The signature-changing soft-gluon term as a possible source of non-planar $\zeta_2$ terms at small $x$ in the non-singlet quark-plus-antiquark splitting function

A relation underlying resummations at small momentum fraction $x$ predicts the highest logarithms of quark-plus-antiquark flavor-difference splitting functions from lower orders. Complete three- and four-loop results violate it at third-highest logarithms by pi-squared terms suppressed for many colors, of unexplained origin and color structure. At four loops Moch and Vogt suggested a squared imaginary phase. We retain the signature-changing soft-gluon term also in positive signature in Kirschner and Lipatov's double-logarithmic equations for forward quark-antiquark scattering, without derivation, with their printed negative-signature sign and adjoint Born term. We show that the proposed equations reproduce both violations in full color for quark-plus-antiquark flavor differences at zero power of $x$, fixed coupling and first order in pi squared, for defining-representation quarks of special unitary groups with at least three colors. The proposed equations at third-highest logarithms use one wave per exchanged color and signature, the retained term at lowest-order strength as the positive-signature color-neutral channel's only new source of these violations, no such terms from gluons across the softest exchanged quark-antiquark pair at comparable or larger transverse momentum, and unchanged quark-pair normalization in the splitting function. This agreement gives three independent tests of one system with no continuous coefficient adjusted to the violations, although corresponding non-quartic quark-minus-antiquark terms are missed. In the proposed equations, the retained term weighted by this phase is a possible origin of both violations. The equations predict these full-color five-loop quark-plus-antiquark terms if the relation otherwise holds and no new source first acts at five loops. Confirmation would support the retained term as the origin of the violations through five loops.

==> anc/README.txt <==
Ancillary files for

  The signature-changing soft-gluon term as a possible source of non-planar zeta_2 terms at small x
  in the non-singlet quark-plus-antiquark splitting function

  Olasantan Ebenezer Adelaja, Alex Prygarin and Claudelle Capasia Madjuogang Sandeu

These files contain the ancillary notes, the compared numbers and attachment colors, and the programs
and outputs used for the article. The programs in numbers/ compute and check the values in the LaTeX
macros. Those in figs/ draw Figures 1 and 2 and an additional late-order figure. Published files are not
included. Some stored outputs and programs contain coefficients computed or transcribed from them.
Some programs, data files, outputs and a note also contain short quotations of published texts.
Section 3 below describes all published inputs, including those read only by individual programs, with
sources, local paths and some checksums. numbers/published/MANIFEST.tsv lists the 17 published inputs
read by make_numbers.py and 38 published files, conversions of them and files derived from them that
belong to individual calculations in numbers/deposit/. The 38 files include text layers, files of a LaTeX run and
a stub style file. None of these 55 files is included; only the manifest is. It gives checksums except
for the journal PDF of J. Phys. G 17 (1991) 421, which make_numbers.py checks through quoted text.

References to the article and notes in this README use the numbering of this version of the article.
Numbered sections of this README are identified as sections below; Sect., App., Table, Figure and eq.
refer to the article unless the notes are named. References inside older programs, outputs and READMEs
can use earlier numbering.


Short routes

numbers/deposit/P2/short_route/short_route.py recomputes the three- and four-loop comparisons and the
five-loop coefficient. It was written separately from make_numbers.py and the other programs in
numbers/deposit/. It needs Python 3 with SymPy and the published four-loop file
numbers/published/gvmsy_anc/Pqq3NSpXto0.m, placed as section 3 below describes. The lower-order data are
transcribed in the program; numbers/deposit/P2/README.txt gives their sources.

At three and four loops it prints zero for the leading and next-to-leading logarithmic (LL and NLL)
poles of P(P - N + beta(a)/a) + 2aC_F from the complete results. It compares S_3 and S_4 from those
results, eqs. (2) and (3), with the proposed equations (10), in general color and in units of zeta_2.
The equations are used at fixed coupling and first order in zeta_2, with kappa = +1, the stated Born
weights and l_+ = l_- = c_+ = 0. In SU(3), the program gives (1376/81) zeta_2 for the coefficient
of x^0 ln^4 x in the four-loop difference, eq. (52). It gives S_5 = (305008/81) zeta_2, eq. (67),
assuming no new source first acting at five loops. The coefficient of zeta_2 x^0 ln^6 x in P^(4)+ is
-53857/2187, as given after eq. (20). This prediction also uses the small-N assumption, with S_1 and S_2 taken
from the complete results. Run inside numbers/deposit/P2/short_route/.

    python3 short_route.py > short_route.out

The output ends with ALL AGREE when every comparison holds.

numbers/deposit/P2/short_route_ext/short_route_ext.py starts from explicit generators of SU(N) for
N = 2 to 5, SO(5) and SO(7). It computes the Casimirs, quartic invariant, channel projectors, Born
weights and matrix T_rc. It recomputes the moments M_1 and M_2 of eq. (15), and S_3 and S_4 for the
sign and Born-term variants in Table N4 of the notes. Two routes use the moments and a direct series
solution of eq. (10). It also computes V_3^- from those equations with P^- = F_1^- and l_+ = l_- = 0.
That value is the equation-side entry in Table 2; it differs from the complete-result entry there.
The program's additional SU(3), n_f = 0 gluon calculation belongs to an earlier version of this work.
The article contains no flavor-singlet section or P_gg prediction.

The extension needs Python 3 with SymPy and NumPy. It reads numbers/numbers.tex, or the file named by
NUMBERS_TEX, and does not import short_route.py. An article source from an earlier version of this work
is used only to locate the compared macros, if present at the path in the program. It is not needed
for the comparisons.
Run inside numbers/deposit/P2/short_route_ext/.

    python3 short_route_ext.py > short_route_ext.out

The output ends with ALL AGREE when every comparison holds, or MISMATCH when a comparison fails.
An exception can stop the run before either line.


1. Layout

notes.pdf
    The ancillary notes. They give the literature comparison and the details of the discontinuities,
    color algebra, complete-result data, further sources, counts, P^-, shifted poles, four-quark
    amplitude, tower and five-loop coefficient. Their numbering has the prefix N. Sect. N12,
    "Published inputs", names the published splitting functions, expansions, coefficient functions
    and amplitudes used as inputs, and four input files. Section 3 below describes all published inputs,
    including those read only by individual programs, with sources, local paths and some checksums.
    numbers/published/MANIFEST.tsv lists the 17 published inputs read by make_numbers.py and 38 published
    files, conversions of them and files derived from them that belong to individual calculations in
    numbers/deposit/, including text layers, files of a LaTeX run and a stub style file. None of these 55 files is
    included; only the manifest is. It gives checksums except for the journal PDF of J. Phys. G 17
    (1991) 421, which make_numbers.py checks through quoted text.
    There is no anc_notes/ folder in this version.
compared_numbers.txt
    For each compared quantity, the number of compared coefficients, their relations and the discrete
    inputs behind the count in Sect. 4 of the article.
three_loop_attachment_colors.txt
    The attachment colors, in the notation of Sect. N6.2 of the notes.
numbers/make_numbers.py
    Writes numbers/numbers.tex, numbers/provenance.csv and numbers/numbers_index.md. It computes values
    or reads them from stored outputs, and it runs 18370 checks on these files in the cold run without
    the project records (section 4 below). Inputs from numbers/deposit/ are checked against their
    sha256 entries in numbers/deposit/MANIFEST.tsv. Published inputs are checked against
    numbers/published/MANIFEST.tsv, except for one journal PDF checked through quoted text.
numbers/numbers.tex, numbers/provenance.csv, numbers/numbers_index.md
    The macros, their sources and comparisons, and an index by computation. The index includes
    calculations retained from an earlier version of this work, including flavor-singlet results absent
    from the article. Its headings and reference numbers do not all refer to this version of the article.
    Use the article and notes for the current claims and numbering, and compared_numbers.txt for the
    count in Sect. 4.
numbers/make_numbers.log, numbers/make_numbers_w5.log
    Logs retained with the calculations. The cold run reported for this package gives 18370 checks
    and 1299 macros. Counts in earlier logs or in an index made with project records can differ.
numbers/tower_check.gp
    PARI/GP program called by make_numbers.py for the tower coefficients.
numbers/RENAME_MAP.tsv
    Macro names changed since an earlier version of this work. make_numbers.py reads rows of kind "macro" to match
    names in numbers/deposit/P03/p03_macros.tsv and numbers/deposit/P04/p04_macros.tsv.
numbers/test_mutations.py, numbers/test_typed_bodies.py
    Tests of the checks, described in section 4 below. Their recorded outputs are
    numbers/test_mutations.log, numbers/typed_bodies.log and numbers/typed_bodies_results.json.
numbers/deposit/
    The calculation programs and their outputs, organized by computation. MANIFEST.tsv lists paths,
    checksums, origins, programs and software. Section 6 below gives the run instructions.
numbers/published/MANIFEST.tsv
    The list of published inputs and third-party files. Only the manifest is included; section 3
    below describes how to obtain the files and where to place them.
figs/
    The figure programs, data, macros, PDFs and run logs. fig0_mechanism.py draws Figure 1 of the
    article, fig0_mechanism.pdf. fig1_tower_size.py draws Figure 2, fig1_tower_size.pdf.
    fig2_late_order.py draws fig2_late_order.pdf for the late-order analysis in Sect. N10.3 of the
    notes; this PDF is an additional output of the programs.
    The other programs include nnll_panel.py, towerlib.py, towerx.py, dkmv_nnll.py, plotstyle.py and
    texmacros.py. Checks use running_n3ll_test.py, check_nnll_pari.py with check_nnll_pari.gp, and
    check_numbers.py. fig1_nm_proposed.tex holds the values for Figure 2(b) under the macro names
    of numbers/numbers.tex; fig1_tower_size.py writes it and check_numbers.py compares the values.
    test_fig1_mutations.py tests these checks separately from run_all.sh; its output is
    test_fig1_mutations.out.

The following topic list locates the material in the article and notes. Dates on calculation folders do not
determine the numbering used in their files.

    Topic                                     Article                         Ancillary notes
    Relation and three-/four-loop data        Sect. 2; App. D                 Sect. N5
    Proposed equations and signatures         Sect. 3; Apps. A and B          Sects. N2 and N3
    Color moments and reductions              Sect. 4; App. C                 Sect. N4
    Compared numbers and count                Sect. 4; Table 2                Sects. N6.4-N6.9
    Sign and Born-term variants               Sect. 4                         Sect. N6.7; Table N4
    Further sources and attachments           App. E                          Sect. N6
    P^- and boundary constants                Sect. 5; App. F                 Sect. N7
    Positive powers of x                      App. G                          Sect. N8
    Four-quark amplitude                      Sect. 6; App. H                 Sect. N9
    Finite map for a sharp cutoff             App. H.1                        Sect. N9.2
    Tower and inverse Mellin transform        Sect. 7; App. I                 Sect. N10.1
    Tower size and coupling scale             Sect. 7; Figure 2               Sect. N10.2
    Late-order coefficients                   App. I.1                        Sect. N10.3
    Five- and six-loop results                Sect. 7; App. J                 Sect. N11

The earlier flavor-singlet, P_gg and N=4 calculations remain in numbers/deposit/ and in some macro
records. They have no corresponding calculation section in the article. The commands in their READMEs refer
to those earlier calculations. Older count programs can also compare against totals used in an earlier
version of this work; their totals are not the count in this version of the article.


2. Software

numbers/ needs Python 3 with SymPy, mpmath, NumPy and SciPy, PARI/GP (gp), and pdftotext (poppler-utils).
figs/ also needs Matplotlib and a LaTeX installation. figs/plotstyle.py sets text.usetex, so Matplotlib
uses LaTeX for the labels. Some programs in numbers/deposit/ also use Wolfram Engine, GAP, SageMath,
FORM, Julia or Perl.

The machine that made this package had Python 3.14.4, SymPy 1.14.0, mpmath 1.3.0, NumPy 2.3.5,
SciPy 1.16.3, Matplotlib 3.10.7, PARI/GP 2.17, pdftotext 26.01.0 (poppler), TeX Live 2025, Perl 5.40.1,
Wolfram Engine 15.0.0 with HarmonicSums 1.0 of 30 March 2021, GAP 4.15.1, SageMath 10.9, FORM 5.0.0
and Julia 1.13. The stored outputs give the versions of Python, SymPy, mpmath, PARI/GP, Wolfram Engine,
HarmonicSums and FORM. The versions of NumPy, GAP, SageMath, Julia, SciPy, Matplotlib, pdftotext,
TeX Live and Perl are those installed on that machine; some appear in program headers. These are not
version requirements established by the package build.

The following 13 programs load HarmonicSums. Paths are relative to numbers/deposit/.

    AMP/data/gtable.wl
    R5/n4_check/sexp_all.wl
    R5/n4/taylor.wl
    R6/C3/C3_threeloop.wl
    R6/C3/C3_fourloop.wl
    R6/C3_check/c3_direct_leading.wl
    R6/C3_check/c3_hs_taylor_test.wl
    R6/C3_check/names.wl
    R6/C3_check/usage.wl
    R6/C7/orig_copies/sexp_all.wl
    T30/t30_hs_expand.wl
    R6/C3/reused/a2_01_lower.wl
    R6/C3/reused/a2_05_fourloop_nspace.wl

The last two are copies of earlier programs kept as inputs of C3, not steps to run. They load
HarmonicSums with a bare << HarmonicSums` and no SetDirectory, then call DefineSinfTable on a HOME/ path.
The other programs set the folder first. Set the paths to the local HarmonicSums installation.

The produced_by column of numbers/deposit/MANIFEST.tsv names the programs and software of each item.
For many older folders it uses one string for the whole folder. This does not identify the program
that writes each output; the folder README or the program's header names that program.


3. Published inputs (not redistributed)

numbers/published/MANIFEST.tsv lists 55 files: the 17 published inputs read by make_numbers.py and
38 published files, conversions of them and files derived from them under deposit_thirdparty/ that
belong to individual calculations in numbers/deposit/. These files include text layers, files of a LaTeX run and a
stub style file. None of the 55 files is included; only the manifest is. Obtain them from the origins
given there and place each at its listed path under numbers/published/. The manifest checksums
identify the files except for the journal PDF of J. Phys. G 17 (1991) 421, checked through quoted text.
The source versions recorded for them are listed below. Source archives must keep the listed filenames.

    gvmsy_anc/Pqq3NSpXto0.m, gvmsy_anc/Pqq3NSmXto0.m
        Ancillary files of arXiv:2604.09534v2, from anc/.
    gvmsy_ps/2609.37563_src.tar.gz
        Source archive with ancillary files of arXiv:2609.37563v1.
    dkmv/xto0-DIS.tex, dkmv/xto0-DIS-ancillary.h
        LaTeX source and ancillary file of arXiv:2202.10362v1.
    mv/Pns3MV.tex
        LaTeX source of arXiv:2605.03889v1; version 2 differs.
    mvv/MVV3.tex
        LaTeX source of arXiv:hep-ph/0403192v1.
    kl2002/hep-ph_0208220.tex
        LaTeX source of arXiv:hep-ph/0208220v3.
    hkm/1911.10174_src.tar.gz
        Source archive with ancillary files of arXiv:1911.10174v1.
    kv/2103.16420_src.tar.gz
        Source archive of arXiv:2103.16420v1.
    kv/2409.09463_src.tar.gz
        Source archive of arXiv:2409.09463v2.
    proc/2609.17267_src.tar.gz
        Source archive of arXiv:2609.17267v1.
    pol/1409.5131.pdf
        PDF of arXiv:1409.5131v1 as supplied by arXiv. Its text is read with pdftotext.
    fhmpv_gg/FHMPVgg.tex, fhmpv_gg/xPgg3a.f, fhmpv_gg/FHMPVgg-anc.h
        LaTeX source and ancillary files anc/xPgg3a.f and anc/FHMPVgg-anc.h of arXiv:2410.08089v1.
    fk1991/FippelKirschner1991_JPhysG17_421.pdf
        Publisher PDF of J. Phys. G 17 (1991) 421. Each downloaded PDF has its own cover stamp, so this
        file is checked through quoted text instead of a checksum. make_numbers.py uses pdftotext
        and matches the title and authors and two statements about the angular momentum and the
        singularities of color non-singlet partial waves. Ligatures and whitespace are normalized
        before comparison. Keep the filename listed in the manifest.
    deposit_thirdparty/
        The 38 published files, conversions of them and files derived from them that belong to individual
        calculations in numbers/deposit/, including text layers, files of a LaTeX run and a stub style file.
        Most are read by programs there. Seven files are read by no program: the text layers N4req/fp_pdf.txt
        and N4req/kv_pdf.txt; the products of a LaTeX run in T16/adv/mvv_compile/ (MVV3.dvi, MVV3.log,
        latex1.log and latex2.log); and the copy T16/adv/mvv_compile/hepres.h. T30 and C3 read the same
        hepres.h from other paths.
        make_numbers.py does not read these files. It reads the outputs of AMP/indep_check/, the third
        route for the four-quark amplitude, which uses the converted amplitude files. T16/ and T30/
        also use files in this class for current cross-checks. To rerun a program that needs these files,
        restore the corresponding path in numbers/deposit/ or set its input path to the file under
        numbers/published/.
        The manifest gives the origin and checksum of each file.
          AMP/indep_check/: seven ancillary files of arXiv:2108.00055v3 converted to PARI/GP syntax by
            numbers/deposit/AMP/indep_check/m2gp.py, and p1_0.gp, a copy of
            H_process1_qqb_QbQ_+-+-_0.gp.
          N4req/fp_pdf.txt, N4req/kv_pdf.txt: text extracted with pdftotext from arXiv:1910.09428v1
            and arXiv:2103.16420v1.
          T16/adv/f_in/: six conversions made by numbers/deposit/T16/adv/f_convert.sh from
            Pqq3NSpXto0.m, Pqq3NSmXto0.m and four blocks of MVV3.tex.
          T16/adv/mvv_compile/: MVV3.tex, hepres.h and nine .eps figures from the source of
            arXiv:hep-ph/0403192v1, a stub axodraw.sty, and the files of a LaTeX run.
          T30/adv/f_inputs.h: hepres.h and the full Pqq3NSp.m and Pqq3NSm.m of arXiv:2604.09534v2,
            converted to FORM input by numbers/deposit/T30/adv/f_convert.py.
          R6/C3_check/hepres_parsed.m: a conversion of hepres.h of arXiv:hep-ph/0403192v1.
            Regenerate it with R6/C3_check/c3_parse_hepres.wl, the first command of the C3_check row
            in R6/README.txt.
          T16/py_sources.json: published files parsed by T16/py_parse_sources.py, which regenerates it.
          R8/dkmv_cont/tex2gp_check.gp: small-N expansions of P_ns and P_gg in Sects. 3 and 5 and
            Appendix A of arXiv:2202.10362v1, extracted from the LaTeX source in PARI/GP syntax.
            R8/dkmv_cont/tex2gp_check.py regenerates it.
          R4/fig1b_check/data_gp.gp: Pqq3NSpXto0.m of arXiv:2604.09534v2 in PARI/GP syntax, with
            expansion coefficients. The included R4/fig1b_check/make_data_gp.py regenerates it from
            that published input and the included R4/fig1b_check/data_gp_coeffs.gp, which contains
            X_P1p_k and X_P2p_k only. The regenerated file differs in its first line and lacks the
            seven X_P3p_k lines of the recorded file (four-loop coefficients, read by no program).
            It therefore does not match the checksum in numbers/published/MANIFEST.tsv.
            eq33_check.gp and four_loop_test.gp read data_gp.gp. All outputs of programs that read
            it reproduce.

The published files are not included. Some stored outputs and programs contain coefficients computed
or transcribed from them, including numbers/deposit/xk/x01_coeffs.txt, which make_numbers.py reads.
Short quotations of published texts are in numbers/deposit/R6/C2/c2_quotes.py and its output c2_quotes.out,
numbers/deposit/R6/C2_check/chk_quotes.py and its output chk_quotes.out, numbers/deposit/R6/B1_eft/quotes.json
(read by numbers/deposit/R6/B1_eft/quote_check.py) and numbers/deposit/R6/B1_eft/READING_NOTE.md.
make_numbers.py contains the title-and-authors line and two statements it matches in the journal PDF of
J. Phys. G 17 (1991) 421, and one phrase of the source of arXiv:2609.17267v1.

Further published inputs are needed only to rerun individual programs in numbers/deposit/. They are
also not redistributed. The list below gives six ancillary files from arXiv:2604.09534v2 and three
files from the source of arXiv:hep-ph/0403192v1. Programs read two of the latter files, hepres.h and
xpns2e.f. The three programs that read xpns2e.f are P03/p03_w_data.wl, R5/fiveloop_check/p2_x0.py
and T16/gp_convert.sh. R5/fiveloop_check/vh_main.py reads the poles that p2_x0.py derives from it
(p2_poles.json, included). No program reads xpns2p.f; its parametrizations
are transcribed in xk/x01_data_expand.wl and T30/t30_gp_numcheck.gp. Its checksum is kept here to
identify the source of those transcriptions. The sha256 checksums from the earlier runs are paired with filenames
below. Place the files read by a program at its input paths, after replacing project paths as
described in section 6 below.

    Pqq3NSp.m       e263a933ac5d4ca84af51588ad14abb28cba3b600a937a3451934f7027ab7797
    Pqq3NSm.m       b3ba9514dc258d7b0b0eb7114f71dc02b257f0987eda24c4e118578e21bb680c
    Pqq3NSp_Fit.m   932fb737b713126b5c9b2ee7f15fd9272b28cbb07e83911728516d04090f800d
    Pqq3NSm_Fit.m   d55fbbacd90c3d90abb69f60c9845728ecf38f9fc23f7753aa17fd2a13fefff4
    Gqq3NSp.m       a8e606127533589e2f0fcc09a51948957b68b59998c729da409743769dadb321
    Gqq3NSm.m       e0376e1d54d03d6f263910f8bd281e6326425c58e6a23d0d9f51d6c0dda93cfe
    hepres.h        1b648afa3661fdef408590f215b2af823b71763edea8f9e7a7e103fea2fc49df
    xpns2e.f        9d83737cce43be2c619043f7153c34d180c1e038cac832a9458cee708b863c43
    xpns2p.f        915e87d3ca6cc038b1c77ed1d6ab6a2c70fee389b663158197b53f30cd16488e

The four-quark amplitude programs need anc/H_process{1,2}_*_{0,1,2,3}loops.m from arXiv:2108.00055v3.
AMP/README.txt gives the paths: the Wolfram programs in AMP/data/ expect AMP/caola_src/anc/; other
programs name the input through a constant such as ANC that must be set to the local folder.
R6/README.txt lists the inputs for C3 and the conversion of hepres.h to hepres_mma.m.

For P2/aN3LO/routeA/, place FHMPVgg-anc.h in src/. Its lower_check.py also needs FHMPVgq-anc.h from
arXiv:2404.09701v1 at src/gq2404/anc/FHMPVgq-anc.h, with sha256
0730851f241e78b71a1df613f7c0cc12dc0f4b31bdf7251d61fd8721e0519dbe.
For P2/aN3LO/routeB/, place FHMPVgg.tex in that folder and xPgg3a.f and FHMPVgg-anc.h in its anc/.
P2/README.txt and P2/aN3LO/README.txt give the commands and their order, including how to regenerate
intermediate files that are not included. R8/alt_pgg/routeB/own_trace.wl needs anc/Pqq3PSXto0.m
extracted from the source archive of arXiv:2609.37563v1 into routeB/inputs/; its README gives the command.

The misprint and quotation checks read the following published files at the project paths they name.
Program paths below are relative to numbers/deposit/.

    R5/n3ll/misprint_check.py
        LaTeX sources Pns3MV.tex of arXiv:2605.03889v1 (eqs. (3.14), (3.15)) and mvLL2026.tex of
        arXiv:2609.34837 (eqs. (2.10), (2.14)), and Pqq3NSpXto0.m of arXiv:2604.09534v2.
    R6/C2/c2_quotes.py
        PDFs of arXiv:2609.06833, 1709.09174, 1701.05241, 2207.02859 and hep-ph/0604094, the
        LaTeX sources of arXiv:2609.06833 (main.tex) and 1701.05241, and the journal PDFs of
        JETP 45 (1977) 861 and Nucl. Phys. B 213 (1983) 122.
    R6/C2_check/extract.sh
        PDFs of arXiv:2609.06833, 2606.25685, 1709.09174, 2207.02859, 1701.05241, hep-ph/0604094,
        hep-ph/0009037, 1709.01092, 2605.03889 and 2609.34837, and the journal PDFs of
        JETP 45 (1977) 861 and Nucl. Phys. B 213 (1983) 122.
    R6/B1_eft/quote_check.py
        PDFs and LaTeX sources of arXiv:2609.06833, 2606.25685, 1709.09174 and 2207.02859, and the
        journal PDF of JETP 45 (1977) 861.

The arXiv PDFs used for these stored quotation results are v2 of arXiv:2606.25685, 2207.02859
and hep-ph/0604094, and v1 of arXiv:2609.06833, 1709.09174, 1701.05241, hep-ph/0009037,
1709.01092, 2605.03889 and 2609.34837. The page numbers in chk_quotes.py and READING_NOTE.md
refer to these PDF versions.

R6/C7/c7_table.py reads the following LaTeX sources from R6/C7/src/, which is not included. Paths
below are relative to that folder. The ancillary files of arXiv:1911.10174v1 are also needed.

    arXiv:hep-ph/0208220v3    hep-ph_0208220/hep-ph_0208220.tex
    arXiv:hep-th/0412188v1    hep-th_0412188/hep-th_0412188.tex
    arXiv:1911.10174v1        1911.10174/HKM.tex
                            1911.10174/anc/HKM_GammaC_N4sYM.txt
                            1911.10174/anc/HKM_readme.txt
    arXiv:1912.13459v1        1912.13459/neq4cusp.tex
    arXiv:1705.03444v2        1705.03444/arxiv_replacement_v2.tex
    arXiv:1910.09428v1        1910.09428/NonPlanarArXiv.tex
    arXiv:2103.16420v1        2103.16420/NPN4v1.tex

R6/C7_check/moments_compare.py and parse_kv.py read 2103.16420/NPN4v1.tex,
2409.09463/paperv2.tex and 1910.09428/NonPlanarArXiv.tex. normalization_checks.py reads
1912.13459/neq4cusp.tex and 1911.10174/anc/HKM_GammaC_N4sYM.txt, an ancillary file of
arXiv:1911.10174v1. All are under R6/C7_check/src/, named by a PROJECT path and not included.
The source versions are those listed above and arXiv:2409.09463v2.
R5/n4_check/ reads the LaTeX sources NPN4v1.tex of arXiv:2103.16420v1 and paperv2.tex of
arXiv:2409.09463v2 at project paths. kvdata.py reads both; konishi_fp.py also reads paperv2.tex.
The values of eq. (48) of arXiv:1910.09428v1 are typed in konishi_fp.py. No program in R5/n4_check/
reads that source. The src1910/ folder is not included and no program reads it.
make_numbers.py reads only the stored outputs of these programs.

A missing required input or a checksum mismatch stops make_numbers.py with a check naming the file.
Inputs for the older flavor-singlet and N=4 calculations remain necessary where make_numbers.py
checks their stored results, even though the article no longer presents those calculations.


4. Reproducing the numbers

Place the published inputs described in section 3 above first. Starting from the ancillary root, run

    cd numbers
    python3 make_numbers.py | tee make_numbers.log

The cold run made for this package is in numbers/make_numbers.log. Its final line begins
"ALL CHECKS PASSED: 18370 checks, 1299 macros"
and also gives the program's elapsed time, which changes from run to run. Only after every check passes
does the program write numbers.tex, provenance.csv and numbers_index.md. By default it overwrites the
included files in numbers/. Set NUMBERS_OUTDIR=<folder> to write them elsewhere and keep the original copies.
The rebuilt numbers.tex equals the included numbers/numbers.tex apart from its first line, the date.

The numbers.tex beside main.tex in the article source has the same macro definitions with all % comments
removed, including the plain-text values after % on macro lines. It cannot replace numbers/numbers.tex
for short_route_ext.py, which parses those values.

Comparisons with the authors' project records, including the outline, are skipped when those records
are absent. The log reports the skipped outline comparison; record pointers in provenance.csv then
read "(project record, not in this folder)". This is the setting for the cold-run count above.

Run the tests from numbers/.

    python3 test_mutations.py | tee test_mutations.log
    python3 test_typed_bodies.py | tee typed_bodies.log

test_mutations.py runs make_numbers.py once without a mutation, then once per mutation. NUMBERS_MUTATE
names a perturbation of one input or calculation step built into make_numbers.py. Each run uses its own
scratch folder through NUMBERS_OUTDIR; no copy of the program is made. Each mutation must cause a guarding
check to fail and must write no generated file. The last line of numbers/test_mutations.log is
"MUTATION TESTS: ALL PASS (274 mutations run, each must make a guarding check fail and write nothing;
4 skipped without the project records)".
The default is 8 parallel runs, controlled by the environment variable NUMBERS_WORKERS.

test_typed_bodies.py changes one typed value at a time in a copy of make_numbers.py. A change must
stop the run or leave numbers.tex unchanged. A change that passes and alters numbers.tex is a survivor.
The last line of numbers/typed_bodies.log is
"TYPED BODIES: 391 mutations, 356 caught, 35 equivalent, 0 survived (project records absent)".
It defaults to 12 parallel runs, set by --workers, and writes typed_bodies_results.json. Apart from that
file, both tests write in scratch folders under TMPDIR, or the system temporary folder by default.
The package build runs the two tests side by side, with six parallel runs each. Running times depend
on the machine, load and available workers.


5. Reproducing the figures

Starting from the ancillary root, run

    cd figs
    bash run_all.sh

The script reads
numbers/published/gvmsy_anc/Pqq3NSpXto0.m, so that input must be in place. It rebuilds
fig0_mechanism.pdf (Figure 1), fig1_tower_size.pdf (Figure 2) and fig2_late_order.pdf, together with
their data and macro files. It recomputes the values of Figure 2(b) in PARI/GP and compares the figure
values with numbers/numbers.tex. In the run made for this package, all 10 rebuilt data and macro files matched
the supplied files, and the rebuilt PDFs differed from them only in their dates. The stored logs and
check outputs are figs/fig0_run.log, figs/fig1_run.log, figs/fig2_run.log, figs/check_numbers_run.log,
figs/*_checks.out, figs/running_n3ll_test.log and figs/running_n3ll_test.out, figs/check_nnll_pari.log
and figs/check_nnll_pari.out, figs/check_numbers.out and figs/test_fig1_mutations.out.

The round tags R4 and R5 and the words "round" and "revision" in comments in figs/, in the headers
of figs/fig1_tower_size_data.txt and figs/fig1_nm_proposed.tex, and in figs/fig1_run.log and
figs/fig1_checks.out refer to the authors' internal drafts before submission.

run_all.sh writes inside figs/, except that Matplotlib writes its font list and LaTeX label cache to
its cache folder, set by MPLCONFIGDIR and by default under the home folder.

Run the figure mutation test separately, from figs/.

    python3 test_fig1_mutations.py > test_fig1_mutations.out

The stored output reports "mutations that did not behave as expected: none".
The test uses a temporary folder under TMPDIR and removes it at the end. The filename test_fig1_mutations.py,
the fig1_* filenames, several program comments in figs/ and the headers of the data files they write
call Figure 2 of the article "Figure 1", its number in an earlier version.
The lines in Figure 2 use fixed coupling and first order in zeta_2. Continuing
beyond four loops assumes no new source, and interpreting the
tower as a change of P^+ also uses the small-N assumption. The coupling-scale bands of Figure 2(b)
show dependence on scale for one prescription; they are not uncertainty estimates. Sect. N10.2 of
the notes explains the prescription.

check_project_values.py, which compares figure outputs with project records, and captions.py, which
drafts captions, are the authors' programs and are not included. Some figure programs name them in
their headers.


6. The programs in numbers/deposit/

make_numbers.py reads the stored outputs and performs its own calculations and comparisons. It does
not rerun every program in numbers/deposit/. The folders retain earlier calculations and their
checks, as well as those added for this version of the article. Their READMEs describe the commands
and inputs of those runs.

Absolute project paths in programs and logs are written as PROJECT/... for the project root, HOME/... for
the home folder, or SCRATCH/... for temporary files. Replace such paths with the corresponding local
file identified by the origin column of numbers/deposit/MANIFEST.tsv or with a published input from
section 3 above. These strings are path placeholders. Program comments and run records refer to the
AI models named in the article's AI-use statement (Acknowledgments) and to project notes that are not included.
The terms "referee", "referee_calc", "panel", "round" and "revision" in names, paths, comments and records
refer to the authors' internal review of drafts before submission, not to journal review.
Reference values from project notes and earlier reports are typed in the programs. Some comparisons
require additional project files, listed below.

Some older programs use paths relative to the authors' project layout. R4/open03_check/c3_main.py
opens ../../work/numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt; in this package the file is
numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt. The Wolfram programs in R5/amp_check read
../../../../../amp_test/caola_src/anc/ for the ancillary files anc/H_process*_loops.m of
arXiv:2108.00055v3, and amp_test/data/gtab.m and expansions.m, included here in numbers/deposit/AMP/data/.
T14/adv/adv_compare.py sets its root six folders above its own folder and reads
ma_a/step5_five_loop/P1/color_data.json there; in this package that file is
numbers/deposit/R6/C11/color_data_step5.json.
Edit these paths before running the programs.

Rerun the programs in numbers/deposit/ in a copy of numbers/, or restore the included files before running
make_numbers.py. Rerunning programs in place overwrites stored outputs that make_numbers.py checks
against numbers/deposit/MANIFEST.tsv. Many outputs contain run times and local paths, so a rerun does
not reproduce them byte for byte; make_numbers.py then stops on a changed input.

Run each command inside the named folder under numbers/deposit/. A reference to a README directs
the reader to its per-program commands and order.

    AMP           See AMP/README.txt.
    EGT00         See the program headers to identify the producing programs; there is no run script.
    N4req         See the program headers to identify the producing programs; there is no run script.
    P03           bash run_all.sh
    P04           bash run_all.sh; mutation test: bash run_mutations.sh
    P07           bash run_all.sh; second calculations in adv_check/: bash run_adv.sh
    P2            See P2/README.txt for aN3LO, counts, pminus_consts, short_route, short_route_ext and t8.
    P4minus       See the program headers to identify the producing programs; there is no run script.
    R4            See R4/README.txt and the READMEs in open03/ and open03_check/.
                  fig1b_check/make_data_gp.py uses the published input and data_gp_coeffs.gp
                  (X_P1p_k and X_P2p_k only) to regenerate data_gp.gp, apart from its first line and
                  the seven X_P3p_k lines (four-loop coefficients, read by no program).
                  The regenerated file does not match the checksum in numbers/published/MANIFEST.tsv;
                  all outputs of programs that read it reproduce, as described in section 3.
    R5            See R5/README.txt. Its count/t1_counts.py checks counts from an earlier version of
                  this work and reports SOME CHECK FAILED with the current numbers.tex.
                  Use make_numbers.py for the current checks.
    R6            See R6/README.txt. C13/c13_cutoff_map.py computes the one-loop sharp-cutoff map,
                  including the singlet entry for a box constant c_B zeta_2 (notes, Sect. N9.2).
    R7            See R7/README.txt for singlet/ and mellin/. The article's tower argument is in App. I
                  and Sect. N10.1 of the notes. The singlet/ calculations belong to an earlier version of this work.
    R8            See R8/README.txt and the READMEs in alt_pgg/, dkmv_cont/, gluon_nf0/ and
                  singlet_weights/. Their flavor-singlet calculations belong to an earlier version of this work.
    R9            See singlet_weights_gc/README.txt and zeta3_n3ll/README.txt within R9/.
                  The zeta_3 comparison is discussed in Sect. 7 and Sect. N5.2 of the notes.
    R10           See m11_count/A/README.txt and m11_count/B/README.txt within R10/ for the two
                  count calculations. Commands for m6_abelian/ and m7_pminus_norm/ follow this list.
    W5/           See W5/README.txt for the abelian limit and T_t^2 test of P^-, each computed by two
                  separately written programs and then compared. It gives all commands in order.
                  The abelian programs are abelian/A/b1_abelian.gp and abelian/B/abelian_check.wl.
                  pminus_tt/A/ includes data_side.py, data_side.json and data_side.out as well as
                  run_tt.py and tt_solver.py. pminus_tt/compare/ includes data_own.py, data_own.json
                  and data_own.out as well as eq_own.py and linalg_own.py.
                  pminus_tt/B/ includes ind_solver.gp, forms.gp, baseline.gp, fits.gp and their outputs.
    T11           bash run_all.sh; second calculation in adv/: bash run_all.sh
    T14           See the program headers to identify the producing programs; there is no run script.
    T16           bash run_all.sh; second calculations in adv/: bash run_adv.sh
    T18           bash run_all.sh; second calculation in adv/: bash run_all.sh
    T26           bash run_all.sh; second calculations in adv/: bash run_all_adv.sh
    T30           bash run_all.sh; second calculations in adv/: bash run_adv.sh
    color38       See the program headers to identify the producing programs; there is no run script.
    color57       See the program headers. p2x_solve.py also needs groups_S.json;
                  see the input instructions below.
    colorN4       bash run_all.sh
    klborn        See the program headers to identify the producing programs; there is no run script.
    owncheck      See the program headers to identify the producing programs; there is no run script.
    svalues       reps.json and s_values.json are comparison data from a separate calculation;
                  its program is not included.
    tower_t04     python3 t03_volterra.py 4 1e-3; python3 t04_xspace.py
    towerratio    bash run_all.sh
    xk            wolfram -script x01_data_expand.wl > x01_data_expand.out; python3 x04_relation.py
                  The other programs x02 to x18 named by xk/run_all.sh are not included.
                  make_numbers.py reads x01_coeffs.txt and x04_relation.out from this folder.

Run the following commands inside the named folders under numbers/deposit/.

    R10/m6_abelian/A/
        python3 m6_abelian_A.py > m6_abelian_A.out
    R10/m6_abelian/B/
        wolfram -script m6_abelian_B.wl > m6_abelian_B.out
    R10/m7_pminus_norm/ (in this order)
        python3 pminus_scan.py > pminus_scan.out
        wolfram -script m7_pminus_norm.wl > m7_pminus_norm.out
        wolfram -script m7_compare.wl > m7_compare.out

m6_abelian_A.py writes m6_abelian_A_results.json and reads MVV3.tex and the two Pqq3NS*Xto0.m files
listed in section 3. It also reads two files from an earlier version of this work that are not included,
PROJECT/ma_a/paper/revision/W2/job6/numbers/numbers.tex and
PROJECT/ma_a/paper/revision/W2/panel/frozen_draft_R5/notes1.tex.
It checksums every input before calculating, so it stops without those files.
m6_abelian_B.wl writes m6_abelian_B_results.tsv and reads the two Pqq3NS*Xto0.m files and the same
earlier numbers.tex. make_numbers.py reads m6_abelian_A_results.json and m6_abelian_B_results.tsv.
m7_pminus_norm.wl reads the two Pqq3NS*Xto0.m files. m7_compare.wl reads m7_pminus_norm.wl and
pminus_scan.out, which the first command in that folder writes.

The file PROJECT/ma_a/step5_five_loop/P1/color_data.json used by programs in T14, R4, R5, R6 and
P4minus corresponds to numbers/deposit/R6/C11/color_data_step5.json, with the same sha256.
color57/p1_solve_copy.py writes groups_S.json from that file saved as color_data.json; this supplies
the input named SCRATCH/step5/P1/groups_S.json by color57/p2x_solve.py.

Some older comparison programs also need project files that are not included. These include
n01_adjoint_color.json for R5/n4/t5_born_robust.py and t5_s5_sign.py, t02_moments.out for
R5/n4/t5_factor_check.py, the project literature index for R6/C2_check/chk_index.py, and
PROJECT/ma_a/step5_five_loop/P3/p3_groups.json for P4minus/compare_record.py.
Section 9 of R6/C6/c6_residual.py reads PROJECT/ma_a/paper/draft/paper.tex, an article source from an
earlier version of this work that is not included. These programs' stored outputs give the results of
the earlier runs. The comparisons with project records in make_numbers.py are skipped
when the records are absent, as described in section 4 above.

Six outputs larger than 1 MB are not included. Their manifest rows say NOT COPIED and use a dash
in place of the checksum. make_numbers.py does not read them. Paths below are relative to
numbers/deposit/.

    T26/t26_su3_coeffs_pari.txt       Written by T26/t26_coeffs.gp.
    T26/adv/adv_su3_D_julia.txt       Written by T26/adv/adv_coeffs.jl.
    P04/p04_pari.out                 Written by P04/p04_solver.gp.
    P04/p04_pari_rrel7.out            Written by P04/p04_solver.gp with RREL=7.
    P04/p04_wolfram.tsv               Written by P04/p04_wolfram.wl.
    AMP/data/objects.m               Written by AMP/data/analyze.wl.

The 38 rows marked MOVED refer to files listed under published/deposit_thirdparty/; those files
must be obtained separately as described in section 3 above. Six empty files are omitted, and
their rows are absent from the manifest.

Some folders have SHA256SUMS files from their runs. Entries affected by the package's path changes
were updated. Entries for empty files, excluded files (including LaTeX drafts), and files moved to
published/deposit_thirdparty/ were removed. The entries for the two large T26 outputs above and for
T26/START_STAMP and T26/adv/START_STAMP_ADV have no file here.
A few programs in numbers/deposit/ had one or two comment lines changed for this package.
numbers/deposit/T16/adv/run_adv.sh also lost two lines that ran a check of an earlier draft excerpt,
which is not included. The authors-only blocks removed from figs/run_all.sh ran check_project_values.py
and captions.py (not included) and test_fig1_mutations.py (included; run separately as section 5 describes).
figs/test_fig1_mutations.py lost mutation M9, a check of captions.py, which is not included.
The run lines of R5/color_check2/vb_color.py and vb_float_check.py now name the Python interpreter of
the SageMath installation. The manifest rows of the files in numbers/deposit/ state their changes.
Checksums printed inside older logs refer to the files and paths at the time of those runs.


==> anc/compared_numbers.txt <==
# Compared numbers and their relations, behind the count of independent tests in Sect. 4 of the article.
# Splitting-function entries in general color; amplitude entries in SU(N_c). The amplitude relations also require the
# map conditions, and the C_A C_F^2 relation requires color-independent l_+ and alpha. Columns are tab-separated:
# quantity, numbers compared, class, relation to other numbers, discrete inputs.
quantity	numbers compared	class	relation to other numbers	discrete inputs
## Non-planar zeta_2 terms at NNLL
S_3 at x^0	3	(i pi)^2 term	planar combination, one number fixing Born presence, and C_F^2 C_A tied to the quartic component of S_4 for every variant	kappa, Born presence
S_4 at x^0	5	(i pi)^2 term	planar combination and the SU(N_c) coefficient of N_c^2, both holding for every variant	kappa, Born presence and sign, except in the quartic component
x^0 difference	4	relation to S_3, S_4	combination of S_3 and S_4	as S_3, S_4
P^- at x^1	8	relation to x^0	equal to S_3 and S_4	as S_3, S_4
P^+ at even k and P^- at odd k, from x^2	8	shifted-pole assumption	fixed linear combinations of the x^0 components for every variant	lambda_k, kappa and the Born term, except in the quartic component
quartic component of P^(3)- at x^0	1	consistency check	assumption on d-invariants in P^- and the leading psi^+ in the positive-signature adjoint equation	kappa
quartic component of P^- at even k and P^+ at odd k, from x^2	1	consistency check	assumption on d-invariants	lambda_k, kappa
amplitude entries beyond the constants	3	relation to P^+	the C_A^2 relation and the first two three-loop relations of the forward four-quark amplitude, for every kappa and every scale of psi^+, and for both signs of the negative-signature adjoint Born term and with it absent	as S_3, S_4
three-loop C_A C_F^2 amplitude entry	1	relation to P^+	S_3, S_4 and two amplitude entries reached by constants	as S_3, S_4
other amplitude zeta_2 entries	5	constants	fix constants undetermined by the equations	none
## Double logarithms testing kappa and the equations of Kirschner and Lipatov
P^- at two to four loops	9	double logarithms	planar parts equal those of P^+	kappa
four-quark amplitudes	27	double logarithms	36 SU(N_c) coefficients of 12 functions, less 9 negative-signature singlet entries compared with P^-; the 9 positive-signature singlet entries equal the P^+ leading logarithms	kappa, and Born presence and sign in negative signature


==> anc/figs/check_nnll_pari.gp <==
\\ check_nnll_pari.gp -- independent PARI/GP recomputation of the Figure 1 panel (b) values.
\\ Typed from the formulas, not from the Python modules of this folder:
\\   tower: the double-log partial-wave recursion of the paper (F_1^+, F_A^+, F_A^- in SU(3)), S_{n+1} = -12 C_F d_n,
\\          D_tow(x) = -zeta_2 sum_{m>=3} t_m a^m L^(2m-4)/(2m-4)!, t_m = sum_{n=3}^m binom(2(m-n),m-n)(2C_F)^(m-n) S_n;
\\   P_NNLL: eq. (3.5) of arXiv:2202.10362 with beta_0 = 0 (Bessel form, PARI besseli);
\\   D_S3:  -(S_3/(16 C_F^2)) a N [(S-1)+(1/S-1)], S = sqrt(1-4 xi), xi = 2 C_F a/N^2, expanded by PARI as a power
\\          series in xi, and a N xi^k -> (2C_F)^k a^(k+1) L^(2k-2)/(2k-2)!;
\\   running: a_run = a/(1 + beta_0 a ell), ell_0 = 2 I_1(z) L/(z I_0(z)), z = sqrt(8 a C_F) L, beta_0 = 25/3.
\\ Input variable LAM (the data-calibrated factor) is set by the caller before reading this file.
\p 60
Nc = 3; CF = (Nc^2-1)/(2*Nc); CA = Nc; z2 = zeta(2); b0 = 11 - 2*4/3;
nmax = 420;
C1 = vector(nmax); Cp = vector(nmax); Dd = vector(nmax);
C1[1] = 2*CF; Cp[1] = 2*(CF - CA/2); Dd[1] = 2*(CF - CA/2);
for (n = 2, nmax, \
  C1[n] = sum(j = 1, n-1, C1[j]*C1[n-j]); \
  Cp[n] = 2*Nc*(3-2*n)*Cp[n-1] + sum(j = 1, n-1, Cp[j]*Cp[n-j]); \
  Dd[n] = 2*Nc*(4-2*n)*Dd[n-1] + sum(j = 1, n-1, Dd[j]*Dd[n-j]) - (4/Nc)*C1[n-1] - (2*(Nc^2-4)/Nc)*Cp[n-1]);
Sn(n) = -12*CF*Dd[n-1];
tm = vector(nmax-1); for (m = 3, nmax-1, tm[m] = sum(n = 3, m, binomial(2*(m-n), m-n)*(2*CF)^(m-n)*Sn(n)));
Dtow(x, a) = my(L = -log(x)); -z2*sum(m = 3, 400, tm[m]*a^m*L^(2*m-4)/(2*m-4)!);
Pnnll(x, a) = { my(L = -log(x), z = sqrt(8*CF*a)*L, I0, I1, I2);
  I0 = besseli(0, z); I1 = (2/z)*besseli(1, z); I2 = (2/z)^2*besseli(2, z);
  2*a*CF*(1 + 2*CF*a*L + (1/2)*(2*CF)^2*a^2*L^2)*I1
  + 2*a*CF*((10*CA - 6*CF)/3 - 4*CF*z2)*a*I0
  + 2*a*CF*(8*CF^2 - 2*z2*(15*CA^2 - 48*CF*CA + 44*CF^2))*a^2*L^2*I2 };
S3 = 12*z2*CF*(CA - 2*CF)*(5*CA - 6*CF);
ser = (sqrt(1 - 4*y + O(y^402)) - 1) + (1/sqrt(1 - 4*y + O(y^402)) - 1);
DS3(x, a) = my(L = -log(x)); -(S3/(16*CF^2))*sum(k = 2, 400, polcoeff(ser, k, y)*(2*CF)^k*a^(k+1)*L^(2*k-2)/(2*k-2)!);
ell0(x, a) = my(L = -log(x), z = sqrt(8*CF*a)*L); 2*besseli(1, z)*L/(z*besseli(0, z));
arun(a, ell) = a/(1 + b0*a*ell);
rel(x, a) = Dtow(x, a)/Pnnll(x, a);
chg(x, a) = (Dtow(x, a) - DS3(x, a))/Pnnll(x, a);
{
  for (ia = 1, 2, my(al = [1/10, 2/10][ia], a = al/(4*Pi));
    for (k = 2, 8,
      my(x = 10^(-k), l0 = ell0(x, a), ae = arun(a, l0), ad = arun(a, LAM*l0));
      printf("%s %d %.15g %.15g %.15g %.15g %.15g %.15g %.15g\n", al, k, 100*rel(x, a), 100*chg(x, a), l0,
             100*rel(x, ae), 100*chg(x, ae), 100*rel(x, ad), 100*chg(x, ad))));
}
quit


==> anc/figs/check_nnll_pari.log <==
PARI/GP (60 digits, formulas typed independently) against fig1_nnll_decades.txt: 98 values at 14 points, largest relative difference 3.0e-10
  alpha_s = 1/10, x = 1e-8: GP rel -4.968087852, chg 7.328631329, ell_0 6.186776623, rel(ell_0) -3.073432838, chg(ell_0) 3.7937189, rel(lambda ell_0) -4.363929992, chg(lambda ell_0) 6.161913401
  alpha_s = 1/5, x = 1e-8: GP rel -14.84441765, chg 28.51972966, ell_0 4.521954036, rel(ell_0) -6.892750157, chg(ell_0) 11.20707444, rel(lambda ell_0) -11.81450045, chg(lambda ell_0) 21.76608305
coverage: 14 Python and 14 GP points of 14 expected, 98 values compared, repeated keys [], all finite and complete: True
agreement below 1e-9: True


==> anc/figs/check_nnll_pari.out <==
PARI/GP (60 digits, formulas typed independently) against fig1_nnll_decades.txt: 98 values at 14 points, largest relative difference 3.0e-10
  alpha_s = 1/10, x = 1e-8: GP rel -4.968087852, chg 7.328631329, ell_0 6.186776623, rel(ell_0) -3.073432838, chg(ell_0) 3.7937189, rel(lambda ell_0) -4.363929992, chg(lambda ell_0) 6.161913401
  alpha_s = 1/5, x = 1e-8: GP rel -14.84441765, chg 28.51972966, ell_0 4.521954036, rel(ell_0) -6.892750157, chg(ell_0) 11.20707444, rel(lambda ell_0) -11.81450045, chg(lambda ell_0) 21.76608305
coverage: 14 Python and 14 GP points of 14 expected, 98 values compared, repeated keys [], all finite and complete: True
agreement below 1e-9: True


==> anc/figs/check_nnll_pari.py <==
#!/usr/bin/env python3
"""Runs check_nnll_pari.gp (an independent PARI/GP recomputation of Figure 1, panel (b)) and compares its values with
fig1_nnll_decades.txt written by fig1_tower_size.py: at every decade and both couplings, the fixed-coupling ratios
rel and chg, ell_0, the band edge at ell_0 and the data-calibrated point at lambda ell_0. Tolerance 1e-9 relative
(the Python side is at 40 digits, the GP side at 60). Output check_nnll_pari.out; exit code 1 on a disagreement.
Revision round R4, 1 October 2026."""
import math
import os
import subprocess
import sys
from fractions import Fraction as Fr

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))

lam = [l for l in open(os.path.join(HERE, 'running_n3ll_lambda.txt')) if not l.startswith('#')][0].split()[0]
gp_in = f'LAM = {lam};\n' + open(os.path.join(HERE, 'check_nnll_pari.gp')).read()
r = subprocess.run(['gp', '-q', '-f', '-s', '200000000'], input=gp_in, capture_output=True, text=True, timeout=1200)
if r.returncode != 0:
    sys.exit('gp failed: ' + r.stderr[-500:])
# a GP error message counts as a failure even when gp exits with status 0 (audit of 19 Oct 2026, ART-1626-003)
gp_err = [l for l in (r.stderr + '\n' + r.stdout).split('\n') if '***' in l or 'error' in l.lower()]
if gp_err:
    sys.exit('gp reported an error: ' + ' | '.join(gp_err[:5]))
dup = []
gp = {}
for line in r.stdout.split('\n'):
    p = line.split()
    if len(p) == 9:
        k_ = (str(Fr(p[0])), int(p[1]))
        if k_ in gp:
            dup.append(('GP', k_))
        gp[k_] = [float(v) for v in p[2:]]
py = {}
for line in open(os.path.join(HERE, 'fig1_nnll_decades.txt')):
    if line.startswith('#'):
        continue
    p = line.split()
    # alpha k P_LL P_NNLL D_tow D_S3 rel chg ell_0 | alpha_edge rel_edge chg_edge | alpha_data rel_data chg_data | ...
    k_ = (str(Fr(p[0])), int(p[1]))
    if k_ in py:
        dup.append(('Python', k_))
    py[k_] = [float(p[6]), float(p[7]), float(p[8]), float(p[10]), float(p[11]), float(p[13]), float(p[14])]
# coverage: both couplings at every decade 1e-2 ... 1e-8 (14 points, 7 values each), each key once in both outputs,
# every value finite; an empty or partial comparison is a failure
WANT = sorted((a_, k_) for a_ in ('1/10', '1/5') for k_ in range(2, 9))
cover_ok = sorted(py) == WANT and sorted(gp) == WANT and not dup and all(
    math.isfinite(v) for d_ in (py, gp) for vs in d_.values() for v in vs)
names = ['rel', 'chg', 'ell_0', 'rel(ell_0)', 'chg(ell_0)', 'rel(lambda ell_0)', 'chg(lambda ell_0)']
worst = 0.0
n = 0
for key in sorted(py):
    if key not in gp:
        say(f'missing in GP output: {key}'); worst = 1.0; continue
    for nm, a, b in zip(names, py[key], gp[key]):
        d = abs(a / b - 1) if b != 0 else abs(a)
        worst = max(worst, d)
        n += 1
say(f'PARI/GP (60 digits, formulas typed independently) against fig1_nnll_decades.txt: {n} values at {len(py)} points,'
    f' largest relative difference {worst:.1e}')
for key in [('1/10', 8), ('1/5', 8)]:
    say(f'  alpha_s = {key[0]}, x = 1e-{key[1]}: GP ' + ', '.join(f'{nm} {v:.10g}' for nm, v in zip(names, gp[key])))
ok = worst < 1e-9 and cover_ok and n == 7 * len(WANT)
say(f'coverage: {len(py)} Python and {len(gp)} GP points of {len(WANT)} expected, {n} values compared, repeated keys {dup}, all finite and complete: {cover_ok}')
say(f'agreement below 1e-9: {ok}')
open(os.path.join(HERE, 'check_nnll_pari.out'), 'w').write('\n'.join(OUT) + '\n')
sys.exit(0 if ok else 1)


==> anc/figs/check_numbers.out <==
numbers.tex: 1304 macros (../numbers/numbers.tex)
fig1_macros.tex: 99 macros
  FigTowAlphaSOne = 0.1  nmAlphaSOne = 0.1  agree: True
  FigTowAlphaSTwo = 0.2  nmAlphaSTwo = 0.2  agree: True
  FigTowSizeOneHighXeight = -3.656  nmSizeOneHighXeight = -3.656, unrounded -3.65564692662 against -3.65565  agree: True
  FigTowSizeOneHighXfour = -0.361  nmSizeOneHighXfour = -0.361, unrounded -0.360945331759 against -0.36095  agree: True
  FigTowSizeOneHighXsix = -1.691  nmSizeOneHighXsix = -1.691, unrounded -1.69119237768 against -1.69119  agree: True
  FigTowSizeOneHighXtwo = -0.011  nmSizeOneHighXtwo = -0.011, unrounded -0.0108743957424 against -0.01087  agree: True
  FigTowSizeOneXeight = -5.5  nmSizeOneXeight = -5.5, unrounded -5.49033169552 against -5.4903  agree: True
  FigTowSizeOneXfour = -3.1  nmSizeOneXfour = -3.1, unrounded -3.11422893656 against -3.1142  agree: True
  FigTowSizeOneXsix = -4.4  nmSizeOneXsix = -4.4, unrounded -4.40633239735 against -4.4063  agree: True
  FigTowSizeOneXtwo = -1.3  nmSizeOneXtwo = -1.3, unrounded -1.25096128719 against -1.251  agree: True
  FigTowSizeTwoHighXeight = -13.237  nmSizeTwoHighXeight = -13.237, unrounded -13.2365829325 against -13.23658  agree: True
  FigTowSizeTwoHighXfour = -2.791  nmSizeTwoHighXfour = -2.791, unrounded -2.79059603858 against -2.7906  agree: True
  FigTowSizeTwoHighXsix = -8.278  nmSizeTwoHighXsix = -8.278, unrounded -8.27841336395 against -8.27841  agree: True
  FigTowSizeTwoHighXtwo = -0.138  nmSizeTwoHighXtwo = -0.138, unrounded -0.138017437852 against -0.13802  agree: True
  FigTowSizeTwoXeight = -14.5  nmSizeTwoXeight = -14.5, unrounded -14.4613606012 against -14.4614  agree: True
  FigTowSizeTwoXfour = -8.4  nmSizeTwoXfour = -8.4, unrounded -8.41890922387 against -8.4189  agree: True
  FigTowSizeTwoXsix = -11.5  nmSizeTwoXsix = -11.5, unrounded -11.4939394892 against -11.4939  agree: True
  FigTowSizeTwoXtwo = -4.2  nmSizeTwoXtwo = -4.2, unrounded -4.1708266015 against -4.1708  agree: True
  FigTowXmaxExp = -2  nmXmaxExp = -2  agree: True
  FigTowXminExp = -8  nmXminExp = -8  agree: True
pairs compared: 20 of 20
  FigTowBetaZeroRun = \frac{25}{3}  nmBetaZeroRun = \frac{25}{3}  agree: True
  FigTowChangeNNLLOneXeight = 7.3  nmChangeNNLLOneXeight = 7.3, unrounded 7.32863132904 against 7.328631329  agree: True
  FigTowChangeNNLLOneXfour = 1.7  nmChangeNNLLOneXfour = 1.7, unrounded 1.65404990438 against 1.6540499044  agree: True
  FigTowChangeNNLLOneXsix = 4.3  nmChangeNNLLOneXsix = 4.3, unrounded 4.33393708804 against 4.333937088  agree: True
  FigTowChangeNNLLOneXtwo = 0.2  nmChangeNNLLOneXtwo = 0.2, unrounded 0.181330160872 against 0.18133016087  agree: True
  FigTowChangeNNLLTwoXeight = 28.5  nmChangeNNLLTwoXeight = 28.5, unrounded 28.5197296602 against 28.51972966  agree: True
  FigTowChangeNNLLTwoXfour = 8.2  nmChangeNNLLTwoXfour = 8.2, unrounded 8.2346866069 against 8.2346866069  agree: True
  FigTowChangeNNLLTwoXsix = 18.3  nmChangeNNLLTwoXsix = 18.3, unrounded 18.2931204907 against 18.293120491  agree: True
  FigTowChangeNNLLTwoXtwo = 1.2  nmChangeNNLLTwoXtwo = 1.2, unrounded 1.19371555625 against 1.1937155562  agree: True
  FigTowDSthreeForm = -\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)  nmDSthreeForm = -\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)  agree: True
  FigTowDataScaleChangeOneXeight = 6.2  nmDataScaleChangeOneXeight = 6.2, unrounded 6.16191340129 against 6.1619134013  agree: True
  FigTowDataScaleChangeOneXtwo = 0.2  nmDataScaleChangeOneXtwo = 0.2, unrounded 0.154756534215 against 0.15475653422  agree: True
  FigTowDataScaleChangeTwoXeight = 21.8  nmDataScaleChangeTwoXeight = 21.8, unrounded 21.7660830509 against 21.766083051  agree: True
  FigTowDataScaleChangeTwoXtwo = 0.9  nmDataScaleChangeTwoXtwo = 0.9, unrounded 0.920323432386 against 0.92032343239  agree: True
  FigTowDataScaleRelOneXeight = -4.4  nmDataScaleRelOneXeight = -4.4, unrounded -4.36392999237 against -4.3639299924  agree: True
  FigTowDataScaleRelOneXtwo = -1.1  nmDataScaleRelOneXtwo = -1.1, unrounded -1.07203032899 against -1.072030329  agree: True
  FigTowDataScaleRelTwoXeight = -11.8  nmDataScaleRelTwoXeight = -11.8, unrounded -11.8145004525 against -11.814500453  agree: True
  FigTowDataScaleRelTwoXtwo = -3.4  nmDataScaleRelTwoXtwo = -3.4, unrounded -3.35810791341 against -3.3581079134  agree: True
  FigTowEffAlphaOneXeight = 0.071  nmEffAlphaOneXeight = 0.071, unrounded 0.0709082383075 against 0.0709082383075  agree: True
  FigTowEffAlphaOneXeightData = 0.091  nmEffAlphaOneXeightData = 0.091, unrounded 0.0912814048153 against 0.0912814048153  agree: True
  FigTowEffAlphaTwoXeight = 0.125  nmEffAlphaTwoXeight = 0.125, unrounded 0.125020098457 against 0.125020098457  agree: True
  FigTowEffAlphaTwoXeightData = 0.175  nmEffAlphaTwoXeightData = 0.175, unrounded 0.175496686197 against 0.175496686197  agree: True
  FigTowEllZeroDef = \ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)  nmEllZeroDef = \ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)  agree: True
  FigTowFirstOrderMeasureOne = 4.1  nmFirstOrderMeasureOne = 4.1, unrounded 4.07237935 against 4.07237935  agree: True
  FigTowFirstOrderMeasureTwo = 11.5  nmFirstOrderMeasureTwo = 11.5, unrounded 11.51842821 against 11.51842821  agree: True
  FigTowFourLoopChange = \frac{1376}{81}  nmFourLoopChange = \frac{1376}{81}  agree: True
  FigTowFourLoopSthreeCoef = -C_FS_3/6  nmFourLoopSthreeCoef = -C_FS_3/6  agree: True
  FigTowNLLBetaTerm = -\beta_0a\ln(1/x)\,P^+_{\rm LL}  nmNLLBetaTerm = -\beta_0a\ln(1/x)\,P^+_{\rm LL}  agree: True
  FigTowNLLZeroExpTwo = -5  nmNLLZeroExpTwo = -5  agree: True
  FigTowNLLZeroMantTwo = 1.5  nmNLLZeroMantTwo = 1.5, unrounded 1.5295161e-05 against 1.5295161e-05  agree: True
  FigTowNNLLOverLLMaxOne = 1.11  nmNNLLOverLLMaxOne = 1.11, unrounded 1.10511969 against 1.10511969  agree: True
  FigTowNNLLOverLLMaxTwo = 1.05  nmNNLLOverLLMaxTwo = 1.05, unrounded 1.05159537 against 1.05159537  agree: True
  FigTowNNLLOverLLMinOne = 1.05  nmNNLLOverLLMinOne = 1.05, unrounded 1.05382591 against 1.05382591  agree: True
  FigTowNNLLOverLLMinTwo = 0.97  nmNNLLOverLLMinTwo = 0.97, unrounded 0.97120319 against 0.97120319  agree: True
  FigTowNfExcessInverse = 7.3  nmNfExcessInverse = 7.3  agree: True
  FigTowNfExcessRatio = 0.14  nmNfExcessRatio = 0.14  agree: True
  FigTowNfRun = 4  nmNfRun = 4  agree: True
  FigTowRDef = R=\sqrt{1-8aC_F/N^2}  nmRDef = R=\sqrt{1-8aC_F/N^2}  agree: True
  FigTowRelNNLLOneXeight = -5.0  nmRelNNLLOneXeight = -5.0, unrounded -4.9680878525 against -4.9680878525  agree: True
  FigTowRelNNLLOneXfour = -2.9  nmRelNNLLOneXfour = -2.9, unrounded -2.89223923476 against -2.8922392348  agree: True
  FigTowRelNNLLOneXsix = -4.0  nmRelNNLLOneXsix = -4.0, unrounded -4.04567387362 against -4.0456738736  agree: True
  FigTowRelNNLLOneXtwo = -1.2  nmRelNNLLOneXtwo = -1.2, unrounded -1.18706636003 against -1.18706636  agree: True
  FigTowRelNNLLTwoXeight = -14.8  nmRelNNLLTwoXeight = -14.8, unrounded -14.8444176521 against -14.844417652  agree: True
  FigTowRelNNLLTwoXfour = -8.3  nmRelNNLLTwoXfour = -8.3, unrounded -8.31888648582 against -8.3188864858  agree: True
  FigTowRelNNLLTwoXsix = -11.8  nmRelNNLLTwoXsix = -11.8, unrounded -11.7610050698 against -11.76100507  agree: True
  FigTowRelNNLLTwoXtwo = -4.0  nmRelNNLLTwoXtwo = -4.0, unrounded -3.96618956456 against -3.9661895646  agree: True
  FigTowRunChangeOneXeight = 3.8  nmRunChangeOneXeight = 3.8, unrounded 3.79371889957 against 3.7937188996  agree: True
  FigTowRunChangeOneXfour = 0.8  nmRunChangeOneXfour = 0.8, unrounded 0.78955284549 against 0.78955284549  agree: True
  FigTowRunChangeOneXsix = 2.2  nmRunChangeOneXsix = 2.2, unrounded 2.15183916246 against 2.1518391625  agree: True
  FigTowRunChangeOneXtwo = 0.1  nmRunChangeOneXtwo = 0.1, unrounded 0.0968172131641 against 0.096817213164  agree: True
  FigTowRunChangeTwoXeight = 11.2  nmRunChangeTwoXeight = 11.2, unrounded 11.2070744388 against 11.207074439  agree: True
  FigTowRunChangeTwoXfour = 3.0  nmRunChangeTwoXfour = 3.0, unrounded 3.0055272449 against 3.0055272449  agree: True
  FigTowRunChangeTwoXsix = 7.0  nmRunChangeTwoXsix = 7.0, unrounded 6.99987447458 against 6.9998744746  agree: True
  FigTowRunChangeTwoXtwo = 0.4  nmRunChangeTwoXtwo = 0.4, unrounded 0.448549463839 against 0.44854946384  agree: True
  FigTowRunCouplingDef = a/(1+\beta_0a\ell)  nmRunCouplingDef = a/(1+\beta_0a\ell)  agree: True
  FigTowRunRelOneXeight = -3.1  nmRunRelOneXeight = -3.1, unrounded -3.07343283772 against -3.0734328377  agree: True
  FigTowRunRelOneXfour = -1.8  nmRunRelOneXfour = -1.8, unrounded -1.81790447718 against -1.8179044772  agree: True
  FigTowRunRelOneXsix = -2.5  nmRunRelOneXsix = -2.5, unrounded -2.53859046732 against -2.5385904673  agree: True
  FigTowRunRelOneXtwo = -0.8  nmRunRelOneXtwo = -0.8, unrounded -0.792274187221 against -0.79227418722  agree: True
  FigTowRunRelTwoXeight = -6.9  nmRunRelTwoXeight = -6.9, unrounded -6.89275015663 against -6.8927501566  agree: True
  FigTowRunRelTwoXfour = -4.2  nmRunRelTwoXfour = -4.2, unrounded -4.2336530487 against -4.2336530487  agree: True
  FigTowRunRelTwoXsix = -5.7  nmRunRelTwoXsix = -5.7, unrounded -5.66584333031 against -5.6658433303  agree: True
  FigTowRunRelTwoXtwo = -2.1  nmRunRelTwoXtwo = -2.1, unrounded -2.12131259803 against -2.121312598  agree: True
  FigTowStrictChangeOneXeight = 9.2  nmStrictChangeOneXeight = 9.2, unrounded 9.24408616512 against 9.2440861651  agree: True
  FigTowStrictChangeOneXtwo = 0.2  nmStrictChangeOneXtwo = 0.2, unrounded 0.180376173088 against 0.18037617309  agree: True
  FigTowStrictChangeTwoXeight = 17.5  nmStrictChangeTwoXeight = 17.5, unrounded 17.5127355865 against 17.512735586  agree: True
  FigTowStrictChangeTwoXtwo = 1.1  nmStrictChangeTwoXtwo = 1.1, unrounded 1.05820526766 against 1.0582052677  agree: True
  FigTowStrictRelOneXeight = -6.3  nmStrictRelOneXeight = -6.3, unrounded -6.26657695311 against -6.2665769531  agree: True
  FigTowStrictRelOneXtwo = -1.2  nmStrictRelOneXtwo = -1.2, unrounded -1.1808211397 against -1.1808211397  agree: True
  FigTowStrictRelTwoXeight = -9.1  nmStrictRelTwoXeight = -9.1, unrounded -9.11531646246 against -9.1153164625  agree: True
  FigTowStrictRelTwoXtwo = -3.5  nmStrictRelTwoXtwo = -3.5, unrounded -3.51594872646 against -3.5159487265  agree: True
  FigTowTowerScaleLambda = \frac{44}{189}  nmTowerScaleLambda = \frac{44}{189}  agree: True
  FigTowTowerSthreeForm = -S_3a^3N^{-2}/\sqrt{N^2-8aC_F}  nmTowerSthreeForm = -S_3a^3N^{-2}/\sqrt{N^2-8aC_F}  agree: True
  FigTowZDef = z=\sqrt{8aC_F}\,\ln(1/x)  nmZDef = z=\sqrt{8aC_F}\,\ln(1/x)  agree: True
panel (b) pairs compared: 74 of 74
FigTow macros with no numbers.tex counterpart (not quoted by the captions): FigTowFiveLoopCoef, FigTowFourLoopCoef, FigTowShareBeyondFourOne, FigTowShareBeyondFourTwo, FigTowThreeLoopCoef
failed checks: none


==> anc/figs/check_numbers.py <==
#!/usr/bin/env python3
"""Checks that the values Figure 1 draws agree with the macros the captions quote.

The caption of Figure 1 quotes \\nmAlphaSOne, \\nmAlphaSTwo, \\nmXmaxExp, \\nmXminExp and the
\\nmSize... percentages of ../numbers/numbers.tex. fig1_tower_size.py writes the values it draws,
generated from its own lists, to fig1_macros.tex under the same names with FigTow in place of nm.
This program pairs every FigTow macro with its nm counterpart and fails (exit code 1) if
  - a counterpart is missing from numbers.tex,
  - two paired values differ (the printed values must be equal, and where both files give the
    unrounded value in a comment, those must agree to 5e-5),
  - fewer pairs are compared than fig1_macros.tex defines for the captions (zero pairs included).
FigTow macros with no counterpart (the shares and loop coefficients) are listed and not used by
the captions. The Size pairing also covers FigTowSize<One|Two>High<Xtwo..Xeight>,
the dash-dotted lines of panel (a) (the part of order a^5 and higher) at the decades, against the
nmSize<One|Two>High<..> values that make_numbers.py computes independently and Sect. N10.2 of the notes quotes. The panel (b) macros are paired separately with the nm names of
fig1_nm_proposed.tex once numbers.tex defines them (see the block before the final listing).
Output: check_numbers.out.
"""
import os, re, sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import texmacros

NUMBERS = os.environ.get('FIG_NUMBERS_TEX') or os.path.normpath(os.path.join(HERE, '..', 'numbers', 'numbers.tex'))   # override: mutation test only
FIGMAC = os.path.join(HERE, 'fig1_macros.tex')
PAIRED = re.compile(r'^FigTow(AlphaS\w+|Xmax\w*|Xmin\w*|Size\w+)$')

OUT = []
FAILED = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))

def num(s):
    return float(s.replace('{', '').replace('}', '').strip())

def lead_float(comment):
    m = re.match(r'^\s*(-?\d+(?:\.\d+)?(?:e-?\d+)?)', comment)
    return (float(m.group(1)), len(m.group(1).split('.')[1]) if '.' in m.group(1) else 0) if m else (None, 0)

nm = texmacros.read(NUMBERS)
fg = texmacros.read(FIGMAC)
say(f'numbers.tex: {len(nm)} macros ({os.path.relpath(NUMBERS, HERE)})')
say(f'fig1_macros.tex: {len(fg)} macros')
want = sorted(k for k in fg if PAIRED.match(k))
if not want:
    FAILED.append('no pairable FigTow macro in fig1_macros.tex')
npair = 0
for k in want:
    twin = 'nm' + k[len('FigTow'):]
    if twin not in nm:
        FAILED.append(f'{twin} missing from numbers.tex'); say(f'  {k} -> {twin}: MISSING in numbers.tex'); continue
    fv, fc = fg[k]; nv, nc = nm[twin]
    try:
        ok = num(fv) == num(nv)
    except ValueError:
        ok = False
    extra = ''
    if ok:
        uf, df = lead_float(fc); un, dn = lead_float(nc)
        if uf is not None and un is not None and min(df, dn) >= 4:
            ok = abs(uf - un) <= 5e-5
            extra = f', unrounded {uf} against {un}'
    npair += 1
    if not ok:
        FAILED.append(f'{k} != {twin}')
    say(f'  {k} = {fv}  {twin} = {nv}{extra}  agree: {ok}')
say(f'pairs compared: {npair} of {len(want)}')
if npair != len(want) or npair == 0:
    FAILED.append('not every FigTow macro was compared')
# ---- panel (b) of Figure 2 of the article: the FigTow macros whose nm twins fig1_nm_proposed.tex lists.
# Until numbers.tex defines any of them they are listed and not compared; once it defines one, it must define all of
# them, with the same printed value (and, where both comments carry at least four decimals, unrounded values within 5e-5).
PROPOSED = os.path.join(HERE, 'fig1_nm_proposed.tex')
panel_b = []
if os.path.exists(PROPOSED):
    twins_b = set(texmacros.read(PROPOSED))
    panel_b = sorted(k for k in fg if not PAIRED.match(k) and ('nm' + k[len('FigTow'):]) in twins_b)
    present = [k for k in panel_b if 'nm' + k[len('FigTow'):] in nm]
    if not present:
        say(f'panel (b): numbers.tex defines none of the {len(panel_b)} nm twins of fig1_nm_proposed.tex yet; not compared')
    else:
        nb = 0
        for k in panel_b:
            twin = 'nm' + k[len('FigTow'):]
            if twin not in nm:
                FAILED.append(f'{twin} missing from numbers.tex (panel (b))'); say(f'  {k} -> {twin}: MISSING in numbers.tex'); continue
            fv, fc = fg[k]; nv, nc = nm[twin]
            ok = fv.strip() == nv.strip()
            if not ok:
                try:
                    ok = num(fv) == num(nv)
                except ValueError:
                    ok = False
            extra = ''
            if ok:
                uf, df = lead_float(fc); un, dn = lead_float(nc)
                if uf is not None and un is not None and min(df, dn) >= 4:
                    ok = abs(uf - un) <= 5e-5
                    extra = f', unrounded {uf} against {un}'
            nb += 1
            if not ok:
                FAILED.append(f'{k} != {twin}')
            say(f'  {k} = {fv}  {twin} = {nv}{extra}  agree: {ok}')
        say(f'panel (b) pairs compared: {nb} of {len(panel_b)}')
rest = sorted(k for k in fg if not PAIRED.match(k) and k not in panel_b)
say('FigTow macros with no numbers.tex counterpart (not quoted by the captions): ' + (', '.join(rest) or 'none'))
say('failed checks: ' + ('; '.join(FAILED) if FAILED else 'none'))
if not os.environ.get('FIG_NUMBERS_TEX'):
    open(os.path.join(HERE, 'check_numbers.out'), 'w').write('\n'.join(OUT) + '\n')
if FAILED:
    sys.exit(1)


==> anc/figs/check_numbers_run.log <==
numbers.tex: 1304 macros (../numbers/numbers.tex)
fig1_macros.tex: 99 macros
  FigTowAlphaSOne = 0.1  nmAlphaSOne = 0.1  agree: True
  FigTowAlphaSTwo = 0.2  nmAlphaSTwo = 0.2  agree: True
  FigTowSizeOneHighXeight = -3.656  nmSizeOneHighXeight = -3.656, unrounded -3.65564692662 against -3.65565  agree: True
  FigTowSizeOneHighXfour = -0.361  nmSizeOneHighXfour = -0.361, unrounded -0.360945331759 against -0.36095  agree: True
  FigTowSizeOneHighXsix = -1.691  nmSizeOneHighXsix = -1.691, unrounded -1.69119237768 against -1.69119  agree: True
  FigTowSizeOneHighXtwo = -0.011  nmSizeOneHighXtwo = -0.011, unrounded -0.0108743957424 against -0.01087  agree: True
  FigTowSizeOneXeight = -5.5  nmSizeOneXeight = -5.5, unrounded -5.49033169552 against -5.4903  agree: True
  FigTowSizeOneXfour = -3.1  nmSizeOneXfour = -3.1, unrounded -3.11422893656 against -3.1142  agree: True
  FigTowSizeOneXsix = -4.4  nmSizeOneXsix = -4.4, unrounded -4.40633239735 against -4.4063  agree: True
  FigTowSizeOneXtwo = -1.3  nmSizeOneXtwo = -1.3, unrounded -1.25096128719 against -1.251  agree: True
  FigTowSizeTwoHighXeight = -13.237  nmSizeTwoHighXeight = -13.237, unrounded -13.2365829325 against -13.23658  agree: True
  FigTowSizeTwoHighXfour = -2.791  nmSizeTwoHighXfour = -2.791, unrounded -2.79059603858 against -2.7906  agree: True
  FigTowSizeTwoHighXsix = -8.278  nmSizeTwoHighXsix = -8.278, unrounded -8.27841336395 against -8.27841  agree: True
  FigTowSizeTwoHighXtwo = -0.138  nmSizeTwoHighXtwo = -0.138, unrounded -0.138017437852 against -0.13802  agree: True
  FigTowSizeTwoXeight = -14.5  nmSizeTwoXeight = -14.5, unrounded -14.4613606012 against -14.4614  agree: True
  FigTowSizeTwoXfour = -8.4  nmSizeTwoXfour = -8.4, unrounded -8.41890922387 against -8.4189  agree: True
  FigTowSizeTwoXsix = -11.5  nmSizeTwoXsix = -11.5, unrounded -11.4939394892 against -11.4939  agree: True
  FigTowSizeTwoXtwo = -4.2  nmSizeTwoXtwo = -4.2, unrounded -4.1708266015 against -4.1708  agree: True
  FigTowXmaxExp = -2  nmXmaxExp = -2  agree: True
  FigTowXminExp = -8  nmXminExp = -8  agree: True
pairs compared: 20 of 20
  FigTowBetaZeroRun = \frac{25}{3}  nmBetaZeroRun = \frac{25}{3}  agree: True
  FigTowChangeNNLLOneXeight = 7.3  nmChangeNNLLOneXeight = 7.3, unrounded 7.32863132904 against 7.328631329  agree: True
  FigTowChangeNNLLOneXfour = 1.7  nmChangeNNLLOneXfour = 1.7, unrounded 1.65404990438 against 1.6540499044  agree: True
  FigTowChangeNNLLOneXsix = 4.3  nmChangeNNLLOneXsix = 4.3, unrounded 4.33393708804 against 4.333937088  agree: True
  FigTowChangeNNLLOneXtwo = 0.2  nmChangeNNLLOneXtwo = 0.2, unrounded 0.181330160872 against 0.18133016087  agree: True
  FigTowChangeNNLLTwoXeight = 28.5  nmChangeNNLLTwoXeight = 28.5, unrounded 28.5197296602 against 28.51972966  agree: True
  FigTowChangeNNLLTwoXfour = 8.2  nmChangeNNLLTwoXfour = 8.2, unrounded 8.2346866069 against 8.2346866069  agree: True
  FigTowChangeNNLLTwoXsix = 18.3  nmChangeNNLLTwoXsix = 18.3, unrounded 18.2931204907 against 18.293120491  agree: True
  FigTowChangeNNLLTwoXtwo = 1.2  nmChangeNNLLTwoXtwo = 1.2, unrounded 1.19371555625 against 1.1937155562  agree: True
  FigTowDSthreeForm = -\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)  nmDSthreeForm = -\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)  agree: True
  FigTowDataScaleChangeOneXeight = 6.2  nmDataScaleChangeOneXeight = 6.2, unrounded 6.16191340129 against 6.1619134013  agree: True
  FigTowDataScaleChangeOneXtwo = 0.2  nmDataScaleChangeOneXtwo = 0.2, unrounded 0.154756534215 against 0.15475653422  agree: True
  FigTowDataScaleChangeTwoXeight = 21.8  nmDataScaleChangeTwoXeight = 21.8, unrounded 21.7660830509 against 21.766083051  agree: True
  FigTowDataScaleChangeTwoXtwo = 0.9  nmDataScaleChangeTwoXtwo = 0.9, unrounded 0.920323432386 against 0.92032343239  agree: True
  FigTowDataScaleRelOneXeight = -4.4  nmDataScaleRelOneXeight = -4.4, unrounded -4.36392999237 against -4.3639299924  agree: True
  FigTowDataScaleRelOneXtwo = -1.1  nmDataScaleRelOneXtwo = -1.1, unrounded -1.07203032899 against -1.072030329  agree: True
  FigTowDataScaleRelTwoXeight = -11.8  nmDataScaleRelTwoXeight = -11.8, unrounded -11.8145004525 against -11.814500453  agree: True
  FigTowDataScaleRelTwoXtwo = -3.4  nmDataScaleRelTwoXtwo = -3.4, unrounded -3.35810791341 against -3.3581079134  agree: True
  FigTowEffAlphaOneXeight = 0.071  nmEffAlphaOneXeight = 0.071, unrounded 0.0709082383075 against 0.0709082383075  agree: True
  FigTowEffAlphaOneXeightData = 0.091  nmEffAlphaOneXeightData = 0.091, unrounded 0.0912814048153 against 0.0912814048153  agree: True
  FigTowEffAlphaTwoXeight = 0.125  nmEffAlphaTwoXeight = 0.125, unrounded 0.125020098457 against 0.125020098457  agree: True
  FigTowEffAlphaTwoXeightData = 0.175  nmEffAlphaTwoXeightData = 0.175, unrounded 0.175496686197 against 0.175496686197  agree: True
  FigTowEllZeroDef = \ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)  nmEllZeroDef = \ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)  agree: True
  FigTowFirstOrderMeasureOne = 4.1  nmFirstOrderMeasureOne = 4.1, unrounded 4.07237935 against 4.07237935  agree: True
  FigTowFirstOrderMeasureTwo = 11.5  nmFirstOrderMeasureTwo = 11.5, unrounded 11.51842821 against 11.51842821  agree: True
  FigTowFourLoopChange = \frac{1376}{81}  nmFourLoopChange = \frac{1376}{81}  agree: True
  FigTowFourLoopSthreeCoef = -C_FS_3/6  nmFourLoopSthreeCoef = -C_FS_3/6  agree: True
  FigTowNLLBetaTerm = -\beta_0a\ln(1/x)\,P^+_{\rm LL}  nmNLLBetaTerm = -\beta_0a\ln(1/x)\,P^+_{\rm LL}  agree: True
  FigTowNLLZeroExpTwo = -5  nmNLLZeroExpTwo = -5  agree: True
  FigTowNLLZeroMantTwo = 1.5  nmNLLZeroMantTwo = 1.5, unrounded 1.5295161e-05 against 1.5295161e-05  agree: True
  FigTowNNLLOverLLMaxOne = 1.11  nmNNLLOverLLMaxOne = 1.11, unrounded 1.10511969 against 1.10511969  agree: True
  FigTowNNLLOverLLMaxTwo = 1.05  nmNNLLOverLLMaxTwo = 1.05, unrounded 1.05159537 against 1.05159537  agree: True
  FigTowNNLLOverLLMinOne = 1.05  nmNNLLOverLLMinOne = 1.05, unrounded 1.05382591 against 1.05382591  agree: True
  FigTowNNLLOverLLMinTwo = 0.97  nmNNLLOverLLMinTwo = 0.97, unrounded 0.97120319 against 0.97120319  agree: True
  FigTowNfExcessInverse = 7.3  nmNfExcessInverse = 7.3  agree: True
  FigTowNfExcessRatio = 0.14  nmNfExcessRatio = 0.14  agree: True
  FigTowNfRun = 4  nmNfRun = 4  agree: True
  FigTowRDef = R=\sqrt{1-8aC_F/N^2}  nmRDef = R=\sqrt{1-8aC_F/N^2}  agree: True
  FigTowRelNNLLOneXeight = -5.0  nmRelNNLLOneXeight = -5.0, unrounded -4.9680878525 against -4.9680878525  agree: True
  FigTowRelNNLLOneXfour = -2.9  nmRelNNLLOneXfour = -2.9, unrounded -2.89223923476 against -2.8922392348  agree: True
  FigTowRelNNLLOneXsix = -4.0  nmRelNNLLOneXsix = -4.0, unrounded -4.04567387362 against -4.0456738736  agree: True
  FigTowRelNNLLOneXtwo = -1.2  nmRelNNLLOneXtwo = -1.2, unrounded -1.18706636003 against -1.18706636  agree: True
  FigTowRelNNLLTwoXeight = -14.8  nmRelNNLLTwoXeight = -14.8, unrounded -14.8444176521 against -14.844417652  agree: True
  FigTowRelNNLLTwoXfour = -8.3  nmRelNNLLTwoXfour = -8.3, unrounded -8.31888648582 against -8.3188864858  agree: True
  FigTowRelNNLLTwoXsix = -11.8  nmRelNNLLTwoXsix = -11.8, unrounded -11.7610050698 against -11.76100507  agree: True
  FigTowRelNNLLTwoXtwo = -4.0  nmRelNNLLTwoXtwo = -4.0, unrounded -3.96618956456 against -3.9661895646  agree: True
  FigTowRunChangeOneXeight = 3.8  nmRunChangeOneXeight = 3.8, unrounded 3.79371889957 against 3.7937188996  agree: True
  FigTowRunChangeOneXfour = 0.8  nmRunChangeOneXfour = 0.8, unrounded 0.78955284549 against 0.78955284549  agree: True
  FigTowRunChangeOneXsix = 2.2  nmRunChangeOneXsix = 2.2, unrounded 2.15183916246 against 2.1518391625  agree: True
  FigTowRunChangeOneXtwo = 0.1  nmRunChangeOneXtwo = 0.1, unrounded 0.0968172131641 against 0.096817213164  agree: True
  FigTowRunChangeTwoXeight = 11.2  nmRunChangeTwoXeight = 11.2, unrounded 11.2070744388 against 11.207074439  agree: True
  FigTowRunChangeTwoXfour = 3.0  nmRunChangeTwoXfour = 3.0, unrounded 3.0055272449 against 3.0055272449  agree: True
  FigTowRunChangeTwoXsix = 7.0  nmRunChangeTwoXsix = 7.0, unrounded 6.99987447458 against 6.9998744746  agree: True
  FigTowRunChangeTwoXtwo = 0.4  nmRunChangeTwoXtwo = 0.4, unrounded 0.448549463839 against 0.44854946384  agree: True
  FigTowRunCouplingDef = a/(1+\beta_0a\ell)  nmRunCouplingDef = a/(1+\beta_0a\ell)  agree: True
  FigTowRunRelOneXeight = -3.1  nmRunRelOneXeight = -3.1, unrounded -3.07343283772 against -3.0734328377  agree: True
  FigTowRunRelOneXfour = -1.8  nmRunRelOneXfour = -1.8, unrounded -1.81790447718 against -1.8179044772  agree: True
  FigTowRunRelOneXsix = -2.5  nmRunRelOneXsix = -2.5, unrounded -2.53859046732 against -2.5385904673  agree: True
  FigTowRunRelOneXtwo = -0.8  nmRunRelOneXtwo = -0.8, unrounded -0.792274187221 against -0.79227418722  agree: True
  FigTowRunRelTwoXeight = -6.9  nmRunRelTwoXeight = -6.9, unrounded -6.89275015663 against -6.8927501566  agree: True
  FigTowRunRelTwoXfour = -4.2  nmRunRelTwoXfour = -4.2, unrounded -4.2336530487 against -4.2336530487  agree: True
  FigTowRunRelTwoXsix = -5.7  nmRunRelTwoXsix = -5.7, unrounded -5.66584333031 against -5.6658433303  agree: True
  FigTowRunRelTwoXtwo = -2.1  nmRunRelTwoXtwo = -2.1, unrounded -2.12131259803 against -2.121312598  agree: True
  FigTowStrictChangeOneXeight = 9.2  nmStrictChangeOneXeight = 9.2, unrounded 9.24408616512 against 9.2440861651  agree: True
  FigTowStrictChangeOneXtwo = 0.2  nmStrictChangeOneXtwo = 0.2, unrounded 0.180376173088 against 0.18037617309  agree: True
  FigTowStrictChangeTwoXeight = 17.5  nmStrictChangeTwoXeight = 17.5, unrounded 17.5127355865 against 17.512735586  agree: True
  FigTowStrictChangeTwoXtwo = 1.1  nmStrictChangeTwoXtwo = 1.1, unrounded 1.05820526766 against 1.0582052677  agree: True
  FigTowStrictRelOneXeight = -6.3  nmStrictRelOneXeight = -6.3, unrounded -6.26657695311 against -6.2665769531  agree: True
  FigTowStrictRelOneXtwo = -1.2  nmStrictRelOneXtwo = -1.2, unrounded -1.1808211397 against -1.1808211397  agree: True
  FigTowStrictRelTwoXeight = -9.1  nmStrictRelTwoXeight = -9.1, unrounded -9.11531646246 against -9.1153164625  agree: True
  FigTowStrictRelTwoXtwo = -3.5  nmStrictRelTwoXtwo = -3.5, unrounded -3.51594872646 against -3.5159487265  agree: True
  FigTowTowerScaleLambda = \frac{44}{189}  nmTowerScaleLambda = \frac{44}{189}  agree: True
  FigTowTowerSthreeForm = -S_3a^3N^{-2}/\sqrt{N^2-8aC_F}  nmTowerSthreeForm = -S_3a^3N^{-2}/\sqrt{N^2-8aC_F}  agree: True
  FigTowZDef = z=\sqrt{8aC_F}\,\ln(1/x)  nmZDef = z=\sqrt{8aC_F}\,\ln(1/x)  agree: True
panel (b) pairs compared: 74 of 74
FigTow macros with no numbers.tex counterpart (not quoted by the captions): FigTowFiveLoopCoef, FigTowFourLoopCoef, FigTowShareBeyondFourOne, FigTowShareBeyondFourTwo, FigTowThreeLoopCoef
failed checks: none


==> anc/figs/dkmv_nnll.py <==
"""NNLL-resummed x^0 part of P+ of Davies, Kom, Moch and Vogt, arXiv:2202.10362 (Ref. DKMV below).

Written for panel (b) of Figure 2 of the article (1 October 2026). Imports nothing from any other project
folder. Transcribed from the arXiv source ma_a/dossier/papers/src2202/xto0-DIS.tex:
  eq. (3.1)  S = (1 - 4 xi)^(1/2), xi = 2 C_F a / N^2                                 (l. 778, label Sdef)
  eq. (3.2)  the N-space NNLL result for P_ns^+ (first line LL and NLL, the rest NNLL)  (l. 789, label PnsPres)
  eq. (3.3)  its a^4 terms N^-7, N^-6, N^-5                                            (l. 826, label PnsP3nn)
  eq. (3.4)  its a^5 terms N^-9, N^-8, N^-7                                            (l. 845, label PnsP4nn)
  eq. (3.5)  the x-space form with z = (8 C_F a)^(1/2) ln(1/x) and
             tI_n = (2/z)^n I_n(z)                                                     (l. 898-933)
  App. A     the N = 0 Laurent coefficients of P^(0), P^(1), P^(2)                     (l. 3521-3590)
Normalization of DKMV: a = alpha_s(Q^2)/(4 pi), P = sum a^(n+1) P^(n), beta_D = -eps a - beta_0 a^2 - ...,
beta_0 = 11/3 C_A - 2/3 n_f, and M[x^0 ln^k(1/x)] = k!/N^(k+1) (their eq. (2.26)). n_f enters eq. (3.2)
only through beta_0. "Fixed coupling" below means beta_0 = 0 in eq. (3.2).

What the checks in check_symbolic() establish (each is an identity in C_F, C_A, beta_0, zeta_2, verified
with SymPy in rational arithmetic, not a numerical agreement):
  (1) the expansion of the transcribed eq. (3.2) reproduces eq. (3.3), eq. (3.4) and the LL, NLL and NNLL
      Laurent coefficients of P^(0), P^(1), P^(2) of App. A (three printed places, two of them independent
      of eq. (3.2) itself);
  (2) the transcribed eq. (3.5) is the inverse Mellin transform of eq. (3.2), order by order to a^NMAX;
  (3) eq. (3.2) equals P_V + D_S3, where P_V is the NNLL solution of the small-N relation
      P (P - N + beta(a)/a) = O(N^0), DKMV eq. (2.21), with the one- and two-loop App. A coefficients as
      input, and D_S3 = -(S_3 / (16 C_F^2)) a N [(S - 1) + (S^-1 - 1)], with
      S_3 = 12 zeta_2 C_F (C_A - 2 C_F)(5 C_A - 6 C_F). So eq. (3.2) already contains the three-loop tower
      term, fixed by the three-loop data, propagated to higher orders with the functions (S - 1) and
      (S^-1 - 1) of its basis.
"""
from fractions import Fraction as Fr
import mpmath as mp

# ------------------------------------------------------------------------------------------------
# numerical evaluation (mpmath), SU(N) or general C_F, C_A
# ------------------------------------------------------------------------------------------------


def nnll_coeffs(CF, CA, b0, z2):
    """The coefficients of eq. (3.2): P = -N(S-1)/2 + a (2CF-b0)/2 (1/S-1)
       + a N [c1 (S-1) + c2 (1/S-1) + c3 (S^-3-1)]; returns (c1, c2, c3) (mpmath or Fraction arithmetic)."""
    c1 = ((156 - 960 * z2) * CF ** 2 - (80 - 1152 * z2) * CA * CF - 360 * z2 * CA ** 2 - 100 * b0 * CF + 3 * b0 ** 2) / (96 * CF)
    c2 = 2 * ((12 - 576 * z2) * CF ** 2 + (40 + 576 * z2) * CA * CF - 180 * z2 * CA ** 2 + 56 * b0 * CF - 3 * b0 ** 2) / (96 * CF)
    c3 = 3 * (2 * CF - b0) ** 2 / (96 * CF)
    return c1, c2, c3


def P_x(x, a, CF, CA, b0, z2=None, parts=False):
    """Eq. (3.5) of DKMV: the NNLL x^0 part of P+(x, a) at a = alpha_s/(4 pi), mpmath.
    parts=True returns (LL, NLL, NNLL) separately (LL and NLL from the first line of (3.5))."""
    z2 = mp.zeta(2) if z2 is None else z2
    L = -mp.log(x)
    z = mp.sqrt(8 * CF * a) * L
    tI = lambda n: (2 / z) ** n * mp.besseli(n, z)
    I0, I1, I2 = tI(0), tI(1), tI(2)
    pre = 2 * a * CF
    ll = pre * I1
    nll = pre * (2 * CF - b0) * a * L * I1
    nnll = (pre * mp.mpf(1) / 2 * (2 * CF - b0) ** 2 * a ** 2 * L ** 2 * I1
            + pre * (mp.mpf(11 * b0 + 10 * CA - 6 * CF) / 3 - 4 * CF * z2) * a * I0
            + pre * (8 * CF ** 2 - 2 * z2 * (15 * CA ** 2 - 48 * CF * CA + 44 * CF ** 2)) * a ** 2 * L ** 2 * I2)
    return (ll, nll, nnll) if parts else ll + nll + nnll


def S3_value(CF, CA, z2):
    """S_3 = 12 zeta_2 C_F (C_A - 2 C_F)(5 C_A - 6 C_F), the three-loop tower coefficient of S."""
    return 12 * z2 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)


def DS3_x(x, a, CF, CA, z2=None):
    """The part of eq. (3.2) generated by S_3, D_S3 = -(S_3/(16 C_F^2)) a N [(S-1) + (1/S-1)], in x space.
    (S-1) + (1/S-1) = sum_{k>=2} e_k xi^k (e_1 = 0), and a N xi^k = (2 C_F)^k a^(k+1) N^(1-2k) has the inverse
    Mellin transform (2 C_F)^k a^(k+1) L^(2k-2)/(2k-2)!, L = ln(1/x). The series converges for every x
    (e_k grows as 4^k, the factorial wins) and is summed until the terms fall below the working precision."""
    z2 = mp.zeta(2) if z2 is None else z2
    L = -mp.log(x)
    s3 = S3_value(mp.mpf(CF), mp.mpf(CA), z2)
    tot = mp.mpf(0)
    for k in range(2, 400):
        term = _EK[k] * (2 * CF) ** k * a ** (k + 1) * L ** (2 * k - 2) / mp.factorial(2 * k - 2)
        tot += term
        if k > 20 and abs(term) < mp.mpf(10) ** (-mp.mp.dps - 5) * abs(tot):
            break
    return -s3 / (16 * CF ** 2) * tot


def _ek_table(kmax=400):
    """Exact coefficients of (S - 1) + (1/S - 1) in powers of xi, with S = (1 - 4 xi)^(1/2):
    (1 - 4 xi)^(1/2) = 1 - sum_k 2 C_{k-1} xi^k (Catalan numbers), (1 - 4 xi)^(-1/2) = sum_k binom(2k,k) xi^k."""
    from math import comb
    e = [Fr(0)] * (kmax + 1)
    for k in range(1, kmax + 1):
        catalan = Fr(comb(2 * (k - 1), k - 1), k)
        e[k] = -2 * catalan + comb(2 * k, k)
    return [mp.mpf(q.numerator) / q.denominator for q in e]


_EK = _ek_table()


def _sp_table(p2, kmax=400):
    """Exact coefficients s_p(k) of xi^k in (1 - 4 xi)^(p2/2), k = 0..kmax (Fractions)."""
    s = [Fr(1)]
    for k in range(1, kmax + 1):
        s.append(s[-1] * (Fr(p2, 2) - (k - 1)) / k * (-4))
    return s


_S1, _SM1, _SM3 = _sp_table(1), _sp_table(-1), _sp_table(-3)


def P_x_series(x, a, CF, CA, b0, z2=None):
    """Route B for eq. (3.2) in x space, independent of the Bessel form (3.5): the x-space series built from
    the exact xi-expansion coefficients of (1-4xi)^(1/2), (1-4xi)^(-1/2), (1-4xi)^(-3/2), with
      N xi^k   -> (2CF)^k a^k     L^(2k-2)/(2k-2)!
      a xi^k   -> (2CF)^k a^(k+1) L^(2k-1)/(2k-1)!
      a N xi^k -> (2CF)^k a^(k+1) L^(2k-2)/(2k-2)!      (k >= 1, L = ln(1/x))."""
    z2 = mp.zeta(2) if z2 is None else z2
    L = -mp.log(x)
    c1, c2, c3 = nnll_coeffs(mp.mpf(CF), mp.mpf(CA), mp.mpf(b0), z2)
    f = lambda q: mp.mpf(q.numerator) / q.denominator
    tot = mp.mpf(0)
    for k in range(1, 400):
        g = (2 * CF) ** k
        t = (-f(_S1[k]) / 2 * g * a ** k * L ** (2 * k - 2) / mp.factorial(2 * k - 2)
             + a / 2 * (2 * CF - b0) * f(_SM1[k]) * g * a ** k * L ** (2 * k - 1) / mp.factorial(2 * k - 1)
             + (c1 * f(_S1[k]) + c2 * f(_SM1[k]) + c3 * f(_SM3[k])) * g * a ** (k + 1) * L ** (2 * k - 2) / mp.factorial(2 * k - 2))
        tot += t
        if k > 20 and abs(t) < mp.mpf(10) ** (-mp.mp.dps - 5) * abs(tot):
            break
    return tot


def DS3_contour(L, a, CF, CA, c_shift=0.2):
    """Route B for D_S3: the inverse Mellin integral of -(S_3/(16 C_F^2)) a N [(S-1) + (1/S-1)] along
    Re N = c = omega_0 + c_shift, in double precision (scipy QAWF), with S = (1 - omega_0^2/N^2)^(1/2) on
    the branch that tends to 1 at large N. At large |N| the integrand falls as |N|^-3."""
    import numpy as np
    from scipy.integrate import quad
    cf, ca = float(CF), float(CA)
    z2 = float(mp.zeta(2))
    s3 = 12 * z2 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)
    w0 = np.sqrt(8 * a * cf)
    c = w0 + c_shift

    def D(y):
        n = c + 1j * y
        S = np.sqrt(1 - w0 ** 2 / (n * n))
        return -s3 / (16 * cf ** 2) * a * n * ((S - 1) + (1 / S - 1))
    kw = dict(limit=400, epsabs=1e-20, epsrel=1e-12)
    I = (quad(lambda y: D(y).real, 0, np.inf, weight='cos', wvar=L, **kw)[0]
         - quad(lambda y: D(y).imag, 0, np.inf, weight='sin', wvar=L, **kw)[0])
    return np.exp(c * L) / np.pi * I


def ell0(x, a, CF):
    """ln(mu_0^2/Q^2) = 2 I_1(z) L / (z I_0(z)), z = (8 C_F a)^(1/2) L, L = ln(1/x): the scale at which the
    fixed-coupling LL term 2 a C_F tI_1(z) of eq. (3.5), evaluated at a(mu_0^2) = a (1 - beta_0 a ln(mu_0^2/Q^2)),
    reproduces at first order in beta_0 the beta_0 term of the NLL part of eq. (3.5), -beta_0 a L times the
    LL term. Derivation: d ln(a tI_1(z))/d ln a = z I_0(z)/(2 I_1(z)) at fixed L, so the shift
    delta a/a = -beta_0 a L 2 I_1(z)/(z I_0(z)). It tends to L as z -> 0 and to 2/omega_0 as z -> infinity."""
    L = -mp.log(x)
    z = mp.sqrt(8 * CF * a) * L
    return 2 * mp.besseli(1, z) * L / (z * mp.besseli(0, z))


def a_run(a, b0, ell):
    """One-loop running coupling a(mu^2) = a / (1 + beta_0 a ln(mu^2/Q^2)), a = alpha_s(Q^2)/(4 pi)."""
    return a / (1 + b0 * a * ell)


# ------------------------------------------------------------------------------------------------
# symbolic checks (SymPy)
# ------------------------------------------------------------------------------------------------


def check_symbolic(NMAX=12, say=print):
    """Runs checks (1) to (3) of the module docstring. Returns a list of failed checks (empty if all pass)."""
    import sympy as sp
    CF, CA, b0, z2, a, N, L = sp.symbols('C_F C_A beta_0 zeta_2 a N L')
    failed = []
    xi = 2 * CF * a / N ** 2
    S = sp.sqrt(1 - 4 * xi)
    c1, c2, c3 = nnll_coeffs(CF, CA, b0, z2)
    P = (-N * (S - 1) / 2 + a * (2 * CF - b0) / 2 * (1 / S - 1)
         + a * N * (c1 * (S - 1) + c2 * (1 / S - 1) + c3 * (S ** -3 - 1)))
    ser = sp.expand(sp.series(P, a, 0, NMAX + 1).removeO())

    def coef(expr, n, m):
        """coefficient of a^n N^-m"""
        return sp.expand(expr.coeff(a, n)).coeff(N, -m)

    # (1a) eq. (3.3): a^4
    p3 = {7: 80 * CF ** 4, 6: 80 * CF ** 3 * (2 * CF - b0),
          5: 8 * CF ** 2 * ((16 - 200 * z2) * CF ** 2 + 10 * CF * b0 + (20 + 192 * z2) * CF * CA + 3 * b0 ** 2 - 60 * z2 * CA ** 2)}
    # (1b) eq. (3.4): a^5
    p4 = {9: 448 * CF ** 5, 8: 560 * CF ** 4 * (2 * CF - b0),
          7: 80 * CF ** 3 * ((16 - 148 * z2) * CF ** 2 + sp.Rational(8, 3) * CF * b0 + (sp.Rational(40, 3) + 144 * z2) * CF * CA
                             + 3 * b0 ** 2 - 45 * z2 * CA ** 2)}
    # (1c) App. A: P^(0) N^-1; P^(1) N^-3, N^-2, N^-1; P^(2) N^-5, N^-4, N^-3
    appA = {(1, 1): 2 * CF,
            (2, 3): 4 * CF ** 2, (2, 2): CF * (4 * CF - 2 * b0),
            (2, 1): CF * (sp.Rational(20, 3) * CA - (4 + 8 * z2) * CF + sp.Rational(22, 3) * b0),
            (3, 5): 16 * CF ** 3, (3, 4): CF * (24 * CF ** 2 - 12 * CF * b0),
            (3, 3): -CF * (60 * z2 * CA ** 2 - (sp.Rational(80, 3) + 192 * z2) * CF * CA - (8 - 208 * z2) * CF ** 2
                          - sp.Rational(64, 3) * CF * b0 - 2 * b0 ** 2)}
    n_ok = 0
    for (n, table, name) in ((4, p3, 'eq. (3.3)'), (5, p4, 'eq. (3.4)')):
        for m, v in table.items():
            d = sp.simplify(coef(ser, n, m) - v)
            ok = d == 0
            n_ok += ok
            if not ok:
                failed.append(f'{name} a^{n} N^-{m}: difference {d}')
    for (n, m), v in appA.items():
        d = sp.simplify(coef(ser, n, m) - v)
        ok = d == 0
        n_ok += ok
        if not ok:
            failed.append(f'App. A a^{n} N^-{m}: difference {d}')
    ntot = len(p3) + len(p4) + len(appA)
    say(f'  (1) eq. (3.2) against eq. (3.3), eq. (3.4) and App. A: {n_ok} of {ntot} coefficients agree identically')
    # every term of the expansion must be a negative power of N with 2n-1-m in {0,1,2} (LL, NLL, NNLL only)
    bad = []
    for n in range(1, NMAX + 1):
        cn = sp.expand(ser.coeff(a, n))
        for term in sp.Add.make_args(cn):
            pw = term.as_coeff_exponent(N)[1]          # a^n N^pw, pw = -2n+1+k
            k = pw + 2 * n - 1
            if k not in (0, 1, 2):
                bad.append((n, pw))
    if bad:
        failed.append(f'eq. (3.2) has terms beyond NNLL: {bad[:5]}')
    say(f'  (1) every term of eq. (3.2) through a^{NMAX} is LL, NLL or NNLL: {not bad}')

    # (2) eq. (3.5) = inverse Mellin of eq. (3.2): a^n N^-m -> a^n L^(m-1)/(m-1)!
    xs = 0
    for n in range(1, NMAX + 1):
        cn = sp.expand(ser.coeff(a, n))
        for term in sp.Add.make_args(cn):
            pw = term.as_coeff_exponent(N)[1]
            m = -pw
            xs += sp.expand(term * N ** m) * a ** n * L ** (m - 1) / sp.factorial(m - 1)
    xs = sp.expand(xs)
    z = sp.sqrt(8 * CF * a) * L

    def tI_series(nu, order):
        # (2/z)^nu I_nu(z) = sum_k (z/2)^(2k) / (k! (nu+k)!)
        return sum((z / 2) ** (2 * k) / (sp.factorial(k) * sp.factorial(nu + k)) for k in range(order))
    K = NMAX + 2
    I0s, I1s, I2s = tI_series(0, K), tI_series(1, K), tI_series(2, K)
    pre = 2 * a * CF
    Px = (pre * (1 + (2 * CF - b0) * a * L + sp.Rational(1, 2) * (2 * CF - b0) ** 2 * a ** 2 * L ** 2) * I1s
          + pre * (sp.Rational(1, 3) * (11 * b0 + 10 * CA - 6 * CF) - 4 * CF * z2) * a * I0s
          + pre * (8 * CF ** 2 - 2 * z2 * (15 * CA ** 2 - 48 * CF * CA + 44 * CF ** 2)) * a ** 2 * L ** 2 * I2s)
    Px = sp.expand(Px)
    ndiff = 0
    for n in range(1, NMAX + 1):
        d = sp.expand(Px.coeff(a, n) - xs.coeff(a, n))
        if d != 0:
            ndiff += 1
            failed.append(f'eq. (3.5) against inverse Mellin of eq. (3.2) at a^{n}: {sp.factor(d)}')
    say(f'  (2) eq. (3.5) equals the inverse Mellin transform of eq. (3.2) at every order a^1..a^{NMAX}: {ndiff == 0}')

    # (3) small-N relation solution P_V and the S_3 part
    #     P = sum_{n>=0} a^(n+1) sum_k p[n][k] N^(-2n-1+k); one-loop input k = 0, 1, 2 (N^-1, N^0, N^1),
    #     two-loop input k = 2 (N^-1); the relation fixes every p[n][k] with k < 2n (k <= 2 here).
    p = {0: {0: 2 * CF, 1: CF, 2: CF * (2 - 4 * z2)},
         1: {2: CF * (sp.Rational(20, 3) * CA - (4 + 8 * z2) * CF + sp.Rational(22, 3) * b0)}}
    # order a^m, log order K: sum_{n1+n2=m-2} sum_{k1+k2=K} p[n1][k1] p[n2][k2] - p[m-1][K] - b0 p[m-2][K-1] = 0
    for m in range(2, NMAX + 1):
        p.setdefault(m - 1, {})
        for Kk in range(0, 3):
            if m == 2 and Kk == 2:
                continue            # a^2 N^0: allowed by O(N^0); p[1][2] is two-loop input
            quad = 0
            for n1 in range(0, m - 1):
                n2 = m - 2 - n1
                for k1 in range(0, Kk + 1):
                    k2 = Kk - k1
                    if k1 in p.get(n1, {}) and k2 in p.get(n2, {}):
                        quad += p[n1][k1] * p[n2][k2]
            beta = b0 * p[m - 2][Kk - 1] if (Kk >= 1 and (Kk - 1) in p.get(m - 2, {})) else 0
            p[m - 1][Kk] = sp.expand(quad - beta)
    S3 = S3_value(CF, CA, z2)
    DS3 = -S3 / (16 * CF ** 2) * a * N * ((S - 1) + (1 / S - 1))
    dser = sp.expand(sp.series(DS3, a, 0, NMAX + 1).removeO())
    nfail3 = 0
    for n in range(2, NMAX + 1):          # a^n <-> p[n-1][k] N^(-2n+1+k)
        for Kk in range(0, 3):
            m = 2 * n - 1 - Kk
            lhs = coef(ser, n, m)
            rhs = p[n - 1][Kk] + coef(dser, n, m)
            d = sp.simplify(lhs - rhs)
            if d != 0:
                nfail3 += 1
                failed.append(f'eq. (3.2) = P_V + D_S3 fails at a^{n} N^-{m}: {sp.factor(d)}')
    say(f'  (3) eq. (3.2) = P_V + D_S3 in every LL, NLL and NNLL coefficient a^2..a^{NMAX}: {nfail3 == 0}'
        f'  (P_V: small-N relation, DKMV eq. (2.21), one- and two-loop App. A input)')
    # the three-loop violation of the relation is -S_3 (the a^3 N^-3 coefficient of D_tow)
    d3 = sp.factor(sp.expand(coef(ser, 3, 3) - p[2][2]))
    ok3 = sp.simplify(d3 + S3) == 0
    say(f'  (3) data minus relation at a^3 N^-3 = {d3} = -S_3: {ok3}')
    if not ok3:
        failed.append('three-loop violation is not -S_3')
    return failed


if __name__ == '__main__':
    fails = check_symbolic()
    print('failed:', fails or 'none')


==> anc/figs/fig0_checks.out <==
PASS  eta^-/eta^+ = -i tan(pi omega/2)
PASS  psi^+ = Delta eta^-/eta^+ = -pi tan(pi omega/2)
PASS  eta^-/eta^+ = -i pi omega/2 + O(omega^3)
PASS  psi^+ = -pi^2 omega/2 + O(omega^3)
PASS  psi^+ psi^- = Delta^2 = -pi^2 with psi^- = Delta eta^+/eta^-


==> anc/figs/fig0_mechanism.py <==
#!/usr/bin/env python3
"""Mechanism figure (Figure 1 of the article, placed in the Introduction): the softest gluon across the exchanged quark-antiquark pair and the two
factors i pi.  A schematic, drawn from the statements of Sect. 3 of the article; it computes nothing.

Panel (a): forward scattering with a quark-antiquark pair (blue) exchanged in the t channel between the upper and the
lower quark line (black).  The pair, with the rest of the ladder (the oval), is the negative-signature adjoint wave
F_A^-.  The softest gluon (red, wavy) joins the two external lines outside the pair, so that pair and gluon together
form a color singlet of positive signature, the wave F_1^+.
Panel (b): the chain of factors that the signature-changing term attaches to F_A^- in the equation for F_1^+:
the color entry [T]_{1A} = -2 C_F, the phase Delta = l_r - l_c = -i pi of the soft-gluon energy logarithm, and the
ratio eta^-/eta^+ = -i tan(pi omega/2) of the signature factors of the source and the receiving wave; their product
psi^+ = Delta eta^-/eta^+ = -pi tan(pi omega/2) = -pi^2 omega/2 + O(omega^3).

The formulas printed in panel (b) are checked here against their definitions (sympy): eta^+ = cos(pi omega/2),
eta^- = -i sin(pi omega/2), Delta = -i pi, so that the printed ratio, product and leading term are what Sect. 3 states.
The program stops with exit code 1 if a check fails.
Output: fig0_mechanism.pdf, fig0_checks.out.
Run: python3 -B fig0_mechanism.py
"""
import sys

import sympy as sp

from plotstyle import BLACK, BLUE, RED, plt
import numpy as np
from matplotlib.patches import Ellipse, FancyArrowPatch

# ---------------------------------------------------------------- checks of the printed formulas
w = sp.Symbol('omega')
eta_p = sp.cos(sp.pi * w / 2)
eta_m = -sp.I * sp.sin(sp.pi * w / 2)
Delta = -sp.I * sp.pi
ratio = sp.simplify(eta_m / eta_p)
psi_p = sp.simplify(Delta * ratio)
checks = [
    ('eta^-/eta^+ = -i tan(pi omega/2)', sp.simplify(ratio - (-sp.I * sp.tan(sp.pi * w / 2))) == 0),
    ('psi^+ = Delta eta^-/eta^+ = -pi tan(pi omega/2)', sp.simplify(psi_p + sp.pi * sp.tan(sp.pi * w / 2)) == 0),
    ('eta^-/eta^+ = -i pi omega/2 + O(omega^3)',
     sp.simplify(sp.series(ratio, w, 0, 3).removeO() - (-sp.I * sp.pi * w / 2)) == 0),
    ('psi^+ = -pi^2 omega/2 + O(omega^3)', sp.simplify(sp.series(psi_p, w, 0, 3).removeO() + sp.pi**2 * w / 2) == 0),
    ('psi^+ psi^- = Delta^2 = -pi^2 with psi^- = Delta eta^+/eta^-',
     sp.simplify(psi_p * sp.simplify(Delta * eta_p / eta_m) - Delta**2) == 0 and sp.simplify(Delta**2 + sp.pi**2) == 0),
]
with open('fig0_checks.out', 'w') as f:
    for lab, ok in checks:
        f.write('%s  %s\n' % ('PASS' if ok else 'FAIL', lab))
if not all(ok for _, ok in checks):
    print('FAILED: a printed formula of Fig. 0 does not follow from the definitions; see fig0_checks.out')
    sys.exit(1)


# ---------------------------------------------------------------- drawing helpers
def fermion(ax, p0, p1, color, arrow_at=0.5, lw=1.4):
    ax.plot([p0[0], p1[0]], [p0[1], p1[1]], color=color, lw=lw, solid_capstyle='round')
    xm = p0[0] + arrow_at * (p1[0] - p0[0])
    ym = p0[1] + arrow_at * (p1[1] - p0[1])
    dx, dy = (p1[0] - p0[0]) * 0.01, (p1[1] - p0[1]) * 0.01
    ax.add_patch(FancyArrowPatch((xm - dx, ym - dy), (xm + dx, ym + dy), arrowstyle='-|>', mutation_scale=11,
                                 color=color, lw=0))


def gluon(ax, p0, p1, color, amp=0.13, nwave=7.5, lw=1.4):
    t = np.linspace(0, 1, 600)
    x0, y0 = np.array(p0, float)
    x1, y1 = np.array(p1, float)
    L = np.hypot(x1 - x0, y1 - y0)
    ux, uy = (x1 - x0) / L, (y1 - y0) / L
    nx, ny = -uy, ux
    s = amp * np.sin(2 * np.pi * nwave * t)
    ax.plot(x0 + ux * L * t + nx * s, y0 + uy * L * t + ny * s, color=color, lw=lw)


# ---------------------------------------------------------------- figure
fig, (axa, axb) = plt.subplots(1, 2, figsize=(6.4, 2.9), gridspec_kw=dict(width_ratios=[1.0, 1.08]))
for ax in (axa, axb):
    ax.set_axis_off()

# panel (a)
axa.set_xlim(0, 10)
axa.set_ylim(-0.95, 7.3)                 # room for the panel letter below p_B
yt, yb = 5.0, 1.0
xq, xa = 3.75, 5.15                      # the exchanged quark and antiquark lines
xg = 1.75                                # the softest gluon
fermion(axa, (0.3, yt), (9.7, yt), BLACK, arrow_at=0.1)
fermion(axa, (0.3, yb), (9.7, yb), BLACK, arrow_at=0.1)
fermion(axa, (xq, yt), (xq, yb), BLUE, arrow_at=0.2)
fermion(axa, (xa, yb), (xa, yt), BLUE, arrow_at=0.2)
axa.add_patch(Ellipse(((xq + xa) / 2, 3.0), 1.95, 1.45, facecolor='white', edgecolor=BLACK, lw=1.0, zorder=3))
axa.text((xq + xa) / 2, 3.0, r'$F_A^-$', ha='center', va='center', fontsize=12, zorder=4)
gluon(axa, (xg, yt), (xg, yb), RED)
axa.text(xg - 0.3, 3.0, r'$\Delta$', ha='right', va='center', fontsize=11, color=RED)
axa.text(0.3, yt + 0.3, r'$p_A$', ha='left', va='bottom', fontsize=10)
axa.text(0.3, yb - 0.3, r'$p_B$', ha='left', va='top', fontsize=10)
axa.text(9.7, yt + 0.3, r'$p_A^\prime$', ha='right', va='bottom', fontsize=10)
axa.text(9.7, yb - 0.3, r'$p_B^\prime$', ha='right', va='top', fontsize=10)
# brackets: the pair alone (right, blue), pair and gluon together (top, black)
xr_ = xa + 0.6                           # clear of the oval
axa.plot([xr_, xr_], [yb + 0.35, yt - 0.35], color=BLUE, lw=0.8)
axa.plot([xr_ - 0.12, xr_], [yb + 0.35, yb + 0.35], color=BLUE, lw=0.8)
axa.plot([xr_ - 0.12, xr_], [yt - 0.35, yt - 0.35], color=BLUE, lw=0.8)
axa.text(xr_ + 0.25, 3.3, r'pair: adjoint,', ha='left', va='center', fontsize=8.5, color=BLUE)
axa.text(xr_ + 0.25, 2.75, r'negative signature', ha='left', va='center', fontsize=8.5, color=BLUE)
xl_, xh_ = xg - 0.15, xa + 0.15
axa.plot([xl_, xh_], [5.75, 5.75], color=BLACK, lw=0.8)
axa.plot([xl_, xl_], [5.6, 5.75], color=BLACK, lw=0.8)
axa.plot([xh_, xh_], [5.6, 5.75], color=BLACK, lw=0.8)
axa.text((xl_ + xh_) / 2, 6.5, r'pair and gluon: color singlet,', ha='center', va='bottom', fontsize=8.5)
axa.text((xl_ + xh_) / 2, 5.88, r'positive signature, $F_1^+$', ha='center', va='bottom', fontsize=8.5)
axa.text(0.0, -0.9, r'(a)', ha='left', va='bottom', fontsize=10)

# panel (b): the chain of factors
axb.set_xlim(0, 10)
axb.set_ylim(-0.95, 7.3)                 # same frame as panel (a)
bx = dict(boxstyle='round,pad=0.35', facecolor='white', edgecolor=BLACK, lw=1.0)
axb.text(1.0, 5.0, r'$F_A^-$', ha='center', va='center', fontsize=12, bbox=bx)
axb.text(9.0, 5.0, r'$F_1^+$', ha='center', va='center', fontsize=12, bbox=bx)
axb.add_patch(FancyArrowPatch((1.85, 5.0), (8.15, 5.0), arrowstyle='-|>', mutation_scale=12, color=RED, lw=1.2))
axb.text(5.0, 5.4, r'color: $[\mathbf T]_{1A}=-2C_F$', ha='center', va='bottom', fontsize=9.5)
axb.text(5.0, 4.3, r'phase: $\Delta=\ell_r-\ell_c=-i\pi$', ha='center', va='top', fontsize=9.5, color=RED)   # wholly below the boxes
axb.text(5.0, 3.55, r'ratio of signature factors:', ha='center', va='top', fontsize=9.5, color=RED)
axb.text(5.0, 2.95, r'$\eta^-/\eta^+=-i\tan\frac{\pi\omega}{2}=-i\pi\,\frac{\omega}{2}+O(\omega^3)$',
         ha='center', va='top', fontsize=9.5, color=RED)
axb.text(5.0, 1.55, r'$\psi^+=\Delta\,\frac{\eta^-}{\eta^+}=-\pi\tan\frac{\pi\omega}{2}=-\frac{\pi^2\omega}{2}+O(\omega^3)$',
         ha='center', va='center', fontsize=9.5)   # the line fits inside panel (b)
axb.text(5.0, 0.45, r'$\psi^+\psi^-=\Delta^2=-\pi^2$ at every $\omega$', ha='center', va='center', fontsize=9.5)
axb.text(-0.45, -0.9, r'(b)', ha='left', va='bottom', fontsize=10)   # aligned with the leftmost line of panel (b)

fig.subplots_adjust(wspace=0.16)                 # a visible gutter between the panels
fig.savefig('fig0_mechanism.pdf')
print('done: fig0_mechanism.pdf; %d formula checks passed' % len(checks))


==> anc/figs/fig0_run.log <==
done: fig0_mechanism.pdf; 5 formula checks passed


==> anc/figs/fig1_checks.out <==
coefficients: S_3 = 112/3, S_4 = -5632/27, S_5 = 305008/81; t_3 = 112/3, t_4 = -256/27, t_5 = 114640/27  (1.2 s)
  tower terms of P+: a^3 zeta2 L^2 coefficient -t_3/2 = -56/3, a^4 zeta2 L^4 coefficient -t_4/24 = 32/81, a^5 zeta2 L^6 coefficient -t_5/720 = -1433/243

series truncation (route A): R with m <= 300 against m <= 400 at x = 1e-8
  alpha_s = 0.1: R(400) = -0.05490331695524697662327301, |R(400) - R(300)| = 0.0  below 1e-30: True
  alpha_s = 0.2: R(400) = -0.1446136060121408759113854, |R(400) - R(300)| = 0.0  below 1e-30: True

route A (series) against route B (inverse Mellin of the omega-space solution) at the decades
  alpha_s = 0.1: contour Re N = 0.491346, ODE/series match of F_A^- at |N| ~ 5.5: 8.9e-16; ODE steps real axis 1135, line 1563; match below 1e-10: True
    x = 0.01   P_LL: A 0.0263676219886 B 0.0263676219886 | D_tow: A -0.00032984874343 B -0.00032984874343 | R: A -0.0125096128719 B -0.0125096128719  rel. diff 4.2e-15
    x = 0.001  P_LL: A 0.0339387555254 B 0.0339387555254 | D_tow: A -0.000763949468167 B -0.000763949468167 | R: A -0.0225096488172 B -0.0225096488172  rel. diff 2.4e-15
    x = 0.0001 P_LL: A 0.0469933700268 B 0.0469933700268 | D_tow: A -0.00146348112764 B -0.00146348112764 | R: A -0.0311422893656 B -0.0311422893656  rel. diff 2.7e-14
    x = 1.0e-5 P_LL: A 0.0688422922293 B 0.0688422922293 | D_tow: A -0.0026237878037 B -0.0026237878037 | R: A -0.038113022079 B -0.038113022079  rel. diff 4.6e-15
    x = 1.0e-6 P_LL: A 0.105277928027 B 0.105277928027 | D_tow: A -0.00463889544993 B -0.00463889544993 | R: A -0.0440633239735 B -0.0440633239735  rel. diff 1.5e-14
    x = 1.0e-7 P_LL: A 0.16639237472 B 0.16639237472 | D_tow: A -0.00824726230037 B -0.00824726230037 | R: A -0.049565145724 B -0.049565145724  rel. diff 4.0e-14
    x = 1.0e-8 P_LL: A 0.269823132686 B 0.269823132686 | D_tow: A -0.0148141849757 B -0.0148141849757 | R: A -0.0549033169552 B -0.0549033169552  rel. diff 5.0e-14
  alpha_s = 0.2: contour Re N = 0.612026, ODE/series match of F_A^- at |N| ~ 5.5: 6.8e-16; ODE steps real axis 644, line 925; match below 1e-10: True
    x = 0.01   P_LL: A 0.0646317407143 B 0.0646317407143 | D_tow: A -0.00269567783473 B -0.00269567783473 | R: A -0.041708266015 B -0.041708266015  rel. diff 6.8e-15
    x = 0.001  P_LL: A 0.102635871347 B 0.102635871347 | D_tow: A -0.00676717020235 B -0.00676717020235 | R: A -0.0659337726033 B -0.0659337726033  rel. diff 7.8e-15
    x = 0.0001 P_LL: A 0.181241868069 B 0.181241868069 | D_tow: A -0.0152585883484 B -0.0152585883484 | R: A -0.0841890922387 B -0.0841890922387  rel. diff 7.8e-15
    x = 1.0e-5 P_LL: A 0.344149449524 B 0.344149449524 | D_tow: A -0.034379144768 B -0.034379144768 | R: A -0.0998959748899 B -0.0998959748899  rel. diff 2.7e-14
    x = 1.0e-6 P_LL: A 0.687540310777 B 0.687540310777 | D_tow: A -0.0790254672846 B -0.0790254672846 | R: A -0.114939394892 B -0.114939394892  rel. diff 1.7e-13
    x = 1.0e-7 P_LL: A 1.42518580634 B 1.42518580634 | D_tow: A -0.185010360275 B -0.185010360275 | R: A -0.129814905152 B -0.129814905152  rel. diff 4.8e-13
    x = 1.0e-8 P_LL: A 3.03751573276 B 3.03751573276 | D_tow: A -0.439266103433 B -0.439266103433 | R: A -0.144613606012 B -0.144613606012  rel. diff 8.6e-14
  largest relative difference of R between routes A and B over 14 points: 4.8e-13  below 1e-9: True
  QUADPACK issued 28 warnings at the requested relative tolerance 1e-12; the agreement above is the test
  contour shifted from Re N = omega_0 + 0.2 to omega_0 + 0.35 (no singularity may lie in between):
    alpha_s = 0.1: largest relative change of R 2.2e-12  below 1e-9: True
    alpha_s = 0.2: largest relative change of R 2.1e-12  below 1e-9: True

part of order a^5 and higher (dash-dotted lines of panel (a), R5)
  R_all - R_a4 against the separate sum of the terms m >= 5 at all 241 grid points and both couplings: largest relative difference 1.05e-38  below 1e-30: True
  drawn dash-dotted line against the drawn solid minus dashed line: largest difference 1.8e-15 percent  below 1e-12: True
alpha_s = 0.1: at x = 1e-8 the orders beyond a^4 give 66.6 percent of the tower
alpha_s = 0.2: at x = 1e-8 the orders beyond a^4 give 91.5 percent of the tower
part of order a^5 and higher at the decades against fig1_decades.txt (R minus its a^3, a^4 terms): largest difference 1.8e-15 percent  below 1e-12: True
  alpha_s = 0.1: x = 1e-2: -0.010874396, x = 1e-3: -0.092925433, x = 1e-4: -0.36094533, x = 1e-5: -0.89859404, x = 1e-6: -1.6911924, x = 1e-7: -2.6463153, x = 1e-8: -3.6556469 percent of P_LL
  alpha_s = 0.2: x = 1e-2: -0.13801744, x = 1e-3: -0.93081056, x = 1e-4: -2.790596, x = 1e-5: -5.4348536, x = 1e-6: -8.2784134, x = 1e-7: -10.922469, x = 1e-8: -13.236583 percent of P_LL

panel (b) checks
 symbolic identities (dkmv_nnll.check_symbolic, SymPy, exact in C_F, C_A, beta_0, zeta_2):
   (1) eq. (3.2) against eq. (3.3), eq. (3.4) and App. A: 13 of 13 coefficients agree identically
   (1) every term of eq. (3.2) through a^12 is LL, NLL or NNLL: True
   (2) eq. (3.5) equals the inverse Mellin transform of eq. (3.2) at every order a^1..a^12: True
   (3) eq. (3.2) = P_V + D_S3 in every LL, NLL and NNLL coefficient a^2..a^12: True  (P_V: small-N relation, DKMV eq. (2.21), one- and two-loop App. A input)
   (3) data minus relation at a^3 N^-3 = -12*C_F*zeta_2*(C_A - 2*C_F)*(5*C_A - 6*C_F) = -S_3: True
 (b1) LL part of eq. (3.5) against P_LL of panel (a) at 14 points: largest relative difference 9.18e-41  below 1e-30: True
 (b2) P_NNLL, Bessel form (3.5) against the series of (3.2), beta_0 = 0 and n_f = 4, 28 points: largest relative difference 2.07e-40  below 1e-25: True
 (b3) D_S3, x-space series against the inverse Mellin integral along Re N = omega_0 + 0.2: largest relative difference 9.2e-12; contour moved to omega_0 + 0.35: 9.1e-11  both below 1e-9: True (QUADPACK warnings suppressed; the agreement is the test)
 (b4) SU(2): S_3 recursion 99/4, formula 99/4, dkmv_nnll 99/4; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 171/16, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 171/16: True
 (b4) SU(3): S_3 recursion 112/3, formula 112/3, dkmv_nnll 112/3; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 1376/81, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 1376/81: True
 (b4) SU(4): S_3 recursion 1575/32, formula 1575/32, dkmv_nnll 1575/32; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 6255/256, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 6255/256: True
 (b4) SU(5): S_3 recursion 7632/125, formula 7632/125, dkmv_nnll 7632/125; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 21024/625, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 21024/625: True
 (b4') numerical Delta at a = 1e-7, x = 1e-8: Delta/(1376/81 zeta_2 a^4 L^4) - 1 = 7.31e-7  below 1e-5 (the next term is of relative order a L^2 = 3.4e-5): True
 (b5) d P_LL(a_run(ell_0))/d beta_0 at beta_0 = 0 against -a L P_LL and against the beta_0 derivative of the NLL part of eq. (3.5), finite difference 1e-15 at 40 digits: largest relative difference 1.99e-16  below 1e-10: True
 (b6) S_{>=3}(omega_0)/(a^2 zeta_2) from the ODE at the two couplings: 3.091670613052, 3.091670613051; equal to 1e-9 (it depends on omega/sqrt(a) only): True
 (b7) band edge at lowest order: [d D_tow(a_run(ell_0))/d beta_0]/(zeta_2 S_3 a^4 L^3) - 3/2 at a = 1e-8, L = 5 and 18: 6.62e-6  below 1e-4 (the next order is of relative size a L^2): True
data-calibrated scale factor of the tower (running_n3ll_lambda.txt): lambda = 44/189; four-loop n_f zeta_2 N^-4 term beyond the small-N relation -736/27, E1 value -1792/9, ratio 23/168
panel (b) curves: 241 points per coupling (1.0 s)

panel (b) at the decades, percent. Lines: fixed coupling. Band: from the lines to the edge ell = ell_0. Reported, not drawn: the data point ell = 44/189 ell_0, ell_0/2, 2 ell_0, n_f = 3 and 5, and E2 (strict NNLL)
  alpha_s = 0.1, x = 1e-2: P_NNLL/P_LL 1.0538; rel -1.1871, chg 0.18133; ell_0 = 3.806, alpha_s(Q^2 e^ell_0) 0.07985; edge rel -0.7923, chg 0.09682; data point rel -1.072, chg 0.1548; ell_0/2, 2 ell_0: rel -0.9597, -0.5668; n_f = 3, 5 at ell_0: rel -0.7696, -0.8159; E2 rel (n_f = 3, 4, 5) -1.176, -1.181, -1.185, chg 0.1804; P_NNLL(n_f=4)/P_LL 1.059, (P_LL+P_NLL)(n_f=4)/P_LL 0.7923
  alpha_s = 0.1, x = 1e-3: P_NNLL/P_LL 1.0682; rel -2.1072, chg 0.70993; ell_0 = 4.804, alpha_s(Q^2 e^ell_0) 0.07584; edge rel -1.336, chg 0.3449; data point rel -1.875, chg 0.59; ell_0/2, 2 ell_0: rel -1.654, -0.9259; n_f = 3, 5 at ell_0: rel -1.294, -1.38; E2 rel (n_f = 3, 4, 5) -2.249, -2.257, -2.261, chg 0.7602; P_NNLL(n_f=4)/P_LL 0.9975, (P_LL+P_NLL)(n_f=4)/P_LL 0.6885
  alpha_s = 0.1, x = 1e-4: P_NNLL/P_LL 1.0768; rel -2.8922, chg 1.654; ell_0 = 5.379, alpha_s(Q^2 e^ell_0) 0.07371; edge rel -1.818, chg 0.7896; data point rel -2.565, chg 1.367; ell_0/2, 2 ell_0: rel -2.257, -1.26; n_f = 3, 5 at ell_0: rel -1.76, -1.879; E2 rel (n_f = 3, 4, 5) -3.26, -3.28, -3.292, chg 1.876; P_NNLL(n_f=4)/P_LL 0.9495, (P_LL+P_NLL)(n_f=4)/P_LL 0.5847
  alpha_s = 0.1, x = 1e-5: P_NNLL/P_LL 1.083; rel -3.5192, chg 2.9093; ell_0 = 5.719, alpha_s(Q^2 e^ell_0) 0.0725; edge rel -2.214, chg 1.41; data point rel -3.116, chg 2.412; ell_0/2, 2 ell_0: rel -2.742, -1.548; n_f = 3, 5 at ell_0: rel -2.145, -2.286; E2 rel (n_f = 3, 4, 5) -4.118, -4.17, -4.207, chg 3.447; P_NNLL(n_f=4)/P_LL 0.9139, (P_LL+P_NLL)(n_f=4)/P_LL 0.4808
  alpha_s = 0.1, x = 1e-6: P_NNLL/P_LL 1.0891; rel -4.0457, chg 4.3339; ell_0 = 5.934, alpha_s(Q^2 e^ell_0) 0.07176; edge rel -2.539, chg 2.152; data point rel -3.574, chg 3.612; ell_0/2, 2 ell_0: rel -3.141, -1.789; n_f = 3, 5 at ell_0: rel -2.46, -2.621; E2 rel (n_f = 3, 4, 5) -4.84, -4.95, -5.035, chg 5.303; P_NNLL(n_f=4)/P_LL 0.8901, (P_LL+P_NLL)(n_f=4)/P_LL 0.377
  alpha_s = 0.1, x = 1e-7: P_NNLL/P_LL 1.0963; rel -4.5211, chg 5.8259; ell_0 = 6.081, alpha_s(Q^2 e^ell_0) 0.07126; edge rel -2.818, chg 2.959; data point rel -3.982, chg 4.879; ell_0/2, 2 ell_0: rel -3.492, -1.992; n_f = 3, 5 at ell_0: rel -2.732, -2.91; E2 rel (n_f = 3, 4, 5) -5.45, -5.648, -5.81, chg 7.278; P_NNLL(n_f=4)/P_LL 0.8776, (P_LL+P_NLL)(n_f=4)/P_LL 0.2732
  alpha_s = 0.1, x = 1e-8: P_NNLL/P_LL 1.1051; rel -4.9681, chg 7.3286; ell_0 = 6.187, alpha_s(Q^2 e^ell_0) 0.07091; edge rel -3.073, chg 3.794; data point rel -4.364, chg 6.162; ell_0/2, 2 ell_0: rel -3.818, -2.172; n_f = 3, 5 at ell_0: rel -2.978, -3.174; E2 rel (n_f = 3, 4, 5) -5.953, -6.267, -6.54, chg 9.244; P_NNLL(n_f=4)/P_LL 0.8761, (P_LL+P_NLL)(n_f=4)/P_LL 0.1693
  alpha_s = 0.2, x = 1e-2: P_NNLL/P_LL 1.0516; rel -3.9662, chg 1.1937; ell_0 = 3.302, alpha_s(Q^2 e^ell_0) 0.1391; edge rel -2.121, chg 0.4485; data point rel -3.358, chg 0.9203; ell_0/2, 2 ell_0: rel -2.823, -1.33; n_f = 3, 5 at ell_0: rel -2.034, -2.214; E2 rel (n_f = 3, 4, 5) -3.438, -3.516, -3.59, chg 1.058; P_NNLL(n_f=4)/P_LL 1.186, (P_LL+P_NLL)(n_f=4)/P_LL 0.5847
  alpha_s = 0.2, x = 1e-3: P_NNLL/P_LL 1.0353; rel -6.3684, chg 4.0324; ell_0 = 3.873, alpha_s(Q^2 e^ell_0) 0.1321; edge rel -3.295, chg 1.442; data point rel -5.315, chg 3.053; ell_0/2, 2 ell_0: rel -4.424, -2.061; n_f = 3, 5 at ell_0: rel -3.158, -3.442; E2 rel (n_f = 3, 4, 5) -5.578, -5.796, -6.002, chg 3.67; P_NNLL(n_f=4)/P_LL 1.138, (P_LL+P_NLL)(n_f=4)/P_LL 0.377
  alpha_s = 0.2, x = 1e-4: P_NNLL/P_LL 1.012; rel -8.3189, chg 8.2347; ell_0 = 4.151, alpha_s(Q^2 e^ell_0) 0.129; edge rel -4.234, chg 3.006; data point rel -6.869, chg 6.241; ell_0/2, 2 ell_0: rel -5.685, -2.685; n_f = 3, 5 at ell_0: rel -4.06, -4.42; E2 rel (n_f = 3, 4, 5) -6.943, -7.397, -7.845, chg 7.322; P_NNLL(n_f=4)/P_LL 1.138, (P_LL+P_NLL)(n_f=4)/P_LL 0.1693
  alpha_s = 0.2, x = 1e-5: P_NNLL/P_LL 0.99137; rel -10.077, chg 13.128; ell_0 = 4.306, alpha_s(Q^2 e^ell_0) 0.1273; edge rel -4.994, chg 4.925; data point rel -8.215, chg 9.978; ell_0/2, 2 ell_0: rel -6.744, -3.188; n_f = 3, 5 at ell_0: rel -4.789, -5.216; E2 rel (n_f = 3, 4, 5) -7.681, -8.435, -9.223, chg 10.99; P_NNLL(n_f=4)/P_LL 1.184, (P_LL+P_NLL)(n_f=4)/P_LL -0.03833
  alpha_s = 0.2, x = 1e-6: P_NNLL/P_LL 0.97729; rel -11.761, chg 18.293; ell_0 = 4.404, alpha_s(Q^2 e^ell_0) 0.1263; edge rel -5.666, chg 7.0; data point rel -9.481, chg 13.92; ell_0/2, 2 ell_0: rel -7.717, -3.609; n_f = 3, 5 at ell_0: rel -5.429, -5.923; E2 rel (n_f = 3, 4, 5) -7.962, -9.016, -10.19, chg 14.02; P_NNLL(n_f=4)/P_LL 1.275, (P_LL+P_NLL)(n_f=4)/P_LL -0.246
  alpha_s = 0.2, x = 1e-7: P_NNLL/P_LL 0.97135; rel -13.364, chg 23.485; ell_0 = 4.472, alpha_s(Q^2 e^ell_0) 0.1255; edge rel -6.295, chg 9.114; data point rel -10.69, chg 17.89; ell_0/2, 2 ell_0: rel -8.64, -3.986; n_f = 3, 5 at ell_0: rel -6.026, -6.587; E2 rel (n_f = 3, 4, 5) -7.909, -9.214, -10.77, chg 16.19; P_NNLL(n_f=4)/P_LL 1.409, (P_LL+P_NLL)(n_f=4)/P_LL -0.4537
  alpha_s = 0.2, x = 1e-8: P_NNLL/P_LL 0.9742; rel -14.844, chg 28.52; ell_0 = 4.522, alpha_s(Q^2 e^ell_0) 0.125; edge rel -6.893, chg 11.21; data point rel -11.81, chg 21.77; ell_0/2, 2 ell_0: rel -9.513, -4.34; n_f = 3, 5 at ell_0: rel -6.594, -7.217; E2 rel (n_f = 3, 4, 5) -7.638, -9.115, -10.97, chg 17.51; P_NNLL(n_f=4)/P_LL 1.586, (P_LL+P_NLL)(n_f=4)/P_LL -0.6613
  grid points at the decades against the decade table: largest difference 0.0e+00 percent  below 1e-10: True
  band ordered (|ratio| at ell_0 <= at fixed coupling, same sign) at every grid point: True (0 exceptions); the data point ell = 44/189 ell_0 inside the band at every decade: True
  alpha_s = 0.1: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero at x = 2.34e-10 (ln(1/x) = 22.176) and are negative below
  alpha_s = 0.2: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero at x = 1.53e-5 (ln(1/x) = 11.088) and are negative below
  alpha_s = 0.1: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.0407
  alpha_s = 0.2: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.1152
wrote fig1_tower_size.pdf
coefficient of zeta_2 a^4 ln^4(1/x) of Delta: 1376/81, equal to (N^2-1)(N^4+10N^2+1)/N^4: True
wrote fig1_nm_proposed.tex (74 panel (b) macros)
wrote fig1_macros.tex:
  \newcommand{\FigTowAlphaSOne}{0.1}
  \newcommand{\FigTowAlphaSTwo}{0.2}
  \newcommand{\FigTowXmaxExp}{-2}
  \newcommand{\FigTowXminExp}{-8}
  \newcommand{\FigTowSizeOneXtwo}{-1.3}% -1.25096128719
  \newcommand{\FigTowSizeOneXfour}{-3.1}% -3.11422893656
  \newcommand{\FigTowSizeOneXsix}{-4.4}% -4.40633239735
  \newcommand{\FigTowSizeOneXeight}{-5.5}% -5.49033169552
  \newcommand{\FigTowSizeTwoXtwo}{-4.2}% -4.1708266015
  \newcommand{\FigTowSizeTwoXfour}{-8.4}% -8.41890922387
  \newcommand{\FigTowSizeTwoXsix}{-11.5}% -11.4939394892
  \newcommand{\FigTowSizeTwoXeight}{-14.5}% -14.4613606012
  \newcommand{\FigTowShareBeyondFourOne}{67}% percent of the tower at x = 1e-8 from orders beyond a^4
  \newcommand{\FigTowShareBeyondFourTwo}{92}% percent of the tower at x = 1e-8 from orders beyond a^4
  \newcommand{\FigTowThreeLoopCoef}{-\frac{56}{3}}% coefficient of a^3 zeta_2 ln^2(1/x) in P+ from the tower
  \newcommand{\FigTowFourLoopCoef}{\frac{32}{81}}% coefficient of a^4 zeta_2 ln^4(1/x)
  \newcommand{\FigTowFiveLoopCoef}{-\frac{1433}{243}}% coefficient of a^5 zeta_2 ln^6(1/x)
  \newcommand{\FigTowSizeOneHighXtwo}{-0.011}% -0.0108743957424 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowSizeOneHighXfour}{-0.361}% -0.360945331759 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowSizeOneHighXsix}{-1.691}% -1.69119237768 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowSizeOneHighXeight}{-3.656}% -3.65564692662 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowSizeTwoHighXtwo}{-0.138}% -0.138017437852 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowSizeTwoHighXfour}{-2.791}% -2.79059603858 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowSizeTwoHighXsix}{-8.278}% -8.27841336395 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowSizeTwoHighXeight}{-13.237}% -13.2365829325 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-8
  % panel (b): ratios to P_NNLL, eq. (3.2) of arXiv:2202.10362 at beta_0 = 0; running-coupling estimate (E1)
  \newcommand{\FigTowRelNNLLOneXtwo}{-1.2}% -1.18706636003 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRelNNLLOneXfour}{-2.9}% -2.89223923476 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRelNNLLOneXsix}{-4.0}% -4.04567387362 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowRelNNLLTwoXtwo}{-4.0}% -3.96618956456 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRelNNLLTwoXfour}{-8.3}% -8.31888648582 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRelNNLLTwoXsix}{-11.8}% -11.7610050698 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRelNNLLTwoXeight}{-14.8}% -14.8444176521 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowChangeNNLLOneXtwo}{0.2}% 0.181330160872 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowChangeNNLLOneXfour}{1.7}% 1.65404990438 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowChangeNNLLOneXsix}{4.3}% 4.33393708804 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowChangeNNLLOneXeight}{7.3}% 7.32863132904 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowChangeNNLLTwoXtwo}{1.2}% 1.19371555625 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowChangeNNLLTwoXsix}{18.3}% 18.2931204907 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowChangeNNLLTwoXeight}{28.5}% 28.5197296602 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowRunRelOneXtwo}{-0.8}% -0.792274187221 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRunRelOneXfour}{-1.8}% -1.81790447718 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRunRelOneXsix}{-2.5}% -2.53859046732 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRunRelOneXeight}{-3.1}% -3.07343283772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowRunChangeOneXtwo}{0.1}% 0.0968172131641 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRunChangeOneXsix}{2.2}% 2.15183916246 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRunChangeOneXeight}{3.8}% 3.79371889957 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowDataScaleRelOneXtwo}{-1.1}% -1.07203032899 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowDataScaleChangeOneXtwo}{0.2}% 0.154756534215 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowDataScaleRelOneXeight}{-4.4}% -4.36392999237 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowDataScaleChangeOneXeight}{6.2}% 6.16191340129 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
  \newcommand{\FigTowEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
  \newcommand{\FigTowNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
  \newcommand{\FigTowNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
  \newcommand{\FigTowStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowStrictChangeOneXtwo}{0.2}% 0.180376173088 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowStrictRelOneXeight}{-6.3}% -6.26657695311 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowStrictChangeOneXeight}{9.2}% 9.24408616512 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowFirstOrderMeasureOne}{4.1}% 4.07237935 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
  \newcommand{\FigTowRunRelTwoXtwo}{-2.1}% -2.12131259803 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRunRelTwoXsix}{-5.7}% -5.66584333031 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRunRelTwoXeight}{-6.9}% -6.89275015663 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowRunChangeTwoXtwo}{0.4}% 0.448549463839 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRunChangeTwoXsix}{7.0}% 6.99987447458 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRunChangeTwoXeight}{11.2}% 11.2070744388 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowDataScaleRelTwoXtwo}{-3.4}% -3.35810791341 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowDataScaleChangeTwoXtwo}{0.9}% 0.920323432386 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowDataScaleRelTwoXeight}{-11.8}% -11.8145004525 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowDataScaleChangeTwoXeight}{21.8}% 21.7660830509 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
  \newcommand{\FigTowEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
  \newcommand{\FigTowNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
  \newcommand{\FigTowNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
  \newcommand{\FigTowStrictRelTwoXtwo}{-3.5}% -3.51594872646 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowStrictChangeTwoXtwo}{1.1}% 1.05820526766 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowStrictRelTwoXeight}{-9.1}% -9.11531646246 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowStrictChangeTwoXeight}{17.5}% 17.5127355865 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowFirstOrderMeasureTwo}{11.5}% 11.51842821 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
  \newcommand{\FigTowNLLZeroMantTwo}{1.5}% 1.5295161e-5: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = 0.2
  \newcommand{\FigTowNLLZeroExpTwo}{-5}% exponent of the same x
  \newcommand{\FigTowNfRun}{4}% n_f of beta_0 in the running-coupling estimate
  \newcommand{\FigTowRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)
  \newcommand{\FigTowEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge (dkmv_nnll.ell0)
  \newcommand{\FigTowZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
  \newcommand{\FigTowNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
  \newcommand{\FigTowDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))
  \newcommand{\FigTowRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
  \newcommand{\FigTowTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower
  \newcommand{\FigTowFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)
  \newcommand{\FigTowNfExcessInverse}{7.3}% 168/23: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
  \newcommand{\FigTowTowerScaleLambda}{\frac{44}{189}}% lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)
  \newcommand{\FigTowNfExcessRatio}{0.14}% 23/168: that four-loop term (-736/27 n_f zeta_2 at N^-4) over the value the band edge ell_0 implies (-1792/9)
  \newcommand{\FigTowBetaZeroRun}{\frac{25}{3}}% beta_0 = 11 - 2 n_f/3 for that n_f
  \newcommand{\FigTowFourLoopChange}{\frac{1376}{81}}% coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference
total time 9.5 s
failed checks: none


==> anc/figs/fig1_decades.txt <==
# SU(3), first order in zeta_2, x^0 parts, S_1 and S_2 excluded; route A (x-space series)
# alpha_s  k  x=10^-k  P_LL  D_tow  D_tow(a^3,a^4 terms)  R=D_tow/P_LL[percent]  R(a^3,a^4 terms)[percent]
0.1 2 1e-2 0.026367621988641342 -0.00032984874342979123 -0.00032698142386687471 -1.2509612871873074 -1.2400868914448635
0.1 3 1e-3 0.033938755525367942 -0.00076394946816735043 -0.00073241173264394107 -2.2509648817156155 -2.1580394487254869
0.1 4 1e-4 0.046993370026790107 -0.0014634811276409921 -0.0012938607522929835 -3.114228936564215 -2.753283604805052
0.1 5 1e-5 0.068842292229294101 -0.0026237878037039176 -0.0020051750701751515 -3.8113022078997987 -2.9127081699959721
0.1 6 1e-6 0.10527792802736713 -0.0046388954499332003 -0.0028584431557547802 -4.4063323973542809 -2.7151400196741375
0.1 7 1e-7 0.1663923747202455 -0.0082472623003685094 -0.0038439953605993902 -4.9565145723982736 -2.3101992306211607
0.1 8 1e-8 0.26982313268601644 -0.014814184975718021 -0.0049504039183796879 -5.4903316955246977 -1.8346847689076001
0.2 2 1e-2 0.064631740714285045 -0.0026956778347250361 -0.0026064747621519875 -4.1708266015017473 -4.0328091636496785
0.2 3 1e-3 0.10263587134734189 -0.0067671702023522042 -0.0058118246779375391 -6.5933772603251382 -5.6625667046456623
0.2 4 1e-4 0.18124186806921861 -0.015258588348399577 -0.010200859957815704 -8.4189092238732195 -5.628313185295499
0.2 5 1e-5 0.34414944952388984 -0.034379144768006587 -0.015675125999564874 -9.9895974889885995 -4.5547438827086524
0.2 6 1e-6 0.68754031077736726 -0.079025467284573767 -0.022108038314614411 -11.493939489194989 -3.2155261252417278
0.2 7 1e-7 1.4251858063419378 -0.185010360274762 -0.029344882528044646 -12.981490515235553 -2.0590215252960548
0.2 8 1e-8 3.0375157327597579 -0.43926610343299903 -0.03720281437858688 -14.461360601214088 -1.2247776687163355


==> anc/figs/fig1_macros.tex <==
% generated by fig1_tower_size.py from its lists ALPHAS, XEXP and PCT_K; do not edit by hand.
% The captions quote the numbers.tex macros of the same name with nm in place of FigTow;
% check_numbers.py fails if the two files disagree.
\newcommand{\FigTowAlphaSOne}{0.1}
\newcommand{\FigTowAlphaSTwo}{0.2}
\newcommand{\FigTowXmaxExp}{-2}
\newcommand{\FigTowXminExp}{-8}
\newcommand{\FigTowSizeOneXtwo}{-1.3}% -1.25096128719
\newcommand{\FigTowSizeOneXfour}{-3.1}% -3.11422893656
\newcommand{\FigTowSizeOneXsix}{-4.4}% -4.40633239735
\newcommand{\FigTowSizeOneXeight}{-5.5}% -5.49033169552
\newcommand{\FigTowSizeTwoXtwo}{-4.2}% -4.1708266015
\newcommand{\FigTowSizeTwoXfour}{-8.4}% -8.41890922387
\newcommand{\FigTowSizeTwoXsix}{-11.5}% -11.4939394892
\newcommand{\FigTowSizeTwoXeight}{-14.5}% -14.4613606012
\newcommand{\FigTowShareBeyondFourOne}{67}% percent of the tower at x = 1e-8 from orders beyond a^4
\newcommand{\FigTowShareBeyondFourTwo}{92}% percent of the tower at x = 1e-8 from orders beyond a^4
\newcommand{\FigTowThreeLoopCoef}{-\frac{56}{3}}% coefficient of a^3 zeta_2 ln^2(1/x) in P+ from the tower
\newcommand{\FigTowFourLoopCoef}{\frac{32}{81}}% coefficient of a^4 zeta_2 ln^4(1/x)
\newcommand{\FigTowFiveLoopCoef}{-\frac{1433}{243}}% coefficient of a^5 zeta_2 ln^6(1/x)
\newcommand{\FigTowSizeOneHighXtwo}{-0.011}% -0.0108743957424 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowSizeOneHighXfour}{-0.361}% -0.360945331759 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowSizeOneHighXsix}{-1.691}% -1.69119237768 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowSizeOneHighXeight}{-3.656}% -3.65564692662 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowSizeTwoHighXtwo}{-0.138}% -0.138017437852 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowSizeTwoHighXfour}{-2.791}% -2.79059603858 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowSizeTwoHighXsix}{-8.278}% -8.27841336395 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowSizeTwoHighXeight}{-13.237}% -13.2365829325 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-8
% panel (b): ratios to P_NNLL, eq. (3.2) of arXiv:2202.10362 at beta_0 = 0; running-coupling estimate (E1)
\newcommand{\FigTowRelNNLLOneXtwo}{-1.2}% -1.18706636003 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowRelNNLLOneXfour}{-2.9}% -2.89223923476 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowRelNNLLOneXsix}{-4.0}% -4.04567387362 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowRelNNLLTwoXtwo}{-4.0}% -3.96618956456 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowRelNNLLTwoXfour}{-8.3}% -8.31888648582 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowRelNNLLTwoXsix}{-11.8}% -11.7610050698 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowRelNNLLTwoXeight}{-14.8}% -14.8444176521 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowChangeNNLLOneXtwo}{0.2}% 0.181330160872 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowChangeNNLLOneXfour}{1.7}% 1.65404990438 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowChangeNNLLOneXsix}{4.3}% 4.33393708804 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowChangeNNLLOneXeight}{7.3}% 7.32863132904 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowChangeNNLLTwoXtwo}{1.2}% 1.19371555625 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowChangeNNLLTwoXsix}{18.3}% 18.2931204907 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowChangeNNLLTwoXeight}{28.5}% 28.5197296602 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowRunRelOneXtwo}{-0.8}% -0.792274187221 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowRunRelOneXfour}{-1.8}% -1.81790447718 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowRunRelOneXsix}{-2.5}% -2.53859046732 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowRunRelOneXeight}{-3.1}% -3.07343283772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowRunChangeOneXtwo}{0.1}% 0.0968172131641 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowRunChangeOneXsix}{2.2}% 2.15183916246 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowRunChangeOneXeight}{3.8}% 3.79371889957 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowDataScaleRelOneXtwo}{-1.1}% -1.07203032899 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowDataScaleChangeOneXtwo}{0.2}% 0.154756534215 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowDataScaleRelOneXeight}{-4.4}% -4.36392999237 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowDataScaleChangeOneXeight}{6.2}% 6.16191340129 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\FigTowEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\FigTowNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\FigTowNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\FigTowStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowStrictChangeOneXtwo}{0.2}% 0.180376173088 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowStrictRelOneXeight}{-6.3}% -6.26657695311 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowStrictChangeOneXeight}{9.2}% 9.24408616512 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowFirstOrderMeasureOne}{4.1}% 4.07237935 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
\newcommand{\FigTowRunRelTwoXtwo}{-2.1}% -2.12131259803 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowRunRelTwoXsix}{-5.7}% -5.66584333031 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowRunRelTwoXeight}{-6.9}% -6.89275015663 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowRunChangeTwoXtwo}{0.4}% 0.448549463839 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowRunChangeTwoXsix}{7.0}% 6.99987447458 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowRunChangeTwoXeight}{11.2}% 11.2070744388 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowDataScaleRelTwoXtwo}{-3.4}% -3.35810791341 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowDataScaleChangeTwoXtwo}{0.9}% 0.920323432386 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowDataScaleRelTwoXeight}{-11.8}% -11.8145004525 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowDataScaleChangeTwoXeight}{21.8}% 21.7660830509 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\FigTowEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\FigTowNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\FigTowNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\FigTowStrictRelTwoXtwo}{-3.5}% -3.51594872646 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowStrictChangeTwoXtwo}{1.1}% 1.05820526766 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowStrictRelTwoXeight}{-9.1}% -9.11531646246 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowStrictChangeTwoXeight}{17.5}% 17.5127355865 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowFirstOrderMeasureTwo}{11.5}% 11.51842821 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
\newcommand{\FigTowNLLZeroMantTwo}{1.5}% 1.5295161e-5: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = 0.2
\newcommand{\FigTowNLLZeroExpTwo}{-5}% exponent of the same x
\newcommand{\FigTowNfRun}{4}% n_f of beta_0 in the running-coupling estimate
\newcommand{\FigTowRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)
\newcommand{\FigTowEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge (dkmv_nnll.ell0)
\newcommand{\FigTowZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
\newcommand{\FigTowNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
\newcommand{\FigTowDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))
\newcommand{\FigTowRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
\newcommand{\FigTowTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower
\newcommand{\FigTowFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)
\newcommand{\FigTowNfExcessInverse}{7.3}% 168/23: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
\newcommand{\FigTowTowerScaleLambda}{\frac{44}{189}}% lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)
\newcommand{\FigTowNfExcessRatio}{0.14}% 23/168: that four-loop term (-736/27 n_f zeta_2 at N^-4) over the value the band edge ell_0 implies (-1792/9)
\newcommand{\FigTowBetaZeroRun}{\frac{25}{3}}% beta_0 = 11 - 2 n_f/3 for that n_f
\newcommand{\FigTowFourLoopChange}{\frac{1376}{81}}% coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference


==> anc/figs/fig1_nm_proposed.tex <==
% generated by figs/fig1_tower_size.py (revision round R4, panel (b) of Figure 1); do not edit by hand.
% Proposed nm macros for ../numbers/numbers.tex. The numbers strand generates them from figs/fig1_nnll_decades.txt
% (columns described in its header) or recomputes them; check_numbers.py then compares the two files.
\newcommand{\nmRelNNLLOneXtwo}{-1.2}% -1.18706636003 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRelNNLLOneXfour}{-2.9}% -2.89223923476 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRelNNLLOneXsix}{-4.0}% -4.04567387362 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\nmRelNNLLTwoXtwo}{-4.0}% -3.96618956456 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRelNNLLTwoXfour}{-8.3}% -8.31888648582 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRelNNLLTwoXsix}{-11.8}% -11.7610050698 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRelNNLLTwoXeight}{-14.8}% -14.8444176521 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\nmChangeNNLLOneXtwo}{0.2}% 0.181330160872 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\nmChangeNNLLOneXfour}{1.7}% 1.65404990438 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\nmChangeNNLLOneXsix}{4.3}% 4.33393708804 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\nmChangeNNLLOneXeight}{7.3}% 7.32863132904 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\nmChangeNNLLTwoXtwo}{1.2}% 1.19371555625 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\nmChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\nmChangeNNLLTwoXsix}{18.3}% 18.2931204907 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\nmChangeNNLLTwoXeight}{28.5}% 28.5197296602 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\nmRunRelOneXtwo}{-0.8}% -0.792274187221 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRunRelOneXfour}{-1.8}% -1.81790447718 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRunRelOneXsix}{-2.5}% -2.53859046732 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRunRelOneXeight}{-3.1}% -3.07343283772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\nmRunChangeOneXtwo}{0.1}% 0.0968172131641 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRunChangeOneXsix}{2.2}% 2.15183916246 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRunChangeOneXeight}{3.8}% 3.79371889957 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-8
\newcommand{\nmDataScaleRelOneXtwo}{-1.1}% -1.07203032899 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
\newcommand{\nmDataScaleChangeOneXtwo}{0.2}% 0.154756534215 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-2
\newcommand{\nmDataScaleRelOneXeight}{-4.4}% -4.36392999237 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
\newcommand{\nmDataScaleChangeOneXeight}{6.2}% 6.16191340129 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-8
\newcommand{\nmEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\nmEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\nmNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\nmNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\nmStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-2
\newcommand{\nmStrictChangeOneXtwo}{0.2}% 0.180376173088 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\nmStrictRelOneXeight}{-6.3}% -6.26657695311 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-8
\newcommand{\nmStrictChangeOneXeight}{9.2}% 9.24408616512 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\nmFirstOrderMeasureOne}{4.1}% 4.07237935 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
\newcommand{\nmRunRelTwoXtwo}{-2.1}% -2.12131259803 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRunRelTwoXsix}{-5.7}% -5.66584333031 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRunRelTwoXeight}{-6.9}% -6.89275015663 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\nmRunChangeTwoXtwo}{0.4}% 0.448549463839 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRunChangeTwoXsix}{7.0}% 6.99987447458 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRunChangeTwoXeight}{11.2}% 11.2070744388 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-8
\newcommand{\nmDataScaleRelTwoXtwo}{-3.4}% -3.35810791341 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
\newcommand{\nmDataScaleChangeTwoXtwo}{0.9}% 0.920323432386 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-2
\newcommand{\nmDataScaleRelTwoXeight}{-11.8}% -11.8145004525 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
\newcommand{\nmDataScaleChangeTwoXeight}{21.8}% 21.7660830509 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-8
\newcommand{\nmEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\nmEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\nmNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\nmNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\nmStrictRelTwoXtwo}{-3.5}% -3.51594872646 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-2
\newcommand{\nmStrictChangeTwoXtwo}{1.1}% 1.05820526766 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\nmStrictRelTwoXeight}{-9.1}% -9.11531646246 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-8
\newcommand{\nmStrictChangeTwoXeight}{17.5}% 17.5127355865 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\nmFirstOrderMeasureTwo}{11.5}% 11.51842821 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
\newcommand{\nmNLLZeroMantTwo}{1.5}% 1.5295161e-5: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = 0.2
\newcommand{\nmNLLZeroExpTwo}{-5}% exponent of the same x
\newcommand{\nmNfRun}{4}% n_f of beta_0 in the running-coupling estimate
\newcommand{\nmRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)
\newcommand{\nmEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge (dkmv_nnll.ell0)
\newcommand{\nmZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
\newcommand{\nmNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
\newcommand{\nmDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))
\newcommand{\nmRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
\newcommand{\nmTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower
\newcommand{\nmFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)
\newcommand{\nmNfExcessInverse}{7.3}% 168/23: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
\newcommand{\nmTowerScaleLambda}{\frac{44}{189}}% lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)
\newcommand{\nmNfExcessRatio}{0.14}% 23/168: that four-loop term (-736/27 n_f zeta_2 at N^-4) over the value the band edge ell_0 implies (-1792/9)
\newcommand{\nmBetaZeroRun}{\frac{25}{3}}% beta_0 = 11 - 2 n_f/3 for that n_f
\newcommand{\nmFourLoopChange}{\frac{1376}{81}}% coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference


==> anc/figs/fig1_nnll_data.txt <==
# Figure 1 panel (b), SU(3), x^0 parts, first order in zeta_2, percent. P_NNLL: eq. (3.2) of arXiv:2202.10362 at beta_0 = 0.
# rel = D_tow/P_NNLL, chg = (P_V + D_tow - P_NNLL)/P_NNLL at fixed coupling (the lines, and the ell = 0 edge of the bands);
# rel_rc, chg_rc: the same at the one-loop coupling of the scale Q^2 exp(ell_0) (the other edge), beta_0 for n_f = 4; nnll/ll = P_NNLL/P_LL at fixed coupling
# x  rel(0.1)  chg(0.1)  rel_rc(0.1)  chg_rc(0.1)  nnll/ll(0.1)  rel(0.2)  chg(0.2)  rel_rc(0.2)  chg_rc(0.2)  nnll/ll(0.2)
1.000000e-02 -1.18706636 0.18133016 -0.79227419 0.09681721 1.0538259101 -3.96618956 1.19371556 -2.12131260 0.44854946 1.0515953748
9.440609e-03 -1.21040938 0.18949662 -0.80607739 0.10079519 1.0542936986 -4.03244519 1.24297925 -2.15300512 0.46561299 1.0514091091
8.912509e-03 -1.23379130 0.19790126 -0.81988922 0.10487694 1.0547549187 -4.09845469 1.29341356 -2.18461391 0.48306747 1.0512070403
8.413951e-03 -1.25720677 0.20654650 -0.83370786 0.10906348 1.0552096527 -4.16420692 1.34501860 -2.21613516 0.50091479 1.0509895673
7.943282e-03 -1.28065056 0.21543471 -0.84753152 0.11335578 1.0556579827 -4.22969144 1.39779387 -2.24756518 0.51915669 1.0507570849
7.498942e-03 -1.30411748 0.22456817 -0.86135846 0.11775481 1.0560999908 -4.29489847 1.45173830 -2.27890037 0.53779476 1.0505099830
7.079458e-03 -1.32760248 0.23394906 -0.87518695 0.12226153 1.0565357589 -4.35981892 1.50685023 -2.31013720 0.55683048 1.0502486471
6.683439e-03 -1.35110057 0.24357948 -0.88901532 0.12687684 1.0569653689 -4.42444432 1.56312741 -2.34127225 0.57626517 1.0499734579
6.309573e-03 -1.37460688 0.25346147 -0.90284190 0.13160167 1.0573889026 -4.48876688 1.62056707 -2.37230218 0.59610002 1.0496847915
5.956621e-03 -1.39811663 0.26359694 -0.91666508 0.13643690 1.0578064414 -4.55277940 1.67916589 -2.40322378 0.61633609 1.0493830190
5.623413e-03 -1.42162513 0.27398774 -0.93048325 0.14138338 1.0582180666 -4.61647532 1.73891999 -2.43403388 0.63697428 1.0490685068
5.308844e-03 -1.44512781 0.28463563 -0.94429484 0.14644197 1.0586238595 -4.67984868 1.79982503 -2.46472947 0.65801537 1.0487416164
5.011872e-03 -1.46862016 0.29554226 -0.95809832 0.15161347 1.0590239008 -4.74289408 1.86187613 -2.49530759 0.67945999 1.0484027044
4.731513e-03 -1.49209782 0.30670922 -0.97189218 0.15689868 1.0594182714 -4.80560672 1.92506794 -2.52576541 0.70130864 1.0480521222
4.466836e-03 -1.51555650 0.31813799 -0.98567493 0.16229839 1.0598070516 -4.86798234 1.98939465 -2.55610019 0.72356167 1.0476902167
4.216965e-03 -1.53899202 0.32982996 -0.99944512 0.16781334 1.0601903214 -4.93001723 2.05485000 -2.58630929 0.74621931 1.0473173294
3.981072e-03 -1.56240029 0.34178645 -1.01320131 0.17344427 1.0605681608 -4.99170821 2.12142728 -2.61639018 0.76928164 1.0469337968
3.758374e-03 -1.58577736 0.35400866 -1.02694209 0.17919187 1.0609406492 -5.05305258 2.18911937 -2.64634042 0.79274860 1.0465399507
3.548134e-03 -1.60911934 0.36649772 -1.04066610 0.18505683 1.0613078658 -5.11404817 2.25791875 -2.67615771 0.81662000 1.0461361176
3.349654e-03 -1.63242247 0.37925466 -1.05437198 0.19103981 1.0616698895 -5.17469325 2.32781750 -2.70583980 0.84089552 1.0457226189
3.162278e-03 -1.65568308 0.39228044 -1.06805841 0.19714145 1.0620267986 -5.23498659 2.39880734 -2.73538460 0.86557471 1.0452997712
2.985383e-03 -1.67889761 0.40557590 -1.08172407 0.20336235 1.0623786714 -5.29492737 2.47087964 -2.76479008 0.89065698 1.0448678860
2.818383e-03 -1.70206261 0.41914181 -1.09536770 0.20970310 1.0627255854 -5.35451520 2.54402543 -2.79405435 0.91614161 1.0444272697
2.660725e-03 -1.72517472 0.43297885 -1.10898805 0.21616427 1.0630676180 -5.41375013 2.61823542 -2.82317561 0.94202775 1.0439782236
2.511886e-03 -1.74823070 0.44708761 -1.12258388 0.22274638 1.0634048461 -5.47263256 2.69350000 -2.85215217 0.96831444 1.0435210443
2.371374e-03 -1.77122739 0.46146858 -1.13615400 0.22944996 1.0637373461 -5.53116329 2.76980930 -2.88098243 0.99500057 1.0430560233
2.238721e-03 -1.79416176 0.47612218 -1.14969723 0.23627550 1.0640651940 -5.58934349 2.84715317 -2.90966492 1.02208492 1.0425834470
2.113489e-03 -1.81703086 0.49104873 -1.16321242 0.24322344 1.0643884654 -5.64717465 2.92552119 -2.93819826 1.04956616 1.0421035970
1.995262e-03 -1.83983185 0.50624848 -1.17669843 0.25029424 1.0647072352 -5.70465860 3.00490271 -2.96658117 1.07744282 1.0416167501
1.883649e-03 -1.86256200 0.52172157 -1.19015418 0.25748830 1.0650215782 -5.76179748 3.08528687 -2.99481249 1.10571333 1.0411231781
1.778279e-03 -1.88521868 0.53746808 -1.20357857 0.26480601 1.0653315684 -5.81859372 3.16666259 -3.02289114 1.13437600 1.0406231479
1.678804e-03 -1.90779934 0.55348799 -1.21697055 0.27224773 1.0656372794 -5.87505003 3.24901860 -3.05081617 1.16342903 1.0401169219
1.584893e-03 -1.93030154 0.56978121 -1.23032910 0.27981380 1.0659387843 -5.93116938 3.33234346 -3.07858670 1.19287050 1.0396047573
1.496236e-03 -1.95272296 0.58634756 -1.24365319 0.28750453 1.0662361558 -5.98695499 3.41662555 -3.10620196 1.22269841 1.0390869071
1.412538e-03 -1.97506134 0.60318678 -1.25694187 0.29532019 1.0665294657 -6.04241033 3.50185313 -3.13366129 1.25291062 1.0385636192
1.333521e-03 -1.99731455 0.62029852 -1.27019415 0.30326106 1.0668187858 -6.09753905 3.58801431 -3.16096412 1.28350492 1.0380351370
1.258925e-03 -2.01948054 0.63768239 -1.28340911 0.31132736 1.0671041868 -6.15234503 3.67509708 -3.18810997 1.31447898 1.0375016993
1.188502e-03 -2.04155735 0.65533787 -1.29658585 0.31951929 1.0673857393 -6.20683233 3.76308934 -3.21509846 1.34583039 1.0369635406
1.122018e-03 -2.06354313 0.67326440 -1.30972346 0.32783705 1.0676635131 -6.26100519 3.85197888 -3.24192930 1.37755664 1.0364208905
1.059254e-03 -2.08543611 0.69146133 -1.32282109 0.33628079 1.0679375775 -6.31486799 3.94175343 -3.26860228 1.40965514 1.0358739744
1.000000e-03 -2.10723462 0.70992796 -1.33587791 0.34485064 1.0682080011 -6.36842529 4.03240064 -3.29511730 1.44212318 1.0353230133
9.440609e-04 -2.12893707 0.72866348 -1.34889309 0.35354670 1.0684748522 -6.42168175 4.12390811 -3.32147433 1.47495801 1.0347682238
8.912509e-04 -2.15054197 0.74766703 -1.36186584 0.36236905 1.0687381983 -6.47464217 4.21626341 -3.34767344 1.50815677 1.0342098183
8.413951e-04 -2.17204790 0.76693769 -1.37479540 0.37131775 1.0689981064 -6.52731146 4.30945407 -3.37371477 1.54171653 1.0336480049
7.943282e-04 -2.19345355 0.78647446 -1.38768102 0.38039282 1.0692546427 -6.57969462 4.40346761 -3.39959855 1.57563430 1.0330829874
7.498942e-04 -2.21475769 0.80627627 -1.40052198 0.38959428 1.0695078732 -6.63179673 4.49829151 -3.42532508 1.60990698 1.0325149659
7.079458e-04 -2.23595915 0.82634200 -1.41331759 0.39892209 1.0697578629 -6.68362295 4.59391331 -3.45089474 1.64453144 1.0319441359
6.683439e-04 -2.25705687 0.84667044 -1.42606717 0.40837622 1.0700046764 -6.73517850 4.69032050 -3.47630800 1.67950446 1.0313706892
6.309573e-04 -2.27804987 0.86726035 -1.43877006 0.41795659 1.0702483776 -6.78646867 4.78750065 -3.50156539 1.71482277 1.0307948137
5.956621e-04 -2.29893722 0.88811042 -1.45142566 0.42766310 1.0704890299 -6.83749877 4.88544132 -3.52666751 1.75048303 1.0302166932
5.623413e-04 -2.31971810 0.90921926 -1.46403334 0.43749564 1.0707266961 -6.88827415 4.98413012 -3.55161502 1.78648186 1.0296365079
5.308844e-04 -2.34039174 0.93058545 -1.47659254 0.44745407 1.0709614381 -6.93880018 5.08355471 -3.57640867 1.82281580 1.0290544341
5.011872e-04 -2.36095748 0.95220750 -1.48910269 0.45753820 1.0711933175 -6.98908225 5.18370283 -3.60104926 1.85948136 1.0284706443
4.731513e-04 -2.38141469 0.97408387 -1.50156325 0.46774787 1.0714223951 -7.03912576 5.28456224 -3.62553764 1.89647500 1.0278853076
4.466836e-04 -2.40176285 0.99621297 -1.51397373 0.47808284 1.0716487311 -7.08893610 5.38612079 -3.64987475 1.93379313 1.0272985892
4.216965e-04 -2.42200149 1.01859315 -1.52633362 0.48854288 1.0718723852 -7.13851865 5.48836643 -3.67406156 1.97143211 1.0267106509
3.981072e-04 -2.44213019 1.04122273 -1.53864246 0.49912773 1.0720934162 -7.18787878 5.59128717 -3.69809911 2.00938828 1.0261216512
3.758374e-04 -2.46214864 1.06409996 -1.55089981 0.50983710 1.0723118826 -7.23702182 5.69487110 -3.72198848 2.04765793 1.0255317449
3.548134e-04 -2.48205657 1.08722305 -1.56310524 0.52067070 1.0725278421 -7.28595309 5.79910643 -3.74573081 2.08623731 1.0249410836
3.349654e-04 -2.50185377 1.11059019 -1.57525835 0.53162818 1.0727413516 -7.33467787 5.90398147 -3.76932728 2.12512266 1.0243498155
3.162278e-04 -2.52154009 1.13419949 -1.58735878 0.54270920 1.0729524678 -7.38320137 6.00948462 -3.79277914 2.16431018 1.0237580857
2.985383e-04 -2.54111546 1.15804904 -1.59940615 0.55391339 1.0731612463 -7.43152879 6.11560439 -3.81608765 2.20379605 1.0231660361
2.818383e-04 -2.56057986 1.18213689 -1.61140014 0.56524036 1.0733677425 -7.47966526 6.22232942 -3.83925412 2.24357641 1.0225738052
2.660725e-04 -2.57993330 1.20646106 -1.62334043 0.57668968 1.0735720108 -7.52761583 6.32964847 -3.86227992 2.28364741 1.0219815289
2.511886e-04 -2.59917588 1.23101951 -1.63522673 0.58826092 1.0737741052 -7.57538552 6.43755040 -3.88516643 2.32400515 1.0213893396
2.371374e-04 -2.61830775 1.25581019 -1.64705876 0.59995363 1.0739740790 -7.62297927 6.54602422 -3.90791509 2.36464575 1.0207973671
2.238721e-04 -2.63732909 1.28083100 -1.65883629 0.61176734 1.0741719849 -7.67040194 6.65505905 -3.93052734 2.40556528 1.0202057382
2.113489e-04 -2.65624014 1.30607982 -1.67055907 0.62370154 1.0743678750 -7.71765832 6.76464415 -3.95300468 2.44675983 1.0196145767
1.995262e-04 -2.67504120 1.33155449 -1.68222689 0.63575573 1.0745618007 -7.76475314 6.87476890 -3.97534863 2.48822546 1.0190240039
1.883649e-04 -2.69373260 1.35725284 -1.69383957 0.64792937 1.0747538128 -7.81169101 6.98542285 -3.99756072 2.52995825 1.0184341382
1.778279e-04 -2.71231473 1.38317265 -1.70539694 0.66022190 1.0749439616 -7.85847650 7.09659565 -4.01964254 2.57195426 1.0178450953
1.678804e-04 -2.73078801 1.40931170 -1.71689884 0.67263277 1.0751322966 -7.90511407 7.20827709 -4.04159565 2.61420955 1.0172569883
1.584893e-04 -2.74915291 1.43566773 -1.72834515 0.68516137 1.0753188668 -7.95160808 7.32045714 -4.06342168 2.65672019 1.0166699277
1.496236e-04 -2.76740994 1.46223846 -1.73973575 0.69780712 1.0755037207 -7.99796282 7.43312586 -4.08512225 2.69948223 1.0160840217
1.412538e-04 -2.78555965 1.48902159 -1.75107054 0.71056937 1.0756869059 -8.04418249 7.54627348 -4.10669901 2.74249176 1.0154993756
1.333521e-04 -2.80360262 1.51601480 -1.76234946 0.72344751 1.0758684696 -8.09027117 7.65989036 -4.12815361 2.78574485 1.0149160928
1.258925e-04 -2.82153946 1.54321577 -1.77357244 0.73644086 1.0760484585 -8.13623287 7.77396703 -4.14948772 2.82923759 1.0143342739
1.188502e-04 -2.83937085 1.57062213 -1.78473945 0.74954876 1.0762269184 -8.18207149 7.88849412 -4.17070302 2.87296608 1.0137540174
1.122018e-04 -2.85709745 1.59823153 -1.79585045 0.76277053 1.0764038947 -8.22779085 8.00346243 -4.19180121 2.91692643 1.0131754194
1.059254e-04 -2.87472000 1.62604158 -1.80690546 0.77610546 1.0765794323 -8.27339464 8.11886290 -4.21278399 2.96111477 1.0125985740
1.000000e-04 -2.89223923 1.65404990 -1.81790448 0.78955285 1.0767535753 -8.31888649 8.23468661 -4.23365305 3.00552724 1.0120235729
9.440609e-05 -2.90965593 1.68225409 -1.82884753 0.80311195 1.0769263673 -8.36426990 8.35092477 -4.25441010 3.05016001 1.0114505058
8.912509e-05 -2.92697090 1.71065173 -1.83973468 0.81678202 1.0770978514 -8.40954828 8.46756875 -4.27505686 3.09500925 1.0108794602
8.413951e-05 -2.94418497 1.73924041 -1.85056596 0.83056232 1.0772680700 -8.45472496 8.58461004 -4.29559504 3.14007117 1.0103105217
7.943282e-05 -2.96129898 1.76801770 -1.86134147 0.84445206 1.0774370651 -8.49980315 8.70204029 -4.31602635 3.18534198 1.0097437739
7.498942e-05 -2.97831382 1.79698117 -1.87206130 0.85845047 1.0776048780 -8.54478596 8.81985127 -4.33635250 3.23081793 1.0091792984
7.079458e-05 -2.99523038 1.82612840 -1.88272555 0.87255676 1.0777715493 -8.58967642 8.93803489 -4.35657519 3.27649529 1.0086171748
6.683439e-05 -3.01204959 1.85545693 -1.89333434 0.88677012 1.0779371194 -8.63447744 9.05658320 -4.37669614 3.32237037 1.0080574810
6.309573e-05 -3.02877236 1.88496434 -1.90388781 0.90108972 1.0781016279 -8.67919186 9.17548839 -4.39671703 3.36843947 1.0075002931
5.956621e-05 -3.04539967 1.91464817 -1.91438612 0.91551475 1.0782651139 -8.72382239 9.29474276 -4.41663956 3.41469897 1.0069456852
5.623413e-05 -3.06193247 1.94450601 -1.92482942 0.93004437 1.0784276159 -8.76837168 9.41433876 -4.43646542 3.46114522 1.0063937299
5.308844e-05 -3.07837176 1.97453539 -1.93521789 0.94467772 1.0785891721 -8.81284226 9.53426896 -4.45619627 3.50777465 1.0058444979
5.011872e-05 -3.09471853 2.00473389 -1.94555173 0.95941396 1.0787498198 -8.85723658 9.65452606 -4.47583378 3.55458370 1.0052980585
4.731513e-05 -3.11097380 2.03509908 -1.95583113 0.97425221 1.0789095960 -8.90155700 9.77510288 -4.49537961 3.60156884 1.0047544791
4.466836e-05 -3.12713858 2.06562853 -1.96605632 0.98919159 1.0790685373 -8.94580577 9.89599237 -4.51483540 3.64872658 1.0042138257
4.216965e-05 -3.14321392 2.09631982 -1.97622752 1.00423124 1.0792266794 -8.98998507 10.01718759 -4.53420278 3.69605346 1.0036761626
3.981072e-05 -3.15920085 2.12717052 -1.98634496 1.01937024 1.0793840578 -9.03409698 10.13868174 -4.55348335 3.74354605 1.0031415527
3.758374e-05 -3.17510044 2.15817824 -1.99640891 1.03460771 1.0795407074 -9.07814351 10.26046810 -4.57267873 3.79120097 1.0026100574
3.548134e-05 -3.19091373 2.18934056 -2.00641961 1.04994274 1.0796966626 -9.12212657 10.38254011 -4.59179050 3.83901485 1.0020817367
3.349654e-05 -3.20664180 2.22065511 -2.01637735 1.06537442 1.0798519572 -9.16604798 10.50489129 -4.61082023 3.88698438 1.0015566492
3.162278e-05 -3.22228572 2.25211949 -2.02628241 1.08090182 1.0800066247 -9.20990949 10.62751527 -4.62976948 3.93510628 1.0010348518
2.985383e-05 -3.23784656 2.28373133 -2.03613507 1.09652402 1.0801606979 -9.25371278 10.75040582 -4.64863977 3.98337730 1.0005164006
2.818383e-05 -3.25332541 2.31548828 -2.04593564 1.11224010 1.0803142094 -9.29745941 10.87355677 -4.66743263 4.03179423 1.0000013499
2.660725e-05 -3.26872335 2.34738799 -2.05568443 1.12804911 1.0804671909 -9.34115091 10.99696209 -4.68614955 4.08035391 0.9994897530
2.511886e-05 -3.28404146 2.37942811 -2.06538177 1.14395011 1.0806196741 -9.38478870 11.12061583 -4.70479203 4.12905320 0.9989816620
2.371374e-05 -3.29928084 2.41160634 -2.07502797 1.15994217 1.0807716899 -9.42837414 11.24451215 -4.72336151 4.17788901 0.9984771274
2.238721e-05 -3.31444256 2.44392035 -2.08462338 1.17602433 1.0809232687 -9.47190852 11.36864531 -4.74185944 4.22685829 0.9979761989
2.113489e-05 -3.32952773 2.47636786 -2.09416834 1.19219563 1.0810744408 -9.51539305 11.49300965 -4.76028725 4.27595801 0.9974789250
1.995262e-05 -3.34453741 2.50894659 -2.10366320 1.20845514 1.0812252358 -9.55882888 11.61759962 -4.77864633 4.32518521 0.9969853527
1.883649e-05 -3.35947271 2.54165427 -2.11310833 1.22480187 1.0813756827 -9.60221708 11.74240974 -4.79693806 4.37453695 0.9964955284
1.778279e-05 -3.37433469 2.57448866 -2.12250409 1.24123488 1.0815258104 -9.64555866 11.86743464 -4.81516380 4.42401032 0.9960094969
1.678804e-05 -3.38912444 2.60744753 -2.13185085 1.25775321 1.0816756471 -9.68885457 11.99266902 -4.83332488 4.47360248 0.9955273025
1.584893e-05 -3.40384303 2.64052867 -2.14114900 1.27435588 1.0818252207 -9.73210569 12.11810766 -4.85142263 4.52331061 0.9950489880
1.496236e-05 -3.41849153 2.67372989 -2.15039891 1.29104193 1.0819745587 -9.77531284 12.24374544 -4.86945833 4.57313192 0.9945745954
1.412538e-05 -3.43307102 2.70704900 -2.15960099 1.30781039 1.0821236881 -9.81847679 12.36957731 -4.88743325 4.62306367 0.9941041658
1.333521e-05 -3.44758255 2.74048385 -2.16875562 1.32466029 1.0822726354 -9.86159824 12.49559828 -4.90534865 4.67310318 0.9936377391
1.258925e-05 -3.46202717 2.77403230 -2.17786321 1.34159067 1.0824214268 -9.90467784 12.62180347 -4.92320574 4.72324777 0.9931753544
1.188502e-05 -3.47640593 2.80769224 -2.18692417 1.35860055 1.0825700882 -9.94771618 12.74818804 -4.94100573 4.77349483 0.9927170500
1.122018e-05 -3.49071987 2.84146156 -2.19593891 1.37568896 1.0827186450 -9.99071381 12.87474724 -4.95874979 4.82384177 0.9922628632
1.059254e-05 -3.50497004 2.87533819 -2.20490784 1.39285494 1.0828671220 -10.03367120 13.00147638 -4.97643910 4.87428606 0.9918128303
1.000000e-05 -3.51915744 2.90932006 -2.21383139 1.41009751 1.0830155440 -10.07658881 13.12837085 -4.99407477 4.92482518 0.9913669870
9.440609e-06 -3.53328310 2.94340514 -2.22270997 1.42741572 1.0831639350 -10.11946702 13.25542608 -5.01165792 4.97545668 0.9909253681
8.912509e-06 -3.54734803 2.97759141 -2.23154402 1.44480859 1.0833123191 -10.16230618 13.38263759 -5.02918965 5.02617812 0.9904880074
8.413951e-06 -3.56135323 3.01187687 -2.24033395 1.46227515 1.0834607195 -10.20510657 13.51000095 -5.04667101 5.07698713 0.9900549382
7.943282e-06 -3.57529969 3.04625955 -2.24908021 1.47981445 1.0836091594 -10.24786847 13.63751179 -5.06410304 5.12788134 0.9896261929
7.498942e-06 -3.58918838 3.08073750 -2.25778324 1.49742552 1.0837576615 -10.29059208 13.76516579 -5.08148678 5.17885845 0.9892018032
7.079458e-06 -3.60302028 3.11530879 -2.26644346 1.51510741 1.0839062482 -10.33327757 13.89295869 -5.09882321 5.22991617 0.9887817999
6.683439e-06 -3.61679635 3.14997150 -2.27506131 1.53285916 1.0840549415 -10.37592506 14.02088631 -5.11611332 5.28105228 0.9883662133
6.309573e-06 -3.63051753 3.18472374 -2.28363725 1.55067981 1.0842037630 -10.41853466 14.14894447 -5.13335805 5.33226456 0.9879550729
5.956621e-06 -3.64418477 3.21956366 -2.29217171 1.56856841 1.0843527340 -10.46110642 14.27712909 -5.15055833 5.38355086 0.9875484076
5.623413e-06 -3.65779899 3.25448940 -2.30066514 1.58652403 1.0845018755 -10.50364035 14.40543612 -5.16771508 5.43490904 0.9871462456
5.308844e-06 -3.67136111 3.28949915 -2.30911797 1.60454570 1.0846512081 -10.54613645 14.53386156 -5.18482919 5.48633702 0.9867486144
5.011872e-06 -3.68487203 3.32459110 -2.31753067 1.62263250 1.0848007522 -10.58859465 14.66240144 -5.20190151 5.53783272 0.9863555409
4.731513e-06 -3.69833264 3.35976348 -2.32590367 1.64078349 1.0849505276 -10.63101489 14.79105186 -5.21893289 5.58939413 0.9859670515
4.466836e-06 -3.71174383 3.39501454 -2.33423743 1.65899773 1.0851005541 -10.67339704 14.91980895 -5.23592416 5.64101925 0.9855831718
4.216965e-06 -3.72510646 3.43034255 -2.34253239 1.67727430 1.0852508510 -10.71574096 15.04866888 -5.25287611 5.69270614 0.9852039270
3.981072e-06 -3.73842138 3.46574578 -2.35078899 1.69561227 1.0854014372 -10.75804649 15.17762788 -5.26978953 5.74445287 0.9848293417
3.758374e-06 -3.75168946 3.50122257 -2.35900770 1.71401073 1.0855523316 -10.80031343 15.30668220 -5.28666518 5.79625755 0.9844594398
3.548134e-06 -3.76491150 3.53677123 -2.36718894 1.73246876 1.0857035525 -10.84254154 15.43582812 -5.30350380 5.84811832 0.9840942448
3.349654e-06 -3.77808834 3.57239014 -2.37533318 1.75098546 1.0858551180 -10.88473058 15.56506199 -5.32030610 5.90003336 0.9837337797
3.162278e-06 -3.79122077 3.60807766 -2.38344086 1.76955991 1.0860070459 -10.92688027 15.69438016 -5.33707279 5.95200088 0.9833780669
2.985383e-06 -3.80430960 3.64383221 -2.39151242 1.78819122 1.0861593538 -10.96899031 15.82377903 -5.35380455 6.00401912 0.9830271284
2.818383e-06 -3.81735561 3.67965220 -2.39954831 1.80687851 1.0863120588 -11.01106039 15.95325504 -5.37050204 6.05608635 0.9826809854
2.660725e-06 -3.83035955 3.71553609 -2.40754897 1.82562087 1.0864651780 -11.05309014 16.08280465 -5.38716590 6.10820087 0.9823396592
2.511886e-06 -3.84332219 3.75148234 -2.41551484 1.84441744 1.0866187280 -11.09507922 16.21242436 -5.40379676 6.16036101 0.9820031700
2.371374e-06 -3.85624427 3.78748944 -2.42344637 1.86326733 1.0867727252 -11.13702723 16.34211070 -5.42039522 6.21256513 0.9816715380
2.238721e-06 -3.86912652 3.82355590 -2.43134398 1.88216967 1.0869271857 -11.17893377 16.47186022 -5.43696188 6.26481162 0.9813447828
2.113489e-06 -3.88196966 3.85968026 -2.43920813 1.90112362 1.0870821255 -11.22079841 16.60166951 -5.45349729 6.31709889 0.9810229235
1.995262e-06 -3.89477438 3.89586108 -2.44703923 1.92012829 1.0872375601 -11.26262072 16.73153517 -5.47000201 6.36942540 0.9807059789
1.883649e-06 -3.90754138 3.93209692 -2.45483773 1.93918286 1.0873935048 -11.30440024 16.86145385 -5.48647657 6.42178962 0.9803939673
1.778279e-06 -3.92027134 3.96838640 -2.46260406 1.95828646 1.0875499748 -11.34613650 16.99142220 -5.50292150 6.47419004 0.9800869067
1.678804e-06 -3.93296493 4.00472812 -2.47033864 1.97743828 1.0877069850 -11.38782900 17.12143692 -5.51933730 6.52662521 0.9797848146
1.584893e-06 -3.94562279 4.04112073 -2.47804189 1.99663747 1.0878645498 -11.42947724 17.25149472 -5.53572444 6.57909366 0.9794877081
1.496236e-06 -3.95824557 4.07756288 -2.48571425 2.01588321 1.0880226837 -11.47108070 17.38159232 -5.55208341 6.63159398 0.9791956042
1.412538e-06 -3.97083390 4.11405327 -2.49335613 2.03517468 1.0881814008 -11.51263886 17.51172650 -5.56841465 6.68412477 0.9789085191
1.333521e-06 -3.98338838 4.15059058 -2.50096794 2.05451109 1.0883407149 -11.55415117 17.64189402 -5.58471860 6.73668467 0.9786264690
1.258925e-06 -3.99590963 4.18717355 -2.50855011 2.07389161 1.0885006398 -11.59561707 17.77209168 -5.60099569 6.78927233 0.9783494697
1.188502e-06 -4.00839823 4.22380091 -2.51610304 2.09331547 1.0886611889 -11.63703599 17.90231632 -5.61724631 6.84188643 0.9780775365
1.122018e-06 -4.02085476 4.26047143 -2.52362714 2.11278187 1.0888223753 -11.67840736 18.03256475 -5.63347088 6.89452567 0.9778106844
1.059254e-06 -4.03327979 4.29718389 -2.53112282 2.13229002 1.0889842121 -11.71973059 18.16283385 -5.64966976 6.94718876 0.9775489283
1.000000e-06 -4.04567387 4.33393709 -2.53859047 2.15183916 1.0891467120 -11.76100507 18.29312049 -5.66584333 6.99987447 0.9772922825
9.440609e-07 -4.05803755 4.37072984 -2.54603049 2.17142852 1.0893098876 -11.80223020 18.42342156 -5.68199193 7.05258157 0.9770407612
8.912509e-07 -4.07037134 4.40756099 -2.55344329 2.19105735 1.0894737513 -11.84340537 18.55373398 -5.69811591 7.10530883 0.9767943783
8.413951e-07 -4.08267578 4.44442940 -2.56082924 2.21072488 1.0896383152 -11.88452994 18.68405467 -5.71421559 7.15805507 0.9765531472
7.943282e-07 -4.09495137 4.48133394 -2.56818874 2.23043038 1.0898035911 -11.92560328 18.81438058 -5.73029128 7.21081914 0.9763170813
7.498942e-07 -4.10719861 4.51827350 -2.57552217 2.25017311 1.0899695910 -11.96662475 18.94470867 -5.74634330 7.26359988 0.9760861935
7.079458e-07 -4.11941797 4.55524700 -2.58282991 2.26995234 1.0901363263 -12.00759370 19.07503592 -5.76237192 7.31639616 0.9758604965
6.683439e-07 -4.13160993 4.59225337 -2.59011233 2.28976736 1.0903038084 -12.04850948 19.20535931 -5.77837742 7.36920688 0.9756400028
6.309573e-07 -4.14377495 4.62929156 -2.59736981 2.30961744 1.0904720484 -12.08937143 19.33567586 -5.79436007 7.42203095 0.9754247245
5.956621e-07 -4.15591349 4.66636052 -2.60460272 2.32950188 1.0906410573 -12.13017887 19.46598257 -5.81032013 7.47486731 0.9752146736
5.623413e-07 -4.16802599 4.70345926 -2.61181141 2.34941999 1.0908108460 -12.17093114 19.59627649 -5.82625785 7.52771489 0.9750098619
5.308844e-07 -4.18011286 4.74058675 -2.61899626 2.36937107 1.0909814250 -12.21162755 19.72655466 -5.84217344 7.58057268 0.9748103007
5.011872e-07 -4.19217454 4.77774203 -2.62615761 2.38935444 1.0911528047 -12.25226743 19.85681414 -5.85806714 7.63343965 0.9746160012
4.731513e-07 -4.20421143 4.81492411 -2.63329581 2.40936943 1.0913249956 -12.29285008 19.98705201 -5.87393917 7.68631481 0.9744269746
4.466836e-07 -4.21622393 4.85213206 -2.64041122 2.42941537 1.0914980075 -12.33337482 20.11726534 -5.88978972 7.73919718 0.9742432315
4.216965e-07 -4.22821243 4.88936494 -2.64750418 2.44949160 1.0916718505 -12.37384095 20.24745124 -5.90561898 7.79208579 0.9740647825
3.981072e-07 -4.24017730 4.92662182 -2.65457503 2.46959746 1.0918465344 -12.41424777 20.37760682 -5.92142715 7.84497970 0.9738916379
3.758374e-07 -4.25211892 4.96390180 -2.66162409 2.48973231 1.0920220686 -12.45459458 20.50772918 -5.93721440 7.89787797 0.9737238079
3.548134e-07 -4.26403764 5.00120400 -2.66865171 2.50989553 1.0921984628 -12.49488067 20.63781548 -5.95298089 7.95077969 0.9735613025
3.349654e-07 -4.27593382 5.03852754 -2.67565821 2.53008647 1.0923757260 -12.53510534 20.76786284 -5.96872679 8.00368395 0.9734041312
3.162278e-07 -4.28780779 5.07587156 -2.68264391 2.55030451 1.0925538675 -12.57526787 20.89786843 -5.98445224 8.05658987 0.9732523038
2.985383e-07 -4.29965988 5.11323521 -2.68960914 2.57054905 1.0927328963 -12.61536755 21.02782940 -6.00015738 8.10949657 0.9731058295
2.818383e-07 -4.31149042 5.15061767 -2.69655419 2.59081947 1.0929128211 -12.65540368 21.15774294 -6.01584236 8.16240320 0.9729647176
2.660725e-07 -4.32329973 5.18801812 -2.70347939 2.61111518 1.0930936506 -12.69537553 21.28760622 -6.03150728 8.21530890 0.9728289769
2.511886e-07 -4.33508809 5.22543576 -2.71038504 2.63143559 1.0932753934 -12.73528238 21.41741644 -6.04715229 8.26821286 0.9726986164
2.371374e-07 -4.34685582 5.26286980 -2.71727143 2.65178010 1.0934580579 -12.77512352 21.54717081 -6.06277747 8.32111425 0.9725736446
2.238721e-07 -4.35860320 5.30031946 -2.72413888 2.67214816 1.0936416522 -12.81489822 21.67686655 -6.07838295 8.37401226 0.9724540701
2.113489e-07 -4.37033051 5.33778398 -2.73098766 2.69253918 1.0938261846 -12.85460578 21.80650087 -6.09396882 8.42690610 0.9723399012
1.995262e-07 -4.38203802 5.37526261 -2.73781806 2.71295261 1.0940116629 -12.89424545 21.93607102 -6.10953517 8.47979500 0.9722311460
1.883649e-07 -4.39372599 5.41275463 -2.74463038 2.73338788 1.0941980951 -12.93381653 22.06557423 -6.12508208 8.53267817 0.9721278125
1.778279e-07 -4.40539469 5.45025929 -2.75142488 2.75384447 1.0943854889 -12.97331829 22.19500776 -6.14060963 8.58555487 0.9720299085
1.678804e-07 -4.41704435 5.48777589 -2.75820185 2.77432182 1.0945738517 -13.01275001 22.32436887 -6.15611791 8.63842435 0.9719374418
1.584893e-07 -4.42867523 5.52530373 -2.76496155 2.79481940 1.0947631912 -13.05211097 22.45365483 -6.17160696 8.69128587 0.9718504199
1.496236e-07 -4.44028754 5.56284213 -2.77170426 2.81533669 1.0949535146 -13.09140044 22.58286293 -6.18707686 8.74413871 0.9717688502
1.412538e-07 -4.45188153 5.60039040 -2.77843022 2.83587317 1.0951448291 -13.13061770 22.71199045 -6.20252767 8.79698215 0.9716927400
1.333521e-07 -4.46345741 5.63794788 -2.78513971 2.85642832 1.0953371419 -13.16976204 22.84103469 -6.21795942 8.84981550 0.9716220964
1.258925e-07 -4.47501539 5.67551392 -2.79183298 2.87700165 1.0955304599 -13.20883272 22.96999296 -6.23337217 8.90263805 0.9715569265
1.188502e-07 -4.48655568 5.71308788 -2.79851027 2.89759266 1.0957247900 -13.24782904 23.09886258 -6.24876597 8.95544913 0.9714972370
1.122018e-07 -4.49807848 5.75066911 -2.80517183 2.91820086 1.0959201389 -13.28675028 23.22764087 -6.26414083 9.00824807 0.9714430348
1.059254e-07 -4.50958398 5.78825701 -2.81181790 2.93882576 1.0961165133 -13.32559571 23.35632516 -6.27949680 9.06103419 0.9713943264
1.000000e-07 -4.52107237 5.82585095 -2.81844873 2.95946689 1.0963139196 -13.36436462 23.48491279 -6.29483391 9.11380684 0.9713511183
9.440609e-08 -4.53254383 5.86345035 -2.82506453 2.98012378 1.0965123644 -13.40305629 23.61340112 -6.31015217 9.16656538 0.9713134170
8.912509e-08 -4.54399853 5.90105459 -2.83166555 3.00079596 1.0967118539 -13.44167002 23.74178751 -6.32545161 9.21930916 0.9712812287
8.413951e-08 -4.55543665 5.93866312 -2.83825201 3.02148298 1.0969123944 -13.48020509 23.87006932 -6.34073224 9.27203757 0.9712545595
7.943282e-08 -4.56685834 5.97627535 -2.84482413 3.04218439 1.0971139919 -13.51866079 23.99824394 -6.35599406 9.32474998 0.9712334155
7.498942e-08 -4.57826377 6.01389072 -2.85138212 3.06289975 1.0973166524 -13.55703641 24.12630874 -6.37123710 9.37744577 0.9712178026
7.079458e-08 -4.58965308 6.05150868 -2.85792620 3.08362861 1.0975203820 -13.59533125 24.25426112 -6.38646134 9.43012434 0.9712077266
6.683439e-08 -4.60102643 6.08912868 -2.86445659 3.10437055 1.0977251863 -13.63354460 24.38209849 -6.40166680 9.48278510 0.9712031933
6.309573e-08 -4.61238395 6.12675019 -2.87097348 3.12512514 1.0979310710 -13.67167576 24.50981825 -6.41685346 9.53542746 0.9712042082
5.956621e-08 -4.62372578 6.16437268 -2.87747707 3.14589197 1.0981380419 -13.70972403 24.63741783 -6.43202132 9.58805083 0.9712107769
5.623413e-08 -4.63505206 6.20199563 -2.88396757 3.16667062 1.0983461045 -13.74768871 24.76489465 -6.44717038 9.64065463 0.9712229049
5.308844e-08 -4.64636290 6.23961854 -2.89044517 3.18746069 1.0985552642 -13.78556911 24.89224615 -6.46230061 9.69323831 0.9712405974
5.011872e-08 -4.65765844 6.27724090 -2.89691006 3.20826178 1.0987655262 -13.82336454 25.01946978 -6.47741201 9.74580130 0.9712638596
4.731513e-08 -4.66893878 6.31486221 -2.90336243 3.22907349 1.0989768960 -13.86107430 25.14656299 -6.49250455 9.79834305 0.9712926968
4.466836e-08 -4.68020405 6.35248200 -2.90980246 3.24989544 1.0991893787 -13.89869770 25.27352325 -6.50757822 9.85086300 0.9713271139
4.216965e-08 -4.69145435 6.39009978 -2.91623033 3.27072724 1.0994029794 -13.93623407 25.40034803 -6.52263298 9.90336062 0.9713671160
3.981072e-08 -4.70268979 6.42771508 -2.92264622 3.29156852 1.0996177031 -13.97368272 25.52703481 -6.53766883 9.95583537 0.9714127079
3.758374e-08 -4.71391046 6.46532744 -2.92905029 3.31241891 1.0998335547 -14.01104297 25.65358107 -6.55268571 10.00828673 0.9714638944
3.548134e-08 -4.72511646 6.50293640 -2.93544273 3.33327804 1.1000505391 -14.04831414 25.77998433 -6.56768362 10.06071416 0.9715206802
3.349654e-08 -4.73630789 6.54054151 -2.94182369 3.35414555 1.1002686610 -14.08549557 25.90624208 -6.58266251 10.11311716 0.9715830700
3.162278e-08 -4.74748483 6.57814233 -2.94819334 3.37502109 1.1004879252 -14.12258658 26.03235185 -6.59762235 10.16549521 0.9716510683
2.985383e-08 -4.75864736 6.61573843 -2.95455183 3.39590431 1.1007083363 -14.15958651 26.15831116 -6.61256310 10.21784781 0.9717246796
2.818383e-08 -4.76979558 6.65332937 -2.96089933 3.41679487 1.1009298988 -14.19649469 26.28411755 -6.62748473 10.27017445 0.9718039083
2.660725e-08 -4.78092955 6.69091473 -2.96723598 3.43769243 1.1011526172 -14.23331046 26.40976855 -6.64238718 10.32247464 0.9718887588
2.511886e-08 -4.79204936 6.72849410 -2.97356194 3.45859666 1.1013764959 -14.27003317 26.53526174 -6.65727044 10.37474789 0.9719792352
2.371374e-08 -4.80315506 6.76606706 -2.97987734 3.47950723 1.1016015392 -14.30666215 26.66059466 -6.67213443 10.42699371 0.9720753418
2.238721e-08 -4.81424674 6.80363321 -2.98618234 3.50042381 1.1018277514 -14.34319677 26.78576489 -6.68697914 10.47921163 0.9721770828
2.113489e-08 -4.82532445 6.84119216 -2.99247708 3.52134610 1.1020551367 -14.37963638 26.91077002 -6.70180449 10.53140117 0.9722844621
1.995262e-08 -4.83638825 6.87874350 -2.99876169 3.54227377 1.1022836992 -14.41598033 27.03560763 -6.71661046 10.58356185 0.9723974837
1.883649e-08 -4.84743821 6.91628686 -3.00503630 3.56320653 1.1025134430 -14.45222798 27.16027533 -6.73139698 10.63569322 0.9725161516
1.778279e-08 -4.85847437 6.95382185 -3.01130104 3.58414406 1.1027443720 -14.48837871 27.28477073 -6.74616401 10.68779481 0.9726404696
1.678804e-08 -4.86949680 6.99134809 -3.01755606 3.60508607 1.1029764902 -14.52443187 27.40909145 -6.76091150 10.73986617 0.9727704416
1.584893e-08 -4.88050554 7.02886522 -3.02380146 3.62603227 1.1032098016 -14.56038683 27.53323512 -6.77563938 10.79190683 0.9729060711
1.496236e-08 -4.89150064 7.06637287 -3.03003737 3.64698237 1.1034443098 -14.59624299 27.65719938 -6.79034761 10.84391636 0.9730473620
1.412538e-08 -4.90248215 7.10387068 -3.03626392 3.66793608 1.1036800186 -14.63199970 27.78098188 -6.80503614 10.89589431 0.9731943179
1.333521e-08 -4.91345010 7.14135830 -3.04248122 3.68889312 1.1039169318 -14.66765637 27.90458028 -6.81970490 10.94784024 0.9733469422
1.258925e-08 -4.92440453 7.17883537 -3.04868937 3.70985323 1.1041550529 -14.70321237 28.02799225 -6.83435383 10.99975371 0.9735052386
1.188502e-08 -4.93534549 7.21630154 -3.05488851 3.73081612 1.1043943855 -14.73866711 28.15121548 -6.84898288 11.05163430 0.9736692103
1.122018e-08 -4.94627301 7.25375648 -3.06107873 3.75178154 1.1046349332 -14.77401996 28.27424766 -6.86359200 11.10348156 0.9738388609
1.059254e-08 -4.95718712 7.29119986 -3.06726013 3.77274922 1.1048766995 -14.80927034 28.39708648 -6.87818111 11.15529508 0.9740141937
1.000000e-08 -4.96808785 7.32863133 -3.07343284 3.79371890 1.1051196876 -14.84441765 28.51972966 -6.89275016 11.20707444 0.9741952120


==> anc/figs/fig1_nnll_decades.txt <==
# Figure 1 panel (b) at the decades, SU(3), x^0 parts, first order in zeta_2; route A (x-space series and Bessel form)
# columns: alpha_s k P_LL P_NNLL(beta0=0) D_tow D_S3 rel[%] chg[%] ell_0 | band edge ell_0 (n_f=4): alpha_s(Q^2 e^ell_0) rel_rc chg_rc | data point ell = 44/189 ell_0: alpha_s rel chg | ell_0/2: rel chg | 2 ell_0: rel chg | ell_0 with n_f=3, 5: rel chg rel chg | E2 (strict NNLL, beta0 in P_NNLL) n_f=3,4,5: rel chg rel chg rel chg | P_NNLL(n_f=4)/P_LL | (P_LL+P_NLL)(n_f=4)/P_LL
0.1 2 0.0263676219886413 0.0277868832388968 -0.000329848743429791 -0.000380234743508199 -1.18706636003 0.181330160872 3.8064372791 0.07984527825 -0.7922741872 0.09681721316 0.09444966904 -1.072030329 0.1547565342 -0.9596562896 0.1303092473 -0.5668498242 0.05771135324 -0.7696337654 0.09256805543 -0.8159367123 0.1013314499 -1.175854397 0.1796174789 -1.18082114 0.1803761731 -1.185159449 0.1810388709 1.059399468 0.7923349137
0.1 3 0.0339387555253679 0.0362536502002694 -0.00076394946816735 -0.0010213242663231 -2.10723462037 0.709927956865 4.80407551846 0.07583915154 -1.335877908 0.3448506383 0.09309541056 -1.875283471 0.5900301922 -1.654476433 0.4837642602 -0.9258687625 0.1934846842 -1.293714638 0.3278101935 -1.380180377 0.3631027222 -2.248864091 0.7576429668 -2.256552696 0.7602332601 -2.261239258 0.7618121641 0.9975237385 0.6885023705
0.1 4 0.0469933700267901 0.0506002791904197 -0.00146348112764099 -0.0023004349972068 -2.89223923476 1.65404990438 5.37886475743 0.07370842309 -1.817904477 0.7895528455 0.0923326435 -2.564700345 1.366901709 -2.256741538 1.115050262 -1.260103612 0.4396894582 -1.760238081 0.7499147642 -1.878589876 0.8320797744 -3.259560717 1.864118302 -3.279931886 1.875768421 -3.292228686 1.882800869 0.949479759 0.5846698273
0.1 5 0.0688422922292941 0.0745572725666132 -0.00262378780370392 -0.00479289748845455 -3.51915743881 2.90932005702 5.7190525134 0.07250283302 -2.21383139 1.410097515 0.09188706105 -3.116175936 2.41170505 -2.741670661 1.975362379 -1.548453188 0.7974154312 -2.144855584 1.341043268 -2.286498617 1.484115613 -4.117631912 3.404084449 -4.170144634 3.447497202 -4.20662186 3.477653263 0.913949645 0.4808372841
0.1 6 0.105277928027367 0.114663109159101 -0.0046388954499332 -0.00960832246407355 -4.04567387362 4.33393708804 5.93438672823 0.07175988464 -2.538590467 2.151839162 0.09160722935 -3.574135136 3.6117571 -3.141126755 2.977529017 -1.788859769 1.244900982 -2.460445047 2.050432992 -2.621053829 2.260372944 -4.839599788 5.18443198 -4.950185214 5.302896862 -5.034846859 5.393590837 0.890134855 0.377004741
0.1 7 0.166392374720245 0.182418276528751 -0.00824726230036851 -0.0188746792005271 -4.52107237131 5.82585095221 6.08086777 0.07126313567 -2.818448726 2.959466892 0.09141784595 -3.982336935 4.878981042 -3.492386923 4.046802519 -1.992207481 1.751630995 -2.73171253 2.825356506 -2.91014284 3.102826811 -5.449950847 7.02280316 -5.647789478 7.277737892 -5.810300172 7.487149067 0.877602572 0.2731721978
0.1 8 0.269823132686016 0.298186856101262 -0.014814184975718 -0.0366672003310285 -4.9680878525 7.32863132904 6.18677662251 0.07090823831 -3.073432838 3.7937189 0.09128140482 -4.363929992 6.161913401 -3.818063583 5.136421189 -2.171742757 2.290537745 -2.978168902 3.627653517 -3.174289333 3.9710903 -5.953041213 8.781576661 -6.266576953 9.244086165 -6.539726966 9.647021017 0.8761293026 0.1693396546
0.2 2 0.064631740714285 0.0679664395977159 -0.00269567783472504 -0.00350700379723169 -3.96618956456 1.19371555625 3.30170223606 0.1390915511 -2.121312598 0.4485494638 0.1814971947 -3.358107913 0.9203234324 -2.823247658 0.7015385924 -1.330289473 0.2165075882 -2.034282276 0.4201100912 -2.214203007 0.4796453286 -3.438019124 1.03475057 -3.515948726 1.058205268 -3.590099909 1.080522764 1.186259222 0.5846698273
0.2 3 0.102635871347342 0.106261279597681 -0.0067671702023522 -0.011052050718251 -6.36842528904 4.03240063749 3.87323668851 0.1321262307 -3.295117298 1.442123181 0.1786364301 -5.315451149 3.052721276 -4.424409365 2.293537557 -2.06113406 0.685444467 -3.157689085 1.348147782 -3.442361116 1.545274635 -5.578220331 3.532053561 -5.79613493 3.670034133 -6.002270057 3.800556104 1.137547234 0.377004741
0.2 4 0.181241868069219 0.183421042881269 -0.0152585883483996 -0.0303627364007839 -8.31888648582 8.2346866069 4.15093025091 0.1289878011 -4.233653049 3.005527245 0.177278766 -6.868606012 6.241250198 -5.685492801 4.713623548 -2.685415848 1.470503899 -4.05983545 2.816428141 -4.42047122 3.212834122 -6.942518637 6.872249709 -7.397278289 7.322406497 -7.845344197 7.765937292 1.138109031 0.1693396546
0.2 5 0.34414944952389 0.341178402860142 -0.0343791447680066 -0.0791703107470001 -10.076588811 13.1283708475 4.30592964695 0.1273000204 -4.99407477 4.924825182 0.1765298989 -8.215335119 9.978490314 -6.743717141 7.589520522 -3.188338911 2.498783088 -4.788554692 4.628770693 -5.215869737 5.248927805 -7.681227475 10.00755362 -8.4346116 10.98910664 -9.223012414 12.01628146 1.184357735 -0.03832543175
0.2 6 0.687540310777367 0.671927839630795 -0.0790254672845738 -0.201942036598761 -11.7610050698 18.2931204907 4.4040786679 0.1262539324 -5.66584333 6.999874475 0.1760589626 -9.481261111 13.92280298 -7.716605584 10.64159276 -3.609051581 3.664176707 -5.428579638 6.595093474 -5.922781268 7.442752562 -7.96156738 12.38345792 -9.016040796 14.02359064 -10.19441385 15.85643741 1.274832241 -0.2459905181
0.2 7 1.42518580634194 1.38435582681242 -0.185010360274762 -0.510125118916543 -13.3643646158 23.4849127908 4.47200942933 0.1255399259 -6.294833911 9.113806838 0.1757344875 -10.68670481 17.89111829 -8.640309723 13.72122125 -3.986226462 4.885705525 -6.026046088 8.602103922 -6.586555002 9.673613165 -7.90886641 13.89808219 -9.21354634 16.1907684 -10.76608113 18.91900466 1.40895699 -0.4536556044
0.2 8 3.03751573275976 2.95913328314531 -0.439266103432999 -1.28320291607171 -14.8444176521 28.5197296602 4.52195403643 0.1250200985 -6.892750157 11.20707444 0.1754966862 -11.81450045 21.76608305 -9.512637545 16.7452521 -4.340277936 6.116872947 -6.594025786 10.59208489 -7.217348832 11.87980217 -7.638067127 14.67458102 -9.115316462 17.51273559 -10.97341851 21.08260066 1.58649024 -0.6613206908


==> anc/figs/fig1_run.log <==
coefficients: S_3 = 112/3, S_4 = -5632/27, S_5 = 305008/81; t_3 = 112/3, t_4 = -256/27, t_5 = 114640/27  (1.2 s)
  tower terms of P+: a^3 zeta2 L^2 coefficient -t_3/2 = -56/3, a^4 zeta2 L^4 coefficient -t_4/24 = 32/81, a^5 zeta2 L^6 coefficient -t_5/720 = -1433/243

series truncation (route A): R with m <= 300 against m <= 400 at x = 1e-8
  alpha_s = 0.1: R(400) = -0.05490331695524697662327301, |R(400) - R(300)| = 0.0  below 1e-30: True
  alpha_s = 0.2: R(400) = -0.1446136060121408759113854, |R(400) - R(300)| = 0.0  below 1e-30: True

route A (series) against route B (inverse Mellin of the omega-space solution) at the decades
  alpha_s = 0.1: contour Re N = 0.491346, ODE/series match of F_A^- at |N| ~ 5.5: 8.9e-16; ODE steps real axis 1135, line 1563; match below 1e-10: True
    x = 0.01   P_LL: A 0.0263676219886 B 0.0263676219886 | D_tow: A -0.00032984874343 B -0.00032984874343 | R: A -0.0125096128719 B -0.0125096128719  rel. diff 4.2e-15
    x = 0.001  P_LL: A 0.0339387555254 B 0.0339387555254 | D_tow: A -0.000763949468167 B -0.000763949468167 | R: A -0.0225096488172 B -0.0225096488172  rel. diff 2.4e-15
    x = 0.0001 P_LL: A 0.0469933700268 B 0.0469933700268 | D_tow: A -0.00146348112764 B -0.00146348112764 | R: A -0.0311422893656 B -0.0311422893656  rel. diff 2.7e-14
    x = 1.0e-5 P_LL: A 0.0688422922293 B 0.0688422922293 | D_tow: A -0.0026237878037 B -0.0026237878037 | R: A -0.038113022079 B -0.038113022079  rel. diff 4.6e-15
    x = 1.0e-6 P_LL: A 0.105277928027 B 0.105277928027 | D_tow: A -0.00463889544993 B -0.00463889544993 | R: A -0.0440633239735 B -0.0440633239735  rel. diff 1.5e-14
    x = 1.0e-7 P_LL: A 0.16639237472 B 0.16639237472 | D_tow: A -0.00824726230037 B -0.00824726230037 | R: A -0.049565145724 B -0.049565145724  rel. diff 4.0e-14
    x = 1.0e-8 P_LL: A 0.269823132686 B 0.269823132686 | D_tow: A -0.0148141849757 B -0.0148141849757 | R: A -0.0549033169552 B -0.0549033169552  rel. diff 5.0e-14
  alpha_s = 0.2: contour Re N = 0.612026, ODE/series match of F_A^- at |N| ~ 5.5: 6.8e-16; ODE steps real axis 644, line 925; match below 1e-10: True
    x = 0.01   P_LL: A 0.0646317407143 B 0.0646317407143 | D_tow: A -0.00269567783473 B -0.00269567783473 | R: A -0.041708266015 B -0.041708266015  rel. diff 6.8e-15
    x = 0.001  P_LL: A 0.102635871347 B 0.102635871347 | D_tow: A -0.00676717020235 B -0.00676717020235 | R: A -0.0659337726033 B -0.0659337726033  rel. diff 7.8e-15
    x = 0.0001 P_LL: A 0.181241868069 B 0.181241868069 | D_tow: A -0.0152585883484 B -0.0152585883484 | R: A -0.0841890922387 B -0.0841890922387  rel. diff 7.8e-15
    x = 1.0e-5 P_LL: A 0.344149449524 B 0.344149449524 | D_tow: A -0.034379144768 B -0.034379144768 | R: A -0.0998959748899 B -0.0998959748899  rel. diff 2.7e-14
    x = 1.0e-6 P_LL: A 0.687540310777 B 0.687540310777 | D_tow: A -0.0790254672846 B -0.0790254672846 | R: A -0.114939394892 B -0.114939394892  rel. diff 1.7e-13
    x = 1.0e-7 P_LL: A 1.42518580634 B 1.42518580634 | D_tow: A -0.185010360275 B -0.185010360275 | R: A -0.129814905152 B -0.129814905152  rel. diff 4.8e-13
    x = 1.0e-8 P_LL: A 3.03751573276 B 3.03751573276 | D_tow: A -0.439266103433 B -0.439266103433 | R: A -0.144613606012 B -0.144613606012  rel. diff 8.6e-14
  largest relative difference of R between routes A and B over 14 points: 4.8e-13  below 1e-9: True
  QUADPACK issued 28 warnings at the requested relative tolerance 1e-12; the agreement above is the test
  contour shifted from Re N = omega_0 + 0.2 to omega_0 + 0.35 (no singularity may lie in between):
    alpha_s = 0.1: largest relative change of R 2.2e-12  below 1e-9: True
    alpha_s = 0.2: largest relative change of R 2.1e-12  below 1e-9: True

part of order a^5 and higher (dash-dotted lines of panel (a), R5)
  R_all - R_a4 against the separate sum of the terms m >= 5 at all 241 grid points and both couplings: largest relative difference 1.05e-38  below 1e-30: True
  drawn dash-dotted line against the drawn solid minus dashed line: largest difference 1.8e-15 percent  below 1e-12: True
alpha_s = 0.1: at x = 1e-8 the orders beyond a^4 give 66.6 percent of the tower
alpha_s = 0.2: at x = 1e-8 the orders beyond a^4 give 91.5 percent of the tower
part of order a^5 and higher at the decades against fig1_decades.txt (R minus its a^3, a^4 terms): largest difference 1.8e-15 percent  below 1e-12: True
  alpha_s = 0.1: x = 1e-2: -0.010874396, x = 1e-3: -0.092925433, x = 1e-4: -0.36094533, x = 1e-5: -0.89859404, x = 1e-6: -1.6911924, x = 1e-7: -2.6463153, x = 1e-8: -3.6556469 percent of P_LL
  alpha_s = 0.2: x = 1e-2: -0.13801744, x = 1e-3: -0.93081056, x = 1e-4: -2.790596, x = 1e-5: -5.4348536, x = 1e-6: -8.2784134, x = 1e-7: -10.922469, x = 1e-8: -13.236583 percent of P_LL

panel (b) checks
 symbolic identities (dkmv_nnll.check_symbolic, SymPy, exact in C_F, C_A, beta_0, zeta_2):
   (1) eq. (3.2) against eq. (3.3), eq. (3.4) and App. A: 13 of 13 coefficients agree identically
   (1) every term of eq. (3.2) through a^12 is LL, NLL or NNLL: True
   (2) eq. (3.5) equals the inverse Mellin transform of eq. (3.2) at every order a^1..a^12: True
   (3) eq. (3.2) = P_V + D_S3 in every LL, NLL and NNLL coefficient a^2..a^12: True  (P_V: small-N relation, DKMV eq. (2.21), one- and two-loop App. A input)
   (3) data minus relation at a^3 N^-3 = -12*C_F*zeta_2*(C_A - 2*C_F)*(5*C_A - 6*C_F) = -S_3: True
 (b1) LL part of eq. (3.5) against P_LL of panel (a) at 14 points: largest relative difference 9.18e-41  below 1e-30: True
 (b2) P_NNLL, Bessel form (3.5) against the series of (3.2), beta_0 = 0 and n_f = 4, 28 points: largest relative difference 2.07e-40  below 1e-25: True
 (b3) D_S3, x-space series against the inverse Mellin integral along Re N = omega_0 + 0.2: largest relative difference 9.2e-12; contour moved to omega_0 + 0.35: 9.1e-11  both below 1e-9: True (QUADPACK warnings suppressed; the agreement is the test)
 (b4) SU(2): S_3 recursion 99/4, formula 99/4, dkmv_nnll 99/4; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 171/16, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 171/16: True
 (b4) SU(3): S_3 recursion 112/3, formula 112/3, dkmv_nnll 112/3; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 1376/81, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 1376/81: True
 (b4) SU(4): S_3 recursion 1575/32, formula 1575/32, dkmv_nnll 1575/32; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 6255/256, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 6255/256: True
 (b4) SU(5): S_3 recursion 7632/125, formula 7632/125, dkmv_nnll 7632/125; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 21024/625, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 21024/625: True
 (b4') numerical Delta at a = 1e-7, x = 1e-8: Delta/(1376/81 zeta_2 a^4 L^4) - 1 = 7.31e-7  below 1e-5 (the next term is of relative order a L^2 = 3.4e-5): True
 (b5) d P_LL(a_run(ell_0))/d beta_0 at beta_0 = 0 against -a L P_LL and against the beta_0 derivative of the NLL part of eq. (3.5), finite difference 1e-15 at 40 digits: largest relative difference 1.99e-16  below 1e-10: True
 (b6) S_{>=3}(omega_0)/(a^2 zeta_2) from the ODE at the two couplings: 3.091670613052, 3.091670613051; equal to 1e-9 (it depends on omega/sqrt(a) only): True
 (b7) band edge at lowest order: [d D_tow(a_run(ell_0))/d beta_0]/(zeta_2 S_3 a^4 L^3) - 3/2 at a = 1e-8, L = 5 and 18: 6.62e-6  below 1e-4 (the next order is of relative size a L^2): True
data-calibrated scale factor of the tower (running_n3ll_lambda.txt): lambda = 44/189; four-loop n_f zeta_2 N^-4 term beyond the small-N relation -736/27, E1 value -1792/9, ratio 23/168
panel (b) curves: 241 points per coupling (1.0 s)

panel (b) at the decades, percent. Lines: fixed coupling. Band: from the lines to the edge ell = ell_0. Reported, not drawn: the data point ell = 44/189 ell_0, ell_0/2, 2 ell_0, n_f = 3 and 5, and E2 (strict NNLL)
  alpha_s = 0.1, x = 1e-2: P_NNLL/P_LL 1.0538; rel -1.1871, chg 0.18133; ell_0 = 3.806, alpha_s(Q^2 e^ell_0) 0.07985; edge rel -0.7923, chg 0.09682; data point rel -1.072, chg 0.1548; ell_0/2, 2 ell_0: rel -0.9597, -0.5668; n_f = 3, 5 at ell_0: rel -0.7696, -0.8159; E2 rel (n_f = 3, 4, 5) -1.176, -1.181, -1.185, chg 0.1804; P_NNLL(n_f=4)/P_LL 1.059, (P_LL+P_NLL)(n_f=4)/P_LL 0.7923
  alpha_s = 0.1, x = 1e-3: P_NNLL/P_LL 1.0682; rel -2.1072, chg 0.70993; ell_0 = 4.804, alpha_s(Q^2 e^ell_0) 0.07584; edge rel -1.336, chg 0.3449; data point rel -1.875, chg 0.59; ell_0/2, 2 ell_0: rel -1.654, -0.9259; n_f = 3, 5 at ell_0: rel -1.294, -1.38; E2 rel (n_f = 3, 4, 5) -2.249, -2.257, -2.261, chg 0.7602; P_NNLL(n_f=4)/P_LL 0.9975, (P_LL+P_NLL)(n_f=4)/P_LL 0.6885
  alpha_s = 0.1, x = 1e-4: P_NNLL/P_LL 1.0768; rel -2.8922, chg 1.654; ell_0 = 5.379, alpha_s(Q^2 e^ell_0) 0.07371; edge rel -1.818, chg 0.7896; data point rel -2.565, chg 1.367; ell_0/2, 2 ell_0: rel -2.257, -1.26; n_f = 3, 5 at ell_0: rel -1.76, -1.879; E2 rel (n_f = 3, 4, 5) -3.26, -3.28, -3.292, chg 1.876; P_NNLL(n_f=4)/P_LL 0.9495, (P_LL+P_NLL)(n_f=4)/P_LL 0.5847
  alpha_s = 0.1, x = 1e-5: P_NNLL/P_LL 1.083; rel -3.5192, chg 2.9093; ell_0 = 5.719, alpha_s(Q^2 e^ell_0) 0.0725; edge rel -2.214, chg 1.41; data point rel -3.116, chg 2.412; ell_0/2, 2 ell_0: rel -2.742, -1.548; n_f = 3, 5 at ell_0: rel -2.145, -2.286; E2 rel (n_f = 3, 4, 5) -4.118, -4.17, -4.207, chg 3.447; P_NNLL(n_f=4)/P_LL 0.9139, (P_LL+P_NLL)(n_f=4)/P_LL 0.4808
  alpha_s = 0.1, x = 1e-6: P_NNLL/P_LL 1.0891; rel -4.0457, chg 4.3339; ell_0 = 5.934, alpha_s(Q^2 e^ell_0) 0.07176; edge rel -2.539, chg 2.152; data point rel -3.574, chg 3.612; ell_0/2, 2 ell_0: rel -3.141, -1.789; n_f = 3, 5 at ell_0: rel -2.46, -2.621; E2 rel (n_f = 3, 4, 5) -4.84, -4.95, -5.035, chg 5.303; P_NNLL(n_f=4)/P_LL 0.8901, (P_LL+P_NLL)(n_f=4)/P_LL 0.377
  alpha_s = 0.1, x = 1e-7: P_NNLL/P_LL 1.0963; rel -4.5211, chg 5.8259; ell_0 = 6.081, alpha_s(Q^2 e^ell_0) 0.07126; edge rel -2.818, chg 2.959; data point rel -3.982, chg 4.879; ell_0/2, 2 ell_0: rel -3.492, -1.992; n_f = 3, 5 at ell_0: rel -2.732, -2.91; E2 rel (n_f = 3, 4, 5) -5.45, -5.648, -5.81, chg 7.278; P_NNLL(n_f=4)/P_LL 0.8776, (P_LL+P_NLL)(n_f=4)/P_LL 0.2732
  alpha_s = 0.1, x = 1e-8: P_NNLL/P_LL 1.1051; rel -4.9681, chg 7.3286; ell_0 = 6.187, alpha_s(Q^2 e^ell_0) 0.07091; edge rel -3.073, chg 3.794; data point rel -4.364, chg 6.162; ell_0/2, 2 ell_0: rel -3.818, -2.172; n_f = 3, 5 at ell_0: rel -2.978, -3.174; E2 rel (n_f = 3, 4, 5) -5.953, -6.267, -6.54, chg 9.244; P_NNLL(n_f=4)/P_LL 0.8761, (P_LL+P_NLL)(n_f=4)/P_LL 0.1693
  alpha_s = 0.2, x = 1e-2: P_NNLL/P_LL 1.0516; rel -3.9662, chg 1.1937; ell_0 = 3.302, alpha_s(Q^2 e^ell_0) 0.1391; edge rel -2.121, chg 0.4485; data point rel -3.358, chg 0.9203; ell_0/2, 2 ell_0: rel -2.823, -1.33; n_f = 3, 5 at ell_0: rel -2.034, -2.214; E2 rel (n_f = 3, 4, 5) -3.438, -3.516, -3.59, chg 1.058; P_NNLL(n_f=4)/P_LL 1.186, (P_LL+P_NLL)(n_f=4)/P_LL 0.5847
  alpha_s = 0.2, x = 1e-3: P_NNLL/P_LL 1.0353; rel -6.3684, chg 4.0324; ell_0 = 3.873, alpha_s(Q^2 e^ell_0) 0.1321; edge rel -3.295, chg 1.442; data point rel -5.315, chg 3.053; ell_0/2, 2 ell_0: rel -4.424, -2.061; n_f = 3, 5 at ell_0: rel -3.158, -3.442; E2 rel (n_f = 3, 4, 5) -5.578, -5.796, -6.002, chg 3.67; P_NNLL(n_f=4)/P_LL 1.138, (P_LL+P_NLL)(n_f=4)/P_LL 0.377
  alpha_s = 0.2, x = 1e-4: P_NNLL/P_LL 1.012; rel -8.3189, chg 8.2347; ell_0 = 4.151, alpha_s(Q^2 e^ell_0) 0.129; edge rel -4.234, chg 3.006; data point rel -6.869, chg 6.241; ell_0/2, 2 ell_0: rel -5.685, -2.685; n_f = 3, 5 at ell_0: rel -4.06, -4.42; E2 rel (n_f = 3, 4, 5) -6.943, -7.397, -7.845, chg 7.322; P_NNLL(n_f=4)/P_LL 1.138, (P_LL+P_NLL)(n_f=4)/P_LL 0.1693
  alpha_s = 0.2, x = 1e-5: P_NNLL/P_LL 0.99137; rel -10.077, chg 13.128; ell_0 = 4.306, alpha_s(Q^2 e^ell_0) 0.1273; edge rel -4.994, chg 4.925; data point rel -8.215, chg 9.978; ell_0/2, 2 ell_0: rel -6.744, -3.188; n_f = 3, 5 at ell_0: rel -4.789, -5.216; E2 rel (n_f = 3, 4, 5) -7.681, -8.435, -9.223, chg 10.99; P_NNLL(n_f=4)/P_LL 1.184, (P_LL+P_NLL)(n_f=4)/P_LL -0.03833
  alpha_s = 0.2, x = 1e-6: P_NNLL/P_LL 0.97729; rel -11.761, chg 18.293; ell_0 = 4.404, alpha_s(Q^2 e^ell_0) 0.1263; edge rel -5.666, chg 7.0; data point rel -9.481, chg 13.92; ell_0/2, 2 ell_0: rel -7.717, -3.609; n_f = 3, 5 at ell_0: rel -5.429, -5.923; E2 rel (n_f = 3, 4, 5) -7.962, -9.016, -10.19, chg 14.02; P_NNLL(n_f=4)/P_LL 1.275, (P_LL+P_NLL)(n_f=4)/P_LL -0.246
  alpha_s = 0.2, x = 1e-7: P_NNLL/P_LL 0.97135; rel -13.364, chg 23.485; ell_0 = 4.472, alpha_s(Q^2 e^ell_0) 0.1255; edge rel -6.295, chg 9.114; data point rel -10.69, chg 17.89; ell_0/2, 2 ell_0: rel -8.64, -3.986; n_f = 3, 5 at ell_0: rel -6.026, -6.587; E2 rel (n_f = 3, 4, 5) -7.909, -9.214, -10.77, chg 16.19; P_NNLL(n_f=4)/P_LL 1.409, (P_LL+P_NLL)(n_f=4)/P_LL -0.4537
  alpha_s = 0.2, x = 1e-8: P_NNLL/P_LL 0.9742; rel -14.844, chg 28.52; ell_0 = 4.522, alpha_s(Q^2 e^ell_0) 0.125; edge rel -6.893, chg 11.21; data point rel -11.81, chg 21.77; ell_0/2, 2 ell_0: rel -9.513, -4.34; n_f = 3, 5 at ell_0: rel -6.594, -7.217; E2 rel (n_f = 3, 4, 5) -7.638, -9.115, -10.97, chg 17.51; P_NNLL(n_f=4)/P_LL 1.586, (P_LL+P_NLL)(n_f=4)/P_LL -0.6613
  grid points at the decades against the decade table: largest difference 0.0e+00 percent  below 1e-10: True
  band ordered (|ratio| at ell_0 <= at fixed coupling, same sign) at every grid point: True (0 exceptions); the data point ell = 44/189 ell_0 inside the band at every decade: True
  alpha_s = 0.1: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero at x = 2.34e-10 (ln(1/x) = 22.176) and are negative below
  alpha_s = 0.2: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero at x = 1.53e-5 (ln(1/x) = 11.088) and are negative below
  alpha_s = 0.1: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.0407
  alpha_s = 0.2: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.1152
wrote fig1_tower_size.pdf
coefficient of zeta_2 a^4 ln^4(1/x) of Delta: 1376/81, equal to (N^2-1)(N^4+10N^2+1)/N^4: True
wrote fig1_nm_proposed.tex (74 panel (b) macros)
wrote fig1_macros.tex:
  \newcommand{\FigTowAlphaSOne}{0.1}
  \newcommand{\FigTowAlphaSTwo}{0.2}
  \newcommand{\FigTowXmaxExp}{-2}
  \newcommand{\FigTowXminExp}{-8}
  \newcommand{\FigTowSizeOneXtwo}{-1.3}% -1.25096128719
  \newcommand{\FigTowSizeOneXfour}{-3.1}% -3.11422893656
  \newcommand{\FigTowSizeOneXsix}{-4.4}% -4.40633239735
  \newcommand{\FigTowSizeOneXeight}{-5.5}% -5.49033169552
  \newcommand{\FigTowSizeTwoXtwo}{-4.2}% -4.1708266015
  \newcommand{\FigTowSizeTwoXfour}{-8.4}% -8.41890922387
  \newcommand{\FigTowSizeTwoXsix}{-11.5}% -11.4939394892
  \newcommand{\FigTowSizeTwoXeight}{-14.5}% -14.4613606012
  \newcommand{\FigTowShareBeyondFourOne}{67}% percent of the tower at x = 1e-8 from orders beyond a^4
  \newcommand{\FigTowShareBeyondFourTwo}{92}% percent of the tower at x = 1e-8 from orders beyond a^4
  \newcommand{\FigTowThreeLoopCoef}{-\frac{56}{3}}% coefficient of a^3 zeta_2 ln^2(1/x) in P+ from the tower
  \newcommand{\FigTowFourLoopCoef}{\frac{32}{81}}% coefficient of a^4 zeta_2 ln^4(1/x)
  \newcommand{\FigTowFiveLoopCoef}{-\frac{1433}{243}}% coefficient of a^5 zeta_2 ln^6(1/x)
  \newcommand{\FigTowSizeOneHighXtwo}{-0.011}% -0.0108743957424 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowSizeOneHighXfour}{-0.361}% -0.360945331759 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowSizeOneHighXsix}{-1.691}% -1.69119237768 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowSizeOneHighXeight}{-3.656}% -3.65564692662 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowSizeTwoHighXtwo}{-0.138}% -0.138017437852 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowSizeTwoHighXfour}{-2.791}% -2.79059603858 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowSizeTwoHighXsix}{-8.278}% -8.27841336395 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowSizeTwoHighXeight}{-13.237}% -13.2365829325 percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted), alpha_s = 0.2, x = 1e-8
  % panel (b): ratios to P_NNLL, eq. (3.2) of arXiv:2202.10362 at beta_0 = 0; running-coupling estimate (E1)
  \newcommand{\FigTowRelNNLLOneXtwo}{-1.2}% -1.18706636003 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRelNNLLOneXfour}{-2.9}% -2.89223923476 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRelNNLLOneXsix}{-4.0}% -4.04567387362 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowRelNNLLTwoXtwo}{-4.0}% -3.96618956456 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRelNNLLTwoXfour}{-8.3}% -8.31888648582 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRelNNLLTwoXsix}{-11.8}% -11.7610050698 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRelNNLLTwoXeight}{-14.8}% -14.8444176521 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowChangeNNLLOneXtwo}{0.2}% 0.181330160872 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowChangeNNLLOneXfour}{1.7}% 1.65404990438 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowChangeNNLLOneXsix}{4.3}% 4.33393708804 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowChangeNNLLOneXeight}{7.3}% 7.32863132904 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowChangeNNLLTwoXtwo}{1.2}% 1.19371555625 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowChangeNNLLTwoXsix}{18.3}% 18.2931204907 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowChangeNNLLTwoXeight}{28.5}% 28.5197296602 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowRunRelOneXtwo}{-0.8}% -0.792274187221 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRunRelOneXfour}{-1.8}% -1.81790447718 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRunRelOneXsix}{-2.5}% -2.53859046732 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRunRelOneXeight}{-3.1}% -3.07343283772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowRunChangeOneXtwo}{0.1}% 0.0968172131641 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRunChangeOneXsix}{2.2}% 2.15183916246 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRunChangeOneXeight}{3.8}% 3.79371889957 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowDataScaleRelOneXtwo}{-1.1}% -1.07203032899 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowDataScaleChangeOneXtwo}{0.2}% 0.154756534215 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowDataScaleRelOneXeight}{-4.4}% -4.36392999237 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowDataScaleChangeOneXeight}{6.2}% 6.16191340129 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
  \newcommand{\FigTowEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
  \newcommand{\FigTowNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
  \newcommand{\FigTowNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
  \newcommand{\FigTowStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowStrictChangeOneXtwo}{0.2}% 0.180376173088 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowStrictRelOneXeight}{-6.3}% -6.26657695311 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowStrictChangeOneXeight}{9.2}% 9.24408616512 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowFirstOrderMeasureOne}{4.1}% 4.07237935 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
  \newcommand{\FigTowRunRelTwoXtwo}{-2.1}% -2.12131259803 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRunRelTwoXsix}{-5.7}% -5.66584333031 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRunRelTwoXeight}{-6.9}% -6.89275015663 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowRunChangeTwoXtwo}{0.4}% 0.448549463839 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRunChangeTwoXsix}{7.0}% 6.99987447458 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRunChangeTwoXeight}{11.2}% 11.2070744388 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowDataScaleRelTwoXtwo}{-3.4}% -3.35810791341 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowDataScaleChangeTwoXtwo}{0.9}% 0.920323432386 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowDataScaleRelTwoXeight}{-11.8}% -11.8145004525 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowDataScaleChangeTwoXeight}{21.8}% 21.7660830509 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
  \newcommand{\FigTowEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
  \newcommand{\FigTowNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
  \newcommand{\FigTowNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
  \newcommand{\FigTowStrictRelTwoXtwo}{-3.5}% -3.51594872646 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowStrictChangeTwoXtwo}{1.1}% 1.05820526766 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowStrictRelTwoXeight}{-9.1}% -9.11531646246 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowStrictChangeTwoXeight}{17.5}% 17.5127355865 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowFirstOrderMeasureTwo}{11.5}% 11.51842821 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
  \newcommand{\FigTowNLLZeroMantTwo}{1.5}% 1.5295161e-5: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = 0.2
  \newcommand{\FigTowNLLZeroExpTwo}{-5}% exponent of the same x
  \newcommand{\FigTowNfRun}{4}% n_f of beta_0 in the running-coupling estimate
  \newcommand{\FigTowRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)
  \newcommand{\FigTowEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge (dkmv_nnll.ell0)
  \newcommand{\FigTowZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
  \newcommand{\FigTowNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
  \newcommand{\FigTowDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))
  \newcommand{\FigTowRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
  \newcommand{\FigTowTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower
  \newcommand{\FigTowFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)
  \newcommand{\FigTowNfExcessInverse}{7.3}% 168/23: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
  \newcommand{\FigTowTowerScaleLambda}{\frac{44}{189}}% lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)
  \newcommand{\FigTowNfExcessRatio}{0.14}% 23/168: that four-loop term (-736/27 n_f zeta_2 at N^-4) over the value the band edge ell_0 implies (-1792/9)
  \newcommand{\FigTowBetaZeroRun}{\frac{25}{3}}% beta_0 = 11 - 2 n_f/3 for that n_f
  \newcommand{\FigTowFourLoopChange}{\frac{1376}{81}}% coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference
total time 9.5 s
failed checks: none


==> anc/figs/fig1_tower_size.py <==
#!/usr/bin/env python3
"""Figure 2 of the article (Figure 1 of an earlier version). Size of the all-order non-planar zeta_2 tower in x space, SU(3).

Panel (a): R(x) = D_tow(x) / P_LL(x), in percent, at fixed coupling, for the
couplings in ALPHAS and for x from 10^-XEXP[0] to 10^-XEXP[1]. P_LL and D_tow are defined in towerx.py.
S_1 and S_2 (the one- and two-loop terms) are not part of the tower and are left out. Solid curves: all
orders. Dashed curves: the tower truncated after m = 4, that is its contribution to the three- and four-loop
coefficients only. Dash-dotted curves, added on 2 October 2026: the part of order a^5 and higher (terms m >= 5),
the difference between the solid and the
dashed curve, summed on its own (towerx.Tower.Dhat_high) and checked against that difference at every grid point.
The solid and dashed curves are drawn as before.

Panel (b), added on 1 October 2026: ratios
to the NNLL-resummed x^0 part P_NNLL of P+ of Davies, Kom, Moch and Vogt (arXiv:2202.10362, eq. (3.2),
x-space form eq. (3.5)) at fixed coupling (beta_0 = 0). Solid: D_tow/P_NNLL. Dashed: Delta/P_NNLL with
Delta = P_V + D_tow - P_NNLL, the change of P_NNLL when the three-loop tower term, which eq. (3.2)
already contains, is carried to higher orders by the tower (definitions and checks in nnll_panel.py and
dkmv_nnll.py). Hatched bands: running-coupling estimate, the same ratios at the one-loop coupling of the
scale Q^2 e^ell, ell from 0 (the lines) to ell_0 (nnll_panel.py docstring; the data test of its first order is
running_n3ll_test.py, whose output running_n3ll_lambda.txt this program reads).

Standalone: reads no file outside this folder. Two routes, written independently of the step-3
programs of the project:
  (A) the x-space series with S_n from towerlib (own recursion), mpmath at 40 digits;
  (B) the inverse Mellin integral of the omega-space solution (towerx.Tower.routeB).
Route (B) is evaluated at every decade of the x range and compared with (A). The program stops
with exit code 1 if any of its checks fails. The comparison with the project's step-3 values is a
separate program, check_project_values.py, and the comparison of the caption values with
../numbers/numbers.tex is check_numbers.py.
Outputs: fig1_tower_size.pdf, fig1_tower_size_data.txt, fig1_decades.txt, fig1_macros.tex,
fig1_checks.out; for panel (b) also fig1_nnll_data.txt, fig1_nnll_decades.txt and fig1_nm_proposed.tex
(the panel (b) values under the nm names the captions use, for the numbers strand to generate in
../numbers/numbers.tex; captions.py reads it only for macros numbers.tex does not define yet).
The files of panel (a) are written exactly as before, and every macro of panel (a) keeps its name and value.
R5 additions, and nothing else changes: fig1_tower_size_data.txt gains two columns at the end of each row (the part
of order a^5 and higher at the two couplings) and one header line describing them; fig1_macros.tex gains the eight
macros FigTowSize<One|Two>High<Xtwo..Xeight> of that part at the decades PCT_K, which check_numbers.py pairs with
the macros nmSize<One|Two>High<..> of ../numbers/numbers.tex (generated independently by make_numbers.py section E
and quoted in Sect. N10.2 of the notes).
"""
import os, sys, time, warnings
from fractions import Fraction as Fr
import numpy as np
import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import towerx
import nnll_panel as NP
import dkmv_nnll as DK
import plotstyle as PS
plt = PS.plt

OUT = []
FAILED = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))
def check(ok, what):
    if not ok:
        FAILED.append(what)
    return ok

# ---------------- the lists that define the figure and its caption values ----------------
mp.mp.dps = 40
NC = 3
ALPHAS = [Fr(1, 10), Fr(2, 10)]          # blue, red
XEXP = (2, 8)                            # x from 10^-2 down to 10^-8
DECADES = list(range(XEXP[0], XEXP[1] + 1))
PCT_K = list(range(XEXP[0], XEXP[1] + 1, 2))   # decades at which the percentages are written as macros
MMAX = 400
NGRID = 240                              # grid intervals over the x range (40 per decade for 2..8)
assert PCT_K[0] == XEXP[0] and PCT_K[-1] == XEXP[1]

def dec(q):
    """A Fraction with a terminating decimal expansion, written as a decimal string."""
    q = Fr(q); s = '-' if q < 0 else ''; q = abs(q)
    ip, fp = divmod(q.numerator, q.denominator)
    digits = ''
    rem = Fr(fp, q.denominator)
    while rem and len(digits) < 30:
        rem *= 10; d = int(rem); digits += str(d); rem -= d
    if rem:
        raise ValueError(f'{q} has no short decimal form')
    return s + str(ip) + ('.' + digits if digits else '')

t0 = time.time()
TW = towerx.Tower(NC, MMAX)
S, t = TW.S, TW.t
say(f'coefficients: S_3 = {S[3]}, S_4 = {S[4]}, S_5 = {S[5]}; t_3 = {t[3]}, t_4 = {t[4]}, t_5 = {t[5]}'
    f'  ({time.time() - t0:.1f} s)')
say(f'  tower terms of P+: a^3 zeta2 L^2 coefficient -t_3/2 = {-t[3]/2}, a^4 zeta2 L^4 coefficient -t_4/24 = {-t[4]/24},'
    f' a^5 zeta2 L^6 coefficient -t_5/720 = {-t[5]/720}')
ratio = TW.ratio

# ---------------- truncation of the series ----------------
say('')
say(f'series truncation (route A): R with m <= 300 against m <= {MMAX} at x = 1e-{XEXP[1]}')
for al in ALPHAS:
    xs_ = mp.mpf(10) ** (-XEXP[1])
    r400 = ratio(xs_, al)[0]
    r300 = ratio(xs_, al, which=300)[0]
    ok = check(abs(r400 - r300) < mp.mpf('1e-30'), f'truncation alpha_s = {dec(al)}')
    say(f'  alpha_s = {dec(al)}: R({MMAX}) = {mp.nstr(r400, 25)}, |R({MMAX}) - R(300)| = {mp.nstr(abs(r400 - r300), 3)}'
        f'  below 1e-30: {ok}')

# ---------------- route A against route B ----------------
DEC = [mp.mpf(10) ** (-k) for k in DECADES]
say('')
say('route A (series) against route B (inverse Mellin of the omega-space solution) at the decades')
routeB_res = {}
maxdiff = 0.0
nwarn = 0
for al in ALPHAS:
    Ls = [float(-mp.log(x)) for x in DEC]
    with warnings.catch_warnings(record=True) as wl:
        warnings.simplefilter('always')
        res, c, match, solr, solv = TW.routeB(al, Ls)
    nwarn += len(wl)
    ok = check(match < 1e-10, f'ODE/series match alpha_s = {dec(al)}')
    say(f'  alpha_s = {dec(al)}: contour Re N = {c:.6f}, ODE/series match of F_A^- at |N| ~ 5.5: {match:.1e};'
        f' ODE steps real axis {solr.t.size}, line {solv.t.size}; match below 1e-10: {ok}')
    for k, x, L, (Db, Pb) in zip(DECADES, DEC, Ls, res):
        rA, a, _, tau = ratio(x, al)
        pll_A = a * TW.PLLhat(tau)
        dA = a ** 2 * TW.Z2 * TW.Dhat(tau)
        rB = Db / Pb
        routeB_res[(al, k)] = rB
        diff = abs(rB / float(rA) - 1)
        maxdiff = max(maxdiff, diff)
        say(f'    x = {mp.nstr(x, 2):6s} P_LL: A {mp.nstr(pll_A, 12)} B {Pb:.12g} | D_tow: A {mp.nstr(dA, 12)} B {Db:.12g}'
            f' | R: A {mp.nstr(rA, 12)} B {rB:.12g}  rel. diff {diff:.1e}')
ok = check(maxdiff < 1e-9 and len(routeB_res) == len(ALPHAS) * len(DECADES), 'route A against route B')
say(f'  largest relative difference of R between routes A and B over {len(routeB_res)} points: {maxdiff:.1e}'
    f'  below 1e-9: {ok}')
say(f'  QUADPACK issued {nwarn} warnings at the requested relative tolerance 1e-12; the agreement above is the test')
say('  contour shifted from Re N = omega_0 + 0.2 to omega_0 + 0.35 (no singularity may lie in between):')
for al in ALPHAS:
    Ls = [float(-mp.log(x)) for x in DEC]
    with warnings.catch_warnings():
        warnings.simplefilter('ignore')
        res2 = TW.routeB(al, Ls, c_shift=0.35)[0]
    dev = max(abs((Db / Pb) / routeB_res[(al, k)] - 1) for (Db, Pb), k in zip(res2, DECADES))
    ok = check(dev < 1e-9, f'contour shift alpha_s = {dec(al)}')
    say(f'    alpha_s = {dec(al)}: largest relative change of R {dev:.1e}  below 1e-9: {ok}')

# ---------------- values at the decades (read by check_project_values.py) ----------------
with open(os.path.join(HERE, 'fig1_decades.txt'), 'w') as f:
    f.write('# SU(3), first order in zeta_2, x^0 parts, S_1 and S_2 excluded; route A (x-space series)\n')
    f.write('# alpha_s  k  x=10^-k  P_LL  D_tow  D_tow(a^3,a^4 terms)  R=D_tow/P_LL[percent]  R(a^3,a^4 terms)[percent]\n')
    for al in ALPHAS:
        for k in DECADES:
            pll, dt, d4, r, r4 = TW.parts(mp.mpf(10) ** (-k), al)
            f.write(f'{dec(al)} {k} 1e-{k} {mp.nstr(pll, 17)} {mp.nstr(dt, 17)} {mp.nstr(d4, 17)} '
                    f'{mp.nstr(100 * r, 17)} {mp.nstr(100 * r4, 17)}\n')

# ---------------- curves ----------------
xs = [mp.mpf(10) ** (-XEXP[0] - (XEXP[1] - XEXP[0]) * mp.mpf(j) / NGRID) for j in range(NGRID + 1)]
curves = {}
for al in ALPHAS:
    full = [float(100 * ratio(x, al)[0]) for x in xs]
    four = [float(100 * ratio(x, al, which='a4')[0]) for x in xs]
    curves[al] = (full, four)
# the part of order a^5 and higher, summed on its own (terms m >= 5), drawn dash-dotted in panel (a)
high = {al: [float(100 * ratio(x, al, which='high')[0]) for x in xs] for al in ALPHAS}
say('')
say('part of order a^5 and higher (dash-dotted lines of panel (a), R5)')
hdev = TW.high_split_dev(ALPHAS, xs)
ok = check(hdev < mp.mpf('1e-30'), 'order a^5 and higher: R_all - R_a4 = R_high on the grid')
say(f'  R_all - R_a4 against the separate sum of the terms m >= {TW.HIGH_START} at all {len(xs)} grid points and both couplings:'
    f' largest relative difference {mp.nstr(hdev, 3)}  below 1e-30: {ok}')
fdev = max(abs(high[al][j] - (curves[al][0][j] - curves[al][1][j])) for al in ALPHAS for j in range(len(xs)))
ok = check(fdev < 1e-12, 'order a^5 and higher: drawn line = solid minus dashed')
say(f'  drawn dash-dotted line against the drawn solid minus dashed line: largest difference {fdev:.1e} percent  below 1e-12: {ok}')
with open(os.path.join(HERE, 'fig1_tower_size_data.txt'), 'w') as f:
    f.write('# x  ' + '  '.join(f'R_all(alpha_s={dec(al)}) R_a4({dec(al)})' for al in ALPHAS) + '   [percent]\n')
    f.write('# R = D_tow/P_LL, SU(3), first order in zeta_2, x^0 parts, S_1 and S_2 excluded\n')
    f.write('# last two columns (revision round R5): ' + ' '.join(f'R_a5+({dec(al)})' for al in ALPHAS)
            + ' = R_all - R_a4, the part of order a^5 and higher (terms m >= 5), dash-dotted in panel (a)  [percent]\n')
    for j, x in enumerate(xs):
        f.write(f'{float(x):.6e} ' + ' '.join(f'{curves[al][0][j]:.8f} {curves[al][1][j]:.8f}' for al in ALPHAS)
                + ' ' + ' '.join(f'{high[al][j]:.8f}' for al in ALPHAS) + '\n')

# shares beyond four loops at the smallest x
share = {}
for al in ALPHAS:
    xs_ = mp.mpf(10) ** (-XEXP[1])
    rf = ratio(xs_, al)[0]; r4 = ratio(xs_, al, which='a4')[0]
    share[al] = float((rf - r4) / rf)
    say(f'alpha_s = {dec(al)}: at x = 1e-{XEXP[1]} the orders beyond a^4 give {100 * share[al]:.1f} percent of the tower')

# the part of order a^5 and higher at the decades (R5): the macro values, against the decade table (R minus its a^3, a^4 terms)
HIGHDEC = {}
dtab = {}
for l_ in open(os.path.join(HERE, 'fig1_decades.txt')):
    if l_.startswith('#') or not l_.strip():
        continue
    tk = l_.split()
    dtab[(tk[0], int(tk[1]))] = float(tk[6]) - float(tk[7])
ddev = 0.0
for al in ALPHAS:
    for k in DECADES:
        v = 100 * ratio(mp.mpf(10) ** (-k), al, which='high')[0]
        HIGHDEC[(al, k)] = v
        ddev = max(ddev, abs(float(v) - dtab[(dec(al), k)]))
ok = check(ddev < 1e-12 and len(dtab) == len(ALPHAS) * len(DECADES), 'order a^5 and higher at the decades = fig1_decades.txt')
say(f'part of order a^5 and higher at the decades against fig1_decades.txt (R minus its a^3, a^4 terms):'
    f' largest difference {ddev:.1e} percent  below 1e-12: {ok}')
for al in ALPHAS:
    say(f'  alpha_s = {dec(al)}: ' + ', '.join(f'x = 1e-{k}: {mp.nstr(HIGHDEC[(al, k)], 8)}' for k in DECADES) + ' percent of P_LL')

# ================= panel (b): ratios to the NNLL x^0 part of P+ of arXiv:2202.10362 =================
say('')
PB = NP.Panel(TW)
for f_ in PB.checks(ALPHAS, DECADES, say):
    check(False, f_)
NF_RUN = NP.NF_RUN
B0_RUN = Fr(11 * NC, 3) - Fr(2 * NF_RUN, 3)
ELL_EDGE = NP.ELL_FACTORS[-1]            # the band runs from ell = 0 (fixed coupling, the lines) to ell = ell_0
# the data-calibrated scale factor of the tower (running_n3ll_test.py, from the four-loop n_f zeta_2 term); reported only
LAMF = os.path.join(HERE, 'running_n3ll_lambda.txt')
if not os.path.exists(LAMF):
    sys.exit('run running_n3ll_test.py first: running_n3ll_lambda.txt is missing')
_lam_row = [l_ for l_ in open(LAMF) if not l_.startswith('#')][0].split()
LAMD, NFEXC, NFE1, NFRATIO = (Fr(v_) for v_ in _lam_row)
say(f'data-calibrated scale factor of the tower (running_n3ll_lambda.txt): lambda = {LAMD}; four-loop n_f zeta_2 N^-4 term beyond'
    f' the small-N relation {NFEXC}, E1 value {NFE1}, ratio {NFRATIO}')
t1 = time.time()
curvesB = {}
for al in ALPHAS:
    a = PB.a_of(al)
    rel, chg, pnl, rrc, crc = [], [], [], [], []
    for x in xs:
        r, c, p, _, _ = PB.ratios(x, a)
        rel.append(float(100 * r)); chg.append(float(100 * c)); pnl.append(float(p / PB.PLL(x, a)))
        rr, cc, _ = PB.running(x, al, ELL_EDGE)
        rrc.append(float(100 * rr)); crc.append(float(100 * cc))
    curvesB[al] = dict(rel=rel, chg=chg, nnll_over_ll=pnl, rel_rc=rrc, chg_rc=crc)
say(f'panel (b) curves: {len(xs)} points per coupling ({time.time() - t1:.1f} s)')
with open(os.path.join(HERE, 'fig1_nnll_data.txt'), 'w') as f:
    f.write('# Figure 1 panel (b), SU(3), x^0 parts, first order in zeta_2, percent. P_NNLL: eq. (3.2) of arXiv:2202.10362 at beta_0 = 0.\n')
    f.write('# rel = D_tow/P_NNLL, chg = (P_V + D_tow - P_NNLL)/P_NNLL at fixed coupling (the lines, and the ell = 0 edge of the bands);\n')
    f.write(f'# rel_rc, chg_rc: the same at the one-loop coupling of the scale Q^2 exp(ell_0) (the other edge), beta_0 for n_f = {NF_RUN};'
            ' nnll/ll = P_NNLL/P_LL at fixed coupling\n')
    cols = []
    for al in ALPHAS:
        s = dec(al)
        cols += [f'rel({s})', f'chg({s})', f'rel_rc({s})', f'chg_rc({s})', f'nnll/ll({s})']
    f.write('# x  ' + '  '.join(cols) + '\n')
    for j, x in enumerate(xs):
        row = [f'{float(x):.6e}']
        for al in ALPHAS:
            C = curvesB[al]
            row += [f"{C['rel'][j]:.8f}", f"{C['chg'][j]:.8f}", f"{C['rel_rc'][j]:.8f}", f"{C['chg_rc'][j]:.8f}",
                    f"{C['nnll_over_ll'][j]:.10f}"]
        f.write(' '.join(row) + '\n')

# values at the decades (panel (b)), with the variants that are reported and not drawn
VARF = [LAMD] + list(NP.VARIANT_FACTORS)          # lambda ell_0 (data), ell_0/2, 2 ell_0
DECB = {}
with open(os.path.join(HERE, 'fig1_nnll_decades.txt'), 'w') as f:
    f.write('# Figure 1 panel (b) at the decades, SU(3), x^0 parts, first order in zeta_2; route A (x-space series and Bessel form)\n')
    f.write(f'# columns: alpha_s k P_LL P_NNLL(beta0=0) D_tow D_S3 rel[%] chg[%] ell_0 | band edge ell_0 (n_f={NF_RUN}): alpha_s(Q^2 e^ell_0)'
            f' rel_rc chg_rc | data point ell = {LAMD} ell_0: alpha_s rel chg | ell_0/2: rel chg | 2 ell_0: rel chg'
            ' | ell_0 with n_f=3, 5: rel chg rel chg | E2 (strict NNLL, beta0 in P_NNLL) n_f=3,4,5: rel chg rel chg rel chg'
            ' | P_NNLL(n_f=4)/P_LL | (P_LL+P_NLL)(n_f=4)/P_LL\n')
    for al in ALPHAS:
        a = PB.a_of(al)
        for k in DECADES:
            x = mp.mpf(10) ** (-k)
            r, c, p, d, s = PB.ratios(x, a)
            l0 = PB.ell0(x, a)
            edge = PB.running(x, al, ELL_EDGE)
            var = {fa: PB.running(x, al, fa) for fa in VARF}
            e1nf = {nf: PB.running(x, al, ELL_EDGE, nf=nf) for nf in NP.NF_VAR}
            e2 = {nf: PB.strict(x, al, nf) for nf in (3, 4, 5)}
            ll4, nll4, nnll4 = DK.P_x(x, a, PB.CF, PB.CA, PB.b0(NF_RUN), parts=True)
            DECB[(al, k)] = dict(rel=r, chg=c, nnll_over_ll=p / PB.PLL(x, a), l0=l0, edge=edge, var=var, e1nf=e1nf, e2=e2,
                                 nnll4_over_ll=(ll4 + nll4 + nnll4) / ll4, llnll4=(ll4 + nll4) / ll4)
            v = [dec(al), str(k), mp.nstr(PB.PLL(x, a), 15), mp.nstr(p, 15), mp.nstr(d, 15), mp.nstr(s, 15),
                 mp.nstr(100 * r, 12), mp.nstr(100 * c, 12), mp.nstr(l0, 12),
                 mp.nstr(4 * mp.pi * edge[2], 10), mp.nstr(100 * edge[0], 10), mp.nstr(100 * edge[1], 10),
                 mp.nstr(4 * mp.pi * var[LAMD][2], 10), mp.nstr(100 * var[LAMD][0], 10), mp.nstr(100 * var[LAMD][1], 10)]
            v += [mp.nstr(100 * var[fa][q], 10) for fa in NP.VARIANT_FACTORS for q in (0, 1)]
            v += [mp.nstr(100 * e1nf[nf][q], 10) for nf in NP.NF_VAR for q in (0, 1)]
            v += [mp.nstr(100 * e2[nf][q], 10) for nf in (3, 4, 5) for q in (0, 1)]
            v += [mp.nstr((ll4 + nll4 + nnll4) / ll4, 10), mp.nstr((ll4 + nll4) / ll4, 10)]
            f.write(' '.join(v) + '\n')
say('')
say('panel (b) at the decades, percent. Lines: fixed coupling. Band: from the lines to the edge ell = ell_0. Reported, not drawn:'
    f' the data point ell = {LAMD} ell_0, ell_0/2, 2 ell_0, n_f = 3 and 5, and E2 (strict NNLL)')
for al in ALPHAS:
    for k in DECADES:
        D_ = DECB[(al, k)]
        e, vv = D_['edge'], D_['var']
        say(f'  alpha_s = {dec(al)}, x = 1e-{k}: P_NNLL/P_LL {mp.nstr(D_["nnll_over_ll"], 5)}; rel {mp.nstr(100 * D_["rel"], 5)},'
            f' chg {mp.nstr(100 * D_["chg"], 5)}; ell_0 = {mp.nstr(D_["l0"], 4)}, alpha_s(Q^2 e^ell_0) {mp.nstr(4 * mp.pi * e[2], 4)};'
            f' edge rel {mp.nstr(100 * e[0], 4)}, chg {mp.nstr(100 * e[1], 4)}; data point rel {mp.nstr(100 * vv[LAMD][0], 4)},'
            f' chg {mp.nstr(100 * vv[LAMD][1], 4)}; ell_0/2, 2 ell_0: rel {mp.nstr(100 * vv[NP.VARIANT_FACTORS[0]][0], 4)},'
            f' {mp.nstr(100 * vv[NP.VARIANT_FACTORS[1]][0], 4)}; n_f = 3, 5 at ell_0: rel {mp.nstr(100 * D_["e1nf"][3][0], 4)},'
            f' {mp.nstr(100 * D_["e1nf"][5][0], 4)}; E2 rel (n_f = 3, 4, 5) {", ".join(mp.nstr(100 * D_["e2"][nf][0], 4) for nf in (3, 4, 5))},'
            f' chg {mp.nstr(100 * D_["e2"][4][1], 4)}; P_NNLL(n_f=4)/P_LL {mp.nstr(D_["nnll4_over_ll"], 4)},'
            f' (P_LL+P_NLL)(n_f=4)/P_LL {mp.nstr(D_["llnll4"], 4)}')
# the grid values at the decades agree with the decade table (the same functions, a guard against index slips)
gdev = 0.0
for al in ALPHAS:
    for k in DECADES:
        j = round((k - XEXP[0]) * NGRID / (XEXP[1] - XEXP[0]))
        gdev = max(gdev, abs(curvesB[al]['rel'][j] - float(100 * DECB[(al, k)]['rel'])),
                   abs(curvesB[al]['chg'][j] - float(100 * DECB[(al, k)]['chg'])),
                   abs(curvesB[al]['rel_rc'][j] - float(100 * DECB[(al, k)]['edge'][0])),
                   abs(curvesB[al]['chg_rc'][j] - float(100 * DECB[(al, k)]['edge'][1])))
ok = check(gdev < 1e-10, 'panel (b) grid against the decade table')
say(f'  grid points at the decades against the decade table: largest difference {gdev:.1e} percent  below 1e-10: {ok}')
# the band is ordered: at every grid point |ratio| at ell_0 <= |ratio| at fixed coupling, same sign, and the data point lies inside
bad = 0
for al in ALPHAS:
    C = curvesB[al]
    for q, (fc, rc) in enumerate(((C['rel'], C['rel_rc']), (C['chg'], C['chg_rc']))):
        for j in range(len(xs)):
            if not (abs(rc[j]) <= abs(fc[j]) and rc[j] * fc[j] > 0):
                bad += 1
inside = all(min(abs(DECB[(al, k)]['edge'][q]), abs(DECB[(al, k)][('rel', 'chg')[q]])) <= abs(DECB[(al, k)]['var'][LAMD][q])
             <= max(abs(DECB[(al, k)]['edge'][q]), abs(DECB[(al, k)][('rel', 'chg')[q]])) for al in ALPHAS for k in DECADES for q in (0, 1))
ok = check(bad == 0 and inside, 'band ordering')
say(f'  band ordered (|ratio| at ell_0 <= at fixed coupling, same sign) at every grid point: {bad == 0} ({bad} exceptions);'
    f' the data point ell = {LAMD} ell_0 inside the band at every decade: {inside}')
# where the LL and NLL terms of eq. (3.5) with n_f = 4 sum to zero: 1 + (2 C_F - beta_0) a L = 0
NLLZERO = {}
for al in ALPHAS:
    a = PB.a_of(al)
    Lz = 1 / ((PB.b0(NF_RUN) - 2 * PB.CF) * a)
    NLLZERO[al] = mp.exp(-Lz)
    say(f'  alpha_s = {dec(al)}: with n_f = {NF_RUN} the LL and NLL terms of eq. (3.5) sum to zero at x = {mp.nstr(NLLZERO[al], 3)}'
        f' (ln(1/x) = {mp.nstr(Lz, 5)}) and are negative below')
# first-order measure 2|S_{>=3}(omega_0)| ln(1/x)/omega_0 at the smallest x
FOM = {al: PB.first_order_measure(al, float(-mp.log(mp.mpf(10) ** (-XEXP[1]))))[0] for al in ALPHAS}
for al in ALPHAS:
    say(f'  alpha_s = {dec(al)}: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-{XEXP[1]} = {FOM[al]:.4f}')

# ---------------- plot: two panels, shared x axis ----------------
fig, (ax, bx) = plt.subplots(2, 1, figsize=(5.2, 7.4), sharex=True, gridspec_kw=dict(height_ratios=[1.0, 1.45], hspace=0.0))
PS.root_axes(ax, logx=True)
PS.root_axes(bx, logx=True)
xf = [float(x) for x in xs]
LINECOL = [PS.BLUE, PS.RED]
HATCH = ['////', '\\\\\\\\']
colors = {al: LINECOL[i] for i, al in enumerate(ALPHAS)}
hatches = {al: HATCH[i] for i, al in enumerate(ALPHAS)}
HIGH_LS = '-.'                           # R5: the part of order a^5 and higher, dash-dotted, in the color of its coupling
for al in ALPHAS:
    full, four = curves[al]
    ax.plot(xf, full, color=colors[al], ls='-', label=r'$\alpha_s = %s$' % dec(al))
    ax.plot(xf, four, color=colors[al], ls='--')
    ax.plot(xf, high[al], color=colors[al], ls=HIGH_LS)
ax.plot([], [], color=PS.BLACK, ls='-', label=r'all orders')
ax.plot([], [], color=PS.BLACK, ls='--', label=r'$a^3$ and $a^4$ terms only')
ax.plot([], [], color=PS.BLACK, ls=HIGH_LS, label=r'order $a^5$ and higher')
ax.set_xlim(10.0 ** (-XEXP[1]), 10.0 ** (-XEXP[0]))
ax.set_ylim(-16, 0.8)                      # headroom above 0: the dash-dotted curve near 0 no longer merges with the frame
ax.set_yticks(list(range(-14, 1, 2)))     # no label at -16, where panel (b) begins
ax.set_ylabel(r'$\delta P^{+}_{\rm tower}(x)\,/\,P^{+}_{\rm LL}(x)\ \ [\%]$')
ax.legend(loc='lower right', handlelength=1.7, handletextpad=0.5, labelspacing=0.2, borderaxespad=0.7, fontsize=8.5)   # five rows; narrower and lower, clear of the red solid line
ax.text(0.04, 0.50, r'(a)', transform=ax.transAxes, va='center', ha='left')
bx.axhline(0.0, color=PS.BLACK, lw=0.6, ls=':')
for al in ALPHAS:
    C = curvesB[al]
    for fc, rc in ((C['rel'], C['rel_rc']), (C['chg'], C['chg_rc'])):
        bx.fill_between(xf, fc, rc, facecolor='none', edgecolor=colors[al], hatch=hatches[al], lw=0.0)
    bx.plot(xf, C['rel'], color=colors[al], ls='-')
    bx.plot(xf, C['chg'], color=colors[al], ls='--')
from matplotlib.patches import Patch
from matplotlib.legend_handler import HandlerTuple
# the key shows the hatching of both bands, in their colors
hb = [bx.plot([], [], color=PS.BLACK, ls='-')[0], bx.plot([], [], color=PS.BLACK, ls='--')[0],
      tuple(Patch(facecolor='none', edgecolor=colors[al], hatch=hatches[al], lw=0.0) for al in ALPHAS)]
bx.legend(hb, [r'$\delta P^{+}_{\rm tower}$', r'$\Delta P^{+}$', r'coupling-scale variation (one-loop prescription)'], loc='upper right', handlelength=2.4,
          handler_map={tuple: HandlerTuple(ndivide=None, pad=0.3)})
bx.set_ylim(-20, 40)                       # room above the curves for the legend
bx.set_yticks([-10, 0, 10, 20, 30])        # no label at -20, where it met the x tick label 10^-8
bx.set_xlabel(r'$x$')
bx.set_ylabel(r'ratio to $P^{+}_{\rm NNLL}(x)\ \ [\%]$')
bx.text(0.96, 0.04, r'(b)', transform=bx.transAxes, va='bottom', ha='right')
fig.savefig(os.path.join(HERE, 'fig1_tower_size.pdf'))
say('wrote fig1_tower_size.pdf')

# ---------------- macros, generated from ALPHAS, XEXP and PCT_K ----------------
# Names follow ../numbers/numbers.tex with the prefix nm replaced by FigTow, so that check_numbers.py
# can pair them. The captions use the nm names; this file holds what the figure itself draws.
WORD = {1: 'One', 2: 'Two', 3: 'Three'}
KWORD = {1: 'one', 2: 'two', 3: 'three', 4: 'four', 5: 'five', 6: 'six', 7: 'seven', 8: 'eight', 9: 'nine'}
def texq(q):
    body = rf'\frac{{{abs(q.numerator)}}}{{{q.denominator}}}' if q.denominator != 1 else str(abs(q.numerator))
    return ('-' if q < 0 else '') + body
mac = ['% generated by fig1_tower_size.py from its lists ALPHAS, XEXP and PCT_K; do not edit by hand.',
       '% The captions quote the numbers.tex macros of the same name with nm in place of FigTow;',
       '% check_numbers.py fails if the two files disagree.']
for i, al in enumerate(ALPHAS, 1):
    mac.append(r'\newcommand{\FigTowAlphaS%s}{%s}' % (WORD[i], dec(al)))
mac.append(r'\newcommand{\FigTowXmaxExp}{%d}' % (-XEXP[0]))
mac.append(r'\newcommand{\FigTowXminExp}{%d}' % (-XEXP[1]))
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        v = 100 * ratio(mp.mpf(10) ** (-k), al)[0]
        mac.append(r'\newcommand{\FigTowSize%sX%s}{%.1f}%% %s' % (WORD[i], KWORD[k], float(v), mp.nstr(v, 12)))
for i, al in enumerate(ALPHAS, 1):
    mac.append(r'\newcommand{\FigTowShareBeyondFour%s}{%d}%% percent of the tower at x = 1e-%d from orders beyond a^4'
               % (WORD[i], round(100 * share[al]), XEXP[1]))
mac.append(r'\newcommand{\FigTowThreeLoopCoef}{%s}%% coefficient of a^3 zeta_2 ln^2(1/x) in P+ from the tower' % texq(-t[3] / 2))
mac.append(r'\newcommand{\FigTowFourLoopCoef}{%s}%% coefficient of a^4 zeta_2 ln^4(1/x)' % texq(-t[4] / 24))
mac.append(r'\newcommand{\FigTowFiveLoopCoef}{%s}%% coefficient of a^5 zeta_2 ln^6(1/x)' % texq(-t[5] / 720))
# the dash-dotted lines of panel (a) at the decades PCT_K, three decimals as nmSize<One|Two>High<..> of
# ../numbers/numbers.tex (make_numbers.py section E); the names match the Size pairing of check_numbers.py
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        v = HIGHDEC[(al, k)]
        mac.append(r'\newcommand{\FigTowSize%sHighX%s}{%.3f}%% %s percent, part of order a^5 and higher of D_tow/P_LL (dash-dotted),'
                   r' alpha_s = %s, x = 1e-%d' % (WORD[i], KWORD[k], float(v), mp.nstr(v, 12), dec(al), k))
NPANEL_A = len(mac)
# ---- panel (b). Names chosen so that the panel (a) pairing of check_numbers.py
# (FigTow + AlphaS|Xmax|Xmin|Size) does not match them; check_numbers.py pairs them separately.
mac.append('% panel (b): ratios to P_NNLL, eq. (3.2) of arXiv:2202.10362 at beta_0 = 0; running-coupling estimate (E1)')
NEWMAC = []          # (FigTow name, body, comment); nm twin = 'nm' + name without the FigTow prefix
def newmac(name, body, comment):
    NEWMAC.append((name, body, comment))
    mac.append(r'\newcommand{\FigTow%s}{%s}%% %s' % (name, body, comment))
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        D_ = DECB[(al, k)]
        newmac(f'RelNNLL{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * D_['rel']),
               f'{mp.nstr(100 * D_["rel"], 12)} percent, D_tow/P_NNLL, fixed coupling, alpha_s = {dec(al)}, x = 1e-{k}')
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        D_ = DECB[(al, k)]
        newmac(f'ChangeNNLL{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * D_['chg']),
               f'{mp.nstr(100 * D_["chg"], 12)} percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = {dec(al)}, x = 1e-{k}')
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        e_ = DECB[(al, k)]['edge']
        newmac(f'RunRel{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e_[0]),
               f'{mp.nstr(100 * e_[0], 12)} percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = {NF_RUN}, alpha_s = {dec(al)}, x = 1e-{k}')
    for k in PCT_K:
        e_ = DECB[(al, k)]['edge']
        newmac(f'RunChange{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e_[1]),
               f'{mp.nstr(100 * e_[1], 12)} percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = {dec(al)}, x = 1e-{k}')
    for k in (XEXP[0], XEXP[1]):
        v_ = DECB[(al, k)]['var'][LAMD]
        newmac(f'DataScaleRel{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * v_[0]),
               f'{mp.nstr(100 * v_[0], 12)} percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = {LAMD}, alpha_s = {dec(al)}, x = 1e-{k}')
        newmac(f'DataScaleChange{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * v_[1]),
               f'{mp.nstr(100 * v_[1], 12)} percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = {dec(al)}, x = 1e-{k}')
    k = XEXP[1]
    newmac(f'EffAlpha{WORD[i]}X{KWORD[k]}', '%.3f' % float(4 * mp.pi * DECB[(al, k)]['edge'][2]),
           f'{mp.nstr(4 * mp.pi * DECB[(al, k)]["edge"][2], 12)}, alpha_s at the scale Q^2 e^ell_0, x = 1e-{k}, from alpha_s(Q^2) = {dec(al)}')
    newmac(f'EffAlpha{WORD[i]}X{KWORD[k]}Data', '%.3f' % float(4 * mp.pi * DECB[(al, k)]['var'][LAMD][2]),
           f'{mp.nstr(4 * mp.pi * DECB[(al, k)]["var"][LAMD][2], 12)}, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-{k}, from alpha_s(Q^2) = {dec(al)}')
    rng = curvesB[al]['nnll_over_ll']
    newmac(f'NNLLOverLLMin{WORD[i]}', '%.2f' % min(rng), f'{min(rng):.8f}, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = {dec(al)}')
    newmac(f'NNLLOverLLMax{WORD[i]}', '%.2f' % max(rng), f'{max(rng):.8f}, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = {dec(al)}')
    for k in (XEXP[0], XEXP[1]):
        e2 = DECB[(al, k)]['e2'][NF_RUN]
        newmac(f'StrictRel{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e2[0]),
               f'{mp.nstr(100 * e2[0], 12)} percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = {NF_RUN} in P_NNLL, alpha_s = {dec(al)}, x = 1e-{k}')
        newmac(f'StrictChange{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e2[1]),
               f'{mp.nstr(100 * e2[1], 12)} percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = {NF_RUN}, alpha_s = {dec(al)}, x = 1e-{k}')
    newmac(f'FirstOrderMeasure{WORD[i]}', '%.1f' % (100 * FOM[al]),    # in percent, as make_numbers.py writes it
           f'{100 * FOM[al]:.8f} percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-{XEXP[1]}, alpha_s = {dec(al)}')
    zx = NLLZERO[al]
    if zx >= mp.mpf(10) ** (-XEXP[1]):
        ex = int(mp.floor(mp.log10(zx)))
        newmac(f'NLLZeroMant{WORD[i]}', '%.1f' % float(zx / mp.mpf(10) ** ex), f'{mp.nstr(zx, 8)}: with n_f = {NF_RUN} the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = {dec(al)}')
        newmac(f'NLLZeroExp{WORD[i]}', '%d' % ex, f'exponent of the same x')
newmac('NfRun', str(NF_RUN), 'n_f of beta_0 in the running-coupling estimate')
# formula macros of the running-coupling estimate (math mode bodies; the code that uses them is nnll_panel.py and dkmv_nnll.py)
newmac('RunCouplingDef', r'a/(1+\beta_0a\ell)', 'the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)')
newmac('EllZeroDef', r'\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)', 'the band edge (dkmv_nnll.ell0)')
newmac('ZDef', r'z=\sqrt{8aC_F}\,\ln(1/x)', 'argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362')
newmac('NLLBetaTerm', r'-\beta_0a\ln(1/x)\,P^+_{\rm LL}', 'the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362')
newmac('DSthreeForm', r'-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)', 'P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))')
newmac('RDef', r'R=\sqrt{1-8aC_F/N^2}', 'the square root of eq. (3.1) of arXiv:2202.10362')
newmac('TowerSthreeForm', r'-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}', 'the continuation of the three-loop term by the first-order formula of the tower')
newmac('FourLoopSthreeCoef', r'-C_FS_3/6', 'coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)')
newmac('NfExcessInverse', '%.1f' % float(1 / NFRATIO), f'{1 / NFRATIO}: the band-edge value over the four-loop n_f zeta_2 term beyond the relation')
newmac('TowerScaleLambda', texq(LAMD), 'lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)')
newmac('NfExcessRatio', '%.2f' % float(NFRATIO), f'{NFRATIO}: that four-loop term ({NFEXC} n_f zeta_2 at N^-4) over the value the band edge ell_0 implies ({NFE1})')
newmac('BetaZeroRun', texq(B0_RUN), 'beta_0 = 11 - 2 n_f/3 for that n_f')
# coefficient of zeta_2 a^4 ln^4(1/x) of Delta = D_tow - D_S3, exact: (-t_4 + S_3/(16 C_F^2) e_3 (2 C_F)^3)/24, e_3 = 16
CFq = TW.CF
S3q = 12 * CFq * (NC - 2 * CFq) * (5 * NC - 6 * CFq)
four_change = (-t[4] + S3q / (16 * CFq ** 2) * 16 * (2 * CFq) ** 3) / 24
ok = check(four_change == Fr((NC * NC - 1) * (NC ** 4 + 10 * NC * NC + 1), NC ** 4), 'four-loop change of P_NNLL')
say(f'coefficient of zeta_2 a^4 ln^4(1/x) of Delta: {four_change}, equal to (N^2-1)(N^4+10N^2+1)/N^4: {ok}')
newmac('FourLoopChange', texq(four_change), 'coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference')
open(os.path.join(HERE, 'fig1_macros.tex'), 'w').write('\n'.join(mac) + '\n')
# the same values under the nm names the captions use, for ../numbers/numbers.tex (captions.py reads this file only
# for macros numbers.tex does not define yet, and check_numbers.py pairs the FigTow and nm values once they exist there)
prop = ['% generated by figs/fig1_tower_size.py (revision round R4, panel (b) of Figure 1); do not edit by hand.',
        '% Proposed nm macros for ../numbers/numbers.tex. The numbers strand generates them from figs/fig1_nnll_decades.txt',
        '% (columns described in its header) or recomputes them; check_numbers.py then compares the two files.']
for name, body, comment in NEWMAC:
    prop.append(r'\newcommand{\nm%s}{%s}%% %s' % (name, body, comment))
open(os.path.join(HERE, 'fig1_nm_proposed.tex'), 'w').write('\n'.join(prop) + '\n')
say(f'wrote fig1_nm_proposed.tex ({len(NEWMAC)} panel (b) macros)')
say('wrote fig1_macros.tex:')
for m_ in mac[3:]:
    say('  ' + m_)
say(f'total time {time.time() - t0:.1f} s')
say('failed checks: ' + (', '.join(FAILED) if FAILED else 'none'))
open(os.path.join(HERE, 'fig1_checks.out'), 'w').write('\n'.join(OUT) + '\n')
if FAILED:
    sys.exit(1)


==> anc/figs/fig1_tower_size_data.txt <==
# x  R_all(alpha_s=0.1) R_a4(0.1)  R_all(alpha_s=0.2) R_a4(0.2)   [percent]
# R = D_tow/P_LL, SU(3), first order in zeta_2, x^0 parts, S_1 and S_2 excluded
# last two columns (revision round R5): R_a5+(0.1) R_a5+(0.2) = R_all - R_a4, the part of order a^5 and higher (terms m >= 5), dash-dotted in panel (a)  [percent]
1.000000e-02 -1.25096129 -1.24008689 -4.17082660 -4.03280916 -0.01087440 -0.13801744
9.440609e-03 -1.27612698 -1.26448119 -4.23974961 -4.09272161 -0.01164579 -0.14702800
8.912509e-03 -1.30134744 -1.28888774 -4.30832443 -4.15185745 -0.01245970 -0.15646698
8.413951e-03 -1.32661672 -1.31329899 -4.37653803 -4.21019217 -0.01331773 -0.16634586
7.943282e-03 -1.35192898 -1.33770743 -4.44437824 -4.26770219 -0.01422155 -0.17667606
7.498942e-03 -1.37727846 -1.36210564 -4.51183372 -4.32436482 -0.01517282 -0.18746890
7.079458e-03 -1.40265949 -1.38648623 -4.57889392 -4.38015832 -0.01617326 -0.19873560
6.683439e-03 -1.42806651 -1.41084193 -4.64554910 -4.43506184 -0.01722458 -0.21048727
6.309573e-03 -1.45349406 -1.43516551 -4.71179032 -4.48905544 -0.01832856 -0.22273489
5.956621e-03 -1.47893678 -1.45944982 -4.77760939 -4.54212011 -0.01948696 -0.23548928
5.623413e-03 -1.50438940 -1.48368781 -4.84299887 -4.59423774 -0.02070159 -0.24876114
5.308844e-03 -1.52984678 -1.50787249 -4.90795207 -4.64539112 -0.02197429 -0.26256095
5.011872e-03 -1.55530386 -1.53199696 -4.97246298 -4.69556393 -0.02330689 -0.27689905
4.731513e-03 -1.58075570 -1.55605442 -5.03652632 -4.74474077 -0.02470128 -0.29178555
4.466836e-03 -1.60619747 -1.58003814 -5.10013747 -4.79290711 -0.02615933 -0.30723037
4.216965e-03 -1.63162444 -1.60394148 -5.16329248 -4.84004928 -0.02768296 -0.32324321
3.981072e-03 -1.65703201 -1.62775790 -5.22598803 -4.88615451 -0.02927410 -0.33983352
3.758374e-03 -1.68241566 -1.65148097 -5.28822140 -4.93121087 -0.03093470 -0.35701053
3.548134e-03 -1.70777101 -1.67510431 -5.34999049 -4.97520730 -0.03266670 -0.37478319
3.349654e-03 -1.73309378 -1.69862170 -5.41129378 -5.01813357 -0.03447208 -0.39316021
3.162278e-03 -1.75837980 -1.72202696 -5.47213028 -5.05998028 -0.03635284 -0.41215000
2.985383e-03 -1.78362501 -1.74531404 -5.53249956 -5.10073887 -0.03831097 -0.43176070
2.818383e-03 -1.80882548 -1.76847700 -5.59240169 -5.14040155 -0.04034848 -0.45200014
2.660725e-03 -1.83397738 -1.79150998 -5.65183724 -5.17896136 -0.04246740 -0.47287588
2.511886e-03 -1.85907699 -1.81440724 -5.71080724 -5.21641212 -0.04466975 -0.49439512
2.371374e-03 -1.88412072 -1.83716314 -5.76931319 -5.25274841 -0.04695758 -0.51656478
2.238721e-03 -1.90910508 -1.85977215 -5.82735700 -5.28796556 -0.04933292 -0.53939144
2.113489e-03 -1.93402669 -1.88222886 -5.88494102 -5.32205967 -0.05179783 -0.56288135
1.995262e-03 -1.95888228 -1.90452793 -5.94206795 -5.35502755 -0.05435435 -0.58704041
1.883649e-03 -1.98366873 -1.92666417 -5.99874090 -5.38686672 -0.05700455 -0.61187419
1.778279e-03 -2.00838297 -1.94863249 -6.05496331 -5.41757541 -0.05975048 -0.63738790
1.678804e-03 -2.03302209 -1.97042791 -6.11073895 -5.44715254 -0.06259419 -0.66358641
1.584893e-03 -2.05758328 -1.99204554 -6.16607190 -5.47559770 -0.06553774 -0.69047420
1.496236e-03 -2.08206382 -2.01348064 -6.22096655 -5.50291112 -0.06858318 -0.71805543
1.412538e-03 -2.10646111 -2.03472855 -6.27542754 -5.52909367 -0.07173256 -0.74633387
1.333521e-03 -2.13077268 -2.05578476 -6.32945978 -5.55414687 -0.07498792 -0.77531291
1.258925e-03 -2.15499614 -2.07664483 -6.38306842 -5.57807282 -0.07835130 -0.80499560
1.188502e-03 -2.17912920 -2.09730447 -6.43625883 -5.60087422 -0.08182473 -0.83538461
1.122018e-03 -2.20316971 -2.11775948 -6.48903657 -5.62255436 -0.08541023 -0.86648221
1.059254e-03 -2.22711559 -2.13800580 -6.54140741 -5.64311706 -0.08910979 -0.89829035
1.000000e-03 -2.25096488 -2.15803945 -6.59337726 -5.66256670 -0.09292543 -0.93081056
9.440609e-04 -2.27471572 -2.17785659 -6.64495222 -5.68090821 -0.09685913 -0.96404401
8.912509e-04 -2.29836635 -2.19745350 -6.69613851 -5.69814699 -0.10091285 -0.99799152
8.413951e-04 -2.32191509 -2.21682654 -6.74694247 -5.71428896 -0.10508855 -1.03265351
7.943282e-04 -2.34536040 -2.23597223 -6.79737057 -5.72934052 -0.10938817 -1.06803005
7.498942e-04 -2.36870078 -2.25488716 -6.84742937 -5.74330852 -0.11381362 -1.10412085
7.079458e-04 -2.39193488 -2.27356807 -6.89712551 -5.75620027 -0.11836682 -1.14092524
6.683439e-04 -2.41506141 -2.29201178 -6.94646570 -5.76802351 -0.12304963 -1.17844219
6.309573e-04 -2.43807917 -2.31021526 -6.99545671 -5.77878639 -0.12786392 -1.21667032
5.956621e-04 -2.46098707 -2.32817555 -7.04410537 -5.78849746 -0.13281152 -1.25560791
5.623413e-04 -2.48378409 -2.34588984 -7.09241854 -5.79716567 -0.13789425 -1.29525287
5.308844e-04 -2.50646931 -2.36335542 -7.14040309 -5.80480031 -0.14311389 -1.33560278
5.011872e-04 -2.52904187 -2.38056967 -7.18806593 -5.81141105 -0.14847220 -1.37665487
4.731513e-04 -2.55150104 -2.39753011 -7.23541395 -5.81700790 -0.15397092 -1.41840605
4.466836e-04 -2.57384611 -2.41423435 -7.28245405 -5.82160117 -0.15961176 -1.46085289
4.216965e-04 -2.59607651 -2.43068012 -7.32919313 -5.82520150 -0.16539639 -1.50399163
3.981072e-04 -2.61819170 -2.44686524 -7.37563804 -5.82781981 -0.17132646 -1.54781823
3.758374e-04 -2.64019125 -2.46278767 -7.42179561 -5.82946732 -0.17740358 -1.59232830
3.548134e-04 -2.66207478 -2.47844544 -7.46767266 -5.83015550 -0.18362934 -1.63751716
3.349654e-04 -2.68384199 -2.49383671 -7.51327592 -5.82989608 -0.19000528 -1.68337984
3.162278e-04 -2.70549267 -2.50895973 -7.55861211 -5.82870102 -0.19653293 -1.72991108
2.985383e-04 -2.72702664 -2.52381287 -7.60368786 -5.82658252 -0.20321377 -1.77710534
2.818383e-04 -2.74844382 -2.53839459 -7.64850976 -5.82355297 -0.21004923 -1.82495679
2.660725e-04 -2.76974418 -2.55270344 -7.69308433 -5.81962499 -0.21704074 -1.87345935
2.511886e-04 -2.79092776 -2.56673810 -7.73741801 -5.81481134 -0.22418966 -1.92260667
2.371374e-04 -2.81199465 -2.58049732 -7.78151716 -5.80912501 -0.23149733 -1.97239216
2.238721e-04 -2.83294502 -2.59397998 -7.82538807 -5.80257910 -0.23896504 -2.02280897
2.113489e-04 -2.85377908 -2.60718502 -7.86903692 -5.79518689 -0.24659405 -2.07385003
1.995262e-04 -2.87449709 -2.62011151 -7.91246983 -5.78696178 -0.25438558 -2.12550805
1.883649e-04 -2.89509939 -2.63275859 -7.95569281 -5.77791731 -0.26234079 -2.17777550
1.778279e-04 -2.91558634 -2.64512551 -7.99871177 -5.76806712 -0.27046083 -2.23064465
1.678804e-04 -2.93595839 -2.65721160 -8.04153253 -5.75742497 -0.27874678 -2.28410756
1.584893e-04 -2.95621600 -2.66901629 -8.08416081 -5.74600468 -0.28719970 -2.33815613
1.496236e-04 -2.97635969 -2.68053910 -8.12660223 -5.73382020 -0.29582059 -2.39278203
1.412538e-04 -2.99639004 -2.69177963 -8.16886229 -5.72088551 -0.30461042 -2.44797679
1.333521e-04 -3.01630766 -2.70273756 -8.21094640 -5.70721466 -0.31357009 -2.50373174
1.258925e-04 -3.03611319 -2.71341269 -8.25285986 -5.69282178 -0.32270050 -2.56003808
1.188502e-04 -3.05580734 -2.72380488 -8.29460785 -5.67772099 -0.33200246 -2.61688686
1.122018e-04 -3.07539083 -2.73391406 -8.33619544 -5.66192649 -0.34147677 -2.67426895
1.059254e-04 -3.09486443 -2.74374026 -8.37762761 -5.64545248 -0.35112416 -2.73217513
1.000000e-04 -3.11422894 -2.75328360 -8.41890922 -5.62831319 -0.36094533 -2.79059604
9.440609e-05 -3.13348520 -2.76254427 -8.46004502 -5.61052283 -0.37094093 -2.84952219
8.912509e-05 -3.15263407 -2.77152251 -8.50103963 -5.59209563 -0.38111156 -2.90894400
8.413951e-05 -3.17167646 -2.78021869 -8.54189759 -5.57304581 -0.39145777 -2.96885177
7.943282e-05 -3.19061328 -2.78863320 -8.58262331 -5.55338757 -0.40198008 -3.02923574
7.498942e-05 -3.20944550 -2.79676655 -8.62322110 -5.53313507 -0.41267895 -3.09008603
7.079458e-05 -3.22817409 -2.80461929 -8.66369516 -5.51230247 -0.42355480 -3.15139270
6.683439e-05 -3.24680005 -2.81219205 -8.70404958 -5.49090384 -0.43460800 -3.21314574
6.309573e-05 -3.26532441 -2.81948555 -8.74428834 -5.46895326 -0.44583887 -3.27533507
5.956621e-05 -3.28374822 -2.82650053 -8.78441531 -5.44646473 -0.45724769 -3.33795059
5.623413e-05 -3.30207254 -2.83323785 -8.82443428 -5.42345217 -0.46883469 -3.40098210
5.308844e-05 -3.32029845 -2.83969839 -8.86434890 -5.39992948 -0.48060006 -3.46441942
5.011872e-05 -3.33842706 -2.84588313 -8.90416274 -5.37591046 -0.49254393 -3.52825228
4.731513e-05 -3.35645948 -2.85179309 -8.94387926 -5.35140884 -0.50466639 -3.59247042
4.466836e-05 -3.37439685 -2.85742936 -8.98350183 -5.32643826 -0.51696750 -3.65706357
4.216965e-05 -3.39224032 -2.86279308 -9.02303371 -5.30101229 -0.52944724 -3.72202143
3.981072e-05 -3.40999104 -2.86788545 -9.06247807 -5.27514439 -0.54210558 -3.78733368
3.758374e-05 -3.42765017 -2.87270775 -9.10183799 -5.24884794 -0.55494243 -3.85299005
3.548134e-05 -3.44521890 -2.87726127 -9.14111644 -5.22213620 -0.56795764 -3.91898023
3.349654e-05 -3.46269842 -2.88154739 -9.18031630 -5.19502235 -0.58115103 -3.98529395
3.162278e-05 -3.48008992 -2.88556754 -9.21944039 -5.16751943 -0.59452239 -4.05192096
2.985383e-05 -3.49739460 -2.88932317 -9.25849140 -5.13964038 -0.60807143 -4.11885102
2.818383e-05 -3.51461367 -2.89281582 -9.29747196 -5.11139804 -0.62179784 -4.18607393
2.660725e-05 -3.53174833 -2.89604706 -9.33638461 -5.08280509 -0.63570127 -4.25357953
2.511886e-05 -3.54879981 -2.89901850 -9.37523181 -5.05387411 -0.64978132 -4.32135770
2.371374e-05 -3.56576933 -2.90173179 -9.41401593 -5.02461757 -0.66403753 -4.38939836
2.238721e-05 -3.58265809 -2.90418866 -9.45273926 -4.99504776 -0.67846943 -4.45769150
2.113489e-05 -3.59946733 -2.90639084 -9.49140403 -4.96517688 -0.69307648 -4.52622715
1.995262e-05 -3.61619825 -2.90834013 -9.53001238 -4.93501698 -0.70785812 -4.59499540
1.883649e-05 -3.63285209 -2.91003835 -9.56856638 -4.90457996 -0.72281374 -4.66398642
1.778279e-05 -3.64943006 -2.91148738 -9.60706803 -4.87387760 -0.73794268 -4.73319043
1.678804e-05 -3.66593337 -2.91268912 -9.64551925 -4.84292151 -0.75324425 -4.80259774
1.584893e-05 -3.68236324 -2.91364551 -9.68392192 -4.81172318 -0.76871773 -4.87219873
1.496236e-05 -3.69872087 -2.91435853 -9.72227782 -4.78029394 -0.78436234 -4.94198387
1.412538e-05 -3.71500747 -2.91483019 -9.76058868 -4.74864497 -0.80017729 -5.01194371
1.333521e-05 -3.73122425 -2.91506253 -9.79885618 -4.71678730 -0.81616171 -5.08206888
1.258925e-05 -3.74737238 -2.91505764 -9.83708193 -4.68473182 -0.83231475 -5.15235011
1.188502e-05 -3.76345307 -2.91481761 -9.87526746 -4.65248924 -0.84863546 -5.22277822
1.122018e-05 -3.77946749 -2.91434457 -9.91341429 -4.62007014 -0.86512292 -5.29334415
1.059254e-05 -3.79541681 -2.91364070 -9.95152383 -4.58748493 -0.88177612 -5.36403890
1.000000e-05 -3.81130221 -2.91270817 -9.98959749 -4.55474388 -0.89859404 -5.43485361
9.440609e-06 -3.82712483 -2.91154920 -10.02763658 -4.52185709 -0.91557563 -5.50577950
8.912509e-06 -3.84288582 -2.91016602 -10.06564239 -4.48883448 -0.93271980 -5.57680791
8.413951e-06 -3.85858633 -2.90856091 -10.10361616 -4.45568586 -0.95002543 -5.64793029
7.943282e-06 -3.87422749 -2.90673613 -10.14155906 -4.42242085 -0.96749136 -5.71913821
7.498942e-06 -3.88981040 -2.90469398 -10.17947224 -4.38904890 -0.98511642 -5.79042334
7.079458e-06 -3.90533619 -2.90243681 -10.21735679 -4.35557933 -1.00289939 -5.86177746
6.683439e-06 -3.92080595 -2.89996693 -10.25521376 -4.32202128 -1.02083902 -5.93319248
6.309573e-06 -3.93622077 -2.89728672 -10.29304417 -4.28838373 -1.03893405 -6.00466044
5.956621e-06 -3.95158172 -2.89439855 -10.33084899 -4.25467551 -1.05718317 -6.07617348
5.623413e-06 -3.96688986 -2.89130481 -10.36862914 -4.22090527 -1.07558506 -6.14772387
5.308844e-06 -3.98214626 -2.88800790 -10.40638553 -4.18708153 -1.09413836 -6.21930399
5.011872e-06 -3.99735195 -2.88451024 -10.44411901 -4.15321263 -1.11284170 -6.29090638
4.731513e-06 -4.01250795 -2.88081427 -10.48183040 -4.11930674 -1.13169367 -6.36252366
4.466836e-06 -4.02761528 -2.87692243 -10.51952051 -4.08537190 -1.15069285 -6.43414860
4.216965e-06 -4.04267495 -2.87283717 -10.55719008 -4.05141598 -1.16983778 -6.50577410
3.981072e-06 -4.05768794 -2.86856096 -10.59483985 -4.01744667 -1.18912698 -6.57739317
3.758374e-06 -4.07265524 -2.86409627 -10.63247051 -3.98347154 -1.20855897 -6.64899897
3.548134e-06 -4.08757779 -2.85944557 -10.67008273 -3.94949797 -1.22813222 -6.72058476
3.349654e-06 -4.10245656 -2.85461137 -10.70767716 -3.91553322 -1.24784519 -6.79214394
3.162278e-06 -4.11729247 -2.84959614 -10.74525440 -3.88158435 -1.26769633 -6.86367005
2.985383e-06 -4.13208646 -2.84440240 -10.78281505 -3.84765830 -1.28768407 -6.93515675
2.818383e-06 -4.14683943 -2.83903263 -10.82035967 -3.81376185 -1.30780679 -7.00659782
2.660725e-06 -4.16155227 -2.83348937 -10.85788880 -3.77990163 -1.32806291 -7.07798718
2.511886e-06 -4.17622587 -2.82777510 -10.89540296 -3.74608410 -1.34845077 -7.14931887
2.371374e-06 -4.19086110 -2.82189235 -10.93290265 -3.71231559 -1.36896875 -7.22058706
2.238721e-06 -4.20545880 -2.81584363 -10.97038833 -3.67860227 -1.38961517 -7.29178605
2.113489e-06 -4.22001982 -2.80963145 -11.00786046 -3.64495018 -1.41038837 -7.36291028
1.995262e-06 -4.23454499 -2.80325834 -11.04531948 -3.61136520 -1.43128666 -7.43395428
1.883649e-06 -4.24903512 -2.79672679 -11.08276580 -3.57785305 -1.45230833 -7.50491275
1.778279e-06 -4.26349100 -2.79003934 -11.12019982 -3.54441933 -1.47345166 -7.57578049
1.678804e-06 -4.27791343 -2.78319848 -11.15762192 -3.51106950 -1.49471494 -7.64655242
1.584893e-06 -4.29230316 -2.77620673 -11.19503246 -3.47780885 -1.51609643 -7.71722361
1.496236e-06 -4.30666097 -2.76906659 -11.23243180 -3.44464257 -1.53759438 -7.78778923
1.412538e-06 -4.32098759 -2.76178056 -11.26982026 -3.41157567 -1.55920704 -7.85824459
1.333521e-06 -4.33528376 -2.75435113 -11.30719816 -3.37861305 -1.58093263 -7.92858510
1.258925e-06 -4.34955019 -2.74678080 -11.34456581 -3.34575948 -1.60276939 -7.99880633
1.188502e-06 -4.36378758 -2.73907205 -11.38192349 -3.31301957 -1.62471554 -8.06890392
1.122018e-06 -4.37799663 -2.73122736 -11.41927149 -3.28039783 -1.64676928 -8.13887367
1.059254e-06 -4.39217802 -2.72324919 -11.45661007 -3.24789860 -1.66892883 -8.20871147
1.000000e-06 -4.40633240 -2.71514002 -11.49393949 -3.21552613 -1.69119238 -8.27841336
9.440609e-07 -4.42046042 -2.70690229 -11.53125998 -3.18328451 -1.71355813 -8.34797547
8.912509e-07 -4.43456274 -2.69853846 -11.56857178 -3.15117773 -1.73602428 -8.41739405
8.413951e-07 -4.44863996 -2.69005096 -11.60587511 -3.11920965 -1.75858900 -8.48666547
7.943282e-07 -4.46269271 -2.68144222 -11.64317019 -3.08738399 -1.78125050 -8.55578620
7.498942e-07 -4.47672158 -2.67271465 -11.68045720 -3.05570437 -1.80400694 -8.62475284
7.079458e-07 -4.49072717 -2.66387066 -11.71773635 -3.02417427 -1.82685651 -8.69356208
6.683439e-07 -4.50471004 -2.65491265 -11.75500783 -2.99279708 -1.84979739 -8.76221074
6.309573e-07 -4.51867076 -2.64584300 -11.79227179 -2.96157606 -1.87282776 -8.83069574
5.956621e-07 -4.53260989 -2.63666409 -11.82952843 -2.93051434 -1.89594580 -8.89901409
5.623413e-07 -4.54652795 -2.62737827 -11.86677789 -2.89961495 -1.91914968 -8.96716293
5.308844e-07 -4.56042549 -2.61798789 -11.90402032 -2.86888083 -1.94243759 -9.03513949
5.011872e-07 -4.57430301 -2.60849529 -11.94125589 -2.83831478 -1.96580772 -9.10294111
4.731513e-07 -4.58816102 -2.59890279 -11.97848472 -2.80791950 -1.98925824 -9.17056521
4.466836e-07 -4.60200002 -2.58921268 -12.01570694 -2.77769760 -2.01278734 -9.23800934
4.216965e-07 -4.61582049 -2.57942728 -12.05292269 -2.74765156 -2.03639321 -9.30527113
3.981072e-07 -4.62962289 -2.56954885 -12.09013209 -2.71778378 -2.06007405 -9.37234831
3.758374e-07 -4.64340770 -2.55957965 -12.12733526 -2.68809656 -2.08382805 -9.43923870
3.548134e-07 -4.65717536 -2.54952194 -12.16453230 -2.65859207 -2.10765342 -9.50594022
3.349654e-07 -4.67092631 -2.53937795 -12.20172332 -2.62927243 -2.13154836 -9.57245089
3.162278e-07 -4.68466098 -2.52914990 -12.23890842 -2.60013962 -2.15551109 -9.63876880
2.985383e-07 -4.69837980 -2.51883998 -12.27608771 -2.57119555 -2.17953982 -9.70489216
2.818383e-07 -4.71208316 -2.50845038 -12.31326127 -2.54244204 -2.20363279 -9.77081923
2.660725e-07 -4.72577148 -2.49798326 -12.35042918 -2.51388080 -2.22778822 -9.83654838
2.511886e-07 -4.73944514 -2.48744079 -12.38759155 -2.48551348 -2.25200435 -9.90207807
2.371374e-07 -4.75310453 -2.47682510 -12.42474844 -2.45734161 -2.27627943 -9.96740683
2.238721e-07 -4.76675001 -2.46613829 -12.46189994 -2.42936666 -2.30061172 -10.03253328
2.113489e-07 -4.78038195 -2.45538247 -12.49904611 -2.40159000 -2.32499948 -10.09745611
1.995262e-07 -4.79400070 -2.44455973 -12.53618703 -2.37401293 -2.34944098 -10.16217410
1.883649e-07 -4.80760661 -2.43367212 -12.57332277 -2.34663666 -2.37393450 -10.22668611
1.778279e-07 -4.82120002 -2.42272169 -12.61045339 -2.31946233 -2.39847833 -10.29099106
1.678804e-07 -4.83478125 -2.41171047 -12.64757896 -2.29249099 -2.42307078 -10.35508797
1.584893e-07 -4.84835062 -2.40064047 -12.68469952 -2.26572362 -2.44771015 -10.41897590
1.496236e-07 -4.86190845 -2.38951368 -12.72181515 -2.23916113 -2.47239477 -10.48265402
1.412538e-07 -4.87545504 -2.37833207 -12.75892589 -2.21280436 -2.49712297 -10.54612154
1.333521e-07 -4.88899068 -2.36709759 -12.79603180 -2.18665405 -2.52189309 -10.60937775
1.258925e-07 -4.90251567 -2.35581218 -12.83313292 -2.16071092 -2.54670349 -10.67242201
1.188502e-07 -4.91603028 -2.34447775 -12.87022931 -2.13497557 -2.57155253 -10.73525374
1.122018e-07 -4.92953479 -2.33309621 -12.90732101 -2.10944857 -2.59643859 -10.79787244
1.059254e-07 -4.94302947 -2.32166941 -12.94440806 -2.08413042 -2.62136006 -10.86027765
1.000000e-07 -4.95651457 -2.31019923 -12.98149052 -2.05902153 -2.64631534 -10.92246899
9.440609e-08 -4.96999035 -2.29868750 -13.01856841 -2.03412227 -2.67130285 -10.98444614
8.912509e-08 -4.98345706 -2.28713603 -13.05564177 -2.00943295 -2.69632102 -11.04620882
8.413951e-08 -4.99691492 -2.27554663 -13.09271066 -1.98495382 -2.72136829 -11.10775684
7.943282e-08 -5.01036419 -2.26392107 -13.12977509 -1.96068506 -2.74644311 -11.16909003
7.498942e-08 -5.02380507 -2.25226112 -13.16683511 -1.93662680 -2.77154395 -11.23020831
7.079458e-08 -5.03723780 -2.24056851 -13.20389076 -1.91277912 -2.79666930 -11.29111164
6.683439e-08 -5.05066259 -2.22884495 -13.24094205 -1.88914204 -2.82181764 -11.35180001
6.309573e-08 -5.06407965 -2.21709216 -13.27798903 -1.86571553 -2.84698749 -11.41227351
5.956621e-08 -5.07748918 -2.20531180 -13.31503173 -1.84249950 -2.87217737 -11.47253223
5.623413e-08 -5.09089137 -2.19350554 -13.35207017 -1.81949383 -2.89738583 -11.53257634
5.308844e-08 -5.10428642 -2.18167502 -13.38910438 -1.79669833 -2.92261141 -11.59240605
5.011872e-08 -5.11767452 -2.16982185 -13.42613439 -1.77411278 -2.94785268 -11.65202162
4.731513e-08 -5.13105585 -2.15794763 -13.46316023 -1.75173690 -2.97310822 -11.71142334
4.466836e-08 -5.14443058 -2.14605395 -13.50018193 -1.72957037 -2.99837664 -11.77061156
4.216965e-08 -5.15779889 -2.13414235 -13.53719950 -1.70761283 -3.02365654 -11.82958667
3.981072e-08 -5.17116094 -2.12221439 -13.57421297 -1.68586387 -3.04894655 -11.88834910
3.758374e-08 -5.18451689 -2.11027158 -13.61122237 -1.66432305 -3.07424532 -11.94689932
3.548134e-08 -5.19786691 -2.09831541 -13.64822771 -1.64298988 -3.09955150 -12.00523783
3.349654e-08 -5.21121114 -2.08634737 -13.68522903 -1.62186384 -3.12486377 -12.06336519
3.162278e-08 -5.22454973 -2.07436891 -13.72222634 -1.60094437 -3.15018081 -12.12128197
2.985383e-08 -5.23788282 -2.06238148 -13.75921966 -1.58023086 -3.17550134 -12.17898881
2.818383e-08 -5.25121057 -2.05038649 -13.79620902 -1.55972267 -3.20082407 -12.23648635
2.660725e-08 -5.26453309 -2.03838535 -13.83319443 -1.53941915 -3.22614774 -12.29377529
2.511886e-08 -5.27785053 -2.02637942 -13.87017592 -1.51931958 -3.25147111 -12.35085634
2.371374e-08 -5.29116301 -2.01437008 -13.90715350 -1.49942324 -3.27679293 -12.40773027
2.238721e-08 -5.30447066 -2.00235866 -13.94412720 -1.47972935 -3.30211200 -12.46439785
2.113489e-08 -5.31777359 -1.99034648 -13.98109702 -1.46023712 -3.32742711 -12.52085991
1.995262e-08 -5.33107193 -1.97833484 -14.01806300 -1.44094572 -3.35273709 -12.57711728
1.883649e-08 -5.34436579 -1.96632503 -14.05502514 -1.42185430 -3.37804076 -12.63317084
1.778279e-08 -5.35765527 -1.95431831 -14.09198347 -1.40296198 -3.40333697 -12.68902149
1.678804e-08 -5.37094049 -1.94231591 -14.12893800 -1.38426785 -3.42862458 -12.74467015
1.584893e-08 -5.38422155 -1.93031907 -14.16588875 -1.36577098 -3.45390248 -12.80011777
1.496236e-08 -5.39749855 -1.91832898 -14.20283573 -1.34747040 -3.47916957 -12.85536533
1.412538e-08 -5.41077159 -1.90634684 -14.23977897 -1.32936515 -3.50442475 -12.91041382
1.333521e-08 -5.42404075 -1.89437380 -14.27671848 -1.31145422 -3.52966695 -12.96526426
1.258925e-08 -5.43730615 -1.88241102 -14.31365427 -1.29373657 -3.55489512 -13.01991770
1.188502e-08 -5.45056785 -1.87045963 -14.35058636 -1.27621117 -3.58010822 -13.07437519
1.122018e-08 -5.46382595 -1.85852073 -14.38751477 -1.25887694 -3.60530522 -13.12863783
1.059254e-08 -5.47708054 -1.84659542 -14.42443951 -1.24173281 -3.63048512 -13.18270670
1.000000e-08 -5.49033170 -1.83468477 -14.46136060 -1.22477767 -3.65564693 -13.23658293


==> anc/figs/fig2_checks.out <==
coefficients to n = 1000 for SU(2), SU(3), SU(4): 19.7 s
SU(2): residual of the three equations with the towerlib series vanishes through a^10: True
SU(3): residual of the three equations with the towerlib series vanishes through a^10: True
SU(4): residual of the three equations with the towerlib series vanishes through a^10: True

panel (a): d_n/(n d_{n-1}) = -4 C_A [1 + b_1/n + b_{3/2} n^{-3/2} + ...], fit at large n
  SU(2): fitted limit/(-4 C_A) = 1.0, fitted b_1 = -1.8750001, beta - 1 = -1.875; ratio at n = 1000: -7.98499931; limit within 1e-6 and b_1 within 1e-3: True
  SU(3): fitted limit/(-4 C_A) = 0.9999999986, fitted b_1 = -1.4444227, beta - 1 = -1.4444444; ratio at n = 1000: -11.98312913; limit within 1e-6 and b_1 within 1e-3: True
  SU(4): fitted limit/(-4 C_A) = 0.9999999995, fitted b_1 = -1.4687419, beta - 1 = -1.46875; ratio at n = 1000: -15.97698033; limit within 1e-6 and b_1 within 1e-3: True

panel (b): d_n/c^+_n = q_0 + s n^{-1/2} + q_1/n + ..., fit at large n, q_0 against (N^2-4)/N^2
  SU(2): fitted q_0 = -2.22764701486e-10, (N^2-4)/N^2 = 0.0, difference -2.23e-10; fitted s = -0.8836911589; within 1e-8: True
  SU(3): fitted q_0 = 0.555555555416, (N^2-4)/N^2 = 0.555555555556, difference -1.4e-10; fitted s = -1.258910059; within 1e-8: True
  SU(4): fitted q_0 = 0.749999999878, (N^2-4)/N^2 = 0.75, difference -1.22e-10; fitted s = -1.344109711; within 1e-8: True
  the n^{-3/2} coefficient b_(3/2) of panel (a) against -K'_-/(2K_-) = -s_N/(2 q_0), the value the
  second sector of d_n gives (why the SU(3) and SU(4) points lie off the lines at smaller n):
    SU(2): b_(3/2) = 6.86499e-6, -s_N/(2 q_0) = not defined (K_- = 0)
    SU(3): b_(3/2) = 1.1311, -s_N/(2 q_0) = 1.13302
    SU(4): b_(3/2) = 0.895359, -s_N/(2 q_0) = 0.896073
wrote fig2_late_order.pdf
wrote fig2_macros.tex:
  \newcommand{\FigLateNmax}{1000}
  \newcommand{\FigLateNmin}{10}
  \newcommand{\FigLateFitNlow}{400}
  \newcommand{\FigLateSlopeSUtwo}{-\frac{15}{8}}
  \newcommand{\FigLateLimitSUtwo}{0}
  \newcommand{\FigLateSlopeSUthree}{-\frac{13}{9}}
  \newcommand{\FigLateLimitSUthree}{\frac{5}{9}}
  \newcommand{\FigLateSlopeSUfour}{-\frac{47}{32}}
  \newcommand{\FigLateLimitSUfour}{\frac{3}{4}}
total time 20.3 s
failed checks: none


==> anc/figs/fig2_fits.txt <==
# N  limit_a/(-4C_A)  b_1  b_(3/2)  q_0  s_N   (fits of fig2_late_order.py, 20 digits)
2 1.0000000000053659921 -1.8750000793076387859 6.8649882254883056857e-6 -2.2276470148620785466e-10 -0.88369115894911349449
3 0.99999999856408163916 -1.4444227136677578435 1.1310986039808755673 0.55555555541551819344 -1.2589100590902350846
4 0.99999999946995448268 -1.4687419458743867034 0.89535908934855401402 0.74999999987827333182 -1.34410971068047194


==> anc/figs/fig2_late_order.py <==
#!/usr/bin/env python3
"""Figure 2 (appendix). Late orders of the double-log series of the negative-signature adjoint wave F_A^-.

F_A^-(omega) = sum_n d_n a^n omega^{1-2n} and F_A^+(omega) = sum_n cp_n a^n omega^{1-2n}, the
positive-signature adjoint wave (written c^+_n in the caption), from towerlib (own recursion). The
zeta_2 tower is S_{n+1} = -12 C_F zeta_2 d_n for n >= 2, so the late orders of d_n are those of the
tower. At large n, in SU(N), with nu = -1/(2 N^2):
  cp_n ~ K_+ (-4 C_A)^n Gamma(n - nu - 1/2),
  d_n  ~ K_- (-4 C_A)^n Gamma(n - nu - 1/2) + K'_- (-4 C_A)^n Gamma(n - nu - 1),
  K_-/K_+ = (N^2 - 4)/N^2 (vanishes in SU(2), where the second term leads).
Consequences tested here:
  (a) d_n/(n d_{n-1}) -> -4 C_A (1 + (beta - 1)/n + O(n^{-3/2})), beta = -nu - 1/2 for N >= 3 and
      beta = -nu - 1 for N = 2;
  (b) d_n/cp_n -> (N^2 - 4)/N^2 + s_N n^{-1/2} + O(1/n), s_N = K'_-/K_+.
Panel (a) plots the ratio against 1/n with the line -4 C_A (1 + (beta - 1)/n); panel (b) plots
d_n/cp_n against n^{-1/2} with the line (N^2-4)/N^2 + s_N n^{-1/2}, s_N the n^{-1/2} coefficient
of a free fit (the fitted intercept is compared with (N^2-4)/N^2 below).

Standalone: reads no file outside this folder, and stops with exit code 1 if a check fails. The
comparison of s_3 and of the coefficients with the project's step-3 values is in
check_project_values.py, which reads fig2_fits.txt.
Outputs: fig2_late_order.pdf, fig2_late_order_data.txt, fig2_fits.txt, fig2_macros.tex, fig2_checks.out.
"""
import os, sys, time
from fractions import Fraction as Fr
import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import towerlib as T
import plotstyle as PS
plt = PS.plt

OUT = []
FAILED = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))
def check(ok, what):
    if not ok:
        FAILED.append(what)
    return ok

mp.mp.dps = 60
GROUPS = [2, 3, 4]
NMAX = 1000
NPLOT = [10, 11, 12, 13, 14, 15, 17, 19, 21, 24, 27, 30, 34, 38, 43, 50, 57, 66, 77, 90, 105, 125,
         150, 180, 220, 270, 330, 400, 500, 620, 780, 1000]
COL = {2: PS.BLACK, 3: PS.BLUE, 4: PS.RED}
MARK = {2: 's', 3: 'o', 4: '^'}

t0 = time.time()
data = {}
for N in GROUPS:
    C1, Cp, D = T.waves_int(N, NMAX)
    data[N] = (Cp, D)
say(f'coefficients to n = {NMAX} for ' + ', '.join(f'SU({N})' for N in GROUPS) + f': {time.time() - t0:.1f} s')

# the recursion against the equations themselves: insert the truncated series into the three
# double-log equations (towerlib docstring) with sympy and require every order a^n omega^{2-2n},
# n <= NRES, of the residual to vanish
import sympy as sp
NRES = 10
w_, a_ = sp.symbols('omega a', positive=True)
for N in GROUPS:
    c1q, cpq, dq = T.waves(N, NRES)
    ser = lambda c: sum(sp.Rational(c[n].numerator, c[n].denominator) * a_ ** n * w_ ** (1 - 2 * n) for n in range(1, NRES + 1))
    F1, FP, FM = ser(c1q), ser(cpq), ser(dq)
    CFs, bAs = sp.Rational(N * N - 1, 2 * N), sp.Rational(-1, 2 * N)
    eqs = [w_ * F1 - 2 * a_ * CFs - F1 ** 2,
           w_ * FP - 2 * a_ * bAs - 2 * a_ * N * sp.diff(FP, w_) - FP ** 2,
           w_ * FM - 2 * a_ * bAs - 2 * a_ * N * (sp.diff(FM, w_) + FM / w_) - FM ** 2
           - (4 * a_ / w_) * (-sp.Rational(N * N - 4, 2 * N) * FP - sp.Rational(1, N) * F1)]
    bad = []
    for i, e in enumerate(eqs):
        poly = sp.Poly(sp.expand(e * w_ ** (2 * NRES)), a_)
        for n in range(1, NRES + 1):
            if sp.simplify(poly.coeff_monomial(a_ ** n)) != 0:
                bad.append((i, n))
    ok = check(not bad, f'recursion against the equations SU({N})')
    say(f'SU({N}): residual of the three equations with the towerlib series vanishes through a^{NRES}: {ok}'
        + ('' if ok else f'  nonzero at (equation, order) {bad[:6]}'))

def ratio_a(N, n):
    Cp, D = data[N]
    return mp.mpf(D[n]) / (N * mp.mpf(D[n - 1])) / n           # d_n/(n d_{n-1}), d_n = D_n/N^n

def ratio_b(N, n):
    Cp, D = data[N]
    return mp.mpf(D[n]) / mp.mpf(Cp[n])                         # d_n/cp_n

def beta(N):
    nu = mp.mpf(-1) / (2 * N * N)
    return -nu - mp.mpf(1) / 2 if N > 2 else -nu - 1

def fit(fun, N, powers, ns):
    """Solve for the coefficients of sum_k c_k n^{-p_k} through len(powers) points (interpolation)."""
    A = mp.matrix([[mp.mpf(n) ** (-p) for p in powers] for n in ns])
    b = mp.matrix([fun(N, n) for n in ns])
    return mp.lu_solve(A, b)

say('')
say('panel (a): d_n/(n d_{n-1}) = -4 C_A [1 + b_1/n + b_{3/2} n^{-3/2} + ...], fit at large n')
pa = [0, 1, 1.5, 2, 2.5, 3]
ns = [1000, 900, 800, 700, 600, 500]
fits = {}
for N in GROUPS:
    c = fit(lambda N_, n: ratio_a(N_, n) / (-4 * N_), N, [mp.mpf(p) for p in pa], ns)
    fits[N] = {'lim_a': c[0], 'b1': c[1], 'b32': c[2]}
    ok = check(abs(c[0] - 1) < 1e-6 and abs(c[1] - beta(N) + 1) < 1e-3, f'panel (a) SU({N})')
    say(f'  SU({N}): fitted limit/(-4 C_A) = {mp.nstr(c[0], 10)}, fitted b_1 = {mp.nstr(c[1], 8)},'
        f' beta - 1 = {mp.nstr(beta(N) - 1, 8)}; ratio at n = {NMAX}: {mp.nstr(ratio_a(N, NMAX), 10)};'
        f' limit within 1e-6 and b_1 within 1e-3: {ok}')

say('')
say('panel (b): d_n/c^+_n = q_0 + s n^{-1/2} + q_1/n + ..., fit at large n, q_0 against (N^2-4)/N^2')
pb = [0, 0.5, 1, 1.5, 2, 2.5, 3]
nsb = [1000, 900, 800, 700, 600, 500, 400]
slope = {}
for N in GROUPS:
    c = fit(ratio_b, N, [mp.mpf(p) for p in pb], nsb)
    target = mp.mpf(N * N - 4) / (N * N)
    slope[N] = c[1]
    fits[N].update({'q0': c[0], 's': c[1]})
    ok = check(abs(c[0] - target) < 1e-8, f'panel (b) SU({N})')
    say(f'  SU({N}): fitted q_0 = {mp.nstr(c[0], 12)}, (N^2-4)/N^2 = {mp.nstr(target, 12)},'
        f' difference {mp.nstr(c[0] - target, 3)}; fitted s = {mp.nstr(c[1], 10)}; within 1e-8: {ok}')
say('  the n^{-3/2} coefficient b_(3/2) of panel (a) against -K\'_-/(2K_-) = -s_N/(2 q_0), the value the')
say('  second sector of d_n gives (why the SU(3) and SU(4) points lie off the lines at smaller n):')
for N in GROUPS:
    q0 = mp.mpf(N * N - 4) / (N * N)
    pred = mp.nstr(-slope[N] / (2 * q0), 6) if q0 != 0 else 'not defined (K_- = 0)'
    say(f'    SU({N}): b_(3/2) = {mp.nstr(fits[N]["b32"], 6)}, -s_N/(2 q_0) = {pred}')

# ---------------- fitted values (read by check_project_values.py) ----------------
with open(os.path.join(HERE, 'fig2_fits.txt'), 'w') as f:
    f.write('# N  limit_a/(-4C_A)  b_1  b_(3/2)  q_0  s_N   (fits of fig2_late_order.py, 20 digits)\n')
    for N in GROUPS:
        v = fits[N]
        f.write(f'{N} ' + ' '.join(mp.nstr(v[k], 20) for k in ('lim_a', 'b1', 'b32', 'q0', 's')) + '\n')

# ---------------- data file ----------------
with open(os.path.join(HERE, 'fig2_late_order_data.txt'), 'w') as f:
    f.write('# n   [d_n/(n d_{n-1})] for ' + ' '.join(f'SU({N})' for N in GROUPS)
            + '   [d_n/c^+_n] for ' + ' '.join(f'SU({N})' for N in GROUPS) + '\n')
    for n in NPLOT:
        f.write(f'{n:5d} ' + ' '.join(f'{float(ratio_a(N, n)):.10f}' for N in GROUPS) + '   '
                + ' '.join(f'{float(ratio_b(N, n)):.10f}' for N in GROUPS) + '\n')

# ---------------- plot ----------------
XMAX_A = 1.05 / NPLOT[0]          # keeps the markers at the smallest plotted n inside the frame
fig, (axa, axb) = plt.subplots(1, 2, figsize=(9.4, 3.9))
PS.root_axes(axa); PS.root_axes(axb)
for N in GROUPS:
    xa = [1.0 / n for n in NPLOT]
    ya = [float(ratio_a(N, n)) for n in NPLOT]
    axa.plot(xa, ya, ls='none', marker=MARK[N], mfc='none', mec=COL[N], mew=1.0,
             label=r'SU(%d)' % N)
    xl = [j * XMAX_A / 100 for j in range(101)]
    b1 = float(beta(N) - 1)
    axa.plot(xl, [-4 * N * (1 + b1 * u) for u in xl], color=COL[N], ls='-', lw=1.0)
axa.set_xlim(0, XMAX_A)
axa.set_ylim(-17, -6)
axa.set_xlabel(r'$1/n$')
axa.set_ylabel(r'$d_n\,/\,(n\,d_{n-1})$')
axa.text(0.04, 0.93, r'(a)', transform=axa.transAxes)
# legend in one row in the empty band between the SU(2) and SU(3) rows (y from about -10 to -8.3)
axa.legend(loc='center', bbox_to_anchor=(0.54, (-9.25 + 17) / 11), ncol=len(GROUPS),
           handletextpad=0.3, columnspacing=1.2)

for N in GROUPS:
    xb = [1.0 / mp.sqrt(n) for n in NPLOT]
    yb = [float(ratio_b(N, n)) for n in NPLOT]
    axb.plot([float(v) for v in xb], yb, ls='none', marker=MARK[N], mfc='none', mec=COL[N], mew=1.0,
             label=r'SU(%d)' % N)
    q0 = (N * N - 4) / (N * N)
    xl = [j * 0.35 / 100 for j in range(101)]
    axb.plot(xl, [q0 + float(slope[N]) * u for u in xl], color=COL[N], ls=':', lw=1.0)
    axb.plot([0.0], [q0], ls='none', marker=MARK[N], ms=7, mfc=COL[N], mec=COL[N], clip_on=False, zorder=5)
axb.set_xlim(0, 0.35)
axb.set_ylim(-0.4, 0.8)
axb.set_xlabel(r'$n^{-1/2}$')
axb.set_ylabel(r'$d_n\,/\,c^{+}_n$')
axb.text(0.90, 0.93, r'(b)', transform=axb.transAxes)
fig.subplots_adjust(wspace=0.28)
fig.savefig(os.path.join(HERE, 'fig2_late_order.pdf'))
say('wrote fig2_late_order.pdf')

def texfrac(q):
    q = Fr(q)
    body = rf'\frac{{{abs(q.numerator)}}}{{{q.denominator}}}' if q.denominator != 1 else str(abs(q.numerator))
    return ('-' if q < 0 else '') + body
def beta_q(N):
    nu = Fr(-1, 2 * N * N)
    return -nu - Fr(1, 2) if N > 2 else -nu - 1
NAME = {2: 'two', 3: 'three', 4: 'four'}
mac = ['% generated by fig2_late_order.py; do not edit by hand',
       r'\newcommand{\FigLateNmax}{%d}' % NMAX,
       r'\newcommand{\FigLateNmin}{%d}' % NPLOT[0],
       r'\newcommand{\FigLateFitNlow}{%d}' % min(nsb)]
for N in GROUPS:
    mac.append(r'\newcommand{\FigLateSlopeSU%s}{%s}' % (NAME[N], texfrac(beta_q(N) - 1)))
    mac.append(r'\newcommand{\FigLateLimitSU%s}{%s}' % (NAME[N], texfrac(Fr(N * N - 4, N * N))))
open(os.path.join(HERE, 'fig2_macros.tex'), 'w').write('\n'.join(mac) + '\n')
say('wrote fig2_macros.tex:')
for m_ in mac[1:]:
    say('  ' + m_)
say(f'total time {time.time() - t0:.1f} s')
say('failed checks: ' + (', '.join(FAILED) if FAILED else 'none'))
open(os.path.join(HERE, 'fig2_checks.out'), 'w').write('\n'.join(OUT) + '\n')
if FAILED:
    sys.exit(1)


==> anc/figs/fig2_late_order_data.txt <==
# n   [d_n/(n d_{n-1})] for SU(2) SU(3) SU(4)   [d_n/c^+_n] for SU(2) SU(3) SU(4)
   10 -6.4880174115 -12.6770798222 -15.0452501728   -0.3028441485 0.1364649575 0.3006973351
   11 -6.6270927640 -12.0958508934 -14.9475980020   -0.2863833928 0.1582722937 0.3241225218
   12 -6.7426291698 -11.8075460783 -14.9153435770   -0.2723646338 0.1769785469 0.3442184895
   13 -6.8401544823 -11.6512920472 -14.9158228074   -0.2602347855 0.1932571244 0.3617067330
   14 -6.9235904431 -11.5630451328 -14.9332081928   -0.2496020559 0.2075925580 0.3771070071
   15 -6.9957949356 -11.5129145147 -14.9592805536   -0.2401801714 0.2203437278 0.3908046000
   17 -7.1145278039 -11.4718600205 -15.0215493896   -0.2241600399 0.2421211457 0.4141959446
   19 -7.2081157596 -11.4682030062 -15.0855093048   -0.2109768220 0.2601262918 0.4335323819
   21 -7.2837933083 -11.4800942158 -15.1456774039   -0.1998794270 0.2753371621 0.4498652890
   24 -7.3735729927 -11.5085928411 -15.2258807768   -0.1860969381 0.2942931823 0.4702156950
   27 -7.4433419118 -11.5400207669 -15.2942655099   -0.1748237350 0.3098482915 0.4869114006
   30 -7.4991222997 -11.5702871005 -15.3524803400   -0.1653799344 0.3229121715 0.5009304468
   34 -7.5581522913 -11.6068157798 -15.4173250740   -0.1548826617 0.3374671336 0.5165464141
   38 -7.6047331395 -11.6386530511 -15.4707439635   -0.1461607158 0.3495865189 0.5295465484
   43 -7.6507543475 -11.6725422331 -15.5254012850   -0.1370839436 0.3622230633 0.5430986619
   50 -7.6997020875 -11.7110922824 -15.5855299516   -0.1268168032 0.3765454012 0.5584551361
   57 -7.7366152231 -11.7417936580 -15.6322098944   -0.1185577574 0.3880877652 0.5708280242
   66 -7.7725597163 -11.7729875824 -15.6787563412   -0.1099829414 0.4000908129 0.5836919030
   77 -7.8050727866 -11.8022806177 -15.7217853243   -0.1016619044 0.4117569213 0.5961918049
   90 -7.8332446932 -11.8284778756 -15.7597849431   -0.0939038662 0.4226494627 0.6078602124
  105 -7.8570781462 -11.8512293787 -15.7924590338   -0.0868370389 0.4325843923 0.6185005110
  125 -7.8799546153 -11.8735773169 -15.8242849448   -0.0794989154 0.4429133729 0.6295604627
  150 -7.8999686480 -11.8935445017 -15.8525123918   -0.0725017852 0.4527740804 0.6401166868
  180 -7.9166449889 -11.9104850777 -15.8763165251   -0.0661313386 0.4617613289 0.6497358276
  220 -7.9318037272 -11.9261311899 -15.8981890009   -0.0597742284 0.4707387634 0.6593425037
  270 -7.9444348790 -11.9393559072 -15.9165944480   -0.0539235762 0.4790087581 0.6681903863
  330 -7.9545390678 -11.9500639045 -15.9314429289   -0.0487519616 0.4863250012 0.6760164319
  400 -7.9624956619 -11.9585812732 -15.9432189908   -0.0442642076 0.4926783318 0.6828113548
  500 -7.9699972289 -11.9666848013 -15.9543939379   -0.0395768267 0.4993187042 0.6899121479
  620 -7.9758046521 -11.9730105299 -15.9630971683   -0.0355311197 0.5050536321 0.6960437807
  780 -7.9807680952 -11.9784560340 -15.9705747199   -0.0316704248 0.5105293486 0.7018974521
 1000 -7.9849993099 -11.9831291322 -15.9769803294   -0.0279648803 0.5157877743 0.7075180726


==> anc/figs/fig2_macros.tex <==
% generated by fig2_late_order.py; do not edit by hand
\newcommand{\FigLateNmax}{1000}
\newcommand{\FigLateNmin}{10}
\newcommand{\FigLateFitNlow}{400}
\newcommand{\FigLateSlopeSUtwo}{-\frac{15}{8}}
\newcommand{\FigLateLimitSUtwo}{0}
\newcommand{\FigLateSlopeSUthree}{-\frac{13}{9}}
\newcommand{\FigLateLimitSUthree}{\frac{5}{9}}
\newcommand{\FigLateSlopeSUfour}{-\frac{47}{32}}
\newcommand{\FigLateLimitSUfour}{\frac{3}{4}}


==> anc/figs/fig2_run.log <==
coefficients to n = 1000 for SU(2), SU(3), SU(4): 19.7 s
SU(2): residual of the three equations with the towerlib series vanishes through a^10: True
SU(3): residual of the three equations with the towerlib series vanishes through a^10: True
SU(4): residual of the three equations with the towerlib series vanishes through a^10: True

panel (a): d_n/(n d_{n-1}) = -4 C_A [1 + b_1/n + b_{3/2} n^{-3/2} + ...], fit at large n
  SU(2): fitted limit/(-4 C_A) = 1.0, fitted b_1 = -1.8750001, beta - 1 = -1.875; ratio at n = 1000: -7.98499931; limit within 1e-6 and b_1 within 1e-3: True
  SU(3): fitted limit/(-4 C_A) = 0.9999999986, fitted b_1 = -1.4444227, beta - 1 = -1.4444444; ratio at n = 1000: -11.98312913; limit within 1e-6 and b_1 within 1e-3: True
  SU(4): fitted limit/(-4 C_A) = 0.9999999995, fitted b_1 = -1.4687419, beta - 1 = -1.46875; ratio at n = 1000: -15.97698033; limit within 1e-6 and b_1 within 1e-3: True

panel (b): d_n/c^+_n = q_0 + s n^{-1/2} + q_1/n + ..., fit at large n, q_0 against (N^2-4)/N^2
  SU(2): fitted q_0 = -2.22764701486e-10, (N^2-4)/N^2 = 0.0, difference -2.23e-10; fitted s = -0.8836911589; within 1e-8: True
  SU(3): fitted q_0 = 0.555555555416, (N^2-4)/N^2 = 0.555555555556, difference -1.4e-10; fitted s = -1.258910059; within 1e-8: True
  SU(4): fitted q_0 = 0.749999999878, (N^2-4)/N^2 = 0.75, difference -1.22e-10; fitted s = -1.344109711; within 1e-8: True
  the n^{-3/2} coefficient b_(3/2) of panel (a) against -K'_-/(2K_-) = -s_N/(2 q_0), the value the
  second sector of d_n gives (why the SU(3) and SU(4) points lie off the lines at smaller n):
    SU(2): b_(3/2) = 6.86499e-6, -s_N/(2 q_0) = not defined (K_- = 0)
    SU(3): b_(3/2) = 1.1311, -s_N/(2 q_0) = 1.13302
    SU(4): b_(3/2) = 0.895359, -s_N/(2 q_0) = 0.896073
wrote fig2_late_order.pdf
wrote fig2_macros.tex:
  \newcommand{\FigLateNmax}{1000}
  \newcommand{\FigLateNmin}{10}
  \newcommand{\FigLateFitNlow}{400}
  \newcommand{\FigLateSlopeSUtwo}{-\frac{15}{8}}
  \newcommand{\FigLateLimitSUtwo}{0}
  \newcommand{\FigLateSlopeSUthree}{-\frac{13}{9}}
  \newcommand{\FigLateLimitSUthree}{\frac{5}{9}}
  \newcommand{\FigLateSlopeSUfour}{-\frac{47}{32}}
  \newcommand{\FigLateLimitSUfour}{\frac{3}{4}}
total time 20.3 s
failed checks: none


==> anc/figs/nnll_panel.py <==
"""Panel (b) of Figure 1: the tower relative to the NNLL-resummed x^0 part of P+ of Davies, Kom, Moch and
Vogt (arXiv:2202.10362, DKMV below), at fixed coupling, with an estimate of the running-coupling effect.

Revision round R4, 1 October 2026. Used by fig1_tower_size.py and test_fig1_mutations.py. Imports only
towerx/towerlib and dkmv_nnll from this folder.

Quantities (SU(N_c), x^0 terms, first order in zeta_2, a = alpha_s(Q^2)/(4 pi)):
  P_NNLL(x)  eq. (3.2) of DKMV in the x-space form of their eq. (3.5), at fixed coupling, beta_0 = 0
             (n_f enters eq. (3.2) only through beta_0);
  D_tow(x)   the change of P+ caused by the all-order tower, as in panel (a) (towerx.py);
  P_V(x)     the NNLL solution of the small-N relation P (P - N + beta/a) = O(N^0) with the one- and two-loop
             App. A coefficients of DKMV as input;
  D_S3(x)    = P_NNLL - P_V = -(S_3/(16 C_F^2)) a N [(S-1) + (1/S-1)], the three-loop tower term that
             eq. (3.2) contains through the three-loop data, carried to higher orders by eq. (3.2)
             (identity check (3) of dkmv_nnll.check_symbolic);
  Delta(x)   = P_V + D_tow - P_NNLL = D_tow - D_S3, the change of P_NNLL when the three-loop term is
             carried to higher orders by the tower. Its a^3 term vanishes and its a^4 term is
             [(N^2-1)(N^4+10N^2+1)/N^4] zeta_2 a^4 ln^4(1/x), the corrected x^0 value of the difference
             between the four-loop result and the prediction (eq. (3.15) of Moch and Vogt, 2605.03889,
             first bracket halved, 1376/81 in SU(3)).
Plotted: rel = D_tow/P_NNLL and chg = Delta/P_NNLL, in percent.

Running-coupling estimate (method E1, drawn as hatched bands): the same ratios, numerator and denominator
alike, at the one-loop coupling a_run(ell) = a/(1 + beta_0 a ell) of the scale mu^2 = Q^2 e^ell, beta_0 =
11/3 C_A - 2/3 n_f with n_f = NF_RUN, for ell from 0 (fixed coupling at Q^2, the solid and dashed lines) to
ell_0 = 2 I_1(z) L/(z I_0(z)), z = sqrt(8 a C_F) L, L = ln(1/x). At ell_0 the fixed-coupling LL term reproduces
at first order in beta_0 the beta_0 term -beta_0 a L P_LL of the NLL part of eq. (3.5) of DKMV
(dkmv_nnll.ell0). One coupling is used for numerator and denominator: the tower is a first-order shift of the
same function, and different couplings would give the two different small-x exponentials.
Why the band ends at ell_0 and at 0 (running_n3ll_test.py and the variants below):
  - at lowest order ell_0 = L, and E1 then implies a four-loop n_f zeta_2 term of P+ beyond the small-N relation
    that is 168/23 times the one in the complete four-loop result; the data correspond to ell = lambda ell_0 with
    lambda = 44/189 in SU(3) (running_n3ll_lambda.txt), inside the band;
  - the complete beta_0 dependence of eq. (3.2) (variant E2) leaves the ratio at its fixed-coupling value at
    x = 1e-2, alpha_s = 0.1, where its NLL and NNLL beta_0 terms cancel.
Variants reported, not drawn: ell = lambda ell_0 (the data-calibrated point), ell = ell_0/2 and 2 ell_0, n_f = 3
and 5 at ell_0, and E2, the strict NNLL ratio, which keeps D_tow and Delta at a (their beta_0 terms are one
logarithm below NNLL) and puts beta_0 (n_f = 4) into P_NNLL. E2 is not reliable at small x, where the NLL and
NNLL beta_0 terms of eq. (3.5) are both of order one and of opposite sign.
"""
from fractions import Fraction as Fr
from math import comb
import numpy as np
import mpmath as mp

import towerlib as T
import dkmv_nnll as DK

NF_RUN = 4
NF_VAR = (3, 5)
ELL_FACTORS = (Fr(0), Fr(1))                      # band: ell = 0 (fixed coupling) to ell = ell_0
VARIANT_FACTORS = (Fr(1, 2), Fr(2))               # reported only


class Panel:
    def __init__(self, TW):
        self.TW = TW
        self.NC = TW.NC
        self.CF = mp.mpf(TW.CF.numerator) / TW.CF.denominator
        self.CA = mp.mpf(TW.NC)
        self.Z2 = TW.Z2

    # ---------------- building blocks ----------------
    @staticmethod
    def a_of(al):
        return mp.mpf(al.numerator) / al.denominator / (4 * mp.pi)

    def b0(self, nf):
        return mp.mpf(11 * self.NC) / 3 - mp.mpf(2 * nf) / 3

    def Dtow(self, x, a):
        L = -mp.log(x)
        return a ** 2 * self.Z2 * self.TW.Dhat(mp.sqrt(a) * L)

    def PLL(self, x, a):
        L = -mp.log(x)
        return a * self.TW.PLLhat(mp.sqrt(a) * L)

    def PNNLL(self, x, a, b0=0):
        return DK.P_x(x, a, self.CF, self.CA, b0)

    def DS3(self, x, a):
        return DK.DS3_x(x, a, self.CF, self.CA)

    def ratios(self, x, a, b0=0):
        """(rel, chg, P_NNLL, D_tow, D_S3): rel = D_tow/P_NNLL, chg = (D_tow - D_S3)/P_NNLL (fractions)."""
        p = self.PNNLL(x, a, b0)
        d = self.Dtow(x, a)
        s = self.DS3(x, a)
        return d / p, (d - s) / p, p, d, s

    def ell0(self, x, a):
        return DK.ell0(x, a, self.CF)

    def running(self, x, al, fac=Fr(1), nf=NF_RUN, shift=0):
        """E1: the fixed-coupling ratios at a_run(ell), ell = fac * ell_0 + shift. Returns (rel, chg, a_run)."""
        a = self.a_of(al)
        ell = mp.mpf(fac.numerator) / fac.denominator * self.ell0(x, a) + shift
        ar = DK.a_run(a, self.b0(nf), ell)
        r, c = self.ratios(x, ar)[:2]
        return r, c, ar

    def strict(self, x, al, nf=NF_RUN):
        """E2: D_tow and Delta at a, P_NNLL with beta_0(n_f) at a. Returns (rel, chg)."""
        a = self.a_of(al)
        r, c = self.ratios(x, a, self.b0(nf))[:2]
        return r, c

    def first_order_measure(self, al, L):
        """2 |S_{>=3}(omega_0)| L / omega_0, the size of the first-order term of x^(-delta omega_0);
        S_{>=3}(omega_0) = -12 C_F a zeta_2 (omega_0 F_A^-(omega_0) + a/N_c) from the omega-space ODE."""
        a = float(al) / (4 * np.pi)
        cf = float(self.CF)
        w0 = np.sqrt(8 * a * cf)
        _, FM = self.TW.fa_real(float(al), w0 * (1 + 1e-12))
        s = -12 * cf * a * float(self.Z2) * (w0 * FM + a / self.NC)
        return 2 * abs(s) * L / w0, s / (a * a * float(self.Z2))

    # ---------------- checks ----------------
    def checks(self, alphas, decades, say):
        """Every check of panel (b); returns the list of failed checks."""
        failed = []

        def chk(ok, what):
            if not ok:
                failed.append(what)
            return ok
        say('panel (b) checks')
        say(' symbolic identities (dkmv_nnll.check_symbolic, SymPy, exact in C_F, C_A, beta_0, zeta_2):')
        for f in DK.check_symbolic(say=lambda s: say(' ' + s)):
            chk(False, 'DKMV symbolic: ' + f)
        DEC = [mp.mpf(10) ** (-k) for k in decades]
        b04 = self.b0(NF_RUN)
        # (b1) LL part of eq. (3.5) = P_LL of panel (a)
        dmax = max(abs(DK.P_x(x, self.a_of(al), self.CF, self.CA, 0, parts=True)[0] / self.PLL(x, self.a_of(al)) - 1)
                   for al in alphas for x in DEC)
        chk(dmax < mp.mpf('1e-30'), 'LL part of eq. (3.5) against P_LL of panel (a)')
        say(f' (b1) LL part of eq. (3.5) against P_LL of panel (a) at {len(alphas) * len(DEC)} points: largest relative'
            f' difference {mp.nstr(dmax, 3)}  below 1e-30: {dmax < mp.mpf("1e-30")}')
        # (b2) eq. (3.5) (Bessel form) against the x-space series of eq. (3.2), beta_0 = 0 and n_f = 4
        dmax = max(abs(DK.P_x(x, self.a_of(al), self.CF, self.CA, b) / DK.P_x_series(x, self.a_of(al), self.CF, self.CA, b) - 1)
                   for al in alphas for x in DEC for b in (0, b04))
        chk(dmax < mp.mpf('1e-25'), 'eq. (3.5) against the series of eq. (3.2)')
        say(f' (b2) P_NNLL, Bessel form (3.5) against the series of (3.2), beta_0 = 0 and n_f = {NF_RUN}, '
            f'{2 * len(alphas) * len(DEC)} points: largest relative difference {mp.nstr(dmax, 3)}  below 1e-25: {dmax < mp.mpf("1e-25")}')
        # (b3) D_S3: series against the inverse Mellin integral, and a contour shift
        import warnings
        dmax = 0.0
        dsh = 0.0
        with warnings.catch_warnings():
            warnings.simplefilter('ignore')
            for al in alphas:
                a = self.a_of(al)
                for x in DEC:
                    A = float(self.DS3(x, a))
                    B = DK.DS3_contour(float(-mp.log(x)), float(a), self.CF, self.CA)
                    B2 = DK.DS3_contour(float(-mp.log(x)), float(a), self.CF, self.CA, c_shift=0.35)
                    dmax = max(dmax, abs(A / B - 1))
                    dsh = max(dsh, abs(B2 / B - 1))
        chk(dmax < 1e-9 and dsh < 1e-9, 'D_S3 series against contour integral')
        say(f' (b3) D_S3, x-space series against the inverse Mellin integral along Re N = omega_0 + 0.2: largest relative'
            f' difference {dmax:.1e}; contour moved to omega_0 + 0.35: {dsh:.1e}  both below 1e-9: {dmax < 1e-9 and dsh < 1e-9}'
            f' (QUADPACK warnings suppressed; the agreement is the test)')
        # (b4) exact: Delta has no a^3 term and its a^4 term is the corrected four-loop x^0 difference
        ok_all = True
        for Nc in (2, 3, 4, 5):
            CF = Fr(Nc * Nc - 1, 2 * Nc)
            CA = Fr(Nc)
            S = T.S_coeffs(Nc, 6)
            t = T.t_coeffs(Nc, S, 6)
            S3f = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
            ek = lambda k: -2 * Fr(comb(2 * (k - 1), k - 1), k) + comb(2 * k, k)
            c3 = -t[3] + S3f / (16 * CF ** 2) * ek(2) * (2 * CF) ** 2
            c4 = (-t[4] + S3f / (16 * CF ** 2) * ek(3) * (2 * CF) ** 3) / 24
            target = Fr((Nc * Nc - 1) * (Nc ** 4 + 10 * Nc * Nc + 1), Nc ** 4)
            # S_3 of dkmv_nnll (the formula used by D_S3) against the recursion of towerlib
            s3dk = DK.S3_value(CF, CA, 1)
            ok = (S[3] == S3f == s3dk) and c3 == 0 and c4 == target
            ok_all &= ok
            say(f' (b4) SU({Nc}): S_3 recursion {S[3]}, formula {S3f}, dkmv_nnll {s3dk}; Delta at a^3: {c3};'
                f' Delta at a^4 ln^4(1/x): {c4}, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = {target}: {ok}')
        chk(ok_all, 'Delta at a^3 and a^4')
        # (b4') the same two statements on the numerical curves: small-a limit at fixed x
        x = mp.mpf(10) ** (-decades[-1])
        L = -mp.log(x)
        a = mp.mpf('1e-7')
        d = self.Dtow(x, a) - self.DS3(x, a)
        lead = mp.mpf(1376) / 81 * self.Z2 * a ** 4 * L ** 4 if self.NC == 3 else None
        if lead is not None:
            dev = abs(d / lead - 1)
            ok = dev < 1e-5
            chk(ok, 'numerical Delta at small a')
            say(f' (b4\') numerical Delta at a = 1e-7, x = 1e-{decades[-1]}: Delta/(1376/81 zeta_2 a^4 L^4) - 1 = {mp.nstr(dev, 3)}'
                f'  below 1e-5 (the next term is of relative order a L^2 = {mp.nstr(a * L ** 2, 2)}): {ok}')
        # (b5) ell_0 reproduces the beta_0 term of the NLL part at first order in beta_0
        dmax = 0
        eps = mp.mpf('1e-15')
        for al in alphas:
            a = self.a_of(al)
            for x in DEC:
                L = -mp.log(x)
                l0 = self.ell0(x, a)
                fd = (self.PLL(x, DK.a_run(a, eps, l0)) - self.PLL(x, a)) / eps
                ll, nll, _ = DK.P_x(x, a, self.CF, self.CA, eps, parts=True)
                nll_b = (DK.P_x(x, a, self.CF, self.CA, 0, parts=True)[1] - nll) / eps * (-1)   # d NLL/d beta_0
                dmax = max(dmax, abs(fd / (-a * L * self.PLL(x, a)) - 1), abs(fd / nll_b - 1))
        ok = dmax < mp.mpf('1e-10')
        chk(ok, 'ell_0 first-order property')
        say(f' (b5) d P_LL(a_run(ell_0))/d beta_0 at beta_0 = 0 against -a L P_LL and against the beta_0 derivative of'
            f' the NLL part of eq. (3.5), finite difference 1e-15 at 40 digits: largest relative difference'
            f' {mp.nstr(dmax, 3)}  below 1e-10: {ok}')
        # (b6) the first-order measure: S_{>=3}(omega_0)/(a^2 zeta_2) is independent of alpha_s
        vals = [self.first_order_measure(al, 1.0)[1] for al in alphas]
        ok = abs(vals[0] / vals[1] - 1) < 1e-9
        chk(ok, 'S_{>=3}(omega_0) scaling')
        say(f' (b6) S_{{>=3}}(omega_0)/(a^2 zeta_2) from the ODE at the two couplings: {vals[0]:.12f}, {vals[1]:.12f};'
            f' equal to 1e-9 (it depends on omega/sqrt(a) only): {ok}')
        # (b7) the lowest-order content of the band edge: at small a, d D_tow(a_run(ell_0))/d beta_0 = (3/2) zeta_2 S_3 a^4 L^3,
        # that is 9 beta_0 S_3 zeta_2 a^4/N^4 in N space, the value running_n3ll_test.py compares with the four-loop data
        S3 = DK.S3_value(self.CF, self.CA, 1)
        a = mp.mpf('1e-8')
        dev = 0
        for L in (mp.mpf(5), mp.mpf(18)):
            x = mp.e ** (-L)
            bb = mp.mpf('1e-12')
            dd = (self.Dtow(x, DK.a_run(a, bb, self.ell0(x, a))) - self.Dtow(x, a)) / bb
            dev = max(dev, abs(dd / (self.Z2 * S3 * a ** 4 * L ** 3) - mp.mpf(3) / 2))
        ok = dev < 1e-4
        chk(ok, 'band edge at lowest order')
        say(f' (b7) band edge at lowest order: [d D_tow(a_run(ell_0))/d beta_0]/(zeta_2 S_3 a^4 L^3) - 3/2 at a = 1e-8,'
            f' L = 5 and 18: {mp.nstr(dev, 3)}  below 1e-4 (the next order is of relative size a L^2): {ok}')
        return failed


==> anc/figs/plotstyle.py <==
"""Plotting style for every figure of the paper: the ROOT idiom.

The palette is set here once and never per figure. Black is the reference or baseline, blue the
first computed set, red the second (the model or the mirrored branch in the house rule). Green is
defined only for an unavoidable fourth line.
"""
import matplotlib
matplotlib.use('pdf')
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, LogLocator, NullFormatter

# ---- palette, set once ----
BLACK = '#000000'
BLUE = '#0000CC'
RED = '#CC0000'
GREEN = '#008800'   # fourth line only when unavoidable

plt.rcParams.update({
    'text.usetex': True,
    'font.family': 'serif',
    'font.serif': ['Computer Modern Roman'],
    'text.latex.preamble': r'\usepackage{amsmath}',
    'font.size': 11,
    'axes.labelsize': 12,
    'legend.fontsize': 10,
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'axes.facecolor': 'white',
    'figure.facecolor': 'white',
    'savefig.facecolor': 'white',
    'axes.grid': False,
    'axes.linewidth': 0.8,
    'xtick.direction': 'in',
    'ytick.direction': 'in',
    'xtick.top': True,
    'ytick.right': True,
    'xtick.minor.visible': True,
    'ytick.minor.visible': True,
    'xtick.major.size': 6.0,
    'ytick.major.size': 6.0,
    'xtick.minor.size': 3.0,
    'ytick.minor.size': 3.0,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.minor.width': 0.6,
    'ytick.minor.width': 0.6,
    'legend.frameon': False,
    'lines.linewidth': 1.4,
    'lines.markersize': 5.0,
    'savefig.bbox': 'tight',
    'savefig.pad_inches': 0.03,
    'pdf.fonttype': 42,
    'hatch.linewidth': 0.5,     # hatched bands (Figure 1 panel (b), running-coupling estimate)
})


def root_axes(ax, logx=False, logy=False):
    """Framed axes, inward ticks on all four sides, minor ticks, no grid."""
    ax.tick_params(which='both', direction='in', top=True, right=True, bottom=True, left=True)
    if logx:
        ax.set_xscale('log')
        ax.xaxis.set_major_locator(LogLocator(base=10.0, numticks=15))
        ax.xaxis.set_minor_locator(LogLocator(base=10.0, subs=tuple(range(2, 10)), numticks=15))
        ax.xaxis.set_minor_formatter(NullFormatter())
    else:
        ax.xaxis.set_minor_locator(AutoMinorLocator())
    if logy:
        ax.set_yscale('log')
    else:
        ax.yaxis.set_minor_locator(AutoMinorLocator())
    ax.grid(False)
    for s in ax.spines.values():
        s.set_visible(True)
        s.set_color(BLACK)
    return ax


==> anc/figs/run_all.sh <==
#!/bin/bash
# Rebuilds the figures, their data and macro files, and the check logs (about 1 min).
# Stops at the first program that reports a failed check (each exits with code 1 on failure).
#   running_n3ll_test.py                     four-loop n_f zeta_2 test of the running-coupling estimate (R4); reads the
#                                            four-loop x->0 file of arXiv:2604.09534 from ../numbers/published/gvmsy_anc and writes
#                                            running_n3ll_lambda.txt, which fig1_tower_size.py reads
#   fig0_mechanism.py                        schematic of the mechanism (Figure 1 of the article); checks its printed formulas
#   fig1_tower_size.py, fig2_late_order.py   figure programs (read nothing outside this folder)
#   check_nnll_pari.py                       panel (b) values recomputed in PARI/GP (check_nnll_pari.gp), typed independently
#   check_numbers.py                         values of Figure 2 of the article against ../numbers/numbers.tex
set -e
cd "$(dirname "$0")"
run() {
    local prog=$1 log=$2
    if ! python3 -B "$prog" > "$log" 2>&1; then
        echo "FAILED: $prog (see $log)"; tail -n 5 "$log"; exit 1
    fi
}
run running_n3ll_test.py running_n3ll_test.log
run fig0_mechanism.py fig0_run.log
run fig1_tower_size.py fig1_run.log
run fig2_late_order.py fig2_run.log
run check_nnll_pari.py check_nnll_pari.log
run check_numbers.py check_numbers_run.log
echo "done: fig0_mechanism.pdf fig1_tower_size.pdf fig2_late_order.pdf fig1_macros.tex fig1_nm_proposed.tex fig2_macros.tex; all checks passed"


==> anc/figs/running_n3ll_lambda.txt <==
# written by running_n3ll_test.py from Pqq3NSpXto0.m (arXiv:2604.09534) and App. A of arXiv:2202.10362
# lambda_SU3  nf_zeta2_excess_N^-4_SU3  E1_value_SU3  ratio_excess/E1
44/189 -736/27 -1792/9 23/168


==> anc/figs/running_n3ll_test.log <==
data file: ../numbers/published/gvmsy_anc/Pqq3NSpXto0.m
three-loop input against the relation (predicted from one- and two-loop input):
  a^3 N^-5: data minus relation = 0
  a^3 N^-4: data minus relation = 0
  a^3 N^-3: data minus relation = -12*cf*zeta2*(ca - 2*cf)*(5*ca - 6*cf)
  a^3 N^-2: data minus relation = 4*cf*zeta2*(ca - 2*cf)*(23*ca - 30*cf - 2*nf)
second route (series expansion of the relation, solved for the a^4 N^-4 coefficient) equals the recursion: True
four-loop coefficients, data minus relation (three-loop data as input):
  a^4 N^-7: 0
  a^4 N^-6: 0
  a^4 N^-5: 48*zeta2*(19*ca**3*cf*nc - 65*ca**2*cf**2*nc + 68*ca*cf**3*nc - 20*cf**4*nc - 24*d4FA)/nc
  check: at N^-5 data minus relation = -S_4 in full colour, d_F d_A/N_R = d4FA/nc of the file: True
  a^4 N^-4: -4*zeta2*(215*ca**3*cf*nc - 654*ca**2*cf**2*nc + 14*ca**2*cf*nc*nf + 548*ca*cf**3*nc - 48*ca*cf**2*nc*nf - 72*cf**4*nc + 40*cf**3*nc*nf - 384*d4FA)/nc

N^-4, n_f^1 zeta_2 part of data minus relation: -8*cf*(ca - 2*cf)*(7*ca - 10*cf) zeta_2 n_f
N^-4, n_f^1 part without zeta_2: 0
N^-4, n_f^2 and n_f^3 parts: 0, 0
N^-4, n_f^0 part: -4*zeta2*(215*ca**3*cf*nc - 654*ca**2*cf**2*nc + 548*ca*cf**3*nc - 72*cf**4*nc - 384*d4FA)/nc
E1 predicts for the n_f^1 zeta_2 part: -(16/3) S_3/zeta_2 = -64*cf*(ca - 2*cf)*(5*ca - 6*cf)
SU(3): data minus relation (n_f zeta_2 at N^-4) = -736/27 = -27.2593;  E1 = -1792/9 = -199.1111;  ratio data/E1 = 0.1369
SU(3): for scale, the relation's own beta_0 propagation of S_3 at N^-4 has n_f part -(2/3) S_3 = -224/9 = -24.8889
SU(3): the scale e^(lambda ln(1/x)) Q^2 at lowest order that would reproduce the data: lambda = [44/189] (E1 has lambda = 1 at lowest order; lambda = 1/9 means no effect beyond the relation)
n_f zeta_2 part of data minus relation, divided by S_3/zeta_2: -2*(7*ca - 10*cf)/(3*(5*ca - 6*cf))
wrote running_n3ll_lambda.txt: lambda = 44/189, excess -736/27, E1 -1792/9, ratio 23/168
failed checks: none


==> anc/figs/running_n3ll_test.out <==
data file: ../numbers/published/gvmsy_anc/Pqq3NSpXto0.m
three-loop input against the relation (predicted from one- and two-loop input):
  a^3 N^-5: data minus relation = 0
  a^3 N^-4: data minus relation = 0
  a^3 N^-3: data minus relation = -12*cf*zeta2*(ca - 2*cf)*(5*ca - 6*cf)
  a^3 N^-2: data minus relation = 4*cf*zeta2*(ca - 2*cf)*(23*ca - 30*cf - 2*nf)
second route (series expansion of the relation, solved for the a^4 N^-4 coefficient) equals the recursion: True
four-loop coefficients, data minus relation (three-loop data as input):
  a^4 N^-7: 0
  a^4 N^-6: 0
  a^4 N^-5: 48*zeta2*(19*ca**3*cf*nc - 65*ca**2*cf**2*nc + 68*ca*cf**3*nc - 20*cf**4*nc - 24*d4FA)/nc
  check: at N^-5 data minus relation = -S_4 in full colour, d_F d_A/N_R = d4FA/nc of the file: True
  a^4 N^-4: -4*zeta2*(215*ca**3*cf*nc - 654*ca**2*cf**2*nc + 14*ca**2*cf*nc*nf + 548*ca*cf**3*nc - 48*ca*cf**2*nc*nf - 72*cf**4*nc + 40*cf**3*nc*nf - 384*d4FA)/nc

N^-4, n_f^1 zeta_2 part of data minus relation: -8*cf*(ca - 2*cf)*(7*ca - 10*cf) zeta_2 n_f
N^-4, n_f^1 part without zeta_2: 0
N^-4, n_f^2 and n_f^3 parts: 0, 0
N^-4, n_f^0 part: -4*zeta2*(215*ca**3*cf*nc - 654*ca**2*cf**2*nc + 548*ca*cf**3*nc - 72*cf**4*nc - 384*d4FA)/nc
E1 predicts for the n_f^1 zeta_2 part: -(16/3) S_3/zeta_2 = -64*cf*(ca - 2*cf)*(5*ca - 6*cf)
SU(3): data minus relation (n_f zeta_2 at N^-4) = -736/27 = -27.2593;  E1 = -1792/9 = -199.1111;  ratio data/E1 = 0.1369
SU(3): for scale, the relation's own beta_0 propagation of S_3 at N^-4 has n_f part -(2/3) S_3 = -224/9 = -24.8889
SU(3): the scale e^(lambda ln(1/x)) Q^2 at lowest order that would reproduce the data: lambda = [44/189] (E1 has lambda = 1 at lowest order; lambda = 1/9 means no effect beyond the relation)
n_f zeta_2 part of data minus relation, divided by S_3/zeta_2: -2*(7*ca - 10*cf)/(3*(5*ca - 6*cf))
wrote running_n3ll_lambda.txt: lambda = 44/189, excess -736/27, E1 -1792/9, ratio 23/168
failed checks: none


==> anc/figs/running_n3ll_test.py <==
#!/usr/bin/env python3
"""A data test of the running-coupling estimate of Figure 1, panel (b), at its first order.

Revision round R4, 1 October 2026. Reads the four-loop x -> 0 result of Gehrmann, von Manteuffel, Sotnikov
and Yang (arXiv:2604.09534, ancillary file Pqq3NSpXto0.m, placed in ../numbers/published/gvmsy_anc/ as README.txt describes) and the
one- to three-loop N = 0 Laurent coefficients of App. A of Davies, Kom, Moch and Vogt (arXiv:2202.10362).
Uses no other paper.

The estimate E1 of nnll_panel.py evaluates the fixed-coupling tower at the one-loop coupling of the scale
Q^2 e^ell_0, and at lowest order ell_0 = ln(1/x). Applied to the three-loop tower term -S_3 zeta_2 a^3/N^3 it
therefore predicts the four-loop term 9 beta_0 S_3 zeta_2 a^4/N^4 (from -S_3 a_eff^3 L^2/2 with
a_eff = a(1 - beta_0 a L)). Of this, beta_0 S_3 zeta_2 a^4/N^4 is the propagation through the beta(a)/a term
of the small-N relation P (P - N + beta(a)/a) = O(N^0), DKMV eq. (2.21), which any use of the relation with
the three-loop data as input already contains. E1 thus predicts that the four-loop N^-4 coefficient of P+
exceeds the relation's prediction by 8 beta_0 S_3 zeta_2, whose n_f part is -(16/3) n_f S_3 zeta_2.

This program computes, in full colour and with n_f,
  (i)   the relation's prediction for the four-loop NNLL (N^-5) and N3LL (N^-4) coefficients from the App. A
        input (one loop to N^2, two loops to N^0, three loops to N^-2) with beta_0 and beta_1;
  (ii)  the same coefficients of the four-loop data (ln^k x <-> (-1)^k k!/N^(k+1));
  (iii) data minus relation. At N^-5 it must equal -S_4 in every colour structure (a check of the parse
        and of the recursion). At N^-4 its n_f zeta_2 part is compared with 0 (no running-coupling effect
        on the tower beyond the relation) and with the E1 value -(16/3) n_f S_3 zeta_2.
Output: running_n3ll_test.out. Exit code 1 if the N^-5 check fails.
"""
import os
import re
import sys
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.environ.get('FIG_N3LL_DATA') or os.path.normpath(os.path.join(HERE, '..', 'numbers', 'published', 'gvmsy_anc', 'Pqq3NSpXto0.m'))   # override: mutation test only
OUT = []


def say(s=''):
    print(s, flush=True)
    OUT.append(str(s))


cf, ca, nf, nc, z2, z3, z4, z5, z6, lx = sp.symbols('cf ca nf nc zeta2 zeta3 zeta4 zeta5 zeta6 lx')
d4FA, d4FF, d33c = sp.symbols('d4FA d4FF d33c')


def parse_data(path):
    s = open(path).read()
    s = re.sub(r'zeta\[(\d)\]', r'zeta\1', s)
    s = s.replace('Log[x]', 'lx').replace('color[', '(').replace(']', ')').replace('^', '**')
    loc = dict(cf=cf, ca=ca, nf=nf, nc=nc, zeta2=z2, zeta3=z3, zeta4=z4, zeta5=z5, zeta6=z6, lx=lx,
               d4FA=d4FA, d4FF=d4FF, d33c=d33c, x=sp.Symbol('x'))
    return sp.expand(sp.sympify(s, locals=loc))


def main():
    say(f'data file: {os.path.relpath(DATA, HERE)}')
    P3 = parse_data(DATA)
    assert not P3.has(sp.Symbol('x')), 'the x -> 0 file carries x-dependent terms beyond ln x'
    c = {k: sp.expand(P3.coeff(lx, k)) for k in range(0, 7)}
    # x space ln^k x = (-1)^k ln^k(1/x) <-> (-1)^k k!/N^(k+1)
    data_N = {k + 1: sp.expand((-1) ** k * sp.factorial(k) * c[k]) for k in range(0, 7)}
    # ---------------- relation recursion, full colour ----------------
    b0 = sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf
    b1 = sp.Rational(34, 3) * ca ** 2 - sp.Rational(10, 3) * ca * nf - 2 * cf * nf
    B0 = sp.Symbol('B0')                 # App. A writes beta_0 for n_f
    p = {0: {0: 2 * cf, 1: cf, 2: cf * (2 - 4 * z2), 3: -cf * (2 - 4 * z3)},
         1: {0: 4 * cf ** 2, 1: cf * (4 * cf - 2 * B0),
             2: cf * (sp.Rational(20, 3) * ca - (4 + 8 * z2) * cf + sp.Rational(22, 3) * B0),
             3: cf * (-(sp.Rational(17, 3) + 12 * z3) * ca + (sp.Rational(19, 2) + 16 * z3) * cf - sp.Rational(29, 6) * B0)},
         2: {0: 16 * cf ** 3, 1: cf * (24 * cf ** 2 - 12 * cf * B0),
             2: -cf * (60 * z2 * ca ** 2 - (sp.Rational(80, 3) + 192 * z2) * cf * ca - (8 - 208 * z2) * cf ** 2
                       - sp.Rational(64, 3) * cf * B0 - 2 * B0 ** 2),
             3: cf * ((14 + 48 * z2) * ca ** 2 + (30 + 192 * z2 + 96 * z3) * cf ** 2 - (-sp.Rational(38, 3) + 216 * z2 + 48 * z3) * ca * cf
                      - sp.Rational(22, 3) * B0 ** 2 - (sp.Rational(50, 3) - 12 * z2) * ca * B0 - sp.Rational(44, 3) * cf * B0)}}
    for n in p:
        for k in p[n]:
            p[n][k] = sp.expand(p[n][k].subs(B0, b0))

    def predict(m, K, pp):
        """p[m-1][K] from sum_{n1+n2=m-2} sum_{k1+k2=K} p p - p[m-1][K] - b0 p[m-2][K-1] - b1 p[m-3][K-3] = 0"""
        quad = 0
        for n1 in range(0, m - 1):
            n2 = m - 2 - n1
            for k1 in range(0, K + 1):
                k2 = K - k1
                if k1 in pp.get(n1, {}) and k2 in pp.get(n2, {}):
                    quad += pp[n1][k1] * pp[n2][k2]
        beta = 0
        if K >= 1 and (K - 1) in pp.get(m - 2, {}):
            beta += b0 * pp[m - 2][K - 1]
        if K >= 3 and m >= 3 and (K - 3) in pp.get(m - 3, {}):
            beta += b1 * pp[m - 3][K - 3]
        return sp.expand(quad - beta)
    # consistency of the input with the relation where the relation holds: three-loop LL, NLL, and the NNLL
    # and N3LL coefficients up to their known zeta_2 parts
    say('three-loop input against the relation (predicted from one- and two-loop input):')
    for K in range(0, 4):
        pr = predict(3, K, {0: p[0], 1: p[1]})
        d = sp.factor(sp.expand(p[2][K] - pr))
        say(f'  a^3 N^{-5 + K}: data minus relation = {d}')
    S3 = 12 * z2 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)
    # four-loop predictions from the actual one- to three-loop input
    pred = {K: predict(4, K, p) for K in range(0, 4)}
    # second route for the N3LL prediction: expand P (P - N + beta(a)/a) as a series and solve its a^4 N^-3
    # coefficient for the unknown four-loop N^-4 coefficient (no index recursion)
    a_, Ninv, p33 = sp.symbols('a_ Ninv p33')
    Pser = sum(a_ ** (n + 1) * sum(p[n][k] * Ninv ** (2 * n + 1 - k) for k in p[n]) for n in range(3)) + a_ ** 4 * p33 * Ninv ** 4
    rel_expr = sp.expand(Pser * (Pser - 1 / Ninv - b0 * a_ - b1 * a_ ** 2))
    c43 = rel_expr.coeff(a_, 4).coeff(Ninv, 3)
    p33_route2 = sp.solve(sp.Eq(c43, 0), p33)[0]
    ok2 = sp.expand(p33_route2 - pred[3]) == 0
    say(f'second route (series expansion of the relation, solved for the a^4 N^-4 coefficient) equals the recursion: {ok2}')
    say('four-loop coefficients, data minus relation (three-loop data as input):')
    fails = [] if ok2 else ['second route for the N^-4 prediction disagrees']
    for K in range(0, 4):
        m = 7 - K
        dat = data_N[m]
        diff = sp.expand(dat - pred[K])
        say(f'  a^4 N^-{m}: {sp.factor(diff) if diff != 0 else 0}')
        if K == 2:
            # the file's colour structure color[d4FA/nc] is d_F^abcd d_A^abcd/n_c = d_F d_A/N_R
            S4 = -48 * z2 * (19 * ca ** 3 * cf - 65 * ca ** 2 * cf ** 2 + 68 * ca * cf ** 3 - 20 * cf ** 4 - 24 * d4FA / nc)
            ok = sp.expand(diff + S4) == 0
            say(f'  check: at N^-5 data minus relation = -S_4 in full colour, d_F d_A/N_R = d4FA/nc of the file: {ok}')
            if not ok:
                fails.append('N^-5 difference is not -S_4')
        if K in (0, 1):
            if diff != 0:
                fails.append(f'LL/NLL difference at N^-{m}')
        if K == 3:
            dN3 = diff
    # the n_f zeta_2 part at N^-4
    nf1 = sp.expand(dN3.coeff(nf, 1))
    nf1z2 = sp.expand(nf1.coeff(z2, 1))
    nf1rest = sp.expand(nf1 - nf1z2 * z2)
    say('')
    say(f'N^-4, n_f^1 zeta_2 part of data minus relation: {sp.factor(nf1z2)} zeta_2 n_f')
    say(f'N^-4, n_f^1 part without zeta_2: {sp.factor(nf1rest) if nf1rest != 0 else 0}')
    say(f'N^-4, n_f^2 and n_f^3 parts: {sp.factor(dN3.coeff(nf, 2))}, {sp.factor(dN3.coeff(nf, 3))}')
    say(f'N^-4, n_f^0 part: {sp.factor(dN3.coeff(nf, 0))}')
    e1 = sp.expand(-sp.Rational(16, 3) * S3 / z2)
    say(f'E1 predicts for the n_f^1 zeta_2 part: -(16/3) S_3/zeta_2 = {sp.factor(e1)}')
    su3 = {cf: sp.Rational(4, 3), ca: 3, nc: 3, d4FA: sp.Rational(15, 2), d4FF: sp.Rational(5, 12), d33c: sp.Rational(5, 6)}   # the file's d4FA/nc = 5/2 etc.
    dat_v = nf1z2.subs(su3)
    e1_v = e1.subs(su3)
    rel_prop = sp.expand(-sp.Rational(2, 3) * S3 / z2).subs(su3)
    say(f'SU(3): data minus relation (n_f zeta_2 at N^-4) = {dat_v} = {float(dat_v):.4f};  E1 = {e1_v} = {float(e1_v):.4f};'
        f'  ratio data/E1 = {float(dat_v / e1_v):.4f}')
    say(f'SU(3): for scale, the relation\'s own beta_0 propagation of S_3 at N^-4 has n_f part -(2/3) S_3 = {rel_prop} = {float(rel_prop):.4f}')
    # an effective ell = lambda L at lowest order: E1 with lambda gives an excess (9 lambda - 1) beta_0 S_3 over the relation
    # (the lowest-order excess is (3 lambda - 1/3) * 3 ... written out: 3*3*lambda - 1 = 9 lambda - 1), n_f part -(2/3)(9 lambda - 1) S_3
    lam = sp.Symbol('lambda')
    sol = sp.solve(sp.Eq(-sp.Rational(2, 3) * (9 * lam - 1) * S3 / z2, nf1z2).subs(su3), lam)
    say(f'SU(3): the scale e^(lambda ln(1/x)) Q^2 at lowest order that would reproduce the data: lambda = {sol} '
        f'(E1 has lambda = 1 at lowest order; lambda = 1/9 means no effect beyond the relation)')
    # colour structure of the data difference against that of S_3
    ratio = sp.factor(sp.cancel(nf1z2 / (S3 / z2)))
    say(f'n_f zeta_2 part of data minus relation, divided by S_3/zeta_2: {ratio}')
    lam_su3 = sp.nsimplify(sol[0])
    if len(sol) != 1 or not (0 < lam_su3 < 1):
        fails.append('no unique lambda in (0, 1)')
    # read by fig1_tower_size.py (the single-scale point calibrated on the four-loop n_f zeta_2 term; reported, not drawn)
    if os.environ.get('FIG_N3LL_DATA'):
        say('override run (mutation test): running_n3ll_lambda.txt and running_n3ll_test.out not written')
        sys.exit(1 if fails else 0)
    with open(os.path.join(HERE, 'running_n3ll_lambda.txt'), 'w') as f:
        f.write('# written by running_n3ll_test.py from Pqq3NSpXto0.m (arXiv:2604.09534) and App. A of arXiv:2202.10362\n')
        f.write('# lambda_SU3  nf_zeta2_excess_N^-4_SU3  E1_value_SU3  ratio_excess/E1\n')
        f.write(f'{lam_su3} {dat_v} {e1_v} {sp.nsimplify(dat_v / e1_v)}\n')
    say(f'wrote running_n3ll_lambda.txt: lambda = {lam_su3}, excess {dat_v}, E1 {e1_v}, ratio {sp.nsimplify(dat_v / e1_v)}')
    say('failed checks: ' + ('; '.join(fails) if fails else 'none'))
    open(os.path.join(HERE, 'running_n3ll_test.out'), 'w').write('\n'.join(OUT) + '\n')
    if fails:
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/figs/test_fig1_mutations.out <==
M0 unmutated panel (b) checks: failures reported 0 () -> as expected
M1 eq. (3.2) coefficient 960 -> 961: failures reported 28 (DKMV symbolic: eq. (3.3) a^4 N^-5: difference C_F**4*zeta_2/3; DKMV symbolic: eq. (3.4) a^5 N^-7: difference 5*C_F**5*zeta_2/3; DKMV symbolic: App. A a^2 N^-1: difference C_F**2*zeta_2/24; DKMV symbolic: App. A a^3 N^-3: difference C_F**3*zeta_2/12) -> as expected
M2 tI_2 coefficient of eq. (3.5) 44 -> 45: failures reported 1 (eq. (3.5) against the series of eq. (3.2)) -> as expected
M3 S_3 x 1.01 in dkmv_nnll: failures reported 15 (DKMV symbolic: eq. (3.2) = P_V + D_S3 fails at a^3 N^-3: 1.92000000000; DKMV symbolic: eq. (3.2) = P_V + D_S3 fails at a^4 N^-5: 11.5200000000; DKMV symbolic: eq. (3.2) = P_V + D_S3 fails at a^5 N^-7: 115.200000000; DKMV symbolic: eq. (3.2) = P_V + D_S3 fails at a^6 N^-9: 860.159999999) -> as expected
M4 ell_0 x 1.01: failures reported 2 (ell_0 first-order property; band edge at lowest order) -> as expected
M5 e_3 16 -> 17 in D_S3: failures reported 2 (D_S3 series against contour integral; numerical Delta at small a) -> as expected
M6 tower m = 4 coefficient x 1.001: failures reported 1 (numerical Delta at small a) -> as expected
M0b unmutated again (restoration): failures reported 0 () -> as expected
M7a four-loop data unmutated: exit 0 -> as expected
M7b four-loop data 38 -> 39: exit 1 -> as expected
M10 unmutated split: largest relative deviation 6.48e-39 -> as expected
M10a part of order a^5 and higher starting at m = 6: largest relative deviation 34.6 -> as expected
M10b a^3, a^4 part without its m = 4 term: largest relative deviation 0.409 -> as expected
M10 restoration: as expected
M8 base: numbers.tex with 74 of the 74 panel (b) twins removed before appending
M8a twins present, equal: exit 0 (['failed checks: none']) -> as expected
M8b one twin value changed: exit 1 (['failed checks: FigTowRelNNLLOneXtwo != nmRelNNLLOneXtwo']) -> as expected
M8c one twin missing: exit 1 (['failed checks: nmRelNNLLOneXtwo missing from numbers.tex (panel (b))']) -> as expected
M10c nmSizeOneHighXeight -3.656 -> -3.657: exit 1 (['failed checks: FigTowSizeOneHighXeight != nmSizeOneHighXeight']) -> as expected
M10d nmSizeOneHighXeight removed: exit 1 (['failed checks: nmSizeOneHighXeight missing from numbers.tex; not every FigTow macro was compared']) -> as expected
mutations that did not behave as expected: none


==> anc/figs/test_fig1_mutations.py <==
#!/usr/bin/env python3
"""Mutation test of the checks added to Figure 2 of the article (Figure 1 of an earlier version): panel (b) and the running-coupling estimate.

Each mutation perturbs one ingredient and runs the check that guards it; the test passes when every mutated run
reports a failure and the unmutated runs pass. Writes test_fig1_mutations.out. Exit code 1 if a check fails to fire.
  M1  a coefficient of eq. (3.2) (960 -> 961 in c1)                 guarded by check_symbolic (1) and nnll_panel (b2)
  M2  the tI_2 coefficient of eq. (3.5) in P_x (44 -> 45)            nnll_panel (b2)
  M3  S_3 in dkmv_nnll (12 -> 12.12)                                 nnll_panel (b3), (b4)
  M4  ell_0 (factor 2 -> 2.02)                                       nnll_panel (b5)
  M5  the xi^3 coefficient e_3 of (S-1)+(1/S-1) in D_S3 (16 -> 17)  nnll_panel (b3), (b4')
  M6  the m = 4 coefficient of the tower series (x 1.001)           nnll_panel (b4')
  M7  the four-loop data (ca^3 cf zeta_2 ln^4 x: 38 -> 39)           running_n3ll_test N^-5 check
  M8  check_numbers.py panel (b): twins present (pass), one value changed (fail), one twin missing (fail)
Added on 2 October 2026 (the dash-dotted lines of panel (a)):
  M10a the sum of the part of order a^5 and higher starting at m = 6 (towerx.high_split_dev)
  M10b the sum of the a^3, a^4 part missing its m = 4 term (towerx.high_split_dev)
  M10c, M10d check_numbers.py: nmSizeOneHighXeight changed (fail), removed (fail)
M8 was repaired in R5: since numbers.tex defines the panel (b) twins itself, the twins are first removed from the
copy of numbers.tex and then appended (all, all with one changed, all but one), so that "one twin missing" is
missing again (with the R5 numbers.tex the unrepaired M8c passed and the mutation test failed).
"""
import os, sys, subprocess, tempfile, shutil
from fractions import Fraction as Fr
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import mpmath as mp
mp.mp.dps = 40
import towerx, nnll_panel as NP, dkmv_nnll as DK

OUT = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))
BAD = []
ALPHAS = [Fr(1, 10), Fr(2, 10)]
DEC = [2, 5, 8]
TW = towerx.Tower(3, 400)

def run_checks(label, expect_fail, want=None):
    P = NP.Panel(TW)
    fails = P.checks(ALPHAS, DEC, lambda s: None)
    fired = bool(fails)
    hit = (not want) or any(w in f for f in fails for w in want)
    ok = (fired == expect_fail) and (hit if expect_fail else True)
    say(f'{label}: failures reported {len(fails)} ({"; ".join(f[:70] for f in fails[:4])}) -> {"as expected" if ok else "NOT AS EXPECTED"}')
    if not ok:
        BAD.append(label)

run_checks('M0 unmutated panel (b) checks', False)
orig = dict(nnll_coeffs=DK.nnll_coeffs, P_x=DK.P_x, S3_value=DK.S3_value, ell0=DK.ell0, EK=list(DK._EK))
# M1
def c_mut(CF, CA, b0, z2):
    c1, c2, c3 = orig['nnll_coeffs'](CF, CA, b0, z2)
    return c1 - z2 * CF ** 2 / (96 * CF), c2, c3          # (156 - 960 z2) C_F^2 -> (156 - 961 z2) C_F^2
DK.nnll_coeffs = c_mut
run_checks('M1 eq. (3.2) coefficient 960 -> 961', True, ['DKMV symbolic', 'eq. (3.5) against the series'])
DK.nnll_coeffs = orig['nnll_coeffs']
# M2
def px_mut(x, a, CF, CA, b0, z2=None, parts=False):
    r = orig['P_x'](x, a, CF, CA, b0, z2, parts=True)
    z2v = mp.zeta(2) if z2 is None else z2
    L = -mp.log(x); z = mp.sqrt(8 * CF * a) * L
    extra = 2 * a * CF * (-2 * z2v * CF ** 2) * a ** 2 * L ** 2 * (2 / z) ** 2 * mp.besseli(2, z)
    out = (r[0], r[1], r[2] + extra)
    return out if parts else sum(out)
DK.P_x = px_mut
run_checks('M2 tI_2 coefficient of eq. (3.5) 44 -> 45', True, ['eq. (3.5) against the series'])
DK.P_x = orig['P_x']
# M3
DK.S3_value = lambda CF, CA, z2: orig['S3_value'](CF, CA, z2) * Fr(101, 100) if isinstance(CF, Fr) else orig['S3_value'](CF, CA, z2) * mp.mpf('1.01')
run_checks('M3 S_3 x 1.01 in dkmv_nnll', True, ['D_S3 series against contour', 'Delta at a^3 and a^4'])
DK.S3_value = orig['S3_value']
# M4
DK.ell0 = lambda x, a, CF: orig['ell0'](x, a, CF) * mp.mpf('1.01')
run_checks('M4 ell_0 x 1.01', True, ['ell_0 first-order property'])
DK.ell0 = orig['ell0']
# M5
ek = list(orig['EK']); ek[3] = ek[3] + 1
DK._EK[:] = ek
run_checks('M5 e_3 16 -> 17 in D_S3', True, ['D_S3 series against contour', 'numerical Delta at small a'])
DK._EK[:] = orig['EK']
# M6
em4 = TW.em[4]
TW.em[4] = em4 * mp.mpf('1.001')
run_checks('M6 tower m = 4 coefficient x 1.001', True, ['numerical Delta at small a'])
TW.em[4] = em4
run_checks('M0b unmutated again (restoration)', False)

# M7: the four-loop data
data = os.path.normpath(os.path.join(HERE, '..', 'numbers', 'published', 'gvmsy_anc', 'Pqq3NSpXto0.m'))
tmpd = tempfile.mkdtemp(prefix='fig1mut_')
txt = open(data).read()
assert '38*Log[x]^4*zeta[2]' in txt
open(os.path.join(tmpd, 'm7.m'), 'w').write(txt.replace('38*Log[x]^4*zeta[2]', '39*Log[x]^4*zeta[2]'))
for label, path, expect in (('M7a four-loop data unmutated', data, 0), ('M7b four-loop data 38 -> 39', os.path.join(tmpd, 'm7.m'), 1)):
    r = subprocess.run([sys.executable, '-B', os.path.join(HERE, 'running_n3ll_test.py')], env=dict(os.environ, FIG_N3LL_DATA=path),
                       capture_output=True, text=True)
    ok = (r.returncode == expect)
    say(f'{label}: exit {r.returncode} -> {"as expected" if ok else "NOT AS EXPECTED"}')
    if not ok:
        BAD.append(label)

# M10a, M10b (R5): the split of the tower into its a^3, a^4 part and its part of order a^5 and higher (the threshold
# 1e-30 is the one fig1_tower_size.py applies on the grid)
xs10 = [mp.mpf(10) ** (-k) for k in DEC]
for label, mutate, expect_fail in (
        ('M10 unmutated split', None, False),
        ('M10a part of order a^5 and higher starting at m = 6', 'start6', True),
        ('M10b a^3, a^4 part without its m = 4 term', 'no_m4', True)):
    if mutate == 'start6':
        TW.HIGH_START = 6                                           # instance attribute shadows the class value 5
    elif mutate == 'no_m4':
        TW.Dhat4 = lambda tau: -(TW.em[3] * mp.mpf(tau) ** 2)
    dev = TW.high_split_dev(ALPHAS, xs10)
    for attr in ('HIGH_START', 'Dhat4'):
        TW.__dict__.pop(attr, None)                                 # restore
    fired = dev >= mp.mpf('1e-30')
    ok = fired == expect_fail
    say(f'{label}: largest relative deviation {mp.nstr(dev, 3)} -> {"as expected" if ok else "NOT AS EXPECTED"}')
    if not ok:
        BAD.append(label)
ok = TW.HIGH_START == 5 and TW.high_split_dev(ALPHAS, xs10) < mp.mpf('1e-30')
say(f'M10 restoration: {"as expected" if ok else "NOT AS EXPECTED"}')
if not ok:
    BAD.append('M10 restoration')

# M8: check_numbers.py panel (b)
numbers = os.path.normpath(os.path.join(HERE, '..', 'numbers', 'numbers.tex'))
prop = open(os.path.join(HERE, 'fig1_nm_proposed.tex')).read().splitlines()
defs = [l for l in prop if l.startswith('\\newcommand')]
import re as _re
_twin = _re.compile(r'\\(?:newcommand|providecommand|renewcommand)\{\\([A-Za-z]+)\}')
twin_names = {_twin.match(l).group(1) for l in defs}
base_lines = open(numbers).read().splitlines()
# R5 repair: remove the twins numbers.tex already defines, so that the appended set decides what is present
base = '\n'.join(l for l in base_lines if not (_twin.match(l.strip()) and _twin.match(l.strip()).group(1) in twin_names))
say(f'M8 base: numbers.tex with {len(base_lines) - len(base.splitlines())} of the {len(twin_names)} panel (b) twins removed before appending')
cases = [('M8a twins present, equal', base + '\n' + '\n'.join(defs) + '\n', 0)]
changed = list(defs); changed[0] = changed[0].replace('{-1.2}', '{-1.3}', 1)
assert changed[0] != defs[0], 'M8b: the first twin no longer has the value -1.2; choose another mutation'
cases.append(('M8b one twin value changed', base + '\n' + '\n'.join(changed) + '\n', 1))
cases.append(('M8c one twin missing', base + '\n' + '\n'.join(defs[1:]) + '\n', 1))
# M10c, M10d (R5): the dash-dotted lines of panel (a) against nmSizeOneHighXeight of numbers.tex
full_nm = '\n'.join(base_lines) + '\n'
assert '\\newcommand{\\nmSizeOneHighXeight}{-3.656}' in full_nm, 'M10c: nmSizeOneHighXeight is not -3.656 in numbers.tex'
cases.append(('M10c nmSizeOneHighXeight -3.656 -> -3.657', full_nm.replace('\\newcommand{\\nmSizeOneHighXeight}{-3.656}',
                                                                           '\\newcommand{\\nmSizeOneHighXeight}{-3.657}'), 1))
cases.append(('M10d nmSizeOneHighXeight removed', '\n'.join(l for l in base_lines if '{\\nmSizeOneHighXeight}' not in l) + '\n', 1))
for label, content, expect in cases:
    f = os.path.join(tmpd, 'numbers.tex'); open(f, 'w').write(content)
    r = subprocess.run([sys.executable, '-B', os.path.join(HERE, 'check_numbers.py')], env=dict(os.environ, FIG_NUMBERS_TEX=f),
                       capture_output=True, text=True)
    ok = (r.returncode == expect)
    if ok and label.startswith('M10'):          # the failure must name the mutated macro and nothing else
        fl = [l for l in r.stdout.splitlines() if l.startswith('failed checks:')]
        items = fl[-1][len('failed checks:'):].strip().split('; ') if fl else []
        ok = any('SizeOneHighXeight' in it for it in items) and all(
            'SizeOneHighXeight' in it or it == 'not every FigTow macro was compared' for it in items)
    say(f'{label}: exit {r.returncode} ({[l for l in r.stdout.splitlines() if "panel (b) pairs" in l or "failed" in l][-1:]}) -> {"as expected" if ok else "NOT AS EXPECTED"}')
    if not ok:
        BAD.append(label)
shutil.rmtree(tmpd)

say('mutations that did not behave as expected: ' + (', '.join(BAD) if BAD else 'none'))
open(os.path.join(HERE, 'test_fig1_mutations.out'), 'w').write('\n'.join(OUT) + '\n')
sys.exit(1 if BAD else 0)


==> anc/figs/texmacros.py <==
"""Reads \\newcommand and \\providecommand definitions from a generated .tex macro file.

Returns {name: (body, comment)} for macros without arguments. The body is found by brace
matching, so bodies containing nested braces (\\frac{..}{..}) are read whole; the comment is the
text after a '%' that follows the closing brace. Used by captions.py and check_numbers.py.
"""
import re

DEF = re.compile(r'\\(?:newcommand|providecommand|renewcommand)\{\\([A-Za-z]+)\}(\[\d\])?\{')


def read(path):
    mac = {}
    for line in open(path, encoding='utf-8'):
        m = DEF.match(line.strip())
        if not m:
            continue
        s = line.strip()
        i = m.end(); depth = 1
        while i < len(s) and depth:
            if s[i] == '\\':
                i += 2; continue
            if s[i] == '{':
                depth += 1
            elif s[i] == '}':
                depth -= 1
            i += 1
        if depth:
            raise ValueError(f'unbalanced braces in {path}: {s}')
        body = s[m.end():i - 1]
        rest = s[i:].strip()
        comment = rest[1:].strip() if rest.startswith('%') else ''
        if m.group(2):          # macros with arguments are not values
            continue
        if m.group(1) in mac:          # audit of 19 Oct 2026, ART-1626-005: a repeated definition is ambiguous
            raise ValueError(f'macro {m.group(1)} defined twice in {path}')
        mac[m.group(1)] = (body, comment)
    return mac


==> anc/figs/towerlib.py <==
"""Double-log partial waves of the Kirschner-Lipatov system in SU(N) and the zeta_2 tower.

Written for the figures of the paper (step 7 preparation, 28 September 2026; wave names aligned
with the outline of 28 September: F_1^+ the positive-signature singlet, F_A^+ the positive-signature
adjoint, F_A^- the negative-signature adjoint). Imports nothing from any other project folder.
The equations are those of DECISION2 sect. 1 and 2 in their double-log limit (kappa = +1), with
a = alpha_s/(4 pi), C_F = (N^2-1)/(2N), C_A = N, b_A = C_F - N/2 = -1/(2N):

  omega F_1^+ = 2a C_F + (F_1^+)^2                                        (singlet, +)
  omega F_A^+ = 2a b_A + 2a N F_A^+' + (F_A^+)^2                          (adjoint, +)
  omega F_A^- = 2a b_A + 2a N (F_A^-' + F_A^-/omega) + (F_A^-)^2
                + (4a/omega) [ -(N^2-4)/(2N) F_A^+ - (1/N) F_1^+ ]         (adjoint, -)

and the zeta_2 term  S(omega) = P+(P+ - omega) + 2a C_F = -12 a zeta_2 C_F omega F_A^-(omega).

Each wave is written F = sum_{n>=1} c_n a^n omega^{1-2n}. Inserting this and collecting
a^n omega^{2-2n} gives, with the derivative d/domega a^n omega^{1-2n} = (1-2n) a^n omega^{-2n},
and writing c1_n, cp_n, d_n for the coefficients of F_1^+, F_A^+, F_A^-,

  c1_n = 2 C_F delta_{n1} + sum_{j=1}^{n-1} c1_j c1_{n-j}
  cp_n = 2 b_A delta_{n1} + 2N (3-2n) cp_{n-1} + sum cp_j cp_{n-j}
  d_n  = 2 b_A delta_{n1} + 2N (4-2n) d_{n-1} + sum d_j d_{n-j} - (4/N) c1_{n-1}
         - (2(N^2-4)/N) cp_{n-1}

S_n is the coefficient of a^n omega^{4-2n} in S (units zeta_2). For n >= 3 the tower gives
S_n = -12 C_F d_{n-1}. S_1 and S_2 are not part of the tower: they are taken from the one- and
two-loop splitting functions (S_1 = 4 C_F, S_2 = -8 C_F^2 at x^0), and the value -12 C_F d_1 that
the formula would give for S_2 is not used anywhere. Every coefficient has denominator N^n, so the
recursion runs on the integers C1_n = N^n c1_n, Cp_n = N^n cp_n, D_n = N^n d_n.
"""
from fractions import Fraction as Fr


def waves_int(N, nmax):
    """Integer-scaled coefficients C1, Cp, D (index 1..nmax) of F_1^+, F_A^+, F_A^- in SU(N)."""
    N2 = N * N
    C1 = [0] * (nmax + 1)
    Cp = [0] * (nmax + 1)
    D = [0] * (nmax + 1)
    C1[1] = N2 - 1          # N * 2 C_F
    Cp[1] = -1              # N * 2 b_A
    D[1] = -1               # N * 2 b_A
    for n in range(2, nmax + 1):
        C1[n] = sum(C1[j] * C1[n - j] for j in range(1, n))
        Cp[n] = 2 * N2 * (3 - 2 * n) * Cp[n - 1] + sum(Cp[j] * Cp[n - j] for j in range(1, n))
        D[n] = (2 * N2 * (4 - 2 * n) * D[n - 1] + sum(D[j] * D[n - j] for j in range(1, n))
                - 4 * C1[n - 1] - 2 * (N2 - 4) * Cp[n - 1])
    return C1, Cp, D


def waves(N, nmax):
    """Rational coefficients c1_n, cp_n, d_n (lists indexed 1..nmax, entry 0 unused)."""
    C1, Cp, D = waves_int(N, nmax)
    s = [Fr(1, N ** n) for n in range(nmax + 1)]
    return ([C1[n] * s[n] for n in range(nmax + 1)],
            [Cp[n] * s[n] for n in range(nmax + 1)],
            [D[n] * s[n] for n in range(nmax + 1)])


def S_coeffs(N, nmax):
    """Tower coefficients S_n in units of zeta_2 for n = 3..nmax+1, as a dict of Fractions.
    S_1 and S_2 are not tower coefficients and are deliberately absent."""
    CF = Fr(N * N - 1, 2 * N)
    _, _, d = waves(N, nmax)
    return {n + 1: -12 * CF * d[n] for n in range(2, nmax + 1)}


def binom(n, k):
    from math import comb
    return comb(n, k)


def t_coeffs(N, S, mmax, nmin=3):
    """t_m = sum_{n=nmin}^{m} binom(2(m-n), m-n) (2 C_F)^{m-n} S_n, the coefficient that the
    square-root denominator 1/sqrt(omega^2 - 8 a C_F) builds from S_n. Units of zeta_2."""
    CF = Fr(N * N - 1, 2 * N)
    return {m: sum(binom(2 * (m - n), m - n) * (2 * CF) ** (m - n) * S[n] for n in range(nmin, m + 1))
            for m in range(nmin, mmax + 1)}


==> anc/figs/towerx.py <==
"""Numerical evaluation of the zeta_2 tower of P+ at x^0, in x space and in omega space.

Used by fig1_tower_size.py (the figure) and check_project_values.py (the comparison with the
project's step-3 values). Imports only towerlib from this folder.

Quantities, at fixed coupling a = alpha_s/(4 pi) in SU(N):
  P_LL(x)  = inverse Mellin of F_1^+(N) = (N - sqrt(N^2 - 8 a C_F))/2, the x^0 part of the
             leading-log P+, = a sqrt(2 C_F) I_1(kap tau)/tau, tau = sqrt(a) ln(1/x), kap = sqrt(8 C_F);
  D_tow(x) = inverse Mellin of -S_{>=3}(N)/sqrt(N^2 - 8 a C_F), the first-order effect on P+ of the
             tower terms S_n a^n N^{4-2n}, n >= 3, through P+(P+ - N) + 2a C_F = S,
           = -a^2 zeta_2 sum_{m>=3} t_m tau^{2m-4}/(2m-4)!,
             t_m = sum_{n=3}^m binom(2(m-n), m-n) (2 C_F)^{m-n} S_n  (units zeta_2).
S_1 and S_2 are not part of the tower and are left out.
The terms m = 3, 4 (orders a^3, a^4) are Dhat4, the terms m >= 5 (order a^5 and higher)
are Dhat_high, summed on its own; high_split_dev checks that the three sums split the tower.

Route A is the x-space series above (mpmath). Route B is the inverse Mellin integral along
Re N = c > omega_0, with F_A^+ and F_A^- obtained by integrating the omega-space equations
(towerlib docstring) as ODEs in double precision: down the real axis from omega = W0, where the
asymptotic series is summed, then up the line c + i y; for |omega| >= W0 the asymptotic series is
used directly.
"""
from fractions import Fraction as Fr
import numpy as np
import mpmath as mp
from scipy.integrate import solve_ivp, quad

import towerlib as T


class Tower:
    def __init__(self, NC=3, mmax=400, nseries=90):
        self.NC = NC
        self.CF = Fr(NC * NC - 1, 2 * NC)
        self.mmax = mmax
        self.S = T.S_coeffs(NC, mmax)                  # S_3 .. S_{mmax+1}
        self.t = T.t_coeffs(NC, self.S, mmax)          # t_3 .. t_mmax
        self.em = {m: mp.mpf(q.numerator) / q.denominator / mp.factorial(2 * m - 4) for m, q in self.t.items()}
        self.KAP = mp.sqrt(8 * mp.mpf(self.CF.numerator) / self.CF.denominator)
        self.Z2 = mp.zeta(2)
        _, cpq, dq = T.waves(NC, nseries)
        self.dfl = [0.0] + [float(v) for v in dq[1:]]
        self.cpfl = [0.0] + [float(v) for v in cpq[1:]]

    # ---------------- route A: x-space series ----------------
    def Dhat(self, tau, mmax=None):
        """D_tow / (a^2 zeta_2) from the x-space series."""
        mmax = self.mmax if mmax is None else mmax
        tau = mp.mpf(tau); tau2 = tau * tau
        s = mp.mpf(0); p = tau2               # p = tau^{2m-4}, which is tau^2 at m = 3
        for m in range(3, mmax + 1):
            s -= self.em[m] * p
            p *= tau2
        return s

    def Dhat4(self, tau):
        """The terms of order a^3 and a^4 of D_tow / (a^2 zeta_2)."""
        tau = mp.mpf(tau)
        return -(self.em[3] * tau ** 2 + self.em[4] * tau ** 4)

    HIGH_START = 5          # first order m of the part of order a^5 and higher

    def Dhat_high(self, tau, mmax=None):
        """The terms of order a^5 and higher (m >= 5) of D_tow / (a^2 zeta_2), summed on their own,
        not as Dhat - Dhat4 (the dash-dotted lines of panel (a))."""
        mmax = self.mmax if mmax is None else mmax
        tau = mp.mpf(tau); tau2 = tau * tau
        m0 = self.HIGH_START
        s = mp.mpf(0); p = tau2 ** (m0 - 2)   # p = tau^{2m-4} at m = m0
        for m in range(m0, mmax + 1):
            s -= self.em[m] * p
            p *= tau2
        return s

    def high_split_dev(self, alphas, xs):
        """Largest |R_all - R_a4 - R_high| / max(|R_high|, 1e-300) over the couplings and points given:
        the three sums Dhat, Dhat4 and Dhat_high must split the tower exactly (an index slip in any of
        them shows up here at order one; the agreement at 40 digits is below 1e-30)."""
        dev = mp.mpf(0)
        for al in alphas:
            for x in xs:
                rf = self.ratio(x, al)[0]; r4 = self.ratio(x, al, which='a4')[0]; rh = self.ratio(x, al, which='high')[0]
                dev = max(dev, abs(rf - r4 - rh) / max(abs(rh), mp.mpf('1e-300')))
        return dev

    def PLLhat(self, tau):
        """P_LL / a."""
        tau = mp.mpf(tau)
        return mp.sqrt(2 * mp.mpf(self.CF.numerator) / self.CF.denominator) * mp.besseli(1, self.KAP * tau) / tau

    def ratio(self, x, alpha, which='all'):
        """R = D_tow/P_LL (a fraction, not percent). which = 'all', 'a4', 'high' (the terms m >= 5, R5)
        or an integer m_max."""
        a = mp.mpf(alpha.numerator) / alpha.denominator / (4 * mp.pi)
        L = -mp.log(x); tau = mp.sqrt(a) * L
        if which == 'all':
            d = self.Dhat(tau)
        elif which == 'a4':
            d = self.Dhat4(tau)
        elif which == 'high':
            d = self.Dhat_high(tau)
        else:
            d = self.Dhat(tau, which)
        return a * self.Z2 * d / self.PLLhat(tau), a, L, tau

    def parts(self, x, alpha):
        """P_LL, D_tow, D_tow truncated after a^4, R, R truncated after a^4 (fractions), mpmath."""
        a = mp.mpf(alpha.numerator) / alpha.denominator / (4 * mp.pi)
        tau = mp.sqrt(a) * (-mp.log(x))
        pll = a * self.PLLhat(tau)
        dt = a ** 2 * self.Z2 * self.Dhat(tau)
        d4 = a ** 2 * self.Z2 * self.Dhat4(tau)
        return pll, dt, d4, dt / pll, d4 / pll

    # ---------------- route B: omega space ----------------
    def asym_series(self, coef, a, w, nterms=80):
        """sum_{n=1}^{nterms} coef_n a^n w^{1-2n} by Horner in x = a/w^2 (complex w allowed)."""
        x = a / (w * w)
        acc = 0.0
        for n in range(nterms, 0, -1):
            acc = acc * x + coef[n]
        return w * acc * x

    def S3p_series(self, a, w, nterms=80):
        """S_{>=3}(w)/zeta_2 = -12 C_F a (w F_A^- + a/N) = -12 C_F a w^2 sum_{n>=2} d_n x^n,
        x = a/w^2, summed without the cancellation between w F_A^- and -a/N."""
        x = a / (w * w)
        acc = 0.0
        for n in range(nterms, 1, -1):
            acc = acc * x + self.dfl[n]          # acc = sum_{n>=2} d_n x^{n-2}
        return -12.0 * float(self.CF) * a * w * w * acc * x * x

    def _rhs(self, a):
        N = self.NC; bA = -1.0 / (2 * N)
        w0 = np.sqrt(8 * a * float(self.CF))

        def F1(w):
            s = w * np.sqrt(1 - w0 ** 2 / (w * w))
            return w0 ** 2 / (2 * (w + s))

        def rhs_w(w, y):
            FP, FM = y[0], y[1]                    # F_A^+, F_A^-
            dFP = (w * FP - 2 * a * bA - FP * FP) / (2 * a * N)
            G = -(N * N - 4) / (2 * N) * FP - F1(w) / N
            dFM = (w * FM - 2 * a * bA - 2 * a * N * FM / w - FM * FM - (4 * a / w) * G) / (2 * a * N)
            return [dFP, dFM]
        return rhs_w, F1, w0

    def fa_real(self, alpha, w, W0=5.0):
        """F_A^+ and F_A^- at real w (omega_0 < w < W0), by the ODE from W0 down to w."""
        a = float(alpha) / (4 * np.pi)
        rhs_w, _, _ = self._rhs(a)
        sol = solve_ivp(rhs_w, (W0, w), [self.asym_series(self.cpfl, a, W0), self.asym_series(self.dfl, a, W0)],
                        method='DOP853', rtol=1e-13, atol=1e-18)
        return sol.y[0, -1], sol.y[1, -1]

    def routeB(self, alpha, Ls, c_shift=0.2, W0=5.0):
        a = float(alpha) / (4 * np.pi)
        cf = float(self.CF); N = self.NC
        rhs_w, F1, w0 = self._rhs(a)
        c = w0 + c_shift

        # real axis, from W0 down to c (the attracting direction)
        y0 = [self.asym_series(self.cpfl, a, W0), self.asym_series(self.dfl, a, W0)]
        solr = solve_ivp(rhs_w, (W0, c), y0, method='DOP853', rtol=1e-13, atol=1e-18)
        yc = solr.y[:, -1]

        # up the line w = c + i s, s from 0 to Ytop
        Ytop = np.sqrt((W0 + 1.0) ** 2 - c ** 2)      # the ODE runs past |w| = W0 so that it overlaps the series
        def rhs_s(s, y):
            w = c + 1j * s
            d = rhs_w(w, y)
            return [1j * d[0], 1j * d[1]]
        solv = solve_ivp(rhs_s, (0.0, Ytop), [complex(yc[0]), complex(yc[1])], method='DOP853',
                         rtol=1e-13, atol=1e-18, dense_output=True)

        def dP(s):
            w = c + 1j * s
            if abs(w) >= W0:
                S3p = self.S3p_series(a, w)
            else:
                FM = solv.sol(s)[1]
                S3p = -12.0 * cf * a * (w * FM + a / N)
            return -S3p / (w * np.sqrt(1 - w0 ** 2 / (w * w)))

        # matching check between ODE and series on the overlap W0 <= |w| <= W0 + 1
        match = 0.0
        for sm in np.linspace(np.sqrt(W0 ** 2 - c ** 2), Ytop, 11):
            w = c + 1j * sm
            match = max(match, abs(solv.sol(sm)[1] / self.asym_series(self.dfl, a, w) - 1))

        res = []
        for L in Ls:
            f_re = lambda s: dP(s).real
            f_im = lambda s: dP(s).imag
            sb = np.sqrt(W0 ** 2 - c ** 2)
            I = 0.0
            # [0, sb]: ODE region; [sb, inf): series region (QAWF for the infinite tail)
            # the integrals are of order 1e-6 to 1e-4 here, so epsabs = 1e-18 is a relative 1e-12 or better
            for lo, hi in ((0.0, sb), (sb, np.inf)):
                r1 = quad(f_re, lo, hi, weight='cos', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0]
                r2 = quad(f_im, lo, hi, weight='sin', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0]
                I += r1 - r2
            # P_LL by the same contour. The first two terms of F_1^+ at large w, h/w + h^2/w^3 with
            # h = w0^2/4, are transformed in closed form (h + h^2 L^2/2), the rest falls as w^-5
            h = w0 ** 2 / 4
            def g(s):
                w = c + 1j * s
                return F1(w) - h / w - h * h / w ** 3
            g_re = lambda s: g(s).real
            g_im = lambda s: g(s).imag
            J = (quad(g_re, 0, np.inf, weight='cos', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0]
                 - quad(g_im, 0, np.inf, weight='sin', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0])
            Dtow = np.exp(c * L) / np.pi * I * float(self.Z2)
            PLL = h + h * h * L * L / 2 + np.exp(c * L) / np.pi * J
            res.append((Dtow, PLL))
        return res, c, match, solr, solv


==> anc/numbers/RENAME_MAP.tsv <==
# RENAME_MAP.tsv: number macros and labels of an earlier draft of the paper, with the names that replaced them.
# Columns: old name, new name, kind (macro, label, dropped, proposed), reason, uses in that earlier draft (count and lines).
# make_numbers.py uses only the rows of kind macro, to match the macro names used in the deposited tables
# deposit/P03/p03_macros.tsv and deposit/P04/p04_macros.tsv.
# The rows of kind label, dropped and proposed document the renaming and are not read by any program.
# The line numbers in the last column refer to that earlier draft.
old name	new name	kind	reason	uses in draft/paper.tex
nmGvMSYlnFourPlus	nmPthreePlusLnFour	macro	author label (GvMSY)	2 (l. 717, 1360)
nmGvMSYlnFourMinusQuartic	nmPthreeMinusLnFourQuartic	macro	author label (GvMSY)	0
nmGvMSYminusVec	nmPthreeMinusLnFour	macro	author label (GvMSY)	1 (l. 760)
nmDKMVthreeThreeVec	nmNNLLpredVec	macro	author label (DKMV)	1 (l. 720)
nmDKMVSthreePart	nmNNLLpredSthreePart	macro	author label (DKMV)	1 (l. 722)
nmDKMVCFfourPart	nmNNLLpredCFfourPart	macro	author label (DKMV)	2 (l. 721, 722)
nmMVdiffVec	nmXzeroDiffVec	macro	author label (MV); the x^0 difference	0
nmMVdiffGen	nmXzeroDiffGen	macro	author label (MV)	1 (l. 727)
nmMVdiffABCD	nmXzeroDiffABCD	macro	author label (MV)	1 (l. 727)
nmMVdiffSUN	nmXzeroDiffSUN	macro	author label (MV)	1 (l. 730)
nmMVdiffSUthree	nmXzeroDiffSUthree	macro	author label (MV)	3 (l. 256, 731, 1076)
nmMVdiffCombination	nmXzeroDiffCombination	macro	author label (MV)	1 (l. 727)
nmMVbracketPrintedOne	nmBracketPrintedOne	macro	author label (MV)	1 (l. 1218)
nmMVbracketPrintedTwo	nmBracketPrintedTwo	macro	author label (MV)	1 (l. 1218)
nmMVbracketOne	nmBracketOne	macro	author label (MV)	2 (l. 1222, 1225)
nmMVbracketTwo	nmBracketTwo	macro	author label (MV)	2 (l. 1222, 1225)
nmMVbracketDiff	nmBracketDiff	macro	author label (MV)	1 (l. 1224)
nmMVprintedCFCAthree	nmPrintedXzeroCFCAthree	macro	author label (MV)	2 (l. 736, 1218)
nmMVprintedQuartic	nmPrintedXzeroQuartic	macro	author label (MV)	2 (l. 737, 1219)
nmMVprintedMinusData	nmPrintedXzeroMinusData	macro	author label (MV)	1 (l. 1220)
nmMVprintedMinusDataSUN	nmPrintedXzeroMinusDataSUN	macro	author label (MV)	1 (l. 1221)
nmMVlnxFileZtwo	nmLnxFourLoopZtwo	macro	author label (MV); File named the four-loop ancillary file	0
nmMVlnxFileZtwoZthree	nmLnxFourLoopZtwoZthree	macro	author label (MV)	0
nmMVlnxFileZfour	nmLnxFourLoopZfour	macro	author label (MV)	1 (l. 1229)
nmMVlnxFileZtwoSq	nmLnxFourLoopZtwoSq	macro	author label (MV)	1 (l. 1229)
nmMVlnxPrinted	nmLnxPrinted	macro	author label (MV)	1 (l. 1229)
nmMVlnxFile	nmLnxFourLoop	macro	author label (MV)	1 (l. 1228)
nmMVthreeSixteenQCD	nmPthreeMinusLnSixQCD	macro	author label (MV); coefficient of x^0 ln^6 x of P^(3)- in QCD	1 (l. 753)
nmMVthreeSixteenPrinted	nmPthreeMinusLnSixPrinted	macro	author label (MV)	1 (l. 752)
nmRepsBlindDistinct	nmRepsIndependentDistinct	macro	banned string (blind)	2 (l. 698, 833)
nmFiveLoopMinusDKMV	nmFiveLoopMinusNNLLpred	macro	author label (DKMV)	1 (l. 859)
nmFiveLoopMinusDKMVPercent	nmFiveLoopMinusNNLLpredPercent	macro	author label (DKMV)	1 (l. 859)
nmNfourTargetKV	nmNfourTargetDimShift	macro	author label (KV); coefficient in the normalization of shifts of the scaling dimension	2 (l. 929, 1394)
nmNfourPfiveKV	nmNfourPfiveDimShift	macro	author label (KV)	1 (l. 959)
nmNfourPfiveKVreversed	nmNfourPfiveDimShiftReversed	macro	author label (KV)	0
nmFKjValue	nmGluonSystemJ	macro	author label (FK)	1 (l. 965)
nmAstraNoveltyChecks	-	dropped	model name; not printed in the paper	0
nmNfourRecordsScreened	-	dropped	search count; not printed in the paper	0
nmRepsCount	-	dropped	superseded by nmRepsIndependentDistinct; not printed in the paper	0
sec:MVdiff	sec:xzerodiff	label	author label (MV)	1 (l. 711)
eq:MVdiff	eq:xzerodiff	label	author label (MV)	4 (l. 725, 732, 735, 1220)
app:MV	app:misprint	label	author label (MV)	3 (l. 740, 1215, 1432)
nmDTPzeroExact	nmDTPzeroDigamma	proposed	name proposed in T16_macros.tex (not in draft v1); renamed after the closed form it holds	0
nmJointVfourSUthree	nmJointResidualVfourSUthree	proposed	name of the change-table list; P-03 gives -112192/81 this name and adds nmJointDVfourSUthree = 165824/81	0
nmScanTol	nmScanRtol, nmScanCorner, nmScanSeries	proposed	split by the change table (T26 check); not emitted	0
nmBorelNmax	-	proposed	retired by the change table (T26 check); not emitted	0


==> anc/numbers/deposit/AMP/README.txt <==
Deposit item AMP: the four-quark amplitude test (forward flavor-exchange limit of the two- and three-loop
four-quark finite remainders of arXiv:2108.00055 against eq. (system) of the paper).

Inputs not included here: the ancillary files anc/H_process{1,2}_*_{0,1,2,3}loops.m of arXiv:2108.00055 (third-party,
obtain them from arXiv).  The Wolfram programs in data/ expect them in ../caola_src/anc/ relative to data/ (that is,
AMP/caola_src/anc/); matching/m3_expand_data.py and matching_hostile/h4_flip_leading_power.py name them through the
constant ANC (an absolute path of the project tree), which must be edited to the local copy.  matching_hostile/h2_iree_indep.py,
matching_hostile/h4_flip_leading_power.py and indep_check/compare.py name data/ and matching/ through absolute paths of the
project tree (ma_a/amp_test/...), which correspond to AMP/data/ and AMP/matching/ here.

Each value used in the paper, with the command that reproduces it (run each command in its folder; Wolfram Engine 15 with
HarmonicSums, SymPy 1.14, PARI/GP 2.17):

  x -> 1 limits of the finite remainders, route 1 (HarmonicSums):
      cd data; wolfram -script gtable.wl; wolfram -script expand.wl; wolfram -script analyze.wl; wolfram -script ltilde.wl
      -> gtab.m, expansions.m, objects.m (not copied, larger than 1 MB), table_*.txt, signature_Ltilde.m
      checks: python3 gnum.py; wolfram -script gcheck.wl; wolfram -script numcheck.wl  (G values and full amplitudes)
  x -> 1 limits, route 2 (SymPy, no HarmonicSums):
      cd matching; python3 mzv_table.py; python3 hpl_x1.py; python3 m3_expand_data.py
      -> m3_raw_y0.json (limits before the color projection, mu free), m3_coeffs.json (signature parts in Lt, normalized)
  x -> 1 limits, route 3 (PARI/GP Taylor integration, C1 coefficient):
      cd indep_check; python3 m2gp.py <anc file> <gp file>; then  cat gvals.gp main.gp | gp -q  with FILE, LOOPS, OUT set
      (main3.gp for three loops); python3 compare.py -> compare.out
  The observable: zeta_2 Lt^{2L-2} coefficient of A_1 = N_c H^[1] + H^[2], even under s <-> u, at mu^2 = |t|, divided by its
  Born term, in the basis C_A^{L-j} C_F^j:  two loops (-15, 48, -41), three loops (12, -58, 84, -451/12);
      make_numbers.py section I11 computes them from matching/m3_raw_y0.json and compares with data/table_signature_Ltilde_mu2_t.txt
      (route 1) and indep_check/res_*.txt (route 3); also matching/m4_compare.out, m6_compare3.out, matching_hostile/h2_iree_indep.out
  One-loop zeta_2 constant (13/2) C_F:  the same (matching/m4_compare.out)
  Prediction of eq. (system) (kappa = +1): -15; 12, -58 (kappa = -1: -21; 15, -74); the split -18 + 3; the leading logs:
      make_numbers.py section I11 (own solver); matching: python3 m4_compare.py; python3 m5_three_loop.py; python3 m6_compare3.py;
      matching_hostile: python3 h2_iree_indep.py; prediction: python3 amp_prediction.py; gp -q amp_prediction_pari.gp
  Three-loop C_A C_F^2 consistency value 84:  matching: python3 m5b_constants.py; matching_hostile: python3 h6_constants_84.py
  Twelve leading-log coefficients (kappa = +1; kappa = -1 fails the six odd ones):  data: python3 dl_system.py; python3 dl_kappa.py;
      wolfram -script kappa_check.wl; matching_hostile: python3 h2_iree_indep.py
  The eps^0 coefficient of the renormalized two-loop amplitude (-30):  matching_hostile: python3 h5_subtraction_split.py
  The 195 matching structures, the one-loop term T_rc Delta Lt (-15 per unit) and the crossing-even quadrupole:
      matching_hostile: python3 h3_matching_general.py; make_numbers.py section I11 recomputes the count, the -15 and the
      quadrupole shift (-3/2, 3)
  Products of color operators in the map (added on 1 October 2026):
  h3 labels crossing parity by operator name, and the even
  product T_rc^2 = tr(T_rc) T_rc - det(T_rc) 1 fell among its odd-labelled T_rc structures.  The shift (3/2, -9/4, 12) of the three
  C_F-free entries per unit zeta_2 T_rc^2 Lt^2 at order a^2, the quadrupole (0, -3/2, 3), the determinant -369/4 with the scale of
  psi^+, the dipole-form source (T_rc Delta Lt)^2/2, the ranks for nested commutators and for all words of degree <= 3 at orders a,
  a^2, a^3, the products, and T_rc T_t^2 T_rc zeta_2 Lt^4 (0, 3/2, -5):
      matching_hostile: python3 h7_matching_trc2.py > h7_matching_trc2.out; make_numbers.py section I11 recomputes the T_rc^2 shift,
      the dipole square, the two products at order a^3 and the determinant with its own solver, and section I12 the count
  The three-loop helicity-flip constant (8/3) i pi (8 zeta_2 - 11)/N_c^3:  data/table_flip_mu2_t.txt (analyze.wl),
      indep_check/res_p1_pmmp_L3.txt (main3.gp), matching_hostile: python3 h4_flip_leading_power.py


==> anc/numbers/deposit/AMP/data/analyze.wl <==
(* analyze.wl : tables, t-channel projections, signature combinations and controls for the
   forward-limit expansions in expansions.m (from expand.wl).
   Notation: y = 1-x, ly = Log[1-x], Lmu = Log[mu2/s], iPi = I*Pi (the only way I and Pi occur), z2 = Pi^2/6.
   Objects (leading power y^0 unless stated):
     a1 = coefficient of C1 = delta_{i1i4}delta_{i2i3};  a2 = coefficient of delta_{i1i2}delta_{i3i4} in (7.1),
          of delta_{i1i3}delta_{i2i4} in (7.2) (the same tensor after the relabelling p2<->p3 of Sect. 7);
     t-channel projections: singlet H_1 = Nc a1 + a2 (coefficient of P_1 = C1/Nc), adjoint H_A = a2
          (coefficient of P_A = C2 - C1/Nc), so that H_R^(0) = -2 b_R with b_1 = C_F, b_A = -1/(2Nc);
     signature: H^(+-) = [H^(7.1) +- H^(7.2)]/2, pairs (7.1)+-+- & (7.2)++-- (non-flip, H_1 of Sect. 3)
          and (7.1)+--+ & (7.2)+--+ (flip on the forward line, H_2).
   Scale choices: mu^2 = s (Lmu -> 0) and mu^2 = |s14| = s(1-x) (Lmu -> ly). *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
exRaw = Get[FileNameJoin[{dir, "expansions.m"}]];
pred = Get[FileNameJoin[{dir, "dl_system_pred.m"}]];
(* convert I -> ii, verify that ii and Pi occur only together (exponents {0,0} or {1,1}), then use iPi *)
toIPi[e_] := Module[{t = Expand[e /. Complex[a_, b_] :> a + b ii /. Pi -> pp], cr, bad},
   If[t === 0, Return[0]];
   cr = CoefficientRules[t, {ii, pp}];
   bad = Select[cr, ! MemberQ[{{0, 0}, {1, 1}}, #[[1]]] &];
   If[bad =!= {}, Print["I/Pi structure violated: ", InputForm[bad]]; Return[$Failed]];
   Expand[Total[cr /. ({0, 0} -> c_) :> c /. ({1, 1} -> c_) :> iPi c]]];
ex = Table[Append[e[[1 ;; 5]], toIPi[e[[6]]]], {e, exRaw}];
Print["control: I and Pi occur only as I*Pi (after Pi^2 -> 6 z2) in all ", Length[ex], " entries: ", FreeQ[ex, $Failed]];
get[p_, h_, L_, c_, k_] := First@Cases[ex, {p, h, L, c, k, v_} :> v];
obj[p_, h_, L_, k_, "a1"] := get[p, h, L, c1, k];
obj[p_, h_, L_, k_, "a2"] := get[p, h, L, c2, k];
obj[p_, h_, L_, k_, "singlet"] := Expand[Nc get[p, h, L, c1, k] + get[p, h, L, c2, k]];
obj[p_, h_, L_, k_, "adjoint"] := get[p, h, L, c2, k];
d0 = <|"a1" -> 0, "a2" -> -1, "singlet" -> 1, "adjoint" -> -1|>;
pairs = {{"nonflip", {1, "+-+-"}, {2, "++--"}}, {"flip", {1, "+--+"}, {2, "+--+"}}};
sig[pr_, sgn_, L_, k_, col_] := Expand[(obj[pr[[2, 1]], pr[[2, 2]], L, k, col] + sgn obj[pr[[3, 1]], pr[[3, 2]], L, k, col])/2];
redIPi[e_] := Expand[Expand[e] /. iPi^n_Integer :> (-6 z2)^Quotient[n, 2] iPi^Mod[n, 2]];
(* ---------- control: reality of the signature parts ----------
   With Ls = Log(s/mu^2) = -Lmu, Ltil = Ls - iPi/2 and lt = Log(|t|/mu^2) = Ls + ly, a function of
   ell_r = Ls - iPi, ell_c = Ls, ell_t with real coefficients has an even part that is real in (Ltil, lt)
   and an odd part equal to iPi times a real function of (Ltil, lt). *)
realityTest[e_, sgn_] := Module[{t},
   t = redIPi[e /. Lmu -> -(Ltil + iPi/2) /. ly -> lt - Ltil - iPi/2];
   If[sgn == 1, FreeQ[t, iPi], Expand[t /. iPi -> 0] === 0]];
realres = Flatten[Table[{pr[[1]], L, col, sgn, k, realityTest[sig[pr, sgn, L, k, col], sgn]},
    {pr, pairs}, {L, 0, 3}, {col, {"a1", "a2"}}, {sgn, {1, -1}}, {k, {0, 1}}], 4];
Print["reality test (H+ real, H- = iPi x real, in Ltil and lt), y^0 and y^1, both pairs, L=0..3: ", Union[realres[[All, 6]]]];
If[! And @@ realres[[All, 6]], Print[Select[realres, ! #[[6]] &]]];
realresWrong = Flatten[Table[realityTest[Expand[(obj[1, "+-+-", L, 0, col] - sgn obj[2, "++--", L, 0, col])/2], sgn],
    {L, 1, 3}, {col, {"a1", "a2"}}, {sgn, {1, -1}}]];
Print["the same test with the opposite relative sign between (7.1) and (7.2) (must fail): ", Union[realresWrong]];
(* ---------- control: helicity-flip amplitudes at leading power ---------- *)
flip0 = Table[{p, L, c, Factor[get[p, "+--+", L, c, 0]]}, {p, {1, 2}}, {L, 0, 3}, {c, {c1, c2}}];
Print["helicity-flip configurations at (1-x)^0: ", InputForm[Select[Flatten[flip0, 2], #[[4]] =!= 0 &]]];
(* ---------- control: leading logs against the double-log system at mu^2 = |t| ---------- *)
llres = Table[
  Module[{sg = q[[1]], R = q[[2]], L = q[[3]], m = q[[4]], pv = q[[5]], col, e, cf},
   col = If[R == "1", "singlet", "adjoint"];
   e = sig[pairs[[1]], If[sg == "plus", 1, -1], L, 0, col] /. Lmu -> ly;
   cf = Coefficient[Expand[e], ly, m];
   If[sg == "minus", cf = Coefficient[cf, iPi, 1], cf = cf /. iPi -> 0];
   cf = Expand[cf] /. {z2 -> 0, z3 -> 0, z5 -> 0};
   {sg, R, L, m, Factor[cf], Factor[pv], Simplify[cf - pv] === 0}], {q, pred}];
Print["leading-log control at mu^2 = |t| (coefficient of ly^(2L) in H+, of iPi ly^(2L-1) in H-): ", Union[llres[[All, 7]]]];
Do[Print["   ", InputForm[r]], {r, llres}];
(* the same leading logs at mu^2 = s, for the record *)
llS = Table[{R, L, Factor[Coefficient[Expand[sig[pairs[[1]], 1, L, 0, If[R == "1", "singlet", "adjoint"]] /. Lmu -> 0], ly, 2 L] /. iPi -> 0 /. {z2 -> 0, z3 -> 0, z5 -> 0}]}, {R, {"1", "A"}}, {L, 0, 3}];
Print["leading logs of H+ at mu^2 = s: ", InputForm[llS]];
(* one-loop check against eq. (sign-A2pm) of the draft, A_R^(2) = 2a^2[b(b-C) Ltil^2 + (b^2+2X) Delta Ltil] + const,
   i.e. H_R^(1) = -2 b(b-C) Ltil^2 + 2 iPi (b^2+2X) Ltil + ... (A_R = -a H_R, Delta = -iPi, mu^2 = |t|).
   Only the Ltil^2 term of H+ and the iPi Ltil term of H- are fixed by that formula. *)
Block[{CF = (Nc^2 - 1)/(2 Nc), bb, CC, XX, pr1},
  bb = <|"singlet" -> CF, "adjoint" -> -1/(2 Nc)|>; CC = <|"singlet" -> 0, "adjoint" -> Nc|>;
  XX = <|"singlet" -> CF/Nc, "adjoint" -> -(Nc^2 + 2)/(4 Nc^2)|>;
  pr1 = Table[
    Module[{hp, hm},
     hp = redIPi[sig[pairs[[1]], 1, 1, 0, col] /. Lmu -> ly /. ly -> -Ltil - iPi/2];
     hm = redIPi[sig[pairs[[1]], -1, 1, 0, col] /. Lmu -> ly /. ly -> -Ltil - iPi/2];
     {col, Simplify[Coefficient[hp, Ltil, 2] + 2 bb[col] (bb[col] - CC[col])] === 0,
      Simplify[Coefficient[Coefficient[hm, Ltil, 1], iPi, 1] - 2 (bb[col]^2 + 2 XX[col])] === 0}], {col, {"singlet", "adjoint"}}];
  Print["one-loop comparison with eq. (sign-A2pm) at mu^2=|t| {object, Ltil^2 of H+, iPi Ltil of H-}: ", pr1]];
Put[{realres, realresWrong, flip0, llres, llS}, FileNameJoin[{dir, "controls.m"}]];
(* ---------- tables ---------- *)
degOK[p_, d_] := Module[{t = Expand[p /. {Nc -> lam Nc, Nf -> lam Nf}]}, If[t === 0, True, Max[Exponent[t, lam, List]] <= d]];
planarPart[p_, d_] := Expand[Coefficient[Expand[p /. {Nc -> lam Nc, Nf -> lam Nf}], lam, d]];
fmt[p_] := ToString[Collect[Expand[p], {Nf, Nc}, Factor], InputForm];
bname[mono_] := Module[{s = Times @@ ({z2, z3, z5}^mono)}, ToString[s, InputForm]];
entryLines[label_, e_, L_, d_] := Module[{rows = {}, t, part, cr, pl, flag},
   Do[
    t = Coefficient[Expand[e], ly, m]; If[m == 0, t = Expand[e /. ly -> 0]];
    Do[
     part = If[ri == 1, Expand[t /. iPi -> 0], Coefficient[Expand[t], iPi, 1]];
     If[part =!= 0,
      cr = SortBy[CoefficientRules[part, {z2, z3, z5}], Total[#[[1]] {2, 3, 5}] &];
      Do[
       pl = planarPart[c[[2]], d];
       flag = If[degOK[c[[2]], d], "", "   !!! degree above planar"];
       AppendTo[rows, label <> " | ly^" <> ToString[m] <> " | " <> If[ri == 1, "real", "iPi"] <> " | " <> bname[c[[1]]] <>
          " | total: " <> fmt[c[[2]]] <> " | planar: " <> fmt[pl] <> " | non-planar: " <> fmt[Expand[c[[2]] - pl]] <> flag],
       {c, cr}]],
     {ri, 1, 2}],
    {m, 2 L, 0, -1}];
   rows];
writeTable[fname_, header_, rows_] := Module[{str = OpenWrite[FileNameJoin[{dir, fname}], PageWidth -> Infinity]},
   Do[WriteString[str, r, "\n"], {r, Join[header, rows]}]; Close[str]];
mus = {{"mu2_s", "mu^2 = s (Log[mu2/s] -> 0)", 0}, {"mu2_t", "mu^2 = |s14| = s(1-x) (Log[mu2/s] -> ln(1-x))", ly}};
hdr[mu_, what_] := {"# Forward limit x -> 1 of the finite remainders H^(L)_fin of arXiv:2108.00055 (ancillary files), " <> what,
   "# scale: " <> mu <> "; ly = ln(1-x); iPi = I*Pi; z2 = zeta_2 = Pi^2/6. Expansion in powers of ln(1-x) at the stated power of (1-x).",
   "# columns: object and loop order L | power of ln(1-x) | real part or coefficient of iPi | transcendental basis element | polynomial in Nc, Nf |",
   "#          planar part (terms of total degree d0+L in (Nc,Nf), d0 = 0 for a1, -1 for a2, 1 for singlet, -1 for adjoint) | non-planar part (the rest)",
   "# a1 = coefficient of C1 = delta_{i1i4}delta_{i2i3}; a2 = coefficient of delta_{i1i2}delta_{i3i4} (7.1) or delta_{i1i3}delta_{i2i4} (7.2);",
   "# singlet = Nc*a1 + a2 (t-channel colour singlet of legs 1,4, coefficient of C1/Nc); adjoint = a2 (coefficient of C2 - C1/Nc);",
   "# sig+ / sig- = [(7.1) +- (7.2)]/2 with the same colour tensors."};
Do[
  Module[{rows = {}},
   Do[rows = Join[rows, entryLines["(7." <> ToString[p[[1]]] <> ") " <> p[[2]] <> " " <> col <> " L=" <> ToString[L],
        obj[p[[1]], p[[2]], L, 0, col] /. Lmu -> mu[[3]], L, d0[col] + L]],
    {p, {{1, "+-+-"}, {2, "++--"}}}, {col, {"a1", "a2", "singlet", "adjoint"}}, {L, 0, 3}];
   Do[rows = Join[rows, entryLines["sig" <> If[sgn == 1, "+", "-"] <> " nonflip " <> col <> " L=" <> ToString[L],
        sig[pairs[[1]], sgn, L, 0, col] /. Lmu -> mu[[3]], L, d0[col] + L]],
    {sgn, {1, -1}}, {col, {"a1", "a2", "singlet", "adjoint"}}, {L, 0, 3}];
   writeTable["table_nonflip_" <> mu[[1]] <> ".txt", hdr[mu[[2]], "helicity non-flip on the forward line: (7.1) +-+- and (7.2) ++--, leading power (1-x)^0"], rows]],
  {mu, mus}];
Do[
  Module[{rows = {}},
   Do[rows = Join[rows, entryLines["(7." <> ToString[p[[1]]] <> ") " <> p[[2]] <> " (1-x)^" <> ToString[k] <> " " <> col <> " L=" <> ToString[L],
        obj[p[[1]], p[[2]], L, k, col] /. Lmu -> mu[[3]], L, d0[col] + L]],
    {k, {0, 1}}, {p, {{1, "+--+"}, {2, "+--+"}}}, {col, {"a1", "a2", "singlet", "adjoint"}}, {L, 0, 3}];
   Do[rows = Join[rows, entryLines["sig" <> If[sgn == 1, "+", "-"] <> " flip (1-x)^" <> ToString[k] <> " " <> col <> " L=" <> ToString[L],
        sig[pairs[[2]], sgn, L, k, col] /. Lmu -> mu[[3]], L, d0[col] + L]],
    {k, {0, 1}}, {sgn, {1, -1}}, {col, {"singlet", "adjoint"}}, {L, 0, 3}];
   writeTable["table_flip_" <> mu[[1]] <> ".txt", hdr[mu[[2]], "helicity flip on the forward line: (7.1) +--+ and (7.2) +--+, powers (1-x)^0 and (1-x)^1"], rows]],
  {mu, mus}];
objs = Flatten[Table[{ph[[1]], ph[[2]], L, col, k, obj[ph[[1]], ph[[2]], L, k, col]}, {ph, {{1, "+-+-"}, {2, "++--"}, {1, "+--+"}, {2, "+--+"}}}, {L, 0, 3}, {col, {"a1", "a2", "singlet", "adjoint"}}, {k, 0, 1}], 3];
sigs = Flatten[Table[{pr[[1]], sgn, L, col, k, sig[pr, sgn, L, k, col]}, {pr, pairs}, {sgn, {1, -1}}, {L, 0, 3}, {col, {"a1", "a2", "singlet", "adjoint"}}, {k, 0, 1}], 4];
Put[{"# {proc, hel, L, colour object, power of (1-x), expression in ly, Lmu = Log[mu2/s], iPi = I Pi, z2, z3, z5, Nc, Nf}", objs,
     "# {pair, sign, L, colour object, power of (1-x), [(7.1) + sign (7.2)]/2}", sigs}, FileNameJoin[{dir, "objects.m"}]];
Print["done"];


==> anc/numbers/deposit/AMP/data/controls.m <==
{{{"nonflip", 0, "a1", 1, 0, True}, {"nonflip", 0, "a1", 1, 1, True}, 
  {"nonflip", 0, "a1", -1, 0, True}, {"nonflip", 0, "a1", -1, 1, False}, 
  {"nonflip", 0, "a2", 1, 0, True}, {"nonflip", 0, "a2", 1, 1, True}, 
  {"nonflip", 0, "a2", -1, 0, True}, {"nonflip", 0, "a2", -1, 1, False}, 
  {"nonflip", 1, "a1", 1, 0, True}, {"nonflip", 1, "a1", 1, 1, False}, 
  {"nonflip", 1, "a1", -1, 0, True}, {"nonflip", 1, "a1", -1, 1, False}, 
  {"nonflip", 1, "a2", 1, 0, True}, {"nonflip", 1, "a2", 1, 1, False}, 
  {"nonflip", 1, "a2", -1, 0, True}, {"nonflip", 1, "a2", -1, 1, False}, 
  {"nonflip", 2, "a1", 1, 0, True}, {"nonflip", 2, "a1", 1, 1, False}, 
  {"nonflip", 2, "a1", -1, 0, True}, {"nonflip", 2, "a1", -1, 1, False}, 
  {"nonflip", 2, "a2", 1, 0, True}, {"nonflip", 2, "a2", 1, 1, False}, 
  {"nonflip", 2, "a2", -1, 0, True}, {"nonflip", 2, "a2", -1, 1, False}, 
  {"nonflip", 3, "a1", 1, 0, True}, {"nonflip", 3, "a1", 1, 1, False}, 
  {"nonflip", 3, "a1", -1, 0, True}, {"nonflip", 3, "a1", -1, 1, False}, 
  {"nonflip", 3, "a2", 1, 0, True}, {"nonflip", 3, "a2", 1, 1, False}, 
  {"nonflip", 3, "a2", -1, 0, True}, {"nonflip", 3, "a2", -1, 1, False}, 
  {"flip", 0, "a1", 1, 0, True}, {"flip", 0, "a1", 1, 1, True}, 
  {"flip", 0, "a1", -1, 0, True}, {"flip", 0, "a1", -1, 1, False}, 
  {"flip", 0, "a2", 1, 0, True}, {"flip", 0, "a2", 1, 1, True}, 
  {"flip", 0, "a2", -1, 0, True}, {"flip", 0, "a2", -1, 1, False}, 
  {"flip", 1, "a1", 1, 0, True}, {"flip", 1, "a1", 1, 1, False}, 
  {"flip", 1, "a1", -1, 0, True}, {"flip", 1, "a1", -1, 1, False}, 
  {"flip", 1, "a2", 1, 0, True}, {"flip", 1, "a2", 1, 1, False}, 
  {"flip", 1, "a2", -1, 0, True}, {"flip", 1, "a2", -1, 1, False}, 
  {"flip", 2, "a1", 1, 0, True}, {"flip", 2, "a1", 1, 1, False}, 
  {"flip", 2, "a1", -1, 0, True}, {"flip", 2, "a1", -1, 1, False}, 
  {"flip", 2, "a2", 1, 0, True}, {"flip", 2, "a2", 1, 1, False}, 
  {"flip", 2, "a2", -1, 0, True}, {"flip", 2, "a2", -1, 1, False}, 
  {"flip", 3, "a1", 1, 0, True}, {"flip", 3, "a1", 1, 1, False}, 
  {"flip", 3, "a1", -1, 0, True}, {"flip", 3, "a1", -1, 1, False}, 
  {"flip", 3, "a2", 1, 0, True}, {"flip", 3, "a2", 1, 1, False}, 
  {"flip", 3, "a2", -1, 0, True}, {"flip", 3, "a2", -1, 1, False}}, 
 {False, False, False, False, False, False, False, False, False, False, 
  False, False}, {{{{1, 0, c1, 0}, {1, 0, c2, 0}}, 
   {{1, 1, c1, 0}, {1, 1, c2, 0}}, {{1, 2, c1, 0}, {1, 2, c2, 0}}, 
   {{1, 3, c1, (8*iPi*(-11 + 8*z2))/(3*Nc^3)}, 
    {1, 3, c2, (-2*iPi*(1 + Nc^2)^2*(-11 + 8*z2))/(3*Nc^4)}}}, 
  {{{2, 0, c1, 0}, {2, 0, c2, 0}}, {{2, 1, c1, 0}, {2, 1, c2, 0}}, 
   {{2, 2, c1, 0}, {2, 2, c2, 0}}, 
   {{2, 3, c1, (-8*iPi*(-11 + 8*z2))/(3*Nc^3)}, 
    {2, 3, c2, (2*iPi*(1 + Nc^2)^2*(-11 + 8*z2))/(3*Nc^4)}}}}, 
 {{"plus", "1", 0, 0, -(((-1 + Nc)*(1 + Nc))/Nc), -(((-1 + Nc)*(1 + Nc))/Nc), 
   True}, {"plus", "A", 0, 0, Nc^(-1), Nc^(-1), True}, 
  {"plus", "1", 1, 2, -1/2*((-1 + Nc)^2*(1 + Nc)^2)/Nc^2, 
   -1/2*((-1 + Nc)^2*(1 + Nc)^2)/Nc^2, True}, 
  {"minus", "1", 1, 1, -1/2*((-1 + Nc)*(1 + Nc)*(3 + Nc^2))/Nc^2, 
   -1/2*((-1 + Nc)*(1 + Nc)*(3 + Nc^2))/Nc^2, True}, 
  {"plus", "A", 1, 2, -1/2*(1 + 2*Nc^2)/Nc^2, -1/2*(1 + 2*Nc^2)/Nc^2, True}, 
  {"minus", "A", 1, 1, (3 + 2*Nc^2)/(2*Nc^2), (3 + 2*Nc^2)/(2*Nc^2), True}, 
  {"plus", "1", 2, 4, -1/12*((-1 + Nc)^3*(1 + Nc)^3)/Nc^3, 
   -1/12*((-1 + Nc)^3*(1 + Nc)^3)/Nc^3, True}, 
  {"minus", "1", 2, 3, -1/6*((-1 + Nc)*(1 + Nc)*(-5 - 2*Nc^2 + Nc^4))/Nc^3, 
   -1/6*((-1 + Nc)*(1 + Nc)*(-5 - 2*Nc^2 + Nc^4))/Nc^3, True}, 
  {"plus", "A", 2, 4, ((1 + 2*Nc^2)*(1 + 3*Nc^2))/(12*Nc^3), 
   ((1 + 2*Nc^2)*(1 + 3*Nc^2))/(12*Nc^3), True}, 
  {"minus", "A", 2, 3, -1/6*(5 + 19*Nc^2)/Nc^3, -1/6*(5 + 19*Nc^2)/Nc^3, 
   True}, {"plus", "1", 3, 6, -1/144*((-1 + Nc)^4*(1 + Nc)^4)/Nc^4, 
   -1/144*((-1 + Nc)^4*(1 + Nc)^4)/Nc^4, True}, 
  {"minus", "1", 3, 5, -1/240*((-1 + Nc)*(1 + Nc)*(19 + 31*Nc^2 + 41*Nc^4 + 
       5*Nc^6))/Nc^4, -1/240*((-1 + Nc)*(1 + Nc)*(19 + 31*Nc^2 + 41*Nc^4 + 
       5*Nc^6))/Nc^4, True}, {"plus", "A", 3, 6, 
   -1/720*((1 + 2*Nc^2)*(5 + 34*Nc^2 + 60*Nc^4))/Nc^4, 
   -1/720*((1 + 2*Nc^2)*(5 + 34*Nc^2 + 60*Nc^4))/Nc^4, True}, 
  {"minus", "A", 3, 5, -1/240*(-19 - 244*Nc^2 - 352*Nc^4 + 16*Nc^6)/Nc^4, 
   -1/240*(-19 - 244*Nc^2 - 352*Nc^4 + 16*Nc^6)/Nc^4, True}}, 
 {{{"1", 0, -(((-1 + Nc)*(1 + Nc))/Nc)}, 
   {"1", 1, ((-1 + Nc)^2*(1 + Nc)^2)/(2*Nc^2)}, 
   {"1", 2, -1/12*((-1 + Nc)^3*(1 + Nc)^3)/Nc^3}, 
   {"1", 3, -1/144*((-1 + Nc)^4*(1 + Nc)^4)/Nc^4}}, 
  {{"A", 0, Nc^(-1)}, {"A", 1, 1/(2*Nc^2)}, 
   {"A", 2, -1/12*((-1 + Nc)*(1 + Nc))/Nc^3}, 
   {"A", 3, -1/720*(5 + 44*Nc^2 + 8*Nc^4)/Nc^4}}}}


==> anc/numbers/deposit/AMP/data/dl_kappa.out <==
kappa=+1 R=1 L=1 : coeff of (i pi) ly^1 in H- = -(Nc - 1)*(Nc + 1)*(Nc**2 + 3)/(2*Nc**2)
kappa=+1 R=A L=1 : coeff of (i pi) ly^1 in H- = (2*Nc**2 + 3)/(2*Nc**2)
kappa=+1 R=1 L=2 : coeff of (i pi) ly^3 in H- = -(Nc - 1)*(Nc + 1)*(Nc**4 - 2*Nc**2 - 5)/(6*Nc**3)
kappa=+1 R=A L=2 : coeff of (i pi) ly^3 in H- = -(19*Nc**2 + 5)/(6*Nc**3)
kappa=+1 R=1 L=3 : coeff of (i pi) ly^5 in H- = -(Nc - 1)*(Nc + 1)*(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**4)
kappa=+1 R=A L=3 : coeff of (i pi) ly^5 in H- = -(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**4)
kappa=-1 R=1 L=1 : coeff of (i pi) ly^1 in H- = -(Nc - 1)*(Nc + 1)*(Nc**2 - 5)/(2*Nc**2)
kappa=-1 R=A L=1 : coeff of (i pi) ly^1 in H- = -(2*Nc**2 + 5)/(2*Nc**2)
kappa=-1 R=1 L=2 : coeff of (i pi) ly^3 in H- = -(Nc - 1)*(Nc + 1)*(Nc**4 - 2*Nc**2 + 7)/(6*Nc**3)
kappa=-1 R=A L=2 : coeff of (i pi) ly^3 in H- = (23*Nc**2 + 7)/(6*Nc**3)
kappa=-1 R=1 L=3 : coeff of (i pi) ly^5 in H- = -(Nc - 1)*(Nc + 1)*(5*Nc**6 - 71*Nc**4 + 31*Nc**2 - 61)/(240*Nc**4)
kappa=-1 R=A L=3 : coeff of (i pi) ly^5 in H- = (16*Nc**6 - 424*Nc**4 - 324*Nc**2 - 61)/(240*Nc**4)


==> anc/numbers/deposit/AMP/data/dl_kappa.py <==
#!/usr/bin/env python3
"""Same double-log system as dl_system.py but with the sign kappa of the signature-changing term left free
(kappa multiplies (4a/w) sum_R' Trc F+_R' in the negative-signature equations). Writes the predicted
coefficients of (i pi) ly^(2L-1) in H- for kappa = +1 and -1 (dl_kappa_pred.m)."""
import sympy as sp
N = sp.symbols('Nc', positive=True)
CF = (N**2-1)/(2*N)
b = {'1': CF, 'A': -1/(2*N)}; C = {'1': 0, 'A': N}
T = {('1','1'): 0, ('1','A'): -(N**2-1)/N, ('A','1'): -1/N, ('A','A'): 2/N - N/2}
items = []
for kap in (1, -1):
    f = {R: {} for R in '1A'}; g = {R: {} for R in '1A'}
    for n in range(1, 5):
        for R in '1A':
            v = (2*b[R] if n == 1 else 0)
            if n > 1: v += 2*C[R]*(3-2*n)*f[R][n-1]
            v += sum(f[R][i]*f[R][n-i] for i in range(1, n))
            f[R][n] = sp.factor(v)
        for R in '1A':
            v = (2*b[R] if n == 1 else 0)
            if n > 1:
                v += 2*C[R]*(4-2*n)*g[R][n-1] + 4*kap*sum(T[(R, Rp)]*f[Rp][n-1] for Rp in '1A')
            v += sum(g[R][i]*g[R][n-i] for i in range(1, n))
            g[R][n] = sp.factor(v)
    for L in (1, 2, 3):
        for R in '1A':
            p = sp.factor(-sp.Rational(1, 2)*g[R][L+1]/sp.factorial(2*L-1))
            items.append('{%d, "%s", %d, %s}' % (kap, R, L, sp.mathematica_code(p)))
            print("kappa=%+d R=%s L=%d : coeff of (i pi) ly^%d in H- = %s" % (kap, R, L, 2*L-1, p))
open(__file__.replace('.py', '_pred.m'), 'w').write("{\n" + ",\n".join(items) + "\n}\n")


==> anc/numbers/deposit/AMP/data/dl_kappa_pred.m <==
{
{1, "1", 1, -1/2*(Nc - 1)*(Nc + 1)*(Nc^2 + 3)/Nc^2},
{1, "A", 1, (1/2)*(2*Nc^2 + 3)/Nc^2},
{1, "1", 2, -1/6*(Nc - 1)*(Nc + 1)*(Nc^4 - 2*Nc^2 - 5)/Nc^3},
{1, "A", 2, -1/6*(19*Nc^2 + 5)/Nc^3},
{1, "1", 3, -1/240*(Nc - 1)*(Nc + 1)*(5*Nc^6 + 41*Nc^4 + 31*Nc^2 + 19)/Nc^4},
{1, "A", 3, -1/240*(16*Nc^6 - 352*Nc^4 - 244*Nc^2 - 19)/Nc^4},
{-1, "1", 1, -1/2*(Nc - 1)*(Nc + 1)*(Nc^2 - 5)/Nc^2},
{-1, "A", 1, -1/2*(2*Nc^2 + 5)/Nc^2},
{-1, "1", 2, -1/6*(Nc - 1)*(Nc + 1)*(Nc^4 - 2*Nc^2 + 7)/Nc^3},
{-1, "A", 2, (1/6)*(23*Nc^2 + 7)/Nc^3},
{-1, "1", 3, -1/240*(Nc - 1)*(Nc + 1)*(5*Nc^6 - 71*Nc^4 + 31*Nc^2 - 61)/Nc^4},
{-1, "A", 3, (1/240)*(16*Nc^6 - 424*Nc^4 - 324*Nc^2 - 61)/Nc^4}
}


==> anc/numbers/deposit/AMP/data/dl_system.out <==
L=0 R=1  coeff of ly^0 in H+ : -(Nc - 1)*(Nc + 1)/Nc
L=0 R=A  coeff of ly^0 in H+ : 1/Nc
L=1 R=1  coeff of ly^2 in H+ : -(Nc - 1)**2*(Nc + 1)**2/(2*Nc**2)   coeff of (i pi) ly^1 in H- : -(Nc - 1)*(Nc + 1)*(Nc**2 + 3)/(2*Nc**2)
L=1 R=A  coeff of ly^2 in H+ : -(2*Nc**2 + 1)/(2*Nc**2)   coeff of (i pi) ly^1 in H- : (2*Nc**2 + 3)/(2*Nc**2)
L=2 R=1  coeff of ly^4 in H+ : -(Nc - 1)**3*(Nc + 1)**3/(12*Nc**3)   coeff of (i pi) ly^3 in H- : -(Nc - 1)*(Nc + 1)*(Nc**4 - 2*Nc**2 - 5)/(6*Nc**3)
L=2 R=A  coeff of ly^4 in H+ : (2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**3)   coeff of (i pi) ly^3 in H- : -(19*Nc**2 + 5)/(6*Nc**3)
L=3 R=1  coeff of ly^6 in H+ : -(Nc - 1)**4*(Nc + 1)**4/(144*Nc**4)   coeff of (i pi) ly^5 in H- : -(Nc - 1)*(Nc + 1)*(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**4)
L=3 R=A  coeff of ly^6 in H+ : -(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**4)   coeff of (i pi) ly^5 in H- : -(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**4)
f_1,1 = (Nc - 1)*(Nc + 1)/Nc    g_1,1 = (Nc - 1)*(Nc + 1)/Nc
f_1,2 = (Nc - 1)**2*(Nc + 1)**2/Nc**2    g_1,2 = (Nc - 1)*(Nc + 1)*(Nc**2 + 3)/Nc**2
f_1,3 = 2*(Nc - 1)**3*(Nc + 1)**3/Nc**3    g_1,3 = 2*(Nc - 1)*(Nc + 1)*(Nc**4 - 2*Nc**2 - 5)/Nc**3
f_1,4 = 5*(Nc - 1)**4*(Nc + 1)**4/Nc**4    g_1,4 = (Nc - 1)*(Nc + 1)*(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/Nc**4
f_1,5 = 14*(Nc - 1)**5*(Nc + 1)**5/Nc**5    g_1,5 = 2*(Nc - 1)*(Nc + 1)*(7*Nc**8 - 204*Nc**6 - 290*Nc**4 - 108*Nc**2 + 1)/Nc**5
f_A,1 = -1/Nc    g_A,1 = -1/Nc
f_A,2 = (2*Nc**2 + 1)/Nc**2    g_A,2 = -(2*Nc**2 + 3)/Nc**2
f_A,3 = -2*(2*Nc**2 + 1)*(3*Nc**2 + 1)/Nc**3    g_A,3 = 2*(19*Nc**2 + 5)/Nc**3
f_A,4 = (2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/Nc**4    g_A,4 = (16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/Nc**4
f_A,5 = -2*(2*Nc**2 + 1)*(420*Nc**6 + 310*Nc**4 + 79*Nc**2 + 7)/Nc**5    g_A,5 = -2*(226*Nc**8 - 2488*Nc**6 - 2148*Nc**4 - 435*Nc**2 + 1)/Nc**5


==> anc/numbers/deposit/AMP/data/dl_system.py <==
#!/usr/bin/env python3
"""Double-logarithmic (Kirschner-Lipatov) partial waves in SU(N), singlet (1) and adjoint (A)
t-channel of forward flavour exchange, both signatures, from the double-logarithmic limit of eq. (system)
of the draft (phi+ -> 0, phi- -> 1/w, psi+ -> 0, psi- -> 2/w, kappa = +1):
   w F+_R = 2a b_R + 2a C_R dF+_R/dw + (F+_R)^2
   w F-_R = 2a b_R + 2a C_R [dF-_R/dw + F-_R/w] + (F-_R)^2 + (4a/w) sum_R' [Trc]_{RR'} F+_R'
F+-_R = sum_n f(g)_{R,n} a^n w^{1-2n}.  b_1 = C_F, b_A = -1/(2N), C_1 = 0, C_A = N,
Trc = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) in basis (1, A).
Predicted leading logarithms of the finite remainder at mu^2 = |t| (region s_r > 0, ly = ln(1-x) = -ln(s/|t|)),
with H_R normalised so that H_R^(0) = -2 b_R (A_R = -a H_R):
   H+_R^(L)  contains  -f_{R,L+1} ly^{2L}/(2L)!
   H-_R^(L)  contains  -(i pi/2) g_{R,L+1} ly^{2L-1}/(2L-1)!"""
import sympy as sp
N = sp.symbols('Nc', positive=True)
CF = (N**2-1)/(2*N)
b = {'1': CF, 'A': -1/(2*N)}
C = {'1': 0, 'A': N}
T = {('1','1'): 0, ('1','A'): -(N**2-1)/N, ('A','1'): -1/N, ('A','A'): 2/N - N/2}
nmax = 5
f = {R: {} for R in '1A'}; g = {R: {} for R in '1A'}
for n in range(1, nmax+1):
    for R in '1A':
        v = (2*b[R] if n == 1 else 0)
        if n > 1: v += 2*C[R]*(3-2*n)*f[R][n-1]
        v += sum(f[R][i]*f[R][n-i] for i in range(1, n))
        f[R][n] = sp.factor(sp.simplify(v))
    for R in '1A':
        v = (2*b[R] if n == 1 else 0)
        if n > 1:
            v += 2*C[R]*(4-2*n)*g[R][n-1]
            v += 4*sum(T[(R, Rp)]*f[Rp][n-1] for Rp in '1A')
        v += sum(g[R][i]*g[R][n-i] for i in range(1, n))
        g[R][n] = sp.factor(sp.simplify(v))
out = []
for L in range(0, 4):
    for R in '1A':
        pplus = sp.factor(-f[R][L+1]/sp.factorial(2*L))
        line = "L=%d R=%s  coeff of ly^%d in H+ : %s" % (L, R, 2*L, pplus)
        if L >= 1:
            pminus = sp.factor(-sp.Rational(1, 2)*g[R][L+1]/sp.factorial(2*L-1))
            line += "   coeff of (i pi) ly^%d in H- : %s" % (2*L-1, pminus)
        out.append(line)
for R in '1A':
    for n in range(1, nmax+1):
        out.append("f_%s,%d = %s    g_%s,%d = %s" % (R, n, f[R][n], R, n, g[R][n]))
txt = "\n".join(out)
print(txt)
open(__file__.replace('.py', '.out'), 'w').write(txt + "\n")
# machine-readable for Wolfram
with open(__file__.replace('.py', '_pred.m'), 'w') as fh:
    items = []
    for L in range(0, 4):
        for R in '1A':
            items.append('{"plus", "%s", %d, %d, %s}' % (R, L, 2*L, sp.mathematica_code(sp.factor(-f[R][L+1]/sp.factorial(2*L)))))
            if L >= 1:
                items.append('{"minus", "%s", %d, %d, %s}' % (R, L, 2*L-1, sp.mathematica_code(sp.factor(-sp.Rational(1,2)*g[R][L+1]/sp.factorial(2*L-1)))))
    fh.write("{\n" + ",\n".join(items) + "\n}\n")


==> anc/numbers/deposit/AMP/data/dl_system_pred.m <==
{
{"plus", "1", 0, 0, -(Nc - 1)*(Nc + 1)/Nc},
{"plus", "A", 0, 0, Nc^(-1)},
{"plus", "1", 1, 2, -1/2*(Nc - 1)^2*(Nc + 1)^2/Nc^2},
{"minus", "1", 1, 1, -1/2*(Nc - 1)*(Nc + 1)*(Nc^2 + 3)/Nc^2},
{"plus", "A", 1, 2, -1/2*(2*Nc^2 + 1)/Nc^2},
{"minus", "A", 1, 1, (1/2)*(2*Nc^2 + 3)/Nc^2},
{"plus", "1", 2, 4, -1/12*(Nc - 1)^3*(Nc + 1)^3/Nc^3},
{"minus", "1", 2, 3, -1/6*(Nc - 1)*(Nc + 1)*(Nc^4 - 2*Nc^2 - 5)/Nc^3},
{"plus", "A", 2, 4, (1/12)*(2*Nc^2 + 1)*(3*Nc^2 + 1)/Nc^3},
{"minus", "A", 2, 3, -1/6*(19*Nc^2 + 5)/Nc^3},
{"plus", "1", 3, 6, -1/144*(Nc - 1)^4*(Nc + 1)^4/Nc^4},
{"minus", "1", 3, 5, -1/240*(Nc - 1)*(Nc + 1)*(5*Nc^6 + 41*Nc^4 + 31*Nc^2 + 19)/Nc^4},
{"plus", "A", 3, 6, -1/720*(2*Nc^2 + 1)*(60*Nc^4 + 34*Nc^2 + 5)/Nc^4},
{"minus", "A", 3, 5, -1/240*(16*Nc^6 - 352*Nc^4 - 244*Nc^2 - 19)/Nc^4}
}


==> anc/numbers/deposit/AMP/data/eps_flip.m <==
{{1, "+--+", 1, 0, c1, 0, 0}, {1, "+--+", 1, 0, c2, 0, 0}, 
 {1, "+--+", 1, 1, c1, 0, -1/2*((-2 + Nc^2)*(ly + I*Pi))/Nc}, 
 {1, "+--+", 1, 1, c2, 0, -1/2*(ly + I*Pi)/Nc^2}, 
 {1, "+--+", 1, 2, c1, 0, ((-2 + Nc^2)*(-2*ly - Lmu*ly + ly^2 - (2*I)*Pi - 
     I*Lmu*Pi + I*ly*Pi + 3*z2))/(2*Nc)}, {1, "+--+", 1, 2, c2, 0, 
  (-2*ly - Lmu*ly + ly^2 - (2*I)*Pi - I*Lmu*Pi + I*ly*Pi + 3*z2)/(2*Nc^2)}, 
 {1, "+--+", 1, 3, c1, 0, 
  -1/4*((-2 + Nc^2)*(8*ly + 4*Lmu*ly + Lmu^2*ly - 4*ly^2 - 2*Lmu*ly^2 + 
      ly^3 + (8*I)*Pi + (4*I)*Lmu*Pi + I*Lmu^2*Pi - (4*I)*ly*Pi - 
      (2*I)*Lmu*ly*Pi + I*ly^2*Pi - 12*z2 - 6*Lmu*z2 + 5*ly*z2 - I*Pi*z2 - 
      2*z3))/Nc}, {1, "+--+", 1, 3, c2, 0, 
  -1/4*(8*ly + 4*Lmu*ly + Lmu^2*ly - 4*ly^2 - 2*Lmu*ly^2 + ly^3 + (8*I)*Pi + 
     (4*I)*Lmu*Pi + I*Lmu^2*Pi - (4*I)*ly*Pi - (2*I)*Lmu*ly*Pi + I*ly^2*Pi - 
     12*z2 - 6*Lmu*z2 + 5*ly*z2 - I*Pi*z2 - 2*z3)/Nc^2}, 
 {1, "+--+", 1, 4, c1, 0, ((-2 + Nc^2)*(-240*ly - 120*Lmu*ly - 30*Lmu^2*ly - 
     5*Lmu^3*ly + 120*ly^2 + 60*Lmu*ly^2 + 15*Lmu^2*ly^2 - 30*ly^3 - 
     15*Lmu*ly^3 + 5*ly^4 - (240*I)*Pi - (120*I)*Lmu*Pi - (30*I)*Lmu^2*Pi - 
     (5*I)*Lmu^3*Pi + (120*I)*ly*Pi + (60*I)*Lmu*ly*Pi + (15*I)*Lmu^2*ly*Pi - 
     (30*I)*ly^2*Pi - (15*I)*Lmu*ly^2*Pi + (5*I)*ly^3*Pi + 360*z2 + 
     180*Lmu*z2 + 45*Lmu^2*z2 - 150*ly*z2 - 75*Lmu*ly*z2 + 30*ly^2*z2 + 
     (30*I)*Pi*z2 + (15*I)*Lmu*Pi*z2 - (15*I)*ly*Pi*z2 - 9*z2^2 + 60*z3 + 
     30*Lmu*z3 + 40*ly*z3 + (70*I)*Pi*z3))/(60*Nc)}, 
 {1, "+--+", 1, 4, c2, 0, (-240*ly - 120*Lmu*ly - 30*Lmu^2*ly - 5*Lmu^3*ly + 
    120*ly^2 + 60*Lmu*ly^2 + 15*Lmu^2*ly^2 - 30*ly^3 - 15*Lmu*ly^3 + 5*ly^4 - 
    (240*I)*Pi - (120*I)*Lmu*Pi - (30*I)*Lmu^2*Pi - (5*I)*Lmu^3*Pi + 
    (120*I)*ly*Pi + (60*I)*Lmu*ly*Pi + (15*I)*Lmu^2*ly*Pi - (30*I)*ly^2*Pi - 
    (15*I)*Lmu*ly^2*Pi + (5*I)*ly^3*Pi + 360*z2 + 180*Lmu*z2 + 45*Lmu^2*z2 - 
    150*ly*z2 - 75*Lmu*ly*z2 + 30*ly^2*z2 + (30*I)*Pi*z2 + (15*I)*Lmu*Pi*z2 - 
    (15*I)*ly*Pi*z2 - 9*z2^2 + 60*z3 + 30*Lmu*z3 + 40*ly*z3 + (70*I)*Pi*z3)/
   (60*Nc^2)}, {1, "+--+", 2, 0, c1, 0, 0}, {1, "+--+", 2, 0, c2, 0, 0}, 
 {1, "+--+", 2, 1, c1, 0, (432*ly + 108*Lmu*ly + 36*Lmu^2*ly - 9*ly^2 - 
    108*Lmu*ly^2 + 69*ly^3 + 296*ly*Nc^2 + 102*Lmu*ly*Nc^2 - 
    54*Lmu^2*ly*Nc^2 - 159*ly^2*Nc^2 + 108*Lmu*ly^2*Nc^2 - 63*ly^3*Nc^2 - 
    256*ly*Nc^4 - 78*Lmu*ly*Nc^4 + 18*Lmu^2*ly*Nc^4 + 75*ly^2*Nc^4 - 
    36*Lmu*ly^2*Nc^4 + 21*ly^3*Nc^4 - 128*ly*Nc*Nf - 48*Lmu*ly*Nc*Nf + 
    24*ly^2*Nc*Nf + 64*ly*Nc^3*Nf + 24*Lmu*ly*Nc^3*Nf - 12*ly^2*Nc^3*Nf + 
    (378*I)*Pi + (108*I)*Lmu*Pi + (36*I)*Lmu^2*Pi + (36*I)*ly*Pi - 
    (36*I)*Lmu*ly*Pi + (99*I)*ly^2*Pi + (314*I)*Nc^2*Pi + 
    (102*I)*Lmu*Nc^2*Pi - (54*I)*Lmu^2*Nc^2*Pi - (198*I)*ly*Nc^2*Pi + 
    (72*I)*Lmu*ly*Nc^2*Pi - (81*I)*ly^2*Nc^2*Pi - (256*I)*Nc^4*Pi - 
    (78*I)*Lmu*Nc^4*Pi + (18*I)*Lmu^2*Nc^4*Pi + (72*I)*ly*Nc^4*Pi - 
    (36*I)*Lmu*ly*Nc^4*Pi + (27*I)*ly^2*Nc^4*Pi - (128*I)*Nc*Nf*Pi - 
    (48*I)*Lmu*Nc*Nf*Pi + (64*I)*Nc^3*Nf*Pi + (24*I)*Lmu*Nc^3*Nf*Pi - 
    396*z2 - 432*Lmu*z2 - 18*ly*z2 - 408*Nc^2*z2 + 216*Lmu*Nc^2*z2 + 
    330*Nc^4*z2 + 192*Nc*Nf*z2 - 96*Nc^3*Nf*z2 + (378*I)*Pi*z2 - 
    (180*I)*Nc^2*Pi*z2 + (36*I)*Nc^4*Pi*z2 - 450*z3 + 378*Nc^2*z3 - 
    126*Nc^4*z3)/(36*Nc^2)}, {1, "+--+", 2, 1, c2, 0, 
  -1/36*(216*ly + 54*Lmu*ly + 18*Lmu^2*ly + 9*ly^2 - 36*Lmu*ly^2 + 21*ly^3 + 
     256*ly*Nc^2 + 78*Lmu*ly*Nc^2 - 18*Lmu^2*ly*Nc^2 - 102*ly^2*Nc^2 + 
     6*ly^3*Nc^2 - 64*ly*Nc*Nf - 24*Lmu*ly*Nc*Nf + 12*ly^2*Nc*Nf + 
     (198*I)*Pi + (54*I)*Lmu*Pi + (18*I)*Lmu^2*Pi + (54*I)*ly*Pi + 
     (27*I)*ly^2*Pi + (346*I)*Nc^2*Pi + (78*I)*Lmu*Nc^2*Pi - 
     (18*I)*Lmu^2*Nc^2*Pi - (108*I)*ly*Nc^2*Pi + (36*I)*Lmu*ly*Nc^2*Pi - 
     (18*I)*ly^2*Nc^2*Pi - (108*I)*Nc^4*Pi - (36*I)*ly*Nc^4*Pi - 
     (36*I)*Lmu*ly*Nc^4*Pi + (36*I)*ly^2*Nc^4*Pi - (64*I)*Nc*Nf*Pi - 
     (24*I)*Lmu*Nc*Nf*Pi - 252*z2 - 216*Lmu*z2 - 438*Nc^2*z2 - 
     216*Lmu*Nc^2*z2 + 198*ly*Nc^2*z2 + 216*Nc^4*z2 + 216*Lmu*Nc^4*z2 - 
     216*ly*Nc^4*z2 + 96*Nc*Nf*z2 + (108*I)*Pi*z2 - (18*I)*Nc^2*Pi*z2 + 
     (144*I)*Nc^4*Pi*z2 - 126*z3 - 72*Nc^2*z3)/Nc^3}, 
 {1, "+--+", 2, 2, c1, 0, 
  -1/2160*(-129600*ly - 64800*Lmu*ly - 14040*Lmu^2*ly - 2880*Lmu^3*ly + 
     22680*ly^2 + 20520*Lmu*ly^2 + 11880*Lmu^2*ly^2 - 10800*ly^3 - 
     14760*Lmu*ly^3 + 5805*ly^4 - 89120*ly*Nc^2 - 47760*Lmu*ly*Nc^2 - 
     2700*Lmu^2*ly*Nc^2 + 4320*Lmu^3*ly*Nc^2 + 74880*ly^2*Nc^2 + 
     12240*Lmu*ly^2*Nc^2 - 12960*Lmu^2*ly^2*Nc^2 - 4620*ly^3*Nc^2 + 
     14040*Lmu*ly^3*Nc^2 - 5265*ly^4*Nc^2 + 76960*ly*Nc^4 + 
     40080*Lmu*ly*Nc^4 + 4860*Lmu^2*ly*Nc^4 - 1440*Lmu^3*ly*Nc^4 - 
     41760*ly^2*Nc^4 - 9360*Lmu*ly^2*Nc^4 + 4320*Lmu^2*ly^2*Nc^4 + 
     3300*ly^3*Nc^4 - 4680*Lmu*ly^3*Nc^4 + 1755*ly^4*Nc^4 + 37760*ly*Nc*Nf + 
     21120*Lmu*ly*Nc*Nf + 4320*Lmu^2*ly*Nc*Nf - 14400*ly^2*Nc*Nf - 
     5760*Lmu*ly^2*Nc*Nf + 1920*ly^3*Nc*Nf - 18880*ly*Nc^3*Nf - 
     10560*Lmu*ly*Nc^3*Nf - 2160*Lmu^2*ly*Nc^3*Nf + 7200*ly^2*Nc^3*Nf + 
     2880*Lmu*ly^2*Nc^3*Nf - 960*ly^3*Nc^3*Nf - (61560*I)*Pi - 
     (58320*I)*Lmu*Pi - (14040*I)*Lmu^2*Pi - (2880*I)*Lmu^3*Pi + 
     (3240*I)*ly*Pi + (6480*I)*Lmu*ly*Pi + (5400*I)*Lmu^2*ly*Pi - 
     (19980*I)*ly^2*Pi - (14040*I)*Lmu*ly^2*Pi + (9540*I)*ly^3*Pi - 
     (111800*I)*Nc^2*Pi - (49920*I)*Lmu*Nc^2*Pi - (2700*I)*Lmu^2*Nc^2*Pi + 
     (4320*I)*Lmu^3*Nc^2*Pi + (94440*I)*ly*Nc^2*Pi + 
     (21240*I)*Lmu*ly*Nc^2*Pi - (9720*I)*Lmu^2*ly*Nc^2*Pi + 
     (1080*I)*ly^2*Nc^2*Pi + (14040*I)*Lmu*ly^2*Nc^2*Pi - 
     (7380*I)*ly^3*Nc^2*Pi + (76960*I)*Nc^4*Pi + (40080*I)*Lmu*Nc^4*Pi + 
     (4860*I)*Lmu^2*Nc^4*Pi - (1440*I)*Lmu^3*Nc^4*Pi - (43440*I)*ly*Nc^4*Pi - 
     (9000*I)*Lmu*ly*Nc^4*Pi + (4320*I)*Lmu^2*ly*Nc^4*Pi + 
     (540*I)*ly^2*Nc^4*Pi - (5400*I)*Lmu*ly^2*Nc^4*Pi + 
     (2340*I)*ly^3*Nc^4*Pi + (37760*I)*Nc*Nf*Pi + (21120*I)*Lmu*Nc*Nf*Pi + 
     (4320*I)*Lmu^2*Nc*Nf*Pi - (7680*I)*ly*Nc*Nf*Pi - 
     (2880*I)*Lmu*ly*Nc*Nf*Pi - (18880*I)*Nc^3*Nf*Pi - 
     (10560*I)*Lmu*Nc^3*Nf*Pi - (2160*I)*Lmu^2*Nc^3*Nf*Pi + 
     (3840*I)*ly*Nc^3*Nf*Pi + (1440*I)*Lmu*ly*Nc^3*Nf*Pi + 197640*z2 + 
     118800*Lmu*z2 + 45360*Lmu^2*z2 + 21600*ly*z2 - 43200*Lmu*ly*z2 + 
     13500*ly^2*z2 + 161400*Nc^2*z2 + 41400*Lmu*Nc^2*z2 - 
     29160*Lmu^2*Nc^2*z2 - 111420*ly*Nc^2*z2 + 32400*Lmu*ly*Nc^2*z2 - 
     17820*ly^2*Nc^2*z2 - 140640*Nc^4*z2 - 53640*Lmu*Nc^4*z2 + 
     3240*Lmu^2*Nc^4*z2 + 52740*ly*Nc^4*z2 - 6480*Lmu*ly*Nc^4*z2 + 
     5940*ly^2*Nc^4*z2 - 76800*Nc*Nf*z2 - 31680*Lmu*Nc*Nf*z2 + 
     15840*ly*Nc*Nf*z2 + 38400*Nc^3*Nf*z2 + 15840*Lmu*Nc^3*Nf*z2 - 
     7920*ly*Nc^3*Nf*z2 - (112320*I)*Pi*z2 - (32400*I)*Lmu*Pi*z2 + 
     (69120*I)*ly*Pi*z2 + (55980*I)*Nc^2*Pi*z2 + (15120*I)*Lmu*Nc^2*Pi*z2 - 
     (38880*I)*ly*Nc^2*Pi*z2 - (15300*I)*Nc^4*Pi*z2 - 
     (4320*I)*Lmu*Nc^4*Pi*z2 + (7560*I)*ly*Nc^4*Pi*z2 - 
     (10080*I)*Nc*Nf*Pi*z2 + (5040*I)*Nc^3*Nf*Pi*z2 - 71604*z2^2 + 
     31212*Nc^2*z2^2 + 1404*Nc^4*z2^2 - 38880*z3 + 54000*Lmu*z3 - 
     96840*ly*z3 + 54720*Nc^2*z3 - 45360*Lmu*Nc^2*z3 + 85320*ly*Nc^2*z3 - 
     16560*Nc^4*z3 + 15120*Lmu*Nc^4*z3 - 28440*ly*Nc^4*z3 - 2880*Nc*Nf*z3 + 
     1440*Nc^3*Nf*z3 - (68760*I)*Pi*z3 + (48600*I)*Nc^2*Pi*z3 - 
     (13320*I)*Nc^4*Pi*z3)/Nc^2}, {1, "+--+", 2, 2, c2, 0, 
  (-64800*ly - 32400*Lmu*ly - 7020*Lmu^2*ly - 1440*Lmu^3*ly + 8640*ly^2 + 
    6480*Lmu*ly^2 + 4320*Lmu^2*ly^2 - 1980*ly^3 - 4680*Lmu*ly^3 + 1755*ly^4 - 
    76960*ly*Nc^2 - 40080*Lmu*ly*Nc^2 - 4860*Lmu^2*ly*Nc^2 + 
    1440*Lmu^3*ly*Nc^2 + 47160*ly^2*Nc^2 + 16920*Lmu*ly^2*Nc^2 - 
    1080*Lmu^2*ly^2*Nc^2 - 10140*ly^3*Nc^2 - 720*Lmu*ly^3*Nc^2 + 
    540*ly^4*Nc^2 + 18880*ly*Nc*Nf + 10560*Lmu*ly*Nc*Nf + 
    2160*Lmu^2*ly*Nc*Nf - 7200*ly^2*Nc*Nf - 2880*Lmu*ly^2*Nc*Nf + 
    960*ly^3*Nc*Nf - (42120*I)*Pi - (30240*I)*Lmu*Pi - (7020*I)*Lmu^2*Pi - 
    (1440*I)*Lmu^3*Pi - (7560*I)*ly*Pi - (3240*I)*Lmu*ly*Pi + 
    (1080*I)*Lmu^2*ly*Pi - (2160*I)*ly^2*Pi - (3240*I)*Lmu*ly^2*Pi + 
    (2700*I)*ly^3*Pi - (114760*I)*Nc^2*Pi - (50880*I)*Lmu*Nc^2*Pi - 
    (4860*I)*Lmu^2*Nc^2*Pi + (1440*I)*Lmu^3*Nc^2*Pi + (63960*I)*ly*Nc^2*Pi + 
    (13320*I)*Lmu*ly*Nc^2*Pi - (4320*I)*Lmu^2*ly*Nc^2*Pi - 
    (7560*I)*ly^2*Nc^2*Pi + (4320*I)*Lmu*ly^2*Nc^2*Pi - 
    (1440*I)*ly^3*Nc^2*Pi + (60480*I)*Nc^4*Pi + (12960*I)*Lmu*Nc^4*Pi - 
    (2160*I)*ly*Nc^4*Pi + (8640*I)*Lmu*ly*Nc^4*Pi + 
    (3240*I)*Lmu^2*ly*Nc^4*Pi - (8640*I)*ly^2*Nc^4*Pi - 
    (6480*I)*Lmu*ly^2*Nc^4*Pi + (3240*I)*ly^3*Nc^4*Pi + (18880*I)*Nc*Nf*Pi + 
    (10560*I)*Lmu*Nc*Nf*Pi + (2160*I)*Lmu^2*Nc*Nf*Pi - (3840*I)*ly*Nc*Nf*Pi - 
    (1440*I)*Lmu*ly*Nc*Nf*Pi + 119880*z2 + 65880*Lmu*z2 + 22680*Lmu^2*z2 + 
    5940*ly*z2 - 19440*Lmu*ly*z2 + 5940*ly^2*z2 + 163320*Nc^2*z2 + 
    92520*Lmu*Nc^2*z2 + 16200*Lmu^2*Nc^2*z2 - 94860*ly*Nc^2*z2 - 
    36720*Lmu*ly*Nc^2*z2 + 15120*ly^2*Nc^2*z2 - 64800*Nc^4*z2 - 
    51840*Lmu*Nc^4*z2 - 19440*Lmu^2*Nc^4*z2 + 51840*ly*Nc^4*z2 + 
    38880*Lmu*ly*Nc^4*z2 - 19440*ly^2*Nc^4*z2 - 38400*Nc*Nf*z2 - 
    15840*Lmu*Nc*Nf*z2 + 7920*ly*Nc*Nf*z2 - (25380*I)*Pi*z2 - 
    (6480*I)*Lmu*Pi*z2 + (23760*I)*ly*Pi*z2 - (13860*I)*Nc^2*Pi*z2 + 
    (8640*I)*Lmu*Nc^2*Pi*z2 - (8640*I)*ly*Nc^2*Pi*z2 - (32400*I)*Nc^4*Pi*z2 - 
    (23760*I)*Lmu*Nc^4*Pi*z2 + (22680*I)*ly*Nc^4*Pi*z2 - 
    (5040*I)*Nc*Nf*Pi*z2 - 34020*z2^2 - 11448*Nc^2*z2^2 + 6480*Nc^4*z2^2 - 
    21600*z3 + 15120*Lmu*z3 - 28440*ly*z3 + 20880*Nc^2*z3 + 
    8640*Lmu*Nc^2*z3 - 11520*ly*Nc^2*z3 - 1440*Nc*Nf*z3 - (21960*I)*Pi*z3 + 
    (23040*I)*Nc^2*Pi*z3 - (34560*I)*Nc^4*Pi*z3)/(2160*Nc^3)}, 
 {2, "+--+", 1, 0, c1, 0, 0}, {2, "+--+", 1, 0, c2, 0, 0}, 
 {2, "+--+", 1, 1, c1, 0, -1/2*(ly*(-2 + Nc^2))/Nc}, 
 {2, "+--+", 1, 1, c2, 0, -1/2*ly/Nc^2}, {2, "+--+", 1, 2, c1, 0, 
  ((-2 + Nc^2)*(-2*ly - Lmu*ly + ly^2 + 3*z2))/(2*Nc)}, 
 {2, "+--+", 1, 2, c2, 0, (-2*ly - Lmu*ly + ly^2 + 3*z2)/(2*Nc^2)}, 
 {2, "+--+", 1, 3, c1, 0, 
  -1/4*((-2 + Nc^2)*(8*ly + 4*Lmu*ly + Lmu^2*ly - 4*ly^2 - 2*Lmu*ly^2 + 
      ly^3 - 12*z2 - 6*Lmu*z2 + 5*ly*z2 - 2*z3))/Nc}, 
 {2, "+--+", 1, 3, c2, 0, -1/4*(8*ly + 4*Lmu*ly + Lmu^2*ly - 4*ly^2 - 
     2*Lmu*ly^2 + ly^3 - 12*z2 - 6*Lmu*z2 + 5*ly*z2 - 2*z3)/Nc^2}, 
 {2, "+--+", 1, 4, c1, 0, ((-2 + Nc^2)*(-240*ly - 120*Lmu*ly - 30*Lmu^2*ly - 
     5*Lmu^3*ly + 120*ly^2 + 60*Lmu*ly^2 + 15*Lmu^2*ly^2 - 30*ly^3 - 
     15*Lmu*ly^3 + 5*ly^4 + 360*z2 + 180*Lmu*z2 + 45*Lmu^2*z2 - 150*ly*z2 - 
     75*Lmu*ly*z2 + 30*ly^2*z2 - 9*z2^2 + 60*z3 + 30*Lmu*z3 + 40*ly*z3))/
   (60*Nc)}, {2, "+--+", 1, 4, c2, 0, 
  (-240*ly - 120*Lmu*ly - 30*Lmu^2*ly - 5*Lmu^3*ly + 120*ly^2 + 60*Lmu*ly^2 + 
    15*Lmu^2*ly^2 - 30*ly^3 - 15*Lmu*ly^3 + 5*ly^4 + 360*z2 + 180*Lmu*z2 + 
    45*Lmu^2*z2 - 150*ly*z2 - 75*Lmu*ly*z2 + 30*ly^2*z2 - 9*z2^2 + 60*z3 + 
    30*Lmu*z3 + 40*ly*z3)/(60*Nc^2)}, {2, "+--+", 2, 0, c1, 0, 0}, 
 {2, "+--+", 2, 0, c2, 0, 0}, {2, "+--+", 2, 1, c1, 0, 
  (432*ly + 108*Lmu*ly + 36*Lmu^2*ly - 9*ly^2 - 108*Lmu*ly^2 + 69*ly^3 + 
    296*ly*Nc^2 + 102*Lmu*ly*Nc^2 - 54*Lmu^2*ly*Nc^2 - 159*ly^2*Nc^2 + 
    108*Lmu*ly^2*Nc^2 - 63*ly^3*Nc^2 - 256*ly*Nc^4 - 78*Lmu*ly*Nc^4 + 
    18*Lmu^2*ly*Nc^4 + 75*ly^2*Nc^4 - 36*Lmu*ly^2*Nc^4 + 21*ly^3*Nc^4 - 
    128*ly*Nc*Nf - 48*Lmu*ly*Nc*Nf + 24*ly^2*Nc*Nf + 64*ly*Nc^3*Nf + 
    24*Lmu*ly*Nc^3*Nf - 12*ly^2*Nc^3*Nf + (54*I)*Pi + (54*I)*ly*Pi - 
    (108*I)*Lmu*ly*Pi - (18*I)*Nc^2*Pi - (18*I)*ly*Nc^2*Pi + 
    (36*I)*Lmu*ly*Nc^2*Pi - 126*z2 + 792*ly*z2 - 642*Nc^2*z2 - 
    378*ly*Nc^2*z2 + 312*Nc^4*z2 + 54*ly*Nc^4*z2 + 48*Nc*Nf*z2 - 
    24*Nc^3*Nf*z2 - (216*I)*Pi*z2 + (72*I)*Nc^2*Pi*z2 - 450*z3 + 
    378*Nc^2*z3 - 126*Nc^4*z3)/(36*Nc^2)}, {2, "+--+", 2, 1, c2, 0, 
  -1/36*(216*ly + 54*Lmu*ly + 18*Lmu^2*ly + 9*ly^2 - 36*Lmu*ly^2 + 21*ly^3 + 
     256*ly*Nc^2 + 78*Lmu*ly*Nc^2 - 18*Lmu^2*ly*Nc^2 - 102*ly^2*Nc^2 + 
     6*ly^3*Nc^2 - 64*ly*Nc*Nf - 24*Lmu*ly*Nc*Nf + 12*ly^2*Nc*Nf + 
     (18*I)*Pi + (18*I)*ly*Pi - (36*I)*Lmu*ly*Pi - (90*I)*Nc^2*Pi - 
     (18*I)*ly*Nc^2*Pi - (72*I)*Lmu*ly*Nc^2*Pi + (36*I)*ly^2*Nc^2*Pi + 
     (108*I)*Nc^4*Pi + (36*I)*ly*Nc^4*Pi + (36*I)*Lmu*ly*Nc^4*Pi - 
     (36*I)*ly^2*Nc^4*Pi + 18*z2 + 270*ly*z2 - 474*Nc^2*z2 + 198*ly*Nc^2*z2 + 
     24*Nc*Nf*z2 - (72*I)*Pi*z2 + (72*I)*Nc^2*Pi*z2 - (144*I)*Nc^4*Pi*z2 - 
     126*z3 - 72*Nc^2*z3)/Nc^3}, {2, "+--+", 2, 2, c1, 0, 
  -1/2160*(-129600*ly - 64800*Lmu*ly - 14040*Lmu^2*ly - 2880*Lmu^3*ly + 
     22680*ly^2 + 20520*Lmu*ly^2 + 11880*Lmu^2*ly^2 - 10800*ly^3 - 
     14760*Lmu*ly^3 + 5805*ly^4 - 89120*ly*Nc^2 - 47760*Lmu*ly*Nc^2 - 
     2700*Lmu^2*ly*Nc^2 + 4320*Lmu^3*ly*Nc^2 + 74880*ly^2*Nc^2 + 
     12240*Lmu*ly^2*Nc^2 - 12960*Lmu^2*ly^2*Nc^2 - 4620*ly^3*Nc^2 + 
     14040*Lmu*ly^3*Nc^2 - 5265*ly^4*Nc^2 + 76960*ly*Nc^4 + 
     40080*Lmu*ly*Nc^4 + 4860*Lmu^2*ly*Nc^4 - 1440*Lmu^3*ly*Nc^4 - 
     41760*ly^2*Nc^4 - 9360*Lmu*ly^2*Nc^4 + 4320*Lmu^2*ly^2*Nc^4 + 
     3300*ly^3*Nc^4 - 4680*Lmu*ly^3*Nc^4 + 1755*ly^4*Nc^4 + 37760*ly*Nc*Nf + 
     21120*Lmu*ly*Nc*Nf + 4320*Lmu^2*ly*Nc*Nf - 14400*ly^2*Nc*Nf - 
     5760*Lmu*ly^2*Nc*Nf + 1920*ly^3*Nc*Nf - 18880*ly*Nc^3*Nf - 
     10560*Lmu*ly*Nc^3*Nf - 2160*Lmu^2*ly*Nc^3*Nf + 7200*ly^2*Nc^3*Nf + 
     2880*Lmu*ly^2*Nc^3*Nf - 960*ly^3*Nc^3*Nf - (68040*I)*Pi - 
     (6480*I)*Lmu*Pi - (22680*I)*ly*Pi + (6480*I)*Lmu*ly*Pi + 
     (9720*I)*Lmu^2*ly*Pi + (8100*I)*ly^2*Pi - (6480*I)*Lmu*ly^2*Pi - 
     (1080*I)*ly^3*Pi + (22680*I)*Nc^2*Pi + (2160*I)*Lmu*Nc^2*Pi + 
     (7560*I)*ly*Nc^2*Pi - (2160*I)*Lmu*ly*Nc^2*Pi - 
     (3240*I)*Lmu^2*ly*Nc^2*Pi - (2700*I)*ly^2*Nc^2*Pi + 
     (2160*I)*Lmu*ly^2*Nc^2*Pi + (360*I)*ly^3*Nc^2*Pi + 119880*z2 + 
     34560*Lmu*z2 + 6480*Lmu^2*z2 - 146880*ly*z2 - 114480*Lmu*ly*z2 + 
     86400*ly^2*z2 + 265800*Nc^2*z2 + 95400*Lmu*Nc^2*z2 - 
     9720*Lmu^2*Nc^2*z2 - 18540*ly*Nc^2*z2 + 64800*Lmu*ly*Nc^2*z2 - 
     51840*ly^2*Nc^2*z2 - 150720*Nc^4*z2 - 51480*Lmu*Nc^4*z2 + 
     3240*Lmu^2*Nc^4*z2 + 28980*ly*Nc^4*z2 - 12960*Lmu*ly*Nc^4*z2 + 
     10800*ly^2*Nc^4*z2 - 36480*Nc*Nf*z2 - 14400*Lmu*Nc*Nf*z2 + 
     7200*ly*Nc*Nf*z2 + 18240*Nc^3*Nf*z2 + 7200*Lmu*Nc^3*Nf*z2 - 
     3600*ly*Nc^3*Nf*z2 + (113400*I)*Pi*z2 + (6480*I)*Lmu*Pi*z2 - 
     (48600*I)*ly*Pi*z2 - (37800*I)*Nc^2*Pi*z2 - (2160*I)*Lmu*Nc^2*Pi*z2 + 
     (16200*I)*ly*Nc^2*Pi*z2 + 127656*z2^2 - 64368*Nc^2*z2^2 + 
     9504*Nc^4*z2^2 - 38880*z3 + 54000*Lmu*z3 - 96840*ly*z3 + 54720*Nc^2*z3 - 
     45360*Lmu*Nc^2*z3 + 85320*ly*Nc^2*z3 - 16560*Nc^4*z3 + 
     15120*Lmu*Nc^4*z3 - 28440*ly*Nc^4*z3 - 2880*Nc*Nf*z3 + 1440*Nc^3*Nf*z3 + 
     (25920*I)*Pi*z3 - (8640*I)*Nc^2*Pi*z3)/Nc^2}, 
 {2, "+--+", 2, 2, c2, 0, (-64800*ly - 32400*Lmu*ly - 7020*Lmu^2*ly - 
    1440*Lmu^3*ly + 8640*ly^2 + 6480*Lmu*ly^2 + 4320*Lmu^2*ly^2 - 1980*ly^3 - 
    4680*Lmu*ly^3 + 1755*ly^4 - 76960*ly*Nc^2 - 40080*Lmu*ly*Nc^2 - 
    4860*Lmu^2*ly*Nc^2 + 1440*Lmu^3*ly*Nc^2 + 47160*ly^2*Nc^2 + 
    16920*Lmu*ly^2*Nc^2 - 1080*Lmu^2*ly^2*Nc^2 - 10140*ly^3*Nc^2 - 
    720*Lmu*ly^3*Nc^2 + 540*ly^4*Nc^2 + 18880*ly*Nc*Nf + 10560*Lmu*ly*Nc*Nf + 
    2160*Lmu^2*ly*Nc*Nf - 7200*ly^2*Nc*Nf - 2880*Lmu*ly^2*Nc*Nf + 
    960*ly^3*Nc*Nf - (22680*I)*Pi - (2160*I)*Lmu*Pi - (7560*I)*ly*Pi + 
    (2160*I)*Lmu*ly*Pi + (3240*I)*Lmu^2*ly*Pi + (2700*I)*ly^2*Pi - 
    (2160*I)*Lmu*ly^2*Pi - (360*I)*ly^3*Pi + (37800*I)*Nc^2*Pi + 
    (10800*I)*Lmu*Nc^2*Pi - (9720*I)*ly*Nc^2*Pi + (10800*I)*Lmu*ly*Nc^2*Pi + 
    (6480*I)*Lmu^2*ly*Nc^2*Pi - (5940*I)*ly^2*Nc^2*Pi - 
    (8640*I)*Lmu*ly^2*Nc^2*Pi + (2880*I)*ly^3*Nc^2*Pi - (60480*I)*Nc^4*Pi - 
    (12960*I)*Lmu*Nc^4*Pi + (2160*I)*ly*Nc^4*Pi - (8640*I)*Lmu*ly*Nc^4*Pi - 
    (3240*I)*Lmu^2*ly*Nc^4*Pi + (8640*I)*ly^2*Nc^4*Pi + 
    (6480*I)*Lmu*ly^2*Nc^4*Pi - (3240*I)*ly^3*Nc^4*Pi + 35640*z2 + 
    7560*Lmu*z2 + 3240*Lmu^2*z2 - 39420*ly*z2 - 38880*Lmu*ly*z2 + 
    30240*ly^2*z2 + 199320*Nc^2*z2 + 70920*Lmu*Nc^2*z2 - 3240*Lmu^2*Nc^2*z2 - 
    97020*ly*Nc^2*z2 - 23760*Lmu*ly*Nc^2*z2 + 15120*ly^2*Nc^2*z2 - 
    18240*Nc*Nf*z2 - 7200*Lmu*Nc*Nf*z2 + 3600*ly*Nc*Nf*z2 + (37800*I)*Pi*z2 + 
    (2160*I)*Lmu*Pi*z2 - (16200*I)*ly*Pi*z2 + (5400*I)*Nc^2*Pi*z2 - 
    (21600*I)*Lmu*Nc^2*Pi*z2 + (6480*I)*ly*Nc^2*Pi*z2 + 
    (32400*I)*Nc^4*Pi*z2 + (23760*I)*Lmu*Nc^4*Pi*z2 - 
    (22680*I)*ly*Nc^4*Pi*z2 + 45360*z2^2 + 27432*Nc^2*z2^2 - 21600*z3 + 
    15120*Lmu*z3 - 28440*ly*z3 + 20880*Nc^2*z3 + 8640*Lmu*Nc^2*z3 - 
    11520*ly*Nc^2*z3 - 1440*Nc*Nf*z3 + (8640*I)*Pi*z3 - 
    (25920*I)*Nc^2*Pi*z3 + (34560*I)*Nc^4*Pi*z3)/(2160*Nc^3)}}


==> anc/numbers/deposit/AMP/data/eps_flip.wl <==
(* eps_flip.wl : leading-power (1-x)^0 coefficient of the higher orders in e (epsilon) that the ancillary
   files carry at one and two loops, for the helicity-flip (+--+) and non-flip configurations.
   Used to locate the origin of the non-vanishing three-loop flip term. *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
anc = FileNameJoin[{dir, "..", "caola_src", "anc"}];
gtab = Get[FileNameJoin[{dir, "gtab.m"}]];
construles = {Power[Pi, n_Integer /; EvenQ[n]] :> (6 z2)^(n/2), Power[Pi, n_Integer /; OddQ[n] && n > 1] :> Pi (6 z2)^((n - 1)/2),
   Zeta[3] -> z3, Zeta[5] -> z5, Zeta[7] -> z7};
colrules = {DD[i1, i4] DD[i2, i3] -> c1, DD[i1, i2] DD[i3, i4] -> c2, DD[i1, i3] DD[i2, i4] -> c2};
res = {};
Do[
  Module[{raw, maxe},
   raw = Get[FileNameJoin[{anc, f[[3]] <> ToString[L] <> "loops.m"}]] /. RATIO -> Identity /. Log[mu2/s] -> Lmu;
   maxe = Exponent[raw, e];
   Do[
    Do[
     Module[{a = Coefficient[Expand[Coefficient[raw, e, k] /. colrules], col]},
      a = a /. Power[1 - x, n_Integer /; n < 0] :> y^n /. Power[x, n_Integer /; n < 0] :> Normal[Series[(1 - y)^n, {y, 0, 5}]];
      a = a /. gtab /. x -> 1 - y;
      a = Expand[Expand[a] /. Power[y, n_ /; n >= 2] -> 0 /. construles];
      AppendTo[res, {f[[1]], f[[2]], L, k, col, Simplify[Coefficient[a, y, -1]], Factor[Coefficient[a, y, 0]]}]],
     {col, {c1, c2}}],
    {k, 0, maxe}]],
  {f, {{1, "+--+", "H_process1_qqb_QbQ_+--+_"}, {2, "+--+", "H_process2_qQ_qQ_+--+_"}}}, {L, 1, 2}];
Put[res, FileNameJoin[{dir, "eps_flip.m"}]];
Do[Print["(7.", r[[1]], ") ", r[[2]], " L=", r[[3]], " e^", r[[4]], " ", r[[5]], " : y^-1 -> ", r[[6]], " ; y^0 -> ", InputForm[r[[7]]]], {r, res}];


==> anc/numbers/deposit/AMP/data/expand.wl <==
(* expand.wl (v2: polynomial truncation instead of Series) : forward limit x -> 1 (y = 1-x, ly = Log[1-x]) of the finite remainders
   H^{process (L)}_{hel,fin} of arXiv:2108.00055 (ancillary files), processes (7.1) and (7.2).
   e -> 0 (finite remainder, eq. (5.13): limit eps -> 0).  Log[mu2/s] kept as Lmu.
   Colour: DD[i1,i4]DD[i2,i3] -> c1 ; DD[i1,i2]DD[i3,i4] (7.1) and DD[i1,i3]DD[i2,i4] (7.2) -> c2
   (the same tensor delta_{q qbar-leg} delta_{Q Qbar-leg} after the relabelling p2<->p3 of Sect. 7).
   G functions replaced by their expansion about x=1 to O(y^4) from gtab.m (gtable.wl).
   Output: expansions.m = list of {proc, hel, L, colour, ypow, coefficient(ly, Lmu, Nc, nf, Pi, I, z2, z3, z5)} *)
$AllowInternet = False;
outdir = DirectoryName[$InputFileName];
anc = FileNameJoin[{outdir, "..", "caola_src", "anc"}];
gtab = Get[FileNameJoin[{outdir, "gtab.m"}]];
files = {
  {1, "+-+-", "H_process1_qqb_QbQ_+-+-_"}, {1, "+--+", "H_process1_qqb_QbQ_+--+_"},
  {2, "++--", "H_process2_qQ_qQ_++--_"}, {2, "+--+", "H_process2_qQ_qQ_+--+_"}};
colrules = {DD[i1, i4] DD[i2, i3] -> c1, DD[i1, i2] DD[i3, i4] -> c2, DD[i1, i3] DD[i2, i4] -> c2};
(* constants: pi^2 = 6 z2 exactly; odd powers keep one factor Pi (it always comes with I); Zeta[n] -> zn *)
construles = {Power[Pi, n_Integer /; EvenQ[n]] :> (6 z2)^(n/2), Power[Pi, n_Integer /; OddQ[n] && n > 1] :> Pi (6 z2)^((n - 1)/2),
   Zeta[3] -> z3, Zeta[5] -> z5, Zeta[7] -> z7, z4 -> 2/5 z2^2, z6 -> 8/35 z2^3};
out = {};
Do[
  Module[{fn, ex, a, ser, t0, maxe},
   fn = FileNameJoin[{anc, f[[3]] <> ToString[L] <> "loops.m"}];
   t0 = AbsoluteTime[];
   ex = Get[fn] /. RATIO -> Identity /. Log[mu2/s] -> Lmu;
   maxe = Exponent[ex, e];
   ex = ex /. e -> 0;
   ex = Expand[ex /. colrules];
   If[! FreeQ[ex, DD], Print["unconverted colour in ", fn]; Abort[]];
   Do[
    a = Coefficient[ex, col];
    a = a /. Power[1 - x, n_Integer /; n < 0] :> y^n /. Power[x, n_Integer /; n < 0] :> Normal[Series[(1 - y)^n, {y, 0, 5}]];
    a = a /. gtab;
    a = a /. x -> 1 - y;
    If[! FreeQ[a, G] || ! FreeQ[a, x], Print["unconverted G or x in ", fn]; Abort[]];
    a = Expand[a] /. Power[y, n_ /; n >= 2] -> 0;
    a = Expand[a /. construles];
    Do[AppendTo[out, {f[[1]], f[[2]], L, col, k, Expand[Coefficient[a, y, k]]}], {k, -4, 1}];
    If[Expand[a - Sum[y^k Coefficient[a, y, k], {k, -4, 1}]] =!= 0, Print["truncation problem ", fn, " ", Union[Cases[a, Power[_, _?Negative], Infinity]]]; Abort[]],
    {col, {c1, c2}}];
   Print[fn, "  max e power ", maxe, "  time ", Round[AbsoluteTime[] - t0, 0.1], " s  mem ", Round[MemoryInUse[]/10.^6], " MB"];
   ],
  {f, files}, {L, 0, 3}];
Put[out, FileNameJoin[{outdir, "expansions.m"}]];
Print["entries ", Length[out]];
Print["nonzero negative-power entries: ", Select[out, #[[5]] < 0 && Simplify[#[[6]]] =!= 0 &][[All, 1 ;; 5]]];


==> anc/numbers/deposit/AMP/data/expansions.m <==
{{1, "+-+-", 0, c1, -4, 0}, {1, "+-+-", 0, c1, -3, 0}, 
 {1, "+-+-", 0, c1, -2, 0}, {1, "+-+-", 0, c1, -1, 0}, 
 {1, "+-+-", 0, c1, 0, -1}, {1, "+-+-", 0, c1, 1, 1}, 
 {1, "+-+-", 0, c2, -4, 0}, {1, "+-+-", 0, c2, -3, 0}, 
 {1, "+-+-", 0, c2, -2, 0}, {1, "+-+-", 0, c2, -1, 0}, 
 {1, "+-+-", 0, c2, 0, Nc^(-1)}, {1, "+-+-", 0, c2, 1, -Nc^(-1)}, 
 {1, "+-+-", 1, c1, -4, 0}, {1, "+-+-", 1, c1, -3, 0}, 
 {1, "+-+-", 1, c1, -2, 0}, {1, "+-+-", 1, c1, -1, 0}, 
 {1, "+-+-", 1, c1, 0, -8/Nc - (3*Lmu)/Nc - Lmu^2/Nc + (2*ly)/Nc + 
   (4*Lmu*ly)/Nc - ly^2/Nc - (13*Nc)/9 - (2*Lmu*Nc)/3 + Lmu^2*Nc - ly*Nc - 
   2*Lmu*ly*Nc + (ly^2*Nc)/2 + (10*Nf)/9 + (2*Lmu*Nf)/3 - (I*Pi)/Nc - 
   ((2*I)*Lmu*Pi)/Nc + ((2*I)*ly*Pi)/Nc - ((5*I)/3)*Nc*Pi - I*ly*Nc*Pi + 
   ((2*I)/3)*Nf*Pi + (7*z2)/Nc - Nc*z2}, {1, "+-+-", 1, c1, 1, 
  8/Nc + (7*Lmu)/Nc + Lmu^2/Nc - (4*Lmu*ly)/Nc + ly^2/Nc + (13*Nc)/9 + 
   (2*Lmu*Nc)/3 - Lmu^2*Nc + 2*Lmu*ly*Nc - (ly^2*Nc)/2 - (10*Nf)/9 - 
   (2*Lmu*Nf)/3 + ((7*I)*Pi)/Nc + ((2*I)*Lmu*Pi)/Nc - ((2*I)*ly*Pi)/Nc + 
   ((2*I)/3)*Nc*Pi + I*ly*Nc*Pi - ((2*I)/3)*Nf*Pi - (7*z2)/Nc + Nc*z2}, 
 {1, "+-+-", 1, c2, -4, 0}, {1, "+-+-", 1, c2, -3, 0}, 
 {1, "+-+-", 1, c2, -2, 0}, {1, "+-+-", 1, c2, -1, 0}, 
 {1, "+-+-", 1, c2, 0, 13/9 + (2*Lmu)/3 - Lmu^2 + 8/Nc^2 + (3*Lmu)/Nc^2 + 
   Lmu^2/Nc^2 - ly/Nc^2 - (2*Lmu*ly)/Nc^2 + ly^2/(2*Nc^2) - (10*Nf)/(9*Nc) - 
   (2*Lmu*Nf)/(3*Nc) + ((2*I)/3)*Pi + ((2*I)*Pi)/Nc^2 + ((2*I)*Lmu*Pi)/Nc^2 - 
   (I*ly*Pi)/Nc^2 - (((2*I)/3)*Nf*Pi)/Nc + z2 - (7*z2)/Nc^2}, 
 {1, "+-+-", 1, c2, 1, -13/9 - (8*Lmu)/3 + Lmu^2 - 8/Nc^2 - (5*Lmu)/Nc^2 - 
   Lmu^2/Nc^2 + (2*Lmu*ly)/Nc^2 - ly^2/(2*Nc^2) + (10*Nf)/(9*Nc) + 
   (2*Lmu*Nf)/(3*Nc) - ((8*I)/3)*Pi - ((5*I)*Pi)/Nc^2 - ((2*I)*Lmu*Pi)/Nc^2 + 
   (I*ly*Pi)/Nc^2 + (((2*I)/3)*Nf*Pi)/Nc - z2 + (7*z2)/Nc^2}, 
 {1, "+-+-", 2, c1, -4, 0}, {1, "+-+-", 2, c1, -3, 0}, 
 {1, "+-+-", 2, c1, -2, 0}, {1, "+-+-", 2, c1, -1, 0}, 
 {1, "+-+-", 2, c1, 0, -30659/324 - (1574*Lmu)/27 - (151*Lmu^2)/18 + 
   (10*Lmu^3)/9 + Lmu^4 + (1252*ly)/27 + (227*Lmu*ly)/9 + Lmu^2*ly - 
   6*Lmu^3*ly - (26*ly^2)/9 + (19*Lmu*ly^2)/6 + (15*Lmu^2*ly^2)/2 - ly^3 - 
   3*Lmu*ly^3 + ly^4/4 - 511/(16*Nc^2) - (93*Lmu)/(4*Nc^2) - 
   (25*Lmu^2)/(2*Nc^2) - (3*Lmu^3)/Nc^2 - Lmu^4/(2*Nc^2) + (24*ly)/Nc^2 + 
   (38*Lmu*ly)/Nc^2 + (14*Lmu^2*ly)/Nc^2 + (4*Lmu^3*ly)/Nc^2 - 
   (12*ly^2)/Nc^2 - (9*Lmu*ly^2)/Nc^2 - (7*Lmu^2*ly^2)/Nc^2 + 
   (2*ly^3)/(3*Nc^2) + (3*Lmu*ly^3)/Nc^2 - ly^4/(6*Nc^2) - 
   (23213*Nc^2)/1296 + (103*Lmu*Nc^2)/108 + (67*Lmu^2*Nc^2)/9 + 
   (17*Lmu^3*Nc^2)/9 - (Lmu^4*Nc^2)/2 - (788*ly*Nc^2)/27 - 
   (199*Lmu*ly*Nc^2)/9 - 4*Lmu^2*ly*Nc^2 + 2*Lmu^3*ly*Nc^2 + 
   (31*ly^2*Nc^2)/9 + (Lmu*ly^2*Nc^2)/6 - (5*Lmu^2*ly^2*Nc^2)/2 + 
   (ly^3*Nc^2)/3 + Lmu*ly^3*Nc^2 - (ly^4*Nc^2)/12 + (1370*Nf)/(81*Nc) + 
   (416*Lmu*Nf)/(27*Nc) + (47*Lmu^2*Nf)/(9*Nc) + (8*Lmu^3*Nf)/(9*Nc) - 
   (304*ly*Nf)/(27*Nc) - (104*Lmu*ly*Nf)/(9*Nc) - (4*Lmu^2*ly*Nf)/Nc + 
   (20*ly^2*Nf)/(9*Nc) + (4*Lmu*ly^2*Nf)/(3*Nc) + (455*Nc*Nf)/27 + 
   (26*Lmu*Nc*Nf)/3 - (Lmu^2*Nc*Nf)/3 - (8*Lmu^3*Nc*Nf)/9 + 
   (152*ly*Nc*Nf)/27 + (52*Lmu*ly*Nc*Nf)/9 + 2*Lmu^2*ly*Nc*Nf - 
   (10*ly^2*Nc*Nf)/9 - (2*Lmu*ly^2*Nc*Nf)/3 - (100*Nf^2)/81 - 
   (40*Lmu*Nf^2)/27 - (4*Lmu^2*Nf^2)/9 - ((590*I)/27)*Pi - 
   ((244*I)/9)*Lmu*Pi - ((17*I)/3)*Lmu^2*Pi + (2*I)*Lmu^3*Pi + 
   ((139*I)/9)*ly*Pi + ((19*I)/3)*Lmu*ly*Pi - (7*I)*Lmu^2*ly*Pi - 
   ((5*I)/6)*ly^2*Pi + (7*I)*Lmu*ly^2*Pi - (2*I)*ly^3*Pi + 
   (((51*I)/4)*Pi)/Nc^2 - ((19*I)*Lmu*Pi)/Nc^2 - ((7*I)*Lmu^2*Pi)/Nc^2 - 
   ((2*I)*Lmu^3*Pi)/Nc^2 + ((26*I)*ly*Pi)/Nc^2 + ((16*I)*Lmu*ly*Pi)/Nc^2 + 
   ((10*I)*Lmu^2*ly*Pi)/Nc^2 - ((4*I)*ly^2*Pi)/Nc^2 - 
   ((8*I)*Lmu*ly^2*Pi)/Nc^2 + (((7*I)/3)*ly^3*Pi)/Nc^2 - 
   ((3049*I)/108)*Nc^2*Pi - ((65*I)/9)*Lmu*Nc^2*Pi + 
   ((5*I)/3)*Lmu^2*Nc^2*Pi - ((137*I)/9)*ly*Nc^2*Pi - 
   ((23*I)/3)*Lmu*ly*Nc^2*Pi + I*Lmu^2*ly*Nc^2*Pi + ((7*I)/6)*ly^2*Nc^2*Pi - 
   (2*I)*Lmu*ly^2*Nc^2*Pi + ((2*I)/3)*ly^3*Nc^2*Pi + 
   (((224*I)/27)*Nf*Pi)/Nc + (((70*I)/9)*Lmu*Nf*Pi)/Nc + 
   (((8*I)/3)*Lmu^2*Nf*Pi)/Nc - (((64*I)/9)*ly*Nf*Pi)/Nc - 
   (((16*I)/3)*Lmu*ly*Nf*Pi)/Nc + (((4*I)/3)*ly^2*Nf*Pi)/Nc + 
   ((386*I)/27)*Nc*Nf*Pi + ((46*I)/9)*Lmu*Nc*Nf*Pi - 
   ((2*I)/3)*Lmu^2*Nc*Nf*Pi + ((32*I)/9)*ly*Nc*Nf*Pi + 
   ((8*I)/3)*Lmu*ly*Nc*Nf*Pi - ((2*I)/3)*ly^2*Nc*Nf*Pi - 
   ((40*I)/27)*Nf^2*Pi - ((8*I)/9)*Lmu*Nf^2*Pi + (1213*z2)/18 + 
   (145*Lmu*z2)/3 - 6*Lmu^2*z2 - (85*ly*z2)/3 + 22*Lmu*ly*z2 - 
   (31*ly^2*z2)/2 + (9*z2)/(2*Nc^2) + (27*Lmu*z2)/Nc^2 + (19*Lmu^2*z2)/Nc^2 - 
   (44*ly*z2)/Nc^2 - (52*Lmu*ly*z2)/Nc^2 + (28*ly^2*z2)/Nc^2 + 
   (295*Nc^2*z2)/9 + (2*Lmu*Nc^2*z2)/3 - Lmu^2*Nc^2*z2 + (77*ly*Nc^2*z2)/3 + 
   2*Lmu*ly*Nc^2*z2 + (5*ly^2*Nc^2*z2)/2 - (173*Nf*z2)/(9*Nc) - 
   (46*Lmu*Nf*z2)/(3*Nc) + (40*ly*Nf*z2)/(3*Nc) - (163*Nc*Nf*z2)/9 - 
   (2*Lmu*Nc*Nf*z2)/3 - (20*ly*Nc*Nf*z2)/3 + (8*Nf^2*z2)/3 + (6*I)*Pi*z2 + 
   (2*I)*Lmu*Pi*z2 + (3*I)*ly*Pi*z2 + ((3*I)*Pi*z2)/Nc^2 + 
   ((14*I)*Lmu*Pi*z2)/Nc^2 - ((16*I)*ly*Pi*z2)/Nc^2 + (7*I)*Nc^2*Pi*z2 + 
   (3*I)*ly*Nc^2*Pi*z2 - ((2*I)*Nf*Pi*z2)/Nc - (2*I)*Nc*Nf*Pi*z2 - 
   (11*z2^2)/5 - z2^2/(10*Nc^2) - (137*Nc^2*z2^2)/10 + (337*z3)/9 + 
   2*Lmu*z3 - 4*ly*z3 + (35*z3)/Nc^2 + (12*Lmu*z3)/Nc^2 - (20*ly*z3)/Nc^2 - 
   (118*Nc^2*z3)/9 - 14*Lmu*Nc^2*z3 + 6*ly*Nc^2*z3 + (14*Nf*z3)/(9*Nc) + 
   (46*Nc*Nf*z3)/9 + (6*I)*Pi*z3 + ((12*I)*Pi*z3)/Nc^2 - (8*I)*Nc^2*Pi*z3}, 
 {1, "+-+-", 2, c1, 1, 33659/324 + (2534*Lmu)/27 + (331*Lmu^2)/18 - 
   (46*Lmu^3)/9 - Lmu^4 - (466*ly)/27 - (158*Lmu*ly)/9 + 6*Lmu^3*ly + 
   (35*ly^2)/9 + (11*Lmu*ly^2)/6 - (15*Lmu^2*ly^2)/2 + 3*Lmu*ly^3 - ly^4/4 + 
   223/(16*Nc^2) + (221*Lmu)/(4*Nc^2) + (49*Lmu^2)/(2*Nc^2) + 
   (7*Lmu^3)/Nc^2 + Lmu^4/(2*Nc^2) - (4*ly)/Nc^2 - (38*Lmu*ly)/Nc^2 - 
   (24*Lmu^2*ly)/Nc^2 - (4*Lmu^3*ly)/Nc^2 + (13*ly^2)/Nc^2 + 
   (6*Lmu*ly^2)/Nc^2 + (7*Lmu^2*ly^2)/Nc^2 - (3*Lmu*ly^3)/Nc^2 + 
   ly^4/(6*Nc^2) + (32717*Nc^2)/1296 - (103*Lmu*Nc^2)/108 - 
   (67*Lmu^2*Nc^2)/9 - (17*Lmu^3*Nc^2)/9 + (Lmu^4*Nc^2)/2 + 
   (260*ly*Nc^2)/27 + (160*Lmu*ly*Nc^2)/9 + 5*Lmu^2*ly*Nc^2 - 
   2*Lmu^3*ly*Nc^2 - (49*ly^2*Nc^2)/9 - (13*Lmu*ly^2*Nc^2)/6 + 
   (5*Lmu^2*ly^2*Nc^2)/2 - Lmu*ly^3*Nc^2 + (ly^4*Nc^2)/12 - 
   (1490*Nf)/(81*Nc) - (656*Lmu*Nf)/(27*Nc) - (83*Lmu^2*Nf)/(9*Nc) - 
   (8*Lmu^3*Nf)/(9*Nc) + (40*ly*Nf)/(27*Nc) + (80*Lmu*ly*Nf)/(9*Nc) + 
   (4*Lmu^2*ly*Nf)/Nc - (20*ly^2*Nf)/(9*Nc) - (4*Lmu*ly^2*Nf)/(3*Nc) - 
   (491*Nc*Nf)/27 - (26*Lmu*Nc*Nf)/3 + (Lmu^2*Nc*Nf)/3 + (8*Lmu^3*Nc*Nf)/9 - 
   (20*ly*Nc*Nf)/27 - (40*Lmu*ly*Nc*Nf)/9 - 2*Lmu^2*ly*Nc*Nf + 
   (10*ly^2*Nc*Nf)/9 + (2*Lmu*ly^2*Nc*Nf)/3 + (100*Nf^2)/81 + 
   (40*Lmu*Nf^2)/27 + (4*Lmu^2*Nf^2)/9 + ((3542*I)/27)*Pi + 
   ((493*I)/9)*Lmu*Pi - ((4*I)/3)*Lmu^2*Pi - (2*I)*Lmu^3*Pi - 
   ((70*I)/9)*ly*Pi + ((11*I)/3)*Lmu*ly*Pi + (7*I)*Lmu^2*ly*Pi + 
   ((5*I)/6)*ly^2*Pi - (7*I)*Lmu*ly^2*Pi + (2*I)*ly^3*Pi + 
   (((229*I)/4)*Pi)/Nc^2 + ((43*I)*Lmu*Pi)/Nc^2 + ((21*I)*Lmu^2*Pi)/Nc^2 + 
   ((2*I)*Lmu^3*Pi)/Nc^2 - ((18*I)*ly*Pi)/Nc^2 - ((36*I)*Lmu*ly*Pi)/Nc^2 - 
   ((10*I)*Lmu^2*ly*Pi)/Nc^2 + ((9*I)*ly^2*Pi)/Nc^2 + 
   ((8*I)*Lmu*ly^2*Pi)/Nc^2 - (((7*I)/3)*ly^3*Pi)/Nc^2 + 
   ((937*I)/108)*Nc^2*Pi + ((26*I)/9)*Lmu*Nc^2*Pi - ((2*I)/3)*Lmu^2*Nc^2*Pi + 
   ((62*I)/9)*ly*Nc^2*Pi + ((17*I)/3)*Lmu*ly*Nc^2*Pi - I*Lmu^2*ly*Nc^2*Pi - 
   ((13*I)/6)*ly^2*Nc^2*Pi + (2*I)*Lmu*ly^2*Nc^2*Pi - 
   ((2*I)/3)*ly^3*Nc^2*Pi - (((800*I)/27)*Nf*Pi)/Nc - 
   (((166*I)/9)*Lmu*Nf*Pi)/Nc - (((8*I)/3)*Lmu^2*Nf*Pi)/Nc + 
   (((40*I)/9)*ly*Nf*Pi)/Nc + (((16*I)/3)*Lmu*ly*Nf*Pi)/Nc - 
   (((4*I)/3)*ly^2*Nf*Pi)/Nc - ((254*I)/27)*Nc*Nf*Pi - 
   ((34*I)/9)*Lmu*Nc*Nf*Pi + ((2*I)/3)*Lmu^2*Nc*Nf*Pi - 
   ((20*I)/9)*ly*Nc*Nf*Pi - ((8*I)/3)*Lmu*ly*Nc*Nf*Pi + 
   ((2*I)/3)*ly^2*Nc*Nf*Pi + ((40*I)/27)*Nf^2*Pi + ((8*I)/9)*Lmu*Nf^2*Pi - 
   (3961*z2)/18 - (121*Lmu*z2)/3 + 6*Lmu^2*z2 + (10*ly*z2)/3 - 22*Lmu*ly*z2 + 
   (31*ly^2*z2)/2 - (273*z2)/(2*Nc^2) - (127*Lmu*z2)/Nc^2 - 
   (19*Lmu^2*z2)/Nc^2 + (84*ly*z2)/Nc^2 + (52*Lmu*ly*z2)/Nc^2 - 
   (28*ly^2*z2)/Nc^2 - (49*Nc^2*z2)/9 - (2*Lmu*Nc^2*z2)/3 + Lmu^2*Nc^2*z2 - 
   (56*ly*Nc^2*z2)/3 - 2*Lmu*ly*Nc^2*z2 - (5*ly^2*Nc^2*z2)/2 + 
   (485*Nf*z2)/(9*Nc) + (46*Lmu*Nf*z2)/(3*Nc) - (40*ly*Nf*z2)/(3*Nc) + 
   (115*Nc*Nf*z2)/9 + (2*Lmu*Nc*Nf*z2)/3 + (20*ly*Nc*Nf*z2)/3 - 
   (8*Nf^2*z2)/3 - (3*I)*Pi*z2 - (2*I)*Lmu*Pi*z2 - (3*I)*ly*Pi*z2 - 
   ((43*I)*Pi*z2)/Nc^2 - ((14*I)*Lmu*Pi*z2)/Nc^2 + ((16*I)*ly*Pi*z2)/Nc^2 - 
   (8*I)*Nc^2*Pi*z2 - (3*I)*ly*Nc^2*Pi*z2 + ((2*I)*Nf*Pi*z2)/Nc + 
   (2*I)*Nc*Nf*Pi*z2 + (143*z2^2)/5 + z2^2/(10*Nc^2) + (137*Nc^2*z2^2)/10 - 
   (373*z3)/9 - 2*Lmu*z3 + 4*ly*z3 - (15*z3)/Nc^2 - (12*Lmu*z3)/Nc^2 + 
   (20*ly*z3)/Nc^2 + (82*Nc^2*z3)/9 + 14*Lmu*Nc^2*z3 - 6*ly*Nc^2*z3 - 
   (14*Nf*z3)/(9*Nc) - (46*Nc*Nf*z3)/9 - (30*I)*Pi*z3 - ((12*I)*Pi*z3)/Nc^2 + 
   (8*I)*Nc^2*Pi*z3}, {1, "+-+-", 2, c2, -4, 0}, {1, "+-+-", 2, c2, -3, 0}, 
 {1, "+-+-", 2, c2, -2, 0}, {1, "+-+-", 2, c2, -1, 0}, 
 {1, "+-+-", 2, c2, 0, 511/(16*Nc^3) + (93*Lmu)/(4*Nc^3) + 
   (25*Lmu^2)/(2*Nc^3) + (3*Lmu^3)/Nc^3 + Lmu^4/(2*Nc^3) - (12*ly)/Nc^3 - 
   (19*Lmu*ly)/Nc^3 - (7*Lmu^2*ly)/Nc^3 - (2*Lmu^3*ly)/Nc^3 + (4*ly^2)/Nc^3 + 
   (7*Lmu*ly^2)/(2*Nc^3) + (5*Lmu^2*ly^2)/(2*Nc^3) - ly^3/(3*Nc^3) - 
   (Lmu*ly^3)/Nc^3 + ly^4/(12*Nc^3) + 30659/(324*Nc) + (1574*Lmu)/(27*Nc) + 
   (151*Lmu^2)/(18*Nc) - (10*Lmu^3)/(9*Nc) - Lmu^4/Nc - (788*ly)/(27*Nc) - 
   (199*Lmu*ly)/(9*Nc) - (4*Lmu^2*ly)/Nc + (2*Lmu^3*ly)/Nc + 
   (67*ly^2)/(9*Nc) + (13*Lmu*ly^2)/(6*Nc) - (Lmu^2*ly^2)/(2*Nc) + 
   ly^3/(3*Nc) - ly^4/(12*Nc) + (23213*Nc)/1296 - (103*Lmu*Nc)/108 - 
   (67*Lmu^2*Nc)/9 - (17*Lmu^3*Nc)/9 + (Lmu^4*Nc)/2 - (455*Nf)/27 - 
   (26*Lmu*Nf)/3 + (Lmu^2*Nf)/3 + (8*Lmu^3*Nf)/9 - (1370*Nf)/(81*Nc^2) - 
   (416*Lmu*Nf)/(27*Nc^2) - (47*Lmu^2*Nf)/(9*Nc^2) - (8*Lmu^3*Nf)/(9*Nc^2) + 
   (152*ly*Nf)/(27*Nc^2) + (52*Lmu*ly*Nf)/(9*Nc^2) + (2*Lmu^2*ly*Nf)/Nc^2 - 
   (10*ly^2*Nf)/(9*Nc^2) - (2*Lmu*ly^2*Nf)/(3*Nc^2) + (100*Nf^2)/(81*Nc) + 
   (40*Lmu*Nf^2)/(27*Nc) + (4*Lmu^2*Nf^2)/(9*Nc) + (((29*I)/4)*Pi)/Nc^3 + 
   ((22*I)*Lmu*Pi)/Nc^3 + ((8*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*Lmu^3*Pi)/Nc^3 - 
   ((15*I)*ly*Pi)/Nc^3 - ((9*I)*Lmu*ly*Pi)/Nc^3 - ((5*I)*Lmu^2*ly*Pi)/Nc^3 + 
   (((3*I)/2)*ly^2*Pi)/Nc^3 + ((3*I)*Lmu*ly^2*Pi)/Nc^3 - 
   (((2*I)/3)*ly^3*Pi)/Nc^3 + (((758*I)/27)*Pi)/Nc + 
   (((256*I)/9)*Lmu*Pi)/Nc + (((11*I)/3)*Lmu^2*Pi)/Nc - ((2*I)*Lmu^3*Pi)/Nc - 
   (((173*I)/9)*ly*Pi)/Nc - (((23*I)/3)*Lmu*ly*Pi)/Nc - (I*Lmu^2*ly*Pi)/Nc + 
   (((19*I)/6)*ly^2*Pi)/Nc + (I*Lmu*ly^2*Pi)/Nc - ((I/3)*ly^3*Pi)/Nc + 
   ((217*I)/108)*Nc*Pi + ((26*I)/9)*Lmu*Nc*Pi - ((2*I)/3)*Lmu^2*Nc*Pi + 
   (8*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (2*I)*Lmu^2*ly*Nc*Pi - 
   I*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi - ((290*I)/27)*Nf*Pi - 
   ((34*I)/9)*Lmu*Nf*Pi + ((2*I)/3)*Lmu^2*Nf*Pi - (((320*I)/27)*Nf*Pi)/Nc^2 - 
   (((82*I)/9)*Lmu*Nf*Pi)/Nc^2 - (((8*I)/3)*Lmu^2*Nf*Pi)/Nc^2 + 
   (((32*I)/9)*ly*Nf*Pi)/Nc^2 + (((8*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 - 
   (((2*I)/3)*ly^2*Nf*Pi)/Nc^2 + (((40*I)/27)*Nf^2*Pi)/Nc + 
   (((8*I)/9)*Lmu*Nf^2*Pi)/Nc - (77*z2)/(2*Nc^3) - (39*Lmu*z2)/Nc^3 - 
   (19*Lmu^2*z2)/Nc^3 + (23*ly*z2)/Nc^3 + (26*Lmu*ly*z2)/Nc^3 - 
   (21*ly^2*z2)/(2*Nc^3) - (589*z2)/(18*Nc) - (73*Lmu*z2)/(3*Nc) + 
   (6*Lmu^2*z2)/Nc + (71*ly*z2)/(3*Nc) + (14*Lmu*ly*z2)/Nc - 
   (21*ly^2*z2)/(2*Nc) - (301*Nc*z2)/9 - (38*Lmu*Nc*z2)/3 + Lmu^2*Nc*z2 - 
   12*Lmu*ly*Nc*z2 + 6*ly^2*Nc*z2 + (115*Nf*z2)/9 + (2*Lmu*Nf*z2)/3 + 
   (221*Nf*z2)/(9*Nc^2) + (46*Lmu*Nf*z2)/(3*Nc^2) - (20*ly*Nf*z2)/(3*Nc^2) - 
   (8*Nf^2*z2)/(3*Nc) - ((10*I)*Pi*z2)/Nc^3 - ((14*I)*Lmu*Pi*z2)/Nc^3 + 
   ((9*I)*ly*Pi*z2)/Nc^3 + (((8*I)/3)*Pi*z2)/Nc - ((2*I)*Lmu*Pi*z2)/Nc + 
   ((9*I)*ly*Pi*z2)/Nc - ((26*I)/3)*Nc*Pi*z2 - (8*I)*ly*Nc*Pi*z2 + 
   ((2*I)/3)*Nf*Pi*z2 + (((10*I)/3)*Nf*Pi*z2)/Nc^2 + (21*z2^2)/(2*Nc^3) - 
   (77*z2^2)/(5*Nc) + (209*Nc*z2^2)/10 - (23*z3)/Nc^3 - (12*Lmu*z3)/Nc^3 + 
   (8*ly*z3)/Nc^3 - (343*z3)/(9*Nc) - (2*Lmu*z3)/Nc + (10*ly*z3)/Nc + 
   (16*Nc*z3)/9 + 14*Lmu*Nc*z3 - (34*Nf*z3)/9 - (26*Nf*z3)/(9*Nc^2) - 
   ((12*I)*Pi*z3)/Nc^3 - ((6*I)*Pi*z3)/Nc + (8*I)*Nc*Pi*z3}, 
 {1, "+-+-", 2, c2, 1, -415/(16*Nc^3) - (157*Lmu)/(4*Nc^3) - 
   (37*Lmu^2)/(2*Nc^3) - (5*Lmu^3)/Nc^3 - Lmu^4/(2*Nc^3) + (2*ly)/Nc^3 + 
   (18*Lmu*ly)/Nc^3 + (10*Lmu^2*ly)/Nc^3 + (2*Lmu^3*ly)/Nc^3 - 
   (7*ly^2)/Nc^3 - (5*Lmu*ly^2)/(2*Nc^3) - (5*Lmu^2*ly^2)/(2*Nc^3) + 
   (Lmu*ly^3)/Nc^3 - ly^4/(12*Nc^3) - 24059/(324*Nc) - (2486*Lmu)/(27*Nc) - 
   (349*Lmu^2)/(18*Nc) + (10*Lmu^3)/(9*Nc) + Lmu^4/Nc + (152*ly)/(27*Nc) + 
   (196*Lmu*ly)/(9*Nc) + (11*Lmu^2*ly)/Nc - (2*Lmu^3*ly)/Nc - 
   (49*ly^2)/(9*Nc) - (25*Lmu*ly^2)/(6*Nc) + (Lmu^2*ly^2)/(2*Nc) + 
   ly^4/(12*Nc) - (55565*Nc)/1296 - (1817*Lmu*Nc)/108 + (22*Lmu^2*Nc)/9 + 
   (35*Lmu^3*Nc)/9 - (Lmu^4*Nc)/2 + 4*ly*Nc - 2*Lmu*ly*Nc - 2*Lmu^2*ly*Nc + 
   ly^2*Nc + Lmu*ly^2*Nc + (511*Nf)/27 + (118*Lmu*Nf)/9 + (5*Lmu^2*Nf)/3 - 
   (8*Lmu^3*Nf)/9 + (1430*Nf)/(81*Nc^2) + (536*Lmu*Nf)/(27*Nc^2) + 
   (65*Lmu^2*Nf)/(9*Nc^2) + (8*Lmu^3*Nf)/(9*Nc^2) - (20*ly*Nf)/(27*Nc^2) - 
   (40*Lmu*ly*Nf)/(9*Nc^2) - (2*Lmu^2*ly*Nf)/Nc^2 + (10*ly^2*Nf)/(9*Nc^2) + 
   (2*Lmu*ly^2*Nf)/(3*Nc^2) - (100*Nf^2)/(81*Nc) - (40*Lmu*Nf^2)/(27*Nc) - 
   (4*Lmu^2*Nf^2)/(9*Nc) - (((157*I)/4)*Pi)/Nc^3 - ((35*I)*Lmu*Pi)/Nc^3 - 
   ((15*I)*Lmu^2*Pi)/Nc^3 - ((2*I)*Lmu^3*Pi)/Nc^3 + ((6*I)*ly*Pi)/Nc^3 + 
   ((15*I)*Lmu*ly*Pi)/Nc^3 + ((5*I)*Lmu^2*ly*Pi)/Nc^3 - 
   (((7*I)/2)*ly^2*Pi)/Nc^3 - ((3*I)*Lmu*ly^2*Pi)/Nc^3 + 
   (((2*I)/3)*ly^3*Pi)/Nc^3 - (((2396*I)/27)*Pi)/Nc - 
   (((457*I)/9)*Lmu*Pi)/Nc - (((26*I)/3)*Lmu^2*Pi)/Nc + ((2*I)*Lmu^3*Pi)/Nc - 
   (((10*I)/9)*ly*Pi)/Nc + (((41*I)/3)*Lmu*ly*Pi)/Nc + (I*Lmu^2*ly*Pi)/Nc - 
   (((25*I)/6)*ly^2*Pi)/Nc - (I*Lmu*ly^2*Pi)/Nc + ((I/3)*ly^3*Pi)/Nc - 
   ((7465*I)/108)*Nc*Pi - ((134*I)/9)*Lmu*Nc*Pi + ((14*I)/3)*Lmu^2*Nc*Pi + 
   (14*I)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi - (2*I)*Lmu^2*ly*Nc*Pi + 
   I*Lmu*ly^2*Nc*Pi + ((446*I)/27)*Nf*Pi + ((70*I)/9)*Lmu*Nf*Pi - 
   ((2*I)/3)*Lmu^2*Nf*Pi + (((608*I)/27)*Nf*Pi)/Nc^2 + 
   (((130*I)/9)*Lmu*Nf*Pi)/Nc^2 + (((8*I)/3)*Lmu^2*Nf*Pi)/Nc^2 - 
   (((20*I)/9)*ly*Nf*Pi)/Nc^2 - (((8*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 + 
   (((2*I)/3)*ly^2*Nf*Pi)/Nc^2 - (((40*I)/27)*Nf^2*Pi)/Nc - 
   (((8*I)/9)*Lmu*Nf^2*Pi)/Nc + (217*z2)/(2*Nc^3) + (89*Lmu*z2)/Nc^3 + 
   (19*Lmu^2*z2)/Nc^3 - (34*ly*z2)/Nc^3 - (26*Lmu*ly*z2)/Nc^3 + 
   (21*ly^2*z2)/(2*Nc^3) + (4501*z2)/(18*Nc) + (301*Lmu*z2)/(3*Nc) - 
   (6*Lmu^2*z2)/Nc - (164*ly*z2)/(3*Nc) - (14*Lmu*ly*z2)/Nc + 
   (21*ly^2*z2)/(2*Nc) + (31*Nc*z2)/9 - (64*Lmu*Nc*z2)/3 - Lmu^2*Nc*z2 + 
   20*ly*Nc*z2 + 12*Lmu*ly*Nc*z2 - 6*ly^2*Nc*z2 - (223*Nf*z2)/9 - 
   (2*Lmu*Nf*z2)/3 - (377*Nf*z2)/(9*Nc^2) - (46*Lmu*Nf*z2)/(3*Nc^2) + 
   (20*ly*Nf*z2)/(3*Nc^2) + (8*Nf^2*z2)/(3*Nc) + ((29*I)*Pi*z2)/Nc^3 + 
   ((14*I)*Lmu*Pi*z2)/Nc^3 - ((9*I)*ly*Pi*z2)/Nc^3 + (((103*I)/3)*Pi*z2)/Nc + 
   ((2*I)*Lmu*Pi*z2)/Nc - ((9*I)*ly*Pi*z2)/Nc - ((28*I)/3)*Nc*Pi*z2 + 
   (8*I)*ly*Nc*Pi*z2 - ((2*I)/3)*Nf*Pi*z2 - (((10*I)/3)*Nf*Pi*z2)/Nc^2 - 
   (21*z2^2)/(2*Nc^3) + (77*z2^2)/(5*Nc) - (473*Nc*z2^2)/10 + (15*z3)/Nc^3 + 
   (12*Lmu*z3)/Nc^3 - (8*ly*z3)/Nc^3 + (325*z3)/(9*Nc) + (2*Lmu*z3)/Nc - 
   (10*ly*z3)/Nc - (34*Nc*z3)/9 - 14*Lmu*Nc*z3 + (34*Nf*z3)/9 + 
   (26*Nf*z3)/(9*Nc^2) + ((12*I)*Pi*z3)/Nc^3 + ((6*I)*Pi*z3)/Nc + 
   (16*I)*Nc*Pi*z3}, {1, "+-+-", 3, c1, -4, 0}, {1, "+-+-", 3, c1, -3, 0}, 
 {1, "+-+-", 3, c1, -2, 0}, {1, "+-+-", 3, c1, -1, 0}, 
 {1, "+-+-", 3, c1, 0, -5599/(48*Nc^3) - (1495*Lmu)/(16*Nc^3) - 
   (1051*Lmu^2)/(16*Nc^3) - (111*Lmu^3)/(4*Nc^3) - (17*Lmu^4)/(2*Nc^3) - 
   (3*Lmu^5)/(2*Nc^3) - Lmu^6/(6*Nc^3) + (1219*ly)/(8*Nc^3) + 
   (793*Lmu*ly)/(4*Nc^3) + (126*Lmu^2*ly)/Nc^3 + (56*Lmu^3*ly)/Nc^3 + 
   (13*Lmu^4*ly)/Nc^3 + (2*Lmu^5*ly)/Nc^3 - (1707*ly^2)/(16*Nc^3) - 
   (429*Lmu*ly^2)/(4*Nc^3) - (165*Lmu^2*ly^2)/(2*Nc^3) - 
   (27*Lmu^3*ly^2)/Nc^3 - (13*Lmu^4*ly^2)/(2*Nc^3) + (49*ly^3)/(3*Nc^3) + 
   (34*Lmu*ly^3)/Nc^3 + (53*Lmu^2*ly^3)/(3*Nc^3) + (25*Lmu^3*ly^3)/(3*Nc^3) - 
   (3*ly^4)/(2*Nc^3) - (5*Lmu*ly^4)/(2*Nc^3) - (25*Lmu^2*ly^4)/(6*Nc^3) - 
   (8*ly^5)/(15*Nc^3) + (Lmu*ly^5)/(2*Nc^3) + (4*ly^6)/(45*Nc^3) - 
   832741/(1296*Nc) - (7955*Lmu)/(12*Nc) - (429473*Lmu^2)/(1296*Nc) - 
   (9359*Lmu^3)/(108*Nc) - (41*Lmu^4)/(6*Nc) + (13*Lmu^5)/(9*Nc) + 
   Lmu^6/(2*Nc) + (1066933*ly)/(1296*Nc) + (598303*Lmu*ly)/(648*Nc) + 
   (3640*Lmu^2*ly)/(9*Nc) + (562*Lmu^3*ly)/(9*Nc) - (101*Lmu^4*ly)/(18*Nc) - 
   (5*Lmu^5*ly)/Nc - (733693*ly^2)/(2592*Nc) - (58777*Lmu*ly^2)/(216*Nc) - 
   (1003*Lmu^2*ly^2)/(12*Nc) + (53*Lmu^3*ly^2)/(18*Nc) + 
   (53*Lmu^4*ly^2)/(4*Nc) + (251*ly^3)/(9*Nc) + (64*Lmu*ly^3)/(3*Nc) - 
   (25*Lmu^2*ly^3)/(6*Nc) - (14*Lmu^3*ly^3)/Nc + (34*ly^4)/(9*Nc) + 
   (41*Lmu*ly^4)/(12*Nc) + (77*Lmu^2*ly^4)/(12*Nc) - (11*ly^5)/(15*Nc) - 
   (Lmu*ly^5)/Nc - (11*ly^6)/(360*Nc) - (152592883*Nc)/104976 - 
   (11290669*Lmu*Nc)/11664 - (68983*Lmu^2*Nc)/432 + (4451*Lmu^3*Nc)/108 + 
   19*Lmu^4*Nc + (29*Lmu^5*Nc)/18 - (Lmu^6*Nc)/2 + (3307135*ly*Nc)/5832 + 
   (78401*Lmu*ly*Nc)/324 - (683*Lmu^2*ly*Nc)/6 - (2513*Lmu^3*ly*Nc)/27 - 
   (43*Lmu^4*ly*Nc)/3 + 4*Lmu^5*ly*Nc + (9113*ly^2*Nc)/144 + 
   (6787*Lmu*ly^2*Nc)/36 + (1469*Lmu^2*ly^2*Nc)/12 + (113*Lmu^3*ly^2*Nc)/6 - 
   9*Lmu^4*ly^2*Nc - (2063*ly^3*Nc)/54 - 42*Lmu*ly^3*Nc - 
   (37*Lmu^2*ly^3*Nc)/6 + (28*Lmu^3*ly^3*Nc)/3 + (377*ly^4*Nc)/216 - 
   (11*Lmu*ly^4*Nc)/12 - (13*Lmu^2*ly^4*Nc)/3 + (23*ly^5*Nc)/60 + 
   (2*Lmu*ly^5*Nc)/3 + (ly^6*Nc)/36 - (59208167*Nc^3)/104976 - 
   (96128*Lmu*Nc^3)/729 + (93233*Lmu^2*Nc^3)/1296 + (2581*Lmu^3*Nc^3)/108 - 
   (11*Lmu^4*Nc^3)/3 - (14*Lmu^5*Nc^3)/9 + (Lmu^6*Nc^3)/6 - 
   (5929897*ly*Nc^3)/11664 - (27115*Lmu*ly*Nc^3)/72 - 
   (1079*Lmu^2*ly*Nc^3)/18 + (646*Lmu^3*ly*Nc^3)/27 + 
   (125*Lmu^4*ly*Nc^3)/18 - Lmu^5*ly*Nc^3 + (27889*ly^2*Nc^3)/2592 - 
   (9427*Lmu*ly^2*Nc^3)/216 - (87*Lmu^2*ly^2*Nc^3)/2 - 
   (85*Lmu^3*ly^2*Nc^3)/9 + (9*Lmu^4*ly^2*Nc^3)/4 + (295*ly^3*Nc^3)/18 + 
   17*Lmu*ly^3*Nc^3 + (23*Lmu^2*ly^3*Nc^3)/6 - (7*Lmu^3*ly^3*Nc^3)/3 - 
   (187*ly^4*Nc^3)/216 + (13*Lmu^2*ly^4*Nc^3)/12 - (17*ly^5*Nc^3)/120 - 
   (Lmu*ly^5*Nc^3)/6 - (ly^6*Nc^3)/144 + (28767799*Nf)/52488 + 
   (1413773*Lmu*Nf)/2916 + (13504*Lmu^2*Nf)/81 + (164*Lmu^3*Nf)/9 - 
   (10*Lmu^4*Nf)/3 - (10*Lmu^5*Nf)/9 - (515999*ly*Nf)/1458 - 
   (47273*Lmu*ly*Nf)/162 - (194*Lmu^2*ly*Nf)/3 + (346*Lmu^3*ly*Nf)/27 + 
   (22*Lmu^4*ly*Nf)/3 + (4349*ly^2*Nf)/216 - (85*Lmu*ly^2*Nf)/6 - 
   (167*Lmu^2*ly^2*Nf)/6 - (31*Lmu^3*ly^2*Nf)/3 + (239*ly^3*Nf)/27 + 
   12*Lmu*ly^3*Nf + 5*Lmu^2*ly^3*Nf - (89*ly^4*Nf)/108 - (Lmu*ly^4*Nf)/2 - 
   (ly^5*Nf)/10 + (145*Nf)/(972*Nc^2) + (19321*Lmu*Nf)/(216*Nc^2) + 
   (22013*Lmu^2*Nf)/(324*Nc^2) + (707*Lmu^3*Nf)/(27*Nc^2) + 
   (16*Lmu^4*Nf)/(3*Nc^2) + (5*Lmu^5*Nf)/(9*Nc^2) - (9607*ly*Nf)/(81*Nc^2) - 
   (13565*Lmu*ly*Nf)/(81*Nc^2) - (964*Lmu^2*ly*Nf)/(9*Nc^2) - 
   (292*Lmu^3*ly*Nf)/(9*Nc^2) - (44*Lmu^4*ly*Nf)/(9*Nc^2) + 
   (19691*ly^2*Nf)/(324*Nc^2) + (1931*Lmu*ly^2*Nf)/(27*Nc^2) + 
   (115*Lmu^2*ly^2*Nf)/(3*Nc^2) + (86*Lmu^3*ly^2*Nf)/(9*Nc^2) - 
   (56*ly^3*Nf)/(9*Nc^2) - (34*Lmu*ly^3*Nf)/(3*Nc^2) - 
   (5*Lmu^2*ly^3*Nf)/Nc^2 - (5*ly^4*Nf)/(18*Nc^2) + (Lmu*ly^4*Nf)/(3*Nc^2) + 
   (ly^5*Nf)/(6*Nc^2) + (22674005*Nc^2*Nf)/52488 + 
   (1168967*Lmu*Nc^2*Nf)/5832 - (203*Lmu^2*Nc^2*Nf)/108 - 
   (473*Lmu^3*Nc^2*Nf)/27 - 2*Lmu^4*Nc^2*Nf + (5*Lmu^5*Nc^2*Nf)/9 + 
   (301231*ly*Nc^2*Nf)/1458 + (30419*Lmu*ly*Nc^2*Nf)/162 + 
   (532*Lmu^2*ly*Nc^2*Nf)/9 + (46*Lmu^3*ly*Nc^2*Nf)/27 - 
   (22*Lmu^4*ly*Nc^2*Nf)/9 - (11605*ly^2*Nc^2*Nf)/648 - 
   (293*Lmu*ly^2*Nc^2*Nf)/54 + (41*Lmu^2*ly^2*Nc^2*Nf)/6 + 
   (31*Lmu^3*ly^2*Nc^2*Nf)/9 - (95*ly^3*Nc^2*Nf)/27 - 4*Lmu*ly^3*Nc^2*Nf - 
   (5*Lmu^2*ly^3*Nc^2*Nf)/3 + (37*ly^4*Nc^2*Nf)/108 + (Lmu*ly^4*Nc^2*Nf)/6 + 
   (ly^5*Nc^2*Nf)/30 - (441631*Nf^2)/(26244*Nc) - 
   (49655*Lmu*Nf^2)/(1458*Nc) - (1627*Lmu^2*Nf^2)/(81*Nc) - 
   (146*Lmu^3*Nf^2)/(27*Nc) - (2*Lmu^4*Nf^2)/(3*Nc) + 
   (20984*ly*Nf^2)/(729*Nc) + (2576*Lmu*ly*Nf^2)/(81*Nc) + 
   (16*Lmu^2*ly*Nf^2)/Nc + (88*Lmu^3*ly*Nf^2)/(27*Nc) - 
   (100*ly^2*Nf^2)/(27*Nc) - (40*Lmu*ly^2*Nf^2)/(9*Nc) - 
   (4*Lmu^2*ly^2*Nf^2)/(3*Nc) - (4*ly^3*Nf^2)/(27*Nc) + (ly^4*Nf^2)/(27*Nc) - 
   (469964*Nc*Nf^2)/6561 - (40769*Lmu*Nc*Nf^2)/729 - 
   (1163*Lmu^2*Nc*Nf^2)/81 + (14*Lmu^3*Nc*Nf^2)/27 + (2*Lmu^4*Nc*Nf^2)/3 - 
   (10492*ly*Nc*Nf^2)/729 - (1288*Lmu*ly*Nc*Nf^2)/81 - 8*Lmu^2*ly*Nc*Nf^2 - 
   (44*Lmu^3*ly*Nc*Nf^2)/27 + (50*ly^2*Nc*Nf^2)/27 + 
   (20*Lmu*ly^2*Nc*Nf^2)/9 + (2*Lmu^2*ly^2*Nc*Nf^2)/3 + (2*ly^3*Nc*Nf^2)/27 - 
   (ly^4*Nc*Nf^2)/54 + (1000*Nf^3)/729 + (200*Lmu*Nf^3)/81 + 
   (40*Lmu^2*Nf^3)/27 + (8*Lmu^3*Nf^3)/27 + (((15277*I)/48)*Pi)/Nc^3 - 
   (((199*I)/8)*Lmu*Pi)/Nc^3 - (((153*I)/4)*Lmu^2*Pi)/Nc^3 - 
   ((28*I)*Lmu^3*Pi)/Nc^3 - (((13*I)/2)*Lmu^4*Pi)/Nc^3 - (I*Lmu^5*Pi)/Nc^3 + 
   (((679*I)/8)*ly*Pi)/Nc^3 + (((227*I)/2)*Lmu*ly*Pi)/Nc^3 + 
   ((129*I)*Lmu^2*ly*Pi)/Nc^3 + ((40*I)*Lmu^3*ly*Pi)/Nc^3 + 
   ((9*I)*Lmu^4*ly*Pi)/Nc^3 - (((353*I)/4)*ly^2*Pi)/Nc^3 - 
   ((118*I)*Lmu*ly^2*Pi)/Nc^3 - ((50*I)*Lmu^2*ly^2*Pi)/Nc^3 - 
   ((20*I)*Lmu^3*ly^2*Pi)/Nc^3 + (((100*I)/3)*ly^3*Pi)/Nc^3 + 
   (((58*I)/3)*Lmu*ly^3*Pi)/Nc^3 + (((49*I)/3)*Lmu^2*ly^3*Pi)/Nc^3 - 
   (I*ly^4*Pi)/Nc^3 - (((19*I)/3)*Lmu*ly^4*Pi)/Nc^3 + 
   (((13*I)/10)*ly^5*Pi)/Nc^3 + (((699745*I)/1296)*Pi)/Nc - 
   (((93949*I)/324)*Lmu*Pi)/Nc - (((9311*I)/36)*Lmu^2*Pi)/Nc - 
   (((452*I)/9)*Lmu^3*Pi)/Nc - (((23*I)/18)*Lmu^4*Pi)/Nc + 
   ((2*I)*Lmu^5*Pi)/Nc + (((922849*I)/1296)*ly*Pi)/Nc + 
   (((63311*I)/108)*Lmu*ly*Pi)/Nc + (((1195*I)/6)*Lmu^2*ly*Pi)/Nc + 
   (((139*I)/9)*Lmu^3*ly*Pi)/Nc - (((29*I)/2)*Lmu^4*ly*Pi)/Nc - 
   (((40153*I)/216)*ly^2*Pi)/Nc - (((703*I)/6)*Lmu*ly^2*Pi)/Nc - 
   (((79*I)/6)*Lmu^2*ly^2*Pi)/Nc + (((77*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
   (((307*I)/9)*ly^3*Pi)/Nc + (((32*I)/3)*Lmu*ly^3*Pi)/Nc - 
   (((64*I)/3)*Lmu^2*ly^3*Pi)/Nc - (((25*I)/6)*ly^4*Pi)/Nc + 
   (((17*I)/2)*Lmu*ly^4*Pi)/Nc - (((27*I)/20)*ly^5*Pi)/Nc - 
   ((1663279*I)/11664)*Nc*Pi - ((281741*I)/648)*Lmu*Nc*Pi - 
   ((555*I)/4)*Lmu^2*Nc*Pi + ((59*I)/3)*Lmu^3*Nc*Pi + 
   ((155*I)/18)*Lmu^4*Nc*Pi - I*Lmu^5*Nc*Pi + ((123283*I)/648)*ly*Nc*Pi + 
   ((1631*I)/54)*Lmu*ly*Nc*Pi - ((1945*I)/18)*Lmu^2*ly*Nc*Pi - 
   (35*I)*Lmu^3*ly*Nc*Pi + (6*I)*Lmu^4*ly*Nc*Pi + ((9691*I)/108)*ly^2*Nc*Pi + 
   ((799*I)/6)*Lmu*ly^2*Nc*Pi + ((259*I)/6)*Lmu^2*ly^2*Nc*Pi - 
   ((35*I)/3)*Lmu^3*ly^2*Nc*Pi - ((2233*I)/54)*ly^3*Nc*Pi - 
   ((58*I)/3)*Lmu*ly^3*Nc*Pi + ((35*I)/3)*Lmu^2*ly^3*Nc*Pi + 
   ((113*I)/36)*ly^4*Nc*Pi - ((11*I)/2)*Lmu*ly^4*Nc*Pi + I*ly^5*Nc*Pi - 
   ((2489315*I)/3888)*Nc^3*Pi - ((75401*I)/324)*Lmu*Nc^3*Pi + 
   ((47*I)/4)*Lmu^2*Nc^3*Pi + ((250*I)/27)*Lmu^3*Nc^3*Pi - 
   ((5*I)/6)*Lmu^4*Nc^3*Pi - ((460181*I)/1296)*ly*Nc^3*Pi - 
   ((22375*I)/108)*Lmu*ly*Nc^3*Pi - ((137*I)/9)*Lmu^2*ly*Nc^3*Pi + 
   ((80*I)/9)*Lmu^3*ly*Nc^3*Pi - (I/2)*Lmu^4*ly*Nc^3*Pi + 
   ((1193*I)/216)*ly^2*Nc^3*Pi - (36*I)*Lmu*ly^2*Nc^3*Pi - 
   ((101*I)/6)*Lmu^2*ly^2*Nc^3*Pi + (2*I)*Lmu^3*ly^2*Nc^3*Pi + 
   ((731*I)/54)*ly^3*Nc^3*Pi + ((23*I)/3)*Lmu*ly^3*Nc^3*Pi - 
   ((8*I)/3)*Lmu^2*ly^3*Nc^3*Pi - ((17*I)/24)*ly^4*Nc^3*Pi + 
   ((4*I)/3)*Lmu*ly^4*Nc^3*Pi - ((5*I)/24)*ly^5*Nc^3*Pi + 
   ((205361*I)/2916)*Nf*Pi + ((13547*I)/54)*Lmu*Nf*Pi + 
   ((884*I)/9)*Lmu^2*Nf*Pi + (6*I)*Lmu^3*Nf*Pi - ((28*I)/9)*Lmu^4*Nf*Pi - 
   ((71323*I)/324)*ly*Nf*Pi - ((3565*I)/27)*Lmu*ly*Nf*Pi - 
   ((5*I)/9)*Lmu^2*ly*Nf*Pi + (14*I)*Lmu^3*ly*Nf*Pi + 
   ((865*I)/54)*ly^2*Nf*Pi - (21*I)*Lmu*ly^2*Nf*Pi - 
   ((53*I)/3)*Lmu^2*ly^2*Nf*Pi + ((217*I)/27)*ly^3*Nf*Pi + 
   (8*I)*Lmu*ly^3*Nf*Pi - ((19*I)/18)*ly^4*Nf*Pi + 
   (((40831*I)/648)*Nf*Pi)/Nc^2 + (((6761*I)/162)*Lmu*Nf*Pi)/Nc^2 + 
   (((533*I)/9)*Lmu^2*Nf*Pi)/Nc^2 + (((164*I)/9)*Lmu^3*Nf*Pi)/Nc^2 + 
   (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^2 - (((22703*I)/162)*ly*Nf*Pi)/Nc^2 - 
   (((3998*I)/27)*Lmu*ly*Nf*Pi)/Nc^2 - (((212*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^2 - 
   (((148*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^2 + (((1133*I)/27)*ly^2*Nf*Pi)/Nc^2 + 
   (((140*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^2 + (((56*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^2 - 
   (((94*I)/9)*ly^3*Nf*Pi)/Nc^2 - (((26*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^2 + 
   (((4*I)/3)*ly^4*Nf*Pi)/Nc^2 + ((791297*I)/1944)*Nc^2*Nf*Pi + 
   ((14905*I)/81)*Lmu*Nc^2*Nf*Pi + ((59*I)/9)*Lmu^2*Nc^2*Nf*Pi - 
   ((170*I)/27)*Lmu^3*Nc^2*Nf*Pi + (I/3)*Lmu^4*Nc^2*Nf*Pi + 
   ((16411*I)/108)*ly*Nc^2*Nf*Pi + ((2899*I)/27)*Lmu*ly*Nc^2*Nf*Pi + 
   ((169*I)/9)*Lmu^2*ly*Nc^2*Nf*Pi - ((26*I)/9)*Lmu^3*ly*Nc^2*Nf*Pi - 
   ((863*I)/54)*ly^2*Nc^2*Nf*Pi + ((5*I)/3)*Lmu*ly^2*Nc^2*Nf*Pi + 
   ((16*I)/3)*Lmu^2*ly^2*Nc^2*Nf*Pi - ((71*I)/27)*ly^3*Nc^2*Nf*Pi - 
   ((8*I)/3)*Lmu*ly^3*Nc^2*Nf*Pi + (I/3)*ly^4*Nc^2*Nf*Pi - 
   (((18119*I)/1458)*Nf^2*Pi)/Nc - (((2102*I)/81)*Lmu*Nf^2*Pi)/Nc - 
   (((122*I)/9)*Lmu^2*Nf^2*Pi)/Nc - (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc + 
   (((1976*I)/81)*ly*Nf^2*Pi)/Nc + (((208*I)/9)*Lmu*ly*Nf^2*Pi)/Nc + 
   (((64*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc - (((44*I)/9)*ly^2*Nf^2*Pi)/Nc - 
   (((8*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc + (((4*I)/27)*ly^3*Nf^2*Pi)/Nc - 
   ((17087*I)/243)*Nc*Nf^2*Pi - ((3614*I)/81)*Lmu*Nc*Nf^2*Pi - 
   ((58*I)/9)*Lmu^2*Nc*Nf^2*Pi + ((28*I)/27)*Lmu^3*Nc*Nf^2*Pi - 
   ((988*I)/81)*ly*Nc*Nf^2*Pi - ((104*I)/9)*Lmu*ly*Nc*Nf^2*Pi - 
   ((32*I)/9)*Lmu^2*ly*Nc*Nf^2*Pi + ((22*I)/9)*ly^2*Nc*Nf^2*Pi + 
   ((4*I)/3)*Lmu*ly^2*Nc*Nf^2*Pi - ((2*I)/27)*ly^3*Nc*Nf^2*Pi + 
   ((200*I)/81)*Nf^3*Pi + ((80*I)/27)*Lmu*Nf^3*Pi + ((8*I)/9)*Lmu^2*Nf^3*Pi - 
   (49477*z2)/(48*Nc^3) - (789*Lmu*z2)/(4*Nc^3) + (150*Lmu^2*z2)/Nc^3 + 
   (63*Lmu^3*z2)/Nc^3 + (31*Lmu^4*z2)/(2*Nc^3) + (23*ly*z2)/Nc^3 - 
   (518*Lmu*ly*z2)/Nc^3 - (272*Lmu^2*ly*z2)/Nc^3 - (100*Lmu^3*ly*z2)/Nc^3 + 
   (284*ly^2*z2)/Nc^3 + (260*Lmu*ly^2*z2)/Nc^3 + (154*Lmu^2*ly^2*z2)/Nc^3 - 
   (79*ly^3*z2)/Nc^3 - (105*Lmu*ly^3*z2)/Nc^3 + (64*ly^4*z2)/(3*Nc^3) - 
   (2953171*z2)/(1296*Nc) + (72365*Lmu*z2)/(108*Nc) + (563*Lmu^2*z2)/Nc + 
   (791*Lmu^3*z2)/(9*Nc) - (35*Lmu^4*z2)/(2*Nc) - (82073*ly*z2)/(54*Nc) - 
   (3818*Lmu*ly*z2)/(3*Nc) - (267*Lmu^2*ly*z2)/Nc + (90*Lmu^3*ly*z2)/Nc + 
   (1023*ly^2*z2)/(2*Nc) + (439*Lmu*ly^2*z2)/(2*Nc) - 
   (263*Lmu^2*ly^2*z2)/(2*Nc) - (122*ly^3*z2)/(3*Nc) + (84*Lmu*ly^3*z2)/Nc - 
   (221*ly^4*z2)/(12*Nc) + (7870487*Nc*z2)/11664 + (392311*Lmu*Nc*z2)/324 + 
   168*Lmu^2*Nc*z2 - (515*Lmu^3*Nc*z2)/9 + (Lmu^4*Nc*z2)/2 - 
   (106123*ly*Nc*z2)/162 + 151*Lmu*ly*Nc*z2 + (679*Lmu^2*ly*Nc*z2)/3 - 
   8*Lmu^3*ly*Nc*z2 - (3005*ly^2*Nc*z2)/12 - 246*Lmu*ly^2*Nc*z2 + 
   23*Lmu^2*ly^2*Nc*z2 + (479*ly^3*Nc*z2)/9 - 26*Lmu*ly^3*Nc*z2 + 
   (41*ly^4*Nc*z2)/6 + (15356083*Nc^3*z2)/11664 + (93935*Lmu*Nc^3*z2)/324 - 
   (161*Lmu^2*Nc^3*z2)/3 - (17*Lmu^3*Nc^3*z2)/3 + (3*Lmu^4*Nc^3*z2)/2 + 
   (64426*ly*Nc^3*z2)/81 + (979*Lmu*ly*Nc^3*z2)/3 - (38*Lmu^2*ly*Nc^3*z2)/3 - 
   6*Lmu^3*ly*Nc^3*z2 + (247*ly^2*Nc^3*z2)/12 + (437*Lmu*ly^2*Nc^3*z2)/6 + 
   (9*Lmu^2*ly^2*Nc^3*z2)/2 - 22*ly^3*Nc^3*z2 + 3*Lmu*ly^3*Nc^3*z2 - 
   (11*ly^4*Nc^3*z2)/6 - (222566*Nf*z2)/729 - (51070*Lmu*Nf*z2)/81 - 
   (422*Lmu^2*Nf*z2)/3 + (128*Lmu^3*Nf*z2)/9 + (35123*ly*Nf*z2)/81 + 
   (370*Lmu*ly*Nf*z2)/3 - (190*Lmu^2*ly*Nf*z2)/3 + (151*ly^2*Nf*z2)/6 + 
   76*Lmu*ly^2*Nf*z2 - (182*ly^3*Nf*z2)/9 - (41279*Nf*z2)/(324*Nc^2) - 
   (4196*Lmu*Nf*z2)/(27*Nc^2) - (132*Lmu^2*Nf*z2)/Nc^2 - 
   (296*Lmu^3*Nf*z2)/(9*Nc^2) + (10834*ly*Nf*z2)/(27*Nc^2) + 
   (1064*Lmu*ly*Nf*z2)/(3*Nc^2) + (124*Lmu^2*ly*Nf*z2)/Nc^2 - 
   (149*ly^2*Nf*z2)/Nc^2 - (110*Lmu*ly^2*Nf*z2)/Nc^2 + (26*ly^3*Nf*z2)/Nc^2 - 
   (2393377*Nc^2*Nf*z2)/2916 - (19466*Lmu*Nc^2*Nf*z2)/81 + 
   18*Lmu^2*Nc^2*Nf*z2 + (8*Lmu^3*Nc^2*Nf*z2)/3 - (26497*ly*Nc^2*Nf*z2)/81 - 
   154*Lmu*ly*Nc^2*Nf*z2 + (2*Lmu^2*ly*Nc^2*Nf*z2)/3 + 
   (91*ly^2*Nc^2*Nf*z2)/6 - (52*Lmu*ly^2*Nc^2*Nf*z2)/3 + 6*ly^3*Nc^2*Nf*z2 + 
   (1400*Nf^2*z2)/(27*Nc) + (206*Lmu*Nf^2*z2)/(3*Nc) + 
   (68*Lmu^2*Nf^2*z2)/(3*Nc) - (544*ly*Nf^2*z2)/(9*Nc) - 
   (112*Lmu*ly*Nf^2*z2)/(3*Nc) + (8*ly^2*Nf^2*z2)/Nc + 156*Nc*Nf^2*z2 + 
   62*Lmu*Nc*Nf^2*z2 - (4*Lmu^2*Nc*Nf^2*z2)/3 + (272*ly*Nc*Nf^2*z2)/9 + 
   (56*Lmu*ly*Nc*Nf^2*z2)/3 - 4*ly^2*Nc*Nf^2*z2 - (80*Nf^3*z2)/9 - 
   (16*Lmu*Nf^3*z2)/3 - (((6899*I)/12)*Pi*z2)/Nc^3 + 
   ((12*I)*Lmu*Pi*z2)/Nc^3 + ((45*I)*Lmu^2*Pi*z2)/Nc^3 + 
   ((22*I)*Lmu^3*Pi*z2)/Nc^3 - ((200*I)*ly*Pi*z2)/Nc^3 - 
   ((150*I)*Lmu*ly*Pi*z2)/Nc^3 - ((96*I)*Lmu^2*ly*Pi*z2)/Nc^3 + 
   ((70*I)*ly^2*Pi*z2)/Nc^3 + ((106*I)*Lmu*ly^2*Pi*z2)/Nc^3 - 
   ((33*I)*ly^3*Pi*z2)/Nc^3 - (((36955*I)/108)*Pi*z2)/Nc + 
   ((304*I)*Lmu*Pi*z2)/Nc + (((358*I)/3)*Lmu^2*Pi*z2)/Nc - 
   ((8*I)*Lmu^3*Pi*z2)/Nc - ((447*I)*ly*Pi*z2)/Nc - 
   (((613*I)/3)*Lmu*ly*Pi*z2)/Nc + ((31*I)*Lmu^2*ly*Pi*z2)/Nc + 
   (((341*I)/6)*ly^2*Pi*z2)/Nc - ((35*I)*Lmu*ly^2*Pi*z2)/Nc + 
   (((25*I)/3)*ly^3*Pi*z2)/Nc + ((72853*I)/324)*Nc*Pi*z2 + 
   ((575*I)/3)*Lmu*Nc*Pi*z2 + ((52*I)/3)*Lmu^2*Nc*Pi*z2 - 
   (6*I)*Lmu^3*Nc*Pi*z2 - ((545*I)/18)*ly*Nc*Pi*z2 + 
   ((164*I)/3)*Lmu*ly*Nc*Pi*z2 + (18*I)*Lmu^2*ly*Nc*Pi*z2 - 
   ((172*I)/3)*ly^2*Nc*Pi*z2 - (25*I)*Lmu*ly^2*Nc*Pi*z2 + 
   ((20*I)/3)*ly^3*Nc*Pi*z2 + ((11725*I)/36)*Nc^3*Pi*z2 + 
   ((193*I)/3)*Lmu*Nc^3*Pi*z2 - ((31*I)/3)*Lmu^2*Nc^3*Pi*z2 + 
   ((3259*I)/18)*ly*Nc^3*Pi*z2 + ((149*I)/3)*Lmu*ly*Nc^3*Pi*z2 - 
   (5*I)*Lmu^2*ly*Nc^3*Pi*z2 + ((29*I)/2)*ly^2*Nc^3*Pi*z2 + 
   (10*I)*Lmu*ly^2*Nc^3*Pi*z2 - (2*I)*ly^3*Nc^3*Pi*z2 - 
   ((5797*I)/81)*Nf*Pi*z2 - ((242*I)/3)*Lmu*Nf*Pi*z2 - 
   ((22*I)/3)*Lmu^2*Nf*Pi*z2 + ((659*I)/9)*ly*Nf*Pi*z2 - 
   ((20*I)/3)*Lmu*ly*Nf*Pi*z2 + ((46*I)/3)*ly^2*Nf*Pi*z2 - 
   (((194*I)/27)*Nf*Pi*z2)/Nc^2 - ((60*I)*Lmu*Nf*Pi*z2)/Nc^2 - 
   (((88*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 + ((102*I)*ly*Nf*Pi*z2)/Nc^2 + 
   (((196*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^2 - (((88*I)/3)*ly^2*Nf*Pi*z2)/Nc^2 - 
   ((527*I)/3)*Nc^2*Nf*Pi*z2 - ((110*I)/3)*Lmu*Nc^2*Nf*Pi*z2 + 
   ((10*I)/3)*Lmu^2*Nc^2*Nf*Pi*z2 - ((601*I)/9)*ly*Nc^2*Nf*Pi*z2 - 
   ((44*I)/3)*Lmu*ly*Nc^2*Nf*Pi*z2 - (2*I)*ly^2*Nc^2*Nf*Pi*z2 + 
   (((82*I)/9)*Nf^2*Pi*z2)/Nc + ((8*I)*Lmu*Nf^2*Pi*z2)/Nc - 
   (((112*I)/9)*ly*Nf^2*Pi*z2)/Nc + (30*I)*Nc*Nf^2*Pi*z2 + 
   ((16*I)/3)*Lmu*Nc*Nf^2*Pi*z2 + ((56*I)/9)*ly*Nc*Nf^2*Pi*z2 - 
   ((16*I)/9)*Nf^3*Pi*z2 + (1537*z2^2)/(5*Nc^3) - (87*Lmu*z2^2)/(10*Nc^3) - 
   (841*Lmu^2*z2^2)/(10*Nc^3) + (74*ly*z2^2)/(5*Nc^3) + 
   (1066*Lmu*ly*z2^2)/(5*Nc^3) - (145*ly^2*z2^2)/(2*Nc^3) + 
   (117353*z2^2)/(135*Nc) - (1592*Lmu*z2^2)/(15*Nc) - 
   (521*Lmu^2*z2^2)/(10*Nc) + (7573*ly*z2^2)/(30*Nc) + 
   (207*Lmu*ly*z2^2)/(5*Nc) - (407*ly^2*z2^2)/(20*Nc) - (8062*Nc*z2^2)/45 - 
   (6817*Lmu*Nc*z2^2)/30 - (43*Lmu^2*Nc*z2^2)/10 + (404*ly*Nc*z2^2)/5 + 
   4*Lmu*ly*Nc*z2^2 + 30*ly^2*Nc*z2^2 - (78314*Nc^3*z2^2)/135 - 
   (1349*Lmu*Nc^3*z2^2)/15 + (41*Lmu^2*Nc^3*z2^2)/2 - (989*ly*Nc^3*z2^2)/6 - 
   41*Lmu*ly*Nc^3*z2^2 - (151*ly^2*Nc^3*z2^2)/20 - (5644*Nf*z2^2)/135 + 
   (758*Lmu*Nf*z2^2)/15 - (156*ly*Nf*z2^2)/5 + (302*Nf*z2^2)/(27*Nc^2) + 
   (293*Lmu*Nf*z2^2)/(15*Nc^2) - (1124*ly*Nf*z2^2)/(15*Nc^2) + 
   (1954*Nc^2*Nf*z2^2)/9 + (389*Lmu*Nc^2*Nf*z2^2)/15 + 
   (608*ly*Nc^2*Nf*z2^2)/15 + (676*Nf^2*z2^2)/(135*Nc) - 
   (2932*Nc*Nf^2*z2^2)/135 - (((127*I)/6)*Pi*z2^2)/Nc^3 - 
   ((I/5)*Lmu*Pi*z2^2)/Nc^3 + (((261*I)/5)*ly*Pi*z2^2)/Nc^3 + 
   (((7033*I)/30)*Pi*z2^2)/Nc + ((38*I)*Lmu*Pi*z2^2)/Nc - 
   (((83*I)/10)*ly*Pi*z2^2)/Nc - ((2673*I)/10)*Nc*Pi*z2^2 - 
   ((557*I)/5)*Lmu*Nc*Pi*z2^2 + (35*I)*ly*Nc*Pi*z2^2 - 
   ((2231*I)/30)*Nc^3*Pi*z2^2 - ((241*I)/10)*ly*Nc^3*Pi*z2^2 + 
   ((502*I)/15)*Nf*Pi*z2^2 - (((119*I)/3)*Nf*Pi*z2^2)/Nc^2 + 
   ((65*I)/3)*Nc^2*Nf*Pi*z2^2 + (30523*z2^3)/(630*Nc^3) - 
   (30479*z2^3)/(90*Nc) + (1064617*Nc*z2^3)/1890 + (44357*Nc^3*z2^3)/1890 - 
   (1984*Nf*z2^3)/35 + (3968*Nf*z2^3)/(35*Nc^2) + (496*Nc^2*Nf*z2^3)/35 + 
   (1277*z3)/(6*Nc^3) + (184*Lmu*z3)/Nc^3 + (71*Lmu^2*z3)/Nc^3 + 
   (12*Lmu^3*z3)/Nc^3 - (279*ly*z3)/Nc^3 - (200*Lmu*ly*z3)/Nc^3 - 
   (68*Lmu^2*ly*z3)/Nc^3 + (19*ly^2*z3)/Nc^3 + (68*Lmu*ly^2*z3)/Nc^3 - 
   (26*ly^3*z3)/Nc^3 + (52669*z3)/(27*Nc) + (1852*Lmu*z3)/(3*Nc) + 
   (544*Lmu^2*z3)/(9*Nc) - (10*Lmu^3*z3)/Nc - (6127*ly*z3)/(18*Nc) - 
   (2206*Lmu*ly*z3)/(9*Nc) + (32*Lmu^2*ly*z3)/Nc + (3683*ly^2*z3)/(18*Nc) - 
   (16*Lmu*ly^2*z3)/Nc + (9*ly^3*z3)/Nc + (595237*Nc*z3)/486 + 
   (1895*Lmu*Nc*z3)/9 - (821*Lmu^2*Nc*z3)/9 - 16*Lmu^3*Nc*z3 - 
   (5057*ly*Nc*z3)/27 + 150*Lmu*ly*Nc*z3 + 70*Lmu^2*ly*Nc*z3 - 
   (733*ly^2*Nc*z3)/6 - 35*Lmu*ly^2*Nc*z3 - (5*ly^3*Nc*z3)/3 - 
   (85286*Nc^3*z3)/243 - (3233*Lmu*Nc^3*z3)/9 - (362*Lmu^2*Nc^3*z3)/9 + 
   14*Lmu^3*Nc^3*z3 + (10289*ly*Nc^3*z3)/54 - (62*Lmu*ly*Nc^3*z3)/9 - 
   34*Lmu^2*ly*Nc^3*z3 + (257*ly^2*Nc^3*z3)/9 + 19*Lmu*ly^2*Nc^3*z3 - 
   (4*ly^3*Nc^3*z3)/3 - (196*Nf*z3)/27 - (1528*Lmu*Nf*z3)/27 + 
   (20*Lmu^2*Nf*z3)/9 + (742*ly*Nf*z3)/9 - 20*Lmu*ly*Nf*z3 + 
   (77*ly^2*Nf*z3)/3 - (43321*Nf*z3)/(81*Nc^2) - (836*Lmu*Nf*z3)/(9*Nc^2) - 
   (94*Lmu^2*Nf*z3)/(9*Nc^2) + (48*ly*Nf*z3)/Nc^2 + 
   (136*Lmu*ly*Nf*z3)/(9*Nc^2) - (316*ly^2*Nf*z3)/(9*Nc^2) + 
   (8755*Nc^2*Nf*z3)/81 + (2812*Lmu*Nc^2*Nf*z3)/27 + 
   (74*Lmu^2*Nc^2*Nf*z3)/9 - (458*ly*Nc^2*Nf*z3)/9 + 
   (80*Lmu*ly*Nc^2*Nf*z3)/9 - (77*ly^2*Nc^2*Nf*z3)/9 - 
   (2960*Nf^2*z3)/(243*Nc) - (92*Lmu*Nf^2*z3)/(27*Nc) - 
   (208*ly*Nf^2*z3)/(27*Nc) - (3196*Nc*Nf^2*z3)/243 - 
   (268*Lmu*Nc*Nf^2*z3)/27 + (104*ly*Nc*Nf^2*z3)/27 + ((255*I)*Pi*z3)/Nc^3 + 
   ((118*I)*Lmu*Pi*z3)/Nc^3 + ((36*I)*Lmu^2*Pi*z3)/Nc^3 - 
   ((88*I)*ly*Pi*z3)/Nc^3 - ((112*I)*Lmu*ly*Pi*z3)/Nc^3 + 
   ((118*I)*ly^2*Pi*z3)/Nc^3 + (((11891*I)/18)*Pi*z3)/Nc + 
   (((1898*I)/9)*Lmu*Pi*z3)/Nc - ((2*I)*Lmu^2*Pi*z3)/Nc - 
   (((2915*I)/9)*ly*Pi*z3)/Nc - ((16*I)*Lmu*ly*Pi*z3)/Nc + 
   (((70*I)/3)*ly^2*Pi*z3)/Nc + (167*I)*Nc*Pi*z3 - ((248*I)/9)*Lmu*Nc*Pi*z3 - 
   (42*I)*Lmu^2*Nc*Pi*z3 + ((259*I)/3)*ly*Nc*Pi*z3 + 
   (102*I)*Lmu*ly*Nc*Pi*z3 - ((175*I)/3)*ly^2*Nc*Pi*z3 - 
   ((9109*I)/54)*Nc^3*Pi*z3 - ((262*I)/3)*Lmu*Nc^3*Pi*z3 + 
   (8*I)*Lmu^2*Nc^3*Pi*z3 + ((452*I)/9)*ly*Nc^3*Pi*z3 - 
   (30*I)*Lmu*ly*Nc^3*Pi*z3 + (15*I)*ly^2*Nc^3*Pi*z3 - 
   ((514*I)/27)*Nf*Pi*z3 + ((68*I)/9)*Lmu*Nf*Pi*z3 - ((10*I)/3)*ly*Nf*Pi*z3 - 
   (((380*I)/3)*Nf*Pi*z3)/Nc^2 - (((188*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 + 
   (((440*I)/9)*ly*Nf*Pi*z3)/Nc^2 + ((1438*I)/27)*Nc^2*Nf*Pi*z3 + 
   ((76*I)/3)*Lmu*Nc^2*Nf*Pi*z3 - ((74*I)/9)*ly*Nc^2*Nf*Pi*z3 - 
   (((188*I)/27)*Nf^2*Pi*z3)/Nc - ((164*I)/27)*Nc*Nf^2*Pi*z3 - 
   (301*z2*z3)/Nc^3 - (220*Lmu*z2*z3)/Nc^3 + (376*ly*z2*z3)/Nc^3 + 
   (1106*z2*z3)/(3*Nc) - (42*Lmu*z2*z3)/Nc - (24*ly*z2*z3)/Nc - 
   421*Nc*z2*z3 + (524*Lmu*Nc*z2*z3)/3 - (430*ly*Nc*z2*z3)/3 + 
   (532*Nc^3*z2*z3)/3 + (46*Lmu*Nc^3*z2*z3)/3 + (26*ly*Nc^3*z2*z3)/3 - 
   16*Nf*z2*z3 - (50*Nf*z2*z3)/(3*Nc^2) - (118*Nc^2*Nf*z2*z3)/3 + 
   ((352*I)*Pi*z2*z3)/Nc^3 + ((104*I)*Pi*z2*z3)/Nc - 
   ((316*I)/3)*Nc*Pi*z2*z3 - (4*I)*Nc^3*Pi*z2*z3 + (212*z3^2)/Nc^3 - 
   (529*z3^2)/(3*Nc) + (427*Nc*z3^2)/9 + (44*Nc^3*z3^2)/9 - 64*Nf*z3^2 + 
   (128*Nf*z3^2)/Nc^2 + 16*Nc^2*Nf*z3^2 + (590*z5)/(3*Nc^3) + 
   (60*Lmu*z5)/Nc^3 + (126*ly*z5)/Nc^3 - (8336*z5)/(9*Nc) - (96*Lmu*z5)/Nc + 
   (49*ly*z5)/Nc - (5983*Nc*z5)/9 - 76*Lmu*Nc*z5 + 89*ly*Nc*z5 + 
   (457*Nc^3*z5)/3 + 136*Lmu*Nc^3*z5 - 50*ly*Nc^3*z5 - (92*Nf*z5)/9 + 
   (2308*Nf*z5)/(9*Nc^2) - (572*Nc^2*Nf*z5)/9 - ((338*I)*Pi*z5)/Nc^3 - 
   (((154*I)/3)*Pi*z5)/Nc - ((62*I)/3)*Nc*Pi*z5 + (86*I)*Nc^3*Pi*z5}, 
 {1, "+-+-", 3, c1, 1, -14921/(48*Nc^3) + (2675*Lmu)/(16*Nc^3) + 
   (2251*Lmu^2)/(16*Nc^3) + (311*Lmu^3)/(4*Nc^3) + (41*Lmu^4)/(2*Nc^3) + 
   (7*Lmu^5)/(2*Nc^3) + Lmu^6/(6*Nc^3) + (217*ly)/(2*Nc^3) - 
   (655*Lmu*ly)/(4*Nc^3) - (211*Lmu^2*ly)/Nc^3 - (92*Lmu^3*ly)/Nc^3 - 
   (24*Lmu^4*ly)/Nc^3 - (2*Lmu^5*ly)/Nc^3 + (1715*ly^2)/(16*Nc^3) + 
   (329*Lmu*ly^2)/(4*Nc^3) + (181*Lmu^2*ly^2)/(2*Nc^3) + 
   (40*Lmu^3*ly^2)/Nc^3 + (13*Lmu^4*ly^2)/(2*Nc^3) - (124*ly^3)/(3*Nc^3) - 
   (42*Lmu*ly^3)/Nc^3 - (17*Lmu^2*ly^3)/Nc^3 - (25*Lmu^3*ly^3)/(3*Nc^3) + 
   (41*ly^4)/(3*Nc^3) + (Lmu*ly^4)/Nc^3 + (25*Lmu^2*ly^4)/(6*Nc^3) - 
   (Lmu*ly^5)/(2*Nc^3) - (4*ly^6)/(45*Nc^3) + 406237/(1296*Nc) + 
   (397685*Lmu)/(324*Nc) + (958817*Lmu^2)/(1296*Nc) + 
   (18575*Lmu^3)/(108*Nc) + (175*Lmu^4)/(18*Nc) - (49*Lmu^5)/(9*Nc) - 
   Lmu^6/(2*Nc) - (58217*ly)/(108*Nc) - (589801*Lmu*ly)/(648*Nc) - 
   (9773*Lmu^2*ly)/(18*Nc) - (277*Lmu^3*ly)/(3*Nc) + (172*Lmu^4*ly)/(9*Nc) + 
   (5*Lmu^5*ly)/Nc + (1233445*ly^2)/(2592*Nc) + (53593*Lmu*ly^2)/(216*Nc) + 
   (841*Lmu^2*ly^2)/(12*Nc) - (101*Lmu^3*ly^2)/(18*Nc) - 
   (53*Lmu^4*ly^2)/(4*Nc) - (241*ly^3)/(3*Nc) - (23*Lmu*ly^3)/Nc - 
   (9*Lmu^2*ly^3)/(2*Nc) + (14*Lmu^3*ly^3)/Nc + (83*ly^4)/(12*Nc) + 
   (31*Lmu*ly^4)/(12*Nc) - (77*Lmu^2*ly^4)/(12*Nc) - (193*ly^5)/(180*Nc) + 
   (Lmu*ly^5)/Nc + (11*ly^6)/(360*Nc) + (154558987*Nc)/104976 + 
   (14907265*Lmu*Nc)/11664 + (136615*Lmu^2*Nc)/432 - (8419*Lmu^3*Nc)/108 - 
   (305*Lmu^4*Nc)/9 + (7*Lmu^5*Nc)/18 + (Lmu^6*Nc)/2 + (109102*ly*Nc)/729 + 
   (4009*Lmu*ly*Nc)/324 + (410*Lmu^2*ly*Nc)/3 + (2558*Lmu^3*ly*Nc)/27 + 
   (37*Lmu^4*ly*Nc)/3 - 4*Lmu^5*ly*Nc - (47971*ly^2*Nc)/432 - 
   (2983*Lmu*ly^2*Nc)/36 - (1183*Lmu^2*ly^2*Nc)/12 - (139*Lmu^3*ly^2*Nc)/6 + 
   9*Lmu^4*ly^2*Nc + (185*ly^3*Nc)/3 + 53*Lmu*ly^3*Nc + 
   (29*Lmu^2*ly^3*Nc)/2 - (28*Lmu^3*ly^3*Nc)/3 - (3383*ly^4*Nc)/216 - 
   (17*Lmu*ly^4*Nc)/4 + (13*Lmu^2*ly^4*Nc)/3 + (259*ly^5*Nc)/180 - 
   (2*Lmu*ly^5*Nc)/3 - (ly^6*Nc)/36 + (72091055*Nc^3)/104976 + 
   (138896*Lmu*Nc^3)/729 - (102737*Lmu^2*Nc^3)/1296 - (2581*Lmu^3*Nc^3)/108 + 
   (11*Lmu^4*Nc^3)/3 + (14*Lmu^5*Nc^3)/9 - (Lmu^6*Nc^3)/6 + 
   (238879*ly*Nc^3)/2916 + (49831*Lmu*ly*Nc^3)/216 + 
   (1253*Lmu^2*ly*Nc^3)/18 - (496*Lmu^3*ly*Nc^3)/27 - (67*Lmu^4*ly*Nc^3)/9 + 
   Lmu^5*ly*Nc^3 - (241849*ly^2*Nc^3)/2592 - (5693*Lmu*ly^2*Nc^3)/216 + 
   (199*Lmu^2*ly^2*Nc^3)/6 + (103*Lmu^3*ly^2*Nc^3)/9 - 
   (9*Lmu^4*ly^2*Nc^3)/4 - (329*ly^3*Nc^3)/54 - (55*Lmu*ly^3*Nc^3)/3 - 
   (37*Lmu^2*ly^3*Nc^3)/6 + (7*Lmu^3*ly^3*Nc^3)/3 + (577*ly^4*Nc^3)/216 + 
   (2*Lmu*ly^4*Nc^3)/3 - (13*Lmu^2*ly^4*Nc^3)/12 + (11*ly^5*Nc^3)/60 + 
   (Lmu*ly^5*Nc^3)/6 + (ly^6*Nc^3)/144 - (29272339*Nf)/52488 - 
   (1969505*Lmu*Nf)/2916 - (22594*Lmu^2*Nf)/81 - (668*Lmu^3*Nf)/27 + 
   (74*Lmu^4*Nf)/9 + (10*Lmu^5*Nf)/9 + (54463*ly*Nf)/2916 + 
   (24023*Lmu*ly*Nf)/162 + (155*Lmu^2*ly*Nf)/3 - (364*Lmu^3*ly*Nf)/27 - 
   (22*Lmu^4*ly*Nf)/3 - (2879*ly^2*Nf)/72 - (41*Lmu*ly^2*Nf)/2 + 
   (39*Lmu^2*ly^2*Nf)/2 + (31*Lmu^3*ly^2*Nf)/3 - (56*ly^3*Nf)/9 - 
   10*Lmu*ly^3*Nf - 5*Lmu^2*ly^3*Nf + (167*ly^4*Nf)/108 + (Lmu*ly^4*Nf)/2 + 
   (ly^5*Nf)/10 + (127349*Nf)/(972*Nc^2) - (92515*Lmu*Nf)/(648*Nc^2) - 
   (49589*Lmu^2*Nf)/(324*Nc^2) - (1499*Lmu^3*Nf)/(27*Nc^2) - 
   (92*Lmu^4*Nf)/(9*Nc^2) - (5*Lmu^5*Nf)/(9*Nc^2) + (739*ly*Nf)/(18*Nc^2) + 
   (11519*Lmu*ly*Nf)/(81*Nc^2) + (1216*Lmu^2*ly*Nf)/(9*Nc^2) + 
   (136*Lmu^3*ly*Nf)/(3*Nc^2) + (44*Lmu^4*ly*Nf)/(9*Nc^2) - 
   (16307*ly^2*Nf)/(324*Nc^2) - (1283*Lmu*ly^2*Nf)/(27*Nc^2) - 
   (100*Lmu^2*ly^2*Nf)/(3*Nc^2) - (86*Lmu^3*ly^2*Nf)/(9*Nc^2) + 
   (104*ly^3*Nf)/(9*Nc^2) + (10*Lmu*ly^3*Nf)/Nc^2 + (5*Lmu^2*ly^3*Nf)/Nc^2 - 
   (8*ly^4*Nf)/(9*Nc^2) - (Lmu*ly^4*Nf)/(3*Nc^2) - (ly^5*Nf)/(6*Nc^2) - 
   (25794125*Nc^2*Nf)/52488 - (1316711*Lmu*Nc^2*Nf)/5832 + 
   (347*Lmu^2*Nc^2*Nf)/108 + (473*Lmu^3*Nc^2*Nf)/27 + 2*Lmu^4*Nc^2*Nf - 
   (5*Lmu^5*Nc^2*Nf)/9 - (35237*ly*Nc^2*Nf)/2916 - 
   (17165*Lmu*ly*Nc^2*Nf)/162 - (499*Lmu^2*ly*Nc^2*Nf)/9 - 
   (88*Lmu^3*ly*Nc^2*Nf)/27 + (22*Lmu^4*ly*Nc^2*Nf)/9 + 
   (22561*ly^2*Nc^2*Nf)/648 + (1157*Lmu*ly^2*Nc^2*Nf)/54 - 
   (7*Lmu^2*ly^2*Nc^2*Nf)/2 - (31*Lmu^3*ly^2*Nc^2*Nf)/9 + 
   (22*ly^3*Nc^2*Nf)/27 + (10*Lmu*ly^3*Nc^2*Nf)/3 + 
   (5*Lmu^2*ly^3*Nc^2*Nf)/3 - (61*ly^4*Nc^2*Nf)/108 - (Lmu*ly^4*Nc^2*Nf)/6 - 
   (ly^5*Nc^2*Nf)/30 + (302815*Nf^2)/(26244*Nc) + 
   (67511*Lmu*Nf^2)/(1458*Nc) + (2707*Lmu^2*Nf^2)/(81*Nc) + 
   (26*Lmu^3*Nf^2)/(3*Nc) + (2*Lmu^4*Nf^2)/(3*Nc) + (4504*ly*Nf^2)/(729*Nc) - 
   (992*Lmu*ly*Nf^2)/(81*Nc) - (40*Lmu^2*ly*Nf^2)/(3*Nc) - 
   (88*Lmu^3*ly*Nf^2)/(27*Nc) + (100*ly^2*Nf^2)/(27*Nc) + 
   (40*Lmu*ly^2*Nf^2)/(9*Nc) + (4*Lmu^2*ly^2*Nf^2)/(3*Nc) - 
   (ly^4*Nf^2)/(27*Nc) + (510788*Nc*Nf^2)/6561 + (42713*Lmu*Nc*Nf^2)/729 + 
   (1163*Lmu^2*Nc*Nf^2)/81 - (14*Lmu^3*Nc*Nf^2)/27 - (2*Lmu^4*Nc*Nf^2)/3 - 
   (2252*ly*Nc*Nf^2)/729 + (496*Lmu*ly*Nc*Nf^2)/81 + 
   (20*Lmu^2*ly*Nc*Nf^2)/3 + (44*Lmu^3*ly*Nc*Nf^2)/27 - 
   (50*ly^2*Nc*Nf^2)/27 - (20*Lmu*ly^2*Nc*Nf^2)/9 - 
   (2*Lmu^2*ly^2*Nc*Nf^2)/3 + (ly^4*Nc*Nf^2)/54 - (1000*Nf^3)/729 - 
   (200*Lmu*Nf^3)/81 - (40*Lmu^2*Nf^3)/27 - (8*Lmu^3*Nf^3)/27 + 
   (((9785*I)/48)*Pi)/Nc^3 + (((1467*I)/8)*Lmu*Pi)/Nc^3 + 
   (((869*I)/4)*Lmu^2*Pi)/Nc^3 + ((76*I)*Lmu^3*Pi)/Nc^3 + 
   (((35*I)/2)*Lmu^4*Pi)/Nc^3 + (I*Lmu^5*Pi)/Nc^3 - 
   (((1379*I)/8)*ly*Pi)/Nc^3 - (((671*I)/2)*Lmu*ly*Pi)/Nc^3 - 
   ((213*I)*Lmu^2*ly*Pi)/Nc^3 - ((84*I)*Lmu^3*ly*Pi)/Nc^3 - 
   ((9*I)*Lmu^4*ly*Pi)/Nc^3 + (((397*I)/4)*ly^2*Pi)/Nc^3 + 
   ((112*I)*Lmu*ly^2*Pi)/Nc^3 + ((89*I)*Lmu^2*ly^2*Pi)/Nc^3 + 
   ((20*I)*Lmu^3*ly^2*Pi)/Nc^3 - (((116*I)/3)*ly^3*Pi)/Nc^3 - 
   ((38*I)*Lmu*ly^3*Pi)/Nc^3 - (((49*I)/3)*Lmu^2*ly^3*Pi)/Nc^3 + 
   (((13*I)/2)*ly^4*Pi)/Nc^3 + (((19*I)/3)*Lmu*ly^4*Pi)/Nc^3 - 
   (((13*I)/10)*ly^5*Pi)/Nc^3 + (((383905*I)/162)*Pi)/Nc + 
   (((115468*I)/81)*Lmu*Pi)/Nc + (((22709*I)/36)*Lmu^2*Pi)/Nc + 
   (((863*I)/9)*Lmu^3*Pi)/Nc - (((119*I)/9)*Lmu^4*Pi)/Nc - 
   ((2*I)*Lmu^5*Pi)/Nc - (((534541*I)/1296)*ly*Pi)/Nc - 
   (((91067*I)/108)*Lmu*ly*Pi)/Nc - (((1781*I)/6)*Lmu^2*ly*Pi)/Nc + 
   (((179*I)/9)*Lmu^3*ly*Pi)/Nc + (((29*I)/2)*Lmu^4*ly*Pi)/Nc + 
   (((24601*I)/216)*ly^2*Pi)/Nc + (((715*I)/6)*Lmu*ly^2*Pi)/Nc - 
   (((101*I)/6)*Lmu^2*ly^2*Pi)/Nc - (((77*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
   (((94*I)/9)*ly^3*Pi)/Nc + ((4*I)*Lmu*ly^3*Pi)/Nc + 
   (((64*I)/3)*Lmu^2*ly^3*Pi)/Nc - (((59*I)/36)*ly^4*Pi)/Nc - 
   (((17*I)/2)*Lmu*ly^4*Pi)/Nc + (((27*I)/20)*ly^5*Pi)/Nc + 
   ((33426457*I)/11664)*Nc*Pi + ((905969*I)/648)*Lmu*Nc*Pi + 
   ((2593*I)/36)*Lmu^2*Nc*Pi - ((542*I)/9)*Lmu^3*Nc*Pi - 
   ((83*I)/18)*Lmu^4*Nc*Pi + I*Lmu^5*Nc*Pi - ((162031*I)/648)*ly*Nc*Pi + 
   ((10555*I)/54)*Lmu*ly*Nc*Pi + ((2779*I)/18)*Lmu^2*ly*Nc*Pi + 
   ((77*I)/3)*Lmu^3*ly*Nc*Pi - (6*I)*Lmu^4*ly*Nc*Pi + 
   ((12239*I)/108)*ly^2*Nc*Pi - ((121*I)/2)*Lmu*ly^2*Nc*Pi - 
   ((199*I)/6)*Lmu^2*ly^2*Nc*Pi + ((35*I)/3)*Lmu^3*ly^2*Nc*Pi - 
   ((569*I)/54)*ly^3*Nc*Pi + ((40*I)/3)*Lmu*ly^3*Nc*Pi - 
   ((35*I)/3)*Lmu^2*ly^3*Nc*Pi + ((5*I)/4)*ly^4*Nc*Pi + 
   ((11*I)/2)*Lmu*ly^4*Nc*Pi - I*ly^5*Nc*Pi + ((264821*I)/972)*Nc^3*Pi + 
   ((11689*I)/162)*Lmu*Nc^3*Pi - ((25*I)/12)*Lmu^2*Nc^3*Pi - 
   ((100*I)/27)*Lmu^3*Nc^3*Pi + (I/3)*Lmu^4*Nc^3*Pi + 
   ((57137*I)/1296)*ly*Nc^3*Pi + ((9343*I)/108)*Lmu*ly*Nc^3*Pi + 
   ((101*I)/9)*Lmu^2*ly*Nc^3*Pi - ((62*I)/9)*Lmu^3*ly*Nc^3*Pi + 
   (I/2)*Lmu^4*ly*Nc^3*Pi - ((9641*I)/216)*ly^2*Nc^3*Pi + 
   ((34*I)/3)*Lmu*ly^2*Nc^3*Pi + ((95*I)/6)*Lmu^2*ly^2*Nc^3*Pi - 
   (2*I)*Lmu^3*ly^2*Nc^3*Pi - ((413*I)/54)*ly^3*Nc^3*Pi - 
   ((29*I)/3)*Lmu*ly^3*Nc^3*Pi + ((8*I)/3)*Lmu^2*ly^3*Nc^3*Pi + 
   ((19*I)/12)*ly^4*Nc^3*Pi - ((4*I)/3)*Lmu*ly^4*Nc^3*Pi + 
   ((5*I)/24)*ly^5*Nc^3*Pi - ((753311*I)/729)*Nf*Pi - 
   ((39985*I)/54)*Lmu*Nf*Pi - ((1273*I)/9)*Lmu^2*Nf*Pi + 
   ((68*I)/9)*Lmu^3*Nf*Pi + ((28*I)/9)*Lmu^4*Nf*Pi + 
   ((11551*I)/324)*ly*Nf*Pi + ((1351*I)/27)*Lmu*ly*Nf*Pi - 
   ((133*I)/9)*Lmu^2*ly*Nf*Pi - (14*I)*Lmu^3*ly*Nf*Pi - 
   ((1411*I)/54)*ly^2*Nf*Pi + ((43*I)/3)*Lmu*ly^2*Nf*Pi + 
   ((53*I)/3)*Lmu^2*ly^2*Nf*Pi - ((127*I)/27)*ly^3*Nf*Pi - 
   (8*I)*Lmu*ly^3*Nf*Pi + ((19*I)/18)*ly^4*Nf*Pi - 
   (((192595*I)/648)*Nf*Pi)/Nc^2 - (((48293*I)/162)*Lmu*Nf*Pi)/Nc^2 - 
   (((1457*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - (((368*I)/9)*Lmu^3*Nf*Pi)/Nc^2 - 
   (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + (((23579*I)/162)*ly*Nf*Pi)/Nc^2 + 
   (((5726*I)/27)*Lmu*ly*Nf*Pi)/Nc^2 + (((328*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^2 + 
   (((148*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^2 - (((1403*I)/27)*ly^2*Nf*Pi)/Nc^2 - 
   (((158*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^2 - (((56*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^2 + 
   (((82*I)/9)*ly^3*Nf*Pi)/Nc^2 + (((26*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^2 - 
   (((4*I)/3)*ly^4*Nf*Pi)/Nc^2 - ((462395*I)/1944)*Nc^2*Nf*Pi - 
   ((8062*I)/81)*Lmu*Nc^2*Nf*Pi - ((26*I)/9)*Lmu^2*Nc^2*Nf*Pi + 
   ((128*I)/27)*Lmu^3*Nc^2*Nf*Pi - (I/3)*Lmu^4*Nc^2*Nf*Pi - 
   ((3923*I)/108)*ly*Nc^2*Nf*Pi - ((1837*I)/27)*Lmu*ly*Nc^2*Nf*Pi - 
   ((151*I)/9)*Lmu^2*ly*Nc^2*Nf*Pi + ((26*I)/9)*Lmu^3*ly*Nc^2*Nf*Pi + 
   ((1289*I)/54)*ly^2*Nc^2*Nf*Pi + (3*I)*Lmu*ly^2*Nc^2*Nf*Pi - 
   ((16*I)/3)*Lmu^2*ly^2*Nc^2*Nf*Pi + ((29*I)/27)*ly^3*Nc^2*Nf*Pi + 
   ((8*I)/3)*Lmu*ly^3*Nc^2*Nf*Pi - (I/3)*ly^4*Nc^2*Nf*Pi + 
   (((99911*I)/1458)*Nf^2*Pi)/Nc + (((6278*I)/81)*Lmu*Nf^2*Pi)/Nc + 
   ((26*I)*Lmu^2*Nf^2*Pi)/Nc + (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc - 
   (((392*I)/81)*ly*Nf^2*Pi)/Nc - (((160*I)/9)*Lmu*ly*Nf^2*Pi)/Nc - 
   (((64*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc + (((40*I)/9)*ly^2*Nf^2*Pi)/Nc + 
   (((8*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc - (((4*I)/27)*ly^3*Nf^2*Pi)/Nc + 
   ((13487*I)/243)*Nc*Nf^2*Pi + ((2822*I)/81)*Lmu*Nc*Nf^2*Pi + 
   ((46*I)/9)*Lmu^2*Nc*Nf^2*Pi - ((28*I)/27)*Lmu^3*Nc*Nf^2*Pi + 
   ((196*I)/81)*ly*Nc*Nf^2*Pi + ((80*I)/9)*Lmu*ly*Nc*Nf^2*Pi + 
   ((32*I)/9)*Lmu^2*ly*Nc*Nf^2*Pi - ((20*I)/9)*ly^2*Nc*Nf^2*Pi - 
   ((4*I)/3)*Lmu*ly^2*Nc*Nf^2*Pi + ((2*I)/27)*ly^3*Nc*Nf^2*Pi - 
   ((200*I)/81)*Nf^3*Pi - ((80*I)/27)*Lmu*Nf^3*Pi - ((8*I)/9)*Lmu^2*Nf^3*Pi - 
   (48827*z2)/(48*Nc^3) - (4499*Lmu*z2)/(4*Nc^3) - (630*Lmu^2*z2)/Nc^3 - 
   (211*Lmu^3*z2)/Nc^3 - (31*Lmu^4*z2)/(2*Nc^3) + (1119*ly*z2)/Nc^3 + 
   (1092*Lmu*ly*z2)/Nc^3 + (660*Lmu^2*ly*z2)/Nc^3 + (100*Lmu^3*ly*z2)/Nc^3 - 
   (274*ly^2*z2)/Nc^3 - (499*Lmu*ly^2*z2)/Nc^3 - (154*Lmu^2*ly^2*z2)/Nc^3 + 
   (87*ly^3*z2)/Nc^3 + (105*Lmu*ly^3*z2)/Nc^3 - (64*ly^4*z2)/(3*Nc^3) - 
   (5770613*z2)/(1296*Nc) - (481325*Lmu*z2)/(108*Nc) - 
   (3673*Lmu^2*z2)/(3*Nc) + (109*Lmu^3*z2)/(9*Nc) + (35*Lmu^4*z2)/(2*Nc) + 
   (105635*ly*z2)/(54*Nc) + (5885*Lmu*ly*z2)/(3*Nc) + (122*Lmu^2*ly*z2)/Nc - 
   (90*Lmu^3*ly*z2)/Nc - (1209*ly^2*z2)/(2*Nc) - (239*Lmu*ly^2*z2)/(2*Nc) + 
   (263*Lmu^2*ly^2*z2)/(2*Nc) + (235*ly^3*z2)/(9*Nc) - (84*Lmu*ly^3*z2)/Nc + 
   (221*ly^4*z2)/(12*Nc) - (73920983*Nc*z2)/11664 - (747631*Lmu*Nc*z2)/324 + 
   44*Lmu^2*Nc*z2 + (515*Lmu^3*Nc*z2)/9 - (Lmu^4*Nc*z2)/2 - 
   (30517*ly*Nc*z2)/81 - (1999*Lmu*ly*Nc*z2)/3 - (673*Lmu^2*ly*Nc*z2)/3 + 
   8*Lmu^3*ly*Nc*z2 + (739*ly^2*Nc*z2)/4 + 215*Lmu*ly^2*Nc*z2 - 
   23*Lmu^2*ly^2*Nc*z2 - (149*ly^3*Nc*z2)/3 + 26*Lmu*ly^3*Nc*z2 - 
   (41*ly^4*Nc*z2)/6 - (1184971*Nc^3*z2)/11664 - (23087*Lmu*Nc^3*z2)/324 + 
   (79*Lmu^2*Nc^3*z2)/3 + (17*Lmu^3*Nc^3*z2)/3 - (3*Lmu^4*Nc^3*z2)/2 - 
   (58517*ly*Nc^3*z2)/162 - (632*Lmu*ly*Nc^3*z2)/3 + 
   (11*Lmu^2*ly*Nc^3*z2)/3 + 6*Lmu^3*ly*Nc^3*z2 + (179*ly^2*Nc^3*z2)/4 - 
   (329*Lmu*ly^2*Nc^3*z2)/6 - (9*Lmu^2*ly^2*Nc^3*z2)/2 + 22*ly^3*Nc^3*z2 - 
   3*Lmu*ly^3*Nc^3*z2 + (11*ly^4*Nc^3*z2)/6 + (2063066*Nf*z2)/729 + 
   (97942*Lmu*Nf*z2)/81 + (278*Lmu^2*Nf*z2)/3 - (128*Lmu^3*Nf*z2)/9 - 
   (17708*ly*Nf*z2)/81 - 14*Lmu*ly*Nf*z2 + (190*Lmu^2*ly*Nf*z2)/3 - 
   (67*ly^2*Nf*z2)/6 - 76*Lmu*ly^2*Nf*z2 + (182*ly^3*Nf*z2)/9 + 
   (140543*Nf*z2)/(324*Nc^2) + (26408*Lmu*Nf*z2)/(27*Nc^2) + 
   (1072*Lmu^2*Nf*z2)/(3*Nc^2) + (296*Lmu^3*Nf*z2)/(9*Nc^2) - 
   (11320*ly*Nf*z2)/(27*Nc^2) - (1652*Lmu*ly*Nf*z2)/(3*Nc^2) - 
   (124*Lmu^2*ly*Nf*z2)/Nc^2 + (473*ly^2*Nf*z2)/(3*Nc^2) + 
   (110*Lmu*ly^2*Nf*z2)/Nc^2 - (26*ly^3*Nf*z2)/Nc^2 + 
   (994993*Nc^2*Nf*z2)/2916 + (11582*Lmu*Nc^2*Nf*z2)/81 - 
   (38*Lmu^2*Nc^2*Nf*z2)/3 - (8*Lmu^3*Nc^2*Nf*z2)/3 + 
   (15670*ly*Nc^2*Nf*z2)/81 + (382*Lmu*ly*Nc^2*Nf*z2)/3 - 
   (2*Lmu^2*ly*Nc^2*Nf*z2)/3 - (51*ly^2*Nc^2*Nf*z2)/2 + 
   (52*Lmu*ly^2*Nc^2*Nf*z2)/3 - 6*ly^3*Nc^2*Nf*z2 - (6248*Nf^2*z2)/(27*Nc) - 
   (446*Lmu*Nf^2*z2)/(3*Nc) - (68*Lmu^2*Nf^2*z2)/(3*Nc) + 
   (400*ly*Nf^2*z2)/(9*Nc) + (112*Lmu*ly*Nf^2*z2)/(3*Nc) - 
   (8*ly^2*Nf^2*z2)/Nc - (1052*Nc*Nf^2*z2)/9 - (154*Lmu*Nc*Nf^2*z2)/3 + 
   (4*Lmu^2*Nc*Nf^2*z2)/3 - (200*ly*Nc*Nf^2*z2)/9 - 
   (56*Lmu*ly*Nc*Nf^2*z2)/3 + 4*ly^2*Nc*Nf^2*z2 + (80*Nf^3*z2)/9 + 
   (16*Lmu*Nf^3*z2)/3 - (((4309*I)/12)*Pi*z2)/Nc^3 - 
   ((386*I)*Lmu*Pi*z2)/Nc^3 - ((213*I)*Lmu^2*Pi*z2)/Nc^3 - 
   ((22*I)*Lmu^3*Pi*z2)/Nc^3 + ((188*I)*ly*Pi*z2)/Nc^3 + 
   ((398*I)*Lmu*ly*Pi*z2)/Nc^3 + ((96*I)*Lmu^2*ly*Pi*z2)/Nc^3 - 
   ((187*I)*ly^2*Pi*z2)/Nc^3 - ((106*I)*Lmu*ly^2*Pi*z2)/Nc^3 + 
   ((33*I)*ly^3*Pi*z2)/Nc^3 - (((183761*I)/108)*Pi*z2)/Nc - 
   ((935*I)*Lmu*Pi*z2)/Nc - (((301*I)/3)*Lmu^2*Pi*z2)/Nc + 
   ((8*I)*Lmu^3*Pi*z2)/Nc + (((2806*I)/3)*ly*Pi*z2)/Nc + 
   (((679*I)/3)*Lmu*ly*Pi*z2)/Nc - ((31*I)*Lmu^2*ly*Pi*z2)/Nc - 
   (((265*I)/2)*ly^2*Pi*z2)/Nc + ((35*I)*Lmu*ly^2*Pi*z2)/Nc - 
   (((25*I)/3)*ly^3*Pi*z2)/Nc - ((291823*I)/324)*Nc*Pi*z2 - 
   ((605*I)/3)*Lmu*Nc*Pi*z2 - ((22*I)/3)*Lmu^2*Nc*Pi*z2 + 
   (6*I)*Lmu^3*Nc*Pi*z2 - ((5683*I)/18)*ly*Nc*Pi*z2 - 
   ((428*I)/3)*Lmu*ly*Nc*Pi*z2 - (18*I)*Lmu^2*ly*Nc*Pi*z2 + 
   (115*I)*ly^2*Nc*Pi*z2 + (25*I)*Lmu*ly^2*Nc*Pi*z2 - 
   ((20*I)/3)*ly^3*Nc*Pi*z2 - ((9839*I)/36)*Nc^3*Pi*z2 - 
   ((202*I)/3)*Lmu*Nc^3*Pi*z2 + ((28*I)/3)*Lmu^2*Nc^3*Pi*z2 - 
   ((1393*I)/18)*ly*Nc^3*Pi*z2 - ((143*I)/3)*Lmu*ly*Nc^3*Pi*z2 + 
   (5*I)*Lmu^2*ly*Nc^3*Pi*z2 - ((7*I)/2)*ly^2*Nc^3*Pi*z2 - 
   (10*I)*Lmu*ly^2*Nc^3*Pi*z2 + (2*I)*ly^3*Nc^3*Pi*z2 + 
   ((28504*I)/81)*Nf*Pi*z2 + ((266*I)/3)*Lmu*Nf*Pi*z2 + 
   ((22*I)/3)*Lmu^2*Nf*Pi*z2 - ((59*I)/9)*ly*Nf*Pi*z2 + 
   ((20*I)/3)*Lmu*ly*Nf*Pi*z2 - ((46*I)/3)*ly^2*Nf*Pi*z2 + 
   (((7736*I)/27)*Nf*Pi*z2)/Nc^2 + ((208*I)*Lmu*Nf*Pi*z2)/Nc^2 + 
   (((88*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - ((206*I)*ly*Nf*Pi*z2)/Nc^2 - 
   (((196*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^2 + (((88*I)/3)*ly^2*Nf*Pi*z2)/Nc^2 + 
   ((1334*I)/9)*Nc^2*Nf*Pi*z2 + ((110*I)/3)*Lmu*Nc^2*Nf*Pi*z2 - 
   ((10*I)/3)*Lmu^2*Nc^2*Nf*Pi*z2 + ((415*I)/9)*ly*Nc^2*Nf*Pi*z2 + 
   ((44*I)/3)*Lmu*ly*Nc^2*Nf*Pi*z2 + (2*I)*ly^2*Nc^2*Nf*Pi*z2 - 
   (((322*I)/9)*Nf^2*Pi*z2)/Nc - ((8*I)*Lmu*Nf^2*Pi*z2)/Nc + 
   (((112*I)/9)*ly*Nf^2*Pi*z2)/Nc - ((238*I)/9)*Nc*Nf^2*Pi*z2 - 
   ((16*I)/3)*Lmu*Nc*Nf^2*Pi*z2 - ((56*I)/9)*ly*Nc*Nf^2*Pi*z2 + 
   ((16*I)/9)*Nf^3*Pi*z2 + (306*z2^2)/Nc^3 + (5099*Lmu*z2^2)/(10*Nc^3) + 
   (841*Lmu^2*z2^2)/(10*Nc^3) - (2473*ly*z2^2)/(5*Nc^3) - 
   (1066*Lmu*ly*z2^2)/(5*Nc^3) + (145*ly^2*z2^2)/(2*Nc^3) + 
   (109339*z2^2)/(135*Nc) + (4844*Lmu*z2^2)/(15*Nc) + 
   (157*Lmu^2*z2^2)/(2*Nc) - (3146*ly*z2^2)/(15*Nc) - 
   (471*Lmu*ly*z2^2)/(5*Nc) + (407*ly^2*z2^2)/(20*Nc) + (51112*Nc*z2^2)/45 + 
   (3137*Lmu*Nc*z2^2)/6 - (221*Lmu^2*Nc*z2^2)/10 + (472*ly*Nc*z2^2)/5 - 
   4*Lmu*ly*Nc*z2^2 - 30*ly^2*Nc*z2^2 + (61853*Nc^3*z2^2)/135 + 
   (1349*Lmu*Nc^3*z2^2)/15 - (41*Lmu^2*Nc^3*z2^2)/2 + 
   (1673*ly*Nc^3*z2^2)/15 + 41*Lmu*ly*Nc^3*z2^2 + (151*ly^2*Nc^3*z2^2)/20 - 
   (32786*Nf*z2^2)/135 - (310*Lmu*Nf*z2^2)/3 + (156*ly*Nf*z2^2)/5 - 
   (23002*Nf*z2^2)/(135*Nc^2) - (293*Lmu*Nf*z2^2)/(15*Nc^2) + 
   (1124*ly*Nf*z2^2)/(15*Nc^2) - (8612*Nc^2*Nf*z2^2)/45 - 
   (389*Lmu*Nc^2*Nf*z2^2)/15 - (608*ly*Nc^2*Nf*z2^2)/15 - 
   (676*Nf^2*z2^2)/(135*Nc) + (2932*Nc*Nf^2*z2^2)/135 + 
   (((2957*I)/30)*Pi*z2^2)/Nc^3 + ((I/5)*Lmu*Pi*z2^2)/Nc^3 - 
   (((261*I)/5)*ly*Pi*z2^2)/Nc^3 + (((1211*I)/15)*Pi*z2^2)/Nc + 
   (((74*I)/5)*Lmu*Pi*z2^2)/Nc - (((65*I)/2)*ly*Pi*z2^2)/Nc + 
   ((3937*I)/30)*Nc*Pi*z2^2 + ((557*I)/5)*Lmu*Nc*Pi*z2^2 - 
   (35*I)*ly*Nc*Pi*z2^2 + ((856*I)/15)*Nc^3*Pi*z2^2 + 
   ((241*I)/10)*ly*Nc^3*Pi*z2^2 - ((98*I)/3)*Nf*Pi*z2^2 - 
   (((317*I)/15)*Nf*Pi*z2^2)/Nc^2 - ((65*I)/3)*Nc^2*Nf*Pi*z2^2 - 
   (18139*z2^3)/(630*Nc^3) + (202697*z2^3)/(630*Nc) - (73949*Nc*z2^3)/378 - 
   (285413*Nc^3*z2^3)/1890 - (3968*Nf*z2^3)/35 + (7936*Nf*z2^3)/(35*Nc^2) + 
   (992*Nc^2*Nf*z2^3)/35 + (2953*z3)/(6*Nc^3) - (240*Lmu*z3)/Nc^3 - 
   (99*Lmu^2*z3)/Nc^3 - (12*Lmu^3*z3)/Nc^3 - (7*ly*z3)/Nc^3 + 
   (176*Lmu*ly*z3)/Nc^3 + (68*Lmu^2*ly*z3)/Nc^3 - (101*ly^2*z3)/Nc^3 - 
   (68*Lmu*ly^2*z3)/Nc^3 + (26*ly^3*z3)/Nc^3 - (10127*z3)/(54*Nc) - 
   (5728*Lmu*z3)/(9*Nc) - (832*Lmu^2*z3)/(9*Nc) + (10*Lmu^3*z3)/Nc + 
   (2141*ly*z3)/(2*Nc) + (3214*Lmu*ly*z3)/(9*Nc) - (32*Lmu^2*ly*z3)/Nc - 
   (4469*ly^2*z3)/(18*Nc) + (16*Lmu*ly^2*z3)/Nc - (9*ly^3*z3)/Nc - 
   (686533*Nc*z3)/486 - (1615*Lmu*Nc*z3)/9 + (1325*Lmu^2*Nc*z3)/9 + 
   16*Lmu^3*Nc*z3 - (2530*ly*Nc*z3)/27 - 168*Lmu*ly*Nc*z3 - 
   70*Lmu^2*ly*Nc*z3 + (947*ly^2*Nc*z3)/6 + 35*Lmu*ly^2*Nc*z3 + 
   (5*ly^3*Nc*z3)/3 + (295987*Nc^3*z3)/486 + (2945*Lmu*Nc^3*z3)/9 + 
   (398*Lmu^2*Nc^3*z3)/9 - 14*Lmu^3*Nc^3*z3 - (11429*ly*Nc^3*z3)/54 - 
   (136*Lmu*ly*Nc^3*z3)/9 + 34*Lmu^2*ly*Nc^3*z3 - (212*ly^2*Nc^3*z3)/9 - 
   19*Lmu*ly^2*Nc^3*z3 + (4*ly^3*Nc^3*z3)/3 + (9352*Nf*z3)/27 + 
   (688*Lmu*Nf*z3)/27 - (20*Lmu^2*Nf*z3)/9 - (520*ly*Nf*z3)/9 + 
   20*Lmu*ly*Nf*z3 - (77*ly^2*Nf*z3)/3 - (26951*Nf*z3)/(81*Nc^2) + 
   (28*Lmu*Nf*z3)/Nc^2 + (94*Lmu^2*Nf*z3)/(9*Nc^2) - 
   (1672*ly*Nf*z3)/(9*Nc^2) - (136*Lmu*ly*Nf*z3)/(9*Nc^2) + 
   (316*ly^2*Nf*z3)/(9*Nc^2) - (17053*Nc^2*Nf*z3)/81 - 
   (2596*Lmu*Nc^2*Nf*z3)/27 - (74*Lmu^2*Nc^2*Nf*z3)/9 + 58*ly*Nc^2*Nf*z3 - 
   (80*Lmu*ly*Nc^2*Nf*z3)/9 + (77*ly^2*Nc^2*Nf*z3)/9 + 
   (224*Nf^2*z3)/(243*Nc) + (92*Lmu*Nf^2*z3)/(27*Nc) + 
   (208*ly*Nf^2*z3)/(27*Nc) + (3412*Nc*Nf^2*z3)/243 + 
   (268*Lmu*Nc*Nf^2*z3)/27 - (104*ly*Nc*Nf^2*z3)/27 + ((189*I)*Pi*z3)/Nc^3 - 
   ((198*I)*Lmu*Pi*z3)/Nc^3 - ((36*I)*Lmu^2*Pi*z3)/Nc^3 + 
   ((324*I)*ly*Pi*z3)/Nc^3 + ((112*I)*Lmu*ly*Pi*z3)/Nc^3 - 
   ((118*I)*ly^2*Pi*z3)/Nc^3 - (((18389*I)/18)*Pi*z3)/Nc - 
   (((2690*I)/9)*Lmu*Pi*z3)/Nc - ((22*I)*Lmu^2*Pi*z3)/Nc + 
   (((4115*I)/9)*ly*Pi*z3)/Nc + ((64*I)*Lmu*ly*Pi*z3)/Nc - 
   (((70*I)/3)*ly^2*Pi*z3)/Nc - ((8786*I)/9)*Nc*Pi*z3 - 
   ((634*I)/9)*Lmu*Nc*Pi*z3 + (66*I)*Lmu^2*Nc*Pi*z3 - 
   ((257*I)/3)*ly*Nc*Pi*z3 - (102*I)*Lmu*ly*Nc*Pi*z3 + 
   ((175*I)/3)*ly^2*Nc*Pi*z3 + ((6241*I)/54)*Nc^3*Pi*z3 + 
   ((220*I)/3)*Lmu*Nc^3*Pi*z3 - (8*I)*Lmu^2*Nc^3*Pi*z3 - 
   ((560*I)/9)*ly*Nc^3*Pi*z3 + (30*I)*Lmu*ly*Nc^3*Pi*z3 - 
   (15*I)*ly^2*Nc^3*Pi*z3 + ((2464*I)/27)*Nf*Pi*z3 + 
   ((364*I)/9)*Lmu*Nf*Pi*z3 + ((10*I)/3)*ly*Nf*Pi*z3 + 
   (((500*I)/3)*Nf*Pi*z3)/Nc^2 + (((188*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 - 
   (((440*I)/9)*ly*Nf*Pi*z3)/Nc^2 - ((1030*I)/27)*Nc^2*Nf*Pi*z3 - 
   ((76*I)/3)*Lmu*Nc^2*Nf*Pi*z3 + ((74*I)/9)*ly*Nc^2*Nf*Pi*z3 + 
   (((188*I)/27)*Nf^2*Pi*z3)/Nc + ((164*I)/27)*Nc*Nf^2*Pi*z3 + 
   (997*z2*z3)/Nc^3 + (220*Lmu*z2*z3)/Nc^3 - (376*ly*z2*z3)/Nc^3 + 
   (314*z2*z3)/Nc + (330*Lmu*z2*z3)/Nc - (120*ly*z2*z3)/Nc + 717*Nc*z2*z3 - 
   (524*Lmu*Nc*z2*z3)/3 + (430*ly*Nc*z2*z3)/3 - (376*Nc^3*z2*z3)/3 - 
   (46*Lmu*Nc^3*z2*z3)/3 - (26*ly*Nc^3*z2*z3)/3 - 272*Nf*z2*z3 + 
   (434*Nf*z2*z3)/(3*Nc^2) + (118*Nc^2*Nf*z2*z3)/3 - 
   ((400*I)*Pi*z2*z3)/Nc^3 - ((8*I)*Pi*z2*z3)/Nc + ((892*I)/3)*Nc*Pi*z2*z3 + 
   (4*I)*Nc^3*Pi*z2*z3 - (236*z3^2)/Nc^3 + (133*z3^2)/(3*Nc) + 
   (2273*Nc*z3^2)/9 - (1340*Nc^3*z3^2)/9 - 128*Nf*z3^2 + (256*Nf*z3^2)/Nc^2 + 
   32*Nc^2*Nf*z3^2 + (676*z5)/(3*Nc^3) - (60*Lmu*z5)/Nc^3 - 
   (126*ly*z5)/Nc^3 + (3077*z5)/(9*Nc) + (96*Lmu*z5)/Nc + (11*ly*z5)/Nc + 
   (1360*Nc*z5)/9 + 76*Lmu*Nc*z5 - 89*ly*Nc*z5 - (349*Nc^3*z5)/3 - 
   136*Lmu*Nc^3*z5 + 50*ly*Nc^3*z5 + (2072*Nf*z5)/9 - (4468*Nf*z5)/(9*Nc^2) + 
   (572*Nc^2*Nf*z5)/9 - ((142*I)*Pi*z5)/Nc^3 - (((818*I)/3)*Pi*z5)/Nc + 
   ((1574*I)/3)*Nc*Pi*z5 - (86*I)*Nc^3*Pi*z5}, {1, "+-+-", 3, c2, -4, 0}, 
 {1, "+-+-", 3, c2, -3, 0}, {1, "+-+-", 3, c2, -2, 0}, 
 {1, "+-+-", 3, c2, -1, 0}, {1, "+-+-", 3, c2, 0, 
  152592883/104976 + (11290669*Lmu)/11664 + (68983*Lmu^2)/432 - 
   (4451*Lmu^3)/108 - 19*Lmu^4 - (29*Lmu^5)/18 + Lmu^6/2 - 
   (5929897*ly)/11664 - (27115*Lmu*ly)/72 - (1079*Lmu^2*ly)/18 + 
   (646*Lmu^3*ly)/27 + (125*Lmu^4*ly)/18 - Lmu^5*ly + (388945*ly^2)/2592 + 
   (13309*Lmu*ly^2)/216 - (5*Lmu^2*ly^2)/2 - (25*Lmu^3*ly^2)/9 + 
   (Lmu^4*ly^2)/4 - (121*ly^3)/27 + (8*Lmu*ly^3)/3 - (Lmu^2*ly^3)/3 - 
   (473*ly^4)/108 - (2*Lmu*ly^4)/3 + (Lmu^2*ly^4)/12 + (13*ly^5)/30 - 
   ly^6/90 + 5599/(48*Nc^4) + (1495*Lmu)/(16*Nc^4) + (1051*Lmu^2)/(16*Nc^4) + 
   (111*Lmu^3)/(4*Nc^4) + (17*Lmu^4)/(2*Nc^4) + (3*Lmu^5)/(2*Nc^4) + 
   Lmu^6/(6*Nc^4) - (1219*ly)/(16*Nc^4) - (793*Lmu*ly)/(8*Nc^4) - 
   (63*Lmu^2*ly)/Nc^4 - (28*Lmu^3*ly)/Nc^4 - (13*Lmu^4*ly)/(2*Nc^4) - 
   (Lmu^5*ly)/Nc^4 + (827*ly^2)/(32*Nc^4) + (285*Lmu*ly^2)/(8*Nc^4) + 
   (113*Lmu^2*ly^2)/(4*Nc^4) + (19*Lmu^3*ly^2)/(2*Nc^4) + 
   (9*Lmu^4*ly^2)/(4*Nc^4) - (23*ly^3)/(6*Nc^4) - (9*Lmu*ly^3)/Nc^4 - 
   (16*Lmu^2*ly^3)/(3*Nc^4) - (7*Lmu^3*ly^3)/(3*Nc^4) + (7*ly^4)/(24*Nc^4) + 
   (11*Lmu*ly^4)/(12*Nc^4) + (13*Lmu^2*ly^4)/(12*Nc^4) + ly^5/(24*Nc^4) - 
   (Lmu*ly^5)/(6*Nc^4) - ly^6/(144*Nc^4) + 832741/(1296*Nc^2) + 
   (7955*Lmu)/(12*Nc^2) + (429473*Lmu^2)/(1296*Nc^2) + 
   (9359*Lmu^3)/(108*Nc^2) + (41*Lmu^4)/(6*Nc^2) - (13*Lmu^5)/(9*Nc^2) - 
   Lmu^6/(2*Nc^2) - (145709*ly)/(324*Nc^2) - (82817*Lmu*ly)/(162*Nc^2) - 
   (4207*Lmu^2*ly)/(18*Nc^2) - (407*Lmu^3*ly)/(9*Nc^2) - 
   (4*Lmu^4*ly)/(9*Nc^2) + (2*Lmu^5*ly)/Nc^2 + (90593*ly^2)/(648*Nc^2) + 
   (7411*Lmu*ly^2)/(54*Nc^2) + (737*Lmu^2*ly^2)/(12*Nc^2) + 
   (143*Lmu^3*ly^2)/(18*Nc^2) - (5*Lmu^4*ly^2)/(2*Nc^2) - 
   (761*ly^3)/(54*Nc^2) - (24*Lmu*ly^3)/Nc^2 - (11*Lmu^2*ly^3)/(2*Nc^2) + 
   (Lmu^3*ly^3)/Nc^2 + (67*ly^4)/(72*Nc^2) - (Lmu*ly^4)/(4*Nc^2) - 
   (Lmu^2*ly^4)/(6*Nc^2) + (11*ly^5)/(20*Nc^2) + (Lmu*ly^5)/(6*Nc^2) - 
   (11*ly^6)/(180*Nc^2) + (59208167*Nc^2)/104976 + (96128*Lmu*Nc^2)/729 - 
   (93233*Lmu^2*Nc^2)/1296 - (2581*Lmu^3*Nc^2)/108 + (11*Lmu^4*Nc^2)/3 + 
   (14*Lmu^5*Nc^2)/9 - (Lmu^6*Nc^2)/6 - (145*Nf)/(972*Nc^3) - 
   (19321*Lmu*Nf)/(216*Nc^3) - (22013*Lmu^2*Nf)/(324*Nc^3) - 
   (707*Lmu^3*Nf)/(27*Nc^3) - (16*Lmu^4*Nf)/(3*Nc^3) - 
   (5*Lmu^5*Nf)/(9*Nc^3) + (9607*ly*Nf)/(162*Nc^3) + 
   (13565*Lmu*ly*Nf)/(162*Nc^3) + (482*Lmu^2*ly*Nf)/(9*Nc^3) + 
   (146*Lmu^3*ly*Nf)/(9*Nc^3) + (22*Lmu^4*ly*Nf)/(9*Nc^3) - 
   (10163*ly^2*Nf)/(648*Nc^3) - (1351*Lmu*ly^2*Nf)/(54*Nc^3) - 
   (85*Lmu^2*ly^2*Nf)/(6*Nc^3) - (31*Lmu^3*ly^2*Nf)/(9*Nc^3) + 
   (49*ly^3*Nf)/(27*Nc^3) + (4*Lmu*ly^3*Nf)/Nc^3 + 
   (5*Lmu^2*ly^3*Nf)/(3*Nc^3) - (5*ly^4*Nf)/(36*Nc^3) - 
   (Lmu*ly^4*Nf)/(6*Nc^3) - (ly^5*Nf)/(30*Nc^3) - (28767799*Nf)/(52488*Nc) - 
   (1413773*Lmu*Nf)/(2916*Nc) - (13504*Lmu^2*Nf)/(81*Nc) - 
   (164*Lmu^3*Nf)/(9*Nc) + (10*Lmu^4*Nf)/(3*Nc) + (10*Lmu^5*Nf)/(9*Nc) + 
   (301231*ly*Nf)/(1458*Nc) + (30419*Lmu*ly*Nf)/(162*Nc) + 
   (532*Lmu^2*ly*Nf)/(9*Nc) + (46*Lmu^3*ly*Nf)/(27*Nc) - 
   (22*Lmu^4*ly*Nf)/(9*Nc) - (30661*ly^2*Nf)/(648*Nc) - 
   (1453*Lmu*ly^2*Nf)/(54*Nc) - (19*Lmu^2*ly^2*Nf)/(6*Nc) + 
   (7*Lmu^3*ly^2*Nf)/(9*Nc) - (25*ly^3*Nf)/(27*Nc) - (2*Lmu*ly^3*Nf)/(3*Nc) + 
   (97*ly^4*Nf)/(108*Nc) + (Lmu*ly^4*Nf)/(6*Nc) - (ly^5*Nf)/(15*Nc) - 
   (22674005*Nc*Nf)/52488 - (1168967*Lmu*Nc*Nf)/5832 + 
   (203*Lmu^2*Nc*Nf)/108 + (473*Lmu^3*Nc*Nf)/27 + 2*Lmu^4*Nc*Nf - 
   (5*Lmu^5*Nc*Nf)/9 + (469964*Nf^2)/6561 + (40769*Lmu*Nf^2)/729 + 
   (1163*Lmu^2*Nf^2)/81 - (14*Lmu^3*Nf^2)/27 - (2*Lmu^4*Nf^2)/3 + 
   (441631*Nf^2)/(26244*Nc^2) + (49655*Lmu*Nf^2)/(1458*Nc^2) + 
   (1627*Lmu^2*Nf^2)/(81*Nc^2) + (146*Lmu^3*Nf^2)/(27*Nc^2) + 
   (2*Lmu^4*Nf^2)/(3*Nc^2) - (10492*ly*Nf^2)/(729*Nc^2) - 
   (1288*Lmu*ly*Nf^2)/(81*Nc^2) - (8*Lmu^2*ly*Nf^2)/Nc^2 - 
   (44*Lmu^3*ly*Nf^2)/(27*Nc^2) + (50*ly^2*Nf^2)/(27*Nc^2) + 
   (20*Lmu*ly^2*Nf^2)/(9*Nc^2) + (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) + 
   (2*ly^3*Nf^2)/(27*Nc^2) - (ly^4*Nf^2)/(54*Nc^2) - (1000*Nf^3)/(729*Nc) - 
   (200*Lmu*Nf^3)/(81*Nc) - (40*Lmu^2*Nf^3)/(27*Nc) - 
   (8*Lmu^3*Nf^3)/(27*Nc) + ((656995*I)/2916)*Pi + ((253187*I)/648)*Lmu*Pi + 
   ((361*I)/4)*Lmu^2*Pi - ((250*I)/9)*Lmu^3*Pi - ((64*I)/9)*Lmu^4*Pi + 
   I*Lmu^5*Pi - ((537077*I)/1296)*ly*Pi - ((21287*I)/108)*Lmu*ly*Pi - 
   ((125*I)/9)*Lmu^2*ly*Pi + ((74*I)/9)*Lmu^3*ly*Pi + ((7*I)/2)*Lmu^4*ly*Pi + 
   ((14357*I)/216)*ly^2*Pi + ((14*I)/3)*Lmu*ly^2*Pi - (9*I)*Lmu^2*ly^2*Pi - 
   ((22*I)/3)*Lmu^3*ly^2*Pi - ((227*I)/27)*ly^3*Pi + ((2*I)/3)*Lmu*ly^3*Pi + 
   ((13*I)/3)*Lmu^2*ly^3*Pi + ((11*I)/9)*ly^4*Pi - (I/3)*Lmu*ly^4*Pi - 
   ((7*I)/30)*ly^5*Pi - (((829*I)/12)*Pi)/Nc^4 + (((673*I)/8)*Lmu*Pi)/Nc^4 + 
   (((251*I)/4)*Lmu^2*Pi)/Nc^4 + ((31*I)*Lmu^3*Pi)/Nc^4 + 
   ((7*I)*Lmu^4*Pi)/Nc^4 + (I*Lmu^5*Pi)/Nc^4 - (((1559*I)/16)*ly*Pi)/Nc^4 - 
   (((331*I)/4)*Lmu*ly*Pi)/Nc^4 - (((139*I)/2)*Lmu^2*ly*Pi)/Nc^4 - 
   ((21*I)*Lmu^3*ly*Pi)/Nc^4 - (((9*I)/2)*Lmu^4*ly*Pi)/Nc^4 + 
   (((209*I)/8)*ly^2*Pi)/Nc^4 + (((85*I)/2)*Lmu*ly^2*Pi)/Nc^4 + 
   (((37*I)/2)*Lmu^2*ly^2*Pi)/Nc^4 + ((7*I)*Lmu^3*ly^2*Pi)/Nc^4 - 
   (((59*I)/6)*ly^3*Pi)/Nc^4 - (((17*I)/3)*Lmu*ly^3*Pi)/Nc^4 - 
   (((14*I)/3)*Lmu^2*ly^3*Pi)/Nc^4 + ((I/8)*ly^4*Pi)/Nc^4 + 
   (((3*I)/2)*Lmu*ly^4*Pi)/Nc^4 - (((11*I)/40)*ly^5*Pi)/Nc^4 - 
   (((4409*I)/81)*Pi)/Nc^2 + (((39583*I)/81)*Lmu*Pi)/Nc^2 + 
   (((9587*I)/36)*Lmu^2*Pi)/Nc^2 + (((448*I)/9)*Lmu^3*Pi)/Nc^2 - 
   (((2*I)/9)*Lmu^4*Pi)/Nc^2 - ((2*I)*Lmu^5*Pi)/Nc^2 - 
   (((152249*I)/324)*ly*Pi)/Nc^2 - (((10264*I)/27)*Lmu*ly*Pi)/Nc^2 - 
   (((317*I)/2)*Lmu^2*ly*Pi)/Nc^2 - (((209*I)/9)*Lmu^3*ly*Pi)/Nc^2 + 
   ((3*I)*Lmu^4*ly*Pi)/Nc^2 + (((1411*I)/9)*ly^2*Pi)/Nc^2 + 
   (((679*I)/6)*Lmu*ly^2*Pi)/Nc^2 + (((61*I)/2)*Lmu^2*ly^2*Pi)/Nc^2 + 
   ((2*I)*Lmu^3*ly^2*Pi)/Nc^2 - (((455*I)/18)*ly^3*Pi)/Nc^2 - 
   (((38*I)/3)*Lmu*ly^3*Pi)/Nc^2 - (((8*I)/3)*Lmu^2*ly^3*Pi)/Nc^2 + 
   (((35*I)/36)*ly^4*Pi)/Nc^2 + (((2*I)/3)*Lmu*ly^4*Pi)/Nc^2 - 
   ((I/6)*ly^5*Pi)/Nc^2 - ((86087*I)/486)*Nc^2*Pi + 
   ((3049*I)/162)*Lmu*Nc^2*Pi + ((55*I)/12)*Lmu^2*Nc^2*Pi - 
   ((100*I)/27)*Lmu^3*Nc^2*Pi + (I/3)*Lmu^4*Nc^2*Pi + 
   ((9440*I)/27)*ly*Nc^2*Pi + ((3706*I)/27)*Lmu*ly*Nc^2*Pi + 
   (37*I)*Lmu^2*ly*Nc^2*Pi + ((20*I)/3)*Lmu^3*ly*Nc^2*Pi - 
   (2*I)*Lmu^4*ly*Nc^2*Pi - ((1903*I)/27)*ly^2*Nc^2*Pi - 
   ((67*I)/3)*Lmu*ly^2*Nc^2*Pi - ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi + 
   ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi + ((35*I)/9)*ly^3*Nc^2*Pi - 
   ((2*I)/3)*Lmu*ly^3*Nc^2*Pi - I*Lmu^2*ly^3*Nc^2*Pi + 
   ((5*I)/12)*ly^4*Nc^2*Pi + (I/6)*Lmu*ly^4*Nc^2*Pi - (I/15)*ly^5*Nc^2*Pi - 
   (((84821*I)/648)*Nf*Pi)/Nc^3 - (((15035*I)/162)*Lmu*Nf*Pi)/Nc^3 - 
   (((620*I)/9)*Lmu^2*Nf*Pi)/Nc^3 - (((178*I)/9)*Lmu^3*Nf*Pi)/Nc^3 - 
   (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^3 + (((27143*I)/324)*ly*Nf*Pi)/Nc^3 + 
   (((2233*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 + ((37*I)*Lmu^2*ly*Nf*Pi)/Nc^3 + 
   (((74*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^3 - (((287*I)/18)*ly^2*Nf*Pi)/Nc^3 - 
   (((53*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 - ((7*I)*Lmu^2*ly^2*Nf*Pi)/Nc^3 + 
   (((25*I)/9)*ly^3*Nf*Pi)/Nc^3 + (((8*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^3 - 
   (((7*I)/18)*ly^4*Nf*Pi)/Nc^3 - (((762227*I)/2916)*Nf*Pi)/Nc - 
   (((5165*I)/18)*Lmu*Nf*Pi)/Nc - (((842*I)/9)*Lmu^2*Nf*Pi)/Nc - 
   (((26*I)/9)*Lmu^3*Nf*Pi)/Nc + (((28*I)/9)*Lmu^4*Nf*Pi)/Nc + 
   (((20011*I)/108)*ly*Nf*Pi)/Nc + (((3227*I)/27)*Lmu*ly*Nf*Pi)/Nc + 
   (((229*I)/9)*Lmu^2*ly*Nf*Pi)/Nc - (((2*I)/9)*Lmu^3*ly*Nf*Pi)/Nc - 
   (((2003*I)/54)*ly^2*Nf*Pi)/Nc - ((15*I)*Lmu*ly^2*Nf*Pi)/Nc - 
   (I*Lmu^2*ly^2*Nf*Pi)/Nc + (((67*I)/27)*ly^3*Nf*Pi)/Nc + 
   (((2*I)/3)*Lmu*ly^3*Nf*Pi)/Nc - ((I/18)*ly^4*Nf*Pi)/Nc - 
   ((288083*I)/1944)*Nc*Nf*Pi - ((7846*I)/81)*Lmu*Nc*Nf*Pi - 
   ((14*I)/9)*Lmu^2*Nc*Nf*Pi + ((128*I)/27)*Lmu^3*Nc*Nf*Pi - 
   (I/3)*Lmu^4*Nc*Nf*Pi - ((1640*I)/27)*ly*Nc*Nf*Pi - 
   ((796*I)/27)*Lmu*ly*Nc*Nf*Pi - (10*I)*Lmu^2*ly*Nc*Nf*Pi - 
   ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi + ((298*I)/27)*ly^2*Nc*Nf*Pi + 
   ((16*I)/3)*Lmu*ly^2*Nc*Nf*Pi + ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi - 
   ((2*I)/9)*ly^3*Nc*Nf*Pi - (I/6)*ly^4*Nc*Nf*Pi + ((14459*I)/243)*Nf^2*Pi + 
   ((3038*I)/81)*Lmu*Nf^2*Pi + ((46*I)/9)*Lmu^2*Nf^2*Pi - 
   ((28*I)/27)*Lmu^3*Nf^2*Pi + (((33887*I)/1458)*Nf^2*Pi)/Nc^2 + 
   (((2678*I)/81)*Lmu*Nf^2*Pi)/Nc^2 + (((134*I)/9)*Lmu^2*Nf^2*Pi)/Nc^2 + 
   (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc^2 - (((988*I)/81)*ly*Nf^2*Pi)/Nc^2 - 
   (((104*I)/9)*Lmu*ly*Nf^2*Pi)/Nc^2 - (((32*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc^2 + 
   (((22*I)/9)*ly^2*Nf^2*Pi)/Nc^2 + (((4*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc^2 - 
   (((2*I)/27)*ly^3*Nf^2*Pi)/Nc^2 - (((200*I)/81)*Nf^3*Pi)/Nc - 
   (((80*I)/27)*Lmu*Nf^3*Pi)/Nc - (((8*I)/9)*Lmu^2*Nf^3*Pi)/Nc + 
   (14488753*z2)/11664 - (119071*Lmu*z2)/324 - (274*Lmu^2*z2)/3 + 
   (191*Lmu^3*z2)/9 - (Lmu^4*z2)/2 + (33790*ly*z2)/81 + (779*Lmu*ly*z2)/3 + 
   (34*Lmu^2*ly*z2)/3 - 62*Lmu^3*ly*z2 - (1505*ly^2*z2)/12 - 
   (57*Lmu*ly^2*z2)/2 + (167*Lmu^2*ly^2*z2)/2 + (101*ly^3*z2)/9 - 
   40*Lmu*ly^3*z2 + (83*ly^4*z2)/12 + (12397*z2)/(48*Nc^4) - 
   (579*Lmu*z2)/(4*Nc^4) - (220*Lmu^2*z2)/Nc^4 - (75*Lmu^3*z2)/Nc^4 - 
   (31*Lmu^4*z2)/(2*Nc^4) + (279*ly*z2)/(2*Nc^4) + (320*Lmu*ly*z2)/Nc^4 + 
   (149*Lmu^2*ly*z2)/Nc^4 + (50*Lmu^3*ly*z2)/Nc^4 - (103*ly^2*z2)/Nc^4 - 
   (185*Lmu*ly^2*z2)/(2*Nc^4) - (109*Lmu^2*ly^2*z2)/(2*Nc^4) + 
   (21*ly^3*z2)/Nc^4 + (29*Lmu*ly^3*z2)/Nc^4 - (16*ly^4*z2)/(3*Nc^4) + 
   (1503451*z2)/(1296*Nc^2) - (82301*Lmu*z2)/(108*Nc^2) - 
   (1489*Lmu^2*z2)/(3*Nc^2) - (467*Lmu^3*z2)/(9*Nc^2) + 
   (35*Lmu^4*z2)/(2*Nc^2) + (41995*ly*z2)/(54*Nc^2) + 
   (2729*Lmu*ly*z2)/(3*Nc^2) + (247*Lmu^2*ly*z2)/Nc^2 + 
   (16*Lmu^3*ly*z2)/Nc^2 - (1605*ly^2*z2)/(4*Nc^2) - 
   (706*Lmu*ly^2*z2)/(3*Nc^2) - (55*Lmu^2*ly^2*z2)/Nc^2 + 
   (560*ly^3*z2)/(9*Nc^2) + (47*Lmu*ly^3*z2)/Nc^2 - (21*ly^4*z2)/(2*Nc^2) - 
   (15657403*Nc^2*z2)/11664 - (226559*Lmu*Nc^2*z2)/324 - 
   (59*Lmu^2*Nc^2*z2)/3 + (53*Lmu^3*Nc^2*z2)/3 - (3*Lmu^4*Nc^2*z2)/2 + 
   (200*ly*Nc^2*z2)/9 - 176*Lmu*ly*Nc^2*z2 - 82*Lmu^2*ly*Nc^2*z2 + 
   20*Lmu^3*ly*Nc^2*z2 + 64*ly^2*Nc^2*z2 + 50*Lmu*ly^2*Nc^2*z2 - 
   24*Lmu^2*ly^2*Nc^2*z2 - 6*ly^3*Nc^2*z2 + 8*Lmu*ly^3*Nc^2*z2 + 
   ly^4*Nc^2*z2 + (126311*Nf*z2)/(324*Nc^3) + (7976*Lmu*Nf*z2)/(27*Nc^3) + 
   (472*Lmu^2*Nf*z2)/(3*Nc^3) + (296*Lmu^3*Nf*z2)/(9*Nc^3) - 
   (5957*ly*Nf*z2)/(27*Nc^3) - (554*Lmu*ly*Nf*z2)/(3*Nc^3) - 
   (62*Lmu^2*ly*Nf*z2)/Nc^3 + (111*ly^2*Nf*z2)/(2*Nc^3) + 
   (124*Lmu*ly^2*Nf*z2)/(3*Nc^3) - (74*ly^3*Nf*z2)/(9*Nc^3) + 
   (257558*Nf*z2)/(729*Nc) + (38542*Lmu*Nf*z2)/(81*Nc) + 
   (90*Lmu^2*Nf*z2)/Nc - (128*Lmu^3*Nf*z2)/(9*Nc) - 
   (26857*ly*Nf*z2)/(81*Nc) - (586*Lmu*ly*Nf*z2)/(3*Nc) - 
   (82*Lmu^2*ly*Nf*z2)/(3*Nc) + (487*ly^2*Nf*z2)/(6*Nc) + 
   (30*Lmu*ly^2*Nf*z2)/Nc - (68*ly^3*Nf*z2)/(9*Nc) + 
   (1488121*Nc*Nf*z2)/2916 + (20654*Lmu*Nc*Nf*z2)/81 + 
   (22*Lmu^2*Nc*Nf*z2)/3 - (8*Lmu^3*Nc*Nf*z2)/3 + (400*ly*Nc*Nf*z2)/9 + 
   56*Lmu*ly*Nc*Nf*z2 + 28*Lmu^2*ly*Nc*Nf*z2 - 28*ly^2*Nc*Nf*z2 - 
   20*Lmu*ly^2*Nc*Nf*z2 + 4*ly^3*Nc*Nf*z2 - (1148*Nf^2*z2)/9 - 
   (154*Lmu*Nf^2*z2)/3 + (4*Lmu^2*Nf^2*z2)/3 - (2168*Nf^2*z2)/(27*Nc^2) - 
   (238*Lmu*Nf^2*z2)/(3*Nc^2) - (68*Lmu^2*Nf^2*z2)/(3*Nc^2) + 
   (272*ly*Nf^2*z2)/(9*Nc^2) + (56*Lmu*ly*Nf^2*z2)/(3*Nc^2) - 
   (4*ly^2*Nf^2*z2)/Nc^2 + (80*Nf^3*z2)/(9*Nc) + (16*Lmu*Nf^3*z2)/(3*Nc) + 
   ((29315*I)/324)*Pi*z2 - (202*I)*Lmu*Pi*z2 - ((179*I)/3)*Lmu^2*Pi*z2 + 
   (6*I)*Lmu^3*Pi*z2 + ((3715*I)/18)*ly*Pi*z2 + ((259*I)/3)*Lmu*ly*Pi*z2 - 
   (63*I)*Lmu^2*ly*Pi*z2 - ((79*I)/6)*ly^2*Pi*z2 + (78*I)*Lmu*ly^2*Pi*z2 - 
   ((61*I)/3)*ly^3*Pi*z2 + (((1799*I)/12)*Pi*z2)/Nc^4 - 
   ((95*I)*Lmu*Pi*z2)/Nc^4 - ((64*I)*Lmu^2*Pi*z2)/Nc^4 - 
   ((22*I)*Lmu^3*Pi*z2)/Nc^4 + ((114*I)*ly*Pi*z2)/Nc^4 + 
   ((87*I)*Lmu*ly*Pi*z2)/Nc^4 + ((49*I)*Lmu^2*ly*Pi*z2)/Nc^4 - 
   (((55*I)/2)*ly^2*Pi*z2)/Nc^4 - ((39*I)*Lmu*ly^2*Pi*z2)/Nc^4 + 
   ((10*I)*ly^3*Pi*z2)/Nc^4 + (((55153*I)/108)*Pi*z2)/Nc^2 - 
   (((611*I)/3)*Lmu*Pi*z2)/Nc^2 - (((209*I)/3)*Lmu^2*Pi*z2)/Nc^2 + 
   ((8*I)*Lmu^3*Pi*z2)/Nc^2 + (((2255*I)/6)*ly*Pi*z2)/Nc^2 + 
   ((196*I)*Lmu*ly*Pi*z2)/Nc^2 + ((52*I)*Lmu^2*ly*Pi*z2)/Nc^2 - 
   (((277*I)/3)*ly^2*Pi*z2)/Nc^2 - ((80*I)*Lmu*ly^2*Pi*z2)/Nc^2 + 
   (((79*I)/3)*ly^3*Pi*z2)/Nc^2 - ((13843*I)/36)*Nc^2*Pi*z2 - 
   ((214*I)/3)*Lmu*Nc^2*Pi*z2 + (22*I)*Lmu^2*Nc^2*Pi*z2 - 
   (200*I)*ly*Nc^2*Pi*z2 - ((358*I)/3)*Lmu*ly*Nc^2*Pi*z2 + 
   (14*I)*Lmu^2*ly*Nc^2*Pi*z2 + (49*I)*ly^2*Nc^2*Pi*z2 - 
   (15*I)*Lmu*ly^2*Nc^2*Pi*z2 + (4*I)*ly^3*Nc^2*Pi*z2 + 
   (((1985*I)/27)*Nf*Pi*z2)/Nc^3 + (((260*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + 
   (((92*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 - (((181*I)/3)*ly*Nf*Pi*z2)/Nc^3 - 
   ((36*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 + (((34*I)/3)*ly^2*Nf*Pi*z2)/Nc^3 + 
   (((3367*I)/81)*Nf*Pi*z2)/Nc + (((158*I)/3)*Lmu*Nf*Pi*z2)/Nc + 
   (((14*I)/3)*Lmu^2*Nf*Pi*z2)/Nc - (((721*I)/9)*ly*Nf*Pi*z2)/Nc - 
   (((112*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc + (((50*I)/3)*ly^2*Nf*Pi*z2)/Nc + 
   ((418*I)/3)*Nc*Nf*Pi*z2 + (38*I)*Lmu*Nc*Nf*Pi*z2 - 
   (2*I)*Lmu^2*Nc*Nf*Pi*z2 + (32*I)*ly*Nc*Nf*Pi*z2 + 
   ((88*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 - (12*I)*ly^2*Nc*Nf*Pi*z2 - 
   (22*I)*Nf^2*Pi*z2 - ((8*I)/3)*Lmu*Nf^2*Pi*z2 - 
   (((154*I)/9)*Nf^2*Pi*z2)/Nc^2 - (((32*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 + 
   (((56*I)/9)*ly*Nf^2*Pi*z2)/Nc^2 + (((16*I)/9)*Nf^3*Pi*z2)/Nc - 
   (5842*z2^2)/9 + (5521*Lmu*z2^2)/30 + (291*Lmu^2*z2^2)/10 - 
   (599*ly*z2^2)/6 + (803*Lmu*ly*z2^2)/5 - (2351*ly^2*z2^2)/20 + 
   (9*z2^2)/(5*Nc^4) + (1239*Lmu*z2^2)/(10*Nc^4) + 
   (189*Lmu^2*z2^2)/(2*Nc^4) - (763*ly*z2^2)/(10*Nc^4) - 
   (129*Lmu*ly*z2^2)/Nc^4 + (629*ly^2*z2^2)/(20*Nc^4) - 
   (69428*z2^2)/(135*Nc^2) - (412*Lmu*z2^2)/(15*Nc^2) + 
   (241*Lmu^2*z2^2)/(10*Nc^2) - (2026*ly*z2^2)/(15*Nc^2) - 
   (1066*Lmu*ly*z2^2)/(5*Nc^2) + (229*ly^2*z2^2)/(2*Nc^2) + 
   (100463*Nc^2*z2^2)/135 + (2273*Lmu*Nc^2*z2^2)/15 - 
   (277*Lmu^2*Nc^2*z2^2)/10 + 128*ly*Nc^2*z2^2 - 36*Lmu*ly*Nc^2*z2^2 + 
   42*ly^2*Nc^2*z2^2 - (13174*Nf*z2^2)/(135*Nc^3) - 
   (169*Lmu*Nf*z2^2)/(3*Nc^3) + (748*ly*Nf*z2^2)/(15*Nc^3) + 
   (11944*Nf*z2^2)/(135*Nc) + (50*Lmu*Nf*z2^2)/(3*Nc) + 
   (716*ly*Nf*z2^2)/(15*Nc) - (7982*Nc*Nf*z2^2)/45 - (169*Lmu*Nc*Nf*z2^2)/3 - 
   32*ly*Nc*Nf*z2^2 + (284*Nf^2*z2^2)/27 + (836*Nf^2*z2^2)/(135*Nc^2) + 
   ((177*I)/10)*Pi*z2^2 + ((277*I)/5)*Lmu*Pi*z2^2 - ((49*I)/10)*ly*Pi*z2^2 + 
   (((263*I)/30)*Pi*z2^2)/Nc^4 + ((21*I)*Lmu*Pi*z2^2)/Nc^4 - 
   (((299*I)/10)*ly*Pi*z2^2)/Nc^4 - (((1627*I)/10)*Pi*z2^2)/Nc^2 - 
   (((118*I)/5)*Lmu*Pi*z2^2)/Nc^2 - (((176*I)/5)*ly*Pi*z2^2)/Nc^2 + 
   ((7939*I)/30)*Nc^2*Pi*z2^2 + ((104*I)/5)*Lmu*Nc^2*Pi*z2^2 + 
   ((76*I)/5)*ly*Nc^2*Pi*z2^2 + (((35*I)/3)*Nf*Pi*z2^2)/Nc^3 + 
   (((346*I)/15)*Nf*Pi*z2^2)/Nc - ((251*I)/5)*Nc*Nf*Pi*z2^2 + 
   (49873*z2^3)/378 - (33829*z2^3)/(630*Nc^4) - (40867*z2^3)/(630*Nc^2) - 
   (585761*Nc^2*z2^3)/1890 - (2976*Nf*z2^3)/(35*Nc^3) + (496*Nc*Nf*z2^3)/35 - 
   (453044*z3)/243 - (2249*Lmu*z3)/9 + (725*Lmu^2*z3)/9 + 16*Lmu^3*z3 + 
   (13061*ly*z3)/54 + (430*Lmu*ly*z3)/9 - 38*Lmu^2*ly*z3 - (481*ly^2*z3)/9 + 
   7*Lmu*ly^2*z3 + 4*ly^3*z3 - (145*z3)/(3*Nc^4) - (148*Lmu*z3)/Nc^4 - 
   (59*Lmu^2*z3)/Nc^4 - (12*Lmu^3*z3)/Nc^4 + (197*ly*z3)/(2*Nc^4) + 
   (82*Lmu*ly*z3)/Nc^4 + (32*Lmu^2*ly*z3)/Nc^4 - (15*ly^2*z3)/(2*Nc^4) - 
   (22*Lmu*ly^2*z3)/Nc^4 + (17*ly^3*z3)/(3*Nc^4) - (75683*z3)/(54*Nc^2) - 
   (1570*Lmu*z3)/(3*Nc^2) - (658*Lmu^2*z3)/(9*Nc^2) + (10*Lmu^3*z3)/Nc^2 + 
   (2482*ly*z3)/(9*Nc^2) + (1550*Lmu*ly*z3)/(9*Nc^2) + (6*Lmu^2*ly*z3)/Nc^2 - 
   (1243*ly^2*z3)/(18*Nc^2) - (21*Lmu*ly^2*z3)/Nc^2 + (31*ly^3*z3)/(3*Nc^2) + 
   (134581*Nc^2*z3)/486 + (2417*Lmu*Nc^2*z3)/9 + (464*Lmu^2*Nc^2*z3)/9 - 
   14*Lmu^3*Nc^2*z3 + (30847*Nf*z3)/(81*Nc^3) + (584*Lmu*Nf*z3)/(9*Nc^3) + 
   (82*Lmu^2*Nf*z3)/(9*Nc^3) - (58*ly*Nf*z3)/(3*Nc^3) - 
   (20*Lmu*ly*Nf*z3)/(9*Nc^3) + (77*ly^2*Nf*z3)/(9*Nc^3) + 
   (2488*Nf*z3)/(27*Nc) + (1384*Lmu*Nf*z3)/(27*Nc) + (4*Lmu^2*Nf*z3)/(9*Nc) - 
   (542*ly*Nf*z3)/(9*Nc) - (16*Lmu*ly*Nf*z3)/(9*Nc) + 
   (85*ly^2*Nf*z3)/(9*Nc) - (3157*Nc*Nf*z3)/81 - (1912*Lmu*Nc*Nf*z3)/27 - 
   (86*Lmu^2*Nc*Nf*z3)/9 + (2332*Nf^2*z3)/243 + (196*Lmu*Nf^2*z3)/27 + 
   (3824*Nf^2*z3)/(243*Nc^2) + (164*Lmu*Nf^2*z3)/(27*Nc^2) + 
   (104*ly*Nf^2*z3)/(27*Nc^2) - ((5149*I)/18)*Pi*z3 + ((200*I)/9)*Lmu*Pi*z3 + 
   (42*I)*Lmu^2*Pi*z3 + ((1778*I)/9)*ly*Pi*z3 - (34*I)*Lmu*ly*Pi*z3 + 
   ((31*I)/3)*ly^2*Pi*z3 - (((387*I)/2)*Pi*z3)/Nc^4 - 
   ((106*I)*Lmu*Pi*z3)/Nc^4 - ((36*I)*Lmu^2*Pi*z3)/Nc^4 + 
   ((51*I)*ly*Pi*z3)/Nc^4 + ((52*I)*Lmu*ly*Pi*z3)/Nc^4 - 
   ((35*I)*ly^2*Pi*z3)/Nc^4 - (((5021*I)/9)*Pi*z3)/Nc^2 - 
   (((2036*I)/9)*Lmu*Pi*z3)/Nc^2 + ((2*I)*Lmu^2*Pi*z3)/Nc^2 + 
   (((1807*I)/9)*ly*Pi*z3)/Nc^2 + ((58*I)*Lmu*ly*Pi*z3)/Nc^2 - 
   ((87*I)*ly^2*Pi*z3)/Nc^2 + ((3335*I)/27)*Nc^2*Pi*z3 + 
   (96*I)*Lmu*Nc^2*Pi*z3 - (8*I)*Lmu^2*Nc^2*Pi*z3 - (174*I)*ly*Nc^2*Pi*z3 - 
   (20*I)*Lmu*ly*Nc^2*Pi*z3 + ((41*I)/3)*ly^2*Nc^2*Pi*z3 + 
   (((886*I)/9)*Nf*Pi*z3)/Nc^3 + (((164*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 - 
   (((178*I)/9)*ly*Nf*Pi*z3)/Nc^3 + (((802*I)/27)*Nf*Pi*z3)/Nc - 
   (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc - (((446*I)/9)*ly*Nf*Pi*z3)/Nc - 
   ((964*I)/27)*Nc*Nf*Pi*z3 - (28*I)*Lmu*Nc*Nf*Pi*z3 + 
   (32*I)*ly*Nc*Nf*Pi*z3 + ((140*I)/27)*Nf^2*Pi*z3 + 
   (((212*I)/27)*Nf^2*Pi*z3)/Nc^2 - (1307*z2*z3)/3 - (812*Lmu*z2*z3)/3 + 
   (1250*ly*z2*z3)/3 + (239*z2*z3)/Nc^4 + (220*Lmu*z2*z3)/Nc^4 - 
   (176*ly*z2*z3)/Nc^4 + (520*z2*z3)/(3*Nc^2) + (90*Lmu*z2*z3)/Nc^2 - 
   (414*ly*z2*z3)/Nc^2 + (598*Nc^2*z2*z3)/3 + (98*Lmu*Nc^2*z2*z3)/3 - 
   44*ly*Nc^2*z2*z3 - (130*Nf*z2*z3)/(3*Nc^3) + (368*Nf*z2*z3)/(3*Nc) - 
   (22*Nc*Nf*z2*z3)/3 + ((52*I)/3)*Pi*z2*z3 - ((48*I)*Pi*z2*z3)/Nc^4 - 
   ((372*I)*Pi*z2*z3)/Nc^2 + (56*I)*Nc^2*Pi*z2*z3 + (2309*z3^2)/9 - 
   (70*z3^2)/Nc^4 - (251*z3^2)/(3*Nc^2) - (1718*Nc^2*z3^2)/9 - 
   (96*Nf*z3^2)/Nc^3 + 16*Nc*Nf*z3^2 + (20909*z5)/18 + 52*Lmu*z5 - 92*ly*z5 - 
   (1057*z5)/(6*Nc^4) - (60*Lmu*z5)/Nc^4 - (15*ly*z5)/Nc^4 + 
   (4129*z5)/(18*Nc^2) + (120*Lmu*z5)/Nc^2 - (107*ly*z5)/Nc^2 + 
   (163*Nc^2*z5)/6 - 136*Lmu*Nc^2*z5 - (1636*Nf*z5)/(9*Nc^3) - 
   (328*Nf*z5)/(9*Nc) + (320*Nc*Nf*z5)/9 - ((538*I)/3)*Pi*z5 + 
   ((94*I)*Pi*z5)/Nc^4 + ((494*I)*Pi*z5)/Nc^2 - ((254*I)/3)*Nc^2*Pi*z5}, 
 {1, "+-+-", 3, c2, 1, -152591299/104976 - (15854623*Lmu)/11664 - 
   (205135*Lmu^2)/432 + (203*Lmu^3)/12 + 25*Lmu^4 + (47*Lmu^5)/18 - Lmu^6/2 + 
   (1097911*ly)/2916 + (86503*Lmu*ly)/216 + (3209*Lmu^2*ly)/18 - 
   (118*Lmu^3*ly)/27 - (139*Lmu^4*ly)/9 + Lmu^5*ly - (538969*ly^2)/2592 - 
   (18853*Lmu*ly^2)/216 + (Lmu^2*ly^2)/6 + (100*Lmu^3*ly^2)/9 - 
   (Lmu^4*ly^2)/4 + (95*ly^3)/3 + (4*Lmu*ly^3)/3 - 4*Lmu^2*ly^3 - 
   (637*ly^4)/108 - (Lmu*ly^4)/6 - (Lmu^2*ly^4)/12 + (73*ly^5)/90 + ly^6/90 + 
   377/(48*Nc^4) - (2229*Lmu)/(16*Nc^4) - (1699*Lmu^2)/(16*Nc^4) - 
   (211*Lmu^3)/(4*Nc^4) - (29*Lmu^4)/(2*Nc^4) - (5*Lmu^5)/(2*Nc^4) - 
   Lmu^6/(6*Nc^4) - (7*ly)/(4*Nc^4) + (655*Lmu*ly)/(8*Nc^4) + 
   (173*Lmu^2*ly)/(2*Nc^4) + (39*Lmu^3*ly)/Nc^4 + (10*Lmu^4*ly)/Nc^4 + 
   (Lmu^5*ly)/Nc^4 - (1875*ly^2)/(32*Nc^4) - (261*Lmu*ly^2)/(8*Nc^4) - 
   (129*Lmu^2*ly^2)/(4*Nc^4) - (25*Lmu^3*ly^2)/(2*Nc^4) - 
   (9*Lmu^4*ly^2)/(4*Nc^4) + (17*ly^3)/(2*Nc^4) + (44*Lmu*ly^3)/(3*Nc^4) + 
   (5*Lmu^2*ly^3)/Nc^4 + (7*Lmu^3*ly^3)/(3*Nc^4) - (97*ly^4)/(24*Nc^4) - 
   (5*Lmu*ly^4)/(12*Nc^4) - (13*Lmu^2*ly^4)/(12*Nc^4) + (Lmu*ly^5)/(6*Nc^4) + 
   ly^6/(144*Nc^4) - 44821/(1296*Nc^2) - (600077*Lmu)/(648*Nc^2) - 
   (718121*Lmu^2)/(1296*Nc^2) - (16667*Lmu^3)/(108*Nc^2) - 
   (257*Lmu^4)/(18*Nc^2) + (22*Lmu^5)/(9*Nc^2) + Lmu^6/(2*Nc^2) - 
   (445*ly)/(6*Nc^2) + (68327*Lmu*ly)/(162*Nc^2) + (2987*Lmu^2*ly)/(9*Nc^2) + 
   (80*Lmu^3*ly)/Nc^2 + (31*Lmu^4*ly)/(9*Nc^2) - (2*Lmu^5*ly)/Nc^2 - 
   (122357*ly^2)/(648*Nc^2) - (7537*Lmu*ly^2)/(54*Nc^2) - 
   (265*Lmu^2*ly^2)/(4*Nc^2) - (341*Lmu^3*ly^2)/(18*Nc^2) + 
   (5*Lmu^4*ly^2)/(2*Nc^2) + (1189*ly^3)/(27*Nc^2) + (19*Lmu*ly^3)/Nc^2 + 
   (67*Lmu^2*ly^3)/(6*Nc^2) - (Lmu^3*ly^3)/Nc^2 - (71*ly^4)/(24*Nc^2) - 
   (7*Lmu*ly^4)/(12*Nc^2) + (Lmu^2*ly^4)/(6*Nc^2) - (7*ly^5)/(20*Nc^2) - 
   (Lmu*ly^5)/(6*Nc^2) + (11*ly^6)/(180*Nc^2) - (71525711*Nc^2)/104976 - 
   (2557693*Lmu*Nc^2)/5832 + (22889*Lmu^2*Nc^2)/1296 + 
   (4565*Lmu^3*Nc^2)/108 + (34*Lmu^4*Nc^2)/9 - (23*Lmu^5*Nc^2)/9 + 
   (Lmu^6*Nc^2)/6 - (2744*ly*Nc^2)/27 - (1978*Lmu*ly*Nc^2)/27 - 
   49*Lmu^2*ly*Nc^2 - (20*Lmu^3*ly*Nc^2)/3 + 2*Lmu^4*ly*Nc^2 + 
   (4139*ly^2*Nc^2)/54 + (115*Lmu*ly^2*Nc^2)/3 + (19*Lmu^2*ly^2*Nc^2)/6 - 
   (7*Lmu^3*ly^2*Nc^2)/3 - (163*ly^3*Nc^2)/9 - (14*Lmu*ly^3*Nc^2)/3 + 
   Lmu^2*ly^3*Nc^2 + (191*ly^4*Nc^2)/36 + (7*Lmu*ly^4*Nc^2)/6 - 
   (91*ly^5*Nc^2)/90 - (19813*Nf)/(486*Nc^3) + (79127*Lmu*Nf)/(648*Nc^3) + 
   (35801*Lmu^2*Nf)/(324*Nc^3) + (1103*Lmu^3*Nf)/(27*Nc^3) + 
   (70*Lmu^4*Nf)/(9*Nc^3) + (5*Lmu^5*Nf)/(9*Nc^3) - (1889*ly*Nf)/(108*Nc^3) - 
   (10307*Lmu*ly*Nf)/(162*Nc^3) - (533*Lmu^2*ly*Nf)/(9*Nc^3) - 
   (20*Lmu^3*ly*Nf)/Nc^3 - (22*Lmu^4*ly*Nf)/(9*Nc^3) + 
   (12731*ly^2*Nf)/(648*Nc^3) + (1207*Lmu*ly^2*Nf)/(54*Nc^3) + 
   (25*Lmu^2*ly^2*Nf)/(2*Nc^3) + (31*Lmu^3*ly^2*Nf)/(9*Nc^3) - 
   (124*ly^3*Nf)/(27*Nc^3) - (10*Lmu*ly^3*Nf)/(3*Nc^3) - 
   (5*Lmu^2*ly^3*Nf)/(3*Nc^3) + (5*ly^4*Nf)/(12*Nc^3) + 
   (Lmu*ly^4*Nf)/(6*Nc^3) + (ly^5*Nf)/(30*Nc^3) + (23364487*Nf)/(52488*Nc) + 
   (1681901*Lmu*Nf)/(2916*Nc) + (21550*Lmu^2*Nf)/(81*Nc) + 
   (976*Lmu^3*Nf)/(27*Nc) - (10*Lmu^4*Nf)/(3*Nc) - (10*Lmu^5*Nf)/(9*Nc) - 
   (71633*ly*Nf)/(2916*Nc) - (20477*Lmu*ly*Nf)/(162*Nc) - 
   (739*Lmu^2*ly*Nf)/(9*Nc) - (304*Lmu^3*ly*Nf)/(27*Nc) + 
   (22*Lmu^4*ly*Nf)/(9*Nc) + (24229*ly^2*Nf)/(648*Nc) + 
   (1597*Lmu*ly^2*Nf)/(54*Nc) + (13*Lmu^2*ly^2*Nf)/(2*Nc) - 
   (7*Lmu^3*ly^2*Nf)/(9*Nc) - (16*ly^3*Nf)/(9*Nc) - (73*ly^4*Nf)/(108*Nc) - 
   (Lmu*ly^4*Nf)/(6*Nc) + (ly^5*Nf)/(15*Nc) + (26964935*Nc*Nf)/52488 + 
   (2012411*Lmu*Nc*Nf)/5832 + (5641*Lmu^2*Nc*Nf)/108 - (385*Lmu^3*Nc*Nf)/27 - 
   (40*Lmu^4*Nc*Nf)/9 + (5*Lmu^5*Nc*Nf)/9 - (151*ly*Nc*Nf)/27 + 
   (148*Lmu*ly*Nc*Nf)/27 + 10*Lmu^2*ly*Nc*Nf + (8*Lmu^3*ly*Nc*Nf)/3 - 
   (83*ly^2*Nc*Nf)/54 - (16*Lmu*ly^2*Nc*Nf)/3 - (5*Lmu^2*ly^2*Nc*Nf)/3 + 
   (2*ly^3*Nc*Nf)/9 + (ly^4*Nc*Nf)/6 - (493436*Nf^2)/6561 - 
   (47177*Lmu*Nf^2)/729 - (1703*Lmu^2*Nf^2)/81 - (10*Lmu^3*Nf^2)/9 + 
   (2*Lmu^4*Nf^2)/3 - (372223*Nf^2)/(26244*Nc^2) - 
   (58583*Lmu*Nf^2)/(1458*Nc^2) - (2167*Lmu^2*Nf^2)/(81*Nc^2) - 
   (190*Lmu^3*Nf^2)/(27*Nc^2) - (2*Lmu^4*Nf^2)/(3*Nc^2) - 
   (2252*ly*Nf^2)/(729*Nc^2) + (496*Lmu*ly*Nf^2)/(81*Nc^2) + 
   (20*Lmu^2*ly*Nf^2)/(3*Nc^2) + (44*Lmu^3*ly*Nf^2)/(27*Nc^2) - 
   (50*ly^2*Nf^2)/(27*Nc^2) - (20*Lmu*ly^2*Nf^2)/(9*Nc^2) - 
   (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) + (ly^4*Nf^2)/(54*Nc^2) + 
   (1000*Nf^3)/(729*Nc) + (200*Lmu*Nf^3)/(81*Nc) + (40*Lmu^2*Nf^3)/(27*Nc) + 
   (8*Lmu^3*Nf^3)/(27*Nc) - ((22001227*I)/11664)*Pi - 
   ((838553*I)/648)*Lmu*Pi - ((10469*I)/36)*Lmu^2*Pi + ((58*I)/3)*Lmu^3*Pi + 
   ((281*I)/18)*Lmu^4*Pi - I*Lmu^5*Pi - ((173311*I)/1296)*ly*Pi + 
   ((28847*I)/108)*Lmu*ly*Pi + ((785*I)/9)*Lmu^2*ly*Pi - 
   ((248*I)/9)*Lmu^3*ly*Pi - ((7*I)/2)*Lmu^4*ly*Pi - ((9269*I)/216)*ly^2*Pi - 
   ((154*I)/3)*Lmu*ly^2*Pi + (15*I)*Lmu^2*ly^2*Pi + 
   ((22*I)/3)*Lmu^3*ly^2*Pi - ((319*I)/27)*ly^3*Pi - (4*I)*Lmu*ly^3*Pi - 
   ((13*I)/3)*Lmu^2*ly^3*Pi + ((17*I)/9)*ly^4*Pi + (I/3)*Lmu*ly^4*Pi + 
   ((7*I)/30)*ly^5*Pi - (((3361*I)/16)*Pi)/Nc^4 - 
   (((1443*I)/8)*Lmu*Pi)/Nc^4 - (((609*I)/4)*Lmu^2*Pi)/Nc^4 - 
   ((56*I)*Lmu^3*Pi)/Nc^4 - (((25*I)/2)*Lmu^4*Pi)/Nc^4 - (I*Lmu^5*Pi)/Nc^4 + 
   (((571*I)/16)*ly*Pi)/Nc^4 + (((519*I)/4)*Lmu*ly*Pi)/Nc^4 + 
   (((181*I)/2)*Lmu^2*ly*Pi)/Nc^4 + ((35*I)*Lmu^3*ly*Pi)/Nc^4 + 
   (((9*I)/2)*Lmu^4*ly*Pi)/Nc^4 - (((321*I)/8)*ly^2*Pi)/Nc^4 - 
   (((79*I)/2)*Lmu*ly^2*Pi)/Nc^4 - (((57*I)/2)*Lmu^2*ly^2*Pi)/Nc^4 - 
   ((7*I)*Lmu^3*ly^2*Pi)/Nc^4 + (((67*I)/6)*ly^3*Pi)/Nc^4 + 
   (((31*I)/3)*Lmu*ly^3*Pi)/Nc^4 + (((14*I)/3)*Lmu^2*ly^3*Pi)/Nc^4 - 
   (((7*I)/4)*ly^4*Pi)/Nc^4 - (((3*I)/2)*Lmu*ly^4*Pi)/Nc^4 + 
   (((11*I)/40)*ly^5*Pi)/Nc^4 - (((804113*I)/648)*Pi)/Nc^2 - 
   (((79279*I)/81)*Lmu*Pi)/Nc^2 - (((19073*I)/36)*Lmu^2*Pi)/Nc^2 - 
   (((883*I)/9)*Lmu^3*Pi)/Nc^2 + (((2*I)/9)*Lmu^4*Pi)/Nc^2 + 
   ((2*I)*Lmu^5*Pi)/Nc^2 + (((47237*I)/324)*ly*Pi)/Nc^2 + 
   (((11785*I)/27)*Lmu*ly*Pi)/Nc^2 + (((1361*I)/6)*Lmu^2*ly*Pi)/Nc^2 + 
   (((389*I)/9)*Lmu^3*ly*Pi)/Nc^2 - ((3*I)*Lmu^4*ly*Pi)/Nc^2 - 
   (((1763*I)/18)*ly^2*Pi)/Nc^2 - (((587*I)/6)*Lmu*ly^2*Pi)/Nc^2 - 
   (((89*I)/2)*Lmu^2*ly^2*Pi)/Nc^2 - ((2*I)*Lmu^3*ly^2*Pi)/Nc^2 + 
   (((505*I)/18)*ly^3*Pi)/Nc^2 + ((20*I)*Lmu*ly^3*Pi)/Nc^2 + 
   (((8*I)/3)*Lmu^2*ly^3*Pi)/Nc^2 - (((161*I)/36)*ly^4*Pi)/Nc^2 - 
   (((2*I)/3)*Lmu*ly^4*Pi)/Nc^2 + ((I/6)*ly^5*Pi)/Nc^2 - 
   ((4616299*I)/1944)*Nc^2*Pi - ((101407*I)/162)*Lmu*Nc^2*Pi + 
   ((1975*I)/36)*Lmu^2*Nc^2*Pi + ((724*I)/27)*Lmu^3*Nc^2*Pi - 
   ((10*I)/3)*Lmu^4*Nc^2*Pi + ((20062*I)/27)*ly*Nc^2*Pi + 
   ((1712*I)/27)*Lmu*ly*Nc^2*Pi - ((181*I)/3)*Lmu^2*ly*Nc^2*Pi - 
   ((16*I)/3)*Lmu^3*ly*Nc^2*Pi + (2*I)*Lmu^4*ly*Nc^2*Pi - 
   ((2723*I)/27)*ly^2*Nc^2*Pi + ((20*I)/3)*Lmu*ly^2*Nc^2*Pi + 
   ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi - ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi + 
   (19*I)*ly^3*Nc^2*Pi + (4*I)*Lmu*ly^3*Nc^2*Pi + I*Lmu^2*ly^3*Nc^2*Pi - 
   ((121*I)/36)*ly^4*Nc^2*Pi - (I/6)*Lmu*ly^4*Nc^2*Pi + (I/15)*ly^5*Nc^2*Pi + 
   (((115799*I)/648)*Nf*Pi)/Nc^3 + (((35585*I)/162)*Lmu*Nf*Pi)/Nc^3 + 
   (((1097*I)/9)*Lmu^2*Nf*Pi)/Nc^3 + (((280*I)/9)*Lmu^3*Nf*Pi)/Nc^3 + 
   (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^3 - (((22355*I)/324)*ly*Nf*Pi)/Nc^3 - 
   (((2323*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 - (((145*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^3 - 
   (((74*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^3 + (((389*I)/18)*ly^2*Nf*Pi)/Nc^3 + 
   (((61*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 + ((7*I)*Lmu^2*ly^2*Nf*Pi)/Nc^3 - 
   (((23*I)/9)*ly^3*Nf*Pi)/Nc^3 - (((8*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^3 + 
   (((7*I)/18)*ly^4*Nf*Pi)/Nc^3 + (((446105*I)/729)*Nf*Pi)/Nc + 
   (((31745*I)/54)*Lmu*Nf*Pi)/Nc + (((493*I)/3)*Lmu^2*Nf*Pi)/Nc + 
   (((28*I)/3)*Lmu^3*Nf*Pi)/Nc - (((28*I)/9)*Lmu^4*Nf*Pi)/Nc + 
   (((4649*I)/108)*ly*Nf*Pi)/Nc - (((2453*I)/27)*Lmu*ly*Nf*Pi)/Nc - 
   (((367*I)/9)*Lmu^2*ly*Nf*Pi)/Nc + (((2*I)/9)*Lmu^3*ly*Nf*Pi)/Nc + 
   (((1457*I)/54)*ly^2*Nf*Pi)/Nc + (((59*I)/3)*Lmu*ly^2*Nf*Pi)/Nc + 
   (I*Lmu^2*ly^2*Nf*Pi)/Nc - (((73*I)/27)*ly^3*Nf*Pi)/Nc - 
   (((2*I)/3)*Lmu*ly^3*Nf*Pi)/Nc + ((I/18)*ly^4*Nf*Pi)/Nc + 
   ((1511999*I)/1944)*Nc*Nf*Pi + ((26776*I)/81)*Lmu*Nc*Nf*Pi + 
   (20*I)*Lmu^2*Nc*Nf*Pi - ((320*I)/27)*Lmu^3*Nc*Nf*Pi + 
   (I/3)*Lmu^4*Nc*Nf*Pi - ((3211*I)/27)*ly*Nc*Nf*Pi - 
   ((464*I)/27)*Lmu*ly*Nc*Nf*Pi + ((34*I)/3)*Lmu^2*ly*Nc*Nf*Pi + 
   ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi + ((152*I)/27)*ly^2*Nc*Nf*Pi - 
   ((14*I)/3)*Lmu*ly^2*Nc*Nf*Pi - ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi - 
   ((2*I)/9)*ly^3*Nc*Nf*Pi + (I/6)*ly^4*Nc*Nf*Pi - ((17675*I)/243)*Nf^2*Pi - 
   ((4334*I)/81)*Lmu*Nf^2*Pi - (10*I)*Lmu^2*Nf^2*Pi + 
   ((28*I)/27)*Lmu^3*Nf^2*Pi - (((74783*I)/1458)*Nf^2*Pi)/Nc^2 - 
   (((4766*I)/81)*Lmu*Nf^2*Pi)/Nc^2 - (((190*I)/9)*Lmu^2*Nf^2*Pi)/Nc^2 - 
   (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc^2 + (((196*I)/81)*ly*Nf^2*Pi)/Nc^2 + 
   (((80*I)/9)*Lmu*ly*Nf^2*Pi)/Nc^2 + (((32*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc^2 - 
   (((20*I)/9)*ly^2*Nf^2*Pi)/Nc^2 - (((4*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc^2 + 
   (((2*I)/27)*ly^3*Nf^2*Pi)/Nc^2 + (((200*I)/81)*Nf^3*Pi)/Nc + 
   (((80*I)/27)*Lmu*Nf^3*Pi)/Nc + (((8*I)/9)*Lmu^2*Nf^3*Pi)/Nc + 
   (90192551*z2)/11664 + (1381699*Lmu*z2)/324 + (826*Lmu^2*z2)/3 - 
   (1469*Lmu^3*z2)/9 + (Lmu^4*z2)/2 - (257525*ly*z2)/162 - 
   (2662*Lmu*ly*z2)/3 + (569*Lmu^2*ly*z2)/3 + 62*Lmu^3*ly*z2 + 
   (1499*ly^2*z2)/4 - (117*Lmu*ly^2*z2)/2 - (167*Lmu^2*ly^2*z2)/2 + 
   (50*ly^3*z2)/9 + 40*Lmu*ly^3*z2 - (83*ly^4*z2)/12 + (28427*z2)/(48*Nc^4) + 
   (3263*Lmu*z2)/(4*Nc^4) + (476*Lmu^2*z2)/Nc^4 + (149*Lmu^3*z2)/Nc^4 + 
   (31*Lmu^4*z2)/(2*Nc^4) - (775*ly*z2)/(2*Nc^4) - (437*Lmu*ly*z2)/Nc^4 - 
   (272*Lmu^2*ly*z2)/Nc^4 - (50*Lmu^3*ly*z2)/Nc^4 + (105*ly^2*z2)/Nc^4 + 
   (319*Lmu*ly^2*z2)/(2*Nc^4) + (109*Lmu^2*ly^2*z2)/(2*Nc^4) - 
   (71*ly^3*z2)/(3*Nc^4) - (29*Lmu*ly^3*z2)/Nc^4 + (16*ly^4*z2)/(3*Nc^4) + 
   (5235413*z2)/(1296*Nc^2) + (392765*Lmu*z2)/(108*Nc^2) + 
   (1210*Lmu^2*z2)/Nc^2 + (1169*Lmu^3*z2)/(9*Nc^2) - (35*Lmu^4*z2)/(2*Nc^2) - 
   (35420*ly*z2)/(27*Nc^2) - (4295*Lmu*ly*z2)/(3*Nc^2) - 
   (535*Lmu^2*ly*z2)/Nc^2 - (16*Lmu^3*ly*z2)/Nc^2 + 
   (5171*ly^2*z2)/(12*Nc^2) + (1261*Lmu*ly^2*z2)/(3*Nc^2) + 
   (55*Lmu^2*ly^2*z2)/Nc^2 - (764*ly^3*z2)/(9*Nc^2) - (47*Lmu*ly^3*z2)/Nc^2 + 
   (21*ly^4*z2)/(2*Nc^2) - (5312597*Nc^2*z2)/11664 - 
   (245185*Lmu*Nc^2*z2)/324 - (532*Lmu^2*Nc^2*z2)/3 + (61*Lmu^3*Nc^2*z2)/3 + 
   (3*Lmu^4*Nc^2*z2)/2 + (8566*ly*Nc^2*z2)/9 + (1738*Lmu*ly*Nc^2*z2)/3 + 
   56*Lmu^2*ly*Nc^2*z2 - 20*Lmu^3*ly*Nc^2*z2 - (785*ly^2*Nc^2*z2)/3 - 
   63*Lmu*ly^2*Nc^2*z2 + 24*Lmu^2*ly^2*Nc^2*z2 + (158*ly^3*Nc^2*z2)/9 - 
   8*Lmu*ly^3*Nc^2*z2 - ly^4*Nc^2*z2 - (109631*Nf*z2)/(324*Nc^3) - 
   (19442*Lmu*Nf*z2)/(27*Nc^3) - (270*Lmu^2*Nf*z2)/Nc^3 - 
   (296*Lmu^3*Nf*z2)/(9*Nc^3) + (4328*ly*Nf*z2)/(27*Nc^3) + 
   (722*Lmu*ly*Nf*z2)/(3*Nc^3) + (62*Lmu^2*ly*Nf*z2)/Nc^3 - 
   (349*ly^2*Nf*z2)/(6*Nc^3) - (124*Lmu*ly^2*Nf*z2)/(3*Nc^3) + 
   (74*ly^3*Nf*z2)/(9*Nc^3) - (1733522*Nf*z2)/(729*Nc) - 
   (116626*Lmu*Nf*z2)/(81*Nc) - (234*Lmu^2*Nf*z2)/Nc + 
   (128*Lmu^3*Nf*z2)/(9*Nc) + (26236*ly*Nf*z2)/(81*Nc) + 
   (290*Lmu*ly*Nf*z2)/Nc + (82*Lmu^2*ly*Nf*z2)/(3*Nc) - 
   (599*ly^2*Nf*z2)/(6*Nc) - (30*Lmu*ly^2*Nf*z2)/Nc + 
   (68*ly^3*Nf*z2)/(9*Nc) - (2591377*Nc*Nf*z2)/2916 - 
   (13796*Lmu*Nc*Nf*z2)/81 + (200*Lmu^2*Nc*Nf*z2)/3 + (8*Lmu^3*Nc*Nf*z2)/3 - 
   (358*ly*Nc*Nf*z2)/9 - (280*Lmu*ly*Nc*Nf*z2)/3 - 28*Lmu^2*ly*Nc*Nf*z2 + 
   37*ly^2*Nc*Nf*z2 + 20*Lmu*ly^2*Nc*Nf*z2 - 4*ly^3*Nc*Nf*z2 + 
   (1604*Nf^2*z2)/9 + (242*Lmu*Nf^2*z2)/3 - (4*Lmu^2*Nf^2*z2)/3 + 
   (4592*Nf^2*z2)/(27*Nc^2) + (358*Lmu*Nf^2*z2)/(3*Nc^2) + 
   (68*Lmu^2*Nf^2*z2)/(3*Nc^2) - (200*ly*Nf^2*z2)/(9*Nc^2) - 
   (56*Lmu*ly*Nf^2*z2)/(3*Nc^2) + (4*ly^2*Nf^2*z2)/Nc^2 - 
   (80*Nf^3*z2)/(9*Nc) - (16*Lmu*Nf^3*z2)/(3*Nc) + ((444211*I)/324)*Pi*z2 + 
   ((995*I)/3)*Lmu*Pi*z2 - ((304*I)/3)*Lmu^2*Pi*z2 - (6*I)*Lmu^3*Pi*z2 - 
   ((7261*I)/18)*ly*Pi*z2 + ((287*I)/3)*Lmu*ly*Pi*z2 + 
   (63*I)*Lmu^2*ly*Pi*z2 + ((77*I)/2)*ly^2*Pi*z2 - (78*I)*Lmu*ly^2*Pi*z2 + 
   ((61*I)/3)*ly^3*Pi*z2 + (((3409*I)/12)*Pi*z2)/Nc^4 + 
   ((294*I)*Lmu*Pi*z2)/Nc^4 + ((147*I)*Lmu^2*Pi*z2)/Nc^4 + 
   ((22*I)*Lmu^3*Pi*z2)/Nc^4 - ((99*I)*ly*Pi*z2)/Nc^4 - 
   ((165*I)*Lmu*ly*Pi*z2)/Nc^4 - ((49*I)*Lmu^2*ly*Pi*z2)/Nc^4 + 
   (((119*I)/2)*ly^2*Pi*z2)/Nc^4 + ((39*I)*Lmu*ly^2*Pi*z2)/Nc^4 - 
   ((10*I)*ly^3*Pi*z2)/Nc^4 + (((167201*I)/108)*Pi*z2)/Nc^2 + 
   ((1025*I)*Lmu*Pi*z2)/Nc^2 + (((731*I)/3)*Lmu^2*Pi*z2)/Nc^2 - 
   ((8*I)*Lmu^3*Pi*z2)/Nc^2 - (((2611*I)/6)*ly*Pi*z2)/Nc^2 - 
   ((452*I)*Lmu*ly*Pi*z2)/Nc^2 - ((52*I)*Lmu^2*ly*Pi*z2)/Nc^2 + 
   (((496*I)/3)*ly^2*Pi*z2)/Nc^2 + ((80*I)*Lmu*ly^2*Pi*z2)/Nc^2 - 
   (((79*I)/3)*ly^3*Pi*z2)/Nc^2 + ((1127*I)/36)*Nc^2*Pi*z2 - 
   ((182*I)/3)*Lmu*Nc^2*Pi*z2 + (22*I)*Lmu^2*Nc^2*Pi*z2 + 
   ((622*I)/3)*ly*Nc^2*Pi*z2 + ((262*I)/3)*Lmu*ly*Nc^2*Pi*z2 - 
   (14*I)*Lmu^2*ly*Nc^2*Pi*z2 - ((166*I)/3)*ly^2*Nc^2*Pi*z2 + 
   (15*I)*Lmu*ly^2*Nc^2*Pi*z2 - (4*I)*ly^3*Nc^2*Pi*z2 - 
   (((5504*I)/27)*Nf*Pi*z2)/Nc^3 - ((160*I)*Lmu*Nf*Pi*z2)/Nc^3 - 
   (((92*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 + (((305*I)/3)*ly*Nf*Pi*z2)/Nc^3 + 
   ((36*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 - (((34*I)/3)*ly^2*Nf*Pi*z2)/Nc^3 - 
   (((39088*I)/81)*Nf*Pi*z2)/Nc - (((586*I)/3)*Lmu*Nf*Pi*z2)/Nc - 
   (((14*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + (((1021*I)/9)*ly*Nf*Pi*z2)/Nc + 
   (((112*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc - (((50*I)/3)*ly^2*Nf*Pi*z2)/Nc - 
   ((902*I)/9)*Nc*Nf*Pi*z2 + (22*I)*Lmu*Nc*Nf*Pi*z2 + 
   (2*I)*Lmu^2*Nc*Nf*Pi*z2 - ((146*I)/3)*ly*Nc*Nf*Pi*z2 - 
   ((88*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 + (12*I)*ly^2*Nc*Nf*Pi*z2 + 
   ((286*I)/9)*Nf^2*Pi*z2 + ((8*I)/3)*Lmu*Nf^2*Pi*z2 + 
   (((274*I)/9)*Nf^2*Pi*z2)/Nc^2 + (((32*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 - 
   (((56*I)/9)*ly*Nf^2*Pi*z2)/Nc^2 - (((16*I)/9)*Nf^3*Pi*z2)/Nc - 
   (39967*z2^2)/45 + (6749*Lmu*z2^2)/30 - (111*Lmu^2*z2^2)/2 - 
   (7036*ly*z2^2)/15 - (539*Lmu*ly*z2^2)/5 + (2351*ly^2*z2^2)/20 - 
   (1181*z2^2)/(5*Nc^4) - (3729*Lmu*z2^2)/(10*Nc^4) - 
   (189*Lmu^2*z2^2)/(2*Nc^4) + (1021*ly*z2^2)/(5*Nc^4) + 
   (129*Lmu*ly*z2^2)/Nc^4 - (629*ly^2*z2^2)/(20*Nc^4) - 
   (126997*z2^2)/(135*Nc^2) - (11069*Lmu*z2^2)/(15*Nc^2) - 
   (241*Lmu^2*z2^2)/(10*Nc^2) + (11341*ly*z2^2)/(15*Nc^2) + 
   (1066*Lmu*ly*z2^2)/(5*Nc^2) - (229*ly^2*z2^2)/(2*Nc^2) - 
   (87053*Nc^2*z2^2)/135 - (8396*Lmu*Nc^2*z2^2)/15 + 
   (541*Lmu^2*Nc^2*z2^2)/10 + (36*ly*Nc^2*z2^2)/5 + 36*Lmu*ly*Nc^2*z2^2 - 
   42*ly^2*Nc^2*z2^2 + (22948*Nf*z2^2)/(135*Nc^3) + 
   (169*Lmu*Nf*z2^2)/(3*Nc^3) - (748*ly*Nf*z2^2)/(15*Nc^3) + 
   (25568*Nf*z2^2)/(135*Nc) - (50*Lmu*Nf*z2^2)/(3*Nc) - 
   (716*ly*Nf*z2^2)/(15*Nc) + (11036*Nc*Nf*z2^2)/45 + 
   (1637*Lmu*Nc*Nf*z2^2)/15 + 32*ly*Nc*Nf*z2^2 - (284*Nf^2*z2^2)/27 - 
   (836*Nf^2*z2^2)/(135*Nc^2) - ((986*I)/15)*Pi*z2^2 - (161*I)*Lmu*Pi*z2^2 + 
   ((457*I)/10)*ly*Pi*z2^2 - (((1099*I)/15)*Pi*z2^2)/Nc^4 - 
   ((21*I)*Lmu*Pi*z2^2)/Nc^4 + (((299*I)/10)*ly*Pi*z2^2)/Nc^4 - 
   (((1707*I)/10)*Pi*z2^2)/Nc^2 + (((118*I)/5)*Lmu*Pi*z2^2)/Nc^2 + 
   (((176*I)/5)*ly*Pi*z2^2)/Nc^2 - ((579*I)/10)*Nc^2*Pi*z2^2 + 
   (32*I)*Lmu*Nc^2*Pi*z2^2 - ((76*I)/5)*ly*Nc^2*Pi*z2^2 + 
   (((509*I)/15)*Nf*Pi*z2^2)/Nc^3 - (((346*I)/15)*Nf*Pi*z2^2)/Nc + 
   ((323*I)/5)*Nc*Nf*Pi*z2^2 - (533*z2^3)/1890 + (27637*z2^3)/(630*Nc^4) + 
   (4069*z2^3)/(90*Nc^2) - (66343*Nc^2*z2^3)/1890 - 
   (5952*Nf*z2^3)/(35*Nc^3) + (992*Nc*Nf*z2^3)/35 + (375745*z3)/486 + 
   (2633*Lmu*z3)/9 - (941*Lmu^2*z3)/9 - 16*Lmu^3*z3 - (35225*ly*z3)/54 - 
   (736*Lmu*ly*z3)/9 + 38*Lmu^2*ly*z3 + (907*ly^2*z3)/9 - 7*Lmu*ly^2*z3 - 
   4*ly^3*z3 - (1489*z3)/(6*Nc^4) + (170*Lmu*z3)/Nc^4 + (75*Lmu^2*z3)/Nc^4 + 
   (12*Lmu^3*z3)/Nc^4 - (39*ly*z3)/(2*Nc^4) - (70*Lmu*ly*z3)/Nc^4 - 
   (32*Lmu^2*ly*z3)/Nc^4 + (49*ly^2*z3)/(2*Nc^4) + (22*Lmu*ly^2*z3)/Nc^4 - 
   (17*ly^3*z3)/(3*Nc^4) + (9839*z3)/(54*Nc^2) + (5396*Lmu*z3)/(9*Nc^2) + 
   (964*Lmu^2*z3)/(9*Nc^2) - (10*Lmu^3*z3)/Nc^2 - (743*ly*z3)/(3*Nc^2) - 
   (2036*Lmu*ly*z3)/(9*Nc^2) - (6*Lmu^2*ly*z3)/Nc^2 + 
   (2233*ly^2*z3)/(18*Nc^2) + (21*Lmu*ly^2*z3)/Nc^2 - (31*ly^3*z3)/(3*Nc^2) - 
   (101191*Nc^2*z3)/486 - (3001*Lmu*Nc^2*z3)/9 - (698*Lmu^2*Nc^2*z3)/9 + 
   14*Lmu^3*Nc^2*z3 + (484*ly*Nc^2*z3)/3 + 28*Lmu*ly*Nc^2*z3 - 
   (103*ly^2*Nc^2*z3)/3 + (14981*Nf*z3)/(81*Nc^3) - 
   (316*Lmu*Nf*z3)/(9*Nc^3) - (82*Lmu^2*Nf*z3)/(9*Nc^3) + 
   (668*ly*Nf*z3)/(9*Nc^3) + (20*Lmu*ly*Nf*z3)/(9*Nc^3) - 
   (77*ly^2*Nf*z3)/(9*Nc^3) - (3040*Nf*z3)/(27*Nc) - 
   (484*Lmu*Nf*z3)/(27*Nc) - (4*Lmu^2*Nf*z3)/(9*Nc) + (116*ly*Nf*z3)/Nc + 
   (16*Lmu*ly*Nf*z3)/(9*Nc) - (85*ly^2*Nf*z3)/(9*Nc) + (10087*Nc*Nf*z3)/81 + 
   (2584*Lmu*Nc*Nf*z3)/27 + (86*Lmu^2*Nc*Nf*z3)/9 - (14*ly*Nc*Nf*z3)/3 - 
   (1180*Nf^2*z3)/243 - (196*Lmu*Nf^2*z3)/27 - (2456*Nf^2*z3)/(243*Nc^2) - 
   (164*Lmu*Nf^2*z3)/(27*Nc^2) - (104*ly*Nf^2*z3)/(27*Nc^2) + 
   ((24125*I)/18)*Pi*z3 + ((142*I)/9)*Lmu*Pi*z3 - (18*I)*Lmu^2*Pi*z3 - 
   ((3128*I)/9)*ly*Pi*z3 - (14*I)*Lmu*ly*Pi*z3 - ((31*I)/3)*ly^2*Pi*z3 + 
   ((I/2)*Pi*z3)/Nc^4 + ((150*I)*Lmu*Pi*z3)/Nc^4 + 
   ((36*I)*Lmu^2*Pi*z3)/Nc^4 - ((105*I)*ly*Pi*z3)/Nc^4 - 
   ((52*I)*Lmu*ly*Pi*z3)/Nc^4 + ((35*I)*ly^2*Pi*z3)/Nc^4 + 
   (((1628*I)/9)*Pi*z3)/Nc^2 + (((2378*I)/9)*Lmu*Pi*z3)/Nc^2 - 
   ((2*I)*Lmu^2*Pi*z3)/Nc^2 - (((2797*I)/9)*ly*Pi*z3)/Nc^2 - 
   ((58*I)*Lmu*ly*Pi*z3)/Nc^2 + ((87*I)*ly^2*Pi*z3)/Nc^2 + 
   ((4633*I)/27)*Nc^2*Pi*z3 + (64*I)*Lmu*Nc^2*Pi*z3 - 
   (16*I)*Lmu^2*Nc^2*Pi*z3 + (130*I)*ly*Nc^2*Pi*z3 + 
   (20*I)*Lmu*ly*Nc^2*Pi*z3 - ((41*I)/3)*ly^2*Nc^2*Pi*z3 - 
   (((1120*I)/9)*Nf*Pi*z3)/Nc^3 - (((164*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 + 
   (((178*I)/9)*ly*Nf*Pi*z3)/Nc^3 - (((1420*I)/27)*Nf*Pi*z3)/Nc + 
   (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc + (((446*I)/9)*ly*Nf*Pi*z3)/Nc - 
   ((1154*I)/27)*Nc*Nf*Pi*z3 - (20*I)*Lmu*Nc*Nf*Pi*z3 - 
   (32*I)*ly*Nc*Nf*Pi*z3 - ((140*I)/27)*Nf^2*Pi*z3 - 
   (((212*I)/27)*Nf^2*Pi*z3)/Nc^2 + 1341*z2*z3 - (916*Lmu*z2*z3)/3 - 
   (818*ly*z2*z3)/3 - (575*z2*z3)/Nc^4 - (220*Lmu*z2*z3)/Nc^4 + 
   (176*ly*z2*z3)/Nc^4 - (4558*z2*z3)/(3*Nc^2) - (90*Lmu*z2*z3)/Nc^2 + 
   (414*ly*z2*z3)/Nc^2 - (3448*Nc^2*z2*z3)/3 + (766*Lmu*Nc^2*z2*z3)/3 + 
   44*ly*Nc^2*z2*z3 - (158*Nf*z2*z3)/(3*Nc^3) - (368*Nf*z2*z3)/(3*Nc) + 
   (790*Nc*Nf*z2*z3)/3 - ((1420*I)/3)*Pi*z2*z3 + ((72*I)*Pi*z2*z3)/Nc^4 + 
   ((420*I)*Pi*z2*z3)/Nc^2 + (88*I)*Nc^2*Pi*z2*z3 + (1579*z3^2)/9 + 
   (82*z3^2)/Nc^4 + (323*z3^2)/(3*Nc^2) - (2494*Nc^2*z3^2)/9 - 
   (192*Nf*z3^2)/Nc^3 + 32*Nc*Nf*z3^2 - (12761*z5)/18 - 52*Lmu*z5 + 
   32*ly*z5 + (559*z5)/(6*Nc^4) + (60*Lmu*z5)/Nc^4 + (15*ly*z5)/Nc^4 - 
   (6847*z5)/(18*Nc^2) - (120*Lmu*z5)/Nc^2 + (107*ly*z5)/Nc^2 + 
   (2365*Nc^2*z5)/6 + 136*Lmu*Nc^2*z5 + (3256*Nf*z5)/(9*Nc^3) + 
   (328*Nf*z5)/(9*Nc) - (1760*Nc*Nf*z5)/9 - ((542*I)/3)*Pi*z5 + 
   ((146*I)*Pi*z5)/Nc^4 - ((14*I)*Pi*z5)/Nc^2 + ((74*I)/3)*Nc^2*Pi*z5}, 
 {1, "+--+", 0, c1, -4, 0}, {1, "+--+", 0, c1, -3, 0}, 
 {1, "+--+", 0, c1, -2, 0}, {1, "+--+", 0, c1, -1, 0}, 
 {1, "+--+", 0, c1, 0, 0}, {1, "+--+", 0, c1, 1, -1}, 
 {1, "+--+", 0, c2, -4, 0}, {1, "+--+", 0, c2, -3, 0}, 
 {1, "+--+", 0, c2, -2, 0}, {1, "+--+", 0, c2, -1, 0}, 
 {1, "+--+", 0, c2, 0, 0}, {1, "+--+", 0, c2, 1, Nc^(-1)}, 
 {1, "+--+", 1, c1, -4, 0}, {1, "+--+", 1, c1, -3, 0}, 
 {1, "+--+", 1, c1, -2, 0}, {1, "+--+", 1, c1, -1, 0}, 
 {1, "+--+", 1, c1, 0, 0}, {1, "+--+", 1, c1, 1, 
  -7/Nc - (3*Lmu)/Nc - Lmu^2/Nc + (4*Lmu*ly)/Nc - (13*Nc)/9 - (2*Lmu*Nc)/3 + 
   Lmu^2*Nc - 2*Lmu*ly*Nc + (10*Nf)/9 + (2*Lmu*Nf)/3 - ((6*I)*Pi)/Nc - 
   ((2*I)*Lmu*Pi)/Nc + ((4*I)*ly*Pi)/Nc - ((2*I)/3)*Nc*Pi - (2*I)*ly*Nc*Pi + 
   ((2*I)/3)*Nf*Pi + (7*z2)/Nc - Nc*z2}, {1, "+--+", 1, c2, -4, 0}, 
 {1, "+--+", 1, c2, -3, 0}, {1, "+--+", 1, c2, -2, 0}, 
 {1, "+--+", 1, c2, -1, 0}, {1, "+--+", 1, c2, 0, 0}, 
 {1, "+--+", 1, c2, 1, 17/18 + (2*Lmu)/3 - Lmu^2 + 15/(2*Nc^2) + 
   (3*Lmu)/Nc^2 + Lmu^2/Nc^2 - (2*Lmu*ly)/Nc^2 - (10*Nf)/(9*Nc) - 
   (2*Lmu*Nf)/(3*Nc) + ((13*I)/6)*Pi + (((9*I)/2)*Pi)/Nc^2 + 
   ((2*I)*Lmu*Pi)/Nc^2 - ((2*I)*ly*Pi)/Nc^2 - (((2*I)/3)*Nf*Pi)/Nc + z2 - 
   (7*z2)/Nc^2}, {1, "+--+", 2, c1, -4, 0}, {1, "+--+", 2, c1, -3, 0}, 
 {1, "+--+", 2, c1, -2, 0}, {1, "+--+", 2, c1, -1, 0}, 
 {1, "+--+", 2, c1, 0, 0}, {1, "+--+", 2, c1, 1, 
  -27671/324 - (1457*Lmu)/27 - (169*Lmu^2)/18 + (10*Lmu^3)/9 + Lmu^4 + 
   (1051*ly)/27 + (185*Lmu*ly)/9 + 4*Lmu^2*ly - 6*Lmu^3*ly + (15*ly^2)/2 + 
   6*Lmu^2*ly^2 - (22*ly^3)/9 - ly^4/2 - 223/(16*Nc^2) - (81*Lmu)/(4*Nc^2) - 
   (23*Lmu^2)/(2*Nc^2) - (3*Lmu^3)/Nc^2 - Lmu^4/(2*Nc^2) - (9*ly)/Nc^2 + 
   (29*Lmu*ly)/Nc^2 + (12*Lmu^2*ly)/Nc^2 + (4*Lmu^3*ly)/Nc^2 - 
   (9*ly^2)/(2*Nc^2) - (6*Lmu^2*ly^2)/Nc^2 + (2*ly^4)/(3*Nc^2) - 
   (21269*Nc^2)/1296 + (103*Lmu*Nc^2)/108 + (67*Lmu^2*Nc^2)/9 + 
   (17*Lmu^3*Nc^2)/9 - (Lmu^4*Nc^2)/2 - (485*ly*Nc^2)/27 - 
   (160*Lmu*ly*Nc^2)/9 - 5*Lmu^2*ly*Nc^2 + 2*Lmu^3*ly*Nc^2 - 3*ly^2*Nc^2 - 
   2*Lmu^2*ly^2*Nc^2 + (11*ly^3*Nc^2)/9 + (ly^4*Nc^2)/6 + (1082*Nf)/(81*Nc) + 
   (380*Lmu*Nf)/(27*Nc) + (47*Lmu^2*Nf)/(9*Nc) + (8*Lmu^3*Nf)/(9*Nc) - 
   (112*ly*Nf)/(27*Nc) - (80*Lmu*ly*Nf)/(9*Nc) - (4*Lmu^2*ly*Nf)/Nc + 
   (4*ly^3*Nf)/(9*Nc) + (455*Nc*Nf)/27 + (26*Lmu*Nc*Nf)/3 - (Lmu^2*Nc*Nf)/3 - 
   (8*Lmu^3*Nc*Nf)/9 + (56*ly*Nc*Nf)/27 + (40*Lmu*ly*Nc*Nf)/9 + 
   2*Lmu^2*ly*Nc*Nf - (2*ly^3*Nc*Nf)/9 - (100*Nf^2)/81 - (40*Lmu*Nf^2)/27 - 
   (4*Lmu^2*Nf^2)/9 - ((1799*I)/27)*Pi - ((412*I)/9)*Lmu*Pi + 
   (I/3)*Lmu^2*Pi + (2*I)*Lmu^3*Pi + ((275*I)/9)*ly*Pi + (5*I)*Lmu*ly*Pi - 
   (10*I)*Lmu^2*ly*Pi - ((35*I)/6)*ly^2*Pi + (12*I)*Lmu*ly^2*Pi - 
   (2*I)*ly^3*Pi - (((249*I)/4)*Pi)/Nc^2 - ((32*I)*Lmu*Pi)/Nc^2 - 
   ((12*I)*Lmu^2*Pi)/Nc^2 - ((2*I)*Lmu^3*Pi)/Nc^2 + ((35*I)*ly*Pi)/Nc^2 + 
   ((33*I)*Lmu*ly*Pi)/Nc^2 + ((12*I)*Lmu^2*ly*Pi)/Nc^2 - 
   (((9*I)/2)*ly^2*Pi)/Nc^2 - ((12*I)*Lmu*ly^2*Pi)/Nc^2 + 
   (((8*I)/3)*ly^3*Pi)/Nc^2 - ((1837*I)/108)*Nc^2*Pi - 
   ((26*I)/9)*Lmu*Nc^2*Pi + ((2*I)/3)*Lmu^2*Nc^2*Pi - 
   ((214*I)/9)*ly*Nc^2*Pi - (10*I)*Lmu*ly*Nc^2*Pi + (2*I)*Lmu^2*ly*Nc^2*Pi + 
   ((11*I)/3)*ly^2*Nc^2*Pi - (4*I)*Lmu*ly^2*Nc^2*Pi + 
   ((2*I)/3)*ly^3*Nc^2*Pi + (((560*I)/27)*Nf*Pi)/Nc + 
   (((130*I)/9)*Lmu*Nf*Pi)/Nc + (((8*I)/3)*Lmu^2*Nf*Pi)/Nc - 
   (((80*I)/9)*ly*Nf*Pi)/Nc - ((8*I)*Lmu*ly*Nf*Pi)/Nc + 
   (((4*I)/3)*ly^2*Nf*Pi)/Nc + ((290*I)/27)*Nc*Nf*Pi + 
   ((34*I)/9)*Lmu*Nc*Nf*Pi - ((2*I)/3)*Lmu^2*Nc*Nf*Pi + 
   ((40*I)/9)*ly*Nc*Nf*Pi + (4*I)*Lmu*ly*Nc*Nf*Pi - ((2*I)/3)*ly^2*Nc*Nf*Pi - 
   ((40*I)/27)*Nf^2*Pi - ((8*I)/9)*Lmu*Nf^2*Pi + (2989*z2)/18 + 
   (109*Lmu*z2)/3 - 6*Lmu^2*z2 - 30*ly*z2 + 34*Lmu*ly*z2 - 32*ly^2*z2 + 
   (177*z2)/(2*Nc^2) + (87*Lmu*z2)/Nc^2 + (19*Lmu^2*z2)/Nc^2 - 
   (90*ly*z2)/Nc^2 - (76*Lmu*ly*z2)/Nc^2 + (44*ly^2*z2)/Nc^2 + 
   (40*Nc^2*z2)/9 + (2*Lmu*Nc^2*z2)/3 - Lmu^2*Nc^2*z2 + 36*ly*Nc^2*z2 + 
   2*Lmu*ly*Nc^2*z2 + 8*ly^2*Nc^2*z2 - (413*Nf*z2)/(9*Nc) - 
   (46*Lmu*Nf*z2)/(3*Nc) + (24*ly*Nf*z2)/Nc - (115*Nc*Nf*z2)/9 - 
   (2*Lmu*Nc*Nf*z2)/3 - 12*ly*Nc*Nf*z2 + (8*Nf^2*z2)/3 - (7*I)*Pi*z2 + 
   (2*I)*Lmu*Pi*z2 + (10*I)*ly*Pi*z2 + ((21*I)*Pi*z2)/Nc^2 + 
   ((14*I)*Lmu*Pi*z2)/Nc^2 - ((28*I)*ly*Pi*z2)/Nc^2 + (14*I)*Nc^2*Pi*z2 + 
   (2*I)*ly*Nc^2*Pi*z2 - ((2*I)*Nf*Pi*z2)/Nc - (2*I)*Nc*Nf*Pi*z2 - 
   (67*z2^2)/5 + (43*z2^2)/(2*Nc^2) - (113*Nc^2*z2^2)/10 + (229*z3)/9 + 
   2*Lmu*z3 - 4*ly*z3 + (15*z3)/Nc^2 + (12*Lmu*z3)/Nc^2 - (136*Nc^2*z3)/9 - 
   14*Lmu*Nc^2*z3 + 2*ly*Nc^2*z3 + (14*Nf*z3)/(9*Nc) + (46*Nc*Nf*z3)/9 + 
   (2*I)*Pi*z3 + ((44*I)*Pi*z3)/Nc^2 - (12*I)*Nc^2*Pi*z3}, 
 {1, "+--+", 2, c2, -4, 0}, {1, "+--+", 2, c2, -3, 0}, 
 {1, "+--+", 2, c2, -2, 0}, {1, "+--+", 2, c2, -1, 0}, 
 {1, "+--+", 2, c2, 0, 0}, {1, "+--+", 2, c2, 1, 
  383/(16*Nc^3) + (87*Lmu)/(4*Nc^3) + (12*Lmu^2)/Nc^3 + (3*Lmu^3)/Nc^3 + 
   Lmu^4/(2*Nc^3) + (3*ly)/Nc^3 - (15*Lmu*ly)/Nc^3 - (6*Lmu^2*ly)/Nc^3 - 
   (2*Lmu^3*ly)/Nc^3 + (3*ly^2)/(2*Nc^3) + (2*Lmu^2*ly^2)/Nc^3 - 
   ly^4/(6*Nc^3) + 26249/(324*Nc) + (1475*Lmu)/(27*Nc) + 
   (151*Lmu^2)/(18*Nc) - (10*Lmu^3)/(9*Nc) - Lmu^4/Nc - (404*ly)/(27*Nc) - 
   (151*Lmu*ly)/(9*Nc) - (5*Lmu^2*ly)/Nc + (2*Lmu^3*ly)/Nc - 
   (3*ly^2)/(2*Nc) + (11*ly^3)/(9*Nc) - ly^4/(6*Nc) + (13997*Nc)/1296 - 
   (337*Lmu*Nc)/108 - (125*Lmu^2*Nc)/18 - (17*Lmu^3*Nc)/9 + (Lmu^4*Nc)/2 - 
   (407*Nf)/27 - 8*Lmu*Nf + (Lmu^2*Nf)/3 + (8*Lmu^3*Nf)/9 - 
   (1226*Nf)/(81*Nc^2) - (398*Lmu*Nf)/(27*Nc^2) - (47*Lmu^2*Nf)/(9*Nc^2) - 
   (8*Lmu^3*Nf)/(9*Nc^2) + (56*ly*Nf)/(27*Nc^2) + (40*Lmu*ly*Nf)/(9*Nc^2) + 
   (2*Lmu^2*ly*Nf)/Nc^2 - (2*ly^3*Nf)/(9*Nc^2) + (100*Nf^2)/(81*Nc) + 
   (40*Lmu*Nf^2)/(27*Nc) + (4*Lmu^2*Nf^2)/(9*Nc) + (((155*I)/4)*Pi)/Nc^3 + 
   (((57*I)/2)*Lmu*Pi)/Nc^3 + (((21*I)/2)*Lmu^2*Pi)/Nc^3 + 
   ((2*I)*Lmu^3*Pi)/Nc^3 - ((17*I)*ly*Pi)/Nc^3 - ((15*I)*Lmu*ly*Pi)/Nc^3 - 
   ((6*I)*Lmu^2*ly*Pi)/Nc^3 + (((3*I)/2)*ly^2*Pi)/Nc^3 + 
   ((4*I)*Lmu*ly^2*Pi)/Nc^3 - (((2*I)/3)*ly^3*Pi)/Nc^3 + 
   (((3751*I)/54)*Pi)/Nc + (((376*I)/9)*Lmu*Pi)/Nc + 
   (((8*I)/3)*Lmu^2*Pi)/Nc - ((2*I)*Lmu^3*Pi)/Nc - (((142*I)/9)*ly*Pi)/Nc - 
   ((13*I)*Lmu*ly*Pi)/Nc + (((13*I)/6)*ly^2*Pi)/Nc + ((4069*I)/108)*Nc*Pi + 
   ((187*I)/18)*Lmu*Nc*Pi - ((13*I)/6)*Lmu^2*Nc*Pi - (9*I)*ly*Nc*Pi + 
   (2*I)*Lmu^2*ly*Nc*Pi + (3*I)*ly^2*Nc*Pi - ((2*I)/3)*ly^3*Nc*Pi - 
   ((362*I)/27)*Nf*Pi - ((52*I)/9)*Lmu*Nf*Pi + ((2*I)/3)*Lmu^2*Nf*Pi - 
   (((488*I)/27)*Nf*Pi)/Nc^2 - (((112*I)/9)*Lmu*Nf*Pi)/Nc^2 - 
   (((8*I)/3)*Lmu^2*Nf*Pi)/Nc^2 + (((40*I)/9)*ly*Nf*Pi)/Nc^2 + 
   ((4*I)*Lmu*ly*Nf*Pi)/Nc^2 - (((2*I)/3)*ly^2*Nf*Pi)/Nc^2 + 
   (((40*I)/27)*Nf^2*Pi)/Nc + (((8*I)/9)*Lmu*Nf^2*Pi)/Nc - (83*z2)/Nc^3 - 
   (69*Lmu*z2)/Nc^3 - (19*Lmu^2*z2)/Nc^3 + (42*ly*z2)/Nc^3 + 
   (38*Lmu*ly*z2)/Nc^3 - (16*ly^2*z2)/Nc^3 - (3385*z2)/(18*Nc) - 
   (217*Lmu*z2)/(3*Nc) + (6*Lmu^2*z2)/Nc + (78*ly*z2)/Nc + 
   (26*Lmu*ly*z2)/Nc - (16*ly^2*z2)/Nc + (217*Nc*z2)/18 + (52*Lmu*Nc*z2)/3 + 
   Lmu^2*Nc*z2 - 36*ly*Nc*z2 - 24*Lmu*ly*Nc*z2 + 12*ly^2*Nc*z2 + 
   (187*Nf*z2)/9 + (2*Lmu*Nf*z2)/3 + (341*Nf*z2)/(9*Nc^2) + 
   (46*Lmu*Nf*z2)/(3*Nc^2) - (12*ly*Nf*z2)/Nc^2 - (8*Nf^2*z2)/(3*Nc) - 
   (((39*I)/2)*Pi*z2)/Nc^3 - ((14*I)*Lmu*Pi*z2)/Nc^3 + 
   ((14*I)*ly*Pi*z2)/Nc^3 - (((64*I)/3)*Pi*z2)/Nc - ((2*I)*Lmu*Pi*z2)/Nc + 
   ((18*I)*ly*Pi*z2)/Nc + ((77*I)/6)*Nc*Pi*z2 - (16*I)*ly*Nc*Pi*z2 + 
   ((2*I)/3)*Nf*Pi*z2 + (((10*I)/3)*Nf*Pi*z2)/Nc^2 + (41*z2^2)/(10*Nc^3) - 
   (209*z2^2)/(5*Nc) + (409*Nc*z2^2)/10 - (12*z3)/Nc^3 - (12*Lmu*z3)/Nc^3 - 
   (217*z3)/(9*Nc) - (2*Lmu*z3)/Nc + (2*ly*z3)/Nc + (97*Nc*z3)/9 + 
   14*Lmu*Nc*z3 - (34*Nf*z3)/9 - (26*Nf*z3)/(9*Nc^2) - ((24*I)*Pi*z3)/Nc^3 - 
   ((22*I)*Pi*z3)/Nc + (12*I)*Nc*Pi*z3}, {1, "+--+", 3, c1, -4, 0}, 
 {1, "+--+", 3, c1, -3, 0}, {1, "+--+", 3, c1, -2, 0}, 
 {1, "+--+", 3, c1, -1, 0}, {1, "+--+", 3, c1, 0, 
  (((-88*I)/3)*Pi)/Nc^3 + (((64*I)/3)*Pi*z2)/Nc^3}, 
 {1, "+--+", 3, c1, 1, 797/(12*Nc^3) - (643*Lmu)/(16*Nc^3) - 
   (691*Lmu^2)/(16*Nc^3) - (99*Lmu^3)/(4*Nc^3) - (8*Lmu^4)/Nc^3 - 
   (3*Lmu^5)/(2*Nc^3) - Lmu^6/(6*Nc^3) - (383*ly)/(2*Nc^3) + 
   (195*Lmu*ly)/(4*Nc^3) + (75*Lmu^2*ly)/Nc^3 + (47*Lmu^3*ly)/Nc^3 + 
   (12*Lmu^4*ly)/Nc^3 + (2*Lmu^5*ly)/Nc^3 - (141*ly^2)/(4*Nc^3) + 
   (21*Lmu*ly^2)/(2*Nc^3) - (97*Lmu^2*ly^2)/(2*Nc^3) - (18*Lmu^3*ly^2)/Nc^3 - 
   (6*Lmu^4*ly^2)/Nc^3 + (21*ly^3)/Nc^3 + (12*Lmu*ly^3)/Nc^3 + 
   (16*Lmu^3*ly^3)/(3*Nc^3) + (47*ly^4)/(12*Nc^3) + (2*Lmu*ly^4)/Nc^3 + 
   (2*Lmu^2*ly^4)/(3*Nc^3) - (5*Lmu*ly^5)/(3*Nc^3) + (3*ly^6)/(10*Nc^3) - 
   340997/(1296*Nc) - (50971*Lmu)/(108*Nc) - (407225*Lmu^2)/(1296*Nc) - 
   (9083*Lmu^3)/(108*Nc) - (47*Lmu^4)/(6*Nc) + (13*Lmu^5)/(9*Nc) + 
   Lmu^6/(2*Nc) + (4867*ly)/(54*Nc) + (366529*Lmu*ly)/(648*Nc) + 
   (3304*Lmu^2*ly)/(9*Nc) + (193*Lmu^3*ly)/(3*Nc) - (28*Lmu^4*ly)/(9*Nc) - 
   (5*Lmu^5*ly)/Nc - (199*ly^2)/(3*Nc) - (2507*Lmu*ly^2)/(18*Nc) - 
   (41*Lmu^2*ly^2)/Nc - (8*Lmu^3*ly^2)/Nc + (12*Lmu^4*ly^2)/Nc - 
   (547*ly^3)/(18*Nc) - (103*Lmu*ly^3)/(3*Nc) - (22*Lmu^2*ly^3)/(9*Nc) - 
   (8*Lmu^3*ly^3)/Nc + (577*ly^4)/(72*Nc) + (67*Lmu*ly^4)/(6*Nc) - 
   (7*Lmu^2*ly^4)/(6*Nc) - (44*ly^5)/(15*Nc) + (2*Lmu*ly^5)/Nc - 
   (14*ly^6)/(45*Nc) - (8594362*Nc)/6561 - (10329577*Lmu*Nc)/11664 - 
   (68047*Lmu^2*Nc)/432 + (3851*Lmu^3*Nc)/108 + (39*Lmu^4*Nc)/2 + 
   (29*Lmu^5*Nc)/18 - (Lmu^6*Nc)/2 + (841681*ly*Nc)/1458 + 
   (76403*Lmu*ly*Nc)/324 - (497*Lmu^2*ly*Nc)/6 - (2171*Lmu^3*ly*Nc)/27 - 
   (49*Lmu^4*ly*Nc)/3 + 4*Lmu^5*ly*Nc + (737*ly^2*Nc)/4 + 
   (1483*Lmu*ly^2*Nc)/9 + (145*Lmu^2*ly^2*Nc)/2 + 20*Lmu^3*ly^2*Nc - 
   8*Lmu^4*ly^2*Nc - (2699*ly^3*Nc)/54 + (46*Lmu*ly^3*Nc)/9 + 
   (11*Lmu^2*ly^3*Nc)/3 + (16*Lmu^3*ly^3*Nc)/3 + (2*ly^4*Nc)/9 - 
   (65*Lmu*ly^4*Nc)/6 + (2*Lmu^2*ly^4*Nc)/3 + (11*ly^5*Nc)/5 - 
   (4*Lmu*ly^5*Nc)/3 + (2*ly^6*Nc)/9 - (54361775*Nc^3)/104976 - 
   (87380*Lmu*Nc^3)/729 + (91289*Lmu^2*Nc^3)/1296 + (2581*Lmu^3*Nc^3)/108 - 
   (11*Lmu^4*Nc^3)/3 - (14*Lmu^5*Nc^3)/9 + (Lmu^6*Nc^3)/6 - 
   (467537*ly*Nc^3)/1458 - (60415*Lmu*ly*Nc^3)/216 - 
   (1103*Lmu^2*ly*Nc^3)/18 + (496*Lmu^3*ly*Nc^3)/27 + (67*Lmu^4*ly*Nc^3)/9 - 
   Lmu^5*ly*Nc^3 - (247*ly^2*Nc^3)/3 - (1618*Lmu*ly^2*Nc^3)/27 - 
   (89*Lmu^2*ly^2*Nc^3)/3 - (26*Lmu^3*ly^2*Nc^3)/3 + 2*Lmu^4*ly^2*Nc^3 + 
   (857*ly^3*Nc^3)/27 + (34*Lmu*ly^3*Nc^3)/9 - (11*Lmu^2*ly^3*Nc^3)/9 - 
   (4*Lmu^3*ly^3*Nc^3)/3 - (61*ly^4*Nc^3)/72 + (34*Lmu*ly^4*Nc^3)/9 - 
   (Lmu^2*ly^4*Nc^3)/6 - (11*ly^5*Nc^3)/15 + (Lmu*ly^5*Nc^3)/3 - 
   (ly^6*Nc^3)/18 + (24637609*Nf)/52488 + (1258793*Lmu*Nf)/2916 + 
   (13099*Lmu^2*Nf)/81 + (178*Lmu^3*Nf)/9 - (10*Lmu^4*Nf)/3 - 
   (10*Lmu^5*Nf)/9 - (672007*ly*Nf)/2916 - (36167*Lmu*ly*Nf)/162 - 
   66*Lmu^2*ly*Nf + (220*Lmu^3*ly*Nf)/27 + (22*Lmu^4*ly*Nf)/3 - 43*ly^2*Nf - 
   (247*Lmu*ly^2*Nf)/9 - 20*Lmu^2*ly^2*Nf - 8*Lmu^3*ly^2*Nf + 
   (638*ly^3*Nf)/27 + (70*Lmu*ly^3*Nf)/9 - (2*Lmu^2*ly^3*Nf)/3 - 
   (23*ly^4*Nf)/18 + (7*Lmu*ly^4*Nf)/3 - (2*ly^5*Nf)/5 - 
   (53737*Nf)/(486*Nc^2) + (339*Lmu*Nf)/(8*Nc^2) + 
   (18881*Lmu^2*Nf)/(324*Nc^2) + (665*Lmu^3*Nf)/(27*Nc^2) + 
   (16*Lmu^4*Nf)/(3*Nc^2) + (5*Lmu^5*Nf)/(9*Nc^2) + (1241*ly*Nf)/(18*Nc^2) - 
   (5291*Lmu*ly*Nf)/(81*Nc^2) - (745*Lmu^2*ly*Nf)/(9*Nc^2) - 
   (88*Lmu^3*ly*Nf)/(3*Nc^2) - (44*Lmu^4*ly*Nf)/(9*Nc^2) + 
   (73*ly^2*Nf)/(3*Nc^2) + (193*Lmu*ly^2*Nf)/(9*Nc^2) + 
   (20*Lmu^2*ly^2*Nf)/Nc^2 + (8*Lmu^3*ly^2*Nf)/Nc^2 - (13*ly^3*Nf)/(9*Nc^2) + 
   (4*Lmu*ly^3*Nf)/(3*Nc^2) + (4*Lmu^2*ly^3*Nf)/(9*Nc^2) - 
   (17*ly^4*Nf)/(9*Nc^2) - (8*Lmu*ly^4*Nf)/(3*Nc^2) + (8*ly^5*Nf)/(15*Nc^2) + 
   (22009157*Nc^2*Nf)/52488 + (1151471*Lmu*Nc^2*Nf)/5832 - 
   (203*Lmu^2*Nc^2*Nf)/108 - (473*Lmu^3*Nc^2*Nf)/27 - 2*Lmu^4*Nc^2*Nf + 
   (5*Lmu^5*Nc^2*Nf)/9 + (302537*ly*Nc^2*Nf)/2916 + 
   (21161*Lmu*ly*Nc^2*Nf)/162 + (487*Lmu^2*ly*Nc^2*Nf)/9 + 
   (88*Lmu^3*ly*Nc^2*Nf)/27 - (22*Lmu^4*ly*Nc^2*Nf)/9 + (52*ly^2*Nc^2*Nf)/3 + 
   (274*Lmu*ly^2*Nc^2*Nf)/27 + (20*Lmu^2*ly^2*Nc^2*Nf)/3 + 
   (8*Lmu^3*ly^2*Nc^2*Nf)/3 - (319*ly^3*Nc^2*Nf)/27 - 
   (38*Lmu*ly^3*Nc^2*Nf)/9 + (2*Lmu^2*ly^3*Nc^2*Nf)/9 + (5*ly^4*Nc^2*Nf)/6 - 
   (7*Lmu*ly^4*Nc^2*Nf)/9 + (2*ly^5*Nc^2*Nf)/15 - (157807*Nf^2)/(26244*Nc) - 
   (39287*Lmu*Nf^2)/(1458*Nc) - (1519*Lmu^2*Nf^2)/(81*Nc) - 
   (146*Lmu^3*Nf^2)/(27*Nc) - (2*Lmu^4*Nf^2)/(3*Nc) + 
   (5216*ly*Nf^2)/(729*Nc) + (1424*Lmu*ly*Nf^2)/(81*Nc) + 
   (40*Lmu^2*ly*Nf^2)/(3*Nc) + (88*Lmu^3*ly*Nf^2)/(27*Nc) - 
   (40*ly^3*Nf^2)/(27*Nc) - (8*Lmu*ly^3*Nf^2)/(9*Nc) + (2*ly^4*Nf^2)/(9*Nc) - 
   (469964*Nc*Nf^2)/6561 - (40769*Lmu*Nc*Nf^2)/729 - 
   (1163*Lmu^2*Nc*Nf^2)/81 + (14*Lmu^3*Nc*Nf^2)/27 + (2*Lmu^4*Nc*Nf^2)/3 - 
   (2608*ly*Nc*Nf^2)/729 - (712*Lmu*ly*Nc*Nf^2)/81 - 
   (20*Lmu^2*ly*Nc*Nf^2)/3 - (44*Lmu^3*ly*Nc*Nf^2)/27 + 
   (20*ly^3*Nc*Nf^2)/27 + (4*Lmu*ly^3*Nc*Nf^2)/9 - (ly^4*Nc*Nf^2)/9 + 
   (1000*Nf^3)/729 + (200*Lmu*Nf^3)/81 + (40*Lmu^2*Nf^3)/27 + 
   (8*Lmu^3*Nf^3)/27 - (((5443*I)/8)*Pi)/Nc^3 - (((1681*I)/8)*Lmu*Pi)/Nc^3 - 
   (((519*I)/4)*Lmu^2*Pi)/Nc^3 - ((41*I)*Lmu^3*Pi)/Nc^3 - 
   ((9*I)*Lmu^4*Pi)/Nc^3 - (I*Lmu^5*Pi)/Nc^3 + (((503*I)/4)*ly*Pi)/Nc^3 + 
   ((286*I)*Lmu*ly*Pi)/Nc^3 + ((174*I)*Lmu^2*ly*Pi)/Nc^3 + 
   ((57*I)*Lmu^3*ly*Pi)/Nc^3 + ((10*I)*Lmu^4*ly*Pi)/Nc^3 - 
   (((205*I)/4)*ly^2*Pi)/Nc^3 - (((253*I)/2)*Lmu*ly^2*Pi)/Nc^3 - 
   (((141*I)/2)*Lmu^2*ly^2*Pi)/Nc^3 - ((24*I)*Lmu^3*ly^2*Pi)/Nc^3 + 
   (((169*I)/3)*ly^3*Pi)/Nc^3 + ((20*I)*Lmu*ly^3*Pi)/Nc^3 + 
   (((56*I)/3)*Lmu^2*ly^3*Pi)/Nc^3 - ((3*I)*ly^4*Pi)/Nc^3 - 
   (((16*I)/3)*Lmu*ly^4*Pi)/Nc^3 + (((2*I)/3)*ly^5*Pi)/Nc^3 - 
   (((1921*I)/3)*Pi)/Nc - (((88144*I)/81)*Lmu*Pi)/Nc - 
   (((12287*I)/36)*Lmu^2*Pi)/Nc - ((62*I)*Lmu^3*Pi)/Nc + 
   (((38*I)/9)*Lmu^4*Pi)/Nc + ((2*I)*Lmu^5*Pi)/Nc + 
   (((514057*I)/648)*ly*Pi)/Nc + (((7490*I)/9)*Lmu*ly*Pi)/Nc + 
   (((601*I)/2)*Lmu^2*ly*Pi)/Nc - (((4*I)/9)*Lmu^3*ly*Pi)/Nc - 
   ((17*I)*Lmu^4*ly*Pi)/Nc - (((2299*I)/9)*ly^2*Pi)/Nc - 
   (((301*I)/2)*Lmu*ly^2*Pi)/Nc - (((49*I)/3)*Lmu^2*ly^2*Pi)/Nc + 
   (((104*I)/3)*Lmu^3*ly^2*Pi)/Nc - (((151*I)/9)*ly^3*Pi)/Nc + 
   (((157*I)/9)*Lmu*ly^3*Pi)/Nc - (((86*I)/3)*Lmu^2*ly^3*Pi)/Nc + 
   (((11*I)/12)*ly^4*Pi)/Nc + (((25*I)/3)*Lmu*ly^4*Pi)/Nc - 
   (((2*I)/3)*ly^5*Pi)/Nc - ((7213805*I)/5832)*Nc*Pi - 
   ((490955*I)/648)*Lmu*Nc*Pi - ((425*I)/4)*Lmu^2*Nc*Pi + 
   (50*I)*Lmu^3*Nc*Pi + ((46*I)/9)*Lmu^4*Nc*Pi - I*Lmu^5*Nc*Pi + 
   ((226271*I)/324)*ly*Nc*Pi + ((1189*I)/27)*Lmu*ly*Nc*Pi - 
   ((3133*I)/18)*Lmu^2*ly*Nc*Pi - ((119*I)/3)*Lmu^3*ly*Nc*Pi + 
   (8*I)*Lmu^4*ly*Nc*Pi - ((685*I)/12)*ly^2*Nc*Pi + 
   ((415*I)/3)*Lmu*ly^2*Nc*Pi + ((133*I)/2)*Lmu^2*ly^2*Nc*Pi - 
   ((56*I)/3)*Lmu^3*ly^2*Nc*Pi + ((185*I)/6)*ly^3*Nc*Pi - 
   ((221*I)/9)*Lmu*ly^3*Nc*Pi + ((56*I)/3)*Lmu^2*ly^3*Nc*Pi - 
   ((179*I)/36)*ly^4*Nc*Pi - ((19*I)/3)*Lmu*ly^4*Nc*Pi + 
   ((4*I)/5)*ly^5*Nc*Pi - ((214099*I)/486)*Nc^3*Pi - 
   ((22489*I)/162)*Lmu*Nc^3*Pi + ((125*I)/12)*Lmu^2*Nc^3*Pi + 
   ((100*I)/27)*Lmu^3*Nc^3*Pi - (I/3)*Lmu^4*Nc^3*Pi - 
   ((95983*I)/216)*ly*Nc^3*Pi - ((6545*I)/27)*Lmu*ly*Nc^3*Pi - 
   ((38*I)/9)*Lmu^2*ly*Nc^3*Pi + ((112*I)/9)*Lmu^3*ly*Nc^3*Pi - 
   I*Lmu^4*ly*Nc^3*Pi + ((953*I)/27)*ly^2*Nc^3*Pi - (48*I)*Lmu*ly^2*Nc^3*Pi - 
   ((89*I)/3)*Lmu^2*ly^2*Nc^3*Pi + (4*I)*Lmu^3*ly^2*Nc^3*Pi + 
   ((7*I)/18)*ly^3*Nc^3*Pi + ((38*I)/3)*Lmu*ly^3*Nc^3*Pi - 
   ((14*I)/3)*Lmu^2*ly^3*Nc^3*Pi + (I/9)*ly^4*Nc^3*Pi + 
   ((4*I)/3)*Lmu*ly^4*Nc^3*Pi + ((1107701*I)/2916)*Nf*Pi + 
   ((24851*I)/54)*Lmu*Nf*Pi + ((1070*I)/9)*Lmu^2*Nf*Pi - 
   ((10*I)/3)*Lmu^3*Nf*Pi - ((28*I)/9)*Lmu^4*Nf*Pi - 
   ((44087*I)/162)*ly*Nf*Pi - ((4282*I)/27)*Lmu*ly*Nf*Pi + 
   ((25*I)/9)*Lmu^2*ly*Nf*Pi + ((56*I)/3)*Lmu^3*ly*Nf*Pi + 
   ((280*I)/9)*ly^2*Nf*Pi - ((59*I)/3)*Lmu*ly^2*Nf*Pi - 
   (26*I)*Lmu^2*ly^2*Nf*Pi + ((11*I)/3)*ly^3*Nf*Pi + 
   ((68*I)/9)*Lmu*ly^3*Nf*Pi + ((2*I)/9)*ly^4*Nf*Pi + 
   (((92275*I)/216)*Nf*Pi)/Nc^2 + (((35927*I)/162)*Lmu*Nf*Pi)/Nc^2 + 
   (((890*I)/9)*Lmu^2*Nf*Pi)/Nc^2 + ((26*I)*Lmu^3*Nf*Pi)/Nc^2 + 
   (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^2 - (((10367*I)/81)*ly*Nf*Pi)/Nc^2 - 
   (((1868*I)/9)*Lmu*ly*Nf*Pi)/Nc^2 - ((103*I)*Lmu^2*ly*Nf*Pi)/Nc^2 - 
   (((176*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^2 + (((487*I)/9)*ly^2*Nf*Pi)/Nc^2 + 
   ((53*I)*Lmu*ly^2*Nf*Pi)/Nc^2 + (((76*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^2 - 
   (((83*I)/9)*ly^3*Nf*Pi)/Nc^2 - (((76*I)/9)*Lmu*ly^3*Nf*Pi)/Nc^2 + 
   ((I/3)*ly^4*Nf*Pi)/Nc^2 + ((585515*I)/1944)*Nc^2*Nf*Pi + 
   ((10276*I)/81)*Lmu*Nc^2*Nf*Pi + ((14*I)/9)*Lmu^2*Nc^2*Nf*Pi - 
   ((128*I)/27)*Lmu^3*Nc^2*Nf*Pi + (I/3)*Lmu^4*Nc^2*Nf*Pi + 
   ((26777*I)/162)*ly*Nc^2*Nf*Pi + ((3470*I)/27)*Lmu*ly*Nc^2*Nf*Pi + 
   ((208*I)/9)*Lmu^2*ly*Nc^2*Nf*Pi - ((40*I)/9)*Lmu^3*ly*Nc^2*Nf*Pi - 
   ((683*I)/27)*ly^2*Nc^2*Nf*Pi + ((2*I)/3)*Lmu*ly^2*Nc^2*Nf*Pi + 
   ((26*I)/3)*Lmu^2*ly^2*Nc^2*Nf*Pi - ((8*I)/9)*ly^3*Nc^2*Nf*Pi - 
   ((8*I)/3)*Lmu*ly^3*Nc^2*Nf*Pi - (I/9)*ly^4*Nc^2*Nf*Pi - 
   (((54839*I)/1458)*Nf^2*Pi)/Nc - (((4118*I)/81)*Lmu*Nf^2*Pi)/Nc - 
   (((182*I)/9)*Lmu^2*Nf^2*Pi)/Nc - (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc + 
   (((1424*I)/81)*ly*Nf^2*Pi)/Nc + (((80*I)/3)*Lmu*ly*Nf^2*Pi)/Nc + 
   (((88*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc - (((40*I)/9)*ly^2*Nf^2*Pi)/Nc - 
   (((8*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc - ((14459*I)/243)*Nc*Nf^2*Pi - 
   ((3038*I)/81)*Lmu*Nc*Nf^2*Pi - ((46*I)/9)*Lmu^2*Nc*Nf^2*Pi + 
   ((28*I)/27)*Lmu^3*Nc*Nf^2*Pi - ((712*I)/81)*ly*Nc*Nf^2*Pi - 
   ((40*I)/3)*Lmu*ly*Nc*Nf^2*Pi - ((44*I)/9)*Lmu^2*ly*Nc*Nf^2*Pi + 
   ((20*I)/9)*ly^2*Nc*Nf^2*Pi + ((4*I)/3)*Lmu*ly^2*Nc*Nf^2*Pi + 
   ((200*I)/81)*Nf^3*Pi + ((80*I)/27)*Lmu*Nf^3*Pi + ((8*I)/9)*Lmu^2*Nf^3*Pi + 
   (41143*z2)/(48*Nc^3) + (3843*Lmu*z2)/(4*Nc^3) + (402*Lmu^2*z2)/Nc^3 + 
   (123*Lmu^3*z2)/Nc^3 + (31*Lmu^4*z2)/(2*Nc^3) - (1014*ly*z2)/Nc^3 - 
   (1033*Lmu*ly*z2)/Nc^3 - (546*Lmu^2*ly*z2)/Nc^3 - (124*Lmu^3*ly*z2)/Nc^3 + 
   (415*ly^2*z2)/Nc^3 + (450*Lmu*ly^2*z2)/Nc^3 + (230*Lmu^2*ly^2*z2)/Nc^3 - 
   (66*ly^3*z2)/Nc^3 - (152*Lmu*ly^3*z2)/Nc^3 + (64*ly^4*z2)/(3*Nc^3) + 
   (4914485*z2)/(1296*Nc) + (283073*Lmu*z2)/(108*Nc) + 
   (2729*Lmu^2*z2)/(3*Nc) + (143*Lmu^3*z2)/(9*Nc) - (35*Lmu^4*z2)/(2*Nc) - 
   (72682*ly*z2)/(27*Nc) - (6995*Lmu*ly*z2)/(3*Nc) - 
   (794*Lmu^2*ly*z2)/(3*Nc) + (126*Lmu^3*ly*z2)/Nc + (5893*ly^2*z2)/(6*Nc) + 
   (362*Lmu*ly^2*z2)/Nc - (220*Lmu^2*ly^2*z2)/Nc - (1424*ly^3*z2)/(9*Nc) + 
   (144*Lmu*ly^3*z2)/Nc - (107*ly^4*z2)/(6*Nc) + (16910411*Nc*z2)/11664 + 
   (546319*Lmu*Nc*z2)/324 - 31*Lmu^2*Nc*z2 - (407*Lmu^3*Nc*z2)/9 + 
   (Lmu^4*Nc*z2)/2 - (218*ly*Nc*z2)/81 + (2138*Lmu*ly*Nc*z2)/3 + 
   (937*Lmu^2*ly*Nc*z2)/3 - 20*Lmu^3*ly*Nc*z2 - 725*ly^2*Nc*z2 - 
   480*Lmu*ly^2*Nc*z2 + 60*Lmu^2*ly^2*Nc*z2 + (1559*ly^3*Nc*z2)/9 - 
   64*Lmu*ly^3*Nc*z2 + (19*ly^4*Nc*z2)/3 + (7083067*Nc^3*z2)/11664 + 
   (20495*Lmu*Nc^3*z2)/324 - (76*Lmu^2*Nc^3*z2)/3 - (17*Lmu^3*Nc^3*z2)/3 + 
   (3*Lmu^4*Nc^3*z2)/2 + (83605*ly*Nc^3*z2)/81 + (1042*Lmu*ly*Nc^3*z2)/3 - 
   21*Lmu^2*ly*Nc^3*z2 - 6*Lmu^3*ly*Nc^3*z2 + (443*ly^2*Nc^3*z2)/6 + 
   136*Lmu*ly^2*Nc^3*z2 - 2*Lmu^2*ly^2*Nc^3*z2 - (125*ly^3*Nc^3*z2)/3 + 
   16*Lmu*ly^3*Nc^3*z2 - (23*ly^4*Nc^3*z2)/6 - (1028354*Nf*z2)/729 - 
   (78340*Lmu*Nf*z2)/81 - (266*Lmu^2*Nf*z2)/3 + (128*Lmu^3*Nf*z2)/9 + 
   (50432*ly*Nf*z2)/81 + 118*Lmu*ly*Nf*z2 - (298*Lmu^2*ly*Nf*z2)/3 + 
   (76*ly^2*Nf*z2)/3 + 144*Lmu*ly^2*Nf*z2 - (254*ly^3*Nf*z2)/9 - 
   (281975*Nf*z2)/(324*Nc^2) - (16778*Lmu*Nf*z2)/(27*Nc^2) - 
   (776*Lmu^2*Nf*z2)/(3*Nc^2) - (296*Lmu^3*Nf*z2)/(9*Nc^2) + 
   (13450*ly*Nf*z2)/(27*Nc^2) + (1832*Lmu*ly*Nf*z2)/(3*Nc^2) + 
   (524*Lmu^2*ly*Nf*z2)/(3*Nc^2) - (572*ly^2*Nf*z2)/(3*Nc^2) - 
   (176*Lmu*ly^2*Nf*z2)/Nc^2 + (308*ly^3*Nf*z2)/(9*Nc^2) - 
   (1418785*Nc^2*Nf*z2)/2916 - (11420*Lmu*Nc^2*Nf*z2)/81 + 
   (38*Lmu^2*Nc^2*Nf*z2)/3 + (8*Lmu^3*Nc^2*Nf*z2)/3 - 
   (35614*ly*Nc^2*Nf*z2)/81 - (614*Lmu*ly*Nc^2*Nf*z2)/3 + 
   6*Lmu^2*ly*Nc^2*Nf*z2 + 24*ly^2*Nc^2*Nf*z2 - 40*Lmu*ly^2*Nc^2*Nf*z2 + 
   (26*ly^3*Nc^2*Nf*z2)/3 + (4160*Nf^2*z2)/(27*Nc) + (122*Lmu*Nf^2*z2)/Nc + 
   (68*Lmu^2*Nf^2*z2)/(3*Nc) - (80*ly*Nf^2*z2)/Nc - 
   (176*Lmu*ly*Nf^2*z2)/(3*Nc) + (32*ly^2*Nf^2*z2)/(3*Nc) + 
   (1148*Nc*Nf^2*z2)/9 + (154*Lmu*Nc*Nf^2*z2)/3 - (4*Lmu^2*Nc*Nf^2*z2)/3 + 
   40*ly*Nc*Nf^2*z2 + (88*Lmu*ly*Nc*Nf^2*z2)/3 - (16*ly^2*Nc*Nf^2*z2)/3 - 
   (80*Nf^3*z2)/9 - (16*Lmu*Nf^3*z2)/3 - ((59*I)*Pi*z2)/Nc^3 + 
   ((204*I)*Lmu*Pi*z2)/Nc^3 + ((123*I)*Lmu^2*Pi*z2)/Nc^3 + 
   ((22*I)*Lmu^3*Pi*z2)/Nc^3 + ((20*I)*ly*Pi*z2)/Nc^3 - 
   ((321*I)*Lmu*ly*Pi*z2)/Nc^3 - ((132*I)*Lmu^2*ly*Pi*z2)/Nc^3 + 
   (((219*I)/2)*ly^2*Pi*z2)/Nc^3 + ((172*I)*Lmu*ly^2*Pi*z2)/Nc^3 - 
   (((200*I)/3)*ly^3*Pi*z2)/Nc^3 + (((5683*I)/54)*Pi*z2)/Nc + 
   (((1840*I)/3)*Lmu*Pi*z2)/Nc + (((259*I)/3)*Lmu^2*Pi*z2)/Nc - 
   ((8*I)*Lmu^3*Pi*z2)/Nc - (((5485*I)/6)*ly*Pi*z2)/Nc - 
   (((896*I)/3)*Lmu*ly*Pi*z2)/Nc + ((58*I)*Lmu^2*ly*Pi*z2)/Nc + 
   (((1175*I)/6)*ly^2*Pi*z2)/Nc - ((80*I)*Lmu*ly^2*Pi*z2)/Nc + 
   (((98*I)/3)*ly^3*Pi*z2)/Nc + ((205729*I)/324)*Nc*Pi*z2 + 
   (76*I)*Lmu*Nc*Pi*z2 + ((76*I)/3)*Lmu^2*Nc*Pi*z2 - (6*I)*Lmu^3*Nc*Pi*z2 + 
   ((5387*I)/18)*ly*Nc*Pi*z2 + ((409*I)/3)*Lmu*ly*Nc*Pi*z2 + 
   (16*I)*Lmu^2*ly*Nc*Pi*z2 - ((622*I)/3)*ly^2*Nc*Pi*z2 - 
   (24*I)*Lmu*ly^2*Nc*Pi*z2 - ((20*I)/3)*ly^3*Nc*Pi*z2 + 
   ((11111*I)/36)*Nc^3*Pi*z2 + ((346*I)/3)*Lmu*Nc^3*Pi*z2 - 
   ((46*I)/3)*Lmu^2*Nc^3*Pi*z2 + ((889*I)/9)*ly*Nc^3*Pi*z2 + 
   ((170*I)/3)*Lmu*ly*Nc^3*Pi*z2 - (6*I)*Lmu^2*ly*Nc^3*Pi*z2 + 
   (47*I)*ly^2*Nc^3*Pi*z2 + (12*I)*Lmu*ly^2*Nc^3*Pi*z2 + 
   ((10*I)/3)*ly^3*Nc^3*Pi*z2 - ((17749*I)/81)*Nf*Pi*z2 - 
   (56*I)*Lmu*Nf*Pi*z2 - ((22*I)/3)*Lmu^2*Nf*Pi*z2 + 
   ((448*I)/9)*ly*Nf*Pi*z2 - ((76*I)/3)*Lmu*ly*Nf*Pi*z2 + 
   ((154*I)/3)*ly^2*Nf*Pi*z2 - (((1193*I)/27)*Nf*Pi*z2)/Nc^2 - 
   (((418*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - (((88*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 + 
   (((542*I)/3)*ly*Nf*Pi*z2)/Nc^2 + (((320*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^2 - 
   (((196*I)/3)*ly^2*Nf*Pi*z2)/Nc^2 - ((1454*I)/9)*Nc^2*Nf*Pi*z2 - 
   ((146*I)/3)*Lmu*Nc^2*Nf*Pi*z2 + ((10*I)/3)*Lmu^2*Nc^2*Nf*Pi*z2 - 
   ((626*I)/9)*ly*Nc^2*Nf*Pi*z2 - ((44*I)/3)*Lmu*ly*Nc^2*Nf*Pi*z2 - 
   (14*I)*ly^2*Nc^2*Nf*Pi*z2 + (((230*I)/9)*Nf^2*Pi*z2)/Nc + 
   ((8*I)*Lmu*Nf^2*Pi*z2)/Nc - (((176*I)/9)*ly*Nf^2*Pi*z2)/Nc + 
   ((238*I)/9)*Nc*Nf^2*Pi*z2 + ((16*I)/3)*Lmu*Nc*Nf^2*Pi*z2 + 
   ((88*I)/9)*ly*Nc*Nf^2*Pi*z2 - ((16*I)/9)*Nf^3*Pi*z2 - 
   (325*z2^2)/(2*Nc^3) - (1599*Lmu*z2^2)/(10*Nc^3) - 
   (125*Lmu^2*z2^2)/(2*Nc^3) + (3084*ly*z2^2)/(5*Nc^3) + 
   (1506*Lmu*ly*z2^2)/(5*Nc^3) - (1258*ly^2*z2^2)/(5*Nc^3) - 
   (2099*z2^2)/(108*Nc) + (1036*Lmu*z2^2)/(15*Nc) - 
   (849*Lmu^2*z2^2)/(10*Nc) - (1041*ly*z2^2)/(10*Nc) + 
   (91*Lmu*ly*z2^2)/(5*Nc) + (108*ly^2*z2^2)/Nc - (58501*Nc*z2^2)/180 - 
   (11089*Lmu*Nc*z2^2)/30 + (93*Lmu^2*Nc*z2^2)/10 + (12841*ly*Nc*z2^2)/30 + 
   (24*Lmu*ly*Nc*z2^2)/5 + (234*ly^2*Nc*z2^2)/5 - (31169*Nc^3*z2^2)/54 - 
   (1061*Lmu*Nc^3*z2^2)/15 + (181*Lmu^2*Nc^3*z2^2)/10 - 
   (4084*ly*Nc^3*z2^2)/15 - (181*Lmu*ly*Nc^3*z2^2)/5 - 
   (212*ly^2*Nc^3*z2^2)/5 - (9622*Nf*z2^2)/135 + (1094*Lmu*Nf*z2^2)/15 - 
   (1148*ly*Nf*z2^2)/15 + (6476*Nf*z2^2)/(27*Nc^2) - 
   (71*Lmu*Nf*z2^2)/(3*Nc^2) - (472*ly*Nf*z2^2)/(5*Nc^2) + 
   (10622*Nc^2*Nf*z2^2)/45 + (317*Lmu*Nc^2*Nf*z2^2)/15 + 
   (1048*ly*Nc^2*Nf*z2^2)/15 + (164*Nf^2*z2^2)/(27*Nc) - 
   (3004*Nc*Nf^2*z2^2)/135 + (((711*I)/10)*Pi*z2^2)/Nc^3 + 
   ((43*I)*Lmu*Pi*z2^2)/Nc^3 - (((474*I)/5)*ly*Pi*z2^2)/Nc^3 + 
   (((919*I)/5)*Pi*z2^2)/Nc + (((78*I)/5)*Lmu*Pi*z2^2)/Nc + 
   (((683*I)/5)*ly*Pi*z2^2)/Nc - ((1224*I)/5)*Nc*Pi*z2^2 - 
   ((533*I)/5)*Lmu*Nc*Pi*z2^2 - ((92*I)/5)*ly*Nc*Pi*z2^2 - 
   ((407*I)/5)*Nc^3*Pi*z2^2 - (41*I)*ly*Nc^3*Pi*z2^2 + 
   ((158*I)/3)*Nf*Pi*z2^2 - (((1639*I)/15)*Nf*Pi*z2^2)/Nc^2 + 
   ((119*I)/5)*Nc^2*Nf*Pi*z2^2 - (23353*z2^3)/(126*Nc^3) - 
   (78293*z2^3)/(90*Nc) + (1720519*Nc*z2^3)/1890 + (18191*Nc^3*z2^3)/270 - 
   (2087*z3)/(4*Nc^3) + (112*Lmu*z3)/Nc^3 + (51*Lmu^2*z3)/Nc^3 + 
   (12*Lmu^3*z3)/Nc^3 - (27*ly*z3)/Nc^3 - (54*Lmu*ly*z3)/Nc^3 - 
   (48*Lmu^2*ly*z3)/Nc^3 + (63*ly^2*z3)/Nc^3 - (68*ly^3*z3)/(3*Nc^3) + 
   (84079*z3)/(108*Nc) + (1258*Lmu*z3)/(3*Nc) + (616*Lmu^2*z3)/(9*Nc) - 
   (10*Lmu^3*z3)/Nc - (45*ly*z3)/(2*Nc) - (730*Lmu*ly*z3)/(9*Nc) + 
   (12*Lmu^2*ly*z3)/Nc + (181*ly^2*z3)/(2*Nc) + (12*Lmu*ly^2*z3)/Nc + 
   (64*ly^3*z3)/(3*Nc) + (555817*Nc*z3)/486 + (1103*Lmu*Nc*z3)/9 - 
   (731*Lmu^2*Nc*z3)/9 - 16*Lmu^3*Nc*z3 - (22027*ly*Nc*z3)/54 + 
   106*Lmu*ly*Nc*z3 + 66*Lmu^2*ly*Nc*z3 - (201*ly^2*Nc*z3)/2 - 
   12*Lmu*ly^2*Nc*z3 - 16*ly^3*Nc*z3 - (215959*Nc^3*z3)/486 - 
   (3377*Lmu*Nc^3*z3)/9 - (344*Lmu^2*Nc^3*z3)/9 + 14*Lmu^3*Nc^3*z3 + 
   (5419*ly*Nc^3*z3)/27 - (260*Lmu*ly*Nc^3*z3)/9 - 30*Lmu^2*ly*Nc^3*z3 + 
   44*ly^2*Nc^3*z3 + 4*Lmu*ly^2*Nc^3*z3 + 4*ly^3*Nc^3*z3 - (4372*Nf*z3)/27 - 
   (880*Lmu*Nf*z3)/27 + (20*Lmu^2*Nf*z3)/9 + (376*ly*Nf*z3)/3 - 
   20*Lmu*ly*Nf*z3 + 24*ly^2*Nf*z3 - (5161*Nf*z3)/(81*Nc^2) - 
   (476*Lmu*Nf*z3)/(9*Nc^2) - (94*Lmu^2*Nf*z3)/(9*Nc^2) + 
   (172*ly*Nf*z3)/(9*Nc^2) - (224*Lmu*ly*Nf*z3)/(9*Nc^2) - 
   (32*ly^2*Nf*z3)/Nc^2 + (12463*Nc^2*Nf*z3)/81 + (2920*Lmu*Nc^2*Nf*z3)/27 + 
   (74*Lmu^2*Nc^2*Nf*z3)/9 - (580*ly*Nc^2*Nf*z3)/9 + 
   (152*Lmu*ly*Nc^2*Nf*z3)/9 - 8*ly^2*Nc^2*Nf*z3 - (1556*Nf^2*z3)/(243*Nc) - 
   (92*Lmu*Nf^2*z3)/(27*Nc) - (256*ly*Nf^2*z3)/(27*Nc) - 
   (3412*Nc*Nf^2*z3)/243 - (268*Lmu*Nc*Nf^2*z3)/27 + (128*ly*Nc*Nf^2*z3)/27 + 
   ((456*I)*Pi*z3)/Nc^3 + ((234*I)*Lmu*Pi*z3)/Nc^3 + 
   ((68*I)*Lmu^2*Pi*z3)/Nc^3 - ((180*I)*ly*Pi*z3)/Nc^3 - 
   ((184*I)*Lmu*ly*Pi*z3)/Nc^3 + ((156*I)*ly^2*Pi*z3)/Nc^3 + 
   (((2719*I)/3)*Pi*z3)/Nc + (((3860*I)/9)*Lmu*Pi*z3)/Nc - 
   ((38*I)*Lmu^2*Pi*z3)/Nc - (((7417*I)/9)*ly*Pi*z3)/Nc + 
   ((32*I)*Lmu*ly*Pi*z3)/Nc + (((142*I)/3)*ly^2*Pi*z3)/Nc + 
   ((134*I)/9)*Nc*Pi*z3 - ((1328*I)/9)*Lmu*Nc*Pi*z3 - (42*I)*Lmu^2*Nc*Pi*z3 + 
   (267*I)*ly*Nc*Pi*z3 + (132*I)*Lmu*ly*Nc*Pi*z3 - 
   ((226*I)/3)*ly^2*Nc*Pi*z3 - ((4712*I)/27)*Nc^3*Pi*z3 - 
   ((316*I)/3)*Lmu*Nc^3*Pi*z3 + (12*I)*Lmu^2*Nc^3*Pi*z3 + 
   ((532*I)/9)*ly*Nc^3*Pi*z3 - (52*I)*Lmu*ly*Nc^3*Pi*z3 + 
   (16*I)*ly^2*Nc^3*Pi*z3 + ((3236*I)/27)*Nf*Pi*z3 + 
   ((140*I)/9)*Lmu*Nf*Pi*z3 - (28*I)*ly*Nf*Pi*z3 - 
   (((2492*I)/9)*Nf*Pi*z3)/Nc^2 - (((764*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 + 
   (((712*I)/9)*ly*Nf*Pi*z3)/Nc^2 + ((1180*I)/27)*Nc^2*Nf*Pi*z3 + 
   ((100*I)/3)*Lmu*Nc^2*Nf*Pi*z3 + ((8*I)/9)*ly*Nc^2*Nf*Pi*z3 - 
   (((236*I)/27)*Nf^2*Pi*z3)/Nc - ((140*I)/27)*Nc*Nf^2*Pi*z3 - 
   (587*z2*z3)/Nc^3 - (604*Lmu*z2*z3)/Nc^3 + (664*ly*z2*z3)/Nc^3 - 
   (493*z2*z3)/(3*Nc) + (6*Lmu*z2*z3)/Nc + (32*ly*z2*z3)/Nc + 418*Nc*z2*z3 + 
   (668*Lmu*Nc*z2*z3)/3 - (1258*ly*Nc*z2*z3)/3 + 118*Nc^3*z2*z3 + 
   (46*Lmu*Nc^3*z2*z3)/3 + (206*ly*Nc^3*z2*z3)/3 - 32*Nf*z2*z3 + 
   (190*Nf*z2*z3)/(3*Nc^2) - 50*Nc^2*Nf*z2*z3 + ((348*I)*Pi*z2*z3)/Nc^3 + 
   ((642*I)*Pi*z2*z3)/Nc - ((1306*I)/3)*Nc*Pi*z2*z3 - (12*I)*Nc^3*Pi*z2*z3 + 
   (244*z3^2)/Nc^3 - (10*z3^2)/(3*Nc) - (842*Nc*z3^2)/9 + (296*Nc^3*z3^2)/9 + 
   (269*z5)/(2*Nc^3) + (60*Lmu*z5)/Nc^3 + (136*ly*z5)/Nc^3 - 
   (13939*z5)/(18*Nc) - (96*Lmu*z5)/Nc - (222*ly*z5)/Nc - (7673*Nc*z5)/18 - 
   76*Lmu*Nc*z5 + 122*ly*Nc*z5 + (400*Nc^3*z5)/3 + 136*Lmu*Nc^3*z5 - 
   24*ly*Nc^3*z5 - (236*Nf*z5)/9 + (1912*Nf*z5)/(9*Nc^2) - 
   (428*Nc^2*Nf*z5)/9 - ((204*I)*Pi*z5)/Nc^3 - (((1042*I)/3)*Pi*z5)/Nc + 
   ((442*I)/3)*Nc*Pi*z5 + (112*I)*Nc^3*Pi*z5}, {1, "+--+", 3, c2, -4, 0}, 
 {1, "+--+", 3, c2, -3, 0}, {1, "+--+", 3, c2, -2, 0}, 
 {1, "+--+", 3, c2, -1, 0}, {1, "+--+", 3, c2, 0, 
  ((22*I)/3)*Pi + (((22*I)/3)*Pi)/Nc^4 + (((44*I)/3)*Pi)/Nc^2 - 
   ((16*I)/3)*Pi*z2 - (((16*I)/3)*Pi*z2)/Nc^4 - (((32*I)/3)*Pi*z2)/Nc^2}, 
 {1, "+--+", 3, c2, 1, 239533241/209952 + (9635191*Lmu)/11664 + 
   (64051*Lmu^2)/432 - (4289*Lmu^3)/108 - (75*Lmu^4)/4 - (29*Lmu^5)/18 + 
   Lmu^6/2 - (163798*ly)/729 - (51199*Lmu*ly)/216 - (523*Lmu^2*ly)/9 + 
   (469*Lmu^3*ly)/27 + (67*Lmu^4*ly)/9 - Lmu^5*ly - (119*ly^2)/3 - 
   12*Lmu*ly^2 + (3*Lmu^2*ly^2)/2 + (1627*ly^3)/54 + (88*Lmu*ly^3)/9 - 
   (11*Lmu^2*ly^3)/9 - (167*ly^4)/24 - (4*Lmu*ly^4)/3 + (Lmu^2*ly^4)/6 + 
   (11*ly^5)/15 - ly^6/45 + 4661/(96*Nc^4) + (1117*Lmu)/(16*Nc^4) + 
   (887*Lmu^2)/(16*Nc^4) + (105*Lmu^3)/(4*Nc^4) + (33*Lmu^4)/(4*Nc^4) + 
   (3*Lmu^5)/(2*Nc^4) + Lmu^6/(6*Nc^4) + (58*ly)/Nc^4 - 
   (311*Lmu*ly)/(8*Nc^4) - (81*Lmu^2*ly)/(2*Nc^4) - (24*Lmu^3*ly)/Nc^4 - 
   (6*Lmu^4*ly)/Nc^4 - (Lmu^5*ly)/Nc^4 + (31*ly^2)/(2*Nc^4) - 
   (3*Lmu*ly^2)/(2*Nc^4) + (33*Lmu^2*ly^2)/(2*Nc^4) + (6*Lmu^3*ly^2)/Nc^4 + 
   (2*Lmu^4*ly^2)/Nc^4 - (5*ly^3)/Nc^4 - (3*Lmu*ly^3)/Nc^4 - 
   (4*Lmu^3*ly^3)/(3*Nc^4) - (25*ly^4)/(24*Nc^4) - (Lmu*ly^4)/(2*Nc^4) - 
   (Lmu^2*ly^4)/(6*Nc^4) + (Lmu*ly^5)/(3*Nc^4) - ly^6/(18*Nc^4) + 
   345337/(864*Nc^2) + (118543*Lmu)/(216*Nc^2) + (402473*Lmu^2)/(1296*Nc^2) + 
   (9059*Lmu^3)/(108*Nc^2) + (85*Lmu^4)/(12*Nc^2) - (13*Lmu^5)/(9*Nc^2) - 
   Lmu^6/(2*Nc^2) + (103*ly)/(9*Nc^2) - (47723*Lmu*ly)/(162*Nc^2) - 
   (3589*Lmu^2*ly)/(18*Nc^2) - (128*Lmu^3*ly)/(3*Nc^2) - 
   (13*Lmu^4*ly)/(9*Nc^2) + (2*Lmu^5*ly)/Nc^2 + (143*ly^2)/(6*Nc^2) + 
   (2021*Lmu*ly^2)/(54*Nc^2) + (86*Lmu^2*ly^2)/(3*Nc^2) + 
   (26*Lmu^3*ly^2)/(3*Nc^2) - (2*Lmu^4*ly^2)/Nc^2 + (5*ly^3)/(2*Nc^2) + 
   (20*Lmu*ly^3)/(3*Nc^2) + (11*Lmu^2*ly^3)/(9*Nc^2) - (119*ly^4)/(36*Nc^2) - 
   (77*Lmu*ly^4)/(18*Nc^2) + (11*ly^5)/(15*Nc^2) + (Lmu*ly^5)/(3*Nc^2) - 
   (7*ly^6)/(90*Nc^2) + (91396597*Nc^2)/209952 + (425233*Lmu*Nc^2)/5832 - 
   (90425*Lmu^2*Nc^2)/1296 - (2281*Lmu^3*Nc^2)/108 + (41*Lmu^4*Nc^2)/12 + 
   (14*Lmu^5*Nc^2)/9 - (Lmu^6*Nc^2)/6 + (100363*Nf)/(1944*Nc^3) - 
   (14669*Lmu*Nf)/(216*Nc^3) - (20447*Lmu^2*Nf)/(324*Nc^3) - 
   (686*Lmu^3*Nf)/(27*Nc^3) - (16*Lmu^4*Nf)/(3*Nc^3) - 
   (5*Lmu^5*Nf)/(9*Nc^3) - (2479*ly*Nf)/(108*Nc^3) + 
   (6155*Lmu*ly*Nf)/(162*Nc^3) + (380*Lmu^2*ly*Nf)/(9*Nc^3) + 
   (44*Lmu^3*ly*Nf)/(3*Nc^3) + (22*Lmu^4*ly*Nf)/(9*Nc^3) - 
   (25*ly^2*Nf)/(3*Nc^3) - (193*Lmu*ly^2*Nf)/(27*Nc^3) - 
   (20*Lmu^2*ly^2*Nf)/(3*Nc^3) - (8*Lmu^3*ly^2*Nf)/(3*Nc^3) - 
   (2*Lmu*ly^3*Nf)/(3*Nc^3) - (2*Lmu^2*ly^3*Nf)/(9*Nc^3) + 
   (7*ly^4*Nf)/(18*Nc^3) + (7*Lmu*ly^4*Nf)/(9*Nc^3) - (2*ly^5*Nf)/(15*Nc^3) - 
   (23963203*Nf)/(52488*Nc) - (1267649*Lmu*Nf)/(2916*Nc) - 
   (12910*Lmu^2*Nf)/(81*Nc) - (164*Lmu^3*Nf)/(9*Nc) + (10*Lmu^4*Nf)/(3*Nc) + 
   (10*Lmu^5*Nf)/(9*Nc) + (235361*ly*Nf)/(2916*Nc) + 
   (19433*Lmu*ly*Nf)/(162*Nc) + (472*Lmu^2*ly*Nf)/(9*Nc) + 
   (88*Lmu^3*ly*Nf)/(27*Nc) - (22*Lmu^4*ly*Nf)/(9*Nc) + (29*ly^2*Nf)/(3*Nc) + 
   (3*Lmu*ly^2*Nf)/Nc - (280*ly^3*Nf)/(27*Nc) - (38*Lmu*ly^3*Nf)/(9*Nc) + 
   (2*Lmu^2*ly^3*Nf)/(9*Nc) + (35*ly^4*Nf)/(18*Nc) + (Lmu*ly^4*Nf)/(3*Nc) - 
   (2*ly^5*Nf)/(15*Nc) - (2448721*Nc*Nf)/6561 - (984827*Lmu*Nc*Nf)/5832 + 
   (473*Lmu^2*Nc*Nf)/108 + (452*Lmu^3*Nc*Nf)/27 + 2*Lmu^4*Nc*Nf - 
   (5*Lmu^5*Nc*Nf)/9 + (434486*Nf^2)/6561 + (38177*Lmu*Nf^2)/729 + 
   (1109*Lmu^2*Nf^2)/81 - (14*Lmu^3*Nf^2)/27 - (2*Lmu^4*Nf^2)/3 + 
   (299719*Nf^2)/(26244*Nc^2) + (44471*Lmu*Nf^2)/(1458*Nc^2) + 
   (1573*Lmu^2*Nf^2)/(81*Nc^2) + (146*Lmu^3*Nf^2)/(27*Nc^2) + 
   (2*Lmu^4*Nf^2)/(3*Nc^2) - (2608*ly*Nf^2)/(729*Nc^2) - 
   (712*Lmu*ly*Nf^2)/(81*Nc^2) - (20*Lmu^2*ly*Nf^2)/(3*Nc^2) - 
   (44*Lmu^3*ly*Nf^2)/(27*Nc^2) + (20*ly^3*Nf^2)/(27*Nc^2) + 
   (4*Lmu*ly^3*Nf^2)/(9*Nc^2) - (ly^4*Nf^2)/(9*Nc^2) - (1000*Nf^3)/(729*Nc) - 
   (200*Lmu*Nf^3)/(81*Nc) - (40*Lmu^2*Nf^3)/(27*Nc) - 
   (8*Lmu^3*Nf^3)/(27*Nc) + ((21580853*I)/23328)*Pi + 
   ((274669*I)/324)*Lmu*Pi + ((833*I)/6)*Lmu^2*Pi - ((209*I)/6)*Lmu^3*Pi - 
   ((265*I)/36)*Lmu^4*Pi + I*Lmu^5*Pi - ((70717*I)/216)*ly*Pi - 
   (317*I)*Lmu*ly*Pi - ((1069*I)/18)*Lmu^2*ly*Pi + ((115*I)/9)*Lmu^3*ly*Pi + 
   (3*I)*Lmu^4*ly*Pi + ((1727*I)/36)*ly^2*Pi + ((97*I)/3)*Lmu*ly^2*Pi + 
   ((5*I)/6)*Lmu^2*ly^2*Pi - ((16*I)/3)*Lmu^3*ly^2*Pi + ((47*I)/6)*ly^3*Pi - 
   ((50*I)/9)*Lmu*ly^3*Pi - ((2*I)/3)*Lmu^2*ly^3*Pi - ((11*I)/9)*ly^4*Pi + 
   ((8*I)/3)*Lmu*ly^4*Pi - ((8*I)/15)*ly^5*Pi + (((9675*I)/32)*Pi)/Nc^4 + 
   (((643*I)/4)*Lmu*Pi)/Nc^4 + (((205*I)/2)*Lmu^2*Pi)/Nc^4 + 
   (((75*I)/2)*Lmu^3*Pi)/Nc^4 + (((33*I)/4)*Lmu^4*Pi)/Nc^4 + 
   (I*Lmu^5*Pi)/Nc^4 - (((609*I)/8)*ly*Pi)/Nc^4 - ((121*I)*Lmu*ly*Pi)/Nc^4 - 
   ((83*I)*Lmu^2*ly*Pi)/Nc^4 - ((27*I)*Lmu^3*ly*Pi)/Nc^4 - 
   ((5*I)*Lmu^4*ly*Pi)/Nc^4 + (((77*I)/4)*ly^2*Pi)/Nc^4 + 
   (((83*I)/2)*Lmu*ly^2*Pi)/Nc^4 + (((45*I)/2)*Lmu^2*ly^2*Pi)/Nc^4 + 
   ((8*I)*Lmu^3*ly^2*Pi)/Nc^4 - (((43*I)/3)*ly^3*Pi)/Nc^4 - 
   ((5*I)*Lmu*ly^3*Pi)/Nc^4 - (((14*I)/3)*Lmu^2*ly^3*Pi)/Nc^4 + 
   (((3*I)/4)*ly^4*Pi)/Nc^4 + (I*Lmu*ly^4*Pi)/Nc^4 - 
   (((2*I)/15)*ly^5*Pi)/Nc^4 + (((86263*I)/96)*Pi)/Nc^2 + 
   (((555527*I)/648)*Lmu*Pi)/Nc^2 + (((12083*I)/36)*Lmu^2*Pi)/Nc^2 + 
   (((179*I)/3)*Lmu^3*Pi)/Nc^2 - (((71*I)/36)*Lmu^4*Pi)/Nc^2 - 
   ((2*I)*Lmu^5*Pi)/Nc^2 - (((60647*I)/162)*ly*Pi)/Nc^2 - 
   (((4012*I)/9)*Lmu*ly*Pi)/Nc^2 - (((391*I)/2)*Lmu^2*ly*Pi)/Nc^2 - 
   (((214*I)/9)*Lmu^3*ly*Pi)/Nc^2 + ((4*I)*Lmu^4*ly*Pi)/Nc^2 + 
   (((2761*I)/27)*ly^2*Pi)/Nc^2 + (((497*I)/6)*Lmu*ly^2*Pi)/Nc^2 + 
   (((89*I)/3)*Lmu^2*ly^2*Pi)/Nc^2 - (((403*I)/18)*ly^3*Pi)/Nc^2 - 
   (((65*I)/9)*Lmu*ly^3*Pi)/Nc^2 + (((2*I)/3)*Lmu^2*ly^3*Pi)/Nc^2 + 
   (((5*I)/4)*ly^4*Pi)/Nc^2 - (((4*I)/3)*Lmu*ly^4*Pi)/Nc^2 + 
   (((2*I)/15)*ly^5*Pi)/Nc^2 + ((6781873*I)/7776)*Nc^2*Pi + 
   ((213193*I)/648)*Lmu*Nc^2*Pi - ((121*I)/12)*Lmu^2*Nc^2*Pi - 
   ((352*I)/27)*Lmu^3*Nc^2*Pi + ((13*I)/12)*Lmu^4*Nc^2*Pi - 
   ((2371*I)/6)*ly*Nc^2*Pi - ((974*I)/27)*Lmu*ly*Nc^2*Pi + 
   ((125*I)/3)*Lmu^2*ly*Nc^2*Pi + ((26*I)/3)*Lmu^3*ly*Nc^2*Pi - 
   (2*I)*Lmu^4*ly*Nc^2*Pi + (159*I)*ly^2*Nc^2*Pi + (30*I)*Lmu*ly^2*Nc^2*Pi - 
   (3*I)*Lmu^2*ly^2*Nc^2*Pi + ((4*I)/3)*Lmu^3*ly^2*Nc^2*Pi - 
   ((377*I)/9)*ly^3*Nc^2*Pi - ((70*I)/9)*Lmu*ly^3*Nc^2*Pi + 
   ((2*I)/3)*Lmu^2*ly^3*Nc^2*Pi + ((37*I)/6)*ly^4*Nc^2*Pi - 
   (I/3)*Lmu*ly^4*Nc^2*Pi - ((4*I)/15)*ly^5*Nc^2*Pi - 
   (((16069*I)/54)*Nf*Pi)/Nc^3 - (((13837*I)/81)*Lmu*Nf*Pi)/Nc^3 - 
   (((1597*I)/18)*Lmu^2*Nf*Pi)/Nc^3 - (((71*I)/3)*Lmu^3*Nf*Pi)/Nc^3 - 
   (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^3 + (((9467*I)/162)*ly*Nf*Pi)/Nc^3 + 
   (((886*I)/9)*Lmu*ly*Nf*Pi)/Nc^3 + ((49*I)*Lmu^2*ly*Nf*Pi)/Nc^3 + 
   (((88*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^3 - (((526*I)/27)*ly^2*Nf*Pi)/Nc^3 - 
   (((55*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 - (((26*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^3 + 
   (((17*I)/9)*ly^3*Nf*Pi)/Nc^3 + (((20*I)/9)*Lmu*ly^3*Nf*Pi)/Nc^3 - 
   (((675391*I)/1458)*Nf*Pi)/Nc - (((23459*I)/54)*Lmu*Nf*Pi)/Nc - 
   (((1055*I)/9)*Lmu^2*Nf*Pi)/Nc - (((4*I)/3)*Lmu^3*Nf*Pi)/Nc + 
   (((28*I)/9)*Lmu^4*Nf*Pi)/Nc + (((18101*I)/162)*ly*Nf*Pi)/Nc + 
   (((376*I)/3)*Lmu*ly*Nf*Pi)/Nc + (((313*I)/9)*Lmu^2*ly*Nf*Pi)/Nc - 
   (((16*I)/9)*Lmu^3*ly*Nf*Pi)/Nc - (((184*I)/9)*ly^2*Nf*Pi)/Nc - 
   (((29*I)/3)*Lmu*ly^2*Nf*Pi)/Nc + (((2*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc - 
   ((I/3)*ly^3*Nf*Pi)/Nc - (((4*I)/9)*Lmu*ly^3*Nf*Pi)/Nc + 
   (((2*I)/9)*ly^4*Nf*Pi)/Nc - ((168863*I)/486)*Nc*Nf*Pi - 
   ((32981*I)/162)*Lmu*Nc*Nf*Pi - ((241*I)/18)*Lmu^2*Nc*Nf*Pi + 
   ((191*I)/27)*Lmu^3*Nc*Nf*Pi - (I/3)*Lmu^4*Nc*Nf*Pi + 
   ((194*I)/3)*ly*Nc*Nf*Pi + ((374*I)/27)*Lmu*ly*Nc*Nf*Pi - 
   ((20*I)/3)*Lmu^2*ly*Nc*Nf*Pi - ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi - 
   (20*I)*ly^2*Nc*Nf*Pi - (6*I)*Lmu*ly^2*Nc*Nf*Pi + 
   ((44*I)/9)*ly^3*Nc*Nf*Pi + ((16*I)/9)*Lmu*ly^3*Nc*Nf*Pi - 
   ((2*I)/3)*ly^4*Nc*Nf*Pi + ((14891*I)/243)*Nf^2*Pi + 
   ((3470*I)/81)*Lmu*Nf^2*Pi + ((64*I)/9)*Lmu^2*Nf^2*Pi - 
   ((28*I)/27)*Lmu^3*Nf^2*Pi + (((52247*I)/1458)*Nf^2*Pi)/Nc^2 + 
   (((3686*I)/81)*Lmu*Nf^2*Pi)/Nc^2 + (((164*I)/9)*Lmu^2*Nf^2*Pi)/Nc^2 + 
   (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc^2 - (((712*I)/81)*ly*Nf^2*Pi)/Nc^2 - 
   (((40*I)/3)*Lmu*ly*Nf^2*Pi)/Nc^2 - (((44*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc^2 + 
   (((20*I)/9)*ly^2*Nf^2*Pi)/Nc^2 + (((4*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc^2 - 
   (((200*I)/81)*Nf^3*Pi)/Nc - (((80*I)/27)*Lmu*Nf^3*Pi)/Nc - 
   (((8*I)/9)*Lmu^2*Nf^3*Pi)/Nc - (54517091*z2)/11664 - (744121*Lmu*z2)/324 - 
   (229*Lmu^2*z2)/2 + (893*Lmu^3*z2)/9 - (Lmu^4*z2)/2 + (195889*ly*z2)/81 + 
   (3013*Lmu*ly*z2)/3 - 105*Lmu^2*ly*z2 - 86*Lmu^3*ly*z2 - (2138*ly^2*z2)/3 - 
   100*Lmu*ly^2*z2 + 124*Lmu^2*ly^2*z2 + (1045*ly^3*z2)/9 - 40*Lmu*ly^3*z2 - 
   (25*ly^4*z2)/6 - (21943*z2)/(48*Nc^4) - (2637*Lmu*z2)/(4*Nc^4) - 
   (697*Lmu^2*z2)/(2*Nc^4) - (105*Lmu^3*z2)/Nc^4 - (31*Lmu^4*z2)/(2*Nc^4) + 
   (400*ly*z2)/Nc^4 + (496*Lmu*ly*z2)/Nc^4 + (252*Lmu^2*ly*z2)/Nc^4 + 
   (62*Lmu^3*ly*z2)/Nc^4 - (157*ly^2*z2)/Nc^4 - (150*Lmu*ly^2*z2)/Nc^4 - 
   (78*Lmu^2*ly^2*z2)/Nc^4 + (18*ly^3*z2)/Nc^4 + (40*Lmu*ly^3*z2)/Nc^4 - 
   (29*ly^4*z2)/(6*Nc^4) - (3415661*z2)/(1296*Nc^2) - 
   (305483*Lmu*z2)/(108*Nc^2) - (5503*Lmu^2*z2)/(6*Nc^2) - 
   (629*Lmu^3*z2)/(9*Nc^2) + (35*Lmu^4*z2)/(2*Nc^2) + 
   (41840*ly*z2)/(27*Nc^2) + (4993*Lmu*ly*z2)/(3*Nc^2) + 
   (1477*Lmu^2*ly*z2)/(3*Nc^2) + (16*Lmu^3*ly*z2)/Nc^2 - 
   (1351*ly^2*z2)/(3*Nc^2) - (394*Lmu*ly^2*z2)/Nc^2 - 
   (78*Lmu^2*ly^2*z2)/Nc^2 + (539*ly^3*z2)/(9*Nc^2) + (56*Lmu*ly^3*z2)/Nc^2 - 
   (7*ly^4*z2)/Nc^2 + (12368597*Nc^2*z2)/11664 + (146851*Lmu*Nc^2*z2)/324 + 
   (749*Lmu^2*Nc^2*z2)/6 - (37*Lmu^3*Nc^2*z2)/3 - (3*Lmu^4*Nc^2*z2)/2 - 
   (15224*ly*Nc^2*z2)/9 - 860*Lmu*ly*Nc^2*z2 - 120*Lmu^2*ly*Nc^2*z2 + 
   32*Lmu^3*ly*Nc^2*z2 + 574*ly^2*Nc^2*z2 + 176*Lmu*ly^2*Nc^2*z2 - 
   36*Lmu^2*ly^2*Nc^2*z2 - (304*ly^3*Nc^2*z2)/3 + 10*ly^4*Nc^2*z2 + 
   (231161*Nf*z2)/(324*Nc^3) + (14402*Lmu*Nf*z2)/(27*Nc^3) + 
   (662*Lmu^2*Nf*z2)/(3*Nc^3) + (296*Lmu^3*Nf*z2)/(9*Nc^3) - 
   (6932*ly*Nf*z2)/(27*Nc^3) - (874*Lmu*ly*Nf*z2)/(3*Nc^3) - 
   (262*Lmu^2*ly*Nf*z2)/(3*Nc^3) + (220*ly^2*Nf*z2)/(3*Nc^3) + 
   (64*Lmu*ly^2*Nf*z2)/Nc^3 - (98*ly^3*Nf*z2)/(9*Nc^3) + 
   (1179257*Nf*z2)/(729*Nc) + (87250*Lmu*Nf*z2)/(81*Nc) + 
   (494*Lmu^2*Nf*z2)/(3*Nc) - (128*Lmu^3*Nf*z2)/(9*Nc) - 
   (47080*ly*Nf*z2)/(81*Nc) - (1154*Lmu*ly*Nf*z2)/(3*Nc) - 
   (42*Lmu^2*ly*Nf*z2)/Nc + (120*ly^2*Nf*z2)/Nc + (40*Lmu*ly^2*Nf*z2)/Nc - 
   (82*ly^3*Nf*z2)/(9*Nc) + (1272499*Nc*Nf*z2)/2916 + 
   (9638*Lmu*Nc*Nf*z2)/81 - (152*Lmu^2*Nc*Nf*z2)/3 - (8*Lmu^3*Nc*Nf*z2)/3 + 
   (1412*ly*Nc*Nf*z2)/9 + 152*Lmu*ly*Nc*Nf*z2 + 48*Lmu^2*ly*Nc*Nf*z2 - 
   52*ly^2*Nc*Nf*z2 - 32*Lmu*ly^2*Nc*Nf*z2 + (16*ly^3*Nc*Nf*z2)/3 - 
   (1352*Nf^2*z2)/9 - (202*Lmu*Nf^2*z2)/3 + (4*Lmu^2*Nf^2*z2)/3 - 
   (3548*Nf^2*z2)/(27*Nc^2) - (106*Lmu*Nf^2*z2)/Nc^2 - 
   (68*Lmu^2*Nf^2*z2)/(3*Nc^2) + (40*ly*Nf^2*z2)/Nc^2 + 
   (88*Lmu*ly*Nf^2*z2)/(3*Nc^2) - (16*ly^2*Nf^2*z2)/(3*Nc^2) + 
   (80*Nf^3*z2)/(9*Nc) + (16*Lmu*Nf^3*z2)/(3*Nc) - ((330881*I)/648)*Pi*z2 - 
   ((811*I)/6)*Lmu*Pi*z2 + ((467*I)/6)*Lmu^2*Pi*z2 + (6*I)*Lmu^3*Pi*z2 + 
   ((2602*I)/9)*ly*Pi*z2 - (79*I)*Lmu*ly*Pi*z2 - (118*I)*Lmu^2*ly*Pi*z2 - 
   ((29*I)/6)*ly^2*Pi*z2 + (152*I)*Lmu*ly^2*Pi*z2 - ((98*I)/3)*ly^3*Pi*z2 - 
   (((565*I)/8)*Pi*z2)/Nc^4 - (((395*I)/2)*Lmu*Pi*z2)/Nc^4 - 
   (((207*I)/2)*Lmu^2*Pi*z2)/Nc^4 - ((22*I)*Lmu^3*Pi*z2)/Nc^4 + 
   (((129*I)/2)*ly*Pi*z2)/Nc^4 + ((153*I)*Lmu*ly*Pi*z2)/Nc^4 + 
   ((66*I)*Lmu^2*ly*Pi*z2)/Nc^4 - ((42*I)*ly^2*Pi*z2)/Nc^4 - 
   ((60*I)*Lmu*ly^2*Pi*z2)/Nc^4 + ((18*I)*ly^3*Pi*z2)/Nc^4 - 
   (((135583*I)/216)*Pi*z2)/Nc^2 - (((4397*I)/6)*Lmu*Pi*z2)/Nc^2 - 
   (((1003*I)/6)*Lmu^2*Pi*z2)/Nc^2 + ((8*I)*Lmu^3*Pi*z2)/Nc^2 + 
   (((3317*I)/6)*ly*Pi*z2)/Nc^2 + (((1442*I)/3)*Lmu*ly*Pi*z2)/Nc^2 + 
   ((82*I)*Lmu^2*ly*Pi*z2)/Nc^2 - (((959*I)/6)*ly^2*Pi*z2)/Nc^2 - 
   ((132*I)*Lmu*ly^2*Pi*z2)/Nc^2 + ((42*I)*ly^3*Pi*z2)/Nc^2 + 
   ((15775*I)/72)*Nc^2*Pi*z2 + ((341*I)/6)*Lmu*Nc^2*Pi*z2 - 
   ((53*I)/2)*Lmu^2*Nc^2*Pi*z2 - ((1231*I)/3)*ly*Nc^2*Pi*z2 - 
   (128*I)*Lmu*ly*Nc^2*Pi*z2 + (34*I)*Lmu^2*ly*Nc^2*Pi*z2 + 
   ((185*I)/3)*ly^2*Nc^2*Pi*z2 - (40*I)*Lmu*ly^2*Nc^2*Pi*z2 + 
   (10*I)*ly^3*Nc^2*Pi*z2 + (((5041*I)/54)*Nf*Pi*z2)/Nc^3 + 
   (((382*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + (((92*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 - 
   (((268*I)/3)*ly*Nf*Pi*z2)/Nc^3 - (((164*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^3 + 
   (((70*I)/3)*ly^2*Nf*Pi*z2)/Nc^3 + (((26218*I)/81)*Nf*Pi*z2)/Nc + 
   (((436*I)/3)*Lmu*Nf*Pi*z2)/Nc + (((14*I)/3)*Lmu^2*Nf*Pi*z2)/Nc - 
   (((1628*I)/9)*ly*Nf*Pi*z2)/Nc - ((68*I)*Lmu*ly*Nf*Pi*z2)/Nc + 
   (((82*I)/3)*ly^2*Nf*Pi*z2)/Nc + ((47*I)/6)*Nc*Nf*Pi*z2 - 
   ((86*I)/3)*Lmu*Nc*Nf*Pi*z2 - (2*I)*Lmu^2*Nc*Nf*Pi*z2 + 
   ((328*I)/3)*ly*Nc*Nf*Pi*z2 + (56*I)*Lmu*ly*Nc*Nf*Pi*z2 - 
   ((68*I)/3)*ly^2*Nc*Nf*Pi*z2 - ((80*I)/3)*Nf^2*Pi*z2 - 
   ((8*I)/3)*Lmu*Nf^2*Pi*z2 - (((76*I)/3)*Nf^2*Pi*z2)/Nc^2 - 
   (((32*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 + (((88*I)/9)*ly*Nf^2*Pi*z2)/Nc^2 + 
   (((16*I)/9)*Nf^3*Pi*z2)/Nc - (127721*z2^2)/180 - (3439*Lmu*z2^2)/6 + 
   (151*Lmu^2*z2^2)/2 + (11834*ly*z2^2)/15 + (1923*Lmu*ly*z2^2)/5 - 
   (2082*ly^2*z2^2)/5 + (716*z2^2)/(5*Nc^4) + (2187*Lmu*z2^2)/(10*Nc^4) + 
   (881*Lmu^2*z2^2)/(10*Nc^4) - (2559*ly*z2^2)/(10*Nc^4) - 
   (881*Lmu*ly*z2^2)/(5*Nc^4) + (90*ly^2*z2^2)/Nc^4 + 
   (29323*z2^2)/(54*Nc^2) + (4382*Lmu*z2^2)/(15*Nc^2) + 
   (41*Lmu^2*z2^2)/(10*Nc^2) - (1883*ly*z2^2)/(2*Nc^2) - 
   (1882*Lmu*ly*z2^2)/(5*Nc^2) + (1548*ly^2*z2^2)/(5*Nc^2) + 
   (598043*Nc^2*z2^2)/540 + (8903*Lmu*Nc^2*z2^2)/15 - 
   (477*Lmu^2*Nc^2*z2^2)/10 - 260*ly*Nc^2*z2^2 - 120*Lmu*ly*Nc^2*z2^2 + 
   156*ly^2*Nc^2*z2^2 - (33424*Nf*z2^2)/(135*Nc^3) - 
   (653*Lmu*Nf*z2^2)/(15*Nc^3) + (316*ly*Nf*z2^2)/(5*Nc^3) - 
   (2726*Nf*z2^2)/(135*Nc) + (1042*Lmu*Nf*z2^2)/(15*Nc) + 
   (1528*ly*Nf*z2^2)/(15*Nc) - (6158*Nc*Nf*z2^2)/45 - 
   (289*Lmu*Nc*Nf*z2^2)/3 - 64*ly*Nc*Nf*z2^2 + (284*Nf^2*z2^2)/27 + 
   (764*Nf^2*z2^2)/(135*Nc^2) - ((219*I)/4)*Pi*z2^2 + 
   ((853*I)/5)*Lmu*Pi*z2^2 - ((553*I)/5)*ly*Pi*z2^2 + 
   (((63*I)/20)*Pi*z2^2)/Nc^4 + (((41*I)/5)*Lmu*Pi*z2^2)/Nc^4 + 
   (((3*I)/5)*ly*Pi*z2^2)/Nc^4 - (((4219*I)/30)*Pi*z2^2)/Nc^2 - 
   (((534*I)/5)*Lmu*Pi*z2^2)/Nc^2 + (((122*I)/5)*ly*Pi*z2^2)/Nc^2 + 
   ((3953*I)/15)*Nc^2*Pi*z2^2 - (24*I)*Lmu*Nc^2*Pi*z2^2 + 
   ((516*I)/5)*ly*Nc^2*Pi*z2^2 + (((527*I)/15)*Nf*Pi*z2^2)/Nc^3 + 
   (((1262*I)/15)*Nf*Pi*z2^2)/Nc - ((1297*I)/15)*Nc*Nf*Pi*z2^2 + 
   (46001*z2^3)/1890 + (23141*z2^3)/(630*Nc^4) + (220499*z2^3)/(630*Nc^2) - 
   (90047*Nc^2*z2^3)/270 - (1922893*z3)/1944 - (1052*Lmu*z3)/9 + 
   (680*Lmu^2*z3)/9 + 16*Lmu^3*z3 + (6445*ly*z3)/27 - (182*Lmu*ly*z3)/9 - 
   30*Lmu^2*ly*z3 - 35*ly^2*z3 + (8*ly^3*z3)/3 + (1945*z3)/(8*Nc^4) - 
   (109*Lmu*z3)/Nc^4 - (48*Lmu^2*z3)/Nc^4 - (12*Lmu^3*z3)/Nc^4 + 
   (5*ly*z3)/(2*Nc^4) + (24*Lmu*ly*z3)/Nc^4 + (24*Lmu^2*ly*z3)/Nc^4 - 
   (27*ly^2*z3)/(2*Nc^4) + (4*ly^3*z3)/Nc^4 - (94415*z3)/(216*Nc^2) - 
   (1159*Lmu*z3)/(3*Nc^2) - (631*Lmu^2*z3)/(9*Nc^2) + (10*Lmu^3*z3)/Nc^2 + 
   (31*ly*z3)/(2*Nc^2) + (488*Lmu*ly*z3)/(9*Nc^2) + (6*Lmu^2*ly*z3)/Nc^2 - 
   (97*ly^2*z3)/(2*Nc^2) - (4*Lmu*ly^2*z3)/Nc^2 + (20*ly^3*z3)/(3*Nc^2) + 
   (441421*Nc^2*z3)/1944 + (3002*Lmu*Nc^2*z3)/9 + (383*Lmu^2*Nc^2*z3)/9 - 
   14*Lmu^3*Nc^2*z3 + (4909*Nf*z3)/(81*Nc^3) + (386*Lmu*Nf*z3)/(9*Nc^3) + 
   (82*Lmu^2*Nf*z3)/(9*Nc^3) - (32*ly*Nf*z3)/(9*Nc^3) + 
   (124*Lmu*ly*Nf*z3)/(9*Nc^3) + (8*ly^2*Nf*z3)/Nc^3 + (2284*Nf*z3)/(27*Nc) + 
   (628*Lmu*Nf*z3)/(27*Nc) + (4*Lmu^2*Nf*z3)/(9*Nc) - (688*ly*Nf*z3)/(9*Nc) + 
   (128*Lmu*ly*Nf*z3)/(9*Nc) + (8*ly^2*Nf*z3)/Nc - (5947*Nc*Nf*z3)/81 - 
   (2398*Lmu*Nc*Nf*z3)/27 - (86*Lmu^2*Nc*Nf*z3)/9 + (1846*Nf^2*z3)/243 + 
   (196*Lmu*Nf^2*z3)/27 + (3122*Nf^2*z3)/(243*Nc^2) + 
   (164*Lmu*Nf^2*z3)/(27*Nc^2) + (128*ly*Nf^2*z3)/(27*Nc^2) - 
   ((11167*I)/18)*Pi*z3 - ((430*I)/9)*Lmu*Pi*z3 + (62*I)*Lmu^2*Pi*z3 + 
   ((4603*I)/9)*ly*Pi*z3 - (40*I)*Lmu*ly*Pi*z3 - ((8*I)/3)*ly^2*Pi*z3 - 
   (((503*I)/2)*Pi*z3)/Nc^4 - ((150*I)*Lmu*Pi*z3)/Nc^4 - 
   ((48*I)*Lmu^2*Pi*z3)/Nc^4 + ((78*I)*ly*Pi*z3)/Nc^4 + 
   ((72*I)*Lmu*ly*Pi*z3)/Nc^4 - ((42*I)*ly^2*Pi*z3)/Nc^4 - 
   ((761*I)*Pi*z3)/Nc^2 - (((3125*I)/9)*Lmu*Pi*z3)/Nc^2 - 
   ((2*I)*Lmu^2*Pi*z3)/Nc^2 + (((3305*I)/9)*ly*Pi*z3)/Nc^2 + 
   ((52*I)*Lmu*ly*Pi*z3)/Nc^2 - ((110*I)*ly^2*Pi*z3)/Nc^2 + 
   ((11615*I)/27)*Nc^2*Pi*z3 + (135*I)*Lmu*Nc^2*Pi*z3 - 
   (12*I)*Lmu^2*Nc^2*Pi*z3 - ((836*I)/3)*ly*Nc^2*Pi*z3 - 
   (12*I)*Lmu*ly*Nc^2*Pi*z3 + ((32*I)/3)*ly^2*Nc^2*Pi*z3 + 
   (((1769*I)/9)*Nf*Pi*z3)/Nc^3 + (((380*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 - 
   (((236*I)/9)*ly*Nf*Pi*z3)/Nc^3 + (((1678*I)/27)*Nf*Pi*z3)/Nc + 
   (((268*I)/9)*Lmu*Nf*Pi*z3)/Nc - (((688*I)/9)*ly*Nf*Pi*z3)/Nc - 
   ((3925*I)/27)*Nc*Nf*Pi*z3 - (36*I)*Lmu*Nc*Nf*Pi*z3 + 
   ((152*I)/3)*ly*Nc*Nf*Pi*z3 + ((140*I)/27)*Nf^2*Pi*z3 + 
   (((236*I)/27)*Nf^2*Pi*z3)/Nc^2 - (3584*z2*z3)/3 - (1676*Lmu*z2*z3)/3 + 
   (2126*ly*z2*z3)/3 + (383*z2*z3)/Nc^4 + (364*Lmu*z2*z3)/Nc^4 - 
   (284*ly*z2*z3)/Nc^4 + (2429*z2*z3)/(3*Nc^2) + (522*Lmu*z2*z3)/Nc^2 - 
   (714*ly*z2*z3)/Nc^2 + (652*Nc^2*z2*z3)/3 + (98*Lmu*Nc^2*z2*z3)/3 - 
   56*ly*Nc^2*z2*z3 - (242*Nf*z2*z3)/(3*Nc^3) + (392*Nf*z2*z3)/(3*Nc) - 
   (94*Nc*Nf*z2*z3)/3 - ((842*I)/3)*Pi*z2*z3 - ((56*I)*Pi*z2*z3)/Nc^4 - 
   ((350*I)*Pi*z2*z3)/Nc^2 + (144*I)*Nc^2*Pi*z2*z3 + (338*z3^2)/9 - 
   (84*z3^2)/Nc^4 - (308*z3^2)/(3*Nc^2) - (278*Nc^2*z3^2)/9 + (9220*z5)/9 + 
   52*Lmu*z5 + 24*ly*z5 - (323*z5)/(2*Nc^4) - (60*Lmu*z5)/Nc^4 - 
   (26*ly*z5)/Nc^4 + (4853*z5)/(36*Nc^2) + (120*Lmu*z5)/Nc^2 - 
   (10*ly*z5)/Nc^2 - (779*Nc^2*z5)/12 - 136*Lmu*Nc^2*z5 - 
   (1492*Nf*z5)/(9*Nc^3) + (104*Nf*z5)/(9*Nc) + (140*Nc*Nf*z5)/9 + 
   ((92*I)/3)*Pi*z5 + ((10*I)*Pi*z5)/Nc^4 + ((496*I)*Pi*z5)/Nc^2 - 
   ((734*I)/3)*Nc^2*Pi*z5}, {2, "++--", 0, c1, -4, 0}, 
 {2, "++--", 0, c1, -3, 0}, {2, "++--", 0, c1, -2, 0}, 
 {2, "++--", 0, c1, -1, 0}, {2, "++--", 0, c1, 0, -1}, 
 {2, "++--", 0, c1, 1, -1}, {2, "++--", 0, c2, -4, 0}, 
 {2, "++--", 0, c2, -3, 0}, {2, "++--", 0, c2, -2, 0}, 
 {2, "++--", 0, c2, -1, 0}, {2, "++--", 0, c2, 0, Nc^(-1)}, 
 {2, "++--", 0, c2, 1, Nc^(-1)}, {2, "++--", 1, c1, -4, 0}, 
 {2, "++--", 1, c1, -3, 0}, {2, "++--", 1, c1, -2, 0}, 
 {2, "++--", 1, c1, -1, 0}, {2, "++--", 1, c1, 0, 
  -8/Nc - (3*Lmu)/Nc - Lmu^2/Nc + (2*ly)/Nc + (4*Lmu*ly)/Nc - ly^2/Nc - 
   (13*Nc)/9 - (2*Lmu*Nc)/3 + Lmu^2*Nc - ly*Nc - 2*Lmu*ly*Nc + (ly^2*Nc)/2 + 
   (10*Nf)/9 + (2*Lmu*Nf)/3 + ((4*I)*Lmu*Pi)/Nc - (5*z2)/Nc - 4*Nc*z2}, 
 {2, "++--", 1, c1, 1, -9/Nc - (5*Lmu)/Nc - Lmu^2/Nc + (2*ly)/Nc + 
   (4*Lmu*ly)/Nc - ly^2/Nc - (28*Nc)/9 - (2*Lmu*Nc)/3 + Lmu^2*Nc - ly*Nc - 
   2*Lmu*ly*Nc + (ly^2*Nc)/2 + (16*Nf)/9 + (2*Lmu*Nf)/3 + ((4*I)*Pi)/Nc + 
   ((4*I)*Lmu*Pi)/Nc - (5*z2)/Nc - 4*Nc*z2}, {2, "++--", 1, c2, -4, 0}, 
 {2, "++--", 1, c2, -3, 0}, {2, "++--", 1, c2, -2, 0}, 
 {2, "++--", 1, c2, -1, 0}, {2, "++--", 1, c2, 0, 
  13/9 + (2*Lmu)/3 - Lmu^2 + 8/Nc^2 + (3*Lmu)/Nc^2 + Lmu^2/Nc^2 - ly/Nc^2 - 
   (2*Lmu*ly)/Nc^2 + ly^2/(2*Nc^2) - (10*Nf)/(9*Nc) - (2*Lmu*Nf)/(3*Nc) - 
   (2*I)*Lmu*Pi - ((2*I)*Lmu*Pi)/Nc^2 + 7*z2 + (2*z2)/Nc^2}, 
 {2, "++--", 1, c2, 1, 19/9 + (2*Lmu)/3 - Lmu^2 + 10/Nc^2 + (5*Lmu)/Nc^2 + 
   Lmu^2/Nc^2 - ly/Nc^2 - (2*Lmu*ly)/Nc^2 + ly^2/(2*Nc^2) - (16*Nf)/(9*Nc) - 
   (2*Lmu*Nf)/(3*Nc) - (2*I)*Pi - (2*I)*Lmu*Pi - ((2*I)*Pi)/Nc^2 - 
   ((2*I)*Lmu*Pi)/Nc^2 + 7*z2 + (2*z2)/Nc^2}, {2, "++--", 2, c1, -4, 0}, 
 {2, "++--", 2, c1, -3, 0}, {2, "++--", 2, c1, -2, 0}, 
 {2, "++--", 2, c1, -1, 0}, {2, "++--", 2, c1, 0, 
  -30659/324 - (1574*Lmu)/27 - (151*Lmu^2)/18 + (10*Lmu^3)/9 + Lmu^4 + 
   (1252*ly)/27 + (227*Lmu*ly)/9 + Lmu^2*ly - 6*Lmu^3*ly - (26*ly^2)/9 + 
   (19*Lmu*ly^2)/6 + (15*Lmu^2*ly^2)/2 - ly^3 - 3*Lmu*ly^3 + ly^4/4 - 
   511/(16*Nc^2) - (93*Lmu)/(4*Nc^2) - (25*Lmu^2)/(2*Nc^2) - (3*Lmu^3)/Nc^2 - 
   Lmu^4/(2*Nc^2) + (24*ly)/Nc^2 + (38*Lmu*ly)/Nc^2 + (14*Lmu^2*ly)/Nc^2 + 
   (4*Lmu^3*ly)/Nc^2 - (12*ly^2)/Nc^2 - (9*Lmu*ly^2)/Nc^2 - 
   (7*Lmu^2*ly^2)/Nc^2 + (2*ly^3)/(3*Nc^2) + (3*Lmu*ly^3)/Nc^2 - 
   ly^4/(6*Nc^2) - (23213*Nc^2)/1296 + (103*Lmu*Nc^2)/108 + 
   (67*Lmu^2*Nc^2)/9 + (17*Lmu^3*Nc^2)/9 - (Lmu^4*Nc^2)/2 - 
   (788*ly*Nc^2)/27 - (199*Lmu*ly*Nc^2)/9 - 4*Lmu^2*ly*Nc^2 + 
   2*Lmu^3*ly*Nc^2 + (31*ly^2*Nc^2)/9 + (Lmu*ly^2*Nc^2)/6 - 
   (5*Lmu^2*ly^2*Nc^2)/2 + (ly^3*Nc^2)/3 + Lmu*ly^3*Nc^2 - (ly^4*Nc^2)/12 + 
   (1370*Nf)/(81*Nc) + (416*Lmu*Nf)/(27*Nc) + (47*Lmu^2*Nf)/(9*Nc) + 
   (8*Lmu^3*Nf)/(9*Nc) - (304*ly*Nf)/(27*Nc) - (104*Lmu*ly*Nf)/(9*Nc) - 
   (4*Lmu^2*ly*Nf)/Nc + (20*ly^2*Nf)/(9*Nc) + (4*Lmu*ly^2*Nf)/(3*Nc) + 
   (455*Nc*Nf)/27 + (26*Lmu*Nc*Nf)/3 - (Lmu^2*Nc*Nf)/3 - (8*Lmu^3*Nc*Nf)/9 + 
   (152*ly*Nc*Nf)/27 + (52*Lmu*ly*Nc*Nf)/9 + 2*Lmu^2*ly*Nc*Nf - 
   (10*ly^2*Nc*Nf)/9 - (2*Lmu*ly^2*Nc*Nf)/3 - (100*Nf^2)/81 - 
   (40*Lmu*Nf^2)/27 - (4*Lmu^2*Nf^2)/9 + ((268*I)/27)*Pi + 
   ((320*I)/9)*Lmu*Pi + (10*I)*Lmu^2*Pi - (4*I)*Lmu^3*Pi + (4*I)*ly*Pi + 
   (2*I)*Lmu*ly*Pi + (4*I)*Lmu^2*ly*Pi + I*ly^2*Pi - I*Lmu*ly^2*Pi - 
   ((12*I)*Pi)/Nc^2 + ((32*I)*Lmu*Pi)/Nc^2 + ((12*I)*Lmu^2*Pi)/Nc^2 + 
   ((4*I)*Lmu^3*Pi)/Nc^2 - ((12*I)*ly*Pi)/Nc^2 - ((6*I)*Lmu*ly*Pi)/Nc^2 - 
   ((12*I)*Lmu^2*ly*Pi)/Nc^2 - ((3*I)*ly^2*Pi)/Nc^2 + 
   ((3*I)*Lmu*ly^2*Pi)/Nc^2 - (((112*I)/27)*Nf*Pi)/Nc - 
   (((80*I)/9)*Lmu*Nf*Pi)/Nc - ((4*I)*Lmu^2*Nf*Pi)/Nc - (1553*z2)/18 - 
   (98*Lmu*z2)/3 + 15*Lmu^2*z2 - (79*ly*z2)/3 + 4*Lmu*ly*z2 - 
   (19*ly^2*z2)/2 - (69*z2)/(2*Nc^2) - (21*Lmu*z2)/Nc^2 + 
   (31*Lmu^2*z2)/Nc^2 + (16*ly*z2)/Nc^2 + (14*Lmu*ly*z2)/Nc^2 + 
   (16*ly^2*z2)/Nc^2 - (311*Nc^2*z2)/9 - (37*Lmu*Nc^2*z2)/3 + 
   2*Lmu^2*Nc^2*z2 + (29*ly*Nc^2*z2)/3 - 4*Lmu*ly*Nc^2*z2 + 
   (5*ly^2*Nc^2*z2)/2 + (85*Nf*z2)/(9*Nc) + (26*Lmu*Nf*z2)/(3*Nc) + 
   (16*ly*Nf*z2)/(3*Nc) + (71*Nc*Nf*z2)/9 + (10*Lmu*Nc*Nf*z2)/3 - 
   (8*ly*Nc*Nf*z2)/3 - ((38*I)/3)*Pi*z2 + (14*I)*Lmu*Pi*z2 - 
   (12*I)*ly*Pi*z2 - ((6*I)*Pi*z2)/Nc^2 + ((14*I)*Lmu*Pi*z2)/Nc^2 + 
   ((36*I)*ly*Pi*z2)/Nc^2 + (((8*I)/3)*Nf*Pi*z2)/Nc + (79*z2^2)/5 - 
   (901*z2^2)/(10*Nc^2) - (77*Nc^2*z2^2)/10 + (337*z3)/9 + 2*Lmu*z3 - 
   4*ly*z3 + (35*z3)/Nc^2 + (12*Lmu*z3)/Nc^2 - (20*ly*z3)/Nc^2 - 
   (118*Nc^2*z3)/9 - 14*Lmu*Nc^2*z3 + 6*ly*Nc^2*z3 + (14*Nf*z3)/(9*Nc) + 
   (46*Nc*Nf*z3)/9 - (8*I)*Pi*z3 - ((20*I)*Pi*z3)/Nc^2}, 
 {2, "++--", 2, c1, 1, -37523/324 - (2306*Lmu)/27 - (253*Lmu^2)/18 + 
   (28*Lmu^3)/9 + Lmu^4 + (991*ly)/27 + (233*Lmu*ly)/9 - 3*Lmu^2*ly - 
   6*Lmu^3*ly - (67*ly^2)/18 + (25*Lmu*ly^2)/6 + (15*Lmu^2*ly^2)/2 - 2*ly^3 - 
   3*Lmu*ly^3 + ly^4/4 - 211/(16*Nc^2) - (169*Lmu)/(4*Nc^2) - 
   (39*Lmu^2)/(2*Nc^2) - (5*Lmu^3)/Nc^2 - Lmu^4/(2*Nc^2) + (18*ly)/Nc^2 + 
   (48*Lmu*ly)/Nc^2 + (22*Lmu^2*ly)/Nc^2 + (4*Lmu^3*ly)/Nc^2 - 
   (20*ly^2)/Nc^2 - (11*Lmu*ly^2)/Nc^2 - (7*Lmu^2*ly^2)/Nc^2 + 
   (7*ly^3)/(3*Nc^2) + (3*Lmu*ly^3)/Nc^2 - ly^4/(6*Nc^2) - 
   (69305*Nc^2)/1296 - (677*Lmu*Nc^2)/108 + (82*Lmu^2*Nc^2)/9 + 
   (17*Lmu^3*Nc^2)/9 - (Lmu^4*Nc^2)/2 - (671*ly*Nc^2)/27 - 
   (229*Lmu*ly*Nc^2)/9 - 4*Lmu^2*ly*Nc^2 + 2*Lmu^3*ly*Nc^2 + 
   (119*ly^2*Nc^2)/18 + (Lmu*ly^2*Nc^2)/6 - (5*Lmu^2*ly^2*Nc^2)/2 + 
   (2*ly^3*Nc^2)/3 + Lmu*ly^3*Nc^2 - (ly^4*Nc^2)/12 + (1826*Nf)/(81*Nc) + 
   (626*Lmu*Nf)/(27*Nc) + (71*Lmu^2*Nf)/(9*Nc) + (8*Lmu^3*Nf)/(9*Nc) - 
   (232*ly*Nf)/(27*Nc) - (128*Lmu*ly*Nf)/(9*Nc) - (4*Lmu^2*ly*Nf)/Nc + 
   (32*ly^2*Nf)/(9*Nc) + (4*Lmu*ly^2*Nf)/(3*Nc) + (877*Nc*Nf)/27 + 
   (124*Lmu*Nc*Nf)/9 - Lmu^2*Nc*Nf - (8*Lmu^3*Nc*Nf)/9 + (116*ly*Nc*Nf)/27 + 
   (64*Lmu*ly*Nc*Nf)/9 + 2*Lmu^2*ly*Nc*Nf - (16*ly^2*Nc*Nf)/9 - 
   (2*Lmu*ly^2*Nc*Nf)/3 - (220*Nf^2)/81 - (64*Lmu*Nf^2)/27 - 
   (4*Lmu^2*Nf^2)/9 + ((2542*I)/27)*Pi + ((518*I)/9)*Lmu*Pi + 
   (6*I)*Lmu^2*Pi - (4*I)*Lmu^3*Pi + (6*I)*ly*Pi + (6*I)*Lmu*ly*Pi + 
   (4*I)*Lmu^2*ly*Pi - (2*I)*ly^2*Pi - I*Lmu*ly^2*Pi + ((26*I)*Pi)/Nc^2 + 
   ((50*I)*Lmu*Pi)/Nc^2 + ((24*I)*Lmu^2*Pi)/Nc^2 + ((4*I)*Lmu^3*Pi)/Nc^2 - 
   ((18*I)*ly*Pi)/Nc^2 - ((18*I)*Lmu*ly*Pi)/Nc^2 - 
   ((12*I)*Lmu^2*ly*Pi)/Nc^2 + ((6*I)*ly^2*Pi)/Nc^2 + 
   ((3*I)*Lmu*ly^2*Pi)/Nc^2 - (((424*I)/27)*Nf*Pi)/Nc - 
   (((152*I)/9)*Lmu*Nf*Pi)/Nc - ((4*I)*Lmu^2*Nf*Pi)/Nc - (1667*z2)/18 - 
   (38*Lmu*z2)/3 + 15*Lmu^2*z2 - (85*ly*z2)/3 + 4*Lmu*ly*z2 - 
   (19*ly^2*z2)/2 - (43*z2)/(2*Nc^2) + (41*Lmu*z2)/Nc^2 + 
   (31*Lmu^2*z2)/Nc^2 - (2*ly*z2)/Nc^2 + (14*Lmu*ly*z2)/Nc^2 + 
   (16*ly^2*z2)/Nc^2 - (239*Nc^2*z2)/9 - (37*Lmu*Nc^2*z2)/3 + 
   2*Lmu^2*Nc^2*z2 + (47*ly*Nc^2*z2)/3 - 4*Lmu*ly*Nc^2*z2 + 
   (5*ly^2*Nc^2*z2)/2 + (259*Nf*z2)/(9*Nc) + (26*Lmu*Nf*z2)/(3*Nc) + 
   (16*ly*Nf*z2)/(3*Nc) + (53*Nc*Nf*z2)/9 + (10*Lmu*Nc*Nf*z2)/3 - 
   (8*ly*Nc*Nf*z2)/3 - ((8*I)/3)*Pi*z2 + (14*I)*Lmu*Pi*z2 - (12*I)*ly*Pi*z2 + 
   ((20*I)*Pi*z2)/Nc^2 + ((14*I)*Lmu*Pi*z2)/Nc^2 + ((36*I)*ly*Pi*z2)/Nc^2 + 
   (((8*I)/3)*Nf*Pi*z2)/Nc - (53*z2^2)/5 - (901*z2^2)/(10*Nc^2) - 
   (77*Nc^2*z2^2)/10 + (355*z3)/9 + 2*Lmu*z3 - 4*ly*z3 + (7*z3)/Nc^2 + 
   (12*Lmu*z3)/Nc^2 - (20*ly*z3)/Nc^2 - (154*Nc^2*z3)/9 - 14*Lmu*Nc^2*z3 + 
   6*ly*Nc^2*z3 + (14*Nf*z3)/(9*Nc) + (46*Nc*Nf*z3)/9 - (32*I)*Pi*z3 - 
   ((20*I)*Pi*z3)/Nc^2}, {2, "++--", 2, c2, -4, 0}, 
 {2, "++--", 2, c2, -3, 0}, {2, "++--", 2, c2, -2, 0}, 
 {2, "++--", 2, c2, -1, 0}, {2, "++--", 2, c2, 0, 
  511/(16*Nc^3) + (93*Lmu)/(4*Nc^3) + (25*Lmu^2)/(2*Nc^3) + (3*Lmu^3)/Nc^3 + 
   Lmu^4/(2*Nc^3) - (12*ly)/Nc^3 - (19*Lmu*ly)/Nc^3 - (7*Lmu^2*ly)/Nc^3 - 
   (2*Lmu^3*ly)/Nc^3 + (4*ly^2)/Nc^3 + (7*Lmu*ly^2)/(2*Nc^3) + 
   (5*Lmu^2*ly^2)/(2*Nc^3) - ly^3/(3*Nc^3) - (Lmu*ly^3)/Nc^3 + 
   ly^4/(12*Nc^3) + 30659/(324*Nc) + (1574*Lmu)/(27*Nc) + 
   (151*Lmu^2)/(18*Nc) - (10*Lmu^3)/(9*Nc) - Lmu^4/Nc - (788*ly)/(27*Nc) - 
   (199*Lmu*ly)/(9*Nc) - (4*Lmu^2*ly)/Nc + (2*Lmu^3*ly)/Nc + 
   (67*ly^2)/(9*Nc) + (13*Lmu*ly^2)/(6*Nc) - (Lmu^2*ly^2)/(2*Nc) + 
   ly^3/(3*Nc) - ly^4/(12*Nc) + (23213*Nc)/1296 - (103*Lmu*Nc)/108 - 
   (67*Lmu^2*Nc)/9 - (17*Lmu^3*Nc)/9 + (Lmu^4*Nc)/2 - (455*Nf)/27 - 
   (26*Lmu*Nf)/3 + (Lmu^2*Nf)/3 + (8*Lmu^3*Nf)/9 - (1370*Nf)/(81*Nc^2) - 
   (416*Lmu*Nf)/(27*Nc^2) - (47*Lmu^2*Nf)/(9*Nc^2) - (8*Lmu^3*Nf)/(9*Nc^2) + 
   (152*ly*Nf)/(27*Nc^2) + (52*Lmu*ly*Nf)/(9*Nc^2) + (2*Lmu^2*ly*Nf)/Nc^2 - 
   (10*ly^2*Nf)/(9*Nc^2) - (2*Lmu*ly^2*Nf)/(3*Nc^2) + (100*Nf^2)/(81*Nc) + 
   (40*Lmu*Nf^2)/(27*Nc) + (4*Lmu^2*Nf^2)/(9*Nc) + ((4*I)*Pi)/Nc^3 - 
   ((16*I)*Lmu*Pi)/Nc^3 - ((6*I)*Lmu^2*Pi)/Nc^3 - ((2*I)*Lmu^3*Pi)/Nc^3 + 
   ((4*I)*ly*Pi)/Nc^3 + ((2*I)*Lmu*ly*Pi)/Nc^3 + ((4*I)*Lmu^2*ly*Pi)/Nc^3 + 
   (I*ly^2*Pi)/Nc^3 - (I*Lmu*ly^2*Pi)/Nc^3 + (((28*I)/27)*Pi)/Nc - 
   (((304*I)/9)*Lmu*Pi)/Nc - ((11*I)*Lmu^2*Pi)/Nc + ((12*I)*ly*Pi)/Nc + 
   ((4*I)*Lmu*ly*Pi)/Nc + ((6*I)*Lmu^2*ly*Pi)/Nc - ((2*I)*Lmu*ly^2*Pi)/Nc - 
   ((80*I)/27)*Nc*Pi - ((160*I)/9)*Lmu*Nc*Pi - (5*I)*Lmu^2*Nc*Pi + 
   (2*I)*Lmu^3*Nc*Pi - (8*I)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi - 
   (2*I)*Lmu^2*ly*Nc*Pi + I*ly^2*Nc*Pi + I*Lmu*ly^2*Nc*Pi + 
   ((56*I)/27)*Nf*Pi + ((40*I)/9)*Lmu*Nf*Pi + (2*I)*Lmu^2*Nf*Pi + 
   (((56*I)/27)*Nf*Pi)/Nc^2 + (((40*I)/9)*Lmu*Nf*Pi)/Nc^2 + 
   ((2*I)*Lmu^2*Nf*Pi)/Nc^2 + (37*z2)/(2*Nc^3) + (12*Lmu*z2)/Nc^3 - 
   (10*Lmu^2*z2)/Nc^3 - (7*ly*z2)/Nc^3 - (4*Lmu*ly*z2)/Nc^3 - 
   (9*ly^2*z2)/(2*Nc^3) + (1085*z2)/(18*Nc) + (86*Lmu*z2)/(3*Nc) - 
   (33*Lmu^2*z2)/Nc + (23*ly*z2)/(3*Nc) - (10*Lmu*ly*z2)/Nc - 
   (9*ly^2*z2)/(2*Nc) + (689*Nc*z2)/9 + (76*Lmu*Nc*z2)/3 - 5*Lmu^2*Nc*z2 - 
   (107*Nf*z2)/9 - (22*Lmu*Nf*z2)/3 - (49*Nf*z2)/(9*Nc^2) - 
   (14*Lmu*Nf*z2)/(3*Nc^2) - (8*ly*Nf*z2)/(3*Nc^2) + ((2*I)*Pi*z2)/Nc^3 - 
   ((4*I)*Lmu*Pi*z2)/Nc^3 - ((12*I)*ly*Pi*z2)/Nc^3 + (((22*I)/3)*Pi*z2)/Nc - 
   ((20*I)*Lmu*Pi*z2)/Nc - ((20*I)*ly*Pi*z2)/Nc + ((28*I)/3)*Nc*Pi*z2 - 
   (4*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - ((4*I)/3)*Nf*Pi*z2 - 
   (((4*I)/3)*Nf*Pi*z2)/Nc^2 + (57*z2^2)/(2*Nc^3) + (343*z2^2)/(5*Nc) - 
   (151*Nc*z2^2)/10 - (23*z3)/Nc^3 - (12*Lmu*z3)/Nc^3 + (8*ly*z3)/Nc^3 - 
   (343*z3)/(9*Nc) - (2*Lmu*z3)/Nc + (10*ly*z3)/Nc + (16*Nc*z3)/9 + 
   14*Lmu*Nc*z3 - (34*Nf*z3)/9 - (26*Nf*z3)/(9*Nc^2) + ((8*I)*Pi*z3)/Nc^3 + 
   ((14*I)*Pi*z3)/Nc + (6*I)*Nc*Pi*z3}, {2, "++--", 2, c2, 1, 
  595/(16*Nc^3) + (181*Lmu)/(4*Nc^3) + (41*Lmu^2)/(2*Nc^3) + (5*Lmu^3)/Nc^3 + 
   Lmu^4/(2*Nc^3) - (13*ly)/Nc^3 - (25*Lmu*ly)/Nc^3 - (11*Lmu^2*ly)/Nc^3 - 
   (2*Lmu^3*ly)/Nc^3 + (19*ly^2)/(2*Nc^3) + (9*Lmu*ly^2)/(2*Nc^3) + 
   (5*Lmu^2*ly^2)/(2*Nc^3) - (2*ly^3)/(3*Nc^3) - (Lmu*ly^3)/Nc^3 + 
   ly^4/(12*Nc^3) + 33491/(324*Nc) + (2342*Lmu)/(27*Nc) + 
   (217*Lmu^2)/(18*Nc) - (28*Lmu^3)/(9*Nc) - Lmu^4/Nc - (347*ly)/(27*Nc) - 
   (229*Lmu*ly)/(9*Nc) - (6*Lmu^2*ly)/Nc + (2*Lmu^3*ly)/Nc + 
   (155*ly^2)/(18*Nc) + (19*Lmu*ly^2)/(6*Nc) - (Lmu^2*ly^2)/(2*Nc) - 
   ly^3/(3*Nc) - ly^4/(12*Nc) + (54329*Nc)/1296 + (209*Lmu*Nc)/108 - 
   (73*Lmu^2*Nc)/9 - (17*Lmu^3*Nc)/9 + (Lmu^4*Nc)/2 - 4*ly*Nc + 2*Lmu*ly*Nc + 
   2*Lmu^2*ly*Nc - ly^2*Nc - Lmu*ly^2*Nc - (745*Nf)/27 - (112*Lmu*Nf)/9 + 
   Lmu^2*Nf + (8*Lmu^3*Nf)/9 - (2222*Nf)/(81*Nc^2) - (662*Lmu*Nf)/(27*Nc^2) - 
   (71*Lmu^2*Nf)/(9*Nc^2) - (8*Lmu^3*Nf)/(9*Nc^2) + (116*ly*Nf)/(27*Nc^2) + 
   (64*Lmu*ly*Nf)/(9*Nc^2) + (2*Lmu^2*ly*Nf)/Nc^2 - (16*ly^2*Nf)/(9*Nc^2) - 
   (2*Lmu*ly^2*Nf)/(3*Nc^2) + (220*Nf^2)/(81*Nc) + (64*Lmu*Nf^2)/(27*Nc) + 
   (4*Lmu^2*Nf^2)/(9*Nc) - ((14*I)*Pi)/Nc^3 - ((26*I)*Lmu*Pi)/Nc^3 - 
   ((12*I)*Lmu^2*Pi)/Nc^3 - ((2*I)*Lmu^3*Pi)/Nc^3 + ((6*I)*ly*Pi)/Nc^3 + 
   ((6*I)*Lmu*ly*Pi)/Nc^3 + ((4*I)*Lmu^2*ly*Pi)/Nc^3 - ((2*I)*ly^2*Pi)/Nc^3 - 
   (I*Lmu*ly^2*Pi)/Nc^3 - (((650*I)/27)*Pi)/Nc - (((466*I)/9)*Lmu*Pi)/Nc - 
   ((17*I)*Lmu^2*Pi)/Nc - ((8*I)*ly*Pi)/Nc + ((8*I)*Lmu*ly*Pi)/Nc + 
   ((6*I)*Lmu^2*ly*Pi)/Nc - ((2*I)*ly^2*Pi)/Nc - ((2*I)*Lmu*ly^2*Pi)/Nc - 
   ((2216*I)/27)*Nc*Pi - ((268*I)/9)*Lmu*Nc*Pi - I*Lmu^2*Nc*Pi + 
   (2*I)*Lmu^3*Nc*Pi + (14*I)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi - 
   (2*I)*Lmu^2*ly*Nc*Pi + I*Lmu*ly^2*Nc*Pi + ((212*I)/27)*Nf*Pi + 
   ((76*I)/9)*Lmu*Nf*Pi + (2*I)*Lmu^2*Nf*Pi + (((212*I)/27)*Nf*Pi)/Nc^2 + 
   (((76*I)/9)*Lmu*Nf*Pi)/Nc^2 + ((2*I)*Lmu^2*Nf*Pi)/Nc^2 + 
   (51*z2)/(2*Nc^3) - (8*Lmu*z2)/Nc^3 - (10*Lmu^2*z2)/Nc^3 + (3*ly*z2)/Nc^3 - 
   (4*Lmu*ly*z2)/Nc^3 - (9*ly^2*z2)/(2*Nc^3) + (1427*z2)/(18*Nc) - 
   (82*Lmu*z2)/(3*Nc) - (33*Lmu^2*z2)/Nc + (59*ly*z2)/(3*Nc) - 
   (10*Lmu*ly*z2)/Nc - (9*ly^2*z2)/(2*Nc) + (323*Nc*z2)/9 + 
   (58*Lmu*Nc*z2)/3 - 5*Lmu^2*Nc*z2 - 8*ly*Nc*z2 - (173*Nf*z2)/9 - 
   (22*Lmu*Nf*z2)/3 - (139*Nf*z2)/(9*Nc^2) - (14*Lmu*Nf*z2)/(3*Nc^2) - 
   (8*ly*Nf*z2)/(3*Nc^2) - ((6*I)*Pi*z2)/Nc^3 - ((4*I)*Lmu*Pi*z2)/Nc^3 - 
   ((12*I)*ly*Pi*z2)/Nc^3 - (((26*I)/3)*Pi*z2)/Nc - ((20*I)*Lmu*Pi*z2)/Nc - 
   ((20*I)*ly*Pi*z2)/Nc - ((8*I)/3)*Nc*Pi*z2 - (4*I)*Lmu*Nc*Pi*z2 + 
   (8*I)*ly*Nc*Pi*z2 - ((4*I)/3)*Nf*Pi*z2 - (((4*I)/3)*Nf*Pi*z2)/Nc^2 + 
   (57*z2^2)/(2*Nc^3) + (343*z2^2)/(5*Nc) + (113*Nc*z2^2)/10 - (19*z3)/Nc^3 - 
   (12*Lmu*z3)/Nc^3 + (8*ly*z3)/Nc^3 - (253*z3)/(9*Nc) - (2*Lmu*z3)/Nc + 
   (10*ly*z3)/Nc + (160*Nc*z3)/9 + 14*Lmu*Nc*z3 - (34*Nf*z3)/9 - 
   (26*Nf*z3)/(9*Nc^2) + ((8*I)*Pi*z3)/Nc^3 + ((14*I)*Pi*z3)/Nc + 
   (30*I)*Nc*Pi*z3}, {2, "++--", 3, c1, -4, 0}, {2, "++--", 3, c1, -3, 0}, 
 {2, "++--", 3, c1, -2, 0}, {2, "++--", 3, c1, -1, 0}, 
 {2, "++--", 3, c1, 0, -5599/(48*Nc^3) - (1495*Lmu)/(16*Nc^3) - 
   (1051*Lmu^2)/(16*Nc^3) - (111*Lmu^3)/(4*Nc^3) - (17*Lmu^4)/(2*Nc^3) - 
   (3*Lmu^5)/(2*Nc^3) - Lmu^6/(6*Nc^3) + (1219*ly)/(8*Nc^3) + 
   (793*Lmu*ly)/(4*Nc^3) + (126*Lmu^2*ly)/Nc^3 + (56*Lmu^3*ly)/Nc^3 + 
   (13*Lmu^4*ly)/Nc^3 + (2*Lmu^5*ly)/Nc^3 - (1707*ly^2)/(16*Nc^3) - 
   (429*Lmu*ly^2)/(4*Nc^3) - (165*Lmu^2*ly^2)/(2*Nc^3) - 
   (27*Lmu^3*ly^2)/Nc^3 - (13*Lmu^4*ly^2)/(2*Nc^3) + (49*ly^3)/(3*Nc^3) + 
   (34*Lmu*ly^3)/Nc^3 + (53*Lmu^2*ly^3)/(3*Nc^3) + (25*Lmu^3*ly^3)/(3*Nc^3) - 
   (3*ly^4)/(2*Nc^3) - (5*Lmu*ly^4)/(2*Nc^3) - (25*Lmu^2*ly^4)/(6*Nc^3) - 
   (8*ly^5)/(15*Nc^3) + (Lmu*ly^5)/(2*Nc^3) + (4*ly^6)/(45*Nc^3) - 
   832741/(1296*Nc) - (7955*Lmu)/(12*Nc) - (429473*Lmu^2)/(1296*Nc) - 
   (9359*Lmu^3)/(108*Nc) - (41*Lmu^4)/(6*Nc) + (13*Lmu^5)/(9*Nc) + 
   Lmu^6/(2*Nc) + (1066933*ly)/(1296*Nc) + (598303*Lmu*ly)/(648*Nc) + 
   (3640*Lmu^2*ly)/(9*Nc) + (562*Lmu^3*ly)/(9*Nc) - (101*Lmu^4*ly)/(18*Nc) - 
   (5*Lmu^5*ly)/Nc - (733693*ly^2)/(2592*Nc) - (58777*Lmu*ly^2)/(216*Nc) - 
   (1003*Lmu^2*ly^2)/(12*Nc) + (53*Lmu^3*ly^2)/(18*Nc) + 
   (53*Lmu^4*ly^2)/(4*Nc) + (251*ly^3)/(9*Nc) + (64*Lmu*ly^3)/(3*Nc) - 
   (25*Lmu^2*ly^3)/(6*Nc) - (14*Lmu^3*ly^3)/Nc + (34*ly^4)/(9*Nc) + 
   (41*Lmu*ly^4)/(12*Nc) + (77*Lmu^2*ly^4)/(12*Nc) - (11*ly^5)/(15*Nc) - 
   (Lmu*ly^5)/Nc - (11*ly^6)/(360*Nc) - (152592883*Nc)/104976 - 
   (11290669*Lmu*Nc)/11664 - (68983*Lmu^2*Nc)/432 + (4451*Lmu^3*Nc)/108 + 
   19*Lmu^4*Nc + (29*Lmu^5*Nc)/18 - (Lmu^6*Nc)/2 + (3307135*ly*Nc)/5832 + 
   (78401*Lmu*ly*Nc)/324 - (683*Lmu^2*ly*Nc)/6 - (2513*Lmu^3*ly*Nc)/27 - 
   (43*Lmu^4*ly*Nc)/3 + 4*Lmu^5*ly*Nc + (9113*ly^2*Nc)/144 + 
   (6787*Lmu*ly^2*Nc)/36 + (1469*Lmu^2*ly^2*Nc)/12 + (113*Lmu^3*ly^2*Nc)/6 - 
   9*Lmu^4*ly^2*Nc - (2063*ly^3*Nc)/54 - 42*Lmu*ly^3*Nc - 
   (37*Lmu^2*ly^3*Nc)/6 + (28*Lmu^3*ly^3*Nc)/3 + (377*ly^4*Nc)/216 - 
   (11*Lmu*ly^4*Nc)/12 - (13*Lmu^2*ly^4*Nc)/3 + (23*ly^5*Nc)/60 + 
   (2*Lmu*ly^5*Nc)/3 + (ly^6*Nc)/36 - (59208167*Nc^3)/104976 - 
   (96128*Lmu*Nc^3)/729 + (93233*Lmu^2*Nc^3)/1296 + (2581*Lmu^3*Nc^3)/108 - 
   (11*Lmu^4*Nc^3)/3 - (14*Lmu^5*Nc^3)/9 + (Lmu^6*Nc^3)/6 - 
   (5929897*ly*Nc^3)/11664 - (27115*Lmu*ly*Nc^3)/72 - 
   (1079*Lmu^2*ly*Nc^3)/18 + (646*Lmu^3*ly*Nc^3)/27 + 
   (125*Lmu^4*ly*Nc^3)/18 - Lmu^5*ly*Nc^3 + (27889*ly^2*Nc^3)/2592 - 
   (9427*Lmu*ly^2*Nc^3)/216 - (87*Lmu^2*ly^2*Nc^3)/2 - 
   (85*Lmu^3*ly^2*Nc^3)/9 + (9*Lmu^4*ly^2*Nc^3)/4 + (295*ly^3*Nc^3)/18 + 
   17*Lmu*ly^3*Nc^3 + (23*Lmu^2*ly^3*Nc^3)/6 - (7*Lmu^3*ly^3*Nc^3)/3 - 
   (187*ly^4*Nc^3)/216 + (13*Lmu^2*ly^4*Nc^3)/12 - (17*ly^5*Nc^3)/120 - 
   (Lmu*ly^5*Nc^3)/6 - (ly^6*Nc^3)/144 + (28767799*Nf)/52488 + 
   (1413773*Lmu*Nf)/2916 + (13504*Lmu^2*Nf)/81 + (164*Lmu^3*Nf)/9 - 
   (10*Lmu^4*Nf)/3 - (10*Lmu^5*Nf)/9 - (515999*ly*Nf)/1458 - 
   (47273*Lmu*ly*Nf)/162 - (194*Lmu^2*ly*Nf)/3 + (346*Lmu^3*ly*Nf)/27 + 
   (22*Lmu^4*ly*Nf)/3 + (4349*ly^2*Nf)/216 - (85*Lmu*ly^2*Nf)/6 - 
   (167*Lmu^2*ly^2*Nf)/6 - (31*Lmu^3*ly^2*Nf)/3 + (239*ly^3*Nf)/27 + 
   12*Lmu*ly^3*Nf + 5*Lmu^2*ly^3*Nf - (89*ly^4*Nf)/108 - (Lmu*ly^4*Nf)/2 - 
   (ly^5*Nf)/10 + (145*Nf)/(972*Nc^2) + (19321*Lmu*Nf)/(216*Nc^2) + 
   (22013*Lmu^2*Nf)/(324*Nc^2) + (707*Lmu^3*Nf)/(27*Nc^2) + 
   (16*Lmu^4*Nf)/(3*Nc^2) + (5*Lmu^5*Nf)/(9*Nc^2) - (9607*ly*Nf)/(81*Nc^2) - 
   (13565*Lmu*ly*Nf)/(81*Nc^2) - (964*Lmu^2*ly*Nf)/(9*Nc^2) - 
   (292*Lmu^3*ly*Nf)/(9*Nc^2) - (44*Lmu^4*ly*Nf)/(9*Nc^2) + 
   (19691*ly^2*Nf)/(324*Nc^2) + (1931*Lmu*ly^2*Nf)/(27*Nc^2) + 
   (115*Lmu^2*ly^2*Nf)/(3*Nc^2) + (86*Lmu^3*ly^2*Nf)/(9*Nc^2) - 
   (56*ly^3*Nf)/(9*Nc^2) - (34*Lmu*ly^3*Nf)/(3*Nc^2) - 
   (5*Lmu^2*ly^3*Nf)/Nc^2 - (5*ly^4*Nf)/(18*Nc^2) + (Lmu*ly^4*Nf)/(3*Nc^2) + 
   (ly^5*Nf)/(6*Nc^2) + (22674005*Nc^2*Nf)/52488 + 
   (1168967*Lmu*Nc^2*Nf)/5832 - (203*Lmu^2*Nc^2*Nf)/108 - 
   (473*Lmu^3*Nc^2*Nf)/27 - 2*Lmu^4*Nc^2*Nf + (5*Lmu^5*Nc^2*Nf)/9 + 
   (301231*ly*Nc^2*Nf)/1458 + (30419*Lmu*ly*Nc^2*Nf)/162 + 
   (532*Lmu^2*ly*Nc^2*Nf)/9 + (46*Lmu^3*ly*Nc^2*Nf)/27 - 
   (22*Lmu^4*ly*Nc^2*Nf)/9 - (11605*ly^2*Nc^2*Nf)/648 - 
   (293*Lmu*ly^2*Nc^2*Nf)/54 + (41*Lmu^2*ly^2*Nc^2*Nf)/6 + 
   (31*Lmu^3*ly^2*Nc^2*Nf)/9 - (95*ly^3*Nc^2*Nf)/27 - 4*Lmu*ly^3*Nc^2*Nf - 
   (5*Lmu^2*ly^3*Nc^2*Nf)/3 + (37*ly^4*Nc^2*Nf)/108 + (Lmu*ly^4*Nc^2*Nf)/6 + 
   (ly^5*Nc^2*Nf)/30 - (441631*Nf^2)/(26244*Nc) - 
   (49655*Lmu*Nf^2)/(1458*Nc) - (1627*Lmu^2*Nf^2)/(81*Nc) - 
   (146*Lmu^3*Nf^2)/(27*Nc) - (2*Lmu^4*Nf^2)/(3*Nc) + 
   (20984*ly*Nf^2)/(729*Nc) + (2576*Lmu*ly*Nf^2)/(81*Nc) + 
   (16*Lmu^2*ly*Nf^2)/Nc + (88*Lmu^3*ly*Nf^2)/(27*Nc) - 
   (100*ly^2*Nf^2)/(27*Nc) - (40*Lmu*ly^2*Nf^2)/(9*Nc) - 
   (4*Lmu^2*ly^2*Nf^2)/(3*Nc) - (4*ly^3*Nf^2)/(27*Nc) + (ly^4*Nf^2)/(27*Nc) - 
   (469964*Nc*Nf^2)/6561 - (40769*Lmu*Nc*Nf^2)/729 - 
   (1163*Lmu^2*Nc*Nf^2)/81 + (14*Lmu^3*Nc*Nf^2)/27 + (2*Lmu^4*Nc*Nf^2)/3 - 
   (10492*ly*Nc*Nf^2)/729 - (1288*Lmu*ly*Nc*Nf^2)/81 - 8*Lmu^2*ly*Nc*Nf^2 - 
   (44*Lmu^3*ly*Nc*Nf^2)/27 + (50*ly^2*Nc*Nf^2)/27 + 
   (20*Lmu*ly^2*Nc*Nf^2)/9 + (2*Lmu^2*ly^2*Nc*Nf^2)/3 + (2*ly^3*Nc*Nf^2)/27 - 
   (ly^4*Nc*Nf^2)/54 + (1000*Nf^3)/729 + (200*Lmu*Nf^3)/81 + 
   (40*Lmu^2*Nf^3)/27 + (8*Lmu^3*Nf^3)/27 - (((778*I)/3)*Pi)/Nc^3 + 
   (((367*I)/4)*Lmu*Pi)/Nc^3 + ((81*I)*Lmu^2*Pi)/Nc^3 + 
   ((50*I)*Lmu^3*Pi)/Nc^3 + ((12*I)*Lmu^4*Pi)/Nc^3 + ((2*I)*Lmu^5*Pi)/Nc^3 - 
   ((100*I)*ly*Pi)/Nc^3 - ((76*I)*Lmu*ly*Pi)/Nc^3 - 
   ((126*I)*Lmu^2*ly*Pi)/Nc^3 - ((42*I)*Lmu^3*ly*Pi)/Nc^3 - 
   ((12*I)*Lmu^4*ly*Pi)/Nc^3 + ((30*I)*ly^2*Pi)/Nc^3 + 
   ((55*I)*Lmu*ly^2*Pi)/Nc^3 + ((22*I)*Lmu^2*ly^2*Pi)/Nc^3 + 
   ((19*I)*Lmu^3*ly^2*Pi)/Nc^3 - (((16*I)/3)*ly^3*Pi)/Nc^3 + 
   ((6*I)*Lmu*ly^3*Pi)/Nc^3 - ((8*I)*Lmu^2*ly^3*Pi)/Nc^3 - 
   (((25*I)/6)*ly^4*Pi)/Nc^3 + ((I/2)*Lmu*ly^4*Pi)/Nc^3 - 
   (((4*I)/15)*ly^5*Pi)/Nc^3 - (((10249*I)/27)*Pi)/Nc + 
   (((44591*I)/81)*Lmu*Pi)/Nc + (((3628*I)/9)*Lmu^2*Pi)/Nc + 
   (((256*I)/3)*Lmu^3*Pi)/Nc + (((26*I)/9)*Lmu^4*Pi)/Nc - 
   ((4*I)*Lmu^5*Pi)/Nc - (((3194*I)/9)*ly*Pi)/Nc - 
   (((2894*I)/9)*Lmu*ly*Pi)/Nc - ((179*I)*Lmu^2*ly*Pi)/Nc - 
   ((32*I)*Lmu^3*ly*Pi)/Nc + ((16*I)*Lmu^4*ly*Pi)/Nc - 
   (((23*I)/9)*ly^2*Pi)/Nc + ((14*I)*Lmu*ly^2*Pi)/Nc + 
   (((19*I)/2)*Lmu^2*ly^2*Pi)/Nc - (((44*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
   (((7*I)/3)*ly^3*Pi)/Nc - (((16*I)/3)*Lmu*ly^3*Pi)/Nc + 
   ((5*I)*Lmu^2*ly^3*Pi)/Nc + (((47*I)/12)*ly^4*Pi)/Nc - 
   (((2*I)/3)*Lmu*ly^4*Pi)/Nc + ((I/6)*ly^5*Pi)/Nc - ((188320*I)/729)*Nc*Pi + 
   ((38599*I)/108)*Lmu*Nc*Pi + ((1337*I)/9)*Lmu^2*Nc*Pi - 
   ((992*I)/27)*Lmu^3*Nc*Pi - ((134*I)/9)*Lmu^4*Nc*Pi + (2*I)*Lmu^5*Nc*Pi + 
   ((4814*I)/27)*ly*Nc*Pi + ((3218*I)/27)*Lmu*ly*Nc*Pi + 
   ((221*I)/3)*Lmu^2*ly*Nc*Pi + ((46*I)/3)*Lmu^3*ly*Nc*Pi - 
   (4*I)*Lmu^4*ly*Nc*Pi - ((427*I)/27)*ly^2*Nc*Pi - 
   ((43*I)/3)*Lmu*ly^2*Nc*Pi - ((31*I)/6)*Lmu^2*ly^2*Nc*Pi + 
   ((11*I)/3)*Lmu^3*ly^2*Nc*Pi + ((19*I)/3)*ly^3*Nc*Pi + 
   ((10*I)/3)*Lmu*ly^3*Nc*Pi - I*Lmu^2*ly^3*Nc*Pi - ((77*I)/36)*ly^4*Nc*Pi + 
   (I/6)*Lmu*ly^4*Nc*Pi - (I/6)*ly^5*Nc*Pi + ((88207*I)/1458)*Nf*Pi - 
   ((16949*I)/81)*Lmu*Nf*Pi - ((974*I)/9)*Lmu^2*Nf*Pi - 
   ((176*I)/27)*Lmu^3*Nf*Pi + ((44*I)/9)*Lmu^4*Nf*Pi - 
   ((848*I)/27)*ly*Nf*Pi - ((692*I)/27)*Lmu*ly*Nf*Pi - 
   ((50*I)/3)*Lmu^2*ly*Nf*Pi - ((16*I)/3)*Lmu^3*ly*Nf*Pi - 
   ((98*I)/27)*ly^2*Nf*Pi + ((4*I)/3)*Lmu*ly^2*Nf*Pi + 
   ((5*I)/3)*Lmu^2*ly^2*Nf*Pi + ((2*I)/3)*ly^3*Nf*Pi + (I/18)*ly^4*Nf*Pi - 
   (((553*I)/6)*Nf*Pi)/Nc^2 - (((5939*I)/81)*Lmu*Nf*Pi)/Nc^2 - 
   (((790*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - (((88*I)/3)*Lmu^3*Nf*Pi)/Nc^2 - 
   (((44*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + (((848*I)/9)*ly*Nf*Pi)/Nc^2 + 
   (((692*I)/9)*Lmu*ly*Nf*Pi)/Nc^2 + ((50*I)*Lmu^2*ly*Nf*Pi)/Nc^2 + 
   ((16*I)*Lmu^3*ly*Nf*Pi)/Nc^2 + (((98*I)/9)*ly^2*Nf*Pi)/Nc^2 - 
   ((4*I)*Lmu*ly^2*Nf*Pi)/Nc^2 - ((5*I)*Lmu^2*ly^2*Nf*Pi)/Nc^2 - 
   ((2*I)*ly^3*Nf*Pi)/Nc^2 - ((I/6)*ly^4*Nf*Pi)/Nc^2 + 
   (((5216*I)/729)*Nf^2*Pi)/Nc + (((1424*I)/81)*Lmu*Nf^2*Pi)/Nc + 
   (((40*I)/3)*Lmu^2*Nf^2*Pi)/Nc + (((88*I)/27)*Lmu^3*Nf^2*Pi)/Nc - 
   (39649*z2)/(48*Nc^3) - (1377*Lmu*z2)/(4*Nc^3) + (213*Lmu^2*z2)/Nc^3 + 
   (87*Lmu^3*z2)/Nc^3 + (67*Lmu^4*z2)/(2*Nc^3) - (118*ly*z2)/Nc^3 - 
   (26*Lmu*ly*z2)/Nc^3 + (34*Lmu^2*ly*z2)/Nc^3 - (82*Lmu^3*ly*z2)/Nc^3 + 
   (113*ly^2*z2)/Nc^3 - (52*Lmu*ly^2*z2)/Nc^3 + (22*Lmu^2*ly^2*z2)/Nc^3 - 
   (ly^3*z2)/Nc^3 - (41*Lmu*ly^3*z2)/Nc^3 + (73*ly^4*z2)/(3*Nc^3) - 
   (518143*z2)/(324*Nc) - (15583*Lmu*z2)/(27*Nc) + (955*Lmu^2*z2)/(2*Nc) + 
   (1622*Lmu^3*z2)/(9*Nc) - (19*Lmu^4*z2)/Nc + (2792*ly*z2)/(27*Nc) + 
   (628*Lmu*ly*z2)/(3*Nc) + (24*Lmu^2*ly*z2)/Nc - (34*Lmu^3*ly*z2)/Nc + 
   (404*ly^2*z2)/Nc + (455*Lmu*ly^2*z2)/(2*Nc) - (11*Lmu^2*ly^2*z2)/(2*Nc) - 
   (269*ly^3*z2)/(3*Nc) + (36*Lmu*ly^3*z2)/Nc - (41*ly^4*z2)/(3*Nc) - 
   (19431265*Nc*z2)/11664 - (252701*Lmu*Nc*z2)/324 + (261*Lmu^2*Nc*z2)/2 + 
   (664*Lmu^3*Nc*z2)/9 - (29*Lmu^4*Nc*z2)/2 - (46777*ly*Nc*z2)/162 - 
   (163*Lmu*ly*Nc*z2)/3 + (190*Lmu^2*ly*Nc*z2)/3 + 20*Lmu^3*ly*Nc*z2 - 
   (2845*ly^2*Nc*z2)/12 - 160*Lmu*ly^2*Nc*z2 - Lmu^2*ly^2*Nc*z2 + 
   (437*ly^3*Nc*z2)/9 - 18*Lmu*ly^3*Nc*z2 + (22*ly^4*Nc*z2)/3 - 
   (325757*Nc^3*z2)/729 - (42299*Lmu*Nc^3*z2)/162 - 16*Lmu^2*Nc^3*z2 + 
   11*Lmu^3*Nc^3*z2 + (33533*ly*Nc^3*z2)/162 + 19*Lmu*ly*Nc^3*z2 - 
   (101*Lmu^2*ly*Nc^3*z2)/3 + (413*ly^2*Nc^3*z2)/12 + 
   (245*Lmu*ly^2*Nc^3*z2)/6 - (3*Lmu^2*ly^2*Nc^3*z2)/2 - 
   (15*ly^3*Nc^3*z2)/2 + 3*Lmu*ly^3*Nc^3*z2 - (23*ly^4*Nc^3*z2)/24 + 
   (1483873*Nf*z2)/2916 + (23405*Lmu*Nf*z2)/81 + (61*Lmu^2*Nf*z2)/3 - 
   (214*Lmu^3*Nf*z2)/9 + (18815*ly*Nf*z2)/81 + 86*Lmu*ly*Nf*z2 - 
   (16*Lmu^2*ly*Nf*z2)/3 + (49*ly^2*Nf*z2)/2 + 32*Lmu*ly^2*Nf*z2 - 
   (86*ly^3*Nf*z2)/9 - (157247*Nf*z2)/(324*Nc^2) + 
   (1396*Lmu*Nf*z2)/(27*Nc^2) - (66*Lmu^2*Nf*z2)/Nc^2 - 
   (344*Lmu^3*Nf*z2)/(9*Nc^2) - (2354*ly*Nf*z2)/(27*Nc^2) - 
   (196*Lmu*ly*Nf*z2)/(3*Nc^2) - (26*Lmu^2*ly*Nf*z2)/Nc^2 - 
   (73*ly^2*Nf*z2)/Nc^2 - (46*Lmu*ly^2*Nf*z2)/Nc^2 + (18*ly^3*Nf*z2)/Nc^2 + 
   (272827*Nc^2*Nf*z2)/1458 + (9811*Lmu*Nc^2*Nf*z2)/81 + 
   (53*Lmu^2*Nc^2*Nf*z2)/3 - 2*Lmu^3*Nc^2*Nf*z2 - (8173*ly*Nc^2*Nf*z2)/81 - 
   (94*Lmu*ly*Nc^2*Nf*z2)/3 + (20*Lmu^2*ly*Nc^2*Nf*z2)/3 - 
   (7*ly^2*Nc^2*Nf*z2)/2 - (28*Lmu*ly^2*Nc^2*Nf*z2)/3 + 2*ly^3*Nc^2*Nf*z2 - 
   (50*Nf^2*z2)/(9*Nc) - (70*Lmu*Nf^2*z2)/(3*Nc) - 
   (28*Lmu^2*Nf^2*z2)/(3*Nc) - (184*ly*Nf^2*z2)/(9*Nc) - 
   (32*Lmu*ly*Nf^2*z2)/(3*Nc) + (4*ly^2*Nf^2*z2)/(3*Nc) - 
   (130*Nc*Nf^2*z2)/9 - (34*Lmu*Nc*Nf^2*z2)/3 - (8*Lmu^2*Nc*Nf^2*z2)/3 + 
   (92*ly*Nc*Nf^2*z2)/9 + (16*Lmu*ly*Nc*Nf^2*z2)/3 - (2*ly^2*Nc*Nf^2*z2)/3 + 
   (((836*I)/3)*Pi*z2)/Nc^3 + ((88*I)*Lmu*Pi*z2)/Nc^3 + 
   ((60*I)*Lmu^2*Pi*z2)/Nc^3 - ((18*I)*Lmu^3*Pi*z2)/Nc^3 + 
   ((286*I)*ly*Pi*z2)/Nc^3 + ((78*I)*Lmu*ly*Pi*z2)/Nc^3 - 
   ((69*I)*ly^2*Pi*z2)/Nc^3 - ((137*I)*Lmu*ly^2*Pi*z2)/Nc^3 + 
   (((140*I)/3)*ly^3*Pi*z2)/Nc^3 - (((2671*I)/27)*Pi*z2)/Nc + 
   (((742*I)/3)*Lmu*Pi*z2)/Nc + (((353*I)/3)*Lmu^2*Pi*z2)/Nc - 
   ((40*I)*Lmu^3*Pi*z2)/Nc + ((754*I)*ly*Pi*z2)/Nc + 
   ((360*I)*Lmu*ly*Pi*z2)/Nc - ((58*I)*Lmu^2*ly*Pi*z2)/Nc - 
   ((18*I)*ly^2*Pi*z2)/Nc + ((60*I)*Lmu*ly^2*Pi*z2)/Nc - 
   (((28*I)/3)*ly^3*Pi*z2)/Nc - ((20105*I)/81)*Nc*Pi*z2 + 
   (154*I)*Lmu*Nc*Pi*z2 + ((281*I)/3)*Lmu^2*Nc*Pi*z2 - (6*I)*Lmu^3*Nc*Pi*z2 - 
   ((932*I)/3)*ly*Nc*Pi*z2 - (126*I)*Lmu*ly*Nc*Pi*z2 + 
   (18*I)*Lmu^2*ly*Nc*Pi*z2 + (3*I)*ly^2*Nc*Pi*z2 - 
   (11*I)*Lmu*ly^2*Nc*Pi*z2 - ((8*I)/3)*ly^3*Nc*Pi*z2 + 
   ((6356*I)/81)*Nf*Pi*z2 + ((28*I)/3)*Lmu*Nf*Pi*z2 - 
   ((62*I)/3)*Lmu^2*Nf*Pi*z2 + ((152*I)/3)*ly*Nf*Pi*z2 + 
   (32*I)*Lmu*ly*Nf*Pi*z2 - (4*I)*ly^2*Nf*Pi*z2 + 
   (((1768*I)/27)*Nf*Pi*z2)/Nc^2 - (((76*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - 
   (((86*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - ((152*I)*ly*Nf*Pi*z2)/Nc^2 - 
   ((96*I)*Lmu*ly*Nf*Pi*z2)/Nc^2 + ((12*I)*ly^2*Nf*Pi*z2)/Nc^2 - 
   (((80*I)/9)*Nf^2*Pi*z2)/Nc - (((16*I)/3)*Lmu*Nf^2*Pi*z2)/Nc - 
   (4973*z2^2)/(5*Nc^3) - (4107*Lmu*z2^2)/(10*Nc^3) + 
   (179*Lmu^2*z2^2)/(10*Nc^3) + (404*ly*z2^2)/(5*Nc^3) + 
   (4066*Lmu*ly*z2^2)/(5*Nc^3) + (35*ly^2*z2^2)/(2*Nc^3) - 
   (172087*z2^2)/(135*Nc) - (13832*Lmu*z2^2)/(15*Nc) + 
   (2479*Lmu^2*z2^2)/(10*Nc) - (24947*ly*z2^2)/(30*Nc) - 
   (33*Lmu*ly*z2^2)/(5*Nc) - (2717*ly^2*z2^2)/(20*Nc) + (24548*Nc*z2^2)/45 + 
   (293*Lmu*Nc*z2^2)/30 - (343*Lmu^2*Nc*z2^2)/10 + (1279*ly*Nc*z2^2)/5 - 
   68*Lmu*ly*Nc*z2^2 + 75*ly^2*Nc*z2^2 - (13469*Nc^3*z2^2)/135 - 
   (404*Lmu*Nc^3*z2^2)/15 + (17*Lmu^2*Nc^3*z2^2)/2 + (89*ly*Nc^3*z2^2)/3 - 
   17*Lmu*ly*Nc^3*z2^2 + (37*ly^2*Nc^3*z2^2)/10 - (16354*Nf*z2^2)/135 - 
   (412*Lmu*Nf*z2^2)/15 - (146*ly*Nf*z2^2)/5 + (10562*Nf*z2^2)/(27*Nc^2) + 
   (3713*Lmu*Nf*z2^2)/(15*Nc^2) + (1726*ly*Nf*z2^2)/(15*Nc^2) + 
   (94*Nc^2*Nf*z2^2)/9 + (119*Lmu*Nc^2*Nf*z2^2)/15 - 
   (82*ly*Nc^2*Nf*z2^2)/15 - (584*Nf^2*z2^2)/(135*Nc) + 
   (218*Nc*Nf^2*z2^2)/135 - (((1679*I)/15)*Pi*z2^2)/Nc^3 + 
   (((1186*I)/5)*Lmu*Pi*z2^2)/Nc^3 + (((1456*I)/5)*ly*Pi*z2^2)/Nc^3 - 
   (((9343*I)/15)*Pi*z2^2)/Nc + (((36*I)/5)*Lmu*Pi*z2^2)/Nc - 
   (((553*I)/5)*ly*Pi*z2^2)/Nc + ((926*I)/3)*Nc*Pi*z2^2 + 
   ((234*I)/5)*Lmu*Nc*Pi*z2^2 + (15*I)*ly*Nc*Pi*z2^2 - 
   ((626*I)/15)*Nf*Pi*z2^2 + (((458*I)/5)*Nf*Pi*z2^2)/Nc^2 - 
   (392837*z2^3)/(630*Nc^3) + (6563*z2^3)/(45*Nc) + (167623*Nc*z2^3)/1890 - 
   (9953*Nc^3*z2^3)/378 - (1984*Nf*z2^3)/35 + (3968*Nf*z2^3)/(35*Nc^2) + 
   (496*Nc^2*Nf*z2^3)/35 + (1277*z3)/(6*Nc^3) + (184*Lmu*z3)/Nc^3 + 
   (71*Lmu^2*z3)/Nc^3 + (12*Lmu^3*z3)/Nc^3 - (279*ly*z3)/Nc^3 - 
   (200*Lmu*ly*z3)/Nc^3 - (68*Lmu^2*ly*z3)/Nc^3 + (19*ly^2*z3)/Nc^3 + 
   (68*Lmu*ly^2*z3)/Nc^3 - (26*ly^3*z3)/Nc^3 + (52669*z3)/(27*Nc) + 
   (1852*Lmu*z3)/(3*Nc) + (544*Lmu^2*z3)/(9*Nc) - (10*Lmu^3*z3)/Nc - 
   (6127*ly*z3)/(18*Nc) - (2206*Lmu*ly*z3)/(9*Nc) + (32*Lmu^2*ly*z3)/Nc + 
   (3683*ly^2*z3)/(18*Nc) - (16*Lmu*ly^2*z3)/Nc + (9*ly^3*z3)/Nc + 
   (595237*Nc*z3)/486 + (1895*Lmu*Nc*z3)/9 - (821*Lmu^2*Nc*z3)/9 - 
   16*Lmu^3*Nc*z3 - (5057*ly*Nc*z3)/27 + 150*Lmu*ly*Nc*z3 + 
   70*Lmu^2*ly*Nc*z3 - (733*ly^2*Nc*z3)/6 - 35*Lmu*ly^2*Nc*z3 - 
   (5*ly^3*Nc*z3)/3 - (85286*Nc^3*z3)/243 - (3233*Lmu*Nc^3*z3)/9 - 
   (362*Lmu^2*Nc^3*z3)/9 + 14*Lmu^3*Nc^3*z3 + (10289*ly*Nc^3*z3)/54 - 
   (62*Lmu*ly*Nc^3*z3)/9 - 34*Lmu^2*ly*Nc^3*z3 + (257*ly^2*Nc^3*z3)/9 + 
   19*Lmu*ly^2*Nc^3*z3 - (4*ly^3*Nc^3*z3)/3 - (196*Nf*z3)/27 - 
   (1528*Lmu*Nf*z3)/27 + (20*Lmu^2*Nf*z3)/9 + (742*ly*Nf*z3)/9 - 
   20*Lmu*ly*Nf*z3 + (77*ly^2*Nf*z3)/3 - (43321*Nf*z3)/(81*Nc^2) - 
   (836*Lmu*Nf*z3)/(9*Nc^2) - (94*Lmu^2*Nf*z3)/(9*Nc^2) + 
   (48*ly*Nf*z3)/Nc^2 + (136*Lmu*ly*Nf*z3)/(9*Nc^2) - 
   (316*ly^2*Nf*z3)/(9*Nc^2) + (8755*Nc^2*Nf*z3)/81 + 
   (2812*Lmu*Nc^2*Nf*z3)/27 + (74*Lmu^2*Nc^2*Nf*z3)/9 - 
   (458*ly*Nc^2*Nf*z3)/9 + (80*Lmu*ly*Nc^2*Nf*z3)/9 - 
   (77*ly^2*Nc^2*Nf*z3)/9 - (2960*Nf^2*z3)/(243*Nc) - 
   (92*Lmu*Nf^2*z3)/(27*Nc) - (208*ly*Nf^2*z3)/(27*Nc) - 
   (3196*Nc*Nf^2*z3)/243 - (268*Lmu*Nc*Nf^2*z3)/27 + (104*ly*Nc*Nf^2*z3)/27 - 
   ((350*I)*Pi*z3)/Nc^3 - ((176*I)*Lmu*Pi*z3)/Nc^3 - 
   ((68*I)*Lmu^2*Pi*z3)/Nc^3 - ((74*I)*ly*Pi*z3)/Nc^3 + 
   ((112*I)*Lmu*ly*Pi*z3)/Nc^3 - ((128*I)*ly^2*Pi*z3)/Nc^3 - 
   (((1151*I)/3)*Pi*z3)/Nc - (((3016*I)/9)*Lmu*Pi*z3)/Nc + 
   ((4*I)*Lmu^2*Pi*z3)/Nc + ((488*I)*ly*Pi*z3)/Nc + 
   ((48*I)*Lmu*ly*Pi*z3)/Nc - (((37*I)/3)*ly^2*Pi*z3)/Nc - 
   ((3881*I)/27)*Nc*Pi*z3 - ((44*I)/9)*Lmu*Nc*Pi*z3 + (64*I)*Lmu^2*Nc*Pi*z3 - 
   ((542*I)/3)*ly*Nc*Pi*z3 - (32*I)*Lmu*ly*Nc*Pi*z3 + 
   ((55*I)/3)*ly^2*Nc*Pi*z3 + ((404*I)/9)*Nf*Pi*z3 - 
   ((208*I)/9)*Lmu*Nf*Pi*z3 + ((104*I)/3)*ly*Nf*Pi*z3 + 
   (((736*I)/9)*Nf*Pi*z3)/Nc^2 + (((136*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 - 
   ((104*I)*ly*Nf*Pi*z3)/Nc^2 - (((112*I)/27)*Nf^2*Pi*z3)/Nc + 
   (539*z2*z3)/Nc^3 - (268*Lmu*z2*z3)/Nc^3 + (1180*ly*z2*z3)/Nc^3 - 
   (429*z2*z3)/Nc - (270*Lmu*z2*z3)/Nc - (2*ly*z2*z3)/Nc + 312*Nc*z2*z3 - 
   (178*Lmu*Nc*z2*z3)/3 - (604*ly*Nc*z2*z3)/3 + 66*Nc^3*z2*z3 - 
   (80*Lmu*Nc^3*z2*z3)/3 + (26*ly*Nc^3*z2*z3)/3 - 38*Nf*z2*z3 + 
   (334*Nf*z2*z3)/Nc^2 + 12*Nc^2*Nf*z2*z3 + ((140*I)*Pi*z2*z3)/Nc^3 - 
   ((228*I)*Pi*z2*z3)/Nc + ((128*I)/3)*Nc*Pi*z2*z3 + (212*z3^2)/Nc^3 - 
   (529*z3^2)/(3*Nc) + (427*Nc*z3^2)/9 + (44*Nc^3*z3^2)/9 - 64*Nf*z3^2 + 
   (128*Nf*z3^2)/Nc^2 + 16*Nc^2*Nf*z3^2 + (590*z5)/(3*Nc^3) + 
   (60*Lmu*z5)/Nc^3 + (126*ly*z5)/Nc^3 - (8336*z5)/(9*Nc) - (96*Lmu*z5)/Nc + 
   (49*ly*z5)/Nc - (5983*Nc*z5)/9 - 76*Lmu*Nc*z5 + 89*ly*Nc*z5 + 
   (457*Nc^3*z5)/3 + 136*Lmu*Nc^3*z5 - 50*ly*Nc^3*z5 - (92*Nf*z5)/9 + 
   (2308*Nf*z5)/(9*Nc^2) - (572*Nc^2*Nf*z5)/9 + ((524*I)*Pi*z5)/Nc^3 + 
   (((13*I)/3)*Pi*z5)/Nc + ((101*I)/3)*Nc*Pi*z5}, 
 {2, "++--", 3, c1, 1, 8875/(24*Nc^3) - (1605*Lmu)/(16*Nc^3) - 
   (1567*Lmu^2)/(16*Nc^3) - (223*Lmu^3)/(4*Nc^3) - (15*Lmu^4)/Nc^3 - 
   (5*Lmu^5)/(2*Nc^3) - Lmu^6/(6*Nc^3) - (989*ly)/(8*Nc^3) + 
   (805*Lmu*ly)/(4*Nc^3) + (214*Lmu^2*ly)/Nc^3 + (90*Lmu^3*ly)/Nc^3 + 
   (21*Lmu^4*ly)/Nc^3 + (2*Lmu^5*ly)/Nc^3 - (2647*ly^2)/(16*Nc^3) - 
   (581*Lmu*ly^2)/(4*Nc^3) - (237*Lmu^2*ly^2)/(2*Nc^3) - 
   (41*Lmu^3*ly^2)/Nc^3 - (13*Lmu^4*ly^2)/(2*Nc^3) + (208*ly^3)/(3*Nc^3) + 
   (202*Lmu*ly^3)/(3*Nc^3) + (76*Lmu^2*ly^3)/(3*Nc^3) + 
   (25*Lmu^3*ly^3)/(3*Nc^3) - (113*ly^4)/(6*Nc^3) - (41*Lmu*ly^4)/(6*Nc^3) - 
   (25*Lmu^2*ly^4)/(6*Nc^3) + (31*ly^5)/(30*Nc^3) + (Lmu*ly^5)/(2*Nc^3) + 
   (4*ly^6)/(45*Nc^3) - 16537/(108*Nc) - (156635*Lmu)/(162*Nc) - 
   (771581*Lmu^2)/(1296*Nc) - (14783*Lmu^3)/(108*Nc) - (73*Lmu^4)/(9*Nc) + 
   (31*Lmu^5)/(9*Nc) + Lmu^6/(2*Nc) + (1161517*ly)/(1296*Nc) + 
   (761299*Lmu*ly)/(648*Nc) + (5068*Lmu^2*ly)/(9*Nc) + 
   (682*Lmu^3*ly)/(9*Nc) - (317*Lmu^4*ly)/(18*Nc) - (5*Lmu^5*ly)/Nc - 
   (1721905*ly^2)/(2592*Nc) - (75877*Lmu*ly^2)/(216*Nc) - 
   (295*Lmu^2*ly^2)/(4*Nc) + (299*Lmu^3*ly^2)/(18*Nc) + 
   (53*Lmu^4*ly^2)/(4*Nc) + (1051*ly^3)/(9*Nc) + (85*Lmu*ly^3)/(3*Nc) - 
   (71*Lmu^2*ly^3)/(6*Nc) - (14*Lmu^3*ly^3)/Nc - (43*ly^4)/(6*Nc) + 
   (21*Lmu*ly^4)/(4*Nc) + (77*Lmu^2*ly^4)/(12*Nc) - ly^5/(9*Nc) - 
   (Lmu*ly^5)/Nc - (11*ly^6)/(360*Nc) - (98323289*Nc)/52488 - 
   (15809911*Lmu*Nc)/11664 - (132379*Lmu^2*Nc)/432 + (6575*Lmu^3*Nc)/108 + 
   (497*Lmu^4*Nc)/18 + (11*Lmu^5*Nc)/18 - (Lmu^6*Nc)/2 + 
   (1276555*ly*Nc)/5832 + (44393*Lmu*ly*Nc)/324 - (3079*Lmu^2*ly*Nc)/18 - 
   (3089*Lmu^3*ly*Nc)/27 - (31*Lmu^4*ly*Nc)/3 + 4*Lmu^5*ly*Nc + 
   (79903*ly^2*Nc)/432 + (7261*Lmu*ly^2*Nc)/36 + (1639*Lmu^2*ly^2*Nc)/12 + 
   (91*Lmu^3*ly^2*Nc)/6 - 9*Lmu^4*ly^2*Nc - (5221*ly^3*Nc)/54 - 
   69*Lmu*ly^3*Nc - (23*Lmu^2*ly^3*Nc)/6 + (28*Lmu^3*ly^3*Nc)/3 + 
   (3599*ly^4*Nc)/216 - (13*Lmu*ly^4*Nc)/12 - (13*Lmu^2*ly^4*Nc)/3 - 
   (109*ly^5*Nc)/180 + (2*Lmu*ly^5*Nc)/3 + (ly^6*Nc)/36 - 
   (8706410*Nc^3)/6561 - (1234193*Lmu*Nc^3)/2916 + (117965*Lmu^2*Nc^3)/1296 + 
   (3581*Lmu^3*Nc^3)/108 - (9*Lmu^4*Nc^3)/2 - (14*Lmu^5*Nc^3)/9 + 
   (Lmu^6*Nc^3)/6 - (5097145*ly*Nc^3)/11664 - (3503*Lmu*ly*Nc^3)/8 - 
   (509*Lmu^2*ly*Nc^3)/6 + (736*Lmu^3*ly*Nc^3)/27 + (125*Lmu^4*ly*Nc^3)/18 - 
   Lmu^5*ly*Nc^3 + (256165*ly^2*Nc^3)/2592 - (2083*Lmu*ly^2*Nc^3)/216 - 
   50*Lmu^2*ly^2*Nc^3 - (85*Lmu^3*ly^2*Nc^3)/9 + (9*Lmu^4*ly^2*Nc^3)/4 + 
   (530*ly^3*Nc^3)/27 + 26*Lmu*ly^3*Nc^3 + (7*Lmu^2*ly^3*Nc^3)/2 - 
   (7*Lmu^3*ly^3*Nc^3)/3 - (365*ly^4*Nc^3)/108 + (2*Lmu*ly^4*Nc^3)/3 + 
   (13*Lmu^2*ly^4*Nc^3)/12 - (47*ly^5*Nc^3)/120 - (Lmu*ly^5*Nc^3)/6 - 
   (ly^6*Nc^3)/144 + (36144289*Nf)/52488 + (2090879*Lmu*Nf)/2916 + 
   (21784*Lmu^2*Nf)/81 + (218*Lmu^3*Nf)/9 - (58*Lmu^4*Nf)/9 - 
   (10*Lmu^5*Nf)/9 - (393977*ly*Nf)/1458 - (49565*Lmu*ly*Nf)/162 - 
   (620*Lmu^2*ly*Nf)/9 + (598*Lmu^3*ly*Nf)/27 + (22*Lmu^4*ly*Nf)/3 + 
   (419*ly^2*Nf)/8 + (5*Lmu*ly^2*Nf)/6 - (71*Lmu^2*ly^2*Nf)/2 - 
   (31*Lmu^3*ly^2*Nf)/3 + (403*ly^3*Nf)/27 + 18*Lmu*ly^3*Nf + 
   5*Lmu^2*ly^3*Nf - (275*ly^4*Nf)/108 - (Lmu*ly^4*Nf)/2 - (ly^5*Nf)/10 - 
   (311377*Nf)/(1944*Nc^2) + (72047*Lmu*Nf)/(648*Nc^2) + 
   (40337*Lmu^2*Nf)/(324*Nc^2) + (1199*Lmu^3*Nf)/(27*Nc^2) + 
   (73*Lmu^4*Nf)/(9*Nc^2) + (5*Lmu^5*Nf)/(9*Nc^2) - (7045*ly*Nf)/(81*Nc^2) - 
   (17285*Lmu*ly*Nf)/(81*Nc^2) - (1402*Lmu^2*ly*Nf)/(9*Nc^2) - 
   (412*Lmu^3*ly*Nf)/(9*Nc^2) - (44*Lmu^4*ly*Nf)/(9*Nc^2) + 
   (33431*ly^2*Nf)/(324*Nc^2) + (2435*Lmu*ly^2*Nf)/(27*Nc^2) + 
   (47*Lmu^2*ly^2*Nf)/Nc^2 + (86*Lmu^3*ly^2*Nf)/(9*Nc^2) - 
   (24*ly^3*Nf)/Nc^2 - (56*Lmu*ly^3*Nf)/(3*Nc^2) - (5*Lmu^2*ly^3*Nf)/Nc^2 + 
   (37*ly^4*Nf)/(18*Nc^2) + (Lmu*ly^4*Nf)/(3*Nc^2) + (ly^5*Nf)/(6*Nc^2) + 
   (5894893*Nc^2*Nf)/6561 + (2389871*Lmu*Nc^2*Nf)/5832 + 
   (361*Lmu^2*Nc^2*Nf)/108 - (643*Lmu^3*Nc^2*Nf)/27 - (5*Lmu^4*Nc^2*Nf)/3 + 
   (5*Lmu^5*Nc^2*Nf)/9 + (239167*ly*Nc^2*Nf)/1458 + 
   (34559*Lmu*ly*Nc^2*Nf)/162 + (668*Lmu^2*ly*Nc^2*Nf)/9 + 
   (10*Lmu^3*ly*Nc^2*Nf)/27 - (22*Lmu^4*ly*Nc^2*Nf)/9 - 
   (32917*ly^2*Nc^2*Nf)/648 - (1067*Lmu*ly^2*Nc^2*Nf)/54 + 
   (53*Lmu^2*ly^2*Nc^2*Nf)/6 + (31*Lmu^3*ly^2*Nc^2*Nf)/9 - 
   (31*ly^3*Nc^2*Nf)/9 - 6*Lmu*ly^3*Nc^2*Nf - (5*Lmu^2*ly^3*Nc^2*Nf)/3 + 
   (97*ly^4*Nc^2*Nf)/108 + (Lmu*ly^4*Nc^2*Nf)/6 + (ly^5*Nc^2*Nf)/30 - 
   (441181*Nf^2)/(26244*Nc) - (79715*Lmu*Nf^2)/(1458*Nc) - 
   (2725*Lmu^2*Nf^2)/(81*Nc) - (218*Lmu^3*Nf^2)/(27*Nc) - 
   (2*Lmu^4*Nf^2)/(3*Nc) + (13280*ly*Nf^2)/(729*Nc) + 
   (2864*Lmu*ly*Nf^2)/(81*Nc) + (184*Lmu^2*ly*Nf^2)/(9*Nc) + 
   (88*Lmu^3*ly*Nf^2)/(27*Nc) - (232*ly^2*Nf^2)/(27*Nc) - 
   (64*Lmu*ly^2*Nf^2)/(9*Nc) - (4*Lmu^2*ly^2*Nf^2)/(3*Nc) + 
   (4*ly^3*Nf^2)/(27*Nc) + (ly^4*Nf^2)/(27*Nc) - (972137*Nc*Nf^2)/6561 - 
   (75239*Lmu*Nc*Nf^2)/729 - (1685*Lmu^2*Nc*Nf^2)/81 + (14*Lmu^3*Nc*Nf^2)/9 + 
   (2*Lmu^4*Nc*Nf^2)/3 - (6640*ly*Nc*Nf^2)/729 - (1432*Lmu*ly*Nc*Nf^2)/81 - 
   (92*Lmu^2*ly*Nc*Nf^2)/9 - (44*Lmu^3*ly*Nc*Nf^2)/27 + 
   (116*ly^2*Nc*Nf^2)/27 + (32*Lmu*ly^2*Nc*Nf^2)/9 + 
   (2*Lmu^2*ly^2*Nc*Nf^2)/3 - (2*ly^3*Nc*Nf^2)/27 - (ly^4*Nc*Nf^2)/54 + 
   (2800*Nf^3)/729 + (440*Lmu*Nf^3)/81 + (64*Lmu^2*Nf^3)/27 + 
   (8*Lmu^3*Nf^3)/27 - (((961*I)/12)*Pi)/Nc^3 + (((607*I)/4)*Lmu*Pi)/Nc^3 + 
   ((219*I)*Lmu^2*Pi)/Nc^3 + ((92*I)*Lmu^3*Pi)/Nc^3 + 
   ((22*I)*Lmu^4*Pi)/Nc^3 + ((2*I)*Lmu^5*Pi)/Nc^3 - ((239*I)*ly*Pi)/Nc^3 - 
   ((220*I)*Lmu*ly*Pi)/Nc^3 - ((200*I)*Lmu^2*ly*Pi)/Nc^3 - 
   ((78*I)*Lmu^3*ly*Pi)/Nc^3 - ((12*I)*Lmu^4*ly*Pi)/Nc^3 + 
   ((180*I)*ly^2*Pi)/Nc^3 + ((119*I)*Lmu*ly^2*Pi)/Nc^3 + 
   ((53*I)*Lmu^2*ly^2*Pi)/Nc^3 + ((19*I)*Lmu^3*ly^2*Pi)/Nc^3 - 
   ((62*I)*ly^3*Pi)/Nc^3 - ((22*I)*Lmu*ly^3*Pi)/Nc^3 - 
   ((8*I)*Lmu^2*ly^3*Pi)/Nc^3 + (((14*I)/3)*ly^4*Pi)/Nc^3 + 
   ((I/2)*Lmu*ly^4*Pi)/Nc^3 - (((4*I)/15)*ly^5*Pi)/Nc^3 + 
   (((152039*I)/81)*Pi)/Nc + (((108599*I)/81)*Lmu*Pi)/Nc + 
   (((6613*I)/9)*Lmu^2*Pi)/Nc + (((1160*I)/9)*Lmu^3*Pi)/Nc - 
   (((82*I)/9)*Lmu^4*Pi)/Nc - ((4*I)*Lmu^5*Pi)/Nc - (((2342*I)/3)*ly*Pi)/Nc - 
   (((5252*I)/9)*Lmu*ly*Pi)/Nc - ((237*I)*Lmu^2*ly*Pi)/Nc - 
   (((32*I)/3)*Lmu^3*ly*Pi)/Nc + ((16*I)*Lmu^4*ly*Pi)/Nc + 
   (((1150*I)/9)*ly^2*Pi)/Nc + ((51*I)*Lmu*ly^2*Pi)/Nc - 
   (((31*I)/2)*Lmu^2*ly^2*Pi)/Nc - (((44*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
   (((145*I)/9)*ly^3*Pi)/Nc + ((10*I)*Lmu*ly^3*Pi)/Nc + 
   ((5*I)*Lmu^2*ly^3*Pi)/Nc + (((47*I)/36)*ly^4*Pi)/Nc - 
   (((2*I)/3)*Lmu*ly^4*Pi)/Nc + ((I/6)*ly^5*Pi)/Nc + 
   ((5755475*I)/2916)*Nc*Pi + ((126311*I)/108)*Lmu*Nc*Pi + 
   ((398*I)/3)*Lmu^2*Nc*Pi - ((1718*I)/27)*Lmu^3*Nc*Pi - 
   ((116*I)/9)*Lmu^4*Nc*Pi + (2*I)*Lmu^5*Nc*Pi + ((425*I)/9)*ly*Nc*Pi + 
   ((5576*I)/27)*Lmu*ly*Nc*Pi + (103*I)*Lmu^2*ly*Nc*Pi + 
   (14*I)*Lmu^3*ly*Nc*Pi - (4*I)*Lmu^4*ly*Nc*Pi + ((428*I)/27)*ly^2*Nc*Pi - 
   ((68*I)/3)*Lmu*ly^2*Nc*Pi + ((5*I)/6)*Lmu^2*ly^2*Nc*Pi + 
   ((11*I)/3)*Lmu^3*ly^2*Nc*Pi - ((55*I)/9)*ly^3*Nc*Pi - I*Lmu^2*ly^3*Nc*Pi - 
   ((85*I)/36)*ly^4*Nc*Pi + (I/6)*Lmu*ly^4*Nc*Pi - (I/6)*ly^5*Nc*Pi - 
   ((899975*I)/1458)*Nf*Pi - ((46409*I)/81)*Lmu*Nf*Pi - 
   ((1396*I)/9)*Lmu^2*Nf*Pi + ((64*I)/27)*Lmu^3*Nf*Pi + 
   ((44*I)/9)*Lmu^4*Nf*Pi - ((590*I)/9)*ly*Nf*Pi - 
   ((1160*I)/27)*Lmu*ly*Nf*Pi - (26*I)*Lmu^2*ly*Nf*Pi - 
   ((16*I)/3)*Lmu^3*ly*Nf*Pi + ((442*I)/27)*ly^2*Nf*Pi + 
   ((26*I)/3)*Lmu*ly^2*Nf*Pi + ((5*I)/3)*Lmu^2*ly^2*Nf*Pi - 
   ((2*I)/3)*ly^3*Nf*Pi + (I/18)*ly^4*Nf*Pi - (((28285*I)/162)*Nf*Pi)/Nc^2 - 
   (((18863*I)/81)*Lmu*Nf*Pi)/Nc^2 - (((1516*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - 
   (((440*I)/9)*Lmu^3*Nf*Pi)/Nc^2 - (((44*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + 
   (((608*I)/3)*ly*Nf*Pi)/Nc^2 + (((1160*I)/9)*Lmu*ly*Nf*Pi)/Nc^2 + 
   ((78*I)*Lmu^2*ly*Nf*Pi)/Nc^2 + ((16*I)*Lmu^3*ly*Nf*Pi)/Nc^2 - 
   (((442*I)/9)*ly^2*Nf*Pi)/Nc^2 - ((26*I)*Lmu*ly^2*Nf*Pi)/Nc^2 - 
   ((5*I)*Lmu^2*ly^2*Nf*Pi)/Nc^2 + ((2*I)*ly^3*Nf*Pi)/Nc^2 - 
   ((I/6)*ly^4*Nf*Pi)/Nc^2 + (((24512*I)/729)*Nf^2*Pi)/Nc + 
   (((4016*I)/81)*Lmu*Nf^2*Pi)/Nc + (((208*I)/9)*Lmu^2*Nf^2*Pi)/Nc + 
   (((88*I)/27)*Lmu^3*Nf^2*Pi)/Nc + (47699*z2)/(48*Nc^3) + 
   (1167*Lmu*z2)/(4*Nc^3) + (460*Lmu^2*z2)/Nc^3 + (221*Lmu^3*z2)/Nc^3 + 
   (67*Lmu^4*z2)/(2*Nc^3) - (1120*ly*z2)/Nc^3 - (156*Lmu*ly*z2)/Nc^3 - 
   (148*Lmu^2*ly*z2)/Nc^3 - (82*Lmu^3*ly*z2)/Nc^3 + (522*ly^2*z2)/Nc^3 + 
   (180*Lmu*ly^2*z2)/Nc^3 + (22*Lmu^2*ly^2*z2)/Nc^3 - 
   (110*ly^3*z2)/(3*Nc^3) - (41*Lmu*ly^3*z2)/Nc^3 + (73*ly^4*z2)/(3*Nc^3) - 
   (86353*z2)/(324*Nc) + (31856*Lmu*z2)/(27*Nc) + (1905*Lmu^2*z2)/(2*Nc) + 
   (1568*Lmu^3*z2)/(9*Nc) - (19*Lmu^4*z2)/Nc + (27740*ly*z2)/(27*Nc) + 
   (838*Lmu*ly*z2)/(3*Nc) + (14*Lmu^2*ly*z2)/Nc - (34*Lmu^3*ly*z2)/Nc - 
   (169*ly^2*z2)/(2*Nc) + (353*Lmu*ly^2*z2)/(2*Nc) - 
   (11*Lmu^2*ly^2*z2)/(2*Nc) - (529*ly^3*z2)/(9*Nc) + (36*Lmu*ly^3*z2)/Nc - 
   (41*ly^4*z2)/(3*Nc) - (3663229*Nc*z2)/11664 + (70219*Lmu*Nc*z2)/324 + 
   (1753*Lmu^2*Nc*z2)/6 + (376*Lmu^3*Nc*z2)/9 - (29*Lmu^4*Nc*z2)/2 - 
   (283297*ly*Nc*z2)/162 - (1081*Lmu*ly*Nc*z2)/3 + (268*Lmu^2*ly*Nc*z2)/3 + 
   20*Lmu^3*ly*Nc*z2 + (609*ly^2*Nc*z2)/4 - 161*Lmu*ly^2*Nc*z2 - 
   Lmu^2*ly^2*Nc*z2 + (67*ly^3*Nc*z2)/3 - 18*Lmu*ly^3*Nc*z2 + 
   (22*ly^4*Nc*z2)/3 - (439213*Nc^3*z2)/1458 - (30581*Lmu*Nc^3*z2)/162 - 
   (82*Lmu^2*Nc^3*z2)/3 + 11*Lmu^3*Nc^3*z2 + (74087*ly*Nc^3*z2)/162 + 
   (269*Lmu*ly*Nc^3*z2)/3 - (119*Lmu^2*ly*Nc^3*z2)/3 + 
   (101*ly^2*Nc^3*z2)/12 + (317*Lmu*ly^2*Nc^3*z2)/6 - 
   (3*Lmu^2*ly^2*Nc^3*z2)/2 - (77*ly^3*Nc^3*z2)/6 + 3*Lmu*ly^3*Nc^3*z2 - 
   (23*ly^4*Nc^3*z2)/24 + (2613625*Nf*z2)/2916 + (29669*Lmu*Nf*z2)/81 - 
   (139*Lmu^2*Nf*z2)/3 - (214*Lmu^3*Nf*z2)/9 + (25835*ly*Nf*z2)/81 + 
   118*Lmu*ly*Nf*z2 - (16*Lmu^2*ly*Nf*z2)/3 + (35*ly^2*Nf*z2)/6 + 
   32*Lmu*ly^2*Nf*z2 - (86*ly^3*Nf*z2)/9 + (25609*Nf*z2)/(324*Nc^2) - 
   (4544*Lmu*Nf*z2)/(27*Nc^2) - (170*Lmu^2*Nf*z2)/Nc^2 - 
   (344*Lmu^3*Nf*z2)/(9*Nc^2) + (202*ly*Nf*z2)/(27*Nc^2) - 
   (232*Lmu*ly*Nf*z2)/(3*Nc^2) - (26*Lmu^2*ly*Nf*z2)/Nc^2 - 
   (149*ly^2*Nf*z2)/(3*Nc^2) - (46*Lmu*ly^2*Nf*z2)/Nc^2 + 
   (18*ly^3*Nf*z2)/Nc^2 + (126217*Nc^2*Nf*z2)/1458 + 
   (6679*Lmu*Nc^2*Nf*z2)/81 + 21*Lmu^2*Nc^2*Nf*z2 - 2*Lmu^3*Nc^2*Nf*z2 - 
   (13843*ly*Nc^2*Nf*z2)/81 - 50*Lmu*ly*Nc^2*Nf*z2 + 
   (20*Lmu^2*ly*Nc^2*Nf*z2)/3 + (7*ly^2*Nc^2*Nf*z2)/2 - 
   (28*Lmu*ly^2*Nc^2*Nf*z2)/3 + 2*ly^3*Nc^2*Nf*z2 - (892*Nf^2*z2)/(9*Nc) - 
   (190*Lmu*Nf^2*z2)/(3*Nc) - (28*Lmu^2*Nf^2*z2)/(3*Nc) - 
   (232*ly*Nf^2*z2)/(9*Nc) - (32*Lmu*ly*Nf^2*z2)/(3*Nc) + 
   (4*ly^2*Nf^2*z2)/(3*Nc) + 4*Nc*Nf^2*z2 - 6*Lmu*Nc*Nf^2*z2 - 
   (8*Lmu^2*Nc*Nf^2*z2)/3 + (116*ly*Nc*Nf^2*z2)/9 + 
   (16*Lmu*ly*Nc*Nf^2*z2)/3 - (2*ly^2*Nc*Nf^2*z2)/3 - 
   (((1258*I)/3)*Pi*z2)/Nc^3 + ((166*I)*Lmu*Pi*z2)/Nc^3 + 
   ((18*I)*Lmu^2*Pi*z2)/Nc^3 - ((18*I)*Lmu^3*Pi*z2)/Nc^3 + 
   ((320*I)*ly*Pi*z2)/Nc^3 + ((138*I)*Lmu*ly*Pi*z2)/Nc^3 - 
   ((60*I)*ly^2*Pi*z2)/Nc^3 - ((137*I)*Lmu*ly^2*Pi*z2)/Nc^3 + 
   (((140*I)/3)*ly^3*Pi*z2)/Nc^3 + (((31655*I)/27)*Pi*z2)/Nc + 
   (((1628*I)/3)*Lmu*Pi*z2)/Nc + (((47*I)/3)*Lmu^2*Pi*z2)/Nc - 
   ((40*I)*Lmu^3*Pi*z2)/Nc + (((2126*I)/3)*ly*Pi*z2)/Nc + 
   ((356*I)*Lmu*ly*Pi*z2)/Nc - ((58*I)*Lmu^2*ly*Pi*z2)/Nc - 
   (((172*I)/3)*ly^2*Pi*z2)/Nc + ((60*I)*Lmu*ly^2*Pi*z2)/Nc - 
   (((28*I)/3)*ly^3*Pi*z2)/Nc - ((35063*I)/81)*Nc*Pi*z2 + 
   ((178*I)/3)*Lmu*Nc*Pi*z2 + ((257*I)/3)*Lmu^2*Nc*Pi*z2 - 
   (6*I)*Lmu^3*Nc*Pi*z2 - (186*I)*ly*Nc*Pi*z2 - (134*I)*Lmu*ly*Nc*Pi*z2 + 
   (18*I)*Lmu^2*ly*Nc*Pi*z2 - ((2*I)/3)*ly^2*Nc*Pi*z2 - 
   (11*I)*Lmu*ly^2*Nc*Pi*z2 - ((8*I)/3)*ly^3*Nc*Pi*z2 + 
   ((10352*I)/81)*Nf*Pi*z2 - (8*I)*Lmu*Nf*Pi*z2 - ((62*I)/3)*Lmu^2*Nf*Pi*z2 + 
   ((196*I)/3)*ly*Nf*Pi*z2 + (32*I)*Lmu*ly*Nf*Pi*z2 - (4*I)*ly^2*Nf*Pi*z2 - 
   (((4784*I)/27)*Nf*Pi*z2)/Nc^2 - (((416*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - 
   (((86*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - ((200*I)*ly*Nf*Pi*z2)/Nc^2 - 
   ((96*I)*Lmu*ly*Nf*Pi*z2)/Nc^2 + ((12*I)*ly^2*Nf*Pi*z2)/Nc^2 - 
   (((128*I)/9)*Nf^2*Pi*z2)/Nc - (((16*I)/3)*Lmu*Nf^2*Pi*z2)/Nc - 
   (2759*z2^2)/(10*Nc^3) - (1829*Lmu*z2^2)/(10*Nc^3) + 
   (179*Lmu^2*z2^2)/(10*Nc^3) + (3144*ly*z2^2)/(5*Nc^3) + 
   (4066*Lmu*ly*z2^2)/(5*Nc^3) + (35*ly^2*z2^2)/(2*Nc^3) - 
   (892787*z2^2)/(270*Nc) - (11726*Lmu*z2^2)/(15*Nc) + 
   (443*Lmu^2*z2^2)/(2*Nc) - (10367*ly*z2^2)/(30*Nc) + 
   (231*Lmu*ly*z2^2)/(5*Nc) - (2717*ly^2*z2^2)/(20*Nc) + (40987*Nc*z2^2)/90 - 
   (3673*Lmu*Nc*z2^2)/30 - (79*Lmu^2*Nc*z2^2)/10 - (147*ly*Nc*z2^2)/5 - 
   68*Lmu*ly*Nc*z2^2 + 75*ly^2*Nc*z2^2 - (16484*Nc^3*z2^2)/135 - 
   (404*Lmu*Nc^3*z2^2)/15 + (17*Lmu^2*Nc^3*z2^2)/2 + (358*ly*Nc^3*z2^2)/15 - 
   17*Lmu*ly*Nc^3*z2^2 + (37*ly^2*Nc^3*z2^2)/10 - (3124*Nf*z2^2)/135 + 
   (76*Lmu*Nf*z2^2)/3 - (146*ly*Nf*z2^2)/5 + (109483*Nf*z2^2)/(135*Nc^2) + 
   (3713*Lmu*Nf*z2^2)/(15*Nc^2) + (1726*ly*Nf*z2^2)/(15*Nc^2) + 
   (773*Nc^2*Nf*z2^2)/45 + (119*Lmu*Nc^2*Nf*z2^2)/15 - 
   (82*ly*Nc^2*Nf*z2^2)/15 - (584*Nf^2*z2^2)/(135*Nc) + 
   (218*Nc*Nf^2*z2^2)/135 + (((1187*I)/3)*Pi*z2^2)/Nc^3 + 
   (((1186*I)/5)*Lmu*Pi*z2^2)/Nc^3 + (((1456*I)/5)*ly*Pi*z2^2)/Nc^3 - 
   (((4739*I)/15)*Pi*z2^2)/Nc + ((60*I)*Lmu*Pi*z2^2)/Nc - 
   (((493*I)/5)*ly*Pi*z2^2)/Nc - ((542*I)/3)*Nc*Pi*z2^2 + 
   ((498*I)/5)*Lmu*Nc*Pi*z2^2 + (15*I)*ly*Nc*Pi*z2^2 + 
   ((178*I)/15)*Nf*Pi*z2^2 + (((154*I)/5)*Nf*Pi*z2^2)/Nc^2 - 
   (405221*z2^3)/(630*Nc^3) - (21307*z2^3)/(315*Nc) - (165325*Nc*z2^3)/378 + 
   (191291*Nc^3*z2^3)/1890 + (3968*Nf*z2^3)/35 - (7936*Nf*z2^3)/(35*Nc^2) - 
   (992*Nc^2*Nf*z2^3)/35 - (3523*z3)/(6*Nc^3) + (182*Lmu*z3)/Nc^3 + 
   (67*Lmu^2*z3)/Nc^3 + (12*Lmu^3*z3)/Nc^3 - (155*ly*z3)/Nc^3 - 
   (176*Lmu*ly*z3)/Nc^3 - (68*Lmu^2*ly*z3)/Nc^3 + (91*ly^2*z3)/Nc^3 + 
   (68*Lmu*ly^2*z3)/Nc^3 - (26*ly^3*z3)/Nc^3 + (12541*z3)/(27*Nc) + 
   (4610*Lmu*z3)/(9*Nc) + (850*Lmu^2*z3)/(9*Nc) - (10*Lmu^3*z3)/Nc - 
   (16315*ly*z3)/(18*Nc) - (2926*Lmu*ly*z3)/(9*Nc) + (32*Lmu^2*ly*z3)/Nc + 
   (4667*ly^2*z3)/(18*Nc) - (16*Lmu*ly^2*z3)/Nc + (9*ly^3*z3)/Nc + 
   (697837*Nc*z3)/486 + 147*Lmu*Nc*z3 - (1127*Lmu^2*Nc*z3)/9 - 
   16*Lmu^3*Nc*z3 - (17*ly*Nc*z3)/27 + 238*Lmu*ly*Nc*z3 + 70*Lmu^2*ly*Nc*z3 - 
   (1187*ly^2*Nc*z3)/6 - 35*Lmu*ly^2*Nc*z3 - (5*ly^3*Nc*z3)/3 - 
   (188984*Nc^3*z3)/243 - (3731*Lmu*Nc^3*z3)/9 - (326*Lmu^2*Nc^3*z3)/9 + 
   14*Lmu^3*Nc^3*z3 + (14141*ly*Nc^3*z3)/54 - (134*Lmu*ly*Nc^3*z3)/9 - 
   34*Lmu^2*ly*Nc^3*z3 + (347*ly^2*Nc^3*z3)/9 + 19*Lmu*ly^2*Nc^3*z3 - 
   (4*ly^3*Nc^3*z3)/3 - (8654*Nf*z3)/27 - (1108*Lmu*Nf*z3)/27 + 
   (20*Lmu^2*Nf*z3)/9 + (802*ly*Nf*z3)/9 - 20*Lmu*ly*Nf*z3 + 
   (77*ly^2*Nf*z3)/3 + (23315*Nf*z3)/(81*Nc^2) - (304*Lmu*Nf*z3)/(9*Nc^2) - 
   (94*Lmu^2*Nf*z3)/(9*Nc^2) + (392*ly*Nf*z3)/(3*Nc^2) + 
   (136*Lmu*ly*Nf*z3)/(9*Nc^2) - (316*ly^2*Nf*z3)/(9*Nc^2) + 
   (21367*Nc^2*Nf*z3)/81 + (3280*Lmu*Nc^2*Nf*z3)/27 + 
   (74*Lmu^2*Nc^2*Nf*z3)/9 - (596*ly*Nc^2*Nf*z3)/9 + 
   (80*Lmu*ly*Nc^2*Nf*z3)/9 - (77*ly^2*Nc^2*Nf*z3)/9 - 
   (2924*Nf^2*z3)/(243*Nc) - (92*Lmu*Nf^2*z3)/(27*Nc) - 
   (208*ly*Nf^2*z3)/(27*Nc) - (4888*Nc*Nf^2*z3)/243 - 
   (268*Lmu*Nc*Nf^2*z3)/27 + (104*ly*Nc*Nf^2*z3)/27 + ((186*I)*Pi*z3)/Nc^3 - 
   ((200*I)*Lmu*Pi*z3)/Nc^3 - ((68*I)*Lmu^2*Pi*z3)/Nc^3 + 
   ((206*I)*ly*Pi*z3)/Nc^3 + ((112*I)*Lmu*ly*Pi*z3)/Nc^3 - 
   ((128*I)*ly^2*Pi*z3)/Nc^3 - (((11725*I)/9)*Pi*z3)/Nc - 
   (((3736*I)/9)*Lmu*Pi*z3)/Nc - ((20*I)*Lmu^2*Pi*z3)/Nc + 
   ((620*I)*ly*Pi*z3)/Nc + ((96*I)*Lmu*ly*Pi*z3)/Nc - 
   (((37*I)/3)*ly^2*Pi*z3)/Nc - ((23993*I)/27)*Nc*Pi*z3 - 
   ((908*I)/9)*Lmu*Nc*Pi*z3 + (88*I)*Lmu^2*Nc*Pi*z3 - 
   ((686*I)/3)*ly*Nc*Pi*z3 - (32*I)*Lmu*ly*Nc*Pi*z3 + 
   ((55*I)/3)*ly^2*Nc*Pi*z3 + ((1216*I)/9)*Nf*Pi*z3 + 
   ((224*I)/9)*Lmu*Nf*Pi*z3 + ((104*I)/3)*ly*Nf*Pi*z3 + 
   (((2120*I)/9)*Nf*Pi*z3)/Nc^2 + (((136*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 - 
   ((104*I)*ly*Nf*Pi*z3)/Nc^2 - (((112*I)/27)*Nf^2*Pi*z3)/Nc - 
   (985*z2*z3)/Nc^3 - (268*Lmu*z2*z3)/Nc^3 + (1180*ly*z2*z3)/Nc^3 - 
   (4313*z2*z3)/(3*Nc) - (558*Lmu*z2*z3)/Nc - (146*ly*z2*z3)/Nc + 
   (2344*Nc*z2*z3)/3 - (1042*Lmu*Nc*z2*z3)/3 - (604*ly*Nc*z2*z3)/3 + 
   74*Nc^3*z2*z3 - (80*Lmu*Nc^3*z2*z3)/3 + (26*ly*Nc^3*z2*z3)/3 - 
   38*Nf*z2*z3 + (206*Nf*z2*z3)/Nc^2 + 12*Nc^2*Nf*z2*z3 + 
   ((92*I)*Pi*z2*z3)/Nc^3 - ((420*I)*Pi*z2*z3)/Nc + ((272*I)/3)*Nc*Pi*z2*z3 + 
   (236*z3^2)/Nc^3 - (133*z3^2)/(3*Nc) - (2273*Nc*z3^2)/9 + 
   (1340*Nc^3*z3^2)/9 + 128*Nf*z3^2 - (256*Nf*z3^2)/Nc^2 - 32*Nc^2*Nf*z3^2 - 
   (118*z5)/(3*Nc^3) + (60*Lmu*z5)/Nc^3 + (126*ly*z5)/Nc^3 - 
   (3500*z5)/(9*Nc) - (96*Lmu*z5)/Nc - (11*ly*z5)/Nc - (1243*Nc*z5)/9 - 
   76*Lmu*Nc*z5 + 89*ly*Nc*z5 + (607*Nc^3*z5)/3 + 136*Lmu*Nc^3*z5 - 
   50*ly*Nc^3*z5 - (2072*Nf*z5)/9 + (4468*Nf*z5)/(9*Nc^2) - 
   (572*Nc^2*Nf*z5)/9 + ((44*I)*Pi*z5)/Nc^3 - (((1139*I)/3)*Pi*z5)/Nc + 
   ((1613*I)/3)*Nc*Pi*z5}, {2, "++--", 3, c2, -4, 0}, 
 {2, "++--", 3, c2, -3, 0}, {2, "++--", 3, c2, -2, 0}, 
 {2, "++--", 3, c2, -1, 0}, {2, "++--", 3, c2, 0, 
  152592883/104976 + (11290669*Lmu)/11664 + (68983*Lmu^2)/432 - 
   (4451*Lmu^3)/108 - 19*Lmu^4 - (29*Lmu^5)/18 + Lmu^6/2 - 
   (5929897*ly)/11664 - (27115*Lmu*ly)/72 - (1079*Lmu^2*ly)/18 + 
   (646*Lmu^3*ly)/27 + (125*Lmu^4*ly)/18 - Lmu^5*ly + (388945*ly^2)/2592 + 
   (13309*Lmu*ly^2)/216 - (5*Lmu^2*ly^2)/2 - (25*Lmu^3*ly^2)/9 + 
   (Lmu^4*ly^2)/4 - (121*ly^3)/27 + (8*Lmu*ly^3)/3 - (Lmu^2*ly^3)/3 - 
   (473*ly^4)/108 - (2*Lmu*ly^4)/3 + (Lmu^2*ly^4)/12 + (13*ly^5)/30 - 
   ly^6/90 + 5599/(48*Nc^4) + (1495*Lmu)/(16*Nc^4) + (1051*Lmu^2)/(16*Nc^4) + 
   (111*Lmu^3)/(4*Nc^4) + (17*Lmu^4)/(2*Nc^4) + (3*Lmu^5)/(2*Nc^4) + 
   Lmu^6/(6*Nc^4) - (1219*ly)/(16*Nc^4) - (793*Lmu*ly)/(8*Nc^4) - 
   (63*Lmu^2*ly)/Nc^4 - (28*Lmu^3*ly)/Nc^4 - (13*Lmu^4*ly)/(2*Nc^4) - 
   (Lmu^5*ly)/Nc^4 + (827*ly^2)/(32*Nc^4) + (285*Lmu*ly^2)/(8*Nc^4) + 
   (113*Lmu^2*ly^2)/(4*Nc^4) + (19*Lmu^3*ly^2)/(2*Nc^4) + 
   (9*Lmu^4*ly^2)/(4*Nc^4) - (23*ly^3)/(6*Nc^4) - (9*Lmu*ly^3)/Nc^4 - 
   (16*Lmu^2*ly^3)/(3*Nc^4) - (7*Lmu^3*ly^3)/(3*Nc^4) + (7*ly^4)/(24*Nc^4) + 
   (11*Lmu*ly^4)/(12*Nc^4) + (13*Lmu^2*ly^4)/(12*Nc^4) + ly^5/(24*Nc^4) - 
   (Lmu*ly^5)/(6*Nc^4) - ly^6/(144*Nc^4) + 832741/(1296*Nc^2) + 
   (7955*Lmu)/(12*Nc^2) + (429473*Lmu^2)/(1296*Nc^2) + 
   (9359*Lmu^3)/(108*Nc^2) + (41*Lmu^4)/(6*Nc^2) - (13*Lmu^5)/(9*Nc^2) - 
   Lmu^6/(2*Nc^2) - (145709*ly)/(324*Nc^2) - (82817*Lmu*ly)/(162*Nc^2) - 
   (4207*Lmu^2*ly)/(18*Nc^2) - (407*Lmu^3*ly)/(9*Nc^2) - 
   (4*Lmu^4*ly)/(9*Nc^2) + (2*Lmu^5*ly)/Nc^2 + (90593*ly^2)/(648*Nc^2) + 
   (7411*Lmu*ly^2)/(54*Nc^2) + (737*Lmu^2*ly^2)/(12*Nc^2) + 
   (143*Lmu^3*ly^2)/(18*Nc^2) - (5*Lmu^4*ly^2)/(2*Nc^2) - 
   (761*ly^3)/(54*Nc^2) - (24*Lmu*ly^3)/Nc^2 - (11*Lmu^2*ly^3)/(2*Nc^2) + 
   (Lmu^3*ly^3)/Nc^2 + (67*ly^4)/(72*Nc^2) - (Lmu*ly^4)/(4*Nc^2) - 
   (Lmu^2*ly^4)/(6*Nc^2) + (11*ly^5)/(20*Nc^2) + (Lmu*ly^5)/(6*Nc^2) - 
   (11*ly^6)/(180*Nc^2) + (59208167*Nc^2)/104976 + (96128*Lmu*Nc^2)/729 - 
   (93233*Lmu^2*Nc^2)/1296 - (2581*Lmu^3*Nc^2)/108 + (11*Lmu^4*Nc^2)/3 + 
   (14*Lmu^5*Nc^2)/9 - (Lmu^6*Nc^2)/6 - (145*Nf)/(972*Nc^3) - 
   (19321*Lmu*Nf)/(216*Nc^3) - (22013*Lmu^2*Nf)/(324*Nc^3) - 
   (707*Lmu^3*Nf)/(27*Nc^3) - (16*Lmu^4*Nf)/(3*Nc^3) - 
   (5*Lmu^5*Nf)/(9*Nc^3) + (9607*ly*Nf)/(162*Nc^3) + 
   (13565*Lmu*ly*Nf)/(162*Nc^3) + (482*Lmu^2*ly*Nf)/(9*Nc^3) + 
   (146*Lmu^3*ly*Nf)/(9*Nc^3) + (22*Lmu^4*ly*Nf)/(9*Nc^3) - 
   (10163*ly^2*Nf)/(648*Nc^3) - (1351*Lmu*ly^2*Nf)/(54*Nc^3) - 
   (85*Lmu^2*ly^2*Nf)/(6*Nc^3) - (31*Lmu^3*ly^2*Nf)/(9*Nc^3) + 
   (49*ly^3*Nf)/(27*Nc^3) + (4*Lmu*ly^3*Nf)/Nc^3 + 
   (5*Lmu^2*ly^3*Nf)/(3*Nc^3) - (5*ly^4*Nf)/(36*Nc^3) - 
   (Lmu*ly^4*Nf)/(6*Nc^3) - (ly^5*Nf)/(30*Nc^3) - (28767799*Nf)/(52488*Nc) - 
   (1413773*Lmu*Nf)/(2916*Nc) - (13504*Lmu^2*Nf)/(81*Nc) - 
   (164*Lmu^3*Nf)/(9*Nc) + (10*Lmu^4*Nf)/(3*Nc) + (10*Lmu^5*Nf)/(9*Nc) + 
   (301231*ly*Nf)/(1458*Nc) + (30419*Lmu*ly*Nf)/(162*Nc) + 
   (532*Lmu^2*ly*Nf)/(9*Nc) + (46*Lmu^3*ly*Nf)/(27*Nc) - 
   (22*Lmu^4*ly*Nf)/(9*Nc) - (30661*ly^2*Nf)/(648*Nc) - 
   (1453*Lmu*ly^2*Nf)/(54*Nc) - (19*Lmu^2*ly^2*Nf)/(6*Nc) + 
   (7*Lmu^3*ly^2*Nf)/(9*Nc) - (25*ly^3*Nf)/(27*Nc) - (2*Lmu*ly^3*Nf)/(3*Nc) + 
   (97*ly^4*Nf)/(108*Nc) + (Lmu*ly^4*Nf)/(6*Nc) - (ly^5*Nf)/(15*Nc) - 
   (22674005*Nc*Nf)/52488 - (1168967*Lmu*Nc*Nf)/5832 + 
   (203*Lmu^2*Nc*Nf)/108 + (473*Lmu^3*Nc*Nf)/27 + 2*Lmu^4*Nc*Nf - 
   (5*Lmu^5*Nc*Nf)/9 + (469964*Nf^2)/6561 + (40769*Lmu*Nf^2)/729 + 
   (1163*Lmu^2*Nf^2)/81 - (14*Lmu^3*Nf^2)/27 - (2*Lmu^4*Nf^2)/3 + 
   (441631*Nf^2)/(26244*Nc^2) + (49655*Lmu*Nf^2)/(1458*Nc^2) + 
   (1627*Lmu^2*Nf^2)/(81*Nc^2) + (146*Lmu^3*Nf^2)/(27*Nc^2) + 
   (2*Lmu^4*Nf^2)/(3*Nc^2) - (10492*ly*Nf^2)/(729*Nc^2) - 
   (1288*Lmu*ly*Nf^2)/(81*Nc^2) - (8*Lmu^2*ly*Nf^2)/Nc^2 - 
   (44*Lmu^3*ly*Nf^2)/(27*Nc^2) + (50*ly^2*Nf^2)/(27*Nc^2) + 
   (20*Lmu*ly^2*Nf^2)/(9*Nc^2) + (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) + 
   (2*ly^3*Nf^2)/(27*Nc^2) - (ly^4*Nf^2)/(54*Nc^2) - (1000*Nf^3)/(729*Nc) - 
   (200*Lmu*Nf^3)/(81*Nc) - (40*Lmu^2*Nf^3)/(27*Nc) - 
   (8*Lmu^3*Nf^3)/(27*Nc) + ((341599*I)/1458)*Pi - ((290273*I)/648)*Lmu*Pi - 
   ((1643*I)/6)*Lmu^2*Pi - ((656*I)/27)*Lmu^3*Pi + (6*I)*Lmu^4*Pi + 
   I*Lmu^5*Pi + ((9124*I)/27)*ly*Pi + ((1804*I)/9)*Lmu*ly*Pi + 
   ((242*I)/3)*Lmu^2*ly*Pi + (14*I)*Lmu^3*ly*Pi - (8*I)*Lmu^4*ly*Pi - 
   ((494*I)/27)*ly^2*Pi - ((5*I)/3)*Lmu*ly^2*Pi - (I/3)*Lmu^2*ly^2*Pi + 
   ((25*I)/3)*Lmu^3*ly^2*Pi - ((58*I)/9)*ly^3*Pi - (4*I)*Lmu*ly^3*Pi - 
   (4*I)*Lmu^2*ly^3*Pi + ((5*I)/18)*ly^4*Pi + (I/2)*Lmu*ly^4*Pi + 
   (I/6)*ly^5*Pi + (((259*I)/3)*Pi)/Nc^4 - (((415*I)/8)*Lmu*Pi)/Nc^4 - 
   (((85*I)/2)*Lmu^2*Pi)/Nc^4 - ((25*I)*Lmu^3*Pi)/Nc^4 - 
   ((6*I)*Lmu^4*Pi)/Nc^4 - (I*Lmu^5*Pi)/Nc^4 + ((50*I)*ly*Pi)/Nc^4 + 
   ((28*I)*Lmu*ly*Pi)/Nc^4 + ((42*I)*Lmu^2*ly*Pi)/Nc^4 + 
   ((14*I)*Lmu^3*ly*Pi)/Nc^4 + ((4*I)*Lmu^4*ly*Pi)/Nc^4 - 
   ((2*I)*ly^2*Pi)/Nc^4 - ((13*I)*Lmu*ly^2*Pi)/Nc^4 - 
   ((6*I)*Lmu^2*ly^2*Pi)/Nc^4 - ((5*I)*Lmu^3*ly^2*Pi)/Nc^4 + 
   ((2*I)*ly^3*Pi)/Nc^4 - (((4*I)/3)*Lmu*ly^3*Pi)/Nc^4 + 
   ((2*I)*Lmu^2*ly^3*Pi)/Nc^4 + (I*ly^4*Pi)/Nc^4 - ((I/6)*Lmu*ly^4*Pi)/Nc^4 + 
   ((I/15)*ly^5*Pi)/Nc^4 + (((7226*I)/27)*Pi)/Nc^2 - 
   (((218459*I)/648)*Lmu*Pi)/Nc^2 - (((4321*I)/18)*Lmu^2*Pi)/Nc^2 - 
   (((203*I)/3)*Lmu^3*Pi)/Nc^2 - (((67*I)/9)*Lmu^4*Pi)/Nc^2 + 
   (I*Lmu^5*Pi)/Nc^2 + (((6434*I)/27)*ly*Pi)/Nc^2 + 
   (((5054*I)/27)*Lmu*ly*Pi)/Nc^2 + (((437*I)/3)*Lmu^2*ly*Pi)/Nc^2 + 
   (((112*I)/3)*Lmu^3*ly*Pi)/Nc^2 + ((2*I)*Lmu^4*ly*Pi)/Nc^2 - 
   (((1669*I)/27)*ly^2*Pi)/Nc^2 - (((187*I)/3)*Lmu*ly^2*Pi)/Nc^2 - 
   (((139*I)/6)*Lmu^2*ly^2*Pi)/Nc^2 - ((9*I)*Lmu^3*ly^2*Pi)/Nc^2 + 
   ((5*I)*ly^3*Pi)/Nc^2 + (((2*I)/3)*Lmu*ly^3*Pi)/Nc^2 + 
   ((5*I)*Lmu^2*ly^3*Pi)/Nc^2 + (((55*I)/36)*ly^4*Pi)/Nc^2 - 
   ((I/6)*Lmu*ly^4*Pi)/Nc^2 - ((I/30)*ly^5*Pi)/Nc^2 + 
   ((450517*I)/1458)*Nc^2*Pi - ((35143*I)/216)*Lmu*Nc^2*Pi - 
   ((1373*I)/18)*Lmu^2*Nc^2*Pi + ((496*I)/27)*Lmu^3*Nc^2*Pi + 
   ((67*I)/9)*Lmu^4*Nc^2*Pi - I*Lmu^5*Nc^2*Pi - ((9440*I)/27)*ly*Nc^2*Pi - 
   ((3706*I)/27)*Lmu*ly*Nc^2*Pi - (37*I)*Lmu^2*ly*Nc^2*Pi - 
   ((20*I)/3)*Lmu^3*ly*Nc^2*Pi + (2*I)*Lmu^4*ly*Nc^2*Pi + 
   ((1903*I)/27)*ly^2*Nc^2*Pi + ((67*I)/3)*Lmu*ly^2*Nc^2*Pi + 
   ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi - ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi - 
   ((35*I)/9)*ly^3*Nc^2*Pi + ((2*I)/3)*Lmu*ly^3*Nc^2*Pi + 
   I*Lmu^2*ly^3*Nc^2*Pi - ((5*I)/12)*ly^4*Nc^2*Pi - (I/6)*Lmu*ly^4*Nc^2*Pi + 
   (I/15)*ly^5*Nc^2*Pi + (((403*I)/4)*Nf*Pi)/Nc^3 + 
   (((6587*I)/162)*Lmu*Nf*Pi)/Nc^3 + (((395*I)/9)*Lmu^2*Nf*Pi)/Nc^3 + 
   (((44*I)/3)*Lmu^3*Nf*Pi)/Nc^3 + (((22*I)/9)*Lmu^4*Nf*Pi)/Nc^3 - 
   (((848*I)/27)*ly*Nf*Pi)/Nc^3 - (((692*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 - 
   (((50*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^3 - (((16*I)/3)*Lmu^3*ly*Nf*Pi)/Nc^3 - 
   (((98*I)/27)*ly^2*Nf*Pi)/Nc^3 + (((4*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 + 
   (((5*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^3 + (((2*I)/3)*ly^3*Nf*Pi)/Nc^3 + 
   ((I/18)*ly^4*Nf*Pi)/Nc^3 - (((12271*I)/729)*Nf*Pi)/Nc + 
   (((11444*I)/81)*Lmu*Nf*Pi)/Nc + ((98*I)*Lmu^2*Nf*Pi)/Nc + 
   (((484*I)/27)*Lmu^3*Nf*Pi)/Nc - (((2488*I)/27)*ly*Nf*Pi)/Nc - 
   (((496*I)/9)*Lmu*ly*Nf*Pi)/Nc - (((80*I)/3)*Lmu^2*ly*Nf*Pi)/Nc - 
   ((8*I)*Lmu^3*ly*Nf*Pi)/Nc + (((200*I)/27)*ly^2*Nf*Pi)/Nc + 
   (((20*I)/3)*Lmu*ly^2*Nf*Pi)/Nc + (((10*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc + 
   (((4*I)/9)*ly^3*Nf*Pi)/Nc - ((I/9)*ly^4*Nf*Pi)/Nc - 
   ((152359*I)/2916)*Nc*Nf*Pi + ((16301*I)/162)*Lmu*Nc*Nf*Pi + 
   ((487*I)/9)*Lmu^2*Nc*Nf*Pi + ((88*I)/27)*Lmu^3*Nc*Nf*Pi - 
   ((22*I)/9)*Lmu^4*Nc*Nf*Pi + ((1640*I)/27)*ly*Nc*Nf*Pi + 
   ((796*I)/27)*Lmu*ly*Nc*Nf*Pi + (10*I)*Lmu^2*ly*Nc*Nf*Pi + 
   ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi - ((298*I)/27)*ly^2*Nc*Nf*Pi - 
   ((16*I)/3)*Lmu*ly^2*Nc*Nf*Pi - ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi + 
   ((2*I)/9)*ly^3*Nc*Nf*Pi + (I/6)*ly^4*Nc*Nf*Pi - ((2608*I)/729)*Nf^2*Pi - 
   ((712*I)/81)*Lmu*Nf^2*Pi - ((20*I)/3)*Lmu^2*Nf^2*Pi - 
   ((44*I)/27)*Lmu^3*Nf^2*Pi - (((2608*I)/729)*Nf^2*Pi)/Nc^2 - 
   (((712*I)/81)*Lmu*Nf^2*Pi)/Nc^2 - (((20*I)/3)*Lmu^2*Nf^2*Pi)/Nc^2 - 
   (((44*I)/27)*Lmu^3*Nf^2*Pi)/Nc^2 + (8754905*z2)/5832 + (50573*Lmu*z2)/81 - 
   (1219*Lmu^2*z2)/3 - (1381*Lmu^3*z2)/9 + 34*Lmu^4*z2 - (43237*ly*z2)/162 - 
   (809*Lmu*ly*z2)/3 - (278*Lmu^2*ly*z2)/3 - 18*Lmu^3*ly*z2 - 
   (1489*ly^2*z2)/12 - (77*Lmu*ly^2*z2)/2 + (35*Lmu^2*ly^2*z2)/2 + 
   (329*ly^3*z2)/9 - (19*ly^4*z2)/12 + (5375*z2)/(24*Nc^4) + 
   (309*Lmu*z2)/(2*Nc^4) - (101*Lmu^2*z2)/(2*Nc^4) - (24*Lmu^3*z2)/Nc^4 - 
   (11*Lmu^4*z2)/Nc^4 - (24*ly*z2)/Nc^4 - (16*Lmu*ly*z2)/Nc^4 - 
   (19*Lmu^2*ly*z2)/Nc^4 + (20*Lmu^3*ly*z2)/Nc^4 - (43*ly^2*z2)/Nc^4 + 
   (31*Lmu*ly^2*z2)/(2*Nc^4) - (13*Lmu^2*ly^2*z2)/(2*Nc^4) - 
   (5*ly^3*z2)/(2*Nc^4) + (9*Lmu*ly^3*z2)/Nc^4 - (131*ly^4*z2)/(24*Nc^4) + 
   (1960705*z2)/(1296*Nc^2) + (62005*Lmu*z2)/(108*Nc^2) - 
   (2111*Lmu^2*z2)/(6*Nc^2) - (1322*Lmu^3*z2)/(9*Nc^2) - 
   (49*Lmu^4*z2)/(2*Nc^2) + (20911*ly*z2)/(54*Nc^2) + 
   (413*Lmu*ly*z2)/(3*Nc^2) + (24*Lmu^2*ly*z2)/Nc^2 + (94*Lmu^3*ly*z2)/Nc^2 - 
   (589*ly^2*z2)/(4*Nc^2) - (100*Lmu*ly^2*z2)/(3*Nc^2) - 
   (25*Lmu^2*ly^2*z2)/Nc^2 + (140*ly^3*z2)/(9*Nc^2) + (11*Lmu*ly^3*z2)/Nc^2 - 
   (10*ly^4*z2)/Nc^2 + (15162827*Nc^2*z2)/11664 + (197467*Lmu*Nc^2*z2)/324 + 
   (11*Lmu^2*Nc^2*z2)/3 - (83*Lmu^3*Nc^2*z2)/3 + (3*Lmu^4*Nc^2*z2)/2 + 
   (27134*Nf*z2)/(81*Nc^3) - (1519*Lmu*Nf*z2)/(27*Nc^3) + 
   (25*Lmu^2*Nf*z2)/(3*Nc^3) + (98*Lmu^3*Nf*z2)/(9*Nc^3) + 
   (823*ly*Nf*z2)/(27*Nc^3) + (70*Lmu*ly*Nf*z2)/(3*Nc^3) + 
   (8*Lmu^2*ly*Nf*z2)/Nc^3 + (35*ly^2*Nf*z2)/(2*Nc^3) + 
   (40*Lmu*ly^2*Nf*z2)/(3*Nc^3) - (50*ly^3*Nf*z2)/(9*Nc^3) - 
   (288907*Nf*z2)/(2916*Nc) - (12119*Lmu*Nf*z2)/(81*Nc) + 
   (59*Lmu^2*Nf*z2)/Nc + (418*Lmu^3*Nf*z2)/(9*Nc) - (6049*ly*Nf*z2)/(81*Nc) - 
   (38*Lmu*ly*Nf*z2)/(3*Nc) + (50*Lmu^2*ly*Nf*z2)/(3*Nc) + 
   (69*ly^2*Nf*z2)/(2*Nc) + (10*Lmu*ly^2*Nf*z2)/Nc - (44*ly^3*Nf*z2)/(9*Nc) - 
   (1302221*Nc*Nf*z2)/2916 - (20728*Lmu*Nc*Nf*z2)/81 - 
   (118*Lmu^2*Nc*Nf*z2)/3 + (20*Lmu^3*Nc*Nf*z2)/3 + (34*Nf^2*z2)/3 + 
   (58*Lmu*Nf^2*z2)/3 + (20*Lmu^2*Nf^2*z2)/3 + (26*Nf^2*z2)/(3*Nc^2) + 
   (46*Lmu*Nf^2*z2)/(3*Nc^2) + (16*Lmu^2*Nf^2*z2)/(3*Nc^2) + 
   (92*ly*Nf^2*z2)/(9*Nc^2) + (16*Lmu*ly*Nf^2*z2)/(3*Nc^2) - 
   (2*ly^2*Nf^2*z2)/(3*Nc^2) - ((1538*I)/81)*Pi*z2 - ((961*I)/3)*Lmu*Pi*z2 - 
   ((386*I)/3)*Lmu^2*Pi*z2 + (24*I)*Lmu^3*Pi*z2 - ((1298*I)/3)*ly*Pi*z2 - 
   ((646*I)/3)*Lmu*ly*Pi*z2 + (24*I)*Lmu^2*ly*Pi*z2 + (41*I)*ly^2*Pi*z2 - 
   (31*I)*Lmu*ly^2*Pi*z2 + ((34*I)/3)*ly^3*Pi*z2 - (((293*I)/3)*Pi*z2)/Nc^4 - 
   ((31*I)*Lmu*Pi*z2)/Nc^4 - ((22*I)*Lmu^2*Pi*z2)/Nc^4 + 
   ((4*I)*Lmu^3*Pi*z2)/Nc^4 - ((100*I)*ly*Pi*z2)/Nc^4 - 
   ((26*I)*Lmu*ly*Pi*z2)/Nc^4 - ((4*I)*Lmu^2*ly*Pi*z2)/Nc^4 + 
   ((15*I)*ly^2*Pi*z2)/Nc^4 + ((33*I)*Lmu*ly^2*Pi*z2)/Nc^4 - 
   ((12*I)*ly^3*Pi*z2)/Nc^4 - (((2536*I)/27)*Pi*z2)/Nc^2 - 
   (((448*I)/3)*Lmu*Pi*z2)/Nc^2 - (((268*I)/3)*Lmu^2*Pi*z2)/Nc^2 + 
   ((36*I)*Lmu^3*Pi*z2)/Nc^2 - (((1118*I)/3)*ly*Pi*z2)/Nc^2 - 
   ((158*I)*Lmu*ly*Pi*z2)/Nc^2 + ((28*I)*Lmu^2*ly*Pi*z2)/Nc^2 + 
   ((61*I)*ly^2*Pi*z2)/Nc^2 + ((83*I)*Lmu*ly^2*Pi*z2)/Nc^2 - 
   ((36*I)*ly^3*Pi*z2)/Nc^2 + ((22603*I)/81)*Nc^2*Pi*z2 + 
   ((34*I)/3)*Lmu*Nc^2*Pi*z2 - ((94*I)/3)*Lmu^2*Nc^2*Pi*z2 + 
   (176*I)*ly*Nc^2*Pi*z2 + ((262*I)/3)*Lmu*ly*Nc^2*Pi*z2 - 
   (8*I)*Lmu^2*ly*Nc^2*Pi*z2 - (33*I)*ly^2*Nc^2*Pi*z2 + 
   (3*I)*Lmu*ly^2*Nc^2*Pi*z2 + (2*I)*ly^3*Nc^2*Pi*z2 - 
   (((986*I)/27)*Nf*Pi*z2)/Nc^3 + (((22*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + 
   (((28*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 + (((152*I)/3)*ly*Nf*Pi*z2)/Nc^3 + 
   ((32*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 - ((4*I)*ly^2*Nf*Pi*z2)/Nc^3 - 
   (((3436*I)/81)*Nf*Pi*z2)/Nc + (((80*I)/3)*Lmu*Nf*Pi*z2)/Nc + 
   (((104*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + (((248*I)/3)*ly*Nf*Pi*z2)/Nc + 
   (((160*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc - ((12*I)*ly^2*Nf*Pi*z2)/Nc - 
   ((5266*I)/81)*Nc*Nf*Pi*z2 - (18*I)*Lmu*Nc*Nf*Pi*z2 + 
   ((16*I)/3)*Lmu^2*Nc*Nf*Pi*z2 - (32*I)*ly*Nc*Nf*Pi*z2 - 
   ((64*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 + (8*I)*ly^2*Nc*Nf*Pi*z2 + 
   ((40*I)/9)*Nf^2*Pi*z2 + ((8*I)/3)*Lmu*Nf^2*Pi*z2 + 
   (((40*I)/9)*Nf^2*Pi*z2)/Nc^2 + (((8*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 + 
   (14041*z2^2)/18 + (22831*Lmu*z2^2)/30 - (1209*Lmu^2*z2^2)/10 + 
   (2593*ly*z2^2)/6 + (1403*Lmu*ly*z2^2)/5 - (1451*ly^2*z2^2)/20 + 
   (3453*z2^2)/(10*Nc^4) + (1359*Lmu*z2^2)/(10*Nc^4) + 
   (9*Lmu^2*z2^2)/(2*Nc^4) - (74*ly*z2^2)/(5*Nc^4) - (201*Lmu*ly*z2^2)/Nc^4 + 
   (7*ly^2*z2^2)/(10*Nc^4) + (161287*z2^2)/(135*Nc^2) + 
   (9353*Lmu*z2^2)/(15*Nc^2) - (1439*Lmu^2*z2^2)/(10*Nc^2) + 
   (719*ly*z2^2)/(15*Nc^2) - (4006*Lmu*ly*z2^2)/(5*Nc^2) + 
   (223*ly^2*z2^2)/(2*Nc^2) - (67027*Nc^2*z2^2)/135 - 
   (2557*Lmu*Nc^2*z2^2)/15 + (203*Lmu^2*Nc^2*z2^2)/10 - 
   (23164*Nf*z2^2)/(135*Nc^3) - (259*Lmu*Nf*z2^2)/(3*Nc^3) - 
   (602*ly*Nf*z2^2)/(15*Nc^3) - (29276*Nf*z2^2)/(135*Nc) - 
   (556*Lmu*Nf*z2^2)/(3*Nc) - (604*ly*Nf*z2^2)/(15*Nc) + 
   (4858*Nc*Nf*z2^2)/45 + (131*Lmu*Nc*Nf*z2^2)/3 - (4*Nf^2*z2^2)/27 + 
   (386*Nf^2*z2^2)/(135*Nc^2) + ((10303*I)/30)*Pi*z2^2 + 
   ((637*I)/5)*Lmu*Pi*z2^2 + (62*I)*ly*Pi*z2^2 + (((233*I)/6)*Pi*z2^2)/Nc^4 - 
   ((57*I)*Lmu*Pi*z2^2)/Nc^4 - (((381*I)/5)*ly*Pi*z2^2)/Nc^4 + 
   (((8099*I)/30)*Pi*z2^2)/Nc^2 - (((1547*I)/5)*Lmu*Pi*z2^2)/Nc^2 - 
   (((951*I)/5)*ly*Pi*z2^2)/Nc^2 - ((2261*I)/10)*Nc^2*Pi*z2^2 - 
   ((261*I)/5)*Lmu*Nc^2*Pi*z2^2 + ((44*I)/5)*ly*Nc^2*Pi*z2^2 - 
   (((106*I)/3)*Nf*Pi*z2^2)/Nc^3 - (((232*I)/5)*Nf*Pi*z2^2)/Nc + 
   ((478*I)/15)*Nc*Nf*Pi*z2^2 - (205028*z2^3)/945 + (81461*z2^3)/(630*Nc^4) + 
   (337133*z2^3)/(630*Nc^2) - (60719*Nc^2*z2^3)/1890 - 
   (2976*Nf*z2^3)/(35*Nc^3) + (496*Nc*Nf*z2^3)/35 - (453044*z3)/243 - 
   (2249*Lmu*z3)/9 + (725*Lmu^2*z3)/9 + 16*Lmu^3*z3 + (13061*ly*z3)/54 + 
   (430*Lmu*ly*z3)/9 - 38*Lmu^2*ly*z3 - (481*ly^2*z3)/9 + 7*Lmu*ly^2*z3 + 
   4*ly^3*z3 - (145*z3)/(3*Nc^4) - (148*Lmu*z3)/Nc^4 - (59*Lmu^2*z3)/Nc^4 - 
   (12*Lmu^3*z3)/Nc^4 + (197*ly*z3)/(2*Nc^4) + (82*Lmu*ly*z3)/Nc^4 + 
   (32*Lmu^2*ly*z3)/Nc^4 - (15*ly^2*z3)/(2*Nc^4) - (22*Lmu*ly^2*z3)/Nc^4 + 
   (17*ly^3*z3)/(3*Nc^4) - (75683*z3)/(54*Nc^2) - (1570*Lmu*z3)/(3*Nc^2) - 
   (658*Lmu^2*z3)/(9*Nc^2) + (10*Lmu^3*z3)/Nc^2 + (2482*ly*z3)/(9*Nc^2) + 
   (1550*Lmu*ly*z3)/(9*Nc^2) + (6*Lmu^2*ly*z3)/Nc^2 - 
   (1243*ly^2*z3)/(18*Nc^2) - (21*Lmu*ly^2*z3)/Nc^2 + (31*ly^3*z3)/(3*Nc^2) + 
   (134581*Nc^2*z3)/486 + (2417*Lmu*Nc^2*z3)/9 + (464*Lmu^2*Nc^2*z3)/9 - 
   14*Lmu^3*Nc^2*z3 + (30847*Nf*z3)/(81*Nc^3) + (584*Lmu*Nf*z3)/(9*Nc^3) + 
   (82*Lmu^2*Nf*z3)/(9*Nc^3) - (58*ly*Nf*z3)/(3*Nc^3) - 
   (20*Lmu*ly*Nf*z3)/(9*Nc^3) + (77*ly^2*Nf*z3)/(9*Nc^3) + 
   (2488*Nf*z3)/(27*Nc) + (1384*Lmu*Nf*z3)/(27*Nc) + (4*Lmu^2*Nf*z3)/(9*Nc) - 
   (542*ly*Nf*z3)/(9*Nc) - (16*Lmu*ly*Nf*z3)/(9*Nc) + 
   (85*ly^2*Nf*z3)/(9*Nc) - (3157*Nc*Nf*z3)/81 - (1912*Lmu*Nc*Nf*z3)/27 - 
   (86*Lmu^2*Nc*Nf*z3)/9 + (2332*Nf^2*z3)/243 + (196*Lmu*Nf^2*z3)/27 + 
   (3824*Nf^2*z3)/(243*Nc^2) + (164*Lmu*Nf^2*z3)/(27*Nc^2) + 
   (104*ly*Nf^2*z3)/(27*Nc^2) + ((7507*I)/27)*Pi*z3 + ((560*I)/3)*Lmu*Pi*z3 - 
   (32*I)*Lmu^2*Pi*z3 - ((770*I)/3)*ly*Pi*z3 - (28*I)*Lmu*ly*Pi*z3 + 
   ((26*I)/3)*ly^2*Pi*z3 + ((144*I)*Pi*z3)/Nc^4 + ((70*I)*Lmu*Pi*z3)/Nc^4 + 
   ((32*I)*Lmu^2*Pi*z3)/Nc^4 + ((16*I)*ly*Pi*z3)/Nc^4 - 
   ((32*I)*Lmu*ly*Pi*z3)/Nc^4 + ((30*I)*ly^2*Pi*z3)/Nc^4 + 
   (((931*I)/3)*Pi*z3)/Nc^2 + (((2270*I)/9)*Lmu*Pi*z3)/Nc^2 + 
   ((34*I)*Lmu^2*Pi*z3)/Nc^2 - (((500*I)/3)*ly*Pi*z3)/Nc^2 - 
   ((88*I)*Lmu*ly*Pi*z3)/Nc^2 + ((97*I)*ly^2*Pi*z3)/Nc^2 + 
   ((3916*I)/27)*Nc^2*Pi*z3 + ((64*I)/9)*Lmu*Nc^2*Pi*z3 - 
   (34*I)*Lmu^2*Nc^2*Pi*z3 + (174*I)*ly*Nc^2*Pi*z3 + 
   (20*I)*Lmu*ly*Nc^2*Pi*z3 - ((41*I)/3)*ly^2*Nc^2*Pi*z3 - 
   (((476*I)/9)*Nf*Pi*z3)/Nc^3 - (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 + 
   (((104*I)/3)*ly*Nf*Pi*z3)/Nc^3 - (((116*I)/3)*Nf*Pi*z3)/Nc + 
   (((4*I)/3)*Lmu*Nf*Pi*z3)/Nc + (((200*I)/3)*ly*Nf*Pi*z3)/Nc - 
   ((316*I)/9)*Nc*Nf*Pi*z3 + ((80*I)/9)*Lmu*Nc*Nf*Pi*z3 - 
   (32*I)*ly*Nc*Nf*Pi*z3 + ((56*I)/27)*Nf^2*Pi*z3 + 
   (((56*I)/27)*Nf^2*Pi*z3)/Nc^2 + (1301*z2*z3)/3 + (466*Lmu*z2*z3)/3 + 
   (1226*ly*z2*z3)/3 - (184*z2*z3)/Nc^4 + (64*Lmu*z2*z3)/Nc^4 - 
   (314*ly*z2*z3)/Nc^4 - (479*z2*z3)/(3*Nc^2) + (336*Lmu*z2*z3)/Nc^2 - 
   (1080*ly*z2*z3)/Nc^2 - 578*Nc^2*z2*z3 + (206*Lmu*Nc^2*z2*z3)/3 - 
   (436*Nf*z2*z3)/(3*Nc^3) - (710*Nf*z2*z3)/(3*Nc) + 74*Nc*Nf*z2*z3 + 
   ((914*I)/3)*Pi*z2*z3 - ((44*I)*Pi*z2*z3)/Nc^4 - ((146*I)*Pi*z2*z3)/Nc^2 - 
   ((208*I)/3)*Nc^2*Pi*z2*z3 + (2309*z3^2)/9 - (70*z3^2)/Nc^4 - 
   (251*z3^2)/(3*Nc^2) - (1718*Nc^2*z3^2)/9 - (96*Nf*z3^2)/Nc^3 + 
   16*Nc*Nf*z3^2 + (20909*z5)/18 + 52*Lmu*z5 - 92*ly*z5 - 
   (1057*z5)/(6*Nc^4) - (60*Lmu*z5)/Nc^4 - (15*ly*z5)/Nc^4 + 
   (4129*z5)/(18*Nc^2) + (120*Lmu*z5)/Nc^2 - (107*ly*z5)/Nc^2 + 
   (163*Nc^2*z5)/6 - 136*Lmu*Nc^2*z5 - (1636*Nf*z5)/(9*Nc^3) - 
   (328*Nf*z5)/(9*Nc) + (320*Nc*Nf*z5)/9 + ((418*I)/3)*Pi*z5 - 
   ((169*I)*Pi*z5)/Nc^4 - ((481*I)*Pi*z5)/Nc^2 - ((154*I)/3)*Nc^2*Pi*z5}, 
 {2, "++--", 3, c2, 1, 200838247/104976 + (15187075*Lmu)/11664 + 
   (125827*Lmu^2)/432 - (7451*Lmu^3)/108 - (235*Lmu^4)/9 - (11*Lmu^5)/18 + 
   Lmu^6/2 - (5283769*ly)/11664 - (85781*Lmu*ly)/216 - (223*Lmu^2*ly)/2 + 
   (718*Lmu^3*ly)/27 + (197*Lmu^4*ly)/18 - Lmu^5*ly + (663829*ly^2)/2592 + 
   (19501*Lmu*ly^2)/216 - (19*Lmu^2*ly^2)/2 - (91*Lmu^3*ly^2)/9 + 
   (Lmu^4*ly^2)/4 - (1256*ly^3)/27 - (14*Lmu*ly^3)/3 + (13*Lmu^2*ly^3)/3 + 
   (799*ly^4)/108 + (Lmu*ly^4)/3 + (Lmu^2*ly^4)/12 - (79*ly^5)/90 - ly^6/90 + 
   451/(48*Nc^4) + (2745*Lmu)/(16*Nc^4) + (2023*Lmu^2)/(16*Nc^4) + 
   (235*Lmu^3)/(4*Nc^4) + (31*Lmu^4)/(2*Nc^4) + (5*Lmu^5)/(2*Nc^4) + 
   Lmu^6/(6*Nc^4) - (731*ly)/(16*Nc^4) - (1093*Lmu*ly)/(8*Nc^4) - 
   (114*Lmu^2*ly)/Nc^4 - (46*Lmu^3*ly)/Nc^4 - (21*Lmu^4*ly)/(2*Nc^4) - 
   (Lmu^5*ly)/Nc^4 + (2647*ly^2)/(32*Nc^4) + (497*Lmu*ly^2)/(8*Nc^4) + 
   (179*Lmu^2*ly^2)/(4*Nc^4) + (29*Lmu^3*ly^2)/(2*Nc^4) + 
   (9*Lmu^4*ly^2)/(4*Nc^4) - (49*ly^3)/(3*Nc^4) - (65*Lmu*ly^3)/(3*Nc^4) - 
   (23*Lmu^2*ly^3)/(3*Nc^4) - (7*Lmu^3*ly^3)/(3*Nc^4) + (31*ly^4)/(6*Nc^4) + 
   (7*Lmu*ly^4)/(4*Nc^4) + (13*Lmu^2*ly^4)/(12*Nc^4) - (5*ly^5)/(24*Nc^4) - 
   (Lmu*ly^5)/(6*Nc^4) - ly^6/(144*Nc^4) + 321125/(1296*Nc^2) + 
   (349141*Lmu)/(324*Nc^2) + (752141*Lmu^2)/(1296*Nc^2) + 
   (14735*Lmu^3)/(108*Nc^2) + (119*Lmu^4)/(18*Nc^2) - (31*Lmu^5)/(9*Nc^2) - 
   Lmu^6/(2*Nc^2) - (51011*ly)/(324*Nc^2) - (99587*Lmu*ly)/(162*Nc^2) - 
   (6205*Lmu^2*ly)/(18*Nc^2) - (593*Lmu^3*ly)/(9*Nc^2) + 
   (14*Lmu^4*ly)/(9*Nc^2) + (2*Lmu^5*ly)/Nc^2 + (183893*ly^2)/(648*Nc^2) + 
   (5141*Lmu*ly^2)/(27*Nc^2) + (883*Lmu^2*ly^2)/(12*Nc^2) + 
   (215*Lmu^3*ly^2)/(18*Nc^2) - (5*Lmu^4*ly^2)/(2*Nc^2) - 
   (3473*ly^3)/(54*Nc^2) - (31*Lmu*ly^3)/Nc^2 - (53*Lmu^2*ly^3)/(6*Nc^2) + 
   (Lmu^3*ly^3)/Nc^2 + (131*ly^4)/(24*Nc^2) + (13*Lmu*ly^4)/(12*Nc^2) - 
   (Lmu^2*ly^4)/(6*Nc^2) + (3*ly^5)/(20*Nc^2) + (Lmu*ly^5)/(6*Nc^2) - 
   (11*ly^6)/(180*Nc^2) + (85368143*Nc^2)/104976 + (429649*Lmu*Nc^2)/1458 - 
   (115805*Lmu^2*Nc^2)/1296 - (2981*Lmu^3*Nc^2)/108 + 4*Lmu^4*Nc^2 + 
   (14*Lmu^5*Nc^2)/9 - (Lmu^6*Nc^2)/6 + (2744*ly*Nc^2)/27 + 
   (1978*Lmu*ly*Nc^2)/27 + 49*Lmu^2*ly*Nc^2 + (20*Lmu^3*ly*Nc^2)/3 - 
   2*Lmu^4*ly*Nc^2 - (4139*ly^2*Nc^2)/54 - (115*Lmu*ly^2*Nc^2)/3 - 
   (19*Lmu^2*ly^2*Nc^2)/6 + (7*Lmu^3*ly^2*Nc^2)/3 + (163*ly^3*Nc^2)/9 + 
   (14*Lmu*ly^3*Nc^2)/3 - Lmu^2*ly^3*Nc^2 - (191*ly^4*Nc^2)/36 - 
   (7*Lmu*ly^4*Nc^2)/6 + (91*ly^5*Nc^2)/90 + (20647*Nf)/(1944*Nc^3) - 
   (112919*Lmu*Nf)/(648*Nc^3) - (43901*Lmu^2*Nf)/(324*Nc^3) - 
   (1241*Lmu^3*Nf)/(27*Nc^3) - (73*Lmu^4*Nf)/(9*Nc^3) - 
   (5*Lmu^5*Nf)/(9*Nc^3) + (11317*ly*Nf)/(162*Nc^3) + 
   (19553*Lmu*ly*Nf)/(162*Nc^3) + (716*Lmu^2*ly*Nf)/(9*Nc^3) + 
   (206*Lmu^3*ly*Nf)/(9*Nc^3) + (22*Lmu^4*ly*Nf)/(9*Nc^3) - 
   (25415*ly^2*Nf)/(648*Nc^3) - (2089*Lmu*ly^2*Nf)/(54*Nc^3) - 
   (107*Lmu^2*ly^2*Nf)/(6*Nc^3) - (31*Lmu^3*ly^2*Nf)/(9*Nc^3) + 
   (217*ly^3*Nf)/(27*Nc^3) + (6*Lmu*ly^3*Nf)/Nc^3 + 
   (5*Lmu^2*ly^3*Nf)/(3*Nc^3) - (3*ly^4*Nf)/(4*Nc^3) - 
   (Lmu*ly^4*Nf)/(6*Nc^3) - (ly^5*Nf)/(30*Nc^3) - (37968085*Nf)/(52488*Nc) - 
   (2106647*Lmu*Nf)/(2916*Nc) - (21190*Lmu^2*Nf)/(81*Nc) - 
   (190*Lmu^3*Nf)/(9*Nc) + (58*Lmu^4*Nf)/(9*Nc) + (10*Lmu^5*Nf)/(9*Nc) + 
   (171613*ly*Nf)/(1458*Nc) + (30911*Lmu*ly*Nf)/(162*Nc) + 
   (728*Lmu^2*ly*Nf)/(9*Nc) + (82*Lmu^3*ly*Nf)/(27*Nc) - 
   (22*Lmu^4*ly*Nf)/(9*Nc) - (43465*ly^2*Nf)/(648*Nc) - 
   (2047*Lmu*ly^2*Nf)/(54*Nc) - (25*Lmu^2*ly^2*Nf)/(6*Nc) + 
   (7*Lmu^3*ly^2*Nf)/(9*Nc) + (127*ly^3*Nf)/(27*Nc) + 
   (2*Lmu*ly^3*Nf)/(3*Nc) + (55*ly^4*Nf)/(108*Nc) + (Lmu*ly^4*Nf)/(6*Nc) - 
   (ly^5*Nf)/(15*Nc) - (18742819*Nc*Nf)/26244 - (1990487*Lmu*Nc*Nf)/5832 + 
   (35*Lmu^2*Nc*Nf)/108 + (601*Lmu^3*Nc*Nf)/27 + (5*Lmu^4*Nc*Nf)/3 - 
   (5*Lmu^5*Nc*Nf)/9 + (151*ly*Nc*Nf)/27 - (148*Lmu*ly*Nc*Nf)/27 - 
   10*Lmu^2*ly*Nc*Nf - (8*Lmu^3*ly*Nc*Nf)/3 + (83*ly^2*Nc*Nf)/54 + 
   (16*Lmu*ly^2*Nc*Nf)/3 + (5*Lmu^2*ly^2*Nc*Nf)/3 - (2*ly^3*Nc*Nf)/9 - 
   (ly^4*Nc*Nf)/6 + (860357*Nf^2)/6561 + (68111*Lmu*Nf^2)/729 + 
   (1577*Lmu^2*Nf^2)/81 - (14*Lmu^3*Nf^2)/9 - (2*Lmu^4*Nf^2)/3 + 
   (888301*Nf^2)/(26244*Nc^2) + (93971*Lmu*Nf^2)/(1458*Nc^2) + 
   (2833*Lmu^2*Nf^2)/(81*Nc^2) + (218*Lmu^3*Nf^2)/(27*Nc^2) + 
   (2*Lmu^4*Nf^2)/(3*Nc^2) - (6640*ly*Nf^2)/(729*Nc^2) - 
   (1432*Lmu*ly*Nf^2)/(81*Nc^2) - (92*Lmu^2*ly*Nf^2)/(9*Nc^2) - 
   (44*Lmu^3*ly*Nf^2)/(27*Nc^2) + (116*ly^2*Nf^2)/(27*Nc^2) + 
   (32*Lmu*ly^2*Nf^2)/(9*Nc^2) + (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) - 
   (2*ly^3*Nf^2)/(27*Nc^2) - (ly^4*Nf^2)/(54*Nc^2) - (2800*Nf^3)/(729*Nc) - 
   (440*Lmu*Nf^3)/(81*Nc) - (64*Lmu^2*Nf^3)/(27*Nc) - 
   (8*Lmu^3*Nf^3)/(27*Nc) - ((5910797*I)/5832)*Pi - ((707657*I)/648)*Lmu*Pi - 
   ((9217*I)/18)*Lmu^2*Pi - ((1034*I)/27)*Lmu^3*Pi + (15*I)*Lmu^4*Pi + 
   I*Lmu^5*Pi + ((1229*I)/27)*ly*Pi + ((2188*I)/9)*Lmu*ly*Pi + 
   ((424*I)/3)*Lmu^2*ly*Pi - ((10*I)/3)*Lmu^3*ly*Pi - (8*I)*Lmu^4*ly*Pi - 
   ((1934*I)/27)*ly^2*Pi - ((205*I)/3)*Lmu*ly^2*Pi + 
   ((20*I)/3)*Lmu^2*ly^2*Pi + ((25*I)/3)*Lmu^3*ly^2*Pi + ((68*I)/9)*ly^3*Pi - 
   ((4*I)/3)*Lmu*ly^3*Pi - (4*I)*Lmu^2*ly^3*Pi - ((2*I)/3)*ly^4*Pi + 
   (I/2)*Lmu*ly^4*Pi + (I/6)*ly^5*Pi - (((567*I)/8)*Pi)/Nc^4 - 
   (((855*I)/8)*Lmu*Pi)/Nc^4 - (((227*I)/2)*Lmu^2*Pi)/Nc^4 - 
   ((47*I)*Lmu^3*Pi)/Nc^4 - ((11*I)*Lmu^4*Pi)/Nc^4 - (I*Lmu^5*Pi)/Nc^4 + 
   ((95*I)*ly*Pi)/Nc^4 + ((80*I)*Lmu*ly*Pi)/Nc^4 + 
   ((68*I)*Lmu^2*ly*Pi)/Nc^4 + ((26*I)*Lmu^3*ly*Pi)/Nc^4 + 
   ((4*I)*Lmu^4*ly*Pi)/Nc^4 - ((40*I)*ly^2*Pi)/Nc^4 - 
   ((35*I)*Lmu*ly^2*Pi)/Nc^4 - ((15*I)*Lmu^2*ly^2*Pi)/Nc^4 - 
   ((5*I)*Lmu^3*ly^2*Pi)/Nc^4 + (((46*I)/3)*ly^3*Pi)/Nc^4 + 
   (((16*I)/3)*Lmu*ly^3*Pi)/Nc^4 + ((2*I)*Lmu^2*ly^3*Pi)/Nc^4 - 
   (((7*I)/6)*ly^4*Pi)/Nc^4 - ((I/6)*Lmu*ly^4*Pi)/Nc^4 + 
   ((I/15)*ly^5*Pi)/Nc^4 - (((220019*I)/648)*Pi)/Nc^2 - 
   (((379235*I)/648)*Lmu*Pi)/Nc^2 - (((8209*I)/18)*Lmu^2*Pi)/Nc^2 - 
   (((1021*I)/9)*Lmu^3*Pi)/Nc^2 - (((76*I)/9)*Lmu^4*Pi)/Nc^2 + 
   (I*Lmu^5*Pi)/Nc^2 + (((1487*I)/9)*ly*Pi)/Nc^2 + 
   (((5900*I)/27)*Lmu*ly*Pi)/Nc^2 + ((185*I)*Lmu^2*ly*Pi)/Nc^2 + 
   (((172*I)/3)*Lmu^3*ly*Pi)/Nc^2 + ((2*I)*Lmu^4*ly*Pi)/Nc^2 - 
   (((3721*I)/27)*ly^2*Pi)/Nc^2 - (((200*I)/3)*Lmu*ly^2*Pi)/Nc^2 - 
   (((199*I)/6)*Lmu^2*ly^2*Pi)/Nc^2 - ((9*I)*Lmu^3*ly^2*Pi)/Nc^2 + 
   (((83*I)/3)*ly^3*Pi)/Nc^2 + (((28*I)/3)*Lmu*ly^3*Pi)/Nc^2 + 
   ((5*I)*Lmu^2*ly^3*Pi)/Nc^2 - (((89*I)/36)*ly^4*Pi)/Nc^2 - 
   ((I/6)*Lmu*ly^4*Pi)/Nc^2 - ((I/30)*ly^5*Pi)/Nc^2 - 
   ((13686401*I)/5832)*Nc^2*Pi - ((63205*I)/72)*Lmu*Nc^2*Pi - 
   ((29*I)/6)*Lmu^2*Nc^2*Pi + ((1120*I)/27)*Lmu^3*Nc^2*Pi + 
   ((40*I)/9)*Lmu^4*Nc^2*Pi - I*Lmu^5*Nc^2*Pi + ((18001*I)/27)*ly*Nc^2*Pi + 
   ((1496*I)/27)*Lmu*ly*Nc^2*Pi - ((181*I)/3)*Lmu^2*ly*Nc^2*Pi - 
   ((16*I)/3)*Lmu^3*ly*Nc^2*Pi + (2*I)*Lmu^4*ly*Nc^2*Pi - 
   ((2003*I)/27)*ly^2*Nc^2*Pi + ((68*I)/3)*Lmu*ly^2*Nc^2*Pi + 
   ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi - ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi + 
   ((13*I)/9)*ly^3*Nc^2*Pi - ((4*I)/3)*Lmu*ly^3*Nc^2*Pi + 
   I*Lmu^2*ly^3*Nc^2*Pi + ((25*I)/36)*ly^4*Nc^2*Pi - (I/6)*Lmu*ly^4*Nc^2*Pi + 
   (I/15)*ly^5*Nc^2*Pi + (((27001*I)/324)*Nf*Pi)/Nc^3 + 
   (((20159*I)/162)*Lmu*Nf*Pi)/Nc^3 + (((773*I)/9)*Lmu^2*Nf*Pi)/Nc^3 + 
   (((220*I)/9)*Lmu^3*Nf*Pi)/Nc^3 + (((22*I)/9)*Lmu^4*Nf*Pi)/Nc^3 - 
   (((698*I)/9)*ly*Nf*Pi)/Nc^3 - (((1160*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 - 
   ((26*I)*Lmu^2*ly*Nf*Pi)/Nc^3 - (((16*I)/3)*Lmu^3*ly*Nf*Pi)/Nc^3 + 
   (((442*I)/27)*ly^2*Nf*Pi)/Nc^3 + (((26*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 + 
   (((5*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^3 - (((2*I)/3)*ly^3*Nf*Pi)/Nc^3 + 
   ((I/18)*ly^4*Nf*Pi)/Nc^3 + (((79358*I)/729)*Nf*Pi)/Nc + 
   (((26168*I)/81)*Lmu*Nf*Pi)/Nc + (((1486*I)/9)*Lmu^2*Nf*Pi)/Nc + 
   (((700*I)/27)*Lmu^3*Nf*Pi)/Nc + (((1468*I)/27)*ly*Nf*Pi)/Nc - 
   (((232*I)/9)*Lmu*ly*Nf*Pi)/Nc - (((112*I)/3)*Lmu^2*ly*Nf*Pi)/Nc - 
   ((8*I)*Lmu^3*ly*Nf*Pi)/Nc + (((290*I)/27)*ly^2*Nf*Pi)/Nc + 
   (((40*I)/3)*Lmu*ly^2*Nf*Pi)/Nc + (((10*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc - 
   (((4*I)/9)*ly^3*Nf*Pi)/Nc - ((I/9)*ly^4*Nf*Pi)/Nc + 
   ((1748639*I)/2916)*Nc*Nf*Pi + ((58049*I)/162)*Lmu*Nc*Nf*Pi + 
   ((653*I)/9)*Lmu^2*Nc*Nf*Pi - ((104*I)/27)*Lmu^3*Nc*Nf*Pi - 
   ((22*I)/9)*Lmu^4*Nc*Nf*Pi - ((3076*I)/27)*ly*Nc*Nf*Pi - 
   ((464*I)/27)*Lmu*ly*Nc*Nf*Pi + ((34*I)/3)*Lmu^2*ly*Nc*Nf*Pi + 
   ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi + ((152*I)/27)*ly^2*Nc*Nf*Pi - 
   ((14*I)/3)*Lmu*ly^2*Nc*Nf*Pi - ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi - 
   ((2*I)/9)*ly^3*Nc*Nf*Pi + (I/6)*ly^4*Nc*Nf*Pi - ((12256*I)/729)*Nf^2*Pi - 
   ((2008*I)/81)*Lmu*Nf^2*Pi - ((104*I)/9)*Lmu^2*Nf^2*Pi - 
   ((44*I)/27)*Lmu^3*Nf^2*Pi - (((12256*I)/729)*Nf^2*Pi)/Nc^2 - 
   (((2008*I)/81)*Lmu*Nf^2*Pi)/Nc^2 - (((104*I)/9)*Lmu^2*Nf^2*Pi)/Nc^2 - 
   (((44*I)/27)*Lmu^3*Nf^2*Pi)/Nc^2 - (2928823*z2)/5832 - 
   (124711*Lmu*z2)/81 - (2632*Lmu^2*z2)/3 - (679*Lmu^3*z2)/9 + 34*Lmu^4*z2 + 
   (93383*ly*z2)/162 + (431*Lmu*ly*z2)/3 - (362*Lmu^2*ly*z2)/3 - 
   18*Lmu^3*ly*z2 + (119*ly^2*z2)/4 + (71*Lmu*ly^2*z2)/2 + 
   (35*Lmu^2*ly^2*z2)/2 - (113*ly^3*z2)/9 - (19*ly^4*z2)/12 - 
   (2185*z2)/(24*Nc^4) + (17*Lmu*z2)/(2*Nc^4) - (231*Lmu^2*z2)/(2*Nc^4) - 
   (68*Lmu^3*z2)/Nc^4 - (11*Lmu^4*z2)/Nc^4 + (269*ly*z2)/Nc^4 + 
   (10*Lmu*ly*z2)/Nc^4 + (31*Lmu^2*ly*z2)/Nc^4 + (20*Lmu^3*ly*z2)/Nc^4 - 
   (136*ly^2*z2)/Nc^4 - (99*Lmu*ly^2*z2)/(2*Nc^4) - 
   (13*Lmu^2*ly^2*z2)/(2*Nc^4) + (65*ly^3*z2)/(6*Nc^4) + 
   (9*Lmu*ly^3*z2)/Nc^4 - (131*ly^4*z2)/(24*Nc^4) - (9707*z2)/(1296*Nc^2) - 
   (10427*Lmu*z2)/(108*Nc^2) - (4159*Lmu^2*z2)/(6*Nc^2) - 
   (2546*Lmu^3*z2)/(9*Nc^2) - (49*Lmu^4*z2)/(2*Nc^2) + 
   (44311*ly*z2)/(54*Nc^2) + (57*Lmu*ly*z2)/Nc^2 + (166*Lmu^2*ly*z2)/Nc^2 + 
   (94*Lmu^3*ly*z2)/Nc^2 - (5971*ly^2*z2)/(12*Nc^2) - 
   (670*Lmu*ly^2*z2)/(3*Nc^2) - (25*Lmu^2*ly^2*z2)/Nc^2 + 
   (677*ly^3*z2)/(9*Nc^2) + (11*Lmu*ly^3*z2)/Nc^2 - (10*ly^4*z2)/Nc^2 + 
   (5701703*Nc^2*z2)/11664 + (41515*Lmu*Nc^2*z2)/324 + (26*Lmu^2*Nc^2*z2)/3 - 
   (65*Lmu^3*Nc^2*z2)/3 + (3*Lmu^4*Nc^2*z2)/2 - 282*ly*Nc^2*z2 - 
   (190*Lmu*ly*Nc^2*z2)/3 + 8*Lmu^2*ly*Nc^2*z2 + (17*ly^2*Nc^2*z2)/3 - 
   11*Lmu*ly^2*Nc^2*z2 + (112*ly^3*Nc^2*z2)/9 - (15574*Nf*z2)/(81*Nc^3) - 
   (745*Lmu*Nf*z2)/(27*Nc^3) + (107*Lmu^2*Nf*z2)/(3*Nc^3) + 
   (98*Lmu^3*Nf*z2)/(9*Nc^3) - (401*ly*Nf*z2)/(27*Nc^3) + 
   (18*Lmu*ly*Nf*z2)/Nc^3 + (8*Lmu^2*ly*Nf*z2)/Nc^3 + 
   (53*ly^2*Nf*z2)/(6*Nc^3) + (40*Lmu*ly^2*Nf*z2)/(3*Nc^3) - 
   (50*ly^3*Nf*z2)/(9*Nc^3) - (1661011*Nf*z2)/(2916*Nc) - 
   (3155*Lmu*Nf*z2)/(81*Nc) + (183*Lmu^2*Nf*z2)/Nc + 
   (418*Lmu^3*Nf*z2)/(9*Nc) - (17497*ly*Nf*z2)/(81*Nc) - 
   (30*Lmu*ly*Nf*z2)/Nc + (50*Lmu^2*ly*Nf*z2)/(3*Nc) + 
   (81*ly^2*Nf*z2)/(2*Nc) + (10*Lmu*ly^2*Nf*z2)/Nc - (44*ly^3*Nf*z2)/(9*Nc) - 
   (874865*Nc*Nf*z2)/2916 - (17326*Lmu*Nc*Nf*z2)/81 - (70*Lmu^2*Nc*Nf*z2)/3 + 
   (20*Lmu^3*Nc*Nf*z2)/3 + (226*ly*Nc*Nf*z2)/3 + (64*Lmu*ly*Nc*Nf*z2)/3 - 
   9*ly^2*Nc*Nf*z2 + 36*Nf^2*z2 + (98*Lmu*Nf^2*z2)/3 + (20*Lmu^2*Nf^2*z2)/3 + 
   (532*Nf^2*z2)/(9*Nc^2) + (110*Lmu*Nf^2*z2)/(3*Nc^2) + 
   (16*Lmu^2*Nf^2*z2)/(3*Nc^2) + (116*ly*Nf^2*z2)/(9*Nc^2) + 
   (16*Lmu*ly*Nf^2*z2)/(3*Nc^2) - (2*ly^2*Nf^2*z2)/(3*Nc^2) - 
   ((66392*I)/81)*Pi*z2 - ((1079*I)/3)*Lmu*Pi*z2 - ((254*I)/3)*Lmu^2*Pi*z2 + 
   (24*I)*Lmu^3*Pi*z2 - ((706*I)/3)*ly*Pi*z2 - ((274*I)/3)*Lmu*ly*Pi*z2 + 
   (24*I)*Lmu^2*ly*Pi*z2 + ((104*I)/3)*ly^2*Pi*z2 - (31*I)*Lmu*ly^2*Pi*z2 + 
   ((34*I)/3)*ly^3*Pi*z2 + (((475*I)/3)*Pi*z2)/Nc^4 - 
   ((77*I)*Lmu*Pi*z2)/Nc^4 - ((14*I)*Lmu^2*Pi*z2)/Nc^4 + 
   ((4*I)*Lmu^3*Pi*z2)/Nc^4 - ((124*I)*ly*Pi*z2)/Nc^4 - 
   ((54*I)*Lmu*ly*Pi*z2)/Nc^4 - ((4*I)*Lmu^2*ly*Pi*z2)/Nc^4 + 
   ((16*I)*ly^2*Pi*z2)/Nc^4 + ((33*I)*Lmu*ly^2*Pi*z2)/Nc^4 - 
   ((12*I)*ly^3*Pi*z2)/Nc^4 + (((9209*I)/27)*Pi*z2)/Nc^2 - 
   (((758*I)/3)*Lmu*Pi*z2)/Nc^2 + (((8*I)/3)*Lmu^2*Pi*z2)/Nc^2 + 
   ((36*I)*Lmu^3*Pi*z2)/Nc^2 - (((1912*I)/3)*ly*Pi*z2)/Nc^2 - 
   ((282*I)*Lmu*ly*Pi*z2)/Nc^2 + ((28*I)*Lmu^2*ly*Pi*z2)/Nc^2 + 
   ((88*I)*ly^2*Pi*z2)/Nc^2 + ((83*I)*Lmu*ly^2*Pi*z2)/Nc^2 - 
   ((36*I)*ly^3*Pi*z2)/Nc^2 + ((4*I)/81)*Nc^2*Pi*z2 - 
   ((236*I)/3)*Lmu*Nc^2*Pi*z2 - ((70*I)/3)*Lmu^2*Nc^2*Pi*z2 + 
   (154*I)*ly*Nc^2*Pi*z2 + ((202*I)/3)*Lmu*ly*Nc^2*Pi*z2 - 
   (8*I)*Lmu^2*ly*Nc^2*Pi*z2 - ((62*I)/3)*ly^2*Nc^2*Pi*z2 + 
   (3*I)*Lmu*ly^2*Nc^2*Pi*z2 + (2*I)*ly^3*Nc^2*Pi*z2 + 
   (((1768*I)/27)*Nf*Pi*z2)/Nc^3 + (((134*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + 
   (((28*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 + (((220*I)/3)*ly*Nf*Pi*z2)/Nc^3 + 
   ((32*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 - ((4*I)*ly^2*Nf*Pi*z2)/Nc^3 + 
   (((2504*I)/81)*Nf*Pi*z2)/Nc + ((104*I)*Lmu*Nf*Pi*z2)/Nc + 
   (((104*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + ((104*I)*ly*Nf*Pi*z2)/Nc + 
   (((160*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc - ((12*I)*ly^2*Nf*Pi*z2)/Nc - 
   ((3808*I)/81)*Nc*Nf*Pi*z2 - (2*I)*Lmu*Nc*Nf*Pi*z2 + 
   ((16*I)/3)*Lmu^2*Nc*Nf*Pi*z2 - ((128*I)/3)*ly*Nc*Nf*Pi*z2 - 
   ((64*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 + (8*I)*ly^2*Nc*Nf*Pi*z2 + 
   ((64*I)/9)*Nf^2*Pi*z2 + ((8*I)/3)*Lmu*Nf^2*Pi*z2 + 
   (((64*I)/9)*Nf^2*Pi*z2)/Nc^2 + (((8*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 + 
   (185987*z2^2)/90 + (2993*Lmu*z2^2)/6 - (189*Lmu^2*z2^2)/2 + 
   (2957*ly*z2^2)/30 + (1139*Lmu*ly*z2^2)/5 - (1451*ly^2*z2^2)/20 + 
   (849*z2^2)/(5*Nc^4) + (969*Lmu*z2^2)/(10*Nc^4) + (9*Lmu^2*z2^2)/(2*Nc^4) - 
   (699*ly*z2^2)/(5*Nc^4) - (201*Lmu*ly*z2^2)/Nc^4 + 
   (7*ly^2*z2^2)/(10*Nc^4) + (24089*z2^2)/(27*Nc^2) + 
   (6299*Lmu*z2^2)/(15*Nc^2) - (1439*Lmu^2*z2^2)/(10*Nc^2) - 
   (3769*ly*z2^2)/(15*Nc^2) - (4006*Lmu*ly*z2^2)/(5*Nc^2) + 
   (223*ly^2*z2^2)/(2*Nc^2) + (3259*Nc^2*z2^2)/27 + (295*Lmu*Nc^2*z2^2)/3 - 
   (61*Lmu^2*Nc^2*z2^2)/10 + (74*ly*Nc^2*z2^2)/5 - 
   (48121*Nf*z2^2)/(135*Nc^3) - (259*Lmu*Nf*z2^2)/(3*Nc^3) - 
   (602*ly*Nf*z2^2)/(15*Nc^3) - (52964*Nf*z2^2)/(135*Nc) - 
   (556*Lmu*Nf*z2^2)/(3*Nc) - (604*ly*Nf*z2^2)/(15*Nc) - 
   (2531*Nc*Nf*z2^2)/45 - (137*Lmu*Nc*Nf*z2^2)/15 - (4*Nf^2*z2^2)/27 + 
   (386*Nf^2*z2^2)/(135*Nc^2) + ((6857*I)/30)*Pi*z2^2 + 
   ((109*I)/5)*Lmu*Pi*z2^2 + (50*I)*ly*Pi*z2^2 - 
   (((3053*I)/30)*Pi*z2^2)/Nc^4 - ((57*I)*Lmu*Pi*z2^2)/Nc^4 - 
   (((381*I)/5)*ly*Pi*z2^2)/Nc^4 - (((1355*I)/6)*Pi*z2^2)/Nc^2 - 
   (((1547*I)/5)*Lmu*Pi*z2^2)/Nc^2 - (((951*I)/5)*ly*Pi*z2^2)/Nc^2 + 
   ((5999*I)/30)*Nc^2*Pi*z2^2 - ((261*I)/5)*Lmu*Nc^2*Pi*z2^2 + 
   ((44*I)/5)*ly*Nc^2*Pi*z2^2 + (((154*I)/15)*Nf*Pi*z2^2)/Nc^3 - 
   (((232*I)/5)*Nf*Pi*z2^2)/Nc - ((98*I)/15)*Nc*Nf*Pi*z2^2 + 
   (37532*z2^3)/189 + (87653*z2^3)/(630*Nc^4) + (49931*z2^3)/(90*Nc^2) + 
   (292009*Nc^2*z2^3)/1890 + (5952*Nf*z2^3)/(35*Nc^3) - (992*Nc*Nf*z2^3)/35 - 
   (189821*z3)/243 - (251*Lmu*z3)/3 + (1031*Lmu^2*z3)/9 + 16*Lmu^3*z3 + 
   (32033*ly*z3)/54 + (178*Lmu*ly*z3)/9 - 38*Lmu^2*ly*z3 - (736*ly^2*z3)/9 + 
   7*Lmu*ly^2*z3 + 4*ly^3*z3 + (596*z3)/(3*Nc^4) - (206*Lmu*z3)/Nc^4 - 
   (79*Lmu^2*z3)/Nc^4 - (12*Lmu^3*z3)/Nc^4 + (173*ly*z3)/(2*Nc^4) + 
   (90*Lmu*ly*z3)/Nc^4 + (32*Lmu^2*ly*z3)/Nc^4 - (59*ly^2*z3)/(2*Nc^4) - 
   (22*Lmu*ly^2*z3)/Nc^4 + (17*ly^3*z3)/(3*Nc^4) - (23207*z3)/(54*Nc^2) - 
   (5162*Lmu*z3)/(9*Nc^2) - (640*Lmu^2*z3)/(9*Nc^2) + (10*Lmu^3*z3)/Nc^2 + 
   (2536*ly*z3)/(9*Nc^2) + (1766*Lmu*ly*z3)/(9*Nc^2) + (6*Lmu^2*ly*z3)/Nc^2 - 
   (2053*ly^2*z3)/(18*Nc^2) - (21*Lmu*ly^2*z3)/Nc^2 + (31*ly^3*z3)/(3*Nc^2) + 
   (231709*Nc^2*z3)/486 + (3929*Lmu*Nc^2*z3)/9 + (320*Lmu^2*Nc^2*z3)/9 - 
   14*Lmu^3*Nc^2*z3 - (484*ly*Nc^2*z3)/3 - 28*Lmu*ly*Nc^2*z3 + 
   (103*ly^2*Nc^2*z3)/3 - (11291*Nf*z3)/(81*Nc^3) + 
   (460*Lmu*Nf*z3)/(9*Nc^3) + (82*Lmu^2*Nf*z3)/(9*Nc^3) - 
   (178*ly*Nf*z3)/(3*Nc^3) - (20*Lmu*ly*Nf*z3)/(9*Nc^3) + 
   (77*ly^2*Nf*z3)/(9*Nc^3) + (2798*Nf*z3)/(27*Nc) + 
   (460*Lmu*Nf*z3)/(27*Nc) + (4*Lmu^2*Nf*z3)/(9*Nc) - (890*ly*Nf*z3)/(9*Nc) - 
   (16*Lmu*ly*Nf*z3)/(9*Nc) + (85*ly^2*Nf*z3)/(9*Nc) - (15823*Nc*Nf*z3)/81 - 
   (3100*Lmu*Nc*Nf*z3)/27 - (86*Lmu^2*Nc*Nf*z3)/9 + (14*ly*Nc*Nf*z3)/3 + 
   (2944*Nf^2*z3)/243 + (196*Lmu*Nf^2*z3)/27 + (4868*Nf^2*z3)/(243*Nc^2) + 
   (164*Lmu*Nf^2*z3)/(27*Nc^2) + (104*ly*Nf^2*z3)/(27*Nc^2) + 
   ((44011*I)/27)*Pi*z3 + ((644*I)/3)*Lmu*Pi*z3 - (8*I)*Lmu^2*Pi*z3 - 
   (478*I)*ly*Pi*z3 - (76*I)*Lmu*ly*Pi*z3 + ((26*I)/3)*ly^2*Pi*z3 - 
   ((64*I)*Pi*z3)/Nc^4 + ((102*I)*Lmu*Pi*z3)/Nc^4 + 
   ((32*I)*Lmu^2*Pi*z3)/Nc^4 - ((56*I)*ly*Pi*z3)/Nc^4 - 
   ((32*I)*Lmu*ly*Pi*z3)/Nc^4 + ((30*I)*ly^2*Pi*z3)/Nc^4 - 
   (((769*I)/9)*Pi*z3)/Nc^2 + (((2306*I)/9)*Lmu*Pi*z3)/Nc^2 + 
   ((34*I)*Lmu^2*Pi*z3)/Nc^2 - (((680*I)/3)*ly*Pi*z3)/Nc^2 - 
   ((88*I)*Lmu*ly*Pi*z3)/Nc^2 + ((97*I)*ly^2*Pi*z3)/Nc^2 + 
   ((14170*I)/27)*Nc^2*Pi*z3 + ((1288*I)/9)*Lmu*Nc^2*Pi*z3 - 
   (58*I)*Lmu^2*Nc^2*Pi*z3 + ((490*I)/3)*ly*Nc^2*Pi*z3 + 
   (20*I)*Lmu*ly*Nc^2*Pi*z3 - ((41*I)/3)*ly^2*Nc^2*Pi*z3 - 
   (((1180*I)/9)*Nf*Pi*z3)/Nc^3 - (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 + 
   (((104*I)/3)*ly*Nf*Pi*z3)/Nc^3 - (((248*I)/3)*Nf*Pi*z3)/Nc + 
   (((4*I)/3)*Lmu*Nf*Pi*z3)/Nc + (((200*I)/3)*ly*Nf*Pi*z3)/Nc - 
   ((1412*I)/9)*Nc*Nf*Pi*z3 - ((352*I)/9)*Lmu*Nc*Nf*Pi*z3 - 
   (32*I)*ly*Nc*Nf*Pi*z3 + ((56*I)/27)*Nf^2*Pi*z3 + 
   (((56*I)/27)*Nf^2*Pi*z3)/Nc^2 + (2101*z2*z3)/3 + (2194*Lmu*z2*z3)/3 + 
   (1658*ly*z2*z3)/3 + (232*z2*z3)/Nc^4 + (64*Lmu*z2*z3)/Nc^4 - 
   (314*ly*z2*z3)/Nc^4 + (3253*z2*z3)/(3*Nc^2) + (336*Lmu*z2*z3)/Nc^2 - 
   (1080*ly*z2*z3)/Nc^2 - (1348*Nc^2*z2*z3)/3 + (206*Lmu*Nc^2*z2*z3)/3 - 
   (148*Nf*z2*z3)/(3*Nc^3) - (710*Nf*z2*z3)/(3*Nc) + 106*Nc*Nf*z2*z3 + 
   ((1274*I)/3)*Pi*z2*z3 - ((20*I)*Pi*z2*z3)/Nc^4 - ((98*I)*Pi*z2*z3)/Nc^2 - 
   ((208*I)/3)*Nc^2*Pi*z2*z3 - (1579*z3^2)/9 - (82*z3^2)/Nc^4 - 
   (323*z3^2)/(3*Nc^2) + (2494*Nc^2*z3^2)/9 + (192*Nf*z3^2)/Nc^3 - 
   32*Nc*Nf*z3^2 + (12041*z5)/18 + 52*Lmu*z5 - 32*ly*z5 - 
   (1009*z5)/(6*Nc^4) - (60*Lmu*z5)/Nc^4 - (15*ly*z5)/Nc^4 + 
   (7081*z5)/(18*Nc^2) + (120*Lmu*z5)/Nc^2 - (107*ly*z5)/Nc^2 - 
   (3181*Nc^2*z5)/6 - 136*Lmu*Nc^2*z5 - (3256*Nf*z5)/(9*Nc^3) - 
   (328*Nf*z5)/(9*Nc) + (1760*Nc*Nf*z5)/9 - ((482*I)/3)*Pi*z5 + 
   ((71*I)*Pi*z5)/Nc^4 - (I*Pi*z5)/Nc^2 - ((334*I)/3)*Nc^2*Pi*z5}, 
 {2, "+--+", 0, c1, -4, 0}, {2, "+--+", 0, c1, -3, 0}, 
 {2, "+--+", 0, c1, -2, 0}, {2, "+--+", 0, c1, -1, 0}, 
 {2, "+--+", 0, c1, 0, 0}, {2, "+--+", 0, c1, 1, 1}, 
 {2, "+--+", 0, c2, -4, 0}, {2, "+--+", 0, c2, -3, 0}, 
 {2, "+--+", 0, c2, -2, 0}, {2, "+--+", 0, c2, -1, 0}, 
 {2, "+--+", 0, c2, 0, 0}, {2, "+--+", 0, c2, 1, -Nc^(-1)}, 
 {2, "+--+", 1, c1, -4, 0}, {2, "+--+", 1, c1, -3, 0}, 
 {2, "+--+", 1, c1, -2, 0}, {2, "+--+", 1, c1, -1, 0}, 
 {2, "+--+", 1, c1, 0, 0}, {2, "+--+", 1, c1, 1, 
  7/Nc + (3*Lmu)/Nc + Lmu^2/Nc - (4*Lmu*ly)/Nc + (13*Nc)/9 + (2*Lmu*Nc)/3 - 
   Lmu^2*Nc + 2*Lmu*ly*Nc - (10*Nf)/9 - (2*Lmu*Nf)/3 - ((3*I)*Pi)/Nc - 
   ((4*I)*Lmu*Pi)/Nc - z2/Nc + 7*Nc*z2}, {2, "+--+", 1, c2, -4, 0}, 
 {2, "+--+", 1, c2, -3, 0}, {2, "+--+", 1, c2, -2, 0}, 
 {2, "+--+", 1, c2, -1, 0}, {2, "+--+", 1, c2, 0, 0}, 
 {2, "+--+", 1, c2, 1, -17/18 - (2*Lmu)/3 + Lmu^2 - 15/(2*Nc^2) - 
   (3*Lmu)/Nc^2 - Lmu^2/Nc^2 + (2*Lmu*ly)/Nc^2 + (10*Nf)/(9*Nc) + 
   (2*Lmu*Nf)/(3*Nc) + ((3*I)/2)*Pi + (2*I)*Lmu*Pi + (((3*I)/2)*Pi)/Nc^2 + 
   ((2*I)*Lmu*Pi)/Nc^2 - 7*z2 + z2/Nc^2}, {2, "+--+", 2, c1, -4, 0}, 
 {2, "+--+", 2, c1, -3, 0}, {2, "+--+", 2, c1, -2, 0}, 
 {2, "+--+", 2, c1, -1, 0}, {2, "+--+", 2, c1, 0, 0}, 
 {2, "+--+", 2, c1, 1, 27671/324 + (1457*Lmu)/27 + (169*Lmu^2)/18 - 
   (10*Lmu^3)/9 - Lmu^4 - (1051*ly)/27 - (185*Lmu*ly)/9 - 4*Lmu^2*ly + 
   6*Lmu^3*ly - (15*ly^2)/2 - 6*Lmu^2*ly^2 + (22*ly^3)/9 + ly^4/2 + 
   223/(16*Nc^2) + (81*Lmu)/(4*Nc^2) + (23*Lmu^2)/(2*Nc^2) + (3*Lmu^3)/Nc^2 + 
   Lmu^4/(2*Nc^2) + (9*ly)/Nc^2 - (29*Lmu*ly)/Nc^2 - (12*Lmu^2*ly)/Nc^2 - 
   (4*Lmu^3*ly)/Nc^2 + (9*ly^2)/(2*Nc^2) + (6*Lmu^2*ly^2)/Nc^2 - 
   (2*ly^4)/(3*Nc^2) + (21269*Nc^2)/1296 - (103*Lmu*Nc^2)/108 - 
   (67*Lmu^2*Nc^2)/9 - (17*Lmu^3*Nc^2)/9 + (Lmu^4*Nc^2)/2 + 
   (485*ly*Nc^2)/27 + (160*Lmu*ly*Nc^2)/9 + 5*Lmu^2*ly*Nc^2 - 
   2*Lmu^3*ly*Nc^2 + 3*ly^2*Nc^2 + 2*Lmu^2*ly^2*Nc^2 - (11*ly^3*Nc^2)/9 - 
   (ly^4*Nc^2)/6 - (1082*Nf)/(81*Nc) - (380*Lmu*Nf)/(27*Nc) - 
   (47*Lmu^2*Nf)/(9*Nc) - (8*Lmu^3*Nf)/(9*Nc) + (112*ly*Nf)/(27*Nc) + 
   (80*Lmu*ly*Nf)/(9*Nc) + (4*Lmu^2*ly*Nf)/Nc - (4*ly^3*Nf)/(9*Nc) - 
   (455*Nc*Nf)/27 - (26*Lmu*Nc*Nf)/3 + (Lmu^2*Nc*Nf)/3 + (8*Lmu^3*Nc*Nf)/9 - 
   (56*ly*Nc*Nf)/27 - (40*Lmu*ly*Nc*Nf)/9 - 2*Lmu^2*ly*Nc*Nf + 
   (2*ly^3*Nc*Nf)/9 + (100*Nf^2)/81 + (40*Lmu*Nf^2)/27 + (4*Lmu^2*Nf^2)/9 - 
   ((1393*I)/27)*Pi - ((428*I)/9)*Lmu*Pi - (7*I)*Lmu^2*Pi + (4*I)*Lmu^3*Pi - 
   (5*I)*ly*Pi - (3*I)*Lmu*ly*Pi - (4*I)*Lmu^2*ly*Pi + ((3*I)/2)*ly^2*Pi - 
   ((33*I)*Pi)/Nc^2 - ((38*I)*Lmu*Pi)/Nc^2 - ((15*I)*Lmu^2*Pi)/Nc^2 - 
   ((4*I)*Lmu^3*Pi)/Nc^2 + ((15*I)*ly*Pi)/Nc^2 + ((9*I)*Lmu*ly*Pi)/Nc^2 + 
   ((12*I)*Lmu^2*ly*Pi)/Nc^2 - (((9*I)/2)*ly^2*Pi)/Nc^2 + 
   (((292*I)/27)*Nf*Pi)/Nc + (((116*I)/9)*Lmu*Nf*Pi)/Nc + 
   ((4*I)*Lmu^2*Nf*Pi)/Nc + (671*z2)/18 - (7*Lmu*z2)/3 - 6*Lmu^2*z2 + 
   50*ly*z2 - 22*Lmu*ly*z2 + 14*ly^2*z2 - (57*z2)/(2*Nc^2) - 
   (51*Lmu*z2)/Nc^2 - (37*Lmu^2*z2)/Nc^2 + (18*ly*z2)/Nc^2 + 
   (4*Lmu*ly*z2)/Nc^2 - (32*ly^2*z2)/Nc^2 + (680*Nc^2*z2)/9 + 
   (76*Lmu*Nc^2*z2)/3 - 5*Lmu^2*Nc^2*z2 - 28*ly*Nc^2*z2 + 10*Lmu*ly*Nc^2*z2 - 
   2*ly^2*Nc^2*z2 - (85*Nf*z2)/(9*Nc) - (2*Lmu*Nf*z2)/(3*Nc) - 
   (8*ly*Nf*z2)/Nc - (107*Nc*Nf*z2)/9 - (22*Lmu*Nc*Nf*z2)/3 + 4*ly*Nc*Nf*z2 + 
   ((17*I)/3)*Pi*z2 - (20*I)*Lmu*Pi*z2 + (16*I)*ly*Pi*z2 - 
   ((21*I)*Pi*z2)/Nc^2 + ((4*I)*Lmu*Pi*z2)/Nc^2 - ((48*I)*ly*Pi*z2)/Nc^2 - 
   (((8*I)/3)*Nf*Pi*z2)/Nc - (143*z2^2)/5 + (149*z2^2)/(2*Nc^2) + 
   (173*Nc^2*z2^2)/10 - (229*z3)/9 - 2*Lmu*z3 + 4*ly*z3 - (15*z3)/Nc^2 - 
   (12*Lmu*z3)/Nc^2 + (136*Nc^2*z3)/9 + 14*Lmu*Nc^2*z3 - 2*ly*Nc^2*z3 - 
   (14*Nf*z3)/(9*Nc) - (46*Nc*Nf*z3)/9 + (4*I)*Pi*z3 + ((32*I)*Pi*z3)/Nc^2}, 
 {2, "+--+", 2, c2, -4, 0}, {2, "+--+", 2, c2, -3, 0}, 
 {2, "+--+", 2, c2, -2, 0}, {2, "+--+", 2, c2, -1, 0}, 
 {2, "+--+", 2, c2, 0, 0}, {2, "+--+", 2, c2, 1, 
  -383/(16*Nc^3) - (87*Lmu)/(4*Nc^3) - (12*Lmu^2)/Nc^3 - (3*Lmu^3)/Nc^3 - 
   Lmu^4/(2*Nc^3) - (3*ly)/Nc^3 + (15*Lmu*ly)/Nc^3 + (6*Lmu^2*ly)/Nc^3 + 
   (2*Lmu^3*ly)/Nc^3 - (3*ly^2)/(2*Nc^3) - (2*Lmu^2*ly^2)/Nc^3 + 
   ly^4/(6*Nc^3) - 26249/(324*Nc) - (1475*Lmu)/(27*Nc) - 
   (151*Lmu^2)/(18*Nc) + (10*Lmu^3)/(9*Nc) + Lmu^4/Nc + (404*ly)/(27*Nc) + 
   (151*Lmu*ly)/(9*Nc) + (5*Lmu^2*ly)/Nc - (2*Lmu^3*ly)/Nc + 
   (3*ly^2)/(2*Nc) - (11*ly^3)/(9*Nc) + ly^4/(6*Nc) - (13997*Nc)/1296 + 
   (337*Lmu*Nc)/108 + (125*Lmu^2*Nc)/18 + (17*Lmu^3*Nc)/9 - (Lmu^4*Nc)/2 + 
   (407*Nf)/27 + 8*Lmu*Nf - (Lmu^2*Nf)/3 - (8*Lmu^3*Nf)/9 + 
   (1226*Nf)/(81*Nc^2) + (398*Lmu*Nf)/(27*Nc^2) + (47*Lmu^2*Nf)/(9*Nc^2) + 
   (8*Lmu^3*Nf)/(9*Nc^2) - (56*ly*Nf)/(27*Nc^2) - (40*Lmu*ly*Nf)/(9*Nc^2) - 
   (2*Lmu^2*ly*Nf)/Nc^2 + (2*ly^3*Nf)/(9*Nc^2) - (100*Nf^2)/(81*Nc) - 
   (40*Lmu*Nf^2)/(27*Nc) - (4*Lmu^2*Nf^2)/(9*Nc) + ((14*I)*Pi)/Nc^3 + 
   (((39*I)/2)*Lmu*Pi)/Nc^3 + (((15*I)/2)*Lmu^2*Pi)/Nc^3 + 
   ((2*I)*Lmu^3*Pi)/Nc^3 - ((5*I)*ly*Pi)/Nc^3 - ((3*I)*Lmu*ly*Pi)/Nc^3 - 
   ((4*I)*Lmu^2*ly*Pi)/Nc^3 + (((3*I)/2)*ly^2*Pi)/Nc^3 + 
   (((1609*I)/54)*Pi)/Nc + (((376*I)/9)*Lmu*Pi)/Nc + ((11*I)*Lmu^2*Pi)/Nc + 
   ((4*I)*ly*Pi)/Nc - ((3*I)*Lmu*ly*Pi)/Nc - ((6*I)*Lmu^2*ly*Pi)/Nc - 
   (((3*I)/2)*ly^2*Pi)/Nc + (((2*I)/3)*ly^3*Pi)/Nc + ((2203*I)/54)*Nc*Pi + 
   ((437*I)/18)*Lmu*Nc*Pi + ((7*I)/2)*Lmu^2*Nc*Pi - (2*I)*Lmu^3*Nc*Pi - 
   (9*I)*ly*Nc*Pi + (2*I)*Lmu^2*ly*Nc*Pi + (3*I)*ly^2*Nc*Pi - 
   ((2*I)/3)*ly^3*Nc*Pi - ((146*I)/27)*Nf*Pi - ((58*I)/9)*Lmu*Nf*Pi - 
   (2*I)*Lmu^2*Nf*Pi - (((146*I)/27)*Nf*Pi)/Nc^2 - 
   (((58*I)/9)*Lmu*Nf*Pi)/Nc^2 - ((2*I)*Lmu^2*Nf*Pi)/Nc^2 + (5*z2)/Nc^3 + 
   (15*Lmu*z2)/Nc^3 + (13*Lmu^2*z2)/Nc^3 - (6*ly*z2)/Nc^3 - 
   (2*Lmu*ly*z2)/Nc^3 + (10*ly^2*z2)/Nc^3 - (491*z2)/(18*Nc) + 
   (115*Lmu*z2)/(3*Nc) + (30*Lmu^2*z2)/Nc - (34*ly*z2)/Nc + 
   (10*Lmu*ly*z2)/Nc + (10*ly^2*z2)/Nc - (1117*Nc*z2)/18 - (76*Lmu*Nc*z2)/3 + 
   5*Lmu^2*Nc*z2 + (143*Nf*z2)/9 + (22*Lmu*Nf*z2)/3 + (49*Nf*z2)/(9*Nc^2) + 
   (2*Lmu*Nf*z2)/(3*Nc^2) + (4*ly*Nf*z2)/Nc^2 + (((15*I)/2)*Pi*z2)/Nc^3 - 
   ((2*I)*Lmu*Pi*z2)/Nc^3 + ((16*I)*ly*Pi*z2)/Nc^3 - (((22*I)/3)*Pi*z2)/Nc + 
   ((8*I)*Lmu*Pi*z2)/Nc + ((32*I)*ly*Pi*z2)/Nc + ((91*I)/6)*Nc*Pi*z2 + 
   (10*I)*Lmu*Nc*Pi*z2 - (16*I)*ly*Nc*Pi*z2 + ((4*I)/3)*Nf*Pi*z2 + 
   (((4*I)/3)*Nf*Pi*z2)/Nc^2 - (221*z2^2)/(10*Nc^3) - (301*z2^2)/(5*Nc) + 
   (191*Nc*z2^2)/10 + (12*z3)/Nc^3 + (12*Lmu*z3)/Nc^3 + (217*z3)/(9*Nc) + 
   (2*Lmu*z3)/Nc - (2*ly*z3)/Nc - (97*Nc*z3)/9 - 14*Lmu*Nc*z3 + 
   (34*Nf*z3)/9 + (26*Nf*z3)/(9*Nc^2) - ((12*I)*Pi*z3)/Nc^3 - 
   ((22*I)*Pi*z3)/Nc - (2*I)*Nc*Pi*z3}, {2, "+--+", 3, c1, -4, 0}, 
 {2, "+--+", 3, c1, -3, 0}, {2, "+--+", 3, c1, -2, 0}, 
 {2, "+--+", 3, c1, -1, 0}, {2, "+--+", 3, c1, 0, 
  (((88*I)/3)*Pi)/Nc^3 - (((64*I)/3)*Pi*z2)/Nc^3}, 
 {2, "+--+", 3, c1, 1, -797/(12*Nc^3) + (643*Lmu)/(16*Nc^3) + 
   (691*Lmu^2)/(16*Nc^3) + (99*Lmu^3)/(4*Nc^3) + (8*Lmu^4)/Nc^3 + 
   (3*Lmu^5)/(2*Nc^3) + Lmu^6/(6*Nc^3) + (383*ly)/(2*Nc^3) - 
   (195*Lmu*ly)/(4*Nc^3) - (75*Lmu^2*ly)/Nc^3 - (47*Lmu^3*ly)/Nc^3 - 
   (12*Lmu^4*ly)/Nc^3 - (2*Lmu^5*ly)/Nc^3 + (141*ly^2)/(4*Nc^3) - 
   (21*Lmu*ly^2)/(2*Nc^3) + (97*Lmu^2*ly^2)/(2*Nc^3) + (18*Lmu^3*ly^2)/Nc^3 + 
   (6*Lmu^4*ly^2)/Nc^3 - (21*ly^3)/Nc^3 - (12*Lmu*ly^3)/Nc^3 - 
   (16*Lmu^3*ly^3)/(3*Nc^3) - (47*ly^4)/(12*Nc^3) - (2*Lmu*ly^4)/Nc^3 - 
   (2*Lmu^2*ly^4)/(3*Nc^3) + (5*Lmu*ly^5)/(3*Nc^3) - (3*ly^6)/(10*Nc^3) + 
   340997/(1296*Nc) + (50971*Lmu)/(108*Nc) + (407225*Lmu^2)/(1296*Nc) + 
   (9083*Lmu^3)/(108*Nc) + (47*Lmu^4)/(6*Nc) - (13*Lmu^5)/(9*Nc) - 
   Lmu^6/(2*Nc) - (4867*ly)/(54*Nc) - (366529*Lmu*ly)/(648*Nc) - 
   (3304*Lmu^2*ly)/(9*Nc) - (193*Lmu^3*ly)/(3*Nc) + (28*Lmu^4*ly)/(9*Nc) + 
   (5*Lmu^5*ly)/Nc + (199*ly^2)/(3*Nc) + (2507*Lmu*ly^2)/(18*Nc) + 
   (41*Lmu^2*ly^2)/Nc + (8*Lmu^3*ly^2)/Nc - (12*Lmu^4*ly^2)/Nc + 
   (547*ly^3)/(18*Nc) + (103*Lmu*ly^3)/(3*Nc) + (22*Lmu^2*ly^3)/(9*Nc) + 
   (8*Lmu^3*ly^3)/Nc - (577*ly^4)/(72*Nc) - (67*Lmu*ly^4)/(6*Nc) + 
   (7*Lmu^2*ly^4)/(6*Nc) + (44*ly^5)/(15*Nc) - (2*Lmu*ly^5)/Nc + 
   (14*ly^6)/(45*Nc) + (8594362*Nc)/6561 + (10329577*Lmu*Nc)/11664 + 
   (68047*Lmu^2*Nc)/432 - (3851*Lmu^3*Nc)/108 - (39*Lmu^4*Nc)/2 - 
   (29*Lmu^5*Nc)/18 + (Lmu^6*Nc)/2 - (841681*ly*Nc)/1458 - 
   (76403*Lmu*ly*Nc)/324 + (497*Lmu^2*ly*Nc)/6 + (2171*Lmu^3*ly*Nc)/27 + 
   (49*Lmu^4*ly*Nc)/3 - 4*Lmu^5*ly*Nc - (737*ly^2*Nc)/4 - 
   (1483*Lmu*ly^2*Nc)/9 - (145*Lmu^2*ly^2*Nc)/2 - 20*Lmu^3*ly^2*Nc + 
   8*Lmu^4*ly^2*Nc + (2699*ly^3*Nc)/54 - (46*Lmu*ly^3*Nc)/9 - 
   (11*Lmu^2*ly^3*Nc)/3 - (16*Lmu^3*ly^3*Nc)/3 - (2*ly^4*Nc)/9 + 
   (65*Lmu*ly^4*Nc)/6 - (2*Lmu^2*ly^4*Nc)/3 - (11*ly^5*Nc)/5 + 
   (4*Lmu*ly^5*Nc)/3 - (2*ly^6*Nc)/9 + (54361775*Nc^3)/104976 + 
   (87380*Lmu*Nc^3)/729 - (91289*Lmu^2*Nc^3)/1296 - (2581*Lmu^3*Nc^3)/108 + 
   (11*Lmu^4*Nc^3)/3 + (14*Lmu^5*Nc^3)/9 - (Lmu^6*Nc^3)/6 + 
   (467537*ly*Nc^3)/1458 + (60415*Lmu*ly*Nc^3)/216 + 
   (1103*Lmu^2*ly*Nc^3)/18 - (496*Lmu^3*ly*Nc^3)/27 - (67*Lmu^4*ly*Nc^3)/9 + 
   Lmu^5*ly*Nc^3 + (247*ly^2*Nc^3)/3 + (1618*Lmu*ly^2*Nc^3)/27 + 
   (89*Lmu^2*ly^2*Nc^3)/3 + (26*Lmu^3*ly^2*Nc^3)/3 - 2*Lmu^4*ly^2*Nc^3 - 
   (857*ly^3*Nc^3)/27 - (34*Lmu*ly^3*Nc^3)/9 + (11*Lmu^2*ly^3*Nc^3)/9 + 
   (4*Lmu^3*ly^3*Nc^3)/3 + (61*ly^4*Nc^3)/72 - (34*Lmu*ly^4*Nc^3)/9 + 
   (Lmu^2*ly^4*Nc^3)/6 + (11*ly^5*Nc^3)/15 - (Lmu*ly^5*Nc^3)/3 + 
   (ly^6*Nc^3)/18 - (24637609*Nf)/52488 - (1258793*Lmu*Nf)/2916 - 
   (13099*Lmu^2*Nf)/81 - (178*Lmu^3*Nf)/9 + (10*Lmu^4*Nf)/3 + 
   (10*Lmu^5*Nf)/9 + (672007*ly*Nf)/2916 + (36167*Lmu*ly*Nf)/162 + 
   66*Lmu^2*ly*Nf - (220*Lmu^3*ly*Nf)/27 - (22*Lmu^4*ly*Nf)/3 + 43*ly^2*Nf + 
   (247*Lmu*ly^2*Nf)/9 + 20*Lmu^2*ly^2*Nf + 8*Lmu^3*ly^2*Nf - 
   (638*ly^3*Nf)/27 - (70*Lmu*ly^3*Nf)/9 + (2*Lmu^2*ly^3*Nf)/3 + 
   (23*ly^4*Nf)/18 - (7*Lmu*ly^4*Nf)/3 + (2*ly^5*Nf)/5 + 
   (53737*Nf)/(486*Nc^2) - (339*Lmu*Nf)/(8*Nc^2) - 
   (18881*Lmu^2*Nf)/(324*Nc^2) - (665*Lmu^3*Nf)/(27*Nc^2) - 
   (16*Lmu^4*Nf)/(3*Nc^2) - (5*Lmu^5*Nf)/(9*Nc^2) - (1241*ly*Nf)/(18*Nc^2) + 
   (5291*Lmu*ly*Nf)/(81*Nc^2) + (745*Lmu^2*ly*Nf)/(9*Nc^2) + 
   (88*Lmu^3*ly*Nf)/(3*Nc^2) + (44*Lmu^4*ly*Nf)/(9*Nc^2) - 
   (73*ly^2*Nf)/(3*Nc^2) - (193*Lmu*ly^2*Nf)/(9*Nc^2) - 
   (20*Lmu^2*ly^2*Nf)/Nc^2 - (8*Lmu^3*ly^2*Nf)/Nc^2 + (13*ly^3*Nf)/(9*Nc^2) - 
   (4*Lmu*ly^3*Nf)/(3*Nc^2) - (4*Lmu^2*ly^3*Nf)/(9*Nc^2) + 
   (17*ly^4*Nf)/(9*Nc^2) + (8*Lmu*ly^4*Nf)/(3*Nc^2) - (8*ly^5*Nf)/(15*Nc^2) - 
   (22009157*Nc^2*Nf)/52488 - (1151471*Lmu*Nc^2*Nf)/5832 + 
   (203*Lmu^2*Nc^2*Nf)/108 + (473*Lmu^3*Nc^2*Nf)/27 + 2*Lmu^4*Nc^2*Nf - 
   (5*Lmu^5*Nc^2*Nf)/9 - (302537*ly*Nc^2*Nf)/2916 - 
   (21161*Lmu*ly*Nc^2*Nf)/162 - (487*Lmu^2*ly*Nc^2*Nf)/9 - 
   (88*Lmu^3*ly*Nc^2*Nf)/27 + (22*Lmu^4*ly*Nc^2*Nf)/9 - (52*ly^2*Nc^2*Nf)/3 - 
   (274*Lmu*ly^2*Nc^2*Nf)/27 - (20*Lmu^2*ly^2*Nc^2*Nf)/3 - 
   (8*Lmu^3*ly^2*Nc^2*Nf)/3 + (319*ly^3*Nc^2*Nf)/27 + 
   (38*Lmu*ly^3*Nc^2*Nf)/9 - (2*Lmu^2*ly^3*Nc^2*Nf)/9 - (5*ly^4*Nc^2*Nf)/6 + 
   (7*Lmu*ly^4*Nc^2*Nf)/9 - (2*ly^5*Nc^2*Nf)/15 + (157807*Nf^2)/(26244*Nc) + 
   (39287*Lmu*Nf^2)/(1458*Nc) + (1519*Lmu^2*Nf^2)/(81*Nc) + 
   (146*Lmu^3*Nf^2)/(27*Nc) + (2*Lmu^4*Nf^2)/(3*Nc) - 
   (5216*ly*Nf^2)/(729*Nc) - (1424*Lmu*ly*Nf^2)/(81*Nc) - 
   (40*Lmu^2*ly*Nf^2)/(3*Nc) - (88*Lmu^3*ly*Nf^2)/(27*Nc) + 
   (40*ly^3*Nf^2)/(27*Nc) + (8*Lmu*ly^3*Nf^2)/(9*Nc) - (2*ly^4*Nf^2)/(9*Nc) + 
   (469964*Nc*Nf^2)/6561 + (40769*Lmu*Nc*Nf^2)/729 + 
   (1163*Lmu^2*Nc*Nf^2)/81 - (14*Lmu^3*Nc*Nf^2)/27 - (2*Lmu^4*Nc*Nf^2)/3 + 
   (2608*ly*Nc*Nf^2)/729 + (712*Lmu*ly*Nc*Nf^2)/81 + 
   (20*Lmu^2*ly*Nc*Nf^2)/3 + (44*Lmu^3*ly*Nc*Nf^2)/27 - 
   (20*ly^3*Nc*Nf^2)/27 - (4*Lmu*ly^3*Nc*Nf^2)/9 + (ly^4*Nc*Nf^2)/9 - 
   (1000*Nf^3)/729 - (200*Lmu*Nf^3)/81 - (40*Lmu^2*Nf^3)/27 - 
   (8*Lmu^3*Nf^3)/27 - (((7179*I)/16)*Pi)/Nc^3 - (((345*I)/2)*Lmu*Pi)/Nc^3 - 
   (((261*I)/2)*Lmu^2*Pi)/Nc^3 - ((56*I)*Lmu^3*Pi)/Nc^3 - 
   (((27*I)/2)*Lmu^4*Pi)/Nc^3 - ((2*I)*Lmu^5*Pi)/Nc^3 + 
   (((295*I)/2)*ly*Pi)/Nc^3 + ((115*I)*Lmu*ly*Pi)/Nc^3 + 
   ((130*I)*Lmu^2*ly*Pi)/Nc^3 + ((45*I)*Lmu^3*ly*Pi)/Nc^3 + 
   ((12*I)*Lmu^4*ly*Pi)/Nc^3 - (((499*I)/4)*ly^2*Pi)/Nc^3 - 
   (((131*I)/2)*Lmu*ly^2*Pi)/Nc^3 - (((33*I)/2)*Lmu^2*ly^2*Pi)/Nc^3 - 
   ((16*I)*Lmu^3*ly^2*Pi)/Nc^3 + (((86*I)/3)*ly^3*Pi)/Nc^3 + 
   ((12*I)*Lmu*ly^3*Pi)/Nc^3 - ((5*I)*ly^4*Pi)/Nc^3 + 
   (((5*I)/3)*Lmu*ly^4*Pi)/Nc^3 + (((8*I)/15)*ly^5*Pi)/Nc^3 - 
   (((27919*I)/108)*Pi)/Nc - (((83057*I)/81)*Lmu*Pi)/Nc - 
   (((4105*I)/9)*Lmu^2*Pi)/Nc - ((95*I)*Lmu^3*Pi)/Nc + ((I/9)*Lmu^4*Pi)/Nc + 
   ((4*I)*Lmu^5*Pi)/Nc + (((1081*I)/3)*ly*Pi)/Nc + 
   (((3389*I)/9)*Lmu*ly*Pi)/Nc + (((379*I)/2)*Lmu^2*ly*Pi)/Nc + 
   ((28*I)*Lmu^3*ly*Pi)/Nc - ((16*I)*Lmu^4*ly*Pi)/Nc - ((25*I)*ly^2*Pi)/Nc + 
   (((69*I)/2)*Lmu*ly^2*Pi)/Nc + ((15*I)*Lmu^2*ly^2*Pi)/Nc + 
   (((32*I)/3)*Lmu^3*ly^2*Pi)/Nc - (((29*I)/2)*ly^3*Pi)/Nc - 
   (((67*I)/3)*Lmu*ly^3*Pi)/Nc + (((53*I)/12)*ly^4*Pi)/Nc + 
   (((2*I)/3)*Lmu*ly^4*Pi)/Nc - (((4*I)/5)*ly^5*Pi)/Nc - 
   ((10831481*I)/11664)*Nc*Pi - ((36635*I)/54)*Lmu*Nc*Pi - 
   ((2347*I)/18)*Lmu^2*Nc*Pi + ((1415*I)/27)*Lmu^3*Nc*Pi + 
   ((241*I)/18)*Lmu^4*Nc*Pi - (2*I)*Lmu^5*Nc*Pi + ((1693*I)/18)*ly*Nc*Pi - 
   ((3236*I)/27)*Lmu*ly*Nc*Pi - ((467*I)/6)*Lmu^2*ly*Nc*Pi - 
   ((43*I)/3)*Lmu^3*ly*Nc*Pi + (4*I)*Lmu^4*ly*Nc*Pi - 
   ((863*I)/12)*ly^2*Nc*Pi - (22*I)*Lmu*ly^2*Nc*Pi - 
   ((9*I)/2)*Lmu^2*ly^2*Nc*Pi - ((8*I)/3)*Lmu^3*ly^2*Nc*Pi + 
   ((149*I)/6)*ly^3*Nc*Pi + ((103*I)/9)*Lmu*ly^3*Nc*Pi - 
   ((185*I)/36)*ly^4*Nc*Pi - I*Lmu*ly^4*Nc*Pi + ((4*I)/5)*ly^5*Nc*Pi + 
   ((520915*I)/2916)*Nf*Pi + ((29162*I)/81)*Lmu*Nf*Pi + 
   ((1130*I)/9)*Lmu^2*Nf*Pi + ((50*I)/27)*Lmu^3*Nf*Pi - 
   ((44*I)/9)*Lmu^4*Nf*Pi + ((334*I)/9)*ly*Nf*Pi + 
   ((764*I)/27)*Lmu*ly*Nf*Pi + ((55*I)/3)*Lmu^2*ly*Nf*Pi + 
   ((16*I)/3)*Lmu^3*ly*Nf*Pi - ((37*I)/3)*ly^2*Nf*Pi - (3*I)*Lmu*ly^2*Nf*Pi + 
   I*ly^3*Nf*Pi - ((4*I)/9)*Lmu*ly^3*Nf*Pi - (I/9)*ly^4*Nf*Pi + 
   (((34115*I)/108)*Nf*Pi)/Nc^2 + (((13814*I)/81)*Lmu*Nf*Pi)/Nc^2 + 
   (((970*I)/9)*Lmu^2*Nf*Pi)/Nc^2 + ((34*I)*Lmu^3*Nf*Pi)/Nc^2 + 
   (((44*I)/9)*Lmu^4*Nf*Pi)/Nc^2 - (((334*I)/3)*ly*Nf*Pi)/Nc^2 - 
   (((764*I)/9)*Lmu*ly*Nf*Pi)/Nc^2 - ((55*I)*Lmu^2*ly*Nf*Pi)/Nc^2 - 
   ((16*I)*Lmu^3*ly*Nf*Pi)/Nc^2 + ((37*I)*ly^2*Nf*Pi)/Nc^2 + 
   ((9*I)*Lmu*ly^2*Nf*Pi)/Nc^2 - ((3*I)*ly^3*Nf*Pi)/Nc^2 + 
   (((4*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^2 + ((I/3)*ly^4*Nf*Pi)/Nc^2 - 
   (((12992*I)/729)*Nf^2*Pi)/Nc - (((2504*I)/81)*Lmu*Nf^2*Pi)/Nc - 
   (((52*I)/3)*Lmu^2*Nf^2*Pi)/Nc - (((88*I)/27)*Lmu^3*Nf^2*Pi)/Nc - 
   (25393*z2)/(48*Nc^3) - (2409*Lmu*z2)/(4*Nc^3) - (441*Lmu^2*z2)/Nc^3 - 
   (159*Lmu^3*z2)/Nc^3 - (73*Lmu^4*z2)/(2*Nc^3) + (867*ly*z2)/Nc^3 + 
   (361*Lmu*ly*z2)/Nc^3 + (150*Lmu^2*ly*z2)/Nc^3 + (100*Lmu^3*ly*z2)/Nc^3 - 
   (604*ly^2*z2)/Nc^3 - (216*Lmu*ly^2*z2)/Nc^3 - (38*Lmu^2*ly^2*z2)/Nc^3 + 
   (66*ly^3*z2)/Nc^3 + (84*Lmu*ly^3*z2)/Nc^3 - (85*ly^4*z2)/(3*Nc^3) - 
   (1182155*z2)/(1296*Nc) - (157991*Lmu*z2)/(108*Nc) - 
   (2900*Lmu^2*z2)/(3*Nc) - (1355*Lmu^3*z2)/(9*Nc) + (53*Lmu^4*z2)/(2*Nc) + 
   (20203*ly*z2)/(27*Nc) + (263*Lmu*ly*z2)/(3*Nc) + (74*Lmu^2*ly*z2)/(3*Nc) - 
   (2*Lmu^3*ly*z2)/Nc - (1058*ly^2*z2)/(3*Nc) - (310*Lmu*ly^2*z2)/Nc + 
   (70*Lmu^2*ly^2*z2)/Nc + (980*ly^3*z2)/(9*Nc) - (80*Lmu*ly^3*z2)/Nc + 
   (77*ly^4*z2)/(6*Nc) + (5612179*Nc*z2)/11664 - (12601*Lmu*Nc*z2)/324 - 
   135*Lmu^2*Nc*z2 - (133*Lmu^3*Nc*z2)/9 + (17*Lmu^4*Nc*z2)/2 + 
   (81335*ly*Nc*z2)/81 + (302*Lmu*ly*Nc*z2)/3 - (595*Lmu^2*ly*Nc*z2)/3 + 
   4*Lmu^3*ly*Nc*z2 - 125*ly^2*Nc*z2 + 226*Lmu*ly^2*Nc*z2 - 
   36*Lmu^2*ly^2*Nc*z2 - (113*ly^3*Nc*z2)/9 + 40*Lmu*ly^3*Nc*z2 - 
   (25*ly^4*Nc*z2)/3 + (13323803*Nc^3*z2)/11664 + (194875*Lmu*Nc^3*z2)/324 + 
   (14*Lmu^2*Nc^3*z2)/3 - (83*Lmu^3*Nc^3*z2)/3 + (3*Lmu^4*Nc^3*z2)/2 - 
   (41854*ly*Nc^3*z2)/81 - 34*Lmu*ly*Nc^3*z2 + 87*Lmu^2*ly*Nc^3*z2 - 
   6*Lmu^3*ly*Nc^3*z2 + (200*ly^2*Nc^3*z2)/3 - 72*Lmu*ly^2*Nc^3*z2 + 
   8*Lmu^2*ly^2*Nc^3*z2 + (7*ly^3*Nc^3*z2)/3 - 4*Lmu*ly^3*Nc^3*z2 - 
   (ly^4*Nc^3*z2)/6 - (251473*Nf*z2)/729 - (8798*Lmu*Nf*z2)/81 + 
   (116*Lmu^2*Nf*z2)/3 + (88*Lmu^3*Nf*z2)/9 - (27896*ly*Nf*z2)/81 - 
   (326*Lmu*ly*Nf*z2)/3 + (118*Lmu^2*ly*Nf*z2)/3 + (2*ly^2*Nf*z2)/3 - 
   52*Lmu*ly^2*Nf*z2 + (50*ly^3*Nf*z2)/9 + (133265*Nf*z2)/(324*Nc^2) + 
   (6986*Lmu*Nf*z2)/(27*Nc^2) + (578*Lmu^2*Nf*z2)/(3*Nc^2) + 
   (428*Lmu^3*Nf*z2)/(9*Nc^2) - (4522*ly*Nf*z2)/(27*Nc^2) - 
   (104*Lmu*ly*Nf*z2)/(3*Nc^2) - (20*Lmu^2*ly*Nf*z2)/(3*Nc^2) + 
   (344*ly^2*Nf*z2)/(3*Nc^2) + (88*Lmu*ly^2*Nf*z2)/Nc^2 - 
   (188*ly^3*Nf*z2)/(9*Nc^2) - (1136981*Nc^2*Nf*z2)/2916 - 
   (20566*Lmu*Nc^2*Nf*z2)/81 - (118*Lmu^2*Nc^2*Nf*z2)/3 + 
   (20*Lmu^3*Nc^2*Nf*z2)/3 + (16678*ly*Nc^2*Nf*z2)/81 + 
   62*Lmu*ly*Nc^2*Nf*z2 - 18*Lmu^2*ly*Nc^2*Nf*z2 - 18*ly^2*Nc^2*Nf*z2 + 
   12*Lmu*ly^2*Nc^2*Nf*z2 + (2*ly^3*Nc^2*Nf*z2)/3 + (346*Nf^2*z2)/(9*Nc) + 
   (70*Lmu*Nf^2*z2)/(3*Nc) + (4*Lmu^2*Nf^2*z2)/(3*Nc) + 
   (80*ly*Nf^2*z2)/(3*Nc) + (16*Lmu*ly*Nf^2*z2)/Nc - 
   (8*ly^2*Nf^2*z2)/(3*Nc) + (34*Nc*Nf^2*z2)/3 + (58*Lmu*Nc*Nf^2*z2)/3 + 
   (20*Lmu^2*Nc*Nf^2*z2)/3 - (40*ly*Nc*Nf^2*z2)/3 - 8*Lmu*ly*Nc*Nf^2*z2 + 
   (4*ly^2*Nc*Nf^2*z2)/3 - (((581*I)/4)*Pi*z2)/Nc^3 - 
   ((14*I)*Lmu*Pi*z2)/Nc^3 + ((39*I)*Lmu^2*Pi*z2)/Nc^3 + 
   ((36*I)*Lmu^3*Pi*z2)/Nc^3 - ((307*I)*ly*Pi*z2)/Nc^3 - 
   ((135*I)*Lmu*ly*Pi*z2)/Nc^3 - ((60*I)*Lmu^2*ly*Pi*z2)/Nc^3 - 
   (((15*I)/2)*ly^2*Pi*z2)/Nc^3 + ((212*I)*Lmu*ly^2*Pi*z2)/Nc^3 - 
   ((40*I)*ly^3*Pi*z2)/Nc^3 - (((60119*I)/108)*Pi*z2)/Nc - 
   (((568*I)/3)*Lmu*Pi*z2)/Nc + (((220*I)/3)*Lmu^2*Pi*z2)/Nc + 
   ((16*I)*Lmu^3*Pi*z2)/Nc - (((1547*I)/2)*ly*Pi*z2)/Nc - 
   ((590*I)*Lmu*ly*Pi*z2)/Nc + ((104*I)*Lmu^2*ly*Pi*z2)/Nc + 
   (((387*I)/2)*ly^2*Pi*z2)/Nc - ((72*I)*Lmu*ly^2*Pi*z2)/Nc - 
   (((64*I)/3)*ly^3*Pi*z2)/Nc + ((5912*I)/81)*Nc*Pi*z2 - 
   ((884*I)/3)*Lmu*Nc*Pi*z2 - ((389*I)/3)*Lmu^2*Nc*Pi*z2 + 
   (12*I)*Lmu^3*Nc*Pi*z2 + ((2105*I)/6)*ly*Nc*Pi*z2 + 
   ((695*I)/3)*Lmu*ly*Nc*Pi*z2 - (28*I)*Lmu^2*ly*Nc*Pi*z2 - 
   (97*I)*ly^2*Nc*Pi*z2 + (4*I)*Lmu*ly^2*Nc*Pi*z2 + 
   ((56*I)/3)*ly^3*Nc*Pi*z2 - ((9983*I)/81)*Nf*Pi*z2 + 
   ((64*I)/3)*Lmu*Nf*Pi*z2 + ((92*I)/3)*Lmu^2*Nf*Pi*z2 - 
   ((142*I)/3)*ly*Nf*Pi*z2 - ((128*I)/3)*Lmu*ly*Nf*Pi*z2 + 
   (4*I)*ly^2*Nf*Pi*z2 + (((4793*I)/27)*Nf*Pi*z2)/Nc^2 + 
   (((196*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - (((4*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 + 
   ((142*I)*ly*Nf*Pi*z2)/Nc^2 + ((128*I)*Lmu*ly*Nf*Pi*z2)/Nc^2 - 
   ((12*I)*ly^2*Nf*Pi*z2)/Nc^2 + (((92*I)/9)*Nf^2*Pi*z2)/Nc + 
   (((16*I)/3)*Lmu*Nf^2*Pi*z2)/Nc - (893*z2^2)/(2*Nc^3) - 
   (1101*Lmu*z2^2)/(10*Nc^3) + (221*Lmu^2*z2^2)/(2*Nc^3) + 
   (1056*ly*z2^2)/(5*Nc^3) - (4806*Lmu*ly*z2^2)/(5*Nc^3) + 
   (28*ly^2*z2^2)/(5*Nc^3) + (231005*z2^2)/(108*Nc) + 
   (12104*Lmu*z2^2)/(15*Nc) - (1971*Lmu^2*z2^2)/(10*Nc) + 
   (1501*ly*z2^2)/(10*Nc) - (571*Lmu*ly*z2^2)/(5*Nc) + (258*ly^2*z2^2)/Nc - 
   (210959*Nc*z2^2)/180 - (9431*Lmu*Nc*z2^2)/30 + (27*Lmu^2*Nc*z2^2)/10 + 
   (11459*ly*Nc*z2^2)/30 + (816*Lmu*ly*Nc*z2^2)/5 - (774*ly^2*Nc*z2^2)/5 + 
   (9937*Nc^3*z2^2)/27 + (1331*Lmu*Nc^3*z2^2)/15 - (121*Lmu^2*Nc^3*z2^2)/10 - 
   (1556*ly*Nc^3*z2^2)/15 + (121*Lmu*ly*Nc^3*z2^2)/5 - 
   (28*ly^2*Nc^3*z2^2)/5 + (20692*Nf*z2^2)/135 + (526*Lmu*Nf*z2^2)/15 + 
   (68*ly*Nf*z2^2)/15 - (14900*Nf*z2^2)/(27*Nc^2) - 
   (613*Lmu*Nf*z2^2)/(3*Nc^2) - (568*ly*Nf*z2^2)/(5*Nc^2) - 
   (2012*Nc^2*Nf*z2^2)/45 - (317*Lmu*Nc^2*Nf*z2^2)/15 + 
   (272*ly*Nc^2*Nf*z2^2)/15 + (52*Nf^2*z2^2)/(27*Nc) - 
   (56*Nc*Nf^2*z2^2)/135 - (((444*I)/5)*Pi*z2^2)/Nc^3 - 
   (((966*I)/5)*Lmu*Pi*z2^2)/Nc^3 - (((1248*I)/5)*ly*Pi*z2^2)/Nc^3 + 
   (((11893*I)/30)*Pi*z2^2)/Nc - (((4*I)/5)*Lmu*Pi*z2^2)/Nc + 
   (((648*I)/5)*ly*Pi*z2^2)/Nc - ((957*I)/5)*Nc*Pi*z2^2 - 
   (46*I)*Lmu*Nc*Pi*z2^2 - ((304*I)/5)*ly*Nc*Pi*z2^2 + 
   ((152*I)/3)*Nf*Pi*z2^2 - (((592*I)/5)*Nf*Pi*z2^2)/Nc^2 + 
   (565451*z2^3)/(630*Nc^3) + (5879*z2^3)/(90*Nc) - (58109*Nc*z2^3)/378 + 
   (2059*Nc^3*z2^3)/270 + (2087*z3)/(4*Nc^3) - (112*Lmu*z3)/Nc^3 - 
   (51*Lmu^2*z3)/Nc^3 - (12*Lmu^3*z3)/Nc^3 + (27*ly*z3)/Nc^3 + 
   (54*Lmu*ly*z3)/Nc^3 + (48*Lmu^2*ly*z3)/Nc^3 - (63*ly^2*z3)/Nc^3 + 
   (68*ly^3*z3)/(3*Nc^3) - (84079*z3)/(108*Nc) - (1258*Lmu*z3)/(3*Nc) - 
   (616*Lmu^2*z3)/(9*Nc) + (10*Lmu^3*z3)/Nc + (45*ly*z3)/(2*Nc) + 
   (730*Lmu*ly*z3)/(9*Nc) - (12*Lmu^2*ly*z3)/Nc - (181*ly^2*z3)/(2*Nc) - 
   (12*Lmu*ly^2*z3)/Nc - (64*ly^3*z3)/(3*Nc) - (555817*Nc*z3)/486 - 
   (1103*Lmu*Nc*z3)/9 + (731*Lmu^2*Nc*z3)/9 + 16*Lmu^3*Nc*z3 + 
   (22027*ly*Nc*z3)/54 - 106*Lmu*ly*Nc*z3 - 66*Lmu^2*ly*Nc*z3 + 
   (201*ly^2*Nc*z3)/2 + 12*Lmu*ly^2*Nc*z3 + 16*ly^3*Nc*z3 + 
   (215959*Nc^3*z3)/486 + (3377*Lmu*Nc^3*z3)/9 + (344*Lmu^2*Nc^3*z3)/9 - 
   14*Lmu^3*Nc^3*z3 - (5419*ly*Nc^3*z3)/27 + (260*Lmu*ly*Nc^3*z3)/9 + 
   30*Lmu^2*ly*Nc^3*z3 - 44*ly^2*Nc^3*z3 - 4*Lmu*ly^2*Nc^3*z3 - 
   4*ly^3*Nc^3*z3 + (4372*Nf*z3)/27 + (880*Lmu*Nf*z3)/27 - 
   (20*Lmu^2*Nf*z3)/9 - (376*ly*Nf*z3)/3 + 20*Lmu*ly*Nf*z3 - 24*ly^2*Nf*z3 + 
   (5161*Nf*z3)/(81*Nc^2) + (476*Lmu*Nf*z3)/(9*Nc^2) + 
   (94*Lmu^2*Nf*z3)/(9*Nc^2) - (172*ly*Nf*z3)/(9*Nc^2) + 
   (224*Lmu*ly*Nf*z3)/(9*Nc^2) + (32*ly^2*Nf*z3)/Nc^2 - 
   (12463*Nc^2*Nf*z3)/81 - (2920*Lmu*Nc^2*Nf*z3)/27 - 
   (74*Lmu^2*Nc^2*Nf*z3)/9 + (580*ly*Nc^2*Nf*z3)/9 - 
   (152*Lmu*ly*Nc^2*Nf*z3)/9 + 8*ly^2*Nc^2*Nf*z3 + (1556*Nf^2*z3)/(243*Nc) + 
   (92*Lmu*Nf^2*z3)/(27*Nc) + (256*ly*Nf^2*z3)/(27*Nc) + 
   (3412*Nc*Nf^2*z3)/243 + (268*Lmu*Nc*Nf^2*z3)/27 - (128*ly*Nc*Nf^2*z3)/27 + 
   ((371*I)*Pi*z3)/Nc^3 + ((186*I)*Lmu*Pi*z3)/Nc^3 + 
   ((80*I)*Lmu^2*Pi*z3)/Nc^3 - ((252*I)*ly*Pi*z3)/Nc^3 - 
   ((88*I)*Lmu*ly*Pi*z3)/Nc^3 + ((224*I)*ly^2*Pi*z3)/Nc^3 + 
   (((1019*I)/2)*Pi*z3)/Nc + (((3358*I)/9)*Lmu*Pi*z3)/Nc - 
   ((20*I)*Lmu^2*Pi*z3)/Nc - ((924*I)*ly*Pi*z3)/Nc - 
   ((16*I)*Lmu*ly*Pi*z3)/Nc - (((86*I)/3)*ly^2*Pi*z3)/Nc + 
   ((16213*I)/54)*Nc*Pi*z3 - ((820*I)/9)*Lmu*Nc*Pi*z3 - 
   (60*I)*Lmu^2*Nc*Pi*z3 + (362*I)*ly*Nc*Pi*z3 + (24*I)*Lmu*ly*Nc*Pi*z3 - 
   ((46*I)/3)*ly^2*Nc*Pi*z3 + ((244*I)/9)*Nf*Pi*z3 + 
   ((280*I)/9)*Lmu*Nf*Pi*z3 - (56*I)*ly*Nf*Pi*z3 - 
   (((2188*I)/9)*Nf*Pi*z3)/Nc^2 - (((352*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 + 
   ((168*I)*ly*Nf*Pi*z3)/Nc^2 + (((112*I)/27)*Nf^2*Pi*z3)/Nc + 
   (623*z2*z3)/Nc^3 + (532*Lmu*z2*z3)/Nc^3 - (2128*ly*z2*z3)/Nc^3 + 
   (9008*z2*z3)/(3*Nc) + (294*Lmu*z2*z3)/Nc - (192*ly*z2*z3)/Nc - 
   1589*Nc*z2*z3 - (236*Lmu*Nc*z2*z3)/3 + (1486*ly*Nc*z2*z3)/3 + 
   (62*Nc^3*z2*z3)/3 + (206*Lmu*Nc^3*z2*z3)/3 - (26*ly*Nc^3*z2*z3)/3 + 
   144*Nf*z2*z3 - (1298*Nf*z2*z3)/(3*Nc^2) - (158*Nc^2*Nf*z2*z3)/3 - 
   ((304*I)*Pi*z2*z3)/Nc^3 + ((568*I)*Pi*z2*z3)/Nc - 
   ((584*I)/3)*Nc*Pi*z2*z3 - (244*z3^2)/Nc^3 + (10*z3^2)/(3*Nc) + 
   (842*Nc*z3^2)/9 - (296*Nc^3*z3^2)/9 - (269*z5)/(2*Nc^3) - 
   (60*Lmu*z5)/Nc^3 - (136*ly*z5)/Nc^3 + (13939*z5)/(18*Nc) + 
   (96*Lmu*z5)/Nc + (222*ly*z5)/Nc + (7673*Nc*z5)/18 + 76*Lmu*Nc*z5 - 
   122*ly*Nc*z5 - (400*Nc^3*z5)/3 - 136*Lmu*Nc^3*z5 + 24*ly*Nc^3*z5 + 
   (236*Nf*z5)/9 - (1912*Nf*z5)/(9*Nc^2) + (428*Nc^2*Nf*z5)/9 - 
   ((400*I)*Pi*z5)/Nc^3 - (((88*I)/3)*Pi*z5)/Nc + ((304*I)/3)*Nc*Pi*z5}, 
 {2, "+--+", 3, c2, -4, 0}, {2, "+--+", 3, c2, -3, 0}, 
 {2, "+--+", 3, c2, -2, 0}, {2, "+--+", 3, c2, -1, 0}, 
 {2, "+--+", 3, c2, 0, ((-22*I)/3)*Pi - (((22*I)/3)*Pi)/Nc^4 - 
   (((44*I)/3)*Pi)/Nc^2 + ((16*I)/3)*Pi*z2 + (((16*I)/3)*Pi*z2)/Nc^4 + 
   (((32*I)/3)*Pi*z2)/Nc^2}, {2, "+--+", 3, c2, 1, 
  -239533241/209952 - (9635191*Lmu)/11664 - (64051*Lmu^2)/432 + 
   (4289*Lmu^3)/108 + (75*Lmu^4)/4 + (29*Lmu^5)/18 - Lmu^6/2 + 
   (163798*ly)/729 + (51199*Lmu*ly)/216 + (523*Lmu^2*ly)/9 - 
   (469*Lmu^3*ly)/27 - (67*Lmu^4*ly)/9 + Lmu^5*ly + (119*ly^2)/3 + 
   12*Lmu*ly^2 - (3*Lmu^2*ly^2)/2 - (1627*ly^3)/54 - (88*Lmu*ly^3)/9 + 
   (11*Lmu^2*ly^3)/9 + (167*ly^4)/24 + (4*Lmu*ly^4)/3 - (Lmu^2*ly^4)/6 - 
   (11*ly^5)/15 + ly^6/45 - 4661/(96*Nc^4) - (1117*Lmu)/(16*Nc^4) - 
   (887*Lmu^2)/(16*Nc^4) - (105*Lmu^3)/(4*Nc^4) - (33*Lmu^4)/(4*Nc^4) - 
   (3*Lmu^5)/(2*Nc^4) - Lmu^6/(6*Nc^4) - (58*ly)/Nc^4 + 
   (311*Lmu*ly)/(8*Nc^4) + (81*Lmu^2*ly)/(2*Nc^4) + (24*Lmu^3*ly)/Nc^4 + 
   (6*Lmu^4*ly)/Nc^4 + (Lmu^5*ly)/Nc^4 - (31*ly^2)/(2*Nc^4) + 
   (3*Lmu*ly^2)/(2*Nc^4) - (33*Lmu^2*ly^2)/(2*Nc^4) - (6*Lmu^3*ly^2)/Nc^4 - 
   (2*Lmu^4*ly^2)/Nc^4 + (5*ly^3)/Nc^4 + (3*Lmu*ly^3)/Nc^4 + 
   (4*Lmu^3*ly^3)/(3*Nc^4) + (25*ly^4)/(24*Nc^4) + (Lmu*ly^4)/(2*Nc^4) + 
   (Lmu^2*ly^4)/(6*Nc^4) - (Lmu*ly^5)/(3*Nc^4) + ly^6/(18*Nc^4) - 
   345337/(864*Nc^2) - (118543*Lmu)/(216*Nc^2) - (402473*Lmu^2)/(1296*Nc^2) - 
   (9059*Lmu^3)/(108*Nc^2) - (85*Lmu^4)/(12*Nc^2) + (13*Lmu^5)/(9*Nc^2) + 
   Lmu^6/(2*Nc^2) - (103*ly)/(9*Nc^2) + (47723*Lmu*ly)/(162*Nc^2) + 
   (3589*Lmu^2*ly)/(18*Nc^2) + (128*Lmu^3*ly)/(3*Nc^2) + 
   (13*Lmu^4*ly)/(9*Nc^2) - (2*Lmu^5*ly)/Nc^2 - (143*ly^2)/(6*Nc^2) - 
   (2021*Lmu*ly^2)/(54*Nc^2) - (86*Lmu^2*ly^2)/(3*Nc^2) - 
   (26*Lmu^3*ly^2)/(3*Nc^2) + (2*Lmu^4*ly^2)/Nc^2 - (5*ly^3)/(2*Nc^2) - 
   (20*Lmu*ly^3)/(3*Nc^2) - (11*Lmu^2*ly^3)/(9*Nc^2) + (119*ly^4)/(36*Nc^2) + 
   (77*Lmu*ly^4)/(18*Nc^2) - (11*ly^5)/(15*Nc^2) - (Lmu*ly^5)/(3*Nc^2) + 
   (7*ly^6)/(90*Nc^2) - (91396597*Nc^2)/209952 - (425233*Lmu*Nc^2)/5832 + 
   (90425*Lmu^2*Nc^2)/1296 + (2281*Lmu^3*Nc^2)/108 - (41*Lmu^4*Nc^2)/12 - 
   (14*Lmu^5*Nc^2)/9 + (Lmu^6*Nc^2)/6 - (100363*Nf)/(1944*Nc^3) + 
   (14669*Lmu*Nf)/(216*Nc^3) + (20447*Lmu^2*Nf)/(324*Nc^3) + 
   (686*Lmu^3*Nf)/(27*Nc^3) + (16*Lmu^4*Nf)/(3*Nc^3) + 
   (5*Lmu^5*Nf)/(9*Nc^3) + (2479*ly*Nf)/(108*Nc^3) - 
   (6155*Lmu*ly*Nf)/(162*Nc^3) - (380*Lmu^2*ly*Nf)/(9*Nc^3) - 
   (44*Lmu^3*ly*Nf)/(3*Nc^3) - (22*Lmu^4*ly*Nf)/(9*Nc^3) + 
   (25*ly^2*Nf)/(3*Nc^3) + (193*Lmu*ly^2*Nf)/(27*Nc^3) + 
   (20*Lmu^2*ly^2*Nf)/(3*Nc^3) + (8*Lmu^3*ly^2*Nf)/(3*Nc^3) + 
   (2*Lmu*ly^3*Nf)/(3*Nc^3) + (2*Lmu^2*ly^3*Nf)/(9*Nc^3) - 
   (7*ly^4*Nf)/(18*Nc^3) - (7*Lmu*ly^4*Nf)/(9*Nc^3) + (2*ly^5*Nf)/(15*Nc^3) + 
   (23963203*Nf)/(52488*Nc) + (1267649*Lmu*Nf)/(2916*Nc) + 
   (12910*Lmu^2*Nf)/(81*Nc) + (164*Lmu^3*Nf)/(9*Nc) - (10*Lmu^4*Nf)/(3*Nc) - 
   (10*Lmu^5*Nf)/(9*Nc) - (235361*ly*Nf)/(2916*Nc) - 
   (19433*Lmu*ly*Nf)/(162*Nc) - (472*Lmu^2*ly*Nf)/(9*Nc) - 
   (88*Lmu^3*ly*Nf)/(27*Nc) + (22*Lmu^4*ly*Nf)/(9*Nc) - (29*ly^2*Nf)/(3*Nc) - 
   (3*Lmu*ly^2*Nf)/Nc + (280*ly^3*Nf)/(27*Nc) + (38*Lmu*ly^3*Nf)/(9*Nc) - 
   (2*Lmu^2*ly^3*Nf)/(9*Nc) - (35*ly^4*Nf)/(18*Nc) - (Lmu*ly^4*Nf)/(3*Nc) + 
   (2*ly^5*Nf)/(15*Nc) + (2448721*Nc*Nf)/6561 + (984827*Lmu*Nc*Nf)/5832 - 
   (473*Lmu^2*Nc*Nf)/108 - (452*Lmu^3*Nc*Nf)/27 - 2*Lmu^4*Nc*Nf + 
   (5*Lmu^5*Nc*Nf)/9 - (434486*Nf^2)/6561 - (38177*Lmu*Nf^2)/729 - 
   (1109*Lmu^2*Nf^2)/81 + (14*Lmu^3*Nf^2)/27 + (2*Lmu^4*Nf^2)/3 - 
   (299719*Nf^2)/(26244*Nc^2) - (44471*Lmu*Nf^2)/(1458*Nc^2) - 
   (1573*Lmu^2*Nf^2)/(81*Nc^2) - (146*Lmu^3*Nf^2)/(27*Nc^2) - 
   (2*Lmu^4*Nf^2)/(3*Nc^2) + (2608*ly*Nf^2)/(729*Nc^2) + 
   (712*Lmu*ly*Nf^2)/(81*Nc^2) + (20*Lmu^2*ly*Nf^2)/(3*Nc^2) + 
   (44*Lmu^3*ly*Nf^2)/(27*Nc^2) - (20*ly^3*Nf^2)/(27*Nc^2) - 
   (4*Lmu*ly^3*Nf^2)/(9*Nc^2) + (ly^4*Nf^2)/(9*Nc^2) + (1000*Nf^3)/(729*Nc) + 
   (200*Lmu*Nf^3)/(81*Nc) + (40*Lmu^2*Nf^3)/(27*Nc) + 
   (8*Lmu^3*Nf^3)/(27*Nc) + ((7552007*I)/23328)*Pi + 
   ((255391*I)/324)*Lmu*Pi + ((3793*I)/12)*Lmu^2*Pi + 
   ((1231*I)/54)*Lmu^3*Pi - ((27*I)/4)*Lmu^4*Pi - I*Lmu^5*Pi - 
   ((397*I)/36)*ly*Pi - ((1591*I)/9)*Lmu*ly*Pi - ((229*I)/2)*Lmu^2*ly*Pi - 
   (17*I)*Lmu^3*ly*Pi + (8*I)*Lmu^4*ly*Pi - ((365*I)/12)*ly^2*Pi + 
   ((9*I)/2)*Lmu^2*ly^2*Pi - ((16*I)/3)*Lmu^3*ly^2*Pi + ((233*I)/9)*ly^3*Pi + 
   ((20*I)/9)*Lmu*ly^3*Pi - ((4*I)/3)*Lmu^2*ly^3*Pi - ((32*I)/9)*ly^4*Pi + 
   ((7*I)/3)*Lmu*ly^4*Pi - ((2*I)/5)*ly^5*Pi + (((5585*I)/32)*Pi)/Nc^4 + 
   (((355*I)/4)*Lmu*Pi)/Nc^4 + (((257*I)/4)*Lmu^2*Pi)/Nc^4 + 
   (((57*I)/2)*Lmu^3*Pi)/Nc^4 + (((27*I)/4)*Lmu^4*Pi)/Nc^4 + 
   (I*Lmu^5*Pi)/Nc^4 - (((273*I)/4)*ly*Pi)/Nc^4 - ((37*I)*Lmu*ly*Pi)/Nc^4 - 
   ((44*I)*Lmu^2*ly*Pi)/Nc^4 - ((15*I)*Lmu^3*ly*Pi)/Nc^4 - 
   ((4*I)*Lmu^4*ly*Pi)/Nc^4 + (((143*I)/4)*ly^2*Pi)/Nc^4 + 
   (((35*I)/2)*Lmu*ly^2*Pi)/Nc^4 + (((9*I)/2)*Lmu^2*ly^2*Pi)/Nc^4 + 
   ((4*I)*Lmu^3*ly^2*Pi)/Nc^4 - (((43*I)/6)*ly^3*Pi)/Nc^4 - 
   ((3*I)*Lmu*ly^3*Pi)/Nc^4 + (((5*I)/4)*ly^4*Pi)/Nc^4 - 
   ((I/3)*Lmu*ly^4*Pi)/Nc^4 - (((2*I)/15)*ly^5*Pi)/Nc^4 + 
   (((292307*I)/864)*Pi)/Nc^2 + (((171973*I)/324)*Lmu*Pi)/Nc^2 + 
   (((5101*I)/18)*Lmu^2*Pi)/Nc^2 + ((74*I)*Lmu^3*Pi)/Nc^2 + 
   (((241*I)/36)*Lmu^4*Pi)/Nc^2 - (I*Lmu^5*Pi)/Nc^2 - 
   (((1147*I)/9)*ly*Pi)/Nc^2 - (((3290*I)/27)*Lmu*ly*Pi)/Nc^2 - 
   (((749*I)/6)*Lmu^2*ly*Pi)/Nc^2 - (((106*I)/3)*Lmu^3*ly*Pi)/Nc^2 - 
   ((2*I)*Lmu^4*ly*Pi)/Nc^2 + (((172*I)/3)*ly^2*Pi)/Nc^2 + 
   (((11*I)/2)*Lmu*ly^2*Pi)/Nc^2 + ((8*I)*Lmu^3*ly^2*Pi)/Nc^2 - 
   (((95*I)/6)*ly^3*Pi)/Nc^2 + (((67*I)/9)*Lmu*ly^3*Pi)/Nc^2 + 
   (((2*I)/3)*Lmu^2*ly^3*Pi)/Nc^2 + (((67*I)/36)*ly^4*Pi)/Nc^2 - 
   ((3*I)*Lmu*ly^4*Pi)/Nc^2 + (((4*I)/15)*ly^5*Pi)/Nc^2 + 
   ((18644687*I)/23328)*Nc^2*Pi + ((50603*I)/108)*Lmu*Nc^2*Pi + 
   ((959*I)/18)*Lmu^2*Nc^2*Pi - ((721*I)/27)*Lmu^3*Nc^2*Pi - 
   ((241*I)/36)*Lmu^4*Nc^2*Pi + I*Lmu^5*Nc^2*Pi - ((2371*I)/6)*ly*Nc^2*Pi - 
   ((974*I)/27)*Lmu*ly*Nc^2*Pi + ((125*I)/3)*Lmu^2*ly*Nc^2*Pi + 
   ((26*I)/3)*Lmu^3*ly*Nc^2*Pi - (2*I)*Lmu^4*ly*Nc^2*Pi + 
   (159*I)*ly^2*Nc^2*Pi + (30*I)*Lmu*ly^2*Nc^2*Pi - 
   (3*I)*Lmu^2*ly^2*Nc^2*Pi + ((4*I)/3)*Lmu^3*ly^2*Nc^2*Pi - 
   ((377*I)/9)*ly^3*Nc^2*Pi - ((70*I)/9)*Lmu*ly^3*Nc^2*Pi + 
   ((2*I)/3)*Lmu^2*ly^3*Nc^2*Pi + ((37*I)/6)*ly^4*Nc^2*Pi - 
   (I/3)*Lmu*ly^4*Nc^2*Pi - ((4*I)/15)*ly^5*Nc^2*Pi - 
   (((4961*I)/24)*Nf*Pi)/Nc^3 - (((6691*I)/81)*Lmu*Nf*Pi)/Nc^3 - 
   (((985*I)/18)*Lmu^2*Nf*Pi)/Nc^3 - ((17*I)*Lmu^3*Nf*Pi)/Nc^3 - 
   (((22*I)/9)*Lmu^4*Nf*Pi)/Nc^3 + (((334*I)/9)*ly*Nf*Pi)/Nc^3 + 
   (((764*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 + (((55*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^3 + 
   (((16*I)/3)*Lmu^3*ly*Nf*Pi)/Nc^3 - (((37*I)/3)*ly^2*Nf*Pi)/Nc^3 - 
   ((3*I)*Lmu*ly^2*Nf*Pi)/Nc^3 + (I*ly^3*Nf*Pi)/Nc^3 - 
   (((4*I)/9)*Lmu*ly^3*Nf*Pi)/Nc^3 - ((I/9)*ly^4*Nf*Pi)/Nc^3 - 
   (((159247*I)/1458)*Nf*Pi)/Nc - (((19085*I)/81)*Lmu*Nf*Pi)/Nc - 
   ((115*I)*Lmu^2*Nf*Pi)/Nc - (((484*I)/27)*Lmu^3*Nf*Pi)/Nc - 
   (((248*I)/9)*ly*Nf*Pi)/Nc + (((130*I)/9)*Lmu*ly*Nf*Pi)/Nc + 
   ((25*I)*Lmu^2*ly*Nf*Pi)/Nc + ((8*I)*Lmu^3*ly*Nf*Pi)/Nc + 
   (((23*I)/3)*ly^2*Nf*Pi)/Nc + ((3*I)*Lmu*ly^2*Nf*Pi)/Nc - 
   (((35*I)/9)*ly^3*Nf*Pi)/Nc - (((20*I)/9)*Lmu*ly^3*Nf*Pi)/Nc + 
   (((5*I)/9)*ly^4*Nf*Pi)/Nc - ((1041529*I)/5832)*Nc*Nf*Pi - 
   ((17200*I)/81)*Lmu*Nc*Nf*Pi - ((1145*I)/18)*Lmu^2*Nc*Nf*Pi - 
   ((25*I)/27)*Lmu^3*Nc*Nf*Pi + ((22*I)/9)*Lmu^4*Nc*Nf*Pi + 
   ((194*I)/3)*ly*Nc*Nf*Pi + ((374*I)/27)*Lmu*ly*Nc*Nf*Pi - 
   ((20*I)/3)*Lmu^2*ly*Nc*Nf*Pi - ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi - 
   (20*I)*ly^2*Nc*Nf*Pi - (6*I)*Lmu*ly^2*Nc*Nf*Pi + 
   ((44*I)/9)*ly^3*Nc*Nf*Pi + ((16*I)/9)*Lmu*ly^3*Nc*Nf*Pi - 
   ((2*I)/3)*ly^4*Nc*Nf*Pi + ((6496*I)/729)*Nf^2*Pi + 
   ((1252*I)/81)*Lmu*Nf^2*Pi + ((26*I)/3)*Lmu^2*Nf^2*Pi + 
   ((44*I)/27)*Lmu^3*Nf^2*Pi + (((6496*I)/729)*Nf^2*Pi)/Nc^2 + 
   (((1252*I)/81)*Lmu*Nf^2*Pi)/Nc^2 + (((26*I)/3)*Lmu^2*Nf^2*Pi)/Nc^2 + 
   (((44*I)/27)*Lmu^3*Nf^2*Pi)/Nc^2 + (9112649*z2)/11664 + 
   (339715*Lmu*z2)/324 + (1489*Lmu^2*z2)/2 + (745*Lmu^3*z2)/9 - 
   (65*Lmu^4*z2)/2 - (84433*ly*z2)/81 - 155*Lmu*ly*z2 + 111*Lmu^2*ly*z2 + 
   18*Lmu^3*ly*z2 + (1873*ly^2*z2)/6 + 98*Lmu*ly^2*z2 - 10*Lmu^2*ly^2*z2 - 
   (439*ly^3*z2)/9 - 8*Lmu*ly^3*z2 + (19*ly^4*z2)/6 + (6805*z2)/(48*Nc^4) + 
   (531*Lmu*z2)/(4*Nc^4) + (271*Lmu^2*z2)/(2*Nc^4) + (51*Lmu^3*z2)/Nc^4 + 
   (25*Lmu^4*z2)/(2*Nc^4) - (256*ly*z2)/Nc^4 - (88*Lmu*ly*z2)/Nc^4 - 
   (36*Lmu^2*ly*z2)/Nc^4 - (26*Lmu^3*ly*z2)/Nc^4 + (347*ly^2*z2)/(2*Nc^4) + 
   (60*Lmu*ly^2*z2)/Nc^4 + (12*Lmu^2*ly^2*z2)/Nc^4 - (18*ly^3*z2)/Nc^4 - 
   (20*Lmu*ly^3*z2)/Nc^4 + (41*ly^4*z2)/(6*Nc^4) - (30145*z2)/(1296*Nc^2) + 
   (88265*Lmu*z2)/(108*Nc^2) + (4051*Lmu^2*z2)/(6*Nc^2) + 
   (1715*Lmu^3*z2)/(9*Nc^2) + (43*Lmu^4*z2)/(2*Nc^2) - 
   (21716*ly*z2)/(27*Nc^2) - (817*Lmu*ly*z2)/(3*Nc^2) - 
   (415*Lmu^2*ly*z2)/(3*Nc^2) - (88*Lmu^3*ly*z2)/Nc^2 + 
   (1588*ly^2*z2)/(3*Nc^2) + (214*Lmu*ly^2*z2)/Nc^2 - 
   (6*Lmu^2*ly^2*z2)/Nc^2 - (881*ly^3*z2)/(9*Nc^2) - (12*Lmu*ly^3*z2)/Nc^2 + 
   (14*ly^4*z2)/Nc^2 - (12621047*Nc^2*z2)/11664 - (160693*Lmu*Nc^2*z2)/324 - 
   (103*Lmu^2*Nc^2*z2)/6 + (83*Lmu^3*Nc^2*z2)/3 - (3*Lmu^4*Nc^2*z2)/2 - 
   (77699*Nf*z2)/(324*Nc^3) - (1430*Lmu*Nf*z2)/(27*Nc^3) - 
   (170*Lmu^2*Nf*z2)/(3*Nc^3) - (140*Lmu^3*Nf*z2)/(9*Nc^3) + 
   (1820*ly*Nf*z2)/(27*Nc^3) + (46*Lmu*ly*Nf*z2)/(3*Nc^3) + 
   (10*Lmu^2*ly*Nf*z2)/(3*Nc^3) - (106*ly^2*Nf*z2)/(3*Nc^3) - 
   (28*Lmu*ly^2*Nf*z2)/Nc^3 + (62*ly^3*Nf*z2)/(9*Nc^3) + 
   (102028*Nf*z2)/(729*Nc) - (8356*Lmu*Nf*z2)/(81*Nc) - 
   (512*Lmu^2*Nf*z2)/(3*Nc) - (376*Lmu^3*Nf*z2)/(9*Nc) + 
   (19324*ly*Nf*z2)/(81*Nc) + (66*Lmu*ly*Nf*z2)/Nc - (18*Lmu^2*ly*Nf*z2)/Nc - 
   (62*ly^2*Nf*z2)/Nc - (20*Lmu*ly^2*Nf*z2)/Nc + (70*ly^3*Nf*z2)/(9*Nc) + 
   (1234667*Nc*Nf*z2)/2916 + (21052*Lmu*Nc*Nf*z2)/81 + 
   (106*Lmu^2*Nc*Nf*z2)/3 - (20*Lmu^3*Nc*Nf*z2)/3 - (74*Nf^2*z2)/3 - 
   (82*Lmu*Nf^2*z2)/3 - (20*Lmu^2*Nf^2*z2)/3 - (226*Nf^2*z2)/(9*Nc^2) - 
   (46*Lmu*Nf^2*z2)/(3*Nc^2) - (4*Lmu^2*Nf^2*z2)/(3*Nc^2) - 
   (40*ly*Nf^2*z2)/(3*Nc^2) - (8*Lmu*ly*Nf^2*z2)/Nc^2 + 
   (4*ly^2*Nf^2*z2)/(3*Nc^2) - ((213407*I)/648)*Pi*z2 + 
   ((349*I)/2)*Lmu*Pi*z2 + ((475*I)/6)*Lmu^2*Pi*z2 - (6*I)*Lmu^3*Pi*z2 + 
   ((2006*I)/3)*ly*Pi*z2 + ((851*I)/3)*Lmu*ly*Pi*z2 - (68*I)*Lmu^2*ly*Pi*z2 - 
   ((841*I)/6)*ly^2*Pi*z2 + (60*I)*Lmu*ly^2*Pi*z2 - ((8*I)/3)*ly^3*Pi*z2 + 
   (((477*I)/8)*Pi*z2)/Nc^4 + (((43*I)/2)*Lmu*Pi*z2)/Nc^4 - 
   (((9*I)/2)*Lmu^2*Pi*z2)/Nc^4 - ((10*I)*Lmu^3*Pi*z2)/Nc^4 + 
   (((231*I)/2)*ly*Pi*z2)/Nc^4 + ((45*I)*Lmu*ly*Pi*z2)/Nc^4 + 
   ((20*I)*Lmu^2*ly*Pi*z2)/Nc^4 - ((52*I)*Lmu*ly^2*Pi*z2)/Nc^4 + 
   (((32*I)/3)*ly^3*Pi*z2)/Nc^4 + (((52919*I)/216)*Pi*z2)/Nc^2 - 
   (((11*I)/6)*Lmu*Pi*z2)/Nc^2 - (((625*I)/6)*Lmu^2*Pi*z2)/Nc^2 - 
   ((42*I)*Lmu^3*Pi*z2)/Nc^2 + (((2999*I)/6)*ly*Pi*z2)/Nc^2 + 
   (((1046*I)/3)*Lmu*ly*Pi*z2)/Nc^2 + ((10*I)*Lmu^2*ly*Pi*z2)/Nc^2 - 
   (((149*I)/2)*ly^2*Pi*z2)/Nc^2 - ((148*I)*Lmu*ly^2*Pi*z2)/Nc^2 + 
   (((134*I)/3)*ly^3*Pi*z2)/Nc^2 + ((423553*I)/648)*Nc^2*Pi*z2 + 
   ((1823*I)/6)*Lmu*Nc^2*Pi*z2 + ((281*I)/6)*Lmu^2*Nc^2*Pi*z2 - 
   (6*I)*Lmu^3*Nc^2*Pi*z2 - ((1663*I)/3)*ly*Nc^2*Pi*z2 - 
   (184*I)*Lmu*ly*Nc^2*Pi*z2 + (22*I)*Lmu^2*ly*Nc^2*Pi*z2 + 
   ((377*I)/3)*ly^2*Nc^2*Pi*z2 - (4*I)*Lmu*ly^2*Nc^2*Pi*z2 - 
   (10*I)*ly^3*Nc^2*Pi*z2 - (((3605*I)/54)*Nf*Pi*z2)/Nc^3 - 
   (((68*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + (((2*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 - 
   (((142*I)/3)*ly*Nf*Pi*z2)/Nc^3 - (((128*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^3 + 
   ((4*I)*ly^2*Nf*Pi*z2)/Nc^3 + (((5092*I)/81)*Nf*Pi*z2)/Nc - 
   (((64*I)/3)*Lmu*Nf*Pi*z2)/Nc - (((44*I)/3)*Lmu^2*Nf*Pi*z2)/Nc - 
   (((398*I)/3)*ly*Nf*Pi*z2)/Nc - (((248*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc + 
   (((56*I)/3)*ly^2*Nf*Pi*z2)/Nc - ((8161*I)/162)*Nc*Nf*Pi*z2 - 
   ((128*I)/3)*Lmu*Nc*Nf*Pi*z2 - ((46*I)/3)*Lmu^2*Nc*Nf*Pi*z2 + 
   ((256*I)/3)*ly*Nc*Nf*Pi*z2 + (40*I)*Lmu*ly*Nc*Nf*Pi*z2 - 
   ((44*I)/3)*ly^2*Nc*Nf*Pi*z2 - ((46*I)/9)*Nf^2*Pi*z2 - 
   ((8*I)/3)*Lmu*Nf^2*Pi*z2 - (((46*I)/9)*Nf^2*Pi*z2)/Nc^2 - 
   (((8*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 - (216529*z2^2)/180 - (2561*Lmu*z2^2)/6 + 
   (389*Lmu^2*z2^2)/2 - (4934*ly*z2^2)/15 - (2163*Lmu*ly*z2^2)/5 + 
   (312*ly^2*z2^2)/5 + (563*z2^2)/(10*Nc^4) + (153*Lmu*z2^2)/(10*Nc^4) - 
   (341*Lmu^2*z2^2)/(10*Nc^4) - (501*ly*z2^2)/(10*Nc^4) + 
   (1181*Lmu*ly*z2^2)/(5*Nc^4) - (6*ly^2*z2^2)/Nc^4 - 
   (14473*z2^2)/(54*Nc^2) - (3932*Lmu*z2^2)/(15*Nc^2) - 
   (401*Lmu^2*z2^2)/(10*Nc^2) - (521*ly*z2^2)/(2*Nc^2) + 
   (5422*Lmu*ly*z2^2)/(5*Nc^2) - (798*ly^2*z2^2)/(5*Nc^2) + 
   (284137*Nc^2*z2^2)/540 + (3037*Lmu*Nc^2*z2^2)/15 - 
   (243*Lmu^2*Nc^2*z2^2)/10 + (36394*Nf*z2^2)/(135*Nc^3) + 
   (1013*Lmu*Nf*z2^2)/(15*Nc^3) + (204*ly*Nf*z2^2)/(5*Nc^3) + 
   (43496*Nf*z2^2)/(135*Nc) + (2618*Lmu*Nf*z2^2)/(15*Nc) + 
   (752*ly*Nf*z2^2)/(15*Nc) - (6682*Nc*Nf*z2^2)/45 - (155*Lmu*Nc*Nf*z2^2)/3 + 
   (4*Nf^2*z2^2)/27 - (224*Nf^2*z2^2)/(135*Nc^2) - ((4031*I)/12)*Pi*z2^2 - 
   (137*I)*Lmu*Pi*z2^2 - ((408*I)/5)*ly*Pi*z2^2 + 
   (((627*I)/20)*Pi*z2^2)/Nc^4 + (((221*I)/5)*Lmu*Pi*z2^2)/Nc^4 + 
   (((304*I)/5)*ly*Pi*z2^2)/Nc^4 - (((245*I)/3)*Pi*z2^2)/Nc^2 + 
   (((1367*I)/5)*Lmu*Pi*z2^2)/Nc^2 + (((972*I)/5)*ly*Pi*z2^2)/Nc^2 + 
   (270*I)*Nc^2*Pi*z2^2 + ((297*I)/5)*Lmu*Nc^2*Pi*z2^2 + 
   ((36*I)/5)*ly*Nc^2*Pi*z2^2 + (((664*I)/15)*Nf*Pi*z2^2)/Nc^3 + 
   (((368*I)/5)*Nf*Pi*z2^2)/Nc - ((752*I)/15)*Nc*Nf*Pi*z2^2 + 
   (522133*z2^3)/1890 - (121799*z2^3)/(630*Nc^4) - (480941*z2^3)/(630*Nc^2) - 
   (36799*Nc^2*z2^3)/270 + (1922893*z3)/1944 + (1052*Lmu*z3)/9 - 
   (680*Lmu^2*z3)/9 - 16*Lmu^3*z3 - (6445*ly*z3)/27 + (182*Lmu*ly*z3)/9 + 
   30*Lmu^2*ly*z3 + 35*ly^2*z3 - (8*ly^3*z3)/3 - (1945*z3)/(8*Nc^4) + 
   (109*Lmu*z3)/Nc^4 + (48*Lmu^2*z3)/Nc^4 + (12*Lmu^3*z3)/Nc^4 - 
   (5*ly*z3)/(2*Nc^4) - (24*Lmu*ly*z3)/Nc^4 - (24*Lmu^2*ly*z3)/Nc^4 + 
   (27*ly^2*z3)/(2*Nc^4) - (4*ly^3*z3)/Nc^4 + (94415*z3)/(216*Nc^2) + 
   (1159*Lmu*z3)/(3*Nc^2) + (631*Lmu^2*z3)/(9*Nc^2) - (10*Lmu^3*z3)/Nc^2 - 
   (31*ly*z3)/(2*Nc^2) - (488*Lmu*ly*z3)/(9*Nc^2) - (6*Lmu^2*ly*z3)/Nc^2 + 
   (97*ly^2*z3)/(2*Nc^2) + (4*Lmu*ly^2*z3)/Nc^2 - (20*ly^3*z3)/(3*Nc^2) - 
   (441421*Nc^2*z3)/1944 - (3002*Lmu*Nc^2*z3)/9 - (383*Lmu^2*Nc^2*z3)/9 + 
   14*Lmu^3*Nc^2*z3 - (4909*Nf*z3)/(81*Nc^3) - (386*Lmu*Nf*z3)/(9*Nc^3) - 
   (82*Lmu^2*Nf*z3)/(9*Nc^3) + (32*ly*Nf*z3)/(9*Nc^3) - 
   (124*Lmu*ly*Nf*z3)/(9*Nc^3) - (8*ly^2*Nf*z3)/Nc^3 - (2284*Nf*z3)/(27*Nc) - 
   (628*Lmu*Nf*z3)/(27*Nc) - (4*Lmu^2*Nf*z3)/(9*Nc) + (688*ly*Nf*z3)/(9*Nc) - 
   (128*Lmu*ly*Nf*z3)/(9*Nc) - (8*ly^2*Nf*z3)/Nc + (5947*Nc*Nf*z3)/81 + 
   (2398*Lmu*Nc*Nf*z3)/27 + (86*Lmu^2*Nc*Nf*z3)/9 - (1846*Nf^2*z3)/243 - 
   (196*Lmu*Nf^2*z3)/27 - (3122*Nf^2*z3)/(243*Nc^2) - 
   (164*Lmu*Nf^2*z3)/(27*Nc^2) - (128*ly*Nf^2*z3)/(27*Nc^2) - 
   ((40079*I)/54)*Pi*z3 - ((536*I)/3)*Lmu*Pi*z3 + (44*I)*Lmu^2*Pi*z3 + 
   ((1805*I)/3)*ly*Pi*z3 + (20*I)*Lmu*ly*Pi*z3 - ((32*I)/3)*ly^2*Pi*z3 - 
   ((145*I)*Pi*z3)/Nc^4 - ((78*I)*Lmu*Pi*z3)/Nc^4 - 
   ((36*I)*Lmu^2*Pi*z3)/Nc^4 + ((81*I)*ly*Pi*z3)/Nc^4 + 
   ((24*I)*Lmu*ly*Pi*z3)/Nc^4 - ((54*I)*ly^2*Pi*z3)/Nc^4 - 
   (((2341*I)/6)*Pi*z3)/Nc^2 - (((2351*I)/9)*Lmu*Pi*z3)/Nc^2 - 
   ((38*I)*Lmu^2*Pi*z3)/Nc^2 + ((410*I)*ly*Pi*z3)/Nc^2 + 
   ((48*I)*Lmu*ly*Pi*z3)/Nc^2 - ((126*I)*ly^2*Pi*z3)/Nc^2 + 
   ((2609*I)/27)*Nc^2*Pi*z3 + ((449*I)/9)*Lmu*Nc^2*Pi*z3 + 
   (30*I)*Lmu^2*Nc^2*Pi*z3 - ((836*I)/3)*ly*Nc^2*Pi*z3 - 
   (12*I)*Lmu*ly*Nc^2*Pi*z3 + ((32*I)/3)*ly^2*Nc^2*Pi*z3 + 
   (((1415*I)/9)*Nf*Pi*z3)/Nc^3 + (((92*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 - 
   ((56*I)*ly*Nf*Pi*z3)/Nc^3 + (((346*I)/3)*Nf*Pi*z3)/Nc + 
   (((44*I)/3)*Lmu*Nf*Pi*z3)/Nc - (((320*I)/3)*ly*Nf*Pi*z3)/Nc - 
   ((509*I)/9)*Nc*Nf*Pi*z3 - ((152*I)/9)*Lmu*Nc*Nf*Pi*z3 + 
   ((152*I)/3)*ly*Nc*Nf*Pi*z3 - ((56*I)/27)*Nf^2*Pi*z3 - 
   (((56*I)/27)*Nf^2*Pi*z3)/Nc^2 - (4396*z2*z3)/3 - (52*Lmu*z2*z3)/3 - 
   (1706*ly*z2*z3)/3 - (176*z2*z3)/Nc^4 - (148*Lmu*z2*z3)/Nc^4 + 
   (572*ly*z2*z3)/Nc^4 - (1316*z2*z3)/Nc^2 - (582*Lmu*z2*z3)/Nc^2 + 
   (1830*ly*z2*z3)/Nc^2 + 900*Nc^2*z2*z3 - (206*Lmu*Nc^2*z2*z3)/3 + 
   (170*Nf*z2*z3)/Nc^3 + (856*Nf*z2*z3)/(3*Nc) - 114*Nc*Nf*z2*z3 - 
   ((1844*I)/3)*Pi*z2*z3 + ((68*I)*Pi*z2*z3)/Nc^4 + ((314*I)*Pi*z2*z3)/Nc^2 + 
   ((490*I)/3)*Nc^2*Pi*z2*z3 - (338*z3^2)/9 + (84*z3^2)/Nc^4 + 
   (308*z3^2)/(3*Nc^2) + (278*Nc^2*z3^2)/9 - (9220*z5)/9 - 52*Lmu*z5 - 
   24*ly*z5 + (323*z5)/(2*Nc^4) + (60*Lmu*z5)/Nc^4 + (26*ly*z5)/Nc^4 - 
   (4853*z5)/(36*Nc^2) - (120*Lmu*z5)/Nc^2 + (10*ly*z5)/Nc^2 + 
   (779*Nc^2*z5)/12 + 136*Lmu*Nc^2*z5 + (1492*Nf*z5)/(9*Nc^3) - 
   (104*Nf*z5)/(9*Nc) - (140*Nc*Nf*z5)/9 - ((136*I)/3)*Pi*z5 + 
   ((96*I)*Pi*z5)/Nc^4 + ((386*I)*Pi*z5)/Nc^2 - ((326*I)/3)*Nc^2*Pi*z5}}


==> anc/numbers/deposit/AMP/data/gcheck.wl <==
(* gcheck.wl : compare the HarmonicSums expansion table gtab.m (to O(y^4)) with the independent
   numerical values gnum_y*.m from gnum.py (nested sums), at y0 = 1/100, 1/1000, 1/10000. *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
gtab = Get[FileNameJoin[{dir, "gtab.m"}]];
zval = {z2 -> Zeta[2], z3 -> Zeta[3], z5 -> Zeta[5]};
Do[
  Module[{num = Get[FileNameJoin[{dir, "gnum_y" <> ToString[den] <> ".m"}]], y0 = 1/den, diffs, worst},
   diffs = Table[
     Module[{g = r[[1]], ser = r[[2]], nv},
      nv = g /. num;
      {g, N[(ser /. zval /. {y -> y0, ly -> Log[y0]}) - nv, 20], nv}], {r, gtab}];
   worst = Take[SortBy[diffs, -Abs[#[[2]]] &], 3];
   Print["y0 = 1/", den, " : max |series(O(y^4)) - numeric| = ", Max[Abs[diffs[[All, 2]]]], "   worst: ", worst[[All, 1 ;; 2]]];
   ], {den, {100, 1000, 10000}}];


==> anc/numbers/deposit/AMP/data/gnum.py <==
#!/usr/bin/env python3
"""Independent numerical evaluation of G(w;x), w in {0,1}^n, n<=6 (Goncharov notation of
arXiv:1904.07279: G(w1..wn;x) = int_0^x dt/(t-w1) G(w2..wn;t), G(0^n;x)=log^n(x)/n!).
Method (no HarmonicSums, no Wolfram):
  G(w;x) = (-1)^{#1} H(w;x)  (Remiddi-Vermaseren HPL, f_1 = 1/(1-t));
  trailing zeros removed with the shuffle identity
     H(0)H(a 0^{m-1}) = m H(a 0^m) + sum_{i<len a} H(ins_i(a) 0^{m-1});
  H(w;x) for w ending in 1 = sum_{n1>n2>...>nk>=1} x^n1 /(n1^m1 ... nk^mk)  (nested sums,
  numpy cumulative sums in long double), truncated where x^n < 1e-22.
Writes gnum_<tag>.m : Mathematica rules G[w,x] -> value at x = 1 - y0, for several y0."""
import numpy as np, itertools, sys, os
from fractions import Fraction
from functools import lru_cache

def words(nmax=6):
    for n in range(1, nmax+1):
        for w in itertools.product((0,1), repeat=n):
            yield w

@lru_cache(maxsize=None)
def remove_trailing0(w):
    """Return dict {(word_without_trailing_zeros, k): coeff} with H(w) = sum coeff*log(x)^k*H(word).
    word=() means 1. Pure zero words give log^n/n!."""
    w = tuple(w)
    if len(w) == 0:
        return {((), 0): Fraction(1)}
    if all(c == 0 for c in w):
        n = len(w); f = Fraction(1)
        for i in range(2, n+1): f /= i
        return {((), n): f}
    if w[-1] != 0:
        return {(w, 0): Fraction(1)}
    # w = a 0^m, a ends with 1
    m = 0
    while w[len(w)-1-m] == 0: m += 1
    a = w[:len(w)-m]
    res = {}
    def add(d, c):
        for key, v in d.items():
            res[key] = res.get(key, 0) + c*v
    # H(0) * H(a 0^{m-1})
    prev = remove_trailing0(a + (0,)*(m-1))
    for (u, k), v in prev.items():
        res[(u, k+1)] = res.get((u, k+1), 0) + v
    for i in range(len(a)):
        ins = a[:i] + (0,) + a[i:] + (0,)*(m-1)
        add(remove_trailing0(ins), Fraction(-1))
    return {key: v/m for key, v in res.items() if v != 0}

def mlist(w):
    """word ending in 1 -> compressed index list"""
    out = []; c = 0
    for l in w:
        c += 1
        if l == 1:
            out.append(c); c = 0
    assert c == 0
    return tuple(out)

def eval_H_ending1(x, wlist, dtype=np.longdouble):
    """all H(w;x) for words ending in 1, by nested sums"""
    x = dtype(x)
    N = int(np.ceil(22*np.log(10)/(-np.log(float(x))))) + 10
    n = np.arange(1, N+1, dtype=dtype)
    xn = np.exp(n*np.log(x))
    cache = {}
    def S(ml):   # S_ml(n) = sum_{n>=n1>n2>...} 1/(n1^m1 ...) , array over n=1..N
        if ml in cache: return cache[ml]
        if len(ml) == 0:
            r = np.ones(N, dtype=dtype)
        else:
            tail = S(ml[1:])
            tail_shift = np.concatenate(([dtype(1) if len(ml[1:]) == 0 else dtype(0)], tail[:-1]))
            r = np.cumsum(tail_shift / n**ml[0])
        cache[ml] = r
        return r
    vals = {}
    for w in wlist:
        ml = mlist(w)
        tail = S(ml[1:])
        tail_shift = np.concatenate(([dtype(1) if len(ml[1:]) == 0 else dtype(0)], tail[:-1]))
        vals[w] = np.sum(xn / n**ml[0] * tail_shift)
    return vals, N

def G_values(x):
    ws = list(words())
    need = set()
    decomp = {}
    for w in ws:
        d = remove_trailing0(w)
        decomp[w] = d
        for (u, k) in d:
            if len(u) > 0: need.add(u)
    hv, N = eval_H_ending1(x, sorted(need))
    lx = np.log(np.longdouble(x))
    out = {}
    for w in ws:
        s = np.longdouble(0)
        for (u, k), c in decomp[w].items():
            hu = np.longdouble(1) if len(u) == 0 else hv[u]
            s += np.longdouble(c.numerator)/np.longdouble(c.denominator) * lx**k * hu
        out[w] = (-1)**sum(w) * s
    return out, N

def ld2mpf(v):
    import mpmath
    return mpmath.mpf(np.format_float_scientific(np.longdouble(v), precision=21, unique=False))

if __name__ == "__main__":
    here = os.path.dirname(os.path.abspath(__file__))
    ys = [Fraction(1, 10**2), Fraction(1, 10**3), Fraction(1, 10**4)]
    # sanity checks against closed forms
    import mpmath
    mpmath.mp.dps = 30
    for y in ys:
        x = 1 - float(y)
        g, N = G_values(np.longdouble(1) - np.longdouble(y.numerator)/np.longdouble(y.denominator))
        chk = [
          (g[(0,1)], -mpmath.polylog(2, mpmath.mpf(1)-mpmath.mpf(y.numerator)/y.denominator)),
          (g[(1,0)], mpmath.log(1-mpmath.mpf(1)+mpmath.mpf(y.numerator)/y.denominator)*mpmath.log(mpmath.mpf(1)-mpmath.mpf(y.numerator)/y.denominator)+mpmath.polylog(2, mpmath.mpf(1)-mpmath.mpf(y.numerator)/y.denominator)),
          (g[(1,1,1)], mpmath.log(mpmath.mpf(y.numerator)/y.denominator)**3/6),
          (g[(0,0,1)], -mpmath.polylog(3, mpmath.mpf(1)-mpmath.mpf(y.numerator)/y.denominator)),
        ]
        print("y0 =", y, " N =", N, " closed-form checks (difference):", [float(ld2mpf(a) - b) for a, b in chk])
        tag = "y" + str(y.denominator)
        with open(os.path.join(here, "gnum_%s.m" % tag), "w") as fh:
            fh.write("(* G(w; x) at x = 1 - %s, from gnum.py (nested sums, long double) *)\n{\n" % str(y))
            items = []
            for w, v in g.items():
                items.append("G[%s, x] -> %s" % (", ".join(map(str, w)), mpmath.nstr(ld2mpf(v), 20, min_fixed=-1, max_fixed=1).replace("e", "*^")))
            fh.write(",\n".join(items))
            fh.write("\n}\n")


==> anc/numbers/deposit/AMP/data/gnum_y100.m <==
(* G(w; x) at x = 1 - 1/100, from gnum.py (nested sums, long double) *)
{
G[0, x] -> -1.0050335853501441174*^-2,
G[1, x] -> -4.6051701859880913689,
G[0, 0, x] -> 5.0504625384088271018*^-5,
G[0, 1, x] -> -1.5886254480763753272,
G[1, 0, x] -> 1.634908955108087342,
G[1, 1, x] -> 1.0603796220956796026*^+1,
G[0, 0, 0, x] -> -1.6919614908845378155*^-7,
G[0, 0, 1, x] -> -1.1858329336450369344,
G[0, 1, 0, x] -> 2.3876320865886606559,
G[0, 1, 1, x] -> 1.0393053069259096601,
G[1, 0, 0, x] -> -1.2020317353386970221,
G[1, 0, 1, x] -> 5.2372799363314770332,
G[1, 1, 0, x] -> -6.3831569566000918702,
G[1, 1, 1, x] -> -1.6277428738347809584*^+1,
G[0, 0, 0, 0, x] -> 4.2511953086451555615*^-10,
G[0, 0, 0, 1, x] -> -1.0703241461652291519,
G[0, 0, 1, 0, x] -> 3.2228904577449629658,
G[0, 0, 1, 1, x] -> 2.5947144234093056077*^-1,
G[0, 1, 0, 0, x] -> -3.2348887099273692027,
G[0, 1, 0, 1, x] -> 7.4292252245607101873*^-1,
G[0, 1, 1, 0, x] -> -1.2723107745268639299,
G[0, 1, 1, 1, x] -> -7.563096659173197056*^-1,
G[1, 0, 0, 0, x] -> 1.0823231775246967549,
G[1, 0, 0, 1, x] -> 4.1990970644469866103,
G[1, 0, 1, 0, x] -> -9.1937530736689802285,
G[1, 0, 1, 1, x] -> -2.5172488158424426569,
G[1, 1, 0, 0, x] -> 5.2651083597076446018,
G[1, 1, 0, 1, x] -> -9.542033893391221047,
G[1, 1, 1, 0, x] -> 1.2979186000802815129*^+1,
G[1, 1, 1, 1, x] -> 1.8740082382596271427*^+1,
G[0, 0, 0, 0, 0, x] -> -8.5451881261427064328*^-13,
G[0, 0, 0, 0, 1, x] -> -1.0261104771013061825,
G[0, 0, 0, 1, 0, x] -> 4.1151990255462974496,
G[0, 0, 0, 1, 1, x] -> 9.3888823578783762774*^-2,
G[0, 0, 1, 0, 0, x] -> -6.1889941040791371105,
G[0, 0, 1, 0, 1, x] -> 2.2103887098659649117*^-1,
G[0, 0, 1, 1, 0, x] -> -5.0531311686286656585*^-1,
G[0, 0, 1, 1, 1, x] -> -8.7796943565463790861*^-2,
G[0, 1, 0, 0, 0, x] -> 4.1368333087139147614,
G[0, 1, 0, 0, 1, x] -> 6.5739482112307740089*^-1,
G[0, 1, 0, 1, 0, x] -> -1.7643340050831617643,
G[0, 1, 0, 1, 1, x] -> -1.9242908598115734202*^-1,
G[0, 1, 1, 0, 0, x] -> 1.3938736947014592122,
G[0, 1, 1, 0, 1, x] -> -5.4699793956707324797*^-1,
G[0, 1, 1, 1, 0, x] -> 9.2262207883087670688*^-1,
G[0, 1, 1, 1, 1, x] -> 5.2314601693785469917*^-1,
G[1, 0, 0, 0, 0, x] -> -1.0369277550375167066,
G[1, 0, 0, 0, 1, x] -> 3.8628135079960320068,
G[1, 0, 0, 1, 0, x] -> -1.2288037680890317623*^+1,
G[1, 0, 0, 1, 1, x] -> -7.3909023370623280167*^-1,
G[1, 0, 1, 0, 0, x] -> 1.3216404836504165718*^+1,
G[1, 0, 1, 0, 1, x] -> -1.9424305998173053793,
G[1, 0, 1, 1, 0, x] -> 3.6383393492369736728,
G[1, 0, 1, 1, 1, x] -> 1.3903506571056356395,
G[1, 1, 0, 0, 0, x] -> -4.8877315461752549449,
G[1, 1, 0, 0, 1, x] -> -7.9584727710158034166,
G[1, 1, 0, 1, 0, x] -> 1.8502274726770061198*^+1,
G[1, 1, 0, 1, 1, x] -> 3.7106536130572687457,
G[1, 1, 1, 0, 0, x] -> -1.1596840666625522048*^+1,
G[1, 1, 1, 0, 1, x] -> 1.2173794257806194518*^+1,
G[1, 1, 1, 1, 0, x] -> -1.7986288666774331621*^+1,
G[1, 1, 1, 1, 1, x] -> -1.7260253734258605145*^+1,
G[0, 0, 0, 0, 0, 0, x] -> 1.4313668433181139703*^-15,
G[0, 0, 0, 0, 0, 1, x] -> -1.0069760494289158597,
G[0, 0, 0, 0, 1, 0, x] -> 5.0451930020622440254,
G[0, 0, 0, 0, 1, 1, x] -> 3.9579997685482583384*^-2,
G[0, 0, 0, 1, 0, 0, x] -> -1.0111065570279859123*^+1,
G[0, 0, 0, 1, 0, 1, x] -> 8.6223370467964387217*^-2,
G[0, 0, 0, 1, 1, 0, x] -> -2.4548697541975164269*^-1,
G[0, 0, 0, 1, 1, 1, x] -> -1.6565825177044110123*^-2,
G[0, 0, 1, 0, 0, 0, x] -> 1.0131799393393637651*^+1,
G[0, 0, 1, 0, 0, 1, x] -> 2.0694977574180862249*^-1,
G[0, 0, 1, 0, 1, 0, x] -> -6.7479117777760447684*^-1,
G[0, 0, 1, 0, 1, 1, x] -> -3.0220729026930333519*^-2,
G[0, 0, 1, 1, 0, 0, x] -> 7.0816533528625541825*^-1,
G[0, 0, 1, 1, 0, 1, x] -> -7.3090002275124404336*^-2,
G[0, 0, 1, 1, 1, 0, x] -> 1.5389059560293089161*^-1,
G[0, 0, 1, 1, 1, 1, x] -> 3.3757837124691936763*^-2,
G[0, 1, 0, 0, 0, 0, x] -> -5.0762938377274504391,
G[0, 1, 0, 0, 0, 1, x] -> 6.2491116144936553913*^-1,
G[0, 1, 0, 0, 1, 0, x] -> -2.2952400745723532938,
G[0, 1, 0, 0, 1, 1, x] -> -6.9137591375641467582*^-2,
G[0, 1, 0, 1, 0, 0, x] -> 2.9788973270043773178,
G[0, 1, 0, 1, 0, 1, x] -> -1.6347744480400733708*^-1,
G[0, 1, 0, 1, 1, 0, x] -> 3.6412806255124387646*^-1,
G[0, 1, 0, 1, 1, 1, x] -> 6.5776471894302179258*^-2,
G[0, 1, 1, 0, 0, 0, x] -> -1.4697456321153329172,
G[0, 1, 1, 0, 0, 1, x] -> -4.8431375723121923525*^-1,
G[0, 1, 1, 0, 1, 0, x] -> 1.2837824768205169871,
G[0, 1, 1, 0, 1, 1, x] -> 1.4020132207112148263*^-1,
G[0, 1, 1, 1, 0, 0, x] -> -9.8248219616786432*^-1,
G[0, 1, 1, 1, 0, 1, x] -> 3.8792155318540856994*^-1,
G[0, 1, 1, 1, 1, 0, x] -> -6.6667281457086309863*^-1,
G[0, 1, 1, 1, 1, 1, x] -> -3.3084989131640448587*^-1,
G[1, 0, 0, 0, 0, 0, x] -> 1.0173430619842789506,
G[1, 0, 0, 0, 0, 1, x] -> 3.7281690736468476464,
G[1, 0, 0, 0, 1, 0, x] -> -1.5576410029131558321*^+1,
G[1, 0, 0, 0, 1, 1, x] -> -2.8331821520880658765*^-1,
G[1, 0, 0, 1, 0, 0, x] -> 2.4573984533820228458*^+1,
G[1, 0, 0, 1, 0, 1, x] -> -6.4782271120382548354*^-1,
G[1, 0, 0, 1, 1, 0, x] -> 1.5743430532806772248,
G[1, 0, 0, 1, 1, 1, x] -> 2.0351204653548292121*^-1,
G[1, 0, 1, 0, 0, 0, x] -> -1.7419898567342513969*^+1,
G[1, 0, 1, 0, 0, 1, x] -> -1.7570348886412416679,
G[1, 0, 1, 0, 1, 0, x] -> 4.9927147243944238141,
G[1, 0, 1, 0, 1, 1, x] -> 4.0843662985221527927*^-1,
G[1, 0, 1, 1, 0, 0, x] -> -4.2710477129579317991,
G[1, 0, 1, 1, 0, 1, x] -> 1.0748512993927327971,
G[1, 0, 1, 1, 1, 0, x] -> -1.9700619852682641561,
G[1, 0, 1, 1, 1, 1, x] -> -7.5492698353860709313*^-1,
G[1, 1, 0, 0, 0, 0, x] -> 4.7346918857646655213,
G[1, 1, 0, 0, 0, 1, x] -> -7.4087097853963590284,
G[1, 1, 0, 0, 1, 0, x] -> 2.4547463326291193084*^+1,
G[1, 1, 0, 0, 1, 1, x] -> 1.1923317697801249925,
G[1, 1, 0, 1, 0, 0, x] -> -2.7778688964427558847*^+1,
G[1, 1, 0, 1, 0, 1, x] -> 2.9893238140698619686,
G[1, 1, 0, 1, 1, 0, x] -> -5.959918620600682847,
G[1, 1, 0, 1, 1, 1, x] -> -1.6915467300086983775,
G[1, 1, 1, 0, 0, 0, x] -> 1.1049590339030828335*^+1,
G[1, 1, 1, 0, 0, 1, x] -> 1.0425378059149965452*^+1,
G[1, 1, 1, 0, 1, 0, x] -> -2.5425203505850313803*^+1,
G[1, 1, 1, 0, 1, 1, x] -> -4.0045170664514101338,
G[1, 1, 1, 1, 0, 0, x] -> 1.7101312584074616303*^+1,
G[1, 1, 1, 1, 0, 1, x] -> -1.2013340058374822816*^+1,
G[1, 1, 1, 1, 1, 0, x] -> 1.8968652076635894302*^+1,
G[1, 1, 1, 1, 1, 1, x] -> 1.3247734316599558206*^+1
}


==> anc/numbers/deposit/AMP/data/gnum_y1000.m <==
(* G(w; x) at x = 1 - 1/1000, from gnum.py (nested sums, long double) *)
{
G[0, x] -> -1.000500333583533521*^-3,
G[1, x] -> -6.9077552789821370311,
G[0, 0, x] -> 5.0050045875038092673*^-7,
G[0, 1, x] -> -1.6370226052761177425,
G[1, 0, x] -> 1.6439338167370527852,
G[1, 1, x] -> 2.3858541497152790909*^+1,
G[0, 0, 0, x] -> -1.66916958646155892*^-10,
G[0, 0, 1, x] -> -1.2004153539954643451,
G[0, 1, 0, x] -> 2.4024685496535912311,
G[0, 1, 1, x] -> 1.1702768164100614127,
G[1, 0, 0, x] -> -1.202056652992812952,
G[1, 0, 1, x] -> 8.9675979105890706805,
G[1, 1, 0, x] -> -1.0161745205725850038*^+1,
G[1, 1, 1, x] -> -5.4936321991923856813*^+1,
G[0, 0, 0, 0, x] -> 4.1750118201556959931*^-14,
G[0, 0, 0, 1, x] -> -1.0811213972098223925,
G[0, 0, 1, 0, x] -> 3.2445652075915784348,
G[0, 0, 1, 1, x] -> 2.6939615172512816602*^-1,
G[0, 1, 0, 0, x] -> -3.2457670428842546179,
G[0, 1, 0, 1, x] -> 8.0112920164224766666*^-1,
G[0, 1, 1, 0, x] -> -1.3410923674377073407,
G[0, 1, 1, 1, x] -> -9.9558623493070534151*^-1,
G[1, 0, 0, 0, x] -> 1.0823232336555200777,
G[1, 0, 0, 1, x] -> 6.9522539934408755934,
G[1, 0, 1, 0, x] -> -1.4714609273224986217*^+1,
G[1, 0, 1, 1, x] -> -5.0972271516348949083,
G[1, 1, 0, 0, x] -> 8.0329342350654065717,
G[1, 1, 0, 1, x] -> -2.5875758751695522628*^+1,
G[1, 1, 1, 0, x] -> 3.2023535946739895106*^+1,
G[1, 1, 1, 1, x] -> 9.4871667061893622877*^+1,
G[0, 0, 0, 0, 0, x] -> -8.3542014375619386005*^-18,
G[0, 0, 0, 0, 1, x] -> -1.03584549174283617,
G[0, 0, 0, 1, 0, x] -> 4.144463629289897403,
G[0, 0, 0, 1, 1, x] -> 9.6281038940567485538*^-2,
G[0, 0, 1, 0, 0, x] -> -6.2183185382211105556,
G[0, 0, 1, 0, 1, x] -> 2.2800396915015250393*^-1,
G[0, 0, 1, 1, 0, x] -> -5.171166169115220715*^-1,
G[0, 0, 1, 1, 1, x] -> -9.5520684988493989214*^-2,
G[0, 1, 0, 0, 0, x] -> 4.1466281558171204156,
G[0, 1, 0, 0, 1, x] -> 7.0340892911724575324*^-1,
G[0, 1, 0, 1, 0, x] -> -1.863627326568283093,
G[0, 1, 0, 1, 1, x] -> -2.2252625845700522009*^-1,
G[0, 1, 1, 0, 0, x] -> 1.4496011618761574964,
G[0, 1, 1, 0, 1, x] -> -6.750667175918600788*^-1,
G[0, 1, 1, 1, 0, x] -> 1.0896304303860126221,
G[0, 1, 1, 1, 1, x] -> 8.5528881536845229023*^-1,
G[1, 0, 0, 0, 0, x] -> -1.036927755143359493,
G[1, 0, 0, 0, 1, x] -> 6.3441470626481612353,
G[1, 0, 0, 1, 0, x] -> -1.9742805849501324509*^+1,
G[1, 0, 0, 1, 1, x] -> -1.351834375794239643,
G[1, 0, 1, 0, 0, x] -> 2.0681980498528672532*^+1,
G[1, 0, 1, 0, 1, x] -> -3.7388185196932506443,
G[1, 0, 1, 1, 0, x] -> 6.6701133072042969071,
G[1, 0, 1, 1, 1, x] -> 3.4561108085507207342,
G[1, 1, 0, 0, 0, x] -> -7.379872871262222518,
G[1, 1, 0, 0, 1, x] -> -2.079099097636706096*^+1,
G[1, 1, 0, 1, 0, x] -> 4.6021755895282031049*^+1,
G[1, 1, 0, 1, 1, x] -> 1.2421032669612432483*^+1,
G[1, 1, 1, 0, 0, x] -> -2.6906769595634789061*^+1,
G[1, 1, 1, 0, 1, x] -> 5.1300447925156037923*^+1,
G[1, 1, 1, 1, 0, x] -> -6.8127799353230693927*^+1,
G[1, 1, 1, 1, 1, x] -> -1.3107005179452628074*^+2,
G[0, 0, 0, 0, 0, 0, x] -> 1.3930635541841258095*^-21,
G[0, 0, 0, 0, 0, 1, x] -> -1.0163061569222260792,
G[0, 0, 0, 0, 1, 0, x] -> 5.0825671483711601026,
G[0, 0, 0, 0, 1, 1, x] -> 4.044043303063458442*^-2,
G[0, 0, 0, 1, 0, 0, x] -> -1.0167207565364134887*^+1,
G[0, 0, 0, 1, 0, 1, x] -> 8.8254861853650816071*^-2,
G[0, 0, 0, 1, 1, 0, x] -> -2.5011292318776696071*^-1,
G[0, 0, 0, 1, 1, 1, x] -> -1.7393775769471958158*^-2,
G[0, 0, 1, 0, 0, 0, x] -> 1.0169281375288074518*^+1,
G[0, 0, 1, 0, 0, 1, x] -> 2.1309132730926803359*^-1,
G[0, 0, 1, 0, 1, 0, x] -> -6.9117535822668161271*^-1,
G[0, 0, 1, 0, 1, 1, x] -> -3.2083545274912878855*^-2,
G[0, 0, 1, 1, 0, 0, x] -> 7.2101575156885203046*^-1,
G[0, 0, 1, 1, 0, 1, x] -> -7.8530593843980349737*^-2,
G[0, 0, 1, 1, 1, 0, x] -> 1.6289103490450421892*^-1,
G[0, 0, 1, 1, 1, 1, x] -> 3.9616507207999459209*^-2,
G[0, 1, 0, 0, 0, 0, x] -> -5.0856778633573227343,
G[0, 1, 0, 0, 0, 1, x] -> 6.6709460000196397713*^-1,
G[0, 1, 0, 0, 1, 0, x] -> -2.4281702154926554391,
G[0, 1, 0, 0, 1, 1, x] -> -7.7598833279550123021*^-2,
G[0, 1, 0, 1, 0, 0, x] -> 3.1202778536002905296,
G[0, 1, 0, 1, 0, 1, x] -> -1.8620490774713171116*^-1,
G[0, 1, 0, 1, 1, 0, x] -> 4.0579230245187504424*^-1,
G[0, 1, 0, 1, 1, 1, x] -> 8.3995321869610913898*^-2,
G[0, 1, 1, 0, 0, 0, x] -> -1.5212532277280049213,
G[0, 1, 1, 0, 0, 1, x] -> -5.8939278854956423357*^-1,
G[0, 1, 1, 0, 1, 0, x] -> 1.5227270770103626747,
G[0, 1, 1, 0, 1, 1, x] -> 1.950889046566047953*^-1,
G[0, 1, 1, 1, 0, 0, x] -> -1.1276958124401650659,
G[0, 1, 1, 1, 0, 1, x] -> 5.8670601762765535632*^-1,
G[0, 1, 1, 1, 1, 0, x] -> -9.4587897531495638567*^-1,
G[0, 1, 1, 1, 1, 1, x] -> -7.0460082509583579356*^-1,
G[1, 0, 0, 0, 0, 0, x] -> 1.0173430619844491381,
G[1, 0, 0, 0, 0, 1, x] -> 6.1060455085702721916,
G[1, 0, 0, 0, 1, 0, x] -> -2.5097623955535535224*^+1,
G[1, 0, 0, 0, 1, 1, x] -> -5.0322214914471087403*^-1,
G[1, 0, 0, 1, 0, 0, x] -> 3.8870397382968781063*^+1,
G[1, 0, 0, 1, 0, 1, x] -> -1.1675624355409281062,
G[1, 0, 0, 1, 1, 0, x] -> 2.7561802269985426759,
G[1, 0, 0, 1, 1, 1, x] -> 4.1737216527965037457*^-1,
G[1, 0, 1, 0, 0, 0, x] -> -2.6960588315975266241*^+1,
G[1, 0, 1, 0, 0, 1, x] -> -3.3387885919874657654,
G[1, 0, 1, 0, 1, 0, x] -> 9.2026476519800808444,
G[1, 0, 1, 0, 1, 1, x] -> 8.949931616464788917*^-1,
G[1, 0, 1, 1, 0, 0, x] -> -7.5637369295089695526,
G[1, 0, 1, 1, 0, 1, x] -> 2.5128998199141392717,
G[1, 0, 1, 1, 1, 0, x] -> -4.3300904740063864782,
G[1, 0, 1, 1, 1, 1, x] -> -2.3851217039366256728,
G[1, 1, 0, 0, 0, 0, x] -> 7.1223062772431932712,
G[1, 1, 0, 0, 0, 1, x] -> -1.915551001841451928*^+1,
G[1, 1, 0, 0, 1, 0, x] -> 6.141551282918797532*^+1,
G[1, 1, 0, 0, 1, 1, x] -> 3.5955156941083754607,
G[1, 1, 0, 1, 0, 0, x] -> -6.6801222584745861888*^+1,
G[1, 1, 0, 1, 0, 1, x] -> 9.5055287017229974367,
G[1, 1, 0, 1, 1, 0, x] -> -1.7799069403572231251*^+1,
G[1, 1, 0, 1, 1, 1, x] -> -7.1667404333834801989,
G[1, 1, 1, 0, 0, 0, x] -> 2.5173191852883694798*^+1,
G[1, 1, 1, 0, 0, 1, x] -> 4.2307505860776597445*^+1,
G[1, 1, 1, 0, 1, 0, x] -> -9.7271472376080090262*^+1,
G[1, 1, 1, 0, 1, 1, x] -> -2.1433744231258142082*^+1,
G[1, 1, 1, 1, 0, 0, x] -> 6.0207336557476441863*^+1,
G[1, 1, 1, 1, 0, 1, x] -> -7.7875862876657138828*^+1,
G[1, 1, 1, 1, 1, 0, x] -> 1.0969720570087445714*^+2,
G[1, 1, 1, 1, 1, 1, x] -> 1.5089997370001683981*^+2
}


==> anc/numbers/deposit/AMP/data/gnum_y10000.m <==
(* G(w; x) at x = 1 - 1/10000, from gnum.py (nested sums, long double) *)
{
G[0, x] -> -1.0000500033335832657*^-4,
G[1, x] -> -9.2103403719761828229,
G[0, 0, x] -> 5.0005000458374995045*^-9,
G[0, 1, x] -> -1.6439129842561454972,
G[1, 0, x] -> 1.644834064348115319,
G[1, 1, x] -> 4.2415184883827184929*^+1,
G[0, 0, 0, x] -> -1.6669166958364582175*^-13,
G[0, 0, 1, x] -> -1.2018924550845816073,
G[0, 1, 0, x] -> 2.4039493096877017626,
G[0, 1, 1, x] -> 1.1967941142670386776,
G[1, 0, 0, x] -> -1.2020569006594276075,
G[1, 0, 1, x] -> 1.2747409898376146542*^+1,
G[1, 1, 0, x] -> -1.3948445743221631813*^+1,
G[1, 1, 1, x] -> -1.3021942990678248026*^+2,
G[0, 0, 0, 0, x] -> 4.1675001180701391073*^-18,
G[0, 0, 0, 1, x] -> -1.082203030233788995,
G[0, 0, 1, 0, x] -> 3.2467292859567383793,
G[0, 0, 1, 1, x] -> 2.7046088665741270499*^-1,
G[0, 1, 0, 0, x] -> -3.2468494894324967269,
G[0, 1, 0, 1, x] -> 8.1030317658814762696*^-1,
G[0, 1, 1, 0, x] -> -1.3513446352987692734,
G[0, 1, 1, 1, x] -> -1.06403796887336612,
G[1, 0, 0, 0, x] -> 1.0823232337110826295,
G[1, 0, 0, 1, x] -> 9.718613651936119935,
G[1, 0, 1, 0, x] -> -2.0248805285191524058*^+1,
G[1, 0, 1, 1, x] -> -7.8307672409570849032,
G[1, 1, 0, 0, x] -> 1.0800772417405747021*^+1,
G[1, 1, 0, 1, x] -> -5.0873224771614231329*^+1,
G[1, 1, 1, 0, x] -> 5.9781052575575919866*^+1,
G[1, 1, 1, 1, x] -> 2.9984131812154035396*^+2,
G[0, 0, 0, 0, 0, x] -> -8.3354170139375025358*^-23,
G[0, 0, 0, 0, 1, x] -> -1.0368195234186332921,
G[0, 0, 0, 1, 0, x] -> 4.14738631938893246,
G[0, 0, 0, 1, 1, x] -> 9.652410655621385505*^-2,
G[0, 0, 1, 0, 0, x] -> -6.2212418236650609041,
G[0, 0, 1, 0, 1, x] -> 2.2872929537963328998*^-1,
G[0, 0, 1, 1, 0, x] -> -5.1832866248933519006*^-1,
G[0, 0, 1, 1, 1, x] -> -9.6443981526259040526*^-2,
G[0, 1, 0, 0, 0, x] -> 4.1476027828381316232,
G[0, 1, 0, 0, 1, x] -> 7.1047408711685686264*^-1,
G[0, 1, 0, 1, 0, x] -> -1.8784877993624251243,
G[0, 1, 0, 1, 1, x] -> -2.2790736294849104395*^-1,
G[0, 1, 1, 0, 0, x] -> 1.4576401327808995199,
G[0, 1, 1, 0, 1, x] -> -7.0503940592189057315*^-1,
G[0, 1, 1, 1, 0, x] -> 1.125941141040331585,
G[0, 1, 1, 1, 1, x] -> 9.8865724385573503045*^-1,
G[1, 0, 0, 0, 0, x] -> -1.0369277551433699253,
G[1, 0, 0, 0, 1, x] -> 8.8352066644283104978,
G[1, 0, 0, 1, 0, x] -> -2.721706599036329001*^+1,
G[1, 0, 0, 1, 1, x] -> -1.9737975158939745896,
G[1, 0, 1, 0, 0, x] -> 2.8157322380934150415*^+1,
G[1, 0, 1, 0, 1, x] -> -5.5972745231295989352,
G[1, 0, 1, 1, 0, x] -> 9.7735600337465815234,
G[1, 0, 1, 1, 1, x] -> 5.8455228866069608266,
G[1, 1, 0, 0, 0, x] -> -9.872014214988084374,
G[1, 1, 0, 0, 1, x] -> -3.9983435061574291662*^+1,
G[1, 1, 0, 1, 0, x] -> 8.6274271629060317129*^+1,
G[1, 1, 0, 1, 1, x] -> 2.7293731501557350875*^+1,
G[1, 1, 1, 0, 0, x] -> -4.8589875604014989608*^+1,
G[1, 1, 1, 0, 1, x] -> 1.3799075098783422531*^+2,
G[1, 1, 1, 1, 0, x] -> -1.721486482509729713*^+2,
G[1, 1, 1, 1, 1, x] -> -5.5232811949627539061*^+2,
G[0, 0, 0, 0, 0, 0, x] -> 1.3893056354291676802*^-27,
G[0, 0, 0, 0, 0, 1, x] -> -1.0172393694359073723,
G[0, 0, 0, 0, 1, 0, x] -> 5.0863005343163219742,
G[0, 0, 0, 0, 1, 1, x] -> 4.0527243025572048184*^-2,
G[0, 0, 0, 1, 0, 0, x] -> -1.0172808448317770477*^+1,
G[0, 0, 0, 1, 0, 1, x] -> 8.846050432697071462*^-2,
G[0, 0, 0, 1, 1, 0, x] -> -2.5057912932256723866*^-1,
G[0, 0, 0, 1, 1, 1, x] -> -1.7480202943644900417*^-2,
G[0, 0, 1, 0, 0, 0, x] -> 1.0173015833414653653*^+1,
G[0, 0, 1, 0, 0, 1, x] -> 2.1372776566027707493*^-1,
G[0, 0, 1, 0, 1, 0, x] -> -6.9285991837472698271*^-1,
G[0, 0, 1, 0, 1, 1, x] -> -3.2286194962025363322*^-2,
G[0, 0, 1, 1, 0, 0, x] -> 7.2232457090024686691*^-1,
G[0, 0, 1, 1, 0, 1, x] -> -7.9150601781590394593*^-2,
G[0, 0, 1, 1, 1, 0, x] -> 1.638870504549551431*^-1,
G[0, 0, 1, 1, 1, 1, x] -> 4.04361425862367603*^-2,
G[0, 1, 0, 0, 0, 0, x] -> -5.0866116119617469176,
G[0, 1, 0, 0, 0, 1, x] -> 6.73532120169658324*^-1,
G[0, 1, 0, 0, 1, 0, x] -> -2.4481229427908480856,
G[0, 1, 0, 0, 1, 1, x] -> -7.8996955187054492239*^-2,
G[0, 1, 0, 1, 0, 0, x] -> 3.1410767902520757926,
G[0, 1, 0, 1, 0, 1, x] -> -1.9011096848485840462*^-1,
G[0, 1, 0, 1, 1, 0, x] -> 4.127000606589257544*^-1,
G[0, 1, 0, 1, 1, 1, x] -> 8.7791625145411488256*^-2,
G[0, 1, 1, 0, 0, 0, x] -> -1.5286239011181780656,
G[0, 1, 1, 0, 0, 1, x] -> -6.1325893250210931234*^-1,
G[0, 1, 1, 0, 1, 0, x] -> 1.5750005445182820679,
G[0, 1, 1, 0, 1, 1, x] -> 2.1016634501845778864*^-1,
G[0, 1, 1, 1, 0, 0, x] -> -1.1577936529156515943,
G[0, 1, 1, 1, 0, 1, x] -> 6.5419750146400733825*^-1,
G[0, 1, 1, 1, 1, 0, x] -> -1.0331266274683515057,
G[0, 1, 1, 1, 1, 1, x] -> -9.1383791892143006232*^-1,
G[1, 0, 0, 0, 0, 0, x] -> 1.0173430619844491397,
G[1, 0, 0, 0, 0, 1, x] -> 8.4926858387876933273,
G[1, 0, 0, 0, 1, 0, x] -> -3.4645159040165853077*^+1,
G[1, 0, 0, 0, 1, 1, x] -> -7.252961165036128683*^-1,
G[1, 0, 0, 1, 0, 0, x] -> 5.3193160952990923312*^+1,
G[1, 0, 0, 1, 0, 1, x] -> -1.6936901015166119503,
G[1, 0, 0, 1, 1, 0, x] -> 3.9487727958357400062,
G[1, 0, 0, 1, 1, 1, x] -> 6.3874570119507026667*^-1,
G[1, 0, 1, 0, 0, 0, x] -> -3.6510071523089338074*^+1,
G[1, 0, 1, 0, 0, 1, x] -> -4.9690854239521243434,
G[1, 0, 1, 0, 1, 0, x] -> 1.3516221774862882466*^+1,
G[1, 0, 1, 0, 1, 1, x] -> 1.4153968205619658673,
G[1, 0, 1, 1, 0, 0, x] -> -1.0913722416033860578*^+1,
G[1, 0, 1, 1, 0, 1, x] -> 4.1107277097675549867,
G[1, 0, 1, 1, 1, 0, x] -> -6.8919921393832966586,
G[1, 0, 1, 1, 1, 1, x] -> -4.5366801325240279541,
G[1, 1, 0, 0, 0, 0, x] -> 9.5099206687480942355,
G[1, 1, 0, 0, 0, 1, x] -> -3.6630946438830566371*^+1,
G[1, 1, 0, 0, 1, 0, x] -> 1.1547918221638259432*^+2,
G[1, 1, 0, 0, 1, 1, x] -> 7.4238565112986994385,
G[1, 1, 0, 1, 0, 0, x] -> -1.2302910730535468879*^+2,
G[1, 1, 0, 1, 0, 1, x] -> 2.0250277226377619951*^+1,
G[1, 1, 0, 1, 1, 0, x] -> -3.6726282924183354321*^+1,
G[1, 1, 0, 1, 1, 1, x] -> -1.7846267453865366857*^+1,
G[1, 1, 1, 0, 0, 0, x] -> 4.5035160868276726109*^+1,
G[1, 1, 1, 0, 0, 1, x] -> 1.1105435196964356414*^+2,
G[1, 1, 1, 0, 1, 0, x] -> -2.4713770614199484929*^+2,
G[1, 1, 1, 0, 1, 1, x] -> -6.5948584929691896429*^+1,
G[1, 1, 1, 1, 0, 0, x] -> 1.4590316177932778875*^+2,
G[1, 1, 1, 1, 0, 1, x] -> -2.8476115373079452556*^+2,
G[1, 1, 1, 1, 1, 0, x] -> 3.7406175973957159506*^+2,
G[1, 1, 1, 1, 1, 1, x] -> 8.4785499626237177195*^+2
}


==> anc/numbers/deposit/AMP/data/gtab.m <==
{G[0, x] -> -y - y^2/2 - y^3/3 - y^4/4, G[1, x] -> ly, 
 G[0, 0, x] -> y^2/2 + y^3/2 + (11*y^4)/24, 
 G[0, 1, x] -> y - ly*y + y^2/4 - (ly*y^2)/2 + y^3/9 - (ly*y^3)/3 + y^4/16 - 
   (ly*y^4)/4 - z2, G[1, 0, x] -> -y - y^2/4 - y^3/9 - y^4/16 + z2, 
 G[1, 1, x] -> ly^2/2, G[0, 0, 0, x] -> -1/6*y^3 - y^4/4, 
 G[0, 0, 1, x] -> (-3*y^2)/4 + (ly*y^2)/2 - (7*y^3)/12 + (ly*y^3)/2 - 
   (131*y^4)/288 + (11*ly*y^4)/24 + y*z2 + (y^2*z2)/2 + (y^3*z2)/3 + 
   (y^4*z2)/4 - z3, G[0, 1, 0, x] -> y^2/2 + (5*y^3)/12 + (49*y^4)/144 - 
   y*z2 - (y^2*z2)/2 - (y^3*z2)/3 - (y^4*z2)/4 + 2*z3, 
 G[0, 1, 1, x] -> -y + ly*y - (ly^2*y)/2 - y^2/8 + (ly*y^2)/4 - 
   (ly^2*y^2)/4 - y^3/27 + (ly*y^3)/9 - (ly^2*y^3)/6 - y^4/64 + (ly*y^4)/16 - 
   (ly^2*y^4)/8 + z3, G[1, 0, 0, x] -> y^2/4 + y^3/6 + (11*y^4)/96 - z3, 
 G[1, 0, 1, x] -> 2*y - ly*y + y^2/4 - (ly*y^2)/4 + (2*y^3)/27 - (ly*y^3)/9 + 
   y^4/32 - (ly*y^4)/16 - ly*z2 - 2*z3, 
 G[1, 1, 0, x] -> -y - y^2/8 - y^3/27 - y^4/64 + ly*z2 + z3, 
 G[1, 1, 1, x] -> ly^3/6, G[0, 0, 0, 0, x] -> y^4/24, 
 G[0, 0, 0, 1, x] -> (11*y^3)/36 - (ly*y^3)/6 + (19*y^4)/48 - (ly*y^4)/4 - 
   (y^2*z2)/2 - (y^3*z2)/2 - (11*y^4*z2)/24 - (2*z2^2)/5 + y*z3 + 
   (y^2*z3)/2 + (y^3*z3)/3 + (y^4*z3)/4, G[0, 0, 1, 0, x] -> 
  -1/6*y^3 - (11*y^4)/48 + (y^2*z2)/2 + (y^3*z2)/2 + (11*y^4*z2)/24 + 
   (6*z2^2)/5 - 2*y*z3 - y^2*z3 - (2*y^3*z3)/3 - (y^4*z3)/2, 
 G[0, 0, 1, 1, x] -> (7*y^2)/8 - (3*ly*y^2)/4 + (ly^2*y^2)/4 + (41*y^3)/72 - 
   (7*ly*y^3)/12 + (ly^2*y^3)/4 + (1397*y^4)/3456 - (131*ly*y^4)/288 + 
   (11*ly^2*y^4)/48 + z2^2/10 - y*z3 - (y^2*z3)/2 - (y^3*z3)/3 - (y^4*z3)/4, 
 G[0, 1, 0, 0, x] -> -1/12*y^3 - (5*y^4)/48 - (6*z2^2)/5 + y*z3 + 
   (y^2*z3)/2 + (y^3*z3)/3 + (y^4*z3)/4, G[0, 1, 0, 1, x] -> 
  (-5*y^2)/4 + (ly*y^2)/2 - (8*y^3)/9 + (5*ly*y^3)/12 - (1151*y^4)/1728 + 
   (49*ly*y^4)/144 - y*z2 + ly*y*z2 - (y^2*z2)/4 + (ly*y^2*z2)/2 - 
   (y^3*z2)/9 + (ly*y^3*z2)/3 - (y^4*z2)/16 + (ly*y^4*z2)/4 + (3*z2^2)/10 + 
   2*y*z3 + y^2*z3 + (2*y^3*z3)/3 + (y^4*z3)/2, 
 G[0, 1, 1, 0, x] -> y^2/2 + (3*y^3)/8 + (251*y^4)/864 + y*z2 - ly*y*z2 + 
   (y^2*z2)/4 - (ly*y^2*z2)/2 + (y^3*z2)/9 - (ly*y^3*z2)/3 + (y^4*z2)/16 - 
   (ly*y^4*z2)/4 - z2^2/2 - y*z3 - (y^2*z3)/2 - (y^3*z3)/3 - (y^4*z3)/4, 
 G[0, 1, 1, 1, x] -> y - ly*y + (ly^2*y)/2 - (ly^3*y)/6 + y^2/16 - 
   (ly*y^2)/8 + (ly^2*y^2)/8 - (ly^3*y^2)/12 + y^3/81 - (ly*y^3)/27 + 
   (ly^2*y^3)/18 - (ly^3*y^3)/18 + y^4/256 - (ly*y^4)/64 + (ly^2*y^4)/32 - 
   (ly^3*y^4)/24 - (2*z2^2)/5, G[1, 0, 0, 0, x] -> 
  -1/18*y^3 - y^4/16 + (2*z2^2)/5, G[1, 0, 0, 1, x] -> 
  -1/2*y^2 + (ly*y^2)/4 - y^3/4 + (ly*y^3)/6 - (41*y^4)/288 + 
   (11*ly*y^4)/96 + y*z2 + (y^2*z2)/4 + (y^3*z2)/9 + (y^4*z2)/16 - z2^2/2 - 
   ly*z3, G[1, 0, 1, 0, x] -> y^2/4 + (5*y^3)/36 + (49*y^4)/576 - y*z2 - 
   (y^2*z2)/4 - (y^3*z2)/9 - (y^4*z2)/16 + (7*z2^2)/10 + 2*ly*z3, 
 G[1, 0, 1, 1, x] -> -3*y + 2*ly*y - (ly^2*y)/2 - (3*y^2)/16 + (ly*y^2)/4 - 
   (ly^2*y^2)/8 - y^3/27 + (2*ly*y^3)/27 - (ly^2*y^3)/18 - (3*y^4)/256 + 
   (ly*y^4)/32 - (ly^2*y^4)/32 + (6*z2^2)/5 + ly*z3, 
 G[1, 1, 0, 0, x] -> y^2/8 + y^3/18 + (11*y^4)/384 - z2^2/10 - ly*z3, 
 G[1, 1, 0, 1, x] -> 3*y - ly*y + (3*y^2)/16 - (ly*y^2)/8 + y^3/27 - 
   (ly*y^3)/27 + (3*y^4)/256 - (ly*y^4)/64 - (ly^2*z2)/2 - (6*z2^2)/5 - 
   2*ly*z3, G[1, 1, 1, 0, x] -> -y - y^2/16 - y^3/81 - y^4/256 + 
   (ly^2*z2)/2 + (2*z2^2)/5 + ly*z3, G[1, 1, 1, 1, x] -> ly^4/24, 
 G[0, 0, 0, 0, 0, x] -> 0, G[0, 0, 0, 0, 1, x] -> 
  (-25*y^4)/288 + (ly*y^4)/24 + (y^3*z2)/6 + (y^4*z2)/4 + (2*y*z2^2)/5 + 
   (y^2*z2^2)/5 + (2*y^3*z2^2)/15 + (y^4*z2^2)/10 - (y^2*z3)/2 - (y^3*z3)/2 - 
   (11*y^4*z3)/24 - z5, G[0, 0, 0, 1, 0, x] -> 
  y^4/24 - (y^3*z2)/6 - (y^4*z2)/4 - (6*y*z2^2)/5 - (3*y^2*z2^2)/5 - 
   (2*y^3*z2^2)/5 - (3*y^4*z2^2)/10 + y^2*z3 + y^3*z3 + (11*y^4*z3)/12 + 
   4*z5, G[0, 0, 0, 1, 1, x] -> (-85*y^3)/216 + (11*ly*y^3)/36 - 
   (ly^2*y^3)/12 - (265*y^4)/576 + (19*ly*y^4)/48 - (ly^2*y^4)/8 - 
   (y*z2^2)/10 - (y^2*z2^2)/20 - (y^3*z2^2)/30 - (y^4*z2^2)/40 + (y^2*z3)/2 + 
   (y^3*z3)/2 + (11*y^4*z3)/24 - z2*z3 + 2*z5, 
 G[0, 0, 1, 0, 0, x] -> y^4/48 + (6*y*z2^2)/5 + (3*y^2*z2^2)/5 + 
   (2*y^3*z2^2)/5 + (3*y^4*z2^2)/10 - (y^2*z3)/2 - (y^3*z3)/2 - 
   (11*y^4*z3)/24 - 6*z5, G[0, 0, 1, 0, 1, x] -> 
  (17*y^3)/36 - (ly*y^3)/6 + (341*y^4)/576 - (11*ly*y^4)/48 + (3*y^2*z2)/4 - 
   (ly*y^2*z2)/2 + (7*y^3*z2)/12 - (ly*y^3*z2)/2 + (131*y^4*z2)/288 - 
   (11*ly*y^4*z2)/24 - (3*y*z2^2)/10 - (3*y^2*z2^2)/20 - (y^3*z2^2)/10 - 
   (3*y^4*z2^2)/40 - y^2*z3 - y^3*z3 - (11*y^4*z3)/12 + 3*z2*z3 - (11*z5)/2, 
 G[0, 0, 1, 1, 0, x] -> -1/6*y^3 - (7*y^4)/32 - (3*y^2*z2)/4 + 
   (ly*y^2*z2)/2 - (7*y^3*z2)/12 + (ly*y^3*z2)/2 - (131*y^4*z2)/288 + 
   (11*ly*y^4*z2)/24 + (y*z2^2)/2 + (y^2*z2^2)/4 + (y^3*z2^2)/6 + 
   (y^4*z2^2)/8 + (y^2*z3)/2 + (y^3*z3)/2 + (11*y^4*z3)/24 - z5/2, 
 G[0, 0, 1, 1, 1, x] -> (-15*y^2)/16 + (7*ly*y^2)/8 - (3*ly^2*y^2)/8 + 
   (ly^3*y^2)/12 - (235*y^3)/432 + (41*ly*y^3)/72 - (7*ly^2*y^3)/24 + 
   (ly^3*y^3)/12 - (15335*y^4)/41472 + (1397*ly*y^4)/3456 - 
   (131*ly^2*y^4)/576 + (11*ly^3*y^4)/144 + (2*y*z2^2)/5 + (y^2*z2^2)/5 + 
   (2*y^3*z2^2)/15 + (y^4*z2^2)/10 + z2*z3 - 2*z5, 
 G[0, 1, 0, 0, 0, x] -> y^4/72 - (2*y*z2^2)/5 - (y^2*z2^2)/5 - 
   (2*y^3*z2^2)/15 - (y^4*z2^2)/10 + 4*z5, G[0, 1, 0, 0, 1, x] -> 
  (7*y^3)/36 - (ly*y^3)/12 + (41*y^4)/192 - (5*ly*y^4)/48 - (y^2*z2)/2 - 
   (5*y^3*z2)/12 - (49*y^4*z2)/144 + (y*z2^2)/2 + (y^2*z2^2)/4 + 
   (y^3*z2^2)/6 + (y^4*z2^2)/8 - y*z3 + ly*y*z3 - (y^2*z3)/4 + 
   (ly*y^2*z3)/2 - (y^3*z3)/9 + (ly*y^3*z3)/3 - (y^4*z3)/16 + (ly*y^4*z3)/4 - 
   2*z2*z3 + (9*z5)/2, G[0, 1, 0, 1, 0, x] -> -1/12*y^3 - (7*y^4)/72 + 
   (y^2*z2)/2 + (5*y^3*z2)/12 + (49*y^4*z2)/144 - (7*y*z2^2)/10 - 
   (7*y^2*z2^2)/20 - (7*y^3*z2^2)/30 - (7*y^4*z2^2)/40 + 2*y*z3 - 2*ly*y*z3 + 
   (y^2*z3)/2 - ly*y^2*z3 + (2*y^3*z3)/9 - (2*ly*y^3*z3)/3 + (y^4*z3)/8 - 
   (ly*y^4*z3)/2 - 2*z2*z3 + 2*z5, G[0, 1, 0, 1, 1, x] -> 
  (17*y^2)/8 - (5*ly*y^2)/4 + (ly^2*y^2)/4 + (587*y^3)/432 - (8*ly*y^3)/9 + 
   (5*ly^2*y^3)/24 + (249*y^4)/256 - (1151*ly*y^4)/1728 + (49*ly^2*y^4)/288 - 
   (6*y*z2^2)/5 - (3*y^2*z2^2)/5 - (2*y^3*z2^2)/5 - (3*y^4*z2^2)/10 + y*z3 - 
   ly*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/2 + (y^3*z3)/9 - (ly*y^3*z3)/3 + 
   (y^4*z3)/16 - (ly*y^4*z3)/4 - 3*z2*z3 + (11*z5)/2, 
 G[0, 1, 1, 0, 0, x] -> -1/24*y^3 - (13*y^4)/288 + (y*z2^2)/10 + 
   (y^2*z2^2)/20 + (y^3*z2^2)/30 + (y^4*z2^2)/40 - y*z3 + ly*y*z3 - 
   (y^2*z3)/4 + (ly*y^2*z3)/2 - (y^3*z3)/9 + (ly*y^3*z3)/3 - (y^4*z3)/16 + 
   (ly*y^4*z3)/4 + z2*z3 - z5/2, G[0, 1, 1, 0, 1, x] -> 
  (-7*y^2)/4 + (ly*y^2)/2 - (19*y^3)/16 + (3*ly*y^3)/8 - (3037*y^4)/3456 + 
   (251*ly*y^4)/864 + y*z2 - ly*y*z2 + (ly^2*y*z2)/2 + (y^2*z2)/8 - 
   (ly*y^2*z2)/4 + (ly^2*y^2*z2)/4 + (y^3*z2)/27 - (ly*y^3*z2)/9 + 
   (ly^2*y^3*z2)/6 + (y^4*z2)/64 - (ly*y^4*z2)/16 + (ly^2*y^4*z2)/8 + 
   (6*y*z2^2)/5 + (3*y^2*z2^2)/5 + (2*y^3*z2^2)/5 + (3*y^4*z2^2)/10 - 
   2*y*z3 + 2*ly*y*z3 - (y^2*z3)/2 + ly*y^2*z3 - (2*y^3*z3)/9 + 
   (2*ly*y^3*z3)/3 - (y^4*z3)/8 + (ly*y^4*z3)/2 + 2*z2*z3 - (9*z5)/2, 
 G[0, 1, 1, 1, 0, x] -> y^2/2 + (17*y^3)/48 + (1393*y^4)/5184 - y*z2 + 
   ly*y*z2 - (ly^2*y*z2)/2 - (y^2*z2)/8 + (ly*y^2*z2)/4 - (ly^2*y^2*z2)/4 - 
   (y^3*z2)/27 + (ly*y^3*z2)/9 - (ly^2*y^3*z2)/6 - (y^4*z2)/64 + 
   (ly*y^4*z2)/16 - (ly^2*y^4*z2)/8 - (2*y*z2^2)/5 - (y^2*z2^2)/5 - 
   (2*y^3*z2^2)/15 - (y^4*z2^2)/10 + y*z3 - ly*y*z3 + (y^2*z3)/4 - 
   (ly*y^2*z3)/2 + (y^3*z3)/9 - (ly*y^3*z3)/3 + (y^4*z3)/16 - (ly*y^4*z3)/4 - 
   z2*z3 + 3*z5, G[0, 1, 1, 1, 1, x] -> -y + ly*y - (ly^2*y)/2 + (ly^3*y)/6 - 
   (ly^4*y)/24 - y^2/32 + (ly*y^2)/16 - (ly^2*y^2)/16 + (ly^3*y^2)/24 - 
   (ly^4*y^2)/48 - y^3/243 + (ly*y^3)/81 - (ly^2*y^3)/54 + (ly^3*y^3)/54 - 
   (ly^4*y^3)/72 - y^4/1024 + (ly*y^4)/256 - (ly^2*y^4)/128 + (ly^3*y^4)/96 - 
   (ly^4*y^4)/96 + z5, G[1, 0, 0, 0, 0, x] -> y^4/96 - z5, 
 G[1, 0, 0, 0, 1, x] -> (13*y^3)/108 - (ly*y^3)/18 + (11*y^4)/96 - 
   (ly*y^4)/16 - (y^2*z2)/4 - (y^3*z2)/6 - (11*y^4*z2)/96 - (2*ly*z2^2)/5 + 
   y*z3 + (y^2*z3)/4 + (y^3*z3)/9 + (y^4*z3)/16 + z2*z3 - 3*z5, 
 G[1, 0, 0, 1, 0, x] -> -1/18*y^3 - (11*y^4)/192 + (y^2*z2)/4 + (y^3*z2)/6 + 
   (11*y^4*z2)/96 + (6*ly*z2^2)/5 - 2*y*z3 - (y^2*z3)/2 - (2*y^3*z3)/9 - 
   (y^4*z3)/8 - z2*z3 + (9*z5)/2, G[1, 0, 0, 1, 1, x] -> 
  (11*y^2)/16 - (ly*y^2)/2 + (ly^2*y^2)/8 + (59*y^3)/216 - (ly*y^3)/4 + 
   (ly^2*y^3)/12 + (1889*y^4)/13824 - (41*ly*y^4)/288 + (11*ly^2*y^4)/192 + 
   (ly*z2^2)/10 - y*z3 - (y^2*z3)/4 - (y^3*z3)/9 - (y^4*z3)/16 + z5/2, 
 G[1, 0, 1, 0, 0, x] -> -1/36*y^3 - (5*y^4)/192 - (6*ly*z2^2)/5 + y*z3 + 
   (y^2*z3)/4 + (y^3*z3)/9 + (y^4*z3)/16 + 2*z2*z3 - (11*z5)/2, 
 G[1, 0, 1, 0, 1, x] -> (-3*y^2)/4 + (ly*y^2)/4 - (37*y^3)/108 + 
   (5*ly*y^3)/36 - (649*y^4)/3456 + (49*ly*y^4)/576 - 2*y*z2 + ly*y*z2 - 
   (y^2*z2)/4 + (ly*y^2*z2)/4 - (2*y^3*z2)/27 + (ly*y^3*z2)/9 - (y^4*z2)/32 + 
   (ly*y^4*z2)/16 + (3*ly*z2^2)/10 + 2*y*z3 + (y^2*z3)/2 + (2*y^3*z3)/9 + 
   (y^4*z3)/8 + 2*z2*z3 - 2*z5, G[1, 0, 1, 1, 0, x] -> 
  y^2/4 + y^3/8 + (251*y^4)/3456 + 2*y*z2 - ly*y*z2 + (y^2*z2)/4 - 
   (ly*y^2*z2)/4 + (2*y^3*z2)/27 - (ly*y^3*z2)/9 + (y^4*z2)/32 - 
   (ly*y^4*z2)/16 - (ly*z2^2)/2 - y*z3 - (y^2*z3)/4 - (y^3*z3)/9 - 
   (y^4*z3)/16 + z2*z3 - (9*z5)/2, G[1, 0, 1, 1, 1, x] -> 
  4*y - 3*ly*y + ly^2*y - (ly^3*y)/6 + y^2/8 - (3*ly*y^2)/16 + (ly^2*y^2)/8 - 
   (ly^3*y^2)/24 + (4*y^3)/243 - (ly*y^3)/27 + (ly^2*y^3)/27 - 
   (ly^3*y^3)/54 + y^4/256 - (3*ly*y^4)/256 + (ly^2*y^4)/64 - (ly^3*y^4)/96 - 
   (2*ly*z2^2)/5 - 4*z5, G[1, 1, 0, 0, 0, x] -> 
  -1/54*y^3 - y^4/64 + (2*ly*z2^2)/5 - z2*z3 + 2*z5, 
 G[1, 1, 0, 0, 1, x] -> (-5*y^2)/16 + (ly*y^2)/8 - (11*y^3)/108 + 
   (ly*y^3)/18 - (197*y^4)/4608 + (11*ly*y^4)/384 + y*z2 + (y^2*z2)/8 + 
   (y^3*z2)/27 + (y^4*z2)/64 - (ly*z2^2)/2 - (ly^2*z3)/2 - z2*z3 + z5/2, 
 G[1, 1, 0, 1, 0, x] -> y^2/8 + (5*y^3)/108 + (49*y^4)/2304 - y*z2 - 
   (y^2*z2)/8 - (y^3*z2)/27 - (y^4*z2)/64 + (7*ly*z2^2)/10 + ly^2*z3 - 
   2*z2*z3 + (11*z5)/2, G[1, 1, 0, 1, 1, x] -> -6*y + 3*ly*y - (ly^2*y)/2 - 
   (3*y^2)/16 + (3*ly*y^2)/16 - (ly^2*y^2)/16 - (2*y^3)/81 + (ly*y^3)/27 - 
   (ly^2*y^3)/54 - (3*y^4)/512 + (3*ly*y^4)/256 - (ly^2*y^4)/128 + 
   (6*ly*z2^2)/5 + (ly^2*z3)/2 + 6*z5, G[1, 1, 1, 0, 0, x] -> 
  y^2/16 + y^3/54 + (11*y^4)/1536 - (ly*z2^2)/10 - (ly^2*z3)/2 + z2*z3 - 
   2*z5, G[1, 1, 1, 0, 1, x] -> 4*y - ly*y + y^2/8 - (ly*y^2)/16 + 
   (4*y^3)/243 - (ly*y^3)/81 + y^4/256 - (ly*y^4)/256 - (ly^3*z2)/6 - 
   (6*ly*z2^2)/5 - ly^2*z3 - 4*z5, G[1, 1, 1, 1, 0, x] -> 
  -y - y^2/32 - y^3/243 - y^4/1024 + (ly^3*z2)/6 + (2*ly*z2^2)/5 + 
   (ly^2*z3)/2 + z5, G[1, 1, 1, 1, 1, x] -> ly^5/120, 
 G[0, 0, 0, 0, 0, 0, x] -> 0, G[0, 0, 0, 0, 0, 1, x] -> 
  -1/24*(y^4*z2) - (y^2*z2^2)/5 - (y^3*z2^2)/5 - (11*y^4*z2^2)/60 - 
   (8*z2^3)/35 + (y^3*z3)/6 + (y^4*z3)/4 + y*z5 + (y^2*z5)/2 + (y^3*z5)/3 + 
   (y^4*z5)/4, G[0, 0, 0, 0, 1, 0, x] -> (y^4*z2)/24 + (3*y^2*z2^2)/5 + 
   (3*y^3*z2^2)/5 + (11*y^4*z2^2)/20 + (8*z2^3)/7 - (y^3*z3)/3 - (y^4*z3)/2 - 
   4*y*z5 - 2*y^2*z5 - (4*y^3*z5)/3 - y^4*z5, 
 G[0, 0, 0, 0, 1, 1, x] -> (415*y^4)/3456 - (25*ly*y^4)/288 + (ly^2*y^4)/48 + 
   (y^2*z2^2)/20 + (y^3*z2^2)/20 + (11*y^4*z2^2)/240 + (6*z2^3)/35 - 
   (y^3*z3)/6 - (y^4*z3)/4 + y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + 
   (y^4*z2*z3)/4 - z3^2/2 - 2*y*z5 - y^2*z5 - (2*y^3*z5)/3 - (y^4*z5)/2, 
 G[0, 0, 0, 1, 0, 0, x] -> (-3*y^2*z2^2)/5 - (3*y^3*z2^2)/5 - 
   (11*y^4*z2^2)/20 - (16*z2^3)/7 + (y^3*z3)/6 + (y^4*z3)/4 + 6*y*z5 + 
   3*y^2*z5 + 2*y^3*z5 + (3*y^4*z5)/2, G[0, 0, 0, 1, 0, 1, x] -> 
  (-37*y^4)/288 + (ly*y^4)/24 - (11*y^3*z2)/36 + (ly*y^3*z2)/6 - 
   (19*y^4*z2)/48 + (ly*y^4*z2)/4 + (3*y^2*z2^2)/20 + (3*y^3*z2^2)/20 + 
   (11*y^4*z2^2)/80 - (32*z2^3)/105 + (y^3*z3)/3 + (y^4*z3)/2 - 3*y*z2*z3 - 
   (3*y^2*z2*z3)/2 - y^3*z2*z3 - (3*y^4*z2*z3)/4 + z3^2 + (11*y*z5)/2 + 
   (11*y^2*z5)/4 + (11*y^3*z5)/6 + (11*y^4*z5)/8, 
 G[0, 0, 0, 1, 1, 0, x] -> y^4/24 + (11*y^3*z2)/36 - (ly*y^3*z2)/6 + 
   (19*y^4*z2)/48 - (ly*y^4*z2)/4 - (y^2*z2^2)/4 - (y^3*z2^2)/4 - 
   (11*y^4*z2^2)/48 - (8*z2^3)/21 - (y^3*z3)/6 - (y^4*z3)/4 + z3^2 + 
   (y*z5)/2 + (y^2*z5)/4 + (y^3*z5)/6 + (y^4*z5)/8, 
 G[0, 0, 0, 1, 1, 1, x] -> (575*y^3)/1296 - (85*ly*y^3)/216 + 
   (11*ly^2*y^3)/72 - (ly^3*y^3)/36 + (3355*y^4)/6912 - (265*ly*y^4)/576 + 
   (19*ly^2*y^4)/96 - (ly^3*y^4)/24 - (y^2*z2^2)/5 - (y^3*z2^2)/5 - 
   (11*y^4*z2^2)/60 - (23*z2^3)/70 - y*z2*z3 - (y^2*z2*z3)/2 - 
   (y^3*z2*z3)/3 - (y^4*z2*z3)/4 + z3^2 + 2*y*z5 + y^2*z5 + (2*y^3*z5)/3 + 
   (y^4*z5)/2, G[0, 0, 1, 0, 0, 0, x] -> (y^2*z2^2)/5 + (y^3*z2^2)/5 + 
   (11*y^4*z2^2)/60 + (16*z2^3)/7 - 4*y*z5 - 2*y^2*z5 - (4*y^3*z5)/3 - 
   y^4*z5, G[0, 0, 1, 0, 0, 1, x] -> (-31*y^4)/576 + (ly*y^4)/48 + 
   (y^3*z2)/6 + (11*y^4*z2)/48 - (y^2*z2^2)/4 - (y^3*z2^2)/4 - 
   (11*y^4*z2^2)/48 - (4*z2^3)/35 + (3*y^2*z3)/4 - (ly*y^2*z3)/2 + 
   (7*y^3*z3)/12 - (ly*y^3*z3)/2 + (131*y^4*z3)/288 - (11*ly*y^4*z3)/24 + 
   2*y*z2*z3 + y^2*z2*z3 + (2*y^3*z2*z3)/3 + (y^4*z2*z3)/2 + z3^2/2 - 
   (9*y*z5)/2 - (9*y^2*z5)/4 - (3*y^3*z5)/2 - (9*y^4*z5)/8, 
 G[0, 0, 1, 0, 1, 0, x] -> y^4/48 - (y^3*z2)/6 - (11*y^4*z2)/48 + 
   (7*y^2*z2^2)/20 + (7*y^3*z2^2)/20 + (77*y^4*z2^2)/240 + (8*z2^3)/7 - 
   (3*y^2*z3)/2 + ly*y^2*z3 - (7*y^3*z3)/6 + ly*y^3*z3 - (131*y^4*z3)/144 + 
   (11*ly*y^4*z3)/12 + 2*y*z2*z3 + y^2*z2*z3 + (2*y^3*z2*z3)/3 + 
   (y^4*z2*z3)/2 - 4*z3^2 - 2*y*z5 - y^2*z5 - (2*y^3*z5)/3 - (y^4*z5)/2, 
 G[0, 0, 1, 0, 1, 1, x] -> (-187*y^3)/216 + (17*ly*y^3)/36 - (ly^2*y^3)/12 - 
   (7043*y^4)/6912 + (341*ly*y^4)/576 - (11*ly^2*y^4)/96 + (3*y^2*z2^2)/5 + 
   (3*y^3*z2^2)/5 + (11*y^4*z2^2)/20 + (29*z2^3)/30 - (3*y^2*z3)/4 + 
   (ly*y^2*z3)/2 - (7*y^3*z3)/12 + (ly*y^3*z3)/2 - (131*y^4*z3)/288 + 
   (11*ly*y^4*z3)/24 + 3*y*z2*z3 + (3*y^2*z2*z3)/2 + y^3*z2*z3 + 
   (3*y^4*z2*z3)/4 - 3*z3^2 - (11*y*z5)/2 - (11*y^2*z5)/4 - (11*y^3*z5)/6 - 
   (11*y^4*z5)/8, G[0, 0, 1, 1, 0, 0, x] -> y^4/96 - (y^2*z2^2)/20 - 
   (y^3*z2^2)/20 - (11*y^4*z2^2)/240 + (3*y^2*z3)/4 - (ly*y^2*z3)/2 + 
   (7*y^3*z3)/12 - (ly*y^3*z3)/2 + (131*y^4*z3)/288 - (11*ly*y^4*z3)/24 - 
   y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - (y^4*z2*z3)/4 + z3^2/2 + 
   (y*z5)/2 + (y^2*z5)/4 + (y^3*z5)/6 + (y^4*z5)/8, 
 G[0, 0, 1, 1, 0, 1, x] -> (23*y^3)/36 - (ly*y^3)/6 + (101*y^4)/128 - 
   (7*ly*y^4)/32 - (7*y^2*z2)/8 + (3*ly*y^2*z2)/4 - (ly^2*y^2*z2)/4 - 
   (41*y^3*z2)/72 + (7*ly*y^3*z2)/12 - (ly^2*y^3*z2)/4 - (1397*y^4*z2)/3456 + 
   (131*ly*y^4*z2)/288 - (11*ly^2*y^4*z2)/48 - (3*y^2*z2^2)/5 - 
   (3*y^3*z2^2)/5 - (11*y^4*z2^2)/20 - (53*z2^3)/105 + (3*y^2*z3)/2 - 
   ly*y^2*z3 + (7*y^3*z3)/6 - ly*y^3*z3 + (131*y^4*z3)/144 - 
   (11*ly*y^4*z3)/12 - 2*y*z2*z3 - y^2*z2*z3 - (2*y^3*z2*z3)/3 - 
   (y^4*z2*z3)/2 + (3*z3^2)/2 + (9*y*z5)/2 + (9*y^2*z5)/4 + (3*y^3*z5)/2 + 
   (9*y^4*z5)/8, G[0, 0, 1, 1, 1, 0, x] -> -1/6*y^3 - (41*y^4)/192 + 
   (7*y^2*z2)/8 - (3*ly*y^2*z2)/4 + (ly^2*y^2*z2)/4 + (41*y^3*z2)/72 - 
   (7*ly*y^3*z2)/12 + (ly^2*y^3*z2)/4 + (1397*y^4*z2)/3456 - 
   (131*ly*y^4*z2)/288 + (11*ly^2*y^4*z2)/48 + (y^2*z2^2)/5 + (y^3*z2^2)/5 + 
   (11*y^4*z2^2)/60 + (11*z2^3)/21 - (3*y^2*z3)/4 + (ly*y^2*z3)/2 - 
   (7*y^3*z3)/12 + (ly*y^3*z3)/2 - (131*y^4*z3)/288 + (11*ly*y^4*z3)/24 + 
   y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 - (3*z3^2)/2 - 
   3*y*z5 - (3*y^2*z5)/2 - y^3*z5 - (3*y^4*z5)/4, 
 G[0, 0, 1, 1, 1, 1, x] -> (31*y^2)/32 - (15*ly*y^2)/16 + (7*ly^2*y^2)/16 - 
   (ly^3*y^2)/8 + (ly^4*y^2)/48 + (1361*y^3)/2592 - (235*ly*y^3)/432 + 
   (41*ly^2*y^3)/144 - (7*ly^3*y^3)/72 + (ly^4*y^3)/48 + 
   (174821*y^4)/497664 - (15335*ly*y^4)/41472 + (1397*ly^2*y^4)/6912 - 
   (131*ly^3*y^4)/1728 + (11*ly^4*y^4)/576 + (6*z2^3)/35 - z3^2/2 - y*z5 - 
   (y^2*z5)/2 - (y^3*z5)/3 - (y^4*z5)/4, G[0, 1, 0, 0, 0, 0, x] -> 
  (-8*z2^3)/7 + y*z5 + (y^2*z5)/2 + (y^3*z5)/3 + (y^4*z5)/4, 
 G[0, 1, 0, 0, 0, 1, x] -> (-29*y^4)/864 + (ly*y^4)/72 + (y^3*z2)/12 + 
   (5*y^4*z2)/48 - (2*y*z2^2)/5 + (2*ly*y*z2^2)/5 - (y^2*z2^2)/10 + 
   (ly*y^2*z2^2)/5 - (2*y^3*z2^2)/45 + (2*ly*y^3*z2^2)/15 - (y^4*z2^2)/40 + 
   (ly*y^4*z2^2)/10 + (10*z2^3)/21 - (y^2*z3)/2 - (5*y^3*z3)/12 - 
   (49*y^4*z3)/144 - y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - 
   (y^4*z2*z3)/4 - z3^2 + 3*y*z5 + (3*y^2*z5)/2 + y^3*z5 + (3*y^4*z5)/4, 
 G[0, 1, 0, 0, 1, 0, x] -> y^4/72 - (y^3*z2)/12 - (5*y^4*z2)/48 + 
   (6*y*z2^2)/5 - (6*ly*y*z2^2)/5 + (3*y^2*z2^2)/10 - (3*ly*y^2*z2^2)/5 + 
   (2*y^3*z2^2)/15 - (2*ly*y^3*z2^2)/5 + (3*y^4*z2^2)/40 - 
   (3*ly*y^4*z2^2)/10 - (6*z2^3)/5 + y^2*z3 + (5*y^3*z3)/6 + (49*y^4*z3)/72 + 
   y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 + 2*z3^2 - 
   (9*y*z5)/2 - (9*y^2*z5)/4 - (3*y^3*z5)/2 - (9*y^4*z5)/8, 
 G[0, 1, 0, 0, 1, 1, x] -> (-127*y^3)/432 + (7*ly*y^3)/36 - (ly^2*y^3)/24 - 
   (2029*y^4)/6912 + (41*ly*y^4)/192 - (5*ly^2*y^4)/96 + (y*z2^2)/10 - 
   (ly*y*z2^2)/10 + (y^2*z2^2)/40 - (ly*y^2*z2^2)/20 + (y^3*z2^2)/90 - 
   (ly*y^3*z2^2)/30 + (y^4*z2^2)/160 - (ly*y^4*z2^2)/40 - (53*z2^3)/105 + 
   (y^2*z3)/2 + (5*y^3*z3)/12 + (49*y^4*z3)/144 + (3*z3^2)/2 - (y*z5)/2 - 
   (y^2*z5)/4 - (y^3*z5)/6 - (y^4*z5)/8, G[0, 1, 0, 1, 0, 0, x] -> 
  y^4/144 - (6*y*z2^2)/5 + (6*ly*y*z2^2)/5 - (3*y^2*z2^2)/10 + 
   (3*ly*y^2*z2^2)/5 - (2*y^3*z2^2)/15 + (2*ly*y^3*z2^2)/5 - 
   (3*y^4*z2^2)/40 + (3*ly*y^4*z2^2)/10 + (2*z2^3)/35 - (y^2*z3)/2 - 
   (5*y^3*z3)/12 - (49*y^4*z3)/144 - 2*y*z2*z3 - y^2*z2*z3 - 
   (2*y^3*z2*z3)/3 - (y^4*z2*z3)/2 + 2*z3^2 + (11*y*z5)/2 + (11*y^2*z5)/4 + 
   (11*y^3*z5)/6 + (11*y^4*z5)/8, G[0, 1, 0, 1, 0, 1, x] -> 
  (5*y^3)/18 - (ly*y^3)/12 + (257*y^4)/864 - (7*ly*y^4)/72 + (5*y^2*z2)/4 - 
   (ly*y^2*z2)/2 + (8*y^3*z2)/9 - (5*ly*y^3*z2)/12 + (1151*y^4*z2)/1728 - 
   (49*ly*y^4*z2)/144 + (3*y*z2^2)/10 - (3*ly*y*z2^2)/10 + (3*y^2*z2^2)/40 - 
   (3*ly*y^2*z2^2)/20 + (y^3*z2^2)/30 - (ly*y^3*z2^2)/10 + (3*y^4*z2^2)/160 - 
   (3*ly*y^4*z2^2)/40 - (3*z2^3)/70 - y^2*z3 - (5*y^3*z3)/6 - 
   (49*y^4*z3)/72 - 2*y*z2*z3 - y^2*z2*z3 - (2*y^3*z2*z3)/3 - (y^4*z2*z3)/2 + 
   2*y*z5 + y^2*z5 + (2*y^3*z5)/3 + (y^4*z5)/2, 
 G[0, 1, 0, 1, 1, 0, x] -> -1/12*y^3 - (3*y^4)/32 - (5*y^2*z2)/4 + 
   (ly*y^2*z2)/2 - (8*y^3*z2)/9 + (5*ly*y^3*z2)/12 - (1151*y^4*z2)/1728 + 
   (49*ly*y^4*z2)/144 - (y*z2^2)/2 + (ly*y*z2^2)/2 - (y^2*z2^2)/8 + 
   (ly*y^2*z2^2)/4 - (y^3*z2^2)/18 + (ly*y^3*z2^2)/6 - (y^4*z2^2)/32 + 
   (ly*y^4*z2^2)/8 - (37*z2^3)/42 + (y^2*z3)/2 + (5*y^3*z3)/12 + 
   (49*y^4*z3)/144 - y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - 
   (y^4*z2*z3)/4 + 3*z3^2 + (9*y*z5)/2 + (9*y^2*z5)/4 + (3*y^3*z5)/2 + 
   (9*y^4*z5)/8, G[0, 1, 0, 1, 1, 1, x] -> (-49*y^2)/16 + (17*ly*y^2)/8 - 
   (5*ly^2*y^2)/8 + (ly^3*y^2)/12 - (2369*y^3)/1296 + (587*ly*y^3)/432 - 
   (4*ly^2*y^3)/9 + (5*ly^3*y^3)/72 - (318139*y^4)/248832 + 
   (249*ly*y^4)/256 - (1151*ly^2*y^4)/3456 + (49*ly^3*y^4)/864 - 
   (2*y*z2^2)/5 + (2*ly*y*z2^2)/5 - (y^2*z2^2)/10 + (ly*y^2*z2^2)/5 - 
   (2*y^3*z2^2)/45 + (2*ly*y^3*z2^2)/15 - (y^4*z2^2)/40 + (ly*y^4*z2^2)/10 - 
   (32*z2^3)/105 + z3^2 + 4*y*z5 + 2*y^2*z5 + (4*y^3*z5)/3 + y^4*z5, 
 G[0, 1, 1, 0, 0, 0, x] -> y^4/216 + (2*y*z2^2)/5 - (2*ly*y*z2^2)/5 + 
   (y^2*z2^2)/10 - (ly*y^2*z2^2)/5 + (2*y^3*z2^2)/45 - (2*ly*y^3*z2^2)/15 + 
   (y^4*z2^2)/40 - (ly*y^4*z2^2)/10 - (2*z2^3)/105 + y*z2*z3 + 
   (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 - z3^2 - 2*y*z5 - y^2*z5 - 
   (2*y^3*z5)/3 - (y^4*z5)/2, G[0, 1, 1, 0, 0, 1, x] -> 
  (17*y^3)/144 - (ly*y^3)/24 + (397*y^4)/3456 - (13*ly*y^4)/288 - 
   (y^2*z2)/2 - (3*y^3*z2)/8 - (251*y^4*z2)/864 - (y*z2^2)/2 + 
   (ly*y*z2^2)/2 - (y^2*z2^2)/8 + (ly*y^2*z2^2)/4 - (y^3*z2^2)/18 + 
   (ly*y^3*z2^2)/6 - (y^4*z2^2)/32 + (ly*y^4*z2^2)/8 + (13*z2^3)/70 + y*z3 - 
   ly*y*z3 + (ly^2*y*z3)/2 + (y^2*z3)/8 - (ly*y^2*z3)/4 + (ly^2*y^2*z3)/4 + 
   (y^3*z3)/27 - (ly*y^3*z3)/9 + (ly^2*y^3*z3)/6 + (y^4*z3)/64 - 
   (ly*y^4*z3)/16 + (ly^2*y^4*z3)/8 + y*z2*z3 + (y^2*z2*z3)/2 + 
   (y^3*z2*z3)/3 + (y^4*z2*z3)/4 - z3^2 - (y*z5)/2 - (y^2*z5)/4 - 
   (y^3*z5)/6 - (y^4*z5)/8, G[0, 1, 1, 0, 1, 0, x] -> 
  -1/24*y^3 - (37*y^4)/864 + (y^2*z2)/2 + (3*y^3*z2)/8 + (251*y^4*z2)/864 + 
   (7*y*z2^2)/10 - (7*ly*y*z2^2)/10 + (7*y^2*z2^2)/40 - (7*ly*y^2*z2^2)/20 + 
   (7*y^3*z2^2)/90 - (7*ly*y^3*z2^2)/30 + (7*y^4*z2^2)/160 - 
   (7*ly*y^4*z2^2)/40 + (143*z2^3)/210 - 2*y*z3 + 2*ly*y*z3 - ly^2*y*z3 - 
   (y^2*z3)/4 + (ly*y^2*z3)/2 - (ly^2*y^2*z3)/2 - (2*y^3*z3)/27 + 
   (2*ly*y^3*z3)/9 - (ly^2*y^3*z3)/3 - (y^4*z3)/32 + (ly*y^4*z3)/8 - 
   (ly^2*y^4*z3)/4 + 2*y*z2*z3 + y^2*z2*z3 + (2*y^3*z2*z3)/3 + 
   (y^4*z2*z3)/2 - z3^2 - (11*y*z5)/2 - (11*y^2*z5)/4 - (11*y^3*z5)/6 - 
   (11*y^4*z5)/8, G[0, 1, 1, 0, 1, 1, x] -> (31*y^2)/8 - (7*ly*y^2)/4 + 
   (ly^2*y^2)/4 + (59*y^3)/24 - (19*ly*y^3)/16 + (3*ly^2*y^3)/16 + 
   (73519*y^4)/41472 - (3037*ly*y^4)/3456 + (251*ly^2*y^4)/1728 + 
   (6*y*z2^2)/5 - (6*ly*y*z2^2)/5 + (3*y^2*z2^2)/10 - (3*ly*y^2*z2^2)/5 + 
   (2*y^3*z2^2)/15 - (2*ly*y^3*z2^2)/5 + (3*y^4*z2^2)/40 - 
   (3*ly*y^4*z2^2)/10 - (4*z2^3)/35 - y*z3 + ly*y*z3 - (ly^2*y*z3)/2 - 
   (y^2*z3)/8 + (ly*y^2*z3)/4 - (ly^2*y^2*z3)/4 - (y^3*z3)/27 + 
   (ly*y^3*z3)/9 - (ly^2*y^3*z3)/6 - (y^4*z3)/64 + (ly*y^4*z3)/16 - 
   (ly^2*y^4*z3)/8 + z3^2/2 - 6*y*z5 - 3*y^2*z5 - 2*y^3*z5 - (3*y^4*z5)/2, 
 G[0, 1, 1, 1, 0, 0, x] -> -1/48*y^3 - (35*y^4)/1728 - (y*z2^2)/10 + 
   (ly*y*z2^2)/10 - (y^2*z2^2)/40 + (ly*y^2*z2^2)/20 - (y^3*z2^2)/90 + 
   (ly*y^3*z2^2)/30 - (y^4*z2^2)/160 + (ly*y^4*z2^2)/40 - (89*z2^3)/210 + 
   y*z3 - ly*y*z3 + (ly^2*y*z3)/2 + (y^2*z3)/8 - (ly*y^2*z3)/4 + 
   (ly^2*y^2*z3)/4 + (y^3*z3)/27 - (ly*y^3*z3)/9 + (ly^2*y^3*z3)/6 + 
   (y^4*z3)/64 - (ly*y^4*z3)/16 + (ly^2*y^4*z3)/8 - y*z2*z3 - (y^2*z2*z3)/2 - 
   (y^3*z2*z3)/3 - (y^4*z2*z3)/4 + z3^2/2 + 2*y*z5 + y^2*z5 + (2*y^3*z5)/3 + 
   (y^4*z5)/2, G[0, 1, 1, 1, 0, 1, x] -> (-9*y^2)/4 + (ly*y^2)/2 - 
   (215*y^3)/144 + (17*ly*y^3)/48 - (68587*y^4)/62208 + (1393*ly*y^4)/5184 - 
   y*z2 + ly*y*z2 - (ly^2*y*z2)/2 + (ly^3*y*z2)/6 - (y^2*z2)/16 + 
   (ly*y^2*z2)/8 - (ly^2*y^2*z2)/8 + (ly^3*y^2*z2)/12 - (y^3*z2)/81 + 
   (ly*y^3*z2)/27 - (ly^2*y^3*z2)/18 + (ly^3*y^3*z2)/18 - (y^4*z2)/256 + 
   (ly*y^4*z2)/64 - (ly^2*y^4*z2)/32 + (ly^3*y^4*z2)/24 - (6*y*z2^2)/5 + 
   (6*ly*y*z2^2)/5 - (3*y^2*z2^2)/10 + (3*ly*y^2*z2^2)/5 - (2*y^3*z2^2)/15 + 
   (2*ly*y^3*z2^2)/5 - (3*y^4*z2^2)/40 + (3*ly*y^4*z2^2)/10 + (10*z2^3)/21 + 
   2*y*z3 - 2*ly*y*z3 + ly^2*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/2 + 
   (ly^2*y^2*z3)/2 + (2*y^3*z3)/27 - (2*ly*y^3*z3)/9 + (ly^2*y^3*z3)/3 + 
   (y^4*z3)/32 - (ly*y^4*z3)/8 + (ly^2*y^4*z3)/4 - z3^2 + 4*y*z5 + 2*y^2*z5 + 
   (4*y^3*z5)/3 + y^4*z5, G[0, 1, 1, 1, 1, 0, x] -> 
  y^2/2 + (11*y^3)/32 + (8051*y^4)/31104 + y*z2 - ly*y*z2 + (ly^2*y*z2)/2 - 
   (ly^3*y*z2)/6 + (y^2*z2)/16 - (ly*y^2*z2)/8 + (ly^2*y^2*z2)/8 - 
   (ly^3*y^2*z2)/12 + (y^3*z2)/81 - (ly*y^3*z2)/27 + (ly^2*y^3*z2)/18 - 
   (ly^3*y^3*z2)/18 + (y^4*z2)/256 - (ly*y^4*z2)/64 + (ly^2*y^4*z2)/32 - 
   (ly^3*y^4*z2)/24 + (2*y*z2^2)/5 - (2*ly*y*z2^2)/5 + (y^2*z2^2)/10 - 
   (ly*y^2*z2^2)/5 + (2*y^3*z2^2)/45 - (2*ly*y^3*z2^2)/15 + (y^4*z2^2)/40 - 
   (ly*y^4*z2^2)/10 - (2*z2^3)/5 - y*z3 + ly*y*z3 - (ly^2*y*z3)/2 - 
   (y^2*z3)/8 + (ly*y^2*z3)/4 - (ly^2*y^2*z3)/4 - (y^3*z3)/27 + 
   (ly*y^3*z3)/9 - (ly^2*y^3*z3)/6 - (y^4*z3)/64 + (ly*y^4*z3)/16 - 
   (ly^2*y^4*z3)/8 + z3^2/2 - y*z5 - (y^2*z5)/2 - (y^3*z5)/3 - (y^4*z5)/4, 
 G[0, 1, 1, 1, 1, 1, x] -> y - ly*y + (ly^2*y)/2 - (ly^3*y)/6 + (ly^4*y)/24 - 
   (ly^5*y)/120 + y^2/64 - (ly*y^2)/32 + (ly^2*y^2)/32 - (ly^3*y^2)/48 + 
   (ly^4*y^2)/96 - (ly^5*y^2)/240 + y^3/729 - (ly*y^3)/243 + (ly^2*y^3)/162 - 
   (ly^3*y^3)/162 + (ly^4*y^3)/216 - (ly^5*y^3)/360 + y^4/4096 - 
   (ly*y^4)/1024 + (ly^2*y^4)/512 - (ly^3*y^4)/384 + (ly^4*y^4)/384 - 
   (ly^5*y^4)/480 - (8*z2^3)/35, G[1, 0, 0, 0, 0, 0, x] -> (8*z2^3)/35, 
 G[1, 0, 0, 0, 0, 1, x] -> (-7*y^4)/288 + (ly*y^4)/96 + (y^3*z2)/18 + 
   (y^4*z2)/16 + (2*y*z2^2)/5 + (y^2*z2^2)/10 + (2*y^3*z2^2)/45 + 
   (y^4*z2^2)/40 - (2*z2^3)/5 - (y^2*z3)/4 - (y^3*z3)/6 - (11*y^4*z3)/96 + 
   z3^2/2 - ly*z5, G[1, 0, 0, 0, 1, 0, x] -> y^4/96 - (y^3*z2)/18 - 
   (y^4*z2)/16 - (6*y*z2^2)/5 - (3*y^2*z2^2)/10 - (2*y^3*z2^2)/15 - 
   (3*y^4*z2^2)/40 + (118*z2^3)/105 + (y^2*z3)/2 + (y^3*z3)/3 + 
   (11*y^4*z3)/48 - z3^2 + 4*ly*z5, G[1, 0, 0, 0, 1, 1, x] -> 
  (-37*y^3)/216 + (13*ly*y^3)/108 - (ly^2*y^3)/36 - (331*y^4)/2304 + 
   (11*ly*y^4)/96 - (ly^2*y^4)/32 - (y*z2^2)/10 - (y^2*z2^2)/40 - 
   (y^3*z2^2)/90 - (y^4*z2^2)/160 + (11*z2^3)/21 + (y^2*z3)/4 + (y^3*z3)/6 + 
   (11*y^4*z3)/96 - ly*z2*z3 - (3*z3^2)/2 + 2*ly*z5, 
 G[1, 0, 0, 1, 0, 0, x] -> y^4/192 + (6*y*z2^2)/5 + (3*y^2*z2^2)/10 + 
   (2*y^3*z2^2)/15 + (3*y^4*z2^2)/40 - (38*z2^3)/35 - (y^2*z3)/4 - 
   (y^3*z3)/6 - (11*y^4*z3)/96 + z3^2/2 - 6*ly*z5, 
 G[1, 0, 0, 1, 0, 1, x] -> (19*y^3)/108 - (ly*y^3)/18 + (187*y^4)/1152 - 
   (11*ly*y^4)/192 + (y^2*z2)/2 - (ly*y^2*z2)/4 + (y^3*z2)/4 - 
   (ly*y^3*z2)/6 + (41*y^4*z2)/288 - (11*ly*y^4*z2)/96 - (3*y*z2^2)/10 - 
   (3*y^2*z2^2)/40 - (y^3*z2^2)/30 - (3*y^4*z2^2)/160 - (37*z2^3)/42 - 
   (y^2*z3)/2 - (y^3*z3)/3 - (11*y^4*z3)/48 + 3*ly*z2*z3 + 3*z3^2 - 
   (11*ly*z5)/2, G[1, 0, 0, 1, 1, 0, x] -> -1/18*y^3 - (7*y^4)/128 - 
   (y^2*z2)/2 + (ly*y^2*z2)/4 - (y^3*z2)/4 + (ly*y^3*z2)/6 - 
   (41*y^4*z2)/288 + (11*ly*y^4*z2)/96 + (y*z2^2)/2 + (y^2*z2^2)/8 + 
   (y^3*z2^2)/18 + (y^4*z2^2)/32 - (13*z2^3)/70 + (y^2*z3)/4 + (y^3*z3)/6 + 
   (11*y^4*z3)/96 - (ly*z5)/2, G[1, 0, 0, 1, 1, 1, x] -> 
  (-13*y^2)/16 + (11*ly*y^2)/16 - (ly^2*y^2)/4 + (ly^3*y^2)/24 - 
   (353*y^3)/1296 + (59*ly*y^3)/216 - (ly^2*y^3)/8 + (ly^3*y^3)/36 - 
   (10501*y^4)/82944 + (1889*ly*y^4)/13824 - (41*ly^2*y^4)/576 + 
   (11*ly^3*y^4)/576 + (2*y*z2^2)/5 + (y^2*z2^2)/10 + (2*y^3*z2^2)/45 + 
   (y^4*z2^2)/40 - (8*z2^3)/21 + ly*z2*z3 + z3^2 - 2*ly*z5, 
 G[1, 0, 1, 0, 0, 0, x] -> y^4/288 - (2*y*z2^2)/5 - (y^2*z2^2)/10 - 
   (2*y^3*z2^2)/45 - (y^4*z2^2)/40 + (74*z2^3)/105 - z3^2 + 4*ly*z5, 
 G[1, 0, 1, 0, 0, 1, x] -> (2*y^3)/27 - (ly*y^3)/36 + (23*y^4)/384 - 
   (5*ly*y^4)/192 - (y^2*z2)/4 - (5*y^3*z2)/36 - (49*y^4*z2)/576 + 
   (y*z2^2)/2 + (y^2*z2^2)/8 + (y^3*z2^2)/18 + (y^4*z2^2)/32 + 
   (143*z2^3)/210 - 2*y*z3 + ly*y*z3 - (y^2*z3)/4 + (ly*y^2*z3)/4 - 
   (2*y^3*z3)/27 + (ly*y^3*z3)/9 - (y^4*z3)/32 + (ly*y^4*z3)/16 - 
   2*ly*z2*z3 - z3^2 + (9*ly*z5)/2, G[1, 0, 1, 0, 1, 0, x] -> 
  -1/36*y^3 - (7*y^4)/288 + (y^2*z2)/4 + (5*y^3*z2)/36 + (49*y^4*z2)/576 - 
   (7*y*z2^2)/10 - (7*y^2*z2^2)/40 - (7*y^3*z2^2)/90 - (7*y^4*z2^2)/160 + 
   (31*z2^3)/70 + 4*y*z3 - 2*ly*y*z3 + (y^2*z3)/2 - (ly*y^2*z3)/2 + 
   (4*y^3*z3)/27 - (2*ly*y^3*z3)/9 + (y^4*z3)/16 - (ly*y^4*z3)/8 - 
   2*ly*z2*z3 - 4*z3^2 + 2*ly*z5, G[1, 0, 1, 0, 1, 1, x] -> 
  (23*y^2)/16 - (3*ly*y^2)/4 + (ly^2*y^2)/8 + (245*y^3)/432 - 
   (37*ly*y^3)/108 + (5*ly^2*y^3)/72 + (8021*y^4)/27648 - (649*ly*y^4)/3456 + 
   (49*ly^2*y^4)/1152 - (6*y*z2^2)/5 - (3*y^2*z2^2)/10 - (2*y^3*z2^2)/15 - 
   (3*y^4*z2^2)/40 + (8*z2^3)/7 + 2*y*z3 - ly*y*z3 + (y^2*z3)/4 - 
   (ly*y^2*z3)/4 + (2*y^3*z3)/27 - (ly*y^3*z3)/9 + (y^4*z3)/32 - 
   (ly*y^4*z3)/16 - 3*ly*z2*z3 - 4*z3^2 + (11*ly*z5)/2, 
 G[1, 0, 1, 1, 0, 0, x] -> -1/72*y^3 - (13*y^4)/1152 + (y*z2^2)/10 + 
   (y^2*z2^2)/40 + (y^3*z2^2)/90 + (y^4*z2^2)/160 + (17*z2^3)/42 - 2*y*z3 + 
   ly*y*z3 - (y^2*z3)/4 + (ly*y^2*z3)/4 - (2*y^3*z3)/27 + (ly*y^3*z3)/9 - 
   (y^4*z3)/32 + (ly*y^4*z3)/16 + ly*z2*z3 + z3^2/2 - (ly*z5)/2, 
 G[1, 0, 1, 1, 0, 1, x] -> -y^2 + (ly*y^2)/4 - (7*y^3)/16 + (ly*y^3)/8 - 
   (137*y^4)/576 + (251*ly*y^4)/3456 + 3*y*z2 - 2*ly*y*z2 + (ly^2*y*z2)/2 + 
   (3*y^2*z2)/16 - (ly*y^2*z2)/4 + (ly^2*y^2*z2)/8 + (y^3*z2)/27 - 
   (2*ly*y^3*z2)/27 + (ly^2*y^3*z2)/18 + (3*y^4*z2)/256 - (ly*y^4*z2)/32 + 
   (ly^2*y^4*z2)/32 + (6*y*z2^2)/5 + (3*y^2*z2^2)/10 + (2*y^3*z2^2)/15 + 
   (3*y^4*z2^2)/40 - (6*z2^3)/5 - 4*y*z3 + 2*ly*y*z3 - (y^2*z3)/2 + 
   (ly*y^2*z3)/2 - (4*y^3*z3)/27 + (2*ly*y^3*z3)/9 - (y^4*z3)/16 + 
   (ly*y^4*z3)/8 + 2*ly*z2*z3 + 2*z3^2 - (9*ly*z5)/2, 
 G[1, 0, 1, 1, 1, 0, x] -> y^2/4 + (17*y^3)/144 + (1393*y^4)/20736 - 3*y*z2 + 
   2*ly*y*z2 - (ly^2*y*z2)/2 - (3*y^2*z2)/16 + (ly*y^2*z2)/4 - 
   (ly^2*y^2*z2)/8 - (y^3*z2)/27 + (2*ly*y^3*z2)/27 - (ly^2*y^3*z2)/18 - 
   (3*y^4*z2)/256 + (ly*y^4*z2)/32 - (ly^2*y^4*z2)/32 - (2*y*z2^2)/5 - 
   (y^2*z2^2)/10 - (2*y^3*z2^2)/45 - (y^4*z2^2)/40 + (118*z2^3)/105 + 
   2*y*z3 - ly*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/4 + (2*y^3*z3)/27 - 
   (ly*y^3*z3)/9 + (y^4*z3)/32 - (ly*y^4*z3)/16 - ly*z2*z3 - z3^2 + 3*ly*z5, 
 G[1, 0, 1, 1, 1, 1, x] -> -5*y + 4*ly*y - (3*ly^2*y)/2 + (ly^3*y)/3 - 
   (ly^4*y)/24 - (5*y^2)/64 + (ly*y^2)/8 - (3*ly^2*y^2)/32 + (ly^3*y^2)/24 - 
   (ly^4*y^2)/96 - (5*y^3)/729 + (4*ly*y^3)/243 - (ly^2*y^3)/54 + 
   (ly^3*y^3)/81 - (ly^4*y^3)/216 - (5*y^4)/4096 + (ly*y^4)/256 - 
   (3*ly^2*y^4)/512 + (ly^3*y^4)/192 - (ly^4*y^4)/384 + (8*z2^3)/7 + ly*z5, 
 G[1, 1, 0, 0, 0, 0, x] -> y^4/384 - (6*z2^3)/35 + z3^2/2 - ly*z5, 
 G[1, 1, 0, 0, 0, 1, x] -> (5*y^3)/108 - (ly*y^3)/54 + (25*y^4)/768 - 
   (ly*y^4)/64 - (y^2*z2)/8 - (y^3*z2)/18 - (11*y^4*z2)/384 - (ly^2*z2^2)/5 - 
   (89*z2^3)/210 + y*z3 + (y^2*z3)/8 + (y^3*z3)/27 + (y^4*z3)/64 + ly*z2*z3 + 
   z3^2/2 - 3*ly*z5, G[1, 1, 0, 0, 1, 0, x] -> -1/54*y^3 - (11*y^4)/768 + 
   (y^2*z2)/8 + (y^3*z2)/18 + (11*y^4*z2)/384 + (3*ly^2*z2^2)/5 + 
   (17*z2^3)/42 - 2*y*z3 - (y^2*z3)/4 - (2*y^3*z3)/27 - (y^4*z3)/32 - 
   ly*z2*z3 + z3^2/2 + (9*ly*z5)/2, G[1, 1, 0, 0, 1, 1, x] -> 
  y^2/2 - (5*ly*y^2)/16 + (ly^2*y^2)/16 + y^3/8 - (11*ly*y^3)/108 + 
   (ly^2*y^3)/36 + (155*y^4)/3456 - (197*ly*y^4)/4608 + (11*ly^2*y^4)/768 + 
   (ly^2*z2^2)/20 - y*z3 - (y^2*z3)/8 - (y^3*z3)/27 - (y^4*z3)/64 + z3^2/2 + 
   (ly*z5)/2, G[1, 1, 0, 1, 0, 0, x] -> -1/108*y^3 - (5*y^4)/768 - 
   (3*ly^2*z2^2)/5 - (29*z2^3)/30 + y*z3 + (y^2*z3)/8 + (y^3*z3)/27 + 
   (y^4*z3)/64 + 2*ly*z2*z3 + 2*z3^2 - (11*ly*z5)/2, 
 G[1, 1, 0, 1, 0, 1, x] -> (-7*y^2)/16 + (ly*y^2)/8 - (7*y^3)/54 + 
   (5*ly*y^3)/108 - (1445*y^4)/27648 + (49*ly*y^4)/2304 - 3*y*z2 + ly*y*z2 - 
   (3*y^2*z2)/16 + (ly*y^2*z2)/8 - (y^3*z2)/27 + (ly*y^3*z2)/27 - 
   (3*y^4*z2)/256 + (ly*y^4*z2)/64 + (3*ly^2*z2^2)/20 + (2*z2^3)/35 + 
   2*y*z3 + (y^2*z3)/4 + (2*y^3*z3)/27 + (y^4*z3)/32 + 2*ly*z2*z3 + 2*z3^2 - 
   2*ly*z5, G[1, 1, 0, 1, 1, 0, x] -> y^2/8 + y^3/24 + (251*y^4)/13824 + 
   3*y*z2 - ly*y*z2 + (3*y^2*z2)/16 - (ly*y^2*z2)/8 + (y^3*z2)/27 - 
   (ly*y^3*z2)/27 + (3*y^4*z2)/256 - (ly*y^4*z2)/64 - (ly^2*z2^2)/4 - 
   (38*z2^3)/35 - y*z3 - (y^2*z3)/8 - (y^3*z3)/27 - (y^4*z3)/64 + ly*z2*z3 + 
   z3^2/2 - (9*ly*z5)/2, G[1, 1, 0, 1, 1, 1, x] -> 
  10*y - 6*ly*y + (3*ly^2*y)/2 - (ly^3*y)/6 + (5*y^2)/32 - (3*ly*y^2)/16 + 
   (3*ly^2*y^2)/32 - (ly^3*y^2)/48 + (10*y^3)/729 - (2*ly*y^3)/81 + 
   (ly^2*y^3)/54 - (ly^3*y^3)/162 + (5*y^4)/2048 - (3*ly*y^4)/512 + 
   (3*ly^2*y^4)/512 - (ly^3*y^4)/384 - (ly^2*z2^2)/5 - (16*z2^3)/7 - 4*ly*z5, 
 G[1, 1, 1, 0, 0, 0, x] -> -1/162*y^3 - y^4/256 + (ly^2*z2^2)/5 + 
   (23*z2^3)/70 - ly*z2*z3 - z3^2 + 2*ly*z5, G[1, 1, 1, 0, 0, 1, x] -> 
  (-3*y^2)/16 + (ly*y^2)/16 - (13*y^3)/324 + (ly*y^3)/54 - (115*y^4)/9216 + 
   (11*ly*y^4)/1536 + y*z2 + (y^2*z2)/16 + (y^3*z2)/81 + (y^4*z2)/256 - 
   (ly^2*z2^2)/4 - (2*z2^3)/105 - (ly^3*z3)/6 - ly*z2*z3 - z3^2 + (ly*z5)/2, 
 G[1, 1, 1, 0, 1, 0, x] -> y^2/16 + (5*y^3)/324 + (49*y^4)/9216 - y*z2 - 
   (y^2*z2)/16 - (y^3*z2)/81 - (y^4*z2)/256 + (7*ly^2*z2^2)/20 + 
   (74*z2^3)/105 + (ly^3*z3)/3 - 2*ly*z2*z3 - z3^2 + (11*ly*z5)/2, 
 G[1, 1, 1, 0, 1, 1, x] -> -10*y + 4*ly*y - (ly^2*y)/2 - (5*y^2)/32 + 
   (ly*y^2)/8 - (ly^2*y^2)/32 - (10*y^3)/729 + (4*ly*y^3)/243 - 
   (ly^2*y^3)/162 - (5*y^4)/2048 + (ly*y^4)/256 - (ly^2*y^4)/512 + 
   (3*ly^2*z2^2)/5 + (16*z2^3)/7 + (ly^3*z3)/6 + 6*ly*z5, 
 G[1, 1, 1, 1, 0, 0, x] -> y^2/32 + y^3/162 + (11*y^4)/6144 - 
   (ly^2*z2^2)/20 - (6*z2^3)/35 - (ly^3*z3)/6 + ly*z2*z3 + z3^2/2 - 2*ly*z5, 
 G[1, 1, 1, 1, 0, 1, x] -> 5*y - ly*y + (5*y^2)/64 - (ly*y^2)/32 + 
   (5*y^3)/729 - (ly*y^3)/243 + (5*y^4)/4096 - (ly*y^4)/1024 - (ly^4*z2)/24 - 
   (3*ly^2*z2^2)/5 - (8*z2^3)/7 - (ly^3*z3)/3 - 4*ly*z5, 
 G[1, 1, 1, 1, 1, 0, x] -> -y - y^2/64 - y^3/729 - y^4/4096 + (ly^4*z2)/24 + 
   (ly^2*z2^2)/5 + (8*z2^3)/35 + (ly^3*z3)/6 + ly*z5, 
 G[1, 1, 1, 1, 1, 1, x] -> ly^6/720}


==> anc/numbers/deposit/AMP/data/gtable.wl <==
(* gtable.wl : expansion of G(w;x), w in {0,1}^n, n=1..6, about x=1 (y=1-x, ly=Log[y]) to O(y^4).
   Method A: G -> (-1)^{#1} H (Remiddi-Vermaseren), HarmonicSums TransformH[.,1-x], x->1-y,
             HarmonicSumsSeries in y to order 2 (trailing zeros give H[0,y]=ly),
             constants H[..,1] reduced by ReduceConstants[...,ToKnownConstants->True].
   Method B (leading power only, internal cross-check): RemoveLeading1, H[1,x]-> -ly, H[w',x]->H[w',1].
   Output: gtab.m (list of rules G[w,x] -> series), gtable_check.txt *)
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory,"Applications","HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
outdir = DirectoryName[$InputFileName];
Clear[x, y, ly];
words = Flatten[Table[Tuples[{0, 1}, n], {n, 1, 6}], 1];
normC[e_] := Expand[e /. {z4 -> 2/5 z2^2, z6 -> 8/35 z2^3}];
redC[e_] := normC[e /. H[a__, 1] :> ReduceConstants[H[a, 1], ToKnownConstants -> True]];
serH[e_] := e /. H[a__, y] :> (HarmonicSumsSeries[H[a, y], y, 0, 4] /. H[0, y] -> ly);
methodA[w_] := Module[{hx, t},
  hx = (-1)^Count[w, 1] H[Sequence @@ w, x];
  t = TransformH[hx, 1 - x] /. x -> 1 - y;
  t = serH[t];
  t = redC[Expand[t]];
  t = Expand[Normal[Series[t, {y, 0, 4}]]];
  t];
methodB[w_] := Module[{hx, r},
  hx = (-1)^Count[w, 1] H[Sequence @@ w, x];
  r = RemoveLeading1[hx];
  r = r /. H[1, x] -> -ly /. H[a__, x] :> H[a, 1];
  redC[Expand[r]]];
res = Table[
  Module[{a = methodA[w], b = methodB[w], d},
   d = Expand[(a /. y -> 0) - b];
   {w, a, b, d}], {w, words}];
bad = Select[res, #[[4]] =!= 0 &];
gtab = Table[G[Sequence @@ r[[1]], x] -> r[[2]], {r, res}];
Put[gtab, FileNameJoin[{outdir, "gtab.m"}]];
str = OpenWrite[FileNameJoin[{outdir, "gtable_check.txt"}]];
WriteString[str, "Expansion of G(w;x) about x=1, y=1-x, ly=Log[1-x], to O(y^4); method A (TransformH) vs method B (RemoveLeading1) at y^0\n"];
WriteString[str, "words: ", Length[words], "  mismatches A vs B at leading power: ", Length[bad], "\n"];
Do[WriteString[str, ToString[r[[1]]], " : ", ToString[r[[2]], InputForm], "\n"], {r, res}];
Close[str];
Print["words ", Length[words], " mismatches ", Length[bad]];
Print[InputForm[Take[gtab, 6]]];
Print[InputForm[bad]];


==> anc/numbers/deposit/AMP/data/gtable_check.txt <==
Expansion of G(w;x) about x=1, y=1-x, ly=Log[1-x], to O(y^4); method A (TransformH) vs method B (RemoveLeading1) at y^0
words: 126  mismatches A vs B at leading power: 0
{0} : -y - y^2/2 - y^3/3 - y^4/4
{1} : ly
{0, 0} : y^2/2 + y^3/2 + (11*y^4)/24
{0, 1} : y - ly*y + y^2/4 - (ly*y^2)/2 + y^3/9 - (ly*y^3)/3 + y^4/16 - (ly*y^4)/4 - z2
{1, 0} : -y - y^2/4 - y^3/9 - y^4/16 + z2
{1, 1} : ly^2/2
{0, 0, 0} : -1/6*y^3 - y^4/4
{0, 0, 1} : (-3*y^2)/4 + (ly*y^2)/2 - (7*y^3)/12 + (ly*y^3)/2 - (131*y^4)/288 + (11*ly*y^4)/24 + y*z2 + (y^2*z2)/2 + (y^3*z2)/3 + (y^4*z2)/4 - z3
{0, 1, 0} : y^2/2 + (5*y^3)/12 + (49*y^4)/144 - y*z2 - (y^2*z2)/2 - (y^3*z2)/3 - (y^4*z2)/4 + 2*z3
{0, 1, 1} : -y + ly*y - (ly^2*y)/2 - y^2/8 + (ly*y^2)/4 - (ly^2*y^2)/4 - y^3/27 + (ly*y^3)/9 - (ly^2*y^3)/6 - y^4/64 + (ly*y^4)/16 - (ly^2*y^4)/8 + z3
{1, 0, 0} : y^2/4 + y^3/6 + (11*y^4)/96 - z3
{1, 0, 1} : 2*y - ly*y + y^2/4 - (ly*y^2)/4 + (2*y^3)/27 - (ly*y^3)/9 + y^4/32 - (ly*y^4)/16 - ly*z2 - 2*z3
{1, 1, 0} : -y - y^2/8 - y^3/27 - y^4/64 + ly*z2 + z3
{1, 1, 1} : ly^3/6
{0, 0, 0, 0} : y^4/24
{0, 0, 0, 1} : (11*y^3)/36 - (ly*y^3)/6 + (19*y^4)/48 - (ly*y^4)/4 - (y^2*z2)/2 - (y^3*z2)/2 - (11*y^4*z2)/24 - (2*z2^2)/5 + y*z3 + (y^2*z3)/2 + (y^3*z3)/3 + (y^4*z3)/4
{0, 0, 1, 0} : -1/6*y^3 - (11*y^4)/48 + (y^2*z2)/2 + (y^3*z2)/2 + (11*y^4*z2)/24 + (6*z2^2)/5 - 2*y*z3 - y^2*z3 - (2*y^3*z3)/3 - (y^4*z3)/2
{0, 0, 1, 1} : (7*y^2)/8 - (3*ly*y^2)/4 + (ly^2*y^2)/4 + (41*y^3)/72 - (7*ly*y^3)/12 + (ly^2*y^3)/4 + (1397*y^4)/3456 - (131*ly*y^4)/288 + (11*ly^2*y^4)/48 + z2^2/10 - y*z3 - (y^2*z3)/2 - (y^3*z3)/3 - (y^4*z3)/4
{0, 1, 0, 0} : -1/12*y^3 - (5*y^4)/48 - (6*z2^2)/5 + y*z3 + (y^2*z3)/2 + (y^3*z3)/3 + (y^4*z3)/4
{0, 1, 0, 1} : (-5*y^2)/4 + (ly*y^2)/2 - (8*y^3)/9 + (5*ly*y^3)/12 - (1151*y^4)/1728 + (49*ly*y^4)/144 - y*z2 + ly*y*z2 - (y^2*z2)/4 + (ly*y^2*z2)/2 - (y^3*z2)/9 + (ly*y^3*z2)/3 - (y^4*z2)/16 + (ly*y^4*z2)/4 + (3*z2^2)/10 + 2*y*z3 + y^2*z3 + (2*y^3*z3)/3 + (y^4*z3)/2
{0, 1, 1, 0} : y^2/2 + (3*y^3)/8 + (251*y^4)/864 + y*z2 - ly*y*z2 + (y^2*z2)/4 - (ly*y^2*z2)/2 + (y^3*z2)/9 - (ly*y^3*z2)/3 + (y^4*z2)/16 - (ly*y^4*z2)/4 - z2^2/2 - y*z3 - (y^2*z3)/2 - (y^3*z3)/3 - (y^4*z3)/4
{0, 1, 1, 1} : y - ly*y + (ly^2*y)/2 - (ly^3*y)/6 + y^2/16 - (ly*y^2)/8 + (ly^2*y^2)/8 - (ly^3*y^2)/12 + y^3/81 - (ly*y^3)/27 + (ly^2*y^3)/18 - (ly^3*y^3)/18 + y^4/256 - (ly*y^4)/64 + (ly^2*y^4)/32 - (ly^3*y^4)/24 - (2*z2^2)/5
{1, 0, 0, 0} : -1/18*y^3 - y^4/16 + (2*z2^2)/5
{1, 0, 0, 1} : -1/2*y^2 + (ly*y^2)/4 - y^3/4 + (ly*y^3)/6 - (41*y^4)/288 + (11*ly*y^4)/96 + y*z2 + (y^2*z2)/4 + (y^3*z2)/9 + (y^4*z2)/16 - z2^2/2 - ly*z3
{1, 0, 1, 0} : y^2/4 + (5*y^3)/36 + (49*y^4)/576 - y*z2 - (y^2*z2)/4 - (y^3*z2)/9 - (y^4*z2)/16 + (7*z2^2)/10 + 2*ly*z3
{1, 0, 1, 1} : -3*y + 2*ly*y - (ly^2*y)/2 - (3*y^2)/16 + (ly*y^2)/4 - (ly^2*y^2)/8 - y^3/27 + (2*ly*y^3)/27 - (ly^2*y^3)/18 - (3*y^4)/256 + (ly*y^4)/32 - (ly^2*y^4)/32 + (6*z2^2)/5 + ly*z3
{1, 1, 0, 0} : y^2/8 + y^3/18 + (11*y^4)/384 - z2^2/10 - ly*z3
{1, 1, 0, 1} : 3*y - ly*y + (3*y^2)/16 - (ly*y^2)/8 + y^3/27 - (ly*y^3)/27 + (3*y^4)/256 - (ly*y^4)/64 - (ly^2*z2)/2 - (6*z2^2)/5 - 2*ly*z3
{1, 1, 1, 0} : -y - y^2/16 - y^3/81 - y^4/256 + (ly^2*z2)/2 + (2*z2^2)/5 + ly*z3
{1, 1, 1, 1} : ly^4/24
{0, 0, 0, 0, 0} : 0
{0, 0, 0, 0, 1} : (-25*y^4)/288 + (ly*y^4)/24 + (y^3*z2)/6 + (y^4*z2)/4 + (2*y*z2^2)/5 + (y^2*z2^2)/5 + (2*y^3*z2^2)/15 + (y^4*z2^2)/10 - (y^2*z3)/2 - (y^3*z3)/2 - (11*y^4*z3)/24 - z5
{0, 0, 0, 1, 0} : y^4/24 - (y^3*z2)/6 - (y^4*z2)/4 - (6*y*z2^2)/5 - (3*y^2*z2^2)/5 - (2*y^3*z2^2)/5 - (3*y^4*z2^2)/10 + y^2*z3 + y^3*z3 + (11*y^4*z3)/12 + 4*z5
{0, 0, 0, 1, 1} : (-85*y^3)/216 + (11*ly*y^3)/36 - (ly^2*y^3)/12 - (265*y^4)/576 + (19*ly*y^4)/48 - (ly^2*y^4)/8 - (y*z2^2)/10 - (y^2*z2^2)/20 - (y^3*z2^2)/30 - (y^4*z2^2)/40 + (y^2*z3)/2 + (y^3*z3)/2 + (11*y^4*z3)/24 - z2*z3 + 2*z5
{0, 0, 1, 0, 0} : y^4/48 + (6*y*z2^2)/5 + (3*y^2*z2^2)/5 + (2*y^3*z2^2)/5 + (3*y^4*z2^2)/10 - (y^2*z3)/2 - (y^3*z3)/2 - (11*y^4*z3)/24 - 6*z5
{0, 0, 1, 0, 1} : (17*y^3)/36 - (ly*y^3)/6 + (341*y^4)/576 - (11*ly*y^4)/48 + (3*y^2*z2)/4 - (ly*y^2*z2)/2 + (7*y^3*z2)/12 - (ly*y^3*z2)/2 + (131*y^4*z2)/288 - (11*ly*y^4*z2)/24 - (3*y*z2^2)/10 - (3*y^2*z2^2)/20 - (y^3*z2^2)/10 - (3*y^4*z2^2)/40 - y^2*z3 - y^3*z3 - (11*y^4*z3)/12 + 3*z2*z3 - (11*z5)/2
{0, 0, 1, 1, 0} : -1/6*y^3 - (7*y^4)/32 - (3*y^2*z2)/4 + (ly*y^2*z2)/2 - (7*y^3*z2)/12 + (ly*y^3*z2)/2 - (131*y^4*z2)/288 + (11*ly*y^4*z2)/24 + (y*z2^2)/2 + (y^2*z2^2)/4 + (y^3*z2^2)/6 + (y^4*z2^2)/8 + (y^2*z3)/2 + (y^3*z3)/2 + (11*y^4*z3)/24 - z5/2
{0, 0, 1, 1, 1} : (-15*y^2)/16 + (7*ly*y^2)/8 - (3*ly^2*y^2)/8 + (ly^3*y^2)/12 - (235*y^3)/432 + (41*ly*y^3)/72 - (7*ly^2*y^3)/24 + (ly^3*y^3)/12 - (15335*y^4)/41472 + (1397*ly*y^4)/3456 - (131*ly^2*y^4)/576 + (11*ly^3*y^4)/144 + (2*y*z2^2)/5 + (y^2*z2^2)/5 + (2*y^3*z2^2)/15 + (y^4*z2^2)/10 + z2*z3 - 2*z5
{0, 1, 0, 0, 0} : y^4/72 - (2*y*z2^2)/5 - (y^2*z2^2)/5 - (2*y^3*z2^2)/15 - (y^4*z2^2)/10 + 4*z5
{0, 1, 0, 0, 1} : (7*y^3)/36 - (ly*y^3)/12 + (41*y^4)/192 - (5*ly*y^4)/48 - (y^2*z2)/2 - (5*y^3*z2)/12 - (49*y^4*z2)/144 + (y*z2^2)/2 + (y^2*z2^2)/4 + (y^3*z2^2)/6 + (y^4*z2^2)/8 - y*z3 + ly*y*z3 - (y^2*z3)/4 + (ly*y^2*z3)/2 - (y^3*z3)/9 + (ly*y^3*z3)/3 - (y^4*z3)/16 + (ly*y^4*z3)/4 - 2*z2*z3 + (9*z5)/2
{0, 1, 0, 1, 0} : -1/12*y^3 - (7*y^4)/72 + (y^2*z2)/2 + (5*y^3*z2)/12 + (49*y^4*z2)/144 - (7*y*z2^2)/10 - (7*y^2*z2^2)/20 - (7*y^3*z2^2)/30 - (7*y^4*z2^2)/40 + 2*y*z3 - 2*ly*y*z3 + (y^2*z3)/2 - ly*y^2*z3 + (2*y^3*z3)/9 - (2*ly*y^3*z3)/3 + (y^4*z3)/8 - (ly*y^4*z3)/2 - 2*z2*z3 + 2*z5
{0, 1, 0, 1, 1} : (17*y^2)/8 - (5*ly*y^2)/4 + (ly^2*y^2)/4 + (587*y^3)/432 - (8*ly*y^3)/9 + (5*ly^2*y^3)/24 + (249*y^4)/256 - (1151*ly*y^4)/1728 + (49*ly^2*y^4)/288 - (6*y*z2^2)/5 - (3*y^2*z2^2)/5 - (2*y^3*z2^2)/5 - (3*y^4*z2^2)/10 + y*z3 - ly*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/2 + (y^3*z3)/9 - (ly*y^3*z3)/3 + (y^4*z3)/16 - (ly*y^4*z3)/4 - 3*z2*z3 + (11*z5)/2
{0, 1, 1, 0, 0} : -1/24*y^3 - (13*y^4)/288 + (y*z2^2)/10 + (y^2*z2^2)/20 + (y^3*z2^2)/30 + (y^4*z2^2)/40 - y*z3 + ly*y*z3 - (y^2*z3)/4 + (ly*y^2*z3)/2 - (y^3*z3)/9 + (ly*y^3*z3)/3 - (y^4*z3)/16 + (ly*y^4*z3)/4 + z2*z3 - z5/2
{0, 1, 1, 0, 1} : (-7*y^2)/4 + (ly*y^2)/2 - (19*y^3)/16 + (3*ly*y^3)/8 - (3037*y^4)/3456 + (251*ly*y^4)/864 + y*z2 - ly*y*z2 + (ly^2*y*z2)/2 + (y^2*z2)/8 - (ly*y^2*z2)/4 + (ly^2*y^2*z2)/4 + (y^3*z2)/27 - (ly*y^3*z2)/9 + (ly^2*y^3*z2)/6 + (y^4*z2)/64 - (ly*y^4*z2)/16 + (ly^2*y^4*z2)/8 + (6*y*z2^2)/5 + (3*y^2*z2^2)/5 + (2*y^3*z2^2)/5 + (3*y^4*z2^2)/10 - 2*y*z3 + 2*ly*y*z3 - (y^2*z3)/2 + ly*y^2*z3 - (2*y^3*z3)/9 + (2*ly*y^3*z3)/3 - (y^4*z3)/8 + (ly*y^4*z3)/2 + 2*z2*z3 - (9*z5)/2
{0, 1, 1, 1, 0} : y^2/2 + (17*y^3)/48 + (1393*y^4)/5184 - y*z2 + ly*y*z2 - (ly^2*y*z2)/2 - (y^2*z2)/8 + (ly*y^2*z2)/4 - (ly^2*y^2*z2)/4 - (y^3*z2)/27 + (ly*y^3*z2)/9 - (ly^2*y^3*z2)/6 - (y^4*z2)/64 + (ly*y^4*z2)/16 - (ly^2*y^4*z2)/8 - (2*y*z2^2)/5 - (y^2*z2^2)/5 - (2*y^3*z2^2)/15 - (y^4*z2^2)/10 + y*z3 - ly*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/2 + (y^3*z3)/9 - (ly*y^3*z3)/3 + (y^4*z3)/16 - (ly*y^4*z3)/4 - z2*z3 + 3*z5
{0, 1, 1, 1, 1} : -y + ly*y - (ly^2*y)/2 + (ly^3*y)/6 - (ly^4*y)/24 - y^2/32 + (ly*y^2)/16 - (ly^2*y^2)/16 + (ly^3*y^2)/24 - (ly^4*y^2)/48 - y^3/243 + (ly*y^3)/81 - (ly^2*y^3)/54 + (ly^3*y^3)/54 - (ly^4*y^3)/72 - y^4/1024 + (ly*y^4)/256 - (ly^2*y^4)/128 + (ly^3*y^4)/96 - (ly^4*y^4)/96 + z5
{1, 0, 0, 0, 0} : y^4/96 - z5
{1, 0, 0, 0, 1} : (13*y^3)/108 - (ly*y^3)/18 + (11*y^4)/96 - (ly*y^4)/16 - (y^2*z2)/4 - (y^3*z2)/6 - (11*y^4*z2)/96 - (2*ly*z2^2)/5 + y*z3 + (y^2*z3)/4 + (y^3*z3)/9 + (y^4*z3)/16 + z2*z3 - 3*z5
{1, 0, 0, 1, 0} : -1/18*y^3 - (11*y^4)/192 + (y^2*z2)/4 + (y^3*z2)/6 + (11*y^4*z2)/96 + (6*ly*z2^2)/5 - 2*y*z3 - (y^2*z3)/2 - (2*y^3*z3)/9 - (y^4*z3)/8 - z2*z3 + (9*z5)/2
{1, 0, 0, 1, 1} : (11*y^2)/16 - (ly*y^2)/2 + (ly^2*y^2)/8 + (59*y^3)/216 - (ly*y^3)/4 + (ly^2*y^3)/12 + (1889*y^4)/13824 - (41*ly*y^4)/288 + (11*ly^2*y^4)/192 + (ly*z2^2)/10 - y*z3 - (y^2*z3)/4 - (y^3*z3)/9 - (y^4*z3)/16 + z5/2
{1, 0, 1, 0, 0} : -1/36*y^3 - (5*y^4)/192 - (6*ly*z2^2)/5 + y*z3 + (y^2*z3)/4 + (y^3*z3)/9 + (y^4*z3)/16 + 2*z2*z3 - (11*z5)/2
{1, 0, 1, 0, 1} : (-3*y^2)/4 + (ly*y^2)/4 - (37*y^3)/108 + (5*ly*y^3)/36 - (649*y^4)/3456 + (49*ly*y^4)/576 - 2*y*z2 + ly*y*z2 - (y^2*z2)/4 + (ly*y^2*z2)/4 - (2*y^3*z2)/27 + (ly*y^3*z2)/9 - (y^4*z2)/32 + (ly*y^4*z2)/16 + (3*ly*z2^2)/10 + 2*y*z3 + (y^2*z3)/2 + (2*y^3*z3)/9 + (y^4*z3)/8 + 2*z2*z3 - 2*z5
{1, 0, 1, 1, 0} : y^2/4 + y^3/8 + (251*y^4)/3456 + 2*y*z2 - ly*y*z2 + (y^2*z2)/4 - (ly*y^2*z2)/4 + (2*y^3*z2)/27 - (ly*y^3*z2)/9 + (y^4*z2)/32 - (ly*y^4*z2)/16 - (ly*z2^2)/2 - y*z3 - (y^2*z3)/4 - (y^3*z3)/9 - (y^4*z3)/16 + z2*z3 - (9*z5)/2
{1, 0, 1, 1, 1} : 4*y - 3*ly*y + ly^2*y - (ly^3*y)/6 + y^2/8 - (3*ly*y^2)/16 + (ly^2*y^2)/8 - (ly^3*y^2)/24 + (4*y^3)/243 - (ly*y^3)/27 + (ly^2*y^3)/27 - (ly^3*y^3)/54 + y^4/256 - (3*ly*y^4)/256 + (ly^2*y^4)/64 - (ly^3*y^4)/96 - (2*ly*z2^2)/5 - 4*z5
{1, 1, 0, 0, 0} : -1/54*y^3 - y^4/64 + (2*ly*z2^2)/5 - z2*z3 + 2*z5
{1, 1, 0, 0, 1} : (-5*y^2)/16 + (ly*y^2)/8 - (11*y^3)/108 + (ly*y^3)/18 - (197*y^4)/4608 + (11*ly*y^4)/384 + y*z2 + (y^2*z2)/8 + (y^3*z2)/27 + (y^4*z2)/64 - (ly*z2^2)/2 - (ly^2*z3)/2 - z2*z3 + z5/2
{1, 1, 0, 1, 0} : y^2/8 + (5*y^3)/108 + (49*y^4)/2304 - y*z2 - (y^2*z2)/8 - (y^3*z2)/27 - (y^4*z2)/64 + (7*ly*z2^2)/10 + ly^2*z3 - 2*z2*z3 + (11*z5)/2
{1, 1, 0, 1, 1} : -6*y + 3*ly*y - (ly^2*y)/2 - (3*y^2)/16 + (3*ly*y^2)/16 - (ly^2*y^2)/16 - (2*y^3)/81 + (ly*y^3)/27 - (ly^2*y^3)/54 - (3*y^4)/512 + (3*ly*y^4)/256 - (ly^2*y^4)/128 + (6*ly*z2^2)/5 + (ly^2*z3)/2 + 6*z5
{1, 1, 1, 0, 0} : y^2/16 + y^3/54 + (11*y^4)/1536 - (ly*z2^2)/10 - (ly^2*z3)/2 + z2*z3 - 2*z5
{1, 1, 1, 0, 1} : 4*y - ly*y + y^2/8 - (ly*y^2)/16 + (4*y^3)/243 - (ly*y^3)/81 + y^4/256 - (ly*y^4)/256 - (ly^3*z2)/6 - (6*ly*z2^2)/5 - ly^2*z3 - 4*z5
{1, 1, 1, 1, 0} : -y - y^2/32 - y^3/243 - y^4/1024 + (ly^3*z2)/6 + (2*ly*z2^2)/5 + (ly^2*z3)/2 + z5
{1, 1, 1, 1, 1} : ly^5/120
{0, 0, 0, 0, 0, 0} : 0
{0, 0, 0, 0, 0, 1} : -1/24*(y^4*z2) - (y^2*z2^2)/5 - (y^3*z2^2)/5 - (11*y^4*z2^2)/60 - (8*z2^3)/35 + (y^3*z3)/6 + (y^4*z3)/4 + y*z5 + (y^2*z5)/2 + (y^3*z5)/3 + (y^4*z5)/4
{0, 0, 0, 0, 1, 0} : (y^4*z2)/24 + (3*y^2*z2^2)/5 + (3*y^3*z2^2)/5 + (11*y^4*z2^2)/20 + (8*z2^3)/7 - (y^3*z3)/3 - (y^4*z3)/2 - 4*y*z5 - 2*y^2*z5 - (4*y^3*z5)/3 - y^4*z5
{0, 0, 0, 0, 1, 1} : (415*y^4)/3456 - (25*ly*y^4)/288 + (ly^2*y^4)/48 + (y^2*z2^2)/20 + (y^3*z2^2)/20 + (11*y^4*z2^2)/240 + (6*z2^3)/35 - (y^3*z3)/6 - (y^4*z3)/4 + y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 - z3^2/2 - 2*y*z5 - y^2*z5 - (2*y^3*z5)/3 - (y^4*z5)/2
{0, 0, 0, 1, 0, 0} : (-3*y^2*z2^2)/5 - (3*y^3*z2^2)/5 - (11*y^4*z2^2)/20 - (16*z2^3)/7 + (y^3*z3)/6 + (y^4*z3)/4 + 6*y*z5 + 3*y^2*z5 + 2*y^3*z5 + (3*y^4*z5)/2
{0, 0, 0, 1, 0, 1} : (-37*y^4)/288 + (ly*y^4)/24 - (11*y^3*z2)/36 + (ly*y^3*z2)/6 - (19*y^4*z2)/48 + (ly*y^4*z2)/4 + (3*y^2*z2^2)/20 + (3*y^3*z2^2)/20 + (11*y^4*z2^2)/80 - (32*z2^3)/105 + (y^3*z3)/3 + (y^4*z3)/2 - 3*y*z2*z3 - (3*y^2*z2*z3)/2 - y^3*z2*z3 - (3*y^4*z2*z3)/4 + z3^2 + (11*y*z5)/2 + (11*y^2*z5)/4 + (11*y^3*z5)/6 + (11*y^4*z5)/8
{0, 0, 0, 1, 1, 0} : y^4/24 + (11*y^3*z2)/36 - (ly*y^3*z2)/6 + (19*y^4*z2)/48 - (ly*y^4*z2)/4 - (y^2*z2^2)/4 - (y^3*z2^2)/4 - (11*y^4*z2^2)/48 - (8*z2^3)/21 - (y^3*z3)/6 - (y^4*z3)/4 + z3^2 + (y*z5)/2 + (y^2*z5)/4 + (y^3*z5)/6 + (y^4*z5)/8
{0, 0, 0, 1, 1, 1} : (575*y^3)/1296 - (85*ly*y^3)/216 + (11*ly^2*y^3)/72 - (ly^3*y^3)/36 + (3355*y^4)/6912 - (265*ly*y^4)/576 + (19*ly^2*y^4)/96 - (ly^3*y^4)/24 - (y^2*z2^2)/5 - (y^3*z2^2)/5 - (11*y^4*z2^2)/60 - (23*z2^3)/70 - y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - (y^4*z2*z3)/4 + z3^2 + 2*y*z5 + y^2*z5 + (2*y^3*z5)/3 + (y^4*z5)/2
{0, 0, 1, 0, 0, 0} : (y^2*z2^2)/5 + (y^3*z2^2)/5 + (11*y^4*z2^2)/60 + (16*z2^3)/7 - 4*y*z5 - 2*y^2*z5 - (4*y^3*z5)/3 - y^4*z5
{0, 0, 1, 0, 0, 1} : (-31*y^4)/576 + (ly*y^4)/48 + (y^3*z2)/6 + (11*y^4*z2)/48 - (y^2*z2^2)/4 - (y^3*z2^2)/4 - (11*y^4*z2^2)/48 - (4*z2^3)/35 + (3*y^2*z3)/4 - (ly*y^2*z3)/2 + (7*y^3*z3)/12 - (ly*y^3*z3)/2 + (131*y^4*z3)/288 - (11*ly*y^4*z3)/24 + 2*y*z2*z3 + y^2*z2*z3 + (2*y^3*z2*z3)/3 + (y^4*z2*z3)/2 + z3^2/2 - (9*y*z5)/2 - (9*y^2*z5)/4 - (3*y^3*z5)/2 - (9*y^4*z5)/8
{0, 0, 1, 0, 1, 0} : y^4/48 - (y^3*z2)/6 - (11*y^4*z2)/48 + (7*y^2*z2^2)/20 + (7*y^3*z2^2)/20 + (77*y^4*z2^2)/240 + (8*z2^3)/7 - (3*y^2*z3)/2 + ly*y^2*z3 - (7*y^3*z3)/6 + ly*y^3*z3 - (131*y^4*z3)/144 + (11*ly*y^4*z3)/12 + 2*y*z2*z3 + y^2*z2*z3 + (2*y^3*z2*z3)/3 + (y^4*z2*z3)/2 - 4*z3^2 - 2*y*z5 - y^2*z5 - (2*y^3*z5)/3 - (y^4*z5)/2
{0, 0, 1, 0, 1, 1} : (-187*y^3)/216 + (17*ly*y^3)/36 - (ly^2*y^3)/12 - (7043*y^4)/6912 + (341*ly*y^4)/576 - (11*ly^2*y^4)/96 + (3*y^2*z2^2)/5 + (3*y^3*z2^2)/5 + (11*y^4*z2^2)/20 + (29*z2^3)/30 - (3*y^2*z3)/4 + (ly*y^2*z3)/2 - (7*y^3*z3)/12 + (ly*y^3*z3)/2 - (131*y^4*z3)/288 + (11*ly*y^4*z3)/24 + 3*y*z2*z3 + (3*y^2*z2*z3)/2 + y^3*z2*z3 + (3*y^4*z2*z3)/4 - 3*z3^2 - (11*y*z5)/2 - (11*y^2*z5)/4 - (11*y^3*z5)/6 - (11*y^4*z5)/8
{0, 0, 1, 1, 0, 0} : y^4/96 - (y^2*z2^2)/20 - (y^3*z2^2)/20 - (11*y^4*z2^2)/240 + (3*y^2*z3)/4 - (ly*y^2*z3)/2 + (7*y^3*z3)/12 - (ly*y^3*z3)/2 + (131*y^4*z3)/288 - (11*ly*y^4*z3)/24 - y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - (y^4*z2*z3)/4 + z3^2/2 + (y*z5)/2 + (y^2*z5)/4 + (y^3*z5)/6 + (y^4*z5)/8
{0, 0, 1, 1, 0, 1} : (23*y^3)/36 - (ly*y^3)/6 + (101*y^4)/128 - (7*ly*y^4)/32 - (7*y^2*z2)/8 + (3*ly*y^2*z2)/4 - (ly^2*y^2*z2)/4 - (41*y^3*z2)/72 + (7*ly*y^3*z2)/12 - (ly^2*y^3*z2)/4 - (1397*y^4*z2)/3456 + (131*ly*y^4*z2)/288 - (11*ly^2*y^4*z2)/48 - (3*y^2*z2^2)/5 - (3*y^3*z2^2)/5 - (11*y^4*z2^2)/20 - (53*z2^3)/105 + (3*y^2*z3)/2 - ly*y^2*z3 + (7*y^3*z3)/6 - ly*y^3*z3 + (131*y^4*z3)/144 - (11*ly*y^4*z3)/12 - 2*y*z2*z3 - y^2*z2*z3 - (2*y^3*z2*z3)/3 - (y^4*z2*z3)/2 + (3*z3^2)/2 + (9*y*z5)/2 + (9*y^2*z5)/4 + (3*y^3*z5)/2 + (9*y^4*z5)/8
{0, 0, 1, 1, 1, 0} : -1/6*y^3 - (41*y^4)/192 + (7*y^2*z2)/8 - (3*ly*y^2*z2)/4 + (ly^2*y^2*z2)/4 + (41*y^3*z2)/72 - (7*ly*y^3*z2)/12 + (ly^2*y^3*z2)/4 + (1397*y^4*z2)/3456 - (131*ly*y^4*z2)/288 + (11*ly^2*y^4*z2)/48 + (y^2*z2^2)/5 + (y^3*z2^2)/5 + (11*y^4*z2^2)/60 + (11*z2^3)/21 - (3*y^2*z3)/4 + (ly*y^2*z3)/2 - (7*y^3*z3)/12 + (ly*y^3*z3)/2 - (131*y^4*z3)/288 + (11*ly*y^4*z3)/24 + y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 - (3*z3^2)/2 - 3*y*z5 - (3*y^2*z5)/2 - y^3*z5 - (3*y^4*z5)/4
{0, 0, 1, 1, 1, 1} : (31*y^2)/32 - (15*ly*y^2)/16 + (7*ly^2*y^2)/16 - (ly^3*y^2)/8 + (ly^4*y^2)/48 + (1361*y^3)/2592 - (235*ly*y^3)/432 + (41*ly^2*y^3)/144 - (7*ly^3*y^3)/72 + (ly^4*y^3)/48 + (174821*y^4)/497664 - (15335*ly*y^4)/41472 + (1397*ly^2*y^4)/6912 - (131*ly^3*y^4)/1728 + (11*ly^4*y^4)/576 + (6*z2^3)/35 - z3^2/2 - y*z5 - (y^2*z5)/2 - (y^3*z5)/3 - (y^4*z5)/4
{0, 1, 0, 0, 0, 0} : (-8*z2^3)/7 + y*z5 + (y^2*z5)/2 + (y^3*z5)/3 + (y^4*z5)/4
{0, 1, 0, 0, 0, 1} : (-29*y^4)/864 + (ly*y^4)/72 + (y^3*z2)/12 + (5*y^4*z2)/48 - (2*y*z2^2)/5 + (2*ly*y*z2^2)/5 - (y^2*z2^2)/10 + (ly*y^2*z2^2)/5 - (2*y^3*z2^2)/45 + (2*ly*y^3*z2^2)/15 - (y^4*z2^2)/40 + (ly*y^4*z2^2)/10 + (10*z2^3)/21 - (y^2*z3)/2 - (5*y^3*z3)/12 - (49*y^4*z3)/144 - y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - (y^4*z2*z3)/4 - z3^2 + 3*y*z5 + (3*y^2*z5)/2 + y^3*z5 + (3*y^4*z5)/4
{0, 1, 0, 0, 1, 0} : y^4/72 - (y^3*z2)/12 - (5*y^4*z2)/48 + (6*y*z2^2)/5 - (6*ly*y*z2^2)/5 + (3*y^2*z2^2)/10 - (3*ly*y^2*z2^2)/5 + (2*y^3*z2^2)/15 - (2*ly*y^3*z2^2)/5 + (3*y^4*z2^2)/40 - (3*ly*y^4*z2^2)/10 - (6*z2^3)/5 + y^2*z3 + (5*y^3*z3)/6 + (49*y^4*z3)/72 + y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 + 2*z3^2 - (9*y*z5)/2 - (9*y^2*z5)/4 - (3*y^3*z5)/2 - (9*y^4*z5)/8
{0, 1, 0, 0, 1, 1} : (-127*y^3)/432 + (7*ly*y^3)/36 - (ly^2*y^3)/24 - (2029*y^4)/6912 + (41*ly*y^4)/192 - (5*ly^2*y^4)/96 + (y*z2^2)/10 - (ly*y*z2^2)/10 + (y^2*z2^2)/40 - (ly*y^2*z2^2)/20 + (y^3*z2^2)/90 - (ly*y^3*z2^2)/30 + (y^4*z2^2)/160 - (ly*y^4*z2^2)/40 - (53*z2^3)/105 + (y^2*z3)/2 + (5*y^3*z3)/12 + (49*y^4*z3)/144 + (3*z3^2)/2 - (y*z5)/2 - (y^2*z5)/4 - (y^3*z5)/6 - (y^4*z5)/8
{0, 1, 0, 1, 0, 0} : y^4/144 - (6*y*z2^2)/5 + (6*ly*y*z2^2)/5 - (3*y^2*z2^2)/10 + (3*ly*y^2*z2^2)/5 - (2*y^3*z2^2)/15 + (2*ly*y^3*z2^2)/5 - (3*y^4*z2^2)/40 + (3*ly*y^4*z2^2)/10 + (2*z2^3)/35 - (y^2*z3)/2 - (5*y^3*z3)/12 - (49*y^4*z3)/144 - 2*y*z2*z3 - y^2*z2*z3 - (2*y^3*z2*z3)/3 - (y^4*z2*z3)/2 + 2*z3^2 + (11*y*z5)/2 + (11*y^2*z5)/4 + (11*y^3*z5)/6 + (11*y^4*z5)/8
{0, 1, 0, 1, 0, 1} : (5*y^3)/18 - (ly*y^3)/12 + (257*y^4)/864 - (7*ly*y^4)/72 + (5*y^2*z2)/4 - (ly*y^2*z2)/2 + (8*y^3*z2)/9 - (5*ly*y^3*z2)/12 + (1151*y^4*z2)/1728 - (49*ly*y^4*z2)/144 + (3*y*z2^2)/10 - (3*ly*y*z2^2)/10 + (3*y^2*z2^2)/40 - (3*ly*y^2*z2^2)/20 + (y^3*z2^2)/30 - (ly*y^3*z2^2)/10 + (3*y^4*z2^2)/160 - (3*ly*y^4*z2^2)/40 - (3*z2^3)/70 - y^2*z3 - (5*y^3*z3)/6 - (49*y^4*z3)/72 - 2*y*z2*z3 - y^2*z2*z3 - (2*y^3*z2*z3)/3 - (y^4*z2*z3)/2 + 2*y*z5 + y^2*z5 + (2*y^3*z5)/3 + (y^4*z5)/2
{0, 1, 0, 1, 1, 0} : -1/12*y^3 - (3*y^4)/32 - (5*y^2*z2)/4 + (ly*y^2*z2)/2 - (8*y^3*z2)/9 + (5*ly*y^3*z2)/12 - (1151*y^4*z2)/1728 + (49*ly*y^4*z2)/144 - (y*z2^2)/2 + (ly*y*z2^2)/2 - (y^2*z2^2)/8 + (ly*y^2*z2^2)/4 - (y^3*z2^2)/18 + (ly*y^3*z2^2)/6 - (y^4*z2^2)/32 + (ly*y^4*z2^2)/8 - (37*z2^3)/42 + (y^2*z3)/2 + (5*y^3*z3)/12 + (49*y^4*z3)/144 - y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - (y^4*z2*z3)/4 + 3*z3^2 + (9*y*z5)/2 + (9*y^2*z5)/4 + (3*y^3*z5)/2 + (9*y^4*z5)/8
{0, 1, 0, 1, 1, 1} : (-49*y^2)/16 + (17*ly*y^2)/8 - (5*ly^2*y^2)/8 + (ly^3*y^2)/12 - (2369*y^3)/1296 + (587*ly*y^3)/432 - (4*ly^2*y^3)/9 + (5*ly^3*y^3)/72 - (318139*y^4)/248832 + (249*ly*y^4)/256 - (1151*ly^2*y^4)/3456 + (49*ly^3*y^4)/864 - (2*y*z2^2)/5 + (2*ly*y*z2^2)/5 - (y^2*z2^2)/10 + (ly*y^2*z2^2)/5 - (2*y^3*z2^2)/45 + (2*ly*y^3*z2^2)/15 - (y^4*z2^2)/40 + (ly*y^4*z2^2)/10 - (32*z2^3)/105 + z3^2 + 4*y*z5 + 2*y^2*z5 + (4*y^3*z5)/3 + y^4*z5
{0, 1, 1, 0, 0, 0} : y^4/216 + (2*y*z2^2)/5 - (2*ly*y*z2^2)/5 + (y^2*z2^2)/10 - (ly*y^2*z2^2)/5 + (2*y^3*z2^2)/45 - (2*ly*y^3*z2^2)/15 + (y^4*z2^2)/40 - (ly*y^4*z2^2)/10 - (2*z2^3)/105 + y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 - z3^2 - 2*y*z5 - y^2*z5 - (2*y^3*z5)/3 - (y^4*z5)/2
{0, 1, 1, 0, 0, 1} : (17*y^3)/144 - (ly*y^3)/24 + (397*y^4)/3456 - (13*ly*y^4)/288 - (y^2*z2)/2 - (3*y^3*z2)/8 - (251*y^4*z2)/864 - (y*z2^2)/2 + (ly*y*z2^2)/2 - (y^2*z2^2)/8 + (ly*y^2*z2^2)/4 - (y^3*z2^2)/18 + (ly*y^3*z2^2)/6 - (y^4*z2^2)/32 + (ly*y^4*z2^2)/8 + (13*z2^3)/70 + y*z3 - ly*y*z3 + (ly^2*y*z3)/2 + (y^2*z3)/8 - (ly*y^2*z3)/4 + (ly^2*y^2*z3)/4 + (y^3*z3)/27 - (ly*y^3*z3)/9 + (ly^2*y^3*z3)/6 + (y^4*z3)/64 - (ly*y^4*z3)/16 + (ly^2*y^4*z3)/8 + y*z2*z3 + (y^2*z2*z3)/2 + (y^3*z2*z3)/3 + (y^4*z2*z3)/4 - z3^2 - (y*z5)/2 - (y^2*z5)/4 - (y^3*z5)/6 - (y^4*z5)/8
{0, 1, 1, 0, 1, 0} : -1/24*y^3 - (37*y^4)/864 + (y^2*z2)/2 + (3*y^3*z2)/8 + (251*y^4*z2)/864 + (7*y*z2^2)/10 - (7*ly*y*z2^2)/10 + (7*y^2*z2^2)/40 - (7*ly*y^2*z2^2)/20 + (7*y^3*z2^2)/90 - (7*ly*y^3*z2^2)/30 + (7*y^4*z2^2)/160 - (7*ly*y^4*z2^2)/40 + (143*z2^3)/210 - 2*y*z3 + 2*ly*y*z3 - ly^2*y*z3 - (y^2*z3)/4 + (ly*y^2*z3)/2 - (ly^2*y^2*z3)/2 - (2*y^3*z3)/27 + (2*ly*y^3*z3)/9 - (ly^2*y^3*z3)/3 - (y^4*z3)/32 + (ly*y^4*z3)/8 - (ly^2*y^4*z3)/4 + 2*y*z2*z3 + y^2*z2*z3 + (2*y^3*z2*z3)/3 + (y^4*z2*z3)/2 - z3^2 - (11*y*z5)/2 - (11*y^2*z5)/4 - (11*y^3*z5)/6 - (11*y^4*z5)/8
{0, 1, 1, 0, 1, 1} : (31*y^2)/8 - (7*ly*y^2)/4 + (ly^2*y^2)/4 + (59*y^3)/24 - (19*ly*y^3)/16 + (3*ly^2*y^3)/16 + (73519*y^4)/41472 - (3037*ly*y^4)/3456 + (251*ly^2*y^4)/1728 + (6*y*z2^2)/5 - (6*ly*y*z2^2)/5 + (3*y^2*z2^2)/10 - (3*ly*y^2*z2^2)/5 + (2*y^3*z2^2)/15 - (2*ly*y^3*z2^2)/5 + (3*y^4*z2^2)/40 - (3*ly*y^4*z2^2)/10 - (4*z2^3)/35 - y*z3 + ly*y*z3 - (ly^2*y*z3)/2 - (y^2*z3)/8 + (ly*y^2*z3)/4 - (ly^2*y^2*z3)/4 - (y^3*z3)/27 + (ly*y^3*z3)/9 - (ly^2*y^3*z3)/6 - (y^4*z3)/64 + (ly*y^4*z3)/16 - (ly^2*y^4*z3)/8 + z3^2/2 - 6*y*z5 - 3*y^2*z5 - 2*y^3*z5 - (3*y^4*z5)/2
{0, 1, 1, 1, 0, 0} : -1/48*y^3 - (35*y^4)/1728 - (y*z2^2)/10 + (ly*y*z2^2)/10 - (y^2*z2^2)/40 + (ly*y^2*z2^2)/20 - (y^3*z2^2)/90 + (ly*y^3*z2^2)/30 - (y^4*z2^2)/160 + (ly*y^4*z2^2)/40 - (89*z2^3)/210 + y*z3 - ly*y*z3 + (ly^2*y*z3)/2 + (y^2*z3)/8 - (ly*y^2*z3)/4 + (ly^2*y^2*z3)/4 + (y^3*z3)/27 - (ly*y^3*z3)/9 + (ly^2*y^3*z3)/6 + (y^4*z3)/64 - (ly*y^4*z3)/16 + (ly^2*y^4*z3)/8 - y*z2*z3 - (y^2*z2*z3)/2 - (y^3*z2*z3)/3 - (y^4*z2*z3)/4 + z3^2/2 + 2*y*z5 + y^2*z5 + (2*y^3*z5)/3 + (y^4*z5)/2
{0, 1, 1, 1, 0, 1} : (-9*y^2)/4 + (ly*y^2)/2 - (215*y^3)/144 + (17*ly*y^3)/48 - (68587*y^4)/62208 + (1393*ly*y^4)/5184 - y*z2 + ly*y*z2 - (ly^2*y*z2)/2 + (ly^3*y*z2)/6 - (y^2*z2)/16 + (ly*y^2*z2)/8 - (ly^2*y^2*z2)/8 + (ly^3*y^2*z2)/12 - (y^3*z2)/81 + (ly*y^3*z2)/27 - (ly^2*y^3*z2)/18 + (ly^3*y^3*z2)/18 - (y^4*z2)/256 + (ly*y^4*z2)/64 - (ly^2*y^4*z2)/32 + (ly^3*y^4*z2)/24 - (6*y*z2^2)/5 + (6*ly*y*z2^2)/5 - (3*y^2*z2^2)/10 + (3*ly*y^2*z2^2)/5 - (2*y^3*z2^2)/15 + (2*ly*y^3*z2^2)/5 - (3*y^4*z2^2)/40 + (3*ly*y^4*z2^2)/10 + (10*z2^3)/21 + 2*y*z3 - 2*ly*y*z3 + ly^2*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/2 + (ly^2*y^2*z3)/2 + (2*y^3*z3)/27 - (2*ly*y^3*z3)/9 + (ly^2*y^3*z3)/3 + (y^4*z3)/32 - (ly*y^4*z3)/8 + (ly^2*y^4*z3)/4 - z3^2 + 4*y*z5 + 2*y^2*z5 + (4*y^3*z5)/3 + y^4*z5
{0, 1, 1, 1, 1, 0} : y^2/2 + (11*y^3)/32 + (8051*y^4)/31104 + y*z2 - ly*y*z2 + (ly^2*y*z2)/2 - (ly^3*y*z2)/6 + (y^2*z2)/16 - (ly*y^2*z2)/8 + (ly^2*y^2*z2)/8 - (ly^3*y^2*z2)/12 + (y^3*z2)/81 - (ly*y^3*z2)/27 + (ly^2*y^3*z2)/18 - (ly^3*y^3*z2)/18 + (y^4*z2)/256 - (ly*y^4*z2)/64 + (ly^2*y^4*z2)/32 - (ly^3*y^4*z2)/24 + (2*y*z2^2)/5 - (2*ly*y*z2^2)/5 + (y^2*z2^2)/10 - (ly*y^2*z2^2)/5 + (2*y^3*z2^2)/45 - (2*ly*y^3*z2^2)/15 + (y^4*z2^2)/40 - (ly*y^4*z2^2)/10 - (2*z2^3)/5 - y*z3 + ly*y*z3 - (ly^2*y*z3)/2 - (y^2*z3)/8 + (ly*y^2*z3)/4 - (ly^2*y^2*z3)/4 - (y^3*z3)/27 + (ly*y^3*z3)/9 - (ly^2*y^3*z3)/6 - (y^4*z3)/64 + (ly*y^4*z3)/16 - (ly^2*y^4*z3)/8 + z3^2/2 - y*z5 - (y^2*z5)/2 - (y^3*z5)/3 - (y^4*z5)/4
{0, 1, 1, 1, 1, 1} : y - ly*y + (ly^2*y)/2 - (ly^3*y)/6 + (ly^4*y)/24 - (ly^5*y)/120 + y^2/64 - (ly*y^2)/32 + (ly^2*y^2)/32 - (ly^3*y^2)/48 + (ly^4*y^2)/96 - (ly^5*y^2)/240 + y^3/729 - (ly*y^3)/243 + (ly^2*y^3)/162 - (ly^3*y^3)/162 + (ly^4*y^3)/216 - (ly^5*y^3)/360 + y^4/4096 - (ly*y^4)/1024 + (ly^2*y^4)/512 - (ly^3*y^4)/384 + (ly^4*y^4)/384 - (ly^5*y^4)/480 - (8*z2^3)/35
{1, 0, 0, 0, 0, 0} : (8*z2^3)/35
{1, 0, 0, 0, 0, 1} : (-7*y^4)/288 + (ly*y^4)/96 + (y^3*z2)/18 + (y^4*z2)/16 + (2*y*z2^2)/5 + (y^2*z2^2)/10 + (2*y^3*z2^2)/45 + (y^4*z2^2)/40 - (2*z2^3)/5 - (y^2*z3)/4 - (y^3*z3)/6 - (11*y^4*z3)/96 + z3^2/2 - ly*z5
{1, 0, 0, 0, 1, 0} : y^4/96 - (y^3*z2)/18 - (y^4*z2)/16 - (6*y*z2^2)/5 - (3*y^2*z2^2)/10 - (2*y^3*z2^2)/15 - (3*y^4*z2^2)/40 + (118*z2^3)/105 + (y^2*z3)/2 + (y^3*z3)/3 + (11*y^4*z3)/48 - z3^2 + 4*ly*z5
{1, 0, 0, 0, 1, 1} : (-37*y^3)/216 + (13*ly*y^3)/108 - (ly^2*y^3)/36 - (331*y^4)/2304 + (11*ly*y^4)/96 - (ly^2*y^4)/32 - (y*z2^2)/10 - (y^2*z2^2)/40 - (y^3*z2^2)/90 - (y^4*z2^2)/160 + (11*z2^3)/21 + (y^2*z3)/4 + (y^3*z3)/6 + (11*y^4*z3)/96 - ly*z2*z3 - (3*z3^2)/2 + 2*ly*z5
{1, 0, 0, 1, 0, 0} : y^4/192 + (6*y*z2^2)/5 + (3*y^2*z2^2)/10 + (2*y^3*z2^2)/15 + (3*y^4*z2^2)/40 - (38*z2^3)/35 - (y^2*z3)/4 - (y^3*z3)/6 - (11*y^4*z3)/96 + z3^2/2 - 6*ly*z5
{1, 0, 0, 1, 0, 1} : (19*y^3)/108 - (ly*y^3)/18 + (187*y^4)/1152 - (11*ly*y^4)/192 + (y^2*z2)/2 - (ly*y^2*z2)/4 + (y^3*z2)/4 - (ly*y^3*z2)/6 + (41*y^4*z2)/288 - (11*ly*y^4*z2)/96 - (3*y*z2^2)/10 - (3*y^2*z2^2)/40 - (y^3*z2^2)/30 - (3*y^4*z2^2)/160 - (37*z2^3)/42 - (y^2*z3)/2 - (y^3*z3)/3 - (11*y^4*z3)/48 + 3*ly*z2*z3 + 3*z3^2 - (11*ly*z5)/2
{1, 0, 0, 1, 1, 0} : -1/18*y^3 - (7*y^4)/128 - (y^2*z2)/2 + (ly*y^2*z2)/4 - (y^3*z2)/4 + (ly*y^3*z2)/6 - (41*y^4*z2)/288 + (11*ly*y^4*z2)/96 + (y*z2^2)/2 + (y^2*z2^2)/8 + (y^3*z2^2)/18 + (y^4*z2^2)/32 - (13*z2^3)/70 + (y^2*z3)/4 + (y^3*z3)/6 + (11*y^4*z3)/96 - (ly*z5)/2
{1, 0, 0, 1, 1, 1} : (-13*y^2)/16 + (11*ly*y^2)/16 - (ly^2*y^2)/4 + (ly^3*y^2)/24 - (353*y^3)/1296 + (59*ly*y^3)/216 - (ly^2*y^3)/8 + (ly^3*y^3)/36 - (10501*y^4)/82944 + (1889*ly*y^4)/13824 - (41*ly^2*y^4)/576 + (11*ly^3*y^4)/576 + (2*y*z2^2)/5 + (y^2*z2^2)/10 + (2*y^3*z2^2)/45 + (y^4*z2^2)/40 - (8*z2^3)/21 + ly*z2*z3 + z3^2 - 2*ly*z5
{1, 0, 1, 0, 0, 0} : y^4/288 - (2*y*z2^2)/5 - (y^2*z2^2)/10 - (2*y^3*z2^2)/45 - (y^4*z2^2)/40 + (74*z2^3)/105 - z3^2 + 4*ly*z5
{1, 0, 1, 0, 0, 1} : (2*y^3)/27 - (ly*y^3)/36 + (23*y^4)/384 - (5*ly*y^4)/192 - (y^2*z2)/4 - (5*y^3*z2)/36 - (49*y^4*z2)/576 + (y*z2^2)/2 + (y^2*z2^2)/8 + (y^3*z2^2)/18 + (y^4*z2^2)/32 + (143*z2^3)/210 - 2*y*z3 + ly*y*z3 - (y^2*z3)/4 + (ly*y^2*z3)/4 - (2*y^3*z3)/27 + (ly*y^3*z3)/9 - (y^4*z3)/32 + (ly*y^4*z3)/16 - 2*ly*z2*z3 - z3^2 + (9*ly*z5)/2
{1, 0, 1, 0, 1, 0} : -1/36*y^3 - (7*y^4)/288 + (y^2*z2)/4 + (5*y^3*z2)/36 + (49*y^4*z2)/576 - (7*y*z2^2)/10 - (7*y^2*z2^2)/40 - (7*y^3*z2^2)/90 - (7*y^4*z2^2)/160 + (31*z2^3)/70 + 4*y*z3 - 2*ly*y*z3 + (y^2*z3)/2 - (ly*y^2*z3)/2 + (4*y^3*z3)/27 - (2*ly*y^3*z3)/9 + (y^4*z3)/16 - (ly*y^4*z3)/8 - 2*ly*z2*z3 - 4*z3^2 + 2*ly*z5
{1, 0, 1, 0, 1, 1} : (23*y^2)/16 - (3*ly*y^2)/4 + (ly^2*y^2)/8 + (245*y^3)/432 - (37*ly*y^3)/108 + (5*ly^2*y^3)/72 + (8021*y^4)/27648 - (649*ly*y^4)/3456 + (49*ly^2*y^4)/1152 - (6*y*z2^2)/5 - (3*y^2*z2^2)/10 - (2*y^3*z2^2)/15 - (3*y^4*z2^2)/40 + (8*z2^3)/7 + 2*y*z3 - ly*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/4 + (2*y^3*z3)/27 - (ly*y^3*z3)/9 + (y^4*z3)/32 - (ly*y^4*z3)/16 - 3*ly*z2*z3 - 4*z3^2 + (11*ly*z5)/2
{1, 0, 1, 1, 0, 0} : -1/72*y^3 - (13*y^4)/1152 + (y*z2^2)/10 + (y^2*z2^2)/40 + (y^3*z2^2)/90 + (y^4*z2^2)/160 + (17*z2^3)/42 - 2*y*z3 + ly*y*z3 - (y^2*z3)/4 + (ly*y^2*z3)/4 - (2*y^3*z3)/27 + (ly*y^3*z3)/9 - (y^4*z3)/32 + (ly*y^4*z3)/16 + ly*z2*z3 + z3^2/2 - (ly*z5)/2
{1, 0, 1, 1, 0, 1} : -y^2 + (ly*y^2)/4 - (7*y^3)/16 + (ly*y^3)/8 - (137*y^4)/576 + (251*ly*y^4)/3456 + 3*y*z2 - 2*ly*y*z2 + (ly^2*y*z2)/2 + (3*y^2*z2)/16 - (ly*y^2*z2)/4 + (ly^2*y^2*z2)/8 + (y^3*z2)/27 - (2*ly*y^3*z2)/27 + (ly^2*y^3*z2)/18 + (3*y^4*z2)/256 - (ly*y^4*z2)/32 + (ly^2*y^4*z2)/32 + (6*y*z2^2)/5 + (3*y^2*z2^2)/10 + (2*y^3*z2^2)/15 + (3*y^4*z2^2)/40 - (6*z2^3)/5 - 4*y*z3 + 2*ly*y*z3 - (y^2*z3)/2 + (ly*y^2*z3)/2 - (4*y^3*z3)/27 + (2*ly*y^3*z3)/9 - (y^4*z3)/16 + (ly*y^4*z3)/8 + 2*ly*z2*z3 + 2*z3^2 - (9*ly*z5)/2
{1, 0, 1, 1, 1, 0} : y^2/4 + (17*y^3)/144 + (1393*y^4)/20736 - 3*y*z2 + 2*ly*y*z2 - (ly^2*y*z2)/2 - (3*y^2*z2)/16 + (ly*y^2*z2)/4 - (ly^2*y^2*z2)/8 - (y^3*z2)/27 + (2*ly*y^3*z2)/27 - (ly^2*y^3*z2)/18 - (3*y^4*z2)/256 + (ly*y^4*z2)/32 - (ly^2*y^4*z2)/32 - (2*y*z2^2)/5 - (y^2*z2^2)/10 - (2*y^3*z2^2)/45 - (y^4*z2^2)/40 + (118*z2^3)/105 + 2*y*z3 - ly*y*z3 + (y^2*z3)/4 - (ly*y^2*z3)/4 + (2*y^3*z3)/27 - (ly*y^3*z3)/9 + (y^4*z3)/32 - (ly*y^4*z3)/16 - ly*z2*z3 - z3^2 + 3*ly*z5
{1, 0, 1, 1, 1, 1} : -5*y + 4*ly*y - (3*ly^2*y)/2 + (ly^3*y)/3 - (ly^4*y)/24 - (5*y^2)/64 + (ly*y^2)/8 - (3*ly^2*y^2)/32 + (ly^3*y^2)/24 - (ly^4*y^2)/96 - (5*y^3)/729 + (4*ly*y^3)/243 - (ly^2*y^3)/54 + (ly^3*y^3)/81 - (ly^4*y^3)/216 - (5*y^4)/4096 + (ly*y^4)/256 - (3*ly^2*y^4)/512 + (ly^3*y^4)/192 - (ly^4*y^4)/384 + (8*z2^3)/7 + ly*z5
{1, 1, 0, 0, 0, 0} : y^4/384 - (6*z2^3)/35 + z3^2/2 - ly*z5
{1, 1, 0, 0, 0, 1} : (5*y^3)/108 - (ly*y^3)/54 + (25*y^4)/768 - (ly*y^4)/64 - (y^2*z2)/8 - (y^3*z2)/18 - (11*y^4*z2)/384 - (ly^2*z2^2)/5 - (89*z2^3)/210 + y*z3 + (y^2*z3)/8 + (y^3*z3)/27 + (y^4*z3)/64 + ly*z2*z3 + z3^2/2 - 3*ly*z5
{1, 1, 0, 0, 1, 0} : -1/54*y^3 - (11*y^4)/768 + (y^2*z2)/8 + (y^3*z2)/18 + (11*y^4*z2)/384 + (3*ly^2*z2^2)/5 + (17*z2^3)/42 - 2*y*z3 - (y^2*z3)/4 - (2*y^3*z3)/27 - (y^4*z3)/32 - ly*z2*z3 + z3^2/2 + (9*ly*z5)/2
{1, 1, 0, 0, 1, 1} : y^2/2 - (5*ly*y^2)/16 + (ly^2*y^2)/16 + y^3/8 - (11*ly*y^3)/108 + (ly^2*y^3)/36 + (155*y^4)/3456 - (197*ly*y^4)/4608 + (11*ly^2*y^4)/768 + (ly^2*z2^2)/20 - y*z3 - (y^2*z3)/8 - (y^3*z3)/27 - (y^4*z3)/64 + z3^2/2 + (ly*z5)/2
{1, 1, 0, 1, 0, 0} : -1/108*y^3 - (5*y^4)/768 - (3*ly^2*z2^2)/5 - (29*z2^3)/30 + y*z3 + (y^2*z3)/8 + (y^3*z3)/27 + (y^4*z3)/64 + 2*ly*z2*z3 + 2*z3^2 - (11*ly*z5)/2
{1, 1, 0, 1, 0, 1} : (-7*y^2)/16 + (ly*y^2)/8 - (7*y^3)/54 + (5*ly*y^3)/108 - (1445*y^4)/27648 + (49*ly*y^4)/2304 - 3*y*z2 + ly*y*z2 - (3*y^2*z2)/16 + (ly*y^2*z2)/8 - (y^3*z2)/27 + (ly*y^3*z2)/27 - (3*y^4*z2)/256 + (ly*y^4*z2)/64 + (3*ly^2*z2^2)/20 + (2*z2^3)/35 + 2*y*z3 + (y^2*z3)/4 + (2*y^3*z3)/27 + (y^4*z3)/32 + 2*ly*z2*z3 + 2*z3^2 - 2*ly*z5
{1, 1, 0, 1, 1, 0} : y^2/8 + y^3/24 + (251*y^4)/13824 + 3*y*z2 - ly*y*z2 + (3*y^2*z2)/16 - (ly*y^2*z2)/8 + (y^3*z2)/27 - (ly*y^3*z2)/27 + (3*y^4*z2)/256 - (ly*y^4*z2)/64 - (ly^2*z2^2)/4 - (38*z2^3)/35 - y*z3 - (y^2*z3)/8 - (y^3*z3)/27 - (y^4*z3)/64 + ly*z2*z3 + z3^2/2 - (9*ly*z5)/2
{1, 1, 0, 1, 1, 1} : 10*y - 6*ly*y + (3*ly^2*y)/2 - (ly^3*y)/6 + (5*y^2)/32 - (3*ly*y^2)/16 + (3*ly^2*y^2)/32 - (ly^3*y^2)/48 + (10*y^3)/729 - (2*ly*y^3)/81 + (ly^2*y^3)/54 - (ly^3*y^3)/162 + (5*y^4)/2048 - (3*ly*y^4)/512 + (3*ly^2*y^4)/512 - (ly^3*y^4)/384 - (ly^2*z2^2)/5 - (16*z2^3)/7 - 4*ly*z5
{1, 1, 1, 0, 0, 0} : -1/162*y^3 - y^4/256 + (ly^2*z2^2)/5 + (23*z2^3)/70 - ly*z2*z3 - z3^2 + 2*ly*z5
{1, 1, 1, 0, 0, 1} : (-3*y^2)/16 + (ly*y^2)/16 - (13*y^3)/324 + (ly*y^3)/54 - (115*y^4)/9216 + (11*ly*y^4)/1536 + y*z2 + (y^2*z2)/16 + (y^3*z2)/81 + (y^4*z2)/256 - (ly^2*z2^2)/4 - (2*z2^3)/105 - (ly^3*z3)/6 - ly*z2*z3 - z3^2 + (ly*z5)/2
{1, 1, 1, 0, 1, 0} : y^2/16 + (5*y^3)/324 + (49*y^4)/9216 - y*z2 - (y^2*z2)/16 - (y^3*z2)/81 - (y^4*z2)/256 + (7*ly^2*z2^2)/20 + (74*z2^3)/105 + (ly^3*z3)/3 - 2*ly*z2*z3 - z3^2 + (11*ly*z5)/2
{1, 1, 1, 0, 1, 1} : -10*y + 4*ly*y - (ly^2*y)/2 - (5*y^2)/32 + (ly*y^2)/8 - (ly^2*y^2)/32 - (10*y^3)/729 + (4*ly*y^3)/243 - (ly^2*y^3)/162 - (5*y^4)/2048 + (ly*y^4)/256 - (ly^2*y^4)/512 + (3*ly^2*z2^2)/5 + (16*z2^3)/7 + (ly^3*z3)/6 + 6*ly*z5
{1, 1, 1, 1, 0, 0} : y^2/32 + y^3/162 + (11*y^4)/6144 - (ly^2*z2^2)/20 - (6*z2^3)/35 - (ly^3*z3)/6 + ly*z2*z3 + z3^2/2 - 2*ly*z5
{1, 1, 1, 1, 0, 1} : 5*y - ly*y + (5*y^2)/64 - (ly*y^2)/32 + (5*y^3)/729 - (ly*y^3)/243 + (5*y^4)/4096 - (ly*y^4)/1024 - (ly^4*z2)/24 - (3*ly^2*z2^2)/5 - (8*z2^3)/7 - (ly^3*z3)/3 - 4*ly*z5
{1, 1, 1, 1, 1, 0} : -y - y^2/64 - y^3/729 - y^4/4096 + (ly^4*z2)/24 + (ly^2*z2^2)/5 + (8*z2^3)/35 + (ly^3*z3)/6 + ly*z5
{1, 1, 1, 1, 1, 1} : ly^6/720


==> anc/numbers/deposit/AMP/data/kappa_check.wl <==
(* kappa_check.wl : negative-signature leading logs of the data against the double-log system with kappa = +1 and -1 *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
{h1, objs, h2, sigs} = Get[FileNameJoin[{dir, "objects.m"}]];
pred = Get[FileNameJoin[{dir, "dl_kappa_pred.m"}]];
getSig[sgn_, L_, col_] := First@Cases[sigs, {"nonflip", sgn, L, col, 0, v_} :> v];
res = Table[Module[{kap = q[[1]], R = q[[2]], L = q[[3]], pv = q[[4]], e, cf},
    e = Expand[getSig[-1, L, If[R == "1", "singlet", "adjoint"]] /. Lmu -> ly];
    cf = Coefficient[Coefficient[e, ly, 2 L - 1], iPi, 1] /. {z2 -> 0, z3 -> 0, z5 -> 0};
    {kap, R, L, Simplify[cf - pv] === 0}], {q, pred}];
Print[res];


==> anc/numbers/deposit/AMP/data/ltilde.wl <==
(* ltilde.wl : signature parts of the non-flip forward amplitude written in the Regge variable
   Ltil = Log(s/|t|) - I Pi/2 = -ly - iPi/2 at mu^2 = |t| = s(1-x) (i.e. Log[mu2/s] -> ly, lt = 0).
   H^+ = sum_m c_m Ltil^m with real c_m ; H^- = iPi sum_m d_m Ltil^m with real d_m (verified).
   Output: table_signature_Ltilde_mu2_t.txt, signature_Ltilde.m *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
{h1, objs, h2, sigs} = Get[FileNameJoin[{dir, "objects.m"}]];
redIPi[e_] := Expand[Expand[e] /. iPi^n_Integer :> (-6 z2)^Quotient[n, 2] iPi^Mod[n, 2]];
d0 = <|"a1" -> 0, "a2" -> -1, "singlet" -> 1, "adjoint" -> -1|>;
getSig[sgn_, L_, col_] := First@Cases[sigs, {"nonflip", sgn, L, col, 0, v_} :> v];
toLt[e_] := redIPi[e /. Lmu -> ly /. ly -> -Ltil - iPi/2];
planarPart[p_, d_] := Expand[Coefficient[Expand[p /. {Nc -> lam Nc, Nf -> lam Nf}], lam, d]];
degOK[p_, d_] := Module[{t = Expand[p /. {Nc -> lam Nc, Nf -> lam Nf}]}, If[t === 0, True, Max[Exponent[t, lam, List]] <= d]];
fmt[p_] := ToString[Collect[Expand[p], {Nf, Nc}, Factor], InputForm];
bname[mono_] := ToString[Times @@ ({z2, z3, z5}^mono), InputForm];
rows = {"# Signature parts of the forward (x->1) non-flip finite remainders of arXiv:2108.00055, pairs (7.1)+-+- and (7.2)++--,",
   "# at mu^2 = |s14| = s(1-x), written in Ltil = ln(s/|t|) - i pi/2 = -ln(1-x) - i pi/2 (region s12 > 0 of (7.1)).",
   "# sig+ : H^+ = [(7.1)+(7.2)]/2 = sum_m c_m Ltil^m, c_m real.   sig- : H^- = [(7.1)-(7.2)]/2 = i pi sum_m d_m Ltil^m, d_m real.",
   "# columns: object L | power of Ltil | basis element | coefficient (c_m or d_m) | planar part (total degree d0+L in Nc,Nf) | non-planar part",
   "# singlet = Nc*a1 + a2 (normalised so that the tree is -2 C_F), adjoint = a2 (tree -2 b_A = 1/Nc)"};
store = {};
Do[
  Module[{e = toLt[getSig[sgn, L, col]], d = d0[col] + L, c, part, cr, pl, ok},
   If[sgn == -1, 
    If[Expand[e /. iPi -> 0] =!= 0, Print["H- not iPi*real: ", L, col]; Abort[]]; e = Coefficient[e, iPi, 1],
    If[! FreeQ[e, iPi], Print["H+ not real: ", L, col]; Abort[]]];
   If[! FreeQ[e, ly], Print["ly left"]; Abort[]];
   AppendTo[store, {sgn, L, col, e}];
   Do[
    part = Coefficient[e, Ltil, m]; If[m == 0, part = e /. Ltil -> 0];
    If[part =!= 0,
     cr = SortBy[CoefficientRules[Expand[part], {z2, z3, z5}], Total[#[[1]] {2, 3, 5}] &];
     Do[pl = planarPart[c[[2]], d];
      AppendTo[rows, "sig" <> If[sgn == 1, "+", "-"] <> " " <> col <> " L=" <> ToString[L] <> " | Ltil^" <> ToString[m] <> " | " <> bname[c[[1]]] <>
         " | " <> fmt[c[[2]]] <> " | planar: " <> fmt[pl] <> " | non-planar: " <> fmt[Expand[c[[2]] - pl]] <> If[degOK[c[[2]], d], "", "  !!! above planar degree"]],
      {c, cr}]],
    {m, 2 L, 0, -1}]],
  {sgn, {1, -1}}, {col, {"singlet", "adjoint", "a1", "a2"}}, {L, 0, 3}];
str = OpenWrite[FileNameJoin[{dir, "table_signature_Ltilde_mu2_t.txt"}], PageWidth -> Infinity];
Do[WriteString[str, r, "\n"], {r, rows}]; Close[str];
Put[{"# {sign, L, colour object, c_m or d_m polynomial in Ltil}", store}, FileNameJoin[{dir, "signature_Ltilde.m"}]];
Print["rows ", Length[rows]];


==> anc/numbers/deposit/AMP/data/numcheck.wl <==
(* numcheck.wl : evaluate each ancillary finite remainder (e -> 0) numerically at x = 1 - y0 with the
   independent numerical G values of gnum.py, and compare with the forward expansion (y^0 + y^1 terms)
   from expand.wl.  Nc = 3, Nf = 5, Log[mu2/s] = 3/10 (arbitrary).  The residual must fall like y0^2 log^k. *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
anc = FileNameJoin[{dir, "..", "caola_src", "anc"}];
ex = Get[FileNameJoin[{dir, "expansions.m"}]];
files = {{1, "+-+-", "H_process1_qqb_QbQ_+-+-_"}, {1, "+--+", "H_process1_qqb_QbQ_+--+_"},
  {2, "++--", "H_process2_qQ_qQ_++--_"}, {2, "+--+", "H_process2_qQ_qQ_+--+_"}};
colrules = {DD[i1, i4] DD[i2, i3] -> c1, DD[i1, i2] DD[i3, i4] -> c2, DD[i1, i3] DD[i2, i4] -> c2};
pars = {Nc -> 3, Nf -> 5, Lmu -> 3/10};
zval = {z2 -> Zeta[2], z3 -> Zeta[3], z5 -> Zeta[5]};
nums = Table[{den, Get[FileNameJoin[{dir, "gnum_y" <> ToString[den] <> ".m"}]]}, {den, {100, 1000, 10000}}];
Do[
  Module[{raw},
   raw = Expand[Get[FileNameJoin[{anc, f[[3]] <> ToString[L] <> "loops.m"}]] /. RATIO -> Identity /. Log[mu2/s] -> Lmu /. e -> 0 /. colrules];
   Do[
    Module[{a = Coefficient[raw, col], line = {}},
     Do[
      Module[{den = nm[[1]], y0 = 1/nm[[1]], full, expa, e0, e1},
       full = N[a /. nm[[2]] /. pars /. x -> 1 - y0, 20];
       e0 = First@Cases[ex, {f[[1]], f[[2]], L, col, 0, v_} :> v];
       e1 = First@Cases[ex, {f[[1]], f[[2]], L, col, 1, v_} :> v];
       expa = N[(e0 + y0 e1) /. pars /. zval /. ly -> Log[y0], 20];
       AppendTo[line, {den, Chop[full, 10^-12], Abs[full - expa]}]],
      {nm, nums}];
     Print["(7.", f[[1]], ") ", f[[2]], " L=", L, " ", col, " : ", Table[ToString[l[[1]]] <> ": value " <> ToString[NumberForm[l[[2]], 8]] <> "  |full - expansion(y^0+y^1)| = " <> ToString[ScientificForm[l[[3]], 3]], {l, line}]]],
    {col, {c1, c2}}]],
  {f, files}, {L, 1, 3}];


==> anc/numbers/deposit/AMP/data/scratch/analyze.log <==
control: I and Pi occur only as I*Pi (after Pi^2 -> 6 z2) in all 192 entries: True
reality test (H+ real, H- = iPi x real, in Ltil and lt), y^0 and y^1, both pairs, L=0..3: {False, True}
{{nonflip, 0, a1, -1, 1, False}, {nonflip, 0, a2, -1, 1, False}, {nonflip, 1, a1, 1, 1, False}, {nonflip, 1, a1, -1, 1, False}, {nonflip, 1, a2, 1, 1, False}, {nonflip, 1, a2, -1, 1, False}, {nonflip, 2, a1, 1, 1, False}, {nonflip, 2, a1, -1, 1, False}, {nonflip, 2, a2, 1, 1, False}, {nonflip, 2, a2, -1, 1, False}, {nonflip, 3, a1, 1, 1, False}, {nonflip, 3, a1, -1, 1, False}, {nonflip, 3, a2, 1, 1, False}, {nonflip, 3, a2, -1, 1, False}, {flip, 0, a1, -1, 1, False}, {flip, 0, a2, -1, 1, False}, {flip, 1, a1, 1, 1, False}, {flip, 1, a1, -1, 1, False}, {flip, 1, a2, 1, 1, False}, {flip, 1, a2, -1, 1, False}, {flip, 2, a1, 1, 1, False}, {flip, 2, a1, -1, 1, False}, {flip, 2, a2, 1, 1, False}, {flip, 2, a2, -1, 1, False}, {flip, 3, a1, 1, 1, False}, {flip, 3, a1, -1, 1, False}, {flip, 3, a2, 1, 1, False}, {flip, 3, a2, -1, 1, False}}
the same test with the opposite relative sign between (7.1) and (7.2) (must fail): {False}
helicity-flip configurations at (1-x)^0: InputForm[{{1, 3, c1, (8*iPi*(-11 + 8*z2))/(3*Nc^3)}, {1, 3, c2, (-2*iPi*(1 + Nc^2)^2*(-11 + 8*z2))/(3*Nc^4)}, {2, 3, c1, (-8*iPi*(-11 + 8*z2))/(3*Nc^3)}, {2, 3, c2, (2*iPi*(1 + Nc^2)^2*(-11 + 8*z2))/(3*Nc^4)}}]
leading-log control at mu^2 = |t| (coefficient of ly^(2L) in H+, of iPi ly^(2L-1) in H-): {True}
   InputForm[{plus, 1, 0, 0, -(((-1 + Nc)*(1 + Nc))/Nc), -(((-1 + Nc)*(1 + Nc))/Nc), True}]
   InputForm[{plus, A, 0, 0, Nc^(-1), Nc^(-1), True}]
   InputForm[{plus, 1, 1, 2, -1/2*((-1 + Nc)^2*(1 + Nc)^2)/Nc^2, -1/2*((-1 + Nc)^2*(1 + Nc)^2)/Nc^2, True}]
   InputForm[{minus, 1, 1, 1, -1/2*((-1 + Nc)*(1 + Nc)*(3 + Nc^2))/Nc^2, -1/2*((-1 + Nc)*(1 + Nc)*(3 + Nc^2))/Nc^2, True}]
   InputForm[{plus, A, 1, 2, -1/2*(1 + 2*Nc^2)/Nc^2, -1/2*(1 + 2*Nc^2)/Nc^2, True}]
   InputForm[{minus, A, 1, 1, (3 + 2*Nc^2)/(2*Nc^2), (3 + 2*Nc^2)/(2*Nc^2), True}]
   InputForm[{plus, 1, 2, 4, -1/12*((-1 + Nc)^3*(1 + Nc)^3)/Nc^3, -1/12*((-1 + Nc)^3*(1 + Nc)^3)/Nc^3, True}]
   InputForm[{minus, 1, 2, 3, -1/6*((-1 + Nc)*(1 + Nc)*(-5 - 2*Nc^2 + Nc^4))/Nc^3, -1/6*((-1 + Nc)*(1 + Nc)*(-5 - 2*Nc^2 + Nc^4))/Nc^3, True}]
   InputForm[{plus, A, 2, 4, ((1 + 2*Nc^2)*(1 + 3*Nc^2))/(12*Nc^3), ((1 + 2*Nc^2)*(1 + 3*Nc^2))/(12*Nc^3), True}]
   InputForm[{minus, A, 2, 3, -1/6*(5 + 19*Nc^2)/Nc^3, -1/6*(5 + 19*Nc^2)/Nc^3, True}]
   InputForm[{plus, 1, 3, 6, -1/144*((-1 + Nc)^4*(1 + Nc)^4)/Nc^4, -1/144*((-1 + Nc)^4*(1 + Nc)^4)/Nc^4, True}]
   InputForm[{minus, 1, 3, 5, -1/240*((-1 + Nc)*(1 + Nc)*(19 + 31*Nc^2 + 41*Nc^4 + 5*Nc^6))/Nc^4, -1/240*((-1 + Nc)*(1 + Nc)*(19 + 31*Nc^2 + 41*Nc^4 + 5*Nc^6))/Nc^4, True}]
   InputForm[{plus, A, 3, 6, -1/720*((1 + 2*Nc^2)*(5 + 34*Nc^2 + 60*Nc^4))/Nc^4, -1/720*((1 + 2*Nc^2)*(5 + 34*Nc^2 + 60*Nc^4))/Nc^4, True}]
   InputForm[{minus, A, 3, 5, -1/240*(-19 - 244*Nc^2 - 352*Nc^4 + 16*Nc^6)/Nc^4, -1/240*(-19 - 244*Nc^2 - 352*Nc^4 + 16*Nc^6)/Nc^4, True}]
leading logs of H+ at mu^2 = s: InputForm[{{{1, 0, -(((-1 + Nc)*(1 + Nc))/Nc)}, {1, 1, ((-1 + Nc)^2*(1 + Nc)^2)/(2*Nc^2)}, {1, 2, -1/12*((-1 + Nc)^3*(1 + Nc)^3)/Nc^3}, {1, 3, -1/144*((-1 + Nc)^4*(1 + Nc)^4)/Nc^4}}, {{A, 0, Nc^(-1)}, {A, 1, 1/(2*Nc^2)}, {A, 2, -1/12*((-1 + Nc)*(1 + Nc))/Nc^3}, {A, 3, -1/720*(5 + 44*Nc^2 + 8*Nc^4)/Nc^4}}}]
one-loop comparison with eq. (sign-A2pm) at mu^2=|t| {object, Ltil^2 of H+, iPi Ltil of H-}: {{singlet, True, True}, {adjoint, True, True}}
done


==> anc/numbers/deposit/AMP/data/scratch/expand.log <==
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+-+-_0loops.m  max e power 0  time 0. s  mem 50 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+-+-_1loops.m  max e power 4  time 0. s  mem 52 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+-+-_2loops.m  max e power 2  time 0.1 s  mem 53 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+-+-_3loops.m  max e power 0  time 0.8 s  mem 57 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+--+_0loops.m  max e power 0  time 0. s  mem 53 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+--+_1loops.m  max e power 4  time 0. s  mem 53 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+--+_2loops.m  max e power 2  time 0.1 s  mem 54 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process1_qqb_QbQ_+--+_3loops.m  max e power 0  time 0.7000000000000001 s  mem 58 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_++--_0loops.m  max e power 0  time 0. s  mem 54 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_++--_1loops.m  max e power 4  time 0. s  mem 54 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_++--_2loops.m  max e power 2  time 0.1 s  mem 54 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_++--_3loops.m  max e power 0  time 1.1 s  mem 59 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_+--+_0loops.m  max e power 0  time 0. s  mem 55 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_+--+_1loops.m  max e power 4  time 0. s  mem 55 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_+--+_2loops.m  max e power 2  time 0.1 s  mem 55 MB
PROJECT/ma_a/amp_test/data/../caola_src/anc/H_process2_qQ_qQ_+--+_3loops.m  max e power 0  time 1. s  mem 59 MB
entries 192
nonzero negative-power entries: {}
4.90 s  maxRSS 176832 kB


==> anc/numbers/deposit/AMP/data/scratch/gtable.log <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
words 126 mismatches 0
InputForm[{G[0, x] -> -y - y^2/2 - y^3/3 - y^4/4, G[1, x] -> ly, G[0, 0, x] -> y^2/2 + y^3/2 + (11*y^4)/24, G[0, 1, x] -> y - ly*y + y^2/4 - (ly*y^2)/2 + y^3/9 - (ly*y^3)/3 + y^4/16 - (ly*y^4)/4 - z2, G[1, 0, x] -> -y - y^2/4 - y^3/9 - y^4/16 + z2, G[1, 1, x] -> ly^2/2}]
InputForm[{}]


==> anc/numbers/deposit/AMP/data/scratch/numcheck.log <==
(7.1) +-+- L=1 c1 : {100: value 39.445356 + 26.549479 I  |full - expansion(y^0+y^1)| =          -3
4.07 × 10, 1000: value 79.195020 + 43.678169 I  |full - expansion(y^0+y^1)| =          -5
7.41 × 10, 10000: value 131.14204 + 60.597443 I  |full - expansion(y^0+y^1)| =          -6
1.19 × 10}
(7.1) +-+- L=1 c2 : {100: value 2.7016443 + 1.0348361 I  |full - expansion(y^0+y^1)| =          -4
5.20 × 10, 1000: value 4.6081693 + 1.9133222 I  |full - expansion(y^0+y^1)| =          -6
6.34 × 10, 10000: value 7.0832085 + 2.7253175 I  |full - expansion(y^0+y^1)| =          -8
8.01 × 10}
(7.1) +-+- L=2 c1 : {100: value -605.29067 - 1204.3499 I  |full - expansion(y^0+y^1)| =          -2
4.44 × 10, 1000: value -1952.6082 - 4208.0254 I  |full - expansion(y^0+y^1)| =          -3
3.83 × 10, 10000: value -5480.3572 - 10217.432 I  |full - expansion(y^0+y^1)| =          -4
1.31 × 10}
(7.1) +-+- L=2 c2 : {100: value 575.38740 - 109.72208 I  |full - expansion(y^0+y^1)| =          -1
2.72 × 10, 1000: value 1218.6995 - 154.78657 I  |full - expansion(y^0+y^1)| =          -3
5.36 × 10, 10000: value 2025.7452 - 218.12313 I  |full - expansion(y^0+y^1)| =          -5
9.52 × 10}
(7.1) +-+- L=3 c1 : {100: value -3641.5577 + 8836.5292 I  |full - expansion(y^0+y^1)| =          1
1.55 × 10, 1000: value -35057.236 + 116447.56 I  |full - expansion(y^0+y^1)| =          -1
5.63 × 10, 10000: value -151114.85 + 558855.37 I  |full - expansion(y^0+y^1)| =          -2
1.85 × 10}
(7.1) +-+- L=3 c2 : {100: value 8360.4021 + 6425.0686 I  |full - expansion(y^0+y^1)| =          1
4.58 × 10, 1000: value 55340.570 + 34527.912 I  |full - expansion(y^0+y^1)| = 1.23, 10000: value 148731.39 + 152686.62 I  |full - expansion(y^0+y^1)| =          -2
2.87 × 10}
(7.1) +--+ L=1 c1 : {100: value 0.045902501 + 0.64820656 I  |full - expansion(y^0+y^1)| =          -4
3.00 × 10, 1000: value 0.0078041910 + 0.098553062 I  |full - expansion(y^0+y^1)| =          -6
2.99 × 10, 10000: value 0.0011026849 + 0.013230821 I  |full - expansion(y^0+y^1)| =          -8
2.99 × 10}
(7.1) +--+ L=1 c2 : {100: value 0.0046723544 + 0.082646297 I  |full - expansion(y^0+y^1)| =          -4
5.01 × 10, 1000: value 0.00063687143 + 0.0099142281 I  |full - expansion(y^0+y^1)| =          -6
4.98 × 10, 10000: value 0.000079197840 + 0.0011525927 I  |full - expansion(y^0+y^1)| =          -8
4.98 × 10}
(7.1) +--+ L=2 c1 : {100: value 0.10754679 + 6.8944568 I  |full - expansion(y^0+y^1)| =          -1
1.30 × 10, 1000: value 1.6427496 - 0.81469265 I  |full - expansion(y^0+y^1)| =          -3
2.82 × 10, 10000: value 0.58459992 - 0.49005262 I  |full - expansion(y^0+y^1)| =          -5
5.45 × 10}
(7.1) +--+ L=2 c2 : {100: value 22.222465 + 32.130140 I  |full - expansion(y^0+y^1)| =          -1
1.20 × 10, 1000: value 3.7628706 + 6.1932917 I  |full - expansion(y^0+y^1)| =          -3
2.08 × 10, 10000: value 0.55621259 + 1.0884380 I  |full - expansion(y^0+y^1)| =          -5
3.38 × 10}
(7.1) +--+ L=3 c1 : {100: value -1209.0381 - 400.43188 I  |full - expansion(y^0+y^1)| =          1
1.04 × 10, 1000: value -368.34370 - 309.11694 I  |full - expansion(y^0+y^1)| =          -1
1.99 × 10, 10000: value -107.28425 - 107.79076 I  |full - expansion(y^0+y^1)| =          -3
3.87 × 10}
(7.1) +--+ L=3 c2 : {100: value 5345.157 + 3721.4033 I  |full - expansion(y^0+y^1)| = 6.88, 1000: value 1362.2459 + 1077.8953 I  |full - expansion(y^0+y^1)| =          -2
8.34 × 10, 10000: value 293.54536 + 270.93754 I  |full - expansion(y^0+y^1)| =          -3
1.28 × 10}
(7.2) ++-- L=1 c1 : {100: value 18.509543 + 1.3118544 I  |full - expansion(y^0+y^1)| =          -3
1.75 × 10, 1000: value 57.929342 + 1.2620900 I  |full - expansion(y^0+y^1)| =          -6
8.72 × 10, 10000: value 109.77958 + 1.2571817 I  |full - expansion(y^0+y^1)| =          -7
1.02 × 10}
(7.2) ++-- L=1 c2 : {100: value 14.387417 - 2.1864239 I  |full - expansion(y^0+y^1)| =          -3
1.89 × 10, 1000: value 16.143208 - 2.1034834 I  |full - expansion(y^0+y^1)| =          -5
1.91 × 10, 10000: value 18.600264 - 2.0953028 I  |full - expansion(y^0+y^1)| =          -7
1.95 × 10}
(7.2) ++-- L=2 c1 : {100: value -153.65797 + 144.24862 I  |full - expansion(y^0+y^1)| =          -1
1.45 × 10, 1000: value -882.62640 + 252.65461 I  |full - expansion(y^0+y^1)| =          -4
5.25 × 10, 10000: value -3714.8435 + 378.22794 I  |full - expansion(y^0+y^1)| =          -5
2.68 × 10}
(7.2) ++-- L=2 c2 : {100: value 238.28790 + 290.61159 I  |full - expansion(y^0+y^1)| =          -1
3.65 × 10, 1000: value 164.10036 + 568.90263 I  |full - expansion(y^0+y^1)| =          -3
6.38 × 10, 10000: value -8.7712731 + 960.13415 I  |full - expansion(y^0+y^1)| =          -4
1.07 × 10}
(7.2) ++-- L=3 c1 : {100: value -18296.12 + 4117.1024 I  |full - expansion(y^0+y^1)| =          1
1.68 × 10, 1000: value -40004.805 - 9370.3982 I  |full - expansion(y^0+y^1)| =          -1
6.15 × 10, 10000: value -90034.333 - 25985.855 I  |full - expansion(y^0+y^1)| =          -2
1.67 × 10}
(7.2) ++-- L=3 c2 : {100: value -20364.346 - 9069.4608 I  |full - expansion(y^0+y^1)| =         1
5.5 × 10, 1000: value -60701.282 - 46284.637 I  |full - expansion(y^0+y^1)| = 1.38, 10000: value -158903.25 - 185627.58 I  |full - expansion(y^0+y^1)| =          -2
3.22 × 10}
(7.2) +--+ L=1 c1 : {100: value 0.28392787 - 0.044710234 I  |full - expansion(y^0+y^1)| =          -3
1.04 × 10, 1000: value 0.025088931 - 0.0044054292 I  |full - expansion(y^0+y^1)| =          -6
9.79 × 10, 10000: value 0.0021869881 - 0.00043989489 I  |full - expansion(y^0+y^1)| =          -7
2.18 × 10}
(7.2) +--+ L=1 c2 : {100: value -0.11588331 + 0.074517057 I  |full - expansion(y^0+y^1)| =          -3
1.83 × 10, 1000: value -0.011619100 + 0.0073423821 I  |full - expansion(y^0+y^1)| =          -5
1.86 × 10, 10000: value -0.0011759871 + 0.00073315815 I  |full - expansion(y^0+y^1)| =          -7
1.91 × 10}
(7.2) +--+ L=2 c1 : {100: value 21.054879 - 2.8482847 I  |full - expansion(y^0+y^1)| =          -2
7.36 × 10, 1000: value 2.0022679 - 0.29412149 I  |full - expansion(y^0+y^1)| =          -4
8.98 × 10, 10000: value -0.0012651958 - 0.027380926 I  |full - expansion(y^0+y^1)| =          -5
4.27 × 10}
(7.2) +--+ L=2 c2 : {100: value 1.3923444 + 30.293088 I  |full - expansion(y^0+y^1)| =          -1
3.36 × 10, 1000: value 0.51945935 + 5.6344097 I  |full - expansion(y^0+y^1)| =          -3
5.96 × 10, 10000: value 0.12169594 + 0.97739424 I  |full - expansion(y^0+y^1)| =          -4
1.01 × 10}
(7.2) +--+ L=3 c1 : {100: value 288.06628 - 1718.8758 I  |full - expansion(y^0+y^1)| =          1
1.67 × 10, 1000: value -53.583748 - 541.16039 I  |full - expansion(y^0+y^1)| =          -1
5.29 × 10, 10000: value -21.133277 - 144.84051 I  |full - expansion(y^0+y^1)| =          -2
1.33 × 10}
(7.2) +--+ L=3 c2 : {100: value 496.72132 + 5938.4578 I  |full - expansion(y^0+y^1)| =          1
4.56 × 10, 1000: value 131.21727 + 1568.5325 I  |full - expansion(y^0+y^1)| = 1.17, 10000: value 31.467082 + 371.89033 I  |full - expansion(y^0+y^1)| =          -2
2.75 × 10}


==> anc/numbers/deposit/AMP/data/signature_Ltilde.m <==
{"# {sign, L, colour object, c_m or d_m polynomial in Ltil}", 
 {{1, 0, "singlet", Nc^(-1) - Nc}, {1, 1, "singlet", 
   -59/9 + Ltil/3 + Ltil^2 + 8/Nc^2 - (2*Ltil)/Nc^2 - Ltil^2/(2*Nc^2) - 
    (13*Nc^2)/9 + (5*Ltil*Nc^2)/3 - (Ltil^2*Nc^2)/2 - (10*Nf)/(9*Nc) + 
    (2*Ltil*Nf)/(3*Nc) + (10*Nc*Nf)/9 - (2*Ltil*Nc*Nf)/3 + (13*z2)/2 - 
    (13*z2)/(4*Nc^2) - (13*Nc^2*z2)/4}, {1, 2, "singlet", 
   511/(16*Nc^3) - (45*Ltil)/(4*Nc^3) - (5*Ltil^2)/(2*Nc^3) + 
    (5*Ltil^3)/(6*Nc^3) + Ltil^4/(12*Nc^3) + 81245/(1296*Nc) - 
    (1075*Ltil)/(36*Nc) + (65*Ltil^2)/(9*Nc) - Ltil^3/(18*Nc) - 
    Ltil^4/(4*Nc) - (11047*Nc)/144 + (1391*Ltil*Nc)/108 + (13*Ltil^2*Nc)/2 - 
    (43*Ltil^3*Nc)/18 + (Ltil^4*Nc)/4 - (23213*Nc^3)/1296 + 
    (3049*Ltil*Nc^3)/108 - (101*Ltil^2*Nc^3)/9 + (29*Ltil^3*Nc^3)/18 - 
    (Ltil^4*Nc^3)/12 + (5*Nf)/81 + (122*Ltil*Nf)/27 - (34*Ltil^2*Nf)/9 + 
    (8*Ltil^3*Nf)/9 - (1370*Nf)/(81*Nc^2) + (88*Ltil*Nf)/(9*Nc^2) - 
    (5*Ltil^2*Nf)/(9*Nc^2) - (4*Ltil^3*Nf)/(9*Nc^2) + (455*Nc^2*Nf)/27 - 
    (386*Ltil*Nc^2*Nf)/27 + (13*Ltil^2*Nc^2*Nf)/3 - (4*Ltil^3*Nc^2*Nf)/9 + 
    (100*Nf^2)/(81*Nc) - (40*Ltil*Nf^2)/(27*Nc) + (4*Ltil^2*Nf^2)/(9*Nc) - 
    (100*Nc*Nf^2)/81 + (40*Ltil*Nc*Nf^2)/27 - (4*Ltil^2*Nc*Nf^2)/9 - 
    (55*z2)/(4*Nc^3) + (37*Ltil*z2)/(4*Nc^3) - (41*Ltil^2*z2)/(4*Nc^3) + 
    (173*z2)/(18*Nc) - (85*Ltil*z2)/(12*Nc) + (27*Ltil^2*z2)/(4*Nc) + 
    (787*Nc*z2)/36 + (29*Ltil*Nc*z2)/12 + (9*Ltil^2*Nc*z2)/4 - 
    (319*Nc^3*z2)/18 - (55*Ltil*Nc^3*z2)/12 + (5*Ltil^2*Nc^3*z2)/4 - 
    (91*Nf*z2)/9 + (4*Ltil*Nf*z2)/3 + (157*Nf*z2)/(18*Nc^2) - 
    (8*Ltil*Nf*z2)/(3*Nc^2) + (25*Nc^2*Nf*z2)/18 + (4*Ltil*Nc^2*Nf*z2)/3 - 
    (2*Nf^2*z2)/(3*Nc) + (2*Nc*Nf^2*z2)/3 + (63*z2^2)/(16*Nc^3) - 
    (125*z2^2)/(16*Nc) + (1001*Nc*z2^2)/80 - (691*Nc^3*z2^2)/80 - 
    (23*z3)/Nc^3 + (4*Ltil*z3)/Nc^3 - (28*z3)/(9*Nc) + (353*Nc*z3)/9 - 
    12*Ltil*Nc*z3 - (118*Nc^3*z3)/9 + 8*Ltil*Nc^3*z3 - (20*Nf*z3)/9 - 
    (26*Nf*z3)/(9*Nc^2) + (46*Nc^2*Nf*z3)/9}, 
  {1, 3, "singlet", 42570431/52488 - (2410303*Ltil)/3888 + 
    (52273*Ltil^2)/216 - (1595*Ltil^3)/54 - (58*Ltil^4)/27 + (43*Ltil^5)/60 - 
    Ltil^6/24 + 5599/(48*Nc^4) - (69*Ltil)/(4*Nc^4) - 
    (243*Ltil^2)/(32*Nc^4) + (83*Ltil^3)/(24*Nc^4) + Ltil^4/(24*Nc^4) - 
    Ltil^5/(8*Nc^4) - Ltil^6/(144*Nc^4) + 42598/(81*Nc^2) - 
    (352687*Ltil)/(1296*Nc^2) - (18343*Ltil^2)/(1296*Nc^2) + 
    (199*Ltil^3)/(12*Nc^2) - (61*Ltil^4)/(24*Nc^2) + Ltil^5/(90*Nc^2) + 
    Ltil^6/(36*Nc^2) - (23346179*Nc^2)/26244 + (1046117*Ltil*Nc^2)/3888 + 
    (31813*Ltil^2*Nc^2)/432 - (1937*Ltil^3*Nc^2)/36 + 
    (2539*Ltil^4*Nc^2)/216 - (29*Ltil^5*Nc^2)/30 + (Ltil^6*Nc^2)/36 - 
    (59208167*Nc^4)/104976 + (2489315*Ltil*Nc^4)/3888 - 
    (761785*Ltil^2*Nc^4)/2592 + (13673*Ltil^3*Nc^4)/216 - 
    (1535*Ltil^4*Nc^4)/216 + (131*Ltil^5*Nc^4)/360 - (Ltil^6*Nc^4)/144 - 
    (145*Nf)/(972*Nc^3) + (19535*Ltil*Nf)/(648*Nc^3) + 
    (71*Ltil^2*Nf)/(648*Nc^3) - (25*Ltil^3*Nf)/(6*Nc^3) + 
    (7*Ltil^4*Nf)/(12*Nc^3) + (4*Ltil^5*Nf)/(45*Nc^3) - 
    (28759969*Nf)/(52488*Nc) + (597553*Ltil*Nf)/(1944*Nc) - 
    (4681*Ltil^2*Nf)/(72*Nc) + (139*Ltil^3*Nf)/(54*Nc) + 
    (185*Ltil^4*Nf)/(108*Nc) - (4*Ltil^5*Nf)/(15*Nc) + 
    (3046897*Nc*Nf)/26244 + (135139*Ltil*Nc*Nf)/1944 - 
    (22265*Ltil^2*Nc*Nf)/216 + (1849*Ltil^3*Nc*Nf)/54 - 
    (559*Ltil^4*Nc*Nf)/108 + (4*Ltil^5*Nc*Nf)/15 + (22674005*Nc^3*Nf)/52488 - 
    (791297*Ltil*Nc^3*Nf)/1944 + (108853*Ltil^2*Nc^3*Nf)/648 - 
    (1763*Ltil^3*Nc^3*Nf)/54 + (311*Ltil^4*Nc^3*Nf)/108 - 
    (4*Ltil^5*Nc^3*Nf)/45 + (1438225*Nf^2)/26244 - (24617*Ltil*Nf^2)/486 + 
    (604*Ltil^2*Nf^2)/27 - (148*Ltil^3*Nf^2)/27 + (17*Ltil^4*Nf^2)/27 + 
    (441631*Nf^2)/(26244*Nc^2) - (9557*Ltil*Nf^2)/(486*Nc^2) + 
    (163*Ltil^2*Nf^2)/(27*Nc^2) + (8*Ltil^3*Nf^2)/(27*Nc^2) - 
    (17*Ltil^4*Nf^2)/(54*Nc^2) - (469964*Nc^2*Nf^2)/6561 + 
    (17087*Ltil*Nc^2*Nf^2)/243 - (767*Ltil^2*Nc^2*Nf^2)/27 + 
    (140*Ltil^3*Nc^2*Nf^2)/27 - (17*Ltil^4*Nc^2*Nf^2)/54 - 
    (1000*Nf^3)/(729*Nc) + (200*Ltil*Nf^3)/(81*Nc) - 
    (40*Ltil^2*Nf^3)/(27*Nc) + (8*Ltil^3*Nf^3)/(27*Nc) + (1000*Nc*Nf^3)/729 - 
    (200*Ltil*Nc*Nf^3)/81 + (40*Ltil^2*Nc*Nf^3)/27 - (8*Ltil^3*Nc*Nf^3)/27 - 
    (2382449*z2)/11664 + (11711*Ltil*z2)/36 + (581*Ltil^2*z2)/12 - 
    (175*Ltil^3*z2)/4 - (93*Ltil^4*z2)/16 + (44107*z2)/(192*Nc^4) - 
    (753*Ltil*z2)/(16*Nc^4) - (447*Ltil^2*z2)/(8*Nc^4) + 
    (95*Ltil^3*z2)/(8*Nc^4) + (451*Ltil^4*z2)/(96*Nc^4) + 
    (1002725*z2)/(2592*Nc^2) - (765*Ltil*z2)/(8*Nc^2) - 
    (2149*Ltil^2*z2)/(24*Nc^2) + (79*Ltil^3*z2)/(2*Nc^2) + 
    (53*Ltil^4*z2)/(24*Nc^2) - (9478501*Nc^2*z2)/23328 + 
    (385*Ltil*Nc^2*z2)/8 - (35*Ltil^2*Nc^2*z2)/8 + (17*Ltil^3*Nc^2*z2)/2 - 
    (43*Ltil^4*Nc^2*z2)/24 - (280253*Nc^4*z2)/46656 - 
    (33227*Ltil*Nc^4*z2)/144 + (811*Ltil^2*Nc^4*z2)/8 - 
    (129*Ltil^3*Nc^4*z2)/8 + (67*Ltil^4*Nc^4*z2)/96 + 
    (469907*Nf*z2)/(1296*Nc^3) - (173*Ltil*Nf*z2)/(4*Nc^3) + 
    (527*Ltil^2*Nf*z2)/(12*Nc^3) - (14*Ltil^3*Nf*z2)/Nc^3 - 
    (3228301*Nf*z2)/(11664*Nc) - (643*Ltil*Nf*z2)/(12*Nc) - 
    (259*Ltil^2*Nf*z2)/(12*Nc) + (14*Ltil^3*Nf*z2)/Nc - 
    (244447*Nc*Nf*z2)/11664 - (1075*Ltil*Nc*Nf*z2)/36 + 
    (83*Ltil^2*Nc*Nf*z2)/4 - 4*Ltil^3*Nc*Nf*z2 - (756415*Nc^3*Nf*z2)/11664 + 
    (4561*Ltil*Nc^3*Nf*z2)/36 - (517*Ltil^2*Nc^3*Nf*z2)/12 + 
    4*Ltil^3*Nc^3*Nf*z2 - (38*Nf^2*z2)/27 + (82*Ltil*Nf^2*z2)/9 - 
    3*Ltil^2*Nf^2*z2 - (1445*Nf^2*z2)/(54*Nc^2) + 
    (118*Ltil*Nf^2*z2)/(9*Nc^2) - (11*Ltil^2*Nf^2*z2)/(6*Nc^2) + 
    (169*Nc^2*Nf^2*z2)/6 - (200*Ltil*Nc^2*Nf^2*z2)/9 + 
    (29*Ltil^2*Nc^2*Nf^2*z2)/6 + (20*Nf^3*z2)/(9*Nc) - 
    (4*Ltil*Nf^3*z2)/(3*Nc) - (20*Nc*Nf^3*z2)/9 + (4*Ltil*Nc*Nf^3*z2)/3 - 
    (64571*z2^2)/1080 - (639*Ltil*z2^2)/16 + (10551*Ltil^2*z2^2)/160 + 
    (14343*z2^2)/(160*Nc^4) - (4721*Ltil*z2^2)/(160*Nc^4) - 
    (18211*Ltil^2*z2^2)/(320*Nc^4) - (570133*z2^2)/(4320*Nc^2) + 
    (10207*Ltil*z2^2)/(120*Nc^2) + (279*Ltil^2*z2^2)/(16*Nc^2) + 
    (1183699*Nc^2*z2^2)/4320 - (2599*Ltil*Nc^2*z2^2)/40 - 
    (265*Ltil^2*Nc^2*z2^2)/16 - (742543*Nc^4*z2^2)/4320 + 
    (23693*Ltil*Nc^4*z2^2)/480 - (3171*Ltil^2*Nc^4*z2^2)/320 - 
    (151249*Nf*z2^2)/(2160*Nc^3) + (37*Ltil*Nf*z2^2)/(15*Nc^3) + 
    (217649*Nf*z2^2)/(2160*Nc) - (7*Ltil*Nf*z2^2)/Nc - 
    (31715*Nc*Nf*z2^2)/432 + 20*Ltil*Nc*Nf*z2^2 + (6145*Nc^3*Nf*z2^2)/144 - 
    (232*Ltil*Nc^3*Nf*z2^2)/15 - (211*Nf^2*z2^2)/540 + 
    (2683*Nf^2*z2^2)/(1080*Nc^2) - (2261*Nc^2*Nf^2*z2^2)/1080 - 
    (1636787*z2^3)/60480 - (468959*z2^3)/(8064*Nc^4) - 
    (104623*z2^3)/(3360*Nc^2) + (115987*Nc^2*z2^3)/864 - 
    (2163793*Nc^4*z2^3)/120960 - (2976*Nf*z2^3)/(35*Nc^3) + 
    (3968*Nf*z2^3)/(35*Nc) - (1488*Nc*Nf*z2^3)/35 + (496*Nc^3*Nf*z2^3)/35 + 
    (20977*z3)/243 - (7261*Ltil*z3)/27 + (569*Ltil^2*z3)/6 - 4*Ltil^3*z3 - 
    (145*z3)/(3*Nc^4) + (99*Ltil*z3)/(2*Nc^4) + (31*Ltil^2*z3)/(2*Nc^4) - 
    (11*Ltil^3*z3)/(3*Nc^4) - (32095*z3)/(27*Nc^2) + 
    (3083*Ltil*z3)/(9*Nc^2) - (1439*Ltil^2*z3)/(18*Nc^2) + 
    (26*Ltil^3*z3)/(3*Nc^2) + (364909*Nc^2*z3)/243 - (7879*Ltil*Nc^2*z3)/27 - 
    (71*Ltil^2*Nc^2*z3)/6 - (10*Ltil^3*Nc^2*z3)/3 - (85286*Nc^4*z3)/243 + 
    (9109*Ltil*Nc^4*z3)/54 - (167*Ltil^2*Nc^4*z3)/9 + (7*Ltil^3*Nc^4*z3)/3 + 
    (30847*Nf*z3)/(81*Nc^3) - (410*Ltil*Nf*z3)/(9*Nc^3) + 
    (139*Ltil^2*Nf*z3)/(9*Nc^3) - (35857*Nf*z3)/(81*Nc) + 
    (1454*Ltil*Nf*z3)/(27*Nc) - (67*Ltil^2*Nf*z3)/(3*Nc) - 
    (3745*Nc*Nf*z3)/81 + (1214*Ltil*Nc*Nf*z3)/27 - (5*Ltil^2*Nc*Nf*z3)/3 + 
    (8755*Nc^3*Nf*z3)/81 - (1438*Ltil*Nc^3*Nf*z3)/27 + 
    (77*Ltil^2*Nc^3*Nf*z3)/9 - (628*Nf^2*z3)/243 + (104*Ltil*Nf^2*z3)/27 + 
    (3824*Nf^2*z3)/(243*Nc^2) - (268*Ltil*Nf^2*z3)/(27*Nc^2) - 
    (3196*Nc^2*Nf^2*z3)/243 + (164*Ltil*Nc^2*Nf^2*z3)/27 + (1333*z2*z3)/12 - 
    204*Ltil*z2*z3 + (203*z2*z3)/(4*Nc^4) + (173*Ltil*z2*z3)/(2*Nc^4) + 
    (71*z2*z3)/(12*Nc^2) + (39*Ltil*z2*z3)/Nc^2 - (3139*Nc^2*z2*z3)/12 + 
    71*Ltil*Nc^2*z2*z3 + (563*Nc^4*z2*z3)/6 + (15*Ltil*Nc^4*z2*z3)/2 - 
    (427*Nf*z2*z3)/(6*Nc^3) + (409*Nf*z2*z3)/(6*Nc) + (23*Nc*Nf*z2*z3)/6 - 
    (5*Nc^3*Nf*z2*z3)/6 + (722*z3^2)/9 - (70*z3^2)/Nc^4 + 
    (385*z3^2)/(3*Nc^2) - (1291*Nc^2*z3^2)/9 + (44*Nc^4*z3^2)/9 - 
    (96*Nf*z3^2)/Nc^3 + (128*Nf*z3^2)/Nc - 48*Nc*Nf*z3^2 + 16*Nc^3*Nf*z3^2 + 
    (4237*z5)/18 + 87*Ltil*z5 - (1057*z5)/(6*Nc^4) + (75*Ltil*z5)/Nc^4 + 
    (7669*z5)/(18*Nc^2) - (199*Ltil*z5)/Nc^2 - (11477*Nc^2*z5)/18 + 
    123*Ltil*Nc^2*z5 + (457*Nc^4*z5)/3 - 86*Ltil*Nc^4*z5 - 
    (1636*Nf*z5)/(9*Nc^3) + (220*Nf*z5)/Nc + (76*Nc*Nf*z5)/3 - 
    (572*Nc^3*Nf*z5)/9}, {1, 0, "adjoint", Nc^(-1)}, 
  {1, 1, "adjoint", 13/9 - (2*Ltil)/3 - Ltil^2 + 8/Nc^2 - (2*Ltil)/Nc^2 - 
    Ltil^2/(2*Nc^2) - (10*Nf)/(9*Nc) + (2*Ltil*Nf)/(3*Nc) + (5*z2)/2 - 
    (13*z2)/(4*Nc^2)}, {1, 2, "adjoint", 511/(16*Nc^3) - (45*Ltil)/(4*Nc^3) - 
    (5*Ltil^2)/(2*Nc^3) + (5*Ltil^3)/(6*Nc^3) + Ltil^4/(12*Nc^3) + 
    30659/(324*Nc) - (262*Ltil)/(9*Nc) - (113*Ltil^2)/(18*Nc) + 
    (47*Ltil^3)/(18*Nc) + (5*Ltil^4)/(12*Nc) + (23213*Nc)/1296 + 
    (103*Ltil*Nc)/108 - (67*Ltil^2*Nc)/9 + (17*Ltil^3*Nc)/9 + (Ltil^4*Nc)/2 - 
    (455*Nf)/27 + (26*Ltil*Nf)/3 + (Ltil^2*Nf)/3 - (8*Ltil^3*Nf)/9 - 
    (1370*Nf)/(81*Nc^2) + (88*Ltil*Nf)/(9*Nc^2) - (5*Ltil^2*Nf)/(9*Nc^2) - 
    (4*Ltil^3*Nf)/(9*Nc^2) + (100*Nf^2)/(81*Nc) - (40*Ltil*Nf^2)/(27*Nc) + 
    (4*Ltil^2*Nf^2)/(9*Nc) - (55*z2)/(4*Nc^3) + (37*Ltil*z2)/(4*Nc^3) - 
    (41*Ltil^2*z2)/(4*Nc^3) + (157*z2)/(36*Nc) - (73*Ltil*z2)/(12*Nc) - 
    (61*Ltil^2*z2)/(4*Nc) + (187*Nc*z2)/18 + (13*Ltil*Nc*z2)/6 - 
    (Ltil^2*Nc*z2)/2 + (17*Nf*z2)/18 - (2*Ltil*Nf*z2)/3 + 
    (157*Nf*z2)/(18*Nc^2) - (8*Ltil*Nf*z2)/(3*Nc^2) - (2*Nf^2*z2)/(3*Nc) + 
    (63*z2^2)/(16*Nc^3) + (223*z2^2)/(80*Nc) + (41*Nc*z2^2)/40 - 
    (23*z3)/Nc^3 + (4*Ltil*z3)/Nc^3 - (343*z3)/(9*Nc) - (8*Ltil*z3)/Nc + 
    (16*Nc*z3)/9 - 14*Ltil*Nc*z3 - (34*Nf*z3)/9 - (26*Nf*z3)/(9*Nc^2)}, 
  {1, 3, "adjoint", 152592883/104976 - (446731*Ltil)/972 - 
    (173297*Ltil^2)/2592 + (9509*Ltil^3)/216 + (77*Ltil^4)/108 - 
    (179*Ltil^5)/90 - (8*Ltil^6)/45 + 5599/(48*Nc^4) - (69*Ltil)/(4*Nc^4) - 
    (243*Ltil^2)/(32*Nc^4) + (83*Ltil^3)/(24*Nc^4) + Ltil^4/(24*Nc^4) - 
    Ltil^5/(8*Nc^4) - Ltil^6/(144*Nc^4) + 832741/(1296*Nc^2) - 
    (17269*Ltil)/(81*Nc^2) - (51877*Ltil^2)/(1296*Nc^2) + 
    (287*Ltil^3)/(12*Nc^2) - Ltil^4/(24*Nc^2) - (77*Ltil^5)/(90*Nc^2) - 
    (11*Ltil^6)/(180*Nc^2) + (59208167*Nc^2)/104976 - (96128*Ltil*Nc^2)/729 - 
    (93233*Ltil^2*Nc^2)/1296 + (2581*Ltil^3*Nc^2)/108 + (11*Ltil^4*Nc^2)/3 - 
    (14*Ltil^5*Nc^2)/9 - (Ltil^6*Nc^2)/6 - (145*Nf)/(972*Nc^3) + 
    (19535*Ltil*Nf)/(648*Nc^3) + (71*Ltil^2*Nf)/(648*Nc^3) - 
    (25*Ltil^3*Nf)/(6*Nc^3) + (7*Ltil^4*Nf)/(12*Nc^3) + 
    (4*Ltil^5*Nf)/(45*Nc^3) - (28767799*Nf)/(52488*Nc) + 
    (270437*Ltil*Nf)/(972*Nc) - (17017*Ltil^2*Nf)/(648*Nc) - 
    (235*Ltil^3*Nf)/(18*Nc) + (227*Ltil^4*Nf)/(108*Nc) + 
    (41*Ltil^5*Nf)/(90*Nc) - (22674005*Nc*Nf)/52488 + 
    (1168967*Ltil*Nc*Nf)/5832 + (203*Ltil^2*Nc*Nf)/108 - 
    (473*Ltil^3*Nc*Nf)/27 + 2*Ltil^4*Nc*Nf + (5*Ltil^5*Nc*Nf)/9 + 
    (469964*Nf^2)/6561 - (40769*Ltil*Nf^2)/729 + (1163*Ltil^2*Nf^2)/81 + 
    (14*Ltil^3*Nf^2)/27 - (2*Ltil^4*Nf^2)/3 + (441631*Nf^2)/(26244*Nc^2) - 
    (9557*Ltil*Nf^2)/(486*Nc^2) + (163*Ltil^2*Nf^2)/(27*Nc^2) + 
    (8*Ltil^3*Nf^2)/(27*Nc^2) - (17*Ltil^4*Nf^2)/(54*Nc^2) - 
    (1000*Nf^3)/(729*Nc) + (200*Ltil*Nf^3)/(81*Nc) - 
    (40*Ltil^2*Nf^3)/(27*Nc) + (8*Ltil^3*Nf^3)/(27*Nc) + 
    (59318107*z2)/46656 - (2357*Ltil*z2)/432 - (2233*Ltil^2*z2)/6 + 
    (779*Ltil^3*z2)/9 + (71*Ltil^4*z2)/12 + (44107*z2)/(192*Nc^4) - 
    (753*Ltil*z2)/(16*Nc^4) - (447*Ltil^2*z2)/(8*Nc^4) + 
    (95*Ltil^3*z2)/(8*Nc^4) + (451*Ltil^4*z2)/(96*Nc^4) + 
    (3308525*z2)/(2592*Nc^2) - (3047*Ltil*z2)/(8*Nc^2) - 
    (4201*Ltil^2*z2)/(24*Nc^2) + (93*Ltil^3*z2)/(2*Nc^2) + 
    (231*Ltil^4*z2)/(8*Nc^2) - (3011867*Nc^2*z2)/23328 + 
    (91579*Ltil*Nc^2*z2)/648 - 31*Ltil^2*Nc^2*z2 + (2*Ltil^3*Nc^2*z2)/3 - 
    (5*Ltil^4*Nc^2*z2)/4 + (469907*Nf*z2)/(1296*Nc^3) - 
    (173*Ltil*Nf*z2)/(4*Nc^3) + (527*Ltil^2*Nf*z2)/(12*Nc^3) - 
    (14*Ltil^3*Nf*z2)/Nc^3 + (1023191*Nf*z2)/(11664*Nc) - 
    (2023*Ltil*Nf*z2)/(108*Nc) + (189*Ltil^2*Nf*z2)/(4*Nc) - 
    (319*Ltil^3*Nf*z2)/(18*Nc) + (202343*Nc*Nf*z2)/5832 - 
    (16297*Ltil*Nc*Nf*z2)/162 + 16*Ltil^2*Nc*Nf*z2 + (Ltil^3*Nc*Nf*z2)/3 - 
    (1975*Nf^2*z2)/54 + (55*Ltil*Nf^2*z2)/3 - 2*Ltil^2*Nf^2*z2 - 
    (1445*Nf^2*z2)/(54*Nc^2) + (118*Ltil*Nf^2*z2)/(9*Nc^2) - 
    (11*Ltil^2*Nf^2*z2)/(6*Nc^2) + (20*Nf^3*z2)/(9*Nc) - 
    (4*Ltil*Nf^3*z2)/(3*Nc) - (71191*z2^2)/144 - (9073*Ltil*z2^2)/40 + 
    (1389*Ltil^2*z2^2)/10 + (14343*z2^2)/(160*Nc^4) - 
    (4721*Ltil*z2^2)/(160*Nc^4) - (18211*Ltil^2*z2^2)/(320*Nc^4) + 
    (335879*z2^2)/(4320*Nc^2) - (4271*Ltil*z2^2)/(120*Nc^2) - 
    (15373*Ltil^2*z2^2)/(80*Nc^2) + (37307*Nc^2*z2^2)/540 - 
    (1021*Ltil*Nc^2*z2^2)/30 - (253*Ltil^2*Nc^2*z2^2)/40 - 
    (151249*Nf*z2^2)/(2160*Nc^3) + (37*Ltil*Nf*z2^2)/(15*Nc^3) + 
    (4219*Nf*z2^2)/(2160*Nc) - (171*Ltil*Nf*z2^2)/(40*Nc) - 
    (1369*Nc*Nf*z2^2)/90 + (211*Ltil*Nc*Nf*z2^2)/12 + (199*Nf^2*z2^2)/54 + 
    (2683*Nf^2*z2^2)/(1080*Nc^2) + (2297131*z2^3)/15120 - 
    (468959*z2^3)/(8064*Nc^4) - (1192333*z2^3)/(10080*Nc^2) - 
    (2695351*Nc^2*z2^3)/15120 - (2976*Nf*z2^3)/(35*Nc^3) + 
    (496*Nc*Nf*z2^3)/35 - (453044*z3)/243 + (433*Ltil*z3)/54 + 
    (674*Ltil^2*z3)/9 + 11*Ltil^3*z3 - (145*z3)/(3*Nc^4) + 
    (99*Ltil*z3)/(2*Nc^4) + (31*Ltil^2*z3)/(2*Nc^4) - 
    (11*Ltil^3*z3)/(3*Nc^4) - (75683*z3)/(54*Nc^2) + 
    (2228*Ltil*z3)/(9*Nc^2) + (541*Ltil^2*z3)/(18*Nc^2) - 
    (16*Ltil^3*z3)/(3*Nc^2) + (134581*Nc^2*z3)/486 - (2417*Ltil*Nc^2*z3)/9 + 
    (464*Ltil^2*Nc^2*z3)/9 + 14*Ltil^3*Nc^2*z3 + (30847*Nf*z3)/(81*Nc^3) - 
    (410*Ltil*Nf*z3)/(9*Nc^3) + (139*Ltil^2*Nf*z3)/(9*Nc^3) + 
    (2488*Nf*z3)/(27*Nc) + (242*Ltil*Nf*z3)/(27*Nc) + 
    (73*Ltil^2*Nf*z3)/(9*Nc) - (3157*Nc*Nf*z3)/81 + (1912*Ltil*Nc*Nf*z3)/27 - 
    (86*Ltil^2*Nc*Nf*z3)/9 + (2332*Nf^2*z3)/243 - (196*Ltil*Nf^2*z3)/27 + 
    (3824*Nf^2*z3)/(243*Nc^2) - (268*Ltil*Nf^2*z3)/(27*Nc^2) + 
    (334*z2*z3)/3 - (611*Ltil*z2*z3)/2 + (203*z2*z3)/(4*Nc^4) + 
    (173*Ltil*z2*z3)/(2*Nc^4) + (623*z2*z3)/(12*Nc^2) + 
    (510*Ltil*z2*z3)/Nc^2 - 112*Nc^2*z2*z3 + (103*Ltil*Nc^2*z2*z3)/3 - 
    (427*Nf*z2*z3)/(6*Nc^3) - (269*Nf*z2*z3)/(6*Nc) + 19*Nc*Nf*z2*z3 + 
    (2309*z3^2)/9 - (70*z3^2)/Nc^4 - (251*z3^2)/(3*Nc^2) - 
    (1718*Nc^2*z3^2)/9 - (96*Nf*z3^2)/Nc^3 + 16*Nc*Nf*z3^2 + (20909*z5)/18 + 
    40*Ltil*z5 - (1057*z5)/(6*Nc^4) + (75*Ltil*z5)/Nc^4 + 
    (4129*z5)/(18*Nc^2) - (13*Ltil*z5)/Nc^2 + (163*Nc^2*z5)/6 + 
    136*Ltil*Nc^2*z5 - (1636*Nf*z5)/(9*Nc^3) - (328*Nf*z5)/(9*Nc) + 
    (320*Nc*Nf*z5)/9}, {1, 0, "a1", -1}, 
  {1, 1, "a1", -8/Nc + Ltil/Nc + (2*Ltil^2)/Nc - (13*Nc)/9 + (5*Ltil*Nc)/3 - 
    (Ltil^2*Nc)/2 + (10*Nf)/9 - (2*Ltil*Nf)/3 + (4*z2)/Nc - (13*Nc*z2)/4}, 
  {1, 2, "a1", -30659/324 + (322*Ltil)/27 + (251*Ltil^2)/18 - 
    (77*Ltil^3)/18 - Ltil^4/4 - 511/(16*Nc^2) - (3*Ltil)/(4*Nc^2) + 
    (27*Ltil^2)/(2*Nc^2) - (8*Ltil^3)/(3*Nc^2) - (2*Ltil^4)/(3*Nc^2) - 
    (23213*Nc^2)/1296 + (3049*Ltil*Nc^2)/108 - (101*Ltil^2*Nc^2)/9 + 
    (29*Ltil^3*Nc^2)/18 - (Ltil^4*Nc^2)/12 + (1370*Nf)/(81*Nc) - 
    (112*Ltil*Nf)/(27*Nc) - (37*Ltil^2*Nf)/(9*Nc) + (16*Ltil^3*Nf)/(9*Nc) + 
    (455*Nc*Nf)/27 - (386*Ltil*Nc*Nf)/27 + (13*Ltil^2*Nc*Nf)/3 - 
    (4*Ltil^3*Nc*Nf)/9 - (100*Nf^2)/81 + (40*Ltil*Nf^2)/27 - 
    (4*Ltil^2*Nf^2)/9 + (413*z2)/36 + (Ltil*z2)/4 + (11*Ltil^2*z2)/4 + 
    (21*z2)/(4*Nc^2) - (Ltil*z2)/Nc^2 + (22*Ltil^2*z2)/Nc^2 - 
    (319*Nc^2*z2)/18 - (55*Ltil*Nc^2*z2)/12 + (5*Ltil^2*Nc^2*z2)/4 - 
    (199*Nf*z2)/(18*Nc) + (2*Ltil*Nf*z2)/Nc + (25*Nc*Nf*z2)/18 + 
    (4*Ltil*Nc*Nf*z2)/3 + (2*Nf^2*z2)/3 + (919*z2^2)/80 - 
    (53*z2^2)/(5*Nc^2) - (691*Nc^2*z2^2)/80 + (337*z3)/9 + 2*Ltil*z3 + 
    (35*z3)/Nc^2 + (8*Ltil*z3)/Nc^2 - (118*Nc^2*z3)/9 + 8*Ltil*Nc^2*z3 + 
    (14*Nf*z3)/(9*Nc) + (46*Nc*Nf*z3)/9}, 
  {1, 3, "a1", -5599/(48*Nc^3) - (943*Ltil)/(16*Nc^3) + 
    (207*Ltil^2)/(8*Nc^3) - (22*Ltil^3)/(3*Nc^3) - (5*Ltil^4)/(2*Nc^3) + 
    (13*Ltil^5)/(15*Nc^3) + (4*Ltil^6)/(45*Nc^3) - 832741/(1296*Nc) - 
    (207793*Ltil)/(1296*Nc) + (800573*Ltil^2)/(2592*Nc) - 
    (15889*Ltil^3)/(216*Nc) - (103*Ltil^4)/(36*Nc) + (487*Ltil^5)/(180*Nc) + 
    (49*Ltil^6)/(360*Nc) - (152592883*Nc)/104976 + (4676399*Ltil*Nc)/11664 + 
    (11792*Ltil^2*Nc)/81 - (2098*Ltil^3*Nc)/27 + (1747*Ltil^4*Nc)/216 + 
    (53*Ltil^5*Nc)/90 + (7*Ltil^6*Nc)/36 - (59208167*Nc^3)/104976 + 
    (2489315*Ltil*Nc^3)/3888 - (761785*Ltil^2*Nc^3)/2592 + 
    (13673*Ltil^3*Nc^3)/216 - (1535*Ltil^4*Nc^3)/216 + 
    (131*Ltil^5*Nc^3)/360 - (Ltil^6*Nc^3)/144 + (28767799*Nf)/52488 - 
    (381775*Ltil*Nf)/2916 - (2519*Ltil^2*Nf)/24 + (2795*Ltil^3*Nf)/54 - 
    (775*Ltil^4*Nf)/108 - (13*Ltil^5*Nf)/45 + (145*Nf)/(972*Nc^2) + 
    (18893*Ltil*Nf)/(648*Nc^2) - (3139*Ltil^2*Nf)/(81*Nc^2) + 
    (422*Ltil^3*Nf)/(27*Nc^2) - (7*Ltil^4*Nf)/(18*Nc^2) - 
    (13*Ltil^5*Nf)/(18*Nc^2) + (22674005*Nc^2*Nf)/52488 - 
    (791297*Ltil*Nc^2*Nf)/1944 + (108853*Ltil^2*Nc^2*Nf)/648 - 
    (1763*Ltil^3*Nc^2*Nf)/54 + (311*Ltil^4*Nc^2*Nf)/108 - 
    (4*Ltil^5*Nc^2*Nf)/45 - (441631*Nf^2)/(26244*Nc) + 
    (7687*Ltil*Nf^2)/(1458*Nc) + (649*Ltil^2*Nf^2)/(81*Nc) - 
    (6*Ltil^3*Nf^2)/Nc + (35*Ltil^4*Nf^2)/(27*Nc) - (469964*Nc*Nf^2)/6561 + 
    (17087*Ltil*Nc*Nf^2)/243 - (767*Ltil^2*Nc*Nf^2)/27 + 
    (140*Ltil^3*Nc*Nf^2)/27 - (17*Ltil^4*Nc*Nf^2)/54 + (1000*Nf^3)/729 - 
    (200*Ltil*Nf^3)/81 + (40*Ltil^2*Nf^3)/27 - (8*Ltil^3*Nf^3)/27 - 
    (10675*z2)/(12*Nc^3) + (1141*Ltil*z2)/(4*Nc^3) + 
    (171*Ltil^2*z2)/(2*Nc^3) - (7*Ltil^3*z2)/Nc^3 - (80*Ltil^4*z2)/(3*Nc^3) - 
    (7649767*z2)/(5184*Nc) + (142889*Ltil*z2)/(432*Nc) + 
    (5047*Ltil^2*z2)/(12*Nc) - (4691*Ltil^3*z2)/(36*Nc) - 
    (563*Ltil^4*z2)/(48*Nc) - (3233317*Nc*z2)/11664 - 
    (30197*Ltil*Nc*z2)/324 + (213*Ltil^2*Nc*z2)/8 + (47*Ltil^3*Nc*z2)/6 - 
    (13*Ltil^4*Nc*z2)/24 - (280253*Nc^3*z2)/46656 - 
    (33227*Ltil*Nc^3*z2)/144 + (811*Ltil^2*Nc^3*z2)/8 - 
    (129*Ltil^3*Nc^3*z2)/8 + (67*Ltil^4*Nc^3*z2)/96 - (649133*Nf*z2)/11664 + 
    (22919*Ltil*Nf*z2)/324 + (19*Ltil^2*Nf*z2)/4 - (13*Ltil^3*Nf*z2)/3 - 
    (118097*Nf*z2)/(324*Nc^2) - (941*Ltil*Nf*z2)/(27*Nc^2) - 
    (413*Ltil^2*Nf*z2)/(6*Nc^2) + (571*Ltil^3*Nf*z2)/(18*Nc^2) - 
    (756415*Nc^2*Nf*z2)/11664 + (4561*Ltil*Nc^2*Nf*z2)/36 - 
    (517*Ltil^2*Nc^2*Nf*z2)/12 + 4*Ltil^3*Nc^2*Nf*z2 + (211*Nf^2*z2)/(6*Nc) - 
    (83*Ltil*Nf^2*z2)/(9*Nc) - (Ltil^2*Nf^2*z2)/Nc + (169*Nc*Nf^2*z2)/6 - 
    (200*Ltil*Nc*Nf^2*z2)/9 + (29*Ltil^2*Nc*Nf^2*z2)/6 - (20*Nf^3*z2)/9 + 
    (4*Ltil*Nf^3*z2)/3 - (8389*z2^2)/(40*Nc^3) + (2413*Ltil*z2^2)/(20*Nc^3) + 
    (1048*Ltil^2*z2^2)/(5*Nc^3) + (938723*z2^2)/(2160*Nc) + 
    (14951*Ltil*z2^2)/(80*Nc) - (11673*Ltil^2*z2^2)/(160*Nc) + 
    (295081*Nc*z2^2)/1440 - (3713*Ltil*Nc*z2^2)/120 - 
    (819*Ltil^2*Nc*z2^2)/80 - (742543*Nc^3*z2^2)/4320 + 
    (23693*Ltil*Nc^3*z2^2)/480 - (3171*Ltil^2*Nc^3*z2^2)/320 - 
    (125719*Nf*z2^2)/2160 + (29*Ltil*Nf*z2^2)/12 + 
    (21343*Nf*z2^2)/(216*Nc^2) - (109*Ltil*Nf*z2^2)/(40*Nc^2) + 
    (6145*Nc^2*Nf*z2^2)/144 - (232*Ltil*Nc^2*Nf*z2^2)/15 - 
    (2201*Nf^2*z2^2)/(540*Nc) - (2261*Nc*Nf^2*z2^2)/1080 + 
    (27452*z2^3)/(315*Nc^3) - (515491*z2^3)/(2880*Nc) + 
    (9450247*Nc*z2^3)/30240 - (2163793*Nc^3*z2^3)/120960 - 
    (1984*Nf*z2^3)/35 + (3968*Nf*z2^3)/(35*Nc^2) + (496*Nc^2*Nf*z2^3)/35 + 
    (1277*z3)/(6*Nc^3) + (95*Ltil*z3)/Nc^3 - (110*Ltil^2*z3)/Nc^3 + 
    (14*Ltil^3*z3)/Nc^3 + (52669*z3)/(27*Nc) - (4985*Ltil*z3)/(18*Nc) + 
    (359*Ltil^2*z3)/(18*Nc) - (15*Ltil^3*z3)/Nc + (595237*Nc*z3)/486 - 
    (628*Ltil*Nc*z3)/27 - (1141*Ltil^2*Nc*z3)/18 - (52*Ltil^3*Nc*z3)/3 - 
    (85286*Nc^3*z3)/243 + (9109*Ltil*Nc^3*z3)/54 - (167*Ltil^2*Nc^3*z3)/9 + 
    (7*Ltil^3*Nc^3*z3)/3 - (196*Nf*z3)/27 - (698*Ltil*Nf*z3)/27 + 
    (71*Ltil^2*Nf*z3)/9 - (43321*Nf*z3)/(81*Nc^2) + 
    (404*Ltil*Nf*z3)/(9*Nc^2) - (274*Ltil^2*Nf*z3)/(9*Nc^2) + 
    (8755*Nc^2*Nf*z3)/81 - (1438*Ltil*Nc^2*Nf*z3)/27 + 
    (77*Ltil^2*Nc^2*Nf*z3)/9 - (2960*Nf^2*z3)/(243*Nc) + 
    (100*Ltil*Nf^2*z3)/(9*Nc) - (3196*Nc*Nf^2*z3)/243 + 
    (164*Ltil*Nc*Nf^2*z3)/27 - (46*z2*z3)/Nc^3 - (471*Ltil*z2*z3)/Nc^3 - 
    (z2*z3)/(4*Nc) + (203*Ltil*z2*z3)/(2*Nc) - (1795*Nc*z2*z3)/12 + 
    (110*Ltil*Nc*z2*z3)/3 + (563*Nc^3*z2*z3)/6 + (15*Ltil*Nc^3*z2*z3)/2 - 
    (91*Nf*z2*z3)/6 + (113*Nf*z2*z3)/Nc^2 - (5*Nc^2*Nf*z2*z3)/6 + 
    (212*z3^2)/Nc^3 - (529*z3^2)/(3*Nc) + (427*Nc*z3^2)/9 + 
    (44*Nc^3*z3^2)/9 - 64*Nf*z3^2 + (128*Nf*z3^2)/Nc^2 + 16*Nc^2*Nf*z3^2 + 
    (590*z5)/(3*Nc^3) - (186*Ltil*z5)/Nc^3 - (8336*z5)/(9*Nc) + 
    (47*Ltil*z5)/Nc - (5983*Nc*z5)/9 - 13*Ltil*Nc*z5 + (457*Nc^3*z5)/3 - 
    86*Ltil*Nc^3*z5 - (92*Nf*z5)/9 + (2308*Nf*z5)/(9*Nc^2) - 
    (572*Nc^2*Nf*z5)/9}, {1, 0, "a2", Nc^(-1)}, 
  {1, 1, "a2", 13/9 - (2*Ltil)/3 - Ltil^2 + 8/Nc^2 - (2*Ltil)/Nc^2 - 
    Ltil^2/(2*Nc^2) - (10*Nf)/(9*Nc) + (2*Ltil*Nf)/(3*Nc) + (5*z2)/2 - 
    (13*z2)/(4*Nc^2)}, {1, 2, "a2", 511/(16*Nc^3) - (45*Ltil)/(4*Nc^3) - 
    (5*Ltil^2)/(2*Nc^3) + (5*Ltil^3)/(6*Nc^3) + Ltil^4/(12*Nc^3) + 
    30659/(324*Nc) - (262*Ltil)/(9*Nc) - (113*Ltil^2)/(18*Nc) + 
    (47*Ltil^3)/(18*Nc) + (5*Ltil^4)/(12*Nc) + (23213*Nc)/1296 + 
    (103*Ltil*Nc)/108 - (67*Ltil^2*Nc)/9 + (17*Ltil^3*Nc)/9 + (Ltil^4*Nc)/2 - 
    (455*Nf)/27 + (26*Ltil*Nf)/3 + (Ltil^2*Nf)/3 - (8*Ltil^3*Nf)/9 - 
    (1370*Nf)/(81*Nc^2) + (88*Ltil*Nf)/(9*Nc^2) - (5*Ltil^2*Nf)/(9*Nc^2) - 
    (4*Ltil^3*Nf)/(9*Nc^2) + (100*Nf^2)/(81*Nc) - (40*Ltil*Nf^2)/(27*Nc) + 
    (4*Ltil^2*Nf^2)/(9*Nc) - (55*z2)/(4*Nc^3) + (37*Ltil*z2)/(4*Nc^3) - 
    (41*Ltil^2*z2)/(4*Nc^3) + (157*z2)/(36*Nc) - (73*Ltil*z2)/(12*Nc) - 
    (61*Ltil^2*z2)/(4*Nc) + (187*Nc*z2)/18 + (13*Ltil*Nc*z2)/6 - 
    (Ltil^2*Nc*z2)/2 + (17*Nf*z2)/18 - (2*Ltil*Nf*z2)/3 + 
    (157*Nf*z2)/(18*Nc^2) - (8*Ltil*Nf*z2)/(3*Nc^2) - (2*Nf^2*z2)/(3*Nc) + 
    (63*z2^2)/(16*Nc^3) + (223*z2^2)/(80*Nc) + (41*Nc*z2^2)/40 - 
    (23*z3)/Nc^3 + (4*Ltil*z3)/Nc^3 - (343*z3)/(9*Nc) - (8*Ltil*z3)/Nc + 
    (16*Nc*z3)/9 - 14*Ltil*Nc*z3 - (34*Nf*z3)/9 - (26*Nf*z3)/(9*Nc^2)}, 
  {1, 3, "a2", 152592883/104976 - (446731*Ltil)/972 - (173297*Ltil^2)/2592 + 
    (9509*Ltil^3)/216 + (77*Ltil^4)/108 - (179*Ltil^5)/90 - (8*Ltil^6)/45 + 
    5599/(48*Nc^4) - (69*Ltil)/(4*Nc^4) - (243*Ltil^2)/(32*Nc^4) + 
    (83*Ltil^3)/(24*Nc^4) + Ltil^4/(24*Nc^4) - Ltil^5/(8*Nc^4) - 
    Ltil^6/(144*Nc^4) + 832741/(1296*Nc^2) - (17269*Ltil)/(81*Nc^2) - 
    (51877*Ltil^2)/(1296*Nc^2) + (287*Ltil^3)/(12*Nc^2) - Ltil^4/(24*Nc^2) - 
    (77*Ltil^5)/(90*Nc^2) - (11*Ltil^6)/(180*Nc^2) + (59208167*Nc^2)/104976 - 
    (96128*Ltil*Nc^2)/729 - (93233*Ltil^2*Nc^2)/1296 + 
    (2581*Ltil^3*Nc^2)/108 + (11*Ltil^4*Nc^2)/3 - (14*Ltil^5*Nc^2)/9 - 
    (Ltil^6*Nc^2)/6 - (145*Nf)/(972*Nc^3) + (19535*Ltil*Nf)/(648*Nc^3) + 
    (71*Ltil^2*Nf)/(648*Nc^3) - (25*Ltil^3*Nf)/(6*Nc^3) + 
    (7*Ltil^4*Nf)/(12*Nc^3) + (4*Ltil^5*Nf)/(45*Nc^3) - 
    (28767799*Nf)/(52488*Nc) + (270437*Ltil*Nf)/(972*Nc) - 
    (17017*Ltil^2*Nf)/(648*Nc) - (235*Ltil^3*Nf)/(18*Nc) + 
    (227*Ltil^4*Nf)/(108*Nc) + (41*Ltil^5*Nf)/(90*Nc) - 
    (22674005*Nc*Nf)/52488 + (1168967*Ltil*Nc*Nf)/5832 + 
    (203*Ltil^2*Nc*Nf)/108 - (473*Ltil^3*Nc*Nf)/27 + 2*Ltil^4*Nc*Nf + 
    (5*Ltil^5*Nc*Nf)/9 + (469964*Nf^2)/6561 - (40769*Ltil*Nf^2)/729 + 
    (1163*Ltil^2*Nf^2)/81 + (14*Ltil^3*Nf^2)/27 - (2*Ltil^4*Nf^2)/3 + 
    (441631*Nf^2)/(26244*Nc^2) - (9557*Ltil*Nf^2)/(486*Nc^2) + 
    (163*Ltil^2*Nf^2)/(27*Nc^2) + (8*Ltil^3*Nf^2)/(27*Nc^2) - 
    (17*Ltil^4*Nf^2)/(54*Nc^2) - (1000*Nf^3)/(729*Nc) + 
    (200*Ltil*Nf^3)/(81*Nc) - (40*Ltil^2*Nf^3)/(27*Nc) + 
    (8*Ltil^3*Nf^3)/(27*Nc) + (59318107*z2)/46656 - (2357*Ltil*z2)/432 - 
    (2233*Ltil^2*z2)/6 + (779*Ltil^3*z2)/9 + (71*Ltil^4*z2)/12 + 
    (44107*z2)/(192*Nc^4) - (753*Ltil*z2)/(16*Nc^4) - 
    (447*Ltil^2*z2)/(8*Nc^4) + (95*Ltil^3*z2)/(8*Nc^4) + 
    (451*Ltil^4*z2)/(96*Nc^4) + (3308525*z2)/(2592*Nc^2) - 
    (3047*Ltil*z2)/(8*Nc^2) - (4201*Ltil^2*z2)/(24*Nc^2) + 
    (93*Ltil^3*z2)/(2*Nc^2) + (231*Ltil^4*z2)/(8*Nc^2) - 
    (3011867*Nc^2*z2)/23328 + (91579*Ltil*Nc^2*z2)/648 - 31*Ltil^2*Nc^2*z2 + 
    (2*Ltil^3*Nc^2*z2)/3 - (5*Ltil^4*Nc^2*z2)/4 + 
    (469907*Nf*z2)/(1296*Nc^3) - (173*Ltil*Nf*z2)/(4*Nc^3) + 
    (527*Ltil^2*Nf*z2)/(12*Nc^3) - (14*Ltil^3*Nf*z2)/Nc^3 + 
    (1023191*Nf*z2)/(11664*Nc) - (2023*Ltil*Nf*z2)/(108*Nc) + 
    (189*Ltil^2*Nf*z2)/(4*Nc) - (319*Ltil^3*Nf*z2)/(18*Nc) + 
    (202343*Nc*Nf*z2)/5832 - (16297*Ltil*Nc*Nf*z2)/162 + 16*Ltil^2*Nc*Nf*z2 + 
    (Ltil^3*Nc*Nf*z2)/3 - (1975*Nf^2*z2)/54 + (55*Ltil*Nf^2*z2)/3 - 
    2*Ltil^2*Nf^2*z2 - (1445*Nf^2*z2)/(54*Nc^2) + 
    (118*Ltil*Nf^2*z2)/(9*Nc^2) - (11*Ltil^2*Nf^2*z2)/(6*Nc^2) + 
    (20*Nf^3*z2)/(9*Nc) - (4*Ltil*Nf^3*z2)/(3*Nc) - (71191*z2^2)/144 - 
    (9073*Ltil*z2^2)/40 + (1389*Ltil^2*z2^2)/10 + (14343*z2^2)/(160*Nc^4) - 
    (4721*Ltil*z2^2)/(160*Nc^4) - (18211*Ltil^2*z2^2)/(320*Nc^4) + 
    (335879*z2^2)/(4320*Nc^2) - (4271*Ltil*z2^2)/(120*Nc^2) - 
    (15373*Ltil^2*z2^2)/(80*Nc^2) + (37307*Nc^2*z2^2)/540 - 
    (1021*Ltil*Nc^2*z2^2)/30 - (253*Ltil^2*Nc^2*z2^2)/40 - 
    (151249*Nf*z2^2)/(2160*Nc^3) + (37*Ltil*Nf*z2^2)/(15*Nc^3) + 
    (4219*Nf*z2^2)/(2160*Nc) - (171*Ltil*Nf*z2^2)/(40*Nc) - 
    (1369*Nc*Nf*z2^2)/90 + (211*Ltil*Nc*Nf*z2^2)/12 + (199*Nf^2*z2^2)/54 + 
    (2683*Nf^2*z2^2)/(1080*Nc^2) + (2297131*z2^3)/15120 - 
    (468959*z2^3)/(8064*Nc^4) - (1192333*z2^3)/(10080*Nc^2) - 
    (2695351*Nc^2*z2^3)/15120 - (2976*Nf*z2^3)/(35*Nc^3) + 
    (496*Nc*Nf*z2^3)/35 - (453044*z3)/243 + (433*Ltil*z3)/54 + 
    (674*Ltil^2*z3)/9 + 11*Ltil^3*z3 - (145*z3)/(3*Nc^4) + 
    (99*Ltil*z3)/(2*Nc^4) + (31*Ltil^2*z3)/(2*Nc^4) - 
    (11*Ltil^3*z3)/(3*Nc^4) - (75683*z3)/(54*Nc^2) + 
    (2228*Ltil*z3)/(9*Nc^2) + (541*Ltil^2*z3)/(18*Nc^2) - 
    (16*Ltil^3*z3)/(3*Nc^2) + (134581*Nc^2*z3)/486 - (2417*Ltil*Nc^2*z3)/9 + 
    (464*Ltil^2*Nc^2*z3)/9 + 14*Ltil^3*Nc^2*z3 + (30847*Nf*z3)/(81*Nc^3) - 
    (410*Ltil*Nf*z3)/(9*Nc^3) + (139*Ltil^2*Nf*z3)/(9*Nc^3) + 
    (2488*Nf*z3)/(27*Nc) + (242*Ltil*Nf*z3)/(27*Nc) + 
    (73*Ltil^2*Nf*z3)/(9*Nc) - (3157*Nc*Nf*z3)/81 + (1912*Ltil*Nc*Nf*z3)/27 - 
    (86*Ltil^2*Nc*Nf*z3)/9 + (2332*Nf^2*z3)/243 - (196*Ltil*Nf^2*z3)/27 + 
    (3824*Nf^2*z3)/(243*Nc^2) - (268*Ltil*Nf^2*z3)/(27*Nc^2) + 
    (334*z2*z3)/3 - (611*Ltil*z2*z3)/2 + (203*z2*z3)/(4*Nc^4) + 
    (173*Ltil*z2*z3)/(2*Nc^4) + (623*z2*z3)/(12*Nc^2) + 
    (510*Ltil*z2*z3)/Nc^2 - 112*Nc^2*z2*z3 + (103*Ltil*Nc^2*z2*z3)/3 - 
    (427*Nf*z2*z3)/(6*Nc^3) - (269*Nf*z2*z3)/(6*Nc) + 19*Nc*Nf*z2*z3 + 
    (2309*z3^2)/9 - (70*z3^2)/Nc^4 - (251*z3^2)/(3*Nc^2) - 
    (1718*Nc^2*z3^2)/9 - (96*Nf*z3^2)/Nc^3 + 16*Nc*Nf*z3^2 + (20909*z5)/18 + 
    40*Ltil*z5 - (1057*z5)/(6*Nc^4) + (75*Ltil*z5)/Nc^4 + 
    (4129*z5)/(18*Nc^2) - (13*Ltil*z5)/Nc^2 + (163*Nc^2*z5)/6 + 
    136*Ltil*Nc^2*z5 - (1636*Nf*z5)/(9*Nc^3) - (328*Nf*z5)/(9*Nc) + 
    (320*Nc*Nf*z5)/9}, {-1, 0, "singlet", 0}, 
  {-1, 1, "singlet", -1/6 + Ltil + Nc^(-2) - (3*Ltil)/(2*Nc^2) - (5*Nc^2)/6 + 
    (Ltil*Nc^2)/2 - Nf/(3*Nc) + (Nc*Nf)/3}, {-1, 2, "singlet", 
   13/(8*Nc^3) - (19*Ltil)/(2*Nc^3) + (7*Ltil^2)/(4*Nc^3) + 
    (5*Ltil^3)/(6*Nc^3) + 5593/(216*Nc) - (9*Ltil)/Nc + (49*Ltil^2)/(12*Nc) - 
    Ltil^3/(2*Nc) - (965*Nc)/72 + (131*Ltil*Nc)/18 - (41*Ltil^2*Nc)/12 - 
    (Ltil^3*Nc)/2 - (3049*Nc^3)/216 + (101*Ltil*Nc^3)/9 - 
    (29*Ltil^2*Nc^3)/12 + (Ltil^3*Nc^3)/6 - (5*Nf)/27 - (2*Ltil*Nf)/3 + 
    (2*Ltil^2*Nf)/3 - (188*Nf)/(27*Nc^2) + (5*Ltil*Nf)/Nc^2 - 
    (4*Ltil^2*Nf)/(3*Nc^2) + (193*Nc^2*Nf)/27 - (13*Ltil*Nc^2*Nf)/3 + 
    (2*Ltil^2*Nc^2*Nf)/3 + (20*Nf^2)/(27*Nc) - (4*Ltil*Nf^2)/(9*Nc) - 
    (20*Nc*Nf^2)/27 + (4*Ltil*Nc*Nf^2)/9 - (27*z2)/(8*Nc^3) - 
    (7*Ltil*z2)/(4*Nc^3) + (199*z2)/(24*Nc) + (Ltil*z2)/(4*Nc) - 
    (115*Nc*z2)/24 + (9*Ltil*Nc*z2)/4 - (Nc^3*z2)/8 - (3*Ltil*Nc^3*z2)/4 - 
    (Nf*z2)/3 + (Nf*z2)/(3*Nc^2) - (10*z3)/Nc^3 + (6*z3)/Nc + 8*Nc*z3 - 
    4*Nc^3*z3}, {-1, 3, "singlet", 10620461/23328 - (25339*Ltil)/162 + 
    (6155*Ltil^2)/108 - (223*Ltil^3)/9 + (79*Ltil^4)/24 - Ltil^5/24 - 
    1865/(24*Nc^4) + (183*Ltil)/(32*Nc^4) + (181*Ltil^2)/(16*Nc^4) + 
    (71*Ltil^3)/(12*Nc^4) - (65*Ltil^4)/(48*Nc^4) - (19*Ltil^5)/(240*Nc^4) + 
    331183/(2592*Nc^2) - (40145*Ltil)/(432*Nc^2) + 
    (11839*Ltil^2)/(216*Nc^2) - (7*Ltil^3)/(12*Nc^2) - (25*Ltil^4)/(9*Nc^2) - 
    Ltil^5/(20*Nc^2) - (4320383*Nc^2)/23328 - (21719*Ltil*Nc^2)/432 - 
    (6083*Ltil^2*Nc^2)/216 + (565*Ltil^3*Nc^2)/108 + (7*Ltil^4*Nc^2)/4 + 
    (3*Ltil^5*Nc^2)/20 - (2489315*Nc^4)/7776 + (761785*Ltil*Nc^4)/2592 - 
    (13673*Ltil^2*Nc^4)/144 + (1535*Ltil^3*Nc^4)/108 - 
    (131*Ltil^4*Nc^4)/144 + (Ltil^5*Nc^4)/48 - (150107*Nf)/(1296*Nc^3) + 
    (1975*Ltil*Nf)/(216*Nc^3) - (905*Ltil^2*Nf)/(108*Nc^3) - 
    (7*Ltil^3*Nf)/(6*Nc^3) + (17*Ltil^4*Nf)/(18*Nc^3) - 
    (521291*Nf)/(11664*Nc) + (29171*Ltil*Nf)/(216*Nc) - 
    (5849*Ltil^2*Nf)/(108*Nc) + (173*Ltil^3*Nf)/(18*Nc) - 
    (Ltil^4*Nf)/(2*Nc) - (501637*Nc*Nf)/11664 + (15415*Ltil*Nc*Nf)/648 + 
    (1465*Ltil^2*Nc*Nf)/108 - (145*Ltil^3*Nc*Nf)/54 - (2*Ltil^4*Nc*Nf)/3 + 
    (791297*Nc^3*Nf)/3888 - (108853*Ltil*Nc^3*Nf)/648 + 
    (1763*Ltil^2*Nc^3*Nf)/36 - (311*Ltil^3*Nc^3*Nf)/54 + 
    (2*Ltil^4*Nc^3*Nf)/9 + (63419*Nf^2)/2916 - (1100*Ltil*Nf^2)/81 + 
    (14*Ltil^2*Nf^2)/9 + (10*Ltil^3*Nf^2)/27 + (39103*Nf^2)/(2916*Nc^2) - 
    (1201*Ltil*Nf^2)/(81*Nc^2) + (56*Ltil^2*Nf^2)/(9*Nc^2) - 
    (Ltil^3*Nf^2)/Nc^2 - (17087*Nc^2*Nf^2)/486 + (767*Ltil*Nc^2*Nf^2)/27 - 
    (70*Ltil^2*Nc^2*Nf^2)/9 + (17*Ltil^3*Nc^2*Nf^2)/27 - (100*Nf^3)/(81*Nc) + 
    (40*Ltil*Nf^3)/(27*Nc) - (4*Ltil^2*Nf^3)/(9*Nc) + (100*Nc*Nf^3)/81 - 
    (40*Ltil*Nc*Nf^3)/27 + (4*Ltil^2*Nc*Nf^3)/9 + (12049*z2)/648 + 
    (2951*Ltil*z2)/36 - (1345*Ltil^2*z2)/24 - (69*Ltil^3*z2)/8 + 
    (13513*z2)/(96*Nc^4) - (387*Ltil*z2)/(8*Nc^4) + 
    (33*Ltil^2*z2)/(16*Nc^4) + (165*Ltil^3*z2)/(16*Nc^4) - 
    (18263*z2)/(432*Nc^2) - (1649*Ltil*z2)/(24*Nc^2) + 
    (199*Ltil^2*z2)/(6*Nc^2) - (25*Ltil^3*z2)/(12*Nc^2) - 
    (178199*Nc^2*z2)/1296 + (6757*Ltil*Nc^2*z2)/72 + (25*Ltil^2*Nc^2*z2)/12 + 
    (19*Ltil^3*Nc^2*z2)/12 + (5881*Nc^4*z2)/288 - (4229*Ltil*Nc^4*z2)/72 + 
    (899*Ltil^2*Nc^4*z2)/48 - (19*Ltil^3*Nc^4*z2)/16 + 
    (9169*Nf*z2)/(216*Nc^3) + (127*Ltil*Nf*z2)/(12*Nc^3) - 
    (43*Ltil^2*Nf*z2)/(6*Nc^3) - (48973*Nf*z2)/(648*Nc) + 
    (71*Ltil*Nf*z2)/(36*Nc) + (55*Ltil^2*Nf*z2)/(6*Nc) + 
    (30781*Nc*Nf*z2)/648 - (1381*Ltil*Nc*Nf*z2)/36 + (8*Ltil^2*Nc*Nf*z2)/3 - 
    (115*Nc^3*Nf*z2)/8 + (929*Ltil*Nc^3*Nf*z2)/36 - 
    (14*Ltil^2*Nc^3*Nf*z2)/3 - (17*Nf^2*z2)/9 + (35*Ltil*Nf^2*z2)/9 - 
    (13*Nf^2*z2)/(9*Nc^2) - (17*Ltil*Nf^2*z2)/(18*Nc^2) + 
    (10*Nc^2*Nf^2*z2)/3 - (53*Ltil*Nc^2*Nf^2*z2)/18 + (2*Nf^3*z2)/(9*Nc) - 
    (2*Nc*Nf^3*z2)/9 + (83671*z2^2)/480 - (5671*Ltil*z2^2)/160 - 
    (8537*z2^2)/(960*Nc^4) - (4753*Ltil*z2^2)/(320*Nc^4) - 
    (2299*z2^2)/(20*Nc^2) + (719*Ltil*z2^2)/(80*Nc^2) - 
    (10423*Nc^2*z2^2)/240 + (2787*Ltil*Nc^2*z2^2)/80 - (6761*Nc^4*z2^2)/960 + 
    (2071*Ltil*Nc^4*z2^2)/320 + (85*Nf*z2^2)/(8*Nc^3) - 
    (641*Nf*z2^2)/(40*Nc) + (31*Nc*Nf*z2^2)/15 + (10*Nc^3*Nf*z2^2)/3 + 
    (12965*z3)/54 - (215*Ltil*z3)/18 + (53*Ltil^2*z3)/3 - (675*z3)/(4*Nc^4) + 
    (141*Ltil*z3)/(2*Nc^4) - (49*Ltil^2*z3)/(2*Nc^4) - (2369*z3)/(18*Nc^2) - 
    (169*Ltil*z3)/(2*Nc^2) + (28*Ltil^2*z3)/Nc^2 + (2603*Nc^2*z3)/18 + 
    (133*Ltil*Nc^2*z3)/18 - (53*Ltil^2*Nc^2*z3)/3 - (9109*Nc^4*z3)/108 + 
    (167*Ltil*Nc^4*z3)/9 - (7*Ltil^2*Nc^4*z3)/2 + (227*Nf*z3)/(3*Nc^3) + 
    (17*Ltil*Nf*z3)/Nc^3 - (1891*Nf*z3)/(27*Nc) + (13*Ltil*Nf*z3)/(9*Nc) - 
    (871*Nc*Nf*z3)/27 - (89*Ltil*Nc*Nf*z3)/9 + (719*Nc^3*Nf*z3)/27 - 
    (77*Ltil*Nc^3*Nf*z3)/9 + (4*Nf^2*z3)/27 + (26*Nf^2*z3)/(9*Nc^2) - 
    (82*Nc^2*Nf^2*z3)/27 + (293*z2*z3)/6 - (155*z2*z3)/(4*Nc^4) + 
    (35*z2*z3)/Nc^2 - (227*Nc^2*z2*z3)/6 - (29*Nc^4*z2*z3)/4 - (1123*z5)/6 + 
    (263*z5)/(2*Nc^4) + (113*z5)/(2*Nc^2) - (263*Nc^2*z5)/6 + 43*Nc^4*z5}, 
  {-1, 0, "adjoint", 0}, {-1, 1, "adjoint", 1/3 - Ltil + Nc^(-2) - 
    (3*Ltil)/(2*Nc^2) - Nf/(3*Nc)}, {-1, 2, "adjoint", 
   13/(8*Nc^3) - (19*Ltil)/(2*Nc^3) + (7*Ltil^2)/(4*Nc^3) + 
    (5*Ltil^3)/(6*Nc^3) + 365/(27*Nc) - (31*Ltil)/(2*Nc) + 
    (37*Ltil^2)/(12*Nc) + (19*Ltil^3)/(6*Nc) + (179*Nc)/72 - (55*Ltil*Nc)/3 + 
    (19*Ltil^2*Nc)/6 - (173*Nf)/27 + (37*Ltil*Nf)/9 - (2*Ltil^2*Nf)/3 - 
    (188*Nf)/(27*Nc^2) + (5*Ltil*Nf)/Nc^2 - (4*Ltil^2*Nf)/(3*Nc^2) + 
    (20*Nf^2)/(27*Nc) - (4*Ltil*Nf^2)/(9*Nc) - (27*z2)/(8*Nc^3) - 
    (7*Ltil*z2)/(4*Nc^3) + (55*z2)/(24*Nc) - (37*Ltil*z2)/(4*Nc) - 
    (17*Nc*z2)/4 + 6*Ltil*Nc*z2 + (Nf*z2)/(3*Nc^2) - (10*z3)/Nc^3 - 
    (10*z3)/Nc + Nc*z3}, {-1, 3, "adjoint", -26203/5832 - (37297*Ltil)/864 + 
    (11081*Ltil^2)/432 + (281*Ltil^3)/6 - (395*Ltil^4)/36 - (22*Ltil^5)/15 - 
    1865/(24*Nc^4) + (183*Ltil)/(32*Nc^4) + (181*Ltil^2)/(16*Nc^4) + 
    (71*Ltil^3)/(12*Nc^4) - (65*Ltil^4)/(48*Nc^4) - (19*Ltil^5)/(240*Nc^4) - 
    26087/(162*Nc^2) - (25403*Ltil)/(432*Nc^2) + (17023*Ltil^2)/(216*Nc^2) + 
    (83*Ltil^3)/(4*Nc^2) - (61*Ltil^4)/(9*Nc^2) - (61*Ltil^5)/(60*Nc^2) - 
    (354389*Nc^2)/1458 - (570745*Ltil*Nc^2)/1296 + (2573*Ltil^2*Nc^2)/24 - 
    (203*Ltil^3*Nc^2)/27 - (11*Ltil^4*Nc^2)/36 + (Ltil^5*Nc^2)/15 - 
    (150107*Nf)/(1296*Nc^3) + (1975*Ltil*Nf)/(216*Nc^3) - 
    (905*Ltil^2*Nf)/(108*Nc^3) - (7*Ltil^3*Nf)/(6*Nc^3) + 
    (17*Ltil^4*Nf)/(18*Nc^3) - (713143*Nf)/(5832*Nc) + 
    (48857*Ltil*Nf)/(648*Nc) - (3317*Ltil^2*Nf)/(108*Nc) - 
    (35*Ltil^3*Nf)/(6*Nc) + (131*Ltil^4*Nf)/(36*Nc) - (559531*Nc*Nf)/11664 + 
    (51673*Ltil*Nc*Nf)/324 - (833*Ltil^2*Nc*Nf)/18 + (112*Ltil^3*Nc*Nf)/27 - 
    (Ltil^4*Nc*Nf)/9 + (45985*Nf^2)/1458 - (625*Ltil*Nf^2)/27 + 
    (53*Ltil^2*Nf^2)/9 - (8*Ltil^3*Nf^2)/27 + (39103*Nf^2)/(2916*Nc^2) - 
    (1201*Ltil*Nf^2)/(81*Nc^2) + (56*Ltil^2*Nf^2)/(9*Nc^2) - 
    (Ltil^3*Nf^2)/Nc^2 - (100*Nf^3)/(81*Nc) + (40*Ltil*Nf^3)/(27*Nc) - 
    (4*Ltil^2*Nf^3)/(9*Nc) + (241597*z2)/2592 - (3023*Ltil*z2)/18 + 
    (119*Ltil^2*z2)/2 - (49*Ltil^3*z2)/6 + (13513*z2)/(96*Nc^4) - 
    (387*Ltil*z2)/(8*Nc^4) + (33*Ltil^2*z2)/(16*Nc^4) + 
    (165*Ltil^3*z2)/(16*Nc^4) + (181663*z2)/(432*Nc^2) - 
    (6089*Ltil*z2)/(24*Nc^2) + (295*Ltil^2*z2)/(6*Nc^2) + 
    (445*Ltil^3*z2)/(12*Nc^2) - (221585*Nc^2*z2)/1296 + 
    (391*Ltil*Nc^2*z2)/2 - (461*Ltil^2*Nc^2*z2)/12 - 2*Ltil^3*Nc^2*z2 + 
    (9169*Nf*z2)/(216*Nc^3) + (127*Ltil*Nf*z2)/(12*Nc^3) - 
    (43*Ltil^2*Nf*z2)/(6*Nc^3) - (2641*Nf*z2)/(648*Nc) + 
    (1517*Ltil*Nf*z2)/(36*Nc) - (53*Ltil^2*Nf*z2)/(4*Nc) + 
    (10613*Nc*Nf*z2)/324 - (124*Ltil*Nc*Nf*z2)/3 + (32*Ltil^2*Nc*Nf*z2)/3 - 
    (79*Nf^2*z2)/18 + (4*Ltil*Nf^2*z2)/3 - (13*Nf^2*z2)/(9*Nc^2) - 
    (17*Ltil*Nf^2*z2)/(18*Nc^2) + (2*Nf^3*z2)/(9*Nc) - (11743*z2^2)/240 + 
    (246*Ltil*z2^2)/5 - (8537*z2^2)/(960*Nc^4) - 
    (4753*Ltil*z2^2)/(320*Nc^4) - (382*z2^2)/(3*Nc^2) - 
    (3367*Ltil*z2^2)/(80*Nc^2) + (45223*Nc^2*z2^2)/240 - 
    (989*Ltil*Nc^2*z2^2)/20 + (85*Nf*z2^2)/(8*Nc^3) + 
    (1601*Nf*z2^2)/(240*Nc) - (1487*Nc*Nf*z2^2)/60 - (30461*z3)/108 - 
    (1304*Ltil*z3)/9 + (209*Ltil^2*z3)/6 - (675*z3)/(4*Nc^4) + 
    (141*Ltil*z3)/(2*Nc^4) - (49*Ltil^2*z3)/(2*Nc^4) - (3907*z3)/(9*Nc^2) + 
    (111*Ltil*z3)/(2*Nc^2) - (35*Ltil^2*z3)/Nc^2 - (581*Nc^2*z3)/54 + 
    (1166*Ltil*Nc^2*z3)/9 + (20*Ltil^2*Nc^2*z3)/3 + (227*Nf*z3)/(3*Nc^3) + 
    (17*Ltil*Nf*z3)/Nc^3 + (923*Nf*z3)/(27*Nc) + (539*Ltil*Nf*z3)/(9*Nc) - 
    (8*Nc*Nf*z3)/27 - (122*Ltil*Nc*Nf*z3)/9 + (14*Nf^2*z3)/9 + 
    (26*Nf^2*z3)/(9*Nc^2) - (1097*z2*z3)/12 - (155*z2*z3)/(4*Nc^4) - 
    (331*z2*z3)/(2*Nc^2) + (218*Nc^2*z2*z3)/3 - (478*z5)/3 + 
    (263*z5)/(2*Nc^4) + (975*z5)/(2*Nc^2) - (50*Nc^2*z5)/3}, 
  {-1, 0, "a1", 0}, {-1, 1, "a1", -1/2*1/Nc + (2*Ltil)/Nc - (5*Nc)/6 + 
    (Ltil*Nc)/2 + Nf/3}, {-1, 2, "a1", -143/9 + (461*Ltil)/18 - 
    (79*Ltil^2)/12 - Ltil^3/2 + 99/(8*Nc^2) + (13*Ltil)/(2*Nc^2) + 
    Ltil^2/Nc^2 - (11*Ltil^3)/(3*Nc^2) - (3049*Nc^2)/216 + 
    (101*Ltil*Nc^2)/9 - (29*Ltil^2*Nc^2)/12 + (Ltil^3*Nc^2)/6 + 
    (56*Nf)/(9*Nc) - (43*Ltil*Nf)/(9*Nc) + (4*Ltil^2*Nf)/(3*Nc) + 
    (193*Nc*Nf)/27 - (13*Ltil*Nc*Nf)/3 + (2*Ltil^2*Nc*Nf)/3 - (20*Nf^2)/27 + 
    (4*Ltil*Nf^2)/9 - (13*z2)/24 - (15*Ltil*z2)/4 + (6*z2)/Nc^2 + 
    (19*Ltil*z2)/(2*Nc^2) - (Nc^2*z2)/8 - (3*Ltil*Nc^2*z2)/4 - 
    (Nf*z2)/(3*Nc) + 7*z3 + (16*z3)/Nc^2 - 4*Nc^2*z3}, 
  {-1, 3, "a1", 27725/(96*Nc^3) - (273*Ltil)/(8*Nc^3) - (24*Ltil^2)/Nc^3 - 
    (64*Ltil^3)/(3*Nc^3) + (4*Ltil^4)/Nc^3 + (29*Ltil^5)/(30*Nc^3) + 
    1191697/(2592*Nc) - (293533*Ltil)/(2592*Nc) + (4513*Ltil^2)/(144*Nc) - 
    (1289*Ltil^3)/(18*Nc) + (1027*Ltil^4)/(72*Nc) + (57*Ltil^5)/(40*Nc) + 
    (449947*Nc)/7776 + (126397*Ltil*Nc)/324 - (3655*Ltil^2*Nc)/27 + 
    (51*Ltil^3*Nc)/4 + (37*Ltil^4*Nc)/18 + (Ltil^5*Nc)/12 - 
    (2489315*Nc^3)/7776 + (761785*Ltil*Nc^3)/2592 - (13673*Ltil^2*Nc^3)/144 + 
    (1535*Ltil^3*Nc^3)/108 - (131*Ltil^4*Nc^3)/144 + (Ltil^5*Nc^3)/48 + 
    (9649*Nf)/1944 - (87931*Ltil*Nf)/648 + (6463*Ltil^2*Nf)/108 - 
    (41*Ltil^3*Nf)/6 - (5*Ltil^4*Nf)/9 + (100555*Nf)/(1296*Nc^2) + 
    (4832*Ltil*Nf)/(81*Nc^2) - (211*Ltil^2*Nf)/(9*Nc^2) + 
    (139*Ltil^3*Nf)/(9*Nc^2) - (149*Ltil^4*Nf)/(36*Nc^2) + 
    (791297*Nc^2*Nf)/3888 - (108853*Ltil*Nc^2*Nf)/648 + 
    (1763*Ltil^2*Nc^2*Nf)/36 - (311*Ltil^3*Nc^2*Nf)/54 + 
    (2*Ltil^4*Nc^2*Nf)/9 - (9517*Nf^2)/(972*Nc) + (775*Ltil*Nf^2)/(81*Nc) - 
    (13*Ltil^2*Nf^2)/(3*Nc) + (2*Ltil^3*Nf^2)/(3*Nc) - (17087*Nc*Nf^2)/486 + 
    (767*Ltil*Nc*Nf^2)/27 - (70*Ltil^2*Nc*Nf^2)/9 + (17*Ltil^3*Nc*Nf^2)/27 + 
    (100*Nf^3)/81 - (40*Ltil*Nf^3)/27 + (4*Ltil^2*Nf^3)/9 - 
    (11107*z2)/(24*Nc^3) + (185*Ltil*z2)/Nc^3 - (16*Ltil^2*z2)/Nc^3 - 
    (235*Ltil^3*z2)/(6*Nc^3) - (7163*z2)/(96*Nc) + (2999*Ltil*z2)/(12*Nc) - 
    (2773*Ltil^2*z2)/(24*Nc) - (11*Ltil^3*z2)/(24*Nc) + (7231*Nc*z2)/216 - 
    (7319*Ltil*Nc*z2)/72 + (81*Ltil^2*Nc*z2)/2 + (43*Ltil^3*Nc*z2)/12 + 
    (5881*Nc^3*z2)/288 - (4229*Ltil*Nc^3*z2)/72 + (899*Ltil^2*Nc^3*z2)/48 - 
    (19*Ltil^3*Nc^3*z2)/16 + (3185*Nf*z2)/216 + (107*Ltil*Nf*z2)/36 - 
    8*Ltil^2*Nf*z2 - (143*Nf*z2)/(2*Nc^2) - (241*Ltil*Nf*z2)/(6*Nc^2) + 
    (269*Ltil^2*Nf*z2)/(12*Nc^2) - (115*Nc^2*Nf*z2)/8 + 
    (929*Ltil*Nc^2*Nf*z2)/36 - (14*Ltil^2*Nc^2*Nf*z2)/3 + 
    (5*Nf^2*z2)/(2*Nc) + (23*Ltil*Nf^2*z2)/(9*Nc) + (10*Nc*Nf^2*z2)/3 - 
    (53*Ltil*Nc*Nf^2*z2)/18 - (2*Nf^3*z2)/9 + (743*z2^2)/(60*Nc^3) + 
    (2043*Ltil*z2^2)/(40*Nc^3) + (35719*z2^2)/(160*Nc) - 
    (13543*Ltil*z2^2)/(160*Nc) - (27823*Nc*z2^2)/120 + 
    (6743*Ltil*Nc*z2^2)/80 - (6761*Nc^3*z2^2)/960 + 
    (2071*Ltil*Nc^3*z2^2)/320 + (537*Nf*z2^2)/20 - 
    (5447*Nf*z2^2)/(240*Nc^2) + (10*Nc^2*Nf*z2^2)/3 + (605*z3)/(2*Nc^3) - 
    (140*Ltil*z3)/Nc^3 + (63*Ltil^2*z3)/Nc^3 + (18797*z3)/(36*Nc) + 
    (2393*Ltil*z3)/(18*Nc) - (103*Ltil^2*z3)/(6*Nc) + (4195*Nc*z3)/27 - 
    (733*Ltil*Nc*z3)/6 - (73*Ltil^2*Nc*z3)/3 - (9109*Nc^3*z3)/108 + 
    (167*Ltil*Nc^3*z3)/9 - (7*Ltil^2*Nc^3*z3)/2 - (863*Nf*z3)/27 + 
    (11*Ltil*Nf*z3)/3 - (938*Nf*z3)/(9*Nc^2) - (526*Ltil*Nf*z3)/(9*Nc^2) + 
    (719*Nc^2*Nf*z3)/27 - (77*Ltil*Nc^2*Nf*z3)/9 - (38*Nf^2*z3)/(27*Nc) - 
    (82*Nc*Nf^2*z3)/27 + (401*z2*z3)/(2*Nc^3) + (561*z2*z3)/(4*Nc) - 
    (221*Nc*z2*z3)/2 - (29*Nc^3*z2*z3)/4 - (431*z5)/Nc^3 - (167*z5)/(6*Nc) - 
    (163*Nc*z5)/6 + 43*Nc^3*z5}, {-1, 0, "a2", 0}, 
  {-1, 1, "a2", 1/3 - Ltil + Nc^(-2) - (3*Ltil)/(2*Nc^2) - Nf/(3*Nc)}, 
  {-1, 2, "a2", 13/(8*Nc^3) - (19*Ltil)/(2*Nc^3) + (7*Ltil^2)/(4*Nc^3) + 
    (5*Ltil^3)/(6*Nc^3) + 365/(27*Nc) - (31*Ltil)/(2*Nc) + 
    (37*Ltil^2)/(12*Nc) + (19*Ltil^3)/(6*Nc) + (179*Nc)/72 - (55*Ltil*Nc)/3 + 
    (19*Ltil^2*Nc)/6 - (173*Nf)/27 + (37*Ltil*Nf)/9 - (2*Ltil^2*Nf)/3 - 
    (188*Nf)/(27*Nc^2) + (5*Ltil*Nf)/Nc^2 - (4*Ltil^2*Nf)/(3*Nc^2) + 
    (20*Nf^2)/(27*Nc) - (4*Ltil*Nf^2)/(9*Nc) - (27*z2)/(8*Nc^3) - 
    (7*Ltil*z2)/(4*Nc^3) + (55*z2)/(24*Nc) - (37*Ltil*z2)/(4*Nc) - 
    (17*Nc*z2)/4 + 6*Ltil*Nc*z2 + (Nf*z2)/(3*Nc^2) - (10*z3)/Nc^3 - 
    (10*z3)/Nc + Nc*z3}, {-1, 3, "a2", -26203/5832 - (37297*Ltil)/864 + 
    (11081*Ltil^2)/432 + (281*Ltil^3)/6 - (395*Ltil^4)/36 - (22*Ltil^5)/15 - 
    1865/(24*Nc^4) + (183*Ltil)/(32*Nc^4) + (181*Ltil^2)/(16*Nc^4) + 
    (71*Ltil^3)/(12*Nc^4) - (65*Ltil^4)/(48*Nc^4) - (19*Ltil^5)/(240*Nc^4) - 
    26087/(162*Nc^2) - (25403*Ltil)/(432*Nc^2) + (17023*Ltil^2)/(216*Nc^2) + 
    (83*Ltil^3)/(4*Nc^2) - (61*Ltil^4)/(9*Nc^2) - (61*Ltil^5)/(60*Nc^2) - 
    (354389*Nc^2)/1458 - (570745*Ltil*Nc^2)/1296 + (2573*Ltil^2*Nc^2)/24 - 
    (203*Ltil^3*Nc^2)/27 - (11*Ltil^4*Nc^2)/36 + (Ltil^5*Nc^2)/15 - 
    (150107*Nf)/(1296*Nc^3) + (1975*Ltil*Nf)/(216*Nc^3) - 
    (905*Ltil^2*Nf)/(108*Nc^3) - (7*Ltil^3*Nf)/(6*Nc^3) + 
    (17*Ltil^4*Nf)/(18*Nc^3) - (713143*Nf)/(5832*Nc) + 
    (48857*Ltil*Nf)/(648*Nc) - (3317*Ltil^2*Nf)/(108*Nc) - 
    (35*Ltil^3*Nf)/(6*Nc) + (131*Ltil^4*Nf)/(36*Nc) - (559531*Nc*Nf)/11664 + 
    (51673*Ltil*Nc*Nf)/324 - (833*Ltil^2*Nc*Nf)/18 + (112*Ltil^3*Nc*Nf)/27 - 
    (Ltil^4*Nc*Nf)/9 + (45985*Nf^2)/1458 - (625*Ltil*Nf^2)/27 + 
    (53*Ltil^2*Nf^2)/9 - (8*Ltil^3*Nf^2)/27 + (39103*Nf^2)/(2916*Nc^2) - 
    (1201*Ltil*Nf^2)/(81*Nc^2) + (56*Ltil^2*Nf^2)/(9*Nc^2) - 
    (Ltil^3*Nf^2)/Nc^2 - (100*Nf^3)/(81*Nc) + (40*Ltil*Nf^3)/(27*Nc) - 
    (4*Ltil^2*Nf^3)/(9*Nc) + (241597*z2)/2592 - (3023*Ltil*z2)/18 + 
    (119*Ltil^2*z2)/2 - (49*Ltil^3*z2)/6 + (13513*z2)/(96*Nc^4) - 
    (387*Ltil*z2)/(8*Nc^4) + (33*Ltil^2*z2)/(16*Nc^4) + 
    (165*Ltil^3*z2)/(16*Nc^4) + (181663*z2)/(432*Nc^2) - 
    (6089*Ltil*z2)/(24*Nc^2) + (295*Ltil^2*z2)/(6*Nc^2) + 
    (445*Ltil^3*z2)/(12*Nc^2) - (221585*Nc^2*z2)/1296 + 
    (391*Ltil*Nc^2*z2)/2 - (461*Ltil^2*Nc^2*z2)/12 - 2*Ltil^3*Nc^2*z2 + 
    (9169*Nf*z2)/(216*Nc^3) + (127*Ltil*Nf*z2)/(12*Nc^3) - 
    (43*Ltil^2*Nf*z2)/(6*Nc^3) - (2641*Nf*z2)/(648*Nc) + 
    (1517*Ltil*Nf*z2)/(36*Nc) - (53*Ltil^2*Nf*z2)/(4*Nc) + 
    (10613*Nc*Nf*z2)/324 - (124*Ltil*Nc*Nf*z2)/3 + (32*Ltil^2*Nc*Nf*z2)/3 - 
    (79*Nf^2*z2)/18 + (4*Ltil*Nf^2*z2)/3 - (13*Nf^2*z2)/(9*Nc^2) - 
    (17*Ltil*Nf^2*z2)/(18*Nc^2) + (2*Nf^3*z2)/(9*Nc) - (11743*z2^2)/240 + 
    (246*Ltil*z2^2)/5 - (8537*z2^2)/(960*Nc^4) - 
    (4753*Ltil*z2^2)/(320*Nc^4) - (382*z2^2)/(3*Nc^2) - 
    (3367*Ltil*z2^2)/(80*Nc^2) + (45223*Nc^2*z2^2)/240 - 
    (989*Ltil*Nc^2*z2^2)/20 + (85*Nf*z2^2)/(8*Nc^3) + 
    (1601*Nf*z2^2)/(240*Nc) - (1487*Nc*Nf*z2^2)/60 - (30461*z3)/108 - 
    (1304*Ltil*z3)/9 + (209*Ltil^2*z3)/6 - (675*z3)/(4*Nc^4) + 
    (141*Ltil*z3)/(2*Nc^4) - (49*Ltil^2*z3)/(2*Nc^4) - (3907*z3)/(9*Nc^2) + 
    (111*Ltil*z3)/(2*Nc^2) - (35*Ltil^2*z3)/Nc^2 - (581*Nc^2*z3)/54 + 
    (1166*Ltil*Nc^2*z3)/9 + (20*Ltil^2*Nc^2*z3)/3 + (227*Nf*z3)/(3*Nc^3) + 
    (17*Ltil*Nf*z3)/Nc^3 + (923*Nf*z3)/(27*Nc) + (539*Ltil*Nf*z3)/(9*Nc) - 
    (8*Nc*Nf*z3)/27 - (122*Ltil*Nc*Nf*z3)/9 + (14*Nf^2*z3)/9 + 
    (26*Nf^2*z3)/(9*Nc^2) - (1097*z2*z3)/12 - (155*z2*z3)/(4*Nc^4) - 
    (331*z2*z3)/(2*Nc^2) + (218*Nc^2*z2*z3)/3 - (478*z5)/3 + 
    (263*z5)/(2*Nc^4) + (975*z5)/(2*Nc^2) - (50*Nc^2*z5)/3}}}


==> anc/numbers/deposit/AMP/data/table_flip_mu2_s.txt <==
# Forward limit x -> 1 of the finite remainders H^(L)_fin of arXiv:2108.00055 (ancillary files), helicity flip on the forward line: (7.1) +--+ and (7.2) +--+, powers (1-x)^0 and (1-x)^1
# scale: mu^2 = s (Log[mu2/s] -> 0); ly = ln(1-x); iPi = I*Pi; z2 = zeta_2 = Pi^2/6. Expansion in powers of ln(1-x) at the stated power of (1-x).
# columns: object and loop order L | power of ln(1-x) | real part or coefficient of iPi | transcendental basis element | polynomial in Nc, Nf |
#          planar part (terms of total degree d0+L in (Nc,Nf), d0 = 0 for a1, -1 for a2, 1 for singlet, -1 for adjoint) | non-planar part (the rest)
# a1 = coefficient of C1 = delta_{i1i4}delta_{i2i3}; a2 = coefficient of delta_{i1i2}delta_{i3i4} (7.1) or delta_{i1i3}delta_{i2i4} (7.2);
# singlet = Nc*a1 + a2 (t-channel colour singlet of legs 1,4, coefficient of C1/Nc); adjoint = a2 (coefficient of C2 - C1/Nc);
# sig+ / sig- = [(7.1) +- (7.2)]/2 with the same colour tensors.
(7.1) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | 1 | total: -88/(3*Nc^3) | planar: 0 | non-planar: -88/(3*Nc^3)
(7.1) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | z2 | total: 64/(3*Nc^3) | planar: 0 | non-planar: 64/(3*Nc^3)
(7.1) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2)
(7.1) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2)
(7.1) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2)
(7.1) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2)
(7.1) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2)
(7.1) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2)
(7.2) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | 1 | total: 88/(3*Nc^3) | planar: 0 | non-planar: 88/(3*Nc^3)
(7.2) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | z2 | total: -64/(3*Nc^3) | planar: 0 | non-planar: -64/(3*Nc^3)
(7.2) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | 1 | total: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2)
(7.2) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | z2 | total: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2)
(7.2) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | 1 | total: -22/3 - 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: -22/3 - 22/(3*Nc^4) + 44/(3*Nc^2)
(7.2) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | z2 | total: 16/3 + 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: 16/3 + 16/(3*Nc^4) - 32/(3*Nc^2)
(7.2) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | 1 | total: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2)
(7.2) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | z2 | total: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
(7.1) +--+ (1-x)^1 a1 L=1 | ly^1 | iPi | 1 | total: 4/Nc - 2*Nc | planar: -2*Nc | non-planar: 4/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^0 | real | 1 | total: -7/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -7/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^0 | real | z2 | total: 7/Nc - Nc | planar: -Nc | non-planar: 7/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^0 | iPi | 1 | total: -6/Nc - (2*Nc)/3 + (2*Nf)/3 | planar: (-2*Nc)/3 + (2*Nf)/3 | non-planar: -6/Nc
(7.1) +--+ (1-x)^1 a1 L=2 | ly^4 | real | 1 | total: -1/2 + 2/(3*Nc^2) + Nc^2/6 | planar: Nc^2/6 | non-planar: -1/2 + 2/(3*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^3 | real | 1 | total: -22/9 + (11*Nc^2)/9 + (4/(9*Nc) - (2*Nc)/9)*Nf | planar: (11*Nc^2)/9 - (2*Nc*Nf)/9 | non-planar: -22/9 + (4*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^3 | iPi | 1 | total: -2 + 8/(3*Nc^2) + (2*Nc^2)/3 | planar: (2*Nc^2)/3 | non-planar: -2 + 8/(3*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^2 | real | 1 | total: 15/2 - 9/(2*Nc^2) - 3*Nc^2 | planar: -3*Nc^2 | non-planar: 15/2 - 9/(2*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^2 | real | z2 | total: -32 + 44/Nc^2 + 8*Nc^2 | planar: 8*Nc^2 | non-planar: -32 + 44/Nc^2
(7.1) +--+ (1-x)^1 a1 L=2 | ly^2 | iPi | 1 | total: -35/6 - 9/(2*Nc^2) + (11*Nc^2)/3 + (4/(3*Nc) - (2*Nc)/3)*Nf | planar: (11*Nc^2)/3 - (2*Nc*Nf)/3 | non-planar: -35/6 - 9/(2*Nc^2) + (4*Nf)/(3*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | real | 1 | total: 1051/27 - 9/Nc^2 - (485*Nc^2)/27 + (-112/(27*Nc) + (56*Nc)/27)*Nf | planar: (-485*Nc^2)/27 + (56*Nc*Nf)/27 | non-planar: 1051/27 - 9/Nc^2 - (112*Nf)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z2 | total: -30 - 90/Nc^2 + 36*Nc^2 + (24/Nc - 12*Nc)*Nf | planar: 36*Nc^2 - 12*Nc*Nf | non-planar: -30 - 90/Nc^2 + (24*Nf)/Nc
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z3 | total: -4 + 2*Nc^2 | planar: 2*Nc^2 | non-planar: -4
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | 1 | total: 275/9 + 35/Nc^2 - (214*Nc^2)/9 + (-80/(9*Nc) + (40*Nc)/9)*Nf | planar: (-214*Nc^2)/9 + (40*Nc*Nf)/9 | non-planar: 275/9 + 35/Nc^2 - (80*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | z2 | total: 10 - 28/Nc^2 + 2*Nc^2 | planar: 2*Nc^2 | non-planar: 10 - 28/Nc^2
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | 1 | total: -27671/324 - 223/(16*Nc^2) - (21269*Nc^2)/1296 + (1082/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-21269*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -27671/324 - 223/(16*Nc^2) + (1082*Nf)/(81*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2 | total: 2989/18 + 177/(2*Nc^2) + (40*Nc^2)/9 + (-413/(9*Nc) - (115*Nc)/9)*Nf + (8*Nf^2)/3 | planar: (40*Nc^2)/9 - (115*Nc*Nf)/9 + (8*Nf^2)/3 | non-planar: 2989/18 + 177/(2*Nc^2) - (413*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z3 | total: 229/9 + 15/Nc^2 - (136*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-136*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 229/9 + 15/Nc^2 + (14*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2^2 | total: -67/5 + 43/(2*Nc^2) - (113*Nc^2)/10 | planar: (-113*Nc^2)/10 | non-planar: -67/5 + 43/(2*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | 1 | total: -1799/27 - 249/(4*Nc^2) - (1837*Nc^2)/108 + (560/(27*Nc) + (290*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-1837*Nc^2)/108 + (290*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -1799/27 - 249/(4*Nc^2) + (560*Nf)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z2 | total: -7 + 21/Nc^2 + 14*Nc^2 + (-2/Nc - 2*Nc)*Nf | planar: 14*Nc^2 - 2*Nc*Nf | non-planar: -7 + 21/Nc^2 - (2*Nf)/Nc
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z3 | total: 2 + 44/Nc^2 - 12*Nc^2 | planar: -12*Nc^2 | non-planar: 2 + 44/Nc^2
(7.1) +--+ (1-x)^1 a1 L=3 | ly^6 | real | 1 | total: 3/(10*Nc^3) - 14/(45*Nc) + (2*Nc)/9 - Nc^3/18 | planar: -1/18*Nc^3 | non-planar: 3/(10*Nc^3) - 14/(45*Nc) + (2*Nc)/9
(7.1) +--+ (1-x)^1 a1 L=3 | ly^5 | real | 1 | total: -44/(15*Nc) + (11*Nc)/5 - (11*Nc^3)/15 + (-2/5 + 8/(15*Nc^2) + (2*Nc^2)/15)*Nf | planar: (-11*Nc^3)/15 + (2*Nc^2*Nf)/15 | non-planar: -44/(15*Nc) + (11*Nc)/5 + (-2/5 + 8/(15*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^5 | iPi | 1 | total: 2/(3*Nc^3) - 2/(3*Nc) + (4*Nc)/5 | planar: 0 | non-planar: 2/(3*Nc^3) - 2/(3*Nc) + (4*Nc)/5
(7.1) +--+ (1-x)^1 a1 L=3 | ly^4 | real | 1 | total: 47/(12*Nc^3) + 577/(72*Nc) + (2*Nc)/9 - (61*Nc^3)/72 + (-23/18 - 17/(9*Nc^2) + (5*Nc^2)/6)*Nf + (2/(9*Nc) - Nc/9)*Nf^2 | planar: (-61*Nc^3)/72 + (5*Nc^2*Nf)/6 - (Nc*Nf^2)/9 | non-planar: 47/(12*Nc^3) + 577/(72*Nc) + (2*Nc)/9 + (-23/18 - 17/(9*Nc^2))*Nf + (2*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^4 | real | z2 | total: 64/(3*Nc^3) - 107/(6*Nc) + (19*Nc)/3 - (23*Nc^3)/6 | planar: (-23*Nc^3)/6 | non-planar: 64/(3*Nc^3) - 107/(6*Nc) + (19*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^4 | iPi | 1 | total: -3/Nc^3 + 11/(12*Nc) - (179*Nc)/36 + Nc^3/9 + (2/9 + 1/(3*Nc^2) - Nc^2/9)*Nf | planar: Nc^3/9 - (Nc^2*Nf)/9 | non-planar: -3/Nc^3 + 11/(12*Nc) - (179*Nc)/36 + (2/9 + 1/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | real | 1 | total: 21/Nc^3 - 547/(18*Nc) - (2699*Nc)/54 + (857*Nc^3)/27 + (638/27 - 13/(9*Nc^2) - (319*Nc^2)/27)*Nf + (-40/(27*Nc) + (20*Nc)/27)*Nf^2 | planar: (857*Nc^3)/27 - (319*Nc^2*Nf)/27 + (20*Nc*Nf^2)/27 | non-planar: 21/Nc^3 - 547/(18*Nc) - (2699*Nc)/54 + (638/27 - 13/(9*Nc^2))*Nf - (40*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z2 | total: -66/Nc^3 - 1424/(9*Nc) + (1559*Nc)/9 - (125*Nc^3)/3 + (-254/9 + 308/(9*Nc^2) + (26*Nc^2)/3)*Nf | planar: (-125*Nc^3)/3 + (26*Nc^2*Nf)/3 | non-planar: -66/Nc^3 - 1424/(9*Nc) + (1559*Nc)/9 + (-254/9 + 308/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z3 | total: -68/(3*Nc^3) + 64/(3*Nc) - 16*Nc + 4*Nc^3 | planar: 4*Nc^3 | non-planar: -68/(3*Nc^3) + 64/(3*Nc) - 16*Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | 1 | total: 169/(3*Nc^3) - 151/(9*Nc) + (185*Nc)/6 + (7*Nc^3)/18 + (11/3 - 83/(9*Nc^2) - (8*Nc^2)/9)*Nf | planar: (7*Nc^3)/18 - (8*Nc^2*Nf)/9 | non-planar: 169/(3*Nc^3) - 151/(9*Nc) + (185*Nc)/6 + (11/3 - 83/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | z2 | total: -200/(3*Nc^3) + 98/(3*Nc) - (20*Nc)/3 + (10*Nc^3)/3 | planar: (10*Nc^3)/3 | non-planar: -200/(3*Nc^3) + 98/(3*Nc) - (20*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | 1 | total: -141/(4*Nc^3) - 199/(3*Nc) + (737*Nc)/4 - (247*Nc^3)/3 + (-43 + 73/(3*Nc^2) + (52*Nc^2)/3)*Nf | planar: (-247*Nc^3)/3 + (52*Nc^2*Nf)/3 | non-planar: -141/(4*Nc^3) - 199/(3*Nc) + (737*Nc)/4 + (-43 + 73/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2 | total: 415/Nc^3 + 5893/(6*Nc) - 725*Nc + (443*Nc^3)/6 + (76/3 - 572/(3*Nc^2) + 24*Nc^2)*Nf + (32/(3*Nc) - (16*Nc)/3)*Nf^2 | planar: (443*Nc^3)/6 + 24*Nc^2*Nf - (16*Nc*Nf^2)/3 | non-planar: 415/Nc^3 + 5893/(6*Nc) - 725*Nc + (76/3 - 572/(3*Nc^2))*Nf + (32*Nf^2)/(3*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z3 | total: 63/Nc^3 + 181/(2*Nc) - (201*Nc)/2 + 44*Nc^3 + (24 - 32/Nc^2 - 8*Nc^2)*Nf | planar: 44*Nc^3 - 8*Nc^2*Nf | non-planar: 63/Nc^3 + 181/(2*Nc) - (201*Nc)/2 + (24 - 32/Nc^2)*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2^2 | total: -1258/(5*Nc^3) + 108/Nc + (234*Nc)/5 - (212*Nc^3)/5 | planar: (-212*Nc^3)/5 | non-planar: -1258/(5*Nc^3) + 108/Nc + (234*Nc)/5
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | 1 | total: -205/(4*Nc^3) - 2299/(9*Nc) - (685*Nc)/12 + (953*Nc^3)/27 + (280/9 + 487/(9*Nc^2) - (683*Nc^2)/27)*Nf + (-40/(9*Nc) + (20*Nc)/9)*Nf^2 | planar: (953*Nc^3)/27 - (683*Nc^2*Nf)/27 + (20*Nc*Nf^2)/9 | non-planar: -205/(4*Nc^3) - 2299/(9*Nc) - (685*Nc)/12 + (280/9 + 487/(9*Nc^2))*Nf - (40*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z2 | total: 219/(2*Nc^3) + 1175/(6*Nc) - (622*Nc)/3 + 47*Nc^3 + (154/3 - 196/(3*Nc^2) - 14*Nc^2)*Nf | planar: 47*Nc^3 - 14*Nc^2*Nf | non-planar: 219/(2*Nc^3) + 1175/(6*Nc) - (622*Nc)/3 + (154/3 - 196/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z3 | total: 156/Nc^3 + 142/(3*Nc) - (226*Nc)/3 + 16*Nc^3 | planar: 16*Nc^3 | non-planar: 156/Nc^3 + 142/(3*Nc) - (226*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | 1 | total: -383/(2*Nc^3) + 4867/(54*Nc) + (841681*Nc)/1458 - (467537*Nc^3)/1458 + (-672007/2916 + 1241/(18*Nc^2) + (302537*Nc^2)/2916)*Nf + (5216/(729*Nc) - (2608*Nc)/729)*Nf^2 | planar: (-467537*Nc^3)/1458 + (302537*Nc^2*Nf)/2916 - (2608*Nc*Nf^2)/729 | non-planar: -383/(2*Nc^3) + 4867/(54*Nc) + (841681*Nc)/1458 + (-672007/2916 + 1241/(18*Nc^2))*Nf + (5216*Nf^2)/(729*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2 | total: -1014/Nc^3 - 72682/(27*Nc) - (218*Nc)/81 + (83605*Nc^3)/81 + (50432/81 + 13450/(27*Nc^2) - (35614*Nc^2)/81)*Nf + (-80/Nc + 40*Nc)*Nf^2 | planar: (83605*Nc^3)/81 - (35614*Nc^2*Nf)/81 + 40*Nc*Nf^2 | non-planar: -1014/Nc^3 - 72682/(27*Nc) - (218*Nc)/81 + (50432/81 + 13450/(27*Nc^2))*Nf - (80*Nf^2)/Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z3 | total: -27/Nc^3 - 45/(2*Nc) - (22027*Nc)/54 + (5419*Nc^3)/27 + (376/3 + 172/(9*Nc^2) - (580*Nc^2)/9)*Nf + (-256/(27*Nc) + (128*Nc)/27)*Nf^2 | planar: (5419*Nc^3)/27 - (580*Nc^2*Nf)/9 + (128*Nc*Nf^2)/27 | non-planar: -27/Nc^3 - 45/(2*Nc) - (22027*Nc)/54 + (376/3 + 172/(9*Nc^2))*Nf - (256*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2^2 | total: 3084/(5*Nc^3) - 1041/(10*Nc) + (12841*Nc)/30 - (4084*Nc^3)/15 + (-1148/15 - 472/(5*Nc^2) + (1048*Nc^2)/15)*Nf | planar: (-4084*Nc^3)/15 + (1048*Nc^2*Nf)/15 | non-planar: 3084/(5*Nc^3) - 1041/(10*Nc) + (12841*Nc)/30 + (-1148/15 - 472/(5*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z5 | total: 136/Nc^3 - 222/Nc + 122*Nc - 24*Nc^3 | planar: -24*Nc^3 | non-planar: 136/Nc^3 - 222/Nc + 122*Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2*z3 | total: 664/Nc^3 + 32/Nc - (1258*Nc)/3 + (206*Nc^3)/3 | planar: (206*Nc^3)/3 | non-planar: 664/Nc^3 + 32/Nc - (1258*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | 1 | total: 503/(4*Nc^3) + 514057/(648*Nc) + (226271*Nc)/324 - (95983*Nc^3)/216 + (-44087/162 - 10367/(81*Nc^2) + (26777*Nc^2)/162)*Nf + (1424/(81*Nc) - (712*Nc)/81)*Nf^2 | planar: (-95983*Nc^3)/216 + (26777*Nc^2*Nf)/162 - (712*Nc*Nf^2)/81 | non-planar: 503/(4*Nc^3) + 514057/(648*Nc) + (226271*Nc)/324 + (-44087/162 - 10367/(81*Nc^2))*Nf + (1424*Nf^2)/(81*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2 | total: 20/Nc^3 - 5485/(6*Nc) + (5387*Nc)/18 + (889*Nc^3)/9 + (448/9 + 542/(3*Nc^2) - (626*Nc^2)/9)*Nf + (-176/(9*Nc) + (88*Nc)/9)*Nf^2 | planar: (889*Nc^3)/9 - (626*Nc^2*Nf)/9 + (88*Nc*Nf^2)/9 | non-planar: 20/Nc^3 - 5485/(6*Nc) + (5387*Nc)/18 + (448/9 + 542/(3*Nc^2))*Nf - (176*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z3 | total: -180/Nc^3 - 7417/(9*Nc) + 267*Nc + (532*Nc^3)/9 + (-28 + 712/(9*Nc^2) + (8*Nc^2)/9)*Nf | planar: (532*Nc^3)/9 + (8*Nc^2*Nf)/9 | non-planar: -180/Nc^3 - 7417/(9*Nc) + 267*Nc + (-28 + 712/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2^2 | total: -474/(5*Nc^3) + 683/(5*Nc) - (92*Nc)/5 - 41*Nc^3 | planar: -41*Nc^3 | non-planar: -474/(5*Nc^3) + 683/(5*Nc) - (92*Nc)/5
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | 1 | total: 797/(12*Nc^3) - 340997/(1296*Nc) - (8594362*Nc)/6561 - (54361775*Nc^3)/104976 + (24637609/52488 - 53737/(486*Nc^2) + (22009157*Nc^2)/52488)*Nf + (-157807/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-54361775*Nc^3)/104976 + (22009157*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: 797/(12*Nc^3) - 340997/(1296*Nc) - (8594362*Nc)/6561 + (24637609/52488 - 53737/(486*Nc^2))*Nf - (157807*Nf^2)/(26244*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2 | total: 41143/(48*Nc^3) + 4914485/(1296*Nc) + (16910411*Nc)/11664 + (7083067*Nc^3)/11664 + (-1028354/729 - 281975/(324*Nc^2) - (1418785*Nc^2)/2916)*Nf + (4160/(27*Nc) + (1148*Nc)/9)*Nf^2 - (80*Nf^3)/9 | planar: (7083067*Nc^3)/11664 - (1418785*Nc^2*Nf)/2916 + (1148*Nc*Nf^2)/9 - (80*Nf^3)/9 | non-planar: 41143/(48*Nc^3) + 4914485/(1296*Nc) + (16910411*Nc)/11664 + (-1028354/729 - 281975/(324*Nc^2))*Nf + (4160*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3 | total: -2087/(4*Nc^3) + 84079/(108*Nc) + (555817*Nc)/486 - (215959*Nc^3)/486 + (-4372/27 - 5161/(81*Nc^2) + (12463*Nc^2)/81)*Nf + (-1556/(243*Nc) - (3412*Nc)/243)*Nf^2 | planar: (-215959*Nc^3)/486 + (12463*Nc^2*Nf)/81 - (3412*Nc*Nf^2)/243 | non-planar: -2087/(4*Nc^3) + 84079/(108*Nc) + (555817*Nc)/486 + (-4372/27 - 5161/(81*Nc^2))*Nf - (1556*Nf^2)/(243*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^2 | total: -325/(2*Nc^3) - 2099/(108*Nc) - (58501*Nc)/180 - (31169*Nc^3)/54 + (-9622/135 + 6476/(27*Nc^2) + (10622*Nc^2)/45)*Nf + (164/(27*Nc) - (3004*Nc)/135)*Nf^2 | planar: (-31169*Nc^3)/54 + (10622*Nc^2*Nf)/45 - (3004*Nc*Nf^2)/135 | non-planar: -325/(2*Nc^3) - 2099/(108*Nc) - (58501*Nc)/180 + (-9622/135 + 6476/(27*Nc^2))*Nf + (164*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z5 | total: 269/(2*Nc^3) - 13939/(18*Nc) - (7673*Nc)/18 + (400*Nc^3)/3 + (-236/9 + 1912/(9*Nc^2) - (428*Nc^2)/9)*Nf | planar: (400*Nc^3)/3 - (428*Nc^2*Nf)/9 | non-planar: 269/(2*Nc^3) - 13939/(18*Nc) - (7673*Nc)/18 + (-236/9 + 1912/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2*z3 | total: -587/Nc^3 - 493/(3*Nc) + 418*Nc + 118*Nc^3 + (-32 + 190/(3*Nc^2) - 50*Nc^2)*Nf | planar: 118*Nc^3 - 50*Nc^2*Nf | non-planar: -587/Nc^3 - 493/(3*Nc) + 418*Nc + (-32 + 190/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3^2 | total: 244/Nc^3 - 10/(3*Nc) - (842*Nc)/9 + (296*Nc^3)/9 | planar: (296*Nc^3)/9 | non-planar: 244/Nc^3 - 10/(3*Nc) - (842*Nc)/9
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^3 | total: -23353/(126*Nc^3) - 78293/(90*Nc) + (1720519*Nc)/1890 + (18191*Nc^3)/270 | planar: (18191*Nc^3)/270 | non-planar: -23353/(126*Nc^3) - 78293/(90*Nc) + (1720519*Nc)/1890
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | 1 | total: -5443/(8*Nc^3) - 1921/(3*Nc) - (7213805*Nc)/5832 - (214099*Nc^3)/486 + (1107701/2916 + 92275/(216*Nc^2) + (585515*Nc^2)/1944)*Nf + (-54839/(1458*Nc) - (14459*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-214099*Nc^3)/486 + (585515*Nc^2*Nf)/1944 - (14459*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: -5443/(8*Nc^3) - 1921/(3*Nc) - (7213805*Nc)/5832 + (1107701/2916 + 92275/(216*Nc^2))*Nf - (54839*Nf^2)/(1458*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2 | total: -59/Nc^3 + 5683/(54*Nc) + (205729*Nc)/324 + (11111*Nc^3)/36 + (-17749/81 - 1193/(27*Nc^2) - (1454*Nc^2)/9)*Nf + (230/(9*Nc) + (238*Nc)/9)*Nf^2 - (16*Nf^3)/9 | planar: (11111*Nc^3)/36 - (1454*Nc^2*Nf)/9 + (238*Nc*Nf^2)/9 - (16*Nf^3)/9 | non-planar: -59/Nc^3 + 5683/(54*Nc) + (205729*Nc)/324 + (-17749/81 - 1193/(27*Nc^2))*Nf + (230*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z3 | total: 456/Nc^3 + 2719/(3*Nc) + (134*Nc)/9 - (4712*Nc^3)/27 + (3236/27 - 2492/(9*Nc^2) + (1180*Nc^2)/27)*Nf + (-236/(27*Nc) - (140*Nc)/27)*Nf^2 | planar: (-4712*Nc^3)/27 + (1180*Nc^2*Nf)/27 - (140*Nc*Nf^2)/27 | non-planar: 456/Nc^3 + 2719/(3*Nc) + (134*Nc)/9 + (3236/27 - 2492/(9*Nc^2))*Nf - (236*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2^2 | total: 711/(10*Nc^3) + 919/(5*Nc) - (1224*Nc)/5 - (407*Nc^3)/5 + (158/3 - 1639/(15*Nc^2) + (119*Nc^2)/5)*Nf | planar: (-407*Nc^3)/5 + (119*Nc^2*Nf)/5 | non-planar: 711/(10*Nc^3) + 919/(5*Nc) - (1224*Nc)/5 + (158/3 - 1639/(15*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z5 | total: -204/Nc^3 - 1042/(3*Nc) + (442*Nc)/3 + 112*Nc^3 | planar: 112*Nc^3 | non-planar: -204/Nc^3 - 1042/(3*Nc) + (442*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2*z3 | total: 348/Nc^3 + 642/Nc - (1306*Nc)/3 - 12*Nc^3 | planar: -12*Nc^3 | non-planar: 348/Nc^3 + 642/Nc - (1306*Nc)/3
(7.1) +--+ (1-x)^1 a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +--+ (1-x)^1 a2 L=1 | ly^1 | iPi | 1 | total: -2/Nc^2 | planar: 0 | non-planar: -2/Nc^2
(7.1) +--+ (1-x)^1 a2 L=1 | ly^0 | real | 1 | total: 17/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc) | planar: 17/18 - (10*Nf)/(9*Nc) | non-planar: 15/(2*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +--+ (1-x)^1 a2 L=1 | ly^0 | iPi | 1 | total: 13/6 + 9/(2*Nc^2) - (2*Nf)/(3*Nc) | planar: 13/6 - (2*Nf)/(3*Nc) | non-planar: 9/(2*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^4 | real | 1 | total: -1/6*1/Nc^3 - 1/(6*Nc) | planar: 0 | non-planar: -1/6*1/Nc^3 - 1/(6*Nc)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^3 | real | 1 | total: 11/(9*Nc) - (2*Nf)/(9*Nc^2) | planar: 0 | non-planar: 11/(9*Nc) - (2*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - (2*Nc)/3 | planar: (-2*Nc)/3 | non-planar: -2/(3*Nc^3)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) - 3/(2*Nc) | planar: 0 | non-planar: 3/(2*Nc^3) - 3/(2*Nc)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^2 | real | z2 | total: -16/Nc^3 - 16/Nc + 12*Nc | planar: 12*Nc | non-planar: -16/Nc^3 - 16/Nc
(7.1) +--+ (1-x)^1 a2 L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) + 13/(6*Nc) + 3*Nc - (2*Nf)/(3*Nc^2) | planar: 3*Nc | non-planar: 3/(2*Nc^3) + 13/(6*Nc) - (2*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | real | 1 | total: 3/Nc^3 - 404/(27*Nc) + (56*Nf)/(27*Nc^2) | planar: 0 | non-planar: 3/Nc^3 - 404/(27*Nc) + (56*Nf)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z2 | total: 42/Nc^3 + 78/Nc - 36*Nc - (12*Nf)/Nc^2 | planar: -36*Nc | non-planar: 42/Nc^3 + 78/Nc - (12*Nf)/Nc^2
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z3 | total: 2/Nc | planar: 0 | non-planar: 2/Nc
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | 1 | total: -17/Nc^3 - 142/(9*Nc) - 9*Nc + (40*Nf)/(9*Nc^2) | planar: -9*Nc | non-planar: -17/Nc^3 - 142/(9*Nc) + (40*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | z2 | total: 14/Nc^3 + 18/Nc - 16*Nc | planar: -16*Nc | non-planar: 14/Nc^3 + 18/Nc
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 26249/(324*Nc) + (13997*Nc)/1296 + (-407/27 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (13997*Nc)/1296 - (407*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 383/(16*Nc^3) + 26249/(324*Nc) - (1226*Nf)/(81*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2 | total: -83/Nc^3 - 3385/(18*Nc) + (217*Nc)/18 + (187/9 + 341/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (217*Nc)/18 + (187*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -83/Nc^3 - 3385/(18*Nc) + (341*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 217/(9*Nc) + (97*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (97*Nc)/9 - (34*Nf)/9 | non-planar: -12/Nc^3 - 217/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2^2 | total: 41/(10*Nc^3) - 209/(5*Nc) + (409*Nc)/10 | planar: (409*Nc)/10 | non-planar: 41/(10*Nc^3) - 209/(5*Nc)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | 1 | total: 155/(4*Nc^3) + 3751/(54*Nc) + (4069*Nc)/108 + (-362/27 - 488/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (4069*Nc)/108 - (362*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 155/(4*Nc^3) + 3751/(54*Nc) - (488*Nf)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z2 | total: -39/(2*Nc^3) - 64/(3*Nc) + (77*Nc)/6 + (2/3 + 10/(3*Nc^2))*Nf | planar: (77*Nc)/6 + (2*Nf)/3 | non-planar: -39/(2*Nc^3) - 64/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z3 | total: -24/Nc^3 - 22/Nc + 12*Nc | planar: 12*Nc | non-planar: -24/Nc^3 - 22/Nc
(7.1) +--+ (1-x)^1 a2 L=3 | ly^6 | real | 1 | total: -1/45 - 1/(18*Nc^4) - 7/(90*Nc^2) | planar: 0 | non-planar: -1/45 - 1/(18*Nc^4) - 7/(90*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^5 | real | 1 | total: 11/15 + 11/(15*Nc^2) + (-2/(15*Nc^3) - 2/(15*Nc))*Nf | planar: 0 | non-planar: 11/15 + 11/(15*Nc^2) + (-2/(15*Nc^3) - 2/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^5 | iPi | 1 | total: -8/15 - 2/(15*Nc^4) + 2/(15*Nc^2) - (4*Nc^2)/15 | planar: (-4*Nc^2)/15 | non-planar: -8/15 - 2/(15*Nc^4) + 2/(15*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^4 | real | 1 | total: -167/24 - 25/(24*Nc^4) - 119/(36*Nc^2) + (7/(18*Nc^3) + 35/(18*Nc))*Nf - Nf^2/(9*Nc^2) | planar: 0 | non-planar: -167/24 - 25/(24*Nc^4) - 119/(36*Nc^2) + (7/(18*Nc^3) + 35/(18*Nc))*Nf - Nf^2/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^4 | real | z2 | total: -25/6 - 29/(6*Nc^4) - 7/Nc^2 + 10*Nc^2 | planar: 10*Nc^2 | non-planar: -25/6 - 29/(6*Nc^4) - 7/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^4 | iPi | 1 | total: -11/9 + 3/(4*Nc^4) + 5/(4*Nc^2) + (37*Nc^2)/6 + (2/(9*Nc) - (2*Nc)/3)*Nf | planar: (37*Nc^2)/6 - (2*Nc*Nf)/3 | non-planar: -11/9 + 3/(4*Nc^4) + 5/(4*Nc^2) + (2*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | real | 1 | total: 1627/54 - 5/Nc^4 + 5/(2*Nc^2) - (280*Nf)/(27*Nc) + (20*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 1627/54 - 5/Nc^4 + 5/(2*Nc^2) - (280*Nf)/(27*Nc) + (20*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z2 | total: 1045/9 + 18/Nc^4 + 539/(9*Nc^2) - (304*Nc^2)/3 + (-98/(9*Nc^3) - 82/(9*Nc) + (16*Nc)/3)*Nf | planar: (-304*Nc^2)/3 + (16*Nc*Nf)/3 | non-planar: 1045/9 + 18/Nc^4 + 539/(9*Nc^2) + (-98/(9*Nc^3) - 82/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z3 | total: 8/3 + 4/Nc^4 + 20/(3*Nc^2) | planar: 0 | non-planar: 8/3 + 4/Nc^4 + 20/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | 1 | total: 47/6 - 43/(3*Nc^4) - 403/(18*Nc^2) - (377*Nc^2)/9 + (17/(9*Nc^3) - 1/(3*Nc) + (44*Nc)/9)*Nf | planar: (-377*Nc^2)/9 + (44*Nc*Nf)/9 | non-planar: 47/6 - 43/(3*Nc^4) - 403/(18*Nc^2) + (17/(9*Nc^3) - 1/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | z2 | total: -98/3 + 18/Nc^4 + 42/Nc^2 + 10*Nc^2 | planar: 10*Nc^2 | non-planar: -98/3 + 18/Nc^4 + 42/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | 1 | total: -119/3 + 31/(2*Nc^4) + 143/(6*Nc^2) + (-25/(3*Nc^3) + 29/(3*Nc))*Nf | planar: 0 | non-planar: -119/3 + 31/(2*Nc^4) + 143/(6*Nc^2) + (-25/(3*Nc^3) + 29/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2 | total: -2138/3 - 157/Nc^4 - 1351/(3*Nc^2) + 574*Nc^2 + (220/(3*Nc^3) + 120/Nc - 52*Nc)*Nf - (16*Nf^2)/(3*Nc^2) | planar: 574*Nc^2 - 52*Nc*Nf | non-planar: -2138/3 - 157/Nc^4 - 1351/(3*Nc^2) + (220/(3*Nc^3) + 120/Nc)*Nf - (16*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z3 | total: -35 - 27/(2*Nc^4) - 97/(2*Nc^2) + (8/Nc^3 + 8/Nc)*Nf | planar: 0 | non-planar: -35 - 27/(2*Nc^4) - 97/(2*Nc^2) + (8/Nc^3 + 8/Nc)*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2^2 | total: -2082/5 + 90/Nc^4 + 1548/(5*Nc^2) + 156*Nc^2 | planar: 156*Nc^2 | non-planar: -2082/5 + 90/Nc^4 + 1548/(5*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | 1 | total: 1727/36 + 77/(4*Nc^4) + 2761/(27*Nc^2) + 159*Nc^2 + (-526/(27*Nc^3) - 184/(9*Nc) - 20*Nc)*Nf + (20*Nf^2)/(9*Nc^2) | planar: 159*Nc^2 - 20*Nc*Nf | non-planar: 1727/36 + 77/(4*Nc^4) + 2761/(27*Nc^2) + (-526/(27*Nc^3) - 184/(9*Nc))*Nf + (20*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z2 | total: -29/6 - 42/Nc^4 - 959/(6*Nc^2) + (185*Nc^2)/3 + (70/(3*Nc^3) + 82/(3*Nc) - (68*Nc)/3)*Nf | planar: (185*Nc^2)/3 - (68*Nc*Nf)/3 | non-planar: -29/6 - 42/Nc^4 - 959/(6*Nc^2) + (70/(3*Nc^3) + 82/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z3 | total: -8/3 - 42/Nc^4 - 110/Nc^2 + (32*Nc^2)/3 | planar: (32*Nc^2)/3 | non-planar: -8/3 - 42/Nc^4 - 110/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | 1 | total: -163798/729 + 58/Nc^4 + 103/(9*Nc^2) + (-2479/(108*Nc^3) + 235361/(2916*Nc))*Nf - (2608*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -163798/729 + 58/Nc^4 + 103/(9*Nc^2) + (-2479/(108*Nc^3) + 235361/(2916*Nc))*Nf - (2608*Nf^2)/(729*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2 | total: 195889/81 + 400/Nc^4 + 41840/(27*Nc^2) - (15224*Nc^2)/9 + (-6932/(27*Nc^3) - 47080/(81*Nc) + (1412*Nc)/9)*Nf + (40*Nf^2)/Nc^2 | planar: (-15224*Nc^2)/9 + (1412*Nc*Nf)/9 | non-planar: 195889/81 + 400/Nc^4 + 41840/(27*Nc^2) + (-6932/(27*Nc^3) - 47080/(81*Nc))*Nf + (40*Nf^2)/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z3 | total: 6445/27 + 5/(2*Nc^4) + 31/(2*Nc^2) + (-32/(9*Nc^3) - 688/(9*Nc))*Nf + (128*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 6445/27 + 5/(2*Nc^4) + 31/(2*Nc^2) + (-32/(9*Nc^3) - 688/(9*Nc))*Nf + (128*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2^2 | total: 11834/15 - 2559/(10*Nc^4) - 1883/(2*Nc^2) - 260*Nc^2 + (316/(5*Nc^3) + 1528/(15*Nc) - 64*Nc)*Nf | planar: -260*Nc^2 - 64*Nc*Nf | non-planar: 11834/15 - 2559/(10*Nc^4) - 1883/(2*Nc^2) + (316/(5*Nc^3) + 1528/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z5 | total: 24 - 26/Nc^4 - 10/Nc^2 | planar: 0 | non-planar: 24 - 26/Nc^4 - 10/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2*z3 | total: 2126/3 - 284/Nc^4 - 714/Nc^2 - 56*Nc^2 | planar: -56*Nc^2 | non-planar: 2126/3 - 284/Nc^4 - 714/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | 1 | total: -70717/216 - 609/(8*Nc^4) - 60647/(162*Nc^2) - (2371*Nc^2)/6 + (9467/(162*Nc^3) + 18101/(162*Nc) + (194*Nc)/3)*Nf - (712*Nf^2)/(81*Nc^2) | planar: (-2371*Nc^2)/6 + (194*Nc*Nf)/3 | non-planar: -70717/216 - 609/(8*Nc^4) - 60647/(162*Nc^2) + (9467/(162*Nc^3) + 18101/(162*Nc))*Nf - (712*Nf^2)/(81*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2 | total: 2602/9 + 129/(2*Nc^4) + 3317/(6*Nc^2) - (1231*Nc^2)/3 + (-268/(3*Nc^3) - 1628/(9*Nc) + (328*Nc)/3)*Nf + (88*Nf^2)/(9*Nc^2) | planar: (-1231*Nc^2)/3 + (328*Nc*Nf)/3 | non-planar: 2602/9 + 129/(2*Nc^4) + 3317/(6*Nc^2) + (-268/(3*Nc^3) - 1628/(9*Nc))*Nf + (88*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z3 | total: 4603/9 + 78/Nc^4 + 3305/(9*Nc^2) - (836*Nc^2)/3 + (-236/(9*Nc^3) - 688/(9*Nc) + (152*Nc)/3)*Nf | planar: (-836*Nc^2)/3 + (152*Nc*Nf)/3 | non-planar: 4603/9 + 78/Nc^4 + 3305/(9*Nc^2) + (-236/(9*Nc^3) - 688/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2^2 | total: -553/5 + 3/(5*Nc^4) + 122/(5*Nc^2) + (516*Nc^2)/5 | planar: (516*Nc^2)/5 | non-planar: -553/5 + 3/(5*Nc^4) + 122/(5*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | 1 | total: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (91396597*Nc^2)/209952 + (100363/(1944*Nc^3) - 23963203/(52488*Nc) - (2448721*Nc)/6561)*Nf + (434486/6561 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (91396597*Nc^2)/209952 - (2448721*Nc*Nf)/6561 + (434486*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (100363/(1944*Nc^3) - 23963203/(52488*Nc))*Nf + (299719*Nf^2)/(26244*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2 | total: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (12368597*Nc^2)/11664 + (231161/(324*Nc^3) + 1179257/(729*Nc) + (1272499*Nc)/2916)*Nf + (-1352/9 - 3548/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (12368597*Nc^2)/11664 + (1272499*Nc*Nf)/2916 - (1352*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (231161/(324*Nc^3) + 1179257/(729*Nc))*Nf - (3548*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3 | total: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (441421*Nc^2)/1944 + (4909/(81*Nc^3) + 2284/(27*Nc) - (5947*Nc)/81)*Nf + (1846/243 + 3122/(243*Nc^2))*Nf^2 | planar: (441421*Nc^2)/1944 - (5947*Nc*Nf)/81 + (1846*Nf^2)/243 | non-planar: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (4909/(81*Nc^3) + 2284/(27*Nc))*Nf + (3122*Nf^2)/(243*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^2 | total: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (598043*Nc^2)/540 + (-33424/(135*Nc^3) - 2726/(135*Nc) - (6158*Nc)/45)*Nf + (284/27 + 764/(135*Nc^2))*Nf^2 | planar: (598043*Nc^2)/540 - (6158*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (-33424/(135*Nc^3) - 2726/(135*Nc))*Nf + (764*Nf^2)/(135*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z5 | total: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) - (779*Nc^2)/12 + (-1492/(9*Nc^3) + 104/(9*Nc) + (140*Nc)/9)*Nf | planar: (-779*Nc^2)/12 + (140*Nc*Nf)/9 | non-planar: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) + (-1492/(9*Nc^3) + 104/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2*z3 | total: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (652*Nc^2)/3 + (-242/(3*Nc^3) + 392/(3*Nc) - (94*Nc)/3)*Nf | planar: (652*Nc^2)/3 - (94*Nc*Nf)/3 | non-planar: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (-242/(3*Nc^3) + 392/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3^2 | total: 338/9 - 84/Nc^4 - 308/(3*Nc^2) - (278*Nc^2)/9 | planar: (-278*Nc^2)/9 | non-planar: 338/9 - 84/Nc^4 - 308/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^3 | total: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2) - (90047*Nc^2)/270 | planar: (-90047*Nc^2)/270 | non-planar: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | 1 | total: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (6781873*Nc^2)/7776 + (-16069/(54*Nc^3) - 675391/(1458*Nc) - (168863*Nc)/486)*Nf + (14891/243 + 52247/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (6781873*Nc^2)/7776 - (168863*Nc*Nf)/486 + (14891*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (-16069/(54*Nc^3) - 675391/(1458*Nc))*Nf + (52247*Nf^2)/(1458*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2 | total: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (15775*Nc^2)/72 + (5041/(54*Nc^3) + 26218/(81*Nc) + (47*Nc)/6)*Nf + (-80/3 - 76/(3*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (15775*Nc^2)/72 + (47*Nc*Nf)/6 - (80*Nf^2)/3 + (16*Nf^3)/(9*Nc) | non-planar: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (5041/(54*Nc^3) + 26218/(81*Nc))*Nf - (76*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z3 | total: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (11615*Nc^2)/27 + (1769/(9*Nc^3) + 1678/(27*Nc) - (3925*Nc)/27)*Nf + (140/27 + 236/(27*Nc^2))*Nf^2 | planar: (11615*Nc^2)/27 - (3925*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (1769/(9*Nc^3) + 1678/(27*Nc))*Nf + (236*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2^2 | total: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (3953*Nc^2)/15 + (527/(15*Nc^3) + 1262/(15*Nc) - (1297*Nc)/15)*Nf | planar: (3953*Nc^2)/15 - (1297*Nc*Nf)/15 | non-planar: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (527/(15*Nc^3) + 1262/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z5 | total: 92/3 + 10/Nc^4 + 496/Nc^2 - (734*Nc^2)/3 | planar: (-734*Nc^2)/3 | non-planar: 92/3 + 10/Nc^4 + 496/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2*z3 | total: -842/3 - 56/Nc^4 - 350/Nc^2 + 144*Nc^2 | planar: 144*Nc^2 | non-planar: -842/3 - 56/Nc^4 - 350/Nc^2
(7.1) +--+ (1-x)^1 singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
(7.1) +--+ (1-x)^1 singlet L=1 | ly^1 | iPi | 1 | total: 4 - 2/Nc^2 - 2*Nc^2 | planar: -2*Nc^2 | non-planar: 4 - 2/Nc^2
(7.1) +--+ (1-x)^1 singlet L=1 | ly^0 | real | 1 | total: -109/18 + 15/(2*Nc^2) - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -109/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: 8 - 7/Nc^2 - Nc^2 | planar: -Nc^2 | non-planar: 8 - 7/Nc^2
(7.1) +--+ (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -23/6 + 9/(2*Nc^2) - (2*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-2*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -23/6 + 9/(2*Nc^2) - (2*Nf)/(3*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^4 | real | 1 | total: -1/6*1/Nc^3 + 1/(2*Nc) - Nc/2 + Nc^3/6 | planar: Nc^3/6 | non-planar: -1/6*1/Nc^3 + 1/(2*Nc) - Nc/2
(7.1) +--+ (1-x)^1 singlet L=2 | ly^3 | real | 1 | total: 11/(9*Nc) - (22*Nc)/9 + (11*Nc^3)/9 + (4/9 - 2/(9*Nc^2) - (2*Nc^2)/9)*Nf | planar: (11*Nc^3)/9 - (2*Nc^2*Nf)/9 | non-planar: 11/(9*Nc) - (22*Nc)/9 + (4/9 - 2/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) + 8/(3*Nc) - (8*Nc)/3 + (2*Nc^3)/3 | planar: (2*Nc^3)/3 | non-planar: -2/(3*Nc^3) + 8/(3*Nc) - (8*Nc)/3
(7.1) +--+ (1-x)^1 singlet L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) - 6/Nc + (15*Nc)/2 - 3*Nc^3 | planar: -3*Nc^3 | non-planar: 3/(2*Nc^3) - 6/Nc + (15*Nc)/2
(7.1) +--+ (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: -16/Nc^3 + 28/Nc - 20*Nc + 8*Nc^3 | planar: 8*Nc^3 | non-planar: -16/Nc^3 + 28/Nc - 20*Nc
(7.1) +--+ (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) - 7/(3*Nc) - (17*Nc)/6 + (11*Nc^3)/3 + (4/3 - 2/(3*Nc^2) - (2*Nc^2)/3)*Nf | planar: (11*Nc^3)/3 - (2*Nc^2*Nf)/3 | non-planar: 3/(2*Nc^3) - 7/(3*Nc) - (17*Nc)/6 + (4/3 - 2/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | real | 1 | total: 3/Nc^3 - 647/(27*Nc) + (1051*Nc)/27 - (485*Nc^3)/27 + (-112/27 + 56/(27*Nc^2) + (56*Nc^2)/27)*Nf | planar: (-485*Nc^3)/27 + (56*Nc^2*Nf)/27 | non-planar: 3/Nc^3 - 647/(27*Nc) + (1051*Nc)/27 + (-112/27 + 56/(27*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: 42/Nc^3 - 12/Nc - 66*Nc + 36*Nc^3 + (24 - 12/Nc^2 - 12*Nc^2)*Nf | planar: 36*Nc^3 - 12*Nc^2*Nf | non-planar: 42/Nc^3 - 12/Nc - 66*Nc + (24 - 12/Nc^2)*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z3 | total: 2/Nc - 4*Nc + 2*Nc^3 | planar: 2*Nc^3 | non-planar: 2/Nc - 4*Nc
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: -17/Nc^3 + 173/(9*Nc) + (194*Nc)/9 - (214*Nc^3)/9 + (-80/9 + 40/(9*Nc^2) + (40*Nc^2)/9)*Nf | planar: (-214*Nc^3)/9 + (40*Nc^2*Nf)/9 | non-planar: -17/Nc^3 + 173/(9*Nc) + (194*Nc)/9 + (-80/9 + 40/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: 14/Nc^3 - 10/Nc - 6*Nc + 2*Nc^3 | planar: 2*Nc^3 | non-planar: 14/Nc^3 - 10/Nc - 6*Nc
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 - (21269*Nc^3)/1296 + (-139/81 - 1226/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-21269*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 + (-139/81 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: -83/Nc^3 - 896/(9*Nc) + (1603*Nc)/9 + (40*Nc^3)/9 + (-226/9 + 341/(9*Nc^2) - (115*Nc^2)/9)*Nf + (-8/(3*Nc) + (8*Nc)/3)*Nf^2 | planar: (40*Nc^3)/9 - (115*Nc^2*Nf)/9 + (8*Nc*Nf^2)/3 | non-planar: -83/Nc^3 - 896/(9*Nc) + (1603*Nc)/9 + (-226/9 + 341/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 - (136*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-136*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: 41/(10*Nc^3) - 203/(10*Nc) + (55*Nc)/2 - (113*Nc^3)/10 | planar: (-113*Nc^3)/10 | non-planar: 41/(10*Nc^3) - 203/(10*Nc) + (55*Nc)/2
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 155/(4*Nc^3) + 779/(108*Nc) - (3127*Nc)/108 - (1837*Nc^3)/108 + (22/3 - 488/(27*Nc^2) + (290*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/108 + (290*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 155/(4*Nc^3) + 779/(108*Nc) - (3127*Nc)/108 + (22/3 - 488/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: -39/(2*Nc^3) - 1/(3*Nc) + (35*Nc)/6 + 14*Nc^3 + (-4/3 + 10/(3*Nc^2) - 2*Nc^2)*Nf | planar: 14*Nc^3 - 2*Nc^2*Nf | non-planar: -39/(2*Nc^3) - 1/(3*Nc) + (35*Nc)/6 + (-4/3 + 10/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -24/Nc^3 + 22/Nc + 14*Nc - 12*Nc^3 | planar: -12*Nc^3 | non-planar: -24/Nc^3 + 22/Nc + 14*Nc
(7.1) +--+ (1-x)^1 singlet L=3 | ly^6 | real | 1 | total: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9 - Nc^4/18 | planar: -1/18*Nc^4 | non-planar: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9
(7.1) +--+ (1-x)^1 singlet L=3 | ly^5 | real | 1 | total: -11/5 + 11/(15*Nc^2) + (11*Nc^2)/5 - (11*Nc^4)/15 + (-2/(15*Nc^3) + 2/(5*Nc) - (2*Nc)/5 + (2*Nc^3)/15)*Nf | planar: (-11*Nc^4)/15 + (2*Nc^3*Nf)/15 | non-planar: -11/5 + 11/(15*Nc^2) + (11*Nc^2)/5 + (-2/(15*Nc^3) + 2/(5*Nc) - (2*Nc)/5)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^5 | iPi | 1 | total: -6/5 - 2/(15*Nc^4) + 4/(5*Nc^2) + (8*Nc^2)/15 | planar: 0 | non-planar: -6/5 - 2/(15*Nc^4) + 4/(5*Nc^2) + (8*Nc^2)/15
(7.1) +--+ (1-x)^1 singlet L=3 | ly^4 | real | 1 | total: 19/18 - 25/(24*Nc^4) + 11/(18*Nc^2) + (2*Nc^2)/9 - (61*Nc^4)/72 + (7/(18*Nc^3) + 1/(18*Nc) - (23*Nc)/18 + (5*Nc^3)/6)*Nf + (2/9 - 1/(9*Nc^2) - Nc^2/9)*Nf^2 | planar: (-61*Nc^4)/72 + (5*Nc^3*Nf)/6 - (Nc^2*Nf^2)/9 | non-planar: 19/18 - 25/(24*Nc^4) + 11/(18*Nc^2) + (2*Nc^2)/9 + (7/(18*Nc^3) + 1/(18*Nc) - (23*Nc)/18)*Nf + (2/9 - 1/(9*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: -22 - 29/(6*Nc^4) + 43/(3*Nc^2) + (49*Nc^2)/3 - (23*Nc^4)/6 | planar: (-23*Nc^4)/6 | non-planar: -22 - 29/(6*Nc^4) + 43/(3*Nc^2) + (49*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: -11/36 + 3/(4*Nc^4) - 7/(4*Nc^2) + (43*Nc^2)/36 + Nc^4/9 + (5/(9*Nc) - (4*Nc)/9 - Nc^3/9)*Nf | planar: Nc^4/9 - (Nc^3*Nf)/9 | non-planar: -11/36 + 3/(4*Nc^4) - 7/(4*Nc^2) + (43*Nc^2)/36 + (5/(9*Nc) - (4*Nc)/9)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | real | 1 | total: -7/27 - 5/Nc^4 + 47/(2*Nc^2) - (2699*Nc^2)/54 + (857*Nc^4)/27 + (-319/(27*Nc) + (638*Nc)/27 - (319*Nc^3)/27)*Nf + (-40/27 + 20/(27*Nc^2) + (20*Nc^2)/27)*Nf^2 | planar: (857*Nc^4)/27 - (319*Nc^3*Nf)/27 + (20*Nc^2*Nf^2)/27 | non-planar: -7/27 - 5/Nc^4 + 47/(2*Nc^2) - (2699*Nc^2)/54 + (-319/(27*Nc) + (638*Nc)/27)*Nf + (-40/27 + 20/(27*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: -379/9 + 18/Nc^4 - 55/(9*Nc^2) + (647*Nc^2)/9 - (125*Nc^4)/3 + (-98/(9*Nc^3) + 226/(9*Nc) - (206*Nc)/9 + (26*Nc^3)/3)*Nf | planar: (-125*Nc^4)/3 + (26*Nc^3*Nf)/3 | non-planar: -379/9 + 18/Nc^4 - 55/(9*Nc^2) + (647*Nc^2)/9 + (-98/(9*Nc^3) + 226/(9*Nc) - (206*Nc)/9)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z3 | total: 24 + 4/Nc^4 - 16/Nc^2 - 16*Nc^2 + 4*Nc^4 | planar: 4*Nc^4 | non-planar: 24 + 4/Nc^4 - 16/Nc^2 - 16*Nc^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: -161/18 - 43/(3*Nc^4) + 611/(18*Nc^2) - (199*Nc^2)/18 + (7*Nc^4)/18 + (17/(9*Nc^3) - 86/(9*Nc) + (77*Nc)/9 - (8*Nc^3)/9)*Nf | planar: (7*Nc^4)/18 - (8*Nc^3*Nf)/9 | non-planar: -161/18 - 43/(3*Nc^4) + 611/(18*Nc^2) - (199*Nc^2)/18 + (17/(9*Nc^3) - 86/(9*Nc) + (77*Nc)/9)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: 18/Nc^4 - 74/(3*Nc^2) + (10*Nc^2)/3 + (10*Nc^4)/3 | planar: (10*Nc^4)/3 | non-planar: 18/Nc^4 - 74/(3*Nc^2) + (10*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | 1 | total: -106 + 31/(2*Nc^4) - 137/(12*Nc^2) + (737*Nc^2)/4 - (247*Nc^4)/3 + (-25/(3*Nc^3) + 34/Nc - 43*Nc + (52*Nc^3)/3)*Nf | planar: (-247*Nc^4)/3 + (52*Nc^3*Nf)/3 | non-planar: -106 + 31/(2*Nc^4) - 137/(12*Nc^2) + (737*Nc^2)/4 + (-25/(3*Nc^3) + 34/Nc - 43*Nc)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: 539/2 - 157/Nc^4 - 106/(3*Nc^2) - 151*Nc^2 + (443*Nc^4)/6 + (220/(3*Nc^3) - 212/(3*Nc) - (80*Nc)/3 + 24*Nc^3)*Nf + (32/3 - 16/(3*Nc^2) - (16*Nc^2)/3)*Nf^2 | planar: (443*Nc^4)/6 + 24*Nc^3*Nf - (16*Nc^2*Nf^2)/3 | non-planar: 539/2 - 157/Nc^4 - 106/(3*Nc^2) - 151*Nc^2 + (220/(3*Nc^3) - 212/(3*Nc) - (80*Nc)/3)*Nf + (32/3 - 16/(3*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z3 | total: 111/2 - 27/(2*Nc^4) + 29/(2*Nc^2) - (201*Nc^2)/2 + 44*Nc^4 + (8/Nc^3 - 24/Nc + 24*Nc - 8*Nc^3)*Nf | planar: 44*Nc^4 - 8*Nc^3*Nf | non-planar: 111/2 - 27/(2*Nc^4) + 29/(2*Nc^2) - (201*Nc^2)/2 + (8/Nc^3 - 24/Nc + 24*Nc)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: -1542/5 + 90/Nc^4 + 58/Nc^2 + (1014*Nc^2)/5 - (212*Nc^4)/5 | planar: (-212*Nc^4)/5 | non-planar: -1542/5 + 90/Nc^4 + 58/Nc^2 + (1014*Nc^2)/5
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: -7469/36 + 77/(4*Nc^4) + 5509/(108*Nc^2) + (1223*Nc^2)/12 + (953*Nc^4)/27 + (-526/(27*Nc^3) + 101/(3*Nc) + (100*Nc)/9 - (683*Nc^3)/27)*Nf + (-40/9 + 20/(9*Nc^2) + (20*Nc^2)/9)*Nf^2 | planar: (953*Nc^4)/27 - (683*Nc^3*Nf)/27 + (20*Nc^2*Nf^2)/9 | non-planar: -7469/36 + 77/(4*Nc^4) + 5509/(108*Nc^2) + (1223*Nc^2)/12 + (-526/(27*Nc^3) + 101/(3*Nc) + (100*Nc)/9)*Nf + (-40/9 + 20/(9*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: 191 - 42/Nc^4 - 151/(3*Nc^2) - (437*Nc^2)/3 + 47*Nc^4 + (70/(3*Nc^3) - 38/Nc + (86*Nc)/3 - 14*Nc^3)*Nf | planar: 47*Nc^4 - 14*Nc^3*Nf | non-planar: 191 - 42/Nc^4 - 151/(3*Nc^2) - (437*Nc^2)/3 + (70/(3*Nc^3) - 38/Nc + (86*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: 134/3 - 42/Nc^4 + 46/Nc^2 - (194*Nc^2)/3 + 16*Nc^4 | planar: 16*Nc^4 | non-planar: 134/3 - 42/Nc^4 + 46/Nc^2 - (194*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | 1 | total: -196187/1458 + 58/Nc^4 - 3241/(18*Nc^2) + (841681*Nc^2)/1458 - (467537*Nc^4)/1458 + (-2479/(108*Nc^3) + 436403/(2916*Nc) - (672007*Nc)/2916 + (302537*Nc^3)/2916)*Nf + (5216/729 - 2608/(729*Nc^2) - (2608*Nc^2)/729)*Nf^2 | planar: (-467537*Nc^4)/1458 + (302537*Nc^3*Nf)/2916 - (2608*Nc^2*Nf^2)/729 | non-planar: -196187/1458 + 58/Nc^4 - 3241/(18*Nc^2) + (841681*Nc^2)/1458 + (-2479/(108*Nc^3) + 436403/(2916*Nc) - (672007*Nc)/2916)*Nf + (5216/729 - 2608/(729*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: -22157/81 + 400/Nc^4 + 14462/(27*Nc^2) - (137234*Nc^2)/81 + (83605*Nc^4)/81 + (-6932/(27*Nc^3) - 6730/(81*Nc) + (63140*Nc)/81 - (35614*Nc^3)/81)*Nf + (-80 + 40/Nc^2 + 40*Nc^2)*Nf^2 | planar: (83605*Nc^4)/81 - (35614*Nc^3*Nf)/81 + 40*Nc^2*Nf^2 | non-planar: -22157/81 + 400/Nc^4 + 14462/(27*Nc^2) - (137234*Nc^2)/81 + (-6932/(27*Nc^3) - 6730/(81*Nc) + (63140*Nc)/81)*Nf + (-80 + 40/Nc^2)*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z3 | total: 11675/54 + 5/(2*Nc^4) - 23/(2*Nc^2) - (22027*Nc^2)/54 + (5419*Nc^4)/27 + (-32/(9*Nc^3) - 172/(3*Nc) + (376*Nc)/3 - (580*Nc^3)/9)*Nf + (-256/27 + 128/(27*Nc^2) + (128*Nc^2)/27)*Nf^2 | planar: (5419*Nc^4)/27 - (580*Nc^3*Nf)/9 + (128*Nc^2*Nf^2)/27 | non-planar: 11675/54 + 5/(2*Nc^4) - 23/(2*Nc^2) - (22027*Nc^2)/54 + (-32/(9*Nc^3) - 172/(3*Nc) + (376*Nc)/3)*Nf + (-256/27 + 128/(27*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: 4109/6 - 2559/(10*Nc^4) - 3247/(10*Nc^2) + (5041*Nc^2)/30 - (4084*Nc^4)/15 + (316/(5*Nc^3) + 112/(15*Nc) - (2108*Nc)/15 + (1048*Nc^3)/15)*Nf | planar: (-4084*Nc^4)/15 + (1048*Nc^3*Nf)/15 | non-planar: 4109/6 - 2559/(10*Nc^4) - 3247/(10*Nc^2) + (5041*Nc^2)/30 + (316/(5*Nc^3) + 112/(15*Nc) - (2108*Nc)/15)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z5 | total: -198 - 26/Nc^4 + 126/Nc^2 + 122*Nc^2 - 24*Nc^4 | planar: -24*Nc^4 | non-planar: -198 - 26/Nc^4 + 126/Nc^2 + 122*Nc^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: 2222/3 - 284/Nc^4 - 50/Nc^2 - (1426*Nc^2)/3 + (206*Nc^4)/3 | planar: (206*Nc^4)/3 | non-planar: 2222/3 - 284/Nc^4 - 50/Nc^2 - (1426*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 150953/324 - 609/(8*Nc^4) - 80551/(324*Nc^2) + (98237*Nc^2)/324 - (95983*Nc^4)/216 + (9467/(162*Nc^3) - 2633/(162*Nc) - (33611*Nc)/162 + (26777*Nc^3)/162)*Nf + (1424/81 - 712/(81*Nc^2) - (712*Nc^2)/81)*Nf^2 | planar: (-95983*Nc^4)/216 + (26777*Nc^3*Nf)/162 - (712*Nc^2*Nf^2)/81 | non-planar: 150953/324 - 609/(8*Nc^4) - 80551/(324*Nc^2) + (98237*Nc^2)/324 + (9467/(162*Nc^3) - 2633/(162*Nc) - (33611*Nc)/162)*Nf + (1424/81 - 712/(81*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -11251/18 + 129/(2*Nc^4) + 3437/(6*Nc^2) - (1999*Nc^2)/18 + (889*Nc^4)/9 + (-268/(3*Nc^3) - 2/(9*Nc) + (1432*Nc)/9 - (626*Nc^3)/9)*Nf + (-176/9 + 88/(9*Nc^2) + (88*Nc^2)/9)*Nf^2 | planar: (889*Nc^4)/9 - (626*Nc^3*Nf)/9 + (88*Nc^2*Nf^2)/9 | non-planar: -11251/18 + 129/(2*Nc^4) + 3437/(6*Nc^2) - (1999*Nc^2)/18 + (-268/(3*Nc^3) - 2/(9*Nc) + (1432*Nc)/9)*Nf + (-176/9 + 88/(9*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: -938/3 + 78/Nc^4 + 1685/(9*Nc^2) - (35*Nc^2)/3 + (532*Nc^4)/9 + (-236/(9*Nc^3) + 8/(3*Nc) + (68*Nc)/3 + (8*Nc^3)/9)*Nf | planar: (532*Nc^4)/9 + (8*Nc^3*Nf)/9 | non-planar: -938/3 + 78/Nc^4 + 1685/(9*Nc^2) - (35*Nc^2)/3 + (-236/(9*Nc^3) + 8/(3*Nc) + (68*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: 26 + 3/(5*Nc^4) - 352/(5*Nc^2) + (424*Nc^2)/5 - 41*Nc^4 | planar: -41*Nc^4 | non-planar: 26 + 3/(5*Nc^4) - 352/(5*Nc^2) + (424*Nc^2)/5
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | 1 | total: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 - (54361775*Nc^4)/104976 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488 + (22009157*Nc^3)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-54361775*Nc^4)/104976 + (22009157*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -5143363/5832 - 21943/(48*Nc^4) - 144050/(81*Nc^2) + (1829938*Nc^2)/729 + (7083067*Nc^4)/11664 + (231161/(324*Nc^3) + 2179253/(2916*Nc) - (2840917*Nc)/2916 - (1418785*Nc^3)/2916)*Nf + (104/27 - 3548/(27*Nc^2) + (1148*Nc^2)/9)*Nf^2 + (80/(9*Nc) - (80*Nc)/9)*Nf^3 | planar: (7083067*Nc^4)/11664 - (1418785*Nc^3*Nf)/2916 + (1148*Nc^2*Nf^2)/9 - (80*Nc*Nf^3)/9 | non-planar: -5143363/5832 - 21943/(48*Nc^4) - 144050/(81*Nc^2) + (1829938*Nc^2)/729 + (231161/(324*Nc^3) + 2179253/(2916*Nc) - (2840917*Nc)/2916)*Nf + (104/27 - 3548/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3 | total: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 - (215959*Nc^4)/486 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81 + (12463*Nc^3)/81)*Nf + (290/243 + 3122/(243*Nc^2) - (3412*Nc^2)/243)*Nf^2 | planar: (-215959*Nc^4)/486 + (12463*Nc^3*Nf)/81 - (3412*Nc^2*Nf^2)/243 | non-planar: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81)*Nf + (290/243 + 3122/(243*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: -196829/270 + 716/(5*Nc^4) + 10274/(27*Nc^2) + (21127*Nc^2)/27 - (31169*Nc^4)/54 + (-33424/(135*Nc^3) + 29654/(135*Nc) - (28096*Nc)/135 + (10622*Nc^3)/45)*Nf + (448/27 + 764/(135*Nc^2) - (3004*Nc^2)/135)*Nf^2 | planar: (-31169*Nc^4)/54 + (10622*Nc^3*Nf)/45 - (3004*Nc^2*Nf^2)/135 | non-planar: -196829/270 + 716/(5*Nc^4) + 10274/(27*Nc^2) + (21127*Nc^2)/27 + (-33424/(135*Nc^3) + 29654/(135*Nc) - (28096*Nc)/135)*Nf + (448/27 + 764/(135*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z5 | total: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (400*Nc^4)/3 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3 - (428*Nc^3)/9)*Nf | planar: (400*Nc^4)/3 - (428*Nc^3*Nf)/9 | non-planar: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: -1359 + 383/Nc^4 + 668/(3*Nc^2) + (1906*Nc^2)/3 + 118*Nc^4 + (-242/(3*Nc^3) + 194/Nc - (190*Nc)/3 - 50*Nc^3)*Nf | planar: 118*Nc^4 - 50*Nc^3*Nf | non-planar: -1359 + 383/Nc^4 + 668/(3*Nc^2) + (1906*Nc^2)/3 + (-242/(3*Nc^3) + 194/Nc - (190*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3^2 | total: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9 + (296*Nc^4)/9 | planar: (296*Nc^4)/9 | non-planar: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: -799076/945 + 23141/(630*Nc^4) + 5763/(35*Nc^2) + (109019*Nc^2)/189 + (18191*Nc^4)/270 | planar: (18191*Nc^4)/270 | non-planar: -799076/945 + 23141/(630*Nc^4) + 5763/(35*Nc^2) + (109019*Nc^2)/189
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 6643157/23328 + 9675/(32*Nc^4) + 20947/(96*Nc^2) - (8509601*Nc^2)/23328 - (214099*Nc^4)/486 + (-16069/(54*Nc^3) - 210139/(5832*Nc) + (94523*Nc)/2916 + (585515*Nc^3)/1944)*Nf + (34507/1458 + 52247/(1458*Nc^2) - (14459*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/486 + (585515*Nc^3*Nf)/1944 - (14459*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 6643157/23328 + 9675/(32*Nc^4) + 20947/(96*Nc^2) - (8509601*Nc^2)/23328 + (-16069/(54*Nc^3) - 210139/(5832*Nc) + (94523*Nc)/2916)*Nf + (34507/1458 + 52247/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: -262685/648 - 565/(8*Nc^4) - 148327/(216*Nc^2) + (553433*Nc^2)/648 + (11111*Nc^4)/36 + (5041/(54*Nc^3) + 22639/(81*Nc) - (34229*Nc)/162 - (1454*Nc^3)/9)*Nf + (-10/9 - 76/(3*Nc^2) + (238*Nc^2)/9)*Nf^2 + (16/(9*Nc) - (16*Nc)/9)*Nf^3 | planar: (11111*Nc^4)/36 - (1454*Nc^3*Nf)/9 + (238*Nc^2*Nf^2)/9 - (16*Nc*Nf^3)/9 | non-planar: -262685/648 - 565/(8*Nc^4) - 148327/(216*Nc^2) + (553433*Nc^2)/648 + (5041/(54*Nc^3) + 22639/(81*Nc) - (34229*Nc)/162)*Nf + (-10/9 - 76/(3*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: 5147/18 - 503/(2*Nc^4) - 305/Nc^2 + (12017*Nc^2)/27 - (4712*Nc^4)/27 + (1769/(9*Nc^3) - 5798/(27*Nc) - (689*Nc)/27 + (1180*Nc^3)/27)*Nf + (-32/9 + 236/(27*Nc^2) - (140*Nc^2)/27)*Nf^2 | planar: (-4712*Nc^4)/27 + (1180*Nc^3*Nf)/27 - (140*Nc^2*Nf^2)/27 | non-planar: 5147/18 - 503/(2*Nc^4) - 305/Nc^2 + (12017*Nc^2)/27 + (1769/(9*Nc^3) - 5798/(27*Nc) - (689*Nc)/27)*Nf + (-32/9 + 236/(27*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 2581/20 + 63/(20*Nc^4) - 1043/(15*Nc^2) + (281*Nc^2)/15 - (407*Nc^4)/5 + (527/(15*Nc^3) - 377/(15*Nc) - (169*Nc)/5 + (119*Nc^3)/5)*Nf | planar: (-407*Nc^4)/5 + (119*Nc^3*Nf)/5 | non-planar: 2581/20 + 63/(20*Nc^4) - 1043/(15*Nc^2) + (281*Nc^2)/15 + (527/(15*Nc^3) - 377/(15*Nc) - (169*Nc)/5)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -950/3 + 10/Nc^4 + 292/Nc^2 - (292*Nc^2)/3 + 112*Nc^4 | planar: 112*Nc^4 | non-planar: -950/3 + 10/Nc^4 + 292/Nc^2 - (292*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: 1084/3 - 56/Nc^4 - 2/Nc^2 - (874*Nc^2)/3 - 12*Nc^4 | planar: -12*Nc^4 | non-planar: 1084/3 - 56/Nc^4 - 2/Nc^2 - (874*Nc^2)/3
(7.1) +--+ (1-x)^1 adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^1 | iPi | 1 | total: -2/Nc^2 | planar: 0 | non-planar: -2/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | 1 | total: 17/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc) | planar: 17/18 - (10*Nf)/(9*Nc) | non-planar: 15/(2*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 13/6 + 9/(2*Nc^2) - (2*Nf)/(3*Nc) | planar: 13/6 - (2*Nf)/(3*Nc) | non-planar: 9/(2*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^4 | real | 1 | total: -1/6*1/Nc^3 - 1/(6*Nc) | planar: 0 | non-planar: -1/6*1/Nc^3 - 1/(6*Nc)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^3 | real | 1 | total: 11/(9*Nc) - (2*Nf)/(9*Nc^2) | planar: 0 | non-planar: 11/(9*Nc) - (2*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - (2*Nc)/3 | planar: (-2*Nc)/3 | non-planar: -2/(3*Nc^3)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) - 3/(2*Nc) | planar: 0 | non-planar: 3/(2*Nc^3) - 3/(2*Nc)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: -16/Nc^3 - 16/Nc + 12*Nc | planar: 12*Nc | non-planar: -16/Nc^3 - 16/Nc
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) + 13/(6*Nc) + 3*Nc - (2*Nf)/(3*Nc^2) | planar: 3*Nc | non-planar: 3/(2*Nc^3) + 13/(6*Nc) - (2*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | 1 | total: 3/Nc^3 - 404/(27*Nc) + (56*Nf)/(27*Nc^2) | planar: 0 | non-planar: 3/Nc^3 - 404/(27*Nc) + (56*Nf)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: 42/Nc^3 + 78/Nc - 36*Nc - (12*Nf)/Nc^2 | planar: -36*Nc | non-planar: 42/Nc^3 + 78/Nc - (12*Nf)/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z3 | total: 2/Nc | planar: 0 | non-planar: 2/Nc
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: -17/Nc^3 - 142/(9*Nc) - 9*Nc + (40*Nf)/(9*Nc^2) | planar: -9*Nc | non-planar: -17/Nc^3 - 142/(9*Nc) + (40*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: 14/Nc^3 + 18/Nc - 16*Nc | planar: -16*Nc | non-planar: 14/Nc^3 + 18/Nc
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 26249/(324*Nc) + (13997*Nc)/1296 + (-407/27 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (13997*Nc)/1296 - (407*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 383/(16*Nc^3) + 26249/(324*Nc) - (1226*Nf)/(81*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: -83/Nc^3 - 3385/(18*Nc) + (217*Nc)/18 + (187/9 + 341/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (217*Nc)/18 + (187*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -83/Nc^3 - 3385/(18*Nc) + (341*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 217/(9*Nc) + (97*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (97*Nc)/9 - (34*Nf)/9 | non-planar: -12/Nc^3 - 217/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: 41/(10*Nc^3) - 209/(5*Nc) + (409*Nc)/10 | planar: (409*Nc)/10 | non-planar: 41/(10*Nc^3) - 209/(5*Nc)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 155/(4*Nc^3) + 3751/(54*Nc) + (4069*Nc)/108 + (-362/27 - 488/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (4069*Nc)/108 - (362*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 155/(4*Nc^3) + 3751/(54*Nc) - (488*Nf)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: -39/(2*Nc^3) - 64/(3*Nc) + (77*Nc)/6 + (2/3 + 10/(3*Nc^2))*Nf | planar: (77*Nc)/6 + (2*Nf)/3 | non-planar: -39/(2*Nc^3) - 64/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -24/Nc^3 - 22/Nc + 12*Nc | planar: 12*Nc | non-planar: -24/Nc^3 - 22/Nc
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^6 | real | 1 | total: -1/45 - 1/(18*Nc^4) - 7/(90*Nc^2) | planar: 0 | non-planar: -1/45 - 1/(18*Nc^4) - 7/(90*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^5 | real | 1 | total: 11/15 + 11/(15*Nc^2) + (-2/(15*Nc^3) - 2/(15*Nc))*Nf | planar: 0 | non-planar: 11/15 + 11/(15*Nc^2) + (-2/(15*Nc^3) - 2/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: -8/15 - 2/(15*Nc^4) + 2/(15*Nc^2) - (4*Nc^2)/15 | planar: (-4*Nc^2)/15 | non-planar: -8/15 - 2/(15*Nc^4) + 2/(15*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | 1 | total: -167/24 - 25/(24*Nc^4) - 119/(36*Nc^2) + (7/(18*Nc^3) + 35/(18*Nc))*Nf - Nf^2/(9*Nc^2) | planar: 0 | non-planar: -167/24 - 25/(24*Nc^4) - 119/(36*Nc^2) + (7/(18*Nc^3) + 35/(18*Nc))*Nf - Nf^2/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: -25/6 - 29/(6*Nc^4) - 7/Nc^2 + 10*Nc^2 | planar: 10*Nc^2 | non-planar: -25/6 - 29/(6*Nc^4) - 7/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: -11/9 + 3/(4*Nc^4) + 5/(4*Nc^2) + (37*Nc^2)/6 + (2/(9*Nc) - (2*Nc)/3)*Nf | planar: (37*Nc^2)/6 - (2*Nc*Nf)/3 | non-planar: -11/9 + 3/(4*Nc^4) + 5/(4*Nc^2) + (2*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | 1 | total: 1627/54 - 5/Nc^4 + 5/(2*Nc^2) - (280*Nf)/(27*Nc) + (20*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 1627/54 - 5/Nc^4 + 5/(2*Nc^2) - (280*Nf)/(27*Nc) + (20*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: 1045/9 + 18/Nc^4 + 539/(9*Nc^2) - (304*Nc^2)/3 + (-98/(9*Nc^3) - 82/(9*Nc) + (16*Nc)/3)*Nf | planar: (-304*Nc^2)/3 + (16*Nc*Nf)/3 | non-planar: 1045/9 + 18/Nc^4 + 539/(9*Nc^2) + (-98/(9*Nc^3) - 82/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z3 | total: 8/3 + 4/Nc^4 + 20/(3*Nc^2) | planar: 0 | non-planar: 8/3 + 4/Nc^4 + 20/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: 47/6 - 43/(3*Nc^4) - 403/(18*Nc^2) - (377*Nc^2)/9 + (17/(9*Nc^3) - 1/(3*Nc) + (44*Nc)/9)*Nf | planar: (-377*Nc^2)/9 + (44*Nc*Nf)/9 | non-planar: 47/6 - 43/(3*Nc^4) - 403/(18*Nc^2) + (17/(9*Nc^3) - 1/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: -98/3 + 18/Nc^4 + 42/Nc^2 + 10*Nc^2 | planar: 10*Nc^2 | non-planar: -98/3 + 18/Nc^4 + 42/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | 1 | total: -119/3 + 31/(2*Nc^4) + 143/(6*Nc^2) + (-25/(3*Nc^3) + 29/(3*Nc))*Nf | planar: 0 | non-planar: -119/3 + 31/(2*Nc^4) + 143/(6*Nc^2) + (-25/(3*Nc^3) + 29/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: -2138/3 - 157/Nc^4 - 1351/(3*Nc^2) + 574*Nc^2 + (220/(3*Nc^3) + 120/Nc - 52*Nc)*Nf - (16*Nf^2)/(3*Nc^2) | planar: 574*Nc^2 - 52*Nc*Nf | non-planar: -2138/3 - 157/Nc^4 - 1351/(3*Nc^2) + (220/(3*Nc^3) + 120/Nc)*Nf - (16*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z3 | total: -35 - 27/(2*Nc^4) - 97/(2*Nc^2) + (8/Nc^3 + 8/Nc)*Nf | planar: 0 | non-planar: -35 - 27/(2*Nc^4) - 97/(2*Nc^2) + (8/Nc^3 + 8/Nc)*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: -2082/5 + 90/Nc^4 + 1548/(5*Nc^2) + 156*Nc^2 | planar: 156*Nc^2 | non-planar: -2082/5 + 90/Nc^4 + 1548/(5*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: 1727/36 + 77/(4*Nc^4) + 2761/(27*Nc^2) + 159*Nc^2 + (-526/(27*Nc^3) - 184/(9*Nc) - 20*Nc)*Nf + (20*Nf^2)/(9*Nc^2) | planar: 159*Nc^2 - 20*Nc*Nf | non-planar: 1727/36 + 77/(4*Nc^4) + 2761/(27*Nc^2) + (-526/(27*Nc^3) - 184/(9*Nc))*Nf + (20*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: -29/6 - 42/Nc^4 - 959/(6*Nc^2) + (185*Nc^2)/3 + (70/(3*Nc^3) + 82/(3*Nc) - (68*Nc)/3)*Nf | planar: (185*Nc^2)/3 - (68*Nc*Nf)/3 | non-planar: -29/6 - 42/Nc^4 - 959/(6*Nc^2) + (70/(3*Nc^3) + 82/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: -8/3 - 42/Nc^4 - 110/Nc^2 + (32*Nc^2)/3 | planar: (32*Nc^2)/3 | non-planar: -8/3 - 42/Nc^4 - 110/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | 1 | total: -163798/729 + 58/Nc^4 + 103/(9*Nc^2) + (-2479/(108*Nc^3) + 235361/(2916*Nc))*Nf - (2608*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -163798/729 + 58/Nc^4 + 103/(9*Nc^2) + (-2479/(108*Nc^3) + 235361/(2916*Nc))*Nf - (2608*Nf^2)/(729*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: 195889/81 + 400/Nc^4 + 41840/(27*Nc^2) - (15224*Nc^2)/9 + (-6932/(27*Nc^3) - 47080/(81*Nc) + (1412*Nc)/9)*Nf + (40*Nf^2)/Nc^2 | planar: (-15224*Nc^2)/9 + (1412*Nc*Nf)/9 | non-planar: 195889/81 + 400/Nc^4 + 41840/(27*Nc^2) + (-6932/(27*Nc^3) - 47080/(81*Nc))*Nf + (40*Nf^2)/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z3 | total: 6445/27 + 5/(2*Nc^4) + 31/(2*Nc^2) + (-32/(9*Nc^3) - 688/(9*Nc))*Nf + (128*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 6445/27 + 5/(2*Nc^4) + 31/(2*Nc^2) + (-32/(9*Nc^3) - 688/(9*Nc))*Nf + (128*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: 11834/15 - 2559/(10*Nc^4) - 1883/(2*Nc^2) - 260*Nc^2 + (316/(5*Nc^3) + 1528/(15*Nc) - 64*Nc)*Nf | planar: -260*Nc^2 - 64*Nc*Nf | non-planar: 11834/15 - 2559/(10*Nc^4) - 1883/(2*Nc^2) + (316/(5*Nc^3) + 1528/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z5 | total: 24 - 26/Nc^4 - 10/Nc^2 | planar: 0 | non-planar: 24 - 26/Nc^4 - 10/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: 2126/3 - 284/Nc^4 - 714/Nc^2 - 56*Nc^2 | planar: -56*Nc^2 | non-planar: 2126/3 - 284/Nc^4 - 714/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: -70717/216 - 609/(8*Nc^4) - 60647/(162*Nc^2) - (2371*Nc^2)/6 + (9467/(162*Nc^3) + 18101/(162*Nc) + (194*Nc)/3)*Nf - (712*Nf^2)/(81*Nc^2) | planar: (-2371*Nc^2)/6 + (194*Nc*Nf)/3 | non-planar: -70717/216 - 609/(8*Nc^4) - 60647/(162*Nc^2) + (9467/(162*Nc^3) + 18101/(162*Nc))*Nf - (712*Nf^2)/(81*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: 2602/9 + 129/(2*Nc^4) + 3317/(6*Nc^2) - (1231*Nc^2)/3 + (-268/(3*Nc^3) - 1628/(9*Nc) + (328*Nc)/3)*Nf + (88*Nf^2)/(9*Nc^2) | planar: (-1231*Nc^2)/3 + (328*Nc*Nf)/3 | non-planar: 2602/9 + 129/(2*Nc^4) + 3317/(6*Nc^2) + (-268/(3*Nc^3) - 1628/(9*Nc))*Nf + (88*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: 4603/9 + 78/Nc^4 + 3305/(9*Nc^2) - (836*Nc^2)/3 + (-236/(9*Nc^3) - 688/(9*Nc) + (152*Nc)/3)*Nf | planar: (-836*Nc^2)/3 + (152*Nc*Nf)/3 | non-planar: 4603/9 + 78/Nc^4 + 3305/(9*Nc^2) + (-236/(9*Nc^3) - 688/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: -553/5 + 3/(5*Nc^4) + 122/(5*Nc^2) + (516*Nc^2)/5 | planar: (516*Nc^2)/5 | non-planar: -553/5 + 3/(5*Nc^4) + 122/(5*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | 1 | total: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (91396597*Nc^2)/209952 + (100363/(1944*Nc^3) - 23963203/(52488*Nc) - (2448721*Nc)/6561)*Nf + (434486/6561 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (91396597*Nc^2)/209952 - (2448721*Nc*Nf)/6561 + (434486*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (100363/(1944*Nc^3) - 23963203/(52488*Nc))*Nf + (299719*Nf^2)/(26244*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (12368597*Nc^2)/11664 + (231161/(324*Nc^3) + 1179257/(729*Nc) + (1272499*Nc)/2916)*Nf + (-1352/9 - 3548/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (12368597*Nc^2)/11664 + (1272499*Nc*Nf)/2916 - (1352*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (231161/(324*Nc^3) + 1179257/(729*Nc))*Nf - (3548*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3 | total: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (441421*Nc^2)/1944 + (4909/(81*Nc^3) + 2284/(27*Nc) - (5947*Nc)/81)*Nf + (1846/243 + 3122/(243*Nc^2))*Nf^2 | planar: (441421*Nc^2)/1944 - (5947*Nc*Nf)/81 + (1846*Nf^2)/243 | non-planar: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (4909/(81*Nc^3) + 2284/(27*Nc))*Nf + (3122*Nf^2)/(243*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (598043*Nc^2)/540 + (-33424/(135*Nc^3) - 2726/(135*Nc) - (6158*Nc)/45)*Nf + (284/27 + 764/(135*Nc^2))*Nf^2 | planar: (598043*Nc^2)/540 - (6158*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (-33424/(135*Nc^3) - 2726/(135*Nc))*Nf + (764*Nf^2)/(135*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z5 | total: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) - (779*Nc^2)/12 + (-1492/(9*Nc^3) + 104/(9*Nc) + (140*Nc)/9)*Nf | planar: (-779*Nc^2)/12 + (140*Nc*Nf)/9 | non-planar: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) + (-1492/(9*Nc^3) + 104/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (652*Nc^2)/3 + (-242/(3*Nc^3) + 392/(3*Nc) - (94*Nc)/3)*Nf | planar: (652*Nc^2)/3 - (94*Nc*Nf)/3 | non-planar: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (-242/(3*Nc^3) + 392/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3^2 | total: 338/9 - 84/Nc^4 - 308/(3*Nc^2) - (278*Nc^2)/9 | planar: (-278*Nc^2)/9 | non-planar: 338/9 - 84/Nc^4 - 308/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2) - (90047*Nc^2)/270 | planar: (-90047*Nc^2)/270 | non-planar: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (6781873*Nc^2)/7776 + (-16069/(54*Nc^3) - 675391/(1458*Nc) - (168863*Nc)/486)*Nf + (14891/243 + 52247/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (6781873*Nc^2)/7776 - (168863*Nc*Nf)/486 + (14891*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (-16069/(54*Nc^3) - 675391/(1458*Nc))*Nf + (52247*Nf^2)/(1458*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (15775*Nc^2)/72 + (5041/(54*Nc^3) + 26218/(81*Nc) + (47*Nc)/6)*Nf + (-80/3 - 76/(3*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (15775*Nc^2)/72 + (47*Nc*Nf)/6 - (80*Nf^2)/3 + (16*Nf^3)/(9*Nc) | non-planar: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (5041/(54*Nc^3) + 26218/(81*Nc))*Nf - (76*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (11615*Nc^2)/27 + (1769/(9*Nc^3) + 1678/(27*Nc) - (3925*Nc)/27)*Nf + (140/27 + 236/(27*Nc^2))*Nf^2 | planar: (11615*Nc^2)/27 - (3925*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (1769/(9*Nc^3) + 1678/(27*Nc))*Nf + (236*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (3953*Nc^2)/15 + (527/(15*Nc^3) + 1262/(15*Nc) - (1297*Nc)/15)*Nf | planar: (3953*Nc^2)/15 - (1297*Nc*Nf)/15 | non-planar: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (527/(15*Nc^3) + 1262/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: 92/3 + 10/Nc^4 + 496/Nc^2 - (734*Nc^2)/3 | planar: (-734*Nc^2)/3 | non-planar: 92/3 + 10/Nc^4 + 496/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: -842/3 - 56/Nc^4 - 350/Nc^2 + 144*Nc^2 | planar: 144*Nc^2 | non-planar: -842/3 - 56/Nc^4 - 350/Nc^2
(7.2) +--+ (1-x)^1 a1 L=0 | ly^0 | real | 1 | total: 1 | planar: 1 | non-planar: 0
(7.2) +--+ (1-x)^1 a1 L=1 | ly^0 | real | 1 | total: 7/Nc + (13*Nc)/9 - (10*Nf)/9 | planar: (13*Nc)/9 - (10*Nf)/9 | non-planar: 7/Nc
(7.2) +--+ (1-x)^1 a1 L=1 | ly^0 | real | z2 | total: -Nc^(-1) + 7*Nc | planar: 7*Nc | non-planar: -Nc^(-1)
(7.2) +--+ (1-x)^1 a1 L=1 | ly^0 | iPi | 1 | total: -3/Nc | planar: 0 | non-planar: -3/Nc
(7.2) +--+ (1-x)^1 a1 L=2 | ly^4 | real | 1 | total: 1/2 - 2/(3*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: 1/2 - 2/(3*Nc^2)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^3 | real | 1 | total: 22/9 - (11*Nc^2)/9 + (-4/(9*Nc) + (2*Nc)/9)*Nf | planar: (-11*Nc^2)/9 + (2*Nc*Nf)/9 | non-planar: 22/9 - (4*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^2 | real | 1 | total: -15/2 + 9/(2*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -15/2 + 9/(2*Nc^2)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^2 | real | z2 | total: 14 - 32/Nc^2 - 2*Nc^2 | planar: -2*Nc^2 | non-planar: 14 - 32/Nc^2
(7.2) +--+ (1-x)^1 a1 L=2 | ly^2 | iPi | 1 | total: 3/2 - 9/(2*Nc^2) | planar: 0 | non-planar: 3/2 - 9/(2*Nc^2)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | real | 1 | total: -1051/27 + 9/Nc^2 + (485*Nc^2)/27 + (112/(27*Nc) - (56*Nc)/27)*Nf | planar: (485*Nc^2)/27 - (56*Nc*Nf)/27 | non-planar: -1051/27 + 9/Nc^2 + (112*Nf)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z2 | total: 50 + 18/Nc^2 - 28*Nc^2 + (-8/Nc + 4*Nc)*Nf | planar: -28*Nc^2 + 4*Nc*Nf | non-planar: 50 + 18/Nc^2 - (8*Nf)/Nc
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z3 | total: 4 - 2*Nc^2 | planar: -2*Nc^2 | non-planar: 4
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | 1 | total: -5 + 15/Nc^2 | planar: 0 | non-planar: -5 + 15/Nc^2
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | z2 | total: 16 - 48/Nc^2 | planar: 0 | non-planar: 16 - 48/Nc^2
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | 1 | total: 27671/324 + 223/(16*Nc^2) + (21269*Nc^2)/1296 + (-1082/(81*Nc) - (455*Nc)/27)*Nf + (100*Nf^2)/81 | planar: (21269*Nc^2)/1296 - (455*Nc*Nf)/27 + (100*Nf^2)/81 | non-planar: 27671/324 + 223/(16*Nc^2) - (1082*Nf)/(81*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2 | total: 671/18 - 57/(2*Nc^2) + (680*Nc^2)/9 + (-85/(9*Nc) - (107*Nc)/9)*Nf | planar: (680*Nc^2)/9 - (107*Nc*Nf)/9 | non-planar: 671/18 - 57/(2*Nc^2) - (85*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z3 | total: -229/9 - 15/Nc^2 + (136*Nc^2)/9 + (-14/(9*Nc) - (46*Nc)/9)*Nf | planar: (136*Nc^2)/9 - (46*Nc*Nf)/9 | non-planar: -229/9 - 15/Nc^2 - (14*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2^2 | total: -143/5 + 149/(2*Nc^2) + (173*Nc^2)/10 | planar: (173*Nc^2)/10 | non-planar: -143/5 + 149/(2*Nc^2)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | 1 | total: -1393/27 - 33/Nc^2 + (292*Nf)/(27*Nc) | planar: 0 | non-planar: -1393/27 - 33/Nc^2 + (292*Nf)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z2 | total: 17/3 - 21/Nc^2 - (8*Nf)/(3*Nc) | planar: 0 | non-planar: 17/3 - 21/Nc^2 - (8*Nf)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z3 | total: 4 + 32/Nc^2 | planar: 0 | non-planar: 4 + 32/Nc^2
(7.2) +--+ (1-x)^1 a1 L=3 | ly^6 | real | 1 | total: -3/(10*Nc^3) + 14/(45*Nc) - (2*Nc)/9 + Nc^3/18 | planar: Nc^3/18 | non-planar: -3/(10*Nc^3) + 14/(45*Nc) - (2*Nc)/9
(7.2) +--+ (1-x)^1 a1 L=3 | ly^5 | real | 1 | total: 44/(15*Nc) - (11*Nc)/5 + (11*Nc^3)/15 + (2/5 - 8/(15*Nc^2) - (2*Nc^2)/15)*Nf | planar: (11*Nc^3)/15 - (2*Nc^2*Nf)/15 | non-planar: 44/(15*Nc) - (11*Nc)/5 + (2/5 - 8/(15*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^5 | iPi | 1 | total: 8/(15*Nc^3) - 4/(5*Nc) + (4*Nc)/5 | planar: 0 | non-planar: 8/(15*Nc^3) - 4/(5*Nc) + (4*Nc)/5
(7.2) +--+ (1-x)^1 a1 L=3 | ly^4 | real | 1 | total: -47/(12*Nc^3) - 577/(72*Nc) - (2*Nc)/9 + (61*Nc^3)/72 + (23/18 + 17/(9*Nc^2) - (5*Nc^2)/6)*Nf + (-2/(9*Nc) + Nc/9)*Nf^2 | planar: (61*Nc^3)/72 - (5*Nc^2*Nf)/6 + (Nc*Nf^2)/9 | non-planar: -47/(12*Nc^3) - 577/(72*Nc) - (2*Nc)/9 + (23/18 + 17/(9*Nc^2))*Nf - (2*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^4 | real | z2 | total: -85/(3*Nc^3) + 77/(6*Nc) - (25*Nc)/3 - Nc^3/6 | planar: -1/6*Nc^3 | non-planar: -85/(3*Nc^3) + 77/(6*Nc) - (25*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^4 | iPi | 1 | total: -5/Nc^3 + 53/(12*Nc) - (185*Nc)/36 + (-1/9 + 1/(3*Nc^2))*Nf | planar: 0 | non-planar: -5/Nc^3 + 53/(12*Nc) - (185*Nc)/36 + (-1/9 + 1/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | real | 1 | total: -21/Nc^3 + 547/(18*Nc) + (2699*Nc)/54 - (857*Nc^3)/27 + (-638/27 + 13/(9*Nc^2) + (319*Nc^2)/27)*Nf + (40/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-857*Nc^3)/27 + (319*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: -21/Nc^3 + 547/(18*Nc) + (2699*Nc)/54 + (-638/27 + 13/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z2 | total: 66/Nc^3 + 980/(9*Nc) - (113*Nc)/9 + (7*Nc^3)/3 + (50/9 - 188/(9*Nc^2) + (2*Nc^2)/3)*Nf | planar: (7*Nc^3)/3 + (2*Nc^2*Nf)/3 | non-planar: 66/Nc^3 + 980/(9*Nc) - (113*Nc)/9 + (50/9 - 188/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z3 | total: 68/(3*Nc^3) - 64/(3*Nc) + 16*Nc - 4*Nc^3 | planar: -4*Nc^3 | non-planar: 68/(3*Nc^3) - 64/(3*Nc) + 16*Nc
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | 1 | total: 86/(3*Nc^3) - 29/(2*Nc) + (149*Nc)/6 + (1 - 3/Nc^2)*Nf | planar: 0 | non-planar: 86/(3*Nc^3) - 29/(2*Nc) + (149*Nc)/6 + (1 - 3/Nc^2)*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | z2 | total: -40/Nc^3 - 64/(3*Nc) + (56*Nc)/3 | planar: 0 | non-planar: -40/Nc^3 - 64/(3*Nc) + (56*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | 1 | total: 141/(4*Nc^3) + 199/(3*Nc) - (737*Nc)/4 + (247*Nc^3)/3 + (43 - 73/(3*Nc^2) - (52*Nc^2)/3)*Nf | planar: (247*Nc^3)/3 - (52*Nc^2*Nf)/3 | non-planar: 141/(4*Nc^3) + 199/(3*Nc) - (737*Nc)/4 + (43 - 73/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2 | total: -604/Nc^3 - 1058/(3*Nc) - 125*Nc + (200*Nc^3)/3 + (2/3 + 344/(3*Nc^2) - 18*Nc^2)*Nf + (-8/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: (200*Nc^3)/3 - 18*Nc^2*Nf + (4*Nc*Nf^2)/3 | non-planar: -604/Nc^3 - 1058/(3*Nc) - 125*Nc + (2/3 + 344/(3*Nc^2))*Nf - (8*Nf^2)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z3 | total: -63/Nc^3 - 181/(2*Nc) + (201*Nc)/2 - 44*Nc^3 + (-24 + 32/Nc^2 + 8*Nc^2)*Nf | planar: -44*Nc^3 + 8*Nc^2*Nf | non-planar: -63/Nc^3 - 181/(2*Nc) + (201*Nc)/2 + (-24 + 32/Nc^2)*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2^2 | total: 28/(5*Nc^3) + 258/Nc - (774*Nc)/5 - (28*Nc^3)/5 | planar: (-28*Nc^3)/5 | non-planar: 28/(5*Nc^3) + 258/Nc - (774*Nc)/5
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | 1 | total: -499/(4*Nc^3) - 25/Nc - (863*Nc)/12 + (-37/3 + 37/Nc^2)*Nf | planar: 0 | non-planar: -499/(4*Nc^3) - 25/Nc - (863*Nc)/12 + (-37/3 + 37/Nc^2)*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z2 | total: -15/(2*Nc^3) + 387/(2*Nc) - 97*Nc + (4 - 12/Nc^2)*Nf | planar: 0 | non-planar: -15/(2*Nc^3) + 387/(2*Nc) - 97*Nc + (4 - 12/Nc^2)*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z3 | total: 224/Nc^3 - 86/(3*Nc) - (46*Nc)/3 | planar: 0 | non-planar: 224/Nc^3 - 86/(3*Nc) - (46*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | 1 | total: 383/(2*Nc^3) - 4867/(54*Nc) - (841681*Nc)/1458 + (467537*Nc^3)/1458 + (672007/2916 - 1241/(18*Nc^2) - (302537*Nc^2)/2916)*Nf + (-5216/(729*Nc) + (2608*Nc)/729)*Nf^2 | planar: (467537*Nc^3)/1458 - (302537*Nc^2*Nf)/2916 + (2608*Nc*Nf^2)/729 | non-planar: 383/(2*Nc^3) - 4867/(54*Nc) - (841681*Nc)/1458 + (672007/2916 - 1241/(18*Nc^2))*Nf - (5216*Nf^2)/(729*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2 | total: 867/Nc^3 + 20203/(27*Nc) + (81335*Nc)/81 - (41854*Nc^3)/81 + (-27896/81 - 4522/(27*Nc^2) + (16678*Nc^2)/81)*Nf + (80/(3*Nc) - (40*Nc)/3)*Nf^2 | planar: (-41854*Nc^3)/81 + (16678*Nc^2*Nf)/81 - (40*Nc*Nf^2)/3 | non-planar: 867/Nc^3 + 20203/(27*Nc) + (81335*Nc)/81 + (-27896/81 - 4522/(27*Nc^2))*Nf + (80*Nf^2)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z3 | total: 27/Nc^3 + 45/(2*Nc) + (22027*Nc)/54 - (5419*Nc^3)/27 + (-376/3 - 172/(9*Nc^2) + (580*Nc^2)/9)*Nf + (256/(27*Nc) - (128*Nc)/27)*Nf^2 | planar: (-5419*Nc^3)/27 + (580*Nc^2*Nf)/9 - (128*Nc*Nf^2)/27 | non-planar: 27/Nc^3 + 45/(2*Nc) + (22027*Nc)/54 + (-376/3 - 172/(9*Nc^2))*Nf + (256*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2^2 | total: 1056/(5*Nc^3) + 1501/(10*Nc) + (11459*Nc)/30 - (1556*Nc^3)/15 + (68/15 - 568/(5*Nc^2) + (272*Nc^2)/15)*Nf | planar: (-1556*Nc^3)/15 + (272*Nc^2*Nf)/15 | non-planar: 1056/(5*Nc^3) + 1501/(10*Nc) + (11459*Nc)/30 + (68/15 - 568/(5*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z5 | total: -136/Nc^3 + 222/Nc - 122*Nc + 24*Nc^3 | planar: 24*Nc^3 | non-planar: -136/Nc^3 + 222/Nc - 122*Nc
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2*z3 | total: -2128/Nc^3 - 192/Nc + (1486*Nc)/3 - (26*Nc^3)/3 | planar: (-26*Nc^3)/3 | non-planar: -2128/Nc^3 - 192/Nc + (1486*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | 1 | total: 295/(2*Nc^3) + 1081/(3*Nc) + (1693*Nc)/18 + (334/9 - 334/(3*Nc^2))*Nf | planar: 0 | non-planar: 295/(2*Nc^3) + 1081/(3*Nc) + (1693*Nc)/18 + (334/9 - 334/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2 | total: -307/Nc^3 - 1547/(2*Nc) + (2105*Nc)/6 + (-142/3 + 142/Nc^2)*Nf | planar: 0 | non-planar: -307/Nc^3 - 1547/(2*Nc) + (2105*Nc)/6 + (-142/3 + 142/Nc^2)*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z3 | total: -252/Nc^3 - 924/Nc + 362*Nc + (-56 + 168/Nc^2)*Nf | planar: 0 | non-planar: -252/Nc^3 - 924/Nc + 362*Nc + (-56 + 168/Nc^2)*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2^2 | total: -1248/(5*Nc^3) + 648/(5*Nc) - (304*Nc)/5 | planar: 0 | non-planar: -1248/(5*Nc^3) + 648/(5*Nc) - (304*Nc)/5
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | 1 | total: -797/(12*Nc^3) + 340997/(1296*Nc) + (8594362*Nc)/6561 + (54361775*Nc^3)/104976 + (-24637609/52488 + 53737/(486*Nc^2) - (22009157*Nc^2)/52488)*Nf + (157807/(26244*Nc) + (469964*Nc)/6561)*Nf^2 - (1000*Nf^3)/729 | planar: (54361775*Nc^3)/104976 - (22009157*Nc^2*Nf)/52488 + (469964*Nc*Nf^2)/6561 - (1000*Nf^3)/729 | non-planar: -797/(12*Nc^3) + 340997/(1296*Nc) + (8594362*Nc)/6561 + (-24637609/52488 + 53737/(486*Nc^2))*Nf + (157807*Nf^2)/(26244*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2 | total: -25393/(48*Nc^3) - 1182155/(1296*Nc) + (5612179*Nc)/11664 + (13323803*Nc^3)/11664 + (-251473/729 + 133265/(324*Nc^2) - (1136981*Nc^2)/2916)*Nf + (346/(9*Nc) + (34*Nc)/3)*Nf^2 | planar: (13323803*Nc^3)/11664 - (1136981*Nc^2*Nf)/2916 + (34*Nc*Nf^2)/3 | non-planar: -25393/(48*Nc^3) - 1182155/(1296*Nc) + (5612179*Nc)/11664 + (-251473/729 + 133265/(324*Nc^2))*Nf + (346*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3 | total: 2087/(4*Nc^3) - 84079/(108*Nc) - (555817*Nc)/486 + (215959*Nc^3)/486 + (4372/27 + 5161/(81*Nc^2) - (12463*Nc^2)/81)*Nf + (1556/(243*Nc) + (3412*Nc)/243)*Nf^2 | planar: (215959*Nc^3)/486 - (12463*Nc^2*Nf)/81 + (3412*Nc*Nf^2)/243 | non-planar: 2087/(4*Nc^3) - 84079/(108*Nc) - (555817*Nc)/486 + (4372/27 + 5161/(81*Nc^2))*Nf + (1556*Nf^2)/(243*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^2 | total: -893/(2*Nc^3) + 231005/(108*Nc) - (210959*Nc)/180 + (9937*Nc^3)/27 + (20692/135 - 14900/(27*Nc^2) - (2012*Nc^2)/45)*Nf + (52/(27*Nc) - (56*Nc)/135)*Nf^2 | planar: (9937*Nc^3)/27 - (2012*Nc^2*Nf)/45 - (56*Nc*Nf^2)/135 | non-planar: -893/(2*Nc^3) + 231005/(108*Nc) - (210959*Nc)/180 + (20692/135 - 14900/(27*Nc^2))*Nf + (52*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z5 | total: -269/(2*Nc^3) + 13939/(18*Nc) + (7673*Nc)/18 - (400*Nc^3)/3 + (236/9 - 1912/(9*Nc^2) + (428*Nc^2)/9)*Nf | planar: (-400*Nc^3)/3 + (428*Nc^2*Nf)/9 | non-planar: -269/(2*Nc^3) + 13939/(18*Nc) + (7673*Nc)/18 + (236/9 - 1912/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2*z3 | total: 623/Nc^3 + 9008/(3*Nc) - 1589*Nc + (62*Nc^3)/3 + (144 - 1298/(3*Nc^2) - (158*Nc^2)/3)*Nf | planar: (62*Nc^3)/3 - (158*Nc^2*Nf)/3 | non-planar: 623/Nc^3 + 9008/(3*Nc) - 1589*Nc + (144 - 1298/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3^2 | total: -244/Nc^3 + 10/(3*Nc) + (842*Nc)/9 - (296*Nc^3)/9 | planar: (-296*Nc^3)/9 | non-planar: -244/Nc^3 + 10/(3*Nc) + (842*Nc)/9
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^3 | total: 565451/(630*Nc^3) + 5879/(90*Nc) - (58109*Nc)/378 + (2059*Nc^3)/270 | planar: (2059*Nc^3)/270 | non-planar: 565451/(630*Nc^3) + 5879/(90*Nc) - (58109*Nc)/378
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | 1 | total: -7179/(16*Nc^3) - 27919/(108*Nc) - (10831481*Nc)/11664 + (520915/2916 + 34115/(108*Nc^2))*Nf - (12992*Nf^2)/(729*Nc) | planar: 0 | non-planar: -7179/(16*Nc^3) - 27919/(108*Nc) - (10831481*Nc)/11664 + (520915/2916 + 34115/(108*Nc^2))*Nf - (12992*Nf^2)/(729*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2 | total: -581/(4*Nc^3) - 60119/(108*Nc) + (5912*Nc)/81 + (-9983/81 + 4793/(27*Nc^2))*Nf + (92*Nf^2)/(9*Nc) | planar: 0 | non-planar: -581/(4*Nc^3) - 60119/(108*Nc) + (5912*Nc)/81 + (-9983/81 + 4793/(27*Nc^2))*Nf + (92*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z3 | total: 371/Nc^3 + 1019/(2*Nc) + (16213*Nc)/54 + (244/9 - 2188/(9*Nc^2))*Nf + (112*Nf^2)/(27*Nc) | planar: 0 | non-planar: 371/Nc^3 + 1019/(2*Nc) + (16213*Nc)/54 + (244/9 - 2188/(9*Nc^2))*Nf + (112*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2^2 | total: -444/(5*Nc^3) + 11893/(30*Nc) - (957*Nc)/5 + (152/3 - 592/(5*Nc^2))*Nf | planar: 0 | non-planar: -444/(5*Nc^3) + 11893/(30*Nc) - (957*Nc)/5 + (152/3 - 592/(5*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z5 | total: -400/Nc^3 - 88/(3*Nc) + (304*Nc)/3 | planar: 0 | non-planar: -400/Nc^3 - 88/(3*Nc) + (304*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2*z3 | total: -304/Nc^3 + 568/Nc - (584*Nc)/3 | planar: 0 | non-planar: -304/Nc^3 + 568/Nc - (584*Nc)/3
(7.2) +--+ (1-x)^1 a2 L=0 | ly^0 | real | 1 | total: -Nc^(-1) | planar: -Nc^(-1) | non-planar: 0
(7.2) +--+ (1-x)^1 a2 L=1 | ly^0 | real | 1 | total: -17/18 - 15/(2*Nc^2) + (10*Nf)/(9*Nc) | planar: -17/18 + (10*Nf)/(9*Nc) | non-planar: -15/(2*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=1 | ly^0 | real | z2 | total: -7 + Nc^(-2) | planar: -7 | non-planar: Nc^(-2)
(7.2) +--+ (1-x)^1 a2 L=1 | ly^0 | iPi | 1 | total: 3/2 + 3/(2*Nc^2) | planar: 3/2 | non-planar: 3/(2*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^4 | real | 1 | total: 1/(6*Nc^3) + 1/(6*Nc) | planar: 0 | non-planar: 1/(6*Nc^3) + 1/(6*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^3 | real | 1 | total: -11/(9*Nc) + (2*Nf)/(9*Nc^2) | planar: 0 | non-planar: -11/(9*Nc) + (2*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^3 | iPi | 1 | total: 2/(3*Nc) - (2*Nc)/3 | planar: (-2*Nc)/3 | non-planar: 2/(3*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) + 3/(2*Nc) | planar: 0 | non-planar: -3/(2*Nc^3) + 3/(2*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^2 | real | z2 | total: 10/Nc^3 + 10/Nc | planar: 0 | non-planar: 10/Nc^3 + 10/Nc
(7.2) +--+ (1-x)^1 a2 L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) - 3/(2*Nc) + 3*Nc | planar: 3*Nc | non-planar: 3/(2*Nc^3) - 3/(2*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | real | 1 | total: -3/Nc^3 + 404/(27*Nc) - (56*Nf)/(27*Nc^2) | planar: 0 | non-planar: -3/Nc^3 + 404/(27*Nc) - (56*Nf)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z2 | total: -6/Nc^3 - 34/Nc + (4*Nf)/Nc^2 | planar: 0 | non-planar: -6/Nc^3 - 34/Nc + (4*Nf)/Nc^2
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z3 | total: -2/Nc | planar: 0 | non-planar: -2/Nc
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | 1 | total: -5/Nc^3 + 4/Nc - 9*Nc | planar: -9*Nc | non-planar: -5/Nc^3 + 4/Nc
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | z2 | total: 16/Nc^3 + 32/Nc - 16*Nc | planar: -16*Nc | non-planar: 16/Nc^3 + 32/Nc
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | 1 | total: -383/(16*Nc^3) - 26249/(324*Nc) - (13997*Nc)/1296 + (407/27 + 1226/(81*Nc^2))*Nf - (100*Nf^2)/(81*Nc) | planar: (-13997*Nc)/1296 + (407*Nf)/27 - (100*Nf^2)/(81*Nc) | non-planar: -383/(16*Nc^3) - 26249/(324*Nc) + (1226*Nf)/(81*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2 | total: 5/Nc^3 - 491/(18*Nc) - (1117*Nc)/18 + (143/9 + 49/(9*Nc^2))*Nf | planar: (-1117*Nc)/18 + (143*Nf)/9 | non-planar: 5/Nc^3 - 491/(18*Nc) + (49*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z3 | total: 12/Nc^3 + 217/(9*Nc) - (97*Nc)/9 + (34/9 + 26/(9*Nc^2))*Nf | planar: (-97*Nc)/9 + (34*Nf)/9 | non-planar: 12/Nc^3 + 217/(9*Nc) + (26*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2^2 | total: -221/(10*Nc^3) - 301/(5*Nc) + (191*Nc)/10 | planar: (191*Nc)/10 | non-planar: -221/(10*Nc^3) - 301/(5*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | 1 | total: 14/Nc^3 + 1609/(54*Nc) + (2203*Nc)/54 + (-146/27 - 146/(27*Nc^2))*Nf | planar: (2203*Nc)/54 - (146*Nf)/27 | non-planar: 14/Nc^3 + 1609/(54*Nc) - (146*Nf)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z2 | total: 15/(2*Nc^3) - 22/(3*Nc) + (91*Nc)/6 + (4/3 + 4/(3*Nc^2))*Nf | planar: (91*Nc)/6 + (4*Nf)/3 | non-planar: 15/(2*Nc^3) - 22/(3*Nc) + (4*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 22/Nc - 2*Nc | planar: -2*Nc | non-planar: -12/Nc^3 - 22/Nc
(7.2) +--+ (1-x)^1 a2 L=3 | ly^6 | real | 1 | total: 1/45 + 1/(18*Nc^4) + 7/(90*Nc^2) | planar: 0 | non-planar: 1/45 + 1/(18*Nc^4) + 7/(90*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^5 | real | 1 | total: -11/15 - 11/(15*Nc^2) + (2/(15*Nc^3) + 2/(15*Nc))*Nf | planar: 0 | non-planar: -11/15 - 11/(15*Nc^2) + (2/(15*Nc^3) + 2/(15*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^5 | iPi | 1 | total: -2/5 - 2/(15*Nc^4) + 4/(15*Nc^2) - (4*Nc^2)/15 | planar: (-4*Nc^2)/15 | non-planar: -2/5 - 2/(15*Nc^4) + 4/(15*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^4 | real | 1 | total: 167/24 + 25/(24*Nc^4) + 119/(36*Nc^2) + (-7/(18*Nc^3) - 35/(18*Nc))*Nf + Nf^2/(9*Nc^2) | planar: 0 | non-planar: 167/24 + 25/(24*Nc^4) + 119/(36*Nc^2) + (-7/(18*Nc^3) - 35/(18*Nc))*Nf + Nf^2/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^4 | real | z2 | total: 19/6 + 41/(6*Nc^4) + 14/Nc^2 | planar: 0 | non-planar: 19/6 + 41/(6*Nc^4) + 14/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^4 | iPi | 1 | total: -32/9 + 5/(4*Nc^4) + 67/(36*Nc^2) + (37*Nc^2)/6 + (-1/9*1/Nc^3 + 5/(9*Nc) - (2*Nc)/3)*Nf | planar: (37*Nc^2)/6 - (2*Nc*Nf)/3 | non-planar: -32/9 + 5/(4*Nc^4) + 67/(36*Nc^2) + (-1/9*1/Nc^3 + 5/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | real | 1 | total: -1627/54 + 5/Nc^4 - 5/(2*Nc^2) + (280*Nf)/(27*Nc) - (20*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -1627/54 + 5/Nc^4 - 5/(2*Nc^2) + (280*Nf)/(27*Nc) - (20*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z2 | total: -439/9 - 18/Nc^4 - 881/(9*Nc^2) + (62/(9*Nc^3) + 70/(9*Nc))*Nf | planar: 0 | non-planar: -439/9 - 18/Nc^4 - 881/(9*Nc^2) + (62/(9*Nc^3) + 70/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z3 | total: -8/3 - 4/Nc^4 - 20/(3*Nc^2) | planar: 0 | non-planar: -8/3 - 4/Nc^4 - 20/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | 1 | total: 233/9 - 43/(6*Nc^4) - 95/(6*Nc^2) - (377*Nc^2)/9 + (Nc^(-3) - 35/(9*Nc) + (44*Nc)/9)*Nf | planar: (-377*Nc^2)/9 + (44*Nc*Nf)/9 | non-planar: 233/9 - 43/(6*Nc^4) - 95/(6*Nc^2) + (Nc^(-3) - 35/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | z2 | total: -8/3 + 32/(3*Nc^4) + 134/(3*Nc^2) - 10*Nc^2 | planar: -10*Nc^2 | non-planar: -8/3 + 32/(3*Nc^4) + 134/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | 1 | total: 119/3 - 31/(2*Nc^4) - 143/(6*Nc^2) + (25/(3*Nc^3) - 29/(3*Nc))*Nf | planar: 0 | non-planar: 119/3 - 31/(2*Nc^4) - 143/(6*Nc^2) + (25/(3*Nc^3) - 29/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2 | total: 1873/6 + 347/(2*Nc^4) + 1588/(3*Nc^2) + (-106/(3*Nc^3) - 62/Nc)*Nf + (4*Nf^2)/(3*Nc^2) | planar: 0 | non-planar: 1873/6 + 347/(2*Nc^4) + 1588/(3*Nc^2) + (-106/(3*Nc^3) - 62/Nc)*Nf + (4*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z3 | total: 35 + 27/(2*Nc^4) + 97/(2*Nc^2) + (-8/Nc^3 - 8/Nc)*Nf | planar: 0 | non-planar: 35 + 27/(2*Nc^4) + 97/(2*Nc^2) + (-8/Nc^3 - 8/Nc)*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2^2 | total: 312/5 - 6/Nc^4 - 798/(5*Nc^2) | planar: 0 | non-planar: 312/5 - 6/Nc^4 - 798/(5*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | 1 | total: -365/12 + 143/(4*Nc^4) + 172/(3*Nc^2) + 159*Nc^2 + (-37/(3*Nc^3) + 23/(3*Nc) - 20*Nc)*Nf | planar: 159*Nc^2 - 20*Nc*Nf | non-planar: -365/12 + 143/(4*Nc^4) + 172/(3*Nc^2) + (-37/(3*Nc^3) + 23/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z2 | total: -841/6 - 149/(2*Nc^2) + (377*Nc^2)/3 + (4/Nc^3 + 56/(3*Nc) - (44*Nc)/3)*Nf | planar: (377*Nc^2)/3 - (44*Nc*Nf)/3 | non-planar: -841/6 - 149/(2*Nc^2) + (4/Nc^3 + 56/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z3 | total: -32/3 - 54/Nc^4 - 126/Nc^2 + (32*Nc^2)/3 | planar: (32*Nc^2)/3 | non-planar: -32/3 - 54/Nc^4 - 126/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | 1 | total: 163798/729 - 58/Nc^4 - 103/(9*Nc^2) + (2479/(108*Nc^3) - 235361/(2916*Nc))*Nf + (2608*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: 163798/729 - 58/Nc^4 - 103/(9*Nc^2) + (2479/(108*Nc^3) - 235361/(2916*Nc))*Nf + (2608*Nf^2)/(729*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2 | total: -84433/81 - 256/Nc^4 - 21716/(27*Nc^2) + (1820/(27*Nc^3) + 19324/(81*Nc))*Nf - (40*Nf^2)/(3*Nc^2) | planar: 0 | non-planar: -84433/81 - 256/Nc^4 - 21716/(27*Nc^2) + (1820/(27*Nc^3) + 19324/(81*Nc))*Nf - (40*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z3 | total: -6445/27 - 5/(2*Nc^4) - 31/(2*Nc^2) + (32/(9*Nc^3) + 688/(9*Nc))*Nf - (128*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -6445/27 - 5/(2*Nc^4) - 31/(2*Nc^2) + (32/(9*Nc^3) + 688/(9*Nc))*Nf - (128*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2^2 | total: -4934/15 - 501/(10*Nc^4) - 521/(2*Nc^2) + (204/(5*Nc^3) + 752/(15*Nc))*Nf | planar: 0 | non-planar: -4934/15 - 501/(10*Nc^4) - 521/(2*Nc^2) + (204/(5*Nc^3) + 752/(15*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z5 | total: -24 + 26/Nc^4 + 10/Nc^2 | planar: 0 | non-planar: -24 + 26/Nc^4 + 10/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2*z3 | total: -1706/3 + 572/Nc^4 + 1830/Nc^2 | planar: 0 | non-planar: -1706/3 + 572/Nc^4 + 1830/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | 1 | total: -397/36 - 273/(4*Nc^4) - 1147/(9*Nc^2) - (2371*Nc^2)/6 + (334/(9*Nc^3) - 248/(9*Nc) + (194*Nc)/3)*Nf | planar: (-2371*Nc^2)/6 + (194*Nc*Nf)/3 | non-planar: -397/36 - 273/(4*Nc^4) - 1147/(9*Nc^2) + (334/(9*Nc^3) - 248/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2 | total: 2006/3 + 231/(2*Nc^4) + 2999/(6*Nc^2) - (1663*Nc^2)/3 + (-142/(3*Nc^3) - 398/(3*Nc) + (256*Nc)/3)*Nf | planar: (-1663*Nc^2)/3 + (256*Nc*Nf)/3 | non-planar: 2006/3 + 231/(2*Nc^4) + 2999/(6*Nc^2) + (-142/(3*Nc^3) - 398/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z3 | total: 1805/3 + 81/Nc^4 + 410/Nc^2 - (836*Nc^2)/3 + (-56/Nc^3 - 320/(3*Nc) + (152*Nc)/3)*Nf | planar: (-836*Nc^2)/3 + (152*Nc*Nf)/3 | non-planar: 1805/3 + 81/Nc^4 + 410/Nc^2 + (-56/Nc^3 - 320/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2^2 | total: -408/5 + 304/(5*Nc^4) + 972/(5*Nc^2) + (36*Nc^2)/5 | planar: (36*Nc^2)/5 | non-planar: -408/5 + 304/(5*Nc^4) + 972/(5*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | 1 | total: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) - (91396597*Nc^2)/209952 + (-100363/(1944*Nc^3) + 23963203/(52488*Nc) + (2448721*Nc)/6561)*Nf + (-434486/6561 - 299719/(26244*Nc^2))*Nf^2 + (1000*Nf^3)/(729*Nc) | planar: (-91396597*Nc^2)/209952 + (2448721*Nc*Nf)/6561 - (434486*Nf^2)/6561 + (1000*Nf^3)/(729*Nc) | non-planar: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) + (-100363/(1944*Nc^3) + 23963203/(52488*Nc))*Nf - (299719*Nf^2)/(26244*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2 | total: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) - (12621047*Nc^2)/11664 + (-77699/(324*Nc^3) + 102028/(729*Nc) + (1234667*Nc)/2916)*Nf + (-74/3 - 226/(9*Nc^2))*Nf^2 | planar: (-12621047*Nc^2)/11664 + (1234667*Nc*Nf)/2916 - (74*Nf^2)/3 | non-planar: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) + (-77699/(324*Nc^3) + 102028/(729*Nc))*Nf - (226*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3 | total: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) - (441421*Nc^2)/1944 + (-4909/(81*Nc^3) - 2284/(27*Nc) + (5947*Nc)/81)*Nf + (-1846/243 - 3122/(243*Nc^2))*Nf^2 | planar: (-441421*Nc^2)/1944 + (5947*Nc*Nf)/81 - (1846*Nf^2)/243 | non-planar: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) + (-4909/(81*Nc^3) - 2284/(27*Nc))*Nf - (3122*Nf^2)/(243*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^2 | total: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (284137*Nc^2)/540 + (36394/(135*Nc^3) + 43496/(135*Nc) - (6682*Nc)/45)*Nf + (4/27 - 224/(135*Nc^2))*Nf^2 | planar: (284137*Nc^2)/540 - (6682*Nc*Nf)/45 + (4*Nf^2)/27 | non-planar: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (36394/(135*Nc^3) + 43496/(135*Nc))*Nf - (224*Nf^2)/(135*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z5 | total: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (779*Nc^2)/12 + (1492/(9*Nc^3) - 104/(9*Nc) - (140*Nc)/9)*Nf | planar: (779*Nc^2)/12 - (140*Nc*Nf)/9 | non-planar: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (1492/(9*Nc^3) - 104/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2*z3 | total: -4396/3 - 176/Nc^4 - 1316/Nc^2 + 900*Nc^2 + (170/Nc^3 + 856/(3*Nc) - 114*Nc)*Nf | planar: 900*Nc^2 - 114*Nc*Nf | non-planar: -4396/3 - 176/Nc^4 - 1316/Nc^2 + (170/Nc^3 + 856/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3^2 | total: -338/9 + 84/Nc^4 + 308/(3*Nc^2) + (278*Nc^2)/9 | planar: (278*Nc^2)/9 | non-planar: -338/9 + 84/Nc^4 + 308/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^3 | total: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2) - (36799*Nc^2)/270 | planar: (-36799*Nc^2)/270 | non-planar: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | 1 | total: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (18644687*Nc^2)/23328 + (-4961/(24*Nc^3) - 159247/(1458*Nc) - (1041529*Nc)/5832)*Nf + (6496/729 + 6496/(729*Nc^2))*Nf^2 | planar: (18644687*Nc^2)/23328 - (1041529*Nc*Nf)/5832 + (6496*Nf^2)/729 | non-planar: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (-4961/(24*Nc^3) - 159247/(1458*Nc))*Nf + (6496*Nf^2)/(729*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2 | total: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (423553*Nc^2)/648 + (-3605/(54*Nc^3) + 5092/(81*Nc) - (8161*Nc)/162)*Nf + (-46/9 - 46/(9*Nc^2))*Nf^2 | planar: (423553*Nc^2)/648 - (8161*Nc*Nf)/162 - (46*Nf^2)/9 | non-planar: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (-3605/(54*Nc^3) + 5092/(81*Nc))*Nf - (46*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z3 | total: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (2609*Nc^2)/27 + (1415/(9*Nc^3) + 346/(3*Nc) - (509*Nc)/9)*Nf + (-56/27 - 56/(27*Nc^2))*Nf^2 | planar: (2609*Nc^2)/27 - (509*Nc*Nf)/9 - (56*Nf^2)/27 | non-planar: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (1415/(9*Nc^3) + 346/(3*Nc))*Nf - (56*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2^2 | total: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + 270*Nc^2 + (664/(15*Nc^3) + 368/(5*Nc) - (752*Nc)/15)*Nf | planar: 270*Nc^2 - (752*Nc*Nf)/15 | non-planar: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + (664/(15*Nc^3) + 368/(5*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z5 | total: -136/3 + 96/Nc^4 + 386/Nc^2 - (326*Nc^2)/3 | planar: (-326*Nc^2)/3 | non-planar: -136/3 + 96/Nc^4 + 386/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2*z3 | total: -1844/3 + 68/Nc^4 + 314/Nc^2 + (490*Nc^2)/3 | planar: (490*Nc^2)/3 | non-planar: -1844/3 + 68/Nc^4 + 314/Nc^2
(7.2) +--+ (1-x)^1 singlet L=0 | ly^0 | real | 1 | total: -Nc^(-1) + Nc | planar: Nc | non-planar: -Nc^(-1)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^0 | real | 1 | total: 109/18 - 15/(2*Nc^2) + (13*Nc^2)/9 + (10/(9*Nc) - (10*Nc)/9)*Nf | planar: (13*Nc^2)/9 - (10*Nc*Nf)/9 | non-planar: 109/18 - 15/(2*Nc^2) + (10*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: -8 + Nc^(-2) + 7*Nc^2 | planar: 7*Nc^2 | non-planar: -8 + Nc^(-2)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -3/2 + 3/(2*Nc^2) | planar: 0 | non-planar: -3/2 + 3/(2*Nc^2)
(7.2) +--+ (1-x)^1 singlet L=2 | ly^4 | real | 1 | total: 1/(6*Nc^3) - 1/(2*Nc) + Nc/2 - Nc^3/6 | planar: -1/6*Nc^3 | non-planar: 1/(6*Nc^3) - 1/(2*Nc) + Nc/2
(7.2) +--+ (1-x)^1 singlet L=2 | ly^3 | real | 1 | total: -11/(9*Nc) + (22*Nc)/9 - (11*Nc^3)/9 + (-4/9 + 2/(9*Nc^2) + (2*Nc^2)/9)*Nf | planar: (-11*Nc^3)/9 + (2*Nc^2*Nf)/9 | non-planar: -11/(9*Nc) + (22*Nc)/9 + (-4/9 + 2/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: 2/(3*Nc) - (2*Nc)/3 | planar: 0 | non-planar: 2/(3*Nc) - (2*Nc)/3
(7.2) +--+ (1-x)^1 singlet L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) + 6/Nc - (15*Nc)/2 + 3*Nc^3 | planar: 3*Nc^3 | non-planar: -3/(2*Nc^3) + 6/Nc - (15*Nc)/2
(7.2) +--+ (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: 10/Nc^3 - 22/Nc + 14*Nc - 2*Nc^3 | planar: -2*Nc^3 | non-planar: 10/Nc^3 - 22/Nc + 14*Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) - 6/Nc + (9*Nc)/2 | planar: 0 | non-planar: 3/(2*Nc^3) - 6/Nc + (9*Nc)/2
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | real | 1 | total: -3/Nc^3 + 647/(27*Nc) - (1051*Nc)/27 + (485*Nc^3)/27 + (112/27 - 56/(27*Nc^2) - (56*Nc^2)/27)*Nf | planar: (485*Nc^3)/27 - (56*Nc^2*Nf)/27 | non-planar: -3/Nc^3 + 647/(27*Nc) - (1051*Nc)/27 + (112/27 - 56/(27*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: -6/Nc^3 - 16/Nc + 50*Nc - 28*Nc^3 + (-8 + 4/Nc^2 + 4*Nc^2)*Nf | planar: -28*Nc^3 + 4*Nc^2*Nf | non-planar: -6/Nc^3 - 16/Nc + 50*Nc + (-8 + 4/Nc^2)*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z3 | total: -2/Nc + 4*Nc - 2*Nc^3 | planar: -2*Nc^3 | non-planar: -2/Nc + 4*Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: -5/Nc^3 + 19/Nc - 14*Nc | planar: 0 | non-planar: -5/Nc^3 + 19/Nc - 14*Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: 16/Nc^3 - 16/Nc | planar: 0 | non-planar: 16/Nc^3 - 16/Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | 1 | total: -383/(16*Nc^3) - 86933/(1296*Nc) + (3581*Nc)/48 + (21269*Nc^3)/1296 + (139/81 + 1226/(81*Nc^2) - (455*Nc^2)/27)*Nf + (-100/(81*Nc) + (100*Nc)/81)*Nf^2 | planar: (21269*Nc^3)/1296 - (455*Nc^2*Nf)/27 + (100*Nc*Nf^2)/81 | non-planar: -383/(16*Nc^3) - 86933/(1296*Nc) + (3581*Nc)/48 + (139/81 + 1226/(81*Nc^2))*Nf - (100*Nf^2)/(81*Nc)
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: 5/Nc^3 - 502/(9*Nc) - (223*Nc)/9 + (680*Nc^3)/9 + (58/9 + 49/(9*Nc^2) - (107*Nc^2)/9)*Nf | planar: (680*Nc^3)/9 - (107*Nc^2*Nf)/9 | non-planar: 5/Nc^3 - 502/(9*Nc) - (223*Nc)/9 + (58/9 + 49/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z3 | total: 12/Nc^3 + 82/(9*Nc) - (326*Nc)/9 + (136*Nc^3)/9 + (20/9 + 26/(9*Nc^2) - (46*Nc^2)/9)*Nf | planar: (136*Nc^3)/9 - (46*Nc^2*Nf)/9 | non-planar: 12/Nc^3 + 82/(9*Nc) - (326*Nc)/9 + (20/9 + 26/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: -221/(10*Nc^3) + 143/(10*Nc) - (19*Nc)/2 + (173*Nc^3)/10 | planar: (173*Nc^3)/10 | non-planar: -221/(10*Nc^3) + 143/(10*Nc) - (19*Nc)/2
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 14/Nc^3 - 173/(54*Nc) - (583*Nc)/54 + (146/27 - 146/(27*Nc^2))*Nf | planar: 0 | non-planar: 14/Nc^3 - 173/(54*Nc) - (583*Nc)/54 + (146/27 - 146/(27*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: 15/(2*Nc^3) - 85/(3*Nc) + (125*Nc)/6 + (-4/3 + 4/(3*Nc^2))*Nf | planar: 0 | non-planar: 15/(2*Nc^3) - 85/(3*Nc) + (125*Nc)/6 + (-4/3 + 4/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 + 10/Nc + 2*Nc | planar: 0 | non-planar: -12/Nc^3 + 10/Nc + 2*Nc
(7.2) +--+ (1-x)^1 singlet L=3 | ly^6 | real | 1 | total: 1/3 + 1/(18*Nc^4) - 2/(9*Nc^2) - (2*Nc^2)/9 + Nc^4/18 | planar: Nc^4/18 | non-planar: 1/3 + 1/(18*Nc^4) - 2/(9*Nc^2) - (2*Nc^2)/9
(7.2) +--+ (1-x)^1 singlet L=3 | ly^5 | real | 1 | total: 11/5 - 11/(15*Nc^2) - (11*Nc^2)/5 + (11*Nc^4)/15 + (2/(15*Nc^3) - 2/(5*Nc) + (2*Nc)/5 - (2*Nc^3)/15)*Nf | planar: (11*Nc^4)/15 - (2*Nc^3*Nf)/15 | non-planar: 11/5 - 11/(15*Nc^2) - (11*Nc^2)/5 + (2/(15*Nc^3) - 2/(5*Nc) + (2*Nc)/5)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^5 | iPi | 1 | total: -6/5 - 2/(15*Nc^4) + 4/(5*Nc^2) + (8*Nc^2)/15 | planar: 0 | non-planar: -6/5 - 2/(15*Nc^4) + 4/(5*Nc^2) + (8*Nc^2)/15
(7.2) +--+ (1-x)^1 singlet L=3 | ly^4 | real | 1 | total: -19/18 + 25/(24*Nc^4) - 11/(18*Nc^2) - (2*Nc^2)/9 + (61*Nc^4)/72 + (-7/(18*Nc^3) - 1/(18*Nc) + (23*Nc)/18 - (5*Nc^3)/6)*Nf + (-2/9 + 1/(9*Nc^2) + Nc^2/9)*Nf^2 | planar: (61*Nc^4)/72 - (5*Nc^3*Nf)/6 + (Nc^2*Nf^2)/9 | non-planar: -19/18 + 25/(24*Nc^4) - 11/(18*Nc^2) - (2*Nc^2)/9 + (-7/(18*Nc^3) - 1/(18*Nc) + (23*Nc)/18)*Nf + (-2/9 + 1/(9*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: 16 + 41/(6*Nc^4) - 43/(3*Nc^2) - (25*Nc^2)/3 - Nc^4/6 | planar: -1/6*Nc^4 | non-planar: 16 + 41/(6*Nc^4) - 43/(3*Nc^2) - (25*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: 31/36 + 5/(4*Nc^4) - 113/(36*Nc^2) + (37*Nc^2)/36 + (-1/9*1/Nc^3 + 8/(9*Nc) - (7*Nc)/9)*Nf | planar: 0 | non-planar: 31/36 + 5/(4*Nc^4) - 113/(36*Nc^2) + (37*Nc^2)/36 + (-1/9*1/Nc^3 + 8/(9*Nc) - (7*Nc)/9)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | real | 1 | total: 7/27 + 5/Nc^4 - 47/(2*Nc^2) + (2699*Nc^2)/54 - (857*Nc^4)/27 + (319/(27*Nc) - (638*Nc)/27 + (319*Nc^3)/27)*Nf + (40/27 - 20/(27*Nc^2) - (20*Nc^2)/27)*Nf^2 | planar: (-857*Nc^4)/27 + (319*Nc^3*Nf)/27 - (20*Nc^2*Nf^2)/27 | non-planar: 7/27 + 5/Nc^4 - 47/(2*Nc^2) + (2699*Nc^2)/54 + (319/(27*Nc) - (638*Nc)/27)*Nf + (40/27 - 20/(27*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: 541/9 - 18/Nc^4 - 287/(9*Nc^2) - (113*Nc^2)/9 + (7*Nc^4)/3 + (62/(9*Nc^3) - 118/(9*Nc) + (50*Nc)/9 + (2*Nc^3)/3)*Nf | planar: (7*Nc^4)/3 + (2*Nc^3*Nf)/3 | non-planar: 541/9 - 18/Nc^4 - 287/(9*Nc^2) - (113*Nc^2)/9 + (62/(9*Nc^3) - 118/(9*Nc) + (50*Nc)/9)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z3 | total: -24 - 4/Nc^4 + 16/Nc^2 + 16*Nc^2 - 4*Nc^4 | planar: -4*Nc^4 | non-planar: -24 - 4/Nc^4 + 16/Nc^2 + 16*Nc^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: 205/18 - 43/(6*Nc^4) + 77/(6*Nc^2) - (307*Nc^2)/18 + (Nc^(-3) - 62/(9*Nc) + (53*Nc)/9)*Nf | planar: 0 | non-planar: 205/18 - 43/(6*Nc^4) + 77/(6*Nc^2) - (307*Nc^2)/18 + (Nc^(-3) - 62/(9*Nc) + (53*Nc)/9)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: -24 + 32/(3*Nc^4) + 14/(3*Nc^2) + (26*Nc^2)/3 | planar: 0 | non-planar: -24 + 32/(3*Nc^4) + 14/(3*Nc^2) + (26*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | 1 | total: 106 - 31/(2*Nc^4) + 137/(12*Nc^2) - (737*Nc^2)/4 + (247*Nc^4)/3 + (25/(3*Nc^3) - 34/Nc + 43*Nc - (52*Nc^3)/3)*Nf | planar: (247*Nc^4)/3 - (52*Nc^3*Nf)/3 | non-planar: 106 - 31/(2*Nc^4) + 137/(12*Nc^2) - (737*Nc^2)/4 + (25/(3*Nc^3) - 34/Nc + 43*Nc)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: -81/2 + 347/(2*Nc^4) - 224/(3*Nc^2) - 125*Nc^2 + (200*Nc^4)/3 + (-106/(3*Nc^3) + 158/(3*Nc) + (2*Nc)/3 - 18*Nc^3)*Nf + (-8/3 + 4/(3*Nc^2) + (4*Nc^2)/3)*Nf^2 | planar: (200*Nc^4)/3 - 18*Nc^3*Nf + (4*Nc^2*Nf^2)/3 | non-planar: -81/2 + 347/(2*Nc^4) - 224/(3*Nc^2) - 125*Nc^2 + (-106/(3*Nc^3) + 158/(3*Nc) + (2*Nc)/3)*Nf + (-8/3 + 4/(3*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z3 | total: -111/2 + 27/(2*Nc^4) - 29/(2*Nc^2) + (201*Nc^2)/2 - 44*Nc^4 + (-8/Nc^3 + 24/Nc - 24*Nc + 8*Nc^3)*Nf | planar: -44*Nc^4 + 8*Nc^3*Nf | non-planar: -111/2 + 27/(2*Nc^4) - 29/(2*Nc^2) + (201*Nc^2)/2 + (-8/Nc^3 + 24/Nc - 24*Nc)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: 1602/5 - 6/Nc^4 - 154/Nc^2 - (774*Nc^2)/5 - (28*Nc^4)/5 | planar: (-28*Nc^4)/5 | non-planar: 1602/5 - 6/Nc^4 - 154/Nc^2 - (774*Nc^2)/5
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: -665/12 + 143/(4*Nc^4) - 809/(12*Nc^2) + (1045*Nc^2)/12 + (-37/(3*Nc^3) + 134/(3*Nc) - (97*Nc)/3)*Nf | planar: 0 | non-planar: -665/12 + 143/(4*Nc^4) - 809/(12*Nc^2) + (1045*Nc^2)/12 + (-37/(3*Nc^3) + 134/(3*Nc) - (97*Nc)/3)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: 160/3 - 82/Nc^2 + (86*Nc^2)/3 + (4/Nc^3 + 20/(3*Nc) - (32*Nc)/3)*Nf | planar: 0 | non-planar: 160/3 - 82/Nc^2 + (86*Nc^2)/3 + (4/Nc^3 + 20/(3*Nc) - (32*Nc)/3)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: -118/3 - 54/Nc^4 + 98/Nc^2 - (14*Nc^2)/3 | planar: 0 | non-planar: -118/3 - 54/Nc^4 + 98/Nc^2 - (14*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | 1 | total: 196187/1458 - 58/Nc^4 + 3241/(18*Nc^2) - (841681*Nc^2)/1458 + (467537*Nc^4)/1458 + (2479/(108*Nc^3) - 436403/(2916*Nc) + (672007*Nc)/2916 - (302537*Nc^3)/2916)*Nf + (-5216/729 + 2608/(729*Nc^2) + (2608*Nc^2)/729)*Nf^2 | planar: (467537*Nc^4)/1458 - (302537*Nc^3*Nf)/2916 + (2608*Nc^2*Nf^2)/729 | non-planar: 196187/1458 - 58/Nc^4 + 3241/(18*Nc^2) - (841681*Nc^2)/1458 + (2479/(108*Nc^3) - 436403/(2916*Nc) + (672007*Nc)/2916)*Nf + (-5216/729 + 2608/(729*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: -23824/81 - 256/Nc^4 + 1693/(27*Nc^2) + (81335*Nc^2)/81 - (41854*Nc^4)/81 + (1820/(27*Nc^3) + 5758/(81*Nc) - (27896*Nc)/81 + (16678*Nc^3)/81)*Nf + (80/3 - 40/(3*Nc^2) - (40*Nc^2)/3)*Nf^2 | planar: (-41854*Nc^4)/81 + (16678*Nc^3*Nf)/81 - (40*Nc^2*Nf^2)/3 | non-planar: -23824/81 - 256/Nc^4 + 1693/(27*Nc^2) + (81335*Nc^2)/81 + (1820/(27*Nc^3) + 5758/(81*Nc) - (27896*Nc)/81)*Nf + (80/3 - 40/(3*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z3 | total: -11675/54 - 5/(2*Nc^4) + 23/(2*Nc^2) + (22027*Nc^2)/54 - (5419*Nc^4)/27 + (32/(9*Nc^3) + 172/(3*Nc) - (376*Nc)/3 + (580*Nc^3)/9)*Nf + (256/27 - 128/(27*Nc^2) - (128*Nc^2)/27)*Nf^2 | planar: (-5419*Nc^4)/27 + (580*Nc^3*Nf)/9 - (128*Nc^2*Nf^2)/27 | non-planar: -11675/54 - 5/(2*Nc^4) + 23/(2*Nc^2) + (22027*Nc^2)/54 + (32/(9*Nc^3) + 172/(3*Nc) - (376*Nc)/3)*Nf + (256/27 - 128/(27*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: -1073/6 - 501/(10*Nc^4) - 493/(10*Nc^2) + (11459*Nc^2)/30 - (1556*Nc^4)/15 + (204/(5*Nc^3) - 952/(15*Nc) + (68*Nc)/15 + (272*Nc^3)/15)*Nf | planar: (-1556*Nc^4)/15 + (272*Nc^3*Nf)/15 | non-planar: -1073/6 - 501/(10*Nc^4) - 493/(10*Nc^2) + (11459*Nc^2)/30 + (204/(5*Nc^3) - 952/(15*Nc) + (68*Nc)/15)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z5 | total: 198 + 26/Nc^4 - 126/Nc^2 - 122*Nc^2 + 24*Nc^4 | planar: 24*Nc^4 | non-planar: 198 + 26/Nc^4 - 126/Nc^2 - 122*Nc^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: -2282/3 + 572/Nc^4 - 298/Nc^2 + (1486*Nc^2)/3 - (26*Nc^4)/3 | planar: (-26*Nc^4)/3 | non-planar: -2282/3 + 572/Nc^4 - 298/Nc^2 + (1486*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 12575/36 - 273/(4*Nc^4) + 361/(18*Nc^2) - (2710*Nc^2)/9 + (334/(9*Nc^3) - 1250/(9*Nc) + (916*Nc)/9)*Nf | planar: 0 | non-planar: 12575/36 - 273/(4*Nc^4) + 361/(18*Nc^2) - (2710*Nc^2)/9 + (334/(9*Nc^3) - 1250/(9*Nc) + (916*Nc)/9)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -629/6 + 231/(2*Nc^4) + 1157/(6*Nc^2) - (407*Nc^2)/2 + (-142/(3*Nc^3) + 28/(3*Nc) + 38*Nc)*Nf | planar: 0 | non-planar: -629/6 + 231/(2*Nc^4) + 1157/(6*Nc^2) - (407*Nc^2)/2 + (-142/(3*Nc^3) + 28/(3*Nc) + 38*Nc)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: -967/3 + 81/Nc^4 + 158/Nc^2 + (250*Nc^2)/3 + (-56/Nc^3 + 184/(3*Nc) - (16*Nc)/3)*Nf | planar: 0 | non-planar: -967/3 + 81/Nc^4 + 158/Nc^2 + (250*Nc^2)/3 + (-56/Nc^3 + 184/(3*Nc) - (16*Nc)/3)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: 48 + 304/(5*Nc^4) - 276/(5*Nc^2) - (268*Nc^2)/5 | planar: 0 | non-planar: 48 + 304/(5*Nc^4) - 276/(5*Nc^2) - (268*Nc^2)/5
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | 1 | total: -184291727/209952 - 4661/(96*Nc^4) - 402721/(864*Nc^2) + (183622987*Nc^2)/209952 + (54361775*Nc^4)/104976 + (-100363/(1944*Nc^3) + 29766799/(52488*Nc) - (5047841*Nc)/52488 - (22009157*Nc^3)/52488)*Nf + (-1580137/26244 - 299719/(26244*Nc^2) + (469964*Nc^2)/6561)*Nf^2 + (1000/(729*Nc) - (1000*Nc)/729)*Nf^3 | planar: (54361775*Nc^4)/104976 - (22009157*Nc^3*Nf)/52488 + (469964*Nc^2*Nf^2)/6561 - (1000*Nc*Nf^3)/729 | non-planar: -184291727/209952 - 4661/(96*Nc^4) - 402721/(864*Nc^2) + (183622987*Nc^2)/209952 + (-100363/(1944*Nc^3) + 29766799/(52488*Nc) - (5047841*Nc)/52488)*Nf + (-1580137/26244 - 299719/(26244*Nc^2))*Nf^2 + (1000*Nf^3)/(729*Nc)
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -763373/5832 + 6805/(48*Nc^4) - 178939/(324*Nc^2) - (1752217*Nc^2)/2916 + (13323803*Nc^4)/11664 + (-77699/(324*Nc^3) + 1607497/(2916*Nc) + (228775*Nc)/2916 - (1136981*Nc^3)/2916)*Nf + (124/9 - 226/(9*Nc^2) + (34*Nc^2)/3)*Nf^2 | planar: (13323803*Nc^4)/11664 - (1136981*Nc^3*Nf)/2916 + (34*Nc^2*Nf^2)/3 | non-planar: -763373/5832 + 6805/(48*Nc^4) - 178939/(324*Nc^2) - (1752217*Nc^2)/2916 + (-77699/(324*Nc^3) + 1607497/(2916*Nc) + (228775*Nc)/2916)*Nf + (124/9 - 226/(9*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3 | total: 409471/1944 - 1945/(8*Nc^4) + 207113/(216*Nc^2) - (2664689*Nc^2)/1944 + (215959*Nc^4)/486 + (-4909/(81*Nc^3) - 1691/(81*Nc) + (19063*Nc)/81 - (12463*Nc^3)/81)*Nf + (-290/243 - 3122/(243*Nc^2) + (3412*Nc^2)/243)*Nf^2 | planar: (215959*Nc^4)/486 - (12463*Nc^3*Nf)/81 + (3412*Nc^2*Nf^2)/243 | non-planar: 409471/1944 - 1945/(8*Nc^4) + 207113/(216*Nc^2) - (2664689*Nc^2)/1944 + (-4909/(81*Nc^3) - 1691/(81*Nc) + (19063*Nc)/81)*Nf + (-290/243 - 3122/(243*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: 252719/270 + 563/(10*Nc^4) - 19292/(27*Nc^2) - (17437*Nc^2)/27 + (9937*Nc^4)/27 + (36394/(135*Nc^3) - 31004/(135*Nc) + (646*Nc)/135 - (2012*Nc^3)/45)*Nf + (56/27 - 224/(135*Nc^2) - (56*Nc^2)/135)*Nf^2 | planar: (9937*Nc^4)/27 - (2012*Nc^3*Nf)/45 - (56*Nc^2*Nf^2)/135 | non-planar: 252719/270 + 563/(10*Nc^4) - 19292/(27*Nc^2) - (17437*Nc^2)/27 + (36394/(135*Nc^3) - 31004/(135*Nc) + (646*Nc)/135)*Nf + (56/27 - 224/(135*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z5 | total: -4501/18 + 323/(2*Nc^4) - 9695/(36*Nc^2) + (17683*Nc^2)/36 - (400*Nc^4)/3 + (1492/(9*Nc^3) - 224/Nc + (32*Nc)/3 + (428*Nc^3)/9)*Nf | planar: (-400*Nc^4)/3 + (428*Nc^3*Nf)/9 | non-planar: -4501/18 + 323/(2*Nc^4) - 9695/(36*Nc^2) + (17683*Nc^2)/36 + (1492/(9*Nc^3) - 224/Nc + (32*Nc)/3)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: 4612/3 - 176/Nc^4 - 693/Nc^2 - 689*Nc^2 + (62*Nc^4)/3 + (170/Nc^3 - 442/(3*Nc) + 30*Nc - (158*Nc^3)/3)*Nf | planar: (62*Nc^4)/3 - (158*Nc^3*Nf)/3 | non-planar: 4612/3 - 176/Nc^4 - 693/Nc^2 - 689*Nc^2 + (170/Nc^3 - 442/(3*Nc) + 30*Nc)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3^2 | total: -308/9 + 84/Nc^4 - 424/(3*Nc^2) + (1120*Nc^2)/9 - (296*Nc^4)/9 | planar: (-296*Nc^4)/9 | non-planar: -308/9 + 84/Nc^4 - 424/(3*Nc^2) + (1120*Nc^2)/9
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: 322796/945 - 121799/(630*Nc^4) + 939/(7*Nc^2) - (274069*Nc^2)/945 + (2059*Nc^4)/270 | planar: (2059*Nc^4)/270 | non-planar: 322796/945 - 121799/(630*Nc^4) + 939/(7*Nc^2) - (274069*Nc^2)/945
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 1521503/23328 + 5585/(32*Nc^4) - 95359/(864*Nc^2) - (3018275*Nc^2)/23328 + (-4961/(24*Nc^3) + 602611/(2916*Nc) + (301*Nc)/5832)*Nf + (-6496/729 + 6496/(729*Nc^2))*Nf^2 | planar: 0 | non-planar: 1521503/23328 + 5585/(32*Nc^4) - 95359/(864*Nc^2) - (3018275*Nc^2)/23328 + (-4961/(24*Nc^3) + 602611/(2916*Nc) + (301*Nc)/5832)*Nf + (-6496/729 + 6496/(729*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: -574121/648 + 477/(8*Nc^4) + 21545/(216*Nc^2) + (470849*Nc^2)/648 + (-3605/(54*Nc^3) + 19471/(81*Nc) - (28127*Nc)/162)*Nf + (46/9 - 46/(9*Nc^2))*Nf^2 | planar: 0 | non-planar: -574121/648 + 477/(8*Nc^4) + 21545/(216*Nc^2) + (470849*Nc^2)/648 + (-3605/(54*Nc^3) + 19471/(81*Nc) - (28127*Nc)/162)*Nf + (46/9 - 46/(9*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: -6283/27 - 145/Nc^4 - 115/(6*Nc^2) + (21431*Nc^2)/54 + (1415/(9*Nc^3) - 1150/(9*Nc) - (265*Nc)/9)*Nf + (56/27 - 56/(27*Nc^2))*Nf^2 | planar: 0 | non-planar: -6283/27 - 145/Nc^4 - 115/(6*Nc^2) + (21431*Nc^2)/54 + (1415/(9*Nc^3) - 1150/(9*Nc) - (265*Nc)/9)*Nf + (56/27 - 56/(27*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 3631/60 + 627/(20*Nc^4) - 2557/(15*Nc^2) + (393*Nc^2)/5 + (664/(15*Nc^3) - 224/(5*Nc) + (8*Nc)/15)*Nf | planar: 0 | non-planar: 3631/60 + 627/(20*Nc^4) - 2557/(15*Nc^2) + (393*Nc^2)/5 + (664/(15*Nc^3) - 224/(5*Nc) + (8*Nc)/15)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -224/3 + 96/Nc^4 - 14/Nc^2 - (22*Nc^2)/3 | planar: 0 | non-planar: -224/3 + 96/Nc^4 - 14/Nc^2 - (22*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: -140/3 + 68/Nc^4 + 10/Nc^2 - (94*Nc^2)/3 | planar: 0 | non-planar: -140/3 + 68/Nc^4 + 10/Nc^2 - (94*Nc^2)/3
(7.2) +--+ (1-x)^1 adjoint L=0 | ly^0 | real | 1 | total: -Nc^(-1) | planar: -Nc^(-1) | non-planar: 0
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | 1 | total: -17/18 - 15/(2*Nc^2) + (10*Nf)/(9*Nc) | planar: -17/18 + (10*Nf)/(9*Nc) | non-planar: -15/(2*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: -7 + Nc^(-2) | planar: -7 | non-planar: Nc^(-2)
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 3/2 + 3/(2*Nc^2) | planar: 3/2 | non-planar: 3/(2*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^4 | real | 1 | total: 1/(6*Nc^3) + 1/(6*Nc) | planar: 0 | non-planar: 1/(6*Nc^3) + 1/(6*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^3 | real | 1 | total: -11/(9*Nc) + (2*Nf)/(9*Nc^2) | planar: 0 | non-planar: -11/(9*Nc) + (2*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: 2/(3*Nc) - (2*Nc)/3 | planar: (-2*Nc)/3 | non-planar: 2/(3*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) + 3/(2*Nc) | planar: 0 | non-planar: -3/(2*Nc^3) + 3/(2*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: 10/Nc^3 + 10/Nc | planar: 0 | non-planar: 10/Nc^3 + 10/Nc
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) - 3/(2*Nc) + 3*Nc | planar: 3*Nc | non-planar: 3/(2*Nc^3) - 3/(2*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | 1 | total: -3/Nc^3 + 404/(27*Nc) - (56*Nf)/(27*Nc^2) | planar: 0 | non-planar: -3/Nc^3 + 404/(27*Nc) - (56*Nf)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: -6/Nc^3 - 34/Nc + (4*Nf)/Nc^2 | planar: 0 | non-planar: -6/Nc^3 - 34/Nc + (4*Nf)/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z3 | total: -2/Nc | planar: 0 | non-planar: -2/Nc
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: -5/Nc^3 + 4/Nc - 9*Nc | planar: -9*Nc | non-planar: -5/Nc^3 + 4/Nc
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: 16/Nc^3 + 32/Nc - 16*Nc | planar: -16*Nc | non-planar: 16/Nc^3 + 32/Nc
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | 1 | total: -383/(16*Nc^3) - 26249/(324*Nc) - (13997*Nc)/1296 + (407/27 + 1226/(81*Nc^2))*Nf - (100*Nf^2)/(81*Nc) | planar: (-13997*Nc)/1296 + (407*Nf)/27 - (100*Nf^2)/(81*Nc) | non-planar: -383/(16*Nc^3) - 26249/(324*Nc) + (1226*Nf)/(81*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: 5/Nc^3 - 491/(18*Nc) - (1117*Nc)/18 + (143/9 + 49/(9*Nc^2))*Nf | planar: (-1117*Nc)/18 + (143*Nf)/9 | non-planar: 5/Nc^3 - 491/(18*Nc) + (49*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z3 | total: 12/Nc^3 + 217/(9*Nc) - (97*Nc)/9 + (34/9 + 26/(9*Nc^2))*Nf | planar: (-97*Nc)/9 + (34*Nf)/9 | non-planar: 12/Nc^3 + 217/(9*Nc) + (26*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: -221/(10*Nc^3) - 301/(5*Nc) + (191*Nc)/10 | planar: (191*Nc)/10 | non-planar: -221/(10*Nc^3) - 301/(5*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 14/Nc^3 + 1609/(54*Nc) + (2203*Nc)/54 + (-146/27 - 146/(27*Nc^2))*Nf | planar: (2203*Nc)/54 - (146*Nf)/27 | non-planar: 14/Nc^3 + 1609/(54*Nc) - (146*Nf)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: 15/(2*Nc^3) - 22/(3*Nc) + (91*Nc)/6 + (4/3 + 4/(3*Nc^2))*Nf | planar: (91*Nc)/6 + (4*Nf)/3 | non-planar: 15/(2*Nc^3) - 22/(3*Nc) + (4*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 22/Nc - 2*Nc | planar: -2*Nc | non-planar: -12/Nc^3 - 22/Nc
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^6 | real | 1 | total: 1/45 + 1/(18*Nc^4) + 7/(90*Nc^2) | planar: 0 | non-planar: 1/45 + 1/(18*Nc^4) + 7/(90*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^5 | real | 1 | total: -11/15 - 11/(15*Nc^2) + (2/(15*Nc^3) + 2/(15*Nc))*Nf | planar: 0 | non-planar: -11/15 - 11/(15*Nc^2) + (2/(15*Nc^3) + 2/(15*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: -2/5 - 2/(15*Nc^4) + 4/(15*Nc^2) - (4*Nc^2)/15 | planar: (-4*Nc^2)/15 | non-planar: -2/5 - 2/(15*Nc^4) + 4/(15*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | 1 | total: 167/24 + 25/(24*Nc^4) + 119/(36*Nc^2) + (-7/(18*Nc^3) - 35/(18*Nc))*Nf + Nf^2/(9*Nc^2) | planar: 0 | non-planar: 167/24 + 25/(24*Nc^4) + 119/(36*Nc^2) + (-7/(18*Nc^3) - 35/(18*Nc))*Nf + Nf^2/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: 19/6 + 41/(6*Nc^4) + 14/Nc^2 | planar: 0 | non-planar: 19/6 + 41/(6*Nc^4) + 14/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: -32/9 + 5/(4*Nc^4) + 67/(36*Nc^2) + (37*Nc^2)/6 + (-1/9*1/Nc^3 + 5/(9*Nc) - (2*Nc)/3)*Nf | planar: (37*Nc^2)/6 - (2*Nc*Nf)/3 | non-planar: -32/9 + 5/(4*Nc^4) + 67/(36*Nc^2) + (-1/9*1/Nc^3 + 5/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | 1 | total: -1627/54 + 5/Nc^4 - 5/(2*Nc^2) + (280*Nf)/(27*Nc) - (20*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -1627/54 + 5/Nc^4 - 5/(2*Nc^2) + (280*Nf)/(27*Nc) - (20*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: -439/9 - 18/Nc^4 - 881/(9*Nc^2) + (62/(9*Nc^3) + 70/(9*Nc))*Nf | planar: 0 | non-planar: -439/9 - 18/Nc^4 - 881/(9*Nc^2) + (62/(9*Nc^3) + 70/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z3 | total: -8/3 - 4/Nc^4 - 20/(3*Nc^2) | planar: 0 | non-planar: -8/3 - 4/Nc^4 - 20/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: 233/9 - 43/(6*Nc^4) - 95/(6*Nc^2) - (377*Nc^2)/9 + (Nc^(-3) - 35/(9*Nc) + (44*Nc)/9)*Nf | planar: (-377*Nc^2)/9 + (44*Nc*Nf)/9 | non-planar: 233/9 - 43/(6*Nc^4) - 95/(6*Nc^2) + (Nc^(-3) - 35/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: -8/3 + 32/(3*Nc^4) + 134/(3*Nc^2) - 10*Nc^2 | planar: -10*Nc^2 | non-planar: -8/3 + 32/(3*Nc^4) + 134/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | 1 | total: 119/3 - 31/(2*Nc^4) - 143/(6*Nc^2) + (25/(3*Nc^3) - 29/(3*Nc))*Nf | planar: 0 | non-planar: 119/3 - 31/(2*Nc^4) - 143/(6*Nc^2) + (25/(3*Nc^3) - 29/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: 1873/6 + 347/(2*Nc^4) + 1588/(3*Nc^2) + (-106/(3*Nc^3) - 62/Nc)*Nf + (4*Nf^2)/(3*Nc^2) | planar: 0 | non-planar: 1873/6 + 347/(2*Nc^4) + 1588/(3*Nc^2) + (-106/(3*Nc^3) - 62/Nc)*Nf + (4*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z3 | total: 35 + 27/(2*Nc^4) + 97/(2*Nc^2) + (-8/Nc^3 - 8/Nc)*Nf | planar: 0 | non-planar: 35 + 27/(2*Nc^4) + 97/(2*Nc^2) + (-8/Nc^3 - 8/Nc)*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: 312/5 - 6/Nc^4 - 798/(5*Nc^2) | planar: 0 | non-planar: 312/5 - 6/Nc^4 - 798/(5*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: -365/12 + 143/(4*Nc^4) + 172/(3*Nc^2) + 159*Nc^2 + (-37/(3*Nc^3) + 23/(3*Nc) - 20*Nc)*Nf | planar: 159*Nc^2 - 20*Nc*Nf | non-planar: -365/12 + 143/(4*Nc^4) + 172/(3*Nc^2) + (-37/(3*Nc^3) + 23/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: -841/6 - 149/(2*Nc^2) + (377*Nc^2)/3 + (4/Nc^3 + 56/(3*Nc) - (44*Nc)/3)*Nf | planar: (377*Nc^2)/3 - (44*Nc*Nf)/3 | non-planar: -841/6 - 149/(2*Nc^2) + (4/Nc^3 + 56/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: -32/3 - 54/Nc^4 - 126/Nc^2 + (32*Nc^2)/3 | planar: (32*Nc^2)/3 | non-planar: -32/3 - 54/Nc^4 - 126/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | 1 | total: 163798/729 - 58/Nc^4 - 103/(9*Nc^2) + (2479/(108*Nc^3) - 235361/(2916*Nc))*Nf + (2608*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: 163798/729 - 58/Nc^4 - 103/(9*Nc^2) + (2479/(108*Nc^3) - 235361/(2916*Nc))*Nf + (2608*Nf^2)/(729*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: -84433/81 - 256/Nc^4 - 21716/(27*Nc^2) + (1820/(27*Nc^3) + 19324/(81*Nc))*Nf - (40*Nf^2)/(3*Nc^2) | planar: 0 | non-planar: -84433/81 - 256/Nc^4 - 21716/(27*Nc^2) + (1820/(27*Nc^3) + 19324/(81*Nc))*Nf - (40*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z3 | total: -6445/27 - 5/(2*Nc^4) - 31/(2*Nc^2) + (32/(9*Nc^3) + 688/(9*Nc))*Nf - (128*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -6445/27 - 5/(2*Nc^4) - 31/(2*Nc^2) + (32/(9*Nc^3) + 688/(9*Nc))*Nf - (128*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: -4934/15 - 501/(10*Nc^4) - 521/(2*Nc^2) + (204/(5*Nc^3) + 752/(15*Nc))*Nf | planar: 0 | non-planar: -4934/15 - 501/(10*Nc^4) - 521/(2*Nc^2) + (204/(5*Nc^3) + 752/(15*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z5 | total: -24 + 26/Nc^4 + 10/Nc^2 | planar: 0 | non-planar: -24 + 26/Nc^4 + 10/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: -1706/3 + 572/Nc^4 + 1830/Nc^2 | planar: 0 | non-planar: -1706/3 + 572/Nc^4 + 1830/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: -397/36 - 273/(4*Nc^4) - 1147/(9*Nc^2) - (2371*Nc^2)/6 + (334/(9*Nc^3) - 248/(9*Nc) + (194*Nc)/3)*Nf | planar: (-2371*Nc^2)/6 + (194*Nc*Nf)/3 | non-planar: -397/36 - 273/(4*Nc^4) - 1147/(9*Nc^2) + (334/(9*Nc^3) - 248/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: 2006/3 + 231/(2*Nc^4) + 2999/(6*Nc^2) - (1663*Nc^2)/3 + (-142/(3*Nc^3) - 398/(3*Nc) + (256*Nc)/3)*Nf | planar: (-1663*Nc^2)/3 + (256*Nc*Nf)/3 | non-planar: 2006/3 + 231/(2*Nc^4) + 2999/(6*Nc^2) + (-142/(3*Nc^3) - 398/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: 1805/3 + 81/Nc^4 + 410/Nc^2 - (836*Nc^2)/3 + (-56/Nc^3 - 320/(3*Nc) + (152*Nc)/3)*Nf | planar: (-836*Nc^2)/3 + (152*Nc*Nf)/3 | non-planar: 1805/3 + 81/Nc^4 + 410/Nc^2 + (-56/Nc^3 - 320/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: -408/5 + 304/(5*Nc^4) + 972/(5*Nc^2) + (36*Nc^2)/5 | planar: (36*Nc^2)/5 | non-planar: -408/5 + 304/(5*Nc^4) + 972/(5*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | 1 | total: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) - (91396597*Nc^2)/209952 + (-100363/(1944*Nc^3) + 23963203/(52488*Nc) + (2448721*Nc)/6561)*Nf + (-434486/6561 - 299719/(26244*Nc^2))*Nf^2 + (1000*Nf^3)/(729*Nc) | planar: (-91396597*Nc^2)/209952 + (2448721*Nc*Nf)/6561 - (434486*Nf^2)/6561 + (1000*Nf^3)/(729*Nc) | non-planar: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) + (-100363/(1944*Nc^3) + 23963203/(52488*Nc))*Nf - (299719*Nf^2)/(26244*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) - (12621047*Nc^2)/11664 + (-77699/(324*Nc^3) + 102028/(729*Nc) + (1234667*Nc)/2916)*Nf + (-74/3 - 226/(9*Nc^2))*Nf^2 | planar: (-12621047*Nc^2)/11664 + (1234667*Nc*Nf)/2916 - (74*Nf^2)/3 | non-planar: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) + (-77699/(324*Nc^3) + 102028/(729*Nc))*Nf - (226*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3 | total: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) - (441421*Nc^2)/1944 + (-4909/(81*Nc^3) - 2284/(27*Nc) + (5947*Nc)/81)*Nf + (-1846/243 - 3122/(243*Nc^2))*Nf^2 | planar: (-441421*Nc^2)/1944 + (5947*Nc*Nf)/81 - (1846*Nf^2)/243 | non-planar: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) + (-4909/(81*Nc^3) - 2284/(27*Nc))*Nf - (3122*Nf^2)/(243*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (284137*Nc^2)/540 + (36394/(135*Nc^3) + 43496/(135*Nc) - (6682*Nc)/45)*Nf + (4/27 - 224/(135*Nc^2))*Nf^2 | planar: (284137*Nc^2)/540 - (6682*Nc*Nf)/45 + (4*Nf^2)/27 | non-planar: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (36394/(135*Nc^3) + 43496/(135*Nc))*Nf - (224*Nf^2)/(135*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z5 | total: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (779*Nc^2)/12 + (1492/(9*Nc^3) - 104/(9*Nc) - (140*Nc)/9)*Nf | planar: (779*Nc^2)/12 - (140*Nc*Nf)/9 | non-planar: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (1492/(9*Nc^3) - 104/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: -4396/3 - 176/Nc^4 - 1316/Nc^2 + 900*Nc^2 + (170/Nc^3 + 856/(3*Nc) - 114*Nc)*Nf | planar: 900*Nc^2 - 114*Nc*Nf | non-planar: -4396/3 - 176/Nc^4 - 1316/Nc^2 + (170/Nc^3 + 856/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3^2 | total: -338/9 + 84/Nc^4 + 308/(3*Nc^2) + (278*Nc^2)/9 | planar: (278*Nc^2)/9 | non-planar: -338/9 + 84/Nc^4 + 308/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2) - (36799*Nc^2)/270 | planar: (-36799*Nc^2)/270 | non-planar: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (18644687*Nc^2)/23328 + (-4961/(24*Nc^3) - 159247/(1458*Nc) - (1041529*Nc)/5832)*Nf + (6496/729 + 6496/(729*Nc^2))*Nf^2 | planar: (18644687*Nc^2)/23328 - (1041529*Nc*Nf)/5832 + (6496*Nf^2)/729 | non-planar: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (-4961/(24*Nc^3) - 159247/(1458*Nc))*Nf + (6496*Nf^2)/(729*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (423553*Nc^2)/648 + (-3605/(54*Nc^3) + 5092/(81*Nc) - (8161*Nc)/162)*Nf + (-46/9 - 46/(9*Nc^2))*Nf^2 | planar: (423553*Nc^2)/648 - (8161*Nc*Nf)/162 - (46*Nf^2)/9 | non-planar: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (-3605/(54*Nc^3) + 5092/(81*Nc))*Nf - (46*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (2609*Nc^2)/27 + (1415/(9*Nc^3) + 346/(3*Nc) - (509*Nc)/9)*Nf + (-56/27 - 56/(27*Nc^2))*Nf^2 | planar: (2609*Nc^2)/27 - (509*Nc*Nf)/9 - (56*Nf^2)/27 | non-planar: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (1415/(9*Nc^3) + 346/(3*Nc))*Nf - (56*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + 270*Nc^2 + (664/(15*Nc^3) + 368/(5*Nc) - (752*Nc)/15)*Nf | planar: 270*Nc^2 - (752*Nc*Nf)/15 | non-planar: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + (664/(15*Nc^3) + 368/(5*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: -136/3 + 96/Nc^4 + 386/Nc^2 - (326*Nc^2)/3 | planar: (-326*Nc^2)/3 | non-planar: -136/3 + 96/Nc^4 + 386/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: -1844/3 + 68/Nc^4 + 314/Nc^2 + (490*Nc^2)/3 | planar: (490*Nc^2)/3 | non-planar: -1844/3 + 68/Nc^4 + 314/Nc^2
sig- flip (1-x)^0 singlet L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2)
sig- flip (1-x)^0 singlet L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2)
sig- flip (1-x)^0 adjoint L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2)
sig- flip (1-x)^0 adjoint L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2)
sig+ flip (1-x)^1 singlet L=1 | ly^1 | iPi | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
sig+ flip (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: -3/Nc^2 + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -3/Nc^2
sig+ flip (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -8/3 + 3/Nc^2 - Nc^2/3 + (-1/3*1/Nc + Nc/3)*Nf | planar: -1/3*Nc^2 + (Nc*Nf)/3 | non-planar: -8/3 + 3/Nc^2 - Nf/(3*Nc)
sig+ flip (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 + 5/(3*Nc) - (5*Nc)/3 + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + 5/(3*Nc) - (5*Nc)/3
sig+ flip (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: -3/Nc^3 + 3/Nc - 3*Nc + 3*Nc^3 | planar: 3*Nc^3 | non-planar: -3/Nc^3 + 3/Nc - 3*Nc
sig+ flip (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) - 25/(6*Nc) + (5*Nc)/6 + (11*Nc^3)/6 + (2/3 - 1/(3*Nc^2) - Nc^2/3)*Nf | planar: (11*Nc^3)/6 - (Nc^2*Nf)/3 | non-planar: 3/(2*Nc^3) - 25/(6*Nc) + (5*Nc)/6 + (2/3 - 1/(3*Nc^2))*Nf
sig+ flip (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: 18/Nc^3 - 14/Nc - 8*Nc + 4*Nc^3 + (8 - 4/Nc^2 - 4*Nc^2)*Nf | planar: 4*Nc^3 - 4*Nc^2*Nf | non-planar: 18/Nc^3 - 14/Nc - 8*Nc + (8 - 4/Nc^2)*Nf
sig+ flip (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: -11/Nc^3 + 172/(9*Nc) + (34*Nc)/9 - (107*Nc^3)/9 + (-40/9 + 20/(9*Nc^2) + (20*Nc^2)/9)*Nf | planar: (-107*Nc^3)/9 + (20*Nc^2*Nf)/9 | non-planar: -11/Nc^3 + 172/(9*Nc) + (34*Nc)/9 + (-40/9 + 20/(9*Nc^2))*Nf
sig+ flip (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: 15/Nc^3 - 13/Nc - 3*Nc + Nc^3 | planar: Nc^3 | non-planar: 15/Nc^3 - 13/Nc - 3*Nc
sig+ flip (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: -39/Nc^3 - 233/(3*Nc) + (230*Nc)/3 + 40*Nc^3 + (-28/3 + 65/(3*Nc^2) - (37*Nc^2)/3)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: 40*Nc^3 - (37*Nc^2*Nf)/3 + (4*Nc*Nf^2)/3 | non-planar: -39/Nc^3 - 233/(3*Nc) + (230*Nc)/3 + (-28/3 + 65/(3*Nc^2))*Nf - (4*Nf^2)/(3*Nc)
sig+ flip (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 3/Nc + 9*Nc + 3*Nc^3 | planar: 3*Nc^3 | non-planar: -9/Nc^3 - 3/Nc + 9*Nc
sig+ flip (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 211/(8*Nc^3) + 433/(216*Nc) - (159*Nc)/8 - (1837*Nc^3)/216 + (172/27 - 317/(27*Nc^2) + (145*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/216 + (145*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 211/(8*Nc^3) + 433/(216*Nc) - (159*Nc)/8 + (172/27 - 317/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig+ flip (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 43/(3*Nc) + (40*Nc)/3 + 7*Nc^3 + (-4/3 + 7/(3*Nc^2) - Nc^2)*Nf | planar: 7*Nc^3 - Nc^2*Nf | non-planar: -6/Nc^3 - 43/(3*Nc) + (40*Nc)/3 + (-4/3 + 7/(3*Nc^2))*Nf
sig+ flip (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -18/Nc^3 + 16/Nc + 8*Nc - 6*Nc^3 | planar: -6*Nc^3 | non-planar: -18/Nc^3 + 16/Nc + 8*Nc
sig+ flip (1-x)^1 singlet L=3 | ly^5 | iPi | 1 | total: -6/5 - 2/(15*Nc^4) + 4/(5*Nc^2) + (8*Nc^2)/15 | planar: 0 | non-planar: -6/5 - 2/(15*Nc^4) + 4/(5*Nc^2) + (8*Nc^2)/15
sig+ flip (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: -3 + Nc^(-4) + 4*Nc^2 - 2*Nc^4 | planar: -2*Nc^4 | non-planar: -3 + Nc^(-4) + 4*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: 5/18 + Nc^(-4) - 22/(9*Nc^2) + (10*Nc^2)/9 + Nc^4/18 + (-1/18*1/Nc^3 + 13/(18*Nc) - (11*Nc)/18 - Nc^3/18)*Nf | planar: Nc^4/18 - (Nc^3*Nf)/18 | non-planar: 5/18 + Nc^(-4) - 22/(9*Nc^2) + (10*Nc^2)/9 + (-1/18*1/Nc^3 + 13/(18*Nc) - (11*Nc)/18)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: 9 - 19/Nc^2 + (89*Nc^2)/3 - (59*Nc^4)/3 + (-2/Nc^3 + 6/Nc - (26*Nc)/3 + (14*Nc^3)/3)*Nf | planar: (-59*Nc^4)/3 + (14*Nc^3*Nf)/3 | non-planar: 9 - 19/Nc^2 + (89*Nc^2)/3 + (-2/Nc^3 + 6/Nc - (26*Nc)/3)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: 11/9 - 43/(4*Nc^4) + 421/(18*Nc^2) - (253*Nc^2)/18 + (7*Nc^4)/36 + (13/(9*Nc^3) - 74/(9*Nc) + (65*Nc)/9 - (4*Nc^3)/9)*Nf | planar: (7*Nc^4)/36 - (4*Nc^3*Nf)/9 | non-planar: 11/9 - 43/(4*Nc^4) + 421/(18*Nc^2) - (253*Nc^2)/18 + (13/(9*Nc^3) - 74/(9*Nc) + (65*Nc)/9)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: -12 + 43/(3*Nc^4) - 10/Nc^2 + 6*Nc^2 + (5*Nc^4)/3 | planar: (5*Nc^4)/3 | non-planar: -12 + 43/(3*Nc^4) - 10/Nc^2 + 6*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: 229/2 + 33/(4*Nc^4) - 55/Nc^2 - 138*Nc^2 + (281*Nc^4)/4 + (19/Nc^3 - 9/Nc - 13*Nc + 3*Nc^3)*Nf + (4 - 2/Nc^2 - 2*Nc^2)*Nf^2 | planar: (281*Nc^4)/4 + 3*Nc^3*Nf - 2*Nc^2*Nf^2 | non-planar: 229/2 + 33/(4*Nc^4) - 55/Nc^2 - 138*Nc^2 + (19/Nc^3 - 9/Nc - 13*Nc)*Nf + (4 - 2/Nc^2)*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: 6 + 42/Nc^4 - 48/Nc^2 + 24*Nc^2 - 24*Nc^4 | planar: -24*Nc^4 | non-planar: 6 + 42/Nc^4 - 48/Nc^2 + 24*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: -1183/9 + 55/(2*Nc^4) - 443/(54*Nc^2) + (189*Nc^2)/2 + (953*Nc^4)/54 + (-859/(54*Nc^3) + 235/(6*Nc) - (191*Nc)/18 - (683*Nc^3)/54)*Nf + (-20/9 + 10/(9*Nc^2) + (10*Nc^2)/9)*Nf^2 | planar: (953*Nc^4)/54 - (683*Nc^3*Nf)/54 + (10*Nc^2*Nf^2)/9 | non-planar: -1183/9 + 55/(2*Nc^4) - 443/(54*Nc^2) + (189*Nc^2)/2 + (-859/(54*Nc^3) + 235/(6*Nc) - (191*Nc)/18)*Nf + (-20/9 + 10/(9*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: 733/6 - 21/Nc^4 - 397/(6*Nc^2) - (117*Nc^2)/2 + (47*Nc^4)/2 + (41/(3*Nc^3) - 47/(3*Nc) + 9*Nc - 7*Nc^3)*Nf | planar: (47*Nc^4)/2 - 7*Nc^3*Nf | non-planar: 733/6 - 21/Nc^4 - 397/(6*Nc^2) - (117*Nc^2)/2 + (41/(3*Nc^3) - 47/(3*Nc) + 9*Nc)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: 8/3 - 48/Nc^4 + 72/Nc^2 - (104*Nc^2)/3 + 8*Nc^4 | planar: 8*Nc^4 | non-planar: 8/3 - 48/Nc^4 + 72/Nc^2 - (104*Nc^2)/3
sig+ flip (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: -1703/6 + 72/Nc^4 + 1795/(6*Nc^2) - (6211*Nc^2)/18 + (4639*Nc^4)/18 + (-284/(3*Nc^3) - 6/Nc + (1958*Nc)/9 - (1052*Nc^3)/9)*Nf + (-80/3 + 40/(3*Nc^2) + (40*Nc^2)/3)*Nf^2 | planar: (4639*Nc^4)/18 - (1052*Nc^3*Nf)/9 + (40*Nc^2*Nf^2)/3 | non-planar: -1703/6 + 72/Nc^4 + 1795/(6*Nc^2) - (6211*Nc^2)/18 + (-284/(3*Nc^3) - 6/Nc + (1958*Nc)/9)*Nf + (-80/3 + 40/(3*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: 253 - 153/Nc^4 - 187/Nc^2 + 275*Nc^2 - 188*Nc^4 + (52/Nc^3 - 28/Nc - 68*Nc + 44*Nc^3)*Nf | planar: -188*Nc^4 + 44*Nc^3*Nf | non-planar: 253 - 153/Nc^4 - 187/Nc^2 + 275*Nc^2 + (52/Nc^3 - 28/Nc - 68*Nc)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: -10 + 144/Nc^4 - 174/Nc^2 + 10*Nc^2 + 30*Nc^4 | planar: 30*Nc^4 | non-planar: -10 + 144/Nc^4 - 174/Nc^2 + 10*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 33016/81 - 1155/(16*Nc^4) - 74053/(648*Nc^2) + (677*Nc^2)/648 - (95983*Nc^4)/432 + (15479/(324*Nc^3) - 25133/(324*Nc) - (17123*Nc)/324 + (26777*Nc^3)/324)*Nf + (712/81 - 356/(81*Nc^2) - (356*Nc^2)/81)*Nf^2 | planar: (-95983*Nc^4)/432 + (26777*Nc^3*Nf)/324 - (356*Nc^2*Nf^2)/81 | non-planar: 33016/81 - 1155/(16*Nc^4) - 74053/(648*Nc^2) + (677*Nc^2)/648 + (15479/(324*Nc^3) - 25133/(324*Nc) - (17123*Nc)/324)*Nf + (712/81 - 356/(81*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -6569/18 + 90/Nc^4 + 2297/(6*Nc^2) - (2831*Nc^2)/18 + (889*Nc^4)/18 + (-205/(3*Nc^3) + 41/(9*Nc) + (887*Nc)/9 - (313*Nc^3)/9)*Nf + (-88/9 + 44/(9*Nc^2) + (44*Nc^2)/9)*Nf^2 | planar: (889*Nc^4)/18 - (313*Nc^3*Nf)/9 + (44*Nc^2*Nf^2)/9 | non-planar: -6569/18 + 90/Nc^4 + 2297/(6*Nc^2) - (2831*Nc^2)/18 + (-205/(3*Nc^3) + 41/(9*Nc) + (887*Nc)/9)*Nf + (-88/9 + 44/(9*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: -635/2 + 159/(2*Nc^4) + 3107/(18*Nc^2) + (215*Nc^2)/6 + (266*Nc^4)/9 + (-370/(9*Nc^3) + 32/Nc + (26*Nc)/3 + (4*Nc^3)/9)*Nf | planar: (266*Nc^4)/9 + (4*Nc^3*Nf)/9 | non-planar: -635/2 + 159/(2*Nc^4) + 3107/(18*Nc^2) + (215*Nc^2)/6 + (-370/(9*Nc^3) + 32/Nc + (26*Nc)/3)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: 37 + 307/(10*Nc^4) - 314/(5*Nc^2) + (78*Nc^2)/5 - (41*Nc^4)/2 | planar: (-41*Nc^4)/2 | non-planar: 37 + 307/(10*Nc^4) - 314/(5*Nc^2) + (78*Nc^2)/5
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -13673/27 - 2523/(16*Nc^4) - 251713/(216*Nc^2) + (68735*Nc^2)/72 + (377905*Nc^4)/432 + (25577/(108*Nc^3) + 23375/(36*Nc) - (48373*Nc)/108 - (47329*Nc^3)/108)*Nf + (238/27 - 2113/(27*Nc^2) + (625*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (377905*Nc^4)/432 - (47329*Nc^3*Nf)/108 + (625*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -13673/27 - 2523/(16*Nc^4) - 251713/(216*Nc^2) + (68735*Nc^2)/72 + (25577/(108*Nc^3) + 23375/(36*Nc) - (48373*Nc)/108)*Nf + (238/27 - 2113/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: 207/2 + 399/(4*Nc^4) - 167/Nc^2 + (205*Nc^2)/3 - (1255*Nc^4)/12 + (11/Nc^3 - 5/Nc - (305*Nc)/3 + (287*Nc^3)/3)*Nf + (28/3 + 2/Nc^2 - (34*Nc^2)/3)*Nf^2 | planar: (-1255*Nc^4)/12 + (287*Nc^3*Nf)/3 - (34*Nc^2*Nf^2)/3 | non-planar: 207/2 + 399/(4*Nc^4) - 167/Nc^2 + (205*Nc^2)/3 + (11/Nc^3 - 5/Nc - (305*Nc)/3)*Nf + (28/3 + 2/Nc^2)*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: 535/6 + 207/(2*Nc^4) - 1411/(6*Nc^2) - (161*Nc^2)/6 + (208*Nc^4)/3 + (134/(3*Nc^3) + 70/(3*Nc) - (50*Nc)/3 - (154*Nc^3)/3)*Nf | planar: (208*Nc^4)/3 - (154*Nc^3*Nf)/3 | non-planar: 535/6 + 207/(2*Nc^4) - 1411/(6*Nc^2) - (161*Nc^2)/6 + (134/(3*Nc^3) + 70/(3*Nc) - (50*Nc)/3)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: -252 - 783/(10*Nc^4) + 747/(5*Nc^2) + (717*Nc^2)/5 + (75*Nc^4)/2 | planar: (75*Nc^4)/2 | non-planar: -252 - 783/(10*Nc^4) + 747/(5*Nc^2) + (717*Nc^2)/5
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 2041165/11664 + 3815/(16*Nc^4) + 23291/(432*Nc^2) - (2881969*Nc^2)/11664 - (214099*Nc^4)/972 + (-108925/(432*Nc^3) + 995083/(11664*Nc) + (189347*Nc)/11664 + (585515*Nc^3)/3888)*Nf + (21515/2916 + 65239/(2916*Nc^2) - (14459*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/972 + (585515*Nc^3*Nf)/3888 - (14459*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 2041165/11664 + 3815/(16*Nc^4) + 23291/(432*Nc^2) - (2881969*Nc^2)/11664 + (-108925/(432*Nc^3) + 995083/(11664*Nc) + (189347*Nc)/11664)*Nf + (21515/2916 + 65239/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: -418403/648 - 11/(2*Nc^4) - 63391/(216*Nc^2) + (512141*Nc^2)/648 + (11111*Nc^4)/72 + (359/(27*Nc^3) + 21055/(81*Nc) - (15589*Nc)/81 - (727*Nc^3)/9)*Nf + (2 - 137/(9*Nc^2) + (119*Nc^2)/9)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11111*Nc^4)/72 - (727*Nc^3*Nf)/9 + (119*Nc^2*Nf^2)/9 - (8*Nc*Nf^3)/9 | non-planar: -418403/648 - 11/(2*Nc^4) - 63391/(216*Nc^2) + (512141*Nc^2)/648 + (359/(27*Nc^3) + 21055/(81*Nc) - (15589*Nc)/81)*Nf + (2 - 137/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: 2875/108 - 793/(4*Nc^4) - 1945/(12*Nc^2) + (15155*Nc^2)/36 - (2356*Nc^4)/27 + (1592/(9*Nc^3) - 4624/(27*Nc) - (742*Nc)/27 + (590*Nc^3)/27)*Nf + (-20/27 + 10/(3*Nc^2) - (70*Nc^2)/27)*Nf^2 | planar: (-2356*Nc^4)/27 + (590*Nc^3*Nf)/27 - (70*Nc^2*Nf^2)/27 | non-planar: 2875/108 - 793/(4*Nc^4) - 1945/(12*Nc^2) + (15155*Nc^2)/36 + (1592/(9*Nc^3) - 4624/(27*Nc) - (742*Nc)/27)*Nf + (-20/27 + 10/(3*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 5687/60 + 69/(4*Nc^4) - 120/Nc^2 + (146*Nc^2)/3 - (407*Nc^4)/10 + (397/(10*Nc^3) - 1049/(30*Nc) - (499*Nc)/30 + (119*Nc^3)/10)*Nf | planar: (-407*Nc^4)/10 + (119*Nc^3*Nf)/10 | non-planar: 5687/60 + 69/(4*Nc^4) - 120/Nc^2 + (146*Nc^2)/3 + (397/(10*Nc^3) - 1049/(30*Nc) - (499*Nc)/30)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -587/3 + 53/Nc^4 + 139/Nc^2 - (157*Nc^2)/3 + 56*Nc^4 | planar: 56*Nc^4 | non-planar: -587/3 + 53/Nc^4 + 139/Nc^2 - (157*Nc^2)/3
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: 472/3 + 6/Nc^4 + 4/Nc^2 - (484*Nc^2)/3 - 6*Nc^4 | planar: -6*Nc^4 | non-planar: 472/3 + 6/Nc^4 + 4/Nc^2 - (484*Nc^2)/3
sig+ flip (1-x)^1 adjoint L=1 | ly^1 | iPi | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
sig+ flip (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: -3 - 3/Nc^2 | planar: -3 | non-planar: -3/Nc^2
sig+ flip (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 11/6 + 3/Nc^2 - Nf/(3*Nc) | planar: 11/6 - Nf/(3*Nc) | non-planar: 3/Nc^2
sig+ flip (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 + 1/(3*Nc) - (2*Nc)/3 | planar: (-2*Nc)/3 | non-planar: -1/3*1/Nc^3 + 1/(3*Nc)
sig+ flip (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: -3/Nc^3 - 3/Nc + 6*Nc | planar: 6*Nc | non-planar: -3/Nc^3 - 3/Nc
sig+ flip (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) + 1/(3*Nc) + 3*Nc - Nf/(3*Nc^2) | planar: 3*Nc | non-planar: 3/(2*Nc^3) + 1/(3*Nc) - Nf/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: 18/Nc^3 + 22/Nc - 18*Nc - (4*Nf)/Nc^2 | planar: -18*Nc | non-planar: 18/Nc^3 + 22/Nc - (4*Nf)/Nc^2
sig+ flip (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: -11/Nc^3 - 53/(9*Nc) - 9*Nc + (20*Nf)/(9*Nc^2) | planar: -9*Nc | non-planar: -11/Nc^3 - 53/(9*Nc) + (20*Nf)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: 15/Nc^3 + 25/Nc - 16*Nc | planar: -16*Nc | non-planar: 15/Nc^3 + 25/Nc
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: -39/Nc^3 - 323/(3*Nc) - 25*Nc + (55/3 + 65/(3*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: -25*Nc + (55*Nf)/3 - (4*Nf^2)/(3*Nc) | non-planar: -39/Nc^3 - 323/(3*Nc) + (65*Nf)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 51/Nc + 30*Nc | planar: 30*Nc | non-planar: -9/Nc^3 - 51/Nc
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 211/(8*Nc^3) + 1340/(27*Nc) + (2825*Nc)/72 + (-254/27 - 317/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (2825*Nc)/72 - (254*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 211/(8*Nc^3) + 1340/(27*Nc) - (317*Nf)/(27*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 43/(3*Nc) + 14*Nc + (1 + 7/(3*Nc^2))*Nf | planar: 14*Nc + Nf | non-planar: -6/Nc^3 - 43/(3*Nc) + (7*Nf)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -18/Nc^3 - 22/Nc + 5*Nc | planar: 5*Nc | non-planar: -18/Nc^3 - 22/Nc
sig+ flip (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: -7/15 - 2/(15*Nc^4) + 1/(5*Nc^2) - (4*Nc^2)/15 | planar: (-4*Nc^2)/15 | non-planar: -7/15 - 2/(15*Nc^4) + 1/(5*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: -1/2 + Nc^(-4) + 7/(2*Nc^2) + 5*Nc^2 | planar: 5*Nc^2 | non-planar: -1/2 + Nc^(-4) + 7/(2*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: -43/18 + Nc^(-4) + 14/(9*Nc^2) + (37*Nc^2)/6 + (-1/18*1/Nc^3 + 7/(18*Nc) - (2*Nc)/3)*Nf | planar: (37*Nc^2)/6 - (2*Nc*Nf)/3 | non-planar: -43/18 + Nc^(-4) + 14/(9*Nc^2) + (-1/18*1/Nc^3 + 7/(18*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: 101/3 - 19/Nc^2 - (152*Nc^2)/3 + (-2/Nc^3 - 2/(3*Nc) + (8*Nc)/3)*Nf | planar: (-152*Nc^2)/3 + (8*Nc*Nf)/3 | non-planar: 101/3 - 19/Nc^2 + (-2/Nc^3 - 2/(3*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: 607/36 - 43/(4*Nc^4) - 172/(9*Nc^2) - (377*Nc^2)/9 + (13/(9*Nc^3) - 19/(9*Nc) + (44*Nc)/9)*Nf | planar: (-377*Nc^2)/9 + (44*Nc*Nf)/9 | non-planar: 607/36 - 43/(4*Nc^4) - 172/(9*Nc^2) + (13/(9*Nc^3) - 19/(9*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: -53/3 + 43/(3*Nc^4) + 130/(3*Nc^2) | planar: 0 | non-planar: -53/3 + 43/(3*Nc^4) + 130/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: -801/4 + 33/(4*Nc^4) + 79/(2*Nc^2) + 287*Nc^2 + (19/Nc^3 + 29/Nc - 26*Nc)*Nf - (2*Nf^2)/Nc^2 | planar: 287*Nc^2 - 26*Nc*Nf | non-planar: -801/4 + 33/(4*Nc^4) + 79/(2*Nc^2) + (19/Nc^3 + 29/Nc)*Nf - (2*Nf^2)/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: -177 + 42/Nc^4 + 75/Nc^2 + 78*Nc^2 | planar: 78*Nc^2 | non-planar: -177 + 42/Nc^4 + 75/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: 79/9 + 55/(2*Nc^4) + 4309/(54*Nc^2) + 159*Nc^2 + (-859/(54*Nc^3) - 115/(18*Nc) - 20*Nc)*Nf + (10*Nf^2)/(9*Nc^2) | planar: 159*Nc^2 - 20*Nc*Nf | non-planar: 79/9 + 55/(2*Nc^4) + 4309/(54*Nc^2) + (-859/(54*Nc^3) - 115/(18*Nc))*Nf + (10*Nf^2)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: -145/2 - 21/Nc^4 - 703/(6*Nc^2) + (281*Nc^2)/3 + (41/(3*Nc^3) + 23/Nc - (56*Nc)/3)*Nf | planar: (281*Nc^2)/3 - (56*Nc*Nf)/3 | non-planar: -145/2 - 21/Nc^4 - 703/(6*Nc^2) + (41/(3*Nc^3) + 23/Nc)*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: -20/3 - 48/Nc^4 - 118/Nc^2 + (32*Nc^2)/3 | planar: (32*Nc^2)/3 | non-planar: -20/3 - 48/Nc^4 - 118/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: 688 + 72/Nc^4 + 1118/(3*Nc^2) - (7612*Nc^2)/9 + (-284/(3*Nc^3) - 514/(3*Nc) + (706*Nc)/9)*Nf + (40*Nf^2)/(3*Nc^2) | planar: (-7612*Nc^2)/9 + (706*Nc*Nf)/9 | non-planar: 688 + 72/Nc^4 + 1118/(3*Nc^2) + (-284/(3*Nc^3) - 514/(3*Nc))*Nf + (40*Nf^2)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: 230 - 153/Nc^4 - 601/Nc^2 - 130*Nc^2 + (52/Nc^3 + 76/Nc - 32*Nc)*Nf | planar: -130*Nc^2 - 32*Nc*Nf | non-planar: 230 - 153/Nc^4 - 601/Nc^2 + (52/Nc^3 + 76/Nc)*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: 70 + 144/Nc^4 + 558/Nc^2 - 28*Nc^2 | planar: -28*Nc^2 | non-planar: 70 + 144/Nc^4 + 558/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: -73099/432 - 1155/(16*Nc^4) - 81293/(324*Nc^2) - (2371*Nc^2)/6 + (15479/(324*Nc^3) + 13637/(324*Nc) + (194*Nc)/3)*Nf - (356*Nf^2)/(81*Nc^2) | planar: (-2371*Nc^2)/6 + (194*Nc*Nf)/3 | non-planar: -73099/432 - 1155/(16*Nc^4) - 81293/(324*Nc^2) + (15479/(324*Nc^3) + 13637/(324*Nc))*Nf - (356*Nf^2)/(81*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: 4310/9 + 90/Nc^4 + 1579/(3*Nc^2) - (1447*Nc^2)/3 + (-205/(3*Nc^3) - 1411/(9*Nc) + (292*Nc)/3)*Nf + (44*Nf^2)/(9*Nc^2) | planar: (-1447*Nc^2)/3 + (292*Nc*Nf)/3 | non-planar: 4310/9 + 90/Nc^4 + 1579/(3*Nc^2) + (-205/(3*Nc^3) - 1411/(9*Nc))*Nf + (44*Nf^2)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: 5009/9 + 159/(2*Nc^4) + 6995/(18*Nc^2) - (836*Nc^2)/3 + (-370/(9*Nc^3) - 824/(9*Nc) + (152*Nc)/3)*Nf | planar: (-836*Nc^2)/3 + (152*Nc*Nf)/3 | non-planar: 5009/9 + 159/(2*Nc^4) + 6995/(18*Nc^2) + (-370/(9*Nc^3) - 824/(9*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: -961/10 + 307/(10*Nc^4) + 547/(5*Nc^2) + (276*Nc^2)/5 | planar: (276*Nc^2)/5 | non-planar: -961/10 + 307/(10*Nc^4) + 547/(5*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: -840823/432 - 2523/(16*Nc^4) - 574301/(432*Nc^2) - (4675*Nc^2)/432 + (25577/(108*Nc^3) + 47455/(54*Nc) + (46429*Nc)/108)*Nf + (-787/9 - 2113/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-4675*Nc^2)/432 + (46429*Nc*Nf)/108 - (787*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -840823/432 - 2523/(16*Nc^4) - 574301/(432*Nc^2) + (25577/(108*Nc^3) + 47455/(54*Nc))*Nf - (2113*Nf^2)/(27*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: -3825/4 + 399/(4*Nc^4) + 275/(2*Nc^2) + (4901*Nc^2)/6 + (11/Nc^3 + 151/Nc - (428*Nc)/3)*Nf + (16/3 + 2/Nc^2)*Nf^2 | planar: (4901*Nc^2)/6 - (428*Nc*Nf)/3 + (16*Nf^2)/3 | non-planar: -3825/4 + 399/(4*Nc^4) + 275/(2*Nc^2) + (11/Nc^3 + 151/Nc)*Nf + (2*Nf^2)/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: -1330 + 207/(2*Nc^4) - 1519/(6*Nc^2) + (1676*Nc^2)/3 + (134/(3*Nc^3) + 208/Nc - (218*Nc)/3)*Nf | planar: (1676*Nc^2)/3 - (218*Nc*Nf)/3 | non-planar: -1330 + 207/(2*Nc^4) - 1519/(6*Nc^2) + (134/(3*Nc^3) + 208/Nc)*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: 1503/10 - 783/(10*Nc^4) - 2067/(10*Nc^2) - (2349*Nc^2)/10 | planar: (-2349*Nc^2)/10 | non-planar: 1503/10 - 783/(10*Nc^4) - 2067/(10*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 7283215/11664 + 3815/(16*Nc^4) + 534337/(864*Nc^2) + (19495153*Nc^2)/23328 + (-108925/(432*Nc^3) - 417319/(1458*Nc) - (3067885*Nc)/11664)*Nf + (51169/1458 + 65239/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (19495153*Nc^2)/23328 - (3067885*Nc*Nf)/11664 + (51169*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 7283215/11664 + 3815/(16*Nc^4) + 534337/(864*Nc^2) + (-108925/(432*Nc^3) - 417319/(1458*Nc))*Nf + (65239*Nf^2)/(2916*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -34018/81 - 11/(2*Nc^4) - 10333/(54*Nc^2) + (70691*Nc^2)/162 + (359/(27*Nc^3) + 15655/(81*Nc) - (1723*Nc)/81)*Nf + (-143/9 - 137/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (70691*Nc^2)/162 - (1723*Nc*Nf)/81 - (143*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: -34018/81 - 11/(2*Nc^4) - 10333/(54*Nc^2) + (359/(27*Nc^3) + 15655/(81*Nc))*Nf - (137*Nf^2)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: -18395/27 - 793/(4*Nc^4) - 6907/(12*Nc^2) + (7112*Nc^2)/27 + (1592/(9*Nc^3) + 2396/(27*Nc) - (2726*Nc)/27)*Nf + (14/9 + 10/(3*Nc^2))*Nf^2 | planar: (7112*Nc^2)/27 - (2726*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -18395/27 - 793/(4*Nc^4) - 6907/(12*Nc^2) + (1592/(9*Nc^3) + 2396/(27*Nc))*Nf + (10*Nf^2)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: -586/3 + 69/(4*Nc^4) - 2223/(20*Nc^2) + (8003*Nc^2)/30 + (397/(10*Nc^3) + 1183/(15*Nc) - (683*Nc)/10)*Nf | planar: (8003*Nc^2)/30 - (683*Nc*Nf)/10 | non-planar: -586/3 + 69/(4*Nc^4) - 2223/(20*Nc^2) + (397/(10*Nc^3) + 1183/(15*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: -22/3 + 53/Nc^4 + 441/Nc^2 - (530*Nc^2)/3 | planar: (-530*Nc^2)/3 | non-planar: -22/3 + 53/Nc^4 + 441/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: -1343/3 + 6/Nc^4 - 18/Nc^2 + (461*Nc^2)/3 | planar: (461*Nc^2)/3 | non-planar: -1343/3 + 6/Nc^4 - 18/Nc^2
sig- flip (1-x)^1 singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
sig- flip (1-x)^1 singlet L=1 | ly^1 | iPi | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
sig- flip (1-x)^1 singlet L=1 | ly^0 | real | 1 | total: -109/18 + 15/(2*Nc^2) - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -109/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc)
sig- flip (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: 8 - 4/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: 8 - 4/Nc^2
sig- flip (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -7/6 + 3/(2*Nc^2) - Nc^2/3 + (-1/3*1/Nc + Nc/3)*Nf | planar: -1/3*Nc^2 + (Nc*Nf)/3 | non-planar: -7/6 + 3/(2*Nc^2) - Nf/(3*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^4 | real | 1 | total: -1/6*1/Nc^3 + 1/(2*Nc) - Nc/2 + Nc^3/6 | planar: Nc^3/6 | non-planar: -1/6*1/Nc^3 + 1/(2*Nc) - Nc/2
sig- flip (1-x)^1 singlet L=2 | ly^3 | real | 1 | total: 11/(9*Nc) - (22*Nc)/9 + (11*Nc^3)/9 + (4/9 - 2/(9*Nc^2) - (2*Nc^2)/9)*Nf | planar: (11*Nc^3)/9 - (2*Nc^2*Nf)/9 | non-planar: 11/(9*Nc) - (22*Nc)/9 + (4/9 - 2/(9*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 + Nc^(-1) - Nc + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + Nc^(-1) - Nc
sig- flip (1-x)^1 singlet L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) - 6/Nc + (15*Nc)/2 - 3*Nc^3 | planar: -3*Nc^3 | non-planar: 3/(2*Nc^3) - 6/Nc + (15*Nc)/2
sig- flip (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: -13/Nc^3 + 25/Nc - 17*Nc + 5*Nc^3 | planar: 5*Nc^3 | non-planar: -13/Nc^3 + 25/Nc - 17*Nc
sig- flip (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: 11/(6*Nc) - (11*Nc)/3 + (11*Nc^3)/6 + (2/3 - 1/(3*Nc^2) - Nc^2/3)*Nf | planar: (11*Nc^3)/6 - (Nc^2*Nf)/3 | non-planar: 11/(6*Nc) - (11*Nc)/3 + (2/3 - 1/(3*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^1 | real | 1 | total: 3/Nc^3 - 647/(27*Nc) + (1051*Nc)/27 - (485*Nc^3)/27 + (-112/27 + 56/(27*Nc^2) + (56*Nc^2)/27)*Nf | planar: (-485*Nc^3)/27 + (56*Nc^2*Nf)/27 | non-planar: 3/Nc^3 - 647/(27*Nc) + (1051*Nc)/27 + (-112/27 + 56/(27*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: 24/Nc^3 + 2/Nc - 58*Nc + 32*Nc^3 + (16 - 8/Nc^2 - 8*Nc^2)*Nf | planar: 32*Nc^3 - 8*Nc^2*Nf | non-planar: 24/Nc^3 + 2/Nc - 58*Nc + (16 - 8/Nc^2)*Nf
sig- flip (1-x)^1 singlet L=2 | ly^1 | real | z3 | total: 2/Nc - 4*Nc + 2*Nc^3 | planar: 2*Nc^3 | non-planar: 2/Nc - 4*Nc
sig- flip (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: -6/Nc^3 + 1/(9*Nc) + (160*Nc)/9 - (107*Nc^3)/9 + (-40/9 + 20/(9*Nc^2) + (20*Nc^2)/9)*Nf | planar: (-107*Nc^3)/9 + (20*Nc^2*Nf)/9 | non-planar: -6/Nc^3 + 1/(9*Nc) + (160*Nc)/9 + (-40/9 + 20/(9*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: -Nc^(-3) + 3/Nc - 3*Nc + Nc^3 | planar: Nc^3 | non-planar: -Nc^(-3) + 3/Nc - 3*Nc
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 - (21269*Nc^3)/1296 + (-139/81 - 1226/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-21269*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 + (-139/81 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: -44/Nc^3 - 197/(9*Nc) + (913*Nc)/9 - (320*Nc^3)/9 + (-142/9 + 146/(9*Nc^2) - (4*Nc^2)/9)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: (-320*Nc^3)/9 - (4*Nc^2*Nf)/9 + (4*Nc*Nf^2)/3 | non-planar: -44/Nc^3 - 197/(9*Nc) + (913*Nc)/9 + (-142/9 + 146/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 - (136*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-136*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: 131/(10*Nc^3) - 173/(10*Nc) + (37*Nc)/2 - (143*Nc^3)/10 | planar: (-143*Nc^3)/10 | non-planar: 131/(10*Nc^3) - 173/(10*Nc) + (37*Nc)/2
sig- flip (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 99/(8*Nc^3) + 125/(24*Nc) - (1961*Nc)/216 - (1837*Nc^3)/216 + (26/27 - 19/(3*Nc^2) + (145*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/216 + (145*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 99/(8*Nc^3) + 125/(24*Nc) - (1961*Nc)/216 + (26/27 - 19/(3*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: -27/(2*Nc^3) + 14/Nc - (15*Nc)/2 + 7*Nc^3 + (Nc^(-2) - Nc^2)*Nf | planar: 7*Nc^3 - Nc^2*Nf | non-planar: -27/(2*Nc^3) + 14/Nc - (15*Nc)/2 + Nf/Nc^2
sig- flip (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -6/Nc^3 + 6/Nc + 6*Nc - 6*Nc^3 | planar: -6*Nc^3 | non-planar: -6/Nc^3 + 6/Nc + 6*Nc
sig- flip (1-x)^1 singlet L=3 | ly^6 | real | 1 | total: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9 - Nc^4/18 | planar: -1/18*Nc^4 | non-planar: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9
sig- flip (1-x)^1 singlet L=3 | ly^5 | real | 1 | total: -11/5 + 11/(15*Nc^2) + (11*Nc^2)/5 - (11*Nc^4)/15 + (-2/(15*Nc^3) + 2/(5*Nc) - (2*Nc)/5 + (2*Nc^3)/15)*Nf | planar: (-11*Nc^4)/15 + (2*Nc^3*Nf)/15 | non-planar: -11/5 + 11/(15*Nc^2) + (11*Nc^2)/5 + (-2/(15*Nc^3) + 2/(5*Nc) - (2*Nc)/5)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^4 | real | 1 | total: 19/18 - 25/(24*Nc^4) + 11/(18*Nc^2) + (2*Nc^2)/9 - (61*Nc^4)/72 + (7/(18*Nc^3) + 1/(18*Nc) - (23*Nc)/18 + (5*Nc^3)/6)*Nf + (2/9 - 1/(9*Nc^2) - Nc^2/9)*Nf^2 | planar: (-61*Nc^4)/72 + (5*Nc^3*Nf)/6 - (Nc^2*Nf^2)/9 | non-planar: 19/18 - 25/(24*Nc^4) + 11/(18*Nc^2) + (2*Nc^2)/9 + (7/(18*Nc^3) + 1/(18*Nc) - (23*Nc)/18)*Nf + (2/9 - 1/(9*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: -19 - 35/(6*Nc^4) + 43/(3*Nc^2) + (37*Nc^2)/3 - (11*Nc^4)/6 | planar: (-11*Nc^4)/6 | non-planar: -19 - 35/(6*Nc^4) + 43/(3*Nc^2) + (37*Nc^2)/3
sig- flip (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: -7/12 - 1/(4*Nc^4) + 25/(36*Nc^2) + Nc^2/12 + Nc^4/18 + (1/(18*Nc^3) - 1/(6*Nc) + Nc/6 - Nc^3/18)*Nf | planar: Nc^4/18 - (Nc^3*Nf)/18 | non-planar: -7/12 - 1/(4*Nc^4) + 25/(36*Nc^2) + Nc^2/12 + (1/(18*Nc^3) - 1/(6*Nc) + Nc/6)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^3 | real | 1 | total: -7/27 - 5/Nc^4 + 47/(2*Nc^2) - (2699*Nc^2)/54 + (857*Nc^4)/27 + (-319/(27*Nc) + (638*Nc)/27 - (319*Nc^3)/27)*Nf + (-40/27 + 20/(27*Nc^2) + (20*Nc^2)/27)*Nf^2 | planar: (857*Nc^4)/27 - (319*Nc^3*Nf)/27 + (20*Nc^2*Nf^2)/27 | non-planar: -7/27 - 5/Nc^4 + 47/(2*Nc^2) - (2699*Nc^2)/54 + (-319/(27*Nc) + (638*Nc)/27)*Nf + (-40/27 + 20/(27*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: -460/9 + 18/Nc^4 + 116/(9*Nc^2) + (380*Nc^2)/9 - 22*Nc^4 + (-80/(9*Nc^3) + 172/(9*Nc) - (128*Nc)/9 + 4*Nc^3)*Nf | planar: -22*Nc^4 + 4*Nc^3*Nf | non-planar: -460/9 + 18/Nc^4 + 116/(9*Nc^2) + (380*Nc^2)/9 + (-80/(9*Nc^3) + 172/(9*Nc) - (128*Nc)/9)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^3 | real | z3 | total: 24 + 4/Nc^4 - 16/Nc^2 - 16*Nc^2 + 4*Nc^4 | planar: 4*Nc^4 | non-planar: 24 + 4/Nc^4 - 16/Nc^2 - 16*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: -61/6 - 43/(12*Nc^4) + 95/(9*Nc^2) + 3*Nc^2 + (7*Nc^4)/36 + (4/(9*Nc^3) - 4/(3*Nc) + (4*Nc)/3 - (4*Nc^3)/9)*Nf | planar: (7*Nc^4)/36 - (4*Nc^3*Nf)/9 | non-planar: -61/6 - 43/(12*Nc^4) + 95/(9*Nc^2) + 3*Nc^2 + (4/(9*Nc^3) - 4/(3*Nc) + (4*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: 12 + 11/(3*Nc^4) - 44/(3*Nc^2) - (8*Nc^2)/3 + (5*Nc^4)/3 | planar: (5*Nc^4)/3 | non-planar: 12 + 11/(3*Nc^4) - 44/(3*Nc^2) - (8*Nc^2)/3
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | 1 | total: -106 + 31/(2*Nc^4) - 137/(12*Nc^2) + (737*Nc^2)/4 - (247*Nc^4)/3 + (-25/(3*Nc^3) + 34/Nc - 43*Nc + (52*Nc^3)/3)*Nf | planar: (-247*Nc^4)/3 + (52*Nc^3*Nf)/3 | non-planar: -106 + 31/(2*Nc^4) - 137/(12*Nc^2) + (737*Nc^2)/4 + (-25/(3*Nc^3) + 34/Nc - 43*Nc)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: 155 - 661/(4*Nc^4) + 59/(3*Nc^2) - 13*Nc^2 + (43*Nc^4)/12 + (163/(3*Nc^3) - 185/(3*Nc) - (41*Nc)/3 + 21*Nc^3)*Nf + (20/3 - 10/(3*Nc^2) - (10*Nc^2)/3)*Nf^2 | planar: (43*Nc^4)/12 + 21*Nc^3*Nf - (10*Nc^2*Nf^2)/3 | non-planar: 155 - 661/(4*Nc^4) + 59/(3*Nc^2) - 13*Nc^2 + (163/(3*Nc^3) - 185/(3*Nc) - (41*Nc)/3)*Nf + (20/3 - 10/(3*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | z3 | total: 111/2 - 27/(2*Nc^4) + 29/(2*Nc^2) - (201*Nc^2)/2 + 44*Nc^4 + (8/Nc^3 - 24/Nc + 24*Nc - 8*Nc^3)*Nf | planar: 44*Nc^4 - 8*Nc^3*Nf | non-planar: 111/2 - 27/(2*Nc^4) + 29/(2*Nc^2) - (201*Nc^2)/2 + (8/Nc^3 - 24/Nc + 24*Nc)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: -1572/5 + 48/Nc^4 + 106/Nc^2 + (894*Nc^2)/5 - (92*Nc^4)/5 | planar: (-92*Nc^4)/5 | non-planar: -1572/5 + 48/Nc^4 + 106/Nc^2 + (894*Nc^2)/5
sig- flip (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: -2737/36 - 33/(4*Nc^4) + 6395/(108*Nc^2) + (89*Nc^2)/12 + (953*Nc^4)/54 + (-193/(54*Nc^3) - 11/(2*Nc) + (391*Nc)/18 - (683*Nc^3)/54)*Nf + (-20/9 + 10/(9*Nc^2) + (10*Nc^2)/9)*Nf^2 | planar: (953*Nc^4)/54 - (683*Nc^3*Nf)/54 + (10*Nc^2*Nf^2)/9 | non-planar: -2737/36 - 33/(4*Nc^4) + 6395/(108*Nc^2) + (89*Nc^2)/12 + (-193/(54*Nc^3) - 11/(2*Nc) + (391*Nc)/18)*Nf + (-20/9 + 10/(9*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: 413/6 - 21/Nc^4 + 95/(6*Nc^2) - (523*Nc^2)/6 + (47*Nc^4)/2 + (29/(3*Nc^3) - 67/(3*Nc) + (59*Nc)/3 - 7*Nc^3)*Nf | planar: (47*Nc^4)/2 - 7*Nc^3*Nf | non-planar: 413/6 - 21/Nc^4 + 95/(6*Nc^2) - (523*Nc^2)/6 + (29/(3*Nc^3) - 67/(3*Nc) + (59*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: 42 + 6/Nc^4 - 26/Nc^2 - 30*Nc^2 + 8*Nc^4 | planar: 8*Nc^4 | non-planar: 42 + 6/Nc^4 - 26/Nc^2 - 30*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | 1 | total: -196187/1458 + 58/Nc^4 - 3241/(18*Nc^2) + (841681*Nc^2)/1458 - (467537*Nc^4)/1458 + (-2479/(108*Nc^3) + 436403/(2916*Nc) - (672007*Nc)/2916 + (302537*Nc^3)/2916)*Nf + (5216/729 - 2608/(729*Nc^2) - (2608*Nc^2)/729)*Nf^2 | planar: (-467537*Nc^4)/1458 + (302537*Nc^3*Nf)/2916 - (2608*Nc^2*Nf^2)/729 | non-planar: -196187/1458 + 58/Nc^4 - 3241/(18*Nc^2) + (841681*Nc^2)/1458 + (-2479/(108*Nc^3) + 436403/(2916*Nc) - (672007*Nc)/2916)*Nf + (5216/729 - 2608/(729*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: 1667/162 + 328/Nc^4 + 12769/(54*Nc^2) - (218569*Nc^2)/162 + (125459*Nc^4)/162 + (-4376/(27*Nc^3) - 6244/(81*Nc) + (45518*Nc)/81 - (26146*Nc^3)/81)*Nf + (-160/3 + 80/(3*Nc^2) + (80*Nc^2)/3)*Nf^2 | planar: (125459*Nc^4)/162 - (26146*Nc^3*Nf)/81 + (80*Nc^2*Nf^2)/3 | non-planar: 1667/162 + 328/Nc^4 + 12769/(54*Nc^2) - (218569*Nc^2)/162 + (-4376/(27*Nc^3) - 6244/(81*Nc) + (45518*Nc)/81)*Nf + (-160/3 + 80/(3*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z3 | total: 11675/54 + 5/(2*Nc^4) - 23/(2*Nc^2) - (22027*Nc^2)/54 + (5419*Nc^4)/27 + (-32/(9*Nc^3) - 172/(3*Nc) + (376*Nc)/3 - (580*Nc^3)/9)*Nf + (-256/27 + 128/(27*Nc^2) + (128*Nc^2)/27)*Nf^2 | planar: (5419*Nc^4)/27 - (580*Nc^3*Nf)/9 + (128*Nc^2*Nf^2)/27 | non-planar: 11675/54 + 5/(2*Nc^4) - 23/(2*Nc^2) - (22027*Nc^2)/54 + (-32/(9*Nc^3) - 172/(3*Nc) + (376*Nc)/3)*Nf + (-256/27 + 128/(27*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: 2591/6 - 1029/(10*Nc^4) - 1377/(10*Nc^2) - (3209*Nc^2)/30 - (1264*Nc^4)/15 + (56/(5*Nc^3) + 532/(15*Nc) - (1088*Nc)/15 + (388*Nc^3)/15)*Nf | planar: (-1264*Nc^4)/15 + (388*Nc^3*Nf)/15 | non-planar: 2591/6 - 1029/(10*Nc^4) - 1377/(10*Nc^2) - (3209*Nc^2)/30 + (56/(5*Nc^3) + 532/(15*Nc) - (1088*Nc)/15)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z5 | total: -198 - 26/Nc^4 + 126/Nc^2 + 122*Nc^2 - 24*Nc^4 | planar: -24*Nc^4 | non-planar: -198 - 26/Nc^4 + 126/Nc^2 + 122*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: 2252/3 - 428/Nc^4 + 124/Nc^2 - (1456*Nc^2)/3 + (116*Nc^4)/3 | planar: (116*Nc^4)/3 | non-planar: 2252/3 - 428/Nc^4 + 124/Nc^2 - (1456*Nc^2)/3
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 18889/324 - 63/(16*Nc^4) - 87049/(648*Nc^2) + (195797*Nc^2)/648 - (95983*Nc^4)/432 + (3455/(324*Nc^3) + 19867/(324*Nc) - (50099*Nc)/324 + (26777*Nc^3)/324)*Nf + (712/81 - 356/(81*Nc^2) - (356*Nc^2)/81)*Nf^2 | planar: (-95983*Nc^4)/432 + (26777*Nc^3*Nf)/324 - (356*Nc^2*Nf^2)/81 | non-planar: 18889/324 - 63/(16*Nc^4) - 87049/(648*Nc^2) + (195797*Nc^2)/648 + (3455/(324*Nc^3) + 19867/(324*Nc) - (50099*Nc)/324)*Nf + (712/81 - 356/(81*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -2341/9 - 51/(2*Nc^4) + 190/Nc^2 + (416*Nc^2)/9 + (889*Nc^4)/18 + (-21/Nc^3 - 43/(9*Nc) + (545*Nc)/9 - (313*Nc^3)/9)*Nf + (-88/9 + 44/(9*Nc^2) + (44*Nc^2)/9)*Nf^2 | planar: (889*Nc^4)/18 - (313*Nc^3*Nf)/9 + (44*Nc^2*Nf^2)/9 | non-planar: -2341/9 - 51/(2*Nc^4) + 190/Nc^2 + (416*Nc^2)/9 + (-21/Nc^3 - 43/(9*Nc) + (545*Nc)/9)*Nf + (-88/9 + 44/(9*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: 29/6 - 3/(2*Nc^4) + 263/(18*Nc^2) - (95*Nc^2)/2 + (266*Nc^4)/9 + (134/(9*Nc^3) - 88/(3*Nc) + 14*Nc + (4*Nc^3)/9)*Nf | planar: (266*Nc^4)/9 + (4*Nc^3*Nf)/9 | non-planar: 29/6 - 3/(2*Nc^4) + 263/(18*Nc^2) - (95*Nc^2)/2 + (134/(9*Nc^3) - 88/(3*Nc) + 14*Nc)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: -11 - 301/(10*Nc^4) - 38/(5*Nc^2) + (346*Nc^2)/5 - (41*Nc^4)/2 | planar: (-41*Nc^4)/2 | non-planar: -11 - 301/(10*Nc^4) - 38/(5*Nc^2) + (346*Nc^2)/5
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | 1 | total: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 - (54361775*Nc^4)/104976 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488 + (22009157*Nc^3)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-54361775*Nc^4)/104976 + (22009157*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -2189995/5832 - 7187/(24*Nc^4) - 397261/(648*Nc^2) + (9071969*Nc^2)/5832 - (195023*Nc^4)/729 + (77215/(162*Nc^3) + 142939/(1458*Nc) - (767423*Nc)/1458 - (70451*Nc^3)/1458)*Nf + (-134/27 - 1435/(27*Nc^2) + (523*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (-195023*Nc^4)/729 - (70451*Nc^3*Nf)/1458 + (523*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -2189995/5832 - 7187/(24*Nc^4) - 397261/(648*Nc^2) + (9071969*Nc^2)/5832 + (77215/(162*Nc^3) + 142939/(1458*Nc) - (767423*Nc)/1458)*Nf + (-134/27 - 1435/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z3 | total: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 - (215959*Nc^4)/486 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81 + (12463*Nc^3)/81)*Nf + (290/243 + 3122/(243*Nc^2) - (3412*Nc^2)/243)*Nf^2 | planar: (-215959*Nc^4)/486 + (12463*Nc^3*Nf)/81 - (3412*Nc^2*Nf^2)/243 | non-planar: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81)*Nf + (290/243 + 3122/(243*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: -112387/135 + 869/(20*Nc^4) + 14783/(27*Nc^2) + (19282*Nc^2)/27 - (51043*Nc^4)/108 + (-34909/(135*Nc^3) + 30329/(135*Nc) - (14371*Nc)/135 + (6317*Nc^3)/45)*Nf + (196/27 + 494/(135*Nc^2) - (1474*Nc^2)/135)*Nf^2 | planar: (-51043*Nc^4)/108 + (6317*Nc^3*Nf)/45 - (1474*Nc^2*Nf^2)/135 | non-planar: -112387/135 + 869/(20*Nc^4) + 14783/(27*Nc^2) + (19282*Nc^2)/27 + (-34909/(135*Nc^3) + 30329/(135*Nc) - (14371*Nc)/135)*Nf + (196/27 + 494/(135*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z5 | total: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (400*Nc^4)/3 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3 - (428*Nc^3)/9)*Nf | planar: (400*Nc^4)/3 - (428*Nc^3*Nf)/9 | non-planar: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: -8689/6 + 559/(2*Nc^4) + 2747/(6*Nc^2) + (3973*Nc^2)/6 + (146*Nc^4)/3 + (-376/(3*Nc^3) + 512/(3*Nc) - (140*Nc)/3 + (4*Nc^3)/3)*Nf | planar: (146*Nc^4)/3 + (4*Nc^3*Nf)/3 | non-planar: -8689/6 + 559/(2*Nc^4) + 2747/(6*Nc^2) + (3973*Nc^2)/6 + (-376/(3*Nc^3) + 512/(3*Nc) - (140*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z3^2 | total: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9 + (296*Nc^4)/9 | planar: (296*Nc^4)/9 | non-planar: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: -560936/945 + 7247/(63*Nc^4) + 534/(35*Nc^2) + (409582*Nc^2)/945 + (4033*Nc^4)/135 | planar: (4033*Nc^4)/135 | non-planar: -560936/945 + 7247/(63*Nc^4) + 534/(35*Nc^2) + (409582*Nc^2)/945
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 853609/7776 + 2045/(32*Nc^4) + 141941/(864*Nc^2) - (915221*Nc^2)/7776 - (214099*Nc^4)/972 + (-19627/(432*Nc^3) - 471787/(3888*Nc) + (62915*Nc)/3888 + (585515*Nc^3)/3888)*Nf + (15833/972 + 13085/(972*Nc^2) - (14459*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/972 + (585515*Nc^3*Nf)/3888 - (14459*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 853609/7776 + 2045/(32*Nc^4) + 141941/(864*Nc^2) - (915221*Nc^2)/7776 + (-19627/(432*Nc^3) - 471787/(3888*Nc) + (62915*Nc)/3888)*Nf + (15833/972 + 13085/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: 8651/36 - 521/(8*Nc^4) - 3539/(9*Nc^2) + (1147*Nc^2)/18 + (11111*Nc^4)/72 + (1441/(18*Nc^3) + 176/(9*Nc) - (113*Nc)/6 - (727*Nc^3)/9)*Nf + (-28/9 - 91/(9*Nc^2) + (119*Nc^2)/9)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11111*Nc^4)/72 - (727*Nc^3*Nf)/9 + (119*Nc^2*Nf^2)/9 - (8*Nc*Nf^3)/9 | non-planar: 8651/36 - 521/(8*Nc^4) - 3539/(9*Nc^2) + (1147*Nc^2)/18 + (1441/(18*Nc^3) + 176/(9*Nc) - (113*Nc)/6)*Nf + (-28/9 - 91/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: 28007/108 - 213/(4*Nc^4) - 1715/(12*Nc^2) + (2603*Nc^2)/108 - (2356*Nc^4)/27 + (59/(3*Nc^3) - 1174/(27*Nc) + (53*Nc)/27 + (590*Nc^3)/27)*Nf + (-76/27 + 146/(27*Nc^2) - (70*Nc^2)/27)*Nf^2 | planar: (-2356*Nc^4)/27 + (590*Nc^3*Nf)/27 - (70*Nc^2*Nf^2)/27 | non-planar: 28007/108 - 213/(4*Nc^4) - 1715/(12*Nc^2) + (2603*Nc^2)/108 + (59/(3*Nc^3) - 1174/(27*Nc) + (53*Nc)/27)*Nf + (-76/27 + 146/(27*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 514/15 - 141/(10*Nc^4) + 757/(15*Nc^2) - (449*Nc^2)/15 - (407*Nc^4)/10 + (-137/(30*Nc^3) + 59/(6*Nc) - (103*Nc)/6 + (119*Nc^3)/10)*Nf | planar: (-407*Nc^4)/10 + (119*Nc^3*Nf)/10 | non-planar: 514/15 - 141/(10*Nc^4) + 757/(15*Nc^2) - (449*Nc^2)/15 + (-137/(30*Nc^3) + 59/(6*Nc) - (103*Nc)/6)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -121 - 43/Nc^4 + 153/Nc^2 - 45*Nc^2 + 56*Nc^4 | planar: 56*Nc^4 | non-planar: -121 - 43/Nc^4 + 153/Nc^2 - 45*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: 204 - 62/Nc^4 - 6/Nc^2 - 130*Nc^2 - 6*Nc^4 | planar: -6*Nc^4 | non-planar: 204 - 62/Nc^4 - 6/Nc^2 - 130*Nc^2
sig- flip (1-x)^1 adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig- flip (1-x)^1 adjoint L=1 | ly^1 | iPi | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
sig- flip (1-x)^1 adjoint L=1 | ly^0 | real | 1 | total: 17/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc) | planar: 17/18 - (10*Nf)/(9*Nc) | non-planar: 15/(2*Nc^2)
sig- flip (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: 4 - 4/Nc^2 | planar: 4 | non-planar: -4/Nc^2
sig- flip (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 1/3 + 3/(2*Nc^2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: 3/(2*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^4 | real | 1 | total: -1/6*1/Nc^3 - 1/(6*Nc) | planar: 0 | non-planar: -1/6*1/Nc^3 - 1/(6*Nc)
sig- flip (1-x)^1 adjoint L=2 | ly^3 | real | 1 | total: 11/(9*Nc) - (2*Nf)/(9*Nc^2) | planar: 0 | non-planar: 11/(9*Nc) - (2*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 - 1/(3*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 - 1/(3*Nc)
sig- flip (1-x)^1 adjoint L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) - 3/(2*Nc) | planar: 0 | non-planar: 3/(2*Nc^3) - 3/(2*Nc)
sig- flip (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: -13/Nc^3 - 13/Nc + 6*Nc | planar: 6*Nc | non-planar: -13/Nc^3 - 13/Nc
sig- flip (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: 11/(6*Nc) - Nf/(3*Nc^2) | planar: 0 | non-planar: 11/(6*Nc) - Nf/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^1 | real | 1 | total: 3/Nc^3 - 404/(27*Nc) + (56*Nf)/(27*Nc^2) | planar: 0 | non-planar: 3/Nc^3 - 404/(27*Nc) + (56*Nf)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: 24/Nc^3 + 56/Nc - 18*Nc - (8*Nf)/Nc^2 | planar: -18*Nc | non-planar: 24/Nc^3 + 56/Nc - (8*Nf)/Nc^2
sig- flip (1-x)^1 adjoint L=2 | ly^1 | real | z3 | total: 2/Nc | planar: 0 | non-planar: 2/Nc
sig- flip (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: -6/Nc^3 - 89/(9*Nc) + (20*Nf)/(9*Nc^2) | planar: 0 | non-planar: -6/Nc^3 - 89/(9*Nc) + (20*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: -Nc^(-3) - 7/Nc | planar: 0 | non-planar: -Nc^(-3) - 7/Nc
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 26249/(324*Nc) + (13997*Nc)/1296 + (-407/27 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (13997*Nc)/1296 - (407*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 383/(16*Nc^3) + 26249/(324*Nc) - (1226*Nf)/(81*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: -44/Nc^3 - 1447/(18*Nc) + (667*Nc)/18 + (22/9 + 146/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: (667*Nc)/18 + (22*Nf)/9 - (4*Nf^2)/(3*Nc) | non-planar: -44/Nc^3 - 1447/(18*Nc) + (146*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 217/(9*Nc) + (97*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (97*Nc)/9 - (34*Nf)/9 | non-planar: -12/Nc^3 - 217/(9*Nc) - (26*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: 131/(10*Nc^3) + 46/(5*Nc) + (109*Nc)/10 | planar: (109*Nc)/10 | non-planar: 131/(10*Nc^3) + 46/(5*Nc)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 99/(8*Nc^3) + 119/(6*Nc) - (337*Nc)/216 + (-4 - 19/(3*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (-337*Nc)/216 - 4*Nf + (20*Nf^2)/(27*Nc) | non-planar: 99/(8*Nc^3) + 119/(6*Nc) - (19*Nf)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: -27/(2*Nc^3) - 7/Nc - (7*Nc)/6 + (-1/3 + Nc^(-2))*Nf | planar: (-7*Nc)/6 - Nf/3 | non-planar: -27/(2*Nc^3) - 7/Nc + Nf/Nc^2
sig- flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -6/Nc^3 + 7*Nc | planar: 7*Nc | non-planar: -6/Nc^3
sig- flip (1-x)^1 adjoint L=3 | ly^6 | real | 1 | total: -1/45 - 1/(18*Nc^4) - 7/(90*Nc^2) | planar: 0 | non-planar: -1/45 - 1/(18*Nc^4) - 7/(90*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^5 | real | 1 | total: 11/15 + 11/(15*Nc^2) + (-2/(15*Nc^3) - 2/(15*Nc))*Nf | planar: 0 | non-planar: 11/15 + 11/(15*Nc^2) + (-2/(15*Nc^3) - 2/(15*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: -1/15 - 1/(15*Nc^2) | planar: 0 | non-planar: -1/15 - 1/(15*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^4 | real | 1 | total: -167/24 - 25/(24*Nc^4) - 119/(36*Nc^2) + (7/(18*Nc^3) + 35/(18*Nc))*Nf - Nf^2/(9*Nc^2) | planar: 0 | non-planar: -167/24 - 25/(24*Nc^4) - 119/(36*Nc^2) + (7/(18*Nc^3) + 35/(18*Nc))*Nf - Nf^2/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: -11/3 - 35/(6*Nc^4) - 21/(2*Nc^2) + 5*Nc^2 | planar: 5*Nc^2 | non-planar: -11/3 - 35/(6*Nc^4) - 21/(2*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: 7/6 - 1/(4*Nc^4) - 11/(36*Nc^2) + (1/(18*Nc^3) - 1/(6*Nc))*Nf | planar: 0 | non-planar: 7/6 - 1/(4*Nc^4) - 11/(36*Nc^2) + (1/(18*Nc^3) - 1/(6*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^3 | real | 1 | total: 1627/54 - 5/Nc^4 + 5/(2*Nc^2) - (280*Nf)/(27*Nc) + (20*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 1627/54 - 5/Nc^4 + 5/(2*Nc^2) - (280*Nf)/(27*Nc) + (20*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: 742/9 + 18/Nc^4 + 710/(9*Nc^2) - (152*Nc^2)/3 + (-80/(9*Nc^3) - 76/(9*Nc) + (8*Nc)/3)*Nf | planar: (-152*Nc^2)/3 + (8*Nc*Nf)/3 | non-planar: 742/9 + 18/Nc^4 + 710/(9*Nc^2) + (-80/(9*Nc^3) - 76/(9*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^3 | real | z3 | total: 8/3 + 4/Nc^4 + 20/(3*Nc^2) | planar: 0 | non-planar: 8/3 + 4/Nc^4 + 20/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: -325/36 - 43/(12*Nc^4) - 59/(18*Nc^2) + (4/(9*Nc^3) + 16/(9*Nc))*Nf | planar: 0 | non-planar: -325/36 - 43/(12*Nc^4) - 59/(18*Nc^2) + (4/(9*Nc^3) + 16/(9*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: -15 + 11/(3*Nc^4) - 4/(3*Nc^2) + 10*Nc^2 | planar: 10*Nc^2 | non-planar: -15 + 11/(3*Nc^4) - 4/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | 1 | total: -119/3 + 31/(2*Nc^4) + 143/(6*Nc^2) + (-25/(3*Nc^3) + 29/(3*Nc))*Nf | planar: 0 | non-planar: -119/3 + 31/(2*Nc^4) + 143/(6*Nc^2) + (-25/(3*Nc^3) + 29/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: -6149/12 - 661/(4*Nc^4) - 2939/(6*Nc^2) + 287*Nc^2 + (163/(3*Nc^3) + 91/Nc - 26*Nc)*Nf - (10*Nf^2)/(3*Nc^2) | planar: 287*Nc^2 - 26*Nc*Nf | non-planar: -6149/12 - 661/(4*Nc^4) - 2939/(6*Nc^2) + (163/(3*Nc^3) + 91/Nc)*Nf - (10*Nf^2)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | z3 | total: -35 - 27/(2*Nc^4) - 97/(2*Nc^2) + (8/Nc^3 + 8/Nc)*Nf | planar: 0 | non-planar: -35 - 27/(2*Nc^4) - 97/(2*Nc^2) + (8/Nc^3 + 8/Nc)*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: -1197/5 + 48/Nc^4 + 1173/(5*Nc^2) + 78*Nc^2 | planar: 78*Nc^2 | non-planar: -1197/5 + 48/Nc^4 + 1173/(5*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: 1411/36 - 33/(4*Nc^4) + 1213/(54*Nc^2) + (-193/(54*Nc^3) - 253/(18*Nc))*Nf + (10*Nf^2)/(9*Nc^2) | planar: 0 | non-planar: 1411/36 - 33/(4*Nc^4) + 1213/(54*Nc^2) + (-193/(54*Nc^3) - 253/(18*Nc))*Nf + (10*Nf^2)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: 203/3 - 21/Nc^4 - 128/(3*Nc^2) - 32*Nc^2 + (29/(3*Nc^3) + 13/(3*Nc) - 4*Nc)*Nf | planar: -32*Nc^2 - 4*Nc*Nf | non-planar: 203/3 - 21/Nc^4 - 128/(3*Nc^2) + (29/(3*Nc^3) + 13/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: 4 + 6/Nc^4 + 8/Nc^2 | planar: 0 | non-planar: 4 + 6/Nc^4 + 8/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | 1 | total: -163798/729 + 58/Nc^4 + 103/(9*Nc^2) + (-2479/(108*Nc^3) + 235361/(2916*Nc))*Nf - (2608*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -163798/729 + 58/Nc^4 + 103/(9*Nc^2) + (-2479/(108*Nc^3) + 235361/(2916*Nc))*Nf - (2608*Nf^2)/(729*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: 140161/81 + 328/Nc^4 + 31778/(27*Nc^2) - (7612*Nc^2)/9 + (-4376/(27*Nc^3) - 33202/(81*Nc) + (706*Nc)/9)*Nf + (80*Nf^2)/(3*Nc^2) | planar: (-7612*Nc^2)/9 + (706*Nc*Nf)/9 | non-planar: 140161/81 + 328/Nc^4 + 31778/(27*Nc^2) + (-4376/(27*Nc^3) - 33202/(81*Nc))*Nf + (80*Nf^2)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z3 | total: 6445/27 + 5/(2*Nc^4) + 31/(2*Nc^2) + (-32/(9*Nc^3) - 688/(9*Nc))*Nf + (128*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 6445/27 + 5/(2*Nc^4) + 31/(2*Nc^2) + (-32/(9*Nc^3) - 688/(9*Nc))*Nf + (128*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: 8384/15 - 1029/(10*Nc^4) - 681/(2*Nc^2) - 130*Nc^2 + (56/(5*Nc^3) + 388/(15*Nc) - 32*Nc)*Nf | planar: -130*Nc^2 - 32*Nc*Nf | non-planar: 8384/15 - 1029/(10*Nc^4) - 681/(2*Nc^2) + (56/(5*Nc^3) + 388/(15*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z5 | total: 24 - 26/Nc^4 - 10/Nc^2 | planar: 0 | non-planar: 24 - 26/Nc^4 - 10/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: 1916/3 - 428/Nc^4 - 1272/Nc^2 - 28*Nc^2 | planar: -28*Nc^2 | non-planar: 1916/3 - 428/Nc^4 - 1272/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: -68335/432 - 63/(16*Nc^4) - 40001/(324*Nc^2) + (3455/(324*Nc^3) + 22565/(324*Nc))*Nf - (356*Nf^2)/(81*Nc^2) | planar: 0 | non-planar: -68335/432 - 63/(16*Nc^4) - 40001/(324*Nc^2) + (3455/(324*Nc^3) + 22565/(324*Nc))*Nf - (356*Nf^2)/(81*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: -1708/9 - 51/(2*Nc^4) + 53/(2*Nc^2) + 72*Nc^2 + (-21/Nc^3 - 217/(9*Nc) + 12*Nc)*Nf + (44*Nf^2)/(9*Nc^2) | planar: 72*Nc^2 + 12*Nc*Nf | non-planar: -1708/9 - 51/(2*Nc^4) + 53/(2*Nc^2) + (-21/Nc^3 - 217/(9*Nc))*Nf + (44*Nf^2)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: -406/9 - 3/(2*Nc^4) - 385/(18*Nc^2) + (134/(9*Nc^3) + 136/(9*Nc))*Nf | planar: 0 | non-planar: -406/9 - 3/(2*Nc^4) - 385/(18*Nc^2) + (134/(9*Nc^3) + 136/(9*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: -29/2 - 301/(10*Nc^4) - 85/Nc^2 + 48*Nc^2 | planar: 48*Nc^2 | non-planar: -29/2 - 301/(10*Nc^4) - 85/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | 1 | total: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (91396597*Nc^2)/209952 + (100363/(1944*Nc^3) - 23963203/(52488*Nc) - (2448721*Nc)/6561)*Nf + (434486/6561 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (91396597*Nc^2)/209952 - (2448721*Nc*Nf)/6561 + (434486*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (100363/(1944*Nc^3) - 23963203/(52488*Nc))*Nf + (299719*Nf^2)/(26244*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: -15907435/5832 - 7187/(24*Nc^4) - 846379/(648*Nc^2) + (6247411*Nc^2)/5832 + (77215/(162*Nc^3) + 1077229/(1458*Nc) + (4729*Nc)/729)*Nf + (-565/9 - 1435/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (6247411*Nc^2)/5832 + (4729*Nc*Nf)/729 - (565*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -15907435/5832 - 7187/(24*Nc^4) - 846379/(648*Nc^2) + (77215/(162*Nc^3) + 1077229/(1458*Nc))*Nf - (1435*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z3 | total: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (441421*Nc^2)/1944 + (4909/(81*Nc^3) + 2284/(27*Nc) - (5947*Nc)/81)*Nf + (1846/243 + 3122/(243*Nc^2))*Nf^2 | planar: (441421*Nc^2)/1944 - (5947*Nc*Nf)/81 + (1846*Nf^2)/243 | non-planar: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (4909/(81*Nc^3) + 2284/(27*Nc))*Nf + (3122*Nf^2)/(243*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: 11101/45 + 869/(20*Nc^4) + 10949/(27*Nc^2) + (156953*Nc^2)/540 + (-34909/(135*Nc^3) - 23111/(135*Nc) + (262*Nc)/45)*Nf + (140/27 + 494/(135*Nc^2))*Nf^2 | planar: (156953*Nc^2)/540 + (262*Nc*Nf)/45 + (140*Nf^2)/27 | non-planar: 11101/45 + 869/(20*Nc^4) + 10949/(27*Nc^2) + (-34909/(135*Nc^3) - 23111/(135*Nc))*Nf + (494*Nf^2)/(135*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z5 | total: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) - (779*Nc^2)/12 + (-1492/(9*Nc^3) + 104/(9*Nc) + (140*Nc)/9)*Nf | planar: (-779*Nc^2)/12 + (140*Nc*Nf)/9 | non-planar: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) + (-1492/(9*Nc^3) + 104/(9*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: 406/3 + 559/(2*Nc^4) + 6377/(6*Nc^2) - (1024*Nc^2)/3 + (-376/(3*Nc^3) - 232/(3*Nc) + (124*Nc)/3)*Nf | planar: (-1024*Nc^2)/3 + (124*Nc*Nf)/3 | non-planar: 406/3 + 559/(2*Nc^4) + 6377/(6*Nc^2) + (-376/(3*Nc^3) - 232/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z3^2 | total: 338/9 - 84/Nc^4 - 308/(3*Nc^2) - (278*Nc^2)/9 | planar: (-278*Nc^2)/9 | non-planar: 338/9 - 84/Nc^4 - 308/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: -119033/945 + 7247/(63*Nc^4) + 35072/(63*Nc^2) - (13312*Nc^2)/135 | planar: (-13312*Nc^2)/135 | non-planar: -119033/945 + 7247/(63*Nc^4) + 35072/(63*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 2338141/7776 + 2045/(32*Nc^4) + 121015/(432*Nc^2) + (425233*Nc^2)/11664 + (-19627/(432*Nc^3) - 43012/(243*Nc) - (984827*Nc)/11664)*Nf + (38177/1458 + 13085/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (425233*Nc^2)/11664 - (984827*Nc*Nf)/11664 + (38177*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 2338141/7776 + 2045/(32*Nc^4) + 121015/(432*Nc^2) + (-19627/(432*Nc^3) - 43012/(243*Nc))*Nf + (13085*Nf^2)/(972*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -19579/216 - 521/(8*Nc^4) - 31417/(72*Nc^2) - (140789*Nc^2)/648 + (1441/(18*Nc^3) + 3521/(27*Nc) + (4715*Nc)/162)*Nf + (-97/9 - 91/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-140789*Nc^2)/648 + (4715*Nc*Nf)/162 - (97*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: -19579/216 - 521/(8*Nc^4) - 31417/(72*Nc^2) + (1441/(18*Nc^3) + 3521/(27*Nc))*Nf - (91*Nf^2)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: 3289/54 - 213/(4*Nc^4) - 2225/(12*Nc^2) + (1501*Nc^2)/9 + (59/(3*Nc^3) - 718/(27*Nc) - (1199*Nc)/27)*Nf + (98/27 + 146/(27*Nc^2))*Nf^2 | planar: (1501*Nc^2)/9 - (1199*Nc*Nf)/27 + (98*Nf^2)/27 | non-planar: 3289/54 - 213/(4*Nc^4) - 2225/(12*Nc^2) + (59/(3*Nc^3) - 718/(27*Nc))*Nf + (146*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: 1687/12 - 141/(10*Nc^4) - 1769/(60*Nc^2) - (97*Nc^2)/30 + (-137/(30*Nc^3) + 79/(15*Nc) - (109*Nc)/6)*Nf | planar: (-97*Nc^2)/30 - (109*Nc*Nf)/6 | non-planar: 1687/12 - 141/(10*Nc^4) - 1769/(60*Nc^2) + (-137/(30*Nc^3) + 79/(15*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: 38 - 43/Nc^4 + 55/Nc^2 - 68*Nc^2 | planar: -68*Nc^2 | non-planar: 38 - 43/Nc^4 + 55/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: 167 - 62/Nc^4 - 332/Nc^2 - (29*Nc^2)/3 | planar: (-29*Nc^2)/3 | non-planar: 167 - 62/Nc^4 - 332/Nc^2


==> anc/numbers/deposit/AMP/data/table_flip_mu2_t.txt <==
# Forward limit x -> 1 of the finite remainders H^(L)_fin of arXiv:2108.00055 (ancillary files), helicity flip on the forward line: (7.1) +--+ and (7.2) +--+, powers (1-x)^0 and (1-x)^1
# scale: mu^2 = |s14| = s(1-x) (Log[mu2/s] -> ln(1-x)); ly = ln(1-x); iPi = I*Pi; z2 = zeta_2 = Pi^2/6. Expansion in powers of ln(1-x) at the stated power of (1-x).
# columns: object and loop order L | power of ln(1-x) | real part or coefficient of iPi | transcendental basis element | polynomial in Nc, Nf |
#          planar part (terms of total degree d0+L in (Nc,Nf), d0 = 0 for a1, -1 for a2, 1 for singlet, -1 for adjoint) | non-planar part (the rest)
# a1 = coefficient of C1 = delta_{i1i4}delta_{i2i3}; a2 = coefficient of delta_{i1i2}delta_{i3i4} (7.1) or delta_{i1i3}delta_{i2i4} (7.2);
# singlet = Nc*a1 + a2 (t-channel colour singlet of legs 1,4, coefficient of C1/Nc); adjoint = a2 (coefficient of C2 - C1/Nc);
# sig+ / sig- = [(7.1) +- (7.2)]/2 with the same colour tensors.
(7.1) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | 1 | total: -88/(3*Nc^3) | planar: 0 | non-planar: -88/(3*Nc^3)
(7.1) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | z2 | total: 64/(3*Nc^3) | planar: 0 | non-planar: 64/(3*Nc^3)
(7.1) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2)
(7.1) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2)
(7.1) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2)
(7.1) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2)
(7.1) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2)
(7.1) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2)
(7.2) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | 1 | total: 88/(3*Nc^3) | planar: 0 | non-planar: 88/(3*Nc^3)
(7.2) +--+ (1-x)^0 a1 L=3 | ly^0 | iPi | z2 | total: -64/(3*Nc^3) | planar: 0 | non-planar: -64/(3*Nc^3)
(7.2) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | 1 | total: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2)
(7.2) +--+ (1-x)^0 a2 L=3 | ly^0 | iPi | z2 | total: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2)
(7.2) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | 1 | total: -22/3 - 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: -22/3 - 22/(3*Nc^4) + 44/(3*Nc^2)
(7.2) +--+ (1-x)^0 singlet L=3 | ly^0 | iPi | z2 | total: 16/3 + 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: 16/3 + 16/(3*Nc^4) - 32/(3*Nc^2)
(7.2) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | 1 | total: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: -22/3 - 22/(3*Nc^4) - 44/(3*Nc^2)
(7.2) +--+ (1-x)^0 adjoint L=3 | ly^0 | iPi | z2 | total: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: 16/3 + 16/(3*Nc^4) + 32/(3*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
(7.1) +--+ (1-x)^1 a1 L=1 | ly^2 | real | 1 | total: 3/Nc - Nc | planar: -Nc | non-planar: 3/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^1 | real | 1 | total: -3/Nc - (2*Nc)/3 + (2*Nf)/3 | planar: (-2*Nc)/3 + (2*Nf)/3 | non-planar: -3/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^1 | iPi | 1 | total: 2/Nc - 2*Nc | planar: -2*Nc | non-planar: 2/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^0 | real | 1 | total: -7/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -7/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^0 | real | z2 | total: 7/Nc - Nc | planar: -Nc | non-planar: 7/Nc
(7.1) +--+ (1-x)^1 a1 L=1 | ly^0 | iPi | 1 | total: -6/Nc - (2*Nc)/3 + (2*Nf)/3 | planar: (-2*Nc)/3 + (2*Nf)/3 | non-planar: -6/Nc
(7.1) +--+ (1-x)^1 a1 L=2 | ly^4 | real | 1 | total: 1/2 - 11/(6*Nc^2) - Nc^2/3 | planar: -1/3*Nc^2 | non-planar: 1/2 - 11/(6*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^3 | real | 1 | total: 8/3 + 9/Nc^2 - (17*Nc^2)/9 + (-8/(3*Nc) + (8*Nc)/9)*Nf | planar: (-17*Nc^2)/9 + (8*Nc*Nf)/9 | non-planar: 8/3 + 9/Nc^2 - (8*Nf)/(3*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^3 | iPi | 1 | total: 2 + 2/(3*Nc^2) - (4*Nc^2)/3 | planar: (-4*Nc^2)/3 | non-planar: 2 + 2/(3*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^2 | real | 1 | total: 56/3 + 13/Nc^2 - (40*Nc^2)/3 + (-11/(3*Nc) + (37*Nc)/9)*Nf - (4*Nf^2)/9 | planar: (-40*Nc^2)/3 + (37*Nc*Nf)/9 - (4*Nf^2)/9 | non-planar: 56/3 + 13/Nc^2 - (11*Nf)/(3*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^2 | real | z2 | total: -4 - 13/Nc^2 + 9*Nc^2 | planar: 9*Nc^2 | non-planar: -4 - 13/Nc^2
(7.1) +--+ (1-x)^1 a1 L=2 | ly^2 | iPi | 1 | total: -1/2 + 33/(2*Nc^2) - (17*Nc^2)/3 + (-4/Nc + (8*Nc)/3)*Nf | planar: (-17*Nc^2)/3 + (8*Nc*Nf)/3 | non-planar: -1/2 + 33/(2*Nc^2) - (4*Nf)/Nc
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | real | 1 | total: -406/27 - 117/(4*Nc^2) - (1837*Nc^2)/108 + (268/(27*Nc) + (290*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-1837*Nc^2)/108 + (290*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -406/27 - 117/(4*Nc^2) + (268*Nf)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z2 | total: 19/3 - 3/Nc^2 + (110*Nc^2)/3 + (26/(3*Nc) - (38*Nc)/3)*Nf | planar: (110*Nc^2)/3 - (38*Nc*Nf)/3 | non-planar: 19/3 - 3/Nc^2 + (26*Nf)/(3*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z3 | total: -2 + 12/Nc^2 - 12*Nc^2 | planar: -12*Nc^2 | non-planar: -2 + 12/Nc^2
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | 1 | total: -137/9 + 3/Nc^2 - (80*Nc^2)/3 + (50/(9*Nc) + (74*Nc)/9)*Nf - (8*Nf^2)/9 | planar: (-80*Nc^2)/3 + (74*Nc*Nf)/9 - (8*Nf^2)/9 | non-planar: -137/9 + 3/Nc^2 + (50*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | z2 | total: 12 - 14/Nc^2 + 2*Nc^2 | planar: 2*Nc^2 | non-planar: 12 - 14/Nc^2
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | 1 | total: -27671/324 - 223/(16*Nc^2) - (21269*Nc^2)/1296 + (1082/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-21269*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -27671/324 - 223/(16*Nc^2) + (1082*Nf)/(81*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2 | total: 2989/18 + 177/(2*Nc^2) + (40*Nc^2)/9 + (-413/(9*Nc) - (115*Nc)/9)*Nf + (8*Nf^2)/3 | planar: (40*Nc^2)/9 - (115*Nc*Nf)/9 + (8*Nf^2)/3 | non-planar: 2989/18 + 177/(2*Nc^2) - (413*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z3 | total: 229/9 + 15/Nc^2 - (136*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-136*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 229/9 + 15/Nc^2 + (14*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2^2 | total: -67/5 + 43/(2*Nc^2) - (113*Nc^2)/10 | planar: (-113*Nc^2)/10 | non-planar: -67/5 + 43/(2*Nc^2)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | 1 | total: -1799/27 - 249/(4*Nc^2) - (1837*Nc^2)/108 + (560/(27*Nc) + (290*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-1837*Nc^2)/108 + (290*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -1799/27 - 249/(4*Nc^2) + (560*Nf)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z2 | total: -7 + 21/Nc^2 + 14*Nc^2 + (-2/Nc - 2*Nc)*Nf | planar: 14*Nc^2 - 2*Nc*Nf | non-planar: -7 + 21/Nc^2 - (2*Nf)/Nc
(7.1) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z3 | total: 2 + 44/Nc^2 - 12*Nc^2 | planar: -12*Nc^2 | non-planar: 2 + 44/Nc^2
(7.1) +--+ (1-x)^1 a1 L=3 | ly^6 | real | 1 | total: 7/(15*Nc^3) + 1/(45*Nc) + (7*Nc)/18 - Nc^3/18 | planar: -1/18*Nc^3 | non-planar: 7/(15*Nc^3) + 1/(45*Nc) + (7*Nc)/18
(7.1) +--+ (1-x)^1 a1 L=3 | ly^5 | real | 1 | total: -11/(2*Nc^3) - 349/(90*Nc) + (14*Nc)/45 - (43*Nc^3)/45 + (-23/45 + 89/(45*Nc^2) + (16*Nc^2)/45)*Nf | planar: (-43*Nc^3)/45 + (16*Nc^2*Nf)/45 | non-planar: -11/(2*Nc^3) - 349/(90*Nc) + (14*Nc)/45 + (-23/45 + 89/(45*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^5 | iPi | 1 | total: -Nc^(-3) - 4/(3*Nc) + (22*Nc)/15 - Nc^3/3 | planar: -1/3*Nc^3 | non-planar: -Nc^(-3) - 4/(3*Nc) + (22*Nc)/15
(7.1) +--+ (1-x)^1 a1 L=3 | ly^4 | real | 1 | total: 77/(12*Nc^3) - 779/(72*Nc) + (457*Nc)/27 - (2599*Nc^3)/216 + (-469/54 - 41/(9*Nc^2) + (245*Nc^2)/54)*Nf + (52/(27*Nc) - (17*Nc)/27)*Nf^2 | planar: (-2599*Nc^3)/216 + (245*Nc^2*Nf)/54 - (17*Nc*Nf^2)/27 | non-planar: 77/(12*Nc^3) - 779/(72*Nc) + (457*Nc)/27 + (-469/54 - 41/(9*Nc^2))*Nf + (52*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^4 | real | z2 | total: -55/(6*Nc^3) + 44/(3*Nc) - (103*Nc)/6 + (17*Nc^3)/3 | planar: (17*Nc^3)/3 | non-planar: -55/(6*Nc^3) + 44/(3*Nc) - (103*Nc)/6
(7.1) +--+ (1-x)^1 a1 L=3 | ly^4 | iPi | 1 | total: -11/(2*Nc^3) + 209/(36*Nc) + (29*Nc)/12 - (43*Nc^3)/9 + (-8/3 + 4/(9*Nc^2) + (16*Nc^2)/9)*Nf | planar: (-43*Nc^3)/9 + (16*Nc^2*Nf)/9 | non-planar: -11/(2*Nc^3) + 209/(36*Nc) + (29*Nc)/12 + (-8/3 + 4/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | real | 1 | total: 327/(4*Nc^3) + 12241/(108*Nc) + (7303*Nc)/108 - (7081*Nc^3)/108 + (-1351/27 - 1030/(27*Nc^2) + (943*Nc^2)/27)*Nf + (58/(9*Nc) - (146*Nc)/27)*Nf^2 + (8*Nf^3)/27 | planar: (-7081*Nc^3)/108 + (943*Nc^2*Nf)/27 - (146*Nc*Nf^2)/27 + (8*Nf^3)/27 | non-planar: 327/(4*Nc^3) + 12241/(108*Nc) + (7303*Nc)/108 + (-1351/27 - 1030/(27*Nc^2))*Nf + (58*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z2 | total: -39/Nc^3 - 45/Nc - (119*Nc)/3 + (203*Nc^3)/3 + (92/3 - (68*Nc^2)/3)*Nf | planar: (203*Nc^3)/3 - (68*Nc^2*Nf)/3 | non-planar: -39/Nc^3 - 45/Nc - (119*Nc)/3 + (92*Nf)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z3 | total: -176/(3*Nc^3) + 106/(3*Nc) + 22*Nc - 8*Nc^3 | planar: -8*Nc^3 | non-planar: -176/(3*Nc^3) + 106/(3*Nc) + 22*Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | 1 | total: 377/(6*Nc^3) + 641/(9*Nc) + (406*Nc)/9 - (2599*Nc^3)/54 + (-149/9 - 299/(9*Nc^2) + (490*Nc^2)/27)*Nf + (40/(9*Nc) - (68*Nc)/27)*Nf^2 | planar: (-2599*Nc^3)/54 + (490*Nc^2*Nf)/27 - (68*Nc*Nf^2)/27 | non-planar: 377/(6*Nc^3) + 641/(9*Nc) + (406*Nc)/9 + (-149/9 - 299/(9*Nc^2))*Nf + (40*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | z2 | total: -14/(3*Nc^3) + 8/(3*Nc) - (62*Nc)/3 + (28*Nc^3)/3 | planar: (28*Nc^3)/3 | non-planar: -14/(3*Nc^3) + 8/(3*Nc) - (62*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | 1 | total: -475/(16*Nc^3) + 79955/(432*Nc) + (340259*Nc)/1296 - (377905*Nc^3)/1296 + (-5645/54 + 1867/(108*Nc^2) + (47329*Nc^2)/324)*Nf + (-95/(81*Nc) - (625*Nc)/27)*Nf^2 + (40*Nf^3)/27 | planar: (-377905*Nc^3)/1296 + (47329*Nc^2*Nf)/324 - (625*Nc*Nf^2)/27 + (40*Nf^3)/27 | non-planar: -475/(16*Nc^3) + 79955/(432*Nc) + (340259*Nc)/1296 + (-5645/54 + 1867/(108*Nc^2))*Nf - (95*Nf^2)/(81*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2 | total: -216/Nc^3 - 2639/(6*Nc) - (130*Nc)/3 + (2375*Nc^3)/6 + (164/3 + 484/(3*Nc^2) - 168*Nc^2)*Nf + (-76/(3*Nc) + (68*Nc)/3)*Nf^2 | planar: (2375*Nc^3)/6 - 168*Nc^2*Nf + (68*Nc*Nf^2)/3 | non-planar: -216/Nc^3 - 2639/(6*Nc) - (130*Nc)/3 + (164/3 + 484/(3*Nc^2))*Nf - (76*Nf^2)/(3*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z3 | total: 60/Nc^3 + 467/(6*Nc) - (1363*Nc)/18 - (208*Nc^3)/9 + (56/9 - 202/(3*Nc^2) + (154*Nc^2)/9)*Nf | planar: (-208*Nc^3)/9 + (154*Nc^2*Nf)/9 | non-planar: 60/Nc^3 + 467/(6*Nc) - (1363*Nc)/18 + (56/9 - 202/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2^2 | total: -129/(10*Nc^3) + 413/(10*Nc) + (609*Nc)/10 - (121*Nc^3)/2 | planar: (-121*Nc^3)/2 | non-planar: -129/(10*Nc^3) + 413/(10*Nc) + (609*Nc)/10
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | 1 | total: 105/Nc^3 + 8477/(36*Nc) - (3221*Nc)/27 - (7081*Nc^3)/36 + (-232/27 - 491/(9*Nc^2) + (943*Nc^2)/9)*Nf + (2/Nc - (146*Nc)/9)*Nf^2 + (8*Nf^3)/9 | planar: (-7081*Nc^3)/36 + (943*Nc^2*Nf)/9 - (146*Nc*Nf^2)/9 + (8*Nf^3)/9 | non-planar: 105/Nc^3 + 8477/(36*Nc) - (3221*Nc)/27 + (-232/27 - 491/(9*Nc^2))*Nf + (2*Nf^2)/Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z2 | total: -177/(2*Nc^3) - 33/(2*Nc) - (137*Nc)/3 + (265*Nc^3)/3 + (56/3 + 12/Nc^2 - (76*Nc^2)/3)*Nf | planar: (265*Nc^3)/3 - (76*Nc^2*Nf)/3 | non-planar: -177/(2*Nc^3) - 33/(2*Nc) - (137*Nc)/3 + (56/3 + 12/Nc^2)*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z3 | total: 40/Nc^3 + 124/(3*Nc) + (44*Nc)/3 - 24*Nc^3 | planar: -24*Nc^3 | non-planar: 40/Nc^3 + 124/(3*Nc) + (44*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | 1 | total: -3707/(16*Nc^3) - 41237/(108*Nc) - (3596129*Nc)/11664 - (214099*Nc^3)/486 + (293393/1458 + 8015/(72*Nc^2) + (585515*Nc^2)/1944)*Nf + (-28855/(1458*Nc) - (14459*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-214099*Nc^3)/486 + (585515*Nc^2*Nf)/1944 - (14459*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: -3707/(16*Nc^3) - 41237/(108*Nc) - (3596129*Nc)/11664 + (293393/1458 + 8015/(72*Nc^2))*Nf - (28855*Nf^2)/(1458*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2 | total: -213/(4*Nc^3) - 7655/(108*Nc) + (545447*Nc)/324 + (13145*Nc^3)/12 + (-27908/81 - 3328/(27*Nc^2) - (1742*Nc^2)/3)*Nf + (42/Nc + (274*Nc)/3)*Nf^2 - (16*Nf^3)/3 | planar: (13145*Nc^3)/12 - (1742*Nc^2*Nf)/3 + (274*Nc*Nf^2)/3 - (16*Nf^3)/3 | non-planar: -213/(4*Nc^3) - 7655/(108*Nc) + (545447*Nc)/324 + (-27908/81 - 3328/(27*Nc^2))*Nf + (42*Nf^2)/Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z3 | total: 85/Nc^3 + 2381/(6*Nc) - (15409*Nc)/54 - (4712*Nc^3)/27 + (2504/27 - 304/(9*Nc^2) + (1180*Nc^2)/27)*Nf + (-116/(9*Nc) - (140*Nc)/27)*Nf^2 | planar: (-4712*Nc^3)/27 + (1180*Nc^2*Nf)/27 - (140*Nc*Nf^2)/27 | non-planar: 85/Nc^3 + 2381/(6*Nc) - (15409*Nc)/54 + (2504/27 - 304/(9*Nc^2))*Nf - (116*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2^2 | total: 4569/(10*Nc^3) - 1051/(30*Nc) + (292*Nc)/5 - 343*Nc^3 + (-18/5 - 1771/(15*Nc^2) + 91*Nc^2)*Nf | planar: -343*Nc^3 + 91*Nc^2*Nf | non-planar: 4569/(10*Nc^3) - 1051/(30*Nc) + (292*Nc)/5 + (-18/5 - 1771/(15*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z5 | total: 196/Nc^3 - 318/Nc + 46*Nc + 112*Nc^3 | planar: 112*Nc^3 | non-planar: 196/Nc^3 - 318/Nc + 46*Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2*z3 | total: 60/Nc^3 + 38/Nc - (590*Nc)/3 + 84*Nc^3 | planar: 84*Nc^3 | non-planar: 60/Nc^3 + 38/Nc - (590*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | 1 | total: -675/(8*Nc^3) - 191095/(648*Nc) - (38413*Nc)/648 - (377905*Nc^3)/648 + (15233/81 + 15193/(162*Nc^2) + (47329*Nc^2)/162)*Nf + (-898/(27*Nc) - (1250*Nc)/27)*Nf^2 + (80*Nf^3)/27 | planar: (-377905*Nc^3)/648 + (47329*Nc^2*Nf)/162 - (1250*Nc*Nf^2)/27 + (80*Nf^3)/27 | non-planar: -675/(8*Nc^3) - 191095/(648*Nc) - (38413*Nc)/648 + (15233/81 + 15193/(162*Nc^2))*Nf - (898*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2 | total: 224/Nc^3 - 1805/(6*Nc) + (6755*Nc)/18 + (1927*Nc^3)/9 + (-56/9 + 124/(3*Nc^2) - (1064*Nc^2)/9)*Nf + (-104/(9*Nc) + (136*Nc)/9)*Nf^2 | planar: (1927*Nc^3)/9 - (1064*Nc^2*Nf)/9 + (136*Nc*Nf^2)/9 | non-planar: 224/Nc^3 - 1805/(6*Nc) + (6755*Nc)/18 + (-56/9 + 124/(3*Nc^2))*Nf - (104*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z3 | total: 54/Nc^3 - 3557/(9*Nc) + (1075*Nc)/9 - (416*Nc^3)/9 + (-112/9 - 52/(9*Nc^2) + (308*Nc^2)/9)*Nf | planar: (-416*Nc^3)/9 + (308*Nc^2*Nf)/9 | non-planar: 54/Nc^3 - 3557/(9*Nc) + (1075*Nc)/9 + (-112/9 - 52/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2^2 | total: -259/(5*Nc^3) + 761/(5*Nc) - 125*Nc - 41*Nc^3 | planar: -41*Nc^3 | non-planar: -259/(5*Nc^3) + 761/(5*Nc) - 125*Nc
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | 1 | total: 797/(12*Nc^3) - 340997/(1296*Nc) - (8594362*Nc)/6561 - (54361775*Nc^3)/104976 + (24637609/52488 - 53737/(486*Nc^2) + (22009157*Nc^2)/52488)*Nf + (-157807/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-54361775*Nc^3)/104976 + (22009157*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: 797/(12*Nc^3) - 340997/(1296*Nc) - (8594362*Nc)/6561 + (24637609/52488 - 53737/(486*Nc^2))*Nf - (157807*Nf^2)/(26244*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2 | total: 41143/(48*Nc^3) + 4914485/(1296*Nc) + (16910411*Nc)/11664 + (7083067*Nc^3)/11664 + (-1028354/729 - 281975/(324*Nc^2) - (1418785*Nc^2)/2916)*Nf + (4160/(27*Nc) + (1148*Nc)/9)*Nf^2 - (80*Nf^3)/9 | planar: (7083067*Nc^3)/11664 - (1418785*Nc^2*Nf)/2916 + (1148*Nc*Nf^2)/9 - (80*Nf^3)/9 | non-planar: 41143/(48*Nc^3) + 4914485/(1296*Nc) + (16910411*Nc)/11664 + (-1028354/729 - 281975/(324*Nc^2))*Nf + (4160*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3 | total: -2087/(4*Nc^3) + 84079/(108*Nc) + (555817*Nc)/486 - (215959*Nc^3)/486 + (-4372/27 - 5161/(81*Nc^2) + (12463*Nc^2)/81)*Nf + (-1556/(243*Nc) - (3412*Nc)/243)*Nf^2 | planar: (-215959*Nc^3)/486 + (12463*Nc^2*Nf)/81 - (3412*Nc*Nf^2)/243 | non-planar: -2087/(4*Nc^3) + 84079/(108*Nc) + (555817*Nc)/486 + (-4372/27 - 5161/(81*Nc^2))*Nf - (1556*Nf^2)/(243*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^2 | total: -325/(2*Nc^3) - 2099/(108*Nc) - (58501*Nc)/180 - (31169*Nc^3)/54 + (-9622/135 + 6476/(27*Nc^2) + (10622*Nc^2)/45)*Nf + (164/(27*Nc) - (3004*Nc)/135)*Nf^2 | planar: (-31169*Nc^3)/54 + (10622*Nc^2*Nf)/45 - (3004*Nc*Nf^2)/135 | non-planar: -325/(2*Nc^3) - 2099/(108*Nc) - (58501*Nc)/180 + (-9622/135 + 6476/(27*Nc^2))*Nf + (164*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z5 | total: 269/(2*Nc^3) - 13939/(18*Nc) - (7673*Nc)/18 + (400*Nc^3)/3 + (-236/9 + 1912/(9*Nc^2) - (428*Nc^2)/9)*Nf | planar: (400*Nc^3)/3 - (428*Nc^2*Nf)/9 | non-planar: 269/(2*Nc^3) - 13939/(18*Nc) - (7673*Nc)/18 + (-236/9 + 1912/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2*z3 | total: -587/Nc^3 - 493/(3*Nc) + 418*Nc + 118*Nc^3 + (-32 + 190/(3*Nc^2) - 50*Nc^2)*Nf | planar: 118*Nc^3 - 50*Nc^2*Nf | non-planar: -587/Nc^3 - 493/(3*Nc) + 418*Nc + (-32 + 190/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3^2 | total: 244/Nc^3 - 10/(3*Nc) - (842*Nc)/9 + (296*Nc^3)/9 | planar: (296*Nc^3)/9 | non-planar: 244/Nc^3 - 10/(3*Nc) - (842*Nc)/9
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^3 | total: -23353/(126*Nc^3) - 78293/(90*Nc) + (1720519*Nc)/1890 + (18191*Nc^3)/270 | planar: (18191*Nc^3)/270 | non-planar: -23353/(126*Nc^3) - 78293/(90*Nc) + (1720519*Nc)/1890
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | 1 | total: -5443/(8*Nc^3) - 1921/(3*Nc) - (7213805*Nc)/5832 - (214099*Nc^3)/486 + (1107701/2916 + 92275/(216*Nc^2) + (585515*Nc^2)/1944)*Nf + (-54839/(1458*Nc) - (14459*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-214099*Nc^3)/486 + (585515*Nc^2*Nf)/1944 - (14459*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: -5443/(8*Nc^3) - 1921/(3*Nc) - (7213805*Nc)/5832 + (1107701/2916 + 92275/(216*Nc^2))*Nf - (54839*Nf^2)/(1458*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2 | total: -59/Nc^3 + 5683/(54*Nc) + (205729*Nc)/324 + (11111*Nc^3)/36 + (-17749/81 - 1193/(27*Nc^2) - (1454*Nc^2)/9)*Nf + (230/(9*Nc) + (238*Nc)/9)*Nf^2 - (16*Nf^3)/9 | planar: (11111*Nc^3)/36 - (1454*Nc^2*Nf)/9 + (238*Nc*Nf^2)/9 - (16*Nf^3)/9 | non-planar: -59/Nc^3 + 5683/(54*Nc) + (205729*Nc)/324 + (-17749/81 - 1193/(27*Nc^2))*Nf + (230*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z3 | total: 456/Nc^3 + 2719/(3*Nc) + (134*Nc)/9 - (4712*Nc^3)/27 + (3236/27 - 2492/(9*Nc^2) + (1180*Nc^2)/27)*Nf + (-236/(27*Nc) - (140*Nc)/27)*Nf^2 | planar: (-4712*Nc^3)/27 + (1180*Nc^2*Nf)/27 - (140*Nc*Nf^2)/27 | non-planar: 456/Nc^3 + 2719/(3*Nc) + (134*Nc)/9 + (3236/27 - 2492/(9*Nc^2))*Nf - (236*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2^2 | total: 711/(10*Nc^3) + 919/(5*Nc) - (1224*Nc)/5 - (407*Nc^3)/5 + (158/3 - 1639/(15*Nc^2) + (119*Nc^2)/5)*Nf | planar: (-407*Nc^3)/5 + (119*Nc^2*Nf)/5 | non-planar: 711/(10*Nc^3) + 919/(5*Nc) - (1224*Nc)/5 + (158/3 - 1639/(15*Nc^2))*Nf
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z5 | total: -204/Nc^3 - 1042/(3*Nc) + (442*Nc)/3 + 112*Nc^3 | planar: 112*Nc^3 | non-planar: -204/Nc^3 - 1042/(3*Nc) + (442*Nc)/3
(7.1) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2*z3 | total: 348/Nc^3 + 642/Nc - (1306*Nc)/3 - 12*Nc^3 | planar: -12*Nc^3 | non-planar: 348/Nc^3 + 642/Nc - (1306*Nc)/3
(7.1) +--+ (1-x)^1 a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +--+ (1-x)^1 a2 L=1 | ly^2 | real | 1 | total: -1 - Nc^(-2) | planar: -1 | non-planar: -Nc^(-2)
(7.1) +--+ (1-x)^1 a2 L=1 | ly^1 | real | 1 | total: 2/3 + 3/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 3/Nc^2
(7.1) +--+ (1-x)^1 a2 L=1 | ly^0 | real | 1 | total: 17/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc) | planar: 17/18 - (10*Nf)/(9*Nc) | non-planar: 15/(2*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +--+ (1-x)^1 a2 L=1 | ly^0 | iPi | 1 | total: 13/6 + 9/(2*Nc^2) - (2*Nf)/(3*Nc) | planar: 13/6 - (2*Nf)/(3*Nc) | non-planar: 9/(2*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^4 | real | 1 | total: 1/(3*Nc^3) + 5/(6*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(3*Nc^3) + 5/(6*Nc)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^3 | real | 1 | total: -3/Nc^3 - 44/(9*Nc) - (17*Nc)/9 + (8/9 + 8/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -3/Nc^3 - 44/(9*Nc) + (8*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - 2/Nc + (4*Nc)/3 | planar: (4*Nc)/3 | non-planar: -2/(3*Nc^3) - 2/Nc
(7.1) +--+ (1-x)^1 a2 L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) - 89/(9*Nc) - (125*Nc)/18 + (1/3 - 7/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-125*Nc)/18 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -3/(2*Nc^3) - 89/(9*Nc) - (7*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^2 | real | z2 | total: 3/Nc^3 + 16/Nc - 11*Nc | planar: -11*Nc | non-planar: 3/Nc^3 + 16/Nc
(7.1) +--+ (1-x)^1 a2 L=2 | ly^2 | iPi | 1 | total: -3/Nc^3 - 49/(6*Nc) + (5*Nc)/6 + (2/3 + 2/(3*Nc^2))*Nf | planar: (5*Nc)/6 + (2*Nf)/3 | non-planar: -3/Nc^3 - 49/(6*Nc) + (2*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | real | 1 | total: 99/(4*Nc^3) + 119/(3*Nc) - (337*Nc)/108 + (-8 - 38/(3*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-337*Nc)/108 - 8*Nf + (40*Nf^2)/(27*Nc) | non-planar: 99/(4*Nc^3) + 119/(3*Nc) - (38*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z2 | total: -27/Nc^3 + 17/(3*Nc) - (56*Nc)/3 + (2/3 + 10/(3*Nc^2))*Nf | planar: (-56*Nc)/3 + (2*Nf)/3 | non-planar: -27/Nc^3 + 17/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z3 | total: -12/Nc^3 + 14*Nc | planar: 14*Nc | non-planar: -12/Nc^3
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | 1 | total: 23/(2*Nc^3) + 26/Nc + (25*Nc)/18 + (-52/9 - 8/Nc^2)*Nf + (8*Nf^2)/(9*Nc) | planar: (25*Nc)/18 - (52*Nf)/9 + (8*Nf^2)/(9*Nc) | non-planar: 23/(2*Nc^3) + 26/Nc - (8*Nf)/Nc^2
(7.1) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | z2 | total: 16/Nc - 16*Nc | planar: -16*Nc | non-planar: 16/Nc
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 26249/(324*Nc) + (13997*Nc)/1296 + (-407/27 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (13997*Nc)/1296 - (407*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 383/(16*Nc^3) + 26249/(324*Nc) - (1226*Nf)/(81*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2 | total: -83/Nc^3 - 3385/(18*Nc) + (217*Nc)/18 + (187/9 + 341/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (217*Nc)/18 + (187*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -83/Nc^3 - 3385/(18*Nc) + (341*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 217/(9*Nc) + (97*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (97*Nc)/9 - (34*Nf)/9 | non-planar: -12/Nc^3 - 217/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2^2 | total: 41/(10*Nc^3) - 209/(5*Nc) + (409*Nc)/10 | planar: (409*Nc)/10 | non-planar: 41/(10*Nc^3) - 209/(5*Nc)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | 1 | total: 155/(4*Nc^3) + 3751/(54*Nc) + (4069*Nc)/108 + (-362/27 - 488/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (4069*Nc)/108 - (362*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 155/(4*Nc^3) + 3751/(54*Nc) - (488*Nf)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z2 | total: -39/(2*Nc^3) - 64/(3*Nc) + (77*Nc)/6 + (2/3 + 10/(3*Nc^2))*Nf | planar: (77*Nc)/6 + (2*Nf)/3 | non-planar: -39/(2*Nc^3) - 64/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z3 | total: -24/Nc^3 - 22/Nc + 12*Nc | planar: 12*Nc | non-planar: -24/Nc^3 - 22/Nc
(7.1) +--+ (1-x)^1 a2 L=3 | ly^6 | real | 1 | total: -16/45 - 1/(18*Nc^4) - 11/(45*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -16/45 - 1/(18*Nc^4) - 11/(45*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^5 | real | 1 | total: 361/90 + Nc^(-4) + 311/(90*Nc^2) + (14*Nc^2)/9 + (-16/(45*Nc^3) - 41/(45*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 361/90 + Nc^(-4) + 311/(90*Nc^2) + (-16/(45*Nc^3) - 41/(45*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^5 | iPi | 1 | total: 2/15 + 1/(5*Nc^4) + 22/(15*Nc^2) - (3*Nc^2)/5 | planar: (-3*Nc^2)/5 | non-planar: 2/15 + 1/(5*Nc^4) + 22/(15*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^4 | real | 1 | total: 635/216 - 79/(24*Nc^4) - 32/(9*Nc^2) + (41*Nc^2)/12 + (43/(18*Nc^3) + 233/(54*Nc) + 2*Nc)*Nf + (-2/3 - 17/(27*Nc^2))*Nf^2 | planar: (41*Nc^2)/12 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 635/216 - 79/(24*Nc^4) - 32/(9*Nc^2) + (43/(18*Nc^3) + 233/(54*Nc))*Nf - (17*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^4 | real | z2 | total: -20/3 + 11/(3*Nc^4) + 9/(2*Nc^2) + (9*Nc^2)/2 | planar: (9*Nc^2)/2 | non-planar: -20/3 + 11/(3*Nc^4) + 9/(2*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^4 | iPi | 1 | total: -19/36 - 1/(2*Nc^4) - 37/(18*Nc^2) + (185*Nc^2)/36 + (5/(9*Nc^3) + 16/(9*Nc) - (17*Nc)/9)*Nf | planar: (185*Nc^2)/36 - (17*Nc*Nf)/9 | non-planar: -19/36 - 1/(2*Nc^4) - 37/(18*Nc^2) + (5/(9*Nc^3) + 16/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | real | 1 | total: -2869/36 - 83/(4*Nc^4) - 907/(12*Nc^2) - (2281*Nc^2)/108 + (29/(3*Nc^3) + 725/(27*Nc) + (452*Nc)/27)*Nf + (-14/27 - 14/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2281*Nc^2)/108 + (452*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -2869/36 - 83/(4*Nc^4) - 907/(12*Nc^2) + (29/(3*Nc^3) + 725/(27*Nc))*Nf - (14*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z2 | total: 31/3 + 15/Nc^4 + 265/(3*Nc^2) - (173*Nc^2)/3 + (-4/(3*Nc^3) - 76/(3*Nc) + (56*Nc)/3)*Nf | planar: (-173*Nc^2)/3 + (56*Nc*Nf)/3 | non-planar: 31/3 + 15/Nc^4 + 265/(3*Nc^2) + (-4/(3*Nc^3) - 76/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z3 | total: -34/3 + 16/Nc^4 + 56/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -34/3 + 16/Nc^4 + 56/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | 1 | total: -973/18 - 55/(3*Nc^4) - 1357/(18*Nc^2) + (452*Nc^2)/27 + (80/(9*Nc^3) + 211/(9*Nc) - (19*Nc)/27)*Nf + (-28/27 - 8/(9*Nc^2))*Nf^2 | planar: (452*Nc^2)/27 - (19*Nc*Nf)/27 - (28*Nf^2)/27 | non-planar: -973/18 - 55/(3*Nc^4) - 1357/(18*Nc^2) + (80/(9*Nc^3) + 211/(9*Nc))*Nf - (8*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | z2 | total: 22/3 + 2/Nc^4 + 4*Nc^2 | planar: 4*Nc^2 | non-planar: 22/3 + 2/Nc^4
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | 1 | total: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) - (90425*Nc^2)/1296 + (-10837/(324*Nc^3) - 1607/(54*Nc) + (473*Nc)/108)*Nf + (1109/81 + 287/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-90425*Nc^2)/1296 + (473*Nc*Nf)/108 + (1109*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) + (-10837/(324*Nc^3) - 1607/(54*Nc))*Nf + (287*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2 | total: 1063/6 - 19/(2*Nc^4) + 1781/(6*Nc^2) - (967*Nc^2)/6 + (8/(3*Nc^3) - 100/Nc + (148*Nc)/3)*Nf + (4/3 + 4/(3*Nc^2))*Nf^2 | planar: (-967*Nc^2)/6 + (148*Nc*Nf)/3 + (4*Nf^2)/3 | non-planar: 1063/6 - 19/(2*Nc^4) + 1781/(6*Nc^2) + (8/(3*Nc^3) - 100/Nc)*Nf + (4*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z3 | total: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (383*Nc^2)/9 + (278/(9*Nc^3) + 68/(3*Nc) - (86*Nc)/9)*Nf | planar: (383*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (278/(9*Nc^3) + 68/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2^2 | total: 437/10 + 19/(10*Nc^4) - 627/(10*Nc^2) - (117*Nc^2)/10 | planar: (-117*Nc^2)/10 | non-planar: 437/10 + 19/(10*Nc^4) - 627/(10*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | 1 | total: -4687/36 + 3/(4*Nc^4) - 851/(108*Nc^2) + (12187*Nc^2)/108 + (-527/(54*Nc^3) - 37/(3*Nc) - (1055*Nc)/54)*Nf + (64/9 + 64/(9*Nc^2))*Nf^2 - (8*Nf^3)/(9*Nc) | planar: (12187*Nc^2)/108 - (1055*Nc*Nf)/54 + (64*Nf^2)/9 - (8*Nf^3)/(9*Nc) | non-planar: -4687/36 + 3/(4*Nc^4) - 851/(108*Nc^2) + (-527/(54*Nc^3) - 37/(3*Nc))*Nf + (64*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z2 | total: -6 + 15/(2*Nc^4) + 461/(3*Nc^2) - (557*Nc^2)/6 + (-2/(3*Nc^3) - 36/Nc + (94*Nc)/3)*Nf | planar: (-557*Nc^2)/6 + (94*Nc*Nf)/3 | non-planar: -6 + 15/(2*Nc^4) + 461/(3*Nc^2) + (-2/(3*Nc^3) - 36/Nc)*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z3 | total: 58/3 - 18/Nc^4 - 60/Nc^2 - (40*Nc^2)/3 | planar: (-40*Nc^2)/3 | non-planar: 58/3 - 18/Nc^4 - 60/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | 1 | total: 2338141/3888 + 2045/(16*Nc^4) + 121015/(216*Nc^2) + (425233*Nc^2)/5832 + (-19627/(216*Nc^3) - 86024/(243*Nc) - (984827*Nc)/5832)*Nf + (38177/729 + 13085/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (425233*Nc^2)/5832 - (984827*Nc*Nf)/5832 + (38177*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 2338141/3888 + 2045/(16*Nc^4) + 121015/(216*Nc^2) + (-19627/(216*Nc^3) - 86024/(243*Nc))*Nf + (13085*Nf^2)/(486*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2 | total: 13145/108 - 1037/(4*Nc^4) - 15347/(12*Nc^2) - (401213*Nc^2)/324 + (830/(3*Nc^3) + 13390/(27*Nc) + (22346*Nc)/81)*Nf + (-202/3 - 66/Nc^2)*Nf^2 + (16*Nf^3)/(3*Nc) | planar: (-401213*Nc^2)/324 + (22346*Nc*Nf)/81 - (202*Nf^2)/3 + (16*Nf^3)/(3*Nc) | non-planar: 13145/108 - 1037/(4*Nc^4) - 15347/(12*Nc^2) + (830/(3*Nc^3) + 13390/(27*Nc))*Nf - (66*Nf^2)/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z3 | total: 3289/27 - 213/(2*Nc^4) - 2225/(6*Nc^2) + (3002*Nc^2)/9 + (118/(3*Nc^3) - 1436/(27*Nc) - (2398*Nc)/27)*Nf + (196/27 + 292/(27*Nc^2))*Nf^2 | planar: (3002*Nc^2)/9 - (2398*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: 3289/27 - 213/(2*Nc^4) - 2225/(6*Nc^2) + (118/(3*Nc^3) - 1436/(27*Nc))*Nf + (292*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2^2 | total: 6473/30 - 186/(5*Nc^4) - 19481/(30*Nc^2) + (5003*Nc^2)/15 + (59/(3*Nc^3) + 514/(3*Nc) - (481*Nc)/3)*Nf | planar: (5003*Nc^2)/15 - (481*Nc*Nf)/3 | non-planar: 6473/30 - 186/(5*Nc^4) - 19481/(30*Nc^2) + (59/(3*Nc^3) + 514/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z5 | total: 76 - 86/Nc^4 + 110/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: 76 - 86/Nc^4 + 110/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2*z3 | total: 150 + 80/Nc^4 - 192/Nc^2 - (70*Nc^2)/3 | planar: (-70*Nc^2)/3 | non-planar: 150 + 80/Nc^4 - 192/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | 1 | total: 337187/648 + 677/(8*Nc^4) + 34771/(72*Nc^2) - (42875*Nc^2)/648 + (-2023/(18*Nc^3) - 26138/(81*Nc) - (22505*Nc)/162)*Nf + (3470/81 + 2974/(81*Nc^2))*Nf^2 - (80*Nf^3)/(27*Nc) | planar: (-42875*Nc^2)/648 - (22505*Nc*Nf)/162 + (3470*Nf^2)/81 - (80*Nf^3)/(27*Nc) | non-planar: 337187/648 + 677/(8*Nc^4) + 34771/(72*Nc^2) + (-2023/(18*Nc^3) - 26138/(81*Nc))*Nf + (2974*Nf^2)/(81*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2 | total: 2771/18 - 133/Nc^4 - 180/Nc^2 - (707*Nc^2)/2 + (38/Nc^3 - 320/(9*Nc) + (242*Nc)/3)*Nf + (-8/3 - 8/(9*Nc^2))*Nf^2 | planar: (-707*Nc^2)/2 + (242*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 2771/18 - 133/Nc^4 - 180/Nc^2 + (38/Nc^3 - 320/(9*Nc))*Nf - (8*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z3 | total: 1391/3 - 72/Nc^4 + 20/Nc^2 - (431*Nc^2)/3 + (16/Nc^3 - 140/(3*Nc) + (44*Nc)/3)*Nf | planar: (-431*Nc^2)/3 + (44*Nc*Nf)/3 | non-planar: 1391/3 - 72/Nc^4 + 20/Nc^2 + (16/Nc^3 - 140/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2^2 | total: 60 + 44/(5*Nc^4) - 412/(5*Nc^2) + (396*Nc^2)/5 | planar: (396*Nc^2)/5 | non-planar: 60 + 44/(5*Nc^4) - 412/(5*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | 1 | total: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (91396597*Nc^2)/209952 + (100363/(1944*Nc^3) - 23963203/(52488*Nc) - (2448721*Nc)/6561)*Nf + (434486/6561 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (91396597*Nc^2)/209952 - (2448721*Nc*Nf)/6561 + (434486*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (100363/(1944*Nc^3) - 23963203/(52488*Nc))*Nf + (299719*Nf^2)/(26244*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2 | total: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (12368597*Nc^2)/11664 + (231161/(324*Nc^3) + 1179257/(729*Nc) + (1272499*Nc)/2916)*Nf + (-1352/9 - 3548/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (12368597*Nc^2)/11664 + (1272499*Nc*Nf)/2916 - (1352*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (231161/(324*Nc^3) + 1179257/(729*Nc))*Nf - (3548*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3 | total: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (441421*Nc^2)/1944 + (4909/(81*Nc^3) + 2284/(27*Nc) - (5947*Nc)/81)*Nf + (1846/243 + 3122/(243*Nc^2))*Nf^2 | planar: (441421*Nc^2)/1944 - (5947*Nc*Nf)/81 + (1846*Nf^2)/243 | non-planar: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (4909/(81*Nc^3) + 2284/(27*Nc))*Nf + (3122*Nf^2)/(243*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^2 | total: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (598043*Nc^2)/540 + (-33424/(135*Nc^3) - 2726/(135*Nc) - (6158*Nc)/45)*Nf + (284/27 + 764/(135*Nc^2))*Nf^2 | planar: (598043*Nc^2)/540 - (6158*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (-33424/(135*Nc^3) - 2726/(135*Nc))*Nf + (764*Nf^2)/(135*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z5 | total: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) - (779*Nc^2)/12 + (-1492/(9*Nc^3) + 104/(9*Nc) + (140*Nc)/9)*Nf | planar: (-779*Nc^2)/12 + (140*Nc*Nf)/9 | non-planar: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) + (-1492/(9*Nc^3) + 104/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2*z3 | total: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (652*Nc^2)/3 + (-242/(3*Nc^3) + 392/(3*Nc) - (94*Nc)/3)*Nf | planar: (652*Nc^2)/3 - (94*Nc*Nf)/3 | non-planar: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (-242/(3*Nc^3) + 392/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3^2 | total: 338/9 - 84/Nc^4 - 308/(3*Nc^2) - (278*Nc^2)/9 | planar: (-278*Nc^2)/9 | non-planar: 338/9 - 84/Nc^4 - 308/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^3 | total: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2) - (90047*Nc^2)/270 | planar: (-90047*Nc^2)/270 | non-planar: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | 1 | total: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (6781873*Nc^2)/7776 + (-16069/(54*Nc^3) - 675391/(1458*Nc) - (168863*Nc)/486)*Nf + (14891/243 + 52247/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (6781873*Nc^2)/7776 - (168863*Nc*Nf)/486 + (14891*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (-16069/(54*Nc^3) - 675391/(1458*Nc))*Nf + (52247*Nf^2)/(1458*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2 | total: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (15775*Nc^2)/72 + (5041/(54*Nc^3) + 26218/(81*Nc) + (47*Nc)/6)*Nf + (-80/3 - 76/(3*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (15775*Nc^2)/72 + (47*Nc*Nf)/6 - (80*Nf^2)/3 + (16*Nf^3)/(9*Nc) | non-planar: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (5041/(54*Nc^3) + 26218/(81*Nc))*Nf - (76*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z3 | total: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (11615*Nc^2)/27 + (1769/(9*Nc^3) + 1678/(27*Nc) - (3925*Nc)/27)*Nf + (140/27 + 236/(27*Nc^2))*Nf^2 | planar: (11615*Nc^2)/27 - (3925*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (1769/(9*Nc^3) + 1678/(27*Nc))*Nf + (236*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2^2 | total: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (3953*Nc^2)/15 + (527/(15*Nc^3) + 1262/(15*Nc) - (1297*Nc)/15)*Nf | planar: (3953*Nc^2)/15 - (1297*Nc*Nf)/15 | non-planar: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (527/(15*Nc^3) + 1262/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z5 | total: 92/3 + 10/Nc^4 + 496/Nc^2 - (734*Nc^2)/3 | planar: (-734*Nc^2)/3 | non-planar: 92/3 + 10/Nc^4 + 496/Nc^2
(7.1) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2*z3 | total: -842/3 - 56/Nc^4 - 350/Nc^2 + 144*Nc^2 | planar: 144*Nc^2 | non-planar: -842/3 - 56/Nc^4 - 350/Nc^2
(7.1) +--+ (1-x)^1 singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
(7.1) +--+ (1-x)^1 singlet L=1 | ly^2 | real | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
(7.1) +--+ (1-x)^1 singlet L=1 | ly^1 | real | 1 | total: -7/3 + 3/Nc^2 - (2*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-2*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -7/3 + 3/Nc^2 - (2*Nf)/(3*Nc)
(7.1) +--+ (1-x)^1 singlet L=1 | ly^1 | iPi | 1 | total: 2 - 2*Nc^2 | planar: -2*Nc^2 | non-planar: 2
(7.1) +--+ (1-x)^1 singlet L=1 | ly^0 | real | 1 | total: -109/18 + 15/(2*Nc^2) - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -109/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: 8 - 7/Nc^2 - Nc^2 | planar: -Nc^2 | non-planar: 8 - 7/Nc^2
(7.1) +--+ (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -23/6 + 9/(2*Nc^2) - (2*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-2*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -23/6 + 9/(2*Nc^2) - (2*Nf)/(3*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^4 | real | 1 | total: 1/(3*Nc^3) - Nc^(-1) + Nc - Nc^3/3 | planar: -1/3*Nc^3 | non-planar: 1/(3*Nc^3) - Nc^(-1) + Nc
(7.1) +--+ (1-x)^1 singlet L=2 | ly^3 | real | 1 | total: -3/Nc^3 + 37/(9*Nc) + (7*Nc)/9 - (17*Nc^3)/9 + (-16/9 + 8/(9*Nc^2) + (8*Nc^2)/9)*Nf | planar: (-17*Nc^3)/9 + (8*Nc^2*Nf)/9 | non-planar: -3/Nc^3 + 37/(9*Nc) + (7*Nc)/9 + (-16/9 + 8/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - 4/(3*Nc) + (10*Nc)/3 - (4*Nc^3)/3 | planar: (-4*Nc^3)/3 | non-planar: -2/(3*Nc^3) - 4/(3*Nc) + (10*Nc)/3
(7.1) +--+ (1-x)^1 singlet L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) + 28/(9*Nc) + (211*Nc)/18 - (40*Nc^3)/3 + (-10/3 - 7/(9*Nc^2) + (37*Nc^2)/9)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-40*Nc^3)/3 + (37*Nc^2*Nf)/9 - (4*Nc*Nf^2)/9 | non-planar: -3/(2*Nc^3) + 28/(9*Nc) + (211*Nc)/18 + (-10/3 - 7/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: 3/Nc^3 + 3/Nc - 15*Nc + 9*Nc^3 | planar: 9*Nc^3 | non-planar: 3/Nc^3 + 3/Nc - 15*Nc
(7.1) +--+ (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: -3/Nc^3 + 25/(3*Nc) + Nc/3 - (17*Nc^3)/3 + (-10/3 + 2/(3*Nc^2) + (8*Nc^2)/3)*Nf | planar: (-17*Nc^3)/3 + (8*Nc^2*Nf)/3 | non-planar: -3/Nc^3 + 25/(3*Nc) + Nc/3 + (-10/3 + 2/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | real | 1 | total: 99/(4*Nc^3) + 125/(12*Nc) - (1961*Nc)/108 - (1837*Nc^3)/108 + (52/27 - 38/(3*Nc^2) + (290*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/108 + (290*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 99/(4*Nc^3) + 125/(12*Nc) - (1961*Nc)/108 + (52/27 - 38/(3*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: -27/Nc^3 + 8/(3*Nc) - (37*Nc)/3 + (110*Nc^3)/3 + (28/3 + 10/(3*Nc^2) - (38*Nc^2)/3)*Nf | planar: (110*Nc^3)/3 - (38*Nc^2*Nf)/3 | non-planar: -27/Nc^3 + 8/(3*Nc) - (37*Nc)/3 + (28/3 + 10/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z3 | total: -12/Nc^3 + 12/Nc + 12*Nc - 12*Nc^3 | planar: -12*Nc^3 | non-planar: -12/Nc^3 + 12/Nc + 12*Nc
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: 23/(2*Nc^3) + 29/Nc - (83*Nc)/6 - (80*Nc^3)/3 + (-2/9 - 8/Nc^2 + (74*Nc^2)/9)*Nf + (8/(9*Nc) - (8*Nc)/9)*Nf^2 | planar: (-80*Nc^3)/3 + (74*Nc^2*Nf)/9 - (8*Nc*Nf^2)/9 | non-planar: 23/(2*Nc^3) + 29/Nc - (83*Nc)/6 + (-2/9 - 8/Nc^2)*Nf + (8*Nf^2)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: 2/Nc - 4*Nc + 2*Nc^3 | planar: 2*Nc^3 | non-planar: 2/Nc - 4*Nc
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 - (21269*Nc^3)/1296 + (-139/81 - 1226/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-21269*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 + (-139/81 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: -83/Nc^3 - 896/(9*Nc) + (1603*Nc)/9 + (40*Nc^3)/9 + (-226/9 + 341/(9*Nc^2) - (115*Nc^2)/9)*Nf + (-8/(3*Nc) + (8*Nc)/3)*Nf^2 | planar: (40*Nc^3)/9 - (115*Nc^2*Nf)/9 + (8*Nc*Nf^2)/3 | non-planar: -83/Nc^3 - 896/(9*Nc) + (1603*Nc)/9 + (-226/9 + 341/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 - (136*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-136*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: 41/(10*Nc^3) - 203/(10*Nc) + (55*Nc)/2 - (113*Nc^3)/10 | planar: (-113*Nc^3)/10 | non-planar: 41/(10*Nc^3) - 203/(10*Nc) + (55*Nc)/2
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 155/(4*Nc^3) + 779/(108*Nc) - (3127*Nc)/108 - (1837*Nc^3)/108 + (22/3 - 488/(27*Nc^2) + (290*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/108 + (290*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 155/(4*Nc^3) + 779/(108*Nc) - (3127*Nc)/108 + (22/3 - 488/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: -39/(2*Nc^3) - 1/(3*Nc) + (35*Nc)/6 + 14*Nc^3 + (-4/3 + 10/(3*Nc^2) - 2*Nc^2)*Nf | planar: 14*Nc^3 - 2*Nc^2*Nf | non-planar: -39/(2*Nc^3) - 1/(3*Nc) + (35*Nc)/6 + (-4/3 + 10/(3*Nc^2))*Nf
(7.1) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -24/Nc^3 + 22/Nc + 14*Nc - 12*Nc^3 | planar: -12*Nc^3 | non-planar: -24/Nc^3 + 22/Nc + 14*Nc
(7.1) +--+ (1-x)^1 singlet L=3 | ly^6 | real | 1 | total: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9 - Nc^4/18 | planar: -1/18*Nc^4 | non-planar: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9
(7.1) +--+ (1-x)^1 singlet L=3 | ly^5 | real | 1 | total: 2/15 + Nc^(-4) - 92/(45*Nc^2) + (28*Nc^2)/15 - (43*Nc^4)/45 + (-16/(45*Nc^3) + 16/(15*Nc) - (16*Nc)/15 + (16*Nc^3)/45)*Nf | planar: (-43*Nc^4)/45 + (16*Nc^3*Nf)/45 | non-planar: 2/15 + Nc^(-4) - 92/(45*Nc^2) + (28*Nc^2)/15 + (-16/(45*Nc^3) + 16/(15*Nc) - (16*Nc)/15)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^5 | iPi | 1 | total: -6/5 + 1/(5*Nc^4) + 7/(15*Nc^2) + (13*Nc^2)/15 - Nc^4/3 | planar: -1/3*Nc^4 | non-planar: -6/5 + 1/(5*Nc^4) + 7/(15*Nc^2) + (13*Nc^2)/15
(7.1) +--+ (1-x)^1 singlet L=3 | ly^4 | real | 1 | total: -851/108 - 79/(24*Nc^4) + 103/(36*Nc^2) + (2197*Nc^2)/108 - (2599*Nc^4)/216 + (43/(18*Nc^3) - 13/(54*Nc) - (361*Nc)/54 + (245*Nc^3)/54)*Nf + (34/27 - 17/(27*Nc^2) - (17*Nc^2)/27)*Nf^2 | planar: (-2599*Nc^4)/216 + (245*Nc^3*Nf)/54 - (17*Nc^2*Nf^2)/27 | non-planar: -851/108 - 79/(24*Nc^4) + 103/(36*Nc^2) + (2197*Nc^2)/108 + (43/(18*Nc^3) - 13/(54*Nc) - (361*Nc)/54)*Nf + (34/27 - 17/(27*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: 8 + 11/(3*Nc^4) - 14/(3*Nc^2) - (38*Nc^2)/3 + (17*Nc^4)/3 | planar: (17*Nc^4)/3 | non-planar: 8 + 11/(3*Nc^4) - 14/(3*Nc^2) - (38*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: 95/18 - 1/(2*Nc^4) - 68/(9*Nc^2) + (68*Nc^2)/9 - (43*Nc^4)/9 + (5/(9*Nc^3) + 20/(9*Nc) - (41*Nc)/9 + (16*Nc^3)/9)*Nf | planar: (-43*Nc^4)/9 + (16*Nc^3*Nf)/9 | non-planar: 95/18 - 1/(2*Nc^4) - 68/(9*Nc^2) + (68*Nc^2)/9 + (5/(9*Nc^3) + 20/(9*Nc) - (41*Nc)/9)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | real | 1 | total: 1817/54 - 83/(4*Nc^4) + 37/(6*Nc^2) + (93*Nc^2)/2 - (7081*Nc^4)/108 + (29/(3*Nc^3) - 305/(27*Nc) - (899*Nc)/27 + (943*Nc^3)/27)*Nf + (160/27 - 14/(27*Nc^2) - (146*Nc^2)/27)*Nf^2 + (-8/(27*Nc) + (8*Nc)/27)*Nf^3 | planar: (-7081*Nc^4)/108 + (943*Nc^3*Nf)/27 - (146*Nc^2*Nf^2)/27 + (8*Nc*Nf^3)/27 | non-planar: 1817/54 - 83/(4*Nc^4) + 37/(6*Nc^2) + (93*Nc^2)/2 + (29/(3*Nc^3) - 305/(27*Nc) - (899*Nc)/27)*Nf + (160/27 - 14/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: -104/3 + 15/Nc^4 + 148/(3*Nc^2) - (292*Nc^2)/3 + (203*Nc^4)/3 + (-4/(3*Nc^3) - 76/(3*Nc) + (148*Nc)/3 - (68*Nc^3)/3)*Nf | planar: (203*Nc^4)/3 - (68*Nc^3*Nf)/3 | non-planar: -104/3 + 15/Nc^4 + 148/(3*Nc^2) - (292*Nc^2)/3 + (-4/(3*Nc^3) - 76/(3*Nc) + (148*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z3 | total: 24 + 16/Nc^4 - 40/Nc^2 + 8*Nc^2 - 8*Nc^4 | planar: -8*Nc^4 | non-planar: 24 + 16/Nc^4 - 40/Nc^2 + 8*Nc^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: 103/6 - 55/(3*Nc^4) - 113/(9*Nc^2) + (1670*Nc^2)/27 - (2599*Nc^4)/54 + (80/(9*Nc^3) - 88/(9*Nc) - (466*Nc)/27 + (490*Nc^3)/27)*Nf + (92/27 - 8/(9*Nc^2) - (68*Nc^2)/27)*Nf^2 | planar: (-2599*Nc^4)/54 + (490*Nc^3*Nf)/27 - (68*Nc^2*Nf^2)/27 | non-planar: 103/6 - 55/(3*Nc^4) - 113/(9*Nc^2) + (1670*Nc^2)/27 + (80/(9*Nc^3) - 88/(9*Nc) - (466*Nc)/27)*Nf + (92/27 - 8/(9*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: 10 + 2/Nc^4 - 14/(3*Nc^2) - (50*Nc^2)/3 + (28*Nc^4)/3 | planar: (28*Nc^4)/3 | non-planar: 10 + 2/Nc^4 - 14/(3*Nc^2) - (50*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | 1 | total: 3059/54 + 513/(16*Nc^4) + 6551/(648*Nc^2) + (41639*Nc^2)/216 - (377905*Nc^4)/1296 + (-10837/(324*Nc^3) - 449/(36*Nc) - (10817*Nc)/108 + (47329*Nc^3)/324)*Nf + (338/27 + 287/(27*Nc^2) - (625*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-377905*Nc^4)/1296 + (47329*Nc^3*Nf)/324 - (625*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 3059/54 + 513/(16*Nc^4) + 6551/(648*Nc^2) + (41639*Nc^2)/216 + (-10837/(324*Nc^3) - 449/(36*Nc) - (10817*Nc)/108)*Nf + (338/27 + 287/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: -788/3 - 19/(2*Nc^4) + 485/(6*Nc^2) - (409*Nc^2)/2 + (2375*Nc^4)/6 + (8/(3*Nc^3) + 184/(3*Nc) + 104*Nc - 168*Nc^3)*Nf + (-24 + 4/(3*Nc^2) + (68*Nc^2)/3)*Nf^2 | planar: (2375*Nc^4)/6 - 168*Nc^3*Nf + (68*Nc^2*Nf^2)/3 | non-planar: -788/3 - 19/(2*Nc^4) + 485/(6*Nc^2) - (409*Nc^2)/2 + (8/(3*Nc^3) + 184/(3*Nc) + 104*Nc)*Nf + (-24 + 4/(3*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z3 | total: 589/6 - 75/(2*Nc^4) - 79/(18*Nc^2) - (199*Nc^2)/6 - (208*Nc^4)/9 + (278/(9*Nc^3) - 134/(3*Nc) - (10*Nc)/3 + (154*Nc^3)/9)*Nf | planar: (-208*Nc^4)/9 + (154*Nc^3*Nf)/9 | non-planar: 589/6 - 75/(2*Nc^4) - 79/(18*Nc^2) - (199*Nc^2)/6 + (278/(9*Nc^3) - 134/(3*Nc) - (10*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: 85 + 19/(10*Nc^4) - 378/(5*Nc^2) + (246*Nc^2)/5 - (121*Nc^4)/2 | planar: (-121*Nc^4)/2 | non-planar: 85 + 19/(10*Nc^4) - 378/(5*Nc^2) + (246*Nc^2)/5
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: 1895/18 + 3/(4*Nc^4) + 10489/(108*Nc^2) - (697*Nc^2)/108 - (7081*Nc^4)/36 + (-527/(54*Nc^3) - 602/(9*Nc) - (1519*Nc)/54 + (943*Nc^3)/9)*Nf + (82/9 + 64/(9*Nc^2) - (146*Nc^2)/9)*Nf^2 + (-8/(9*Nc) + (8*Nc)/9)*Nf^3 | planar: (-7081*Nc^4)/36 + (943*Nc^3*Nf)/9 - (146*Nc^2*Nf^2)/9 + (8*Nc*Nf^3)/9 | non-planar: 1895/18 + 3/(4*Nc^4) + 10489/(108*Nc^2) - (697*Nc^2)/108 + (-527/(54*Nc^3) - 602/(9*Nc) - (1519*Nc)/54)*Nf + (82/9 + 64/(9*Nc^2))*Nf^2 - (8*Nf^3)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: -45/2 + 15/(2*Nc^4) + 391/(6*Nc^2) - (277*Nc^2)/2 + (265*Nc^4)/3 + (-2/(3*Nc^3) - 24/Nc + 50*Nc - (76*Nc^3)/3)*Nf | planar: (265*Nc^4)/3 - (76*Nc^3*Nf)/3 | non-planar: -45/2 + 15/(2*Nc^4) + 391/(6*Nc^2) - (277*Nc^2)/2 + (-2/(3*Nc^3) - 24/Nc + 50*Nc)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: 182/3 - 18/Nc^4 - 20/Nc^2 + (4*Nc^2)/3 - 24*Nc^4 | planar: -24*Nc^4 | non-planar: 182/3 - 18/Nc^4 - 20/Nc^2 + (4*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | 1 | total: 853609/3888 + 2045/(16*Nc^4) + 141941/(432*Nc^2) - (915221*Nc^2)/3888 - (214099*Nc^4)/486 + (-19627/(216*Nc^3) - 471787/(1944*Nc) + (62915*Nc)/1944 + (585515*Nc^3)/1944)*Nf + (15833/486 + 13085/(486*Nc^2) - (14459*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/486 + (585515*Nc^3*Nf)/1944 - (14459*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 853609/3888 + 2045/(16*Nc^4) + 141941/(432*Nc^2) - (915221*Nc^2)/3888 + (-19627/(216*Nc^3) - 471787/(1944*Nc) + (62915*Nc)/1944)*Nf + (15833/486 + 13085/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: 305/6 - 1037/(4*Nc^4) - 7993/(6*Nc^2) + (2671*Nc^2)/6 + (13145*Nc^4)/12 + (830/(3*Nc^3) + 1118/(3*Nc) - (206*Nc)/3 - (1742*Nc^3)/3)*Nf + (-76/3 - 66/Nc^2 + (274*Nc^2)/3)*Nf^2 + (16/(3*Nc) - (16*Nc)/3)*Nf^3 | planar: (13145*Nc^4)/12 - (1742*Nc^3*Nf)/3 + (274*Nc^2*Nf^2)/3 - (16*Nc*Nf^3)/3 | non-planar: 305/6 - 1037/(4*Nc^4) - 7993/(6*Nc^2) + (2671*Nc^2)/6 + (830/(3*Nc^3) + 1118/(3*Nc) - (206*Nc)/3)*Nf + (-76/3 - 66/Nc^2)*Nf^2 + (16*Nf^3)/(3*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z3 | total: 28007/54 - 213/(2*Nc^4) - 1715/(6*Nc^2) + (2603*Nc^2)/54 - (4712*Nc^4)/27 + (118/(3*Nc^3) - 2348/(27*Nc) + (106*Nc)/27 + (1180*Nc^3)/27)*Nf + (-152/27 + 292/(27*Nc^2) - (140*Nc^2)/27)*Nf^2 | planar: (-4712*Nc^4)/27 + (1180*Nc^3*Nf)/27 - (140*Nc^2*Nf^2)/27 | non-planar: 28007/54 - 213/(2*Nc^4) - 1715/(6*Nc^2) + (2603*Nc^2)/54 + (118/(3*Nc^3) - 2348/(27*Nc) + (106*Nc)/27)*Nf + (-152/27 + 292/(27*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: 2711/15 - 186/(5*Nc^4) - 2887/(15*Nc^2) + (5879*Nc^2)/15 - 343*Nc^4 + (59/(3*Nc^3) + 799/(15*Nc) - (2459*Nc)/15 + 91*Nc^3)*Nf | planar: -343*Nc^4 + 91*Nc^3*Nf | non-planar: 2711/15 - 186/(5*Nc^4) - 2887/(15*Nc^2) + (5879*Nc^2)/15 + (59/(3*Nc^3) + 799/(15*Nc) - (2459*Nc)/15)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z5 | total: -242 - 86/Nc^4 + 306/Nc^2 - 90*Nc^2 + 112*Nc^4 | planar: 112*Nc^4 | non-planar: -242 - 86/Nc^4 + 306/Nc^2 - 90*Nc^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: 188 + 80/Nc^4 - 132/Nc^2 - 220*Nc^2 + 84*Nc^4 | planar: 84*Nc^4 | non-planar: 188 + 80/Nc^4 - 132/Nc^2 - 220*Nc^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 36523/162 + 677/(8*Nc^4) + 3587/(9*Nc^2) - (1129*Nc^2)/9 - (377905*Nc^4)/648 + (-2023/(18*Nc^3) - 12361/(54*Nc) + (7961*Nc)/162 + (47329*Nc^3)/162)*Nf + (776/81 + 2974/(81*Nc^2) - (1250*Nc^2)/27)*Nf^2 + (-80/(27*Nc) + (80*Nc)/27)*Nf^3 | planar: (-377905*Nc^4)/648 + (47329*Nc^3*Nf)/162 - (1250*Nc^2*Nf^2)/27 + (80*Nc*Nf^3)/27 | non-planar: 36523/162 + 677/(8*Nc^4) + 3587/(9*Nc^2) - (1129*Nc^2)/9 + (-2023/(18*Nc^3) - 12361/(54*Nc) + (7961*Nc)/162)*Nf + (776/81 + 2974/(81*Nc^2))*Nf^2 - (80*Nf^3)/(27*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -1322/9 - 133/Nc^4 + 44/Nc^2 + (196*Nc^2)/9 + (1927*Nc^4)/9 + (38/Nc^3 + 52/(9*Nc) + (670*Nc)/9 - (1064*Nc^3)/9)*Nf + (-128/9 - 8/(9*Nc^2) + (136*Nc^2)/9)*Nf^2 | planar: (1927*Nc^4)/9 - (1064*Nc^3*Nf)/9 + (136*Nc^2*Nf^2)/9 | non-planar: -1322/9 - 133/Nc^4 + 44/Nc^2 + (196*Nc^2)/9 + (38/Nc^3 + 52/(9*Nc) + (670*Nc)/9)*Nf + (-128/9 - 8/(9*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: 616/9 - 72/Nc^4 + 74/Nc^2 - (218*Nc^2)/9 - (416*Nc^4)/9 + (16/Nc^3 - 472/(9*Nc) + (20*Nc)/9 + (308*Nc^3)/9)*Nf | planar: (-416*Nc^4)/9 + (308*Nc^3*Nf)/9 | non-planar: 616/9 - 72/Nc^4 + 74/Nc^2 - (218*Nc^2)/9 + (16/Nc^3 - 472/(9*Nc) + (20*Nc)/9)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: 1061/5 + 44/(5*Nc^4) - 671/(5*Nc^2) - (229*Nc^2)/5 - 41*Nc^4 | planar: -41*Nc^4 | non-planar: 1061/5 + 44/(5*Nc^4) - 671/(5*Nc^2) - (229*Nc^2)/5
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | 1 | total: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 - (54361775*Nc^4)/104976 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488 + (22009157*Nc^3)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-54361775*Nc^4)/104976 + (22009157*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -5143363/5832 - 21943/(48*Nc^4) - 144050/(81*Nc^2) + (1829938*Nc^2)/729 + (7083067*Nc^4)/11664 + (231161/(324*Nc^3) + 2179253/(2916*Nc) - (2840917*Nc)/2916 - (1418785*Nc^3)/2916)*Nf + (104/27 - 3548/(27*Nc^2) + (1148*Nc^2)/9)*Nf^2 + (80/(9*Nc) - (80*Nc)/9)*Nf^3 | planar: (7083067*Nc^4)/11664 - (1418785*Nc^3*Nf)/2916 + (1148*Nc^2*Nf^2)/9 - (80*Nc*Nf^3)/9 | non-planar: -5143363/5832 - 21943/(48*Nc^4) - 144050/(81*Nc^2) + (1829938*Nc^2)/729 + (231161/(324*Nc^3) + 2179253/(2916*Nc) - (2840917*Nc)/2916)*Nf + (104/27 - 3548/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3 | total: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 - (215959*Nc^4)/486 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81 + (12463*Nc^3)/81)*Nf + (290/243 + 3122/(243*Nc^2) - (3412*Nc^2)/243)*Nf^2 | planar: (-215959*Nc^4)/486 + (12463*Nc^3*Nf)/81 - (3412*Nc^2*Nf^2)/243 | non-planar: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81)*Nf + (290/243 + 3122/(243*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: -196829/270 + 716/(5*Nc^4) + 10274/(27*Nc^2) + (21127*Nc^2)/27 - (31169*Nc^4)/54 + (-33424/(135*Nc^3) + 29654/(135*Nc) - (28096*Nc)/135 + (10622*Nc^3)/45)*Nf + (448/27 + 764/(135*Nc^2) - (3004*Nc^2)/135)*Nf^2 | planar: (-31169*Nc^4)/54 + (10622*Nc^3*Nf)/45 - (3004*Nc^2*Nf^2)/135 | non-planar: -196829/270 + 716/(5*Nc^4) + 10274/(27*Nc^2) + (21127*Nc^2)/27 + (-33424/(135*Nc^3) + 29654/(135*Nc) - (28096*Nc)/135)*Nf + (448/27 + 764/(135*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z5 | total: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (400*Nc^4)/3 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3 - (428*Nc^3)/9)*Nf | planar: (400*Nc^4)/3 - (428*Nc^3*Nf)/9 | non-planar: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: -1359 + 383/Nc^4 + 668/(3*Nc^2) + (1906*Nc^2)/3 + 118*Nc^4 + (-242/(3*Nc^3) + 194/Nc - (190*Nc)/3 - 50*Nc^3)*Nf | planar: 118*Nc^4 - 50*Nc^3*Nf | non-planar: -1359 + 383/Nc^4 + 668/(3*Nc^2) + (1906*Nc^2)/3 + (-242/(3*Nc^3) + 194/Nc - (190*Nc)/3)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3^2 | total: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9 + (296*Nc^4)/9 | planar: (296*Nc^4)/9 | non-planar: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: -799076/945 + 23141/(630*Nc^4) + 5763/(35*Nc^2) + (109019*Nc^2)/189 + (18191*Nc^4)/270 | planar: (18191*Nc^4)/270 | non-planar: -799076/945 + 23141/(630*Nc^4) + 5763/(35*Nc^2) + (109019*Nc^2)/189
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 6643157/23328 + 9675/(32*Nc^4) + 20947/(96*Nc^2) - (8509601*Nc^2)/23328 - (214099*Nc^4)/486 + (-16069/(54*Nc^3) - 210139/(5832*Nc) + (94523*Nc)/2916 + (585515*Nc^3)/1944)*Nf + (34507/1458 + 52247/(1458*Nc^2) - (14459*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/486 + (585515*Nc^3*Nf)/1944 - (14459*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 6643157/23328 + 9675/(32*Nc^4) + 20947/(96*Nc^2) - (8509601*Nc^2)/23328 + (-16069/(54*Nc^3) - 210139/(5832*Nc) + (94523*Nc)/2916)*Nf + (34507/1458 + 52247/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: -262685/648 - 565/(8*Nc^4) - 148327/(216*Nc^2) + (553433*Nc^2)/648 + (11111*Nc^4)/36 + (5041/(54*Nc^3) + 22639/(81*Nc) - (34229*Nc)/162 - (1454*Nc^3)/9)*Nf + (-10/9 - 76/(3*Nc^2) + (238*Nc^2)/9)*Nf^2 + (16/(9*Nc) - (16*Nc)/9)*Nf^3 | planar: (11111*Nc^4)/36 - (1454*Nc^3*Nf)/9 + (238*Nc^2*Nf^2)/9 - (16*Nc*Nf^3)/9 | non-planar: -262685/648 - 565/(8*Nc^4) - 148327/(216*Nc^2) + (553433*Nc^2)/648 + (5041/(54*Nc^3) + 22639/(81*Nc) - (34229*Nc)/162)*Nf + (-10/9 - 76/(3*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc)
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: 5147/18 - 503/(2*Nc^4) - 305/Nc^2 + (12017*Nc^2)/27 - (4712*Nc^4)/27 + (1769/(9*Nc^3) - 5798/(27*Nc) - (689*Nc)/27 + (1180*Nc^3)/27)*Nf + (-32/9 + 236/(27*Nc^2) - (140*Nc^2)/27)*Nf^2 | planar: (-4712*Nc^4)/27 + (1180*Nc^3*Nf)/27 - (140*Nc^2*Nf^2)/27 | non-planar: 5147/18 - 503/(2*Nc^4) - 305/Nc^2 + (12017*Nc^2)/27 + (1769/(9*Nc^3) - 5798/(27*Nc) - (689*Nc)/27)*Nf + (-32/9 + 236/(27*Nc^2))*Nf^2
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 2581/20 + 63/(20*Nc^4) - 1043/(15*Nc^2) + (281*Nc^2)/15 - (407*Nc^4)/5 + (527/(15*Nc^3) - 377/(15*Nc) - (169*Nc)/5 + (119*Nc^3)/5)*Nf | planar: (-407*Nc^4)/5 + (119*Nc^3*Nf)/5 | non-planar: 2581/20 + 63/(20*Nc^4) - 1043/(15*Nc^2) + (281*Nc^2)/15 + (527/(15*Nc^3) - 377/(15*Nc) - (169*Nc)/5)*Nf
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -950/3 + 10/Nc^4 + 292/Nc^2 - (292*Nc^2)/3 + 112*Nc^4 | planar: 112*Nc^4 | non-planar: -950/3 + 10/Nc^4 + 292/Nc^2 - (292*Nc^2)/3
(7.1) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: 1084/3 - 56/Nc^4 - 2/Nc^2 - (874*Nc^2)/3 - 12*Nc^4 | planar: -12*Nc^4 | non-planar: 1084/3 - 56/Nc^4 - 2/Nc^2 - (874*Nc^2)/3
(7.1) +--+ (1-x)^1 adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^2 | real | 1 | total: -1 - Nc^(-2) | planar: -1 | non-planar: -Nc^(-2)
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^1 | real | 1 | total: 2/3 + 3/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 3/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | 1 | total: 17/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc) | planar: 17/18 - (10*Nf)/(9*Nc) | non-planar: 15/(2*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 13/6 + 9/(2*Nc^2) - (2*Nf)/(3*Nc) | planar: 13/6 - (2*Nf)/(3*Nc) | non-planar: 9/(2*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^4 | real | 1 | total: 1/(3*Nc^3) + 5/(6*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(3*Nc^3) + 5/(6*Nc)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^3 | real | 1 | total: -3/Nc^3 - 44/(9*Nc) - (17*Nc)/9 + (8/9 + 8/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -3/Nc^3 - 44/(9*Nc) + (8*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - 2/Nc + (4*Nc)/3 | planar: (4*Nc)/3 | non-planar: -2/(3*Nc^3) - 2/Nc
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) - 89/(9*Nc) - (125*Nc)/18 + (1/3 - 7/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-125*Nc)/18 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -3/(2*Nc^3) - 89/(9*Nc) - (7*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: 3/Nc^3 + 16/Nc - 11*Nc | planar: -11*Nc | non-planar: 3/Nc^3 + 16/Nc
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: -3/Nc^3 - 49/(6*Nc) + (5*Nc)/6 + (2/3 + 2/(3*Nc^2))*Nf | planar: (5*Nc)/6 + (2*Nf)/3 | non-planar: -3/Nc^3 - 49/(6*Nc) + (2*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | 1 | total: 99/(4*Nc^3) + 119/(3*Nc) - (337*Nc)/108 + (-8 - 38/(3*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-337*Nc)/108 - 8*Nf + (40*Nf^2)/(27*Nc) | non-planar: 99/(4*Nc^3) + 119/(3*Nc) - (38*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: -27/Nc^3 + 17/(3*Nc) - (56*Nc)/3 + (2/3 + 10/(3*Nc^2))*Nf | planar: (-56*Nc)/3 + (2*Nf)/3 | non-planar: -27/Nc^3 + 17/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z3 | total: -12/Nc^3 + 14*Nc | planar: 14*Nc | non-planar: -12/Nc^3
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: 23/(2*Nc^3) + 26/Nc + (25*Nc)/18 + (-52/9 - 8/Nc^2)*Nf + (8*Nf^2)/(9*Nc) | planar: (25*Nc)/18 - (52*Nf)/9 + (8*Nf^2)/(9*Nc) | non-planar: 23/(2*Nc^3) + 26/Nc - (8*Nf)/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: 16/Nc - 16*Nc | planar: -16*Nc | non-planar: 16/Nc
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 26249/(324*Nc) + (13997*Nc)/1296 + (-407/27 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (13997*Nc)/1296 - (407*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 383/(16*Nc^3) + 26249/(324*Nc) - (1226*Nf)/(81*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: -83/Nc^3 - 3385/(18*Nc) + (217*Nc)/18 + (187/9 + 341/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (217*Nc)/18 + (187*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -83/Nc^3 - 3385/(18*Nc) + (341*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 217/(9*Nc) + (97*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (97*Nc)/9 - (34*Nf)/9 | non-planar: -12/Nc^3 - 217/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: 41/(10*Nc^3) - 209/(5*Nc) + (409*Nc)/10 | planar: (409*Nc)/10 | non-planar: 41/(10*Nc^3) - 209/(5*Nc)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 155/(4*Nc^3) + 3751/(54*Nc) + (4069*Nc)/108 + (-362/27 - 488/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (4069*Nc)/108 - (362*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 155/(4*Nc^3) + 3751/(54*Nc) - (488*Nf)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: -39/(2*Nc^3) - 64/(3*Nc) + (77*Nc)/6 + (2/3 + 10/(3*Nc^2))*Nf | planar: (77*Nc)/6 + (2*Nf)/3 | non-planar: -39/(2*Nc^3) - 64/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -24/Nc^3 - 22/Nc + 12*Nc | planar: 12*Nc | non-planar: -24/Nc^3 - 22/Nc
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^6 | real | 1 | total: -16/45 - 1/(18*Nc^4) - 11/(45*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -16/45 - 1/(18*Nc^4) - 11/(45*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^5 | real | 1 | total: 361/90 + Nc^(-4) + 311/(90*Nc^2) + (14*Nc^2)/9 + (-16/(45*Nc^3) - 41/(45*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 361/90 + Nc^(-4) + 311/(90*Nc^2) + (-16/(45*Nc^3) - 41/(45*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: 2/15 + 1/(5*Nc^4) + 22/(15*Nc^2) - (3*Nc^2)/5 | planar: (-3*Nc^2)/5 | non-planar: 2/15 + 1/(5*Nc^4) + 22/(15*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | 1 | total: 635/216 - 79/(24*Nc^4) - 32/(9*Nc^2) + (41*Nc^2)/12 + (43/(18*Nc^3) + 233/(54*Nc) + 2*Nc)*Nf + (-2/3 - 17/(27*Nc^2))*Nf^2 | planar: (41*Nc^2)/12 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 635/216 - 79/(24*Nc^4) - 32/(9*Nc^2) + (43/(18*Nc^3) + 233/(54*Nc))*Nf - (17*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: -20/3 + 11/(3*Nc^4) + 9/(2*Nc^2) + (9*Nc^2)/2 | planar: (9*Nc^2)/2 | non-planar: -20/3 + 11/(3*Nc^4) + 9/(2*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: -19/36 - 1/(2*Nc^4) - 37/(18*Nc^2) + (185*Nc^2)/36 + (5/(9*Nc^3) + 16/(9*Nc) - (17*Nc)/9)*Nf | planar: (185*Nc^2)/36 - (17*Nc*Nf)/9 | non-planar: -19/36 - 1/(2*Nc^4) - 37/(18*Nc^2) + (5/(9*Nc^3) + 16/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | 1 | total: -2869/36 - 83/(4*Nc^4) - 907/(12*Nc^2) - (2281*Nc^2)/108 + (29/(3*Nc^3) + 725/(27*Nc) + (452*Nc)/27)*Nf + (-14/27 - 14/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2281*Nc^2)/108 + (452*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -2869/36 - 83/(4*Nc^4) - 907/(12*Nc^2) + (29/(3*Nc^3) + 725/(27*Nc))*Nf - (14*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: 31/3 + 15/Nc^4 + 265/(3*Nc^2) - (173*Nc^2)/3 + (-4/(3*Nc^3) - 76/(3*Nc) + (56*Nc)/3)*Nf | planar: (-173*Nc^2)/3 + (56*Nc*Nf)/3 | non-planar: 31/3 + 15/Nc^4 + 265/(3*Nc^2) + (-4/(3*Nc^3) - 76/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z3 | total: -34/3 + 16/Nc^4 + 56/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -34/3 + 16/Nc^4 + 56/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: -973/18 - 55/(3*Nc^4) - 1357/(18*Nc^2) + (452*Nc^2)/27 + (80/(9*Nc^3) + 211/(9*Nc) - (19*Nc)/27)*Nf + (-28/27 - 8/(9*Nc^2))*Nf^2 | planar: (452*Nc^2)/27 - (19*Nc*Nf)/27 - (28*Nf^2)/27 | non-planar: -973/18 - 55/(3*Nc^4) - 1357/(18*Nc^2) + (80/(9*Nc^3) + 211/(9*Nc))*Nf - (8*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: 22/3 + 2/Nc^4 + 4*Nc^2 | planar: 4*Nc^2 | non-planar: 22/3 + 2/Nc^4
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | 1 | total: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) - (90425*Nc^2)/1296 + (-10837/(324*Nc^3) - 1607/(54*Nc) + (473*Nc)/108)*Nf + (1109/81 + 287/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-90425*Nc^2)/1296 + (473*Nc*Nf)/108 + (1109*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) + (-10837/(324*Nc^3) - 1607/(54*Nc))*Nf + (287*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: 1063/6 - 19/(2*Nc^4) + 1781/(6*Nc^2) - (967*Nc^2)/6 + (8/(3*Nc^3) - 100/Nc + (148*Nc)/3)*Nf + (4/3 + 4/(3*Nc^2))*Nf^2 | planar: (-967*Nc^2)/6 + (148*Nc*Nf)/3 + (4*Nf^2)/3 | non-planar: 1063/6 - 19/(2*Nc^4) + 1781/(6*Nc^2) + (8/(3*Nc^3) - 100/Nc)*Nf + (4*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z3 | total: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (383*Nc^2)/9 + (278/(9*Nc^3) + 68/(3*Nc) - (86*Nc)/9)*Nf | planar: (383*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (278/(9*Nc^3) + 68/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: 437/10 + 19/(10*Nc^4) - 627/(10*Nc^2) - (117*Nc^2)/10 | planar: (-117*Nc^2)/10 | non-planar: 437/10 + 19/(10*Nc^4) - 627/(10*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: -4687/36 + 3/(4*Nc^4) - 851/(108*Nc^2) + (12187*Nc^2)/108 + (-527/(54*Nc^3) - 37/(3*Nc) - (1055*Nc)/54)*Nf + (64/9 + 64/(9*Nc^2))*Nf^2 - (8*Nf^3)/(9*Nc) | planar: (12187*Nc^2)/108 - (1055*Nc*Nf)/54 + (64*Nf^2)/9 - (8*Nf^3)/(9*Nc) | non-planar: -4687/36 + 3/(4*Nc^4) - 851/(108*Nc^2) + (-527/(54*Nc^3) - 37/(3*Nc))*Nf + (64*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: -6 + 15/(2*Nc^4) + 461/(3*Nc^2) - (557*Nc^2)/6 + (-2/(3*Nc^3) - 36/Nc + (94*Nc)/3)*Nf | planar: (-557*Nc^2)/6 + (94*Nc*Nf)/3 | non-planar: -6 + 15/(2*Nc^4) + 461/(3*Nc^2) + (-2/(3*Nc^3) - 36/Nc)*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: 58/3 - 18/Nc^4 - 60/Nc^2 - (40*Nc^2)/3 | planar: (-40*Nc^2)/3 | non-planar: 58/3 - 18/Nc^4 - 60/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | 1 | total: 2338141/3888 + 2045/(16*Nc^4) + 121015/(216*Nc^2) + (425233*Nc^2)/5832 + (-19627/(216*Nc^3) - 86024/(243*Nc) - (984827*Nc)/5832)*Nf + (38177/729 + 13085/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (425233*Nc^2)/5832 - (984827*Nc*Nf)/5832 + (38177*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 2338141/3888 + 2045/(16*Nc^4) + 121015/(216*Nc^2) + (-19627/(216*Nc^3) - 86024/(243*Nc))*Nf + (13085*Nf^2)/(486*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: 13145/108 - 1037/(4*Nc^4) - 15347/(12*Nc^2) - (401213*Nc^2)/324 + (830/(3*Nc^3) + 13390/(27*Nc) + (22346*Nc)/81)*Nf + (-202/3 - 66/Nc^2)*Nf^2 + (16*Nf^3)/(3*Nc) | planar: (-401213*Nc^2)/324 + (22346*Nc*Nf)/81 - (202*Nf^2)/3 + (16*Nf^3)/(3*Nc) | non-planar: 13145/108 - 1037/(4*Nc^4) - 15347/(12*Nc^2) + (830/(3*Nc^3) + 13390/(27*Nc))*Nf - (66*Nf^2)/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z3 | total: 3289/27 - 213/(2*Nc^4) - 2225/(6*Nc^2) + (3002*Nc^2)/9 + (118/(3*Nc^3) - 1436/(27*Nc) - (2398*Nc)/27)*Nf + (196/27 + 292/(27*Nc^2))*Nf^2 | planar: (3002*Nc^2)/9 - (2398*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: 3289/27 - 213/(2*Nc^4) - 2225/(6*Nc^2) + (118/(3*Nc^3) - 1436/(27*Nc))*Nf + (292*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: 6473/30 - 186/(5*Nc^4) - 19481/(30*Nc^2) + (5003*Nc^2)/15 + (59/(3*Nc^3) + 514/(3*Nc) - (481*Nc)/3)*Nf | planar: (5003*Nc^2)/15 - (481*Nc*Nf)/3 | non-planar: 6473/30 - 186/(5*Nc^4) - 19481/(30*Nc^2) + (59/(3*Nc^3) + 514/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z5 | total: 76 - 86/Nc^4 + 110/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: 76 - 86/Nc^4 + 110/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: 150 + 80/Nc^4 - 192/Nc^2 - (70*Nc^2)/3 | planar: (-70*Nc^2)/3 | non-planar: 150 + 80/Nc^4 - 192/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: 337187/648 + 677/(8*Nc^4) + 34771/(72*Nc^2) - (42875*Nc^2)/648 + (-2023/(18*Nc^3) - 26138/(81*Nc) - (22505*Nc)/162)*Nf + (3470/81 + 2974/(81*Nc^2))*Nf^2 - (80*Nf^3)/(27*Nc) | planar: (-42875*Nc^2)/648 - (22505*Nc*Nf)/162 + (3470*Nf^2)/81 - (80*Nf^3)/(27*Nc) | non-planar: 337187/648 + 677/(8*Nc^4) + 34771/(72*Nc^2) + (-2023/(18*Nc^3) - 26138/(81*Nc))*Nf + (2974*Nf^2)/(81*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: 2771/18 - 133/Nc^4 - 180/Nc^2 - (707*Nc^2)/2 + (38/Nc^3 - 320/(9*Nc) + (242*Nc)/3)*Nf + (-8/3 - 8/(9*Nc^2))*Nf^2 | planar: (-707*Nc^2)/2 + (242*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 2771/18 - 133/Nc^4 - 180/Nc^2 + (38/Nc^3 - 320/(9*Nc))*Nf - (8*Nf^2)/(9*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: 1391/3 - 72/Nc^4 + 20/Nc^2 - (431*Nc^2)/3 + (16/Nc^3 - 140/(3*Nc) + (44*Nc)/3)*Nf | planar: (-431*Nc^2)/3 + (44*Nc*Nf)/3 | non-planar: 1391/3 - 72/Nc^4 + 20/Nc^2 + (16/Nc^3 - 140/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: 60 + 44/(5*Nc^4) - 412/(5*Nc^2) + (396*Nc^2)/5 | planar: (396*Nc^2)/5 | non-planar: 60 + 44/(5*Nc^4) - 412/(5*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | 1 | total: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (91396597*Nc^2)/209952 + (100363/(1944*Nc^3) - 23963203/(52488*Nc) - (2448721*Nc)/6561)*Nf + (434486/6561 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (91396597*Nc^2)/209952 - (2448721*Nc*Nf)/6561 + (434486*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (100363/(1944*Nc^3) - 23963203/(52488*Nc))*Nf + (299719*Nf^2)/(26244*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (12368597*Nc^2)/11664 + (231161/(324*Nc^3) + 1179257/(729*Nc) + (1272499*Nc)/2916)*Nf + (-1352/9 - 3548/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (12368597*Nc^2)/11664 + (1272499*Nc*Nf)/2916 - (1352*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: -54517091/11664 - 21943/(48*Nc^4) - 3415661/(1296*Nc^2) + (231161/(324*Nc^3) + 1179257/(729*Nc))*Nf - (3548*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3 | total: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (441421*Nc^2)/1944 + (4909/(81*Nc^3) + 2284/(27*Nc) - (5947*Nc)/81)*Nf + (1846/243 + 3122/(243*Nc^2))*Nf^2 | planar: (441421*Nc^2)/1944 - (5947*Nc*Nf)/81 + (1846*Nf^2)/243 | non-planar: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (4909/(81*Nc^3) + 2284/(27*Nc))*Nf + (3122*Nf^2)/(243*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (598043*Nc^2)/540 + (-33424/(135*Nc^3) - 2726/(135*Nc) - (6158*Nc)/45)*Nf + (284/27 + 764/(135*Nc^2))*Nf^2 | planar: (598043*Nc^2)/540 - (6158*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -127721/180 + 716/(5*Nc^4) + 29323/(54*Nc^2) + (-33424/(135*Nc^3) - 2726/(135*Nc))*Nf + (764*Nf^2)/(135*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z5 | total: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) - (779*Nc^2)/12 + (-1492/(9*Nc^3) + 104/(9*Nc) + (140*Nc)/9)*Nf | planar: (-779*Nc^2)/12 + (140*Nc*Nf)/9 | non-planar: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) + (-1492/(9*Nc^3) + 104/(9*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (652*Nc^2)/3 + (-242/(3*Nc^3) + 392/(3*Nc) - (94*Nc)/3)*Nf | planar: (652*Nc^2)/3 - (94*Nc*Nf)/3 | non-planar: -3584/3 + 383/Nc^4 + 2429/(3*Nc^2) + (-242/(3*Nc^3) + 392/(3*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3^2 | total: 338/9 - 84/Nc^4 - 308/(3*Nc^2) - (278*Nc^2)/9 | planar: (-278*Nc^2)/9 | non-planar: 338/9 - 84/Nc^4 - 308/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2) - (90047*Nc^2)/270 | planar: (-90047*Nc^2)/270 | non-planar: 46001/1890 + 23141/(630*Nc^4) + 220499/(630*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (6781873*Nc^2)/7776 + (-16069/(54*Nc^3) - 675391/(1458*Nc) - (168863*Nc)/486)*Nf + (14891/243 + 52247/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (6781873*Nc^2)/7776 - (168863*Nc*Nf)/486 + (14891*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 21580853/23328 + 9675/(32*Nc^4) + 86263/(96*Nc^2) + (-16069/(54*Nc^3) - 675391/(1458*Nc))*Nf + (52247*Nf^2)/(1458*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (15775*Nc^2)/72 + (5041/(54*Nc^3) + 26218/(81*Nc) + (47*Nc)/6)*Nf + (-80/3 - 76/(3*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (15775*Nc^2)/72 + (47*Nc*Nf)/6 - (80*Nf^2)/3 + (16*Nf^3)/(9*Nc) | non-planar: -330881/648 - 565/(8*Nc^4) - 135583/(216*Nc^2) + (5041/(54*Nc^3) + 26218/(81*Nc))*Nf - (76*Nf^2)/(3*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (11615*Nc^2)/27 + (1769/(9*Nc^3) + 1678/(27*Nc) - (3925*Nc)/27)*Nf + (140/27 + 236/(27*Nc^2))*Nf^2 | planar: (11615*Nc^2)/27 - (3925*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -11167/18 - 503/(2*Nc^4) - 761/Nc^2 + (1769/(9*Nc^3) + 1678/(27*Nc))*Nf + (236*Nf^2)/(27*Nc^2)
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (3953*Nc^2)/15 + (527/(15*Nc^3) + 1262/(15*Nc) - (1297*Nc)/15)*Nf | planar: (3953*Nc^2)/15 - (1297*Nc*Nf)/15 | non-planar: -219/4 + 63/(20*Nc^4) - 4219/(30*Nc^2) + (527/(15*Nc^3) + 1262/(15*Nc))*Nf
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: 92/3 + 10/Nc^4 + 496/Nc^2 - (734*Nc^2)/3 | planar: (-734*Nc^2)/3 | non-planar: 92/3 + 10/Nc^4 + 496/Nc^2
(7.1) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: -842/3 - 56/Nc^4 - 350/Nc^2 + 144*Nc^2 | planar: 144*Nc^2 | non-planar: -842/3 - 56/Nc^4 - 350/Nc^2
(7.2) +--+ (1-x)^1 a1 L=0 | ly^0 | real | 1 | total: 1 | planar: 1 | non-planar: 0
(7.2) +--+ (1-x)^1 a1 L=1 | ly^2 | real | 1 | total: -3/Nc + Nc | planar: Nc | non-planar: -3/Nc
(7.2) +--+ (1-x)^1 a1 L=1 | ly^1 | real | 1 | total: 3/Nc + (2*Nc)/3 - (2*Nf)/3 | planar: (2*Nc)/3 - (2*Nf)/3 | non-planar: 3/Nc
(7.2) +--+ (1-x)^1 a1 L=1 | ly^1 | iPi | 1 | total: -4/Nc | planar: 0 | non-planar: -4/Nc
(7.2) +--+ (1-x)^1 a1 L=1 | ly^0 | real | 1 | total: 7/Nc + (13*Nc)/9 - (10*Nf)/9 | planar: (13*Nc)/9 - (10*Nf)/9 | non-planar: 7/Nc
(7.2) +--+ (1-x)^1 a1 L=1 | ly^0 | real | z2 | total: -Nc^(-1) + 7*Nc | planar: 7*Nc | non-planar: -Nc^(-1)
(7.2) +--+ (1-x)^1 a1 L=1 | ly^0 | iPi | 1 | total: -3/Nc | planar: 0 | non-planar: -3/Nc
(7.2) +--+ (1-x)^1 a1 L=2 | ly^4 | real | 1 | total: -1/2 + 11/(6*Nc^2) + Nc^2/3 | planar: Nc^2/3 | non-planar: -1/2 + 11/(6*Nc^2)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^3 | real | 1 | total: -8/3 - 9/Nc^2 + (17*Nc^2)/9 + (8/(3*Nc) - (8*Nc)/9)*Nf | planar: (17*Nc^2)/9 - (8*Nc*Nf)/9 | non-planar: -8/3 - 9/Nc^2 + (8*Nf)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^3 | iPi | 1 | total: 8/Nc^2 | planar: 0 | non-planar: 8/Nc^2
(7.2) +--+ (1-x)^1 a1 L=2 | ly^2 | real | 1 | total: -56/3 - 13/Nc^2 + (40*Nc^2)/3 + (11/(3*Nc) - (37*Nc)/9)*Nf + (4*Nf^2)/9 | planar: (40*Nc^2)/3 - (37*Nc*Nf)/9 + (4*Nf^2)/9 | non-planar: -56/3 - 13/Nc^2 + (11*Nf)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^2 | real | z2 | total: -14 - 65/Nc^2 + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -14 - 65/Nc^2
(7.2) +--+ (1-x)^1 a1 L=2 | ly^2 | iPi | 1 | total: -17/2 - 21/(2*Nc^2) + (4*Nf)/Nc | planar: 0 | non-planar: -17/2 - 21/(2*Nc^2) + (4*Nf)/Nc
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | real | 1 | total: 406/27 + 117/(4*Nc^2) + (1837*Nc^2)/108 + (-268/(27*Nc) - (290*Nc)/27)*Nf + (40*Nf^2)/27 | planar: (1837*Nc^2)/108 - (290*Nc*Nf)/27 + (40*Nf^2)/27 | non-planar: 406/27 + 117/(4*Nc^2) - (268*Nf)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z2 | total: 143/3 - 33/Nc^2 - (8*Nc^2)/3 + (-26/(3*Nc) - (10*Nc)/3)*Nf | planar: (-8*Nc^2)/3 - (10*Nc*Nf)/3 | non-planar: 143/3 - 33/Nc^2 - (26*Nf)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | real | z3 | total: 2 - 12/Nc^2 + 12*Nc^2 | planar: 12*Nc^2 | non-planar: 2 - 12/Nc^2
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | 1 | total: -473/9 - 23/Nc^2 + (116*Nf)/(9*Nc) | planar: 0 | non-planar: -473/9 - 23/Nc^2 + (116*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^1 | iPi | z2 | total: -4 - 44/Nc^2 | planar: 0 | non-planar: -4 - 44/Nc^2
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | 1 | total: 27671/324 + 223/(16*Nc^2) + (21269*Nc^2)/1296 + (-1082/(81*Nc) - (455*Nc)/27)*Nf + (100*Nf^2)/81 | planar: (21269*Nc^2)/1296 - (455*Nc*Nf)/27 + (100*Nf^2)/81 | non-planar: 27671/324 + 223/(16*Nc^2) - (1082*Nf)/(81*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2 | total: 671/18 - 57/(2*Nc^2) + (680*Nc^2)/9 + (-85/(9*Nc) - (107*Nc)/9)*Nf | planar: (680*Nc^2)/9 - (107*Nc*Nf)/9 | non-planar: 671/18 - 57/(2*Nc^2) - (85*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z3 | total: -229/9 - 15/Nc^2 + (136*Nc^2)/9 + (-14/(9*Nc) - (46*Nc)/9)*Nf | planar: (136*Nc^2)/9 - (46*Nc*Nf)/9 | non-planar: -229/9 - 15/Nc^2 - (14*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | real | z2^2 | total: -143/5 + 149/(2*Nc^2) + (173*Nc^2)/10 | planar: (173*Nc^2)/10 | non-planar: -143/5 + 149/(2*Nc^2)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | 1 | total: -1393/27 - 33/Nc^2 + (292*Nf)/(27*Nc) | planar: 0 | non-planar: -1393/27 - 33/Nc^2 + (292*Nf)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z2 | total: 17/3 - 21/Nc^2 - (8*Nf)/(3*Nc) | planar: 0 | non-planar: 17/3 - 21/Nc^2 - (8*Nf)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=2 | ly^0 | iPi | z3 | total: 4 + 32/Nc^2 | planar: 0 | non-planar: 4 + 32/Nc^2
(7.2) +--+ (1-x)^1 a1 L=3 | ly^6 | real | 1 | total: -7/(15*Nc^3) - 1/(45*Nc) - (7*Nc)/18 + Nc^3/18 | planar: Nc^3/18 | non-planar: -7/(15*Nc^3) - 1/(45*Nc) - (7*Nc)/18
(7.2) +--+ (1-x)^1 a1 L=3 | ly^5 | real | 1 | total: 11/(2*Nc^3) + 349/(90*Nc) - (14*Nc)/45 + (43*Nc^3)/45 + (23/45 - 89/(45*Nc^2) - (16*Nc^2)/45)*Nf | planar: (43*Nc^3)/45 - (16*Nc^2*Nf)/45 | non-planar: 11/(2*Nc^3) + 349/(90*Nc) - (14*Nc)/45 + (23/45 - 89/(45*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^5 | iPi | 1 | total: -19/(5*Nc^3) - 22/(15*Nc) - (13*Nc)/15 | planar: 0 | non-planar: -19/(5*Nc^3) - 22/(15*Nc) - (13*Nc)/15
(7.2) +--+ (1-x)^1 a1 L=3 | ly^4 | real | 1 | total: -77/(12*Nc^3) + 779/(72*Nc) - (457*Nc)/27 + (2599*Nc^3)/216 + (469/54 + 41/(9*Nc^2) - (245*Nc^2)/54)*Nf + (-52/(27*Nc) + (17*Nc)/27)*Nf^2 | planar: (2599*Nc^3)/216 - (245*Nc^2*Nf)/54 + (17*Nc*Nf^2)/27 | non-planar: -77/(12*Nc^3) + 779/(72*Nc) - (457*Nc)/27 + (469/54 + 41/(9*Nc^2))*Nf - (52*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^4 | real | z2 | total: 487/(6*Nc^3) + 82/(3*Nc) + (49*Nc)/6 - (2*Nc^3)/3 | planar: (-2*Nc^3)/3 | non-planar: 487/(6*Nc^3) + 82/(3*Nc) + (49*Nc)/6
(7.2) +--+ (1-x)^1 a1 L=3 | ly^4 | iPi | 1 | total: 22/Nc^3 + 907/(36*Nc) + (31*Nc)/36 + (-1/9 - 85/(9*Nc^2))*Nf | planar: 0 | non-planar: 22/Nc^3 + 907/(36*Nc) + (31*Nc)/36 + (-1/9 - 85/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | real | 1 | total: -327/(4*Nc^3) - 12241/(108*Nc) - (7303*Nc)/108 + (7081*Nc^3)/108 + (1351/27 + 1030/(27*Nc^2) - (943*Nc^2)/27)*Nf + (-58/(9*Nc) + (146*Nc)/27)*Nf^2 - (8*Nf^3)/27 | planar: (7081*Nc^3)/108 - (943*Nc^2*Nf)/27 + (146*Nc*Nf^2)/27 - (8*Nf^3)/27 | non-planar: -327/(4*Nc^3) - 12241/(108*Nc) - (7303*Nc)/108 + (1351/27 + 1030/(27*Nc^2))*Nf - (58*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z2 | total: -159/Nc^3 - 327/Nc + Nc/3 - (31*Nc^3)/3 + (8/3 + 108/Nc^2 + (4*Nc^2)/3)*Nf | planar: (-31*Nc^3)/3 + (4*Nc^2*Nf)/3 | non-planar: -159/Nc^3 - 327/Nc + Nc/3 + (8/3 + 108/Nc^2)*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | real | z3 | total: 176/(3*Nc^3) - 106/(3*Nc) - 22*Nc + 8*Nc^3 | planar: 8*Nc^3 | non-planar: 176/(3*Nc^3) - 106/(3*Nc) - 22*Nc
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | 1 | total: 223/(6*Nc^3) + 229/(2*Nc) - (610*Nc)/27 + (491/27 - 15/Nc^2)*Nf - (88*Nf^2)/(27*Nc) | planar: 0 | non-planar: 223/(6*Nc^3) + 229/(2*Nc) - (610*Nc)/27 + (491/27 - 15/Nc^2)*Nf - (88*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^3 | iPi | z2 | total: 148/Nc^3 + 80/(3*Nc) + (20*Nc)/3 | planar: 0 | non-planar: 148/Nc^3 + 80/(3*Nc) + (20*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | 1 | total: 475/(16*Nc^3) - 79955/(432*Nc) - (340259*Nc)/1296 + (377905*Nc^3)/1296 + (5645/54 - 1867/(108*Nc^2) - (47329*Nc^2)/324)*Nf + (95/(81*Nc) + (625*Nc)/27)*Nf^2 - (40*Nf^3)/27 | planar: (377905*Nc^3)/1296 - (47329*Nc^2*Nf)/324 + (625*Nc*Nf^2)/27 - (40*Nf^3)/27 | non-planar: 475/(16*Nc^3) - 79955/(432*Nc) - (340259*Nc)/1296 + (5645/54 - 1867/(108*Nc^2))*Nf + (95*Nf^2)/(81*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2 | total: -684/Nc^3 - 3695/(3*Nc) - (478*Nc)/3 + (112*Nc^3)/3 + (-208/3 + 818/(3*Nc^2) + (14*Nc^2)/3)*Nf + (44*Nf^2)/(3*Nc) | planar: (112*Nc^3)/3 + (14*Nc^2*Nf)/3 | non-planar: -684/Nc^3 - 3695/(3*Nc) - (478*Nc)/3 + (-208/3 + 818/(3*Nc^2))*Nf + (44*Nf^2)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z3 | total: -60/Nc^3 - 467/(6*Nc) + (1363*Nc)/18 + (208*Nc^3)/9 + (-56/9 + 202/(3*Nc^2) - (154*Nc^2)/9)*Nf | planar: (208*Nc^3)/9 - (154*Nc^2*Nf)/9 | non-planar: -60/Nc^3 - 467/(6*Nc) + (1363*Nc)/18 + (-56/9 + 202/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | real | z2^2 | total: -8451/(10*Nc^3) - 533/(10*Nc) + (111*Nc)/10 + (13*Nc^3)/2 | planar: (13*Nc^3)/2 | non-planar: -8451/(10*Nc^3) - 533/(10*Nc) + (111*Nc)/10
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | 1 | total: -561/(4*Nc^3) - 941/(9*Nc) - (34793*Nc)/108 + (3821/27 + 539/(9*Nc^2))*Nf - (52*Nf^2)/(3*Nc) | planar: 0 | non-planar: -561/(4*Nc^3) - 941/(9*Nc) - (34793*Nc)/108 + (3821/27 + 539/(9*Nc^2))*Nf - (52*Nf^2)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z2 | total: -207/(2*Nc^3) - 1939/(6*Nc) + 5*Nc + (-8 + 344/(3*Nc^2))*Nf | planar: 0 | non-planar: -207/(2*Nc^3) - 1939/(6*Nc) + 5*Nc + (-8 + 344/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^2 | iPi | z3 | total: 216/Nc^3 - 194/(3*Nc) - (154*Nc)/3 | planar: 0 | non-planar: 216/Nc^3 - 194/(3*Nc) - (154*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | 1 | total: 3707/(16*Nc^3) + 41237/(108*Nc) + (3596129*Nc)/11664 + (214099*Nc^3)/486 + (-293393/1458 - 8015/(72*Nc^2) - (585515*Nc^2)/1944)*Nf + (28855/(1458*Nc) + (14459*Nc)/243)*Nf^2 - (200*Nf^3)/81 | planar: (214099*Nc^3)/486 - (585515*Nc^2*Nf)/1944 + (14459*Nc*Nf^2)/243 - (200*Nf^3)/81 | non-planar: 3707/(16*Nc^3) + 41237/(108*Nc) + (3596129*Nc)/11664 + (-293393/1458 - 8015/(72*Nc^2))*Nf + (28855*Nf^2)/(1458*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2 | total: 1059/(4*Nc^3) - 77179/(108*Nc) + (312739*Nc)/324 + (339*Nc^3)/4 + (-36694/81 + 2464/(27*Nc^2) - 48*Nc^2)*Nf + (50/Nc + 6*Nc)*Nf^2 | planar: (339*Nc^3)/4 - 48*Nc^2*Nf + 6*Nc*Nf^2 | non-planar: 1059/(4*Nc^3) - 77179/(108*Nc) + (312739*Nc)/324 + (-36694/81 + 2464/(27*Nc^2))*Nf + (50*Nf^2)/Nc
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z3 | total: -85/Nc^3 - 2381/(6*Nc) + (15409*Nc)/54 + (4712*Nc^3)/27 + (-2504/27 + 304/(9*Nc^2) - (1180*Nc^2)/27)*Nf + (116/(9*Nc) + (140*Nc)/27)*Nf^2 | planar: (4712*Nc^3)/27 - (1180*Nc^2*Nf)/27 + (140*Nc*Nf^2)/27 | non-planar: -85/Nc^3 - 2381/(6*Nc) + (15409*Nc)/54 + (-2504/27 + 304/(9*Nc^2))*Nf + (116*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2^2 | total: 1011/(10*Nc^3) + 28711/(30*Nc) + (338*Nc)/5 - 15*Nc^3 + (198/5 - 4769/(15*Nc^2) - 3*Nc^2)*Nf | planar: -15*Nc^3 - 3*Nc^2*Nf | non-planar: 1011/(10*Nc^3) + 28711/(30*Nc) + (338*Nc)/5 + (198/5 - 4769/(15*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z5 | total: -196/Nc^3 + 318/Nc - 46*Nc - 112*Nc^3 | planar: -112*Nc^3 | non-planar: -196/Nc^3 + 318/Nc - 46*Nc
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | real | z2*z3 | total: -1596/Nc^3 + 102/Nc + (1250*Nc)/3 + 60*Nc^3 | planar: 60*Nc^3 | non-planar: -1596/Nc^3 + 102/Nc + (1250*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | 1 | total: -25/Nc^3 - 53870/(81*Nc) - (15778*Nc)/27 + (32168/81 + 4796/(81*Nc^2))*Nf - (2504*Nf^2)/(81*Nc) | planar: 0 | non-planar: -25/Nc^3 - 53870/(81*Nc) - (15778*Nc)/27 + (32168/81 + 4796/(81*Nc^2))*Nf - (2504*Nf^2)/(81*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2 | total: -321/Nc^3 - 5777/(6*Nc) + (337*Nc)/6 + (-26 + 622/(3*Nc^2))*Nf + (16*Nf^2)/(3*Nc) | planar: 0 | non-planar: -321/Nc^3 - 5777/(6*Nc) + (337*Nc)/6 + (-26 + 622/(3*Nc^2))*Nf + (16*Nf^2)/(3*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z3 | total: -66/Nc^3 - 4958/(9*Nc) + (2438*Nc)/9 + (-224/9 + 1160/(9*Nc^2))*Nf | planar: 0 | non-planar: -66/Nc^3 - 4958/(9*Nc) + (2438*Nc)/9 + (-224/9 + 1160/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^1 | iPi | z2^2 | total: -2214/(5*Nc^3) + 644/(5*Nc) - (534*Nc)/5 | planar: 0 | non-planar: -2214/(5*Nc^3) + 644/(5*Nc) - (534*Nc)/5
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | 1 | total: -797/(12*Nc^3) + 340997/(1296*Nc) + (8594362*Nc)/6561 + (54361775*Nc^3)/104976 + (-24637609/52488 + 53737/(486*Nc^2) - (22009157*Nc^2)/52488)*Nf + (157807/(26244*Nc) + (469964*Nc)/6561)*Nf^2 - (1000*Nf^3)/729 | planar: (54361775*Nc^3)/104976 - (22009157*Nc^2*Nf)/52488 + (469964*Nc*Nf^2)/6561 - (1000*Nf^3)/729 | non-planar: -797/(12*Nc^3) + 340997/(1296*Nc) + (8594362*Nc)/6561 + (-24637609/52488 + 53737/(486*Nc^2))*Nf + (157807*Nf^2)/(26244*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2 | total: -25393/(48*Nc^3) - 1182155/(1296*Nc) + (5612179*Nc)/11664 + (13323803*Nc^3)/11664 + (-251473/729 + 133265/(324*Nc^2) - (1136981*Nc^2)/2916)*Nf + (346/(9*Nc) + (34*Nc)/3)*Nf^2 | planar: (13323803*Nc^3)/11664 - (1136981*Nc^2*Nf)/2916 + (34*Nc*Nf^2)/3 | non-planar: -25393/(48*Nc^3) - 1182155/(1296*Nc) + (5612179*Nc)/11664 + (-251473/729 + 133265/(324*Nc^2))*Nf + (346*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3 | total: 2087/(4*Nc^3) - 84079/(108*Nc) - (555817*Nc)/486 + (215959*Nc^3)/486 + (4372/27 + 5161/(81*Nc^2) - (12463*Nc^2)/81)*Nf + (1556/(243*Nc) + (3412*Nc)/243)*Nf^2 | planar: (215959*Nc^3)/486 - (12463*Nc^2*Nf)/81 + (3412*Nc*Nf^2)/243 | non-planar: 2087/(4*Nc^3) - 84079/(108*Nc) - (555817*Nc)/486 + (4372/27 + 5161/(81*Nc^2))*Nf + (1556*Nf^2)/(243*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^2 | total: -893/(2*Nc^3) + 231005/(108*Nc) - (210959*Nc)/180 + (9937*Nc^3)/27 + (20692/135 - 14900/(27*Nc^2) - (2012*Nc^2)/45)*Nf + (52/(27*Nc) - (56*Nc)/135)*Nf^2 | planar: (9937*Nc^3)/27 - (2012*Nc^2*Nf)/45 - (56*Nc*Nf^2)/135 | non-planar: -893/(2*Nc^3) + 231005/(108*Nc) - (210959*Nc)/180 + (20692/135 - 14900/(27*Nc^2))*Nf + (52*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z5 | total: -269/(2*Nc^3) + 13939/(18*Nc) + (7673*Nc)/18 - (400*Nc^3)/3 + (236/9 - 1912/(9*Nc^2) + (428*Nc^2)/9)*Nf | planar: (-400*Nc^3)/3 + (428*Nc^2*Nf)/9 | non-planar: -269/(2*Nc^3) + 13939/(18*Nc) + (7673*Nc)/18 + (236/9 - 1912/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2*z3 | total: 623/Nc^3 + 9008/(3*Nc) - 1589*Nc + (62*Nc^3)/3 + (144 - 1298/(3*Nc^2) - (158*Nc^2)/3)*Nf | planar: (62*Nc^3)/3 - (158*Nc^2*Nf)/3 | non-planar: 623/Nc^3 + 9008/(3*Nc) - 1589*Nc + (144 - 1298/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z3^2 | total: -244/Nc^3 + 10/(3*Nc) + (842*Nc)/9 - (296*Nc^3)/9 | planar: (-296*Nc^3)/9 | non-planar: -244/Nc^3 + 10/(3*Nc) + (842*Nc)/9
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | real | z2^3 | total: 565451/(630*Nc^3) + 5879/(90*Nc) - (58109*Nc)/378 + (2059*Nc^3)/270 | planar: (2059*Nc^3)/270 | non-planar: 565451/(630*Nc^3) + 5879/(90*Nc) - (58109*Nc)/378
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | 1 | total: -7179/(16*Nc^3) - 27919/(108*Nc) - (10831481*Nc)/11664 + (520915/2916 + 34115/(108*Nc^2))*Nf - (12992*Nf^2)/(729*Nc) | planar: 0 | non-planar: -7179/(16*Nc^3) - 27919/(108*Nc) - (10831481*Nc)/11664 + (520915/2916 + 34115/(108*Nc^2))*Nf - (12992*Nf^2)/(729*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2 | total: -581/(4*Nc^3) - 60119/(108*Nc) + (5912*Nc)/81 + (-9983/81 + 4793/(27*Nc^2))*Nf + (92*Nf^2)/(9*Nc) | planar: 0 | non-planar: -581/(4*Nc^3) - 60119/(108*Nc) + (5912*Nc)/81 + (-9983/81 + 4793/(27*Nc^2))*Nf + (92*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z3 | total: 371/Nc^3 + 1019/(2*Nc) + (16213*Nc)/54 + (244/9 - 2188/(9*Nc^2))*Nf + (112*Nf^2)/(27*Nc) | planar: 0 | non-planar: 371/Nc^3 + 1019/(2*Nc) + (16213*Nc)/54 + (244/9 - 2188/(9*Nc^2))*Nf + (112*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2^2 | total: -444/(5*Nc^3) + 11893/(30*Nc) - (957*Nc)/5 + (152/3 - 592/(5*Nc^2))*Nf | planar: 0 | non-planar: -444/(5*Nc^3) + 11893/(30*Nc) - (957*Nc)/5 + (152/3 - 592/(5*Nc^2))*Nf
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z5 | total: -400/Nc^3 - 88/(3*Nc) + (304*Nc)/3 | planar: 0 | non-planar: -400/Nc^3 - 88/(3*Nc) + (304*Nc)/3
(7.2) +--+ (1-x)^1 a1 L=3 | ly^0 | iPi | z2*z3 | total: -304/Nc^3 + 568/Nc - (584*Nc)/3 | planar: 0 | non-planar: -304/Nc^3 + 568/Nc - (584*Nc)/3
(7.2) +--+ (1-x)^1 a2 L=0 | ly^0 | real | 1 | total: -Nc^(-1) | planar: -Nc^(-1) | non-planar: 0
(7.2) +--+ (1-x)^1 a2 L=1 | ly^2 | real | 1 | total: 1 + Nc^(-2) | planar: 1 | non-planar: Nc^(-2)
(7.2) +--+ (1-x)^1 a2 L=1 | ly^1 | real | 1 | total: -2/3 - 3/Nc^2 + (2*Nf)/(3*Nc) | planar: -2/3 + (2*Nf)/(3*Nc) | non-planar: -3/Nc^2
(7.2) +--+ (1-x)^1 a2 L=1 | ly^1 | iPi | 1 | total: 2 + 2/Nc^2 | planar: 2 | non-planar: 2/Nc^2
(7.2) +--+ (1-x)^1 a2 L=1 | ly^0 | real | 1 | total: -17/18 - 15/(2*Nc^2) + (10*Nf)/(9*Nc) | planar: -17/18 + (10*Nf)/(9*Nc) | non-planar: -15/(2*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=1 | ly^0 | real | z2 | total: -7 + Nc^(-2) | planar: -7 | non-planar: Nc^(-2)
(7.2) +--+ (1-x)^1 a2 L=1 | ly^0 | iPi | 1 | total: 3/2 + 3/(2*Nc^2) | planar: 3/2 | non-planar: 3/(2*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^4 | real | 1 | total: -1/3*1/Nc^3 - 5/(6*Nc) - Nc/2 | planar: -1/2*Nc | non-planar: -1/3*1/Nc^3 - 5/(6*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^3 | real | 1 | total: 3/Nc^3 + 44/(9*Nc) + (17*Nc)/9 + (-8/9 - 8/(9*Nc^2))*Nf | planar: (17*Nc)/9 - (8*Nf)/9 | non-planar: 3/Nc^3 + 44/(9*Nc) - (8*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^3 | iPi | 1 | total: -2/Nc^3 - 16/(3*Nc) - (2*Nc)/3 | planar: (-2*Nc)/3 | non-planar: -2/Nc^3 - 16/(3*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) + 89/(9*Nc) + (125*Nc)/18 + (-1/3 + 7/(9*Nc^2))*Nf - (4*Nf^2)/(9*Nc) | planar: (125*Nc)/18 - Nf/3 - (4*Nf^2)/(9*Nc) | non-planar: 3/(2*Nc^3) + 89/(9*Nc) + (7*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^2 | real | z2 | total: 21/Nc^3 + 50/Nc + 5*Nc | planar: 5*Nc | non-planar: 21/Nc^3 + 50/Nc
(7.2) +--+ (1-x)^1 a2 L=2 | ly^2 | iPi | 1 | total: 6/Nc^3 + 13/(2*Nc) + (13*Nc)/2 + (-2 - 2/Nc^2)*Nf | planar: (13*Nc)/2 - 2*Nf | non-planar: 6/Nc^3 + 13/(2*Nc) - (2*Nf)/Nc^2
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | real | 1 | total: -99/(4*Nc^3) - 119/(3*Nc) + (337*Nc)/108 + (8 + 38/(3*Nc^2))*Nf - (40*Nf^2)/(27*Nc) | planar: (337*Nc)/108 + 8*Nf - (40*Nf^2)/(27*Nc) | non-planar: -99/(4*Nc^3) - 119/(3*Nc) + (38*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z2 | total: 9/Nc^3 + 13/(3*Nc) - (76*Nc)/3 + (22/3 + 14/(3*Nc^2))*Nf | planar: (-76*Nc)/3 + (22*Nf)/3 | non-planar: 9/Nc^3 + 13/(3*Nc) + (14*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | real | z3 | total: 12/Nc^3 - 14*Nc | planar: -14*Nc | non-planar: 12/Nc^3
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | 1 | total: 29/(2*Nc^3) + 412/(9*Nc) + (275*Nc)/18 + (-58/9 - 58/(9*Nc^2))*Nf | planar: (275*Nc)/18 - (58*Nf)/9 | non-planar: 29/(2*Nc^3) + 412/(9*Nc) - (58*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^1 | iPi | z2 | total: 14/Nc^3 + 40/Nc - 6*Nc | planar: -6*Nc | non-planar: 14/Nc^3 + 40/Nc
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | 1 | total: -383/(16*Nc^3) - 26249/(324*Nc) - (13997*Nc)/1296 + (407/27 + 1226/(81*Nc^2))*Nf - (100*Nf^2)/(81*Nc) | planar: (-13997*Nc)/1296 + (407*Nf)/27 - (100*Nf^2)/(81*Nc) | non-planar: -383/(16*Nc^3) - 26249/(324*Nc) + (1226*Nf)/(81*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2 | total: 5/Nc^3 - 491/(18*Nc) - (1117*Nc)/18 + (143/9 + 49/(9*Nc^2))*Nf | planar: (-1117*Nc)/18 + (143*Nf)/9 | non-planar: 5/Nc^3 - 491/(18*Nc) + (49*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z3 | total: 12/Nc^3 + 217/(9*Nc) - (97*Nc)/9 + (34/9 + 26/(9*Nc^2))*Nf | planar: (-97*Nc)/9 + (34*Nf)/9 | non-planar: 12/Nc^3 + 217/(9*Nc) + (26*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | real | z2^2 | total: -221/(10*Nc^3) - 301/(5*Nc) + (191*Nc)/10 | planar: (191*Nc)/10 | non-planar: -221/(10*Nc^3) - 301/(5*Nc)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | 1 | total: 14/Nc^3 + 1609/(54*Nc) + (2203*Nc)/54 + (-146/27 - 146/(27*Nc^2))*Nf | planar: (2203*Nc)/54 - (146*Nf)/27 | non-planar: 14/Nc^3 + 1609/(54*Nc) - (146*Nf)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z2 | total: 15/(2*Nc^3) - 22/(3*Nc) + (91*Nc)/6 + (4/3 + 4/(3*Nc^2))*Nf | planar: (91*Nc)/6 + (4*Nf)/3 | non-planar: 15/(2*Nc^3) - 22/(3*Nc) + (4*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 22/Nc - 2*Nc | planar: -2*Nc | non-planar: -12/Nc^3 - 22/Nc
(7.2) +--+ (1-x)^1 a2 L=3 | ly^6 | real | 1 | total: 16/45 + 1/(18*Nc^4) + 11/(45*Nc^2) + Nc^2/6 | planar: Nc^2/6 | non-planar: 16/45 + 1/(18*Nc^4) + 11/(45*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^5 | real | 1 | total: -361/90 - Nc^(-4) - 311/(90*Nc^2) - (14*Nc^2)/9 + (16/(45*Nc^3) + 41/(45*Nc) + (5*Nc)/9)*Nf | planar: (-14*Nc^2)/9 + (5*Nc*Nf)/9 | non-planar: -361/90 - Nc^(-4) - 311/(90*Nc^2) + (16/(45*Nc^3) + 41/(45*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^5 | iPi | 1 | total: 34/15 + 8/(15*Nc^4) + 44/(15*Nc^2) + (2*Nc^2)/5 | planar: (2*Nc^2)/5 | non-planar: 34/15 + 8/(15*Nc^4) + 44/(15*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^4 | real | 1 | total: -635/216 + 79/(24*Nc^4) + 32/(9*Nc^2) - (41*Nc^2)/12 + (-43/(18*Nc^3) - 233/(54*Nc) - 2*Nc)*Nf + (2/3 + 17/(27*Nc^2))*Nf^2 | planar: (-41*Nc^2)/12 - 2*Nc*Nf + (2*Nf^2)/3 | non-planar: -635/216 + 79/(24*Nc^4) + 32/(9*Nc^2) + (-43/(18*Nc^3) - 233/(54*Nc))*Nf + (17*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^4 | real | z2 | total: -88/3 - 44/(3*Nc^4) - 141/(2*Nc^2) - (3*Nc^2)/2 | planar: (-3*Nc^2)/2 | non-planar: -88/3 - 44/(3*Nc^4) - 141/(2*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^4 | iPi | 1 | total: -247/12 - 11/(2*Nc^4) - 58/(3*Nc^2) - (95*Nc^2)/36 + (7/(3*Nc^3) + 19/(3*Nc) + (8*Nc)/9)*Nf | planar: (-95*Nc^2)/36 + (8*Nc*Nf)/9 | non-planar: -247/12 - 11/(2*Nc^4) - 58/(3*Nc^2) + (7/(3*Nc^3) + 19/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | real | 1 | total: 2869/36 + 83/(4*Nc^4) + 907/(12*Nc^2) + (2281*Nc^2)/108 + (-29/(3*Nc^3) - 725/(27*Nc) - (452*Nc)/27)*Nf + (14/27 + 14/(27*Nc^2))*Nf^2 + (8*Nf^3)/(27*Nc) | planar: (2281*Nc^2)/108 - (452*Nc*Nf)/27 + (14*Nf^2)/27 + (8*Nf^3)/(27*Nc) | non-planar: 2869/36 + 83/(4*Nc^4) + 907/(12*Nc^2) + (-29/(3*Nc^3) - 725/(27*Nc))*Nf + (14*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z2 | total: 243 + 57/Nc^4 + 505/(3*Nc^2) + (83*Nc^2)/3 + (-100/(3*Nc^3) - 72/Nc - (20*Nc)/3)*Nf | planar: (83*Nc^2)/3 - (20*Nc*Nf)/3 | non-planar: 243 + 57/Nc^4 + 505/(3*Nc^2) + (-100/(3*Nc^3) - 72/Nc)*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | real | z3 | total: 34/3 - 16/Nc^4 - 56/(3*Nc^2) + 14*Nc^2 | planar: 14*Nc^2 | non-planar: 34/3 - 16/Nc^4 - 56/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | 1 | total: -1777/27 - 31/(6*Nc^4) - 367/(6*Nc^2) + (83*Nc^2)/27 + (-2/(3*Nc^3) + 167/(27*Nc) - (235*Nc)/27)*Nf + (44/27 + 44/(27*Nc^2))*Nf^2 | planar: (83*Nc^2)/27 - (235*Nc*Nf)/27 + (44*Nf^2)/27 | non-planar: -1777/27 - 31/(6*Nc^4) - 367/(6*Nc^2) + (-2/(3*Nc^3) + 167/(27*Nc))*Nf + (44*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^3 | iPi | z2 | total: -50/3 - 94/(3*Nc^4) - 406/(3*Nc^2) + 2*Nc^2 | planar: 2*Nc^2 | non-planar: -50/3 - 94/(3*Nc^4) - 406/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | 1 | total: 55483/432 - 513/(16*Nc^4) - 51577/(1296*Nc^2) + (90425*Nc^2)/1296 + (10837/(324*Nc^3) + 1607/(54*Nc) - (473*Nc)/108)*Nf + (-1109/81 - 287/(27*Nc^2))*Nf^2 + (40*Nf^3)/(27*Nc) | planar: (90425*Nc^2)/1296 - (473*Nc*Nf)/108 - (1109*Nf^2)/81 + (40*Nf^3)/(27*Nc) | non-planar: 55483/432 - 513/(16*Nc^4) - 51577/(1296*Nc^2) + (10837/(324*Nc^3) + 1607/(54*Nc))*Nf - (287*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2 | total: 2705/3 + 221/Nc^4 + 5593/(6*Nc^2) - (103*Nc^2)/6 + (-230/(3*Nc^3) - 500/(3*Nc) + (106*Nc)/3)*Nf + (-20/3 - 8/Nc^2)*Nf^2 | planar: (-103*Nc^2)/6 + (106*Nc*Nf)/3 - (20*Nf^2)/3 | non-planar: 2705/3 + 221/Nc^4 + 5593/(6*Nc^2) + (-230/(3*Nc^3) - 500/(3*Nc))*Nf - (8*Nf^2)/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z3 | total: -61/3 + 75/(2*Nc^4) + 1159/(18*Nc^2) - (383*Nc^2)/9 + (-278/(9*Nc^3) - 68/(3*Nc) + (86*Nc)/9)*Nf | planar: (-383*Nc^2)/9 + (86*Nc*Nf)/9 | non-planar: -61/3 + 75/(2*Nc^4) + 1159/(18*Nc^2) + (-278/(9*Nc^3) - 68/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | real | z2^2 | total: -1757/10 + 1961/(10*Nc^4) + 8847/(10*Nc^2) - (243*Nc^2)/10 | planar: (-243*Nc^2)/10 | non-planar: -1757/10 + 1961/(10*Nc^4) + 8847/(10*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | 1 | total: 980/9 + 63/Nc^4 + 11819/(54*Nc^2) + (9515*Nc^2)/54 + (-2093/(54*Nc^3) - 836/(9*Nc) - (3767*Nc)/54)*Nf + (26/3 + 26/(3*Nc^2))*Nf^2 | planar: (9515*Nc^2)/54 - (3767*Nc*Nf)/54 + (26*Nf^2)/3 | non-planar: 980/9 + 63/Nc^4 + 11819/(54*Nc^2) + (-2093/(54*Nc^3) - 836/(9*Nc))*Nf + (26*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z2 | total: 668/3 + 81/(2*Nc^4) + 170/Nc^2 - (23*Nc^2)/2 + (-38/Nc^3 - 236/(3*Nc) + 10*Nc)*Nf | planar: (-23*Nc^2)/2 + 10*Nc*Nf | non-planar: 668/3 + 81/(2*Nc^4) + 170/Nc^2 + (-38/Nc^3 - 236/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^2 | iPi | z3 | total: 160/3 - 66/Nc^4 - 116/Nc^2 + (86*Nc^2)/3 | planar: (86*Nc^2)/3 | non-planar: 160/3 - 66/Nc^4 - 116/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | 1 | total: -2338141/3888 - 2045/(16*Nc^4) - 121015/(216*Nc^2) - (425233*Nc^2)/5832 + (19627/(216*Nc^3) + 86024/(243*Nc) + (984827*Nc)/5832)*Nf + (-38177/729 - 13085/(486*Nc^2))*Nf^2 + (200*Nf^3)/(81*Nc) | planar: (-425233*Nc^2)/5832 + (984827*Nc*Nf)/5832 - (38177*Nf^2)/729 + (200*Nf^3)/(81*Nc) | non-planar: -2338141/3888 - 2045/(16*Nc^4) - 121015/(216*Nc^2) + (19627/(216*Nc^3) + 86024/(243*Nc))*Nf - (13085*Nf^2)/(486*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2 | total: 661/108 - 493/(4*Nc^4) + 467/(36*Nc^2) - (160693*Nc^2)/324 + (130/(9*Nc^3) + 3656/(27*Nc) + (21052*Nc)/81)*Nf + (-82/3 - 86/(3*Nc^2))*Nf^2 | planar: (-160693*Nc^2)/324 + (21052*Nc*Nf)/81 - (82*Nf^2)/3 | non-planar: 661/108 - 493/(4*Nc^4) + 467/(36*Nc^2) + (130/(9*Nc^3) + 3656/(27*Nc))*Nf - (86*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z3 | total: -3289/27 + 213/(2*Nc^4) + 2225/(6*Nc^2) - (3002*Nc^2)/9 + (-118/(3*Nc^3) + 1436/(27*Nc) + (2398*Nc)/27)*Nf + (-196/27 - 292/(27*Nc^2))*Nf^2 | planar: (-3002*Nc^2)/9 + (2398*Nc*Nf)/27 - (196*Nf^2)/27 | non-planar: -3289/27 + 213/(2*Nc^4) + 2225/(6*Nc^2) + (-118/(3*Nc^3) + 1436/(27*Nc))*Nf - (292*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2^2 | total: -22673/30 - 174/(5*Nc^4) - 15679/(30*Nc^2) + (3037*Nc^2)/15 + (325/(3*Nc^3) + 674/(3*Nc) - (155*Nc)/3)*Nf | planar: (3037*Nc^2)/15 - (155*Nc*Nf)/3 | non-planar: -22673/30 - 174/(5*Nc^4) - 15679/(30*Nc^2) + (325/(3*Nc^3) + 674/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z5 | total: -76 + 86/Nc^4 - 110/Nc^2 + 136*Nc^2 | planar: 136*Nc^2 | non-planar: -76 + 86/Nc^4 - 110/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | real | z2*z3 | total: -586 + 424/Nc^4 + 1248/Nc^2 - (206*Nc^2)/3 | planar: (-206*Nc^2)/3 | non-planar: -586 + 424/Nc^4 + 1248/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | 1 | total: 125909/162 + 41/(2*Nc^4) + 130681/(324*Nc^2) + (7925*Nc^2)/108 + (-3685/(81*Nc^3) - 21317/(81*Nc) - (11962*Nc)/81)*Nf + (1252/81 + 1252/(81*Nc^2))*Nf^2 | planar: (7925*Nc^2)/108 - (11962*Nc*Nf)/81 + (1252*Nf^2)/81 | non-planar: 125909/162 + 41/(2*Nc^4) + 130681/(324*Nc^2) + (-3685/(81*Nc^3) - 21317/(81*Nc))*Nf + (1252*Nf^2)/(81*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2 | total: 5059/6 + 137/Nc^4 + 498/Nc^2 - (501*Nc^2)/2 + (-70/Nc^3 - 154/Nc + (128*Nc)/3)*Nf + (-8/3 - 8/(3*Nc^2))*Nf^2 | planar: (-501*Nc^2)/2 + (128*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 5059/6 + 137/Nc^4 + 498/Nc^2 + (-70/Nc^3 - 154/Nc)*Nf - (8*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z3 | total: 423 + 3/Nc^4 + 1339/(9*Nc^2) - (2059*Nc^2)/9 + (-412/(9*Nc^3) - 92/Nc + (304*Nc)/9)*Nf | planar: (-2059*Nc^2)/9 + (304*Nc*Nf)/9 | non-planar: 423 + 3/Nc^4 + 1339/(9*Nc^2) + (-412/(9*Nc^3) - 92/Nc)*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^1 | iPi | z2^2 | total: -1093/5 + 105/Nc^4 + 2339/(5*Nc^2) + (333*Nc^2)/5 | planar: (333*Nc^2)/5 | non-planar: -1093/5 + 105/Nc^4 + 2339/(5*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | 1 | total: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) - (91396597*Nc^2)/209952 + (-100363/(1944*Nc^3) + 23963203/(52488*Nc) + (2448721*Nc)/6561)*Nf + (-434486/6561 - 299719/(26244*Nc^2))*Nf^2 + (1000*Nf^3)/(729*Nc) | planar: (-91396597*Nc^2)/209952 + (2448721*Nc*Nf)/6561 - (434486*Nf^2)/6561 + (1000*Nf^3)/(729*Nc) | non-planar: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) + (-100363/(1944*Nc^3) + 23963203/(52488*Nc))*Nf - (299719*Nf^2)/(26244*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2 | total: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) - (12621047*Nc^2)/11664 + (-77699/(324*Nc^3) + 102028/(729*Nc) + (1234667*Nc)/2916)*Nf + (-74/3 - 226/(9*Nc^2))*Nf^2 | planar: (-12621047*Nc^2)/11664 + (1234667*Nc*Nf)/2916 - (74*Nf^2)/3 | non-planar: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) + (-77699/(324*Nc^3) + 102028/(729*Nc))*Nf - (226*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3 | total: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) - (441421*Nc^2)/1944 + (-4909/(81*Nc^3) - 2284/(27*Nc) + (5947*Nc)/81)*Nf + (-1846/243 - 3122/(243*Nc^2))*Nf^2 | planar: (-441421*Nc^2)/1944 + (5947*Nc*Nf)/81 - (1846*Nf^2)/243 | non-planar: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) + (-4909/(81*Nc^3) - 2284/(27*Nc))*Nf - (3122*Nf^2)/(243*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^2 | total: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (284137*Nc^2)/540 + (36394/(135*Nc^3) + 43496/(135*Nc) - (6682*Nc)/45)*Nf + (4/27 - 224/(135*Nc^2))*Nf^2 | planar: (284137*Nc^2)/540 - (6682*Nc*Nf)/45 + (4*Nf^2)/27 | non-planar: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (36394/(135*Nc^3) + 43496/(135*Nc))*Nf - (224*Nf^2)/(135*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z5 | total: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (779*Nc^2)/12 + (1492/(9*Nc^3) - 104/(9*Nc) - (140*Nc)/9)*Nf | planar: (779*Nc^2)/12 - (140*Nc*Nf)/9 | non-planar: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (1492/(9*Nc^3) - 104/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2*z3 | total: -4396/3 - 176/Nc^4 - 1316/Nc^2 + 900*Nc^2 + (170/Nc^3 + 856/(3*Nc) - 114*Nc)*Nf | planar: 900*Nc^2 - 114*Nc*Nf | non-planar: -4396/3 - 176/Nc^4 - 1316/Nc^2 + (170/Nc^3 + 856/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z3^2 | total: -338/9 + 84/Nc^4 + 308/(3*Nc^2) + (278*Nc^2)/9 | planar: (278*Nc^2)/9 | non-planar: -338/9 + 84/Nc^4 + 308/(3*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | real | z2^3 | total: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2) - (36799*Nc^2)/270 | planar: (-36799*Nc^2)/270 | non-planar: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | 1 | total: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (18644687*Nc^2)/23328 + (-4961/(24*Nc^3) - 159247/(1458*Nc) - (1041529*Nc)/5832)*Nf + (6496/729 + 6496/(729*Nc^2))*Nf^2 | planar: (18644687*Nc^2)/23328 - (1041529*Nc*Nf)/5832 + (6496*Nf^2)/729 | non-planar: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (-4961/(24*Nc^3) - 159247/(1458*Nc))*Nf + (6496*Nf^2)/(729*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2 | total: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (423553*Nc^2)/648 + (-3605/(54*Nc^3) + 5092/(81*Nc) - (8161*Nc)/162)*Nf + (-46/9 - 46/(9*Nc^2))*Nf^2 | planar: (423553*Nc^2)/648 - (8161*Nc*Nf)/162 - (46*Nf^2)/9 | non-planar: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (-3605/(54*Nc^3) + 5092/(81*Nc))*Nf - (46*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z3 | total: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (2609*Nc^2)/27 + (1415/(9*Nc^3) + 346/(3*Nc) - (509*Nc)/9)*Nf + (-56/27 - 56/(27*Nc^2))*Nf^2 | planar: (2609*Nc^2)/27 - (509*Nc*Nf)/9 - (56*Nf^2)/27 | non-planar: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (1415/(9*Nc^3) + 346/(3*Nc))*Nf - (56*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2^2 | total: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + 270*Nc^2 + (664/(15*Nc^3) + 368/(5*Nc) - (752*Nc)/15)*Nf | planar: 270*Nc^2 - (752*Nc*Nf)/15 | non-planar: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + (664/(15*Nc^3) + 368/(5*Nc))*Nf
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z5 | total: -136/3 + 96/Nc^4 + 386/Nc^2 - (326*Nc^2)/3 | planar: (-326*Nc^2)/3 | non-planar: -136/3 + 96/Nc^4 + 386/Nc^2
(7.2) +--+ (1-x)^1 a2 L=3 | ly^0 | iPi | z2*z3 | total: -1844/3 + 68/Nc^4 + 314/Nc^2 + (490*Nc^2)/3 | planar: (490*Nc^2)/3 | non-planar: -1844/3 + 68/Nc^4 + 314/Nc^2
(7.2) +--+ (1-x)^1 singlet L=0 | ly^0 | real | 1 | total: -Nc^(-1) + Nc | planar: Nc | non-planar: -Nc^(-1)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^2 | real | 1 | total: -2 + Nc^(-2) + Nc^2 | planar: Nc^2 | non-planar: -2 + Nc^(-2)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^1 | real | 1 | total: 7/3 - 3/Nc^2 + (2*Nc^2)/3 + (2/(3*Nc) - (2*Nc)/3)*Nf | planar: (2*Nc^2)/3 - (2*Nc*Nf)/3 | non-planar: 7/3 - 3/Nc^2 + (2*Nf)/(3*Nc)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^1 | iPi | 1 | total: -2 + 2/Nc^2 | planar: 0 | non-planar: -2 + 2/Nc^2
(7.2) +--+ (1-x)^1 singlet L=1 | ly^0 | real | 1 | total: 109/18 - 15/(2*Nc^2) + (13*Nc^2)/9 + (10/(9*Nc) - (10*Nc)/9)*Nf | planar: (13*Nc^2)/9 - (10*Nc*Nf)/9 | non-planar: 109/18 - 15/(2*Nc^2) + (10*Nf)/(9*Nc)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: -8 + Nc^(-2) + 7*Nc^2 | planar: 7*Nc^2 | non-planar: -8 + Nc^(-2)
(7.2) +--+ (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -3/2 + 3/(2*Nc^2) | planar: 0 | non-planar: -3/2 + 3/(2*Nc^2)
(7.2) +--+ (1-x)^1 singlet L=2 | ly^4 | real | 1 | total: -1/3*1/Nc^3 + Nc^(-1) - Nc + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + Nc^(-1) - Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^3 | real | 1 | total: 3/Nc^3 - 37/(9*Nc) - (7*Nc)/9 + (17*Nc^3)/9 + (16/9 - 8/(9*Nc^2) - (8*Nc^2)/9)*Nf | planar: (17*Nc^3)/9 - (8*Nc^2*Nf)/9 | non-planar: 3/Nc^3 - 37/(9*Nc) - (7*Nc)/9 + (16/9 - 8/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: -2/Nc^3 + 8/(3*Nc) - (2*Nc)/3 | planar: 0 | non-planar: -2/Nc^3 + 8/(3*Nc) - (2*Nc)/3
(7.2) +--+ (1-x)^1 singlet L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) - 28/(9*Nc) - (211*Nc)/18 + (40*Nc^3)/3 + (10/3 + 7/(9*Nc^2) - (37*Nc^2)/9)*Nf + (-4/(9*Nc) + (4*Nc)/9)*Nf^2 | planar: (40*Nc^3)/3 - (37*Nc^2*Nf)/9 + (4*Nc*Nf^2)/9 | non-planar: 3/(2*Nc^3) - 28/(9*Nc) - (211*Nc)/18 + (10/3 + 7/(9*Nc^2))*Nf - (4*Nf^2)/(9*Nc)
(7.2) +--+ (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: 21/Nc^3 - 15/Nc - 9*Nc + 3*Nc^3 | planar: 3*Nc^3 | non-planar: 21/Nc^3 - 15/Nc - 9*Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: 6/Nc^3 - 4/Nc - 2*Nc + (2 - 2/Nc^2)*Nf | planar: 0 | non-planar: 6/Nc^3 - 4/Nc - 2*Nc + (2 - 2/Nc^2)*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | real | 1 | total: -99/(4*Nc^3) - 125/(12*Nc) + (1961*Nc)/108 + (1837*Nc^3)/108 + (-52/27 + 38/(3*Nc^2) - (290*Nc^2)/27)*Nf + (-40/(27*Nc) + (40*Nc)/27)*Nf^2 | planar: (1837*Nc^3)/108 - (290*Nc^2*Nf)/27 + (40*Nc*Nf^2)/27 | non-planar: -99/(4*Nc^3) - 125/(12*Nc) + (1961*Nc)/108 + (-52/27 + 38/(3*Nc^2))*Nf - (40*Nf^2)/(27*Nc)
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: 9/Nc^3 - 86/(3*Nc) + (67*Nc)/3 - (8*Nc^3)/3 + (-4/3 + 14/(3*Nc^2) - (10*Nc^2)/3)*Nf | planar: (-8*Nc^3)/3 - (10*Nc^2*Nf)/3 | non-planar: 9/Nc^3 - 86/(3*Nc) + (67*Nc)/3 + (-4/3 + 14/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | real | z3 | total: 12/Nc^3 - 12/Nc - 12*Nc + 12*Nc^3 | planar: 12*Nc^3 | non-planar: 12/Nc^3 - 12/Nc - 12*Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: 29/(2*Nc^3) + 205/(9*Nc) - (671*Nc)/18 + (58/9 - 58/(9*Nc^2))*Nf | planar: 0 | non-planar: 29/(2*Nc^3) + 205/(9*Nc) - (671*Nc)/18 + (58/9 - 58/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: 14/Nc^3 - 4/Nc - 10*Nc | planar: 0 | non-planar: 14/Nc^3 - 4/Nc - 10*Nc
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | 1 | total: -383/(16*Nc^3) - 86933/(1296*Nc) + (3581*Nc)/48 + (21269*Nc^3)/1296 + (139/81 + 1226/(81*Nc^2) - (455*Nc^2)/27)*Nf + (-100/(81*Nc) + (100*Nc)/81)*Nf^2 | planar: (21269*Nc^3)/1296 - (455*Nc^2*Nf)/27 + (100*Nc*Nf^2)/81 | non-planar: -383/(16*Nc^3) - 86933/(1296*Nc) + (3581*Nc)/48 + (139/81 + 1226/(81*Nc^2))*Nf - (100*Nf^2)/(81*Nc)
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: 5/Nc^3 - 502/(9*Nc) - (223*Nc)/9 + (680*Nc^3)/9 + (58/9 + 49/(9*Nc^2) - (107*Nc^2)/9)*Nf | planar: (680*Nc^3)/9 - (107*Nc^2*Nf)/9 | non-planar: 5/Nc^3 - 502/(9*Nc) - (223*Nc)/9 + (58/9 + 49/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z3 | total: 12/Nc^3 + 82/(9*Nc) - (326*Nc)/9 + (136*Nc^3)/9 + (20/9 + 26/(9*Nc^2) - (46*Nc^2)/9)*Nf | planar: (136*Nc^3)/9 - (46*Nc^2*Nf)/9 | non-planar: 12/Nc^3 + 82/(9*Nc) - (326*Nc)/9 + (20/9 + 26/(9*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: -221/(10*Nc^3) + 143/(10*Nc) - (19*Nc)/2 + (173*Nc^3)/10 | planar: (173*Nc^3)/10 | non-planar: -221/(10*Nc^3) + 143/(10*Nc) - (19*Nc)/2
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 14/Nc^3 - 173/(54*Nc) - (583*Nc)/54 + (146/27 - 146/(27*Nc^2))*Nf | planar: 0 | non-planar: 14/Nc^3 - 173/(54*Nc) - (583*Nc)/54 + (146/27 - 146/(27*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: 15/(2*Nc^3) - 85/(3*Nc) + (125*Nc)/6 + (-4/3 + 4/(3*Nc^2))*Nf | planar: 0 | non-planar: 15/(2*Nc^3) - 85/(3*Nc) + (125*Nc)/6 + (-4/3 + 4/(3*Nc^2))*Nf
(7.2) +--+ (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 + 10/Nc + 2*Nc | planar: 0 | non-planar: -12/Nc^3 + 10/Nc + 2*Nc
(7.2) +--+ (1-x)^1 singlet L=3 | ly^6 | real | 1 | total: 1/3 + 1/(18*Nc^4) - 2/(9*Nc^2) - (2*Nc^2)/9 + Nc^4/18 | planar: Nc^4/18 | non-planar: 1/3 + 1/(18*Nc^4) - 2/(9*Nc^2) - (2*Nc^2)/9
(7.2) +--+ (1-x)^1 singlet L=3 | ly^5 | real | 1 | total: -2/15 - Nc^(-4) + 92/(45*Nc^2) - (28*Nc^2)/15 + (43*Nc^4)/45 + (16/(45*Nc^3) - 16/(15*Nc) + (16*Nc)/15 - (16*Nc^3)/45)*Nf | planar: (43*Nc^4)/45 - (16*Nc^3*Nf)/45 | non-planar: -2/15 - Nc^(-4) + 92/(45*Nc^2) - (28*Nc^2)/15 + (16/(45*Nc^3) - 16/(15*Nc) + (16*Nc)/15)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^5 | iPi | 1 | total: 4/5 + 8/(15*Nc^4) - 13/(15*Nc^2) - (7*Nc^2)/15 | planar: 0 | non-planar: 4/5 + 8/(15*Nc^4) - 13/(15*Nc^2) - (7*Nc^2)/15
(7.2) +--+ (1-x)^1 singlet L=3 | ly^4 | real | 1 | total: 851/108 + 79/(24*Nc^4) - 103/(36*Nc^2) - (2197*Nc^2)/108 + (2599*Nc^4)/216 + (-43/(18*Nc^3) + 13/(54*Nc) + (361*Nc)/54 - (245*Nc^3)/54)*Nf + (-34/27 + 17/(27*Nc^2) + (17*Nc^2)/27)*Nf^2 | planar: (2599*Nc^4)/216 - (245*Nc^3*Nf)/54 + (17*Nc^2*Nf^2)/27 | non-planar: 851/108 + 79/(24*Nc^4) - 103/(36*Nc^2) - (2197*Nc^2)/108 + (-43/(18*Nc^3) + 13/(54*Nc) + (361*Nc)/54)*Nf + (-34/27 + 17/(27*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: -2 - 44/(3*Nc^4) + 32/(3*Nc^2) + (20*Nc^2)/3 - (2*Nc^4)/3 | planar: (-2*Nc^4)/3 | non-planar: -2 - 44/(3*Nc^4) + 32/(3*Nc^2) + (20*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: 83/18 - 11/(2*Nc^4) + 8/(3*Nc^2) - (16*Nc^2)/9 + (7/(3*Nc^3) - 28/(9*Nc) + (7*Nc)/9)*Nf | planar: 0 | non-planar: 83/18 - 11/(2*Nc^4) + 8/(3*Nc^2) - (16*Nc^2)/9 + (7/(3*Nc^3) - 28/(9*Nc) + (7*Nc)/9)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | real | 1 | total: -1817/54 + 83/(4*Nc^4) - 37/(6*Nc^2) - (93*Nc^2)/2 + (7081*Nc^4)/108 + (-29/(3*Nc^3) + 305/(27*Nc) + (899*Nc)/27 - (943*Nc^3)/27)*Nf + (-160/27 + 14/(27*Nc^2) + (146*Nc^2)/27)*Nf^2 + (8/(27*Nc) - (8*Nc)/27)*Nf^3 | planar: (7081*Nc^4)/108 - (943*Nc^3*Nf)/27 + (146*Nc^2*Nf^2)/27 - (8*Nc*Nf^3)/27 | non-planar: -1817/54 + 83/(4*Nc^4) - 37/(6*Nc^2) - (93*Nc^2)/2 + (-29/(3*Nc^3) + 305/(27*Nc) + (899*Nc)/27)*Nf + (-160/27 + 14/(27*Nc^2))*Nf^2 + (8*Nf^3)/(27*Nc)
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: -84 + 57/Nc^4 + 28/(3*Nc^2) + 28*Nc^2 - (31*Nc^4)/3 + (-100/(3*Nc^3) + 36/Nc - 4*Nc + (4*Nc^3)/3)*Nf | planar: (-31*Nc^4)/3 + (4*Nc^3*Nf)/3 | non-planar: -84 + 57/Nc^4 + 28/(3*Nc^2) + 28*Nc^2 + (-100/(3*Nc^3) + 36/Nc - 4*Nc)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | real | z3 | total: -24 - 16/Nc^4 + 40/Nc^2 - 8*Nc^2 + 8*Nc^4 | planar: 8*Nc^4 | non-planar: -24 - 16/Nc^4 + 40/Nc^2 - 8*Nc^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: 2629/54 - 31/(6*Nc^4) - 24/Nc^2 - (527*Nc^2)/27 + (-2/(3*Nc^3) - 238/(27*Nc) + (256*Nc)/27)*Nf + (-44/27 + 44/(27*Nc^2))*Nf^2 | planar: 0 | non-planar: 2629/54 - 31/(6*Nc^4) - 24/Nc^2 - (527*Nc^2)/27 + (-2/(3*Nc^3) - 238/(27*Nc) + (256*Nc)/27)*Nf + (-44/27 + 44/(27*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: 10 - 94/(3*Nc^4) + 38/(3*Nc^2) + (26*Nc^2)/3 | planar: 0 | non-planar: 10 - 94/(3*Nc^4) + 38/(3*Nc^2) + (26*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | 1 | total: -3059/54 - 513/(16*Nc^4) - 6551/(648*Nc^2) - (41639*Nc^2)/216 + (377905*Nc^4)/1296 + (10837/(324*Nc^3) + 449/(36*Nc) + (10817*Nc)/108 - (47329*Nc^3)/324)*Nf + (-338/27 - 287/(27*Nc^2) + (625*Nc^2)/27)*Nf^2 + (40/(27*Nc) - (40*Nc)/27)*Nf^3 | planar: (377905*Nc^4)/1296 - (47329*Nc^3*Nf)/324 + (625*Nc^2*Nf^2)/27 - (40*Nc*Nf^3)/27 | non-planar: -3059/54 - 513/(16*Nc^4) - 6551/(648*Nc^2) - (41639*Nc^2)/216 + (10837/(324*Nc^3) + 449/(36*Nc) + (10817*Nc)/108)*Nf + (-338/27 - 287/(27*Nc^2))*Nf^2 + (40*Nf^3)/(27*Nc)
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: -330 + 221/Nc^4 + 1489/(6*Nc^2) - (353*Nc^2)/2 + (112*Nc^4)/3 + (-230/(3*Nc^3) + 106/Nc - 34*Nc + (14*Nc^3)/3)*Nf + (8 - 8/Nc^2)*Nf^2 | planar: (112*Nc^4)/3 + (14*Nc^3*Nf)/3 | non-planar: -330 + 221/Nc^4 + 1489/(6*Nc^2) - (353*Nc^2)/2 + (-230/(3*Nc^3) + 106/Nc - 34*Nc)*Nf + (8 - 8/Nc^2)*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z3 | total: -589/6 + 75/(2*Nc^4) + 79/(18*Nc^2) + (199*Nc^2)/6 + (208*Nc^4)/9 + (-278/(9*Nc^3) + 134/(3*Nc) + (10*Nc)/3 - (154*Nc^3)/9)*Nf | planar: (208*Nc^4)/9 - (154*Nc^3*Nf)/9 | non-planar: -589/6 + 75/(2*Nc^4) + 79/(18*Nc^2) + (199*Nc^2)/6 + (-278/(9*Nc^3) + 134/(3*Nc) + (10*Nc)/3)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: -229 + 1961/(10*Nc^4) + 198/(5*Nc^2) - (66*Nc^2)/5 + (13*Nc^4)/2 | planar: (13*Nc^4)/2 | non-planar: -229 + 1961/(10*Nc^4) + 198/(5*Nc^2) - (66*Nc^2)/5
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: 13/3 + 63/Nc^4 + 8491/(108*Nc^2) - (15763*Nc^2)/108 + (-2093/(54*Nc^3) - 33/Nc + (3875*Nc)/54)*Nf + (-26/3 + 26/(3*Nc^2))*Nf^2 | planar: 0 | non-planar: 13/3 + 63/Nc^4 + 8491/(108*Nc^2) - (15763*Nc^2)/108 + (-2093/(54*Nc^3) - 33/Nc + (3875*Nc)/54)*Nf + (-26/3 + 26/(3*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: -201/2 + 81/(2*Nc^4) + 133/(2*Nc^2) - (13*Nc^2)/2 + (-38/Nc^3 + 36/Nc + 2*Nc)*Nf | planar: 0 | non-planar: -201/2 + 81/(2*Nc^4) + 133/(2*Nc^2) - (13*Nc^2)/2 + (-38/Nc^3 + 36/Nc + 2*Nc)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: -34/3 - 66/Nc^4 + 100/Nc^2 - (68*Nc^2)/3 | planar: 0 | non-planar: -34/3 - 66/Nc^4 + 100/Nc^2 - (68*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | 1 | total: -853609/3888 - 2045/(16*Nc^4) - 141941/(432*Nc^2) + (915221*Nc^2)/3888 + (214099*Nc^4)/486 + (19627/(216*Nc^3) + 471787/(1944*Nc) - (62915*Nc)/1944 - (585515*Nc^3)/1944)*Nf + (-15833/486 - 13085/(486*Nc^2) + (14459*Nc^2)/243)*Nf^2 + (200/(81*Nc) - (200*Nc)/81)*Nf^3 | planar: (214099*Nc^4)/486 - (585515*Nc^3*Nf)/1944 + (14459*Nc^2*Nf^2)/243 - (200*Nc*Nf^3)/81 | non-planar: -853609/3888 - 2045/(16*Nc^4) - 141941/(432*Nc^2) + (915221*Nc^2)/3888 + (19627/(216*Nc^3) + 471787/(1944*Nc) - (62915*Nc)/1944)*Nf + (-15833/486 - 13085/(486*Nc^2))*Nf^2 + (200*Nf^3)/(81*Nc)
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: -1417/2 - 493/(4*Nc^4) + 4999/(18*Nc^2) + (8447*Nc^2)/18 + (339*Nc^4)/4 + (130/(9*Nc^3) + 680/(3*Nc) - (1738*Nc)/9 - 48*Nc^3)*Nf + (68/3 - 86/(3*Nc^2) + 6*Nc^2)*Nf^2 | planar: (339*Nc^4)/4 - 48*Nc^3*Nf + 6*Nc^2*Nf^2 | non-planar: -1417/2 - 493/(4*Nc^4) + 4999/(18*Nc^2) + (8447*Nc^2)/18 + (130/(9*Nc^3) + 680/(3*Nc) - (1738*Nc)/9)*Nf + (68/3 - 86/(3*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z3 | total: -28007/54 + 213/(2*Nc^4) + 1715/(6*Nc^2) - (2603*Nc^2)/54 + (4712*Nc^4)/27 + (-118/(3*Nc^3) + 2348/(27*Nc) - (106*Nc)/27 - (1180*Nc^3)/27)*Nf + (152/27 - 292/(27*Nc^2) + (140*Nc^2)/27)*Nf^2 | planar: (4712*Nc^4)/27 - (1180*Nc^3*Nf)/27 + (140*Nc^2*Nf^2)/27 | non-planar: -28007/54 + 213/(2*Nc^4) + 1715/(6*Nc^2) - (2603*Nc^2)/54 + (-118/(3*Nc^3) + 2348/(27*Nc) - (106*Nc)/27)*Nf + (152/27 - 292/(27*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: 3019/15 - 174/(5*Nc^4) - 6323/(15*Nc^2) + (4051*Nc^2)/15 - 15*Nc^4 + (325/(3*Nc^3) - 1399/(15*Nc) - (181*Nc)/15 - 3*Nc^3)*Nf | planar: -15*Nc^4 - 3*Nc^3*Nf | non-planar: 3019/15 - 174/(5*Nc^4) - 6323/(15*Nc^2) + (4051*Nc^2)/15 + (325/(3*Nc^3) - 1399/(15*Nc) - (181*Nc)/15)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z5 | total: 242 + 86/Nc^4 - 306/Nc^2 + 90*Nc^2 - 112*Nc^4 | planar: -112*Nc^4 | non-planar: 242 + 86/Nc^4 - 306/Nc^2 + 90*Nc^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: -484 + 424/Nc^4 - 348/Nc^2 + 348*Nc^2 + 60*Nc^4 | planar: 60*Nc^4 | non-planar: -484 + 424/Nc^4 - 348/Nc^2 + 348*Nc^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 18169/162 + 41/(2*Nc^4) + 122581/(324*Nc^2) - (55187*Nc^2)/108 + (-3685/(81*Nc^3) - 5507/(27*Nc) + (20206*Nc)/81)*Nf + (-1252/81 + 1252/(81*Nc^2))*Nf^2 | planar: 0 | non-planar: 18169/162 + 41/(2*Nc^4) + 122581/(324*Nc^2) - (55187*Nc^2)/108 + (-3685/(81*Nc^3) - 5507/(27*Nc) + (20206*Nc)/81)*Nf + (-1252/81 + 1252/(81*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -359/3 + 137/Nc^4 + 177/Nc^2 - (583*Nc^2)/3 + (-70/Nc^3 + 160/(3*Nc) + (50*Nc)/3)*Nf + (8/3 - 8/(3*Nc^2))*Nf^2 | planar: 0 | non-planar: -359/3 + 137/Nc^4 + 177/Nc^2 - (583*Nc^2)/3 + (-70/Nc^3 + 160/(3*Nc) + (50*Nc)/3)*Nf + (8/3 - 8/(3*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: -1151/9 + 3/Nc^4 + 745/(9*Nc^2) + (379*Nc^2)/9 + (-412/(9*Nc^3) + 332/(9*Nc) + (80*Nc)/9)*Nf | planar: 0 | non-planar: -1151/9 + 3/Nc^4 + 745/(9*Nc^2) + (379*Nc^2)/9 + (-412/(9*Nc^3) + 332/(9*Nc) + (80*Nc)/9)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: -449/5 + 105/Nc^4 + 25/Nc^2 - (201*Nc^2)/5 | planar: 0 | non-planar: -449/5 + 105/Nc^4 + 25/Nc^2 - (201*Nc^2)/5
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | 1 | total: -184291727/209952 - 4661/(96*Nc^4) - 402721/(864*Nc^2) + (183622987*Nc^2)/209952 + (54361775*Nc^4)/104976 + (-100363/(1944*Nc^3) + 29766799/(52488*Nc) - (5047841*Nc)/52488 - (22009157*Nc^3)/52488)*Nf + (-1580137/26244 - 299719/(26244*Nc^2) + (469964*Nc^2)/6561)*Nf^2 + (1000/(729*Nc) - (1000*Nc)/729)*Nf^3 | planar: (54361775*Nc^4)/104976 - (22009157*Nc^3*Nf)/52488 + (469964*Nc^2*Nf^2)/6561 - (1000*Nc*Nf^3)/729 | non-planar: -184291727/209952 - 4661/(96*Nc^4) - 402721/(864*Nc^2) + (183622987*Nc^2)/209952 + (-100363/(1944*Nc^3) + 29766799/(52488*Nc) - (5047841*Nc)/52488)*Nf + (-1580137/26244 - 299719/(26244*Nc^2))*Nf^2 + (1000*Nf^3)/(729*Nc)
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -763373/5832 + 6805/(48*Nc^4) - 178939/(324*Nc^2) - (1752217*Nc^2)/2916 + (13323803*Nc^4)/11664 + (-77699/(324*Nc^3) + 1607497/(2916*Nc) + (228775*Nc)/2916 - (1136981*Nc^3)/2916)*Nf + (124/9 - 226/(9*Nc^2) + (34*Nc^2)/3)*Nf^2 | planar: (13323803*Nc^4)/11664 - (1136981*Nc^3*Nf)/2916 + (34*Nc^2*Nf^2)/3 | non-planar: -763373/5832 + 6805/(48*Nc^4) - 178939/(324*Nc^2) - (1752217*Nc^2)/2916 + (-77699/(324*Nc^3) + 1607497/(2916*Nc) + (228775*Nc)/2916)*Nf + (124/9 - 226/(9*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3 | total: 409471/1944 - 1945/(8*Nc^4) + 207113/(216*Nc^2) - (2664689*Nc^2)/1944 + (215959*Nc^4)/486 + (-4909/(81*Nc^3) - 1691/(81*Nc) + (19063*Nc)/81 - (12463*Nc^3)/81)*Nf + (-290/243 - 3122/(243*Nc^2) + (3412*Nc^2)/243)*Nf^2 | planar: (215959*Nc^4)/486 - (12463*Nc^3*Nf)/81 + (3412*Nc^2*Nf^2)/243 | non-planar: 409471/1944 - 1945/(8*Nc^4) + 207113/(216*Nc^2) - (2664689*Nc^2)/1944 + (-4909/(81*Nc^3) - 1691/(81*Nc) + (19063*Nc)/81)*Nf + (-290/243 - 3122/(243*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: 252719/270 + 563/(10*Nc^4) - 19292/(27*Nc^2) - (17437*Nc^2)/27 + (9937*Nc^4)/27 + (36394/(135*Nc^3) - 31004/(135*Nc) + (646*Nc)/135 - (2012*Nc^3)/45)*Nf + (56/27 - 224/(135*Nc^2) - (56*Nc^2)/135)*Nf^2 | planar: (9937*Nc^4)/27 - (2012*Nc^3*Nf)/45 - (56*Nc^2*Nf^2)/135 | non-planar: 252719/270 + 563/(10*Nc^4) - 19292/(27*Nc^2) - (17437*Nc^2)/27 + (36394/(135*Nc^3) - 31004/(135*Nc) + (646*Nc)/135)*Nf + (56/27 - 224/(135*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z5 | total: -4501/18 + 323/(2*Nc^4) - 9695/(36*Nc^2) + (17683*Nc^2)/36 - (400*Nc^4)/3 + (1492/(9*Nc^3) - 224/Nc + (32*Nc)/3 + (428*Nc^3)/9)*Nf | planar: (-400*Nc^4)/3 + (428*Nc^3*Nf)/9 | non-planar: -4501/18 + 323/(2*Nc^4) - 9695/(36*Nc^2) + (17683*Nc^2)/36 + (1492/(9*Nc^3) - 224/Nc + (32*Nc)/3)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: 4612/3 - 176/Nc^4 - 693/Nc^2 - 689*Nc^2 + (62*Nc^4)/3 + (170/Nc^3 - 442/(3*Nc) + 30*Nc - (158*Nc^3)/3)*Nf | planar: (62*Nc^4)/3 - (158*Nc^3*Nf)/3 | non-planar: 4612/3 - 176/Nc^4 - 693/Nc^2 - 689*Nc^2 + (170/Nc^3 - 442/(3*Nc) + 30*Nc)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z3^2 | total: -308/9 + 84/Nc^4 - 424/(3*Nc^2) + (1120*Nc^2)/9 - (296*Nc^4)/9 | planar: (-296*Nc^4)/9 | non-planar: -308/9 + 84/Nc^4 - 424/(3*Nc^2) + (1120*Nc^2)/9
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: 322796/945 - 121799/(630*Nc^4) + 939/(7*Nc^2) - (274069*Nc^2)/945 + (2059*Nc^4)/270 | planar: (2059*Nc^4)/270 | non-planar: 322796/945 - 121799/(630*Nc^4) + 939/(7*Nc^2) - (274069*Nc^2)/945
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 1521503/23328 + 5585/(32*Nc^4) - 95359/(864*Nc^2) - (3018275*Nc^2)/23328 + (-4961/(24*Nc^3) + 602611/(2916*Nc) + (301*Nc)/5832)*Nf + (-6496/729 + 6496/(729*Nc^2))*Nf^2 | planar: 0 | non-planar: 1521503/23328 + 5585/(32*Nc^4) - 95359/(864*Nc^2) - (3018275*Nc^2)/23328 + (-4961/(24*Nc^3) + 602611/(2916*Nc) + (301*Nc)/5832)*Nf + (-6496/729 + 6496/(729*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: -574121/648 + 477/(8*Nc^4) + 21545/(216*Nc^2) + (470849*Nc^2)/648 + (-3605/(54*Nc^3) + 19471/(81*Nc) - (28127*Nc)/162)*Nf + (46/9 - 46/(9*Nc^2))*Nf^2 | planar: 0 | non-planar: -574121/648 + 477/(8*Nc^4) + 21545/(216*Nc^2) + (470849*Nc^2)/648 + (-3605/(54*Nc^3) + 19471/(81*Nc) - (28127*Nc)/162)*Nf + (46/9 - 46/(9*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: -6283/27 - 145/Nc^4 - 115/(6*Nc^2) + (21431*Nc^2)/54 + (1415/(9*Nc^3) - 1150/(9*Nc) - (265*Nc)/9)*Nf + (56/27 - 56/(27*Nc^2))*Nf^2 | planar: 0 | non-planar: -6283/27 - 145/Nc^4 - 115/(6*Nc^2) + (21431*Nc^2)/54 + (1415/(9*Nc^3) - 1150/(9*Nc) - (265*Nc)/9)*Nf + (56/27 - 56/(27*Nc^2))*Nf^2
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 3631/60 + 627/(20*Nc^4) - 2557/(15*Nc^2) + (393*Nc^2)/5 + (664/(15*Nc^3) - 224/(5*Nc) + (8*Nc)/15)*Nf | planar: 0 | non-planar: 3631/60 + 627/(20*Nc^4) - 2557/(15*Nc^2) + (393*Nc^2)/5 + (664/(15*Nc^3) - 224/(5*Nc) + (8*Nc)/15)*Nf
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -224/3 + 96/Nc^4 - 14/Nc^2 - (22*Nc^2)/3 | planar: 0 | non-planar: -224/3 + 96/Nc^4 - 14/Nc^2 - (22*Nc^2)/3
(7.2) +--+ (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: -140/3 + 68/Nc^4 + 10/Nc^2 - (94*Nc^2)/3 | planar: 0 | non-planar: -140/3 + 68/Nc^4 + 10/Nc^2 - (94*Nc^2)/3
(7.2) +--+ (1-x)^1 adjoint L=0 | ly^0 | real | 1 | total: -Nc^(-1) | planar: -Nc^(-1) | non-planar: 0
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^2 | real | 1 | total: 1 + Nc^(-2) | planar: 1 | non-planar: Nc^(-2)
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^1 | real | 1 | total: -2/3 - 3/Nc^2 + (2*Nf)/(3*Nc) | planar: -2/3 + (2*Nf)/(3*Nc) | non-planar: -3/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^1 | iPi | 1 | total: 2 + 2/Nc^2 | planar: 2 | non-planar: 2/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | 1 | total: -17/18 - 15/(2*Nc^2) + (10*Nf)/(9*Nc) | planar: -17/18 + (10*Nf)/(9*Nc) | non-planar: -15/(2*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: -7 + Nc^(-2) | planar: -7 | non-planar: Nc^(-2)
(7.2) +--+ (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 3/2 + 3/(2*Nc^2) | planar: 3/2 | non-planar: 3/(2*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^4 | real | 1 | total: -1/3*1/Nc^3 - 5/(6*Nc) - Nc/2 | planar: -1/2*Nc | non-planar: -1/3*1/Nc^3 - 5/(6*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^3 | real | 1 | total: 3/Nc^3 + 44/(9*Nc) + (17*Nc)/9 + (-8/9 - 8/(9*Nc^2))*Nf | planar: (17*Nc)/9 - (8*Nf)/9 | non-planar: 3/Nc^3 + 44/(9*Nc) - (8*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: -2/Nc^3 - 16/(3*Nc) - (2*Nc)/3 | planar: (-2*Nc)/3 | non-planar: -2/Nc^3 - 16/(3*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | 1 | total: 3/(2*Nc^3) + 89/(9*Nc) + (125*Nc)/18 + (-1/3 + 7/(9*Nc^2))*Nf - (4*Nf^2)/(9*Nc) | planar: (125*Nc)/18 - Nf/3 - (4*Nf^2)/(9*Nc) | non-planar: 3/(2*Nc^3) + 89/(9*Nc) + (7*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: 21/Nc^3 + 50/Nc + 5*Nc | planar: 5*Nc | non-planar: 21/Nc^3 + 50/Nc
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: 6/Nc^3 + 13/(2*Nc) + (13*Nc)/2 + (-2 - 2/Nc^2)*Nf | planar: (13*Nc)/2 - 2*Nf | non-planar: 6/Nc^3 + 13/(2*Nc) - (2*Nf)/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | 1 | total: -99/(4*Nc^3) - 119/(3*Nc) + (337*Nc)/108 + (8 + 38/(3*Nc^2))*Nf - (40*Nf^2)/(27*Nc) | planar: (337*Nc)/108 + 8*Nf - (40*Nf^2)/(27*Nc) | non-planar: -99/(4*Nc^3) - 119/(3*Nc) + (38*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: 9/Nc^3 + 13/(3*Nc) - (76*Nc)/3 + (22/3 + 14/(3*Nc^2))*Nf | planar: (-76*Nc)/3 + (22*Nf)/3 | non-planar: 9/Nc^3 + 13/(3*Nc) + (14*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | real | z3 | total: 12/Nc^3 - 14*Nc | planar: -14*Nc | non-planar: 12/Nc^3
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: 29/(2*Nc^3) + 412/(9*Nc) + (275*Nc)/18 + (-58/9 - 58/(9*Nc^2))*Nf | planar: (275*Nc)/18 - (58*Nf)/9 | non-planar: 29/(2*Nc^3) + 412/(9*Nc) - (58*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: 14/Nc^3 + 40/Nc - 6*Nc | planar: -6*Nc | non-planar: 14/Nc^3 + 40/Nc
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | 1 | total: -383/(16*Nc^3) - 26249/(324*Nc) - (13997*Nc)/1296 + (407/27 + 1226/(81*Nc^2))*Nf - (100*Nf^2)/(81*Nc) | planar: (-13997*Nc)/1296 + (407*Nf)/27 - (100*Nf^2)/(81*Nc) | non-planar: -383/(16*Nc^3) - 26249/(324*Nc) + (1226*Nf)/(81*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: 5/Nc^3 - 491/(18*Nc) - (1117*Nc)/18 + (143/9 + 49/(9*Nc^2))*Nf | planar: (-1117*Nc)/18 + (143*Nf)/9 | non-planar: 5/Nc^3 - 491/(18*Nc) + (49*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z3 | total: 12/Nc^3 + 217/(9*Nc) - (97*Nc)/9 + (34/9 + 26/(9*Nc^2))*Nf | planar: (-97*Nc)/9 + (34*Nf)/9 | non-planar: 12/Nc^3 + 217/(9*Nc) + (26*Nf)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: -221/(10*Nc^3) - 301/(5*Nc) + (191*Nc)/10 | planar: (191*Nc)/10 | non-planar: -221/(10*Nc^3) - 301/(5*Nc)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 14/Nc^3 + 1609/(54*Nc) + (2203*Nc)/54 + (-146/27 - 146/(27*Nc^2))*Nf | planar: (2203*Nc)/54 - (146*Nf)/27 | non-planar: 14/Nc^3 + 1609/(54*Nc) - (146*Nf)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: 15/(2*Nc^3) - 22/(3*Nc) + (91*Nc)/6 + (4/3 + 4/(3*Nc^2))*Nf | planar: (91*Nc)/6 + (4*Nf)/3 | non-planar: 15/(2*Nc^3) - 22/(3*Nc) + (4*Nf)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 22/Nc - 2*Nc | planar: -2*Nc | non-planar: -12/Nc^3 - 22/Nc
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^6 | real | 1 | total: 16/45 + 1/(18*Nc^4) + 11/(45*Nc^2) + Nc^2/6 | planar: Nc^2/6 | non-planar: 16/45 + 1/(18*Nc^4) + 11/(45*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^5 | real | 1 | total: -361/90 - Nc^(-4) - 311/(90*Nc^2) - (14*Nc^2)/9 + (16/(45*Nc^3) + 41/(45*Nc) + (5*Nc)/9)*Nf | planar: (-14*Nc^2)/9 + (5*Nc*Nf)/9 | non-planar: -361/90 - Nc^(-4) - 311/(90*Nc^2) + (16/(45*Nc^3) + 41/(45*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: 34/15 + 8/(15*Nc^4) + 44/(15*Nc^2) + (2*Nc^2)/5 | planar: (2*Nc^2)/5 | non-planar: 34/15 + 8/(15*Nc^4) + 44/(15*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | 1 | total: -635/216 + 79/(24*Nc^4) + 32/(9*Nc^2) - (41*Nc^2)/12 + (-43/(18*Nc^3) - 233/(54*Nc) - 2*Nc)*Nf + (2/3 + 17/(27*Nc^2))*Nf^2 | planar: (-41*Nc^2)/12 - 2*Nc*Nf + (2*Nf^2)/3 | non-planar: -635/216 + 79/(24*Nc^4) + 32/(9*Nc^2) + (-43/(18*Nc^3) - 233/(54*Nc))*Nf + (17*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: -88/3 - 44/(3*Nc^4) - 141/(2*Nc^2) - (3*Nc^2)/2 | planar: (-3*Nc^2)/2 | non-planar: -88/3 - 44/(3*Nc^4) - 141/(2*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: -247/12 - 11/(2*Nc^4) - 58/(3*Nc^2) - (95*Nc^2)/36 + (7/(3*Nc^3) + 19/(3*Nc) + (8*Nc)/9)*Nf | planar: (-95*Nc^2)/36 + (8*Nc*Nf)/9 | non-planar: -247/12 - 11/(2*Nc^4) - 58/(3*Nc^2) + (7/(3*Nc^3) + 19/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | 1 | total: 2869/36 + 83/(4*Nc^4) + 907/(12*Nc^2) + (2281*Nc^2)/108 + (-29/(3*Nc^3) - 725/(27*Nc) - (452*Nc)/27)*Nf + (14/27 + 14/(27*Nc^2))*Nf^2 + (8*Nf^3)/(27*Nc) | planar: (2281*Nc^2)/108 - (452*Nc*Nf)/27 + (14*Nf^2)/27 + (8*Nf^3)/(27*Nc) | non-planar: 2869/36 + 83/(4*Nc^4) + 907/(12*Nc^2) + (-29/(3*Nc^3) - 725/(27*Nc))*Nf + (14*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: 243 + 57/Nc^4 + 505/(3*Nc^2) + (83*Nc^2)/3 + (-100/(3*Nc^3) - 72/Nc - (20*Nc)/3)*Nf | planar: (83*Nc^2)/3 - (20*Nc*Nf)/3 | non-planar: 243 + 57/Nc^4 + 505/(3*Nc^2) + (-100/(3*Nc^3) - 72/Nc)*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | real | z3 | total: 34/3 - 16/Nc^4 - 56/(3*Nc^2) + 14*Nc^2 | planar: 14*Nc^2 | non-planar: 34/3 - 16/Nc^4 - 56/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: -1777/27 - 31/(6*Nc^4) - 367/(6*Nc^2) + (83*Nc^2)/27 + (-2/(3*Nc^3) + 167/(27*Nc) - (235*Nc)/27)*Nf + (44/27 + 44/(27*Nc^2))*Nf^2 | planar: (83*Nc^2)/27 - (235*Nc*Nf)/27 + (44*Nf^2)/27 | non-planar: -1777/27 - 31/(6*Nc^4) - 367/(6*Nc^2) + (-2/(3*Nc^3) + 167/(27*Nc))*Nf + (44*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: -50/3 - 94/(3*Nc^4) - 406/(3*Nc^2) + 2*Nc^2 | planar: 2*Nc^2 | non-planar: -50/3 - 94/(3*Nc^4) - 406/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | 1 | total: 55483/432 - 513/(16*Nc^4) - 51577/(1296*Nc^2) + (90425*Nc^2)/1296 + (10837/(324*Nc^3) + 1607/(54*Nc) - (473*Nc)/108)*Nf + (-1109/81 - 287/(27*Nc^2))*Nf^2 + (40*Nf^3)/(27*Nc) | planar: (90425*Nc^2)/1296 - (473*Nc*Nf)/108 - (1109*Nf^2)/81 + (40*Nf^3)/(27*Nc) | non-planar: 55483/432 - 513/(16*Nc^4) - 51577/(1296*Nc^2) + (10837/(324*Nc^3) + 1607/(54*Nc))*Nf - (287*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: 2705/3 + 221/Nc^4 + 5593/(6*Nc^2) - (103*Nc^2)/6 + (-230/(3*Nc^3) - 500/(3*Nc) + (106*Nc)/3)*Nf + (-20/3 - 8/Nc^2)*Nf^2 | planar: (-103*Nc^2)/6 + (106*Nc*Nf)/3 - (20*Nf^2)/3 | non-planar: 2705/3 + 221/Nc^4 + 5593/(6*Nc^2) + (-230/(3*Nc^3) - 500/(3*Nc))*Nf - (8*Nf^2)/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z3 | total: -61/3 + 75/(2*Nc^4) + 1159/(18*Nc^2) - (383*Nc^2)/9 + (-278/(9*Nc^3) - 68/(3*Nc) + (86*Nc)/9)*Nf | planar: (-383*Nc^2)/9 + (86*Nc*Nf)/9 | non-planar: -61/3 + 75/(2*Nc^4) + 1159/(18*Nc^2) + (-278/(9*Nc^3) - 68/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: -1757/10 + 1961/(10*Nc^4) + 8847/(10*Nc^2) - (243*Nc^2)/10 | planar: (-243*Nc^2)/10 | non-planar: -1757/10 + 1961/(10*Nc^4) + 8847/(10*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: 980/9 + 63/Nc^4 + 11819/(54*Nc^2) + (9515*Nc^2)/54 + (-2093/(54*Nc^3) - 836/(9*Nc) - (3767*Nc)/54)*Nf + (26/3 + 26/(3*Nc^2))*Nf^2 | planar: (9515*Nc^2)/54 - (3767*Nc*Nf)/54 + (26*Nf^2)/3 | non-planar: 980/9 + 63/Nc^4 + 11819/(54*Nc^2) + (-2093/(54*Nc^3) - 836/(9*Nc))*Nf + (26*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: 668/3 + 81/(2*Nc^4) + 170/Nc^2 - (23*Nc^2)/2 + (-38/Nc^3 - 236/(3*Nc) + 10*Nc)*Nf | planar: (-23*Nc^2)/2 + 10*Nc*Nf | non-planar: 668/3 + 81/(2*Nc^4) + 170/Nc^2 + (-38/Nc^3 - 236/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: 160/3 - 66/Nc^4 - 116/Nc^2 + (86*Nc^2)/3 | planar: (86*Nc^2)/3 | non-planar: 160/3 - 66/Nc^4 - 116/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | 1 | total: -2338141/3888 - 2045/(16*Nc^4) - 121015/(216*Nc^2) - (425233*Nc^2)/5832 + (19627/(216*Nc^3) + 86024/(243*Nc) + (984827*Nc)/5832)*Nf + (-38177/729 - 13085/(486*Nc^2))*Nf^2 + (200*Nf^3)/(81*Nc) | planar: (-425233*Nc^2)/5832 + (984827*Nc*Nf)/5832 - (38177*Nf^2)/729 + (200*Nf^3)/(81*Nc) | non-planar: -2338141/3888 - 2045/(16*Nc^4) - 121015/(216*Nc^2) + (19627/(216*Nc^3) + 86024/(243*Nc))*Nf - (13085*Nf^2)/(486*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: 661/108 - 493/(4*Nc^4) + 467/(36*Nc^2) - (160693*Nc^2)/324 + (130/(9*Nc^3) + 3656/(27*Nc) + (21052*Nc)/81)*Nf + (-82/3 - 86/(3*Nc^2))*Nf^2 | planar: (-160693*Nc^2)/324 + (21052*Nc*Nf)/81 - (82*Nf^2)/3 | non-planar: 661/108 - 493/(4*Nc^4) + 467/(36*Nc^2) + (130/(9*Nc^3) + 3656/(27*Nc))*Nf - (86*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z3 | total: -3289/27 + 213/(2*Nc^4) + 2225/(6*Nc^2) - (3002*Nc^2)/9 + (-118/(3*Nc^3) + 1436/(27*Nc) + (2398*Nc)/27)*Nf + (-196/27 - 292/(27*Nc^2))*Nf^2 | planar: (-3002*Nc^2)/9 + (2398*Nc*Nf)/27 - (196*Nf^2)/27 | non-planar: -3289/27 + 213/(2*Nc^4) + 2225/(6*Nc^2) + (-118/(3*Nc^3) + 1436/(27*Nc))*Nf - (292*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: -22673/30 - 174/(5*Nc^4) - 15679/(30*Nc^2) + (3037*Nc^2)/15 + (325/(3*Nc^3) + 674/(3*Nc) - (155*Nc)/3)*Nf | planar: (3037*Nc^2)/15 - (155*Nc*Nf)/3 | non-planar: -22673/30 - 174/(5*Nc^4) - 15679/(30*Nc^2) + (325/(3*Nc^3) + 674/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z5 | total: -76 + 86/Nc^4 - 110/Nc^2 + 136*Nc^2 | planar: 136*Nc^2 | non-planar: -76 + 86/Nc^4 - 110/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: -586 + 424/Nc^4 + 1248/Nc^2 - (206*Nc^2)/3 | planar: (-206*Nc^2)/3 | non-planar: -586 + 424/Nc^4 + 1248/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: 125909/162 + 41/(2*Nc^4) + 130681/(324*Nc^2) + (7925*Nc^2)/108 + (-3685/(81*Nc^3) - 21317/(81*Nc) - (11962*Nc)/81)*Nf + (1252/81 + 1252/(81*Nc^2))*Nf^2 | planar: (7925*Nc^2)/108 - (11962*Nc*Nf)/81 + (1252*Nf^2)/81 | non-planar: 125909/162 + 41/(2*Nc^4) + 130681/(324*Nc^2) + (-3685/(81*Nc^3) - 21317/(81*Nc))*Nf + (1252*Nf^2)/(81*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: 5059/6 + 137/Nc^4 + 498/Nc^2 - (501*Nc^2)/2 + (-70/Nc^3 - 154/Nc + (128*Nc)/3)*Nf + (-8/3 - 8/(3*Nc^2))*Nf^2 | planar: (-501*Nc^2)/2 + (128*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 5059/6 + 137/Nc^4 + 498/Nc^2 + (-70/Nc^3 - 154/Nc)*Nf - (8*Nf^2)/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: 423 + 3/Nc^4 + 1339/(9*Nc^2) - (2059*Nc^2)/9 + (-412/(9*Nc^3) - 92/Nc + (304*Nc)/9)*Nf | planar: (-2059*Nc^2)/9 + (304*Nc*Nf)/9 | non-planar: 423 + 3/Nc^4 + 1339/(9*Nc^2) + (-412/(9*Nc^3) - 92/Nc)*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: -1093/5 + 105/Nc^4 + 2339/(5*Nc^2) + (333*Nc^2)/5 | planar: (333*Nc^2)/5 | non-planar: -1093/5 + 105/Nc^4 + 2339/(5*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | 1 | total: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) - (91396597*Nc^2)/209952 + (-100363/(1944*Nc^3) + 23963203/(52488*Nc) + (2448721*Nc)/6561)*Nf + (-434486/6561 - 299719/(26244*Nc^2))*Nf^2 + (1000*Nf^3)/(729*Nc) | planar: (-91396597*Nc^2)/209952 + (2448721*Nc*Nf)/6561 - (434486*Nf^2)/6561 + (1000*Nf^3)/(729*Nc) | non-planar: -239533241/209952 - 4661/(96*Nc^4) - 345337/(864*Nc^2) + (-100363/(1944*Nc^3) + 23963203/(52488*Nc))*Nf - (299719*Nf^2)/(26244*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) - (12621047*Nc^2)/11664 + (-77699/(324*Nc^3) + 102028/(729*Nc) + (1234667*Nc)/2916)*Nf + (-74/3 - 226/(9*Nc^2))*Nf^2 | planar: (-12621047*Nc^2)/11664 + (1234667*Nc*Nf)/2916 - (74*Nf^2)/3 | non-planar: 9112649/11664 + 6805/(48*Nc^4) - 30145/(1296*Nc^2) + (-77699/(324*Nc^3) + 102028/(729*Nc))*Nf - (226*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3 | total: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) - (441421*Nc^2)/1944 + (-4909/(81*Nc^3) - 2284/(27*Nc) + (5947*Nc)/81)*Nf + (-1846/243 - 3122/(243*Nc^2))*Nf^2 | planar: (-441421*Nc^2)/1944 + (5947*Nc*Nf)/81 - (1846*Nf^2)/243 | non-planar: 1922893/1944 - 1945/(8*Nc^4) + 94415/(216*Nc^2) + (-4909/(81*Nc^3) - 2284/(27*Nc))*Nf - (3122*Nf^2)/(243*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (284137*Nc^2)/540 + (36394/(135*Nc^3) + 43496/(135*Nc) - (6682*Nc)/45)*Nf + (4/27 - 224/(135*Nc^2))*Nf^2 | planar: (284137*Nc^2)/540 - (6682*Nc*Nf)/45 + (4*Nf^2)/27 | non-planar: -216529/180 + 563/(10*Nc^4) - 14473/(54*Nc^2) + (36394/(135*Nc^3) + 43496/(135*Nc))*Nf - (224*Nf^2)/(135*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z5 | total: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (779*Nc^2)/12 + (1492/(9*Nc^3) - 104/(9*Nc) - (140*Nc)/9)*Nf | planar: (779*Nc^2)/12 - (140*Nc*Nf)/9 | non-planar: -9220/9 + 323/(2*Nc^4) - 4853/(36*Nc^2) + (1492/(9*Nc^3) - 104/(9*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: -4396/3 - 176/Nc^4 - 1316/Nc^2 + 900*Nc^2 + (170/Nc^3 + 856/(3*Nc) - 114*Nc)*Nf | planar: 900*Nc^2 - 114*Nc*Nf | non-planar: -4396/3 - 176/Nc^4 - 1316/Nc^2 + (170/Nc^3 + 856/(3*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z3^2 | total: -338/9 + 84/Nc^4 + 308/(3*Nc^2) + (278*Nc^2)/9 | planar: (278*Nc^2)/9 | non-planar: -338/9 + 84/Nc^4 + 308/(3*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2) - (36799*Nc^2)/270 | planar: (-36799*Nc^2)/270 | non-planar: 522133/1890 - 121799/(630*Nc^4) - 480941/(630*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (18644687*Nc^2)/23328 + (-4961/(24*Nc^3) - 159247/(1458*Nc) - (1041529*Nc)/5832)*Nf + (6496/729 + 6496/(729*Nc^2))*Nf^2 | planar: (18644687*Nc^2)/23328 - (1041529*Nc*Nf)/5832 + (6496*Nf^2)/729 | non-planar: 7552007/23328 + 5585/(32*Nc^4) + 292307/(864*Nc^2) + (-4961/(24*Nc^3) - 159247/(1458*Nc))*Nf + (6496*Nf^2)/(729*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (423553*Nc^2)/648 + (-3605/(54*Nc^3) + 5092/(81*Nc) - (8161*Nc)/162)*Nf + (-46/9 - 46/(9*Nc^2))*Nf^2 | planar: (423553*Nc^2)/648 - (8161*Nc*Nf)/162 - (46*Nf^2)/9 | non-planar: -213407/648 + 477/(8*Nc^4) + 52919/(216*Nc^2) + (-3605/(54*Nc^3) + 5092/(81*Nc))*Nf - (46*Nf^2)/(9*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (2609*Nc^2)/27 + (1415/(9*Nc^3) + 346/(3*Nc) - (509*Nc)/9)*Nf + (-56/27 - 56/(27*Nc^2))*Nf^2 | planar: (2609*Nc^2)/27 - (509*Nc*Nf)/9 - (56*Nf^2)/27 | non-planar: -40079/54 - 145/Nc^4 - 2341/(6*Nc^2) + (1415/(9*Nc^3) + 346/(3*Nc))*Nf - (56*Nf^2)/(27*Nc^2)
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + 270*Nc^2 + (664/(15*Nc^3) + 368/(5*Nc) - (752*Nc)/15)*Nf | planar: 270*Nc^2 - (752*Nc*Nf)/15 | non-planar: -4031/12 + 627/(20*Nc^4) - 245/(3*Nc^2) + (664/(15*Nc^3) + 368/(5*Nc))*Nf
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: -136/3 + 96/Nc^4 + 386/Nc^2 - (326*Nc^2)/3 | planar: (-326*Nc^2)/3 | non-planar: -136/3 + 96/Nc^4 + 386/Nc^2
(7.2) +--+ (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: -1844/3 + 68/Nc^4 + 314/Nc^2 + (490*Nc^2)/3 | planar: (490*Nc^2)/3 | non-planar: -1844/3 + 68/Nc^4 + 314/Nc^2
sig- flip (1-x)^0 singlet L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) - 44/(3*Nc^2)
sig- flip (1-x)^0 singlet L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) + 32/(3*Nc^2)
sig- flip (1-x)^0 adjoint L=3 | ly^0 | iPi | 1 | total: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2) | planar: 0 | non-planar: 22/3 + 22/(3*Nc^4) + 44/(3*Nc^2)
sig- flip (1-x)^0 adjoint L=3 | ly^0 | iPi | z2 | total: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2) | planar: 0 | non-planar: -16/3 - 16/(3*Nc^4) - 32/(3*Nc^2)
sig+ flip (1-x)^1 singlet L=1 | ly^1 | iPi | 1 | total: Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: Nc^(-2)
sig+ flip (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: -3/Nc^2 + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -3/Nc^2
sig+ flip (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -8/3 + 3/Nc^2 - Nc^2/3 + (-1/3*1/Nc + Nc/3)*Nf | planar: -1/3*Nc^2 + (Nc*Nf)/3 | non-planar: -8/3 + 3/Nc^2 - Nf/(3*Nc)
sig+ flip (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: -4/(3*Nc^3) + 2/(3*Nc) + (4*Nc)/3 - (2*Nc^3)/3 | planar: (-2*Nc^3)/3 | non-planar: -4/(3*Nc^3) + 2/(3*Nc) + (4*Nc)/3
sig+ flip (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: 12/Nc^3 - 6/Nc - 12*Nc + 6*Nc^3 | planar: 6*Nc^3 | non-planar: 12/Nc^3 - 6/Nc - 12*Nc
sig+ flip (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) + 13/(6*Nc) - (5*Nc)/6 - (17*Nc^3)/6 + (-2/3 - 2/(3*Nc^2) + (4*Nc^2)/3)*Nf | planar: (-17*Nc^3)/6 + (4*Nc^2*Nf)/3 | non-planar: 3/(2*Nc^3) + 13/(6*Nc) - (5*Nc)/6 + (-2/3 - 2/(3*Nc^2))*Nf
sig+ flip (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: -9/Nc^3 - 13/Nc + 5*Nc + 17*Nc^3 + (4 + 4/Nc^2 - 8*Nc^2)*Nf | planar: 17*Nc^3 - 8*Nc^2*Nf | non-planar: -9/Nc^3 - 13/Nc + 5*Nc + (4 + 4/Nc^2)*Nf
sig+ flip (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: 13/Nc^3 + 233/(9*Nc) - (230*Nc)/9 - (40*Nc^3)/3 + (28/9 - 65/(9*Nc^2) + (37*Nc^2)/9)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-40*Nc^3)/3 + (37*Nc^2*Nf)/9 - (4*Nc*Nf^2)/9 | non-planar: 13/Nc^3 + 233/(9*Nc) - (230*Nc)/9 + (28/9 - 65/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
sig+ flip (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: 7/Nc^3 - Nc^(-1) - 7*Nc + Nc^3 | planar: Nc^3 | non-planar: 7/Nc^3 - Nc^(-1) - 7*Nc
sig+ flip (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: -39/Nc^3 - 233/(3*Nc) + (230*Nc)/3 + 40*Nc^3 + (-28/3 + 65/(3*Nc^2) - (37*Nc^2)/3)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: 40*Nc^3 - (37*Nc^2*Nf)/3 + (4*Nc*Nf^2)/3 | non-planar: -39/Nc^3 - 233/(3*Nc) + (230*Nc)/3 + (-28/3 + 65/(3*Nc^2))*Nf - (4*Nf^2)/(3*Nc)
sig+ flip (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 3/Nc + 9*Nc + 3*Nc^3 | planar: 3*Nc^3 | non-planar: -9/Nc^3 - 3/Nc + 9*Nc
sig+ flip (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 211/(8*Nc^3) + 433/(216*Nc) - (159*Nc)/8 - (1837*Nc^3)/216 + (172/27 - 317/(27*Nc^2) + (145*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/216 + (145*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 211/(8*Nc^3) + 433/(216*Nc) - (159*Nc)/8 + (172/27 - 317/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig+ flip (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 43/(3*Nc) + (40*Nc)/3 + 7*Nc^3 + (-4/3 + 7/(3*Nc^2) - Nc^2)*Nf | planar: 7*Nc^3 - Nc^2*Nf | non-planar: -6/Nc^3 - 43/(3*Nc) + (40*Nc)/3 + (-4/3 + 7/(3*Nc^2))*Nf
sig+ flip (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -18/Nc^3 + 16/Nc + 8*Nc - 6*Nc^3 | planar: -6*Nc^3 | non-planar: -18/Nc^3 + 16/Nc + 8*Nc
sig+ flip (1-x)^1 singlet L=3 | ly^5 | iPi | 1 | total: -1/5 + 11/(30*Nc^4) - 1/(5*Nc^2) + Nc^2/5 - Nc^4/6 | planar: -1/6*Nc^4 | non-planar: -1/5 + 11/(30*Nc^4) - 1/(5*Nc^2) + Nc^2/5
sig+ flip (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: 3 - 11/(2*Nc^4) + 3/Nc^2 - 3*Nc^2 + (5*Nc^4)/2 | planar: (5*Nc^4)/2 | non-planar: 3 - 11/(2*Nc^4) + 3/Nc^2 - 3*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: 89/18 - 3/Nc^4 - 22/(9*Nc^2) + (26*Nc^2)/9 - (43*Nc^4)/18 + (13/(9*Nc^3) - 4/(9*Nc) - (17*Nc)/9 + (8*Nc^3)/9)*Nf | planar: (-43*Nc^4)/18 + (8*Nc^3*Nf)/9 | non-planar: 89/18 - 3/Nc^4 - 22/(9*Nc^2) + (26*Nc^2)/9 + (13/(9*Nc^3) - 4/(9*Nc) - (17*Nc)/9)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: -178/3 + 36/Nc^4 + 88/(3*Nc^2) - (104*Nc^2)/3 + (86*Nc^4)/3 + (-52/(3*Nc^3) + 16/(3*Nc) + (68*Nc)/3 - (32*Nc^3)/3)*Nf | planar: (86*Nc^4)/3 - (32*Nc^3*Nf)/3 | non-planar: -178/3 + 36/Nc^4 + 88/(3*Nc^2) - (104*Nc^2)/3 + (-52/(3*Nc^3) + 16/(3*Nc) + (68*Nc)/3)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: 889/27 - 47/(4*Nc^4) - 329/(18*Nc^2) + (127*Nc^2)/6 - (2599*Nc^4)/108 + (37/(9*Nc^3) - 251/(27*Nc) - (35*Nc)/9 + (245*Nc^3)/27)*Nf + (8/9 + 10/(27*Nc^2) - (34*Nc^2)/27)*Nf^2 | planar: (-2599*Nc^4)/108 + (245*Nc^3*Nf)/27 - (34*Nc^2*Nf^2)/27 | non-planar: 889/27 - 47/(4*Nc^4) - 329/(18*Nc^2) + (127*Nc^2)/6 + (37/(9*Nc^3) - 251/(27*Nc) - (35*Nc)/9)*Nf + (8/9 + 10/(27*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: 10 - 44/(3*Nc^4) + 4/Nc^2 - 4*Nc^2 + (14*Nc^4)/3 | planar: (14*Nc^4)/3 | non-planar: 10 - 44/(3*Nc^4) + 4/Nc^2 - 4*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: -889/3 + 423/(4*Nc^4) + 329/(2*Nc^2) - (381*Nc^2)/2 + (2599*Nc^4)/12 + (-37/Nc^3 + 251/(3*Nc) + 35*Nc - (245*Nc^3)/3)*Nf + (-8 - 10/(3*Nc^2) + (34*Nc^2)/3)*Nf^2 | planar: (2599*Nc^4)/12 - (245*Nc^3*Nf)/3 + (34*Nc^2*Nf^2)/3 | non-planar: -889/3 + 423/(4*Nc^4) + 329/(2*Nc^2) - (381*Nc^2)/2 + (-37/Nc^3 + 251/(3*Nc) + 35*Nc)*Nf + (-8 - 10/(3*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: -72 + 99/Nc^4 - 18/Nc^2 + 18*Nc^2 - 27*Nc^4 | planar: -27*Nc^4 | non-planar: -72 + 99/Nc^4 - 18/Nc^2 + 18*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: 1973/36 + 255/(8*Nc^4) + 4745/(54*Nc^2) - (4115*Nc^2)/54 - (7081*Nc^4)/72 + (-655/(27*Nc^3) - 899/(18*Nc) + (589*Nc)/27 + (943*Nc^3)/18)*Nf + (2/9 + 71/(9*Nc^2) - (73*Nc^2)/9)*Nf^2 + (-4/(9*Nc) + (4*Nc)/9)*Nf^3 | planar: (-7081*Nc^4)/72 + (943*Nc^3*Nf)/18 - (73*Nc^2*Nf^2)/9 + (4*Nc*Nf^3)/9 | non-planar: 1973/36 + 255/(8*Nc^4) + 4745/(54*Nc^2) - (4115*Nc^2)/54 + (-655/(27*Nc^3) - 899/(18*Nc) + (589*Nc)/27)*Nf + (2/9 + 71/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: -123/2 + 24/Nc^4 + 395/(6*Nc^2) - (145*Nc^2)/2 + (265*Nc^4)/6 + (-58/(3*Nc^3) + 6/Nc + 26*Nc - (38*Nc^3)/3)*Nf | planar: (265*Nc^4)/6 - (38*Nc^3*Nf)/3 | non-planar: -123/2 + 24/Nc^4 + 395/(6*Nc^2) - (145*Nc^2)/2 + (-58/(3*Nc^3) + 6/Nc + 26*Nc)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: 74/3 - 42/Nc^4 + 40/Nc^2 - (32*Nc^2)/3 - 12*Nc^4 | planar: -12*Nc^4 | non-planar: 74/3 - 42/Nc^4 + 40/Nc^2 - (32*Nc^2)/3
sig+ flip (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: -1973/6 - 765/(4*Nc^4) - 4745/(9*Nc^2) + (4115*Nc^2)/9 + (7081*Nc^4)/12 + (1310/(9*Nc^3) + 899/(3*Nc) - (1178*Nc)/9 - (943*Nc^3)/3)*Nf + (-4/3 - 142/(3*Nc^2) + (146*Nc^2)/3)*Nf^2 + (8/(3*Nc) - (8*Nc)/3)*Nf^3 | planar: (7081*Nc^4)/12 - (943*Nc^3*Nf)/3 + (146*Nc^2*Nf^2)/3 - (8*Nc*Nf^3)/3 | non-planar: -1973/6 - 765/(4*Nc^4) - 4745/(9*Nc^2) + (4115*Nc^2)/9 + (1310/(9*Nc^3) + 899/(3*Nc) - (1178*Nc)/9)*Nf + (-4/3 - 142/(3*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: 191 - 36/Nc^4 - 307/Nc^2 + 331*Nc^2 - 179*Nc^4 + (64/Nc^3 - 20/Nc - 88*Nc + 44*Nc^3)*Nf | planar: -179*Nc^4 + 44*Nc^3*Nf | non-planar: 191 - 36/Nc^4 - 307/Nc^2 + 331*Nc^2 + (64/Nc^3 - 20/Nc - 88*Nc)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: -148 + 252/Nc^4 - 240/Nc^2 + 64*Nc^2 + 72*Nc^4 | planar: 72*Nc^4 | non-planar: -148 + 252/Nc^4 - 240/Nc^2 + 64*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 13673/81 + 841/(16*Nc^4) + 251713/(648*Nc^2) - (68735*Nc^2)/216 - (377905*Nc^4)/1296 + (-25577/(324*Nc^3) - 23375/(108*Nc) + (48373*Nc)/324 + (47329*Nc^3)/324)*Nf + (-238/81 + 2113/(81*Nc^2) - (625*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-377905*Nc^4)/1296 + (47329*Nc^3*Nf)/324 - (625*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 13673/81 + 841/(16*Nc^4) + 251713/(648*Nc^2) - (68735*Nc^2)/216 + (-25577/(324*Nc^3) - 23375/(108*Nc) + (48373*Nc)/324)*Nf + (-238/81 + 2113/(81*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -2399/18 + 2/Nc^4 + 221/(2*Nc^2) - (1553*Nc^2)/18 + (1927*Nc^4)/18 + (-16/Nc^3 + 266/(9*Nc) + (410*Nc)/9 - (532*Nc^3)/9)*Nf + (-52/9 - 16/(9*Nc^2) + (68*Nc^2)/9)*Nf^2 | planar: (1927*Nc^4)/18 - (532*Nc^3*Nf)/9 + (68*Nc^2*Nf^2)/9 | non-planar: -2399/18 + 2/Nc^4 + 221/(2*Nc^2) - (1553*Nc^2)/18 + (-16/Nc^3 + 266/(9*Nc) + (410*Nc)/9)*Nf + (-52/9 - 16/(9*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: -535/18 - 69/(2*Nc^4) + 1411/(18*Nc^2) + (161*Nc^2)/18 - (208*Nc^4)/9 + (-134/(9*Nc^3) - 70/(9*Nc) + (50*Nc)/9 + (154*Nc^3)/9)*Nf | planar: (-208*Nc^4)/9 + (154*Nc^3*Nf)/9 | non-planar: -535/18 - 69/(2*Nc^4) + 1411/(18*Nc^2) + (161*Nc^2)/18 + (-134/(9*Nc^3) - 70/(9*Nc) + (50*Nc)/9)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: 306/5 + 569/(10*Nc^4) - 273/(5*Nc^2) - 43*Nc^2 - (41*Nc^4)/2 | planar: (-41*Nc^4)/2 | non-planar: 306/5 + 569/(10*Nc^4) - 273/(5*Nc^2) - 43*Nc^2
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -13673/27 - 2523/(16*Nc^4) - 251713/(216*Nc^2) + (68735*Nc^2)/72 + (377905*Nc^4)/432 + (25577/(108*Nc^3) + 23375/(36*Nc) - (48373*Nc)/108 - (47329*Nc^3)/108)*Nf + (238/27 - 2113/(27*Nc^2) + (625*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (377905*Nc^4)/432 - (47329*Nc^3*Nf)/108 + (625*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -13673/27 - 2523/(16*Nc^4) - 251713/(216*Nc^2) + (68735*Nc^2)/72 + (25577/(108*Nc^3) + 23375/(36*Nc) - (48373*Nc)/108)*Nf + (238/27 - 2113/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: 207/2 + 399/(4*Nc^4) - 167/Nc^2 + (205*Nc^2)/3 - (1255*Nc^4)/12 + (11/Nc^3 - 5/Nc - (305*Nc)/3 + (287*Nc^3)/3)*Nf + (28/3 + 2/Nc^2 - (34*Nc^2)/3)*Nf^2 | planar: (-1255*Nc^4)/12 + (287*Nc^3*Nf)/3 - (34*Nc^2*Nf^2)/3 | non-planar: 207/2 + 399/(4*Nc^4) - 167/Nc^2 + (205*Nc^2)/3 + (11/Nc^3 - 5/Nc - (305*Nc)/3)*Nf + (28/3 + 2/Nc^2)*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: 535/6 + 207/(2*Nc^4) - 1411/(6*Nc^2) - (161*Nc^2)/6 + (208*Nc^4)/3 + (134/(3*Nc^3) + 70/(3*Nc) - (50*Nc)/3 - (154*Nc^3)/3)*Nf | planar: (208*Nc^4)/3 - (154*Nc^3*Nf)/3 | non-planar: 535/6 + 207/(2*Nc^4) - 1411/(6*Nc^2) - (161*Nc^2)/6 + (134/(3*Nc^3) + 70/(3*Nc) - (50*Nc)/3)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: -252 - 783/(10*Nc^4) + 747/(5*Nc^2) + (717*Nc^2)/5 + (75*Nc^4)/2 | planar: (75*Nc^4)/2 | non-planar: -252 - 783/(10*Nc^4) + 747/(5*Nc^2) + (717*Nc^2)/5
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 2041165/11664 + 3815/(16*Nc^4) + 23291/(432*Nc^2) - (2881969*Nc^2)/11664 - (214099*Nc^4)/972 + (-108925/(432*Nc^3) + 995083/(11664*Nc) + (189347*Nc)/11664 + (585515*Nc^3)/3888)*Nf + (21515/2916 + 65239/(2916*Nc^2) - (14459*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/972 + (585515*Nc^3*Nf)/3888 - (14459*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 2041165/11664 + 3815/(16*Nc^4) + 23291/(432*Nc^2) - (2881969*Nc^2)/11664 + (-108925/(432*Nc^3) + 995083/(11664*Nc) + (189347*Nc)/11664)*Nf + (21515/2916 + 65239/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: -418403/648 - 11/(2*Nc^4) - 63391/(216*Nc^2) + (512141*Nc^2)/648 + (11111*Nc^4)/72 + (359/(27*Nc^3) + 21055/(81*Nc) - (15589*Nc)/81 - (727*Nc^3)/9)*Nf + (2 - 137/(9*Nc^2) + (119*Nc^2)/9)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11111*Nc^4)/72 - (727*Nc^3*Nf)/9 + (119*Nc^2*Nf^2)/9 - (8*Nc*Nf^3)/9 | non-planar: -418403/648 - 11/(2*Nc^4) - 63391/(216*Nc^2) + (512141*Nc^2)/648 + (359/(27*Nc^3) + 21055/(81*Nc) - (15589*Nc)/81)*Nf + (2 - 137/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: 2875/108 - 793/(4*Nc^4) - 1945/(12*Nc^2) + (15155*Nc^2)/36 - (2356*Nc^4)/27 + (1592/(9*Nc^3) - 4624/(27*Nc) - (742*Nc)/27 + (590*Nc^3)/27)*Nf + (-20/27 + 10/(3*Nc^2) - (70*Nc^2)/27)*Nf^2 | planar: (-2356*Nc^4)/27 + (590*Nc^3*Nf)/27 - (70*Nc^2*Nf^2)/27 | non-planar: 2875/108 - 793/(4*Nc^4) - 1945/(12*Nc^2) + (15155*Nc^2)/36 + (1592/(9*Nc^3) - 4624/(27*Nc) - (742*Nc)/27)*Nf + (-20/27 + 10/(3*Nc^2))*Nf^2
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 5687/60 + 69/(4*Nc^4) - 120/Nc^2 + (146*Nc^2)/3 - (407*Nc^4)/10 + (397/(10*Nc^3) - 1049/(30*Nc) - (499*Nc)/30 + (119*Nc^3)/10)*Nf | planar: (-407*Nc^4)/10 + (119*Nc^3*Nf)/10 | non-planar: 5687/60 + 69/(4*Nc^4) - 120/Nc^2 + (146*Nc^2)/3 + (397/(10*Nc^3) - 1049/(30*Nc) - (499*Nc)/30)*Nf
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -587/3 + 53/Nc^4 + 139/Nc^2 - (157*Nc^2)/3 + 56*Nc^4 | planar: 56*Nc^4 | non-planar: -587/3 + 53/Nc^4 + 139/Nc^2 - (157*Nc^2)/3
sig+ flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: 472/3 + 6/Nc^4 + 4/Nc^2 - (484*Nc^2)/3 - 6*Nc^4 | planar: -6*Nc^4 | non-planar: 472/3 + 6/Nc^4 + 4/Nc^2 - (484*Nc^2)/3
sig+ flip (1-x)^1 adjoint L=1 | ly^1 | iPi | 1 | total: 1 + Nc^(-2) | planar: 1 | non-planar: Nc^(-2)
sig+ flip (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: -3 - 3/Nc^2 | planar: -3 | non-planar: -3/Nc^2
sig+ flip (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 11/6 + 3/Nc^2 - Nf/(3*Nc) | planar: 11/6 - Nf/(3*Nc) | non-planar: 3/Nc^2
sig+ flip (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: -4/(3*Nc^3) - 11/(3*Nc) + Nc/3 | planar: Nc/3 | non-planar: -4/(3*Nc^3) - 11/(3*Nc)
sig+ flip (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: 12/Nc^3 + 33/Nc - 3*Nc | planar: -3*Nc | non-planar: 12/Nc^3 + 33/Nc
sig+ flip (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) - 5/(6*Nc) + (11*Nc)/3 + (-2/3 - 2/(3*Nc^2))*Nf | planar: (11*Nc)/3 - (2*Nf)/3 | non-planar: 3/(2*Nc^3) - 5/(6*Nc) - (2*Nf)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: -9/Nc^3 + 5/Nc - 22*Nc + (4 + 4/Nc^2)*Nf | planar: -22*Nc + 4*Nf | non-planar: -9/Nc^3 + 5/Nc + (4*Nf)/Nc^2
sig+ flip (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: 13/Nc^3 + 323/(9*Nc) + (25*Nc)/3 + (-55/9 - 65/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (25*Nc)/3 - (55*Nf)/9 + (4*Nf^2)/(9*Nc) | non-planar: 13/Nc^3 + 323/(9*Nc) - (65*Nf)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: 7/Nc^3 + 28/Nc - 11*Nc | planar: -11*Nc | non-planar: 7/Nc^3 + 28/Nc
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: -39/Nc^3 - 323/(3*Nc) - 25*Nc + (55/3 + 65/(3*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: -25*Nc + (55*Nf)/3 - (4*Nf^2)/(3*Nc) | non-planar: -39/Nc^3 - 323/(3*Nc) + (65*Nf)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 51/Nc + 30*Nc | planar: 30*Nc | non-planar: -9/Nc^3 - 51/Nc
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 211/(8*Nc^3) + 1340/(27*Nc) + (2825*Nc)/72 + (-254/27 - 317/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (2825*Nc)/72 - (254*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 211/(8*Nc^3) + 1340/(27*Nc) - (317*Nf)/(27*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 43/(3*Nc) + 14*Nc + (1 + 7/(3*Nc^2))*Nf | planar: 14*Nc + Nf | non-planar: -6/Nc^3 - 43/(3*Nc) + (7*Nf)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -18/Nc^3 - 22/Nc + 5*Nc | planar: 5*Nc | non-planar: -18/Nc^3 - 22/Nc
sig+ flip (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: 6/5 + 11/(30*Nc^4) + 11/(5*Nc^2) - Nc^2/10 | planar: -1/10*Nc^2 | non-planar: 6/5 + 11/(30*Nc^4) + 11/(5*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: -18 - 11/(2*Nc^4) - 33/Nc^2 + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: -18 - 11/(2*Nc^4) - 33/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: -95/9 - 3/Nc^4 - 385/(36*Nc^2) + (5*Nc^2)/4 + (13/(9*Nc^3) + 73/(18*Nc) - Nc/2)*Nf | planar: (5*Nc^2)/4 - (Nc*Nf)/2 | non-planar: -95/9 - 3/Nc^4 - 385/(36*Nc^2) + (13/(9*Nc^3) + 73/(18*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: 380/3 + 36/Nc^4 + 385/(3*Nc^2) - 15*Nc^2 + (-52/(3*Nc^3) - 146/(3*Nc) + 6*Nc)*Nf | planar: -15*Nc^2 + 6*Nc*Nf | non-planar: 380/3 + 36/Nc^4 + 385/(3*Nc^2) + (-52/(3*Nc^3) - 146/(3*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: -6473/108 - 47/(4*Nc^4) - 1229/(18*Nc^2) + (535*Nc^2)/54 + (37/(9*Nc^3) + 400/(27*Nc) - (127*Nc)/27)*Nf + (8/27 + 10/(27*Nc^2))*Nf^2 | planar: (535*Nc^2)/54 - (127*Nc*Nf)/27 + (8*Nf^2)/27 | non-planar: -6473/108 - 47/(4*Nc^4) - 1229/(18*Nc^2) + (37/(9*Nc^3) + 400/(27*Nc))*Nf + (10*Nf^2)/(27*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: -14/3 - 44/(3*Nc^4) - 203/(3*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -14/3 - 44/(3*Nc^4) - 203/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: 6473/12 + 423/(4*Nc^4) + 1229/(2*Nc^2) - (535*Nc^2)/6 + (-37/Nc^3 - 400/(3*Nc) + (127*Nc)/3)*Nf + (-8/3 - 10/(3*Nc^2))*Nf^2 | planar: (-535*Nc^2)/6 + (127*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 6473/12 + 423/(4*Nc^4) + 1229/(2*Nc^2) + (-37/Nc^3 - 400/(3*Nc))*Nf - (10*Nf^2)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: -66 + 99/Nc^4 + 411/Nc^2 - 18*Nc^2 | planar: -18*Nc^2 | non-planar: -66 + 99/Nc^4 + 411/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: -767/72 + 255/(8*Nc^4) + 22787/(216*Nc^2) + (31217*Nc^2)/216 + (-655/(27*Nc^3) - 947/(18*Nc) - (2411*Nc)/54)*Nf + (71/9 + 71/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (31217*Nc^2)/216 - (2411*Nc*Nf)/54 + (71*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: -767/72 + 255/(8*Nc^4) + 22787/(216*Nc^2) + (-655/(27*Nc^3) - 947/(18*Nc))*Nf + (71*Nf^2)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: 325/3 + 24/Nc^4 + 971/(6*Nc^2) - (313*Nc^2)/6 + (-58/(3*Nc^3) - 172/(3*Nc) + (62*Nc)/3)*Nf | planar: (-313*Nc^2)/6 + (62*Nc*Nf)/3 | non-planar: 325/3 + 24/Nc^4 + 971/(6*Nc^2) + (-58/(3*Nc^3) - 172/(3*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: 109/3 - 42/Nc^4 - 88/Nc^2 + (23*Nc^2)/3 | planar: (23*Nc^2)/3 | non-planar: 109/3 - 42/Nc^4 - 88/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: 767/12 - 765/(4*Nc^4) - 22787/(36*Nc^2) - (31217*Nc^2)/36 + (1310/(9*Nc^3) + 947/(3*Nc) + (2411*Nc)/9)*Nf + (-142/3 - 142/(3*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc) | planar: (-31217*Nc^2)/36 + (2411*Nc*Nf)/9 - (142*Nf^2)/3 + (8*Nf^3)/(3*Nc) | non-planar: 767/12 - 765/(4*Nc^4) - 22787/(36*Nc^2) + (1310/(9*Nc^3) + 947/(3*Nc))*Nf - (142*Nf^2)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: -270 - 36/Nc^4 - 586/Nc^2 + 268*Nc^2 + (64/Nc^3 + 198/Nc - 106*Nc)*Nf | planar: 268*Nc^2 - 106*Nc*Nf | non-planar: -270 - 36/Nc^4 - 586/Nc^2 + (64/Nc^3 + 198/Nc)*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: -218 + 252/Nc^4 + 528/Nc^2 - 46*Nc^2 | planar: -46*Nc^2 | non-planar: -218 + 252/Nc^4 + 528/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: 840823/1296 + 841/(16*Nc^4) + 574301/(1296*Nc^2) + (4675*Nc^2)/1296 + (-25577/(324*Nc^3) - 47455/(162*Nc) - (46429*Nc)/324)*Nf + (787/27 + 2113/(81*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (4675*Nc^2)/1296 - (46429*Nc*Nf)/324 + (787*Nf^2)/27 - (40*Nf^3)/(27*Nc) | non-planar: 840823/1296 + 841/(16*Nc^4) + 574301/(1296*Nc^2) + (-25577/(324*Nc^3) - 47455/(162*Nc))*Nf + (2113*Nf^2)/(81*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: 4487/9 + 2/Nc^4 + 159/Nc^2 - 302*Nc^2 + (-16/Nc^3 - 853/(9*Nc) + (185*Nc)/3)*Nf + (-8/3 - 16/(9*Nc^2))*Nf^2 | planar: -302*Nc^2 + (185*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 4487/9 + 2/Nc^4 + 159/Nc^2 + (-16/Nc^3 - 853/(9*Nc))*Nf - (16*Nf^2)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: 1330/3 - 69/(2*Nc^4) + 1519/(18*Nc^2) - (1676*Nc^2)/9 + (-134/(9*Nc^3) - 208/(3*Nc) + (218*Nc)/9)*Nf | planar: (-1676*Nc^2)/9 + (218*Nc*Nf)/9 | non-planar: 1330/3 - 69/(2*Nc^4) + 1519/(18*Nc^2) + (-134/(9*Nc^3) - 208/(3*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: -793/10 + 569/(10*Nc^4) + 1927/(10*Nc^2) + (729*Nc^2)/10 | planar: (729*Nc^2)/10 | non-planar: -793/10 + 569/(10*Nc^4) + 1927/(10*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: -840823/432 - 2523/(16*Nc^4) - 574301/(432*Nc^2) - (4675*Nc^2)/432 + (25577/(108*Nc^3) + 47455/(54*Nc) + (46429*Nc)/108)*Nf + (-787/9 - 2113/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-4675*Nc^2)/432 + (46429*Nc*Nf)/108 - (787*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -840823/432 - 2523/(16*Nc^4) - 574301/(432*Nc^2) + (25577/(108*Nc^3) + 47455/(54*Nc))*Nf - (2113*Nf^2)/(27*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: -3825/4 + 399/(4*Nc^4) + 275/(2*Nc^2) + (4901*Nc^2)/6 + (11/Nc^3 + 151/Nc - (428*Nc)/3)*Nf + (16/3 + 2/Nc^2)*Nf^2 | planar: (4901*Nc^2)/6 - (428*Nc*Nf)/3 + (16*Nf^2)/3 | non-planar: -3825/4 + 399/(4*Nc^4) + 275/(2*Nc^2) + (11/Nc^3 + 151/Nc)*Nf + (2*Nf^2)/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: -1330 + 207/(2*Nc^4) - 1519/(6*Nc^2) + (1676*Nc^2)/3 + (134/(3*Nc^3) + 208/Nc - (218*Nc)/3)*Nf | planar: (1676*Nc^2)/3 - (218*Nc*Nf)/3 | non-planar: -1330 + 207/(2*Nc^4) - 1519/(6*Nc^2) + (134/(3*Nc^3) + 208/Nc)*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: 1503/10 - 783/(10*Nc^4) - 2067/(10*Nc^2) - (2349*Nc^2)/10 | planar: (-2349*Nc^2)/10 | non-planar: 1503/10 - 783/(10*Nc^4) - 2067/(10*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 7283215/11664 + 3815/(16*Nc^4) + 534337/(864*Nc^2) + (19495153*Nc^2)/23328 + (-108925/(432*Nc^3) - 417319/(1458*Nc) - (3067885*Nc)/11664)*Nf + (51169/1458 + 65239/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (19495153*Nc^2)/23328 - (3067885*Nc*Nf)/11664 + (51169*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 7283215/11664 + 3815/(16*Nc^4) + 534337/(864*Nc^2) + (-108925/(432*Nc^3) - 417319/(1458*Nc))*Nf + (65239*Nf^2)/(2916*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -34018/81 - 11/(2*Nc^4) - 10333/(54*Nc^2) + (70691*Nc^2)/162 + (359/(27*Nc^3) + 15655/(81*Nc) - (1723*Nc)/81)*Nf + (-143/9 - 137/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (70691*Nc^2)/162 - (1723*Nc*Nf)/81 - (143*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: -34018/81 - 11/(2*Nc^4) - 10333/(54*Nc^2) + (359/(27*Nc^3) + 15655/(81*Nc))*Nf - (137*Nf^2)/(9*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: -18395/27 - 793/(4*Nc^4) - 6907/(12*Nc^2) + (7112*Nc^2)/27 + (1592/(9*Nc^3) + 2396/(27*Nc) - (2726*Nc)/27)*Nf + (14/9 + 10/(3*Nc^2))*Nf^2 | planar: (7112*Nc^2)/27 - (2726*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -18395/27 - 793/(4*Nc^4) - 6907/(12*Nc^2) + (1592/(9*Nc^3) + 2396/(27*Nc))*Nf + (10*Nf^2)/(3*Nc^2)
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: -586/3 + 69/(4*Nc^4) - 2223/(20*Nc^2) + (8003*Nc^2)/30 + (397/(10*Nc^3) + 1183/(15*Nc) - (683*Nc)/10)*Nf | planar: (8003*Nc^2)/30 - (683*Nc*Nf)/10 | non-planar: -586/3 + 69/(4*Nc^4) - 2223/(20*Nc^2) + (397/(10*Nc^3) + 1183/(15*Nc))*Nf
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: -22/3 + 53/Nc^4 + 441/Nc^2 - (530*Nc^2)/3 | planar: (-530*Nc^2)/3 | non-planar: -22/3 + 53/Nc^4 + 441/Nc^2
sig+ flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: -1343/3 + 6/Nc^4 - 18/Nc^2 + (461*Nc^2)/3 | planar: (461*Nc^2)/3 | non-planar: -1343/3 + 6/Nc^4 - 18/Nc^2
sig- flip (1-x)^1 singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
sig- flip (1-x)^1 singlet L=1 | ly^2 | real | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
sig- flip (1-x)^1 singlet L=1 | ly^1 | real | 1 | total: -7/3 + 3/Nc^2 - (2*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-2*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -7/3 + 3/Nc^2 - (2*Nf)/(3*Nc)
sig- flip (1-x)^1 singlet L=1 | ly^1 | iPi | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
sig- flip (1-x)^1 singlet L=1 | ly^0 | real | 1 | total: -109/18 + 15/(2*Nc^2) - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -109/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc)
sig- flip (1-x)^1 singlet L=1 | ly^0 | real | z2 | total: 8 - 4/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: 8 - 4/Nc^2
sig- flip (1-x)^1 singlet L=1 | ly^0 | iPi | 1 | total: -7/6 + 3/(2*Nc^2) - Nc^2/3 + (-1/3*1/Nc + Nc/3)*Nf | planar: -1/3*Nc^2 + (Nc*Nf)/3 | non-planar: -7/6 + 3/(2*Nc^2) - Nf/(3*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^4 | real | 1 | total: 1/(3*Nc^3) - Nc^(-1) + Nc - Nc^3/3 | planar: -1/3*Nc^3 | non-planar: 1/(3*Nc^3) - Nc^(-1) + Nc
sig- flip (1-x)^1 singlet L=2 | ly^3 | real | 1 | total: -3/Nc^3 + 37/(9*Nc) + (7*Nc)/9 - (17*Nc^3)/9 + (-16/9 + 8/(9*Nc^2) + (8*Nc^2)/9)*Nf | planar: (-17*Nc^3)/9 + (8*Nc^2*Nf)/9 | non-planar: -3/Nc^3 + 37/(9*Nc) + (7*Nc)/9 + (-16/9 + 8/(9*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^3 | iPi | 1 | total: 2/(3*Nc^3) - 2/Nc + 2*Nc - (2*Nc^3)/3 | planar: (-2*Nc^3)/3 | non-planar: 2/(3*Nc^3) - 2/Nc + 2*Nc
sig- flip (1-x)^1 singlet L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) + 28/(9*Nc) + (211*Nc)/18 - (40*Nc^3)/3 + (-10/3 - 7/(9*Nc^2) + (37*Nc^2)/9)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-40*Nc^3)/3 + (37*Nc^2*Nf)/9 - (4*Nc*Nf^2)/9 | non-planar: -3/(2*Nc^3) + 28/(9*Nc) + (211*Nc)/18 + (-10/3 - 7/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^2 | real | z2 | total: -9/Nc^3 + 9/Nc - 3*Nc + 3*Nc^3 | planar: 3*Nc^3 | non-planar: -9/Nc^3 + 9/Nc - 3*Nc
sig- flip (1-x)^1 singlet L=2 | ly^2 | iPi | 1 | total: -9/(2*Nc^3) + 37/(6*Nc) + (7*Nc)/6 - (17*Nc^3)/6 + (-8/3 + 4/(3*Nc^2) + (4*Nc^2)/3)*Nf | planar: (-17*Nc^3)/6 + (4*Nc^2*Nf)/3 | non-planar: -9/(2*Nc^3) + 37/(6*Nc) + (7*Nc)/6 + (-8/3 + 4/(3*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^1 | real | 1 | total: 99/(4*Nc^3) + 125/(12*Nc) - (1961*Nc)/108 - (1837*Nc^3)/108 + (52/27 - 38/(3*Nc^2) + (290*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/108 + (290*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 99/(4*Nc^3) + 125/(12*Nc) - (1961*Nc)/108 + (52/27 - 38/(3*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^1 | real | z2 | total: -18/Nc^3 + 47/(3*Nc) - (52*Nc)/3 + (59*Nc^3)/3 + (16/3 - 2/(3*Nc^2) - (14*Nc^2)/3)*Nf | planar: (59*Nc^3)/3 - (14*Nc^2*Nf)/3 | non-planar: -18/Nc^3 + 47/(3*Nc) - (52*Nc)/3 + (16/3 - 2/(3*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^1 | real | z3 | total: -12/Nc^3 + 12/Nc + 12*Nc - 12*Nc^3 | planar: -12*Nc^3 | non-planar: -12/Nc^3 + 12/Nc + 12*Nc
sig- flip (1-x)^1 singlet L=2 | ly^1 | iPi | 1 | total: -3/(2*Nc^3) + 28/(9*Nc) + (211*Nc)/18 - (40*Nc^3)/3 + (-10/3 - 7/(9*Nc^2) + (37*Nc^2)/9)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-40*Nc^3)/3 + (37*Nc^2*Nf)/9 - (4*Nc*Nf^2)/9 | non-planar: -3/(2*Nc^3) + 28/(9*Nc) + (211*Nc)/18 + (-10/3 - 7/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^1 | iPi | z2 | total: -7/Nc^3 + 3/Nc + 3*Nc + Nc^3 | planar: Nc^3 | non-planar: -7/Nc^3 + 3/Nc + 3*Nc
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 - (21269*Nc^3)/1296 + (-139/81 - 1226/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-21269*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 383/(16*Nc^3) + 86933/(1296*Nc) - (3581*Nc)/48 + (-139/81 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | z2 | total: -44/Nc^3 - 197/(9*Nc) + (913*Nc)/9 - (320*Nc^3)/9 + (-142/9 + 146/(9*Nc^2) - (4*Nc^2)/9)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: (-320*Nc^3)/9 - (4*Nc^2*Nf)/9 + (4*Nc*Nf^2)/3 | non-planar: -44/Nc^3 - 197/(9*Nc) + (913*Nc)/9 + (-142/9 + 146/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 - (136*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-136*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -12/Nc^3 - 82/(9*Nc) + (326*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
sig- flip (1-x)^1 singlet L=2 | ly^0 | real | z2^2 | total: 131/(10*Nc^3) - 173/(10*Nc) + (37*Nc)/2 - (143*Nc^3)/10 | planar: (-143*Nc^3)/10 | non-planar: 131/(10*Nc^3) - 173/(10*Nc) + (37*Nc)/2
sig- flip (1-x)^1 singlet L=2 | ly^0 | iPi | 1 | total: 99/(8*Nc^3) + 125/(24*Nc) - (1961*Nc)/216 - (1837*Nc^3)/216 + (26/27 - 19/(3*Nc^2) + (145*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-1837*Nc^3)/216 + (145*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 99/(8*Nc^3) + 125/(24*Nc) - (1961*Nc)/216 + (26/27 - 19/(3*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig- flip (1-x)^1 singlet L=2 | ly^0 | iPi | z2 | total: -27/(2*Nc^3) + 14/Nc - (15*Nc)/2 + 7*Nc^3 + (Nc^(-2) - Nc^2)*Nf | planar: 7*Nc^3 - Nc^2*Nf | non-planar: -27/(2*Nc^3) + 14/Nc - (15*Nc)/2 + Nf/Nc^2
sig- flip (1-x)^1 singlet L=2 | ly^0 | iPi | z3 | total: -6/Nc^3 + 6/Nc + 6*Nc - 6*Nc^3 | planar: -6*Nc^3 | non-planar: -6/Nc^3 + 6/Nc + 6*Nc
sig- flip (1-x)^1 singlet L=3 | ly^6 | real | 1 | total: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9 - Nc^4/18 | planar: -1/18*Nc^4 | non-planar: -1/3 - 1/(18*Nc^4) + 2/(9*Nc^2) + (2*Nc^2)/9
sig- flip (1-x)^1 singlet L=3 | ly^5 | real | 1 | total: 2/15 + Nc^(-4) - 92/(45*Nc^2) + (28*Nc^2)/15 - (43*Nc^4)/45 + (-16/(45*Nc^3) + 16/(15*Nc) - (16*Nc)/15 + (16*Nc^3)/45)*Nf | planar: (-43*Nc^4)/45 + (16*Nc^3*Nf)/45 | non-planar: 2/15 + Nc^(-4) - 92/(45*Nc^2) + (28*Nc^2)/15 + (-16/(45*Nc^3) + 16/(15*Nc) - (16*Nc)/15)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^5 | iPi | 1 | total: -1 - 1/(6*Nc^4) + 2/(3*Nc^2) + (2*Nc^2)/3 - Nc^4/6 | planar: -1/6*Nc^4 | non-planar: -1 - 1/(6*Nc^4) + 2/(3*Nc^2) + (2*Nc^2)/3
sig- flip (1-x)^1 singlet L=3 | ly^4 | real | 1 | total: -851/108 - 79/(24*Nc^4) + 103/(36*Nc^2) + (2197*Nc^2)/108 - (2599*Nc^4)/216 + (43/(18*Nc^3) - 13/(54*Nc) - (361*Nc)/54 + (245*Nc^3)/54)*Nf + (34/27 - 17/(27*Nc^2) - (17*Nc^2)/27)*Nf^2 | planar: (-2599*Nc^4)/216 + (245*Nc^3*Nf)/54 - (17*Nc^2*Nf^2)/27 | non-planar: -851/108 - 79/(24*Nc^4) + 103/(36*Nc^2) + (2197*Nc^2)/108 + (43/(18*Nc^3) - 13/(54*Nc) - (361*Nc)/54)*Nf + (34/27 - 17/(27*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^4 | real | z2 | total: 5 + 55/(6*Nc^4) - 23/(3*Nc^2) - (29*Nc^2)/3 + (19*Nc^4)/6 | planar: (19*Nc^4)/6 | non-planar: 5 + 55/(6*Nc^4) - 23/(3*Nc^2) - (29*Nc^2)/3
sig- flip (1-x)^1 singlet L=3 | ly^4 | iPi | 1 | total: 1/3 + 5/(2*Nc^4) - 46/(9*Nc^2) + (14*Nc^2)/3 - (43*Nc^4)/18 + (-8/(9*Nc^3) + 8/(3*Nc) - (8*Nc)/3 + (8*Nc^3)/9)*Nf | planar: (-43*Nc^4)/18 + (8*Nc^3*Nf)/9 | non-planar: 1/3 + 5/(2*Nc^4) - 46/(9*Nc^2) + (14*Nc^2)/3 + (-8/(9*Nc^3) + 8/(3*Nc) - (8*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^3 | real | 1 | total: 1817/54 - 83/(4*Nc^4) + 37/(6*Nc^2) + (93*Nc^2)/2 - (7081*Nc^4)/108 + (29/(3*Nc^3) - 305/(27*Nc) - (899*Nc)/27 + (943*Nc^3)/27)*Nf + (160/27 - 14/(27*Nc^2) - (146*Nc^2)/27)*Nf^2 + (-8/(27*Nc) + (8*Nc)/27)*Nf^3 | planar: (-7081*Nc^4)/108 + (943*Nc^3*Nf)/27 - (146*Nc^2*Nf^2)/27 + (8*Nc*Nf^3)/27 | non-planar: 1817/54 - 83/(4*Nc^4) + 37/(6*Nc^2) + (93*Nc^2)/2 + (29/(3*Nc^3) - 305/(27*Nc) - (899*Nc)/27)*Nf + (160/27 - 14/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^3 | real | z2 | total: 74/3 - 21/Nc^4 + 20/Nc^2 - (188*Nc^2)/3 + 39*Nc^4 + (16/Nc^3 - 92/(3*Nc) + (80*Nc)/3 - 12*Nc^3)*Nf | planar: 39*Nc^4 - 12*Nc^3*Nf | non-planar: 74/3 - 21/Nc^4 + 20/Nc^2 - (188*Nc^2)/3 + (16/Nc^3 - 92/(3*Nc) + (80*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^3 | real | z3 | total: 24 + 16/Nc^4 - 40/Nc^2 + 8*Nc^2 - 8*Nc^4 | planar: -8*Nc^4 | non-planar: 24 + 16/Nc^4 - 40/Nc^2 + 8*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^3 | iPi | 1 | total: -851/54 - 79/(12*Nc^4) + 103/(18*Nc^2) + (2197*Nc^2)/54 - (2599*Nc^4)/108 + (43/(9*Nc^3) - 13/(27*Nc) - (361*Nc)/27 + (245*Nc^3)/27)*Nf + (68/27 - 34/(27*Nc^2) - (34*Nc^2)/27)*Nf^2 | planar: (-2599*Nc^4)/108 + (245*Nc^3*Nf)/27 - (34*Nc^2*Nf^2)/27 | non-planar: -851/54 - 79/(12*Nc^4) + 103/(18*Nc^2) + (2197*Nc^2)/54 + (43/(9*Nc^3) - 13/(27*Nc) - (361*Nc)/27)*Nf + (68/27 - 34/(27*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^3 | iPi | z2 | total: 50/(3*Nc^4) - 26/(3*Nc^2) - (38*Nc^2)/3 + (14*Nc^4)/3 | planar: (14*Nc^4)/3 | non-planar: 50/(3*Nc^4) - 26/(3*Nc^2) - (38*Nc^2)/3
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | 1 | total: 3059/54 + 513/(16*Nc^4) + 6551/(648*Nc^2) + (41639*Nc^2)/216 - (377905*Nc^4)/1296 + (-10837/(324*Nc^3) - 449/(36*Nc) - (10817*Nc)/108 + (47329*Nc^3)/324)*Nf + (338/27 + 287/(27*Nc^2) - (625*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-377905*Nc^4)/1296 + (47329*Nc^3*Nf)/324 - (625*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 3059/54 + 513/(16*Nc^4) + 6551/(648*Nc^2) + (41639*Nc^2)/216 + (-10837/(324*Nc^3) - 449/(36*Nc) - (10817*Nc)/108)*Nf + (338/27 + 287/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | z2 | total: 101/3 - 461/(4*Nc^4) - 251/(3*Nc^2) - 14*Nc^2 + (717*Nc^4)/4 + (119/(3*Nc^3) - 67/(3*Nc) + 69*Nc - (259*Nc^3)/3)*Nf + (-16 + 14/(3*Nc^2) + (34*Nc^2)/3)*Nf^2 | planar: (717*Nc^4)/4 - (259*Nc^3*Nf)/3 + (34*Nc^2*Nf^2)/3 | non-planar: 101/3 - 461/(4*Nc^4) - 251/(3*Nc^2) - 14*Nc^2 + (119/(3*Nc^3) - 67/(3*Nc) + 69*Nc)*Nf + (-16 + 14/(3*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | z3 | total: 589/6 - 75/(2*Nc^4) - 79/(18*Nc^2) - (199*Nc^2)/6 - (208*Nc^4)/9 + (278/(9*Nc^3) - 134/(3*Nc) - (10*Nc)/3 + (154*Nc^3)/9)*Nf | planar: (-208*Nc^4)/9 + (154*Nc^3*Nf)/9 | non-planar: 589/6 - 75/(2*Nc^4) - 79/(18*Nc^2) - (199*Nc^2)/6 + (278/(9*Nc^3) - 134/(3*Nc) - (10*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^2 | real | z2^2 | total: 157 - 971/(10*Nc^4) - 288/(5*Nc^2) + (156*Nc^2)/5 - (67*Nc^4)/2 | planar: (-67*Nc^4)/2 | non-planar: 157 - 971/(10*Nc^4) - 288/(5*Nc^2) + (156*Nc^2)/5
sig- flip (1-x)^1 singlet L=3 | ly^2 | iPi | 1 | total: 1817/36 - 249/(8*Nc^4) + 37/(4*Nc^2) + (279*Nc^2)/4 - (7081*Nc^4)/72 + (29/(2*Nc^3) - 305/(18*Nc) - (899*Nc)/18 + (943*Nc^3)/18)*Nf + (80/9 - 7/(9*Nc^2) - (73*Nc^2)/9)*Nf^2 + (-4/(9*Nc) + (4*Nc)/9)*Nf^3 | planar: (-7081*Nc^4)/72 + (943*Nc^3*Nf)/18 - (73*Nc^2*Nf^2)/9 + (4*Nc*Nf^3)/9 | non-planar: 1817/36 - 249/(8*Nc^4) + 37/(4*Nc^2) + (279*Nc^2)/4 + (29/(2*Nc^3) - 305/(18*Nc) - (899*Nc)/18)*Nf + (80/9 - 7/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^2 | iPi | z2 | total: 39 - 33/(2*Nc^4) - 2/(3*Nc^2) - 66*Nc^2 + (265*Nc^4)/6 + (56/(3*Nc^3) - 30/Nc + 24*Nc - (38*Nc^3)/3)*Nf | planar: (265*Nc^4)/6 - (38*Nc^3*Nf)/3 | non-planar: 39 - 33/(2*Nc^4) - 2/(3*Nc^2) - 66*Nc^2 + (56/(3*Nc^3) - 30/Nc + 24*Nc)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^2 | iPi | z3 | total: 36 + 24/Nc^4 - 60/Nc^2 + 12*Nc^2 - 12*Nc^4 | planar: -12*Nc^4 | non-planar: 36 + 24/Nc^4 - 60/Nc^2 + 12*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | 1 | total: 853609/3888 + 2045/(16*Nc^4) + 141941/(432*Nc^2) - (915221*Nc^2)/3888 - (214099*Nc^4)/486 + (-19627/(216*Nc^3) - 471787/(1944*Nc) + (62915*Nc)/1944 + (585515*Nc^3)/1944)*Nf + (15833/486 + 13085/(486*Nc^2) - (14459*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/486 + (585515*Nc^3*Nf)/1944 - (14459*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 853609/3888 + 2045/(16*Nc^4) + 141941/(432*Nc^2) - (915221*Nc^2)/3888 + (-19627/(216*Nc^3) - 471787/(1944*Nc) + (62915*Nc)/1944)*Nf + (15833/486 + 13085/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z2 | total: 1139/3 - 68/Nc^4 - 14489/(18*Nc^2) - (217*Nc^2)/18 + (1516*Nc^4)/3 + (1180/(9*Nc^3) + 73/Nc + (560*Nc)/9 - (799*Nc^3)/3)*Nf + (-24 - 56/(3*Nc^2) + (128*Nc^2)/3)*Nf^2 + (8/(3*Nc) - (8*Nc)/3)*Nf^3 | planar: (1516*Nc^4)/3 - (799*Nc^3*Nf)/3 + (128*Nc^2*Nf^2)/3 - (8*Nc*Nf^3)/3 | non-planar: 1139/3 - 68/Nc^4 - 14489/(18*Nc^2) - (217*Nc^2)/18 + (1180/(9*Nc^3) + 73/Nc + (560*Nc)/9)*Nf + (-24 - 56/(3*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z3 | total: 28007/54 - 213/(2*Nc^4) - 1715/(6*Nc^2) + (2603*Nc^2)/54 - (4712*Nc^4)/27 + (118/(3*Nc^3) - 2348/(27*Nc) + (106*Nc)/27 + (1180*Nc^3)/27)*Nf + (-152/27 + 292/(27*Nc^2) - (140*Nc^2)/27)*Nf^2 | planar: (-4712*Nc^4)/27 + (1180*Nc^3*Nf)/27 - (140*Nc^2*Nf^2)/27 | non-planar: 28007/54 - 213/(2*Nc^4) - 1715/(6*Nc^2) + (2603*Nc^2)/54 + (118/(3*Nc^3) - 2348/(27*Nc) + (106*Nc)/27)*Nf + (-152/27 + 292/(27*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z2^2 | total: -154/15 - 6/(5*Nc^4) + 1718/(15*Nc^2) + (914*Nc^2)/15 - 164*Nc^4 + (-133/(3*Nc^3) + 1099/(15*Nc) - (1139*Nc)/15 + 47*Nc^3)*Nf | planar: -164*Nc^4 + 47*Nc^3*Nf | non-planar: -154/15 - 6/(5*Nc^4) + 1718/(15*Nc^2) + (914*Nc^2)/15 + (-133/(3*Nc^3) + 1099/(15*Nc) - (1139*Nc)/15)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z5 | total: -242 - 86/Nc^4 + 306/Nc^2 - 90*Nc^2 + 112*Nc^4 | planar: 112*Nc^4 | non-planar: -242 - 86/Nc^4 + 306/Nc^2 - 90*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | real | z2*z3 | total: 336 - 172/Nc^4 + 108/Nc^2 - 284*Nc^2 + 12*Nc^4 | planar: 12*Nc^4 | non-planar: 336 - 172/Nc^4 + 108/Nc^2 - 284*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | 1 | total: 3059/54 + 513/(16*Nc^4) + 6551/(648*Nc^2) + (41639*Nc^2)/216 - (377905*Nc^4)/1296 + (-10837/(324*Nc^3) - 449/(36*Nc) - (10817*Nc)/108 + (47329*Nc^3)/324)*Nf + (338/27 + 287/(27*Nc^2) - (625*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-377905*Nc^4)/1296 + (47329*Nc^3*Nf)/324 - (625*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 3059/54 + 513/(16*Nc^4) + 6551/(648*Nc^2) + (41639*Nc^2)/216 + (-10837/(324*Nc^3) - 449/(36*Nc) - (10817*Nc)/108)*Nf + (338/27 + 287/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2 | total: -245/18 - 135/Nc^4 - 133/(2*Nc^2) + (1945*Nc^2)/18 + (1927*Nc^4)/18 + (54/Nc^3 - 214/(9*Nc) + (260*Nc)/9 - (532*Nc^3)/9)*Nf + (-76/9 + 8/(9*Nc^2) + (68*Nc^2)/9)*Nf^2 | planar: (1927*Nc^4)/18 - (532*Nc^3*Nf)/9 + (68*Nc^2*Nf^2)/9 | non-planar: -245/18 - 135/Nc^4 - 133/(2*Nc^2) + (1945*Nc^2)/18 + (54/Nc^3 - 214/(9*Nc) + (260*Nc)/9)*Nf + (-76/9 + 8/(9*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | z3 | total: 589/6 - 75/(2*Nc^4) - 79/(18*Nc^2) - (199*Nc^2)/6 - (208*Nc^4)/9 + (278/(9*Nc^3) - 134/(3*Nc) - (10*Nc)/3 + (154*Nc^3)/9)*Nf | planar: (-208*Nc^4)/9 + (154*Nc^3*Nf)/9 | non-planar: 589/6 - 75/(2*Nc^4) - 79/(18*Nc^2) - (199*Nc^2)/6 + (278/(9*Nc^3) - 134/(3*Nc) - (10*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^1 | iPi | z2^2 | total: 151 - 481/(10*Nc^4) - 398/(5*Nc^2) - (14*Nc^2)/5 - (41*Nc^4)/2 | planar: (-41*Nc^4)/2 | non-planar: 151 - 481/(10*Nc^4) - 398/(5*Nc^2) - (14*Nc^2)/5
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | 1 | total: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 - (54361775*Nc^4)/104976 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488 + (22009157*Nc^3)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-54361775*Nc^4)/104976 + (22009157*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 184291727/209952 + 4661/(96*Nc^4) + 402721/(864*Nc^2) - (183622987*Nc^2)/209952 + (100363/(1944*Nc^3) - 29766799/(52488*Nc) + (5047841*Nc)/52488)*Nf + (1580137/26244 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2 | total: -2189995/5832 - 7187/(24*Nc^4) - 397261/(648*Nc^2) + (9071969*Nc^2)/5832 - (195023*Nc^4)/729 + (77215/(162*Nc^3) + 142939/(1458*Nc) - (767423*Nc)/1458 - (70451*Nc^3)/1458)*Nf + (-134/27 - 1435/(27*Nc^2) + (523*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (-195023*Nc^4)/729 - (70451*Nc^3*Nf)/1458 + (523*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -2189995/5832 - 7187/(24*Nc^4) - 397261/(648*Nc^2) + (9071969*Nc^2)/5832 + (77215/(162*Nc^3) + 142939/(1458*Nc) - (767423*Nc)/1458)*Nf + (-134/27 - 1435/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z3 | total: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 - (215959*Nc^4)/486 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81 + (12463*Nc^3)/81)*Nf + (290/243 + 3122/(243*Nc^2) - (3412*Nc^2)/243)*Nf^2 | planar: (-215959*Nc^4)/486 + (12463*Nc^3*Nf)/81 - (3412*Nc^2*Nf^2)/243 | non-planar: -409471/1944 + 1945/(8*Nc^4) - 207113/(216*Nc^2) + (2664689*Nc^2)/1944 + (4909/(81*Nc^3) + 1691/(81*Nc) - (19063*Nc)/81)*Nf + (290/243 + 3122/(243*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2^2 | total: -112387/135 + 869/(20*Nc^4) + 14783/(27*Nc^2) + (19282*Nc^2)/27 - (51043*Nc^4)/108 + (-34909/(135*Nc^3) + 30329/(135*Nc) - (14371*Nc)/135 + (6317*Nc^3)/45)*Nf + (196/27 + 494/(135*Nc^2) - (1474*Nc^2)/135)*Nf^2 | planar: (-51043*Nc^4)/108 + (6317*Nc^3*Nf)/45 - (1474*Nc^2*Nf^2)/135 | non-planar: -112387/135 + 869/(20*Nc^4) + 14783/(27*Nc^2) + (19282*Nc^2)/27 + (-34909/(135*Nc^3) + 30329/(135*Nc) - (14371*Nc)/135)*Nf + (196/27 + 494/(135*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z5 | total: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (400*Nc^4)/3 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3 - (428*Nc^3)/9)*Nf | planar: (400*Nc^4)/3 - (428*Nc^3*Nf)/9 | non-planar: 4501/18 - 323/(2*Nc^4) + 9695/(36*Nc^2) - (17683*Nc^2)/36 + (-1492/(9*Nc^3) + 224/Nc - (32*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2*z3 | total: -8689/6 + 559/(2*Nc^4) + 2747/(6*Nc^2) + (3973*Nc^2)/6 + (146*Nc^4)/3 + (-376/(3*Nc^3) + 512/(3*Nc) - (140*Nc)/3 + (4*Nc^3)/3)*Nf | planar: (146*Nc^4)/3 + (4*Nc^3*Nf)/3 | non-planar: -8689/6 + 559/(2*Nc^4) + 2747/(6*Nc^2) + (3973*Nc^2)/6 + (-376/(3*Nc^3) + 512/(3*Nc) - (140*Nc)/3)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z3^2 | total: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9 + (296*Nc^4)/9 | planar: (296*Nc^4)/9 | non-planar: 308/9 - 84/Nc^4 + 424/(3*Nc^2) - (1120*Nc^2)/9
sig- flip (1-x)^1 singlet L=3 | ly^0 | real | z2^3 | total: -560936/945 + 7247/(63*Nc^4) + 534/(35*Nc^2) + (409582*Nc^2)/945 + (4033*Nc^4)/135 | planar: (4033*Nc^4)/135 | non-planar: -560936/945 + 7247/(63*Nc^4) + 534/(35*Nc^2) + (409582*Nc^2)/945
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | 1 | total: 853609/7776 + 2045/(32*Nc^4) + 141941/(864*Nc^2) - (915221*Nc^2)/7776 - (214099*Nc^4)/972 + (-19627/(432*Nc^3) - 471787/(3888*Nc) + (62915*Nc)/3888 + (585515*Nc^3)/3888)*Nf + (15833/972 + 13085/(972*Nc^2) - (14459*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-214099*Nc^4)/972 + (585515*Nc^3*Nf)/3888 - (14459*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 853609/7776 + 2045/(32*Nc^4) + 141941/(864*Nc^2) - (915221*Nc^2)/7776 + (-19627/(432*Nc^3) - 471787/(3888*Nc) + (62915*Nc)/3888)*Nf + (15833/972 + 13085/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2 | total: 8651/36 - 521/(8*Nc^4) - 3539/(9*Nc^2) + (1147*Nc^2)/18 + (11111*Nc^4)/72 + (1441/(18*Nc^3) + 176/(9*Nc) - (113*Nc)/6 - (727*Nc^3)/9)*Nf + (-28/9 - 91/(9*Nc^2) + (119*Nc^2)/9)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11111*Nc^4)/72 - (727*Nc^3*Nf)/9 + (119*Nc^2*Nf^2)/9 - (8*Nc*Nf^3)/9 | non-planar: 8651/36 - 521/(8*Nc^4) - 3539/(9*Nc^2) + (1147*Nc^2)/18 + (1441/(18*Nc^3) + 176/(9*Nc) - (113*Nc)/6)*Nf + (-28/9 - 91/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z3 | total: 28007/108 - 213/(4*Nc^4) - 1715/(12*Nc^2) + (2603*Nc^2)/108 - (2356*Nc^4)/27 + (59/(3*Nc^3) - 1174/(27*Nc) + (53*Nc)/27 + (590*Nc^3)/27)*Nf + (-76/27 + 146/(27*Nc^2) - (70*Nc^2)/27)*Nf^2 | planar: (-2356*Nc^4)/27 + (590*Nc^3*Nf)/27 - (70*Nc^2*Nf^2)/27 | non-planar: 28007/108 - 213/(4*Nc^4) - 1715/(12*Nc^2) + (2603*Nc^2)/108 + (59/(3*Nc^3) - 1174/(27*Nc) + (53*Nc)/27)*Nf + (-76/27 + 146/(27*Nc^2))*Nf^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2^2 | total: 514/15 - 141/(10*Nc^4) + 757/(15*Nc^2) - (449*Nc^2)/15 - (407*Nc^4)/10 + (-137/(30*Nc^3) + 59/(6*Nc) - (103*Nc)/6 + (119*Nc^3)/10)*Nf | planar: (-407*Nc^4)/10 + (119*Nc^3*Nf)/10 | non-planar: 514/15 - 141/(10*Nc^4) + 757/(15*Nc^2) - (449*Nc^2)/15 + (-137/(30*Nc^3) + 59/(6*Nc) - (103*Nc)/6)*Nf
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z5 | total: -121 - 43/Nc^4 + 153/Nc^2 - 45*Nc^2 + 56*Nc^4 | planar: 56*Nc^4 | non-planar: -121 - 43/Nc^4 + 153/Nc^2 - 45*Nc^2
sig- flip (1-x)^1 singlet L=3 | ly^0 | iPi | z2*z3 | total: 204 - 62/Nc^4 - 6/Nc^2 - 130*Nc^2 - 6*Nc^4 | planar: -6*Nc^4 | non-planar: 204 - 62/Nc^4 - 6/Nc^2 - 130*Nc^2
sig- flip (1-x)^1 adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig- flip (1-x)^1 adjoint L=1 | ly^2 | real | 1 | total: -1 - Nc^(-2) | planar: -1 | non-planar: -Nc^(-2)
sig- flip (1-x)^1 adjoint L=1 | ly^1 | real | 1 | total: 2/3 + 3/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 3/Nc^2
sig- flip (1-x)^1 adjoint L=1 | ly^1 | iPi | 1 | total: -1 - Nc^(-2) | planar: -1 | non-planar: -Nc^(-2)
sig- flip (1-x)^1 adjoint L=1 | ly^0 | real | 1 | total: 17/18 + 15/(2*Nc^2) - (10*Nf)/(9*Nc) | planar: 17/18 - (10*Nf)/(9*Nc) | non-planar: 15/(2*Nc^2)
sig- flip (1-x)^1 adjoint L=1 | ly^0 | real | z2 | total: 4 - 4/Nc^2 | planar: 4 | non-planar: -4/Nc^2
sig- flip (1-x)^1 adjoint L=1 | ly^0 | iPi | 1 | total: 1/3 + 3/(2*Nc^2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: 3/(2*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^4 | real | 1 | total: 1/(3*Nc^3) + 5/(6*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(3*Nc^3) + 5/(6*Nc)
sig- flip (1-x)^1 adjoint L=2 | ly^3 | real | 1 | total: -3/Nc^3 - 44/(9*Nc) - (17*Nc)/9 + (8/9 + 8/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -3/Nc^3 - 44/(9*Nc) + (8*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^3 | iPi | 1 | total: 2/(3*Nc^3) + 5/(3*Nc) + Nc | planar: Nc | non-planar: 2/(3*Nc^3) + 5/(3*Nc)
sig- flip (1-x)^1 adjoint L=2 | ly^2 | real | 1 | total: -3/(2*Nc^3) - 89/(9*Nc) - (125*Nc)/18 + (1/3 - 7/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-125*Nc)/18 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -3/(2*Nc^3) - 89/(9*Nc) - (7*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^2 | real | z2 | total: -9/Nc^3 - 17/Nc - 8*Nc | planar: -8*Nc | non-planar: -9/Nc^3 - 17/Nc
sig- flip (1-x)^1 adjoint L=2 | ly^2 | iPi | 1 | total: -9/(2*Nc^3) - 22/(3*Nc) - (17*Nc)/6 + (4/3 + 4/(3*Nc^2))*Nf | planar: (-17*Nc)/6 + (4*Nf)/3 | non-planar: -9/(2*Nc^3) - 22/(3*Nc) + (4*Nf)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^1 | real | 1 | total: 99/(4*Nc^3) + 119/(3*Nc) - (337*Nc)/108 + (-8 - 38/(3*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-337*Nc)/108 - 8*Nf + (40*Nf^2)/(27*Nc) | non-planar: 99/(4*Nc^3) + 119/(3*Nc) - (38*Nf)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^1 | real | z2 | total: -18/Nc^3 + 2/(3*Nc) + (10*Nc)/3 + (-10/3 - 2/(3*Nc^2))*Nf | planar: (10*Nc)/3 - (10*Nf)/3 | non-planar: -18/Nc^3 + 2/(3*Nc) - (2*Nf)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^1 | real | z3 | total: -12/Nc^3 + 14*Nc | planar: 14*Nc | non-planar: -12/Nc^3
sig- flip (1-x)^1 adjoint L=2 | ly^1 | iPi | 1 | total: -3/(2*Nc^3) - 89/(9*Nc) - (125*Nc)/18 + (1/3 - 7/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-125*Nc)/18 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -3/(2*Nc^3) - 89/(9*Nc) - (7*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^1 | iPi | z2 | total: -7/Nc^3 - 12/Nc - 5*Nc | planar: -5*Nc | non-planar: -7/Nc^3 - 12/Nc
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | 1 | total: 383/(16*Nc^3) + 26249/(324*Nc) + (13997*Nc)/1296 + (-407/27 - 1226/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (13997*Nc)/1296 - (407*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 383/(16*Nc^3) + 26249/(324*Nc) - (1226*Nf)/(81*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | z2 | total: -44/Nc^3 - 1447/(18*Nc) + (667*Nc)/18 + (22/9 + 146/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: (667*Nc)/18 + (22*Nf)/9 - (4*Nf^2)/(3*Nc) | non-planar: -44/Nc^3 - 1447/(18*Nc) + (146*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | z3 | total: -12/Nc^3 - 217/(9*Nc) + (97*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (97*Nc)/9 - (34*Nf)/9 | non-planar: -12/Nc^3 - 217/(9*Nc) - (26*Nf)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | real | z2^2 | total: 131/(10*Nc^3) + 46/(5*Nc) + (109*Nc)/10 | planar: (109*Nc)/10 | non-planar: 131/(10*Nc^3) + 46/(5*Nc)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | iPi | 1 | total: 99/(8*Nc^3) + 119/(6*Nc) - (337*Nc)/216 + (-4 - 19/(3*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (-337*Nc)/216 - 4*Nf + (20*Nf^2)/(27*Nc) | non-planar: 99/(8*Nc^3) + 119/(6*Nc) - (19*Nf)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z2 | total: -27/(2*Nc^3) - 7/Nc - (7*Nc)/6 + (-1/3 + Nc^(-2))*Nf | planar: (-7*Nc)/6 - Nf/3 | non-planar: -27/(2*Nc^3) - 7/Nc + Nf/Nc^2
sig- flip (1-x)^1 adjoint L=2 | ly^0 | iPi | z3 | total: -6/Nc^3 + 7*Nc | planar: 7*Nc | non-planar: -6/Nc^3
sig- flip (1-x)^1 adjoint L=3 | ly^6 | real | 1 | total: -16/45 - 1/(18*Nc^4) - 11/(45*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -16/45 - 1/(18*Nc^4) - 11/(45*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^5 | real | 1 | total: 361/90 + Nc^(-4) + 311/(90*Nc^2) + (14*Nc^2)/9 + (-16/(45*Nc^3) - 41/(45*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 361/90 + Nc^(-4) + 311/(90*Nc^2) + (-16/(45*Nc^3) - 41/(45*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^5 | iPi | 1 | total: -16/15 - 1/(6*Nc^4) - 11/(15*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: -16/15 - 1/(6*Nc^4) - 11/(15*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^4 | real | 1 | total: 635/216 - 79/(24*Nc^4) - 32/(9*Nc^2) + (41*Nc^2)/12 + (43/(18*Nc^3) + 233/(54*Nc) + 2*Nc)*Nf + (-2/3 - 17/(27*Nc^2))*Nf^2 | planar: (41*Nc^2)/12 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 635/216 - 79/(24*Nc^4) - 32/(9*Nc^2) + (43/(18*Nc^3) + 233/(54*Nc))*Nf - (17*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^4 | real | z2 | total: 34/3 + 55/(6*Nc^4) + 75/(2*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: 34/3 + 55/(6*Nc^4) + 75/(2*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^4 | iPi | 1 | total: 361/36 + 5/(2*Nc^4) + 311/(36*Nc^2) + (35*Nc^2)/9 + (-8/(9*Nc^3) - 41/(18*Nc) - (25*Nc)/18)*Nf | planar: (35*Nc^2)/9 - (25*Nc*Nf)/18 | non-planar: 361/36 + 5/(2*Nc^4) + 311/(36*Nc^2) + (-8/(9*Nc^3) - 41/(18*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^3 | real | 1 | total: -2869/36 - 83/(4*Nc^4) - 907/(12*Nc^2) - (2281*Nc^2)/108 + (29/(3*Nc^3) + 725/(27*Nc) + (452*Nc)/27)*Nf + (-14/27 - 14/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2281*Nc^2)/108 + (452*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -2869/36 - 83/(4*Nc^4) - 907/(12*Nc^2) + (29/(3*Nc^3) + 725/(27*Nc))*Nf - (14*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^3 | real | z2 | total: -349/3 - 21/Nc^4 - 40/Nc^2 - (128*Nc^2)/3 + (16/Nc^3 + 70/(3*Nc) + (38*Nc)/3)*Nf | planar: (-128*Nc^2)/3 + (38*Nc*Nf)/3 | non-planar: -349/3 - 21/Nc^4 - 40/Nc^2 + (16/Nc^3 + 70/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^3 | real | z3 | total: -34/3 + 16/Nc^4 + 56/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -34/3 + 16/Nc^4 + 56/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^3 | iPi | 1 | total: 635/108 - 79/(12*Nc^4) - 64/(9*Nc^2) + (41*Nc^2)/6 + (43/(9*Nc^3) + 233/(27*Nc) + 4*Nc)*Nf + (-4/3 - 34/(27*Nc^2))*Nf^2 | planar: (41*Nc^2)/6 + 4*Nc*Nf - (4*Nf^2)/3 | non-planar: 635/108 - 79/(12*Nc^4) - 64/(9*Nc^2) + (43/(9*Nc^3) + 233/(27*Nc))*Nf - (34*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^3 | iPi | z2 | total: 12 + 50/(3*Nc^4) + 203/(3*Nc^2) + Nc^2 | planar: Nc^2 | non-planar: 12 + 50/(3*Nc^4) + 203/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | 1 | total: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) - (90425*Nc^2)/1296 + (-10837/(324*Nc^3) - 1607/(54*Nc) + (473*Nc)/108)*Nf + (1109/81 + 287/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-90425*Nc^2)/1296 + (473*Nc*Nf)/108 + (1109*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) + (-10837/(324*Nc^3) - 1607/(54*Nc))*Nf + (287*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | z2 | total: -1449/4 - 461/(4*Nc^4) - 953/(3*Nc^2) - 72*Nc^2 + (119/(3*Nc^3) + 100/(3*Nc) + 7*Nc)*Nf + (4 + 14/(3*Nc^2))*Nf^2 | planar: -72*Nc^2 + 7*Nc*Nf + 4*Nf^2 | non-planar: -1449/4 - 461/(4*Nc^4) - 953/(3*Nc^2) + (119/(3*Nc^3) + 100/(3*Nc))*Nf + (14*Nf^2)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | z3 | total: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (383*Nc^2)/9 + (278/(9*Nc^3) + 68/(3*Nc) - (86*Nc)/9)*Nf | planar: (383*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (278/(9*Nc^3) + 68/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^2 | real | z2^2 | total: 1097/10 - 971/(10*Nc^4) - 4737/(10*Nc^2) + (63*Nc^2)/10 | planar: (63*Nc^2)/10 | non-planar: 1097/10 - 971/(10*Nc^4) - 4737/(10*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | iPi | 1 | total: -2869/24 - 249/(8*Nc^4) - 907/(8*Nc^2) - (2281*Nc^2)/72 + (29/(2*Nc^3) + 725/(18*Nc) + (226*Nc)/9)*Nf + (-7/9 - 7/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (-2281*Nc^2)/72 + (226*Nc*Nf)/9 - (7*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: -2869/24 - 249/(8*Nc^4) - 907/(8*Nc^2) + (29/(2*Nc^3) + 725/(18*Nc))*Nf - (7*Nf^2)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z2 | total: -343/3 - 33/(2*Nc^4) - 49/(6*Nc^2) - (122*Nc^2)/3 + (56/(3*Nc^3) + 64/(3*Nc) + (32*Nc)/3)*Nf | planar: (-122*Nc^2)/3 + (32*Nc*Nf)/3 | non-planar: -343/3 - 33/(2*Nc^4) - 49/(6*Nc^2) + (56/(3*Nc^3) + 64/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^2 | iPi | z3 | total: -17 + 24/Nc^4 + 28/Nc^2 - 21*Nc^2 | planar: -21*Nc^2 | non-planar: -17 + 24/Nc^4 + 28/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | 1 | total: 2338141/3888 + 2045/(16*Nc^4) + 121015/(216*Nc^2) + (425233*Nc^2)/5832 + (-19627/(216*Nc^3) - 86024/(243*Nc) - (984827*Nc)/5832)*Nf + (38177/729 + 13085/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (425233*Nc^2)/5832 - (984827*Nc*Nf)/5832 + (38177*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 2338141/3888 + 2045/(16*Nc^4) + 121015/(216*Nc^2) + (-19627/(216*Nc^3) - 86024/(243*Nc))*Nf + (13085*Nf^2)/(486*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z2 | total: 3121/54 - 68/Nc^4 - 11627/(18*Nc^2) - (30065*Nc^2)/81 + (1180/(9*Nc^3) + 4867/(27*Nc) + (647*Nc)/81)*Nf + (-20 - 56/(3*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc) | planar: (-30065*Nc^2)/81 + (647*Nc*Nf)/81 - 20*Nf^2 + (8*Nf^3)/(3*Nc) | non-planar: 3121/54 - 68/Nc^4 - 11627/(18*Nc^2) + (1180/(9*Nc^3) + 4867/(27*Nc))*Nf - (56*Nf^2)/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z3 | total: 3289/27 - 213/(2*Nc^4) - 2225/(6*Nc^2) + (3002*Nc^2)/9 + (118/(3*Nc^3) - 1436/(27*Nc) - (2398*Nc)/27)*Nf + (196/27 + 292/(27*Nc^2))*Nf^2 | planar: (3002*Nc^2)/9 - (2398*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: 3289/27 - 213/(2*Nc^4) - 2225/(6*Nc^2) + (118/(3*Nc^3) - 1436/(27*Nc))*Nf + (292*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z2^2 | total: 14573/30 - 6/(5*Nc^4) - 1901/(30*Nc^2) + (983*Nc^2)/15 + (-133/(3*Nc^3) - 80/(3*Nc) - (163*Nc)/3)*Nf | planar: (983*Nc^2)/15 - (163*Nc*Nf)/3 | non-planar: 14573/30 - 6/(5*Nc^4) - 1901/(30*Nc^2) + (-133/(3*Nc^3) - 80/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z5 | total: 76 - 86/Nc^4 + 110/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: 76 - 86/Nc^4 + 110/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^1 | real | z2*z3 | total: 368 - 172/Nc^4 - 720/Nc^2 + (68*Nc^2)/3 | planar: (68*Nc^2)/3 | non-planar: 368 - 172/Nc^4 - 720/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | 1 | total: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) - (90425*Nc^2)/1296 + (-10837/(324*Nc^3) - 1607/(54*Nc) + (473*Nc)/108)*Nf + (1109/81 + 287/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-90425*Nc^2)/1296 + (473*Nc*Nf)/108 + (1109*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -55483/432 + 513/(16*Nc^4) + 51577/(1296*Nc^2) + (-10837/(324*Nc^3) - 1607/(54*Nc))*Nf + (287*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2 | total: -6203/18 - 135/Nc^4 - 339/Nc^2 - (103*Nc^2)/2 + (54/Nc^3 + 533/(9*Nc) + 19*Nc)*Nf + (8*Nf^2)/(9*Nc^2) | planar: (-103*Nc^2)/2 + 19*Nc*Nf | non-planar: -6203/18 - 135/Nc^4 - 339/Nc^2 + (54/Nc^3 + 533/(9*Nc))*Nf + (8*Nf^2)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z3 | total: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (383*Nc^2)/9 + (278/(9*Nc^3) + 68/(3*Nc) - (86*Nc)/9)*Nf | planar: (383*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 61/3 - 75/(2*Nc^4) - 1159/(18*Nc^2) + (278/(9*Nc^3) + 68/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^1 | iPi | z2^2 | total: 1393/10 - 481/(10*Nc^4) - 2751/(10*Nc^2) + (63*Nc^2)/10 | planar: (63*Nc^2)/10 | non-planar: 1393/10 - 481/(10*Nc^4) - 2751/(10*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | 1 | total: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (91396597*Nc^2)/209952 + (100363/(1944*Nc^3) - 23963203/(52488*Nc) - (2448721*Nc)/6561)*Nf + (434486/6561 + 299719/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (91396597*Nc^2)/209952 - (2448721*Nc*Nf)/6561 + (434486*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 239533241/209952 + 4661/(96*Nc^4) + 345337/(864*Nc^2) + (100363/(1944*Nc^3) - 23963203/(52488*Nc))*Nf + (299719*Nf^2)/(26244*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2 | total: -15907435/5832 - 7187/(24*Nc^4) - 846379/(648*Nc^2) + (6247411*Nc^2)/5832 + (77215/(162*Nc^3) + 1077229/(1458*Nc) + (4729*Nc)/729)*Nf + (-565/9 - 1435/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (6247411*Nc^2)/5832 + (4729*Nc*Nf)/729 - (565*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -15907435/5832 - 7187/(24*Nc^4) - 846379/(648*Nc^2) + (77215/(162*Nc^3) + 1077229/(1458*Nc))*Nf - (1435*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z3 | total: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (441421*Nc^2)/1944 + (4909/(81*Nc^3) + 2284/(27*Nc) - (5947*Nc)/81)*Nf + (1846/243 + 3122/(243*Nc^2))*Nf^2 | planar: (441421*Nc^2)/1944 - (5947*Nc*Nf)/81 + (1846*Nf^2)/243 | non-planar: -1922893/1944 + 1945/(8*Nc^4) - 94415/(216*Nc^2) + (4909/(81*Nc^3) + 2284/(27*Nc))*Nf + (3122*Nf^2)/(243*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^2 | total: 11101/45 + 869/(20*Nc^4) + 10949/(27*Nc^2) + (156953*Nc^2)/540 + (-34909/(135*Nc^3) - 23111/(135*Nc) + (262*Nc)/45)*Nf + (140/27 + 494/(135*Nc^2))*Nf^2 | planar: (156953*Nc^2)/540 + (262*Nc*Nf)/45 + (140*Nf^2)/27 | non-planar: 11101/45 + 869/(20*Nc^4) + 10949/(27*Nc^2) + (-34909/(135*Nc^3) - 23111/(135*Nc))*Nf + (494*Nf^2)/(135*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z5 | total: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) - (779*Nc^2)/12 + (-1492/(9*Nc^3) + 104/(9*Nc) + (140*Nc)/9)*Nf | planar: (-779*Nc^2)/12 + (140*Nc*Nf)/9 | non-planar: 9220/9 - 323/(2*Nc^4) + 4853/(36*Nc^2) + (-1492/(9*Nc^3) + 104/(9*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2*z3 | total: 406/3 + 559/(2*Nc^4) + 6377/(6*Nc^2) - (1024*Nc^2)/3 + (-376/(3*Nc^3) - 232/(3*Nc) + (124*Nc)/3)*Nf | planar: (-1024*Nc^2)/3 + (124*Nc*Nf)/3 | non-planar: 406/3 + 559/(2*Nc^4) + 6377/(6*Nc^2) + (-376/(3*Nc^3) - 232/(3*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z3^2 | total: 338/9 - 84/Nc^4 - 308/(3*Nc^2) - (278*Nc^2)/9 | planar: (-278*Nc^2)/9 | non-planar: 338/9 - 84/Nc^4 - 308/(3*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | real | z2^3 | total: -119033/945 + 7247/(63*Nc^4) + 35072/(63*Nc^2) - (13312*Nc^2)/135 | planar: (-13312*Nc^2)/135 | non-planar: -119033/945 + 7247/(63*Nc^4) + 35072/(63*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | 1 | total: 2338141/7776 + 2045/(32*Nc^4) + 121015/(432*Nc^2) + (425233*Nc^2)/11664 + (-19627/(432*Nc^3) - 43012/(243*Nc) - (984827*Nc)/11664)*Nf + (38177/1458 + 13085/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (425233*Nc^2)/11664 - (984827*Nc*Nf)/11664 + (38177*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 2338141/7776 + 2045/(32*Nc^4) + 121015/(432*Nc^2) + (-19627/(432*Nc^3) - 43012/(243*Nc))*Nf + (13085*Nf^2)/(972*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2 | total: -19579/216 - 521/(8*Nc^4) - 31417/(72*Nc^2) - (140789*Nc^2)/648 + (1441/(18*Nc^3) + 3521/(27*Nc) + (4715*Nc)/162)*Nf + (-97/9 - 91/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-140789*Nc^2)/648 + (4715*Nc*Nf)/162 - (97*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: -19579/216 - 521/(8*Nc^4) - 31417/(72*Nc^2) + (1441/(18*Nc^3) + 3521/(27*Nc))*Nf - (91*Nf^2)/(9*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z3 | total: 3289/54 - 213/(4*Nc^4) - 2225/(12*Nc^2) + (1501*Nc^2)/9 + (59/(3*Nc^3) - 718/(27*Nc) - (1199*Nc)/27)*Nf + (98/27 + 146/(27*Nc^2))*Nf^2 | planar: (1501*Nc^2)/9 - (1199*Nc*Nf)/27 + (98*Nf^2)/27 | non-planar: 3289/54 - 213/(4*Nc^4) - 2225/(12*Nc^2) + (59/(3*Nc^3) - 718/(27*Nc))*Nf + (146*Nf^2)/(27*Nc^2)
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2^2 | total: 1687/12 - 141/(10*Nc^4) - 1769/(60*Nc^2) - (97*Nc^2)/30 + (-137/(30*Nc^3) + 79/(15*Nc) - (109*Nc)/6)*Nf | planar: (-97*Nc^2)/30 - (109*Nc*Nf)/6 | non-planar: 1687/12 - 141/(10*Nc^4) - 1769/(60*Nc^2) + (-137/(30*Nc^3) + 79/(15*Nc))*Nf
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z5 | total: 38 - 43/Nc^4 + 55/Nc^2 - 68*Nc^2 | planar: -68*Nc^2 | non-planar: 38 - 43/Nc^4 + 55/Nc^2
sig- flip (1-x)^1 adjoint L=3 | ly^0 | iPi | z2*z3 | total: 167 - 62/Nc^4 - 332/Nc^2 - (29*Nc^2)/3 | planar: (-29*Nc^2)/3 | non-planar: 167 - 62/Nc^4 - 332/Nc^2


==> anc/numbers/deposit/AMP/data/table_nonflip_mu2_s.txt <==
# Forward limit x -> 1 of the finite remainders H^(L)_fin of arXiv:2108.00055 (ancillary files), helicity non-flip on the forward line: (7.1) +-+- and (7.2) ++--, leading power (1-x)^0
# scale: mu^2 = s (Log[mu2/s] -> 0); ly = ln(1-x); iPi = I*Pi; z2 = zeta_2 = Pi^2/6. Expansion in powers of ln(1-x) at the stated power of (1-x).
# columns: object and loop order L | power of ln(1-x) | real part or coefficient of iPi | transcendental basis element | polynomial in Nc, Nf |
#          planar part (terms of total degree d0+L in (Nc,Nf), d0 = 0 for a1, -1 for a2, 1 for singlet, -1 for adjoint) | non-planar part (the rest)
# a1 = coefficient of C1 = delta_{i1i4}delta_{i2i3}; a2 = coefficient of delta_{i1i2}delta_{i3i4} (7.1) or delta_{i1i3}delta_{i2i4} (7.2);
# singlet = Nc*a1 + a2 (t-channel colour singlet of legs 1,4, coefficient of C1/Nc); adjoint = a2 (coefficient of C2 - C1/Nc);
# sig+ / sig- = [(7.1) +- (7.2)]/2 with the same colour tensors.
(7.1) +-+- a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
(7.1) +-+- a1 L=1 | ly^2 | real | 1 | total: -Nc^(-1) + Nc/2 | planar: Nc/2 | non-planar: -Nc^(-1)
(7.1) +-+- a1 L=1 | ly^1 | real | 1 | total: 2/Nc - Nc | planar: -Nc | non-planar: 2/Nc
(7.1) +-+- a1 L=1 | ly^1 | iPi | 1 | total: 2/Nc - Nc | planar: -Nc | non-planar: 2/Nc
(7.1) +-+- a1 L=1 | ly^0 | real | 1 | total: -8/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -8/Nc
(7.1) +-+- a1 L=1 | ly^0 | real | z2 | total: 7/Nc - Nc | planar: -Nc | non-planar: 7/Nc
(7.1) +-+- a1 L=1 | ly^0 | iPi | 1 | total: -Nc^(-1) - (5*Nc)/3 + (2*Nf)/3 | planar: (-5*Nc)/3 + (2*Nf)/3 | non-planar: -Nc^(-1)
(7.1) +-+- a1 L=2 | ly^4 | real | 1 | total: 1/4 - 1/(6*Nc^2) - Nc^2/12 | planar: -1/12*Nc^2 | non-planar: 1/4 - 1/(6*Nc^2)
(7.1) +-+- a1 L=2 | ly^3 | real | 1 | total: -1 + 2/(3*Nc^2) + Nc^2/3 | planar: Nc^2/3 | non-planar: -1 + 2/(3*Nc^2)
(7.1) +-+- a1 L=2 | ly^3 | iPi | 1 | total: -2 + 7/(3*Nc^2) + (2*Nc^2)/3 | planar: (2*Nc^2)/3 | non-planar: -2 + 7/(3*Nc^2)
(7.1) +-+- a1 L=2 | ly^2 | real | 1 | total: -26/9 - 12/Nc^2 + (31*Nc^2)/9 + (20/(9*Nc) - (10*Nc)/9)*Nf | planar: (31*Nc^2)/9 - (10*Nc*Nf)/9 | non-planar: -26/9 - 12/Nc^2 + (20*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^2 | real | z2 | total: -31/2 + 28/Nc^2 + (5*Nc^2)/2 | planar: (5*Nc^2)/2 | non-planar: -31/2 + 28/Nc^2
(7.1) +-+- a1 L=2 | ly^2 | iPi | 1 | total: -5/6 - 4/Nc^2 + (7*Nc^2)/6 + (4/(3*Nc) - (2*Nc)/3)*Nf | planar: (7*Nc^2)/6 - (2*Nc*Nf)/3 | non-planar: -5/6 - 4/Nc^2 + (4*Nf)/(3*Nc)
(7.1) +-+- a1 L=2 | ly^1 | real | 1 | total: 1252/27 + 24/Nc^2 - (788*Nc^2)/27 + (-304/(27*Nc) + (152*Nc)/27)*Nf | planar: (-788*Nc^2)/27 + (152*Nc*Nf)/27 | non-planar: 1252/27 + 24/Nc^2 - (304*Nf)/(27*Nc)
(7.1) +-+- a1 L=2 | ly^1 | real | z2 | total: -85/3 - 44/Nc^2 + (77*Nc^2)/3 + (40/(3*Nc) - (20*Nc)/3)*Nf | planar: (77*Nc^2)/3 - (20*Nc*Nf)/3 | non-planar: -85/3 - 44/Nc^2 + (40*Nf)/(3*Nc)
(7.1) +-+- a1 L=2 | ly^1 | real | z3 | total: -4 - 20/Nc^2 + 6*Nc^2 | planar: 6*Nc^2 | non-planar: -4 - 20/Nc^2
(7.1) +-+- a1 L=2 | ly^1 | iPi | 1 | total: 139/9 + 26/Nc^2 - (137*Nc^2)/9 + (-64/(9*Nc) + (32*Nc)/9)*Nf | planar: (-137*Nc^2)/9 + (32*Nc*Nf)/9 | non-planar: 139/9 + 26/Nc^2 - (64*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^1 | iPi | z2 | total: 3 - 16/Nc^2 + 3*Nc^2 | planar: 3*Nc^2 | non-planar: 3 - 16/Nc^2
(7.1) +-+- a1 L=2 | ly^0 | real | 1 | total: -30659/324 - 511/(16*Nc^2) - (23213*Nc^2)/1296 + (1370/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-23213*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -30659/324 - 511/(16*Nc^2) + (1370*Nf)/(81*Nc)
(7.1) +-+- a1 L=2 | ly^0 | real | z2 | total: 1213/18 + 9/(2*Nc^2) + (295*Nc^2)/9 + (-173/(9*Nc) - (163*Nc)/9)*Nf + (8*Nf^2)/3 | planar: (295*Nc^2)/9 - (163*Nc*Nf)/9 + (8*Nf^2)/3 | non-planar: 1213/18 + 9/(2*Nc^2) - (173*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^0 | real | z3 | total: 337/9 + 35/Nc^2 - (118*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-118*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 337/9 + 35/Nc^2 + (14*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^0 | real | z2^2 | total: -11/5 - 1/(10*Nc^2) - (137*Nc^2)/10 | planar: (-137*Nc^2)/10 | non-planar: -11/5 - 1/(10*Nc^2)
(7.1) +-+- a1 L=2 | ly^0 | iPi | 1 | total: -590/27 + 51/(4*Nc^2) - (3049*Nc^2)/108 + (224/(27*Nc) + (386*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-3049*Nc^2)/108 + (386*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -590/27 + 51/(4*Nc^2) + (224*Nf)/(27*Nc)
(7.1) +-+- a1 L=2 | ly^0 | iPi | z2 | total: 6 + 3/Nc^2 + 7*Nc^2 + (-2/Nc - 2*Nc)*Nf | planar: 7*Nc^2 - 2*Nc*Nf | non-planar: 6 + 3/Nc^2 - (2*Nf)/Nc
(7.1) +-+- a1 L=2 | ly^0 | iPi | z3 | total: 6 + 12/Nc^2 - 8*Nc^2 | planar: -8*Nc^2 | non-planar: 6 + 12/Nc^2
(7.1) +-+- a1 L=3 | ly^6 | real | 1 | total: 4/(45*Nc^3) - 11/(360*Nc) + Nc/36 - Nc^3/144 | planar: -1/144*Nc^3 | non-planar: 4/(45*Nc^3) - 11/(360*Nc) + Nc/36
(7.1) +-+- a1 L=3 | ly^5 | real | 1 | total: -8/(15*Nc^3) - 11/(15*Nc) + (23*Nc)/60 - (17*Nc^3)/120 + (-1/10 + 1/(6*Nc^2) + Nc^2/30)*Nf | planar: (-17*Nc^3)/120 + (Nc^2*Nf)/30 | non-planar: -8/(15*Nc^3) - 11/(15*Nc) + (23*Nc)/60 + (-1/10 + 1/(6*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^5 | iPi | 1 | total: 13/(10*Nc^3) - 27/(20*Nc) + Nc - (5*Nc^3)/24 | planar: (-5*Nc^3)/24 | non-planar: 13/(10*Nc^3) - 27/(20*Nc) + Nc
(7.1) +-+- a1 L=3 | ly^4 | real | 1 | total: -3/(2*Nc^3) + 34/(9*Nc) + (377*Nc)/216 - (187*Nc^3)/216 + (-89/108 - 5/(18*Nc^2) + (37*Nc^2)/108)*Nf + (1/(27*Nc) - Nc/54)*Nf^2 | planar: (-187*Nc^3)/216 + (37*Nc^2*Nf)/108 - (Nc*Nf^2)/54 | non-planar: -3/(2*Nc^3) + 34/(9*Nc) + (377*Nc)/216 + (-89/108 - 5/(18*Nc^2))*Nf + Nf^2/(27*Nc)
(7.1) +-+- a1 L=3 | ly^4 | real | z2 | total: 64/(3*Nc^3) - 221/(12*Nc) + (41*Nc)/6 - (11*Nc^3)/6 | planar: (-11*Nc^3)/6 | non-planar: 64/(3*Nc^3) - 221/(12*Nc) + (41*Nc)/6
(7.1) +-+- a1 L=3 | ly^4 | iPi | 1 | total: -Nc^(-3) - 25/(6*Nc) + (113*Nc)/36 - (17*Nc^3)/24 + (-19/18 + 4/(3*Nc^2) + Nc^2/3)*Nf | planar: (-17*Nc^3)/24 + (Nc^2*Nf)/3 | non-planar: -Nc^(-3) - 25/(6*Nc) + (113*Nc)/36 + (-19/18 + 4/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^3 | real | 1 | total: 49/(3*Nc^3) + 251/(9*Nc) - (2063*Nc)/54 + (295*Nc^3)/18 + (239/27 - 56/(9*Nc^2) - (95*Nc^2)/27)*Nf + (-4/(27*Nc) + (2*Nc)/27)*Nf^2 | planar: (295*Nc^3)/18 - (95*Nc^2*Nf)/27 + (2*Nc*Nf^2)/27 | non-planar: 49/(3*Nc^3) + 251/(9*Nc) - (2063*Nc)/54 + (239/27 - 56/(9*Nc^2))*Nf - (4*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^3 | real | z2 | total: -79/Nc^3 - 122/(3*Nc) + (479*Nc)/9 - 22*Nc^3 + (-182/9 + 26/Nc^2 + 6*Nc^2)*Nf | planar: -22*Nc^3 + 6*Nc^2*Nf | non-planar: -79/Nc^3 - 122/(3*Nc) + (479*Nc)/9 + (-182/9 + 26/Nc^2)*Nf
(7.1) +-+- a1 L=3 | ly^3 | real | z3 | total: -26/Nc^3 + 9/Nc - (5*Nc)/3 - (4*Nc^3)/3 | planar: (-4*Nc^3)/3 | non-planar: -26/Nc^3 + 9/Nc - (5*Nc)/3
(7.1) +-+- a1 L=3 | ly^3 | iPi | 1 | total: 100/(3*Nc^3) + 307/(9*Nc) - (2233*Nc)/54 + (731*Nc^3)/54 + (217/27 - 94/(9*Nc^2) - (71*Nc^2)/27)*Nf + (4/(27*Nc) - (2*Nc)/27)*Nf^2 | planar: (731*Nc^3)/54 - (71*Nc^2*Nf)/27 - (2*Nc*Nf^2)/27 | non-planar: 100/(3*Nc^3) + 307/(9*Nc) - (2233*Nc)/54 + (217/27 - 94/(9*Nc^2))*Nf + (4*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^3 | iPi | z2 | total: -33/Nc^3 + 25/(3*Nc) + (20*Nc)/3 - 2*Nc^3 | planar: -2*Nc^3 | non-planar: -33/Nc^3 + 25/(3*Nc) + (20*Nc)/3
(7.1) +-+- a1 L=3 | ly^2 | real | 1 | total: -1707/(16*Nc^3) - 733693/(2592*Nc) + (9113*Nc)/144 + (27889*Nc^3)/2592 + (4349/216 + 19691/(324*Nc^2) - (11605*Nc^2)/648)*Nf + (-100/(27*Nc) + (50*Nc)/27)*Nf^2 | planar: (27889*Nc^3)/2592 - (11605*Nc^2*Nf)/648 + (50*Nc*Nf^2)/27 | non-planar: -1707/(16*Nc^3) - 733693/(2592*Nc) + (9113*Nc)/144 + (4349/216 + 19691/(324*Nc^2))*Nf - (100*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^2 | real | z2 | total: 284/Nc^3 + 1023/(2*Nc) - (3005*Nc)/12 + (247*Nc^3)/12 + (151/6 - 149/Nc^2 + (91*Nc^2)/6)*Nf + (8/Nc - 4*Nc)*Nf^2 | planar: (247*Nc^3)/12 + (91*Nc^2*Nf)/6 - 4*Nc*Nf^2 | non-planar: 284/Nc^3 + 1023/(2*Nc) - (3005*Nc)/12 + (151/6 - 149/Nc^2)*Nf + (8*Nf^2)/Nc
(7.1) +-+- a1 L=3 | ly^2 | real | z3 | total: 19/Nc^3 + 3683/(18*Nc) - (733*Nc)/6 + (257*Nc^3)/9 + (77/3 - 316/(9*Nc^2) - (77*Nc^2)/9)*Nf | planar: (257*Nc^3)/9 - (77*Nc^2*Nf)/9 | non-planar: 19/Nc^3 + 3683/(18*Nc) - (733*Nc)/6 + (77/3 - 316/(9*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^2 | real | z2^2 | total: -145/(2*Nc^3) - 407/(20*Nc) + 30*Nc - (151*Nc^3)/20 | planar: (-151*Nc^3)/20 | non-planar: -145/(2*Nc^3) - 407/(20*Nc) + 30*Nc
(7.1) +-+- a1 L=3 | ly^2 | iPi | 1 | total: -353/(4*Nc^3) - 40153/(216*Nc) + (9691*Nc)/108 + (1193*Nc^3)/216 + (865/54 + 1133/(27*Nc^2) - (863*Nc^2)/54)*Nf + (-44/(9*Nc) + (22*Nc)/9)*Nf^2 | planar: (1193*Nc^3)/216 - (863*Nc^2*Nf)/54 + (22*Nc*Nf^2)/9 | non-planar: -353/(4*Nc^3) - 40153/(216*Nc) + (9691*Nc)/108 + (865/54 + 1133/(27*Nc^2))*Nf - (44*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^2 | iPi | z2 | total: 70/Nc^3 + 341/(6*Nc) - (172*Nc)/3 + (29*Nc^3)/2 + (46/3 - 88/(3*Nc^2) - 2*Nc^2)*Nf | planar: (29*Nc^3)/2 - 2*Nc^2*Nf | non-planar: 70/Nc^3 + 341/(6*Nc) - (172*Nc)/3 + (46/3 - 88/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^2 | iPi | z3 | total: 118/Nc^3 + 70/(3*Nc) - (175*Nc)/3 + 15*Nc^3 | planar: 15*Nc^3 | non-planar: 118/Nc^3 + 70/(3*Nc) - (175*Nc)/3
(7.1) +-+- a1 L=3 | ly^1 | real | 1 | total: 1219/(8*Nc^3) + 1066933/(1296*Nc) + (3307135*Nc)/5832 - (5929897*Nc^3)/11664 + (-515999/1458 - 9607/(81*Nc^2) + (301231*Nc^2)/1458)*Nf + (20984/(729*Nc) - (10492*Nc)/729)*Nf^2 | planar: (-5929897*Nc^3)/11664 + (301231*Nc^2*Nf)/1458 - (10492*Nc*Nf^2)/729 | non-planar: 1219/(8*Nc^3) + 1066933/(1296*Nc) + (3307135*Nc)/5832 + (-515999/1458 - 9607/(81*Nc^2))*Nf + (20984*Nf^2)/(729*Nc)
(7.1) +-+- a1 L=3 | ly^1 | real | z2 | total: 23/Nc^3 - 82073/(54*Nc) - (106123*Nc)/162 + (64426*Nc^3)/81 + (35123/81 + 10834/(27*Nc^2) - (26497*Nc^2)/81)*Nf + (-544/(9*Nc) + (272*Nc)/9)*Nf^2 | planar: (64426*Nc^3)/81 - (26497*Nc^2*Nf)/81 + (272*Nc*Nf^2)/9 | non-planar: 23/Nc^3 - 82073/(54*Nc) - (106123*Nc)/162 + (35123/81 + 10834/(27*Nc^2))*Nf - (544*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^1 | real | z3 | total: -279/Nc^3 - 6127/(18*Nc) - (5057*Nc)/27 + (10289*Nc^3)/54 + (742/9 + 48/Nc^2 - (458*Nc^2)/9)*Nf + (-208/(27*Nc) + (104*Nc)/27)*Nf^2 | planar: (10289*Nc^3)/54 - (458*Nc^2*Nf)/9 + (104*Nc*Nf^2)/27 | non-planar: -279/Nc^3 - 6127/(18*Nc) - (5057*Nc)/27 + (742/9 + 48/Nc^2)*Nf - (208*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^1 | real | z2^2 | total: 74/(5*Nc^3) + 7573/(30*Nc) + (404*Nc)/5 - (989*Nc^3)/6 + (-156/5 - 1124/(15*Nc^2) + (608*Nc^2)/15)*Nf | planar: (-989*Nc^3)/6 + (608*Nc^2*Nf)/15 | non-planar: 74/(5*Nc^3) + 7573/(30*Nc) + (404*Nc)/5 + (-156/5 - 1124/(15*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^1 | real | z5 | total: 126/Nc^3 + 49/Nc + 89*Nc - 50*Nc^3 | planar: -50*Nc^3 | non-planar: 126/Nc^3 + 49/Nc + 89*Nc
(7.1) +-+- a1 L=3 | ly^1 | real | z2*z3 | total: 376/Nc^3 - 24/Nc - (430*Nc)/3 + (26*Nc^3)/3 | planar: (26*Nc^3)/3 | non-planar: 376/Nc^3 - 24/Nc - (430*Nc)/3
(7.1) +-+- a1 L=3 | ly^1 | iPi | 1 | total: 679/(8*Nc^3) + 922849/(1296*Nc) + (123283*Nc)/648 - (460181*Nc^3)/1296 + (-71323/324 - 22703/(162*Nc^2) + (16411*Nc^2)/108)*Nf + (1976/(81*Nc) - (988*Nc)/81)*Nf^2 | planar: (-460181*Nc^3)/1296 + (16411*Nc^2*Nf)/108 - (988*Nc*Nf^2)/81 | non-planar: 679/(8*Nc^3) + 922849/(1296*Nc) + (123283*Nc)/648 + (-71323/324 - 22703/(162*Nc^2))*Nf + (1976*Nf^2)/(81*Nc)
(7.1) +-+- a1 L=3 | ly^1 | iPi | z2 | total: -200/Nc^3 - 447/Nc - (545*Nc)/18 + (3259*Nc^3)/18 + (659/9 + 102/Nc^2 - (601*Nc^2)/9)*Nf + (-112/(9*Nc) + (56*Nc)/9)*Nf^2 | planar: (3259*Nc^3)/18 - (601*Nc^2*Nf)/9 + (56*Nc*Nf^2)/9 | non-planar: -200/Nc^3 - 447/Nc - (545*Nc)/18 + (659/9 + 102/Nc^2)*Nf - (112*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^1 | iPi | z3 | total: -88/Nc^3 - 2915/(9*Nc) + (259*Nc)/3 + (452*Nc^3)/9 + (-10/3 + 440/(9*Nc^2) - (74*Nc^2)/9)*Nf | planar: (452*Nc^3)/9 - (74*Nc^2*Nf)/9 | non-planar: -88/Nc^3 - 2915/(9*Nc) + (259*Nc)/3 + (-10/3 + 440/(9*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^1 | iPi | z2^2 | total: 261/(5*Nc^3) - 83/(10*Nc) + 35*Nc - (241*Nc^3)/10 | planar: (-241*Nc^3)/10 | non-planar: 261/(5*Nc^3) - 83/(10*Nc) + 35*Nc
(7.1) +-+- a1 L=3 | ly^0 | real | 1 | total: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 - (59208167*Nc^3)/104976 + (28767799/52488 + 145/(972*Nc^2) + (22674005*Nc^2)/52488)*Nf + (-441631/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-59208167*Nc^3)/104976 + (22674005*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 + (28767799/52488 + 145/(972*Nc^2))*Nf - (441631*Nf^2)/(26244*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z2 | total: -49477/(48*Nc^3) - 2953171/(1296*Nc) + (7870487*Nc)/11664 + (15356083*Nc^3)/11664 + (-222566/729 - 41279/(324*Nc^2) - (2393377*Nc^2)/2916)*Nf + (1400/(27*Nc) + 156*Nc)*Nf^2 - (80*Nf^3)/9 | planar: (15356083*Nc^3)/11664 - (2393377*Nc^2*Nf)/2916 + 156*Nc*Nf^2 - (80*Nf^3)/9 | non-planar: -49477/(48*Nc^3) - 2953171/(1296*Nc) + (7870487*Nc)/11664 + (-222566/729 - 41279/(324*Nc^2))*Nf + (1400*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z3 | total: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 - (85286*Nc^3)/243 + (-196/27 - 43321/(81*Nc^2) + (8755*Nc^2)/81)*Nf + (-2960/(243*Nc) - (3196*Nc)/243)*Nf^2 | planar: (-85286*Nc^3)/243 + (8755*Nc^2*Nf)/81 - (3196*Nc*Nf^2)/243 | non-planar: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 + (-196/27 - 43321/(81*Nc^2))*Nf - (2960*Nf^2)/(243*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z2^2 | total: 1537/(5*Nc^3) + 117353/(135*Nc) - (8062*Nc)/45 - (78314*Nc^3)/135 + (-5644/135 + 302/(27*Nc^2) + (1954*Nc^2)/9)*Nf + (676/(135*Nc) - (2932*Nc)/135)*Nf^2 | planar: (-78314*Nc^3)/135 + (1954*Nc^2*Nf)/9 - (2932*Nc*Nf^2)/135 | non-planar: 1537/(5*Nc^3) + 117353/(135*Nc) - (8062*Nc)/45 + (-5644/135 + 302/(27*Nc^2))*Nf + (676*Nf^2)/(135*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z5 | total: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (457*Nc^3)/3 + (-92/9 + 2308/(9*Nc^2) - (572*Nc^2)/9)*Nf | planar: (457*Nc^3)/3 - (572*Nc^2*Nf)/9 | non-planar: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (-92/9 + 2308/(9*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | real | z2*z3 | total: -301/Nc^3 + 1106/(3*Nc) - 421*Nc + (532*Nc^3)/3 + (-16 - 50/(3*Nc^2) - (118*Nc^2)/3)*Nf | planar: (532*Nc^3)/3 - (118*Nc^2*Nf)/3 | non-planar: -301/Nc^3 + 1106/(3*Nc) - 421*Nc + (-16 - 50/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | real | z3^2 | total: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (44*Nc^3)/9 + (-64 + 128/Nc^2 + 16*Nc^2)*Nf | planar: (44*Nc^3)/9 + 16*Nc^2*Nf | non-planar: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (-64 + 128/Nc^2)*Nf
(7.1) +-+- a1 L=3 | ly^0 | real | z2^3 | total: 30523/(630*Nc^3) - 30479/(90*Nc) + (1064617*Nc)/1890 + (44357*Nc^3)/1890 + (-1984/35 + 3968/(35*Nc^2) + (496*Nc^2)/35)*Nf | planar: (44357*Nc^3)/1890 + (496*Nc^2*Nf)/35 | non-planar: 30523/(630*Nc^3) - 30479/(90*Nc) + (1064617*Nc)/1890 + (-1984/35 + 3968/(35*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | iPi | 1 | total: 15277/(48*Nc^3) + 699745/(1296*Nc) - (1663279*Nc)/11664 - (2489315*Nc^3)/3888 + (205361/2916 + 40831/(648*Nc^2) + (791297*Nc^2)/1944)*Nf + (-18119/(1458*Nc) - (17087*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-2489315*Nc^3)/3888 + (791297*Nc^2*Nf)/1944 - (17087*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: 15277/(48*Nc^3) + 699745/(1296*Nc) - (1663279*Nc)/11664 + (205361/2916 + 40831/(648*Nc^2))*Nf - (18119*Nf^2)/(1458*Nc)
(7.1) +-+- a1 L=3 | ly^0 | iPi | z2 | total: -6899/(12*Nc^3) - 36955/(108*Nc) + (72853*Nc)/324 + (11725*Nc^3)/36 + (-5797/81 - 194/(27*Nc^2) - (527*Nc^2)/3)*Nf + (82/(9*Nc) + 30*Nc)*Nf^2 - (16*Nf^3)/9 | planar: (11725*Nc^3)/36 - (527*Nc^2*Nf)/3 + 30*Nc*Nf^2 - (16*Nf^3)/9 | non-planar: -6899/(12*Nc^3) - 36955/(108*Nc) + (72853*Nc)/324 + (-5797/81 - 194/(27*Nc^2))*Nf + (82*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^0 | iPi | z3 | total: 255/Nc^3 + 11891/(18*Nc) + 167*Nc - (9109*Nc^3)/54 + (-514/27 - 380/(3*Nc^2) + (1438*Nc^2)/27)*Nf + (-188/(27*Nc) - (164*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/54 + (1438*Nc^2*Nf)/27 - (164*Nc*Nf^2)/27 | non-planar: 255/Nc^3 + 11891/(18*Nc) + 167*Nc + (-514/27 - 380/(3*Nc^2))*Nf - (188*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^0 | iPi | z2^2 | total: -127/(6*Nc^3) + 7033/(30*Nc) - (2673*Nc)/10 - (2231*Nc^3)/30 + (502/15 - 119/(3*Nc^2) + (65*Nc^2)/3)*Nf | planar: (-2231*Nc^3)/30 + (65*Nc^2*Nf)/3 | non-planar: -127/(6*Nc^3) + 7033/(30*Nc) - (2673*Nc)/10 + (502/15 - 119/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | iPi | z5 | total: -338/Nc^3 - 154/(3*Nc) - (62*Nc)/3 + 86*Nc^3 | planar: 86*Nc^3 | non-planar: -338/Nc^3 - 154/(3*Nc) - (62*Nc)/3
(7.1) +-+- a1 L=3 | ly^0 | iPi | z2*z3 | total: 352/Nc^3 + 104/Nc - (316*Nc)/3 - 4*Nc^3 | planar: -4*Nc^3 | non-planar: 352/Nc^3 + 104/Nc - (316*Nc)/3
(7.1) +-+- a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +-+- a2 L=1 | ly^2 | real | 1 | total: 1/(2*Nc^2) | planar: 0 | non-planar: 1/(2*Nc^2)
(7.1) +-+- a2 L=1 | ly^1 | real | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
(7.1) +-+- a2 L=1 | ly^1 | iPi | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
(7.1) +-+- a2 L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.1) +-+- a2 L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +-+- a2 L=1 | ly^0 | iPi | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.1) +-+- a2 L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(12*Nc) | planar: 0 | non-planar: 1/(12*Nc^3) - 1/(12*Nc)
(7.1) +-+- a2 L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + 1/(3*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 + 1/(3*Nc)
(7.1) +-+- a2 L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - 1/(3*Nc) | planar: 0 | non-planar: -2/(3*Nc^3) - 1/(3*Nc)
(7.1) +-+- a2 L=2 | ly^2 | real | 1 | total: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2) | planar: 0 | non-planar: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^2 | real | z2 | total: -21/(2*Nc^3) - 21/(2*Nc) + 6*Nc | planar: 6*Nc | non-planar: -21/(2*Nc^3) - 21/(2*Nc)
(7.1) +-+- a2 L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) + 19/(6*Nc) - Nc - (2*Nf)/(3*Nc^2) | planar: -Nc | non-planar: 3/(2*Nc^3) + 19/(6*Nc) - (2*Nf)/(3*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2) | planar: 0 | non-planar: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | real | z2 | total: 23/Nc^3 + 71/(3*Nc) - (20*Nf)/(3*Nc^2) | planar: 0 | non-planar: 23/Nc^3 + 71/(3*Nc) - (20*Nf)/(3*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | real | z3 | total: 8/Nc^3 + 10/Nc | planar: 0 | non-planar: 8/Nc^3 + 10/Nc
(7.1) +-+- a2 L=2 | ly^1 | iPi | 1 | total: -15/Nc^3 - 173/(9*Nc) + 8*Nc + (32*Nf)/(9*Nc^2) | planar: 8*Nc | non-planar: -15/Nc^3 - 173/(9*Nc) + (32*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | iPi | z2 | total: 9/Nc^3 + 9/Nc - 8*Nc | planar: -8*Nc | non-planar: 9/Nc^3 + 9/Nc
(7.1) +-+- a2 L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | real | z2 | total: -77/(2*Nc^3) - 589/(18*Nc) - (301*Nc)/9 + (115/9 + 221/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (-301*Nc)/9 + (115*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -77/(2*Nc^3) - 589/(18*Nc) + (221*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | real | z2^2 | total: 21/(2*Nc^3) - 77/(5*Nc) + (209*Nc)/10 | planar: (209*Nc)/10 | non-planar: 21/(2*Nc^3) - 77/(5*Nc)
(7.1) +-+- a2 L=2 | ly^0 | iPi | 1 | total: 29/(4*Nc^3) + 758/(27*Nc) + (217*Nc)/108 + (-290/27 - 320/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (217*Nc)/108 - (290*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 29/(4*Nc^3) + 758/(27*Nc) - (320*Nf)/(27*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | iPi | z2 | total: -10/Nc^3 + 8/(3*Nc) - (26*Nc)/3 + (2/3 + 10/(3*Nc^2))*Nf | planar: (-26*Nc)/3 + (2*Nf)/3 | non-planar: -10/Nc^3 + 8/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 6/Nc + 8*Nc | planar: 8*Nc | non-planar: -12/Nc^3 - 6/Nc
(7.1) +-+- a2 L=3 | ly^6 | real | 1 | total: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2) | planar: 0 | non-planar: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.1) +-+- a2 L=3 | ly^5 | real | 1 | total: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf | planar: 0 | non-planar: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^5 | iPi | 1 | total: -7/30 - 11/(40*Nc^4) - 1/(6*Nc^2) - Nc^2/15 | planar: -1/15*Nc^2 | non-planar: -7/30 - 11/(40*Nc^4) - 1/(6*Nc^2)
(7.1) +-+- a2 L=3 | ly^4 | real | 1 | total: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2) | planar: 0 | non-planar: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2)
(7.1) +-+- a2 L=3 | ly^4 | real | z2 | total: 83/12 - 16/(3*Nc^4) - 21/(2*Nc^2) + Nc^2 | planar: Nc^2 | non-planar: 83/12 - 16/(3*Nc^4) - 21/(2*Nc^2)
(7.1) +-+- a2 L=3 | ly^4 | iPi | 1 | total: 11/9 + 1/(8*Nc^4) + 35/(36*Nc^2) + (5*Nc^2)/12 + (-7/(18*Nc^3) - 1/(18*Nc) - Nc/6)*Nf | planar: (5*Nc^2)/12 - (Nc*Nf)/6 | non-planar: 11/9 + 1/(8*Nc^4) + 35/(36*Nc^2) + (-7/(18*Nc^3) - 1/(18*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^3 | real | 1 | total: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^3 | real | z2 | total: 101/9 + 21/Nc^4 + 560/(9*Nc^2) - 6*Nc^2 + (-74/(9*Nc^3) - 68/(9*Nc) + 4*Nc)*Nf | planar: -6*Nc^2 + 4*Nc*Nf | non-planar: 101/9 + 21/Nc^4 + 560/(9*Nc^2) + (-74/(9*Nc^3) - 68/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^3 | real | z3 | total: 4 + 17/(3*Nc^4) + 31/(3*Nc^2) | planar: 0 | non-planar: 4 + 17/(3*Nc^4) + 31/(3*Nc^2)
(7.1) +-+- a2 L=3 | ly^3 | iPi | 1 | total: -227/27 - 59/(6*Nc^4) - 455/(18*Nc^2) + (35*Nc^2)/9 + (25/(9*Nc^3) + 67/(27*Nc) - (2*Nc)/9)*Nf - (2*Nf^2)/(27*Nc^2) | planar: (35*Nc^2)/9 - (2*Nc*Nf)/9 | non-planar: -227/27 - 59/(6*Nc^4) - 455/(18*Nc^2) + (25/(9*Nc^3) + 67/(27*Nc))*Nf - (2*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^3 | iPi | z2 | total: -61/3 + 10/Nc^4 + 79/(3*Nc^2) + 4*Nc^2 | planar: 4*Nc^2 | non-planar: -61/3 + 10/Nc^4 + 79/(3*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | real | 1 | total: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | real | z2 | total: -1505/12 - 103/Nc^4 - 1605/(4*Nc^2) + 64*Nc^2 + (111/(2*Nc^3) + 487/(6*Nc) - 28*Nc)*Nf - (4*Nf^2)/Nc^2 | planar: 64*Nc^2 - 28*Nc*Nf | non-planar: -1505/12 - 103/Nc^4 - 1605/(4*Nc^2) + (111/(2*Nc^3) + 487/(6*Nc))*Nf - (4*Nf^2)/Nc^2
(7.1) +-+- a2 L=3 | ly^2 | real | z3 | total: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf | planar: 0 | non-planar: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^2 | real | z2^2 | total: -2351/20 + 629/(20*Nc^4) + 229/(2*Nc^2) + 42*Nc^2 | planar: 42*Nc^2 | non-planar: -2351/20 + 629/(20*Nc^4) + 229/(2*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | iPi | 1 | total: 14357/216 + 209/(8*Nc^4) + 1411/(9*Nc^2) - (1903*Nc^2)/27 + (-287/(18*Nc^3) - 2003/(54*Nc) + (298*Nc)/27)*Nf + (22*Nf^2)/(9*Nc^2) | planar: (-1903*Nc^2)/27 + (298*Nc*Nf)/27 | non-planar: 14357/216 + 209/(8*Nc^4) + 1411/(9*Nc^2) + (-287/(18*Nc^3) - 2003/(54*Nc))*Nf + (22*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | iPi | z2 | total: -79/6 - 55/(2*Nc^4) - 277/(3*Nc^2) + 49*Nc^2 + (34/(3*Nc^3) + 50/(3*Nc) - 12*Nc)*Nf | planar: 49*Nc^2 - 12*Nc*Nf | non-planar: -79/6 - 55/(2*Nc^4) - 277/(3*Nc^2) + (34/(3*Nc^3) + 50/(3*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^2 | iPi | z3 | total: 31/3 - 35/Nc^4 - 87/Nc^2 + (41*Nc^2)/3 | planar: (41*Nc^2)/3 | non-planar: 31/3 - 35/Nc^4 - 87/Nc^2
(7.1) +-+- a2 L=3 | ly^1 | real | 1 | total: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | real | z2 | total: 33790/81 + 279/(2*Nc^4) + 41995/(54*Nc^2) + (200*Nc^2)/9 + (-5957/(27*Nc^3) - 26857/(81*Nc) + (400*Nc)/9)*Nf + (272*Nf^2)/(9*Nc^2) | planar: (200*Nc^2)/9 + (400*Nc*Nf)/9 | non-planar: 33790/81 + 279/(2*Nc^4) + 41995/(54*Nc^2) + (-5957/(27*Nc^3) - 26857/(81*Nc))*Nf + (272*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | real | z3 | total: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | real | z2^2 | total: -599/6 - 763/(10*Nc^4) - 2026/(15*Nc^2) + 128*Nc^2 + (748/(15*Nc^3) + 716/(15*Nc) - 32*Nc)*Nf | planar: 128*Nc^2 - 32*Nc*Nf | non-planar: -599/6 - 763/(10*Nc^4) - 2026/(15*Nc^2) + (748/(15*Nc^3) + 716/(15*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^1 | real | z5 | total: -92 - 15/Nc^4 - 107/Nc^2 | planar: 0 | non-planar: -92 - 15/Nc^4 - 107/Nc^2
(7.1) +-+- a2 L=3 | ly^1 | real | z2*z3 | total: 1250/3 - 176/Nc^4 - 414/Nc^2 - 44*Nc^2 | planar: -44*Nc^2 | non-planar: 1250/3 - 176/Nc^4 - 414/Nc^2
(7.1) +-+- a2 L=3 | ly^1 | iPi | 1 | total: -537077/1296 - 1559/(16*Nc^4) - 152249/(324*Nc^2) + (9440*Nc^2)/27 + (27143/(324*Nc^3) + 20011/(108*Nc) - (1640*Nc)/27)*Nf - (988*Nf^2)/(81*Nc^2) | planar: (9440*Nc^2)/27 - (1640*Nc*Nf)/27 | non-planar: -537077/1296 - 1559/(16*Nc^4) - 152249/(324*Nc^2) + (27143/(324*Nc^3) + 20011/(108*Nc))*Nf - (988*Nf^2)/(81*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | iPi | z2 | total: 3715/18 + 114/Nc^4 + 2255/(6*Nc^2) - 200*Nc^2 + (-181/(3*Nc^3) - 721/(9*Nc) + 32*Nc)*Nf + (56*Nf^2)/(9*Nc^2) | planar: -200*Nc^2 + 32*Nc*Nf | non-planar: 3715/18 + 114/Nc^4 + 2255/(6*Nc^2) + (-181/(3*Nc^3) - 721/(9*Nc))*Nf + (56*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | iPi | z3 | total: 1778/9 + 51/Nc^4 + 1807/(9*Nc^2) - 174*Nc^2 + (-178/(9*Nc^3) - 446/(9*Nc) + 32*Nc)*Nf | planar: -174*Nc^2 + 32*Nc*Nf | non-planar: 1778/9 + 51/Nc^4 + 1807/(9*Nc^2) + (-178/(9*Nc^3) - 446/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^1 | iPi | z2^2 | total: -49/10 - 299/(10*Nc^4) - 176/(5*Nc^2) + (76*Nc^2)/5 | planar: (76*Nc^2)/5 | non-planar: -49/10 - 299/(10*Nc^4) - 176/(5*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z2 | total: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) - (15657403*Nc^2)/11664 + (126311/(324*Nc^3) + 257558/(729*Nc) + (1488121*Nc)/2916)*Nf + (-1148/9 - 2168/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (-15657403*Nc^2)/11664 + (1488121*Nc*Nf)/2916 - (1148*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) + (126311/(324*Nc^3) + 257558/(729*Nc))*Nf - (2168*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z2^2 | total: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (100463*Nc^2)/135 + (-13174/(135*Nc^3) + 11944/(135*Nc) - (7982*Nc)/45)*Nf + (284/27 + 836/(135*Nc^2))*Nf^2 | planar: (100463*Nc^2)/135 - (7982*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (-13174/(135*Nc^3) + 11944/(135*Nc))*Nf + (836*Nf^2)/(135*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^0 | real | z2*z3 | total: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (598*Nc^2)/3 + (-130/(3*Nc^3) + 368/(3*Nc) - (22*Nc)/3)*Nf | planar: (598*Nc^2)/3 - (22*Nc*Nf)/3 | non-planar: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (-130/(3*Nc^3) + 368/(3*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.1) +-+- a2 L=3 | ly^0 | real | z2^3 | total: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (585761*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-585761*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.1) +-+- a2 L=3 | ly^0 | iPi | 1 | total: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) - (86087*Nc^2)/486 + (-84821/(648*Nc^3) - 762227/(2916*Nc) - (288083*Nc)/1944)*Nf + (14459/243 + 33887/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (-86087*Nc^2)/486 - (288083*Nc*Nf)/1944 + (14459*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) + (-84821/(648*Nc^3) - 762227/(2916*Nc))*Nf + (33887*Nf^2)/(1458*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | iPi | z2 | total: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) - (13843*Nc^2)/36 + (1985/(27*Nc^3) + 3367/(81*Nc) + (418*Nc)/3)*Nf + (-22 - 154/(9*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (-13843*Nc^2)/36 + (418*Nc*Nf)/3 - 22*Nf^2 + (16*Nf^3)/(9*Nc) | non-planar: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) + (1985/(27*Nc^3) + 3367/(81*Nc))*Nf - (154*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | iPi | z3 | total: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (3335*Nc^2)/27 + (886/(9*Nc^3) + 802/(27*Nc) - (964*Nc)/27)*Nf + (140/27 + 212/(27*Nc^2))*Nf^2 | planar: (3335*Nc^2)/27 - (964*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (886/(9*Nc^3) + 802/(27*Nc))*Nf + (212*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | iPi | z2^2 | total: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (7939*Nc^2)/30 + (35/(3*Nc^3) + 346/(15*Nc) - (251*Nc)/5)*Nf | planar: (7939*Nc^2)/30 - (251*Nc*Nf)/5 | non-planar: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (35/(3*Nc^3) + 346/(15*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^0 | iPi | z5 | total: -538/3 + 94/Nc^4 + 494/Nc^2 - (254*Nc^2)/3 | planar: (-254*Nc^2)/3 | non-planar: -538/3 + 94/Nc^4 + 494/Nc^2
(7.1) +-+- a2 L=3 | ly^0 | iPi | z2*z3 | total: 52/3 - 48/Nc^4 - 372/Nc^2 + 56*Nc^2 | planar: 56*Nc^2 | non-planar: 52/3 - 48/Nc^4 - 372/Nc^2
(7.1) +-+- singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
(7.1) +-+- singlet L=1 | ly^2 | real | 1 | total: -1 + 1/(2*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: -1 + 1/(2*Nc^2)
(7.1) +-+- singlet L=1 | ly^1 | real | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
(7.1) +-+- singlet L=1 | ly^1 | iPi | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
(7.1) +-+- singlet L=1 | ly^0 | real | 1 | total: -59/9 + 8/Nc^2 - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -59/9 + 8/Nc^2 - (10*Nf)/(9*Nc)
(7.1) +-+- singlet L=1 | ly^0 | real | z2 | total: 8 - 7/Nc^2 - Nc^2 | planar: -Nc^2 | non-planar: 8 - 7/Nc^2
(7.1) +-+- singlet L=1 | ly^0 | iPi | 1 | total: -1/3 + 2/Nc^2 - (5*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-5*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -1/3 + 2/Nc^2 - (2*Nf)/(3*Nc)
(7.1) +-+- singlet L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4 - Nc^3/12 | planar: -1/12*Nc^3 | non-planar: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4
(7.1) +-+- singlet L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + Nc^(-1) - Nc + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + Nc^(-1) - Nc
(7.1) +-+- singlet L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) + 2/Nc - 2*Nc + (2*Nc^3)/3 | planar: (2*Nc^3)/3 | non-planar: -2/(3*Nc^3) + 2/Nc - 2*Nc
(7.1) +-+- singlet L=2 | ly^2 | real | 1 | total: 4/Nc^3 - 41/(9*Nc) - (26*Nc)/9 + (31*Nc^3)/9 + (20/9 - 10/(9*Nc^2) - (10*Nc^2)/9)*Nf | planar: (31*Nc^3)/9 - (10*Nc^2*Nf)/9 | non-planar: 4/Nc^3 - 41/(9*Nc) - (26*Nc)/9 + (20/9 - 10/(9*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^2 | real | z2 | total: -21/(2*Nc^3) + 35/(2*Nc) - (19*Nc)/2 + (5*Nc^3)/2 | planar: (5*Nc^3)/2 | non-planar: -21/(2*Nc^3) + 35/(2*Nc) - (19*Nc)/2
(7.1) +-+- singlet L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) - 5/(6*Nc) - (11*Nc)/6 + (7*Nc^3)/6 + (4/3 - 2/(3*Nc^2) - (2*Nc^2)/3)*Nf | planar: (7*Nc^3)/6 - (2*Nc^2*Nf)/3 | non-planar: 3/(2*Nc^3) - 5/(6*Nc) - (11*Nc)/6 + (4/3 - 2/(3*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 140/(27*Nc) + (1252*Nc)/27 - (788*Nc^3)/27 + (-304/27 + 152/(27*Nc^2) + (152*Nc^2)/27)*Nf | planar: (-788*Nc^3)/27 + (152*Nc^2*Nf)/27 | non-planar: -12/Nc^3 - 140/(27*Nc) + (1252*Nc)/27 + (-304/27 + 152/(27*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^1 | real | z2 | total: 23/Nc^3 - 61/(3*Nc) - (85*Nc)/3 + (77*Nc^3)/3 + (40/3 - 20/(3*Nc^2) - (20*Nc^2)/3)*Nf | planar: (77*Nc^3)/3 - (20*Nc^2*Nf)/3 | non-planar: 23/Nc^3 - 61/(3*Nc) - (85*Nc)/3 + (40/3 - 20/(3*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^1 | real | z3 | total: 8/Nc^3 - 10/Nc - 4*Nc + 6*Nc^3 | planar: 6*Nc^3 | non-planar: 8/Nc^3 - 10/Nc - 4*Nc
(7.1) +-+- singlet L=2 | ly^1 | iPi | 1 | total: -15/Nc^3 + 61/(9*Nc) + (211*Nc)/9 - (137*Nc^3)/9 + (-64/9 + 32/(9*Nc^2) + (32*Nc^2)/9)*Nf | planar: (-137*Nc^3)/9 + (32*Nc^2*Nf)/9 | non-planar: -15/Nc^3 + 61/(9*Nc) + (211*Nc)/9 + (-64/9 + 32/(9*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^1 | iPi | z2 | total: 9/Nc^3 - 7/Nc - 5*Nc + 3*Nc^3 | planar: 3*Nc^3 | non-planar: 9/Nc^3 - 7/Nc - 5*Nc
(7.1) +-+- singlet L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 - (23213*Nc^3)/1296 + (5/81 - 1370/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-23213*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 + (5/81 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
(7.1) +-+- singlet L=2 | ly^0 | real | z2 | total: -77/(2*Nc^3) - 254/(9*Nc) + (611*Nc)/18 + (295*Nc^3)/9 + (-58/9 + 221/(9*Nc^2) - (163*Nc^2)/9)*Nf + (-8/(3*Nc) + (8*Nc)/3)*Nf^2 | planar: (295*Nc^3)/9 - (163*Nc^2*Nf)/9 + (8*Nc*Nf^2)/3 | non-planar: -77/(2*Nc^3) - 254/(9*Nc) + (611*Nc)/18 + (-58/9 + 221/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc)
(7.1) +-+- singlet L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 - (118*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-118*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^0 | real | z2^2 | total: 21/(2*Nc^3) - 31/(2*Nc) + (187*Nc)/10 - (137*Nc^3)/10 | planar: (-137*Nc^3)/10 | non-planar: 21/(2*Nc^3) - 31/(2*Nc) + (187*Nc)/10
(7.1) +-+- singlet L=2 | ly^0 | iPi | 1 | total: 29/(4*Nc^3) + 4409/(108*Nc) - (2143*Nc)/108 - (3049*Nc^3)/108 + (-22/9 - 320/(27*Nc^2) + (386*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/108 + (386*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 29/(4*Nc^3) + 4409/(108*Nc) - (2143*Nc)/108 + (-22/9 - 320/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.1) +-+- singlet L=2 | ly^0 | iPi | z2 | total: -10/Nc^3 + 17/(3*Nc) - (8*Nc)/3 + 7*Nc^3 + (-4/3 + 10/(3*Nc^2) - 2*Nc^2)*Nf | planar: 7*Nc^3 - 2*Nc^2*Nf | non-planar: -10/Nc^3 + 17/(3*Nc) - (8*Nc)/3 + (-4/3 + 10/(3*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 + 6/Nc + 14*Nc - 8*Nc^3 | planar: -8*Nc^3 | non-planar: -12/Nc^3 + 6/Nc + 14*Nc
(7.1) +-+- singlet L=3 | ly^6 | real | 1 | total: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36 - Nc^4/144 | planar: -1/144*Nc^4 | non-planar: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36
(7.1) +-+- singlet L=3 | ly^5 | real | 1 | total: -3/10 + 1/(24*Nc^4) + 1/(60*Nc^2) + (23*Nc^2)/60 - (17*Nc^4)/120 + (-1/30*1/Nc^3 + 1/(10*Nc) - Nc/10 + Nc^3/30)*Nf | planar: (-17*Nc^4)/120 + (Nc^3*Nf)/30 | non-planar: -3/10 + 1/(24*Nc^4) + 1/(60*Nc^2) + (23*Nc^2)/60 + (-1/30*1/Nc^3 + 1/(10*Nc) - Nc/10)*Nf
(7.1) +-+- singlet L=3 | ly^5 | iPi | 1 | total: -19/12 - 11/(40*Nc^4) + 17/(15*Nc^2) + (14*Nc^2)/15 - (5*Nc^4)/24 | planar: (-5*Nc^4)/24 | non-planar: -19/12 - 11/(40*Nc^4) + 17/(15*Nc^2) + (14*Nc^2)/15
(7.1) +-+- singlet L=3 | ly^4 | real | 1 | total: -65/108 + 7/(24*Nc^4) - 41/(72*Nc^2) + (377*Nc^2)/216 - (187*Nc^4)/216 + (-5/(36*Nc^3) + 67/(108*Nc) - (89*Nc)/108 + (37*Nc^3)/108)*Nf + (1/27 - 1/(54*Nc^2) - Nc^2/54)*Nf^2 | planar: (-187*Nc^4)/216 + (37*Nc^3*Nf)/108 - (Nc^2*Nf^2)/54 | non-planar: -65/108 + 7/(24*Nc^4) - 41/(72*Nc^2) + (377*Nc^2)/216 + (-5/(36*Nc^3) + 67/(108*Nc) - (89*Nc)/108)*Nf + (1/27 - 1/(54*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^4 | real | z2 | total: -23/2 - 16/(3*Nc^4) + 65/(6*Nc^2) + (47*Nc^2)/6 - (11*Nc^4)/6 | planar: (-11*Nc^4)/6 | non-planar: -23/2 - 16/(3*Nc^4) + 65/(6*Nc^2) + (47*Nc^2)/6
(7.1) +-+- singlet L=3 | ly^4 | iPi | 1 | total: -53/18 + 1/(8*Nc^4) - 1/(36*Nc^2) + (32*Nc^2)/9 - (17*Nc^4)/24 + (-7/(18*Nc^3) + 23/(18*Nc) - (11*Nc)/9 + Nc^3/3)*Nf | planar: (-17*Nc^4)/24 + (Nc^3*Nf)/3 | non-planar: -53/18 + 1/(8*Nc^4) - 1/(36*Nc^2) + (32*Nc^2)/9 + (-7/(18*Nc^3) + 23/(18*Nc) - (11*Nc)/9)*Nf
(7.1) +-+- singlet L=3 | ly^3 | real | 1 | total: 632/27 - 23/(6*Nc^4) + 121/(54*Nc^2) - (2063*Nc^2)/54 + (295*Nc^4)/18 + (49/(27*Nc^3) - 193/(27*Nc) + (239*Nc)/27 - (95*Nc^3)/27)*Nf + (-4/27 + 2/(27*Nc^2) + (2*Nc^2)/27)*Nf^2 | planar: (295*Nc^4)/18 - (95*Nc^3*Nf)/27 + (2*Nc^2*Nf^2)/27 | non-planar: 632/27 - 23/(6*Nc^4) + 121/(54*Nc^2) - (2063*Nc^2)/54 + (49/(27*Nc^3) - 193/(27*Nc) + (239*Nc)/27)*Nf + (-4/27 + 2/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^3 | real | z2 | total: -265/9 + 21/Nc^4 - 151/(9*Nc^2) + (425*Nc^2)/9 - 22*Nc^4 + (-74/(9*Nc^3) + 166/(9*Nc) - (146*Nc)/9 + 6*Nc^3)*Nf | planar: -22*Nc^4 + 6*Nc^3*Nf | non-planar: -265/9 + 21/Nc^4 - 151/(9*Nc^2) + (425*Nc^2)/9 + (-74/(9*Nc^3) + 166/(9*Nc) - (146*Nc)/9)*Nf
(7.1) +-+- singlet L=3 | ly^3 | real | z3 | total: 13 + 17/(3*Nc^4) - 47/(3*Nc^2) - (5*Nc^2)/3 - (4*Nc^4)/3 | planar: (-4*Nc^4)/3 | non-planar: 13 + 17/(3*Nc^4) - 47/(3*Nc^2) - (5*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^3 | iPi | 1 | total: 694/27 - 59/(6*Nc^4) + 145/(18*Nc^2) - (2023*Nc^2)/54 + (731*Nc^4)/54 + (25/(9*Nc^3) - 215/(27*Nc) + (211*Nc)/27 - (71*Nc^3)/27)*Nf + (4/27 - 2/(27*Nc^2) - (2*Nc^2)/27)*Nf^2 | planar: (731*Nc^4)/54 - (71*Nc^3*Nf)/27 - (2*Nc^2*Nf^2)/27 | non-planar: 694/27 - 59/(6*Nc^4) + 145/(18*Nc^2) - (2023*Nc^2)/54 + (25/(9*Nc^3) - 215/(27*Nc) + (211*Nc)/27)*Nf + (4/27 - 2/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^3 | iPi | z2 | total: -12 + 10/Nc^4 - 20/(3*Nc^2) + (32*Nc^2)/3 - 2*Nc^4 | planar: -2*Nc^4 | non-planar: -12 + 10/Nc^4 - 20/(3*Nc^2) + (32*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^2 | real | 1 | total: -28729/216 + 827/(32*Nc^4) + 42919/(1296*Nc^2) + (9113*Nc^2)/144 + (27889*Nc^4)/2592 + (-10163/(648*Nc^3) + 323/(24*Nc) + (4349*Nc)/216 - (11605*Nc^3)/648)*Nf + (-100/27 + 50/(27*Nc^2) + (50*Nc^2)/27)*Nf^2 | planar: (27889*Nc^4)/2592 - (11605*Nc^3*Nf)/648 + (50*Nc^2*Nf^2)/27 | non-planar: -28729/216 + 827/(32*Nc^4) + 42919/(1296*Nc^2) + (9113*Nc^2)/144 + (-10163/(648*Nc^3) + 323/(24*Nc) + (4349*Nc)/216)*Nf + (-100/27 + 50/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^2 | real | z2 | total: 4633/12 - 103/Nc^4 - 469/(4*Nc^2) - (2237*Nc^2)/12 + (247*Nc^4)/12 + (111/(2*Nc^3) - 407/(6*Nc) - (17*Nc)/6 + (91*Nc^3)/6)*Nf + (8 - 4/Nc^2 - 4*Nc^2)*Nf^2 | planar: (247*Nc^4)/12 + (91*Nc^3*Nf)/6 - 4*Nc^2*Nf^2 | non-planar: 4633/12 - 103/Nc^4 - 469/(4*Nc^2) - (2237*Nc^2)/12 + (111/(2*Nc^3) - 407/(6*Nc) - (17*Nc)/6)*Nf + (8 - 4/Nc^2)*Nf^2
(7.1) +-+- singlet L=3 | ly^2 | real | z3 | total: 907/6 - 15/(2*Nc^4) - 901/(18*Nc^2) - (733*Nc^2)/6 + (257*Nc^4)/9 + (77/(9*Nc^3) - 77/(3*Nc) + (77*Nc)/3 - (77*Nc^3)/9)*Nf | planar: (257*Nc^4)/9 - (77*Nc^3*Nf)/9 | non-planar: 907/6 - 15/(2*Nc^4) - 901/(18*Nc^2) - (733*Nc^2)/6 + (77/(9*Nc^3) - 77/(3*Nc) + (77*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^2 | real | z2^2 | total: -1379/10 + 629/(20*Nc^4) + 42/Nc^2 + 72*Nc^2 - (151*Nc^4)/20 | planar: (-151*Nc^4)/20 | non-planar: -1379/10 + 629/(20*Nc^4) + 42/Nc^2 + 72*Nc^2
(7.1) +-+- singlet L=3 | ly^2 | iPi | 1 | total: -6449/54 + 209/(8*Nc^4) + 2467/(36*Nc^2) + (77*Nc^2)/4 + (1193*Nc^4)/216 + (-287/(18*Nc^3) + 263/(54*Nc) + (487*Nc)/18 - (863*Nc^3)/54)*Nf + (-44/9 + 22/(9*Nc^2) + (22*Nc^2)/9)*Nf^2 | planar: (1193*Nc^4)/216 - (863*Nc^3*Nf)/54 + (22*Nc^2*Nf^2)/9 | non-planar: -6449/54 + 209/(8*Nc^4) + 2467/(36*Nc^2) + (77*Nc^2)/4 + (-287/(18*Nc^3) + 263/(54*Nc) + (487*Nc)/18)*Nf + (-44/9 + 22/(9*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^2 | iPi | z2 | total: 131/3 - 55/(2*Nc^4) - 67/(3*Nc^2) - (25*Nc^2)/3 + (29*Nc^4)/2 + (34/(3*Nc^3) - 38/(3*Nc) + (10*Nc)/3 - 2*Nc^3)*Nf | planar: (29*Nc^4)/2 - 2*Nc^3*Nf | non-planar: 131/3 - 55/(2*Nc^4) - 67/(3*Nc^2) - (25*Nc^2)/3 + (34/(3*Nc^3) - 38/(3*Nc) + (10*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^2 | iPi | z3 | total: 101/3 - 35/Nc^4 + 31/Nc^2 - (134*Nc^2)/3 + 15*Nc^4 | planar: 15*Nc^4 | non-planar: 101/3 - 35/Nc^4 + 31/Nc^2 - (134*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^1 | real | 1 | total: 918125/2916 - 1219/(16*Nc^4) - 192679/(648*Nc^2) + (3307135*Nc^2)/5832 - (5929897*Nc^4)/11664 + (9607/(162*Nc^3) + 128305/(1458*Nc) - (515999*Nc)/1458 + (301231*Nc^3)/1458)*Nf + (20984/729 - 10492/(729*Nc^2) - (10492*Nc^2)/729)*Nf^2 | planar: (-5929897*Nc^4)/11664 + (301231*Nc^3*Nf)/1458 - (10492*Nc^2*Nf^2)/729 | non-planar: 918125/2916 - 1219/(16*Nc^4) - 192679/(648*Nc^2) + (3307135*Nc^2)/5832 + (9607/(162*Nc^3) + 128305/(1458*Nc) - (515999*Nc)/1458)*Nf + (20984/729 - 10492/(729*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^1 | real | z2 | total: -178639/162 + 279/(2*Nc^4) + 43237/(54*Nc^2) - (102523*Nc^2)/162 + (64426*Nc^4)/81 + (-5957/(27*Nc^3) + 5645/(81*Nc) + (38723*Nc)/81 - (26497*Nc^3)/81)*Nf + (-544/9 + 272/(9*Nc^2) + (272*Nc^2)/9)*Nf^2 | planar: (64426*Nc^4)/81 - (26497*Nc^3*Nf)/81 + (272*Nc^2*Nf^2)/9 | non-planar: -178639/162 + 279/(2*Nc^4) + 43237/(54*Nc^2) - (102523*Nc^2)/162 + (-5957/(27*Nc^3) + 5645/(81*Nc) + (38723*Nc)/81)*Nf + (-544/9 + 272/(9*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^1 | real | z3 | total: -2660/27 + 197/(2*Nc^4) - 29/(9*Nc^2) - (5057*Nc^2)/27 + (10289*Nc^4)/54 + (-58/(3*Nc^3) - 110/(9*Nc) + (742*Nc)/9 - (458*Nc^3)/9)*Nf + (-208/27 + 104/(27*Nc^2) + (104*Nc^2)/27)*Nf^2 | planar: (10289*Nc^4)/54 - (458*Nc^3*Nf)/9 + (104*Nc^2*Nf^2)/27 | non-planar: -2660/27 + 197/(2*Nc^4) - 29/(9*Nc^2) - (5057*Nc^2)/27 + (-58/(3*Nc^3) - 110/(9*Nc) + (742*Nc)/9)*Nf + (-208/27 + 104/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^1 | real | z2^2 | total: 763/5 - 763/(10*Nc^4) - 1804/(15*Nc^2) + (1044*Nc^2)/5 - (989*Nc^4)/6 + (748/(15*Nc^3) - 136/(5*Nc) - (316*Nc)/5 + (608*Nc^3)/15)*Nf | planar: (-989*Nc^4)/6 + (608*Nc^3*Nf)/15 | non-planar: 763/5 - 763/(10*Nc^4) - 1804/(15*Nc^2) + (1044*Nc^2)/5 + (748/(15*Nc^3) - 136/(5*Nc) - (316*Nc)/5)*Nf
(7.1) +-+- singlet L=3 | ly^1 | real | z5 | total: -43 - 15/Nc^4 + 19/Nc^2 + 89*Nc^2 - 50*Nc^4 | planar: -50*Nc^4 | non-planar: -43 - 15/Nc^4 + 19/Nc^2 + 89*Nc^2
(7.1) +-+- singlet L=3 | ly^1 | real | z2*z3 | total: 1178/3 - 176/Nc^4 - 38/Nc^2 - (562*Nc^2)/3 + (26*Nc^4)/3 | planar: (26*Nc^4)/3 | non-planar: 1178/3 - 176/Nc^4 - 38/Nc^2 - (562*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^1 | iPi | 1 | total: 96443/324 - 1559/(16*Nc^4) - 249499/(648*Nc^2) + (349843*Nc^2)/648 - (460181*Nc^4)/1296 + (27143/(324*Nc^3) + 14627/(324*Nc) - (91003*Nc)/324 + (16411*Nc^3)/108)*Nf + (1976/81 - 988/(81*Nc^2) - (988*Nc^2)/81)*Nf^2 | planar: (-460181*Nc^4)/1296 + (16411*Nc^3*Nf)/108 - (988*Nc^2*Nf^2)/81 | non-planar: 96443/324 - 1559/(16*Nc^4) - 249499/(648*Nc^2) + (349843*Nc^2)/648 + (27143/(324*Nc^3) + 14627/(324*Nc) - (91003*Nc)/324)*Nf + (1976/81 - 988/(81*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^1 | iPi | z2 | total: -4331/18 + 114/Nc^4 + 1055/(6*Nc^2) - (4145*Nc^2)/18 + (3259*Nc^4)/18 + (-181/(3*Nc^3) + 197/(9*Nc) + (947*Nc)/9 - (601*Nc^3)/9)*Nf + (-112/9 + 56/(9*Nc^2) + (56*Nc^2)/9)*Nf^2 | planar: (3259*Nc^4)/18 - (601*Nc^3*Nf)/9 + (56*Nc^2*Nf^2)/9 | non-planar: -4331/18 + 114/Nc^4 + 1055/(6*Nc^2) - (4145*Nc^2)/18 + (-181/(3*Nc^3) + 197/(9*Nc) + (947*Nc)/9)*Nf + (-112/9 + 56/(9*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^1 | iPi | z3 | total: -379/3 + 51/Nc^4 + 1015/(9*Nc^2) - (263*Nc^2)/3 + (452*Nc^4)/9 + (-178/(9*Nc^3) - 2/(3*Nc) + (86*Nc)/3 - (74*Nc^3)/9)*Nf | planar: (452*Nc^4)/9 - (74*Nc^3*Nf)/9 | non-planar: -379/3 + 51/Nc^4 + 1015/(9*Nc^2) - (263*Nc^2)/3 + (-178/(9*Nc^3) - 2/(3*Nc) + (86*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^1 | iPi | z2^2 | total: -66/5 - 299/(10*Nc^4) + 17/Nc^2 + (251*Nc^2)/5 - (241*Nc^4)/10 | planar: (-241*Nc^4)/10 | non-planar: -66/5 - 299/(10*Nc^4) + 17/Nc^2 + (251*Nc^2)/5
(7.1) +-+- singlet L=3 | ly^0 | real | 1 | total: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 - (59208167*Nc^4)/104976 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244 + (22674005*Nc^3)/52488)*Nf + (1438225/26244 + 441631/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-59208167*Nc^4)/104976 + (22674005*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244)*Nf + (1438225/26244 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
(7.1) +-+- singlet L=3 | ly^0 | real | z2 | total: -6044893/5832 + 12397/(48*Nc^4) + 41893/(324*Nc^2) - (1946729*Nc^2)/2916 + (15356083*Nc^4)/11664 + (126311/(324*Nc^3) + 658721/(2916*Nc) + (597857*Nc)/2916 - (2393377*Nc^3)/2916)*Nf + (-2044/27 - 2168/(27*Nc^2) + 156*Nc^2)*Nf^2 + (80/(9*Nc) - (80*Nc)/9)*Nf^3 | planar: (15356083*Nc^4)/11664 - (2393377*Nc^3*Nf)/2916 + 156*Nc^2*Nf^2 - (80*Nc*Nf^3)/9 | non-planar: -6044893/5832 + 12397/(48*Nc^4) + 41893/(324*Nc^2) - (1946729*Nc^2)/2916 + (126311/(324*Nc^3) + 658721/(2916*Nc) + (597857*Nc)/2916)*Nf + (-2044/27 - 2168/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc)
(7.1) +-+- singlet L=3 | ly^0 | real | z3 | total: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 - (85286*Nc^4)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81 + (8755*Nc^3)/81)*Nf + (-628/243 + 3824/(243*Nc^2) - (3196*Nc^2)/243)*Nf^2 | planar: (-85286*Nc^4)/243 + (8755*Nc^3*Nf)/81 - (3196*Nc^2*Nf^2)/243 | non-planar: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81)*Nf + (-628/243 + 3824/(243*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^0 | real | z2^2 | total: 29723/135 + 9/(5*Nc^4) - 27929/(135*Nc^2) + (76277*Nc^2)/135 - (78314*Nc^4)/135 + (-13174/(135*Nc^3) + 13454/(135*Nc) - (5918*Nc)/27 + (1954*Nc^3)/9)*Nf + (2096/135 + 836/(135*Nc^2) - (2932*Nc^2)/135)*Nf^2 | planar: (-78314*Nc^4)/135 + (1954*Nc^3*Nf)/9 - (2932*Nc^2*Nf^2)/135 | non-planar: 29723/135 + 9/(5*Nc^4) - 27929/(135*Nc^2) + (76277*Nc^2)/135 + (-13174/(135*Nc^3) + 13454/(135*Nc) - (5918*Nc)/27)*Nf + (2096/135 + 836/(135*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^0 | real | z5 | total: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (457*Nc^4)/3 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3 - (572*Nc^3)/9)*Nf | planar: (457*Nc^4)/3 - (572*Nc^3*Nf)/9 | non-planar: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^0 | real | z2*z3 | total: -67 + 239/Nc^4 - 383/(3*Nc^2) - (665*Nc^2)/3 + (532*Nc^4)/3 + (-130/(3*Nc^3) + 106/Nc - (70*Nc)/3 - (118*Nc^3)/3)*Nf | planar: (532*Nc^4)/3 - (118*Nc^3*Nf)/3 | non-planar: -67 + 239/Nc^4 - 383/(3*Nc^2) - (665*Nc^2)/3 + (-130/(3*Nc^3) + 106/Nc - (70*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^0 | real | z3^2 | total: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (44*Nc^4)/9 + (-96/Nc^3 + 128/Nc - 48*Nc + 16*Nc^3)*Nf | planar: (44*Nc^4)/9 + 16*Nc^3*Nf | non-planar: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (-96/Nc^3 + 128/Nc - 48*Nc)*Nf
(7.1) +-+- singlet L=3 | ly^0 | real | z2^3 | total: -195347/945 - 33829/(630*Nc^4) - 1724/(105*Nc^2) + (34204*Nc^2)/135 + (44357*Nc^4)/1890 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35 + (496*Nc^3)/35)*Nf | planar: (44357*Nc^4)/1890 + (496*Nc^3*Nf)/35 | non-planar: -195347/945 - 33829/(630*Nc^4) - 1724/(105*Nc^2) + (34204*Nc^2)/135 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35)*Nf
(7.1) +-+- singlet L=3 | ly^0 | iPi | 1 | total: 8925685/11664 - 829/(12*Nc^4) + 341935/(1296*Nc^2) - (3729367*Nc^2)/11664 - (2489315*Nc^4)/3888 + (-84821/(648*Nc^3) - 1156975/(5832*Nc) - (453527*Nc)/5832 + (791297*Nc^3)/1944)*Nf + (68635/1458 + 33887/(1458*Nc^2) - (17087*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/3888 + (791297*Nc^3*Nf)/1944 - (17087*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 8925685/11664 - 829/(12*Nc^4) + 341935/(1296*Nc^2) - (3729367*Nc^2)/11664 + (-84821/(648*Nc^3) - 1156975/(5832*Nc) - (453527*Nc)/5832)*Nf + (68635/1458 + 33887/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
(7.1) +-+- singlet L=3 | ly^0 | iPi | z2 | total: -40775/162 + 1799/(12*Nc^4) - 3469/(54*Nc^2) - (25867*Nc^2)/162 + (11725*Nc^4)/36 + (1985/(27*Nc^3) + 2785/(81*Nc) + (5489*Nc)/81 - (527*Nc^3)/3)*Nf + (-116/9 - 154/(9*Nc^2) + 30*Nc^2)*Nf^2 + (16/(9*Nc) - (16*Nc)/9)*Nf^3 | planar: (11725*Nc^4)/36 - (527*Nc^3*Nf)/3 + 30*Nc^2*Nf^2 - (16*Nc*Nf^3)/9 | non-planar: -40775/162 + 1799/(12*Nc^4) - 3469/(54*Nc^2) - (25867*Nc^2)/162 + (1985/(27*Nc^3) + 2785/(81*Nc) + (5489*Nc)/81)*Nf + (-116/9 - 154/(9*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc)
(7.1) +-+- singlet L=3 | ly^0 | iPi | z3 | total: 3371/9 - 387/(2*Nc^4) - 2726/(9*Nc^2) + (7844*Nc^2)/27 - (9109*Nc^4)/54 + (886/(9*Nc^3) - 2618/(27*Nc) - (1478*Nc)/27 + (1438*Nc^3)/27)*Nf + (-16/9 + 212/(27*Nc^2) - (164*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/54 + (1438*Nc^3*Nf)/27 - (164*Nc^2*Nf^2)/27 | non-planar: 3371/9 - 387/(2*Nc^4) - 2726/(9*Nc^2) + (7844*Nc^2)/27 + (886/(9*Nc^3) - 2618/(27*Nc) - (1478*Nc)/27)*Nf + (-16/9 + 212/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^0 | iPi | z2^2 | total: 3782/15 + 263/(30*Nc^4) - 2758/(15*Nc^2) - (8*Nc^2)/3 - (2231*Nc^4)/30 + (35/(3*Nc^3) - 83/(5*Nc) - (251*Nc)/15 + (65*Nc^3)/3)*Nf | planar: (-2231*Nc^4)/30 + (65*Nc^3*Nf)/3 | non-planar: 3782/15 + 263/(30*Nc^4) - 2758/(15*Nc^2) - (8*Nc^2)/3 + (35/(3*Nc^3) - 83/(5*Nc) - (251*Nc)/15)*Nf
(7.1) +-+- singlet L=3 | ly^0 | iPi | z5 | total: -692/3 + 94/Nc^4 + 156/Nc^2 - (316*Nc^2)/3 + 86*Nc^4 | planar: 86*Nc^4 | non-planar: -692/3 + 94/Nc^4 + 156/Nc^2 - (316*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^0 | iPi | z2*z3 | total: 364/3 - 48/Nc^4 - 20/Nc^2 - (148*Nc^2)/3 - 4*Nc^4 | planar: -4*Nc^4 | non-planar: 364/3 - 48/Nc^4 - 20/Nc^2 - (148*Nc^2)/3
(7.1) +-+- adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +-+- adjoint L=1 | ly^2 | real | 1 | total: 1/(2*Nc^2) | planar: 0 | non-planar: 1/(2*Nc^2)
(7.1) +-+- adjoint L=1 | ly^1 | real | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
(7.1) +-+- adjoint L=1 | ly^1 | iPi | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
(7.1) +-+- adjoint L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.1) +-+- adjoint L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +-+- adjoint L=1 | ly^0 | iPi | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.1) +-+- adjoint L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(12*Nc) | planar: 0 | non-planar: 1/(12*Nc^3) - 1/(12*Nc)
(7.1) +-+- adjoint L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + 1/(3*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 + 1/(3*Nc)
(7.1) +-+- adjoint L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - 1/(3*Nc) | planar: 0 | non-planar: -2/(3*Nc^3) - 1/(3*Nc)
(7.1) +-+- adjoint L=2 | ly^2 | real | 1 | total: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2) | planar: 0 | non-planar: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^2 | real | z2 | total: -21/(2*Nc^3) - 21/(2*Nc) + 6*Nc | planar: 6*Nc | non-planar: -21/(2*Nc^3) - 21/(2*Nc)
(7.1) +-+- adjoint L=2 | ly^2 | iPi | 1 | total: 3/(2*Nc^3) + 19/(6*Nc) - Nc - (2*Nf)/(3*Nc^2) | planar: -Nc | non-planar: 3/(2*Nc^3) + 19/(6*Nc) - (2*Nf)/(3*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2) | planar: 0 | non-planar: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | real | z2 | total: 23/Nc^3 + 71/(3*Nc) - (20*Nf)/(3*Nc^2) | planar: 0 | non-planar: 23/Nc^3 + 71/(3*Nc) - (20*Nf)/(3*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | real | z3 | total: 8/Nc^3 + 10/Nc | planar: 0 | non-planar: 8/Nc^3 + 10/Nc
(7.1) +-+- adjoint L=2 | ly^1 | iPi | 1 | total: -15/Nc^3 - 173/(9*Nc) + 8*Nc + (32*Nf)/(9*Nc^2) | planar: 8*Nc | non-planar: -15/Nc^3 - 173/(9*Nc) + (32*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | iPi | z2 | total: 9/Nc^3 + 9/Nc - 8*Nc | planar: -8*Nc | non-planar: 9/Nc^3 + 9/Nc
(7.1) +-+- adjoint L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | real | z2 | total: -77/(2*Nc^3) - 589/(18*Nc) - (301*Nc)/9 + (115/9 + 221/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (-301*Nc)/9 + (115*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -77/(2*Nc^3) - 589/(18*Nc) + (221*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | real | z2^2 | total: 21/(2*Nc^3) - 77/(5*Nc) + (209*Nc)/10 | planar: (209*Nc)/10 | non-planar: 21/(2*Nc^3) - 77/(5*Nc)
(7.1) +-+- adjoint L=2 | ly^0 | iPi | 1 | total: 29/(4*Nc^3) + 758/(27*Nc) + (217*Nc)/108 + (-290/27 - 320/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (217*Nc)/108 - (290*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 29/(4*Nc^3) + 758/(27*Nc) - (320*Nf)/(27*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | iPi | z2 | total: -10/Nc^3 + 8/(3*Nc) - (26*Nc)/3 + (2/3 + 10/(3*Nc^2))*Nf | planar: (-26*Nc)/3 + (2*Nf)/3 | non-planar: -10/Nc^3 + 8/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 6/Nc + 8*Nc | planar: 8*Nc | non-planar: -12/Nc^3 - 6/Nc
(7.1) +-+- adjoint L=3 | ly^6 | real | 1 | total: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2) | planar: 0 | non-planar: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.1) +-+- adjoint L=3 | ly^5 | real | 1 | total: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf | planar: 0 | non-planar: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^5 | iPi | 1 | total: -7/30 - 11/(40*Nc^4) - 1/(6*Nc^2) - Nc^2/15 | planar: -1/15*Nc^2 | non-planar: -7/30 - 11/(40*Nc^4) - 1/(6*Nc^2)
(7.1) +-+- adjoint L=3 | ly^4 | real | 1 | total: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2) | planar: 0 | non-planar: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2)
(7.1) +-+- adjoint L=3 | ly^4 | real | z2 | total: 83/12 - 16/(3*Nc^4) - 21/(2*Nc^2) + Nc^2 | planar: Nc^2 | non-planar: 83/12 - 16/(3*Nc^4) - 21/(2*Nc^2)
(7.1) +-+- adjoint L=3 | ly^4 | iPi | 1 | total: 11/9 + 1/(8*Nc^4) + 35/(36*Nc^2) + (5*Nc^2)/12 + (-7/(18*Nc^3) - 1/(18*Nc) - Nc/6)*Nf | planar: (5*Nc^2)/12 - (Nc*Nf)/6 | non-planar: 11/9 + 1/(8*Nc^4) + 35/(36*Nc^2) + (-7/(18*Nc^3) - 1/(18*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^3 | real | 1 | total: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^3 | real | z2 | total: 101/9 + 21/Nc^4 + 560/(9*Nc^2) - 6*Nc^2 + (-74/(9*Nc^3) - 68/(9*Nc) + 4*Nc)*Nf | planar: -6*Nc^2 + 4*Nc*Nf | non-planar: 101/9 + 21/Nc^4 + 560/(9*Nc^2) + (-74/(9*Nc^3) - 68/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^3 | real | z3 | total: 4 + 17/(3*Nc^4) + 31/(3*Nc^2) | planar: 0 | non-planar: 4 + 17/(3*Nc^4) + 31/(3*Nc^2)
(7.1) +-+- adjoint L=3 | ly^3 | iPi | 1 | total: -227/27 - 59/(6*Nc^4) - 455/(18*Nc^2) + (35*Nc^2)/9 + (25/(9*Nc^3) + 67/(27*Nc) - (2*Nc)/9)*Nf - (2*Nf^2)/(27*Nc^2) | planar: (35*Nc^2)/9 - (2*Nc*Nf)/9 | non-planar: -227/27 - 59/(6*Nc^4) - 455/(18*Nc^2) + (25/(9*Nc^3) + 67/(27*Nc))*Nf - (2*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^3 | iPi | z2 | total: -61/3 + 10/Nc^4 + 79/(3*Nc^2) + 4*Nc^2 | planar: 4*Nc^2 | non-planar: -61/3 + 10/Nc^4 + 79/(3*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | real | 1 | total: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | real | z2 | total: -1505/12 - 103/Nc^4 - 1605/(4*Nc^2) + 64*Nc^2 + (111/(2*Nc^3) + 487/(6*Nc) - 28*Nc)*Nf - (4*Nf^2)/Nc^2 | planar: 64*Nc^2 - 28*Nc*Nf | non-planar: -1505/12 - 103/Nc^4 - 1605/(4*Nc^2) + (111/(2*Nc^3) + 487/(6*Nc))*Nf - (4*Nf^2)/Nc^2
(7.1) +-+- adjoint L=3 | ly^2 | real | z3 | total: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf | planar: 0 | non-planar: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^2 | real | z2^2 | total: -2351/20 + 629/(20*Nc^4) + 229/(2*Nc^2) + 42*Nc^2 | planar: 42*Nc^2 | non-planar: -2351/20 + 629/(20*Nc^4) + 229/(2*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | iPi | 1 | total: 14357/216 + 209/(8*Nc^4) + 1411/(9*Nc^2) - (1903*Nc^2)/27 + (-287/(18*Nc^3) - 2003/(54*Nc) + (298*Nc)/27)*Nf + (22*Nf^2)/(9*Nc^2) | planar: (-1903*Nc^2)/27 + (298*Nc*Nf)/27 | non-planar: 14357/216 + 209/(8*Nc^4) + 1411/(9*Nc^2) + (-287/(18*Nc^3) - 2003/(54*Nc))*Nf + (22*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | iPi | z2 | total: -79/6 - 55/(2*Nc^4) - 277/(3*Nc^2) + 49*Nc^2 + (34/(3*Nc^3) + 50/(3*Nc) - 12*Nc)*Nf | planar: 49*Nc^2 - 12*Nc*Nf | non-planar: -79/6 - 55/(2*Nc^4) - 277/(3*Nc^2) + (34/(3*Nc^3) + 50/(3*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^2 | iPi | z3 | total: 31/3 - 35/Nc^4 - 87/Nc^2 + (41*Nc^2)/3 | planar: (41*Nc^2)/3 | non-planar: 31/3 - 35/Nc^4 - 87/Nc^2
(7.1) +-+- adjoint L=3 | ly^1 | real | 1 | total: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | real | z2 | total: 33790/81 + 279/(2*Nc^4) + 41995/(54*Nc^2) + (200*Nc^2)/9 + (-5957/(27*Nc^3) - 26857/(81*Nc) + (400*Nc)/9)*Nf + (272*Nf^2)/(9*Nc^2) | planar: (200*Nc^2)/9 + (400*Nc*Nf)/9 | non-planar: 33790/81 + 279/(2*Nc^4) + 41995/(54*Nc^2) + (-5957/(27*Nc^3) - 26857/(81*Nc))*Nf + (272*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | real | z3 | total: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | real | z2^2 | total: -599/6 - 763/(10*Nc^4) - 2026/(15*Nc^2) + 128*Nc^2 + (748/(15*Nc^3) + 716/(15*Nc) - 32*Nc)*Nf | planar: 128*Nc^2 - 32*Nc*Nf | non-planar: -599/6 - 763/(10*Nc^4) - 2026/(15*Nc^2) + (748/(15*Nc^3) + 716/(15*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^1 | real | z5 | total: -92 - 15/Nc^4 - 107/Nc^2 | planar: 0 | non-planar: -92 - 15/Nc^4 - 107/Nc^2
(7.1) +-+- adjoint L=3 | ly^1 | real | z2*z3 | total: 1250/3 - 176/Nc^4 - 414/Nc^2 - 44*Nc^2 | planar: -44*Nc^2 | non-planar: 1250/3 - 176/Nc^4 - 414/Nc^2
(7.1) +-+- adjoint L=3 | ly^1 | iPi | 1 | total: -537077/1296 - 1559/(16*Nc^4) - 152249/(324*Nc^2) + (9440*Nc^2)/27 + (27143/(324*Nc^3) + 20011/(108*Nc) - (1640*Nc)/27)*Nf - (988*Nf^2)/(81*Nc^2) | planar: (9440*Nc^2)/27 - (1640*Nc*Nf)/27 | non-planar: -537077/1296 - 1559/(16*Nc^4) - 152249/(324*Nc^2) + (27143/(324*Nc^3) + 20011/(108*Nc))*Nf - (988*Nf^2)/(81*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | iPi | z2 | total: 3715/18 + 114/Nc^4 + 2255/(6*Nc^2) - 200*Nc^2 + (-181/(3*Nc^3) - 721/(9*Nc) + 32*Nc)*Nf + (56*Nf^2)/(9*Nc^2) | planar: -200*Nc^2 + 32*Nc*Nf | non-planar: 3715/18 + 114/Nc^4 + 2255/(6*Nc^2) + (-181/(3*Nc^3) - 721/(9*Nc))*Nf + (56*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | iPi | z3 | total: 1778/9 + 51/Nc^4 + 1807/(9*Nc^2) - 174*Nc^2 + (-178/(9*Nc^3) - 446/(9*Nc) + 32*Nc)*Nf | planar: -174*Nc^2 + 32*Nc*Nf | non-planar: 1778/9 + 51/Nc^4 + 1807/(9*Nc^2) + (-178/(9*Nc^3) - 446/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^1 | iPi | z2^2 | total: -49/10 - 299/(10*Nc^4) - 176/(5*Nc^2) + (76*Nc^2)/5 | planar: (76*Nc^2)/5 | non-planar: -49/10 - 299/(10*Nc^4) - 176/(5*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z2 | total: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) - (15657403*Nc^2)/11664 + (126311/(324*Nc^3) + 257558/(729*Nc) + (1488121*Nc)/2916)*Nf + (-1148/9 - 2168/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (-15657403*Nc^2)/11664 + (1488121*Nc*Nf)/2916 - (1148*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) + (126311/(324*Nc^3) + 257558/(729*Nc))*Nf - (2168*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z2^2 | total: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (100463*Nc^2)/135 + (-13174/(135*Nc^3) + 11944/(135*Nc) - (7982*Nc)/45)*Nf + (284/27 + 836/(135*Nc^2))*Nf^2 | planar: (100463*Nc^2)/135 - (7982*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (-13174/(135*Nc^3) + 11944/(135*Nc))*Nf + (836*Nf^2)/(135*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^0 | real | z2*z3 | total: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (598*Nc^2)/3 + (-130/(3*Nc^3) + 368/(3*Nc) - (22*Nc)/3)*Nf | planar: (598*Nc^2)/3 - (22*Nc*Nf)/3 | non-planar: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (-130/(3*Nc^3) + 368/(3*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.1) +-+- adjoint L=3 | ly^0 | real | z2^3 | total: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (585761*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-585761*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | 1 | total: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) - (86087*Nc^2)/486 + (-84821/(648*Nc^3) - 762227/(2916*Nc) - (288083*Nc)/1944)*Nf + (14459/243 + 33887/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (-86087*Nc^2)/486 - (288083*Nc*Nf)/1944 + (14459*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) + (-84821/(648*Nc^3) - 762227/(2916*Nc))*Nf + (33887*Nf^2)/(1458*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z2 | total: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) - (13843*Nc^2)/36 + (1985/(27*Nc^3) + 3367/(81*Nc) + (418*Nc)/3)*Nf + (-22 - 154/(9*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (-13843*Nc^2)/36 + (418*Nc*Nf)/3 - 22*Nf^2 + (16*Nf^3)/(9*Nc) | non-planar: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) + (1985/(27*Nc^3) + 3367/(81*Nc))*Nf - (154*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z3 | total: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (3335*Nc^2)/27 + (886/(9*Nc^3) + 802/(27*Nc) - (964*Nc)/27)*Nf + (140/27 + 212/(27*Nc^2))*Nf^2 | planar: (3335*Nc^2)/27 - (964*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (886/(9*Nc^3) + 802/(27*Nc))*Nf + (212*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z2^2 | total: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (7939*Nc^2)/30 + (35/(3*Nc^3) + 346/(15*Nc) - (251*Nc)/5)*Nf | planar: (7939*Nc^2)/30 - (251*Nc*Nf)/5 | non-planar: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (35/(3*Nc^3) + 346/(15*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z5 | total: -538/3 + 94/Nc^4 + 494/Nc^2 - (254*Nc^2)/3 | planar: (-254*Nc^2)/3 | non-planar: -538/3 + 94/Nc^4 + 494/Nc^2
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z2*z3 | total: 52/3 - 48/Nc^4 - 372/Nc^2 + 56*Nc^2 | planar: 56*Nc^2 | non-planar: 52/3 - 48/Nc^4 - 372/Nc^2
(7.2) ++-- a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
(7.2) ++-- a1 L=1 | ly^2 | real | 1 | total: -Nc^(-1) + Nc/2 | planar: Nc/2 | non-planar: -Nc^(-1)
(7.2) ++-- a1 L=1 | ly^1 | real | 1 | total: 2/Nc - Nc | planar: -Nc | non-planar: 2/Nc
(7.2) ++-- a1 L=1 | ly^0 | real | 1 | total: -8/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -8/Nc
(7.2) ++-- a1 L=1 | ly^0 | real | z2 | total: -5/Nc - 4*Nc | planar: -4*Nc | non-planar: -5/Nc
(7.2) ++-- a1 L=2 | ly^4 | real | 1 | total: 1/4 - 1/(6*Nc^2) - Nc^2/12 | planar: -1/12*Nc^2 | non-planar: 1/4 - 1/(6*Nc^2)
(7.2) ++-- a1 L=2 | ly^3 | real | 1 | total: -1 + 2/(3*Nc^2) + Nc^2/3 | planar: Nc^2/3 | non-planar: -1 + 2/(3*Nc^2)
(7.2) ++-- a1 L=2 | ly^2 | real | 1 | total: -26/9 - 12/Nc^2 + (31*Nc^2)/9 + (20/(9*Nc) - (10*Nc)/9)*Nf | planar: (31*Nc^2)/9 - (10*Nc*Nf)/9 | non-planar: -26/9 - 12/Nc^2 + (20*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^2 | real | z2 | total: -19/2 + 16/Nc^2 + (5*Nc^2)/2 | planar: (5*Nc^2)/2 | non-planar: -19/2 + 16/Nc^2
(7.2) ++-- a1 L=2 | ly^2 | iPi | 1 | total: 1 - 3/Nc^2 | planar: 0 | non-planar: 1 - 3/Nc^2
(7.2) ++-- a1 L=2 | ly^1 | real | 1 | total: 1252/27 + 24/Nc^2 - (788*Nc^2)/27 + (-304/(27*Nc) + (152*Nc)/27)*Nf | planar: (-788*Nc^2)/27 + (152*Nc*Nf)/27 | non-planar: 1252/27 + 24/Nc^2 - (304*Nf)/(27*Nc)
(7.2) ++-- a1 L=2 | ly^1 | real | z2 | total: -79/3 + 16/Nc^2 + (29*Nc^2)/3 + (16/(3*Nc) - (8*Nc)/3)*Nf | planar: (29*Nc^2)/3 - (8*Nc*Nf)/3 | non-planar: -79/3 + 16/Nc^2 + (16*Nf)/(3*Nc)
(7.2) ++-- a1 L=2 | ly^1 | real | z3 | total: -4 - 20/Nc^2 + 6*Nc^2 | planar: 6*Nc^2 | non-planar: -4 - 20/Nc^2
(7.2) ++-- a1 L=2 | ly^1 | iPi | 1 | total: 4 - 12/Nc^2 | planar: 0 | non-planar: 4 - 12/Nc^2
(7.2) ++-- a1 L=2 | ly^1 | iPi | z2 | total: -12 + 36/Nc^2 | planar: 0 | non-planar: -12 + 36/Nc^2
(7.2) ++-- a1 L=2 | ly^0 | real | 1 | total: -30659/324 - 511/(16*Nc^2) - (23213*Nc^2)/1296 + (1370/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-23213*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -30659/324 - 511/(16*Nc^2) + (1370*Nf)/(81*Nc)
(7.2) ++-- a1 L=2 | ly^0 | real | z2 | total: -1553/18 - 69/(2*Nc^2) - (311*Nc^2)/9 + (85/(9*Nc) + (71*Nc)/9)*Nf | planar: (-311*Nc^2)/9 + (71*Nc*Nf)/9 | non-planar: -1553/18 - 69/(2*Nc^2) + (85*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^0 | real | z3 | total: 337/9 + 35/Nc^2 - (118*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-118*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 337/9 + 35/Nc^2 + (14*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^0 | real | z2^2 | total: 79/5 - 901/(10*Nc^2) - (77*Nc^2)/10 | planar: (-77*Nc^2)/10 | non-planar: 79/5 - 901/(10*Nc^2)
(7.2) ++-- a1 L=2 | ly^0 | iPi | 1 | total: 268/27 - 12/Nc^2 - (112*Nf)/(27*Nc) | planar: 0 | non-planar: 268/27 - 12/Nc^2 - (112*Nf)/(27*Nc)
(7.2) ++-- a1 L=2 | ly^0 | iPi | z2 | total: -38/3 - 6/Nc^2 + (8*Nf)/(3*Nc) | planar: 0 | non-planar: -38/3 - 6/Nc^2 + (8*Nf)/(3*Nc)
(7.2) ++-- a1 L=2 | ly^0 | iPi | z3 | total: -8 - 20/Nc^2 | planar: 0 | non-planar: -8 - 20/Nc^2
(7.2) ++-- a1 L=3 | ly^6 | real | 1 | total: 4/(45*Nc^3) - 11/(360*Nc) + Nc/36 - Nc^3/144 | planar: -1/144*Nc^3 | non-planar: 4/(45*Nc^3) - 11/(360*Nc) + Nc/36
(7.2) ++-- a1 L=3 | ly^5 | real | 1 | total: -8/(15*Nc^3) - 11/(15*Nc) + (23*Nc)/60 - (17*Nc^3)/120 + (-1/10 + 1/(6*Nc^2) + Nc^2/30)*Nf | planar: (-17*Nc^3)/120 + (Nc^2*Nf)/30 | non-planar: -8/(15*Nc^3) - 11/(15*Nc) + (23*Nc)/60 + (-1/10 + 1/(6*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^5 | iPi | 1 | total: -4/(15*Nc^3) + 1/(6*Nc) - Nc/6 | planar: 0 | non-planar: -4/(15*Nc^3) + 1/(6*Nc) - Nc/6
(7.2) ++-- a1 L=3 | ly^4 | real | 1 | total: -3/(2*Nc^3) + 34/(9*Nc) + (377*Nc)/216 - (187*Nc^3)/216 + (-89/108 - 5/(18*Nc^2) + (37*Nc^2)/108)*Nf + (1/(27*Nc) - Nc/54)*Nf^2 | planar: (-187*Nc^3)/216 + (37*Nc^2*Nf)/108 - (Nc*Nf^2)/54 | non-planar: -3/(2*Nc^3) + 34/(9*Nc) + (377*Nc)/216 + (-89/108 - 5/(18*Nc^2))*Nf + Nf^2/(27*Nc)
(7.2) ++-- a1 L=3 | ly^4 | real | z2 | total: 73/(3*Nc^3) - 41/(3*Nc) + (22*Nc)/3 - (23*Nc^3)/24 | planar: (-23*Nc^3)/24 | non-planar: 73/(3*Nc^3) - 41/(3*Nc) + (22*Nc)/3
(7.2) ++-- a1 L=3 | ly^4 | iPi | 1 | total: -25/(6*Nc^3) + 47/(12*Nc) - (77*Nc)/36 + (1/18 - 1/(6*Nc^2))*Nf | planar: 0 | non-planar: -25/(6*Nc^3) + 47/(12*Nc) - (77*Nc)/36 + (1/18 - 1/(6*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^3 | real | 1 | total: 49/(3*Nc^3) + 251/(9*Nc) - (2063*Nc)/54 + (295*Nc^3)/18 + (239/27 - 56/(9*Nc^2) - (95*Nc^2)/27)*Nf + (-4/(27*Nc) + (2*Nc)/27)*Nf^2 | planar: (295*Nc^3)/18 - (95*Nc^2*Nf)/27 + (2*Nc*Nf^2)/27 | non-planar: 49/(3*Nc^3) + 251/(9*Nc) - (2063*Nc)/54 + (239/27 - 56/(9*Nc^2))*Nf - (4*Nf^2)/(27*Nc)
(7.2) ++-- a1 L=3 | ly^3 | real | z2 | total: -Nc^(-3) - 269/(3*Nc) + (437*Nc)/9 - (15*Nc^3)/2 + (-86/9 + 18/Nc^2 + 2*Nc^2)*Nf | planar: (-15*Nc^3)/2 + 2*Nc^2*Nf | non-planar: -Nc^(-3) - 269/(3*Nc) + (437*Nc)/9 + (-86/9 + 18/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^3 | real | z3 | total: -26/Nc^3 + 9/Nc - (5*Nc)/3 - (4*Nc^3)/3 | planar: (-4*Nc^3)/3 | non-planar: -26/Nc^3 + 9/Nc - (5*Nc)/3
(7.2) ++-- a1 L=3 | ly^3 | iPi | 1 | total: -16/(3*Nc^3) + 7/(3*Nc) + (19*Nc)/3 + (2/3 - 2/Nc^2)*Nf | planar: 0 | non-planar: -16/(3*Nc^3) + 7/(3*Nc) + (19*Nc)/3 + (2/3 - 2/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^3 | iPi | z2 | total: 140/(3*Nc^3) - 28/(3*Nc) - (8*Nc)/3 | planar: 0 | non-planar: 140/(3*Nc^3) - 28/(3*Nc) - (8*Nc)/3
(7.2) ++-- a1 L=3 | ly^2 | real | 1 | total: -1707/(16*Nc^3) - 733693/(2592*Nc) + (9113*Nc)/144 + (27889*Nc^3)/2592 + (4349/216 + 19691/(324*Nc^2) - (11605*Nc^2)/648)*Nf + (-100/(27*Nc) + (50*Nc)/27)*Nf^2 | planar: (27889*Nc^3)/2592 - (11605*Nc^2*Nf)/648 + (50*Nc*Nf^2)/27 | non-planar: -1707/(16*Nc^3) - 733693/(2592*Nc) + (9113*Nc)/144 + (4349/216 + 19691/(324*Nc^2))*Nf - (100*Nf^2)/(27*Nc)
(7.2) ++-- a1 L=3 | ly^2 | real | z2 | total: 113/Nc^3 + 404/Nc - (2845*Nc)/12 + (413*Nc^3)/12 + (49/2 - 73/Nc^2 - (7*Nc^2)/2)*Nf + (4/(3*Nc) - (2*Nc)/3)*Nf^2 | planar: (413*Nc^3)/12 - (7*Nc^2*Nf)/2 - (2*Nc*Nf^2)/3 | non-planar: 113/Nc^3 + 404/Nc - (2845*Nc)/12 + (49/2 - 73/Nc^2)*Nf + (4*Nf^2)/(3*Nc)
(7.2) ++-- a1 L=3 | ly^2 | real | z3 | total: 19/Nc^3 + 3683/(18*Nc) - (733*Nc)/6 + (257*Nc^3)/9 + (77/3 - 316/(9*Nc^2) - (77*Nc^2)/9)*Nf | planar: (257*Nc^3)/9 - (77*Nc^2*Nf)/9 | non-planar: 19/Nc^3 + 3683/(18*Nc) - (733*Nc)/6 + (77/3 - 316/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^2 | real | z2^2 | total: 35/(2*Nc^3) - 2717/(20*Nc) + 75*Nc + (37*Nc^3)/10 | planar: (37*Nc^3)/10 | non-planar: 35/(2*Nc^3) - 2717/(20*Nc) + 75*Nc
(7.2) ++-- a1 L=3 | ly^2 | iPi | 1 | total: 30/Nc^3 - 23/(9*Nc) - (427*Nc)/27 + (-98/27 + 98/(9*Nc^2))*Nf | planar: 0 | non-planar: 30/Nc^3 - 23/(9*Nc) - (427*Nc)/27 + (-98/27 + 98/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^2 | iPi | z2 | total: -69/Nc^3 - 18/Nc + 3*Nc + (-4 + 12/Nc^2)*Nf | planar: 0 | non-planar: -69/Nc^3 - 18/Nc + 3*Nc + (-4 + 12/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^2 | iPi | z3 | total: -128/Nc^3 - 37/(3*Nc) + (55*Nc)/3 | planar: 0 | non-planar: -128/Nc^3 - 37/(3*Nc) + (55*Nc)/3
(7.2) ++-- a1 L=3 | ly^1 | real | 1 | total: 1219/(8*Nc^3) + 1066933/(1296*Nc) + (3307135*Nc)/5832 - (5929897*Nc^3)/11664 + (-515999/1458 - 9607/(81*Nc^2) + (301231*Nc^2)/1458)*Nf + (20984/(729*Nc) - (10492*Nc)/729)*Nf^2 | planar: (-5929897*Nc^3)/11664 + (301231*Nc^2*Nf)/1458 - (10492*Nc*Nf^2)/729 | non-planar: 1219/(8*Nc^3) + 1066933/(1296*Nc) + (3307135*Nc)/5832 + (-515999/1458 - 9607/(81*Nc^2))*Nf + (20984*Nf^2)/(729*Nc)
(7.2) ++-- a1 L=3 | ly^1 | real | z2 | total: -118/Nc^3 + 2792/(27*Nc) - (46777*Nc)/162 + (33533*Nc^3)/162 + (18815/81 - 2354/(27*Nc^2) - (8173*Nc^2)/81)*Nf + (-184/(9*Nc) + (92*Nc)/9)*Nf^2 | planar: (33533*Nc^3)/162 - (8173*Nc^2*Nf)/81 + (92*Nc*Nf^2)/9 | non-planar: -118/Nc^3 + 2792/(27*Nc) - (46777*Nc)/162 + (18815/81 - 2354/(27*Nc^2))*Nf - (184*Nf^2)/(9*Nc)
(7.2) ++-- a1 L=3 | ly^1 | real | z3 | total: -279/Nc^3 - 6127/(18*Nc) - (5057*Nc)/27 + (10289*Nc^3)/54 + (742/9 + 48/Nc^2 - (458*Nc^2)/9)*Nf + (-208/(27*Nc) + (104*Nc)/27)*Nf^2 | planar: (10289*Nc^3)/54 - (458*Nc^2*Nf)/9 + (104*Nc*Nf^2)/27 | non-planar: -279/Nc^3 - 6127/(18*Nc) - (5057*Nc)/27 + (742/9 + 48/Nc^2)*Nf - (208*Nf^2)/(27*Nc)
(7.2) ++-- a1 L=3 | ly^1 | real | z2^2 | total: 404/(5*Nc^3) - 24947/(30*Nc) + (1279*Nc)/5 + (89*Nc^3)/3 + (-146/5 + 1726/(15*Nc^2) - (82*Nc^2)/15)*Nf | planar: (89*Nc^3)/3 - (82*Nc^2*Nf)/15 | non-planar: 404/(5*Nc^3) - 24947/(30*Nc) + (1279*Nc)/5 + (-146/5 + 1726/(15*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^1 | real | z5 | total: 126/Nc^3 + 49/Nc + 89*Nc - 50*Nc^3 | planar: -50*Nc^3 | non-planar: 126/Nc^3 + 49/Nc + 89*Nc
(7.2) ++-- a1 L=3 | ly^1 | real | z2*z3 | total: 1180/Nc^3 - 2/Nc - (604*Nc)/3 + (26*Nc^3)/3 | planar: (26*Nc^3)/3 | non-planar: 1180/Nc^3 - 2/Nc - (604*Nc)/3
(7.2) ++-- a1 L=3 | ly^1 | iPi | 1 | total: -100/Nc^3 - 3194/(9*Nc) + (4814*Nc)/27 + (-848/27 + 848/(9*Nc^2))*Nf | planar: 0 | non-planar: -100/Nc^3 - 3194/(9*Nc) + (4814*Nc)/27 + (-848/27 + 848/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^1 | iPi | z2 | total: 286/Nc^3 + 754/Nc - (932*Nc)/3 + (152/3 - 152/Nc^2)*Nf | planar: 0 | non-planar: 286/Nc^3 + 754/Nc - (932*Nc)/3 + (152/3 - 152/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^1 | iPi | z3 | total: -74/Nc^3 + 488/Nc - (542*Nc)/3 + (104/3 - 104/Nc^2)*Nf | planar: 0 | non-planar: -74/Nc^3 + 488/Nc - (542*Nc)/3 + (104/3 - 104/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^1 | iPi | z2^2 | total: 1456/(5*Nc^3) - 553/(5*Nc) + 15*Nc | planar: 0 | non-planar: 1456/(5*Nc^3) - 553/(5*Nc) + 15*Nc
(7.2) ++-- a1 L=3 | ly^0 | real | 1 | total: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 - (59208167*Nc^3)/104976 + (28767799/52488 + 145/(972*Nc^2) + (22674005*Nc^2)/52488)*Nf + (-441631/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-59208167*Nc^3)/104976 + (22674005*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 + (28767799/52488 + 145/(972*Nc^2))*Nf - (441631*Nf^2)/(26244*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z2 | total: -39649/(48*Nc^3) - 518143/(324*Nc) - (19431265*Nc)/11664 - (325757*Nc^3)/729 + (1483873/2916 - 157247/(324*Nc^2) + (272827*Nc^2)/1458)*Nf + (-50/(9*Nc) - (130*Nc)/9)*Nf^2 | planar: (-325757*Nc^3)/729 + (272827*Nc^2*Nf)/1458 - (130*Nc*Nf^2)/9 | non-planar: -39649/(48*Nc^3) - 518143/(324*Nc) - (19431265*Nc)/11664 + (1483873/2916 - 157247/(324*Nc^2))*Nf - (50*Nf^2)/(9*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z3 | total: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 - (85286*Nc^3)/243 + (-196/27 - 43321/(81*Nc^2) + (8755*Nc^2)/81)*Nf + (-2960/(243*Nc) - (3196*Nc)/243)*Nf^2 | planar: (-85286*Nc^3)/243 + (8755*Nc^2*Nf)/81 - (3196*Nc*Nf^2)/243 | non-planar: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 + (-196/27 - 43321/(81*Nc^2))*Nf - (2960*Nf^2)/(243*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z2^2 | total: -4973/(5*Nc^3) - 172087/(135*Nc) + (24548*Nc)/45 - (13469*Nc^3)/135 + (-16354/135 + 10562/(27*Nc^2) + (94*Nc^2)/9)*Nf + (-584/(135*Nc) + (218*Nc)/135)*Nf^2 | planar: (-13469*Nc^3)/135 + (94*Nc^2*Nf)/9 + (218*Nc*Nf^2)/135 | non-planar: -4973/(5*Nc^3) - 172087/(135*Nc) + (24548*Nc)/45 + (-16354/135 + 10562/(27*Nc^2))*Nf - (584*Nf^2)/(135*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z5 | total: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (457*Nc^3)/3 + (-92/9 + 2308/(9*Nc^2) - (572*Nc^2)/9)*Nf | planar: (457*Nc^3)/3 - (572*Nc^2*Nf)/9 | non-planar: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (-92/9 + 2308/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^0 | real | z2*z3 | total: 539/Nc^3 - 429/Nc + 312*Nc + 66*Nc^3 + (-38 + 334/Nc^2 + 12*Nc^2)*Nf | planar: 66*Nc^3 + 12*Nc^2*Nf | non-planar: 539/Nc^3 - 429/Nc + 312*Nc + (-38 + 334/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^0 | real | z3^2 | total: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (44*Nc^3)/9 + (-64 + 128/Nc^2 + 16*Nc^2)*Nf | planar: (44*Nc^3)/9 + 16*Nc^2*Nf | non-planar: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (-64 + 128/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^0 | real | z2^3 | total: -392837/(630*Nc^3) + 6563/(45*Nc) + (167623*Nc)/1890 - (9953*Nc^3)/378 + (-1984/35 + 3968/(35*Nc^2) + (496*Nc^2)/35)*Nf | planar: (-9953*Nc^3)/378 + (496*Nc^2*Nf)/35 | non-planar: -392837/(630*Nc^3) + 6563/(45*Nc) + (167623*Nc)/1890 + (-1984/35 + 3968/(35*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^0 | iPi | 1 | total: -778/(3*Nc^3) - 10249/(27*Nc) - (188320*Nc)/729 + (88207/1458 - 553/(6*Nc^2))*Nf + (5216*Nf^2)/(729*Nc) | planar: 0 | non-planar: -778/(3*Nc^3) - 10249/(27*Nc) - (188320*Nc)/729 + (88207/1458 - 553/(6*Nc^2))*Nf + (5216*Nf^2)/(729*Nc)
(7.2) ++-- a1 L=3 | ly^0 | iPi | z2 | total: 836/(3*Nc^3) - 2671/(27*Nc) - (20105*Nc)/81 + (6356/81 + 1768/(27*Nc^2))*Nf - (80*Nf^2)/(9*Nc) | planar: 0 | non-planar: 836/(3*Nc^3) - 2671/(27*Nc) - (20105*Nc)/81 + (6356/81 + 1768/(27*Nc^2))*Nf - (80*Nf^2)/(9*Nc)
(7.2) ++-- a1 L=3 | ly^0 | iPi | z3 | total: -350/Nc^3 - 1151/(3*Nc) - (3881*Nc)/27 + (404/9 + 736/(9*Nc^2))*Nf - (112*Nf^2)/(27*Nc) | planar: 0 | non-planar: -350/Nc^3 - 1151/(3*Nc) - (3881*Nc)/27 + (404/9 + 736/(9*Nc^2))*Nf - (112*Nf^2)/(27*Nc)
(7.2) ++-- a1 L=3 | ly^0 | iPi | z2^2 | total: -1679/(15*Nc^3) - 9343/(15*Nc) + (926*Nc)/3 + (-626/15 + 458/(5*Nc^2))*Nf | planar: 0 | non-planar: -1679/(15*Nc^3) - 9343/(15*Nc) + (926*Nc)/3 + (-626/15 + 458/(5*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^0 | iPi | z5 | total: 524/Nc^3 + 13/(3*Nc) + (101*Nc)/3 | planar: 0 | non-planar: 524/Nc^3 + 13/(3*Nc) + (101*Nc)/3
(7.2) ++-- a1 L=3 | ly^0 | iPi | z2*z3 | total: 140/Nc^3 - 228/Nc + (128*Nc)/3 | planar: 0 | non-planar: 140/Nc^3 - 228/Nc + (128*Nc)/3
(7.2) ++-- a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.2) ++-- a2 L=1 | ly^2 | real | 1 | total: 1/(2*Nc^2) | planar: 0 | non-planar: 1/(2*Nc^2)
(7.2) ++-- a2 L=1 | ly^1 | real | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
(7.2) ++-- a2 L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.2) ++-- a2 L=1 | ly^0 | real | z2 | total: 7 + 2/Nc^2 | planar: 7 | non-planar: 2/Nc^2
(7.2) ++-- a2 L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(12*Nc) | planar: 0 | non-planar: 1/(12*Nc^3) - 1/(12*Nc)
(7.2) ++-- a2 L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + 1/(3*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 + 1/(3*Nc)
(7.2) ++-- a2 L=2 | ly^2 | real | 1 | total: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2) | planar: 0 | non-planar: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^2 | real | z2 | total: -9/(2*Nc^3) - 9/(2*Nc) | planar: 0 | non-planar: -9/(2*Nc^3) - 9/(2*Nc)
(7.2) ++-- a2 L=2 | ly^2 | iPi | 1 | total: Nc^(-3) + Nc | planar: Nc | non-planar: Nc^(-3)
(7.2) ++-- a2 L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2) | planar: 0 | non-planar: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2)
(7.2) ++-- a2 L=2 | ly^1 | real | z2 | total: -7/Nc^3 + 23/(3*Nc) - (8*Nf)/(3*Nc^2) | planar: 0 | non-planar: -7/Nc^3 + 23/(3*Nc) - (8*Nf)/(3*Nc^2)
(7.2) ++-- a2 L=2 | ly^1 | real | z3 | total: 8/Nc^3 + 10/Nc | planar: 0 | non-planar: 8/Nc^3 + 10/Nc
(7.2) ++-- a2 L=2 | ly^1 | iPi | 1 | total: 4/Nc^3 + 12/Nc - 8*Nc | planar: -8*Nc | non-planar: 4/Nc^3 + 12/Nc
(7.2) ++-- a2 L=2 | ly^1 | iPi | z2 | total: -12/Nc^3 - 20/Nc + 8*Nc | planar: 8*Nc | non-planar: -12/Nc^3 - 20/Nc
(7.2) ++-- a2 L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | real | z2 | total: 37/(2*Nc^3) + 1085/(18*Nc) + (689*Nc)/9 + (-107/9 - 49/(9*Nc^2))*Nf | planar: (689*Nc)/9 - (107*Nf)/9 | non-planar: 37/(2*Nc^3) + 1085/(18*Nc) - (49*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | real | z2^2 | total: 57/(2*Nc^3) + 343/(5*Nc) - (151*Nc)/10 | planar: (-151*Nc)/10 | non-planar: 57/(2*Nc^3) + 343/(5*Nc)
(7.2) ++-- a2 L=2 | ly^0 | iPi | 1 | total: 4/Nc^3 + 28/(27*Nc) - (80*Nc)/27 + (56/27 + 56/(27*Nc^2))*Nf | planar: (-80*Nc)/27 + (56*Nf)/27 | non-planar: 4/Nc^3 + 28/(27*Nc) + (56*Nf)/(27*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | iPi | z2 | total: 2/Nc^3 + 22/(3*Nc) + (28*Nc)/3 + (-4/3 - 4/(3*Nc^2))*Nf | planar: (28*Nc)/3 - (4*Nf)/3 | non-planar: 2/Nc^3 + 22/(3*Nc) - (4*Nf)/(3*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | iPi | z3 | total: 8/Nc^3 + 14/Nc + 6*Nc | planar: 6*Nc | non-planar: 8/Nc^3 + 14/Nc
(7.2) ++-- a2 L=3 | ly^6 | real | 1 | total: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2) | planar: 0 | non-planar: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.2) ++-- a2 L=3 | ly^5 | real | 1 | total: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf | planar: 0 | non-planar: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^5 | iPi | 1 | total: 1/6 + 1/(15*Nc^4) - 1/(30*Nc^2) + Nc^2/15 | planar: Nc^2/15 | non-planar: 1/6 + 1/(15*Nc^4) - 1/(30*Nc^2)
(7.2) ++-- a2 L=3 | ly^4 | real | 1 | total: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2) | planar: 0 | non-planar: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2)
(7.2) ++-- a2 L=3 | ly^4 | real | z2 | total: -19/12 - 131/(24*Nc^4) - 10/Nc^2 | planar: 0 | non-planar: -19/12 - 131/(24*Nc^4) - 10/Nc^2
(7.2) ++-- a2 L=3 | ly^4 | iPi | 1 | total: 5/18 + Nc^(-4) + 55/(36*Nc^2) - (5*Nc^2)/12 + (1/(18*Nc^3) - 1/(9*Nc) + Nc/6)*Nf | planar: (-5*Nc^2)/12 + (Nc*Nf)/6 | non-planar: 5/18 + Nc^(-4) + 55/(36*Nc^2) + (1/(18*Nc^3) - 1/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^3 | real | 1 | total: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^3 | real | z2 | total: 329/9 - 5/(2*Nc^4) + 140/(9*Nc^2) + (-50/(9*Nc^3) - 44/(9*Nc))*Nf | planar: 0 | non-planar: 329/9 - 5/(2*Nc^4) + 140/(9*Nc^2) + (-50/(9*Nc^3) - 44/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^3 | real | z3 | total: 4 + 17/(3*Nc^4) + 31/(3*Nc^2) | planar: 0 | non-planar: 4 + 17/(3*Nc^4) + 31/(3*Nc^2)
(7.2) ++-- a2 L=3 | ly^3 | iPi | 1 | total: -58/9 + 2/Nc^4 + 5/Nc^2 - (35*Nc^2)/9 + (2/(3*Nc^3) + 4/(9*Nc) + (2*Nc)/9)*Nf | planar: (-35*Nc^2)/9 + (2*Nc*Nf)/9 | non-planar: -58/9 + 2/Nc^4 + 5/Nc^2 + (2/(3*Nc^3) + 4/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^3 | iPi | z2 | total: 34/3 - 12/Nc^4 - 36/Nc^2 + 2*Nc^2 | planar: 2*Nc^2 | non-planar: 34/3 - 12/Nc^4 - 36/Nc^2
(7.2) ++-- a2 L=3 | ly^2 | real | 1 | total: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^2 | real | z2 | total: -1489/12 - 43/Nc^4 - 589/(4*Nc^2) + (35/(2*Nc^3) + 69/(2*Nc))*Nf - (2*Nf^2)/(3*Nc^2) | planar: 0 | non-planar: -1489/12 - 43/Nc^4 - 589/(4*Nc^2) + (35/(2*Nc^3) + 69/(2*Nc))*Nf - (2*Nf^2)/(3*Nc^2)
(7.2) ++-- a2 L=3 | ly^2 | real | z3 | total: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf | planar: 0 | non-planar: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^2 | real | z2^2 | total: -1451/20 + 7/(10*Nc^4) + 223/(2*Nc^2) | planar: 0 | non-planar: -1451/20 + 7/(10*Nc^4) + 223/(2*Nc^2)
(7.2) ++-- a2 L=3 | ly^2 | iPi | 1 | total: -494/27 - 2/Nc^4 - 1669/(27*Nc^2) + (1903*Nc^2)/27 + (-98/(27*Nc^3) + 200/(27*Nc) - (298*Nc)/27)*Nf | planar: (1903*Nc^2)/27 - (298*Nc*Nf)/27 | non-planar: -494/27 - 2/Nc^4 - 1669/(27*Nc^2) + (-98/(27*Nc^3) + 200/(27*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^2 | iPi | z2 | total: 41 + 15/Nc^4 + 61/Nc^2 - 33*Nc^2 + (-4/Nc^3 - 12/Nc + 8*Nc)*Nf | planar: -33*Nc^2 + 8*Nc*Nf | non-planar: 41 + 15/Nc^4 + 61/Nc^2 + (-4/Nc^3 - 12/Nc)*Nf
(7.2) ++-- a2 L=3 | ly^2 | iPi | z3 | total: 26/3 + 30/Nc^4 + 97/Nc^2 - (41*Nc^2)/3 | planar: (-41*Nc^2)/3 | non-planar: 26/3 + 30/Nc^4 + 97/Nc^2
(7.2) ++-- a2 L=3 | ly^1 | real | 1 | total: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | real | z2 | total: -43237/162 - 24/Nc^4 + 20911/(54*Nc^2) + (823/(27*Nc^3) - 6049/(81*Nc))*Nf + (92*Nf^2)/(9*Nc^2) | planar: 0 | non-planar: -43237/162 - 24/Nc^4 + 20911/(54*Nc^2) + (823/(27*Nc^3) - 6049/(81*Nc))*Nf + (92*Nf^2)/(9*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | real | z3 | total: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | real | z2^2 | total: 2593/6 - 74/(5*Nc^4) + 719/(15*Nc^2) + (-602/(15*Nc^3) - 604/(15*Nc))*Nf | planar: 0 | non-planar: 2593/6 - 74/(5*Nc^4) + 719/(15*Nc^2) + (-602/(15*Nc^3) - 604/(15*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^1 | real | z5 | total: -92 - 15/Nc^4 - 107/Nc^2 | planar: 0 | non-planar: -92 - 15/Nc^4 - 107/Nc^2
(7.2) ++-- a2 L=3 | ly^1 | real | z2*z3 | total: 1226/3 - 314/Nc^4 - 1080/Nc^2 | planar: 0 | non-planar: 1226/3 - 314/Nc^4 - 1080/Nc^2
(7.2) ++-- a2 L=3 | ly^1 | iPi | 1 | total: 9124/27 + 50/Nc^4 + 6434/(27*Nc^2) - (9440*Nc^2)/27 + (-848/(27*Nc^3) - 2488/(27*Nc) + (1640*Nc)/27)*Nf | planar: (-9440*Nc^2)/27 + (1640*Nc*Nf)/27 | non-planar: 9124/27 + 50/Nc^4 + 6434/(27*Nc^2) + (-848/(27*Nc^3) - 2488/(27*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^1 | iPi | z2 | total: -1298/3 - 100/Nc^4 - 1118/(3*Nc^2) + 176*Nc^2 + (152/(3*Nc^3) + 248/(3*Nc) - 32*Nc)*Nf | planar: 176*Nc^2 - 32*Nc*Nf | non-planar: -1298/3 - 100/Nc^4 - 1118/(3*Nc^2) + (152/(3*Nc^3) + 248/(3*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^1 | iPi | z3 | total: -770/3 + 16/Nc^4 - 500/(3*Nc^2) + 174*Nc^2 + (104/(3*Nc^3) + 200/(3*Nc) - 32*Nc)*Nf | planar: 174*Nc^2 - 32*Nc*Nf | non-planar: -770/3 + 16/Nc^4 - 500/(3*Nc^2) + (104/(3*Nc^3) + 200/(3*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^1 | iPi | z2^2 | total: 62 - 381/(5*Nc^4) - 951/(5*Nc^2) + (44*Nc^2)/5 | planar: (44*Nc^2)/5 | non-planar: 62 - 381/(5*Nc^4) - 951/(5*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z2 | total: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (15162827*Nc^2)/11664 + (27134/(81*Nc^3) - 288907/(2916*Nc) - (1302221*Nc)/2916)*Nf + (34/3 + 26/(3*Nc^2))*Nf^2 | planar: (15162827*Nc^2)/11664 - (1302221*Nc*Nf)/2916 + (34*Nf^2)/3 | non-planar: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (27134/(81*Nc^3) - 288907/(2916*Nc))*Nf + (26*Nf^2)/(3*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z2^2 | total: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) - (67027*Nc^2)/135 + (-23164/(135*Nc^3) - 29276/(135*Nc) + (4858*Nc)/45)*Nf + (-4/27 + 386/(135*Nc^2))*Nf^2 | planar: (-67027*Nc^2)/135 + (4858*Nc*Nf)/45 - (4*Nf^2)/27 | non-planar: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) + (-23164/(135*Nc^3) - 29276/(135*Nc))*Nf + (386*Nf^2)/(135*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^0 | real | z2*z3 | total: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) - 578*Nc^2 + (-436/(3*Nc^3) - 710/(3*Nc) + 74*Nc)*Nf | planar: -578*Nc^2 + 74*Nc*Nf | non-planar: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) + (-436/(3*Nc^3) - 710/(3*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.2) ++-- a2 L=3 | ly^0 | real | z2^3 | total: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (60719*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-60719*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.2) ++-- a2 L=3 | ly^0 | iPi | 1 | total: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (450517*Nc^2)/1458 + (403/(4*Nc^3) - 12271/(729*Nc) - (152359*Nc)/2916)*Nf + (-2608/729 - 2608/(729*Nc^2))*Nf^2 | planar: (450517*Nc^2)/1458 - (152359*Nc*Nf)/2916 - (2608*Nf^2)/729 | non-planar: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (403/(4*Nc^3) - 12271/(729*Nc))*Nf - (2608*Nf^2)/(729*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | iPi | z2 | total: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (22603*Nc^2)/81 + (-986/(27*Nc^3) - 3436/(81*Nc) - (5266*Nc)/81)*Nf + (40/9 + 40/(9*Nc^2))*Nf^2 | planar: (22603*Nc^2)/81 - (5266*Nc*Nf)/81 + (40*Nf^2)/9 | non-planar: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (-986/(27*Nc^3) - 3436/(81*Nc))*Nf + (40*Nf^2)/(9*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | iPi | z3 | total: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (3916*Nc^2)/27 + (-476/(9*Nc^3) - 116/(3*Nc) - (316*Nc)/9)*Nf + (56/27 + 56/(27*Nc^2))*Nf^2 | planar: (3916*Nc^2)/27 - (316*Nc*Nf)/9 + (56*Nf^2)/27 | non-planar: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (-476/(9*Nc^3) - 116/(3*Nc))*Nf + (56*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | iPi | z2^2 | total: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) - (2261*Nc^2)/10 + (-106/(3*Nc^3) - 232/(5*Nc) + (478*Nc)/15)*Nf | planar: (-2261*Nc^2)/10 + (478*Nc*Nf)/15 | non-planar: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) + (-106/(3*Nc^3) - 232/(5*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^0 | iPi | z5 | total: 418/3 - 169/Nc^4 - 481/Nc^2 - (154*Nc^2)/3 | planar: (-154*Nc^2)/3 | non-planar: 418/3 - 169/Nc^4 - 481/Nc^2
(7.2) ++-- a2 L=3 | ly^0 | iPi | z2*z3 | total: 914/3 - 44/Nc^4 - 146/Nc^2 - (208*Nc^2)/3 | planar: (-208*Nc^2)/3 | non-planar: 914/3 - 44/Nc^4 - 146/Nc^2
(7.2) ++-- singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
(7.2) ++-- singlet L=1 | ly^2 | real | 1 | total: -1 + 1/(2*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: -1 + 1/(2*Nc^2)
(7.2) ++-- singlet L=1 | ly^1 | real | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
(7.2) ++-- singlet L=1 | ly^0 | real | 1 | total: -59/9 + 8/Nc^2 - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -59/9 + 8/Nc^2 - (10*Nf)/(9*Nc)
(7.2) ++-- singlet L=1 | ly^0 | real | z2 | total: 2 + 2/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: 2 + 2/Nc^2
(7.2) ++-- singlet L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4 - Nc^3/12 | planar: -1/12*Nc^3 | non-planar: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4
(7.2) ++-- singlet L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + Nc^(-1) - Nc + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + Nc^(-1) - Nc
(7.2) ++-- singlet L=2 | ly^2 | real | 1 | total: 4/Nc^3 - 41/(9*Nc) - (26*Nc)/9 + (31*Nc^3)/9 + (20/9 - 10/(9*Nc^2) - (10*Nc^2)/9)*Nf | planar: (31*Nc^3)/9 - (10*Nc^2*Nf)/9 | non-planar: 4/Nc^3 - 41/(9*Nc) - (26*Nc)/9 + (20/9 - 10/(9*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^2 | real | z2 | total: -9/(2*Nc^3) + 23/(2*Nc) - (19*Nc)/2 + (5*Nc^3)/2 | planar: (5*Nc^3)/2 | non-planar: -9/(2*Nc^3) + 23/(2*Nc) - (19*Nc)/2
(7.2) ++-- singlet L=2 | ly^2 | iPi | 1 | total: Nc^(-3) - 3/Nc + 2*Nc | planar: 0 | non-planar: Nc^(-3) - 3/Nc + 2*Nc
(7.2) ++-- singlet L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 140/(27*Nc) + (1252*Nc)/27 - (788*Nc^3)/27 + (-304/27 + 152/(27*Nc^2) + (152*Nc^2)/27)*Nf | planar: (-788*Nc^3)/27 + (152*Nc^2*Nf)/27 | non-planar: -12/Nc^3 - 140/(27*Nc) + (1252*Nc)/27 + (-304/27 + 152/(27*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^1 | real | z2 | total: -7/Nc^3 + 71/(3*Nc) - (79*Nc)/3 + (29*Nc^3)/3 + (16/3 - 8/(3*Nc^2) - (8*Nc^2)/3)*Nf | planar: (29*Nc^3)/3 - (8*Nc^2*Nf)/3 | non-planar: -7/Nc^3 + 71/(3*Nc) - (79*Nc)/3 + (16/3 - 8/(3*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^1 | real | z3 | total: 8/Nc^3 - 10/Nc - 4*Nc + 6*Nc^3 | planar: 6*Nc^3 | non-planar: 8/Nc^3 - 10/Nc - 4*Nc
(7.2) ++-- singlet L=2 | ly^1 | iPi | 1 | total: 4/Nc^3 - 4*Nc | planar: 0 | non-planar: 4/Nc^3 - 4*Nc
(7.2) ++-- singlet L=2 | ly^1 | iPi | z2 | total: -12/Nc^3 + 16/Nc - 4*Nc | planar: 0 | non-planar: -12/Nc^3 + 16/Nc - 4*Nc
(7.2) ++-- singlet L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 - (23213*Nc^3)/1296 + (5/81 - 1370/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-23213*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 + (5/81 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
(7.2) ++-- singlet L=2 | ly^0 | real | z2 | total: 37/(2*Nc^3) + 232/(9*Nc) - (175*Nc)/18 - (311*Nc^3)/9 + (-22/9 - 49/(9*Nc^2) + (71*Nc^2)/9)*Nf | planar: (-311*Nc^3)/9 + (71*Nc^2*Nf)/9 | non-planar: 37/(2*Nc^3) + 232/(9*Nc) - (175*Nc)/18 + (-22/9 - 49/(9*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 - (118*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-118*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | real | z2^2 | total: 57/(2*Nc^3) - 43/(2*Nc) + (7*Nc)/10 - (77*Nc^3)/10 | planar: (-77*Nc^3)/10 | non-planar: 57/(2*Nc^3) - 43/(2*Nc) + (7*Nc)/10
(7.2) ++-- singlet L=2 | ly^0 | iPi | 1 | total: 4/Nc^3 - 296/(27*Nc) + (188*Nc)/27 + (-56/27 + 56/(27*Nc^2))*Nf | planar: 0 | non-planar: 4/Nc^3 - 296/(27*Nc) + (188*Nc)/27 + (-56/27 + 56/(27*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | iPi | z2 | total: 2/Nc^3 + 4/(3*Nc) - (10*Nc)/3 + (4/3 - 4/(3*Nc^2))*Nf | planar: 0 | non-planar: 2/Nc^3 + 4/(3*Nc) - (10*Nc)/3 + (4/3 - 4/(3*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | iPi | z3 | total: 8/Nc^3 - 6/Nc - 2*Nc | planar: 0 | non-planar: 8/Nc^3 - 6/Nc - 2*Nc
(7.2) ++-- singlet L=3 | ly^6 | real | 1 | total: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36 - Nc^4/144 | planar: -1/144*Nc^4 | non-planar: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36
(7.2) ++-- singlet L=3 | ly^5 | real | 1 | total: -3/10 + 1/(24*Nc^4) + 1/(60*Nc^2) + (23*Nc^2)/60 - (17*Nc^4)/120 + (-1/30*1/Nc^3 + 1/(10*Nc) - Nc/10 + Nc^3/30)*Nf | planar: (-17*Nc^4)/120 + (Nc^3*Nf)/30 | non-planar: -3/10 + 1/(24*Nc^4) + 1/(60*Nc^2) + (23*Nc^2)/60 + (-1/30*1/Nc^3 + 1/(10*Nc) - Nc/10)*Nf
(7.2) ++-- singlet L=3 | ly^5 | iPi | 1 | total: 1/3 + 1/(15*Nc^4) - 3/(10*Nc^2) - Nc^2/10 | planar: 0 | non-planar: 1/3 + 1/(15*Nc^4) - 3/(10*Nc^2) - Nc^2/10
(7.2) ++-- singlet L=3 | ly^4 | real | 1 | total: -65/108 + 7/(24*Nc^4) - 41/(72*Nc^2) + (377*Nc^2)/216 - (187*Nc^4)/216 + (-5/(36*Nc^3) + 67/(108*Nc) - (89*Nc)/108 + (37*Nc^3)/108)*Nf + (1/27 - 1/(54*Nc^2) - Nc^2/54)*Nf^2 | planar: (-187*Nc^4)/216 + (37*Nc^3*Nf)/108 - (Nc^2*Nf^2)/54 | non-planar: -65/108 + 7/(24*Nc^4) - 41/(72*Nc^2) + (377*Nc^2)/216 + (-5/(36*Nc^3) + 67/(108*Nc) - (89*Nc)/108)*Nf + (1/27 - 1/(54*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^4 | real | z2 | total: -61/4 - 131/(24*Nc^4) + 43/(3*Nc^2) + (22*Nc^2)/3 - (23*Nc^4)/24 | planar: (-23*Nc^4)/24 | non-planar: -61/4 - 131/(24*Nc^4) + 43/(3*Nc^2) + (22*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^4 | iPi | 1 | total: 151/36 + Nc^(-4) - 95/(36*Nc^2) - (23*Nc^2)/9 + (1/(18*Nc^3) - 5/(18*Nc) + (2*Nc)/9)*Nf | planar: 0 | non-planar: 151/36 + Nc^(-4) - 95/(36*Nc^2) - (23*Nc^2)/9 + (1/(18*Nc^3) - 5/(18*Nc) + (2*Nc)/9)*Nf
(7.2) ++-- singlet L=3 | ly^3 | real | 1 | total: 632/27 - 23/(6*Nc^4) + 121/(54*Nc^2) - (2063*Nc^2)/54 + (295*Nc^4)/18 + (49/(27*Nc^3) - 193/(27*Nc) + (239*Nc)/27 - (95*Nc^3)/27)*Nf + (-4/27 + 2/(27*Nc^2) + (2*Nc^2)/27)*Nf^2 | planar: (295*Nc^4)/18 - (95*Nc^3*Nf)/27 + (2*Nc^2*Nf^2)/27 | non-planar: 632/27 - 23/(6*Nc^4) + 121/(54*Nc^2) - (2063*Nc^2)/54 + (49/(27*Nc^3) - 193/(27*Nc) + (239*Nc)/27)*Nf + (-4/27 + 2/(27*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^3 | real | z2 | total: -478/9 - 5/(2*Nc^4) + 131/(9*Nc^2) + (437*Nc^2)/9 - (15*Nc^4)/2 + (-50/(9*Nc^3) + 118/(9*Nc) - (86*Nc)/9 + 2*Nc^3)*Nf | planar: (-15*Nc^4)/2 + 2*Nc^3*Nf | non-planar: -478/9 - 5/(2*Nc^4) + 131/(9*Nc^2) + (437*Nc^2)/9 + (-50/(9*Nc^3) + 118/(9*Nc) - (86*Nc)/9)*Nf
(7.2) ++-- singlet L=3 | ly^3 | real | z3 | total: 13 + 17/(3*Nc^4) - 47/(3*Nc^2) - (5*Nc^2)/3 - (4*Nc^4)/3 | planar: (-4*Nc^4)/3 | non-planar: 13 + 17/(3*Nc^4) - 47/(3*Nc^2) - (5*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^3 | iPi | 1 | total: -37/9 + 2/Nc^4 - 1/(3*Nc^2) + (22*Nc^2)/9 + (2/(3*Nc^3) - 14/(9*Nc) + (8*Nc)/9)*Nf | planar: 0 | non-planar: -37/9 + 2/Nc^4 - 1/(3*Nc^2) + (22*Nc^2)/9 + (2/(3*Nc^3) - 14/(9*Nc) + (8*Nc)/9)*Nf
(7.2) ++-- singlet L=3 | ly^3 | iPi | z2 | total: 2 - 12/Nc^4 + 32/(3*Nc^2) - (2*Nc^2)/3 | planar: 0 | non-planar: 2 - 12/Nc^4 + 32/(3*Nc^2) - (2*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^2 | real | 1 | total: -28729/216 + 827/(32*Nc^4) + 42919/(1296*Nc^2) + (9113*Nc^2)/144 + (27889*Nc^4)/2592 + (-10163/(648*Nc^3) + 323/(24*Nc) + (4349*Nc)/216 - (11605*Nc^3)/648)*Nf + (-100/27 + 50/(27*Nc^2) + (50*Nc^2)/27)*Nf^2 | planar: (27889*Nc^4)/2592 - (11605*Nc^3*Nf)/648 + (50*Nc^2*Nf^2)/27 | non-planar: -28729/216 + 827/(32*Nc^4) + 42919/(1296*Nc^2) + (9113*Nc^2)/144 + (-10163/(648*Nc^3) + 323/(24*Nc) + (4349*Nc)/216)*Nf + (-100/27 + 50/(27*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^2 | real | z2 | total: 3359/12 - 43/Nc^4 - 137/(4*Nc^2) - (2845*Nc^2)/12 + (413*Nc^4)/12 + (35/(2*Nc^3) - 77/(2*Nc) + (49*Nc)/2 - (7*Nc^3)/2)*Nf + (4/3 - 2/(3*Nc^2) - (2*Nc^2)/3)*Nf^2 | planar: (413*Nc^4)/12 - (7*Nc^3*Nf)/2 - (2*Nc^2*Nf^2)/3 | non-planar: 3359/12 - 43/Nc^4 - 137/(4*Nc^2) - (2845*Nc^2)/12 + (35/(2*Nc^3) - 77/(2*Nc) + (49*Nc)/2)*Nf + (4/3 - 2/(3*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^2 | real | z3 | total: 907/6 - 15/(2*Nc^4) - 901/(18*Nc^2) - (733*Nc^2)/6 + (257*Nc^4)/9 + (77/(9*Nc^3) - 77/(3*Nc) + (77*Nc)/3 - (77*Nc^3)/9)*Nf | planar: (257*Nc^4)/9 - (77*Nc^3*Nf)/9 | non-planar: 907/6 - 15/(2*Nc^4) - 901/(18*Nc^2) - (733*Nc^2)/6 + (77/(9*Nc^3) - 77/(3*Nc) + (77*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^2 | real | z2^2 | total: -1042/5 + 7/(10*Nc^4) + 129/Nc^2 + 75*Nc^2 + (37*Nc^4)/10 | planar: (37*Nc^4)/10 | non-planar: -1042/5 + 7/(10*Nc^4) + 129/Nc^2 + 75*Nc^2
(7.2) ++-- singlet L=3 | ly^2 | iPi | 1 | total: -563/27 - 2/Nc^4 - 859/(27*Nc^2) + (164*Nc^2)/3 + (-98/(27*Nc^3) + 494/(27*Nc) - (44*Nc)/3)*Nf | planar: 0 | non-planar: -563/27 - 2/Nc^4 - 859/(27*Nc^2) + (164*Nc^2)/3 + (-98/(27*Nc^3) + 494/(27*Nc) - (44*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^2 | iPi | z2 | total: 23 + 15/Nc^4 - 8/Nc^2 - 30*Nc^2 + (-4/Nc^3 + 4*Nc)*Nf | planar: 0 | non-planar: 23 + 15/Nc^4 - 8/Nc^2 - 30*Nc^2 + (-4/Nc^3 + 4*Nc)*Nf
(7.2) ++-- singlet L=3 | ly^2 | iPi | z3 | total: -11/3 + 30/Nc^4 - 31/Nc^2 + (14*Nc^2)/3 | planar: 0 | non-planar: -11/3 + 30/Nc^4 - 31/Nc^2 + (14*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^1 | real | 1 | total: 918125/2916 - 1219/(16*Nc^4) - 192679/(648*Nc^2) + (3307135*Nc^2)/5832 - (5929897*Nc^4)/11664 + (9607/(162*Nc^3) + 128305/(1458*Nc) - (515999*Nc)/1458 + (301231*Nc^3)/1458)*Nf + (20984/729 - 10492/(729*Nc^2) - (10492*Nc^2)/729)*Nf^2 | planar: (-5929897*Nc^4)/11664 + (301231*Nc^3*Nf)/1458 - (10492*Nc^2*Nf^2)/729 | non-planar: 918125/2916 - 1219/(16*Nc^4) - 192679/(648*Nc^2) + (3307135*Nc^2)/5832 + (9607/(162*Nc^3) + 128305/(1458*Nc) - (515999*Nc)/1458)*Nf + (20984/729 - 10492/(729*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^1 | real | z2 | total: -26485/162 - 24/Nc^4 + 14539/(54*Nc^2) - (46777*Nc^2)/162 + (33533*Nc^4)/162 + (823/(27*Nc^3) - 13111/(81*Nc) + (18815*Nc)/81 - (8173*Nc^3)/81)*Nf + (-184/9 + 92/(9*Nc^2) + (92*Nc^2)/9)*Nf^2 | planar: (33533*Nc^4)/162 - (8173*Nc^3*Nf)/81 + (92*Nc^2*Nf^2)/9 | non-planar: -26485/162 - 24/Nc^4 + 14539/(54*Nc^2) - (46777*Nc^2)/162 + (823/(27*Nc^3) - 13111/(81*Nc) + (18815*Nc)/81)*Nf + (-184/9 + 92/(9*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^1 | real | z3 | total: -2660/27 + 197/(2*Nc^4) - 29/(9*Nc^2) - (5057*Nc^2)/27 + (10289*Nc^4)/54 + (-58/(3*Nc^3) - 110/(9*Nc) + (742*Nc)/9 - (458*Nc^3)/9)*Nf + (-208/27 + 104/(27*Nc^2) + (104*Nc^2)/27)*Nf^2 | planar: (10289*Nc^4)/54 - (458*Nc^3*Nf)/9 + (104*Nc^2*Nf^2)/27 | non-planar: -2660/27 + 197/(2*Nc^4) - 29/(9*Nc^2) - (5057*Nc^2)/27 + (-58/(3*Nc^3) - 110/(9*Nc) + (742*Nc)/9)*Nf + (-208/27 + 104/(27*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^1 | real | z2^2 | total: -1997/5 - 74/(5*Nc^4) + 1931/(15*Nc^2) + (1279*Nc^2)/5 + (89*Nc^4)/3 + (-602/(15*Nc^3) + 374/(5*Nc) - (146*Nc)/5 - (82*Nc^3)/15)*Nf | planar: (89*Nc^4)/3 - (82*Nc^3*Nf)/15 | non-planar: -1997/5 - 74/(5*Nc^4) + 1931/(15*Nc^2) + (1279*Nc^2)/5 + (-602/(15*Nc^3) + 374/(5*Nc) - (146*Nc)/5)*Nf
(7.2) ++-- singlet L=3 | ly^1 | real | z5 | total: -43 - 15/Nc^4 + 19/Nc^2 + 89*Nc^2 - 50*Nc^4 | planar: -50*Nc^4 | non-planar: -43 - 15/Nc^4 + 19/Nc^2 + 89*Nc^2
(7.2) ++-- singlet L=3 | ly^1 | real | z2*z3 | total: 1220/3 - 314/Nc^4 + 100/Nc^2 - (604*Nc^2)/3 + (26*Nc^4)/3 | planar: (26*Nc^4)/3 | non-planar: 1220/3 - 314/Nc^4 + 100/Nc^2 - (604*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^1 | iPi | 1 | total: -458/27 + 50/Nc^4 + 3734/(27*Nc^2) - (514*Nc^2)/3 + (-848/(27*Nc^3) + 56/(27*Nc) + (88*Nc)/3)*Nf | planar: 0 | non-planar: -458/27 + 50/Nc^4 + 3734/(27*Nc^2) - (514*Nc^2)/3 + (-848/(27*Nc^3) + 56/(27*Nc) + (88*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^1 | iPi | z2 | total: 964/3 - 100/Nc^4 - 260/(3*Nc^2) - (404*Nc^2)/3 + (152/(3*Nc^3) - 208/(3*Nc) + (56*Nc)/3)*Nf | planar: 0 | non-planar: 964/3 - 100/Nc^4 - 260/(3*Nc^2) - (404*Nc^2)/3 + (152/(3*Nc^3) - 208/(3*Nc) + (56*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^1 | iPi | z3 | total: 694/3 + 16/Nc^4 - 722/(3*Nc^2) - (20*Nc^2)/3 + (104/(3*Nc^3) - 112/(3*Nc) + (8*Nc)/3)*Nf | planar: 0 | non-planar: 694/3 + 16/Nc^4 - 722/(3*Nc^2) - (20*Nc^2)/3 + (104/(3*Nc^3) - 112/(3*Nc) + (8*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^1 | iPi | z2^2 | total: -243/5 - 381/(5*Nc^4) + 101/Nc^2 + (119*Nc^2)/5 | planar: 0 | non-planar: -243/5 - 381/(5*Nc^4) + 101/Nc^2 + (119*Nc^2)/5
(7.2) ++-- singlet L=3 | ly^0 | real | 1 | total: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 - (59208167*Nc^4)/104976 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244 + (22674005*Nc^3)/52488)*Nf + (1438225/26244 + 441631/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-59208167*Nc^4)/104976 + (22674005*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244)*Nf + (1438225/26244 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
(7.2) ++-- singlet L=3 | ly^0 | real | z2 | total: -571669/5832 + 5375/(24*Nc^4) + 445091/(648*Nc^2) - (2134219*Nc^2)/5832 - (325757*Nc^4)/729 + (27134/(81*Nc^3) - 852065/(1458*Nc) + (45413*Nc)/729 + (272827*Nc^3)/1458)*Nf + (52/9 + 26/(3*Nc^2) - (130*Nc^2)/9)*Nf^2 | planar: (-325757*Nc^4)/729 + (272827*Nc^3*Nf)/1458 - (130*Nc^2*Nf^2)/9 | non-planar: -571669/5832 + 5375/(24*Nc^4) + 445091/(648*Nc^2) - (2134219*Nc^2)/5832 + (27134/(81*Nc^3) - 852065/(1458*Nc) + (45413*Nc)/729)*Nf + (52/9 + 26/(3*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | real | z3 | total: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 - (85286*Nc^4)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81 + (8755*Nc^3)/81)*Nf + (-628/243 + 3824/(243*Nc^2) - (3196*Nc^2)/243)*Nf^2 | planar: (-85286*Nc^4)/243 + (8755*Nc^3*Nf)/81 - (3196*Nc^2*Nf^2)/243 | non-planar: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81)*Nf + (-628/243 + 3824/(243*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | real | z2^2 | total: -133559/270 + 3453/(10*Nc^4) + 27016/(135*Nc^2) + (6617*Nc^2)/135 - (13469*Nc^4)/135 + (-23164/(135*Nc^3) + 23534/(135*Nc) - (356*Nc)/27 + (94*Nc^3)/9)*Nf + (-604/135 + 386/(135*Nc^2) + (218*Nc^2)/135)*Nf^2 | planar: (-13469*Nc^4)/135 + (94*Nc^3*Nf)/9 + (218*Nc^2*Nf^2)/135 | non-planar: -133559/270 + 3453/(10*Nc^4) + 27016/(135*Nc^2) + (6617*Nc^2)/135 + (-23164/(135*Nc^3) + 23534/(135*Nc) - (356*Nc)/27)*Nf + (-604/135 + 386/(135*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | real | z5 | total: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (457*Nc^4)/3 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3 - (572*Nc^3)/9)*Nf | planar: (457*Nc^4)/3 - (572*Nc^3*Nf)/9 | non-planar: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^0 | real | z2*z3 | total: 14/3 - 184/Nc^4 + 1138/(3*Nc^2) - 266*Nc^2 + 66*Nc^4 + (-436/(3*Nc^3) + 292/(3*Nc) + 36*Nc + 12*Nc^3)*Nf | planar: 66*Nc^4 + 12*Nc^3*Nf | non-planar: 14/3 - 184/Nc^4 + 1138/(3*Nc^2) - 266*Nc^2 + (-436/(3*Nc^3) + 292/(3*Nc) + 36*Nc)*Nf
(7.2) ++-- singlet L=3 | ly^0 | real | z3^2 | total: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (44*Nc^4)/9 + (-96/Nc^3 + 128/Nc - 48*Nc + 16*Nc^3)*Nf | planar: (44*Nc^4)/9 + 16*Nc^3*Nf | non-planar: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (-96/Nc^3 + 128/Nc - 48*Nc)*Nf
(7.2) ++-- singlet L=3 | ly^0 | real | z2^3 | total: -13441/189 + 81461/(630*Nc^4) - 9284/(105*Nc^2) + (7636*Nc^2)/135 - (9953*Nc^4)/378 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35 + (496*Nc^3)/35)*Nf | planar: (-9953*Nc^4)/378 + (496*Nc^3*Nf)/35 | non-planar: -13441/189 + 81461/(630*Nc^4) - 9284/(105*Nc^2) + (7636*Nc^2)/135 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35)*Nf
(7.2) ++-- singlet L=3 | ly^0 | iPi | 1 | total: -211847/1458 + 259/(3*Nc^4) + 224/(27*Nc^2) + (73877*Nc^2)/1458 + (403/(4*Nc^3) - 158921/(1458*Nc) + (24055*Nc)/2916)*Nf + (2608/729 - 2608/(729*Nc^2))*Nf^2 | planar: 0 | non-planar: -211847/1458 + 259/(3*Nc^4) + 224/(27*Nc^2) + (73877*Nc^2)/1458 + (403/(4*Nc^3) - 158921/(1458*Nc) + (24055*Nc)/2916)*Nf + (2608/729 - 2608/(729*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | iPi | z2 | total: -9551/81 - 293/(3*Nc^4) + 4988/(27*Nc^2) + (2498*Nc^2)/81 + (-986/(27*Nc^3) + 1868/(81*Nc) + (1090*Nc)/81)*Nf + (-40/9 + 40/(9*Nc^2))*Nf^2 | planar: 0 | non-planar: -9551/81 - 293/(3*Nc^4) + 4988/(27*Nc^2) + (2498*Nc^2)/81 + (-986/(27*Nc^3) + 1868/(81*Nc) + (1090*Nc)/81)*Nf + (-40/9 + 40/(9*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | iPi | z3 | total: -2852/27 + 144/Nc^4 - 119/(3*Nc^2) + (35*Nc^2)/27 + (-476/(9*Nc^3) + 388/(9*Nc) + (88*Nc)/9)*Nf + (-56/27 + 56/(27*Nc^2))*Nf^2 | planar: 0 | non-planar: -2852/27 + 144/Nc^4 - 119/(3*Nc^2) + (35*Nc^2)/27 + (-476/(9*Nc^3) + 388/(9*Nc) + (88*Nc)/9)*Nf + (-56/27 + 56/(27*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | iPi | z2^2 | total: -8383/30 + 233/(6*Nc^4) + 4741/(30*Nc^2) + (2477*Nc^2)/30 + (-106/(3*Nc^3) + 226/(5*Nc) - (148*Nc)/15)*Nf | planar: 0 | non-planar: -8383/30 + 233/(6*Nc^4) + 4741/(30*Nc^2) + (2477*Nc^2)/30 + (-106/(3*Nc^3) + 226/(5*Nc) - (148*Nc)/15)*Nf
(7.2) ++-- singlet L=3 | ly^0 | iPi | z5 | total: 431/3 - 169/Nc^4 + 43/Nc^2 - (53*Nc^2)/3 | planar: 0 | non-planar: 431/3 - 169/Nc^4 + 43/Nc^2 - (53*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^0 | iPi | z2*z3 | total: 230/3 - 44/Nc^4 - 6/Nc^2 - (80*Nc^2)/3 | planar: 0 | non-planar: 230/3 - 44/Nc^4 - 6/Nc^2 - (80*Nc^2)/3
(7.2) ++-- adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.2) ++-- adjoint L=1 | ly^2 | real | 1 | total: 1/(2*Nc^2) | planar: 0 | non-planar: 1/(2*Nc^2)
(7.2) ++-- adjoint L=1 | ly^1 | real | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
(7.2) ++-- adjoint L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.2) ++-- adjoint L=1 | ly^0 | real | z2 | total: 7 + 2/Nc^2 | planar: 7 | non-planar: 2/Nc^2
(7.2) ++-- adjoint L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(12*Nc) | planar: 0 | non-planar: 1/(12*Nc^3) - 1/(12*Nc)
(7.2) ++-- adjoint L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + 1/(3*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 + 1/(3*Nc)
(7.2) ++-- adjoint L=2 | ly^2 | real | 1 | total: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2) | planar: 0 | non-planar: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^2 | real | z2 | total: -9/(2*Nc^3) - 9/(2*Nc) | planar: 0 | non-planar: -9/(2*Nc^3) - 9/(2*Nc)
(7.2) ++-- adjoint L=2 | ly^2 | iPi | 1 | total: Nc^(-3) + Nc | planar: Nc | non-planar: Nc^(-3)
(7.2) ++-- adjoint L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2) | planar: 0 | non-planar: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2)
(7.2) ++-- adjoint L=2 | ly^1 | real | z2 | total: -7/Nc^3 + 23/(3*Nc) - (8*Nf)/(3*Nc^2) | planar: 0 | non-planar: -7/Nc^3 + 23/(3*Nc) - (8*Nf)/(3*Nc^2)
(7.2) ++-- adjoint L=2 | ly^1 | real | z3 | total: 8/Nc^3 + 10/Nc | planar: 0 | non-planar: 8/Nc^3 + 10/Nc
(7.2) ++-- adjoint L=2 | ly^1 | iPi | 1 | total: 4/Nc^3 + 12/Nc - 8*Nc | planar: -8*Nc | non-planar: 4/Nc^3 + 12/Nc
(7.2) ++-- adjoint L=2 | ly^1 | iPi | z2 | total: -12/Nc^3 - 20/Nc + 8*Nc | planar: 8*Nc | non-planar: -12/Nc^3 - 20/Nc
(7.2) ++-- adjoint L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | real | z2 | total: 37/(2*Nc^3) + 1085/(18*Nc) + (689*Nc)/9 + (-107/9 - 49/(9*Nc^2))*Nf | planar: (689*Nc)/9 - (107*Nf)/9 | non-planar: 37/(2*Nc^3) + 1085/(18*Nc) - (49*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | real | z2^2 | total: 57/(2*Nc^3) + 343/(5*Nc) - (151*Nc)/10 | planar: (-151*Nc)/10 | non-planar: 57/(2*Nc^3) + 343/(5*Nc)
(7.2) ++-- adjoint L=2 | ly^0 | iPi | 1 | total: 4/Nc^3 + 28/(27*Nc) - (80*Nc)/27 + (56/27 + 56/(27*Nc^2))*Nf | planar: (-80*Nc)/27 + (56*Nf)/27 | non-planar: 4/Nc^3 + 28/(27*Nc) + (56*Nf)/(27*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | iPi | z2 | total: 2/Nc^3 + 22/(3*Nc) + (28*Nc)/3 + (-4/3 - 4/(3*Nc^2))*Nf | planar: (28*Nc)/3 - (4*Nf)/3 | non-planar: 2/Nc^3 + 22/(3*Nc) - (4*Nf)/(3*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | iPi | z3 | total: 8/Nc^3 + 14/Nc + 6*Nc | planar: 6*Nc | non-planar: 8/Nc^3 + 14/Nc
(7.2) ++-- adjoint L=3 | ly^6 | real | 1 | total: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2) | planar: 0 | non-planar: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.2) ++-- adjoint L=3 | ly^5 | real | 1 | total: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf | planar: 0 | non-planar: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^5 | iPi | 1 | total: 1/6 + 1/(15*Nc^4) - 1/(30*Nc^2) + Nc^2/15 | planar: Nc^2/15 | non-planar: 1/6 + 1/(15*Nc^4) - 1/(30*Nc^2)
(7.2) ++-- adjoint L=3 | ly^4 | real | 1 | total: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2) | planar: 0 | non-planar: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2)
(7.2) ++-- adjoint L=3 | ly^4 | real | z2 | total: -19/12 - 131/(24*Nc^4) - 10/Nc^2 | planar: 0 | non-planar: -19/12 - 131/(24*Nc^4) - 10/Nc^2
(7.2) ++-- adjoint L=3 | ly^4 | iPi | 1 | total: 5/18 + Nc^(-4) + 55/(36*Nc^2) - (5*Nc^2)/12 + (1/(18*Nc^3) - 1/(9*Nc) + Nc/6)*Nf | planar: (-5*Nc^2)/12 + (Nc*Nf)/6 | non-planar: 5/18 + Nc^(-4) + 55/(36*Nc^2) + (1/(18*Nc^3) - 1/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^3 | real | 1 | total: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^3 | real | z2 | total: 329/9 - 5/(2*Nc^4) + 140/(9*Nc^2) + (-50/(9*Nc^3) - 44/(9*Nc))*Nf | planar: 0 | non-planar: 329/9 - 5/(2*Nc^4) + 140/(9*Nc^2) + (-50/(9*Nc^3) - 44/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^3 | real | z3 | total: 4 + 17/(3*Nc^4) + 31/(3*Nc^2) | planar: 0 | non-planar: 4 + 17/(3*Nc^4) + 31/(3*Nc^2)
(7.2) ++-- adjoint L=3 | ly^3 | iPi | 1 | total: -58/9 + 2/Nc^4 + 5/Nc^2 - (35*Nc^2)/9 + (2/(3*Nc^3) + 4/(9*Nc) + (2*Nc)/9)*Nf | planar: (-35*Nc^2)/9 + (2*Nc*Nf)/9 | non-planar: -58/9 + 2/Nc^4 + 5/Nc^2 + (2/(3*Nc^3) + 4/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^3 | iPi | z2 | total: 34/3 - 12/Nc^4 - 36/Nc^2 + 2*Nc^2 | planar: 2*Nc^2 | non-planar: 34/3 - 12/Nc^4 - 36/Nc^2
(7.2) ++-- adjoint L=3 | ly^2 | real | 1 | total: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^2 | real | z2 | total: -1489/12 - 43/Nc^4 - 589/(4*Nc^2) + (35/(2*Nc^3) + 69/(2*Nc))*Nf - (2*Nf^2)/(3*Nc^2) | planar: 0 | non-planar: -1489/12 - 43/Nc^4 - 589/(4*Nc^2) + (35/(2*Nc^3) + 69/(2*Nc))*Nf - (2*Nf^2)/(3*Nc^2)
(7.2) ++-- adjoint L=3 | ly^2 | real | z3 | total: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf | planar: 0 | non-planar: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^2 | real | z2^2 | total: -1451/20 + 7/(10*Nc^4) + 223/(2*Nc^2) | planar: 0 | non-planar: -1451/20 + 7/(10*Nc^4) + 223/(2*Nc^2)
(7.2) ++-- adjoint L=3 | ly^2 | iPi | 1 | total: -494/27 - 2/Nc^4 - 1669/(27*Nc^2) + (1903*Nc^2)/27 + (-98/(27*Nc^3) + 200/(27*Nc) - (298*Nc)/27)*Nf | planar: (1903*Nc^2)/27 - (298*Nc*Nf)/27 | non-planar: -494/27 - 2/Nc^4 - 1669/(27*Nc^2) + (-98/(27*Nc^3) + 200/(27*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^2 | iPi | z2 | total: 41 + 15/Nc^4 + 61/Nc^2 - 33*Nc^2 + (-4/Nc^3 - 12/Nc + 8*Nc)*Nf | planar: -33*Nc^2 + 8*Nc*Nf | non-planar: 41 + 15/Nc^4 + 61/Nc^2 + (-4/Nc^3 - 12/Nc)*Nf
(7.2) ++-- adjoint L=3 | ly^2 | iPi | z3 | total: 26/3 + 30/Nc^4 + 97/Nc^2 - (41*Nc^2)/3 | planar: (-41*Nc^2)/3 | non-planar: 26/3 + 30/Nc^4 + 97/Nc^2
(7.2) ++-- adjoint L=3 | ly^1 | real | 1 | total: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | real | z2 | total: -43237/162 - 24/Nc^4 + 20911/(54*Nc^2) + (823/(27*Nc^3) - 6049/(81*Nc))*Nf + (92*Nf^2)/(9*Nc^2) | planar: 0 | non-planar: -43237/162 - 24/Nc^4 + 20911/(54*Nc^2) + (823/(27*Nc^3) - 6049/(81*Nc))*Nf + (92*Nf^2)/(9*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | real | z3 | total: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | real | z2^2 | total: 2593/6 - 74/(5*Nc^4) + 719/(15*Nc^2) + (-602/(15*Nc^3) - 604/(15*Nc))*Nf | planar: 0 | non-planar: 2593/6 - 74/(5*Nc^4) + 719/(15*Nc^2) + (-602/(15*Nc^3) - 604/(15*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^1 | real | z5 | total: -92 - 15/Nc^4 - 107/Nc^2 | planar: 0 | non-planar: -92 - 15/Nc^4 - 107/Nc^2
(7.2) ++-- adjoint L=3 | ly^1 | real | z2*z3 | total: 1226/3 - 314/Nc^4 - 1080/Nc^2 | planar: 0 | non-planar: 1226/3 - 314/Nc^4 - 1080/Nc^2
(7.2) ++-- adjoint L=3 | ly^1 | iPi | 1 | total: 9124/27 + 50/Nc^4 + 6434/(27*Nc^2) - (9440*Nc^2)/27 + (-848/(27*Nc^3) - 2488/(27*Nc) + (1640*Nc)/27)*Nf | planar: (-9440*Nc^2)/27 + (1640*Nc*Nf)/27 | non-planar: 9124/27 + 50/Nc^4 + 6434/(27*Nc^2) + (-848/(27*Nc^3) - 2488/(27*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^1 | iPi | z2 | total: -1298/3 - 100/Nc^4 - 1118/(3*Nc^2) + 176*Nc^2 + (152/(3*Nc^3) + 248/(3*Nc) - 32*Nc)*Nf | planar: 176*Nc^2 - 32*Nc*Nf | non-planar: -1298/3 - 100/Nc^4 - 1118/(3*Nc^2) + (152/(3*Nc^3) + 248/(3*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^1 | iPi | z3 | total: -770/3 + 16/Nc^4 - 500/(3*Nc^2) + 174*Nc^2 + (104/(3*Nc^3) + 200/(3*Nc) - 32*Nc)*Nf | planar: 174*Nc^2 - 32*Nc*Nf | non-planar: -770/3 + 16/Nc^4 - 500/(3*Nc^2) + (104/(3*Nc^3) + 200/(3*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^1 | iPi | z2^2 | total: 62 - 381/(5*Nc^4) - 951/(5*Nc^2) + (44*Nc^2)/5 | planar: (44*Nc^2)/5 | non-planar: 62 - 381/(5*Nc^4) - 951/(5*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z2 | total: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (15162827*Nc^2)/11664 + (27134/(81*Nc^3) - 288907/(2916*Nc) - (1302221*Nc)/2916)*Nf + (34/3 + 26/(3*Nc^2))*Nf^2 | planar: (15162827*Nc^2)/11664 - (1302221*Nc*Nf)/2916 + (34*Nf^2)/3 | non-planar: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (27134/(81*Nc^3) - 288907/(2916*Nc))*Nf + (26*Nf^2)/(3*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z2^2 | total: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) - (67027*Nc^2)/135 + (-23164/(135*Nc^3) - 29276/(135*Nc) + (4858*Nc)/45)*Nf + (-4/27 + 386/(135*Nc^2))*Nf^2 | planar: (-67027*Nc^2)/135 + (4858*Nc*Nf)/45 - (4*Nf^2)/27 | non-planar: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) + (-23164/(135*Nc^3) - 29276/(135*Nc))*Nf + (386*Nf^2)/(135*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^0 | real | z2*z3 | total: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) - 578*Nc^2 + (-436/(3*Nc^3) - 710/(3*Nc) + 74*Nc)*Nf | planar: -578*Nc^2 + 74*Nc*Nf | non-planar: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) + (-436/(3*Nc^3) - 710/(3*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.2) ++-- adjoint L=3 | ly^0 | real | z2^3 | total: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (60719*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-60719*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | 1 | total: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (450517*Nc^2)/1458 + (403/(4*Nc^3) - 12271/(729*Nc) - (152359*Nc)/2916)*Nf + (-2608/729 - 2608/(729*Nc^2))*Nf^2 | planar: (450517*Nc^2)/1458 - (152359*Nc*Nf)/2916 - (2608*Nf^2)/729 | non-planar: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (403/(4*Nc^3) - 12271/(729*Nc))*Nf - (2608*Nf^2)/(729*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z2 | total: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (22603*Nc^2)/81 + (-986/(27*Nc^3) - 3436/(81*Nc) - (5266*Nc)/81)*Nf + (40/9 + 40/(9*Nc^2))*Nf^2 | planar: (22603*Nc^2)/81 - (5266*Nc*Nf)/81 + (40*Nf^2)/9 | non-planar: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (-986/(27*Nc^3) - 3436/(81*Nc))*Nf + (40*Nf^2)/(9*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z3 | total: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (3916*Nc^2)/27 + (-476/(9*Nc^3) - 116/(3*Nc) - (316*Nc)/9)*Nf + (56/27 + 56/(27*Nc^2))*Nf^2 | planar: (3916*Nc^2)/27 - (316*Nc*Nf)/9 + (56*Nf^2)/27 | non-planar: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (-476/(9*Nc^3) - 116/(3*Nc))*Nf + (56*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z2^2 | total: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) - (2261*Nc^2)/10 + (-106/(3*Nc^3) - 232/(5*Nc) + (478*Nc)/15)*Nf | planar: (-2261*Nc^2)/10 + (478*Nc*Nf)/15 | non-planar: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) + (-106/(3*Nc^3) - 232/(5*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z5 | total: 418/3 - 169/Nc^4 - 481/Nc^2 - (154*Nc^2)/3 | planar: (-154*Nc^2)/3 | non-planar: 418/3 - 169/Nc^4 - 481/Nc^2
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z2*z3 | total: 914/3 - 44/Nc^4 - 146/Nc^2 - (208*Nc^2)/3 | planar: (-208*Nc^2)/3 | non-planar: 914/3 - 44/Nc^4 - 146/Nc^2
sig+ nonflip a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
sig+ nonflip a1 L=1 | ly^2 | real | 1 | total: -Nc^(-1) + Nc/2 | planar: Nc/2 | non-planar: -Nc^(-1)
sig+ nonflip a1 L=1 | ly^1 | real | 1 | total: 2/Nc - Nc | planar: -Nc | non-planar: 2/Nc
sig+ nonflip a1 L=1 | ly^1 | iPi | 1 | total: Nc^(-1) - Nc/2 | planar: -1/2*Nc | non-planar: Nc^(-1)
sig+ nonflip a1 L=1 | ly^0 | real | 1 | total: -8/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -8/Nc
sig+ nonflip a1 L=1 | ly^0 | real | z2 | total: Nc^(-1) - (5*Nc)/2 | planar: (-5*Nc)/2 | non-planar: Nc^(-1)
sig+ nonflip a1 L=1 | ly^0 | iPi | 1 | total: -1/2*1/Nc - (5*Nc)/6 + Nf/3 | planar: (-5*Nc)/6 + Nf/3 | non-planar: -1/2*1/Nc
sig+ nonflip a1 L=2 | ly^4 | real | 1 | total: 1/4 - 1/(6*Nc^2) - Nc^2/12 | planar: -1/12*Nc^2 | non-planar: 1/4 - 1/(6*Nc^2)
sig+ nonflip a1 L=2 | ly^3 | real | 1 | total: -1 + 2/(3*Nc^2) + Nc^2/3 | planar: Nc^2/3 | non-planar: -1 + 2/(3*Nc^2)
sig+ nonflip a1 L=2 | ly^3 | iPi | 1 | total: -1 + 7/(6*Nc^2) + Nc^2/3 | planar: Nc^2/3 | non-planar: -1 + 7/(6*Nc^2)
sig+ nonflip a1 L=2 | ly^2 | real | 1 | total: -26/9 - 12/Nc^2 + (31*Nc^2)/9 + (20/(9*Nc) - (10*Nc)/9)*Nf | planar: (31*Nc^2)/9 - (10*Nc*Nf)/9 | non-planar: -26/9 - 12/Nc^2 + (20*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^2 | real | z2 | total: -25/2 + 22/Nc^2 + (5*Nc^2)/2 | planar: (5*Nc^2)/2 | non-planar: -25/2 + 22/Nc^2
sig+ nonflip a1 L=2 | ly^2 | iPi | 1 | total: 1/12 - 7/(2*Nc^2) + (7*Nc^2)/12 + (2/(3*Nc) - Nc/3)*Nf | planar: (7*Nc^2)/12 - (Nc*Nf)/3 | non-planar: 1/12 - 7/(2*Nc^2) + (2*Nf)/(3*Nc)
sig+ nonflip a1 L=2 | ly^1 | real | 1 | total: 1252/27 + 24/Nc^2 - (788*Nc^2)/27 + (-304/(27*Nc) + (152*Nc)/27)*Nf | planar: (-788*Nc^2)/27 + (152*Nc*Nf)/27 | non-planar: 1252/27 + 24/Nc^2 - (304*Nf)/(27*Nc)
sig+ nonflip a1 L=2 | ly^1 | real | z2 | total: -82/3 - 14/Nc^2 + (53*Nc^2)/3 + (28/(3*Nc) - (14*Nc)/3)*Nf | planar: (53*Nc^2)/3 - (14*Nc*Nf)/3 | non-planar: -82/3 - 14/Nc^2 + (28*Nf)/(3*Nc)
sig+ nonflip a1 L=2 | ly^1 | real | z3 | total: -4 - 20/Nc^2 + 6*Nc^2 | planar: 6*Nc^2 | non-planar: -4 - 20/Nc^2
sig+ nonflip a1 L=2 | ly^1 | iPi | 1 | total: 175/18 + 7/Nc^2 - (137*Nc^2)/18 + (-32/(9*Nc) + (16*Nc)/9)*Nf | planar: (-137*Nc^2)/18 + (16*Nc*Nf)/9 | non-planar: 175/18 + 7/Nc^2 - (32*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^1 | iPi | z2 | total: -9/2 + 10/Nc^2 + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: -9/2 + 10/Nc^2
sig+ nonflip a1 L=2 | ly^0 | real | 1 | total: -30659/324 - 511/(16*Nc^2) - (23213*Nc^2)/1296 + (1370/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-23213*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -30659/324 - 511/(16*Nc^2) + (1370*Nf)/(81*Nc)
sig+ nonflip a1 L=2 | ly^0 | real | z2 | total: -85/9 - 15/Nc^2 - (8*Nc^2)/9 + (-44/(9*Nc) - (46*Nc)/9)*Nf + (4*Nf^2)/3 | planar: (-8*Nc^2)/9 - (46*Nc*Nf)/9 + (4*Nf^2)/3 | non-planar: -85/9 - 15/Nc^2 - (44*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^0 | real | z3 | total: 337/9 + 35/Nc^2 - (118*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-118*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 337/9 + 35/Nc^2 + (14*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^0 | real | z2^2 | total: 34/5 - 451/(10*Nc^2) - (107*Nc^2)/10 | planar: (-107*Nc^2)/10 | non-planar: 34/5 - 451/(10*Nc^2)
sig+ nonflip a1 L=2 | ly^0 | iPi | 1 | total: -161/27 + 3/(8*Nc^2) - (3049*Nc^2)/216 + (56/(27*Nc) + (193*Nc)/27)*Nf - (20*Nf^2)/27 | planar: (-3049*Nc^2)/216 + (193*Nc*Nf)/27 - (20*Nf^2)/27 | non-planar: -161/27 + 3/(8*Nc^2) + (56*Nf)/(27*Nc)
sig+ nonflip a1 L=2 | ly^0 | iPi | z2 | total: -10/3 - 3/(2*Nc^2) + (7*Nc^2)/2 + (1/(3*Nc) - Nc)*Nf | planar: (7*Nc^2)/2 - Nc*Nf | non-planar: -10/3 - 3/(2*Nc^2) + Nf/(3*Nc)
sig+ nonflip a1 L=2 | ly^0 | iPi | z3 | total: -1 - 4/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: -1 - 4/Nc^2
sig+ nonflip a1 L=3 | ly^6 | real | 1 | total: 4/(45*Nc^3) - 11/(360*Nc) + Nc/36 - Nc^3/144 | planar: -1/144*Nc^3 | non-planar: 4/(45*Nc^3) - 11/(360*Nc) + Nc/36
sig+ nonflip a1 L=3 | ly^5 | real | 1 | total: -8/(15*Nc^3) - 11/(15*Nc) + (23*Nc)/60 - (17*Nc^3)/120 + (-1/10 + 1/(6*Nc^2) + Nc^2/30)*Nf | planar: (-17*Nc^3)/120 + (Nc^2*Nf)/30 | non-planar: -8/(15*Nc^3) - 11/(15*Nc) + (23*Nc)/60 + (-1/10 + 1/(6*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^5 | iPi | 1 | total: 31/(60*Nc^3) - 71/(120*Nc) + (5*Nc)/12 - (5*Nc^3)/48 | planar: (-5*Nc^3)/48 | non-planar: 31/(60*Nc^3) - 71/(120*Nc) + (5*Nc)/12
sig+ nonflip a1 L=3 | ly^4 | real | 1 | total: -3/(2*Nc^3) + 34/(9*Nc) + (377*Nc)/216 - (187*Nc^3)/216 + (-89/108 - 5/(18*Nc^2) + (37*Nc^2)/108)*Nf + (1/(27*Nc) - Nc/54)*Nf^2 | planar: (-187*Nc^3)/216 + (37*Nc^2*Nf)/108 - (Nc*Nf^2)/54 | non-planar: -3/(2*Nc^3) + 34/(9*Nc) + (377*Nc)/216 + (-89/108 - 5/(18*Nc^2))*Nf + Nf^2/(27*Nc)
sig+ nonflip a1 L=3 | ly^4 | real | z2 | total: 137/(6*Nc^3) - 385/(24*Nc) + (85*Nc)/12 - (67*Nc^3)/48 | planar: (-67*Nc^3)/48 | non-planar: 137/(6*Nc^3) - 385/(24*Nc) + (85*Nc)/12
sig+ nonflip a1 L=3 | ly^4 | iPi | 1 | total: -31/(12*Nc^3) - 1/(8*Nc) + Nc/2 - (17*Nc^3)/48 + (-1/2 + 7/(12*Nc^2) + Nc^2/6)*Nf | planar: (-17*Nc^3)/48 + (Nc^2*Nf)/6 | non-planar: -31/(12*Nc^3) - 1/(8*Nc) + Nc/2 + (-1/2 + 7/(12*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^3 | real | 1 | total: 49/(3*Nc^3) + 251/(9*Nc) - (2063*Nc)/54 + (295*Nc^3)/18 + (239/27 - 56/(9*Nc^2) - (95*Nc^2)/27)*Nf + (-4/(27*Nc) + (2*Nc)/27)*Nf^2 | planar: (295*Nc^3)/18 - (95*Nc^2*Nf)/27 + (2*Nc*Nf^2)/27 | non-planar: 49/(3*Nc^3) + 251/(9*Nc) - (2063*Nc)/54 + (239/27 - 56/(9*Nc^2))*Nf - (4*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^3 | real | z2 | total: -40/Nc^3 - 391/(6*Nc) + (458*Nc)/9 - (59*Nc^3)/4 + (-134/9 + 22/Nc^2 + 4*Nc^2)*Nf | planar: (-59*Nc^3)/4 + 4*Nc^2*Nf | non-planar: -40/Nc^3 - 391/(6*Nc) + (458*Nc)/9 + (-134/9 + 22/Nc^2)*Nf
sig+ nonflip a1 L=3 | ly^3 | real | z3 | total: -26/Nc^3 + 9/Nc - (5*Nc)/3 - (4*Nc^3)/3 | planar: (-4*Nc^3)/3 | non-planar: -26/Nc^3 + 9/Nc - (5*Nc)/3
sig+ nonflip a1 L=3 | ly^3 | iPi | 1 | total: 14/Nc^3 + 164/(9*Nc) - (1891*Nc)/108 + (731*Nc^3)/108 + (235/54 - 56/(9*Nc^2) - (71*Nc^2)/54)*Nf + (2/(27*Nc) - Nc/27)*Nf^2 | planar: (731*Nc^3)/108 - (71*Nc^2*Nf)/54 - (Nc*Nf^2)/27 | non-planar: 14/Nc^3 + 164/(9*Nc) - (1891*Nc)/108 + (235/54 - 56/(9*Nc^2))*Nf + (2*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^3 | iPi | z2 | total: 41/(6*Nc^3) - 1/(2*Nc) + 2*Nc - Nc^3 | planar: -Nc^3 | non-planar: 41/(6*Nc^3) - 1/(2*Nc) + 2*Nc
sig+ nonflip a1 L=3 | ly^2 | real | 1 | total: -1707/(16*Nc^3) - 733693/(2592*Nc) + (9113*Nc)/144 + (27889*Nc^3)/2592 + (4349/216 + 19691/(324*Nc^2) - (11605*Nc^2)/648)*Nf + (-100/(27*Nc) + (50*Nc)/27)*Nf^2 | planar: (27889*Nc^3)/2592 - (11605*Nc^2*Nf)/648 + (50*Nc*Nf^2)/27 | non-planar: -1707/(16*Nc^3) - 733693/(2592*Nc) + (9113*Nc)/144 + (4349/216 + 19691/(324*Nc^2))*Nf - (100*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^2 | real | z2 | total: 397/(2*Nc^3) + 1831/(4*Nc) - (975*Nc)/4 + (55*Nc^3)/2 + (149/6 - 111/Nc^2 + (35*Nc^2)/6)*Nf + (14/(3*Nc) - (7*Nc)/3)*Nf^2 | planar: (55*Nc^3)/2 + (35*Nc^2*Nf)/6 - (7*Nc*Nf^2)/3 | non-planar: 397/(2*Nc^3) + 1831/(4*Nc) - (975*Nc)/4 + (149/6 - 111/Nc^2)*Nf + (14*Nf^2)/(3*Nc)
sig+ nonflip a1 L=3 | ly^2 | real | z3 | total: 19/Nc^3 + 3683/(18*Nc) - (733*Nc)/6 + (257*Nc^3)/9 + (77/3 - 316/(9*Nc^2) - (77*Nc^2)/9)*Nf | planar: (257*Nc^3)/9 - (77*Nc^2*Nf)/9 | non-planar: 19/Nc^3 + 3683/(18*Nc) - (733*Nc)/6 + (77/3 - 316/(9*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^2 | real | z2^2 | total: -55/(2*Nc^3) - 781/(10*Nc) + (105*Nc)/2 - (77*Nc^3)/40 | planar: (-77*Nc^3)/40 | non-planar: -55/(2*Nc^3) - 781/(10*Nc) + (105*Nc)/2
sig+ nonflip a1 L=3 | ly^2 | iPi | 1 | total: -233/(8*Nc^3) - 40705/(432*Nc) + (887*Nc)/24 + (1193*Nc^3)/432 + (223/36 + 1427/(54*Nc^2) - (863*Nc^2)/108)*Nf + (-22/(9*Nc) + (11*Nc)/9)*Nf^2 | planar: (1193*Nc^3)/432 - (863*Nc^2*Nf)/108 + (11*Nc*Nf^2)/9 | non-planar: -233/(8*Nc^3) - 40705/(432*Nc) + (887*Nc)/24 + (223/36 + 1427/(54*Nc^2))*Nf - (22*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^2 | iPi | z2 | total: 1/(2*Nc^3) + 233/(12*Nc) - (163*Nc)/6 + (29*Nc^3)/4 + (17/3 - 26/(3*Nc^2) - Nc^2)*Nf | planar: (29*Nc^3)/4 - Nc^2*Nf | non-planar: 1/(2*Nc^3) + 233/(12*Nc) - (163*Nc)/6 + (17/3 - 26/(3*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^2 | iPi | z3 | total: -5/Nc^3 + 11/(2*Nc) - 20*Nc + (15*Nc^3)/2 | planar: (15*Nc^3)/2 | non-planar: -5/Nc^3 + 11/(2*Nc) - 20*Nc
sig+ nonflip a1 L=3 | ly^1 | real | 1 | total: 1219/(8*Nc^3) + 1066933/(1296*Nc) + (3307135*Nc)/5832 - (5929897*Nc^3)/11664 + (-515999/1458 - 9607/(81*Nc^2) + (301231*Nc^2)/1458)*Nf + (20984/(729*Nc) - (10492*Nc)/729)*Nf^2 | planar: (-5929897*Nc^3)/11664 + (301231*Nc^2*Nf)/1458 - (10492*Nc*Nf^2)/729 | non-planar: 1219/(8*Nc^3) + 1066933/(1296*Nc) + (3307135*Nc)/5832 + (-515999/1458 - 9607/(81*Nc^2))*Nf + (20984*Nf^2)/(729*Nc)
sig+ nonflip a1 L=3 | ly^1 | real | z2 | total: -95/(2*Nc^3) - 76489/(108*Nc) - (38225*Nc)/81 + (162385*Nc^3)/324 + (26969/81 + 4240/(27*Nc^2) - (17335*Nc^2)/81)*Nf + (-364/(9*Nc) + (182*Nc)/9)*Nf^2 | planar: (162385*Nc^3)/324 - (17335*Nc^2*Nf)/81 + (182*Nc*Nf^2)/9 | non-planar: -95/(2*Nc^3) - 76489/(108*Nc) - (38225*Nc)/81 + (26969/81 + 4240/(27*Nc^2))*Nf - (364*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^1 | real | z3 | total: -279/Nc^3 - 6127/(18*Nc) - (5057*Nc)/27 + (10289*Nc^3)/54 + (742/9 + 48/Nc^2 - (458*Nc^2)/9)*Nf + (-208/(27*Nc) + (104*Nc)/27)*Nf^2 | planar: (10289*Nc^3)/54 - (458*Nc^2*Nf)/9 + (104*Nc*Nf^2)/27 | non-planar: -279/Nc^3 - 6127/(18*Nc) - (5057*Nc)/27 + (742/9 + 48/Nc^2)*Nf - (208*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^1 | real | z2^2 | total: 239/(5*Nc^3) - 8687/(30*Nc) + (1683*Nc)/10 - (811*Nc^3)/12 + (-151/5 + 301/(15*Nc^2) + (263*Nc^2)/15)*Nf | planar: (-811*Nc^3)/12 + (263*Nc^2*Nf)/15 | non-planar: 239/(5*Nc^3) - 8687/(30*Nc) + (1683*Nc)/10 + (-151/5 + 301/(15*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^1 | real | z5 | total: 126/Nc^3 + 49/Nc + 89*Nc - 50*Nc^3 | planar: -50*Nc^3 | non-planar: 126/Nc^3 + 49/Nc + 89*Nc
sig+ nonflip a1 L=3 | ly^1 | real | z2*z3 | total: 778/Nc^3 - 13/Nc - (517*Nc)/3 + (26*Nc^3)/3 | planar: (26*Nc^3)/3 | non-planar: 778/Nc^3 - 13/Nc - (517*Nc)/3
sig+ nonflip a1 L=3 | ly^1 | iPi | 1 | total: -121/(16*Nc^3) + 462913/(2592*Nc) + (238819*Nc)/1296 - (460181*Nc^3)/2592 + (-81499/648 - 7439/(324*Nc^2) + (16411*Nc^2)/216)*Nf + (988/(81*Nc) - (494*Nc)/81)*Nf^2 | planar: (-460181*Nc^3)/2592 + (16411*Nc^2*Nf)/216 - (494*Nc*Nf^2)/81 | non-planar: -121/(16*Nc^3) + 462913/(2592*Nc) + (238819*Nc)/1296 + (-81499/648 - 7439/(324*Nc^2))*Nf + (988*Nf^2)/(81*Nc)
sig+ nonflip a1 L=3 | ly^1 | iPi | z2 | total: 43/Nc^3 + 307/(2*Nc) - (6137*Nc)/36 + (3259*Nc^3)/36 + (1115/18 - 25/Nc^2 - (601*Nc^2)/18)*Nf + (-56/(9*Nc) + (28*Nc)/9)*Nf^2 | planar: (3259*Nc^3)/36 - (601*Nc^2*Nf)/18 + (28*Nc*Nf^2)/9 | non-planar: 43/Nc^3 + 307/(2*Nc) - (6137*Nc)/36 + (1115/18 - 25/Nc^2)*Nf - (56*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^1 | iPi | z3 | total: -81/Nc^3 + 1477/(18*Nc) - (283*Nc)/6 + (226*Nc^3)/9 + (47/3 - 248/(9*Nc^2) - (37*Nc^2)/9)*Nf | planar: (226*Nc^3)/9 - (37*Nc^2*Nf)/9 | non-planar: -81/Nc^3 + 1477/(18*Nc) - (283*Nc)/6 + (47/3 - 248/(9*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^1 | iPi | z2^2 | total: 1717/(10*Nc^3) - 1189/(20*Nc) + 25*Nc - (241*Nc^3)/20 | planar: (-241*Nc^3)/20 | non-planar: 1717/(10*Nc^3) - 1189/(20*Nc) + 25*Nc
sig+ nonflip a1 L=3 | ly^0 | real | 1 | total: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 - (59208167*Nc^3)/104976 + (28767799/52488 + 145/(972*Nc^2) + (22674005*Nc^2)/52488)*Nf + (-441631/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-59208167*Nc^3)/104976 + (22674005*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 + (28767799/52488 + 145/(972*Nc^2))*Nf - (441631*Nf^2)/(26244*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z2 | total: -44563/(48*Nc^3) - 5025743/(2592*Nc) - (5780389*Nc)/11664 + (10143971*Nc^3)/23328 + (593609/5832 - 99263/(324*Nc^2) - (1847723*Nc^2)/5832)*Nf + (625/(27*Nc) + (637*Nc)/9)*Nf^2 - (40*Nf^3)/9 | planar: (10143971*Nc^3)/23328 - (1847723*Nc^2*Nf)/5832 + (637*Nc*Nf^2)/9 - (40*Nf^3)/9 | non-planar: -44563/(48*Nc^3) - 5025743/(2592*Nc) - (5780389*Nc)/11664 + (593609/5832 - 99263/(324*Nc^2))*Nf + (625*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z3 | total: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 - (85286*Nc^3)/243 + (-196/27 - 43321/(81*Nc^2) + (8755*Nc^2)/81)*Nf + (-2960/(243*Nc) - (3196*Nc)/243)*Nf^2 | planar: (-85286*Nc^3)/243 + (8755*Nc^2*Nf)/81 - (3196*Nc*Nf^2)/243 | non-planar: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 + (-196/27 - 43321/(81*Nc^2))*Nf - (2960*Nf^2)/(243*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z2^2 | total: -1718/(5*Nc^3) - 27367/(135*Nc) + (8243*Nc)/45 - (91783*Nc^3)/270 + (-10999/135 + 5432/(27*Nc^2) + (1024*Nc^2)/9)*Nf + (46/(135*Nc) - (1357*Nc)/135)*Nf^2 | planar: (-91783*Nc^3)/270 + (1024*Nc^2*Nf)/9 - (1357*Nc*Nf^2)/135 | non-planar: -1718/(5*Nc^3) - 27367/(135*Nc) + (8243*Nc)/45 + (-10999/135 + 5432/(27*Nc^2))*Nf + (46*Nf^2)/(135*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z5 | total: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (457*Nc^3)/3 + (-92/9 + 2308/(9*Nc^2) - (572*Nc^2)/9)*Nf | planar: (457*Nc^3)/3 - (572*Nc^2*Nf)/9 | non-planar: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (-92/9 + 2308/(9*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | real | z2*z3 | total: 119/Nc^3 - 181/(6*Nc) - (109*Nc)/2 + (365*Nc^3)/3 + (-27 + 476/(3*Nc^2) - (41*Nc^2)/3)*Nf | planar: (365*Nc^3)/3 - (41*Nc^2*Nf)/3 | non-planar: 119/Nc^3 - 181/(6*Nc) - (109*Nc)/2 + (-27 + 476/(3*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | real | z3^2 | total: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (44*Nc^3)/9 + (-64 + 128/Nc^2 + 16*Nc^2)*Nf | planar: (44*Nc^3)/9 + 16*Nc^2*Nf | non-planar: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (-64 + 128/Nc^2)*Nf
sig+ nonflip a1 L=3 | ly^0 | real | z2^3 | total: -181157/(630*Nc^3) - 17353/(180*Nc) + (61612*Nc)/189 - (1352*Nc^3)/945 + (-1984/35 + 3968/(35*Nc^2) + (496*Nc^2)/35)*Nf | planar: (-1352*Nc^3)/945 + (496*Nc^2*Nf)/35 | non-planar: -181157/(630*Nc^3) - 17353/(180*Nc) + (61612*Nc)/189 + (-1984/35 + 3968/(35*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | iPi | 1 | total: 943/(32*Nc^3) + 207793/(2592*Nc) - (4676399*Nc)/23328 - (2489315*Nc^3)/7776 + (381775/5832 - 18893/(1296*Nc^2) + (791297*Nc^2)/3888)*Nf + (-7687/(2916*Nc) - (17087*Nc)/486)*Nf^2 + (100*Nf^3)/81 | planar: (-2489315*Nc^3)/7776 + (791297*Nc^2*Nf)/3888 - (17087*Nc*Nf^2)/486 + (100*Nf^3)/81 | non-planar: 943/(32*Nc^3) + 207793/(2592*Nc) - (4676399*Nc)/23328 + (381775/5832 - 18893/(1296*Nc^2))*Nf - (7687*Nf^2)/(2916*Nc)
sig+ nonflip a1 L=3 | ly^0 | iPi | z2 | total: -1185/(8*Nc^3) - 47639/(216*Nc) - (7567*Nc)/648 + (11725*Nc^3)/72 + (559/162 + 787/(27*Nc^2) - (527*Nc^2)/6)*Nf + (1/(9*Nc) + 15*Nc)*Nf^2 - (8*Nf^3)/9 | planar: (11725*Nc^3)/72 - (527*Nc^2*Nf)/6 + 15*Nc*Nf^2 - (8*Nf^3)/9 | non-planar: -1185/(8*Nc^3) - 47639/(216*Nc) - (7567*Nc)/648 + (559/162 + 787/(27*Nc^2))*Nf + Nf^2/(9*Nc)
sig+ nonflip a1 L=3 | ly^0 | iPi | z3 | total: -95/(2*Nc^3) + 4985/(36*Nc) + (314*Nc)/27 - (9109*Nc^3)/108 + (349/27 - 202/(9*Nc^2) + (719*Nc^2)/27)*Nf + (-50/(9*Nc) - (82*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/108 + (719*Nc^2*Nf)/27 - (82*Nc*Nf^2)/27 | non-planar: -95/(2*Nc^3) + 4985/(36*Nc) + (314*Nc)/27 + (349/27 - 202/(9*Nc^2))*Nf - (50*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^0 | iPi | z2^2 | total: -1331/(20*Nc^3) - 11653/(60*Nc) + (1241*Nc)/60 - (2231*Nc^3)/60 + (-62/15 + 779/(30*Nc^2) + (65*Nc^2)/6)*Nf | planar: (-2231*Nc^3)/60 + (65*Nc^2*Nf)/6 | non-planar: -1331/(20*Nc^3) - 11653/(60*Nc) + (1241*Nc)/60 + (-62/15 + 779/(30*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | iPi | z5 | total: 93/Nc^3 - 47/(2*Nc) + (13*Nc)/2 + 43*Nc^3 | planar: 43*Nc^3 | non-planar: 93/Nc^3 - 47/(2*Nc) + (13*Nc)/2
sig+ nonflip a1 L=3 | ly^0 | iPi | z2*z3 | total: 246/Nc^3 - 62/Nc - (94*Nc)/3 - 2*Nc^3 | planar: -2*Nc^3 | non-planar: 246/Nc^3 - 62/Nc - (94*Nc)/3
sig+ nonflip a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig+ nonflip a2 L=1 | ly^2 | real | 1 | total: 1/(2*Nc^2) | planar: 0 | non-planar: 1/(2*Nc^2)
sig+ nonflip a2 L=1 | ly^1 | real | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
sig+ nonflip a2 L=1 | ly^1 | iPi | 1 | total: -1/2*1/Nc^2 | planar: 0 | non-planar: -1/2*1/Nc^2
sig+ nonflip a2 L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
sig+ nonflip a2 L=1 | ly^0 | real | z2 | total: 4 - 5/(2*Nc^2) | planar: 4 | non-planar: -5/(2*Nc^2)
sig+ nonflip a2 L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig+ nonflip a2 L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(12*Nc) | planar: 0 | non-planar: 1/(12*Nc^3) - 1/(12*Nc)
sig+ nonflip a2 L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + 1/(3*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 + 1/(3*Nc)
sig+ nonflip a2 L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 - 1/(6*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 - 1/(6*Nc)
sig+ nonflip a2 L=2 | ly^2 | real | 1 | total: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2) | planar: 0 | non-planar: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^2 | real | z2 | total: -15/(2*Nc^3) - 15/(2*Nc) + 3*Nc | planar: 3*Nc | non-planar: -15/(2*Nc^3) - 15/(2*Nc)
sig+ nonflip a2 L=2 | ly^2 | iPi | 1 | total: 5/(4*Nc^3) + 19/(12*Nc) - Nf/(3*Nc^2) | planar: 0 | non-planar: 5/(4*Nc^3) + 19/(12*Nc) - Nf/(3*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2) | planar: 0 | non-planar: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | real | z2 | total: 8/Nc^3 + 47/(3*Nc) - (14*Nf)/(3*Nc^2) | planar: 0 | non-planar: 8/Nc^3 + 47/(3*Nc) - (14*Nf)/(3*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | real | z3 | total: 8/Nc^3 + 10/Nc | planar: 0 | non-planar: 8/Nc^3 + 10/Nc
sig+ nonflip a2 L=2 | ly^1 | iPi | 1 | total: -11/(2*Nc^3) - 65/(18*Nc) + (16*Nf)/(9*Nc^2) | planar: 0 | non-planar: -11/(2*Nc^3) - 65/(18*Nc) + (16*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | iPi | z2 | total: -3/(2*Nc^3) - 11/(2*Nc) | planar: 0 | non-planar: -3/(2*Nc^3) - 11/(2*Nc)
sig+ nonflip a2 L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | real | z2 | total: -10/Nc^3 + 124/(9*Nc) + (194*Nc)/9 + (4/9 + 86/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: (194*Nc)/9 + (4*Nf)/9 - (4*Nf^2)/(3*Nc) | non-planar: -10/Nc^3 + 124/(9*Nc) + (86*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | real | z2^2 | total: 39/(2*Nc^3) + 133/(5*Nc) + (29*Nc)/10 | planar: (29*Nc)/10 | non-planar: 39/(2*Nc^3) + 133/(5*Nc)
sig+ nonflip a2 L=2 | ly^0 | iPi | 1 | total: 45/(8*Nc^3) + 131/(9*Nc) - (103*Nc)/216 + (-13/3 - 44/(9*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (-103*Nc)/216 - (13*Nf)/3 + (20*Nf^2)/(27*Nc) | non-planar: 45/(8*Nc^3) + 131/(9*Nc) - (44*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | iPi | z2 | total: -4/Nc^3 + 5/Nc + Nc/3 + (-1/3 + Nc^(-2))*Nf | planar: Nc/3 - Nf/3 | non-planar: -4/Nc^3 + 5/Nc + Nf/Nc^2
sig+ nonflip a2 L=2 | ly^0 | iPi | z3 | total: -2/Nc^3 + 4/Nc + 7*Nc | planar: 7*Nc | non-planar: -2/Nc^3 + 4/Nc
sig+ nonflip a2 L=3 | ly^6 | real | 1 | total: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2) | planar: 0 | non-planar: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2)
sig+ nonflip a2 L=3 | ly^5 | real | 1 | total: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf | planar: 0 | non-planar: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf
sig+ nonflip a2 L=3 | ly^5 | iPi | 1 | total: -1/30 - 5/(48*Nc^4) - 1/(10*Nc^2) | planar: 0 | non-planar: -1/30 - 5/(48*Nc^4) - 1/(10*Nc^2)
sig+ nonflip a2 L=3 | ly^4 | real | 1 | total: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2) | planar: 0 | non-planar: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2)
sig+ nonflip a2 L=3 | ly^4 | real | z2 | total: 8/3 - 259/(48*Nc^4) - 41/(4*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: 8/3 - 259/(48*Nc^4) - 41/(4*Nc^2)
sig+ nonflip a2 L=3 | ly^4 | iPi | 1 | total: 3/4 + 9/(16*Nc^4) + 5/(4*Nc^2) + (-1/6*1/Nc^3 - 1/(12*Nc))*Nf | planar: 0 | non-planar: 3/4 + 9/(16*Nc^4) + 5/(4*Nc^2) + (-1/6*1/Nc^3 - 1/(12*Nc))*Nf
sig+ nonflip a2 L=3 | ly^3 | real | 1 | total: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^3 | real | z2 | total: 215/9 + 37/(4*Nc^4) + 350/(9*Nc^2) - 3*Nc^2 + (-62/(9*Nc^3) - 56/(9*Nc) + 2*Nc)*Nf | planar: -3*Nc^2 + 2*Nc*Nf | non-planar: 215/9 + 37/(4*Nc^4) + 350/(9*Nc^2) + (-62/(9*Nc^3) - 56/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^3 | real | z3 | total: 4 + 17/(3*Nc^4) + 31/(3*Nc^2) | planar: 0 | non-planar: 4 + 17/(3*Nc^4) + 31/(3*Nc^2)
sig+ nonflip a2 L=3 | ly^3 | iPi | 1 | total: -401/54 - 47/(12*Nc^4) - 365/(36*Nc^2) + (31/(18*Nc^3) + 79/(54*Nc))*Nf - Nf^2/(27*Nc^2) | planar: 0 | non-planar: -401/54 - 47/(12*Nc^4) - 365/(36*Nc^2) + (31/(18*Nc^3) + 79/(54*Nc))*Nf - Nf^2/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^3 | iPi | z2 | total: -9/2 - Nc^(-4) - 29/(6*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -9/2 - Nc^(-4) - 29/(6*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | real | 1 | total: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | real | z2 | total: -499/4 - 73/Nc^4 - 1097/(4*Nc^2) + 32*Nc^2 + (73/(2*Nc^3) + 347/(6*Nc) - 14*Nc)*Nf - (7*Nf^2)/(3*Nc^2) | planar: 32*Nc^2 - 14*Nc*Nf | non-planar: -499/4 - 73/Nc^4 - 1097/(4*Nc^2) + (73/(2*Nc^3) + 347/(6*Nc))*Nf - (7*Nf^2)/(3*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | real | z3 | total: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf | planar: 0 | non-planar: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^2 | real | z2^2 | total: -1901/20 + 643/(40*Nc^4) + 113/Nc^2 + 21*Nc^2 | planar: 21*Nc^2 | non-planar: -1901/20 + 643/(40*Nc^4) + 113/Nc^2
sig+ nonflip a2 L=3 | ly^2 | iPi | 1 | total: 10405/432 + 193/(16*Nc^4) + 1282/(27*Nc^2) + (-1057/(108*Nc^3) - 1603/(108*Nc))*Nf + (11*Nf^2)/(9*Nc^2) | planar: 0 | non-planar: 10405/432 + 193/(16*Nc^4) + 1282/(27*Nc^2) + (-1057/(108*Nc^3) - 1603/(108*Nc))*Nf + (11*Nf^2)/(9*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | iPi | z2 | total: 167/12 - 25/(4*Nc^4) - 47/(3*Nc^2) + 8*Nc^2 + (11/(3*Nc^3) + 7/(3*Nc) - 2*Nc)*Nf | planar: 8*Nc^2 - 2*Nc*Nf | non-planar: 167/12 - 25/(4*Nc^4) - 47/(3*Nc^2) + (11/(3*Nc^3) + 7/(3*Nc))*Nf
sig+ nonflip a2 L=3 | ly^2 | iPi | z3 | total: 19/2 - 5/(2*Nc^4) + 5/Nc^2 | planar: 0 | non-planar: 19/2 - 5/(2*Nc^4) + 5/Nc^2
sig+ nonflip a2 L=3 | ly^1 | real | 1 | total: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | real | z2 | total: 24343/324 + 231/(4*Nc^4) + 31453/(54*Nc^2) + (100*Nc^2)/9 + (-2567/(27*Nc^3) - 16453/(81*Nc) + (200*Nc)/9)*Nf + (182*Nf^2)/(9*Nc^2) | planar: (100*Nc^2)/9 + (200*Nc*Nf)/9 | non-planar: 24343/324 + 231/(4*Nc^4) + 31453/(54*Nc^2) + (-2567/(27*Nc^3) - 16453/(81*Nc))*Nf + (182*Nf^2)/(9*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | real | z3 | total: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | real | z2^2 | total: 997/6 - 911/(20*Nc^4) - 1307/(30*Nc^2) + 64*Nc^2 + (73/(15*Nc^3) + 56/(15*Nc) - 16*Nc)*Nf | planar: 64*Nc^2 - 16*Nc*Nf | non-planar: 997/6 - 911/(20*Nc^4) - 1307/(30*Nc^2) + (73/(15*Nc^3) + 56/(15*Nc))*Nf
sig+ nonflip a2 L=3 | ly^1 | real | z5 | total: -92 - 15/Nc^4 - 107/Nc^2 | planar: 0 | non-planar: -92 - 15/Nc^4 - 107/Nc^2
sig+ nonflip a2 L=3 | ly^1 | real | z2*z3 | total: 1238/3 - 245/Nc^4 - 747/Nc^2 - 22*Nc^2 | planar: -22*Nc^2 | non-planar: 1238/3 - 245/Nc^4 - 747/Nc^2
sig+ nonflip a2 L=3 | ly^1 | iPi | 1 | total: -99125/2592 - 759/(32*Nc^4) - 75041/(648*Nc^2) + (16967/(648*Nc^3) + 3353/(72*Nc))*Nf - (494*Nf^2)/(81*Nc^2) | planar: 0 | non-planar: -99125/2592 - 759/(32*Nc^4) - 75041/(648*Nc^2) + (16967/(648*Nc^3) + 3353/(72*Nc))*Nf - (494*Nf^2)/(81*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | iPi | z2 | total: -4073/36 + 7/Nc^4 + 19/(12*Nc^2) - 12*Nc^2 + (-29/(6*Nc^3) + 23/(18*Nc))*Nf + (28*Nf^2)/(9*Nc^2) | planar: -12*Nc^2 | non-planar: -4073/36 + 7/Nc^4 + 19/(12*Nc^2) + (-29/(6*Nc^3) + 23/(18*Nc))*Nf + (28*Nf^2)/(9*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | iPi | z3 | total: -266/9 + 67/(2*Nc^4) + 307/(18*Nc^2) + (67/(9*Nc^3) + 77/(9*Nc))*Nf | planar: 0 | non-planar: -266/9 + 67/(2*Nc^4) + 307/(18*Nc^2) + (67/(9*Nc^3) + 77/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^1 | iPi | z2^2 | total: 571/20 - 1061/(20*Nc^4) - 1127/(10*Nc^2) + 12*Nc^2 | planar: 12*Nc^2 | non-planar: 571/20 - 1061/(20*Nc^4) - 1127/(10*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z2 | total: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) - (30911*Nc^2)/1458 + (234847/(648*Nc^3) + 741325/(5832*Nc) + (46475*Nc)/1458)*Nf + (-523/9 - 967/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-30911*Nc^2)/1458 + (46475*Nc*Nf)/1458 - (523*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) + (234847/(648*Nc^3) + 741325/(5832*Nc))*Nf - (967*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z2^2 | total: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (16718*Nc^2)/135 + (-18169/(135*Nc^3) - 8666/(135*Nc) - (1562*Nc)/45)*Nf + (140/27 + 611/(135*Nc^2))*Nf^2 | planar: (16718*Nc^2)/135 - (1562*Nc*Nf)/45 + (140*Nf^2)/27 | non-planar: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (-18169/(135*Nc^3) - 8666/(135*Nc))*Nf + (611*Nf^2)/(135*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^0 | real | z2*z3 | total: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) - (568*Nc^2)/3 + (-283/(3*Nc^3) - 57/Nc + (100*Nc)/3)*Nf | planar: (-568*Nc^2)/3 + (100*Nc*Nf)/3 | non-planar: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) + (-283/(3*Nc^3) - 57/Nc)*Nf
sig+ nonflip a2 L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
sig+ nonflip a2 L=3 | ly^0 | real | z2^3 | total: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (32324*Nc^2)/189 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-32324*Nc^2)/189 + (496*Nc*Nf)/35 | non-planar: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
sig+ nonflip a2 L=3 | ly^0 | iPi | 1 | total: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (48064*Nc^2)/729 + (-19535/(1296*Nc^3) - 270437/(1944*Nc) - (1168967*Nc)/11664)*Nf + (40769/1458 + 9557/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (48064*Nc^2)/729 - (1168967*Nc*Nf)/11664 + (40769*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (-19535/(1296*Nc^3) - 270437/(1944*Nc))*Nf + (9557*Nf^2)/(972*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z2 | total: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) - (34175*Nc^2)/648 + (37/(2*Nc^3) - 23/(54*Nc) + (3010*Nc)/81)*Nf + (-79/9 - 19/(3*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-34175*Nc^2)/648 + (3010*Nc*Nf)/81 - (79*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) + (37/(2*Nc^3) - 23/(54*Nc))*Nf - (19*Nf^2)/(3*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z3 | total: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (2417*Nc^2)/18 + (205/(9*Nc^3) - 121/(27*Nc) - (956*Nc)/27)*Nf + (98/27 + 134/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/18 - (956*Nc*Nf)/27 + (98*Nf^2)/27 | non-planar: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (205/(9*Nc^3) - 121/(27*Nc))*Nf + (134*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z2^2 | total: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (289*Nc^2)/15 + (-71/(6*Nc^3) - 35/(3*Nc) - (55*Nc)/6)*Nf | planar: (289*Nc^2)/15 - (55*Nc*Nf)/6 | non-planar: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (-71/(6*Nc^3) - 35/(3*Nc))*Nf
sig+ nonflip a2 L=3 | ly^0 | iPi | z5 | total: -20 - 75/(2*Nc^4) + 13/(2*Nc^2) - 68*Nc^2 | planar: -68*Nc^2 | non-planar: -20 - 75/(2*Nc^4) + 13/(2*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z2*z3 | total: 161 - 46/Nc^4 - 259/Nc^2 - (20*Nc^2)/3 | planar: (-20*Nc^2)/3 | non-planar: 161 - 46/Nc^4 - 259/Nc^2
sig+ nonflip singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
sig+ nonflip singlet L=1 | ly^2 | real | 1 | total: -1 + 1/(2*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: -1 + 1/(2*Nc^2)
sig+ nonflip singlet L=1 | ly^1 | real | 1 | total: 2 - Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: 2 - Nc^(-2)
sig+ nonflip singlet L=1 | ly^1 | iPi | 1 | total: 1 - 1/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: 1 - 1/(2*Nc^2)
sig+ nonflip singlet L=1 | ly^0 | real | 1 | total: -59/9 + 8/Nc^2 - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -59/9 + 8/Nc^2 - (10*Nf)/(9*Nc)
sig+ nonflip singlet L=1 | ly^0 | real | z2 | total: 5 - 5/(2*Nc^2) - (5*Nc^2)/2 | planar: (-5*Nc^2)/2 | non-planar: 5 - 5/(2*Nc^2)
sig+ nonflip singlet L=1 | ly^0 | iPi | 1 | total: -1/6 + Nc^(-2) - (5*Nc^2)/6 + (-1/3*1/Nc + Nc/3)*Nf | planar: (-5*Nc^2)/6 + (Nc*Nf)/3 | non-planar: -1/6 + Nc^(-2) - Nf/(3*Nc)
sig+ nonflip singlet L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4 - Nc^3/12 | planar: -1/12*Nc^3 | non-planar: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4
sig+ nonflip singlet L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + Nc^(-1) - Nc + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + Nc^(-1) - Nc
sig+ nonflip singlet L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 + Nc^(-1) - Nc + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + Nc^(-1) - Nc
sig+ nonflip singlet L=2 | ly^2 | real | 1 | total: 4/Nc^3 - 41/(9*Nc) - (26*Nc)/9 + (31*Nc^3)/9 + (20/9 - 10/(9*Nc^2) - (10*Nc^2)/9)*Nf | planar: (31*Nc^3)/9 - (10*Nc^2*Nf)/9 | non-planar: 4/Nc^3 - 41/(9*Nc) - (26*Nc)/9 + (20/9 - 10/(9*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^2 | real | z2 | total: -15/(2*Nc^3) + 29/(2*Nc) - (19*Nc)/2 + (5*Nc^3)/2 | planar: (5*Nc^3)/2 | non-planar: -15/(2*Nc^3) + 29/(2*Nc) - (19*Nc)/2
sig+ nonflip singlet L=2 | ly^2 | iPi | 1 | total: 5/(4*Nc^3) - 23/(12*Nc) + Nc/12 + (7*Nc^3)/12 + (2/3 - 1/(3*Nc^2) - Nc^2/3)*Nf | planar: (7*Nc^3)/12 - (Nc^2*Nf)/3 | non-planar: 5/(4*Nc^3) - 23/(12*Nc) + Nc/12 + (2/3 - 1/(3*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 140/(27*Nc) + (1252*Nc)/27 - (788*Nc^3)/27 + (-304/27 + 152/(27*Nc^2) + (152*Nc^2)/27)*Nf | planar: (-788*Nc^3)/27 + (152*Nc^2*Nf)/27 | non-planar: -12/Nc^3 - 140/(27*Nc) + (1252*Nc)/27 + (-304/27 + 152/(27*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^1 | real | z2 | total: 8/Nc^3 + 5/(3*Nc) - (82*Nc)/3 + (53*Nc^3)/3 + (28/3 - 14/(3*Nc^2) - (14*Nc^2)/3)*Nf | planar: (53*Nc^3)/3 - (14*Nc^2*Nf)/3 | non-planar: 8/Nc^3 + 5/(3*Nc) - (82*Nc)/3 + (28/3 - 14/(3*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^1 | real | z3 | total: 8/Nc^3 - 10/Nc - 4*Nc + 6*Nc^3 | planar: 6*Nc^3 | non-planar: 8/Nc^3 - 10/Nc - 4*Nc
sig+ nonflip singlet L=2 | ly^1 | iPi | 1 | total: -11/(2*Nc^3) + 61/(18*Nc) + (175*Nc)/18 - (137*Nc^3)/18 + (-32/9 + 16/(9*Nc^2) + (16*Nc^2)/9)*Nf | planar: (-137*Nc^3)/18 + (16*Nc^2*Nf)/9 | non-planar: -11/(2*Nc^3) + 61/(18*Nc) + (175*Nc)/18 + (-32/9 + 16/(9*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^1 | iPi | z2 | total: -3/(2*Nc^3) + 9/(2*Nc) - (9*Nc)/2 + (3*Nc^3)/2 | planar: (3*Nc^3)/2 | non-planar: -3/(2*Nc^3) + 9/(2*Nc) - (9*Nc)/2
sig+ nonflip singlet L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 - (23213*Nc^3)/1296 + (5/81 - 1370/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-23213*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 + (5/81 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
sig+ nonflip singlet L=2 | ly^0 | real | z2 | total: -10/Nc^3 - 11/(9*Nc) + (109*Nc)/9 - (8*Nc^3)/9 + (-40/9 + 86/(9*Nc^2) - (46*Nc^2)/9)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: (-8*Nc^3)/9 - (46*Nc^2*Nf)/9 + (4*Nc*Nf^2)/3 | non-planar: -10/Nc^3 - 11/(9*Nc) + (109*Nc)/9 + (-40/9 + 86/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc)
sig+ nonflip singlet L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 - (118*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-118*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^0 | real | z2^2 | total: 39/(2*Nc^3) - 37/(2*Nc) + (97*Nc)/10 - (107*Nc^3)/10 | planar: (-107*Nc^3)/10 | non-planar: 39/(2*Nc^3) - 37/(2*Nc) + (97*Nc)/10
sig+ nonflip singlet L=2 | ly^0 | iPi | 1 | total: 45/(8*Nc^3) + 1075/(72*Nc) - (1391*Nc)/216 - (3049*Nc^3)/216 + (-61/27 - 44/(9*Nc^2) + (193*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/216 + (193*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 45/(8*Nc^3) + 1075/(72*Nc) - (1391*Nc)/216 + (-61/27 - 44/(9*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig+ nonflip singlet L=2 | ly^0 | iPi | z2 | total: -4/Nc^3 + 7/(2*Nc) - 3*Nc + (7*Nc^3)/2 + (Nc^(-2) - Nc^2)*Nf | planar: (7*Nc^3)/2 - Nc^2*Nf | non-planar: -4/Nc^3 + 7/(2*Nc) - 3*Nc + Nf/Nc^2
sig+ nonflip singlet L=2 | ly^0 | iPi | z3 | total: -2/Nc^3 + 6*Nc - 4*Nc^3 | planar: -4*Nc^3 | non-planar: -2/Nc^3 + 6*Nc
sig+ nonflip singlet L=3 | ly^6 | real | 1 | total: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36 - Nc^4/144 | planar: -1/144*Nc^4 | non-planar: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36
sig+ nonflip singlet L=3 | ly^5 | real | 1 | total: -3/10 + 1/(24*Nc^4) + 1/(60*Nc^2) + (23*Nc^2)/60 - (17*Nc^4)/120 + (-1/30*1/Nc^3 + 1/(10*Nc) - Nc/10 + Nc^3/30)*Nf | planar: (-17*Nc^4)/120 + (Nc^3*Nf)/30 | non-planar: -3/10 + 1/(24*Nc^4) + 1/(60*Nc^2) + (23*Nc^2)/60 + (-1/30*1/Nc^3 + 1/(10*Nc) - Nc/10)*Nf
sig+ nonflip singlet L=3 | ly^5 | iPi | 1 | total: -5/8 - 5/(48*Nc^4) + 5/(12*Nc^2) + (5*Nc^2)/12 - (5*Nc^4)/48 | planar: (-5*Nc^4)/48 | non-planar: -5/8 - 5/(48*Nc^4) + 5/(12*Nc^2) + (5*Nc^2)/12
sig+ nonflip singlet L=3 | ly^4 | real | 1 | total: -65/108 + 7/(24*Nc^4) - 41/(72*Nc^2) + (377*Nc^2)/216 - (187*Nc^4)/216 + (-5/(36*Nc^3) + 67/(108*Nc) - (89*Nc)/108 + (37*Nc^3)/108)*Nf + (1/27 - 1/(54*Nc^2) - Nc^2/54)*Nf^2 | planar: (-187*Nc^4)/216 + (37*Nc^3*Nf)/108 - (Nc^2*Nf^2)/54 | non-planar: -65/108 + 7/(24*Nc^4) - 41/(72*Nc^2) + (377*Nc^2)/216 + (-5/(36*Nc^3) + 67/(108*Nc) - (89*Nc)/108)*Nf + (1/27 - 1/(54*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^4 | real | z2 | total: -107/8 - 259/(48*Nc^4) + 151/(12*Nc^2) + (91*Nc^2)/12 - (67*Nc^4)/48 | planar: (-67*Nc^4)/48 | non-planar: -107/8 - 259/(48*Nc^4) + 151/(12*Nc^2) + (91*Nc^2)/12
sig+ nonflip singlet L=3 | ly^4 | iPi | 1 | total: 5/8 + 9/(16*Nc^4) - 4/(3*Nc^2) + Nc^2/2 - (17*Nc^4)/48 + (-1/6*1/Nc^3 + 1/(2*Nc) - Nc/2 + Nc^3/6)*Nf | planar: (-17*Nc^4)/48 + (Nc^3*Nf)/6 | non-planar: 5/8 + 9/(16*Nc^4) - 4/(3*Nc^2) + Nc^2/2 + (-1/6*1/Nc^3 + 1/(2*Nc) - Nc/2)*Nf
sig+ nonflip singlet L=3 | ly^3 | real | 1 | total: 632/27 - 23/(6*Nc^4) + 121/(54*Nc^2) - (2063*Nc^2)/54 + (295*Nc^4)/18 + (49/(27*Nc^3) - 193/(27*Nc) + (239*Nc)/27 - (95*Nc^3)/27)*Nf + (-4/27 + 2/(27*Nc^2) + (2*Nc^2)/27)*Nf^2 | planar: (295*Nc^4)/18 - (95*Nc^3*Nf)/27 + (2*Nc^2*Nf^2)/27 | non-planar: 632/27 - 23/(6*Nc^4) + 121/(54*Nc^2) - (2063*Nc^2)/54 + (49/(27*Nc^3) - 193/(27*Nc) + (239*Nc)/27)*Nf + (-4/27 + 2/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^3 | real | z2 | total: -743/18 + 37/(4*Nc^4) - 10/(9*Nc^2) + (431*Nc^2)/9 - (59*Nc^4)/4 + (-62/(9*Nc^3) + 142/(9*Nc) - (116*Nc)/9 + 4*Nc^3)*Nf | planar: (-59*Nc^4)/4 + 4*Nc^3*Nf | non-planar: -743/18 + 37/(4*Nc^4) - 10/(9*Nc^2) + (431*Nc^2)/9 + (-62/(9*Nc^3) + 142/(9*Nc) - (116*Nc)/9)*Nf
sig+ nonflip singlet L=3 | ly^3 | real | z3 | total: 13 + 17/(3*Nc^4) - 47/(3*Nc^2) - (5*Nc^2)/3 - (4*Nc^4)/3 | planar: (-4*Nc^4)/3 | non-planar: 13 + 17/(3*Nc^4) - 47/(3*Nc^2) - (5*Nc^2)/3
sig+ nonflip singlet L=3 | ly^3 | iPi | 1 | total: 583/54 - 47/(12*Nc^4) + 139/(36*Nc^2) - (1891*Nc^2)/108 + (731*Nc^4)/108 + (31/(18*Nc^3) - 257/(54*Nc) + (235*Nc)/54 - (71*Nc^3)/54)*Nf + (2/27 - 1/(27*Nc^2) - Nc^2/27)*Nf^2 | planar: (731*Nc^4)/108 - (71*Nc^3*Nf)/54 - (Nc^2*Nf^2)/27 | non-planar: 583/54 - 47/(12*Nc^4) + 139/(36*Nc^2) - (1891*Nc^2)/108 + (31/(18*Nc^3) - 257/(54*Nc) + (235*Nc)/54)*Nf + (2/27 - 1/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^3 | iPi | z2 | total: -5 - Nc^(-4) + 2/Nc^2 + 5*Nc^2 - Nc^4 | planar: -Nc^4 | non-planar: -5 - Nc^(-4) + 2/Nc^2 + 5*Nc^2
sig+ nonflip singlet L=3 | ly^2 | real | 1 | total: -28729/216 + 827/(32*Nc^4) + 42919/(1296*Nc^2) + (9113*Nc^2)/144 + (27889*Nc^4)/2592 + (-10163/(648*Nc^3) + 323/(24*Nc) + (4349*Nc)/216 - (11605*Nc^3)/648)*Nf + (-100/27 + 50/(27*Nc^2) + (50*Nc^2)/27)*Nf^2 | planar: (27889*Nc^4)/2592 - (11605*Nc^3*Nf)/648 + (50*Nc^2*Nf^2)/27 | non-planar: -28729/216 + 827/(32*Nc^4) + 42919/(1296*Nc^2) + (9113*Nc^2)/144 + (-10163/(648*Nc^3) + 323/(24*Nc) + (4349*Nc)/216)*Nf + (-100/27 + 50/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^2 | real | z2 | total: 333 - 73/Nc^4 - 303/(4*Nc^2) - (847*Nc^2)/4 + (55*Nc^4)/2 + (73/(2*Nc^3) - 319/(6*Nc) + (65*Nc)/6 + (35*Nc^3)/6)*Nf + (14/3 - 7/(3*Nc^2) - (7*Nc^2)/3)*Nf^2 | planar: (55*Nc^4)/2 + (35*Nc^3*Nf)/6 - (7*Nc^2*Nf^2)/3 | non-planar: 333 - 73/Nc^4 - 303/(4*Nc^2) - (847*Nc^2)/4 + (73/(2*Nc^3) - 319/(6*Nc) + (65*Nc)/6)*Nf + (14/3 - 7/(3*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^2 | real | z3 | total: 907/6 - 15/(2*Nc^4) - 901/(18*Nc^2) - (733*Nc^2)/6 + (257*Nc^4)/9 + (77/(9*Nc^3) - 77/(3*Nc) + (77*Nc)/3 - (77*Nc^3)/9)*Nf | planar: (257*Nc^4)/9 - (77*Nc^3*Nf)/9 | non-planar: 907/6 - 15/(2*Nc^4) - 901/(18*Nc^2) - (733*Nc^2)/6 + (77/(9*Nc^3) - 77/(3*Nc) + (77*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^2 | real | z2^2 | total: -3463/20 + 643/(40*Nc^4) + 171/(2*Nc^2) + (147*Nc^2)/2 - (77*Nc^4)/40 | planar: (-77*Nc^4)/40 | non-planar: -3463/20 + 643/(40*Nc^4) + 171/(2*Nc^2) + (147*Nc^2)/2
sig+ nonflip singlet L=3 | ly^2 | iPi | 1 | total: -2525/36 + 193/(16*Nc^4) + 3965/(216*Nc^2) + (887*Nc^2)/24 + (1193*Nc^4)/432 + (-1057/(108*Nc^3) + 139/(12*Nc) + (223*Nc)/36 - (863*Nc^3)/108)*Nf + (-22/9 + 11/(9*Nc^2) + (11*Nc^2)/9)*Nf^2 | planar: (1193*Nc^4)/432 - (863*Nc^3*Nf)/108 + (11*Nc^2*Nf^2)/9 | non-planar: -2525/36 + 193/(16*Nc^4) + 3965/(216*Nc^2) + (887*Nc^2)/24 + (-1057/(108*Nc^3) + 139/(12*Nc) + (223*Nc)/36)*Nf + (-22/9 + 11/(9*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^2 | iPi | z2 | total: 100/3 - 25/(4*Nc^4) - 91/(6*Nc^2) - (115*Nc^2)/6 + (29*Nc^4)/4 + (11/(3*Nc^3) - 19/(3*Nc) + (11*Nc)/3 - Nc^3)*Nf | planar: (29*Nc^4)/4 - Nc^3*Nf | non-planar: 100/3 - 25/(4*Nc^4) - 91/(6*Nc^2) - (115*Nc^2)/6 + (11/(3*Nc^3) - 19/(3*Nc) + (11*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^2 | iPi | z3 | total: 15 - 5/(2*Nc^4) - 20*Nc^2 + (15*Nc^4)/2 | planar: (15*Nc^4)/2 | non-planar: 15 - 5/(2*Nc^4) - 20*Nc^2
sig+ nonflip singlet L=3 | ly^1 | real | 1 | total: 918125/2916 - 1219/(16*Nc^4) - 192679/(648*Nc^2) + (3307135*Nc^2)/5832 - (5929897*Nc^4)/11664 + (9607/(162*Nc^3) + 128305/(1458*Nc) - (515999*Nc)/1458 + (301231*Nc^3)/1458)*Nf + (20984/729 - 10492/(729*Nc^2) - (10492*Nc^2)/729)*Nf^2 | planar: (-5929897*Nc^4)/11664 + (301231*Nc^3*Nf)/1458 - (10492*Nc^2*Nf^2)/729 | non-planar: 918125/2916 - 1219/(16*Nc^4) - 192679/(648*Nc^2) + (3307135*Nc^2)/5832 + (9607/(162*Nc^3) + 128305/(1458*Nc) - (515999*Nc)/1458)*Nf + (20984/729 - 10492/(729*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^1 | real | z2 | total: -51281/81 + 231/(4*Nc^4) + 14444/(27*Nc^2) - (37325*Nc^2)/81 + (162385*Nc^4)/324 + (-2567/(27*Nc^3) - 3733/(81*Nc) + (28769*Nc)/81 - (17335*Nc^3)/81)*Nf + (-364/9 + 182/(9*Nc^2) + (182*Nc^2)/9)*Nf^2 | planar: (162385*Nc^4)/324 - (17335*Nc^3*Nf)/81 + (182*Nc^2*Nf^2)/9 | non-planar: -51281/81 + 231/(4*Nc^4) + 14444/(27*Nc^2) - (37325*Nc^2)/81 + (-2567/(27*Nc^3) - 3733/(81*Nc) + (28769*Nc)/81)*Nf + (-364/9 + 182/(9*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^1 | real | z3 | total: -2660/27 + 197/(2*Nc^4) - 29/(9*Nc^2) - (5057*Nc^2)/27 + (10289*Nc^4)/54 + (-58/(3*Nc^3) - 110/(9*Nc) + (742*Nc)/9 - (458*Nc^3)/9)*Nf + (-208/27 + 104/(27*Nc^2) + (104*Nc^2)/27)*Nf^2 | planar: (10289*Nc^4)/54 - (458*Nc^3*Nf)/9 + (104*Nc^2*Nf^2)/27 | non-planar: -2660/27 + 197/(2*Nc^4) - 29/(9*Nc^2) - (5057*Nc^2)/27 + (-58/(3*Nc^3) - 110/(9*Nc) + (742*Nc)/9)*Nf + (-208/27 + 104/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^1 | real | z2^2 | total: -617/5 - 911/(20*Nc^4) + 127/(30*Nc^2) + (2323*Nc^2)/10 - (811*Nc^4)/12 + (73/(15*Nc^3) + 119/(5*Nc) - (231*Nc)/5 + (263*Nc^3)/15)*Nf | planar: (-811*Nc^4)/12 + (263*Nc^3*Nf)/15 | non-planar: -617/5 - 911/(20*Nc^4) + 127/(30*Nc^2) + (2323*Nc^2)/10 + (73/(15*Nc^3) + 119/(5*Nc) - (231*Nc)/5)*Nf
sig+ nonflip singlet L=3 | ly^1 | real | z5 | total: -43 - 15/Nc^4 + 19/Nc^2 + 89*Nc^2 - 50*Nc^4 | planar: -50*Nc^4 | non-planar: -43 - 15/Nc^4 + 19/Nc^2 + 89*Nc^2
sig+ nonflip singlet L=3 | ly^1 | real | z2*z3 | total: 1199/3 - 245/Nc^4 + 31/Nc^2 - (583*Nc^2)/3 + (26*Nc^4)/3 | planar: (26*Nc^4)/3 | non-planar: 1199/3 - 245/Nc^4 + 31/Nc^2 - (583*Nc^2)/3
sig+ nonflip singlet L=3 | ly^1 | iPi | 1 | total: 90947/648 - 759/(32*Nc^4) - 159883/(1296*Nc^2) + (238819*Nc^2)/1296 - (460181*Nc^4)/2592 + (16967/(648*Nc^3) + 15299/(648*Nc) - (81499*Nc)/648 + (16411*Nc^3)/216)*Nf + (988/81 - 494/(81*Nc^2) - (494*Nc^2)/81)*Nf^2 | planar: (-460181*Nc^4)/2592 + (16411*Nc^3*Nf)/216 - (494*Nc^2*Nf^2)/81 | non-planar: 90947/648 - 759/(32*Nc^4) - 159883/(1296*Nc^2) + (238819*Nc^2)/1296 + (16967/(648*Nc^3) + 15299/(648*Nc) - (81499*Nc)/648)*Nf + (988/81 - 494/(81*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^1 | iPi | z2 | total: 1453/36 + 7/Nc^4 + 535/(12*Nc^2) - (6569*Nc^2)/36 + (3259*Nc^4)/36 + (-29/(6*Nc^3) - 427/(18*Nc) + (1115*Nc)/18 - (601*Nc^3)/18)*Nf + (-56/9 + 28/(9*Nc^2) + (28*Nc^2)/9)*Nf^2 | planar: (3259*Nc^4)/36 - (601*Nc^3*Nf)/18 + (28*Nc^2*Nf^2)/9 | non-planar: 1453/36 + 7/Nc^4 + 535/(12*Nc^2) - (6569*Nc^2)/36 + (-29/(6*Nc^3) - 427/(18*Nc) + (1115*Nc)/18)*Nf + (-56/9 + 28/(9*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^1 | iPi | z3 | total: 105/2 + 67/(2*Nc^4) - 1151/(18*Nc^2) - (283*Nc^2)/6 + (226*Nc^4)/9 + (67/(9*Nc^3) - 19/Nc + (47*Nc)/3 - (37*Nc^3)/9)*Nf | planar: (226*Nc^4)/9 - (37*Nc^3*Nf)/9 | non-planar: 105/2 + 67/(2*Nc^4) - 1151/(18*Nc^2) - (283*Nc^2)/6 + (67/(9*Nc^3) - 19/Nc + (47*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^1 | iPi | z2^2 | total: -309/10 - 1061/(20*Nc^4) + 59/Nc^2 + 37*Nc^2 - (241*Nc^4)/20 | planar: (-241*Nc^4)/20 | non-planar: -309/10 - 1061/(20*Nc^4) + 59/Nc^2 + 37*Nc^2
sig+ nonflip singlet L=3 | ly^0 | real | 1 | total: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 - (59208167*Nc^4)/104976 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244 + (22674005*Nc^3)/52488)*Nf + (1438225/26244 + 441631/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-59208167*Nc^4)/104976 + (22674005*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244)*Nf + (1438225/26244 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
sig+ nonflip singlet L=3 | ly^0 | real | z2 | total: -3308281/5832 + 23147/(96*Nc^4) + 528877/(1296*Nc^2) - (6027677*Nc^2)/11664 + (10143971*Nc^4)/23328 + (234847/(648*Nc^3) - 1045409/(5832*Nc) + (779509*Nc)/5832 - (1847723*Nc^3)/5832)*Nf + (-944/27 - 967/(27*Nc^2) + (637*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (10143971*Nc^4)/23328 - (1847723*Nc^3*Nf)/5832 + (637*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -3308281/5832 + 23147/(96*Nc^4) + 528877/(1296*Nc^2) - (6027677*Nc^2)/11664 + (234847/(648*Nc^3) - 1045409/(5832*Nc) + (779509*Nc)/5832)*Nf + (-944/27 - 967/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig+ nonflip singlet L=3 | ly^0 | real | z3 | total: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 - (85286*Nc^4)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81 + (8755*Nc^3)/81)*Nf + (-628/243 + 3824/(243*Nc^2) - (3196*Nc^2)/243)*Nf^2 | planar: (-85286*Nc^4)/243 + (8755*Nc^3*Nf)/81 - (3196*Nc^2*Nf^2)/243 | non-planar: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81)*Nf + (-628/243 + 3824/(243*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^0 | real | z2^2 | total: -74113/540 + 3471/(20*Nc^4) - 913/(270*Nc^2) + (41447*Nc^2)/135 - (91783*Nc^4)/270 + (-18169/(135*Nc^3) + 18494/(135*Nc) - (3137*Nc)/27 + (1024*Nc^3)/9)*Nf + (746/135 + 611/(135*Nc^2) - (1357*Nc^2)/135)*Nf^2 | planar: (-91783*Nc^4)/270 + (1024*Nc^3*Nf)/9 - (1357*Nc^2*Nf^2)/135 | non-planar: -74113/540 + 3471/(20*Nc^4) - 913/(270*Nc^2) + (41447*Nc^2)/135 + (-18169/(135*Nc^3) + 18494/(135*Nc) - (3137*Nc)/27)*Nf + (746/135 + 611/(135*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^0 | real | z5 | total: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (457*Nc^4)/3 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3 - (572*Nc^3)/9)*Nf | planar: (457*Nc^4)/3 - (572*Nc^3*Nf)/9 | non-planar: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^0 | real | z2*z3 | total: -187/6 + 55/(2*Nc^4) + 755/(6*Nc^2) - (1463*Nc^2)/6 + (365*Nc^4)/3 + (-283/(3*Nc^3) + 305/(3*Nc) + (19*Nc)/3 - (41*Nc^3)/3)*Nf | planar: (365*Nc^4)/3 - (41*Nc^3*Nf)/3 | non-planar: -187/6 + 55/(2*Nc^4) + 755/(6*Nc^2) - (1463*Nc^2)/6 + (-283/(3*Nc^3) + 305/(3*Nc) + (19*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^0 | real | z3^2 | total: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (44*Nc^4)/9 + (-96/Nc^3 + 128/Nc - 48*Nc + 16*Nc^3)*Nf | planar: (44*Nc^4)/9 + 16*Nc^3*Nf | non-planar: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (-96/Nc^3 + 128/Nc - 48*Nc)*Nf
sig+ nonflip singlet L=3 | ly^0 | real | z2^3 | total: -131276/945 + 11908/(315*Nc^4) - 5504/(105*Nc^2) + (4184*Nc^2)/27 - (1352*Nc^4)/945 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35 + (496*Nc^3)/35)*Nf | planar: (-1352*Nc^4)/945 + (496*Nc^3*Nf)/35 | non-planar: -131276/945 + 11908/(315*Nc^4) - 5504/(105*Nc^2) + (4184*Nc^2)/27 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35)*Nf
sig+ nonflip singlet L=3 | ly^0 | iPi | 1 | total: 2410303/7776 + 69/(8*Nc^4) + 352687/(2592*Nc^2) - (1046117*Nc^2)/7776 - (2489315*Nc^4)/7776 + (-19535/(1296*Nc^3) - 597553/(3888*Nc) - (135139*Nc)/3888 + (791297*Nc^3)/3888)*Nf + (24617/972 + 9557/(972*Nc^2) - (17087*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/7776 + (791297*Nc^3*Nf)/3888 - (17087*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 2410303/7776 + 69/(8*Nc^4) + 352687/(2592*Nc^2) - (1046117*Nc^2)/7776 + (-19535/(1296*Nc^3) - 597553/(3888*Nc) - (135139*Nc)/3888)*Nf + (24617/972 + 9557/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig+ nonflip singlet L=3 | ly^0 | iPi | z2 | total: -6653/36 + 209/(8*Nc^4) + 241/(4*Nc^2) - (773*Nc^2)/12 + (11725*Nc^4)/72 + (37/(2*Nc^3) + 517/(18*Nc) + (731*Nc)/18 - (527*Nc^3)/6)*Nf + (-26/3 - 19/(3*Nc^2) + 15*Nc^2)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11725*Nc^4)/72 - (527*Nc^3*Nf)/6 + 15*Nc^2*Nf^2 - (8*Nc*Nf^3)/9 | non-planar: -6653/36 + 209/(8*Nc^4) + 241/(4*Nc^2) - (773*Nc^2)/12 + (37/(2*Nc^3) + 517/(18*Nc) + (731*Nc)/18)*Nf + (-26/3 - 19/(3*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig+ nonflip singlet L=3 | ly^0 | iPi | z3 | total: 7261/54 - 99/(4*Nc^4) - 3083/(18*Nc^2) + (7879*Nc^2)/54 - (9109*Nc^4)/108 + (205/(9*Nc^3) - 727/(27*Nc) - (607*Nc)/27 + (719*Nc^3)/27)*Nf + (-52/27 + 134/(27*Nc^2) - (82*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/108 + (719*Nc^3*Nf)/27 - (82*Nc^2*Nf^2)/27 | non-planar: 7261/54 - 99/(4*Nc^4) - 3083/(18*Nc^2) + (7879*Nc^2)/54 + (205/(9*Nc^3) - 727/(27*Nc) - (607*Nc)/27)*Nf + (-52/27 + 134/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^0 | iPi | z2^2 | total: -273/20 + 119/(5*Nc^4) - 155/(12*Nc^2) + (799*Nc^2)/20 - (2231*Nc^4)/60 + (-71/(6*Nc^3) + 143/(10*Nc) - (133*Nc)/10 + (65*Nc^3)/6)*Nf | planar: (-2231*Nc^4)/60 + (65*Nc^3*Nf)/6 | non-planar: -273/20 + 119/(5*Nc^4) - 155/(12*Nc^2) + (799*Nc^2)/20 + (-71/(6*Nc^3) + 143/(10*Nc) - (133*Nc)/10)*Nf
sig+ nonflip singlet L=3 | ly^0 | iPi | z5 | total: -87/2 - 75/(2*Nc^4) + 199/(2*Nc^2) - (123*Nc^2)/2 + 43*Nc^4 | planar: 43*Nc^4 | non-planar: -87/2 - 75/(2*Nc^4) + 199/(2*Nc^2) - (123*Nc^2)/2
sig+ nonflip singlet L=3 | ly^0 | iPi | z2*z3 | total: 99 - 46/Nc^4 - 13/Nc^2 - 38*Nc^2 - 2*Nc^4 | planar: -2*Nc^4 | non-planar: 99 - 46/Nc^4 - 13/Nc^2 - 38*Nc^2
sig+ nonflip adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig+ nonflip adjoint L=1 | ly^2 | real | 1 | total: 1/(2*Nc^2) | planar: 0 | non-planar: 1/(2*Nc^2)
sig+ nonflip adjoint L=1 | ly^1 | real | 1 | total: -Nc^(-2) | planar: 0 | non-planar: -Nc^(-2)
sig+ nonflip adjoint L=1 | ly^1 | iPi | 1 | total: -1/2*1/Nc^2 | planar: 0 | non-planar: -1/2*1/Nc^2
sig+ nonflip adjoint L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
sig+ nonflip adjoint L=1 | ly^0 | real | z2 | total: 4 - 5/(2*Nc^2) | planar: 4 | non-planar: -5/(2*Nc^2)
sig+ nonflip adjoint L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig+ nonflip adjoint L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(12*Nc) | planar: 0 | non-planar: 1/(12*Nc^3) - 1/(12*Nc)
sig+ nonflip adjoint L=2 | ly^3 | real | 1 | total: -1/3*1/Nc^3 + 1/(3*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 + 1/(3*Nc)
sig+ nonflip adjoint L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 - 1/(6*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 - 1/(6*Nc)
sig+ nonflip adjoint L=2 | ly^2 | real | 1 | total: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2) | planar: 0 | non-planar: 4/Nc^3 + 67/(9*Nc) - (10*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^2 | real | z2 | total: -15/(2*Nc^3) - 15/(2*Nc) + 3*Nc | planar: 3*Nc | non-planar: -15/(2*Nc^3) - 15/(2*Nc)
sig+ nonflip adjoint L=2 | ly^2 | iPi | 1 | total: 5/(4*Nc^3) + 19/(12*Nc) - Nf/(3*Nc^2) | planar: 0 | non-planar: 5/(4*Nc^3) + 19/(12*Nc) - Nf/(3*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | real | 1 | total: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2) | planar: 0 | non-planar: -12/Nc^3 - 788/(27*Nc) + (152*Nf)/(27*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | real | z2 | total: 8/Nc^3 + 47/(3*Nc) - (14*Nf)/(3*Nc^2) | planar: 0 | non-planar: 8/Nc^3 + 47/(3*Nc) - (14*Nf)/(3*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | real | z3 | total: 8/Nc^3 + 10/Nc | planar: 0 | non-planar: 8/Nc^3 + 10/Nc
sig+ nonflip adjoint L=2 | ly^1 | iPi | 1 | total: -11/(2*Nc^3) - 65/(18*Nc) + (16*Nf)/(9*Nc^2) | planar: 0 | non-planar: -11/(2*Nc^3) - 65/(18*Nc) + (16*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | iPi | z2 | total: -3/(2*Nc^3) - 11/(2*Nc) | planar: 0 | non-planar: -3/(2*Nc^3) - 11/(2*Nc)
sig+ nonflip adjoint L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | real | z2 | total: -10/Nc^3 + 124/(9*Nc) + (194*Nc)/9 + (4/9 + 86/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: (194*Nc)/9 + (4*Nf)/9 - (4*Nf^2)/(3*Nc) | non-planar: -10/Nc^3 + 124/(9*Nc) + (86*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | real | z2^2 | total: 39/(2*Nc^3) + 133/(5*Nc) + (29*Nc)/10 | planar: (29*Nc)/10 | non-planar: 39/(2*Nc^3) + 133/(5*Nc)
sig+ nonflip adjoint L=2 | ly^0 | iPi | 1 | total: 45/(8*Nc^3) + 131/(9*Nc) - (103*Nc)/216 + (-13/3 - 44/(9*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (-103*Nc)/216 - (13*Nf)/3 + (20*Nf^2)/(27*Nc) | non-planar: 45/(8*Nc^3) + 131/(9*Nc) - (44*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | iPi | z2 | total: -4/Nc^3 + 5/Nc + Nc/3 + (-1/3 + Nc^(-2))*Nf | planar: Nc/3 - Nf/3 | non-planar: -4/Nc^3 + 5/Nc + Nf/Nc^2
sig+ nonflip adjoint L=2 | ly^0 | iPi | z3 | total: -2/Nc^3 + 4/Nc + 7*Nc | planar: 7*Nc | non-planar: -2/Nc^3 + 4/Nc
sig+ nonflip adjoint L=3 | ly^6 | real | 1 | total: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2) | planar: 0 | non-planar: -1/90 - 1/(144*Nc^4) - 11/(180*Nc^2)
sig+ nonflip adjoint L=3 | ly^5 | real | 1 | total: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf | planar: 0 | non-planar: 13/30 + 1/(24*Nc^4) + 11/(20*Nc^2) + (-1/30*1/Nc^3 - 1/(15*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^5 | iPi | 1 | total: -1/30 - 5/(48*Nc^4) - 1/(10*Nc^2) | planar: 0 | non-planar: -1/30 - 5/(48*Nc^4) - 1/(10*Nc^2)
sig+ nonflip adjoint L=3 | ly^4 | real | 1 | total: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2) | planar: 0 | non-planar: -473/108 + 7/(24*Nc^4) + 67/(72*Nc^2) + (-5/(36*Nc^3) + 97/(108*Nc))*Nf - Nf^2/(54*Nc^2)
sig+ nonflip adjoint L=3 | ly^4 | real | z2 | total: 8/3 - 259/(48*Nc^4) - 41/(4*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: 8/3 - 259/(48*Nc^4) - 41/(4*Nc^2)
sig+ nonflip adjoint L=3 | ly^4 | iPi | 1 | total: 3/4 + 9/(16*Nc^4) + 5/(4*Nc^2) + (-1/6*1/Nc^3 - 1/(12*Nc))*Nf | planar: 0 | non-planar: 3/4 + 9/(16*Nc^4) + 5/(4*Nc^2) + (-1/6*1/Nc^3 - 1/(12*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^3 | real | 1 | total: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: -121/27 - 23/(6*Nc^4) - 761/(54*Nc^2) + (49/(27*Nc^3) - 25/(27*Nc))*Nf + (2*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^3 | real | z2 | total: 215/9 + 37/(4*Nc^4) + 350/(9*Nc^2) - 3*Nc^2 + (-62/(9*Nc^3) - 56/(9*Nc) + 2*Nc)*Nf | planar: -3*Nc^2 + 2*Nc*Nf | non-planar: 215/9 + 37/(4*Nc^4) + 350/(9*Nc^2) + (-62/(9*Nc^3) - 56/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^3 | real | z3 | total: 4 + 17/(3*Nc^4) + 31/(3*Nc^2) | planar: 0 | non-planar: 4 + 17/(3*Nc^4) + 31/(3*Nc^2)
sig+ nonflip adjoint L=3 | ly^3 | iPi | 1 | total: -401/54 - 47/(12*Nc^4) - 365/(36*Nc^2) + (31/(18*Nc^3) + 79/(54*Nc))*Nf - Nf^2/(27*Nc^2) | planar: 0 | non-planar: -401/54 - 47/(12*Nc^4) - 365/(36*Nc^2) + (31/(18*Nc^3) + 79/(54*Nc))*Nf - Nf^2/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^3 | iPi | z2 | total: -9/2 - Nc^(-4) - 29/(6*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -9/2 - Nc^(-4) - 29/(6*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | real | 1 | total: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 388945/2592 + 827/(32*Nc^4) + 90593/(648*Nc^2) + (-10163/(648*Nc^3) - 30661/(648*Nc))*Nf + (50*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | real | z2 | total: -499/4 - 73/Nc^4 - 1097/(4*Nc^2) + 32*Nc^2 + (73/(2*Nc^3) + 347/(6*Nc) - 14*Nc)*Nf - (7*Nf^2)/(3*Nc^2) | planar: 32*Nc^2 - 14*Nc*Nf | non-planar: -499/4 - 73/Nc^4 - 1097/(4*Nc^2) + (73/(2*Nc^3) + 347/(6*Nc))*Nf - (7*Nf^2)/(3*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | real | z3 | total: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf | planar: 0 | non-planar: -481/9 - 15/(2*Nc^4) - 1243/(18*Nc^2) + (77/(9*Nc^3) + 85/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^2 | real | z2^2 | total: -1901/20 + 643/(40*Nc^4) + 113/Nc^2 + 21*Nc^2 | planar: 21*Nc^2 | non-planar: -1901/20 + 643/(40*Nc^4) + 113/Nc^2
sig+ nonflip adjoint L=3 | ly^2 | iPi | 1 | total: 10405/432 + 193/(16*Nc^4) + 1282/(27*Nc^2) + (-1057/(108*Nc^3) - 1603/(108*Nc))*Nf + (11*Nf^2)/(9*Nc^2) | planar: 0 | non-planar: 10405/432 + 193/(16*Nc^4) + 1282/(27*Nc^2) + (-1057/(108*Nc^3) - 1603/(108*Nc))*Nf + (11*Nf^2)/(9*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | iPi | z2 | total: 167/12 - 25/(4*Nc^4) - 47/(3*Nc^2) + 8*Nc^2 + (11/(3*Nc^3) + 7/(3*Nc) - 2*Nc)*Nf | planar: 8*Nc^2 - 2*Nc*Nf | non-planar: 167/12 - 25/(4*Nc^4) - 47/(3*Nc^2) + (11/(3*Nc^3) + 7/(3*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^2 | iPi | z3 | total: 19/2 - 5/(2*Nc^4) + 5/Nc^2 | planar: 0 | non-planar: 19/2 - 5/(2*Nc^4) + 5/Nc^2
sig+ nonflip adjoint L=3 | ly^1 | real | 1 | total: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2) | planar: 0 | non-planar: -5929897/11664 - 1219/(16*Nc^4) - 145709/(324*Nc^2) + (9607/(162*Nc^3) + 301231/(1458*Nc))*Nf - (10492*Nf^2)/(729*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | real | z2 | total: 24343/324 + 231/(4*Nc^4) + 31453/(54*Nc^2) + (100*Nc^2)/9 + (-2567/(27*Nc^3) - 16453/(81*Nc) + (200*Nc)/9)*Nf + (182*Nf^2)/(9*Nc^2) | planar: (100*Nc^2)/9 + (200*Nc*Nf)/9 | non-planar: 24343/324 + 231/(4*Nc^4) + 31453/(54*Nc^2) + (-2567/(27*Nc^3) - 16453/(81*Nc))*Nf + (182*Nf^2)/(9*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | real | z3 | total: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2) | planar: 0 | non-planar: 13061/54 + 197/(2*Nc^4) + 2482/(9*Nc^2) + (-58/(3*Nc^3) - 542/(9*Nc))*Nf + (104*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | real | z2^2 | total: 997/6 - 911/(20*Nc^4) - 1307/(30*Nc^2) + 64*Nc^2 + (73/(15*Nc^3) + 56/(15*Nc) - 16*Nc)*Nf | planar: 64*Nc^2 - 16*Nc*Nf | non-planar: 997/6 - 911/(20*Nc^4) - 1307/(30*Nc^2) + (73/(15*Nc^3) + 56/(15*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^1 | real | z5 | total: -92 - 15/Nc^4 - 107/Nc^2 | planar: 0 | non-planar: -92 - 15/Nc^4 - 107/Nc^2
sig+ nonflip adjoint L=3 | ly^1 | real | z2*z3 | total: 1238/3 - 245/Nc^4 - 747/Nc^2 - 22*Nc^2 | planar: -22*Nc^2 | non-planar: 1238/3 - 245/Nc^4 - 747/Nc^2
sig+ nonflip adjoint L=3 | ly^1 | iPi | 1 | total: -99125/2592 - 759/(32*Nc^4) - 75041/(648*Nc^2) + (16967/(648*Nc^3) + 3353/(72*Nc))*Nf - (494*Nf^2)/(81*Nc^2) | planar: 0 | non-planar: -99125/2592 - 759/(32*Nc^4) - 75041/(648*Nc^2) + (16967/(648*Nc^3) + 3353/(72*Nc))*Nf - (494*Nf^2)/(81*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | iPi | z2 | total: -4073/36 + 7/Nc^4 + 19/(12*Nc^2) - 12*Nc^2 + (-29/(6*Nc^3) + 23/(18*Nc))*Nf + (28*Nf^2)/(9*Nc^2) | planar: -12*Nc^2 | non-planar: -4073/36 + 7/Nc^4 + 19/(12*Nc^2) + (-29/(6*Nc^3) + 23/(18*Nc))*Nf + (28*Nf^2)/(9*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | iPi | z3 | total: -266/9 + 67/(2*Nc^4) + 307/(18*Nc^2) + (67/(9*Nc^3) + 77/(9*Nc))*Nf | planar: 0 | non-planar: -266/9 + 67/(2*Nc^4) + 307/(18*Nc^2) + (67/(9*Nc^3) + 77/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^1 | iPi | z2^2 | total: 571/20 - 1061/(20*Nc^4) - 1127/(10*Nc^2) + 12*Nc^2 | planar: 12*Nc^2 | non-planar: 571/20 - 1061/(20*Nc^4) - 1127/(10*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z2 | total: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) - (30911*Nc^2)/1458 + (234847/(648*Nc^3) + 741325/(5832*Nc) + (46475*Nc)/1458)*Nf + (-523/9 - 967/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-30911*Nc^2)/1458 + (46475*Nc*Nf)/1458 - (523*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) + (234847/(648*Nc^3) + 741325/(5832*Nc))*Nf - (967*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z2^2 | total: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (16718*Nc^2)/135 + (-18169/(135*Nc^3) - 8666/(135*Nc) - (1562*Nc)/45)*Nf + (140/27 + 611/(135*Nc^2))*Nf^2 | planar: (16718*Nc^2)/135 - (1562*Nc*Nf)/45 + (140*Nf^2)/27 | non-planar: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (-18169/(135*Nc^3) - 8666/(135*Nc))*Nf + (611*Nf^2)/(135*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^0 | real | z2*z3 | total: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) - (568*Nc^2)/3 + (-283/(3*Nc^3) - 57/Nc + (100*Nc)/3)*Nf | planar: (-568*Nc^2)/3 + (100*Nc*Nf)/3 | non-planar: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) + (-283/(3*Nc^3) - 57/Nc)*Nf
sig+ nonflip adjoint L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
sig+ nonflip adjoint L=3 | ly^0 | real | z2^3 | total: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (32324*Nc^2)/189 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-32324*Nc^2)/189 + (496*Nc*Nf)/35 | non-planar: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
sig+ nonflip adjoint L=3 | ly^0 | iPi | 1 | total: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (48064*Nc^2)/729 + (-19535/(1296*Nc^3) - 270437/(1944*Nc) - (1168967*Nc)/11664)*Nf + (40769/1458 + 9557/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (48064*Nc^2)/729 - (1168967*Nc*Nf)/11664 + (40769*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (-19535/(1296*Nc^3) - 270437/(1944*Nc))*Nf + (9557*Nf^2)/(972*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z2 | total: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) - (34175*Nc^2)/648 + (37/(2*Nc^3) - 23/(54*Nc) + (3010*Nc)/81)*Nf + (-79/9 - 19/(3*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-34175*Nc^2)/648 + (3010*Nc*Nf)/81 - (79*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) + (37/(2*Nc^3) - 23/(54*Nc))*Nf - (19*Nf^2)/(3*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z3 | total: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (2417*Nc^2)/18 + (205/(9*Nc^3) - 121/(27*Nc) - (956*Nc)/27)*Nf + (98/27 + 134/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/18 - (956*Nc*Nf)/27 + (98*Nf^2)/27 | non-planar: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (205/(9*Nc^3) - 121/(27*Nc))*Nf + (134*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z2^2 | total: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (289*Nc^2)/15 + (-71/(6*Nc^3) - 35/(3*Nc) - (55*Nc)/6)*Nf | planar: (289*Nc^2)/15 - (55*Nc*Nf)/6 | non-planar: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (-71/(6*Nc^3) - 35/(3*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^0 | iPi | z5 | total: -20 - 75/(2*Nc^4) + 13/(2*Nc^2) - 68*Nc^2 | planar: -68*Nc^2 | non-planar: -20 - 75/(2*Nc^4) + 13/(2*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z2*z3 | total: 161 - 46/Nc^4 - 259/Nc^2 - (20*Nc^2)/3 | planar: (-20*Nc^2)/3 | non-planar: 161 - 46/Nc^4 - 259/Nc^2
sig- nonflip a1 L=1 | ly^1 | iPi | 1 | total: Nc^(-1) - Nc/2 | planar: -1/2*Nc | non-planar: Nc^(-1)
sig- nonflip a1 L=1 | ly^0 | real | z2 | total: 6/Nc + (3*Nc)/2 | planar: (3*Nc)/2 | non-planar: 6/Nc
sig- nonflip a1 L=1 | ly^0 | iPi | 1 | total: -1/2*1/Nc - (5*Nc)/6 + Nf/3 | planar: (-5*Nc)/6 + Nf/3 | non-planar: -1/2*1/Nc
sig- nonflip a1 L=2 | ly^3 | iPi | 1 | total: -1 + 7/(6*Nc^2) + Nc^2/3 | planar: Nc^2/3 | non-planar: -1 + 7/(6*Nc^2)
sig- nonflip a1 L=2 | ly^2 | real | z2 | total: -3 + 6/Nc^2 | planar: 0 | non-planar: -3 + 6/Nc^2
sig- nonflip a1 L=2 | ly^2 | iPi | 1 | total: -11/12 - 1/(2*Nc^2) + (7*Nc^2)/12 + (2/(3*Nc) - Nc/3)*Nf | planar: (7*Nc^2)/12 - (Nc*Nf)/3 | non-planar: -11/12 - 1/(2*Nc^2) + (2*Nf)/(3*Nc)
sig- nonflip a1 L=2 | ly^1 | real | z2 | total: -1 - 30/Nc^2 + 8*Nc^2 + (4/Nc - 2*Nc)*Nf | planar: 8*Nc^2 - 2*Nc*Nf | non-planar: -1 - 30/Nc^2 + (4*Nf)/Nc
sig- nonflip a1 L=2 | ly^1 | iPi | 1 | total: 103/18 + 19/Nc^2 - (137*Nc^2)/18 + (-32/(9*Nc) + (16*Nc)/9)*Nf | planar: (-137*Nc^2)/18 + (16*Nc*Nf)/9 | non-planar: 103/18 + 19/Nc^2 - (32*Nf)/(9*Nc)
sig- nonflip a1 L=2 | ly^1 | iPi | z2 | total: 15/2 - 26/Nc^2 + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: 15/2 - 26/Nc^2
sig- nonflip a1 L=2 | ly^0 | real | z2 | total: 461/6 + 39/(2*Nc^2) + (101*Nc^2)/3 + (-43/(3*Nc) - 13*Nc)*Nf + (4*Nf^2)/3 | planar: (101*Nc^2)/3 - 13*Nc*Nf + (4*Nf^2)/3 | non-planar: 461/6 + 39/(2*Nc^2) - (43*Nf)/(3*Nc)
sig- nonflip a1 L=2 | ly^0 | real | z2^2 | total: -9 + 45/Nc^2 - 3*Nc^2 | planar: -3*Nc^2 | non-planar: -9 + 45/Nc^2
sig- nonflip a1 L=2 | ly^0 | iPi | 1 | total: -143/9 + 99/(8*Nc^2) - (3049*Nc^2)/216 + (56/(9*Nc) + (193*Nc)/27)*Nf - (20*Nf^2)/27 | planar: (-3049*Nc^2)/216 + (193*Nc*Nf)/27 - (20*Nf^2)/27 | non-planar: -143/9 + 99/(8*Nc^2) + (56*Nf)/(9*Nc)
sig- nonflip a1 L=2 | ly^0 | iPi | z2 | total: 28/3 + 9/(2*Nc^2) + (7*Nc^2)/2 + (-7/(3*Nc) - Nc)*Nf | planar: (7*Nc^2)/2 - Nc*Nf | non-planar: 28/3 + 9/(2*Nc^2) - (7*Nf)/(3*Nc)
sig- nonflip a1 L=2 | ly^0 | iPi | z3 | total: 7 + 16/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: 7 + 16/Nc^2
sig- nonflip a1 L=3 | ly^5 | iPi | 1 | total: 47/(60*Nc^3) - 91/(120*Nc) + (7*Nc)/12 - (5*Nc^3)/48 | planar: (-5*Nc^3)/48 | non-planar: 47/(60*Nc^3) - 91/(120*Nc) + (7*Nc)/12
sig- nonflip a1 L=3 | ly^4 | real | z2 | total: -3/(2*Nc^3) - 19/(8*Nc) - Nc/4 - (7*Nc^3)/16 | planar: (-7*Nc^3)/16 | non-planar: -3/(2*Nc^3) - 19/(8*Nc) - Nc/4
sig- nonflip a1 L=3 | ly^4 | iPi | 1 | total: 19/(12*Nc^3) - 97/(24*Nc) + (95*Nc)/36 - (17*Nc^3)/48 + (-5/9 + 3/(4*Nc^2) + Nc^2/6)*Nf | planar: (-17*Nc^3)/48 + (Nc^2*Nf)/6 | non-planar: 19/(12*Nc^3) - 97/(24*Nc) + (95*Nc)/36 + (-5/9 + 3/(4*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^3 | real | z2 | total: -39/Nc^3 + 49/(2*Nc) + (7*Nc)/3 - (29*Nc^3)/4 + (-16/3 + 4/Nc^2 + 2*Nc^2)*Nf | planar: (-29*Nc^3)/4 + 2*Nc^2*Nf | non-planar: -39/Nc^3 + 49/(2*Nc) + (7*Nc)/3 + (-16/3 + 4/Nc^2)*Nf
sig- nonflip a1 L=3 | ly^3 | iPi | 1 | total: 58/(3*Nc^3) + 143/(9*Nc) - (2575*Nc)/108 + (731*Nc^3)/108 + (199/54 - 38/(9*Nc^2) - (71*Nc^2)/54)*Nf + (2/(27*Nc) - Nc/27)*Nf^2 | planar: (731*Nc^3)/108 - (71*Nc^2*Nf)/54 - (Nc*Nf^2)/27 | non-planar: 58/(3*Nc^3) + 143/(9*Nc) - (2575*Nc)/108 + (199/54 - 38/(9*Nc^2))*Nf + (2*Nf^2)/(27*Nc)
sig- nonflip a1 L=3 | ly^3 | iPi | z2 | total: -239/(6*Nc^3) + 53/(6*Nc) + (14*Nc)/3 - Nc^3 | planar: -Nc^3 | non-planar: -239/(6*Nc^3) + 53/(6*Nc) + (14*Nc)/3
sig- nonflip a1 L=3 | ly^2 | real | z2 | total: 171/(2*Nc^3) + 215/(4*Nc) - (20*Nc)/3 - (83*Nc^3)/12 + (1/3 - 38/Nc^2 + (28*Nc^2)/3)*Nf + (10/(3*Nc) - (5*Nc)/3)*Nf^2 | planar: (-83*Nc^3)/12 + (28*Nc^2*Nf)/3 - (5*Nc*Nf^2)/3 | non-planar: 171/(2*Nc^3) + 215/(4*Nc) - (20*Nc)/3 + (1/3 - 38/Nc^2)*Nf + (10*Nf^2)/(3*Nc)
sig- nonflip a1 L=3 | ly^2 | real | z2^2 | total: -45/Nc^3 + 231/(4*Nc) - (45*Nc)/2 - (45*Nc^3)/8 | planar: (-45*Nc^3)/8 | non-planar: -45/Nc^3 + 231/(4*Nc) - (45*Nc)/2
sig- nonflip a1 L=3 | ly^2 | iPi | 1 | total: -473/(8*Nc^3) - 39601/(432*Nc) + (11399*Nc)/216 + (1193*Nc^3)/432 + (1061/108 + 839/(54*Nc^2) - (863*Nc^2)/108)*Nf + (-22/(9*Nc) + (11*Nc)/9)*Nf^2 | planar: (1193*Nc^3)/432 - (863*Nc^2*Nf)/108 + (11*Nc*Nf^2)/9 | non-planar: -473/(8*Nc^3) - 39601/(432*Nc) + (11399*Nc)/216 + (1061/108 + 839/(54*Nc^2))*Nf - (22*Nf^2)/(9*Nc)
sig- nonflip a1 L=3 | ly^2 | iPi | z2 | total: 139/(2*Nc^3) + 449/(12*Nc) - (181*Nc)/6 + (29*Nc^3)/4 + (29/3 - 62/(3*Nc^2) - Nc^2)*Nf | planar: (29*Nc^3)/4 - Nc^2*Nf | non-planar: 139/(2*Nc^3) + 449/(12*Nc) - (181*Nc)/6 + (29/3 - 62/(3*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^2 | iPi | z3 | total: 123/Nc^3 + 107/(6*Nc) - (115*Nc)/3 + (15*Nc^3)/2 | planar: (15*Nc^3)/2 | non-planar: 123/Nc^3 + 107/(6*Nc) - (115*Nc)/3
sig- nonflip a1 L=3 | ly^1 | real | z2 | total: 141/(2*Nc^3) - 29219/(36*Nc) - (1099*Nc)/6 + (10591*Nc^3)/36 + (302/3 + 2198/(9*Nc^2) - (1018*Nc^2)/9)*Nf + (-20/Nc + 10*Nc)*Nf^2 | planar: (10591*Nc^3)/36 - (1018*Nc^2*Nf)/9 + 10*Nc*Nf^2 | non-planar: 141/(2*Nc^3) - 29219/(36*Nc) - (1099*Nc)/6 + (302/3 + 2198/(9*Nc^2))*Nf - (20*Nf^2)/Nc
sig- nonflip a1 L=3 | ly^1 | real | z2^2 | total: -33/Nc^3 + 542/Nc - (175*Nc)/2 - (389*Nc^3)/4 + (-1 - 95/Nc^2 + 23*Nc^2)*Nf | planar: (-389*Nc^3)/4 + 23*Nc^2*Nf | non-planar: -33/Nc^3 + 542/Nc - (175*Nc)/2 + (-1 - 95/Nc^2)*Nf
sig- nonflip a1 L=3 | ly^1 | real | z2*z3 | total: -402/Nc^3 - 11/Nc + 29*Nc | planar: 0 | non-planar: -402/Nc^3 - 11/Nc + 29*Nc
sig- nonflip a1 L=3 | ly^1 | iPi | 1 | total: 1479/(16*Nc^3) + 1382785/(2592*Nc) + (7747*Nc)/1296 - (460181*Nc^3)/2592 + (-61147/648 - 37967/(324*Nc^2) + (16411*Nc^2)/216)*Nf + (988/(81*Nc) - (494*Nc)/81)*Nf^2 | planar: (-460181*Nc^3)/2592 + (16411*Nc^2*Nf)/216 - (494*Nc*Nf^2)/81 | non-planar: 1479/(16*Nc^3) + 1382785/(2592*Nc) + (7747*Nc)/1296 + (-61147/648 - 37967/(324*Nc^2))*Nf + (988*Nf^2)/(81*Nc)
sig- nonflip a1 L=3 | ly^1 | iPi | z2 | total: -243/Nc^3 - 1201/(2*Nc) + (5047*Nc)/36 + (3259*Nc^3)/36 + (203/18 + 127/Nc^2 - (601*Nc^2)/18)*Nf + (-56/(9*Nc) + (28*Nc)/9)*Nf^2 | planar: (3259*Nc^3)/36 - (601*Nc^2*Nf)/18 + (28*Nc*Nf^2)/9 | non-planar: -243/Nc^3 - 1201/(2*Nc) + (5047*Nc)/36 + (203/18 + 127/Nc^2)*Nf - (56*Nf^2)/(9*Nc)
sig- nonflip a1 L=3 | ly^1 | iPi | z3 | total: -7/Nc^3 - 7307/(18*Nc) + (267*Nc)/2 + (226*Nc^3)/9 + (-19 + 688/(9*Nc^2) - (37*Nc^2)/9)*Nf | planar: (226*Nc^3)/9 - (37*Nc^2*Nf)/9 | non-planar: -7/Nc^3 - 7307/(18*Nc) + (267*Nc)/2 + (-19 + 688/(9*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^1 | iPi | z2^2 | total: -239/(2*Nc^3) + 1023/(20*Nc) + 10*Nc - (241*Nc^3)/20 | planar: (-241*Nc^3)/20 | non-planar: -239/(2*Nc^3) + 1023/(20*Nc) + 10*Nc
sig- nonflip a1 L=3 | ly^0 | real | z2 | total: -819/(8*Nc^3) - 293533/(864*Nc) + (126397*Nc)/108 + (761785*Nc^3)/864 + (-87931/216 + 4832/(27*Nc^2) - (108853*Nc^2)/216)*Nf + (775/(27*Nc) + (767*Nc)/9)*Nf^2 - (40*Nf^3)/9 | planar: (761785*Nc^3)/864 - (108853*Nc^2*Nf)/216 + (767*Nc*Nf^2)/9 - (40*Nf^3)/9 | non-planar: -819/(8*Nc^3) - 293533/(864*Nc) + (126397*Nc)/108 + (-87931/216 + 4832/(27*Nc^2))*Nf + (775*Nf^2)/(27*Nc)
sig- nonflip a1 L=3 | ly^0 | real | z2^2 | total: 651/Nc^3 + 1072/Nc - (1087*Nc)/3 - (1441*Nc^3)/6 + (119/3 - 190/Nc^2 + (310*Nc^2)/3)*Nf + (14/(3*Nc) - (35*Nc)/3)*Nf^2 | planar: (-1441*Nc^3)/6 + (310*Nc^2*Nf)/3 - (35*Nc*Nf^2)/3 | non-planar: 651/Nc^3 + 1072/Nc - (1087*Nc)/3 + (119/3 - 190/Nc^2)*Nf + (14*Nf^2)/(3*Nc)
sig- nonflip a1 L=3 | ly^0 | real | z2*z3 | total: -420/Nc^3 + 2393/(6*Nc) - (733*Nc)/2 + (167*Nc^3)/3 + (11 - 526/(3*Nc^2) - (77*Nc^2)/3)*Nf | planar: (167*Nc^3)/3 - (77*Nc^2*Nf)/3 | non-planar: -420/Nc^3 + 2393/(6*Nc) - (733*Nc)/2 + (11 - 526/(3*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^0 | real | z2^3 | total: 336/Nc^3 - 969/(4*Nc) + (2373*Nc)/10 + (249*Nc^3)/10 | planar: (249*Nc^3)/10 | non-planar: 336/Nc^3 - 969/(4*Nc) + (2373*Nc)/10
sig- nonflip a1 L=3 | ly^0 | iPi | 1 | total: 27725/(96*Nc^3) + 1191697/(2592*Nc) + (449947*Nc)/7776 - (2489315*Nc^3)/7776 + (9649/1944 + 100555/(1296*Nc^2) + (791297*Nc^2)/3888)*Nf + (-9517/(972*Nc) - (17087*Nc)/486)*Nf^2 + (100*Nf^3)/81 | planar: (-2489315*Nc^3)/7776 + (791297*Nc^2*Nf)/3888 - (17087*Nc*Nf^2)/486 + (100*Nf^3)/81 | non-planar: 27725/(96*Nc^3) + 1191697/(2592*Nc) + (449947*Nc)/7776 + (9649/1944 + 100555/(1296*Nc^2))*Nf - (9517*Nf^2)/(972*Nc)
sig- nonflip a1 L=3 | ly^0 | iPi | z2 | total: -10243/(24*Nc^3) - 973/(8*Nc) + (51091*Nc)/216 + (11725*Nc^3)/72 + (-4051/54 - 109/(3*Nc^2) - (527*Nc^2)/6)*Nf + (9/Nc + 15*Nc)*Nf^2 - (8*Nf^3)/9 | planar: (11725*Nc^3)/72 - (527*Nc^2*Nf)/6 + 15*Nc*Nf^2 - (8*Nf^3)/9 | non-planar: -10243/(24*Nc^3) - 973/(8*Nc) + (51091*Nc)/216 + (-4051/54 - 109/(3*Nc^2))*Nf + (9*Nf^2)/Nc
sig- nonflip a1 L=3 | ly^0 | iPi | z3 | total: 605/(2*Nc^3) + 18797/(36*Nc) + (4195*Nc)/27 - (9109*Nc^3)/108 + (-863/27 - 938/(9*Nc^2) + (719*Nc^2)/27)*Nf + (-38/(27*Nc) - (82*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/108 + (719*Nc^2*Nf)/27 - (82*Nc*Nf^2)/27 | non-planar: 605/(2*Nc^3) + 18797/(36*Nc) + (4195*Nc)/27 + (-863/27 - 938/(9*Nc^2))*Nf - (38*Nf^2)/(27*Nc)
sig- nonflip a1 L=3 | ly^0 | iPi | z2^2 | total: 2723/(60*Nc^3) + 8573/(20*Nc) - (17279*Nc)/60 - (2231*Nc^3)/60 + (188/5 - 1969/(30*Nc^2) + (65*Nc^2)/6)*Nf | planar: (-2231*Nc^3)/60 + (65*Nc^2*Nf)/6 | non-planar: 2723/(60*Nc^3) + 8573/(20*Nc) - (17279*Nc)/60 + (188/5 - 1969/(30*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^0 | iPi | z5 | total: -431/Nc^3 - 167/(6*Nc) - (163*Nc)/6 + 43*Nc^3 | planar: 43*Nc^3 | non-planar: -431/Nc^3 - 167/(6*Nc) - (163*Nc)/6
sig- nonflip a1 L=3 | ly^0 | iPi | z2*z3 | total: 106/Nc^3 + 166/Nc - 74*Nc - 2*Nc^3 | planar: -2*Nc^3 | non-planar: 106/Nc^3 + 166/Nc - 74*Nc
sig- nonflip a2 L=1 | ly^1 | iPi | 1 | total: -1/2*1/Nc^2 | planar: 0 | non-planar: -1/2*1/Nc^2
sig- nonflip a2 L=1 | ly^0 | real | z2 | total: -3 - 9/(2*Nc^2) | planar: -3 | non-planar: -9/(2*Nc^2)
sig- nonflip a2 L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig- nonflip a2 L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 - 1/(6*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 - 1/(6*Nc)
sig- nonflip a2 L=2 | ly^2 | real | z2 | total: -3/Nc^3 - 3/Nc + 3*Nc | planar: 3*Nc | non-planar: -3/Nc^3 - 3/Nc
sig- nonflip a2 L=2 | ly^2 | iPi | 1 | total: 1/(4*Nc^3) + 19/(12*Nc) - Nc - Nf/(3*Nc^2) | planar: -Nc | non-planar: 1/(4*Nc^3) + 19/(12*Nc) - Nf/(3*Nc^2)
sig- nonflip a2 L=2 | ly^1 | real | z2 | total: 15/Nc^3 + 8/Nc - (2*Nf)/Nc^2 | planar: 0 | non-planar: 15/Nc^3 + 8/Nc - (2*Nf)/Nc^2
sig- nonflip a2 L=2 | ly^1 | iPi | 1 | total: -19/(2*Nc^3) - 281/(18*Nc) + 8*Nc + (16*Nf)/(9*Nc^2) | planar: 8*Nc | non-planar: -19/(2*Nc^3) - 281/(18*Nc) + (16*Nf)/(9*Nc^2)
sig- nonflip a2 L=2 | ly^1 | iPi | z2 | total: 21/(2*Nc^3) + 29/(2*Nc) - 8*Nc | planar: -8*Nc | non-planar: 21/(2*Nc^3) + 29/(2*Nc)
sig- nonflip a2 L=2 | ly^0 | real | z2 | total: -57/(2*Nc^3) - 93/(2*Nc) - 55*Nc + (37/3 + 15/Nc^2)*Nf - (4*Nf^2)/(3*Nc) | planar: -55*Nc + (37*Nf)/3 - (4*Nf^2)/(3*Nc) | non-planar: -57/(2*Nc^3) - 93/(2*Nc) + (15*Nf)/Nc^2
sig- nonflip a2 L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 42/Nc + 18*Nc | planar: 18*Nc | non-planar: -9/Nc^3 - 42/Nc
sig- nonflip a2 L=2 | ly^0 | iPi | 1 | total: 13/(8*Nc^3) + 365/(27*Nc) + (179*Nc)/72 + (-173/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (179*Nc)/72 - (173*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 13/(8*Nc^3) + 365/(27*Nc) - (188*Nf)/(27*Nc^2)
sig- nonflip a2 L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 7/(3*Nc) - 9*Nc + (1 + 7/(3*Nc^2))*Nf | planar: -9*Nc + Nf | non-planar: -6/Nc^3 - 7/(3*Nc) + (7*Nf)/(3*Nc^2)
sig- nonflip a2 L=2 | ly^0 | iPi | z3 | total: -10/Nc^3 - 10/Nc + Nc | planar: Nc | non-planar: -10/Nc^3 - 10/Nc
sig- nonflip a2 L=3 | ly^5 | iPi | 1 | total: -1/5 - 41/(240*Nc^4) - 1/(15*Nc^2) - Nc^2/15 | planar: -1/15*Nc^2 | non-planar: -1/5 - 41/(240*Nc^4) - 1/(15*Nc^2)
sig- nonflip a2 L=3 | ly^4 | real | z2 | total: 17/4 + 1/(16*Nc^4) - 1/(4*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: 17/4 + 1/(16*Nc^4) - 1/(4*Nc^2)
sig- nonflip a2 L=3 | ly^4 | iPi | 1 | total: 17/36 - 7/(16*Nc^4) - 5/(18*Nc^2) + (5*Nc^2)/12 + (-2/(9*Nc^3) + 1/(36*Nc) - Nc/6)*Nf | planar: (5*Nc^2)/12 - (Nc*Nf)/6 | non-planar: 17/36 - 7/(16*Nc^4) - 5/(18*Nc^2) + (-2/(9*Nc^3) + 1/(36*Nc))*Nf
sig- nonflip a2 L=3 | ly^3 | real | z2 | total: -38/3 + 47/(4*Nc^4) + 70/(3*Nc^2) - 3*Nc^2 + (-4/(3*Nc^3) - 4/(3*Nc) + 2*Nc)*Nf | planar: -3*Nc^2 + 2*Nc*Nf | non-planar: -38/3 + 47/(4*Nc^4) + 70/(3*Nc^2) + (-4/(3*Nc^3) - 4/(3*Nc))*Nf
sig- nonflip a2 L=3 | ly^3 | iPi | 1 | total: -53/54 - 71/(12*Nc^4) - 545/(36*Nc^2) + (35*Nc^2)/9 + (19/(18*Nc^3) + 55/(54*Nc) - (2*Nc)/9)*Nf - Nf^2/(27*Nc^2) | planar: (35*Nc^2)/9 - (2*Nc*Nf)/9 | non-planar: -53/54 - 71/(12*Nc^4) - 545/(36*Nc^2) + (19/(18*Nc^3) + 55/(54*Nc))*Nf - Nf^2/(27*Nc^2)
sig- nonflip a2 L=3 | ly^3 | iPi | z2 | total: -95/6 + 11/Nc^4 + 187/(6*Nc^2) + Nc^2 | planar: Nc^2 | non-planar: -95/6 + 11/Nc^4 + 187/(6*Nc^2)
sig- nonflip a2 L=3 | ly^2 | real | z2 | total: -2/3 - 30/Nc^4 - 127/Nc^2 + 32*Nc^2 + (19/Nc^3 + 70/(3*Nc) - 14*Nc)*Nf - (5*Nf^2)/(3*Nc^2) | planar: 32*Nc^2 - 14*Nc*Nf | non-planar: -2/3 - 30/Nc^4 - 127/Nc^2 + (19/Nc^3 + 70/(3*Nc))*Nf - (5*Nf^2)/(3*Nc^2)
sig- nonflip a2 L=3 | ly^2 | real | z2^2 | total: -45/2 + 123/(8*Nc^4) + 3/(2*Nc^2) + 21*Nc^2 | planar: 21*Nc^2 | non-planar: -45/2 + 123/(8*Nc^4) + 3/(2*Nc^2)
sig- nonflip a2 L=3 | ly^2 | iPi | 1 | total: 6103/144 + 225/(16*Nc^4) + 2951/(27*Nc^2) - (1903*Nc^2)/27 + (-665/(108*Nc^3) - 89/(4*Nc) + (298*Nc)/27)*Nf + (11*Nf^2)/(9*Nc^2) | planar: (-1903*Nc^2)/27 + (298*Nc*Nf)/27 | non-planar: 6103/144 + 225/(16*Nc^4) + 2951/(27*Nc^2) + (-665/(108*Nc^3) - 89/(4*Nc))*Nf + (11*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^2 | iPi | z2 | total: -325/12 - 85/(4*Nc^4) - 230/(3*Nc^2) + 41*Nc^2 + (23/(3*Nc^3) + 43/(3*Nc) - 10*Nc)*Nf | planar: 41*Nc^2 - 10*Nc*Nf | non-planar: -325/12 - 85/(4*Nc^4) - 230/(3*Nc^2) + (23/(3*Nc^3) + 43/(3*Nc))*Nf
sig- nonflip a2 L=3 | ly^2 | iPi | z3 | total: 5/6 - 65/(2*Nc^4) - 92/Nc^2 + (41*Nc^2)/3 | planar: (41*Nc^2)/3 | non-planar: 5/6 - 65/(2*Nc^4) - 92/Nc^2
sig- nonflip a2 L=3 | ly^1 | real | z2 | total: 12313/36 + 327/(4*Nc^4) + 1757/(9*Nc^2) + (100*Nc^2)/9 + (-1130/(9*Nc^3) - 1156/(9*Nc) + (200*Nc)/9)*Nf + (10*Nf^2)/Nc^2 | planar: (100*Nc^2)/9 + (200*Nc*Nf)/9 | non-planar: 12313/36 + 327/(4*Nc^4) + 1757/(9*Nc^2) + (-1130/(9*Nc^3) - 1156/(9*Nc))*Nf + (10*Nf^2)/Nc^2
sig- nonflip a2 L=3 | ly^1 | real | z2^2 | total: -266 - 123/(4*Nc^4) - 183/(2*Nc^2) + 64*Nc^2 + (45/Nc^3 + 44/Nc - 16*Nc)*Nf | planar: 64*Nc^2 - 16*Nc*Nf | non-planar: -266 - 123/(4*Nc^4) - 183/(2*Nc^2) + (45/Nc^3 + 44/Nc)*Nf
sig- nonflip a2 L=3 | ly^1 | real | z2*z3 | total: 4 + 69/Nc^4 + 333/Nc^2 - 22*Nc^2 | planar: -22*Nc^2 | non-planar: 4 + 69/Nc^4 + 333/Nc^2
sig- nonflip a2 L=3 | ly^1 | iPi | 1 | total: -975029/2592 - 2359/(32*Nc^4) - 229457/(648*Nc^2) + (9440*Nc^2)/27 + (37319/(648*Nc^3) + 29963/(216*Nc) - (1640*Nc)/27)*Nf - (494*Nf^2)/(81*Nc^2) | planar: (9440*Nc^2)/27 - (1640*Nc*Nf)/27 | non-planar: -975029/2592 - 2359/(32*Nc^4) - 229457/(648*Nc^2) + (37319/(648*Nc^3) + 29963/(216*Nc))*Nf - (494*Nf^2)/(81*Nc^2)
sig- nonflip a2 L=3 | ly^1 | iPi | z2 | total: 11503/36 + 107/Nc^4 + 1497/(4*Nc^2) - 188*Nc^2 + (-111/(2*Nc^3) - 1465/(18*Nc) + 32*Nc)*Nf + (28*Nf^2)/(9*Nc^2) | planar: -188*Nc^2 + 32*Nc*Nf | non-planar: 11503/36 + 107/Nc^4 + 1497/(4*Nc^2) + (-111/(2*Nc^3) - 1465/(18*Nc))*Nf + (28*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^1 | iPi | z3 | total: 2044/9 + 35/(2*Nc^4) + 3307/(18*Nc^2) - 174*Nc^2 + (-245/(9*Nc^3) - 523/(9*Nc) + 32*Nc)*Nf | planar: -174*Nc^2 + 32*Nc*Nf | non-planar: 2044/9 + 35/(2*Nc^4) + 3307/(18*Nc^2) + (-245/(9*Nc^3) - 523/(9*Nc))*Nf
sig- nonflip a2 L=3 | ly^1 | iPi | z2^2 | total: -669/20 + 463/(20*Nc^4) + 155/(2*Nc^2) + (16*Nc^2)/5 | planar: (16*Nc^2)/5 | non-planar: -669/20 + 463/(20*Nc^4) + 155/(2*Nc^2)
sig- nonflip a2 L=3 | ly^0 | real | z2 | total: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) - (570745*Nc^2)/432 + (1975/(72*Nc^3) + 48857/(216*Nc) + (51673*Nc)/108)*Nf + (-625/9 - 1201/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-570745*Nc^2)/432 + (51673*Nc*Nf)/108 - (625*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) + (1975/(72*Nc^3) + 48857/(216*Nc))*Nf - (1201*Nf^2)/(27*Nc^2)
sig- nonflip a2 L=3 | ly^0 | real | z2^2 | total: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (1861*Nc^2)/3 + (37/Nc^3 + 458/(3*Nc) - (428*Nc)/3)*Nf + (16/3 + 5/(3*Nc^2))*Nf^2 | planar: (1861*Nc^2)/3 - (428*Nc*Nf)/3 + (16*Nf^2)/3 | non-planar: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (37/Nc^3 + 458/(3*Nc))*Nf + (5*Nf^2)/(3*Nc^2)
sig- nonflip a2 L=3 | ly^0 | real | z2*z3 | total: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (1166*Nc^2)/3 + (51/Nc^3 + 539/(3*Nc) - (122*Nc)/3)*Nf | planar: (1166*Nc^2)/3 - (122*Nc*Nf)/3 | non-planar: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (51/Nc^3 + 539/(3*Nc))*Nf
sig- nonflip a2 L=3 | ly^0 | real | z2^3 | total: 3489/20 - 183/(2*Nc^4) - 300/Nc^2 - (1389*Nc^2)/10 | planar: (-1389*Nc^2)/10 | non-planar: 3489/20 - 183/(2*Nc^4) - 300/Nc^2
sig- nonflip a2 L=3 | ly^0 | iPi | 1 | total: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) - (354389*Nc^2)/1458 + (-150107/(1296*Nc^3) - 713143/(5832*Nc) - (559531*Nc)/11664)*Nf + (45985/1458 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (-354389*Nc^2)/1458 - (559531*Nc*Nf)/11664 + (45985*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) + (-150107/(1296*Nc^3) - 713143/(5832*Nc))*Nf + (39103*Nf^2)/(2916*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z2 | total: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) - (214999*Nc^2)/648 + (2971/(54*Nc^3) + 6803/(162*Nc) + (8276*Nc)/81)*Nf + (-119/9 - 97/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-214999*Nc^2)/648 + (8276*Nc*Nf)/81 - (119*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) + (2971/(54*Nc^3) + 6803/(162*Nc))*Nf - (97*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z3 | total: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) - (581*Nc^2)/54 + (227/(3*Nc^3) + 923/(27*Nc) - (8*Nc)/27)*Nf + (14/9 + 26/(9*Nc^2))*Nf^2 | planar: (-581*Nc^2)/54 - (8*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) + (227/(3*Nc^3) + 923/(27*Nc))*Nf + (26*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z2^2 | total: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (7361*Nc^2)/30 + (47/(2*Nc^3) + 521/(15*Nc) - (1231*Nc)/30)*Nf | planar: (7361*Nc^2)/30 - (1231*Nc*Nf)/30 | non-planar: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (47/(2*Nc^3) + 521/(15*Nc))*Nf
sig- nonflip a2 L=3 | ly^0 | iPi | z5 | total: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2) - (50*Nc^2)/3 | planar: (-50*Nc^2)/3 | non-planar: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z2*z3 | total: -431/3 - 2/Nc^4 - 113/Nc^2 + (188*Nc^2)/3 | planar: (188*Nc^2)/3 | non-planar: -431/3 - 2/Nc^4 - 113/Nc^2
sig- nonflip singlet L=1 | ly^1 | iPi | 1 | total: 1 - 1/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: 1 - 1/(2*Nc^2)
sig- nonflip singlet L=1 | ly^0 | real | z2 | total: 3 - 9/(2*Nc^2) + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: 3 - 9/(2*Nc^2)
sig- nonflip singlet L=1 | ly^0 | iPi | 1 | total: -1/6 + Nc^(-2) - (5*Nc^2)/6 + (-1/3*1/Nc + Nc/3)*Nf | planar: (-5*Nc^2)/6 + (Nc*Nf)/3 | non-planar: -1/6 + Nc^(-2) - Nf/(3*Nc)
sig- nonflip singlet L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 + Nc^(-1) - Nc + Nc^3/3 | planar: Nc^3/3 | non-planar: -1/3*1/Nc^3 + Nc^(-1) - Nc
sig- nonflip singlet L=2 | ly^2 | real | z2 | total: -3/Nc^3 + 3/Nc | planar: 0 | non-planar: -3/Nc^3 + 3/Nc
sig- nonflip singlet L=2 | ly^2 | iPi | 1 | total: 1/(4*Nc^3) + 13/(12*Nc) - (23*Nc)/12 + (7*Nc^3)/12 + (2/3 - 1/(3*Nc^2) - Nc^2/3)*Nf | planar: (7*Nc^3)/12 - (Nc^2*Nf)/3 | non-planar: 1/(4*Nc^3) + 13/(12*Nc) - (23*Nc)/12 + (2/3 - 1/(3*Nc^2))*Nf
sig- nonflip singlet L=2 | ly^1 | real | z2 | total: 15/Nc^3 - 22/Nc - Nc + 8*Nc^3 + (4 - 2/Nc^2 - 2*Nc^2)*Nf | planar: 8*Nc^3 - 2*Nc^2*Nf | non-planar: 15/Nc^3 - 22/Nc - Nc + (4 - 2/Nc^2)*Nf
sig- nonflip singlet L=2 | ly^1 | iPi | 1 | total: -19/(2*Nc^3) + 61/(18*Nc) + (247*Nc)/18 - (137*Nc^3)/18 + (-32/9 + 16/(9*Nc^2) + (16*Nc^2)/9)*Nf | planar: (-137*Nc^3)/18 + (16*Nc^2*Nf)/9 | non-planar: -19/(2*Nc^3) + 61/(18*Nc) + (247*Nc)/18 + (-32/9 + 16/(9*Nc^2))*Nf
sig- nonflip singlet L=2 | ly^1 | iPi | z2 | total: 21/(2*Nc^3) - 23/(2*Nc) - Nc/2 + (3*Nc^3)/2 | planar: (3*Nc^3)/2 | non-planar: 21/(2*Nc^3) - 23/(2*Nc) - Nc/2
sig- nonflip singlet L=2 | ly^0 | real | z2 | total: -57/(2*Nc^3) - 27/Nc + (131*Nc)/6 + (101*Nc^3)/3 + (-2 + 15/Nc^2 - 13*Nc^2)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: (101*Nc^3)/3 - 13*Nc^2*Nf + (4*Nc*Nf^2)/3 | non-planar: -57/(2*Nc^3) - 27/Nc + (131*Nc)/6 + (-2 + 15/Nc^2)*Nf - (4*Nf^2)/(3*Nc)
sig- nonflip singlet L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 + 3/Nc + 9*Nc - 3*Nc^3 | planar: -3*Nc^3 | non-planar: -9/Nc^3 + 3/Nc + 9*Nc
sig- nonflip singlet L=2 | ly^0 | iPi | 1 | total: 13/(8*Nc^3) + 5593/(216*Nc) - (965*Nc)/72 - (3049*Nc^3)/216 + (-5/27 - 188/(27*Nc^2) + (193*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/216 + (193*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 13/(8*Nc^3) + 5593/(216*Nc) - (965*Nc)/72 + (-5/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig- nonflip singlet L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 + 13/(6*Nc) + Nc/3 + (7*Nc^3)/2 + (-4/3 + 7/(3*Nc^2) - Nc^2)*Nf | planar: (7*Nc^3)/2 - Nc^2*Nf | non-planar: -6/Nc^3 + 13/(6*Nc) + Nc/3 + (-4/3 + 7/(3*Nc^2))*Nf
sig- nonflip singlet L=2 | ly^0 | iPi | z3 | total: -10/Nc^3 + 6/Nc + 8*Nc - 4*Nc^3 | planar: -4*Nc^3 | non-planar: -10/Nc^3 + 6/Nc + 8*Nc
sig- nonflip singlet L=3 | ly^5 | iPi | 1 | total: -23/24 - 41/(240*Nc^4) + 43/(60*Nc^2) + (31*Nc^2)/60 - (5*Nc^4)/48 | planar: (-5*Nc^4)/48 | non-planar: -23/24 - 41/(240*Nc^4) + 43/(60*Nc^2) + (31*Nc^2)/60
sig- nonflip singlet L=3 | ly^4 | real | z2 | total: 15/8 + 1/(16*Nc^4) - 7/(4*Nc^2) + Nc^2/4 - (7*Nc^4)/16 | planar: (-7*Nc^4)/16 | non-planar: 15/8 + 1/(16*Nc^4) - 7/(4*Nc^2) + Nc^2/4
sig- nonflip singlet L=3 | ly^4 | iPi | 1 | total: -257/72 - 7/(16*Nc^4) + 47/(36*Nc^2) + (55*Nc^2)/18 - (17*Nc^4)/48 + (-2/(9*Nc^3) + 7/(9*Nc) - (13*Nc)/18 + Nc^3/6)*Nf | planar: (-17*Nc^4)/48 + (Nc^3*Nf)/6 | non-planar: -257/72 - 7/(16*Nc^4) + 47/(36*Nc^2) + (55*Nc^2)/18 + (-2/(9*Nc^3) + 7/(9*Nc) - (13*Nc)/18)*Nf
sig- nonflip singlet L=3 | ly^3 | real | z2 | total: 71/6 + 47/(4*Nc^4) - 47/(3*Nc^2) - (2*Nc^2)/3 - (29*Nc^4)/4 + (-4/(3*Nc^3) + 8/(3*Nc) - (10*Nc)/3 + 2*Nc^3)*Nf | planar: (-29*Nc^4)/4 + 2*Nc^3*Nf | non-planar: 71/6 + 47/(4*Nc^4) - 47/(3*Nc^2) - (2*Nc^2)/3 + (-4/(3*Nc^3) + 8/(3*Nc) - (10*Nc)/3)*Nf
sig- nonflip singlet L=3 | ly^3 | iPi | 1 | total: 805/54 - 71/(12*Nc^4) + 151/(36*Nc^2) - (2155*Nc^2)/108 + (731*Nc^4)/108 + (19/(18*Nc^3) - 173/(54*Nc) + (187*Nc)/54 - (71*Nc^3)/54)*Nf + (2/27 - 1/(27*Nc^2) - Nc^2/27)*Nf^2 | planar: (731*Nc^4)/108 - (71*Nc^3*Nf)/54 - (Nc^2*Nf^2)/27 | non-planar: 805/54 - 71/(12*Nc^4) + 151/(36*Nc^2) - (2155*Nc^2)/108 + (19/(18*Nc^3) - 173/(54*Nc) + (187*Nc)/54)*Nf + (2/27 - 1/(27*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^3 | iPi | z2 | total: -7 + 11/Nc^4 - 26/(3*Nc^2) + (17*Nc^2)/3 - Nc^4 | planar: -Nc^4 | non-planar: -7 + 11/Nc^4 - 26/(3*Nc^2) + (17*Nc^2)/3
sig- nonflip singlet L=3 | ly^2 | real | z2 | total: 637/12 - 30/Nc^4 - 83/(2*Nc^2) + (76*Nc^2)/3 - (83*Nc^4)/12 + (19/Nc^3 - 44/(3*Nc) - (41*Nc)/3 + (28*Nc^3)/3)*Nf + (10/3 - 5/(3*Nc^2) - (5*Nc^2)/3)*Nf^2 | planar: (-83*Nc^4)/12 + (28*Nc^3*Nf)/3 - (5*Nc^2*Nf^2)/3 | non-planar: 637/12 - 30/Nc^4 - 83/(2*Nc^2) + (76*Nc^2)/3 + (19/Nc^3 - 44/(3*Nc) - (41*Nc)/3)*Nf + (10/3 - 5/(3*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^2 | real | z2^2 | total: 141/4 + 123/(8*Nc^4) - 87/(2*Nc^2) - (3*Nc^2)/2 - (45*Nc^4)/8 | planar: (-45*Nc^4)/8 | non-planar: 141/4 + 123/(8*Nc^4) - 87/(2*Nc^2) - (3*Nc^2)/2
sig- nonflip singlet L=3 | ly^2 | iPi | 1 | total: -5323/108 + 225/(16*Nc^4) + 10837/(216*Nc^2) - (425*Nc^2)/24 + (1193*Nc^4)/432 + (-665/(108*Nc^3) - 725/(108*Nc) + (751*Nc)/36 - (863*Nc^3)/108)*Nf + (-22/9 + 11/(9*Nc^2) + (11*Nc^2)/9)*Nf^2 | planar: (1193*Nc^4)/432 - (863*Nc^3*Nf)/108 + (11*Nc^2*Nf^2)/9 | non-planar: -5323/108 + 225/(16*Nc^4) + 10837/(216*Nc^2) - (425*Nc^2)/24 + (-665/(108*Nc^3) - 725/(108*Nc) + (751*Nc)/36)*Nf + (-22/9 + 11/(9*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^2 | iPi | z2 | total: 31/3 - 85/(4*Nc^4) - 43/(6*Nc^2) + (65*Nc^2)/6 + (29*Nc^4)/4 + (23/(3*Nc^3) - 19/(3*Nc) - Nc/3 - Nc^3)*Nf | planar: (29*Nc^4)/4 - Nc^3*Nf | non-planar: 31/3 - 85/(4*Nc^4) - 43/(6*Nc^2) + (65*Nc^2)/6 + (23/(3*Nc^3) - 19/(3*Nc) - Nc/3)*Nf
sig- nonflip singlet L=3 | ly^2 | iPi | z3 | total: 56/3 - 65/(2*Nc^4) + 31/Nc^2 - (74*Nc^2)/3 + (15*Nc^4)/2 | planar: (15*Nc^4)/2 | non-planar: 56/3 - 65/(2*Nc^4) + 31/Nc^2 - (74*Nc^2)/3
sig- nonflip singlet L=3 | ly^1 | real | z2 | total: -8453/18 + 327/(4*Nc^4) + 4783/(18*Nc^2) - (3097*Nc^2)/18 + (10591*Nc^4)/36 + (-1130/(9*Nc^3) + 1042/(9*Nc) + (1106*Nc)/9 - (1018*Nc^3)/9)*Nf + (-20 + 10/Nc^2 + 10*Nc^2)*Nf^2 | planar: (10591*Nc^4)/36 - (1018*Nc^3*Nf)/9 + 10*Nc^2*Nf^2 | non-planar: -8453/18 + 327/(4*Nc^4) + 4783/(18*Nc^2) - (3097*Nc^2)/18 + (-1130/(9*Nc^3) + 1042/(9*Nc) + (1106*Nc)/9)*Nf + (-20 + 10/Nc^2)*Nf^2
sig- nonflip singlet L=3 | ly^1 | real | z2^2 | total: 276 - 123/(4*Nc^4) - 249/(2*Nc^2) - (47*Nc^2)/2 - (389*Nc^4)/4 + (45/Nc^3 - 51/Nc - 17*Nc + 23*Nc^3)*Nf | planar: (-389*Nc^4)/4 + 23*Nc^3*Nf | non-planar: 276 - 123/(4*Nc^4) - 249/(2*Nc^2) - (47*Nc^2)/2 + (45/Nc^3 - 51/Nc - 17*Nc)*Nf
sig- nonflip singlet L=3 | ly^1 | real | z2*z3 | total: -7 + 69/Nc^4 - 69/Nc^2 + 7*Nc^2 | planar: 0 | non-planar: -7 + 69/Nc^4 - 69/Nc^2 + 7*Nc^2
sig- nonflip singlet L=3 | ly^1 | iPi | 1 | total: 101939/648 - 2359/(32*Nc^4) - 339115/(1296*Nc^2) + (460867*Nc^2)/1296 - (460181*Nc^4)/2592 + (37319/(648*Nc^3) + 13955/(648*Nc) - (100507*Nc)/648 + (16411*Nc^3)/216)*Nf + (988/81 - 494/(81*Nc^2) - (494*Nc^2)/81)*Nf^2 | planar: (-460181*Nc^4)/2592 + (16411*Nc^3*Nf)/216 - (494*Nc^2*Nf^2)/81 | non-planar: 101939/648 - 2359/(32*Nc^4) - 339115/(1296*Nc^2) + (460867*Nc^2)/1296 + (37319/(648*Nc^3) + 13955/(648*Nc) - (100507*Nc)/648)*Nf + (988/81 - 494/(81*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^1 | iPi | z2 | total: -10115/36 + 107/Nc^4 + 525/(4*Nc^2) - (1721*Nc^2)/36 + (3259*Nc^4)/36 + (-111/(2*Nc^3) + 821/(18*Nc) + (779*Nc)/18 - (601*Nc^3)/18)*Nf + (-56/9 + 28/(9*Nc^2) + (28*Nc^2)/9)*Nf^2 | planar: (3259*Nc^4)/36 - (601*Nc^3*Nf)/18 + (28*Nc^2*Nf^2)/9 | non-planar: -10115/36 + 107/Nc^4 + 525/(4*Nc^2) - (1721*Nc^2)/36 + (-111/(2*Nc^3) + 821/(18*Nc) + (779*Nc)/18)*Nf + (-56/9 + 28/(9*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^1 | iPi | z3 | total: -1073/6 + 35/(2*Nc^4) + 3181/(18*Nc^2) - (81*Nc^2)/2 + (226*Nc^4)/9 + (-245/(9*Nc^3) + 55/(3*Nc) + 13*Nc - (37*Nc^3)/9)*Nf | planar: (226*Nc^4)/9 - (37*Nc^3*Nf)/9 | non-planar: -1073/6 + 35/(2*Nc^4) + 3181/(18*Nc^2) - (81*Nc^2)/2 + (-245/(9*Nc^3) + 55/(3*Nc) + 13*Nc)*Nf
sig- nonflip singlet L=3 | ly^1 | iPi | z2^2 | total: 177/10 + 463/(20*Nc^4) - 42/Nc^2 + (66*Nc^2)/5 - (241*Nc^4)/20 | planar: (-241*Nc^4)/20 | non-planar: 177/10 + 463/(20*Nc^4) - 42/Nc^2 + (66*Nc^2)/5
sig- nonflip singlet L=3 | ly^0 | real | z2 | total: -25339/54 + 549/(32*Nc^4) - 40145/(144*Nc^2) - (21719*Nc^2)/144 + (761785*Nc^4)/864 + (1975/(72*Nc^3) + 29171/(72*Nc) + (15415*Nc)/216 - (108853*Nc^3)/216)*Nf + (-1100/27 - 1201/(27*Nc^2) + (767*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (761785*Nc^4)/864 - (108853*Nc^3*Nf)/216 + (767*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -25339/54 + 549/(32*Nc^4) - 40145/(144*Nc^2) - (21719*Nc^2)/144 + (1975/(72*Nc^3) + 29171/(72*Nc) + (15415*Nc)/216)*Nf + (-1100/27 - 1201/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig- nonflip singlet L=3 | ly^0 | real | z2^2 | total: 4289/12 - 687/(4*Nc^4) - 407/(2*Nc^2) + 258*Nc^2 - (1441*Nc^4)/6 + (37/Nc^3 - 112/(3*Nc) - 103*Nc + (310*Nc^3)/3)*Nf + (10 + 5/(3*Nc^2) - (35*Nc^2)/3)*Nf^2 | planar: (-1441*Nc^4)/6 + (310*Nc^3*Nf)/3 - (35*Nc^2*Nf^2)/3 | non-planar: 4289/12 - 687/(4*Nc^4) - 407/(2*Nc^2) + 258*Nc^2 + (37/Nc^3 - 112/(3*Nc) - 103*Nc)*Nf + (10 + 5/(3*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^0 | real | z2*z3 | total: -215/6 + 423/(2*Nc^4) - 507/(2*Nc^2) + (133*Nc^2)/6 + (167*Nc^4)/3 + (51/Nc^3 + 13/(3*Nc) - (89*Nc)/3 - (77*Nc^3)/3)*Nf | planar: (167*Nc^4)/3 - (77*Nc^3*Nf)/3 | non-planar: -215/6 + 423/(2*Nc^4) - 507/(2*Nc^2) + (133*Nc^2)/6 + (51/Nc^3 + 13/(3*Nc) - (89*Nc)/3)*Nf
sig- nonflip singlet L=3 | ly^0 | real | z2^3 | total: -339/5 - 183/(2*Nc^4) + 36/Nc^2 + (492*Nc^2)/5 + (249*Nc^4)/10 | planar: (249*Nc^4)/10 | non-planar: -339/5 - 183/(2*Nc^4) + 36/Nc^2 + (492*Nc^2)/5
sig- nonflip singlet L=3 | ly^0 | iPi | 1 | total: 10620461/23328 - 1865/(24*Nc^4) + 331183/(2592*Nc^2) - (4320383*Nc^2)/23328 - (2489315*Nc^4)/7776 + (-150107/(1296*Nc^3) - 521291/(11664*Nc) - (501637*Nc)/11664 + (791297*Nc^3)/3888)*Nf + (63419/2916 + 39103/(2916*Nc^2) - (17087*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/7776 + (791297*Nc^3*Nf)/3888 - (17087*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 10620461/23328 - 1865/(24*Nc^4) + 331183/(2592*Nc^2) - (4320383*Nc^2)/23328 + (-150107/(1296*Nc^3) - 521291/(11664*Nc) - (501637*Nc)/11664)*Nf + (63419/2916 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig- nonflip singlet L=3 | ly^0 | iPi | z2 | total: -21673/324 + 2971/(24*Nc^4) - 13445/(108*Nc^2) - (30863*Nc^2)/324 + (11725*Nc^4)/72 + (2971/(54*Nc^3) + 917/(162*Nc) + (4399*Nc)/162 - (527*Nc^3)/6)*Nf + (-38/9 - 97/(9*Nc^2) + 15*Nc^2)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11725*Nc^4)/72 - (527*Nc^3*Nf)/6 + 15*Nc^2*Nf^2 - (8*Nc*Nf^3)/9 | non-planar: -21673/324 + 2971/(24*Nc^4) - 13445/(108*Nc^2) - (30863*Nc^2)/324 + (2971/(54*Nc^3) + 917/(162*Nc) + (4399*Nc)/162)*Nf + (-38/9 - 97/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig- nonflip singlet L=3 | ly^0 | iPi | z3 | total: 12965/54 - 675/(4*Nc^4) - 2369/(18*Nc^2) + (2603*Nc^2)/18 - (9109*Nc^4)/108 + (227/(3*Nc^3) - 1891/(27*Nc) - (871*Nc)/27 + (719*Nc^3)/27)*Nf + (4/27 + 26/(9*Nc^2) - (82*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/108 + (719*Nc^3*Nf)/27 - (82*Nc^2*Nf^2)/27 | non-planar: 12965/54 - 675/(4*Nc^4) - 2369/(18*Nc^2) + (2603*Nc^2)/18 + (227/(3*Nc^3) - 1891/(27*Nc) - (871*Nc)/27)*Nf + (4/27 + 26/(9*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^0 | iPi | z2^2 | total: 15947/60 - 451/(30*Nc^4) - 3419/(20*Nc^2) - (2557*Nc^2)/60 - (2231*Nc^4)/60 + (47/(2*Nc^3) - 309/(10*Nc) - (103*Nc)/30 + (65*Nc^3)/6)*Nf | planar: (-2231*Nc^4)/60 + (65*Nc^3*Nf)/6 | non-planar: 15947/60 - 451/(30*Nc^4) - 3419/(20*Nc^2) - (2557*Nc^2)/60 + (47/(2*Nc^3) - 309/(10*Nc) - (103*Nc)/30)*Nf
sig- nonflip singlet L=3 | ly^0 | iPi | z5 | total: -1123/6 + 263/(2*Nc^4) + 113/(2*Nc^2) - (263*Nc^2)/6 + 43*Nc^4 | planar: 43*Nc^4 | non-planar: -1123/6 + 263/(2*Nc^4) + 113/(2*Nc^2) - (263*Nc^2)/6
sig- nonflip singlet L=3 | ly^0 | iPi | z2*z3 | total: 67/3 - 2/Nc^4 - 7/Nc^2 - (34*Nc^2)/3 - 2*Nc^4 | planar: -2*Nc^4 | non-planar: 67/3 - 2/Nc^4 - 7/Nc^2 - (34*Nc^2)/3
sig- nonflip adjoint L=1 | ly^1 | iPi | 1 | total: -1/2*1/Nc^2 | planar: 0 | non-planar: -1/2*1/Nc^2
sig- nonflip adjoint L=1 | ly^0 | real | z2 | total: -3 - 9/(2*Nc^2) | planar: -3 | non-planar: -9/(2*Nc^2)
sig- nonflip adjoint L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig- nonflip adjoint L=2 | ly^3 | iPi | 1 | total: -1/3*1/Nc^3 - 1/(6*Nc) | planar: 0 | non-planar: -1/3*1/Nc^3 - 1/(6*Nc)
sig- nonflip adjoint L=2 | ly^2 | real | z2 | total: -3/Nc^3 - 3/Nc + 3*Nc | planar: 3*Nc | non-planar: -3/Nc^3 - 3/Nc
sig- nonflip adjoint L=2 | ly^2 | iPi | 1 | total: 1/(4*Nc^3) + 19/(12*Nc) - Nc - Nf/(3*Nc^2) | planar: -Nc | non-planar: 1/(4*Nc^3) + 19/(12*Nc) - Nf/(3*Nc^2)
sig- nonflip adjoint L=2 | ly^1 | real | z2 | total: 15/Nc^3 + 8/Nc - (2*Nf)/Nc^2 | planar: 0 | non-planar: 15/Nc^3 + 8/Nc - (2*Nf)/Nc^2
sig- nonflip adjoint L=2 | ly^1 | iPi | 1 | total: -19/(2*Nc^3) - 281/(18*Nc) + 8*Nc + (16*Nf)/(9*Nc^2) | planar: 8*Nc | non-planar: -19/(2*Nc^3) - 281/(18*Nc) + (16*Nf)/(9*Nc^2)
sig- nonflip adjoint L=2 | ly^1 | iPi | z2 | total: 21/(2*Nc^3) + 29/(2*Nc) - 8*Nc | planar: -8*Nc | non-planar: 21/(2*Nc^3) + 29/(2*Nc)
sig- nonflip adjoint L=2 | ly^0 | real | z2 | total: -57/(2*Nc^3) - 93/(2*Nc) - 55*Nc + (37/3 + 15/Nc^2)*Nf - (4*Nf^2)/(3*Nc) | planar: -55*Nc + (37*Nf)/3 - (4*Nf^2)/(3*Nc) | non-planar: -57/(2*Nc^3) - 93/(2*Nc) + (15*Nf)/Nc^2
sig- nonflip adjoint L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 42/Nc + 18*Nc | planar: 18*Nc | non-planar: -9/Nc^3 - 42/Nc
sig- nonflip adjoint L=2 | ly^0 | iPi | 1 | total: 13/(8*Nc^3) + 365/(27*Nc) + (179*Nc)/72 + (-173/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (179*Nc)/72 - (173*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 13/(8*Nc^3) + 365/(27*Nc) - (188*Nf)/(27*Nc^2)
sig- nonflip adjoint L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 7/(3*Nc) - 9*Nc + (1 + 7/(3*Nc^2))*Nf | planar: -9*Nc + Nf | non-planar: -6/Nc^3 - 7/(3*Nc) + (7*Nf)/(3*Nc^2)
sig- nonflip adjoint L=2 | ly^0 | iPi | z3 | total: -10/Nc^3 - 10/Nc + Nc | planar: Nc | non-planar: -10/Nc^3 - 10/Nc
sig- nonflip adjoint L=3 | ly^5 | iPi | 1 | total: -1/5 - 41/(240*Nc^4) - 1/(15*Nc^2) - Nc^2/15 | planar: -1/15*Nc^2 | non-planar: -1/5 - 41/(240*Nc^4) - 1/(15*Nc^2)
sig- nonflip adjoint L=3 | ly^4 | real | z2 | total: 17/4 + 1/(16*Nc^4) - 1/(4*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: 17/4 + 1/(16*Nc^4) - 1/(4*Nc^2)
sig- nonflip adjoint L=3 | ly^4 | iPi | 1 | total: 17/36 - 7/(16*Nc^4) - 5/(18*Nc^2) + (5*Nc^2)/12 + (-2/(9*Nc^3) + 1/(36*Nc) - Nc/6)*Nf | planar: (5*Nc^2)/12 - (Nc*Nf)/6 | non-planar: 17/36 - 7/(16*Nc^4) - 5/(18*Nc^2) + (-2/(9*Nc^3) + 1/(36*Nc))*Nf
sig- nonflip adjoint L=3 | ly^3 | real | z2 | total: -38/3 + 47/(4*Nc^4) + 70/(3*Nc^2) - 3*Nc^2 + (-4/(3*Nc^3) - 4/(3*Nc) + 2*Nc)*Nf | planar: -3*Nc^2 + 2*Nc*Nf | non-planar: -38/3 + 47/(4*Nc^4) + 70/(3*Nc^2) + (-4/(3*Nc^3) - 4/(3*Nc))*Nf
sig- nonflip adjoint L=3 | ly^3 | iPi | 1 | total: -53/54 - 71/(12*Nc^4) - 545/(36*Nc^2) + (35*Nc^2)/9 + (19/(18*Nc^3) + 55/(54*Nc) - (2*Nc)/9)*Nf - Nf^2/(27*Nc^2) | planar: (35*Nc^2)/9 - (2*Nc*Nf)/9 | non-planar: -53/54 - 71/(12*Nc^4) - 545/(36*Nc^2) + (19/(18*Nc^3) + 55/(54*Nc))*Nf - Nf^2/(27*Nc^2)
sig- nonflip adjoint L=3 | ly^3 | iPi | z2 | total: -95/6 + 11/Nc^4 + 187/(6*Nc^2) + Nc^2 | planar: Nc^2 | non-planar: -95/6 + 11/Nc^4 + 187/(6*Nc^2)
sig- nonflip adjoint L=3 | ly^2 | real | z2 | total: -2/3 - 30/Nc^4 - 127/Nc^2 + 32*Nc^2 + (19/Nc^3 + 70/(3*Nc) - 14*Nc)*Nf - (5*Nf^2)/(3*Nc^2) | planar: 32*Nc^2 - 14*Nc*Nf | non-planar: -2/3 - 30/Nc^4 - 127/Nc^2 + (19/Nc^3 + 70/(3*Nc))*Nf - (5*Nf^2)/(3*Nc^2)
sig- nonflip adjoint L=3 | ly^2 | real | z2^2 | total: -45/2 + 123/(8*Nc^4) + 3/(2*Nc^2) + 21*Nc^2 | planar: 21*Nc^2 | non-planar: -45/2 + 123/(8*Nc^4) + 3/(2*Nc^2)
sig- nonflip adjoint L=3 | ly^2 | iPi | 1 | total: 6103/144 + 225/(16*Nc^4) + 2951/(27*Nc^2) - (1903*Nc^2)/27 + (-665/(108*Nc^3) - 89/(4*Nc) + (298*Nc)/27)*Nf + (11*Nf^2)/(9*Nc^2) | planar: (-1903*Nc^2)/27 + (298*Nc*Nf)/27 | non-planar: 6103/144 + 225/(16*Nc^4) + 2951/(27*Nc^2) + (-665/(108*Nc^3) - 89/(4*Nc))*Nf + (11*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^2 | iPi | z2 | total: -325/12 - 85/(4*Nc^4) - 230/(3*Nc^2) + 41*Nc^2 + (23/(3*Nc^3) + 43/(3*Nc) - 10*Nc)*Nf | planar: 41*Nc^2 - 10*Nc*Nf | non-planar: -325/12 - 85/(4*Nc^4) - 230/(3*Nc^2) + (23/(3*Nc^3) + 43/(3*Nc))*Nf
sig- nonflip adjoint L=3 | ly^2 | iPi | z3 | total: 5/6 - 65/(2*Nc^4) - 92/Nc^2 + (41*Nc^2)/3 | planar: (41*Nc^2)/3 | non-planar: 5/6 - 65/(2*Nc^4) - 92/Nc^2
sig- nonflip adjoint L=3 | ly^1 | real | z2 | total: 12313/36 + 327/(4*Nc^4) + 1757/(9*Nc^2) + (100*Nc^2)/9 + (-1130/(9*Nc^3) - 1156/(9*Nc) + (200*Nc)/9)*Nf + (10*Nf^2)/Nc^2 | planar: (100*Nc^2)/9 + (200*Nc*Nf)/9 | non-planar: 12313/36 + 327/(4*Nc^4) + 1757/(9*Nc^2) + (-1130/(9*Nc^3) - 1156/(9*Nc))*Nf + (10*Nf^2)/Nc^2
sig- nonflip adjoint L=3 | ly^1 | real | z2^2 | total: -266 - 123/(4*Nc^4) - 183/(2*Nc^2) + 64*Nc^2 + (45/Nc^3 + 44/Nc - 16*Nc)*Nf | planar: 64*Nc^2 - 16*Nc*Nf | non-planar: -266 - 123/(4*Nc^4) - 183/(2*Nc^2) + (45/Nc^3 + 44/Nc)*Nf
sig- nonflip adjoint L=3 | ly^1 | real | z2*z3 | total: 4 + 69/Nc^4 + 333/Nc^2 - 22*Nc^2 | planar: -22*Nc^2 | non-planar: 4 + 69/Nc^4 + 333/Nc^2
sig- nonflip adjoint L=3 | ly^1 | iPi | 1 | total: -975029/2592 - 2359/(32*Nc^4) - 229457/(648*Nc^2) + (9440*Nc^2)/27 + (37319/(648*Nc^3) + 29963/(216*Nc) - (1640*Nc)/27)*Nf - (494*Nf^2)/(81*Nc^2) | planar: (9440*Nc^2)/27 - (1640*Nc*Nf)/27 | non-planar: -975029/2592 - 2359/(32*Nc^4) - 229457/(648*Nc^2) + (37319/(648*Nc^3) + 29963/(216*Nc))*Nf - (494*Nf^2)/(81*Nc^2)
sig- nonflip adjoint L=3 | ly^1 | iPi | z2 | total: 11503/36 + 107/Nc^4 + 1497/(4*Nc^2) - 188*Nc^2 + (-111/(2*Nc^3) - 1465/(18*Nc) + 32*Nc)*Nf + (28*Nf^2)/(9*Nc^2) | planar: -188*Nc^2 + 32*Nc*Nf | non-planar: 11503/36 + 107/Nc^4 + 1497/(4*Nc^2) + (-111/(2*Nc^3) - 1465/(18*Nc))*Nf + (28*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^1 | iPi | z3 | total: 2044/9 + 35/(2*Nc^4) + 3307/(18*Nc^2) - 174*Nc^2 + (-245/(9*Nc^3) - 523/(9*Nc) + 32*Nc)*Nf | planar: -174*Nc^2 + 32*Nc*Nf | non-planar: 2044/9 + 35/(2*Nc^4) + 3307/(18*Nc^2) + (-245/(9*Nc^3) - 523/(9*Nc))*Nf
sig- nonflip adjoint L=3 | ly^1 | iPi | z2^2 | total: -669/20 + 463/(20*Nc^4) + 155/(2*Nc^2) + (16*Nc^2)/5 | planar: (16*Nc^2)/5 | non-planar: -669/20 + 463/(20*Nc^4) + 155/(2*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | real | z2 | total: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) - (570745*Nc^2)/432 + (1975/(72*Nc^3) + 48857/(216*Nc) + (51673*Nc)/108)*Nf + (-625/9 - 1201/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-570745*Nc^2)/432 + (51673*Nc*Nf)/108 - (625*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) + (1975/(72*Nc^3) + 48857/(216*Nc))*Nf - (1201*Nf^2)/(27*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | real | z2^2 | total: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (1861*Nc^2)/3 + (37/Nc^3 + 458/(3*Nc) - (428*Nc)/3)*Nf + (16/3 + 5/(3*Nc^2))*Nf^2 | planar: (1861*Nc^2)/3 - (428*Nc*Nf)/3 + (16*Nf^2)/3 | non-planar: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (37/Nc^3 + 458/(3*Nc))*Nf + (5*Nf^2)/(3*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | real | z2*z3 | total: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (1166*Nc^2)/3 + (51/Nc^3 + 539/(3*Nc) - (122*Nc)/3)*Nf | planar: (1166*Nc^2)/3 - (122*Nc*Nf)/3 | non-planar: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (51/Nc^3 + 539/(3*Nc))*Nf
sig- nonflip adjoint L=3 | ly^0 | real | z2^3 | total: 3489/20 - 183/(2*Nc^4) - 300/Nc^2 - (1389*Nc^2)/10 | planar: (-1389*Nc^2)/10 | non-planar: 3489/20 - 183/(2*Nc^4) - 300/Nc^2
sig- nonflip adjoint L=3 | ly^0 | iPi | 1 | total: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) - (354389*Nc^2)/1458 + (-150107/(1296*Nc^3) - 713143/(5832*Nc) - (559531*Nc)/11664)*Nf + (45985/1458 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (-354389*Nc^2)/1458 - (559531*Nc*Nf)/11664 + (45985*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) + (-150107/(1296*Nc^3) - 713143/(5832*Nc))*Nf + (39103*Nf^2)/(2916*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z2 | total: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) - (214999*Nc^2)/648 + (2971/(54*Nc^3) + 6803/(162*Nc) + (8276*Nc)/81)*Nf + (-119/9 - 97/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-214999*Nc^2)/648 + (8276*Nc*Nf)/81 - (119*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) + (2971/(54*Nc^3) + 6803/(162*Nc))*Nf - (97*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z3 | total: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) - (581*Nc^2)/54 + (227/(3*Nc^3) + 923/(27*Nc) - (8*Nc)/27)*Nf + (14/9 + 26/(9*Nc^2))*Nf^2 | planar: (-581*Nc^2)/54 - (8*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) + (227/(3*Nc^3) + 923/(27*Nc))*Nf + (26*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z2^2 | total: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (7361*Nc^2)/30 + (47/(2*Nc^3) + 521/(15*Nc) - (1231*Nc)/30)*Nf | planar: (7361*Nc^2)/30 - (1231*Nc*Nf)/30 | non-planar: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (47/(2*Nc^3) + 521/(15*Nc))*Nf
sig- nonflip adjoint L=3 | ly^0 | iPi | z5 | total: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2) - (50*Nc^2)/3 | planar: (-50*Nc^2)/3 | non-planar: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z2*z3 | total: -431/3 - 2/Nc^4 - 113/Nc^2 + (188*Nc^2)/3 | planar: (188*Nc^2)/3 | non-planar: -431/3 - 2/Nc^4 - 113/Nc^2


==> anc/numbers/deposit/AMP/data/table_nonflip_mu2_t.txt <==
# Forward limit x -> 1 of the finite remainders H^(L)_fin of arXiv:2108.00055 (ancillary files), helicity non-flip on the forward line: (7.1) +-+- and (7.2) ++--, leading power (1-x)^0
# scale: mu^2 = |s14| = s(1-x) (Log[mu2/s] -> ln(1-x)); ly = ln(1-x); iPi = I*Pi; z2 = zeta_2 = Pi^2/6. Expansion in powers of ln(1-x) at the stated power of (1-x).
# columns: object and loop order L | power of ln(1-x) | real part or coefficient of iPi | transcendental basis element | polynomial in Nc, Nf |
#          planar part (terms of total degree d0+L in (Nc,Nf), d0 = 0 for a1, -1 for a2, 1 for singlet, -1 for adjoint) | non-planar part (the rest)
# a1 = coefficient of C1 = delta_{i1i4}delta_{i2i3}; a2 = coefficient of delta_{i1i2}delta_{i3i4} (7.1) or delta_{i1i3}delta_{i2i4} (7.2);
# singlet = Nc*a1 + a2 (t-channel colour singlet of legs 1,4, coefficient of C1/Nc); adjoint = a2 (coefficient of C2 - C1/Nc);
# sig+ / sig- = [(7.1) +- (7.2)]/2 with the same colour tensors.
(7.1) +-+- a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
(7.1) +-+- a1 L=1 | ly^2 | real | 1 | total: 2/Nc - Nc/2 | planar: -1/2*Nc | non-planar: 2/Nc
(7.1) +-+- a1 L=1 | ly^1 | real | 1 | total: -Nc^(-1) - (5*Nc)/3 + (2*Nf)/3 | planar: (-5*Nc)/3 + (2*Nf)/3 | non-planar: -Nc^(-1)
(7.1) +-+- a1 L=1 | ly^1 | iPi | 1 | total: -Nc | planar: -Nc | non-planar: 0
(7.1) +-+- a1 L=1 | ly^0 | real | 1 | total: -8/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -8/Nc
(7.1) +-+- a1 L=1 | ly^0 | real | z2 | total: 7/Nc - Nc | planar: -Nc | non-planar: 7/Nc
(7.1) +-+- a1 L=1 | ly^0 | iPi | 1 | total: -Nc^(-1) - (5*Nc)/3 + (2*Nf)/3 | planar: (-5*Nc)/3 + (2*Nf)/3 | non-planar: -Nc^(-1)
(7.1) +-+- a1 L=2 | ly^4 | real | 1 | total: -1/4 - 2/(3*Nc^2) - Nc^2/12 | planar: -1/12*Nc^2 | non-planar: -1/4 - 2/(3*Nc^2)
(7.1) +-+- a1 L=2 | ly^3 | real | 1 | total: 77/18 + 8/(3*Nc^2) - (29*Nc^2)/18 + (-16/(9*Nc) + (4*Nc)/9)*Nf | planar: (-29*Nc^2)/18 + (4*Nc*Nf)/9 | non-planar: 77/18 + 8/(3*Nc^2) - (16*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^3 | iPi | 1 | total: 7/(3*Nc^2) - Nc^2/3 | planar: -1/3*Nc^2 | non-planar: 7/(3*Nc^2)
(7.1) +-+- a1 L=2 | ly^2 | real | 1 | total: 251/18 + 27/(2*Nc^2) - (101*Nc^2)/9 + (-37/(9*Nc) + (13*Nc)/3)*Nf - (4*Nf^2)/9 | planar: (-101*Nc^2)/9 + (13*Nc*Nf)/3 - (4*Nf^2)/9 | non-planar: 251/18 + 27/(2*Nc^2) - (37*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^2 | real | z2 | total: 1/2 - 5/Nc^2 + (7*Nc^2)/2 | planar: (7*Nc^2)/2 | non-planar: 1/2 - 5/Nc^2
(7.1) +-+- a1 L=2 | ly^2 | iPi | 1 | total: -1/6 + 5/Nc^2 - (29*Nc^2)/6 + (-4/(3*Nc) + (4*Nc)/3)*Nf | planar: (-29*Nc^2)/6 + (4*Nc*Nf)/3 | non-planar: -1/6 + 5/Nc^2 - (4*Nf)/(3*Nc)
(7.1) +-+- a1 L=2 | ly^1 | real | 1 | total: -322/27 + 3/(4*Nc^2) - (3049*Nc^2)/108 + (112/(27*Nc) + (386*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-3049*Nc^2)/108 + (386*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -322/27 + 3/(4*Nc^2) + (112*Nf)/(27*Nc)
(7.1) +-+- a1 L=2 | ly^1 | real | z2 | total: 20 - 17/Nc^2 + (79*Nc^2)/3 + (-2/Nc - (22*Nc)/3)*Nf | planar: (79*Nc^2)/3 - (22*Nc*Nf)/3 | non-planar: 20 - 17/Nc^2 - (2*Nf)/Nc
(7.1) +-+- a1 L=2 | ly^1 | real | z3 | total: -2 - 8/Nc^2 - 8*Nc^2 | planar: -8*Nc^2 | non-planar: -2 - 8/Nc^2
(7.1) +-+- a1 L=2 | ly^1 | iPi | 1 | total: -35/3 + 7/Nc^2 - (202*Nc^2)/9 + (2/(3*Nc) + (26*Nc)/3)*Nf - (8*Nf^2)/9 | planar: (-202*Nc^2)/9 + (26*Nc*Nf)/3 - (8*Nf^2)/9 | non-planar: -35/3 + 7/Nc^2 + (2*Nf)/(3*Nc)
(7.1) +-+- a1 L=2 | ly^1 | iPi | z2 | total: 5 - 2/Nc^2 + 3*Nc^2 | planar: 3*Nc^2 | non-planar: 5 - 2/Nc^2
(7.1) +-+- a1 L=2 | ly^0 | real | 1 | total: -30659/324 - 511/(16*Nc^2) - (23213*Nc^2)/1296 + (1370/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-23213*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -30659/324 - 511/(16*Nc^2) + (1370*Nf)/(81*Nc)
(7.1) +-+- a1 L=2 | ly^0 | real | z2 | total: 1213/18 + 9/(2*Nc^2) + (295*Nc^2)/9 + (-173/(9*Nc) - (163*Nc)/9)*Nf + (8*Nf^2)/3 | planar: (295*Nc^2)/9 - (163*Nc*Nf)/9 + (8*Nf^2)/3 | non-planar: 1213/18 + 9/(2*Nc^2) - (173*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^0 | real | z3 | total: 337/9 + 35/Nc^2 - (118*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-118*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 337/9 + 35/Nc^2 + (14*Nf)/(9*Nc)
(7.1) +-+- a1 L=2 | ly^0 | real | z2^2 | total: -11/5 - 1/(10*Nc^2) - (137*Nc^2)/10 | planar: (-137*Nc^2)/10 | non-planar: -11/5 - 1/(10*Nc^2)
(7.1) +-+- a1 L=2 | ly^0 | iPi | 1 | total: -590/27 + 51/(4*Nc^2) - (3049*Nc^2)/108 + (224/(27*Nc) + (386*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-3049*Nc^2)/108 + (386*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -590/27 + 51/(4*Nc^2) + (224*Nf)/(27*Nc)
(7.1) +-+- a1 L=2 | ly^0 | iPi | z2 | total: 6 + 3/Nc^2 + 7*Nc^2 + (-2/Nc - 2*Nc)*Nf | planar: 7*Nc^2 - 2*Nc*Nf | non-planar: 6 + 3/Nc^2 - (2*Nf)/Nc
(7.1) +-+- a1 L=2 | ly^0 | iPi | z3 | total: 6 + 12/Nc^2 - 8*Nc^2 | planar: -8*Nc^2 | non-planar: 6 + 12/Nc^2
(7.1) +-+- a1 L=3 | ly^6 | real | 1 | total: 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36 - Nc^3/144 | planar: -1/144*Nc^3 | non-planar: 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36
(7.1) +-+- a1 L=3 | ly^5 | real | 1 | total: -13/(15*Nc^3) - 487/(180*Nc) - (53*Nc)/90 - (131*Nc^3)/360 + (13/45 + 13/(18*Nc^2) + (4*Nc^2)/45)*Nf | planar: (-131*Nc^3)/360 + (4*Nc^2*Nf)/45 | non-planar: -13/(15*Nc^3) - 487/(180*Nc) - (53*Nc)/90 + (13/45 + 13/(18*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^5 | iPi | 1 | total: -7/(10*Nc^3) - 61/(60*Nc) + Nc/2 - Nc^3/24 | planar: -1/24*Nc^3 | non-planar: -7/(10*Nc^3) - 61/(60*Nc) + Nc/2
(7.1) +-+- a1 L=3 | ly^4 | real | 1 | total: -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 - (1535*Nc^3)/216 + (-775/108 - 7/(18*Nc^2) + (311*Nc^2)/108)*Nf + (35/(27*Nc) - (17*Nc)/54)*Nf^2 | planar: (-1535*Nc^3)/216 + (311*Nc^2*Nf)/108 - (17*Nc*Nf^2)/54 | non-planar: -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 + (-775/108 - 7/(18*Nc^2))*Nf + (35*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^4 | real | z2 | total: -85/(6*Nc^3) + 79/(12*Nc) - (11*Nc)/3 + (7*Nc^3)/6 | planar: (7*Nc^3)/6 | non-planar: -85/(6*Nc^3) + 79/(12*Nc) - (11*Nc)/3
(7.1) +-+- a1 L=3 | ly^4 | iPi | 1 | total: 11/(6*Nc^3) + 15/(2*Nc) + (7*Nc)/12 - (131*Nc^3)/72 + (1/6 - 7/(3*Nc^2) + (4*Nc^2)/9)*Nf | planar: (-131*Nc^3)/72 + (4*Nc^2*Nf)/9 | non-planar: 11/(6*Nc^3) + 15/(2*Nc) + (7*Nc)/12 + (1/6 - 7/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^3 | real | 1 | total: 22/(3*Nc^3) + 15889/(216*Nc) + (2098*Nc)/27 - (13673*Nc^3)/216 + (-2795/54 - 422/(27*Nc^2) + (1763*Nc^2)/54)*Nf + (6/Nc - (140*Nc)/27)*Nf^2 + (8*Nf^3)/27 | planar: (-13673*Nc^3)/216 + (1763*Nc^2*Nf)/54 - (140*Nc*Nf^2)/27 + (8*Nf^3)/27 | non-planar: 22/(3*Nc^3) + 15889/(216*Nc) + (2098*Nc)/27 + (-2795/54 - 422/(27*Nc^2))*Nf + (6*Nf^2)/Nc
(7.1) +-+- a1 L=3 | ly^3 | real | z2 | total: -28/Nc^3 - 5/(18*Nc) - (71*Nc)/3 + (65*Nc^3)/2 + (20/3 + 64/(9*Nc^2) - 8*Nc^2)*Nf | planar: (65*Nc^3)/2 - 8*Nc^2*Nf | non-planar: -28/Nc^3 - 5/(18*Nc) - (71*Nc)/3 + (20/3 + 64/(9*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^3 | real | z3 | total: -14/Nc^3 + 15/Nc + (52*Nc)/3 - (7*Nc^3)/3 | planar: (-7*Nc^3)/3 | non-planar: -14/Nc^3 + 15/Nc + (52*Nc)/3
(7.1) +-+- a1 L=3 | ly^3 | iPi | 1 | total: 49/(3*Nc^3) + 593/(9*Nc) + (185*Nc)/54 - (1535*Nc^3)/54 + (-203/27 - 146/(9*Nc^2) + (311*Nc^2)/27)*Nf + (52/(27*Nc) - (34*Nc)/27)*Nf^2 | planar: (-1535*Nc^3)/54 + (311*Nc^2*Nf)/27 - (34*Nc*Nf^2)/27 | non-planar: 49/(3*Nc^3) + 593/(9*Nc) + (185*Nc)/54 + (-203/27 - 146/(9*Nc^2))*Nf + (52*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^3 | iPi | z2 | total: -Nc^(-3) - 11/(3*Nc) - (19*Nc)/3 + 3*Nc^3 | planar: 3*Nc^3 | non-planar: -Nc^(-3) - 11/(3*Nc) - (19*Nc)/3
(7.1) +-+- a1 L=3 | ly^2 | real | 1 | total: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 - (761785*Nc^3)/2592 + (-2519/24 - 3139/(81*Nc^2) + (108853*Nc^2)/648)*Nf + (649/(81*Nc) - (767*Nc)/27)*Nf^2 + (40*Nf^3)/27 | planar: (-761785*Nc^3)/2592 + (108853*Nc^2*Nf)/648 - (767*Nc*Nf^2)/27 + (40*Nf^3)/27 | non-planar: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 + (-2519/24 - 3139/(81*Nc^2))*Nf + (649*Nf^2)/(81*Nc)
(7.1) +-+- a1 L=3 | ly^2 | real | z2 | total: -84/Nc^3 - 1189/(6*Nc) + (823*Nc)/12 + (1173*Nc^3)/4 + (47/6 + 221/(3*Nc^2) - (725*Nc^2)/6)*Nf + (-20/(3*Nc) + (40*Nc)/3)*Nf^2 | planar: (1173*Nc^3)/4 - (725*Nc^2*Nf)/6 + (40*Nc*Nf^2)/3 | non-planar: -84/Nc^3 - 1189/(6*Nc) + (823*Nc)/12 + (47/6 + 221/(3*Nc^2))*Nf - (20*Nf^2)/(3*Nc)
(7.1) +-+- a1 L=3 | ly^2 | real | z3 | total: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 - (167*Nc^3)/9 + (71/9 - 274/(9*Nc^2) + (77*Nc^2)/9)*Nf | planar: (-167*Nc^3)/9 + (77*Nc^2*Nf)/9 | non-planar: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 + (71/9 - 274/(9*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^2 | real | z2^2 | total: 283/(5*Nc^3) - 621/(20*Nc) + (297*Nc)/10 - (561*Nc^3)/20 | planar: (-561*Nc^3)/20 | non-planar: 283/(5*Nc^3) - 621/(20*Nc) + (297*Nc)/10
(7.1) +-+- a1 L=3 | ly^2 | iPi | 1 | total: -13/Nc^3 + 10201/(72*Nc) - (508*Nc)/27 - (13673*Nc^3)/72 + (-961/54 - 422/(9*Nc^2) + (1763*Nc^2)/18)*Nf + (14/(3*Nc) - (140*Nc)/9)*Nf^2 + (8*Nf^3)/9 | planar: (-13673*Nc^3)/72 + (1763*Nc^2*Nf)/18 - (140*Nc*Nf^2)/9 + (8*Nf^3)/9 | non-planar: -13/Nc^3 + 10201/(72*Nc) - (508*Nc)/27 + (-961/54 - 422/(9*Nc^2))*Nf + (14*Nf^2)/(3*Nc)
(7.1) +-+- a1 L=3 | ly^2 | iPi | z2 | total: -35/Nc^3 - 169/(6*Nc) + (44*Nc)/3 + (323*Nc^3)/6 + (4/3 + 20/(3*Nc^2) - (40*Nc^2)/3)*Nf | planar: (323*Nc^3)/6 - (40*Nc^2*Nf)/3 | non-planar: -35/Nc^3 - 169/(6*Nc) + (44*Nc)/3 + (4/3 + 20/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^2 | iPi | z3 | total: 42/Nc^3 + 16/(3*Nc) + (5*Nc)/3 - 7*Nc^3 | planar: -7*Nc^3 | non-planar: 42/Nc^3 + 16/(3*Nc) + (5*Nc)/3
(7.1) +-+- a1 L=3 | ly^1 | real | 1 | total: 943/(16*Nc^3) + 207793/(1296*Nc) - (4676399*Nc)/11664 - (2489315*Nc^3)/3888 + (381775/2916 - 18893/(648*Nc^2) + (791297*Nc^2)/1944)*Nf + (-7687/(1458*Nc) - (17087*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-2489315*Nc^3)/3888 + (791297*Nc^2*Nf)/1944 - (17087*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: 943/(16*Nc^3) + 207793/(1296*Nc) - (4676399*Nc)/11664 + (381775/2916 - 18893/(648*Nc^2))*Nf - (7687*Nf^2)/(1458*Nc)
(7.1) +-+- a1 L=3 | ly^1 | real | z2 | total: -697/(4*Nc^3) - 91781/(108*Nc) + (180065*Nc)/324 + (39071*Nc^3)/36 + (-15947/81 + 6638/(27*Nc^2) - (5107*Nc^2)/9)*Nf + (74/(9*Nc) + (830*Nc)/9)*Nf^2 - (16*Nf^3)/3 | planar: (39071*Nc^3)/36 - (5107*Nc^2*Nf)/9 + (830*Nc*Nf^2)/9 - (16*Nf^3)/3 | non-planar: -697/(4*Nc^3) - 91781/(108*Nc) + (180065*Nc)/324 + (-15947/81 + 6638/(27*Nc^2))*Nf + (74*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^1 | real | z3 | total: -95/Nc^3 + 4985/(18*Nc) + (628*Nc)/27 - (9109*Nc^3)/54 + (698/27 - 404/(9*Nc^2) + (1438*Nc^2)/27)*Nf + (-100/(9*Nc) - (164*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/54 + (1438*Nc^2*Nf)/27 - (164*Nc*Nf^2)/27 | non-planar: -95/Nc^3 + 4985/(18*Nc) + (628*Nc)/27 + (698/27 - 404/(9*Nc^2))*Nf - (100*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^1 | real | z2^2 | total: 61/(10*Nc^3) + 1463/(10*Nc) - (4393*Nc)/30 - (7643*Nc^3)/30 + (58/3 - 277/(5*Nc^2) + (997*Nc^2)/15)*Nf | planar: (-7643*Nc^3)/30 + (997*Nc^2*Nf)/15 | non-planar: 61/(10*Nc^3) + 1463/(10*Nc) - (4393*Nc)/30 + (58/3 - 277/(5*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^1 | real | z5 | total: 186/Nc^3 - 47/Nc + 13*Nc + 86*Nc^3 | planar: 86*Nc^3 | non-planar: 186/Nc^3 - 47/Nc + 13*Nc
(7.1) +-+- a1 L=3 | ly^1 | real | z2*z3 | total: 156/Nc^3 - 66/Nc + (94*Nc)/3 + 24*Nc^3 | planar: 24*Nc^3 | non-planar: 156/Nc^3 - 66/Nc + (94*Nc)/3
(7.1) +-+- a1 L=3 | ly^1 | iPi | 1 | total: 60/Nc^3 + 182351/(432*Nc) - (79229*Nc)/324 - (761785*Nc^3)/1296 + (9959/324 - 2657/(27*Nc^2) + (108853*Nc^2)/324)*Nf + (-14/(9*Nc) - (1534*Nc)/27)*Nf^2 + (80*Nf^3)/27 | planar: (-761785*Nc^3)/1296 + (108853*Nc^2*Nf)/324 - (1534*Nc*Nf^2)/27 + (80*Nf^3)/27 | non-planar: 60/Nc^3 + 182351/(432*Nc) - (79229*Nc)/324 + (9959/324 - 2657/(27*Nc^2))*Nf - (14*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^1 | iPi | z2 | total: -188/Nc^3 - 143/Nc + (2905*Nc)/18 + (4417*Nc^3)/18 + (-67/9 + 42/Nc^2 - (931*Nc^2)/9)*Nf + (-40/(9*Nc) + (104*Nc)/9)*Nf^2 | planar: (4417*Nc^3)/18 - (931*Nc^2*Nf)/9 + (104*Nc*Nf^2)/9 | non-planar: -188/Nc^3 - 143/Nc + (2905*Nc)/18 + (-67/9 + 42/Nc^2)*Nf - (40*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^1 | iPi | z3 | total: 30/Nc^3 - 113/Nc + (529*Nc)/9 - (334*Nc^3)/9 + (38/9 + 28/Nc^2 + (154*Nc^2)/9)*Nf | planar: (-334*Nc^3)/9 + (154*Nc^2*Nf)/9 | non-planar: 30/Nc^3 - 113/Nc + (529*Nc)/9 + (38/9 + 28/Nc^2)*Nf
(7.1) +-+- a1 L=3 | ly^1 | iPi | z2^2 | total: 52/Nc^3 + 297/(10*Nc) - (382*Nc)/5 - (241*Nc^3)/10 | planar: (-241*Nc^3)/10 | non-planar: 52/Nc^3 + 297/(10*Nc) - (382*Nc)/5
(7.1) +-+- a1 L=3 | ly^0 | real | 1 | total: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 - (59208167*Nc^3)/104976 + (28767799/52488 + 145/(972*Nc^2) + (22674005*Nc^2)/52488)*Nf + (-441631/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-59208167*Nc^3)/104976 + (22674005*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 + (28767799/52488 + 145/(972*Nc^2))*Nf - (441631*Nf^2)/(26244*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z2 | total: -49477/(48*Nc^3) - 2953171/(1296*Nc) + (7870487*Nc)/11664 + (15356083*Nc^3)/11664 + (-222566/729 - 41279/(324*Nc^2) - (2393377*Nc^2)/2916)*Nf + (1400/(27*Nc) + 156*Nc)*Nf^2 - (80*Nf^3)/9 | planar: (15356083*Nc^3)/11664 - (2393377*Nc^2*Nf)/2916 + 156*Nc*Nf^2 - (80*Nf^3)/9 | non-planar: -49477/(48*Nc^3) - 2953171/(1296*Nc) + (7870487*Nc)/11664 + (-222566/729 - 41279/(324*Nc^2))*Nf + (1400*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z3 | total: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 - (85286*Nc^3)/243 + (-196/27 - 43321/(81*Nc^2) + (8755*Nc^2)/81)*Nf + (-2960/(243*Nc) - (3196*Nc)/243)*Nf^2 | planar: (-85286*Nc^3)/243 + (8755*Nc^2*Nf)/81 - (3196*Nc*Nf^2)/243 | non-planar: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 + (-196/27 - 43321/(81*Nc^2))*Nf - (2960*Nf^2)/(243*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z2^2 | total: 1537/(5*Nc^3) + 117353/(135*Nc) - (8062*Nc)/45 - (78314*Nc^3)/135 + (-5644/135 + 302/(27*Nc^2) + (1954*Nc^2)/9)*Nf + (676/(135*Nc) - (2932*Nc)/135)*Nf^2 | planar: (-78314*Nc^3)/135 + (1954*Nc^2*Nf)/9 - (2932*Nc*Nf^2)/135 | non-planar: 1537/(5*Nc^3) + 117353/(135*Nc) - (8062*Nc)/45 + (-5644/135 + 302/(27*Nc^2))*Nf + (676*Nf^2)/(135*Nc)
(7.1) +-+- a1 L=3 | ly^0 | real | z5 | total: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (457*Nc^3)/3 + (-92/9 + 2308/(9*Nc^2) - (572*Nc^2)/9)*Nf | planar: (457*Nc^3)/3 - (572*Nc^2*Nf)/9 | non-planar: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (-92/9 + 2308/(9*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | real | z2*z3 | total: -301/Nc^3 + 1106/(3*Nc) - 421*Nc + (532*Nc^3)/3 + (-16 - 50/(3*Nc^2) - (118*Nc^2)/3)*Nf | planar: (532*Nc^3)/3 - (118*Nc^2*Nf)/3 | non-planar: -301/Nc^3 + 1106/(3*Nc) - 421*Nc + (-16 - 50/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | real | z3^2 | total: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (44*Nc^3)/9 + (-64 + 128/Nc^2 + 16*Nc^2)*Nf | planar: (44*Nc^3)/9 + 16*Nc^2*Nf | non-planar: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (-64 + 128/Nc^2)*Nf
(7.1) +-+- a1 L=3 | ly^0 | real | z2^3 | total: 30523/(630*Nc^3) - 30479/(90*Nc) + (1064617*Nc)/1890 + (44357*Nc^3)/1890 + (-1984/35 + 3968/(35*Nc^2) + (496*Nc^2)/35)*Nf | planar: (44357*Nc^3)/1890 + (496*Nc^2*Nf)/35 | non-planar: 30523/(630*Nc^3) - 30479/(90*Nc) + (1064617*Nc)/1890 + (-1984/35 + 3968/(35*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | iPi | 1 | total: 15277/(48*Nc^3) + 699745/(1296*Nc) - (1663279*Nc)/11664 - (2489315*Nc^3)/3888 + (205361/2916 + 40831/(648*Nc^2) + (791297*Nc^2)/1944)*Nf + (-18119/(1458*Nc) - (17087*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-2489315*Nc^3)/3888 + (791297*Nc^2*Nf)/1944 - (17087*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: 15277/(48*Nc^3) + 699745/(1296*Nc) - (1663279*Nc)/11664 + (205361/2916 + 40831/(648*Nc^2))*Nf - (18119*Nf^2)/(1458*Nc)
(7.1) +-+- a1 L=3 | ly^0 | iPi | z2 | total: -6899/(12*Nc^3) - 36955/(108*Nc) + (72853*Nc)/324 + (11725*Nc^3)/36 + (-5797/81 - 194/(27*Nc^2) - (527*Nc^2)/3)*Nf + (82/(9*Nc) + 30*Nc)*Nf^2 - (16*Nf^3)/9 | planar: (11725*Nc^3)/36 - (527*Nc^2*Nf)/3 + 30*Nc*Nf^2 - (16*Nf^3)/9 | non-planar: -6899/(12*Nc^3) - 36955/(108*Nc) + (72853*Nc)/324 + (-5797/81 - 194/(27*Nc^2))*Nf + (82*Nf^2)/(9*Nc)
(7.1) +-+- a1 L=3 | ly^0 | iPi | z3 | total: 255/Nc^3 + 11891/(18*Nc) + 167*Nc - (9109*Nc^3)/54 + (-514/27 - 380/(3*Nc^2) + (1438*Nc^2)/27)*Nf + (-188/(27*Nc) - (164*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/54 + (1438*Nc^2*Nf)/27 - (164*Nc*Nf^2)/27 | non-planar: 255/Nc^3 + 11891/(18*Nc) + 167*Nc + (-514/27 - 380/(3*Nc^2))*Nf - (188*Nf^2)/(27*Nc)
(7.1) +-+- a1 L=3 | ly^0 | iPi | z2^2 | total: -127/(6*Nc^3) + 7033/(30*Nc) - (2673*Nc)/10 - (2231*Nc^3)/30 + (502/15 - 119/(3*Nc^2) + (65*Nc^2)/3)*Nf | planar: (-2231*Nc^3)/30 + (65*Nc^2*Nf)/3 | non-planar: -127/(6*Nc^3) + 7033/(30*Nc) - (2673*Nc)/10 + (502/15 - 119/(3*Nc^2))*Nf
(7.1) +-+- a1 L=3 | ly^0 | iPi | z5 | total: -338/Nc^3 - 154/(3*Nc) - (62*Nc)/3 + 86*Nc^3 | planar: 86*Nc^3 | non-planar: -338/Nc^3 - 154/(3*Nc) - (62*Nc)/3
(7.1) +-+- a1 L=3 | ly^0 | iPi | z2*z3 | total: 352/Nc^3 + 104/Nc - (316*Nc)/3 - 4*Nc^3 | planar: -4*Nc^3 | non-planar: 352/Nc^3 + 104/Nc - (316*Nc)/3
(7.1) +-+- a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +-+- a2 L=1 | ly^2 | real | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
(7.1) +-+- a2 L=1 | ly^1 | real | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.1) +-+- a2 L=1 | ly^1 | iPi | 1 | total: Nc^(-2) | planar: 0 | non-planar: Nc^(-2)
(7.1) +-+- a2 L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.1) +-+- a2 L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +-+- a2 L=1 | ly^0 | iPi | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.1) +-+- a2 L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
(7.1) +-+- a2 L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) - 47/(18*Nc) - (17*Nc)/9 + (8/9 + 4/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -5/(6*Nc^3) - 47/(18*Nc) + (4*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - 7/(3*Nc) + Nc | planar: Nc | non-planar: -2/(3*Nc^3) - 7/(3*Nc)
(7.1) +-+- a2 L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^2 | real | z2 | total: -7/(2*Nc^3) + 19/(2*Nc) - 5*Nc | planar: -5*Nc | non-planar: -7/(2*Nc^3) + 19/(2*Nc)
(7.1) +-+- a2 L=2 | ly^2 | iPi | 1 | total: 1/(2*Nc^3) - 5/(6*Nc) + Nc/3 + (2/3 - 2/(3*Nc^2))*Nf | planar: Nc/3 + (2*Nf)/3 | non-planar: 1/(2*Nc^3) - 5/(6*Nc) - (2*Nf)/(3*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 262/(9*Nc) - (103*Nc)/108 + (-26/3 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-103*Nc)/108 - (26*Nf)/3 + (40*Nf^2)/(27*Nc) | non-planar: 45/(4*Nc^3) + 262/(9*Nc) - (88*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | real | z2 | total: -16/Nc^3 - 2/(3*Nc) - (38*Nc)/3 + (2/3 + 26/(3*Nc^2))*Nf | planar: (-38*Nc)/3 + (2*Nf)/3 | non-planar: -16/Nc^3 - 2/(3*Nc) + (26*Nf)/(3*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 8/Nc + 14*Nc | planar: 14*Nc | non-planar: -4/Nc^3 + 8/Nc
(7.1) +-+- a2 L=2 | ly^1 | iPi | 1 | total: 7/Nc^3 + 83/(9*Nc) + (98*Nc)/9 + (-34/9 - 50/(9*Nc^2))*Nf + (8*Nf^2)/(9*Nc) | planar: (98*Nc)/9 - (34*Nf)/9 + (8*Nf^2)/(9*Nc) | non-planar: 7/Nc^3 + 83/(9*Nc) - (50*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^1 | iPi | z2 | total: -5/Nc^3 + 7/Nc - 8*Nc | planar: -8*Nc | non-planar: -5/Nc^3 + 7/Nc
(7.1) +-+- a2 L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | real | z2 | total: -77/(2*Nc^3) - 589/(18*Nc) - (301*Nc)/9 + (115/9 + 221/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (-301*Nc)/9 + (115*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -77/(2*Nc^3) - 589/(18*Nc) + (221*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | real | z2^2 | total: 21/(2*Nc^3) - 77/(5*Nc) + (209*Nc)/10 | planar: (209*Nc)/10 | non-planar: 21/(2*Nc^3) - 77/(5*Nc)
(7.1) +-+- a2 L=2 | ly^0 | iPi | 1 | total: 29/(4*Nc^3) + 758/(27*Nc) + (217*Nc)/108 + (-290/27 - 320/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (217*Nc)/108 - (290*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 29/(4*Nc^3) + 758/(27*Nc) - (320*Nf)/(27*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | iPi | z2 | total: -10/Nc^3 + 8/(3*Nc) - (26*Nc)/3 + (2/3 + 10/(3*Nc^2))*Nf | planar: (-26*Nc)/3 + (2*Nf)/3 | non-planar: -10/Nc^3 + 8/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +-+- a2 L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 6/Nc + 8*Nc | planar: 8*Nc | non-planar: -12/Nc^3 - 6/Nc
(7.1) +-+- a2 L=3 | ly^6 | real | 1 | total: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.1) +-+- a2 L=3 | ly^5 | real | 1 | total: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (14*Nc^2)/9 + (-4/(45*Nc^3) - 41/(90*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (-4/(45*Nc^3) - 41/(90*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^5 | iPi | 1 | total: 14/15 + 7/(120*Nc^4) + 5/(6*Nc^2) - (17*Nc^2)/30 | planar: (-17*Nc^2)/30 | non-planar: 14/15 + 7/(120*Nc^4) + 5/(6*Nc^2)
(7.1) +-+- a2 L=3 | ly^4 | real | 1 | total: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
(7.1) +-+- a2 L=3 | ly^4 | real | z2 | total: -145/12 + 11/(3*Nc^4) + 15/Nc^2 + (7*Nc^2)/2 | planar: (7*Nc^2)/2 | non-planar: -145/12 + 11/(3*Nc^4) + 15/Nc^2
(7.1) +-+- a2 L=3 | ly^4 | iPi | 1 | total: -6 - 25/(24*Nc^4) - 167/(36*Nc^2) + (43*Nc^2)/12 + (13/(18*Nc^3) + 5/(2*Nc) - (3*Nc)/2)*Nf | planar: (43*Nc^2)/12 - (3*Nc*Nf)/2 | non-planar: -6 - 25/(24*Nc^4) - 167/(36*Nc^2) + (13/(18*Nc^3) + 5/(2*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^3 | real | 1 | total: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) - (2581*Nc^2)/108 + (25/(6*Nc^3) + 235/(18*Nc) + (473*Nc)/27)*Nf + (-14/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2581*Nc^2)/108 + (473*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) + (25/(6*Nc^3) + 235/(18*Nc))*Nf - (8*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^3 | real | z2 | total: 275/18 + 5/(2*Nc^4) + 22/Nc^2 - (61*Nc^2)/3 + (4/Nc^3 - 172/(9*Nc) + (28*Nc)/3)*Nf | planar: (-61*Nc^2)/3 + (28*Nc*Nf)/3 | non-planar: 275/18 + 5/(2*Nc^4) + 22/Nc^2 + (4/Nc^3 - 172/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^3 | real | z3 | total: -11 + 11/(3*Nc^4) + 16/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -11 + 11/(3*Nc^4) + 16/(3*Nc^2)
(7.1) +-+- a2 L=3 | ly^3 | iPi | 1 | total: -1226/27 - 35/(6*Nc^4) - 125/(6*Nc^2) + (401*Nc^2)/27 + (7/(3*Nc^3) + 271/(27*Nc) - (4*Nc)/27)*Nf + (-28/27 + 10/(27*Nc^2))*Nf^2 | planar: (401*Nc^2)/27 - (4*Nc*Nf)/27 - (28*Nf^2)/27 | non-planar: -1226/27 - 35/(6*Nc^4) - 125/(6*Nc^2) + (7/(3*Nc^3) + 271/(27*Nc))*Nf + (10*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^3 | iPi | z2 | total: 2/3 - 2/Nc^4 + 19/(3*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: 2/3 - 2/Nc^4 + 19/(3*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | real | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | real | z2 | total: 515/12 - 3/Nc^4 + 145/(12*Nc^2) - (395*Nc^2)/3 + (169/(6*Nc^3) - 145/(6*Nc) + (106*Nc)/3)*Nf + (4/3 - 8/Nc^2)*Nf^2 | planar: (-395*Nc^2)/3 + (106*Nc*Nf)/3 + (4*Nf^2)/3 | non-planar: 515/12 - 3/Nc^4 + 145/(12*Nc^2) + (169/(6*Nc^3) - 145/(6*Nc))*Nf - (8*Nf^2)/Nc^2
(7.1) +-+- a2 L=3 | ly^2 | real | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^2 | real | z2^2 | total: 1443/20 - 61/(20*Nc^4) - 373/(5*Nc^2) - (217*Nc^2)/10 | planar: (-217*Nc^2)/10 | non-planar: 1443/20 - 61/(20*Nc^4) - 373/(5*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | iPi | 1 | total: -8723/216 + 49/(8*Nc^4) + 4637/(108*Nc^2) + (2569*Nc^2)/36 + (-115/(54*Nc^3) - 601/(54*Nc) - 20*Nc)*Nf + (46/9 + 52/(9*Nc^2))*Nf^2 - (8*Nf^3)/(9*Nc) | planar: (2569*Nc^2)/36 - 20*Nc*Nf + (46*Nf^2)/9 - (8*Nf^3)/(9*Nc) | non-planar: -8723/216 + 49/(8*Nc^4) + 4637/(108*Nc^2) + (-115/(54*Nc^3) - 601/(54*Nc))*Nf + (52*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^2 | iPi | z2 | total: 27/2 - 9/(2*Nc^4) + 34/Nc^2 - (145*Nc^2)/3 + (6/Nc^3 - 16/Nc + (46*Nc)/3)*Nf | planar: (-145*Nc^2)/3 + (46*Nc*Nf)/3 | non-planar: 27/2 - 9/(2*Nc^4) + 34/Nc^2 + (6/Nc^3 - 16/Nc)*Nf
(7.1) +-+- a2 L=3 | ly^2 | iPi | z3 | total: 55/3 - 19/Nc^4 - 27/Nc^2 - (43*Nc^2)/3 | planar: (-43*Nc^2)/3 | non-planar: 55/3 - 19/Nc^4 - 27/Nc^2
(7.1) +-+- a2 L=3 | ly^1 | real | 1 | total: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (96128*Nc^2)/729 + (-19535/(648*Nc^3) - 270437/(972*Nc) - (1168967*Nc)/5832)*Nf + (40769/729 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (96128*Nc^2)/729 - (1168967*Nc*Nf)/5832 + (40769*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (-19535/(648*Nc^3) - 270437/(972*Nc))*Nf + (9557*Nf^2)/(486*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | real | z2 | total: 5363/108 - 21/(4*Nc^4) + 563/(36*Nc^2) - (219359*Nc^2)/324 + (673/(9*Nc^3) + 3895/(27*Nc) + (24254*Nc)/81)*Nf + (-154/3 - 442/(9*Nc^2))*Nf^2 + (16*Nf^3)/(3*Nc) | planar: (-219359*Nc^2)/324 + (24254*Nc*Nf)/81 - (154*Nf^2)/3 + (16*Nf^3)/(3*Nc) | non-planar: 5363/108 - 21/(4*Nc^4) + 563/(36*Nc^2) + (673/(9*Nc^3) + 3895/(27*Nc))*Nf - (442*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | real | z3 | total: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (2417*Nc^2)/9 + (410/(9*Nc^3) - 242/(27*Nc) - (1912*Nc)/27)*Nf + (196/27 + 268/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/9 - (1912*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (410/(9*Nc^3) - 242/(27*Nc))*Nf + (268*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | real | z2^2 | total: 421/5 + 238/(5*Nc^4) - 2438/(15*Nc^2) + (4193*Nc^2)/15 + (-97/(15*Nc^3) + 322/(5*Nc) - (265*Nc)/3)*Nf | planar: (4193*Nc^2)/15 - (265*Nc*Nf)/3 | non-planar: 421/5 + 238/(5*Nc^4) - 2438/(15*Nc^2) + (-97/(15*Nc^3) + 322/(5*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^1 | real | z5 | total: -40 - 75/Nc^4 + 13/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: -40 - 75/Nc^4 + 13/Nc^2
(7.1) +-+- a2 L=3 | ly^1 | real | z2*z3 | total: 146 + 44/Nc^4 - 324/Nc^2 - (34*Nc^2)/3 | planar: (-34*Nc^2)/3 | non-planar: 146 + 44/Nc^4 - 324/Nc^2
(7.1) +-+- a2 L=3 | ly^1 | iPi | 1 | total: -30703/1296 - 213/(16*Nc^4) + 6083/(324*Nc^2) + (59689*Nc^2)/162 + (-2927/(324*Nc^3) - 10979/(108*Nc) - (12766*Nc)/81)*Nf + (3038/81 + 1690/(81*Nc^2))*Nf^2 - (80*Nf^3)/(27*Nc) | planar: (59689*Nc^2)/162 - (12766*Nc*Nf)/81 + (3038*Nf^2)/81 - (80*Nf^3)/(27*Nc) | non-planar: -30703/1296 - 213/(16*Nc^4) + 6083/(324*Nc^2) + (-2927/(324*Nc^3) - 10979/(108*Nc))*Nf + (1690*Nf^2)/(81*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | iPi | z2 | total: 79/18 + 19/Nc^4 + 1033/(6*Nc^2) - (814*Nc^2)/3 + (79/(3*Nc^3) - 247/(9*Nc) + 70*Nc)*Nf + (-8/3 - 40/(9*Nc^2))*Nf^2 | planar: (-814*Nc^2)/3 + 70*Nc*Nf - (8*Nf^2)/3 | non-planar: 79/18 + 19/Nc^4 + 1033/(6*Nc^2) + (79/(3*Nc^3) - 247/(9*Nc))*Nf - (40*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^1 | iPi | z3 | total: 1978/9 - 55/Nc^4 - 229/(9*Nc^2) - 78*Nc^2 + (-14/(9*Nc^3) - 466/(9*Nc) + 4*Nc)*Nf | planar: -78*Nc^2 + 4*Nc*Nf | non-planar: 1978/9 - 55/Nc^4 - 229/(9*Nc^2) + (-14/(9*Nc^3) - 466/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^1 | iPi | z2^2 | total: 101/2 - 89/(10*Nc^4) - 294/(5*Nc^2) + 36*Nc^2 | planar: 36*Nc^2 | non-planar: 101/2 - 89/(10*Nc^4) - 294/(5*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z2 | total: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) - (15657403*Nc^2)/11664 + (126311/(324*Nc^3) + 257558/(729*Nc) + (1488121*Nc)/2916)*Nf + (-1148/9 - 2168/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (-15657403*Nc^2)/11664 + (1488121*Nc*Nf)/2916 - (1148*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) + (126311/(324*Nc^3) + 257558/(729*Nc))*Nf - (2168*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z2^2 | total: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (100463*Nc^2)/135 + (-13174/(135*Nc^3) + 11944/(135*Nc) - (7982*Nc)/45)*Nf + (284/27 + 836/(135*Nc^2))*Nf^2 | planar: (100463*Nc^2)/135 - (7982*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (-13174/(135*Nc^3) + 11944/(135*Nc))*Nf + (836*Nf^2)/(135*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^0 | real | z2*z3 | total: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (598*Nc^2)/3 + (-130/(3*Nc^3) + 368/(3*Nc) - (22*Nc)/3)*Nf | planar: (598*Nc^2)/3 - (22*Nc*Nf)/3 | non-planar: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (-130/(3*Nc^3) + 368/(3*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.1) +-+- a2 L=3 | ly^0 | real | z2^3 | total: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (585761*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-585761*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.1) +-+- a2 L=3 | ly^0 | iPi | 1 | total: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) - (86087*Nc^2)/486 + (-84821/(648*Nc^3) - 762227/(2916*Nc) - (288083*Nc)/1944)*Nf + (14459/243 + 33887/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (-86087*Nc^2)/486 - (288083*Nc*Nf)/1944 + (14459*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) + (-84821/(648*Nc^3) - 762227/(2916*Nc))*Nf + (33887*Nf^2)/(1458*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | iPi | z2 | total: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) - (13843*Nc^2)/36 + (1985/(27*Nc^3) + 3367/(81*Nc) + (418*Nc)/3)*Nf + (-22 - 154/(9*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (-13843*Nc^2)/36 + (418*Nc*Nf)/3 - 22*Nf^2 + (16*Nf^3)/(9*Nc) | non-planar: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) + (1985/(27*Nc^3) + 3367/(81*Nc))*Nf - (154*Nf^2)/(9*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | iPi | z3 | total: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (3335*Nc^2)/27 + (886/(9*Nc^3) + 802/(27*Nc) - (964*Nc)/27)*Nf + (140/27 + 212/(27*Nc^2))*Nf^2 | planar: (3335*Nc^2)/27 - (964*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (886/(9*Nc^3) + 802/(27*Nc))*Nf + (212*Nf^2)/(27*Nc^2)
(7.1) +-+- a2 L=3 | ly^0 | iPi | z2^2 | total: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (7939*Nc^2)/30 + (35/(3*Nc^3) + 346/(15*Nc) - (251*Nc)/5)*Nf | planar: (7939*Nc^2)/30 - (251*Nc*Nf)/5 | non-planar: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (35/(3*Nc^3) + 346/(15*Nc))*Nf
(7.1) +-+- a2 L=3 | ly^0 | iPi | z5 | total: -538/3 + 94/Nc^4 + 494/Nc^2 - (254*Nc^2)/3 | planar: (-254*Nc^2)/3 | non-planar: -538/3 + 94/Nc^4 + 494/Nc^2
(7.1) +-+- a2 L=3 | ly^0 | iPi | z2*z3 | total: 52/3 - 48/Nc^4 - 372/Nc^2 + 56*Nc^2 | planar: 56*Nc^2 | non-planar: 52/3 - 48/Nc^4 - 372/Nc^2
(7.1) +-+- singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
(7.1) +-+- singlet L=1 | ly^2 | real | 1 | total: 1 - 1/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: 1 - 1/(2*Nc^2)
(7.1) +-+- singlet L=1 | ly^1 | real | 1 | total: -1/3 + 2/Nc^2 - (5*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-5*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -1/3 + 2/Nc^2 - (2*Nf)/(3*Nc)
(7.1) +-+- singlet L=1 | ly^1 | iPi | 1 | total: Nc^(-2) - Nc^2 | planar: -Nc^2 | non-planar: Nc^(-2)
(7.1) +-+- singlet L=1 | ly^0 | real | 1 | total: -59/9 + 8/Nc^2 - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -59/9 + 8/Nc^2 - (10*Nf)/(9*Nc)
(7.1) +-+- singlet L=1 | ly^0 | real | z2 | total: 8 - 7/Nc^2 - Nc^2 | planar: -Nc^2 | non-planar: 8 - 7/Nc^2
(7.1) +-+- singlet L=1 | ly^0 | iPi | 1 | total: -1/3 + 2/Nc^2 - (5*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-5*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -1/3 + 2/Nc^2 - (2*Nf)/(3*Nc)
(7.1) +-+- singlet L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4 - Nc^3/12 | planar: -1/12*Nc^3 | non-planar: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4
(7.1) +-+- singlet L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) + 1/(18*Nc) + (43*Nc)/18 - (29*Nc^3)/18 + (-8/9 + 4/(9*Nc^2) + (4*Nc^2)/9)*Nf | planar: (-29*Nc^3)/18 + (4*Nc^2*Nf)/9 | non-planar: -5/(6*Nc^3) + 1/(18*Nc) + (43*Nc)/18 + (-8/9 + 4/(9*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) + Nc - Nc^3/3 | planar: -1/3*Nc^3 | non-planar: -2/(3*Nc^3) + Nc
(7.1) +-+- singlet L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 - (101*Nc^3)/9 + (-34/9 - 5/(9*Nc^2) + (13*Nc^2)/3)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-101*Nc^3)/9 + (13*Nc^2*Nf)/3 - (4*Nc*Nf^2)/9 | non-planar: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 + (-34/9 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
(7.1) +-+- singlet L=2 | ly^2 | real | z2 | total: -7/(2*Nc^3) + 9/(2*Nc) - (9*Nc)/2 + (7*Nc^3)/2 | planar: (7*Nc^3)/2 | non-planar: -7/(2*Nc^3) + 9/(2*Nc) - (9*Nc)/2
(7.1) +-+- singlet L=2 | ly^2 | iPi | 1 | total: 1/(2*Nc^3) + 25/(6*Nc) + Nc/6 - (29*Nc^3)/6 + (-2/3 - 2/(3*Nc^2) + (4*Nc^2)/3)*Nf | planar: (-29*Nc^3)/6 + (4*Nc^2*Nf)/3 | non-planar: 1/(2*Nc^3) + 25/(6*Nc) + Nc/6 + (-2/3 - 2/(3*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 1075/(36*Nc) - (1391*Nc)/108 - (3049*Nc^3)/108 + (-122/27 - 88/(9*Nc^2) + (386*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/108 + (386*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 45/(4*Nc^3) + 1075/(36*Nc) - (1391*Nc)/108 + (-122/27 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.1) +-+- singlet L=2 | ly^1 | real | z2 | total: -16/Nc^3 - 53/(3*Nc) + (22*Nc)/3 + (79*Nc^3)/3 + (-4/3 + 26/(3*Nc^2) - (22*Nc^2)/3)*Nf | planar: (79*Nc^3)/3 - (22*Nc^2*Nf)/3 | non-planar: -16/Nc^3 - 53/(3*Nc) + (22*Nc)/3 + (-4/3 + 26/(3*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 12*Nc - 8*Nc^3 | planar: -8*Nc^3 | non-planar: -4/Nc^3 + 12*Nc
(7.1) +-+- singlet L=2 | ly^1 | iPi | 1 | total: 7/Nc^3 + 146/(9*Nc) - (7*Nc)/9 - (202*Nc^3)/9 + (-28/9 - 50/(9*Nc^2) + (26*Nc^2)/3)*Nf + (8/(9*Nc) - (8*Nc)/9)*Nf^2 | planar: (-202*Nc^3)/9 + (26*Nc^2*Nf)/3 - (8*Nc*Nf^2)/9 | non-planar: 7/Nc^3 + 146/(9*Nc) - (7*Nc)/9 + (-28/9 - 50/(9*Nc^2))*Nf + (8*Nf^2)/(9*Nc)
(7.1) +-+- singlet L=2 | ly^1 | iPi | z2 | total: -5/Nc^3 + 5/Nc - 3*Nc + 3*Nc^3 | planar: 3*Nc^3 | non-planar: -5/Nc^3 + 5/Nc - 3*Nc
(7.1) +-+- singlet L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 - (23213*Nc^3)/1296 + (5/81 - 1370/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-23213*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 + (5/81 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
(7.1) +-+- singlet L=2 | ly^0 | real | z2 | total: -77/(2*Nc^3) - 254/(9*Nc) + (611*Nc)/18 + (295*Nc^3)/9 + (-58/9 + 221/(9*Nc^2) - (163*Nc^2)/9)*Nf + (-8/(3*Nc) + (8*Nc)/3)*Nf^2 | planar: (295*Nc^3)/9 - (163*Nc^2*Nf)/9 + (8*Nc*Nf^2)/3 | non-planar: -77/(2*Nc^3) - 254/(9*Nc) + (611*Nc)/18 + (-58/9 + 221/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc)
(7.1) +-+- singlet L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 - (118*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-118*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^0 | real | z2^2 | total: 21/(2*Nc^3) - 31/(2*Nc) + (187*Nc)/10 - (137*Nc^3)/10 | planar: (-137*Nc^3)/10 | non-planar: 21/(2*Nc^3) - 31/(2*Nc) + (187*Nc)/10
(7.1) +-+- singlet L=2 | ly^0 | iPi | 1 | total: 29/(4*Nc^3) + 4409/(108*Nc) - (2143*Nc)/108 - (3049*Nc^3)/108 + (-22/9 - 320/(27*Nc^2) + (386*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/108 + (386*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 29/(4*Nc^3) + 4409/(108*Nc) - (2143*Nc)/108 + (-22/9 - 320/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.1) +-+- singlet L=2 | ly^0 | iPi | z2 | total: -10/Nc^3 + 17/(3*Nc) - (8*Nc)/3 + 7*Nc^3 + (-4/3 + 10/(3*Nc^2) - 2*Nc^2)*Nf | planar: 7*Nc^3 - 2*Nc^2*Nf | non-planar: -10/Nc^3 + 17/(3*Nc) - (8*Nc)/3 + (-4/3 + 10/(3*Nc^2))*Nf
(7.1) +-+- singlet L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 + 6/Nc + 14*Nc - 8*Nc^3 | planar: -8*Nc^3 | non-planar: -12/Nc^3 + 6/Nc + 14*Nc
(7.1) +-+- singlet L=3 | ly^6 | real | 1 | total: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36 - Nc^4/144 | planar: -1/144*Nc^4 | non-planar: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36
(7.1) +-+- singlet L=3 | ly^5 | real | 1 | total: -43/60 + 1/(8*Nc^4) - 1/(90*Nc^2) + (29*Nc^2)/30 - (131*Nc^4)/360 + (-4/(45*Nc^3) + 4/(15*Nc) - (4*Nc)/15 + (4*Nc^3)/45)*Nf | planar: (-131*Nc^4)/360 + (4*Nc^3*Nf)/45 | non-planar: -43/60 + 1/(8*Nc^4) - 1/(90*Nc^2) + (29*Nc^2)/30 + (-4/(45*Nc^3) + 4/(15*Nc) - (4*Nc)/15)*Nf
(7.1) +-+- singlet L=3 | ly^5 | iPi | 1 | total: -1/12 + 7/(120*Nc^4) + 2/(15*Nc^2) - Nc^2/15 - Nc^4/24 | planar: -1/24*Nc^4 | non-planar: -1/12 + 7/(120*Nc^4) + 2/(15*Nc^2) - Nc^2/15
(7.1) +-+- singlet L=3 | ly^4 | real | 1 | total: -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 - (1535*Nc^4)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108 + (311*Nc^3)/108)*Nf + (17/27 - 17/(54*Nc^2) - (17*Nc^2)/54)*Nf^2 | planar: (-1535*Nc^4)/216 + (311*Nc^3*Nf)/108 - (17*Nc^2*Nf^2)/54 | non-planar: -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108)*Nf + (17/27 - 17/(54*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^4 | real | z2 | total: -11/2 + 11/(3*Nc^4) + 5/(6*Nc^2) - Nc^2/6 + (7*Nc^4)/6 | planar: (7*Nc^4)/6 | non-planar: -11/2 + 11/(3*Nc^4) + 5/(6*Nc^2) - Nc^2/6
(7.1) +-+- singlet L=3 | ly^4 | iPi | 1 | total: 3/2 - 25/(24*Nc^4) - 101/(36*Nc^2) + (25*Nc^2)/6 - (131*Nc^4)/72 + (13/(18*Nc^3) + 1/(6*Nc) - (4*Nc)/3 + (4*Nc^3)/9)*Nf | planar: (-131*Nc^4)/72 + (4*Nc^3*Nf)/9 | non-planar: 3/2 - 25/(24*Nc^4) - 101/(36*Nc^2) + (25*Nc^2)/6 + (13/(18*Nc^3) + 1/(6*Nc) - (4*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^3 | real | 1 | total: 1595/54 - 83/(24*Nc^4) - 199/(12*Nc^2) + (1937*Nc^2)/36 - (13673*Nc^4)/216 + (25/(6*Nc^3) - 139/(54*Nc) - (1849*Nc)/54 + (1763*Nc^3)/54)*Nf + (148/27 - 8/(27*Nc^2) - (140*Nc^2)/27)*Nf^2 + (-8/(27*Nc) + (8*Nc)/27)*Nf^3 | planar: (-13673*Nc^4)/216 + (1763*Nc^3*Nf)/54 - (140*Nc^2*Nf^2)/27 + (8*Nc*Nf^3)/27 | non-planar: 1595/54 - 83/(24*Nc^4) - 199/(12*Nc^2) + (1937*Nc^2)/36 + (25/(6*Nc^3) - 139/(54*Nc) - (1849*Nc)/54)*Nf + (148/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc)
(7.1) +-+- singlet L=3 | ly^3 | real | z2 | total: 15 + 5/(2*Nc^4) - 6/Nc^2 - 44*Nc^2 + (65*Nc^4)/2 + (4/Nc^3 - 12/Nc + 16*Nc - 8*Nc^3)*Nf | planar: (65*Nc^4)/2 - 8*Nc^3*Nf | non-planar: 15 + 5/(2*Nc^4) - 6/Nc^2 - 44*Nc^2 + (4/Nc^3 - 12/Nc + 16*Nc)*Nf
(7.1) +-+- singlet L=3 | ly^3 | real | z3 | total: 4 + 11/(3*Nc^4) - 26/(3*Nc^2) + (10*Nc^2)/3 - (7*Nc^4)/3 | planar: (-7*Nc^4)/3 | non-planar: 4 + 11/(3*Nc^4) - 26/(3*Nc^2) + (10*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^3 | iPi | 1 | total: 553/27 - 35/(6*Nc^4) - 9/(2*Nc^2) + (329*Nc^2)/18 - (1535*Nc^4)/54 + (7/(3*Nc^3) - 167/(27*Nc) - (23*Nc)/3 + (311*Nc^3)/27)*Nf + (8/9 + 10/(27*Nc^2) - (34*Nc^2)/27)*Nf^2 | planar: (-1535*Nc^4)/54 + (311*Nc^3*Nf)/27 - (34*Nc^2*Nf^2)/27 | non-planar: 553/27 - 35/(6*Nc^4) - 9/(2*Nc^2) + (329*Nc^2)/18 + (7/(3*Nc^3) - 167/(27*Nc) - (23*Nc)/3)*Nf + (8/9 + 10/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^3 | iPi | z2 | total: -3 - 2/Nc^4 + 16/(3*Nc^2) - (10*Nc^2)/3 + 3*Nc^4 | planar: 3*Nc^4 | non-planar: -3 - 2/Nc^4 + 16/(3*Nc^2) - (10*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^2 | real | 1 | total: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 - (761785*Nc^4)/2592 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216 + (108853*Nc^3)/648)*Nf + (604/27 + 163/(27*Nc^2) - (767*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-761785*Nc^4)/2592 + (108853*Nc^3*Nf)/648 - (767*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216)*Nf + (604/27 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
(7.1) +-+- singlet L=3 | ly^2 | real | z2 | total: -621/4 - 3/Nc^4 - 863/(12*Nc^2) - (757*Nc^2)/12 + (1173*Nc^4)/4 + (169/(6*Nc^3) + 99/(2*Nc) + (259*Nc)/6 - (725*Nc^3)/6)*Nf + (-16/3 - 8/Nc^2 + (40*Nc^2)/3)*Nf^2 | planar: (1173*Nc^4)/4 - (725*Nc^3*Nf)/6 + (40*Nc^2*Nf^2)/3 | non-planar: -621/4 - 3/Nc^4 - 863/(12*Nc^2) - (757*Nc^2)/12 + (169/(6*Nc^3) + 99/(2*Nc) + (259*Nc)/6)*Nf + (-16/3 - 8/Nc^2)*Nf^2
(7.1) +-+- singlet L=3 | ly^2 | real | z3 | total: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 - (167*Nc^4)/9 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3 + (77*Nc^3)/9)*Nf | planar: (-167*Nc^4)/9 + (77*Nc^3*Nf)/9 | non-planar: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^2 | real | z2^2 | total: 411/10 - 61/(20*Nc^4) - 18/Nc^2 + 8*Nc^2 - (561*Nc^4)/20 | planar: (-561*Nc^4)/20 | non-planar: 411/10 - 61/(20*Nc^4) - 18/Nc^2 + 8*Nc^2
(7.1) +-+- singlet L=3 | ly^2 | iPi | 1 | total: 2735/27 + 49/(8*Nc^4) + 3233/(108*Nc^2) + (5675*Nc^2)/108 - (13673*Nc^4)/72 + (-115/(54*Nc^3) - 3133/(54*Nc) - (2041*Nc)/54 + (1763*Nc^3)/18)*Nf + (88/9 + 52/(9*Nc^2) - (140*Nc^2)/9)*Nf^2 + (-8/(9*Nc) + (8*Nc)/9)*Nf^3 | planar: (-13673*Nc^4)/72 + (1763*Nc^3*Nf)/18 - (140*Nc^2*Nf^2)/9 + (8*Nc*Nf^3)/9 | non-planar: 2735/27 + 49/(8*Nc^4) + 3233/(108*Nc^2) + (5675*Nc^2)/108 + (-115/(54*Nc^3) - 3133/(54*Nc) - (2041*Nc)/54)*Nf + (88/9 + 52/(9*Nc^2))*Nf^2 - (8*Nf^3)/(9*Nc)
(7.1) +-+- singlet L=3 | ly^2 | iPi | z2 | total: -44/3 - 9/(2*Nc^4) - Nc^(-2) - (101*Nc^2)/3 + (323*Nc^4)/6 + (6/Nc^3 - 28/(3*Nc) + (50*Nc)/3 - (40*Nc^3)/3)*Nf | planar: (323*Nc^4)/6 - (40*Nc^3*Nf)/3 | non-planar: -44/3 - 9/(2*Nc^4) - Nc^(-2) - (101*Nc^2)/3 + (6/Nc^3 - 28/(3*Nc) + (50*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^2 | iPi | z3 | total: 71/3 - 19/Nc^4 + 15/Nc^2 - (38*Nc^2)/3 - 7*Nc^4 | planar: -7*Nc^4 | non-planar: 71/3 - 19/Nc^4 + 15/Nc^2 - (38*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^1 | real | 1 | total: 2410303/3888 + 69/(4*Nc^4) + 352687/(1296*Nc^2) - (1046117*Nc^2)/3888 - (2489315*Nc^4)/3888 + (-19535/(648*Nc^3) - 597553/(1944*Nc) - (135139*Nc)/1944 + (791297*Nc^3)/1944)*Nf + (24617/486 + 9557/(486*Nc^2) - (17087*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/3888 + (791297*Nc^3*Nf)/1944 - (17087*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 2410303/3888 + 69/(4*Nc^4) + 352687/(1296*Nc^2) - (1046117*Nc^2)/3888 + (-19535/(648*Nc^3) - 597553/(1944*Nc) - (135139*Nc)/1944)*Nf + (24617/486 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
(7.1) +-+- singlet L=3 | ly^1 | real | z2 | total: -4801/6 - 21/(4*Nc^4) - 2855/(18*Nc^2) - (2183*Nc^2)/18 + (39071*Nc^4)/36 + (673/(9*Nc^3) + 3511/(9*Nc) + (923*Nc)/9 - (5107*Nc^3)/9)*Nf + (-388/9 - 442/(9*Nc^2) + (830*Nc^2)/9)*Nf^2 + (16/(3*Nc) - (16*Nc)/3)*Nf^3 | planar: (39071*Nc^4)/36 - (5107*Nc^3*Nf)/9 + (830*Nc^2*Nf^2)/9 - (16*Nc*Nf^3)/3 | non-planar: -4801/6 - 21/(4*Nc^4) - 2855/(18*Nc^2) - (2183*Nc^2)/18 + (673/(9*Nc^3) + 3511/(9*Nc) + (923*Nc)/9)*Nf + (-388/9 - 442/(9*Nc^2))*Nf^2 + (16*Nf^3)/(3*Nc)
(7.1) +-+- singlet L=3 | ly^1 | real | z3 | total: 7261/27 - 99/(2*Nc^4) - 3083/(9*Nc^2) + (7879*Nc^2)/27 - (9109*Nc^4)/54 + (410/(9*Nc^3) - 1454/(27*Nc) - (1214*Nc)/27 + (1438*Nc^3)/27)*Nf + (-104/27 + 268/(27*Nc^2) - (164*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/54 + (1438*Nc^3*Nf)/27 - (164*Nc^2*Nf^2)/27 | non-planar: 7261/27 - 99/(2*Nc^4) - 3083/(9*Nc^2) + (7879*Nc^2)/27 + (410/(9*Nc^3) - 1454/(27*Nc) - (1214*Nc)/27)*Nf + (-104/27 + 268/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^1 | real | z2^2 | total: 461/2 + 238/(5*Nc^4) - 4693/(30*Nc^2) + (1331*Nc^2)/10 - (7643*Nc^4)/30 + (-97/(15*Nc^3) + 9/Nc - 69*Nc + (997*Nc^3)/15)*Nf | planar: (-7643*Nc^4)/30 + (997*Nc^3*Nf)/15 | non-planar: 461/2 + 238/(5*Nc^4) - 4693/(30*Nc^2) + (1331*Nc^2)/10 + (-97/(15*Nc^3) + 9/Nc - 69*Nc)*Nf
(7.1) +-+- singlet L=3 | ly^1 | real | z5 | total: -87 - 75/Nc^4 + 199/Nc^2 - 123*Nc^2 + 86*Nc^4 | planar: 86*Nc^4 | non-planar: -87 - 75/Nc^4 + 199/Nc^2 - 123*Nc^2
(7.1) +-+- singlet L=3 | ly^1 | real | z2*z3 | total: 80 + 44/Nc^4 - 168/Nc^2 + 20*Nc^2 + 24*Nc^4 | planar: 24*Nc^4 | non-planar: 80 + 44/Nc^4 - 168/Nc^2 + 20*Nc^2
(7.1) +-+- singlet L=3 | ly^1 | iPi | 1 | total: 258175/648 - 213/(16*Nc^4) + 25523/(324*Nc^2) + (1487*Nc^2)/12 - (761785*Nc^4)/1296 + (-2927/(324*Nc^3) - 21607/(108*Nc) - (41105*Nc)/324 + (108853*Nc^3)/324)*Nf + (2912/81 + 1690/(81*Nc^2) - (1534*Nc^2)/27)*Nf^2 + (-80/(27*Nc) + (80*Nc)/27)*Nf^3 | planar: (-761785*Nc^4)/1296 + (108853*Nc^3*Nf)/324 - (1534*Nc^2*Nf^2)/27 + (80*Nc*Nf^3)/27 | non-planar: 258175/648 - 213/(16*Nc^4) + 25523/(324*Nc^2) + (1487*Nc^2)/12 + (-2927/(324*Nc^3) - 21607/(108*Nc) - (41105*Nc)/324)*Nf + (2912/81 + 1690/(81*Nc^2))*Nf^2 - (80*Nf^3)/(27*Nc)
(7.1) +-+- singlet L=3 | ly^1 | iPi | z2 | total: -2495/18 + 19/Nc^4 - 95/(6*Nc^2) - (1979*Nc^2)/18 + (4417*Nc^4)/18 + (79/(3*Nc^3) + 131/(9*Nc) + (563*Nc)/9 - (931*Nc^3)/9)*Nf + (-64/9 - 40/(9*Nc^2) + (104*Nc^2)/9)*Nf^2 | planar: (4417*Nc^4)/18 - (931*Nc^3*Nf)/9 + (104*Nc^2*Nf^2)/9 | non-planar: -2495/18 + 19/Nc^4 - 95/(6*Nc^2) - (1979*Nc^2)/18 + (79/(3*Nc^3) + 131/(9*Nc) + (563*Nc)/9)*Nf + (-64/9 - 40/(9*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^1 | iPi | z3 | total: 961/9 - 55/Nc^4 + 41/(9*Nc^2) - (173*Nc^2)/9 - (334*Nc^4)/9 + (-14/(9*Nc^3) - 214/(9*Nc) + (74*Nc)/9 + (154*Nc^3)/9)*Nf | planar: (-334*Nc^4)/9 + (154*Nc^3*Nf)/9 | non-planar: 961/9 - 55/Nc^4 + 41/(9*Nc^2) - (173*Nc^2)/9 + (-14/(9*Nc^3) - 214/(9*Nc) + (74*Nc)/9)*Nf
(7.1) +-+- singlet L=3 | ly^1 | iPi | z2^2 | total: 401/5 - 89/(10*Nc^4) - 34/(5*Nc^2) - (202*Nc^2)/5 - (241*Nc^4)/10 | planar: (-241*Nc^4)/10 | non-planar: 401/5 - 89/(10*Nc^4) - 34/(5*Nc^2) - (202*Nc^2)/5
(7.1) +-+- singlet L=3 | ly^0 | real | 1 | total: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 - (59208167*Nc^4)/104976 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244 + (22674005*Nc^3)/52488)*Nf + (1438225/26244 + 441631/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-59208167*Nc^4)/104976 + (22674005*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244)*Nf + (1438225/26244 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
(7.1) +-+- singlet L=3 | ly^0 | real | z2 | total: -6044893/5832 + 12397/(48*Nc^4) + 41893/(324*Nc^2) - (1946729*Nc^2)/2916 + (15356083*Nc^4)/11664 + (126311/(324*Nc^3) + 658721/(2916*Nc) + (597857*Nc)/2916 - (2393377*Nc^3)/2916)*Nf + (-2044/27 - 2168/(27*Nc^2) + 156*Nc^2)*Nf^2 + (80/(9*Nc) - (80*Nc)/9)*Nf^3 | planar: (15356083*Nc^4)/11664 - (2393377*Nc^3*Nf)/2916 + 156*Nc^2*Nf^2 - (80*Nc*Nf^3)/9 | non-planar: -6044893/5832 + 12397/(48*Nc^4) + 41893/(324*Nc^2) - (1946729*Nc^2)/2916 + (126311/(324*Nc^3) + 658721/(2916*Nc) + (597857*Nc)/2916)*Nf + (-2044/27 - 2168/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc)
(7.1) +-+- singlet L=3 | ly^0 | real | z3 | total: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 - (85286*Nc^4)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81 + (8755*Nc^3)/81)*Nf + (-628/243 + 3824/(243*Nc^2) - (3196*Nc^2)/243)*Nf^2 | planar: (-85286*Nc^4)/243 + (8755*Nc^3*Nf)/81 - (3196*Nc^2*Nf^2)/243 | non-planar: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81)*Nf + (-628/243 + 3824/(243*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^0 | real | z2^2 | total: 29723/135 + 9/(5*Nc^4) - 27929/(135*Nc^2) + (76277*Nc^2)/135 - (78314*Nc^4)/135 + (-13174/(135*Nc^3) + 13454/(135*Nc) - (5918*Nc)/27 + (1954*Nc^3)/9)*Nf + (2096/135 + 836/(135*Nc^2) - (2932*Nc^2)/135)*Nf^2 | planar: (-78314*Nc^4)/135 + (1954*Nc^3*Nf)/9 - (2932*Nc^2*Nf^2)/135 | non-planar: 29723/135 + 9/(5*Nc^4) - 27929/(135*Nc^2) + (76277*Nc^2)/135 + (-13174/(135*Nc^3) + 13454/(135*Nc) - (5918*Nc)/27)*Nf + (2096/135 + 836/(135*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^0 | real | z5 | total: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (457*Nc^4)/3 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3 - (572*Nc^3)/9)*Nf | planar: (457*Nc^4)/3 - (572*Nc^3*Nf)/9 | non-planar: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^0 | real | z2*z3 | total: -67 + 239/Nc^4 - 383/(3*Nc^2) - (665*Nc^2)/3 + (532*Nc^4)/3 + (-130/(3*Nc^3) + 106/Nc - (70*Nc)/3 - (118*Nc^3)/3)*Nf | planar: (532*Nc^4)/3 - (118*Nc^3*Nf)/3 | non-planar: -67 + 239/Nc^4 - 383/(3*Nc^2) - (665*Nc^2)/3 + (-130/(3*Nc^3) + 106/Nc - (70*Nc)/3)*Nf
(7.1) +-+- singlet L=3 | ly^0 | real | z3^2 | total: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (44*Nc^4)/9 + (-96/Nc^3 + 128/Nc - 48*Nc + 16*Nc^3)*Nf | planar: (44*Nc^4)/9 + 16*Nc^3*Nf | non-planar: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (-96/Nc^3 + 128/Nc - 48*Nc)*Nf
(7.1) +-+- singlet L=3 | ly^0 | real | z2^3 | total: -195347/945 - 33829/(630*Nc^4) - 1724/(105*Nc^2) + (34204*Nc^2)/135 + (44357*Nc^4)/1890 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35 + (496*Nc^3)/35)*Nf | planar: (44357*Nc^4)/1890 + (496*Nc^3*Nf)/35 | non-planar: -195347/945 - 33829/(630*Nc^4) - 1724/(105*Nc^2) + (34204*Nc^2)/135 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35)*Nf
(7.1) +-+- singlet L=3 | ly^0 | iPi | 1 | total: 8925685/11664 - 829/(12*Nc^4) + 341935/(1296*Nc^2) - (3729367*Nc^2)/11664 - (2489315*Nc^4)/3888 + (-84821/(648*Nc^3) - 1156975/(5832*Nc) - (453527*Nc)/5832 + (791297*Nc^3)/1944)*Nf + (68635/1458 + 33887/(1458*Nc^2) - (17087*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/3888 + (791297*Nc^3*Nf)/1944 - (17087*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 8925685/11664 - 829/(12*Nc^4) + 341935/(1296*Nc^2) - (3729367*Nc^2)/11664 + (-84821/(648*Nc^3) - 1156975/(5832*Nc) - (453527*Nc)/5832)*Nf + (68635/1458 + 33887/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
(7.1) +-+- singlet L=3 | ly^0 | iPi | z2 | total: -40775/162 + 1799/(12*Nc^4) - 3469/(54*Nc^2) - (25867*Nc^2)/162 + (11725*Nc^4)/36 + (1985/(27*Nc^3) + 2785/(81*Nc) + (5489*Nc)/81 - (527*Nc^3)/3)*Nf + (-116/9 - 154/(9*Nc^2) + 30*Nc^2)*Nf^2 + (16/(9*Nc) - (16*Nc)/9)*Nf^3 | planar: (11725*Nc^4)/36 - (527*Nc^3*Nf)/3 + 30*Nc^2*Nf^2 - (16*Nc*Nf^3)/9 | non-planar: -40775/162 + 1799/(12*Nc^4) - 3469/(54*Nc^2) - (25867*Nc^2)/162 + (1985/(27*Nc^3) + 2785/(81*Nc) + (5489*Nc)/81)*Nf + (-116/9 - 154/(9*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc)
(7.1) +-+- singlet L=3 | ly^0 | iPi | z3 | total: 3371/9 - 387/(2*Nc^4) - 2726/(9*Nc^2) + (7844*Nc^2)/27 - (9109*Nc^4)/54 + (886/(9*Nc^3) - 2618/(27*Nc) - (1478*Nc)/27 + (1438*Nc^3)/27)*Nf + (-16/9 + 212/(27*Nc^2) - (164*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/54 + (1438*Nc^3*Nf)/27 - (164*Nc^2*Nf^2)/27 | non-planar: 3371/9 - 387/(2*Nc^4) - 2726/(9*Nc^2) + (7844*Nc^2)/27 + (886/(9*Nc^3) - 2618/(27*Nc) - (1478*Nc)/27)*Nf + (-16/9 + 212/(27*Nc^2))*Nf^2
(7.1) +-+- singlet L=3 | ly^0 | iPi | z2^2 | total: 3782/15 + 263/(30*Nc^4) - 2758/(15*Nc^2) - (8*Nc^2)/3 - (2231*Nc^4)/30 + (35/(3*Nc^3) - 83/(5*Nc) - (251*Nc)/15 + (65*Nc^3)/3)*Nf | planar: (-2231*Nc^4)/30 + (65*Nc^3*Nf)/3 | non-planar: 3782/15 + 263/(30*Nc^4) - 2758/(15*Nc^2) - (8*Nc^2)/3 + (35/(3*Nc^3) - 83/(5*Nc) - (251*Nc)/15)*Nf
(7.1) +-+- singlet L=3 | ly^0 | iPi | z5 | total: -692/3 + 94/Nc^4 + 156/Nc^2 - (316*Nc^2)/3 + 86*Nc^4 | planar: 86*Nc^4 | non-planar: -692/3 + 94/Nc^4 + 156/Nc^2 - (316*Nc^2)/3
(7.1) +-+- singlet L=3 | ly^0 | iPi | z2*z3 | total: 364/3 - 48/Nc^4 - 20/Nc^2 - (148*Nc^2)/3 - 4*Nc^4 | planar: -4*Nc^4 | non-planar: 364/3 - 48/Nc^4 - 20/Nc^2 - (148*Nc^2)/3
(7.1) +-+- adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.1) +-+- adjoint L=1 | ly^2 | real | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
(7.1) +-+- adjoint L=1 | ly^1 | real | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.1) +-+- adjoint L=1 | ly^1 | iPi | 1 | total: Nc^(-2) | planar: 0 | non-planar: Nc^(-2)
(7.1) +-+- adjoint L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.1) +-+- adjoint L=1 | ly^0 | real | z2 | total: 1 - 7/Nc^2 | planar: 1 | non-planar: -7/Nc^2
(7.1) +-+- adjoint L=1 | ly^0 | iPi | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.1) +-+- adjoint L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
(7.1) +-+- adjoint L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) - 47/(18*Nc) - (17*Nc)/9 + (8/9 + 4/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -5/(6*Nc^3) - 47/(18*Nc) + (4*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^3 | iPi | 1 | total: -2/(3*Nc^3) - 7/(3*Nc) + Nc | planar: Nc | non-planar: -2/(3*Nc^3) - 7/(3*Nc)
(7.1) +-+- adjoint L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^2 | real | z2 | total: -7/(2*Nc^3) + 19/(2*Nc) - 5*Nc | planar: -5*Nc | non-planar: -7/(2*Nc^3) + 19/(2*Nc)
(7.1) +-+- adjoint L=2 | ly^2 | iPi | 1 | total: 1/(2*Nc^3) - 5/(6*Nc) + Nc/3 + (2/3 - 2/(3*Nc^2))*Nf | planar: Nc/3 + (2*Nf)/3 | non-planar: 1/(2*Nc^3) - 5/(6*Nc) - (2*Nf)/(3*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 262/(9*Nc) - (103*Nc)/108 + (-26/3 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-103*Nc)/108 - (26*Nf)/3 + (40*Nf^2)/(27*Nc) | non-planar: 45/(4*Nc^3) + 262/(9*Nc) - (88*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | real | z2 | total: -16/Nc^3 - 2/(3*Nc) - (38*Nc)/3 + (2/3 + 26/(3*Nc^2))*Nf | planar: (-38*Nc)/3 + (2*Nf)/3 | non-planar: -16/Nc^3 - 2/(3*Nc) + (26*Nf)/(3*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 8/Nc + 14*Nc | planar: 14*Nc | non-planar: -4/Nc^3 + 8/Nc
(7.1) +-+- adjoint L=2 | ly^1 | iPi | 1 | total: 7/Nc^3 + 83/(9*Nc) + (98*Nc)/9 + (-34/9 - 50/(9*Nc^2))*Nf + (8*Nf^2)/(9*Nc) | planar: (98*Nc)/9 - (34*Nf)/9 + (8*Nf^2)/(9*Nc) | non-planar: 7/Nc^3 + 83/(9*Nc) - (50*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^1 | iPi | z2 | total: -5/Nc^3 + 7/Nc - 8*Nc | planar: -8*Nc | non-planar: -5/Nc^3 + 7/Nc
(7.1) +-+- adjoint L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | real | z2 | total: -77/(2*Nc^3) - 589/(18*Nc) - (301*Nc)/9 + (115/9 + 221/(9*Nc^2))*Nf - (8*Nf^2)/(3*Nc) | planar: (-301*Nc)/9 + (115*Nf)/9 - (8*Nf^2)/(3*Nc) | non-planar: -77/(2*Nc^3) - 589/(18*Nc) + (221*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | real | z2^2 | total: 21/(2*Nc^3) - 77/(5*Nc) + (209*Nc)/10 | planar: (209*Nc)/10 | non-planar: 21/(2*Nc^3) - 77/(5*Nc)
(7.1) +-+- adjoint L=2 | ly^0 | iPi | 1 | total: 29/(4*Nc^3) + 758/(27*Nc) + (217*Nc)/108 + (-290/27 - 320/(27*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (217*Nc)/108 - (290*Nf)/27 + (40*Nf^2)/(27*Nc) | non-planar: 29/(4*Nc^3) + 758/(27*Nc) - (320*Nf)/(27*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | iPi | z2 | total: -10/Nc^3 + 8/(3*Nc) - (26*Nc)/3 + (2/3 + 10/(3*Nc^2))*Nf | planar: (-26*Nc)/3 + (2*Nf)/3 | non-planar: -10/Nc^3 + 8/(3*Nc) + (10*Nf)/(3*Nc^2)
(7.1) +-+- adjoint L=2 | ly^0 | iPi | z3 | total: -12/Nc^3 - 6/Nc + 8*Nc | planar: 8*Nc | non-planar: -12/Nc^3 - 6/Nc
(7.1) +-+- adjoint L=3 | ly^6 | real | 1 | total: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.1) +-+- adjoint L=3 | ly^5 | real | 1 | total: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (14*Nc^2)/9 + (-4/(45*Nc^3) - 41/(90*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (-4/(45*Nc^3) - 41/(90*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^5 | iPi | 1 | total: 14/15 + 7/(120*Nc^4) + 5/(6*Nc^2) - (17*Nc^2)/30 | planar: (-17*Nc^2)/30 | non-planar: 14/15 + 7/(120*Nc^4) + 5/(6*Nc^2)
(7.1) +-+- adjoint L=3 | ly^4 | real | 1 | total: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
(7.1) +-+- adjoint L=3 | ly^4 | real | z2 | total: -145/12 + 11/(3*Nc^4) + 15/Nc^2 + (7*Nc^2)/2 | planar: (7*Nc^2)/2 | non-planar: -145/12 + 11/(3*Nc^4) + 15/Nc^2
(7.1) +-+- adjoint L=3 | ly^4 | iPi | 1 | total: -6 - 25/(24*Nc^4) - 167/(36*Nc^2) + (43*Nc^2)/12 + (13/(18*Nc^3) + 5/(2*Nc) - (3*Nc)/2)*Nf | planar: (43*Nc^2)/12 - (3*Nc*Nf)/2 | non-planar: -6 - 25/(24*Nc^4) - 167/(36*Nc^2) + (13/(18*Nc^3) + 5/(2*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^3 | real | 1 | total: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) - (2581*Nc^2)/108 + (25/(6*Nc^3) + 235/(18*Nc) + (473*Nc)/27)*Nf + (-14/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2581*Nc^2)/108 + (473*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) + (25/(6*Nc^3) + 235/(18*Nc))*Nf - (8*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^3 | real | z2 | total: 275/18 + 5/(2*Nc^4) + 22/Nc^2 - (61*Nc^2)/3 + (4/Nc^3 - 172/(9*Nc) + (28*Nc)/3)*Nf | planar: (-61*Nc^2)/3 + (28*Nc*Nf)/3 | non-planar: 275/18 + 5/(2*Nc^4) + 22/Nc^2 + (4/Nc^3 - 172/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^3 | real | z3 | total: -11 + 11/(3*Nc^4) + 16/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -11 + 11/(3*Nc^4) + 16/(3*Nc^2)
(7.1) +-+- adjoint L=3 | ly^3 | iPi | 1 | total: -1226/27 - 35/(6*Nc^4) - 125/(6*Nc^2) + (401*Nc^2)/27 + (7/(3*Nc^3) + 271/(27*Nc) - (4*Nc)/27)*Nf + (-28/27 + 10/(27*Nc^2))*Nf^2 | planar: (401*Nc^2)/27 - (4*Nc*Nf)/27 - (28*Nf^2)/27 | non-planar: -1226/27 - 35/(6*Nc^4) - 125/(6*Nc^2) + (7/(3*Nc^3) + 271/(27*Nc))*Nf + (10*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^3 | iPi | z2 | total: 2/3 - 2/Nc^4 + 19/(3*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: 2/3 - 2/Nc^4 + 19/(3*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | real | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | real | z2 | total: 515/12 - 3/Nc^4 + 145/(12*Nc^2) - (395*Nc^2)/3 + (169/(6*Nc^3) - 145/(6*Nc) + (106*Nc)/3)*Nf + (4/3 - 8/Nc^2)*Nf^2 | planar: (-395*Nc^2)/3 + (106*Nc*Nf)/3 + (4*Nf^2)/3 | non-planar: 515/12 - 3/Nc^4 + 145/(12*Nc^2) + (169/(6*Nc^3) - 145/(6*Nc))*Nf - (8*Nf^2)/Nc^2
(7.1) +-+- adjoint L=3 | ly^2 | real | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^2 | real | z2^2 | total: 1443/20 - 61/(20*Nc^4) - 373/(5*Nc^2) - (217*Nc^2)/10 | planar: (-217*Nc^2)/10 | non-planar: 1443/20 - 61/(20*Nc^4) - 373/(5*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | iPi | 1 | total: -8723/216 + 49/(8*Nc^4) + 4637/(108*Nc^2) + (2569*Nc^2)/36 + (-115/(54*Nc^3) - 601/(54*Nc) - 20*Nc)*Nf + (46/9 + 52/(9*Nc^2))*Nf^2 - (8*Nf^3)/(9*Nc) | planar: (2569*Nc^2)/36 - 20*Nc*Nf + (46*Nf^2)/9 - (8*Nf^3)/(9*Nc) | non-planar: -8723/216 + 49/(8*Nc^4) + 4637/(108*Nc^2) + (-115/(54*Nc^3) - 601/(54*Nc))*Nf + (52*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^2 | iPi | z2 | total: 27/2 - 9/(2*Nc^4) + 34/Nc^2 - (145*Nc^2)/3 + (6/Nc^3 - 16/Nc + (46*Nc)/3)*Nf | planar: (-145*Nc^2)/3 + (46*Nc*Nf)/3 | non-planar: 27/2 - 9/(2*Nc^4) + 34/Nc^2 + (6/Nc^3 - 16/Nc)*Nf
(7.1) +-+- adjoint L=3 | ly^2 | iPi | z3 | total: 55/3 - 19/Nc^4 - 27/Nc^2 - (43*Nc^2)/3 | planar: (-43*Nc^2)/3 | non-planar: 55/3 - 19/Nc^4 - 27/Nc^2
(7.1) +-+- adjoint L=3 | ly^1 | real | 1 | total: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (96128*Nc^2)/729 + (-19535/(648*Nc^3) - 270437/(972*Nc) - (1168967*Nc)/5832)*Nf + (40769/729 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (96128*Nc^2)/729 - (1168967*Nc*Nf)/5832 + (40769*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (-19535/(648*Nc^3) - 270437/(972*Nc))*Nf + (9557*Nf^2)/(486*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | real | z2 | total: 5363/108 - 21/(4*Nc^4) + 563/(36*Nc^2) - (219359*Nc^2)/324 + (673/(9*Nc^3) + 3895/(27*Nc) + (24254*Nc)/81)*Nf + (-154/3 - 442/(9*Nc^2))*Nf^2 + (16*Nf^3)/(3*Nc) | planar: (-219359*Nc^2)/324 + (24254*Nc*Nf)/81 - (154*Nf^2)/3 + (16*Nf^3)/(3*Nc) | non-planar: 5363/108 - 21/(4*Nc^4) + 563/(36*Nc^2) + (673/(9*Nc^3) + 3895/(27*Nc))*Nf - (442*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | real | z3 | total: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (2417*Nc^2)/9 + (410/(9*Nc^3) - 242/(27*Nc) - (1912*Nc)/27)*Nf + (196/27 + 268/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/9 - (1912*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (410/(9*Nc^3) - 242/(27*Nc))*Nf + (268*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | real | z2^2 | total: 421/5 + 238/(5*Nc^4) - 2438/(15*Nc^2) + (4193*Nc^2)/15 + (-97/(15*Nc^3) + 322/(5*Nc) - (265*Nc)/3)*Nf | planar: (4193*Nc^2)/15 - (265*Nc*Nf)/3 | non-planar: 421/5 + 238/(5*Nc^4) - 2438/(15*Nc^2) + (-97/(15*Nc^3) + 322/(5*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^1 | real | z5 | total: -40 - 75/Nc^4 + 13/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: -40 - 75/Nc^4 + 13/Nc^2
(7.1) +-+- adjoint L=3 | ly^1 | real | z2*z3 | total: 146 + 44/Nc^4 - 324/Nc^2 - (34*Nc^2)/3 | planar: (-34*Nc^2)/3 | non-planar: 146 + 44/Nc^4 - 324/Nc^2
(7.1) +-+- adjoint L=3 | ly^1 | iPi | 1 | total: -30703/1296 - 213/(16*Nc^4) + 6083/(324*Nc^2) + (59689*Nc^2)/162 + (-2927/(324*Nc^3) - 10979/(108*Nc) - (12766*Nc)/81)*Nf + (3038/81 + 1690/(81*Nc^2))*Nf^2 - (80*Nf^3)/(27*Nc) | planar: (59689*Nc^2)/162 - (12766*Nc*Nf)/81 + (3038*Nf^2)/81 - (80*Nf^3)/(27*Nc) | non-planar: -30703/1296 - 213/(16*Nc^4) + 6083/(324*Nc^2) + (-2927/(324*Nc^3) - 10979/(108*Nc))*Nf + (1690*Nf^2)/(81*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | iPi | z2 | total: 79/18 + 19/Nc^4 + 1033/(6*Nc^2) - (814*Nc^2)/3 + (79/(3*Nc^3) - 247/(9*Nc) + 70*Nc)*Nf + (-8/3 - 40/(9*Nc^2))*Nf^2 | planar: (-814*Nc^2)/3 + 70*Nc*Nf - (8*Nf^2)/3 | non-planar: 79/18 + 19/Nc^4 + 1033/(6*Nc^2) + (79/(3*Nc^3) - 247/(9*Nc))*Nf - (40*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^1 | iPi | z3 | total: 1978/9 - 55/Nc^4 - 229/(9*Nc^2) - 78*Nc^2 + (-14/(9*Nc^3) - 466/(9*Nc) + 4*Nc)*Nf | planar: -78*Nc^2 + 4*Nc*Nf | non-planar: 1978/9 - 55/Nc^4 - 229/(9*Nc^2) + (-14/(9*Nc^3) - 466/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^1 | iPi | z2^2 | total: 101/2 - 89/(10*Nc^4) - 294/(5*Nc^2) + 36*Nc^2 | planar: 36*Nc^2 | non-planar: 101/2 - 89/(10*Nc^4) - 294/(5*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z2 | total: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) - (15657403*Nc^2)/11664 + (126311/(324*Nc^3) + 257558/(729*Nc) + (1488121*Nc)/2916)*Nf + (-1148/9 - 2168/(27*Nc^2))*Nf^2 + (80*Nf^3)/(9*Nc) | planar: (-15657403*Nc^2)/11664 + (1488121*Nc*Nf)/2916 - (1148*Nf^2)/9 + (80*Nf^3)/(9*Nc) | non-planar: 14488753/11664 + 12397/(48*Nc^4) + 1503451/(1296*Nc^2) + (126311/(324*Nc^3) + 257558/(729*Nc))*Nf - (2168*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z2^2 | total: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (100463*Nc^2)/135 + (-13174/(135*Nc^3) + 11944/(135*Nc) - (7982*Nc)/45)*Nf + (284/27 + 836/(135*Nc^2))*Nf^2 | planar: (100463*Nc^2)/135 - (7982*Nc*Nf)/45 + (284*Nf^2)/27 | non-planar: -5842/9 + 9/(5*Nc^4) - 69428/(135*Nc^2) + (-13174/(135*Nc^3) + 11944/(135*Nc))*Nf + (836*Nf^2)/(135*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^0 | real | z2*z3 | total: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (598*Nc^2)/3 + (-130/(3*Nc^3) + 368/(3*Nc) - (22*Nc)/3)*Nf | planar: (598*Nc^2)/3 - (22*Nc*Nf)/3 | non-planar: -1307/3 + 239/Nc^4 + 520/(3*Nc^2) + (-130/(3*Nc^3) + 368/(3*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.1) +-+- adjoint L=3 | ly^0 | real | z2^3 | total: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (585761*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-585761*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: 49873/378 - 33829/(630*Nc^4) - 40867/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | 1 | total: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) - (86087*Nc^2)/486 + (-84821/(648*Nc^3) - 762227/(2916*Nc) - (288083*Nc)/1944)*Nf + (14459/243 + 33887/(1458*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (-86087*Nc^2)/486 - (288083*Nc*Nf)/1944 + (14459*Nf^2)/243 - (200*Nf^3)/(81*Nc) | non-planar: 656995/2916 - 829/(12*Nc^4) - 4409/(81*Nc^2) + (-84821/(648*Nc^3) - 762227/(2916*Nc))*Nf + (33887*Nf^2)/(1458*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z2 | total: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) - (13843*Nc^2)/36 + (1985/(27*Nc^3) + 3367/(81*Nc) + (418*Nc)/3)*Nf + (-22 - 154/(9*Nc^2))*Nf^2 + (16*Nf^3)/(9*Nc) | planar: (-13843*Nc^2)/36 + (418*Nc*Nf)/3 - 22*Nf^2 + (16*Nf^3)/(9*Nc) | non-planar: 29315/324 + 1799/(12*Nc^4) + 55153/(108*Nc^2) + (1985/(27*Nc^3) + 3367/(81*Nc))*Nf - (154*Nf^2)/(9*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z3 | total: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (3335*Nc^2)/27 + (886/(9*Nc^3) + 802/(27*Nc) - (964*Nc)/27)*Nf + (140/27 + 212/(27*Nc^2))*Nf^2 | planar: (3335*Nc^2)/27 - (964*Nc*Nf)/27 + (140*Nf^2)/27 | non-planar: -5149/18 - 387/(2*Nc^4) - 5021/(9*Nc^2) + (886/(9*Nc^3) + 802/(27*Nc))*Nf + (212*Nf^2)/(27*Nc^2)
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z2^2 | total: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (7939*Nc^2)/30 + (35/(3*Nc^3) + 346/(15*Nc) - (251*Nc)/5)*Nf | planar: (7939*Nc^2)/30 - (251*Nc*Nf)/5 | non-planar: 177/10 + 263/(30*Nc^4) - 1627/(10*Nc^2) + (35/(3*Nc^3) + 346/(15*Nc))*Nf
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z5 | total: -538/3 + 94/Nc^4 + 494/Nc^2 - (254*Nc^2)/3 | planar: (-254*Nc^2)/3 | non-planar: -538/3 + 94/Nc^4 + 494/Nc^2
(7.1) +-+- adjoint L=3 | ly^0 | iPi | z2*z3 | total: 52/3 - 48/Nc^4 - 372/Nc^2 + 56*Nc^2 | planar: 56*Nc^2 | non-planar: 52/3 - 48/Nc^4 - 372/Nc^2
(7.2) ++-- a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
(7.2) ++-- a1 L=1 | ly^2 | real | 1 | total: 2/Nc - Nc/2 | planar: -1/2*Nc | non-planar: 2/Nc
(7.2) ++-- a1 L=1 | ly^1 | real | 1 | total: -Nc^(-1) - (5*Nc)/3 + (2*Nf)/3 | planar: (-5*Nc)/3 + (2*Nf)/3 | non-planar: -Nc^(-1)
(7.2) ++-- a1 L=1 | ly^1 | iPi | 1 | total: 4/Nc | planar: 0 | non-planar: 4/Nc
(7.2) ++-- a1 L=1 | ly^0 | real | 1 | total: -8/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -8/Nc
(7.2) ++-- a1 L=1 | ly^0 | real | z2 | total: -5/Nc - 4*Nc | planar: -4*Nc | non-planar: -5/Nc
(7.2) ++-- a1 L=2 | ly^4 | real | 1 | total: -1/4 - 2/(3*Nc^2) - Nc^2/12 | planar: -1/12*Nc^2 | non-planar: -1/4 - 2/(3*Nc^2)
(7.2) ++-- a1 L=2 | ly^3 | real | 1 | total: 77/18 + 8/(3*Nc^2) - (29*Nc^2)/18 + (-16/(9*Nc) + (4*Nc)/9)*Nf | planar: (-29*Nc^2)/18 + (4*Nc*Nf)/9 | non-planar: 77/18 + 8/(3*Nc^2) - (16*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^3 | iPi | 1 | total: -1 - 5/Nc^2 | planar: 0 | non-planar: -1 - 5/Nc^2
(7.2) ++-- a1 L=2 | ly^2 | real | 1 | total: 251/18 + 27/(2*Nc^2) - (101*Nc^2)/9 + (-37/(9*Nc) + (13*Nc)/3)*Nf - (4*Nf^2)/9 | planar: (-101*Nc^2)/9 + (13*Nc*Nf)/3 - (4*Nf^2)/9 | non-planar: 251/18 + 27/(2*Nc^2) - (37*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^2 | real | z2 | total: 19/2 + 61/Nc^2 + Nc^2/2 | planar: Nc^2/2 | non-planar: 19/2 + 61/Nc^2
(7.2) ++-- a1 L=2 | ly^2 | iPi | 1 | total: 13 + 3/Nc^2 - (4*Nf)/Nc | planar: 0 | non-planar: 13 + 3/Nc^2 - (4*Nf)/Nc
(7.2) ++-- a1 L=2 | ly^1 | real | 1 | total: -322/27 + 3/(4*Nc^2) - (3049*Nc^2)/108 + (112/(27*Nc) + (386*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-3049*Nc^2)/108 + (386*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -322/27 + 3/(4*Nc^2) + (112*Nf)/(27*Nc)
(7.2) ++-- a1 L=2 | ly^1 | real | z2 | total: -59 - 5/Nc^2 - (8*Nc^2)/3 + (14/Nc + (2*Nc)/3)*Nf | planar: (-8*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -59 - 5/Nc^2 + (14*Nf)/Nc
(7.2) ++-- a1 L=2 | ly^1 | real | z3 | total: -2 - 8/Nc^2 - 8*Nc^2 | planar: -8*Nc^2 | non-planar: -2 - 8/Nc^2
(7.2) ++-- a1 L=2 | ly^1 | iPi | 1 | total: 356/9 + 20/Nc^2 - (80*Nf)/(9*Nc) | planar: 0 | non-planar: 356/9 + 20/Nc^2 - (80*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^1 | iPi | z2 | total: 2 + 50/Nc^2 | planar: 0 | non-planar: 2 + 50/Nc^2
(7.2) ++-- a1 L=2 | ly^0 | real | 1 | total: -30659/324 - 511/(16*Nc^2) - (23213*Nc^2)/1296 + (1370/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-23213*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -30659/324 - 511/(16*Nc^2) + (1370*Nf)/(81*Nc)
(7.2) ++-- a1 L=2 | ly^0 | real | z2 | total: -1553/18 - 69/(2*Nc^2) - (311*Nc^2)/9 + (85/(9*Nc) + (71*Nc)/9)*Nf | planar: (-311*Nc^2)/9 + (71*Nc*Nf)/9 | non-planar: -1553/18 - 69/(2*Nc^2) + (85*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^0 | real | z3 | total: 337/9 + 35/Nc^2 - (118*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-118*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 337/9 + 35/Nc^2 + (14*Nf)/(9*Nc)
(7.2) ++-- a1 L=2 | ly^0 | real | z2^2 | total: 79/5 - 901/(10*Nc^2) - (77*Nc^2)/10 | planar: (-77*Nc^2)/10 | non-planar: 79/5 - 901/(10*Nc^2)
(7.2) ++-- a1 L=2 | ly^0 | iPi | 1 | total: 268/27 - 12/Nc^2 - (112*Nf)/(27*Nc) | planar: 0 | non-planar: 268/27 - 12/Nc^2 - (112*Nf)/(27*Nc)
(7.2) ++-- a1 L=2 | ly^0 | iPi | z2 | total: -38/3 - 6/Nc^2 + (8*Nf)/(3*Nc) | planar: 0 | non-planar: -38/3 - 6/Nc^2 + (8*Nf)/(3*Nc)
(7.2) ++-- a1 L=2 | ly^0 | iPi | z3 | total: -8 - 20/Nc^2 | planar: 0 | non-planar: -8 - 20/Nc^2
(7.2) ++-- a1 L=3 | ly^6 | real | 1 | total: 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36 - Nc^3/144 | planar: -1/144*Nc^3 | non-planar: 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36
(7.2) ++-- a1 L=3 | ly^5 | real | 1 | total: -13/(15*Nc^3) - 487/(180*Nc) - (53*Nc)/90 - (131*Nc^3)/360 + (13/45 + 13/(18*Nc^2) + (4*Nc^2)/45)*Nf | planar: (-131*Nc^3)/360 + (4*Nc^2*Nf)/45 | non-planar: -13/(15*Nc^3) - 487/(180*Nc) - (53*Nc)/90 + (13/45 + 13/(18*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^5 | iPi | 1 | total: 37/(30*Nc^3) + 11/(6*Nc) + (2*Nc)/3 | planar: 0 | non-planar: 37/(30*Nc^3) + 11/(6*Nc) + (2*Nc)/3
(7.2) ++-- a1 L=3 | ly^4 | real | 1 | total: -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 - (1535*Nc^3)/216 + (-775/108 - 7/(18*Nc^2) + (311*Nc^2)/108)*Nf + (35/(27*Nc) - (17*Nc)/54)*Nf^2 | planar: (-1535*Nc^3)/216 + (311*Nc^2*Nf)/108 - (17*Nc*Nf^2)/54 | non-planar: -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 + (-775/108 - 7/(18*Nc^2))*Nf + (35*Nf^2)/(27*Nc)
(7.2) ++-- a1 L=3 | ly^4 | real | z2 | total: -259/(6*Nc^3) - 217/(6*Nc) - (37*Nc)/6 + (13*Nc^3)/24 | planar: (13*Nc^3)/24 | non-planar: -259/(6*Nc^3) - 217/(6*Nc) - (37*Nc)/6
(7.2) ++-- a1 L=3 | ly^4 | iPi | 1 | total: -37/(6*Nc^3) - 757/(36*Nc) - (127*Nc)/36 + (23/18 + 107/(18*Nc^2))*Nf | planar: 0 | non-planar: -37/(6*Nc^3) - 757/(36*Nc) - (127*Nc)/36 + (23/18 + 107/(18*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^3 | real | 1 | total: 22/(3*Nc^3) + 15889/(216*Nc) + (2098*Nc)/27 - (13673*Nc^3)/216 + (-2795/54 - 422/(27*Nc^2) + (1763*Nc^2)/54)*Nf + (6/Nc - (140*Nc)/27)*Nf^2 + (8*Nf^3)/27 | planar: (-13673*Nc^3)/216 + (1763*Nc^2*Nf)/54 - (140*Nc*Nf^2)/27 + (8*Nf^3)/27 | non-planar: 22/(3*Nc^3) + 15889/(216*Nc) + (2098*Nc)/27 + (-2795/54 - 422/(27*Nc^2))*Nf + (6*Nf^2)/Nc
(7.2) ++-- a1 L=3 | ly^3 | real | z2 | total: 68/Nc^3 + 6157/(18*Nc) + (77*Nc)/3 + (32*Nc^3)/3 + (-20/3 - 830/(9*Nc^2) - (8*Nc^2)/3)*Nf | planar: (32*Nc^3)/3 - (8*Nc^2*Nf)/3 | non-planar: 68/Nc^3 + 6157/(18*Nc) + (77*Nc)/3 + (-20/3 - 830/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^3 | real | z3 | total: -14/Nc^3 + 15/Nc + (52*Nc)/3 - (7*Nc^3)/3 | planar: (-7*Nc^3)/3 | non-planar: -14/Nc^3 + 15/Nc + (52*Nc)/3
(7.2) ++-- a1 L=3 | ly^3 | iPi | 1 | total: -79/(3*Nc^3) - 232/(3*Nc) + (781*Nc)/27 + (-572/27 + 44/(3*Nc^2))*Nf + (88*Nf^2)/(27*Nc) | planar: 0 | non-planar: -79/(3*Nc^3) - 232/(3*Nc) + (781*Nc)/27 + (-572/27 + 44/(3*Nc^2))*Nf + (88*Nf^2)/(27*Nc)
(7.2) ++-- a1 L=3 | ly^3 | iPi | z2 | total: -325/(3*Nc^3) - 142/(3*Nc) - (5*Nc)/3 | planar: 0 | non-planar: -325/(3*Nc^3) - 142/(3*Nc) - (5*Nc)/3
(7.2) ++-- a1 L=3 | ly^2 | real | 1 | total: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 - (761785*Nc^3)/2592 + (-2519/24 - 3139/(81*Nc^2) + (108853*Nc^2)/648)*Nf + (649/(81*Nc) - (767*Nc)/27)*Nf^2 + (40*Nf^3)/27 | planar: (-761785*Nc^3)/2592 + (108853*Nc^2*Nf)/648 - (767*Nc*Nf^2)/27 + (40*Nf^3)/27 | non-planar: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 + (-2519/24 - 3139/(81*Nc^2))*Nf + (649*Nf^2)/(81*Nc)
(7.2) ++-- a1 L=3 | ly^2 | real | z2 | total: 300/Nc^3 + 6545/(6*Nc) - (1931*Nc)/12 + (449*Nc^3)/12 + (785/6 - 613/(3*Nc^2) - (103*Nc^2)/6)*Nf + (-56/(3*Nc) + 2*Nc)*Nf^2 | planar: (449*Nc^3)/12 - (103*Nc^2*Nf)/6 + 2*Nc*Nf^2 | non-planar: 300/Nc^3 + 6545/(6*Nc) - (1931*Nc)/12 + (785/6 - 613/(3*Nc^2))*Nf - (56*Nf^2)/(3*Nc)
(7.2) ++-- a1 L=3 | ly^2 | real | z3 | total: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 - (167*Nc^3)/9 + (71/9 - 274/(9*Nc^2) + (77*Nc^2)/9)*Nf | planar: (-167*Nc^3)/9 + (77*Nc^2*Nf)/9 | non-planar: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 + (71/9 - 274/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^2 | real | z2^2 | total: 4243/(5*Nc^3) + 2109/(20*Nc) - (273*Nc)/10 - (24*Nc^3)/5 | planar: (-24*Nc^3)/5 | non-planar: 4243/(5*Nc^3) + 2109/(20*Nc) - (273*Nc)/10
(7.2) ++-- a1 L=3 | ly^2 | iPi | 1 | total: 35/Nc^3 + 79/Nc + (6802*Nc)/27 - (3712*Nf)/27 + (40*Nf^2)/(3*Nc) | planar: 0 | non-planar: 35/Nc^3 + 79/Nc + (6802*Nc)/27 - (3712*Nf)/27 + (40*Nf^2)/(3*Nc)
(7.2) ++-- a1 L=3 | ly^2 | iPi | z2 | total: 69/Nc^3 + 1379/(3*Nc) - (88*Nc)/3 + (22/3 - 338/(3*Nc^2))*Nf | planar: 0 | non-planar: 69/Nc^3 + 1379/(3*Nc) - (88*Nc)/3 + (22/3 - 338/(3*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^2 | iPi | z3 | total: -84/Nc^3 + 119/(3*Nc) + (151*Nc)/3 | planar: 0 | non-planar: -84/Nc^3 + 119/(3*Nc) + (151*Nc)/3
(7.2) ++-- a1 L=3 | ly^1 | real | 1 | total: 943/(16*Nc^3) + 207793/(1296*Nc) - (4676399*Nc)/11664 - (2489315*Nc^3)/3888 + (381775/2916 - 18893/(648*Nc^2) + (791297*Nc^2)/1944)*Nf + (-7687/(1458*Nc) - (17087*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-2489315*Nc^3)/3888 + (791297*Nc^2*Nf)/1944 - (17087*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: 943/(16*Nc^3) + 207793/(1296*Nc) - (4676399*Nc)/11664 + (381775/2916 - 18893/(648*Nc^2))*Nf - (7687*Nf^2)/(1458*Nc)
(7.2) ++-- a1 L=3 | ly^1 | real | z2 | total: -1849/(4*Nc^3) - 12791/(27*Nc) - (346255*Nc)/324 - (487*Nc^3)/9 + (42220/81 - 958/(27*Nc^2) + (182*Nc^2)/9)*Nf + (-394/(9*Nc) - (10*Nc)/9)*Nf^2 | planar: (-487*Nc^3)/9 + (182*Nc^2*Nf)/9 - (10*Nc*Nf^2)/9 | non-planar: -1849/(4*Nc^3) - 12791/(27*Nc) - (346255*Nc)/324 + (42220/81 - 958/(27*Nc^2))*Nf - (394*Nf^2)/(9*Nc)
(7.2) ++-- a1 L=3 | ly^1 | real | z3 | total: -95/Nc^3 + 4985/(18*Nc) + (628*Nc)/27 - (9109*Nc^3)/54 + (698/27 - 404/(9*Nc^2) + (1438*Nc^2)/27)*Nf + (-100/(9*Nc) - (164*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/54 + (1438*Nc^2*Nf)/27 - (164*Nc*Nf^2)/27 | non-planar: -95/Nc^3 + 4985/(18*Nc) + (628*Nc)/27 + (698/27 - 404/(9*Nc^2))*Nf - (100*Nf^2)/(9*Nc)
(7.2) ++-- a1 L=3 | ly^1 | real | z2^2 | total: -3299/(10*Nc^3) - 17537/(10*Nc) + (7967*Nc)/30 + (41*Nc^3)/15 + (-170/3 + 1813/(5*Nc^2) + (37*Nc^2)/15)*Nf | planar: (41*Nc^3)/15 + (37*Nc^2*Nf)/15 | non-planar: -3299/(10*Nc^3) - 17537/(10*Nc) + (7967*Nc)/30 + (-170/3 + 1813/(5*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^1 | real | z5 | total: 186/Nc^3 - 47/Nc + 13*Nc + 86*Nc^3 | planar: 86*Nc^3 | non-planar: 186/Nc^3 - 47/Nc + 13*Nc
(7.2) ++-- a1 L=3 | ly^1 | real | z2*z3 | total: 912/Nc^3 - 272/Nc - (782*Nc)/3 - 18*Nc^3 | planar: -18*Nc^3 | non-planar: 912/Nc^3 - 272/Nc - (782*Nc)/3
(7.2) ++-- a1 L=3 | ly^1 | iPi | 1 | total: -33/(4*Nc^3) + 15845/(81*Nc) + (19285*Nc)/36 + (-19493/81 + 1693/(81*Nc^2))*Nf + (1424*Nf^2)/(81*Nc) | planar: 0 | non-planar: -33/(4*Nc^3) + 15845/(81*Nc) + (19285*Nc)/36 + (-19493/81 + 1693/(81*Nc^2))*Nf + (1424*Nf^2)/(81*Nc)
(7.2) ++-- a1 L=3 | ly^1 | iPi | z2 | total: 374/Nc^3 + 3004/(3*Nc) - (470*Nc)/3 + (60 - 532/(3*Nc^2))*Nf - (16*Nf^2)/(3*Nc) | planar: 0 | non-planar: 374/Nc^3 + 3004/(3*Nc) - (470*Nc)/3 + (60 - 532/(3*Nc^2))*Nf - (16*Nf^2)/(3*Nc)
(7.2) ++-- a1 L=3 | ly^1 | iPi | z3 | total: -250/Nc^3 + 1376/(9*Nc) - (1670*Nc)/9 + (104/9 - 800/(9*Nc^2))*Nf | planar: 0 | non-planar: -250/Nc^3 + 1376/(9*Nc) - (1670*Nc)/9 + (104/9 - 800/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^1 | iPi | z2^2 | total: 2642/(5*Nc^3) - 517/(5*Nc) + (309*Nc)/5 | planar: 0 | non-planar: 2642/(5*Nc^3) - 517/(5*Nc) + (309*Nc)/5
(7.2) ++-- a1 L=3 | ly^0 | real | 1 | total: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 - (59208167*Nc^3)/104976 + (28767799/52488 + 145/(972*Nc^2) + (22674005*Nc^2)/52488)*Nf + (-441631/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-59208167*Nc^3)/104976 + (22674005*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 + (28767799/52488 + 145/(972*Nc^2))*Nf - (441631*Nf^2)/(26244*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z2 | total: -39649/(48*Nc^3) - 518143/(324*Nc) - (19431265*Nc)/11664 - (325757*Nc^3)/729 + (1483873/2916 - 157247/(324*Nc^2) + (272827*Nc^2)/1458)*Nf + (-50/(9*Nc) - (130*Nc)/9)*Nf^2 | planar: (-325757*Nc^3)/729 + (272827*Nc^2*Nf)/1458 - (130*Nc*Nf^2)/9 | non-planar: -39649/(48*Nc^3) - 518143/(324*Nc) - (19431265*Nc)/11664 + (1483873/2916 - 157247/(324*Nc^2))*Nf - (50*Nf^2)/(9*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z3 | total: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 - (85286*Nc^3)/243 + (-196/27 - 43321/(81*Nc^2) + (8755*Nc^2)/81)*Nf + (-2960/(243*Nc) - (3196*Nc)/243)*Nf^2 | planar: (-85286*Nc^3)/243 + (8755*Nc^2*Nf)/81 - (3196*Nc*Nf^2)/243 | non-planar: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 + (-196/27 - 43321/(81*Nc^2))*Nf - (2960*Nf^2)/(243*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z2^2 | total: -4973/(5*Nc^3) - 172087/(135*Nc) + (24548*Nc)/45 - (13469*Nc^3)/135 + (-16354/135 + 10562/(27*Nc^2) + (94*Nc^2)/9)*Nf + (-584/(135*Nc) + (218*Nc)/135)*Nf^2 | planar: (-13469*Nc^3)/135 + (94*Nc^2*Nf)/9 + (218*Nc*Nf^2)/135 | non-planar: -4973/(5*Nc^3) - 172087/(135*Nc) + (24548*Nc)/45 + (-16354/135 + 10562/(27*Nc^2))*Nf - (584*Nf^2)/(135*Nc)
(7.2) ++-- a1 L=3 | ly^0 | real | z5 | total: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (457*Nc^3)/3 + (-92/9 + 2308/(9*Nc^2) - (572*Nc^2)/9)*Nf | planar: (457*Nc^3)/3 - (572*Nc^2*Nf)/9 | non-planar: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (-92/9 + 2308/(9*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^0 | real | z2*z3 | total: 539/Nc^3 - 429/Nc + 312*Nc + 66*Nc^3 + (-38 + 334/Nc^2 + 12*Nc^2)*Nf | planar: 66*Nc^3 + 12*Nc^2*Nf | non-planar: 539/Nc^3 - 429/Nc + 312*Nc + (-38 + 334/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^0 | real | z3^2 | total: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (44*Nc^3)/9 + (-64 + 128/Nc^2 + 16*Nc^2)*Nf | planar: (44*Nc^3)/9 + 16*Nc^2*Nf | non-planar: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (-64 + 128/Nc^2)*Nf
(7.2) ++-- a1 L=3 | ly^0 | real | z2^3 | total: -392837/(630*Nc^3) + 6563/(45*Nc) + (167623*Nc)/1890 - (9953*Nc^3)/378 + (-1984/35 + 3968/(35*Nc^2) + (496*Nc^2)/35)*Nf | planar: (-9953*Nc^3)/378 + (496*Nc^2*Nf)/35 | non-planar: -392837/(630*Nc^3) + 6563/(45*Nc) + (167623*Nc)/1890 + (-1984/35 + 3968/(35*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^0 | iPi | 1 | total: -778/(3*Nc^3) - 10249/(27*Nc) - (188320*Nc)/729 + (88207/1458 - 553/(6*Nc^2))*Nf + (5216*Nf^2)/(729*Nc) | planar: 0 | non-planar: -778/(3*Nc^3) - 10249/(27*Nc) - (188320*Nc)/729 + (88207/1458 - 553/(6*Nc^2))*Nf + (5216*Nf^2)/(729*Nc)
(7.2) ++-- a1 L=3 | ly^0 | iPi | z2 | total: 836/(3*Nc^3) - 2671/(27*Nc) - (20105*Nc)/81 + (6356/81 + 1768/(27*Nc^2))*Nf - (80*Nf^2)/(9*Nc) | planar: 0 | non-planar: 836/(3*Nc^3) - 2671/(27*Nc) - (20105*Nc)/81 + (6356/81 + 1768/(27*Nc^2))*Nf - (80*Nf^2)/(9*Nc)
(7.2) ++-- a1 L=3 | ly^0 | iPi | z3 | total: -350/Nc^3 - 1151/(3*Nc) - (3881*Nc)/27 + (404/9 + 736/(9*Nc^2))*Nf - (112*Nf^2)/(27*Nc) | planar: 0 | non-planar: -350/Nc^3 - 1151/(3*Nc) - (3881*Nc)/27 + (404/9 + 736/(9*Nc^2))*Nf - (112*Nf^2)/(27*Nc)
(7.2) ++-- a1 L=3 | ly^0 | iPi | z2^2 | total: -1679/(15*Nc^3) - 9343/(15*Nc) + (926*Nc)/3 + (-626/15 + 458/(5*Nc^2))*Nf | planar: 0 | non-planar: -1679/(15*Nc^3) - 9343/(15*Nc) + (926*Nc)/3 + (-626/15 + 458/(5*Nc^2))*Nf
(7.2) ++-- a1 L=3 | ly^0 | iPi | z5 | total: 524/Nc^3 + 13/(3*Nc) + (101*Nc)/3 | planar: 0 | non-planar: 524/Nc^3 + 13/(3*Nc) + (101*Nc)/3
(7.2) ++-- a1 L=3 | ly^0 | iPi | z2*z3 | total: 140/Nc^3 - 228/Nc + (128*Nc)/3 | planar: 0 | non-planar: 140/Nc^3 - 228/Nc + (128*Nc)/3
(7.2) ++-- a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.2) ++-- a2 L=1 | ly^2 | real | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
(7.2) ++-- a2 L=1 | ly^1 | real | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.2) ++-- a2 L=1 | ly^1 | iPi | 1 | total: -2 - 2/Nc^2 | planar: -2 | non-planar: -2/Nc^2
(7.2) ++-- a2 L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.2) ++-- a2 L=1 | ly^0 | real | z2 | total: 7 + 2/Nc^2 | planar: 7 | non-planar: 2/Nc^2
(7.2) ++-- a2 L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
(7.2) ++-- a2 L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) - 47/(18*Nc) - (17*Nc)/9 + (8/9 + 4/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -5/(6*Nc^3) - 47/(18*Nc) + (4*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^3 | iPi | 1 | total: Nc^(-3) + 4/Nc + Nc | planar: Nc | non-planar: Nc^(-3) + 4/Nc
(7.2) ++-- a2 L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^2 | real | z2 | total: -37/(2*Nc^3) - 95/(2*Nc) - 5*Nc | planar: -5*Nc | non-planar: -37/(2*Nc^3) - 95/(2*Nc)
(7.2) ++-- a2 L=2 | ly^2 | iPi | 1 | total: -3/Nc^3 - 7/Nc - 6*Nc + (2 + 2/Nc^2)*Nf | planar: -6*Nc + 2*Nf | non-planar: -3/Nc^3 - 7/Nc + (2*Nf)/Nc^2
(7.2) ++-- a2 L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 262/(9*Nc) - (103*Nc)/108 + (-26/3 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-103*Nc)/108 - (26*Nf)/3 + (40*Nf^2)/(27*Nc) | non-planar: 45/(4*Nc^3) + 262/(9*Nc) - (88*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^1 | real | z2 | total: 5/Nc^3 + 109/(3*Nc) + (76*Nc)/3 + (-22/3 - 22/(3*Nc^2))*Nf | planar: (76*Nc)/3 - (22*Nf)/3 | non-planar: 5/Nc^3 + 109/(3*Nc) - (22*Nf)/(3*Nc^2)
(7.2) ++-- a2 L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 8/Nc + 14*Nc | planar: 14*Nc | non-planar: -4/Nc^3 + 8/Nc
(7.2) ++-- a2 L=2 | ly^1 | iPi | 1 | total: -12/Nc^3 - 196/(9*Nc) - (232*Nc)/9 + (40/9 + 40/(9*Nc^2))*Nf | planar: (-232*Nc)/9 + (40*Nf)/9 | non-planar: -12/Nc^3 - 196/(9*Nc) + (40*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^1 | iPi | z2 | total: -16/Nc^3 - 40/Nc + 4*Nc | planar: 4*Nc | non-planar: -16/Nc^3 - 40/Nc
(7.2) ++-- a2 L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | real | z2 | total: 37/(2*Nc^3) + 1085/(18*Nc) + (689*Nc)/9 + (-107/9 - 49/(9*Nc^2))*Nf | planar: (689*Nc)/9 - (107*Nf)/9 | non-planar: 37/(2*Nc^3) + 1085/(18*Nc) - (49*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | real | z2^2 | total: 57/(2*Nc^3) + 343/(5*Nc) - (151*Nc)/10 | planar: (-151*Nc)/10 | non-planar: 57/(2*Nc^3) + 343/(5*Nc)
(7.2) ++-- a2 L=2 | ly^0 | iPi | 1 | total: 4/Nc^3 + 28/(27*Nc) - (80*Nc)/27 + (56/27 + 56/(27*Nc^2))*Nf | planar: (-80*Nc)/27 + (56*Nf)/27 | non-planar: 4/Nc^3 + 28/(27*Nc) + (56*Nf)/(27*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | iPi | z2 | total: 2/Nc^3 + 22/(3*Nc) + (28*Nc)/3 + (-4/3 - 4/(3*Nc^2))*Nf | planar: (28*Nc)/3 - (4*Nf)/3 | non-planar: 2/Nc^3 + 22/(3*Nc) - (4*Nf)/(3*Nc^2)
(7.2) ++-- a2 L=2 | ly^0 | iPi | z3 | total: 8/Nc^3 + 14/Nc + 6*Nc | planar: 6*Nc | non-planar: 8/Nc^3 + 14/Nc
(7.2) ++-- a2 L=3 | ly^6 | real | 1 | total: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.2) ++-- a2 L=3 | ly^5 | real | 1 | total: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (14*Nc^2)/9 + (-4/(45*Nc^3) - 41/(90*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (-4/(45*Nc^3) - 41/(90*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^5 | iPi | 1 | total: -2 - 1/(10*Nc^4) - 6/(5*Nc^2) - (13*Nc^2)/30 | planar: (-13*Nc^2)/30 | non-planar: -2 - 1/(10*Nc^4) - 6/(5*Nc^2)
(7.2) ++-- a2 L=3 | ly^4 | real | 1 | total: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
(7.2) ++-- a2 L=3 | ly^4 | real | z2 | total: 383/12 + 145/(24*Nc^4) + 91/(2*Nc^2) + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: 383/12 + 145/(24*Nc^4) + 91/(2*Nc^2)
(7.2) ++-- a2 L=3 | ly^4 | iPi | 1 | total: 287/18 + 5/(3*Nc^4) + 107/(12*Nc^2) + (151*Nc^2)/36 + (-7/(6*Nc^3) - 43/(9*Nc) - (23*Nc)/18)*Nf | planar: (151*Nc^2)/36 - (23*Nc*Nf)/18 | non-planar: 287/18 + 5/(3*Nc^4) + 107/(12*Nc^2) + (-7/(6*Nc^3) - 43/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^3 | real | 1 | total: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) - (2581*Nc^2)/108 + (25/(6*Nc^3) + 235/(18*Nc) + (473*Nc)/27)*Nf + (-14/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2581*Nc^2)/108 + (473*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) + (25/(6*Nc^3) + 235/(18*Nc))*Nf - (8*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^3 | real | z2 | total: -4465/18 - 30/Nc^4 - 422/(3*Nc^2) - (83*Nc^2)/3 + (80/(3*Nc^3) + 614/(9*Nc) + (20*Nc)/3)*Nf | planar: (-83*Nc^2)/3 + (20*Nc*Nf)/3 | non-planar: -4465/18 - 30/Nc^4 - 422/(3*Nc^2) + (80/(3*Nc^3) + 614/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^3 | real | z3 | total: -11 + 11/(3*Nc^4) + 16/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -11 + 11/(3*Nc^4) + 16/(3*Nc^2)
(7.2) ++-- a2 L=3 | ly^3 | iPi | 1 | total: 1303/27 + 6/Nc^4 + 62/(3*Nc^2) - (5*Nc^2)/27 + (-44/(27*Nc) + (220*Nc)/27)*Nf + (-44/27 - 44/(27*Nc^2))*Nf^2 | planar: (-5*Nc^2)/27 + (220*Nc*Nf)/27 - (44*Nf^2)/27 | non-planar: 1303/27 + 6/Nc^4 + 62/(3*Nc^2) - (44*Nf)/(27*Nc) - (44*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^3 | iPi | z2 | total: 85/3 + 21/Nc^4 + 111/Nc^2 - 3*Nc^2 | planar: -3*Nc^2 | non-planar: 85/3 + 21/Nc^4 + 111/Nc^2
(7.2) ++-- a2 L=3 | ly^2 | real | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^2 | real | z2 | total: -9601/12 - 219/(2*Nc^4) - 4337/(12*Nc^2) + (11*Nc^2)/3 + (295/(6*Nc^3) + 485/(6*Nc) - (118*Nc)/3)*Nf + (20/3 + 10/Nc^2)*Nf^2 | planar: (11*Nc^2)/3 - (118*Nc*Nf)/3 + (20*Nf^2)/3 | non-planar: -9601/12 - 219/(2*Nc^4) - 4337/(12*Nc^2) + (295/(6*Nc^3) + 485/(6*Nc))*Nf + (10*Nf^2)/Nc^2
(7.2) ++-- a2 L=3 | ly^2 | real | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^2 | real | z2^2 | total: 1743/20 - 979/(5*Nc^4) - 4168/(5*Nc^2) + (203*Nc^2)/10 | planar: (203*Nc^2)/10 | non-planar: 1743/20 - 979/(5*Nc^4) - 4168/(5*Nc^2)
(7.2) ++-- a2 L=3 | ly^2 | iPi | 1 | total: -4951/54 - 33/(2*Nc^4) - 6193/(54*Nc^2) - (2575*Nc^2)/18 + (395/(27*Nc^3) + 1358/(27*Nc) + (653*Nc)/9)*Nf + (-20/3 - 20/(3*Nc^2))*Nf^2 | planar: (-2575*Nc^2)/18 + (653*Nc*Nf)/9 - (20*Nf^2)/3 | non-planar: -4951/54 - 33/(2*Nc^4) - 6193/(54*Nc^2) + (395/(27*Nc^3) + 1358/(27*Nc))*Nf - (20*Nf^2)/(3*Nc^2)
(7.2) ++-- a2 L=3 | ly^2 | iPi | z2 | total: -303 - 33/Nc^4 - 559/(3*Nc^2) + 23*Nc^2 + (112/(3*Nc^3) + 76/Nc - 8*Nc)*Nf | planar: 23*Nc^2 - 8*Nc*Nf | non-planar: -303 - 33/Nc^4 - 559/(3*Nc^2) + (112/(3*Nc^3) + 76/Nc)*Nf
(7.2) ++-- a2 L=3 | ly^2 | iPi | z3 | total: -154/3 + 30/Nc^4 + 43/Nc^2 - (83*Nc^2)/3 | planar: (-83*Nc^2)/3 | non-planar: -154/3 + 30/Nc^4 + 43/Nc^2
(7.2) ++-- a2 L=3 | ly^1 | real | 1 | total: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (96128*Nc^2)/729 + (-19535/(648*Nc^3) - 270437/(972*Nc) - (1168967*Nc)/5832)*Nf + (40769/729 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (96128*Nc^2)/729 - (1168967*Nc*Nf)/5832 + (40769*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (-19535/(648*Nc^3) - 270437/(972*Nc))*Nf + (9557*Nf^2)/(486*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | real | z2 | total: 19303/54 + 261/(2*Nc^4) + 34609/(36*Nc^2) + (197467*Nc^2)/324 + (-232/(9*Nc^3) - 6056/(27*Nc) - (20728*Nc)/81)*Nf + (58/3 + 230/(9*Nc^2))*Nf^2 | planar: (197467*Nc^2)/324 - (20728*Nc*Nf)/81 + (58*Nf^2)/3 | non-planar: 19303/54 + 261/(2*Nc^4) + 34609/(36*Nc^2) + (-232/(9*Nc^3) - 6056/(27*Nc))*Nf + (230*Nf^2)/(9*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | real | z3 | total: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (2417*Nc^2)/9 + (410/(9*Nc^3) - 242/(27*Nc) - (1912*Nc)/27)*Nf + (196/27 + 268/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/9 - (1912*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (410/(9*Nc^3) - 242/(27*Nc))*Nf + (268*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | real | z2^2 | total: 5966/5 + 1211/(10*Nc^4) + 10072/(15*Nc^2) - (2557*Nc^2)/15 + (-1897/(15*Nc^3) - 1128/(5*Nc) + (131*Nc)/3)*Nf | planar: (-2557*Nc^2)/15 + (131*Nc*Nf)/3 | non-planar: 5966/5 + 1211/(10*Nc^4) + 10072/(15*Nc^2) + (-1897/(15*Nc^3) - 1128/(5*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^1 | real | z5 | total: -40 - 75/Nc^4 + 13/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: -40 - 75/Nc^4 + 13/Nc^2
(7.2) ++-- a2 L=3 | ly^1 | real | z2*z3 | total: 564 - 250/Nc^4 - 744/Nc^2 + (206*Nc^2)/3 | planar: (206*Nc^2)/3 | non-planar: 564 - 250/Nc^4 - 744/Nc^2
(7.2) ++-- a2 L=3 | ly^1 | iPi | 1 | total: -71297/648 - 15/(8*Nc^4) - 64043/(648*Nc^2) - (110663*Nc^2)/216 + (1499/(162*Nc^3) + 3980/(81*Nc) + (26141*Nc)/162)*Nf + (-712/81 - 712/(81*Nc^2))*Nf^2 | planar: (-110663*Nc^2)/216 + (26141*Nc*Nf)/162 - (712*Nf^2)/81 | non-planar: -71297/648 - 15/(8*Nc^4) - 64043/(648*Nc^2) + (1499/(162*Nc^3) + 3980/(81*Nc))*Nf - (712*Nf^2)/(81*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | iPi | z2 | total: -753 - 131/Nc^4 - 522/Nc^2 + (562*Nc^2)/3 + (58/Nc^3 + 328/(3*Nc) - 50*Nc)*Nf + (8/3 + 8/(3*Nc^2))*Nf^2 | planar: (562*Nc^2)/3 - 50*Nc*Nf + (8*Nf^2)/3 | non-planar: -753 - 131/Nc^4 - 522/Nc^2 + (58/Nc^3 + 328/(3*Nc))*Nf + (8*Nf^2)/(3*Nc^2)
(7.2) ++-- a2 L=3 | ly^1 | iPi | z3 | total: -70 + 86/Nc^4 + 770/(9*Nc^2) + (1630*Nc^2)/9 + (292/(9*Nc^3) + 68/Nc - (208*Nc)/9)*Nf | planar: (1630*Nc^2)/9 - (208*Nc*Nf)/9 | non-planar: -70 + 86/Nc^4 + 770/(9*Nc^2) + (292/(9*Nc^3) + 68/Nc)*Nf
(7.2) ++-- a2 L=3 | ly^1 | iPi | z2^2 | total: 947/5 - 666/(5*Nc^4) - 2498/(5*Nc^2) - (217*Nc^2)/5 | planar: (-217*Nc^2)/5 | non-planar: 947/5 - 666/(5*Nc^4) - 2498/(5*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z2 | total: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (15162827*Nc^2)/11664 + (27134/(81*Nc^3) - 288907/(2916*Nc) - (1302221*Nc)/2916)*Nf + (34/3 + 26/(3*Nc^2))*Nf^2 | planar: (15162827*Nc^2)/11664 - (1302221*Nc*Nf)/2916 + (34*Nf^2)/3 | non-planar: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (27134/(81*Nc^3) - 288907/(2916*Nc))*Nf + (26*Nf^2)/(3*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z2^2 | total: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) - (67027*Nc^2)/135 + (-23164/(135*Nc^3) - 29276/(135*Nc) + (4858*Nc)/45)*Nf + (-4/27 + 386/(135*Nc^2))*Nf^2 | planar: (-67027*Nc^2)/135 + (4858*Nc*Nf)/45 - (4*Nf^2)/27 | non-planar: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) + (-23164/(135*Nc^3) - 29276/(135*Nc))*Nf + (386*Nf^2)/(135*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^0 | real | z2*z3 | total: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) - 578*Nc^2 + (-436/(3*Nc^3) - 710/(3*Nc) + 74*Nc)*Nf | planar: -578*Nc^2 + 74*Nc*Nf | non-planar: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) + (-436/(3*Nc^3) - 710/(3*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.2) ++-- a2 L=3 | ly^0 | real | z2^3 | total: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (60719*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-60719*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.2) ++-- a2 L=3 | ly^0 | iPi | 1 | total: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (450517*Nc^2)/1458 + (403/(4*Nc^3) - 12271/(729*Nc) - (152359*Nc)/2916)*Nf + (-2608/729 - 2608/(729*Nc^2))*Nf^2 | planar: (450517*Nc^2)/1458 - (152359*Nc*Nf)/2916 - (2608*Nf^2)/729 | non-planar: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (403/(4*Nc^3) - 12271/(729*Nc))*Nf - (2608*Nf^2)/(729*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | iPi | z2 | total: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (22603*Nc^2)/81 + (-986/(27*Nc^3) - 3436/(81*Nc) - (5266*Nc)/81)*Nf + (40/9 + 40/(9*Nc^2))*Nf^2 | planar: (22603*Nc^2)/81 - (5266*Nc*Nf)/81 + (40*Nf^2)/9 | non-planar: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (-986/(27*Nc^3) - 3436/(81*Nc))*Nf + (40*Nf^2)/(9*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | iPi | z3 | total: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (3916*Nc^2)/27 + (-476/(9*Nc^3) - 116/(3*Nc) - (316*Nc)/9)*Nf + (56/27 + 56/(27*Nc^2))*Nf^2 | planar: (3916*Nc^2)/27 - (316*Nc*Nf)/9 + (56*Nf^2)/27 | non-planar: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (-476/(9*Nc^3) - 116/(3*Nc))*Nf + (56*Nf^2)/(27*Nc^2)
(7.2) ++-- a2 L=3 | ly^0 | iPi | z2^2 | total: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) - (2261*Nc^2)/10 + (-106/(3*Nc^3) - 232/(5*Nc) + (478*Nc)/15)*Nf | planar: (-2261*Nc^2)/10 + (478*Nc*Nf)/15 | non-planar: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) + (-106/(3*Nc^3) - 232/(5*Nc))*Nf
(7.2) ++-- a2 L=3 | ly^0 | iPi | z5 | total: 418/3 - 169/Nc^4 - 481/Nc^2 - (154*Nc^2)/3 | planar: (-154*Nc^2)/3 | non-planar: 418/3 - 169/Nc^4 - 481/Nc^2
(7.2) ++-- a2 L=3 | ly^0 | iPi | z2*z3 | total: 914/3 - 44/Nc^4 - 146/Nc^2 - (208*Nc^2)/3 | planar: (-208*Nc^2)/3 | non-planar: 914/3 - 44/Nc^4 - 146/Nc^2
(7.2) ++-- singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
(7.2) ++-- singlet L=1 | ly^2 | real | 1 | total: 1 - 1/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: 1 - 1/(2*Nc^2)
(7.2) ++-- singlet L=1 | ly^1 | real | 1 | total: -1/3 + 2/Nc^2 - (5*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-5*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -1/3 + 2/Nc^2 - (2*Nf)/(3*Nc)
(7.2) ++-- singlet L=1 | ly^1 | iPi | 1 | total: 2 - 2/Nc^2 | planar: 0 | non-planar: 2 - 2/Nc^2
(7.2) ++-- singlet L=1 | ly^0 | real | 1 | total: -59/9 + 8/Nc^2 - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -59/9 + 8/Nc^2 - (10*Nf)/(9*Nc)
(7.2) ++-- singlet L=1 | ly^0 | real | z2 | total: 2 + 2/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: 2 + 2/Nc^2
(7.2) ++-- singlet L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4 - Nc^3/12 | planar: -1/12*Nc^3 | non-planar: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4
(7.2) ++-- singlet L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) + 1/(18*Nc) + (43*Nc)/18 - (29*Nc^3)/18 + (-8/9 + 4/(9*Nc^2) + (4*Nc^2)/9)*Nf | planar: (-29*Nc^3)/18 + (4*Nc^2*Nf)/9 | non-planar: -5/(6*Nc^3) + 1/(18*Nc) + (43*Nc)/18 + (-8/9 + 4/(9*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^3 | iPi | 1 | total: Nc^(-3) - Nc^(-1) | planar: 0 | non-planar: Nc^(-3) - Nc^(-1)
(7.2) ++-- singlet L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 - (101*Nc^3)/9 + (-34/9 - 5/(9*Nc^2) + (13*Nc^2)/3)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-101*Nc^3)/9 + (13*Nc^2*Nf)/3 - (4*Nc*Nf^2)/9 | non-planar: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 + (-34/9 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
(7.2) ++-- singlet L=2 | ly^2 | real | z2 | total: -37/(2*Nc^3) + 27/(2*Nc) + (9*Nc)/2 + Nc^3/2 | planar: Nc^3/2 | non-planar: -37/(2*Nc^3) + 27/(2*Nc) + (9*Nc)/2
(7.2) ++-- singlet L=2 | ly^2 | iPi | 1 | total: -3/Nc^3 - 4/Nc + 7*Nc + (-2 + 2/Nc^2)*Nf | planar: 0 | non-planar: -3/Nc^3 - 4/Nc + 7*Nc + (-2 + 2/Nc^2)*Nf
(7.2) ++-- singlet L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 1075/(36*Nc) - (1391*Nc)/108 - (3049*Nc^3)/108 + (-122/27 - 88/(9*Nc^2) + (386*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/108 + (386*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 45/(4*Nc^3) + 1075/(36*Nc) - (1391*Nc)/108 + (-122/27 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
(7.2) ++-- singlet L=2 | ly^1 | real | z2 | total: 5/Nc^3 + 94/(3*Nc) - (101*Nc)/3 - (8*Nc^3)/3 + (20/3 - 22/(3*Nc^2) + (2*Nc^2)/3)*Nf | planar: (-8*Nc^3)/3 + (2*Nc^2*Nf)/3 | non-planar: 5/Nc^3 + 94/(3*Nc) - (101*Nc)/3 + (20/3 - 22/(3*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 12*Nc - 8*Nc^3 | planar: -8*Nc^3 | non-planar: -4/Nc^3 + 12*Nc
(7.2) ++-- singlet L=2 | ly^1 | iPi | 1 | total: -12/Nc^3 - 16/(9*Nc) + (124*Nc)/9 + (-40/9 + 40/(9*Nc^2))*Nf | planar: 0 | non-planar: -12/Nc^3 - 16/(9*Nc) + (124*Nc)/9 + (-40/9 + 40/(9*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^1 | iPi | z2 | total: -16/Nc^3 + 10/Nc + 6*Nc | planar: 0 | non-planar: -16/Nc^3 + 10/Nc + 6*Nc
(7.2) ++-- singlet L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 - (23213*Nc^3)/1296 + (5/81 - 1370/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-23213*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 + (5/81 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
(7.2) ++-- singlet L=2 | ly^0 | real | z2 | total: 37/(2*Nc^3) + 232/(9*Nc) - (175*Nc)/18 - (311*Nc^3)/9 + (-22/9 - 49/(9*Nc^2) + (71*Nc^2)/9)*Nf | planar: (-311*Nc^3)/9 + (71*Nc^2*Nf)/9 | non-planar: 37/(2*Nc^3) + 232/(9*Nc) - (175*Nc)/18 + (-22/9 - 49/(9*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 - (118*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-118*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | real | z2^2 | total: 57/(2*Nc^3) - 43/(2*Nc) + (7*Nc)/10 - (77*Nc^3)/10 | planar: (-77*Nc^3)/10 | non-planar: 57/(2*Nc^3) - 43/(2*Nc) + (7*Nc)/10
(7.2) ++-- singlet L=2 | ly^0 | iPi | 1 | total: 4/Nc^3 - 296/(27*Nc) + (188*Nc)/27 + (-56/27 + 56/(27*Nc^2))*Nf | planar: 0 | non-planar: 4/Nc^3 - 296/(27*Nc) + (188*Nc)/27 + (-56/27 + 56/(27*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | iPi | z2 | total: 2/Nc^3 + 4/(3*Nc) - (10*Nc)/3 + (4/3 - 4/(3*Nc^2))*Nf | planar: 0 | non-planar: 2/Nc^3 + 4/(3*Nc) - (10*Nc)/3 + (4/3 - 4/(3*Nc^2))*Nf
(7.2) ++-- singlet L=2 | ly^0 | iPi | z3 | total: 8/Nc^3 - 6/Nc - 2*Nc | planar: 0 | non-planar: 8/Nc^3 - 6/Nc - 2*Nc
(7.2) ++-- singlet L=3 | ly^6 | real | 1 | total: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36 - Nc^4/144 | planar: -1/144*Nc^4 | non-planar: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36
(7.2) ++-- singlet L=3 | ly^5 | real | 1 | total: -43/60 + 1/(8*Nc^4) - 1/(90*Nc^2) + (29*Nc^2)/30 - (131*Nc^4)/360 + (-4/(45*Nc^3) + 4/(15*Nc) - (4*Nc)/15 + (4*Nc^3)/45)*Nf | planar: (-131*Nc^4)/360 + (4*Nc^3*Nf)/45 | non-planar: -43/60 + 1/(8*Nc^4) - 1/(90*Nc^2) + (29*Nc^2)/30 + (-4/(45*Nc^3) + 4/(15*Nc) - (4*Nc)/15)*Nf
(7.2) ++-- singlet L=3 | ly^5 | iPi | 1 | total: -1/6 - 1/(10*Nc^4) + 1/(30*Nc^2) + (7*Nc^2)/30 | planar: 0 | non-planar: -1/6 - 1/(10*Nc^4) + 1/(30*Nc^2) + (7*Nc^2)/30
(7.2) ++-- singlet L=3 | ly^4 | real | 1 | total: -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 - (1535*Nc^4)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108 + (311*Nc^3)/108)*Nf + (17/27 - 17/(54*Nc^2) - (17*Nc^2)/54)*Nf^2 | planar: (-1535*Nc^4)/216 + (311*Nc^3*Nf)/108 - (17*Nc^2*Nf^2)/54 | non-planar: -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108)*Nf + (17/27 - 17/(54*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^4 | real | z2 | total: -17/4 + 145/(24*Nc^4) + 7/(3*Nc^2) - (14*Nc^2)/3 + (13*Nc^4)/24 | planar: (13*Nc^4)/24 | non-planar: -17/4 + 145/(24*Nc^4) + 7/(3*Nc^2) - (14*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^4 | iPi | 1 | total: -61/12 + 5/(3*Nc^4) + 11/(4*Nc^2) + (2*Nc^2)/3 + (-7/(6*Nc^3) + 7/(6*Nc))*Nf | planar: 0 | non-planar: -61/12 + 5/(3*Nc^4) + 11/(4*Nc^2) + (2*Nc^2)/3 + (-7/(6*Nc^3) + 7/(6*Nc))*Nf
(7.2) ++-- singlet L=3 | ly^3 | real | 1 | total: 1595/54 - 83/(24*Nc^4) - 199/(12*Nc^2) + (1937*Nc^2)/36 - (13673*Nc^4)/216 + (25/(6*Nc^3) - 139/(54*Nc) - (1849*Nc)/54 + (1763*Nc^3)/54)*Nf + (148/27 - 8/(27*Nc^2) - (140*Nc^2)/27)*Nf^2 + (-8/(27*Nc) + (8*Nc)/27)*Nf^3 | planar: (-13673*Nc^4)/216 + (1763*Nc^3*Nf)/54 - (140*Nc^2*Nf^2)/27 + (8*Nc*Nf^3)/27 | non-planar: 1595/54 - 83/(24*Nc^4) - 199/(12*Nc^2) + (1937*Nc^2)/36 + (25/(6*Nc^3) - 139/(54*Nc) - (1849*Nc)/54)*Nf + (148/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc)
(7.2) ++-- singlet L=3 | ly^3 | real | z2 | total: 94 - 30/Nc^4 - 218/(3*Nc^2) - 2*Nc^2 + (32*Nc^4)/3 + (80/(3*Nc^3) - 24/Nc - (8*Nc^3)/3)*Nf | planar: (32*Nc^4)/3 - (8*Nc^3*Nf)/3 | non-planar: 94 - 30/Nc^4 - 218/(3*Nc^2) - 2*Nc^2 + (80/(3*Nc^3) - 24/Nc)*Nf
(7.2) ++-- singlet L=3 | ly^3 | real | z3 | total: 4 + 11/(3*Nc^4) - 26/(3*Nc^2) + (10*Nc^2)/3 - (7*Nc^4)/3 | planar: (-7*Nc^4)/3 | non-planar: 4 + 11/(3*Nc^4) - 26/(3*Nc^2) + (10*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^3 | iPi | 1 | total: -785/27 + 6/Nc^4 - 17/(3*Nc^2) + (776*Nc^2)/27 + (352/(27*Nc) - (352*Nc)/27)*Nf + (44/27 - 44/(27*Nc^2))*Nf^2 | planar: 0 | non-planar: -785/27 + 6/Nc^4 - 17/(3*Nc^2) + (776*Nc^2)/27 + (352/(27*Nc) - (352*Nc)/27)*Nf + (44/27 - 44/(27*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^3 | iPi | z2 | total: -19 + 21/Nc^4 + 8/(3*Nc^2) - (14*Nc^2)/3 | planar: 0 | non-planar: -19 + 21/Nc^4 + 8/(3*Nc^2) - (14*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^2 | real | 1 | total: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 - (761785*Nc^4)/2592 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216 + (108853*Nc^3)/648)*Nf + (604/27 + 163/(27*Nc^2) - (767*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-761785*Nc^4)/2592 + (108853*Nc^3*Nf)/648 - (767*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216)*Nf + (604/27 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
(7.2) ++-- singlet L=3 | ly^2 | real | z2 | total: 1163/4 - 219/(2*Nc^4) - 737/(12*Nc^2) - (629*Nc^2)/4 + (449*Nc^4)/12 + (295/(6*Nc^3) - 247/(2*Nc) + (183*Nc)/2 - (103*Nc^3)/6)*Nf + (-12 + 10/Nc^2 + 2*Nc^2)*Nf^2 | planar: (449*Nc^4)/12 - (103*Nc^3*Nf)/6 + 2*Nc^2*Nf^2 | non-planar: 1163/4 - 219/(2*Nc^4) - 737/(12*Nc^2) - (629*Nc^2)/4 + (295/(6*Nc^3) - 247/(2*Nc) + (183*Nc)/2)*Nf + (-12 + 10/Nc^2)*Nf^2
(7.2) ++-- singlet L=3 | ly^2 | real | z3 | total: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 - (167*Nc^4)/9 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3 + (77*Nc^3)/9)*Nf | planar: (-167*Nc^4)/9 + (77*Nc^3*Nf)/9 | non-planar: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^2 | real | z2^2 | total: 963/5 - 979/(5*Nc^4) + 15/Nc^2 - 7*Nc^2 - (24*Nc^4)/5 | planar: (-24*Nc^4)/5 | non-planar: 963/5 - 979/(5*Nc^4) + 15/Nc^2 - 7*Nc^2
(7.2) ++-- singlet L=3 | ly^2 | iPi | 1 | total: -685/54 - 33/(2*Nc^4) - 4303/(54*Nc^2) + (5879*Nc^2)/54 + (395/(27*Nc^3) + 1358/(27*Nc) - (1753*Nc)/27)*Nf + (20/3 - 20/(3*Nc^2))*Nf^2 | planar: 0 | non-planar: -685/54 - 33/(2*Nc^4) - 4303/(54*Nc^2) + (5879*Nc^2)/54 + (395/(27*Nc^3) + 1358/(27*Nc) - (1753*Nc)/27)*Nf + (20/3 - 20/(3*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^2 | iPi | z2 | total: 470/3 - 33/Nc^4 - 352/(3*Nc^2) - (19*Nc^2)/3 + (112/(3*Nc^3) - 110/(3*Nc) - (2*Nc)/3)*Nf | planar: 0 | non-planar: 470/3 - 33/Nc^4 - 352/(3*Nc^2) - (19*Nc^2)/3 + (112/(3*Nc^3) - 110/(3*Nc) - (2*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^2 | iPi | z3 | total: -35/3 + 30/Nc^4 - 41/Nc^2 + (68*Nc^2)/3 | planar: 0 | non-planar: -35/3 + 30/Nc^4 - 41/Nc^2 + (68*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^1 | real | 1 | total: 2410303/3888 + 69/(4*Nc^4) + 352687/(1296*Nc^2) - (1046117*Nc^2)/3888 - (2489315*Nc^4)/3888 + (-19535/(648*Nc^3) - 597553/(1944*Nc) - (135139*Nc)/1944 + (791297*Nc^3)/1944)*Nf + (24617/486 + 9557/(486*Nc^2) - (17087*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/3888 + (791297*Nc^3*Nf)/1944 - (17087*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 2410303/3888 + 69/(4*Nc^4) + 352687/(1296*Nc^2) - (1046117*Nc^2)/3888 + (-19535/(648*Nc^3) - 597553/(1944*Nc) - (135139*Nc)/1944)*Nf + (24617/486 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
(7.2) ++-- singlet L=3 | ly^1 | real | z2 | total: -2093/18 + 261/(2*Nc^4) + 4492/(9*Nc^2) - (4133*Nc^2)/9 - (487*Nc^4)/9 + (-232/(9*Nc^3) - 2338/(9*Nc) + (796*Nc)/3 + (182*Nc^3)/9)*Nf + (-220/9 + 230/(9*Nc^2) - (10*Nc^2)/9)*Nf^2 | planar: (-487*Nc^4)/9 + (182*Nc^3*Nf)/9 - (10*Nc^2*Nf^2)/9 | non-planar: -2093/18 + 261/(2*Nc^4) + 4492/(9*Nc^2) - (4133*Nc^2)/9 + (-232/(9*Nc^3) - 2338/(9*Nc) + (796*Nc)/3)*Nf + (-220/9 + 230/(9*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^1 | real | z3 | total: 7261/27 - 99/(2*Nc^4) - 3083/(9*Nc^2) + (7879*Nc^2)/27 - (9109*Nc^4)/54 + (410/(9*Nc^3) - 1454/(27*Nc) - (1214*Nc)/27 + (1438*Nc^3)/27)*Nf + (-104/27 + 268/(27*Nc^2) - (164*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/54 + (1438*Nc^3*Nf)/27 - (164*Nc^2*Nf^2)/27 | non-planar: 7261/27 - 99/(2*Nc^4) - 3083/(9*Nc^2) + (7879*Nc^2)/27 + (410/(9*Nc^3) - 1454/(27*Nc) - (1214*Nc)/27)*Nf + (-104/27 + 268/(27*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^1 | real | z2^2 | total: -1121/2 + 1211/(10*Nc^4) + 10247/(30*Nc^2) + (951*Nc^2)/10 + (41*Nc^4)/15 + (-1897/(15*Nc^3) + 137/Nc - 13*Nc + (37*Nc^3)/15)*Nf | planar: (41*Nc^4)/15 + (37*Nc^3*Nf)/15 | non-planar: -1121/2 + 1211/(10*Nc^4) + 10247/(30*Nc^2) + (951*Nc^2)/10 + (-1897/(15*Nc^3) + 137/Nc - 13*Nc)*Nf
(7.2) ++-- singlet L=3 | ly^1 | real | z5 | total: -87 - 75/Nc^4 + 199/Nc^2 - 123*Nc^2 + 86*Nc^4 | planar: 86*Nc^4 | non-planar: -87 - 75/Nc^4 + 199/Nc^2 - 123*Nc^2
(7.2) ++-- singlet L=3 | ly^1 | real | z2*z3 | total: 292 - 250/Nc^4 + 168/Nc^2 - 192*Nc^2 - 18*Nc^4 | planar: -18*Nc^4 | non-planar: 292 - 250/Nc^4 + 168/Nc^2 - 192*Nc^2
(7.2) ++-- singlet L=3 | ly^1 | iPi | 1 | total: 55463/648 - 15/(8*Nc^4) - 69389/(648*Nc^2) + (5047*Nc^2)/216 + (1499/(162*Nc^3) + 1891/(27*Nc) - (12845*Nc)/162)*Nf + (712/81 - 712/(81*Nc^2))*Nf^2 | planar: 0 | non-planar: 55463/648 - 15/(8*Nc^4) - 69389/(648*Nc^2) + (5047*Nc^2)/216 + (1499/(162*Nc^3) + 1891/(27*Nc) - (12845*Nc)/162)*Nf + (712/81 - 712/(81*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^1 | iPi | z2 | total: 745/3 - 131/Nc^4 - 148/Nc^2 + (92*Nc^2)/3 + (58/Nc^3 - 68/Nc + 10*Nc)*Nf + (-8/3 + 8/(3*Nc^2))*Nf^2 | planar: 0 | non-planar: 745/3 - 131/Nc^4 - 148/Nc^2 + (92*Nc^2)/3 + (58/Nc^3 - 68/Nc + 10*Nc)*Nf + (-8/3 + 8/(3*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^1 | iPi | z3 | total: 746/9 + 86/Nc^4 - 1480/(9*Nc^2) - (40*Nc^2)/9 + (292/(9*Nc^3) - 188/(9*Nc) - (104*Nc)/9)*Nf | planar: 0 | non-planar: 746/9 + 86/Nc^4 - 1480/(9*Nc^2) - (40*Nc^2)/9 + (292/(9*Nc^3) - 188/(9*Nc) - (104*Nc)/9)*Nf
(7.2) ++-- singlet L=3 | ly^1 | iPi | z2^2 | total: 86 - 666/(5*Nc^4) + 144/(5*Nc^2) + (92*Nc^2)/5 | planar: 0 | non-planar: 86 - 666/(5*Nc^4) + 144/(5*Nc^2) + (92*Nc^2)/5
(7.2) ++-- singlet L=3 | ly^0 | real | 1 | total: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 - (59208167*Nc^4)/104976 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244 + (22674005*Nc^3)/52488)*Nf + (1438225/26244 + 441631/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-59208167*Nc^4)/104976 + (22674005*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244)*Nf + (1438225/26244 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
(7.2) ++-- singlet L=3 | ly^0 | real | z2 | total: -571669/5832 + 5375/(24*Nc^4) + 445091/(648*Nc^2) - (2134219*Nc^2)/5832 - (325757*Nc^4)/729 + (27134/(81*Nc^3) - 852065/(1458*Nc) + (45413*Nc)/729 + (272827*Nc^3)/1458)*Nf + (52/9 + 26/(3*Nc^2) - (130*Nc^2)/9)*Nf^2 | planar: (-325757*Nc^4)/729 + (272827*Nc^3*Nf)/1458 - (130*Nc^2*Nf^2)/9 | non-planar: -571669/5832 + 5375/(24*Nc^4) + 445091/(648*Nc^2) - (2134219*Nc^2)/5832 + (27134/(81*Nc^3) - 852065/(1458*Nc) + (45413*Nc)/729)*Nf + (52/9 + 26/(3*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | real | z3 | total: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 - (85286*Nc^4)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81 + (8755*Nc^3)/81)*Nf + (-628/243 + 3824/(243*Nc^2) - (3196*Nc^2)/243)*Nf^2 | planar: (-85286*Nc^4)/243 + (8755*Nc^3*Nf)/81 - (3196*Nc^2*Nf^2)/243 | non-planar: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81)*Nf + (-628/243 + 3824/(243*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | real | z2^2 | total: -133559/270 + 3453/(10*Nc^4) + 27016/(135*Nc^2) + (6617*Nc^2)/135 - (13469*Nc^4)/135 + (-23164/(135*Nc^3) + 23534/(135*Nc) - (356*Nc)/27 + (94*Nc^3)/9)*Nf + (-604/135 + 386/(135*Nc^2) + (218*Nc^2)/135)*Nf^2 | planar: (-13469*Nc^4)/135 + (94*Nc^3*Nf)/9 + (218*Nc^2*Nf^2)/135 | non-planar: -133559/270 + 3453/(10*Nc^4) + 27016/(135*Nc^2) + (6617*Nc^2)/135 + (-23164/(135*Nc^3) + 23534/(135*Nc) - (356*Nc)/27)*Nf + (-604/135 + 386/(135*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | real | z5 | total: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (457*Nc^4)/3 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3 - (572*Nc^3)/9)*Nf | planar: (457*Nc^4)/3 - (572*Nc^3*Nf)/9 | non-planar: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3)*Nf
(7.2) ++-- singlet L=3 | ly^0 | real | z2*z3 | total: 14/3 - 184/Nc^4 + 1138/(3*Nc^2) - 266*Nc^2 + 66*Nc^4 + (-436/(3*Nc^3) + 292/(3*Nc) + 36*Nc + 12*Nc^3)*Nf | planar: 66*Nc^4 + 12*Nc^3*Nf | non-planar: 14/3 - 184/Nc^4 + 1138/(3*Nc^2) - 266*Nc^2 + (-436/(3*Nc^3) + 292/(3*Nc) + 36*Nc)*Nf
(7.2) ++-- singlet L=3 | ly^0 | real | z3^2 | total: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (44*Nc^4)/9 + (-96/Nc^3 + 128/Nc - 48*Nc + 16*Nc^3)*Nf | planar: (44*Nc^4)/9 + 16*Nc^3*Nf | non-planar: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (-96/Nc^3 + 128/Nc - 48*Nc)*Nf
(7.2) ++-- singlet L=3 | ly^0 | real | z2^3 | total: -13441/189 + 81461/(630*Nc^4) - 9284/(105*Nc^2) + (7636*Nc^2)/135 - (9953*Nc^4)/378 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35 + (496*Nc^3)/35)*Nf | planar: (-9953*Nc^4)/378 + (496*Nc^3*Nf)/35 | non-planar: -13441/189 + 81461/(630*Nc^4) - 9284/(105*Nc^2) + (7636*Nc^2)/135 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35)*Nf
(7.2) ++-- singlet L=3 | ly^0 | iPi | 1 | total: -211847/1458 + 259/(3*Nc^4) + 224/(27*Nc^2) + (73877*Nc^2)/1458 + (403/(4*Nc^3) - 158921/(1458*Nc) + (24055*Nc)/2916)*Nf + (2608/729 - 2608/(729*Nc^2))*Nf^2 | planar: 0 | non-planar: -211847/1458 + 259/(3*Nc^4) + 224/(27*Nc^2) + (73877*Nc^2)/1458 + (403/(4*Nc^3) - 158921/(1458*Nc) + (24055*Nc)/2916)*Nf + (2608/729 - 2608/(729*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | iPi | z2 | total: -9551/81 - 293/(3*Nc^4) + 4988/(27*Nc^2) + (2498*Nc^2)/81 + (-986/(27*Nc^3) + 1868/(81*Nc) + (1090*Nc)/81)*Nf + (-40/9 + 40/(9*Nc^2))*Nf^2 | planar: 0 | non-planar: -9551/81 - 293/(3*Nc^4) + 4988/(27*Nc^2) + (2498*Nc^2)/81 + (-986/(27*Nc^3) + 1868/(81*Nc) + (1090*Nc)/81)*Nf + (-40/9 + 40/(9*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | iPi | z3 | total: -2852/27 + 144/Nc^4 - 119/(3*Nc^2) + (35*Nc^2)/27 + (-476/(9*Nc^3) + 388/(9*Nc) + (88*Nc)/9)*Nf + (-56/27 + 56/(27*Nc^2))*Nf^2 | planar: 0 | non-planar: -2852/27 + 144/Nc^4 - 119/(3*Nc^2) + (35*Nc^2)/27 + (-476/(9*Nc^3) + 388/(9*Nc) + (88*Nc)/9)*Nf + (-56/27 + 56/(27*Nc^2))*Nf^2
(7.2) ++-- singlet L=3 | ly^0 | iPi | z2^2 | total: -8383/30 + 233/(6*Nc^4) + 4741/(30*Nc^2) + (2477*Nc^2)/30 + (-106/(3*Nc^3) + 226/(5*Nc) - (148*Nc)/15)*Nf | planar: 0 | non-planar: -8383/30 + 233/(6*Nc^4) + 4741/(30*Nc^2) + (2477*Nc^2)/30 + (-106/(3*Nc^3) + 226/(5*Nc) - (148*Nc)/15)*Nf
(7.2) ++-- singlet L=3 | ly^0 | iPi | z5 | total: 431/3 - 169/Nc^4 + 43/Nc^2 - (53*Nc^2)/3 | planar: 0 | non-planar: 431/3 - 169/Nc^4 + 43/Nc^2 - (53*Nc^2)/3
(7.2) ++-- singlet L=3 | ly^0 | iPi | z2*z3 | total: 230/3 - 44/Nc^4 - 6/Nc^2 - (80*Nc^2)/3 | planar: 0 | non-planar: 230/3 - 44/Nc^4 - 6/Nc^2 - (80*Nc^2)/3
(7.2) ++-- adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
(7.2) ++-- adjoint L=1 | ly^2 | real | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
(7.2) ++-- adjoint L=1 | ly^1 | real | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
(7.2) ++-- adjoint L=1 | ly^1 | iPi | 1 | total: -2 - 2/Nc^2 | planar: -2 | non-planar: -2/Nc^2
(7.2) ++-- adjoint L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
(7.2) ++-- adjoint L=1 | ly^0 | real | z2 | total: 7 + 2/Nc^2 | planar: 7 | non-planar: 2/Nc^2
(7.2) ++-- adjoint L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
(7.2) ++-- adjoint L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) - 47/(18*Nc) - (17*Nc)/9 + (8/9 + 4/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -5/(6*Nc^3) - 47/(18*Nc) + (4*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^3 | iPi | 1 | total: Nc^(-3) + 4/Nc + Nc | planar: Nc | non-planar: Nc^(-3) + 4/Nc
(7.2) ++-- adjoint L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^2 | real | z2 | total: -37/(2*Nc^3) - 95/(2*Nc) - 5*Nc | planar: -5*Nc | non-planar: -37/(2*Nc^3) - 95/(2*Nc)
(7.2) ++-- adjoint L=2 | ly^2 | iPi | 1 | total: -3/Nc^3 - 7/Nc - 6*Nc + (2 + 2/Nc^2)*Nf | planar: -6*Nc + 2*Nf | non-planar: -3/Nc^3 - 7/Nc + (2*Nf)/Nc^2
(7.2) ++-- adjoint L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 262/(9*Nc) - (103*Nc)/108 + (-26/3 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-103*Nc)/108 - (26*Nf)/3 + (40*Nf^2)/(27*Nc) | non-planar: 45/(4*Nc^3) + 262/(9*Nc) - (88*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^1 | real | z2 | total: 5/Nc^3 + 109/(3*Nc) + (76*Nc)/3 + (-22/3 - 22/(3*Nc^2))*Nf | planar: (76*Nc)/3 - (22*Nf)/3 | non-planar: 5/Nc^3 + 109/(3*Nc) - (22*Nf)/(3*Nc^2)
(7.2) ++-- adjoint L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 8/Nc + 14*Nc | planar: 14*Nc | non-planar: -4/Nc^3 + 8/Nc
(7.2) ++-- adjoint L=2 | ly^1 | iPi | 1 | total: -12/Nc^3 - 196/(9*Nc) - (232*Nc)/9 + (40/9 + 40/(9*Nc^2))*Nf | planar: (-232*Nc)/9 + (40*Nf)/9 | non-planar: -12/Nc^3 - 196/(9*Nc) + (40*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^1 | iPi | z2 | total: -16/Nc^3 - 40/Nc + 4*Nc | planar: 4*Nc | non-planar: -16/Nc^3 - 40/Nc
(7.2) ++-- adjoint L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | real | z2 | total: 37/(2*Nc^3) + 1085/(18*Nc) + (689*Nc)/9 + (-107/9 - 49/(9*Nc^2))*Nf | planar: (689*Nc)/9 - (107*Nf)/9 | non-planar: 37/(2*Nc^3) + 1085/(18*Nc) - (49*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | real | z2^2 | total: 57/(2*Nc^3) + 343/(5*Nc) - (151*Nc)/10 | planar: (-151*Nc)/10 | non-planar: 57/(2*Nc^3) + 343/(5*Nc)
(7.2) ++-- adjoint L=2 | ly^0 | iPi | 1 | total: 4/Nc^3 + 28/(27*Nc) - (80*Nc)/27 + (56/27 + 56/(27*Nc^2))*Nf | planar: (-80*Nc)/27 + (56*Nf)/27 | non-planar: 4/Nc^3 + 28/(27*Nc) + (56*Nf)/(27*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | iPi | z2 | total: 2/Nc^3 + 22/(3*Nc) + (28*Nc)/3 + (-4/3 - 4/(3*Nc^2))*Nf | planar: (28*Nc)/3 - (4*Nf)/3 | non-planar: 2/Nc^3 + 22/(3*Nc) - (4*Nf)/(3*Nc^2)
(7.2) ++-- adjoint L=2 | ly^0 | iPi | z3 | total: 8/Nc^3 + 14/Nc + 6*Nc | planar: 6*Nc | non-planar: 8/Nc^3 + 14/Nc
(7.2) ++-- adjoint L=3 | ly^6 | real | 1 | total: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
(7.2) ++-- adjoint L=3 | ly^5 | real | 1 | total: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (14*Nc^2)/9 + (-4/(45*Nc^3) - 41/(90*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (-4/(45*Nc^3) - 41/(90*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^5 | iPi | 1 | total: -2 - 1/(10*Nc^4) - 6/(5*Nc^2) - (13*Nc^2)/30 | planar: (-13*Nc^2)/30 | non-planar: -2 - 1/(10*Nc^4) - 6/(5*Nc^2)
(7.2) ++-- adjoint L=3 | ly^4 | real | 1 | total: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
(7.2) ++-- adjoint L=3 | ly^4 | real | z2 | total: 383/12 + 145/(24*Nc^4) + 91/(2*Nc^2) + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: 383/12 + 145/(24*Nc^4) + 91/(2*Nc^2)
(7.2) ++-- adjoint L=3 | ly^4 | iPi | 1 | total: 287/18 + 5/(3*Nc^4) + 107/(12*Nc^2) + (151*Nc^2)/36 + (-7/(6*Nc^3) - 43/(9*Nc) - (23*Nc)/18)*Nf | planar: (151*Nc^2)/36 - (23*Nc*Nf)/18 | non-planar: 287/18 + 5/(3*Nc^4) + 107/(12*Nc^2) + (-7/(6*Nc^3) - 43/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^3 | real | 1 | total: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) - (2581*Nc^2)/108 + (25/(6*Nc^3) + 235/(18*Nc) + (473*Nc)/27)*Nf + (-14/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2581*Nc^2)/108 + (473*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) + (25/(6*Nc^3) + 235/(18*Nc))*Nf - (8*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^3 | real | z2 | total: -4465/18 - 30/Nc^4 - 422/(3*Nc^2) - (83*Nc^2)/3 + (80/(3*Nc^3) + 614/(9*Nc) + (20*Nc)/3)*Nf | planar: (-83*Nc^2)/3 + (20*Nc*Nf)/3 | non-planar: -4465/18 - 30/Nc^4 - 422/(3*Nc^2) + (80/(3*Nc^3) + 614/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^3 | real | z3 | total: -11 + 11/(3*Nc^4) + 16/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -11 + 11/(3*Nc^4) + 16/(3*Nc^2)
(7.2) ++-- adjoint L=3 | ly^3 | iPi | 1 | total: 1303/27 + 6/Nc^4 + 62/(3*Nc^2) - (5*Nc^2)/27 + (-44/(27*Nc) + (220*Nc)/27)*Nf + (-44/27 - 44/(27*Nc^2))*Nf^2 | planar: (-5*Nc^2)/27 + (220*Nc*Nf)/27 - (44*Nf^2)/27 | non-planar: 1303/27 + 6/Nc^4 + 62/(3*Nc^2) - (44*Nf)/(27*Nc) - (44*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^3 | iPi | z2 | total: 85/3 + 21/Nc^4 + 111/Nc^2 - 3*Nc^2 | planar: -3*Nc^2 | non-planar: 85/3 + 21/Nc^4 + 111/Nc^2
(7.2) ++-- adjoint L=3 | ly^2 | real | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^2 | real | z2 | total: -9601/12 - 219/(2*Nc^4) - 4337/(12*Nc^2) + (11*Nc^2)/3 + (295/(6*Nc^3) + 485/(6*Nc) - (118*Nc)/3)*Nf + (20/3 + 10/Nc^2)*Nf^2 | planar: (11*Nc^2)/3 - (118*Nc*Nf)/3 + (20*Nf^2)/3 | non-planar: -9601/12 - 219/(2*Nc^4) - 4337/(12*Nc^2) + (295/(6*Nc^3) + 485/(6*Nc))*Nf + (10*Nf^2)/Nc^2
(7.2) ++-- adjoint L=3 | ly^2 | real | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^2 | real | z2^2 | total: 1743/20 - 979/(5*Nc^4) - 4168/(5*Nc^2) + (203*Nc^2)/10 | planar: (203*Nc^2)/10 | non-planar: 1743/20 - 979/(5*Nc^4) - 4168/(5*Nc^2)
(7.2) ++-- adjoint L=3 | ly^2 | iPi | 1 | total: -4951/54 - 33/(2*Nc^4) - 6193/(54*Nc^2) - (2575*Nc^2)/18 + (395/(27*Nc^3) + 1358/(27*Nc) + (653*Nc)/9)*Nf + (-20/3 - 20/(3*Nc^2))*Nf^2 | planar: (-2575*Nc^2)/18 + (653*Nc*Nf)/9 - (20*Nf^2)/3 | non-planar: -4951/54 - 33/(2*Nc^4) - 6193/(54*Nc^2) + (395/(27*Nc^3) + 1358/(27*Nc))*Nf - (20*Nf^2)/(3*Nc^2)
(7.2) ++-- adjoint L=3 | ly^2 | iPi | z2 | total: -303 - 33/Nc^4 - 559/(3*Nc^2) + 23*Nc^2 + (112/(3*Nc^3) + 76/Nc - 8*Nc)*Nf | planar: 23*Nc^2 - 8*Nc*Nf | non-planar: -303 - 33/Nc^4 - 559/(3*Nc^2) + (112/(3*Nc^3) + 76/Nc)*Nf
(7.2) ++-- adjoint L=3 | ly^2 | iPi | z3 | total: -154/3 + 30/Nc^4 + 43/Nc^2 - (83*Nc^2)/3 | planar: (-83*Nc^2)/3 | non-planar: -154/3 + 30/Nc^4 + 43/Nc^2
(7.2) ++-- adjoint L=3 | ly^1 | real | 1 | total: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (96128*Nc^2)/729 + (-19535/(648*Nc^3) - 270437/(972*Nc) - (1168967*Nc)/5832)*Nf + (40769/729 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (96128*Nc^2)/729 - (1168967*Nc*Nf)/5832 + (40769*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (-19535/(648*Nc^3) - 270437/(972*Nc))*Nf + (9557*Nf^2)/(486*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | real | z2 | total: 19303/54 + 261/(2*Nc^4) + 34609/(36*Nc^2) + (197467*Nc^2)/324 + (-232/(9*Nc^3) - 6056/(27*Nc) - (20728*Nc)/81)*Nf + (58/3 + 230/(9*Nc^2))*Nf^2 | planar: (197467*Nc^2)/324 - (20728*Nc*Nf)/81 + (58*Nf^2)/3 | non-planar: 19303/54 + 261/(2*Nc^4) + 34609/(36*Nc^2) + (-232/(9*Nc^3) - 6056/(27*Nc))*Nf + (230*Nf^2)/(9*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | real | z3 | total: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (2417*Nc^2)/9 + (410/(9*Nc^3) - 242/(27*Nc) - (1912*Nc)/27)*Nf + (196/27 + 268/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/9 - (1912*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (410/(9*Nc^3) - 242/(27*Nc))*Nf + (268*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | real | z2^2 | total: 5966/5 + 1211/(10*Nc^4) + 10072/(15*Nc^2) - (2557*Nc^2)/15 + (-1897/(15*Nc^3) - 1128/(5*Nc) + (131*Nc)/3)*Nf | planar: (-2557*Nc^2)/15 + (131*Nc*Nf)/3 | non-planar: 5966/5 + 1211/(10*Nc^4) + 10072/(15*Nc^2) + (-1897/(15*Nc^3) - 1128/(5*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^1 | real | z5 | total: -40 - 75/Nc^4 + 13/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: -40 - 75/Nc^4 + 13/Nc^2
(7.2) ++-- adjoint L=3 | ly^1 | real | z2*z3 | total: 564 - 250/Nc^4 - 744/Nc^2 + (206*Nc^2)/3 | planar: (206*Nc^2)/3 | non-planar: 564 - 250/Nc^4 - 744/Nc^2
(7.2) ++-- adjoint L=3 | ly^1 | iPi | 1 | total: -71297/648 - 15/(8*Nc^4) - 64043/(648*Nc^2) - (110663*Nc^2)/216 + (1499/(162*Nc^3) + 3980/(81*Nc) + (26141*Nc)/162)*Nf + (-712/81 - 712/(81*Nc^2))*Nf^2 | planar: (-110663*Nc^2)/216 + (26141*Nc*Nf)/162 - (712*Nf^2)/81 | non-planar: -71297/648 - 15/(8*Nc^4) - 64043/(648*Nc^2) + (1499/(162*Nc^3) + 3980/(81*Nc))*Nf - (712*Nf^2)/(81*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | iPi | z2 | total: -753 - 131/Nc^4 - 522/Nc^2 + (562*Nc^2)/3 + (58/Nc^3 + 328/(3*Nc) - 50*Nc)*Nf + (8/3 + 8/(3*Nc^2))*Nf^2 | planar: (562*Nc^2)/3 - 50*Nc*Nf + (8*Nf^2)/3 | non-planar: -753 - 131/Nc^4 - 522/Nc^2 + (58/Nc^3 + 328/(3*Nc))*Nf + (8*Nf^2)/(3*Nc^2)
(7.2) ++-- adjoint L=3 | ly^1 | iPi | z3 | total: -70 + 86/Nc^4 + 770/(9*Nc^2) + (1630*Nc^2)/9 + (292/(9*Nc^3) + 68/Nc - (208*Nc)/9)*Nf | planar: (1630*Nc^2)/9 - (208*Nc*Nf)/9 | non-planar: -70 + 86/Nc^4 + 770/(9*Nc^2) + (292/(9*Nc^3) + 68/Nc)*Nf
(7.2) ++-- adjoint L=3 | ly^1 | iPi | z2^2 | total: 947/5 - 666/(5*Nc^4) - 2498/(5*Nc^2) - (217*Nc^2)/5 | planar: (-217*Nc^2)/5 | non-planar: 947/5 - 666/(5*Nc^4) - 2498/(5*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z2 | total: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (15162827*Nc^2)/11664 + (27134/(81*Nc^3) - 288907/(2916*Nc) - (1302221*Nc)/2916)*Nf + (34/3 + 26/(3*Nc^2))*Nf^2 | planar: (15162827*Nc^2)/11664 - (1302221*Nc*Nf)/2916 + (34*Nf^2)/3 | non-planar: 8754905/5832 + 5375/(24*Nc^4) + 1960705/(1296*Nc^2) + (27134/(81*Nc^3) - 288907/(2916*Nc))*Nf + (26*Nf^2)/(3*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z2^2 | total: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) - (67027*Nc^2)/135 + (-23164/(135*Nc^3) - 29276/(135*Nc) + (4858*Nc)/45)*Nf + (-4/27 + 386/(135*Nc^2))*Nf^2 | planar: (-67027*Nc^2)/135 + (4858*Nc*Nf)/45 - (4*Nf^2)/27 | non-planar: 14041/18 + 3453/(10*Nc^4) + 161287/(135*Nc^2) + (-23164/(135*Nc^3) - 29276/(135*Nc))*Nf + (386*Nf^2)/(135*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^0 | real | z2*z3 | total: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) - 578*Nc^2 + (-436/(3*Nc^3) - 710/(3*Nc) + 74*Nc)*Nf | planar: -578*Nc^2 + 74*Nc*Nf | non-planar: 1301/3 - 184/Nc^4 - 479/(3*Nc^2) + (-436/(3*Nc^3) - 710/(3*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
(7.2) ++-- adjoint L=3 | ly^0 | real | z2^3 | total: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (60719*Nc^2)/1890 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-60719*Nc^2)/1890 + (496*Nc*Nf)/35 | non-planar: -205028/945 + 81461/(630*Nc^4) + 337133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | 1 | total: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (450517*Nc^2)/1458 + (403/(4*Nc^3) - 12271/(729*Nc) - (152359*Nc)/2916)*Nf + (-2608/729 - 2608/(729*Nc^2))*Nf^2 | planar: (450517*Nc^2)/1458 - (152359*Nc*Nf)/2916 - (2608*Nf^2)/729 | non-planar: 341599/1458 + 259/(3*Nc^4) + 7226/(27*Nc^2) + (403/(4*Nc^3) - 12271/(729*Nc))*Nf - (2608*Nf^2)/(729*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z2 | total: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (22603*Nc^2)/81 + (-986/(27*Nc^3) - 3436/(81*Nc) - (5266*Nc)/81)*Nf + (40/9 + 40/(9*Nc^2))*Nf^2 | planar: (22603*Nc^2)/81 - (5266*Nc*Nf)/81 + (40*Nf^2)/9 | non-planar: -1538/81 - 293/(3*Nc^4) - 2536/(27*Nc^2) + (-986/(27*Nc^3) - 3436/(81*Nc))*Nf + (40*Nf^2)/(9*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z3 | total: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (3916*Nc^2)/27 + (-476/(9*Nc^3) - 116/(3*Nc) - (316*Nc)/9)*Nf + (56/27 + 56/(27*Nc^2))*Nf^2 | planar: (3916*Nc^2)/27 - (316*Nc*Nf)/9 + (56*Nf^2)/27 | non-planar: 7507/27 + 144/Nc^4 + 931/(3*Nc^2) + (-476/(9*Nc^3) - 116/(3*Nc))*Nf + (56*Nf^2)/(27*Nc^2)
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z2^2 | total: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) - (2261*Nc^2)/10 + (-106/(3*Nc^3) - 232/(5*Nc) + (478*Nc)/15)*Nf | planar: (-2261*Nc^2)/10 + (478*Nc*Nf)/15 | non-planar: 10303/30 + 233/(6*Nc^4) + 8099/(30*Nc^2) + (-106/(3*Nc^3) - 232/(5*Nc))*Nf
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z5 | total: 418/3 - 169/Nc^4 - 481/Nc^2 - (154*Nc^2)/3 | planar: (-154*Nc^2)/3 | non-planar: 418/3 - 169/Nc^4 - 481/Nc^2
(7.2) ++-- adjoint L=3 | ly^0 | iPi | z2*z3 | total: 914/3 - 44/Nc^4 - 146/Nc^2 - (208*Nc^2)/3 | planar: (-208*Nc^2)/3 | non-planar: 914/3 - 44/Nc^4 - 146/Nc^2
sig+ nonflip a1 L=0 | ly^0 | real | 1 | total: -1 | planar: -1 | non-planar: 0
sig+ nonflip a1 L=1 | ly^2 | real | 1 | total: 2/Nc - Nc/2 | planar: -1/2*Nc | non-planar: 2/Nc
sig+ nonflip a1 L=1 | ly^1 | real | 1 | total: -Nc^(-1) - (5*Nc)/3 + (2*Nf)/3 | planar: (-5*Nc)/3 + (2*Nf)/3 | non-planar: -Nc^(-1)
sig+ nonflip a1 L=1 | ly^1 | iPi | 1 | total: 2/Nc - Nc/2 | planar: -1/2*Nc | non-planar: 2/Nc
sig+ nonflip a1 L=1 | ly^0 | real | 1 | total: -8/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -8/Nc
sig+ nonflip a1 L=1 | ly^0 | real | z2 | total: Nc^(-1) - (5*Nc)/2 | planar: (-5*Nc)/2 | non-planar: Nc^(-1)
sig+ nonflip a1 L=1 | ly^0 | iPi | 1 | total: -1/2*1/Nc - (5*Nc)/6 + Nf/3 | planar: (-5*Nc)/6 + Nf/3 | non-planar: -1/2*1/Nc
sig+ nonflip a1 L=2 | ly^4 | real | 1 | total: -1/4 - 2/(3*Nc^2) - Nc^2/12 | planar: -1/12*Nc^2 | non-planar: -1/4 - 2/(3*Nc^2)
sig+ nonflip a1 L=2 | ly^3 | real | 1 | total: 77/18 + 8/(3*Nc^2) - (29*Nc^2)/18 + (-16/(9*Nc) + (4*Nc)/9)*Nf | planar: (-29*Nc^2)/18 + (4*Nc*Nf)/9 | non-planar: 77/18 + 8/(3*Nc^2) - (16*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^3 | iPi | 1 | total: -1/2 - 4/(3*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -1/2 - 4/(3*Nc^2)
sig+ nonflip a1 L=2 | ly^2 | real | 1 | total: 251/18 + 27/(2*Nc^2) - (101*Nc^2)/9 + (-37/(9*Nc) + (13*Nc)/3)*Nf - (4*Nf^2)/9 | planar: (-101*Nc^2)/9 + (13*Nc*Nf)/3 - (4*Nf^2)/9 | non-planar: 251/18 + 27/(2*Nc^2) - (37*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^2 | real | z2 | total: 5 + 28/Nc^2 + 2*Nc^2 | planar: 2*Nc^2 | non-planar: 5 + 28/Nc^2
sig+ nonflip a1 L=2 | ly^2 | iPi | 1 | total: 77/12 + 4/Nc^2 - (29*Nc^2)/12 + (-8/(3*Nc) + (2*Nc)/3)*Nf | planar: (-29*Nc^2)/12 + (2*Nc*Nf)/3 | non-planar: 77/12 + 4/Nc^2 - (8*Nf)/(3*Nc)
sig+ nonflip a1 L=2 | ly^1 | real | 1 | total: -322/27 + 3/(4*Nc^2) - (3049*Nc^2)/108 + (112/(27*Nc) + (386*Nc)/27)*Nf - (40*Nf^2)/27 | planar: (-3049*Nc^2)/108 + (386*Nc*Nf)/27 - (40*Nf^2)/27 | non-planar: -322/27 + 3/(4*Nc^2) + (112*Nf)/(27*Nc)
sig+ nonflip a1 L=2 | ly^1 | real | z2 | total: -39/2 - 11/Nc^2 + (71*Nc^2)/6 + (6/Nc - (10*Nc)/3)*Nf | planar: (71*Nc^2)/6 - (10*Nc*Nf)/3 | non-planar: -39/2 - 11/Nc^2 + (6*Nf)/Nc
sig+ nonflip a1 L=2 | ly^1 | real | z3 | total: -2 - 8/Nc^2 - 8*Nc^2 | planar: -8*Nc^2 | non-planar: -2 - 8/Nc^2
sig+ nonflip a1 L=2 | ly^1 | iPi | 1 | total: 251/18 + 27/(2*Nc^2) - (101*Nc^2)/9 + (-37/(9*Nc) + (13*Nc)/3)*Nf - (4*Nf^2)/9 | planar: (-101*Nc^2)/9 + (13*Nc*Nf)/3 - (4*Nf^2)/9 | non-planar: 251/18 + 27/(2*Nc^2) - (37*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^1 | iPi | z2 | total: 7/2 + 24/Nc^2 + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: 7/2 + 24/Nc^2
sig+ nonflip a1 L=2 | ly^0 | real | 1 | total: -30659/324 - 511/(16*Nc^2) - (23213*Nc^2)/1296 + (1370/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-23213*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -30659/324 - 511/(16*Nc^2) + (1370*Nf)/(81*Nc)
sig+ nonflip a1 L=2 | ly^0 | real | z2 | total: -85/9 - 15/Nc^2 - (8*Nc^2)/9 + (-44/(9*Nc) - (46*Nc)/9)*Nf + (4*Nf^2)/3 | planar: (-8*Nc^2)/9 - (46*Nc*Nf)/9 + (4*Nf^2)/3 | non-planar: -85/9 - 15/Nc^2 - (44*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^0 | real | z3 | total: 337/9 + 35/Nc^2 - (118*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-118*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 337/9 + 35/Nc^2 + (14*Nf)/(9*Nc)
sig+ nonflip a1 L=2 | ly^0 | real | z2^2 | total: 34/5 - 451/(10*Nc^2) - (107*Nc^2)/10 | planar: (-107*Nc^2)/10 | non-planar: 34/5 - 451/(10*Nc^2)
sig+ nonflip a1 L=2 | ly^0 | iPi | 1 | total: -161/27 + 3/(8*Nc^2) - (3049*Nc^2)/216 + (56/(27*Nc) + (193*Nc)/27)*Nf - (20*Nf^2)/27 | planar: (-3049*Nc^2)/216 + (193*Nc*Nf)/27 - (20*Nf^2)/27 | non-planar: -161/27 + 3/(8*Nc^2) + (56*Nf)/(27*Nc)
sig+ nonflip a1 L=2 | ly^0 | iPi | z2 | total: -10/3 - 3/(2*Nc^2) + (7*Nc^2)/2 + (1/(3*Nc) - Nc)*Nf | planar: (7*Nc^2)/2 - Nc*Nf | non-planar: -10/3 - 3/(2*Nc^2) + Nf/(3*Nc)
sig+ nonflip a1 L=2 | ly^0 | iPi | z3 | total: -1 - 4/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: -1 - 4/Nc^2
sig+ nonflip a1 L=3 | ly^6 | real | 1 | total: 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36 - Nc^3/144 | planar: -1/144*Nc^3 | non-planar: 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36
sig+ nonflip a1 L=3 | ly^5 | real | 1 | total: -13/(15*Nc^3) - 487/(180*Nc) - (53*Nc)/90 - (131*Nc^3)/360 + (13/45 + 13/(18*Nc^2) + (4*Nc^2)/45)*Nf | planar: (-131*Nc^3)/360 + (4*Nc^2*Nf)/45 | non-planar: -13/(15*Nc^3) - 487/(180*Nc) - (53*Nc)/90 + (13/45 + 13/(18*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^5 | iPi | 1 | total: 4/(15*Nc^3) + 49/(120*Nc) + (7*Nc)/12 - Nc^3/48 | planar: -1/48*Nc^3 | non-planar: 4/(15*Nc^3) + 49/(120*Nc) + (7*Nc)/12
sig+ nonflip a1 L=3 | ly^4 | real | 1 | total: -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 - (1535*Nc^3)/216 + (-775/108 - 7/(18*Nc^2) + (311*Nc^2)/108)*Nf + (35/(27*Nc) - (17*Nc)/54)*Nf^2 | planar: (-1535*Nc^3)/216 + (311*Nc^2*Nf)/108 - (17*Nc*Nf^2)/54 | non-planar: -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 + (-775/108 - 7/(18*Nc^2))*Nf + (35*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^4 | real | z2 | total: -86/(3*Nc^3) - 355/(24*Nc) - (59*Nc)/12 + (41*Nc^3)/48 | planar: (41*Nc^3)/48 | non-planar: -86/(3*Nc^3) - 355/(24*Nc) - (59*Nc)/12
sig+ nonflip a1 L=3 | ly^4 | iPi | 1 | total: -13/(6*Nc^3) - 487/(72*Nc) - (53*Nc)/36 - (131*Nc^3)/144 + (13/18 + 65/(36*Nc^2) + (2*Nc^2)/9)*Nf | planar: (-131*Nc^3)/144 + (2*Nc^2*Nf)/9 | non-planar: -13/(6*Nc^3) - 487/(72*Nc) - (53*Nc)/36 + (13/18 + 65/(36*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^3 | real | 1 | total: 22/(3*Nc^3) + 15889/(216*Nc) + (2098*Nc)/27 - (13673*Nc^3)/216 + (-2795/54 - 422/(27*Nc^2) + (1763*Nc^2)/54)*Nf + (6/Nc - (140*Nc)/27)*Nf^2 + (8*Nf^3)/27 | planar: (-13673*Nc^3)/216 + (1763*Nc^2*Nf)/54 - (140*Nc*Nf^2)/27 + (8*Nf^3)/27 | non-planar: 22/(3*Nc^3) + 15889/(216*Nc) + (2098*Nc)/27 + (-2795/54 - 422/(27*Nc^2))*Nf + (6*Nf^2)/Nc
sig+ nonflip a1 L=3 | ly^3 | real | z2 | total: 20/Nc^3 + 1538/(9*Nc) + Nc + (259*Nc^3)/12 + (-383/(9*Nc^2) - (16*Nc^2)/3)*Nf | planar: (259*Nc^3)/12 - (16*Nc^2*Nf)/3 | non-planar: 20/Nc^3 + 1538/(9*Nc) + Nc - (383*Nf)/(9*Nc^2)
sig+ nonflip a1 L=3 | ly^3 | real | z3 | total: -14/Nc^3 + 15/Nc + (52*Nc)/3 - (7*Nc^3)/3 | planar: (-7*Nc^3)/3 | non-planar: -14/Nc^3 + 15/Nc + (52*Nc)/3
sig+ nonflip a1 L=3 | ly^3 | iPi | 1 | total: -5/Nc^3 - 103/(18*Nc) + (1747*Nc)/108 - (1535*Nc^3)/108 + (-775/54 - 7/(9*Nc^2) + (311*Nc^2)/54)*Nf + (70/(27*Nc) - (17*Nc)/27)*Nf^2 | planar: (-1535*Nc^3)/108 + (311*Nc^2*Nf)/54 - (17*Nc*Nf^2)/27 | non-planar: -5/Nc^3 - 103/(18*Nc) + (1747*Nc)/108 + (-775/54 - 7/(9*Nc^2))*Nf + (70*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^3 | iPi | z2 | total: -164/(3*Nc^3) - 51/(2*Nc) - 4*Nc + (3*Nc^3)/2 | planar: (3*Nc^3)/2 | non-planar: -164/(3*Nc^3) - 51/(2*Nc) - 4*Nc
sig+ nonflip a1 L=3 | ly^2 | real | 1 | total: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 - (761785*Nc^3)/2592 + (-2519/24 - 3139/(81*Nc^2) + (108853*Nc^2)/648)*Nf + (649/(81*Nc) - (767*Nc)/27)*Nf^2 + (40*Nf^3)/27 | planar: (-761785*Nc^3)/2592 + (108853*Nc^2*Nf)/648 - (767*Nc*Nf^2)/27 + (40*Nf^3)/27 | non-planar: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 + (-2519/24 - 3139/(81*Nc^2))*Nf + (649*Nf^2)/(81*Nc)
sig+ nonflip a1 L=3 | ly^2 | real | z2 | total: 108/Nc^3 + 1339/(3*Nc) - (277*Nc)/6 + (496*Nc^3)/3 + (208/3 - 196/(3*Nc^2) - 69*Nc^2)*Nf + (-38/(3*Nc) + (23*Nc)/3)*Nf^2 | planar: (496*Nc^3)/3 - 69*Nc^2*Nf + (23*Nc*Nf^2)/3 | non-planar: 108/Nc^3 + 1339/(3*Nc) - (277*Nc)/6 + (208/3 - 196/(3*Nc^2))*Nf - (38*Nf^2)/(3*Nc)
sig+ nonflip a1 L=3 | ly^2 | real | z3 | total: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 - (167*Nc^3)/9 + (71/9 - 274/(9*Nc^2) + (77*Nc^2)/9)*Nf | planar: (-167*Nc^3)/9 + (77*Nc^2*Nf)/9 | non-planar: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 + (71/9 - 274/(9*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^2 | real | z2^2 | total: 2263/(5*Nc^3) + 186/(5*Nc) + (6*Nc)/5 - (657*Nc^3)/40 | planar: (-657*Nc^3)/40 | non-planar: 2263/(5*Nc^3) + 186/(5*Nc) + (6*Nc)/5
sig+ nonflip a1 L=3 | ly^2 | iPi | 1 | total: 11/Nc^3 + 15889/(144*Nc) + (1049*Nc)/9 - (13673*Nc^3)/144 + (-2795/36 - 211/(9*Nc^2) + (1763*Nc^2)/36)*Nf + (9/Nc - (70*Nc)/9)*Nf^2 + (4*Nf^3)/9 | planar: (-13673*Nc^3)/144 + (1763*Nc^2*Nf)/36 - (70*Nc*Nf^2)/9 + (4*Nf^3)/9 | non-planar: 11/Nc^3 + 15889/(144*Nc) + (1049*Nc)/9 + (-2795/36 - 211/(9*Nc^2))*Nf + (9*Nf^2)/Nc
sig+ nonflip a1 L=3 | ly^2 | iPi | z2 | total: 17/Nc^3 + 863/(4*Nc) - (22*Nc)/3 + (323*Nc^3)/12 + (13/3 - 53/Nc^2 - (20*Nc^2)/3)*Nf | planar: (323*Nc^3)/12 - (20*Nc^2*Nf)/3 | non-planar: 17/Nc^3 + 863/(4*Nc) - (22*Nc)/3 + (13/3 - 53/Nc^2)*Nf
sig+ nonflip a1 L=3 | ly^2 | iPi | z3 | total: -21/Nc^3 + 45/(2*Nc) + 26*Nc - (7*Nc^3)/2 | planar: (-7*Nc^3)/2 | non-planar: -21/Nc^3 + 45/(2*Nc) + 26*Nc
sig+ nonflip a1 L=3 | ly^1 | real | 1 | total: 943/(16*Nc^3) + 207793/(1296*Nc) - (4676399*Nc)/11664 - (2489315*Nc^3)/3888 + (381775/2916 - 18893/(648*Nc^2) + (791297*Nc^2)/1944)*Nf + (-7687/(1458*Nc) - (17087*Nc)/243)*Nf^2 + (200*Nf^3)/81 | planar: (-2489315*Nc^3)/3888 + (791297*Nc^2*Nf)/1944 - (17087*Nc*Nf^2)/243 + (200*Nf^3)/81 | non-planar: 943/(16*Nc^3) + 207793/(1296*Nc) - (4676399*Nc)/11664 + (381775/2916 - 18893/(648*Nc^2))*Nf - (7687*Nf^2)/(1458*Nc)
sig+ nonflip a1 L=3 | ly^1 | real | z2 | total: -1273/(4*Nc^3) - 142945/(216*Nc) - (83095*Nc)/324 + (37123*Nc^3)/72 + (26273/162 + 2840/(27*Nc^2) - (4925*Nc^2)/18)*Nf + (-160/(9*Nc) + (410*Nc)/9)*Nf^2 - (8*Nf^3)/3 | planar: (37123*Nc^3)/72 - (4925*Nc^2*Nf)/18 + (410*Nc*Nf^2)/9 - (8*Nf^3)/3 | non-planar: -1273/(4*Nc^3) - 142945/(216*Nc) - (83095*Nc)/324 + (26273/162 + 2840/(27*Nc^2))*Nf - (160*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^1 | real | z3 | total: -95/Nc^3 + 4985/(18*Nc) + (628*Nc)/27 - (9109*Nc^3)/54 + (698/27 - 404/(9*Nc^2) + (1438*Nc^2)/27)*Nf + (-100/(9*Nc) - (164*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/54 + (1438*Nc^2*Nf)/27 - (164*Nc*Nf^2)/27 | non-planar: -95/Nc^3 + 4985/(18*Nc) + (628*Nc)/27 + (698/27 - 404/(9*Nc^2))*Nf - (100*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^1 | real | z2^2 | total: -1619/(10*Nc^3) - 8037/(10*Nc) + (1787*Nc)/30 - (7561*Nc^3)/60 + (-56/3 + 768/(5*Nc^2) + (517*Nc^2)/15)*Nf | planar: (-7561*Nc^3)/60 + (517*Nc^2*Nf)/15 | non-planar: -1619/(10*Nc^3) - 8037/(10*Nc) + (1787*Nc)/30 + (-56/3 + 768/(5*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^1 | real | z5 | total: 186/Nc^3 - 47/Nc + 13*Nc + 86*Nc^3 | planar: 86*Nc^3 | non-planar: 186/Nc^3 - 47/Nc + 13*Nc
sig+ nonflip a1 L=3 | ly^1 | real | z2*z3 | total: 534/Nc^3 - 169/Nc - (344*Nc)/3 + 3*Nc^3 | planar: 3*Nc^3 | non-planar: 534/Nc^3 - 169/Nc - (344*Nc)/3
sig+ nonflip a1 L=3 | ly^1 | iPi | 1 | total: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 - (761785*Nc^3)/2592 + (-2519/24 - 3139/(81*Nc^2) + (108853*Nc^2)/648)*Nf + (649/(81*Nc) - (767*Nc)/27)*Nf^2 + (40*Nf^3)/27 | planar: (-761785*Nc^3)/2592 + (108853*Nc^2*Nf)/648 - (767*Nc*Nf^2)/27 + (40*Nf^3)/27 | non-planar: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 + (-2519/24 - 3139/(81*Nc^2))*Nf + (649*Nf^2)/(81*Nc)
sig+ nonflip a1 L=3 | ly^1 | iPi | z2 | total: 93/Nc^3 + 2575/(6*Nc) + (85*Nc)/36 + (4417*Nc^3)/36 + (473/18 - 203/(3*Nc^2) - (931*Nc^2)/18)*Nf + (-44/(9*Nc) + (52*Nc)/9)*Nf^2 | planar: (4417*Nc^3)/36 - (931*Nc^2*Nf)/18 + (52*Nc*Nf^2)/9 | non-planar: 93/Nc^3 + 2575/(6*Nc) + (85*Nc)/36 + (473/18 - 203/(3*Nc^2))*Nf - (44*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^1 | iPi | z3 | total: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 - (167*Nc^3)/9 + (71/9 - 274/(9*Nc^2) + (77*Nc^2)/9)*Nf | planar: (-167*Nc^3)/9 + (77*Nc^2*Nf)/9 | non-planar: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 + (71/9 - 274/(9*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^1 | iPi | z2^2 | total: 1451/(5*Nc^3) - 737/(20*Nc) - (73*Nc)/10 - (241*Nc^3)/20 | planar: (-241*Nc^3)/20 | non-planar: 1451/(5*Nc^3) - 737/(20*Nc) - (73*Nc)/10
sig+ nonflip a1 L=3 | ly^0 | real | 1 | total: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 - (59208167*Nc^3)/104976 + (28767799/52488 + 145/(972*Nc^2) + (22674005*Nc^2)/52488)*Nf + (-441631/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-59208167*Nc^3)/104976 + (22674005*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 + (28767799/52488 + 145/(972*Nc^2))*Nf - (441631*Nf^2)/(26244*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z2 | total: -44563/(48*Nc^3) - 5025743/(2592*Nc) - (5780389*Nc)/11664 + (10143971*Nc^3)/23328 + (593609/5832 - 99263/(324*Nc^2) - (1847723*Nc^2)/5832)*Nf + (625/(27*Nc) + (637*Nc)/9)*Nf^2 - (40*Nf^3)/9 | planar: (10143971*Nc^3)/23328 - (1847723*Nc^2*Nf)/5832 + (637*Nc*Nf^2)/9 - (40*Nf^3)/9 | non-planar: -44563/(48*Nc^3) - 5025743/(2592*Nc) - (5780389*Nc)/11664 + (593609/5832 - 99263/(324*Nc^2))*Nf + (625*Nf^2)/(27*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z3 | total: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 - (85286*Nc^3)/243 + (-196/27 - 43321/(81*Nc^2) + (8755*Nc^2)/81)*Nf + (-2960/(243*Nc) - (3196*Nc)/243)*Nf^2 | planar: (-85286*Nc^3)/243 + (8755*Nc^2*Nf)/81 - (3196*Nc*Nf^2)/243 | non-planar: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 + (-196/27 - 43321/(81*Nc^2))*Nf - (2960*Nf^2)/(243*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z2^2 | total: -1718/(5*Nc^3) - 27367/(135*Nc) + (8243*Nc)/45 - (91783*Nc^3)/270 + (-10999/135 + 5432/(27*Nc^2) + (1024*Nc^2)/9)*Nf + (46/(135*Nc) - (1357*Nc)/135)*Nf^2 | planar: (-91783*Nc^3)/270 + (1024*Nc^2*Nf)/9 - (1357*Nc*Nf^2)/135 | non-planar: -1718/(5*Nc^3) - 27367/(135*Nc) + (8243*Nc)/45 + (-10999/135 + 5432/(27*Nc^2))*Nf + (46*Nf^2)/(135*Nc)
sig+ nonflip a1 L=3 | ly^0 | real | z5 | total: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (457*Nc^3)/3 + (-92/9 + 2308/(9*Nc^2) - (572*Nc^2)/9)*Nf | planar: (457*Nc^3)/3 - (572*Nc^2*Nf)/9 | non-planar: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (-92/9 + 2308/(9*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | real | z2*z3 | total: 119/Nc^3 - 181/(6*Nc) - (109*Nc)/2 + (365*Nc^3)/3 + (-27 + 476/(3*Nc^2) - (41*Nc^2)/3)*Nf | planar: (365*Nc^3)/3 - (41*Nc^2*Nf)/3 | non-planar: 119/Nc^3 - 181/(6*Nc) - (109*Nc)/2 + (-27 + 476/(3*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | real | z3^2 | total: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (44*Nc^3)/9 + (-64 + 128/Nc^2 + 16*Nc^2)*Nf | planar: (44*Nc^3)/9 + 16*Nc^2*Nf | non-planar: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (-64 + 128/Nc^2)*Nf
sig+ nonflip a1 L=3 | ly^0 | real | z2^3 | total: -181157/(630*Nc^3) - 17353/(180*Nc) + (61612*Nc)/189 - (1352*Nc^3)/945 + (-1984/35 + 3968/(35*Nc^2) + (496*Nc^2)/35)*Nf | planar: (-1352*Nc^3)/945 + (496*Nc^2*Nf)/35 | non-planar: -181157/(630*Nc^3) - 17353/(180*Nc) + (61612*Nc)/189 + (-1984/35 + 3968/(35*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | iPi | 1 | total: 943/(32*Nc^3) + 207793/(2592*Nc) - (4676399*Nc)/23328 - (2489315*Nc^3)/7776 + (381775/5832 - 18893/(1296*Nc^2) + (791297*Nc^2)/3888)*Nf + (-7687/(2916*Nc) - (17087*Nc)/486)*Nf^2 + (100*Nf^3)/81 | planar: (-2489315*Nc^3)/7776 + (791297*Nc^2*Nf)/3888 - (17087*Nc*Nf^2)/486 + (100*Nf^3)/81 | non-planar: 943/(32*Nc^3) + 207793/(2592*Nc) - (4676399*Nc)/23328 + (381775/5832 - 18893/(1296*Nc^2))*Nf - (7687*Nf^2)/(2916*Nc)
sig+ nonflip a1 L=3 | ly^0 | iPi | z2 | total: -1185/(8*Nc^3) - 47639/(216*Nc) - (7567*Nc)/648 + (11725*Nc^3)/72 + (559/162 + 787/(27*Nc^2) - (527*Nc^2)/6)*Nf + (1/(9*Nc) + 15*Nc)*Nf^2 - (8*Nf^3)/9 | planar: (11725*Nc^3)/72 - (527*Nc^2*Nf)/6 + 15*Nc*Nf^2 - (8*Nf^3)/9 | non-planar: -1185/(8*Nc^3) - 47639/(216*Nc) - (7567*Nc)/648 + (559/162 + 787/(27*Nc^2))*Nf + Nf^2/(9*Nc)
sig+ nonflip a1 L=3 | ly^0 | iPi | z3 | total: -95/(2*Nc^3) + 4985/(36*Nc) + (314*Nc)/27 - (9109*Nc^3)/108 + (349/27 - 202/(9*Nc^2) + (719*Nc^2)/27)*Nf + (-50/(9*Nc) - (82*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/108 + (719*Nc^2*Nf)/27 - (82*Nc*Nf^2)/27 | non-planar: -95/(2*Nc^3) + 4985/(36*Nc) + (314*Nc)/27 + (349/27 - 202/(9*Nc^2))*Nf - (50*Nf^2)/(9*Nc)
sig+ nonflip a1 L=3 | ly^0 | iPi | z2^2 | total: -1331/(20*Nc^3) - 11653/(60*Nc) + (1241*Nc)/60 - (2231*Nc^3)/60 + (-62/15 + 779/(30*Nc^2) + (65*Nc^2)/6)*Nf | planar: (-2231*Nc^3)/60 + (65*Nc^2*Nf)/6 | non-planar: -1331/(20*Nc^3) - 11653/(60*Nc) + (1241*Nc)/60 + (-62/15 + 779/(30*Nc^2))*Nf
sig+ nonflip a1 L=3 | ly^0 | iPi | z5 | total: 93/Nc^3 - 47/(2*Nc) + (13*Nc)/2 + 43*Nc^3 | planar: 43*Nc^3 | non-planar: 93/Nc^3 - 47/(2*Nc) + (13*Nc)/2
sig+ nonflip a1 L=3 | ly^0 | iPi | z2*z3 | total: 246/Nc^3 - 62/Nc - (94*Nc)/3 - 2*Nc^3 | planar: -2*Nc^3 | non-planar: 246/Nc^3 - 62/Nc - (94*Nc)/3
sig+ nonflip a2 L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig+ nonflip a2 L=1 | ly^2 | real | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
sig+ nonflip a2 L=1 | ly^1 | real | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
sig+ nonflip a2 L=1 | ly^1 | iPi | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
sig+ nonflip a2 L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
sig+ nonflip a2 L=1 | ly^0 | real | z2 | total: 4 - 5/(2*Nc^2) | planar: 4 | non-planar: -5/(2*Nc^2)
sig+ nonflip a2 L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig+ nonflip a2 L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
sig+ nonflip a2 L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) - 47/(18*Nc) - (17*Nc)/9 + (8/9 + 4/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -5/(6*Nc^3) - 47/(18*Nc) + (4*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^3 | iPi | 1 | total: 1/(6*Nc^3) + 5/(6*Nc) + Nc | planar: Nc | non-planar: 1/(6*Nc^3) + 5/(6*Nc)
sig+ nonflip a2 L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^2 | real | z2 | total: -11/Nc^3 - 19/Nc - 5*Nc | planar: -5*Nc | non-planar: -11/Nc^3 - 19/Nc
sig+ nonflip a2 L=2 | ly^2 | iPi | 1 | total: -5/(4*Nc^3) - 47/(12*Nc) - (17*Nc)/6 + (4/3 + 2/(3*Nc^2))*Nf | planar: (-17*Nc)/6 + (4*Nf)/3 | non-planar: -5/(4*Nc^3) - 47/(12*Nc) + (2*Nf)/(3*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 262/(9*Nc) - (103*Nc)/108 + (-26/3 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-103*Nc)/108 - (26*Nf)/3 + (40*Nf^2)/(27*Nc) | non-planar: 45/(4*Nc^3) + 262/(9*Nc) - (88*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | real | z2 | total: -11/(2*Nc^3) + 107/(6*Nc) + (19*Nc)/3 + (-10/3 + 2/(3*Nc^2))*Nf | planar: (19*Nc)/3 - (10*Nf)/3 | non-planar: -11/(2*Nc^3) + 107/(6*Nc) + (2*Nf)/(3*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 8/Nc + 14*Nc | planar: 14*Nc | non-planar: -4/Nc^3 + 8/Nc
sig+ nonflip a2 L=2 | ly^1 | iPi | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^1 | iPi | z2 | total: -21/(2*Nc^3) - 33/(2*Nc) - 2*Nc | planar: -2*Nc | non-planar: -21/(2*Nc^3) - 33/(2*Nc)
sig+ nonflip a2 L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | real | z2 | total: -10/Nc^3 + 124/(9*Nc) + (194*Nc)/9 + (4/9 + 86/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: (194*Nc)/9 + (4*Nf)/9 - (4*Nf^2)/(3*Nc) | non-planar: -10/Nc^3 + 124/(9*Nc) + (86*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | real | z2^2 | total: 39/(2*Nc^3) + 133/(5*Nc) + (29*Nc)/10 | planar: (29*Nc)/10 | non-planar: 39/(2*Nc^3) + 133/(5*Nc)
sig+ nonflip a2 L=2 | ly^0 | iPi | 1 | total: 45/(8*Nc^3) + 131/(9*Nc) - (103*Nc)/216 + (-13/3 - 44/(9*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (-103*Nc)/216 - (13*Nf)/3 + (20*Nf^2)/(27*Nc) | non-planar: 45/(8*Nc^3) + 131/(9*Nc) - (44*Nf)/(9*Nc^2)
sig+ nonflip a2 L=2 | ly^0 | iPi | z2 | total: -4/Nc^3 + 5/Nc + Nc/3 + (-1/3 + Nc^(-2))*Nf | planar: Nc/3 - Nf/3 | non-planar: -4/Nc^3 + 5/Nc + Nf/Nc^2
sig+ nonflip a2 L=2 | ly^0 | iPi | z3 | total: -2/Nc^3 + 4/Nc + 7*Nc | planar: 7*Nc | non-planar: -2/Nc^3 + 4/Nc
sig+ nonflip a2 L=3 | ly^6 | real | 1 | total: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
sig+ nonflip a2 L=3 | ly^5 | real | 1 | total: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (14*Nc^2)/9 + (-4/(45*Nc^3) - 41/(90*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (-4/(45*Nc^3) - 41/(90*Nc))*Nf
sig+ nonflip a2 L=3 | ly^5 | iPi | 1 | total: -8/15 - 1/(48*Nc^4) - 11/(60*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: -8/15 - 1/(48*Nc^4) - 11/(60*Nc^2)
sig+ nonflip a2 L=3 | ly^4 | real | 1 | total: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
sig+ nonflip a2 L=3 | ly^4 | real | z2 | total: 119/12 + 233/(48*Nc^4) + 121/(4*Nc^2) + (5*Nc^2)/2 | planar: (5*Nc^2)/2 | non-planar: 119/12 + 233/(48*Nc^4) + 121/(4*Nc^2)
sig+ nonflip a2 L=3 | ly^4 | iPi | 1 | total: 179/36 + 5/(16*Nc^4) + 77/(36*Nc^2) + (35*Nc^2)/9 + (-2/(9*Nc^3) - 41/(36*Nc) - (25*Nc)/18)*Nf | planar: (35*Nc^2)/9 - (25*Nc*Nf)/18 | non-planar: 179/36 + 5/(16*Nc^4) + 77/(36*Nc^2) + (-2/(9*Nc^3) - 41/(36*Nc))*Nf
sig+ nonflip a2 L=3 | ly^3 | real | 1 | total: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) - (2581*Nc^2)/108 + (25/(6*Nc^3) + 235/(18*Nc) + (473*Nc)/27)*Nf + (-14/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2581*Nc^2)/108 + (473*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) + (25/(6*Nc^3) + 235/(18*Nc))*Nf - (8*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^3 | real | z2 | total: -2095/18 - 55/(4*Nc^4) - 178/(3*Nc^2) - 24*Nc^2 + (46/(3*Nc^3) + 221/(9*Nc) + 8*Nc)*Nf | planar: -24*Nc^2 + 8*Nc*Nf | non-planar: -2095/18 - 55/(4*Nc^4) - 178/(3*Nc^2) + (46/(3*Nc^3) + 221/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^3 | real | z3 | total: -11 + 11/(3*Nc^4) + 16/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -11 + 11/(3*Nc^4) + 16/(3*Nc^2)
sig+ nonflip a2 L=3 | ly^3 | iPi | 1 | total: 77/54 + 1/(12*Nc^4) - 1/(12*Nc^2) + (22*Nc^2)/3 + (7/(6*Nc^3) + 227/(54*Nc) + 4*Nc)*Nf + (-4/3 - 17/(27*Nc^2))*Nf^2 | planar: (22*Nc^2)/3 + 4*Nc*Nf - (4*Nf^2)/3 | non-planar: 77/54 + 1/(12*Nc^4) - 1/(12*Nc^2) + (7/(6*Nc^3) + 227/(54*Nc))*Nf - (17*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^3 | iPi | z2 | total: 29/2 + 19/(2*Nc^4) + 176/(3*Nc^2) | planar: 0 | non-planar: 29/2 + 19/(2*Nc^4) + 176/(3*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | real | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | real | z2 | total: -4543/12 - 225/(4*Nc^4) - 524/(3*Nc^2) - 64*Nc^2 + (116/(3*Nc^3) + 85/(3*Nc) - 2*Nc)*Nf + (4 + Nc^(-2))*Nf^2 | planar: -64*Nc^2 - 2*Nc*Nf + 4*Nf^2 | non-planar: -4543/12 - 225/(4*Nc^4) - 524/(3*Nc^2) + (116/(3*Nc^3) + 85/(3*Nc))*Nf + Nf^2/Nc^2
sig+ nonflip a2 L=3 | ly^2 | real | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^2 | real | z2^2 | total: 1593/20 - 3977/(40*Nc^4) - 4541/(10*Nc^2) - (7*Nc^2)/10 | planar: (-7*Nc^2)/10 | non-planar: 1593/20 - 3977/(40*Nc^4) - 4541/(10*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | iPi | 1 | total: -9509/144 - 83/(16*Nc^4) - 287/(8*Nc^2) - (2581*Nc^2)/72 + (25/(4*Nc^3) + 235/(12*Nc) + (473*Nc)/18)*Nf + (-7/9 - 4/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (-2581*Nc^2)/72 + (473*Nc*Nf)/18 - (7*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: -9509/144 - 83/(16*Nc^4) - 287/(8*Nc^2) + (25/(4*Nc^3) + 235/(12*Nc))*Nf - (4*Nf^2)/(9*Nc^2)
sig+ nonflip a2 L=3 | ly^2 | iPi | z2 | total: -579/4 - 75/(4*Nc^4) - 457/(6*Nc^2) - (38*Nc^2)/3 + (65/(3*Nc^3) + 30/Nc + (11*Nc)/3)*Nf | planar: (-38*Nc^2)/3 + (11*Nc*Nf)/3 | non-planar: -579/4 - 75/(4*Nc^4) - 457/(6*Nc^2) + (65/(3*Nc^3) + 30/Nc)*Nf
sig+ nonflip a2 L=3 | ly^2 | iPi | z3 | total: -33/2 + 11/(2*Nc^4) + 8/Nc^2 - 21*Nc^2 | planar: -21*Nc^2 | non-planar: -33/2 + 11/(2*Nc^4) + 8/Nc^2
sig+ nonflip a2 L=3 | ly^1 | real | 1 | total: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (96128*Nc^2)/729 + (-19535/(648*Nc^3) - 270437/(972*Nc) - (1168967*Nc)/5832)*Nf + (40769/729 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (96128*Nc^2)/729 - (1168967*Nc*Nf)/5832 + (40769*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (-19535/(648*Nc^3) - 270437/(972*Nc))*Nf + (9557*Nf^2)/(486*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | real | z2 | total: 43969/216 + 501/(8*Nc^4) + 977/(2*Nc^2) - (5473*Nc^2)/162 + (49/(2*Nc^3) - 2161/(54*Nc) + (1763*Nc)/81)*Nf + (-16 - 106/(9*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc) | planar: (-5473*Nc^2)/162 + (1763*Nc*Nf)/81 - 16*Nf^2 + (8*Nf^3)/(3*Nc) | non-planar: 43969/216 + 501/(8*Nc^4) + 977/(2*Nc^2) + (49/(2*Nc^3) - 2161/(54*Nc))*Nf - (106*Nf^2)/(9*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | real | z3 | total: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (2417*Nc^2)/9 + (410/(9*Nc^3) - 242/(27*Nc) - (1912*Nc)/27)*Nf + (196/27 + 268/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/9 - (1912*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (410/(9*Nc^3) - 242/(27*Nc))*Nf + (268*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | real | z2^2 | total: 6387/10 + 1687/(20*Nc^4) + 3817/(15*Nc^2) + (818*Nc^2)/15 + (-997/(15*Nc^3) - 403/(5*Nc) - (67*Nc)/3)*Nf | planar: (818*Nc^2)/15 - (67*Nc*Nf)/3 | non-planar: 6387/10 + 1687/(20*Nc^4) + 3817/(15*Nc^2) + (-997/(15*Nc^3) - 403/(5*Nc))*Nf
sig+ nonflip a2 L=3 | ly^1 | real | z5 | total: -40 - 75/Nc^4 + 13/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: -40 - 75/Nc^4 + 13/Nc^2
sig+ nonflip a2 L=3 | ly^1 | real | z2*z3 | total: 355 - 103/Nc^4 - 534/Nc^2 + (86*Nc^2)/3 | planar: (86*Nc^2)/3 | non-planar: 355 - 103/Nc^4 - 534/Nc^2
sig+ nonflip a2 L=3 | ly^1 | iPi | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | iPi | z2 | total: -13475/36 - 56/Nc^4 - 2099/(12*Nc^2) - 42*Nc^2 + (253/(6*Nc^3) + 737/(18*Nc) + 10*Nc)*Nf - (8*Nf^2)/(9*Nc^2) | planar: -42*Nc^2 + 10*Nc*Nf | non-planar: -13475/36 - 56/Nc^4 - 2099/(12*Nc^2) + (253/(6*Nc^3) + 737/(18*Nc))*Nf - (8*Nf^2)/(9*Nc^2)
sig+ nonflip a2 L=3 | ly^1 | iPi | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^1 | iPi | z2^2 | total: 2399/20 - 1421/(20*Nc^4) - 1396/(5*Nc^2) - (37*Nc^2)/10 | planar: (-37*Nc^2)/10 | non-planar: 2399/20 - 1421/(20*Nc^4) - 1396/(5*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z2 | total: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) - (30911*Nc^2)/1458 + (234847/(648*Nc^3) + 741325/(5832*Nc) + (46475*Nc)/1458)*Nf + (-523/9 - 967/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-30911*Nc^2)/1458 + (46475*Nc*Nf)/1458 - (523*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) + (234847/(648*Nc^3) + 741325/(5832*Nc))*Nf - (967*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z2^2 | total: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (16718*Nc^2)/135 + (-18169/(135*Nc^3) - 8666/(135*Nc) - (1562*Nc)/45)*Nf + (140/27 + 611/(135*Nc^2))*Nf^2 | planar: (16718*Nc^2)/135 - (1562*Nc*Nf)/45 + (140*Nf^2)/27 | non-planar: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (-18169/(135*Nc^3) - 8666/(135*Nc))*Nf + (611*Nf^2)/(135*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
sig+ nonflip a2 L=3 | ly^0 | real | z2*z3 | total: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) - (568*Nc^2)/3 + (-283/(3*Nc^3) - 57/Nc + (100*Nc)/3)*Nf | planar: (-568*Nc^2)/3 + (100*Nc*Nf)/3 | non-planar: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) + (-283/(3*Nc^3) - 57/Nc)*Nf
sig+ nonflip a2 L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
sig+ nonflip a2 L=3 | ly^0 | real | z2^3 | total: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (32324*Nc^2)/189 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-32324*Nc^2)/189 + (496*Nc*Nf)/35 | non-planar: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
sig+ nonflip a2 L=3 | ly^0 | iPi | 1 | total: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (48064*Nc^2)/729 + (-19535/(1296*Nc^3) - 270437/(1944*Nc) - (1168967*Nc)/11664)*Nf + (40769/1458 + 9557/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (48064*Nc^2)/729 - (1168967*Nc*Nf)/11664 + (40769*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (-19535/(1296*Nc^3) - 270437/(1944*Nc))*Nf + (9557*Nf^2)/(972*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z2 | total: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) - (34175*Nc^2)/648 + (37/(2*Nc^3) - 23/(54*Nc) + (3010*Nc)/81)*Nf + (-79/9 - 19/(3*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-34175*Nc^2)/648 + (3010*Nc*Nf)/81 - (79*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) + (37/(2*Nc^3) - 23/(54*Nc))*Nf - (19*Nf^2)/(3*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z3 | total: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (2417*Nc^2)/18 + (205/(9*Nc^3) - 121/(27*Nc) - (956*Nc)/27)*Nf + (98/27 + 134/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/18 - (956*Nc*Nf)/27 + (98*Nf^2)/27 | non-planar: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (205/(9*Nc^3) - 121/(27*Nc))*Nf + (134*Nf^2)/(27*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z2^2 | total: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (289*Nc^2)/15 + (-71/(6*Nc^3) - 35/(3*Nc) - (55*Nc)/6)*Nf | planar: (289*Nc^2)/15 - (55*Nc*Nf)/6 | non-planar: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (-71/(6*Nc^3) - 35/(3*Nc))*Nf
sig+ nonflip a2 L=3 | ly^0 | iPi | z5 | total: -20 - 75/(2*Nc^4) + 13/(2*Nc^2) - 68*Nc^2 | planar: -68*Nc^2 | non-planar: -20 - 75/(2*Nc^4) + 13/(2*Nc^2)
sig+ nonflip a2 L=3 | ly^0 | iPi | z2*z3 | total: 161 - 46/Nc^4 - 259/Nc^2 - (20*Nc^2)/3 | planar: (-20*Nc^2)/3 | non-planar: 161 - 46/Nc^4 - 259/Nc^2
sig+ nonflip singlet L=0 | ly^0 | real | 1 | total: Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
sig+ nonflip singlet L=1 | ly^2 | real | 1 | total: 1 - 1/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: 1 - 1/(2*Nc^2)
sig+ nonflip singlet L=1 | ly^1 | real | 1 | total: -1/3 + 2/Nc^2 - (5*Nc^2)/3 + (-2/(3*Nc) + (2*Nc)/3)*Nf | planar: (-5*Nc^2)/3 + (2*Nc*Nf)/3 | non-planar: -1/3 + 2/Nc^2 - (2*Nf)/(3*Nc)
sig+ nonflip singlet L=1 | ly^1 | iPi | 1 | total: 1 - 1/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: 1 - 1/(2*Nc^2)
sig+ nonflip singlet L=1 | ly^0 | real | 1 | total: -59/9 + 8/Nc^2 - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -59/9 + 8/Nc^2 - (10*Nf)/(9*Nc)
sig+ nonflip singlet L=1 | ly^0 | real | z2 | total: 5 - 5/(2*Nc^2) - (5*Nc^2)/2 | planar: (-5*Nc^2)/2 | non-planar: 5 - 5/(2*Nc^2)
sig+ nonflip singlet L=1 | ly^0 | iPi | 1 | total: -1/6 + Nc^(-2) - (5*Nc^2)/6 + (-1/3*1/Nc + Nc/3)*Nf | planar: (-5*Nc^2)/6 + (Nc*Nf)/3 | non-planar: -1/6 + Nc^(-2) - Nf/(3*Nc)
sig+ nonflip singlet L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4 - Nc^3/12 | planar: -1/12*Nc^3 | non-planar: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4
sig+ nonflip singlet L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) + 1/(18*Nc) + (43*Nc)/18 - (29*Nc^3)/18 + (-8/9 + 4/(9*Nc^2) + (4*Nc^2)/9)*Nf | planar: (-29*Nc^3)/18 + (4*Nc^2*Nf)/9 | non-planar: -5/(6*Nc^3) + 1/(18*Nc) + (43*Nc)/18 + (-8/9 + 4/(9*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^3 | iPi | 1 | total: 1/(6*Nc^3) - 1/(2*Nc) + Nc/2 - Nc^3/6 | planar: -1/6*Nc^3 | non-planar: 1/(6*Nc^3) - 1/(2*Nc) + Nc/2
sig+ nonflip singlet L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 - (101*Nc^3)/9 + (-34/9 - 5/(9*Nc^2) + (13*Nc^2)/3)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-101*Nc^3)/9 + (13*Nc^2*Nf)/3 - (4*Nc*Nf^2)/9 | non-planar: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 + (-34/9 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
sig+ nonflip singlet L=2 | ly^2 | real | z2 | total: -11/Nc^3 + 9/Nc + 2*Nc^3 | planar: 2*Nc^3 | non-planar: -11/Nc^3 + 9/Nc
sig+ nonflip singlet L=2 | ly^2 | iPi | 1 | total: -5/(4*Nc^3) + 1/(12*Nc) + (43*Nc)/12 - (29*Nc^3)/12 + (-4/3 + 2/(3*Nc^2) + (2*Nc^2)/3)*Nf | planar: (-29*Nc^3)/12 + (2*Nc^2*Nf)/3 | non-planar: -5/(4*Nc^3) + 1/(12*Nc) + (43*Nc)/12 + (-4/3 + 2/(3*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 1075/(36*Nc) - (1391*Nc)/108 - (3049*Nc^3)/108 + (-122/27 - 88/(9*Nc^2) + (386*Nc^2)/27)*Nf + (40/(27*Nc) - (40*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/108 + (386*Nc^2*Nf)/27 - (40*Nc*Nf^2)/27 | non-planar: 45/(4*Nc^3) + 1075/(36*Nc) - (1391*Nc)/108 + (-122/27 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc)
sig+ nonflip singlet L=2 | ly^1 | real | z2 | total: -11/(2*Nc^3) + 41/(6*Nc) - (79*Nc)/6 + (71*Nc^3)/6 + (8/3 + 2/(3*Nc^2) - (10*Nc^2)/3)*Nf | planar: (71*Nc^3)/6 - (10*Nc^2*Nf)/3 | non-planar: -11/(2*Nc^3) + 41/(6*Nc) - (79*Nc)/6 + (8/3 + 2/(3*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 12*Nc - 8*Nc^3 | planar: -8*Nc^3 | non-planar: -4/Nc^3 + 12*Nc
sig+ nonflip singlet L=2 | ly^1 | iPi | 1 | total: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 - (101*Nc^3)/9 + (-34/9 - 5/(9*Nc^2) + (13*Nc^2)/3)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-101*Nc^3)/9 + (13*Nc^2*Nf)/3 - (4*Nc*Nf^2)/9 | non-planar: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 + (-34/9 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
sig+ nonflip singlet L=2 | ly^1 | iPi | z2 | total: -21/(2*Nc^3) + 15/(2*Nc) + (3*Nc)/2 + (3*Nc^3)/2 | planar: (3*Nc^3)/2 | non-planar: -21/(2*Nc^3) + 15/(2*Nc) + (3*Nc)/2
sig+ nonflip singlet L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 - (23213*Nc^3)/1296 + (5/81 - 1370/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-23213*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 + (5/81 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
sig+ nonflip singlet L=2 | ly^0 | real | z2 | total: -10/Nc^3 - 11/(9*Nc) + (109*Nc)/9 - (8*Nc^3)/9 + (-40/9 + 86/(9*Nc^2) - (46*Nc^2)/9)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: (-8*Nc^3)/9 - (46*Nc^2*Nf)/9 + (4*Nc*Nf^2)/3 | non-planar: -10/Nc^3 - 11/(9*Nc) + (109*Nc)/9 + (-40/9 + 86/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc)
sig+ nonflip singlet L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 - (118*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-118*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
sig+ nonflip singlet L=2 | ly^0 | real | z2^2 | total: 39/(2*Nc^3) - 37/(2*Nc) + (97*Nc)/10 - (107*Nc^3)/10 | planar: (-107*Nc^3)/10 | non-planar: 39/(2*Nc^3) - 37/(2*Nc) + (97*Nc)/10
sig+ nonflip singlet L=2 | ly^0 | iPi | 1 | total: 45/(8*Nc^3) + 1075/(72*Nc) - (1391*Nc)/216 - (3049*Nc^3)/216 + (-61/27 - 44/(9*Nc^2) + (193*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/216 + (193*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 45/(8*Nc^3) + 1075/(72*Nc) - (1391*Nc)/216 + (-61/27 - 44/(9*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig+ nonflip singlet L=2 | ly^0 | iPi | z2 | total: -4/Nc^3 + 7/(2*Nc) - 3*Nc + (7*Nc^3)/2 + (Nc^(-2) - Nc^2)*Nf | planar: (7*Nc^3)/2 - Nc^2*Nf | non-planar: -4/Nc^3 + 7/(2*Nc) - 3*Nc + Nf/Nc^2
sig+ nonflip singlet L=2 | ly^0 | iPi | z3 | total: -2/Nc^3 + 6*Nc - 4*Nc^3 | planar: -4*Nc^3 | non-planar: -2/Nc^3 + 6*Nc
sig+ nonflip singlet L=3 | ly^6 | real | 1 | total: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36 - Nc^4/144 | planar: -1/144*Nc^4 | non-planar: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36
sig+ nonflip singlet L=3 | ly^5 | real | 1 | total: -43/60 + 1/(8*Nc^4) - 1/(90*Nc^2) + (29*Nc^2)/30 - (131*Nc^4)/360 + (-4/(45*Nc^3) + 4/(15*Nc) - (4*Nc)/15 + (4*Nc^3)/45)*Nf | planar: (-131*Nc^4)/360 + (4*Nc^3*Nf)/45 | non-planar: -43/60 + 1/(8*Nc^4) - 1/(90*Nc^2) + (29*Nc^2)/30 + (-4/(45*Nc^3) + 4/(15*Nc) - (4*Nc)/15)*Nf
sig+ nonflip singlet L=3 | ly^5 | iPi | 1 | total: -1/8 - 1/(48*Nc^4) + 1/(12*Nc^2) + Nc^2/12 - Nc^4/48 | planar: -1/48*Nc^4 | non-planar: -1/8 - 1/(48*Nc^4) + 1/(12*Nc^2) + Nc^2/12
sig+ nonflip singlet L=3 | ly^4 | real | 1 | total: -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 - (1535*Nc^4)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108 + (311*Nc^3)/108)*Nf + (17/27 - 17/(54*Nc^2) - (17*Nc^2)/54)*Nf^2 | planar: (-1535*Nc^4)/216 + (311*Nc^3*Nf)/108 - (17*Nc^2*Nf^2)/54 | non-planar: -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108)*Nf + (17/27 - 17/(54*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^4 | real | z2 | total: -39/8 + 233/(48*Nc^4) + 19/(12*Nc^2) - (29*Nc^2)/12 + (41*Nc^4)/48 | planar: (41*Nc^4)/48 | non-planar: -39/8 + 233/(48*Nc^4) + 19/(12*Nc^2) - (29*Nc^2)/12
sig+ nonflip singlet L=3 | ly^4 | iPi | 1 | total: -43/24 + 5/(16*Nc^4) - 1/(36*Nc^2) + (29*Nc^2)/12 - (131*Nc^4)/144 + (-2/(9*Nc^3) + 2/(3*Nc) - (2*Nc)/3 + (2*Nc^3)/9)*Nf | planar: (-131*Nc^4)/144 + (2*Nc^3*Nf)/9 | non-planar: -43/24 + 5/(16*Nc^4) - 1/(36*Nc^2) + (29*Nc^2)/12 + (-2/(9*Nc^3) + 2/(3*Nc) - (2*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^3 | real | 1 | total: 1595/54 - 83/(24*Nc^4) - 199/(12*Nc^2) + (1937*Nc^2)/36 - (13673*Nc^4)/216 + (25/(6*Nc^3) - 139/(54*Nc) - (1849*Nc)/54 + (1763*Nc^3)/54)*Nf + (148/27 - 8/(27*Nc^2) - (140*Nc^2)/27)*Nf^2 + (-8/(27*Nc) + (8*Nc)/27)*Nf^3 | planar: (-13673*Nc^4)/216 + (1763*Nc^3*Nf)/54 - (140*Nc^2*Nf^2)/27 + (8*Nc*Nf^3)/27 | non-planar: 1595/54 - 83/(24*Nc^4) - 199/(12*Nc^2) + (1937*Nc^2)/36 + (25/(6*Nc^3) - 139/(54*Nc) - (1849*Nc)/54)*Nf + (148/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc)
sig+ nonflip singlet L=3 | ly^3 | real | z2 | total: 109/2 - 55/(4*Nc^4) - 118/(3*Nc^2) - 23*Nc^2 + (259*Nc^4)/12 + (46/(3*Nc^3) - 18/Nc + 8*Nc - (16*Nc^3)/3)*Nf | planar: (259*Nc^4)/12 - (16*Nc^3*Nf)/3 | non-planar: 109/2 - 55/(4*Nc^4) - 118/(3*Nc^2) - 23*Nc^2 + (46/(3*Nc^3) - 18/Nc + 8*Nc)*Nf
sig+ nonflip singlet L=3 | ly^3 | real | z3 | total: 4 + 11/(3*Nc^4) - 26/(3*Nc^2) + (10*Nc^2)/3 - (7*Nc^4)/3 | planar: (-7*Nc^4)/3 | non-planar: 4 + 11/(3*Nc^4) - 26/(3*Nc^2) + (10*Nc^2)/3
sig+ nonflip singlet L=3 | ly^3 | iPi | 1 | total: -116/27 + 1/(12*Nc^4) - 61/(12*Nc^2) + (2539*Nc^2)/108 - (1535*Nc^4)/108 + (7/(6*Nc^3) + 185/(54*Nc) - (559*Nc)/54 + (311*Nc^3)/54)*Nf + (34/27 - 17/(27*Nc^2) - (17*Nc^2)/27)*Nf^2 | planar: (-1535*Nc^4)/108 + (311*Nc^3*Nf)/54 - (17*Nc^2*Nf^2)/27 | non-planar: -116/27 + 1/(12*Nc^4) - 61/(12*Nc^2) + (2539*Nc^2)/108 + (7/(6*Nc^3) + 185/(54*Nc) - (559*Nc)/54)*Nf + (34/27 - 17/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^3 | iPi | z2 | total: -11 + 19/(2*Nc^4) + 4/Nc^2 - 4*Nc^2 + (3*Nc^4)/2 | planar: (3*Nc^4)/2 | non-planar: -11 + 19/(2*Nc^4) + 4/Nc^2 - 4*Nc^2
sig+ nonflip singlet L=3 | ly^2 | real | 1 | total: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 - (761785*Nc^4)/2592 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216 + (108853*Nc^3)/648)*Nf + (604/27 + 163/(27*Nc^2) - (767*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-761785*Nc^4)/2592 + (108853*Nc^3*Nf)/648 - (767*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216)*Nf + (604/27 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
sig+ nonflip singlet L=3 | ly^2 | real | z2 | total: 271/4 - 225/(4*Nc^4) - 200/(3*Nc^2) - (661*Nc^2)/6 + (496*Nc^4)/3 + (116/(3*Nc^3) - 37/Nc + (202*Nc)/3 - 69*Nc^3)*Nf + (-26/3 + Nc^(-2) + (23*Nc^2)/3)*Nf^2 | planar: (496*Nc^4)/3 - 69*Nc^3*Nf + (23*Nc^2*Nf^2)/3 | non-planar: 271/4 - 225/(4*Nc^4) - 200/(3*Nc^2) - (661*Nc^2)/6 + (116/(3*Nc^3) - 37/Nc + (202*Nc)/3)*Nf + (-26/3 + Nc^(-2))*Nf^2
sig+ nonflip singlet L=3 | ly^2 | real | z3 | total: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 - (167*Nc^4)/9 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3 + (77*Nc^3)/9)*Nf | planar: (-167*Nc^4)/9 + (77*Nc^3*Nf)/9 | non-planar: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^2 | real | z2^2 | total: 2337/20 - 3977/(40*Nc^4) - 3/(2*Nc^2) + Nc^2/2 - (657*Nc^4)/40 | planar: (-657*Nc^4)/40 | non-planar: 2337/20 - 3977/(40*Nc^4) - 3/(2*Nc^2) + Nc^2/2
sig+ nonflip singlet L=3 | ly^2 | iPi | 1 | total: 1595/36 - 83/(16*Nc^4) - 199/(8*Nc^2) + (1937*Nc^2)/24 - (13673*Nc^4)/144 + (25/(4*Nc^3) - 139/(36*Nc) - (1849*Nc)/36 + (1763*Nc^3)/36)*Nf + (74/9 - 4/(9*Nc^2) - (70*Nc^2)/9)*Nf^2 + (-4/(9*Nc) + (4*Nc)/9)*Nf^3 | planar: (-13673*Nc^4)/144 + (1763*Nc^3*Nf)/36 - (70*Nc^2*Nf^2)/9 + (4*Nc*Nf^3)/9 | non-planar: 1595/36 - 83/(16*Nc^4) - 199/(8*Nc^2) + (1937*Nc^2)/24 + (25/(4*Nc^3) - 139/(36*Nc) - (1849*Nc)/36)*Nf + (74/9 - 4/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc)
sig+ nonflip singlet L=3 | ly^2 | iPi | z2 | total: 71 - 75/(4*Nc^4) - 355/(6*Nc^2) - 20*Nc^2 + (323*Nc^4)/12 + (65/(3*Nc^3) - 23/Nc + 8*Nc - (20*Nc^3)/3)*Nf | planar: (323*Nc^4)/12 - (20*Nc^3*Nf)/3 | non-planar: 71 - 75/(4*Nc^4) - 355/(6*Nc^2) - 20*Nc^2 + (65/(3*Nc^3) - 23/Nc + 8*Nc)*Nf
sig+ nonflip singlet L=3 | ly^2 | iPi | z3 | total: 6 + 11/(2*Nc^4) - 13/Nc^2 + 5*Nc^2 - (7*Nc^4)/2 | planar: (-7*Nc^4)/2 | non-planar: 6 + 11/(2*Nc^4) - 13/Nc^2 + 5*Nc^2
sig+ nonflip singlet L=3 | ly^1 | real | 1 | total: 2410303/3888 + 69/(4*Nc^4) + 352687/(1296*Nc^2) - (1046117*Nc^2)/3888 - (2489315*Nc^4)/3888 + (-19535/(648*Nc^3) - 597553/(1944*Nc) - (135139*Nc)/1944 + (791297*Nc^3)/1944)*Nf + (24617/486 + 9557/(486*Nc^2) - (17087*Nc^2)/243)*Nf^2 + (-200/(81*Nc) + (200*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/3888 + (791297*Nc^3*Nf)/1944 - (17087*Nc^2*Nf^2)/243 + (200*Nc*Nf^3)/81 | non-planar: 2410303/3888 + 69/(4*Nc^4) + 352687/(1296*Nc^2) - (1046117*Nc^2)/3888 + (-19535/(648*Nc^3) - 597553/(1944*Nc) - (135139*Nc)/1944)*Nf + (24617/486 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc)
sig+ nonflip singlet L=3 | ly^1 | real | z2 | total: -4124/9 + 501/(8*Nc^4) + 681/(4*Nc^2) - (1161*Nc^2)/4 + (37123*Nc^4)/72 + (49/(2*Nc^3) + 391/(6*Nc) + (3311*Nc)/18 - (4925*Nc^3)/18)*Nf + (-304/9 - 106/(9*Nc^2) + (410*Nc^2)/9)*Nf^2 + (8/(3*Nc) - (8*Nc)/3)*Nf^3 | planar: (37123*Nc^4)/72 - (4925*Nc^3*Nf)/18 + (410*Nc^2*Nf^2)/9 - (8*Nc*Nf^3)/3 | non-planar: -4124/9 + 501/(8*Nc^4) + 681/(4*Nc^2) - (1161*Nc^2)/4 + (49/(2*Nc^3) + 391/(6*Nc) + (3311*Nc)/18)*Nf + (-304/9 - 106/(9*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc)
sig+ nonflip singlet L=3 | ly^1 | real | z3 | total: 7261/27 - 99/(2*Nc^4) - 3083/(9*Nc^2) + (7879*Nc^2)/27 - (9109*Nc^4)/54 + (410/(9*Nc^3) - 1454/(27*Nc) - (1214*Nc)/27 + (1438*Nc^3)/27)*Nf + (-104/27 + 268/(27*Nc^2) - (164*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/54 + (1438*Nc^3*Nf)/27 - (164*Nc^2*Nf^2)/27 | non-planar: 7261/27 - 99/(2*Nc^4) - 3083/(9*Nc^2) + (7879*Nc^2)/27 + (410/(9*Nc^3) - 1454/(27*Nc) - (1214*Nc)/27)*Nf + (-104/27 + 268/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^1 | real | z2^2 | total: -165 + 1687/(20*Nc^4) + 2777/(30*Nc^2) + (1141*Nc^2)/10 - (7561*Nc^4)/60 + (-997/(15*Nc^3) + 73/Nc - 41*Nc + (517*Nc^3)/15)*Nf | planar: (-7561*Nc^4)/60 + (517*Nc^3*Nf)/15 | non-planar: -165 + 1687/(20*Nc^4) + 2777/(30*Nc^2) + (1141*Nc^2)/10 + (-997/(15*Nc^3) + 73/Nc - 41*Nc)*Nf
sig+ nonflip singlet L=3 | ly^1 | real | z5 | total: -87 - 75/Nc^4 + 199/Nc^2 - 123*Nc^2 + 86*Nc^4 | planar: 86*Nc^4 | non-planar: -87 - 75/Nc^4 + 199/Nc^2 - 123*Nc^2
sig+ nonflip singlet L=3 | ly^1 | real | z2*z3 | total: 186 - 103/Nc^4 - 86*Nc^2 + 3*Nc^4 | planar: 3*Nc^4 | non-planar: 186 - 103/Nc^4 - 86*Nc^2
sig+ nonflip singlet L=3 | ly^1 | iPi | 1 | total: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 - (761785*Nc^4)/2592 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216 + (108853*Nc^3)/648)*Nf + (604/27 + 163/(27*Nc^2) - (767*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-761785*Nc^4)/2592 + (108853*Nc^3*Nf)/648 - (767*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216)*Nf + (604/27 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
sig+ nonflip singlet L=3 | ly^1 | iPi | z2 | total: 1975/36 - 56/Nc^4 - 983/(12*Nc^2) - (1427*Nc^2)/36 + (4417*Nc^4)/36 + (253/(6*Nc^3) - 481/(18*Nc) + (653*Nc)/18 - (931*Nc^3)/18)*Nf + (-44/9 - 8/(9*Nc^2) + (52*Nc^2)/9)*Nf^2 | planar: (4417*Nc^4)/36 - (931*Nc^3*Nf)/18 + (52*Nc^2*Nf^2)/9 | non-planar: 1975/36 - 56/Nc^4 - 983/(12*Nc^2) - (1427*Nc^2)/36 + (253/(6*Nc^3) - 481/(18*Nc) + (653*Nc)/18)*Nf + (-44/9 - 8/(9*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^1 | iPi | z3 | total: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 - (167*Nc^4)/9 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3 + (77*Nc^3)/9)*Nf | planar: (-167*Nc^4)/9 + (77*Nc^3*Nf)/9 | non-planar: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^1 | iPi | z2^2 | total: 831/10 - 1421/(20*Nc^4) + 11/Nc^2 - 11*Nc^2 - (241*Nc^4)/20 | planar: (-241*Nc^4)/20 | non-planar: 831/10 - 1421/(20*Nc^4) + 11/Nc^2 - 11*Nc^2
sig+ nonflip singlet L=3 | ly^0 | real | 1 | total: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 - (59208167*Nc^4)/104976 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244 + (22674005*Nc^3)/52488)*Nf + (1438225/26244 + 441631/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-59208167*Nc^4)/104976 + (22674005*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244)*Nf + (1438225/26244 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
sig+ nonflip singlet L=3 | ly^0 | real | z2 | total: -3308281/5832 + 23147/(96*Nc^4) + 528877/(1296*Nc^2) - (6027677*Nc^2)/11664 + (10143971*Nc^4)/23328 + (234847/(648*Nc^3) - 1045409/(5832*Nc) + (779509*Nc)/5832 - (1847723*Nc^3)/5832)*Nf + (-944/27 - 967/(27*Nc^2) + (637*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (10143971*Nc^4)/23328 - (1847723*Nc^3*Nf)/5832 + (637*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -3308281/5832 + 23147/(96*Nc^4) + 528877/(1296*Nc^2) - (6027677*Nc^2)/11664 + (234847/(648*Nc^3) - 1045409/(5832*Nc) + (779509*Nc)/5832)*Nf + (-944/27 - 967/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig+ nonflip singlet L=3 | ly^0 | real | z3 | total: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 - (85286*Nc^4)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81 + (8755*Nc^3)/81)*Nf + (-628/243 + 3824/(243*Nc^2) - (3196*Nc^2)/243)*Nf^2 | planar: (-85286*Nc^4)/243 + (8755*Nc^3*Nf)/81 - (3196*Nc^2*Nf^2)/243 | non-planar: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81)*Nf + (-628/243 + 3824/(243*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^0 | real | z2^2 | total: -74113/540 + 3471/(20*Nc^4) - 913/(270*Nc^2) + (41447*Nc^2)/135 - (91783*Nc^4)/270 + (-18169/(135*Nc^3) + 18494/(135*Nc) - (3137*Nc)/27 + (1024*Nc^3)/9)*Nf + (746/135 + 611/(135*Nc^2) - (1357*Nc^2)/135)*Nf^2 | planar: (-91783*Nc^4)/270 + (1024*Nc^3*Nf)/9 - (1357*Nc^2*Nf^2)/135 | non-planar: -74113/540 + 3471/(20*Nc^4) - 913/(270*Nc^2) + (41447*Nc^2)/135 + (-18169/(135*Nc^3) + 18494/(135*Nc) - (3137*Nc)/27)*Nf + (746/135 + 611/(135*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^0 | real | z5 | total: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (457*Nc^4)/3 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3 - (572*Nc^3)/9)*Nf | planar: (457*Nc^4)/3 - (572*Nc^3*Nf)/9 | non-planar: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^0 | real | z2*z3 | total: -187/6 + 55/(2*Nc^4) + 755/(6*Nc^2) - (1463*Nc^2)/6 + (365*Nc^4)/3 + (-283/(3*Nc^3) + 305/(3*Nc) + (19*Nc)/3 - (41*Nc^3)/3)*Nf | planar: (365*Nc^4)/3 - (41*Nc^3*Nf)/3 | non-planar: -187/6 + 55/(2*Nc^4) + 755/(6*Nc^2) - (1463*Nc^2)/6 + (-283/(3*Nc^3) + 305/(3*Nc) + (19*Nc)/3)*Nf
sig+ nonflip singlet L=3 | ly^0 | real | z3^2 | total: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (44*Nc^4)/9 + (-96/Nc^3 + 128/Nc - 48*Nc + 16*Nc^3)*Nf | planar: (44*Nc^4)/9 + 16*Nc^3*Nf | non-planar: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (-96/Nc^3 + 128/Nc - 48*Nc)*Nf
sig+ nonflip singlet L=3 | ly^0 | real | z2^3 | total: -131276/945 + 11908/(315*Nc^4) - 5504/(105*Nc^2) + (4184*Nc^2)/27 - (1352*Nc^4)/945 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35 + (496*Nc^3)/35)*Nf | planar: (-1352*Nc^4)/945 + (496*Nc^3*Nf)/35 | non-planar: -131276/945 + 11908/(315*Nc^4) - 5504/(105*Nc^2) + (4184*Nc^2)/27 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35)*Nf
sig+ nonflip singlet L=3 | ly^0 | iPi | 1 | total: 2410303/7776 + 69/(8*Nc^4) + 352687/(2592*Nc^2) - (1046117*Nc^2)/7776 - (2489315*Nc^4)/7776 + (-19535/(1296*Nc^3) - 597553/(3888*Nc) - (135139*Nc)/3888 + (791297*Nc^3)/3888)*Nf + (24617/972 + 9557/(972*Nc^2) - (17087*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/7776 + (791297*Nc^3*Nf)/3888 - (17087*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 2410303/7776 + 69/(8*Nc^4) + 352687/(2592*Nc^2) - (1046117*Nc^2)/7776 + (-19535/(1296*Nc^3) - 597553/(3888*Nc) - (135139*Nc)/3888)*Nf + (24617/972 + 9557/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig+ nonflip singlet L=3 | ly^0 | iPi | z2 | total: -6653/36 + 209/(8*Nc^4) + 241/(4*Nc^2) - (773*Nc^2)/12 + (11725*Nc^4)/72 + (37/(2*Nc^3) + 517/(18*Nc) + (731*Nc)/18 - (527*Nc^3)/6)*Nf + (-26/3 - 19/(3*Nc^2) + 15*Nc^2)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11725*Nc^4)/72 - (527*Nc^3*Nf)/6 + 15*Nc^2*Nf^2 - (8*Nc*Nf^3)/9 | non-planar: -6653/36 + 209/(8*Nc^4) + 241/(4*Nc^2) - (773*Nc^2)/12 + (37/(2*Nc^3) + 517/(18*Nc) + (731*Nc)/18)*Nf + (-26/3 - 19/(3*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig+ nonflip singlet L=3 | ly^0 | iPi | z3 | total: 7261/54 - 99/(4*Nc^4) - 3083/(18*Nc^2) + (7879*Nc^2)/54 - (9109*Nc^4)/108 + (205/(9*Nc^3) - 727/(27*Nc) - (607*Nc)/27 + (719*Nc^3)/27)*Nf + (-52/27 + 134/(27*Nc^2) - (82*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/108 + (719*Nc^3*Nf)/27 - (82*Nc^2*Nf^2)/27 | non-planar: 7261/54 - 99/(4*Nc^4) - 3083/(18*Nc^2) + (7879*Nc^2)/54 + (205/(9*Nc^3) - 727/(27*Nc) - (607*Nc)/27)*Nf + (-52/27 + 134/(27*Nc^2))*Nf^2
sig+ nonflip singlet L=3 | ly^0 | iPi | z2^2 | total: -273/20 + 119/(5*Nc^4) - 155/(12*Nc^2) + (799*Nc^2)/20 - (2231*Nc^4)/60 + (-71/(6*Nc^3) + 143/(10*Nc) - (133*Nc)/10 + (65*Nc^3)/6)*Nf | planar: (-2231*Nc^4)/60 + (65*Nc^3*Nf)/6 | non-planar: -273/20 + 119/(5*Nc^4) - 155/(12*Nc^2) + (799*Nc^2)/20 + (-71/(6*Nc^3) + 143/(10*Nc) - (133*Nc)/10)*Nf
sig+ nonflip singlet L=3 | ly^0 | iPi | z5 | total: -87/2 - 75/(2*Nc^4) + 199/(2*Nc^2) - (123*Nc^2)/2 + 43*Nc^4 | planar: 43*Nc^4 | non-planar: -87/2 - 75/(2*Nc^4) + 199/(2*Nc^2) - (123*Nc^2)/2
sig+ nonflip singlet L=3 | ly^0 | iPi | z2*z3 | total: 99 - 46/Nc^4 - 13/Nc^2 - 38*Nc^2 - 2*Nc^4 | planar: -2*Nc^4 | non-planar: 99 - 46/Nc^4 - 13/Nc^2 - 38*Nc^2
sig+ nonflip adjoint L=0 | ly^0 | real | 1 | total: Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig+ nonflip adjoint L=1 | ly^2 | real | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
sig+ nonflip adjoint L=1 | ly^1 | real | 1 | total: 2/3 + 2/Nc^2 - (2*Nf)/(3*Nc) | planar: 2/3 - (2*Nf)/(3*Nc) | non-planar: 2/Nc^2
sig+ nonflip adjoint L=1 | ly^1 | iPi | 1 | total: -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
sig+ nonflip adjoint L=1 | ly^0 | real | 1 | total: 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
sig+ nonflip adjoint L=1 | ly^0 | real | z2 | total: 4 - 5/(2*Nc^2) | planar: 4 | non-planar: -5/(2*Nc^2)
sig+ nonflip adjoint L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig+ nonflip adjoint L=2 | ly^4 | real | 1 | total: 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
sig+ nonflip adjoint L=2 | ly^3 | real | 1 | total: -5/(6*Nc^3) - 47/(18*Nc) - (17*Nc)/9 + (8/9 + 4/(9*Nc^2))*Nf | planar: (-17*Nc)/9 + (8*Nf)/9 | non-planar: -5/(6*Nc^3) - 47/(18*Nc) + (4*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^3 | iPi | 1 | total: 1/(6*Nc^3) + 5/(6*Nc) + Nc | planar: Nc | non-planar: 1/(6*Nc^3) + 5/(6*Nc)
sig+ nonflip adjoint L=2 | ly^2 | real | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^2 | real | z2 | total: -11/Nc^3 - 19/Nc - 5*Nc | planar: -5*Nc | non-planar: -11/Nc^3 - 19/Nc
sig+ nonflip adjoint L=2 | ly^2 | iPi | 1 | total: -5/(4*Nc^3) - 47/(12*Nc) - (17*Nc)/6 + (4/3 + 2/(3*Nc^2))*Nf | planar: (-17*Nc)/6 + (4*Nf)/3 | non-planar: -5/(4*Nc^3) - 47/(12*Nc) + (2*Nf)/(3*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | real | 1 | total: 45/(4*Nc^3) + 262/(9*Nc) - (103*Nc)/108 + (-26/3 - 88/(9*Nc^2))*Nf + (40*Nf^2)/(27*Nc) | planar: (-103*Nc)/108 - (26*Nf)/3 + (40*Nf^2)/(27*Nc) | non-planar: 45/(4*Nc^3) + 262/(9*Nc) - (88*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | real | z2 | total: -11/(2*Nc^3) + 107/(6*Nc) + (19*Nc)/3 + (-10/3 + 2/(3*Nc^2))*Nf | planar: (19*Nc)/3 - (10*Nf)/3 | non-planar: -11/(2*Nc^3) + 107/(6*Nc) + (2*Nf)/(3*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | real | z3 | total: -4/Nc^3 + 8/Nc + 14*Nc | planar: 14*Nc | non-planar: -4/Nc^3 + 8/Nc
sig+ nonflip adjoint L=2 | ly^1 | iPi | 1 | total: -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^1 | iPi | z2 | total: -21/(2*Nc^3) - 33/(2*Nc) - 2*Nc | planar: -2*Nc | non-planar: -21/(2*Nc^3) - 33/(2*Nc)
sig+ nonflip adjoint L=2 | ly^0 | real | 1 | total: 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | real | z2 | total: -10/Nc^3 + 124/(9*Nc) + (194*Nc)/9 + (4/9 + 86/(9*Nc^2))*Nf - (4*Nf^2)/(3*Nc) | planar: (194*Nc)/9 + (4*Nf)/9 - (4*Nf^2)/(3*Nc) | non-planar: -10/Nc^3 + 124/(9*Nc) + (86*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | real | z3 | total: -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | real | z2^2 | total: 39/(2*Nc^3) + 133/(5*Nc) + (29*Nc)/10 | planar: (29*Nc)/10 | non-planar: 39/(2*Nc^3) + 133/(5*Nc)
sig+ nonflip adjoint L=2 | ly^0 | iPi | 1 | total: 45/(8*Nc^3) + 131/(9*Nc) - (103*Nc)/216 + (-13/3 - 44/(9*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (-103*Nc)/216 - (13*Nf)/3 + (20*Nf^2)/(27*Nc) | non-planar: 45/(8*Nc^3) + 131/(9*Nc) - (44*Nf)/(9*Nc^2)
sig+ nonflip adjoint L=2 | ly^0 | iPi | z2 | total: -4/Nc^3 + 5/Nc + Nc/3 + (-1/3 + Nc^(-2))*Nf | planar: Nc/3 - Nf/3 | non-planar: -4/Nc^3 + 5/Nc + Nf/Nc^2
sig+ nonflip adjoint L=2 | ly^0 | iPi | z3 | total: -2/Nc^3 + 4/Nc + 7*Nc | planar: 7*Nc | non-planar: -2/Nc^3 + 4/Nc
sig+ nonflip adjoint L=3 | ly^6 | real | 1 | total: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
sig+ nonflip adjoint L=3 | ly^5 | real | 1 | total: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (14*Nc^2)/9 + (-4/(45*Nc^3) - 41/(90*Nc) - (5*Nc)/9)*Nf | planar: (14*Nc^2)/9 - (5*Nc*Nf)/9 | non-planar: 179/90 + 1/(8*Nc^4) + 77/(90*Nc^2) + (-4/(45*Nc^3) - 41/(90*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^5 | iPi | 1 | total: -8/15 - 1/(48*Nc^4) - 11/(60*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: -8/15 - 1/(48*Nc^4) - 11/(60*Nc^2)
sig+ nonflip adjoint L=3 | ly^4 | real | 1 | total: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
sig+ nonflip adjoint L=3 | ly^4 | real | z2 | total: 119/12 + 233/(48*Nc^4) + 121/(4*Nc^2) + (5*Nc^2)/2 | planar: (5*Nc^2)/2 | non-planar: 119/12 + 233/(48*Nc^4) + 121/(4*Nc^2)
sig+ nonflip adjoint L=3 | ly^4 | iPi | 1 | total: 179/36 + 5/(16*Nc^4) + 77/(36*Nc^2) + (35*Nc^2)/9 + (-2/(9*Nc^3) - 41/(36*Nc) - (25*Nc)/18)*Nf | planar: (35*Nc^2)/9 - (25*Nc*Nf)/18 | non-planar: 179/36 + 5/(16*Nc^4) + 77/(36*Nc^2) + (-2/(9*Nc^3) - 41/(36*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^3 | real | 1 | total: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) - (2581*Nc^2)/108 + (25/(6*Nc^3) + 235/(18*Nc) + (473*Nc)/27)*Nf + (-14/27 - 8/(27*Nc^2))*Nf^2 - (8*Nf^3)/(27*Nc) | planar: (-2581*Nc^2)/108 + (473*Nc*Nf)/27 - (14*Nf^2)/27 - (8*Nf^3)/(27*Nc) | non-planar: -9509/216 - 83/(24*Nc^4) - 287/(12*Nc^2) + (25/(6*Nc^3) + 235/(18*Nc))*Nf - (8*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^3 | real | z2 | total: -2095/18 - 55/(4*Nc^4) - 178/(3*Nc^2) - 24*Nc^2 + (46/(3*Nc^3) + 221/(9*Nc) + 8*Nc)*Nf | planar: -24*Nc^2 + 8*Nc*Nf | non-planar: -2095/18 - 55/(4*Nc^4) - 178/(3*Nc^2) + (46/(3*Nc^3) + 221/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^3 | real | z3 | total: -11 + 11/(3*Nc^4) + 16/(3*Nc^2) - 14*Nc^2 | planar: -14*Nc^2 | non-planar: -11 + 11/(3*Nc^4) + 16/(3*Nc^2)
sig+ nonflip adjoint L=3 | ly^3 | iPi | 1 | total: 77/54 + 1/(12*Nc^4) - 1/(12*Nc^2) + (22*Nc^2)/3 + (7/(6*Nc^3) + 227/(54*Nc) + 4*Nc)*Nf + (-4/3 - 17/(27*Nc^2))*Nf^2 | planar: (22*Nc^2)/3 + 4*Nc*Nf - (4*Nf^2)/3 | non-planar: 77/54 + 1/(12*Nc^4) - 1/(12*Nc^2) + (7/(6*Nc^3) + 227/(54*Nc))*Nf - (17*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^3 | iPi | z2 | total: 29/2 + 19/(2*Nc^4) + 176/(3*Nc^2) | planar: 0 | non-planar: 29/2 + 19/(2*Nc^4) + 176/(3*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | real | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | real | z2 | total: -4543/12 - 225/(4*Nc^4) - 524/(3*Nc^2) - 64*Nc^2 + (116/(3*Nc^3) + 85/(3*Nc) - 2*Nc)*Nf + (4 + Nc^(-2))*Nf^2 | planar: -64*Nc^2 - 2*Nc*Nf + 4*Nf^2 | non-planar: -4543/12 - 225/(4*Nc^4) - 524/(3*Nc^2) + (116/(3*Nc^3) + 85/(3*Nc))*Nf + Nf^2/Nc^2
sig+ nonflip adjoint L=3 | ly^2 | real | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^2 | real | z2^2 | total: 1593/20 - 3977/(40*Nc^4) - 4541/(10*Nc^2) - (7*Nc^2)/10 | planar: (-7*Nc^2)/10 | non-planar: 1593/20 - 3977/(40*Nc^4) - 4541/(10*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | iPi | 1 | total: -9509/144 - 83/(16*Nc^4) - 287/(8*Nc^2) - (2581*Nc^2)/72 + (25/(4*Nc^3) + 235/(12*Nc) + (473*Nc)/18)*Nf + (-7/9 - 4/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (-2581*Nc^2)/72 + (473*Nc*Nf)/18 - (7*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: -9509/144 - 83/(16*Nc^4) - 287/(8*Nc^2) + (25/(4*Nc^3) + 235/(12*Nc))*Nf - (4*Nf^2)/(9*Nc^2)
sig+ nonflip adjoint L=3 | ly^2 | iPi | z2 | total: -579/4 - 75/(4*Nc^4) - 457/(6*Nc^2) - (38*Nc^2)/3 + (65/(3*Nc^3) + 30/Nc + (11*Nc)/3)*Nf | planar: (-38*Nc^2)/3 + (11*Nc*Nf)/3 | non-planar: -579/4 - 75/(4*Nc^4) - 457/(6*Nc^2) + (65/(3*Nc^3) + 30/Nc)*Nf
sig+ nonflip adjoint L=3 | ly^2 | iPi | z3 | total: -33/2 + 11/(2*Nc^4) + 8/Nc^2 - 21*Nc^2 | planar: -21*Nc^2 | non-planar: -33/2 + 11/(2*Nc^4) + 8/Nc^2
sig+ nonflip adjoint L=3 | ly^1 | real | 1 | total: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (96128*Nc^2)/729 + (-19535/(648*Nc^3) - 270437/(972*Nc) - (1168967*Nc)/5832)*Nf + (40769/729 + 9557/(486*Nc^2))*Nf^2 - (200*Nf^3)/(81*Nc) | planar: (96128*Nc^2)/729 - (1168967*Nc*Nf)/5832 + (40769*Nf^2)/729 - (200*Nf^3)/(81*Nc) | non-planar: 446731/972 + 69/(4*Nc^4) + 17269/(81*Nc^2) + (-19535/(648*Nc^3) - 270437/(972*Nc))*Nf + (9557*Nf^2)/(486*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | real | z2 | total: 43969/216 + 501/(8*Nc^4) + 977/(2*Nc^2) - (5473*Nc^2)/162 + (49/(2*Nc^3) - 2161/(54*Nc) + (1763*Nc)/81)*Nf + (-16 - 106/(9*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc) | planar: (-5473*Nc^2)/162 + (1763*Nc*Nf)/81 - 16*Nf^2 + (8*Nf^3)/(3*Nc) | non-planar: 43969/216 + 501/(8*Nc^4) + 977/(2*Nc^2) + (49/(2*Nc^3) - 2161/(54*Nc))*Nf - (106*Nf^2)/(9*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | real | z3 | total: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (2417*Nc^2)/9 + (410/(9*Nc^3) - 242/(27*Nc) - (1912*Nc)/27)*Nf + (196/27 + 268/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/9 - (1912*Nc*Nf)/27 + (196*Nf^2)/27 | non-planar: -433/54 - 99/(2*Nc^4) - 2228/(9*Nc^2) + (410/(9*Nc^3) - 242/(27*Nc))*Nf + (268*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | real | z2^2 | total: 6387/10 + 1687/(20*Nc^4) + 3817/(15*Nc^2) + (818*Nc^2)/15 + (-997/(15*Nc^3) - 403/(5*Nc) - (67*Nc)/3)*Nf | planar: (818*Nc^2)/15 - (67*Nc*Nf)/3 | non-planar: 6387/10 + 1687/(20*Nc^4) + 3817/(15*Nc^2) + (-997/(15*Nc^3) - 403/(5*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^1 | real | z5 | total: -40 - 75/Nc^4 + 13/Nc^2 - 136*Nc^2 | planar: -136*Nc^2 | non-planar: -40 - 75/Nc^4 + 13/Nc^2
sig+ nonflip adjoint L=3 | ly^1 | real | z2*z3 | total: 355 - 103/Nc^4 - 534/Nc^2 + (86*Nc^2)/3 | planar: (86*Nc^2)/3 | non-planar: 355 - 103/Nc^4 - 534/Nc^2
sig+ nonflip adjoint L=3 | ly^1 | iPi | 1 | total: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | iPi | z2 | total: -13475/36 - 56/Nc^4 - 2099/(12*Nc^2) - 42*Nc^2 + (253/(6*Nc^3) + 737/(18*Nc) + 10*Nc)*Nf - (8*Nf^2)/(9*Nc^2) | planar: -42*Nc^2 + 10*Nc*Nf | non-planar: -13475/36 - 56/Nc^4 - 2099/(12*Nc^2) + (253/(6*Nc^3) + 737/(18*Nc))*Nf - (8*Nf^2)/(9*Nc^2)
sig+ nonflip adjoint L=3 | ly^1 | iPi | z3 | total: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^1 | iPi | z2^2 | total: 2399/20 - 1421/(20*Nc^4) - 1396/(5*Nc^2) - (37*Nc^2)/10 | planar: (-37*Nc^2)/10 | non-planar: 2399/20 - 1421/(20*Nc^4) - 1396/(5*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | 1 | total: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z2 | total: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) - (30911*Nc^2)/1458 + (234847/(648*Nc^3) + 741325/(5832*Nc) + (46475*Nc)/1458)*Nf + (-523/9 - 967/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-30911*Nc^2)/1458 + (46475*Nc*Nf)/1458 - (523*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: 31998563/23328 + 23147/(96*Nc^4) + 866039/(648*Nc^2) + (234847/(648*Nc^3) + 741325/(5832*Nc))*Nf - (967*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z3 | total: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z2^2 | total: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (16718*Nc^2)/135 + (-18169/(135*Nc^3) - 8666/(135*Nc) - (1562*Nc)/45)*Nf + (140/27 + 611/(135*Nc^2))*Nf^2 | planar: (16718*Nc^2)/135 - (1562*Nc*Nf)/45 + (140*Nf^2)/27 | non-planar: 2357/36 + 3471/(20*Nc^4) + 91859/(270*Nc^2) + (-18169/(135*Nc^3) - 8666/(135*Nc))*Nf + (611*Nf^2)/(135*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | real | z5 | total: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^0 | real | z2*z3 | total: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) - (568*Nc^2)/3 + (-283/(3*Nc^3) - 57/Nc + (100*Nc)/3)*Nf | planar: (-568*Nc^2)/3 + (100*Nc*Nf)/3 | non-planar: -1 + 55/(2*Nc^4) + 41/(6*Nc^2) + (-283/(3*Nc^3) - 57/Nc)*Nf
sig+ nonflip adjoint L=3 | ly^0 | real | z3^2 | total: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
sig+ nonflip adjoint L=3 | ly^0 | real | z2^3 | total: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (32324*Nc^2)/189 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-32324*Nc^2)/189 + (496*Nc*Nf)/35 | non-planar: -160691/3780 + 11908/(315*Nc^4) + 148133/(630*Nc^2) - (2976*Nf)/(35*Nc^3)
sig+ nonflip adjoint L=3 | ly^0 | iPi | 1 | total: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (48064*Nc^2)/729 + (-19535/(1296*Nc^3) - 270437/(1944*Nc) - (1168967*Nc)/11664)*Nf + (40769/1458 + 9557/(972*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (48064*Nc^2)/729 - (1168967*Nc*Nf)/11664 + (40769*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: 446731/1944 + 69/(8*Nc^4) + 17269/(162*Nc^2) + (-19535/(1296*Nc^3) - 270437/(1944*Nc))*Nf + (9557*Nf^2)/(972*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z2 | total: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) - (34175*Nc^2)/648 + (37/(2*Nc^3) - 23/(54*Nc) + (3010*Nc)/81)*Nf + (-79/9 - 19/(3*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-34175*Nc^2)/648 + (3010*Nc*Nf)/81 - (79*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 7721/216 + 209/(8*Nc^4) + 1667/(8*Nc^2) + (37/(2*Nc^3) - 23/(54*Nc))*Nf - (19*Nf^2)/(3*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z3 | total: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (2417*Nc^2)/18 + (205/(9*Nc^3) - 121/(27*Nc) - (956*Nc)/27)*Nf + (98/27 + 134/(27*Nc^2))*Nf^2 | planar: (2417*Nc^2)/18 - (956*Nc*Nf)/27 + (98*Nf^2)/27 | non-planar: -433/108 - 99/(4*Nc^4) - 1114/(9*Nc^2) + (205/(9*Nc^3) - 121/(27*Nc))*Nf + (134*Nf^2)/(27*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z2^2 | total: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (289*Nc^2)/15 + (-71/(6*Nc^3) - 35/(3*Nc) - (55*Nc)/6)*Nf | planar: (289*Nc^2)/15 - (55*Nc*Nf)/6 | non-planar: 5417/30 + 119/(5*Nc^4) + 1609/(30*Nc^2) + (-71/(6*Nc^3) - 35/(3*Nc))*Nf
sig+ nonflip adjoint L=3 | ly^0 | iPi | z5 | total: -20 - 75/(2*Nc^4) + 13/(2*Nc^2) - 68*Nc^2 | planar: -68*Nc^2 | non-planar: -20 - 75/(2*Nc^4) + 13/(2*Nc^2)
sig+ nonflip adjoint L=3 | ly^0 | iPi | z2*z3 | total: 161 - 46/Nc^4 - 259/Nc^2 - (20*Nc^2)/3 | planar: (-20*Nc^2)/3 | non-planar: 161 - 46/Nc^4 - 259/Nc^2
sig- nonflip a1 L=1 | ly^1 | iPi | 1 | total: -2/Nc - Nc/2 | planar: -1/2*Nc | non-planar: -2/Nc
sig- nonflip a1 L=1 | ly^0 | real | z2 | total: 6/Nc + (3*Nc)/2 | planar: (3*Nc)/2 | non-planar: 6/Nc
sig- nonflip a1 L=1 | ly^0 | iPi | 1 | total: -1/2*1/Nc - (5*Nc)/6 + Nf/3 | planar: (-5*Nc)/6 + Nf/3 | non-planar: -1/2*1/Nc
sig- nonflip a1 L=2 | ly^3 | iPi | 1 | total: 1/2 + 11/(3*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: 1/2 + 11/(3*Nc^2)
sig- nonflip a1 L=2 | ly^2 | real | z2 | total: -9/2 - 33/Nc^2 + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: -9/2 - 33/Nc^2
sig- nonflip a1 L=2 | ly^2 | iPi | 1 | total: -79/12 + Nc^(-2) - (29*Nc^2)/12 + (4/(3*Nc) + (2*Nc)/3)*Nf | planar: (-29*Nc^2)/12 + (2*Nc*Nf)/3 | non-planar: -79/12 + Nc^(-2) + (4*Nf)/(3*Nc)
sig- nonflip a1 L=2 | ly^1 | real | z2 | total: 79/2 - 6/Nc^2 + (29*Nc^2)/2 + (-8/Nc - 4*Nc)*Nf | planar: (29*Nc^2)/2 - 4*Nc*Nf | non-planar: 79/2 - 6/Nc^2 - (8*Nf)/Nc
sig- nonflip a1 L=2 | ly^1 | iPi | 1 | total: -461/18 - 13/(2*Nc^2) - (101*Nc^2)/9 + (43/(9*Nc) + (13*Nc)/3)*Nf - (4*Nf^2)/9 | planar: (-101*Nc^2)/9 + (13*Nc*Nf)/3 - (4*Nf^2)/9 | non-planar: -461/18 - 13/(2*Nc^2) + (43*Nf)/(9*Nc)
sig- nonflip a1 L=2 | ly^1 | iPi | z2 | total: 3/2 - 26/Nc^2 + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: 3/2 - 26/Nc^2
sig- nonflip a1 L=2 | ly^0 | real | z2 | total: 461/6 + 39/(2*Nc^2) + (101*Nc^2)/3 + (-43/(3*Nc) - 13*Nc)*Nf + (4*Nf^2)/3 | planar: (101*Nc^2)/3 - 13*Nc*Nf + (4*Nf^2)/3 | non-planar: 461/6 + 39/(2*Nc^2) - (43*Nf)/(3*Nc)
sig- nonflip a1 L=2 | ly^0 | real | z2^2 | total: -9 + 45/Nc^2 - 3*Nc^2 | planar: -3*Nc^2 | non-planar: -9 + 45/Nc^2
sig- nonflip a1 L=2 | ly^0 | iPi | 1 | total: -143/9 + 99/(8*Nc^2) - (3049*Nc^2)/216 + (56/(9*Nc) + (193*Nc)/27)*Nf - (20*Nf^2)/27 | planar: (-3049*Nc^2)/216 + (193*Nc*Nf)/27 - (20*Nf^2)/27 | non-planar: -143/9 + 99/(8*Nc^2) + (56*Nf)/(9*Nc)
sig- nonflip a1 L=2 | ly^0 | iPi | z2 | total: 28/3 + 9/(2*Nc^2) + (7*Nc^2)/2 + (-7/(3*Nc) - Nc)*Nf | planar: (7*Nc^2)/2 - Nc*Nf | non-planar: 28/3 + 9/(2*Nc^2) - (7*Nf)/(3*Nc)
sig- nonflip a1 L=2 | ly^0 | iPi | z3 | total: 7 + 16/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: 7 + 16/Nc^2
sig- nonflip a1 L=3 | ly^5 | iPi | 1 | total: -29/(30*Nc^3) - 57/(40*Nc) - Nc/12 - Nc^3/48 | planar: -1/48*Nc^3 | non-planar: -29/(30*Nc^3) - 57/(40*Nc) - Nc/12
sig- nonflip a1 L=3 | ly^4 | real | z2 | total: 29/(2*Nc^3) + 171/(8*Nc) + (5*Nc)/4 + (5*Nc^3)/16 | planar: (5*Nc^3)/16 | non-planar: 29/(2*Nc^3) + 171/(8*Nc) + (5*Nc)/4
sig- nonflip a1 L=3 | ly^4 | iPi | 1 | total: 4/Nc^3 + 1027/(72*Nc) + (37*Nc)/18 - (131*Nc^3)/144 + (-5/9 - 149/(36*Nc^2) + (2*Nc^2)/9)*Nf | planar: (-131*Nc^3)/144 + (2*Nc^2*Nf)/9 | non-planar: 4/Nc^3 + 1027/(72*Nc) + (37*Nc)/18 + (-5/9 - 149/(36*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^3 | real | z2 | total: -48/Nc^3 - 1027/(6*Nc) - (74*Nc)/3 + (131*Nc^3)/12 + (20/3 + 149/(3*Nc^2) - (8*Nc^2)/3)*Nf | planar: (131*Nc^3)/12 - (8*Nc^2*Nf)/3 | non-planar: -48/Nc^3 - 1027/(6*Nc) - (74*Nc)/3 + (20/3 + 149/(3*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^3 | iPi | 1 | total: 64/(3*Nc^3) + 1289/(18*Nc) - (51*Nc)/4 - (1535*Nc^3)/108 + (41/6 - 139/(9*Nc^2) + (311*Nc^2)/54)*Nf + (-2/(3*Nc) - (17*Nc)/27)*Nf^2 | planar: (-1535*Nc^3)/108 + (311*Nc^2*Nf)/54 - (17*Nc*Nf^2)/27 | non-planar: 64/(3*Nc^3) + 1289/(18*Nc) - (51*Nc)/4 + (41/6 - 139/(9*Nc^2))*Nf - (2*Nf^2)/(3*Nc)
sig- nonflip a1 L=3 | ly^3 | iPi | z2 | total: 161/(3*Nc^3) + 131/(6*Nc) - (7*Nc)/3 + (3*Nc^3)/2 | planar: (3*Nc^3)/2 | non-planar: 161/(3*Nc^3) + 131/(6*Nc) - (7*Nc)/3
sig- nonflip a1 L=3 | ly^2 | real | z2 | total: -192/Nc^3 - 1289/(2*Nc) + (459*Nc)/4 + (1535*Nc^3)/12 + (-123/2 + 139/Nc^2 - (311*Nc^2)/6)*Nf + (6/Nc + (17*Nc)/3)*Nf^2 | planar: (1535*Nc^3)/12 - (311*Nc^2*Nf)/6 + (17*Nc*Nf^2)/3 | non-planar: -192/Nc^3 - 1289/(2*Nc) + (459*Nc)/4 + (-123/2 + 139/Nc^2)*Nf + (6*Nf^2)/Nc
sig- nonflip a1 L=3 | ly^2 | real | z2^2 | total: -396/Nc^3 - 273/(4*Nc) + (57*Nc)/2 - (93*Nc^3)/8 | planar: (-93*Nc^3)/8 | non-planar: -396/Nc^3 - 273/(4*Nc) + (57*Nc)/2
sig- nonflip a1 L=3 | ly^2 | iPi | 1 | total: -24/Nc^3 + 4513/(144*Nc) - (3655*Nc)/27 - (13673*Nc^3)/144 + (6463/108 - 211/(9*Nc^2) + (1763*Nc^2)/36)*Nf + (-13/(3*Nc) - (70*Nc)/9)*Nf^2 + (4*Nf^3)/9 | planar: (-13673*Nc^3)/144 + (1763*Nc^2*Nf)/36 - (70*Nc*Nf^2)/9 + (4*Nf^3)/9 | non-planar: -24/Nc^3 + 4513/(144*Nc) - (3655*Nc)/27 + (6463/108 - 211/(9*Nc^2))*Nf - (13*Nf^2)/(3*Nc)
sig- nonflip a1 L=3 | ly^2 | iPi | z2 | total: -52/Nc^3 - 2927/(12*Nc) + 22*Nc + (323*Nc^3)/12 + (-3 + 179/(3*Nc^2) - (20*Nc^2)/3)*Nf | planar: (323*Nc^3)/12 - (20*Nc^2*Nf)/3 | non-planar: -52/Nc^3 - 2927/(12*Nc) + 22*Nc + (-3 + 179/(3*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^2 | iPi | z3 | total: 63/Nc^3 - 103/(6*Nc) - (73*Nc)/3 - (7*Nc^3)/2 | planar: (-7*Nc^3)/2 | non-planar: 63/Nc^3 - 103/(6*Nc) - (73*Nc)/3
sig- nonflip a1 L=3 | ly^1 | real | z2 | total: 144/Nc^3 - 4513/(24*Nc) + (7310*Nc)/9 + (13673*Nc^3)/24 + (-6463/18 + 422/(3*Nc^2) - (1763*Nc^2)/6)*Nf + (26/Nc + (140*Nc)/3)*Nf^2 - (8*Nf^3)/3 | planar: (13673*Nc^3)/24 - (1763*Nc^2*Nf)/6 + (140*Nc*Nf^2)/3 - (8*Nf^3)/3 | non-planar: 144/Nc^3 - 4513/(24*Nc) + (7310*Nc)/9 + (-6463/18 + 422/(3*Nc^2))*Nf + (26*Nf^2)/Nc
sig- nonflip a1 L=3 | ly^1 | real | z2^2 | total: 168/Nc^3 + 950/Nc - 206*Nc - (515*Nc^3)/4 + (38 - 209/Nc^2 + 32*Nc^2)*Nf | planar: (-515*Nc^3)/4 + 32*Nc^2*Nf | non-planar: 168/Nc^3 + 950/Nc - 206*Nc + (38 - 209/Nc^2)*Nf
sig- nonflip a1 L=3 | ly^1 | real | z2*z3 | total: -378/Nc^3 + 103/Nc + 146*Nc + 21*Nc^3 | planar: 21*Nc^3 | non-planar: -378/Nc^3 + 103/Nc + 146*Nc
sig- nonflip a1 L=3 | ly^1 | iPi | 1 | total: 273/(8*Nc^3) + 293533/(2592*Nc) - (126397*Nc)/324 - (761785*Nc^3)/2592 + (87931/648 - 4832/(81*Nc^2) + (108853*Nc^2)/648)*Nf + (-775/(81*Nc) - (767*Nc)/27)*Nf^2 + (40*Nf^3)/27 | planar: (-761785*Nc^3)/2592 + (108853*Nc^2*Nf)/648 - (767*Nc*Nf^2)/27 + (40*Nf^3)/27 | non-planar: 273/(8*Nc^3) + 293533/(2592*Nc) - (126397*Nc)/324 + (87931/648 - 4832/(81*Nc^2))*Nf - (775*Nf^2)/(81*Nc)
sig- nonflip a1 L=3 | ly^1 | iPi | z2 | total: -281/Nc^3 - 3433/(6*Nc) + (5725*Nc)/36 + (4417*Nc^3)/36 + (-607/18 + 329/(3*Nc^2) - (931*Nc^2)/18)*Nf + (4/(9*Nc) + (52*Nc)/9)*Nf^2 | planar: (4417*Nc^3)/36 - (931*Nc^2*Nf)/18 + (52*Nc*Nf^2)/9 | non-planar: -281/Nc^3 - 3433/(6*Nc) + (5725*Nc)/36 + (-607/18 + 329/(3*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
sig- nonflip a1 L=3 | ly^1 | iPi | z3 | total: 140/Nc^3 - 2393/(18*Nc) + (733*Nc)/6 - (167*Nc^3)/9 + (-11/3 + 526/(9*Nc^2) + (77*Nc^2)/9)*Nf | planar: (-167*Nc^3)/9 + (77*Nc^2*Nf)/9 | non-planar: 140/Nc^3 - 2393/(18*Nc) + (733*Nc)/6 + (-11/3 + 526/(9*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^1 | iPi | z2^2 | total: -1191/(5*Nc^3) + 1331/(20*Nc) - (691*Nc)/10 - (241*Nc^3)/20 | planar: (-241*Nc^3)/20 | non-planar: -1191/(5*Nc^3) + 1331/(20*Nc) - (691*Nc)/10
sig- nonflip a1 L=3 | ly^0 | real | z2 | total: -819/(8*Nc^3) - 293533/(864*Nc) + (126397*Nc)/108 + (761785*Nc^3)/864 + (-87931/216 + 4832/(27*Nc^2) - (108853*Nc^2)/216)*Nf + (775/(27*Nc) + (767*Nc)/9)*Nf^2 - (40*Nf^3)/9 | planar: (761785*Nc^3)/864 - (108853*Nc^2*Nf)/216 + (767*Nc*Nf^2)/9 - (40*Nf^3)/9 | non-planar: -819/(8*Nc^3) - 293533/(864*Nc) + (126397*Nc)/108 + (-87931/216 + 4832/(27*Nc^2))*Nf + (775*Nf^2)/(27*Nc)
sig- nonflip a1 L=3 | ly^0 | real | z2^2 | total: 651/Nc^3 + 1072/Nc - (1087*Nc)/3 - (1441*Nc^3)/6 + (119/3 - 190/Nc^2 + (310*Nc^2)/3)*Nf + (14/(3*Nc) - (35*Nc)/3)*Nf^2 | planar: (-1441*Nc^3)/6 + (310*Nc^2*Nf)/3 - (35*Nc*Nf^2)/3 | non-planar: 651/Nc^3 + 1072/Nc - (1087*Nc)/3 + (119/3 - 190/Nc^2)*Nf + (14*Nf^2)/(3*Nc)
sig- nonflip a1 L=3 | ly^0 | real | z2*z3 | total: -420/Nc^3 + 2393/(6*Nc) - (733*Nc)/2 + (167*Nc^3)/3 + (11 - 526/(3*Nc^2) - (77*Nc^2)/3)*Nf | planar: (167*Nc^3)/3 - (77*Nc^2*Nf)/3 | non-planar: -420/Nc^3 + 2393/(6*Nc) - (733*Nc)/2 + (11 - 526/(3*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^0 | real | z2^3 | total: 336/Nc^3 - 969/(4*Nc) + (2373*Nc)/10 + (249*Nc^3)/10 | planar: (249*Nc^3)/10 | non-planar: 336/Nc^3 - 969/(4*Nc) + (2373*Nc)/10
sig- nonflip a1 L=3 | ly^0 | iPi | 1 | total: 27725/(96*Nc^3) + 1191697/(2592*Nc) + (449947*Nc)/7776 - (2489315*Nc^3)/7776 + (9649/1944 + 100555/(1296*Nc^2) + (791297*Nc^2)/3888)*Nf + (-9517/(972*Nc) - (17087*Nc)/486)*Nf^2 + (100*Nf^3)/81 | planar: (-2489315*Nc^3)/7776 + (791297*Nc^2*Nf)/3888 - (17087*Nc*Nf^2)/486 + (100*Nf^3)/81 | non-planar: 27725/(96*Nc^3) + 1191697/(2592*Nc) + (449947*Nc)/7776 + (9649/1944 + 100555/(1296*Nc^2))*Nf - (9517*Nf^2)/(972*Nc)
sig- nonflip a1 L=3 | ly^0 | iPi | z2 | total: -10243/(24*Nc^3) - 973/(8*Nc) + (51091*Nc)/216 + (11725*Nc^3)/72 + (-4051/54 - 109/(3*Nc^2) - (527*Nc^2)/6)*Nf + (9/Nc + 15*Nc)*Nf^2 - (8*Nf^3)/9 | planar: (11725*Nc^3)/72 - (527*Nc^2*Nf)/6 + 15*Nc*Nf^2 - (8*Nf^3)/9 | non-planar: -10243/(24*Nc^3) - 973/(8*Nc) + (51091*Nc)/216 + (-4051/54 - 109/(3*Nc^2))*Nf + (9*Nf^2)/Nc
sig- nonflip a1 L=3 | ly^0 | iPi | z3 | total: 605/(2*Nc^3) + 18797/(36*Nc) + (4195*Nc)/27 - (9109*Nc^3)/108 + (-863/27 - 938/(9*Nc^2) + (719*Nc^2)/27)*Nf + (-38/(27*Nc) - (82*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/108 + (719*Nc^2*Nf)/27 - (82*Nc*Nf^2)/27 | non-planar: 605/(2*Nc^3) + 18797/(36*Nc) + (4195*Nc)/27 + (-863/27 - 938/(9*Nc^2))*Nf - (38*Nf^2)/(27*Nc)
sig- nonflip a1 L=3 | ly^0 | iPi | z2^2 | total: 2723/(60*Nc^3) + 8573/(20*Nc) - (17279*Nc)/60 - (2231*Nc^3)/60 + (188/5 - 1969/(30*Nc^2) + (65*Nc^2)/6)*Nf | planar: (-2231*Nc^3)/60 + (65*Nc^2*Nf)/6 | non-planar: 2723/(60*Nc^3) + 8573/(20*Nc) - (17279*Nc)/60 + (188/5 - 1969/(30*Nc^2))*Nf
sig- nonflip a1 L=3 | ly^0 | iPi | z5 | total: -431/Nc^3 - 167/(6*Nc) - (163*Nc)/6 + 43*Nc^3 | planar: 43*Nc^3 | non-planar: -431/Nc^3 - 167/(6*Nc) - (163*Nc)/6
sig- nonflip a1 L=3 | ly^0 | iPi | z2*z3 | total: 106/Nc^3 + 166/Nc - 74*Nc - 2*Nc^3 | planar: -2*Nc^3 | non-planar: 106/Nc^3 + 166/Nc - 74*Nc
sig- nonflip a2 L=1 | ly^1 | iPi | 1 | total: 1 + 3/(2*Nc^2) | planar: 1 | non-planar: 3/(2*Nc^2)
sig- nonflip a2 L=1 | ly^0 | real | z2 | total: -3 - 9/(2*Nc^2) | planar: -3 | non-planar: -9/(2*Nc^2)
sig- nonflip a2 L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig- nonflip a2 L=2 | ly^3 | iPi | 1 | total: -5/(6*Nc^3) - 19/(6*Nc) | planar: 0 | non-planar: -5/(6*Nc^3) - 19/(6*Nc)
sig- nonflip a2 L=2 | ly^2 | real | z2 | total: 15/(2*Nc^3) + 57/(2*Nc) | planar: 0 | non-planar: 15/(2*Nc^3) + 57/(2*Nc)
sig- nonflip a2 L=2 | ly^2 | iPi | 1 | total: 7/(4*Nc^3) + 37/(12*Nc) + (19*Nc)/6 + (-2/3 - 4/(3*Nc^2))*Nf | planar: (19*Nc)/6 - (2*Nf)/3 | non-planar: 7/(4*Nc^3) + 37/(12*Nc) - (4*Nf)/(3*Nc^2)
sig- nonflip a2 L=2 | ly^1 | real | z2 | total: -21/(2*Nc^3) - 37/(2*Nc) - 19*Nc + (4 + 8/Nc^2)*Nf | planar: -19*Nc + 4*Nf | non-planar: -21/(2*Nc^3) - 37/(2*Nc) + (8*Nf)/Nc^2
sig- nonflip a2 L=2 | ly^1 | iPi | 1 | total: 19/(2*Nc^3) + 31/(2*Nc) + (55*Nc)/3 + (-37/9 - 5/Nc^2)*Nf + (4*Nf^2)/(9*Nc) | planar: (55*Nc)/3 - (37*Nf)/9 + (4*Nf^2)/(9*Nc) | non-planar: 19/(2*Nc^3) + 31/(2*Nc) - (5*Nf)/Nc^2
sig- nonflip a2 L=2 | ly^1 | iPi | z2 | total: 11/(2*Nc^3) + 47/(2*Nc) - 6*Nc | planar: -6*Nc | non-planar: 11/(2*Nc^3) + 47/(2*Nc)
sig- nonflip a2 L=2 | ly^0 | real | z2 | total: -57/(2*Nc^3) - 93/(2*Nc) - 55*Nc + (37/3 + 15/Nc^2)*Nf - (4*Nf^2)/(3*Nc) | planar: -55*Nc + (37*Nf)/3 - (4*Nf^2)/(3*Nc) | non-planar: -57/(2*Nc^3) - 93/(2*Nc) + (15*Nf)/Nc^2
sig- nonflip a2 L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 42/Nc + 18*Nc | planar: 18*Nc | non-planar: -9/Nc^3 - 42/Nc
sig- nonflip a2 L=2 | ly^0 | iPi | 1 | total: 13/(8*Nc^3) + 365/(27*Nc) + (179*Nc)/72 + (-173/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (179*Nc)/72 - (173*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 13/(8*Nc^3) + 365/(27*Nc) - (188*Nf)/(27*Nc^2)
sig- nonflip a2 L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 7/(3*Nc) - 9*Nc + (1 + 7/(3*Nc^2))*Nf | planar: -9*Nc + Nf | non-planar: -6/Nc^3 - 7/(3*Nc) + (7*Nf)/(3*Nc^2)
sig- nonflip a2 L=2 | ly^0 | iPi | z3 | total: -10/Nc^3 - 10/Nc + Nc | planar: Nc | non-planar: -10/Nc^3 - 10/Nc
sig- nonflip a2 L=3 | ly^5 | iPi | 1 | total: 22/15 + 19/(240*Nc^4) + 61/(60*Nc^2) - Nc^2/15 | planar: -1/15*Nc^2 | non-planar: 22/15 + 19/(240*Nc^4) + 61/(60*Nc^2)
sig- nonflip a2 L=3 | ly^4 | real | z2 | total: -22 - 19/(16*Nc^4) - 61/(4*Nc^2) + Nc^2 | planar: Nc^2 | non-planar: -22 - 19/(16*Nc^4) - 61/(4*Nc^2)
sig- nonflip a2 L=3 | ly^4 | iPi | 1 | total: -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) - (11*Nc^2)/36 + (17/(18*Nc^3) + 131/(36*Nc) - Nc/9)*Nf | planar: (-11*Nc^2)/36 - (Nc*Nf)/9 | non-planar: -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) + (17/(18*Nc^3) + 131/(36*Nc))*Nf
sig- nonflip a2 L=3 | ly^3 | real | z2 | total: 395/3 + 65/(4*Nc^4) + 244/(3*Nc^2) + (11*Nc^2)/3 + (-34/(3*Nc^3) - 131/(3*Nc) + (4*Nc)/3)*Nf | planar: (11*Nc^2)/3 + (4*Nc*Nf)/3 | non-planar: 395/3 + 65/(4*Nc^4) + 244/(3*Nc^2) + (-34/(3*Nc^3) - 131/(3*Nc))*Nf
sig- nonflip a2 L=3 | ly^3 | iPi | 1 | total: -281/6 - 71/(12*Nc^4) - 83/(4*Nc^2) + (203*Nc^2)/27 + (7/(6*Nc^3) + 35/(6*Nc) - (112*Nc)/27)*Nf + (8/27 + Nc^(-2))*Nf^2 | planar: (203*Nc^2)/27 - (112*Nc*Nf)/27 + (8*Nf^2)/27 | non-planar: -281/6 - 71/(12*Nc^4) - 83/(4*Nc^2) + (7/(6*Nc^3) + 35/(6*Nc))*Nf + Nf^2/Nc^2
sig- nonflip a2 L=3 | ly^3 | iPi | z2 | total: -83/6 - 23/(2*Nc^4) - 157/(3*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -83/6 - 23/(2*Nc^4) - 157/(3*Nc^2)
sig- nonflip a2 L=3 | ly^2 | real | z2 | total: 843/2 + 213/(4*Nc^4) + 747/(4*Nc^2) - (203*Nc^2)/3 + (-21/(2*Nc^3) - 105/(2*Nc) + (112*Nc)/3)*Nf + (-8/3 - 9/Nc^2)*Nf^2 | planar: (-203*Nc^2)/3 + (112*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 843/2 + 213/(4*Nc^4) + 747/(4*Nc^2) + (-21/(2*Nc^3) - 105/(2*Nc))*Nf - (9*Nf^2)/Nc^2
sig- nonflip a2 L=3 | ly^2 | real | z2^2 | total: -15/2 + 771/(8*Nc^4) + 759/(2*Nc^2) - 21*Nc^2 | planar: -21*Nc^2 | non-planar: -15/2 + 771/(8*Nc^4) + 759/(2*Nc^2)
sig- nonflip a2 L=3 | ly^2 | iPi | 1 | total: 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (2573*Nc^2)/24 + (-905/(108*Nc^3) - 3317/(108*Nc) - (833*Nc)/18)*Nf + (53/9 + 56/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (2573*Nc^2)/24 - (833*Nc*Nf)/18 + (53*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (-905/(108*Nc^3) - 3317/(108*Nc))*Nf + (56*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^2 | iPi | z2 | total: 633/4 + 57/(4*Nc^4) + 661/(6*Nc^2) - (107*Nc^2)/3 + (-47/(3*Nc^3) - 46/Nc + (35*Nc)/3)*Nf | planar: (-107*Nc^2)/3 + (35*Nc*Nf)/3 | non-planar: 633/4 + 57/(4*Nc^4) + 661/(6*Nc^2) + (-47/(3*Nc^3) - 46/Nc)*Nf
sig- nonflip a2 L=3 | ly^2 | iPi | z3 | total: 209/6 - 49/(2*Nc^4) - 35/Nc^2 + (20*Nc^2)/3 | planar: (20*Nc^2)/3 | non-planar: 209/6 - 49/(2*Nc^4) - 35/Nc^2
sig- nonflip a2 L=3 | ly^1 | real | z2 | total: -11081/72 - 543/(8*Nc^4) - 17023/(36*Nc^2) - (2573*Nc^2)/4 + (905/(18*Nc^3) + 3317/(18*Nc) + (833*Nc)/3)*Nf + (-106/3 - 112/(3*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc) | planar: (-2573*Nc^2)/4 + (833*Nc*Nf)/3 - (106*Nf^2)/3 + (8*Nf^3)/(3*Nc) | non-planar: -11081/72 - 543/(8*Nc^4) - 17023/(36*Nc^2) + (905/(18*Nc^3) + 3317/(18*Nc))*Nf - (112*Nf^2)/(3*Nc^2)
sig- nonflip a2 L=3 | ly^1 | real | z2^2 | total: -1109/2 - 147/(4*Nc^4) - 417/Nc^2 + 225*Nc^2 + (60/Nc^3 + 145/Nc - 66*Nc)*Nf | planar: 225*Nc^2 - 66*Nc*Nf | non-planar: -1109/2 - 147/(4*Nc^4) - 417/Nc^2 + (60/Nc^3 + 145/Nc)*Nf
sig- nonflip a2 L=3 | ly^1 | real | z2*z3 | total: -209 + 147/Nc^4 + 210/Nc^2 - 40*Nc^2 | planar: -40*Nc^2 | non-planar: -209 + 147/Nc^4 + 210/Nc^2
sig- nonflip a2 L=3 | ly^1 | iPi | 1 | total: 37297/864 - 183/(32*Nc^4) + 25403/(432*Nc^2) + (570745*Nc^2)/1296 + (-1975/(216*Nc^3) - 48857/(648*Nc) - (51673*Nc)/324)*Nf + (625/27 + 1201/(81*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (570745*Nc^2)/1296 - (51673*Nc*Nf)/324 + (625*Nf^2)/27 - (40*Nf^3)/(27*Nc) | non-planar: 37297/864 - 183/(32*Nc^4) + 25403/(432*Nc^2) + (-1975/(216*Nc^3) - 48857/(648*Nc))*Nf + (1201*Nf^2)/(81*Nc^2)
sig- nonflip a2 L=3 | ly^1 | iPi | z2 | total: 13633/36 + 75/Nc^4 + 4165/(12*Nc^2) - (688*Nc^2)/3 + (-95/(6*Nc^3) - 1231/(18*Nc) + 60*Nc)*Nf + (-8/3 - 32/(9*Nc^2))*Nf^2 | planar: (-688*Nc^2)/3 + 60*Nc*Nf - (8*Nf^2)/3 | non-planar: 13633/36 + 75/Nc^4 + 4165/(12*Nc^2) + (-95/(6*Nc^3) - 1231/(18*Nc))*Nf - (32*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^1 | iPi | z3 | total: 1304/9 - 141/(2*Nc^4) - 111/(2*Nc^2) - (1166*Nc^2)/9 + (-17/Nc^3 - 539/(9*Nc) + (122*Nc)/9)*Nf | planar: (-1166*Nc^2)/9 + (122*Nc*Nf)/9 | non-planar: 1304/9 - 141/(2*Nc^4) - 111/(2*Nc^2) + (-17/Nc^3 - 539/(9*Nc))*Nf
sig- nonflip a2 L=3 | ly^1 | iPi | z2^2 | total: -1389/20 + 1243/(20*Nc^4) + 1102/(5*Nc^2) + (397*Nc^2)/10 | planar: (397*Nc^2)/10 | non-planar: -1389/20 + 1243/(20*Nc^4) + 1102/(5*Nc^2)
sig- nonflip a2 L=3 | ly^0 | real | z2 | total: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) - (570745*Nc^2)/432 + (1975/(72*Nc^3) + 48857/(216*Nc) + (51673*Nc)/108)*Nf + (-625/9 - 1201/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-570745*Nc^2)/432 + (51673*Nc*Nf)/108 - (625*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) + (1975/(72*Nc^3) + 48857/(216*Nc))*Nf - (1201*Nf^2)/(27*Nc^2)
sig- nonflip a2 L=3 | ly^0 | real | z2^2 | total: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (1861*Nc^2)/3 + (37/Nc^3 + 458/(3*Nc) - (428*Nc)/3)*Nf + (16/3 + 5/(3*Nc^2))*Nf^2 | planar: (1861*Nc^2)/3 - (428*Nc*Nf)/3 + (16*Nf^2)/3 | non-planar: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (37/Nc^3 + 458/(3*Nc))*Nf + (5*Nf^2)/(3*Nc^2)
sig- nonflip a2 L=3 | ly^0 | real | z2*z3 | total: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (1166*Nc^2)/3 + (51/Nc^3 + 539/(3*Nc) - (122*Nc)/3)*Nf | planar: (1166*Nc^2)/3 - (122*Nc*Nf)/3 | non-planar: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (51/Nc^3 + 539/(3*Nc))*Nf
sig- nonflip a2 L=3 | ly^0 | real | z2^3 | total: 3489/20 - 183/(2*Nc^4) - 300/Nc^2 - (1389*Nc^2)/10 | planar: (-1389*Nc^2)/10 | non-planar: 3489/20 - 183/(2*Nc^4) - 300/Nc^2
sig- nonflip a2 L=3 | ly^0 | iPi | 1 | total: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) - (354389*Nc^2)/1458 + (-150107/(1296*Nc^3) - 713143/(5832*Nc) - (559531*Nc)/11664)*Nf + (45985/1458 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (-354389*Nc^2)/1458 - (559531*Nc*Nf)/11664 + (45985*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) + (-150107/(1296*Nc^3) - 713143/(5832*Nc))*Nf + (39103*Nf^2)/(2916*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z2 | total: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) - (214999*Nc^2)/648 + (2971/(54*Nc^3) + 6803/(162*Nc) + (8276*Nc)/81)*Nf + (-119/9 - 97/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-214999*Nc^2)/648 + (8276*Nc*Nf)/81 - (119*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) + (2971/(54*Nc^3) + 6803/(162*Nc))*Nf - (97*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z3 | total: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) - (581*Nc^2)/54 + (227/(3*Nc^3) + 923/(27*Nc) - (8*Nc)/27)*Nf + (14/9 + 26/(9*Nc^2))*Nf^2 | planar: (-581*Nc^2)/54 - (8*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) + (227/(3*Nc^3) + 923/(27*Nc))*Nf + (26*Nf^2)/(9*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z2^2 | total: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (7361*Nc^2)/30 + (47/(2*Nc^3) + 521/(15*Nc) - (1231*Nc)/30)*Nf | planar: (7361*Nc^2)/30 - (1231*Nc*Nf)/30 | non-planar: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (47/(2*Nc^3) + 521/(15*Nc))*Nf
sig- nonflip a2 L=3 | ly^0 | iPi | z5 | total: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2) - (50*Nc^2)/3 | planar: (-50*Nc^2)/3 | non-planar: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2)
sig- nonflip a2 L=3 | ly^0 | iPi | z2*z3 | total: -431/3 - 2/Nc^4 - 113/Nc^2 + (188*Nc^2)/3 | planar: (188*Nc^2)/3 | non-planar: -431/3 - 2/Nc^4 - 113/Nc^2
sig- nonflip singlet L=1 | ly^1 | iPi | 1 | total: -1 + 3/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: -1 + 3/(2*Nc^2)
sig- nonflip singlet L=1 | ly^0 | real | z2 | total: 3 - 9/(2*Nc^2) + (3*Nc^2)/2 | planar: (3*Nc^2)/2 | non-planar: 3 - 9/(2*Nc^2)
sig- nonflip singlet L=1 | ly^0 | iPi | 1 | total: -1/6 + Nc^(-2) - (5*Nc^2)/6 + (-1/3*1/Nc + Nc/3)*Nf | planar: (-5*Nc^2)/6 + (Nc*Nf)/3 | non-planar: -1/6 + Nc^(-2) - Nf/(3*Nc)
sig- nonflip singlet L=2 | ly^3 | iPi | 1 | total: -5/(6*Nc^3) + 1/(2*Nc) + Nc/2 - Nc^3/6 | planar: -1/6*Nc^3 | non-planar: -5/(6*Nc^3) + 1/(2*Nc) + Nc/2
sig- nonflip singlet L=2 | ly^2 | real | z2 | total: 15/(2*Nc^3) - 9/(2*Nc) - (9*Nc)/2 + (3*Nc^3)/2 | planar: (3*Nc^3)/2 | non-planar: 15/(2*Nc^3) - 9/(2*Nc) - (9*Nc)/2
sig- nonflip singlet L=2 | ly^2 | iPi | 1 | total: 7/(4*Nc^3) + 49/(12*Nc) - (41*Nc)/12 - (29*Nc^3)/12 + (2/3 - 4/(3*Nc^2) + (2*Nc^2)/3)*Nf | planar: (-29*Nc^3)/12 + (2*Nc^2*Nf)/3 | non-planar: 7/(4*Nc^3) + 49/(12*Nc) - (41*Nc)/12 + (2/3 - 4/(3*Nc^2))*Nf
sig- nonflip singlet L=2 | ly^1 | real | z2 | total: -21/(2*Nc^3) - 49/(2*Nc) + (41*Nc)/2 + (29*Nc^3)/2 + (-4 + 8/Nc^2 - 4*Nc^2)*Nf | planar: (29*Nc^3)/2 - 4*Nc^2*Nf | non-planar: -21/(2*Nc^3) - 49/(2*Nc) + (41*Nc)/2 + (-4 + 8/Nc^2)*Nf
sig- nonflip singlet L=2 | ly^1 | iPi | 1 | total: 19/(2*Nc^3) + 9/Nc - (131*Nc)/18 - (101*Nc^3)/9 + (2/3 - 5/Nc^2 + (13*Nc^2)/3)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-101*Nc^3)/9 + (13*Nc^2*Nf)/3 - (4*Nc*Nf^2)/9 | non-planar: 19/(2*Nc^3) + 9/Nc - (131*Nc)/18 + (2/3 - 5/Nc^2)*Nf + (4*Nf^2)/(9*Nc)
sig- nonflip singlet L=2 | ly^1 | iPi | z2 | total: 11/(2*Nc^3) - 5/(2*Nc) - (9*Nc)/2 + (3*Nc^3)/2 | planar: (3*Nc^3)/2 | non-planar: 11/(2*Nc^3) - 5/(2*Nc) - (9*Nc)/2
sig- nonflip singlet L=2 | ly^0 | real | z2 | total: -57/(2*Nc^3) - 27/Nc + (131*Nc)/6 + (101*Nc^3)/3 + (-2 + 15/Nc^2 - 13*Nc^2)*Nf + (-4/(3*Nc) + (4*Nc)/3)*Nf^2 | planar: (101*Nc^3)/3 - 13*Nc^2*Nf + (4*Nc*Nf^2)/3 | non-planar: -57/(2*Nc^3) - 27/Nc + (131*Nc)/6 + (-2 + 15/Nc^2)*Nf - (4*Nf^2)/(3*Nc)
sig- nonflip singlet L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 + 3/Nc + 9*Nc - 3*Nc^3 | planar: -3*Nc^3 | non-planar: -9/Nc^3 + 3/Nc + 9*Nc
sig- nonflip singlet L=2 | ly^0 | iPi | 1 | total: 13/(8*Nc^3) + 5593/(216*Nc) - (965*Nc)/72 - (3049*Nc^3)/216 + (-5/27 - 188/(27*Nc^2) + (193*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/216 + (193*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 13/(8*Nc^3) + 5593/(216*Nc) - (965*Nc)/72 + (-5/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig- nonflip singlet L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 + 13/(6*Nc) + Nc/3 + (7*Nc^3)/2 + (-4/3 + 7/(3*Nc^2) - Nc^2)*Nf | planar: (7*Nc^3)/2 - Nc^2*Nf | non-planar: -6/Nc^3 + 13/(6*Nc) + Nc/3 + (-4/3 + 7/(3*Nc^2))*Nf
sig- nonflip singlet L=2 | ly^0 | iPi | z3 | total: -10/Nc^3 + 6/Nc + 8*Nc - 4*Nc^3 | planar: -4*Nc^3 | non-planar: -10/Nc^3 + 6/Nc + 8*Nc
sig- nonflip singlet L=3 | ly^5 | iPi | 1 | total: 1/24 + 19/(240*Nc^4) + 1/(20*Nc^2) - (3*Nc^2)/20 - Nc^4/48 | planar: -1/48*Nc^4 | non-planar: 1/24 + 19/(240*Nc^4) + 1/(20*Nc^2) - (3*Nc^2)/20
sig- nonflip singlet L=3 | ly^4 | real | z2 | total: -5/8 - 19/(16*Nc^4) - 3/(4*Nc^2) + (9*Nc^2)/4 + (5*Nc^4)/16 | planar: (5*Nc^4)/16 | non-planar: -5/8 - 19/(16*Nc^4) - 3/(4*Nc^2) + (9*Nc^2)/4
sig- nonflip singlet L=3 | ly^4 | iPi | 1 | total: 79/24 - 65/(48*Nc^4) - 25/(9*Nc^2) + (7*Nc^2)/4 - (131*Nc^4)/144 + (17/(18*Nc^3) - 1/(2*Nc) - (2*Nc)/3 + (2*Nc^3)/9)*Nf | planar: (-131*Nc^4)/144 + (2*Nc^3*Nf)/9 | non-planar: 79/24 - 65/(48*Nc^4) - 25/(9*Nc^2) + (7*Nc^2)/4 + (17/(18*Nc^3) - 1/(2*Nc) - (2*Nc)/3)*Nf
sig- nonflip singlet L=3 | ly^3 | real | z2 | total: -79/2 + 65/(4*Nc^4) + 100/(3*Nc^2) - 21*Nc^2 + (131*Nc^4)/12 + (-34/(3*Nc^3) + 6/Nc + 8*Nc - (8*Nc^3)/3)*Nf | planar: (131*Nc^4)/12 - (8*Nc^3*Nf)/3 | non-planar: -79/2 + 65/(4*Nc^4) + 100/(3*Nc^2) - 21*Nc^2 + (-34/(3*Nc^3) + 6/Nc + 8*Nc)*Nf
sig- nonflip singlet L=3 | ly^3 | iPi | 1 | total: 223/9 - 71/(12*Nc^4) + 7/(12*Nc^2) - (565*Nc^2)/108 - (1535*Nc^4)/108 + (7/(6*Nc^3) - 173/(18*Nc) + (145*Nc)/54 + (311*Nc^3)/54)*Nf + (-10/27 + Nc^(-2) - (17*Nc^2)/27)*Nf^2 | planar: (-1535*Nc^4)/108 + (311*Nc^3*Nf)/54 - (17*Nc^2*Nf^2)/27 | non-planar: 223/9 - 71/(12*Nc^4) + 7/(12*Nc^2) - (565*Nc^2)/108 + (7/(6*Nc^3) - 173/(18*Nc) + (145*Nc)/54)*Nf + (-10/27 + Nc^(-2))*Nf^2
sig- nonflip singlet L=3 | ly^3 | iPi | z2 | total: 8 - 23/(2*Nc^4) + 4/(3*Nc^2) + (2*Nc^2)/3 + (3*Nc^4)/2 | planar: (3*Nc^4)/2 | non-planar: 8 - 23/(2*Nc^4) + 4/(3*Nc^2) + (2*Nc^2)/3
sig- nonflip singlet L=3 | ly^2 | real | z2 | total: -223 + 213/(4*Nc^4) - 21/(4*Nc^2) + (565*Nc^2)/12 + (1535*Nc^4)/12 + (-21/(2*Nc^3) + 173/(2*Nc) - (145*Nc)/6 - (311*Nc^3)/6)*Nf + (10/3 - 9/Nc^2 + (17*Nc^2)/3)*Nf^2 | planar: (1535*Nc^4)/12 - (311*Nc^3*Nf)/6 + (17*Nc^2*Nf^2)/3 | non-planar: -223 + 213/(4*Nc^4) - 21/(4*Nc^2) + (565*Nc^2)/12 + (-21/(2*Nc^3) + 173/(2*Nc) - (145*Nc)/6)*Nf + (10/3 - 9/Nc^2)*Nf^2
sig- nonflip singlet L=3 | ly^2 | real | z2^2 | total: -303/4 + 771/(8*Nc^4) - 33/(2*Nc^2) + (15*Nc^2)/2 - (93*Nc^4)/8 | planar: (-93*Nc^4)/8 | non-planar: -303/4 + 771/(8*Nc^4) - 33/(2*Nc^2) + (15*Nc^2)/2
sig- nonflip singlet L=3 | ly^2 | iPi | 1 | total: 6155/108 + 181/(16*Nc^4) + 11839/(216*Nc^2) - (6083*Nc^2)/216 - (13673*Nc^4)/144 + (-905/(108*Nc^3) - 5849/(108*Nc) + (1465*Nc)/108 + (1763*Nc^3)/36)*Nf + (14/9 + 56/(9*Nc^2) - (70*Nc^2)/9)*Nf^2 + (-4/(9*Nc) + (4*Nc)/9)*Nf^3 | planar: (-13673*Nc^4)/144 + (1763*Nc^3*Nf)/36 - (70*Nc^2*Nf^2)/9 + (4*Nc*Nf^3)/9 | non-planar: 6155/108 + 181/(16*Nc^4) + 11839/(216*Nc^2) - (6083*Nc^2)/216 + (-905/(108*Nc^3) - 5849/(108*Nc) + (1465*Nc)/108)*Nf + (14/9 + 56/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc)
sig- nonflip singlet L=3 | ly^2 | iPi | z2 | total: -257/3 + 57/(4*Nc^4) + 349/(6*Nc^2) - (41*Nc^2)/3 + (323*Nc^4)/12 + (-47/(3*Nc^3) + 41/(3*Nc) + (26*Nc)/3 - (20*Nc^3)/3)*Nf | planar: (323*Nc^4)/12 - (20*Nc^3*Nf)/3 | non-planar: -257/3 + 57/(4*Nc^4) + 349/(6*Nc^2) - (41*Nc^2)/3 + (-47/(3*Nc^3) + 41/(3*Nc) + (26*Nc)/3)*Nf
sig- nonflip singlet L=3 | ly^2 | iPi | z3 | total: 53/3 - 49/(2*Nc^4) + 28/Nc^2 - (53*Nc^2)/3 - (7*Nc^4)/2 | planar: (-7*Nc^4)/2 | non-planar: 53/3 - 49/(2*Nc^4) + 28/Nc^2 - (53*Nc^2)/3
sig- nonflip singlet L=3 | ly^1 | real | z2 | total: -6155/18 - 543/(8*Nc^4) - 11839/(36*Nc^2) + (6083*Nc^2)/36 + (13673*Nc^4)/24 + (905/(18*Nc^3) + 5849/(18*Nc) - (1465*Nc)/18 - (1763*Nc^3)/6)*Nf + (-28/3 - 112/(3*Nc^2) + (140*Nc^2)/3)*Nf^2 + (8/(3*Nc) - (8*Nc)/3)*Nf^3 | planar: (13673*Nc^4)/24 - (1763*Nc^3*Nf)/6 + (140*Nc^2*Nf^2)/3 - (8*Nc*Nf^3)/3 | non-planar: -6155/18 - 543/(8*Nc^4) - 11839/(36*Nc^2) + (6083*Nc^2)/36 + (905/(18*Nc^3) + 5849/(18*Nc) - (1465*Nc)/18)*Nf + (-28/3 - 112/(3*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc)
sig- nonflip singlet L=3 | ly^1 | real | z2^2 | total: 791/2 - 147/(4*Nc^4) - 249/Nc^2 + 19*Nc^2 - (515*Nc^4)/4 + (60/Nc^3 - 64/Nc - 28*Nc + 32*Nc^3)*Nf | planar: (-515*Nc^4)/4 + 32*Nc^3*Nf | non-planar: 791/2 - 147/(4*Nc^4) - 249/Nc^2 + 19*Nc^2 + (60/Nc^3 - 64/Nc - 28*Nc)*Nf
sig- nonflip singlet L=3 | ly^1 | real | z2*z3 | total: -106 + 147/Nc^4 - 168/Nc^2 + 106*Nc^2 + 21*Nc^4 | planar: 21*Nc^4 | non-planar: -106 + 147/Nc^4 - 168/Nc^2 + 106*Nc^2
sig- nonflip singlet L=3 | ly^1 | iPi | 1 | total: 25339/162 - 183/(32*Nc^4) + 40145/(432*Nc^2) + (21719*Nc^2)/432 - (761785*Nc^4)/2592 + (-1975/(216*Nc^3) - 29171/(216*Nc) - (15415*Nc)/648 + (108853*Nc^3)/648)*Nf + (1100/81 + 1201/(81*Nc^2) - (767*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-761785*Nc^4)/2592 + (108853*Nc^3*Nf)/648 - (767*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 25339/162 - 183/(32*Nc^4) + 40145/(432*Nc^2) + (21719*Nc^2)/432 + (-1975/(216*Nc^3) - 29171/(216*Nc) - (15415*Nc)/648)*Nf + (1100/81 + 1201/(81*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
sig- nonflip singlet L=3 | ly^1 | iPi | z2 | total: -6965/36 + 75/Nc^4 + 793/(12*Nc^2) - (2531*Nc^2)/36 + (4417*Nc^4)/36 + (-95/(6*Nc^3) + 743/(18*Nc) + (473*Nc)/18 - (931*Nc^3)/18)*Nf + (-20/9 - 32/(9*Nc^2) + (52*Nc^2)/9)*Nf^2 | planar: (4417*Nc^4)/36 - (931*Nc^3*Nf)/18 + (52*Nc^2*Nf^2)/9 | non-planar: -6965/36 + 75/Nc^4 + 793/(12*Nc^2) - (2531*Nc^2)/36 + (-95/(6*Nc^3) + 743/(18*Nc) + (473*Nc)/18)*Nf + (-20/9 - 32/(9*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^1 | iPi | z3 | total: 215/18 - 141/(2*Nc^4) + 169/(2*Nc^2) - (133*Nc^2)/18 - (167*Nc^4)/9 + (-17/Nc^3 - 13/(9*Nc) + (89*Nc)/9 + (77*Nc^3)/9)*Nf | planar: (-167*Nc^4)/9 + (77*Nc^3*Nf)/9 | non-planar: 215/18 - 141/(2*Nc^4) + 169/(2*Nc^2) - (133*Nc^2)/18 + (-17/Nc^3 - 13/(9*Nc) + (89*Nc)/9)*Nf
sig- nonflip singlet L=3 | ly^1 | iPi | z2^2 | total: -29/10 + 1243/(20*Nc^4) - 89/(5*Nc^2) - (147*Nc^2)/5 - (241*Nc^4)/20 | planar: (-241*Nc^4)/20 | non-planar: -29/10 + 1243/(20*Nc^4) - 89/(5*Nc^2) - (147*Nc^2)/5
sig- nonflip singlet L=3 | ly^0 | real | z2 | total: -25339/54 + 549/(32*Nc^4) - 40145/(144*Nc^2) - (21719*Nc^2)/144 + (761785*Nc^4)/864 + (1975/(72*Nc^3) + 29171/(72*Nc) + (15415*Nc)/216 - (108853*Nc^3)/216)*Nf + (-1100/27 - 1201/(27*Nc^2) + (767*Nc^2)/9)*Nf^2 + (40/(9*Nc) - (40*Nc)/9)*Nf^3 | planar: (761785*Nc^4)/864 - (108853*Nc^3*Nf)/216 + (767*Nc^2*Nf^2)/9 - (40*Nc*Nf^3)/9 | non-planar: -25339/54 + 549/(32*Nc^4) - 40145/(144*Nc^2) - (21719*Nc^2)/144 + (1975/(72*Nc^3) + 29171/(72*Nc) + (15415*Nc)/216)*Nf + (-1100/27 - 1201/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc)
sig- nonflip singlet L=3 | ly^0 | real | z2^2 | total: 4289/12 - 687/(4*Nc^4) - 407/(2*Nc^2) + 258*Nc^2 - (1441*Nc^4)/6 + (37/Nc^3 - 112/(3*Nc) - 103*Nc + (310*Nc^3)/3)*Nf + (10 + 5/(3*Nc^2) - (35*Nc^2)/3)*Nf^2 | planar: (-1441*Nc^4)/6 + (310*Nc^3*Nf)/3 - (35*Nc^2*Nf^2)/3 | non-planar: 4289/12 - 687/(4*Nc^4) - 407/(2*Nc^2) + 258*Nc^2 + (37/Nc^3 - 112/(3*Nc) - 103*Nc)*Nf + (10 + 5/(3*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^0 | real | z2*z3 | total: -215/6 + 423/(2*Nc^4) - 507/(2*Nc^2) + (133*Nc^2)/6 + (167*Nc^4)/3 + (51/Nc^3 + 13/(3*Nc) - (89*Nc)/3 - (77*Nc^3)/3)*Nf | planar: (167*Nc^4)/3 - (77*Nc^3*Nf)/3 | non-planar: -215/6 + 423/(2*Nc^4) - 507/(2*Nc^2) + (133*Nc^2)/6 + (51/Nc^3 + 13/(3*Nc) - (89*Nc)/3)*Nf
sig- nonflip singlet L=3 | ly^0 | real | z2^3 | total: -339/5 - 183/(2*Nc^4) + 36/Nc^2 + (492*Nc^2)/5 + (249*Nc^4)/10 | planar: (249*Nc^4)/10 | non-planar: -339/5 - 183/(2*Nc^4) + 36/Nc^2 + (492*Nc^2)/5
sig- nonflip singlet L=3 | ly^0 | iPi | 1 | total: 10620461/23328 - 1865/(24*Nc^4) + 331183/(2592*Nc^2) - (4320383*Nc^2)/23328 - (2489315*Nc^4)/7776 + (-150107/(1296*Nc^3) - 521291/(11664*Nc) - (501637*Nc)/11664 + (791297*Nc^3)/3888)*Nf + (63419/2916 + 39103/(2916*Nc^2) - (17087*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/7776 + (791297*Nc^3*Nf)/3888 - (17087*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 10620461/23328 - 1865/(24*Nc^4) + 331183/(2592*Nc^2) - (4320383*Nc^2)/23328 + (-150107/(1296*Nc^3) - 521291/(11664*Nc) - (501637*Nc)/11664)*Nf + (63419/2916 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig- nonflip singlet L=3 | ly^0 | iPi | z2 | total: -21673/324 + 2971/(24*Nc^4) - 13445/(108*Nc^2) - (30863*Nc^2)/324 + (11725*Nc^4)/72 + (2971/(54*Nc^3) + 917/(162*Nc) + (4399*Nc)/162 - (527*Nc^3)/6)*Nf + (-38/9 - 97/(9*Nc^2) + 15*Nc^2)*Nf^2 + (8/(9*Nc) - (8*Nc)/9)*Nf^3 | planar: (11725*Nc^4)/72 - (527*Nc^3*Nf)/6 + 15*Nc^2*Nf^2 - (8*Nc*Nf^3)/9 | non-planar: -21673/324 + 2971/(24*Nc^4) - 13445/(108*Nc^2) - (30863*Nc^2)/324 + (2971/(54*Nc^3) + 917/(162*Nc) + (4399*Nc)/162)*Nf + (-38/9 - 97/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc)
sig- nonflip singlet L=3 | ly^0 | iPi | z3 | total: 12965/54 - 675/(4*Nc^4) - 2369/(18*Nc^2) + (2603*Nc^2)/18 - (9109*Nc^4)/108 + (227/(3*Nc^3) - 1891/(27*Nc) - (871*Nc)/27 + (719*Nc^3)/27)*Nf + (4/27 + 26/(9*Nc^2) - (82*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/108 + (719*Nc^3*Nf)/27 - (82*Nc^2*Nf^2)/27 | non-planar: 12965/54 - 675/(4*Nc^4) - 2369/(18*Nc^2) + (2603*Nc^2)/18 + (227/(3*Nc^3) - 1891/(27*Nc) - (871*Nc)/27)*Nf + (4/27 + 26/(9*Nc^2))*Nf^2
sig- nonflip singlet L=3 | ly^0 | iPi | z2^2 | total: 15947/60 - 451/(30*Nc^4) - 3419/(20*Nc^2) - (2557*Nc^2)/60 - (2231*Nc^4)/60 + (47/(2*Nc^3) - 309/(10*Nc) - (103*Nc)/30 + (65*Nc^3)/6)*Nf | planar: (-2231*Nc^4)/60 + (65*Nc^3*Nf)/6 | non-planar: 15947/60 - 451/(30*Nc^4) - 3419/(20*Nc^2) - (2557*Nc^2)/60 + (47/(2*Nc^3) - 309/(10*Nc) - (103*Nc)/30)*Nf
sig- nonflip singlet L=3 | ly^0 | iPi | z5 | total: -1123/6 + 263/(2*Nc^4) + 113/(2*Nc^2) - (263*Nc^2)/6 + 43*Nc^4 | planar: 43*Nc^4 | non-planar: -1123/6 + 263/(2*Nc^4) + 113/(2*Nc^2) - (263*Nc^2)/6
sig- nonflip singlet L=3 | ly^0 | iPi | z2*z3 | total: 67/3 - 2/Nc^4 - 7/Nc^2 - (34*Nc^2)/3 - 2*Nc^4 | planar: -2*Nc^4 | non-planar: 67/3 - 2/Nc^4 - 7/Nc^2 - (34*Nc^2)/3
sig- nonflip adjoint L=1 | ly^1 | iPi | 1 | total: 1 + 3/(2*Nc^2) | planar: 1 | non-planar: 3/(2*Nc^2)
sig- nonflip adjoint L=1 | ly^0 | real | z2 | total: -3 - 9/(2*Nc^2) | planar: -3 | non-planar: -9/(2*Nc^2)
sig- nonflip adjoint L=1 | ly^0 | iPi | 1 | total: 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig- nonflip adjoint L=2 | ly^3 | iPi | 1 | total: -5/(6*Nc^3) - 19/(6*Nc) | planar: 0 | non-planar: -5/(6*Nc^3) - 19/(6*Nc)
sig- nonflip adjoint L=2 | ly^2 | real | z2 | total: 15/(2*Nc^3) + 57/(2*Nc) | planar: 0 | non-planar: 15/(2*Nc^3) + 57/(2*Nc)
sig- nonflip adjoint L=2 | ly^2 | iPi | 1 | total: 7/(4*Nc^3) + 37/(12*Nc) + (19*Nc)/6 + (-2/3 - 4/(3*Nc^2))*Nf | planar: (19*Nc)/6 - (2*Nf)/3 | non-planar: 7/(4*Nc^3) + 37/(12*Nc) - (4*Nf)/(3*Nc^2)
sig- nonflip adjoint L=2 | ly^1 | real | z2 | total: -21/(2*Nc^3) - 37/(2*Nc) - 19*Nc + (4 + 8/Nc^2)*Nf | planar: -19*Nc + 4*Nf | non-planar: -21/(2*Nc^3) - 37/(2*Nc) + (8*Nf)/Nc^2
sig- nonflip adjoint L=2 | ly^1 | iPi | 1 | total: 19/(2*Nc^3) + 31/(2*Nc) + (55*Nc)/3 + (-37/9 - 5/Nc^2)*Nf + (4*Nf^2)/(9*Nc) | planar: (55*Nc)/3 - (37*Nf)/9 + (4*Nf^2)/(9*Nc) | non-planar: 19/(2*Nc^3) + 31/(2*Nc) - (5*Nf)/Nc^2
sig- nonflip adjoint L=2 | ly^1 | iPi | z2 | total: 11/(2*Nc^3) + 47/(2*Nc) - 6*Nc | planar: -6*Nc | non-planar: 11/(2*Nc^3) + 47/(2*Nc)
sig- nonflip adjoint L=2 | ly^0 | real | z2 | total: -57/(2*Nc^3) - 93/(2*Nc) - 55*Nc + (37/3 + 15/Nc^2)*Nf - (4*Nf^2)/(3*Nc) | planar: -55*Nc + (37*Nf)/3 - (4*Nf^2)/(3*Nc) | non-planar: -57/(2*Nc^3) - 93/(2*Nc) + (15*Nf)/Nc^2
sig- nonflip adjoint L=2 | ly^0 | real | z2^2 | total: -9/Nc^3 - 42/Nc + 18*Nc | planar: 18*Nc | non-planar: -9/Nc^3 - 42/Nc
sig- nonflip adjoint L=2 | ly^0 | iPi | 1 | total: 13/(8*Nc^3) + 365/(27*Nc) + (179*Nc)/72 + (-173/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (179*Nc)/72 - (173*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 13/(8*Nc^3) + 365/(27*Nc) - (188*Nf)/(27*Nc^2)
sig- nonflip adjoint L=2 | ly^0 | iPi | z2 | total: -6/Nc^3 - 7/(3*Nc) - 9*Nc + (1 + 7/(3*Nc^2))*Nf | planar: -9*Nc + Nf | non-planar: -6/Nc^3 - 7/(3*Nc) + (7*Nf)/(3*Nc^2)
sig- nonflip adjoint L=2 | ly^0 | iPi | z3 | total: -10/Nc^3 - 10/Nc + Nc | planar: Nc | non-planar: -10/Nc^3 - 10/Nc
sig- nonflip adjoint L=3 | ly^5 | iPi | 1 | total: 22/15 + 19/(240*Nc^4) + 61/(60*Nc^2) - Nc^2/15 | planar: -1/15*Nc^2 | non-planar: 22/15 + 19/(240*Nc^4) + 61/(60*Nc^2)
sig- nonflip adjoint L=3 | ly^4 | real | z2 | total: -22 - 19/(16*Nc^4) - 61/(4*Nc^2) + Nc^2 | planar: Nc^2 | non-planar: -22 - 19/(16*Nc^4) - 61/(4*Nc^2)
sig- nonflip adjoint L=3 | ly^4 | iPi | 1 | total: -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) - (11*Nc^2)/36 + (17/(18*Nc^3) + 131/(36*Nc) - Nc/9)*Nf | planar: (-11*Nc^2)/36 - (Nc*Nf)/9 | non-planar: -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) + (17/(18*Nc^3) + 131/(36*Nc))*Nf
sig- nonflip adjoint L=3 | ly^3 | real | z2 | total: 395/3 + 65/(4*Nc^4) + 244/(3*Nc^2) + (11*Nc^2)/3 + (-34/(3*Nc^3) - 131/(3*Nc) + (4*Nc)/3)*Nf | planar: (11*Nc^2)/3 + (4*Nc*Nf)/3 | non-planar: 395/3 + 65/(4*Nc^4) + 244/(3*Nc^2) + (-34/(3*Nc^3) - 131/(3*Nc))*Nf
sig- nonflip adjoint L=3 | ly^3 | iPi | 1 | total: -281/6 - 71/(12*Nc^4) - 83/(4*Nc^2) + (203*Nc^2)/27 + (7/(6*Nc^3) + 35/(6*Nc) - (112*Nc)/27)*Nf + (8/27 + Nc^(-2))*Nf^2 | planar: (203*Nc^2)/27 - (112*Nc*Nf)/27 + (8*Nf^2)/27 | non-planar: -281/6 - 71/(12*Nc^4) - 83/(4*Nc^2) + (7/(6*Nc^3) + 35/(6*Nc))*Nf + Nf^2/Nc^2
sig- nonflip adjoint L=3 | ly^3 | iPi | z2 | total: -83/6 - 23/(2*Nc^4) - 157/(3*Nc^2) + 3*Nc^2 | planar: 3*Nc^2 | non-planar: -83/6 - 23/(2*Nc^4) - 157/(3*Nc^2)
sig- nonflip adjoint L=3 | ly^2 | real | z2 | total: 843/2 + 213/(4*Nc^4) + 747/(4*Nc^2) - (203*Nc^2)/3 + (-21/(2*Nc^3) - 105/(2*Nc) + (112*Nc)/3)*Nf + (-8/3 - 9/Nc^2)*Nf^2 | planar: (-203*Nc^2)/3 + (112*Nc*Nf)/3 - (8*Nf^2)/3 | non-planar: 843/2 + 213/(4*Nc^4) + 747/(4*Nc^2) + (-21/(2*Nc^3) - 105/(2*Nc))*Nf - (9*Nf^2)/Nc^2
sig- nonflip adjoint L=3 | ly^2 | real | z2^2 | total: -15/2 + 771/(8*Nc^4) + 759/(2*Nc^2) - 21*Nc^2 | planar: -21*Nc^2 | non-planar: -15/2 + 771/(8*Nc^4) + 759/(2*Nc^2)
sig- nonflip adjoint L=3 | ly^2 | iPi | 1 | total: 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (2573*Nc^2)/24 + (-905/(108*Nc^3) - 3317/(108*Nc) - (833*Nc)/18)*Nf + (53/9 + 56/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (2573*Nc^2)/24 - (833*Nc*Nf)/18 + (53*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (-905/(108*Nc^3) - 3317/(108*Nc))*Nf + (56*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^2 | iPi | z2 | total: 633/4 + 57/(4*Nc^4) + 661/(6*Nc^2) - (107*Nc^2)/3 + (-47/(3*Nc^3) - 46/Nc + (35*Nc)/3)*Nf | planar: (-107*Nc^2)/3 + (35*Nc*Nf)/3 | non-planar: 633/4 + 57/(4*Nc^4) + 661/(6*Nc^2) + (-47/(3*Nc^3) - 46/Nc)*Nf
sig- nonflip adjoint L=3 | ly^2 | iPi | z3 | total: 209/6 - 49/(2*Nc^4) - 35/Nc^2 + (20*Nc^2)/3 | planar: (20*Nc^2)/3 | non-planar: 209/6 - 49/(2*Nc^4) - 35/Nc^2
sig- nonflip adjoint L=3 | ly^1 | real | z2 | total: -11081/72 - 543/(8*Nc^4) - 17023/(36*Nc^2) - (2573*Nc^2)/4 + (905/(18*Nc^3) + 3317/(18*Nc) + (833*Nc)/3)*Nf + (-106/3 - 112/(3*Nc^2))*Nf^2 + (8*Nf^3)/(3*Nc) | planar: (-2573*Nc^2)/4 + (833*Nc*Nf)/3 - (106*Nf^2)/3 + (8*Nf^3)/(3*Nc) | non-planar: -11081/72 - 543/(8*Nc^4) - 17023/(36*Nc^2) + (905/(18*Nc^3) + 3317/(18*Nc))*Nf - (112*Nf^2)/(3*Nc^2)
sig- nonflip adjoint L=3 | ly^1 | real | z2^2 | total: -1109/2 - 147/(4*Nc^4) - 417/Nc^2 + 225*Nc^2 + (60/Nc^3 + 145/Nc - 66*Nc)*Nf | planar: 225*Nc^2 - 66*Nc*Nf | non-planar: -1109/2 - 147/(4*Nc^4) - 417/Nc^2 + (60/Nc^3 + 145/Nc)*Nf
sig- nonflip adjoint L=3 | ly^1 | real | z2*z3 | total: -209 + 147/Nc^4 + 210/Nc^2 - 40*Nc^2 | planar: -40*Nc^2 | non-planar: -209 + 147/Nc^4 + 210/Nc^2
sig- nonflip adjoint L=3 | ly^1 | iPi | 1 | total: 37297/864 - 183/(32*Nc^4) + 25403/(432*Nc^2) + (570745*Nc^2)/1296 + (-1975/(216*Nc^3) - 48857/(648*Nc) - (51673*Nc)/324)*Nf + (625/27 + 1201/(81*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (570745*Nc^2)/1296 - (51673*Nc*Nf)/324 + (625*Nf^2)/27 - (40*Nf^3)/(27*Nc) | non-planar: 37297/864 - 183/(32*Nc^4) + 25403/(432*Nc^2) + (-1975/(216*Nc^3) - 48857/(648*Nc))*Nf + (1201*Nf^2)/(81*Nc^2)
sig- nonflip adjoint L=3 | ly^1 | iPi | z2 | total: 13633/36 + 75/Nc^4 + 4165/(12*Nc^2) - (688*Nc^2)/3 + (-95/(6*Nc^3) - 1231/(18*Nc) + 60*Nc)*Nf + (-8/3 - 32/(9*Nc^2))*Nf^2 | planar: (-688*Nc^2)/3 + 60*Nc*Nf - (8*Nf^2)/3 | non-planar: 13633/36 + 75/Nc^4 + 4165/(12*Nc^2) + (-95/(6*Nc^3) - 1231/(18*Nc))*Nf - (32*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^1 | iPi | z3 | total: 1304/9 - 141/(2*Nc^4) - 111/(2*Nc^2) - (1166*Nc^2)/9 + (-17/Nc^3 - 539/(9*Nc) + (122*Nc)/9)*Nf | planar: (-1166*Nc^2)/9 + (122*Nc*Nf)/9 | non-planar: 1304/9 - 141/(2*Nc^4) - 111/(2*Nc^2) + (-17/Nc^3 - 539/(9*Nc))*Nf
sig- nonflip adjoint L=3 | ly^1 | iPi | z2^2 | total: -1389/20 + 1243/(20*Nc^4) + 1102/(5*Nc^2) + (397*Nc^2)/10 | planar: (397*Nc^2)/10 | non-planar: -1389/20 + 1243/(20*Nc^4) + 1102/(5*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | real | z2 | total: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) - (570745*Nc^2)/432 + (1975/(72*Nc^3) + 48857/(216*Nc) + (51673*Nc)/108)*Nf + (-625/9 - 1201/(27*Nc^2))*Nf^2 + (40*Nf^3)/(9*Nc) | planar: (-570745*Nc^2)/432 + (51673*Nc*Nf)/108 - (625*Nf^2)/9 + (40*Nf^3)/(9*Nc) | non-planar: -37297/288 + 549/(32*Nc^4) - 25403/(144*Nc^2) + (1975/(72*Nc^3) + 48857/(216*Nc))*Nf - (1201*Nf^2)/(27*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | real | z2^2 | total: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (1861*Nc^2)/3 + (37/Nc^3 + 458/(3*Nc) - (428*Nc)/3)*Nf + (16/3 + 5/(3*Nc^2))*Nf^2 | planar: (1861*Nc^2)/3 - (428*Nc*Nf)/3 + (16*Nf^2)/3 | non-planar: -8575/12 - 687/(4*Nc^4) - 1709/(2*Nc^2) + (37/Nc^3 + 458/(3*Nc))*Nf + (5*Nf^2)/(3*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | real | z2*z3 | total: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (1166*Nc^2)/3 + (51/Nc^3 + 539/(3*Nc) - (122*Nc)/3)*Nf | planar: (1166*Nc^2)/3 - (122*Nc*Nf)/3 | non-planar: -1304/3 + 423/(2*Nc^4) + 333/(2*Nc^2) + (51/Nc^3 + 539/(3*Nc))*Nf
sig- nonflip adjoint L=3 | ly^0 | real | z2^3 | total: 3489/20 - 183/(2*Nc^4) - 300/Nc^2 - (1389*Nc^2)/10 | planar: (-1389*Nc^2)/10 | non-planar: 3489/20 - 183/(2*Nc^4) - 300/Nc^2
sig- nonflip adjoint L=3 | ly^0 | iPi | 1 | total: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) - (354389*Nc^2)/1458 + (-150107/(1296*Nc^3) - 713143/(5832*Nc) - (559531*Nc)/11664)*Nf + (45985/1458 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (-354389*Nc^2)/1458 - (559531*Nc*Nf)/11664 + (45985*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) + (-150107/(1296*Nc^3) - 713143/(5832*Nc))*Nf + (39103*Nf^2)/(2916*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z2 | total: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) - (214999*Nc^2)/648 + (2971/(54*Nc^3) + 6803/(162*Nc) + (8276*Nc)/81)*Nf + (-119/9 - 97/(9*Nc^2))*Nf^2 + (8*Nf^3)/(9*Nc) | planar: (-214999*Nc^2)/648 + (8276*Nc*Nf)/81 - (119*Nf^2)/9 + (8*Nf^3)/(9*Nc) | non-planar: 35467/648 + 2971/(24*Nc^4) + 65297/(216*Nc^2) + (2971/(54*Nc^3) + 6803/(162*Nc))*Nf - (97*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z3 | total: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) - (581*Nc^2)/54 + (227/(3*Nc^3) + 923/(27*Nc) - (8*Nc)/27)*Nf + (14/9 + 26/(9*Nc^2))*Nf^2 | planar: (-581*Nc^2)/54 - (8*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) + (227/(3*Nc^3) + 923/(27*Nc))*Nf + (26*Nf^2)/(9*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z2^2 | total: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (7361*Nc^2)/30 + (47/(2*Nc^3) + 521/(15*Nc) - (1231*Nc)/30)*Nf | planar: (7361*Nc^2)/30 - (1231*Nc*Nf)/30 | non-planar: -2443/15 - 451/(30*Nc^4) - 649/(3*Nc^2) + (47/(2*Nc^3) + 521/(15*Nc))*Nf
sig- nonflip adjoint L=3 | ly^0 | iPi | z5 | total: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2) - (50*Nc^2)/3 | planar: (-50*Nc^2)/3 | non-planar: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2)
sig- nonflip adjoint L=3 | ly^0 | iPi | z2*z3 | total: -431/3 - 2/Nc^4 - 113/Nc^2 + (188*Nc^2)/3 | planar: (188*Nc^2)/3 | non-planar: -431/3 - 2/Nc^4 - 113/Nc^2


==> anc/numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt <==
# Signature parts of the forward (x->1) non-flip finite remainders of arXiv:2108.00055, pairs (7.1)+-+- and (7.2)++--,
# at mu^2 = |s14| = s(1-x), written in Ltil = ln(s/|t|) - i pi/2 = -ln(1-x) - i pi/2 (region s12 > 0 of (7.1)).
# sig+ : H^+ = [(7.1)+(7.2)]/2 = sum_m c_m Ltil^m, c_m real.   sig- : H^- = [(7.1)-(7.2)]/2 = i pi sum_m d_m Ltil^m, d_m real.
# columns: object L | power of Ltil | basis element | coefficient (c_m or d_m) | planar part (total degree d0+L in Nc,Nf) | non-planar part
# singlet = Nc*a1 + a2 (normalised so that the tree is -2 C_F), adjoint = a2 (tree -2 b_A = 1/Nc)
sig+ singlet L=0 | Ltil^0 | 1 | Nc^(-1) - Nc | planar: -Nc | non-planar: Nc^(-1)
sig+ singlet L=1 | Ltil^2 | 1 | 1 - 1/(2*Nc^2) - Nc^2/2 | planar: -1/2*Nc^2 | non-planar: 1 - 1/(2*Nc^2)
sig+ singlet L=1 | Ltil^1 | 1 | 1/3 - 2/Nc^2 + (5*Nc^2)/3 + (2/(3*Nc) - (2*Nc)/3)*Nf | planar: (5*Nc^2)/3 - (2*Nc*Nf)/3 | non-planar: 1/3 - 2/Nc^2 + (2*Nf)/(3*Nc)
sig+ singlet L=1 | Ltil^0 | 1 | -59/9 + 8/Nc^2 - (13*Nc^2)/9 + (-10/(9*Nc) + (10*Nc)/9)*Nf | planar: (-13*Nc^2)/9 + (10*Nc*Nf)/9 | non-planar: -59/9 + 8/Nc^2 - (10*Nf)/(9*Nc)
sig+ singlet L=1 | Ltil^0 | z2 | 13/2 - 13/(4*Nc^2) - (13*Nc^2)/4 | planar: (-13*Nc^2)/4 | non-planar: 13/2 - 13/(4*Nc^2)
sig+ singlet L=2 | Ltil^4 | 1 | 1/(12*Nc^3) - 1/(4*Nc) + Nc/4 - Nc^3/12 | planar: -1/12*Nc^3 | non-planar: 1/(12*Nc^3) - 1/(4*Nc) + Nc/4
sig+ singlet L=2 | Ltil^3 | 1 | 5/(6*Nc^3) - 1/(18*Nc) - (43*Nc)/18 + (29*Nc^3)/18 + (8/9 - 4/(9*Nc^2) - (4*Nc^2)/9)*Nf | planar: (29*Nc^3)/18 - (4*Nc^2*Nf)/9 | non-planar: 5/(6*Nc^3) - 1/(18*Nc) - (43*Nc)/18 + (8/9 - 4/(9*Nc^2))*Nf
sig+ singlet L=2 | Ltil^2 | 1 | -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 - (101*Nc^3)/9 + (-34/9 - 5/(9*Nc^2) + (13*Nc^2)/3)*Nf + (4/(9*Nc) - (4*Nc)/9)*Nf^2 | planar: (-101*Nc^3)/9 + (13*Nc^2*Nf)/3 - (4*Nc*Nf^2)/9 | non-planar: -5/(2*Nc^3) + 65/(9*Nc) + (13*Nc)/2 + (-34/9 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc)
sig+ singlet L=2 | Ltil^2 | z2 | -41/(4*Nc^3) + 27/(4*Nc) + (9*Nc)/4 + (5*Nc^3)/4 | planar: (5*Nc^3)/4 | non-planar: -41/(4*Nc^3) + 27/(4*Nc) + (9*Nc)/4
sig+ singlet L=2 | Ltil^1 | 1 | -45/(4*Nc^3) - 1075/(36*Nc) + (1391*Nc)/108 + (3049*Nc^3)/108 + (122/27 + 88/(9*Nc^2) - (386*Nc^2)/27)*Nf + (-40/(27*Nc) + (40*Nc)/27)*Nf^2 | planar: (3049*Nc^3)/108 - (386*Nc^2*Nf)/27 + (40*Nc*Nf^2)/27 | non-planar: -45/(4*Nc^3) - 1075/(36*Nc) + (1391*Nc)/108 + (122/27 + 88/(9*Nc^2))*Nf - (40*Nf^2)/(27*Nc)
sig+ singlet L=2 | Ltil^1 | z2 | 37/(4*Nc^3) - 85/(12*Nc) + (29*Nc)/12 - (55*Nc^3)/12 + (4/3 - 8/(3*Nc^2) + (4*Nc^2)/3)*Nf | planar: (-55*Nc^3)/12 + (4*Nc^2*Nf)/3 | non-planar: 37/(4*Nc^3) - 85/(12*Nc) + (29*Nc)/12 + (4/3 - 8/(3*Nc^2))*Nf
sig+ singlet L=2 | Ltil^1 | z3 | 4/Nc^3 - 12*Nc + 8*Nc^3 | planar: 8*Nc^3 | non-planar: 4/Nc^3 - 12*Nc
sig+ singlet L=2 | Ltil^0 | 1 | 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 - (23213*Nc^3)/1296 + (5/81 - 1370/(81*Nc^2) + (455*Nc^2)/27)*Nf + (100/(81*Nc) - (100*Nc)/81)*Nf^2 | planar: (-23213*Nc^3)/1296 + (455*Nc^2*Nf)/27 - (100*Nc*Nf^2)/81 | non-planar: 511/(16*Nc^3) + 81245/(1296*Nc) - (11047*Nc)/144 + (5/81 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc)
sig+ singlet L=2 | Ltil^0 | z2 | -55/(4*Nc^3) + 173/(18*Nc) + (787*Nc)/36 - (319*Nc^3)/18 + (-91/9 + 157/(18*Nc^2) + (25*Nc^2)/18)*Nf + (-2/(3*Nc) + (2*Nc)/3)*Nf^2 | planar: (-319*Nc^3)/18 + (25*Nc^2*Nf)/18 + (2*Nc*Nf^2)/3 | non-planar: -55/(4*Nc^3) + 173/(18*Nc) + (787*Nc)/36 + (-91/9 + 157/(18*Nc^2))*Nf - (2*Nf^2)/(3*Nc)
sig+ singlet L=2 | Ltil^0 | z3 | -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 - (118*Nc^3)/9 + (-20/9 - 26/(9*Nc^2) + (46*Nc^2)/9)*Nf | planar: (-118*Nc^3)/9 + (46*Nc^2*Nf)/9 | non-planar: -23/Nc^3 - 28/(9*Nc) + (353*Nc)/9 + (-20/9 - 26/(9*Nc^2))*Nf
sig+ singlet L=2 | Ltil^0 | z2^2 | 63/(16*Nc^3) - 125/(16*Nc) + (1001*Nc)/80 - (691*Nc^3)/80 | planar: (-691*Nc^3)/80 | non-planar: 63/(16*Nc^3) - 125/(16*Nc) + (1001*Nc)/80
sig+ singlet L=3 | Ltil^6 | 1 | -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36 - Nc^4/144 | planar: -1/144*Nc^4 | non-planar: -1/24 - 1/(144*Nc^4) + 1/(36*Nc^2) + Nc^2/36
sig+ singlet L=3 | Ltil^5 | 1 | 43/60 - 1/(8*Nc^4) + 1/(90*Nc^2) - (29*Nc^2)/30 + (131*Nc^4)/360 + (4/(45*Nc^3) - 4/(15*Nc) + (4*Nc)/15 - (4*Nc^3)/45)*Nf | planar: (131*Nc^4)/360 - (4*Nc^3*Nf)/45 | non-planar: 43/60 - 1/(8*Nc^4) + 1/(90*Nc^2) - (29*Nc^2)/30 + (4/(45*Nc^3) - 4/(15*Nc) + (4*Nc)/15)*Nf
sig+ singlet L=3 | Ltil^4 | 1 | -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 - (1535*Nc^4)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108 + (311*Nc^3)/108)*Nf + (17/27 - 17/(54*Nc^2) - (17*Nc^2)/54)*Nf^2 | planar: (-1535*Nc^4)/216 + (311*Nc^3*Nf)/108 - (17*Nc^2*Nf^2)/54 | non-planar: -58/27 + 1/(24*Nc^4) - 61/(24*Nc^2) + (2539*Nc^2)/216 + (7/(12*Nc^3) + 185/(108*Nc) - (559*Nc)/108)*Nf + (17/27 - 17/(54*Nc^2))*Nf^2
sig+ singlet L=3 | Ltil^4 | z2 | -93/16 + 451/(96*Nc^4) + 53/(24*Nc^2) - (43*Nc^2)/24 + (67*Nc^4)/96 | planar: (67*Nc^4)/96 | non-planar: -93/16 + 451/(96*Nc^4) + 53/(24*Nc^2) - (43*Nc^2)/24
sig+ singlet L=3 | Ltil^3 | 1 | -1595/54 + 83/(24*Nc^4) + 199/(12*Nc^2) - (1937*Nc^2)/36 + (13673*Nc^4)/216 + (-25/(6*Nc^3) + 139/(54*Nc) + (1849*Nc)/54 - (1763*Nc^3)/54)*Nf + (-148/27 + 8/(27*Nc^2) + (140*Nc^2)/27)*Nf^2 + (8/(27*Nc) - (8*Nc)/27)*Nf^3 | planar: (13673*Nc^4)/216 - (1763*Nc^3*Nf)/54 + (140*Nc^2*Nf^2)/27 - (8*Nc*Nf^3)/27 | non-planar: -1595/54 + 83/(24*Nc^4) + 199/(12*Nc^2) - (1937*Nc^2)/36 + (-25/(6*Nc^3) + 139/(54*Nc) + (1849*Nc)/54)*Nf + (-148/27 + 8/(27*Nc^2))*Nf^2 + (8*Nf^3)/(27*Nc)
sig+ singlet L=3 | Ltil^3 | z2 | -175/4 + 95/(8*Nc^4) + 79/(2*Nc^2) + (17*Nc^2)/2 - (129*Nc^4)/8 + (-14/Nc^3 + 14/Nc - 4*Nc + 4*Nc^3)*Nf | planar: (-129*Nc^4)/8 + 4*Nc^3*Nf | non-planar: -175/4 + 95/(8*Nc^4) + 79/(2*Nc^2) + (17*Nc^2)/2 + (-14/Nc^3 + 14/Nc - 4*Nc)*Nf
sig+ singlet L=3 | Ltil^3 | z3 | -4 - 11/(3*Nc^4) + 26/(3*Nc^2) - (10*Nc^2)/3 + (7*Nc^4)/3 | planar: (7*Nc^4)/3 | non-planar: -4 - 11/(3*Nc^4) + 26/(3*Nc^2) - (10*Nc^2)/3
sig+ singlet L=3 | Ltil^2 | 1 | 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 - (761785*Nc^4)/2592 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216 + (108853*Nc^3)/648)*Nf + (604/27 + 163/(27*Nc^2) - (767*Nc^2)/27)*Nf^2 + (-40/(27*Nc) + (40*Nc)/27)*Nf^3 | planar: (-761785*Nc^4)/2592 + (108853*Nc^3*Nf)/648 - (767*Nc^2*Nf^2)/27 + (40*Nc*Nf^3)/27 | non-planar: 52273/216 - 243/(32*Nc^4) - 18343/(1296*Nc^2) + (31813*Nc^2)/432 + (71/(648*Nc^3) - 4681/(72*Nc) - (22265*Nc)/216)*Nf + (604/27 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc)
sig+ singlet L=3 | Ltil^2 | z2 | 581/12 - 447/(8*Nc^4) - 2149/(24*Nc^2) - (35*Nc^2)/8 + (811*Nc^4)/8 + (527/(12*Nc^3) - 259/(12*Nc) + (83*Nc)/4 - (517*Nc^3)/12)*Nf + (-3 - 11/(6*Nc^2) + (29*Nc^2)/6)*Nf^2 | planar: (811*Nc^4)/8 - (517*Nc^3*Nf)/12 + (29*Nc^2*Nf^2)/6 | non-planar: 581/12 - 447/(8*Nc^4) - 2149/(24*Nc^2) - (35*Nc^2)/8 + (527/(12*Nc^3) - 259/(12*Nc) + (83*Nc)/4)*Nf + (-3 - 11/(6*Nc^2))*Nf^2
sig+ singlet L=3 | Ltil^2 | z3 | 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 - (167*Nc^4)/9 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3 + (77*Nc^3)/9)*Nf | planar: (-167*Nc^4)/9 + (77*Nc^3*Nf)/9 | non-planar: 569/6 + 31/(2*Nc^4) - 1439/(18*Nc^2) - (71*Nc^2)/6 + (139/(9*Nc^3) - 67/(3*Nc) - (5*Nc)/3)*Nf
sig+ singlet L=3 | Ltil^2 | z2^2 | 10551/160 - 18211/(320*Nc^4) + 279/(16*Nc^2) - (265*Nc^2)/16 - (3171*Nc^4)/320 | planar: (-3171*Nc^4)/320 | non-planar: 10551/160 - 18211/(320*Nc^4) + 279/(16*Nc^2) - (265*Nc^2)/16
sig+ singlet L=3 | Ltil^1 | 1 | -2410303/3888 - 69/(4*Nc^4) - 352687/(1296*Nc^2) + (1046117*Nc^2)/3888 + (2489315*Nc^4)/3888 + (19535/(648*Nc^3) + 597553/(1944*Nc) + (135139*Nc)/1944 - (791297*Nc^3)/1944)*Nf + (-24617/486 - 9557/(486*Nc^2) + (17087*Nc^2)/243)*Nf^2 + (200/(81*Nc) - (200*Nc)/81)*Nf^3 | planar: (2489315*Nc^4)/3888 - (791297*Nc^3*Nf)/1944 + (17087*Nc^2*Nf^2)/243 - (200*Nc*Nf^3)/81 | non-planar: -2410303/3888 - 69/(4*Nc^4) - 352687/(1296*Nc^2) + (1046117*Nc^2)/3888 + (19535/(648*Nc^3) + 597553/(1944*Nc) + (135139*Nc)/1944)*Nf + (-24617/486 - 9557/(486*Nc^2))*Nf^2 + (200*Nf^3)/(81*Nc)
sig+ singlet L=3 | Ltil^1 | z2 | 11711/36 - 753/(16*Nc^4) - 765/(8*Nc^2) + (385*Nc^2)/8 - (33227*Nc^4)/144 + (-173/(4*Nc^3) - 643/(12*Nc) - (1075*Nc)/36 + (4561*Nc^3)/36)*Nf + (82/9 + 118/(9*Nc^2) - (200*Nc^2)/9)*Nf^2 + (-4/(3*Nc) + (4*Nc)/3)*Nf^3 | planar: (-33227*Nc^4)/144 + (4561*Nc^3*Nf)/36 - (200*Nc^2*Nf^2)/9 + (4*Nc*Nf^3)/3 | non-planar: 11711/36 - 753/(16*Nc^4) - 765/(8*Nc^2) + (385*Nc^2)/8 + (-173/(4*Nc^3) - 643/(12*Nc) - (1075*Nc)/36)*Nf + (82/9 + 118/(9*Nc^2))*Nf^2 - (4*Nf^3)/(3*Nc)
sig+ singlet L=3 | Ltil^1 | z3 | -7261/27 + 99/(2*Nc^4) + 3083/(9*Nc^2) - (7879*Nc^2)/27 + (9109*Nc^4)/54 + (-410/(9*Nc^3) + 1454/(27*Nc) + (1214*Nc)/27 - (1438*Nc^3)/27)*Nf + (104/27 - 268/(27*Nc^2) + (164*Nc^2)/27)*Nf^2 | planar: (9109*Nc^4)/54 - (1438*Nc^3*Nf)/27 + (164*Nc^2*Nf^2)/27 | non-planar: -7261/27 + 99/(2*Nc^4) + 3083/(9*Nc^2) - (7879*Nc^2)/27 + (-410/(9*Nc^3) + 1454/(27*Nc) + (1214*Nc)/27)*Nf + (104/27 - 268/(27*Nc^2))*Nf^2
sig+ singlet L=3 | Ltil^1 | z2^2 | -639/16 - 4721/(160*Nc^4) + 10207/(120*Nc^2) - (2599*Nc^2)/40 + (23693*Nc^4)/480 + (37/(15*Nc^3) - 7/Nc + 20*Nc - (232*Nc^3)/15)*Nf | planar: (23693*Nc^4)/480 - (232*Nc^3*Nf)/15 | non-planar: -639/16 - 4721/(160*Nc^4) + 10207/(120*Nc^2) - (2599*Nc^2)/40 + (37/(15*Nc^3) - 7/Nc + 20*Nc)*Nf
sig+ singlet L=3 | Ltil^1 | z5 | 87 + 75/Nc^4 - 199/Nc^2 + 123*Nc^2 - 86*Nc^4 | planar: -86*Nc^4 | non-planar: 87 + 75/Nc^4 - 199/Nc^2 + 123*Nc^2
sig+ singlet L=3 | Ltil^1 | z2*z3 | -204 + 173/(2*Nc^4) + 39/Nc^2 + 71*Nc^2 + (15*Nc^4)/2 | planar: (15*Nc^4)/2 | non-planar: -204 + 173/(2*Nc^4) + 39/Nc^2 + 71*Nc^2
sig+ singlet L=3 | Ltil^0 | 1 | 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 - (59208167*Nc^4)/104976 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244 + (22674005*Nc^3)/52488)*Nf + (1438225/26244 + 441631/(26244*Nc^2) - (469964*Nc^2)/6561)*Nf^2 + (-1000/(729*Nc) + (1000*Nc)/729)*Nf^3 | planar: (-59208167*Nc^4)/104976 + (22674005*Nc^3*Nf)/52488 - (469964*Nc^2*Nf^2)/6561 + (1000*Nc*Nf^3)/729 | non-planar: 42570431/52488 + 5599/(48*Nc^4) + 42598/(81*Nc^2) - (23346179*Nc^2)/26244 + (-145/(972*Nc^3) - 28759969/(52488*Nc) + (3046897*Nc)/26244)*Nf + (1438225/26244 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc)
sig+ singlet L=3 | Ltil^0 | z2 | -2382449/11664 + 44107/(192*Nc^4) + 1002725/(2592*Nc^2) - (9478501*Nc^2)/23328 - (280253*Nc^4)/46656 + (469907/(1296*Nc^3) - 3228301/(11664*Nc) - (244447*Nc)/11664 - (756415*Nc^3)/11664)*Nf + (-38/27 - 1445/(54*Nc^2) + (169*Nc^2)/6)*Nf^2 + (20/(9*Nc) - (20*Nc)/9)*Nf^3 | planar: (-280253*Nc^4)/46656 - (756415*Nc^3*Nf)/11664 + (169*Nc^2*Nf^2)/6 - (20*Nc*Nf^3)/9 | non-planar: -2382449/11664 + 44107/(192*Nc^4) + 1002725/(2592*Nc^2) - (9478501*Nc^2)/23328 + (469907/(1296*Nc^3) - 3228301/(11664*Nc) - (244447*Nc)/11664)*Nf + (-38/27 - 1445/(54*Nc^2))*Nf^2 + (20*Nf^3)/(9*Nc)
sig+ singlet L=3 | Ltil^0 | z3 | 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 - (85286*Nc^4)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81 + (8755*Nc^3)/81)*Nf + (-628/243 + 3824/(243*Nc^2) - (3196*Nc^2)/243)*Nf^2 | planar: (-85286*Nc^4)/243 + (8755*Nc^3*Nf)/81 - (3196*Nc^2*Nf^2)/243 | non-planar: 20977/243 - 145/(3*Nc^4) - 32095/(27*Nc^2) + (364909*Nc^2)/243 + (30847/(81*Nc^3) - 35857/(81*Nc) - (3745*Nc)/81)*Nf + (-628/243 + 3824/(243*Nc^2))*Nf^2
sig+ singlet L=3 | Ltil^0 | z2^2 | -64571/1080 + 14343/(160*Nc^4) - 570133/(4320*Nc^2) + (1183699*Nc^2)/4320 - (742543*Nc^4)/4320 + (-151249/(2160*Nc^3) + 217649/(2160*Nc) - (31715*Nc)/432 + (6145*Nc^3)/144)*Nf + (-211/540 + 2683/(1080*Nc^2) - (2261*Nc^2)/1080)*Nf^2 | planar: (-742543*Nc^4)/4320 + (6145*Nc^3*Nf)/144 - (2261*Nc^2*Nf^2)/1080 | non-planar: -64571/1080 + 14343/(160*Nc^4) - 570133/(4320*Nc^2) + (1183699*Nc^2)/4320 + (-151249/(2160*Nc^3) + 217649/(2160*Nc) - (31715*Nc)/432)*Nf + (-211/540 + 2683/(1080*Nc^2))*Nf^2
sig+ singlet L=3 | Ltil^0 | z5 | 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (457*Nc^4)/3 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3 - (572*Nc^3)/9)*Nf | planar: (457*Nc^4)/3 - (572*Nc^3*Nf)/9 | non-planar: 4237/18 - 1057/(6*Nc^4) + 7669/(18*Nc^2) - (11477*Nc^2)/18 + (-1636/(9*Nc^3) + 220/Nc + (76*Nc)/3)*Nf
sig+ singlet L=3 | Ltil^0 | z2*z3 | 1333/12 + 203/(4*Nc^4) + 71/(12*Nc^2) - (3139*Nc^2)/12 + (563*Nc^4)/6 + (-427/(6*Nc^3) + 409/(6*Nc) + (23*Nc)/6 - (5*Nc^3)/6)*Nf | planar: (563*Nc^4)/6 - (5*Nc^3*Nf)/6 | non-planar: 1333/12 + 203/(4*Nc^4) + 71/(12*Nc^2) - (3139*Nc^2)/12 + (-427/(6*Nc^3) + 409/(6*Nc) + (23*Nc)/6)*Nf
sig+ singlet L=3 | Ltil^0 | z3^2 | 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (44*Nc^4)/9 + (-96/Nc^3 + 128/Nc - 48*Nc + 16*Nc^3)*Nf | planar: (44*Nc^4)/9 + 16*Nc^3*Nf | non-planar: 722/9 - 70/Nc^4 + 385/(3*Nc^2) - (1291*Nc^2)/9 + (-96/Nc^3 + 128/Nc - 48*Nc)*Nf
sig+ singlet L=3 | Ltil^0 | z2^3 | -1636787/60480 - 468959/(8064*Nc^4) - 104623/(3360*Nc^2) + (115987*Nc^2)/864 - (2163793*Nc^4)/120960 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35 + (496*Nc^3)/35)*Nf | planar: (-2163793*Nc^4)/120960 + (496*Nc^3*Nf)/35 | non-planar: -1636787/60480 - 468959/(8064*Nc^4) - 104623/(3360*Nc^2) + (115987*Nc^2)/864 + (-2976/(35*Nc^3) + 3968/(35*Nc) - (1488*Nc)/35)*Nf
sig+ adjoint L=0 | Ltil^0 | 1 | Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig+ adjoint L=1 | Ltil^2 | 1 | -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
sig+ adjoint L=1 | Ltil^1 | 1 | -2/3 - 2/Nc^2 + (2*Nf)/(3*Nc) | planar: -2/3 + (2*Nf)/(3*Nc) | non-planar: -2/Nc^2
sig+ adjoint L=1 | Ltil^0 | 1 | 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
sig+ adjoint L=1 | Ltil^0 | z2 | 5/2 - 13/(4*Nc^2) | planar: 5/2 | non-planar: -13/(4*Nc^2)
sig+ adjoint L=2 | Ltil^4 | 1 | 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
sig+ adjoint L=2 | Ltil^3 | 1 | 5/(6*Nc^3) + 47/(18*Nc) + (17*Nc)/9 + (-8/9 - 4/(9*Nc^2))*Nf | planar: (17*Nc)/9 - (8*Nf)/9 | non-planar: 5/(6*Nc^3) + 47/(18*Nc) - (4*Nf)/(9*Nc^2)
sig+ adjoint L=2 | Ltil^2 | 1 | -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
sig+ adjoint L=2 | Ltil^2 | z2 | -41/(4*Nc^3) - 61/(4*Nc) - Nc/2 | planar: -1/2*Nc | non-planar: -41/(4*Nc^3) - 61/(4*Nc)
sig+ adjoint L=2 | Ltil^1 | 1 | -45/(4*Nc^3) - 262/(9*Nc) + (103*Nc)/108 + (26/3 + 88/(9*Nc^2))*Nf - (40*Nf^2)/(27*Nc) | planar: (103*Nc)/108 + (26*Nf)/3 - (40*Nf^2)/(27*Nc) | non-planar: -45/(4*Nc^3) - 262/(9*Nc) + (88*Nf)/(9*Nc^2)
sig+ adjoint L=2 | Ltil^1 | z2 | 37/(4*Nc^3) - 73/(12*Nc) + (13*Nc)/6 + (-2/3 - 8/(3*Nc^2))*Nf | planar: (13*Nc)/6 - (2*Nf)/3 | non-planar: 37/(4*Nc^3) - 73/(12*Nc) - (8*Nf)/(3*Nc^2)
sig+ adjoint L=2 | Ltil^1 | z3 | 4/Nc^3 - 8/Nc - 14*Nc | planar: -14*Nc | non-planar: 4/Nc^3 - 8/Nc
sig+ adjoint L=2 | Ltil^0 | 1 | 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
sig+ adjoint L=2 | Ltil^0 | z2 | -55/(4*Nc^3) + 157/(36*Nc) + (187*Nc)/18 + (17/18 + 157/(18*Nc^2))*Nf - (2*Nf^2)/(3*Nc) | planar: (187*Nc)/18 + (17*Nf)/18 - (2*Nf^2)/(3*Nc) | non-planar: -55/(4*Nc^3) + 157/(36*Nc) + (157*Nf)/(18*Nc^2)
sig+ adjoint L=2 | Ltil^0 | z3 | -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
sig+ adjoint L=2 | Ltil^0 | z2^2 | 63/(16*Nc^3) + 223/(80*Nc) + (41*Nc)/40 | planar: (41*Nc)/40 | non-planar: 63/(16*Nc^3) + 223/(80*Nc)
sig+ adjoint L=3 | Ltil^6 | 1 | -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
sig+ adjoint L=3 | Ltil^5 | 1 | -179/90 - 1/(8*Nc^4) - 77/(90*Nc^2) - (14*Nc^2)/9 + (4/(45*Nc^3) + 41/(90*Nc) + (5*Nc)/9)*Nf | planar: (-14*Nc^2)/9 + (5*Nc*Nf)/9 | non-planar: -179/90 - 1/(8*Nc^4) - 77/(90*Nc^2) + (4/(45*Nc^3) + 41/(90*Nc))*Nf
sig+ adjoint L=3 | Ltil^4 | 1 | 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
sig+ adjoint L=3 | Ltil^4 | z2 | 71/12 + 451/(96*Nc^4) + 231/(8*Nc^2) - (5*Nc^2)/4 | planar: (-5*Nc^2)/4 | non-planar: 71/12 + 451/(96*Nc^4) + 231/(8*Nc^2)
sig+ adjoint L=3 | Ltil^3 | 1 | 9509/216 + 83/(24*Nc^4) + 287/(12*Nc^2) + (2581*Nc^2)/108 + (-25/(6*Nc^3) - 235/(18*Nc) - (473*Nc)/27)*Nf + (14/27 + 8/(27*Nc^2))*Nf^2 + (8*Nf^3)/(27*Nc) | planar: (2581*Nc^2)/108 - (473*Nc*Nf)/27 + (14*Nf^2)/27 + (8*Nf^3)/(27*Nc) | non-planar: 9509/216 + 83/(24*Nc^4) + 287/(12*Nc^2) + (-25/(6*Nc^3) - 235/(18*Nc))*Nf + (8*Nf^2)/(27*Nc^2)
sig+ adjoint L=3 | Ltil^3 | z2 | 779/9 + 95/(8*Nc^4) + 93/(2*Nc^2) + (2*Nc^2)/3 + (-14/Nc^3 - 319/(18*Nc) + Nc/3)*Nf | planar: (2*Nc^2)/3 + (Nc*Nf)/3 | non-planar: 779/9 + 95/(8*Nc^4) + 93/(2*Nc^2) + (-14/Nc^3 - 319/(18*Nc))*Nf
sig+ adjoint L=3 | Ltil^3 | z3 | 11 - 11/(3*Nc^4) - 16/(3*Nc^2) + 14*Nc^2 | planar: 14*Nc^2 | non-planar: 11 - 11/(3*Nc^4) - 16/(3*Nc^2)
sig+ adjoint L=3 | Ltil^2 | 1 | -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
sig+ adjoint L=3 | Ltil^2 | z2 | -2233/6 - 447/(8*Nc^4) - 4201/(24*Nc^2) - 31*Nc^2 + (527/(12*Nc^3) + 189/(4*Nc) + 16*Nc)*Nf + (-2 - 11/(6*Nc^2))*Nf^2 | planar: -31*Nc^2 + 16*Nc*Nf - 2*Nf^2 | non-planar: -2233/6 - 447/(8*Nc^4) - 4201/(24*Nc^2) + (527/(12*Nc^3) + 189/(4*Nc))*Nf - (11*Nf^2)/(6*Nc^2)
sig+ adjoint L=3 | Ltil^2 | z3 | 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
sig+ adjoint L=3 | Ltil^2 | z2^2 | 1389/10 - 18211/(320*Nc^4) - 15373/(80*Nc^2) - (253*Nc^2)/40 | planar: (-253*Nc^2)/40 | non-planar: 1389/10 - 18211/(320*Nc^4) - 15373/(80*Nc^2)
sig+ adjoint L=3 | Ltil^1 | 1 | -446731/972 - 69/(4*Nc^4) - 17269/(81*Nc^2) - (96128*Nc^2)/729 + (19535/(648*Nc^3) + 270437/(972*Nc) + (1168967*Nc)/5832)*Nf + (-40769/729 - 9557/(486*Nc^2))*Nf^2 + (200*Nf^3)/(81*Nc) | planar: (-96128*Nc^2)/729 + (1168967*Nc*Nf)/5832 - (40769*Nf^2)/729 + (200*Nf^3)/(81*Nc) | non-planar: -446731/972 - 69/(4*Nc^4) - 17269/(81*Nc^2) + (19535/(648*Nc^3) + 270437/(972*Nc))*Nf - (9557*Nf^2)/(486*Nc^2)
sig+ adjoint L=3 | Ltil^1 | z2 | -2357/432 - 753/(16*Nc^4) - 3047/(8*Nc^2) + (91579*Nc^2)/648 + (-173/(4*Nc^3) - 2023/(108*Nc) - (16297*Nc)/162)*Nf + (55/3 + 118/(9*Nc^2))*Nf^2 - (4*Nf^3)/(3*Nc) | planar: (91579*Nc^2)/648 - (16297*Nc*Nf)/162 + (55*Nf^2)/3 - (4*Nf^3)/(3*Nc) | non-planar: -2357/432 - 753/(16*Nc^4) - 3047/(8*Nc^2) + (-173/(4*Nc^3) - 2023/(108*Nc))*Nf + (118*Nf^2)/(9*Nc^2)
sig+ adjoint L=3 | Ltil^1 | z3 | 433/54 + 99/(2*Nc^4) + 2228/(9*Nc^2) - (2417*Nc^2)/9 + (-410/(9*Nc^3) + 242/(27*Nc) + (1912*Nc)/27)*Nf + (-196/27 - 268/(27*Nc^2))*Nf^2 | planar: (-2417*Nc^2)/9 + (1912*Nc*Nf)/27 - (196*Nf^2)/27 | non-planar: 433/54 + 99/(2*Nc^4) + 2228/(9*Nc^2) + (-410/(9*Nc^3) + 242/(27*Nc))*Nf - (268*Nf^2)/(27*Nc^2)
sig+ adjoint L=3 | Ltil^1 | z2^2 | -9073/40 - 4721/(160*Nc^4) - 4271/(120*Nc^2) - (1021*Nc^2)/30 + (37/(15*Nc^3) - 171/(40*Nc) + (211*Nc)/12)*Nf | planar: (-1021*Nc^2)/30 + (211*Nc*Nf)/12 | non-planar: -9073/40 - 4721/(160*Nc^4) - 4271/(120*Nc^2) + (37/(15*Nc^3) - 171/(40*Nc))*Nf
sig+ adjoint L=3 | Ltil^1 | z5 | 40 + 75/Nc^4 - 13/Nc^2 + 136*Nc^2 | planar: 136*Nc^2 | non-planar: 40 + 75/Nc^4 - 13/Nc^2
sig+ adjoint L=3 | Ltil^1 | z2*z3 | -611/2 + 173/(2*Nc^4) + 510/Nc^2 + (103*Nc^2)/3 | planar: (103*Nc^2)/3 | non-planar: -611/2 + 173/(2*Nc^4) + 510/Nc^2
sig+ adjoint L=3 | Ltil^0 | 1 | 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
sig+ adjoint L=3 | Ltil^0 | z2 | 59318107/46656 + 44107/(192*Nc^4) + 3308525/(2592*Nc^2) - (3011867*Nc^2)/23328 + (469907/(1296*Nc^3) + 1023191/(11664*Nc) + (202343*Nc)/5832)*Nf + (-1975/54 - 1445/(54*Nc^2))*Nf^2 + (20*Nf^3)/(9*Nc) | planar: (-3011867*Nc^2)/23328 + (202343*Nc*Nf)/5832 - (1975*Nf^2)/54 + (20*Nf^3)/(9*Nc) | non-planar: 59318107/46656 + 44107/(192*Nc^4) + 3308525/(2592*Nc^2) + (469907/(1296*Nc^3) + 1023191/(11664*Nc))*Nf - (1445*Nf^2)/(54*Nc^2)
sig+ adjoint L=3 | Ltil^0 | z3 | -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
sig+ adjoint L=3 | Ltil^0 | z2^2 | -71191/144 + 14343/(160*Nc^4) + 335879/(4320*Nc^2) + (37307*Nc^2)/540 + (-151249/(2160*Nc^3) + 4219/(2160*Nc) - (1369*Nc)/90)*Nf + (199/54 + 2683/(1080*Nc^2))*Nf^2 | planar: (37307*Nc^2)/540 - (1369*Nc*Nf)/90 + (199*Nf^2)/54 | non-planar: -71191/144 + 14343/(160*Nc^4) + 335879/(4320*Nc^2) + (-151249/(2160*Nc^3) + 4219/(2160*Nc))*Nf + (2683*Nf^2)/(1080*Nc^2)
sig+ adjoint L=3 | Ltil^0 | z5 | 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
sig+ adjoint L=3 | Ltil^0 | z2*z3 | 334/3 + 203/(4*Nc^4) + 623/(12*Nc^2) - 112*Nc^2 + (-427/(6*Nc^3) - 269/(6*Nc) + 19*Nc)*Nf | planar: -112*Nc^2 + 19*Nc*Nf | non-planar: 334/3 + 203/(4*Nc^4) + 623/(12*Nc^2) + (-427/(6*Nc^3) - 269/(6*Nc))*Nf
sig+ adjoint L=3 | Ltil^0 | z3^2 | 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
sig+ adjoint L=3 | Ltil^0 | z2^3 | 2297131/15120 - 468959/(8064*Nc^4) - 1192333/(10080*Nc^2) - (2695351*Nc^2)/15120 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-2695351*Nc^2)/15120 + (496*Nc*Nf)/35 | non-planar: 2297131/15120 - 468959/(8064*Nc^4) - 1192333/(10080*Nc^2) - (2976*Nf)/(35*Nc^3)
sig+ a1 L=0 | Ltil^0 | 1 | -1 | planar: -1 | non-planar: 0
sig+ a1 L=1 | Ltil^2 | 1 | 2/Nc - Nc/2 | planar: -1/2*Nc | non-planar: 2/Nc
sig+ a1 L=1 | Ltil^1 | 1 | Nc^(-1) + (5*Nc)/3 - (2*Nf)/3 | planar: (5*Nc)/3 - (2*Nf)/3 | non-planar: Nc^(-1)
sig+ a1 L=1 | Ltil^0 | 1 | -8/Nc - (13*Nc)/9 + (10*Nf)/9 | planar: (-13*Nc)/9 + (10*Nf)/9 | non-planar: -8/Nc
sig+ a1 L=1 | Ltil^0 | z2 | 4/Nc - (13*Nc)/4 | planar: (-13*Nc)/4 | non-planar: 4/Nc
sig+ a1 L=2 | Ltil^4 | 1 | -1/4 - 2/(3*Nc^2) - Nc^2/12 | planar: -1/12*Nc^2 | non-planar: -1/4 - 2/(3*Nc^2)
sig+ a1 L=2 | Ltil^3 | 1 | -77/18 - 8/(3*Nc^2) + (29*Nc^2)/18 + (16/(9*Nc) - (4*Nc)/9)*Nf | planar: (29*Nc^2)/18 - (4*Nc*Nf)/9 | non-planar: -77/18 - 8/(3*Nc^2) + (16*Nf)/(9*Nc)
sig+ a1 L=2 | Ltil^2 | 1 | 251/18 + 27/(2*Nc^2) - (101*Nc^2)/9 + (-37/(9*Nc) + (13*Nc)/3)*Nf - (4*Nf^2)/9 | planar: (-101*Nc^2)/9 + (13*Nc*Nf)/3 - (4*Nf^2)/9 | non-planar: 251/18 + 27/(2*Nc^2) - (37*Nf)/(9*Nc)
sig+ a1 L=2 | Ltil^2 | z2 | 11/4 + 22/Nc^2 + (5*Nc^2)/4 | planar: (5*Nc^2)/4 | non-planar: 11/4 + 22/Nc^2
sig+ a1 L=2 | Ltil^1 | 1 | 322/27 - 3/(4*Nc^2) + (3049*Nc^2)/108 + (-112/(27*Nc) - (386*Nc)/27)*Nf + (40*Nf^2)/27 | planar: (3049*Nc^2)/108 - (386*Nc*Nf)/27 + (40*Nf^2)/27 | non-planar: 322/27 - 3/(4*Nc^2) - (112*Nf)/(27*Nc)
sig+ a1 L=2 | Ltil^1 | z2 | 1/4 - Nc^(-2) - (55*Nc^2)/12 + (2/Nc + (4*Nc)/3)*Nf | planar: (-55*Nc^2)/12 + (4*Nc*Nf)/3 | non-planar: 1/4 - Nc^(-2) + (2*Nf)/Nc
sig+ a1 L=2 | Ltil^1 | z3 | 2 + 8/Nc^2 + 8*Nc^2 | planar: 8*Nc^2 | non-planar: 2 + 8/Nc^2
sig+ a1 L=2 | Ltil^0 | 1 | -30659/324 - 511/(16*Nc^2) - (23213*Nc^2)/1296 + (1370/(81*Nc) + (455*Nc)/27)*Nf - (100*Nf^2)/81 | planar: (-23213*Nc^2)/1296 + (455*Nc*Nf)/27 - (100*Nf^2)/81 | non-planar: -30659/324 - 511/(16*Nc^2) + (1370*Nf)/(81*Nc)
sig+ a1 L=2 | Ltil^0 | z2 | 413/36 + 21/(4*Nc^2) - (319*Nc^2)/18 + (-199/(18*Nc) + (25*Nc)/18)*Nf + (2*Nf^2)/3 | planar: (-319*Nc^2)/18 + (25*Nc*Nf)/18 + (2*Nf^2)/3 | non-planar: 413/36 + 21/(4*Nc^2) - (199*Nf)/(18*Nc)
sig+ a1 L=2 | Ltil^0 | z3 | 337/9 + 35/Nc^2 - (118*Nc^2)/9 + (14/(9*Nc) + (46*Nc)/9)*Nf | planar: (-118*Nc^2)/9 + (46*Nc*Nf)/9 | non-planar: 337/9 + 35/Nc^2 + (14*Nf)/(9*Nc)
sig+ a1 L=2 | Ltil^0 | z2^2 | 919/80 - 53/(5*Nc^2) - (691*Nc^2)/80 | planar: (-691*Nc^2)/80 | non-planar: 919/80 - 53/(5*Nc^2)
sig+ a1 L=3 | Ltil^6 | 1 | 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36 - Nc^3/144 | planar: -1/144*Nc^3 | non-planar: 4/(45*Nc^3) + 49/(360*Nc) + (7*Nc)/36
sig+ a1 L=3 | Ltil^5 | 1 | 13/(15*Nc^3) + 487/(180*Nc) + (53*Nc)/90 + (131*Nc^3)/360 + (-13/45 - 13/(18*Nc^2) - (4*Nc^2)/45)*Nf | planar: (131*Nc^3)/360 - (4*Nc^2*Nf)/45 | non-planar: 13/(15*Nc^3) + 487/(180*Nc) + (53*Nc)/90 + (-13/45 - 13/(18*Nc^2))*Nf
sig+ a1 L=3 | Ltil^4 | 1 | -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 - (1535*Nc^3)/216 + (-775/108 - 7/(18*Nc^2) + (311*Nc^2)/108)*Nf + (35/(27*Nc) - (17*Nc)/54)*Nf^2 | planar: (-1535*Nc^3)/216 + (311*Nc^2*Nf)/108 - (17*Nc*Nf^2)/54 | non-planar: -5/(2*Nc^3) - 103/(36*Nc) + (1747*Nc)/216 + (-775/108 - 7/(18*Nc^2))*Nf + (35*Nf^2)/(27*Nc)
sig+ a1 L=3 | Ltil^4 | z2 | -80/(3*Nc^3) - 563/(48*Nc) - (13*Nc)/24 + (67*Nc^3)/96 | planar: (67*Nc^3)/96 | non-planar: -80/(3*Nc^3) - 563/(48*Nc) - (13*Nc)/24
sig+ a1 L=3 | Ltil^3 | 1 | -22/(3*Nc^3) - 15889/(216*Nc) - (2098*Nc)/27 + (13673*Nc^3)/216 + (2795/54 + 422/(27*Nc^2) - (1763*Nc^2)/54)*Nf + (-6/Nc + (140*Nc)/27)*Nf^2 - (8*Nf^3)/27 | planar: (13673*Nc^3)/216 - (1763*Nc^2*Nf)/54 + (140*Nc*Nf^2)/27 - (8*Nf^3)/27 | non-planar: -22/(3*Nc^3) - 15889/(216*Nc) - (2098*Nc)/27 + (2795/54 + 422/(27*Nc^2))*Nf - (6*Nf^2)/Nc
sig+ a1 L=3 | Ltil^3 | z2 | -7/Nc^3 - 4691/(36*Nc) + (47*Nc)/6 - (129*Nc^3)/8 + (-13/3 + 571/(18*Nc^2) + 4*Nc^2)*Nf | planar: (-129*Nc^3)/8 + 4*Nc^2*Nf | non-planar: -7/Nc^3 - 4691/(36*Nc) + (47*Nc)/6 + (-13/3 + 571/(18*Nc^2))*Nf
sig+ a1 L=3 | Ltil^3 | z3 | 14/Nc^3 - 15/Nc - (52*Nc)/3 + (7*Nc^3)/3 | planar: (7*Nc^3)/3 | non-planar: 14/Nc^3 - 15/Nc - (52*Nc)/3
sig+ a1 L=3 | Ltil^2 | 1 | 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 - (761785*Nc^3)/2592 + (-2519/24 - 3139/(81*Nc^2) + (108853*Nc^2)/648)*Nf + (649/(81*Nc) - (767*Nc)/27)*Nf^2 + (40*Nf^3)/27 | planar: (-761785*Nc^3)/2592 + (108853*Nc^2*Nf)/648 - (767*Nc*Nf^2)/27 + (40*Nf^3)/27 | non-planar: 207/(8*Nc^3) + 800573/(2592*Nc) + (11792*Nc)/81 + (-2519/24 - 3139/(81*Nc^2))*Nf + (649*Nf^2)/(81*Nc)
sig+ a1 L=3 | Ltil^2 | z2 | 171/(2*Nc^3) + 5047/(12*Nc) + (213*Nc)/8 + (811*Nc^3)/8 + (19/4 - 413/(6*Nc^2) - (517*Nc^2)/12)*Nf + (-Nc^(-1) + (29*Nc)/6)*Nf^2 | planar: (811*Nc^3)/8 - (517*Nc^2*Nf)/12 + (29*Nc*Nf^2)/6 | non-planar: 171/(2*Nc^3) + 5047/(12*Nc) + (213*Nc)/8 + (19/4 - 413/(6*Nc^2))*Nf - Nf^2/Nc
sig+ a1 L=3 | Ltil^2 | z3 | -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 - (167*Nc^3)/9 + (71/9 - 274/(9*Nc^2) + (77*Nc^2)/9)*Nf | planar: (-167*Nc^3)/9 + (77*Nc^2*Nf)/9 | non-planar: -110/Nc^3 + 359/(18*Nc) - (1141*Nc)/18 + (71/9 - 274/(9*Nc^2))*Nf
sig+ a1 L=3 | Ltil^2 | z2^2 | 1048/(5*Nc^3) - 11673/(160*Nc) - (819*Nc)/80 - (3171*Nc^3)/320 | planar: (-3171*Nc^3)/320 | non-planar: 1048/(5*Nc^3) - 11673/(160*Nc) - (819*Nc)/80
sig+ a1 L=3 | Ltil^1 | 1 | -943/(16*Nc^3) - 207793/(1296*Nc) + (4676399*Nc)/11664 + (2489315*Nc^3)/3888 + (-381775/2916 + 18893/(648*Nc^2) - (791297*Nc^2)/1944)*Nf + (7687/(1458*Nc) + (17087*Nc)/243)*Nf^2 - (200*Nf^3)/81 | planar: (2489315*Nc^3)/3888 - (791297*Nc^2*Nf)/1944 + (17087*Nc*Nf^2)/243 - (200*Nf^3)/81 | non-planar: -943/(16*Nc^3) - 207793/(1296*Nc) + (4676399*Nc)/11664 + (-381775/2916 + 18893/(648*Nc^2))*Nf + (7687*Nf^2)/(1458*Nc)
sig+ a1 L=3 | Ltil^1 | z2 | 1141/(4*Nc^3) + 142889/(432*Nc) - (30197*Nc)/324 - (33227*Nc^3)/144 + (22919/324 - 941/(27*Nc^2) + (4561*Nc^2)/36)*Nf + (-83/(9*Nc) - (200*Nc)/9)*Nf^2 + (4*Nf^3)/3 | planar: (-33227*Nc^3)/144 + (4561*Nc^2*Nf)/36 - (200*Nc*Nf^2)/9 + (4*Nf^3)/3 | non-planar: 1141/(4*Nc^3) + 142889/(432*Nc) - (30197*Nc)/324 + (22919/324 - 941/(27*Nc^2))*Nf - (83*Nf^2)/(9*Nc)
sig+ a1 L=3 | Ltil^1 | z3 | 95/Nc^3 - 4985/(18*Nc) - (628*Nc)/27 + (9109*Nc^3)/54 + (-698/27 + 404/(9*Nc^2) - (1438*Nc^2)/27)*Nf + (100/(9*Nc) + (164*Nc)/27)*Nf^2 | planar: (9109*Nc^3)/54 - (1438*Nc^2*Nf)/27 + (164*Nc*Nf^2)/27 | non-planar: 95/Nc^3 - 4985/(18*Nc) - (628*Nc)/27 + (-698/27 + 404/(9*Nc^2))*Nf + (100*Nf^2)/(9*Nc)
sig+ a1 L=3 | Ltil^1 | z2^2 | 2413/(20*Nc^3) + 14951/(80*Nc) - (3713*Nc)/120 + (23693*Nc^3)/480 + (29/12 - 109/(40*Nc^2) - (232*Nc^2)/15)*Nf | planar: (23693*Nc^3)/480 - (232*Nc^2*Nf)/15 | non-planar: 2413/(20*Nc^3) + 14951/(80*Nc) - (3713*Nc)/120 + (29/12 - 109/(40*Nc^2))*Nf
sig+ a1 L=3 | Ltil^1 | z5 | -186/Nc^3 + 47/Nc - 13*Nc - 86*Nc^3 | planar: -86*Nc^3 | non-planar: -186/Nc^3 + 47/Nc - 13*Nc
sig+ a1 L=3 | Ltil^1 | z2*z3 | -471/Nc^3 + 203/(2*Nc) + (110*Nc)/3 + (15*Nc^3)/2 | planar: (15*Nc^3)/2 | non-planar: -471/Nc^3 + 203/(2*Nc) + (110*Nc)/3
sig+ a1 L=3 | Ltil^0 | 1 | -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 - (59208167*Nc^3)/104976 + (28767799/52488 + 145/(972*Nc^2) + (22674005*Nc^2)/52488)*Nf + (-441631/(26244*Nc) - (469964*Nc)/6561)*Nf^2 + (1000*Nf^3)/729 | planar: (-59208167*Nc^3)/104976 + (22674005*Nc^2*Nf)/52488 - (469964*Nc*Nf^2)/6561 + (1000*Nf^3)/729 | non-planar: -5599/(48*Nc^3) - 832741/(1296*Nc) - (152592883*Nc)/104976 + (28767799/52488 + 145/(972*Nc^2))*Nf - (441631*Nf^2)/(26244*Nc)
sig+ a1 L=3 | Ltil^0 | z2 | -10675/(12*Nc^3) - 7649767/(5184*Nc) - (3233317*Nc)/11664 - (280253*Nc^3)/46656 + (-649133/11664 - 118097/(324*Nc^2) - (756415*Nc^2)/11664)*Nf + (211/(6*Nc) + (169*Nc)/6)*Nf^2 - (20*Nf^3)/9 | planar: (-280253*Nc^3)/46656 - (756415*Nc^2*Nf)/11664 + (169*Nc*Nf^2)/6 - (20*Nf^3)/9 | non-planar: -10675/(12*Nc^3) - 7649767/(5184*Nc) - (3233317*Nc)/11664 + (-649133/11664 - 118097/(324*Nc^2))*Nf + (211*Nf^2)/(6*Nc)
sig+ a1 L=3 | Ltil^0 | z3 | 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 - (85286*Nc^3)/243 + (-196/27 - 43321/(81*Nc^2) + (8755*Nc^2)/81)*Nf + (-2960/(243*Nc) - (3196*Nc)/243)*Nf^2 | planar: (-85286*Nc^3)/243 + (8755*Nc^2*Nf)/81 - (3196*Nc*Nf^2)/243 | non-planar: 1277/(6*Nc^3) + 52669/(27*Nc) + (595237*Nc)/486 + (-196/27 - 43321/(81*Nc^2))*Nf - (2960*Nf^2)/(243*Nc)
sig+ a1 L=3 | Ltil^0 | z2^2 | -8389/(40*Nc^3) + 938723/(2160*Nc) + (295081*Nc)/1440 - (742543*Nc^3)/4320 + (-125719/2160 + 21343/(216*Nc^2) + (6145*Nc^2)/144)*Nf + (-2201/(540*Nc) - (2261*Nc)/1080)*Nf^2 | planar: (-742543*Nc^3)/4320 + (6145*Nc^2*Nf)/144 - (2261*Nc*Nf^2)/1080 | non-planar: -8389/(40*Nc^3) + 938723/(2160*Nc) + (295081*Nc)/1440 + (-125719/2160 + 21343/(216*Nc^2))*Nf - (2201*Nf^2)/(540*Nc)
sig+ a1 L=3 | Ltil^0 | z5 | 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (457*Nc^3)/3 + (-92/9 + 2308/(9*Nc^2) - (572*Nc^2)/9)*Nf | planar: (457*Nc^3)/3 - (572*Nc^2*Nf)/9 | non-planar: 590/(3*Nc^3) - 8336/(9*Nc) - (5983*Nc)/9 + (-92/9 + 2308/(9*Nc^2))*Nf
sig+ a1 L=3 | Ltil^0 | z2*z3 | -46/Nc^3 - 1/(4*Nc) - (1795*Nc)/12 + (563*Nc^3)/6 + (-91/6 + 113/Nc^2 - (5*Nc^2)/6)*Nf | planar: (563*Nc^3)/6 - (5*Nc^2*Nf)/6 | non-planar: -46/Nc^3 - 1/(4*Nc) - (1795*Nc)/12 + (-91/6 + 113/Nc^2)*Nf
sig+ a1 L=3 | Ltil^0 | z3^2 | 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (44*Nc^3)/9 + (-64 + 128/Nc^2 + 16*Nc^2)*Nf | planar: (44*Nc^3)/9 + 16*Nc^2*Nf | non-planar: 212/Nc^3 - 529/(3*Nc) + (427*Nc)/9 + (-64 + 128/Nc^2)*Nf
sig+ a1 L=3 | Ltil^0 | z2^3 | 27452/(315*Nc^3) - 515491/(2880*Nc) + (9450247*Nc)/30240 - (2163793*Nc^3)/120960 + (-1984/35 + 3968/(35*Nc^2) + (496*Nc^2)/35)*Nf | planar: (-2163793*Nc^3)/120960 + (496*Nc^2*Nf)/35 | non-planar: 27452/(315*Nc^3) - 515491/(2880*Nc) + (9450247*Nc)/30240 + (-1984/35 + 3968/(35*Nc^2))*Nf
sig+ a2 L=0 | Ltil^0 | 1 | Nc^(-1) | planar: Nc^(-1) | non-planar: 0
sig+ a2 L=1 | Ltil^2 | 1 | -1 - 1/(2*Nc^2) | planar: -1 | non-planar: -1/2*1/Nc^2
sig+ a2 L=1 | Ltil^1 | 1 | -2/3 - 2/Nc^2 + (2*Nf)/(3*Nc) | planar: -2/3 + (2*Nf)/(3*Nc) | non-planar: -2/Nc^2
sig+ a2 L=1 | Ltil^0 | 1 | 13/9 + 8/Nc^2 - (10*Nf)/(9*Nc) | planar: 13/9 - (10*Nf)/(9*Nc) | non-planar: 8/Nc^2
sig+ a2 L=1 | Ltil^0 | z2 | 5/2 - 13/(4*Nc^2) | planar: 5/2 | non-planar: -13/(4*Nc^2)
sig+ a2 L=2 | Ltil^4 | 1 | 1/(12*Nc^3) + 5/(12*Nc) + Nc/2 | planar: Nc/2 | non-planar: 1/(12*Nc^3) + 5/(12*Nc)
sig+ a2 L=2 | Ltil^3 | 1 | 5/(6*Nc^3) + 47/(18*Nc) + (17*Nc)/9 + (-8/9 - 4/(9*Nc^2))*Nf | planar: (17*Nc)/9 - (8*Nf)/9 | non-planar: 5/(6*Nc^3) + 47/(18*Nc) - (4*Nf)/(9*Nc^2)
sig+ a2 L=2 | Ltil^2 | 1 | -5/(2*Nc^3) - 113/(18*Nc) - (67*Nc)/9 + (1/3 - 5/(9*Nc^2))*Nf + (4*Nf^2)/(9*Nc) | planar: (-67*Nc)/9 + Nf/3 + (4*Nf^2)/(9*Nc) | non-planar: -5/(2*Nc^3) - 113/(18*Nc) - (5*Nf)/(9*Nc^2)
sig+ a2 L=2 | Ltil^2 | z2 | -41/(4*Nc^3) - 61/(4*Nc) - Nc/2 | planar: -1/2*Nc | non-planar: -41/(4*Nc^3) - 61/(4*Nc)
sig+ a2 L=2 | Ltil^1 | 1 | -45/(4*Nc^3) - 262/(9*Nc) + (103*Nc)/108 + (26/3 + 88/(9*Nc^2))*Nf - (40*Nf^2)/(27*Nc) | planar: (103*Nc)/108 + (26*Nf)/3 - (40*Nf^2)/(27*Nc) | non-planar: -45/(4*Nc^3) - 262/(9*Nc) + (88*Nf)/(9*Nc^2)
sig+ a2 L=2 | Ltil^1 | z2 | 37/(4*Nc^3) - 73/(12*Nc) + (13*Nc)/6 + (-2/3 - 8/(3*Nc^2))*Nf | planar: (13*Nc)/6 - (2*Nf)/3 | non-planar: 37/(4*Nc^3) - 73/(12*Nc) - (8*Nf)/(3*Nc^2)
sig+ a2 L=2 | Ltil^1 | z3 | 4/Nc^3 - 8/Nc - 14*Nc | planar: -14*Nc | non-planar: 4/Nc^3 - 8/Nc
sig+ a2 L=2 | Ltil^0 | 1 | 511/(16*Nc^3) + 30659/(324*Nc) + (23213*Nc)/1296 + (-455/27 - 1370/(81*Nc^2))*Nf + (100*Nf^2)/(81*Nc) | planar: (23213*Nc)/1296 - (455*Nf)/27 + (100*Nf^2)/(81*Nc) | non-planar: 511/(16*Nc^3) + 30659/(324*Nc) - (1370*Nf)/(81*Nc^2)
sig+ a2 L=2 | Ltil^0 | z2 | -55/(4*Nc^3) + 157/(36*Nc) + (187*Nc)/18 + (17/18 + 157/(18*Nc^2))*Nf - (2*Nf^2)/(3*Nc) | planar: (187*Nc)/18 + (17*Nf)/18 - (2*Nf^2)/(3*Nc) | non-planar: -55/(4*Nc^3) + 157/(36*Nc) + (157*Nf)/(18*Nc^2)
sig+ a2 L=2 | Ltil^0 | z3 | -23/Nc^3 - 343/(9*Nc) + (16*Nc)/9 + (-34/9 - 26/(9*Nc^2))*Nf | planar: (16*Nc)/9 - (34*Nf)/9 | non-planar: -23/Nc^3 - 343/(9*Nc) - (26*Nf)/(9*Nc^2)
sig+ a2 L=2 | Ltil^0 | z2^2 | 63/(16*Nc^3) + 223/(80*Nc) + (41*Nc)/40 | planar: (41*Nc)/40 | non-planar: 63/(16*Nc^3) + 223/(80*Nc)
sig+ a2 L=3 | Ltil^6 | 1 | -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2) - Nc^2/6 | planar: -1/6*Nc^2 | non-planar: -8/45 - 1/(144*Nc^4) - 11/(180*Nc^2)
sig+ a2 L=3 | Ltil^5 | 1 | -179/90 - 1/(8*Nc^4) - 77/(90*Nc^2) - (14*Nc^2)/9 + (4/(45*Nc^3) + 41/(90*Nc) + (5*Nc)/9)*Nf | planar: (-14*Nc^2)/9 + (5*Nc*Nf)/9 | non-planar: -179/90 - 1/(8*Nc^4) - 77/(90*Nc^2) + (4/(45*Nc^3) + 41/(90*Nc))*Nf
sig+ a2 L=3 | Ltil^4 | 1 | 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (11*Nc^2)/3 + (7/(12*Nc^3) + 227/(108*Nc) + 2*Nc)*Nf + (-2/3 - 17/(54*Nc^2))*Nf^2 | planar: (11*Nc^2)/3 + 2*Nc*Nf - (2*Nf^2)/3 | non-planar: 77/108 + 1/(24*Nc^4) - 1/(24*Nc^2) + (7/(12*Nc^3) + 227/(108*Nc))*Nf - (17*Nf^2)/(54*Nc^2)
sig+ a2 L=3 | Ltil^4 | z2 | 71/12 + 451/(96*Nc^4) + 231/(8*Nc^2) - (5*Nc^2)/4 | planar: (-5*Nc^2)/4 | non-planar: 71/12 + 451/(96*Nc^4) + 231/(8*Nc^2)
sig+ a2 L=3 | Ltil^3 | 1 | 9509/216 + 83/(24*Nc^4) + 287/(12*Nc^2) + (2581*Nc^2)/108 + (-25/(6*Nc^3) - 235/(18*Nc) - (473*Nc)/27)*Nf + (14/27 + 8/(27*Nc^2))*Nf^2 + (8*Nf^3)/(27*Nc) | planar: (2581*Nc^2)/108 - (473*Nc*Nf)/27 + (14*Nf^2)/27 + (8*Nf^3)/(27*Nc) | non-planar: 9509/216 + 83/(24*Nc^4) + 287/(12*Nc^2) + (-25/(6*Nc^3) - 235/(18*Nc))*Nf + (8*Nf^2)/(27*Nc^2)
sig+ a2 L=3 | Ltil^3 | z2 | 779/9 + 95/(8*Nc^4) + 93/(2*Nc^2) + (2*Nc^2)/3 + (-14/Nc^3 - 319/(18*Nc) + Nc/3)*Nf | planar: (2*Nc^2)/3 + (Nc*Nf)/3 | non-planar: 779/9 + 95/(8*Nc^4) + 93/(2*Nc^2) + (-14/Nc^3 - 319/(18*Nc))*Nf
sig+ a2 L=3 | Ltil^3 | z3 | 11 - 11/(3*Nc^4) - 16/(3*Nc^2) + 14*Nc^2 | planar: 14*Nc^2 | non-planar: 11 - 11/(3*Nc^4) - 16/(3*Nc^2)
sig+ a2 L=3 | Ltil^2 | 1 | -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) - (93233*Nc^2)/1296 + (71/(648*Nc^3) - 17017/(648*Nc) + (203*Nc)/108)*Nf + (1163/81 + 163/(27*Nc^2))*Nf^2 - (40*Nf^3)/(27*Nc) | planar: (-93233*Nc^2)/1296 + (203*Nc*Nf)/108 + (1163*Nf^2)/81 - (40*Nf^3)/(27*Nc) | non-planar: -173297/2592 - 243/(32*Nc^4) - 51877/(1296*Nc^2) + (71/(648*Nc^3) - 17017/(648*Nc))*Nf + (163*Nf^2)/(27*Nc^2)
sig+ a2 L=3 | Ltil^2 | z2 | -2233/6 - 447/(8*Nc^4) - 4201/(24*Nc^2) - 31*Nc^2 + (527/(12*Nc^3) + 189/(4*Nc) + 16*Nc)*Nf + (-2 - 11/(6*Nc^2))*Nf^2 | planar: -31*Nc^2 + 16*Nc*Nf - 2*Nf^2 | non-planar: -2233/6 - 447/(8*Nc^4) - 4201/(24*Nc^2) + (527/(12*Nc^3) + 189/(4*Nc))*Nf - (11*Nf^2)/(6*Nc^2)
sig+ a2 L=3 | Ltil^2 | z3 | 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (464*Nc^2)/9 + (139/(9*Nc^3) + 73/(9*Nc) - (86*Nc)/9)*Nf | planar: (464*Nc^2)/9 - (86*Nc*Nf)/9 | non-planar: 674/9 + 31/(2*Nc^4) + 541/(18*Nc^2) + (139/(9*Nc^3) + 73/(9*Nc))*Nf
sig+ a2 L=3 | Ltil^2 | z2^2 | 1389/10 - 18211/(320*Nc^4) - 15373/(80*Nc^2) - (253*Nc^2)/40 | planar: (-253*Nc^2)/40 | non-planar: 1389/10 - 18211/(320*Nc^4) - 15373/(80*Nc^2)
sig+ a2 L=3 | Ltil^1 | 1 | -446731/972 - 69/(4*Nc^4) - 17269/(81*Nc^2) - (96128*Nc^2)/729 + (19535/(648*Nc^3) + 270437/(972*Nc) + (1168967*Nc)/5832)*Nf + (-40769/729 - 9557/(486*Nc^2))*Nf^2 + (200*Nf^3)/(81*Nc) | planar: (-96128*Nc^2)/729 + (1168967*Nc*Nf)/5832 - (40769*Nf^2)/729 + (200*Nf^3)/(81*Nc) | non-planar: -446731/972 - 69/(4*Nc^4) - 17269/(81*Nc^2) + (19535/(648*Nc^3) + 270437/(972*Nc))*Nf - (9557*Nf^2)/(486*Nc^2)
sig+ a2 L=3 | Ltil^1 | z2 | -2357/432 - 753/(16*Nc^4) - 3047/(8*Nc^2) + (91579*Nc^2)/648 + (-173/(4*Nc^3) - 2023/(108*Nc) - (16297*Nc)/162)*Nf + (55/3 + 118/(9*Nc^2))*Nf^2 - (4*Nf^3)/(3*Nc) | planar: (91579*Nc^2)/648 - (16297*Nc*Nf)/162 + (55*Nf^2)/3 - (4*Nf^3)/(3*Nc) | non-planar: -2357/432 - 753/(16*Nc^4) - 3047/(8*Nc^2) + (-173/(4*Nc^3) - 2023/(108*Nc))*Nf + (118*Nf^2)/(9*Nc^2)
sig+ a2 L=3 | Ltil^1 | z3 | 433/54 + 99/(2*Nc^4) + 2228/(9*Nc^2) - (2417*Nc^2)/9 + (-410/(9*Nc^3) + 242/(27*Nc) + (1912*Nc)/27)*Nf + (-196/27 - 268/(27*Nc^2))*Nf^2 | planar: (-2417*Nc^2)/9 + (1912*Nc*Nf)/27 - (196*Nf^2)/27 | non-planar: 433/54 + 99/(2*Nc^4) + 2228/(9*Nc^2) + (-410/(9*Nc^3) + 242/(27*Nc))*Nf - (268*Nf^2)/(27*Nc^2)
sig+ a2 L=3 | Ltil^1 | z2^2 | -9073/40 - 4721/(160*Nc^4) - 4271/(120*Nc^2) - (1021*Nc^2)/30 + (37/(15*Nc^3) - 171/(40*Nc) + (211*Nc)/12)*Nf | planar: (-1021*Nc^2)/30 + (211*Nc*Nf)/12 | non-planar: -9073/40 - 4721/(160*Nc^4) - 4271/(120*Nc^2) + (37/(15*Nc^3) - 171/(40*Nc))*Nf
sig+ a2 L=3 | Ltil^1 | z5 | 40 + 75/Nc^4 - 13/Nc^2 + 136*Nc^2 | planar: 136*Nc^2 | non-planar: 40 + 75/Nc^4 - 13/Nc^2
sig+ a2 L=3 | Ltil^1 | z2*z3 | -611/2 + 173/(2*Nc^4) + 510/Nc^2 + (103*Nc^2)/3 | planar: (103*Nc^2)/3 | non-planar: -611/2 + 173/(2*Nc^4) + 510/Nc^2
sig+ a2 L=3 | Ltil^0 | 1 | 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (59208167*Nc^2)/104976 + (-145/(972*Nc^3) - 28767799/(52488*Nc) - (22674005*Nc)/52488)*Nf + (469964/6561 + 441631/(26244*Nc^2))*Nf^2 - (1000*Nf^3)/(729*Nc) | planar: (59208167*Nc^2)/104976 - (22674005*Nc*Nf)/52488 + (469964*Nf^2)/6561 - (1000*Nf^3)/(729*Nc) | non-planar: 152592883/104976 + 5599/(48*Nc^4) + 832741/(1296*Nc^2) + (-145/(972*Nc^3) - 28767799/(52488*Nc))*Nf + (441631*Nf^2)/(26244*Nc^2)
sig+ a2 L=3 | Ltil^0 | z2 | 59318107/46656 + 44107/(192*Nc^4) + 3308525/(2592*Nc^2) - (3011867*Nc^2)/23328 + (469907/(1296*Nc^3) + 1023191/(11664*Nc) + (202343*Nc)/5832)*Nf + (-1975/54 - 1445/(54*Nc^2))*Nf^2 + (20*Nf^3)/(9*Nc) | planar: (-3011867*Nc^2)/23328 + (202343*Nc*Nf)/5832 - (1975*Nf^2)/54 + (20*Nf^3)/(9*Nc) | non-planar: 59318107/46656 + 44107/(192*Nc^4) + 3308525/(2592*Nc^2) + (469907/(1296*Nc^3) + 1023191/(11664*Nc))*Nf - (1445*Nf^2)/(54*Nc^2)
sig+ a2 L=3 | Ltil^0 | z3 | -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (134581*Nc^2)/486 + (30847/(81*Nc^3) + 2488/(27*Nc) - (3157*Nc)/81)*Nf + (2332/243 + 3824/(243*Nc^2))*Nf^2 | planar: (134581*Nc^2)/486 - (3157*Nc*Nf)/81 + (2332*Nf^2)/243 | non-planar: -453044/243 - 145/(3*Nc^4) - 75683/(54*Nc^2) + (30847/(81*Nc^3) + 2488/(27*Nc))*Nf + (3824*Nf^2)/(243*Nc^2)
sig+ a2 L=3 | Ltil^0 | z2^2 | -71191/144 + 14343/(160*Nc^4) + 335879/(4320*Nc^2) + (37307*Nc^2)/540 + (-151249/(2160*Nc^3) + 4219/(2160*Nc) - (1369*Nc)/90)*Nf + (199/54 + 2683/(1080*Nc^2))*Nf^2 | planar: (37307*Nc^2)/540 - (1369*Nc*Nf)/90 + (199*Nf^2)/54 | non-planar: -71191/144 + 14343/(160*Nc^4) + 335879/(4320*Nc^2) + (-151249/(2160*Nc^3) + 4219/(2160*Nc))*Nf + (2683*Nf^2)/(1080*Nc^2)
sig+ a2 L=3 | Ltil^0 | z5 | 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (163*Nc^2)/6 + (-1636/(9*Nc^3) - 328/(9*Nc) + (320*Nc)/9)*Nf | planar: (163*Nc^2)/6 + (320*Nc*Nf)/9 | non-planar: 20909/18 - 1057/(6*Nc^4) + 4129/(18*Nc^2) + (-1636/(9*Nc^3) - 328/(9*Nc))*Nf
sig+ a2 L=3 | Ltil^0 | z2*z3 | 334/3 + 203/(4*Nc^4) + 623/(12*Nc^2) - 112*Nc^2 + (-427/(6*Nc^3) - 269/(6*Nc) + 19*Nc)*Nf | planar: -112*Nc^2 + 19*Nc*Nf | non-planar: 334/3 + 203/(4*Nc^4) + 623/(12*Nc^2) + (-427/(6*Nc^3) - 269/(6*Nc))*Nf
sig+ a2 L=3 | Ltil^0 | z3^2 | 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (1718*Nc^2)/9 + (-96/Nc^3 + 16*Nc)*Nf | planar: (-1718*Nc^2)/9 + 16*Nc*Nf | non-planar: 2309/9 - 70/Nc^4 - 251/(3*Nc^2) - (96*Nf)/Nc^3
sig+ a2 L=3 | Ltil^0 | z2^3 | 2297131/15120 - 468959/(8064*Nc^4) - 1192333/(10080*Nc^2) - (2695351*Nc^2)/15120 + (-2976/(35*Nc^3) + (496*Nc)/35)*Nf | planar: (-2695351*Nc^2)/15120 + (496*Nc*Nf)/35 | non-planar: 2297131/15120 - 468959/(8064*Nc^4) - 1192333/(10080*Nc^2) - (2976*Nf)/(35*Nc^3)
sig- singlet L=1 | Ltil^1 | 1 | 1 - 3/(2*Nc^2) + Nc^2/2 | planar: Nc^2/2 | non-planar: 1 - 3/(2*Nc^2)
sig- singlet L=1 | Ltil^0 | 1 | -1/6 + Nc^(-2) - (5*Nc^2)/6 + (-1/3*1/Nc + Nc/3)*Nf | planar: (-5*Nc^2)/6 + (Nc*Nf)/3 | non-planar: -1/6 + Nc^(-2) - Nf/(3*Nc)
sig- singlet L=2 | Ltil^3 | 1 | 5/(6*Nc^3) - 1/(2*Nc) - Nc/2 + Nc^3/6 | planar: Nc^3/6 | non-planar: 5/(6*Nc^3) - 1/(2*Nc) - Nc/2
sig- singlet L=2 | Ltil^2 | 1 | 7/(4*Nc^3) + 49/(12*Nc) - (41*Nc)/12 - (29*Nc^3)/12 + (2/3 - 4/(3*Nc^2) + (2*Nc^2)/3)*Nf | planar: (-29*Nc^3)/12 + (2*Nc^2*Nf)/3 | non-planar: 7/(4*Nc^3) + 49/(12*Nc) - (41*Nc)/12 + (2/3 - 4/(3*Nc^2))*Nf
sig- singlet L=2 | Ltil^1 | 1 | -19/(2*Nc^3) - 9/Nc + (131*Nc)/18 + (101*Nc^3)/9 + (-2/3 + 5/Nc^2 - (13*Nc^2)/3)*Nf + (-4/(9*Nc) + (4*Nc)/9)*Nf^2 | planar: (101*Nc^3)/9 - (13*Nc^2*Nf)/3 + (4*Nc*Nf^2)/9 | non-planar: -19/(2*Nc^3) - 9/Nc + (131*Nc)/18 + (-2/3 + 5/Nc^2)*Nf - (4*Nf^2)/(9*Nc)
sig- singlet L=2 | Ltil^1 | z2 | -7/(4*Nc^3) + 1/(4*Nc) + (9*Nc)/4 - (3*Nc^3)/4 | planar: (-3*Nc^3)/4 | non-planar: -7/(4*Nc^3) + 1/(4*Nc) + (9*Nc)/4
sig- singlet L=2 | Ltil^0 | 1 | 13/(8*Nc^3) + 5593/(216*Nc) - (965*Nc)/72 - (3049*Nc^3)/216 + (-5/27 - 188/(27*Nc^2) + (193*Nc^2)/27)*Nf + (20/(27*Nc) - (20*Nc)/27)*Nf^2 | planar: (-3049*Nc^3)/216 + (193*Nc^2*Nf)/27 - (20*Nc*Nf^2)/27 | non-planar: 13/(8*Nc^3) + 5593/(216*Nc) - (965*Nc)/72 + (-5/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc)
sig- singlet L=2 | Ltil^0 | z2 | -27/(8*Nc^3) + 199/(24*Nc) - (115*Nc)/24 - Nc^3/8 + (-1/3 + 1/(3*Nc^2))*Nf | planar: -1/8*Nc^3 | non-planar: -27/(8*Nc^3) + 199/(24*Nc) - (115*Nc)/24 + (-1/3 + 1/(3*Nc^2))*Nf
sig- singlet L=2 | Ltil^0 | z3 | -10/Nc^3 + 6/Nc + 8*Nc - 4*Nc^3 | planar: -4*Nc^3 | non-planar: -10/Nc^3 + 6/Nc + 8*Nc
sig- singlet L=3 | Ltil^5 | 1 | -1/24 - 19/(240*Nc^4) - 1/(20*Nc^2) + (3*Nc^2)/20 + Nc^4/48 | planar: Nc^4/48 | non-planar: -1/24 - 19/(240*Nc^4) - 1/(20*Nc^2) + (3*Nc^2)/20
sig- singlet L=3 | Ltil^4 | 1 | 79/24 - 65/(48*Nc^4) - 25/(9*Nc^2) + (7*Nc^2)/4 - (131*Nc^4)/144 + (17/(18*Nc^3) - 1/(2*Nc) - (2*Nc)/3 + (2*Nc^3)/9)*Nf | planar: (-131*Nc^4)/144 + (2*Nc^3*Nf)/9 | non-planar: 79/24 - 65/(48*Nc^4) - 25/(9*Nc^2) + (7*Nc^2)/4 + (17/(18*Nc^3) - 1/(2*Nc) - (2*Nc)/3)*Nf
sig- singlet L=3 | Ltil^3 | 1 | -223/9 + 71/(12*Nc^4) - 7/(12*Nc^2) + (565*Nc^2)/108 + (1535*Nc^4)/108 + (-7/(6*Nc^3) + 173/(18*Nc) - (145*Nc)/54 - (311*Nc^3)/54)*Nf + (10/27 - Nc^(-2) + (17*Nc^2)/27)*Nf^2 | planar: (1535*Nc^4)/108 - (311*Nc^3*Nf)/54 + (17*Nc^2*Nf^2)/27 | non-planar: -223/9 + 71/(12*Nc^4) - 7/(12*Nc^2) + (565*Nc^2)/108 + (-7/(6*Nc^3) + 173/(18*Nc) - (145*Nc)/54)*Nf + (10/27 - Nc^(-2))*Nf^2
sig- singlet L=3 | Ltil^3 | z2 | -69/8 + 165/(16*Nc^4) - 25/(12*Nc^2) + (19*Nc^2)/12 - (19*Nc^4)/16 | planar: (-19*Nc^4)/16 | non-planar: -69/8 + 165/(16*Nc^4) - 25/(12*Nc^2) + (19*Nc^2)/12
sig- singlet L=3 | Ltil^2 | 1 | 6155/108 + 181/(16*Nc^4) + 11839/(216*Nc^2) - (6083*Nc^2)/216 - (13673*Nc^4)/144 + (-905/(108*Nc^3) - 5849/(108*Nc) + (1465*Nc)/108 + (1763*Nc^3)/36)*Nf + (14/9 + 56/(9*Nc^2) - (70*Nc^2)/9)*Nf^2 + (-4/(9*Nc) + (4*Nc)/9)*Nf^3 | planar: (-13673*Nc^4)/144 + (1763*Nc^3*Nf)/36 - (70*Nc^2*Nf^2)/9 + (4*Nc*Nf^3)/9 | non-planar: 6155/108 + 181/(16*Nc^4) + 11839/(216*Nc^2) - (6083*Nc^2)/216 + (-905/(108*Nc^3) - 5849/(108*Nc) + (1465*Nc)/108)*Nf + (14/9 + 56/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc)
sig- singlet L=3 | Ltil^2 | z2 | -1345/24 + 33/(16*Nc^4) + 199/(6*Nc^2) + (25*Nc^2)/12 + (899*Nc^4)/48 + (-43/(6*Nc^3) + 55/(6*Nc) + (8*Nc)/3 - (14*Nc^3)/3)*Nf | planar: (899*Nc^4)/48 - (14*Nc^3*Nf)/3 | non-planar: -1345/24 + 33/(16*Nc^4) + 199/(6*Nc^2) + (25*Nc^2)/12 + (-43/(6*Nc^3) + 55/(6*Nc) + (8*Nc)/3)*Nf
sig- singlet L=3 | Ltil^2 | z3 | 53/3 - 49/(2*Nc^4) + 28/Nc^2 - (53*Nc^2)/3 - (7*Nc^4)/2 | planar: (-7*Nc^4)/2 | non-planar: 53/3 - 49/(2*Nc^4) + 28/Nc^2 - (53*Nc^2)/3
sig- singlet L=3 | Ltil^1 | 1 | -25339/162 + 183/(32*Nc^4) - 40145/(432*Nc^2) - (21719*Nc^2)/432 + (761785*Nc^4)/2592 + (1975/(216*Nc^3) + 29171/(216*Nc) + (15415*Nc)/648 - (108853*Nc^3)/648)*Nf + (-1100/81 - 1201/(81*Nc^2) + (767*Nc^2)/27)*Nf^2 + (40/(27*Nc) - (40*Nc)/27)*Nf^3 | planar: (761785*Nc^4)/2592 - (108853*Nc^3*Nf)/648 + (767*Nc^2*Nf^2)/27 - (40*Nc*Nf^3)/27 | non-planar: -25339/162 + 183/(32*Nc^4) - 40145/(432*Nc^2) - (21719*Nc^2)/432 + (1975/(216*Nc^3) + 29171/(216*Nc) + (15415*Nc)/648)*Nf + (-1100/81 - 1201/(81*Nc^2))*Nf^2 + (40*Nf^3)/(27*Nc)
sig- singlet L=3 | Ltil^1 | z2 | 2951/36 - 387/(8*Nc^4) - 1649/(24*Nc^2) + (6757*Nc^2)/72 - (4229*Nc^4)/72 + (127/(12*Nc^3) + 71/(36*Nc) - (1381*Nc)/36 + (929*Nc^3)/36)*Nf + (35/9 - 17/(18*Nc^2) - (53*Nc^2)/18)*Nf^2 | planar: (-4229*Nc^4)/72 + (929*Nc^3*Nf)/36 - (53*Nc^2*Nf^2)/18 | non-planar: 2951/36 - 387/(8*Nc^4) - 1649/(24*Nc^2) + (6757*Nc^2)/72 + (127/(12*Nc^3) + 71/(36*Nc) - (1381*Nc)/36)*Nf + (35/9 - 17/(18*Nc^2))*Nf^2
sig- singlet L=3 | Ltil^1 | z3 | -215/18 + 141/(2*Nc^4) - 169/(2*Nc^2) + (133*Nc^2)/18 + (167*Nc^4)/9 + (17/Nc^3 + 13/(9*Nc) - (89*Nc)/9 - (77*Nc^3)/9)*Nf | planar: (167*Nc^4)/9 - (77*Nc^3*Nf)/9 | non-planar: -215/18 + 141/(2*Nc^4) - 169/(2*Nc^2) + (133*Nc^2)/18 + (17/Nc^3 + 13/(9*Nc) - (89*Nc)/9)*Nf
sig- singlet L=3 | Ltil^1 | z2^2 | -5671/160 - 4753/(320*Nc^4) + 719/(80*Nc^2) + (2787*Nc^2)/80 + (2071*Nc^4)/320 | planar: (2071*Nc^4)/320 | non-planar: -5671/160 - 4753/(320*Nc^4) + 719/(80*Nc^2) + (2787*Nc^2)/80
sig- singlet L=3 | Ltil^0 | 1 | 10620461/23328 - 1865/(24*Nc^4) + 331183/(2592*Nc^2) - (4320383*Nc^2)/23328 - (2489315*Nc^4)/7776 + (-150107/(1296*Nc^3) - 521291/(11664*Nc) - (501637*Nc)/11664 + (791297*Nc^3)/3888)*Nf + (63419/2916 + 39103/(2916*Nc^2) - (17087*Nc^2)/486)*Nf^2 + (-100/(81*Nc) + (100*Nc)/81)*Nf^3 | planar: (-2489315*Nc^4)/7776 + (791297*Nc^3*Nf)/3888 - (17087*Nc^2*Nf^2)/486 + (100*Nc*Nf^3)/81 | non-planar: 10620461/23328 - 1865/(24*Nc^4) + 331183/(2592*Nc^2) - (4320383*Nc^2)/23328 + (-150107/(1296*Nc^3) - 521291/(11664*Nc) - (501637*Nc)/11664)*Nf + (63419/2916 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc)
sig- singlet L=3 | Ltil^0 | z2 | 12049/648 + 13513/(96*Nc^4) - 18263/(432*Nc^2) - (178199*Nc^2)/1296 + (5881*Nc^4)/288 + (9169/(216*Nc^3) - 48973/(648*Nc) + (30781*Nc)/648 - (115*Nc^3)/8)*Nf + (-17/9 - 13/(9*Nc^2) + (10*Nc^2)/3)*Nf^2 + (2/(9*Nc) - (2*Nc)/9)*Nf^3 | planar: (5881*Nc^4)/288 - (115*Nc^3*Nf)/8 + (10*Nc^2*Nf^2)/3 - (2*Nc*Nf^3)/9 | non-planar: 12049/648 + 13513/(96*Nc^4) - 18263/(432*Nc^2) - (178199*Nc^2)/1296 + (9169/(216*Nc^3) - 48973/(648*Nc) + (30781*Nc)/648)*Nf + (-17/9 - 13/(9*Nc^2))*Nf^2 + (2*Nf^3)/(9*Nc)
sig- singlet L=3 | Ltil^0 | z3 | 12965/54 - 675/(4*Nc^4) - 2369/(18*Nc^2) + (2603*Nc^2)/18 - (9109*Nc^4)/108 + (227/(3*Nc^3) - 1891/(27*Nc) - (871*Nc)/27 + (719*Nc^3)/27)*Nf + (4/27 + 26/(9*Nc^2) - (82*Nc^2)/27)*Nf^2 | planar: (-9109*Nc^4)/108 + (719*Nc^3*Nf)/27 - (82*Nc^2*Nf^2)/27 | non-planar: 12965/54 - 675/(4*Nc^4) - 2369/(18*Nc^2) + (2603*Nc^2)/18 + (227/(3*Nc^3) - 1891/(27*Nc) - (871*Nc)/27)*Nf + (4/27 + 26/(9*Nc^2))*Nf^2
sig- singlet L=3 | Ltil^0 | z2^2 | 83671/480 - 8537/(960*Nc^4) - 2299/(20*Nc^2) - (10423*Nc^2)/240 - (6761*Nc^4)/960 + (85/(8*Nc^3) - 641/(40*Nc) + (31*Nc)/15 + (10*Nc^3)/3)*Nf | planar: (-6761*Nc^4)/960 + (10*Nc^3*Nf)/3 | non-planar: 83671/480 - 8537/(960*Nc^4) - 2299/(20*Nc^2) - (10423*Nc^2)/240 + (85/(8*Nc^3) - 641/(40*Nc) + (31*Nc)/15)*Nf
sig- singlet L=3 | Ltil^0 | z5 | -1123/6 + 263/(2*Nc^4) + 113/(2*Nc^2) - (263*Nc^2)/6 + 43*Nc^4 | planar: 43*Nc^4 | non-planar: -1123/6 + 263/(2*Nc^4) + 113/(2*Nc^2) - (263*Nc^2)/6
sig- singlet L=3 | Ltil^0 | z2*z3 | 293/6 - 155/(4*Nc^4) + 35/Nc^2 - (227*Nc^2)/6 - (29*Nc^4)/4 | planar: (-29*Nc^4)/4 | non-planar: 293/6 - 155/(4*Nc^4) + 35/Nc^2 - (227*Nc^2)/6
sig- adjoint L=1 | Ltil^1 | 1 | -1 - 3/(2*Nc^2) | planar: -1 | non-planar: -3/(2*Nc^2)
sig- adjoint L=1 | Ltil^0 | 1 | 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig- adjoint L=2 | Ltil^3 | 1 | 5/(6*Nc^3) + 19/(6*Nc) | planar: 0 | non-planar: 5/(6*Nc^3) + 19/(6*Nc)
sig- adjoint L=2 | Ltil^2 | 1 | 7/(4*Nc^3) + 37/(12*Nc) + (19*Nc)/6 + (-2/3 - 4/(3*Nc^2))*Nf | planar: (19*Nc)/6 - (2*Nf)/3 | non-planar: 7/(4*Nc^3) + 37/(12*Nc) - (4*Nf)/(3*Nc^2)
sig- adjoint L=2 | Ltil^1 | 1 | -19/(2*Nc^3) - 31/(2*Nc) - (55*Nc)/3 + (37/9 + 5/Nc^2)*Nf - (4*Nf^2)/(9*Nc) | planar: (-55*Nc)/3 + (37*Nf)/9 - (4*Nf^2)/(9*Nc) | non-planar: -19/(2*Nc^3) - 31/(2*Nc) + (5*Nf)/Nc^2
sig- adjoint L=2 | Ltil^1 | z2 | -7/(4*Nc^3) - 37/(4*Nc) + 6*Nc | planar: 6*Nc | non-planar: -7/(4*Nc^3) - 37/(4*Nc)
sig- adjoint L=2 | Ltil^0 | 1 | 13/(8*Nc^3) + 365/(27*Nc) + (179*Nc)/72 + (-173/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (179*Nc)/72 - (173*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 13/(8*Nc^3) + 365/(27*Nc) - (188*Nf)/(27*Nc^2)
sig- adjoint L=2 | Ltil^0 | z2 | -27/(8*Nc^3) + 55/(24*Nc) - (17*Nc)/4 + Nf/(3*Nc^2) | planar: (-17*Nc)/4 | non-planar: -27/(8*Nc^3) + 55/(24*Nc) + Nf/(3*Nc^2)
sig- adjoint L=2 | Ltil^0 | z3 | -10/Nc^3 - 10/Nc + Nc | planar: Nc | non-planar: -10/Nc^3 - 10/Nc
sig- adjoint L=3 | Ltil^5 | 1 | -22/15 - 19/(240*Nc^4) - 61/(60*Nc^2) + Nc^2/15 | planar: Nc^2/15 | non-planar: -22/15 - 19/(240*Nc^4) - 61/(60*Nc^2)
sig- adjoint L=3 | Ltil^4 | 1 | -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) - (11*Nc^2)/36 + (17/(18*Nc^3) + 131/(36*Nc) - Nc/9)*Nf | planar: (-11*Nc^2)/36 - (Nc*Nf)/9 | non-planar: -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) + (17/(18*Nc^3) + 131/(36*Nc))*Nf
sig- adjoint L=3 | Ltil^3 | 1 | 281/6 + 71/(12*Nc^4) + 83/(4*Nc^2) - (203*Nc^2)/27 + (-7/(6*Nc^3) - 35/(6*Nc) + (112*Nc)/27)*Nf + (-8/27 - Nc^(-2))*Nf^2 | planar: (-203*Nc^2)/27 + (112*Nc*Nf)/27 - (8*Nf^2)/27 | non-planar: 281/6 + 71/(12*Nc^4) + 83/(4*Nc^2) + (-7/(6*Nc^3) - 35/(6*Nc))*Nf - Nf^2/Nc^2
sig- adjoint L=3 | Ltil^3 | z2 | -49/6 + 165/(16*Nc^4) + 445/(12*Nc^2) - 2*Nc^2 | planar: -2*Nc^2 | non-planar: -49/6 + 165/(16*Nc^4) + 445/(12*Nc^2)
sig- adjoint L=3 | Ltil^2 | 1 | 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (2573*Nc^2)/24 + (-905/(108*Nc^3) - 3317/(108*Nc) - (833*Nc)/18)*Nf + (53/9 + 56/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (2573*Nc^2)/24 - (833*Nc*Nf)/18 + (53*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (-905/(108*Nc^3) - 3317/(108*Nc))*Nf + (56*Nf^2)/(9*Nc^2)
sig- adjoint L=3 | Ltil^2 | z2 | 119/2 + 33/(16*Nc^4) + 295/(6*Nc^2) - (461*Nc^2)/12 + (-43/(6*Nc^3) - 53/(4*Nc) + (32*Nc)/3)*Nf | planar: (-461*Nc^2)/12 + (32*Nc*Nf)/3 | non-planar: 119/2 + 33/(16*Nc^4) + 295/(6*Nc^2) + (-43/(6*Nc^3) - 53/(4*Nc))*Nf
sig- adjoint L=3 | Ltil^2 | z3 | 209/6 - 49/(2*Nc^4) - 35/Nc^2 + (20*Nc^2)/3 | planar: (20*Nc^2)/3 | non-planar: 209/6 - 49/(2*Nc^4) - 35/Nc^2
sig- adjoint L=3 | Ltil^1 | 1 | -37297/864 + 183/(32*Nc^4) - 25403/(432*Nc^2) - (570745*Nc^2)/1296 + (1975/(216*Nc^3) + 48857/(648*Nc) + (51673*Nc)/324)*Nf + (-625/27 - 1201/(81*Nc^2))*Nf^2 + (40*Nf^3)/(27*Nc) | planar: (-570745*Nc^2)/1296 + (51673*Nc*Nf)/324 - (625*Nf^2)/27 + (40*Nf^3)/(27*Nc) | non-planar: -37297/864 + 183/(32*Nc^4) - 25403/(432*Nc^2) + (1975/(216*Nc^3) + 48857/(648*Nc))*Nf - (1201*Nf^2)/(81*Nc^2)
sig- adjoint L=3 | Ltil^1 | z2 | -3023/18 - 387/(8*Nc^4) - 6089/(24*Nc^2) + (391*Nc^2)/2 + (127/(12*Nc^3) + 1517/(36*Nc) - (124*Nc)/3)*Nf + (4/3 - 17/(18*Nc^2))*Nf^2 | planar: (391*Nc^2)/2 - (124*Nc*Nf)/3 + (4*Nf^2)/3 | non-planar: -3023/18 - 387/(8*Nc^4) - 6089/(24*Nc^2) + (127/(12*Nc^3) + 1517/(36*Nc))*Nf - (17*Nf^2)/(18*Nc^2)
sig- adjoint L=3 | Ltil^1 | z3 | -1304/9 + 141/(2*Nc^4) + 111/(2*Nc^2) + (1166*Nc^2)/9 + (17/Nc^3 + 539/(9*Nc) - (122*Nc)/9)*Nf | planar: (1166*Nc^2)/9 - (122*Nc*Nf)/9 | non-planar: -1304/9 + 141/(2*Nc^4) + 111/(2*Nc^2) + (17/Nc^3 + 539/(9*Nc))*Nf
sig- adjoint L=3 | Ltil^1 | z2^2 | 246/5 - 4753/(320*Nc^4) - 3367/(80*Nc^2) - (989*Nc^2)/20 | planar: (-989*Nc^2)/20 | non-planar: 246/5 - 4753/(320*Nc^4) - 3367/(80*Nc^2)
sig- adjoint L=3 | Ltil^0 | 1 | -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) - (354389*Nc^2)/1458 + (-150107/(1296*Nc^3) - 713143/(5832*Nc) - (559531*Nc)/11664)*Nf + (45985/1458 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (-354389*Nc^2)/1458 - (559531*Nc*Nf)/11664 + (45985*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) + (-150107/(1296*Nc^3) - 713143/(5832*Nc))*Nf + (39103*Nf^2)/(2916*Nc^2)
sig- adjoint L=3 | Ltil^0 | z2 | 241597/2592 + 13513/(96*Nc^4) + 181663/(432*Nc^2) - (221585*Nc^2)/1296 + (9169/(216*Nc^3) - 2641/(648*Nc) + (10613*Nc)/324)*Nf + (-79/18 - 13/(9*Nc^2))*Nf^2 + (2*Nf^3)/(9*Nc) | planar: (-221585*Nc^2)/1296 + (10613*Nc*Nf)/324 - (79*Nf^2)/18 + (2*Nf^3)/(9*Nc) | non-planar: 241597/2592 + 13513/(96*Nc^4) + 181663/(432*Nc^2) + (9169/(216*Nc^3) - 2641/(648*Nc))*Nf - (13*Nf^2)/(9*Nc^2)
sig- adjoint L=3 | Ltil^0 | z3 | -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) - (581*Nc^2)/54 + (227/(3*Nc^3) + 923/(27*Nc) - (8*Nc)/27)*Nf + (14/9 + 26/(9*Nc^2))*Nf^2 | planar: (-581*Nc^2)/54 - (8*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) + (227/(3*Nc^3) + 923/(27*Nc))*Nf + (26*Nf^2)/(9*Nc^2)
sig- adjoint L=3 | Ltil^0 | z2^2 | -11743/240 - 8537/(960*Nc^4) - 382/(3*Nc^2) + (45223*Nc^2)/240 + (85/(8*Nc^3) + 1601/(240*Nc) - (1487*Nc)/60)*Nf | planar: (45223*Nc^2)/240 - (1487*Nc*Nf)/60 | non-planar: -11743/240 - 8537/(960*Nc^4) - 382/(3*Nc^2) + (85/(8*Nc^3) + 1601/(240*Nc))*Nf
sig- adjoint L=3 | Ltil^0 | z5 | -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2) - (50*Nc^2)/3 | planar: (-50*Nc^2)/3 | non-planar: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2)
sig- adjoint L=3 | Ltil^0 | z2*z3 | -1097/12 - 155/(4*Nc^4) - 331/(2*Nc^2) + (218*Nc^2)/3 | planar: (218*Nc^2)/3 | non-planar: -1097/12 - 155/(4*Nc^4) - 331/(2*Nc^2)
sig- a1 L=1 | Ltil^1 | 1 | 2/Nc + Nc/2 | planar: Nc/2 | non-planar: 2/Nc
sig- a1 L=1 | Ltil^0 | 1 | -1/2*1/Nc - (5*Nc)/6 + Nf/3 | planar: (-5*Nc)/6 + Nf/3 | non-planar: -1/2*1/Nc
sig- a1 L=2 | Ltil^3 | 1 | -1/2 - 11/(3*Nc^2) + Nc^2/6 | planar: Nc^2/6 | non-planar: -1/2 - 11/(3*Nc^2)
sig- a1 L=2 | Ltil^2 | 1 | -79/12 + Nc^(-2) - (29*Nc^2)/12 + (4/(3*Nc) + (2*Nc)/3)*Nf | planar: (-29*Nc^2)/12 + (2*Nc*Nf)/3 | non-planar: -79/12 + Nc^(-2) + (4*Nf)/(3*Nc)
sig- a1 L=2 | Ltil^1 | 1 | 461/18 + 13/(2*Nc^2) + (101*Nc^2)/9 + (-43/(9*Nc) - (13*Nc)/3)*Nf + (4*Nf^2)/9 | planar: (101*Nc^2)/9 - (13*Nc*Nf)/3 + (4*Nf^2)/9 | non-planar: 461/18 + 13/(2*Nc^2) - (43*Nf)/(9*Nc)
sig- a1 L=2 | Ltil^1 | z2 | -15/4 + 19/(2*Nc^2) - (3*Nc^2)/4 | planar: (-3*Nc^2)/4 | non-planar: -15/4 + 19/(2*Nc^2)
sig- a1 L=2 | Ltil^0 | 1 | -143/9 + 99/(8*Nc^2) - (3049*Nc^2)/216 + (56/(9*Nc) + (193*Nc)/27)*Nf - (20*Nf^2)/27 | planar: (-3049*Nc^2)/216 + (193*Nc*Nf)/27 - (20*Nf^2)/27 | non-planar: -143/9 + 99/(8*Nc^2) + (56*Nf)/(9*Nc)
sig- a1 L=2 | Ltil^0 | z2 | -13/24 + 6/Nc^2 - Nc^2/8 - Nf/(3*Nc) | planar: -1/8*Nc^2 | non-planar: -13/24 + 6/Nc^2 - Nf/(3*Nc)
sig- a1 L=2 | Ltil^0 | z3 | 7 + 16/Nc^2 - 4*Nc^2 | planar: -4*Nc^2 | non-planar: 7 + 16/Nc^2
sig- a1 L=3 | Ltil^5 | 1 | 29/(30*Nc^3) + 57/(40*Nc) + Nc/12 + Nc^3/48 | planar: Nc^3/48 | non-planar: 29/(30*Nc^3) + 57/(40*Nc) + Nc/12
sig- a1 L=3 | Ltil^4 | 1 | 4/Nc^3 + 1027/(72*Nc) + (37*Nc)/18 - (131*Nc^3)/144 + (-5/9 - 149/(36*Nc^2) + (2*Nc^2)/9)*Nf | planar: (-131*Nc^3)/144 + (2*Nc^2*Nf)/9 | non-planar: 4/Nc^3 + 1027/(72*Nc) + (37*Nc)/18 + (-5/9 - 149/(36*Nc^2))*Nf
sig- a1 L=3 | Ltil^3 | 1 | -64/(3*Nc^3) - 1289/(18*Nc) + (51*Nc)/4 + (1535*Nc^3)/108 + (-41/6 + 139/(9*Nc^2) - (311*Nc^2)/54)*Nf + (2/(3*Nc) + (17*Nc)/27)*Nf^2 | planar: (1535*Nc^3)/108 - (311*Nc^2*Nf)/54 + (17*Nc*Nf^2)/27 | non-planar: -64/(3*Nc^3) - 1289/(18*Nc) + (51*Nc)/4 + (-41/6 + 139/(9*Nc^2))*Nf + (2*Nf^2)/(3*Nc)
sig- a1 L=3 | Ltil^3 | z2 | -235/(6*Nc^3) - 11/(24*Nc) + (43*Nc)/12 - (19*Nc^3)/16 | planar: (-19*Nc^3)/16 | non-planar: -235/(6*Nc^3) - 11/(24*Nc) + (43*Nc)/12
sig- a1 L=3 | Ltil^2 | 1 | -24/Nc^3 + 4513/(144*Nc) - (3655*Nc)/27 - (13673*Nc^3)/144 + (6463/108 - 211/(9*Nc^2) + (1763*Nc^2)/36)*Nf + (-13/(3*Nc) - (70*Nc)/9)*Nf^2 + (4*Nf^3)/9 | planar: (-13673*Nc^3)/144 + (1763*Nc^2*Nf)/36 - (70*Nc*Nf^2)/9 + (4*Nf^3)/9 | non-planar: -24/Nc^3 + 4513/(144*Nc) - (3655*Nc)/27 + (6463/108 - 211/(9*Nc^2))*Nf - (13*Nf^2)/(3*Nc)
sig- a1 L=3 | Ltil^2 | z2 | -16/Nc^3 - 2773/(24*Nc) + (81*Nc)/2 + (899*Nc^3)/48 + (-8 + 269/(12*Nc^2) - (14*Nc^2)/3)*Nf | planar: (899*Nc^3)/48 - (14*Nc^2*Nf)/3 | non-planar: -16/Nc^3 - 2773/(24*Nc) + (81*Nc)/2 + (-8 + 269/(12*Nc^2))*Nf
sig- a1 L=3 | Ltil^2 | z3 | 63/Nc^3 - 103/(6*Nc) - (73*Nc)/3 - (7*Nc^3)/2 | planar: (-7*Nc^3)/2 | non-planar: 63/Nc^3 - 103/(6*Nc) - (73*Nc)/3
sig- a1 L=3 | Ltil^1 | 1 | -273/(8*Nc^3) - 293533/(2592*Nc) + (126397*Nc)/324 + (761785*Nc^3)/2592 + (-87931/648 + 4832/(81*Nc^2) - (108853*Nc^2)/648)*Nf + (775/(81*Nc) + (767*Nc)/27)*Nf^2 - (40*Nf^3)/27 | planar: (761785*Nc^3)/2592 - (108853*Nc^2*Nf)/648 + (767*Nc*Nf^2)/27 - (40*Nf^3)/27 | non-planar: -273/(8*Nc^3) - 293533/(2592*Nc) + (126397*Nc)/324 + (-87931/648 + 4832/(81*Nc^2))*Nf + (775*Nf^2)/(81*Nc)
sig- a1 L=3 | Ltil^1 | z2 | 185/Nc^3 + 2999/(12*Nc) - (7319*Nc)/72 - (4229*Nc^3)/72 + (107/36 - 241/(6*Nc^2) + (929*Nc^2)/36)*Nf + (23/(9*Nc) - (53*Nc)/18)*Nf^2 | planar: (-4229*Nc^3)/72 + (929*Nc^2*Nf)/36 - (53*Nc*Nf^2)/18 | non-planar: 185/Nc^3 + 2999/(12*Nc) - (7319*Nc)/72 + (107/36 - 241/(6*Nc^2))*Nf + (23*Nf^2)/(9*Nc)
sig- a1 L=3 | Ltil^1 | z3 | -140/Nc^3 + 2393/(18*Nc) - (733*Nc)/6 + (167*Nc^3)/9 + (11/3 - 526/(9*Nc^2) - (77*Nc^2)/9)*Nf | planar: (167*Nc^3)/9 - (77*Nc^2*Nf)/9 | non-planar: -140/Nc^3 + 2393/(18*Nc) - (733*Nc)/6 + (11/3 - 526/(9*Nc^2))*Nf
sig- a1 L=3 | Ltil^1 | z2^2 | 2043/(40*Nc^3) - 13543/(160*Nc) + (6743*Nc)/80 + (2071*Nc^3)/320 | planar: (2071*Nc^3)/320 | non-planar: 2043/(40*Nc^3) - 13543/(160*Nc) + (6743*Nc)/80
sig- a1 L=3 | Ltil^0 | 1 | 27725/(96*Nc^3) + 1191697/(2592*Nc) + (449947*Nc)/7776 - (2489315*Nc^3)/7776 + (9649/1944 + 100555/(1296*Nc^2) + (791297*Nc^2)/3888)*Nf + (-9517/(972*Nc) - (17087*Nc)/486)*Nf^2 + (100*Nf^3)/81 | planar: (-2489315*Nc^3)/7776 + (791297*Nc^2*Nf)/3888 - (17087*Nc*Nf^2)/486 + (100*Nf^3)/81 | non-planar: 27725/(96*Nc^3) + 1191697/(2592*Nc) + (449947*Nc)/7776 + (9649/1944 + 100555/(1296*Nc^2))*Nf - (9517*Nf^2)/(972*Nc)
sig- a1 L=3 | Ltil^0 | z2 | -11107/(24*Nc^3) - 7163/(96*Nc) + (7231*Nc)/216 + (5881*Nc^3)/288 + (3185/216 - 143/(2*Nc^2) - (115*Nc^2)/8)*Nf + (5/(2*Nc) + (10*Nc)/3)*Nf^2 - (2*Nf^3)/9 | planar: (5881*Nc^3)/288 - (115*Nc^2*Nf)/8 + (10*Nc*Nf^2)/3 - (2*Nf^3)/9 | non-planar: -11107/(24*Nc^3) - 7163/(96*Nc) + (7231*Nc)/216 + (3185/216 - 143/(2*Nc^2))*Nf + (5*Nf^2)/(2*Nc)
sig- a1 L=3 | Ltil^0 | z3 | 605/(2*Nc^3) + 18797/(36*Nc) + (4195*Nc)/27 - (9109*Nc^3)/108 + (-863/27 - 938/(9*Nc^2) + (719*Nc^2)/27)*Nf + (-38/(27*Nc) - (82*Nc)/27)*Nf^2 | planar: (-9109*Nc^3)/108 + (719*Nc^2*Nf)/27 - (82*Nc*Nf^2)/27 | non-planar: 605/(2*Nc^3) + 18797/(36*Nc) + (4195*Nc)/27 + (-863/27 - 938/(9*Nc^2))*Nf - (38*Nf^2)/(27*Nc)
sig- a1 L=3 | Ltil^0 | z2^2 | 743/(60*Nc^3) + 35719/(160*Nc) - (27823*Nc)/120 - (6761*Nc^3)/960 + (537/20 - 5447/(240*Nc^2) + (10*Nc^2)/3)*Nf | planar: (-6761*Nc^3)/960 + (10*Nc^2*Nf)/3 | non-planar: 743/(60*Nc^3) + 35719/(160*Nc) - (27823*Nc)/120 + (537/20 - 5447/(240*Nc^2))*Nf
sig- a1 L=3 | Ltil^0 | z5 | -431/Nc^3 - 167/(6*Nc) - (163*Nc)/6 + 43*Nc^3 | planar: 43*Nc^3 | non-planar: -431/Nc^3 - 167/(6*Nc) - (163*Nc)/6
sig- a1 L=3 | Ltil^0 | z2*z3 | 401/(2*Nc^3) + 561/(4*Nc) - (221*Nc)/2 - (29*Nc^3)/4 | planar: (-29*Nc^3)/4 | non-planar: 401/(2*Nc^3) + 561/(4*Nc) - (221*Nc)/2
sig- a2 L=1 | Ltil^1 | 1 | -1 - 3/(2*Nc^2) | planar: -1 | non-planar: -3/(2*Nc^2)
sig- a2 L=1 | Ltil^0 | 1 | 1/3 + Nc^(-2) - Nf/(3*Nc) | planar: 1/3 - Nf/(3*Nc) | non-planar: Nc^(-2)
sig- a2 L=2 | Ltil^3 | 1 | 5/(6*Nc^3) + 19/(6*Nc) | planar: 0 | non-planar: 5/(6*Nc^3) + 19/(6*Nc)
sig- a2 L=2 | Ltil^2 | 1 | 7/(4*Nc^3) + 37/(12*Nc) + (19*Nc)/6 + (-2/3 - 4/(3*Nc^2))*Nf | planar: (19*Nc)/6 - (2*Nf)/3 | non-planar: 7/(4*Nc^3) + 37/(12*Nc) - (4*Nf)/(3*Nc^2)
sig- a2 L=2 | Ltil^1 | 1 | -19/(2*Nc^3) - 31/(2*Nc) - (55*Nc)/3 + (37/9 + 5/Nc^2)*Nf - (4*Nf^2)/(9*Nc) | planar: (-55*Nc)/3 + (37*Nf)/9 - (4*Nf^2)/(9*Nc) | non-planar: -19/(2*Nc^3) - 31/(2*Nc) + (5*Nf)/Nc^2
sig- a2 L=2 | Ltil^1 | z2 | -7/(4*Nc^3) - 37/(4*Nc) + 6*Nc | planar: 6*Nc | non-planar: -7/(4*Nc^3) - 37/(4*Nc)
sig- a2 L=2 | Ltil^0 | 1 | 13/(8*Nc^3) + 365/(27*Nc) + (179*Nc)/72 + (-173/27 - 188/(27*Nc^2))*Nf + (20*Nf^2)/(27*Nc) | planar: (179*Nc)/72 - (173*Nf)/27 + (20*Nf^2)/(27*Nc) | non-planar: 13/(8*Nc^3) + 365/(27*Nc) - (188*Nf)/(27*Nc^2)
sig- a2 L=2 | Ltil^0 | z2 | -27/(8*Nc^3) + 55/(24*Nc) - (17*Nc)/4 + Nf/(3*Nc^2) | planar: (-17*Nc)/4 | non-planar: -27/(8*Nc^3) + 55/(24*Nc) + Nf/(3*Nc^2)
sig- a2 L=2 | Ltil^0 | z3 | -10/Nc^3 - 10/Nc + Nc | planar: Nc | non-planar: -10/Nc^3 - 10/Nc
sig- a2 L=3 | Ltil^5 | 1 | -22/15 - 19/(240*Nc^4) - 61/(60*Nc^2) + Nc^2/15 | planar: Nc^2/15 | non-planar: -22/15 - 19/(240*Nc^4) - 61/(60*Nc^2)
sig- a2 L=3 | Ltil^4 | 1 | -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) - (11*Nc^2)/36 + (17/(18*Nc^3) + 131/(36*Nc) - Nc/9)*Nf | planar: (-11*Nc^2)/36 - (Nc*Nf)/9 | non-planar: -395/36 - 65/(48*Nc^4) - 61/(9*Nc^2) + (17/(18*Nc^3) + 131/(36*Nc))*Nf
sig- a2 L=3 | Ltil^3 | 1 | 281/6 + 71/(12*Nc^4) + 83/(4*Nc^2) - (203*Nc^2)/27 + (-7/(6*Nc^3) - 35/(6*Nc) + (112*Nc)/27)*Nf + (-8/27 - Nc^(-2))*Nf^2 | planar: (-203*Nc^2)/27 + (112*Nc*Nf)/27 - (8*Nf^2)/27 | non-planar: 281/6 + 71/(12*Nc^4) + 83/(4*Nc^2) + (-7/(6*Nc^3) - 35/(6*Nc))*Nf - Nf^2/Nc^2
sig- a2 L=3 | Ltil^3 | z2 | -49/6 + 165/(16*Nc^4) + 445/(12*Nc^2) - 2*Nc^2 | planar: -2*Nc^2 | non-planar: -49/6 + 165/(16*Nc^4) + 445/(12*Nc^2)
sig- a2 L=3 | Ltil^2 | 1 | 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (2573*Nc^2)/24 + (-905/(108*Nc^3) - 3317/(108*Nc) - (833*Nc)/18)*Nf + (53/9 + 56/(9*Nc^2))*Nf^2 - (4*Nf^3)/(9*Nc) | planar: (2573*Nc^2)/24 - (833*Nc*Nf)/18 + (53*Nf^2)/9 - (4*Nf^3)/(9*Nc) | non-planar: 11081/432 + 181/(16*Nc^4) + 17023/(216*Nc^2) + (-905/(108*Nc^3) - 3317/(108*Nc))*Nf + (56*Nf^2)/(9*Nc^2)
sig- a2 L=3 | Ltil^2 | z2 | 119/2 + 33/(16*Nc^4) + 295/(6*Nc^2) - (461*Nc^2)/12 + (-43/(6*Nc^3) - 53/(4*Nc) + (32*Nc)/3)*Nf | planar: (-461*Nc^2)/12 + (32*Nc*Nf)/3 | non-planar: 119/2 + 33/(16*Nc^4) + 295/(6*Nc^2) + (-43/(6*Nc^3) - 53/(4*Nc))*Nf
sig- a2 L=3 | Ltil^2 | z3 | 209/6 - 49/(2*Nc^4) - 35/Nc^2 + (20*Nc^2)/3 | planar: (20*Nc^2)/3 | non-planar: 209/6 - 49/(2*Nc^4) - 35/Nc^2
sig- a2 L=3 | Ltil^1 | 1 | -37297/864 + 183/(32*Nc^4) - 25403/(432*Nc^2) - (570745*Nc^2)/1296 + (1975/(216*Nc^3) + 48857/(648*Nc) + (51673*Nc)/324)*Nf + (-625/27 - 1201/(81*Nc^2))*Nf^2 + (40*Nf^3)/(27*Nc) | planar: (-570745*Nc^2)/1296 + (51673*Nc*Nf)/324 - (625*Nf^2)/27 + (40*Nf^3)/(27*Nc) | non-planar: -37297/864 + 183/(32*Nc^4) - 25403/(432*Nc^2) + (1975/(216*Nc^3) + 48857/(648*Nc))*Nf - (1201*Nf^2)/(81*Nc^2)
sig- a2 L=3 | Ltil^1 | z2 | -3023/18 - 387/(8*Nc^4) - 6089/(24*Nc^2) + (391*Nc^2)/2 + (127/(12*Nc^3) + 1517/(36*Nc) - (124*Nc)/3)*Nf + (4/3 - 17/(18*Nc^2))*Nf^2 | planar: (391*Nc^2)/2 - (124*Nc*Nf)/3 + (4*Nf^2)/3 | non-planar: -3023/18 - 387/(8*Nc^4) - 6089/(24*Nc^2) + (127/(12*Nc^3) + 1517/(36*Nc))*Nf - (17*Nf^2)/(18*Nc^2)
sig- a2 L=3 | Ltil^1 | z3 | -1304/9 + 141/(2*Nc^4) + 111/(2*Nc^2) + (1166*Nc^2)/9 + (17/Nc^3 + 539/(9*Nc) - (122*Nc)/9)*Nf | planar: (1166*Nc^2)/9 - (122*Nc*Nf)/9 | non-planar: -1304/9 + 141/(2*Nc^4) + 111/(2*Nc^2) + (17/Nc^3 + 539/(9*Nc))*Nf
sig- a2 L=3 | Ltil^1 | z2^2 | 246/5 - 4753/(320*Nc^4) - 3367/(80*Nc^2) - (989*Nc^2)/20 | planar: (-989*Nc^2)/20 | non-planar: 246/5 - 4753/(320*Nc^4) - 3367/(80*Nc^2)
sig- a2 L=3 | Ltil^0 | 1 | -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) - (354389*Nc^2)/1458 + (-150107/(1296*Nc^3) - 713143/(5832*Nc) - (559531*Nc)/11664)*Nf + (45985/1458 + 39103/(2916*Nc^2))*Nf^2 - (100*Nf^3)/(81*Nc) | planar: (-354389*Nc^2)/1458 - (559531*Nc*Nf)/11664 + (45985*Nf^2)/1458 - (100*Nf^3)/(81*Nc) | non-planar: -26203/5832 - 1865/(24*Nc^4) - 26087/(162*Nc^2) + (-150107/(1296*Nc^3) - 713143/(5832*Nc))*Nf + (39103*Nf^2)/(2916*Nc^2)
sig- a2 L=3 | Ltil^0 | z2 | 241597/2592 + 13513/(96*Nc^4) + 181663/(432*Nc^2) - (221585*Nc^2)/1296 + (9169/(216*Nc^3) - 2641/(648*Nc) + (10613*Nc)/324)*Nf + (-79/18 - 13/(9*Nc^2))*Nf^2 + (2*Nf^3)/(9*Nc) | planar: (-221585*Nc^2)/1296 + (10613*Nc*Nf)/324 - (79*Nf^2)/18 + (2*Nf^3)/(9*Nc) | non-planar: 241597/2592 + 13513/(96*Nc^4) + 181663/(432*Nc^2) + (9169/(216*Nc^3) - 2641/(648*Nc))*Nf - (13*Nf^2)/(9*Nc^2)
sig- a2 L=3 | Ltil^0 | z3 | -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) - (581*Nc^2)/54 + (227/(3*Nc^3) + 923/(27*Nc) - (8*Nc)/27)*Nf + (14/9 + 26/(9*Nc^2))*Nf^2 | planar: (-581*Nc^2)/54 - (8*Nc*Nf)/27 + (14*Nf^2)/9 | non-planar: -30461/108 - 675/(4*Nc^4) - 3907/(9*Nc^2) + (227/(3*Nc^3) + 923/(27*Nc))*Nf + (26*Nf^2)/(9*Nc^2)
sig- a2 L=3 | Ltil^0 | z2^2 | -11743/240 - 8537/(960*Nc^4) - 382/(3*Nc^2) + (45223*Nc^2)/240 + (85/(8*Nc^3) + 1601/(240*Nc) - (1487*Nc)/60)*Nf | planar: (45223*Nc^2)/240 - (1487*Nc*Nf)/60 | non-planar: -11743/240 - 8537/(960*Nc^4) - 382/(3*Nc^2) + (85/(8*Nc^3) + 1601/(240*Nc))*Nf
sig- a2 L=3 | Ltil^0 | z5 | -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2) - (50*Nc^2)/3 | planar: (-50*Nc^2)/3 | non-planar: -478/3 + 263/(2*Nc^4) + 975/(2*Nc^2)
sig- a2 L=3 | Ltil^0 | z2*z3 | -1097/12 - 155/(4*Nc^4) - 331/(2*Nc^2) + (218*Nc^2)/3 | planar: (218*Nc^2)/3 | non-planar: -1097/12 - 155/(4*Nc^4) - 331/(2*Nc^2)


==> anc/numbers/deposit/AMP/indep_check/compare.out <==
=== 1. independent coefficients against the strand expansions.m (full Lmu and ln(1-x) dependence)
(7.1) +-+- C1 L=0 : difference = ZERO  (0 terms)
(7.1) +-+- C1 L=1 : difference = ZERO  (0 terms)
(7.1) +-+- C1 L=2 : difference = ZERO  (0 terms)
(7.2) ++-- C1 L=0 : difference = ZERO  (0 terms)
(7.2) ++-- C1 L=1 : difference = ZERO  (0 terms)
(7.2) ++-- C1 L=2 : difference = ZERO  (0 terms)
=== 2. against the strand tables for (7.1) +-+- a1 (mu^2 = s and mu^2 = |s14|)
L=1  mu^2=s: ZERO   mu^2=|t|: ZERO
L=2  mu^2=s: ZERO   mu^2=|t|: ZERO
=== 3. signature reality test on the independent numbers (C1 component)
L=0 H+ = [(7.1)+(7.2)]/2 : part odd in i*pi = ZERO ; real part nonzero: True
L=0 H- = [(7.1)-(7.2)]/2 : part even in i*pi = ZERO ; i*pi part nonzero: False
   control, (7.1)-(7.2) treated as even: odd-in-i*pi part ZERO (control does not fire)
L=1 H+ = [(7.1)+(7.2)]/2 : part odd in i*pi = ZERO ; real part nonzero: True
L=1 H- = [(7.1)-(7.2)]/2 : part even in i*pi = ZERO ; i*pi part nonzero: True
   control, (7.1)-(7.2) treated as even: odd-in-i*pi part NONZERO (control fires as it should)
   H+ (L=1, C1) = -Lt**2*Nc/2 + 2*Lt**2/Nc + Lt*Nc*lt + 5*Lt*Nc/3 - 2*Lt*Nf/3 - 2*Lt*lt/Nc + Lt/Nc + Nc*lt**2/2 - Nc*lt - 13*Nc*z2/4 - 13*Nc/9 + 10*Nf/9 - lt**2/Nc + 2*lt/Nc + 4*z2/Nc - 8/Nc
   H- (L=1, C1) = J*(Lt*Nc/2 + 2*Lt/Nc - Nc*lt/2 - 5*Nc/6 + Nf/3 + lt/Nc - 1/(2*Nc))
L=2 H+ = [(7.1)+(7.2)]/2 : part odd in i*pi = ZERO ; real part nonzero: True
L=2 H- = [(7.1)-(7.2)]/2 : part even in i*pi = ZERO ; i*pi part nonzero: True
   control, (7.1)-(7.2) treated as even: odd-in-i*pi part NONZERO (control fires as it should)
=== 4. signature combinations against the strand table lines sig+/sig- nonflip a1 (mu^2 = s)
L=1 sig+ nonflip a1 : ZERO
L=1 sig- nonflip a1 : ZERO
L=2 sig+ nonflip a1 : ZERO
L=2 sig- nonflip a1 : ZERO


==> anc/numbers/deposit/AMP/indep_check/compare.py <==
#!/usr/bin/env python3
"""Compare the independent x -> 1 coefficients (res_*.txt, from main.gp) with the strand's
output data (expansions.m and the tables), and run the signature reality test on the
independent numbers alone. Reads only data files of the strand, not its programs."""
import re, sympy as sp

Nc, Nf, Lmu, ly, z2, z3, z5, J, P = sp.symbols('Nc Nf Lmu ly z2 z3 z5 J P')
Lt, lt = sp.symbols('Lt lt')
DATA = 'PROJECT/ma_a/amp_test/data/'

def reduceJ(e):
    """J = i*pi, J^2 = -pi^2 = -6 z2."""
    e = sp.expand(e)
    p = sp.Poly(e, J)
    out = 0
    for (k,), c in p.terms():
        out += c * (-6 * z2) ** (k // 2) * J ** (k % 2)
    return sp.expand(out)

def load_mine(fn):
    expr = 0
    for line in open(fn):
        if line.startswith('#') or not line.strip():
            continue
        head, re_, im_, *_ = [s.strip() for s in line.split('|')]
        i, j, l, m = map(int, head.split())
        a, b, c, d = [sp.Rational(s) for s in re_.strip('[]').split(',')]
        p, q, r = [sp.Rational(s) for s in im_.strip('[]').split(',')]
        val = a + 6 * b * z2 + c * z3 + 36 * d * z2 ** 2 + J * (p + 6 * q * z2 + r * z3)
        expr += Nc ** i * Nf ** j * Lmu ** l * ly ** m * val
    return sp.expand(expr)

def m2sympy(s):
    s = s.replace('^', '**')
    e = sp.sympify(s, locals={'Nc': Nc, 'Nf': Nf, 'Lmu': Lmu, 'ly': ly, 'z2': z2, 'z3': z3, 'z5': z5, 'Pi': P, 'I': sp.I})
    e = sp.expand(e.subs(P, -sp.I * J))
    assert not e.has(sp.I), 'stray I'
    return reduceJ(e)

def load_expansions(proc, hel, L, col='c1', power=0):
    t = open(DATA + 'expansions.m').read()
    key = '{%d, "%s", %d, %s, %d,' % (proc, hel, L, col, power)
    k = t.index(key) + len(key)
    depth, j = 0, k
    while True:
        ch = t[j]
        if ch == '{': depth += 1
        elif ch == '}':
            if depth == 0: break
            depth -= 1
        j += 1
    return m2sympy(t[k:j])

def load_table(fn, label, L):
    """rebuild sum_m ly^m (...) from table lines '<label> L=<L> | ly^m | real/iPi | basis | total: ...'"""
    expr = 0
    basis = {'1': 1, 'z2': z2, 'z3': z3, 'z2^2': z2 ** 2, 'z5': z5, 'z2*z3': z2 * z3}
    for line in open(fn):
        if not line.startswith(label + ' L=%d ' % L):
            continue
        f = [s.strip() for s in line.split('|')]
        m = int(f[1].split('^')[1]); part = f[2]; b = basis[f[3]]
        tot = m2sympy(f[4].replace('total:', '').strip())
        expr += ly ** m * b * (J if part == 'iPi' else 1) * tot
    return sp.expand(expr)

res = {}
for tag, fn in [('71_1', 'res_p1_pmpm_L1.txt'), ('71_2', 'res_p1_pmpm_L2.txt'),
                ('72_1', 'res_p2_ppmm_L1.txt'), ('72_2', 'res_p2_ppmm_L2.txt')]:
    res[tag] = load_mine(fn)
res['71_0'] = sp.Integer(-1); res['72_0'] = sp.Integer(-1)   # trees at x = 1 (C1 coefficient -x resp. -1/x)

print('=== 1. independent coefficients against the strand expansions.m (full Lmu and ln(1-x) dependence)')
for proc, hel, p in [(1, '+-+-', '71'), (2, '++--', '72')]:
    for L in (0, 1, 2):
        d = sp.expand(res['%s_%d' % (p, L)] - load_expansions(proc, hel, L))
        nterms = len(sp.Add.make_args(d)) if d != 0 else 0
        print('(7.%d) %s C1 L=%d : difference = %s  (%d terms)' % (proc, hel, L, 'ZERO' if d == 0 else d, nterms))

print('=== 2. against the strand tables for (7.1) +-+- a1 (mu^2 = s and mu^2 = |s14|)')
for L in (1, 2):
    mine = res['71_%d' % L]
    d_s = sp.expand(mine.subs(Lmu, 0) - load_table(DATA + 'table_nonflip_mu2_s.txt', '(7.1) +-+- a1', L))
    d_t = sp.expand(mine.subs(Lmu, ly) - load_table(DATA + 'table_nonflip_mu2_t.txt', '(7.1) +-+- a1', L))
    print('L=%d  mu^2=s: %s   mu^2=|t|: %s' % (L, 'ZERO' if d_s == 0 else d_s, 'ZERO' if d_t == 0 else d_t))

print('=== 3. signature reality test on the independent numbers (C1 component)')
# Lmu = ln(mu^2/s) = -(Lt + i pi/2), ly = ln(1-x) = lt - ln(s/mu^2) = lt - Lt - i pi/2 ; J = i pi
sub = {Lmu: -(Lt + J / 2), ly: lt - Lt - J / 2}
for L in (0, 1, 2):
    h71 = reduceJ(sp.sympify(res['71_%d' % L]).subs(sub, simultaneous=True))
    h72 = reduceJ(sp.sympify(res['72_%d' % L]).subs(sub, simultaneous=True))
    for sgn, name in [(1, 'H+ = [(7.1)+(7.2)]/2'), (-1, 'H- = [(7.1)-(7.2)]/2')]:
        h = reduceJ((h71 + sgn * h72) / 2)
        pj = sp.Poly(h, J)
        even = sum((c for (k,), c in pj.terms() if k == 0), sp.Integer(0))
        odd = sum((c for (k,), c in pj.terms() if k == 1), sp.Integer(0))
        if sgn == 1:
            print('L=%d %s : part odd in i*pi = %s ; real part nonzero: %s' % (L, name, 'ZERO' if odd == 0 else 'NONZERO', even != 0))
        else:
            print('L=%d %s : part even in i*pi = %s ; i*pi part nonzero: %s' % (L, name, 'ZERO' if even == 0 else 'NONZERO', odd != 0))
    # control: relative sign flipped (H(7.1) with the (7.2) file multiplied by -1 in the + combination)
    hflip = reduceJ((h71 - h72) / 2)
    pj = sp.Poly(hflip, J)
    odd = sum((c for (k,), c in pj.terms() if k == 1), sp.Integer(0))
    even = sum((c for (k,), c in pj.terms() if k == 0), sp.Integer(0))
    print('   control, (7.1)-(7.2) treated as even: odd-in-i*pi part %s' % ('ZERO (control does not fire)' if odd == 0 else 'NONZERO (control fires as it should)'))
    if L == 1:
        print('   H+ (L=1, C1) =', sp.factor_terms(reduceJ((h71 + h72) / 2)))
        print('   H- (L=1, C1) =', sp.factor_terms(reduceJ((h71 - h72) / 2)))

print('=== 4. signature combinations against the strand table lines sig+/sig- nonflip a1 (mu^2 = s)')
for L in (1, 2):
    for sgn, lab in [(1, 'sig+ nonflip a1'), (-1, 'sig- nonflip a1')]:
        mine = sp.expand(((res['71_%d' % L] + sgn * res['72_%d' % L]) / 2).subs(Lmu, 0))
        try:
            d = sp.expand(mine - load_table(DATA + 'table_nonflip_mu2_s.txt', lab, L))
            print('L=%d %s : %s' % (L, lab, 'ZERO' if d == 0 else d))
        except Exception as ex:
            print('L=%d %s : not compared (%s)' % (L, lab, ex))


==> anc/numbers/deposit/AMP/indep_check/gvals.gp <==
\\ Independent numerical evaluation of Goncharov polylogarithms G(w;x), letters {0,1},
\\ at x = 1 - 10^-k, without any x -> 1 transformation.
\\ Route: convergent x-space nested sums at x0 = 1/2 give the starting values;
\\ the iterated-integral differential equations, written in u = -log(1-x),
\\   dG(1,w';x)/du = -G(w';x),   dG(0,w';x)/du = G(w';x)/(exp(u)-1),
\\ are then integrated in u by Taylor series (power series in PARI) up to u = k log 10.
\\ Convention: G(a1,...,an;x) = int_0^x dt/(t-a1) G(a2,...,an;t), G(0^n;x) = log(x)^n/n!.

default(parisizemax, 4*10^9);
if(type(PREC) == "t_POL", PREC = 260);
default(realprecision, PREC);
if(type(W) == "t_POL", W = 4);

words = List();
for(n = 1, W, forvec(v = vector(n, i, [0, 1]), listput(words, v)));
words = Vec(words);
nw = #words;
WM = Map(); for(i = 1, nw, mapput(WM, words[i], i));
widx(v) = mapget(WM, v);

\\ Li_{m1..mk}(x,1,...,1) = sum_{n1>...>nk>0} x^n1 / (n1^m1 ... nk^mk), by direct nested sums
Limult(m, x0, Nmax) =
{
  my(k = #m, S = vector(k + 1), tot = 0.);
  S[k + 1] = 1;           \\ S[j] = sum over n > n_j > ... > n_k of prod_{i>=j} n_i^-m_i ; S[j] for j>=2
  for(j = 2, k, S[j] = 0);
  for(n = 1, Nmax,
    tot += x0^n / n^m[1] * S[2];
    \\ update S[j] <- S[j] + S[j+1]/n^m[j], from j = 2 upward (uses old S[j+1])
    for(j = 2, k, S[j] += S[j + 1] / n^m[j]));
  tot
}

\\ words ending in 1: G = (-1)^k Li_{m1..mk}(x)
GfromLi(v, x0, Nmax) =
{
  my(m = List(), z = 0);
  for(i = 1, #v, if(v[i] == 0, z++, listput(m, z + 1); z = 0));
  (-1)^#m * Limult(Vec(m), x0, Nmax)
}

\\ shuffle regularization of trailing zeros
Ginit(v, x0, Nmax) =
{
  my(n = #v, m, u, s);
  if(n == 0, return(1));
  if(v == vector(n), return(log(x0)^n / n!));
  if(v[n] == 1, return(GfromLi(v, x0, Nmax)));
  m = 0; while(v[n - m] == 0, m++);
  u = v[1 .. n - m];
  s = log(x0) * Ginit(concat(u, vector(m - 1)), x0, Nmax);
  for(i = 0, #u - 1, s -= Ginit(concat(concat(u[1 .. i], [0]), concat(u[i + 1 .. #u], vector(m - 1))), x0, Nmax));
  s / m
}

\\ one Taylor step in u from uc to uc + h, N terms
ustep(Y, uc, h, N) =
{
  my(q = exp(-uc) * exp(-tt + O(tt^N)), f = q / (1 - q), S = vector(nw), one = 1 + O(tt^N), v, n, rest);
  for(i = 1, nw,
    v = words[i]; n = #v;
    rest = if(n == 1, one, S[widx(v[2 .. n])]);
    if(v[1] == 1, S[i] = Y[i] - intformal(rest, tt), S[i] = Y[i] + intformal(rest * f, tt)));
  vector(nw, i, subst(truncate(S[i]), tt, h))
}

\\ integrate from x0 = 1/2 to each u in targets (increasing); returns list of value vectors
Gtargets(targets) =
{
  my(x0 = 1/2, u = log(2), Y, N, out = List(), h, ut);
  Y = vector(nw, i, Ginit(words[i], x0, ceil((PREC + 20) / (log(2)/log(10))) + 50));
  N = ceil((PREC + 20) / (log(3)/log(10))) + 10;
  for(j = 1, #targets,
    ut = targets[j];
    while(u < ut - 10.^(-PREC/2),
      h = min(u / 3, ut - u);
      Y = ustep(Y, u, h, N); u += h);
    listput(out, Y));
  Vec(out)
}


==> anc/numbers/deposit/AMP/indep_check/m2gp.py <==
#!/usr/bin/env python3
"""Convert a Caola et al. ancillary .m file (finite remainder H) into a GP expression.

Written for the independent check; it reads only the source ancillary file.
Mapping:
  G[a1,...,an, x]           -> G<a1...an>  (GP variable)
  DD[i1,i4]*DD[i2,i3]       -> C1
  DD[i1,i2]*DD[i3,i4]       -> C2   (process 7.1)
  DD[i1,i3]*DD[i2,i4]       -> C2   (process 7.2, same tensor delta_ab delta_cd after relabeling)
  RATIO[r]                  -> (r)  (identity placeholder)
  Log[mu2/s]                -> Lmu
  Zeta[n]                   -> zeta(n)
  e                         -> ep   (dimensional regulator)
"""
import re, sys

src, dst = sys.argv[1], sys.argv[2]
t = open(src).read()
t = re.sub(r'\(\*.*?\*\)', '', t, flags=re.S)
t = t.replace('\n', ' ')
def gsub(m):
    letters = [l.strip() for l in m.group(1).split(',')]
    assert all(l in ('0', '1') for l in letters), m.group(0)
    return 'G' + ''.join(letters)
t = re.sub(r'G\[([01,\s]+?),\s*x\s*\]', gsub, t)
assert 'G[' not in t, 'unconverted G'
t = t.replace('DD[i1, i4]*DD[i2, i3]', 'C1')
t = t.replace('DD[i1, i2]*DD[i3, i4]', 'C2')
t = t.replace('DD[i1, i3]*DD[i2, i4]', 'C2')
assert 'DD[' not in t, 'unconverted DD'
t = re.sub(r'RATIO\[([^\[\]]*)\]', r'(\1)', t)   # RATIO is the identity
assert 'RATIO' not in t, 'unconverted RATIO'
t = t.replace('Log[mu2/s]', 'Lmu')
assert 'Log[' not in t
t = re.sub(r'Zeta\[(\d+)\]', r'zeta(\1)', t)
assert 'Zeta' not in t
t = re.sub(r'\be\b', 'ep', t)
assert '[' not in t and ']' not in t, 'leftover brackets'
t = re.sub(r'\s+', ' ', t).strip()
words = sorted(set(re.findall(r'\bG[01]+\b', t)), key=lambda w: (len(w), w))
open(dst, 'w').write('E = ' + t + ';\n')
print(src, '->', dst, 'chars', len(t), 'distinct G words', len(words), 'max weight', max([len(w) - 1 for w in words] or [0]))


==> anc/numbers/deposit/AMP/indep_check/main.gp <==
\\ Leading-power x -> 1 coefficients of ln^m(1-x) in the C1 colour coefficient of the
\\ finite remainders, by direct numerical evaluation at x = 1 - 10^-k and a fit in log(1-x).
\\ Requires gvals.gp to be loaded first (piped before this file) and FILE, LOOPS, OUT set.
\\ No x -> 1 transformation of the G functions is used anywhere.

KS = [40, 55, 70, 85, 100, 115, 130];
read(FILE);
E0 = subst(E, ep, 0);
A1 = polcoef(E0, 1, C1);
A1 = subst(A1, C2, 0);
vs = variables(A1);
gv = []; gw = [];
{
for(i = 1, #vs,
  my(s = Str(vs[i]), c = Vecsmall(s));
  if(c[1] == 71,   \\ "G"
    gv = concat(gv, [vs[i]]);
    gw = concat(gw, [vector(#c - 1, j, c[j + 1] - 48)])));
}
print(FILE, ": e^0 C1 part uses ", #gv, " G words, max weight ", vecmax(apply(w -> #w, gw)));
if(vecmax(apply(w -> #w, gw)) > W, error("weight too high"));
t0 = getabstime();
TG = Gtargets(apply(k -> k * log(10), KS));
print("G values computed in ", getabstime() - t0, " ms");
vals = vector(#KS, j, substvec(A1, concat([x], gv), concat([1 - 1/10^KS[j]], vector(#gv, i, TG[j][widx(gw[i])]))));
\\ monomials in Nc (with negative powers), Nf, Lmu
Mmax = 2 * LOOPS;
P = vector(#KS, j, vals[j] * Nc^8);
res = List();
{
for(i = 0, 8 + 8, for(jn = 0, LOOPS, for(l = 0, Mmax,
  my(v = vector(#KS, j, polcoef(polcoef(polcoef(P[j], i, Nc), jn, Nf), l, Lmu)));
  if(vecmax(apply(abs, v)) > 10.^(-PREC/3),
     listput(res, [i - 8, jn, l, v])))));
}
\\ fit v_k = sum_{m=0}^{Mmax} c_m L_k^m with L_k = -k log 10 ; two subsets for the error estimate
fitc(v, idx) =
{
  my(n = #idx, A = matrix(n, n, r, c, (-KS[idx[r]] * log(10))^(c - 1)));
  matsolve(A, vectorv(n, r, v[idx[r]]))
}
ida = vector(Mmax + 1, r, #KS - Mmax - 1 + r);
idb = vector(Mmax + 1, r, #KS - Mmax - 2 + r);
\\ identification: real part in {1, Pi^2, zeta3, Pi^4}, imaginary part in Pi*{1, Pi^2, zeta3}
ident(c, acc) =
{
  my(re = real(c), im = imag(c), rr, ri, bre = [1, Pi^2, zeta(3), Pi^4], bim = [Pi, Pi^3, Pi*zeta(3)], ok = 1);
  rr = if(abs(re) < 10.^(-acc), vector(4), my(d = lindep(concat([re], bre), acc)); if(d[1] == 0, ok = 0; vector(4), -vector(4, i, d[i + 1]) / d[1]));
  ri = if(abs(im) < 10.^(-acc), vector(3), my(d = lindep(concat([im], bim), acc)); if(d[1] == 0, ok = 0; vector(3), -vector(3, i, d[i + 1]) / d[1]));
  my(rec = rr * bre~ + I * ri * bim~);
  [rr, ri, abs(c - rec), ok]
}
out = List();
{
for(r = 1, #res,
  my(e = res[r], ca = fitc(e[4], ida), cb = fitc(e[4], idb));
  for(m = 0, Mmax,
    my(c = ca[m + 1], dif = abs(ca[m + 1] - cb[m + 1]), id);
    if(abs(c) > 10.^(-40) || dif > 10.^(-40),
      id = ident(c, 40);
      listput(out, [e[1], e[2], e[3], m, id[1], id[2], id[3], dif, id[4]]))));
}
fwrite = fileopen(OUT, "w");
filewrite(fwrite, Str("# ", FILE, " : C1 coefficient, e^0, leading power at x->1"));
filewrite(fwrite, "# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,zeta3,Pi^4} | Im in {Pi,Pi^3,Pi*zeta3} | |c - identified| | |fitA - fitB| | ok");
{
for(r = 1, #out, my(o = out[r]);
  filewrite(fwrite, Str(o[1], " ", o[2], " ", o[3], " ", o[4], " | ", o[5], " | ", o[6], " | ", strprintf("%.3e", o[7]), " | ", strprintf("%.3e", o[8]), " | ", o[9])));
}
fileclose(fwrite);
print("wrote ", #out, " coefficients to ", OUT, "; max |c-ident| = ", strprintf("%.3e", vecmax(apply(o -> o[7], Vec(out)))), "; max fit diff = ", strprintf("%.3e", vecmax(apply(o -> o[8], Vec(out)))), "; all identified: ", vecmin(apply(o -> o[9], Vec(out))));


==> anc/numbers/deposit/AMP/indep_check/main3.gp <==
\\ Leading-power x -> 1 coefficients of ln^m(1-x) in the C1 colour coefficient of the
\\ finite remainders, by direct numerical evaluation at x = 1 - 10^-k and a fit in log(1-x).
\\ Requires gvals.gp to be loaded first (piped before this file) and FILE, LOOPS, OUT set.
\\ No x -> 1 transformation of the G functions is used anywhere.

if(type(KS) != "t_VEC", KS = [40, 55, 70, 85, 100, 115, 130]);
read(FILE);
E0 = subst(E, ep, 0);
A1 = polcoef(E0, 1, C1);
A1 = subst(A1, C2, 0);
vs = variables(A1);
gv = []; gw = [];
{
for(i = 1, #vs,
  my(s = Str(vs[i]), c = Vecsmall(s));
  if(c[1] == 71,   \\ "G"
    gv = concat(gv, [vs[i]]);
    gw = concat(gw, [vector(#c - 1, j, c[j + 1] - 48)])));
}
print(FILE, ": e^0 C1 part uses ", #gv, " G words, max weight ", vecmax(apply(w -> #w, gw)));
if(vecmax(apply(w -> #w, gw)) > W, error("weight too high"));
t0 = getabstime();
TG = Gtargets(apply(k -> k * log(10), KS));
print("G values computed in ", getabstime() - t0, " ms");
vals = vector(#KS, j, substvec(A1, concat([x], gv), concat([1 - 1/10^KS[j]], vector(#gv, i, TG[j][widx(gw[i])]))));
\\ monomials in Nc (with negative powers), Nf, Lmu
Mmax = 2 * LOOPS;
P = vector(#KS, j, vals[j] * Nc^8);
res = List();
{
for(i = 0, 8 + 8, for(jn = 0, LOOPS, for(l = 0, Mmax,
  my(v = vector(#KS, j, polcoef(polcoef(polcoef(P[j], i, Nc), jn, Nf), l, Lmu)));
  if(vecmax(apply(abs, v)) > 10.^(-PREC/3),
     listput(res, [i - 8, jn, l, v])))));
}
\\ fit v_k = sum_{m=0}^{Mmax} c_m L_k^m with L_k = -k log 10 ; two subsets for the error estimate
fitc(v, idx) =
{
  my(n = #idx, A = matrix(n, n, r, c, (-KS[idx[r]] * log(10))^(c - 1)));
  matsolve(A, vectorv(n, r, v[idx[r]]))
}
ida = vector(Mmax + 1, r, #KS - Mmax - 1 + r);
idb = vector(Mmax + 1, r, #KS - Mmax - 2 + r);
\\ identification: real part in {1, Pi^2, zeta3, Pi^4}, imaginary part in Pi*{1, Pi^2, zeta3}
ident(c, acc) =
{
  my(re = real(c), im = imag(c), rr, ri, bre = [1, Pi^2, zeta(3), Pi^4, Pi^2*zeta(3), zeta(5), zeta(3)^2, Pi^6], bim = Pi*[1, Pi^2, zeta(3), Pi^4, Pi^2*zeta(3), zeta(5)], ok = 1);
  rr = if(abs(re) < 10.^(-acc), vector(8), my(d = lindep(concat([re], bre), acc)); if(d[1] == 0, ok = 0; vector(8), -vector(8, i, d[i + 1]) / d[1]));
  ri = if(abs(im) < 10.^(-acc), vector(6), my(d = lindep(concat([im], bim), acc)); if(d[1] == 0, ok = 0; vector(6), -vector(6, i, d[i + 1]) / d[1]));
  my(rec = rr * bre~ + I * ri * bim~);
  [rr, ri, abs(c - rec), ok]
}
out = List();
{
for(r = 1, #res,
  my(e = res[r], ca = fitc(e[4], ida), cb = fitc(e[4], idb));
  for(m = 0, Mmax,
    my(c = ca[m + 1], dif = abs(ca[m + 1] - cb[m + 1]), id);
    if(abs(c) > 10.^(-40) || dif > 10.^(-40),
      id = ident(c, 32);
      listput(out, [e[1], e[2], e[3], m, id[1], id[2], id[3], dif, id[4]]))));
}
fwrite = fileopen(OUT, "w");
filewrite(fwrite, Str("# ", FILE, " : C1 coefficient, e^0, leading power at x->1"));
filewrite(fwrite, "# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,z3,Pi^4,Pi^2 z3,z5,z3^2,Pi^6} | Im in Pi*{1,Pi^2,z3,Pi^4,Pi^2 z3,z5} | |c - identified| | |fitA - fitB| | ok");
{
for(r = 1, #out, my(o = out[r]);
  filewrite(fwrite, Str(o[1], " ", o[2], " ", o[3], " ", o[4], " | ", o[5], " | ", o[6], " | ", strprintf("%.3e", o[7]), " | ", strprintf("%.3e", o[8]), " | ", o[9])));
}
fileclose(fwrite);
print("wrote ", #out, " coefficients to ", OUT, "; max |c-ident| = ", strprintf("%.3e", vecmax(apply(o -> o[7], Vec(out)))), "; max fit diff = ", strprintf("%.3e", vecmax(apply(o -> o[8], Vec(out)))), "; all identified: ", vecmin(apply(o -> o[9], Vec(out))));


==> anc/numbers/deposit/AMP/indep_check/res_p1_pmmp_L3.txt <==
# H_process1_qqb_QbQ_+--+_3.gp : C1 coefficient, e^0, leading power at x->1
# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,z3,Pi^4,Pi^2 z3,z5,z3^2,Pi^6} | Im in Pi*{1,Pi^2,z3,Pi^4,Pi^2 z3,z5} | |c - identified| | |fitA - fitB| | ok
-3 0 0 0 | [0, 0, 0, 0, 0, 0, 0, 0] | [-88/3, 32/9, 0, 0, 0, 0] | 9.081 e-55 | 1.943 e-45 | 1


==> anc/numbers/deposit/AMP/indep_check/res_p1_pmpm_L1.txt <==
# H_process1_qqb_QbQ_+-+-_1.gp : C1 coefficient, e^0, leading power at x->1
# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,zeta3,Pi^4} | Im in {Pi,Pi^3,Pi*zeta3} | |c - identified| | |fitA - fitB| | ok
-1 0 0 0 | [-8, 7/6, 0, 0] | [-1, 0, 0] | 1.762 e-94 | 9.794 e-80 | 1
-1 0 0 1 | [2, 0, 0, 0] | [2, 0, 0] | 1.254 e-96 | 7.952 e-82 | 1
-1 0 0 2 | [-1, 0, 0, 0] | [0, 0, 0] | 2.223 e-99 | 1.606 e-84 | 1
-1 0 1 0 | [-3, 0, 0, 0] | [-2, 0, 0] | 3.083 e-96 | 2.019 e-81 | 1
-1 0 1 1 | [4, 0, 0, 0] | [0, 0, 0] | 2.194 e-98 | 1.639 e-83 | 1
-1 0 2 0 | [-1, 0, 0, 0] | [0, 0, 0] | 3.322 e-99 | 2.556 e-84 | 1
0 1 0 0 | [10/9, 0, 0, 0] | [2/3, 0, 0] | 7.877 e-99 | 6.059 e-84 | 1
0 1 1 0 | [2/3, 0, 0, 0] | [0, 0, 0] | 2.215 e-99 | 1.704 e-84 | 1
1 0 0 0 | [-13/9, -1/6, 0, 0] | [-5/3, 0, 0] | 8.809 e-95 | 4.896 e-80 | 1
1 0 0 1 | [-1, 0, 0, 0] | [-1, 0, 0] | 6.270 e-97 | 3.976 e-82 | 1
1 0 0 2 | [1/2, 0, 0, 0] | [0, 0, 0] | 1.111 e-99 | 8.031 e-85 | 1
1 0 1 0 | [-2/3, 0, 0, 0] | [0, 0, 0] | 1.528 e-96 | 9.986 e-82 | 1
1 0 1 1 | [-2, 0, 0, 0] | [0, 0, 0] | 1.087 e-98 | 8.108 e-84 | 1
1 0 2 0 | [1, 0, 0, 0] | [0, 0, 0] | 3.322 e-99 | 2.556 e-84 | 1


==> anc/numbers/deposit/AMP/indep_check/res_p1_pmpm_L2.txt <==
# H_process1_qqb_QbQ_+-+-_2.gp : C1 coefficient, e^0, leading power at x->1
# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,zeta3,Pi^4} | Im in {Pi,Pi^3,Pi*zeta3} | |c - identified| | |fitA - fitB| | ok
-2 0 0 0 | [-511/16, 3/4, 35, -1/360] | [51/4, 1/2, 12] | 1.213 e-60 | 2.535 e-46 | 1
-2 0 0 1 | [24, -22/3, -20, 0] | [26, -8/3, 0] | 2.009 e-62 | 4.926 e-48 | 1
-2 0 0 2 | [-12, 14/3, 0, 0] | [-4, 0, 0] | 1.238 e-64 | 3.548 e-50 | 1
-2 0 0 3 | [2/3, 0, 0, 0] | [7/3, 0, 0] | 3.361 e-67 | 1.123 e-52 | 1
-2 0 0 4 | [-1/6, 0, 0, 0] | [0, 0, 0] | 3.395 e-70 | 1.318 e-55 | 1
-2 0 1 0 | [-93/4, 9/2, 12, 0] | [-19, 7/3, 0] | 1.331 e-61 | 3.490 e-47 | 1
-2 0 1 1 | [38, -26/3, 0, 0] | [16, 0, 0] | 2.206 e-63 | 6.783 e-49 | 1
-2 0 1 2 | [-9, 0, 0, 0] | [-8, 0, 0] | 1.359 e-65 | 4.885 e-51 | 1
-2 0 1 3 | [3, 0, 0, 0] | [0, 0, 0] | 3.690 e-68 | 1.546 e-53 | 1
-2 0 2 0 | [-25/2, 19/6, 0, 0] | [-7, 0, 0] | 1.943 e-63 | 6.497 e-49 | 1
-2 0 2 1 | [14, 0, 0, 0] | [10, 0, 0] | 3.220 e-65 | 1.263 e-50 | 1
-2 0 2 2 | [-7, 0, 0, 0] | [0, 0, 0] | 1.984 e-67 | 9.094 e-53 | 1
-2 0 3 0 | [-3, 0, 0, 0] | [-2, 0, 0] | 6.817 e-66 | 2.892 e-51 | 1
-2 0 3 1 | [4, 0, 0, 0] | [0, 0, 0] | 1.129 e-67 | 5.621 e-53 | 1
-2 0 4 0 | [-1/2, 0, 0, 0] | [0, 0, 0] | 5.229 e-69 | 2.816 e-54 | 1
-1 1 0 0 | [1370/81, -173/54, 14/9, 0] | [224/27, -1/3, 0] | 1.294 e-63 | 4.309 e-49 | 1
-1 1 0 1 | [-304/27, 20/9, 0, 0] | [-64/9, 0, 0] | 2.144 e-65 | 8.373 e-51 | 1
-1 1 0 2 | [20/9, 0, 0, 0] | [4/3, 0, 0] | 1.321 e-67 | 6.030 e-53 | 1
-1 1 1 0 | [416/27, -23/9, 0, 0] | [70/9, 0, 0] | 3.784 e-64 | 1.274 e-49 | 1
-1 1 1 1 | [-104/9, 0, 0, 0] | [-16/3, 0, 0] | 6.269 e-66 | 2.475 e-51 | 1
-1 1 1 2 | [4/3, 0, 0, 0] | [0, 0, 0] | 3.862 e-68 | 1.782 e-53 | 1
-1 1 2 0 | [47/9, 0, 0, 0] | [8/3, 0, 0] | 6.840 e-66 | 2.905 e-51 | 1
-1 1 2 1 | [-4, 0, 0, 0] | [0, 0, 0] | 1.133 e-67 | 5.646 e-53 | 1
-1 1 3 0 | [8/9, 0, 0, 0] | [0, 0, 0] | 9.297 e-69 | 5.006 e-54 | 1
0 0 0 0 | [-30659/324, 1213/108, 337/9, -11/180] | [-590/27, 1, 6] | 1.778 e-60 | 3.666 e-46 | 1
0 0 0 1 | [1252/27, -85/18, -4, 0] | [139/9, 1/2, 0] | 2.946 e-62 | 7.123 e-48 | 1
0 0 0 2 | [-26/9, -31/12, 0, 0] | [-5/6, 0, 0] | 1.815 e-64 | 5.130 e-50 | 1
0 0 0 3 | [-1, 0, 0, 0] | [-2, 0, 0] | 4.928 e-67 | 1.624 e-52 | 1
0 0 0 4 | [1/4, 0, 0, 0] | [0, 0, 0] | 4.978 e-70 | 1.906 e-55 | 1
0 0 1 0 | [-1574/27, 145/18, 2, 0] | [-244/9, 1/3, 0] | 1.309 e-61 | 3.417 e-47 | 1
0 0 1 1 | [227/9, 11/3, 0, 0] | [19/3, 0, 0] | 2.169 e-63 | 6.640 e-49 | 1
0 0 1 2 | [19/6, 0, 0, 0] | [7, 0, 0] | 1.337 e-65 | 4.782 e-51 | 1
0 0 1 3 | [-3, 0, 0, 0] | [0, 0, 0] | 3.629 e-68 | 1.514 e-53 | 1
0 0 2 0 | [-151/18, -1, 0, 0] | [-17/3, 0, 0] | 2.038 e-63 | 6.774 e-49 | 1
0 0 2 1 | [1, 0, 0, 0] | [-7, 0, 0] | 3.377 e-65 | 1.316 e-50 | 1
0 0 2 2 | [15/2, 0, 0, 0] | [0, 0, 0] | 2.080 e-67 | 9.481 e-53 | 1
0 0 3 0 | [10/9, 0, 0, 0] | [2, 0, 0] | 1.017 e-65 | 4.308 e-51 | 1
0 0 3 1 | [-6, 0, 0, 0] | [0, 0, 0] | 1.685 e-67 | 8.372 e-53 | 1
0 0 4 0 | [1, 0, 0, 0] | [0, 0, 0] | 1.046 e-68 | 5.632 e-54 | 1
0 2 0 0 | [-100/81, 4/9, 0, 0] | [-40/27, 0, 0] | 5.879 e-68 | 3.166 e-53 | 1
0 2 1 0 | [-40/27, 0, 0, 0] | [-8/9, 0, 0] | 3.306 e-68 | 1.780 e-53 | 1
0 2 2 0 | [-4/9, 0, 0, 0] | [0, 0, 0] | 4.648 e-69 | 2.503 e-54 | 1
1 1 0 0 | [455/27, -163/54, 46/9, 0] | [386/27, -1/3, 0] | 6.467 e-64 | 2.152 e-49 | 1
1 1 0 1 | [152/27, -10/9, 0, 0] | [32/9, 0, 0] | 1.071 e-65 | 4.182 e-51 | 1
1 1 0 2 | [-10/9, 0, 0, 0] | [-2/3, 0, 0] | 6.601 e-68 | 3.012 e-53 | 1
1 1 1 0 | [26/3, -1/9, 0, 0] | [46/9, 0, 0] | 1.891 e-64 | 6.362 e-50 | 1
1 1 1 1 | [52/9, 0, 0, 0] | [8/3, 0, 0] | 3.133 e-66 | 1.236 e-51 | 1
1 1 1 2 | [-2/3, 0, 0, 0] | [0, 0, 0] | 1.930 e-68 | 8.904 e-54 | 1
1 1 2 0 | [-1/3, 0, 0, 0] | [-2/3, 0, 0] | 3.375 e-66 | 1.428 e-51 | 1
1 1 2 1 | [2, 0, 0, 0] | [0, 0, 0] | 5.592 e-68 | 2.776 e-53 | 1
1 1 3 0 | [-8/9, 0, 0, 0] | [0, 0, 0] | 9.297 e-69 | 5.006 e-54 | 1
2 0 0 0 | [-23213/1296, 295/54, -118/9, -137/360] | [-3049/108, 7/6, -8] | 5.925 e-61 | 1.221 e-46 | 1
2 0 0 1 | [-788/27, 77/18, 6, 0] | [-137/9, 1/2, 0] | 9.818 e-63 | 2.373 e-48 | 1
2 0 0 2 | [31/9, 5/12, 0, 0] | [7/6, 0, 0] | 6.049 e-65 | 1.709 e-50 | 1
2 0 0 3 | [1/3, 0, 0, 0] | [2/3, 0, 0] | 1.642 e-67 | 5.409 e-53 | 1
2 0 0 4 | [-1/12, 0, 0, 0] | [0, 0, 0] | 1.659 e-70 | 6.349 e-56 | 1
2 0 1 0 | [103/108, 1/9, -14, 0] | [-65/9, 0, 0] | 4.321 e-62 | 1.125 e-47 | 1
2 0 1 1 | [-199/9, 1/3, 0, 0] | [-23/3, 0, 0] | 7.160 e-64 | 2.186 e-49 | 1
2 0 1 2 | [1/6, 0, 0, 0] | [-2, 0, 0] | 4.411 e-66 | 1.574 e-51 | 1
2 0 1 3 | [1, 0, 0, 0] | [0, 0, 0] | 1.198 e-68 | 4.981 e-54 | 1
2 0 2 0 | [67/9, -1/6, 0, 0] | [5/3, 0, 0] | 6.708 e-64 | 2.222 e-49 | 1
2 0 2 1 | [-4, 0, 0, 0] | [1, 0, 0] | 1.112 e-65 | 4.318 e-51 | 1
2 0 2 2 | [-5/2, 0, 0, 0] | [0, 0, 0] | 6.848 e-68 | 3.110 e-53 | 1
2 0 3 0 | [17/9, 0, 0, 0] | [0, 0, 0] | 3.352 e-66 | 1.416 e-51 | 1
2 0 3 1 | [2, 0, 0, 0] | [0, 0, 0] | 5.554 e-68 | 2.751 e-53 | 1
2 0 4 0 | [-1/2, 0, 0, 0] | [0, 0, 0] | 5.229 e-69 | 2.816 e-54 | 1


==> anc/numbers/deposit/AMP/indep_check/res_p2_ppmm_L1.txt <==
# H_process2_qQ_qQ_++--_1.gp : C1 coefficient, e^0, leading power at x->1
# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,zeta3,Pi^4} | Im in {Pi,Pi^3,Pi*zeta3} | |c - identified| | |fitA - fitB| | ok
-1 0 0 0 | [-8, -5/6, 0, 0] | [0, 0, 0] | 1.777 e-94 | 9.894 e-80 | 1
-1 0 0 1 | [2, 0, 0, 0] | [0, 0, 0] | 1.265 e-96 | 8.033 e-82 | 1
-1 0 0 2 | [-1, 0, 0, 0] | [0, 0, 0] | 2.242 e-99 | 1.623 e-84 | 1
-1 0 1 0 | [-3, 0, 0, 0] | [4, 0, 0] | 3.077 e-96 | 2.014 e-81 | 1
-1 0 1 1 | [4, 0, 0, 0] | [0, 0, 0] | 2.190 e-98 | 1.635 e-83 | 1
-1 0 2 0 | [-1, 0, 0, 0] | [0, 0, 0] | 3.322 e-99 | 2.556 e-84 | 1
0 1 0 0 | [10/9, 0, 0, 0] | [0, 0, 0] | 5.906 e-99 | 4.543 e-84 | 1
0 1 1 0 | [2/3, 0, 0, 0] | [0, 0, 0] | 2.215 e-99 | 1.704 e-84 | 1
1 0 0 0 | [-13/9, -2/3, 0, 0] | [0, 0, 0] | 8.880 e-95 | 4.942 e-80 | 1
1 0 0 1 | [-1, 0, 0, 0] | [0, 0, 0] | 6.320 e-97 | 4.013 e-82 | 1
1 0 0 2 | [1/2, 0, 0, 0] | [0, 0, 0] | 1.120 e-99 | 8.106 e-85 | 1
1 0 1 0 | [-2/3, 0, 0, 0] | [0, 0, 0] | 1.528 e-96 | 9.986 e-82 | 1
1 0 1 1 | [-2, 0, 0, 0] | [0, 0, 0] | 1.087 e-98 | 8.108 e-84 | 1
1 0 2 0 | [1, 0, 0, 0] | [0, 0, 0] | 3.322 e-99 | 2.556 e-84 | 1


==> anc/numbers/deposit/AMP/indep_check/res_p2_ppmm_L2.txt <==
# H_process2_qQ_qQ_++--_2.gp : C1 coefficient, e^0, leading power at x->1
# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,zeta3,Pi^4} | Im in {Pi,Pi^3,Pi*zeta3} | |c - identified| | |fitA - fitB| | ok
-2 0 0 0 | [-511/16, -23/4, 35, -901/360] | [-12, -1, -20] | 1.277 e-60 | 2.676 e-46 | 1
-2 0 0 1 | [24, 8/3, -20, 0] | [-12, 6, 0] | 2.116 e-62 | 5.199 e-48 | 1
-2 0 0 2 | [-12, 8/3, 0, 0] | [-3, 0, 0] | 1.304 e-64 | 3.745 e-50 | 1
-2 0 0 3 | [2/3, 0, 0, 0] | [0, 0, 0] | 3.539 e-67 | 1.185 e-52 | 1
-2 0 0 4 | [-1/6, 0, 0, 0] | [0, 0, 0] | 3.575 e-70 | 1.391 e-55 | 1
-2 0 1 0 | [-93/4, -7/2, 12, 0] | [32, 7/3, 0] | 1.345 e-61 | 3.537 e-47 | 1
-2 0 1 1 | [38, 7/3, 0, 0] | [-6, 0, 0] | 2.229 e-63 | 6.874 e-49 | 1
-2 0 1 2 | [-9, 0, 0, 0] | [3, 0, 0] | 1.373 e-65 | 4.951 e-51 | 1
-2 0 1 3 | [3, 0, 0, 0] | [0, 0, 0] | 3.729 e-68 | 1.567 e-53 | 1
-2 0 2 0 | [-25/2, 31/6, 0, 0] | [12, 0, 0] | 1.940 e-63 | 6.483 e-49 | 1
-2 0 2 1 | [14, 0, 0, 0] | [-12, 0, 0] | 3.214 e-65 | 1.260 e-50 | 1
-2 0 2 2 | [-7, 0, 0, 0] | [0, 0, 0] | 1.980 e-67 | 9.074 e-53 | 1
-2 0 3 0 | [-3, 0, 0, 0] | [4, 0, 0] | 6.797 e-66 | 2.882 e-51 | 1
-2 0 3 1 | [4, 0, 0, 0] | [0, 0, 0] | 1.126 e-67 | 5.600 e-53 | 1
-2 0 4 0 | [-1/2, 0, 0, 0] | [0, 0, 0] | 5.229 e-69 | 2.816 e-54 | 1
-1 1 0 0 | [1370/81, 85/54, 14/9, 0] | [-112/27, 4/9, 0] | 9.665 e-64 | 3.214 e-49 | 1
-1 1 0 1 | [-304/27, 8/9, 0, 0] | [0, 0, 0] | 1.602 e-65 | 6.246 e-51 | 1
-1 1 0 2 | [20/9, 0, 0, 0] | [0, 0, 0] | 9.866 e-68 | 4.499 e-53 | 1
-1 1 1 0 | [416/27, 13/9, 0, 0] | [-80/9, 0, 0] | 3.867 e-64 | 1.308 e-49 | 1
-1 1 1 1 | [-104/9, 0, 0, 0] | [0, 0, 0] | 6.407 e-66 | 2.542 e-51 | 1
-1 1 1 2 | [4/3, 0, 0, 0] | [0, 0, 0] | 3.947 e-68 | 1.830 e-53 | 1
-1 1 2 0 | [47/9, 0, 0, 0] | [-4, 0, 0] | 6.827 e-66 | 2.898 e-51 | 1
-1 1 2 1 | [-4, 0, 0, 0] | [0, 0, 0] | 1.131 e-67 | 5.632 e-53 | 1
-1 1 3 0 | [8/9, 0, 0, 0] | [0, 0, 0] | 9.297 e-69 | 5.006 e-54 | 1
0 0 0 0 | [-30659/324, -1553/108, 337/9, 79/180] | [268/27, -19/9, -8] | 1.847 e-60 | 3.833 e-46 | 1
0 0 0 1 | [1252/27, -79/18, -4, 0] | [4, -2, 0] | 3.061 e-62 | 7.449 e-48 | 1
0 0 0 2 | [-26/9, -19/12, 0, 0] | [1, 0, 0] | 1.886 e-64 | 5.365 e-50 | 1
0 0 0 3 | [-1, 0, 0, 0] | [0, 0, 0] | 5.120 e-67 | 1.698 e-52 | 1
0 0 0 4 | [1/4, 0, 0, 0] | [0, 0, 0] | 5.171 e-70 | 1.993 e-55 | 1
0 0 1 0 | [-1574/27, -49/9, 2, 0] | [320/9, 7/3, 0] | 1.325 e-61 | 3.467 e-47 | 1
0 0 1 1 | [227/9, 2/3, 0, 0] | [2, 0, 0] | 2.195 e-63 | 6.737 e-49 | 1
0 0 1 2 | [19/6, 0, 0, 0] | [-1, 0, 0] | 1.352 e-65 | 4.852 e-51 | 1
0 0 1 3 | [-3, 0, 0, 0] | [0, 0, 0] | 3.672 e-68 | 1.536 e-53 | 1
0 0 2 0 | [-151/18, 5/2, 0, 0] | [10, 0, 0] | 2.043 e-63 | 6.797 e-49 | 1
0 0 2 1 | [1, 0, 0, 0] | [4, 0, 0] | 3.385 e-65 | 1.321 e-50 | 1
0 0 2 2 | [15/2, 0, 0, 0] | [0, 0, 0] | 2.086 e-67 | 9.513 e-53 | 1
0 0 3 0 | [10/9, 0, 0, 0] | [-4, 0, 0] | 1.015 e-65 | 4.297 e-51 | 1
0 0 3 1 | [-6, 0, 0, 0] | [0, 0, 0] | 1.681 e-67 | 8.351 e-53 | 1
0 0 4 0 | [1, 0, 0, 0] | [0, 0, 0] | 1.046 e-68 | 5.632 e-54 | 1
0 2 0 0 | [-100/81, 0, 0, 0] | [0, 0, 0] | 2.841 e-68 | 1.530 e-53 | 1
0 2 1 0 | [-40/27, 0, 0, 0] | [0, 0, 0] | 2.479 e-68 | 1.335 e-53 | 1
0 2 2 0 | [-4/9, 0, 0, 0] | [0, 0, 0] | 4.648 e-69 | 2.503 e-54 | 1
1 1 0 0 | [455/27, 71/54, 46/9, 0] | [0, 0, 0] | 4.824 e-64 | 1.602 e-49 | 1
1 1 0 1 | [152/27, -4/9, 0, 0] | [0, 0, 0] | 7.993 e-66 | 3.114 e-51 | 1
1 1 0 2 | [-10/9, 0, 0, 0] | [0, 0, 0] | 4.924 e-68 | 2.243 e-53 | 1
1 1 1 0 | [26/3, 5/9, 0, 0] | [0, 0, 0] | 1.929 e-64 | 6.518 e-50 | 1
1 1 1 1 | [52/9, 0, 0, 0] | [0, 0, 0] | 3.197 e-66 | 1.267 e-51 | 1
1 1 1 2 | [-2/3, 0, 0, 0] | [0, 0, 0] | 1.969 e-68 | 9.122 e-54 | 1
1 1 2 0 | [-1/3, 0, 0, 0] | [0, 0, 0] | 3.382 e-66 | 1.432 e-51 | 1
1 1 2 1 | [2, 0, 0, 0] | [0, 0, 0] | 5.604 e-68 | 2.783 e-53 | 1
1 1 3 0 | [-8/9, 0, 0, 0] | [0, 0, 0] | 9.297 e-69 | 5.006 e-54 | 1
2 0 0 0 | [-23213/1296, -311/54, -118/9, -77/360] | [0, 0, 0] | 6.145 e-61 | 1.274 e-46 | 1
2 0 0 1 | [-788/27, 29/18, 6, 0] | [0, 0, 0] | 1.018 e-62 | 2.475 e-48 | 1
2 0 0 2 | [31/9, 5/12, 0, 0] | [0, 0, 0] | 6.273 e-65 | 1.783 e-50 | 1
2 0 0 3 | [1/3, 0, 0, 0] | [0, 0, 0] | 1.703 e-67 | 5.642 e-53 | 1
2 0 0 4 | [-1/12, 0, 0, 0] | [0, 0, 0] | 1.720 e-70 | 6.623 e-56 | 1
2 0 1 0 | [103/108, -37/18, -14, 0] | [0, 0, 0] | 4.370 e-62 | 1.140 e-47 | 1
2 0 1 1 | [-199/9, -2/3, 0, 0] | [0, 0, 0] | 7.240 e-64 | 2.216 e-49 | 1
2 0 1 2 | [1/6, 0, 0, 0] | [0, 0, 0] | 4.460 e-66 | 1.596 e-51 | 1
2 0 1 3 | [1, 0, 0, 0] | [0, 0, 0] | 1.211 e-68 | 5.050 e-54 | 1
2 0 2 0 | [67/9, 1/3, 0, 0] | [0, 0, 0] | 6.724 e-64 | 2.229 e-49 | 1
2 0 2 1 | [-4, 0, 0, 0] | [0, 0, 0] | 1.114 e-65 | 4.331 e-51 | 1
2 0 2 2 | [-5/2, 0, 0, 0] | [0, 0, 0] | 6.864 e-68 | 3.119 e-53 | 1
2 0 3 0 | [17/9, 0, 0, 0] | [0, 0, 0] | 3.352 e-66 | 1.416 e-51 | 1
2 0 3 1 | [2, 0, 0, 0] | [0, 0, 0] | 5.554 e-68 | 2.751 e-53 | 1
2 0 4 0 | [-1/2, 0, 0, 0] | [0, 0, 0] | 5.229 e-69 | 2.816 e-54 | 1


==> anc/numbers/deposit/AMP/indep_check/run_p1_L2.gp <==
PREC=280; W=4; FILE="H_process1_qqb_QbQ_+-+-_2.gp"; LOOPS=2; OUT="res_p1_pmpm_L2_rerun.txt";
\\ Independent numerical evaluation of Goncharov polylogarithms G(w;x), letters {0,1},
\\ at x = 1 - 10^-k, without any x -> 1 transformation.
\\ Route: convergent x-space nested sums at x0 = 1/2 give the starting values;
\\ the iterated-integral differential equations, written in u = -log(1-x),
\\   dG(1,w';x)/du = -G(w';x),   dG(0,w';x)/du = G(w';x)/(exp(u)-1),
\\ are then integrated in u by Taylor series (power series in PARI) up to u = k log 10.
\\ Convention: G(a1,...,an;x) = int_0^x dt/(t-a1) G(a2,...,an;t), G(0^n;x) = log(x)^n/n!.

default(parisizemax, 4*10^9);
if(type(PREC) == "t_POL", PREC = 260);
default(realprecision, PREC);
if(type(W) == "t_POL", W = 4);

words = List();
for(n = 1, W, forvec(v = vector(n, i, [0, 1]), listput(words, v)));
words = Vec(words);
nw = #words;
WM = Map(); for(i = 1, nw, mapput(WM, words[i], i));
widx(v) = mapget(WM, v);

\\ Li_{m1..mk}(x,1,...,1) = sum_{n1>...>nk>0} x^n1 / (n1^m1 ... nk^mk), by direct nested sums
Limult(m, x0, Nmax) =
{
  my(k = #m, S = vector(k + 1), tot = 0.);
  S[k + 1] = 1;           \\ S[j] = sum over n > n_j > ... > n_k of prod_{i>=j} n_i^-m_i ; S[j] for j>=2
  for(j = 2, k, S[j] = 0);
  for(n = 1, Nmax,
    tot += x0^n / n^m[1] * S[2];
    \\ update S[j] <- S[j] + S[j+1]/n^m[j], from j = 2 upward (uses old S[j+1])
    for(j = 2, k, S[j] += S[j + 1] / n^m[j]));
  tot
}

\\ words ending in 1: G = (-1)^k Li_{m1..mk}(x)
GfromLi(v, x0, Nmax) =
{
  my(m = List(), z = 0);
  for(i = 1, #v, if(v[i] == 0, z++, listput(m, z + 1); z = 0));
  (-1)^#m * Limult(Vec(m), x0, Nmax)
}

\\ shuffle regularization of trailing zeros
Ginit(v, x0, Nmax) =
{
  my(n = #v, m, u, s);
  if(n == 0, return(1));
  if(v == vector(n), return(log(x0)^n / n!));
  if(v[n] == 1, return(GfromLi(v, x0, Nmax)));
  m = 0; while(v[n - m] == 0, m++);
  u = v[1 .. n - m];
  s = log(x0) * Ginit(concat(u, vector(m - 1)), x0, Nmax);
  for(i = 0, #u - 1, s -= Ginit(concat(concat(u[1 .. i], [0]), concat(u[i + 1 .. #u], vector(m - 1))), x0, Nmax));
  s / m
}

\\ one Taylor step in u from uc to uc + h, N terms
ustep(Y, uc, h, N) =
{
  my(q = exp(-uc) * exp(-tt + O(tt^N)), f = q / (1 - q), S = vector(nw), one = 1 + O(tt^N), v, n, rest);
  for(i = 1, nw,
    v = words[i]; n = #v;
    rest = if(n == 1, one, S[widx(v[2 .. n])]);
    if(v[1] == 1, S[i] = Y[i] - intformal(rest, tt), S[i] = Y[i] + intformal(rest * f, tt)));
  vector(nw, i, subst(truncate(S[i]), tt, h))
}

\\ integrate from x0 = 1/2 to each u in targets (increasing); returns list of value vectors
Gtargets(targets) =
{
  my(x0 = 1/2, u = log(2), Y, N, out = List(), h, ut);
  Y = vector(nw, i, Ginit(words[i], x0, ceil((PREC + 20) / (log(2)/log(10))) + 50));
  N = ceil((PREC + 20) / (log(3)/log(10))) + 10;
  for(j = 1, #targets,
    ut = targets[j];
    while(u < ut - 10.^(-PREC/2),
      h = min(u / 3, ut - u);
      Y = ustep(Y, u, h, N); u += h);
    listput(out, Y));
  Vec(out)
}
\\ Leading-power x -> 1 coefficients of ln^m(1-x) in the C1 colour coefficient of the
\\ finite remainders, by direct numerical evaluation at x = 1 - 10^-k and a fit in log(1-x).
\\ Requires gvals.gp to be loaded first (piped before this file) and FILE, LOOPS, OUT set.
\\ No x -> 1 transformation of the G functions is used anywhere.

KS = [40, 55, 70, 85, 100, 115, 130];
read(FILE);
E0 = subst(E, ep, 0);
A1 = polcoef(E0, 1, C1);
A1 = subst(A1, C2, 0);
vs = variables(A1);
gv = []; gw = [];
{
for(i = 1, #vs,
  my(s = Str(vs[i]), c = Vecsmall(s));
  if(c[1] == 71,   \\ "G"
    gv = concat(gv, [vs[i]]);
    gw = concat(gw, [vector(#c - 1, j, c[j + 1] - 48)])));
}
print(FILE, ": e^0 C1 part uses ", #gv, " G words, max weight ", vecmax(apply(w -> #w, gw)));
if(vecmax(apply(w -> #w, gw)) > W, error("weight too high"));
t0 = getabstime();
TG = Gtargets(apply(k -> k * log(10), KS));
print("G values computed in ", getabstime() - t0, " ms");
vals = vector(#KS, j, substvec(A1, concat([x], gv), concat([1 - 1/10^KS[j]], vector(#gv, i, TG[j][widx(gw[i])]))));
\\ monomials in Nc (with negative powers), Nf, Lmu
Mmax = 2 * LOOPS;
P = vector(#KS, j, vals[j] * Nc^8);
res = List();
{
for(i = 0, 8 + 8, for(jn = 0, LOOPS, for(l = 0, Mmax,
  my(v = vector(#KS, j, polcoef(polcoef(polcoef(P[j], i, Nc), jn, Nf), l, Lmu)));
  if(vecmax(apply(abs, v)) > 10.^(-PREC/3),
     listput(res, [i - 8, jn, l, v])))));
}
\\ fit v_k = sum_{m=0}^{Mmax} c_m L_k^m with L_k = -k log 10 ; two subsets for the error estimate
fitc(v, idx) =
{
  my(n = #idx, A = matrix(n, n, r, c, (-KS[idx[r]] * log(10))^(c - 1)));
  matsolve(A, vectorv(n, r, v[idx[r]]))
}
ida = vector(Mmax + 1, r, #KS - Mmax - 1 + r);
idb = vector(Mmax + 1, r, #KS - Mmax - 2 + r);
\\ identification: real part in {1, Pi^2, zeta3, Pi^4}, imaginary part in Pi*{1, Pi^2, zeta3}
ident(c, acc) =
{
  my(re = real(c), im = imag(c), rr, ri, bre = [1, Pi^2, zeta(3), Pi^4], bim = [Pi, Pi^3, Pi*zeta(3)], ok = 1);
  rr = if(abs(re) < 10.^(-acc), vector(4), my(d = lindep(concat([re], bre), acc)); if(d[1] == 0, ok = 0; vector(4), -vector(4, i, d[i + 1]) / d[1]));
  ri = if(abs(im) < 10.^(-acc), vector(3), my(d = lindep(concat([im], bim), acc)); if(d[1] == 0, ok = 0; vector(3), -vector(3, i, d[i + 1]) / d[1]));
  my(rec = rr * bre~ + I * ri * bim~);
  [rr, ri, abs(c - rec), ok]
}
out = List();
{
for(r = 1, #res,
  my(e = res[r], ca = fitc(e[4], ida), cb = fitc(e[4], idb));
  for(m = 0, Mmax,
    my(c = ca[m + 1], dif = abs(ca[m + 1] - cb[m + 1]), id);
    if(abs(c) > 10.^(-40) || dif > 10.^(-40),
      id = ident(c, 40);
      listput(out, [e[1], e[2], e[3], m, id[1], id[2], id[3], dif, id[4]]))));
}
fwrite = fileopen(OUT, "w");
filewrite(fwrite, Str("# ", FILE, " : C1 coefficient, e^0, leading power at x->1"));
filewrite(fwrite, "# columns: NcPower NfPower LmuPower m(ln^m(1-x)) | Re in {1,Pi^2,zeta3,Pi^4} | Im in {Pi,Pi^3,Pi*zeta3} | |c - identified| | |fitA - fitB| | ok");
{
for(r = 1, #out, my(o = out[r]);
  filewrite(fwrite, Str(o[1], " ", o[2], " ", o[3], " ", o[4], " | ", o[5], " | ", o[6], " | ", strprintf("%.3e", o[7]), " | ", strprintf("%.3e", o[8]), " | ", o[9])));
}
fileclose(fwrite);
print("wrote ", #out, " coefficients to ", OUT, "; max |c-ident| = ", strprintf("%.3e", vecmax(apply(o -> o[7], Vec(out)))), "; max fit diff = ", strprintf("%.3e", vecmax(apply(o -> o[8], Vec(out)))), "; all identified: ", vecmin(apply(o -> o[9], Vec(out))));


==> anc/numbers/deposit/AMP/indep_check/t3.gp <==
tg=[1.,2.,5.,10.,20.,40.,69.];
R=Gtargets(tg);
for(j=1,#tg, u=tg[j]; ex=log(1-exp(-u)); print(u, "  G0 err ", Y=R[j][widx([0])]-ex, "   G1 err ", R[j][widx([1])]+u, "  G01 err ", R[j][widx([0,1])]+polylog(2,1-exp(-u))));


==> anc/numbers/deposit/AMP/indep_check/test_gvals.gp <==

x0=1/2; Nm=500;
\\ checks at x0 = 1/2 against closed forms
print("G01(1/2)+Li2(1/2): ", Ginit([0,1],x0,Nm)+polylog(2,x0));
print("G10(1/2) - (log(1-x)log(x)+Li2(x)): ", Ginit([1,0],x0,Nm)-(log(1-x0)*log(x0)+polylog(2,x0)));
print("G0001+Li4: ", Ginit([0,0,0,1],x0,Nm)+polylog(4,x0));
print("G011 - Li21 via polylogmult: ", Ginit([0,1,1],x0,Nm)-polylogmult([2,1],[x0,1]));
print("G0101 - Li22 via polylogmult: ", Ginit([0,1,0,1],x0,Nm)-polylogmult([2,2],[x0,1]));
print("G1100 : ", Ginit([1,1,0,0],x0,Nm));
\\ shuffle identity check: G0*G11 = G011+G101+G110
print("shuffle G0*G11: ", log(x0)*Ginit([1,1],x0,Nm) - Ginit([0,1,1],x0,Nm)-Ginit([1,0,1],x0,Nm)-Ginit([1,1,0],x0,Nm));
k=30; ut=k*log(10);
t0=getabstime(); R=Gtargets([log(4), ut]); print("time ms ", getabstime()-t0);
Y=R[1]; xx=3/4;
print("x=3/4: G01+Li2 ", Y[widx([0,1])]+polylog(2,xx), "  G0001+Li4 ", Y[widx([0,0,0,1])]+polylog(4,xx), " G011-polylogmult ", Y[widx([0,1,1])]-polylogmult([2,1],[xx,1]));
print("x=3/4 direct series G1010: ", Y[widx([1,0,1,0])] - Ginit([1,0,1,0],xx,3000));
Y=R[2]; xx=1-1/10^k;
print("G1 - log(1-x): ", Y[widx([1])]-log(1/10^k));
print("G0 - log(x): ", Y[widx([0])]-log(xx));
print("G01+Li2: ", Y[widx([0,1])]+polylog(2,xx));
print("G001+Li3: ", Y[widx([0,0,1])]+polylog(3,xx));
print("G0001+Li4: ", Y[widx([0,0,0,1])]+polylog(4,xx));
print("G1111 - log^4/24: ", Y[widx([1,1,1,1])]-log(1/10^k)^4/24);
print("G10 - (log(1-x)log x + Li2): ", Y[widx([1,0])]-(log(1-xx)*log(xx)+polylog(2,xx)));
print("G0011 -> zeta(3,1)? ", Y[widx([0,0,1,1])]-zetamult([3,1]));
print("G0101 -> zeta(2,2)? ", Y[widx([0,1,0,1])]-zetamult([2,2]));


==> anc/numbers/deposit/AMP/indep_check/time_p1_L2.txt <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
	Command being timed: "gp -q run_p1_L2.gp"
	User time (seconds): 6.24
	System time (seconds): 0.03
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:06.30
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 40628
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 23561
	Voluntary context switches: 1
	Involuntary context switches: 304
	Swaps: 0
	File system inputs: 0
	File system outputs: 24
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/AMP/matching/hpl_x1.py <==
"""
hpl_x1.py  (strand MATCHING, pure Python + mpmath, independent of the DATA strand)

Expansion of multiple polylogarithms G(w; x) with letters 0, 1 (notation of arXiv:1904.07279, as in
the ancillary files of arXiv:2108.00055) about x = 1.

Method.  Path composition 0 -> 1 -> x with a tangential base point at 1:
    G(w_1..w_n; x) = sum_{k=0}^{n} G(1-w_1, .., 1-w_k; y) * Greg(w_{k+1}..w_n; 1),   y = 1 - x,
where G(.; y) uses the standard trailing-zero convention G(0^m; y) = ln^m(y)/m!, and Greg(.; 1) are the
shuffle-regularized values at 1 with G(1;1) := 0 and G(0;1) = 0.  Convergent words
(0^{m1-1} 1 ... 0^{mk-1} 1) give (-1)^k zeta(m1,..,mk).  MZVs are reduced to zeta2, zeta3 (keys (p2,p3,p5)) with the
standard table through weight 4 (zeta(2,1)=zeta3, zeta4=2/5 zeta2^2, zeta(3,1)=zeta2^2/10,
zeta(2,2)=3/10 zeta2^2, zeta(2,1,1)=2/5 zeta2^2); weight 5 and 6 are not needed for L <= 2 loops at eps^0.

Series of G(.; z) about z = 0: dict {(n, m): c} for sum c z^n ln^m z, truncated at z^K.
The whole machinery is checked numerically in hpl_x1_selftest() against the series about 0.
"""
from fractions import Fraction
from functools import lru_cache
from itertools import combinations
import math

# ----------------------------------------------------------------------------------------------
# series about z = 0

def integrate_letter(ser, a, K):
    out = {}
    for (n, m), c in ser.items():
        if a == 0:
            if n == 0:
                key = (0, m + 1)
                out[key] = out.get(key, 0) + c / (m + 1) if not isinstance(c, Fraction) else out.get(key, 0) + c / (m + 1)
            else:
                for j in range(m + 1):
                    coef = c * ((-1) ** j) * Fraction(math.factorial(m), math.factorial(m - j)) / Fraction(n) ** (j + 1)
                    key = (n, m - j)
                    out[key] = out.get(key, 0) + coef
        elif a == 1:
            for p in range(n + 1, K + 1):
                for j in range(m + 1):
                    coef = -c * ((-1) ** j) * Fraction(math.factorial(m), math.factorial(m - j)) / Fraction(p) ** (j + 1)
                    key = (p, m - j)
                    out[key] = out.get(key, 0) + coef
        else:
            raise ValueError(a)
    return {k: v for k, v in out.items() if v != 0}


@lru_cache(maxsize=None)
def G_series(word, K):
    ser = {(0, 0): Fraction(1)}
    for letter in reversed(word):
        ser = integrate_letter(ser, letter, K)
    return tuple(sorted(ser.items()))


def eval_series(ser, z, mp):
    lz = mp.log(z)
    return sum(mp.mpf(c.numerator) / c.denominator * z**n * lz**m for (n, m), c in ser)

# ----------------------------------------------------------------------------------------------
# regularized values at 1 as polynomials in zeta2, zeta3: dict {(p2, p3): Fraction}

def padd(A, B, s=1):
    C = dict(A)
    for k, v in B.items():
        C[k] = C.get(k, 0) + s * v
    return {k: v for k, v in C.items() if v != 0}


def pscale(A, s):
    return {k: v * s for k, v in A.items() if v * s != 0}


MZV = {
    (): {(0, 0, 0): Fraction(1)},
    (2,): {(1, 0, 0): Fraction(1)},
    (3,): {(0, 1, 0): Fraction(1)},
    (2, 1): {(0, 1, 0): Fraction(1)},
    (4,): {(2, 0, 0): Fraction(2, 5)},
    (3, 1): {(2, 0, 0): Fraction(1, 10)},
    (2, 2): {(2, 0, 0): Fraction(3, 10)},
    (2, 1, 1): {(2, 0, 0): Fraction(2, 5)},
}
# weight 5 and 6 from mzv_table.py (numerical G at 1 via composition at 1/2, 80 digits, PSLQ; residuals < 1e-80)
try:
    import json as _json, os as _os
    _tab = _json.load(open(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), 'mzv_table.json')))
    for _k, _v in _tab.items():
        MZV[tuple(eval(_k))] = {tuple(eval(kk)): Fraction(vv) for kk, vv in _v.items()}
except FileNotFoundError:
    pass


def shuffles(u, v):
    """all interleavings of u and v (with multiplicity)"""
    n, m = len(u), len(v)
    res = []
    for pos in combinations(range(n + m), n):
        w = [None] * (n + m)
        it_u = iter(u)
        for p in pos:
            w[p] = next(it_u)
        it_v = iter(v)
        for i in range(n + m):
            if w[i] is None:
                w[i] = next(it_v)
        res.append(tuple(w))
    return res


@lru_cache(maxsize=None)
def Greg1(word):
    word = tuple(word)
    if len(word) == 0:
        return tuple(sorted({(0, 0, 0): Fraction(1)}.items()))
    # leading ones
    m1 = 0
    while m1 < len(word) and word[m1] == 1:
        m1 += 1
    if m1 > 0:
        v = word[m1:]
        if len(v) == 0:
            return tuple()
        tot = {}
        for u in shuffles((1,) * m1, v):
            if u == word:
                continue
            tot = padd(tot, dict(Greg1(u)))
        return tuple(sorted(pscale(tot, -1).items()))
    # trailing zeros
    m0 = 0
    while m0 < len(word) and word[-1 - m0] == 0:
        m0 += 1
    if m0 > 0:
        v = word[:len(word) - m0]
        if len(v) == 0:
            return tuple()
        tot = {}
        for u in shuffles(v, (0,) * m0):
            if u == word:
                continue
            tot = padd(tot, dict(Greg1(u)))
        return tuple(sorted(pscale(tot, -1).items()))
    # convergent: starts with 0, ends with 1
    ms = []
    cnt = 0
    for letter in word:
        cnt += 1
        if letter == 1:
            ms.append(cnt)
            cnt = 0
    key = tuple(ms)
    if key not in MZV:
        raise KeyError(f"MZV {key} not tabulated (weight {sum(key)})")
    return tuple(sorted(pscale(MZV[key], (-1) ** len(ms)).items()))

# ----------------------------------------------------------------------------------------------
# expansion about x = 1

def G_at_1(word, K):
    """list of (series_in_y, const) with G(w;x) = sum series_y(y) * const, y = 1-x"""
    word = tuple(word)
    terms = []
    for k in range(len(word) + 1):
        left = tuple(1 - l for l in word[:k])
        right = word[k:]
        cst = dict(Greg1(right))
        if not cst:
            continue
        terms.append((G_series(left, K), cst))
    return terms


def hpl_x1_selftest(maxlen=4, x0=0.7, K=260, dps=40):
    import mpmath as mp
    mp.mp.dps = dps
    z2v, z3v, z5v = mp.zeta(2), mp.zeta(3), mp.zeta(5)
    worst = 0
    count = 0
    for n in range(1, maxlen + 1):
        for bits in range(2 ** n):
            word = tuple((bits >> i) & 1 for i in range(n))
            lhs = eval_series(G_series(word, K), mp.mpf(x0), mp)
            rhs = 0
            for ser, cst in G_at_1(word, K):
                cv = sum(mp.mpf(c.numerator) / c.denominator * z2v**p2 * z3v**p3 * z5v**p5 for (p2, p3, p5), c in cst.items())
                rhs += eval_series(ser, mp.mpf(1 - x0), mp) * cv
            d = abs(lhs - rhs)
            worst = max(worst, d)
            count += 1
    return count, worst


if __name__ == "__main__":
    c, wst = hpl_x1_selftest()
    print(f"self-test: {c} words of length 1..4, max |G(w;0.7) via series at 0 - via transformation| = {wst}")
    c, wst = hpl_x1_selftest(maxlen=6, x0=0.6, K=300, dps=45)
    print(f"self-test: {c} words of length 1..6 at x=0.6, max difference = {wst}")


==> anc/numbers/deposit/AMP/matching/hpl_x1_selftest.out <==
self-test: 30 words of length 1..4, max |G(w;0.7) via series at 0 - via transformation| = 5.510129769479472693603452518229276614775e-40
self-test: 126 words of length 1..6 at x=0.6, max difference = 1.26116861789233536383135662496092451815223575e-44


==> anc/numbers/deposit/AMP/matching/m1_color_forward.out <==
T1.T2 from (A.13), compare eq. (A.12) [[1/(2N),0],[-1/2,-C_F]]: Matrix([[0, 0], [0, 0]])
sum of all pairs = -2 C_F * 1 ? Matrix([[0, 0], [0, 0]])

T_t^2 in (P1,P8): Matrix([[0, 0], [0, N]])  expected diag(0, N)
T_rc in (P1,P8): Matrix([[0, -N + 1/N], [-1/N, -N/2 + 2/N]])
  minus paper eq. (TrcSUN): Matrix([[0, 0], [0, 0]])
  [T_rc]_{1A} = -2 C_F ? 0
  commutator [T_t^2, T_rc] = Matrix([[0, N**2 - 1], [-1, 0]])

Born (P1,P8) components at x=1: [-N + 1/N, 1/N]   = -2*(b_1, b_A) ? Matrix([[0], [0]])
X_1 = (N - 1)*(N + 1)/(2*N**2)  (paper: C_F(C_A-2C_F) = (N - 1)*(N + 1)/(2*N**2) )
X_A = -(N**2 + 2)/(4*N**2)  (paper nmXadjSUN: -(N^2+2)/(4N^2));  general-colour form (C_A-2C_F)(C_F-3C_A/4) = -(N**2 + 2)/(4*N**2)

region I : dipole sum - [T_t^2 Lt - T_rc Delta - 2C_F lam], Delta=-i pi : Matrix([[0, 0], [0, 0]])
region II: dipole sum - [T_t^2 Lt - T_rc Delta - 2C_F lam], Delta=+i pi : Matrix([[0, 0], [0, 0]])
T_rc has the same matrix on the crossed basis in both regions: True
region I : i pi T_{s-u}^2 = -T_rc Delta (Delta=-i pi): True
region II: i pi T_{s-u}^2 = -T_rc Delta (Delta=+i pi): True

Z_1 (mu^2=|t|) singlet row: [(1 - N**2)*(3*epsilon + 2)/(N*epsilon**2), 2*Delta*(N**2 - 1)/(N*epsilon)]
I_2 (Gamma0^2 part, mu^2=|t|): coefficient of Delta^2/eps^2 : Matrix([[-2 + 2/N**2, -N**2 + 5 - 4/N**2], [-1 + 4/N**2, -N**2/2 + 2 - 6/N**2]])
   expected -2 T_rc^2 : Matrix([[-2 + 2/N**2, -N**2 + 5 - 4/N**2], [-1 + 4/N**2, -N**2/2 + 2 - 6/N**2]])
   [T_rc^2 (Born)]_1 = [T_rc]_{1A} X_A = (N - 1)*(N + 1)*(N**2 + 2)/(4*N**3)  = -2 C_F X_A ? 0
   Z carries no finite term: every entry of Z_1, Z_2 is a pure pole in eps (MS-bar, eq. (5.12)).

I_2 singlet row (mu^2=|t|, lam=0), organised by (Lt, Delta):
   [singlet->singlet] Delta**2: -2*(N - 1)*(N + 1)/(N**2*epsilon**2)
   [singlet->singlet] 1: -(36*N**4*epsilon**2 + 48*N**4*epsilon + 16*N**4 - 12*N**3*beta0*epsilon**2 - 12*N**3*beta0*epsilon + N**3*epsilon**2*gamma1cusp - 8*N**2*epsilon**3*gamma1q - 72*N**2*epsilon**2 - 96*N**2*epsilon - 32*N**2 + 12*N*beta0*epsilon**2 + 12*N*beta0*epsilon - N*epsilon**2*gamma1cusp + 36*epsilon**2 + 48*epsilon + 16)/(8*N**2*epsilon**4)
   [octet->singlet] Delta: (N - 1)*(N + 1)*(24*N**2*epsilon + 16*N**2 - 4*N*beta0*epsilon + N*epsilon**2*gamma1cusp - 24*epsilon - 16)/(4*N**2*epsilon**3)
   [octet->singlet] Delta**2: -(N - 2)*(N - 1)*(N + 1)*(N + 2)/(N**2*epsilon**2)
   [octet->singlet] Lt: -2*Delta*(N - 1)*(N + 1)/epsilon**2
[Z_1, Z_2] in the forward limit (operators built from the single matrix O plus scalars): Matrix([[0, 0], [0, 0]])

SUMMARY {'Tt2_P': Matrix([
[0, 0],
[0, N]]), 'Trc_P': Matrix([
[   0,   -N + 1/N],
[-1/N, -N/2 + 2/N]]), 'born_P': Matrix([
[-N + 1/N],
[     1/N]]), 'X1': (N - 1)*(N + 1)/(2*N**2), 'XA': -(N**2 + 2)/(4*N**2)}


==> anc/numbers/deposit/AMP/matching/m1_color_forward.py <==
"""
m1_color_forward.py  (strand MATCHING, SymPy only)

Derivation 1: the soft anomalous dimension of arXiv:2108.00055 (Caola et al., v3 numbering: sect. 5,
eqs. (5.9)-(5.12), (5.19)-(5.25), and appendix A, eqs. (A.9)-(A.15), (A.18)-(A.22)) in the
forward flavor-exchange limit s_14 -> 0, written in the t-channel (legs 1,4) singlet/octet basis,
and compared with the dipole operator of the paper (ma_a/paper/draft/paper.tex, eqs. (dipole),
(dipole-split), (TrcSUN)).

What is computed here (all exact, symbolic N = N_c):
 (a) the pair matrices T_i.T_j in the basis (C1, C2) of eq. (3.2) of the source, read off from
     the A(s,u), B(s,u) of eq. (B.11)-(B.12);
 (b) T_t^2 = (T1+T4)^2 and the paper's T_rc = T1.T_{r} - T1.T_{c} for process (7.1) (s_r = s_12)
     and for process (7.2) (s_r = s_13), converted to the basis (P1, P8) of the (1,4) channel;
 (c) the Born colour vector of both processes at x -> 1 in the (P1, P8) basis, compared with the
     paper's Born weights b_1 = C_F, b_A = -1/(2N);
 (d) the forward-limit dipole operator  Gamma = gamma_cusp [T_t^2 Lt - T_rc Delta - 2 C_F ln(mu^2/|t|)]
     + 4 gamma_q, with Lt = (l_r + l_c)/2, Delta = l_r - l_c, l = ln(-s - i0) - ln|t|, checked
     by direct substitution of the phases in both regions;
 (e) the IR operators Z_1, Z_2, I_1, I_2 of eqs. (5.13)-(5.18) in the forward limit, split by
     colour structure: which terms carry Lt, which carry Delta, which carry Delta^2.
"""
import sympy as sp

N = sp.symbols('N', positive=True)
CF = (N**2 - 1) / (2 * N)
CA = N

# ---------------------------------------------------------------------------
# (a) pair matrices in the (C1, C2) basis; a colour vector v1*C1 + v2*C2 is the column (v1, v2)
#     From eqs. (A.13)-(A.15): sum_{i<j} T_i.T_j log(mu^2/(-s_ij)) = [[A(s,u), B(s,u)], [B(u,s), A(u,s)]]
#     with (source labels) s = s12, t = s13, u = s23 = s14:
#     A(s,u) = -2{C_F lu + (1/2N)[lt - ls]},  B(s,u) = -[lu - lt],  lX = log(mu^2/(-X))
ls, lt, lu = sp.symbols('ls lt lu')
A_su = -2 * (CF * lu + (lt - ls) / (2 * N))
A_us = -2 * (CF * ls + (lt - lu) / (2 * N))
B_su = -(lu - lt)
B_us = -(ls - lt)
Mfull = sp.Matrix([[A_su, B_su], [B_us, A_us]])
# group matrices: coefficient of each log = (T_i.T_j + T_k.T_l) for the two pairs sharing the invariant
G_s = Mfull.applyfunc(lambda e: sp.diff(e, ls))   # pairs (12),(34): invariant s12
G_t = Mfull.applyfunc(lambda e: sp.diff(e, lt))   # pairs (13),(24): invariant s13
G_u = Mfull.applyfunc(lambda e: sp.diff(e, lu))   # pairs (14),(23): invariant s14 = s23
T12 = sp.simplify(G_s / 2)
print("T1.T2 from (A.13), compare eq. (A.12) [[1/(2N),0],[-1/2,-C_F]]:", sp.simplify(T12 - sp.Matrix([[1/(2*N), 0], [-sp.Rational(1, 2), -CF]])))
print("sum of all pairs = -2 C_F * 1 ?", sp.simplify(G_s + G_t + G_u + 2 * CF * sp.eye(2)))

# ---------------------------------------------------------------------------
# (b) t channel = legs (1,4).  T_t^2 = (T1+T4)^2 = 2 C_F + 2 T1.T4 ; 2 T1.T4 = G_u (T1.T4 = T2.T3)
Tt2_C = sp.simplify(2 * CF * sp.eye(2) + G_u)
# basis change (C1,C2) -> (P1,P8):  P1 = C1/N,  P8 = C2 - C1/N   (Fierz: C2 = C1/N + 2 T^a T^a)
# a vector w1 P1 + w8 P8 = ((w1 - w8)/N) C1 + w8 C2  ->  v = S w
S = sp.Matrix([[1 / N, -1 / N], [0, 1]])
Sinv = S.inv()
to_P = lambda M: sp.simplify(Sinv * M * S)
Tt2_P = to_P(Tt2_C)
print("\nT_t^2 in (P1,P8):", Tt2_P, " expected diag(0, N)")

# process (7.1): s_r = s12 (q line 1-2), s_c = s13.  T_rc = T1.T2 - T1.T3 = (G_s - G_t)/2
Trc1_C = sp.simplify((G_s - G_t) / 2)
Trc1_P = to_P(Trc1_C)
# process (7.2) = (7.1) with 2<->3 (sect. 7 of the source).  In its own labels s_r = s13, s_c = s12,
# and the colour basis (C1, C2') with C2' = delta13 delta24 is the image of (C1, C2).  The pair matrix
# of T1.T3 in (7.2) equals that of T1.T2 in (7.1), so T_rc(7.2) = T1.T3 - T1.T2 has the same matrix.
Trc2_P = Trc1_P
TrcPaper = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
print("T_rc in (P1,P8):", Trc1_P)
print("  minus paper eq. (TrcSUN):", sp.simplify(Trc1_P - TrcPaper))
print("  [T_rc]_{1A} = -2 C_F ?", sp.simplify(Trc1_P[0, 1] + 2 * CF))
print("  commutator [T_t^2, T_rc] =", sp.simplify(Tt2_P * Trc1_P - Trc1_P * Tt2_P))

# ---------------------------------------------------------------------------
# (c) Born at x -> 1.  anc files: H^(0)(7.1,+-+-) = -x C1 + x C2/Nc ; H^(0)(7.2,++--) = -C1/x + C2'/(Nc x)
v_born = sp.Matrix([-1, 1 / N])
w_born = sp.simplify(Sinv * v_born)
bA = -1 / (2 * N)
print("\nBorn (P1,P8) components at x=1:", list(w_born), "  = -2*(b_1, b_A) ?",
      sp.simplify(w_born - sp.Matrix([-2 * CF, -2 * bA])))

# X_R = sum_R' [T_rc]_{RR'} b_R'   (paper eq. (sign-XR))
bvec = sp.Matrix([CF, bA])
X = sp.simplify(TrcPaper * bvec)
print("X_1 =", sp.factor(X[0]), " (paper: C_F(C_A-2C_F) =", sp.factor(CF * (CA - 2 * CF)), ")")
print("X_A =", sp.factor(X[1]), " (paper nmXadjSUN: -(N^2+2)/(4N^2));",
      " general-colour form (C_A-2C_F)(C_F-3C_A/4) =", sp.factor((CA - 2 * CF) * (CF - 3 * CA / 4)))

# ---------------------------------------------------------------------------
# (d) forward limit of the dipole sum with phases.  Region I = process (7.1): s12>0 (= s_r), s13<0.
#     Region II = process (7.2): s12>0 (= s_c), s13<0 (= s_r).  |t| = s12 (1-x), x -> 1.
L, lam, x = sp.symbols('L lambda x', real=True)     # L = ln(s12/|t|) = -ln(1-x),  lam = ln(mu^2/|t|)
ipi = sp.I * sp.pi
# log(mu^2/(-s_ij - i0)) = lam - ln(-s_ij/|t| - i0)
# Region I: -s12/|t| -> L - i pi ; -s13/|t| = x/(1-x) -> L (leading power) ; -s14/|t| = 1
GammaI = G_s * (lam - (L - ipi)) + G_t * (lam - L) + G_u * (lam - 0)
# Region II (process 7.2, own labels): by crossing 2<->3 the matrix of pair (1,3) of (7.2) on the
# basis (C1, C2' = delta13 delta24) is the (7.1) matrix of pair (1,2), i.e. G_s, and the matrix of
# pair (1,2) of (7.2) is G_t.  Invariants in region II: s12 > 0 (this is s_c), s13 < 0 (this is s_r).
GammaII = G_t * (lam - (L - ipi)) + G_s * (lam - L) + G_u * lam
Lt = L - ipi / 2
formI = Tt2_C * Lt - Trc1_C * (-ipi) - 2 * CF * lam * sp.eye(2)
# T_rc(7.2) = T1.T_(s_r pair) - T1.T_(s_c pair) = T1.T3 - T1.T2  ->  (G_s - G_t)/2 on the crossed basis
Trc_II_C = sp.simplify((G_s - G_t) / 2)
formII = Tt2_C * Lt - Trc_II_C * (+ipi) - 2 * CF * lam * sp.eye(2)
print("\nregion I : dipole sum - [T_t^2 Lt - T_rc Delta - 2C_F lam], Delta=-i pi :", sp.simplify(GammaI - formI))
print("region II: dipole sum - [T_t^2 Lt - T_rc Delta - 2C_F lam], Delta=+i pi :", sp.simplify(GammaII - formII))
print("T_rc has the same matrix on the crossed basis in both regions:", sp.simplify(Trc_II_C - Trc1_C) == sp.zeros(2, 2))
# Relation to 2111.10664 eq. (2.26): Gamma = (gamma_K/2)[L T_t^2 + i pi T_{s-u}^2], eq. (2.22)
# T_{s-u}^2 = (T_s^2 - T_u^2)/2 = T1.T2 - T1.T3 with s = s12 the positive invariant of each region.
Tsu_I = sp.simplify((G_s - G_t) / 2)      # region I : pair 12 -> G_s/2, pair 13 -> G_t/2
Tsu_II = sp.simplify((G_t - G_s) / 2)     # region II: pair 12 -> G_t/2, pair 13 -> G_s/2
print("region I : i pi T_{s-u}^2 = -T_rc Delta (Delta=-i pi):", sp.simplify(ipi * Tsu_I + Trc1_C * (-ipi)) == sp.zeros(2, 2))
print("region II: i pi T_{s-u}^2 = -T_rc Delta (Delta=+i pi):", sp.simplify(ipi * Tsu_II + Trc_II_C * (+ipi)) == sp.zeros(2, 2))

# ---------------------------------------------------------------------------
# (e) Z-operator in the forward limit, (P1,P8) basis, mu^2 = |t| (lam = 0) or general lam.
eps, a = sp.symbols('epsilon a')
Delta = sp.symbols('Delta')      # Delta^2 = -pi^2 at the end
Ltil = sp.symbols('Lt')
beta0, g0q = sp.symbols('beta0 gamma0q')
O = Tt2_P * Ltil - TrcPaper * Delta                     # operator part, mu independent
Gamma0 = 4 * (O - 2 * CF * lam * sp.eye(2)) + 4 * (-3 * CF) * sp.eye(2)   # gamma0^cusp = 4, 4 gamma0^q = -12 C_F
Gamma0p = -16 * CF * sp.eye(2)                          # Gamma'_0 = -4 C_F gamma0^cusp
Z1 = Gamma0p / (4 * eps**2) + Gamma0 / (2 * eps)
I1 = Z1
# two-loop pieces that contain Gamma0^2 (the only source of Delta^2 at two loops in Z):
Z2_G0sq = Gamma0 * Gamma0 / (8 * eps**2)
I2_G0sq = sp.expand(Z2_G0sq - Z1 * Z1)
d2 = sp.symbols('d2')
def coeff_struct(M, term):
    return M.applyfunc(lambda e: sp.expand(e).coeff(term))
I2s = I2_G0sq.subs(lam, 0).applyfunc(sp.expand)
print("\nZ_1 (mu^2=|t|) singlet row:", [sp.simplify(e) for e in Z1.subs(lam, 0)[0, :]])
print("I_2 (Gamma0^2 part, mu^2=|t|): coefficient of Delta^2/eps^2 :",
      I2s.applyfunc(lambda e: sp.simplify(e.coeff(Delta, 2).coeff(eps, -2))))
print("   expected -2 T_rc^2 :", sp.simplify(-2 * TrcPaper * TrcPaper))
print("   [T_rc^2 (Born)]_1 = [T_rc]_{1A} X_A =", sp.factor((TrcPaper * TrcPaper * bvec)[0]),
      " = -2 C_F X_A ?", sp.simplify((TrcPaper * TrcPaper * bvec)[0] + 2 * CF * X[1]))
print("   Z carries no finite term: every entry of Z_1, Z_2 is a pure pole in eps (MS-bar, eq. (5.12)).")

# ---------------------------------------------------------------------------
# (f) full Z_2 of eq. (5.23) in the forward limit, singlet row, at mu^2 = |t| e^lam:
#     which entries carry Lt, Delta, Delta^2; Gamma_1 = gamma_1^cusp (O - 2 C_F lam) + 4 gamma_1^q
g1c, g1q = sp.symbols('gamma1cusp gamma1q')
Gamma1 = g1c * (O - 2 * CF * lam * sp.eye(2)) + 4 * g1q * sp.eye(2)
Gamma1p = -4 * CF * g1c * sp.eye(2)
Z2 = (Gamma0p * Gamma0p / (32 * eps**4) + Gamma0p / (8 * eps**3) * (Gamma0 - sp.Rational(3, 2) * beta0 * sp.eye(2))
      + Gamma0 * (Gamma0 - 2 * beta0 * sp.eye(2)) / (8 * eps**2) + Gamma1p / (16 * eps**2) + Gamma1 / (4 * eps))
I2 = (Z2 - Z1 * Z1).applyfunc(sp.expand)
print("\nI_2 singlet row (mu^2=|t|, lam=0), organised by (Lt, Delta):")
for j, lab in ((0, 'singlet->singlet'), (1, 'octet->singlet')):
    e = sp.expand(I2[0, j].subs(lam, 0))
    terms = sp.collect(e, [Ltil, Delta], evaluate=False)
    for k_, v_ in terms.items():
        print(f"   [{lab}] {k_}: {sp.factor(v_)}")
print("[Z_1, Z_2] in the forward limit (operators built from the single matrix O plus scalars):",
      sp.simplify(Z1 * Z2 - Z2 * Z1))

# ---------------------------------------------------------------------------
# summary of the colour data used downstream
out = {
    'Tt2_P': Tt2_P, 'Trc_P': Trc1_P, 'born_P': w_born, 'X1': sp.factor(X[0]), 'XA': sp.factor(X[1]),
}
print("\nSUMMARY", out)


==> anc/numbers/deposit/AMP/matching/m2_iree_matching.out <==
=== IREE amplitudes (paper normalization, Born = 2 a b_R) ===
A^(1)_1p = 2*C_F
A^(1)_1m = 0
A^(1)_Ap = 2*b_A
A^(1)_Am = 0
A^(2)_1p = 2*C_F**2*Lt**2 + 4*pi**2*C_F**2*ell_1p + 2*C_F*beta_1p + Delta**2*(C_F**2 + 4*b_A*kappa*t1A)/2
A^(2)_1m = 2*Delta*Lt*(C_F**2 + 2*b_A*kappa*t1A)
A^(2)_Ap = Delta**2*(C_A*b_A + 4*C_F*kappa*tA1 + b_A**2 + 4*b_A*kappa*tAA)/2 + 2*Lt**2*b_A*(-C_A + b_A) + 4*pi**2*b_A**2*ell_Ap + 2*b_A*beta_Ap
A^(2)_Am = 2*Delta*Lt*(2*C_F*kappa*tA1 + b_A**2 + 2*b_A*kappa*tAA)

=== a^3 Lt^2 in the positive-signature singlet (first order in zeta2 shown) ===
full: 4*C_F**2*beta_1p + zeta2*(96*C_F**3*ell_1p - 6*C_F**3 - 24*C_F*b_A*kappa*t1A - 24*C_F*kappa**2*t1A*tA1 - 12*b_A**2*kappa*t1A - 24*b_A*kappa**2*t1A*tAA)
zeta2 part: 6*(16*C_F**3*ell_1p - C_F**3 - 4*C_F*b_A*kappa*t1A - 4*C_F*kappa**2*t1A*tA1 - 2*b_A**2*kappa*t1A - 4*b_A*kappa**2*t1A*tAA)
zeta2 part - [24 kappa C_F (b_A^2 + 2 kappa X_A) + 4 kappa C_F (-6) X_1 ... ] check below
one-loop constant A_c = A^(2)_{1+}|_{Lt^0} = 24*C_F**2*ell_1p*zeta2 - 3*C_F**2*zeta2 + 2*C_F*beta_1p - 12*b_A*kappa*t1A*zeta2

relation  A^(3)_{1+}|Lt^2 - 2 C_F A_c  = 12*zeta2*(4*C_F**3*ell_1p - 2*C_F*kappa**2*t1A*tA1 - b_A**2*kappa*t1A - 2*b_A*kappa**2*t1A*tAA)
  expected psi^+ term 24 kappa zeta2 C_F (b_A^2 + 2 kappa X_A) + 8 ell pi^2 C_F^3 :
  difference (t1A = -2 C_F): 0
  -> beta_{1+} (Born correction) cancels in this relation: coefficient of beta_1p = 0
     d(A3 Lt^2)/d beta_('1', 'p') = 4*C_F**2    d(rel)/d beta = 0
     d(A3 Lt^2)/d beta_('1', 'm') = 0    d(rel)/d beta = 0
     d(A3 Lt^2)/d beta_('A', 'p') = 0    d(rel)/d beta = 0
     d(A3 Lt^2)/d beta_('A', 'm') = 0    d(rel)/d beta = 0

=== general colour, kappa = +1 ===
psi^+ term 24 C_F (b_A^2 + 2 X_A) = -30*C_A**2*C_F + 96*C_A*C_F**2 - 72*C_F**3  ; -S_3/2 = -30*C_A**2*C_F + 96*C_A*C_F**2 - 72*C_F**3  equal: True
  part from b_A^2 (soft phase on the odd part of the adjoint quark ladder): 6*C_A**2*C_F - 24*C_A*C_F**2 + 24*C_F**3
  part from 2 X_A (soft phase iterated twice through the adjoint, T_rc^2 on the Born): -36*C_A**2*C_F + 120*C_A*C_F**2 - 96*C_F**3
  iterated one-loop constant -24 C_F X_1 = -24*C_A*C_F**2 + 48*C_F**3
  sum (zeta2 units): -30*C_A**2*C_F + 72*C_A*C_F**2 - 24*C_F**3
    coefficient of C_A**2*C_F:  psi-term -30,  b_A^2-part 6,  X_A-part -36,  iterated const 0
    coefficient of C_A*C_F**2:  psi-term 96,  b_A^2-part -24,  X_A-part 120,  iterated const -24
    coefficient of C_F**3:  psi-term -72,  b_A^2-part 24,  X_A-part -96,  iterated const 48
  kappa = +1: C_F C_A^2 coefficient of the psi^+ term = -30
  kappa = -1: C_F C_A^2 coefficient of the psi^+ term = -42
  no psi^+ term: 0 ; only the T_rc^2 (double soft phase) part: -36 ; only the b_A^2 part: +6
  SU(3): psi term -56/3  (paper -56/3);  iterated const -128/9 (paper -128/9)

=== external matching exp(-k O - c - kt T_t^2) ===
shift of the positive-signature singlet a^3 Lt^2 coefficient: -2*C_F**2*c1
shift of the one-loop constant: -2*C_F*c1
shift of the relation (Lt^2 - 2 C_F const): 2*C_F**2*c1
log shift Lt -> Lt + delta, change of a^3 Lt^2 singlet(+): 4*C_F**3*delta**2
   change of the one-loop singlet(+) constant: 2*C_F**2*delta**2

=== sensitivity of a^3 Lt^2 singlet(+) to adjoint-channel constants ===
('A', 'p')  beta: 0  ell: 0
('A', 'm')  beta: 0  ell: 0
   (singlet ell_1+ enters as 16*pi**2*C_F**3 )
a^3 Lt^1 singlet(+): d/d beta_Am = 0


==> anc/numbers/deposit/AMP/matching/m2_iree_matching.py <==
"""
m2_iree_matching.py  (strand MATCHING, SymPy only)

Derivation 2.  Amplitude-level content of the infrared evolution equations of the paper
(ma_a/paper/draft/paper.tex, eq. (system), eqs. (psiminus), (psiplus), (phases), (sign-eta)) through
order a^3 in the forward flavor-exchange limit, in general colour, with every constant that the
matching to dimensional regularization can move kept as a free symbol, and the effect on the
positive-signature singlet coefficient of a^3 Lt^2.

Conventions (paper, Appendix app:sign):
  A_R^tau = Res_{w=0} exp(w Lt) eta^tau(w) F_R^tau(w),  eta^+ = cosh(w Delta/2), eta^- = sinh(w Delta/2),
  phi^+ = (Delta/2) tanh(w Delta/2), phi^- = (Delta/2) coth(w Delta/2),
  psi^+ = Delta tanh(w Delta/2),     psi^- = Delta coth(w Delta/2),     Delta^2 = -pi^2 = -6 zeta_2.
  Channels R = 1 (singlet), A (adjoint) of the t channel; C_1 = 0; [T_rc]_{1A} = t1A = -2 C_F.

Free constants (all of them unknown beyond double-logarithmic accuracy):
  beta_{R tau}: one-loop correction of the Born term, 2 a b_R -> 2 a b_R (1 + a beta_{R tau});
  ell_{R tau}: weight of the quark-pair term, (1 + ell pi^2 w^2);
  external matching H = exp(-k O - c) A with O = T_t^2 Lt - T_rc Delta (the operator of the forward
  soft anomalous dimension, m1_color_forward.py), k = k1 a + k2 a^2, c = c1 a + c2 a^2, c scalar;
  a colour-diagonal constant kt*T_t^2 in the exponent; a shift of the logarithm Lt -> Lt + delta.
"""
import sympy as sp

w, Lt, D, a = sp.symbols('w Lt Delta a')
kap = sp.symbols('kappa')
CF, CA, bA, t1A, tA1, tAA = sp.symbols('C_F C_A b_A t1A tA1 tAA')
z2 = sp.symbols('zeta2')
ORD = 6          # keep Laurent terms up to w^ORD

# constants
beta = {(R, s): sp.symbols(f'beta_{R}{s}') for R in ('1', 'A') for s in ('p', 'm')}
ell = {(R, s): sp.symbols(f'ell_{R}{s}') for R in ('1', 'A') for s in ('p', 'm')}
k1, k2, c1, c2, kt, delta = sp.symbols('k1 k2 c1 c2 k_t delta')

b = {'1': CF, 'A': bA}
C = {'1': 0, 'A': CA}
T = {('1', '1'): 0, ('1', 'A'): t1A, ('A', '1'): tA1, ('A', 'A'): tAA}
chan = ('1', 'A')

def trunc(e, lo=-12, hi=ORD):
    e = sp.expand(e)
    return sum(e.coeff(w, p) * w**p for p in range(lo, hi + 1))

def ser(f, n=ORD + 4):
    return trunc(sp.series(f, w, 0, n).removeO())

phi = {'p': ser(D / 2 * sp.tanh(w * D / 2)), 'm': ser(D / 2 * sp.coth(w * D / 2))}
psi = {'p': ser(D * sp.tanh(w * D / 2)), 'm': ser(D * sp.coth(w * D / 2))}
eta = {'p': ser(sp.cosh(w * D / 2), 12), 'm': ser(sp.sinh(w * D / 2), 12)}
other = {'p': 'm', 'm': 'p'}

# perturbative solution F = sum_n a^n f[n][(R,s)]
f = {1: {}, 2: {}, 3: {}}
for R in chan:
    for s in ('p', 'm'):
        f[1][(R, s)] = 2 * b[R] / w
for n in (2, 3):
    for R in chan:
        for s in ('p', 'm'):
            rhs = 0
            if n == 2:
                rhs += 2 * b[R] * beta[(R, s)]
            fm = f[n - 1][(R, s)]
            rhs += 2 * C[R] * (sp.diff(fm, w) + phi[s] * fm)
            sq = sum(f[j][(R, s)] * f[n - j][(R, s)] for j in range(1, n))
            rhs += (1 + ell[(R, s)] * sp.pi**2 * w**2) * sq
            rhs += 2 * kap * psi[s] * sum(T[(R, Rp)] * f[n - 1][(Rp, other[s])] for Rp in chan)
            f[n][(R, s)] = trunc(sp.expand(rhs / w))

def amp(fn, s):
    ex = sum((w * Lt)**k / sp.factorial(k) for k in range(0, 12))
    prod = sp.expand(trunc(ex * eta[s], -1, 14) * fn)
    return sp.expand(prod.coeff(w, -1))

A = {}
for n in (1, 2, 3):
    for R in chan:
        for s in ('p', 'm'):
            A[(n, R, s)] = amp(f[n][(R, s)], s)

def to_z2(e):
    """Delta^2 -> -6 zeta2, pi^2 -> 6 zeta2; keep first order in zeta2"""
    e = sp.expand(e.subs(sp.pi, sp.sqrt(6 * z2)))
    e = sp.expand(e.subs(D**2, -6 * z2).subs(D**4, 36 * z2**2).subs(D**6, -216 * z2**3))
    return e

print("=== IREE amplitudes (paper normalization, Born = 2 a b_R) ===")
for n in (1, 2):
    for R in chan:
        for s in ('p', 'm'):
            print(f"A^({n})_{R}{s} =", sp.factor_terms(sp.collect(A[(n, R, s)], [Lt, D])))

# ---------------------------------------------------------------------------
# order a^3, positive-signature singlet, coefficient of Lt^2
A3 = sp.expand(A[(3, '1', 'p')])
c_L2 = sp.expand(A3.coeff(Lt, 2))
c_L2z = to_z2(c_L2)
print("\n=== a^3 Lt^2 in the positive-signature singlet (first order in zeta2 shown) ===")
print("full:", sp.collect(c_L2z, z2))
zeta_part = sp.expand(c_L2z.coeff(z2, 1))
# expected: -S3/2 (psi^+ term) - 24 kappa zeta2 C_F X_1 (iterated one-loop constant) + ell and eta terms
X1 = t1A * bA
XA = tA1 * CF + tAA * bA
psi_term = 24 * kap * CF * (bA**2 + 2 * kap * XA)
print("zeta2 part:", sp.factor_terms(zeta_part))
print("zeta2 part - [24 kappa C_F (b_A^2 + 2 kappa X_A) + 4 kappa C_F (-6) X_1 ... ] check below")
# one-loop constant of the positive-signature singlet amplitude (Lt^0 part of A^(2)_1p)
Ac = sp.expand(A[(2, '1', 'p')].coeff(Lt, 0))
print("one-loop constant A_c = A^(2)_{1+}|_{Lt^0} =", sp.factor_terms(to_z2(Ac)))
rel = sp.expand(c_L2 - 2 * CF * Ac)
print("\nrelation  A^(3)_{1+}|Lt^2 - 2 C_F A_c  =", sp.factor_terms(sp.collect(to_z2(rel), z2)))
print("  expected psi^+ term 24 kappa zeta2 C_F (b_A^2 + 2 kappa X_A) + 8 ell pi^2 C_F^3 :")
print("  difference (t1A = -2 C_F):", sp.simplify((to_z2(rel) - to_z2(psi_term * z2 + 8 * ell[('1', 'p')] * sp.pi**2 * CF**3)).subs(t1A, -2 * CF)))
print("  -> beta_{1+} (Born correction) cancels in this relation: coefficient of beta_1p =",
      sp.simplify(sp.diff(rel, beta[('1', 'p')])))
for key in beta:
    print(f"     d(A3 Lt^2)/d beta_{key} =", sp.simplify(sp.diff(c_L2, beta[key])),
          "   d(rel)/d beta =", sp.simplify(sp.diff(rel, beta[key])))

# ---------------------------------------------------------------------------
# decomposition of the psi^+ term in general colour: b_A = C_F - C_A/2,
# X_A = (C_A - 2C_F)(C_F - 3C_A/4) (follows from S_3 = 12 z2 C_F (C_A-2C_F)(5C_A-6C_F) and b_A),
# X_1 = C_F (C_A - 2 C_F)
gen = {bA: CF - CA / 2, t1A: -2 * CF}
XA_gen = (CA - 2 * CF) * (CF - 3 * CA / 4)
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
psi_gen = \
          sp.expand(24 * CF * ((CF - CA / 2)**2 + 2 * XA_gen))
print("\n=== general colour, kappa = +1 ===")
print("psi^+ term 24 C_F (b_A^2 + 2 X_A) =", sp.expand(psi_gen), " ; -S_3/2 =", sp.expand(-S3 / 2),
      " equal:", sp.simplify(psi_gen + S3 / 2) == 0)
part_bA2 = sp.expand(24 * CF * (CF - CA / 2)**2)
part_XA = sp.expand(48 * CF * XA_gen)
print("  part from b_A^2 (soft phase on the odd part of the adjoint quark ladder):", part_bA2)
print("  part from 2 X_A (soft phase iterated twice through the adjoint, T_rc^2 on the Born):", part_XA)
iter_const = sp.expand(-24 * CF * CF * (CA - 2 * CF))
print("  iterated one-loop constant -24 C_F X_1 =", iter_const)
tot = sp.expand(psi_gen + iter_const)
print("  sum (zeta2 units):", tot)
for mono in (CF * CA**2, CF**2 * CA, CF**3):
    print(f"    coefficient of {mono}:  psi-term {sp.Poly(psi_gen, CF, CA).coeff_monomial(mono)},"
          f"  b_A^2-part {sp.Poly(part_bA2, CF, CA).coeff_monomial(mono)},"
          f"  X_A-part {sp.Poly(part_XA, CF, CA).coeff_monomial(mono)},"
          f"  iterated const {sp.Poly(iter_const, CF, CA).coeff_monomial(mono) if iter_const.has(CF) else 0}")

# alternatives for the C_F C_A^2 coefficient (zeta2 units, paper normalization):
for kv in (1, -1):
    alt = sp.expand(24 * kv * CF * ((CF - CA / 2)**2 + 2 * kv * XA_gen))
    print(f"  kappa = {kv:+d}: C_F C_A^2 coefficient of the psi^+ term =", sp.Poly(alt, CF, CA).coeff_monomial(CF * CA**2))
print("  no psi^+ term: 0 ; only the T_rc^2 (double soft phase) part: -36 ; only the b_A^2 part: +6")
# SU(N) check of the paper's SU(3) numbers -56/3 and -128/9
Nn = sp.symbols('N', positive=True)
suN = {CF: (Nn**2 - 1) / (2 * Nn), CA: Nn}
print("  SU(3): psi term", sp.nsimplify(psi_gen.subs(suN).subs(Nn, 3)), " (paper -56/3);",
      " iterated const", sp.nsimplify(iter_const.subs(suN).subs(Nn, 3)), "(paper -128/9)")

# ---------------------------------------------------------------------------
# External matching H = exp(-k O - c - kt T_t^2) A ; log shift Lt -> Lt + delta
Tt2 = sp.Matrix([[0, 0], [0, CA]])
Trc = sp.Matrix([[0, t1A], [tA1, tAA]])
Avec = {n: sp.Matrix([A[(n, '1', 'p')] + A[(n, '1', 'm')], A[(n, 'A', 'p')] + A[(n, 'A', 'm')]]) for n in (1, 2, 3)}
Afull = a * Avec[1] + a**2 * Avec[2] + a**3 * Avec[3]
Omat = Tt2 * Lt - Trc * D
Xexp = -(k1 * a + k2 * a**2) * Omat - (c1 * a + c2 * a**2) * sp.eye(2) - kt * a * Tt2
# exp to second order in a (enough for a^3 total, since A starts at a)
Emat = sp.eye(2) + Xexp + Xexp * Xexp / 2
Hfull = (Emat * Afull).applyfunc(lambda e: sp.expand(e))
H3s = sp.expand(Hfull[0].coeff(a, 3))
H2s = sp.expand(Hfull[0].coeff(a, 2))
def even_part(e):
    return sp.expand((e + e.subs(D, -D)) / 2)
H3p = even_part(H3s); H2p = even_part(H2s)
dL2 = sp.expand(H3p.coeff(Lt, 2) - c_L2)
print("\n=== external matching exp(-k O - c - kt T_t^2) ===")
print("shift of the positive-signature singlet a^3 Lt^2 coefficient:", sp.factor_terms(dL2))
dAc = sp.expand(H2p.coeff(Lt, 0) - Ac)
print("shift of the one-loop constant:", sp.factor_terms(dAc))
print("shift of the relation (Lt^2 - 2 C_F const):", sp.factor_terms(sp.expand(dL2 - 2 * CF * dAc)))
# log shift
A3s_shift = sp.expand(A[(3, '1', 'p')].subs(Lt, Lt + delta))
print("log shift Lt -> Lt + delta, change of a^3 Lt^2 singlet(+):",
      sp.factor_terms(sp.expand(A3s_shift.coeff(Lt, 2) - c_L2)))
A2s_shift = sp.expand(A[(2, '1', 'p')].subs(Lt, Lt + delta))
print("   change of the one-loop singlet(+) constant:", sp.factor_terms(sp.expand(A2s_shift.coeff(Lt, 0) - Ac)))

# ---------------------------------------------------------------------------
# adjoint constants cannot reach singlet(+) a^3 Lt^2: derivative w.r.t. beta_A*, ell_A*
print("\n=== sensitivity of a^3 Lt^2 singlet(+) to adjoint-channel constants ===")
for key in [('A', 'p'), ('A', 'm')]:
    print(key, " beta:", sp.simplify(sp.diff(c_L2, beta[key])), " ell:", sp.simplify(sp.diff(c_L2, ell[key])))
print("   (singlet ell_1+ enters as", sp.factor(sp.diff(c_L2, ell[('1', 'p')])), ")")

# Lt^1 and Lt^0 of the singlet(+) at a^3 depend on the adjoint constants (shown for completeness)
print("a^3 Lt^1 singlet(+): d/d beta_Am =", sp.factor(sp.diff(A3.coeff(Lt, 1), beta[('A', 'm')])))


==> anc/numbers/deposit/AMP/matching/m3_coeffs.json <==
{
 "(1, '1', '+', 2)": "Nc/2 - 1/(2*Nc)",
 "(1, '1', '-', 2)": "0",
 "(1, '1', '+', 1)": "-5*Nc/3 + 2*nf/3 - 2/Nc",
 "(1, '1', '-', 1)": "Nc/2 + 3/(2*Nc)",
 "(1, '1', '+', 0)": "-Nc*lambda**2 + 2*Nc*lambda/3 + 13*Nc*zeta2/4 + 13*Nc/9 - 2*lambda*nf/3 - 10*nf/9 + lambda**2/Nc + 3*lambda/Nc - 13*zeta2/(4*Nc) + 8/Nc",
 "(1, '1', '-', 0)": "-5*Nc/6 + nf/3 - 2*lambda/Nc - 1/Nc",
 "(1, '8', '+', 2)": "-Nc - 1/(2*Nc)",
 "(1, '8', '-', 2)": "0",
 "(1, '8', '+', 1)": "2*Nc*lambda - 2*Nc/3 + 2*nf/3 - 2/Nc",
 "(1, '8', '-', 1)": "Nc + 3/(2*Nc)",
 "(1, '8', '+', 0)": "-Nc*lambda**2 + 2*Nc*lambda/3 + 5*Nc*zeta2/2 + 13*Nc/9 - 2*lambda*nf/3 - 10*nf/9 + lambda**2/Nc + 3*lambda/Nc - 13*zeta2/(4*Nc) + 8/Nc",
 "(1, '8', '-', 0)": "-Nc*lambda - Nc/3 + nf/3 - 2*lambda/Nc - 1/Nc",
 "(2, '1', '+', 4)": "Nc**2/12 - 1/6 + 1/(12*Nc**2)",
 "(2, '1', '-', 4)": "0",
 "(2, '1', '+', 3)": "-29*Nc**2/18 + 4*Nc*nf/9 + 7/9 - 4*nf/(9*Nc) + 5/(6*Nc**2)",
 "(2, '1', '-', 3)": "Nc**2/6 - 1/3 - 5/(6*Nc**2)",
 "(2, '1', '+', 2)": "-Nc**2*lambda**2/2 + 13*Nc**2*lambda/6 - 5*Nc**2*zeta2/4 + 101*Nc**2/9 - 2*Nc*lambda*nf/3 - 13*Nc*nf/3 + lambda**2 - 2*lambda/3 + 4*nf**2/9 - 7*zeta2/2 + 85/18 + 2*lambda*nf/(3*Nc) - 5*nf/(9*Nc) - lambda**2/(2*Nc**2) - 3*lambda/(2*Nc**2) - 41*zeta2/(4*Nc**2) - 5/(2*Nc**2)",
 "(2, '1', '-', 2)": "-29*Nc**2/12 + 2*Nc*nf/3 + 2*lambda - 35/6 + 4*nf/(3*Nc) + lambda/Nc**2 - 7/(4*Nc**2)",
 "(2, '1', '+', 1)": "5*Nc**2*lambda**2/3 - 65*Nc**2*lambda/9 + 55*Nc**2*zeta2/12 - 8*Nc**2*zeta3 - 3049*Nc**2/108 - 2*Nc*lambda**2*nf/3 + 46*Nc*lambda*nf/9 - 4*Nc*nf*zeta2/3 + 386*Nc*nf/27 + lambda**2/3 - 8*lambda*nf**2/9 + 12*lambda*zeta2 - 41*lambda/3 - 40*nf**2/27 + 13*zeta2/6 + 4*zeta3 - 370/9 + 2*lambda**2*nf/(3*Nc) + 14*lambda*nf/(3*Nc) - 8*nf*zeta2/(3*Nc) + 88*nf/(9*Nc) - 2*lambda**2/Nc**2 + 18*lambda*zeta2/Nc**2 - 6*lambda/Nc**2 + 37*zeta2/(4*Nc**2) + 4*zeta3/Nc**2 - 45/(4*Nc**2)",
 "(2, '1', '-', 1)": "-Nc**2*lambda**2/2 + 13*Nc**2*lambda/6 - 3*Nc**2*zeta2/4 + 101*Nc**2/9 - 2*Nc*lambda*nf/3 - 13*Nc*nf/3 - 3*lambda**2 + 28*lambda/3 + 4*nf**2/9 + 3*zeta2/2 + 37/2 - 10*lambda*nf/(3*Nc) - 5*nf/Nc + 3*lambda**2/(2*Nc**2) + 17*lambda/(2*Nc**2) + 7*zeta2/(4*Nc**2) + 19/(2*Nc**2)",
 "(2, '1', '+', 0)": "Nc**2*lambda**4/2 - 17*Nc**2*lambda**3/9 - 5*Nc**2*lambda**2*zeta2/4 - 67*Nc**2*lambda**2/9 + 109*Nc**2*lambda*zeta2/12 + 14*Nc**2*lambda*zeta3 - 103*Nc**2*lambda/108 + 691*Nc**2*zeta2**2/80 + 319*Nc**2*zeta2/18 + 118*Nc**2*zeta3/9 + 23213*Nc**2/1296 + 8*Nc*lambda**3*nf/9 + Nc*lambda**2*nf/3 - 7*Nc*lambda*nf*zeta2/3 - 26*Nc*lambda*nf/3 - 25*Nc*nf*zeta2/18 - 46*Nc*nf*zeta3/9 - 455*Nc*nf/27 - lambda**4 - 10*lambda**3/9 + 4*lambda**2*nf**2/9 - 3*lambda**2*zeta2/2 + 151*lambda**2/18 + 40*lambda*nf**2/27 - 28*lambda*zeta2/3 - 2*lambda*zeta3 + 1574*lambda/27 - 2*nf**2*zeta2/3 + 100*nf**2/81 - 31*zeta2**2/8 - 149*zeta2/36 - 235*zeta3/9 + 30659/324 - 8*lambda**3*nf/(9*Nc) - 47*lambda**2*nf/(9*Nc) + 19*lambda*nf*zeta2/(3*Nc) - 416*lambda*nf/(27*Nc) + 157*nf*zeta2/(18*Nc) - 26*nf*zeta3/(9*Nc) - 1370*nf/(81*Nc) + lambda**4/(2*Nc**2) + 3*lambda**3/Nc**2 - 61*lambda**2*zeta2/(4*Nc**2) + 25*lambda**2/(2*Nc**2) - 63*lambda*zeta2/(4*Nc**2) - 12*lambda*zeta3/Nc**2 + 93*lambda/(4*Nc**2) + 63*zeta2**2/(16*Nc**2) - 55*zeta2/(4*Nc**2) - 23*zeta3/Nc**2 + 511/(16*Nc**2)",
 "(2, '1', '-', 0)": "5*Nc**2*lambda**2/6 - 65*Nc**2*lambda/18 - Nc**2*zeta2/8 - 4*Nc**2*zeta3 - 3049*Nc**2/216 - Nc*lambda**2*nf/3 + 23*Nc*lambda*nf/9 + 193*Nc*nf/27 + 2*lambda**3 - 29*lambda**2/6 - 4*lambda*nf**2/9 - lambda*zeta2 - 443*lambda/18 - 20*nf**2/27 - 59*zeta2/12 + 4*zeta3 - 743/27 + 7*lambda**2*nf/(3*Nc) + 61*lambda*nf/(9*Nc) - nf*zeta2/(3*Nc) + 188*nf/(27*Nc) - 2*lambda**3/Nc**2 - 7*lambda**2/Nc**2 + 13*lambda*zeta2/(2*Nc**2) - 19*lambda/Nc**2 + 27*zeta2/(8*Nc**2) + 10*zeta3/Nc**2 - 13/(8*Nc**2)",
 "(2, '8', '+', 4)": "Nc**2/2 + 5/12 + 1/(12*Nc**2)",
 "(2, '8', '-', 4)": "0",
 "(2, '8', '+', 3)": "-2*Nc**2*lambda + 17*Nc**2/9 - 8*Nc*nf/9 - lambda + 47/18 - 4*nf/(9*Nc) + 5/(6*Nc**2)",
 "(2, '8', '-', 3)": "-19/6 - 5/(6*Nc**2)",
 "(2, '8', '+', 2)": "3*Nc**2*lambda**2 - 17*Nc**2*lambda/3 - Nc**2*zeta2/2 - 67*Nc**2/9 + 8*Nc*lambda*nf/3 + Nc*nf/3 - lambda**2/2 - 55*lambda/6 + 4*nf**2/9 - 61*zeta2/4 - 113/18 + 2*lambda*nf/(3*Nc) - 5*nf/(9*Nc) - lambda**2/(2*Nc**2) - 3*lambda/(2*Nc**2) - 41*zeta2/(4*Nc**2) - 5/(2*Nc**2)",
 "(2, '8', '-', 2)": "-19*Nc**2/6 + 2*Nc*nf/3 + 17*lambda/2 - 37/12 + 4*nf/(3*Nc) + lambda/Nc**2 - 7/(4*Nc**2)",
 "(2, '8', '+', 1)": "-2*Nc**2*lambda**3 + 17*Nc**2*lambda**2/3 + Nc**2*lambda*zeta2 + 134*Nc**2*lambda/9 + 13*Nc**2*zeta2/6 - 14*Nc**2*zeta3 + 103*Nc**2/108 - 8*Nc*lambda**2*nf/3 - 2*Nc*lambda*nf/3 - 2*Nc*nf*zeta2/3 + 26*Nc*nf/3 + 2*lambda**3 + 22*lambda**2/3 - 8*lambda*nf**2/9 + 41*lambda*zeta2/2 + 16*lambda/3 - 40*nf**2/27 - 73*zeta2/12 - 8*zeta3 - 262/9 + 2*lambda**2*nf/(3*Nc) + 14*lambda*nf/(3*Nc) - 8*nf*zeta2/(3*Nc) + 88*nf/(9*Nc) - 2*lambda**2/Nc**2 + 18*lambda*zeta2/Nc**2 - 6*lambda/Nc**2 + 37*zeta2/(4*Nc**2) + 4*zeta3/Nc**2 - 45/(4*Nc**2)",
 "(2, '8', '-', 1)": "-Nc**2*lambda**2 + 19*Nc**2*lambda/3 - 6*Nc**2*zeta2 + 55*Nc**2/3 - 4*Nc*lambda*nf/3 - 37*Nc*nf/9 - 13*lambda**2/2 + 53*lambda/6 + 4*nf**2/9 + 37*zeta2/4 + 31/2 - 10*lambda*nf/(3*Nc) - 5*nf/Nc + 3*lambda**2/(2*Nc**2) + 17*lambda/(2*Nc**2) + 7*zeta2/(4*Nc**2) + 19/(2*Nc**2)",
 "(2, '8', '+', 0)": "Nc**2*lambda**4/2 - 17*Nc**2*lambda**3/9 + 5*Nc**2*lambda**2*zeta2/2 - 67*Nc**2*lambda**2/9 - 13*Nc**2*lambda*zeta2/6 + 14*Nc**2*lambda*zeta3 - 103*Nc**2*lambda/108 + 41*Nc**2*zeta2**2/40 + 187*Nc**2*zeta2/18 + 16*Nc**2*zeta3/9 + 23213*Nc**2/1296 + 8*Nc*lambda**3*nf/9 + Nc*lambda**2*nf/3 + 2*Nc*lambda*nf*zeta2/3 - 26*Nc*lambda*nf/3 + 17*Nc*nf*zeta2/18 - 34*Nc*nf*zeta3/9 - 455*Nc*nf/27 - lambda**4 - 10*lambda**3/9 + 4*lambda**2*nf**2/9 - 57*lambda**2*zeta2/4 + 151*lambda**2/18 + 40*lambda*nf**2/27 - 139*lambda*zeta2/12 - 2*lambda*zeta3 + 1574*lambda/27 - 2*nf**2*zeta2/3 + 100*nf**2/81 + 223*zeta2**2/80 + 157*zeta2/36 - 343*zeta3/9 + 30659/324 - 8*lambda**3*nf/(9*Nc) - 47*lambda**2*nf/(9*Nc) + 19*lambda*nf*zeta2/(3*Nc) - 416*lambda*nf/(27*Nc) + 157*nf*zeta2/(18*Nc) - 26*nf*zeta3/(9*Nc) - 1370*nf/(81*Nc) + lambda**4/(2*Nc**2) + 3*lambda**3/Nc**2 - 61*lambda**2*zeta2/(4*Nc**2) + 25*lambda**2/(2*Nc**2) - 63*lambda*zeta2/(4*Nc**2) - 12*lambda*zeta3/Nc**2 + 93*lambda/(4*Nc**2) + 63*zeta2**2/(16*Nc**2) - 55*zeta2/(4*Nc**2) - 23*zeta3/Nc**2 + 511/(16*Nc**2)",
 "(2, '8', '-', 0)": "Nc**2*lambda**3 - 13*Nc**2*lambda**2/6 - 2*Nc**2*lambda*zeta2 - 31*Nc**2*lambda/3 + 17*Nc**2*zeta2/4 - Nc**2*zeta3 - 179*Nc**2/72 + 2*Nc*lambda**2*nf/3 + 37*Nc*lambda*nf/9 + 173*Nc*nf/27 + lambda**3 - 22*lambda**2/3 - 4*lambda*nf**2/9 + 15*lambda*zeta2/4 - 280*lambda/9 - 20*nf**2/27 - 55*zeta2/24 + 10*zeta3 - 365/27 + 7*lambda**2*nf/(3*Nc) + 61*lambda*nf/(9*Nc) - nf*zeta2/(3*Nc) + 188*nf/(27*Nc) - 2*lambda**3/Nc**2 - 7*lambda**2/Nc**2 + 13*lambda*zeta2/(2*Nc**2) - 19*lambda/Nc**2 + 27*zeta2/(8*Nc**2) + 10*zeta3/Nc**2 - 13/(8*Nc**2)",
 "(3, '1', '+', 6)": "Nc**3/144 - Nc/48 + 1/(48*Nc) - 1/(144*Nc**3)",
 "(3, '1', '-', 6)": "0",
 "(3, '1', '+', 5)": "-131*Nc**3/360 + 4*Nc**2*nf/45 + 217*Nc/360 - 8*nf/45 - 41/(360*Nc) + 4*nf/(45*Nc**2) - 1/(8*Nc**3)",
 "(3, '1', '-', 5)": "Nc**3/48 + 41*Nc/240 + 31/(240*Nc) + 19/(240*Nc**3)",
 "(3, '1', '+', 4)": "-Nc**3*lambda**2/12 + 2*Nc**3*lambda/3 - 67*Nc**3*zeta2/96 + 1535*Nc**3/216 - Nc**2*lambda*nf/6 - 311*Nc**2*nf/108 + Nc*lambda**2/4 - 13*Nc*lambda/12 + 17*Nc*nf**2/54 + 35*Nc*zeta2/32 - 251*Nc/54 + lambda*nf/3 + 62*nf/27 - lambda**2/(4*Nc) + lambda/(6*Nc) - 17*nf**2/(54*Nc) + 221*zeta2/(32*Nc) - 5/(2*Nc) - lambda*nf/(6*Nc**2) + 7*nf/(12*Nc**2) + lambda**2/(12*Nc**3) + lambda/(4*Nc**3) + 451*zeta2/(96*Nc**3) + 1/(24*Nc**3)",
 "(3, '1', '-', 4)": "-131*Nc**3/144 + 2*Nc**2*nf/9 - Nc*lambda + 121*Nc/144 - 4*nf/9 - 5*lambda/(6*Nc) + 595/(144*Nc) - 17*nf/(18*Nc**2) - lambda/(6*Nc**3) + 65/(48*Nc**3)",
 "(3, '1', '+', 3)": "29*Nc**3*lambda**2/18 - 116*Nc**3*lambda/9 + 129*Nc**3*zeta2/8 - 7*Nc**3*zeta3/3 - 13673*Nc**3/216 - 4*Nc**2*lambda**2*nf/9 + 61*Nc**2*lambda*nf/9 - 4*Nc**2*nf*zeta2 + 1763*Nc**2*nf/54 - 43*Nc*lambda**2/18 - 8*Nc*lambda*nf**2/9 + 25*Nc*lambda/18 - 140*Nc*nf**2/27 + 61*Nc*zeta2/8 + Nc*zeta3 - 2051*Nc/216 + 8*lambda**2*nf/9 - 34*lambda*nf/9 + 8*nf**3/27 - 43*nf/27 - lambda**2/(18*Nc) + 8*lambda*nf**2/(9*Nc) - 38*lambda*zeta2/Nc + 9*lambda/Nc + 8*nf**2/(27*Nc) + 411*zeta2/(8*Nc) + 5*zeta3/Nc + 481/(24*Nc) - 4*lambda**2*nf/(9*Nc**2) - 3*lambda*nf/Nc**2 - 14*nf*zeta2/Nc**2 - 25*nf/(6*Nc**2) + 5*lambda**2/(6*Nc**3) - 10*lambda*zeta2/Nc**3 + 5*lambda/(2*Nc**3) + 95*zeta2/(8*Nc**3) - 11*zeta3/(3*Nc**3) + 83/(24*Nc**3)",
 "(3, '1', '-', 3)": "-Nc**3*lambda**2/6 + 4*Nc**3*lambda/3 - 19*Nc**3*zeta2/16 + 1535*Nc**3/108 - Nc**2*lambda*nf/3 - 311*Nc**2*nf/54 + 5*Nc*lambda**2/2 - 107*Nc*lambda/18 + 17*Nc*nf**2/27 + 19*Nc*zeta2/48 + 175*Nc/9 + 22*lambda*nf/9 - 76*nf/9 + 3*lambda**2/(2*Nc) - 116*lambda/(9*Nc) + nf**2/Nc - 395*zeta2/(48*Nc) - 16/(3*Nc) + 23*lambda*nf/(9*Nc**2) + 7*nf/(6*Nc**2) - 5*lambda**2/(6*Nc**3) - 25*lambda/(6*Nc**3) - 165*zeta2/(16*Nc**3) - 71/(12*Nc**3)",
 "(3, '1', '+', 2)": "Nc**3*lambda**4/4 - 25*Nc**3*lambda**3/9 + 9*Nc**3*lambda**2*zeta2/4 - 113*Nc**3*lambda**2/18 - 25*Nc**3*lambda*zeta2/2 + 7*Nc**3*lambda*zeta3 + 19837*Nc**3*lambda/216 + 3171*Nc**3*zeta2**2/320 - 811*Nc**3*zeta2/8 + 167*Nc**3*zeta3/9 + 761785*Nc**3/2592 + 7*Nc**2*lambda**3*nf/9 + Nc**2*lambda**2*nf/18 + 7*Nc**2*lambda*nf*zeta2/2 - 3253*Nc**2*lambda*nf/54 + 517*Nc**2*nf*zeta2/12 - 77*Nc**2*nf*zeta3/9 - 108853*Nc**2*nf/648 - 3*Nc*lambda**4/4 + 73*Nc*lambda**3/18 + 2*Nc*lambda**2*nf**2/9 + Nc*lambda**2*zeta2/4 + 523*Nc*lambda**2/36 + 110*Nc*lambda*nf**2/9 - 271*Nc*lambda*zeta2/4 - 8*Nc*lambda*zeta3 + 17071*Nc*lambda/216 - 29*Nc*nf**2*zeta2/6 + 767*Nc*nf**2/27 + 8471*Nc*zeta2**2/320 - 97*Nc*zeta2 + 547*Nc*zeta3/18 + 570907*Nc/2592 - 14*lambda**3*nf/9 - 23*lambda**2*nf/9 - 8*lambda*nf**3/9 + 13*lambda*nf*zeta2 - 647*lambda*nf/27 - 40*nf**3/27 + 67*nf*zeta2/3 - 62*nf*zeta3/9 - 21029*nf/324 + 3*lambda**4/(4*Nc) + 2*lambda**3/(9*Nc) - 2*lambda**2*nf**2/(9*Nc) + 235*lambda**2*zeta2/(4*Nc) - 7*lambda**2/(2*Nc) + 22*lambda*nf**2/(9*Nc) - 126*lambda*zeta2/Nc - 5*lambda*zeta3/Nc - 3425*lambda/(216*Nc) - 11*nf**2*zeta2/(6*Nc) + 163*nf**2/(27*Nc) - 12631*zeta2**2/(320*Nc) - 1745*zeta2/(12*Nc) - 580*zeta3/(9*Nc) - 56369/(2592*Nc) + 7*lambda**3*nf/(9*Nc**2) + 5*lambda**2*nf/(2*Nc**2) + 75*lambda*nf*zeta2/(2*Nc**2) + 191*lambda*nf/(54*Nc**2) + 527*nf*zeta2/(12*Nc**2) + 139*nf*zeta3/(9*Nc**2) + 71*nf/(648*Nc**2) - lambda**4/(4*Nc**3) - 3*lambda**3/(2*Nc**3) - 17*lambda**2*zeta2/(4*Nc**3) - 19*lambda**2/(4*Nc**3) - 219*lambda*zeta2/(4*Nc**3) + 6*lambda*zeta3/Nc**3 - 57*lambda/(8*Nc**3) - 18211*zeta2**2/(320*Nc**3) - 447*zeta2/(8*Nc**3) + 31*zeta3/(2*Nc**3) - 243/(32*Nc**3)",
 "(3, '1', '-', 2)": "29*Nc**3*lambda**2/12 - 58*Nc**3*lambda/3 + 899*Nc**3*zeta2/48 - 7*Nc**3*zeta3/2 - 13673*Nc**3/144 - 2*Nc**2*lambda**2*nf/3 + 61*Nc**2*lambda*nf/6 - 14*Nc**2*nf*zeta2/3 + 1763*Nc**2*nf/36 - 10*Nc*lambda**3/3 + 205*Nc*lambda**2/12 - 4*Nc*lambda*nf**2/3 - 3*Nc*lambda*zeta2 - 869*Nc*lambda/36 - 70*Nc*nf**2/9 + 333*Nc*zeta2/16 - 127*Nc*zeta3/6 - 53185*Nc/432 - 16*lambda**2*nf/3 + 193*lambda*nf/9 + 4*nf**3/9 - 2*nf*zeta2 + 3377*nf/54 + lambda**3/Nc + 145*lambda**2/(12*Nc) - 32*lambda*nf**2/(9*Nc) + 57*lambda*zeta2/(2*Nc) - 23*lambda/(2*Nc) - 56*nf**2/(9*Nc) - 1691*zeta2/(48*Nc) - 7*zeta3/(2*Nc) - 28565/(432*Nc) - lambda**2*nf/(3*Nc**2) + 15*lambda*nf/(2*Nc**2) + 43*nf*zeta2/(6*Nc**2) + 905*nf/(108*Nc**2) + lambda**3/Nc**3 + 5*lambda**2/(4*Nc**3) + 41*lambda*zeta2/(2*Nc**3) - lambda/(4*Nc**3) - 33*zeta2/(16*Nc**3) + 49*zeta3/(2*Nc**3) - 181/(16*Nc**3)",
 "(3, '1', '+', 1)": "-5*Nc**3*lambda**4/6 + 250*Nc**3*lambda**3/27 - 95*Nc**3*lambda**2*zeta2/12 + 8*Nc**3*lambda**2*zeta3 + 47*Nc**3*lambda**2/4 + 45*Nc**3*lambda*zeta2 - 262*Nc**3*lambda*zeta3/3 - 75401*Nc**3*lambda/324 - 23693*Nc**3*zeta2**2/480 - 15*Nc**3*zeta2*zeta3/2 + 33227*Nc**3*zeta2/144 - 9109*Nc**3*zeta3/54 + 86*Nc**3*zeta5 - 2489315*Nc**3/3888 + Nc**2*lambda**4*nf/3 - 170*Nc**2*lambda**3*nf/27 + 8*Nc**2*lambda**2*nf*zeta2/3 + 59*Nc**2*lambda**2*nf/9 - 53*Nc**2*lambda*nf*zeta2/2 + 76*Nc**2*lambda*nf*zeta3/3 + 14905*Nc**2*lambda*nf/81 + 232*Nc**2*nf*zeta2**2/15 - 4561*Nc**2*nf*zeta2/36 + 1438*Nc**2*nf*zeta3/27 + 791297*Nc**2*nf/1944 + 2*Nc*lambda**4/3 + 28*Nc*lambda**3*nf**2/27 - 12*Nc*lambda**3*zeta2 + 185*Nc*lambda**3/27 - 58*Nc*lambda**2*nf**2/9 + 351*Nc*lambda**2*zeta2/4 - 12*Nc*lambda**2*zeta3 - 1805*Nc*lambda**2/36 + 4*Nc*lambda*nf**2*zeta2 - 3614*Nc*lambda*nf**2/81 - 96*Nc*lambda*zeta2**2 + 4225*Nc*lambda*zeta2/12 - 50*Nc*lambda*zeta3/3 - 147091*Nc*lambda/324 + 200*Nc*nf**2*zeta2/9 - 164*Nc*nf**2*zeta3/27 - 17087*Nc*nf**2/243 + 1499*Nc*zeta2**2/96 - 157*Nc*zeta2*zeta3/2 + 26297*Nc*zeta2/144 + 6649*Nc*zeta3/54 - 37*Nc*zeta5 - 441929*Nc/486 - 2*lambda**4*nf/3 + 32*lambda**3*nf/27 + 8*lambda**2*nf**3/9 - 20*lambda**2*nf*zeta2 + 442*lambda**2*nf/9 + 80*lambda*nf**3/27 - 281*lambda*nf*zeta2/3 - 28*lambda*nf*zeta3/3 + 18581*lambda*nf/81 - 4*nf**3*zeta2/3 + 200*nf**3/81 - 68*nf*zeta2**2/15 - 581*nf*zeta2/6 + 224*nf*zeta3/27 + 328079*nf/972 + 7*lambda**4/(6*Nc) - 28*lambda**3*nf**2/(27*Nc) - 30*lambda**3*zeta2/Nc - 91*lambda**3/(9*Nc) - 74*lambda**2*nf**2/(9*Nc) + 1679*lambda**2*zeta2/(12*Nc) - 357*lambda**2/(4*Nc) + 28*lambda*nf**2*zeta2/(3*Nc) - 1966*lambda*nf**2/(81*Nc) + 75*lambda*zeta2**2/Nc + 785*lambda*zeta2/(2*Nc) + 68*lambda*zeta3/Nc - 27073*lambda/(108*Nc) + 118*nf**2*zeta2/(9*Nc) - 268*nf**2*zeta3/(27*Nc) - 9557*nf**2/(486*Nc) + 5333*zeta2**2/(96*Nc) + 251*zeta2*zeta3/(2*Nc) - 2283*zeta2/(16*Nc) + 7057*zeta3/(18*Nc) - 124*zeta5/Nc - 375043/(1296*Nc) + lambda**4*nf/(3*Nc**2) + 46*lambda**3*nf/(9*Nc**2) - 122*lambda**2*nf*zeta2/(3*Nc**2) + 25*lambda**2*nf/Nc**2 - 197*lambda*nf*zeta2/(2*Nc**2) - 16*lambda*nf*zeta3/Nc**2 + 1408*lambda*nf/(27*Nc**2) + 37*nf*zeta2**2/(15*Nc**2) - 173*nf*zeta2/(4*Nc**2) - 410*nf*zeta3/(9*Nc**2) + 19535*nf/(648*Nc**2) - lambda**4/Nc**3 + 18*lambda**3*zeta2/Nc**3 - 6*lambda**3/Nc**3 + 349*lambda**2*zeta2/(4*Nc**3) + 4*lambda**2*zeta3/Nc**3 - 81*lambda**2/(4*Nc**3) + 21*lambda*zeta2**2/Nc**3 + 519*lambda*zeta2/(4*Nc**3) + 36*lambda*zeta3/Nc**3 - 129*lambda/(4*Nc**3) - 4721*zeta2**2/(160*Nc**3) + 173*zeta2*zeta3/(2*Nc**3) - 753*zeta2/(16*Nc**3) + 99*zeta3/(2*Nc**3) + 75*zeta5/Nc**3 - 69/(4*Nc**3)",
 "(3, '1', '-', 1)": "Nc**3*lambda**4/4 - 25*Nc**3*lambda**3/9 + 7*Nc**3*lambda**2*zeta2/4 - 113*Nc**3*lambda**2/18 - 17*Nc**3*lambda*zeta2/2 + 7*Nc**3*lambda*zeta3 + 19837*Nc**3*lambda/216 + 2071*Nc**3*zeta2**2/320 - 4229*Nc**3*zeta2/72 + 167*Nc**3*zeta3/9 + 761785*Nc**3/2592 + 7*Nc**2*lambda**3*nf/9 + Nc**2*lambda**2*nf/18 + 5*Nc**2*lambda*nf*zeta2/2 - 3253*Nc**2*lambda*nf/54 + 929*Nc**2*nf*zeta2/36 - 77*Nc**2*nf*zeta3/9 - 108853*Nc**2*nf/648 + 9*Nc*lambda**4/4 - 307*Nc*lambda**3/18 + 2*Nc*lambda**2*nf**2/9 + 11*Nc*lambda**2*zeta2/4 - 47*Nc*lambda**2/12 + 110*Nc*lambda*nf**2/9 - 21*Nc*lambda*zeta2/4 + 40*Nc*lambda*zeta3 + 14797*Nc*lambda/72 - 53*Nc*nf**2*zeta2/18 + 767*Nc*nf**2/27 + 13219*Nc*zeta2**2/320 + 316*Nc*zeta2/9 + 467*Nc*zeta3/18 + 631471*Nc/2592 + 50*lambda**3*nf/9 - 19*lambda**2*nf - 8*lambda*nf**3/9 + 3*lambda*nf*zeta2 - 385*lambda*nf/3 - 40*nf**3/27 - 113*nf*zeta2/9 - 166*nf*zeta3/9 - 5191*nf/36 - 13*lambda**4/(4*Nc) - 10*lambda**3/(3*Nc) + 14*lambda**2*nf**2/(3*Nc) - 95*lambda**2*zeta2/(4*Nc) + 377*lambda**2/(6*Nc) + 142*lambda*nf**2/(9*Nc) + 145*lambda*zeta2/(6*Nc) + 7*lambda*zeta3/Nc + 17861*lambda/(72*Nc) + 17*nf**2*zeta2/(18*Nc) + 1201*nf**2/(81*Nc) + 1877*zeta2**2/(320*Nc) + 1405*zeta2/(12*Nc) + 14*zeta3/Nc + 75349/(864*Nc) - 11*lambda**3*nf/(3*Nc**2) - 149*lambda**2*nf/(6*Nc**2) - 7*lambda*nf*zeta2/(6*Nc**2) - 1055*lambda*nf/(18*Nc**2) - 127*nf*zeta2/(12*Nc**2) - 17*nf*zeta3/Nc**2 - 1975*nf/(216*Nc**2) + 3*lambda**4/(4*Nc**3) + 17*lambda**3/(2*Nc**3) - 65*lambda**2*zeta2/(4*Nc**3) + 113*lambda**2/(4*Nc**3) - 17*lambda*zeta2/(4*Nc**3) - 26*lambda*zeta3/Nc**3 + 399*lambda/(8*Nc**3) + 4753*zeta2**2/(320*Nc**3) + 387*zeta2/(8*Nc**3) - 141*zeta3/(2*Nc**3) - 183/(32*Nc**3)",
 "(3, '1', '+', 0)": "-Nc**3*lambda**6/6 + 14*Nc**3*lambda**5/9 - 3*Nc**3*lambda**4*zeta2/8 + 11*Nc**3*lambda**4/3 - 41*Nc**3*lambda**3*zeta2/6 - 14*Nc**3*lambda**3*zeta3 - 2581*Nc**3*lambda**3/108 - 175*Nc**3*lambda**2*zeta2**2/16 + 305*Nc**3*lambda**2*zeta2/12 + 362*Nc**3*lambda**2*zeta3/9 - 93233*Nc**3*lambda**2/1296 + 2291*Nc**3*lambda*zeta2**2/60 + 97*Nc**3*lambda*zeta2*zeta3/6 + 159859*Nc**3*lambda*zeta2/1296 + 3233*Nc**3*lambda*zeta3/9 - 136*Nc**3*lambda*zeta5 + 96128*Nc**3*lambda/729 + 2163793*Nc**3*zeta2**3/120960 + 742543*Nc**3*zeta2**2/4320 - 563*Nc**3*zeta2*zeta3/6 + 280253*Nc**3*zeta2/46656 - 44*Nc**3*zeta3**2/9 + 85286*Nc**3*zeta3/243 - 457*Nc**3*zeta5/3 + 59208167*Nc**3/104976 - 5*Nc**2*lambda**5*nf/9 + 2*Nc**2*lambda**4*nf + 5*Nc**2*lambda**3*nf*zeta2/6 + 473*Nc**2*lambda**3*nf/27 - 71*Nc**2*lambda**2*nf*zeta2/4 - 74*Nc**2*lambda**2*nf*zeta3/9 + 203*Nc**2*lambda**2*nf/108 - 1357*Nc**2*lambda*nf*zeta2**2/120 - 9967*Nc**2*lambda*nf*zeta2/324 - 2812*Nc**2*lambda*nf*zeta3/27 - 1168967*Nc**2*lambda*nf/5832 - 496*Nc**2*nf*zeta2**3/35 - 6145*Nc**2*nf*zeta2**2/144 + 5*Nc**2*nf*zeta2*zeta3/6 + 756415*Nc**2*nf*zeta2/11664 - 16*Nc**2*nf*zeta3**2 - 8755*Nc**2*nf*zeta3/81 + 572*Nc**2*nf*zeta5/9 - 22674005*Nc**2*nf/52488 + Nc*lambda**6/2 - 29*Nc*lambda**5/18 - 2*Nc*lambda**4*nf**2/3 + 41*Nc*lambda**4*zeta2/8 - 19*Nc*lambda**4 - 14*Nc*lambda**3*nf**2/27 + 5*Nc*lambda**3*zeta2/36 + 16*Nc*lambda**3*zeta3 - 4451*Nc*lambda**3/108 + 7*Nc*lambda**2*nf**2*zeta2/3 + 1163*Nc*lambda**2*nf**2/81 + 133*Nc*lambda**2*zeta2**2/16 - 677*Nc*lambda**2*zeta2/8 + 719*Nc*lambda**2*zeta3/9 + 68983*Nc*lambda**2/432 - 7*Nc*lambda*nf**2*zeta2 + 268*Nc*lambda*nf**2*zeta3/27 + 40769*Nc*lambda*nf**2/729 + 18587*Nc*lambda*zeta2**2/240 - 344*Nc*lambda*zeta2*zeta3/3 - 86071*Nc*lambda*zeta2/1296 - 1079*Nc*lambda*zeta3/9 + 76*Nc*lambda*zeta5 + 11290669*Nc*lambda/11664 + 2261*Nc*nf**2*zeta2**2/1080 - 169*Nc*nf**2*zeta2/6 + 3196*Nc*nf**2*zeta3/243 + 469964*Nc*nf**2/6561 - 14074387*Nc*zeta2**3/120960 - 36763*Nc*zeta2**2/360 + 671*Nc*zeta2*zeta3/4 + 19237255*Nc*zeta2/46656 + 1247*Nc*zeta3**2/9 - 279623*Nc*zeta3/243 + 8735*Nc*zeta5/18 + 152592883*Nc/104976 + 10*lambda**5*nf/9 + 10*lambda**4*nf/3 - 8*lambda**3*nf**3/27 + lambda**3*nf*zeta2/9 - 164*lambda**3*nf/9 - 40*lambda**2*nf**3/27 + 109*lambda**2*nf*zeta2/2 - 8*lambda**2*nf*zeta3/9 - 13504*lambda**2*nf/81 + 4*lambda*nf**3*zeta2/3 - 200*lambda*nf**3/81 - 203*lambda*nf*zeta2**2/60 + 31571*lambda*nf*zeta2/162 + 628*lambda*nf*zeta3/27 - 1413773*lambda*nf/2916 + 20*nf**3*zeta2/9 - 1000*nf**3/729 + 992*nf*zeta2**3/35 + 830*nf*zeta2**2/27 - 3*nf*zeta2*zeta3 + 500431*nf*zeta2/5832 + 32*nf*zeta3**2 - 1670*nf*zeta3/27 + 344*nf*zeta5/9 - 28767799*nf/52488 - lambda**6/(2*Nc) - 13*lambda**5/(9*Nc) + 2*lambda**4*nf**2/(3*Nc) + 71*lambda**4*zeta2/(8*Nc) + 41*lambda**4/(6*Nc) + 146*lambda**3*nf**2/(27*Nc) - 662*lambda**3*zeta2/(9*Nc) + 10*lambda**3*zeta3/Nc + 9359*lambda**3/(108*Nc) - 9*lambda**2*nf**2*zeta2/Nc + 1627*lambda**2*nf**2/(81*Nc) + 723*lambda**2*zeta2**2/(16*Nc) - 4597*lambda**2*zeta2/(12*Nc) - 550*lambda**2*zeta3/(9*Nc) + 429473*lambda**2/(1296*Nc) - 85*lambda*nf**2*zeta2/(3*Nc) + 164*lambda*nf**2*zeta3/(27*Nc) + 49655*lambda*nf**2/(1458*Nc) + 3463*lambda*zeta2**2/(120*Nc) + 207*lambda*zeta2*zeta3/(2*Nc) - 165725*lambda*zeta2/(432*Nc) - 1462*lambda*zeta3/(3*Nc) + 120*lambda*zeta5/Nc + 7955*lambda/(12*Nc) + 2683*nf**2*zeta2**2/(1080*Nc) - 1445*nf**2*zeta2/(54*Nc) + 3824*nf**2*zeta3/(243*Nc) + 441631*nf**2/(26244*Nc) - 3600271*zeta2**3/(40320*Nc) - 22859*zeta2**2/(540*Nc) + 170*zeta2*zeta3/(3*Nc) + 3196339*zeta2/(5184*Nc) + 175*zeta3**2/(3*Nc) - 33400*zeta3/(27*Nc) + 2249*zeta5/(9*Nc) + 832741/(1296*Nc) - 5*lambda**5*nf/(9*Nc**2) - 16*lambda**4*nf/(3*Nc**2) + 415*lambda**3*nf*zeta2/(18*Nc**2) - 707*lambda**3*nf/(27*Nc**2) + 1039*lambda**2*nf*zeta2/(12*Nc**2) + 82*lambda**2*nf*zeta3/(9*Nc**2) - 22013*lambda**2*nf/(324*Nc**2) - 353*lambda*nf*zeta2**2/(24*Nc**2) + 13487*lambda*nf*zeta2/(108*Nc**2) + 584*lambda*nf*zeta3/(9*Nc**2) - 19321*lambda*nf/(216*Nc**2) - 2976*nf*zeta2**3/(35*Nc**2) - 151249*nf*zeta2**2/(2160*Nc**2) - 427*nf*zeta2*zeta3/(6*Nc**2) + 469907*nf*zeta2/(1296*Nc**2) - 96*nf*zeta3**2/Nc**2 + 30847*nf*zeta3/(81*Nc**2) - 1636*nf*zeta5/(9*Nc**2) - 145*nf/(972*Nc**2) + lambda**6/(6*Nc**3) + 3*lambda**5/(2*Nc**3) - 109*lambda**4*zeta2/(8*Nc**3) + 17*lambda**4/(2*Nc**3) - 207*lambda**3*zeta2/(4*Nc**3) - 12*lambda**3*zeta3/Nc**3 + 111*lambda**3/(4*Nc**3) + 687*lambda**2*zeta2**2/(16*Nc**3) - 1139*lambda**2*zeta2/(8*Nc**3) - 59*lambda**2*zeta3/Nc**3 + 1051*lambda**2/(16*Nc**3) + 3777*lambda*zeta2**2/(80*Nc**3) + 151*lambda*zeta2*zeta3/Nc**3 - 93*lambda*zeta2/(16*Nc**3) - 148*lambda*zeta3/Nc**3 - 60*lambda*zeta5/Nc**3 + 1495*lambda/(16*Nc**3) - 468959*zeta2**3/(8064*Nc**3) + 14343*zeta2**2/(160*Nc**3) + 203*zeta2*zeta3/(4*Nc**3) + 44107*zeta2/(192*Nc**3) - 70*zeta3**2/Nc**3 - 145*zeta3/(3*Nc**3) - 1057*zeta5/(6*Nc**3) + 5599/(48*Nc**3)",
 "(3, '1', '-', 0)": "-5*Nc**3*lambda**4/12 + 125*Nc**3*lambda**3/27 - 37*Nc**3*lambda**2*zeta2/24 + 4*Nc**3*lambda**2*zeta3 + 47*Nc**3*lambda**2/8 + 19*Nc**3*lambda*zeta2/6 - 131*Nc**3*lambda*zeta3/3 - 75401*Nc**3*lambda/648 - 6761*Nc**3*zeta2**2/960 - 29*Nc**3*zeta2*zeta3/4 + 5881*Nc**3*zeta2/288 - 9109*Nc**3*zeta3/108 + 43*Nc**3*zeta5 - 2489315*Nc**3/7776 + Nc**2*lambda**4*nf/6 - 85*Nc**2*lambda**3*nf/27 + 2*Nc**2*lambda**2*nf*zeta2/3 + 59*Nc**2*lambda**2*nf/18 - 37*Nc**2*lambda*nf*zeta2/12 + 38*Nc**2*lambda*nf*zeta3/3 + 14905*Nc**2*lambda*nf/162 + 10*Nc**2*nf*zeta2**2/3 - 115*Nc**2*nf*zeta2/8 + 719*Nc**2*nf*zeta3/27 + 791297*Nc**2*nf/3888 - Nc*lambda**5 + 70*Nc*lambda**4/9 + 14*Nc*lambda**3*nf**2/27 - 5*Nc*lambda**3*zeta2 + 1177*Nc*lambda**3/54 - 29*Nc*lambda**2*nf**2/9 + 215*Nc*lambda**2*zeta2/24 - 36*Nc*lambda**2*zeta3 - 7009*Nc*lambda**2/72 + 2*Nc*lambda*nf**2*zeta2/3 - 1807*Nc*lambda*nf**2/81 - 897*Nc*lambda*zeta2**2/20 - 637*Nc*lambda*zeta2/24 - 95*Nc*lambda*zeta3/9 - 34157*Nc*lambda/81 + 10*Nc*nf**2*zeta2/3 - 82*Nc*nf**2*zeta3/27 - 17087*Nc*nf**2/486 - 16151*Nc*zeta2**2/320 - 541*Nc*zeta2*zeta3/12 - 303469*Nc*zeta2/2592 + 6509*Nc*zeta3/108 - 5*Nc*zeta5/6 - 1473541*Nc/2916 - 25*lambda**4*nf/9 + 104*lambda**3*nf/27 + 4*lambda**2*nf**3/9 - 10*lambda**2*nf*zeta2/3 + 236*lambda**2*nf/3 + 40*lambda*nf**3/27 - 19*lambda*nf*zeta2/6 + 86*lambda*nf*zeta3/9 + 18089*lambda*nf/81 - 2*nf**3*zeta2/9 + 100*nf**3/81 + 27*nf*zeta2**2/5 + 10733*nf*zeta2/324 - 152*nf*zeta3/27 + 936127*nf/5832 + 2*lambda**5/Nc - 31*lambda**4/(36*Nc) - 58*lambda**3*nf**2/(27*Nc) + 17*lambda**3*zeta2/(2*Nc) - 859*lambda**3/(18*Nc) - 97*lambda**2*nf**2/(9*Nc) + 883*lambda**2*zeta2/(24*Nc) - 2*lambda**2*zeta3/Nc - 17725*lambda**2/(72*Nc) + 4*lambda*nf**2*zeta2/(3*Nc) - 565*lambda*nf**2/(27*Nc) - 743*lambda*zeta2**2/(40*Nc) + 959*lambda*zeta2/(12*Nc) + 1622*lambda*zeta3/(9*Nc) - 273839*lambda/(648*Nc) + 13*nf**2*zeta2/(9*Nc) - 26*nf**2*zeta3/(9*Nc) - 39103*nf**2/(2916*Nc) + 118889*zeta2**2/(960*Nc) + 15*zeta2*zeta3/(4*Nc) - 85091*zeta2/(864*Nc) + 10813*zeta3/(36*Nc) - 188*zeta5/Nc - 129763/(2592*Nc) + 47*lambda**4*nf/(18*Nc**2) + 155*lambda**3*nf/(9*Nc**2) - 67*lambda**2*nf*zeta2/(6*Nc**2) + 1015*lambda**2*nf/(18*Nc**2) - 341*lambda*nf*zeta2/(12*Nc**2) - 92*lambda*nf*zeta3/(9*Nc**2) + 10811*lambda*nf/(162*Nc**2) - 85*nf*zeta2**2/(8*Nc**2) - 9169*nf*zeta2/(216*Nc**2) - 227*nf*zeta3/(3*Nc**2) + 150107*nf/(1296*Nc**2) - lambda**5/Nc**3 - 13*lambda**4/(2*Nc**3) + 29*lambda**3*zeta2/(2*Nc**3) - 28*lambda**3/Nc**3 + 183*lambda**2*zeta2/(8*Nc**3) + 34*lambda**2*zeta3/Nc**3 - 421*lambda**2/(8*Nc**3) - 63*lambda*zeta2**2/(8*Nc**3) + 253*lambda*zeta2/(8*Nc**3) + 88*lambda*zeta3/Nc**3 - 68*lambda/Nc**3 + 8537*zeta2**2/(960*Nc**3) + 155*zeta2*zeta3/(4*Nc**3) - 13513*zeta2/(96*Nc**3) + 675*zeta3/(4*Nc**3) - 263*zeta5/(2*Nc**3) + 1865/(24*Nc**3)",
 "(3, '8', '+', 6)": "-Nc**3/6 - 8*Nc/45 - 11/(180*Nc) - 1/(144*Nc**3)",
 "(3, '8', '-', 6)": "0",
 "(3, '8', '+', 5)": "Nc**3*lambda - 14*Nc**3/9 + 5*Nc**2*nf/9 + 5*Nc*lambda/6 - 179*Nc/90 + 41*nf/90 + lambda/(6*Nc) - 77/(90*Nc) + 4*nf/(45*Nc**2) - 1/(8*Nc**3)",
 "(3, '8', '-', 5)": "-Nc**3/15 + 22*Nc/15 + 61/(60*Nc) + 19/(240*Nc**3)",
 "(3, '8', '+', 4)": "-5*Nc**3*lambda**2/2 + 70*Nc**3*lambda/9 - 5*Nc**3*zeta2/4 + 11*Nc**3/3 - 25*Nc**2*lambda*nf/9 + 2*Nc**2*nf - 11*Nc*lambda**2/12 + 181*Nc*lambda/18 - 2*Nc*nf**2/3 + 71*Nc*zeta2/12 + 77*Nc/108 - 31*lambda*nf/18 + 227*nf/108 + lambda**2/(3*Nc) + 43*lambda/(12*Nc) - 17*nf**2/(54*Nc) + 231*zeta2/(8*Nc) - 1/(24*Nc) - lambda*nf/(6*Nc**2) + 7*nf/(12*Nc**2) + lambda**2/(12*Nc**3) + lambda/(4*Nc**3) + 451*zeta2/(96*Nc**3) + 1/(24*Nc**3)",
 "(3, '8', '-', 4)": "Nc**3*lambda/3 + 11*Nc**3/36 + Nc**2*nf/9 - 89*Nc*lambda/12 + 395*Nc/36 - 131*nf/36 - 15*lambda/(4*Nc) + 61/(9*Nc) - 17*nf/(18*Nc**2) - lambda/(6*Nc**3) + 65/(48*Nc**3)",
 "(3, '8', '+', 3)": "10*Nc**3*lambda**3/3 - 140*Nc**3*lambda**2/9 + 5*Nc**3*lambda*zeta2 - 44*Nc**3*lambda/3 + 2*Nc**3*zeta2/3 + 14*Nc**3*zeta3 + 2581*Nc**3/108 + 50*Nc**2*lambda**2*nf/9 - 8*Nc**2*lambda*nf + Nc**2*nf*zeta2/3 - 473*Nc**2*nf/27 - Nc*lambda**3 - 152*Nc*lambda**2/9 + 8*Nc*lambda*nf**2/3 - 31*Nc*lambda*zeta2/2 + 59*Nc*lambda/9 + 14*Nc*nf**2/27 + 779*Nc*zeta2/9 + 11*Nc*zeta3 + 9509*Nc/216 + 11*lambda**2*nf/9 - 103*lambda*nf/9 + 8*nf**3/27 - 319*nf*zeta2/18 - 235*nf/18 - lambda**3/Nc - 11*lambda**2/(9*Nc) + 8*lambda*nf**2/(9*Nc) - 195*lambda*zeta2/(2*Nc) + 19*lambda/(2*Nc) + 8*nf**2/(27*Nc) + 93*zeta2/(2*Nc) - 16*zeta3/(3*Nc) + 287/(12*Nc) - 4*lambda**2*nf/(9*Nc**2) - 3*lambda*nf/Nc**2 - 14*nf*zeta2/Nc**2 - 25*nf/(6*Nc**2) + 5*lambda**2/(6*Nc**3) - 10*lambda*zeta2/Nc**3 + 5*lambda/(2*Nc**3) + 95*zeta2/(8*Nc**3) - 11*zeta3/(3*Nc**3) + 83/(24*Nc**3)",
 "(3, '8', '-', 3)": "-Nc**3*lambda**2 - 11*Nc**3*lambda/9 + 2*Nc**3*zeta2 + 203*Nc**3/27 - 4*Nc**2*lambda*nf/9 - 112*Nc**2*nf/27 + 91*Nc*lambda**2/6 - 371*Nc*lambda/9 + 8*Nc*nf**2/27 + 49*Nc*zeta2/6 - 281*Nc/6 + 125*lambda*nf/9 + 35*nf/6 + 2*lambda**2/(3*Nc) - 529*lambda/(18*Nc) + nf**2/Nc - 445*zeta2/(12*Nc) - 83/(4*Nc) + 23*lambda*nf/(9*Nc**2) + 7*nf/(6*Nc**2) - 5*lambda**2/(6*Nc**3) - 25*lambda/(6*Nc**3) - 165*zeta2/(16*Nc**3) - 71/(12*Nc**3)",
 "(3, '8', '+', 2)": "-5*Nc**3*lambda**4/2 + 140*Nc**3*lambda**3/9 - 9*Nc**3*lambda**2*zeta2/2 + 22*Nc**3*lambda**2 - 2*Nc**3*lambda*zeta2 - 42*Nc**3*lambda*zeta3 - 2581*Nc**3*lambda/36 - 253*Nc**3*zeta2**2/40 - 31*Nc**3*zeta2 + 464*Nc**3*zeta3/9 - 93233*Nc**3/1296 - 50*Nc**2*lambda**3*nf/9 + 12*Nc**2*lambda**2*nf - Nc**2*lambda*nf*zeta2 + 473*Nc**2*lambda*nf/9 + 16*Nc**2*nf*zeta2 - 86*Nc**2*nf*zeta3/9 + 203*Nc**2*nf/108 + 11*Nc*lambda**4/4 + 80*Nc*lambda**3/9 - 4*Nc*lambda**2*nf**2 + 91*Nc*lambda**2*zeta2/4 - 805*Nc*lambda**2/18 - 14*Nc*lambda*nf**2/9 - 668*Nc*lambda*zeta2/3 - 21*Nc*lambda*zeta3 - 39293*Nc*lambda/216 - 2*Nc*nf**2*zeta2 + 1163*Nc*nf**2/81 + 1389*Nc*zeta2**2/10 - 2233*Nc*zeta2/6 + 674*Nc*zeta3/9 - 173297*Nc/2592 + 19*lambda**3*nf/9 + 395*lambda**2*nf/18 - 8*lambda*nf**3/9 + 253*lambda*nf*zeta2/6 + 1979*lambda*nf/54 - 40*nf**3/27 + 189*nf*zeta2/4 + 73*nf*zeta3/9 - 17017*nf/648 - 149*lambda**3/(18*Nc) - 2*lambda**2*nf**2/(9*Nc) + 107*lambda**2*zeta2/Nc - 133*lambda**2/(4*Nc) + 22*lambda*nf**2/(9*Nc) - 517*lambda*zeta2/(4*Nc) + 21*lambda*zeta3/Nc - 7585*lambda/(108*Nc) - 11*nf**2*zeta2/(6*Nc) + 163*nf**2/(27*Nc) - 15373*zeta2**2/(80*Nc) - 4201*zeta2/(24*Nc) + 541*zeta3/(18*Nc) - 51877/(1296*Nc) + 7*lambda**3*nf/(9*Nc**2) + 5*lambda**2*nf/(2*Nc**2) + 75*lambda*nf*zeta2/(2*Nc**2) + 191*lambda*nf/(54*Nc**2) + 527*nf*zeta2/(12*Nc**2) + 139*nf*zeta3/(9*Nc**2) + 71*nf/(648*Nc**2) - lambda**4/(4*Nc**3) - 3*lambda**3/(2*Nc**3) - 17*lambda**2*zeta2/(4*Nc**3) - 19*lambda**2/(4*Nc**3) - 219*lambda*zeta2/(4*Nc**3) + 6*lambda*zeta3/Nc**3 - 57*lambda/(8*Nc**3) - 18211*zeta2**2/(320*Nc**3) - 447*zeta2/(8*Nc**3) + 31*zeta3/(2*Nc**3) - 243/(32*Nc**3)",
 "(3, '8', '-', 2)": "2*Nc**3*lambda**3/3 + 9*Nc**3*lambda**2/2 - 10*Nc**3*lambda*zeta2 - 167*Nc**3*lambda/9 + 461*Nc**3*zeta2/12 - 20*Nc**3*zeta3/3 - 2573*Nc**3/24 + 112*Nc**2*lambda*nf/9 - 32*Nc**2*nf*zeta2/3 + 833*Nc**2*nf/18 - 91*Nc*lambda**3/6 + 157*Nc*lambda**2/3 - 8*Nc*lambda*nf**2/9 - 29*Nc*lambda*zeta2/4 + 1739*Nc*lambda/18 - 53*Nc*nf**2/9 - 119*Nc*zeta2/2 - 209*Nc*zeta3/6 - 11081*Nc/432 - 113*lambda**2*nf/6 - 181*lambda*nf/18 + 4*nf**3/9 + 53*nf*zeta2/4 + 3317*nf/108 + 15*lambda**3/(2*Nc) + 127*lambda**2/(3*Nc) - 32*lambda*nf**2/(9*Nc) + 263*lambda*zeta2/(4*Nc) + 161*lambda/(4*Nc) - 56*nf**2/(9*Nc) - 295*zeta2/(6*Nc) + 35*zeta3/Nc - 17023/(216*Nc) - lambda**2*nf/(3*Nc**2) + 15*lambda*nf/(2*Nc**2) + 43*nf*zeta2/(6*Nc**2) + 905*nf/(108*Nc**2) + lambda**3/Nc**3 + 5*lambda**2/(4*Nc**3) + 41*lambda*zeta2/(2*Nc**3) - lambda/(4*Nc**3) - 33*zeta2/(16*Nc**3) + 49*zeta3/(2*Nc**3) - 181/(16*Nc**3)",
 "(3, '8', '+', 1)": "Nc**3*lambda**5 - 70*Nc**3*lambda**4/9 + 5*Nc**3*lambda**3*zeta2 - 44*Nc**3*lambda**3/3 - 14*Nc**3*lambda**2*zeta2 + 42*Nc**3*lambda**2*zeta3 + 2581*Nc**3*lambda**2/36 + 733*Nc**3*lambda*zeta2**2/20 + 38*Nc**3*lambda*zeta2 - 928*Nc**3*lambda*zeta3/9 + 93233*Nc**3*lambda/648 - 1021*Nc**3*zeta2**2/30 + 103*Nc**3*zeta2*zeta3/3 + 91579*Nc**3*zeta2/648 - 2417*Nc**3*zeta3/9 + 136*Nc**3*zeta5 - 96128*Nc**3/729 + 25*Nc**2*lambda**4*nf/9 - 8*Nc**2*lambda**3*nf + 5*Nc**2*lambda**2*nf*zeta2 - 473*Nc**2*lambda**2*nf/9 - 32*Nc**2*lambda*nf*zeta2 + 172*Nc**2*lambda*nf*zeta3/9 - 203*Nc**2*lambda*nf/54 + 211*Nc**2*nf*zeta2**2/12 - 16297*Nc**2*nf*zeta2/162 + 1912*Nc**2*nf*zeta3/27 + 1168967*Nc**2*nf/5832 - 2*Nc*lambda**5 + 10*Nc*lambda**4/9 + 8*Nc*lambda**3*nf**2/3 - 63*Nc*lambda**3*zeta2/2 + 1406*Nc*lambda**3/27 + 14*Nc*lambda**2*nf**2/9 + 163*Nc*lambda**2*zeta2 - 10*Nc*lambda**2*zeta3 + 2203*Nc*lambda**2/12 + 4*Nc*lambda*nf**2*zeta2 - 2326*Nc*lambda*nf**2/81 - 8317*Nc*lambda*zeta2**2/40 + 3193*Nc*lambda*zeta2/6 - 1880*Nc*lambda*zeta3/9 + 6181*Nc*lambda/108 + 55*Nc*nf**2*zeta2/3 - 196*Nc*nf**2*zeta3/27 - 40769*Nc*nf**2/729 - 9073*Nc*zeta2**2/40 - 611*Nc*zeta2*zeta3/2 - 2357*Nc*zeta2/432 + 433*Nc*zeta3/54 + 40*Nc*zeta5 - 446731*Nc/972 - 28*lambda**4*nf/9 - 406*lambda**3*nf/27 + 8*lambda**2*nf**3/9 - 75*lambda**2*nf*zeta2/2 - 40*lambda**2*nf/9 + 80*lambda*nf**3/27 - 193*lambda*nf*zeta2/2 + 8*lambda*nf*zeta3/9 + 23597*lambda*nf/162 - 4*nf**3*zeta2/3 + 200*nf**3/81 - 171*nf*zeta2**2/40 - 2023*nf*zeta2/108 + 242*nf*zeta3/27 + 270437*nf/972 + lambda**5/Nc + 23*lambda**4/(3*Nc) - 28*lambda**3*nf**2/(27*Nc) - 91*lambda**3*zeta2/(2*Nc) + 161*lambda**3/(9*Nc) - 74*lambda**2*nf**2/(9*Nc) + 943*lambda**2*zeta2/(6*Nc) - 36*lambda**2*zeta3/Nc - 105*lambda**2/(4*Nc) + 28*lambda*nf**2*zeta2/(3*Nc) - 1966*lambda*nf**2/(81*Nc) + 1491*lambda*zeta2**2/(8*Nc) + 1469*lambda*zeta2/(4*Nc) - 26*lambda*zeta3/Nc - 32735*lambda/(216*Nc) + 118*nf**2*zeta2/(9*Nc) - 268*nf**2*zeta3/(27*Nc) - 9557*nf**2/(486*Nc) - 4271*zeta2**2/(120*Nc) + 510*zeta2*zeta3/Nc - 3047*zeta2/(8*Nc) + 2228*zeta3/(9*Nc) - 13*zeta5/Nc - 17269/(81*Nc) + lambda**4*nf/(3*Nc**2) + 46*lambda**3*nf/(9*Nc**2) - 122*lambda**2*nf*zeta2/(3*Nc**2) + 25*lambda**2*nf/Nc**2 - 197*lambda*nf*zeta2/(2*Nc**2) - 16*lambda*nf*zeta3/Nc**2 + 1408*lambda*nf/(27*Nc**2) + 37*nf*zeta2**2/(15*Nc**2) - 173*nf*zeta2/(4*Nc**2) - 410*nf*zeta3/(9*Nc**2) + 19535*nf/(648*Nc**2) - lambda**4/Nc**3 + 18*lambda**3*zeta2/Nc**3 - 6*lambda**3/Nc**3 + 349*lambda**2*zeta2/(4*Nc**3) + 4*lambda**2*zeta3/Nc**3 - 81*lambda**2/(4*Nc**3) + 21*lambda*zeta2**2/Nc**3 + 519*lambda*zeta2/(4*Nc**3) + 36*lambda*zeta3/Nc**3 - 129*lambda/(4*Nc**3) - 4721*zeta2**2/(160*Nc**3) + 173*zeta2*zeta3/(2*Nc**3) - 753*zeta2/(16*Nc**3) + 99*zeta3/(2*Nc**3) + 75*zeta5/Nc**3 - 69/(4*Nc**3)",
 "(3, '8', '-', 1)": "Nc**3*lambda**4/2 - 68*Nc**3*lambda**3/9 + 13*Nc**3*lambda**2*zeta2/2 + 35*Nc**3*lambda**2/9 - 111*Nc**3*lambda*zeta2/2 + 6*Nc**3*lambda*zeta3 + 23557*Nc**3*lambda/108 + 989*Nc**3*zeta2**2/20 - 391*Nc**3*zeta2/2 - 1166*Nc**3*zeta3/9 + 570745*Nc**3/1296 + 14*Nc**2*lambda**3*nf/9 - 70*Nc**2*lambda**2*nf/9 + 16*Nc**2*lambda*nf*zeta2 - 2299*Nc**2*lambda*nf/27 + 124*Nc**2*nf*zeta2/3 + 122*Nc**2*nf*zeta3/9 - 51673*Nc**2*nf/324 + 23*Nc*lambda**4/4 - 262*Nc*lambda**3/9 + 8*Nc*lambda**2*nf**2/9 - 9*Nc*lambda**2*zeta2/4 - 105*Nc*lambda**2/2 + 106*Nc*lambda*nf**2/9 + 103*Nc*lambda*zeta2/3 + 71*Nc*lambda*zeta3 + 35707*Nc*lambda/216 - 4*Nc*nf**2*zeta2/3 + 625*Nc*nf**2/27 - 246*Nc*zeta2**2/5 + 3023*Nc*zeta2/18 + 1304*Nc*zeta3/9 + 37297*Nc/864 + 91*lambda**3*nf/9 - 31*lambda**2*nf/6 - 8*lambda*nf**3/9 - 77*lambda*nf*zeta2/6 - 5629*lambda*nf/54 - 40*nf**3/27 - 1517*nf*zeta2/36 - 539*nf*zeta3/9 - 48857*nf/648 - 7*lambda**4/Nc - 95*lambda**3/(6*Nc) + 14*lambda**2*nf**2/(3*Nc) - 27*lambda**2*zeta2/Nc + 289*lambda**2/(12*Nc) + 142*lambda*nf**2/(9*Nc) + 773*lambda*zeta2/(12*Nc) + 41*lambda*zeta3/Nc + 8017*lambda/(36*Nc) + 17*nf**2*zeta2/(18*Nc) + 1201*nf**2/(81*Nc) + 3367*zeta2**2/(80*Nc) + 6089*zeta2/(24*Nc) - 111*zeta3/(2*Nc) + 25403/(432*Nc) - 11*lambda**3*nf/(3*Nc**2) - 149*lambda**2*nf/(6*Nc**2) - 7*lambda*nf*zeta2/(6*Nc**2) - 1055*lambda*nf/(18*Nc**2) - 127*nf*zeta2/(12*Nc**2) - 17*nf*zeta3/Nc**2 - 1975*nf/(216*Nc**2) + 3*lambda**4/(4*Nc**3) + 17*lambda**3/(2*Nc**3) - 65*lambda**2*zeta2/(4*Nc**3) + 113*lambda**2/(4*Nc**3) - 17*lambda*zeta2/(4*Nc**3) - 26*lambda*zeta3/Nc**3 + 399*lambda/(8*Nc**3) + 4753*zeta2**2/(320*Nc**3) + 387*zeta2/(8*Nc**3) - 141*zeta3/(2*Nc**3) - 183/(32*Nc**3)",
 "(3, '8', '+', 0)": "-Nc**3*lambda**6/6 + 14*Nc**3*lambda**5/9 - 15*Nc**3*lambda**4*zeta2/4 + 11*Nc**3*lambda**4/3 + 55*Nc**3*lambda**3*zeta2/3 - 14*Nc**3*lambda**3*zeta3 - 2581*Nc**3*lambda**3/108 - 193*Nc**3*lambda**2*zeta2**2/40 + 25*Nc**3*lambda**2*zeta2 + 464*Nc**3*lambda**2*zeta3/9 - 93233*Nc**3*lambda**2/1296 - 899*Nc**3*lambda*zeta2**2/30 - 37*Nc**3*lambda*zeta2*zeta3/3 - 98779*Nc**3*lambda*zeta2/648 + 2417*Nc**3*lambda*zeta3/9 - 136*Nc**3*lambda*zeta5 + 96128*Nc**3*lambda/729 - 2695351*Nc**3*zeta2**3/15120 + 37307*Nc**3*zeta2**2/540 - 112*Nc**3*zeta2*zeta3 - 3011867*Nc**3*zeta2/23328 - 1718*Nc**3*zeta3**2/9 + 134581*Nc**3*zeta3/486 + 163*Nc**3*zeta5/6 + 59208167*Nc**3/104976 - 5*Nc**2*lambda**5*nf/9 + 2*Nc**2*lambda**4*nf - 19*Nc**2*lambda**3*nf*zeta2/3 + 473*Nc**2*lambda**3*nf/27 + 2*Nc**2*lambda**2*nf*zeta2 - 86*Nc**2*lambda**2*nf*zeta3/9 + 203*Nc**2*lambda**2*nf/108 - 19*Nc**2*lambda*nf*zeta2**2/12 + 12697*Nc**2*lambda*nf*zeta2/162 - 1912*Nc**2*lambda*nf*zeta3/27 - 1168967*Nc**2*lambda*nf/5832 + 496*Nc**2*nf*zeta2**3/35 - 1369*Nc**2*nf*zeta2**2/90 + 19*Nc**2*nf*zeta2*zeta3 + 202343*Nc**2*nf*zeta2/5832 + 16*Nc**2*nf*zeta3**2 - 3157*Nc**2*nf*zeta3/81 + 320*Nc**2*nf*zeta5/9 - 22674005*Nc**2*nf/52488 + Nc*lambda**6/2 - 29*Nc*lambda**5/18 - 2*Nc*lambda**4*nf**2/3 + 167*Nc*lambda**4*zeta2/8 - 19*Nc*lambda**4 - 14*Nc*lambda**3*nf**2/27 - 475*Nc*lambda**3*zeta2/9 + 16*Nc*lambda**3*zeta3 - 4451*Nc*lambda**3/108 - 2*Nc*lambda**2*nf**2*zeta2 + 1163*Nc*lambda**2*nf**2/81 - 777*Nc*lambda**2*zeta2**2/80 - 3791*Nc*lambda**2*zeta2/12 + 725*Nc*lambda**2*zeta3/9 + 68983*Nc*lambda**2/432 - 55*Nc*lambda*nf**2*zeta2/3 + 196*Nc*lambda*nf**2*zeta3/27 + 40769*Nc*lambda*nf**2/729 + 13909*Nc*lambda*zeta2**2/120 - 535*Nc*lambda*zeta2*zeta3/6 - 187195*Nc*lambda*zeta2/1296 - 2249*Nc*lambda*zeta3/9 + 52*Nc*lambda*zeta5 + 11290669*Nc*lambda/11664 + 199*Nc*nf**2*zeta2**2/54 - 1975*Nc*nf**2*zeta2/54 + 2332*Nc*nf**2*zeta3/243 + 469964*Nc*nf**2/6561 + 2297131*Nc*zeta2**3/15120 - 71191*Nc*zeta2**2/144 + 334*Nc*zeta2*zeta3/3 + 59318107*Nc*zeta2/46656 + 2309*Nc*zeta3**2/9 - 453044*Nc*zeta3/243 + 20909*Nc*zeta5/18 + 152592883*Nc/104976 + 10*lambda**5*nf/9 + 10*lambda**4*nf/3 - 8*lambda**3*nf**3/27 + 347*lambda**3*nf*zeta2/18 - 164*lambda**3*nf/9 - 40*lambda**2*nf**3/27 + 1289*lambda**2*nf*zeta2/12 + 4*lambda**2*nf*zeta3/9 - 13504*lambda**2*nf/81 + 4*lambda*nf**3*zeta2/3 - 200*lambda*nf**3/81 - 413*lambda*nf*zeta2**2/24 + 70657*lambda*nf*zeta2/324 + 1384*lambda*nf*zeta3/27 - 1413773*lambda*nf/2916 + 20*nf**3*zeta2/9 - 1000*nf**3/729 + 4219*nf*zeta2**2/2160 - 269*nf*zeta2*zeta3/6 + 1023191*nf*zeta2/11664 + 2488*nf*zeta3/27 - 328*nf*zeta5/9 - 28767799*nf/52488 - lambda**6/(2*Nc) - 13*lambda**5/(9*Nc) + 2*lambda**4*nf**2/(3*Nc) - 7*lambda**4*zeta2/(2*Nc) + 41*lambda**4/(6*Nc) + 146*lambda**3*nf**2/(27*Nc) - 4025*lambda**3*zeta2/(36*Nc) + 10*lambda**3*zeta3/Nc + 9359*lambda**3/(108*Nc) - 9*lambda**2*nf**2*zeta2/Nc + 1627*lambda**2*nf**2/(81*Nc) + 1997*lambda**2*zeta2**2/(20*Nc) - 11375*lambda**2*zeta2/(24*Nc) - 658*lambda**2*zeta3/(9*Nc) + 429473*lambda**2/(1296*Nc) - 85*lambda*nf**2*zeta2/(3*Nc) + 164*lambda*nf**2*zeta3/(27*Nc) + 49655*lambda*nf**2/(1458*Nc) + 23063*lambda*zeta2**2/(240*Nc) + 489*lambda*zeta2*zeta3/(2*Nc) - 43051*lambda*zeta2/(216*Nc) - 1570*lambda*zeta3/(3*Nc) + 120*lambda*zeta5/Nc + 7955*lambda/(12*Nc) + 2683*nf**2*zeta2**2/(1080*Nc) - 1445*nf**2*zeta2/(54*Nc) + 3824*nf**2*zeta3/(243*Nc) + 441631*nf**2/(26244*Nc) - 1192333*zeta2**3/(10080*Nc) + 335879*zeta2**2/(4320*Nc) + 623*zeta2*zeta3/(12*Nc) + 3308525*zeta2/(2592*Nc) - 251*zeta3**2/(3*Nc) - 75683*zeta3/(54*Nc) + 4129*zeta5/(18*Nc) + 832741/(1296*Nc) - 5*lambda**5*nf/(9*Nc**2) - 16*lambda**4*nf/(3*Nc**2) + 415*lambda**3*nf*zeta2/(18*Nc**2) - 707*lambda**3*nf/(27*Nc**2) + 1039*lambda**2*nf*zeta2/(12*Nc**2) + 82*lambda**2*nf*zeta3/(9*Nc**2) - 22013*lambda**2*nf/(324*Nc**2) - 353*lambda*nf*zeta2**2/(24*Nc**2) + 13487*lambda*nf*zeta2/(108*Nc**2) + 584*lambda*nf*zeta3/(9*Nc**2) - 19321*lambda*nf/(216*Nc**2) - 2976*nf*zeta2**3/(35*Nc**2) - 151249*nf*zeta2**2/(2160*Nc**2) - 427*nf*zeta2*zeta3/(6*Nc**2) + 469907*nf*zeta2/(1296*Nc**2) - 96*nf*zeta3**2/Nc**2 + 30847*nf*zeta3/(81*Nc**2) - 1636*nf*zeta5/(9*Nc**2) - 145*nf/(972*Nc**2) + lambda**6/(6*Nc**3) + 3*lambda**5/(2*Nc**3) - 109*lambda**4*zeta2/(8*Nc**3) + 17*lambda**4/(2*Nc**3) - 207*lambda**3*zeta2/(4*Nc**3) - 12*lambda**3*zeta3/Nc**3 + 111*lambda**3/(4*Nc**3) + 687*lambda**2*zeta2**2/(16*Nc**3) - 1139*lambda**2*zeta2/(8*Nc**3) - 59*lambda**2*zeta3/Nc**3 + 1051*lambda**2/(16*Nc**3) + 3777*lambda*zeta2**2/(80*Nc**3) + 151*lambda*zeta2*zeta3/Nc**3 - 93*lambda*zeta2/(16*Nc**3) - 148*lambda*zeta3/Nc**3 - 60*lambda*zeta5/Nc**3 + 1495*lambda/(16*Nc**3) - 468959*zeta2**3/(8064*Nc**3) + 14343*zeta2**2/(160*Nc**3) + 203*zeta2*zeta3/(4*Nc**3) + 44107*zeta2/(192*Nc**3) - 70*zeta3**2/Nc**3 - 145*zeta3/(3*Nc**3) - 1057*zeta5/(6*Nc**3) + 5599/(48*Nc**3)",
 "(3, '8', '-', 0)": "-Nc**3*lambda**5/2 + 32*Nc**3*lambda**4/9 + Nc**3*lambda**3*zeta2 + 298*Nc**3*lambda**3/27 - 239*Nc**3*lambda**2*zeta2/12 - 13*Nc**3*lambda**2*zeta3 - 2911*Nc**3*lambda**2/72 - 209*Nc**3*lambda*zeta2**2/4 + 27*Nc**3*lambda*zeta2/2 - 400*Nc**3*lambda*zeta3/9 - 117625*Nc**3*lambda/1296 - 45223*Nc**3*zeta2**2/240 - 218*Nc**3*zeta2*zeta3/3 + 221585*Nc**3*zeta2/1296 + 581*Nc**3*zeta3/54 + 50*Nc**3*zeta5/3 + 354389*Nc**3/1458 - 19*Nc**2*lambda**4*nf/18 - 20*Nc**2*lambda**3*nf/27 + 11*Nc**2*lambda**2*nf*zeta2/3 + 167*Nc**2*lambda**2*nf/6 - 28*Nc**2*lambda*nf*zeta2/3 + 166*Nc**2*lambda*nf*zeta3/9 + 31993*Nc**2*lambda*nf/324 + 1487*Nc**2*nf*zeta2**2/60 - 10613*Nc**2*nf*zeta2/324 + 8*Nc**2*nf*zeta3/27 + 559531*Nc**2*nf/11664 + 59*Nc*lambda**4/9 - 8*Nc*lambda**3*nf**2/27 - 55*Nc*lambda**3*zeta2/4 + 47*Nc*lambda**3/27 - 53*Nc*lambda**2*nf**2/9 + 44*Nc*lambda**2*zeta2 - 37*Nc*lambda**2*zeta3 - 4369*Nc*lambda**2/24 + 4*Nc*lambda*nf**2*zeta2/3 - 625*Nc*lambda*nf**2/27 + 669*Nc*lambda*zeta2**2/16 + 343*Nc*lambda*zeta2/4 + 740*Nc*lambda*zeta3/9 - 135865*Nc*lambda/324 + 79*Nc*nf**2*zeta2/18 - 14*Nc*nf**2*zeta3/9 - 45985*Nc*nf**2/1458 + 11743*Nc*zeta2**2/240 + 1097*Nc*zeta2*zeta3/12 - 241597*Nc*zeta2/2592 + 30461*Nc*zeta3/108 + 478*Nc*zeta5/3 + 26203*Nc/5832 - 14*lambda**4*nf/9 + 281*lambda**3*nf/27 + 4*lambda**2*nf**3/9 - 53*lambda**2*nf*zeta2/4 + 862*lambda**2*nf/9 + 40*lambda*nf**3/27 - 337*lambda*nf*zeta2/12 + 16*lambda*nf*zeta3/9 + 69373*lambda*nf/324 - 2*nf**3*zeta2/9 + 100*nf**3/81 - 1601*nf*zeta2**2/240 + 2641*nf*zeta2/648 - 923*nf*zeta3/27 + 713143*nf/5832 + 3*lambda**5/(2*Nc) - 65*lambda**4/(18*Nc) - 58*lambda**3*nf**2/(27*Nc) + 101*lambda**3*zeta2/(4*Nc) - 1057*lambda**3/(18*Nc) - 97*lambda**2*nf**2/(9*Nc) + 161*lambda**2*zeta2/(3*Nc) + 16*lambda**2*zeta3/Nc - 18229*lambda**2/(72*Nc) + 4*lambda*nf**2*zeta2/(3*Nc) - 565*lambda*nf**2/(27*Nc) - 2867*lambda*zeta2**2/(80*Nc) + 2101*lambda*zeta2/(24*Nc) + 2153*lambda*zeta3/(9*Nc) - 535123*lambda/(1296*Nc) + 13*nf**2*zeta2/(9*Nc) - 26*nf**2*zeta3/(9*Nc) - 39103*nf**2/(2916*Nc) + 382*zeta2**2/(3*Nc) + 331*zeta2*zeta3/(2*Nc) - 181663*zeta2/(432*Nc) + 3907*zeta3/(9*Nc) - 975*zeta5/(2*Nc) + 26087/(162*Nc) + 47*lambda**4*nf/(18*Nc**2) + 155*lambda**3*nf/(9*Nc**2) - 67*lambda**2*nf*zeta2/(6*Nc**2) + 1015*lambda**2*nf/(18*Nc**2) - 341*lambda*nf*zeta2/(12*Nc**2) - 92*lambda*nf*zeta3/(9*Nc**2) + 10811*lambda*nf/(162*Nc**2) - 85*nf*zeta2**2/(8*Nc**2) - 9169*nf*zeta2/(216*Nc**2) - 227*nf*zeta3/(3*Nc**2) + 150107*nf/(1296*Nc**2) - lambda**5/Nc**3 - 13*lambda**4/(2*Nc**3) + 29*lambda**3*zeta2/(2*Nc**3) - 28*lambda**3/Nc**3 + 183*lambda**2*zeta2/(8*Nc**3) + 34*lambda**2*zeta3/Nc**3 - 421*lambda**2/(8*Nc**3) - 63*lambda*zeta2**2/(8*Nc**3) + 253*lambda*zeta2/(8*Nc**3) + 88*lambda*zeta3/Nc**3 - 68*lambda/Nc**3 + 8537*zeta2**2/(960*Nc**3) + 155*zeta2*zeta3/(4*Nc**3) - 13513*zeta2/(96*Nc**3) + 675*zeta3/(4*Nc**3) - 263*zeta5/(2*Nc**3) + 1865/(24*Nc**3)"
}

==> anc/numbers/deposit/AMP/matching/m3_expand_data.out <==
('I', 0) H_process1_qqb_QbQ_+-+-_0loops.m: parsed+expanded in 0.0s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
('I', 1) H_process1_qqb_QbQ_+-+-_1loops.m: parsed+expanded in 1.1s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
('I', 2) H_process1_qqb_QbQ_+-+-_2loops.m: parsed+expanded in 9.0s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
('II', 0) H_process2_qQ_qQ_++--_0loops.m: parsed+expanded in 9.0s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
('II', 1) H_process2_qQ_qQ_++--_1loops.m: parsed+expanded in 10.2s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
('II', 2) H_process2_qQ_qQ_++--_2loops.m: parsed+expanded in 19.7s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
('I', 3) H_process1_qqb_QbQ_+-+-_3loops.m: parsed+expanded in 94.2s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
('II', 3) H_process2_qQ_qQ_++--_3loops.m: parsed+expanded in 174.5s; y^-2 part = 0, y^-1 part = 0 (pi^2 = 6 zeta2)
tree singlet, octet (region I): [-(Nc - 1)*(Nc + 1)/Nc, 1/Nc]  (region II): [-(Nc - 1)*(Nc + 1)/Nc, 1/Nc]
L=1 R=1 sign=+ Lt^2: Nc/2 - 1/(2*Nc)
L=1 R=1 sign=- Lt^2 (coefficient of Delta*Lt^2): 0
L=1 R=1 sign=+ Lt^1: -5*Nc/3 + 2*nf/3 - 2/Nc
L=1 R=1 sign=- Lt^1 (coefficient of Delta*Lt^1): Nc/2 + 3/(2*Nc)
L=1 R=1 sign=+ Lt^0: 13*Nc/9 - 10*nf/9 + zeta2*(13*Nc/4 - 13/(4*Nc)) + 8/Nc
L=1 R=1 sign=- Lt^0 (coefficient of Delta*Lt^0): -5*Nc/6 + nf/3 - 1/Nc

L=1 R=8 sign=+ Lt^2: -Nc - 1/(2*Nc)
L=1 R=8 sign=- Lt^2 (coefficient of Delta*Lt^2): 0
L=1 R=8 sign=+ Lt^1: -2*Nc/3 + 2*nf/3 - 2/Nc
L=1 R=8 sign=- Lt^1 (coefficient of Delta*Lt^1): Nc + 3/(2*Nc)
L=1 R=8 sign=+ Lt^0: 13*Nc/9 - 10*nf/9 + zeta2*(5*Nc/2 - 13/(4*Nc)) + 8/Nc
L=1 R=8 sign=- Lt^0 (coefficient of Delta*Lt^0): -Nc/3 + nf/3 - 1/Nc

L=2 R=1 sign=+ Lt^4: Nc**2/12 - 1/6 + 1/(12*Nc**2)
L=2 R=1 sign=- Lt^4 (coefficient of Delta*Lt^4): 0
L=2 R=1 sign=+ Lt^3: -29*Nc**2/18 + 4*Nc*nf/9 + 7/9 - 4*nf/(9*Nc) + 5/(6*Nc**2)
L=2 R=1 sign=- Lt^3 (coefficient of Delta*Lt^3): Nc**2/6 - 1/3 - 5/(6*Nc**2)
L=2 R=1 sign=+ Lt^2: 101*Nc**2/9 - 13*Nc*nf/3 + 4*nf**2/9 + zeta2*(-45*Nc**2 - 126 - 369/Nc**2)/36 + 85/18 - 5*nf/(9*Nc) - 5/(2*Nc**2)
L=2 R=1 sign=- Lt^2 (coefficient of Delta*Lt^2): -29*Nc**2/12 + 2*Nc*nf/3 - 35/6 + 4*nf/(3*Nc) - 7/(4*Nc**2)
L=2 R=1 sign=+ Lt^1: -3049*Nc**2/108 + 386*Nc*nf/27 - 40*nf**2/27 + zeta2*(55*Nc**2/12 - 4*Nc*nf/3 + 13/6 - 8*nf/(3*Nc) + 37/(4*Nc**2)) + zeta3*(-8*Nc**2 + 4 + 4/Nc**2) - 370/9 + 88*nf/(9*Nc) - 45/(4*Nc**2)
L=2 R=1 sign=- Lt^1 (coefficient of Delta*Lt^1): 101*Nc**2/9 - 13*Nc*nf/3 + 4*nf**2/9 + zeta2*(-3*Nc**2/4 + 3/2 + 7/(4*Nc**2)) + 37/2 - 5*nf/Nc + 19/(2*Nc**2)
L=2 R=1 sign=+ Lt^0: 23213*Nc**2/1296 - 455*Nc*nf/27 + 100*nf**2/81 + zeta2**2*(691*Nc**2/80 - 31/8 + 63/(16*Nc**2)) + zeta2*(319*Nc**2/18 - 25*Nc*nf/18 - 2*nf**2/3 - 149/36 + 157*nf/(18*Nc) - 55/(4*Nc**2)) + zeta3*(118*Nc**2/9 - 46*Nc*nf/9 - 235/9 - 26*nf/(9*Nc) - 23/Nc**2) + 30659/324 - 1370*nf/(81*Nc) + 511/(16*Nc**2)
L=2 R=1 sign=- Lt^0 (coefficient of Delta*Lt^0): -3049*Nc**2/216 + 193*Nc*nf/27 - 20*nf**2/27 + zeta2*(-Nc**2/8 - 59/12 - nf/(3*Nc) + 27/(8*Nc**2)) + zeta3*(-4*Nc**2 + 4 + 10/Nc**2) - 743/27 + 188*nf/(27*Nc) - 13/(8*Nc**2)

L=2 R=8 sign=+ Lt^4: Nc**2/2 + 5/12 + 1/(12*Nc**2)
L=2 R=8 sign=- Lt^4 (coefficient of Delta*Lt^4): 0
L=2 R=8 sign=+ Lt^3: 17*Nc**2/9 - 8*Nc*nf/9 + 47/18 - 4*nf/(9*Nc) + 5/(6*Nc**2)
L=2 R=8 sign=- Lt^3 (coefficient of Delta*Lt^3): -19/6 - 5/(6*Nc**2)
L=2 R=8 sign=+ Lt^2: -67*Nc**2/9 + Nc*nf/3 + 4*nf**2/9 + zeta2*(-18*Nc**2 - 549 - 369/Nc**2)/36 - 113/18 - 5*nf/(9*Nc) - 5/(2*Nc**2)
L=2 R=8 sign=- Lt^2 (coefficient of Delta*Lt^2): -19*Nc**2/6 + 2*Nc*nf/3 - 37/12 + 4*nf/(3*Nc) - 7/(4*Nc**2)
L=2 R=8 sign=+ Lt^1: 103*Nc**2/108 + 26*Nc*nf/3 - 40*nf**2/27 + zeta2*(13*Nc**2/6 - 2*Nc*nf/3 - 73/12 - 8*nf/(3*Nc) + 37/(4*Nc**2)) + zeta3*(-14*Nc**2 - 8 + 4/Nc**2) - 262/9 + 88*nf/(9*Nc) - 45/(4*Nc**2)
L=2 R=8 sign=- Lt^1 (coefficient of Delta*Lt^1): 55*Nc**2/3 - 37*Nc*nf/9 + 4*nf**2/9 + zeta2*(-6*Nc**2 + 37/4 + 7/(4*Nc**2)) + 31/2 - 5*nf/Nc + 19/(2*Nc**2)
L=2 R=8 sign=+ Lt^0: 23213*Nc**2/1296 - 455*Nc*nf/27 + 100*nf**2/81 + zeta2**2*(41*Nc**2/40 + 223/80 + 63/(16*Nc**2)) + zeta2*(187*Nc**2/18 + 17*Nc*nf/18 - 2*nf**2/3 + 157/36 + 157*nf/(18*Nc) - 55/(4*Nc**2)) + zeta3*(16*Nc**2/9 - 34*Nc*nf/9 - 343/9 - 26*nf/(9*Nc) - 23/Nc**2) + 30659/324 - 1370*nf/(81*Nc) + 511/(16*Nc**2)
L=2 R=8 sign=- Lt^0 (coefficient of Delta*Lt^0): -179*Nc**2/72 + 173*Nc*nf/27 - 20*nf**2/27 + zeta2*(17*Nc**2/4 - 55/24 - nf/(3*Nc) + 27/(8*Nc**2)) + zeta3*(-Nc**2 + 10 + 10/Nc**2) - 365/27 + 188*nf/(27*Nc) - 13/(8*Nc**2)

L=3 R=1 sign=+ Lt^6: Nc**3/144 - Nc/48 + 1/(48*Nc) - 1/(144*Nc**3)
L=3 R=1 sign=- Lt^6 (coefficient of Delta*Lt^6): 0
L=3 R=1 sign=+ Lt^5: -131*Nc**3/360 + 4*Nc**2*nf/45 + 217*Nc/360 - 8*nf/45 - 41/(360*Nc) + 4*nf/(45*Nc**2) - 1/(8*Nc**3)
L=3 R=1 sign=- Lt^5 (coefficient of Delta*Lt^5): Nc**3/48 + 41*Nc/240 + 31/(240*Nc) + 19/(240*Nc**3)
L=3 R=1 sign=+ Lt^4: 1535*Nc**3/216 - 311*Nc**2*nf/108 + 17*Nc*nf**2/54 - 251*Nc/54 + 62*nf/27 + zeta2*(-603*Nc**3 + 945*Nc + 5967/Nc + 4059/Nc**3)/864 - 17*nf**2/(54*Nc) - 5/(2*Nc) + 7*nf/(12*Nc**2) + 1/(24*Nc**3)
L=3 R=1 sign=- Lt^4 (coefficient of Delta*Lt^4): -131*Nc**3/144 + 2*Nc**2*nf/9 + 121*Nc/144 - 4*nf/9 + 595/(144*Nc) - 17*nf/(18*Nc**2) + 65/(48*Nc**3)
L=3 R=1 sign=+ Lt^3: -13673*Nc**3/216 + 1763*Nc**2*nf/54 - 140*Nc*nf**2/27 - 2051*Nc/216 + 8*nf**3/27 - 43*nf/27 + zeta2*(129*Nc**3/8 - 4*Nc**2*nf + 61*Nc/8 + 411/(8*Nc) - 14*nf/Nc**2 + 95/(8*Nc**3)) + zeta3*(-7*Nc**3/3 + Nc + 5/Nc - 11/(3*Nc**3)) + 8*nf**2/(27*Nc) + 481/(24*Nc) - 25*nf/(6*Nc**2) + 83/(24*Nc**3)
L=3 R=1 sign=- Lt^3 (coefficient of Delta*Lt^3): 1535*Nc**3/108 - 311*Nc**2*nf/54 + 17*Nc*nf**2/27 + 175*Nc/9 - 76*nf/9 + zeta2*(-19*Nc**3/16 + 19*Nc/48 - 395/(48*Nc) - 165/(16*Nc**3)) + nf**2/Nc - 16/(3*Nc) + 7*nf/(6*Nc**2) - 71/(12*Nc**3)
L=3 R=1 sign=+ Lt^2: 761785*Nc**3/2592 - 108853*Nc**2*nf/648 + 767*Nc*nf**2/27 + 570907*Nc/2592 - 40*nf**3/27 - 21029*nf/324 + zeta2**2*(3171*Nc**3/320 + 8471*Nc/320 - 12631/(320*Nc) - 18211/(320*Nc**3)) + zeta2*(-811*Nc**3/8 + 517*Nc**2*nf/12 - 29*Nc*nf**2/6 - 97*Nc + 67*nf/3 - 11*nf**2/(6*Nc) - 1745/(12*Nc) + 527*nf/(12*Nc**2) - 447/(8*Nc**3)) + zeta3*(167*Nc**3/9 - 77*Nc**2*nf/9 + 547*Nc/18 - 62*nf/9 - 580/(9*Nc) + 139*nf/(9*Nc**2) + 31/(2*Nc**3)) + 163*nf**2/(27*Nc) - 56369/(2592*Nc) + 71*nf/(648*Nc**2) - 243/(32*Nc**3)
L=3 R=1 sign=- Lt^2 (coefficient of Delta*Lt^2): -13673*Nc**3/144 + 1763*Nc**2*nf/36 - 70*Nc*nf**2/9 - 53185*Nc/432 + 4*nf**3/9 + 3377*nf/54 + zeta2*(899*Nc**3/48 - 14*Nc**2*nf/3 + 333*Nc/16 - 2*nf - 1691/(48*Nc) + 43*nf/(6*Nc**2) - 33/(16*Nc**3)) + zeta3*(-7*Nc**3/2 - 127*Nc/6 - 7/(2*Nc) + 49/(2*Nc**3)) - 56*nf**2/(9*Nc) - 28565/(432*Nc) + 905*nf/(108*Nc**2) - 181/(16*Nc**3)
L=3 R=1 sign=+ Lt^1: 86*Nc**3*zeta5 - 2489315*Nc**3/3888 + 791297*Nc**2*nf/1944 - 17087*Nc*nf**2/243 - 37*Nc*zeta5 - 441929*Nc/486 + 200*nf**3/81 + 328079*nf/972 + zeta2**2*(-23693*Nc**3/480 + 232*Nc**2*nf/15 + 1499*Nc/96 - 68*nf/15 + 5333/(96*Nc) + 37*nf/(15*Nc**2) - 4721/(160*Nc**3)) + zeta2*(-15*Nc**3*zeta3/2 + 33227*Nc**3/144 - 4561*Nc**2*nf/36 + 200*Nc*nf**2/9 - 157*Nc*zeta3/2 + 26297*Nc/144 - 4*nf**3/3 - 581*nf/6 + 118*nf**2/(9*Nc) + 251*zeta3/(2*Nc) - 2283/(16*Nc) - 173*nf/(4*Nc**2) + 173*zeta3/(2*Nc**3) - 753/(16*Nc**3)) + zeta3*(-9109*Nc**3/54 + 1438*Nc**2*nf/27 - 164*Nc*nf**2/27 + 6649*Nc/54 + 224*nf/27 - 268*nf**2/(27*Nc) + 7057/(18*Nc) - 410*nf/(9*Nc**2) + 99/(2*Nc**3)) - 9557*nf**2/(486*Nc) - 124*zeta5/Nc - 375043/(1296*Nc) + 19535*nf/(648*Nc**2) + 75*zeta5/Nc**3 - 69/(4*Nc**3)
L=3 R=1 sign=- Lt^1 (coefficient of Delta*Lt^1): 761785*Nc**3/2592 - 108853*Nc**2*nf/648 + 767*Nc*nf**2/27 + 631471*Nc/2592 - 40*nf**3/27 - 5191*nf/36 + zeta2**2*(2071*Nc**3/320 + 13219*Nc/320 + 1877/(320*Nc) + 4753/(320*Nc**3)) + zeta2*(-4229*Nc**3/72 + 929*Nc**2*nf/36 - 53*Nc*nf**2/18 + 316*Nc/9 - 113*nf/9 + 17*nf**2/(18*Nc) + 1405/(12*Nc) - 127*nf/(12*Nc**2) + 387/(8*Nc**3)) + zeta3*(167*Nc**3/9 - 77*Nc**2*nf/9 + 467*Nc/18 - 166*nf/9 + 14/Nc - 17*nf/Nc**2 - 141/(2*Nc**3)) + 1201*nf**2/(81*Nc) + 75349/(864*Nc) - 1975*nf/(216*Nc**2) - 183/(32*Nc**3)
L=3 R=1 sign=+ Lt^0: -457*Nc**3*zeta5/3 + 59208167*Nc**3/104976 + 572*Nc**2*nf*zeta5/9 - 22674005*Nc**2*nf/52488 + 469964*Nc*nf**2/6561 + 8735*Nc*zeta5/18 + 152592883*Nc/104976 - 1000*nf**3/729 + 344*nf*zeta5/9 - 28767799*nf/52488 + zeta2**3*(2163793*Nc**3/120960 - 496*Nc**2*nf/35 - 14074387*Nc/120960 + 992*nf/35 - 3600271/(40320*Nc) - 2976*nf/(35*Nc**2) - 468959/(8064*Nc**3)) + zeta2**2*(742543*Nc**3/4320 - 6145*Nc**2*nf/144 + 2261*Nc*nf**2/1080 - 36763*Nc/360 + 830*nf/27 + 2683*nf**2/(1080*Nc) - 22859/(540*Nc) - 151249*nf/(2160*Nc**2) + 14343/(160*Nc**3)) + zeta2*(-563*Nc**3*zeta3/6 + 280253*Nc**3/46656 + 5*Nc**2*nf*zeta3/6 + 756415*Nc**2*nf/11664 - 169*Nc*nf**2/6 + 671*Nc*zeta3/4 + 19237255*Nc/46656 + 20*nf**3/9 - 3*nf*zeta3 + 500431*nf/5832 - 1445*nf**2/(54*Nc) + 170*zeta3/(3*Nc) + 3196339/(5184*Nc) - 427*nf*zeta3/(6*Nc**2) + 469907*nf/(1296*Nc**2) + 203*zeta3/(4*Nc**3) + 44107/(192*Nc**3)) + zeta3**2*(-44*Nc**3/9 - 16*Nc**2*nf + 1247*Nc/9 + 32*nf + 175/(3*Nc) - 96*nf/Nc**2 - 70/Nc**3) + zeta3*(85286*Nc**3/243 - 8755*Nc**2*nf/81 + 3196*Nc*nf**2/243 - 279623*Nc/243 - 1670*nf/27 + 3824*nf**2/(243*Nc) - 33400/(27*Nc) + 30847*nf/(81*Nc**2) - 145/(3*Nc**3)) + 441631*nf**2/(26244*Nc) + 2249*zeta5/(9*Nc) + 832741/(1296*Nc) - 1636*nf*zeta5/(9*Nc**2) - 145*nf/(972*Nc**2) - 1057*zeta5/(6*Nc**3) + 5599/(48*Nc**3)
L=3 R=1 sign=- Lt^0 (coefficient of Delta*Lt^0): 43*Nc**3*zeta5 - 2489315*Nc**3/7776 + 791297*Nc**2*nf/3888 - 17087*Nc*nf**2/486 - 5*Nc*zeta5/6 - 1473541*Nc/2916 + 100*nf**3/81 + 936127*nf/5832 + zeta2**2*(-6761*Nc**3/960 + 10*Nc**2*nf/3 - 16151*Nc/320 + 27*nf/5 + 118889/(960*Nc) - 85*nf/(8*Nc**2) + 8537/(960*Nc**3)) + zeta2*(-29*Nc**3*zeta3/4 + 5881*Nc**3/288 - 115*Nc**2*nf/8 + 10*Nc*nf**2/3 - 541*Nc*zeta3/12 - 303469*Nc/2592 - 2*nf**3/9 + 10733*nf/324 + 13*nf**2/(9*Nc) + 15*zeta3/(4*Nc) - 85091/(864*Nc) - 9169*nf/(216*Nc**2) + 155*zeta3/(4*Nc**3) - 13513/(96*Nc**3)) + zeta3*(-9109*Nc**3/108 + 719*Nc**2*nf/27 - 82*Nc*nf**2/27 + 6509*Nc/108 - 152*nf/27 - 26*nf**2/(9*Nc) + 10813/(36*Nc) - 227*nf/(3*Nc**2) + 675/(4*Nc**3)) - 39103*nf**2/(2916*Nc) - 188*zeta5/Nc - 129763/(2592*Nc) + 150107*nf/(1296*Nc**2) - 263*zeta5/(2*Nc**3) + 1865/(24*Nc**3)

L=3 R=8 sign=+ Lt^6: -Nc**3/6 - 8*Nc/45 - 11/(180*Nc) - 1/(144*Nc**3)
L=3 R=8 sign=- Lt^6 (coefficient of Delta*Lt^6): 0
L=3 R=8 sign=+ Lt^5: -14*Nc**3/9 + 5*Nc**2*nf/9 - 179*Nc/90 + 41*nf/90 - 77/(90*Nc) + 4*nf/(45*Nc**2) - 1/(8*Nc**3)
L=3 R=8 sign=- Lt^5 (coefficient of Delta*Lt^5): -Nc**3/15 + 22*Nc/15 + 61/(60*Nc) + 19/(240*Nc**3)
L=3 R=8 sign=+ Lt^4: 11*Nc**3/3 + 2*Nc**2*nf - 2*Nc*nf**2/3 + 77*Nc/108 + 227*nf/108 + zeta2*(-5*Nc**3/4 + 71*Nc/12 + 231/(8*Nc) + 451/(96*Nc**3)) - 17*nf**2/(54*Nc) - 1/(24*Nc) + 7*nf/(12*Nc**2) + 1/(24*Nc**3)
L=3 R=8 sign=- Lt^4 (coefficient of Delta*Lt^4): 11*Nc**3/36 + Nc**2*nf/9 + 395*Nc/36 - 131*nf/36 + 61/(9*Nc) - 17*nf/(18*Nc**2) + 65/(48*Nc**3)
L=3 R=8 sign=+ Lt^3: 2581*Nc**3/108 - 473*Nc**2*nf/27 + 14*Nc*nf**2/27 + 9509*Nc/216 + 8*nf**3/27 - 235*nf/18 + zeta2*(2*Nc**3/3 + Nc**2*nf/3 + 779*Nc/9 - 319*nf/18 + 93/(2*Nc) - 14*nf/Nc**2 + 95/(8*Nc**3)) + zeta3*(14*Nc**3 + 11*Nc - 16/(3*Nc) - 11/(3*Nc**3)) + 8*nf**2/(27*Nc) + 287/(12*Nc) - 25*nf/(6*Nc**2) + 83/(24*Nc**3)
L=3 R=8 sign=- Lt^3 (coefficient of Delta*Lt^3): 203*Nc**3/27 - 112*Nc**2*nf/27 + 8*Nc*nf**2/27 - 281*Nc/6 + 35*nf/6 + zeta2*(2*Nc**3 + 49*Nc/6 - 445/(12*Nc) - 165/(16*Nc**3)) + nf**2/Nc - 83/(4*Nc) + 7*nf/(6*Nc**2) - 71/(12*Nc**3)
L=3 R=8 sign=+ Lt^2: -93233*Nc**3/1296 + 203*Nc**2*nf/108 + 1163*Nc*nf**2/81 - 173297*Nc/2592 - 40*nf**3/27 - 17017*nf/648 + zeta2**2*(-253*Nc**3/40 + 1389*Nc/10 - 15373/(80*Nc) - 18211/(320*Nc**3)) + zeta2*(-31*Nc**3 + 16*Nc**2*nf - 2*Nc*nf**2 - 2233*Nc/6 + 189*nf/4 - 11*nf**2/(6*Nc) - 4201/(24*Nc) + 527*nf/(12*Nc**2) - 447/(8*Nc**3)) + zeta3*(464*Nc**3/9 - 86*Nc**2*nf/9 + 674*Nc/9 + 73*nf/9 + 541/(18*Nc) + 139*nf/(9*Nc**2) + 31/(2*Nc**3)) + 163*nf**2/(27*Nc) - 51877/(1296*Nc) + 71*nf/(648*Nc**2) - 243/(32*Nc**3)
L=3 R=8 sign=- Lt^2 (coefficient of Delta*Lt^2): -2573*Nc**3/24 + 833*Nc**2*nf/18 - 53*Nc*nf**2/9 - 11081*Nc/432 + 4*nf**3/9 + 3317*nf/108 + zeta2*(461*Nc**3/12 - 32*Nc**2*nf/3 - 119*Nc/2 + 53*nf/4 - 295/(6*Nc) + 43*nf/(6*Nc**2) - 33/(16*Nc**3)) + zeta3*(-20*Nc**3/3 - 209*Nc/6 + 35/Nc + 49/(2*Nc**3)) - 56*nf**2/(9*Nc) - 17023/(216*Nc) + 905*nf/(108*Nc**2) - 181/(16*Nc**3)
L=3 R=8 sign=+ Lt^1: 136*Nc**3*zeta5 - 96128*Nc**3/729 + 1168967*Nc**2*nf/5832 - 40769*Nc*nf**2/729 + 40*Nc*zeta5 - 446731*Nc/972 + 200*nf**3/81 + 270437*nf/972 + zeta2**2*(-1021*Nc**3/30 + 211*Nc**2*nf/12 - 9073*Nc/40 - 171*nf/40 - 4271/(120*Nc) + 37*nf/(15*Nc**2) - 4721/(160*Nc**3)) + zeta2*(103*Nc**3*zeta3/3 + 91579*Nc**3/648 - 16297*Nc**2*nf/162 + 55*Nc*nf**2/3 - 611*Nc*zeta3/2 - 2357*Nc/432 - 4*nf**3/3 - 2023*nf/108 + 118*nf**2/(9*Nc) + 510*zeta3/Nc - 3047/(8*Nc) - 173*nf/(4*Nc**2) + 173*zeta3/(2*Nc**3) - 753/(16*Nc**3)) + zeta3*(-2417*Nc**3/9 + 1912*Nc**2*nf/27 - 196*Nc*nf**2/27 + 433*Nc/54 + 242*nf/27 - 268*nf**2/(27*Nc) + 2228/(9*Nc) - 410*nf/(9*Nc**2) + 99/(2*Nc**3)) - 9557*nf**2/(486*Nc) - 13*zeta5/Nc - 17269/(81*Nc) + 19535*nf/(648*Nc**2) + 75*zeta5/Nc**3 - 69/(4*Nc**3)
L=3 R=8 sign=- Lt^1 (coefficient of Delta*Lt^1): 570745*Nc**3/1296 - 51673*Nc**2*nf/324 + 625*Nc*nf**2/27 + 37297*Nc/864 - 40*nf**3/27 - 48857*nf/648 + zeta2**2*(989*Nc**3/20 - 246*Nc/5 + 3367/(80*Nc) + 4753/(320*Nc**3)) + zeta2*(-391*Nc**3/2 + 124*Nc**2*nf/3 - 4*Nc*nf**2/3 + 3023*Nc/18 - 1517*nf/36 + 17*nf**2/(18*Nc) + 6089/(24*Nc) - 127*nf/(12*Nc**2) + 387/(8*Nc**3)) + zeta3*(-1166*Nc**3/9 + 122*Nc**2*nf/9 + 1304*Nc/9 - 539*nf/9 - 111/(2*Nc) - 17*nf/Nc**2 - 141/(2*Nc**3)) + 1201*nf**2/(81*Nc) + 25403/(432*Nc) - 1975*nf/(216*Nc**2) - 183/(32*Nc**3)
L=3 R=8 sign=+ Lt^0: 163*Nc**3*zeta5/6 + 59208167*Nc**3/104976 + 320*Nc**2*nf*zeta5/9 - 22674005*Nc**2*nf/52488 + 469964*Nc*nf**2/6561 + 20909*Nc*zeta5/18 + 152592883*Nc/104976 - 1000*nf**3/729 - 328*nf*zeta5/9 - 28767799*nf/52488 + zeta2**3*(-2695351*Nc**3/15120 + 496*Nc**2*nf/35 + 2297131*Nc/15120 - 1192333/(10080*Nc) - 2976*nf/(35*Nc**2) - 468959/(8064*Nc**3)) + zeta2**2*(37307*Nc**3/540 - 1369*Nc**2*nf/90 + 199*Nc*nf**2/54 - 71191*Nc/144 + 4219*nf/2160 + 2683*nf**2/(1080*Nc) + 335879/(4320*Nc) - 151249*nf/(2160*Nc**2) + 14343/(160*Nc**3)) + zeta2*(-112*Nc**3*zeta3 - 3011867*Nc**3/23328 + 19*Nc**2*nf*zeta3 + 202343*Nc**2*nf/5832 - 1975*Nc*nf**2/54 + 334*Nc*zeta3/3 + 59318107*Nc/46656 + 20*nf**3/9 - 269*nf*zeta3/6 + 1023191*nf/11664 - 1445*nf**2/(54*Nc) + 623*zeta3/(12*Nc) + 3308525/(2592*Nc) - 427*nf*zeta3/(6*Nc**2) + 469907*nf/(1296*Nc**2) + 203*zeta3/(4*Nc**3) + 44107/(192*Nc**3)) + zeta3**2*(-1718*Nc**3/9 + 16*Nc**2*nf + 2309*Nc/9 - 251/(3*Nc) - 96*nf/Nc**2 - 70/Nc**3) + zeta3*(134581*Nc**3/486 - 3157*Nc**2*nf/81 + 2332*Nc*nf**2/243 - 453044*Nc/243 + 2488*nf/27 + 3824*nf**2/(243*Nc) - 75683/(54*Nc) + 30847*nf/(81*Nc**2) - 145/(3*Nc**3)) + 441631*nf**2/(26244*Nc) + 4129*zeta5/(18*Nc) + 832741/(1296*Nc) - 1636*nf*zeta5/(9*Nc**2) - 145*nf/(972*Nc**2) - 1057*zeta5/(6*Nc**3) + 5599/(48*Nc**3)
L=3 R=8 sign=- Lt^0 (coefficient of Delta*Lt^0): 50*Nc**3*zeta5/3 + 354389*Nc**3/1458 + 559531*Nc**2*nf/11664 - 45985*Nc*nf**2/1458 + 478*Nc*zeta5/3 + 26203*Nc/5832 + 100*nf**3/81 + 713143*nf/5832 + zeta2**2*(-43956756*Nc**3 + 5781456*Nc**2*nf + 11414196*Nc - 1556172*nf + 29704320/Nc - 2478600*nf/Nc**2 + 2074491/Nc**3)/233280 + zeta2*(-16951680*Nc**3*zeta3 + 39885300*Nc**3 - 7641360*Nc**2*nf + 1023840*Nc*nf**2 + 21325680*Nc*zeta3 - 21743730*Nc - 51840*nf**3 + 950760*nf + 336960*nf**2/Nc + 38607840*zeta3/Nc - 98098020/Nc - 9902520*nf/Nc**2 + 9039600*zeta3/Nc**3 - 32836590/Nc**3)/233280 + zeta3*(2509920*Nc**3 + 69120*Nc**2*nf - 362880*Nc*nf**2 + 65795760*Nc - 7974720*nf - 673920*nf**2/Nc + 101269440/Nc - 17651520*nf/Nc**2 + 39366000/Nc**3)/233280 - 39103*nf**2/(2916*Nc) - 975*zeta5/(2*Nc) + 26087/(162*Nc) + 150107*nf/(1296*Nc**2) - 263*zeta5/(2*Nc**3) + 1865/(24*Nc**3)

done in 266.1s


==> anc/numbers/deposit/AMP/matching/m3_expand_data.py <==
"""
m3_expand_data.py  (strand MATCHING, SymPy + hpl_x1.py; independent of the DATA strand, no Wolfram)

Forward flavor-exchange limit x -> 1 (s_14 -> 0) of the finite remainders of arXiv:2108.00055,
ancillary files H_process1_qqb_QbQ_+-+-_<L>loops.m (process (7.1), region s_r = s_12 > 0) and
H_process2_qQ_qQ_++--_<L>loops.m (process (7.2), region s_c = s_12 > 0), L = 0, 1, 2, at eps^0.
These are the two leading-power helicity configurations (the other two trees vanish as (1-x)).

Steps:
 1. parse, set e -> 0 (finite remainder at eps^0);
 2. G(w;x) -> sum_k G(1-w_1..1-w_k; y) Greg(w_{k+1}..;1) (hpl_x1.py, self-tested to 1e-39),
    series in y = 1 - x through y^3 (the three-loop files contain 1/(1-RATIO[x])^2);
    RATIO[x] -> 1-y, RATIO[1/x] -> 1/(1-y), RATIO[1/(1-x)] -> 1/y, RATIO[x^2], RATIO[x^-2] likewise
    (series to y^3); keep y^0 (the y^-2 and y^-1 parts must cancel, checked with pi^2 = 6 zeta2);
 3. mu^2 kept free: Log[mu2/s] = lmu; then mu^2 = |t| = s(1-x): lmu = ln y;  L = ln(s/|t|) = -ln y;
 4. colour: v1 C1 + v2 C2 -> singlet w1 = N v1 + v2 (coefficient of P1 = C1/N), octet w8 = v2
    (P8 = C2 - C1/N); normalized to the tree, w_R^(0) = -2 b_R (m1_color_forward.py);
 5. signature: Lt = L - i pi/2 in both regions; A^+ = (A_I + A_II)/2, A^- = (A_I - A_II)/2,
    Delta = -i pi in region I, +i pi in region II (paper, eq. (dipole-split) and Appendix app:sign).
Output: m3_expand_data.out (printed at mu^2 = |t|), m3_coeffs.json (coefficients of Lt^m, exact, in N, n_f and\nlambda = ln(mu^2/|t|)), m3_raw_y0.json (x -> 1 limits before colour projection, lmu = ln(mu^2/s) free).
"""
import re, json, sys, time
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr
sys.path.insert(0, '.')
from hpl_x1 import G_at_1

ANC = 'PROJECT/ma_a/amp_test/caola_src/anc/'
FILES = {
    ('I', 0): 'H_process1_qqb_QbQ_+-+-_0loops.m', ('I', 1): 'H_process1_qqb_QbQ_+-+-_1loops.m',
    ('I', 2): 'H_process1_qqb_QbQ_+-+-_2loops.m',
    ('II', 0): 'H_process2_qQ_qQ_++--_0loops.m', ('II', 1): 'H_process2_qQ_qQ_++--_1loops.m',
    ('II', 2): 'H_process2_qQ_qQ_++--_2loops.m',
    ('I', 3): 'H_process1_qqb_QbQ_+-+-_3loops.m', ('II', 3): 'H_process2_qQ_qQ_++--_3loops.m',
}
Nc, nf, eps, lmu, y, ly, z2, z3, z5 = sp.symbols('Nc nf eps lmu y ly zeta2 zeta3 zeta5')
Rx, Rxi, Ry, Rx2, Rxi2 = sp.symbols('Rx Rxi Ry Rx2 Rxi2')
C1, C2 = sp.symbols('C1 C2')
KY = 4   # y-series order kept in G(.;y): terms y^0..y^3 (three-loop files contain 1/(1-x)^2)


def load(fname):
    t = open(ANC + fname).read().split('*)', 1)[1]
    t = re.sub(r'\s+', ' ', t.replace('\\\n', '')).strip()
    gsyms = {}
    def gsub(m):
        word = tuple(int(c) for c in m.group(1).replace(' ', '').strip(',').split(','))
        name = 'G_' + ''.join(map(str, word))
        gsyms[name] = word
        return name
    t = re.sub(r'G\[((?:[01], )+)x\]', gsub, t)
    t = t.replace('RATIO[(1 - x)^(-1)]', 'Ry').replace('RATIO[x^(-1)]', 'Rxi').replace('RATIO[x]', 'Rx')
    t = t.replace('RATIO[x^2]', 'Rx2').replace('RATIO[x^(-2)]', 'Rxi2')
    t = t.replace('Log[mu2/s]', 'lmu')
    t = re.sub(r'Zeta\[(\d)\]', r'zeta\1', t)
    t = t.replace('DD[i1, i4]*DD[i2, i3]', 'C1').replace('DD[i1, i2]*DD[i3, i4]', 'C2').replace('DD[i1, i3]*DD[i2, i4]', 'C2')
    t = t.replace('DD[i2, i3]*DD[i1, i4]', 'C1')
    assert '[' not in t, 'unparsed bracket'
    t = t.replace('^', '**').replace('Pi', 'pi')
    t = '(' + t + ')'
    loc = {'Nc': Nc, 'nf': nf, 'Nf': nf, 'e': eps, 'lmu': lmu, 'Rx': Rx, 'Rxi': Rxi, 'Ry': Ry, 'Rx2': Rx2, 'Rxi2': Rxi2, 'C1': C1, 'C2': C2,
           'zeta3': z3, 'zeta5': z5, 'I': sp.I, 'pi': sp.pi}
    for name in gsyms:
        loc[name] = sp.Symbol(name)
    ex = parse_expr(t, local_dict=loc, evaluate=True)
    return ex, gsyms


def gexp(word):
    """G(word; x) near x=1 as polynomial in y (deg<=KY-1... truncated at y^1), ly, zeta2, zeta3"""
    out = 0
    for ser, cst in G_at_1(word, KY):
        s = sum(sp.Rational(c.numerator, c.denominator) * y**n * ly**m for (n, m), c in ser if n <= 3)
        cv = sum(sp.Rational(c.numerator, c.denominator) * z2**p2 * z3**p3 * z5**p5 for (p2, p3, p5), c in cst.items())
        out += s * cv
    return sp.expand(out)


def x1_limit(ex, gsyms):
    ex = sp.expand(ex.xreplace({eps: 0}))
    rep = {sp.Symbol(nm): gexp(wd) for nm, wd in gsyms.items() if ex.has(sp.Symbol(nm))}
    rep.update({Rx: 1 - y, Rxi: 1 + y + y**2 + y**3, Ry: 1 / y, Rx2: (1 - y)**2, Rxi2: 1 + 2 * y + 3 * y**2 + 4 * y**3})
    ex = sp.expand(ex.xreplace(rep))
    poly = sp.Poly(sp.expand(ex * y**2), y)   # multiply by y^2 to make it polynomial
    cm2 = sp.expand(sp.expand(poly.coeff_monomial(1)).subs(z2, sp.pi**2 / 6))   # y^-2 part of ex
    cm1 = sp.expand(sp.expand(poly.coeff_monomial(y)).subs(z2, sp.pi**2 / 6))   # y^-1 part of ex
    c0 = poly.coeff_monomial(y**2)            # coefficient of y^0 in ex
    return sp.expand(c0), (cm2, cm1)


t0 = time.time()
res = {}
for key, fn in FILES.items():
    ex, gs = load(fn)
    c0, cm1 = x1_limit(ex, gs)
    res[key] = c0
    print(f"{key} {fn}: parsed+expanded in {time.time()-t0:.1f}s; y^-2 part = {cm1[0]}, y^-1 part = {cm1[1]} (pi^2 = 6 zeta2)", flush=True)

# colour projection, mu^2 = |t|, normalization, signature
N = Nc
CF = (N**2 - 1) / (2 * N)
L, Lt, lam = sp.symbols('L Lt lambda')

def proj(c):
    v1 = sp.expand(c).coeff(C1)
    v2 = sp.expand(c).coeff(C2)
    return sp.expand(N * v1 + v2), sp.expand(v2)

tree = {reg: proj(res[(reg, 0)]) for reg in ('I', 'II')}
print("tree singlet, octet (region I):", [sp.factor(e) for e in tree['I']], " (region II):", [sp.factor(e) for e in tree['II']])

def pi_to_z2(e):
    e = sp.expand(e)
    # replace even powers of pi by zeta2, leave odd powers as pi (they come with I)
    e = e.subs(z2, sp.pi**2 / 6)
    e = sp.expand(e)
    return e

norm = {}
for reg in ('I', 'II'):
    for Lp in (1, 2, 3):
        s1, s8 = proj(res[(reg, Lp)])
        s1 = pi_to_z2(s1.subs(lmu, ly + lam)); s8 = pi_to_z2(s8.subs(lmu, ly + lam))
        # L = -ln y ; normalize to tree
        n1 = sp.expand((s1 / tree[reg][0]).subs(ly, -L))
        n8 = sp.expand((s8 / tree[reg][1]).subs(ly, -L))
        norm[(reg, Lp, '1')] = sp.expand(sp.simplify(n1))
        norm[(reg, Lp, '8')] = sp.expand(sp.simplify(n8))

def to_Lt(e):
    return sp.expand(e.subs(L, Lt + sp.I * sp.pi / 2))

out = {}
for Lp in (1, 2, 3):
    for R in ('1', '8'):
        AI = to_Lt(norm[('I', Lp, R)]); AII = to_Lt(norm[('II', Lp, R)])
        Ap = sp.expand((AI + AII) / 2)
        Am = sp.expand((AI - AII) / 2)       # = odd part; Delta = -i pi in region I
        # express odd part as Delta * (...):  Am = (-i pi) * B  ->  B = Am / (-i pi)
        Bm = sp.expand(sp.simplify(Am / (-sp.I * sp.pi)))
        degmax = 2 * Lp
        for m in range(degmax, -1, -1):
            cp = sp.expand(Ap.coeff(Lt, m)); cm = sp.expand(Bm.coeff(Lt, m))
            cpz = sp.expand(cp.subs(sp.pi, sp.sqrt(6 * z2)))
            cmz = sp.expand(cm.subs(sp.pi, sp.sqrt(6 * z2)))
            out[(Lp, R, '+', m)] = cpz
            out[(Lp, R, '-', m)] = cmz
            print(f"L={Lp} R={R} sign=+ Lt^{m}: {sp.collect(sp.factor_terms(cpz.subs(lam, 0)), [z2, z3])}")
            print(f"L={Lp} R={R} sign=- Lt^{m} (coefficient of Delta*Lt^{m}): {sp.collect(sp.factor_terms(cmz.subs(lam, 0)), [z2, z3])}")
        print(flush=True)

json.dump({str(k): str(v) for k, v in out.items()}, open('m3_coeffs.json', 'w'), indent=1)
json.dump({str(k): str(v) for k, v in res.items()}, open('m3_raw_y0.json', 'w'), indent=1)
print(f"done in {time.time()-t0:.1f}s")


==> anc/numbers/deposit/AMP/matching/m3_raw_y0.json <==
{
 "('I', 0)": "-C1 + C2/Nc",
 "('I', 1)": "C1*Nc*lmu**2 - 2*C1*Nc*lmu*ly - 2*C1*Nc*lmu/3 + C1*Nc*ly**2/2 - C1*Nc*ly - I*pi*C1*Nc*ly - pi**2*C1*Nc/6 - 13*C1*Nc/9 - 5*I*pi*C1*Nc/3 + 2*C1*lmu*nf/3 + 10*C1*nf/9 + 2*I*pi*C1*nf/3 - C1*lmu**2/Nc + 4*C1*lmu*ly/Nc - 3*C1*lmu/Nc - 2*I*pi*C1*lmu/Nc - C1*ly**2/Nc + 2*C1*ly/Nc + 2*I*pi*C1*ly/Nc - 8*C1/Nc + 7*pi**2*C1/(6*Nc) - I*pi*C1/Nc - C2*lmu**2 + 2*C2*lmu/3 + 13*C2/9 + pi**2*C2/6 + 2*I*pi*C2/3 - 2*C2*lmu*nf/(3*Nc) - 10*C2*nf/(9*Nc) - 2*I*pi*C2*nf/(3*Nc) + C2*lmu**2/Nc**2 - 2*C2*lmu*ly/Nc**2 + 3*C2*lmu/Nc**2 + 2*I*pi*C2*lmu/Nc**2 + C2*ly**2/(2*Nc**2) - C2*ly/Nc**2 - I*pi*C2*ly/Nc**2 - 7*pi**2*C2/(6*Nc**2) + 8*C2/Nc**2 + 2*I*pi*C2/Nc**2",
 "('I', 2)": "-C1*Nc**2*lmu**4/2 + 2*C1*Nc**2*lmu**3*ly + 17*C1*Nc**2*lmu**3/9 - 5*C1*Nc**2*lmu**2*ly**2/2 - 4*C1*Nc**2*lmu**2*ly + I*pi*C1*Nc**2*lmu**2*ly - pi**2*C1*Nc**2*lmu**2/6 + 67*C1*Nc**2*lmu**2/9 + 5*I*pi*C1*Nc**2*lmu**2/3 + C1*Nc**2*lmu*ly**3 + C1*Nc**2*lmu*ly**2/6 - 2*I*pi*C1*Nc**2*lmu*ly**2 - 199*C1*Nc**2*lmu*ly/9 + pi**2*C1*Nc**2*lmu*ly/3 - 23*I*pi*C1*Nc**2*lmu*ly/3 - 14*C1*Nc**2*lmu*zeta3 + 103*C1*Nc**2*lmu/108 + pi**2*C1*Nc**2*lmu/9 - 65*I*pi*C1*Nc**2*lmu/9 - C1*Nc**2*ly**4/12 + C1*Nc**2*ly**3/3 + 2*I*pi*C1*Nc**2*ly**3/3 + 31*C1*Nc**2*ly**2/9 + 5*pi**2*C1*Nc**2*ly**2/12 + 7*I*pi*C1*Nc**2*ly**2/6 + 2*I*pi*C1*Nc**2*ly*zeta2 + 6*C1*Nc**2*ly*zeta3 - 788*C1*Nc**2*ly/27 + 77*pi**2*C1*Nc**2*ly/18 - 137*I*pi*C1*Nc**2*ly/9 + I*pi**3*C1*Nc**2*ly/6 - 4*C1*Nc**2*zeta2**2/5 - 4*pi**2*C1*Nc**2*zeta2/3 + 16*I*pi*C1*Nc**2*zeta2/3 - 118*C1*Nc**2*zeta3/9 - 8*I*pi*C1*Nc**2*zeta3 - 23213*C1*Nc**2/1296 - 49*pi**4*C1*Nc**2/360 + 295*pi**2*C1*Nc**2/54 - 3049*I*pi*C1*Nc**2/108 + 5*I*pi**3*C1*Nc**2/18 - 8*C1*Nc*lmu**3*nf/9 + 2*C1*Nc*lmu**2*ly*nf - C1*Nc*lmu**2*nf/3 - 2*I*pi*C1*Nc*lmu**2*nf/3 - 2*C1*Nc*lmu*ly**2*nf/3 + 52*C1*Nc*lmu*ly*nf/9 + 8*I*pi*C1*Nc*lmu*ly*nf/3 - pi**2*C1*Nc*lmu*nf/9 + 26*C1*Nc*lmu*nf/3 + 46*I*pi*C1*Nc*lmu*nf/9 - 10*C1*Nc*ly**2*nf/9 - 2*I*pi*C1*Nc*ly**2*nf/3 - 10*pi**2*C1*Nc*ly*nf/9 + 152*C1*Nc*ly*nf/27 + 32*I*pi*C1*Nc*ly*nf/9 - 4*I*pi*C1*Nc*nf*zeta2/3 + 46*C1*Nc*nf*zeta3/9 - 163*pi**2*C1*Nc*nf/54 + 455*C1*Nc*nf/27 - I*pi**3*C1*Nc*nf/9 + 386*I*pi*C1*Nc*nf/27 + C1*lmu**4 - 6*C1*lmu**3*ly + 10*C1*lmu**3/9 + 2*I*pi*C1*lmu**3 + 15*C1*lmu**2*ly**2/2 + C1*lmu**2*ly - 7*I*pi*C1*lmu**2*ly - 4*C1*lmu**2*nf**2/9 - pi**2*C1*lmu**2 - 151*C1*lmu**2/18 - 17*I*pi*C1*lmu**2/3 - 3*C1*lmu*ly**3 + 19*C1*lmu*ly**2/6 + 7*I*pi*C1*lmu*ly**2 + 227*C1*lmu*ly/9 + 11*pi**2*C1*lmu*ly/3 + 19*I*pi*C1*lmu*ly/3 - 40*C1*lmu*nf**2/27 - 8*I*pi*C1*lmu*nf**2/9 + 2*C1*lmu*zeta3 - 1574*C1*lmu/27 + 145*pi**2*C1*lmu/18 - 244*I*pi*C1*lmu/9 + I*pi**3*C1*lmu/3 + C1*ly**4/4 - C1*ly**3 - 2*I*pi*C1*ly**3 - 31*pi**2*C1*ly**2/12 - 26*C1*ly**2/9 - 5*I*pi*C1*ly**2/6 - 2*I*pi*C1*ly*zeta2 - 4*C1*ly*zeta3 - 85*pi**2*C1*ly/18 + 1252*C1*ly/27 + 5*I*pi**3*C1*ly/6 + 139*I*pi*C1*ly/9 - 100*C1*nf**2/81 + 4*pi**2*C1*nf**2/9 - 40*I*pi*C1*nf**2/27 - 8*C1*zeta2**2/5 + 16*pi**2*C1*zeta2/3 - 154*I*pi*C1*zeta2/3 + 337*C1*zeta3/9 + 6*I*pi*C1*zeta3 - 30659*C1/324 - 163*pi**4*C1/180 + 1213*pi**2*C1/108 - 590*I*pi*C1/27 + 86*I*pi**3*C1/9 + 8*C1*lmu**3*nf/(9*Nc) - 4*C1*lmu**2*ly*nf/Nc + 47*C1*lmu**2*nf/(9*Nc) + 8*I*pi*C1*lmu**2*nf/(3*Nc) + 4*C1*lmu*ly**2*nf/(3*Nc) - 104*C1*lmu*ly*nf/(9*Nc) - 16*I*pi*C1*lmu*ly*nf/(3*Nc) - 23*pi**2*C1*lmu*nf/(9*Nc) + 416*C1*lmu*nf/(27*Nc) + 70*I*pi*C1*lmu*nf/(9*Nc) + 20*C1*ly**2*nf/(9*Nc) + 4*I*pi*C1*ly**2*nf/(3*Nc) - 304*C1*ly*nf/(27*Nc) + 20*pi**2*C1*ly*nf/(9*Nc) - 64*I*pi*C1*ly*nf/(9*Nc) + 16*I*pi*C1*nf*zeta2/(3*Nc) + 14*C1*nf*zeta3/(9*Nc) - 173*pi**2*C1*nf/(54*Nc) + 1370*C1*nf/(81*Nc) - 11*I*pi**3*C1*nf/(9*Nc) + 224*I*pi*C1*nf/(27*Nc) - C1*lmu**4/(2*Nc**2) + 4*C1*lmu**3*ly/Nc**2 - 3*C1*lmu**3/Nc**2 - 2*I*pi*C1*lmu**3/Nc**2 - 7*C1*lmu**2*ly**2/Nc**2 + 14*C1*lmu**2*ly/Nc**2 + 10*I*pi*C1*lmu**2*ly/Nc**2 - 25*C1*lmu**2/(2*Nc**2) + 19*pi**2*C1*lmu**2/(6*Nc**2) - 7*I*pi*C1*lmu**2/Nc**2 + 3*C1*lmu*ly**3/Nc**2 - 9*C1*lmu*ly**2/Nc**2 - 8*I*pi*C1*lmu*ly**2/Nc**2 - 26*pi**2*C1*lmu*ly/(3*Nc**2) + 38*C1*lmu*ly/Nc**2 + 16*I*pi*C1*lmu*ly/Nc**2 + 12*C1*lmu*zeta3/Nc**2 - 93*C1*lmu/(4*Nc**2) + 9*pi**2*C1*lmu/(2*Nc**2) - 19*I*pi*C1*lmu/Nc**2 + 7*I*pi**3*C1*lmu/(3*Nc**2) - C1*ly**4/(6*Nc**2) + 2*C1*ly**3/(3*Nc**2) + 7*I*pi*C1*ly**3/(3*Nc**2) - 12*C1*ly**2/Nc**2 + 14*pi**2*C1*ly**2/(3*Nc**2) - 4*I*pi*C1*ly**2/Nc**2 - 4*I*pi*C1*ly*zeta2/Nc**2 - 20*C1*ly*zeta3/Nc**2 - 22*pi**2*C1*ly/(3*Nc**2) + 24*C1*ly/Nc**2 - 2*I*pi**3*C1*ly/Nc**2 + 26*I*pi*C1*ly/Nc**2 - 4*C1*zeta2**2/Nc**2 + 4*pi**2*C1*zeta2/(3*Nc**2) + 4*I*pi*C1*zeta2/Nc**2 + 35*C1*zeta3/Nc**2 + 12*I*pi*C1*zeta3/Nc**2 - 511*C1/(16*Nc**2) - 41*pi**4*C1/(360*Nc**2) + 3*pi**2*C1/(4*Nc**2) - I*pi**3*C1/(6*Nc**2) + 51*I*pi*C1/(4*Nc**2) + C2*Nc*lmu**4/2 - 17*C2*Nc*lmu**3/9 + 2*I*pi*C2*Nc*lmu**2*ly - 67*C2*Nc*lmu**2/9 + pi**2*C2*Nc*lmu**2/6 - 2*I*pi*C2*Nc*lmu**2/3 - I*pi*C2*Nc*lmu*ly**2 - 2*pi**2*C2*Nc*lmu*ly + 2*I*pi*C2*Nc*lmu*ly + 14*C2*Nc*lmu*zeta3 - 19*pi**2*C2*Nc*lmu/9 - 103*C2*Nc*lmu/108 + 26*I*pi*C2*Nc*lmu/9 + pi**2*C2*Nc*ly**2 - I*pi*C2*Nc*ly**2 - 4*I*pi**3*C2*Nc*ly/3 + 8*I*pi*C2*Nc*ly + 12*C2*Nc*zeta2**2 + 4*pi**2*C2*Nc*zeta2 + 100*I*pi*C2*Nc*zeta2/3 + 16*C2*Nc*zeta3/9 + 8*I*pi*C2*Nc*zeta3 - 301*pi**2*C2*Nc/54 - 151*pi**4*C2*Nc/360 + 23213*C2*Nc/1296 - 7*I*pi**3*C2*Nc + 217*I*pi*C2*Nc/108 + 8*C2*lmu**3*nf/9 + C2*lmu**2*nf/3 + 2*I*pi*C2*lmu**2*nf/3 - 26*C2*lmu*nf/3 + pi**2*C2*lmu*nf/9 - 34*I*pi*C2*lmu*nf/9 - 4*I*pi*C2*nf*zeta2/3 - 34*C2*nf*zeta3/9 - 455*C2*nf/27 + 115*pi**2*C2*nf/54 - 290*I*pi*C2*nf/27 + I*pi**3*C2*nf/3 - C2*lmu**4/Nc + 2*C2*lmu**3*ly/Nc - 10*C2*lmu**3/(9*Nc) - 2*I*pi*C2*lmu**3/Nc - C2*lmu**2*ly**2/(2*Nc) - 4*C2*lmu**2*ly/Nc - I*pi*C2*lmu**2*ly/Nc + 4*C2*lmu**2*nf**2/(9*Nc) + 151*C2*lmu**2/(18*Nc) + pi**2*C2*lmu**2/Nc + 11*I*pi*C2*lmu**2/(3*Nc) + 13*C2*lmu*ly**2/(6*Nc) + I*pi*C2*lmu*ly**2/Nc - 199*C2*lmu*ly/(9*Nc) + 7*pi**2*C2*lmu*ly/(3*Nc) - 23*I*pi*C2*lmu*ly/(3*Nc) + 40*C2*lmu*nf**2/(27*Nc) + 8*I*pi*C2*lmu*nf**2/(9*Nc) - 2*C2*lmu*zeta3/Nc - 73*pi**2*C2*lmu/(18*Nc) + 1574*C2*lmu/(27*Nc) - I*pi**3*C2*lmu/(3*Nc) + 256*I*pi*C2*lmu/(9*Nc) - C2*ly**4/(12*Nc) + C2*ly**3/(3*Nc) - I*pi*C2*ly**3/(3*Nc) - 7*pi**2*C2*ly**2/(4*Nc) + 67*C2*ly**2/(9*Nc) + 19*I*pi*C2*ly**2/(6*Nc) + 2*I*pi*C2*ly*zeta2/Nc + 10*C2*ly*zeta3/Nc - 788*C2*ly/(27*Nc) + 71*pi**2*C2*ly/(18*Nc) - 173*I*pi*C2*ly/(9*Nc) + 7*I*pi**3*C2*ly/(6*Nc) - 4*pi**2*C2*nf**2/(9*Nc) + 100*C2*nf**2/(81*Nc) + 40*I*pi*C2*nf**2/(27*Nc) - 36*C2*zeta2**2/(5*Nc) - 8*pi**2*C2*zeta2/Nc + 32*I*pi*C2*zeta2/(3*Nc) - 343*C2*zeta3/(9*Nc) - 6*I*pi*C2*zeta3/Nc - 589*pi**2*C2/(108*Nc) + 30659*C2/(324*Nc) + 199*pi**4*C2/(180*Nc) - 4*I*pi**3*C2/(3*Nc) + 758*I*pi*C2/(27*Nc) - 8*C2*lmu**3*nf/(9*Nc**2) + 2*C2*lmu**2*ly*nf/Nc**2 - 47*C2*lmu**2*nf/(9*Nc**2) - 8*I*pi*C2*lmu**2*nf/(3*Nc**2) - 2*C2*lmu*ly**2*nf/(3*Nc**2) + 52*C2*lmu*ly*nf/(9*Nc**2) + 8*I*pi*C2*lmu*ly*nf/(3*Nc**2) - 416*C2*lmu*nf/(27*Nc**2) + 23*pi**2*C2*lmu*nf/(9*Nc**2) - 82*I*pi*C2*lmu*nf/(9*Nc**2) - 10*C2*ly**2*nf/(9*Nc**2) - 2*I*pi*C2*ly**2*nf/(3*Nc**2) - 10*pi**2*C2*ly*nf/(9*Nc**2) + 152*C2*ly*nf/(27*Nc**2) + 32*I*pi*C2*ly*nf/(9*Nc**2) - 8*I*pi*C2*nf*zeta2/(3*Nc**2) - 26*C2*nf*zeta3/(9*Nc**2) - 1370*C2*nf/(81*Nc**2) + 221*pi**2*C2*nf/(54*Nc**2) - 320*I*pi*C2*nf/(27*Nc**2) + I*pi**3*C2*nf/Nc**2 + C2*lmu**4/(2*Nc**3) - 2*C2*lmu**3*ly/Nc**3 + 3*C2*lmu**3/Nc**3 + 2*I*pi*C2*lmu**3/Nc**3 + 5*C2*lmu**2*ly**2/(2*Nc**3) - 7*C2*lmu**2*ly/Nc**3 - 5*I*pi*C2*lmu**2*ly/Nc**3 - 19*pi**2*C2*lmu**2/(6*Nc**3) + 25*C2*lmu**2/(2*Nc**3) + 8*I*pi*C2*lmu**2/Nc**3 - C2*lmu*ly**3/Nc**3 + 7*C2*lmu*ly**2/(2*Nc**3) + 3*I*pi*C2*lmu*ly**2/Nc**3 - 19*C2*lmu*ly/Nc**3 + 13*pi**2*C2*lmu*ly/(3*Nc**3) - 9*I*pi*C2*lmu*ly/Nc**3 - 12*C2*lmu*zeta3/Nc**3 - 13*pi**2*C2*lmu/(2*Nc**3) + 93*C2*lmu/(4*Nc**3) - 7*I*pi**3*C2*lmu/(3*Nc**3) + 22*I*pi*C2*lmu/Nc**3 + C2*ly**4/(12*Nc**3) - C2*ly**3/(3*Nc**3) - 2*I*pi*C2*ly**3/(3*Nc**3) - 7*pi**2*C2*ly**2/(4*Nc**3) + 4*C2*ly**2/Nc**3 + 3*I*pi*C2*ly**2/(2*Nc**3) + 2*I*pi*C2*ly*zeta2/Nc**3 + 8*C2*ly*zeta3/Nc**3 - 12*C2*ly/Nc**3 + 23*pi**2*C2*ly/(6*Nc**3) - 15*I*pi*C2*ly/Nc**3 + 7*I*pi**3*C2*ly/(6*Nc**3) + 8*C2*zeta2**2/(5*Nc**3) - 4*pi**2*C2*zeta2/(3*Nc**3) - 2*I*pi*C2*zeta2/Nc**3 - 23*C2*zeta3/Nc**3 - 12*I*pi*C2*zeta3/Nc**3 - 77*pi**2*C2/(12*Nc**3) + 511*C2/(16*Nc**3) + 169*pi**4*C2/(360*Nc**3) - 4*I*pi**3*C2/(3*Nc**3) + 29*I*pi*C2/(4*Nc**3)",
 "('II', 0)": "-C1 + C2/Nc",
 "('II', 1)": "C1*Nc*lmu**2 - 2*C1*Nc*lmu*ly - 2*C1*Nc*lmu/3 + C1*Nc*ly**2/2 - C1*Nc*ly - 2*pi**2*C1*Nc/3 - 13*C1*Nc/9 + 2*C1*lmu*nf/3 + 10*C1*nf/9 - C1*lmu**2/Nc + 4*C1*lmu*ly/Nc - 3*C1*lmu/Nc + 4*I*pi*C1*lmu/Nc - C1*ly**2/Nc + 2*C1*ly/Nc - 5*pi**2*C1/(6*Nc) - 8*C1/Nc - C2*lmu**2 + 2*C2*lmu/3 - 2*I*pi*C2*lmu + 13*C2/9 + 7*pi**2*C2/6 - 2*C2*lmu*nf/(3*Nc) - 10*C2*nf/(9*Nc) + C2*lmu**2/Nc**2 - 2*C2*lmu*ly/Nc**2 + 3*C2*lmu/Nc**2 - 2*I*pi*C2*lmu/Nc**2 + C2*ly**2/(2*Nc**2) - C2*ly/Nc**2 + pi**2*C2/(3*Nc**2) + 8*C2/Nc**2",
 "('II', 2)": "-C1*Nc**2*lmu**4/2 + 2*C1*Nc**2*lmu**3*ly + 17*C1*Nc**2*lmu**3/9 - 5*C1*Nc**2*lmu**2*ly**2/2 - 4*C1*Nc**2*lmu**2*ly + pi**2*C1*Nc**2*lmu**2/3 + 67*C1*Nc**2*lmu**2/9 + C1*Nc**2*lmu*ly**3 + C1*Nc**2*lmu*ly**2/6 - 199*C1*Nc**2*lmu*ly/9 - 2*pi**2*C1*Nc**2*lmu*ly/3 - 14*C1*Nc**2*lmu*zeta3 - 37*pi**2*C1*Nc**2*lmu/18 + 103*C1*Nc**2*lmu/108 - C1*Nc**2*ly**4/12 + C1*Nc**2*ly**3/3 + 31*C1*Nc**2*ly**2/9 + 5*pi**2*C1*Nc**2*ly**2/12 + 6*C1*Nc**2*ly*zeta3 - 788*C1*Nc**2*ly/27 + 29*pi**2*C1*Nc**2*ly/18 + 7*C1*Nc**2*zeta2**2/5 + pi**2*C1*Nc**2*zeta2/3 - 118*C1*Nc**2*zeta3/9 - 311*pi**2*C1*Nc**2/54 - 37*pi**4*C1*Nc**2/120 - 23213*C1*Nc**2/1296 - 8*C1*Nc*lmu**3*nf/9 + 2*C1*Nc*lmu**2*ly*nf - C1*Nc*lmu**2*nf/3 - 2*C1*Nc*lmu*ly**2*nf/3 + 52*C1*Nc*lmu*ly*nf/9 + 5*pi**2*C1*Nc*lmu*nf/9 + 26*C1*Nc*lmu*nf/3 - 10*C1*Nc*ly**2*nf/9 - 4*pi**2*C1*Nc*ly*nf/9 + 152*C1*Nc*ly*nf/27 + 46*C1*Nc*nf*zeta3/9 + 71*pi**2*C1*Nc*nf/54 + 455*C1*Nc*nf/27 + C1*lmu**4 - 6*C1*lmu**3*ly + 10*C1*lmu**3/9 - 4*I*pi*C1*lmu**3 + 15*C1*lmu**2*ly**2/2 + C1*lmu**2*ly + 4*I*pi*C1*lmu**2*ly - 4*C1*lmu**2*nf**2/9 - 151*C1*lmu**2/18 + 5*pi**2*C1*lmu**2/2 + 10*I*pi*C1*lmu**2 - 3*C1*lmu*ly**3 + 19*C1*lmu*ly**2/6 - I*pi*C1*lmu*ly**2 + 2*pi**2*C1*lmu*ly/3 + 227*C1*lmu*ly/9 + 2*I*pi*C1*lmu*ly - 40*C1*lmu*nf**2/27 + 2*C1*lmu*zeta3 - 1574*C1*lmu/27 - 49*pi**2*C1*lmu/9 + 7*I*pi**3*C1*lmu/3 + 320*I*pi*C1*lmu/9 + C1*ly**4/4 - C1*ly**3 - 19*pi**2*C1*ly**2/12 - 26*C1*ly**2/9 + I*pi*C1*ly**2 - 4*C1*ly*zeta3 - 79*pi**2*C1*ly/18 + 1252*C1*ly/27 - 2*I*pi**3*C1*ly + 4*I*pi*C1*ly - 100*C1*nf**2/81 + 7*C1*zeta2**2 + 5*pi**2*C1*zeta2/3 - 116*I*pi*C1*zeta2/3 + 337*C1*zeta3/9 - 8*I*pi*C1*zeta3 - 1553*pi**2*C1/108 - 30659*C1/324 - pi**4*C1/30 + 268*I*pi*C1/27 + 13*I*pi**3*C1/3 + 8*C1*lmu**3*nf/(9*Nc) - 4*C1*lmu**2*ly*nf/Nc + 47*C1*lmu**2*nf/(9*Nc) - 4*I*pi*C1*lmu**2*nf/Nc + 4*C1*lmu*ly**2*nf/(3*Nc) - 104*C1*lmu*ly*nf/(9*Nc) + 13*pi**2*C1*lmu*nf/(9*Nc) + 416*C1*lmu*nf/(27*Nc) - 80*I*pi*C1*lmu*nf/(9*Nc) + 20*C1*ly**2*nf/(9*Nc) - 304*C1*ly*nf/(27*Nc) + 8*pi**2*C1*ly*nf/(9*Nc) + 8*I*pi*C1*nf*zeta2/(3*Nc) + 14*C1*nf*zeta3/(9*Nc) + 85*pi**2*C1*nf/(54*Nc) + 1370*C1*nf/(81*Nc) - 112*I*pi*C1*nf/(27*Nc) - C1*lmu**4/(2*Nc**2) + 4*C1*lmu**3*ly/Nc**2 - 3*C1*lmu**3/Nc**2 + 4*I*pi*C1*lmu**3/Nc**2 - 7*C1*lmu**2*ly**2/Nc**2 + 14*C1*lmu**2*ly/Nc**2 - 12*I*pi*C1*lmu**2*ly/Nc**2 - 25*C1*lmu**2/(2*Nc**2) + 31*pi**2*C1*lmu**2/(6*Nc**2) + 12*I*pi*C1*lmu**2/Nc**2 + 3*C1*lmu*ly**3/Nc**2 - 9*C1*lmu*ly**2/Nc**2 + 3*I*pi*C1*lmu*ly**2/Nc**2 + 7*pi**2*C1*lmu*ly/(3*Nc**2) + 38*C1*lmu*ly/Nc**2 - 6*I*pi*C1*lmu*ly/Nc**2 + 12*C1*lmu*zeta3/Nc**2 - 7*pi**2*C1*lmu/(2*Nc**2) - 93*C1*lmu/(4*Nc**2) + 7*I*pi**3*C1*lmu/(3*Nc**2) + 32*I*pi*C1*lmu/Nc**2 - C1*ly**4/(6*Nc**2) + 2*C1*ly**3/(3*Nc**2) - 12*C1*ly**2/Nc**2 + 8*pi**2*C1*ly**2/(3*Nc**2) - 3*I*pi*C1*ly**2/Nc**2 - 20*C1*ly*zeta3/Nc**2 + 24*C1*ly/Nc**2 + 8*pi**2*C1*ly/(3*Nc**2) - 12*I*pi*C1*ly/Nc**2 + 6*I*pi**3*C1*ly/Nc**2 - 76*C1*zeta2**2/(5*Nc**2) - 52*pi**2*C1*zeta2/(3*Nc**2) + 35*C1*zeta3/Nc**2 - 20*I*pi*C1*zeta3/Nc**2 - 23*pi**2*C1/(4*Nc**2) - 511*C1/(16*Nc**2) + 97*pi**4*C1/(120*Nc**2) - 12*I*pi*C1/Nc**2 - I*pi**3*C1/Nc**2 + C2*Nc*lmu**4/2 - 17*C2*Nc*lmu**3/9 + 2*I*pi*C2*Nc*lmu**3 - 2*I*pi*C2*Nc*lmu**2*ly - 5*pi**2*C2*Nc*lmu**2/6 - 67*C2*Nc*lmu**2/9 - 5*I*pi*C2*Nc*lmu**2 + I*pi*C2*Nc*lmu*ly**2 - 2*I*pi*C2*Nc*lmu*ly + 14*C2*Nc*lmu*zeta3 - 103*C2*Nc*lmu/108 + 38*pi**2*C2*Nc*lmu/9 - 160*I*pi*C2*Nc*lmu/9 - 2*I*pi**3*C2*Nc*lmu/3 + I*pi*C2*Nc*ly**2 + 4*I*pi*C2*Nc*ly*zeta2 - 8*I*pi*C2*Nc*ly + 2*I*pi**3*C2*Nc*ly/3 - 54*C2*Nc*zeta2**2/5 - 2*pi**2*C2*Nc*zeta2 + 112*I*pi*C2*Nc*zeta2/3 + 16*C2*Nc*zeta3/9 + 6*I*pi*C2*Nc*zeta3 + 23213*C2*Nc/1296 + 77*pi**4*C2*Nc/360 + 689*pi**2*C2*Nc/54 - 14*I*pi**3*C2*Nc/3 - 80*I*pi*C2*Nc/27 + 8*C2*lmu**3*nf/9 + C2*lmu**2*nf/3 + 2*I*pi*C2*lmu**2*nf - 11*pi**2*C2*lmu*nf/9 - 26*C2*lmu*nf/3 + 40*I*pi*C2*lmu*nf/9 - 4*I*pi*C2*nf*zeta2/3 - 34*C2*nf*zeta3/9 - 107*pi**2*C2*nf/54 - 455*C2*nf/27 + 56*I*pi*C2*nf/27 - C2*lmu**4/Nc + 2*C2*lmu**3*ly/Nc - 10*C2*lmu**3/(9*Nc) - C2*lmu**2*ly**2/(2*Nc) - 4*C2*lmu**2*ly/Nc + 6*I*pi*C2*lmu**2*ly/Nc + 4*C2*lmu**2*nf**2/(9*Nc) - 11*pi**2*C2*lmu**2/(2*Nc) + 151*C2*lmu**2/(18*Nc) - 11*I*pi*C2*lmu**2/Nc + 13*C2*lmu*ly**2/(6*Nc) - 2*I*pi*C2*lmu*ly**2/Nc - 199*C2*lmu*ly/(9*Nc) - 5*pi**2*C2*lmu*ly/(3*Nc) + 4*I*pi*C2*lmu*ly/Nc + 40*C2*lmu*nf**2/(27*Nc) - 2*C2*lmu*zeta3/Nc + 43*pi**2*C2*lmu/(9*Nc) + 1574*C2*lmu/(27*Nc) - 304*I*pi*C2*lmu/(9*Nc) - 10*I*pi**3*C2*lmu/(3*Nc) - C2*ly**4/(12*Nc) + C2*ly**3/(3*Nc) - 3*pi**2*C2*ly**2/(4*Nc) + 67*C2*ly**2/(9*Nc) - 4*I*pi*C2*ly*zeta2/Nc + 10*C2*ly*zeta3/Nc - 788*C2*ly/(27*Nc) + 23*pi**2*C2*ly/(18*Nc) - 8*I*pi**3*C2*ly/(3*Nc) + 12*I*pi*C2*ly/Nc + 100*C2*nf**2/(81*Nc) + 63*C2*zeta2**2/(5*Nc) + 11*pi**2*C2*zeta2/Nc + 4*I*pi*C2*zeta2/(3*Nc) - 343*C2*zeta3/(9*Nc) + 14*I*pi*C2*zeta3/Nc - 5*pi**4*C2/(18*Nc) + 30659*C2/(324*Nc) + 1085*pi**2*C2/(108*Nc) + 28*I*pi*C2/(27*Nc) + I*pi**3*C2/Nc - 8*C2*lmu**3*nf/(9*Nc**2) + 2*C2*lmu**2*ly*nf/Nc**2 - 47*C2*lmu**2*nf/(9*Nc**2) + 2*I*pi*C2*lmu**2*nf/Nc**2 - 2*C2*lmu*ly**2*nf/(3*Nc**2) + 52*C2*lmu*ly*nf/(9*Nc**2) - 416*C2*lmu*nf/(27*Nc**2) - 7*pi**2*C2*lmu*nf/(9*Nc**2) + 40*I*pi*C2*lmu*nf/(9*Nc**2) - 10*C2*ly**2*nf/(9*Nc**2) - 4*pi**2*C2*ly*nf/(9*Nc**2) + 152*C2*ly*nf/(27*Nc**2) - 4*I*pi*C2*nf*zeta2/(3*Nc**2) - 26*C2*nf*zeta3/(9*Nc**2) - 1370*C2*nf/(81*Nc**2) - 49*pi**2*C2*nf/(54*Nc**2) + 56*I*pi*C2*nf/(27*Nc**2) + C2*lmu**4/(2*Nc**3) - 2*C2*lmu**3*ly/Nc**3 + 3*C2*lmu**3/Nc**3 - 2*I*pi*C2*lmu**3/Nc**3 + 5*C2*lmu**2*ly**2/(2*Nc**3) - 7*C2*lmu**2*ly/Nc**3 + 4*I*pi*C2*lmu**2*ly/Nc**3 - 5*pi**2*C2*lmu**2/(3*Nc**3) + 25*C2*lmu**2/(2*Nc**3) - 6*I*pi*C2*lmu**2/Nc**3 - C2*lmu*ly**3/Nc**3 + 7*C2*lmu*ly**2/(2*Nc**3) - I*pi*C2*lmu*ly**2/Nc**3 - 19*C2*lmu*ly/Nc**3 - 2*pi**2*C2*lmu*ly/(3*Nc**3) + 2*I*pi*C2*lmu*ly/Nc**3 - 12*C2*lmu*zeta3/Nc**3 + 2*pi**2*C2*lmu/Nc**3 + 93*C2*lmu/(4*Nc**3) - 16*I*pi*C2*lmu/Nc**3 - 2*I*pi**3*C2*lmu/(3*Nc**3) + C2*ly**4/(12*Nc**3) - C2*ly**3/(3*Nc**3) - 3*pi**2*C2*ly**2/(4*Nc**3) + 4*C2*ly**2/Nc**3 + I*pi*C2*ly**2/Nc**3 + 8*C2*ly*zeta3/Nc**3 - 12*C2*ly/Nc**3 - 7*pi**2*C2*ly/(6*Nc**3) - 2*I*pi**3*C2*ly/Nc**3 + 4*I*pi*C2*ly/Nc**3 + 5*C2*zeta2**2/Nc**3 + 19*pi**2*C2*zeta2/(3*Nc**3) - 23*C2*zeta3/Nc**3 + 8*I*pi*C2*zeta3/Nc**3 - 29*pi**4*C2/(72*Nc**3) + 37*pi**2*C2/(12*Nc**3) + 511*C2/(16*Nc**3) + I*pi**3*C2/(3*Nc**3) + 4*I*pi*C2/Nc**3",
 "('I', 3)": "C1*Nc**3*lmu**6/6 - C1*Nc**3*lmu**5*ly - 14*C1*Nc**3*lmu**5/9 + 9*C1*Nc**3*lmu**4*ly**2/4 + 125*C1*Nc**3*lmu**4*ly/18 - I*pi*C1*Nc**3*lmu**4*ly/2 - 11*C1*Nc**3*lmu**4/3 + pi**2*C1*Nc**3*lmu**4/4 - 5*I*pi*C1*Nc**3*lmu**4/6 - 7*C1*Nc**3*lmu**3*ly**3/3 - 85*C1*Nc**3*lmu**3*ly**2/9 + 2*I*pi*C1*Nc**3*lmu**3*ly**2 - pi**2*C1*Nc**3*lmu**3*ly + 646*C1*Nc**3*lmu**3*ly/27 + 80*I*pi*C1*Nc**3*lmu**3*ly/9 + 14*C1*Nc**3*lmu**3*zeta3 - 17*pi**2*C1*Nc**3*lmu**3/18 + 2581*C1*Nc**3*lmu**3/108 + 250*I*pi*C1*Nc**3*lmu**3/27 + 13*C1*Nc**3*lmu**2*ly**4/12 + 23*C1*Nc**3*lmu**2*ly**3/6 - 8*I*pi*C1*Nc**3*lmu**2*ly**3/3 - 87*C1*Nc**3*lmu**2*ly**2/2 + 3*pi**2*C1*Nc**3*lmu**2*ly**2/4 - 101*I*pi*C1*Nc**3*lmu**2*ly**2/6 - 2*I*pi*C1*Nc**3*lmu**2*ly*zeta2 - 34*C1*Nc**3*lmu**2*ly*zeta3 - 1079*C1*Nc**3*lmu**2*ly/18 - 19*pi**2*C1*Nc**3*lmu**2*ly/9 - 137*I*pi*C1*Nc**3*lmu**2*ly/9 - I*pi**3*C1*Nc**3*lmu**2*ly/2 + 4*C1*Nc**3*lmu**2*zeta2**2/5 + 4*pi**2*C1*Nc**3*lmu**2*zeta2/3 - 16*I*pi*C1*Nc**3*lmu**2*zeta2/3 - 362*C1*Nc**3*lmu**2*zeta3/9 + 8*I*pi*C1*Nc**3*lmu**2*zeta3 - 161*pi**2*C1*Nc**3*lmu**2/18 + 13*pi**4*C1*Nc**3*lmu**2/40 + 93233*C1*Nc**3*lmu**2/1296 - 5*I*pi**3*C1*Nc**3*lmu**2/6 + 47*I*pi*C1*Nc**3*lmu**2/4 - C1*Nc**3*lmu*ly**5/6 + 4*I*pi*C1*Nc**3*lmu*ly**4/3 + pi**2*C1*Nc**3*lmu*ly**3/2 + 17*C1*Nc**3*lmu*ly**3 + 23*I*pi*C1*Nc**3*lmu*ly**3/3 + 4*I*pi*C1*Nc**3*lmu*ly**2*zeta2 + 19*C1*Nc**3*lmu*ly**2*zeta3 - 9427*C1*Nc**3*lmu*ly**2/216 + 437*pi**2*C1*Nc**3*lmu*ly**2/36 - 36*I*pi*C1*Nc**3*lmu*ly**2 + I*pi**3*C1*Nc**3*lmu*ly**2 - 8*C1*Nc**3*lmu*ly*zeta2**2/5 - 8*pi**2*C1*Nc**3*lmu*ly*zeta2/3 + 80*I*pi*C1*Nc**3*lmu*ly*zeta2/3 - 62*C1*Nc**3*lmu*ly*zeta3/9 - 30*I*pi*C1*Nc**3*lmu*ly*zeta3 - 27115*C1*Nc**3*lmu*ly/72 - 13*pi**4*C1*Nc**3*lmu*ly/20 + 979*pi**2*C1*Nc**3*lmu*ly/18 - 22375*I*pi*C1*Nc**3*lmu*ly/108 + 23*I*pi**3*C1*Nc**3*lmu*ly/6 - 32*C1*Nc**3*lmu*zeta2**2/5 - 32*pi**2*C1*Nc**3*lmu*zeta2/3 + 128*I*pi*C1*Nc**3*lmu*zeta2/3 - 3233*C1*Nc**3*lmu*zeta3/9 + 23*pi**2*C1*Nc**3*lmu*zeta3/9 - 262*I*pi*C1*Nc**3*lmu*zeta3/3 + 136*C1*Nc**3*lmu*zeta5 - 96128*C1*Nc**3*lmu/729 - 293*pi**4*C1*Nc**3*lmu/540 + 93935*pi**2*C1*Nc**3*lmu/1944 - 75401*I*pi*C1*Nc**3*lmu/324 + 65*I*pi**3*C1*Nc**3*lmu/18 - C1*Nc**3*ly**6/144 - 17*C1*Nc**3*ly**5/120 - 5*I*pi*C1*Nc**3*ly**5/24 - 11*pi**2*C1*Nc**3*ly**4/36 - 187*C1*Nc**3*ly**4/216 - 17*I*pi*C1*Nc**3*ly**4/24 - 11*I*pi*C1*Nc**3*ly**3*zeta2/6 - 4*C1*Nc**3*ly**3*zeta3/3 - 11*pi**2*C1*Nc**3*ly**3/3 + 295*C1*Nc**3*ly**3/18 - I*pi**3*C1*Nc**3*ly**3/36 + 731*I*pi*C1*Nc**3*ly**3/54 + C1*Nc**3*ly**2*zeta2**2/5 - 14*pi**2*C1*Nc**3*ly**2*zeta2/3 - 29*I*pi*C1*Nc**3*ly**2*zeta2/3 + 257*C1*Nc**3*ly**2*zeta3/9 + 15*I*pi*C1*Nc**3*ly**2*zeta3 + 27889*C1*Nc**3*ly**2/2592 + 247*pi**2*C1*Nc**3*ly**2/72 + 9*pi**4*C1*Nc**3*ly**2/16 + 1193*I*pi*C1*Nc**3*ly**2/216 + 145*I*pi**3*C1*Nc**3*ly**2/36 - 169*C1*Nc**3*ly*zeta2**2/15 + 23*I*pi*C1*Nc**3*ly*zeta2**2/2 - 325*pi**2*C1*Nc**3*ly*zeta2/9 - 23*I*pi**3*C1*Nc**3*ly*zeta2/6 + 947*I*pi*C1*Nc**3*ly*zeta2/36 + 13*pi**2*C1*Nc**3*ly*zeta3/9 + 10289*C1*Nc**3*ly*zeta3/54 + 452*I*pi*C1*Nc**3*ly*zeta3/9 - 50*C1*Nc**3*ly*zeta5 - 5929897*C1*Nc**3*ly/11664 + 631*pi**4*C1*Nc**3*ly/360 + 32213*pi**2*C1*Nc**3*ly/243 - 460181*I*pi*C1*Nc**3*ly/1296 - 7*I*pi**5*C1*Nc**3*ly/20 + 619*I*pi**3*C1*Nc**3*ly/24 - 436*C1*Nc**3*zeta2**3/105 - 9*pi**2*C1*Nc**3*zeta2**2 + 103*C1*Nc**3*zeta2**2/30 + 2621*I*pi*C1*Nc**3*zeta2**2/30 + 14*I*pi*C1*Nc**3*zeta2*zeta3 - 68*pi**2*C1*Nc**3*zeta2/3 + 34*pi**4*C1*Nc**3*zeta2/45 - 71*I*pi**3*C1*Nc**3*zeta2/6 + 3341*I*pi*C1*Nc**3*zeta2/36 + 44*C1*Nc**3*zeta3**2/9 - 85286*C1*Nc**3*zeta3/243 + 266*pi**2*C1*Nc**3*zeta3/9 - 9109*I*pi*C1*Nc**3*zeta3/54 - 3*I*pi**3*C1*Nc**3*zeta3 + 457*C1*Nc**3*zeta5/3 + 86*I*pi*C1*Nc**3*zeta5 - 24167*pi**4*C1*Nc**3/1944 - 59208167*C1*Nc**3/104976 + 102857*pi**6*C1*Nc**3/408240 + 15356083*pi**2*C1*Nc**3/69984 - 2489315*I*pi*C1*Nc**3/3888 - 1361*I*pi**5*C1*Nc**3/540 + 1048*I*pi**3*C1*Nc**3/27 + 5*C1*Nc**2*lmu**5*nf/9 - 22*C1*Nc**2*lmu**4*ly*nf/9 - 2*C1*Nc**2*lmu**4*nf + I*pi*C1*Nc**2*lmu**4*nf/3 + 31*C1*Nc**2*lmu**3*ly**2*nf/9 + 46*C1*Nc**2*lmu**3*ly*nf/27 - 26*I*pi*C1*Nc**2*lmu**3*ly*nf/9 - 473*C1*Nc**2*lmu**3*nf/27 + 4*pi**2*C1*Nc**2*lmu**3*nf/9 - 170*I*pi*C1*Nc**2*lmu**3*nf/27 - 5*C1*Nc**2*lmu**2*ly**3*nf/3 + 41*C1*Nc**2*lmu**2*ly**2*nf/6 + 16*I*pi*C1*Nc**2*lmu**2*ly**2*nf/3 + pi**2*C1*Nc**2*lmu**2*ly*nf/9 + 532*C1*Nc**2*lmu**2*ly*nf/9 + 169*I*pi*C1*Nc**2*lmu**2*ly*nf/9 + 4*I*pi*C1*Nc**2*lmu**2*nf*zeta2/3 + 74*C1*Nc**2*lmu**2*nf*zeta3/9 - 203*C1*Nc**2*lmu**2*nf/108 + 3*pi**2*C1*Nc**2*lmu**2*nf + I*pi**3*C1*Nc**2*lmu**2*nf/3 + 59*I*pi*C1*Nc**2*lmu**2*nf/9 + C1*Nc**2*lmu*ly**4*nf/6 - 4*C1*Nc**2*lmu*ly**3*nf - 8*I*pi*C1*Nc**2*lmu*ly**3*nf/3 - 26*pi**2*C1*Nc**2*lmu*ly**2*nf/9 - 293*C1*Nc**2*lmu*ly**2*nf/54 + 5*I*pi*C1*Nc**2*lmu*ly**2*nf/3 - 20*I*pi*C1*Nc**2*lmu*ly*nf*zeta2/3 + 80*C1*Nc**2*lmu*ly*nf*zeta3/9 - 77*pi**2*C1*Nc**2*lmu*ly*nf/3 + 30419*C1*Nc**2*lmu*ly*nf/162 - 4*I*pi**3*C1*Nc**2*lmu*ly*nf/3 + 2899*I*pi*C1*Nc**2*lmu*ly*nf/27 + 8*C1*Nc**2*lmu*nf*zeta2**2/5 + 8*pi**2*C1*Nc**2*lmu*nf*zeta2/3 - 64*I*pi*C1*Nc**2*lmu*nf*zeta2/3 + 2812*C1*Nc**2*lmu*nf*zeta3/27 + 76*I*pi*C1*Nc**2*lmu*nf*zeta3/3 - 9733*pi**2*C1*Nc**2*lmu*nf/243 + 25*pi**4*C1*Nc**2*lmu*nf/108 + 1168967*C1*Nc**2*lmu*nf/5832 - 23*I*pi**3*C1*Nc**2*lmu*nf/9 + 14905*I*pi*C1*Nc**2*lmu*nf/81 + C1*Nc**2*ly**5*nf/30 + 37*C1*Nc**2*ly**4*nf/108 + I*pi*C1*Nc**2*ly**4*nf/3 - 95*C1*Nc**2*ly**3*nf/27 + pi**2*C1*Nc**2*ly**3*nf - 71*I*pi*C1*Nc**2*ly**3*nf/27 + 4*C1*Nc**2*ly**2*nf*zeta2**2/5 + 4*pi**2*C1*Nc**2*ly**2*nf*zeta2/3 + 8*I*pi*C1*Nc**2*ly**2*nf*zeta2/3 - 77*C1*Nc**2*ly**2*nf*zeta3/9 - 11*pi**4*C1*Nc**2*ly**2*nf/45 - 11605*C1*Nc**2*ly**2*nf/648 + 91*pi**2*C1*Nc**2*ly**2*nf/36 - 863*I*pi*C1*Nc**2*ly**2*nf/54 - 7*I*pi**3*C1*Nc**2*ly**2*nf/9 + 8*C1*Nc**2*ly*nf*zeta2**2/3 - 34*I*pi*C1*Nc**2*ly*nf*zeta2**2/5 + 88*pi**2*C1*Nc**2*ly*nf*zeta2/9 - 28*I*pi*C1*Nc**2*ly*nf*zeta2/9 + 2*I*pi**3*C1*Nc**2*ly*nf*zeta2/3 - 458*C1*Nc**2*ly*nf*zeta3/9 - 74*I*pi*C1*Nc**2*ly*nf*zeta3/9 - 26497*pi**2*C1*Nc**2*ly*nf/486 - 26*pi**4*C1*Nc**2*ly*nf/45 + 301231*C1*Nc**2*ly*nf/1458 - 191*I*pi**3*C1*Nc**2*ly*nf/18 + 7*I*pi**5*C1*Nc**2*ly*nf/90 + 16411*I*pi*C1*Nc**2*ly*nf/108 + 32*C1*Nc**2*nf*zeta2**3/7 + 8*pi**2*C1*Nc**2*nf*zeta2**2/5 - 304*I*pi*C1*Nc**2*nf*zeta2**2/15 - 8*I*pi*C1*Nc**2*nf*zeta2*zeta3 + 88*pi**2*C1*Nc**2*nf*zeta2/9 - 373*I*pi*C1*Nc**2*nf*zeta2/9 + 10*I*pi**3*C1*Nc**2*nf*zeta2/3 + 16*C1*Nc**2*nf*zeta3**2 - 59*pi**2*C1*Nc**2*nf*zeta3/9 + 8755*C1*Nc**2*nf*zeta3/81 + 4*I*pi**3*C1*Nc**2*nf*zeta3/3 + 1438*I*pi*C1*Nc**2*nf*zeta3/27 - 572*C1*Nc**2*nf*zeta5/9 - 2393377*pi**2*C1*Nc**2*nf/17496 + 713*pi**4*C1*Nc**2*nf/162 + 22674005*C1*Nc**2*nf/52488 - 604*I*pi**3*C1*Nc**2*nf/27 + 329*I*pi**5*C1*Nc**2*nf/540 + 791297*I*pi*C1*Nc**2*nf/1944 - C1*Nc*lmu**6/2 + 4*C1*Nc*lmu**5*ly + 29*C1*Nc*lmu**5/18 - I*pi*C1*Nc*lmu**5 - 9*C1*Nc*lmu**4*ly**2 - 43*C1*Nc*lmu**4*ly/3 + 6*I*pi*C1*Nc*lmu**4*ly + 2*C1*Nc*lmu**4*nf**2/3 + pi**2*C1*Nc*lmu**4/12 + 19*C1*Nc*lmu**4 + 155*I*pi*C1*Nc*lmu**4/18 + 28*C1*Nc*lmu**3*ly**3/3 + 113*C1*Nc*lmu**3*ly**2/6 - 35*I*pi*C1*Nc*lmu**3*ly**2/3 - 44*C1*Nc*lmu**3*ly*nf**2/27 - 2513*C1*Nc*lmu**3*ly/27 - 4*pi**2*C1*Nc*lmu**3*ly/3 - 35*I*pi*C1*Nc*lmu**3*ly + 14*C1*Nc*lmu**3*nf**2/27 + 28*I*pi*C1*Nc*lmu**3*nf**2/27 - 16*C1*Nc*lmu**3*zeta3 - 515*pi**2*C1*Nc*lmu**3/54 + 4451*C1*Nc*lmu**3/108 - I*pi**3*C1*Nc*lmu**3 + 59*I*pi*C1*Nc*lmu**3/3 - 13*C1*Nc*lmu**2*ly**4/3 - 37*C1*Nc*lmu**2*ly**3/6 + 35*I*pi*C1*Nc*lmu**2*ly**3/3 + 2*C1*Nc*lmu**2*ly**2*nf**2/3 + 23*pi**2*C1*Nc*lmu**2*ly**2/6 + 1469*C1*Nc*lmu**2*ly**2/12 + 259*I*pi*C1*Nc*lmu**2*ly**2/6 - 8*C1*Nc*lmu**2*ly*nf**2 - 32*I*pi*C1*Nc*lmu**2*ly*nf**2/9 + 4*I*pi*C1*Nc*lmu**2*ly*zeta2 + 70*C1*Nc*lmu**2*ly*zeta3 - 683*C1*Nc*lmu**2*ly/6 + 679*pi**2*C1*Nc*lmu**2*ly/18 - 1945*I*pi*C1*Nc*lmu**2*ly/18 + 7*I*pi**3*C1*Nc*lmu**2*ly/3 - 1163*C1*Nc*lmu**2*nf**2/81 - 2*pi**2*C1*Nc*lmu**2*nf**2/9 - 58*I*pi*C1*Nc*lmu**2*nf**2/9 + 4*C1*Nc*lmu**2*zeta2**2/5 - 20*pi**2*C1*Nc*lmu**2*zeta2/3 + 170*I*pi*C1*Nc*lmu**2*zeta2/3 - 821*C1*Nc*lmu**2*zeta3/9 - 42*I*pi*C1*Nc*lmu**2*zeta3 - 68983*C1*Nc*lmu**2/432 + 349*pi**4*C1*Nc*lmu**2/360 + 28*pi**2*C1*Nc*lmu**2 - 555*I*pi*C1*Nc*lmu**2/4 - 59*I*pi**3*C1*Nc*lmu**2/9 + 2*C1*Nc*lmu*ly**5/3 - 11*C1*Nc*lmu*ly**4/12 - 11*I*pi*C1*Nc*lmu*ly**4/2 - 13*pi**2*C1*Nc*lmu*ly**3/3 - 42*C1*Nc*lmu*ly**3 - 58*I*pi*C1*Nc*lmu*ly**3/3 + 20*C1*Nc*lmu*ly**2*nf**2/9 + 4*I*pi*C1*Nc*lmu*ly**2*nf**2/3 - 16*I*pi*C1*Nc*lmu*ly**2*zeta2 - 35*C1*Nc*lmu*ly**2*zeta3 - 41*pi**2*C1*Nc*lmu*ly**2 + 6787*C1*Nc*lmu*ly**2/36 - 3*I*pi**3*C1*Nc*lmu*ly**2/2 + 799*I*pi*C1*Nc*lmu*ly**2/6 - 1288*C1*Nc*lmu*ly*nf**2/81 + 28*pi**2*C1*Nc*lmu*ly*nf**2/9 - 104*I*pi*C1*Nc*lmu*ly*nf**2/9 + 112*C1*Nc*lmu*ly*zeta2**2/5 + 52*pi**2*C1*Nc*lmu*ly*zeta2/3 - 170*I*pi*C1*Nc*lmu*ly*zeta2/3 + 150*C1*Nc*lmu*ly*zeta3 + 102*I*pi*C1*Nc*lmu*ly*zeta3 - 17*pi**4*C1*Nc*lmu*ly/5 + 78401*C1*Nc*lmu*ly/324 + 151*pi**2*C1*Nc*lmu*ly/6 + 1631*I*pi*C1*Nc*lmu*ly/54 + 167*I*pi**3*C1*Nc*lmu*ly/9 + 8*I*pi*C1*Nc*lmu*nf**2*zeta2/3 - 268*C1*Nc*lmu*nf**2*zeta3/27 - 40769*C1*Nc*lmu*nf**2/729 + 31*pi**2*C1*Nc*lmu*nf**2/3 - 3614*I*pi*C1*Nc*lmu*nf**2/81 + 4*I*pi**3*C1*Nc*lmu*nf**2/9 - 76*C1*Nc*lmu*zeta2**2/5 + 72*I*pi*C1*Nc*lmu*zeta2**2/5 + 28*pi**2*C1*Nc*lmu*zeta2 - 1184*I*pi*C1*Nc*lmu*zeta2/3 - 16*I*pi**3*C1*Nc*lmu*zeta2/3 + 1895*C1*Nc*lmu*zeta3/9 + 262*pi**2*C1*Nc*lmu*zeta3/9 - 248*I*pi*C1*Nc*lmu*zeta3/9 - 76*C1*Nc*lmu*zeta5 - 11401*pi**4*C1*Nc*lmu/1080 - 11290669*C1*Nc*lmu/11664 + 392311*pi**2*C1*Nc*lmu/1944 - 281741*I*pi*C1*Nc*lmu/648 - 469*I*pi**5*C1*Nc*lmu/180 + 1759*I*pi**3*C1*Nc*lmu/18 + C1*Nc*ly**6/36 + 23*C1*Nc*ly**5/60 + I*pi*C1*Nc*ly**5 - C1*Nc*ly**4*nf**2/54 + 377*C1*Nc*ly**4/216 + 41*pi**2*C1*Nc*ly**4/36 + 113*I*pi*C1*Nc*ly**4/36 + 2*C1*Nc*ly**3*nf**2/27 - 2*I*pi*C1*Nc*ly**3*nf**2/27 + 76*I*pi*C1*Nc*ly**3*zeta2/9 - 5*C1*Nc*ly**3*zeta3/3 - 2063*C1*Nc*ly**3/54 + 479*pi**2*C1*Nc*ly**3/54 - 2233*I*pi*C1*Nc*ly**3/54 - 8*I*pi**3*C1*Nc*ly**3/27 - 2*pi**2*C1*Nc*ly**2*nf**2/3 + 50*C1*Nc*ly**2*nf**2/27 + 22*I*pi*C1*Nc*ly**2*nf**2/9 + 189*C1*Nc*ly**2*zeta2**2/10 + 13*pi**2*C1*Nc*ly**2*zeta2/2 + 115*I*pi*C1*Nc*ly**2*zeta2 - 733*C1*Nc*ly**2*zeta3/6 - 175*I*pi*C1*Nc*ly**2*zeta3/3 - 3005*pi**2*C1*Nc*ly**2/72 - 31*pi**4*C1*Nc*ly**2/40 + 9113*C1*Nc*ly**2/144 - 517*I*pi**3*C1*Nc*ly**2/18 + 9691*I*pi*C1*Nc*ly**2/108 - 4*I*pi*C1*Nc*ly*nf**2*zeta2/9 + 104*C1*Nc*ly*nf**2*zeta3/27 - 10492*C1*Nc*ly*nf**2/729 + 136*pi**2*C1*Nc*ly*nf**2/27 - 988*I*pi*C1*Nc*ly*nf**2/81 + 10*I*pi**3*C1*Nc*ly*nf**2/9 - 539*C1*Nc*ly*zeta2**2/5 + 13*I*pi*C1*Nc*ly*zeta2**2/5 + 127*pi**2*C1*Nc*ly*zeta2 - 2659*I*pi*C1*Nc*ly*zeta2/9 + 185*I*pi**3*C1*Nc*ly*zeta2/9 - 215*pi**2*C1*Nc*ly*zeta3/9 - 5057*C1*Nc*ly*zeta3/27 + 259*I*pi*C1*Nc*ly*zeta3/3 + 89*C1*Nc*ly*zeta5 - 2867*pi**4*C1*Nc*ly/180 - 106123*pi**2*C1*Nc*ly/972 + 3307135*C1*Nc*ly/5832 - 341*I*pi**5*C1*Nc*ly/135 + 123283*I*pi*C1*Nc*ly/648 + 1591*I*pi**3*C1*Nc*ly/36 - 8*C1*Nc*nf**2*zeta2**2/15 - 16*pi**2*C1*Nc*nf**2*zeta2/9 + 44*I*pi*C1*Nc*nf**2*zeta2/9 - 3196*C1*Nc*nf**2*zeta3/243 - 164*I*pi*C1*Nc*nf**2*zeta3/27 - 469964*C1*Nc*nf**2/6561 - 71*pi**4*C1*Nc*nf**2/243 + 26*pi**2*C1*Nc*nf**2 - 17087*I*pi*C1*Nc*nf**2/243 + 113*I*pi**3*C1*Nc*nf**2/27 - 2378*C1*Nc*zeta2**3/105 - 313*pi**2*C1*Nc*zeta2**2/6 - 3562*C1*Nc*zeta2**2/15 - 68*I*pi*C1*Nc*zeta2**2/15 - 136*I*pi*C1*Nc*zeta2*zeta3/3 - 16*pi**4*C1*Nc*zeta2/15 + 652*pi**2*C1*Nc*zeta2/3 - 3148*I*pi*C1*Nc*zeta2/3 - 179*I*pi**3*C1*Nc*zeta2/9 + 427*C1*Nc*zeta3**2/9 - 421*pi**2*C1*Nc*zeta3/6 + 595237*C1*Nc*zeta3/486 - 10*I*pi**3*C1*Nc*zeta3 + 167*I*pi*C1*Nc*zeta3 - 5983*C1*Nc*zeta5/9 - 62*I*pi*C1*Nc*zeta5/3 - 14014*pi**4*C1*Nc/405 - 152592883*C1*Nc/104976 + 7870487*pi**2*C1*Nc/69984 + 253081*pi**6*C1*Nc/58320 - 4303*I*pi**5*C1*Nc/1080 - 1663279*I*pi*C1*Nc/11664 + 412837*I*pi**3*C1*Nc/1944 - 10*C1*lmu**5*nf/9 + 22*C1*lmu**4*ly*nf/3 - 10*C1*lmu**4*nf/3 - 28*I*pi*C1*lmu**4*nf/9 - 31*C1*lmu**3*ly**2*nf/3 + 346*C1*lmu**3*ly*nf/27 + 14*I*pi*C1*lmu**3*ly*nf + 8*C1*lmu**3*nf**3/27 + 164*C1*lmu**3*nf/9 + 64*pi**2*C1*lmu**3*nf/27 + 6*I*pi*C1*lmu**3*nf + 5*C1*lmu**2*ly**3*nf - 167*C1*lmu**2*ly**2*nf/6 - 53*I*pi*C1*lmu**2*ly**2*nf/3 - 95*pi**2*C1*lmu**2*ly*nf/9 - 194*C1*lmu**2*ly*nf/3 - 5*I*pi*C1*lmu**2*ly*nf/9 + 40*C1*lmu**2*nf**3/27 + 8*I*pi*C1*lmu**2*nf**3/9 - 20*I*pi*C1*lmu**2*nf*zeta2/3 + 20*C1*lmu**2*nf*zeta3/9 - 211*pi**2*C1*lmu**2*nf/9 + 13504*C1*lmu**2*nf/81 - I*pi**3*C1*lmu**2*nf/9 + 884*I*pi*C1*lmu**2*nf/9 - C1*lmu*ly**4*nf/2 + 12*C1*lmu*ly**3*nf + 8*I*pi*C1*lmu*ly**3*nf - 85*C1*lmu*ly**2*nf/6 + 38*pi**2*C1*lmu*ly**2*nf/3 - 21*I*pi*C1*lmu*ly**2*nf + 44*I*pi*C1*lmu*ly*nf*zeta2/3 - 20*C1*lmu*ly*nf*zeta3 - 47273*C1*lmu*ly*nf/162 + 185*pi**2*C1*lmu*ly*nf/9 - 3565*I*pi*C1*lmu*ly*nf/27 - 32*I*pi**3*C1*lmu*ly*nf/9 - 8*pi**2*C1*lmu*nf**3/9 + 200*C1*lmu*nf**3/81 + 80*I*pi*C1*lmu*nf**3/27 + 16*C1*lmu*nf*zeta2**2/5 - 8*pi**2*C1*lmu*nf*zeta2 + 424*I*pi*C1*lmu*nf*zeta2/3 - 1528*C1*lmu*nf*zeta3/27 + 68*I*pi*C1*lmu*nf*zeta3/9 - 25535*pi**2*C1*lmu*nf/243 + 143*pi**4*C1*lmu*nf/54 + 1413773*C1*lmu*nf/2916 - 37*I*pi**3*C1*lmu*nf + 13547*I*pi*C1*lmu*nf/54 - C1*ly**5*nf/10 - 89*C1*ly**4*nf/108 - 19*I*pi*C1*ly**4*nf/18 - 91*pi**2*C1*ly**3*nf/27 + 239*C1*ly**3*nf/27 + 217*I*pi*C1*ly**3*nf/27 - 16*C1*ly**2*nf*zeta2**2/5 - 16*pi**2*C1*ly**2*nf*zeta2/3 - 14*I*pi*C1*ly**2*nf*zeta2 + 77*C1*ly**2*nf*zeta3/3 + 4349*C1*ly**2*nf/216 + 151*pi**2*C1*ly**2*nf/36 + 44*pi**4*C1*ly**2*nf/45 + 865*I*pi*C1*ly**2*nf/54 + 44*I*pi**3*C1*ly**2*nf/9 + 244*C1*ly*nf*zeta2**2/15 + 136*I*pi*C1*ly*nf*zeta2**2/5 - 344*pi**2*C1*ly*nf*zeta2/9 - 8*I*pi**3*C1*ly*nf*zeta2/3 + 896*I*pi*C1*ly*nf*zeta2/9 + 742*C1*ly*nf*zeta3/9 - 10*I*pi*C1*ly*nf*zeta3/3 - 515999*C1*ly*nf/1458 + 682*pi**4*C1*ly*nf/135 + 35123*pi**2*C1*ly*nf/486 - 71323*I*pi*C1*ly*nf/324 - 79*I*pi**3*C1*ly*nf/18 - 14*I*pi**5*C1*ly*nf/45 - 40*pi**2*C1*nf**3/27 + 1000*C1*nf**3/729 - 8*I*pi**3*C1*nf**3/27 + 200*I*pi*C1*nf**3/81 - 128*C1*nf*zeta2**3/7 - 32*pi**2*C1*nf*zeta2**2/5 + 182*C1*nf*zeta2**2/3 + 172*I*pi*C1*nf*zeta2**2/5 + 32*I*pi*C1*nf*zeta2*zeta3 - 682*pi**2*C1*nf*zeta2/9 - 22*I*pi**3*C1*nf*zeta2/3 + 302*I*pi*C1*nf*zeta2 - 64*C1*nf*zeta3**2 - 8*pi**2*C1*nf*zeta3/3 - 196*C1*nf*zeta3/27 - 16*I*pi**3*C1*nf*zeta3/3 - 514*I*pi*C1*nf*zeta3/27 - 92*C1*nf*zeta5/9 - 111283*pi**2*C1*nf/2187 + 28767799*C1*nf/52488 + 23773*pi**4*C1*nf/2430 - 30259*I*pi**3*C1*nf/486 + 205361*I*pi*C1*nf/2916 + 323*I*pi**5*C1*nf/270 + C1*lmu**6/(2*Nc) - 5*C1*lmu**5*ly/Nc + 13*C1*lmu**5/(9*Nc) + 2*I*pi*C1*lmu**5/Nc + 53*C1*lmu**4*ly**2/(4*Nc) - 101*C1*lmu**4*ly/(18*Nc) - 29*I*pi*C1*lmu**4*ly/(2*Nc) - 2*C1*lmu**4*nf**2/(3*Nc) - 35*pi**2*C1*lmu**4/(12*Nc) - 41*C1*lmu**4/(6*Nc) - 23*I*pi*C1*lmu**4/(18*Nc) - 14*C1*lmu**3*ly**3/Nc + 53*C1*lmu**3*ly**2/(18*Nc) + 77*I*pi*C1*lmu**3*ly**2/(3*Nc) + 88*C1*lmu**3*ly*nf**2/(27*Nc) + 562*C1*lmu**3*ly/(9*Nc) + 15*pi**2*C1*lmu**3*ly/Nc + 139*I*pi*C1*lmu**3*ly/(9*Nc) - 146*C1*lmu**3*nf**2/(27*Nc) - 8*I*pi*C1*lmu**3*nf**2/(3*Nc) - 10*C1*lmu**3*zeta3/Nc - 9359*C1*lmu**3/(108*Nc) + 791*pi**2*C1*lmu**3/(54*Nc) - 452*I*pi*C1*lmu**3/(9*Nc) - 4*I*pi**3*C1*lmu**3/(3*Nc) + 77*C1*lmu**2*ly**4/(12*Nc) - 25*C1*lmu**2*ly**3/(6*Nc) - 64*I*pi*C1*lmu**2*ly**3/(3*Nc) - 4*C1*lmu**2*ly**2*nf**2/(3*Nc) - 263*pi**2*C1*lmu**2*ly**2/(12*Nc) - 1003*C1*lmu**2*ly**2/(12*Nc) - 79*I*pi*C1*lmu**2*ly**2/(6*Nc) + 16*C1*lmu**2*ly*nf**2/Nc + 64*I*pi*C1*lmu**2*ly*nf**2/(9*Nc) + 2*I*pi*C1*lmu**2*ly*zeta2/Nc + 32*C1*lmu**2*ly*zeta3/Nc - 89*pi**2*C1*lmu**2*ly/(2*Nc) + 3640*C1*lmu**2*ly/(9*Nc) + 29*I*pi**3*C1*lmu**2*ly/(6*Nc) + 1195*I*pi*C1*lmu**2*ly/(6*Nc) - 1627*C1*lmu**2*nf**2/(81*Nc) + 34*pi**2*C1*lmu**2*nf**2/(9*Nc) - 122*I*pi*C1*lmu**2*nf**2/(9*Nc) + 12*C1*lmu**2*zeta2**2/(5*Nc) + 4*pi**2*C1*lmu**2*zeta2/Nc - 166*I*pi*C1*lmu**2*zeta2/(3*Nc) + 544*C1*lmu**2*zeta3/(9*Nc) - 2*I*pi*C1*lmu**2*zeta3/Nc - 429473*C1*lmu**2/(1296*Nc) - 157*pi**4*C1*lmu**2/(72*Nc) + 563*pi**2*C1*lmu**2/(6*Nc) - 9311*I*pi*C1*lmu**2/(36*Nc) + 262*I*pi**3*C1*lmu**2/(9*Nc) - C1*lmu*ly**5/Nc + 41*C1*lmu*ly**4/(12*Nc) + 17*I*pi*C1*lmu*ly**4/(2*Nc) + 64*C1*lmu*ly**3/(3*Nc) + 14*pi**2*C1*lmu*ly**3/Nc + 32*I*pi*C1*lmu*ly**3/(3*Nc) - 40*C1*lmu*ly**2*nf**2/(9*Nc) - 8*I*pi*C1*lmu*ly**2*nf**2/(3*Nc) + 8*I*pi*C1*lmu*ly**2*zeta2/Nc - 16*C1*lmu*ly**2*zeta3/Nc - 58777*C1*lmu*ly**2/(216*Nc) + 439*pi**2*C1*lmu*ly**2/(12*Nc) - 703*I*pi*C1*lmu*ly**2/(6*Nc) - 43*I*pi**3*C1*lmu*ly**2/(6*Nc) - 56*pi**2*C1*lmu*ly*nf**2/(9*Nc) + 2576*C1*lmu*ly*nf**2/(81*Nc) + 208*I*pi*C1*lmu*ly*nf**2/(9*Nc) - 96*C1*lmu*ly*zeta2**2/(5*Nc) - 20*pi**2*C1*lmu*ly*zeta2/Nc + 94*I*pi*C1*lmu*ly*zeta2/Nc - 2206*C1*lmu*ly*zeta3/(9*Nc) - 16*I*pi*C1*lmu*ly*zeta3/Nc - 1909*pi**2*C1*lmu*ly/(9*Nc) + 301*pi**4*C1*lmu*ly/(60*Nc) + 598303*C1*lmu*ly/(648*Nc) - 895*I*pi**3*C1*lmu*ly/(18*Nc) + 63311*I*pi*C1*lmu*ly/(108*Nc) - 32*I*pi*C1*lmu*nf**2*zeta2/(3*Nc) - 92*C1*lmu*nf**2*zeta3/(27*Nc) - 49655*C1*lmu*nf**2/(1458*Nc) + 103*pi**2*C1*lmu*nf**2/(9*Nc) - 2102*I*pi*C1*lmu*nf**2/(81*Nc) + 28*I*pi**3*C1*lmu*nf**2/(9*Nc) - 184*C1*lmu*zeta2**2/(5*Nc) - 96*I*pi*C1*lmu*zeta2**2/(5*Nc) + 388*pi**2*C1*lmu*zeta2/(3*Nc) - 122*I*pi*C1*lmu*zeta2/Nc + 40*I*pi**3*C1*lmu*zeta2/(3*Nc) - 7*pi**2*C1*lmu*zeta3/Nc + 1852*C1*lmu*zeta3/(3*Nc) + 1898*I*pi*C1*lmu*zeta3/(9*Nc) - 96*C1*lmu*zeta5/Nc - 634*pi**4*C1*lmu/(27*Nc) - 7955*C1*lmu/(12*Nc) + 72365*pi**2*C1*lmu/(648*Nc) - 93949*I*pi*C1*lmu/(324*Nc) - 19*I*pi**5*C1*lmu/(30*Nc) + 71*I*pi**3*C1*lmu/Nc - 11*C1*ly**6/(360*Nc) - 11*C1*ly**5/(15*Nc) - 27*I*pi*C1*ly**5/(20*Nc) + C1*ly**4*nf**2/(27*Nc) - 221*pi**2*C1*ly**4/(72*Nc) + 34*C1*ly**4/(9*Nc) - 25*I*pi*C1*ly**4/(6*Nc) - 4*C1*ly**3*nf**2/(27*Nc) + 4*I*pi*C1*ly**3*nf**2/(27*Nc) - 190*I*pi*C1*ly**3*zeta2/(9*Nc) + 9*C1*ly**3*zeta3/Nc - 61*pi**2*C1*ly**3/(9*Nc) + 251*C1*ly**3/(9*Nc) + 307*I*pi*C1*ly**3/(9*Nc) + 265*I*pi**3*C1*ly**3/(54*Nc) - 100*C1*ly**2*nf**2/(27*Nc) + 4*pi**2*C1*ly**2*nf**2/(3*Nc) - 44*I*pi*C1*ly**2*nf**2/(9*Nc) - 607*C1*ly**2*zeta2**2/(10*Nc) - 97*pi**2*C1*ly**2*zeta2/(6*Nc) - 1417*I*pi*C1*ly**2*zeta2/(6*Nc) + 3683*C1*ly**2*zeta3/(18*Nc) + 70*I*pi*C1*ly**2*zeta3/(3*Nc) - 733693*C1*ly**2/(2592*Nc) + 2747*pi**4*C1*ly**2/(720*Nc) + 341*pi**2*C1*ly**2/(4*Nc) - 40153*I*pi*C1*ly**2/(216*Nc) + 293*I*pi**3*C1*ly**2/(6*Nc) + 8*I*pi*C1*ly*nf**2*zeta2/(9*Nc) - 208*C1*ly*nf**2*zeta3/(27*Nc) - 272*pi**2*C1*ly*nf**2/(27*Nc) + 20984*C1*ly*nf**2/(729*Nc) - 20*I*pi**3*C1*ly*nf**2/(9*Nc) + 1976*I*pi*C1*ly*nf**2/(81*Nc) - 1037*C1*ly*zeta2**2/(5*Nc) - 887*I*pi*C1*ly*zeta2**2/(10*Nc) - 511*pi**2*C1*ly*zeta2/(3*Nc) - 613*I*pi**3*C1*ly*zeta2/(18*Nc) - 1185*I*pi*C1*ly*zeta2/(4*Nc) - 6127*C1*ly*zeta3/(18*Nc) - 4*pi**2*C1*ly*zeta3/Nc - 2915*I*pi*C1*ly*zeta3/(9*Nc) + 49*C1*ly*zeta5/Nc - 82073*pi**2*C1*ly/(324*Nc) + 1066933*C1*ly/(1296*Nc) + 8891*pi**4*C1*ly/(216*Nc) - 201*I*pi**3*C1*ly/(8*Nc) + 922849*I*pi*C1*ly/(1296*Nc) + 4271*I*pi**5*C1*ly/(540*Nc) + 16*C1*nf**2*zeta2**2/(5*Nc) + 64*pi**2*C1*nf**2*zeta2/(9*Nc) - 56*I*pi*C1*nf**2*zeta2/(3*Nc) - 2960*C1*nf**2*zeta3/(243*Nc) - 188*I*pi*C1*nf**2*zeta3/(27*Nc) - 1379*pi**4*C1*nf**2/(1215*Nc) - 441631*C1*nf**2/(26244*Nc) + 700*pi**2*C1*nf**2/(81*Nc) - 18119*I*pi*C1*nf**2/(1458*Nc) + 125*I*pi**3*C1*nf**2/(27*Nc) - 2502*C1*zeta2**3/(35*Nc) + 1039*C1*zeta2**2/(6*Nc) + 687*pi**2*C1*zeta2**2/(10*Nc) - 4129*I*pi*C1*zeta2**2/(10*Nc) + 118*I*pi*C1*zeta2*zeta3/(3*Nc) + 43*pi**4*C1*zeta2/(15*Nc) + 2677*pi**2*C1*zeta2/(9*Nc) - 7333*I*pi*C1*zeta2/(12*Nc) + 1811*I*pi**3*C1*zeta2/(18*Nc) - 529*C1*zeta3**2/(3*Nc) + 553*pi**2*C1*zeta3/(9*Nc) + 52669*C1*zeta3/(27*Nc) + 97*I*pi**3*C1*zeta3/(9*Nc) + 11891*I*pi*C1*zeta3/(18*Nc) - 8336*C1*zeta5/(9*Nc) - 154*I*pi*C1*zeta5/(3*Nc) - 2953171*pi**2*C1/(7776*Nc) - 493019*pi**6*C1/(136080*Nc) - 293909*pi**4*C1/(9720*Nc) - 832741*C1/(1296*Nc) + 131*I*pi**5*C1/(108*Nc) + 14521*I*pi**3*C1/(324*Nc) + 699745*I*pi*C1/(1296*Nc) + 5*C1*lmu**5*nf/(9*Nc**2) - 44*C1*lmu**4*ly*nf/(9*Nc**2) + 16*C1*lmu**4*nf/(3*Nc**2) + 25*I*pi*C1*lmu**4*nf/(9*Nc**2) + 86*C1*lmu**3*ly**2*nf/(9*Nc**2) - 292*C1*lmu**3*ly*nf/(9*Nc**2) - 148*I*pi*C1*lmu**3*ly*nf/(9*Nc**2) - 148*pi**2*C1*lmu**3*nf/(27*Nc**2) + 707*C1*lmu**3*nf/(27*Nc**2) + 164*I*pi*C1*lmu**3*nf/(9*Nc**2) - 5*C1*lmu**2*ly**3*nf/Nc**2 + 115*C1*lmu**2*ly**2*nf/(3*Nc**2) + 56*I*pi*C1*lmu**2*ly**2*nf/(3*Nc**2) - 964*C1*lmu**2*ly*nf/(9*Nc**2) + 62*pi**2*C1*lmu**2*ly*nf/(3*Nc**2) - 212*I*pi*C1*lmu**2*ly*nf/(3*Nc**2) + 16*I*pi*C1*lmu**2*nf*zeta2/(3*Nc**2) - 94*C1*lmu**2*nf*zeta3/(9*Nc**2) - 22*pi**2*C1*lmu**2*nf/Nc**2 + 22013*C1*lmu**2*nf/(324*Nc**2) - 52*I*pi**3*C1*lmu**2*nf/(9*Nc**2) + 533*I*pi*C1*lmu**2*nf/(9*Nc**2) + C1*lmu*ly**4*nf/(3*Nc**2) - 34*C1*lmu*ly**3*nf/(3*Nc**2) - 26*I*pi*C1*lmu*ly**3*nf/(3*Nc**2) - 55*pi**2*C1*lmu*ly**2*nf/(3*Nc**2) + 1931*C1*lmu*ly**2*nf/(27*Nc**2) + 140*I*pi*C1*lmu*ly**2*nf/(3*Nc**2) - 8*I*pi*C1*lmu*ly*nf*zeta2/Nc**2 + 136*C1*lmu*ly*nf*zeta3/(9*Nc**2) - 13565*C1*lmu*ly*nf/(81*Nc**2) + 532*pi**2*C1*lmu*ly*nf/(9*Nc**2) - 3998*I*pi*C1*lmu*ly*nf/(27*Nc**2) + 110*I*pi**3*C1*lmu*ly*nf/(9*Nc**2) + 8*C1*lmu*nf*zeta2**2/Nc**2 - 40*pi**2*C1*lmu*nf*zeta2/(3*Nc**2) + 8*I*pi*C1*lmu*nf*zeta2/Nc**2 - 836*C1*lmu*nf*zeta3/(9*Nc**2) - 188*I*pi*C1*lmu*nf*zeta3/(9*Nc**2) - 2098*pi**2*C1*lmu*nf/(81*Nc**2) + 19321*C1*lmu*nf/(216*Nc**2) + 1373*pi**4*C1*lmu*nf/(540*Nc**2) - 34*I*pi**3*C1*lmu*nf/(3*Nc**2) + 6761*I*pi*C1*lmu*nf/(162*Nc**2) + C1*ly**5*nf/(6*Nc**2) - 5*C1*ly**4*nf/(18*Nc**2) + 4*I*pi*C1*ly**4*nf/(3*Nc**2) - 56*C1*ly**3*nf/(9*Nc**2) + 13*pi**2*C1*ly**3*nf/(3*Nc**2) - 94*I*pi*C1*ly**3*nf/(9*Nc**2) + 32*C1*ly**2*nf*zeta2**2/(5*Nc**2) + 32*pi**2*C1*ly**2*nf*zeta2/(3*Nc**2) + 76*I*pi*C1*ly**2*nf*zeta2/(3*Nc**2) - 316*C1*ly**2*nf*zeta3/(9*Nc**2) - 149*pi**2*C1*ly**2*nf/(6*Nc**2) - 88*pi**4*C1*ly**2*nf/(45*Nc**2) + 19691*C1*ly**2*nf/(324*Nc**2) - 82*I*pi**3*C1*ly**2*nf/(9*Nc**2) + 1133*I*pi*C1*ly**2*nf/(27*Nc**2) + 272*C1*ly*nf*zeta2**2/(15*Nc**2) - 272*I*pi*C1*ly*nf*zeta2**2/(5*Nc**2) + 632*pi**2*C1*ly*nf*zeta2/(9*Nc**2) - 304*I*pi*C1*ly*nf*zeta2/(3*Nc**2) + 16*I*pi**3*C1*ly*nf*zeta2/(3*Nc**2) + 48*C1*ly*nf*zeta3/Nc**2 + 440*I*pi*C1*ly*nf*zeta3/(9*Nc**2) - 643*pi**4*C1*ly*nf/(45*Nc**2) - 9607*C1*ly*nf/(81*Nc**2) + 5417*pi**2*C1*ly*nf/(81*Nc**2) - 22703*I*pi*C1*ly*nf/(162*Nc**2) + 28*I*pi**5*C1*ly*nf/(45*Nc**2) + 305*I*pi**3*C1*ly*nf/(9*Nc**2) + 256*C1*nf*zeta2**3/(7*Nc**2) - 1456*C1*nf*zeta2**2/(15*Nc**2) + 64*pi**2*C1*nf*zeta2**2/(5*Nc**2) - 532*I*pi*C1*nf*zeta2**2/(15*Nc**2) - 64*I*pi*C1*nf*zeta2*zeta3/Nc**2 - 808*pi**2*C1*nf*zeta2/(9*Nc**2) - 4*I*pi**3*C1*nf*zeta2/(3*Nc**2) + 140*I*pi*C1*nf*zeta2/Nc**2 + 128*C1*nf*zeta3**2/Nc**2 - 43321*C1*nf*zeta3/(81*Nc**2) - 25*pi**2*C1*nf*zeta3/(9*Nc**2) - 380*I*pi*C1*nf*zeta3/(3*Nc**2) + 32*I*pi**3*C1*nf*zeta3/(3*Nc**2) + 2308*C1*nf*zeta5/(9*Nc**2) - 41279*pi**2*C1*nf/(1944*Nc**2) + 145*C1*nf/(972*Nc**2) + 43667*pi**4*C1*nf/(2430*Nc**2) - 1987*I*pi**3*C1*nf/(81*Nc**2) + 19*I*pi**5*C1*nf/(180*Nc**2) + 40831*I*pi*C1*nf/(648*Nc**2) - C1*lmu**6/(6*Nc**3) + 2*C1*lmu**5*ly/Nc**3 - 3*C1*lmu**5/(2*Nc**3) - I*pi*C1*lmu**5/Nc**3 - 13*C1*lmu**4*ly**2/(2*Nc**3) + 13*C1*lmu**4*ly/Nc**3 + 9*I*pi*C1*lmu**4*ly/Nc**3 - 17*C1*lmu**4/(2*Nc**3) + 31*pi**2*C1*lmu**4/(12*Nc**3) - 13*I*pi*C1*lmu**4/(2*Nc**3) + 25*C1*lmu**3*ly**3/(3*Nc**3) - 27*C1*lmu**3*ly**2/Nc**3 - 20*I*pi*C1*lmu**3*ly**2/Nc**3 - 50*pi**2*C1*lmu**3*ly/(3*Nc**3) + 56*C1*lmu**3*ly/Nc**3 + 40*I*pi*C1*lmu**3*ly/Nc**3 + 12*C1*lmu**3*zeta3/Nc**3 - 111*C1*lmu**3/(4*Nc**3) + 21*pi**2*C1*lmu**3/(2*Nc**3) - 28*I*pi*C1*lmu**3/Nc**3 + 11*I*pi**3*C1*lmu**3/(3*Nc**3) - 25*C1*lmu**2*ly**4/(6*Nc**3) + 53*C1*lmu**2*ly**3/(3*Nc**3) + 49*I*pi*C1*lmu**2*ly**3/(3*Nc**3) - 165*C1*lmu**2*ly**2/(2*Nc**3) + 77*pi**2*C1*lmu**2*ly**2/(3*Nc**3) - 50*I*pi*C1*lmu**2*ly**2/Nc**3 - 4*I*pi*C1*lmu**2*ly*zeta2/Nc**3 - 68*C1*lmu**2*ly*zeta3/Nc**3 - 136*pi**2*C1*lmu**2*ly/(3*Nc**3) + 126*C1*lmu**2*ly/Nc**3 - 46*I*pi**3*C1*lmu**2*ly/(3*Nc**3) + 129*I*pi*C1*lmu**2*ly/Nc**3 - 4*C1*lmu**2*zeta2**2/Nc**3 + 4*pi**2*C1*lmu**2*zeta2/(3*Nc**3) + 4*I*pi*C1*lmu**2*zeta2/Nc**3 + 71*C1*lmu**2*zeta3/Nc**3 + 36*I*pi*C1*lmu**2*zeta3/Nc**3 - 881*pi**4*C1*lmu**2/(360*Nc**3) - 1051*C1*lmu**2/(16*Nc**3) + 25*pi**2*C1*lmu**2/Nc**3 - 153*I*pi*C1*lmu**2/(4*Nc**3) + 41*I*pi**3*C1*lmu**2/(6*Nc**3) + C1*lmu*ly**5/(2*Nc**3) - 5*C1*lmu*ly**4/(2*Nc**3) - 19*I*pi*C1*lmu*ly**4/(3*Nc**3) - 35*pi**2*C1*lmu*ly**3/(2*Nc**3) + 34*C1*lmu*ly**3/Nc**3 + 58*I*pi*C1*lmu*ly**3/(3*Nc**3) + 12*I*pi*C1*lmu*ly**2*zeta2/Nc**3 + 68*C1*lmu*ly**2*zeta3/Nc**3 - 429*C1*lmu*ly**2/(4*Nc**3) + 130*pi**2*C1*lmu*ly**2/(3*Nc**3) - 118*I*pi*C1*lmu*ly**2/Nc**3 + 47*I*pi**3*C1*lmu*ly**2/(3*Nc**3) + 56*C1*lmu*ly*zeta2**2/(5*Nc**3) + 8*pi**2*C1*lmu*ly*zeta2/(3*Nc**3) - 24*I*pi*C1*lmu*ly*zeta2/Nc**3 - 200*C1*lmu*ly*zeta3/Nc**3 - 112*I*pi*C1*lmu*ly*zeta3/Nc**3 - 259*pi**2*C1*lmu*ly/(3*Nc**3) + 793*C1*lmu*ly/(4*Nc**3) + 31*pi**4*C1*lmu*ly/(6*Nc**3) - 21*I*pi**3*C1*lmu*ly/Nc**3 + 227*I*pi*C1*lmu*ly/(2*Nc**3) - 12*C1*lmu*zeta2**2/Nc**3 - 8*I*pi*C1*lmu*zeta2**2/Nc**3 - 4*pi**2*C1*lmu*zeta2/Nc**3 + 12*I*pi*C1*lmu*zeta2/Nc**3 + 8*I*pi**3*C1*lmu*zeta2/(3*Nc**3) - 110*pi**2*C1*lmu*zeta3/(3*Nc**3) + 184*C1*lmu*zeta3/Nc**3 + 118*I*pi*C1*lmu*zeta3/Nc**3 + 60*C1*lmu*zeta5/Nc**3 - 263*pi**2*C1*lmu/(8*Nc**3) - 1495*C1*lmu/(16*Nc**3) + 91*pi**4*C1*lmu/(120*Nc**3) - 199*I*pi*C1*lmu/(8*Nc**3) - 41*I*pi**5*C1*lmu/(180*Nc**3) + 4*C1*ly**6/(45*Nc**3) - 8*C1*ly**5/(15*Nc**3) + 13*I*pi*C1*ly**5/(10*Nc**3) - 3*C1*ly**4/(2*Nc**3) + 32*pi**2*C1*ly**4/(9*Nc**3) - I*pi*C1*ly**4/Nc**3 + 56*I*pi*C1*ly**3*zeta2/(3*Nc**3) - 26*C1*ly**3*zeta3/Nc**3 - 79*pi**2*C1*ly**3/(6*Nc**3) + 49*C1*ly**3/(3*Nc**3) - 155*I*pi**3*C1*ly**3/(18*Nc**3) + 100*I*pi*C1*ly**3/(3*Nc**3) + 21*C1*ly**2*zeta2**2/(5*Nc**3) + 39*pi**2*C1*ly**2*zeta2/Nc**3 - 64*I*pi*C1*ly**2*zeta2/(3*Nc**3) + 19*C1*ly**2*zeta3/Nc**3 + 118*I*pi*C1*ly**2*zeta3/Nc**3 - 3107*pi**4*C1*ly**2/(360*Nc**3) - 1707*C1*ly**2/(16*Nc**3) + 142*pi**2*C1*ly**2/(3*Nc**3) - 353*I*pi*C1*ly**2/(4*Nc**3) + 137*I*pi**3*C1*ly**2/(9*Nc**3) - 187*C1*ly*zeta2**2/Nc**3 + 67*I*pi*C1*ly*zeta2**2/(5*Nc**3) - 39*pi**2*C1*ly*zeta2/Nc**3 - 1373*I*pi*C1*ly*zeta2/(6*Nc**3) + 23*I*pi**3*C1*ly*zeta2/(3*Nc**3) - 279*C1*ly*zeta3/Nc**3 + 188*pi**2*C1*ly*zeta3/(3*Nc**3) - 88*I*pi*C1*ly*zeta3/Nc**3 + 126*C1*ly*zeta5/Nc**3 + 23*pi**2*C1*ly/(6*Nc**3) + 1219*C1*ly/(8*Nc**3) + 2179*pi**4*C1*ly/(180*Nc**3) - I*pi**5*C1*ly/(5*Nc**3) + 173*I*pi**3*C1*ly/(36*Nc**3) + 679*I*pi*C1*ly/(8*Nc**3) - 84*C1*zeta2**3/Nc**3 - 193*C1*zeta2**2/(5*Nc**3) + 626*pi**2*C1*zeta2**2/(15*Nc**3) - 281*I*pi*C1*zeta2**2/(5*Nc**3) + 156*I*pi*C1*zeta2*zeta3/Nc**3 + 5*pi**4*C1*zeta2/(9*Nc**3) + 7*pi**2*C1*zeta2/Nc**3 - 1589*I*pi*C1*zeta2/(6*Nc**3) - 127*I*pi**3*C1*zeta2/(9*Nc**3) + 212*C1*zeta3**2/Nc**3 - 301*pi**2*C1*zeta3/(6*Nc**3) + 1277*C1*zeta3/(6*Nc**3) + 255*I*pi*C1*zeta3/Nc**3 + 98*I*pi**3*C1*zeta3/(3*Nc**3) + 590*C1*zeta5/(3*Nc**3) - 338*I*pi*C1*zeta5/Nc**3 - 49477*pi**2*C1/(288*Nc**3) - 86909*pi**6*C1/(136080*Nc**3) - 5599*C1/(48*Nc**3) + 76*pi**4*C1/(9*Nc**3) - 3721*I*pi**3*C1/(72*Nc**3) + 15277*I*pi*C1/(48*Nc**3) + 133*I*pi**5*C1/(40*Nc**3) - C2*Nc**2*lmu**6/6 + 14*C2*Nc**2*lmu**5/9 - 2*I*pi*C2*Nc**2*lmu**4*ly - pi**2*C2*Nc**2*lmu**4/4 + 11*C2*Nc**2*lmu**4/3 + I*pi*C2*Nc**2*lmu**4/3 + 7*I*pi*C2*Nc**2*lmu**3*ly**2/3 + 10*pi**2*C2*Nc**2*lmu**3*ly/3 + 20*I*pi*C2*Nc**2*lmu**3*ly/3 - 14*C2*Nc**2*lmu**3*zeta3 - 2581*C2*Nc**2*lmu**3/108 + 53*pi**2*C2*Nc**2*lmu**3/18 - 100*I*pi*C2*Nc**2*lmu**3/27 - I*pi*C2*Nc**2*lmu**2*ly**3 - 4*pi**2*C2*Nc**2*lmu**2*ly**2 - 19*I*pi*C2*Nc**2*lmu**2*ly**2/6 - 41*pi**2*C2*Nc**2*lmu**2*ly/3 + 7*I*pi**3*C2*Nc**2*lmu**2*ly/3 + 37*I*pi*C2*Nc**2*lmu**2*ly - 12*C2*Nc**2*lmu**2*zeta2**2 - 4*pi**2*C2*Nc**2*lmu**2*zeta2 - 100*I*pi*C2*Nc**2*lmu**2*zeta2/3 + 464*C2*Nc**2*lmu**2*zeta3/9 - 8*I*pi*C2*Nc**2*lmu**2*zeta3 - 93233*C2*Nc**2*lmu**2/1296 - 59*pi**2*C2*Nc**2*lmu**2/18 + 83*pi**4*C2*Nc**2*lmu**2/360 + 55*I*pi*C2*Nc**2*lmu**2/12 + 83*I*pi**3*C2*Nc**2*lmu**2/9 + I*pi*C2*Nc**2*lmu*ly**4/6 + 4*pi**2*C2*Nc**2*lmu*ly**3/3 - 2*I*pi*C2*Nc**2*lmu*ly**3/3 - 4*I*pi*C2*Nc**2*lmu*ly**2*zeta2 + 25*pi**2*C2*Nc**2*lmu*ly**2/3 - 67*I*pi*C2*Nc**2*lmu*ly**2/3 - 11*I*pi**3*C2*Nc**2*lmu*ly**2/6 + 4*pi**2*C2*Nc**2*lmu*ly*zeta2 - 20*I*pi*C2*Nc**2*lmu*ly*zeta3 - 88*pi**2*C2*Nc**2*lmu*ly/3 - 5*pi**4*C2*Nc**2*lmu*ly/3 - 179*I*pi**3*C2*Nc**2*lmu*ly/9 + 3706*I*pi*C2*Nc**2*lmu*ly/27 + 96*C2*Nc**2*lmu*zeta2**2 - 96*I*pi*C2*Nc**2*lmu*zeta2**2/5 + 328*pi**2*C2*Nc**2*lmu*zeta2/3 + 800*I*pi*C2*Nc**2*lmu*zeta2/3 + 49*pi**2*C2*Nc**2*lmu*zeta3/9 + 2417*C2*Nc**2*lmu*zeta3/9 + 96*I*pi*C2*Nc**2*lmu*zeta3 - 136*C2*Nc**2*lmu*zeta5 - 9007*pi**4*C2*Nc**2*lmu/540 - 226559*pi**2*C2*Nc**2*lmu/1944 + 96128*C2*Nc**2*lmu/729 - 169*I*pi**3*C2*Nc**2*lmu/3 + 3049*I*pi*C2*Nc**2*lmu/162 + 10*I*pi**5*C2*Nc**2*lmu/9 - I*pi*C2*Nc**2*ly**5/15 + pi**2*C2*Nc**2*ly**4/6 + 5*I*pi*C2*Nc**2*ly**4/12 - 10*I*pi*C2*Nc**2*ly**3*zeta2/9 - pi**2*C2*Nc**2*ly**3 + 35*I*pi*C2*Nc**2*ly**3/9 + 23*I*pi**3*C2*Nc**2*ly**3/27 - 49*C2*Nc**2*ly**2*zeta2**2/5 - 13*pi**2*C2*Nc**2*ly**2*zeta2/3 + 5*I*pi*C2*Nc**2*ly**2*zeta2 + 41*I*pi*C2*Nc**2*ly**2*zeta3/3 + 32*pi**2*C2*Nc**2*ly**2/3 + 389*pi**4*C2*Nc**2*ly**2/180 - 1903*I*pi*C2*Nc**2*ly**2/27 + 22*I*pi**3*C2*Nc**2*ly**2/3 + 2282*C2*Nc**2*ly*zeta2**2/15 + 1331*I*pi*C2*Nc**2*ly*zeta2**2/30 - 40*pi**2*C2*Nc**2*ly*zeta2/9 - 35*I*pi**3*C2*Nc**2*ly*zeta2/18 + 1130*I*pi*C2*Nc**2*ly*zeta2/3 - 22*pi**2*C2*Nc**2*ly*zeta3/3 - 174*I*pi*C2*Nc**2*ly*zeta3 + 19*pi**4*C2*Nc**2*ly/270 + 100*pi**2*C2*Nc**2*ly/27 - 865*I*pi**3*C2*Nc**2*ly/9 - 35*I*pi**5*C2*Nc**2*ly/72 + 9440*I*pi*C2*Nc**2*ly/27 - 2234*C2*Nc**2*zeta2**3/21 + 94*pi**2*C2*Nc**2*zeta2**2/5 + 6139*C2*Nc**2*zeta2**2/15 + 862*I*pi*C2*Nc**2*zeta2**2/5 + 382*I*pi*C2*Nc**2*zeta2*zeta3/3 - 41*pi**4*C2*Nc**2*zeta2/18 + 1273*pi**2*C2*Nc**2*zeta2/9 + 911*I*pi**3*C2*Nc**2*zeta2/18 + 5209*I*pi*C2*Nc**2*zeta2/9 - 1718*C2*Nc**2*zeta3**2/9 + 134581*C2*Nc**2*zeta3/486 + 299*pi**2*C2*Nc**2*zeta3/9 - 107*I*pi**3*C2*Nc**2*zeta3/9 + 3335*I*pi*C2*Nc**2*zeta3/27 + 163*C2*Nc**2*zeta5/6 - 254*I*pi*C2*Nc**2*zeta5/3 - 15657403*pi**2*C2*Nc**2/69984 - 34679*pi**4*C2*Nc**2/2430 - 442913*pi**6*C2*Nc**2/408240 + 59208167*C2*Nc**2/104976 - 34679*I*pi**3*C2*Nc**2/216 - 6343*I*pi**5*C2*Nc**2/1080 - 86087*I*pi*C2*Nc**2/486 - 5*C2*Nc*lmu**5*nf/9 + 2*C2*Nc*lmu**4*nf - I*pi*C2*Nc*lmu**4*nf/3 - 8*I*pi*C2*Nc*lmu**3*ly*nf/3 - 4*pi**2*C2*Nc*lmu**3*nf/9 + 473*C2*Nc*lmu**3*nf/27 + 128*I*pi*C2*Nc*lmu**3*nf/27 + 5*I*pi*C2*Nc*lmu**2*ly**2*nf/3 + 14*pi**2*C2*Nc*lmu**2*ly*nf/3 - 10*I*pi*C2*Nc*lmu**2*ly*nf + 4*I*pi*C2*Nc*lmu**2*nf*zeta2/3 - 86*C2*Nc*lmu**2*nf*zeta3/9 + 203*C2*Nc*lmu**2*nf/108 + 11*pi**2*C2*Nc*lmu**2*nf/9 - 5*I*pi**3*C2*Nc*lmu**2*nf/9 - 14*I*pi*C2*Nc*lmu**2*nf/9 - 10*pi**2*C2*Nc*lmu*ly**2*nf/3 + 16*I*pi*C2*Nc*lmu*ly**2*nf/3 + 28*pi**2*C2*Nc*lmu*ly*nf/3 - 796*I*pi*C2*Nc*lmu*ly*nf/27 + 44*I*pi**3*C2*Nc*lmu*ly*nf/9 - 24*C2*Nc*lmu*nf*zeta2**2 - 40*pi**2*C2*Nc*lmu*nf*zeta2/3 - 232*I*pi*C2*Nc*lmu*nf*zeta2/3 - 1912*C2*Nc*lmu*nf*zeta3/27 - 28*I*pi*C2*Nc*lmu*nf*zeta3 - 1168967*C2*Nc*lmu*nf/5832 + 143*pi**4*C2*Nc*lmu*nf/108 + 10327*pi**2*C2*Nc*lmu*nf/243 - 7846*I*pi*C2*Nc*lmu*nf/81 + 173*I*pi**3*C2*Nc*lmu*nf/9 - I*pi*C2*Nc*ly**4*nf/6 + 2*pi**2*C2*Nc*ly**3*nf/3 - 2*I*pi*C2*Nc*ly**3*nf/9 + 4*C2*Nc*ly**2*nf*zeta2**2/5 + 4*pi**2*C2*Nc*ly**2*nf*zeta2/3 - 14*I*pi*C2*Nc*ly**2*nf*zeta2/3 - 14*pi**2*C2*Nc*ly**2*nf/3 - 11*pi**4*C2*Nc*ly**2*nf/45 - 11*I*pi**3*C2*Nc*ly**2*nf/9 + 298*I*pi*C2*Nc*ly**2*nf/27 - 208*C2*Nc*ly*nf*zeta2**2/15 - 34*I*pi*C2*Nc*ly*nf*zeta2**2/5 + 68*pi**2*C2*Nc*ly*nf*zeta2/9 - 208*I*pi*C2*Nc*ly*nf*zeta2/3 + 2*I*pi**3*C2*Nc*ly*nf*zeta2/3 + 32*I*pi*C2*Nc*ly*nf*zeta3 - 238*pi**4*C2*Nc*ly*nf/135 + 200*pi**2*C2*Nc*ly*nf/27 - 1640*I*pi*C2*Nc*ly*nf/27 + 7*I*pi**5*C2*Nc*ly*nf/90 + 152*I*pi**3*C2*Nc*ly*nf/9 + 32*C2*Nc*nf*zeta2**3/7 - 438*C2*Nc*nf*zeta2**2/5 + 8*pi**2*C2*Nc*nf*zeta2**2/5 - 572*I*pi*C2*Nc*nf*zeta2**2/15 - 8*I*pi*C2*Nc*nf*zeta2*zeta3 + 46*pi**2*C2*Nc*nf*zeta2/3 - 1871*I*pi*C2*Nc*nf*zeta2/9 - 50*I*pi**3*C2*Nc*nf*zeta2/9 + 16*C2*Nc*nf*zeta3**2 - 3157*C2*Nc*nf*zeta3/81 - 11*pi**2*C2*Nc*nf*zeta3/9 - 964*I*pi*C2*Nc*nf*zeta3/27 + 4*I*pi**3*C2*Nc*nf*zeta3/3 + 320*C2*Nc*nf*zeta5/9 - 409*pi**4*C2*Nc*nf/81 - 22674005*C2*Nc*nf/52488 + 1488121*pi**2*C2*Nc*nf/17496 - 288083*I*pi*C2*Nc*nf/1944 + 319*I*pi**5*C2*Nc*nf/540 + 3125*I*pi**3*C2*Nc*nf/54 + C2*lmu**6/2 - C2*lmu**5*ly - 29*C2*lmu**5/18 + I*pi*C2*lmu**5 + C2*lmu**4*ly**2/4 + 125*C2*lmu**4*ly/18 + 7*I*pi*C2*lmu**4*ly/2 - 2*C2*lmu**4*nf**2/3 - 19*C2*lmu**4 - pi**2*C2*lmu**4/12 - 64*I*pi*C2*lmu**4/9 - 25*C2*lmu**3*ly**2/9 - 22*I*pi*C2*lmu**3*ly**2/3 - 31*pi**2*C2*lmu**3*ly/3 + 646*C2*lmu**3*ly/27 + 74*I*pi*C2*lmu**3*ly/9 - 14*C2*lmu**3*nf**2/27 - 28*I*pi*C2*lmu**3*nf**2/27 + 16*C2*lmu**3*zeta3 - 4451*C2*lmu**3/108 + 191*pi**2*C2*lmu**3/54 - 250*I*pi*C2*lmu**3/9 + I*pi**3*C2*lmu**3 + C2*lmu**2*ly**4/12 - C2*lmu**2*ly**3/3 + 13*I*pi*C2*lmu**2*ly**3/3 - 5*C2*lmu**2*ly**2/2 + 167*pi**2*C2*lmu**2*ly**2/12 - 9*I*pi*C2*lmu**2*ly**2 - 2*I*pi*C2*lmu**2*ly*zeta2 - 38*C2*lmu**2*ly*zeta3 - 1079*C2*lmu**2*ly/18 + 17*pi**2*C2*lmu**2*ly/9 - 61*I*pi**3*C2*lmu**2*ly/6 - 125*I*pi*C2*lmu**2*ly/9 + 2*pi**2*C2*lmu**2*nf**2/9 + 1163*C2*lmu**2*nf**2/81 + 46*I*pi*C2*lmu**2*nf**2/9 + 96*C2*lmu**2*zeta2**2/5 + 12*pi**2*C2*lmu**2*zeta2 + 68*I*pi*C2*lmu**2*zeta2/3 + 725*C2*lmu**2*zeta3/9 + 42*I*pi*C2*lmu**2*zeta3 - 69*pi**4*C2*lmu**2/40 - 137*pi**2*C2*lmu**2/9 + 68983*C2*lmu**2/432 - 247*I*pi**3*C2*lmu**2/18 + 361*I*pi*C2*lmu**2/4 - 2*C2*lmu*ly**4/3 - I*pi*C2*lmu*ly**4/3 - 20*pi**2*C2*lmu*ly**3/3 + 8*C2*lmu*ly**3/3 + 2*I*pi*C2*lmu*ly**3/3 + 4*I*pi*C2*lmu*ly**2*zeta2 + 7*C2*lmu*ly**2*zeta3 - 19*pi**2*C2*lmu*ly**2/4 + 13309*C2*lmu*ly**2/216 + 14*I*pi*C2*lmu*ly**2/3 + 37*I*pi**3*C2*lmu*ly**2/3 - 24*C2*lmu*ly*zeta2**2 - 8*pi**2*C2*lmu*ly*zeta2 - 152*I*pi*C2*lmu*ly*zeta2/3 + 430*C2*lmu*ly*zeta3/9 - 34*I*pi*C2*lmu*ly*zeta3 - 27115*C2*lmu*ly/72 + 779*pi**2*C2*lmu*ly/18 + 1163*pi**4*C2*lmu*ly/180 - 21287*I*pi*C2*lmu*ly/108 + 137*I*pi**3*C2*lmu*ly/6 + 8*I*pi*C2*lmu*nf**2*zeta2/3 + 196*C2*lmu*nf**2*zeta3/27 - 77*pi**2*C2*lmu*nf**2/9 + 40769*C2*lmu*nf**2/729 - 8*I*pi**3*C2*lmu*nf**2/9 + 3038*I*pi*C2*lmu*nf**2/81 - 108*C2*lmu*zeta2**2/5 + 192*I*pi*C2*lmu*zeta2**2/5 - 200*pi**2*C2*lmu*zeta2 + 8*I*pi**3*C2*lmu*zeta2 + 556*I*pi*C2*lmu*zeta2/3 - 406*pi**2*C2*lmu*zeta3/9 - 2249*C2*lmu*zeta3/9 + 200*I*pi*C2*lmu*zeta3/9 + 52*C2*lmu*zeta5 - 119071*pi**2*C2*lmu/1944 + 11290669*C2*lmu/11664 + 42169*pi**4*C2*lmu/1080 - 581*I*pi**3*C2*lmu/9 - 31*I*pi**5*C2*lmu/36 + 253187*I*pi*C2*lmu/648 - C2*ly**6/90 + 13*C2*ly**5/30 - 7*I*pi*C2*ly**5/30 - 473*C2*ly**4/108 + 83*pi**2*C2*ly**4/72 + 11*I*pi*C2*ly**4/9 + 55*I*pi*C2*ly**3*zeta2/9 + 4*C2*ly**3*zeta3 - 121*C2*ly**3/27 + 101*pi**2*C2*ly**3/54 - 119*I*pi**3*C2*ly**3/27 - 227*I*pi*C2*ly**3/27 + 9*C2*ly**2*zeta2**2/5 + 9*pi**2*C2*ly**2*zeta2 + 329*I*pi*C2*ly**2*zeta2/6 - 481*C2*ly**2*zeta3/9 + 31*I*pi*C2*ly**2*zeta3/3 - 3467*pi**4*C2*ly**2/720 - 1505*pi**2*C2*ly**2/72 + 388945*C2*ly**2/2592 - 34*I*pi**3*C2*ly**2/3 + 14357*I*pi*C2*ly**2/216 + 553*C2*ly*zeta2**2/15 - 1229*I*pi*C2*ly*zeta2**2/30 + 355*pi**2*C2*ly*zeta2/9 + 359*I*pi*C2*ly*zeta2/36 + 41*I*pi**3*C2*ly*zeta2/18 + 13061*C2*ly*zeta3/54 + 625*pi**2*C2*ly*zeta3/9 + 1778*I*pi*C2*ly*zeta3/9 - 92*C2*ly*zeta5 - 11201*pi**4*C2*ly/1080 - 5929897*C2*ly/11664 + 16895*pi**2*C2*ly/243 - 537077*I*pi*C2*ly/1296 + 28*I*pi**5*C2*ly/45 + 2357*I*pi**3*C2*ly/72 - 16*C2*nf**2*zeta2**2/15 - 16*pi**2*C2*nf**2*zeta2/9 + 40*I*pi*C2*nf**2*zeta2/9 + 2332*C2*nf**2*zeta3/243 + 140*I*pi*C2*nf**2*zeta3/27 - 574*pi**2*C2*nf**2/27 + 751*pi**4*C2*nf**2/1215 + 469964*C2*nf**2/6561 - 119*I*pi**3*C2*nf**2/27 + 14459*I*pi*C2*nf**2/243 + 2735*C2*zeta2**3/21 - 3973*C2*zeta2**2/15 - 46*pi**2*C2*zeta2**2/5 + 38*I*pi*C2*zeta2**2 - 490*I*pi*C2*zeta2*zeta3/3 - 3089*pi**2*C2*zeta2/6 - 233*pi**4*C2*zeta2/36 - 481*I*pi**3*C2*zeta2/6 + 10655*I*pi*C2*zeta2/12 + 2309*C2*zeta3**2/9 - 453044*C2*zeta3/243 - 1307*pi**2*C2*zeta3/18 - 5149*I*pi*C2*zeta3/18 + 271*I*pi**3*C2*zeta3/9 + 20909*C2*zeta5/18 - 538*I*pi*C2*zeta5/3 + 547913*pi**6*C2/408240 + 152592883*C2/104976 + 14488753*pi**2*C2/69984 + 60857*pi**4*C2/810 - 129185*I*pi**3*C2/972 + 656995*I*pi*C2/2916 + 4607*I*pi**5*C2/360 + 10*C2*lmu**5*nf/(9*Nc) - 22*C2*lmu**4*ly*nf/(9*Nc) + 10*C2*lmu**4*nf/(3*Nc) + 28*I*pi*C2*lmu**4*nf/(9*Nc) + 7*C2*lmu**3*ly**2*nf/(9*Nc) + 46*C2*lmu**3*ly*nf/(27*Nc) - 2*I*pi*C2*lmu**3*ly*nf/(9*Nc) - 8*C2*lmu**3*nf**3/(27*Nc) - 64*pi**2*C2*lmu**3*nf/(27*Nc) - 164*C2*lmu**3*nf/(9*Nc) - 26*I*pi*C2*lmu**3*nf/(9*Nc) - 19*C2*lmu**2*ly**2*nf/(6*Nc) - I*pi*C2*lmu**2*ly**2*nf/Nc - 41*pi**2*C2*lmu**2*ly*nf/(9*Nc) + 532*C2*lmu**2*ly*nf/(9*Nc) + 229*I*pi*C2*lmu**2*ly*nf/(9*Nc) - 40*C2*lmu**2*nf**3/(27*Nc) - 8*I*pi*C2*lmu**2*nf**3/(9*Nc) + 4*I*pi*C2*lmu**2*nf*zeta2/(3*Nc) + 4*C2*lmu**2*nf*zeta3/(9*Nc) - 13504*C2*lmu**2*nf/(81*Nc) + 15*pi**2*C2*lmu**2*nf/Nc - 842*I*pi*C2*lmu**2*nf/(9*Nc) + 5*I*pi**3*C2*lmu**2*nf/(9*Nc) + C2*lmu*ly**4*nf/(6*Nc) - 2*C2*lmu*ly**3*nf/(3*Nc) + 2*I*pi*C2*lmu*ly**3*nf/(3*Nc) - 1453*C2*lmu*ly**2*nf/(54*Nc) + 5*pi**2*C2*lmu*ly**2*nf/Nc - 15*I*pi*C2*lmu*ly**2*nf/Nc - 4*I*pi*C2*lmu*ly*nf*zeta2/(3*Nc) - 16*C2*lmu*ly*nf*zeta3/(9*Nc) - 293*pi**2*C2*lmu*ly*nf/(9*Nc) + 30419*C2*lmu*ly*nf/(162*Nc) - 6*I*pi**3*C2*lmu*ly*nf/Nc + 3227*I*pi*C2*lmu*ly*nf/(27*Nc) - 200*C2*lmu*nf**3/(81*Nc) + 8*pi**2*C2*lmu*nf**3/(9*Nc) - 80*I*pi*C2*lmu*nf**3/(27*Nc) + 72*C2*lmu*nf*zeta2**2/(5*Nc) + 24*pi**2*C2*lmu*nf*zeta2/Nc - 140*I*pi*C2*lmu*nf*zeta2/(3*Nc) + 1384*C2*lmu*nf*zeta3/(27*Nc) - 20*I*pi*C2*lmu*nf*zeta3/(9*Nc) - 1413773*C2*lmu*nf/(2916*Nc) - 1063*pi**4*C2*lmu*nf/(270*Nc) + 19271*pi**2*C2*lmu*nf/(243*Nc) - 5165*I*pi*C2*lmu*nf/(18*Nc) + 149*I*pi**3*C2*lmu*nf/(9*Nc) - C2*ly**5*nf/(15*Nc) + 97*C2*ly**4*nf/(108*Nc) - I*pi*C2*ly**4*nf/(18*Nc) - 34*pi**2*C2*ly**3*nf/(27*Nc) - 25*C2*ly**3*nf/(27*Nc) + 67*I*pi*C2*ly**3*nf/(27*Nc) - 2*I*pi*C2*ly**2*nf*zeta2/(3*Nc) + 85*C2*ly**2*nf*zeta3/(9*Nc) - 30661*C2*ly**2*nf/(648*Nc) + 487*pi**2*C2*ly**2*nf/(36*Nc) - 2003*I*pi*C2*ly**2*nf/(54*Nc) + 26*I*pi**3*C2*ly**2*nf/(9*Nc) - 224*C2*ly*nf*zeta2**2/(15*Nc) - 68*pi**2*C2*ly*nf*zeta2/(9*Nc) - 28*I*pi*C2*ly*nf*zeta2/(9*Nc) - 542*C2*ly*nf*zeta3/(9*Nc) - 446*I*pi*C2*ly*nf*zeta3/(9*Nc) - 26857*pi**2*C2*ly*nf/(486*Nc) + 301231*C2*ly*nf/(1458*Nc) + 3*pi**4*C2*ly*nf/Nc - 77*I*pi**3*C2*ly*nf/(6*Nc) + 20011*I*pi*C2*ly*nf/(108*Nc) - 1000*C2*nf**3/(729*Nc) + 40*pi**2*C2*nf**3/(27*Nc) - 200*I*pi*C2*nf**3/(81*Nc) + 8*I*pi**3*C2*nf**3/(27*Nc) + 814*C2*nf*zeta2**2/(15*Nc) + 28*I*pi*C2*nf*zeta2**2/(3*Nc) + 698*pi**2*C2*nf*zeta2/(9*Nc) - 244*I*pi*C2*nf*zeta2/(3*Nc) + 94*I*pi**3*C2*nf*zeta2/(9*Nc) + 2488*C2*nf*zeta3/(27*Nc) + 184*pi**2*C2*nf*zeta3/(9*Nc) + 802*I*pi*C2*nf*zeta3/(27*Nc) - 328*C2*nf*zeta5/(9*Nc) - 29101*pi**4*C2*nf/(2430*Nc) - 28767799*C2*nf/(52488*Nc) + 128779*pi**2*C2*nf/(2187*Nc) - 762227*I*pi*C2*nf/(2916*Nc) - 367*I*pi**5*C2*nf/(270*Nc) + 9955*I*pi**3*C2*nf/(486*Nc) - C2*lmu**6/(2*Nc**2) + 2*C2*lmu**5*ly/Nc**2 - 13*C2*lmu**5/(9*Nc**2) - 2*I*pi*C2*lmu**5/Nc**2 - 5*C2*lmu**4*ly**2/(2*Nc**2) - 4*C2*lmu**4*ly/(9*Nc**2) + 3*I*pi*C2*lmu**4*ly/Nc**2 + 2*C2*lmu**4*nf**2/(3*Nc**2) + 41*C2*lmu**4/(6*Nc**2) + 35*pi**2*C2*lmu**4/(12*Nc**2) - 2*I*pi*C2*lmu**4/(9*Nc**2) + C2*lmu**3*ly**3/Nc**2 + 143*C2*lmu**3*ly**2/(18*Nc**2) + 2*I*pi*C2*lmu**3*ly**2/Nc**2 - 44*C2*lmu**3*ly*nf**2/(27*Nc**2) - 407*C2*lmu**3*ly/(9*Nc**2) + 8*pi**2*C2*lmu**3*ly/(3*Nc**2) - 209*I*pi*C2*lmu**3*ly/(9*Nc**2) + 146*C2*lmu**3*nf**2/(27*Nc**2) + 8*I*pi*C2*lmu**3*nf**2/(3*Nc**2) + 10*C2*lmu**3*zeta3/Nc**2 - 467*pi**2*C2*lmu**3/(54*Nc**2) + 9359*C2*lmu**3/(108*Nc**2) + 4*I*pi**3*C2*lmu**3/(3*Nc**2) + 448*I*pi*C2*lmu**3/(9*Nc**2) - C2*lmu**2*ly**4/(6*Nc**2) - 11*C2*lmu**2*ly**3/(2*Nc**2) - 8*I*pi*C2*lmu**2*ly**3/(3*Nc**2) + 2*C2*lmu**2*ly**2*nf**2/(3*Nc**2) - 55*pi**2*C2*lmu**2*ly**2/(6*Nc**2) + 737*C2*lmu**2*ly**2/(12*Nc**2) + 61*I*pi*C2*lmu**2*ly**2/(2*Nc**2) - 8*C2*lmu**2*ly*nf**2/Nc**2 - 32*I*pi*C2*lmu**2*ly*nf**2/(9*Nc**2) + 6*C2*lmu**2*ly*zeta3/Nc**2 - 4207*C2*lmu**2*ly/(18*Nc**2) + 247*pi**2*C2*lmu**2*ly/(6*Nc**2) - 317*I*pi*C2*lmu**2*ly/(2*Nc**2) + 26*I*pi**3*C2*lmu**2*ly/(3*Nc**2) - 34*pi**2*C2*lmu**2*nf**2/(9*Nc**2) + 1627*C2*lmu**2*nf**2/(81*Nc**2) + 134*I*pi*C2*lmu**2*nf**2/(9*Nc**2) - 44*C2*lmu**2*zeta2**2/(5*Nc**2) - 20*pi**2*C2*lmu**2*zeta2/(3*Nc**2) + 38*I*pi*C2*lmu**2*zeta2/(3*Nc**2) - 658*C2*lmu**2*zeta3/(9*Nc**2) + 2*I*pi*C2*lmu**2*zeta3/Nc**2 - 1489*pi**2*C2*lmu**2/(18*Nc**2) + 81*pi**4*C2*lmu**2/(40*Nc**2) + 429473*C2*lmu**2/(1296*Nc**2) - 247*I*pi**3*C2*lmu**2/(18*Nc**2) + 9587*I*pi*C2*lmu**2/(36*Nc**2) + C2*lmu*ly**5/(6*Nc**2) - C2*lmu*ly**4/(4*Nc**2) + 2*I*pi*C2*lmu*ly**4/(3*Nc**2) - 24*C2*lmu*ly**3/Nc**2 + 47*pi**2*C2*lmu*ly**3/(6*Nc**2) - 38*I*pi*C2*lmu*ly**3/(3*Nc**2) + 20*C2*lmu*ly**2*nf**2/(9*Nc**2) + 4*I*pi*C2*lmu*ly**2*nf**2/(3*Nc**2) - 4*I*pi*C2*lmu*ly**2*zeta2/Nc**2 - 21*C2*lmu*ly**2*zeta3/Nc**2 - 353*pi**2*C2*lmu*ly**2/(9*Nc**2) + 7411*C2*lmu*ly**2/(54*Nc**2) - 38*I*pi**3*C2*lmu*ly**2/(3*Nc**2) + 679*I*pi*C2*lmu*ly**2/(6*Nc**2) - 1288*C2*lmu*ly*nf**2/(81*Nc**2) + 28*pi**2*C2*lmu*ly*nf**2/(9*Nc**2) - 104*I*pi*C2*lmu*ly*nf**2/(9*Nc**2) + 72*C2*lmu*ly*zeta2**2/(5*Nc**2) + 8*pi**2*C2*lmu*ly*zeta2/Nc**2 + 2*I*pi*C2*lmu*ly*zeta2/(3*Nc**2) + 1550*C2*lmu*ly*zeta3/(9*Nc**2) + 58*I*pi*C2*lmu*ly*zeta3/Nc**2 - 689*pi**4*C2*lmu*ly/(90*Nc**2) - 82817*C2*lmu*ly/(162*Nc**2) + 2729*pi**2*C2*lmu*ly/(18*Nc**2) - 10264*I*pi*C2*lmu*ly/(27*Nc**2) + 293*I*pi**3*C2*lmu*ly/(9*Nc**2) + 16*I*pi*C2*lmu*nf**2*zeta2/(3*Nc**2) + 164*C2*lmu*nf**2*zeta3/(27*Nc**2) - 119*pi**2*C2*lmu*nf**2/(9*Nc**2) + 49655*C2*lmu*nf**2/(1458*Nc**2) - 8*I*pi**3*C2*lmu*nf**2/(3*Nc**2) + 2678*I*pi*C2*lmu*nf**2/(81*Nc**2) - 44*C2*lmu*zeta2**2/(5*Nc**2) - 48*I*pi*C2*lmu*zeta2**2/(5*Nc**2) - 52*pi**2*C2*lmu*zeta2/Nc**2 - 16*I*pi**3*C2*lmu*zeta2/Nc**2 + 16*I*pi*C2*lmu*zeta2/Nc**2 - 1570*C2*lmu*zeta3/(3*Nc**2) + 15*pi**2*C2*lmu*zeta3/Nc**2 - 2036*I*pi*C2*lmu*zeta3/(9*Nc**2) + 120*C2*lmu*zeta5/Nc**2 - 82301*pi**2*C2*lmu/(648*Nc**2) + 7955*C2*lmu/(12*Nc**2) + 220*pi**4*C2*lmu/(27*Nc**2) - 659*I*pi**3*C2*lmu/(18*Nc**2) + 41*I*pi**5*C2*lmu/(18*Nc**2) + 39583*I*pi*C2*lmu/(81*Nc**2) - 11*C2*ly**6/(180*Nc**2) + 11*C2*ly**5/(20*Nc**2) - I*pi*C2*ly**5/(6*Nc**2) - C2*ly**4*nf**2/(54*Nc**2) - 7*pi**2*C2*ly**4/(4*Nc**2) + 67*C2*ly**4/(72*Nc**2) + 35*I*pi*C2*ly**4/(36*Nc**2) + 2*C2*ly**3*nf**2/(27*Nc**2) - 2*I*pi*C2*ly**3*nf**2/(27*Nc**2) - 20*I*pi*C2*ly**3*zeta2/(3*Nc**2) + 31*C2*ly**3*zeta3/(3*Nc**2) - 761*C2*ly**3/(54*Nc**2) + 280*pi**2*C2*ly**3/(27*Nc**2) - 455*I*pi*C2*ly**3/(18*Nc**2) + 11*I*pi**3*C2*ly**3/(2*Nc**2) - 2*pi**2*C2*ly**2*nf**2/(3*Nc**2) + 50*C2*ly**2*nf**2/(27*Nc**2) + 22*I*pi*C2*ly**2*nf**2/(9*Nc**2) + 413*C2*ly**2*zeta2**2/(10*Nc**2) - 121*pi**2*C2*ly**2*zeta2/(6*Nc**2) + 75*I*pi*C2*ly**2*zeta2/Nc**2 - 1243*C2*ly**2*zeta3/(18*Nc**2) - 87*I*pi*C2*ly**2*zeta3/Nc**2 - 535*pi**2*C2*ly**2/(8*Nc**2) + 90593*C2*ly**2/(648*Nc**2) + 971*pi**4*C2*ly**2/(180*Nc**2) - 251*I*pi**3*C2*ly**2/(9*Nc**2) + 1411*I*pi*C2*ly**2/(9*Nc**2) - 4*I*pi*C2*ly*nf**2*zeta2/(9*Nc**2) + 104*C2*ly*nf**2*zeta3/(27*Nc**2) - 10492*C2*ly*nf**2/(729*Nc**2) + 136*pi**2*C2*ly*nf**2/(27*Nc**2) - 988*I*pi*C2*ly*nf**2/(81*Nc**2) + 10*I*pi**3*C2*ly*nf**2/(9*Nc**2) + 737*C2*ly*zeta2**2/(3*Nc**2) + 277*I*pi*C2*ly*zeta2**2/(5*Nc**2) + 619*pi**2*C2*ly*zeta2/(9*Nc**2) + 31*I*pi**3*C2*ly*zeta2/(3*Nc**2) + 613*I*pi*C2*ly*zeta2/(2*Nc**2) - 69*pi**2*C2*ly*zeta3/Nc**2 + 2482*C2*ly*zeta3/(9*Nc**2) + 1807*I*pi*C2*ly*zeta3/(9*Nc**2) - 107*C2*ly*zeta5/Nc**2 - 3967*pi**4*C2*ly/(180*Nc**2) - 145709*C2*ly/(324*Nc**2) + 41995*pi**2*C2*ly/(324*Nc**2) - 152249*I*pi*C2*ly/(324*Nc**2) - 763*I*pi**5*C2*ly/(180*Nc**2) + 104*I*pi**3*C2*ly/(9*Nc**2) - 8*C2*nf**2*zeta2**2/(5*Nc**2) - 32*pi**2*C2*nf**2*zeta2/(9*Nc**2) + 28*I*pi*C2*nf**2*zeta2/(3*Nc**2) + 3824*C2*nf**2*zeta3/(243*Nc**2) + 212*I*pi*C2*nf**2*zeta3/(27*Nc**2) - 1084*pi**2*C2*nf**2/(81*Nc**2) + 441631*C2*nf**2/(26244*Nc**2) + 983*pi**4*C2*nf**2/(1215*Nc**2) - 119*I*pi**3*C2*nf**2/(27*Nc**2) + 33887*I*pi*C2*nf**2/(1458*Nc**2) + 13478*C2*zeta2**3/(105*Nc**2) - 1319*pi**2*C2*zeta2**2/(30*Nc**2) - 1064*C2*zeta2**2/(15*Nc**2) + 829*I*pi*C2*zeta2**2/(6*Nc**2) - 88*I*pi*C2*zeta2*zeta3/Nc**2 - 1028*pi**2*C2*zeta2/(9*Nc**2) + 263*pi**4*C2*zeta2/(45*Nc**2) - 25*I*pi**3*C2*zeta2/Nc**2 + 1603*I*pi*C2*zeta2/(6*Nc**2) - 251*C2*zeta3**2/(3*Nc**2) - 75683*C2*zeta3/(54*Nc**2) + 260*pi**2*C2*zeta3/(9*Nc**2) - 5021*I*pi*C2*zeta3/(9*Nc**2) - 142*I*pi**3*C2*zeta3/(3*Nc**2) + 4129*C2*zeta5/(18*Nc**2) + 494*I*pi*C2*zeta5/Nc**2 - 88093*pi**6*C2/(136080*Nc**2) + 832741*C2/(1296*Nc**2) + 8167*pi**4*C2/(1215*Nc**2) + 1503451*pi**2*C2/(7776*Nc**2) - 2263*I*pi**5*C2/(540*Nc**2) - 4409*I*pi*C2/(81*Nc**2) + 26299*I*pi**3*C2/(648*Nc**2) - 5*C2*lmu**5*nf/(9*Nc**3) + 22*C2*lmu**4*ly*nf/(9*Nc**3) - 16*C2*lmu**4*nf/(3*Nc**3) - 25*I*pi*C2*lmu**4*nf/(9*Nc**3) - 31*C2*lmu**3*ly**2*nf/(9*Nc**3) + 146*C2*lmu**3*ly*nf/(9*Nc**3) + 74*I*pi*C2*lmu**3*ly*nf/(9*Nc**3) - 707*C2*lmu**3*nf/(27*Nc**3) + 148*pi**2*C2*lmu**3*nf/(27*Nc**3) - 178*I*pi*C2*lmu**3*nf/(9*Nc**3) + 5*C2*lmu**2*ly**3*nf/(3*Nc**3) - 85*C2*lmu**2*ly**2*nf/(6*Nc**3) - 7*I*pi*C2*lmu**2*ly**2*nf/Nc**3 - 31*pi**2*C2*lmu**2*ly*nf/(3*Nc**3) + 482*C2*lmu**2*ly*nf/(9*Nc**3) + 37*I*pi*C2*lmu**2*ly*nf/Nc**3 - 8*I*pi*C2*lmu**2*nf*zeta2/(3*Nc**3) + 82*C2*lmu**2*nf*zeta3/(9*Nc**3) - 22013*C2*lmu**2*nf/(324*Nc**3) + 236*pi**2*C2*lmu**2*nf/(9*Nc**3) - 620*I*pi*C2*lmu**2*nf/(9*Nc**3) + 50*I*pi**3*C2*lmu**2*nf/(9*Nc**3) - C2*lmu*ly**4*nf/(6*Nc**3) + 4*C2*lmu*ly**3*nf/Nc**3 + 8*I*pi*C2*lmu*ly**3*nf/(3*Nc**3) - 1351*C2*lmu*ly**2*nf/(54*Nc**3) + 62*pi**2*C2*lmu*ly**2*nf/(9*Nc**3) - 53*I*pi*C2*lmu*ly**2*nf/(3*Nc**3) + 4*I*pi*C2*lmu*ly*nf*zeta2/(3*Nc**3) - 20*C2*lmu*ly*nf*zeta3/(9*Nc**3) - 277*pi**2*C2*lmu*ly*nf/(9*Nc**3) + 13565*C2*lmu*ly*nf/(162*Nc**3) - 56*I*pi**3*C2*lmu*ly*nf/(9*Nc**3) + 2233*I*pi*C2*lmu*ly*nf/(27*Nc**3) - 16*C2*lmu*nf*zeta2**2/(5*Nc**3) + 8*pi**2*C2*lmu*nf*zeta2/Nc**3 - 4*I*pi*C2*lmu*nf*zeta2/Nc**3 + 584*C2*lmu*nf*zeta3/(9*Nc**3) + 164*I*pi*C2*lmu*nf*zeta3/(9*Nc**3) - 1517*pi**4*C2*lmu*nf/(540*Nc**3) - 19321*C2*lmu*nf/(216*Nc**3) + 3988*pi**2*C2*lmu*nf/(81*Nc**3) - 15035*I*pi*C2*lmu*nf/(162*Nc**3) + 136*I*pi**3*C2*lmu*nf/(9*Nc**3) - C2*ly**5*nf/(30*Nc**3) - 5*C2*ly**4*nf/(36*Nc**3) - 7*I*pi*C2*ly**4*nf/(18*Nc**3) - 37*pi**2*C2*ly**3*nf/(27*Nc**3) + 49*C2*ly**3*nf/(27*Nc**3) + 25*I*pi*C2*ly**3*nf/(9*Nc**3) - 24*C2*ly**2*nf*zeta2**2/(5*Nc**3) - 8*pi**2*C2*ly**2*nf*zeta2/Nc**3 - 26*I*pi*C2*ly**2*nf*zeta2/(3*Nc**3) + 77*C2*ly**2*nf*zeta3/(9*Nc**3) - 10163*C2*ly**2*nf/(648*Nc**3) + 37*pi**2*C2*ly**2*nf/(4*Nc**3) + 22*pi**4*C2*ly**2*nf/(15*Nc**3) - 287*I*pi*C2*ly**2*nf/(18*Nc**3) + 10*I*pi**3*C2*ly**2*nf/(3*Nc**3) - 124*C2*ly*nf*zeta2**2/(15*Nc**3) + 204*I*pi*C2*ly*nf*zeta2**2/(5*Nc**3) - 376*pi**2*C2*ly*nf*zeta2/(9*Nc**3) - 4*I*pi**3*C2*ly*nf*zeta2/Nc**3 + 232*I*pi*C2*ly*nf*zeta2/(3*Nc**3) - 58*C2*ly*nf*zeta3/(3*Nc**3) - 178*I*pi*C2*ly*nf*zeta3/(9*Nc**3) - 5957*pi**2*C2*ly*nf/(162*Nc**3) + 9607*C2*ly*nf/(162*Nc**3) + 386*pi**4*C2*ly*nf/(45*Nc**3) - 413*I*pi**3*C2*ly*nf/(18*Nc**3) - 7*I*pi**5*C2*ly*nf/(15*Nc**3) + 27143*I*pi*C2*ly*nf/(324*Nc**3) - 192*C2*nf*zeta2**3/(7*Nc**3) - 48*pi**2*C2*nf*zeta2**2/(5*Nc**3) + 1046*C2*nf*zeta2**2/(15*Nc**3) + 752*I*pi*C2*nf*zeta2**2/(15*Nc**3) + 48*I*pi*C2*nf*zeta2*zeta3/Nc**3 + 566*pi**2*C2*nf*zeta2/(9*Nc**3) - 334*I*pi*C2*nf*zeta2/(3*Nc**3) + 4*I*pi**3*C2*nf*zeta2/(9*Nc**3) - 96*C2*nf*zeta3**2/Nc**3 - 65*pi**2*C2*nf*zeta3/(9*Nc**3) + 30847*C2*nf*zeta3/(81*Nc**3) - 8*I*pi**3*C2*nf*zeta3/Nc**3 + 886*I*pi*C2*nf*zeta3/(9*Nc**3) - 1636*C2*nf*zeta5/(9*Nc**3) - 18382*pi**4*C2*nf/(1215*Nc**3) - 145*C2*nf/(972*Nc**3) + 126311*pi**2*C2*nf/(1944*Nc**3) - 84821*I*pi*C2*nf/(648*Nc**3) - 617*I*pi**5*C2*nf/(540*Nc**3) + 4991*I*pi**3*C2*nf/(162*Nc**3) + C2*lmu**6/(6*Nc**4) - C2*lmu**5*ly/Nc**4 + 3*C2*lmu**5/(2*Nc**4) + I*pi*C2*lmu**5/Nc**4 + 9*C2*lmu**4*ly**2/(4*Nc**4) - 13*C2*lmu**4*ly/(2*Nc**4) - 9*I*pi*C2*lmu**4*ly/(2*Nc**4) - 31*pi**2*C2*lmu**4/(12*Nc**4) + 17*C2*lmu**4/(2*Nc**4) + 7*I*pi*C2*lmu**4/Nc**4 - 7*C2*lmu**3*ly**3/(3*Nc**4) + 19*C2*lmu**3*ly**2/(2*Nc**4) + 7*I*pi*C2*lmu**3*ly**2/Nc**4 - 28*C2*lmu**3*ly/Nc**4 + 25*pi**2*C2*lmu**3*ly/(3*Nc**4) - 21*I*pi*C2*lmu**3*ly/Nc**4 - 12*C2*lmu**3*zeta3/Nc**4 - 25*pi**2*C2*lmu**3/(2*Nc**4) + 111*C2*lmu**3/(4*Nc**4) - 11*I*pi**3*C2*lmu**3/(3*Nc**4) + 31*I*pi*C2*lmu**3/Nc**4 + 13*C2*lmu**2*ly**4/(12*Nc**4) - 16*C2*lmu**2*ly**3/(3*Nc**4) - 14*I*pi*C2*lmu**2*ly**3/(3*Nc**4) - 109*pi**2*C2*lmu**2*ly**2/(12*Nc**4) + 113*C2*lmu**2*ly**2/(4*Nc**4) + 37*I*pi*C2*lmu**2*ly**2/(2*Nc**4) + 2*I*pi*C2*lmu**2*ly*zeta2/Nc**4 + 32*C2*lmu**2*ly*zeta3/Nc**4 - 63*C2*lmu**2*ly/Nc**4 + 149*pi**2*C2*lmu**2*ly/(6*Nc**4) - 139*I*pi*C2*lmu**2*ly/(2*Nc**4) + 47*I*pi**3*C2*lmu**2*ly/(6*Nc**4) + 8*C2*lmu**2*zeta2**2/(5*Nc**4) - 4*pi**2*C2*lmu**2*zeta2/(3*Nc**4) - 2*I*pi*C2*lmu**2*zeta2/Nc**4 - 59*C2*lmu**2*zeta3/Nc**4 - 36*I*pi*C2*lmu**2*zeta3/Nc**4 - 110*pi**2*C2*lmu**2/(3*Nc**4) + 1051*C2*lmu**2/(16*Nc**4) + 1009*pi**4*C2*lmu**2/(360*Nc**4) - 31*I*pi**3*C2*lmu**2/(3*Nc**4) + 251*I*pi*C2*lmu**2/(4*Nc**4) - C2*lmu*ly**5/(6*Nc**4) + 11*C2*lmu*ly**4/(12*Nc**4) + 3*I*pi*C2*lmu*ly**4/(2*Nc**4) - 9*C2*lmu*ly**3/Nc**4 + 29*pi**2*C2*lmu*ly**3/(6*Nc**4) - 17*I*pi*C2*lmu*ly**3/(3*Nc**4) - 4*I*pi*C2*lmu*ly**2*zeta2/Nc**4 - 22*C2*lmu*ly**2*zeta3/Nc**4 - 185*pi**2*C2*lmu*ly**2/(12*Nc**4) + 285*C2*lmu*ly**2/(8*Nc**4) - 35*I*pi**3*C2*lmu*ly**2/(6*Nc**4) + 85*I*pi*C2*lmu*ly**2/(2*Nc**4) - 16*C2*lmu*ly*zeta2**2/(5*Nc**4) - 4*pi**2*C2*lmu*ly*zeta2/(3*Nc**4) + 10*I*pi*C2*lmu*ly*zeta2/Nc**4 + 82*C2*lmu*ly*zeta3/Nc**4 + 52*I*pi*C2*lmu*ly*zeta3/Nc**4 - 589*pi**4*C2*lmu*ly/(180*Nc**4) - 793*C2*lmu*ly/(8*Nc**4) + 160*pi**2*C2*lmu*ly/(3*Nc**4) - 331*I*pi*C2*lmu*ly/(4*Nc**4) + 77*I*pi**3*C2*lmu*ly/(6*Nc**4) + 24*C2*lmu*zeta2**2/(5*Nc**4) + 16*I*pi*C2*lmu*zeta2**2/(5*Nc**4) - 8*I*pi**3*C2*lmu*zeta2/(3*Nc**4) - 6*I*pi*C2*lmu*zeta2/Nc**4 - 148*C2*lmu*zeta3/Nc**4 + 110*pi**2*C2*lmu*zeta3/(3*Nc**4) - 106*I*pi*C2*lmu*zeta3/Nc**4 - 60*C2*lmu*zeta5/Nc**4 - 193*pi**2*C2*lmu/(8*Nc**4) + 1495*C2*lmu/(16*Nc**4) + 397*pi**4*C2*lmu/(120*Nc**4) - 89*I*pi**3*C2*lmu/(6*Nc**4) + 673*I*pi*C2*lmu/(8*Nc**4) + 169*I*pi**5*C2*lmu/(180*Nc**4) - C2*ly**6/(144*Nc**4) + C2*ly**5/(24*Nc**4) - 11*I*pi*C2*ly**5/(40*Nc**4) - 8*pi**2*C2*ly**4/(9*Nc**4) + 7*C2*ly**4/(24*Nc**4) + I*pi*C2*ly**4/(8*Nc**4) - 5*I*pi*C2*ly**3*zeta2/(2*Nc**4) + 17*C2*ly**3*zeta3/(3*Nc**4) - 23*C2*ly**3/(6*Nc**4) + 7*pi**2*C2*ly**3/(2*Nc**4) - 59*I*pi*C2*ly**3/(6*Nc**4) + 25*I*pi**3*C2*ly**3/(12*Nc**4) + 41*C2*ly**2*zeta2**2/(10*Nc**4) - 55*pi**2*C2*ly**2*zeta2/(6*Nc**4) + 52*I*pi*C2*ly**2*zeta2/(3*Nc**4) - 15*C2*ly**2*zeta3/(2*Nc**4) - 35*I*pi*C2*ly**2*zeta3/Nc**4 - 103*pi**2*C2*ly**2/(6*Nc**4) + 827*C2*ly**2/(32*Nc**4) + 183*pi**4*C2*ly**2/(80*Nc**4) - 269*I*pi**3*C2*ly**2/(36*Nc**4) + 209*I*pi*C2*ly**2/(8*Nc**4) + 394*C2*ly*zeta2**2/(5*Nc**4) + 12*I*pi*C2*ly*zeta2**2/(5*Nc**4) + 44*pi**2*C2*ly*zeta2/(3*Nc**4) - I*pi**3*C2*ly*zeta2/Nc**4 + 1213*I*pi*C2*ly*zeta2/(12*Nc**4) - 88*pi**2*C2*ly*zeta3/(3*Nc**4) + 197*C2*ly*zeta3/(2*Nc**4) + 51*I*pi*C2*ly*zeta3/Nc**4 - 15*C2*ly*zeta5/Nc**4 - 2431*pi**4*C2*ly/(360*Nc**4) - 1219*C2*ly/(16*Nc**4) + 93*pi**2*C2*ly/(4*Nc**4) - 1559*I*pi*C2*ly/(16*Nc**4) - 263*I*pi**5*C2*ly/(360*Nc**4) + 155*I*pi**3*C2*ly/(72*Nc**4) + 451*C2*zeta2**3/(15*Nc**4) - 149*pi**2*C2*zeta2**2/(10*Nc**4) + 26*C2*zeta2**2/Nc**4 + 377*I*pi*C2*zeta2**2/(10*Nc**4) - 40*I*pi*C2*zeta2*zeta3/Nc**4 - 23*pi**2*C2*zeta2/(2*Nc**4) - 37*pi**4*C2*zeta2/(180*Nc**4) - 2*I*pi**3*C2*zeta2/(9*Nc**4) + 1183*I*pi*C2*zeta2/(12*Nc**4) - 70*C2*zeta3**2/Nc**4 - 145*C2*zeta3/(3*Nc**4) + 239*pi**2*C2*zeta3/(6*Nc**4) - 387*I*pi*C2*zeta3/(2*Nc**4) - 4*I*pi**3*C2*zeta3/(3*Nc**4) - 1057*C2*zeta5/(6*Nc**4) + 94*I*pi*C2*zeta5/Nc**4 + 8213*pi**6*C2/(136080*Nc**4) + 5599*C2/(48*Nc**4) + 56*pi**4*C2/(45*Nc**4) + 12397*pi**2*C2/(288*Nc**4) - 23*I*pi**5*C2/(30*Nc**4) - 829*I*pi*C2/(12*Nc**4) + 77*I*pi**3*C2/(9*Nc**4)",
 "('II', 3)": "C1*Nc**3*lmu**6/6 - C1*Nc**3*lmu**5*ly - 14*C1*Nc**3*lmu**5/9 + 9*C1*Nc**3*lmu**4*ly**2/4 + 125*C1*Nc**3*lmu**4*ly/18 - 11*C1*Nc**3*lmu**4/3 - 7*C1*Nc**3*lmu**3*ly**3/3 - 85*C1*Nc**3*lmu**3*ly**2/9 + 646*C1*Nc**3*lmu**3*ly/27 + 14*C1*Nc**3*lmu**3*zeta3 + 11*pi**2*C1*Nc**3*lmu**3/6 + 2581*C1*Nc**3*lmu**3/108 + 13*C1*Nc**3*lmu**2*ly**4/12 + 23*C1*Nc**3*lmu**2*ly**3/6 - 87*C1*Nc**3*lmu**2*ly**2/2 - pi**2*C1*Nc**3*lmu**2*ly**2/4 - 34*C1*Nc**3*lmu**2*ly*zeta3 - 1079*C1*Nc**3*lmu**2*ly/18 - 101*pi**2*C1*Nc**3*lmu**2*ly/18 - 7*C1*Nc**3*lmu**2*zeta2**2/5 - pi**2*C1*Nc**3*lmu**2*zeta2/3 - 362*C1*Nc**3*lmu**2*zeta3/9 - 8*pi**2*C1*Nc**3*lmu**2/3 + 119*pi**4*C1*Nc**3*lmu**2/360 + 93233*C1*Nc**3*lmu**2/1296 - C1*Nc**3*lmu*ly**5/6 + pi**2*C1*Nc**3*lmu*ly**3/2 + 17*C1*Nc**3*lmu*ly**3 + 19*C1*Nc**3*lmu*ly**2*zeta3 - 9427*C1*Nc**3*lmu*ly**2/216 + 245*pi**2*C1*Nc**3*lmu*ly**2/36 + 14*C1*Nc**3*lmu*ly*zeta2**2/5 + 2*pi**2*C1*Nc**3*lmu*ly*zeta2/3 - 62*C1*Nc**3*lmu*ly*zeta3/9 - 27115*C1*Nc**3*lmu*ly/72 - 119*pi**4*C1*Nc**3*lmu*ly/180 + 19*pi**2*C1*Nc**3*lmu*ly/6 + 56*C1*Nc**3*lmu*zeta2**2/5 + 8*pi**2*C1*Nc**3*lmu*zeta2/3 - 3233*C1*Nc**3*lmu*zeta3/9 - 40*pi**2*C1*Nc**3*lmu*zeta3/9 + 136*C1*Nc**3*lmu*zeta5 - 42299*pi**2*C1*Nc**3*lmu/972 - 203*pi**4*C1*Nc**3*lmu/135 - 96128*C1*Nc**3*lmu/729 - C1*Nc**3*ly**6/144 - 17*C1*Nc**3*ly**5/120 - 23*pi**2*C1*Nc**3*ly**4/144 - 187*C1*Nc**3*ly**4/216 - 4*C1*Nc**3*ly**3*zeta3/3 - 5*pi**2*C1*Nc**3*ly**3/4 + 295*C1*Nc**3*ly**3/18 + 49*C1*Nc**3*ly**2*zeta2**2/4 + 35*pi**2*C1*Nc**3*ly**2*zeta2/12 + 257*C1*Nc**3*ly**2*zeta3/9 - 521*pi**4*C1*Nc**3*ly**2/720 + 27889*C1*Nc**3*ly**2/2592 + 413*pi**2*C1*Nc**3*ly**2/72 + 1498*C1*Nc**3*ly*zeta2**2/15 + 214*pi**2*C1*Nc**3*ly*zeta2/9 + 13*pi**2*C1*Nc**3*ly*zeta3/9 + 10289*C1*Nc**3*ly*zeta3/54 - 50*C1*Nc**3*ly*zeta5 - 3193*pi**4*C1*Nc**3*ly/540 - 5929897*C1*Nc**3*ly/11664 + 33533*pi**2*C1*Nc**3*ly/972 + 188*C1*Nc**3*zeta2**3/35 - 121*pi**2*C1*Nc**3*zeta2**2/60 - 203*C1*Nc**3*zeta2**2/24 - 145*pi**2*C1*Nc**3*zeta2/72 + 121*pi**4*C1*Nc**3*zeta2/180 + 44*C1*Nc**3*zeta3**2/9 - 85286*C1*Nc**3*zeta3/243 + 11*pi**2*C1*Nc**3*zeta3 + 457*C1*Nc**3*zeta5/3 - 325757*pi**2*C1*Nc**3/4374 - 59208167*C1*Nc**3/104976 - 85567*pi**4*C1*Nc**3/38880 - 41393*pi**6*C1*Nc**3/204120 + 5*C1*Nc**2*lmu**5*nf/9 - 22*C1*Nc**2*lmu**4*ly*nf/9 - 2*C1*Nc**2*lmu**4*nf + 31*C1*Nc**2*lmu**3*ly**2*nf/9 + 46*C1*Nc**2*lmu**3*ly*nf/27 - 473*C1*Nc**2*lmu**3*nf/27 - pi**2*C1*Nc**2*lmu**3*nf/3 - 5*C1*Nc**2*lmu**2*ly**3*nf/3 + 41*C1*Nc**2*lmu**2*ly**2*nf/6 + 10*pi**2*C1*Nc**2*lmu**2*ly*nf/9 + 532*C1*Nc**2*lmu**2*ly*nf/9 + 74*C1*Nc**2*lmu**2*nf*zeta3/9 - 203*C1*Nc**2*lmu**2*nf/108 + 53*pi**2*C1*Nc**2*lmu**2*nf/18 + C1*Nc**2*lmu*ly**4*nf/6 - 4*C1*Nc**2*lmu*ly**3*nf - 14*pi**2*C1*Nc**2*lmu*ly**2*nf/9 - 293*C1*Nc**2*lmu*ly**2*nf/54 + 80*C1*Nc**2*lmu*ly*nf*zeta3/9 - 47*pi**2*C1*Nc**2*lmu*ly*nf/9 + 30419*C1*Nc**2*lmu*ly*nf/162 - 14*C1*Nc**2*lmu*nf*zeta2**2/5 - 2*pi**2*C1*Nc**2*lmu*nf*zeta2/3 + 2812*C1*Nc**2*lmu*nf*zeta3/27 + 221*pi**4*C1*Nc**2*lmu*nf/540 + 9811*pi**2*C1*Nc**2*lmu*nf/486 + 1168967*C1*Nc**2*lmu*nf/5832 + C1*Nc**2*ly**5*nf/30 + 37*C1*Nc**2*ly**4*nf/108 - 95*C1*Nc**2*ly**3*nf/27 + pi**2*C1*Nc**2*ly**3*nf/3 - 28*C1*Nc**2*ly**2*nf*zeta2**2/5 - 4*pi**2*C1*Nc**2*ly**2*nf*zeta2/3 - 77*C1*Nc**2*ly**2*nf*zeta3/9 - 11605*C1*Nc**2*ly**2*nf/648 - 7*pi**2*C1*Nc**2*ly**2*nf/12 + 17*pi**4*C1*Nc**2*ly**2*nf/45 - 406*C1*Nc**2*ly*nf*zeta2**2/15 - 58*pi**2*C1*Nc**2*ly*nf*zeta2/9 - 458*C1*Nc**2*ly*nf*zeta3/9 - 8173*pi**2*C1*Nc**2*ly*nf/486 + 226*pi**4*C1*Nc**2*ly*nf/135 + 301231*C1*Nc**2*ly*nf/1458 - 318*C1*Nc**2*nf*zeta2**3/35 - 14*C1*Nc**2*nf*zeta2**2/5 + pi**2*C1*Nc**2*nf*zeta2**2 - 2*pi**2*C1*Nc**2*nf*zeta2/3 - pi**4*C1*Nc**2*nf*zeta2/30 + 16*C1*Nc**2*nf*zeta3**2 + 2*pi**2*C1*Nc**2*nf*zeta3 + 8755*C1*Nc**2*nf*zeta3/81 - 572*C1*Nc**2*nf*zeta5/9 + 194*pi**4*C1*Nc**2*nf/405 + 323*pi**6*C1*Nc**2*nf/3780 + 272827*pi**2*C1*Nc**2*nf/8748 + 22674005*C1*Nc**2*nf/52488 - C1*Nc*lmu**6/2 + 4*C1*Nc*lmu**5*ly + 29*C1*Nc*lmu**5/18 + 2*I*pi*C1*Nc*lmu**5 - 9*C1*Nc*lmu**4*ly**2 - 43*C1*Nc*lmu**4*ly/3 - 4*I*pi*C1*Nc*lmu**4*ly + 2*C1*Nc*lmu**4*nf**2/3 - 29*pi**2*C1*Nc*lmu**4/12 + 19*C1*Nc*lmu**4 - 134*I*pi*C1*Nc*lmu**4/9 + 28*C1*Nc*lmu**3*ly**3/3 + 113*C1*Nc*lmu**3*ly**2/6 + 11*I*pi*C1*Nc*lmu**3*ly**2/3 - 44*C1*Nc*lmu**3*ly*nf**2/27 - 2513*C1*Nc*lmu**3*ly/27 + 10*pi**2*C1*Nc*lmu**3*ly/3 + 46*I*pi*C1*Nc*lmu**3*ly/3 + 14*C1*Nc*lmu**3*nf**2/27 - 16*C1*Nc*lmu**3*zeta3 + 4451*C1*Nc*lmu**3/108 + 332*pi**2*C1*Nc*lmu**3/27 - 992*I*pi*C1*Nc*lmu**3/27 - I*pi**3*C1*Nc*lmu**3 - 13*C1*Nc*lmu**2*ly**4/3 - 37*C1*Nc*lmu**2*ly**3/6 - I*pi*C1*Nc*lmu**2*ly**3 + 2*C1*Nc*lmu**2*ly**2*nf**2/3 - pi**2*C1*Nc*lmu**2*ly**2/6 + 1469*C1*Nc*lmu**2*ly**2/12 - 31*I*pi*C1*Nc*lmu**2*ly**2/6 - 8*C1*Nc*lmu**2*ly*nf**2 + 70*C1*Nc*lmu**2*ly*zeta3 - 683*C1*Nc*lmu**2*ly/6 + 95*pi**2*C1*Nc*lmu**2*ly/9 + 3*I*pi**3*C1*Nc*lmu**2*ly + 221*I*pi*C1*Nc*lmu**2*ly/3 - 1163*C1*Nc*lmu**2*nf**2/81 - 4*pi**2*C1*Nc*lmu**2*nf**2/9 - 28*C1*Nc*lmu**2*zeta2**2/5 - 4*pi**2*C1*Nc*lmu**2*zeta2/3 + 116*I*pi*C1*Nc*lmu**2*zeta2/3 - 821*C1*Nc*lmu**2*zeta3/9 + 64*I*pi*C1*Nc*lmu**2*zeta3 - 68983*C1*Nc*lmu**2/432 - 23*pi**4*C1*Nc*lmu**2/40 + 87*pi**2*C1*Nc*lmu**2/4 + 55*I*pi**3*C1*Nc*lmu**2/6 + 1337*I*pi*C1*Nc*lmu**2/9 + 2*C1*Nc*lmu*ly**5/3 - 11*C1*Nc*lmu*ly**4/12 + I*pi*C1*Nc*lmu*ly**4/6 - 42*C1*Nc*lmu*ly**3 - 3*pi**2*C1*Nc*lmu*ly**3 + 10*I*pi*C1*Nc*lmu*ly**3/3 + 20*C1*Nc*lmu*ly**2*nf**2/9 - 35*C1*Nc*lmu*ly**2*zeta3 - 80*pi**2*C1*Nc*lmu*ly**2/3 + 6787*C1*Nc*lmu*ly**2/36 - 11*I*pi**3*C1*Nc*lmu*ly**2/6 - 43*I*pi*C1*Nc*lmu*ly**2/3 - 1288*C1*Nc*lmu*ly*nf**2/81 + 8*pi**2*C1*Nc*lmu*ly*nf**2/9 - 52*C1*Nc*lmu*ly*zeta2**2/5 - 28*pi**2*C1*Nc*lmu*ly*zeta2/3 - 8*I*pi*C1*Nc*lmu*ly*zeta2/3 + 150*C1*Nc*lmu*ly*zeta3 - 32*I*pi*C1*Nc*lmu*ly*zeta3 - 163*pi**2*C1*Nc*lmu*ly/18 - 2*pi**4*C1*Nc*lmu*ly/45 + 78401*C1*Nc*lmu*ly/324 - 185*I*pi**3*C1*Nc*lmu*ly/9 + 3218*I*pi*C1*Nc*lmu*ly/27 - 268*C1*Nc*lmu*nf**2*zeta3/27 - 40769*C1*Nc*lmu*nf**2/729 - 17*pi**2*C1*Nc*lmu*nf**2/9 + 301*C1*Nc*lmu*zeta2**2/5 - 18*I*pi*C1*Nc*lmu*zeta2**2 - 181*pi**2*C1*Nc*lmu*zeta2/3 - 928*I*pi*C1*Nc*lmu*zeta2/3 + 6*I*pi**3*C1*Nc*lmu*zeta2 - 89*pi**2*C1*Nc*lmu*zeta3/9 + 1895*C1*Nc*lmu*zeta3/9 - 44*I*pi*C1*Nc*lmu*zeta3/9 - 76*C1*Nc*lmu*zeta5 - 252701*pi**2*C1*Nc*lmu/1944 - 11290669*C1*Nc*lmu/11664 + 9347*pi**4*C1*Nc*lmu/1080 + 4*I*pi**5*C1*Nc*lmu/5 + 38599*I*pi*C1*Nc*lmu/108 + 695*I*pi**3*C1*Nc*lmu/9 + C1*Nc*ly**6/36 + 23*C1*Nc*ly**5/60 - I*pi*C1*Nc*ly**5/6 - C1*Nc*ly**4*nf**2/54 + 377*C1*Nc*ly**4/216 + 11*pi**2*C1*Nc*ly**4/9 - 77*I*pi*C1*Nc*ly**4/36 + 2*C1*Nc*ly**3*nf**2/27 - 26*I*pi*C1*Nc*ly**3*zeta2/9 - 5*C1*Nc*ly**3*zeta3/3 - 2063*C1*Nc*ly**3/54 + 437*pi**2*C1*Nc*ly**3/54 + I*pi**3*C1*Nc*ly**3/27 + 19*I*pi*C1*Nc*ly**3/3 - pi**2*C1*Nc*ly**2*nf**2/9 + 50*C1*Nc*ly**2*nf**2/27 - 387*C1*Nc*ly**2*zeta2**2/10 - 35*pi**2*C1*Nc*ly**2*zeta2/2 + 185*I*pi*C1*Nc*ly**2*zeta2/3 - 733*C1*Nc*ly**2*zeta3/6 + 55*I*pi*C1*Nc*ly**2*zeta3/3 - 2845*pi**2*C1*Nc*ly**2/72 + 9113*C1*Nc*ly**2/144 + 243*pi**4*C1*Nc*ly**2/40 - 88*I*pi**3*C1*Nc*ly**2/9 - 427*I*pi*C1*Nc*ly**2/27 + 104*C1*Nc*ly*nf**2*zeta3/27 - 10492*C1*Nc*ly*nf**2/729 + 46*pi**2*C1*Nc*ly*nf**2/27 + 152*C1*Nc*ly*zeta2**2 + 176*I*pi*C1*Nc*ly*zeta2**2/15 - 100*pi**2*C1*Nc*ly*zeta2/3 - 782*I*pi*C1*Nc*ly*zeta2/3 + 49*I*pi**3*C1*Nc*ly*zeta2/9 - 302*pi**2*C1*Nc*ly*zeta3/9 - 5057*C1*Nc*ly*zeta3/27 - 542*I*pi*C1*Nc*ly*zeta3/3 + 89*C1*Nc*ly*zeta5 - 46777*pi**2*C1*Nc*ly/972 + 3307135*C1*Nc*ly/5832 + 1519*pi**4*C1*Nc*ly/180 - 25*I*pi**3*C1*Nc*ly/3 - 49*I*pi**5*C1*Nc*ly/60 + 4814*I*pi*C1*Nc*ly/27 + 14*C1*Nc*nf**2*zeta2**2/15 + 2*pi**2*C1*Nc*nf**2*zeta2/9 - 3196*C1*Nc*nf**2*zeta3/243 - 469964*C1*Nc*nf**2/6561 - 65*pi**2*C1*Nc*nf**2/27 - 22*pi**4*C1*Nc*nf**2/1215 - 18866*C1*Nc*zeta2**3/105 - 471*pi**2*C1*Nc*zeta2**2/10 + 445*C1*Nc*zeta2**2/6 + 2986*I*pi*C1*Nc*zeta2**2/15 + 110*I*pi*C1*Nc*zeta2*zeta3/3 + 134*pi**4*C1*Nc*zeta2/45 + 1661*pi**2*C1*Nc*zeta2/18 - 9575*I*pi*C1*Nc*zeta2/9 + 103*I*pi**3*C1*Nc*zeta2/9 + 427*C1*Nc*zeta3**2/9 + 52*pi**2*C1*Nc*zeta3 + 595237*C1*Nc*zeta3/486 - 3881*I*pi*C1*Nc*zeta3/27 + I*pi**3*C1*Nc*zeta3 - 5983*C1*Nc*zeta5/9 + 101*I*pi*C1*Nc*zeta5/3 - 19431265*pi**2*C1*Nc/69984 - 152592883*C1*Nc/104976 - 7409*pi**4*C1*Nc/3240 + 838717*pi**6*C1*Nc/408240 - 188320*I*pi*C1*Nc/729 + 307*I*pi**5*C1*Nc/270 + 33035*I*pi**3*C1*Nc/243 - 10*C1*lmu**5*nf/9 + 22*C1*lmu**4*ly*nf/3 - 10*C1*lmu**4*nf/3 + 44*I*pi*C1*lmu**4*nf/9 - 31*C1*lmu**3*ly**2*nf/3 + 346*C1*lmu**3*ly*nf/27 - 16*I*pi*C1*lmu**3*ly*nf/3 + 8*C1*lmu**3*nf**3/27 - 107*pi**2*C1*lmu**3*nf/27 + 164*C1*lmu**3*nf/9 - 176*I*pi*C1*lmu**3*nf/27 + 5*C1*lmu**2*ly**3*nf - 167*C1*lmu**2*ly**2*nf/6 + 5*I*pi*C1*lmu**2*ly**2*nf/3 - 194*C1*lmu**2*ly*nf/3 - 8*pi**2*C1*lmu**2*ly*nf/9 - 50*I*pi*C1*lmu**2*ly*nf/3 + 40*C1*lmu**2*nf**3/27 - 8*I*pi*C1*lmu**2*nf*zeta2/3 + 20*C1*lmu**2*nf*zeta3/9 + 61*pi**2*C1*lmu**2*nf/18 + 13504*C1*lmu**2*nf/81 - 974*I*pi*C1*lmu**2*nf/9 - 3*I*pi**3*C1*lmu**2*nf - C1*lmu*ly**4*nf/2 + 12*C1*lmu*ly**3*nf - 85*C1*lmu*ly**2*nf/6 + 16*pi**2*C1*lmu*ly**2*nf/3 + 4*I*pi*C1*lmu*ly**2*nf/3 + 8*I*pi*C1*lmu*ly*nf*zeta2/3 - 20*C1*lmu*ly*nf*zeta3 - 47273*C1*lmu*ly*nf/162 + 43*pi**2*C1*lmu*ly*nf/3 - 692*I*pi*C1*lmu*ly*nf/27 + 44*I*pi**3*C1*lmu*ly*nf/9 + 200*C1*lmu*nf**3/81 - 14*C1*lmu*nf*zeta2**2 - 2*pi**2*C1*lmu*nf*zeta2/3 + 296*I*pi*C1*lmu*nf*zeta2/3 - 1528*C1*lmu*nf*zeta3/27 - 208*I*pi*C1*lmu*nf*zeta3/9 - 71*pi**4*C1*lmu*nf/270 + 23405*pi**2*C1*lmu*nf/486 + 1413773*C1*lmu*nf/2916 - 16949*I*pi*C1*lmu*nf/81 - 134*I*pi**3*C1*lmu*nf/9 - C1*ly**5*nf/10 - 89*C1*ly**4*nf/108 + I*pi*C1*ly**4*nf/18 - 43*pi**2*C1*ly**3*nf/27 + 239*C1*ly**3*nf/27 + 2*I*pi*C1*ly**3*nf/3 + 112*C1*ly**2*nf*zeta2**2/5 + 16*pi**2*C1*ly**2*nf*zeta2/3 - 14*I*pi*C1*ly**2*nf*zeta2/3 + 77*C1*ly**2*nf*zeta3/3 - 68*pi**4*C1*ly**2*nf/45 + 4349*C1*ly**2*nf/216 + 49*pi**2*C1*ly**2*nf/12 - 98*I*pi*C1*ly**2*nf/27 + I*pi**3*C1*ly**2*nf/9 + 626*C1*ly*nf*zeta2**2/15 + 86*pi**2*C1*ly*nf*zeta2/9 + 320*I*pi*C1*ly*nf*zeta2/3 + 742*C1*ly*nf*zeta3/9 + 104*I*pi*C1*ly*nf*zeta3/3 - 515999*C1*ly*nf/1458 - 481*pi**4*C1*ly*nf/135 + 18815*pi**2*C1*ly*nf/486 - 28*I*pi**3*C1*ly*nf/3 - 848*I*pi*C1*ly*nf/27 + 1000*C1*nf**3/729 + 1272*C1*nf*zeta2**3/35 - 4*pi**2*C1*nf*zeta2**2 - 106*C1*nf*zeta2**2/15 - 44*I*pi*C1*nf*zeta2**2 - 310*pi**2*C1*nf*zeta2/9 + 2*pi**4*C1*nf*zeta2/15 - 38*I*pi**3*C1*nf*zeta2/9 + 2584*I*pi*C1*nf*zeta2/9 - 64*C1*nf*zeta3**2 - 19*pi**2*C1*nf*zeta3/3 - 196*C1*nf*zeta3/27 + 404*I*pi*C1*nf*zeta3/9 - 92*C1*nf*zeta5/9 - 323*pi**6*C1*nf/945 + 625*pi**4*C1*nf/243 + 28767799*C1*nf/52488 + 1483873*pi**2*C1*nf/17496 - 8450*I*pi**3*C1*nf/243 + 88207*I*pi*C1*nf/1458 + 23*I*pi**5*C1*nf/30 + C1*lmu**6/(2*Nc) - 5*C1*lmu**5*ly/Nc + 13*C1*lmu**5/(9*Nc) - 4*I*pi*C1*lmu**5/Nc + 53*C1*lmu**4*ly**2/(4*Nc) - 101*C1*lmu**4*ly/(18*Nc) + 16*I*pi*C1*lmu**4*ly/Nc - 2*C1*lmu**4*nf**2/(3*Nc) - 19*pi**2*C1*lmu**4/(6*Nc) - 41*C1*lmu**4/(6*Nc) + 26*I*pi*C1*lmu**4/(9*Nc) - 14*C1*lmu**3*ly**3/Nc + 53*C1*lmu**3*ly**2/(18*Nc) - 44*I*pi*C1*lmu**3*ly**2/(3*Nc) + 88*C1*lmu**3*ly*nf**2/(27*Nc) - 17*pi**2*C1*lmu**3*ly/(3*Nc) + 562*C1*lmu**3*ly/(9*Nc) - 32*I*pi*C1*lmu**3*ly/Nc - 146*C1*lmu**3*nf**2/(27*Nc) + 88*I*pi*C1*lmu**3*nf**2/(27*Nc) - 10*C1*lmu**3*zeta3/Nc - 9359*C1*lmu**3/(108*Nc) + 811*pi**2*C1*lmu**3/(27*Nc) - 20*I*pi**3*C1*lmu**3/(3*Nc) + 256*I*pi*C1*lmu**3/(3*Nc) + 77*C1*lmu**2*ly**4/(12*Nc) - 25*C1*lmu**2*ly**3/(6*Nc) + 5*I*pi*C1*lmu**2*ly**3/Nc - 4*C1*lmu**2*ly**2*nf**2/(3*Nc) - 1003*C1*lmu**2*ly**2/(12*Nc) - 11*pi**2*C1*lmu**2*ly**2/(12*Nc) + 19*I*pi*C1*lmu**2*ly**2/(2*Nc) + 16*C1*lmu**2*ly*nf**2/Nc + 32*C1*lmu**2*ly*zeta3/Nc + 4*pi**2*C1*lmu**2*ly/Nc + 3640*C1*lmu**2*ly/(9*Nc) - 179*I*pi*C1*lmu**2*ly/Nc - 29*I*pi**3*C1*lmu**2*ly/(3*Nc) - 1627*C1*lmu**2*nf**2/(81*Nc) - 14*pi**2*C1*lmu**2*nf**2/(9*Nc) + 40*I*pi*C1*lmu**2*nf**2/(3*Nc) + 111*C1*lmu**2*zeta2**2/(5*Nc) + 19*pi**2*C1*lmu**2*zeta2/Nc - 116*I*pi*C1*lmu**2*zeta2/(3*Nc) + 544*C1*lmu**2*zeta3/(9*Nc) + 4*I*pi*C1*lmu**2*zeta3/Nc - 429473*C1*lmu**2/(1296*Nc) + 1117*pi**4*C1*lmu**2/(360*Nc) + 955*pi**2*C1*lmu**2/(12*Nc) + 469*I*pi**3*C1*lmu**2/(18*Nc) + 3628*I*pi*C1*lmu**2/(9*Nc) - C1*lmu*ly**5/Nc + 41*C1*lmu*ly**4/(12*Nc) - 2*I*pi*C1*lmu*ly**4/(3*Nc) + 64*C1*lmu*ly**3/(3*Nc) + 6*pi**2*C1*lmu*ly**3/Nc - 16*I*pi*C1*lmu*ly**3/(3*Nc) - 40*C1*lmu*ly**2*nf**2/(9*Nc) - 16*C1*lmu*ly**2*zeta3/Nc - 58777*C1*lmu*ly**2/(216*Nc) + 455*pi**2*C1*lmu*ly**2/(12*Nc) + 14*I*pi*C1*lmu*ly**2/Nc + 10*I*pi**3*C1*lmu*ly**2/Nc - 16*pi**2*C1*lmu*ly*nf**2/(9*Nc) + 2576*C1*lmu*ly*nf**2/(81*Nc) - 96*C1*lmu*ly*zeta2**2/(5*Nc) - 8*pi**2*C1*lmu*ly*zeta2/Nc + 80*I*pi*C1*lmu*ly*zeta2/Nc - 2206*C1*lmu*ly*zeta3/(9*Nc) + 48*I*pi*C1*lmu*ly*zeta3/Nc + 101*pi**4*C1*lmu*ly/(60*Nc) + 314*pi**2*C1*lmu*ly/(9*Nc) + 598303*C1*lmu*ly/(648*Nc) - 2894*I*pi*C1*lmu*ly/(9*Nc) + 140*I*pi**3*C1*lmu*ly/(3*Nc) - 16*I*pi*C1*lmu*nf**2*zeta2/(3*Nc) - 92*C1*lmu*nf**2*zeta3/(27*Nc) - 35*pi**2*C1*lmu*nf**2/(9*Nc) - 49655*C1*lmu*nf**2/(1458*Nc) + 1424*I*pi*C1*lmu*nf**2/(81*Nc) - 503*C1*lmu*zeta2**2/(5*Nc) + 24*I*pi*C1*lmu*zeta2**2/(5*Nc) - 641*pi**2*C1*lmu*zeta2/(3*Nc) - 116*I*pi*C1*lmu*zeta2/Nc + 8*I*pi**3*C1*lmu*zeta2/Nc - 45*pi**2*C1*lmu*zeta3/Nc + 1852*C1*lmu*zeta3/(3*Nc) - 3016*I*pi*C1*lmu*zeta3/(9*Nc) - 96*C1*lmu*zeta5/Nc - 15583*pi**2*C1*lmu/(162*Nc) - 7955*C1*lmu/(12*Nc) + 6907*pi**4*C1*lmu/(540*Nc) - 19*I*pi**5*C1*lmu/(15*Nc) + 44591*I*pi*C1*lmu/(81*Nc) + 545*I*pi**3*C1*lmu/(9*Nc) - 11*C1*ly**6/(360*Nc) - 11*C1*ly**5/(15*Nc) + I*pi*C1*ly**5/(6*Nc) + C1*ly**4*nf**2/(27*Nc) - 41*pi**2*C1*ly**4/(18*Nc) + 34*C1*ly**4/(9*Nc) + 47*I*pi*C1*ly**4/(12*Nc) - 4*C1*ly**3*nf**2/(27*Nc) - 130*I*pi*C1*ly**3*zeta2/(9*Nc) + 9*C1*ly**3*zeta3/Nc - 269*pi**2*C1*ly**3/(18*Nc) + 251*C1*ly**3/(9*Nc) + 7*I*pi*C1*ly**3/(3*Nc) + 23*I*pi**3*C1*ly**3/(27*Nc) - 100*C1*ly**2*nf**2/(27*Nc) + 2*pi**2*C1*ly**2*nf**2/(9*Nc) + 49*C1*ly**2*zeta2**2/(10*Nc) + 79*pi**2*C1*ly**2*zeta2/(6*Nc) - 475*I*pi*C1*ly**2*zeta2/(3*Nc) + 3683*C1*ly**2*zeta3/(18*Nc) - 37*I*pi*C1*ly**2*zeta3/(3*Nc) - 293*pi**4*C1*ly**2/(48*Nc) - 733693*C1*ly**2/(2592*Nc) + 202*pi**2*C1*ly**2/(3*Nc) - 23*I*pi*C1*ly**2/(9*Nc) + 421*I*pi**3*C1*ly**2/(18*Nc) - 208*C1*ly*nf**2*zeta3/(27*Nc) - 92*pi**2*C1*ly*nf**2/(27*Nc) + 20984*C1*ly*nf**2/(729*Nc) - 855*C1*ly*zeta2**2/(2*Nc) - 4184*I*pi*C1*ly*zeta2**2/(15*Nc) - 679*pi**2*C1*ly*zeta2/(2*Nc) - 646*I*pi*C1*ly*zeta2/(3*Nc) - 97*I*pi**3*C1*ly*zeta2/(9*Nc) - 6127*C1*ly*zeta3/(18*Nc) - pi**2*C1*ly*zeta3/(3*Nc) + 488*I*pi*C1*ly*zeta3/Nc + 49*C1*ly*zeta5/Nc + 1396*pi**2*C1*ly/(81*Nc) + 1066933*C1*ly/(1296*Nc) + 12247*pi**4*C1*ly/(270*Nc) - 3194*I*pi*C1*ly/(9*Nc) + 233*I*pi**5*C1*ly/(36*Nc) + 1454*I*pi**3*C1*ly/(9*Nc) - 4*C1*nf**2*zeta2**2/Nc + 4*pi**2*C1*nf**2*zeta2/(3*Nc) - 80*I*pi*C1*nf**2*zeta2/(9*Nc) - 2960*C1*nf**2*zeta3/(243*Nc) - 112*I*pi*C1*nf**2*zeta3/(27*Nc) - 281*pi**4*C1*nf**2/(1215*Nc) - 441631*C1*nf**2/(26244*Nc) - 25*pi**2*C1*nf**2/(27*Nc) + 5216*I*pi*C1*nf**2/(729*Nc) + 42293*C1*zeta2**3/(210*Nc) - 26171*C1*zeta2**2/(120*Nc) + 7873*pi**2*C1*zeta2**2/(60*Nc) - 6668*I*pi*C1*zeta2**2/(15*Nc) - 278*I*pi*C1*zeta2*zeta3/(3*Nc) - 26285*pi**2*C1*zeta2/(72*Nc) - 373*pi**4*C1*zeta2/(360*Nc) - 157*I*pi**3*C1*zeta2/(3*Nc) - 454*I*pi*C1*zeta2/Nc - 529*C1*zeta3**2/(3*Nc) - 143*pi**2*C1*zeta3/(2*Nc) + 52669*C1*zeta3/(27*Nc) - 1151*I*pi*C1*zeta3/(3*Nc) - 203*I*pi**3*C1*zeta3/(9*Nc) - 8336*C1*zeta5/(9*Nc) + 13*I*pi*C1*zeta5/(3*Nc) - 507497*pi**6*C1/(136080*Nc) - 518143*pi**2*C1/(1944*Nc) - 832741*C1/(1296*Nc) + 1224493*pi**4*C1/(38880*Nc) - 10249*I*pi*C1/(27*Nc) + 407*I*pi**5*C1/(108*Nc) + 9587*I*pi**3*C1/(162*Nc) + 5*C1*lmu**5*nf/(9*Nc**2) - 44*C1*lmu**4*ly*nf/(9*Nc**2) + 16*C1*lmu**4*nf/(3*Nc**2) - 44*I*pi*C1*lmu**4*nf/(9*Nc**2) + 86*C1*lmu**3*ly**2*nf/(9*Nc**2) - 292*C1*lmu**3*ly*nf/(9*Nc**2) + 16*I*pi*C1*lmu**3*ly*nf/Nc**2 - 172*pi**2*C1*lmu**3*nf/(27*Nc**2) + 707*C1*lmu**3*nf/(27*Nc**2) - 88*I*pi*C1*lmu**3*nf/(3*Nc**2) - 5*C1*lmu**2*ly**3*nf/Nc**2 + 115*C1*lmu**2*ly**2*nf/(3*Nc**2) - 5*I*pi*C1*lmu**2*ly**2*nf/Nc**2 - 964*C1*lmu**2*ly*nf/(9*Nc**2) - 13*pi**2*C1*lmu**2*ly*nf/(3*Nc**2) + 50*I*pi*C1*lmu**2*ly*nf/Nc**2 + 8*I*pi*C1*lmu**2*nf*zeta2/(3*Nc**2) - 94*C1*lmu**2*nf*zeta3/(9*Nc**2) - 11*pi**2*C1*lmu**2*nf/Nc**2 + 22013*C1*lmu**2*nf/(324*Nc**2) - 790*I*pi*C1*lmu**2*nf/(9*Nc**2) - 47*I*pi**3*C1*lmu**2*nf/(9*Nc**2) + C1*lmu*ly**4*nf/(3*Nc**2) - 34*C1*lmu*ly**3*nf/(3*Nc**2) - 23*pi**2*C1*lmu*ly**2*nf/(3*Nc**2) + 1931*C1*lmu*ly**2*nf/(27*Nc**2) - 4*I*pi*C1*lmu*ly**2*nf/Nc**2 - 8*I*pi*C1*lmu*ly*nf*zeta2/Nc**2 + 136*C1*lmu*ly*nf*zeta3/(9*Nc**2) - 13565*C1*lmu*ly*nf/(81*Nc**2) - 98*pi**2*C1*lmu*ly*nf/(9*Nc**2) - 44*I*pi**3*C1*lmu*ly*nf/(3*Nc**2) + 692*I*pi*C1*lmu*ly*nf/(9*Nc**2) + 152*C1*lmu*nf*zeta2**2/(5*Nc**2) + 128*pi**2*C1*lmu*nf*zeta2/(3*Nc**2) + 8*I*pi*C1*lmu*nf*zeta2/Nc**2 - 836*C1*lmu*nf*zeta3/(9*Nc**2) + 136*I*pi*C1*lmu*nf*zeta3/(9*Nc**2) - 583*pi**4*C1*lmu*nf/(540*Nc**2) + 698*pi**2*C1*lmu*nf/(81*Nc**2) + 19321*C1*lmu*nf/(216*Nc**2) - 5939*I*pi*C1*lmu*nf/(81*Nc**2) - 50*I*pi**3*C1*lmu*nf/(9*Nc**2) + C1*ly**5*nf/(6*Nc**2) - 5*C1*ly**4*nf/(18*Nc**2) - I*pi*C1*ly**4*nf/(6*Nc**2) - 56*C1*ly**3*nf/(9*Nc**2) + 3*pi**2*C1*ly**3*nf/Nc**2 - 2*I*pi*C1*ly**3*nf/Nc**2 - 224*C1*ly**2*nf*zeta2**2/(5*Nc**2) - 32*pi**2*C1*ly**2*nf*zeta2/(3*Nc**2) + 14*I*pi*C1*ly**2*nf*zeta2/Nc**2 - 316*C1*ly**2*nf*zeta3/(9*Nc**2) - 73*pi**2*C1*ly**2*nf/(6*Nc**2) + 19691*C1*ly**2*nf/(324*Nc**2) + 136*pi**4*C1*ly**2*nf/(45*Nc**2) - I*pi**3*C1*ly**2*nf/(3*Nc**2) + 98*I*pi*C1*ly**2*nf/(9*Nc**2) - 1436*C1*ly*nf*zeta2**2/(15*Nc**2) - 44*pi**2*C1*ly*nf*zeta2/(9*Nc**2) - 124*I*pi*C1*ly*nf*zeta2/Nc**2 + 48*C1*ly*nf*zeta3/Nc**2 - 104*I*pi*C1*ly*nf*zeta3/Nc**2 - 1177*pi**2*C1*ly*nf/(81*Nc**2) - 9607*C1*ly*nf/(81*Nc**2) + 1801*pi**4*C1*ly*nf/(270*Nc**2) - 14*I*pi**3*C1*ly*nf/(3*Nc**2) + 848*I*pi*C1*ly*nf/(9*Nc**2) - 2544*C1*nf*zeta2**3/(35*Nc**2) + 1024*C1*nf*zeta2**2/(15*Nc**2) + 8*pi**2*C1*nf*zeta2**2/Nc**2 + 1148*I*pi*C1*nf*zeta2**2/(15*Nc**2) - 4*pi**4*C1*nf*zeta2/(15*Nc**2) + 424*pi**2*C1*nf*zeta2/(9*Nc**2) - 28*I*pi*C1*nf*zeta2/(3*Nc**2) + 18*I*pi**3*C1*nf*zeta2/Nc**2 + 128*C1*nf*zeta3**2/Nc**2 - 43321*C1*nf*zeta3/(81*Nc**2) + 167*pi**2*C1*nf*zeta3/(3*Nc**2) + 736*I*pi*C1*nf*zeta3/(9*Nc**2) + 2308*C1*nf*zeta5/(9*Nc**2) - 157247*pi**2*C1*nf/(1944*Nc**2) + 145*C1*nf/(972*Nc**2) + 2717*pi**4*C1*nf/(2430*Nc**2) + 646*pi**6*C1*nf/(945*Nc**2) - 697*I*pi**5*C1*nf/(270*Nc**2) - 553*I*pi*C1*nf/(6*Nc**2) + 1010*I*pi**3*C1*nf/(81*Nc**2) - C1*lmu**6/(6*Nc**3) + 2*C1*lmu**5*ly/Nc**3 - 3*C1*lmu**5/(2*Nc**3) + 2*I*pi*C1*lmu**5/Nc**3 - 13*C1*lmu**4*ly**2/(2*Nc**3) + 13*C1*lmu**4*ly/Nc**3 - 12*I*pi*C1*lmu**4*ly/Nc**3 - 17*C1*lmu**4/(2*Nc**3) + 67*pi**2*C1*lmu**4/(12*Nc**3) + 12*I*pi*C1*lmu**4/Nc**3 + 25*C1*lmu**3*ly**3/(3*Nc**3) - 27*C1*lmu**3*ly**2/Nc**3 + 19*I*pi*C1*lmu**3*ly**2/Nc**3 - 41*pi**2*C1*lmu**3*ly/(3*Nc**3) + 56*C1*lmu**3*ly/Nc**3 - 42*I*pi*C1*lmu**3*ly/Nc**3 + 12*C1*lmu**3*zeta3/Nc**3 - 111*C1*lmu**3/(4*Nc**3) + 29*pi**2*C1*lmu**3/(2*Nc**3) - 3*I*pi**3*C1*lmu**3/Nc**3 + 50*I*pi*C1*lmu**3/Nc**3 - 25*C1*lmu**2*ly**4/(6*Nc**3) + 53*C1*lmu**2*ly**3/(3*Nc**3) - 8*I*pi*C1*lmu**2*ly**3/Nc**3 - 165*C1*lmu**2*ly**2/(2*Nc**3) + 11*pi**2*C1*lmu**2*ly**2/(3*Nc**3) + 22*I*pi*C1*lmu**2*ly**2/Nc**3 - 68*C1*lmu**2*ly*zeta3/Nc**3 + 17*pi**2*C1*lmu**2*ly/(3*Nc**3) + 126*C1*lmu**2*ly/Nc**3 - 126*I*pi*C1*lmu**2*ly/Nc**3 - 76*C1*lmu**2*zeta2**2/(5*Nc**3) - 52*pi**2*C1*lmu**2*zeta2/(3*Nc**3) + 71*C1*lmu**2*zeta3/Nc**3 - 68*I*pi*C1*lmu**2*zeta3/Nc**3 - 1051*C1*lmu**2/(16*Nc**3) + 71*pi**2*C1*lmu**2/(2*Nc**3) + 457*pi**4*C1*lmu**2/(120*Nc**3) + 81*I*pi*C1*lmu**2/Nc**3 + 10*I*pi**3*C1*lmu**2/Nc**3 + C1*lmu*ly**5/(2*Nc**3) - 5*C1*lmu*ly**4/(2*Nc**3) + I*pi*C1*lmu*ly**4/(2*Nc**3) - 41*pi**2*C1*lmu*ly**3/(6*Nc**3) + 34*C1*lmu*ly**3/Nc**3 + 6*I*pi*C1*lmu*ly**3/Nc**3 + 68*C1*lmu*ly**2*zeta3/Nc**3 - 429*C1*lmu*ly**2/(4*Nc**3) - 26*pi**2*C1*lmu*ly**2/(3*Nc**3) - 137*I*pi**3*C1*lmu*ly**2/(6*Nc**3) + 55*I*pi*C1*lmu*ly**2/Nc**3 + 202*C1*lmu*ly*zeta2**2/(5*Nc**3) + 142*pi**2*C1*lmu*ly*zeta2/(3*Nc**3) - 200*C1*lmu*ly*zeta3/Nc**3 + 112*I*pi*C1*lmu*ly*zeta3/Nc**3 - 13*pi**2*C1*lmu*ly/(3*Nc**3) + 793*C1*lmu*ly/(4*Nc**3) + 611*pi**4*C1*lmu*ly/(45*Nc**3) - 76*I*pi*C1*lmu*ly/Nc**3 + 13*I*pi**3*C1*lmu*ly/Nc**3 - 228*C1*lmu*zeta2**2/(5*Nc**3) + 202*I*pi*C1*lmu*zeta2**2/(5*Nc**3) - 52*pi**2*C1*lmu*zeta2/Nc**3 + 142*I*pi**3*C1*lmu*zeta2/(3*Nc**3) - 134*pi**2*C1*lmu*zeta3/(3*Nc**3) + 184*C1*lmu*zeta3/Nc**3 - 176*I*pi*C1*lmu*zeta3/Nc**3 + 60*C1*lmu*zeta5/Nc**3 - 459*pi**2*C1*lmu/(8*Nc**3) - 59*pi**4*C1*lmu/(40*Nc**3) - 1495*C1*lmu/(16*Nc**3) - 109*I*pi**5*C1*lmu/(45*Nc**3) + 367*I*pi*C1*lmu/(4*Nc**3) + 44*I*pi**3*C1*lmu/(3*Nc**3) + 4*C1*ly**6/(45*Nc**3) - 8*C1*ly**5/(15*Nc**3) - 4*I*pi*C1*ly**5/(15*Nc**3) - 3*C1*ly**4/(2*Nc**3) + 73*pi**2*C1*ly**4/(18*Nc**3) - 25*I*pi*C1*ly**4/(6*Nc**3) + 40*I*pi*C1*ly**3*zeta2/(3*Nc**3) - 26*C1*ly**3*zeta3/Nc**3 - pi**2*C1*ly**3/(6*Nc**3) + 49*C1*ly**3/(3*Nc**3) - 16*I*pi*C1*ly**3/(3*Nc**3) + 50*I*pi**3*C1*ly**3/(9*Nc**3) + 501*C1*ly**2*zeta2**2/(5*Nc**3) + 31*pi**2*C1*ly**2*zeta2/Nc**3 - 148*I*pi*C1*ly**2*zeta2/(3*Nc**3) + 19*C1*ly**2*zeta3/Nc**3 - 128*I*pi*C1*ly**2*zeta3/Nc**3 - 2687*pi**4*C1*ly**2/(360*Nc**3) - 1707*C1*ly**2/(16*Nc**3) + 113*pi**2*C1*ly**2/(6*Nc**3) - 59*I*pi**3*C1*ly**2/(18*Nc**3) + 30*I*pi*C1*ly**2/Nc**3 + 231*C1*ly*zeta2**2/(5*Nc**3) + 1992*I*pi*C1*ly*zeta2**2/(5*Nc**3) + 71*pi**2*C1*ly*zeta2/Nc**3 - 880*I*pi*C1*ly*zeta2/(3*Nc**3) + 78*I*pi**3*C1*ly*zeta2/Nc**3 - 279*C1*ly*zeta3/Nc**3 + 590*pi**2*C1*ly*zeta3/(3*Nc**3) - 74*I*pi*C1*ly*zeta3/Nc**3 + 126*C1*ly*zeta5/Nc**3 - 1957*pi**4*C1*ly/(180*Nc**3) - 59*pi**2*C1*ly/(3*Nc**3) + 1219*C1*ly/(8*Nc**3) - 719*I*pi**5*C1*ly/(45*Nc**3) - 100*I*pi*C1*ly/Nc**3 + 869*I*pi**3*C1*ly/(9*Nc**3) - 67*C1*zeta2**3/(5*Nc**3) - 539*pi**2*C1*zeta2**2/(6*Nc**3) - 5651*C1*zeta2**2/(20*Nc**3) - 1652*I*pi*C1*zeta2**2/(15*Nc**3) + 4*I*pi*C1*zeta2*zeta3/Nc**3 - 2537*pi**2*C1*zeta2/(12*Nc**3) - 3193*pi**4*C1*zeta2/(180*Nc**3) - 95*I*pi*C1*zeta2/Nc**3 + 86*I*pi**3*C1*zeta2/(9*Nc**3) + 212*C1*zeta3**2/Nc**3 + 1277*C1*zeta3/(6*Nc**3) + 539*pi**2*C1*zeta3/(6*Nc**3) - 350*I*pi*C1*zeta3/Nc**3 + 68*I*pi**3*C1*zeta3/(3*Nc**3) + 590*C1*zeta5/(3*Nc**3) + 524*I*pi*C1*zeta5/Nc**3 - 39649*pi**2*C1/(288*Nc**3) - 5599*C1/(48*Nc**3) + 11129*pi**4*C1/(720*Nc**3) + 357493*pi**6*C1/(136080*Nc**3) - 778*I*pi*C1/(3*Nc**3) - 887*I*pi**5*C1/(540*Nc**3) + 1121*I*pi**3*C1/(18*Nc**3) - C2*Nc**2*lmu**6/6 + 14*C2*Nc**2*lmu**5/9 - I*pi*C2*Nc**2*lmu**5 + 2*I*pi*C2*Nc**2*lmu**4*ly + pi**2*C2*Nc**2*lmu**4/4 + 11*C2*Nc**2*lmu**4/3 + 67*I*pi*C2*Nc**2*lmu**4/9 - 7*I*pi*C2*Nc**2*lmu**3*ly**2/3 - 20*I*pi*C2*Nc**2*lmu**3*ly/3 - 14*C2*Nc**2*lmu**3*zeta3 - 83*pi**2*C2*Nc**2*lmu**3/18 - 2581*C2*Nc**2*lmu**3/108 + 496*I*pi*C2*Nc**2*lmu**3/27 + I*pi*C2*Nc**2*lmu**2*ly**3 + 19*I*pi*C2*Nc**2*lmu**2*ly**2/6 - 4*I*pi*C2*Nc**2*lmu**2*ly*zeta2 - 37*I*pi*C2*Nc**2*lmu**2*ly - 2*I*pi**3*C2*Nc**2*lmu**2*ly/3 + 54*C2*Nc**2*lmu**2*zeta2**2/5 + 2*pi**2*C2*Nc**2*lmu**2*zeta2 - 112*I*pi*C2*Nc**2*lmu**2*zeta2/3 + 464*C2*Nc**2*lmu**2*zeta3/9 - 34*I*pi*C2*Nc**2*lmu**2*zeta3 - 93233*C2*Nc**2*lmu**2/1296 - 5*pi**4*C2*Nc**2*lmu**2/72 + 11*pi**2*C2*Nc**2*lmu**2/18 - 1373*I*pi*C2*Nc**2*lmu**2/18 + I*pi**3*C2*Nc**2*lmu**2 - I*pi*C2*Nc**2*lmu*ly**4/6 + 2*I*pi*C2*Nc**2*lmu*ly**3/3 - 4*I*pi*C2*Nc**2*lmu*ly**2*zeta2 + 7*I*pi**3*C2*Nc**2*lmu*ly**2/6 + 67*I*pi*C2*Nc**2*lmu*ly**2/3 + 32*I*pi*C2*Nc**2*lmu*ly*zeta2 + 20*I*pi*C2*Nc**2*lmu*ly*zeta3 - 3706*I*pi*C2*Nc**2*lmu*ly/27 + 83*I*pi**3*C2*Nc**2*lmu*ly/9 - 432*C2*Nc**2*lmu*zeta2**2/5 + 54*I*pi*C2*Nc**2*lmu*zeta2**2/5 - 16*pi**2*C2*Nc**2*lmu*zeta2 - 2*I*pi**3*C2*Nc**2*lmu*zeta2/3 + 896*I*pi*C2*Nc**2*lmu*zeta2/3 + 103*pi**2*C2*Nc**2*lmu*zeta3/9 + 2417*C2*Nc**2*lmu*zeta3/9 + 64*I*pi*C2*Nc**2*lmu*zeta3/9 - 136*C2*Nc**2*lmu*zeta5 + 179*pi**4*C2*Nc**2*lmu/540 + 96128*C2*Nc**2*lmu/729 + 197467*pi**2*C2*Nc**2*lmu/1944 - 431*I*pi**3*C2*Nc**2*lmu/9 - 35143*I*pi*C2*Nc**2*lmu/216 - 59*I*pi**5*C2*Nc**2*lmu/36 + I*pi*C2*Nc**2*ly**5/15 - 5*I*pi*C2*Nc**2*ly**4/12 + 8*I*pi*C2*Nc**2*ly**3*zeta2/9 - 35*I*pi*C2*Nc**2*ly**3/9 + 5*I*pi**3*C2*Nc**2*ly**3/27 + 50*C2*Nc**2*ly**2*zeta2**2 + 58*pi**2*C2*Nc**2*ly**2*zeta2/3 - 61*I*pi*C2*Nc**2*ly**2*zeta2/3 - 41*I*pi*C2*Nc**2*ly**2*zeta3/3 - 83*pi**4*C2*Nc**2*ly**2/18 - 19*I*pi**3*C2*Nc**2*ly**2/9 + 1903*I*pi*C2*Nc**2*ly**2/27 + 26*C2*Nc**2*ly*zeta2**2/3 - 262*I*pi*C2*Nc**2*ly*zeta2**2/5 + 106*pi**2*C2*Nc**2*ly*zeta2/9 + 16*I*pi**3*C2*Nc**2*ly*zeta2/9 + 1258*I*pi*C2*Nc**2*ly*zeta2/3 + 174*I*pi*C2*Nc**2*ly*zeta3 - 119*pi**4*C2*Nc**2*ly/54 - 365*I*pi**3*C2*Nc**2*ly/9 - 9440*I*pi*C2*Nc**2*ly/27 + 379*I*pi**5*C2*Nc**2*ly/270 + 9811*C2*Nc**2*zeta2**3/70 - 365*C2*Nc**2*zeta2**2/3 - 511*pi**2*C2*Nc**2*zeta2**2/60 - 455*I*pi*C2*Nc**2*zeta2**2/6 + 160*I*pi*C2*Nc**2*zeta2*zeta3/3 - 1405*pi**2*C2*Nc**2*zeta2/9 - 1153*pi**4*C2*Nc**2*zeta2/360 - 193*I*pi**3*C2*Nc**2*zeta2/9 + 9190*I*pi*C2*Nc**2*zeta2/9 - 1718*C2*Nc**2*zeta3**2/9 - 289*pi**2*C2*Nc**2*zeta3/3 + 134581*C2*Nc**2*zeta3/486 - 184*I*pi**3*C2*Nc**2*zeta3/9 + 3916*I*pi*C2*Nc**2*zeta3/27 + 163*C2*Nc**2*zeta5/6 - 154*I*pi*C2*Nc**2*zeta5/3 - 139*pi**6*C2*Nc**2/5103 + 59208167*C2*Nc**2/104976 + 18962*pi**4*C2*Nc**2/1215 + 15162827*pi**2*C2*Nc**2/69984 - 60107*I*pi**3*C2*Nc**2/486 - 3*I*pi**5*C2*Nc**2/5 + 450517*I*pi*C2*Nc**2/1458 - 5*C2*Nc*lmu**5*nf/9 + 2*C2*Nc*lmu**4*nf - 22*I*pi*C2*Nc*lmu**4*nf/9 + 8*I*pi*C2*Nc*lmu**3*ly*nf/3 + 10*pi**2*C2*Nc*lmu**3*nf/9 + 473*C2*Nc*lmu**3*nf/27 + 88*I*pi*C2*Nc*lmu**3*nf/27 - 5*I*pi*C2*Nc*lmu**2*ly**2*nf/3 + 10*I*pi*C2*Nc*lmu**2*ly*nf + 4*I*pi*C2*Nc*lmu**2*nf*zeta2/3 - 86*C2*Nc*lmu**2*nf*zeta3/9 - 59*pi**2*C2*Nc*lmu**2*nf/9 + 203*C2*Nc*lmu**2*nf/108 + 2*I*pi**3*C2*Nc*lmu**2*nf/3 + 487*I*pi*C2*Nc*lmu**2*nf/9 - 16*I*pi*C2*Nc*lmu*ly**2*nf/3 - 8*I*pi*C2*Nc*lmu*ly*nf*zeta2 - 20*I*pi**3*C2*Nc*lmu*ly*nf/9 + 796*I*pi*C2*Nc*lmu*ly*nf/27 + 108*C2*Nc*lmu*nf*zeta2**2/5 + 4*pi**2*C2*Nc*lmu*nf*zeta2 - 256*I*pi*C2*Nc*lmu*nf*zeta2/3 - 1912*C2*Nc*lmu*nf*zeta3/27 + 80*I*pi*C2*Nc*lmu*nf*zeta3/9 - 10364*pi**2*C2*Nc*lmu*nf/243 - 1168967*C2*Nc*lmu*nf/5832 - 29*pi**4*C2*Nc*lmu*nf/540 + 16301*I*pi*C2*Nc*lmu*nf/162 + 101*I*pi**3*C2*Nc*lmu*nf/9 + I*pi*C2*Nc*ly**4*nf/6 + 2*I*pi*C2*Nc*ly**3*nf/9 - 28*C2*Nc*ly**2*nf*zeta2**2/5 - 4*pi**2*C2*Nc*ly**2*nf*zeta2/3 + 2*I*pi*C2*Nc*ly**2*nf*zeta2/3 + 17*pi**4*C2*Nc*ly**2*nf/45 - 298*I*pi*C2*Nc*ly**2*nf/27 + 11*I*pi**3*C2*Nc*ly**2*nf/9 - 16*C2*Nc*ly*nf*zeta2**2/3 - 8*pi**2*C2*Nc*ly*nf*zeta2/9 - 80*I*pi*C2*Nc*ly*nf*zeta2 - 32*I*pi*C2*Nc*ly*nf*zeta3 + 8*pi**4*C2*Nc*ly*nf/27 + 1640*I*pi*C2*Nc*ly*nf/27 + 8*I*pi**3*C2*Nc*ly*nf - 318*C2*Nc*nf*zeta2**3/35 + pi**2*C2*Nc*nf*zeta2**2 + 82*C2*Nc*nf*zeta2**2/5 + 8*I*pi*C2*Nc*nf*zeta2**2/15 - pi**4*C2*Nc*nf*zeta2/30 + 82*pi**2*C2*Nc*nf*zeta2/3 - 2504*I*pi*C2*Nc*nf*zeta2/9 + 4*I*pi**3*C2*Nc*nf*zeta2/9 + 16*C2*Nc*nf*zeta3**2 - 3157*C2*Nc*nf*zeta3/81 + 37*pi**2*C2*Nc*nf*zeta3/3 - 316*I*pi*C2*Nc*nf*zeta3/9 + 320*C2*Nc*nf*zeta5/9 - 1302221*pi**2*C2*Nc*nf/17496 - 22674005*C2*Nc*nf/52488 - 163*pi**4*C2*Nc*nf/81 + 323*pi**6*C2*Nc*nf/3780 - 152359*I*pi*C2*Nc*nf/2916 + 43*I*pi**5*C2*Nc*nf/54 + 8635*I*pi**3*C2*Nc*nf/243 + C2*lmu**6/2 - C2*lmu**5*ly - 29*C2*lmu**5/18 + I*pi*C2*lmu**5 + C2*lmu**4*ly**2/4 + 125*C2*lmu**4*ly/18 - 8*I*pi*C2*lmu**4*ly - 2*C2*lmu**4*nf**2/3 - 19*C2*lmu**4 + 17*pi**2*C2*lmu**4/3 + 6*I*pi*C2*lmu**4 - 25*C2*lmu**3*ly**2/9 + 25*I*pi*C2*lmu**3*ly**2/3 - 3*pi**2*C2*lmu**3*ly + 646*C2*lmu**3*ly/27 + 14*I*pi*C2*lmu**3*ly - 14*C2*lmu**3*nf**2/27 - 44*I*pi*C2*lmu**3*nf**2/27 + 16*C2*lmu**3*zeta3 - 1381*pi**2*C2*lmu**3/54 - 4451*C2*lmu**3/108 - 656*I*pi*C2*lmu**3/27 + 4*I*pi**3*C2*lmu**3 + C2*lmu**2*ly**4/12 - C2*lmu**2*ly**3/3 - 4*I*pi*C2*lmu**2*ly**3 - 5*C2*lmu**2*ly**2/2 + 35*pi**2*C2*lmu**2*ly**2/12 - I*pi*C2*lmu**2*ly**2/3 + 8*I*pi*C2*lmu**2*ly*zeta2 - 38*C2*lmu**2*ly*zeta3 - 139*pi**2*C2*lmu**2*ly/9 - 1079*C2*lmu**2*ly/18 + 8*I*pi**3*C2*lmu**2*ly/3 + 242*I*pi*C2*lmu**2*ly/3 + 10*pi**2*C2*lmu**2*nf**2/9 + 1163*C2*lmu**2*nf**2/81 - 20*I*pi*C2*lmu**2*nf**2/3 - 117*C2*lmu**2*zeta2**2/5 - 13*pi**2*C2*lmu**2*zeta2 + 36*I*pi*C2*lmu**2*zeta2 + 725*C2*lmu**2*zeta3/9 - 32*I*pi*C2*lmu**2*zeta3 - 1219*pi**2*C2*lmu**2/18 - 13*pi**4*C2*lmu**2/24 + 68983*C2*lmu**2/432 - 1643*I*pi*C2*lmu**2/6 - 247*I*pi**3*C2*lmu**2/9 - 2*C2*lmu*ly**4/3 + I*pi*C2*lmu*ly**4/2 + 8*C2*lmu*ly**3/3 - 4*I*pi*C2*lmu*ly**3 - 4*I*pi*C2*lmu*ly**2*zeta2 + 7*C2*lmu*ly**2*zeta3 - 77*pi**2*C2*lmu*ly**2/12 + 13309*C2*lmu*ly**2/216 - 9*I*pi**3*C2*lmu*ly**2/2 - 5*I*pi*C2*lmu*ly**2/3 + 108*C2*lmu*ly*zeta2**2/5 + 12*pi**2*C2*lmu*ly*zeta2 - 284*I*pi*C2*lmu*ly*zeta2/3 + 430*C2*lmu*ly*zeta3/9 - 28*I*pi*C2*lmu*ly*zeta3 - 809*pi**2*C2*lmu*ly/18 - 27115*C2*lmu*ly/72 + 187*pi**4*C2*lmu*ly/36 - 181*I*pi**3*C2*lmu*ly/9 + 1804*I*pi*C2*lmu*ly/9 + 8*I*pi*C2*lmu*nf**2*zeta2/3 + 196*C2*lmu*nf**2*zeta3/27 + 29*pi**2*C2*lmu*nf**2/9 + 40769*C2*lmu*nf**2/729 - 712*I*pi*C2*lmu*nf**2/81 + 342*C2*lmu*zeta2**2/5 + 138*I*pi*C2*lmu*zeta2**2/5 + 234*pi**2*C2*lmu*zeta2 + 26*I*pi**3*C2*lmu*zeta2/3 + 368*I*pi*C2*lmu*zeta2/3 - 2249*C2*lmu*zeta3/9 + 233*pi**2*C2*lmu*zeta3/9 + 560*I*pi*C2*lmu*zeta3/3 + 52*C2*lmu*zeta5 - 21341*pi**4*C2*lmu/1080 + 11290669*C2*lmu/11664 + 50573*pi**2*C2*lmu/486 - 443*I*pi**3*C2*lmu/6 - 290273*I*pi*C2*lmu/648 + 239*I*pi**5*C2*lmu/180 - C2*ly**6/90 + 13*C2*ly**5/30 + I*pi*C2*ly**5/6 - 473*C2*ly**4/108 - 19*pi**2*C2*ly**4/72 + 5*I*pi*C2*ly**4/18 + 76*I*pi*C2*ly**3*zeta2/9 + 4*C2*ly**3*zeta3 - 121*C2*ly**3/27 + 329*pi**2*C2*ly**3/54 - 58*I*pi*C2*ly**3/9 + 13*I*pi**3*C2*ly**3/27 - 567*C2*ly**2*zeta2**2/10 - 51*pi**2*C2*ly**2*zeta2/2 + 67*I*pi*C2*ly**2*zeta2 - 481*C2*ly**2*zeta3/9 + 26*I*pi*C2*ly**2*zeta3/3 - 1489*pi**2*C2*ly**2/72 + 388945*C2*ly**2/2592 + 2743*pi**4*C2*ly**2/720 - 13*I*pi**3*C2*ly**2/3 - 494*I*pi*C2*ly**2/27 + 859*C2*ly*zeta2**2/30 + 1227*I*pi*C2*ly*zeta2**2/5 + 4189*pi**2*C2*ly*zeta2/18 - 24*I*pi*C2*ly*zeta2 + 50*I*pi**3*C2*ly*zeta2/9 + 13061*C2*ly*zeta3/54 + 613*pi**2*C2*ly*zeta3/9 - 770*I*pi*C2*ly*zeta3/3 - 92*C2*ly*zeta5 - 1241*pi**4*C2*ly/45 - 5929897*C2*ly/11664 - 43237*pi**2*C2*ly/972 - 613*I*pi**3*C2*ly/9 - 3251*I*pi**5*C2*ly/540 + 9124*I*pi*C2*ly/27 + 16*C2*nf**2*zeta2**2/15 - 8*pi**2*C2*nf**2*zeta2/9 + 40*I*pi*C2*nf**2*zeta2/9 + 2332*C2*nf**2*zeta3/243 + 56*I*pi*C2*nf**2*zeta3/27 + 139*pi**4*C2*nf**2/1215 + 17*pi**2*C2*nf**2/9 + 469964*C2*nf**2/6561 - 2608*I*pi*C2*nf**2/729 - 9893*C2*zeta2**3/70 - 3857*pi**2*C2*zeta2**2/60 + 16817*C2*zeta2**2/120 + 5851*I*pi*C2*zeta2**2/30 - 286*I*pi*C2*zeta2*zeta3/3 - 341*pi**4*C2*zeta2/360 + 21167*pi**2*C2*zeta2/72 + 4492*I*pi*C2*zeta2/9 + 194*I*pi**3*C2*zeta2/3 + 2309*C2*zeta3**2/9 - 453044*C2*zeta3/243 + 1301*pi**2*C2*zeta3/18 + 7507*I*pi*C2*zeta3/27 + 200*I*pi**3*C2*zeta3/3 + 20909*C2*zeta5/18 + 418*I*pi*C2*zeta5/3 - 404641*pi**4*C2/12960 + 152592883*C2/104976 + 650477*pi**6*C2/408240 + 8754905*pi**2*C2/34992 - 20983*I*pi**3*C2/243 - 599*I*pi**5*C2/90 + 341599*I*pi*C2/1458 + 10*C2*lmu**5*nf/(9*Nc) - 22*C2*lmu**4*ly*nf/(9*Nc) + 10*C2*lmu**4*nf/(3*Nc) + 7*C2*lmu**3*ly**2*nf/(9*Nc) + 46*C2*lmu**3*ly*nf/(27*Nc) - 8*I*pi*C2*lmu**3*ly*nf/Nc - 8*C2*lmu**3*nf**3/(27*Nc) - 164*C2*lmu**3*nf/(9*Nc) + 209*pi**2*C2*lmu**3*nf/(27*Nc) + 484*I*pi*C2*lmu**3*nf/(27*Nc) - 19*C2*lmu**2*ly**2*nf/(6*Nc) + 10*I*pi*C2*lmu**2*ly**2*nf/(3*Nc) + 25*pi**2*C2*lmu**2*ly*nf/(9*Nc) + 532*C2*lmu**2*ly*nf/(9*Nc) - 80*I*pi*C2*lmu**2*ly*nf/(3*Nc) - 40*C2*lmu**2*nf**3/(27*Nc) + 4*C2*lmu**2*nf*zeta3/(9*Nc) - 13504*C2*lmu**2*nf/(81*Nc) + 59*pi**2*C2*lmu**2*nf/(6*Nc) + 52*I*pi**3*C2*lmu**2*nf/(9*Nc) + 98*I*pi*C2*lmu**2*nf/Nc + C2*lmu*ly**4*nf/(6*Nc) - 2*C2*lmu*ly**3*nf/(3*Nc) - 1453*C2*lmu*ly**2*nf/(54*Nc) + 5*pi**2*C2*lmu*ly**2*nf/(3*Nc) + 20*I*pi*C2*lmu*ly**2*nf/(3*Nc) + 32*I*pi*C2*lmu*ly*nf*zeta2/(3*Nc) - 16*C2*lmu*ly*nf*zeta3/(9*Nc) - 19*pi**2*C2*lmu*ly*nf/(9*Nc) + 30419*C2*lmu*ly*nf/(162*Nc) - 496*I*pi*C2*lmu*ly*nf/(9*Nc) + 64*I*pi**3*C2*lmu*ly*nf/(9*Nc) - 200*C2*lmu*nf**3/(81*Nc) - 126*C2*lmu*nf*zeta2**2/(5*Nc) - 30*pi**2*C2*lmu*nf*zeta2/Nc - 52*I*pi*C2*lmu*nf*zeta2/(3*Nc) + 1384*C2*lmu*nf*zeta3/(27*Nc) + 4*I*pi*C2*lmu*nf*zeta3/(3*Nc) - 1413773*C2*lmu*nf/(2916*Nc) - 12119*pi**2*C2*lmu*nf/(486*Nc) + 149*pi**4*C2*lmu*nf/(270*Nc) + 22*I*pi**3*C2*lmu*nf/(3*Nc) + 11444*I*pi*C2*lmu*nf/(81*Nc) - C2*ly**5*nf/(15*Nc) + 97*C2*ly**4*nf/(108*Nc) - I*pi*C2*ly**4*nf/(9*Nc) - 22*pi**2*C2*ly**3*nf/(27*Nc) - 25*C2*ly**3*nf/(27*Nc) + 4*I*pi*C2*ly**3*nf/(9*Nc) - 16*I*pi*C2*ly**2*nf*zeta2/(3*Nc) + 85*C2*ly**2*nf*zeta3/(9*Nc) - 30661*C2*ly**2*nf/(648*Nc) + 23*pi**2*C2*ly**2*nf/(4*Nc) - 10*I*pi**3*C2*ly**2*nf/(9*Nc) + 200*I*pi*C2*ly**2*nf/(27*Nc) - 214*C2*ly*nf*zeta2**2/(15*Nc) - 154*pi**2*C2*ly*nf*zeta2/(9*Nc) + 20*I*pi*C2*ly*nf*zeta2/(3*Nc) - 542*C2*ly*nf*zeta3/(9*Nc) + 200*I*pi*C2*ly*nf*zeta3/(3*Nc) - 6049*pi**2*C2*ly*nf/(486*Nc) + 301231*C2*ly*nf/(1458*Nc) + 115*pi**4*C2*ly*nf/(54*Nc) - 2488*I*pi*C2*ly*nf/(27*Nc) + 38*I*pi**3*C2*ly*nf/(3*Nc) - 1000*C2*nf**3/(729*Nc) - 628*C2*nf*zeta2**2/(15*Nc) - 16*I*pi*C2*nf*zeta2**2/(3*Nc) - 220*pi**2*C2*nf*zeta2/(9*Nc) - 16*I*pi**3*C2*nf*zeta2/(3*Nc) - 26*I*pi*C2*nf*zeta2/(9*Nc) - 355*pi**2*C2*nf*zeta3/(9*Nc) + 2488*C2*nf*zeta3/(27*Nc) - 116*I*pi*C2*nf*zeta3/(3*Nc) - 328*C2*nf*zeta5/(9*Nc) - 28767799*C2*nf/(52488*Nc) - 288907*pi**2*C2*nf/(17496*Nc) - 956*pi**4*C2*nf/(1215*Nc) - 1601*I*pi**3*C2*nf/(243*Nc) - 34*I*pi**5*C2*nf/(135*Nc) - 12271*I*pi*C2*nf/(729*Nc) - C2*lmu**6/(2*Nc**2) + 2*C2*lmu**5*ly/Nc**2 - 13*C2*lmu**5/(9*Nc**2) + I*pi*C2*lmu**5/Nc**2 - 5*C2*lmu**4*ly**2/(2*Nc**2) - 4*C2*lmu**4*ly/(9*Nc**2) + 2*I*pi*C2*lmu**4*ly/Nc**2 + 2*C2*lmu**4*nf**2/(3*Nc**2) - 49*pi**2*C2*lmu**4/(12*Nc**2) + 41*C2*lmu**4/(6*Nc**2) - 67*I*pi*C2*lmu**4/(9*Nc**2) + C2*lmu**3*ly**3/Nc**2 + 143*C2*lmu**3*ly**2/(18*Nc**2) - 9*I*pi*C2*lmu**3*ly**2/Nc**2 - 44*C2*lmu**3*ly*nf**2/(27*Nc**2) - 407*C2*lmu**3*ly/(9*Nc**2) + 47*pi**2*C2*lmu**3*ly/(3*Nc**2) + 112*I*pi*C2*lmu**3*ly/(3*Nc**2) + 146*C2*lmu**3*nf**2/(27*Nc**2) - 44*I*pi*C2*lmu**3*nf**2/(27*Nc**2) + 10*C2*lmu**3*zeta3/Nc**2 - 661*pi**2*C2*lmu**3/(27*Nc**2) + 9359*C2*lmu**3/(108*Nc**2) - 203*I*pi*C2*lmu**3/(3*Nc**2) + 6*I*pi**3*C2*lmu**3/Nc**2 - C2*lmu**2*ly**4/(6*Nc**2) - 11*C2*lmu**2*ly**3/(2*Nc**2) + 5*I*pi*C2*lmu**2*ly**3/Nc**2 + 2*C2*lmu**2*ly**2*nf**2/(3*Nc**2) - 25*pi**2*C2*lmu**2*ly**2/(6*Nc**2) + 737*C2*lmu**2*ly**2/(12*Nc**2) - 139*I*pi*C2*lmu**2*ly**2/(6*Nc**2) - 8*C2*lmu**2*ly*nf**2/Nc**2 - 4*I*pi*C2*lmu**2*ly*zeta2/Nc**2 + 6*C2*lmu**2*ly*zeta3/Nc**2 - 4207*C2*lmu**2*ly/(18*Nc**2) + 4*pi**2*C2*lmu**2*ly/Nc**2 + 16*I*pi**3*C2*lmu**2*ly/(3*Nc**2) + 437*I*pi*C2*lmu**2*ly/(3*Nc**2) + 8*pi**2*C2*lmu**2*nf**2/(9*Nc**2) + 1627*C2*lmu**2*nf**2/(81*Nc**2) - 20*I*pi*C2*lmu**2*nf**2/(3*Nc**2) + 38*C2*lmu**2*zeta2**2/(5*Nc**2) + 14*pi**2*C2*lmu**2*zeta2/(3*Nc**2) + 4*I*pi*C2*lmu**2*zeta2/(3*Nc**2) - 658*C2*lmu**2*zeta3/(9*Nc**2) + 34*I*pi*C2*lmu**2*zeta3/Nc**2 - 2111*pi**2*C2*lmu**2/(36*Nc**2) - 359*pi**4*C2*lmu**2/(72*Nc**2) + 429473*C2*lmu**2/(1296*Nc**2) - 4321*I*pi*C2*lmu**2/(18*Nc**2) - 136*I*pi**3*C2*lmu**2/(9*Nc**2) + C2*lmu*ly**5/(6*Nc**2) - C2*lmu*ly**4/(4*Nc**2) - I*pi*C2*lmu*ly**4/(6*Nc**2) - 24*C2*lmu*ly**3/Nc**2 + 11*pi**2*C2*lmu*ly**3/(6*Nc**2) + 2*I*pi*C2*lmu*ly**3/(3*Nc**2) + 20*C2*lmu*ly**2*nf**2/(9*Nc**2) + 8*I*pi*C2*lmu*ly**2*zeta2/Nc**2 - 21*C2*lmu*ly**2*zeta3/Nc**2 - 50*pi**2*C2*lmu*ly**2/(9*Nc**2) + 7411*C2*lmu*ly**2/(54*Nc**2) - 187*I*pi*C2*lmu*ly**2/(3*Nc**2) + 25*I*pi**3*C2*lmu*ly**2/(2*Nc**2) - 1288*C2*lmu*ly*nf**2/(81*Nc**2) + 8*pi**2*C2*lmu*ly*nf**2/(9*Nc**2) - 126*C2*lmu*ly*zeta2**2/(5*Nc**2) - 30*pi**2*C2*lmu*ly*zeta2/Nc**2 - 44*I*pi*C2*lmu*ly*zeta2/(3*Nc**2) + 1550*C2*lmu*ly*zeta3/(9*Nc**2) - 88*I*pi*C2*lmu*ly*zeta3/Nc**2 - 149*pi**4*C2*lmu*ly/(9*Nc**2) - 82817*C2*lmu*ly/(162*Nc**2) + 413*pi**2*C2*lmu*ly/(18*Nc**2) - 215*I*pi**3*C2*lmu*ly/(9*Nc**2) + 5054*I*pi*C2*lmu*ly/(27*Nc**2) + 8*I*pi*C2*lmu*nf**2*zeta2/(3*Nc**2) + 164*C2*lmu*nf**2*zeta3/(27*Nc**2) + 23*pi**2*C2*lmu*nf**2/(9*Nc**2) + 49655*C2*lmu*nf**2/(1458*Nc**2) - 712*I*pi*C2*lmu*nf**2/(81*Nc**2) + 389*C2*lmu*zeta2**2/(5*Nc**2) - 278*I*pi*C2*lmu*zeta2**2/(5*Nc**2) + 259*pi**2*C2*lmu*zeta2/(3*Nc**2) - 170*I*pi**3*C2*lmu*zeta2/(3*Nc**2) + 4*I*pi*C2*lmu*zeta2/Nc**2 - 1570*C2*lmu*zeta3/(3*Nc**2) + 56*pi**2*C2*lmu*zeta3/Nc**2 + 2270*I*pi*C2*lmu*zeta3/(9*Nc**2) + 120*C2*lmu*zeta5/Nc**2 + 104*pi**4*C2*lmu/(135*Nc**2) + 7955*C2*lmu/(12*Nc**2) + 62005*pi**2*C2*lmu/(648*Nc**2) - 218459*I*pi*C2*lmu/(648*Nc**2) - 230*I*pi**3*C2*lmu/(9*Nc**2) + 431*I*pi**5*C2*lmu/(180*Nc**2) - 11*C2*ly**6/(180*Nc**2) + 11*C2*ly**5/(20*Nc**2) - I*pi*C2*ly**5/(30*Nc**2) - C2*ly**4*nf**2/(54*Nc**2) - 5*pi**2*C2*ly**4/(3*Nc**2) + 67*C2*ly**4/(72*Nc**2) + 55*I*pi*C2*ly**4/(36*Nc**2) + 2*C2*ly**3*nf**2/(27*Nc**2) - 10*I*pi*C2*ly**3*zeta2/(3*Nc**2) + 31*C2*ly**3*zeta3/(3*Nc**2) - 761*C2*ly**3/(54*Nc**2) + 70*pi**2*C2*ly**3/(27*Nc**2) - 49*I*pi**3*C2*ly**3/(9*Nc**2) + 5*I*pi*C2*ly**3/Nc**2 - pi**2*C2*ly**2*nf**2/(9*Nc**2) + 50*C2*ly**2*nf**2/(27*Nc**2) - 491*C2*ly**2*zeta2**2/(10*Nc**2) - 89*pi**2*C2*ly**2*zeta2/(6*Nc**2) + 75*I*pi*C2*ly**2*zeta2/Nc**2 - 1243*C2*ly**2*zeta3/(18*Nc**2) + 97*I*pi*C2*ly**2*zeta3/Nc**2 - 589*pi**2*C2*ly**2/(24*Nc**2) + 90593*C2*ly**2/(648*Nc**2) + 104*pi**4*C2*ly**2/(15*Nc**2) - 1669*I*pi*C2*ly**2/(27*Nc**2) - 7*I*pi**3*C2*ly**2/(3*Nc**2) + 104*C2*ly*nf**2*zeta3/(27*Nc**2) - 10492*C2*ly*nf**2/(729*Nc**2) + 46*pi**2*C2*ly*nf**2/(27*Nc**2) + 1694*C2*ly*zeta2**2/(15*Nc**2) - 1126*I*pi*C2*ly*zeta2**2/(5*Nc**2) + 524*pi**2*C2*ly*zeta2/(9*Nc**2) - 57*I*pi**3*C2*ly*zeta2/Nc**2 + 770*I*pi*C2*ly*zeta2/(3*Nc**2) - 180*pi**2*C2*ly*zeta3/Nc**2 + 2482*C2*ly*zeta3/(9*Nc**2) - 500*I*pi*C2*ly*zeta3/(3*Nc**2) - 107*C2*ly*zeta5/Nc**2 - 1243*pi**4*C2*ly/(108*Nc**2) - 145709*C2*ly/(324*Nc**2) + 20911*pi**2*C2*ly/(324*Nc**2) - 944*I*pi**3*C2*ly/(9*Nc**2) + 6434*I*pi*C2*ly/(27*Nc**2) + 377*I*pi**5*C2*ly/(36*Nc**2) + 2*C2*nf**2*zeta2**2/Nc**2 - 2*pi**2*C2*nf**2*zeta2/(3*Nc**2) + 40*I*pi*C2*nf**2*zeta2/(9*Nc**2) + 3824*C2*nf**2*zeta3/(243*Nc**2) + 56*I*pi*C2*nf**2*zeta3/(27*Nc**2) + 164*pi**4*C2*nf**2/(1215*Nc**2) + 13*pi**2*C2*nf**2/(9*Nc**2) + 441631*C2*nf**2/(26244*Nc**2) - 2608*I*pi*C2*nf**2/(729*Nc**2) - 1628*C2*zeta2**3/(105*Nc**2) + 20531*C2*zeta2**2/(60*Nc**2) + 1877*pi**2*C2*zeta2**2/(30*Nc**2) + 5999*I*pi*C2*zeta2**2/(30*Nc**2) + 98*I*pi*C2*zeta2*zeta3/Nc**2 + 1289*pi**4*C2*zeta2/(90*Nc**2) + 9821*pi**2*C2*zeta2/(36*Nc**2) - 25*I*pi**3*C2*zeta2/(3*Nc**2) + 98*I*pi*C2*zeta2/(3*Nc**2) - 251*C2*zeta3**2/(3*Nc**2) - 75683*C2*zeta3/(54*Nc**2) - 479*pi**2*C2*zeta3/(18*Nc**2) - 122*I*pi**3*C2*zeta3/(3*Nc**2) + 931*I*pi*C2*zeta3/(3*Nc**2) + 4129*C2*zeta5/(18*Nc**2) - 481*I*pi*C2*zeta5/Nc**2 - 423521*pi**4*C2/(19440*Nc**2) - 214429*pi**6*C2/(136080*Nc**2) + 832741*C2/(1296*Nc**2) + 1960705*pi**2*C2/(7776*Nc**2) - 1709*I*pi**3*C2/(81*Nc**2) + 7226*I*pi*C2/(27*Nc**2) + 10*I*pi**5*C2/(3*Nc**2) - 5*C2*lmu**5*nf/(9*Nc**3) + 22*C2*lmu**4*ly*nf/(9*Nc**3) - 16*C2*lmu**4*nf/(3*Nc**3) + 22*I*pi*C2*lmu**4*nf/(9*Nc**3) - 31*C2*lmu**3*ly**2*nf/(9*Nc**3) + 146*C2*lmu**3*ly*nf/(9*Nc**3) - 16*I*pi*C2*lmu**3*ly*nf/(3*Nc**3) - 707*C2*lmu**3*nf/(27*Nc**3) + 49*pi**2*C2*lmu**3*nf/(27*Nc**3) + 44*I*pi*C2*lmu**3*nf/(3*Nc**3) + 5*C2*lmu**2*ly**3*nf/(3*Nc**3) - 85*C2*lmu**2*ly**2*nf/(6*Nc**3) + 5*I*pi*C2*lmu**2*ly**2*nf/(3*Nc**3) + 4*pi**2*C2*lmu**2*ly*nf/(3*Nc**3) + 482*C2*lmu**2*ly*nf/(9*Nc**3) - 50*I*pi*C2*lmu**2*ly*nf/(3*Nc**3) - 4*I*pi*C2*lmu**2*nf*zeta2/(3*Nc**3) + 82*C2*lmu**2*nf*zeta3/(9*Nc**3) - 22013*C2*lmu**2*nf/(324*Nc**3) + 25*pi**2*C2*lmu**2*nf/(18*Nc**3) + 16*I*pi**3*C2*lmu**2*nf/(9*Nc**3) + 395*I*pi*C2*lmu**2*nf/(9*Nc**3) - C2*lmu*ly**4*nf/(6*Nc**3) + 4*C2*lmu*ly**3*nf/Nc**3 - 1351*C2*lmu*ly**2*nf/(54*Nc**3) + 20*pi**2*C2*lmu*ly**2*nf/(9*Nc**3) + 4*I*pi*C2*lmu*ly**2*nf/(3*Nc**3) + 8*I*pi*C2*lmu*ly*nf*zeta2/(3*Nc**3) - 20*C2*lmu*ly*nf*zeta3/(9*Nc**3) + 35*pi**2*C2*lmu*ly*nf/(9*Nc**3) + 13565*C2*lmu*ly*nf/(162*Nc**3) - 692*I*pi*C2*lmu*ly*nf/(27*Nc**3) + 44*I*pi**3*C2*lmu*ly*nf/(9*Nc**3) - 10*C2*lmu*nf*zeta2**2/Nc**3 - 46*pi**2*C2*lmu*nf*zeta2/(3*Nc**3) - 4*I*pi*C2*lmu*nf*zeta2/Nc**3 + 584*C2*lmu*nf*zeta3/(9*Nc**3) - 20*I*pi*C2*lmu*nf*zeta3/(9*Nc**3) - 1519*pi**2*C2*lmu*nf/(162*Nc**3) - 19321*C2*lmu*nf/(216*Nc**3) + 47*pi**4*C2*lmu*nf/(108*Nc**3) + 17*I*pi**3*C2*lmu*nf/(9*Nc**3) + 6587*I*pi*C2*lmu*nf/(162*Nc**3) - C2*ly**5*nf/(30*Nc**3) - 5*C2*ly**4*nf/(36*Nc**3) + I*pi*C2*ly**4*nf/(18*Nc**3) - 25*pi**2*C2*ly**3*nf/(27*Nc**3) + 49*C2*ly**3*nf/(27*Nc**3) + 2*I*pi*C2*ly**3*nf/(3*Nc**3) + 168*C2*ly**2*nf*zeta2**2/(5*Nc**3) + 8*pi**2*C2*ly**2*nf*zeta2/Nc**3 - 14*I*pi*C2*ly**2*nf*zeta2/(3*Nc**3) + 77*C2*ly**2*nf*zeta3/(9*Nc**3) - 34*pi**4*C2*ly**2*nf/(15*Nc**3) - 10163*C2*ly**2*nf/(648*Nc**3) + 35*pi**2*C2*ly**2*nf/(12*Nc**3) - 98*I*pi*C2*ly**2*nf/(27*Nc**3) + I*pi**3*C2*ly**2*nf/(9*Nc**3) + 302*C2*ly*nf*zeta2**2/(3*Nc**3) + 178*pi**2*C2*ly*nf*zeta2/(9*Nc**3) + 272*I*pi*C2*ly*nf*zeta2/(3*Nc**3) - 58*C2*ly*nf*zeta3/(3*Nc**3) + 104*I*pi*C2*ly*nf*zeta3/(3*Nc**3) - 973*pi**4*C2*ly*nf/(135*Nc**3) + 823*pi**2*C2*ly*nf/(162*Nc**3) + 9607*C2*ly*nf/(162*Nc**3) - 20*I*pi**3*C2*ly*nf/(3*Nc**3) - 848*I*pi*C2*ly*nf/(27*Nc**3) + 1908*C2*nf*zeta2**3/(35*Nc**3) - 6*pi**2*C2*nf*zeta2**2/Nc**3 - 494*C2*nf*zeta2**2/(15*Nc**3) - 416*I*pi*C2*nf*zeta2**2/(15*Nc**3) - 134*pi**2*C2*nf*zeta2/(9*Nc**3) + pi**4*C2*nf*zeta2/(5*Nc**3) - 80*I*pi**3*C2*nf*zeta2/(9*Nc**3) + 10*I*pi*C2*nf*zeta2/(3*Nc**3) - 96*C2*nf*zeta3**2/Nc**3 - 218*pi**2*C2*nf*zeta3/(9*Nc**3) + 30847*C2*nf*zeta3/(81*Nc**3) - 476*I*pi*C2*nf*zeta3/(9*Nc**3) - 1636*C2*nf*zeta5/(9*Nc**3) - 323*pi**6*C2*nf/(630*Nc**3) - 3329*pi**4*C2*nf/(2430*Nc**3) - 145*C2*nf/(972*Nc**3) + 13567*pi**2*C2*nf/(243*Nc**3) - 538*I*pi**3*C2*nf/(81*Nc**3) + 403*I*pi*C2*nf/(4*Nc**3) + 343*I*pi**5*C2*nf/(270*Nc**3) + C2*lmu**6/(6*Nc**4) - C2*lmu**5*ly/Nc**4 + 3*C2*lmu**5/(2*Nc**4) - I*pi*C2*lmu**5/Nc**4 + 9*C2*lmu**4*ly**2/(4*Nc**4) - 13*C2*lmu**4*ly/(2*Nc**4) + 4*I*pi*C2*lmu**4*ly/Nc**4 - 11*pi**2*C2*lmu**4/(6*Nc**4) + 17*C2*lmu**4/(2*Nc**4) - 6*I*pi*C2*lmu**4/Nc**4 - 7*C2*lmu**3*ly**3/(3*Nc**4) + 19*C2*lmu**3*ly**2/(2*Nc**4) - 5*I*pi*C2*lmu**3*ly**2/Nc**4 - 28*C2*lmu**3*ly/Nc**4 + 10*pi**2*C2*lmu**3*ly/(3*Nc**4) + 14*I*pi*C2*lmu**3*ly/Nc**4 - 12*C2*lmu**3*zeta3/Nc**4 - 4*pi**2*C2*lmu**3/Nc**4 + 111*C2*lmu**3/(4*Nc**4) - 25*I*pi*C2*lmu**3/Nc**4 + 2*I*pi**3*C2*lmu**3/(3*Nc**4) + 13*C2*lmu**2*ly**4/(12*Nc**4) - 16*C2*lmu**2*ly**3/(3*Nc**4) + 2*I*pi*C2*lmu**2*ly**3/Nc**4 - 13*pi**2*C2*lmu**2*ly**2/(12*Nc**4) + 113*C2*lmu**2*ly**2/(4*Nc**4) - 6*I*pi*C2*lmu**2*ly**2/Nc**4 + 32*C2*lmu**2*ly*zeta3/Nc**4 - 63*C2*lmu**2*ly/Nc**4 - 19*pi**2*C2*lmu**2*ly/(6*Nc**4) - 2*I*pi**3*C2*lmu**2*ly/(3*Nc**4) + 42*I*pi*C2*lmu**2*ly/Nc**4 + 5*C2*lmu**2*zeta2**2/Nc**4 + 19*pi**2*C2*lmu**2*zeta2/(3*Nc**4) - 59*C2*lmu**2*zeta3/Nc**4 + 32*I*pi*C2*lmu**2*zeta3/Nc**4 - 77*pi**4*C2*lmu**2/(72*Nc**4) - 101*pi**2*C2*lmu**2/(12*Nc**4) + 1051*C2*lmu**2/(16*Nc**4) - 85*I*pi*C2*lmu**2/(2*Nc**4) - 11*I*pi**3*C2*lmu**2/(3*Nc**4) - C2*lmu*ly**5/(6*Nc**4) + 11*C2*lmu*ly**4/(12*Nc**4) - I*pi*C2*lmu*ly**4/(6*Nc**4) - 9*C2*lmu*ly**3/Nc**4 + 3*pi**2*C2*lmu*ly**3/(2*Nc**4) - 4*I*pi*C2*lmu*ly**3/(3*Nc**4) - 22*C2*lmu*ly**2*zeta3/Nc**4 + 31*pi**2*C2*lmu*ly**2/(12*Nc**4) + 285*C2*lmu*ly**2/(8*Nc**4) - 13*I*pi*C2*lmu*ly**2/Nc**4 + 11*I*pi**3*C2*lmu*ly**2/(2*Nc**4) - 10*C2*lmu*ly*zeta2**2/Nc**4 - 38*pi**2*C2*lmu*ly*zeta2/(3*Nc**4) + 82*C2*lmu*ly*zeta3/Nc**4 - 32*I*pi*C2*lmu*ly*zeta3/Nc**4 - 115*pi**4*C2*lmu*ly/(36*Nc**4) - 793*C2*lmu*ly/(8*Nc**4) - 8*pi**2*C2*lmu*ly/(3*Nc**4) - 13*I*pi**3*C2*lmu*ly/(3*Nc**4) + 28*I*pi*C2*lmu*ly/Nc**4 + 15*C2*lmu*zeta2**2/Nc**4 - 10*I*pi*C2*lmu*zeta2**2/Nc**4 + 19*pi**2*C2*lmu*zeta2/Nc**4 - 38*I*pi**3*C2*lmu*zeta2/(3*Nc**4) - 148*C2*lmu*zeta3/Nc**4 + 32*pi**2*C2*lmu*zeta3/(3*Nc**4) + 70*I*pi*C2*lmu*zeta3/Nc**4 - 60*C2*lmu*zeta5/Nc**4 + 23*pi**4*C2*lmu/(120*Nc**4) + 1495*C2*lmu/(16*Nc**4) + 103*pi**2*C2*lmu/(4*Nc**4) - 415*I*pi*C2*lmu/(8*Nc**4) - 31*I*pi**3*C2*lmu/(6*Nc**4) + 29*I*pi**5*C2*lmu/(36*Nc**4) - C2*ly**6/(144*Nc**4) + C2*ly**5/(24*Nc**4) + I*pi*C2*ly**5/(15*Nc**4) - 131*pi**2*C2*ly**4/(144*Nc**4) + 7*C2*ly**4/(24*Nc**4) + I*pi*C2*ly**4/Nc**4 - 2*I*pi*C2*ly**3*zeta2/Nc**4 + 17*C2*ly**3*zeta3/(3*Nc**4) - 5*pi**2*C2*ly**3/(12*Nc**4) - 23*C2*ly**3/(6*Nc**4) - 5*I*pi**3*C2*ly**3/(3*Nc**4) + 2*I*pi*C2*ly**3/Nc**4 - 457*C2*ly**2*zeta2**2/(20*Nc**4) - 103*pi**2*C2*ly**2*zeta2/(12*Nc**4) + 73*I*pi*C2*ly**2*zeta2/(3*Nc**4) - 15*C2*ly**2*zeta3/(2*Nc**4) + 30*I*pi*C2*ly**2*zeta3/Nc**4 - 43*pi**2*C2*ly**2/(6*Nc**4) + 827*C2*ly**2/(32*Nc**4) + 1501*pi**4*C2*ly**2/(720*Nc**4) - 14*I*pi**3*C2*ly**2/(9*Nc**4) - 2*I*pi*C2*ly**2/Nc**4 - 104*C2*ly*zeta2**2/(5*Nc**4) - 99*I*pi*C2*ly*zeta2**2/Nc**4 - 74*pi**2*C2*ly*zeta2/(3*Nc**4) - 23*I*pi**3*C2*ly*zeta2/Nc**4 + 352*I*pi*C2*ly*zeta2/(3*Nc**4) - 157*pi**2*C2*ly*zeta3/(3*Nc**4) + 197*C2*ly*zeta3/(2*Nc**4) + 16*I*pi*C2*ly*zeta3/Nc**4 - 15*C2*ly*zeta5/Nc**4 - 1219*C2*ly/(16*Nc**4) - 4*pi**2*C2*ly/Nc**4 + 77*pi**4*C2*ly/(18*Nc**4) - 326*I*pi**3*C2*ly/(9*Nc**4) + 50*I*pi*C2*ly/Nc**4 + 67*I*pi**5*C2*ly/(15*Nc**4) + 209*C2*zeta2**3/(70*Nc**4) + 2971*C2*zeta2**2/(40*Nc**4) + 539*pi**2*C2*zeta2**2/(30*Nc**4) + 1093*I*pi*C2*zeta2**2/(30*Nc**4) - 4*I*pi*C2*zeta2*zeta3/Nc**4 + 1783*pi**4*C2*zeta2/(360*Nc**4) + 1813*pi**2*C2*zeta2/(24*Nc**4) - 32*I*pi**3*C2*zeta2/(9*Nc**4) + 60*I*pi*C2*zeta2/Nc**4 - 70*C2*zeta3**2/Nc**4 - 92*pi**2*C2*zeta3/(3*Nc**4) - 145*C2*zeta3/(3*Nc**4) - 20*I*pi**3*C2*zeta3/(3*Nc**4) + 144*I*pi*C2*zeta3/Nc**4 - 1057*C2*zeta5/(6*Nc**4) - 169*I*pi*C2*zeta5/Nc**4 - 100663*pi**6*C2/(136080*Nc**4) - 7289*pi**4*C2/(1440*Nc**4) + 5599*C2/(48*Nc**4) + 5375*pi**2*C2/(144*Nc**4) - 473*I*pi**3*C2/(18*Nc**4) + 89*I*pi**5*C2/(135*Nc**4) + 259*I*pi*C2/(3*Nc**4)"
}

==> anc/numbers/deposit/AMP/matching/m4_compare.out <==
=== (1)-(2) Lt-dependent LL terms: data (mu^2=|t|) vs equations (kappa=+1) ===
(1, '1', '+', 2): data (Nc - 1)*(Nc + 1)/(2*Nc) | equations (Nc - 1)*(Nc + 1)/(2*Nc) | diff 0 | kappa=-1 diff 0
(1, '1', '-', 1): data (Nc**2 + 3)/(2*Nc) | equations (Nc**2 + 3)/(2*Nc) | diff 0 | kappa=-1 diff 4/Nc
(1, '8', '+', 2): data -(2*Nc**2 + 1)/(2*Nc) | equations -(2*Nc**2 + 1)/(2*Nc) | diff 0 | kappa=-1 diff 0
(1, '8', '-', 1): data (2*Nc**2 + 3)/(2*Nc) | equations (2*Nc**2 + 3)/(2*Nc) | diff 0 | kappa=-1 diff 2*Nc + 4/Nc
(2, '1', '+', 4): data (Nc - 1)**2*(Nc + 1)**2/(12*Nc**2) | equations (Nc - 1)**2*(Nc + 1)**2/(12*Nc**2) | diff 0 | kappa=-1 diff 0
(2, '1', '-', 3): data (Nc**4 - 2*Nc**2 - 5)/(6*Nc**2) | equations (Nc**4 - 2*Nc**2 - 5)/(6*Nc**2) | diff 0 | kappa=-1 diff -2/Nc**2
(2, '8', '+', 4): data (2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2) | equations (2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2) | diff 0 | kappa=-1 diff 0
(2, '8', '-', 3): data -(19*Nc**2 + 5)/(6*Nc**2) | equations -(19*Nc**2 + 5)/(6*Nc**2) | diff 0 | kappa=-1 diff -7 - 2/Nc**2

=== one-loop terms not fixed at LL (mu^2 = |t|) ===
(1, '1', '+', 1): data -5*Nc/3 + 2*nf/3 - 2/Nc  [data + beta0 (for Lt^1) or + beta0/2 (odd constants): 2*(Nc - 1)*(Nc + 1)/Nc] | equations 0
(1, '8', '+', 1): data -2*Nc/3 + 2*nf/3 - 2/Nc  [data + beta0 (for Lt^1) or + beta0/2 (odd constants): (3*Nc**2 - 2)/Nc] | equations 0
(1, '1', '+', 0): data 13*Nc/9 - 10*nf/9 + zeta2*(13*Nc/4 - 13/(4*Nc)) + 8/Nc  [data + beta0 (for Lt^1) or + beta0/2 (odd constants): (117*Nc**2*zeta2 + 118*Nc**2 - 52*Nc*nf - 117*zeta2 + 288)/(36*Nc)] | equations -3*zeta2*(Nc**2 + 7)/(4*Nc)
(1, '8', '+', 0): data 13*Nc/9 - 10*nf/9 + zeta2*(5*Nc/2 - 13/(4*Nc)) + 8/Nc  [data + beta0 (for Lt^1) or + beta0/2 (odd constants): (90*Nc**2*zeta2 + 118*Nc**2 - 52*Nc*nf - 117*zeta2 + 288)/(36*Nc)] | equations -3*zeta2*(6*Nc**2 + 7)/(4*Nc)
(1, '1', '-', 0): data -5*Nc/6 + nf/3 - 1/Nc  [data + beta0 (for Lt^1) or + beta0/2 (odd constants): (Nc - 1)*(Nc + 1)/Nc] | equations 0
(1, '8', '-', 0): data -Nc/3 + nf/3 - 1/Nc  [data + beta0 (for Lt^1) or + beta0/2 (odd constants): (3*Nc**2 - 2)/(2*Nc)] | equations 0

=== (3) zeta2 Lt^2, positive-signature singlet, two loops (mu^2 = |t|) ===
data zeta2 part: -5*Nc**2/4 - 7/2 - 41/(4*Nc**2)  ; n_f dependence: False
data decomposition: {alpha: -15, beta: 48, gamma: -41}   (C_F-free part alpha = value at N=1: -15 )
equations [kappa=+1, full psi^+] (no matching constants, ell=0): {alpha: -15, beta: 36, gamma: -15}
equations [kappa=-1] (no matching constants, ell=0): {alpha: -21, beta: 84, gamma: -87}
equations [no psi^+ term] (no matching constants, ell=0): {alpha: 0, beta: 0, gamma: -3}
parts of the kappa=+1 psi^+ term in the C_F-free coefficient (normalized): b_A^2 part +3, T_rc^2 part -18, total -15

=== (4) relation: two-loop zeta2 Lt^2 - 2 C_F * one-loop zeta2 constant (positive singlet) ===
one-loop zeta2 constant (data, normalized): 13*(Nc - 1)*(Nc + 1)/(4*Nc)
data relation decomposition: {alpha: -15, beta: 48, gamma: -54}
-S_3/(4 C_F) decomposition   : {alpha: -15, beta: 48, gamma: -36}
difference (only C_F^2 allowed: 24 ell + r, with r the scalar one-loop matching constant): {alpha: 0, beta: 0, gamma: -18}

=== (5) scale dependence of the zeta2 Lt^2 positive-singlet coefficient ===
as polynomial in lambda (constant lambda = ln(mu^2/|t|)): -5*Nc**2/4 - 7/2 - 41/(4*Nc**2)
mu^2 = s is not signature covariant (lambda = Lt -/+ Delta/2 in regions I/II); use mu^2 proportional to |t|.


==> anc/numbers/deposit/AMP/matching/m4_compare.py <==
"""
m4_compare.py  (strand MATCHING, SymPy)

Comparison of the forward-limit finite remainders (m3_expand_data.py -> m3_coeffs.json, mu^2 = |t| e^lambda)
with the amplitude-level content of the infrared evolution equations of the paper (eq. (system)),
solved here again in SU(N) (same solver as m2_iree_matching.py, written as a function), both
normalized to the Born term of each t-channel colour channel R (singlet 1, octet 8 = adjoint A).

Items:
 (1) one loop: every Lt-dependent term (LL of both signatures), and the Lt^1, Lt^0 terms (not predicted);
 (2) two loops: LL (Lt^4 even, Delta Lt^3 odd) in both channels;
 (3) the zeta_2 Lt^2 coefficient of the positive-signature singlet at two loops: its part that is not
     proportional to C_F (value at C_F = 0, C_A = 1 of the colour decomposition alpha C_A^2 + beta C_F C_A
     + gamma C_F^2; in SU(N) the value of the Laurent polynomial at N = 1), which the matching constants
     cannot reach (m2_iree_matching.py), compared with the prediction and with alternatives;
 (4) the relation [two-loop zeta2 Lt^2] - 2 C_F [one-loop zeta2 Lt^0] = -S_3/(4 C_F) + (C_F^2 terms);
 (5) scale dependence: the same coefficient for constant lambda = ln(mu^2/|t|), and for mu^2 = s.
"""
import json
import sympy as sp

N, nf, z2, z3, lam, Lt, D = sp.symbols('Nc nf zeta2 zeta3 lambda Lt Delta')
w, a = sp.symbols('w a')
CF = (N**2 - 1) / (2 * N)
CA = N

raw = json.load(open('m3_coeffs.json'))
loc = {'Nc': N, 'nf': nf, 'zeta2': z2, 'zeta3': z3, 'lam': lam}
data = {}
for k, v in raw.items():
    Lp, R, s, m = eval(k)
    data[(Lp, R, s, m)] = sp.sympify(v.replace('lambda', 'lam'), locals=loc)

# ---------------------------------------------------------------------------- IREE solver (SU(N))
def iree(kappa=1, psiplus_on=True, ORD=6):
    bA = -1 / (2 * N)
    b = {'1': CF, 'A': bA}
    C = {'1': 0, 'A': CA}
    T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
    chan = ('1', 'A')
    def trunc(e, lo=-12, hi=ORD):
        e = sp.expand(e)
        return sum(e.coeff(w, p) * w**p for p in range(lo, hi + 1))
    def ser(f, n=ORD + 4):
        return trunc(sp.series(f, w, 0, n).removeO())
    phi = {'p': ser(D / 2 * sp.tanh(w * D / 2)), 'm': ser(D / 2 * sp.coth(w * D / 2))}
    psi = {'p': ser(D * sp.tanh(w * D / 2)) if psiplus_on else 0, 'm': ser(D * sp.coth(w * D / 2))}
    eta = {'p': ser(sp.cosh(w * D / 2), 12), 'm': ser(sp.sinh(w * D / 2), 12)}
    other = {'p': 'm', 'm': 'p'}
    f = {1: {}, 2: {}, 3: {}}
    for R in chan:
        for s in ('p', 'm'):
            f[1][(R, s)] = 2 * b[R] / w
    for n in (2, 3):
        for R in chan:
            for s in ('p', 'm'):
                fm = f[n - 1][(R, s)]
                rhs = 2 * C[R] * (sp.diff(fm, w) + phi[s] * fm)
                rhs += sum(f[j][(R, s)] * f[n - j][(R, s)] for j in range(1, n))
                rhs += 2 * kappa * psi[s] * sum(T[(R, Rp)] * f[n - 1][(Rp, other[s])] for Rp in chan)
                f[n][(R, s)] = trunc(sp.expand(rhs / w))
    A = {}
    ex = sum((w * Lt)**k / sp.factorial(k) for k in range(0, 12))
    for n in (1, 2, 3):
        for R in chan:
            for s in ('p', 'm'):
                prod = sp.expand(trunc(ex * eta[s], -1, 14) * f[n][(R, s)])
                A[(n, R, s)] = sp.expand(prod.coeff(w, -1))
    # normalized to the Born of the channel: H^(L)_R / H^(0)_R = A^(L+1)_R / A^(1)_R
    out = {}
    for L in (1, 2):
        for R, Rd in (('1', '1'), ('A', '8')):
            for s, sd in (('p', '+'), ('m', '-')):
                e = sp.expand(A[(L + 1, R, s)] / (2 * b[R]))
                if s == 'm':
                    e = sp.expand(e / D)      # coefficient of Delta
                e = sp.expand(e.subs(D**2, -6 * z2).subs(D**4, 36 * z2**2).subs(D**6, -216 * z2**3))
                for m in range(0, 2 * L + 1):
                    out[(L, Rd, sd, m)] = sp.expand(sp.cancel(sp.expand(e.coeff(Lt, m))))
    return out

P = iree(1)
Pm = iree(-1)
P0 = iree(1, psiplus_on=False)

def show(tag, e):
    print(f"  {tag}: {sp.factor(e) if e != 0 else 0}")

print("=== (1)-(2) Lt-dependent LL terms: data (mu^2=|t|) vs equations (kappa=+1) ===")
LLkeys = [(1, '1', '+', 2), (1, '1', '-', 1), (1, '8', '+', 2), (1, '8', '-', 1),
          (2, '1', '+', 4), (2, '1', '-', 3), (2, '8', '+', 4), (2, '8', '-', 3)]
for k in LLkeys:
    dv = sp.expand(data[k].subs(lam, 0))
    pv = P[k]
    print(f"{k}: data {sp.factor(dv)} | equations {sp.factor(pv)} | diff {sp.simplify(dv - pv)} | kappa=-1 diff {sp.simplify(dv - Pm[k])}")

print("\n=== one-loop terms not fixed at LL (mu^2 = |t|) ===")
beta0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
for k in [(1, '1', '+', 1), (1, '8', '+', 1), (1, '1', '+', 0), (1, '8', '+', 0), (1, '1', '-', 0), (1, '8', '-', 0)]:
    dv = sp.expand(data[k].subs(lam, 0))
    print(f"{k}: data {sp.collect(dv, z2)}  [data + beta0 (for Lt^1) or + beta0/2 (odd constants): {sp.factor(sp.expand(dv + (beta0 if k[3]==1 else beta0/2)))}] | equations {sp.factor(P[k])}")

# ---------------------------------------------------------------------------- (3) the psi^+ test
print("\n=== (3) zeta2 Lt^2, positive-signature singlet, two loops (mu^2 = |t|) ===")
k = (2, '1', '+', 2)
dz = sp.expand(data[k].subs(lam, 0)).coeff(z2, 1)
print("data zeta2 part:", sp.expand(dz), " ; n_f dependence:", sp.expand(dz).has(nf))
# decomposition alpha C_A^2 + beta C_F C_A + gamma C_F^2
al, be, ga = sp.symbols('alpha beta gamma')
eqs = sp.Poly(sp.expand((al * CA**2 + be * CF * CA + ga * CF**2 - dz) * N**2), N).coeffs()
sol = sp.solve(eqs, [al, be, ga], dict=True)[0]
print("data decomposition:", sol, "  (C_F-free part alpha = value at N=1:", sp.expand(dz * N**2).subs(N, 1), ")")
for tag, PP in (("kappa=+1, full psi^+", P), ("kappa=-1", Pm), ("no psi^+ term", P0)):
    pz = sp.expand(sp.cancel(sp.expand(PP[k]).coeff(z2, 1)))
    eqp = sp.Poly(sp.expand((al * CA**2 + be * CF * CA + ga * CF**2 - pz) * N**2), N).coeffs()
    sp_ = sp.solve(eqp, [al, be, ga], dict=True)[0]
    print(f"equations [{tag}] (no matching constants, ell=0): {sp_}")
print("parts of the kappa=+1 psi^+ term in the C_F-free coefficient (normalized): b_A^2 part +3, T_rc^2 part -18, total -15")

# ---------------------------------------------------------------------------- (4) relation with the one-loop constant
print("\n=== (4) relation: two-loop zeta2 Lt^2 - 2 C_F * one-loop zeta2 constant (positive singlet) ===")
d1 = sp.expand(data[(1, '1', '+', 0)].subs(lam, 0)).coeff(z2, 1)
rel = sp.expand(dz - 2 * CF * d1)
S3n = -3 * (CA - 2 * CF) * (5 * CA - 6 * CF)     # -S_3/(4 C_F) / zeta2
eqr = sp.Poly(sp.expand((al * CA**2 + be * CF * CA + ga * CF**2 - rel) * N**2), N).coeffs()
solr = sp.solve(eqr, [al, be, ga], dict=True)[0]
eqS = sp.Poly(sp.expand((al * CA**2 + be * CF * CA + ga * CF**2 - S3n) * N**2), N).coeffs()
solS = sp.solve(eqS, [al, be, ga], dict=True)[0]
print("one-loop zeta2 constant (data, normalized):", sp.factor(d1))
print("data relation decomposition:", solr)
print("-S_3/(4 C_F) decomposition   :", solS)
print("difference (only C_F^2 allowed: 24 ell + r, with r the scalar one-loop matching constant):",
      {kk: sp.simplify(solr[kk] - solS[kk]) for kk in solr})

# ---------------------------------------------------------------------------- (5) scale dependence
print("\n=== (5) scale dependence of the zeta2 Lt^2 positive-singlet coefficient ===")
full = sp.expand(data[k])
print("as polynomial in lambda (constant lambda = ln(mu^2/|t|)):", sp.collect(sp.expand(full.coeff(z2, 1)), lam))
# mu^2 = s: lambda = ln(s12/|t|) = Lt + i pi/2 in both regions, i.e. lambda = Lt - Delta/2 in region I and
# Lt + Delta/2 in region II (s12 is s_r in region I and s_c in region II): not a function of (Lt, Delta)
# alone, so mu^2 = s mixes the signatures.  The test is defined at constant lambda (mu^2 proportional to |t|).
print("mu^2 = s is not signature covariant (lambda = Lt -/+ Delta/2 in regions I/II); use mu^2 proportional to |t|.")


==> anc/numbers/deposit/AMP/matching/m5_three_loop.out <==
constants entering the normalized Lt^4 singlet(+) coefficient (any zeta2 order): [beta_1p, c1, ell_1p, kP_1p]
C_F-free part of d/d(constant) of the full Lt^4 coefficient: {'beta_1p': 0, 'c1': 0, 'ell_1p': 0, 'kP_1p': 0}
  d/dbeta_1p (other constants 0, zeta2^0 part) of the normalized Lt^4 coefficient: (Nc - 1)**2*(Nc + 1)**2/(4*Nc**2)   (as C_F-power: d/CF^2 = 1 )
  d/dc1 (other constants 0, zeta2^0 part) of the normalized Lt^4 coefficient: -(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2)   (as C_F-power: d/CF^2 = -1/3 )
  d/dell_1p (other constants 0, zeta2^0 part) of the normalized Lt^4 coefficient: 0   (as C_F-power: d/CF^2 = 0 )
  d/dkP_1p (other constants 0, zeta2^0 part) of the normalized Lt^4 coefficient: (Nc - 1)**2*(Nc + 1)**2/(6*Nc**2)   (as C_F-power: d/CF^2 = 2/3 )
two loops, Lt^2: constants [beta_1p, c1, ell_1p, kP_1p]  C_F-free parts of derivatives: {'ell_1p': 0, 'c1': 0, 'beta_1p': 0, 'kP_1p': 0}
  two loops d/dbeta_1p of the normalized Lt^2 coefficient: (Nc - 1)*(Nc + 1)/Nc
  two loops d/dc1 of the normalized Lt^2 coefficient: -(Nc - 1)*(Nc + 1)/(2*Nc)
  two loops d/dell_1p of the normalized Lt^2 coefficient: 0
  two loops d/dkP_1p of the normalized Lt^2 coefficient: (Nc - 1)*(Nc + 1)/(2*Nc)
normalized zeta2 Lt^4 singlet(+), all constants zero, kappa=+1: -(5*Nc**6 + 65*Nc**4 - 369*Nc**2 - 85)/(32*Nc**3)
   C_F-free part (value at N=1): 12
   kappa=-1: normalized -(5*Nc**6 - 31*Nc**4 - 209*Nc**2 - 245)/(32*Nc**3)  C_F-free part: 15
   no psi^+: normalized -5*(Nc - 1)**3*(Nc + 1)**3/(32*Nc**3)  C_F-free part: 0
three loops, channel 1: even Lt^6 (Nc - 1)**3*(Nc + 1)**3/(144*Nc**3), odd Delta Lt^5 (5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3)
three loops, channel 8: even Lt^6 -(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3), odd Delta Lt^5 -(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3)
control, two loops: C_F-free part of normalized zeta2 Lt^2 singlet(+): -15


==> anc/numbers/deposit/AMP/matching/m5_three_loop.py <==
"""
m5_three_loop.py  (strand MATCHING, SymPy)

Order a^4 (three loops relative to the Born) of the infrared evolution equations, SU(N), with the free
constants of m2_iree_matching.py (one-loop Born corrections beta_{R tau}, quark-pair weights ell_{R tau},
two-loop Born corrections beta2_{R tau}), and the external matching exp(-k O - c - kt T_t^2) with
k = k1 a + k2 a^2 + k3 a^3, c = c1 a + c2 a^2 + c3 a^3.
Checks that the part of the zeta2 Lt^4 coefficient of the positive-signature singlet (normalized to
the singlet Born) that is not proportional to C_F is independent of all these constants, and gives
its value for kappa = +1, kappa = -1 and without the psi^+ term: the three-loop analogue of the
two-loop test of m4_compare.py.
"""
import sympy as sp

N = sp.symbols('Nc', positive=True)
w, Lt, D, a, z2 = sp.symbols('w Lt Delta a zeta2')
CF = (N**2 - 1) / (2 * N)
CA = N
ORD = 8

def solve(kappa=1, psiplus_on=True, general=True):
    bA = -1 / (2 * N)
    b = {'1': CF, 'A': bA}
    C = {'1': 0, 'A': CA}
    T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
    chan = ('1', 'A')
    beta = {(R, s): (sp.Symbol(f'beta_{R}{s}') if general else 0) for R in chan for s in 'pm'}
    beta2 = {(R, s): (sp.Symbol(f'betaB_{R}{s}') if general else 0) for R in chan for s in 'pm'}
    ell = {(R, s): (sp.Symbol(f'ell_{R}{s}') if general else 0) for R in chan for s in 'pm'}
    kP = {(R, s): (sp.Symbol(f'kP_{R}{s}') if general else 0) for R in chan for s in 'pm'}   # quark-pair correction of relative order a
    def trunc(e, lo=-14, hi=ORD):
        e = sp.expand(e)
        return sum(e.coeff(w, p) * w**p for p in range(lo, hi + 1))
    def ser(f, n=ORD + 4):
        return trunc(sp.series(f, w, 0, n).removeO())
    phi = {'p': ser(D / 2 * sp.tanh(w * D / 2)), 'm': ser(D / 2 * sp.coth(w * D / 2))}
    psi = {'p': ser(D * sp.tanh(w * D / 2)) if psiplus_on else 0, 'm': ser(D * sp.coth(w * D / 2))}
    eta = {'p': ser(sp.cosh(w * D / 2), 14), 'm': ser(sp.sinh(w * D / 2), 14)}
    other = {'p': 'm', 'm': 'p'}
    f = {n: {} for n in (1, 2, 3, 4)}
    for R in chan:
        for s in 'pm':
            f[1][(R, s)] = 2 * b[R] / w
    for n in (2, 3, 4):
        for R in chan:
            for s in 'pm':
                rhs = 0
                if n == 2:
                    rhs += 2 * b[R] * beta[(R, s)]
                if n == 3:
                    rhs += 2 * b[R] * beta2[(R, s)]
                fm = f[n - 1][(R, s)]
                rhs += 2 * C[R] * (sp.diff(fm, w) + phi[s] * fm)
                rhs += (1 + ell[(R, s)] * sp.pi**2 * w**2) * sum(f[j][(R, s)] * f[n - j][(R, s)] for j in range(1, n))
                if n >= 3:
                    rhs += kP[(R, s)] * sum(f[j][(R, s)] * f[n - 1 - j][(R, s)] for j in range(1, n - 1))
                rhs += 2 * kappa * psi[s] * sum(T[(R, Rp)] * f[n - 1][(Rp, other[s])] for Rp in chan)
                f[n][(R, s)] = trunc(sp.expand(rhs / w))
    ex = sum((w * Lt)**k / sp.factorial(k) for k in range(0, 14))
    A = {}
    for n in (1, 2, 3, 4):
        for R in chan:
            for s in 'pm':
                prod = sp.expand(trunc(ex * eta[s], -1, 16) * f[n][(R, s)])
                A[(n, R, s)] = sp.expand(prod.coeff(w, -1))
    return A, b, T

def z2sub(e):
    e = sp.expand(e.subs(sp.pi, sp.sqrt(6 * z2)))
    return sp.expand(e.subs(D**2, -6 * z2).subs(D**4, 36 * z2**2).subs(D**6, -216 * z2**3).subs(D**8, 1296 * z2**4))

def Cfree(e):
    """value at N = 1 of a Laurent polynomial in N with a possible overall factor: part not proportional to C_F"""
    e = sp.cancel(e)
    return sp.simplify(e.subs(N, 1))

A, b, T = solve(1)
# external matching
k1, k2, k3, c1, c2, c3, kt = sp.symbols('k1 k2 k3 c1 c2 c3 k_t')
Tt2 = sp.Matrix([[0, 0], [0, CA]])
Trc = sp.Matrix([[0, T[('1', 'A')]], [T[('A', '1')], T[('A', 'A')]]])
Avec = {n: sp.Matrix([A[(n, '1', 'p')] + A[(n, '1', 'm')], A[(n, 'A', 'p')] + A[(n, 'A', 'm')]]) for n in (1, 2, 3, 4)}
Afull = sum((a**n * Avec[n] for n in (1, 2, 3, 4)), sp.zeros(2, 1))
X = -(k1 * a + k2 * a**2 + k3 * a**3) * (Tt2 * Lt - Trc * D) - (c1 * a + c2 * a**2 + c3 * a**3) * sp.eye(2) - kt * a * Tt2
E = sp.eye(2) + X + X * X / 2 + X * X * X / 6
H = (E * Afull).applyfunc(sp.expand)
H4 = sp.expand(H[0].coeff(a, 4))
H4p = sp.expand((H4 + H4.subs(D, -D)) / 2)
coef_full = z2sub(H4p.coeff(Lt, 4))           # all orders in zeta2; constants may themselves contain zeta2
normF = sp.expand(coef_full / (2 * CF))
symsF = sorted(normF.free_symbols - {N, z2}, key=str)
print("constants entering the normalized Lt^4 singlet(+) coefficient (any zeta2 order):", symsF)
print("C_F-free part of d/d(constant) of the full Lt^4 coefficient:",
      {str(s): Cfree(sp.diff(normF, s)) for s in symsF})
def decomp3(e):
    al, be, ga, de = sp.symbols('alpha beta gamma delta')
    e = sp.expand(sp.cancel(e))
    eqs = sp.Poly(sp.expand((al * CA**3 + be * CA**2 * CF + ga * CA * CF**2 + de * CF**3 - e) * N**3), N).coeffs()
    return sp.solve(eqs, [al, be, ga, de], dict=True)
for s_ in symsF:
    d_ = sp.diff(normF, s_)
    # derivative is a polynomial in the other constants and zeta2; decompose its constant-free, zeta2-free part
    d0 = sp.expand(d_.subs({t: 0 for t in symsF}).subs(z2, 0))
    print(f"  d/d{s_} (other constants 0, zeta2^0 part) of the normalized Lt^4 coefficient:", sp.factor(d0),
          "  (as C_F-power: d/CF^2 =", sp.factor(sp.cancel(d0 / CF**2)), ")")
# same check for the two-loop Lt^2 coefficient with the three-loop set of constants
H3 = sp.expand(H[0].coeff(a, 3)); H3p = sp.expand((H3 + H3.subs(D, -D)) / 2)
n3F = sp.expand(z2sub(H3p.coeff(Lt, 2)) / (2 * CF))
print("two loops, Lt^2: constants", sorted(n3F.free_symbols - {N, z2}, key=str),
      " C_F-free parts of derivatives:", {str(s): Cfree(sp.diff(n3F, s)) for s in n3F.free_symbols - {N, z2}})
def decomp2(e):
    al, be, ga = sp.symbols('alpha beta gamma')
    e = sp.expand(sp.cancel(e))
    eqs = sp.Poly(sp.expand((al * CA**2 + be * CA * CF + ga * CF**2 - e) * N**2), N).coeffs()
    return sp.solve(eqs, [al, be, ga], dict=True)
for s_ in sorted(n3F.free_symbols - {N, z2}, key=str):
    d0 = sp.expand(sp.diff(n3F, s_).subs({t: 0 for t in n3F.free_symbols - {N, z2}}).subs(z2, 0))
    print(f"  two loops d/d{s_} of the normalized Lt^2 coefficient:", sp.factor(d0))
coef = coef_full.coeff(z2, 1)
norm = sp.expand(coef / (2 * CF))
syms = sorted(norm.free_symbols - {N}, key=str)
base = norm.subs({s: 0 for s in syms})
print("normalized zeta2 Lt^4 singlet(+), all constants zero, kappa=+1:", sp.factor(sp.cancel(base)))
print("   C_F-free part (value at N=1):", Cfree(base))
for tag, kw in (("kappa=-1", dict(kappa=-1)), ("no psi^+", dict(psiplus_on=False))):
    Ax, bx, _ = solve(general=False, **kw)
    cx = z2sub(Ax[(4, '1', 'p')].coeff(Lt, 4)).coeff(z2, 1)
    print(f"   {tag}: normalized", sp.factor(sp.cancel(cx / (2 * CF))), " C_F-free part:", Cfree(cx / (2 * CF)))
# LL and NLL checks for the three-loop data (normalized), kappa=+1, constants zero
A0, b0, _ = solve(general=False)
for R, Rd in (('1', '1'), ('A', '8')):
    ep = sp.cancel(A0[(4, R, 'p')] / (2 * b0[R]))
    em = sp.cancel(A0[(4, R, 'm')] / (2 * b0[R]) / D)
    print(f"three loops, channel {Rd}: even Lt^6 {sp.factor(sp.expand(ep).coeff(Lt, 6))}, odd Delta Lt^5 {sp.factor(sp.expand(em).coeff(Lt, 5))}")
# two-loop control (must reproduce m4: -15)
c2l = z2sub(A0[(3, '1', 'p')].coeff(Lt, 2)).coeff(z2, 1)
print("control, two loops: C_F-free part of normalized zeta2 Lt^2 singlet(+):", Cfree(c2l / (2 * CF)))


==> anc/numbers/deposit/AMP/matching/m5b_constants.out <==
a^2 Lt^0: normalized zeta2 part = Nc*p_A - Nc*r_A - 3*Nc/4 + ell*(6*Nc - 6/Nc) + p_F*(Nc/2 - 1/(2*Nc)) + r_F*(-Nc/2 + 1/(2*Nc)) - 21/(4*Nc)
a^3 Lt^2: normalized zeta2 part = -3*Nc**2/4 + ell*(12*Nc**2 - 24 + 12/Nc**2) + k_A*(Nc**2/2 - 1/2) + k_F*(Nc**2/4 - 1/2 + 1/(4*Nc**2)) + p_A*(Nc**2 - 1) + p_F*(Nc**2/2 - 1 + 1/(2*Nc**2)) + r_A*(1/2 - Nc**2/2) + r_F*(-Nc**2/4 + 1/2 - 1/(4*Nc**2)) - 21/2 - 15/(4*Nc**2)
a^4 Lt^4: normalized zeta2 part = -5*Nc**3/32 - 65*Nc/32 + ell*(15*Nc**3/4 - 45*Nc/4 + 45/(4*Nc) - 15/(4*Nc**3)) + k_A*(Nc**3/6 - Nc/3 + 1/(6*Nc)) + k_F*(Nc**3/12 - Nc/4 + 1/(4*Nc) - 1/(12*Nc**3)) + p_A*(Nc**3/4 - Nc/2 + 1/(4*Nc)) + p_F*(Nc**3/8 - 3*Nc/8 + 3/(8*Nc) - 1/(8*Nc**3)) + r_A*(-Nc**3/12 + Nc/6 - 1/(12*Nc)) + r_F*(-Nc**3/24 + Nc/8 - 1/(8*Nc) + 1/(24*Nc**3)) + 369/(32*Nc) + 85/(32*Nc**3)

colour decomposition (coefficients of C_A^d, C_A^{d-1} C_F, ..., C_F^d):
a^2 Lt^0: [p_A - r_A - 6, (24*ell + 2*p_F - 2*r_F + 21)/2]
a^3 Lt^2: [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]
a^4 Lt^4: [12, -58, (2*k_A + 3*p_A - r_A + 234)/3, (360*ell + 8*k_F + 12*p_F - 4*r_F - 255)/12]


==> anc/numbers/deposit/AMP/matching/m5b_constants.py <==
"""
m5b_constants.py (strand MATCHING): how the unknown constants enter the zeta2 part of the normalized
positive-signature singlet coefficients at one, two and three loops (equations of the paper, SU(N)).
Constants: beta_1p (one-loop singlet Born correction, relative), c1 (scalar external matching), kP_1p
(quark-pair correction of relative order a), ell_1p (quark-pair weight, pi^2 w^2).  Each of beta, c1, kP is
written as zeta2 * (x_F C_F + x_A C_A) for its zeta2 part; ell is a number.
"""
import sympy as sp
exec(open('m5_three_loop.py').read().split("A, b, T = solve(1)")[0])
A, b, T = solve(1)
pF, pA, rF, rA, kF, kA, ell = sp.symbols('p_F p_A r_F r_A k_F k_A ell')
subsC = {sp.Symbol('beta_1p'): z2 * (pF * CF + pA * CA), sp.Symbol('c1'): z2 * (rF * CF + rA * CA),
         sp.Symbol('kP_1p'): z2 * (kF * CF + kA * CA), sp.Symbol('ell_1p'): ell}
for s in ('beta_1m', 'beta_Ap', 'beta_Am', 'ell_1m', 'ell_Ap', 'ell_Am', 'kP_1m', 'kP_Ap', 'kP_Am', 'betaB_1p', 'betaB_1m', 'betaB_Ap', 'betaB_Am'):
    subsC[sp.Symbol(s)] = 0
res = {}
for n, m in ((2, 0), (3, 2), (4, 4)):
    e = sp.expand(A[(n, '1', 'p')])
    # external scalar matching exp(-c): multiplies by (1 - c1 a + c1^2 a^2/2 ...) ; include to first order in c1
    if n >= 2:
        e = sp.expand(e - sp.Symbol("c1") * sp.expand(A[(n - 1, "1", "p")]))
    e = e.coeff(Lt, m)
    e = sp.expand(sp.expand(e.subs(subsC)).subs(sp.pi, sp.sqrt(6 * z2)))
    e = sp.expand(e.subs(D**2, -6 * z2).subs(D**4, 36 * z2**2).subs(D**6, -216 * z2**3))
    ez = sp.cancel(sp.expand(e.coeff(z2, 1)) / (2 * CF))
    res[(n, m)] = ez
    print(f"a^{n} Lt^{m}: normalized zeta2 part =", sp.collect(sp.expand(ez), [pF, pA, rF, rA, kF, kA, ell]))
# colour decomposition in general-colour monomials (SU(N) is enough to separate them)
def dec(e, deg):
    mons = [CA**(deg - j) * CF**j for j in range(deg + 1)]
    cs = sp.symbols(f'c0:{deg+1}')
    eqs = sp.Poly(sp.expand((sum(c * mo for c, mo in zip(cs, mons)) - e) * N**deg), N).coeffs()
    sol = sp.solve(eqs, cs, dict=True)[0]
    return [sp.factor(sol[c]) for c in cs]
print("\ncolour decomposition (coefficients of C_A^d, C_A^{d-1} C_F, ..., C_F^d):")
for (n, m), e in res.items():
    d = n - 1
    print(f"a^{n} Lt^{m}:", dec(sp.expand(e), d))


==> anc/numbers/deposit/AMP/matching/m6_compare3.out <==
=== three-loop LL: data (mu^2 = |t|) vs equations (kappa = +1) ===
(3, '1', '+', 6) data (Nc - 1)**3*(Nc + 1)**3/(144*Nc**3) | equations (Nc - 1)**3*(Nc + 1)**3/(144*Nc**3) | diff 0
(3, '1', '-', 5) data (5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3) | equations (5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3) | diff 0
(3, '8', '+', 6) data -(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3) | equations -(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3) | diff 0
(3, '8', '-', 5) data -(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3) | equations -(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3) | diff 0

=== three-loop NLL Lt^5 even / Delta Lt^4 odd (equations have no NLL source beyond LL dynamics) ===
(3, '1', '+', 5) data -(Nc - 1)**2*(Nc + 1)**2*(131*Nc**2 - 32*Nc*nf + 45)/(360*Nc**3) | equations 0
(3, '1', '-', 4) data -(131*Nc**6 - 32*Nc**5*nf - 121*Nc**4 + 64*Nc**3*nf - 595*Nc**2 + 136*Nc*nf - 195)/(144*Nc**3) | equations 0
(3, '8', '+', 5) data -(2*Nc**2 + 1)*(280*Nc**4 - 100*Nc**3*nf + 218*Nc**2 - 32*Nc*nf + 45)/(360*Nc**3) | equations 0
(3, '8', '-', 4) data (44*Nc**6 + 16*Nc**5*nf + 1580*Nc**4 - 524*Nc**3*nf + 976*Nc**2 - 136*Nc*nf + 195)/(144*Nc**3) | equations 0

=== zeta2 Lt^4, positive-signature singlet, three loops ===
data zeta2 part: -(67*Nc**6 - 105*Nc**4 - 663*Nc**2 - 451)/(96*Nc**3) ; n_f: False ; lambda dependence of the full zeta2 coefficient: 0
data decomposition: {alpha: 12, beta: -58, delta: -451/12, gamma: 84}
equations [kappa=+1], constants zero: {alpha: 12, beta: -58, delta: -85/4, gamma: 78}
equations [kappa=-1], constants zero: {alpha: 15, beta: -74, delta: -245/4, gamma: 118}
equations [no psi^+], constants zero: {alpha: 0, beta: 0, delta: -5/4, gamma: 0}


==> anc/numbers/deposit/AMP/matching/m6_compare3.py <==
"""
m6_compare3.py  (strand MATCHING, SymPy)

Three-loop comparison: finite remainders at x -> 1 (m3_coeffs.json, L = 3, mu^2 = |t| e^lambda) against
the infrared evolution equations at order a^4 (solver of m5_three_loop.py, all unknown constants zero),
normalized to the Born of each channel.
 - LL: even Lt^6 and odd Delta Lt^5, singlet and octet;
 - the part not proportional to C_F (value at N = 1 of the Laurent polynomial in N; the C_A^3 coefficient
   of alpha C_A^3 + beta C_A^2 C_F + gamma C_A C_F^2 + delta C_F^3) of the zeta2 Lt^4 coefficient of the
   positive-signature singlet; m5_three_loop.py shows that no constant of the matching reaches it.
"""
import json
import sympy as sp
exec(open('m5_three_loop.py').read().split("def z2sub")[0])   # imports N, w, Lt, D, a, z2, CF, CA, solve()

nf, z3, z5, lam = sp.symbols('nf zeta3 zeta5 lam')
raw = json.load(open('m3_coeffs.json'))
loc = {'Nc': N, 'nf': nf, 'zeta2': z2, 'zeta3': z3, 'zeta5': z5, 'lam': lam}
data = {}
for k, v in raw.items():
    Lp, R, s, m = eval(k)
    data[(Lp, R, s, m)] = sp.sympify(v.replace('lambda', 'lam'), locals=loc)

def z2sub(e):
    e = sp.expand(e.subs(sp.pi, sp.sqrt(6 * z2)))
    return sp.expand(e.subs(D**2, -6 * z2).subs(D**4, 36 * z2**2).subs(D**6, -216 * z2**3).subs(D**8, 1296 * z2**4))

def pred(kappa=1, psiplus_on=True):
    A, b, T = solve(kappa=kappa, psiplus_on=psiplus_on, general=False)
    out = {}
    for R, Rd in (('1', '1'), ('A', '8')):
        ep = z2sub(sp.cancel(A[(4, R, 'p')] / (2 * b[R])))
        em = z2sub(sp.cancel(sp.expand(A[(4, R, 'm')] / D) / (2 * b[R])))
        for m in range(7):
            out[(3, Rd, '+', m)] = sp.cancel(sp.expand(ep).coeff(Lt, m))
            out[(3, Rd, '-', m)] = sp.cancel(sp.expand(em).coeff(Lt, m))
    return out

P = pred(1)
print("=== three-loop LL: data (mu^2 = |t|) vs equations (kappa = +1) ===")
for key in [(3, '1', '+', 6), (3, '1', '-', 5), (3, '8', '+', 6), (3, '8', '-', 5)]:
    dv = sp.cancel(data[key].subs(lam, 0))
    print(key, "data", sp.factor(dv), "| equations", sp.factor(P[key]), "| diff", sp.simplify(dv - P[key]))
print("\n=== three-loop NLL Lt^5 even / Delta Lt^4 odd (equations have no NLL source beyond LL dynamics) ===")
for key in [(3, '1', '+', 5), (3, '1', '-', 4), (3, '8', '+', 5), (3, '8', '-', 4)]:
    dv = sp.cancel(data[key].subs(lam, 0))
    print(key, "data", sp.factor(dv), "| equations", sp.factor(P[key]))

key = (3, '1', '+', 4)
dz = sp.expand(sp.expand(data[key].subs(lam, 0)).coeff(z2, 1))
print("\n=== zeta2 Lt^4, positive-signature singlet, three loops ===")
print("data zeta2 part:", sp.factor(sp.cancel(dz)), "; n_f:", dz.has(nf), "; lambda dependence of the full zeta2 coefficient:",
      sp.simplify(sp.expand(data[key]).coeff(z2, 1) - sp.expand(data[key].subs(lam, 0)).coeff(z2, 1)))
al, be, ga, de = sp.symbols('alpha beta gamma delta')
def decomp(e):
    eqs = sp.Poly(sp.expand((al * CA**3 + be * CA**2 * CF + ga * CA * CF**2 + de * CF**3 - e) * N**3), N).coeffs()
    return sp.solve(eqs, [al, be, ga, de], dict=True)[0]
print("data decomposition:", decomp(dz))
for tag, kw in (("kappa=+1", {}), ("kappa=-1", dict(kappa=-1)), ("no psi^+", dict(psiplus_on=False))):
    PP = P if not kw else pred(**kw)
    pz = sp.cancel(sp.expand(PP[key]).coeff(z2, 1))
    print(f"equations [{tag}], constants zero:", decomp(sp.expand(pz)))


==> anc/numbers/deposit/AMP/matching/m7_results.json <==
{
 "_provenance": "strand MATCHING; data side: m3_expand_data.py (SymPy + hpl_x1.py, no Wolfram) on the anc files of arXiv:2108.00055 (processes (7.1) +-+- and (7.2) ++--, x->1, eps^0, mu^2=|t| e^lambda); equations side: m2_iree_matching.py, m4_compare.py, m5_three_loop.py, m5b_constants.py, m6_compare3.py (paper eq. (system), SU(N)). Normalization: coefficient of Lt^m (Lt = ln(s/|t|) - i pi/2) in H^(L)_R/H^(0)_R, R = t-channel singlet (1) or octet (8); odd signature quoted as coefficient of Delta*Lt^m (Delta = -i pi in region s_r>0). Colour decomposition of the zeta2 coefficient of the positive-signature singlet: coefficients of C_A^d, C_A^{d-1}C_F, ..., C_F^d (d = L), unique in SU(N).",
 "one_loop_LL_all_match_kappa_plus1": {"1+ Lt^2": "C_F", "1- Delta Lt": "(N^2+3)/(2N)", "8+ Lt^2": "-(2N^2+1)/(2N)", "8- Delta Lt": "(2N^2+3)/(2N)"},
 "two_loop_LL_all_match_kappa_plus1": {"1+ Lt^4": "C_F^2/3", "1- Delta Lt^3": "(N^4-2N^2-5)/(6N^2)", "8+ Lt^4": "(2N^2+1)(3N^2+1)/(12N^2)", "8- Delta Lt^3": "-(19N^2+5)/(6N^2)"},
 "three_loop_LL_all_match_kappa_plus1": {"1+ Lt^6": "(N^2-1)^3/(144N^3)", "1- Delta Lt^5": "(5N^6+41N^4+31N^2+19)/(240N^3)", "8+ Lt^6": "-(2N^2+1)(60N^4+34N^2+5)/(720N^3)", "8- Delta Lt^5": "-(16N^6-352N^4-244N^2-19)/(240N^3)"},
 "one_loop_zeta2_const_1+": {"data": "13/2 C_F", "equations_constants_zero": "-3/2 (4 C_A - 7 C_F)"},
 "two_loop_zeta2_Lt2_1+": {"data": "[-15, 48, -41]", "equations_kappa+1": "[-15, 36+k_A+2p_A-r_A, -15+48 ell+k_F+2p_F-r_F]", "kappa-1": "[-21, ...]", "no_psi_plus": "[0, 0, -3]", "double_soft_phase_only_Cfree": "-18", "clean_component": "C_A^2: -15 predicted, -15 found"},
 "two_loop_relation_zeta2Lt2_minus_2CF_onelooopconst": {"data": "[-15, 48, -54]", "-S3/(4C_F)": "[-15, 48, -36]", "difference": "C_F^2 only: -18"},
 "three_loop_zeta2_Lt4_1+": {"data": "[12, -58, 84, -451/12]", "equations_kappa+1": "[12, -58, (2k_A+3p_A-r_A+234)/3, (360 ell+8k_F+12p_F-4r_F-255)/12]", "kappa-1": "[15, -74, ...]", "no_psi_plus": "[0, 0, 0, -5/4]", "clean_components": "C_A^3: 12/12, C_A^2 C_F: -58/-58", "consistency": "C_A C_F^2 predicted 84 from p_A-r_A=6 (one loop) and k_A+p_A=6 (two loops); found 84"},
 "scale_dependence": "zeta2 Lt^2 (two loops) and zeta2 Lt^4 (three loops) of 1+ independent of constant lambda = ln(mu^2/|t|); mu^2 = s mixes signatures",
 "nf_dependence": "none in the zeta2 Lt^{2L-2} coefficients (maximal weight)"
}


==> anc/numbers/deposit/AMP/matching/mzv_table.json <==
{
 "(5,)": {
  "(0, 0, 1)": "1"
 },
 "(2, 3)": {
  "(0, 0, 1)": "9/2",
  "(1, 1, 0)": "-2"
 },
 "(3, 2)": {
  "(0, 0, 1)": "-11/2",
  "(1, 1, 0)": "3"
 },
 "(4, 1)": {
  "(0, 0, 1)": "2",
  "(1, 1, 0)": "-1"
 },
 "(2, 1, 2)": {
  "(0, 0, 1)": "9/2",
  "(1, 1, 0)": "-2"
 },
 "(2, 2, 1)": {
  "(0, 0, 1)": "-11/2",
  "(1, 1, 0)": "3"
 },
 "(3, 1, 1)": {
  "(0, 0, 1)": "2",
  "(1, 1, 0)": "-1"
 },
 "(2, 1, 1, 1)": {
  "(0, 0, 1)": "1"
 },
 "(6,)": {
  "(3, 0, 0)": "8/35"
 },
 "(2, 4)": {
  "(3, 0, 0)": "10/21",
  "(0, 2, 0)": "-1"
 },
 "(3, 3)": {
  "(3, 0, 0)": "-4/35",
  "(0, 2, 0)": "1/2"
 },
 "(4, 2)": {
  "(3, 0, 0)": "-32/105",
  "(0, 2, 0)": "1"
 },
 "(5, 1)": {
  "(3, 0, 0)": "6/35",
  "(0, 2, 0)": "-1/2"
 },
 "(2, 1, 3)": {
  "(3, 0, 0)": "-13/70",
  "(0, 2, 0)": "1"
 },
 "(2, 2, 2)": {
  "(3, 0, 0)": "3/70"
 },
 "(2, 3, 1)": {
  "(3, 0, 0)": "53/105",
  "(0, 2, 0)": "-3/2"
 },
 "(3, 1, 2)": {
  "(3, 0, 0)": "53/105",
  "(0, 2, 0)": "-3/2"
 },
 "(3, 2, 1)": {
  "(3, 0, 0)": "-29/30",
  "(0, 2, 0)": "3"
 },
 "(4, 1, 1)": {
  "(3, 0, 0)": "23/70",
  "(0, 2, 0)": "-1"
 },
 "(2, 1, 1, 2)": {
  "(3, 0, 0)": "10/21",
  "(0, 2, 0)": "-1"
 },
 "(2, 1, 2, 1)": {
  "(3, 0, 0)": "-4/35",
  "(0, 2, 0)": "1/2"
 },
 "(2, 2, 1, 1)": {
  "(3, 0, 0)": "-32/105",
  "(0, 2, 0)": "1"
 },
 "(3, 1, 1, 1)": {
  "(3, 0, 0)": "6/35",
  "(0, 2, 0)": "-1/2"
 },
 "(2, 1, 1, 1, 1)": {
  "(3, 0, 0)": "8/35"
 }
}

==> anc/numbers/deposit/AMP/matching/mzv_table.out <==
(5,) {(0, 0, 1): '1'} err=1.05e-80
(2, 3) {(0, 0, 1): '9/2', (1, 1, 0): '-2'} err=1.48e-80
(3, 2) {(0, 0, 1): '-11/2', (1, 1, 0): '3'} err=1.29e-80
(4, 1) {(0, 0, 1): '2', (1, 1, 0): '-1'} err=2.9e-81
(2, 1, 2) {(0, 0, 1): '9/2', (1, 1, 0): '-2'} err=1.48e-80
(2, 2, 1) {(0, 0, 1): '-11/2', (1, 1, 0): '3'} err=1.27e-80
(3, 1, 1) {(0, 0, 1): '2', (1, 1, 0): '-1'} err=2.9e-81
(2, 1, 1, 1) {(0, 0, 1): '1'} err=1.05e-80
(6,) {(3, 0, 0): '8/35'} err=1.48e-80
(2, 4) {(3, 0, 0): '10/21', (0, 2, 0): '-1'} err=0.0
(3, 3) {(3, 0, 0): '-4/35', (0, 2, 0): '1/2'} err=1.84e-81
(4, 2) {(3, 0, 0): '-32/105', (0, 2, 0): '1'} err=5.27e-81
(5, 1) {(3, 0, 0): '6/35', (0, 2, 0): '-1/2'} err=2.5e-81
(2, 1, 3) {(3, 0, 0): '-13/70', (0, 2, 0): '1'} err=9.49e-81
(2, 2, 2) {(3, 0, 0): '3/70'} err=2.64e-82
(2, 3, 1) {(3, 0, 0): '53/105', (0, 2, 0): '-3/2'} err=2.64e-81
(3, 1, 2) {(3, 0, 0): '53/105', (0, 2, 0): '-3/2'} err=2.64e-81
(3, 2, 1) {(3, 0, 0): '-29/30', (0, 2, 0): '3'} err=6.19e-81
(4, 1, 1) {(3, 0, 0): '23/70', (0, 2, 0): '-1'} err=4.68e-81
(2, 1, 1, 2) {(3, 0, 0): '10/21', (0, 2, 0): '-1'} err=0.0
(2, 1, 2, 1) {(3, 0, 0): '-4/35', (0, 2, 0): '1/2'} err=1.58e-81
(2, 2, 1, 1) {(3, 0, 0): '-32/105', (0, 2, 0): '1'} err=5.14e-81
(3, 1, 1, 1) {(3, 0, 0): '6/35', (0, 2, 0): '-1/2'} err=2.5e-81
(2, 1, 1, 1, 1) {(3, 0, 0): '8/35'} err=1.27e-80
check zeta(4,1): {'(0, 0, 1)': '2', '(1, 1, 0)': '-1'}  expected {(0,0,1): 2, (1,1,0): -1}
check zeta(2,2,2): {'(3, 0, 0)': '3/70'}  expected 3/70 zeta2^3
check zeta(2,1,1,1,1): {'(3, 0, 0)': '8/35'}  expected zeta(6) = 8/35 zeta2^3


==> anc/numbers/deposit/AMP/matching/mzv_table.py <==
"""
mzv_table.py  (strand MATCHING)
Multiple zeta values zeta(m1,..,mk) (m1 >= 2, sum over n1 > n2 > .. > nk >= 1) of weight 5 and 6,
evaluated numerically from G(0^{m1-1} 1 .. 0^{mk-1} 1; 1) = (-1)^k zeta(m1..mk) with the path
composition 0 -> 1/2 -> 1 (geometric series at 1/2, 2^-K), then reduced by PSLQ (mpmath.pslq) onto
{zeta5, zeta2 zeta3} (weight 5) and {zeta2^3, zeta3^2} (weight 6).  Output: mzv_table.json with
exponent keys (p2, p3, p5).  Checks against known values printed at the end.
"""
import json, itertools
from fractions import Fraction
import mpmath as mp
import sys
sys.path.insert(0, '.')
from hpl_x1 import G_series, eval_series

mp.mp.dps = 80
K = 300
half = mp.mpf(1) / 2

def Gnum(word, z):
    return eval_series(G_series(tuple(word), K), z, mp)

def G1_convergent(word):
    n = len(word)
    tot = mp.mpf(0)
    for k in range(n + 1):
        left = word[:k]
        right = word[k:]
        rev = tuple(1 - l for l in reversed(left))
        tot += (-1) ** k * Gnum(rev, half) * Gnum(right, half)
    return tot

def compositions(weight):
    for k in range(1, weight):
        for parts in itertools.product(range(1, weight + 1), repeat=k):
            if sum(parts) == weight and parts[0] >= 2:
                yield parts

z2, z3, z5 = mp.zeta(2), mp.zeta(3), mp.zeta(5)
table = {}
for W, basis, keys in ((5, [z5, z2 * z3], [(0, 0, 1), (1, 1, 0)]), (6, [z2**3, z3**2], [(3, 0, 0), (0, 2, 0)])):
    for ms in compositions(W):
        word = []
        for m in ms:
            word += [0] * (m - 1) + [1]
        val = (-1) ** len(ms) * G1_convergent(tuple(word))
        rel = mp.pslq([val] + basis, maxcoeff=10**6, maxsteps=10**6)
        assert rel is not None and rel[0] != 0, (ms, val)
        coeffs = [Fraction(-r, rel[0]) for r in rel[1:]]
        recon = sum(mp.mpf(c.numerator) / c.denominator * b for c, b in zip(coeffs, basis))
        err = abs(recon - val)
        assert err < mp.mpf(10) ** (-60), (ms, err)
        table[str(ms)] = {str(k): str(c) for k, c in zip(keys, coeffs) if c != 0}
        print(ms, {k: str(c) for k, c in zip(keys, coeffs) if c != 0}, f"err={mp.nstr(err, 3)}")
json.dump(table, open('mzv_table.json', 'w'), indent=1)
# known values: zeta(4,1) = 2 z5 - z2 z3 ; zeta(3,1,1) = 2 z5 - z2 z3 ; zeta(2,2,2) = pi^6/7! = 3/70 z2^3 ; zeta(5,1) = 3/4 z3^2 ... check
print("check zeta(4,1):", table['(4, 1)'], " expected {(0,0,1): 2, (1,1,0): -1}")
print("check zeta(2,2,2):", table['(2, 2, 2)'], " expected 3/70 zeta2^3")
print("check zeta(2,1,1,1,1):", table['(2, 1, 1, 1, 1)'], " expected zeta(6) = 8/35 zeta2^3")


==> anc/numbers/deposit/AMP/matching_hostile/h1_color_explicit.out <==
N=2: max|T_t^2 - diag(0,N)| = 6.7e-16; max|T_rc - (TrcSUN)| = 2.2e-16; Born (s,o) = [-1.5  0.5] vs -2(C_F, b_A) = [-1.5, 0.5]; pair identities 0.0e+00; sum_(i<j) T_i.T_j + 2C_F = 1.1e-16
      2T1.T2 = -T_t^2/2 + T_rc: 2.2e-16;  2T1.T3 = -T_t^2/2 - T_rc: 2.2e-16
      [T_t^2, T_rc] (s,o basis) = [[-0.0, 3.0], [-1.0, 0.0]]  (closed form [[0, N^2-1], [-1, 0]]: [[0, 3], [-1, 0]])
N=3: max|T_t^2 - diag(0,N)| = 8.9e-16; max|T_rc - (TrcSUN)| = 8.9e-16; Born (s,o) = [-2.66666667  0.33333333] vs -2(C_F, b_A) = [-2.6666666666666665, 0.3333333333333333]; pair identities 0.0e+00; sum_(i<j) T_i.T_j + 2C_F = 1.3e-15
      2T1.T2 = -T_t^2/2 + T_rc: 8.9e-16;  2T1.T3 = -T_t^2/2 - T_rc: 8.9e-16
      [T_t^2, T_rc] (s,o basis) = [[-0.0, 8.0], [-1.0, 0.0]]  (closed form [[0, N^2-1], [-1, 0]]: [[0, 8], [-1, 0]])
N=4: max|T_t^2 - diag(0,N)| = 1.8e-15; max|T_rc - (TrcSUN)| = 2.2e-15; Born (s,o) = [-3.75  0.25] vs -2(C_F, b_A) = [-3.75, 0.25]; pair identities 0.0e+00; sum_(i<j) T_i.T_j + 2C_F = 2.2e-15
      2T1.T2 = -T_t^2/2 + T_rc: 1.3e-15;  2T1.T3 = -T_t^2/2 - T_rc: 1.3e-15
      [T_t^2, T_rc] (s,o basis) = [[0.0, 15.0], [-1.0, 0.0]]  (closed form [[0, N^2-1], [-1, 0]]: [[0, 15], [-1, 0]])
N=5: max|T_t^2 - diag(0,N)| = 8.9e-16; max|T_rc - (TrcSUN)| = 8.9e-16; Born (s,o) = [-4.8  0.2] vs -2(C_F, b_A) = [-4.8, 0.2]; pair identities 0.0e+00; sum_(i<j) T_i.T_j + 2C_F = 1.8e-15
      2T1.T2 = -T_t^2/2 + T_rc: 1.8e-15;  2T1.T3 = -T_t^2/2 - T_rc: 1.4e-15
      [T_t^2, T_rc] (s,o basis) = [[-0.0, 24.0], [-1.0, 0.0]]  (closed form [[0, N^2-1], [-1, 0]]: [[0, 24], [-1, 0]])


==> anc/numbers/deposit/AMP/matching_hostile/h1_color_explicit.py <==
"""
h1_color_explicit.py  (hostile check of strand MATCHING; numpy + sympy only)

Independent of m1_color_forward.py, which read the pair matrices off appendix A/B of
arXiv:2108.00055.  Here the colour operators are built from explicit SU(N) generators
(generalized Gell-Mann matrices, Tr t^a t^b = delta/2) acting on the four-index tensor space
v[i1,i2,i3,i4] of process (7.1): legs 1 (q) and 3 (Q, crossed from the outgoing Qbar) carry
fundamental indices, legs 2 (qbar) and 4 (Qbar, crossed from the outgoing Q) antifundamental ones.
    fundamental leg k:     (T_k^a v)[.. i_k ..] =  sum_j t^a[i_k, j] v[.. j ..]
    antifundamental leg k: (T_k^a v)[.. i_k ..] = -sum_j v[.. j ..] t^a[j, i_k]
Colour conservation (T1+T2+T3+T4) C = 0 is checked on both invariant tensors
C1 = delta(i1,i4) delta(i3,i2)  (t-channel singlet of legs 1,4) and C2 = delta(i1,i2) delta(i3,i4).
Output: T_t^2 = (T1+T4)^2 and T_rc = T1.T2 - T1.T3 (s_r = s12, s_c = s13 in (7.1)) in the basis of
components (s, o) of s P1 + o P8, P1 = C1/N, P8 = C2 - C1/N, for N = 2..5, compared with the
closed forms diag(0,N) and [[0, -N+1/N], [-1/N, -N/2+2/N]] (paper eq. (TrcSUN)); the Born vector
of the source tree -C1 + C2/N; and the forward dipole sum
    sum_{i<j} T_i.T_j ln(-s_ij/|t|) = -T_t^2 Lt + T_rc Delta   (t-type pairs give ln 1 = 0),
checked through the pair identities T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3.
"""
import numpy as np
import itertools, sympy as sp

def gellmann(N):
    mats = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 0.5; mats.append(m)
            m = np.zeros((N, N), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; mats.append(m)
    for l in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(l):
            m[i, i] = 1.0
        m[l, l] = -l
        m *= 1.0 / np.sqrt(2 * l * (l + 1))
        mats.append(m)
    return mats

FUND = {0: True, 1: False, 2: True, 3: False}   # legs 1..4 -> index 0..3

def act(t, k, v):
    """T_k^a acting on tensor v (shape N^4)."""
    if FUND[k]:
        return np.moveaxis(np.tensordot(t, v, axes=([1], [k])), 0, k)
    else:
        return -np.moveaxis(np.tensordot(v, t, axes=([k], [0])), -1, k)

def dot(gens, i, j, v):
    return sum(act(t, i, act(t, j, v)) for t in gens)

def run(Nv):
    gens = gellmann(Nv)
    assert all(abs(np.trace(a @ b) - (0.5 if ia == ib else 0)) < 1e-12
               for ia, a in enumerate(gens) for ib, b in enumerate(gens))
    d = np.eye(Nv)
    C1 = np.einsum('ad,cb->abcd', d, d)   # delta(i1,i4) delta(i3,i2)
    C2 = np.einsum('ab,cd->abcd', d, d)   # delta(i1,i2) delta(i3,i4)
    basis = [C1, C2]
    B = np.array([c.ravel() for c in basis]).T
    def mat(op):
        cols = []
        for c in basis:
            r = op(c).ravel()
            x, res, *_ = np.linalg.lstsq(B, r, rcond=None)
            assert np.linalg.norm(B @ x - r) < 1e-10, "not closed on the invariant space"
            cols.append(x)
        return np.array(cols).T
    # colour conservation
    for c in basis:
        tot = sum(act(t, k, c) for k in range(4) for t in gens[:1])
        assert np.linalg.norm(sum(act(gens[0], k, c) for k in range(4))) < 1e-12
    Tij = {(i, j): mat(lambda v, i=i, j=j: dot(gens, i, j, v)) for i in range(4) for j in range(4) if i < j}
    Tt2 = mat(lambda v: sum(act(t, 0, act(t, 0, v)) + act(t, 3, act(t, 3, v)) + 2 * act(t, 0, act(t, 3, v)) for t in gens))
    Trc = Tij[(0, 1)] - Tij[(0, 2)]
    S = np.array([[Nv, 1.0], [0, 1.0]])          # (h1,h2) -> (s,o)
    toP = lambda M: S @ M @ np.linalg.inv(S)
    CF = (Nv**2 - 1) / (2 * Nv)
    Trc_exp = np.array([[0, -Nv + 1 / Nv], [-1 / Nv, -Nv / 2 + 2 / Nv]])
    Tt2_exp = np.diag([0, Nv])
    born = S @ np.array([-1.0, 1 / Nv])
    pair_ids = (np.linalg.norm(Tij[(0, 1)] - Tij[(2, 3)]) + np.linalg.norm(Tij[(0, 2)] - Tij[(1, 3)])
                + np.linalg.norm(Tij[(0, 3)] - Tij[(1, 2)]))
    tot = sum(Tij.values())
    print(f"N={Nv}: max|T_t^2 - diag(0,N)| = {np.abs(toP(Tt2) - Tt2_exp).max():.1e};"
          f" max|T_rc - (TrcSUN)| = {np.abs(toP(Trc) - Trc_exp).max():.1e};"
          f" Born (s,o) = {np.round(born.real, 12)} vs -2(C_F, b_A) = {[-2 * CF, 1 / Nv]};"
          f" pair identities {pair_ids:.1e}; sum_(i<j) T_i.T_j + 2C_F = {np.abs(tot + 2 * CF * np.eye(2)).max():.1e}")
    # forward dipole sum: 2 T1.T2 l_r + 2 T1.T3 l_c + 2 T1.T4 * 0  =  -T_t^2 Lt + T_rc Delta
    #   <=> 2 T1.T2 = -T_t^2/2 + T_rc  and  2 T1.T3 = -T_t^2/2 - T_rc
    e1 = np.abs(toP(2 * Tij[(0, 1)]) - (-toP(Tt2) / 2 + toP(Trc))).max()
    e2 = np.abs(toP(2 * Tij[(0, 2)]) - (-toP(Tt2) / 2 - toP(Trc))).max()
    print(f"      2T1.T2 = -T_t^2/2 + T_rc: {e1:.1e};  2T1.T3 = -T_t^2/2 - T_rc: {e2:.1e}")
    comm = toP(Tt2) @ toP(Trc) - toP(Trc) @ toP(Tt2)
    print(f"      [T_t^2, T_rc] (s,o basis) = {np.round(comm.real, 10).tolist()}  (closed form [[0, N^2-1], [-1, 0]]: "
          f"{[[0, Nv**2 - 1], [-1, 0]]})")
    return toP(Trc).real, toP(Tt2).real

for Nv in (2, 3, 4, 5):
    run(Nv)


==> anc/numbers/deposit/AMP/matching_hostile/h2_iree_indep.json <==
{
 "L2_atN1": "-15*lam*zeta2",
 "L3_atN1": "12*lam*zeta2"
}

==> anc/numbers/deposit/AMP/matching_hostile/h2_iree_indep.out <==
=== 1. LL (even Lt^{2L}, odd Delta Lt^{2L-1}) against the Wolfram DATA table; kappa = +1 and -1
  L=1 R=1: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, -4/N
  L=1 R=A: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, -2*N - 4/N
  L=2 R=1: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, 2/N**2
  L=2 R=A: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, 7 + 2/N**2
  L=3 R=1: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, (-7*N**4 - 5)/(15*N**3)
  L=3 R=A: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, (4*N**6 - 97*N**4 - 71*N**2 - 10)/(30*N**3)

=== 2. zeta2 Lt^{2L-2}, positive-signature singlet, decomposition (C_A^L, ..., C_F^L)
  L=2 data (Wolfram table): [-15, 48, -41]
  L=2 equations, kappa=+1, all constants 0: [-15*lam, 36*lam, -3*(4*lam + 1)]
  L=2 equations, kappa=-1, all constants 0: [-21*lam, 84*lam, -3*(28*lam + 1)]
     constants in the full singlet(+) Lt^2 coefficient: ['beta_1+', 'ell_1+', 'kP_1+']
     constants surviving at N=1 (C_F = 0): []
     value at N=1 (kappa=+1): -15*lam*zeta2  [zeta2 part = C_A^L coefficient times zeta2]
  L=3 data (Wolfram table): [12, -58, 84, -451/12]
  L=3 equations, kappa=+1, all constants 0: [12*lam, -58*lam, 78*lam, -5*(16*lam + 1)/4]
  L=3 equations, kappa=-1, all constants 0: [15*lam, -74*lam, 118*lam, -5*(48*lam + 1)/4]
     constants in the full singlet(+) Lt^4 coefficient: ['beta_1+', 'ell_1+', 'kP_1+']
     constants surviving at N=1 (C_F = 0): []
     value at N=1 (kappa=+1): 12*lam*zeta2  [zeta2 part = C_A^L coefficient times zeta2]

time 5.0s


==> anc/numbers/deposit/AMP/matching_hostile/h2_iree_indep.py <==
"""
h2_iree_indep.py  (hostile check of strand MATCHING; SymPy only, written without reading m2/m5/m5b code paths)

Amplitudes of the paper's equations (paper.tex eq. (system), (psiminus), (psiplus), (phases), App. app:sign)
through order a^4 (three loops) in SU(N), with every internal constant free, and comparison with the
DATA strand's Wolfram table ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt (not the MATCHING strand's
own expansion).

Equations (order by order in a), R = 1 (singlet), A (adjoint), tau = +-:
  w F_R^tau = 2 b_R (1 + a beta_Rtau + a^2 beta2_Rtau)
            + 2 C_R (1 + a s_R) [dF/dw + phi^tau F]
            + (1 + ell_Rtau pi^2 w^2)(1 + a kP_Rtau) (F_R^tau)^2
            + 2 kappa lam_tau psi^tau (1 + a q_Rtau) sum_R' [T_rc]_{RR'} F_R'^{-tau}
  lam_+ = lam (a bookkeeping scale of psi^+, physical value 1), lam_- = 1.
Amplitude (region s_r > 0, Delta = -i pi):  A_R^+ = Res e^{w Lt} cos(pi w/2) F_R^+,
  A_R^- = Delta * Res e^{w Lt} [sin(pi w/2)/pi] F_R^-   (= Res e^{w Lt} sinh(w Delta/2) F_R^-).
Normalization: channel R divided by its Born 2 b_R; loop order L = n - 1 for order a^n.
pi^2 -> 6 zeta2 throughout (all pi's in these series come squared).
"""
import sympy as sp, re, json, itertools, time

t0 = time.time()
N = sp.symbols('N', positive=True)
Lt, z2, D = sp.symbols('Lt zeta2 Delta')
kap, lam = sp.symbols('kappa lam')
CF = (N**2 - 1) / (2 * N); CA = N
b = {'1': CF, 'A': sp.Rational(-1, 2) / N}
Cc = {'1': 0, 'A': CA}
T = {('1', '1'): 0, ('1', 'A'): -N + 1 / N, ('A', '1'): -1 / N, ('A', 'A'): -N / 2 + 2 / N}   # h1_color_explicit.py
CH = ('1', 'A'); SG = ('+', '-')
flip = {'+': '-', '-': '+'}
LO, HI = -12, 8
PI2 = 6 * z2

# constants
cst = {}
def C(name):
    if name not in cst:
        cst[name] = sp.Symbol(name)
    return cst[name]

def trunc(d):
    return {k: sp.expand(v) for k, v in d.items() if LO <= k <= HI and sp.expand(v) != 0}
def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return trunc(out)
def scal(s, d):
    return trunc({k: s * v for k, v in d.items()})
def mul(A_, B_):
    out = {}
    for i, u in A_.items():
        for j, v in B_.items():
            if LO <= i + j <= HI:
                out[i + j] = out.get(i + j, 0) + u * v
    return trunc(out)
def deriv(d):
    return trunc({k - 1: k * v for k, v in d.items() if k != 0})
def shift(d, s):          # multiply by w^s
    return trunc({k + s: v for k, v in d.items()})

w = sp.Symbol('w')
def ser(expr, n=HI + 4):
    s = sp.series(expr, w, 0, n).removeO()
    s = sp.expand(s)
    d = {}
    for k in range(LO, n):
        c = s.coeff(w, k)
        if c != 0:
            d[k] = sp.expand(c.subs(sp.pi**2, PI2).subs(sp.pi**4, PI2**2).subs(sp.pi**6, PI2**3).subs(sp.pi**8, PI2**4).subs(sp.pi**10, PI2**5))
    return trunc(d)

pt = ser(sp.pi * sp.tan(sp.pi * w / 2))
pc = ser(sp.pi * sp.cot(sp.pi * w / 2))
phi = {'+': scal(sp.Rational(-1, 2), pt), '-': scal(sp.Rational(1, 2), pc)}
psi = {'+': scal(-1, pt), '-': pc}
for k, v in list(phi['+'].items()) + list(psi['+'].items()):
    assert not v.has(sp.pi)

def solve(order=4, lam_val=lam, kap_val=kap):
    F = {1: {(R, s): {-1: 2 * b[R]} for R in CH for s in SG}}
    for n in range(2, order + 1):
        F[n] = {}
        for R in CH:
            for s in SG:
                rhs = {}
                if n == 2:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta_{R}{s}')})
                if n == 3:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta2_{R}{s}')})
                if Cc[R] != 0:
                    rhs = add(rhs, scal(2 * Cc[R], add(deriv(F[n - 1][(R, s)]), mul(phi[s], F[n - 1][(R, s)]))))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * Cc[R] * C(f's_{R}'), add(deriv(F[n - 2][(R, s)]), mul(phi[s], F[n - 2][(R, s)]))))
                wt = {0: 1, 2: C(f'ell_{R}{s}') * PI2}
                sq = {}
                for j in range(1, n):
                    sq = add(sq, mul(F[j][(R, s)], F[n - j][(R, s)]))
                if n >= 3:
                    for j in range(1, n - 1):
                        sq = add(sq, scal(C(f'kP_{R}{s}'), mul(F[j][(R, s)], F[n - 1 - j][(R, s)])))
                rhs = add(rhs, mul(wt, sq))
                lamt = lam_val if s == '+' else 1
                for Rp in CH:
                    if T[(R, Rp)] == 0:
                        continue
                    rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)], mul(psi[s], F[n - 1][(Rp, flip[s])])))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)] * C(f'q_{R}{s}'), mul(psi[s], F[n - 2][(Rp, flip[s])])))
                F[n][(R, s)] = shift(rhs, -1)
    return F

# kernels for the residue
ec = ser(sp.exp(w * Lt) * sp.cos(sp.pi * w / 2), 16)
es = ser(sp.exp(w * Lt) * sp.sin(sp.pi * w / 2) / sp.pi, 16)
def residue(Fd, kern):
    return sp.expand(sum(v * kern.get(-1 - k, 0) for k, v in Fd.items() if k <= -1))

def amplitudes(F):
    A = {}
    for n in F:
        for R in CH:
            Ap = residue(F[n][(R, '+')], ec) / (2 * b[R])
            Am = residue(F[n][(R, '-')], es) / (2 * b[R])     # coefficient of Delta
            A[(n - 1, R)] = (sp.expand(Ap), sp.expand(Am))
    return A

# ---------------------------------------------------------------- data (Wolfram DATA strand table)
Nc, Nf = sp.symbols('Nc Nf')
data = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [p.strip() for p in line.split('|')]
    m = re.match(r'sig([+-]) (singlet|adjoint) L=(\d)', parts[0])
    if not m:
        continue
    sgn, ch, Lp = m.group(1), m.group(2), int(m.group(3))
    pw = int(parts[1].replace('Ltil^', ''))
    basis = parts[2]
    val = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf})
    data[(sgn, ch, Lp, pw, basis)] = sp.expand(val.subs(Nc, N))
tree = {'1': data[('+', 'singlet', 0, 0, '1')], 'A': data[('+', 'adjoint', 0, 0, '1')]}
assert sp.simplify(tree['1'] + 2 * CF) == 0 and sp.simplify(tree['A'] + 2 * b['A']) == 0
def dget(sgn, R, Lp, pw, basis='1'):
    ch = 'singlet' if R == '1' else 'adjoint'
    v = data.get((sgn, ch, Lp, pw, basis), 0) / tree[R]
    if sgn == '-':
        v = -v          # H^- = i pi sum d_m Lt^m, and i pi = -Delta in region I
    return sp.simplify(v)

def decomp(expr, L):
    """unique decomposition of an SU(N) expression, homogeneous of degree L, into C_A^{L-j} C_F^j"""
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    eqs = sp.Poly(sp.expand(sp.simplify((ans - expr) * (2 * N)**L * N**L)), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1, "not a homogeneous polynomial in C_A, C_F"
    return [sp.nsimplify(sol[0][c]) for c in cs]

if __name__ == '__main__':
    out = {}
    F = solve()
    A = amplitudes(F)
    zero = {s: 0 for s in cst}
    print("=== 1. LL (even Lt^{2L}, odd Delta Lt^{2L-1}) against the Wolfram DATA table; kappa = +1 and -1")
    for Lp in (1, 2, 3):
        for R in CH:
            ep = sp.expand(A[(Lp, R)][0].subs(zero)).coeff(Lt, 2 * Lp)
            om = sp.expand(A[(Lp, R)][1].subs(zero)).coeff(Lt, 2 * Lp - 1)
            de, do = dget('+', R, Lp, 2 * Lp), dget('-', R, Lp, 2 * Lp - 1)
            r = [sp.simplify(ep.subs(kap, k) - de) for k in (1, -1)] + [sp.simplify(om.subs(kap, k) - do) for k in (1, -1)]
            print(f"  L={Lp} R={R}: even diff (k=+1,-1) = {r[0]}, {r[1]} ; odd diff (k=+1,-1) = {r[2]}, {r[3]}")
    print("\n=== 2. zeta2 Lt^{2L-2}, positive-signature singlet, decomposition (C_A^L, ..., C_F^L)")
    for Lp in (2, 3):
        dz = dget('+', '1', Lp, 2 * Lp - 2, 'z2')
        print(f"  L={Lp} data (Wolfram table): {decomp(dz, Lp)}")
        pred = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2).coeff(z2, 1)
        for kv in (1, -1):
            p0 = sp.expand(pred.subs(zero).subs(kap, kv))
            dd = decomp(sp.expand(p0), Lp)
            print(f"  L={Lp} equations, kappa={kv:+d}, all constants 0: {[sp.factor(c) for c in dd]}")
        # which constants enter the FULL Lt^{2L-2} coefficient (all zeta2 orders) at N = 1 (C_F = 0)
        full = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2)
        full1 = sp.expand(sp.cancel(sp.together(full.subs(kap, 1))))
        atN1 = sp.expand(sp.cancel(full1.subs(N, 1)))
        used = sorted([s for s in cst if full1.has(cst[s])])
        surv = sorted([s for s in cst if atN1.has(cst[s])])
        print(f"     constants in the full singlet(+) Lt^{2*Lp-2} coefficient: {used}")
        print(f"     constants surviving at N=1 (C_F = 0): {surv}")
        print(f"     value at N=1 (kappa=+1): {sp.factor(atN1)}  [zeta2 part = C_A^L coefficient times zeta2]")
        out[f'L{Lp}_atN1'] = str(atN1)
    json.dump(out, open('h2_iree_indep.json', 'w'), indent=1)
    print(f"\ntime {time.time()-t0:.1f}s")


==> anc/numbers/deposit/AMP/matching_hostile/h3_matching_general.out <==
setup 2.1s
rho1: 18 structures (5s)
rho2: 105 structures (9s)
rho3: 72 structures (10s)

rho1: LL-neutral subspace dimension 12 of 18; kernel vectors that move the targets (zeta2 Lt^2 at N=1, zeta2 Lt^4 at N=1, C_A^2 C_F of zeta2 Lt^4): 1
   target shift [-3/2, 1, -19/6]  <-  {'rho1: Trc x zeta2 x 1  [WRONG crossing parity]': 1}
   single structure rho1: 1 x Lt**2 x (N**2 - 1)/(2*N): target shift [0, 0, -15]; LL-neutral alone: False
   single structure rho1: 1 x Delta*Lt x (N**2 - 1)/(2*N)  [WRONG crossing parity]: target shift [0, 0, 6]; LL-neutral alone: False
   single structure rho1: Trc x zeta2 x 1  [WRONG crossing parity]: target shift [-3/2, 1, -19/6]; LL-neutral alone: True
   single structure rho1: Trc x Lt**2 x 1  [WRONG crossing parity]: target shift [-39/4, -3, 57/2]; LL-neutral alone: False
   single structure rho1: Trc x Delta*Lt x 1: target shift [-15, 24, -106]; LL-neutral alone: False

rho2: LL-neutral subspace dimension 91 of 105; kernel vectors that move the targets (zeta2 Lt^2 at N=1, zeta2 Lt^4 at N=1, C_A^2 C_F of zeta2 Lt^4): 3
   target shift [0, 0, -3/2]  <-  {'rho2: Trc x Lt**2*zeta2 x (N**2 - 1)/(2*N)  [WRONG crossing parity]': 1}
   target shift [1, -3/2, 4]  <-  {'rho2: Trc x Lt**2*zeta2 x N  [WRONG crossing parity]': 1}
   target shift [-1, 3/2, -4]  <-  {'rho2: Tri x Lt**2*zeta2 x 1  [WRONG crossing parity]': 1}
   single structure rho2: 1 x Lt**4 x N**2/2 - 1/2: target shift [0, 0, -6]; LL-neutral alone: False
   single structure rho2: 1 x Delta*Lt**3 x N**2/2 - 1/2  [WRONG crossing parity]: target shift [0, 0, -12]; LL-neutral alone: False
   single structure rho2: Trc x Lt**2*zeta2 x (N**2 - 1)/(2*N)  [WRONG crossing parity]: target shift [0, 0, -3/2]; LL-neutral alone: True
   single structure rho2: Trc x Lt**2*zeta2 x N  [WRONG crossing parity]: target shift [1, -3/2, 4]; LL-neutral alone: True
   single structure rho2: Trc x Lt**4 x (N**2 - 1)/(2*N)  [WRONG crossing parity]: target shift [0, 0, -39/4]; LL-neutral alone: False
   single structure rho2: Trc x Lt**4 x N  [WRONG crossing parity]: target shift [0, -39/4, 30]; LL-neutral alone: False
   single structure rho2: Trc x Delta*Lt**3 x (N**2 - 1)/(2*N): target shift [0, 0, -15]; LL-neutral alone: False
   single structure rho2: Trc x Delta*Lt**3 x N: target shift [0, -15, 48]; LL-neutral alone: False
   single structure rho2: Tri x Lt**2*zeta2 x 1  [WRONG crossing parity]: target shift [-1, 3/2, -4]; LL-neutral alone: True
   single structure rho2: Tri x Lt**4 x 1  [WRONG crossing parity]: target shift [0, 39/4, -30]; LL-neutral alone: False
   single structure rho2: Tri x Delta*Lt**3 x 1: target shift [0, 15, -48]; LL-neutral alone: False

rho3: LL-neutral subspace dimension 56 of 72; kernel vectors that move the targets (zeta2 Lt^2 at N=1, zeta2 Lt^4 at N=1, C_A^2 C_F of zeta2 Lt^4): 6
   target shift [0, 0, 1]  <-  {'rho3: 1 x Lt**4*zeta2 x N*(N**2 - 1)/2': 1}
   target shift [0, 0, 1]  <-  {'rho3: Trc x Lt**4*zeta2 x N**2/2 - 1/2  [WRONG crossing parity]': 1}
   target shift [0, 1, -2]  <-  {'rho3: Trc x Lt**4*zeta2 x N**2  [WRONG crossing parity]': 1}
   target shift [0, 0, -1]  <-  {'rho3: Tri x Lt**4*zeta2 x (N**2 - 1)/(2*N)  [WRONG crossing parity]': 1}
   target shift [0, -1, 2]  <-  {'rho3: Tri x Lt**4*zeta2 x N  [WRONG crossing parity]': 1}
   target shift [0, -3/2, 3]  <-  {'rho3: Quad x Lt**4*zeta2 x 1': 1}
   single structure rho3: 1 x Lt**4*zeta2 x N*(N**2 - 1)/2: target shift [0, 0, 1]; LL-neutral alone: True
   single structure rho3: Trc x Lt**4*zeta2 x N**2/2 - 1/2  [WRONG crossing parity]: target shift [0, 0, 1]; LL-neutral alone: True
   single structure rho3: Trc x Lt**4*zeta2 x N**2  [WRONG crossing parity]: target shift [0, 1, -2]; LL-neutral alone: True
   single structure rho3: Tri x Lt**4*zeta2 x (N**2 - 1)/(2*N)  [WRONG crossing parity]: target shift [0, 0, -1]; LL-neutral alone: True
   single structure rho3: Tri x Lt**4*zeta2 x N  [WRONG crossing parity]: target shift [0, -1, 2]; LL-neutral alone: True
   single structure rho3: Quad x Lt**4*zeta2 x 1: target shift [0, -3/2, 3]; LL-neutral alone: True

Step B: products of LL-neutral combinations that move the targets: 0

time 23.5s


==> anc/numbers/deposit/AMP/matching_hostile/h3_matching_general.py <==
"""
h3_matching_general.py  (hostile check of strand MATCHING; SymPy only)   [v2: structure-by-structure]

Question: is the constant-free part of the zeta2 Lt^{2L-2} coefficient of the positive-signature singlet
(its value at N = 1, i.e. the C_A^L coefficient; at three loops also the C_A^2 C_F coefficient) independent
of the map between the amplitude of the equations and the MS-bar finite remainder?

The strand assumed H_fin = exp(-k O - c - k_t T_t^2) M_eq (plus a real log shift) and justified it by
properties of the MS-bar anomalous dimension.  Here the map is H_fin = exp(rho) M_eq with
rho = a rho1 + a^2 rho2 + a^3 rho3, and every rho_n is scanned over a basis of structures
    (colour operator) x (monomial in Lt, Delta, zeta2 of weight <= 2n) x (colour degree n-1),
operators {1, T_t^2, T_rc, [T_t^2,T_rc], [T_rc,[T_rc,T_t^2]]}, including structures NOT produced by
exponentiated dipole webs (Delta-even tripoles, Catani-type ln^2 terms, a Delta-even quadrupole).
Scalars (identity) carry a factor C_F (see report).

Step A (first order in each structure): shift of every LL coefficient (even Lt^{2L}, odd Delta Lt^{2L-1},
L = 1..3, singlet and adjoint, which the equations reproduce exactly) and of the target:
singlet(+) zeta2 Lt^{2L-2} at N = 1 (L = 2, 3) and its C_A^2 C_F component at L = 3.
Step B (second order): products rho1 rho1 (on the Born and on the one-loop amplitude) and rho1 rho2 of
LL-neutral structures, whose effect on the target is computed the same way.
"""
import sympy as sp, time, sys, itertools
sys.path.insert(0, '.')
import h2_iree_indep as H

t0 = time.time()
N, Lt, z2, D = H.N, H.Lt, H.z2, H.D
CF, CA = H.CF, H.CA
F = H.solve(order=4, kap_val=1, lam_val=1)
A = H.amplitudes(F)
zero = {s: 0 for s in H.cst}
V = {}
for n in (1, 2, 3, 4):
    V[n] = sp.Matrix([sp.expand(2 * H.b[R] * (A[(n - 1, R)][0] + D * A[(n - 1, R)][1]).subs(zero)) for R in H.CH])

Tt2 = sp.Matrix([[0, 0], [0, N]])
Trc = sp.Matrix([[H.T[('1', '1')], H.T[('1', 'A')]], [H.T[('A', '1')], H.T[('A', 'A')]]])
I2 = sp.eye(2)
Tri = Tt2 * Trc - Trc * Tt2
Quad = Trc * Tri * (-1) - (-Tri) * Trc          # [T_rc,[T_rc,T_t^2]] = -[T_rc,[T_t^2,T_rc]]
Quad = (Trc * (Trc * Tt2 - Tt2 * Trc) - (Trc * Tt2 - Tt2 * Trc) * Trc).applyfunc(sp.simplify)
OPS = {'1': I2, 'Tt2': Tt2, 'Trc': Trc, 'Tri': Tri, 'Quad': Quad}
ODEG = {'1': 0, 'Tt2': 1, 'Trc': 1, 'Tri': 2, 'Quad': 3}
PAR = {'1': 0, 'Tt2': 0, 'Trc': 1, 'Tri': 1, 'Quad': 0}     # crossing parity of the colour operator

def split(e):
    e = sp.expand(e)
    p = sp.Poly(e, D)
    ev, od = 0, 0
    for (k,), c in p.terms():
        if k % 2 == 0:
            ev += c * (-6 * z2)**(k // 2)
        else:
            od += c * (-6 * z2)**((k - 1) // 2)
    return sp.expand(ev), sp.expand(od)

def observables(dW):
    """dW: dict loop-order n (a^n) -> 2-vector shift.  Returns (LL shifts, N=1 targets, C_A^2 C_F target)."""
    LL = {}
    tgt = {}
    for n, vec in dW.items():
        Lp = n - 1
        for idx, R in enumerate(H.CH):
            ev, od = split(vec[idx])
            ev = sp.expand(ev / (2 * H.b[R])); od = sp.expand(od / (2 * H.b[R]))
            ce = sp.cancel(ev.coeff(Lt, 2 * Lp)); co = sp.cancel(od.coeff(Lt, 2 * Lp - 1))
            LL[(Lp, R, 'even')] = ce; LL[(Lp, R, 'odd')] = co
            if R == '1' and Lp in (2, 3):
                cz = sp.cancel(sp.expand(ev.coeff(Lt, 2 * Lp - 2)).coeff(z2, 1))
                tgt[Lp] = sp.cancel(cz.subs(N, 1))
                if Lp == 3:
                    tgt['3_A2F'] = sp.cancel(sp.cancel((cz - cz.subs(N, 1) * CA**3 / 1) / CF).subs(N, 1)) if cz != 0 else 0
    return LL, tgt

def monomials(wmax, parity):
    out = []
    for dpow in range(0, wmax + 1):
        if dpow % 2 != parity:
            continue
        for lpow in range(0, wmax + 1 - dpow):
            for zp in range(0, (wmax - dpow - lpow) // 2 + 1):
                if dpow >= 2:
                    continue      # Delta^2 = -6 zeta2 is already covered by the zeta2 powers
                out.append(D**dpow * Lt**lpow * z2**zp)
    return out

def colour_coeffs(deg, op):
    if op == '1':
        base = {0: [CF], 1: [CA * CF, CF**2], 2: [CA**2 * CF, CA * CF**2, CF**3]}
        return base.get(deg - 1 if deg >= 1 else 0, [CF]) if deg >= 1 else [CF]
    return [CA**i * CF**(deg - i) for i in range(deg + 1)]

def structures(n, allow_wrong_parity=True):
    """rho_n basis: (label, matrix) with colour degree n - ODEG for operators, n for scalars (x C_F)"""
    out = []
    for op, M in OPS.items():
        deg = n - ODEG[op] if op != '1' else n
        if deg < 0:
            continue
        for par in (0, 1):
            wrong = (par != PAR[op])
            if wrong and not allow_wrong_parity:
                continue
            for mono in monomials(2 * n, par):
                if op == '1':
                    cols = {1: [CF], 2: [CA * CF, CF**2], 3: [CA**2 * CF, CA * CF**2, CF**3]}[n]
                else:
                    cols = [CA**i * CF**(deg - i) for i in range(deg + 1)]
                for c in cols:
                    out.append((f"rho{n}: {op} x {mono} x {c}" + ("  [WRONG crossing parity]" if wrong else ""),
                                (M * mono * c).applyfunc(sp.expand), wrong))
    return out

def apply_first_order(n, M):
    """first-order shift of a^m amplitude from a^n rho_n : sum_k M V[k] at order n+k"""
    dW = {}
    for k in (1, 2, 3):
        if n + k <= 4:
            dW[n + k] = (M * V[k]).applyfunc(sp.expand)
    return dW

print(f"setup {time.time()-t0:.1f}s", flush=True)
NVALS = [2, 3, 4, 5, 7, 11]
LLKEYS = [(Lp, R, p) for Lp in (1, 2, 3) for R in H.CH for p in ('even', 'odd')]
TKEYS = [2, 3, '3_A2F']

def vectors(dW):
    LL, tgt = observables(dW)
    llv = [sp.nsimplify(sp.cancel(LL.get(k, 0)).subs(N, nv)) for k in LLKEYS for nv in NVALS]
    tv = [sp.nsimplify(tgt.get(k, 0)) for k in TKEYS]
    return llv, tv

def maxdeg_Lt(M):
    return max([sp.Poly(sp.expand(e), Lt).degree() if sp.expand(e).has(Lt) else 0 for e in M])

basis = {}
for n in (1, 2, 3):
    rows = []
    for label, M, wrong in structures(n):
        if n == 3 and maxdeg_Lt(M) < 4:
            continue      # at a^3 on the Born only Lt-degree >= 4 reaches Lt^6, Delta Lt^5 or zeta2 Lt^4
        llv, tv = vectors(apply_first_order(n, M))
        rows.append((label, M, wrong, llv, tv))
    basis[n] = rows
    print(f"rho{n}: {len(rows)} structures ({time.time()-t0:.0f}s)", flush=True)

def kernel(rows):
    Lmat = sp.Matrix([r[3] for r in rows]).T          # columns = structures
    ns = Lmat.nullspace()
    return ns

summary = {}
kern = {}
for n in (1, 2, 3):
    rows = basis[n]
    ns = kernel(rows)
    Tmat = sp.Matrix([r[4] for r in rows]).T
    moved = []
    for v in ns:
        tshift = Tmat * v
        if any(x != 0 for x in tshift):
            comb = {rows[i][0]: v[i] for i in range(len(rows)) if v[i] != 0}
            moved.append((comb, list(tshift)))
    kern[n] = ns
    print(f"\nrho{n}: LL-neutral subspace dimension {len(ns)} of {len(rows)}; kernel vectors that move the targets "
          f"(zeta2 Lt^2 at N=1, zeta2 Lt^4 at N=1, C_A^2 C_F of zeta2 Lt^4): {len(moved)}")
    for comb, ts in moved:
        print("   target shift", ts, " <- ", comb)
    # also: the targets moved by each structure alone, and whether that structure is LL-neutral
    for label, M, wrong, llv, tv in rows:
        if any(x != 0 for x in tv):
            print(f"   single structure {label}: target shift {tv}; LL-neutral alone: {all(x == 0 for x in llv)}")

# Step B: second order among LL-neutral combinations of rho1 (and rho1 x rho2)
def comb_matrix(n, v):
    rows = basis[n]
    return sum((rows[i][1] * v[i] for i in range(len(rows)) if v[i] != 0), sp.zeros(2, 2)).applyfunc(sp.expand)
K1 = [comb_matrix(1, v) for v in kern[1]]
K2 = [comb_matrix(2, v) for v in kern[2]]
hits = []
for i, j in itertools.combinations_with_replacement(range(len(K1)), 2):
    P = ((K1[i] * K1[j] + K1[j] * K1[i]) / 2).applyfunc(sp.expand)
    dW = {3: (P * V[1]).applyfunc(sp.expand), 4: (P * V[2]).applyfunc(sp.expand)}
    llv, tv = vectors(dW)
    if any(x != 0 for x in tv):
        hits.append(('rho1*rho1', i, j, tv))
for i in range(len(K1)):
    for j in range(len(K2)):
        P = ((K1[i] * K2[j] + K2[j] * K1[i]) / 2).applyfunc(sp.expand)
        llv, tv = vectors({4: (P * V[1]).applyfunc(sp.expand)})
        if any(x != 0 for x in tv):
            hits.append(('rho1*rho2', i, j, tv))
for i, j, k in itertools.combinations_with_replacement(range(len(K1)), 3):
    P = sp.zeros(2, 2)
    Ms = [K1[i], K1[j], K1[k]]
    for perm in set(itertools.permutations(range(3))):
        P += Ms[perm[0]] * Ms[perm[1]] * Ms[perm[2]]
    llv, tv = vectors({4: (P / 6 * V[1]).applyfunc(sp.expand)})
    if any(x != 0 for x in tv):
        hits.append(('rho1^3', (i, j, k), tv))
print(f"\nStep B: products of LL-neutral combinations that move the targets: {len(hits)}")
for h in hits[:40]:
    print("  ", h)
print(f"\ntime {time.time()-t0:.1f}s")


==> anc/numbers/deposit/AMP/matching_hostile/h4_flip_leading_power.out <==
H_process1_qqb_QbQ_+--+_0loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [0s]
H_process1_qqb_QbQ_+--+_1loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [1s]
H_process1_qqb_QbQ_+--+_2loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [5s]
H_process1_qqb_QbQ_+--+_3loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 8*I*pi*(-33 + 4*pi**2)/(9*Nc**3) ; C2 -> -2*I*pi*(-33 + 4*pi**2)*(Nc**2 + 1)**2/(9*Nc**4) ; singlet N v1 + v2 = -8*I*pi**3*(Nc - 1)**2*(Nc + 1)**2/(9*Nc**4) + 22*I*pi*(Nc - 1)**2*(Nc + 1)**2/(3*Nc**4)   [26s]
H_process2_qQ_qQ_+--+_0loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [26s]
H_process2_qQ_qQ_+--+_1loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [27s]
H_process2_qQ_qQ_+--+_2loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [32s]
H_process2_qQ_qQ_+--+_3loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> -8*I*pi*(-33 + 4*pi**2)/(9*Nc**3) ; C2 -> 2*I*pi*(-33 + 4*pi**2)*(Nc**2 + 1)**2/(9*Nc**4) ; singlet N v1 + v2 = -22*I*pi*(Nc - 1)**2*(Nc + 1)**2/(3*Nc**4) + 8*I*pi**3*(Nc - 1)**2*(Nc + 1)**2/(9*Nc**4)   [59s]


==> anc/numbers/deposit/AMP/matching_hostile/h4_flip_leading_power.py <==
"""
h4_flip_leading_power.py  (hostile check of strand MATCHING; SymPy + the strand's hpl_x1.py G-function expansion)

Claim under test (strand report, item 1): "The other helicity is suppressed by (1-x)."
The DATA strand's Wolfram table (data/table_flip_mu2_t.txt) shows (1-x)^0 terms in the helicity-flip
amplitudes (7.1) +--+ and (7.2) +--+ at three loops.  This script recomputes the y^0 part (y = 1-x) of the
flip amplitudes at L = 0..3 with a second implementation: the parser below is written here, the expansion of
G(w;x) about x = 1 is the MATCHING strand's hpl_x1.G_at_1 (self-tested there to 1e-44), so the result is
independent of the Wolfram expansion but not of hpl_x1.py.
Output: the y^0 coefficient of the C1 and C2 colour structures, and the t-channel singlet N*v1 + v2,
at Log[mu2/s] = ln y (mu^2 = |t|).
"""
import re, sys, time
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr
sys.path.insert(0, 'PROJECT/ma_a/amp_test/matching')
from hpl_x1 import G_at_1

ANC = 'PROJECT/ma_a/amp_test/caola_src/anc/'
Nc, nf, eps, lmu, y, ly, z2, z3, z5 = sp.symbols('Nc nf eps lmu y ly zeta2 zeta3 zeta5')
Rx, Rxi, Ry, Rx2, Rxi2 = sp.symbols('Rx Rxi Ry Rx2 Rxi2')
C1, C2 = sp.symbols('C1 C2')
KY = 4

def load(fname):
    t = open(ANC + fname).read().split('*)', 1)[1]
    t = re.sub(r'\s+', ' ', t.replace('\\\n', '')).strip()
    gsyms = {}
    def gsub(m):
        word = tuple(int(c) for c in m.group(1).replace(' ', '').strip(',').split(','))
        name = 'G_' + ''.join(map(str, word)); gsyms[name] = word; return name
    t = re.sub(r'G\[((?:[01], )+)x\]', gsub, t)
    for a_, b_ in (('RATIO[(1 - x)^(-1)]', 'Ry'), ('RATIO[(1 - x)^(-2)]', 'Ry**2'), ('RATIO[x^(-1)]', 'Rxi'),
                   ('RATIO[x^(-2)]', 'Rxi2'), ('RATIO[x^2]', 'Rx2'), ('RATIO[x]', 'Rx'), ('Log[mu2/s]', 'lmu')):
        t = t.replace(a_, b_)
    t = re.sub(r'Zeta\[(\d)\]', r'zeta\1', t)
    for pat, rep in (('DD[i1, i4]*DD[i2, i3]', 'C1'), ('DD[i2, i3]*DD[i1, i4]', 'C1'),
                     ('DD[i1, i2]*DD[i3, i4]', 'C2'), ('DD[i1, i3]*DD[i2, i4]', 'C2')):
        t = t.replace(pat, rep)
    left = set(re.findall(r'RATIO\[[^\]]*\]', t))
    assert '[' not in t, f'unparsed: {left or t[t.index("["):t.index("[")+60]}'
    t = t.replace('^', '**').replace('Pi', 'pi')
    loc = {'Nc': Nc, 'nf': nf, 'Nf': nf, 'e': eps, 'lmu': lmu, 'Rx': Rx, 'Rxi': Rxi, 'Ry': Ry, 'Rx2': Rx2,
           'Rxi2': Rxi2, 'C1': C1, 'C2': C2, 'zeta3': z3, 'zeta5': z5, 'I': sp.I, 'pi': sp.pi}
    for name in gsyms:
        loc[name] = sp.Symbol(name)
    return parse_expr('(' + t + ')', local_dict=loc, evaluate=True), gsyms

def gexp(word):
    out = 0
    for ser, cst in G_at_1(word, KY):
        s = sum(sp.Rational(c.numerator, c.denominator) * y**n * ly**m for (n, m), c in ser if n <= 3)
        cv = sum(sp.Rational(c.numerator, c.denominator) * z2**p2 * z3**p3 * z5**p5 for (p2, p3, p5), c in cst.items())
        out += s * cv
    return sp.expand(out)

def y0_part(fname):
    ex, gs = load(fname)
    ex = sp.expand(ex.xreplace({eps: 0}))
    rep = {sp.Symbol(nm): gexp(wd) for nm, wd in gs.items() if ex.has(sp.Symbol(nm))}
    rep.update({Rx: 1 - y, Rxi: 1 + y + y**2 + y**3, Ry: 1 / y, Rx2: (1 - y)**2, Rxi2: 1 + 2 * y + 3 * y**2 + 4 * y**3})
    ex = sp.expand(ex.xreplace(rep))
    ex = sp.expand(ex.subs(lmu, ly))                       # mu^2 = |t| = s y
    poly = sp.Poly(sp.expand(ex * y**3), y)
    parts = {k: sp.expand(poly.coeff_monomial(y**(k + 3)).subs(z2, sp.pi**2 / 6)) for k in (-3, -2, -1, 0)}   # everything in powers of pi
    return parts

if __name__ == '__main__':
    t0 = time.time()
    for proc, hel in (('process1_qqb_QbQ', '+--+'), ('process2_qQ_qQ', '+--+')):
        for L in (0, 1, 2, 3):
            fn = f'H_{proc}_{hel}_{L}loops.m'
            parts = y0_part(fn)
            neg = [sp.simplify(parts[k].subs(z2, sp.pi**2 / 6)) for k in (-3, -2, -1)]
            c0 = parts[0]
            v1, v2 = sp.expand(c0.coeff(C1)), sp.expand(c0.coeff(C2))
            sing = sp.expand(Nc * v1 + v2)
            sing = sp.collect(sing, [ly, sp.pi], sp.factor)
            print(f"{fn}: y^-3,-2,-1 parts = {neg}; y^0: C1 -> {sp.factor(v1)} ; C2 -> {sp.factor(v2)} ; singlet N v1 + v2 = {sing}"
                  f"   [{time.time()-t0:.0f}s]", flush=True)


==> anc/numbers/deposit/AMP/matching_hostile/h5_subtraction_split.out <==
region I: tree (s,o) = [-Nc + 1/Nc, 1/Nc]   [2s]
region II: tree (s,o) = [-Nc + 1/Nc, 1/Nc]   [5s]

subtraction piece S, singlet, even part: coefficient of zeta2 Lt^2 = -(5*Nc**4 - 34*Nc**2 - 31)/(4*Nc**2)
   full Lt-polynomial (even, normalized): Lt**4*(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2) - Lt**3*(Nc - 1)*(Nc + 1)*(8*Nc**2 - 2*Nc*nf + 3)/(9*Nc**2) - Lt**2*(45*Nc**4*zeta2 - 151*Nc**4 + 76*Nc**3*nf - 306*Nc**2*zeta2 - 236*Nc**2 - 76*Nc*nf - 279*zeta2 + 387)/(36*Nc**2) + Lt*(306*Nc**4*zeta2 - 1121*Nc**4 - 90*Nc**3*nf*zeta2 + 404*Nc**3*nf - 333*Nc**2*zeta2 - 1336*Nc**2 + 306*Nc*nf*zeta2 - 404*Nc*nf - 999*zeta2 + 2457)/(54*Nc**2) + (32643*Nc**4*zeta2**2 - 105210*Nc**4*zeta2 + 83520*Nc**4*zeta3 + 135040*Nc**4 + 34200*Nc**3*nf*zeta2 + 20160*Nc**3*nf*zeta3 - 92800*Nc**3*nf - 123606*Nc**2*zeta2**2 - 14400*Nc**2*zeta2 - 277920*Nc**2*zeta3 + 590720*Nc**2 - 77400*Nc*nf*zeta2 - 20160*Nc*nf*zeta3 + 92800*Nc*nf - 74277*zeta2**2 + 350730*zeta2 + 194400*zeta3 - 725760)/(6480*Nc**2)
   decomposition (C_A^2, C_A C_F, C_F^2): [15, -48, 31]
   data (all of H_fin^(2)): [-15, 48, -41];  eps^0 part of H_ren^(2) = data - S: [-30, 96, -72]
   check: one-loop even Lt^2 from the eps^0 file = (Nc - 1)*(Nc + 1)/(2*Nc)

subtraction piece S, adjoint, even part: coefficient of zeta2 Lt^2 = (30*Nc**4 + 55*Nc**2 + 31)/(4*Nc**2)
   full Lt-polynomial (even, normalized): -Lt**4*(2*Nc**2 + 1)*(5*Nc**2 - 1)/(12*Nc**2) + Lt**3*(2*Nc**4 + 16*Nc**3*nf - 65*Nc**2 - 4*Nc*nf + 6)/(18*Nc**2) + Lt**2*(270*Nc**4*zeta2 + 192*Nc**4 - 156*Nc**3*nf + 495*Nc**2*zeta2 + 767*Nc**2 + 76*Nc*nf + 279*zeta2 - 387)/(36*Nc**2) - Lt*(990*Nc**4*zeta2 + 2016*Nc**4*zeta3 + 1748*Nc**4 + 144*Nc**3*nf*zeta2 - 1256*Nc**3*nf - 495*Nc**2*zeta2 - 2232*Nc**2*zeta3 + 7262*Nc**2 - 612*Nc*nf*zeta2 + 808*Nc*nf + 1998*zeta2 - 4914)/(108*Nc**2) + (37746*Nc**4*zeta2**2 + 66240*Nc**4*zeta2 + 70560*Nc**4*zeta3 + 135040*Nc**4 + 12600*Nc**3*nf*zeta2 + 20160*Nc**3*nf*zeta3 - 92800*Nc**3*nf - 211329*Nc**2*zeta2**2 - 70290*Nc**2*zeta2 - 264960*Nc**2*zeta3 + 590720*Nc**2 - 77400*Nc*nf*zeta2 - 20160*Nc*nf*zeta3 + 92800*Nc*nf - 74277*zeta2**2 + 350730*zeta2 + 194400*zeta3 - 725760)/(6480*Nc**2)
   check: one-loop even Lt^2 from the eps^0 file = -(2*Nc**2 + 1)/(2*Nc)

time 5.7s


==> anc/numbers/deposit/AMP/matching_hostile/h5_subtraction_split.py <==
"""
h5_subtraction_split.py  (hostile check of strand MATCHING; SymPy + the strand's hpl_x1.py G expansion)

How much of the two-loop coefficient zeta2 Lt^2 of the positive-signature singlet (data: C_A^2 part -15)
is produced by the finite terms of the MS-bar subtraction itself?  From eqs. (5.14)-(5.18) of
arXiv:2108.00055 with H_fin^(1)(eps) = H_ren^(1) - I_1 H^(0) kept to higher orders in eps (the one-loop
ancillary files carry e, e^2, ... terms):
   H_fin^(2) = [H_ren^(2)]_{eps^0} - (Gamma_0/2) H_fin^(1)[eps^1] - (Gamma'_0/4) H_fin^(1)[eps^2] ,
   Gamma_0 = 4 [T_t^2 Lt - T_rc Delta - 2 C_F lambda] + 4 gamma_0^q ,  gamma_0^q = -3 C_F ,
   Gamma'_0 = 2 gamma_0^cusp sum_{i<j} T_i.T_j = -16 C_F       (lambda = ln(mu^2/|t|) = 0 here).
The subtraction piece S = -(Gamma_0/2) H^(1)[eps^1] - (Gamma'_0/4) H^(1)[eps^2] is computed at x -> 1 in both
regions, projected on the t-channel singlet and adjoint, split by signature, normalized to the singlet tree,
and its zeta2 Lt^2 coefficient is decomposed in C_A^2, C_A C_F, C_F^2.  The remainder (data minus S) is the
eps^0 part of the renormalized two-loop amplitude.  The split depends on the eps-dependent normalization
conventions of the one-loop amplitude (S_eps, (mu^2/s)^eps) and is therefore not physical; it is reported to
show where the (i pi)^2 terms of the subtraction sit relative to the tested coefficient.
"""
import re, sys, time
import sympy as sp
sys.path.insert(0, '.')
from h4_flip_leading_power import load, gexp, Nc, nf, eps, lmu, y, ly, z2, z3, z5, Rx, Rxi, Ry, Rx2, Rxi2, C1, C2

t0 = time.time()
FILES = {'I': 'H_process1_qqb_QbQ_+-+-_1loops.m', 'II': 'H_process2_qQ_qQ_++--_1loops.m'}
TREE = {'I': 'H_process1_qqb_QbQ_+-+-_0loops.m', 'II': 'H_process2_qQ_qQ_++--_0loops.m'}
L, Lt, D = sp.symbols('L Lt Delta')

def eps_parts(fname, kmax=2):
    ex, gs = load(fname)
    ex = sp.expand(ex)
    out = {}
    for k in range(0, kmax + 1):
        ck = sp.expand(ex.coeff(eps, k))
        rep = {sp.Symbol(nm): gexp(wd) for nm, wd in gs.items() if ck.has(sp.Symbol(nm))}
        rep.update({Rx: 1 - y, Rxi: 1 + y + y**2 + y**3, Ry: 1 / y, Rx2: (1 - y)**2, Rxi2: 1 + 2 * y + 3 * y**2 + 4 * y**3})
        ck = sp.expand(ck.xreplace(rep).subs(lmu, ly))           # mu^2 = |t|
        poly = sp.Poly(sp.expand(ck * y**3), y)
        neg = [sp.simplify(poly.coeff_monomial(y**j).subs(z2, sp.pi**2 / 6)) for j in (0, 1, 2)]
        assert all(v == 0 for v in neg), f"power-enhanced terms in {fname} eps^{k}: {neg}"
        out[k] = sp.expand(poly.coeff_monomial(y**3).subs(z2, sp.pi**2 / 6))
    return out

def proj(c):
    c = sp.expand(c)
    v1, v2 = c.coeff(C1), c.coeff(C2)
    return sp.Matrix([sp.expand(Nc * v1 + v2), sp.expand(v2)])   # (singlet s, adjoint o) components

N = Nc
CF = (N**2 - 1) / (2 * N)
Tt2 = sp.Matrix([[0, 0], [0, N]])
Trc = sp.Matrix([[0, -N + 1 / N], [-1 / N, -N / 2 + 2 / N]])
res = {}
for reg in ('I', 'II'):
    tr = proj(eps_parts(TREE[reg], 0)[0])
    e = eps_parts(FILES[reg])
    Delta_val = -sp.I * sp.pi if reg == 'I' else sp.I * sp.pi
    def toLt(v):
        return v.applyfunc(lambda q: sp.expand(q.subs(ly, -L).subs(L, Lt + sp.I * sp.pi / 2)))
    H1 = {k: toLt(proj(e[k])) for k in e}
    G0 = 4 * (Tt2 * Lt - Trc * Delta_val) - 12 * CF * sp.eye(2)
    G0p = -16 * CF
    S = (-(G0 * H1[1]) / 2 - G0p / 4 * H1[2]).applyfunc(sp.expand)
    res[reg] = (S, H1[0], tr)
    print(f"region {reg}: tree (s,o) = {list(tr)}   [{time.time()-t0:.0f}s]", flush=True)

def sig_parts(vI, vII):
    even = sp.expand((vI + vII) / 2)
    odd = sp.expand((vI - vII) / 2)
    return even, odd

for idx, R in ((0, 'singlet'), (1, 'adjoint')):
    tr = res['I'][2][idx]
    ev, od = sig_parts(res['I'][0][idx], res['II'][0][idx])
    ev = sp.expand(sp.expand(ev / tr).subs(sp.pi**2, 6 * z2).subs(sp.pi**4, 36 * z2**2))
    cz = sp.factor(sp.expand(ev.coeff(Lt, 2)).coeff(z2, 1))
    print(f"\nsubtraction piece S, {R}, even part: coefficient of zeta2 Lt^2 = {cz}")
    print(f"   full Lt-polynomial (even, normalized): {sp.collect(ev, Lt, sp.factor)}")
    if idx == 0:
        # decompose in C_A^2, C_A C_F, C_F^2
        a, b_, c = sp.symbols('a b c')
        ans = a * N**2 + b_ * N * CF + c * CF**2
        sol = sp.solve(sp.Poly(sp.expand(sp.cancel((ans - cz) * 4 * N**2)), N).all_coeffs(), [a, b_, c], dict=True)
        print(f"   decomposition (C_A^2, C_A C_F, C_F^2): {[sol[0][s] for s in (a, b_, c)]}")
        dataI = [-15, 48, -41]
        print(f"   data (all of H_fin^(2)): {dataI};  eps^0 part of H_ren^(2) = data - S: "
              f"{[dataI[0] - sol[0][a], dataI[1] - sol[0][b_], dataI[2] - sol[0][c]]}")
    # sanity: the eps^0 one-loop remainder reproduces the known one-loop LL
    e0, o0 = sig_parts(res['I'][1][idx], res['II'][1][idx])
    print(f"   check: one-loop even Lt^2 from the eps^0 file = {sp.factor(sp.expand(e0 / tr).coeff(Lt, 2))}")
print(f"\ntime {time.time()-t0:.1f}s")


==> anc/numbers/deposit/AMP/matching_hostile/h6_constants_84.out <==
one-loop zeta2 constant  (C_A, C_F): [p_A - r_A - 6, 12*ell + p_F - r_F + 21/2]
two-loop zeta2 Lt^2      (C_A^2, C_A C_F, C_F^2): [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]
three-loop zeta2 Lt^4    (C_A^3, ..., C_F^3): [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 30*ell + 2*k_F/3 + p_F - r_F/3 - 85/4]
data (Wolfram table): [0, 13/2] [-15, 48, -41] [12, -58, 84, -451/12]
fixed by one-loop C_A and two-loop C_A C_F: {k_A: 6 - p_A, r_A: p_A - 6}
three-loop C_A C_F^2 predicted: 84   data: 84
C_A^3, C_A^2 C_F free of constants: [12, -58]  data: [12, -58]
C_F^3 after fixing r_F, k_F from one-loop C_F and two-loop C_F^2: 2*ell - 149/4  data: -451/12  (depends on ell and p_F: not a prediction)


==> anc/numbers/deposit/AMP/matching_hostile/h6_constants_84.py <==
"""
h6_constants_84.py  (hostile check of strand MATCHING; SymPy only, uses my own solver h2_iree_indep.py)

Recompute the strand's three-loop consistency test: with the singlet(+) constants of relative order a
written in colour,  beta_1+ = zeta2 (p_A C_A + p_F C_F),  kP_1+ = zeta2 (k_A C_A + k_F C_F),  ell_1+ = ell,
and a scalar map exp(-c a) with c = zeta2 (r_A C_A + r_F C_F), obtain
  (i)  the one-loop zeta2 constant of the singlet(+),
  (ii) the two-loop zeta2 Lt^2 coefficient,  (iii) the three-loop zeta2 Lt^4 coefficient,
decomposed in colour, fix the constants from (i) and (ii) against the Wolfram DATA table, and predict the
C_A C_F^2 coefficient of (iii).  Also checks that no other internal constant of the equations enters (iii).
"""
import sympy as sp, sys
sys.path.insert(0, '.')
import h2_iree_indep as H

N, Lt, z2, D = H.N, H.Lt, H.z2, H.D
CF, CA = H.CF, H.CA
pA, pF, kA, kF, rA, rF, ell = sp.symbols('p_A p_F k_A k_F r_A r_F ell')
F = H.solve(order=4, kap_val=1, lam_val=1)
A = H.amplitudes(F)
sub = {s: 0 for s in H.cst}
sub.update({H.cst['beta_1+']: z2 * (pA * CA + pF * CF), H.cst['kP_1+']: z2 * (kA * CA + kF * CF), H.cst['ell_1+']: ell})
c = z2 * (rA * CA + rF * CF)
# singlet(+) normalized amplitudes; the scalar map multiplies the whole amplitude by exp(-c a):
amp = {Lp: sp.expand(A[(Lp, '1')][0].subs(sub)) for Lp in (0, 1, 2, 3)}
tot = {}
for Lp in (1, 2, 3):
    tot[Lp] = sp.expand(sum(amp[Lp - j] * (-c)**j / sp.factorial(j) for j in range(0, Lp + 1)))
def zpart(e, p):
    return sp.expand(sp.expand(e.coeff(Lt, p)).coeff(z2, 1))
one = sp.cancel(zpart(tot[1], 0)); two = sp.cancel(zpart(tot[2], 2)); three = sp.cancel(zpart(tot[3], 4))
d1 = H.decomp(one, 1); d2 = H.decomp(two, 2); d3 = H.decomp(three, 3)
print("one-loop zeta2 constant  (C_A, C_F):", d1)
print("two-loop zeta2 Lt^2      (C_A^2, C_A C_F, C_F^2):", d2)
print("three-loop zeta2 Lt^4    (C_A^3, ..., C_F^3):", d3)
data1 = H.decomp(H.dget('+', '1', 1, 0, 'z2'), 1)
data2 = H.decomp(H.dget('+', '1', 2, 2, 'z2'), 2)
data3 = H.decomp(H.dget('+', '1', 3, 4, 'z2'), 3)
print("data (Wolfram table):", data1, data2, data3)
sol = sp.solve([d1[0] - data1[0], d2[1] - data2[1]], [rA, kA], dict=True)[0]
print("fixed by one-loop C_A and two-loop C_A C_F:", sol)
pred = sp.simplify(d3[2].subs(sol))
print("three-loop C_A C_F^2 predicted:", pred, "  data:", data3[2])
print("C_A^3, C_A^2 C_F free of constants:", [sp.simplify(d3[0]), sp.simplify(d3[1])], " data:", data3[:2])
# the C_F^3 coefficient: does it follow too?
solF = sp.solve([d1[1] - data1[1], d2[2] - data2[2]], [rF, kF], dict=True)[0]
print("C_F^3 after fixing r_F, k_F from one-loop C_F and two-loop C_F^2:", sp.simplify(d3[3].subs(solF)), " data:", data3[3],
      " (depends on ell and p_F: not a prediction)")


==> anc/numbers/deposit/AMP/matching_hostile/h7_matching_trc2.out <==
h7_matching_trc2: crossing parity assigned to words in T_t^2 and T_rc (setup 2.1s)
Cayley-Hamilton: T_rc^2 - tr(T_rc) T_rc + det(T_rc) 1 = 0: True; tr(T_rc) = -(N - 2)*(N + 2)/(2*N) = 3/2 C_A - 4 C_F: True; det(T_rc) = -(N - 1)*(N + 1)/N**2 = -2 C_F (C_A - 2 C_F): True

1. target shift per unit coefficient (two-loop C_A^2, three-loop C_A^3, three-loop C_A^2 C_F)
   T_rc^2 zeta2 Lt^2 at order a^2: target shift [3/2, -9/4, 12]; LL-neutral: True
   [T_rc,[T_rc,T_t^2]] zeta2 Lt^4 at order a^3: target shift [0, -3/2, 3]; LL-neutral: True

2. targets of eq. (system) with psi^+ scaled by lambda: [-15*lam, 12*lam, -58*lam]
   proportional to lambda (no offset): True
   data (finite remainders, route 1 table read by h2_iree_indep): [-15, 12, -58]
   determinant of the linear equations for (lambda, T_rc^2 term, quadrupole): -369/4
   solution against the data: [{lambda_: 1, q_quad: 0, x_trc2: 0}]

3. dipole form: (T_rc Delta Lt)^2/2 at order a^2: target shift [-9/2, 27/4, -36] = -3 times the T_rc^2 zeta2 Lt^2 shift: True
   T_rc Delta Lt at order a changes the one-loop odd leading logs (singlet, adjoint) by [1/N, (N**2 + 2)/(2*N)] per unit: True

4. LL-neutral crossing-even structures (no scalars) and the rank of their image on the three targets
   order a^1, nested commutators: 6 structures, LL-neutral dimension 4, rank 0, image basis []
   order a^1, all words of degree <= 3: 6 structures, LL-neutral dimension 4, rank 0, image basis []
   order a^2, nested commutators: 36 structures, LL-neutral dimension 31, rank 0, image basis []
   order a^2, all words of degree <= 3: 60 structures, LL-neutral dimension 53, rank 1, image basis [[3/2, -9/4, 12]]
   order a^3, nested commutators: 28 structures, LL-neutral dimension 19, rank 1, image basis [[0, -3/2, 3]]
   order a^3, all words of degree <= 3: 66 structures, LL-neutral dimension 54, rank 2, image basis [[0, 0, 3/2], [0, 3/2, -5]]

5. products: T_rc^2 zeta2 Lt^2 times the 4 LL-neutral crossing-even order-a structures that move the targets: 0; products of two order-a structures that move them: 0

6. T_rc T_t^2 T_rc zeta2 Lt^4 at order a^3: target shift [0, 3/2, -5]; LL-neutral: True
   C_A T_rc^2 zeta2 Lt^4 at order a^3: target shift [0, 3/2, -5]; LL-neutral: True
   determinant of the three-loop entries of (quadrupole, T_rc T_t^2 T_rc): 3
   rank of (lambda, T_rc^2, quadrupole, T_rc T_t^2 T_rc) on the three targets: 3 of 4 unknowns, lambda fixed: False

time 115.3s


==> anc/numbers/deposit/AMP/matching_hostile/h7_matching_trc2.py <==
"""
h7_matching_trc2.py  (SymPy only; extends h3_matching_general.py)                      [1 Oct 2026, revision R4, task FIX2]

h3 labels the crossing parity of a structure by its colour operator (1, T_t^2: even; T_rc, [T_t^2,T_rc]: odd;
[T_rc,[T_rc,T_t^2]]: even) times the parity of the power of Delta.  A product of two odd operators is even, but in the
two-dimensional colour space of the forward flavor-exchange amplitude it is a combination of the basis operators with
colour-factor coefficients, for example (Cayley-Hamilton)
      T_rc^2 = tr(T_rc) T_rc - det(T_rc) 1 ,   tr(T_rc) = (3/2) C_A - 4 C_F ,   det(T_rc) = -2 C_F (C_A - 2 C_F) ,
so h3 counted the even structure zeta_2 T_rc^2 Lt^2 among its "wrong parity" T_rc structures.  This program assigns the
parity to words in T_t^2 and T_rc (parity = number of T_rc + power of Delta, mod 2) and recomputes:

 1. the shift of the three constant-free targets (C_A^2 entry of zeta_2 Lt^2 at two loops; C_A^3 and C_A^2 C_F entries of
    zeta_2 Lt^4 at three loops, positive-signature singlet over its Born term, mu^2 = |t|) by zeta_2 T_rc^2 Lt^2 at order
    a^2 and by the quadrupole zeta_2 [T_rc,[T_rc,T_t^2]] Lt^4 at order a^3, and whether each leaves the leading
    logarithms (even Lt^{2L}, odd Delta Lt^{2L-1}, L = 1..3, singlet and adjoint) unchanged;
 2. the targets of eq. (system) with psi^+ scaled by lambda, the 3x3 determinant of (lambda, T_rc^2 term, quadrupole)
    and the solution against the data;
 3. the dipole form: (T_rc Delta Lt)^2/2 at order a^2, the only source of T_rc^2 zeta_2 Lt^2 in an exponentiated sum of
    dipoles, against the one-loop odd leading logarithms that T_rc Delta Lt changes;
 4. the rank of the target image of the LL-neutral crossing-even structures, for the words that are nested commutators
    (T_t^2, T_rc, [T_t^2,T_rc], [T_rc,[T_rc,T_t^2]], [T_t^2,[T_t^2,T_rc]]: the connected colour structures) and for all
    words of degree <= 3, at orders a, a^2 and a^3 (at a^3 only Lt^4 and higher reach the targets);
 5. products: T_rc^2 zeta_2 Lt^2 with every LL-neutral crossing-even structure at order a, and those among themselves;
 6. two products of colour operators at order a^3 that are not nested commutators, T_rc T_t^2 T_rc zeta_2 Lt^4 and
    C_A T_rc^2 zeta_2 Lt^4, and the determinant of the three-loop pair with the quadrupole.
Scalars (the identity) are not included: the third condition on the map excludes Lt-dependent ones, and h3 shows that the
Lt-independent ones (with a factor C_F) do not reach the targets.
Run in this folder:  python3 h7_matching_trc2.py > h7_matching_trc2.out   (about 30 s)
"""
import sympy as sp, itertools, sys, time
sys.path.insert(0, '.')
import h2_iree_indep as H

t0 = time.time()
N, Lt, z2, D, lam = H.N, H.Lt, H.z2, H.D, H.lam
CF, CA = H.CF, H.CA


def amp_vectors(lam_val):
    F = H.solve(order=4, kap_val=1, lam_val=lam_val)
    A = H.amplitudes(F)
    zero = {s: 0 for s in H.cst}                       # every internal constant of the equations set to zero (created by solve)
    return {n: sp.Matrix([sp.expand(2 * H.b[R] * (A[(n - 1, R)][0] + D * A[(n - 1, R)][1]).subs(zero)) for R in H.CH])
            for n in (1, 2, 3, 4)}


V = amp_vectors(1)
Tt2 = sp.Matrix([[0, 0], [0, N]])
Trc = sp.Matrix([[H.T[('1', '1')], H.T[('1', 'A')]], [H.T[('A', '1')], H.T[('A', 'A')]]])
I2 = sp.eye(2)
Tri = (Tt2 * Trc - Trc * Tt2).applyfunc(sp.expand)
Quad = (Trc * Tri * (-1) + Tri * Trc).applyfunc(sp.expand)            # [T_rc,[T_rc,T_t^2]] = -[T_rc,[T_t^2,T_rc]]
TTR = (Tt2 * Tri - Tri * Tt2).applyfunc(sp.expand)                    # [T_t^2,[T_t^2,T_rc]]


def split(e):
    p = sp.Poly(sp.expand(e), D)
    ev = od = 0
    for (k,), c in p.terms():
        if k % 2 == 0:
            ev += c * (-6 * z2)**(k // 2)
        else:
            od += c * (-6 * z2)**((k - 1) // 2)
    return sp.expand(ev), sp.expand(od)


def obs(dW):
    """dW: order n of a -> 2-vector.  LL shifts and the targets (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)"""
    LL, tgt = {}, {}
    for n, vec in dW.items():
        Lp = n - 1
        for idx, R in enumerate(H.CH):
            ev, od = split(vec[idx])
            ev = sp.expand(ev / (2 * H.b[R]))
            od = sp.expand(od / (2 * H.b[R]))
            LL[(Lp, R, 'even')] = sp.cancel(ev.coeff(Lt, 2 * Lp))
            LL[(Lp, R, 'odd')] = sp.cancel(od.coeff(Lt, 2 * Lp - 1))
            if R == '1' and Lp in (2, 3):
                cz = sp.cancel(sp.expand(ev.coeff(Lt, 2 * Lp - 2)).coeff(z2, 1))
                tgt[Lp] = sp.cancel(cz.subs(N, 1))
                if Lp == 3:
                    tgt['3F'] = sp.cancel(sp.cancel((cz - cz.subs(N, 1) * CA**3) / CF).subs(N, 1)) if cz != 0 else 0
    return LL, [tgt.get(2, 0), tgt.get(3, 0), tgt.get('3F', 0)]


def first(n, M, VV=V):
    return {n + k: (M * VV[k]).applyfunc(sp.expand) for k in (1, 2, 3) if n + k <= 4}


def ll_zero(LL):
    return all(sp.simplify(v) == 0 for v in LL.values())


def fmt(v):
    return '[' + ', '.join(str(sp.nsimplify(x)) for x in v) + ']'


print('h7_matching_trc2: crossing parity assigned to words in T_t^2 and T_rc (setup %.1fs)' % (time.time() - t0))
ch = (Trc * Trc - Trc.trace() * Trc + Trc.det() * I2).applyfunc(sp.simplify)
print('Cayley-Hamilton: T_rc^2 - tr(T_rc) T_rc + det(T_rc) 1 = 0: %s; tr(T_rc) = %s = 3/2 C_A - 4 C_F: %s; det(T_rc) = %s = -2 C_F (C_A - 2 C_F): %s'
      % (ch == sp.zeros(2, 2), sp.factor(Trc.trace()), sp.simplify(Trc.trace() - (sp.Rational(3, 2) * CA - 4 * CF)) == 0,
         sp.factor(Trc.det()), sp.simplify(Trc.det() + 2 * CF * (CA - 2 * CF)) == 0))

# ---------------------------------------------------------------- 1. the two structures
S2 = (Trc * Trc * z2 * Lt**2).applyfunc(sp.expand)
LLs, ts = obs(first(2, S2))
print('\n1. target shift per unit coefficient (two-loop C_A^2, three-loop C_A^3, three-loop C_A^2 C_F)')
print('   T_rc^2 zeta2 Lt^2 at order a^2: target shift %s; LL-neutral: %s' % (fmt(ts), ll_zero(LLs)))
LLq, tq = obs(first(3, (Quad * z2 * Lt**4).applyfunc(sp.expand)))
print('   [T_rc,[T_rc,T_t^2]] zeta2 Lt^4 at order a^3: target shift %s; LL-neutral: %s' % (fmt(tq), ll_zero(LLq)))

# ---------------------------------------------------------------- 2. lambda, determinant, solution
Vl = amp_vectors(lam)
LLl, tl = obs({n: Vl[n] for n in (2, 3, 4)})
tl = [sp.factor(x) for x in tl]
print('\n2. targets of eq. (system) with psi^+ scaled by lambda: %s' % tl)
lc = [sp.cancel(x / lam) for x in tl]
print('   proportional to lambda (no offset): %s' % all(sp.simplify(x - c * lam) == 0 and c.is_Rational for x, c in zip(tl, lc)))
dat = [-15, 12, -58]
print('   data (finite remainders, route 1 table read by h2_iree_indep): %s' % fmt([sp.nsimplify(H.decomp(H.dget('+', '1', 2, 2, 'z2'), 2)[0])]
                                                                                + [sp.nsimplify(x) for x in H.decomp(H.dget('+', '1', 3, 4, 'z2'), 3)[:2]]))
M3 = sp.Matrix([[lc[i], ts[i], tq[i]] for i in range(3)])
print('   determinant of the linear equations for (lambda, T_rc^2 term, quadrupole): %s' % M3.det())
l_, x_, q_ = sp.symbols('lambda_ x_trc2 q_quad')
sol = sp.solve([sp.Eq(lc[i] * l_ + ts[i] * x_ + tq[i] * q_, dat[i]) for i in range(3)], [l_, x_, q_], dict=True)
print('   solution against the data: %s' % sol)

# ---------------------------------------------------------------- 3. dipole form
LLd, td = obs(first(2, ((Trc * D * Lt)**2 / 2).applyfunc(sp.expand)))
LL1, t1 = obs(first(1, (Trc * D * Lt).applyfunc(sp.expand)))
odd1 = [sp.factor(LL1[(1, R, 'odd')]) for R in H.CH]
print('\n3. dipole form: (T_rc Delta Lt)^2/2 at order a^2: target shift %s = %s times the T_rc^2 zeta2 Lt^2 shift: %s'
      % (fmt(td), sp.Rational(-3), all(sp.simplify(a - (-3) * b) == 0 for a, b in zip(td, ts))))
print('   T_rc Delta Lt at order a changes the one-loop odd leading logs (singlet, adjoint) by %s per unit: %s' % (odd1, any(o != 0 for o in odd1)))

# ---------------------------------------------------------------- 4. enumeration of crossing-even words
def wordmat(w):
    M = I2
    for c in w:
        M = M * (Tt2 if c == 't' else Trc)
    return M.applyfunc(sp.expand)


CONN = [('Tt2', Tt2, 1, 0), ('Trc', Trc, 1, 1), ('[Tt2,Trc]', Tri, 2, 1), ('[Trc,[Trc,Tt2]]', Quad, 3, 0), ('[Tt2,[Tt2,Trc]]', TTR, 3, 1)]
ALLW = [(w, wordmat(w), len(w), w.count('r') % 2) for d in (1, 2, 3) for w in (''.join(p) for p in itertools.product('tr', repeat=d))]


def monos(n, par, ltmin):
    out = []
    for l in range(ltmin, 2 * n - par + 1):
        for z in range(0, (2 * n - par - l) // 2 + 1):
            out.append(D**par * Lt**l * z2**z)
    return out


def scan(n, cand):
    rows = []
    for lab, M, d, par in cand:
        if d > n:
            continue
        for i in range(n - d + 1):
            Mc = (M * CA**i * CF**(n - d - i)).applyfunc(sp.expand)
            for m in monos(n, par, 4 if n == 3 else 0):
                LL, t = obs(first(n, (Mc * m).applyfunc(sp.expand)))
                llv = [sp.nsimplify(sp.cancel(LL.get(k, 0)).subs(N, nv)) for k in sorted(LL, key=str) for nv in (2, 3, 5, 7)]
                rows.append(('%s x C_A^%d C_F^%d x %s' % (lab, i, n - d - i, m), (Mc * m).applyfunc(sp.expand), llv, t))
    return rows


print('\n4. LL-neutral crossing-even structures (no scalars) and the rank of their image on the three targets')
KER = {}
for n in (1, 2, 3):
    for nm, cand in (('nested commutators', CONN), ('all words of degree <= 3', ALLW)):
        rows = scan(n, cand)
        Lm = sp.Matrix([r[2] for r in rows]).T
        Tm = sp.Matrix([r[3] for r in rows]).T
        ns = Lm.nullspace()
        img = sp.Matrix.hstack(*[Tm * v for v in ns]) if ns else sp.zeros(3, 0)
        basis = [fmt(list(b)) for b in img.columnspace()]
        print('   order a^%d, %s: %d structures, LL-neutral dimension %d, rank %d, image basis %s'
              % (n, nm, len(rows), len(ns), img.rank(), '[' + ', '.join(basis) + ']'))
        KER[(n, nm)] = [sum((rows[i][1] * v[i] for i in range(len(rows)) if v[i] != 0), sp.zeros(2, 2)).applyfunc(sp.expand) for v in ns]

# ---------------------------------------------------------------- 5. products
K1 = KER[(1, 'all words of degree <= 3')]
hits = 0
for k in K1:
    P = ((k * S2 + S2 * k) / 2).applyfunc(sp.expand)
    if any(x != 0 for x in obs({4: (P * V[1]).applyfunc(sp.expand)})[1]):
        hits += 1
hits11 = 0
for i, j in itertools.combinations_with_replacement(range(len(K1)), 2):
    P = ((K1[i] * K1[j] + K1[j] * K1[i]) / 2).applyfunc(sp.expand)
    if any(x != 0 for x in obs({3: (P * V[1]).applyfunc(sp.expand), 4: (P * V[2]).applyfunc(sp.expand)})[1]):
        hits11 += 1
print('\n5. products: T_rc^2 zeta2 Lt^2 times the %d LL-neutral crossing-even order-a structures that move the targets: %d; '
      'products of two order-a structures that move them: %d' % (len(K1), hits, hits11))

# ---------------------------------------------------------------- 6. products of colour operators at order a^3
LLp, tp = obs(first(3, (Trc * Tt2 * Trc * z2 * Lt**4).applyfunc(sp.expand)))
LLc, tc = obs(first(3, (Trc * Trc * CA * z2 * Lt**4).applyfunc(sp.expand)))
print('\n6. T_rc T_t^2 T_rc zeta2 Lt^4 at order a^3: target shift %s; LL-neutral: %s' % (fmt(tp), ll_zero(LLp)))
print('   C_A T_rc^2 zeta2 Lt^4 at order a^3: target shift %s; LL-neutral: %s' % (fmt(tc), ll_zero(LLc)))
d2 = sp.Matrix([[tq[1], tp[1]], [tq[2], tp[2]]]).det()
print('   determinant of the three-loop entries of (quadrupole, T_rc T_t^2 T_rc): %s' % d2)
M4 = sp.Matrix([[lc[i], ts[i], tq[i], tp[i]] for i in range(3)])
print('   rank of (lambda, T_rc^2, quadrupole, T_rc T_t^2 T_rc) on the three targets: %d of 4 unknowns, lambda fixed: %s'
      % (M4.rank(), M4[:, 1:].rank() < 3))
print('\ntime %.1fs' % (time.time() - t0))


==> anc/numbers/deposit/AMP/prediction/SHA256SUMS <==
788e06310746b91a1b0df9d136964d77d6933bc7b2d6fb153065e4e5c4369f53  amp_prediction.py
e189b9b02d5c361ee8536e852d6f7151967fdb8520481ca54bed2b9f9e66ffab  amp_prediction_pari.gp
24b6a15a6520eb82f8eb4a24f1c33ba6a1641917a5ac0f7caa1ae2ce2b84cfe3  amp_prediction.out
98f346c60f8408601840aa807f2400b9bf71a1bcd68a4e6fa3e74ae803c8cd0f  amp_prediction_pari.out
170bdbfbe639f1fab3751408d6d4685c03a303ef0d0d7dac67987c90e80ce3c8  prediction_table.tsv
89425cb960922e632afc8f0a7296f1dcfdb8dfb9abffcea8b5c921a6af9e0147  results_sympy.json


==> anc/numbers/deposit/AMP/prediction/amp_prediction.out <==
Part 0. Signature factors and the partial-wave transform
   [ok] s_r>0: e^(wL) xi^+ = e^(w Lt) eta^+ with Lt = L - i pi/2, Delta = -i pi
   [ok] s_r>0: e^(wL) xi^- = e^(w Lt) eta^- with Lt = L - i pi/2, Delta = -i pi
   [ok] s_c>0: e^(wL) xi^+ = +e^(w Lt) eta with Delta = +i pi
   [ok] s_c>0: e^(wL) xi^- = -e^(w Lt) eta with Delta = +i pi
   phi^+ = -17*Delta**8*omega**7/80640 + Delta**6*omega**5/480 - Delta**4*omega**3/48 + Delta**2*omega/4
   phi^- = -Delta**8*omega**7/1209600 + Delta**6*omega**5/30240 - Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega
   psi^+ = -17*Delta**8*omega**7/40320 + Delta**6*omega**5/240 - Delta**4*omega**3/24 + Delta**2*omega/2
   psi^- = -Delta**8*omega**7/604800 + Delta**6*omega**5/15120 - Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega
   [ok] psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...
   [ok] at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))
   dictionary: omega^-1 -> + : 1 ;  - : 0
   dictionary: omega^-2 -> + : Lt ;  - : Delta/2
   dictionary: omega^-3 -> + : (Delta**2 + 4*Lt**2)/8 ;  - : Delta*Lt/2
   dictionary: omega^-4 -> + : Lt*(3*Delta**2 + 4*Lt**2)/24 ;  - : Delta*(Delta**2 + 12*Lt**2)/48
   dictionary: omega^-5 -> + : (Delta**4 + 24*Delta**2*Lt**2 + 16*Lt**4)/384 ;  - : Delta*Lt*(Delta**2 + 4*Lt**2)/48
   dictionary: omega^-6 -> + : Lt*(5*Delta**4 + 40*Delta**2*Lt**2 + 16*Lt**4)/1920 ;  - : Delta*(Delta**4 + 40*Delta**2*Lt**2 + 80*Lt**4)/3840
   dictionary: omega^-7 -> + : (Delta**2 + 4*Lt**2)*(Delta**4 + 56*Delta**2*Lt**2 + 16*Lt**4)/46080 ;  - : Delta*Lt*(Delta**2 + 12*Lt**2)*(3*Delta**2 + 4*Lt**2)/11520

Part 1. Colour models: row sums and the general-colour quantities
   [ok] SU(N): b_R = C_F - C_R/2
   [ok] SU(N): [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SU(N): X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SU(N): row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] SO(N) vector: b_R = C_F - C_R/2
   [ok] SO(N) vector: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SO(N) vector: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SO(N) vector: row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] Sp(N) defining: b_R = C_F - C_R/2
   [ok] Sp(N) defining: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] Sp(N) defining: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] Sp(N) defining: row sums sum_R' [T]_RR' = C_R/2 - 2C_F

Part 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))
   F_1^+(1) = 2*C_F*a/omega
   F_1^+(2) = 4*C_F**2*a**2/omega**3 + C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/60 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/6 + 2*C_F*Delta**2*a**2*(C_A*kappa - 2*C_F*ell_p - 2*C_F*kappa)/omega
   F_1^-(1) = 2*C_F*a/omega
   F_1^-(2) = C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/3780 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/90 + 2*C_F*Delta**2*a**2*(C_A*kappa - 6*C_F*ell_m - 2*C_F*kappa)/(3*omega) + 4*C_F*a**2*(2*C_A*kappa - 4*C_F*kappa + C_F)/omega**3
   F_A^+(1) = -a*(C_A - 2*C_F)/omega
   F_A^+(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/240 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/24 - Delta**2*a**2*(C_A - 2*C_F)*(2*C_A*ell_p + 3*C_A*kappa + C_A - 4*C_F*ell_p - 4*C_F*kappa)/(2*omega) + a**2*(C_A - 2*C_F)*(3*C_A - 2*C_F)/omega**3
   F_A^-(1) = -a*(C_A - 2*C_F)/omega
   F_A^-(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/15120 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/360 - Delta**2*a**2*(C_A - 2*C_F)*(6*C_A*ell_m + 3*C_A*kappa + C_A - 12*C_F*ell_m - 4*C_F*kappa)/(6*omega) - a**2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/omega**3
   F_1^+(3) = 16*C_F**3*a**3/omega**5 + C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(168*C_A*ell_m + 51*C_A - 336*C_F*ell_m - 672*C_F*ell_p - 34*C_F)/10080 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(10*C_A*ell_m + 3*C_A - 20*C_F*ell_m - 40*C_F*ell_p - 6*C_F)/60 + C_F*Delta**4*a**3*(4*C_A**2*ell_m*kappa + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 16*C_F**2*ell_m*kappa + 32*C_F**2*ell_p**2 + 32*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(2*omega) + 2*C_F*Delta**2*a**3*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa)/omega**3
   F_1^-(3) = C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(40*C_A*ell_p + 1530*C_A*kappa + 513*C_A - 160*C_F*ell_m - 80*C_F*ell_p - 2040*C_F*kappa - 2*C_F)/151200 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(14*C_A*ell_p + C_A - 56*C_F*ell_m - 28*C_F*ell_p - 2*C_F)/1260 + C_F*Delta**4*a**3*(20*C_A**2*ell_p*kappa + C_A**2*kappa - 80*C_A*C_F*ell_m*kappa - 80*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 480*C_F**2*ell_m**2 + 160*C_F**2*ell_m*kappa + 80*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(30*omega) + 2*C_F*Delta**2*a**3*(4*C_A**2*ell_p*kappa + 6*C_A**2*kappa**2 + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 20*C_A*C_F*kappa**2 + 32*C_F**2*ell_m*kappa - 16*C_F**2*ell_m + 16*C_F**2*ell_p*kappa + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)/omega**3 - 8*C_F*a**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/omega**5
   [ok] LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))
   A_1^+ at a^2: 2*C_F**2*Lt**2 - 3*C_F*zeta2*(4*C_A*kappa - 8*C_F*ell_p - 8*C_F*kappa + C_F)
   A_1^+ at a^3: 2*C_F**3*Lt**4/3 - 6*C_F*Lt**2*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2) + 3*C_F*zeta2**2*(48*C_A**2*ell_m*kappa + 36*C_A**2*kappa**2 + 6*C_A**2*kappa - 192*C_A*C_F*ell_m*kappa - 192*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 192*C_F**2*ell_m*kappa + 384*C_F**2*ell_p**2 + 384*C_F**2*ell_p*kappa - 96*C_F**2*ell_p + 96*C_F**2*kappa**2 - 24*C_F**2*kappa + C_F**2)/2
   A_1^- at a^2: 2*C_F*Delta*Lt*(2*C_A*kappa - 4*C_F*kappa + C_F)
   A_1^- at a^3: C_F*Delta**3*Lt*(24*C_A**2*ell_p*kappa + 36*C_A**2*kappa**2 + 3*C_A**2*kappa - 96*C_A*C_F*ell_m*kappa - 96*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 12*C_A*C_F*kappa + 192*C_F**2*ell_m*kappa - 96*C_F**2*ell_m + 96*C_F**2*ell_p*kappa + 96*C_F**2*kappa**2 - 36*C_F**2*kappa + 2*C_F**2)/6 - 2*C_F*Delta*Lt**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/3

Part 4. Reproduction of the statements of Appendix app:sign and app:assumptions
   [ok] one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))
   [ok] F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))
   [ok] F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)
   [ok] Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))
   [ok] Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt
   [ok] positive signature: Lt-dependent parts agree for every kappa
   [ok] negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))
   SU(N): X_1 = (N_c - 1)*(N_c + 1)/(2*N_c**2), X_A = -(N_c**2 + 2)/(4*N_c**2); A_1^- = (N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2) Delta Lt a^2, A_A^- = -(2*N_c**2 + 3)/(2*N_c**2) Delta Lt a^2
   [ok] SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\nmAoddSingletSUN)
   [ok] SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\nmAoddAdjSUN)
   [ok] S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))
   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)
      term linear in psi^+ (all psi1 dependence at psi0 = 0): -6*C_F*kappa*zeta2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 6*C_F)
   [ok] App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1
      remaining terms: 6*C_F**3*zeta2*(16*ell_p - 1)  (eta^+ expansion of the leading pole and the ell_+ terms)
   [ok] remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)
   [ok] SU(3): -S_3/2 = -56/3 zeta_2 (\nmPsiPlusOrderAthreeSUthree)
   [ok] SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\nmPsiPlusOrderAthreeKmSUthree)
   [ok] SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\nmIterConstSUthree)
   eq. (system): T - 2 C_F x (a^2 constant) = -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 4*C_A*C_F*kappa - 8*C_F**2*ell_p + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)
   [ok] eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1

Part 5. Singlet channel, general colour, with all deformations
   A_1^+ a^2 Lt^2: system (kappa=1) = 2*C_F**2
        depends on: []
   A_1^+ a^2 Lt^1: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^2 Lt^0: system (kappa=1) = -3*C_F*zeta2*(4*C_A - 7*C_F)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^4: system (kappa=1) = 2*C_F**3/3
        depends on: []
   A_1^+ a^3 Lt^3: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^2: system (kappa=1) = -6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^1: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^+ a^3 Lt^0: system (kappa=1) = 3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^- a^2 Lt^2: system (kappa=1) = 0
        depends on: []
   A_1^- a^2 Lt^1: system (kappa=1) = 2*C_F*Delta*(2*C_A - 3*C_F)
        depends on: []
   A_1^- a^2 Lt^0: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)']
   A_1^- a^3 Lt^4: system (kappa=1) = 0
        depends on: []
   A_1^- a^3 Lt^3: system (kappa=1) = -2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3
        depends on: []
   A_1^- a^3 Lt^2: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^1: system (kappa=1) = C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^0: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]

Part 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)
   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):
      C_F^3 C_A^0 n_f^0 : -16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF
      C_F^2 C_A^1 n_f^0 : 2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)
      C_F^2 C_A^0 n_f^1 : 2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):
      C_F^3 C_A^0 n_f^0 : -8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF
      C_F^2 C_A^1 n_f^0 : 2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)
      C_F^2 C_A^0 n_f^1 : 2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   a^2 Lt^1 (NLL) of A_1^+:
      C_F^2 C_A^0 n_f^0 : 2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)
      C_F^1 C_A^1 n_f^0 : 2*(gA + 2*kappa*psi0)
      C_F^1 C_A^0 n_f^1 : 2*gN
   [ok] C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1
   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 - 2*kappa*lam*psi0
   [ok] every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc
   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = 10*psi1
      psi1 = Delta^2/2 = -3 zeta_2: -30*zeta2;  kappa = -1: -42*zeta2;  psi^+ absent: 0;  sign of psi^+ reversed: 30*zeta2
   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: 2*(kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA)
   [ok] C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell
   [ok] C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)
   [ok] C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)
   C_F^3 coefficient of Y (not a test): -2*(4*Delta**2*ell_p + alpha - 2*eps1**2 - 2*eps1*lam - 2*eps2 - kF - 16*kappa**2*psi1 + 4*kappa*psi1 - sF)
   free symbols of the C_F C_A^2 coefficient of T: ['eps1', 'gA', 'kappa', 'lam', 'psi0', 'psi1']
   C_F C_A coefficient of the a^2 Lt NLL term: 2*(gA + 2*kappa*psi0)  (tests psi0 = 0 if gA = 0)
   A_A^-(2) coefficient of Lt (with its factor Delta): -Delta*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/2
   [ok] psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)

Part 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices
   [ok] SU(N): A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:
      A_1^+ a^1 Lt^0: (N_c - 1)*(N_c + 1)/N_c
      A_1^+ a^2 Lt^2: (N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)
      A_1^+ a^2 Lt^1: 0
      A_1^+ a^2 Lt^0: 3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)
      A_1^+ a^3 Lt^4: (N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)
      A_1^+ a^3 Lt^3: 0
      A_1^+ a^3 Lt^2: 3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_1^+ a^3 Lt^1: 0
      A_1^+ a^3 Lt^0: 3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)
      A_1^- a^1 Lt^0: 0
      A_1^- a^2 Lt^2: 0
      A_1^- a^2 Lt^1: Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)
      A_1^- a^2 Lt^0: 0
      A_1^- a^3 Lt^4: 0
      A_1^- a^3 Lt^3: Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)
      A_1^- a^3 Lt^2: 0
      A_1^- a^3 Lt^1: Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_1^- a^3 Lt^0: 0
      A_A^+ a^1 Lt^0: -1/N_c
      A_A^+ a^2 Lt^2: (2*N_c**2 + 1)/(2*N_c**2)
      A_A^+ a^2 Lt^1: 0
      A_A^+ a^2 Lt^0: 3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)
      A_A^+ a^3 Lt^4: -(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)
      A_A^+ a^3 Lt^3: 0
      A_A^+ a^3 Lt^2: -3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_A^+ a^3 Lt^1: 0
      A_A^+ a^3 Lt^0: 3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)
      A_A^- a^1 Lt^0: 0
      A_A^- a^2 Lt^2: 0
      A_A^- a^2 Lt^1: -Delta*(2*N_c**2 + 3)/(2*N_c**2)
      A_A^- a^2 Lt^0: 0
      A_A^- a^3 Lt^4: 0
      A_A^- a^3 Lt^3: Delta*(19*N_c**2 + 5)/(6*N_c**3)
      A_A^- a^3 Lt^2: 0
      A_A^- a^3 Lt^1: -Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_A^- a^3 Lt^0: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CA3: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CFCA2: 1
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF2CA: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF3: 0
   [ok] the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3
   [ok] the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3
   SU(N), eq. (system): T = 12*N_c**3*ell_p*zeta2 - 3*N_c**3*zeta2/4 - 36*N_c*ell_p*zeta2 - 39*N_c*zeta2/4 + 36*ell_p*zeta2/N_c + 27*zeta2/(4*N_c) - 12*ell_p*zeta2/N_c**3 + 15*zeta2/(4*N_c**3);  -2t1-4t_-1-6t_-3 = -30*zeta2 (expected -30 zeta_2 + 0 x ell_+)
   [ok] SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+
   SU(N) with all deformations (channel parameters free symbols):
      -2t1-4t_-1-6t_-3 of T: 6*eps1*kappa**2*psi0 + g_0p**2 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1 + 2*r_0p
      its free symbols: ['eps1', 'g_0p', 'kappa', 'lam', 'psi0', 'psi1', 'r_0p']
      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree
       statement of Part 6 is what makes them drop out, see the report)
      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):
      -2t1-4t_-1-6t_-3 of T = 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
   [ok] SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA
   [ok] SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)

Part 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence
   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): Delta**2*(N_c/4 + 1/(8*N_c) - 1/(8*N_c**3)) + psi1*(N_c*kappa**2 - 6*kappa**2/N_c + 9*kappa/(2*N_c) - 4*kappa**2/N_c**3 + 3*kappa/N_c**3)
   its psi1 part: kappa*psi1*(2*N_c**4*kappa - 12*N_c**2*kappa + 9*N_c**2 - 8*kappa + 6)/(2*N_c**3)
   A_A^+ a^3 Lt^2 depends on: ['Kc', 'alpha', 'beta', 'ell_p', 'eps1', 'eps2', 'g_0m', 'g_1m', 'g_1p', 'kP_1p', 'lam', 'r_1p', 'sig_1p', 'u']

Part 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)
   36 data coefficients, 48 nuisance parameters; rank of nuisance Jacobian = 22
   rank with the psi1 column added = 23  (psi1 is identifiable from these data at first order)
   left null space of the nuisance Jacobian: 14 combinations free of the unknown constants
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S+ a^2 Lt^1 [N^0]': 1, 'S+ a^2 Lt^1 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^0 [N^-2]': 1, 'S+ a^2 Lt^0 [N^0]': 1, 'S+ a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -5/9, 'S+ a^2 Lt^1 [N^0]': -5/18, 'S+ a^3 Lt^3 [N^-3]': 4/3, 'S+ a^3 Lt^3 [N^-1]': 13/9, 'S+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 5/9, 'S+ a^2 Lt^1 [N^0]': 5/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -4/9, 'S+ a^3 Lt^3 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^3 Lt^2 [N^-3]': 3, 'S+ a^3 Lt^2 [N^-1]': 2, 'S+ a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): -5
      combination {'S+ a^3 Lt^2 [N^-3]': -2, 'S+ a^3 Lt^2 [N^-1]': -1, 'S+ a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 5
      combination {'S- a^2 Lt^0 [N^-2]': 1, 'S- a^2 Lt^0 [N^0]': 1, 'S- a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/12, 'S+ a^2 Lt^1 [N^0]': 1/3, 'S+ a^3 Lt^3 [N^-3]': 1/2, 'S+ a^3 Lt^3 [N^-1]': 2/3, 'S- a^2 Lt^0 [N^-2]': -3/2, 'S- a^2 Lt^0 [N^0]': -3/2, 'S- a^3 Lt^2 [N^-3]': 1, 'S- a^3 Lt^2 [N^-1]': 1, 'S- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1/12, 'S+ a^2 Lt^1 [N^0]': -1/3, 'S+ a^3 Lt^3 [N^-3]': -1/2, 'S+ a^3 Lt^3 [N^-1]': -2/3, 'S- a^2 Lt^0 [N^-2]': 3/2, 'S- a^2 Lt^0 [N^0]': 3/2, 'S- a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/2, 'S+ a^3 Lt^3 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': 1/2, 'A+ a^3 Lt^3 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -8/9, 'S+ a^2 Lt^1 [N^0]': 1/18, 'S+ a^3 Lt^3 [N^-3]': -5/3, 'S+ a^3 Lt^3 [N^-1]': 1/9, 'A+ a^2 Lt^1 [N^-2]': 1, 'A+ a^2 Lt^1 [N^0]': 1/2, 'A+ a^3 Lt^3 [N^-1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/9, 'S+ a^2 Lt^1 [N^0]': -1/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -1/9, 'A+ a^2 Lt^1 [N^0]': 1, 'A+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S- a^2 Lt^0 [N^-2]': 1/2, 'S- a^3 Lt^2 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': -1, 'A- a^2 Lt^0 [N^-2]': -1/2, 'A- a^3 Lt^2 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -3/4, 'S+ a^2 Lt^1 [N^0]': -25/3, 'S+ a^3 Lt^3 [N^-3]': -3/2, 'S+ a^3 Lt^3 [N^-1]': -2, 'S- a^2 Lt^0 [N^-2]': -27/2, 'S- a^2 Lt^0 [N^0]': -7/3, 'S- a^3 Lt^2 [N^-3]': 13, 'S- a^3 Lt^2 [N^-1]': 14/3, 'A+ a^2 Lt^1 [N^-2]': -23/2, 'A+ a^2 Lt^1 [N^0]': 17/2, 'A- a^2 Lt^0 [N^0]': 19/6, 'A- a^3 Lt^2 [N^-1]': -19/3, 'A- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
   [ok] SU(N) data: psi1 is identifiable at first order in the deformations

Part 10. Born-normalized form of the test, sensitivity controls, prediction table
   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: kappa*psi1*(6*kappa - 1)
   [ok] R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants
   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA
   [ok] C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)
   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = 2*(6*kappa**2*psi1 - kappa*psi1 + rho_AA)
   [ok] control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)
   [ok] control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged
   [ok] control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1
   wrote prediction_table.tsv

FAILED CHECKS: none   (242.7 s)


==> anc/numbers/deposit/AMP/prediction/amp_prediction.py <==
#!/usr/bin/env python3
"""Strand PREDICTION of the amplitude test (ma_a/amp_test/prediction), engine 1: SymPy.

Amplitude-level prediction of the evolution equations of the paper (draft v2, eq. (system), l. 480-485)
for the forward flavor-exchange quark-antiquark amplitude, both signatures, orders a^2 and a^3, in
general colour (singlet channel) and in SU(N_c), SO(N) vector and Sp(N) defining (all channels), with
a parametrized set of the unknown constants, followed by the search for combinations that do not
depend on them.  Written from scratch on 30 Sep 2026; it imports nothing from the project.

INPUTS (taken as given, with their locators in ma_a/paper/draft/paper.tex):
  I1  eq. (system) l. 480-485: omega F = 2a b_R + 2a C_R [F' + phi F] + (1 + ell pi^2 omega^2) F^2
      + 2a kappa psi sum_R' [T_rc]_RR' F_R'^(-sign)
  I2  phi^pm = eta^pm'/eta^pm, psi^pm = Delta eta^mp/eta^pm, eta^+ = cosh(omega Delta/2),
      eta^- = sinh(omega Delta/2), Delta = -i pi in the region s_r > 0 (App. B, l. 1751-1777)
  I3  A_R^tau = int d omega/(2 pi i) e^{omega L} xi^tau F_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau
      at each order in a, Lt = L - i pi/2 (App. B, l. 1755-1766)
  I4  colour: b_R = C_F - C_R/2, [T_rc]_{1A} = -2C_F, M_1 = X_A = -(C_A-2C_F)(3C_A-4C_F)/4 (App. A,
      l. 1629-1662); SU(N): T_rc of eq. (TrcSUN); SO(N) vector and Sp(N) defining: Table tab:color-SOSp
      (numbers.tex \\nmTrcSON, \\nmTrcSpN, \\nmSONborn, ...)
  I5  one-loop amplitude from the dipole operator and the planar box (App. B, eq. (sign-M1), (sign-A2))
DEFORMATIONS (the unknown constants; all zero in eq. (system)):
  r[R,tau]    constant source of order a^2 in the equation of channel R, signature tau (one-loop correction
              to the Born term; it is iterated by the equations like the Born term)
  eps1, eps2  regular terms of the Born partial wave, Born term a b_R (2 + eps1 omega + eps2 omega^2)
  kP[R,tau]   correction of relative order a to the quark-pair term, (1 + a kP + ell pi^2 omega^2) F^2
  sig[R,tau]  NNLL identity term a sig omega F in the equation (another NNLL source)
  g[R,tau]    NLL term a g F (collinear anomalous dimension, running coupling, the fitted NLL term)
  Kc          two-loop correction of the soft-gluon terms, 2a(1 + a Kc)[...]
  psi0, psi1  psi^+ -> psi0 + psi1 omega + psi3 omega^3 (eq. (system): psi0 = 0, psi1 = Delta^2/2)
  ell_p, ell_m  the NNLL weights of the quark-pair term (eq. (system) keeps them as unknowns)
  alpha, beta, gamma, u, z2  multiplicative one-loop and two-loop matching operator acting on the
              amplitude, Z = 1 + a z1 + a^2 (z1^2/2 + z2 C_F^2), z1 = alpha C_F + beta T_t^2 + gamma T_rc Delta
              + u(-T_t^2 Lt + T_rc Delta)
  lam         shift of the logarithm, Lt -> Lt + lam (rescaling of the cutoff)
OUTPUTS: everything printed and saved to results_sympy.json.
"""
import json
import sys
import time

import sympy as sp

T0 = time.time()
FAILS = []
OUT = {}


def say(*x):
    print(*x, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


w, a, D, Lt, L = sp.symbols('omega a Delta Lt L')
kap = sp.Symbol('kappa')
z2s = sp.Symbol('zeta2')
psi0, psi1, psi3 = sp.symbols('psi0 psi1 psi3')
ellp, ellm = sp.symbols('ell_p ell_m')
eps1, eps2, Kc = sp.symbols('eps1 eps2 Kc')
alpha, beta, gamma, u, z2m, lam = sp.symbols('alpha beta gamma u z2m lam')
CF, CA, M1s, Nc, nf, bAs = sp.symbols('C_F C_A M_1 N_c n_f b_A')
ipi = sp.I*sp.pi
KMAX = 3          # keep powers omega^k with k <= KMAX in every partial wave
MSHIFT = 10       # poles up to omega^-7 are handled


def _terms(e):
    e = sp.expand(e)
    return e.args if e.is_Add else ((e,) if e != 0 else ())


def trunc(e, kmax=KMAX):
    return sp.Add(*[tm for tm in _terms(e) if tm.as_coeff_exponent(w)[1] <= kmax])


def coeffw(e, k):
    out = []
    for tm in _terms(e):
        c, p = tm.as_coeff_exponent(w)
        if p == k:
            out.append(c)
    return sp.expand(sp.Add(*out))


# ======================================================================================
# Part 0. Signature factors, the transform, phases
# ======================================================================================
say("Part 0. Signature factors and the partial-wave transform")
etap, etam = sp.cosh(w*D/2), sp.sinh(w*D/2)
# region s_r > 0: l_r = ln(-s_r - i0) = L - i pi, l_c = ln(-s_c - i0) = L, Lt = L - i pi/2, Delta = -i pi
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = (sp.exp(w*(L - ipi/2))*eta).subs(D, -ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 1.3}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10), sp.Rational(11, 10))]
    check(f"s_r>0: e^(wL) xi^{'+' if sg > 0 else '-'} = e^(w Lt) eta^{'+' if sg > 0 else '-'} with Lt = L - i pi/2, Delta = -i pi",
          all(abs(x) < 1e-25 for x in num))
# region s_c > 0: L = ln(s_c/mu^2), l_r = L, l_c = L - i pi, Delta = +i pi: e^(wL) xi^+ same, xi^- opposite sign
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = sg*(sp.exp(w*(L - ipi/2))*eta).subs(D, ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 0.7}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10))]
    check(f"s_c>0: e^(wL) xi^{'+' if sg > 0 else '-'} = {'+' if sg > 0 else '-'}e^(w Lt) eta with Delta = +i pi", all(abs(x) < 1e-25 for x in num))

NS = 8
phi_ser = {1: sp.expand(sp.series(sp.diff(etap, w)/etap, w, 0, NS).removeO()),
           -1: sp.expand(sp.series(sp.diff(etam, w)/etam, w, 0, NS).removeO())}
psim_ser = sp.expand(sp.series(D*etap/etam, w, 0, NS).removeO())
psip_true = sp.expand(sp.series(D*etam/etap, w, 0, NS).removeO())
say(f"   phi^+ = {phi_ser[1]}")
say(f"   phi^- = {phi_ser[-1]}")
say(f"   psi^+ = {psip_true}")
say(f"   psi^- = {psim_ser}")
check("psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...", sp.expand(psip_true - (D**2*w/2 - D**4*w**3/24 + D**6*w**5/240 - 17*D**8*w**7/40320)) == 0)
check("at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))",
      sp.expand(psip_true.coeff(w, 1).subs(D, -ipi) + sp.pi**2/2) == 0)
PSIPLUS = psi0 + psi1*w + psi3*w**3 + psip_true.coeff(w, 5)*w**5 + psip_true.coeff(w, 7)*w**7
PSI_REF = {psi0: 0, psi1: D**2/2, psi3: -D**4/24}
E = {1: sp.expand(sp.series(sp.exp(w*Lt)*etap, w, 0, 9).removeO()),
     -1: sp.expand(sp.series(sp.exp(w*Lt)*etam, w, 0, 9).removeO())}
for k in range(0, 7):
    say(f"   dictionary: omega^-{k+1} -> + : {sp.factor(E[1].coeff(w, k))} ;  - : {sp.factor(E[-1].coeff(w, k))}")


def residue(F, tau):
    return sp.expand(coeffw(sp.expand(E[tau]*F), -1))


# ======================================================================================
# Part 1. Colour models
# ======================================================================================
def model_general():
    """General colour, singlet channel exact.  Channel 0 = singlet, 1 = adjoint.  Only the singlet row
    of T_rc ([T]_{1A} = -2C_F) and the adjoint row sum M_1 = sum_R' [T]_{AR'} b_R' enter the singlet
    through order a^3 and the adjoint through order a^2; the adjoint row is represented by (0, M_1/b_A),
    which has the right row sum.  Adjoint results at order a^3 of this model are not general colour."""
    return dict(name='general', C=[0, CA], b=[CF, bAs], T=[[0, -2*CF], [0, M1s/bAs]], CF=CF, iA=1, general=True)


def model_SU():
    N = Nc
    cf = (N**2 - 1)/(2*N)
    return dict(name='SU(N)', C=[0, N], b=[cf, -1/(2*N)], T=[[0, -(N**2 - 1)/N], [-1/N, 2/N - N/2]], CF=cf, iA=1, general=False)


def model_SO():
    N = Nc
    return dict(name='SO(N) vector', C=[0, (N - 2)/2, N/2], b=[(N - 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, -(N - 1)/2, 0], [-1/N, 0, -(N**2 - 4)/(4*N)], [0, -(N - 2)/4, 0]], CF=(N - 1)/4, iA=1, general=False)


def model_Sp():
    N = Nc
    return dict(name='Sp(N) defining', C=[0, N/2, (N + 2)/2], b=[(N + 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, 0, -(N + 1)/2], [0, 0, -(N + 2)/4], [-1/N, -(N**2 - 4)/(4*N), 0]], CF=(N + 1)/4, iA=2, general=False)


M1_GEN = -(CA - 2*CF)*(3*CA - 4*CF)/4
GENSUB = {M1s: M1_GEN, bAs: CF - CA/2}

say("\nPart 1. Colour models: row sums and the general-colour quantities")
for mdl in (model_SU(), model_SO(), model_Sp()):
    n = len(mdl['C'])
    X = [sp.factor(sum(mdl['T'][r][c]*mdl['b'][c] for c in range(n))) for r in range(n)]
    cf, iA = mdl['CF'], mdl['iA']
    ca = mdl['C'][iA]
    check(f"{mdl['name']}: b_R = C_F - C_R/2", all(sp.simplify(mdl['b'][r] - (cf - mdl['C'][r]/2)) == 0 for r in range(n)))
    check(f"{mdl['name']}: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)", sp.simplify(mdl['T'][0][iA] + 2*cf) == 0 and sp.simplify(X[0] - cf*(ca - 2*cf)) == 0)
    check(f"{mdl['name']}: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4", sp.simplify(X[iA] - M1_GEN.subs({CF: cf, CA: ca})) == 0)
    check(f"{mdl['name']}: row sums sum_R' [T]_RR' = C_R/2 - 2C_F", all(sp.simplify(sum(mdl['T'][r]) - (mdl['C'][r]/2 - 2*cf)) == 0 for r in range(n)))


# ======================================================================================
# Part 2. Solver of eq. (system) with the deformations, order by order in a
# ======================================================================================
def params(mdl):
    n = len(mdl['C'])
    P = {}
    for R in range(n):
        for t, tn in ((1, 'p'), (-1, 'm')):
            for nm in ('r', 'kP', 'sig', 'g'):
                P[(nm, R, t)] = sp.Symbol(f'{nm}_{R}{tn}')
    return P


def solve(mdl, P, nmax=3, kappa=kap, psiplus=PSIPLUS, ell=(ellp, ellm)):
    n = len(mdl['C'])
    C, b, T = mdl['C'], mdl['b'], mdl['T']
    psi = {1: psiplus, -1: psim_ser}
    ellmap = {1: ell[0], -1: ell[1]}
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                def Fo(RR, tt, m):
                    return F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += a*b[R]*(2 + eps1*w + eps2*w**2)
                if order == 2:
                    rhs += a**2*P[('r', R, t)]
                # soft-gluon terms: 2a(1 + a Kc)[C_R (F' + phi F) + kappa psi sum T F^(-t)]
                for (pre, m) in ((2*a, order - 1), (2*a**2*Kc, order - 2)):
                    if m >= 1:
                        f = Fo(R, t, m)
                        rhs += pre*C[R]*(sp.diff(f, w) + phi_ser[t]*f)
                        rhs += pre*kappa*psi[t]*sum(T[R][c]*Fo(c, -t, m) for c in range(n))
                # quark-pair term (1 + a kP + ell pi^2 omega^2) F^2, pi^2 = -Delta^2
                for m1 in range(1, order):
                    m2 = order - m1
                    if m2 >= 1:
                        rhs += (1 - ellmap[t]*D**2*w**2)*Fo(R, t, m1)*Fo(R, t, m2)
                for m1 in range(1, order - 1):
                    m2 = order - 1 - m1
                    if m2 >= 1:
                        rhs += a*P[('kP', R, t)]*Fo(R, t, m1)*Fo(R, t, m2)
                if order >= 2:
                    rhs += a*(P[('g', R, t)] + P[('sig', R, t)]*w)*Fo(R, t, order - 1)
                new[(R, t)] = trunc(sp.expand(rhs/w))
        for key, val in new.items():
            F[key][order] = val
    return F


def amplitudes(mdl, F, nmax=3):
    n = len(mdl['C'])
    A = {}
    for R in range(n):
        for t in (1, -1):
            A[(R, t)] = sp.expand(sum(residue(F[(R, t)][m], t) for m in range(1, nmax + 1)))
    return A


def matched(mdl, A):
    """Z (A^+ + A^-) with Z = 1 + a z1 + a^2(z1^2/2 + z2m C_F^2), then the Lt shift; re-split by Delta parity."""
    n = len(mdl['C'])
    C, T, cf = mdl['C'], mdl['T'], mdl['CF']
    vec = [sp.expand(A[(R, 1)] + A[(R, -1)]) for R in range(n)]

    def z1(v):
        return [sp.expand(alpha*cf*v[R] + beta*C[R]*v[R] + gamma*D*sum(T[R][c]*v[c] for c in range(n))
                          + u*(-C[R]*Lt*v[R] + D*sum(T[R][c]*v[c] for c in range(n)))) for R in range(n)]
    v1 = z1(vec)
    v2 = z1(v1)
    full = [sp.expand(vec[R] + a*v1[R] + a**2*(v2[R]/2 + z2m*cf**2*vec[R])) for R in range(n)]
    full = [sp.expand(sp.expand(x).subs(Lt, Lt + lam)) for x in full]
    # truncate at a^3
    full = [sp.expand(sum(x.coeff(a, k)*a**k for k in range(1, 4))) for x in full]
    out = {}
    for R in range(n):
        ev = sp.expand((full[R] + full[R].subs(D, -D))/2)
        od = sp.expand((full[R] - full[R].subs(D, -D))/2)
        out[(R, 1)], out[(R, -1)] = ev, od
    return out


def coef(Aexpr, n_a, k_L):
    return sp.expand(sp.expand(Aexpr).coeff(a, n_a).coeff(Lt, k_L))


# ======================================================================================
# Part 3. Eq. (system) itself: partial waves and amplitudes (reference values)
# ======================================================================================
say("\nPart 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))")
GEN = model_general()
PG = params(GEN)
ZERO_G = {s: 0 for s in PG.values()}
ZERO_G.update({eps1: 0, eps2: 0, Kc: 0})
Fg = solve(GEN, PG)
REF = dict(ZERO_G)
REF.update(PSI_REF)


def ref(e, extra=None):
    d = dict(REF)
    if extra:
        d.update(extra)
    return sp.expand(sp.expand(e).subs(d))


for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for m in (1, 2):
        say(f"   F_{['1','A'][R]}^{'+' if t > 0 else '-'}({m}) = {sp.collect(ref(Fg[(R, t)][m]).subs(GENSUB), w, sp.factor)}")
for t in (1, -1):
    say(f"   F_1^{'+' if t > 0 else '-'}(3) = {sp.collect(ref(Fg[(0, t)][3]).subs(GENSUB), w, sp.factor)}")

# LL checks: F_1^+ = (omega - sqrt(omega^2 - 8 a C_F))/2 at LL
check("LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))",
      all(sp.expand(coeffw(ref(Fg[(0, 1)][m]), -(2*m - 1)) - sp.catalan(m - 1)*(2*a*CF)**m) == 0 for m in (1, 2, 3)))

Ag = amplitudes(GEN, Fg)
Ag_ref = {k: ref(v) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1)):
    for m in (2, 3):
        e = sp.expand(Ag_ref[(R, t)].coeff(a, m)).subs(GENSUB)
        say(f"   A_1^{'+' if t > 0 else '-'} at a^{m}: {sp.collect(sp.expand(e.subs(D**2, -6*z2s) if t > 0 else e), [Lt, D], sp.factor)}")

# ======================================================================================
# Part 4. Reproduce App. B (one-loop comparison) and App. C (order a^3 statement)
# ======================================================================================
say("\nPart 4. Reproduction of the statements of Appendix app:sign and app:assumptions")
bb, CC, XX, c0 = sp.symbols('b C X c0')
lamv = sp.Symbol('lamv')
S_R, U_R = -CC*bb/2 + XX, -CC*bb/2 - XX       # (T1.T2+T3.T4) M0/(2a) and (T1.T4+T2.T3) M0/(2a), channel R
# one loop, region s_r>0: soft pairs (1,2),(3,4) have phase -i pi, (1,4),(2,3) none; integrand T_i.T_j (lamv + ln(-s_ij/s))
M1amp = 2*a*2*a*(S_R*sp.integrate(lamv - ipi, (lamv, c0, L)) + U_R*sp.integrate(lamv, (lamv, c0, L))) + 2*a**2*bb**2*(L - ipi)**2
M1amp = sp.expand(M1amp.subs(L, Lt + ipi/2))
dep = lambda e: sp.expand(e - e.subs(Lt, 0))
Aamp = sp.expand(2*a**2*((bb**2 - CC*bb)*Lt**2 + (bb**2 + 2*XX)*D*Lt))
check("one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))",
      sp.expand(dep(M1amp) - Aamp.subs(D, -ipi)) == 0)
# residues from a single-channel stand-in: F^(1) = 2ab/omega, sum T F^(1) = 2aX/omega
F1s = 2*a*bb/w
F2p = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[1]*F1s) + F1s**2 + 2*a*kap*psip_true*2*a*XX/w)/w))
F2m = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[-1]*F1s) + F1s**2 + 2*a*kap*psim_ser*2*a*XX/w)/w))
check("F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))",
      sp.expand(coeffw(F2p, -3) - 4*a**2*bb*(bb - CC)) == 0 and sp.expand(coeffw(F2p, -1) - a**2*D**2*(CC*bb + 2*kap*XX)) == 0 and coeffw(F2p, -2) == 0)
check("F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)",
      sp.expand(coeffw(F2m, -3) - 4*a**2*(bb**2 + 2*kap*XX)) == 0 and sp.expand(coeffw(F2m, -1) - a**2*D**2*(CC*bb + 2*kap*XX)/3) == 0)
Rp, Rm = residue(F2p, 1), residue(F2m, -1)
check("Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))",
      sp.expand(Rp - (2*a**2*bb*(bb - CC)*Lt**2 + a**2*D**2*(bb**2 + CC*bb + 4*kap*XX)/2)) == 0)
check("Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt", sp.expand(Rm - 2*a**2*(bb**2 + 2*kap*XX)*D*Lt) == 0)
Aev = sp.expand((Aamp + Aamp.subs(D, -D))/2)
Aod = sp.expand((Aamp - Aamp.subs(D, -D))/2)
check("positive signature: Lt-dependent parts agree for every kappa", sp.expand(Aev - dep(Rp)) == 0)
check("negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))", sp.expand(Aod - dep(Rm) - 4*a**2*(1 - kap)*XX*D*Lt) == 0)
SU = model_SU()
Xsu = [sp.factor(sum(SU['T'][r][c]*SU['b'][c] for c in range(2))) for r in range(2)]
ao1 = sp.factor(2*(SU['b'][0]**2 + 2*Xsu[0]))          # coefficient of Delta Lt a^2; Delta = -i pi
aoA = sp.factor(2*(SU['b'][1]**2 + 2*Xsu[1]))
say(f"   SU(N): X_1 = {Xsu[0]}, X_A = {Xsu[1]}; A_1^- = {ao1} Delta Lt a^2, A_A^- = {aoA} Delta Lt a^2")
check("SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\\nmAoddSingletSUN)", sp.simplify(ao1 - (Nc**2 - 1)*(Nc**2 + 3)/(2*Nc**2)) == 0)
check("SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\\nmAoddAdjSUN)", sp.simplify(-aoA - (2*Nc**2 + 3)/(2*Nc**2)) == 0)
# App. C: order a^3, psi^+ on F_A^-(2) gives -S_3 a^3 Lt^2/2; iterated constant -24 kappa zeta_2 C_F X_1
T3g = sp.expand(coef(Ag[(0, 1)], 3, 2))
T3_ref = ref(T3g).subs(GENSUB)
X1g = CF*(CA - 2*CF)
S3_gen = lambda k: -48*k*z2s*CF*((CF - CA/2)**2 + 2*k*M1_GEN)
check("S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))",
      sp.expand(S3_gen(1) - 12*z2s*X1g*(5*CA - 6*CF)) == 0)
# separate the terms: psi^+ acting on F_A^-(2)
Fnopsi = solve(GEN, PG, psiplus=PSIPLUS.subs({psi0: 0, psi1: 0, psi3: 0}))
T3_nopsi = ref(coef(amplitudes(GEN, Fnopsi)[(0, 1)], 3, 2)).subs(GENSUB)
lin_psi = sp.expand(sp.diff(sp.expand(T3g.subs({k: v for k, v in REF.items() if k not in (psi1,)})), psi1)*psi1).subs(psi1, D**2/2)
lin_psi = sp.expand(lin_psi.subs(GENSUB))
Ttot = sp.expand(T3_ref.subs(D**2, -6*z2s))
say(f"   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: {sp.factor(Ttot)}")
say(f"      term linear in psi^+ (all psi1 dependence at psi0 = 0): {sp.factor(sp.expand(lin_psi.subs(D**2, -6*z2s)))}")
iterc = sp.expand(-24*kap*z2s*CF*X1g)
dlin = sp.expand(lin_psi.subs(D**2, -6*z2s) - (-S3_gen(kap)/2 + iterc))
check("App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1",
      sp.expand(dlin.subs(kap, 1)) == 0 and sp.expand(dlin.subs(kap, -1)) == 0)
rest = sp.expand(Ttot - lin_psi.subs(D**2, -6*z2s))
say(f"      remaining terms: {sp.factor(rest)}  (eta^+ expansion of the leading pole and the ell_+ terms)")
check("remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)", sp.expand(rest - (-6*z2s*CF**3 + 96*ellp*z2s*CF**3)) == 0)
su3 = {CF: sp.Rational(4, 3), CA: 3}
check("SU(3): -S_3/2 = -56/3 zeta_2 (\\nmPsiPlusOrderAthreeSUthree)", sp.expand(-S3_gen(1).subs(su3)/2 + sp.Rational(56, 3)*z2s) == 0)
check("SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\\nmPsiPlusOrderAthreeKmSUthree)", sp.expand(-S3_gen(-1).subs(su3)/2 + sp.Rational(184, 9)*z2s) == 0)
check("SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\\nmIterConstSUthree)", sp.expand(iterc.subs(su3).subs(kap, 1) + sp.Rational(128, 9)*z2s) == 0)
OUT['T3_system_general'] = str(sp.factor(Ttot))
OUT['T3_system_SU3'] = str(sp.expand(Ttot.subs(su3).subs(kap, 1)))

Ysys = sp.expand(Ttot - 2*CF*ref(coef(Ag[(0, 1)], 2, 0)).subs(GENSUB).subs(D**2, -6*z2s))
say(f"   eq. (system): T - 2 C_F x (a^2 constant) = {sp.factor(Ysys)}")
check("eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1",
      sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, 1)) == 0 and sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, -1)) == 0)

# ======================================================================================
# Part 5. General-colour singlet with all deformations: which coefficient depends on what
# ======================================================================================
say("\nPart 5. Singlet channel, general colour, with all deformations")
# colour content of the channel parameters (degree fixed by the order): r_1 (order a^2) = C_F(rF C_F + rA C_A + rN n_f),
# kP, sig, g (order a relative) = linear in C_F, C_A, n_f; alpha, beta, gamma, u, lam, eps, ell colourless numbers
rF, rA, rN, kF, kA, kN, sF, sA, gF, gA, gN = sp.symbols('rF rA rN kF kA kN sF sA gF gA gN')
rFm, rAm = sp.symbols('rFm rAm')
col = {PG[('r', 0, 1)]: CF*(rF*CF + rA*CA + rN*nf), PG[('kP', 0, 1)]: kF*CF + kA*CA + kN*nf,
       PG[('sig', 0, 1)]: sF*CF + sA*CA, PG[('g', 0, 1)]: gF*CF + gA*CA + gN*nf,
       PG[('r', 0, -1)]: CF*(rFm*CF + rAm*CA)}
Am = matched(GEN, Ag)
Am = {k: sp.expand(sp.expand(v).subs(col).subs(GENSUB)) for k, v in Am.items()}
NUIS = {'Born correction / one-loop constant r (source type)': [rF, rA, rN, rFm, rAm] + [PG[('r', 1, t)] for t in (1, -1)],
        'Born regular terms eps1 (NLL), eps2 (NNLL)': [eps1, eps2],
        'multiplicative matching alpha, beta, gamma, u, z2': [alpha, beta, gamma, u, z2m],
        'log shift lam': [lam],
        'quark-pair weights ell_+, ell_-': [ellp, ellm],
        'NLL kernel g (collinear, running coupling, fitted NLL term)': [gF, gA, gN] + [PG[('g', R, t)] for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)': [kF, kA, kN, sF, sA, Kc] + [PG[(nm, R, t)] for nm in ('kP', 'sig') for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)': [psi0, psi1]}
BASE = {psi3: -D**4/24}


def deps(e):
    fs = e.free_symbols
    return [grp for grp, syms in NUIS.items() if any(s in fs for s in syms)]


rows = []
for (R, t, lab) in ((0, 1, 'A_1^+'), (0, -1, 'A_1^-')):
    for (n_a, ks) in ((2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            e = sp.expand(coef(Am[(R, t)], n_a, k).subs(BASE))
            if t == -1:
                e = sp.expand(e)
            refv = sp.expand(e.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}).subs(PSI_REF).subs({kap: 1}))
            refv = sp.factor(sp.expand(refv.subs(D**2, -6*z2s))) if t == 1 else sp.factor(refv)
            beyond = (n_a == 3 and k <= 1 and t == 1) or (n_a == 3 and k == 0 and t == -1)
            rows.append(dict(amp=lab, order=f'a^{n_a}', power=f'Lt^{k}', system=str(refv), depends_on=deps(e), beyond_NNLL=beyond))
            say(f"   {lab} a^{n_a} Lt^{k}: system (kappa=1) = {refv}")
            say(f"        depends on: {deps(e)}{'   [beyond NNLL of F: not a prediction of eq. (system)]' if beyond else ''}")
OUT['dependence_singlet_general'] = rows

# ======================================================================================
# Part 6. The invariant combinations in the positive-signature singlet
# ======================================================================================
say("\nPart 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)")
T = sp.expand(coef(Am[(0, 1)], 3, 2).subs(BASE))
K2 = sp.expand(coef(Am[(0, 1)], 2, 0).subs(BASE))       # a^2 constant
N2 = sp.expand(coef(Am[(0, 1)], 2, 1).subs(BASE))       # a^2 NLL coefficient
Y = sp.expand(T - 2*CF*K2)


def mono(e, deg):
    """coefficients of the monomials C_F^i C_A^j nf^k of total degree deg"""
    P_ = sp.Poly(sp.expand(e), CF, CA, nf)
    return {m: sp.factor(c) for m, c in zip(P_.monoms(), P_.coeffs())}


mT, mY, mK, mN = mono(T, 3), mono(Y, 3), mono(K2, 2), mono(N2, 2)
say("   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):")
for m, c in sorted(mT.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):")
for m, c in sorted(mY.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   a^2 Lt^1 (NLL) of A_1^+:")
for m, c in sorted(mN.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
B = sp.expand(mT.get((1, 2, 0), 0))
Bref = sp.expand(B.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1",
      sp.expand(Bref - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
Bnll = sp.expand(B - B.subs({gA: 0, psi0: 0}))
say(f"   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): {sp.factor(Bnll)}")
check("every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc",
      all((psi0 in tm.free_symbols or gA in tm.free_symbols) for tm in _terms(Bnll)) and
      not any(s_ in B.free_symbols for s_ in [rF, rA, rN, rFm, rAm, eps2, alpha, beta, gamma, u, z2m, ellp, ellm, kF, kA, kN, sF, sA, Kc]))
Bpsi = sp.expand(Bref.subs(kap, 1))
say(f"   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = {Bpsi}")
say(f"      psi1 = Delta^2/2 = -3 zeta_2: {sp.expand(Bpsi.subs(psi1, -3*z2s))};  kappa = -1: {sp.expand(Bref.subs(kap, -1).subs(psi1, -3*z2s))};  psi^+ absent: 0;  sign of psi^+ reversed: {sp.expand(Bpsi.subs(psi1, 3*z2s))}")
C_Y = sp.expand(mY.get((2, 1, 0), 0))
C_Yref = sp.expand(C_Y.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: {sp.factor(C_Yref)}")
check("C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell",
      sp.expand(C_Yref - (8*kap*psi1 - 40*kap**2*psi1 + 2*kA + 2*sA)) == 0)
C_T = sp.expand(mT.get((2, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)",
      sp.expand(C_T - (16*kap*psi1 - 40*kap**2*psi1 + 2*rA + 2*kA + 6*sA)) == 0)
K2A = sp.expand(mK.get((1, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)", sp.expand(K2A - (4*kap*psi1 + rA + 2*sA)) == 0)
D_Y = sp.expand(mY.get((3, 0, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^3 coefficient of Y (not a test): {sp.factor(D_Y)}")
free_B = sorted([str(s_) for s_ in B.free_symbols])
say(f"   free symbols of the C_F C_A^2 coefficient of T: {free_B}")
OUT['B_CFCA2_of_T'] = str(B)
OUT['C_CF2CA_of_Y'] = str(C_Y)
OUT['T_monomials'] = {str(k): str(v) for k, v in mT.items()}
OUT['Y_monomials'] = {str(k): str(v) for k, v in mY.items()}
OUT['K2_monomials'] = {str(k): str(v) for k, v in mK.items()}
OUT['N2_monomials'] = {str(k): str(v) for k, v in mN.items()}
# the NLL coefficient: its C_F C_A part is 4 kappa psi0 + (gA, eps1, lam products)
NA = sp.expand(mN.get((1, 1, 0), 0))
say(f"   C_F C_A coefficient of the a^2 Lt NLL term: {sp.factor(NA)}  (tests psi0 = 0 if gA = 0)")
# ratio form: the psi^+ part of T equals -4 kappa psi1 C_F A_A^-(2)[Delta Lt]
AAm = sp.expand(coef(Am[(1, -1)], 2, 1).subs(BASE))
AAm0 = sp.expand(AAm.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}))
say(f"   A_A^-(2) coefficient of Lt (with its factor Delta): {sp.factor(AAm0)}")
psipart = sp.expand(sp.diff(sp.expand(T.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)})), psi1)*psi1)
psipart_T = sp.expand(psipart - 2*CF*sp.expand(sp.diff(K2.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)}), psi1)*psi1))
check("psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)",
      sp.expand(psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))) == 0 or sp.expand((psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))).subs(kap**2, 1)) == 0)

# ======================================================================================
# Part 7. SU(N_c): the same statements as Laurent polynomials in N_c; SO(N), Sp(N) consistency
# ======================================================================================
say("\nPart 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices")
res_models = {}
for mdl in (model_SU(), model_SO(), model_Sp()):
    Pm = params(mdl)
    Fm = solve(mdl, Pm)
    Amd = amplitudes(mdl, Fm)
    cf, ca = mdl['CF'], mdl['C'][mdl['iA']]
    zero = {s: 0 for s in Pm.values()}
    zero.update({eps1: 0, eps2: 0, Kc: 0})
    for (n_a, k) in ((2, 2), (2, 0), (3, 4), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, 1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, 1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^+ a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    for (n_a, k) in ((2, 1), (3, 3), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, -1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, -1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^- a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    res_models[mdl['name']] = (mdl, Pm, Fm, Amd)

mdl, Pm, Fm, Amd = res_models['SU(N)']
zero = {s: 0 for s in Pm.values()}
zero.update({eps1: 0, eps2: 0, Kc: 0})
say("   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:")
SUrows = []
for (R, lab) in ((0, '1'), (1, 'A')):
    for t in (1, -1):
        for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
            for k in ks:
                e = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
                e = sp.factor(sp.expand(e.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(e.subs(D**3, -6*z2s*D)))
                SUrows.append((f'A_{lab}^{"+" if t > 0 else "-"}', n_a, k, str(e)))
                say(f"      A_{lab}^{'+' if t > 0 else '-'} a^{n_a} Lt^{k}: {e}")
OUT['SU_system_all'] = SUrows
# Laurent projection that isolates C_F C_A^2 in SU(N): B = -2 t1 - 4 t_{-1} - 6 t_{-3}
tsym = sp.symbols('t3 t1 tm1 tm3')
cfN = (Nc**2 - 1)/(2*Nc)
basis = {'CA3': Nc**3, 'CFCA2': cfN*Nc**2, 'CF2CA': cfN**2*Nc, 'CF3': cfN**3}
proj = lambda e: [sp.expand(sp.expand(e).coeff(Nc, p)) for p in (1, -1, -3)]
for nm, bv in basis.items():
    t1_, tm1_, tm3_ = proj(sp.expand(bv))
    say(f"   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of {nm}: {sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)}")
check("the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3",
      [sp.expand(-2*x[0] - 4*x[1] - 6*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 1, 0, 0])
# and the one that isolates C_F^2 C_A: C = 4 t_{-1} + 12 t_{-3}
check("the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3",
      [sp.expand(4*x[1] + 12*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 0, 1, 0])
TSU = sp.expand(coef(Amd[(0, 1)], 3, 2).subs(zero).subs(PSI_REF).subs(kap, 1).subs(D**2, -6*z2s))
t1_, tm1_, tm3_ = proj(TSU)
say(f"   SU(N), eq. (system): T = {sp.expand(TSU)};  -2t1-4t_-1-6t_-3 = {sp.expand(-2*t1_-4*tm1_-6*tm3_)} (expected -30 zeta_2 + 0 x ell_+)")
check("SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+", sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_ + 30*z2s) == 0)

# SU(N) with all deformations: which Laurent combinations are free of the unknown constants
say("   SU(N) with all deformations (channel parameters free symbols):")
Amm = matched(mdl, Amd)
TSUd = sp.expand(coef(Amm[(0, 1)], 3, 2).subs(BASE))
K2SUd = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE))
t1_, tm1_, tm3_ = proj(TSUd)
Bsu = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      -2t1-4t_-1-6t_-3 of T: {sp.factor(Bsu)}")
say(f"      its free symbols: {sorted(str(s) for s in Bsu.free_symbols)}")
say("      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree")
say("       statement of Part 6 is what makes them drop out, see the report)")
OUT['SU_T_deformed'] = str(TSUd)
cfN_, caN_ = SU['CF'], Nc
colSU = {Pm[('r', 0, 1)]: cfN_*(rF*cfN_ + rA*caN_), Pm[('kP', 0, 1)]: kF*cfN_ + kA*caN_, Pm[('sig', 0, 1)]: sF*cfN_ + sA*caN_,
         Pm[('g', 0, 1)]: gF*cfN_ + gA*caN_, Pm[('r', 0, -1)]: cfN_*(rFm*cfN_ + rAm*caN_)}
TSUc = sp.expand(TSUd.subs(colSU))
t1_, tm1_, tm3_ = proj(TSUc)
Bsu_c = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):")
say(f"      -2t1-4t_-1-6t_-3 of T = {sp.factor(Bsu_c)}")
check("SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA",
      sp.expand(Bsu_c.subs({psi0: 0, gA: 0}) - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
check("SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)",
      set(sp.Poly(sp.expand(TSUc.subs({nf: 0, psi0: 0})*Nc**3), Nc).monoms()) <= {(6,), (4,), (2,), (0,)})

# ======================================================================================
# Part 8. Adjoint channel (SU(N)) and negative signature: what they test
# ======================================================================================
say("\nPart 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence")
TA = sp.expand(coef(Amm[(1, 1)], 3, 2).subs(BASE))
TAref = sp.expand(TA.subs({s: 0 for s in list(Pm.values()) + [eps1, eps2, Kc, alpha, beta, gamma, u, z2m, lam, ellp, ellm]}))
say(f"   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): {sp.collect(sp.factor_terms(TAref), [psi1, D])}")
TA_psi = sp.factor(sp.expand(sp.diff(TAref, psi1)*psi1).subs(psi0, 0))
say(f"   its psi1 part: {TA_psi}")
dA = sorted(set(str(s) for s in TA.free_symbols) - {'Delta', 'N_c', 'kappa', 'psi1', 'psi0'})
say(f"   A_A^+ a^3 Lt^2 depends on: {dA}")
OUT['adjoint_T'] = str(TAref)
OUT['adjoint_T_deps'] = dA

# ======================================================================================
# Part 9. SU(N_c) data only: which linear combinations of the measurable Laurent coefficients are free of
#         the unknown constants (first order in the deformations, colour forms of the channel parameters)
# ======================================================================================
say("\nPart 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)")
cfN_, caN_ = SU['CF'], Nc
bAN_ = -1/(2*Nc)
XAN_ = -(Nc**2 + 2)/(4*Nc**2)
X1N_ = cfN_*(caN_ - 2*cfN_)
cp = {}
formsub = {}
# singlet channel parameters: degree-2 constants C_F x (C_F, C_A); degree-1 kernels C_F, C_A
for t, tn in ((1, 'p'), (-1, 'm')):
    q = sp.symbols(f'r1F{tn} r1A{tn} k1F{tn} k1A{tn} s1F{tn} s1A{tn} g1F{tn} g1A{tn}')
    cp.update({str(x): x for x in q})
    formsub[Pm[('r', 0, t)]] = cfN_*(q[0]*cfN_ + q[1]*caN_)
    formsub[Pm[('kP', 0, t)]] = q[2]*cfN_ + q[3]*caN_
    formsub[Pm[('sig', 0, t)]] = q[4]*cfN_ + q[5]*caN_
    formsub[Pm[('g', 0, t)]] = q[6]*cfN_ + q[7]*caN_
    # adjoint: degree-2 constants from {b_A^2, C_F b_A, C_A b_A, X_A}; kernels C_F, C_A
    qa = sp.symbols(f'rAbb{tn} rAFb{tn} rAAb{tn} rAX{tn} kAF{tn} kAA{tn} sAF{tn} sAA{tn} gAF{tn} gAA{tn}')
    cp.update({str(x): x for x in qa})
    formsub[Pm[('r', 1, t)]] = qa[0]*bAN_**2 + qa[1]*cfN_*bAN_ + qa[2]*caN_*bAN_ + qa[3]*XAN_
    formsub[Pm[('kP', 1, t)]] = qa[4]*cfN_ + qa[5]*caN_
    formsub[Pm[('sig', 1, t)]] = qa[6]*cfN_ + qa[7]*caN_
    formsub[Pm[('g', 1, t)]] = qa[8]*cfN_ + qa[9]*caN_
kcA = sp.Symbol('kcA')
formsub[Kc] = kcA*caN_
nuis9 = list(cp.values()) + [kcA, eps1, eps2, alpha, beta, gamma, u, z2m, lam, ellp, ellm, psi0]
Am9 = {k: sp.expand(v.subs(formsub).subs(BASE)) for k, v in Amm.items()}
data_items = [((0, 1), 2, 1), ((0, 1), 2, 0), ((0, 1), 3, 3), ((0, 1), 3, 2),
              ((0, -1), 2, 0), ((0, -1), 3, 2),
              ((1, 1), 2, 1), ((1, 1), 2, 0), ((1, 1), 3, 3), ((1, 1), 3, 2),
              ((1, -1), 2, 0), ((1, -1), 3, 2)]
names9 = []
cols = {p: [] for p in nuis9 + [psi1]}
at0 = {p: 0 for p in nuis9}
at0.update({kap: 1, psi1: D**2/2})
for (key, n_a, k) in data_items:
    e = sp.expand(coef(Am9[key], n_a, k))
    if key[1] == -1:
        e = sp.expand(e/D)                     # negative signature: strip the explicit factor Delta
    lau = {}
    for p in nuis9 + [psi1]:
        dp = sp.expand(sp.diff(e, p).subs(at0))
        dp = sp.expand(dp.subs(D**2, -6*z2s))
        for pw in range(-7, 8):
            c = sp.expand(sp.expand(dp*Nc**7).coeff(Nc, pw + 7))
            lau.setdefault(pw, {})[p] = c
    for pw in sorted(lau):
        if any(lau[pw][p] != 0 for p in nuis9 + [psi1]):
            names9.append(f"{['S','A'][key[0]]}{'+' if key[1] > 0 else '-'} a^{n_a} Lt^{k} [N^{pw}]")
            for p in nuis9 + [psi1]:
                cols[p].append(lau[pw][p])
Jn = sp.Matrix([cols[p] for p in nuis9]).T          # rows = data coefficients, columns = nuisances
Jp = sp.Matrix(cols[psi1])
Jn = Jn.subs(z2s, 1)                                 # zeta_2 is a common number here; set to 1 for the linear algebra
Jp = Jp.subs(z2s, 1)
say(f"   {len(names9)} data coefficients, {len(nuis9)} nuisance parameters; rank of nuisance Jacobian = {Jn.rank()}")
aug = Jn.row_join(Jp)
say(f"   rank with the psi1 column added = {aug.rank()}  ({'psi1 is identifiable' if aug.rank() > Jn.rank() else 'psi1 is NOT identifiable'} from these data at first order)")
lns = Jn.T.nullspace()
say(f"   left null space of the nuisance Jacobian: {len(lns)} combinations free of the unknown constants")
inv9 = []
for v in lns:
    val = sp.simplify((v.T*Jp)[0])
    comb = {names9[i]: v[i] for i in range(len(names9)) if v[i] != 0}
    inv9.append((comb, val))
    say(f"      combination {comb}")
    say(f"         dependence on psi1 (per unit psi1, zeta_2 = 1): {val}")
OUT['SU_invariants_first_order'] = [({k: str(x) for k, x in c.items()}, str(v)) for c, v in inv9]
check("SU(N) data: psi1 is identifiable at first order in the deformations", aug.rank() > Jn.rank())

# ======================================================================================
# Part 10. The test in Born-normalized form; sensitivity controls; prediction table
# ======================================================================================
say("\nPart 10. Born-normalized form of the test, sensitivity controls, prediction table")
R3 = sp.expand(TSUc.subs({psi0: 0, gA: 0}) / (2*cfN_))
K2SUc = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE).subs(colSU).subs({psi0: 0, gA: 0}))
R2 = sp.expand(K2SUc/(2*cfN_))
R3s = sp.simplify(R3)
val1 = sp.simplify(sp.limit(R3s, Nc, 1))
say(f"   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: {val1}")
check("R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants", sp.expand(val1.subs(kap, 1) - 5*psi1) == 0)
Q = sp.simplify(R3s - 2*cfN_*R2)   # = Y/(2C_F), Y = T - 2C_F K2
Qn = sp.expand(sp.cancel(Q)*Nc**2)
s2_, s0_, sm2_ = [sp.expand(Qn.coeff(Nc, p)) for p in (4, 2, 0)]
bQ = sp.expand(-2*s0_ - 4*sm2_)
say(f"   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): {sp.factor(bQ)}")
check("C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)",
      sp.expand(bQ.subs({gF: 0, eps1: 0, lam: 0}) - (-20*kap**2*psi1 + 4*kap*psi1 + kA + sA)) == 0)
# control 1: a C_A^2 piece in the singlet one-loop constant would enter the C_F C_A^2 component
rho = sp.Symbol('rho_AA')
TSUr = sp.expand(TSUd.subs({Pm[('r', 0, 1)]: colSU[Pm[('r', 0, 1)]] + rho*caN_**2}).subs(colSU).subs({psi0: 0, gA: 0}))
t1_, tm1_, tm3_ = proj(TSUr)
bR = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = {sp.factor(bR)}")
check("control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)",
      sp.expand(bR - (12*kap**2*psi1 - 2*kap*psi1) - 2*rho) == 0)
# control 2: a multiplicative matching with a colour-dependent alpha = alpha_A C_A does not enter
alA = sp.Symbol('alpha_A')
TSUa = sp.expand(TSUd.subs(colSU).subs({psi0: 0, gA: 0}).subs(alpha, alA*caN_/cfN_))
t1_, tm1_, tm3_ = proj(sp.expand(sp.cancel(TSUa)))
bA_ = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
check("control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged",
      sp.expand(bA_ - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
# control 3: the projection is not blind: psi1 -> 0, kappa -> -1, T_rc -> -T_rc all change it
check("control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1",
      sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: 1, psi1: 0})) == 0 and sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: -1, psi1: -3*z2s}) + 42*z2s) == 0)

# prediction table (eq. (system), kappa = +1, psi^+ as written): general colour (singlet), SU(N), SU(3)
rowsT = []
genA = {k: sp.expand(v.subs(ZERO_G).subs(PSI_REF).subs(kap, 1).subs(GENSUB)) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            sue = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
            sue = sp.factor(sp.expand(sue.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(sue/D).subs(D**2, -6*z2s)))
            if R == 0 or (n_a <= 2):
                ge = sp.expand(coef(genA[(R, t)], n_a, k))
                ge = sp.factor(sp.expand(ge.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(ge/D).subs(D**2, -6*z2s)))
            else:
                ge = 'SU(N) only'
            su3v = sp.nsimplify(sp.expand(sue.subs(Nc, 3))) if not isinstance(sue, str) else ''
            pred = {(1, 0): 'Born', (2, 2): 'LL, predicted', (2, 1): 'NLL, zero in eq. (system), not predicted',
                    (2, 0): 'constant, depends on the one-loop constant, not predicted', (3, 4): 'LL, predicted',
                    (3, 3): 'NLL, zero in eq. (system), not predicted', (3, 2): 'NNLL, see the C_F C_A^2 component',
                    (3, 1): 'beyond NNLL', (3, 0): 'beyond NNLL'}[(n_a, k)] if t == 1 else \
                   {(1, 0): 'zero', (2, 2): 'zero', (2, 1): 'LL of F^-, predicted (tests kappa)', (2, 0): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 4): 'zero', (3, 3): 'LL of F^-, predicted', (3, 2): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 1): 'NNLL of F^- plus LL x Delta^2, not predicted', (3, 0): 'beyond NNLL'}[(n_a, k)]
            if R == 1 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component'
            if R == 0 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants'
            rowsT.append([f"A_{['1','A'][R]}^{'+' if t > 0 else '-'}", f"a^{n_a}", f"Lt^{k}" + ("" if t == 1 else " (x Delta)"), str(ge), str(sue), str(su3v), pred])
with open('prediction_table.tsv', 'w') as fh:
    fh.write("# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k\n")
    fh.write("# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)\n")
    fh.write("amplitude\torder\tpower\tgeneral_colour\tSU(N_c)\tSU(3)\tstatus\n")
    for r_ in rowsT:
        fh.write("\t".join(r_) + "\n")
say("   wrote prediction_table.tsv")

say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}   ({time.time() - T0:.1f} s)")
with open('results_sympy.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, sort_keys=True, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/AMP/prediction/amp_prediction_pari.gp <==
\\ Strand PREDICTION, engine 2: PARI/GP, written independently of amp_prediction.py (30 Sep 2026).
\\ Eq. (system) of the paper (draft v2, l. 480-485) solved order by order in a as Laurent series in w = omega,
\\ residues of e^{w Lt} eta^tau F give the amplitude (App. B, l. 1755-1766).  Lt is called L below; D = Delta.
\\ Deformations kept: kappa (ka), the omega-coefficient of psi^+ (p1; eq. (system): p1 = D^2/2), ell_+ (lp),
\\ ell_- (lm).  Everything else as in eq. (system).
w; L; D; CF; CA; M1; bA; ka; p1; lp; lm; N; z2;
default(parisizemax, 4*10^9);
PREC = 10;
ex = exp(w*D/2 + O(w^(PREC+4)));
exm = exp(-w*D/2 + O(w^(PREC+4)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh;
psip = p1*w;
Ep = exp(w*L + O(w^(PREC+4)))*ch; Em = exp(w*L + O(w^(PREC+4)))*sh;
\\ solve: C = Casimirs, B = Born weights, T = T_rc matrix; returns f[R][t][n], t = 1 (+), 2 (-)
{
ireesolve(C, B, T, nmax) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [psip, psim], el = [lp, lm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*ka*ps[t]*s;
        for (k = 1, m-1, rhs += (1 - el[t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);

\\ ---------- general colour, singlet exact (adjoint row represented by its row sum M1 = sum_R' T_AR' b_R')
C = [0, CA]; B = [CF, bA]; T = [0, -2*CF; 0, M1/bA];
f = ireesolve(C, B, T, 3);
sub(x) = substpol(subst(subst(x, M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2), D^2, -6*z2);
Tp = sub(polcoef(amp(f[1][1][3], 1), 2, L));
K2 = sub(polcoef(amp(f[1][1][2], 1), 0, L));
L4 = sub(polcoef(amp(f[1][1][3], 1), 4, L));
Am2 = subst(subst(polcoef(amp(f[1][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
Am3 = subst(subst(polcoef(amp(f[1][2][3], 2), 3, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
AAm2 = subst(subst(polcoef(amp(f[2][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
print("general colour, singlet, positive signature:");
print("  a^2 Lt^0 (p1, ka, lp general) = ", factor(K2));
print("  a^3 Lt^4 = ", factor(L4));
print("  a^3 Lt^2 (p1, ka, lp general) = ", Tp);
Tsys = subst(Tp, p1, -3*z2);
print("  a^3 Lt^2 at p1 = D^2/2 = -3 z2: ", factor(Tsys));
\\ the SymPy result (amp_prediction.out, Part 4), typed in:
Tsympy = -6*CF*z2*(6*CA^2*ka^2 - CA^2*ka - 20*CA*CF*ka^2 + 8*CA*CF*ka - 16*CF^2*lp + 16*CF^2*ka^2 - 12*CF^2*ka + CF^2);
print("  [", if (Tsys - Tsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
K2sympy = -3*CF*z2*(4*CA*ka - 8*CF*lp - 8*CF*ka + CF);
print("  [", if (subst(K2, p1, -3*z2) - K2sympy == 0, "ok", "FAIL"), "] a^2 constant equals the SymPy coefficient");
print("negative signature: a^2 Delta Lt coefficient ", factor(Am2/D), " ; a^3 Delta Lt^3 coefficient ", factor(Am3/D));
print("  [", if (subst(Am2/D, ka, 1) - 2*CF*(2*CA - 3*CF) == 0, "ok", "FAIL"), "] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1");
print("  [", if (subst(Am3/D, ka, 1) + 2*CF*(3*CA^2 - 12*CA*CF + 10*CF^2)/3 == 0, "ok", "FAIL"), "] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1");
\\ the C_F C_A^2 coefficient of Tp: write Tp as a polynomial in CF, CA
cB = polcoef(polcoef(Tp, 1, CF), 2, CA);
print("  C_F C_A^2 coefficient of a^3 Lt^2 = ", cB, "  -> kappa = 1: ", subst(cB, ka, 1), " ; with p1 = -3 z2: ", subst(subst(cB, ka, 1), p1, -3*z2));
print("  [", if (subst(subst(cB, ka, 1), p1, -3*z2) + 30*z2 == 0, "ok", "FAIL"), "] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp");
\\ psi^+ part minus 2 C_F x psi^+ part of the a^2 constant = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
Y = Tp - 2*CF*K2;
Ypsi = polcoef(Y, 1, p1)*p1;
print("  [", if (Ypsi + 4*ka*p1*CF*AAm2/D == 0, "ok", "FAIL"), "] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta");

\\ ---------- SU(N) two-channel matrices
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
g = ireesolve(Csu, Bsu, Tsu, 3);
TSU = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive singlet (kappa = 1) = ", factor(TSU));
TSUg = substpol(subst(subst(Tsys, CF, (N^2-1)/(2*N)), CA, N), ka, 1);
print("  [", if (TSU - TSUg == 0, "ok", "FAIL"), "] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N");
num = TSU*N^3;
t1 = polcoef(num, 4, N); tm1 = polcoef(num, 2, N); tm3 = polcoef(num, 0, N);
print("  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = ", -2*t1 - 4*tm1 - 6*tm3);
print("  [", if (-2*t1 - 4*tm1 - 6*tm3 + 30*z2 == 0, "ok", "FAIL"), "] SU(N): projection = -30 z2 for every ell_+");
AA = substpol(subst(subst(polcoef(amp(g[2][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = ", factor(AA));
AAsympy = -3*z2*(6*N^4 + 24*N^2*lp - 5*N^2 + 16*lp - 5)/(4*N^3);
print("  [", if (AA - AAsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
\\ mutation controls: each must change the projection
gm = ireesolve(Csu, Bsu, -Tsu, 3);
Tm = substpol(subst(subst(polcoef(amp(gm[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
nm = Tm*N^3; print("  control T_rc -> -T_rc: projection ", -2*polcoef(nm,4,N) - 4*polcoef(nm,2,N) - 6*polcoef(nm,0,N), " (must differ from -30 z2)");
T0 = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, 0), D^2, -6*z2);
n0 = T0*N^3; print("  control psi^+ = 0: projection ", -2*polcoef(n0,4,N) - 4*polcoef(n0,2,N) - 6*polcoef(n0,0,N), " (must be 0)");
Tk = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, -1), p1, D^2/2), D^2, -6*z2);
nk = Tk*N^3; print("  control kappa = -1: projection ", -2*polcoef(nk,4,N) - 4*polcoef(nk,2,N) - 6*polcoef(nk,0,N), " (expected -42 z2)");

\\ ---------- two further statements
Ysys = substpol(subst(Tp - 2*CF*K2, p1, D^2/2), D^2, -6*z2);
S3k = -48*ka*z2*CF*((CF - CA/2)^2 + 2*ka*(-(CA-2*CF)*(3*CA-4*CF)/4));
print("eq. (system): T - 2 C_F K2 = ", factor(subst(Ysys, p1, -3*z2)));
print("  [", if (subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, 1) == 0 && subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, -1) == 0, "ok", "FAIL"), "] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)");
R3 = TSU/((N^2-1)/N);
print("SU(N): R3 = a^3 Lt^2 / Born = ", factor(R3), " ; at N = 1: ", subst(R3, N, 1));
print("  [", if (subst(R3, N, 1) + 15*z2 == 0, "ok", "FAIL"), "] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+");


==> anc/numbers/deposit/AMP/prediction/amp_prediction_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
general colour, singlet, positive signature:
  a^2 Lt^0 (p1, ka, lp general) = [CF, 1; (8*p1*ka + (-24*z2*lp + 3*z2))*CF - 4*p1*ka*CA, 1]
  a^3 Lt^4 = Mat([CF, 3])
  a^3 Lt^2 (p1, ka, lp general) = (32*p1*ka^2 - 24*p1*ka + (96*z2*lp - 6*z2))*CF^3 + (-40*p1*ka^2 + 16*p1*ka)*CA*CF^2 + (12*p1*ka^2 - 2*p1*ka)*CA^2*CF
  a^3 Lt^2 at p1 = D^2/2 = -3 z2: [z2, 1; CF, 1; (16*ka^2 - 12*ka + (-16*lp + 1))*CF^2 + (-20*ka^2 + 8*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] equals the SymPy coefficient
  [ok] a^2 constant equals the SymPy coefficient
negative signature: a^2 Delta Lt coefficient [CF, 1; (4*ka - 1)*CF - 2*ka*CA, 1] ; a^3 Delta Lt^3 coefficient [CF, 1; (12*ka - 2)*CF^2 - 12*ka*CA*CF + 3*ka*CA^2, 1]
  [ok] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1
  [ok] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1
  C_F C_A^2 coefficient of a^3 Lt^2 = 12*p1*ka^2 - 2*p1*ka  -> kappa = 1: 10*p1 ; with p1 = -3 z2: -30*z2
  [ok] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp
  [ok] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
SU(N): a^3 Lt^2 positive singlet (kappa = 1) = [z2, 1; N, -3; N - 1, 1; N + 1, 1; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1]
  [ok] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N
  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = -30*z2
  [ok] SU(N): projection = -30 z2 for every ell_+
SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = [z2, 1; N, -3; (24*N^2 + 16)*lp + (6*N^4 - 5*N^2 - 5), 1]
  [ok] equals the SymPy coefficient
  control T_rc -> -T_rc: projection -42*z2 (must differ from -30 z2)
  control psi^+ = 0: projection 0 (must be 0)
  control kappa = -1: projection -42*z2 (expected -42 z2)
eq. (system): T - 2 C_F K2 = [z2, 1; CF, 1; (16*ka^2 - 4*ka - 8*lp)*CF^2 + (-20*ka^2 + 4*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)
SU(N): R3 = a^3 Lt^2 / Born = [z2, 1; N, -2; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1] ; at N = 1: -15*z2
  [ok] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+


==> anc/numbers/deposit/AMP/prediction/prediction_table.tsv <==
# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k
# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)
amplitude	order	power	general_colour	SU(N_c)	SU(3)	status
A_1^+	a^1	Lt^0	2*C_F	(N_c - 1)*(N_c + 1)/N_c	8/3	Born
A_1^+	a^2	Lt^2	2*C_F**2	(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)	32/9	LL, predicted
A_1^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^2	Lt^0	-3*C_F*zeta2*(4*C_A - 8*C_F*ell_p - 7*C_F)	3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)	128*ell_p*zeta2/3 - 32*zeta2/3	constant, depends on the one-loop constant, not predicted
A_1^+	a^3	Lt^4	2*C_F**3/3	(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)	128/81	LL, predicted
A_1^+	a^3	Lt^3	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^3	Lt^2	-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F - 16*C_F**2*ell_p + 5*C_F**2)	3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	2048*ell_p*zeta2/9 - 424*zeta2/9	NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants
A_1^+	a^3	Lt^1	0	0	0	beyond NNLL
A_1^+	a^3	Lt^0	3*C_F*zeta2**2*(48*C_A**2*ell_m + 42*C_A**2 - 192*C_A*C_F*ell_m - 192*C_A*C_F*ell_p - 120*C_A*C_F + 192*C_F**2*ell_m + 384*C_F**2*ell_p**2 + 288*C_F**2*ell_p + 73*C_F**2)/2	3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)	32*ell_m*zeta2**2/3 + 4096*ell_p**2*zeta2**2/3 - 512*ell_p*zeta2**2 + 500*zeta2**2/9	beyond NNLL
A_1^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^1 (x Delta)	2*C_F*(2*C_A - 3*C_F)	(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)	16/3	LL of F^-, predicted (tests kappa)
A_1^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^4 (x Delta)	0	0	0	zero
A_1^-	a^3	Lt^3 (x Delta)	-2*C_F*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3	(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)	232/81	LL of F^-, predicted
A_1^-	a^3	Lt^2 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^1 (x Delta)	-C_F*zeta2*(24*C_A**2*ell_p + 39*C_A**2 - 96*C_A*C_F*ell_m - 96*C_A*C_F*ell_p - 108*C_A*C_F + 96*C_F**2*ell_m + 96*C_F**2*ell_p + 62*C_F**2)	zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	2560*ell_m*zeta2/9 - 32*ell_p*zeta2/9 - 1052*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_1^-	a^3	Lt^0 (x Delta)	0	0	0	beyond NNLL
A_A^+	a^1	Lt^0	-C_A + 2*C_F	-1/N_c	-1/3	Born
A_A^+	a^2	Lt^2	(C_A - 2*C_F)*(3*C_A - 2*C_F)/2	(2*N_c**2 + 1)/(2*N_c**2)	19/18	LL, predicted
A_A^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^2	Lt^0	3*zeta2*(C_A - 2*C_F)*(8*C_A*ell_p + 13*C_A - 16*C_F*ell_p - 14*C_F)/4	3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)	2*ell_p*zeta2/3 + 61*zeta2/12	constant, depends on the one-loop constant, not predicted
A_A^+	a^3	Lt^4	SU(N) only	-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)	-133/81	LL, predicted
A_A^+	a^3	Lt^3	SU(N) only	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^3	Lt^2	SU(N) only	-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	-58*ell_p*zeta2/9 - 109*zeta2/9	NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component
A_A^+	a^3	Lt^1	SU(N) only	0	0	beyond NNLL
A_A^+	a^3	Lt^0	SU(N) only	3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)	266*ell_m*zeta2**2/3 - 8*ell_p**2*zeta2**2/3 - 23*ell_p*zeta2**2 - 97*zeta2**2/36	beyond NNLL
A_A^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^1 (x Delta)	-(C_A - 2*C_F)*(5*C_A - 6*C_F)/2	-(2*N_c**2 + 3)/(2*N_c**2)	-7/6	LL of F^-, predicted (tests kappa)
A_A^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^4 (x Delta)	SU(N) only	0	0	zero
A_A^-	a^3	Lt^3 (x Delta)	SU(N) only	(19*N_c**2 + 5)/(6*N_c**3)	88/81	LL of F^-, predicted
A_A^-	a^3	Lt^2 (x Delta)	SU(N) only	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^1 (x Delta)	SU(N) only	-zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	40*ell_m*zeta2/9 - 266*ell_p*zeta2/9 - 62*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_A^-	a^3	Lt^0 (x Delta)	SU(N) only	0	0	beyond NNLL


==> anc/numbers/deposit/AMP/prediction/results_sympy.json <==
{
 "B_CFCA2_of_T": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
 "C_CF2CA_of_Y": "4*eps1*gA - 20*eps1*kappa**2*psi0 + 8*eps1*kappa*psi0 + 2*gA*gF - 4*gA*kappa*psi0 + 2*gA*lam + 2*gF*kappa*psi0 + 2*kA - 40*kappa**2*lam*psi0 - 40*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + 2*sA",
 "K2_monomials": {
  "(1, 0, 1)": "eps1*gN + 2*gN*lam + rN",
  "(1, 1, 0)": "eps1*gA + 2*eps1*kappa*psi0 + 2*gA*lam + 4*kappa*lam*psi0 + 4*kappa*psi1 + rA + 2*sA",
  "(2, 0, 0)": "-(8*Delta**2*ell_p - Delta**2 - 4*alpha - 2*eps1**2 - 2*eps1*gF + 8*eps1*kappa*psi0 - 8*eps1*lam - 8*eps2 - 4*gF*lam + 16*kappa*lam*psi0 + 16*kappa*psi1 - 4*lam**2 - 2*rF - 4*sF)/2"
 },
 "N2_monomials": {
  "(1, 0, 1)": "2*gN",
  "(1, 1, 0)": "2*(gA + 2*kappa*psi0)",
  "(2, 0, 0)": "2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)"
 },
 "SU_T_deformed": "-2*Delta**2*N_c**3*ell_p + Delta**2*N_c**3/8 + 6*Delta**2*N_c*ell_p - 3*Delta**2*N_c/8 - 6*Delta**2*ell_p/N_c + 3*Delta**2/(8*N_c) + 2*Delta**2*ell_p/N_c**3 - Delta**2/(8*N_c**3) + N_c**3*alpha/4 + 3*N_c**3*eps1**2/4 + 3*N_c**3*eps1*lam/2 + 3*N_c**3*eps2/2 + N_c**3*lam**2/2 + 3*N_c**2*eps1*g_0p/2 + 3*N_c**2*g_0p*lam/2 + N_c**2*kP_0p/2 + 3*N_c**2*sig_0p/2 - 3*N_c*alpha/4 - 9*N_c*eps1**2/4 + N_c*eps1*kappa**2*psi0 + 3*N_c*eps1*kappa*psi0 - 9*N_c*eps1*lam/2 - 9*N_c*eps2/2 + N_c*g_0p**2/2 + 2*N_c*kappa**2*lam*psi0 + 2*N_c*kappa**2*psi1 + 2*N_c*kappa*lam*psi0 + 2*N_c*kappa*psi1 - 3*N_c*lam**2/2 + N_c*r_0p - 3*eps1*g_0p + g_0p*kappa*psi0 - 3*g_0p*lam + g_1m*kappa*psi0 - kP_0p - 3*sig_0p + 3*alpha/(4*N_c) + 9*eps1**2/(4*N_c) + eps1*kappa**2*psi0/N_c - 6*eps1*kappa*psi0/N_c + 9*eps1*lam/(2*N_c) + 9*eps2/(2*N_c) - g_0p**2/(2*N_c) + 2*kappa**2*lam*psi0/N_c + 2*kappa**2*psi1/N_c - 5*kappa*lam*psi0/N_c - 5*kappa*psi1/N_c + 3*lam**2/(2*N_c) - r_0p/N_c + 3*eps1*g_0p/(2*N_c**2) - g_0p*kappa*psi0/N_c**2 + 3*g_0p*lam/(2*N_c**2) - g_1m*kappa*psi0/N_c**2 + kP_0p/(2*N_c**2) + 3*sig_0p/(2*N_c**2) - alpha/(4*N_c**3) - 3*eps1**2/(4*N_c**3) - 2*eps1*kappa**2*psi0/N_c**3 + 3*eps1*kappa*psi0/N_c**3 - 3*eps1*lam/(2*N_c**3) - 3*eps2/(2*N_c**3) - 4*kappa**2*lam*psi0/N_c**3 - 4*kappa**2*psi1/N_c**3 + 3*kappa*lam*psi0/N_c**3 + 3*kappa*psi1/N_c**3 - lam**2/(2*N_c**3)",
 "SU_invariants_first_order": [
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S+ a^2 Lt^1 [N^0]": "1",
    "S+ a^2 Lt^1 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^0 [N^-2]": "1",
    "S+ a^2 Lt^0 [N^0]": "1",
    "S+ a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-5/9",
    "S+ a^2 Lt^1 [N^0]": "-5/18",
    "S+ a^3 Lt^3 [N^-1]": "13/9",
    "S+ a^3 Lt^3 [N^-3]": "4/3",
    "S+ a^3 Lt^3 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "5/9",
    "S+ a^2 Lt^1 [N^0]": "5/18",
    "S+ a^3 Lt^3 [N^-1]": "-4/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3",
    "S+ a^3 Lt^3 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "2",
    "S+ a^3 Lt^2 [N^-3]": "3",
    "S+ a^3 Lt^2 [N^1]": "1"
   },
   "-5"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "-1",
    "S+ a^3 Lt^2 [N^-3]": "-2",
    "S+ a^3 Lt^2 [N^3]": "1"
   },
   "5"
  ],
  [
   {
    "S- a^2 Lt^0 [N^-2]": "1",
    "S- a^2 Lt^0 [N^0]": "1",
    "S- a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-1/12",
    "S+ a^2 Lt^1 [N^0]": "1/3",
    "S+ a^3 Lt^3 [N^-1]": "2/3",
    "S+ a^3 Lt^3 [N^-3]": "1/2",
    "S- a^2 Lt^0 [N^-2]": "-3/2",
    "S- a^2 Lt^0 [N^0]": "-3/2",
    "S- a^3 Lt^2 [N^-1]": "1",
    "S- a^3 Lt^2 [N^-3]": "1",
    "S- a^3 Lt^2 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1/12",
    "S+ a^2 Lt^1 [N^0]": "-1/3",
    "S+ a^3 Lt^3 [N^-1]": "-2/3",
    "S+ a^3 Lt^3 [N^-3]": "-1/2",
    "S- a^2 Lt^0 [N^-2]": "3/2",
    "S- a^2 Lt^0 [N^0]": "3/2",
    "S- a^3 Lt^2 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1/2",
    "A+ a^3 Lt^3 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/2",
    "S+ a^3 Lt^3 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1",
    "A+ a^2 Lt^1 [N^0]": "1/2",
    "A+ a^3 Lt^3 [N^-1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-8/9",
    "S+ a^2 Lt^1 [N^0]": "1/18",
    "S+ a^3 Lt^3 [N^-1]": "1/9",
    "S+ a^3 Lt^3 [N^-3]": "-5/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^0]": "1",
    "A+ a^3 Lt^3 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/9",
    "S+ a^2 Lt^1 [N^0]": "-1/18",
    "S+ a^3 Lt^3 [N^-1]": "-1/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-1",
    "A- a^2 Lt^0 [N^-2]": "-1/2",
    "A- a^3 Lt^2 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S- a^2 Lt^0 [N^-2]": "1/2",
    "S- a^3 Lt^2 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-23/2",
    "A+ a^2 Lt^1 [N^0]": "17/2",
    "A- a^2 Lt^0 [N^0]": "19/6",
    "A- a^3 Lt^2 [N^-1]": "-19/3",
    "A- a^3 Lt^2 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-3/4",
    "S+ a^2 Lt^1 [N^0]": "-25/3",
    "S+ a^3 Lt^3 [N^-1]": "-2",
    "S+ a^3 Lt^3 [N^-3]": "-3/2",
    "S- a^2 Lt^0 [N^-2]": "-27/2",
    "S- a^2 Lt^0 [N^0]": "-7/3",
    "S- a^3 Lt^2 [N^-1]": "14/3",
    "S- a^3 Lt^2 [N^-3]": "13"
   },
   "0"
  ]
 ],
 "SU_system_all": [
  [
   "A_1^+",
   1,
   0,
   "(N_c - 1)*(N_c + 1)/N_c"
  ],
  [
   "A_1^+",
   2,
   2,
   "(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)"
  ],
  [
   "A_1^+",
   2,
   1,
   "0"
  ],
  [
   "A_1^+",
   2,
   0,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)"
  ],
  [
   "A_1^+",
   3,
   4,
   "(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   3,
   "0"
  ],
  [
   "A_1^+",
   3,
   2,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   1,
   "0"
  ],
  [
   "A_1^+",
   3,
   0,
   "3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)"
  ],
  [
   "A_1^-",
   1,
   0,
   "0"
  ],
  [
   "A_1^-",
   2,
   2,
   "0"
  ],
  [
   "A_1^-",
   2,
   1,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_1^-",
   2,
   0,
   "0"
  ],
  [
   "A_1^-",
   3,
   4,
   "0"
  ],
  [
   "A_1^-",
   3,
   3,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   2,
   "0"
  ],
  [
   "A_1^-",
   3,
   1,
   "Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   0,
   "0"
  ],
  [
   "A_A^+",
   1,
   0,
   "-1/N_c"
  ],
  [
   "A_A^+",
   2,
   2,
   "(2*N_c**2 + 1)/(2*N_c**2)"
  ],
  [
   "A_A^+",
   2,
   1,
   "0"
  ],
  [
   "A_A^+",
   2,
   0,
   "3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)"
  ],
  [
   "A_A^+",
   3,
   4,
   "-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   3,
   "0"
  ],
  [
   "A_A^+",
   3,
   2,
   "-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   1,
   "0"
  ],
  [
   "A_A^+",
   3,
   0,
   "3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)"
  ],
  [
   "A_A^-",
   1,
   0,
   "0"
  ],
  [
   "A_A^-",
   2,
   2,
   "0"
  ],
  [
   "A_A^-",
   2,
   1,
   "-Delta*(2*N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_A^-",
   2,
   0,
   "0"
  ],
  [
   "A_A^-",
   3,
   4,
   "0"
  ],
  [
   "A_A^-",
   3,
   3,
   "Delta*(19*N_c**2 + 5)/(6*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   2,
   "0"
  ],
  [
   "A_A^-",
   3,
   1,
   "-Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   0,
   "0"
  ]
 ],
 "T3_system_SU3": "2048*ell_p*zeta2/9 - 424*zeta2/9",
 "T3_system_general": "-6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)",
 "T_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)",
  "(2, 1, 0)": "2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)",
  "(3, 0, 0)": "-16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF"
 },
 "Y_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)",
  "(2, 1, 0)": "2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)",
  "(3, 0, 0)": "-8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF"
 },
 "adjoint_T": "Delta**2*N_c/4 + Delta**2/(8*N_c) - Delta**2/(8*N_c**3) + N_c*kappa**2*psi1 - 6*kappa**2*psi1/N_c + 9*kappa*psi1/(2*N_c) - 4*kappa**2*psi1/N_c**3 + 3*kappa*psi1/N_c**3",
 "adjoint_T_deps": [
  "Kc",
  "alpha",
  "beta",
  "ell_p",
  "eps1",
  "eps2",
  "g_0m",
  "g_1m",
  "g_1p",
  "kP_1p",
  "lam",
  "r_1p",
  "sig_1p",
  "u"
 ],
 "dependence_singlet_general": [
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "2*C_F**2"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "-3*C_F*zeta2*(4*C_A - 7*C_F)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "2*C_F**3/3"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^3",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^1",
   "system": "2*C_F*Delta*(2*C_A - 3*C_F)"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^3",
   "system": "-2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "0"
  }
 ]
}

==> anc/numbers/deposit/EGT00/egt_check.out <==
PASS A1 xi^(+1) = xiR + i xiI
PASS A1 xi^(-1) = xiR + i xiI
PASS A2 Re xi^(+) = -cos^2(pi w/2)
PASS A3 Re xi^(-) = +sin^2(pi w/2)
PASS A4 EGT p.10 expansion of xi^(+)
PASS A5 EGT p.10 expansion of xi^(-)
   Re xi^(-) series: pi**2*omega**2/4 - pi**4*omega**4/48 + O(omega**6)
PASS B1 D^(+) = (C_F alpha_s/w) tan(pi w/2) F_8^-
PASS B2 D^(-) = -(C_F alpha_s/w) cot(pi w/2) F_8^+
PASS B3 ratio of the two operators = -tan^2(pi w/2)
PASS B4 result unchanged for xi -> -xi (draft eq. (2))
PASS B5 EGT (33) -> draft DL singlet eq. with F = F0/(8 pi^2)
   w F_1^+ gets 4*pi*C_F*a*f8m*(1 - cos(pi*omega))/sin(pi*omega)    w F_1^- gets -4*pi*C_F*a*f8p*(cos(pi*omega) + 1)/sin(pi*omega)
PASS B6 EGT (28) positive signature = draft eq. (11) last term (kappa=+1)
PASS B7 EGT (28) negative signature = draft eq. (7) singlet last term (kappa=+1)
PASS C0 b_A = -1/(2N) in SU(N)
   w F_1^+ from Born octet, full signature factor: -pi**4*C_A*C_F*a**2*omega**2/6 - 2*pi**2*C_A*C_F*a**2 + pi**4*C_F**2*a**2*omega**2/3 + 4*pi**2*C_F**2*a**2
PASS C1 Born octet gives 4 pi^2 a^2 C_F b_A w^0 (= 24 zeta2 a^2 C_F b_A), no pole
PASS C2 P^(1)+ term from Born octet = -12 zeta2 C_F (C_A-2C_F)/N
PASS C3 F_1^- gets 8 a^2 C_F (C_A-2C_F)/w^3 (two-loop LL of P^- minus P^+)
PASS C4 D^(-) Born, EGT normalization = +4 alpha_s^2 C_F/(N w^3) in SU(N)
   D^(+) Born, full signature factor (EGT norm.): pi**2*alpha_s**2*(1 - N**2)/(2*N**2*omega)
   Re M_8^-(rho>0) for F_8 = c/w   (Born): 0
   Re M_8^-(rho>0) for F_8 = c/w^3 (1 loop): pi**2*c/4
   Re M_8^-(rho>0) for F_8 = c/w^5 (2 loop): pi**2*c*(6*rho**2 - pi**2)/48
PASS D1 Born octet: Re M_8^- vanishes for rho>0 at fixed coupling
PASS D2 one-loop octet c/w^3: Re M_8^- = pi^2 c/4 for rho>0
   F_A^-(a^2) = -a**2*(2*N**2 + 3)/(N**2*omega**3)
PASS E1 F_A^-(a^2) = -(2N^2+3) a^2/(N^2 w^3)
PASS E2 S_3 = 12 zeta2 C_F (C_A-2C_F)(5C_A-6C_F) in SU(N)
PASS E3 S_2 from Born octet = -24 zeta2 C_F b_A
PASS F1+ (29) bracket equals (31) bracket / b
PASS F1- (29) bracket equals (31) bracket / b
PASS F2 (30)+(17) prefactor equals MINUS the printed (31) prefactor
   D^(-) fixed-coupling limit of (31): 4*C_F*alpha_s**2/(N*omega**3)
PASS F3 (31) at fixed coupling gives D^(-) = +4 alpha_s^2 C_F/(w^3 N)
PASS F4 (32) as printed (-4 alpha_s^2 C_F/(w^3 N)) is minus the limit of (31)
PASS F5 (30) at fixed coupling gives -4 alpha_s^2 C_F/(w^3 N), same as (32)
PASS F6 (31)-sign branch point reproduces (38)
   (38) ratio at N=3: 1.0546907
   with (32) sign, w^(-)/w^(+) at N=3, alpha_s=0.2: [0.382683432365090, 0.923879532511287]
PASS F7 (36) second term = w*(31)/(2 pi^2)
PASS F8 (51) ratio C_F/N : C_F^2/2 = 2/(N C_F) matches D^(-)>0
   D^(+) of (31), leading term at large eta: -2*pi**2*C_F*alpha_s**4*b**2/(N*omega**3)
PASS G1 D^(+) of (31) = -2 pi^2 C_F b^2 alpha_s^4/(N w^3) + ...
   in draft normalization F = F0/(8pi^2): -4*pi**2*C_F*a**4*beta0**2/(N*omega**3) ; coefficient of zeta2 (pi^2 = 6 zeta2): -24*C_F*a**4*beta0**2/(N*omega**3)
PASS H1 first term of (26) comes from Im 1/(s-mu^2+i0) times Re alpha_s(mu^2)
PASS I1 rho>0 part of xiR^-(w) G(w) = [g(rho) - Re g(rho - i pi)]/2 through alpha^6
   leading term: pi**2*alpha**3*b**2/2 + O(alpha**4)

35 of 35 checks pass


==> anc/numbers/deposit/EGT00/egt_check.py <==
"""Checks for the EGT00 (hep-ph/0009037) verification report.
All EGT equation numbers refer to the arXiv v1 PDF held at
ma_a/dossier/papers/b3/hep-ph_0009037.pdf (pages read as images).
Draft equation numbers refer to ma_a/paper/draft/paper.tex (paper.aux).
Run: python3 egt_check.py
"""
import sympy as sp

w, rho, eta, a, N, z2 = sp.symbols('omega rho eta a N zeta2', positive=True)
als, CF, CA, b, c, eps = sp.symbols('alpha_s C_F C_A b c epsilon', positive=True)
pi = sp.pi
ok = []

import random
def _numzero(e):
    fs = sorted(e.free_symbols, key=str)
    for _ in range(6):
        sub = {x: sp.Rational(random.randint(11, 97), 173) + (3 if str(x) in ('N', 'eta') else 0) for x in fs}
        v = complex(sp.N(e.subs(sub), 30))
        if abs(v) > 1e-20:
            return False
    return True
def check(name, expr):
    val = sp.simplify(expr)
    good = (val == 0) or _numzero(sp.expand(expr))
    ok.append((name, good))
    print(('PASS ' if good else 'FAIL ') + name + ('' if good else f'   residual={val}'))

# ---------------------------------------------------------------- A. signature factors
# EGT (16): xi^(+-) = -(exp(-i pi w) +- 1)/2 ; real-analytic real and imaginary parts
xiR = {+1: -(sp.cos(pi*w) + 1)/2, -1: -(sp.cos(pi*w) - 1)/2}
xiI = {+1: sp.sin(pi*w)/2, -1: sp.sin(pi*w)/2}
for t in (+1, -1):
    full = -(sp.exp(-sp.I*pi*w) + t)/2
    check(f'A1 xi^({t:+d}) = xiR + i xiI', sp.expand_complex(full.subs(w, sp.Symbol('x', real=True)))
          - (xiR[t] + sp.I*xiI[t]).subs(w, sp.Symbol('x', real=True)))
check('A2 Re xi^(+) = -cos^2(pi w/2)', xiR[+1] + sp.cos(pi*w/2)**2)
check('A3 Re xi^(-) = +sin^2(pi w/2)', xiR[-1] - sp.sin(pi*w/2)**2)
# EGT p.10: xi^(+) ~ -1 + i pi w/2, xi^(-) ~ i pi w/2 (first terms)
check('A4 EGT p.10 expansion of xi^(+)', sp.series(-(sp.exp(-sp.I*pi*w)+1)/2, w, 0, 2).removeO() - (-1 + sp.I*pi*w/2))
check('A5 EGT p.10 expansion of xi^(-)', sp.series(-(sp.exp(-sp.I*pi*w)-1)/2, w, 0, 2).removeO() - (sp.I*pi*w/2))
print('   Re xi^(-) series:', sp.series(xiR[-1], w, 0, 6))

# ---------------------------------------------------------------- B. EGT (28) at fixed coupling
# (28): Im M^pm(rho) = C_F alpha_s int_0^rho drho' Re M_8^mp(rho - rho')   [fixed coupling]
# Laplace (convolution theorem): L[Im M^pm] = (C_F alpha_s / w) L[Re M_8^mp]
# L[Im M] = xiI F, L[Re M_8] = xiR F_8  (EGT (15)-(17), F real-analytic)
F8m, F8p = sp.symbols('F8m F8p')
Dp = (CF*als/w) * xiR[-1]*F8m / xiI[+1]
Dm = (CF*als/w) * xiR[+1]*F8p / xiI[-1]
check('B1 D^(+) = (C_F alpha_s/w) tan(pi w/2) F_8^-', Dp - (CF*als/w)*sp.tan(pi*w/2)*F8m)
check('B2 D^(-) = -(C_F alpha_s/w) cot(pi w/2) F_8^+', Dm + (CF*als/w)*sp.cot(pi*w/2)*F8p)
check('B3 ratio of the two operators = -tan^2(pi w/2)',
      (Dp/F8m)/(Dm/F8p) + sp.tan(pi*w/2)**2)
# same with the draft convention xi_draft = -xi_EGT (overall sign cancels)
Dp_d = (CF*als/w) * (-xiR[-1])*F8m / (-xiI[+1])
check('B4 result unchanged for xi -> -xi (draft eq. (2))', Dp_d - Dp)

# normalization map: EGT (33) at fixed coupling, lambda=0, D=0:
#   F0 = A/w + F0^2/(8 pi^2 w), A = 4 pi alpha_s C_F   (EGT p.18: A = 4 pi alpha_s C_F)
# with F0 = 8 pi^2 f, alpha_s = 4 pi a  ->  f = 2 a C_F/w + f^2/w  (draft eq. (7) singlet, DL)
f = sp.Symbol('f')
F0 = 8*pi**2*f
egt33 = (4*pi*als*CF/w + F0**2/(8*pi**2*w) - F0).subs(als, 4*pi*a)/(8*pi**2)
check('B5 EGT (33) -> draft DL singlet eq. with F = F0/(8 pi^2)', egt33 - (2*a*CF/w + f**2/w - f))
# signature-changing term in draft normalization: w * D/(8 pi^2) with F_8 = 8 pi^2 f_8
f8m, f8p = sp.symbols('f8m f8p')
termP = sp.simplify((w*Dp/(8*pi**2)).subs({F8m: 8*pi**2*f8m, als: 4*pi*a}))
termM = sp.simplify((w*Dm/(8*pi**2)).subs({F8p: 8*pi**2*f8p, als: 4*pi*a}))
print('   w F_1^+ gets', termP, '   w F_1^- gets', termM)
# draft: 2 a kappa psi^pm [T]_{1A} F_A^mp, kappa=+1, psi^+=-pi tan, psi^-=pi cot, [T]_{1A}=-2C_F
T1A = -2*CF
check('B6 EGT (28) positive signature = draft eq. (11) last term (kappa=+1)',
      termP - 2*a*1*(-pi*sp.tan(pi*w/2))*T1A*f8m)
check('B7 EGT (28) negative signature = draft eq. (7) singlet last term (kappa=+1)',
      termM - 2*a*1*(pi*sp.cot(pi*w/2))*T1A*f8p)

# ---------------------------------------------------------------- C. Born-level octet
bA = CF - CA/2            # b_R = C_F - C_R/2  (draft eq. (7))
Nsub = {CF: (N**2-1)/(2*N), CA: N}
check('C0 b_A = -1/(2N) in SU(N)', bA.subs(Nsub) + 1/(2*N))
fA_born = 2*a*bA/w
sp_born = sp.series((2*a*(-pi*sp.tan(pi*w/2))*T1A*fA_born), w, 0, 3).removeO()
print('   w F_1^+ from Born octet, full signature factor:', sp.expand(sp_born))
check('C1 Born octet gives 4 pi^2 a^2 C_F b_A w^0 (= 24 zeta2 a^2 C_F b_A), no pole',
      sp.expand(sp_born).coeff(w, 0) - 4*pi**2*a**2*CF*bA)
# S = -(that term) ; S_2 = -24 zeta2 C_F b_A ; P^(1)+ gets +24 zeta2 C_F b_A / w = -12 zeta2 C_F (C_A-2C_F)/w
check('C2 P^(1)+ term from Born octet = -12 zeta2 C_F (C_A-2C_F)/N',
      (24*CF*bA) - (-12*CF*(CA-2*CF)))
# negative signature, Born octet, leading term: w F_1^- gets -16 a^2 C_F b_A / w^2
sm_born = sp.series((2*a*(pi*sp.cot(pi*w/2))*T1A*fA_born), w, 0, 1).removeO()
check('C3 F_1^- gets 8 a^2 C_F (C_A-2C_F)/w^3 (two-loop LL of P^- minus P^+)',
      sp.expand(sm_born/w).coeff(w, -3) - 8*a**2*CF*(CA-2*CF))
# EGT normalization: D^(-) with Born octet F8 = 4 pi alpha_s b_A / w, leading DL term
F8born = 4*pi*als*bA/w
Dm_born = sp.series(Dm.subs(F8p, F8born), w, 0, 0).removeO()
check('C4 D^(-) Born, EGT normalization = +4 alpha_s^2 C_F/(N w^3) in SU(N)',
      sp.simplify((sp.expand(Dm_born).coeff(w, -3)).subs(Nsub) - 4*als**2*CF.subs(Nsub)/N))
Dp_born = sp.series(Dp.subs(F8m, F8born), w, 0, 1).removeO()
print('   D^(+) Born, full signature factor (EGT norm.):', sp.simplify(Dp_born.subs(Nsub)))

# ---------------------------------------------------------------- D. rho space: what EGT (29) keeps
# Re M_8^-(rho) at rho>0 = sum over negative powers of w in xiR^- F_8^-(w)
def rho_pos_part(expr_w, order=12):
    s = sp.series(expr_w, w, 0, order).removeO()
    s = sp.expand(s)
    out = 0
    for k in range(1, 40):
        cf = s.coeff(w, -k)
        if cf != 0:
            out += cf*rho**(k-1)/sp.factorial(k-1)
    return sp.simplify(out)
print('   Re M_8^-(rho>0) for F_8 = c/w   (Born):', rho_pos_part(xiR[-1]*c/w))
print('   Re M_8^-(rho>0) for F_8 = c/w^3 (1 loop):', rho_pos_part(xiR[-1]*c/w**3))
print('   Re M_8^-(rho>0) for F_8 = c/w^5 (2 loop):', rho_pos_part(xiR[-1]*c/w**5))
check('D1 Born octet: Re M_8^- vanishes for rho>0 at fixed coupling', rho_pos_part(xiR[-1]*c/w))
check('D2 one-loop octet c/w^3: Re M_8^- = pi^2 c/4 for rho>0', rho_pos_part(xiR[-1]*c/w**3) - pi**2*c/4)

# ---------------------------------------------------------------- E. DL system, F_A^- at a^2, S_3
# draft eq. (7) at DL accuracy: phi^+->0, phi^-->1/w, psi^+->0, psi^-->2/w ; SU(N) matrix eq. (9)
T = sp.Matrix([[0, -(N**2-1)/N], [-1/N, 2/N - N/2]])
CFn, CAn = (N**2-1)/(2*N), N
b1, bAn = CFn, -1/(2*N)
F1p1, FAp1, FAm1 = 2*a*b1/w, 2*a*bAn/w, 2*a*bAn/w
# order a^2 of F_A^- :  w F = 2a C_A [F' + F/w] + F^2 + 2a (2/w) ([T]_{A1} F_1^+ + [T]_{AA} F_A^+)
rhs2 = 2*a*CAn*(sp.diff(FAm1, w) + FAm1/w) + FAm1**2 + 2*a*(2/w)*(T[1, 0]*F1p1 + T[1, 1]*FAp1)
FAm2 = sp.simplify(rhs2/w)
print('   F_A^-(a^2) =', sp.factor(FAm2))
check('E1 F_A^-(a^2) = -(2N^2+3) a^2/(N^2 w^3)', FAm2 + (2*N**2+3)*a**2/(N**2*w**3))
S3 = sp.simplify((-12*a*z2*CFn*w*FAm2)*w**2/a**3)
check('E2 S_3 = 12 zeta2 C_F (C_A-2C_F)(5C_A-6C_F) in SU(N)',
      S3 - (12*z2*CF*(CA-2*CF)*(5*CA-6*CF)).subs(Nsub))
S2 = sp.simplify((-12*a*z2*CFn*w*FAm1)/a**2)
check('E3 S_2 from Born octet = -24 zeta2 C_F b_A', S2 - (-24*z2*CFn*bAn))

# ---------------------------------------------------------------- F. EGT internal signs (30)-(38), (51)
# alpha_s(s) of EGT (24): Re alpha_s(s) = L/(b(L^2+pi^2)), alpha_s(-s) = 1/(b L), L = rho+eta
L = rho + eta
ReA_s, A_ms = L/(b*(L**2+pi**2)), 1/(b*L)
kint = sp.log(L/eta)/b            # int_{mu^2}^{s} d(-k^2)/(-k^2) alpha_s(k^2), spacelike k^2
for t, lab in ((+1, '+'), (-1, '-')):
    br29 = ReA_s - t*A_ms          # (29) with Re M_8^{mp}: bracket [Re a(s) -+ Re a(-s)]
    br31 = L/(L**2+pi**2) - t/L    # bracket of (31)
    check(f'F1{lab} (29) bracket equals (31) bracket / b', br29 - br31/b)
# (30) printed: Im M = -(2 pi C_F/(2N)) [..] kint ; (17) with 2/sin(pi w) -> 2/(pi w)
pref30_to_D = sp.Rational(2)/(pi*w) * (-(2*pi*CF/(2*N))) / b**2   # (30): bracket = br31/b, integral = ln/b
pref31 = 2*CF/(w*b**2*N)
check('F2 (30)+(17) prefactor equals MINUS the printed (31) prefactor', pref30_to_D + pref31)
# fixed-coupling limit: eta -> infinity with alpha_s = 1/(b eta) fixed; expand integrand to leading order
t = -1
integrand31 = pref31 * sp.log(L/eta) * (L/(L**2+pi**2) - t/L)
lead = sp.limit(integrand31*eta**2, eta, sp.oo)   # ~ 1/eta^2 = b^2 alpha_s^2
Dm31 = sp.integrate(sp.simplify(lead)*sp.exp(-w*rho), (rho, 0, sp.oo), conds='none')/sp.Symbol('eta')**0
Dm31 = sp.simplify(Dm31*(1/(b*eta))**0)  # coefficient of 1/eta^2
Dm31_fixed = sp.simplify(Dm31*als**2*b**2)  # 1/eta^2 = b^2 alpha_s^2
print('   D^(-) fixed-coupling limit of (31):', Dm31_fixed)
check('F3 (31) at fixed coupling gives D^(-) = +4 alpha_s^2 C_F/(w^3 N)', Dm31_fixed - 4*als**2*CF/(w**3*N))
check('F4 (32) as printed (-4 alpha_s^2 C_F/(w^3 N)) is minus the limit of (31)',
      (-4*als**2*CF/(w**3*N)) + Dm31_fixed)
# (30) directly at fixed coupling, bracket read as [Re a(s) + Re a(-s)] = 2 alpha_s for the minus case
Im30 = -(2*pi*CF/(2*N))*(2*als)*(als*rho)
D30 = sp.Rational(2)/(pi*w)*sp.integrate(Im30*sp.exp(-w*rho), (rho, 0, sp.oo), conds='none')
check('F5 (30) at fixed coupling gives -4 alpha_s^2 C_F/(w^3 N), same as (32)', D30 + 4*als**2*CF/(w**3*N))
# (37)-(38): branch point with D of (31) sign, lambda=0
W2 = sp.Symbol('W2', positive=True)
wt2 = 2*als*CF/pi
cst = als**2*CF/(pi**2*N)
sol = sp.solve(sp.Eq(W2 - wt2 - 2*cst/W2, 0), W2)
sol = [s_ for s_ in sol if s_.subs({als: sp.Rational(1, 5), CF: sp.Rational(4, 3), N: 3}) > 0][0]
ratio = sp.sqrt(sol/wt2).subs(CF, (N**2-1)/(2*N))
ratio38 = sp.sqrt((1 + sp.sqrt(1 + 4/(N**2-1)))/2)
check('F6 (31)-sign branch point reproduces (38)', sp.simplify(ratio - ratio38))
print('   (38) ratio at N=3:', sp.N(ratio38.subs(N, 3), 8))
# with the (32) sign the minus-signature intercept would be below the plus one
solb = sp.solve(sp.Eq(W2 - wt2 + 2*cst/W2, 0), W2)
print('   with (32) sign, w^(-)/w^(+) at N=3, alpha_s=0.2:',
      [sp.N(sp.sqrt(s_/wt2).subs({als: sp.Rational(1, 5), CF: sp.Rational(4, 3), N: 3})) for s_ in solb])
# (36) coefficient of the D-term: w D/(2 pi^2) with (31) prefactor vs (2C_F/(pi b))^2/(4 N C_F)
check('F7 (36) second term = w*(31)/(2 pi^2)', (w*pref31/(2*pi**2)) - (2*CF/(pi*b))**2/(4*N*CF))
# (51): ratio of D^(-)-term to ladder term = 2/(N C_F) requires D^(-) > 0
ladder = (4*pi*als*CF/(8*pi**2))**2          # (A/8pi^2)^2 / w^3 coefficient
Dterm = (4*als**2*CF/N)/(8*pi**2)            # D^(-)/(8pi^2), (31) sign
check('F8 (51) ratio C_F/N : C_F^2/2 = 2/(N C_F) matches D^(-)>0', Dterm/ladder - 2/(N*CF))

# ---------------------------------------------------------------- G. running coupling D^(+) of (31)
integrand_p = pref31 * sp.log(L/eta) * (L/(L**2+pi**2) - 1/L)
lead_p = sp.limit(sp.simplify(integrand_p*eta**4), eta, sp.oo)
Dp31 = sp.integrate(lead_p*sp.exp(-w*rho), (rho, 0, sp.oo), conds='none')   # coefficient of 1/eta^4
Dp31_fixed = sp.simplify(Dp31*b**4*als**4)  # 1/eta^4 = b^4 alpha_s^4
print('   D^(+) of (31), leading term at large eta:', Dp31_fixed)
check('G1 D^(+) of (31) = -2 pi^2 C_F b^2 alpha_s^4/(N w^3) + ...', Dp31_fixed + 2*pi**2*CF*b**2*als**4/(N*w**3))
beta0 = sp.Symbol('beta0', positive=True)
Dp_a = sp.simplify((Dp31_fixed/(8*pi**2)).subs({als: 4*pi*a, b: beta0/(4*pi)}))
print('   in draft normalization F = F0/(8pi^2):', Dp_a, '; coefficient of zeta2 (pi^2 = 6 zeta2):', sp.simplify(Dp_a/pi**2*6))

# ---------------------------------------------------------------- H. origin of the two terms of (26)
# Im_s B at fixed-structure: -2 pi C_F Im[alpha_s(s) s/(s-mu^2+i0)]
#   = -2 pi C_F [Im alpha_s(s) * 1  +  Re alpha_s(mu^2) * (-pi) delta(rho)]
term_delta = sp.Rational(2)/(pi*w) * (-2*pi*CF) * (eta/(b*(eta**2+pi**2))) * (-pi)   # from delta(rho)
A26_first = (4*CF*pi/b)*eta/(eta**2+pi**2)/w
check('H1 first term of (26) comes from Im 1/(s-mu^2+i0) times Re alpha_s(mu^2)', term_delta - A26_first)

# ---------------------------------------------------------------- I. running Born octet = xiR^- acting on a signature-degenerate wave
# g(rho) = alpha/(1 + b alpha rho) (one-loop running from mu^2); alpha_s(s) = g(rho - i pi), alpha_s(-s) = g(rho)
al = sp.Symbol('alpha', positive=True)
K = 7
g_series = sum((-b*al)**k * al * rho**k for k in range(K))          # g(rho) to order alpha^K
G_series = sum((-b*al)**k * al * sp.factorial(k) / w**(k+1) for k in range(K))  # its Laplace transform
lhs = rho_pos_part(sp.expand(xiR[-1]*G_series), order=2)            # rho>0 part of xiR^- G
x_ = sp.Symbol('x_', real=True)
gfun = al/(1 + b*al*x_)
rhs = (gfun.subs(x_, rho) - sp.re(sp.expand_complex(gfun.subs(x_, rho - sp.I*pi))))/2
rhs_ser = sp.series(rhs.subs(al, al), al, 0, K+1).removeO()
diff_I = sp.expand(sp.series(sp.expand(lhs) - rhs_ser, al, 0, K).removeO())
check('I1 rho>0 part of xiR^-(w) G(w) = [g(rho) - Re g(rho - i pi)]/2 through alpha^6', diff_I)
print('   leading term:', sp.series(rhs, al, 0, 4))

print()
print(f'{sum(g for _, g in ok)} of {len(ok)} checks pass')


==> anc/numbers/deposit/EGT00/egt_check.wl <==
(* Independent cross-check of the EGT00 conversions, Wolfram Engine *)
xiR[1] = -(Cos[Pi w] + 1)/2; xiR[-1] = -(Cos[Pi w] - 1)/2; xiI = Sin[Pi w]/2;
(* (28) at fixed coupling: L[Im M^pm] = (CF als/w) L[Re M8^mp] *)
Dp = (CF als/w) xiR[-1] F8m/xiI; Dm = (CF als/w) xiR[1] F8p/xiI;
map = {als -> 4 Pi a};
termP = Simplify[(w Dp/(8 Pi^2)) /. F8m -> 8 Pi^2 f8m /. map];
termM = Simplify[(w Dm/(8 Pi^2)) /. F8p -> 8 Pi^2 f8p /. map];
Print["B6 ", FullSimplify[termP - 2 a (-Pi Tan[Pi w/2]) (-2 CF) f8m] === 0];
Print["B7 ", FullSimplify[termM - 2 a (Pi Cot[Pi w/2]) (-2 CF) f8p] === 0];
(* DL system, F_A^- at order a^2, SU(N) *)
T = {{0, -(n^2 - 1)/n}, {-1/n, 2/n - n/2}}; cf = (n^2 - 1)/(2 n); bA = -1/(2 n);
F1p = 2 a cf/w; FAp = 2 a bA/w; FAm = 2 a bA/w;
FAm2 = Simplify[(2 a n (D[FAm, w] + FAm/w) + FAm^2 + 2 a (2/w) (T[[2, 1]] F1p + T[[2, 2]] FAp))/w];
Print["F_A^-(a^2) = ", Factor[FAm2]];
S3 = Simplify[-12 a z2 cf w FAm2 w^2/a^3];
Print["E2 ", Simplify[S3 - 12 z2 cf (n - 2 cf) (5 n - 6 cf)] === 0];
(* EGT (31) fixed-coupling limit, minus signature, and running-coupling D^(+) *)
L = r + eta;
d31[t_] := (2 CF/(w b^2 n)) Log[L/eta] (L/(L^2 + Pi^2) - t/L);
lm = Limit[d31[-1] eta^2, eta -> Infinity];
Print["F3 D^(-) fixed = ", Simplify[Integrate[lm Exp[-w r], {r, 0, Infinity}, Assumptions -> w > 0] b^2 als^2]];
lp = Limit[d31[1] eta^4, eta -> Infinity];
Print["G1 D^(+) lead = ", Simplify[Integrate[lp Exp[-w r], {r, 0, Infinity}, Assumptions -> w > 0] b^4 als^4]];
(* (30) at fixed coupling *)
Print["F5 D^(-) from (30) = ", Simplify[2/(Pi w) Integrate[-(2 Pi CF/(2 n)) (2 als) (als r) Exp[-w r], {r, 0, Infinity}, Assumptions -> w > 0]]];
(* Born octet, full signature factor, positive signature *)
Print["C1 ", Series[2 a (-Pi Tan[Pi w/2]) (-2 CF) (2 a (CF - CA/2)/w), {w, 0, 1}]];


==> anc/numbers/deposit/EGT00/egt_check_wl.out <==
B6 True
B7 True
F_A^-(a^2) = -((a^2*(3 + 2*n^2))/(n^2*w^3))
E2 True
F3 D^(-) fixed = (4*als^2*CF)/(n*w^3)
G1 D^(+) lead = (-2*als^4*b^2*CF*Pi^2)/(n*w^3)
F5 D^(-) from (30) = (-4*als^2*CF)/(n*w^3)
C1 SeriesData[w, 0, {2*a^2*CF*(-CA + 2*CF)*Pi^2}, 0, 2, 1]


==> anc/numbers/deposit/N4req/n01_color.json <==
[
 {
  "group": "SU(2)",
  "NA": 3,
  "CA": "2",
  "dAA": "20/3",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "6",
    "eps": 1,
    "dim": 5
   },
   {
    "C": "2",
    "eps": -1,
    "dim": 3
   }
  ],
  "X": [
   [
    "0",
    "0",
    "-4"
   ],
   [
    "0",
    "0",
    "-1"
   ],
   [
    "-4/3",
    "-5/3",
    "0"
   ]
  ]
 },
 {
  "group": "SU(3)",
  "NA": 8,
  "CA": "3",
  "dAA": "135/8",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "3",
    "eps": 1,
    "dim": 8
   },
   {
    "C": "8",
    "eps": 1,
    "dim": 27
   },
   {
    "C": "3",
    "eps": -1,
    "dim": 8
   },
   {
    "C": "6",
    "eps": -1,
    "dim": 20
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "-6",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2",
    "-3"
   ],
   [
    "0",
    "0",
    "0",
    "-2/3",
    "-4/3"
   ],
   [
    "-3/4",
    "-3/2",
    "-9/4",
    "0",
    "0"
   ],
   [
    "0",
    "-6/5",
    "-9/5",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "SU(4)",
  "NA": 15,
  "CA": "4",
  "dAA": "104/3",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "4",
    "eps": 1,
    "dim": 15
   },
   {
    "C": "6",
    "eps": 1,
    "dim": 20
   },
   {
    "C": "10",
    "eps": 1,
    "dim": 84
   },
   {
    "C": "4",
    "eps": -1,
    "dim": 15
   },
   {
    "C": "8",
    "eps": -1,
    "dim": 90
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "0",
    "-8",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-2",
    "-4"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/2",
    "-9/2"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/2",
    "-5/2"
   ],
   [
    "-8/15",
    "-2",
    "-2/3",
    "-14/5",
    "0",
    "0"
   ],
   [
    "0",
    "-2/3",
    "-1",
    "-7/3",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "SO(5)",
  "NA": 10,
  "CA": "3/2",
  "dAA": "9/8",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "1",
    "eps": 1,
    "dim": 5
   },
   {
    "C": "5/2",
    "eps": 1,
    "dim": 14
   },
   {
    "C": "4",
    "eps": 1,
    "dim": 35
   },
   {
    "C": "3/2",
    "eps": -1,
    "dim": 10
   },
   {
    "C": "3",
    "eps": -1,
    "dim": 35
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "0",
    "-3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-4/3",
    "-7/6"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/12",
    "-5/3"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/3",
    "-2/3"
   ],
   [
    "-3/10",
    "-2/3",
    "-7/60",
    "-7/6",
    "0",
    "0"
   ],
   [
    "0",
    "-1/6",
    "-2/3",
    "-2/3",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "G2",
  "NA": 14,
  "CA": "2",
  "dAA": "25/12",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "7/3",
    "eps": 1,
    "dim": 27
   },
   {
    "C": "5",
    "eps": 1,
    "dim": 77
   },
   {
    "C": "2",
    "eps": -1,
    "dim": 14
   },
   {
    "C": "4",
    "eps": -1,
    "dim": 77
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "-4",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-25/36",
    "-77/36"
   ],
   [
    "0",
    "0",
    "0",
    "-1/4",
    "-5/4"
   ],
   [
    "-2/7",
    "-75/56",
    "-11/8",
    "0",
    "0"
   ],
   [
    "0",
    "-3/4",
    "-5/4",
    "0",
    "0"
   ]
  ]
 }
]

==> anc/numbers/deposit/N4req/n01_color.out <==
QCD control (fundamental legs, basis (1, adj)):
  SU(2): Casimirs [np.float64(0.0), np.float64(2.0)]; [T2_rc] = [['0', '-3/2'], ['-1/2', '0']]; equals ((0,-(N^2-1)/N),(-1/N,2/N-N/2)): True
  SU(3): Casimirs [np.float64(-0.0), np.float64(3.0)]; [T2_rc] = [['0', '-8/3'], ['-1/3', '-5/6']]; equals ((0,-(N^2-1)/N),(-1/N,2/N-N/2)): True
  SU(4): Casimirs [np.float64(0.0), np.float64(4.0)]; [T2_rc] = [['0', '-15/4'], ['-1/4', '-3/2']]; equals ((0,-(N^2-1)/N),(-1/N,2/N-N/2)): True

== SU(2): N_A = 3, C_A = 2, dAA/N_A = 20/3, Y = dAA/N_A - C_A^4/24 = 6
   channels (C_R, eps_R, dim R, one-gluon weight C_A - C_R/2):
     C = 0, eps = +1, dim = 1, b1g = 2
     C = 6, eps = +1, dim = 5, b1g = -1
     C = 2, eps = -1, dim = 3, b1g = 1
   [T2_rc]_{RR'} (rows R, columns R'):
            0         0        -4
            0         0        -1
         -4/3      -5/3         0
   singlet row nonzero entries: [(2, '-4')]  (expect one entry -2 C_A = -4 at the antisymmetric adjoint)

== SU(3): N_A = 8, C_A = 3, dAA/N_A = 135/8, Y = dAA/N_A - C_A^4/24 = 27/2
   channels (C_R, eps_R, dim R, one-gluon weight C_A - C_R/2):
     C = 0, eps = +1, dim = 1, b1g = 3
     C = 3, eps = +1, dim = 8, b1g = 3/2
     C = 8, eps = +1, dim = 27, b1g = -1
     C = 3, eps = -1, dim = 8, b1g = 3/2
     C = 6, eps = -1, dim = 20, b1g = 0
   [T2_rc]_{RR'} (rows R, columns R'):
            0         0         0        -6         0
            0         0         0      -3/2        -3
            0         0         0      -2/3      -4/3
         -3/4      -3/2      -9/4         0         0
            0      -6/5      -9/5         0         0
   singlet row nonzero entries: [(3, '-6')]  (expect one entry -2 C_A = -6 at the antisymmetric adjoint)

== SU(4): N_A = 15, C_A = 4, dAA/N_A = 104/3, Y = dAA/N_A - C_A^4/24 = 24
   channels (C_R, eps_R, dim R, one-gluon weight C_A - C_R/2):
     C = 0, eps = +1, dim = 1, b1g = 4
     C = 4, eps = +1, dim = 15, b1g = 2
     C = 6, eps = +1, dim = 20, b1g = 1
     C = 10, eps = +1, dim = 84, b1g = -1
     C = 4, eps = -1, dim = 15, b1g = 2
     C = 8, eps = -1, dim = 90, b1g = 0
   [T2_rc]_{RR'} (rows R, columns R'):
            0         0         0         0        -8         0
            0         0         0         0        -2        -4
            0         0         0         0      -1/2      -9/2
            0         0         0         0      -1/2      -5/2
        -8/15        -2      -2/3     -14/5         0         0
            0      -2/3        -1      -7/3         0         0
   singlet row nonzero entries: [(4, '-8')]  (expect one entry -2 C_A = -8 at the antisymmetric adjoint)

== SO(5): N_A = 10, C_A = 3/2, dAA/N_A = 9/8, Y = dAA/N_A - C_A^4/24 = 117/128
   channels (C_R, eps_R, dim R, one-gluon weight C_A - C_R/2):
     C = 0, eps = +1, dim = 1, b1g = 3/2
     C = 1, eps = +1, dim = 5, b1g = 1
     C = 5/2, eps = +1, dim = 14, b1g = 1/4
     C = 4, eps = +1, dim = 35, b1g = -1/2
     C = 3/2, eps = -1, dim = 10, b1g = 3/4
     C = 3, eps = -1, dim = 35, b1g = 0
   [T2_rc]_{RR'} (rows R, columns R'):
            0         0         0         0        -3         0
            0         0         0         0      -4/3      -7/6
            0         0         0         0     -1/12      -5/3
            0         0         0         0      -1/3      -2/3
        -3/10      -2/3     -7/60      -7/6         0         0
            0      -1/6      -2/3      -2/3         0         0
   singlet row nonzero entries: [(4, '-3')]  (expect one entry -2 C_A = -3 at the antisymmetric adjoint)

== G2: N_A = 14, C_A = 2, dAA/N_A = 25/12, Y = dAA/N_A - C_A^4/24 = 17/12
   channels (C_R, eps_R, dim R, one-gluon weight C_A - C_R/2):
     C = 0, eps = +1, dim = 1, b1g = 2
     C = 7/3, eps = +1, dim = 27, b1g = 5/6
     C = 5, eps = +1, dim = 77, b1g = -1/2
     C = 2, eps = -1, dim = 14, b1g = 1
     C = 4, eps = -1, dim = 77, b1g = 0
   [T2_rc]_{RR'} (rows R, columns R'):
            0         0         0        -4         0
            0         0         0    -25/36    -77/36
            0         0         0      -1/4      -5/4
         -2/7    -75/56     -11/8         0         0
            0      -3/4      -5/4         0         0
   singlet row nonzero entries: [(3, '-4')]  (expect one entry -2 C_A = -4 at the antisymmetric adjoint)


==> anc/numbers/deposit/N4req/n01_color.py <==
"""N4_REQUESTS (a): color data for four adjoint legs, built from explicit generators.

Written for this report, independent of the project's color programs (none imported or read).

Conventions (those of the QCD system of the paper, eq. (7), carried to adjoint legs):
  - defining-representation generators t^a, Hermitian, Tr(t^a t^b) = delta^{ab}/2;
  - f^{abc} = -2i Tr([t^a, t^b] t^c);  adjoint generators (F^a)_{bc} = -i f^{abc} = -i G^a_{bc},
    G^a real antisymmetric;  since -F^{aT} = F^a, incoming and outgoing legs carry the same matrices;
  - color tensor Y[a1,a2,a3,a4]; T_i.T_j Y = sum_x F^x(on a_i) F^x(on a_j) Y = -sum_x G^x G^x Y;
  - t-channel pairs (1,3) and (2,4); matrix form M[(a1,a3),(a2,a4)]; the t-channel composition is the
    matrix product and U = delta_{a1a2} delta_{a3a4} is the identity;
  - projectors P_R: joint eigenspaces of T_t^2 = (T_1+T_3)^2 (Casimir C_R) and of the 1<->3 swap
    (parity eps_R);  a conjugate pair with equal Casimir and parity is one channel;
  - X = T^2_{r-c} = T1.T2 - T1.T4;  [X]_{RR'} = coefficient of P_R in X P_{R'} = Tr(P_R . M(X P_R'))/dim R;
    the residual of X P_R' - sum_R [X]_{RR'} P_R is checked to vanish.
Control: the same code with fundamental legs (t on legs 2,3, -t^T on legs 1,4) must give the QCD matrix
  ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) in the basis (1, adj).
Output: n01_color.json (rationals as strings), n01_color.out.
"""
import itertools
import json
from fractions import Fraction

import numpy as np

TOL = 1e-9


def su_gens(N):
    g = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 0.5; g.append(m)
            m = np.zeros((N, N), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; g.append(m)
    for l in range(1, N):
        d = np.zeros(N); d[:l] = 1; d[l] = -l
        g.append(np.diag(d / np.sqrt(2 * l * (l + 1))).astype(complex))
    return g


def so_gens(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = 0.5j; m[j, i] = -0.5j; g.append(m)
    return g


def g2_gens():
    # compact G2 = stabilizer in so(7) of the associative 3-form of the imaginary octonions
    terms = [((1, 2, 3), 1), ((1, 4, 5), 1), ((1, 6, 7), 1), ((2, 4, 6), 1),
             ((2, 5, 7), -1), ((3, 4, 7), -1), ((3, 5, 6), -1)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k), s in terms:
        for perm, sg in ((( 0, 1, 2), 1), ((1, 2, 0), 1), ((2, 0, 1), 1),
                         ((1, 0, 2), -1), ((0, 2, 1), -1), ((2, 1, 0), -1)):
            idx = [(i, j, k)[p] - 1 for p in perm]
            phi[tuple(idx)] = s * sg
    basis = []
    for i in range(7):
        for j in range(i + 1, 7):
            A = np.zeros((7, 7)); A[i, j] = 1; A[j, i] = -1; basis.append(A)
    rows = []
    for A in basis:
        act = (np.einsum('da,dbc->abc', A, phi) + np.einsum('db,adc->abc', A, phi)
               + np.einsum('dc,abd->abc', A, phi))
        rows.append(act.ravel())
    Mx = np.array(rows).T            # 343 x 21
    _, s, vt = np.linalg.svd(Mx)
    null = vt[np.sum(s > 1e-10):]
    assert null.shape[0] == 14, null.shape
    Xs = [sum(c * B for c, B in zip(v, basis)) for v in null]
    # orthonormalize under <X,Y> = -Tr(XY), then t = i X / sqrt(2) * ... with Tr(t t) = 1/2
    ortho = []
    for X in Xs:
        for Y in ortho:
            X = X - (-np.trace(X @ Y)) / (-np.trace(Y @ Y)) * Y
        ortho.append(X)
    gens = []
    for X in ortho:
        X = X / np.sqrt(-np.trace(X @ X) * 2)     # -Tr(XX) = 1/2
        gens.append(1j * X)
    return gens


def check_gens(g):
    n = len(g)
    Gm = np.array([[np.trace(a @ b) for b in g] for a in g])
    assert np.allclose(Gm, 0.5 * np.eye(n), atol=1e-12), "normalization"
    for a in g:
        assert np.allclose(a, a.conj().T, atol=1e-12)


def structure_constants(g):
    n = len(g)
    f = np.zeros((n, n, n))
    for a in range(n):
        for b in range(n):
            com = g[a] @ g[b] - g[b] @ g[a]
            for c in range(n):
                v = -2j * np.trace(com @ g[c])
                assert abs(v.imag) < 1e-12
                f[a, b, c] = v.real
    # closure check: [t^a,t^b] = i f^{abc} t^c
    for a in range(n):
        for b in range(n):
            com = g[a] @ g[b] - g[b] @ g[a]
            rec = 1j * sum(f[a, b, c] * g[c] for c in range(n))
            assert np.allclose(com, rec, atol=1e-10), "closure"
    return f


def rat(x, maxden=100000):
    fr = Fraction(x).limit_denominator(maxden)
    assert abs(float(fr) - x) < 1e-8, (x, fr)
    return fr


def invariants(G):
    n = G.shape[0]
    cas = -np.einsum('aij,ajk->ik', G, G)
    CA = cas[0, 0]
    assert np.allclose(cas, CA * np.eye(n), atol=1e-10)
    T4 = np.einsum('aij,bjk,ckl,dli->abcd', G, G, G, G)   # Tr(F^a F^b F^c F^d), (-i)^4 = 1
    d = np.zeros_like(T4)
    for p in itertools.permutations(range(4)):
        d += np.transpose(T4, p)
    d /= 24.0
    dAA = np.sum(d * d) / n
    return rat(CA), rat(dAA)


def pair_ops(G):
    n = G.shape[0]
    T13 = -sum(np.kron(G[x], G[x]) for x in range(n))       # T1.T3 on (a1,a3)
    CA = (-np.einsum('aij,aji->', G, G) / n)
    C13 = 2 * CA * np.eye(n * n) + 2 * T13
    Sw = np.zeros((n * n, n * n))
    for i in range(n):
        for j in range(n):
            Sw[j * n + i, i * n + j] = 1
    return C13, Sw


def projectors(C13, Sw):
    N2 = C13.shape[0]
    out = []
    for eps in (1, -1):
        Pe = (np.eye(N2) + eps * Sw) / 2
        w, v = np.linalg.eigh(Pe)
        V = v[:, w > 0.5]                         # orthonormal basis of the parity sector
        Cs = V.T @ C13 @ V
        cw, cv = np.linalg.eigh((Cs + Cs.T) / 2)
        vals = []
        for x in cw:
            if not any(abs(x - y) < 1e-7 for y in vals):
                vals.append(x)
        for c in sorted(vals):
            sel = np.abs(cw - c) < 1e-7
            B = V @ cv[:, sel]
            out.append(dict(C=c, eps=eps, dim=int(round(sel.sum())), P=B @ B.T))
    return out


def to_tensor(M, n):
    # M[(a1,a3),(a2,a4)] -> Y[a1,a2,a3,a4]
    return M.reshape(n, n, n, n).transpose(0, 2, 1, 3)


def to_matrix(Y, n):
    return Y.transpose(0, 2, 1, 3).reshape(n * n, n * n)


def apply_TT(Gi, Gj, i, j, Y):
    """sum_x Gi[x] on index i times Gj[x] on index j, i<j, acting on Y[a1..a4] (0-based indices)."""
    letters = 'pqrs'
    out = letters
    ins = list(letters)
    ins[i] = 'b'; ins[j] = 'c'
    spec = f"x{letters[i]}b,x{letters[j]}c,{''.join(ins)}->{out}"
    return np.einsum(spec, Gi, Gj, Y, optimize=True)


def color_matrix(legs, projs, n):
    """legs: list of 4 arrays (x, i, j) with the generator acting on each leg, such that
    T_i.T_j = sum_x legs[i][x] (x) legs[j][x] (the -i factors already absorbed)."""
    L = legs
    res = []
    for PR in projs:
        Y = to_tensor(PR["P"], n)
        XY = apply_TT(L[0], L[1], 0, 1, Y) - apply_TT(L[0], L[3], 0, 3, Y)
        MX = to_matrix(XY, n)
        col = []
        rec = np.zeros_like(MX)
        for PQ in projs:
            x = np.trace(PQ["P"] @ MX) / PQ["dim"]
            col.append(x)
            rec = rec + x * PQ["P"]
        resid = np.max(np.abs(MX - rec))
        assert resid < 1e-8, ("residual", resid)
        res.append(col)
    return np.array(res).T     # [R][R']


def adjoint_group(name, gens):
    check_gens(gens)
    f = structure_constants(gens)
    G = f.copy()                  # G^a_{bc} = f^{abc}
    n = G.shape[0]
    CA, dAA = invariants(G)
    C13, Sw = pair_ops(G)
    projs = projectors(C13, Sw)
    # completeness and orthogonality
    tot = sum(p["P"] for p in projs)
    assert np.allclose(tot, np.eye(n * n), atol=1e-9)
    for p in projs:
        for q in projs:
            prod = p["P"] @ q["P"]
            assert np.allclose(prod, p["P"] if p is q else 0 * prod, atol=1e-9)
    # T1.T_j = -sum G(x)G : legs carry -G with the factor -1 split as (i)(-i); use L = [G, G, G, G] and sign -1
    legs = [G, G, G, G]
    X = -color_matrix(legs, projs, n)          # the -1 from F F = -G G
    # one-gluon tensor: F^x_{a2a1} F^x_{a3a4} = -T1.T3 U = sum_R (C_A - C_R/2) P_R
    one = np.einsum('xba,xcd->abcd', -1j * G, -1j * G).real
    oneM = to_matrix(one, n)
    rec = sum((float(CA) - p["C"] / 2) * p["P"] for p in projs)
    assert np.allclose(oneM, rec, atol=1e-9), "one-gluon decomposition"
    # T_t^2 check on P_R
    chans = []
    for p in projs:
        chans.append(dict(C=rat(p["C"]), eps=p["eps"], dim=p["dim"]))
    Xr = [[rat(X[r, rr]) for rr in range(len(projs))] for r in range(len(projs))]
    # symmetry dim(R) X_RR' = dim(R') X_R'R
    for r in range(len(projs)):
        for rr in range(len(projs)):
            assert chans[r]["dim"] * Xr[r][rr] == chans[rr]["dim"] * Xr[rr][r]
    # parity: X connects eps to -eps only
    for r in range(len(projs)):
        for rr in range(len(projs)):
            if chans[r]["eps"] == chans[rr]["eps"]:
                assert Xr[r][rr] == 0
    return dict(group=name, NA=n, CA=CA, dAA=dAA, chans=chans, X=Xr)


def qcd_control(N):
    t = su_gens(N)
    tT = [-m.T for m in t]
    # legs 1,4 incoming (-t^T), legs 2,3 outgoing (t); pair (1,3): leg1 x leg3
    n = N
    L = [np.array(tT), np.array(t), np.array(t), np.array(tT)]
    T13 = sum(np.kron(L[0][x], L[2][x]) for x in range(len(t)))
    CF = (N * N - 1) / (2 * N)
    C13 = 2 * CF * np.eye(n * n) + 2 * T13
    w, v = np.linalg.eigh((C13 + C13.conj().T) / 2)
    projs = []
    for c in sorted(set(np.round(w, 8))):
        sel = np.abs(w - c) < 1e-7
        B = v[:, sel]
        projs.append(dict(C=c, dim=int(sel.sum()), P=B @ B.conj().T))

    def TT(i, j, Y):
        letters = 'pqrs'
        ins = list(letters); ins[i] = 'b'; ins[j] = 'c'
        return np.einsum(f"x{letters[i]}b,x{letters[j]}c,{''.join(ins)}->pqrs", L[i], L[j], Y, optimize=True)
    X = np.zeros((2, 2), complex)
    for k, PR in enumerate(projs):
        Y = to_tensor(PR["P"], n)
        MX = to_matrix(TT(0, 1, Y) - TT(0, 3, Y), n)
        rec = 0
        for r, PQ in enumerate(projs):
            X[r, k] = np.trace(PQ["P"] @ MX) / PQ["dim"]
            rec = rec + X[r, k] * PQ["P"]
        assert np.max(np.abs(MX - rec)) < 1e-9
    assert np.max(np.abs(X.imag)) < 1e-10
    Xr = [[rat(X[r, k].real) for k in range(2)] for r in range(2)]
    expect = [[Fraction(0), Fraction(-(N * N - 1), N)], [Fraction(-1, N), Fraction(2, N) - Fraction(N, 2)]]
    return [round(p["C"], 6) for p in projs], Xr, Xr == expect


if __name__ == "__main__":
    lines = []

    def out(s=""):
        print(s); lines.append(s)
    out("QCD control (fundamental legs, basis (1, adj)):")
    for N in (2, 3, 4):
        cas, Xr, ok = qcd_control(N)
        out(f"  SU({N}): Casimirs {cas}; [T2_rc] = {[[str(x) for x in r] for r in Xr]}; equals "
            f"((0,-(N^2-1)/N),(-1/N,2/N-N/2)): {ok}")
    groups = []
    for name, gens in (("SU(2)", su_gens(2)), ("SU(3)", su_gens(3)), ("SU(4)", su_gens(4)),
                       ("SO(5)", so_gens(5)), ("G2", g2_gens())):
        g = adjoint_group(name, gens)
        groups.append(g)
        Y = g["dAA"] - g["CA"] ** 4 / 24
        out(f"\n== {name}: N_A = {g['NA']}, C_A = {g['CA']}, dAA/N_A = {g['dAA']}, Y = dAA/N_A - C_A^4/24 = {Y}")
        out("   channels (C_R, eps_R, dim R, one-gluon weight C_A - C_R/2):")
        for c in g["chans"]:
            out(f"     C = {c['C']}, eps = {c['eps']:+d}, dim = {c['dim']}, b1g = {g['CA'] - c['C'] / 2}")
        out("   [T2_rc]_{RR'} (rows R, columns R'):")
        for row in g["X"]:
            out("     " + "  ".join(f"{str(x):>8}" for x in row))
        s = [i for i, c in enumerate(g["chans"]) if c["C"] == 0][0]
        nz = [(j, str(x)) for j, x in enumerate(g["X"][s]) if x != 0]
        out(f"   singlet row nonzero entries: {nz}  (expect one entry -2 C_A = {-2 * g['CA']} at the "
            f"antisymmetric adjoint)")
    json.dump([dict(group=g["group"], NA=g["NA"], CA=str(g["CA"]), dAA=str(g["dAA"]),
                    chans=[dict(C=str(c["C"]), eps=c["eps"], dim=c["dim"]) for c in g["chans"]],
                    X=[[str(x) for x in r] for r in g["X"]]) for g in groups],
              open("n01_color.json", "w"), indent=1)
    open("n01_color.out", "w").write("\n".join(lines) + "\n")
    print("n01 done")


==> anc/numbers/deposit/N4req/n02_solver.py <==
"""N4_REQUESTS (a) and (c): the adjoint (N=4) partial-wave system with the normalization deformations,
solved exactly as a power series in a with Laurent coefficients in omega, symbolic in the parameters.

Written for this report; reads only n01_color.json (made by n01_color.py from explicit generators).

System (paper eq. (7) with four adjoint legs, sector tau = eps_R; every channel R carries one signature
tau_R = eps_R there, and this sector closes under T2_rc, which connects eps to -eps):

  w F_R = 2 a b_R (1 + beta_t p^2 w^2) + 2 a C_R [ F_R' + (phi^t + s_t p^2 w) F_R ]
          + (1 + l_R p^2 w^2) F_R^2 + 2 a kappa psi^t (1 + mu_t p^2 w^2) sum_R' [T2_rc]_{RR'} F_R'
  t = tau_R, phi^+ = -(p/2) tan(p w/2), phi^- = (p/2) cot(p w/2), psi^+ = -p tan(p w/2), psi^- = p cot(p w/2),
  p = pi (p^2 = 6 zeta_2),  b_R = W (C_A - C_R/2) with W = 2 for N=4 (W symbolic in one run),
  l_R = l_+ for eps_R = +1, l_- for eps_R = -1 (option: l_s on the singlet only),
  P = (1 + c p^2 w^2) F_1,   S = P (P - w) + 2 a b_1  (= P(P - w) + 4 a C_A at W = 2).
  c = c_+ (the map F_1^+ -> P), l_+ = the positive-signature pair weight; the mismatch is m = c_+ - l_+.

Coefficients are exact polynomials (Fractions) in p, kappa (kappa^2 = 1), W and the deformation
parameters, kept to first order in the deformation parameters and to p^4.
S_n = zeta_2 coefficient of [S]_{a^n w^(4-2n)} = 6 x [coefficient of p^2].
A second solver, "naive", keeps both signatures for every channel with the same Born term in both; its
S must equal the sector solver's (the sector tau = -eps_R decouples from F_1^+).
"""
import json
import sys
from fractions import Fraction as Fr

import sympy as sp

VARS = ["p", "kap", "c", "lp", "lm", "ls", "bp", "bm", "sp", "sm", "mup", "mum", "W"]
IDX = {v: i for i, v in enumerate(VARS)}
DEF = [IDX[v] for v in ("c", "lp", "lm", "ls", "bp", "bm", "sp", "sm", "mup", "mum")]
PMAX = 4
NV = len(VARS)


def mono(**kw):
    e = [0] * NV
    for k, v in kw.items():
        e[IDX[k]] = v
    return tuple(e)


ONE = mono()


def pnorm(e):
    e = list(e)
    e[IDX["kap"]] %= 2
    return tuple(e)


def pok(e):
    if e[IDX["p"]] > PMAX:
        return False
    if sum(e[i] for i in DEF) > 1:
        return False
    return True


def padd(A, B):
    C = dict(A)
    for k, v in B.items():
        C[k] = C.get(k, 0) + v
        if C[k] == 0:
            del C[k]
    return C


def pmul(A, B):
    C = {}
    for ka, va in A.items():
        for kb, vb in B.items():
            k = pnorm(tuple(x + y for x, y in zip(ka, kb)))
            if not pok(k):
                continue
            C[k] = C.get(k, 0) + va * vb
    return {k: v for k, v in C.items() if v != 0}


def pscal(A, s):
    return {k: v * s for k, v in A.items() if v * s != 0}


def P(**kw):   # monomial with coefficient 1
    return {mono(**kw): Fr(1)}


def const(x):
    return {ONE: Fr(x)} if x != 0 else {}


# ---- series in w: dict power -> poly
K = int(sys.argv[1]) if len(sys.argv) > 1 else 4


def sadd(*Ss):
    out = {}
    for S in Ss:
        for k, v in S.items():
            out[k] = padd(out.get(k, {}), v)
            if not out[k]:
                del out[k]
    return out


def smul(A, B):
    out = {}
    for i, x in A.items():
        for j, y in B.items():
            if i + j > K:
                continue
            out[i + j] = padd(out.get(i + j, {}), pmul(x, y))
            if not out[i + j]:
                del out[i + j]
    return out


def sscal(A, poly):
    out = {}
    for k, v in A.items():
        r = pmul(v, poly)
        if r:
            out[k] = r
    return out


def sshift(A, n):
    return {k + n: v for k, v in A.items() if k + n <= K}


def sderiv(A):
    return {k - 1: pscal(v, Fr(k)) for k, v in A.items() if k != 0}


# tan and cot series with exact coefficients: p tan(p w/2), p cot(p w/2)
wv, pv = sp.symbols("w pv")


def trig_series(fun):
    s = sp.expand(sp.series(pv * fun(pv * wv / 2), wv, 0, K + 3).removeO())
    out = {}
    for k in range(-1, K + 1):
        c = sp.expand(s.coeff(wv, k))
        if c == 0:
            continue
        for (pw,), cf in sp.Poly(c, pv).terms():
            cf = sp.Rational(cf)
            out[k] = padd(out.get(k, {}), {mono(p=int(pw)): Fr(int(cf.p), int(cf.q))})
    return out


TAN = trig_series(sp.tan)
COT = trig_series(sp.cot)
PHI = {+1: sscal(TAN, const(Fr(-1, 2))), -1: sscal(COT, const(Fr(1, 2)))}
PSI = {+1: sscal(TAN, const(-1)), -1: COT}


def solve_sector(g, W=None, nmax=4, kappa_sym=True, l_singlet_only=False):
    """g: color dict; W: None -> symbolic W, else a Fraction."""
    CA = g["CA"]
    ch = g["chans"]
    T = g["X"]
    R = range(len(ch))
    s1 = [i for i, c in enumerate(ch) if c["C"] == 0][0]
    Wp = P(W=1) if W is None else const(W)
    kap = P(kap=1) if kappa_sym else const(1)
    F = {r: {} for r in R}
    b = {r: pscal(Wp, CA - ch[r]["C"] / 2) for r in R}
    for r in R:
        t = ch[r]["eps"]
        beta = P(bp=1, p=2) if t == 1 else P(bm=1, p=2)
        F[r][1] = sadd({-1: pscal(b[r], 2)}, {1: pscal(pmul(b[r], beta), 2)})
    for n in range(2, nmax + 1):
        for r in R:
            t = ch[r]["eps"]
            prev = F[r][n - 1]
            phi = sadd(PHI[t], {1: P(sp=1, p=2) if t == 1 else P(sm=1, p=2)})
            rhs = sscal(sadd(sderiv(prev), smul(phi, prev)), const(2 * ch[r]["C"]))
            lad = {}
            for k in range(1, n):
                lad = sadd(lad, smul(F[r][k], F[r][n - k]))
            if l_singlet_only:
                lw = P(ls=1, p=2) if r == s1 else {}
            else:
                lw = P(lp=1, p=2) if t == 1 else P(lm=1, p=2)
            if lw:
                lad = sadd(lad, sscal(sshift(lad, 2), lw))
            psi = sadd(PSI[t], sscal(sshift(PSI[t], 2), P(mup=1, p=2) if t == 1 else P(mum=1, p=2)))
            feed = {}
            for rr in R:
                if T[r][rr] != 0:
                    feed = sadd(feed, sscal(F[rr][n - 1], const(T[r][rr])))
            feed = sscal(smul(psi, feed), pmul(kap, const(2)))
            F[r][n] = sshift(sadd(rhs, lad, feed), -1)
    Pser = {n: sadd(F[s1][n], sscal(sshift(F[s1][n], 2), P(c=1, p=2))) for n in F[s1]}
    return F, Pser, b[s1]


def solve_naive(g, nmax=4):
    """both signatures for every channel, Born the same in both, W = 2, kappa symbolic, no deformation."""
    CA = g["CA"]; ch = g["chans"]; T = g["X"]; R = range(len(ch))
    s1 = [i for i, c in enumerate(ch) if c["C"] == 0][0]
    F = {t: {r: {} for r in R} for t in (1, -1)}
    for t in (1, -1):
        for r in R:
            F[t][r][1] = {-1: const(2 * 2 * (CA - ch[r]["C"] / 2))}
    for n in range(2, nmax + 1):
        for t in (1, -1):
            for r in R:
                prev = F[t][r][n - 1]
                rhs = sscal(sadd(sderiv(prev), smul(PHI[t], prev)), const(2 * ch[r]["C"]))
                lad = {}
                for k in range(1, n):
                    lad = sadd(lad, smul(F[t][r][k], F[t][r][n - k]))
                feed = {}
                for rr in R:
                    if T[r][rr] != 0:
                        feed = sadd(feed, sscal(F[-t][rr][n - 1], const(T[r][rr])))
                feed = sscal(smul(PSI[t], feed), pmul(P(kap=1), const(2)))
                F[t][r][n] = sshift(sadd(rhs, lad, feed), -1)
    return F[1][s1], const(2 * CA)


def S_series(Pser, b1, n):
    s = {}
    for k in range(1, n):
        s = sadd(s, smul(Pser[k], Pser[n - k]))
    s = sadd(s, sscal(sshift(Pser[n], 1), const(-1)))
    if n == 1:
        s = sadd(s, {0: pscal(b1, 2)})
    return s


def poly_to_sympy(A):
    syms = sp.symbols(VARS)
    e = 0
    for k, v in A.items():
        term = sp.Rational(v.numerator, v.denominator)
        for s, x in zip(syms, k):
            term *= s ** x
        e += term
    return sp.expand(e)


def zeta2_part(A):
    """coefficient of zeta_2 (first order): 6 x [p^2] coefficient, as a sympy expression in the other symbols."""
    e = poly_to_sympy(A)
    pS = sp.Symbol("p")
    return sp.expand(6 * e.coeff(pS, 2))


def load():
    js = json.load(open("n01_color.json"))
    out = []
    for g in js:
        out.append(dict(group=g["group"], CA=Fr(g["CA"]), dAA=Fr(g["dAA"]),
                        chans=[dict(C=Fr(c["C"]), eps=c["eps"], dim=c["dim"]) for c in g["chans"]],
                        X=[[Fr(x) for x in r] for r in g["X"]]))
    return out


==> anc/numbers/deposit/N4req/n03_run.py <==
"""N4_REQUESTS (a), (c): run the solver of n02_solver.py in SU(2), SU(3), SU(4), SO(5), G2.

Runs:
  A. sector system, W = 2, kappa symbolic, all deformation parameters symbolic (first order), n <= 4;
     print every Laurent coefficient of S at a^2..a^4 from w^(2-2n) to w^0 (zeta_2 part; the p^4 part
     is printed separately as O(zeta_2^2)); report S_3, S_4 as functions of the parameters;
  B. same with the pair weight on the singlet only (l_s), to show that only the singlet weight enters;
  C. naive two-signature system (W = 2, no deformation): S must equal run A at zero deformation;
  D. W symbolic, kappa symbolic, deformations symbolic, n <= 3: S_3(W, kappa, c, l);
  E. n = 5 with W = 2, kappa symbolic, c and l symbolic: S_5.
Then fit S_3 = x C_A^3, S_4 = x C_A^4 + y Y (Y = dAA/N_A - C_A^4/24), S_5 = x C_A^5 + y C_A Y over the groups,
separately for the undeformed part and for each parameter's coefficient, with the fit made on two
groups and tested on the rest.
"""
import sys
import time
from fractions import Fraction as Fr

import sympy as sp

import n02_solver as S

groups = S.load()
syms = {v: sp.Symbol(v) for v in S.VARS}
kap, c, lp, lm, ls, W = (syms[v] for v in ("kap", "c", "lp", "lm", "ls", "W"))
pS = syms["p"]
lines = []


def out(s=""):
    print(s, flush=True)
    lines.append(s)


def fmt(e):
    return str(sp.factor(e)) if e != 0 else "0"


def by_power(A, n, lo, hi):
    res = {}
    for j in range(lo, hi + 1):
        e = S.poly_to_sympy(A.get(j, {}))
        res[j] = e
    return res


def z2(e):
    return sp.expand(6 * sp.expand(e).coeff(pS, 2))


def p0(e):
    return sp.expand(sp.expand(e).coeff(pS, 0))


def p4(e):
    return sp.expand(sp.expand(e).coeff(pS, 4))


results = {}
t0 = time.time()
for g in groups:
    CA = g["CA"]; Y = g["dAA"] - CA ** 4 / 24
    out(f"== {g['group']}: C_A = {CA}, Y = {Y}")
    # run A
    F, Pser, b1 = S.solve_sector(g, W=Fr(2), nmax=4)
    rA = {}
    for n in (2, 3, 4):
        Sn = S.S_series(Pser, b1, n)
        coeffs = by_power(Sn, n, 2 - 2 * n, 0)
        rA[n] = coeffs
        out(f"  run A, S at a^{n} (zeta_2 part, first order in the deformation parameters):")
        for j, e in coeffs.items():
            out(f"     w^{j}: p^0: {fmt(p0(e))};  zeta_2: {fmt(z2(e))};  p^4 (O(zeta_2^2)): {fmt(p4(e).subs({v: 0 for v in (c, lp, lm, ls)}))}")
    S3 = z2(rA[3][-2]); S4 = z2(rA[4][-4])
    out(f"  S_3 = {fmt(S3)} zeta_2")
    out(f"  S_4 = {fmt(S4)} zeta_2")
    # run B: pair weight on singlet only
    FB, PB, b1B = S.solve_sector(g, W=Fr(2), nmax=4, l_singlet_only=True)
    S3B = z2(S.poly_to_sympy(S.S_series(PB, b1B, 3).get(-2, {})))
    S4B = z2(S.poly_to_sympy(S.S_series(PB, b1B, 4).get(-4, {})))
    out(f"  run B (pair weight l_s on the singlet only): S_3 = {fmt(S3B)} zeta_2;  S_4 = {fmt(S4B)} zeta_2")
    # run C: naive two-signature system
    PN, b1N = S.solve_naive(g, nmax=4)
    okC = True
    for n in (2, 3, 4):
        SN = S.S_series(PN, b1N, n)
        for j in range(2 - 2 * n, 1):
            eN = S.poly_to_sympy(SN.get(j, {}))
            eA = rA[n][j].subs({syms[v]: 0 for v in S.VARS if v not in ("p", "kap")})
            if sp.expand(eN - eA) != 0:
                okC = False
    out(f"  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: {okC}")
    # run D: W symbolic, n <= 3
    FD, PD, b1D = S.solve_sector(g, W=None, nmax=3)
    S3D = z2(S.poly_to_sympy(S.S_series(PD, b1D, 3).get(-2, {})))
    out(f"  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = {fmt(S3D)} zeta_2")
    # run E: n = 5
    FE, PE, b1E = S.solve_sector(g, W=Fr(2), nmax=5)
    S5E = S.poly_to_sympy(S.S_series(PE, b1E, 5).get(-6, {}))
    S5 = z2(S5E)
    LL5 = S.poly_to_sympy(S.S_series(PE, b1E, 5).get(-8, {}))
    NLL5 = S.poly_to_sympy(S.S_series(PE, b1E, 5).get(-7, {}))
    out(f"  run E: S at a^5: LL {fmt(sp.expand(LL5))}, NLL {fmt(sp.expand(NLL5))}; S_5 = {fmt(S5)} zeta_2")
    results[g["group"]] = dict(CA=CA, Y=Y, S3=S3, S4=S4, S3B=S3B, S4B=S4B, S3D=S3D, S5=S5, okC=okC)
    out(f"  (elapsed {time.time() - t0:.1f} s)")
    out()

# ---- fits over the groups
out("== Fits over the groups (fit on SU(2), SU(3); test on SU(4), SO(5), G2)")
params = [syms[v] for v in ("c", "lp", "lm", "ls", "bp", "bm", "sp", "sm", "mup", "mum")]


def split_params(e):
    e = sp.expand(e)
    base = e.subs({q: 0 for q in params})
    parts = {"(undeformed)": sp.expand(base)}
    for q in params:
        parts[str(q)] = sp.expand(e.coeff(q, 1))
    return parts


names = list(results)
for key, basis_desc in (("S3", "x C_A^3"), ("S4", "x C_A^4 + y Y"), ("S5", "x C_A^5 + y C_A Y")):
    out(f"  {key} = {basis_desc}:")
    parts_by_group = {nm: split_params(results[nm][key]) for nm in names}
    for comp in parts_by_group[names[0]]:
        vals = {nm: parts_by_group[nm][comp] for nm in names}
        # each value may depend on kap; fit coefficientwise in kap
        exprs = []
        for kk in (0, 1):
            v = {nm: sp.expand(vals[nm]).coeff(kap, kk) for nm in names}
            if all(x == 0 for x in v.values()):
                exprs.append((kk, 0, 0, True))
                continue
            CAs = {nm: sp.Rational(str(results[nm]["CA"])) for nm in names}
            Ys = {nm: sp.Rational(str(results[nm]["Y"])) for nm in names}
            x, y = sp.symbols("x y")
            if key == "S3":
                cols = lambda nm: (CAs[nm] ** 3, 0)
            elif key == "S4":
                cols = lambda nm: (CAs[nm] ** 4, Ys[nm])
            else:
                cols = lambda nm: (CAs[nm] ** 5, CAs[nm] * Ys[nm])
            if key == "S3":
                sol = {x: v["SU(2)"] / cols("SU(2)")[0], y: 0}
            else:
                sol = sp.solve([cols(nm)[0] * x + cols(nm)[1] * y - v[nm] for nm in ("SU(2)", "SU(3)")], [x, y])
            ok = all(sp.simplify(cols(nm)[0] * sol[x] + cols(nm)[1] * sol[y] - v[nm]) == 0 for nm in names)
            exprs.append((kk, sol[x], sol[y], ok))
        desc = []
        for kk, xx, yy, ok in exprs:
            if xx == 0 and yy == 0:
                continue
            tag = "" if kk == 0 else " x kappa"
            desc.append(f"[x = {xx}, y = {yy}]{tag} (fits all five: {ok})")
        if desc:
            out(f"     {comp}: " + "; ".join(desc))
        else:
            out(f"     {comp}: 0 in all five groups")

out()
out("== Run D, S_3 as a function of W and kappa, divided by C_A^3 (should be group independent):")
for nm in names:
    out(f"   {nm}: S_3/(zeta_2 C_A^3) = {fmt(sp.expand(results[nm]['S3D'] / sp.Rational(str(results[nm]['CA'])) ** 3))}")
out("== Run B against run A (singlet-only pair weight l_s against l_+ on all positive channels):")
for nm in names:
    a3 = results[nm]["S3"].coeff(lp, 1); b3 = results[nm]["S3B"].coeff(ls, 1)
    a4 = results[nm]["S4"].coeff(lp, 1); b4 = results[nm]["S4B"].coeff(ls, 1)
    out(f"   {nm}: dS_3/dl_+ = {a3}, dS_3/dl_s = {b3};  dS_4/dl_+ = {a4}, dS_4/dl_s = {b4}")
open("n03_run.out", "w").write("\n".join(lines) + "\n")
print("n03 done")


==> anc/numbers/deposit/N4req/n03_run_K4.out <==
== SU(2): C_A = 2, Y = 6
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 6144*(20*c - 20*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -256*(10*bm*kap - 2*bm - 11*bp + 3*kap*sm - 2*kap - 14*mum - 12*mup - sm + 5*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 6144*(20*c - 20*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 6144*(20*c - 20*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 12288*(224*c - kap - 224*lp - 37) zeta_2
  (elapsed 0.1 s)

== SU(3): C_A = 3, Y = 27/2
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 216*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 1296*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 41472*(15*c - 15*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(60*bm*kap - 12*bm - 46*bp + 18*kap*sm - 7*kap - 44*mum - 32*mup - 6*sm + 10*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 1296*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 41472*(15*c - 15*lp + 1) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 1296*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 41472*(15*c - 15*ls + 1) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 324*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 10368*(2016*c - 9*kap - 2016*lp - 143) zeta_2
  (elapsed 0.1 s)

== SU(4): C_A = 4, Y = 24
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 384*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 3072*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 24576*(80*c - 80*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(80*bm*kap - 16*bm - 52*bp + 24*kap*sm - 7*kap - 40*mum - 24*mup - 8*sm + 4*sp + 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 3072*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 24576*(80*c - 80*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 3072*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 24576*(80*c - 80*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 768*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 196608*(448*c - 2*kap - 448*lp - 17) zeta_2
  (elapsed 0.2 s)

== SO(5): C_A = 3/2, Y = 117/128
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 54*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 162*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -27*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 216*(180*c - 180*lp + 13);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -9*(90*bm*kap - 18*bm - 71*bp + 27*kap*sm - 11*kap - 70*mum - 52*mup - 9*sm + 17*sp - 2)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 162*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 216*(180*c - 180*lp + 13) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 162*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 216*(180*c - 180*ls + 13) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 81*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)/2 zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 108*(6048*c - 27*kap - 6048*lp - 467) zeta_2
  (elapsed 0.3 s)

== G2: C_A = 2, Y = 17/12
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 256*(480*c - 480*lp + 17);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -16*(480*bm*kap - 96*bm - 308*bp + 144*kap*sm - 41*kap - 232*mum - 136*mup - 48*sm + 20*sp + 7)/3
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 256*(480*c - 480*lp + 17) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 256*(480*c - 480*ls + 17) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 1024*(8064*c - 36*kap - 8064*lp - 287)/3 zeta_2
  (elapsed 0.3 s)

== Fits over the groups (fit on SU(2), SU(3); test on SU(4), SO(5), G2)
  S3 = x C_A^3:
     (undeformed): [x = 48, y = 0] (fits all five: True); [x = -48, y = 0] x kappa (fits all five: True)
     c: [x = 768, y = 0] (fits all five: True)
     lp: [x = -768, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S4 = x C_A^4 + y Y:
     (undeformed): [x = 0, y = 3072] (fits all five: True)
     c: [x = 7680, y = 0] (fits all five: True)
     lp: [x = -7680, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S5 = x C_A^5 + y C_A Y:
     (undeformed): [x = 384, y = -38912] (fits all five: True); [x = -384, y = 0] x kappa (fits all five: True)
     c: [x = 86016, y = 0] (fits all five: True)
     lp: [x = -86016, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups

== Run D, S_3 as a function of W and kappa, divided by C_A^3 (should be group independent):
   SU(2): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(3): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(4): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SO(5): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   G2: S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
== Run B against run A (singlet-only pair weight l_s against l_+ on all positive channels):
   SU(2): dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880
   SU(3): dS_3/dl_+ = -20736, dS_3/dl_s = -20736;  dS_4/dl_+ = -622080, dS_4/dl_s = -622080
   SU(4): dS_3/dl_+ = -49152, dS_3/dl_s = -49152;  dS_4/dl_+ = -1966080, dS_4/dl_s = -1966080
   SO(5): dS_3/dl_+ = -2592, dS_3/dl_s = -2592;  dS_4/dl_+ = -38880, dS_4/dl_s = -38880
   G2: dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880


==> anc/numbers/deposit/N4req/n03_run_K8.out <==
== SU(2): C_A = 2, Y = 6
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 6144*(20*c - 20*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -256*(10*bm*kap - 2*bm - 11*bp + 3*kap*sm - 2*kap - 14*mum - 12*mup - sm + 5*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 6144*(20*c - 20*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 6144*(20*c - 20*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 12288*(224*c - kap - 224*lp - 37) zeta_2
  (elapsed 0.1 s)

== SU(3): C_A = 3, Y = 27/2
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 216*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 1296*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 41472*(15*c - 15*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(60*bm*kap - 12*bm - 46*bp + 18*kap*sm - 7*kap - 44*mum - 32*mup - 6*sm + 10*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 1296*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 41472*(15*c - 15*lp + 1) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 1296*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 41472*(15*c - 15*ls + 1) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 324*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 10368*(2016*c - 9*kap - 2016*lp - 143) zeta_2
  (elapsed 0.1 s)

== SU(4): C_A = 4, Y = 24
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 384*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 3072*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 24576*(80*c - 80*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(80*bm*kap - 16*bm - 52*bp + 24*kap*sm - 7*kap - 40*mum - 24*mup - 8*sm + 4*sp + 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 3072*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 24576*(80*c - 80*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 3072*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 24576*(80*c - 80*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 768*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 196608*(448*c - 2*kap - 448*lp - 17) zeta_2
  (elapsed 0.2 s)

== SO(5): C_A = 3/2, Y = 117/128
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 54*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 162*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -27*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 216*(180*c - 180*lp + 13);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -9*(90*bm*kap - 18*bm - 71*bp + 27*kap*sm - 11*kap - 70*mum - 52*mup - 9*sm + 17*sp - 2)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 162*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 216*(180*c - 180*lp + 13) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 162*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 216*(180*c - 180*ls + 13) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 81*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)/2 zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 108*(6048*c - 27*kap - 6048*lp - 467) zeta_2
  (elapsed 0.2 s)

== G2: C_A = 2, Y = 17/12
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 256*(480*c - 480*lp + 17);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -16*(480*bm*kap - 96*bm - 308*bp + 144*kap*sm - 41*kap - 232*mum - 136*mup - 48*sm + 20*sp + 7)/3
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 256*(480*c - 480*lp + 17) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 256*(480*c - 480*ls + 17) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 1024*(8064*c - 36*kap - 8064*lp - 287)/3 zeta_2
  (elapsed 0.3 s)

== Fits over the groups (fit on SU(2), SU(3); test on SU(4), SO(5), G2)
  S3 = x C_A^3:
     (undeformed): [x = 48, y = 0] (fits all five: True); [x = -48, y = 0] x kappa (fits all five: True)
     c: [x = 768, y = 0] (fits all five: True)
     lp: [x = -768, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S4 = x C_A^4 + y Y:
     (undeformed): [x = 0, y = 3072] (fits all five: True)
     c: [x = 7680, y = 0] (fits all five: True)
     lp: [x = -7680, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S5 = x C_A^5 + y C_A Y:
     (undeformed): [x = 384, y = -38912] (fits all five: True); [x = -384, y = 0] x kappa (fits all five: True)
     c: [x = 86016, y = 0] (fits all five: True)
     lp: [x = -86016, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups

== Run D, S_3 as a function of W and kappa, divided by C_A^3 (should be group independent):
   SU(2): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(3): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(4): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SO(5): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   G2: S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
== Run B against run A (singlet-only pair weight l_s against l_+ on all positive channels):
   SU(2): dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880
   SU(3): dS_3/dl_+ = -20736, dS_3/dl_s = -20736;  dS_4/dl_+ = -622080, dS_4/dl_s = -622080
   SU(4): dS_3/dl_+ = -49152, dS_3/dl_s = -49152;  dS_4/dl_+ = -1966080, dS_4/dl_s = -1966080
   SO(5): dS_3/dl_+ = -2592, dS_3/dl_s = -2592;  dS_4/dl_+ = -38880, dS_4/dl_s = -38880
   G2: dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880


==> anc/numbers/deposit/N4req/n04_qcd_control.out <==
SU(2): S_3 = 99/4 (record 99/4: True); S_4 = -729/4 (record -729/4: True); dS_3/dc = 81/2 = 96 C_F^3: True, dS_3/dl_+ = -81/2; dS_4/dc = 1215/8 = 480 C_F^4: True, dS_4/dl_+ = -1215/8
SU(3): S_3 = 112/3 (record 112/3: True); S_4 = -5632/27 (record -5632/27: True); dS_3/dc = 2048/9 = 96 C_F^3: True, dS_3/dl_+ = -2048/9; dS_4/dc = 40960/27 = 480 C_F^4: True, dS_4/dl_+ = -40960/27
SU(4): S_3 = 1575/32 (record 1575/32: True); S_4 = -13905/64 (record -13905/64: True); dS_3/dc = 10125/16 = 96 C_F^3: True, dS_3/dl_+ = -10125/16; dS_4/dc = 759375/128 = 480 C_F^4: True, dS_4/dl_+ = -759375/128


==> anc/numbers/deposit/N4req/n04_qcd_control.py <==
"""Control of the series engine of n02_solver.py on the QCD system (fundamental legs), where the record's
values are confirmed blind: SU(3) S_3 = 112/3, S_4 = -5632/27 (units zeta_2), and the step-4 response
dS_n = 6 (c_+ - l_+) zeta_2 Cat_{n-1} (2 C_F)^n, i.e. 96 C_F^3 and 480 C_F^4.
Both signatures in both channels (1, adj), Born b_R = C_F - C_R/2 in both, matrix from n01_color.py's control.
"""
from fractions import Fraction as Fr

import sympy as sp

import n02_solver as S


def solve_qcd(N, nmax=4):
    CF = Fr(N * N - 1, 2 * N)
    C = [Fr(0), Fr(N)]
    b = [CF, CF - Fr(N, 2)]
    T = [[Fr(0), Fr(-(N * N - 1), N)], [Fr(-1, N), Fr(2, N) - Fr(N, 2)]]
    F = {t: {r: {} for r in (0, 1)} for t in (1, -1)}
    for t in (1, -1):
        for r in (0, 1):
            F[t][r][1] = {-1: S.const(2 * b[r])}
    for n in range(2, nmax + 1):
        for t in (1, -1):
            for r in (0, 1):
                prev = F[t][r][n - 1]
                rhs = S.sscal(S.sadd(S.sderiv(prev), S.smul(S.PHI[t], prev)), S.const(2 * C[r]))
                lad = {}
                for k in range(1, n):
                    lad = S.sadd(lad, S.smul(F[t][r][k], F[t][r][n - k]))
                if t == 1:
                    lad = S.sadd(lad, S.sscal(S.sshift(lad, 2), S.P(lp=1, p=2)))
                feed = {}
                for rr in (0, 1):
                    if T[r][rr] != 0:
                        feed = S.sadd(feed, S.sscal(F[-t][rr][n - 1], S.const(T[r][rr])))
                feed = S.sscal(S.smul(S.PSI[t], feed), S.const(2))
                F[t][r][n] = S.sshift(S.sadd(rhs, lad, feed), -1)
    Pser = {n: S.sadd(F[1][0][n], S.sscal(S.sshift(F[1][0][n], 2), S.P(c=1, p=2))) for n in F[1][0]}
    return Pser, S.const(CF), CF


if __name__ == "__main__":
    lines = []
    c, lp = sp.symbols("c lp")
    for N in (2, 3, 4):
        Pser, b1, CF = solve_qcd(N)
        s3 = S.zeta2_part(S.S_series(Pser, b1, 3).get(-2, {}))
        s4 = S.zeta2_part(S.S_series(Pser, b1, 4).get(-4, {}))
        CA = N
        S3rec = 12 * sp.Rational(CF) * (CA - 2 * sp.Rational(CF)) * (5 * CA - 6 * sp.Rational(CF))
        S4recSUN = -12 * sp.Rational(N * N - 1) * (19 * N * N + 5) / sp.Integer(N) ** 4
        base3 = s3.subs({c: 0, lp: 0}); base4 = s4.subs({c: 0, lp: 0})
        r3 = s3.coeff(c, 1); r4 = s4.coeff(c, 1)
        l3 = s3.coeff(lp, 1); l4 = s4.coeff(lp, 1)
        line = (f"SU({N}): S_3 = {base3} (record {S3rec}: {base3 == S3rec}); S_4 = {base4} (record {S4recSUN}: "
                f"{base4 == S4recSUN}); dS_3/dc = {r3} = 96 C_F^3: {r3 == 96 * sp.Rational(CF) ** 3}, dS_3/dl_+ = {l3}; "
                f"dS_4/dc = {r4} = 480 C_F^4: {r4 == 480 * sp.Rational(CF) ** 4}, dS_4/dl_+ = {l4}")
        print(line); lines.append(line)
    open("n04_qcd_control.out", "w").write("\n".join(lines) + "\n")


==> anc/numbers/deposit/N4req/n05_mutations.out <==
baseline SU(3): S_3 = 20736*c - 20736*lp, S_4 = 622080*c - 622080*lp + 41472  (3072 Y = 41472)
M1a (T[8s][10] and T[10][8s] times 8/7; this entry does not enter S at first order in zeta_2): S_3 = 20736*c - 20736*lp, S_4 = 622080*c - 622080*lp + 41472; changed: False
M1b (T[8a][27] and T[27][8a] times 8/7): S_3 = 20736*c - 20736*lp - 1296/7, S_4 = 622080*c - 622080*lp + 316224/7; changed: True
M2 (b_27 = -1 in place of -2): S_3 = 648, S_4 = 27216; changed: True
M3 (SU(3), l_+ on the non-singlet positive channels only): dS_3/dl = 0, dS_4/dl = 0 (expected 0 at first order in zeta_2)
M3 (G2, l_+ on the non-singlet positive channels only): dS_3/dl = 0, dS_4/dl = 0 (expected 0 at first order in zeta_2)
M4 (SU(3), factor (1 + c pi^2 w^2) on F_A^- in the singlet feed, not on P): dS_3/dc = 0, dS_4/dc = 0; S_3 = 0, S_4 = 41472
M4 (G2, factor (1 + c pi^2 w^2) on F_A^- in the singlet feed, not on P): dS_3/dc = 0, dS_4/dc = 0; S_3 = 0, S_4 = 4352


==> anc/numbers/deposit/N4req/n05_mutations.py <==
"""Mutations: each must change what it guards.
 M1  one off-diagonal color entry of SU(3) changed (and its partner, keeping dim-symmetry): the undeformed
     S_3 = 0 or the zero C_A^4 part of S_4 must fail in that group;
 M2  Born weight of the SU(3) 27 changed from 2(C_A - C_R/2) = -2 to -1: same;
 M3  pair weight l_+ put on the non-singlet positive channels only: the response of S_3, S_4 must be zero
     (the singlet weight is the only one that enters), so this mutation is a control that the response
     found in n03 comes from the singlet and not from elsewhere;
 M4  map factor c put on F_A^- (the adjoint wave) instead of on P: S_3, S_4 must not respond at first order.
"""
import copy
from fractions import Fraction as Fr

import sympy as sp

import n02_solver as S

groups = {g["group"]: g for g in S.load()}
c, lp = sp.symbols("c lp")
lines = []


def out(s):
    print(s); lines.append(s)


def s34(g, **kw):
    F, Pser, b1 = S.solve_sector(g, W=Fr(2), nmax=4, **kw)
    s3 = S.zeta2_part(S.S_series(Pser, b1, 3).get(-2, {}))
    s4 = S.zeta2_part(S.S_series(Pser, b1, 4).get(-4, {}))
    k = sp.Symbol("kap")
    return sp.expand(s3.subs(k, 1)), sp.expand(s4.subs(k, 1))


g = groups["SU(3)"]
CA = g["CA"]; Y = g["dAA"] - CA ** 4 / 24
b3, b4 = s34(g)
out(f"baseline SU(3): S_3 = {b3}, S_4 = {b4}  (3072 Y = {3072 * Y})")
# M1: entry [8s][10] and partner [10][8s] scaled by 1 + 1/7 (dim-symmetry kept)
g1 = copy.deepcopy(g)
ch = g1["chans"]
i8s = [i for i, x in enumerate(ch) if x["C"] == 3 and x["eps"] == 1][0]
i10 = [i for i, x in enumerate(ch) if x["C"] == 6][0]
g1["X"][i8s][i10] *= Fr(8, 7); g1["X"][i10][i8s] *= Fr(8, 7)
m3, m4 = s34(g1)
out(f"M1a (T[8s][10] and T[10][8s] times 8/7; this entry does not enter S at first order in zeta_2): S_3 = {m3}, S_4 = {m4}; changed: {m3 != b3 or m4 != b4}")
g1 = copy.deepcopy(g)
i8a = [i for i, x in enumerate(ch) if x["C"] == 3 and x["eps"] == -1][0]
i27 = [i for i, x in enumerate(ch) if x["C"] == 8][0]
g1["X"][i8a][i27] *= Fr(8, 7); g1["X"][i27][i8a] *= Fr(8, 7)
m3, m4 = s34(g1)
out(f"M1b (T[8a][27] and T[27][8a] times 8/7): S_3 = {m3}, S_4 = {m4}; changed: {m3 != b3 or m4 != b4}")
# M2: Born of the 27: solve with modified channel Casimir used only in b_R -> emulate by a custom run
g2 = copy.deepcopy(g)


# re-implementation for M2: temporarily patch the channel list with a fake Casimir in the Born only
import n02_solver as S2
src_solve = S2.solve_sector


def solve_sector_born(gg, idx, newb, nmax=4):
    CA_ = gg["CA"]; chs = gg["chans"]; T = gg["X"]; R = range(len(chs))
    s1 = [i for i, x in enumerate(chs) if x["C"] == 0][0]
    F = {r: {} for r in R}
    for r in R:
        b = 2 * (CA_ - chs[r]["C"] / 2) if r != idx else Fr(newb)
        F[r][1] = {-1: S.const(2 * b)}
    for n in range(2, nmax + 1):
        for r in R:
            t = chs[r]["eps"]
            prev = F[r][n - 1]
            rhs = S.sscal(S.sadd(S.sderiv(prev), S.smul(S.PHI[t], prev)), S.const(2 * chs[r]["C"]))
            lad = {}
            for k in range(1, n):
                lad = S.sadd(lad, S.smul(F[r][k], F[r][n - k]))
            feed = {}
            for rr in R:
                if T[r][rr] != 0:
                    feed = S.sadd(feed, S.sscal(F[rr][n - 1], S.const(T[r][rr])))
            feed = S.sscal(S.smul(S.PSI[t], feed), S.const(2))
            F[r][n] = S.sshift(S.sadd(rhs, lad, feed), -1)
    return F[s1], S.const(2 * CA_)


i27 = [i for i, x in enumerate(ch) if x["C"] == 8][0]
P2, b12 = solve_sector_born(g, i27, -1)
m3 = S.zeta2_part(S.S_series(P2, b12, 3).get(-2, {}))
m4 = S.zeta2_part(S.S_series(P2, b12, 4).get(-4, {}))
out(f"M2 (b_27 = -1 in place of -2): S_3 = {m3}, S_4 = {m4}; changed: {m3 != b3 or m4 != b4}")


# M3: l_+ on non-singlet positive channels only
def solve_sector_lnonsinglet(gg, nmax=4):
    CA_ = gg["CA"]; chs = gg["chans"]; T = gg["X"]; R = range(len(chs))
    s1 = [i for i, x in enumerate(chs) if x["C"] == 0][0]
    F = {r: {} for r in R}
    for r in R:
        F[r][1] = {-1: S.const(4 * (CA_ - chs[r]["C"] / 2))}
    for n in range(2, nmax + 1):
        for r in R:
            t = chs[r]["eps"]
            prev = F[r][n - 1]
            rhs = S.sscal(S.sadd(S.sderiv(prev), S.smul(S.PHI[t], prev)), S.const(2 * chs[r]["C"]))
            lad = {}
            for k in range(1, n):
                lad = S.sadd(lad, S.smul(F[r][k], F[r][n - k]))
            if t == 1 and r != s1:
                lad = S.sadd(lad, S.sscal(S.sshift(lad, 2), S.P(lp=1, p=2)))
            feed = {}
            for rr in R:
                if T[r][rr] != 0:
                    feed = S.sadd(feed, S.sscal(F[rr][n - 1], S.const(T[r][rr])))
            feed = S.sscal(S.smul(S.PSI[t], feed), S.const(2))
            F[r][n] = S.sshift(S.sadd(rhs, lad, feed), -1)
    return F, s1


for name in ("SU(3)", "G2"):
    F3, s1 = solve_sector_lnonsinglet(groups[name])
    P3 = F3[s1]
    b1 = S.const(2 * 2 * groups[name]["CA"])
    m3 = S.zeta2_part(S.S_series(P3, b1, 3).get(-2, {}))
    m4 = S.zeta2_part(S.S_series(P3, b1, 4).get(-4, {}))
    out(f"M3 ({name}, l_+ on the non-singlet positive channels only): dS_3/dl = {m3.coeff(lp, 1)}, "
        f"dS_4/dl = {m4.coeff(lp, 1)} (expected 0 at first order in zeta_2)")

# M4: factor (1 + c p^2 w^2) on F_A^- in the feed of the singlet
for name in ("SU(3)", "G2"):
    gg = groups[name]
    F4, Pser4, b14 = S.solve_sector(gg, W=Fr(2), nmax=4)
    chs = gg["chans"]
    ia = [i for i, x in enumerate(chs) if x["C"] == gg["CA"] and x["eps"] == -1][0]
    s1 = [i for i, x in enumerate(chs) if x["C"] == 0][0]
    # rebuild the singlet with the modified feed, keeping all other waves
    Fs = {1: F4[s1][1]}
    for n in range(2, 5):
        lad = {}
        for k in range(1, n):
            lad = S.sadd(lad, S.smul(Fs[k], Fs[n - k]))
        fa = S.sadd(F4[ia][n - 1], S.sscal(S.sshift(F4[ia][n - 1], 2), S.P(c=1, p=2)))
        feed = S.sscal(S.smul(S.PSI[1], S.sscal(fa, S.const(gg["X"][s1][ia]))), S.const(2))
        Fs[n] = S.sshift(S.sadd(lad, feed), -1)
    # strip the other deformation symbols present in F4 (set to zero) by evaluating at zero later
    b1 = S.const(4 * gg["CA"])
    m3 = S.zeta2_part(S.S_series(Fs, b1, 3).get(-2, {}))
    m4 = S.zeta2_part(S.S_series(Fs, b1, 4).get(-4, {}))
    zero = {sp.Symbol(v): 0 for v in S.VARS if v not in ("c", "kap", "p")}
    kk = sp.Symbol("kap")
    out(f"M4 ({name}, factor (1 + c pi^2 w^2) on F_A^- in the singlet feed, not on P): "
        f"dS_3/dc = {sp.expand(m3.subs(zero)).coeff(c, 1)}, dS_4/dc = {sp.expand(m4.subs(zero)).coeff(c, 1)}; "
        f"S_3 = {sp.expand(m3.subs(zero).subs(c, 0).subs(kk, 1))}, S_4 = {sp.expand(m4.subs(zero).subs(c, 0).subs(kk, 1))}")
open("n05_mutations.out", "w").write("\n".join(lines) + "\n")


==> anc/numbers/deposit/N4req/n06_born_scale.out <==
S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)  (same in all five: True)
S_4/zeta_2 = x C_A^4 + y Y with x = 24*W*(20*W**3*c - 20*W**3*lp - W**2*kap + 2*W*kap + 3*W - 6), y = 384*W*(W + 2)  (fits all five: True)
  at W = 2: x = 7680*(c - lp), y = 3072;  at W = 1 (Fippel-Kirschner weights): x = 24*(20*c + kap - 20*lp - 3), y = 1152


==> anc/numbers/deposit/N4req/n06_born_scale.py <==
"""S_3, S_4 with Born weights b_R = W (C_A - C_R/2) in every channel (W symbolic), kappa symbolic, c and l_+
symbolic; fit S_4 = x C_A^4 + y Y over SU(2), SU(3) and test on SU(4), SO(5), G2."""
import sympy as sp
import n02_solver as S
groups = S.load()
W, kap, c, lp = sp.symbols("W kap c lp")
zero = {sp.Symbol(v): 0 for v in S.VARS if v not in ("W", "kap", "c", "lp", "p")}
lines = []
res = {}
for g in groups:
    F, Pser, b1 = S.solve_sector(g, W=None, nmax=4)
    s3 = sp.expand(S.zeta2_part(S.S_series(Pser, b1, 3).get(-2, {})).subs(zero))
    s4 = sp.expand(S.zeta2_part(S.S_series(Pser, b1, 4).get(-4, {})).subs(zero))
    CA = sp.Rational(str(g["CA"])); Y = sp.Rational(str(g["dAA"] - g["CA"] ** 4 / 24))
    res[g["group"]] = (CA, Y, s3, s4)
x, y = sp.symbols("x y")
cols = {k: (v[0] ** 4, v[1]) for k, v in res.items()}
sol = sp.solve([cols[k][0] * x + cols[k][1] * y - res[k][3] for k in ("SU(2)", "SU(3)")], [x, y])
ok = all(sp.expand(cols[k][0] * sol[x] + cols[k][1] * sol[y] - res[k][3]) == 0 for k in res)
lines.append(f"S_3/(zeta_2 C_A^3) = {sp.factor(res['SU(3)'][2] / res['SU(3)'][0] ** 3)}  (same in all five: "
             f"{all(sp.expand(v[2] / v[0] ** 3 - res['SU(3)'][2] / res['SU(3)'][0] ** 3) == 0 for v in res.values())})")
lines.append(f"S_4/zeta_2 = x C_A^4 + y Y with x = {sp.factor(sol[x])}, y = {sp.factor(sol[y])}  (fits all five: {ok})")
lines.append(f"  at W = 2: x = {sp.factor(sol[x].subs(W, 2))}, y = {sp.factor(sol[y].subs(W, 2))};  at W = 1 (Fippel-Kirschner weights): "
             f"x = {sp.factor(sol[x].subs(W, 1))}, y = {sp.factor(sol[y].subs(W, 1))}")
for l in lines:
    print(l)
open("n06_born_scale.out", "w").write("\n".join(lines) + "\n")


==> anc/numbers/deposit/N4req/n07_normalization.out <==
(1) planar one and two loops
  M = 2: gamma_uni = -6 ahat + 24 ahat^2;  Delta - Delta_0 = 12 ahat + -48 ahat^2;  ratios -2, -2; Staudacher Table 2 (E0, E2) = ('6', '-12'), equal to (5.6): True
  M = 4: gamma_uni = -25/3 ahat + 925/27 ahat^2;  Delta - Delta_0 = 50/3 ahat + -1850/27 ahat^2;  ratios -2, -2; Staudacher Table 2 (E0, E2) = ('25/3', '-925/54'), equal to (5.6): True
  M = 6: gamma_uni = -49/5 ahat + 45619/1125 ahat^2;  Delta - Delta_0 = 98/5 ahat + -91238/1125 ahat^2;  ratios -2, -2
  M = 8: gamma_uni = -761/70 ahat + 138989861/3087000 ahat^2;  Delta - Delta_0 = 761/35 ahat + -138989861/1543500 ahat^2;  ratios -2, -2
  => Delta - Delta_0 = -2 gamma_uni at one and two loops, with the same coupling ahat = lambda/(16 pi^2); a rescaling of the coupling would give different ratios at the two orders.

(2) four-loop non-planar moments: KV (printed as (bracket) x 48/N^2) against FP gamma_l^{(1,4)} (shifts of Delta)
  KV j = 4 (x48): -17280*zeta5;  FP l = 2: -17280*zeta5;  equal: True;  one-loop at this spin: gamma_uni^(0) = -6, Delta shift = 12
  KV j = 6 (x48): 28000*zeta3/3 - 100000*zeta5/3 + 2800;  FP l = 4: 28000*zeta3/3 - 100000*zeta5/3 + 2800;  equal: True;  one-loop at this spin: gamma_uni^(0) = -25/3, Delta shift = 50/3
  KV j = 8 (x48): 85064*zeta3/5 - 230496*zeta5/5 + 132986/25;  FP l = 6: 85064*zeta3/5 - 230496*zeta5/5 + 132986/25;  equal: True;  one-loop at this spin: gamma_uni^(0) = -49/5, Delta shift = 98/5
  KV j = 10 (x48): 164142*zeta3/7 - 13898904*zeta5/245 + 220854227/29400;  FP l = 8: 164142*zeta3/7 - 13898904*zeta5/245 + 220854227/29400;  equal: True;  one-loop at this spin: gamma_uni^(0) = -761/70, Delta shift = 761/35

(3) large spin
  Gamma_cusp,np = -576*zeta3**2 - 1488*zeta6 g^8/N^2;  2 Gamma_np = -1152*zeta3**2 - 2976*zeta6
  KV eq. (43) x 48: -1152*zeta3**2 - 2976*zeta6;  equal to 2 Gamma_np: True;  equal to -Gamma_np (what gamma_uni = P would give): False
  one loop: Delta - Delta_0 = 8 S_1(M) g^2 -> 8 g^2 ln M = 2 Gamma^(1) ln M with Gamma^(1) = 4 g^2 (HKM (6.1): alpha_s N/pi); P = -4 S_1 g^2 -> -Gamma ln M

(4) chain to S
  gamma_KV,np -> 9216*g**8*zeta2/(N**2*omega**5);  P_np = -gamma/2 = -4608*g**8*zeta2/(N**2*omega**5);  S_np = -omega P_np = 4608*g**8*zeta2/(N**2*omega**4)
  mechanism: 3072 zeta2 Y a^4/omega^4 with Y = dAA/N_A - C_A^4/24 = 3*N**2/2 in SU(N), a = g^2/N: 4608*g**8*zeta2/(N**2*omega**4);  equal to S_np: True
  if gamma_KV were read as P (factor +1): S_np would be -9216 zeta2 g^8/(N^2 omega^4), i.e. -2 times the mechanism


==> anc/numbers/deposit/N4req/n07_normalization.py <==
"""N4_REQUESTS (b): the normalization gamma_KV = -2P, checked with exact rationals.

(1) Planar one and two loops, from two sources:
    Kotikov-Lipatov hep-ph/0208220 (c6), eqs. (55), (68), (70), (71): gamma_uni(j) = ahat(-4 S_1(j-2)) + ahat^2 16 Q(j-2),
      Q = (S_3 + S_-3)/2 + S_1 (S_2 + S_-2) - S_-2,1, ahat = g^2 N_c/(16 pi^2) (DRED);
    Staudacher hep-th/0412188 (c6), eq. (5.6) [label klov] and Table 2 (Bethe-ansatz values):
      Delta - Delta_0 = g_S^2 E_0 + g_S^4 E_2, g_S^2 = lambda/(8 pi^2) = 2 ahat,
      E_0 = 4 S_1, E_2 = -4 (S_3 + S_-3 - 2 S_-2,1 + 2 S_1 (S_2 + S_-2)); Table 2: M = 2 (6, -12), M = 4 (25/3, -925/54).
    Test: Delta - Delta_0 = -2 gamma_uni at order ahat and ahat^2, at M = 2, 4, 6, 8.
(2) Four loops, non-planar: arXiv:2103.16420 eqs. (9)-(11) and the j = 10 value (TeX label guniM10),
    against Fleury-Pereira 1910.09428 (c3), gamma_l^{(1,4)}, defined by Delta(l) = Delta^(0) + sum a^l N^-2g gamma^{(g,l)}.
(3) Large spin: 2 Gamma_cusp,np from Henn-Korchemsky-Mistlberger 1911.10174 eq. (1.1)/(6.1), with alpha_s N/pi = 4 g^2,
    against (48/N^2)(-24 zeta_3^2 - 62 zeta_6), KV eq. (43).
(4) The chain from KV eq. (45) to S, and the mechanism's 3072 Y in SU(N).
"""
from fractions import Fraction as Fr

import sympy as sp


def hs(idx, M):
    """nested harmonic sum S_{a1,...,ak}(M), standard definition (sign(a)^m / m^|a|)."""
    if not idx:
        return Fr(1)
    a = idx[0]
    tot = Fr(0)
    for m in range(1, M + 1):
        s = (1 if a > 0 else (-1) ** m)
        tot += Fr(s, m ** abs(a)) * hs(idx[1:], m)
    return tot


lines = []


def out(s):
    print(s); lines.append(s)


out("(1) planar one and two loops")
table2 = {2: (Fr(6), Fr(-12)), 4: (Fr(25, 3), Fr(-925, 54))}
for M in (2, 4, 6, 8):
    gLLA = -4 * hs([1], M)
    Q = (hs([3], M) + hs([-3], M)) / 2 + hs([1], M) * (hs([2], M) + hs([-2], M)) - hs([-2, 1], M)
    gNLO = 16 * Q
    E0 = 4 * hs([1], M)
    E2 = -4 * (hs([3], M) + hs([-3], M) - 2 * hs([-2, 1], M) + 2 * hs([1], M) * (hs([2], M) + hs([-2], M)))
    d1, d2 = 2 * E0, 4 * E2            # Delta - Delta_0 in units of ahat, ahat^2
    t2 = ""
    if M in table2:
        t2 = f"; Staudacher Table 2 (E0, E2) = {tuple(str(x) for x in table2[M])}, equal to (5.6): {(E0, E2) == table2[M]}"
    out(f"  M = {M}: gamma_uni = {gLLA} ahat + {gNLO} ahat^2;  Delta - Delta_0 = {d1} ahat + {d2} ahat^2;  "
        f"ratios {d1 / gLLA}, {d2 / gNLO}{t2}")
out("  => Delta - Delta_0 = -2 gamma_uni at one and two loops, with the same coupling ahat = lambda/(16 pi^2);"
    " a rescaling of the coupling would give different ratios at the two orders.")

out("")
out("(2) four-loop non-planar moments: KV (printed as (bracket) x 48/N^2) against FP gamma_l^{(1,4)} (shifts of Delta)")
z3, z5 = sp.symbols("zeta3 zeta5")
KV = {4: -360 * z5,
      6: sp.Rational(25, 9) * (21 + 70 * z3 - 250 * z5),
      8: sp.Rational(49, 600) * (1357 + 4340 * z3 - 11760 * z5),
      10: sp.Rational(220854227, 1411200) + sp.Rational(27357, 56) * z3 - sp.Rational(579121, 490) * z5}
FP = {2: -17280 * z5,
      4: 2800 + sp.Rational(28000, 3) * z3 - sp.Rational(100000, 3) * z5,
      6: sp.Rational(132986, 25) + sp.Rational(85064, 5) * z3 - sp.Rational(230496, 5) * z5,
      8: sp.Rational(220854227, 29400) + sp.Rational(164142, 7) * z3 - sp.Rational(13898904, 245) * z5}
for j in (4, 6, 8, 10):
    kv48 = sp.expand(48 * KV[j])
    fp = FP[j - 2]
    out(f"  KV j = {j} (x48): {kv48};  FP l = {j - 2}: {fp};  equal: {sp.expand(kv48 - fp) == 0};"
        f"  one-loop at this spin: gamma_uni^(0) = {-4 * hs([1], j - 2)}, Delta shift = {8 * hs([1], j - 2)}")

out("")
out("(3) large spin")
z6, pi = sp.symbols("zeta6 pi")
# HKM eq. (1.1): Gamma|_{alpha_s^4} = -(alpha_s N/pi)^4 [73 pi^6/20160 + zeta3^2/8 + (1/N^2)(31 pi^6/5040 + 9 zeta3^2/4)]
# alpha_s N/pi = g_YM^2 N/(4 pi^2) = 4 g^2 ; pi^6 = 945 zeta6
np_part = -(4 ** 4) * (sp.Rational(31, 5040) * 945 * z6 + sp.Rational(9, 4) * z3 ** 2)
out(f"  Gamma_cusp,np = {sp.expand(np_part)} g^8/N^2;  2 Gamma_np = {sp.expand(2 * np_part)}")
kv43 = sp.expand(48 * (-24 * z3 ** 2 - 62 * z6))
out(f"  KV eq. (43) x 48: {kv43};  equal to 2 Gamma_np: {sp.expand(kv43 - 2 * np_part) == 0};  equal to -Gamma_np "
    f"(what gamma_uni = P would give): {sp.expand(kv43 + np_part) == 0}")
out("  one loop: Delta - Delta_0 = 8 S_1(M) g^2 -> 8 g^2 ln M = 2 Gamma^(1) ln M with Gamma^(1) = 4 g^2 (HKM (6.1): alpha_s N/pi);"
    " P = -4 S_1 g^2 -> -Gamma ln M")

out("")
out("(4) chain to S")
N, g, a, w, z2 = sp.symbols("N g a omega zeta2", positive=True)
gam_np = 48 / N ** 2 * 192 * z2 / w ** 5 * g ** 8          # leading term of KV eq. (45) times 48/N^2
P_np = -gam_np / 2
S_np = sp.expand(-w * P_np)
out(f"  gamma_KV,np -> {gam_np};  P_np = -gamma/2 = {sp.simplify(P_np)};  S_np = -omega P_np = {S_np}")
Y = sp.Rational(1, 24) * N ** 2 * (N ** 2 + 36) - N ** 4 / 24
mech = sp.expand(3072 * z2 * Y * a ** 4 / w ** 4)
out(f"  mechanism: 3072 zeta2 Y a^4/omega^4 with Y = dAA/N_A - C_A^4/24 = {sp.expand(Y)} in SU(N), a = g^2/N: "
    f"{sp.simplify(mech.subs(a, g ** 2 / N))};  equal to S_np: {sp.simplify(mech.subs(a, g ** 2 / N) - S_np) == 0}")
out("  if gamma_KV were read as P (factor +1): S_np would be -9216 zeta2 g^8/(N^2 omega^4), i.e. -2 times the mechanism")
open("n07_normalization.out", "w").write("\n".join(lines) + "\n")


==> anc/numbers/deposit/N4req/n08_b8a_sign.out <==
SU(2): b_8a^- = +C_A: S_2..S_5 = [-96, 0, 18432, -466944];  b_8a^- = -C_A: [96, 0, 18432, -761856];  -38912 C_A Y = -466944
SU(3): b_8a^- = +C_A: S_2..S_5 = [-216, 0, 41472, -1575936];  b_8a^- = -C_A: [216, 0, 41472, -2571264];  -38912 C_A Y = -1575936
SU(4): b_8a^- = +C_A: S_2..S_5 = [-384, 0, 73728, -3735552];  b_8a^- = -C_A: [384, 0, 73728, -6094848];  -38912 C_A Y = -3735552
SO(5): b_8a^- = +C_A: S_2..S_5 = [-54, 0, 2808, -53352];  b_8a^- = -C_A: [54, 0, 2808, -87048];  -38912 C_A Y = -53352
G2: b_8a^- = +C_A: S_2..S_5 = [-96, 0, 4352, -330752/3];  b_8a^- = -C_A: [96, 0, 4352, -539648/3];  -38912 C_A Y = -330752/3


==> anc/numbers/deposit/N4req/n08_b8a_sign.py <==
"""Sign of b_8a^- (antisymmetric adjoint, negative signature): S_3, S_4, S_5 with b_8a^- = +C_A (derived) and -C_A."""
from fractions import Fraction as Fr
import sympy as sp
import n02_solver as S
lines = []
for g in S.load():
    CA = g["CA"]; ch = g["chans"]; T = g["X"]; R = range(len(ch))
    s1 = [i for i, x in enumerate(ch) if x["C"] == 0][0]
    ia = [i for i, x in enumerate(ch) if x["C"] == CA and x["eps"] == -1][0]
    vals = {}
    for sgn in (1, -1):
        F = {r: {} for r in R}
        for r in R:
            b = 2 * (CA - ch[r]["C"] / 2) * (sgn if r == ia else 1)
            F[r][1] = {-1: S.const(2 * b)}
        for n in range(2, 6):
            for r in R:
                t = ch[r]["eps"]; prev = F[r][n - 1]
                rhs = S.sscal(S.sadd(S.sderiv(prev), S.smul(S.PHI[t], prev)), S.const(2 * ch[r]["C"]))
                lad = {}
                for k in range(1, n):
                    lad = S.sadd(lad, S.smul(F[r][k], F[r][n - k]))
                feed = {}
                for rr in R:
                    if T[r][rr] != 0:
                        feed = S.sadd(feed, S.sscal(F[rr][n - 1], S.const(T[r][rr])))
                feed = S.sscal(S.smul(S.PSI[t], feed), S.const(2))
                F[r][n] = S.sshift(S.sadd(rhs, lad, feed), -1)
        b1 = S.const(4 * CA)
        vals[sgn] = [S.zeta2_part(S.S_series(F[s1], b1, n).get(4 - 2 * n, {})) for n in (2, 3, 4, 5)]
    Y = g["dAA"] - CA ** 4 / 24
    line = (f"{g['group']}: b_8a^- = +C_A: S_2..S_5 = {vals[1]};  b_8a^- = -C_A: {vals[-1]};  "
            f"-38912 C_A Y = {-38912 * CA * Y}")
    print(line); lines.append(line)
open("n08_b8a_sign.out", "w").write("\n".join(lines) + "\n")


==> anc/numbers/deposit/P03/p03_color.json <==
[
 {
  "name": "SU(2)",
  "d": 2,
  "NA": 3,
  "CF": "3/4",
  "CA": "2",
  "dFA_NR": "5/8",
  "dAA_NA": "20/3",
  "dFA_NR_float": 0.625,
  "dAA_NA_float": 6.666666666666667,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "3/4"
   },
   {
    "C": "2",
    "dim": "3",
    "b": "-1/4"
   }
  ],
  "T": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ]
 },
 {
  "name": "SU(3)",
  "d": 3,
  "NA": 8,
  "CF": "4/3",
  "CA": "3",
  "dFA_NR": "5/2",
  "dAA_NA": "135/8",
  "dFA_NR_float": 2.5,
  "dAA_NA_float": 16.875,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "4/3"
   },
   {
    "C": "3",
    "dim": "8",
    "b": "-1/6"
   }
  ],
  "T": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ]
 },
 {
  "name": "SU(4)",
  "d": 4,
  "NA": 15,
  "CF": "15/8",
  "CA": "4",
  "dFA_NR": "55/8",
  "dAA_NA": "104/3",
  "dFA_NR_float": 6.875,
  "dAA_NA_float": 34.666666666666664,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "15/8"
   },
   {
    "C": "4",
    "dim": "15",
    "b": "-1/8"
   }
  ],
  "T": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ]
 },
 {
  "name": "SU(5)",
  "d": 5,
  "NA": 24,
  "CF": "12/5",
  "CA": "5",
  "dFA_NR": "31/2",
  "dAA_NA": "1525/24",
  "dFA_NR_float": 15.5,
  "dAA_NA_float": 63.541666666666664,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "12/5"
   },
   {
    "C": "5",
    "dim": "24",
    "b": "-1/10"
   }
  ],
  "T": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ]
 },
 {
  "name": "SU(6)",
  "d": 6,
  "NA": 35,
  "CF": "35/12",
  "CA": "6",
  "dFA_NR": "245/8",
  "dAA_NA": "108",
  "dFA_NR_float": 30.625,
  "dAA_NA_float": 108.0,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "35/12"
   },
   {
    "C": "6",
    "dim": "35",
    "b": "-1/12"
   }
  ],
  "T": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ]
 },
 {
  "name": "SO(5)",
  "d": 5,
  "NA": 10,
  "CF": "1",
  "CA": "3/2",
  "dFA_NR": "3/16",
  "dAA_NA": "9/8",
  "dFA_NR_float": 0.1875,
  "dAA_NA_float": 1.125,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "1"
   },
   {
    "C": "3/2",
    "dim": "10",
    "b": "1/4"
   },
   {
    "C": "5/2",
    "dim": "14",
    "b": "-1/4"
   }
  ],
  "T": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ]
 },
 {
  "name": "SO(6)",
  "d": 6,
  "NA": 15,
  "CF": "5/4",
  "CA": "2",
  "dFA_NR": "5/12",
  "dAA_NA": "13/6",
  "dFA_NR_float": 0.4166666666666667,
  "dAA_NA_float": 2.1666666666666665,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "5/4"
   },
   {
    "C": "2",
    "dim": "15",
    "b": "1/4"
   },
   {
    "C": "3",
    "dim": "20",
    "b": "-1/4"
   }
  ],
  "T": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ]
 },
 {
  "name": "SO(7)",
  "d": 7,
  "NA": 21,
  "CF": "3/2",
  "CA": "5/2",
  "dFA_NR": "55/64",
  "dAA_NA": "695/192",
  "dFA_NR_float": 0.859375,
  "dAA_NA_float": 3.6197916666666665,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "3/2"
   },
   {
    "C": "5/2",
    "dim": "21",
    "b": "1/4"
   },
   {
    "C": "7/2",
    "dim": "27",
    "b": "-1/4"
   }
  ],
  "T": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ]
 },
 {
  "name": "SO(8)",
  "d": 8,
  "NA": 28,
  "CF": "7/4",
  "CA": "3",
  "dFA_NR": "105/64",
  "dAA_NA": "45/8",
  "dFA_NR_float": 1.640625,
  "dAA_NA_float": 5.625,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": "28",
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": "35",
    "b": "-1/4"
   }
  ],
  "T": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ]
 },
 {
  "name": "Sp(4)",
  "d": 4,
  "NA": 10,
  "CF": "5/4",
  "CA": "3",
  "dFA_NR": "165/64",
  "dAA_NA": "18",
  "dFA_NR_float": 2.578125,
  "dAA_NA_float": 18.0,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "5/4"
   },
   {
    "C": "3",
    "dim": "10",
    "b": "-1/4"
   },
   {
    "C": "2",
    "dim": "5",
    "b": "1/4"
   }
  ],
  "T": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/4",
    "0",
    "-3/4"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ]
 },
 {
  "name": "Sp(6)",
  "d": 6,
  "NA": 21,
  "CF": "7/4",
  "CA": "4",
  "dFA_NR": "175/24",
  "dAA_NA": "235/6",
  "dFA_NR_float": 7.291666666666667,
  "dAA_NA_float": 39.166666666666664,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "7/4"
   },
   {
    "C": "4",
    "dim": "21",
    "b": "-1/4"
   },
   {
    "C": "3",
    "dim": "14",
    "b": "1/4"
   }
  ],
  "T": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ]
 },
 {
  "name": "Sp(8)",
  "d": 8,
  "NA": 36,
  "CF": "9/4",
  "CA": "5",
  "dFA_NR": "1065/64",
  "dAA_NA": "1795/24",
  "dFA_NR_float": 16.640625,
  "dAA_NA_float": 74.79166666666667,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "9/4"
   },
   {
    "C": "5",
    "dim": "36",
    "b": "-1/4"
   },
   {
    "C": "4",
    "dim": "27",
    "b": "1/4"
   }
  ],
  "T": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-5/2",
    "0"
   ]
  ]
 },
 {
  "name": "G2",
  "d": 7,
  "NA": 14,
  "CF": "1",
  "CA": "2",
  "dFA_NR": "5/12",
  "dAA_NA": "25/12",
  "dFA_NR_float": 0.4166666666666667,
  "dAA_NA_float": 2.083333333333333,
  "channels": [
   {
    "C": "0",
    "dim": "1",
    "b": "1"
   },
   {
    "C": "2",
    "dim": "14",
    "b": "0"
   },
   {
    "C": "1",
    "dim": "7",
    "b": "1/2"
   },
   {
    "C": "7/3",
    "dim": "27",
    "b": "-1/6"
   }
  ],
  "T": [
   [
    "0",
    "-2",
    "0",
    "0"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "0",
    "-4/9",
    "-7/18",
    "0"
   ]
  ]
 }
]

==> anc/numbers/deposit/P03/p03_color.log <==
SU(2): d=2 N_A=3 C_F=3/4 C_A=2 dFA/N_R=5/8 (0.625000000000) dAA/N_A=20/3 (6.666666666667)
   channels (C_R, dim, b_R): [('0', '1', '3/4'), ('2', '3', '-1/4')]
   T_rc = [['0', '-3/2'], ['-1/2', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SU(3): d=3 N_A=8 C_F=4/3 C_A=3 dFA/N_R=5/2 (2.500000000000) dAA/N_A=135/8 (16.875000000000)
   channels (C_R, dim, b_R): [('0', '1', '4/3'), ('3', '8', '-1/6')]
   T_rc = [['0', '-8/3'], ['-1/3', '-5/6']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SU(4): d=4 N_A=15 C_F=15/8 C_A=4 dFA/N_R=55/8 (6.875000000000) dAA/N_A=104/3 (34.666666666667)
   channels (C_R, dim, b_R): [('0', '1', '15/8'), ('4', '15', '-1/8')]
   T_rc = [['0', '-15/4'], ['-1/4', '-3/2']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SU(5): d=5 N_A=24 C_F=12/5 C_A=5 dFA/N_R=31/2 (15.500000000000) dAA/N_A=1525/24 (63.541666666667)
   channels (C_R, dim, b_R): [('0', '1', '12/5'), ('5', '24', '-1/10')]
   T_rc = [['0', '-24/5'], ['-1/5', '-21/10']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SU(6): d=6 N_A=35 C_F=35/12 C_A=6 dFA/N_R=245/8 (30.625000000000) dAA/N_A=108 (108.000000000000)
   channels (C_R, dim, b_R): [('0', '1', '35/12'), ('6', '35', '-1/12')]
   T_rc = [['0', '-35/6'], ['-1/6', '-8/3']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SO(5): d=5 N_A=10 C_F=1 C_A=3/2 dFA/N_R=3/16 (0.187500000000) dAA/N_A=9/8 (1.125000000000)
   channels (C_R, dim, b_R): [('0', '1', '1'), ('3/2', '10', '1/4'), ('5/2', '14', '-1/4')]
   T_rc = [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SO(6): d=6 N_A=15 C_F=5/4 C_A=2 dFA/N_R=5/12 (0.416666666667) dAA/N_A=13/6 (2.166666666667)
   channels (C_R, dim, b_R): [('0', '1', '5/4'), ('2', '15', '1/4'), ('3', '20', '-1/4')]
   T_rc = [['0', '-5/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-1', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SO(7): d=7 N_A=21 C_F=3/2 C_A=5/2 dFA/N_R=55/64 (0.859375000000) dAA/N_A=695/192 (3.619791666667)
   channels (C_R, dim, b_R): [('0', '1', '3/2'), ('5/2', '21', '1/4'), ('7/2', '27', '-1/4')]
   T_rc = [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
SO(8): d=8 N_A=28 C_F=7/4 C_A=3 dFA/N_R=105/64 (1.640625000000) dAA/N_A=45/8 (5.625000000000)
   channels (C_R, dim, b_R): [('0', '1', '7/4'), ('3', '28', '1/4'), ('4', '35', '-1/4')]
   T_rc = [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
Sp(4): d=4 N_A=10 C_F=5/4 C_A=3 dFA/N_R=165/64 (2.578125000000) dAA/N_A=18 (18.000000000000)
   channels (C_R, dim, b_R): [('0', '1', '5/4'), ('3', '10', '-1/4'), ('2', '5', '1/4')]
   T_rc = [['0', '-5/2', '0'], ['-1/4', '0', '-3/4'], ['0', '-3/2', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
Sp(6): d=6 N_A=21 C_F=7/4 C_A=4 dFA/N_R=175/24 (7.291666666667) dAA/N_A=235/6 (39.166666666667)
   channels (C_R, dim, b_R): [('0', '1', '7/4'), ('4', '21', '-1/4'), ('3', '14', '1/4')]
   T_rc = [['0', '-7/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-2', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
Sp(8): d=8 N_A=36 C_F=9/4 C_A=5 dFA/N_R=1065/64 (16.640625000000) dAA/N_A=1795/24 (74.791666666667)
   channels (C_R, dim, b_R): [('0', '1', '9/4'), ('5', '36', '-1/4'), ('4', '27', '1/4')]
   T_rc = [['0', '-9/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-5/2', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)
G2: d=7 N_A=14 C_F=1 C_A=2 dFA/N_R=5/12 (0.416666666667) dAA/N_A=25/12 (2.083333333333)
   channels (C_R, dim, b_R): [('0', '1', '1'), ('2', '14', '0'), ('1', '7', '1/2'), ('7/3', '27', '-1/6')]
   T_rc = [['0', '-2', '0', '0'], ['-1/7', '0', '0', '-6/7'], ['0', '0', '0', '-3/2'], ['0', '-4/9', '-7/18', '0']]
   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)

Comparison with HOME/.claude/math-tools.md reference values:
  SU(3): got ('4/3', '3', '5/2', '135/8') ref ('4/3', '3', '5/2', '135/8') -> OK
  SO(5): got ('1', '3/2', '3/16', '9/8') ref ('1', '3/2', '3/16', '9/8') -> OK
  SO(7): got ('3/2', '5/2', '55/64', '695/192') ref ('3/2', '5/2', '55/64', '695/192') -> OK
  Sp(4): got ('5/4', '3', '165/64', '18') ref ('5/4', '3', '165/64', '18') -> OK
  G2: got ('1', '2', '5/12', '25/12') ref ('1', '2', '5/12', '25/12') -> OK

SU(N) closed forms:
  SU(2): dFA/N_R True, dAA/N_A True, T_rc = [[0,-(N^2-1)/N],[-1/N,-(N^2-4)/(2N)]] True
  SU(3): dFA/N_R True, dAA/N_A True, T_rc = [[0,-(N^2-1)/N],[-1/N,-(N^2-4)/(2N)]] True
  SU(4): dFA/N_R True, dAA/N_A True, T_rc = [[0,-(N^2-1)/N],[-1/N,-(N^2-4)/(2N)]] True
  SU(5): dFA/N_R True, dAA/N_A True, T_rc = [[0,-(N^2-1)/N],[-1/N,-(N^2-4)/(2N)]] True
  SU(6): dFA/N_R True, dAA/N_A True, T_rc = [[0,-(N^2-1)/N],[-1/N,-(N^2-4)/(2N)]] True


==> anc/numbers/deposit/P03/p03_color.py <==
#!/usr/bin/env python3
"""P-03, engine 1 (Python, exact rationals): t-channel color data of the quark-antiquark pair.

Written for P-03 on 30 Sep 2026; imports nothing from the project.

For each group and representation V (T_F = 1/2 in V):
  * a basis X_b of the Lie algebra in V (integer matrices), metric G_bc = tr(X_b X_c),
    h = G^{-1}/2, so that sum_a t^a (x) t^a = sum_bc h_bc X_b (x) X_c;
  * the operators on End(V (x) Vbar): the t-channel pair (legs 1 = V, 3 = Vbar) acts from the right,
    the other pair (legs 2, 4) from the left;
  * the t-channel Casimir C_in, its eigenvalues C_R, the projectors P_R (polynomials in C_in);
  * T_rc = T_1.T_2 - T_1.T_4 in the basis P_R, [T]_{RR'} = tr(P_R T_rc(P_R')) / dim R;
  * b_R = C_F - C_R/2;
  * checks: T_s^2 + T_t^2 + T_u^2 = 4 C_F, T_rc(P) in span(P), dim R [T]_RR' = dim R' [T]_R'R,
    singlet row = (0, -2C_F at the adjoint, 0 elsewhere).
The quartic invariants d_F^abcd d_A^abcd / N_R and d_A^abcd d_A^abcd / N_A are computed in floating
point from the same generators and rationalized (denominator below 10^5), then compared with the
reference values of HOME/.claude/math-tools.md where those exist.
Output: p03_color.json.
"""
import json, sys, itertools
from fractions import Fraction as Fr
import numpy as np
import sympy as sp
from sympy.combinatorics import Permutation

# ---------------------------------------------------------------- sparse matrices (dict of dicts)
def smat(dense):
    M = {}
    for i, row in enumerate(dense):
        r = {j: Fr(v) for j, v in enumerate(row) if v != 0}
        if r:
            M[i] = r
    return M

def smul(A, B):
    C = {}
    for i, row in A.items():
        acc = {}
        for k, a in row.items():
            rb = B.get(k)
            if rb:
                for j, b in rb.items():
                    acc[j] = acc.get(j, 0) + a * b
        acc = {j: v for j, v in acc.items() if v != 0}
        if acc:
            C[i] = acc
    return C

def sadd(A, B, ca=1, cb=1):
    C = {}
    for M, c in ((A, ca), (B, cb)):
        if c == 0:
            continue
        for i, row in M.items():
            r = C.setdefault(i, {})
            for j, v in row.items():
                r[j] = r.get(j, 0) + c * v
    return {i: {j: v for j, v in r.items() if v != 0} for i, r in C.items() if any(v != 0 for v in r.values())}

def sscale(A, c):
    return {i: {j: c * v for j, v in r.items()} for i, r in A.items()} if c != 0 else {}

def strace(A):
    return sum(r.get(i, 0) for i, r in A.items())

def seye(n, c=1):
    return {i: {i: Fr(c)} for i in range(n)}

def sT(A):
    C = {}
    for i, r in A.items():
        for j, v in r.items():
            C.setdefault(j, {})[i] = v
    return C

def kron_left(X, d):   # X (x) 1 on V (x) Vbar, index (i, j) -> i*d + j
    M = {}
    for i, r in X.items():
        for k, v in r.items():
            for j in range(d):
                M.setdefault(i * d + j, {})[k * d + j] = v
    return M

def kron_right(X, d):  # 1 (x) X
    M = {}
    for j, r in X.items():
        for l, v in r.items():
            for i in range(d):
                M.setdefault(i * d + j, {})[i * d + l] = v
    return M

def sequal(A, B):
    return not sadd(A, B, 1, -1)

# ---------------------------------------------------------------- groups
def E(d, i, j):
    m = [[0] * d for _ in range(d)]
    m[i][j] = 1
    return m

def su_basis(N):
    B = []
    for i in range(N):
        for j in range(N):
            if i != j:
                B.append(E(N, i, j))
    for k in range(N - 1):
        m = [[0] * N for _ in range(N)]
        m[k][k] = 1
        m[k + 1][k + 1] = -1
        B.append(m)
    return B

def so_basis(N):
    B = []
    for i in range(N):
        for j in range(i + 1, N):
            m = [[0] * N for _ in range(N)]
            m[i][j] = 1
            m[j][i] = -1
            B.append(m)
    return B

def sp_basis(n):  # Sp(2n) fundamental, X^T J + J X = 0, J = [[0, 1], [-1, 0]]
    d = 2 * n
    B = []
    for i in range(n):
        for j in range(n):
            m = [[0] * d for _ in range(d)]
            m[i][j] = 1
            m[n + j][n + i] = -1
            B.append(m)
    for i in range(n):
        for j in range(i, n):
            m = [[0] * d for _ in range(d)]
            m[i][n + j] = 1
            m[j][n + i] = 1
            B.append(m)
            m = [[0] * d for _ in range(d)]
            m[n + i][j] = 1
            m[n + j][i] = 1
            B.append(m)
    return B

def g2_basis():
    """G2 in its 7: the subalgebra of so(7) annihilating a G2 3-form."""
    # phi = e123 + e145 + e167 + e246 - e257 - e347 - e356 (1-based)
    terms = [((1, 2, 3), 1), ((1, 4, 5), 1), ((1, 6, 7), 1), ((2, 4, 6), 1),
             ((2, 5, 7), -1), ((3, 4, 7), -1), ((3, 5, 6), -1)]
    phi = {}
    for (i, j, k), s in terms:
        for p in itertools.permutations(range(3)):
            idx = tuple((i, j, k)[q] - 1 for q in p)
            sign = Permutation(list(p)).signature()
            phi[idx] = s * sign
    so7 = so_basis(7)
    nb = len(so7)
    # (X.phi)_{abc} = sum_l X_{la}... use X acting on vectors: (X.phi)(u,v,w) = -phi(Xu,v,w)-phi(u,Xv,w)-phi(u,v,Xw)
    rows = []
    for a, b, c in itertools.combinations(range(7), 3):
        row = []
        for X in so7:
            val = 0
            for l in range(7):
                val += X[l][a] * phi.get((l, b, c), 0) + X[l][b] * phi.get((a, l, c), 0) + X[l][c] * phi.get((a, b, l), 0)
            row.append(val)
        rows.append(row)
    Msp = sp.Matrix(rows)
    ns = Msp.nullspace()
    B = []
    for v in ns:
        v = v * sp.ilcm(*[sp.fraction(x)[1] for x in v])
        m = [[0] * 7 for _ in range(7)]
        for coef, X in zip(v, so7):
            for i in range(7):
                for j in range(7):
                    m[i][j] += int(coef) * X[i][j]
        B.append(m)
    return B

GROUPS = [("SU(2)", "su", 2), ("SU(3)", "su", 3), ("SU(4)", "su", 4), ("SU(5)", "su", 5), ("SU(6)", "su", 6),
          ("SO(5)", "so", 5), ("SO(6)", "so", 6), ("SO(7)", "so", 7), ("SO(8)", "so", 8),
          ("Sp(4)", "sp", 2), ("Sp(6)", "sp", 3), ("Sp(8)", "sp", 4), ("G2", "g2", 7)]

def basis_for(kind, n):
    if kind == "su":
        return su_basis(n)
    if kind == "so":
        return so_basis(n)
    if kind == "sp":
        return sp_basis(n)
    if kind == "g2":
        return g2_basis()

# ---------------------------------------------------------------- invariants in floating point
def float_invariants(Xs, d):
    X = np.array(Xs, dtype=float)                   # (nb, d, d)
    nb = X.shape[0]
    G = np.einsum('aij,bji->ab', X, X)
    h = np.linalg.inv(G) / 2.0
    # structure constants: [X_b, X_c] = sum_e f[b,c,e] X_e
    comm = np.einsum('bij,cjk->bcik', X, X) - np.einsum('cij,bjk->bcik', X, X)
    tr = np.einsum('gij,bcji->bcg', X, comm)        # tr(X_g [X_b, X_c])
    f = np.einsum('bcg,ge->bce', tr, np.linalg.inv(G))
    ad = np.transpose(f, (0, 2, 1))                 # ad[b][e][c] = f[b,c,e]
    def str4(R):
        n = R.shape[0]
        M2 = np.einsum('aij,bjk->abik', R, R).reshape(n * n, -1)
        M2T = np.einsum('abik->abki', np.einsum('aij,bjk->abik', R, R)).reshape(n * n, -1)
        T4 = (M2 @ M2T.T).reshape(n, n, n, n)       # tr(R_a R_b R_c R_d)
        S = np.zeros_like(T4)
        for p in itertools.permutations((1, 2, 3)):
            S += np.transpose(T4, (0,) + p)
        return S / 6.0
    DF = str4(X)
    DA = str4(ad)
    def raise_all(D):
        for _ in range(4):
            D = np.tensordot(D, h, axes=([0], [0]))
        return D
    DFr = raise_all(DF)
    dFdA = float(np.sum(DFr * DA))
    DAr = raise_all(DA)
    dAdA = float(np.sum(DAr * DA))
    CA = float(np.einsum('bc,bij,cjk->ik', h, ad, ad)[0, 0])
    return dFdA, dAdA, CA

def rat(x, den=100000):
    return Fr(x).limit_denominator(den)

# ---------------------------------------------------------------- channel data
def channel_data(name, kind, n, log):
    Xd = basis_for(kind, n)
    d = len(Xd[0])
    nb = len(Xd)
    Xs = [smat(m) for m in Xd]
    G = sp.Matrix(nb, nb, lambda b, c: sum(Fr(Xd[b][i][j]) * Fr(Xd[c][j][i]) for i in range(d) for j in range(d)))
    Gi = G.inv()
    h = {}
    for b in range(nb):
        for c in range(nb):
            v = Gi[b, c]
            if v != 0:
                h[(b, c)] = Fr(int(sp.fraction(v)[0]), int(sp.fraction(v)[1])) / 2
    # C_F
    CFm = {}
    for (b, c), v in h.items():
        CFm = sadd(CFm, smul(Xs[b], Xs[c]), 1, v)
    CF = CFm[0][0]
    assert sequal(CFm, seye(d, CF)), "C_F not scalar"
    Xbar = [sscale(sT(X), -1) for X in Xs]
    L = [kron_left(X, d) for X in Xs]          # X (x) 1
    R = [kron_right(Xb, d) for Xb in Xbar]     # 1 (x) Xbar
    Y = [sadd(L[b], R[b]) for b in range(nb)]
    D2 = d * d
    Cin = {}
    for (b, c), v in h.items():
        Cin = sadd(Cin, smul(Y[b], Y[c]), 1, v)
    # minimal polynomial of Cin by Krylov on an integer vector
    vec = {i: {0: Fr((7 * i * i + 3 * i + 1) % 11 - 5)} for i in range(D2)}
    vec = {i: r for i, r in vec.items() if r[0] != 0}
    kry = [vec]
    for k in range(8):
        kry.append(smul(Cin, kry[-1]))
    def col(v):
        return [v.get(i, {}).get(0, 0) for i in range(D2)]
    lam = sp.symbols('lam')
    for m in range(1, 8):
        A = sp.Matrix([col(kry[k]) for k in range(m + 1)]).T
        ns = A.nullspace()
        if ns:
            cfs = ns[0]
            poly = sp.Poly(sum(cfs[k] * lam ** k for k in range(m + 1)), lam)
            break
    roots = sp.roots(poly)
    eig = sorted([Fr(int(sp.fraction(r)[0]), int(sp.fraction(r)[1])) for r in roots])
    assert all(mult == 1 for mult in roots.values())
    # exact check prod (Cin - lam_i) = 0
    Pm = seye(D2)
    for e in eig:
        Pm = smul(Pm, sadd(Cin, seye(D2, e), 1, -1))
    assert not Pm, "minimal polynomial check failed"
    projs = []
    for i, e in enumerate(eig):
        P = seye(D2)
        for j, f in enumerate(eig):
            if j != i:
                P = smul(P, sscale(sadd(Cin, seye(D2, f), 1, -1), 1 / (e - f)))
        projs.append(P)
    dims = [strace(P) for P in projs]
    assert sum(dims) == D2
    for i in range(len(projs)):
        assert sequal(smul(projs[i], projs[i]), projs[i])
    # leg operators on M in End(V (x) Vbar): in legs from the right with a minus sign, out legs from the left
    def leg(which, b, M):
        if which == 'inV':
            return sscale(smul(M, L[b]), -1)
        if which == 'inVb':
            return sscale(smul(M, R[b]), -1)
        if which == 'outV':
            return smul(L[b], M)
        if which == 'outVb':
            return smul(R[b], M)
    def TT(i, j, M):
        out = {}
        for (b, c), v in h.items():
            out = sadd(out, leg(i, b, leg(j, c, M)), 1, v)
        return out
    def comps(M):
        c = [strace(smul(projs[k], M)) / dims[k] for k in range(len(projs))]
        rec = {}
        for k in range(len(projs)):
            rec = sadd(rec, projs[k], 1, c[k])
        assert sequal(rec, M), "not in span of projectors"
        return c
    nR = len(projs)
    T12 = [comps(TT('inV', 'outV', projs[k])) for k in range(nR)]  # column k; leg 2 = out V
    # (leg 2 = out Vbar gives the matrix with the opposite sign; eq. (TrcSUN) of the draft fixes this choice)
    T14 = [comps(TT('inV', 'outVb', projs[k])) for k in range(nR)]
    T13 = [comps(TT('inV', 'inVb', projs[k])) for k in range(nR)]
    Trc = [[T12[k][r] - T14[k][r] for k in range(nR)] for r in range(nR)]   # [T]_{r k}
    # T_s^2 = 2C_F + 2 T1.T2, T_u^2 = 2C_F + 2 T1.T4, T_t^2 = 2C_F + 2 T1.T3
    Ts2 = [[(2 * CF if r == k else 0) + 2 * T12[k][r] for k in range(nR)] for r in range(nR)]
    Tu2 = [[(2 * CF if r == k else 0) + 2 * T14[k][r] for k in range(nR)] for r in range(nR)]
    Tt2 = [[(2 * CF if r == k else 0) + 2 * T13[k][r] for k in range(nR)] for r in range(nR)]
    for r in range(nR):
        for k in range(nR):
            assert Tt2[r][k] == (eig[r] if r == k else 0), "T_t^2 not diagonal = C_R"
            assert Ts2[r][k] + Tt2[r][k] + Tu2[r][k] == (4 * CF if r == k else 0), "sum rule"
            assert dims[r] * Trc[r][k] == dims[k] * Trc[k][r], "dim symmetry"
            assert Trc[r][k] == (Ts2[r][k] - Tu2[r][k]) / 2
    # floating invariants
    dFdA, dAdA, CAf = float_invariants(Xd, d)
    NA = nb
    CA = rat(CAf)
    iS = eig.index(0)
    assert dims[iS] == 1
    adj = [k for k in range(nR) if dims[k] == NA and eig[k] == CA]
    assert len(adj) == 1, (name, dims, eig, CA)
    iA = adj[0]
    order = [iS, iA] + [k for k in range(nR) if k not in (iS, iA)]
    chans = []
    for k in order:
        chans.append({"C": str(eig[k]), "dim": str(dims[k]), "b": str(CF - eig[k] / 2)})
    T = [[str(Trc[r][k]) for k in order] for r in order]
    srow = [Trc[iS][k] for k in order]
    assert srow[0] == 0 and srow[1] == -2 * CF and all(x == 0 for x in srow[2:]), "singlet row"
    rec = {"name": name, "d": d, "NA": NA, "CF": str(CF), "CA": str(CA),
           "dFA_NR": str(rat(dFdA / d)), "dAA_NA": str(rat(dAdA / NA)),
           "dFA_NR_float": dFdA / d, "dAA_NA_float": dAdA / NA,
           "channels": chans, "T": T}
    log.write(f"{name}: d={d} N_A={NA} C_F={CF} C_A={CA} dFA/N_R={rat(dFdA/d)} ({dFdA/d:.12f}) "
              f"dAA/N_A={rat(dAdA/NA)} ({dAdA/NA:.12f})\n")
    log.write(f"   channels (C_R, dim, b_R): {[(c['C'], c['dim'], c['b']) for c in chans]}\n")
    log.write(f"   T_rc = {T}\n")
    log.write("   checks passed: C_F scalar, minimal polynomial, projectors idempotent, T_rc(P) in span(P), "
              "T_t^2 = diag(C_R), T_s^2+T_t^2+T_u^2 = 4C_F, dim R T_RR' = dim R' T_R'R, singlet row (0,-2C_F,0..)\n")
    log.flush()
    return rec

if __name__ == "__main__":
    out = []
    with open("p03_color.log", "w") as log:
        for name, kind, n in GROUPS:
            out.append(channel_data(name, kind, n, log))
        # reference values, HOME/.claude/math-tools.md sect. 4 (T_F = 1/2): C_F, C_A, dFA/N_R, dAA/N_A
        ref = {"SU(3)": ("4/3", "3", "5/2", "135/8"), "SO(5)": ("1", "3/2", "3/16", "9/8"),
               "Sp(4)": ("5/4", "3", "165/64", "18"), "SO(7)": ("3/2", "5/2", "55/64", "695/192"),
               "G2": ("1", "2", "5/12", "25/12")}
        log.write("\nComparison with HOME/.claude/math-tools.md reference values:\n")
        for r in out:
            if r["name"] in ref:
                got = (r["CF"], r["CA"], r["dFA_NR"], r["dAA_NA"])
                log.write(f"  {r['name']}: got {got} ref {ref[r['name']]} -> {'OK' if got == ref[r['name']] else 'MISMATCH'}\n")
        # SU(N) closed forms: dFA/N_R = (N^2-1)(N^2+6)/48, dAA/N_A = N^2(N^2+36)/24, T_rc of eq. (TrcSUN)
        log.write("\nSU(N) closed forms:\n")
        for r in out:
            if r["name"].startswith("SU"):
                N = int(r["name"][3:-1])
                okq = Fr(r["dFA_NR"]) == Fr((N * N - 1) * (N * N + 6), 48)
                oka = Fr(r["dAA_NA"]) == Fr(N * N * (N * N + 36), 24)
                Texp = [[0, -Fr(N * N - 1, N)], [-Fr(1, N), -Fr(N * N - 4, 2 * N)]]
                okT = [[Fr(x) for x in row] for row in r["T"]] == Texp
                log.write(f"  {r['name']}: dFA/N_R {okq}, dAA/N_A {oka}, T_rc = [[0,-(N^2-1)/N],[-1/N,-(N^2-4)/(2N)]] {okT}\n")
    json.dump(out, open("p03_color.json", "w"), indent=1)
    print(open("p03_color.log").read())


==> anc/numbers/deposit/P03/p03_data.json <==
{
 "P0": {
  "-1": "2*CF",
  "0": "CF",
  "1": "CF*(2 - 4*z2)"
 },
 "P1p": {
  "-1": "302*CA*CF/9 - 8*CF**2*z2 - 4*CF**2 - 44*CF*nf/9",
  "-2": "-22*CA*CF/3 + 4*CF**2 + 4*CF*nf/3",
  "-3": "4*CF**2"
 },
 "P1m": {
  "-1": "-8*CA*CF*z2 + 446*CA*CF/9 + 8*CF**2*z2 - 36*CF**2 - 44*CF*nf/9",
  "-2": "-46*CA*CF/3 + 20*CF**2 + 4*CF*nf/3",
  "-3": "8*CA*CF - 12*CF**2"
 },
 "P2p": {
  "-3": "-60*CA**2*CF*z2 + 242*CA**2*CF/9 + 192*CA*CF**2*z2 + 944*CA*CF**2/9 - 88*CA*CF*nf/9 - 208*CF**3*z2 + 8*CF**3 - 128*CF**2*nf/9 + 8*CF*nf**2/9",
  "-4": "-44*CA*CF**2 + 24*CF**3 + 8*CF**2*nf",
  "-5": "16*CF**3"
 },
 "P2m": {
  "-3": "28*CA**2*CF*z2 + 162*CA**2*CF - 192*CA*CF**2*z2 - 304*CA*CF**2/3 - 392*CA*CF*nf/9 + 208*CF**3*z2 - 120*CF**3 + 160*CF**2*nf/3 + 8*CF*nf**2/9",
  "-4": "-80*CA**2*CF/3 + 28*CA*CF**2/3 + 32*CA*CF*nf/3 + 24*CF**3 - 40*CF**2*nf/3",
  "-5": "-24*CA**2*CF + 96*CA*CF**2 - 80*CF**3"
 },
 "P3p": {
  "-1": "-15080*CA**3*CF*z2*z3/3 + 127100*CA**3*CF*z2/9 + 32*CA**3*CF*z3**2/3 - 45800*CA**3*CF*z3/27 - 54571*CA**3*CF*z4/9 - 1034*CA**3*CF*z5 - 18559*CA**3*CF*z6/2 + 283147*CA**3*CF/81 + 49696*CA**2*CF**2*z2*z3/3 - 4065824*CA**2*CF**2*z2/81 + 540*CA**2*CF**2*z3**2 + 209900*CA**2*CF**2*z3/27 + 192520*CA**2*CF**2*z4/9 + 7916*CA**2*CF**2*z5/3 + 101669*CA**2*CF**2*z6/3 + 235550*CA**2*CF**2/81 + 352*CA**2*CF*nf*z2*z3/3 + 6044*CA**2*CF*nf*z2/9 - 64*CA**2*CF*nf*z3**2/3 - 256*CA**2*CF*nf*z3 - 556*CA**2*CF*nf*z4/9 + 1592*CA**2*CF*nf*z5/9 - 248*CA**2*CF*nf*z6/3 - 202565*CA**2*CF*nf/162 - 52816*CA*CF**3*z2*z3/3 + 132452*CA*CF**3*z2/3 - 1928*CA*CF**3*z3**2 - 6668*CA*CF**3*z3 - 60526*CA*CF**3*z4/3 - 4036*CA*CF**3*z5 - 39158*CA*CF**3*z6 - 3946*CA*CF**3/3 - 640*CA*CF**2*nf*z2*z3/3 - 68888*CA*CF**2*nf*z2/81 - 21088*CA*CF**2*nf*z3/27 + 1552*CA*CF**2*nf*z4/9 + 88*CA*CF**2*nf*z5/3 - 40411*CA*CF**2*nf/27 - 104*CA*CF*nf**2*z2/3 + 512*CA*CF*nf**2*z3/9 - 184*CA*CF*nf**2*z4/9 + 15167*CA*CF*nf**2/162 + 5920*CF**4*z2*z3 - 37388*CF**4*z2/3 + 1984*CF**4*z3**2 - 3056*CF**4*z3/3 + 10012*CF**4*z4 + 6920*CF**4*z5/3 + 42376*CF**4*z6/3 - 142*CF**4/3 + 256*CF**3*nf*z2*z3/3 + 5032*CF**3*nf*z2/3 + 1120*CF**3*nf*z3 - 1928*CF**3*nf*z4/3 - 304*CF**3*nf*z5/3 + 2410*CF**3*nf/9 + 1120*CF**2*nf**2*z2/81 - 928*CF**2*nf**2*z3/27 + 256*CF**2*nf**2*z4/9 + 9868*CF**2*nf**2/81 + 32*CF*nf**3*z3/27 - 64*CF*nf**3/81 + 9664*dFA*z2*z3 - 71488*dFA*z2/3 + 800*dFA*z3**2 - 3040*dFA*z3 + 11200*dFA*z4 + 2160*dFA*z5 + 13404*dFA*z6 - 64*dFA - 256*dFF*nf*z2*z3 + 5440*dFF*nf*z2/3 - 512*dFF*nf*z3**2 + 3968*dFF*nf*z3/3 - 672*dFF*nf*z4 - 1280*dFF*nf*z5/3 - 1984*dFF*nf*z6 + 128*dFF*nf",
  "-2": "3280*CA**3*CF*z2*z3 - 37580*CA**3*CF*z2/9 + 264*CA**3*CF*z3 + 3368*CA**3*CF*z4 - 146482*CA**3*CF/81 - 11232*CA**2*CF**2*z2*z3 + 149132*CA**2*CF**2*z2/9 - 8984*CA**2*CF**2*z3/3 - 40388*CA**2*CF**2*z4/3 + 240*CA**2*CF**2*z5 - 254225*CA**2*CF**2/81 - 6104*CA**2*CF*nf*z2/9 + 32*CA**2*CF*nf*z3/3 - 56*CA**2*CF*nf*z4 + 64481*CA**2*CF*nf/81 + 13248*CA*CF**3*z2*z3 - 47312*CA*CF**3*z2/3 + 12448*CA*CF**3*z3/3 + 16976*CA*CF**3*z4 + 960*CA*CF**3*z5 + 2761*CA*CF**3/3 + 9584*CA*CF**2*nf*z2/9 + 1328*CA*CF**2*nf*z3/3 + 1448*CA*CF**2*nf*z4/3 + 90538*CA*CF**2*nf/81 + 304*CA*CF*nf**2*z2/9 - 32*CA*CF*nf**2*z3/3 - 7561*CA*CF*nf**2/81 - 6144*CF**4*z2*z3 + 6200*CF**4*z2 + 944*CF**4*z3 - 8624*CF**4*z4 - 1920*CF**4*z5 + 130*CF**4 - 3592*CF**3*nf*z2/3 - 2080*CF**3*nf*z3/3 - 304*CF**3*nf*z4 - 500*CF**3*nf/3 - 64*CF**2*nf**2*z2/9 - 7736*CF**2*nf**2/81 + 64*CF*nf**3/27 - 6144*dFA*z2*z3 + 9984*dFA*z2 - 5760*dFA*z4",
  "-3": "1732*CA**3*CF*z2/3 - 2080*CA**3*CF*z4 + 50006*CA**3*CF/81 - 24808*CA**2*CF**2*z2/9 + 64*CA**2*CF**2*z3 + 9624*CA**2*CF**2*z4 + 229480*CA**2*CF**2/81 + 1240*CA**2*CF*nf*z2/3 - 2780*CA**2*CF*nf/9 + 6064*CA*CF**3*z2/3 + 832*CA*CF**3*z3/3 - 15944*CA*CF**3*z4 + 196*CA*CF**3 - 9856*CA*CF**2*nf*z2/9 - 128*CA*CF**2*nf*z3 - 65936*CA*CF**2*nf/81 - 32*CA*CF*nf**2*z2/3 + 1288*CA*CF*nf**2/27 - 3056*CF**4*z2 - 512*CF**4*z3 + 10640*CF**4*z4 - 224*CF**4 + 3680*CF**3*nf*z2/3 + 512*CF**3*nf*z3/3 - 340*CF**3*nf/3 + 32*CF**2*nf**2*z2/9 + 4288*CF**2*nf**2/81 - 176*CF*nf**3/81 - 4224*dFA*z2 + 3840*dFA*z4",
  "-4": "-640*CA**3*CF*z2 - 2662*CA**3*CF/27 + 2160*CA**2*CF**2*z2 - 13060*CA**2*CF**2/9 - 96*CA**2*CF*nf*z2 + 484*CA**2*CF*nf/9 - 1440*CA*CF**3*z2 - 288*CA*CF**3*z3 - 20*CA*CF**3 + 288*CA*CF**2*nf*z2 + 4184*CA*CF**2*nf/9 - 88*CA*CF*nf**2/9 + 384*CF**4*z2 + 640*CF**4*z3 + 212*CF**4 - 384*CF**3*nf*z2 + 32*CF**3*nf - 304*CF**2*nf**2/9 + 16*CF*nf**3/27 + 1536*dFA*z2",
  "-5": "912*CA**3*CF*z2 - 3360*CA**2*CF**2*z2 + 968*CA**2*CF**2/3 + 4032*CA*CF**3*z2 + 1360*CA*CF**3/3 - 352*CA*CF**2*nf/3 - 1984*CF**4*z2 + 128*CF**4 - 160*CF**3*nf/3 + 32*CF**2*nf**2/3 - 1152*dFA*z2",
  "-6": "-880*CA*CF**3/3 + 160*CF**4 + 160*CF**3*nf/3",
  "-7": "80*CF**4"
 },
 "P3m": {
  "-1": "9424*CA**3*CF*z2*z3/3 - 340796*CA**3*CF*z2/81 + 3160*CA**3*CF*z3**2/3 + 10528*CA**3*CF*z3/27 - 7585*CA**3*CF*z4/9 - 31450*CA**3*CF*z5/9 + 37009*CA**3*CF*z6/18 + 401999*CA**3*CF/81 - 38480*CA**2*CF**2*z2*z3/3 + 952472*CA**2*CF**2*z2/81 - 4284*CA**2*CF**2*z3**2 + 114908*CA**2*CF**2*z3/27 + 11444*CA**2*CF**2*z4/3 + 17692*CA**2*CF**2*z5/3 - 34277*CA**2*CF**2*z6/3 + 73862*CA**2*CF**2/27 - 32*CA**2*CF*nf*z2*z3 + 23992*CA**2*CF*nf*z2/81 - 64*CA**2*CF*nf*z3**2/3 - 17692*CA**2*CF*nf*z3/9 - 470*CA**2*CF*nf*z4 + 3880*CA**2*CF*nf*z5/9 - 248*CA**2*CF*nf*z6/3 - 18863*CA**2*CF*nf/54 + 52864*CA*CF**3*z2*z3/3 - 25464*CA*CF**3*z2 + 6152*CA*CF**3*z3**2 - 47440*CA*CF**3*z3/3 + 56*CA*CF**3*z4/3 + 1988*CA*CF**3*z5 + 61082*CA*CF**3*z6/3 - 1786*CA*CF**3/3 + 800*CA*CF**2*nf*z2*z3/3 + 100064*CA*CF**2*nf*z2/81 + 102512*CA*CF**2*nf*z3/27 + 2176*CA*CF**2*nf*z4/3 - 1384*CA*CF**2*nf*z5/3 - 374561*CA*CF**2*nf/81 - 2264*CA*CF*nf**2*z2/81 + 320*CA*CF*nf**2*z3/3 - 200*CA*CF*nf**2*z4/9 + 24031*CA*CF*nf**2/162 - 8192*CF**4*z2*z3 + 55436*CF**4*z2/3 - 3008*CF**4*z3**2 + 12120*CF**4*z3 - 2392*CF**4*z4 - 1656*CF**4*z5 - 8888*CF**4*z6 - 12874*CF**4 - 832*CF**3*nf*z2*z3/3 - 984*CF**3*nf*z2 - 1248*CF**3*nf*z3 - 776*CF**3*nf*z4/3 - 208*CF**3*nf*z5 + 29194*CF**3*nf/9 + 32*CF**2*nf**2*z2/81 - 3616*CF**2*nf**2*z3/27 + 32*CF**2*nf**2*z4 + 1004*CF**2*nf**2/81 + 32*CF*nf**3*z3/27 - 64*CF*nf**3/81 - 2688*dFA*z2*z3 - 7520*dFA*z2/3 + 160*dFA*z3**2 + 13696*dFA*z3/3 + 38608*dFA*z4/3 - 6448*dFA*z5/3 - 8812*dFA*z6/3 + 2848*dFA/3 - 256*dFF*nf*z2*z3 + 5120*dFF*nf*z2/3 - 512*dFF*nf*z3**2 + 5824*dFF*nf*z3/3 + 3136*dFF*nf*z4/3 + 1280*dFF*nf*z5/3 - 1984*dFF*nf*z6 - 3776*dFF*nf",
  "-2": "-1456*CA**3*CF*z2*z3 + 33652*CA**3*CF*z2/27 - 9200*CA**3*CF*z3/9 + 58*CA**3*CF*z4/3 + 3580*CA**3*CF*z5/3 - 62902*CA**3*CF/27 + 7536*CA**2*CF**2*z2*z3 - 86372*CA**2*CF**2*z2/27 + 9976*CA**2*CF**2*z3/9 + 2712*CA**2*CF**2*z4 - 4096*CA**2*CF**2*z5 - 542161*CA**2*CF**2/81 + 2704*CA**2*CF*nf*z2/27 + 6808*CA**2*CF*nf*z3/9 + 1120*CA**2*CF*nf*z4/9 + 4153*CA**2*CF*nf/9 - 13088*CA*CF**3*z2*z3 + 34136*CA*CF**3*z2/3 + 4488*CA*CF**3*z3 - 31916*CA*CF**3*z4/3 + 4112*CA*CF**3*z5 + 31465*CA*CF**3/3 - 42416*CA*CF**2*nf*z2/27 - 18032*CA*CF**2*nf*z3/9 - 224*CA*CF**2*nf*z4 + 251738*CA*CF**2*nf/81 + 304*CA*CF*nf**2*z2/27 - 128*CA*CF*nf**2*z3/9 - 153*CA*CF*nf**2 + 7168*CF**4*z2*z3 - 27848*CF**4*z2/3 - 5152*CF**4*z3 + 21688*CF**4*z4/3 - 1760*CF**4*z5 - 1658*CF**4/3 + 2936*CF**3*nf*z2/3 + 1248*CF**3*nf*z3 + 416*CF**3*nf*z4 - 8756*CF**3*nf/3 + 1024*CF**2*nf**2*z2/27 + 64*CF**2*nf**2*z3/9 + 1928*CF**2*nf**2/81 + 64*CF*nf**3/27 + 384*dFA*z2*z3 + 640*dFA*z2 - 2112*dFA*z3 - 1360*dFA*z4 + 4000*dFA*z5 - 192*dFA - 640*dFF*nf*z2/3 - 384*dFF*nf*z3 - 1024*dFF*nf*z4/3 + 3968*dFF*nf/3",
  "-3": "-2540*CA**3*CF*z2/9 - 2272*CA**3*CF*z3/3 + 2776*CA**3*CF*z4/3 + 252202*CA**3*CF/81 - 4936*CA**2*CF**2*z2/3 + 9920*CA**2*CF**2*z3/3 - 4344*CA**2*CF**2*z4 + 14848*CA**2*CF**2/27 - 1160*CA**2*CF*nf*z2/9 - 608*CA**2*CF*nf*z3/3 - 55420*CA**2*CF*nf/81 - 3040*CA*CF**3*z2/3 - 12608*CA*CF**3*z3/3 + 9736*CA*CF**3*z4 - 19076*CA*CF**3/3 + 1184*CA*CF**2*nf*z2 + 1408*CA*CF**2*nf*z3/3 - 27416*CA*CF**2*nf/27 - 32*CA*CF*nf**2*z2/9 + 8648*CA*CF*nf**2/81 + 4080*CF**4*z2 + 1536*CF**4*z3 - 7184*CF**4*z4 + 2048*CF**4 - 3488*CF**3*nf*z2/3 - 640*CF**3*nf*z3/3 + 5372*CF**3*nf/3 - 32*CF**2*nf**2*z2/3 - 1760*CF**2*nf**2/27 - 176*CF*nf**3/81 - 128*dFA*z2 - 1280*dFA*z4",
  "-4": "1984*CA**3*CF*z2/3 + 512*CA**3*CF*z3 - 38174*CA**3*CF/27 - 5552*CA**2*CF**2*z2/3 - 2560*CA**2*CF**2*z3 + 7940*CA**2*CF**2/27 + 32*CA**2*CF*nf*z2/3 + 8492*CA**2*CF*nf/27 + 2592*CA*CF**3*z2 + 4192*CA*CF**3*z3 + 7220*CA*CF**3/3 - 736*CA*CF**2*nf*z2/3 + 8552*CA*CF**2*nf/27 - 1384*CA*CF*nf**2/27 - 1536*CF**4*z2 - 2176*CF**4*z3 - 1100*CF**4 + 256*CF**3*nf*z2 - 2144*CF**3*nf/3 + 1328*CF**2*nf**2/27 + 16*CF*nf**3/27",
  "-5": "-720*CA**3*CF*z2 - 224*CA**3*CF + 3168*CA**2*CF**2*z2 + 7064*CA**2*CF**2/3 + 208*CA**2*CF*nf/3 - 5248*CA*CF**3*z2 - 8624*CA*CF**3/3 - 544*CA*CF**2*nf + 32*CA*CF*nf**2/3 + 3008*CF**4*z2 + 448*CF**4 + 1568*CF**3*nf/3 - 32*CF**2*nf**2/3 + 384*dFA*z2",
  "-6": "64*CA**3*CF - 832*CA**2*CF**2 - 64*CA**2*CF*nf + 4688*CA*CF**3/3 + 256*CA*CF**2*nf - 736*CF**4 - 608*CF**3*nf/3",
  "-7": "192*CA**3*CF - 640*CA**2*CF**2 + 704*CA*CF**3 - 304*CF**4"
 }
}

==> anc/numbers/deposit/P03/p03_data.log <==
Data-side coefficients of N^-k at x^0 (a = alpha_s/(4 pi)), general color
  P1p N^-3: 4*CF**2
  P1p N^-2: -2*CF*(11*CA - 6*CF - 2*nf)/3
  P1p N^-1: -2*CF*(-151*CA + 36*CF*z2 + 18*CF + 22*nf)/9
  P1m N^-3: 4*CF*(2*CA - 3*CF)
  P1m N^-2: -2*CF*(23*CA - 30*CF - 2*nf)/3
  P1m N^-1: -2*CF*(36*CA*z2 - 223*CA - 36*CF*z2 + 162*CF + 22*nf)/9
  P2p N^-5: 16*CF**3
  P2p N^-4: -4*CF**2*(11*CA - 6*CF - 2*nf)
  P2p N^-3: -2*CF*(270*CA**2*z2 - 121*CA**2 - 864*CA*CF*z2 - 472*CA*CF + 44*CA*nf + 936*CF**2*z2 - 36*CF**2 + 64*CF*nf - 4*nf**2)/9
  P2m N^-5: -8*CF*(3*CA**2 - 12*CA*CF + 10*CF**2)
  P2m N^-4: -4*CF*(20*CA**2 - 7*CA*CF - 8*CA*nf - 18*CF**2 + 10*CF*nf)/3
  P2m N^-3: 2*CF*(126*CA**2*z2 + 729*CA**2 - 864*CA*CF*z2 - 456*CA*CF - 196*CA*nf + 936*CF**2*z2 - 540*CF**2 + 240*CF*nf + 4*nf**2)/9
  P3p N^-7: 80*CF**4
  P3p N^-6: -80*CF**3*(11*CA - 6*CF - 2*nf)/3
  P3p N^-5: 8*(342*CA**3*CF*z2 - 1260*CA**2*CF**2*z2 + 121*CA**2*CF**2 + 1512*CA*CF**3*z2 + 170*CA*CF**3 - 44*CA*CF**2*nf - 744*CF**4*z2 + 48*CF**4 - 20*CF**3*nf + 4*CF**2*nf**2 - 432*dFA*z2)/3
  P3m N^-7: 16*CF*(12*CA**3 - 40*CA**2*CF + 44*CA*CF**2 - 19*CF**3)
  P3m N^-6: 16*CF*(12*CA**3 - 156*CA**2*CF - 12*CA**2*nf + 293*CA*CF**2 + 48*CA*CF*nf - 138*CF**3 - 38*CF**2*nf)/3
  P3m N^-5: -8*(270*CA**3*CF*z2 + 84*CA**3*CF - 1188*CA**2*CF**2*z2 - 883*CA**2*CF**2 - 26*CA**2*CF*nf + 1968*CA*CF**3*z2 + 1078*CA*CF**3 + 204*CA*CF**2*nf - 4*CA*CF*nf**2 - 1128*CF**4*z2 - 168*CF**4 - 196*CF**3*nf + 4*CF**2*nf**2 - 144*dFA*z2)/3

Checks:
  P1m - P1p at x^0 = -8*CF*(CA - 2*CF)*(N**2*z2 - 2*N**2 + N - 1)/N**3;  8K(N^-3 - N^-2 + (2 - z2) N^-1) - that = 0
  P1p: N^-3 4*CF**2, zeta2 part of N^-1: -8*CF**2
  P2m zeta2 part of N^-3 (2 D_2^-): 4*CF*(7*CA**2 - 48*CA*CF + 52*CF**2)
  P2m N^-5 (LL): -24*CA**2*CF + 96*CA*CF**2 - 80*CF**3
  P3m zeta2 ln^4 x coefficients: -30*CA**3*CF + 132*CA**2*CF**2 - 656*CA*CF**3/3 + 376*CF**4/3 + 16*dFA
  P3p zeta2 ln^4 x coefficients: 38*CA**3*CF - 140*CA**2*CF**2 + 168*CA*CF**3 - 248*CF**4/3 - 48*dFA
  P3m N^-7 (LL): 192*CA**3*CF - 640*CA**2*CF**2 + 704*CA*CF**3 - 304*CF**4
  P3m other zeta structures at ln^4 x: 0


==> anc/numbers/deposit/P03/p03_data.py <==
#!/usr/bin/env python3
"""P-03, engine 1 (Python + SymPy, exact): the data side at x^0.

Written for P-03 on 30 Sep 2026; imports nothing from the project.
Normalization: P = sum_n a^(n+1) P^(n), a = alpha_s/(4 pi); Mellin rule
int_0^1 x^(N-1) ln^m x dx = (-1)^m m!/N^(m+1).

Sources, read here:
  P^(0): C_F [2 p_qq(x) + 3 delta(1-x)], MVV3.tex eq. (Pqq0); in N space
         C_F[3 + 2/(N(N+1)) - 4 S_1(N)] = C_F[2/N + 1 + (2 - 4 z2) N + O(N^2)] (S_1(N) = z2 N + O(N^2)).
  P^(1)+-: MVV3.tex eqs. (Pqq1p), (Pqq1m), transcribed below with the x -> 0 rules
         p_qq(+-x) -> 1, (1 -+ x) -> 1, H_0 -> L, H_{0,0} -> L^2/2, H_{-1,0}, H_{1,0}, H_2 -> 0, delta -> 0.
  P^(2)+-: MVV3.tex eqs. (D+exact), (D-exact): P^(2) = D_0 L^4 + D_1 L^3 + D_2 L^2 + ...
  P^(3)+-: the four-loop files src2604/anc/Pqq3NS{p,m}Xto0.m, parsed automatically
         (color[...] -> symbols, zeta[n] -> z_n, Log[x] -> L); d4FA/nc is d_F^abcd d_A^abcd / N_R.
Output: p03_data.json (coefficients of N^-k, general color) and p03_data.log.
"""
import json, re
import sympy as sp

CF, CA, nf, dFA, dFF, z2, z3, z4, z5, z6, L, N = sp.symbols('CF CA nf dFA dFF z2 z3 z4 z5 z6 L N')
ANC = 'PROJECT/ma_a/dossier/papers/src2604/anc/'

# ---------------------------------------------------------------- x-space at x^0 (polynomials in L)
# P^(1)+ from MVV (Pqq1p): pqq(x) -> 1, pqq(-x) -> 1, H(0) = L, Hh(0,0) = L^2/2, others -> 0
H0, H00 = L, L**2 / 2
P1p = (4 * CA * CF * (1 * (sp.Rational(67, 18) - z2 + sp.Rational(11, 6) * H0 + H00)
                      + 1 * (z2 + 2 * 0 - H00) + sp.Rational(14, 3) * 1)
       - 4 * CF * nf * (1 * (sp.Rational(5, 9) + sp.Rational(1, 3) * H0) + sp.Rational(2, 3) * 1)
       + 4 * CF**2 * (2 * 1 * (0 - sp.Rational(3, 4) * H0 + 0) - 2 * 1 * (z2 + 2 * 0 - H00)
                      - 1 * (1 - sp.Rational(3, 2) * H0) - H0 - 1 * H00))
# P^(1)- = P^(1)+ + 16 CF (CF - CA/2) (pqq(-x)[z2 + 2H(-1,0) - H(0,0)] - 2(1-x) - (1+x) H(0))
P1m = P1p + 16 * CF * (CF - CA / 2) * (1 * (z2 + 0 - H00) - 2 * 1 - 1 * H0)
# P^(2)+- small x, MVV (D+exact), (D-exact): only D_0, D_1, D_2 are needed (LL, NLL, NNLL)
D0p = sp.Rational(2, 3) * CF**3
D1p = sp.Rational(22, 3) * CF**2 * CA - 4 * CF**3 - sp.Rational(4, 3) * CF**2 * nf
D2p = ((sp.Rational(121, 9) - 30 * z2) * CF * CA**2 + (sp.Rational(472, 9) + 96 * z2) * CF**2 * CA
       + (4 - 104 * z2) * CF**3 - sp.Rational(44, 9) * CF * CA * nf - sp.Rational(64, 9) * CF**2 * nf
       + sp.Rational(4, 9) * CF * nf**2)
D0m = -CF * CA**2 + 4 * CF**2 * CA - sp.Rational(10, 3) * CF**3
D1m = (sp.Rational(40, 9) * CF * CA**2 - sp.Rational(14, 9) * CF**2 * CA - 4 * CF**3
       + sp.Rational(20, 9) * CF**2 * nf - sp.Rational(16, 9) * CF * CA * nf)
D2m = ((81 + 14 * z2) * CF * CA**2 - (sp.Rational(152, 3) + 96 * z2) * CF**2 * CA
       - (60 - 104 * z2) * CF**3 - sp.Rational(196, 9) * CF * CA * nf + sp.Rational(80, 3) * CF**2 * nf
       + sp.Rational(4, 9) * CF * nf**2)
P2p = D0p * L**4 + D1p * L**3 + D2p * L**2
P2m = D0m * L**4 + D1m * L**3 + D2m * L**2

def parse_gvmsy(fname):
    s = open(ANC + fname).read()
    s = s.replace('\n', ' ')
    s = s.replace('color[(d4FF*nf)/nc]', '(dFF*nf)')
    s = s.replace('color[d4FA/nc]', '(dFA)')
    s = re.sub(r'color\[([^\]]*)\]', lambda m: '(' + m.group(1).replace('ca', 'CA').replace('cf', 'CF') + ')', s)
    s = re.sub(r'zeta\[(\d)\]', lambda m: 'z' + m.group(1), s)
    s = s.replace('Log[x]', 'L').replace('^', '**')
    assert '[' not in s and ']' not in s, s[:200]
    loc = dict(CF=CF, CA=CA, nf=nf, dFA=dFA, dFF=dFF, z2=z2, z3=z3, z4=z4, z5=z5, z6=z6, L=L)
    return sp.expand(sp.sympify(s, locals=loc))

P3p = parse_gvmsy('Pqq3NSpXto0.m')
P3m = parse_gvmsy('Pqq3NSmXto0.m')

def mellin_poles(Px, maxpow):
    """x^0 polynomial in L -> dict {k: coefficient of N^-k} for the L^m terms (m >= 0)."""
    Px = sp.expand(Px)
    out = {}
    for m in range(0, maxpow + 1):
        c = Px.coeff(L, m) if m > 0 else Px.subs(L, 0)
        c = sp.expand(c)
        if c != 0:
            out[m + 1] = sp.expand((-1)**m * sp.factorial(m) * c)
    return out

data = {}
# P^(0) Laurent expansion near N = 0 (w^-1, w^0, w^1)
data['P0'] = {'-1': 2 * CF, '0': CF, '1': (2 - 4 * z2) * CF}
for name, Px, mx in (('P1p', P1p, 2), ('P1m', P1m, 2), ('P2p', P2p, 4), ('P2m', P2m, 4), ('P3p', P3p, 6), ('P3m', P3m, 6)):
    poles = mellin_poles(Px, mx)
    data[name] = {str(-k): v for k, v in poles.items()}

def zpart(e):
    """zeta_2 part: coefficient of z2^1 with no other zeta value (z4 = 2/5 z2^2 is order z2^2)."""
    e = sp.expand(e)
    c = e.coeff(z2, 1)
    return sp.expand(c.subs({z3: 0, z4: 0, z5: 0, z6: 0}))

def ratpart(e):
    e = sp.expand(e)
    return sp.expand(e.subs({z2: 0, z3: 0, z4: 0, z5: 0, z6: 0}))

with open('p03_data.log', 'w') as log:
    log.write('Data-side coefficients of N^-k at x^0 (a = alpha_s/(4 pi)), general color\n')
    for name in ('P1p', 'P1m', 'P2p', 'P2m', 'P3p', 'P3m'):
        for k, v in sorted(data[name].items(), key=lambda t: int(t[0])):
            if int(k) <= (-1 if name[1] == '1' else -3 if name[1] == '2' else -5):
                log.write(f'  {name} N^{k}: {sp.factor(v)}\n')
    # checks named in the record
    log.write('\nChecks:\n')
    d1 = sp.expand(sum(data['P1m'][k] * N**int(k) for k in data['P1m']) - sum(data['P1p'][k] * N**int(k) for k in data['P1p']))
    Kc = CF * (CA - 2 * CF)
    log.write(f"  P1m - P1p at x^0 = {sp.factor(d1)};  8K(N^-3 - N^-2 + (2 - z2) N^-1) - that = "
              f"{sp.simplify(8*Kc*(N**-3 - N**-2 + (2 - z2)/N) - d1)}\n")
    log.write(f"  P1p: N^-3 {data['P1p']['-3']}, zeta2 part of N^-1: {zpart(data['P1p']['-1'])}\n")
    log.write(f"  P2m zeta2 part of N^-3 (2 D_2^-): {sp.factor(zpart(data['P2m']['-3']))}\n")
    log.write(f"  P2m N^-5 (LL): {sp.expand(data['P2m']['-5'])}\n")
    log.write(f"  P3m zeta2 ln^4 x coefficients: {sp.expand(zpart(P3m.coeff(L, 4)))}\n")
    log.write(f"  P3p zeta2 ln^4 x coefficients: {sp.expand(zpart(P3p.coeff(L, 4)))}\n")
    log.write(f"  P3m N^-7 (LL): {sp.expand(data['P3m']['-7'])}\n")
    log.write(f"  P3m other zeta structures at ln^4 x: {sp.expand(P3m.coeff(L,4) - zpart(P3m.coeff(L,4))*z2 - ratpart(P3m.coeff(L,4)))}\n")
    json.dump({n: {k: str(v) for k, v in d.items()} for n, d in data.items()}, open('p03_data.json', 'w'), indent=1)
print(open('p03_data.log').read())


==> anc/numbers/deposit/P03/p03_macros.py <==
#!/usr/bin/env python3
"""P-03: build p03_macros.tsv from the outputs of both engines.

Each row: macro name (no author labels), value in LaTeX, status, engine 1 program and output line,
engine 2 program and output line, note. A row is written only if both search strings are found;
otherwise the script stops with an error, so a missing value cannot slip into the table.
"""
import csv, sys

def find(logfile, needle, occurrence=1):
    n = 0
    for i, line in enumerate(open(logfile), 1):
        if needle in line:
            n += 1
            if n == occurrence:
                return f"{logfile}:{i}"
    sys.exit(f"NOT FOUND in {logfile}: {needle!r}")

E1 = ('p03_run.py', 'p03_run.log')
D1 = ('p03_data.py + p03_run.py', 'p03_run.log')
E2 = ('p03_w_eq.wl', 'p03_w_eq.log')
W2 = ('p03_w_data.wl', 'p03_w_data.log')

rows = [
 # (macro, latex, status, (prog1, log1, needle1), (prog2, log2, needle2), note)
 # ---- (a) data, equations, mismatch at x^0
 (r'\nmXkDataVthreeMinusXzero', r'(-28,\,96,\,-80)', 'existing, value confirmed', D1 + ('[M:nmXkDataVthreeMinusXzero] data V_3^- = (-28, 96, -80)',), W2 + ('[W] data V3- = "{-28, 96, -80}',),
  'basis (C_FC_A^2, C_F^2C_A, C_F^3), units zeta_2; engine 2 uses P^(1) from Series of the x-space formula and P^(2) from the Fortran file'),
 (r'\nmXkDataVfourMinusXzero', r'(720,\,-2992,\,4032,\,-1728,\,-384)', 'existing, value confirmed', D1 + ('[M:nmXkDataVfourMinusXzero] data V_4^- = (720, -2992, 4032, -1728, -384)',), W2 + ('[W] data V4- = "{720, -2992, 4032, -1728, -384}',),
  'basis (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_F^{abcd}d_A^{abcd}/N_R); four-loop x->0 files and, in engine 2, the full x-space files at x^0 (identical)'),
 (r'\nmVthreeMinusSUthree', r'-\nmfrac{368}{27}', 'row AN-01 name, value confirmed', D1 + ('[M:nmVthreeDataSUthree] data V_3^- in SU(3) = -368/27',), E2 + ('[W] SU(3) data V3, V4 = "-368/27"',), 'data side, SU(3); AN-01 already lists this macro, do not duplicate'),
 (r'\nmVfourMinusSUthree', r'\nmfrac{896}{3}', 'row AN-01 name, value confirmed', D1 + ('[M:nmVfourDataSUthree] data V_4^- in SU(3) = 896/3',), E2 + ('[W] SU(3) data V3, V4 = "-368/27", "896/3"',), 'data side, SU(3); AN-01 name'),
 (r'\nmVthreeMinusSUN', r'-\frac{2(N_c^2-1)(2N_c^2+5)}{N_c^3}', 'row AN-01 name, value confirmed', D1 + ('SU(N): data V_3 -2*(N_c - 1)*(N_c + 1)*(2*N_c**2 + 5)/N_c**3',), E2 + ('[W] SU(3) data V3, V4 = "-368/27"',), 'engine 2 checks the general-color vector, from which the SU(N) form follows'),
 (r'\nmVfourMinusSUN', r'\frac{4(N_c^2-1)(4N_c^4+45N_c^2+27)}{N_c^4}', 'row AN-01 name, value confirmed', D1 + ('data V_4 4*(N_c - 1)*(N_c + 1)*(4*N_c**4 + 45*N_c**2 + 27)/N_c**4',), E2 + ('[W] SU(3) data V3, V4 = "-368/27", "896/3"',), 'as above'),
 (r'\nmXkVthreeUncLamOne', r'(84,\,-256,\,176)', 'existing, value confirmed', E1 + ('[M:nmXkVthreeUncLamOne] equation side V_3^- = (84, -256, 176)',), E2 + ('[W] ""V3"" = "{84, -256, 176}"',), 'equation side, 13 groups (engine 1), 8 groups (engine 2), zero fit residual'),
 (r'\nmXkVfourUncLamOne', r'(112,\,-496,\,832,\,-448,\,-384)', 'existing, value confirmed', E1 + ('[M:nmXkVfourUncLamOne] equation side V_4^- = (112, -496, 832, -448, -384)',), E2 + ('[W] ""V4"" = "{112, -496, 832, -448, -384}"',), 'equation side'),
 (r'\nmVthreeEqSUthree', r'\nmfrac{1616}{27}', 'new, only if printed', E1 + ('[M:nmVthreeEqSUthree] equation side V_3^- in SU(3) = 1616/27',), E2 + ('[W] SU(3) data V3, V4 = "-368/27", "896/3"; equations "1616/27"',), 'equation side, SU(3)'),
 (r'\nmVfourEqSUthree', r'-\nmfrac{29440}{81}', 'new, only if printed', E1 + ('[M:nmVfourEqSUthree] equation side V_4^- in SU(3) = -29440/81',), E2 + ('equations "1616/27", "-29440/81',), 'equation side, SU(3)'),
 (r'\nmXkMismatchVthreeLamOne', r'-16C_F(C_A - 2C_F)(7C_A - 8C_F)', 'existing, value confirmed', E1 + ('[M:nmXkMismatchVthreeLamOne] mismatch V_3 = -16*CF*(CA - 2*CF)*(7*CA - 8*CF)',), E2 + ('[W] mismatch V3 = "{-112, 352, -256}" = "-16*(7*ca - 8*cf)*(ca - 2*cf)*cf"',), 'data minus equations'),
 (r'\nmXkMismatchVfourLamOne', r'32C_F(C_A - 2C_F)(19C_A^2 - 40C_AC_F + 20C_F^2)', 'existing, value confirmed', E1 + ('[M:nmXkMismatchVfourLamOne] mismatch V_4 = 32*CF*(CA - 2*CF)*(19*CA**2 - 40*CA*CF + 20*CF**2)',), E2 + ('[W] mismatch V4 = "{608, -2496, 3200, -1280, 0}" = "32*(ca - 2*cf)*cf*(19*ca^2 - 40*ca*cf + 20*cf^2)"',), 'quartic component 0: data and equations both -384'),
 (r'\nmMismatchVthreeVec', r'(-112,\,352,\,-256)', 'new, only if printed', E1 + ('[M:nmMismatchVthreeVec] mismatch V_3 vector = (-112, 352, -256)',), E2 + ('[W] mismatch V3 = "{-112, 352, -256}"',), 'vector form of the mismatch'),
 (r'\nmMismatchVfourVec', r'(608,\,-2496,\,3200,\,-1280,\,0)', 'new, only if printed', E1 + ('[M:nmMismatchVfourVec] mismatch V_4 vector = (608, -2496, 3200, -1280, 0)',), E2 + ('[W] mismatch V4 = "{608, -2496, 3200, -1280, 0}"',), 'vector form; last entry is the quartic component'),
 (r'\nmMismatchVthreeSUthree', r'-\nmfrac{1984}{27}', 'new (S10-02 list)', E1 + ('[M:nmMismatchVthreeSUthree] mismatch V_3 in SU(3) = -1984/27',), E2 + ('SU(3) "-1984/27',), 'SU(3)'),
 (r'\nmMismatchVfourSUthree', r'\nmfrac{53632}{81}', 'new (S10-02 list)', E1 + ('[M:nmMismatchVfourSUthree] mismatch V_4 in SU(3) = 53632/81',), E2 + ('SU(3) "53632/81',), 'SU(3)'),
 (r'\nmMismatchVthreeSUN', r'-\frac{8(N_c^2-1)(3N_c^2+4)}{N_c^3}', 'new, only if printed', E1 + ('SU(N): mismatch V_3 -8*(N_c - 1)*(N_c + 1)*(3*N_c**2 + 4)/N_c**3',), E2 + ('[W] mismatch V3 = "{-112, 352, -256}"',), 'SU(N) form of the mismatch (from the general-color polynomial)'),
 (r'\nmMismatchVfourSUN', r'\frac{16(N_c^2-1)(4N_c^4+10N_c^2+5)}{N_c^4}', 'new, only if printed', E1 + ('V_4 16*(N_c - 1)*(N_c + 1)*(4*N_c**4 + 10*N_c**2 + 5)/N_c**4',), E2 + ('[W] mismatch V4 = "{608, -2496, 3200, -1280, 0}"',), 'SU(N) form'),
 # ---- (b) placements and the minimum
 (r'\nmMinRepairCoefs', r'5', 'new (S10-02 list)', E1 + ('[M:nmMinRepairCoefs] minimum number of coefficients = 5',), E2 + ('[W]    size "5": "24" close both orders',), 'no subset of 1 to 4 of the ten directions (five placements x {C_A, C_F}) closes both orders; also with the cot variation u added'),
 (r'\nmFiveCoefSubsets', r'24', 'new, only if printed', E1 + ('subsets of size 5: 24 close both orders (24 with unique coefficients)',), E2 + ('[W]    size "5": "24" close both orders ("24" unique)',), 'ten directions; rank 6 with and without the target'),
 (r'\nmFiveCoefSubsetsWithU', r'70', 'new, only if printed', E1 + ('subsets of size 5: 70 close both orders (70 with unique coefficients)',), E2 + ('[W]    size "5": "70" close both orders ("70" unique)',), 'eleven directions (with u)'),
 (r'\nmPlaceSigDV', r'\delta V_3^-=-8C_F(C_A-2C_F)\,k_S,\ \delta V_4^-=8C_F(C_A-2C_F)(3C_A-2C_F)\,k_S', 'new, only if printed', E1 + ('per unit kappa: dV_3 = -8*CF*(CA - 2*CF) (from C_F: -8*CF*(CA - 2*CF)), dV_4 = 8*CF*(CA - 2*CF)*(3*CA - 2*CF)',), E2 + ('[W] ""kS"" = zeta_2 ""CA"": dV3 "{-8, 16, 0}", dV4 "{24, -64, 32, 0, 0}"',), 'signature-changing coupling, singlet row, negative signature; k_S = zeta_2 x (degree-one color factor)'),
 (r'\nmPlaceBornDV', r'\delta V_3^-=-8C_F(C_A-2C_F)\,k_B,\ \delta V_4^-=32C_F(C_A-C_F)(C_A-2C_F)\,k_B', 'new, only if printed', E1 + ('dV_4 = 32*CF*(CA - 2*CF)*(CA - CF)',), E2 + ('[W] ""kB"" = zeta_2 ""CA"": dV3 "{-8, 16, 0}", dV4 "{32, -96, 64, 0, 0}"',), 'Born term, positive-signature adjoint'),
 (r'\nmPlaceEikDV', r'\delta V_3^-=0,\ \delta V_4^-=16C_FC_A(C_A-2C_F)\,k_E', 'new, only if printed', E1 + ('dV_3 = 0 (from C_F: 0), dV_4 = 16*CA*CF*(CA - 2*CF)',), E2 + ('[W] ""kE"" = zeta_2 ""CA"": dV3 "{0, 0, 0}", dV4 "{16, -32, 0, 0, 0}"',), 'Sudakov (eikonal) term, positive-signature adjoint'),
 (r'\nmPlacePairAdjDV', r'\delta V_3^-=0,\ \delta V_4^-=8C_F(C_A-2C_F)^2\,k_{P}^{A+}', 'new, only if printed', E1 + ('dV_4 = 8*CF*(CA - 2*CF)**2',), E2 + ('[W] ""kPA"" = zeta_2 ""CA"": dV3 "{0, 0, 0}", dV4 "{8, -32, 32, 0, 0}"',), 'quark-pair term, positive-signature adjoint'),
 (r'\nmPlacePairSingDV', r'\delta V_3^-=-4C_F^2\,k_{P}^{1-},\ \delta V_4^-=-16C_F^2(2C_A-3C_F)\,k_{P}^{1-}', 'new, only if printed', E1 + ('dV_3 = -4*CF**2 (from C_F: -4*CF**2), dV_4 = -16*CF**2*(2*CA - 3*CF)',), E2 + ('[W] ""kP1m"" = zeta_2 ""CA"": dV3 "{0, -4, 0}", dV4 "{0, -32, 48, 0, 0}"',), 'quark-pair term, negative-signature singlet'),
 # ---- (c) two-loop soft-gluon factor
 (r'\nmSoftTwoLoopFactor', r'\big(\nmfrac{67}{18}-\zeta_2\big)C_A-\nmfrac{5}{9}\,n_f', 'new (S10-02 list); symbol K_2', E1 + ('[M:nmSoftTwoLoopFactor] K_2 = CA*(67/18 - z2) - 5*nf/9',), E2 + ('[W] soft factor, placement ""all""',), 'coefficient of 1/(1-x): 4C_F in P^(0), 8C_F K_2 in P^(1)+ (MVV eqs. (4.5), (4.6)); engine 2 uses K2 = (67/18 - z) C_A - 5/9 n_f in the solver'),
 (r'\nmSoftFactorCoef', r'2', 'new (S10-02 list)', E1 + ('[M:nmSoftFactorCoef] c = A_2/(A_1 K_2) = 2',), W2 + ('[W] A_1 = ',), 'A_2/A_1 = 2K_2 (the C_F^2 bracket vanishes at x = 1); a = alpha_s/(4 pi); engine 2 takes the limit x -> 1 of (1-x) P^(1)+ written with PolyLog'),
 (r'\nmSoftFactorDVthree', r'8c\,C_FC_A(C_A-2C_F)', 'new (S10-02 list)', E1 + ('[M:nmSoftFactorDVthree] dV_3 = c * (8*CA*CF*(CA - 2*CF))',), E2 + ('dV3 = "{8, -16, 0}" = "8*ca*(ca - 2*cf)*cf"',), 'factor on the whole soft-gluon operator (Sudakov and signature-changing terms, every equation); exactly linear in c'),
 (r'\nmSoftFactorDVfour', r'-8c\,C_FC_A(C_A-2C_F)(5C_A-2C_F)', 'new (S10-02 list)', E1 + ('[M:nmSoftFactorDVfour] dV_4 = c * (-8*CA*CF*(CA - 2*CF)*(5*CA - 2*CF))',), E2 + ('dV4 = "{-40, 96, -32, 0, 0}" = "-8*ca*(ca - 2*cf)*(5*ca - 2*cf)*cf"',), 'split: signature-changing part -8cC_FC_A(C_A-2C_F)(3C_A-2C_F), Sudakov part -16cC_FC_A^2(C_A-2C_F); no quartic invariant'),
 (r'\nmSoftFactorDVthreeSUthree', r'\nmfrac{64}{3}', 'new (S10-02 list)', E1 + ('[M:nmSoftFactorDVthreeSUthree] c = 2, SU(3): dV_3 = 64/3',), E2 + ('[W] c = 2, SU(3): dV3 = "64/3"',), 'c = 2, SU(3); against the needed -1984/27'),
 (r'\nmSoftFactorDVfourSUthree', r'-\nmfrac{2368}{9}', 'new (S10-02 list)', E1 + ('[M:nmSoftFactorDVfourSUthree] c = 2, SU(3): dV_4 = -2368/9',), E2 + ('dV4 = "-2368/9"',), 'c = 2, SU(3); against the needed +53632/81'),
 (r'\nmSoftFactorDVthreeSUN', r'\frac{8(N_c^2-1)}{N_c}', 'new, only if printed', E1 + ('SU(N), c = 2: dV_3 = 8*(N_c - 1)*(N_c + 1)/N_c',), E2 + ('dV3 = "{8, -16, 0}" = "8*ca*(ca - 2*cf)*cf"',), 'c = 2, SU(N); opposite sign to the mismatch in every SU(N)'),
 (r'\nmSoftFactorDVfourSUN', r'-\frac{8(N_c^2-1)(4N_c^2+1)}{N_c^2}', 'new, only if printed', E1 + ('dV_4 = -8*(N_c - 1)*(N_c + 1)*(4*N_c**2 + 1)/N_c**2',), E2 + ('dV4 = "{-40, 96, -32, 0, 0}"',), 'c = 2, SU(N)'),
 (r'\nmJointC', r'10', 'new (S10-02 list)', E1 + ('[M:nmJointC] c = 10',), E2 + ('[W] joint three-loop solution: "{{cc -> 10, uu -> 16}}',), 'unique three-loop solution with the cot variation; five times the value c = 2'),
 (r'\nmJointU', r'16', 'new (S10-02 list)', E1 + ('[M:nmJointU] u = 16',), E2 + ('[W] joint three-loop solution: "{{cc -> 10, uu -> 16}}',), 'convention psi^- = 2/w - (1+u) zeta_2 w, so the zeta_2 coefficient of pi cot(pi w/2) goes from -1 to -17; HOSTILE writes (-1+u), where the same solution is u = -16'),
 (r'\nmJointCotCoef', r'-17', 'new, only if printed', E1 + ('zeta_2 coefficient of pi cot with u = 16: -(1+u) = -17',), E2 + ('[W] joint three-loop solution: "{{cc -> 10, uu -> 16}}',), 'the zeta_2 coefficient of pi cot(pi w/2) that the joint solution needs, against -1 from the signature factor'),
 (r'\nmJointDVfourSUthree', r'\nmfrac{165824}{81}', 'new; replaces the value of \\nmJointVfourSUthree', E1 + ('[M:nmJointDVfourSUthree] four-loop change in SU(3) = 165824/81',), E2 + ('SU(3) "165824/81"',), 'four-loop change produced by (c, u) = (10, 16), to set against the needed +53632/81'),
 (r'\nmJointResidualVfourSUthree', r'-\nmfrac{112192}{81}', 'new; the value the change table gave to \\nmJointVfourSUthree', E1 + ('[M:nmJointResidualSUthree] four-loop residual (needed - change) in SU(3) = -112192/81',), E2 + ('residual "{-528, 1408, -576, -256, 0}", SU(3) "-112192/81',), 'needed minus change; the S10-02 (c) wording "(-112192/81 against +53632/81)" set a residual against a needed change in an earlier draft. The present paper does not use this macro'),
 (r'\nmJointDVfourGen', r'16C_F(C_A-2C_F)(71C_A^2-102C_AC_F+32C_F^2)', 'new, only if printed', E1 + ('four-loop change (1136, -3904, 3776, -1024, 0) = 16*CF*(CA - 2*CF)*(71*CA**2 - 102*CA*CF + 32*CF**2)',), E2 + ('[W] joint four-loop change "{1136, -3904, 3776, -1024, 0}" = "16*(ca - 2*cf)*cf*(71*ca^2 - 102*ca*cf + 32*cf^2)"',), 'general color; V_4^- of the equations with (c, u) = (10, 16) is (1248, -4400, 4608, -1472, -384), end to end in both engines'),
 (r'\nmThreeLoopRepairFactor', r'\zeta_2(14C_A-16C_F)', 'new (S10-02 list)', E1 + ('[M:nmThreeLoopRepairFactor] kS + kB fixed by three loops with kP(1-) = 0: zeta_2(14 C_A + (-16) C_F)',), E2 + ('{{al2 -> 14, p2 -> -2*(16 + be2), q2 -> 4*(16 + be2)}}',), 'k_S + k_B needed at three loops when no singlet pair correction is present; in general only the C_A coefficient 14 is forced (the C_F part trades against k_P^{1-} = zeta_2[-2(16+beta)C_A + 4(16+beta)C_F])'),
 # ---- (d1) NLL
 (r'\nmNLLtermCoef', r'2C_A + 6C_F', 'existing, value confirmed', E1 + ('three-loop NLL of P^- (13 groups, rational and n_f parts): cN = alpha C_A + beta C_F with [{al: 2, be: 6}]',), E2 + ('[W] NLL of P^- at a^3 fixes cN = al C_A + be C_F: "{{al -> 2, be -> 6}}',), 'fixed by the three-loop NLL of P^- (rational and n_f parts, all groups); the four-loop NLL then agrees (both engines)'),
 (r'\nmNLLbaseEone', r'C_F', 'existing, value confirmed', E1 + ('cN = 2C_A + 6C_F: LL and NLL of P^- at a^1..a^4 equal the data',), E2 + ('[W] cN = 2C_A + 6C_F: LL and NLL of P^- (a..a^4, all parts) equal the data',), 'baseline of the fit: e_1 = C_F is the constant of P^(0) at N = 0'),
 (r'\nmNLLbaseER', r'-2b_R', 'existing, value confirmed', E1 + ('cN = 2C_A + 6C_F: LL and NLL of P^- at a^1..a^4 equal the data',), E2 + ('[W] cN = 2C_A + 6C_F: LL and NLL of P^- (a..a^4, all parts) equal the data',), 'baseline of the fit (R != 1); the fitted value depends on this baseline'),
 (r'\nmNLLrunning', r'-\beta_0\,a\,F', 'existing, value confirmed', E1 + ('cN = 2C_A + 6C_F: LL and NLL of P^- at a^1..a^4 equal the data',), E2 + ('[W] cN = 2C_A + 6C_F: LL and NLL of P^- (a..a^4, all parts) equal the data',), 'baseline of the fit, every channel; the NLL terms leave V_3^-, V_4^- unchanged'),
 # ---- (d2) adjoint repair
 (r'\nmAdjRepairBorn', r'\zeta_2(14C_A-16C_F)', 'new (S10-02 list)', E1 + ('[M:nmAdjRepairBorn] zeta_2(14C_A - 16C_F)',), E2 + ('[W] adjoint repair kB = z(14CA-16CF), kE = 2z CA, kPA = z(16CA-8CF): V3, V4 = data in 8 groups "True"',), 'end to end: V_3^-, V_4^- equal the data in 13 (engine 1) and 8 (engine 2) groups; S_3..S_5 and the LL, NLL of P^+- unchanged; distinct from \\nmThreeLoopRepairFactor although the value is the same'),
 (r'\nmAdjRepairEikonal', r'2\zeta_2C_A', 'new (S10-02 list)', E1 + ('[M:nmAdjRepairEikonal] 2 zeta_2 C_A',), E2 + ('[W] adjoint repair kB = z(14CA-16CF), kE = 2z CA',), 'Sudakov (eikonal) factor; within the positive-adjoint placements the solution has one free parameter (x2 = 10 - x4/2, x3 = x4 - 16 in the C_A, C_F split of k_E, k_P^{A+}), so this repair is one member of a family'),
 (r'\nmAdjRepairPair', r'\zeta_2(16C_A-8C_F)', 'new (S10-02 list)', E1 + ('[M:nmAdjRepairPair] zeta_2(16C_A - 8C_F)',), E2 + ('kPA = z(16CA-8CF): V3, V4 = data in 8 groups "True"',), 'quark-pair factor'),
 (r'\nmAdjRepairFamily', r'k_B=\zeta_2(14C_A-16C_F),\ k_E=\zeta_2\big[(10-\tfrac{t}{2})C_A+(t-16)C_F\big],\ k_P^{A+}=\zeta_2(tC_A-8C_F)', 'new, only if printed', E1 + ('family t = 7: kB = z(14CA-16CF), kE = z(13/2 CA + -9 CF), kPA = z(7 CA - 8 CF): V_3^-, V_4^- equal the data in all 13 groups: True',), E2 + ('[W] general positive-adjoint repair: "{{xv[1] -> 14, xv[2] -> -16, xv[4] -> 4 - 2*xv[3], xv[5] -> 20 - 2*xv[3], xv[6] -> -8}}',),
  'the P^- data fix k_B and the C_F part of k_P^{A+}; one combination stays free. Five-coefficient members: t = 16 (the printed one, k_E = 2 zeta_2 C_A), t = 0, t = 20. Checked end to end at t = 0, 16, 20, 7, -3/2 in both engines'),
 (r'\nmMinRepairTerms', r'3', 'new, only if printed', E1 + ('sets of 3 terms (each with a C_A and a C_F coefficient) that close both orders: 8',), E2 + ('[W] sets of "3" terms (C_A and C_F coefficients free) that close both orders: "8"',),
  'counted in terms (each with a free C_A and C_F coefficient) the minimum is three (8 such sets), not five; five is the minimum number of coefficients'),
 # ---- (e) singlet pair correction
 (r'\nmPairCorrShift', r'\delta S_n=-k_P\,\mathrm{Cat}_{n-2}\,(2C_F)^{n-1}\quad(n\ge3)', 'new (S10-02 list)', E1 + ('[M:nmPairCorrShift] dS_n = -k_P C_(n-2) (2C_F)^(n-1)',), E2 + ('[W] dS_n = -k_P Catalan(n-2) (2C_F)^(n-1), n = 3..5, 8 groups: "True',), 'k_P: relative O(a) correction of the positive-signature singlet pair term (renamed from kappa); Cat_k the Catalan numbers (written Cat, as in \\nmCatalanF, since C_k clashes with C_F, C_A); SU(3), k_P = zeta_2 C_F: -256/27, -4096/81, -81920/243'),
 (r'\nmSthreeLambdaForm', r'S_3=12\lambda\,C_F(C_A-2C_F)(5C_A-6C_F)-4C_F^2(xC_A+yC_F)', 'new (S10-02 list)', E1 + ('[M:nmSthreeLambdaForm] S_3 = 12*CF*(CA - 2*CF)*(5*CA - 6*CF) lambda',), E2 + ('solve lambda x + pair = data: "{{lm -> 1, xx -> 0, yy -> 0}}',), 'with the data S_3 = (60, -192, 144): lambda = 1, x = y = 0 (both engines). Symbol clashes to resolve in the text: lambda with lambda_k of App. G, x with Bjorken x'),
]

with open('p03_macros.tsv', 'w', newline='') as f:
    w = csv.writer(f, delimiter='\t', lineterminator='\n')
    w.writerow(['macro', 'value_latex', 'status', 'engine1_program', 'engine1_output_line', 'engine2_program', 'engine2_output_line', 'note'])
    for mac, val, st, e1, e2, note in rows:
        l1 = find(e1[1], e1[2]); l2 = find(e2[1], e2[2])
        w.writerow([mac, val, st, e1[0], l1, e2[0], l2, note])
print(f'{len(rows)} rows written to p03_macros.tsv')


==> anc/numbers/deposit/P03/p03_macros.tsv <==
macro	value_latex	status	engine1_program	engine1_output_line	engine2_program	engine2_output_line	note
\nmXkDataVthreeMinusXzero	(-28,\,96,\,-80)	existing, value confirmed	p03_data.py + p03_run.py	p03_run.log:21	p03_w_data.wl	p03_w_data.log:13	basis (C_FC_A^2, C_F^2C_A, C_F^3), units zeta_2; engine 2 uses P^(1) from Series of the x-space formula and P^(2) from the Fortran file
\nmXkDataVfourMinusXzero	(720,\,-2992,\,4032,\,-1728,\,-384)	existing, value confirmed	p03_data.py + p03_run.py	p03_run.log:22	p03_w_data.wl	p03_w_data.log:14	basis (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_F^{abcd}d_A^{abcd}/N_R); four-loop x->0 files and, in engine 2, the full x-space files at x^0 (identical)
\nmVthreeMinusSUthree	-\nmfrac{368}{27}	row AN-01 name, value confirmed	p03_data.py + p03_run.py	p03_run.log:23	p03_w_eq.wl	p03_w_eq.log:19	data side, SU(3); AN-01 already lists this macro, do not duplicate
\nmVfourMinusSUthree	\nmfrac{896}{3}	row AN-01 name, value confirmed	p03_data.py + p03_run.py	p03_run.log:24	p03_w_eq.wl	p03_w_eq.log:19	data side, SU(3); AN-01 name
\nmVthreeMinusSUN	-\frac{2(N_c^2-1)(2N_c^2+5)}{N_c^3}	row AN-01 name, value confirmed	p03_data.py + p03_run.py	p03_run.log:34	p03_w_eq.wl	p03_w_eq.log:19	engine 2 checks the general-color vector, from which the SU(N) form follows
\nmVfourMinusSUN	\frac{4(N_c^2-1)(4N_c^4+45N_c^2+27)}{N_c^4}	row AN-01 name, value confirmed	p03_data.py + p03_run.py	p03_run.log:34	p03_w_eq.wl	p03_w_eq.log:19	as above
\nmXkVthreeUncLamOne	(84,\,-256,\,176)	existing, value confirmed	p03_run.py	p03_run.log:9	p03_w_eq.wl	p03_w_eq.log:12	equation side, 13 groups (engine 1), 8 groups (engine 2), zero fit residual
\nmXkVfourUncLamOne	(112,\,-496,\,832,\,-448,\,-384)	existing, value confirmed	p03_run.py	p03_run.log:10	p03_w_eq.wl	p03_w_eq.log:13	equation side
\nmVthreeEqSUthree	\nmfrac{1616}{27}	new, only if printed	p03_run.py	p03_run.log:11	p03_w_eq.wl	p03_w_eq.log:19	equation side, SU(3)
\nmVfourEqSUthree	-\nmfrac{29440}{81}	new, only if printed	p03_run.py	p03_run.log:12	p03_w_eq.wl	p03_w_eq.log:19	equation side, SU(3)
\nmXkMismatchVthreeLamOne	-16C_F(C_A - 2C_F)(7C_A - 8C_F)	existing, value confirmed	p03_run.py	p03_run.log:28	p03_w_eq.wl	p03_w_eq.log:17	data minus equations
\nmXkMismatchVfourLamOne	32C_F(C_A - 2C_F)(19C_A^2 - 40C_AC_F + 20C_F^2)	existing, value confirmed	p03_run.py	p03_run.log:29	p03_w_eq.wl	p03_w_eq.log:18	quartic component 0: data and equations both -384
\nmMismatchVthreeVec	(-112,\,352,\,-256)	new, only if printed	p03_run.py	p03_run.log:30	p03_w_eq.wl	p03_w_eq.log:17	vector form of the mismatch
\nmMismatchVfourVec	(608,\,-2496,\,3200,\,-1280,\,0)	new, only if printed	p03_run.py	p03_run.log:31	p03_w_eq.wl	p03_w_eq.log:18	vector form; last entry is the quartic component
\nmMismatchVthreeSUthree	-\nmfrac{1984}{27}	new (S10-02 list)	p03_run.py	p03_run.log:32	p03_w_eq.wl	p03_w_eq.log:17	SU(3)
\nmMismatchVfourSUthree	\nmfrac{53632}{81}	new (S10-02 list)	p03_run.py	p03_run.log:33	p03_w_eq.wl	p03_w_eq.log:18	SU(3)
\nmMismatchVthreeSUN	-\frac{8(N_c^2-1)(3N_c^2+4)}{N_c^3}	new, only if printed	p03_run.py	p03_run.log:35	p03_w_eq.wl	p03_w_eq.log:17	SU(N) form of the mismatch (from the general-color polynomial)
\nmMismatchVfourSUN	\frac{16(N_c^2-1)(4N_c^4+10N_c^2+5)}{N_c^4}	new, only if printed	p03_run.py	p03_run.log:35	p03_w_eq.wl	p03_w_eq.log:18	SU(N) form
\nmMinRepairCoefs	5	new (S10-02 list)	p03_run.py	p03_run.log:107	p03_w_eq.wl	p03_w_eq.log:44	no subset of 1 to 4 of the ten directions (five placements x {C_A, C_F}) closes both orders; also with the cot variation u added
\nmFiveCoefSubsets	24	new, only if printed	p03_run.py	p03_run.log:98	p03_w_eq.wl	p03_w_eq.log:44	ten directions; rank 6 with and without the target
\nmFiveCoefSubsetsWithU	70	new, only if printed	p03_run.py	p03_run.log:105	p03_w_eq.wl	p03_w_eq.log:50	eleven directions (with u)
\nmPlaceSigDV	\delta V_3^-=-8C_F(C_A-2C_F)\,k_S,\ \delta V_4^-=8C_F(C_A-2C_F)(3C_A-2C_F)\,k_S	new, only if printed	p03_run.py	p03_run.log:60	p03_w_eq.wl	p03_w_eq.log:25	signature-changing coupling, singlet row, negative signature; k_S = zeta_2 x (degree-one color factor)
\nmPlaceBornDV	\delta V_3^-=-8C_F(C_A-2C_F)\,k_B,\ \delta V_4^-=32C_F(C_A-C_F)(C_A-2C_F)\,k_B	new, only if printed	p03_run.py	p03_run.log:63	p03_w_eq.wl	p03_w_eq.log:27	Born term, positive-signature adjoint
\nmPlaceEikDV	\delta V_3^-=0,\ \delta V_4^-=16C_FC_A(C_A-2C_F)\,k_E	new, only if printed	p03_run.py	p03_run.log:66	p03_w_eq.wl	p03_w_eq.log:29	Sudakov (eikonal) term, positive-signature adjoint
\nmPlacePairAdjDV	\delta V_3^-=0,\ \delta V_4^-=8C_F(C_A-2C_F)^2\,k_{P}^{A+}	new, only if printed	p03_run.py	p03_run.log:69	p03_w_eq.wl	p03_w_eq.log:31	quark-pair term, positive-signature adjoint
\nmPlacePairSingDV	\delta V_3^-=-4C_F^2\,k_{P}^{1-},\ \delta V_4^-=-16C_F^2(2C_A-3C_F)\,k_{P}^{1-}	new, only if printed	p03_run.py	p03_run.log:72	p03_w_eq.wl	p03_w_eq.log:33	quark-pair term, negative-signature singlet
\nmSoftTwoLoopFactor	\big(\nmfrac{67}{18}-\zeta_2\big)C_A-\nmfrac{5}{9}\,n_f	new (S10-02 list); symbol K_2	p03_run.py	p03_run.log:39	p03_w_eq.wl	p03_w_eq.log:20	coefficient of 1/(1-x): 4C_F in P^(0), 8C_F K_2 in P^(1)+ (MVV eqs. (4.5), (4.6)); engine 2 uses K2 = (67/18 - z) C_A - 5/9 n_f in the solver
\nmSoftFactorCoef	2	new (S10-02 list)	p03_run.py	p03_run.log:40	p03_w_data.wl	p03_w_data.log:4	A_2/A_1 = 2K_2 (the C_F^2 bracket vanishes at x = 1); a = alpha_s/(4 pi); engine 2 takes the limit x -> 1 of (1-x) P^(1)+ written with PolyLog
\nmSoftFactorDVthree	8c\,C_FC_A(C_A-2C_F)	new (S10-02 list)	p03_run.py	p03_run.log:48	p03_w_eq.wl	p03_w_eq.log:20	factor on the whole soft-gluon operator (Sudakov and signature-changing terms, every equation); exactly linear in c
\nmSoftFactorDVfour	-8c\,C_FC_A(C_A-2C_F)(5C_A-2C_F)	new (S10-02 list)	p03_run.py	p03_run.log:49	p03_w_eq.wl	p03_w_eq.log:20	split: signature-changing part -8cC_FC_A(C_A-2C_F)(3C_A-2C_F), Sudakov part -16cC_FC_A^2(C_A-2C_F); no quartic invariant
\nmSoftFactorDVthreeSUthree	\nmfrac{64}{3}	new (S10-02 list)	p03_run.py	p03_run.log:50	p03_w_eq.wl	p03_w_eq.log:24	c = 2, SU(3); against the needed -1984/27
\nmSoftFactorDVfourSUthree	-\nmfrac{2368}{9}	new (S10-02 list)	p03_run.py	p03_run.log:51	p03_w_eq.wl	p03_w_eq.log:24	c = 2, SU(3); against the needed +53632/81
\nmSoftFactorDVthreeSUN	\frac{8(N_c^2-1)}{N_c}	new, only if printed	p03_run.py	p03_run.log:53	p03_w_eq.wl	p03_w_eq.log:20	c = 2, SU(N); opposite sign to the mismatch in every SU(N)
\nmSoftFactorDVfourSUN	-\frac{8(N_c^2-1)(4N_c^2+1)}{N_c^2}	new, only if printed	p03_run.py	p03_run.log:53	p03_w_eq.wl	p03_w_eq.log:20	c = 2, SU(N)
\nmJointC	10	new (S10-02 list)	p03_run.py	p03_run.log:86	p03_w_eq.wl	p03_w_eq.log:36	unique three-loop solution with the cot variation; five times the value c = 2
\nmJointU	16	new (S10-02 list)	p03_run.py	p03_run.log:87	p03_w_eq.wl	p03_w_eq.log:36	convention psi^- = 2/w - (1+u) zeta_2 w, so the zeta_2 coefficient of pi cot(pi w/2) goes from -1 to -17; HOSTILE writes (-1+u), where the same solution is u = -16
\nmJointCotCoef	-17	new, only if printed	p03_run.py	p03_run.log:90	p03_w_eq.wl	p03_w_eq.log:36	the zeta_2 coefficient of pi cot(pi w/2) that the joint solution needs, against -1 from the signature factor
\nmJointDVfourSUthree	\nmfrac{165824}{81}	new; replaces the value of \nmJointVfourSUthree	p03_run.py	p03_run.log:88	p03_w_eq.wl	p03_w_eq.log:37	four-loop change produced by (c, u) = (10, 16), to set against the needed +53632/81
\nmJointResidualVfourSUthree	-\nmfrac{112192}{81}	new; the value the change table gave to \nmJointVfourSUthree	p03_run.py	p03_run.log:89	p03_w_eq.wl	p03_w_eq.log:37	"needed minus change; the S10-02 (c) wording ""(-112192/81 against +53632/81)"" set a residual against a needed change in an earlier draft. The present paper does not use this macro"
\nmJointDVfourGen	16C_F(C_A-2C_F)(71C_A^2-102C_AC_F+32C_F^2)	new, only if printed	p03_run.py	p03_run.log:82	p03_w_eq.wl	p03_w_eq.log:37	general color; V_4^- of the equations with (c, u) = (10, 16) is (1248, -4400, 4608, -1472, -384), end to end in both engines
\nmThreeLoopRepairFactor	\zeta_2(14C_A-16C_F)	new (S10-02 list)	p03_run.py	p03_run.log:78	p03_w_eq.wl	p03_w_eq.log:71	k_S + k_B needed at three loops when no singlet pair correction is present; in general only the C_A coefficient 14 is forced (the C_F part trades against k_P^{1-} = zeta_2[-2(16+beta)C_A + 4(16+beta)C_F])
\nmNLLtermCoef	2C_A + 6C_F	existing, value confirmed	p03_run.py	p03_run.log:145	p03_w_eq.wl	p03_w_eq.log:54	fixed by the three-loop NLL of P^- (rational and n_f parts, all groups); the four-loop NLL then agrees (both engines)
\nmNLLbaseEone	C_F	existing, value confirmed	p03_run.py	p03_run.log:147	p03_w_eq.wl	p03_w_eq.log:56	baseline of the fit: e_1 = C_F is the constant of P^(0) at N = 0
\nmNLLbaseER	-2b_R	existing, value confirmed	p03_run.py	p03_run.log:147	p03_w_eq.wl	p03_w_eq.log:56	baseline of the fit (R != 1); the fitted value depends on this baseline
\nmNLLrunning	-\beta_0\,a\,F	existing, value confirmed	p03_run.py	p03_run.log:147	p03_w_eq.wl	p03_w_eq.log:56	baseline of the fit, every channel; the NLL terms leave V_3^-, V_4^- unchanged
\nmAdjRepairBorn	\zeta_2(14C_A-16C_F)	new (S10-02 list)	p03_run.py	p03_run.log:113	p03_w_eq.wl	p03_w_eq.log:51	end to end: V_3^-, V_4^- equal the data in 13 (engine 1) and 8 (engine 2) groups; S_3..S_5 and the LL, NLL of P^+- unchanged; distinct from \nmThreeLoopRepairFactor although the value is the same
\nmAdjRepairEikonal	2\zeta_2C_A	new (S10-02 list)	p03_run.py	p03_run.log:114	p03_w_eq.wl	p03_w_eq.log:51	Sudakov (eikonal) factor; within the positive-adjoint placements the solution has one free parameter (x2 = 10 - x4/2, x3 = x4 - 16 in the C_A, C_F split of k_E, k_P^{A+}), so this repair is one member of a family
\nmAdjRepairPair	\zeta_2(16C_A-8C_F)	new (S10-02 list)	p03_run.py	p03_run.log:115	p03_w_eq.wl	p03_w_eq.log:51	quark-pair factor
\nmAdjRepairFamily	k_B=\zeta_2(14C_A-16C_F),\ k_E=\zeta_2\big[(10-\tfrac{t}{2})C_A+(t-16)C_F\big],\ k_P^{A+}=\zeta_2(tC_A-8C_F)	new, only if printed	p03_run.py	p03_run.log:181	p03_w_eq.wl	p03_w_eq.log:80	the P^- data fix k_B and the C_F part of k_P^{A+}; one combination stays free. Five-coefficient members: t = 16 (the printed one, k_E = 2 zeta_2 C_A), t = 0, t = 20. Checked end to end at t = 0, 16, 20, 7, -3/2 in both engines
\nmMinRepairTerms	3	new, only if printed	p03_run.py	p03_run.log:175	p03_w_eq.wl	p03_w_eq.log:75	counted in terms (each with a free C_A and C_F coefficient) the minimum is three (8 such sets), not five; five is the minimum number of coefficients
\nmPairCorrShift	\delta S_n=-k_P\,\mathrm{Cat}_{n-2}\,(2C_F)^{n-1}\quad(n\ge3)	new (S10-02 list)	p03_run.py	p03_run.log:130	p03_w_eq.wl	p03_w_eq.log:52	k_P: relative O(a) correction of the positive-signature singlet pair term (renamed from kappa); Cat_k the Catalan numbers (written Cat, as in \nmCatalanF, since C_k clashes with C_F, C_A); SU(3), k_P = zeta_2 C_F: -256/27, -4096/81, -81920/243
\nmSthreeLambdaForm	S_3=12\lambda\,C_F(C_A-2C_F)(5C_A-6C_F)-4C_F^2(xC_A+yC_F)	new (S10-02 list)	p03_run.py	p03_run.log:132	p03_w_eq.wl	p03_w_eq.log:53	with the data S_3 = (60, -192, 144): lambda = 1, x = y = 0 (both engines). Symbol clashes to resolve in the text: lambda with lambda_k of App. G, x with Bjorken x


==> anc/numbers/deposit/P03/p03_run.log <==
== 0. Equation side, baseline (eq. (system), kappa = +1), 13 groups ==
  S_3: (60, -192, 144)   (fit over 13 groups, rank 3, max residual 0)
  S_4: (-912, 3120, -3264, 960, 1152)   (fit over 13 groups, rank 5, max residual 0)
  V_3^-: (84, -256, 176)   (fit over 13 groups, rank 3, max residual 0)
  V_4^-: (112, -496, 832, -448, -384)   (fit over 13 groups, rank 5, max residual 0)
  S_5 equals the draft vector (19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072) in all 13 groups: True; own 8-element fit (19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072) rank 8 residual 0
  SU(3): S_3 = 112/3, S_4 = -5632/27, S_5 = 305008/81, V_3^- = 1616/27, V_4^- = -29440/81
  LL of P^- at a^2, a^3, a^4 (SU(3)): [Fraction(32, 3), Fraction(928, 27), Fraction(58112, 81)]
[M:nmXkVthreeUncLamOne] equation side V_3^- = (84, -256, 176)
[M:nmXkVfourUncLamOne] equation side V_4^- = (112, -496, 832, -448, -384)
[M:nmVthreeEqSUthree] equation side V_3^- in SU(3) = 1616/27
[M:nmVfourEqSUthree] equation side V_4^- in SU(3) = -29440/81

== 1. Data side (MVV TeX, four-loop x->0 files; p03_data.json) ==
  data V_3^- = (-28, 96, -80) = -4*CF*(CA - 2*CF)*(7*CA - 10*CF);  SU(3) -368/27
  data V_4^- = (720, -2992, 4032, -1728, -384);  SU(3) 896/3
  control, data S_3 = (60, -192, 144), S_4 = (-912, 3120, -3264, 960, 1152); equal to the equation side: True True
  zeta_2 parts of the LL and NLL poles of S^- at a^2: 0, 0
  zeta_2 parts of the LL and NLL poles of S^- at a^3: 0, 0
  zeta_2 parts of the LL and NLL poles of S^- at a^4: 0, 0
[M:nmXkDataVthreeMinusXzero] data V_3^- = (-28, 96, -80)
[M:nmXkDataVfourMinusXzero] data V_4^- = (720, -2992, 4032, -1728, -384)
[M:nmVthreeDataSUthree] data V_3^- in SU(3) = -368/27
[M:nmVfourDataSUthree] data V_4^- in SU(3) = 896/3
  mismatch (data - equations): V_3 (-112, 352, -256) = -16*CF*(CA - 2*CF)*(7*CA - 8*CF);  V_4 (608, -2496, 3200, -1280, 0) = 32*CF*(CA - 2*CF)*(19*CA**2 - 40*CA*CF + 20*CF**2)
  equal to -16C_F(C_A-2C_F)(7C_A-8C_F): True;  to 32C_F(C_A-2C_F)(19C_A^2-40C_AC_F+20C_F^2): True
  quartic component of the mismatch: 0 (data -384, equations -384)
[M:nmXkMismatchVthreeLamOne] mismatch V_3 = -16*CF*(CA - 2*CF)*(7*CA - 8*CF)
[M:nmXkMismatchVfourLamOne] mismatch V_4 = 32*CF*(CA - 2*CF)*(19*CA**2 - 40*CA*CF + 20*CF**2)
[M:nmMismatchVthreeVec] mismatch V_3 vector = (-112, 352, -256)
[M:nmMismatchVfourVec] mismatch V_4 vector = (608, -2496, 3200, -1280, 0)
[M:nmMismatchVthreeSUthree] mismatch V_3 in SU(3) = -1984/27
[M:nmMismatchVfourSUthree] mismatch V_4 in SU(3) = 53632/81
  SU(N): data V_3 -2*(N_c - 1)*(N_c + 1)*(2*N_c**2 + 5)/N_c**3, data V_4 4*(N_c - 1)*(N_c + 1)*(4*N_c**4 + 45*N_c**2 + 27)/N_c**4; equations V_3 2*(N_c - 1)*(N_c + 1)*(10*N_c**2 + 11)/N_c**3, V_4 -4*(N_c - 1)**2*(N_c + 1)**2*(12*N_c**2 + 7)/N_c**4
  SU(N): mismatch V_3 -8*(N_c - 1)*(N_c + 1)*(3*N_c**2 + 4)/N_c**3, V_4 16*(N_c - 1)*(N_c + 1)*(4*N_c**4 + 10*N_c**2 + 5)/N_c**4

== 2. Two-loop soft-gluon factor (1 + c a K_2), K_2 = (67/18 - zeta_2) C_A - 5 n_f/9 ==
  A_1 = 4*CF, A_2 = -4*CF*(18*CA*z2 - 67*CA + 10*nf)/9 (+ C_F^2 bracket at x=1: 0); A_2/A_1 = -2*CA*z2 + 67*CA/9 - 10*nf/9; 2 K_2 = -2*CA*z2 + 67*CA/9 - 10*nf/9; ratio/K_2 = 2
[M:nmSoftTwoLoopFactor] K_2 = CA*(67/18 - z2) - 5*nf/9
[M:nmSoftFactorCoef] c = A_2/(A_1 K_2) = 2
  placement all: per unit c, dV_3 = (8, -16, 0) = 8*CA*CF*(CA - 2*CF); dV_4 = (-40, 96, -32, 0, 0) = -8*CA*CF*(CA - 2*CF)*(5*CA - 2*CF) (residuals 0, 0); dS_3, dS_4, dS_5 zero in 13 groups: True, True, True; LL and NLL of P^+- unchanged: True; linear in c: True
    rational part per unit c: a^3 w^-2 pole of S^- -268*CA*CF*(CA - 2*CF)/9, SU(3) -1072/27; a^4 w^-4 268*CA*CF*(CA - 2*CF)*(5*CA - 2*CF)/9, SU(3) 39664/81
    n_f part per unit c: a^3 40*CF*(CA - 2*CF)/9 n_f, SU(3) 160/81; a^4 -40*CF*(CA - 2*CF)*(5*CA - 2*CF)/9 n_f, SU(3) -5920/243
  placement sig: per unit c, dV_3 = (8, -16, 0) = 8*CA*CF*(CA - 2*CF); dV_4 = (-24, 64, -32, 0, 0) = -8*CA*CF*(CA - 2*CF)*(3*CA - 2*CF) (residuals 0, 0); dS_3, dS_4, dS_5 zero in 13 groups: True, True, True; LL and NLL of P^+- unchanged: True; linear in c: True
  placement eik: per unit c, dV_3 = (0, 0, 0) = 0; dV_4 = (-16, 32, 0, 0, 0) = -16*CA**2*CF*(CA - 2*CF) (residuals 0, 0); dS_3, dS_4, dS_5 zero in 13 groups: True, True, True; LL and NLL of P^+- unchanged: True; linear in c: True
  placement eik_neg: per unit c, dV_3 = (0, 0, 0) = 0; dV_4 = (0, 0, 0, 0, 0) = 0 (residuals 0, 0); dS_3, dS_4, dS_5 zero in 13 groups: True, True, True; LL and NLL of P^+- unchanged: True; linear in c: True
  placement sig_neg: per unit c, dV_3 = (8, -16, 0) = 8*CA*CF*(CA - 2*CF); dV_4 = (-24, 64, -32, 0, 0) = -8*CA*CF*(CA - 2*CF)*(3*CA - 2*CF) (residuals 0, 0); dS_3, dS_4, dS_5 zero in 13 groups: True, True, True; LL and NLL of P^+- unchanged: True; linear in c: True
[M:nmSoftFactorDVthree] dV_3 = c * (8*CA*CF*(CA - 2*CF))
[M:nmSoftFactorDVfour] dV_4 = c * (-8*CA*CF*(CA - 2*CF)*(5*CA - 2*CF))
[M:nmSoftFactorDVthreeSUthree] c = 2, SU(3): dV_3 = 64/3
[M:nmSoftFactorDVfourSUthree] c = 2, SU(3): dV_4 = -2368/9
  sign against the mismatch: three loops 64/3 vs -1984/27, four loops -2368/9 vs 53632/81
  SU(N), c = 2: dV_3 = 8*(N_c - 1)*(N_c + 1)/N_c, dV_4 = -8*(N_c - 1)*(N_c + 1)*(4*N_c**2 + 1)/N_c**2; ratio to the mismatch -N_c**2/(3*N_c**2 + 4), -N_c**2*(4*N_c**2 + 1)/(2*(4*N_c**4 + 10*N_c**2 + 5))
  residual after c = 2: V_3 -128*CF*(CA - 2*CF)*(CA - CF) (SU(3) -2560/27); V_4 16*CF*(CA - 2*CF)*(43*CA**2 - 82*CA*CF + 40*CF**2) (SU(3) 74944/81)
  c alone: SU(3) three loops zero at c = -62/9, leaving -6592/27 at four loops

== 3. Relative O(a) corrections of the five double-log terms that feed P^- at NNLL, and the cot variation ==
  kS = zeta_2 CA: dV_3 (-8, 16, 0), dV_4 (24, -64, 32, 0, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
  kS = zeta_2 CF: dV_3 (0, -8, 16), dV_4 (0, 24, -64, 32, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
    per unit kappa: dV_3 = -8*CF*(CA - 2*CF) (from C_F: -8*CF*(CA - 2*CF)), dV_4 = 8*CF*(CA - 2*CF)*(3*CA - 2*CF) (from C_F: 8*CF*(CA - 2*CF)*(3*CA - 2*CF)); same: True
  kB = zeta_2 CA: dV_3 (-8, 16, 0), dV_4 (32, -96, 64, 0, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
  kB = zeta_2 CF: dV_3 (0, -8, 16), dV_4 (0, 32, -96, 64, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
    per unit kappa: dV_3 = -8*CF*(CA - 2*CF) (from C_F: -8*CF*(CA - 2*CF)), dV_4 = 32*CF*(CA - 2*CF)*(CA - CF) (from C_F: 32*CF*(CA - 2*CF)*(CA - CF)); same: True
  kE = zeta_2 CA: dV_3 (0, 0, 0), dV_4 (16, -32, 0, 0, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
  kE = zeta_2 CF: dV_3 (0, 0, 0), dV_4 (0, 16, -32, 0, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
    per unit kappa: dV_3 = 0 (from C_F: 0), dV_4 = 16*CA*CF*(CA - 2*CF) (from C_F: 16*CA*CF*(CA - 2*CF)); same: True
  kPA = zeta_2 CA: dV_3 (0, 0, 0), dV_4 (8, -32, 32, 0, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
  kPA = zeta_2 CF: dV_3 (0, 0, 0), dV_4 (0, 8, -32, 32, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
    per unit kappa: dV_3 = 0 (from C_F: 0), dV_4 = 8*CF*(CA - 2*CF)**2 (from C_F: 8*CF*(CA - 2*CF)**2); same: True
  kP1m = zeta_2 CA: dV_3 (0, -4, 0), dV_4 (0, -32, 48, 0, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
  kP1m = zeta_2 CF: dV_3 (0, 0, -4), dV_4 (0, 0, -32, 48, 0) (res 0, 0); S_3..S_5 unchanged True; LL, NLL unchanged True
    per unit kappa: dV_3 = -4*CF**2 (from C_F: -4*CF**2), dV_4 = -16*CF**2*(2*CA - 3*CF) (from C_F: -16*CF**2*(2*CA - 3*CF)); same: True
  cot variation u: dV_3 (-12, 32, -16) = -4*CF*(CA - 2*CF)*(3*CA - 2*CF), dV_4 (96, -304, 256, -64, 0) = 16*CF*(CA - 2*CF)*(2*CA - CF)*(3*CA - 2*CF); S_3..S_5 unchanged True
  CMW = kS + kE with kappa = -c zeta_2 C_A: True
  three-loop solution space with kS + kB = zeta_2(alpha C_A + beta C_F) and kP(1-) = zeta_2(p C_A + q C_F):
    kS and kB have equal three-loop responses: True; solution [{alpha: 14, p_: -2*beta - 32, q_: 4*beta + 64}] (beta free): the C_A coefficient alpha = 14 is forced, the C_F part trades against kP(1-)
    example kS = 14 zeta_2 C_A, kP(1-) = zeta_2(-32 C_A + 64 C_F): dV_3 = [-112, 352, -256]
[M:nmThreeLoopRepairFactor] kS + kB fixed by three loops with kP(1-) = 0: zeta_2(14 C_A + (-16) C_F); only the C_A coefficient is forced in general

== 4. Two-loop factor and cot variation together ==
  three-loop solution: [{c: 10, u: 16}]
  four-loop change (1136, -3904, 3776, -1024, 0) = 16*CF*(CA - 2*CF)*(71*CA**2 - 102*CA*CF + 32*CF**2), SU(3) 165824/81; needed (608, -2496, 3200, -1280, 0), SU(3) 53632/81
  four-loop residual (needed - change) (-528, 1408, -576, -256, 0), SU(3) -112192/81
  V_4^- of the equations with (c, u) = (10, 16): (1248, -4400, 4608, -1472, -384)
  end-to-end run with (c, u) = (10, 16) in 13 groups equals the superposition: True
[M:nmJointC] c = 10
[M:nmJointU] u = 16
[M:nmJointDVfourSUthree] four-loop change in SU(3) = 165824/81
[M:nmJointResidualSUthree] four-loop residual (needed - change) in SU(3) = -112192/81
  zeta_2 coefficient of pi cot with u = 16: -(1+u) = -17; c/2 = 5 times the value c = 2

== 5. Search over the admissible directions (three- and four-loop mismatch together) ==
  10 directions: rank 6, rank with target 6
    subsets of size 1: 0 close both orders (0 with unique coefficients)
    subsets of size 2: 0 close both orders (0 with unique coefficients)
    subsets of size 3: 0 close both orders (0 with unique coefficients)
    subsets of size 4: 0 close both orders (0 with unique coefficients)
    subsets of size 5: 24 close both orders (24 with unique coefficients)
    subsets of size 6: 110 close both orders (87 with unique coefficients)
  11 directions: rank 6, rank with target 6
    subsets of size 1: 0 close both orders (0 with unique coefficients)
    subsets of size 2: 0 close both orders (0 with unique coefficients)
    subsets of size 3: 0 close both orders (0 with unique coefficients)
    subsets of size 4: 0 close both orders (0 with unique coefficients)
    subsets of size 5: 70 close both orders (70 with unique coefficients)
    subsets of size 6: 302 close both orders (229 with unique coefficients)
[M:nmMinRepairCoefs] minimum number of coefficients = 5 (ten directions); with u: 5

== 6. Five-coefficient repair confined to the positive-signature adjoint equation, end to end ==
  kB = zeta_2(14C_A - 16C_F), kE = 2 zeta_2 C_A, kPA = zeta_2(16C_A - 8C_F): V_3^-, V_4^- equal the data in all 13 groups: True; S_3, S_4, S_5 unchanged: True; LL and NLL of P^+- unchanged: True
  kS = zeta_2(-16C_A + 8C_F), kB = zeta_2(30C_A - 24C_F), kE = 2 zeta_2 C_A: V_3^-, V_4^- equal the data in all 13 groups: True; S_3, S_4, S_5 unchanged: True; LL and NLL of P^+- unchanged: True
  general solution with the three positive-adjoint placements only (C_A, C_F each): [{x0: 14, x1: -16, x2: 10 - x4/2, x3: x4 - 16, x5: -8}]
[M:nmAdjRepairBorn] zeta_2(14C_A - 16C_F)
[M:nmAdjRepairEikonal] 2 zeta_2 C_A
[M:nmAdjRepairPair] zeta_2(16C_A - 8C_F)

== 7. Which equations and terms reach V_3^-, V_4^- and S_3..S_5 (relative O(a) factor, kappa = zeta_2 C_A and zeta_2 C_F) ==
  singlet +: born: none; eik: none; pair: ['S3', 'S4', 'S5']; sig: none
  singlet -: born: none; eik: none; pair: ['V3', 'V4', 'V5']; sig: ['V3', 'V4', 'V5']
  adjoint +: born: ['V3', 'V4', 'V5']; eik: ['V4', 'V5']; pair: ['V4', 'V5']; sig: none
  adjoint -: born: none; eik: none; pair: none; sig: none
  other +: born: none; eik: none; pair: none; sig: none
  other -: born: none; eik: none; pair: none; sig: none
  singlet Born correction, signature +, SU(3), kappa = zeta_2 C_F: shifts of the zeta_2 coefficient of a^n w^(4-2n), n = 2..5: [Fraction(-32, 9), Fraction(0, 1), Fraction(0, 1), Fraction(0, 1)] (S_2 only; -2 C_F kappa = -32/9)
  singlet Born correction, signature -, SU(3), kappa = zeta_2 C_F: shifts of the zeta_2 coefficient of a^n w^(4-2n), n = 2..5: [Fraction(-32, 9), Fraction(0, 1), Fraction(0, 1), Fraction(0, 1)] (S_2 only; -2 C_F kappa = -32/9)

== 8. Positive-signature singlet quark-pair correction (the class of A2*) ==
  dS_n = -k_P C_(n-2) (2C_F)^(n-1) for n = 3, 4, 5, k_P = zeta_2 C_A and zeta_2 C_F, in all 13 groups: True
  SU(3), k_P = zeta_2 C_F: dS_3 = -256/27, dS_4 = -4096/81, dS_5 = -81920/243
[M:nmPairCorrShift] dS_n = -k_P C_(n-2) (2C_F)^(n-1)  (n >= 3; C_k Catalan): verified True
  S_3 per unit change of lambda: (60, -192, 144) = 12*CF*(CA - 2*CF)*(5*CA - 6*CF) (so S_3 = lambda x this; lambda = 1 is the mechanism)
[M:nmSthreeLambdaForm] S_3 = 12*CF*(CA - 2*CF)*(5*CA - 6*CF) lambda - 4 C_F^2 (x C_A + y C_F)
  with the data S_3 = (60, -192, 144): [{lambda: 1, x: 0, y: 0}]

== 9. NLL of P^-: Born 2a b_R + a e_R w (e_1 = C_F, e_R = -2 b_R), -beta_0 a F, + a cN F_A^+ ==
  a^2: NLL of P^- data -2*CF*(23*CA - 30*CF - 2*nf)/3
     SU(3): equations cN=0 16*nf/9 - 232/9; response to cN = C_A 0, to cN = C_F 0; data -232/9 + 16/9 n_f
     SO(5): equations cN=0 4*nf/3 - 3; response to cN = C_A 0, to cN = C_F 0; data -3 + 4/3 n_f
  a^3: NLL of P^- data -4*CF*(20*CA**2 - 7*CA*CF - 8*CA*nf - 18*CF**2 + 10*CF*nf)/3
     SU(3): equations cN=0 512*nf/27 - 2368/9; response to cN = C_A 32/3, to cN = C_F 128/27; data -640/3 + 512/27 n_f
     SO(5): equations cN=0 8*nf/3 + 14; response to cN = C_A -6, to cN = C_F -4; data -22 + 8/3 n_f
  a^4: NLL of P^- data 16*CF*(12*CA**3 - 156*CA**2*CF - 12*CA**2*nf + 293*CA*CF**2 + 48*CA*CF*nf - 138*CF**3 - 38*CF**2*nf)/3
     SU(3): equations cN=0 9472*nf/81 - 124864/81; response to cN = C_A -1312/9, to cN = C_F -5248/81; data -179968/81 + 9472/81 n_f
     SO(5): equations cN=0 112*nf/3 - 174; response to cN = C_A 21, to cN = C_F 14; data -48 + 112/3 n_f
  three-loop NLL of P^- (13 groups, rational and n_f parts): cN = alpha C_A + beta C_F with [{al: 2, be: 6}]
  four-loop NLL of P^- with that cN, in 13 groups: True
  cN = 2C_A + 6C_F: LL and NLL of P^- at a^1..a^4 equal the data (rational, n_f; zeta_2 parts zero) in 13 groups: True; V_3^-, V_4^- unchanged: True
[M:nmNLLtermCoef] 2C_A + 6C_F
[M:nmNLLbaseEone] C_F
[M:nmNLLbaseER] -2b_R
[M:nmNLLrunning] -\beta_0 a F

== 10. Rational and n_f NNLL poles of S^(-,beta) = P^-(P^- - w - beta_0 a) + 2aC_F, with the NLL terms (indicative) ==
  a^3, rational: data (-952/9, 2048/9, -32), equations (-16/3, 128/3, -64), mismatch -8*CF*(CA - 2*CF)*(113*CA + 18*CF)/9, SU(3) -3872/27
  a^3, n_f: data (256/9, -512/9), equations (16/3, -32/3), mismatch 208*CF*(CA - 2*CF)/9 n_f, SU(3) 832/81 n_f
  control P^+ at a^3: rational and n_f NNLL poles of S^(+,beta) in the data: 0, 0
  a^4, rational: data (2896/9, -7760/9, 1216/3, 64, 0), equations (184/9, -1808/9, 416, -192, 0), mismatch 8*CF*(CA - 2*CF)*(113*CA**2 - 22*CA*CF - 48*CF**2)/3, SU(3) 80992/81
  a^4, n_f: data (-1136/9, 2944/9, -448/3), equations (-224/9, 448/9, 0), mismatch -16*CF*(CA - 2*CF)*(19*CA - 14*CF)/3 n_f, SU(3) -7360/81 n_f
  a^4, n_f^2: data (-32/9, 64/9), equations (-32/9, 64/9)
  control P^+ at a^4: rational and n_f NNLL poles of S^(+,beta) in the data: 0, 0

== 11. The knobs of HOSTILE_CHECK sect. 1.3 and its four-loop vector for (u, x) = (-16, -5) ==
  knob hx: dV_3 (-16, 32, 0), dV_4 (112, -320, 192, 0, 0); S_3..S_5 unchanged True
  knob hy: dV_3 (0, -16, 32), dV_4 (0, 112, -320, 192, 0); S_3..S_5 unchanged True
  knob hu: dV_3 (12, -32, 16), dV_4 (-96, 304, -256, 64, 0); S_3..S_5 unchanged True
  knob hw: dV_3 (0, 0, 0), dV_4 (0, 0, 0, 0, 0); S_3..S_5 unchanged True
  end to end, (hu, hx) = (-16, -5): V_4^- = (1088, -3760, 3968, -1472, -384) (fit residual 0); HOSTILE_CHECK prints (1088, -3760, 3968, -1472, -384): True
  its V_3^- = (-28, 96, -80) (data (-28, 96, -80))
  hx direction vs the two-loop factor per unit c: dV_3 [-16, 32, 0] = -2 x [8, -16, 0]: True; dV_4 [112, -320, 192, 0, 0] vs -2 x [80, -192, 64, 0, 0]
  difference of the two four-loop vectors, (c, u) = (10, 16) minus (hu, hx) = (-16, -5): (160, -640, 640, 0, 0)

== 12. Precision checks: terms against coefficients; the family of positive-adjoint repairs ==
  sets of 1 terms (each with a C_A and a C_F coefficient) that close both orders: 0 []
  sets of 2 terms (each with a C_A and a C_F coefficient) that close both orders: 0 []
  sets of 3 terms (each with a C_A and a C_F coefficient) that close both orders: 8 [('kS', 'kB', 'kE'), ('kS', 'kB', 'kP1m'), ('kS', 'kE', 'kPA'), ('kS', 'kE', 'kP1m'), ('kS', 'kPA', 'kP1m'), ('kB', 'kE', 'kPA'), ('kB', 'kE', 'kP1m'), ('kB', 'kPA', 'kP1m')]
  sets of 4 terms (each with a C_A and a C_F coefficient) that close both orders: 5 [('kS', 'kB', 'kE', 'kPA'), ('kS', 'kB', 'kE', 'kP1m'), ('kS', 'kB', 'kPA', 'kP1m'), ('kS', 'kE', 'kPA', 'kP1m'), ('kB', 'kE', 'kPA', 'kP1m')]
  sets of 5 terms (each with a C_A and a C_F coefficient) that close both orders: 1 [('kS', 'kB', 'kE', 'kPA', 'kP1m')]
  family t = 0: kB = z(14CA-16CF), kE = z(10 CA + -16 CF), kPA = z(0 CA - 8 CF): V_3^-, V_4^- equal the data in all 13 groups: True; S_3, S_4, S_5 unchanged: True; LL and NLL of P^+- unchanged: True
  family t = 16: kB = z(14CA-16CF), kE = z(2 CA + 0 CF), kPA = z(16 CA - 8 CF): V_3^-, V_4^- equal the data in all 13 groups: True; S_3, S_4, S_5 unchanged: True; LL and NLL of P^+- unchanged: True
  family t = 20: kB = z(14CA-16CF), kE = z(0 CA + 4 CF), kPA = z(20 CA - 8 CF): V_3^-, V_4^- equal the data in all 13 groups: True; S_3, S_4, S_5 unchanged: True; LL and NLL of P^+- unchanged: True
  family t = 7: kB = z(14CA-16CF), kE = z(13/2 CA + -9 CF), kPA = z(7 CA - 8 CF): V_3^-, V_4^- equal the data in all 13 groups: True; S_3, S_4, S_5 unchanged: True; LL and NLL of P^+- unchanged: True
  family t = -3/2: kB = z(14CA-16CF), kE = z(43/4 CA + -35/2 CF), kPA = z(-3/2 CA - 8 CF): V_3^-, V_4^- equal the data in all 13 groups: True; S_3, S_4, S_5 unchanged: True; LL and NLL of P^+- unchanged: True
  five-coefficient subsets inside the positive-signature adjoint equation that close: 3 [('kB_CA', 'kB_CF', 'kE_CA', 'kE_CF', 'kPA_CF'), ('kB_CA', 'kB_CF', 'kE_CA', 'kPA_CA', 'kPA_CF'), ('kB_CA', 'kB_CF', 'kE_CF', 'kPA_CA', 'kPA_CF')]


==> anc/numbers/deposit/P03/p03_run.py <==
#!/usr/bin/env python3
"""P-03, engine 1 driver: every number of the new P^- subsection (change-table row S10-02).

Written for P-03 on 30 Sep 2026. Inputs: p03_color.json (p03_color.py), p03_data.json (p03_data.py).
Output: p03_run.log. Lines tagged [M:<name>] carry the values that go into p03_macros.tsv.
"""
import json, itertools, sys
from fractions import Fraction as Fr
import sympy as sp
from p03_solver import solve, S_of, R, rmul, radd, rscale, zpart, ratpart, nfpart, coef, lmul, ladd, lshift

CF, CA, nf, dFA, dAA, z2, L, Nn = sp.symbols('CF CA nf dFA dAA z2 L N')
LOG = open('p03_run.log', 'w')
def out(*a):
    s = ' '.join(str(x) for x in a)
    LOG.write(s + '\n'); LOG.flush()
    print(s)

# ---------------------------------------------------------------- groups
groups = []
for rec in json.load(open('p03_color.json')):
    g = {'name': rec['name'], 'CF': Fr(rec['CF']), 'CA': Fr(rec['CA']), 'dFA': Fr(rec['dFA_NR']),
         'dAA': Fr(rec['dAA_NA']),
         'chans': [(Fr(c['C']), Fr(c['b'])) for c in rec['channels']],
         'T': [[Fr(x) for x in row] for row in rec['T']]}
    groups.append(g)
G = {g['name']: g for g in groups}

B3 = [CF * CA**2, CF**2 * CA, CF**3]
B4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, dFA]
B5 = [CF * CA**4, CF**2 * CA**3, CF**3 * CA**2, CF**4 * CA, CF**5, CA * dFA, CF * dFA, CF * dAA]

def subs_g(expr, g):
    return sp.Rational(sp.nsimplify(expr.subs({CF: sp.Rational(g['CF'].numerator, g['CF'].denominator),
                                               CA: sp.Rational(g['CA'].numerator, g['CA'].denominator),
                                               dFA: sp.Rational(g['dFA'].numerator, g['dFA'].denominator),
                                               dAA: sp.Rational(g['dAA'].numerator, g['dAA'].denominator)})))

def fit(vals, basis, gs=None):
    """vals: dict group name -> Fraction. Exact fit; returns (vector, max residual, rank)."""
    gs = gs or [g for g in groups if g['name'] in vals]
    A = sp.Matrix([[subs_g(b, g) for b in basis] for g in gs])
    bvec = sp.Matrix([sp.Rational(vals[g['name']].numerator, vals[g['name']].denominator) for g in gs])
    rank = A.rank()
    x = (A.T * A).LUsolve(A.T * bvec) if rank == len(basis) else None
    if x is None:
        return None, None, rank
    res = max(abs(v) for v in (A * x - bvec))
    return [x[i] for i in range(len(basis))], res, rank

def vec_str(v):
    return '(' + ', '.join(str(x) for x in v) + ')'

def poly(v, basis):
    return sp.expand(sum(c * b for c, b in zip(v, basis)))

SU3 = G['SU(3)']
def su3(expr):
    return subs_g(sp.sympify(expr), SU3)

NMAX = 5

def run(g, opts=None, nmax=NMAX):
    F = solve(g, nmax, opts)
    Sp_ = S_of(F[0][0], g['CF'], nmax)
    Sm_ = S_of(F[1][0], g['CF'], nmax)
    return F, Sp_, Sm_

def quantities(g, opts=None, nmax=NMAX):
    F, Sp_, Sm_ = run(g, opts, nmax)
    q = {}
    for n in range(3, nmax + 1):
        q[f'S{n}'] = zpart(coef(Sp_[n], 4 - 2 * n))
        q[f'V{n}'] = zpart(coef(Sm_[n], 4 - 2 * n))
    # LL and NLL coefficients of P^- and P^+ (every component), and the NNLL poles of S^- (rational, n_f)
    for n in range(1, nmax + 1):
        for s, lab in ((1, 'm'), (0, 'p')):
            q[f'LL{lab}{n}'] = coef(F[s][0][n], 1 - 2 * n)
            q[f'NLL{lab}{n}'] = coef(F[s][0][n], 2 - 2 * n)
    return q

def llnll_equal(q0, q1, nmax=NMAX):
    return all(q0[f'{k}{lab}{n}'] == q1[f'{k}{lab}{n}'] for k in ('LL', 'NLL') for lab in ('m', 'p') for n in range(1, nmax + 1))

# ---------------------------------------------------------------- 0. baseline
out('== 0. Equation side, baseline (eq. (system), kappa = +1), 13 groups ==')
base = {g['name']: quantities(g) for g in groups}
for key, B, lab in (('S3', B3, 'S_3'), ('S4', B4, 'S_4'), ('V3', B3, 'V_3^-'), ('V4', B4, 'V_4^-')):
    v, res, rk = fit({g['name']: base[g['name']][key] for g in groups}, B)
    out(f'  {lab}: {vec_str(v)}   (fit over 13 groups, rank {rk}, max residual {res})')
    base[key + '_vec'] = v
S5draft = [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072]
ok5 = all(base[g['name']]['S5'] == Fr(str(subs_g(poly(S5draft, B5), g))) for g in groups)
v5, res5, rk5 = fit({n: base[n]['S5'] for n in [g['name'] for g in groups]}, B5)
out(f'  S_5 equals the draft vector (19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072) in all 13 groups: {ok5}; '
    f'own 8-element fit {vec_str(v5) if v5 else None} rank {rk5} residual {res5}')
out(f"  SU(3): S_3 = {base['SU(3)']['S3']}, S_4 = {base['SU(3)']['S4']}, S_5 = {base['SU(3)']['S5']}, "
    f"V_3^- = {base['SU(3)']['V3']}, V_4^- = {base['SU(3)']['V4']}")
llm = [ratpart(base['SU(3)'][f'LLm{n}']) for n in (2, 3, 4)]
out(f'  LL of P^- at a^2, a^3, a^4 (SU(3)): {llm}')
out(f"[M:nmXkVthreeUncLamOne] equation side V_3^- = {vec_str(base['V3_vec'])}")
out(f"[M:nmXkVfourUncLamOne] equation side V_4^- = {vec_str(base['V4_vec'])}")
out(f"[M:nmVthreeEqSUthree] equation side V_3^- in SU(3) = {base['SU(3)']['V3']}")
out(f"[M:nmVfourEqSUthree] equation side V_4^- in SU(3) = {base['SU(3)']['V4']}")

# ---------------------------------------------------------------- 1. data side
out('\n== 1. Data side (MVV TeX, four-loop x->0 files; p03_data.json) ==')
D = json.load(open('p03_data.json'))
loc = dict(CF=CF, CA=CA, nf=nf, dFA=dFA, z2=z2, dFF=sp.Symbol('dFF'), z3=sp.Symbol('z3'), z4=sp.Symbol('z4'),
           z5=sp.Symbol('z5'), z6=sp.Symbol('z6'))
def dser(sig):
    names = {'m': ['P0', 'P1m', 'P2m', 'P3m'], 'p': ['P0', 'P1p', 'P2p', 'P3p']}[sig]
    ser = [dict()]
    for nm in names:
        ser.append({int(k): sp.sympify(v, locals=loc) for k, v in D[nm].items()})
    return ser
def dS(ser, beta=False):
    nmax = len(ser) - 1
    S = [dict() for _ in range(nmax + 1)]
    b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
    for n in range(1, nmax + 1):
        acc = {}
        for i in range(1, n):
            for p1, c1 in ser[i].items():
                for p2, c2 in ser[n - i].items():
                    acc[p1 + p2] = acc.get(p1 + p2, 0) + c1 * c2
        for p, c in ser[n].items():
            acc[p + 1] = acc.get(p + 1, 0) - c
        if beta and n >= 2:
            for p, c in ser[n - 1].items():
                acc[p] = acc.get(p, 0) - b0 * c
        if n == 1:
            acc[0] = acc.get(0, 0) + 2 * CF
        S[n] = {p: sp.expand(c) for p, c in acc.items()}
    return S
def zp(e):
    e = sp.expand(e)
    return sp.expand(e.coeff(z2, 1).subs({loc['z3']: 0, loc['z4']: 0, loc['z5']: 0, loc['z6']: 0}))
def rp(e):
    return sp.expand(sp.expand(e).subs({z2: 0, loc['z3']: 0, loc['z4']: 0, loc['z5']: 0, loc['z6']: 0}))
def coeffs(e, basis):
    e = sp.expand(e)
    P = sp.Poly(e, CF, CA, dFA)
    vals = []
    rest = e
    for b in basis:
        c = sp.Poly(b, CF, CA, dFA).monoms()[0]
        vals.append(P.coeff_monomial(c))
        rest -= P.coeff_monomial(c) * b
    assert sp.expand(rest) == 0, rest
    return vals
Sm_d, Sp_d = dS(dser('m')), dS(dser('p'))
V3d = zp(Sm_d[3].get(-2, 0)); V4d = zp(Sm_d[4].get(-4, 0))
S3d = zp(Sp_d[3].get(-2, 0)); S4d = zp(Sp_d[4].get(-4, 0))
V3dv, V4dv, S3dv, S4dv = coeffs(V3d, B3), coeffs(V4d, B4), coeffs(S3d, B3), coeffs(S4d, B4)
out(f'  data V_3^- = {vec_str(V3dv)} = {sp.factor(V3d)};  SU(3) {su3(V3d)}')
out(f'  data V_4^- = {vec_str(V4dv)};  SU(3) {su3(V4d)}')
out(f'  control, data S_3 = {vec_str(S3dv)}, S_4 = {vec_str(S4dv)}; equal to the equation side: '
    f'{S3dv == list(base["S3_vec"])} {S4dv == list(base["S4_vec"])}')
for n in (2, 3, 4):
    out(f'  zeta_2 parts of the LL and NLL poles of S^- at a^{n}: {zp(Sm_d[n].get(2-2*n,0))}, {zp(Sm_d[n].get(3-2*n,0))}')
out(f"[M:nmXkDataVthreeMinusXzero] data V_3^- = {vec_str(V3dv)}")
out(f"[M:nmXkDataVfourMinusXzero] data V_4^- = {vec_str(V4dv)}")
out(f"[M:nmVthreeDataSUthree] data V_3^- in SU(3) = {su3(V3d)}")
out(f"[M:nmVfourDataSUthree] data V_4^- in SU(3) = {su3(V4d)}")
mm3 = [a - b for a, b in zip(V3dv, base['V3_vec'])]
mm4 = [a - b for a, b in zip(V4dv, base['V4_vec'])]
mm3p, mm4p = poly(mm3, B3), poly(mm4, B4)
out(f'  mismatch (data - equations): V_3 {vec_str(mm3)} = {sp.factor(mm3p)};  V_4 {vec_str(mm4)} = {sp.factor(mm4p)}')
t3 = sp.expand(-16 * CF * (CA - 2 * CF) * (7 * CA - 8 * CF)); t4 = sp.expand(32 * CF * (CA - 2 * CF) * (19 * CA**2 - 40 * CA * CF + 20 * CF**2))
out(f'  equal to -16C_F(C_A-2C_F)(7C_A-8C_F): {sp.expand(mm3p - t3) == 0};  to 32C_F(C_A-2C_F)(19C_A^2-40C_AC_F+20C_F^2): {sp.expand(mm4p - t4) == 0}')
out(f'  quartic component of the mismatch: {mm4[4]} (data {V4dv[4]}, equations {base["V4_vec"][4]})')
out(f"[M:nmXkMismatchVthreeLamOne] mismatch V_3 = {sp.factor(mm3p)}")
out(f"[M:nmXkMismatchVfourLamOne] mismatch V_4 = {sp.factor(mm4p)}")
out(f"[M:nmMismatchVthreeVec] mismatch V_3 vector = {vec_str(mm3)}")
out(f"[M:nmMismatchVfourVec] mismatch V_4 vector = {vec_str(mm4)}")
out(f"[M:nmMismatchVthreeSUthree] mismatch V_3 in SU(3) = {su3(mm3p)}")
out(f"[M:nmMismatchVfourSUthree] mismatch V_4 in SU(3) = {su3(mm4p)}")
Nc = sp.Symbol('N_c')
sun = {CF: (Nc**2 - 1) / (2 * Nc), CA: Nc, dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48}
out(f'  SU(N): data V_3 {sp.factor(V3d.subs(sun))}, data V_4 {sp.factor(V4d.subs(sun))}; '
    f'equations V_3 {sp.factor(poly(base["V3_vec"], B3).subs(sun))}, V_4 {sp.factor(poly(base["V4_vec"], B4).subs(sun))}')
out(f'  SU(N): mismatch V_3 {sp.factor(mm3p.subs(sun))}, V_4 {sp.factor(mm4p.subs(sun))}')

# ---------------------------------------------------------------- 2. two-loop soft-gluon factor
out('\n== 2. Two-loop soft-gluon factor (1 + c a K_2), K_2 = (67/18 - zeta_2) C_A - 5 n_f/9 ==')
# normalization: coefficient of 1/(1-x) in P^(0) and P^(1)+ (MVV3.tex eqs. (Pqq0), (Pqq1p)), p_qq(x) = 2/(1-x) - 1 - x
A1 = 4 * CF
A2 = sp.expand(4 * CA * CF * 2 * (sp.Rational(67, 18) - z2) - 4 * CF * nf * 2 * sp.Rational(5, 9))
# the C_F^2 bracket 2 p_qq [H_{1,0} + H_2 - 3/4 H_0] at x -> 1: H_{1,0}(1) = -zeta_2, H_2(1) = zeta_2, H_0(1) = 0
cf2_at1 = -z2 + z2 - 0
K2 = (sp.Rational(67, 18) - z2) * CA - sp.Rational(5, 9) * nf
out(f'  A_1 = {A1}, A_2 = {sp.factor(A2)} (+ C_F^2 bracket at x=1: {cf2_at1}); A_2/A_1 = {sp.simplify(A2 / A1)}; '
    f'2 K_2 = {sp.expand(2*K2)}; ratio/K_2 = {sp.simplify(A2 / A1 / K2)}')
out(f"[M:nmSoftTwoLoopFactor] K_2 = {K2}")
out(f"[M:nmSoftFactorCoef] c = A_2/(A_1 K_2) = {sp.simplify(A2 / A1 / K2)}")
resp = {}
for place in ('all', 'sig', 'eik', 'eik_neg', 'sig_neg'):
    d3, d4, dS3, dS4, dS5, lln = {}, {}, {}, {}, {}, True
    rat3, rat4, nf3, nf4 = {}, {}, {}, {}
    for g in groups:
        q = quantities(g, {'cmw': (1, place)})
        b = base[g['name']]
        d3[g['name']] = q['V3'] - b['V3']; d4[g['name']] = q['V4'] - b['V4']
        dS3[g['name']] = q['S3'] - b['S3']; dS4[g['name']] = q['S4'] - b['S4']; dS5[g['name']] = q['S5'] - b['S5']
        lln = lln and llnll_equal(b, q)
        # linearity in c at the zeta_2 NNLL positions
        q2 = quantities(g, {'cmw': (2, place)})
        assert q2['V3'] - b['V3'] == 2 * d3[g['name']] and q2['V4'] - b['V4'] == 2 * d4[g['name']]
        # rational and n_f responses at the NNLL poles of S^-
        F, Spp, Smm = run(g, {'cmw': (1, place)})
        F0, Sp0, Sm0 = run(g)
        rat3[g['name']] = ratpart(coef(Smm[3], -2)) - ratpart(coef(Sm0[3], -2))
        rat4[g['name']] = ratpart(coef(Smm[4], -4)) - ratpart(coef(Sm0[4], -4))
        nf3[g['name']] = nfpart(coef(Smm[3], -2)) - nfpart(coef(Sm0[3], -2))
        nf4[g['name']] = nfpart(coef(Smm[4], -4)) - nfpart(coef(Sm0[4], -4))
    v3, r3, _ = fit(d3, B3); v4, r4, _ = fit(d4, B4)
    resp[place] = (v3, v4)
    out(f'  placement {place}: per unit c, dV_3 = {vec_str(v3)} = {sp.factor(poly(v3, B3))}; dV_4 = {vec_str(v4)} = '
        f'{sp.factor(poly(v4, B4))} (residuals {r3}, {r4}); dS_3, dS_4, dS_5 zero in 13 groups: '
        f'{all(v == 0 for v in dS3.values())}, {all(v == 0 for v in dS4.values())}, {all(v == 0 for v in dS5.values())}; '
        f'LL and NLL of P^+- unchanged: {lln}; linear in c: True')
    if place == 'all':
        vr3, _, _ = fit(rat3, B3); vr4, _, _ = fit(rat4, B4); vn3, _, _ = fit(nf3, [CF * CA, CF**2]); vn4, _, _ = fit(nf4, B3)
        out(f'    rational part per unit c: a^3 w^-2 pole of S^- {sp.factor(poly(vr3, B3))}, SU(3) {su3(poly(vr3,B3))}; '
            f'a^4 w^-4 {sp.factor(poly(vr4, B4))}, SU(3) {su3(poly(vr4,B4))}')
        out(f'    n_f part per unit c: a^3 {sp.factor(poly(vn3, [CF*CA, CF**2]))} n_f, SU(3) {su3(poly(vn3,[CF*CA,CF**2]))}; '
            f'a^4 {sp.factor(poly(vn4, B3))} n_f, SU(3) {su3(poly(vn4,B3))}')
v3c, v4c = resp['all']
out(f"[M:nmSoftFactorDVthree] dV_3 = c * ({sp.factor(poly(v3c, B3))})")
out(f"[M:nmSoftFactorDVfour] dV_4 = c * ({sp.factor(poly(v4c, B4))})")
out(f"[M:nmSoftFactorDVthreeSUthree] c = 2, SU(3): dV_3 = {2*su3(poly(v3c,B3))}")
out(f"[M:nmSoftFactorDVfourSUthree] c = 2, SU(3): dV_4 = {2*su3(poly(v4c,B4))}")
out(f'  sign against the mismatch: three loops {2*su3(poly(v3c,B3))} vs {su3(mm3p)}, four loops {2*su3(poly(v4c,B4))} vs {su3(mm4p)}')
out(f'  SU(N), c = 2: dV_3 = {sp.factor(2*poly(v3c,B3).subs(sun))}, dV_4 = {sp.factor(2*poly(v4c,B4).subs(sun))}; '
    f'ratio to the mismatch {sp.factor((2*poly(v3c,B3)/mm3p).subs(sun))}, {sp.factor((2*poly(v4c,B4)/mm4p).subs(sun))}')
# residual after c = 2
out(f'  residual after c = 2: V_3 {sp.factor(mm3p - 2*poly(v3c,B3))} (SU(3) {su3(mm3p - 2*poly(v3c,B3))}); '
    f'V_4 {sp.factor(mm4p - 2*poly(v4c,B4))} (SU(3) {su3(mm4p - 2*poly(v4c,B4))})')
# c alone: SU(3) value that zeroes three loops
c_su3 = su3(mm3p) / su3(poly(v3c, B3))
out(f'  c alone: SU(3) three loops zero at c = {c_su3}, leaving {su3(mm4p) - c_su3*su3(poly(v4c,B4))} at four loops')

# ---------------------------------------------------------------- 3. five placements, cot variation
out('\n== 3. Relative O(a) corrections of the five double-log terms that feed P^- at NNLL, and the cot variation ==')
PL = {'kS': (0, '-', 'sig'), 'kB': (1, '+', 'born'), 'kE': (1, '+', 'eik'), 'kPA': (1, '+', 'pair'), 'kP1m': (0, '-', 'pair')}
dirs = {}
for key, (r, s, term) in PL.items():
    for colname in ('CA', 'CF'):
        d3, d4, sz, lln = {}, {}, True, True
        for g in groups:
            k = R(z=g['CA'] if colname == 'CA' else g['CF'])
            q = quantities(g, {'ins': [(r, s, term, k)]})
            b = base[g['name']]
            d3[g['name']] = q['V3'] - b['V3']; d4[g['name']] = q['V4'] - b['V4']
            sz = sz and all(q[f'S{n}'] == b[f'S{n}'] for n in (3, 4, 5))
            lln = lln and llnll_equal(b, q)
        v3, r3, _ = fit(d3, B3); v4, r4, _ = fit(d4, B4)
        dirs[f'{key}_{colname}'] = v3 + v4
        out(f'  {key} = zeta_2 {colname}: dV_3 {vec_str(v3)}, dV_4 {vec_str(v4)} (res {r3}, {r4}); S_3..S_5 unchanged {sz}; LL, NLL unchanged {lln}')
    # per unit kappa as a function: kappa = C_A and kappa = C_F give the same polynomial divided by kappa
    pa3 = sp.factor(poly(dirs[f'{key}_CA'][:3], B3) / CA); pf3 = sp.factor(poly(dirs[f'{key}_CF'][:3], B3) / CF)
    pa4 = sp.factor(poly(dirs[f'{key}_CA'][3:], B4) / CA); pf4 = sp.factor(poly(dirs[f'{key}_CF'][3:], B4) / CF)
    out(f'    per unit kappa: dV_3 = {pa3} (from C_F: {pf3}), dV_4 = {pa4} (from C_F: {pf4}); same: {sp.simplify(pa3-pf3)==0 and sp.simplify(pa4-pf4)==0}')
# cot variation u (psi^- = 2/w - (1+u) z w)
d3, d4, sz = {}, {}, True
for g in groups:
    q = quantities(g, {'u': 1}); b = base[g['name']]
    d3[g['name']] = q['V3'] - b['V3']; d4[g['name']] = q['V4'] - b['V4']
    sz = sz and all(q[f'S{n}'] == b[f'S{n}'] for n in (3, 4, 5))
vu3, _, _ = fit(d3, B3); vu4, _, _ = fit(d4, B4)
dirs['u'] = vu3 + vu4
out(f'  cot variation u: dV_3 {vec_str(vu3)} = {sp.factor(poly(vu3,B3))}, dV_4 {vec_str(vu4)} = {sp.factor(poly(vu4,B4))}; S_3..S_5 unchanged {sz}')
out(f'  CMW = kS + kE with kappa = -c zeta_2 C_A: {[-(a+b) for a,b in zip(dirs["kS_CA"], dirs["kE_CA"])] == list(v3c)+list(v4c)}')
# the three-loop requirement: only the C_A part of kS + kB is forced
a_, b_, p_, q_, al, be = sp.symbols('a_ b_ p_ q_ alpha beta')
out('  three-loop solution space with kS + kB = zeta_2(alpha C_A + beta C_F) and kP(1-) = zeta_2(p C_A + q C_F):')
expr3 = sp.expand(al * poly(dirs['kS_CA'][:3], B3) / CA * CA + be * poly(dirs['kS_CF'][:3], B3) + p_ * poly(dirs['kP1m_CA'][:3], B3) + q_ * poly(dirs['kP1m_CF'][:3], B3) - mm3p)
sol = sp.solve(sp.Poly(expr3, CF, CA).coeffs(), [al, p_, q_], dict=True)
out(f'    kS and kB have equal three-loop responses: {dirs["kS_CA"][:3] == dirs["kB_CA"][:3] and dirs["kS_CF"][:3] == dirs["kB_CF"][:3]}; '
    f'solution {sol} (beta free): the C_A coefficient alpha = 14 is forced, the C_F part trades against kP(1-)')
ex = sp.expand(14 * poly(dirs['kS_CA'][:3], B3) + poly(dirs['kP1m_CA'][:3], B3) * (-32) + poly(dirs['kP1m_CF'][:3], B3) * 64)
out(f'    example kS = 14 zeta_2 C_A, kP(1-) = zeta_2(-32 C_A + 64 C_F): dV_3 = {coeffs(ex, B3)}')
solab = sp.solve(sp.Poly(expr3.subs({p_: 0, q_: 0}), CF, CA).coeffs(), [al, be], dict=True)
out(f"[M:nmThreeLoopRepairFactor] kS + kB fixed by three loops with kP(1-) = 0: zeta_2({solab[0][al]} C_A + ({solab[0][be]}) C_F); only the C_A coefficient is forced in general")

# ---------------------------------------------------------------- 4. the joint (c, u) test
out('\n== 4. Two-loop factor and cot variation together ==')
cc, uu = sp.symbols('c u')
e3 = sp.expand(cc * poly(v3c, B3) + uu * poly(vu3, B3) - mm3p)
solcu = sp.solve(sp.Poly(e3, CF, CA).coeffs(), [cc, uu], dict=True)
out(f'  three-loop solution: {solcu}')
cj, uj = solcu[0][cc], solcu[0][uu]
dj4 = sp.expand(cj * poly(v4c, B4) + uj * poly(vu4, B4))
out(f'  four-loop change {vec_str(coeffs(dj4,B4))} = {sp.factor(dj4)}, SU(3) {su3(dj4)}; needed {vec_str(mm4)}, SU(3) {su3(mm4p)}')
out(f'  four-loop residual (needed - change) {vec_str(coeffs(sp.expand(mm4p-dj4),B4))}, SU(3) {su3(mm4p - dj4)}')
out(f'  V_4^- of the equations with (c, u) = ({cj}, {uj}): {vec_str(coeffs(sp.expand(poly(base["V4_vec"],B4)+dj4),B4))}')
# end to end, not superposition
ok = True
for g in groups:
    q = quantities(g, {'cmw': (cj, 'all'), 'u': uj}); b = base[g['name']]
    ok = ok and (q['V3'] - b['V3'] == Fr(str(subs_g(mm3p, g)))) and (q['V4'] - b['V4'] == Fr(str(subs_g(dj4, g))))
out(f'  end-to-end run with (c, u) = ({cj}, {uj}) in 13 groups equals the superposition: {ok}')
out(f"[M:nmJointC] c = {cj}")
out(f"[M:nmJointU] u = {uj}")
out(f"[M:nmJointDVfourSUthree] four-loop change in SU(3) = {su3(dj4)}")
out(f"[M:nmJointResidualSUthree] four-loop residual (needed - change) in SU(3) = {su3(mm4p - dj4)}")
out(f'  zeta_2 coefficient of pi cot with u = {uj}: -(1+u) = {-(1+uj)}; c/2 = {cj/2} times the value c = 2')

# ---------------------------------------------------------------- 5. subsets
out('\n== 5. Search over the admissible directions (three- and four-loop mismatch together) ==')
target = sp.Matrix(mm3 + mm4)
def search(names):
    M = sp.Matrix([list(dirs[n]) for n in names]).T
    out(f'  {len(names)} directions: rank {M.rank()}, rank with target {M.row_join(target).rank()}')
    counts = {}
    for k in range(1, len(names) + 1):
        cl, un = 0, 0
        for sub in itertools.combinations(range(len(names)), k):
            A = M[:, list(sub)]
            rA = A.rank()
            if A.row_join(target).rank() == rA:
                cl += 1
                if rA == k:
                    un += 1
        counts[k] = (cl, un)
        out(f'    subsets of size {k}: {cl} close both orders ({un} with unique coefficients)')
        if k >= 6:
            break
    return counts
names10 = [f'{k}_{c}' for k in PL for c in ('CA', 'CF')]
c10 = search(names10)
c11 = search(names10 + ['u'])
minc = min(k for k, (cl, un) in c10.items() if cl > 0)
out(f"[M:nmMinRepairCoefs] minimum number of coefficients = {minc} (ten directions); with u: {min(k for k,(cl,un) in c11.items() if cl>0)}")

# ---------------------------------------------------------------- 6. the adjoint repair, end to end
out('\n== 6. Five-coefficient repair confined to the positive-signature adjoint equation, end to end ==')
def repair_check(label, spec):
    ok_v, ok_s, ok_l = True, True, True
    for g in groups:
        insl = []
        for key, (xa, xf) in spec.items():
            r, s, term = PL[key]
            insl.append((r, s, term, R(z=xa * g['CA'] + xf * g['CF'])))
        q = quantities(g, {'ins': insl}); b = base[g['name']]
        ok_v = ok_v and q['V3'] == Fr(str(subs_g(V3d, g))) and q['V4'] == Fr(str(subs_g(V4d, g)))
        ok_s = ok_s and all(q[f'S{n}'] == b[f'S{n}'] for n in (3, 4, 5))
        ok_l = ok_l and llnll_equal(b, q)
    out(f'  {label}: V_3^-, V_4^- equal the data in all 13 groups: {ok_v}; S_3, S_4, S_5 unchanged: {ok_s}; LL and NLL of P^+- unchanged: {ok_l}')
    return ok_v and ok_s and ok_l
rep = {'kB': (14, -16), 'kE': (2, 0), 'kPA': (16, -8)}
okrep = repair_check('kB = zeta_2(14C_A - 16C_F), kE = 2 zeta_2 C_A, kPA = zeta_2(16C_A - 8C_F)', rep)
repair_check('kS = zeta_2(-16C_A + 8C_F), kB = zeta_2(30C_A - 24C_F), kE = 2 zeta_2 C_A', {'kS': (-16, 8), 'kB': (30, -24), 'kE': (2, 0)})
# uniqueness of the adjoint repair among the three adjoint placements
M3 = sp.Matrix([list(dirs[n]) for n in ('kB_CA', 'kB_CF', 'kE_CA', 'kE_CF', 'kPA_CA', 'kPA_CF')]).T
xs = sp.symbols('x0:6')
solA = sp.solve(list(M3 * sp.Matrix(xs) - target), xs, dict=True)
out(f'  general solution with the three positive-adjoint placements only (C_A, C_F each): {solA}')
if okrep:
    out("[M:nmAdjRepairBorn] zeta_2(14C_A - 16C_F)")
    out("[M:nmAdjRepairEikonal] 2 zeta_2 C_A")
    out("[M:nmAdjRepairPair] zeta_2(16C_A - 8C_F)")

# ---------------------------------------------------------------- 7. where a correction can act (asymmetry table)
out('\n== 7. Which equations and terms reach V_3^-, V_4^- and S_3..S_5 (relative O(a) factor, kappa = zeta_2 C_A and zeta_2 C_F) ==')
eqs = [('singlet +', 0, '+'), ('singlet -', 0, '-'), ('adjoint +', 1, '+'), ('adjoint -', 1, '-')]
for lab, r, s in eqs + [('other +', 2, '+'), ('other -', 2, '-')]:
    row = []
    for term in ('born', 'eik', 'pair', 'sig'):
        ch = set()
        for g in groups:
            if r >= len(g['chans']):
                continue
            rr = [r] if r < 2 else list(range(2, len(g['chans'])))
            for colv in (g['CA'], g['CF']):
                q = quantities(g, {'ins': [(x, s, term, R(z=colv)) for x in rr]}); b = base[g['name']]
                for key in ('V3', 'V4', 'V5', 'S3', 'S4', 'S5'):
                    if q[key] != b[key]:
                        ch.add(key)
                if not llnll_equal(b, q):
                    ch.add('LL/NLL')
        row.append(f"{term}: {sorted(x for x in ch if x) or 'none'}")
    out(f'  {lab}: ' + '; '.join(row))
for s_ in ('+', '-'):
    F, Spp, Smm = run(SU3, {'ins': [(0, s_, 'born', R(z=SU3['CF']))]})
    F0, Sp0, Sm0 = run(SU3)
    Sx, S0 = (Spp, Sp0) if s_ == '+' else (Smm, Sm0)
    sh = [zpart(coef(Sx[n], 4 - 2 * n)) - zpart(coef(S0[n], 4 - 2 * n)) for n in (2, 3, 4, 5)]
    out(f'  singlet Born correction, signature {s_}, SU(3), kappa = zeta_2 C_F: shifts of the zeta_2 coefficient of a^n w^(4-2n), n = 2..5: {sh} (S_2 only; -2 C_F kappa = {-2*SU3["CF"]*SU3["CF"]})')

# ---------------------------------------------------------------- 8. singlet quark-pair correction and the S_3 constraint
out('\n== 8. Positive-signature singlet quark-pair correction (the class of A2*) ==')
catalan = lambda k: sp.binomial(2 * k, k) / (k + 1)
okpair = True
for g in groups:
    for colv in (g['CA'], g['CF']):
        q = quantities(g, {'ins': [(0, '+', 'pair', R(z=colv))]}); b = base[g['name']]
        for n in (3, 4, 5):
            pred = -colv * Fr(int(catalan(n - 2))) * (2 * g['CF'])**(n - 1)
            okpair = okpair and (q[f'S{n}'] - b[f'S{n}'] == pred)
out(f'  dS_n = -k_P C_(n-2) (2C_F)^(n-1) for n = 3, 4, 5, k_P = zeta_2 C_A and zeta_2 C_F, in all 13 groups: {okpair}')
q = quantities(SU3, {'ins': [(0, '+', 'pair', R(z=SU3['CF']))]})
out(f"  SU(3), k_P = zeta_2 C_F: dS_3 = {q['S3']-base['SU(3)']['S3']}, dS_4 = {q['S4']-base['SU(3)']['S4']}, dS_5 = {q['S5']-base['SU(3)']['S5']}")
out(f"[M:nmPairCorrShift] dS_n = -k_P C_(n-2) (2C_F)^(n-1)  (n >= 3; C_k Catalan): verified {okpair}")
# S_3 with the mechanism's coefficient lambda free
lam3, lamx = {}, {}
for g in groups:
    q = quantities(g, {'lam1': 2}); b = base[g['name']]
    lam3[g['name']] = q['S3'] - b['S3']
vlam, _, _ = fit(lam3, B3)
out(f'  S_3 per unit change of lambda: {vec_str(vlam)} = {sp.factor(poly(vlam,B3))} (so S_3 = lambda x this; lambda = 1 is the mechanism)')
lm, xx, yy = sp.symbols('lambda x y')
S3form = sp.expand(lm * poly(vlam, B3) - 4 * CF**2 * (xx * CA + yy * CF))
out(f"[M:nmSthreeLambdaForm] S_3 = {sp.factor(poly(vlam,B3))} lambda - 4 C_F^2 (x C_A + y C_F)")
sollm = sp.solve(sp.Poly(sp.expand(S3form - poly(S3dv, B3)), CF, CA).coeffs(), [lm, xx, yy], dict=True)
out(f'  with the data S_3 = {vec_str(S3dv)}: {sollm}')

# ---------------------------------------------------------------- 9. NLL terms
out('\n== 9. NLL of P^-: Born 2a b_R + a e_R w (e_1 = C_F, e_R = -2 b_R), -beta_0 a F, + a cN F_A^+ ==')
Dm = dser('m')
def nll_data(n):  # LL and NLL coefficients of P^- at a^n (w^(1-2n), w^(2-2n))
    return Dm[n].get(1 - 2 * n, 0), Dm[n].get(2 - 2 * n, 0)
def ring_to_expr(r):
    return sum(sp.Rational(v.numerator, v.denominator) * (z2 if i else 1) * nf**j for (i, j), v in r.items())
resn = {}
for cname, cval in (('0', None), ('CA', 'CA'), ('CF', 'CF')):
    resn[cname] = {}
    for g in groups:
        cN = R(g[cval]) if cval else {}
        q = quantities(g, {'nll': True, 'cN': cN}, nmax=4)
        resn[cname][g['name']] = q
# fit cN = alpha C_A + beta C_F from the a^3 NLL, then check a^4
for n in (2, 3, 4):
    comp = {}
    for cname in ('0', 'CA', 'CF'):
        comp[cname] = {gn: ring_to_expr(resn[cname][gn][f'NLLm{n}']) for gn in resn[cname]}
    out(f'  a^{n}: NLL of P^- data {sp.factor(nll_data(n)[1])}')
    for gn in ('SU(3)', 'SO(5)'):
        out(f'     {gn}: equations cN=0 {sp.expand(comp["0"][gn])}; response to cN = C_A {sp.expand(comp["CA"][gn]-comp["0"][gn])}, to cN = C_F {sp.expand(comp["CF"][gn]-comp["0"][gn])}; data {subs_g(nll_data(n)[1].subs(nf,0),G[gn])} + {subs_g(sp.expand(nll_data(n)[1]).coeff(nf,1),G[gn])} n_f')
al_, be_ = sp.symbols('al be')
eqs_nll = []
for n in (3, 4):
    for g in groups:
        e0 = ring_to_expr(resn['0'][g['name']][f'NLLm{n}'])
        ea = ring_to_expr(resn['CA'][g['name']][f'NLLm{n}']) - e0
        ef = ring_to_expr(resn['CF'][g['name']][f'NLLm{n}']) - e0
        dat = subs_g(sp.expand(nll_data(n)[1]).subs(nf, 0), g) + subs_g(sp.expand(nll_data(n)[1]).coeff(nf, 1), g) * nf
        eqs_nll.append((n, g['name'], sp.expand(e0 + al_ * ea + be_ * ef - dat)))
sol3 = sp.solve([c for (n, gn, e) in eqs_nll if n == 3 for c in sp.Poly(e, nf).all_coeffs()], [al_, be_], dict=True)
out(f'  three-loop NLL of P^- (13 groups, rational and n_f parts): cN = alpha C_A + beta C_F with {sol3}')
chk4 = all(sp.expand(e.subs(sol3[0])) == 0 for (n, gn, e) in eqs_nll if n == 4) if sol3 else False
out(f'  four-loop NLL of P^- with that cN, in 13 groups: {chk4}')
# with cN = 2C_A + 6C_F: LL and NLL of P^- at a^2..a^4 in every component; zeta_2 parts zero; V_3, V_4 unchanged
okall, okV = True, True
for g in groups:
    q = quantities(g, {'nll': True, 'cN': R(2 * g['CA'] + 6 * g['CF'])}, nmax=4)
    for n in (1, 2, 3, 4):
        ll, nl = nll_data(n)
        e_ll, e_nl = ring_to_expr(q[f'LLm{n}']), ring_to_expr(q[f'NLLm{n}'])
        d_ll = subs_g(sp.expand(ll).subs({nf: 0, z2: 0}), g) + subs_g(sp.expand(ll).coeff(nf, 1).subs(z2, 0), g) * nf
        d_nl = subs_g(sp.expand(nl).subs({nf: 0, z2: 0}), g) + subs_g(sp.expand(nl).coeff(nf, 1).subs(z2, 0), g) * nf
        okall = okall and sp.expand(e_ll - d_ll) == 0 and sp.expand(e_nl - d_nl) == 0 and sp.expand(ll).coeff(z2, 1) == 0 and sp.expand(nl).coeff(z2, 1) == 0
    okV = okV and q['V3'] == base[g['name']]['V3'] and q['V4'] == base[g['name']]['V4']
out(f'  cN = 2C_A + 6C_F: LL and NLL of P^- at a^1..a^4 equal the data (rational, n_f; zeta_2 parts zero) in 13 groups: {okall}; V_3^-, V_4^- unchanged: {okV}')
if sol3 and sol3[0] == {al_: 2, be_: 6} and chk4 and okall:
    out("[M:nmNLLtermCoef] 2C_A + 6C_F")
    out("[M:nmNLLbaseEone] C_F")
    out("[M:nmNLLbaseER] -2b_R")
    out("[M:nmNLLrunning] -\\beta_0 a F")

# ---------------------------------------------------------------- 10. rational and n_f NNLL poles of S^(-,beta) with the NLL terms
out('\n== 10. Rational and n_f NNLL poles of S^(-,beta) = P^-(P^- - w - beta_0 a) + 2aC_F, with the NLL terms (indicative) ==')
Smd_b = dS(dser('m'), beta=True)
Spd_b = dS(dser('p'), beta=True)
for n in (3, 4):
    dat = Smd_b[n].get(4 - 2 * n, 0)
    datp = Spd_b[n].get(4 - 2 * n, 0)
    vals_r, vals_n, vals_n2 = {}, {}, {}
    for g in groups:
        F = solve(g, 4, {'nll': True, 'cN': R(2 * g['CA'] + 6 * g['CF'])})
        b0 = R(Fr(11, 3) * g['CA'], nf=Fr(-2, 3))
        Sb = S_of(F[1][0], g['CF'], 4, beta0=b0)
        c_ = coef(Sb[n], 4 - 2 * n)
        vals_r[g['name']] = ratpart(c_); vals_n[g['name']] = nfpart(c_); vals_n2[g['name']] = nfpart(c_, 2)
    Bn = B3 if n == 3 else B4
    Bnf = [CF * CA, CF**2] if n == 3 else B3
    vr, _, _ = fit(vals_r, Bn); vn, _, _ = fit(vals_n, Bnf)
    dr = rp(sp.expand(dat).subs(nf, 0)); dn = rp(sp.expand(dat).coeff(nf, 1)); dn2 = rp(sp.expand(dat).coeff(nf, 2))
    out(f'  a^{n}, rational: data {vec_str(coeffs(dr, Bn))}, equations {vec_str(vr)}, mismatch {sp.factor(dr - poly(vr, Bn))}, SU(3) {su3(dr - poly(vr,Bn))}')
    out(f'  a^{n}, n_f: data {vec_str(coeffs(dn, Bnf))}, equations {vec_str(vn)}, mismatch {sp.factor(dn - poly(vn, Bnf))} n_f, SU(3) {su3(dn - poly(vn,Bnf))} n_f')
    if n == 4:
        vn2, _, _ = fit(vals_n2, [CF * CA, CF**2])
        out(f'  a^4, n_f^2: data {vec_str(coeffs(dn2, [CF*CA, CF**2]))}, equations {vec_str(vn2)}')
    out(f'  control P^+ at a^{n}: rational and n_f NNLL poles of S^(+,beta) in the data: {rp(sp.expand(datp).subs(nf,0))}, {rp(sp.expand(datp).coeff(nf,1))}')

# ---------------------------------------------------------------- 11. HOSTILE_CHECK knobs, reconciliation of its four-loop vector
out('\n== 11. The knobs of HOSTILE_CHECK sect. 1.3 and its four-loop vector for (u, x) = (-16, -5) ==')
for kn in ('hx', 'hy', 'hu', 'hw'):
    d3, d4, sz = {}, {}, True
    for g in groups:
        q = quantities(g, {kn: 1}); b = base[g['name']]
        d3[g['name']] = q['V3'] - b['V3']; d4[g['name']] = q['V4'] - b['V4']
        sz = sz and all(q[f'S{n}'] == b[f'S{n}'] for n in (3, 4, 5))
    v3, _, _ = fit(d3, B3); v4, _, _ = fit(d4, B4)
    dirs[kn] = v3 + v4
    out(f'  knob {kn}: dV_3 {vec_str(v3)}, dV_4 {vec_str(v4)}; S_3..S_5 unchanged {sz}')
vals = {}
for g in groups:
    q = quantities(g, {'hu': -16, 'hx': -5})
    vals[g['name']] = q['V4']
vH, rH, _ = fit(vals, B4)
out(f'  end to end, (hu, hx) = (-16, -5): V_4^- = {vec_str(vH)} (fit residual {rH}); HOSTILE_CHECK prints (1088, -3760, 3968, -1472, -384): '
    f'{list(vH) == [1088, -3760, 3968, -1472, -384]}')
v3H = fit({g['name']: quantities(g, {'hu': -16, 'hx': -5})['V3'] for g in groups}, B3)[0]
out(f'  its V_3^- = {vec_str(v3H)} (data {vec_str(V3dv)})')
out(f'  hx direction vs the two-loop factor per unit c: dV_3 {dirs["hx"][:3]} = -2 x {list(v3c)}: {[ -2*a for a in v3c] == dirs["hx"][:3]}; '
    f'dV_4 {dirs["hx"][3:]} vs -2 x {[ -2*a for a in v4c]}')
out(f'  difference of the two four-loop vectors, (c, u) = (10, 16) minus (hu, hx) = (-16, -5): '
    f'{vec_str([a - b for a, b in zip(coeffs(sp.expand(poly(base["V4_vec"],B4)+dj4),B4), vH)])}')
LOG.close()

# ---------------------------------------------------------------- 12. precision checks for the wording of (b) and (d2)
LOG = open('p03_run.log', 'a')
out('\n== 12. Precision checks: terms against coefficients; the family of positive-adjoint repairs ==')
for k in range(1, 6):
    cl = []
    for sub in itertools.combinations(list(PL), k):
        names = [f'{p}_{c}' for p in sub for c in ('CA', 'CF')]
        M = sp.Matrix([list(dirs[n]) for n in names]).T
        if M.row_join(target).rank() == M.rank():
            cl.append(sub)
    out(f'  sets of {k} terms (each with a C_A and a C_F coefficient) that close both orders: {len(cl)} {cl}')
tt = sp.Symbol('t')
fam = {'kB': (14, -16), 'kE': (10 - tt / 2, tt - 16), 'kPA': (tt, -8)}
for tv in (0, 16, 20, 7, sp.Rational(-3, 2)):
    spec = {k: (sp.Rational(v[0].subs(tt, tv) if hasattr(v[0], 'subs') else v[0]), sp.Rational(v[1].subs(tt, tv) if hasattr(v[1], 'subs') else v[1])) for k, v in fam.items()}
    spec = {k: (Fr(int(sp.fraction(a)[0]), int(sp.fraction(a)[1])), Fr(int(sp.fraction(b)[0]), int(sp.fraction(b)[1]))) for k, (a, b) in spec.items()}
    repair_check(f'family t = {tv}: kB = z(14CA-16CF), kE = z({spec["kE"][0]} CA + {spec["kE"][1]} CF), kPA = z({spec["kPA"][0]} CA - 8 CF)', spec)
five = [sub for sub in itertools.combinations(['kB_CA', 'kB_CF', 'kE_CA', 'kE_CF', 'kPA_CA', 'kPA_CF'], 5)
        if sp.Matrix([list(dirs[n]) for n in sub]).T.row_join(target).rank() == sp.Matrix([list(dirs[n]) for n in sub]).T.rank() == 5]
out(f'  five-coefficient subsets inside the positive-signature adjoint equation that close: {len(five)} {five}')
LOG.close()


==> anc/numbers/deposit/P03/p03_solver.py <==
#!/usr/bin/env python3
"""P-03, engine 1: exact order-by-order solver of eq. (system) of the draft, kappa = +1.

Written for P-03 on 30 Sep 2026; imports nothing from the project.

  w F_R^s = 2a b_R + 2a C_R [F_R^s' + phi^s F_R^s] + (F_R^s)^2 + 2a kappa psi^s sum_R' [T]_RR' F_R'^(-s)

phi^+ = -(pi/2) tan(pi w/2) = -(3/2) z w,   phi^- = (pi/2) cot(pi w/2) = 1/w - (z/2) w,
psi^+ = -pi tan(pi w/2)     = -3 z w,       psi^- = pi cot(pi w/2)     = 2/w - z w,
with z = zeta_2 and z^2 = 0 (the higher terms of tan and cot are of order zeta_2^2; pi^2 = 6 zeta_2).
F = sum_n a^n f_n(w), each f_n an exact Laurent polynomial in w with coefficients in Q[z, n_f]/(z^2).
No truncation in w is needed: the recursion w f_n = RHS_n is solved exactly.

Options (all default off):
  lam1     : factor on psi^+ in the positive-signature singlet equation (the mechanism's coefficient)
  cmw      : (c, placement): factor (1 + c a K_2) on the soft-gluon operator, K_2 = (67/18 - z) C_A - 5 n_f/9;
             placement 'all' (eikonal + signature-changing, every equation), 'sig', 'eik', 'eik_neg', 'sig_neg'
  ins      : list of (channel index, signature '+'/'-', term 'born'/'eik'/'pair'/'sig', k): the term is
             multiplied by (1 + k a); k is a ring element (for example z*C_A)
  u        : psi^- = 2/w - (1 + u) z w  (the cot variation, sign convention of PMINUS_CMW)
  hx, hy, hu, hw : the knobs of HOSTILE_CHECK sect. 1.3: hx adds 2 hx z a w C_R F_R^+ to every
             positive-signature equation; hy adds 2 hy z a w C_F F_R^+ to the positive-signature
             non-singlet equations; hu sets psi^- = 2/w + (-1 + hu) z w; hw adds 2 hw z a w C_R F_R^- to
             every negative-signature equation
  nll      : NLL terms of draft Sect. 10: Born 2a b_R + a e_R w (e_1 = C_F, e_R = -2 b_R otherwise),
             -beta_0 a F_R in every equation, beta_0 = 11 C_A/3 - 2 n_f/3, and + a cN F_A^+ in the
             positive-signature adjoint equation (cN a ring element; default 0)
"""
from fractions import Fraction as Fr

# ---------------------------------------------------------------- ring Q[z, nf]/(z^2): {(zdeg, nfdeg): Fr}
def R(c=0, z=0, nf=0):
    out = {}
    if c:
        out[(0, 0)] = Fr(c)
    if z:
        out[(1, 0)] = Fr(z)
    if nf:
        out[(0, 1)] = Fr(nf)
    return out

def radd(a, b, cb=1):
    out = dict(a)
    for k, v in b.items():
        out[k] = out.get(k, 0) + cb * v
    return {k: v for k, v in out.items() if v != 0}

def rmul(a, b):
    out = {}
    for (i1, j1), v1 in a.items():
        for (i2, j2), v2 in b.items():
            if i1 + i2 > 1:
                continue
            k = (i1 + i2, j1 + j2)
            out[k] = out.get(k, 0) + v1 * v2
    return {k: v for k, v in out.items() if v != 0}

def rscale(a, c):
    return {k: c * v for k, v in a.items()} if c != 0 else {}

# ---------------------------------------------------------------- Laurent polynomials {p: ring}
def ladd(A, B, cb=1):
    out = {p: dict(v) for p, v in A.items()}
    for p, v in B.items():
        out[p] = radd(out.get(p, {}), v, cb)
    return {p: v for p, v in out.items() if v}

def lmul(A, B):
    out = {}
    for p1, v1 in A.items():
        for p2, v2 in B.items():
            prod = rmul(v1, v2)
            if prod:
                out[p1 + p2] = radd(out.get(p1 + p2, {}), prod)
    return {p: v for p, v in out.items() if v}

def lring(A, r):
    out = {p: rmul(v, r) for p, v in A.items()}
    return {p: v for p, v in out.items() if v}

def lshift(A, k):
    return {p + k: v for p, v in A.items()}

def lder(A):
    out = {p - 1: rscale(v, p) for p, v in A.items() if p != 0}
    return {p: v for p, v in out.items() if v}

def coef(A, p):
    return A.get(p, {})

# ---------------------------------------------------------------- solver
def solve(g, nmax, opts=None):
    """g: dict with CF, CA (Fr), chans: list of (C_R, b_R), T: matrix [r][r'] (Fr); channel 0 = singlet,
    channel 1 = adjoint. Returns F[s][r][n] (s = 0 for +, 1 for -)."""
    o = opts or {}
    CF, CA = g['CF'], g['CA']
    nR = len(g['chans'])
    Cs = [c for c, b in g['chans']]
    bs = [b for c, b in g['chans']]
    T = g['T']
    kappa = 1
    u = Fr(o.get('u', 0))
    hx, hy, hu, hw = (Fr(o.get(k, 0)) for k in ('hx', 'hy', 'hu', 'hw'))
    lam1 = Fr(o.get('lam1', 1))
    phi = [{1: R(z=Fr(-3, 2))}, {-1: R(1), 1: R(z=Fr(-1, 2))}]
    psi_p = {1: R(z=-3)}
    psi_m = {-1: R(2), 1: R(z=-(1 + u) + hu)}
    psi = [psi_p, psi_m]
    K2 = R(Fr(67, 18) * CA, z=-CA, nf=Fr(-5, 9))
    cmw = o.get('cmw')
    ins = o.get('ins', [])
    nll = o.get('nll', False)
    cN = o.get('cN', {})
    beta0 = R(Fr(11, 3) * CA, nf=Fr(-2, 3))
    F = [[[{} for n in range(nmax + 1)] for r in range(nR)] for s in range(2)]

    def eik(s, r, m):
        if m < 1 or Cs[r] == 0:
            return {}
        f = F[s][r][m]
        return lring(ladd(lder(f), lmul(phi[s], f)), R(2 * Cs[r]))

    def sig(s, r, m):
        if m < 1:
            return {}
        acc = {}
        for rp in range(nR):
            if T[r][rp] != 0:
                acc = ladd(acc, F[1 - s][rp][m], T[r][rp])
        ps = psi[s]
        if s == 0 and r == 0:
            ps = {p: rscale(v, lam1) for p, v in ps.items()}
        return lring(lmul(ps, acc), R(2 * kappa))

    def pair(s, r, m):
        acc = {}
        for i in range(1, m):
            acc = ladd(acc, lmul(F[s][r][i], F[s][r][m - i]))
        return acc

    for n in range(1, nmax + 1):
        new = [[None] * nR for _ in range(2)]
        for s in range(2):
            sgn = '+' if s == 0 else '-'
            for r in range(nR):
                rhs = {}
                if n == 1:
                    rhs = {0: R(2 * bs[r])}
                    if nll:
                        e = CF if r == 0 else -2 * bs[r]
                        rhs = ladd(rhs, {1: R(e)})
                # soft-gluon operator at order n
                rhs = ladd(rhs, eik(s, r, n - 1))
                rhs = ladd(rhs, sig(s, r, n - 1))
                rhs = ladd(rhs, pair(s, r, n))
                if cmw is not None:
                    c, place = cmw
                    fac = rscale(K2, Fr(c))
                    use_eik = place in ('all', 'eik') or (place == 'eik_neg' and s == 1)
                    use_sig = place in ('all', 'sig') or (place == 'sig_neg' and s == 1)
                    if use_eik:
                        rhs = ladd(rhs, lring(eik(s, r, n - 2), fac))
                    if use_sig:
                        rhs = ladd(rhs, lring(sig(s, r, n - 2), fac))
                for (ri, si, term, k) in ins:
                    if ri != r or si != sgn:
                        continue
                    if term == 'born' and n == 2:
                        rhs = ladd(rhs, {0: rscale(k, 2 * bs[r])})
                    elif term == 'eik':
                        rhs = ladd(rhs, lring(eik(s, r, n - 2), k))
                    elif term == 'sig':
                        rhs = ladd(rhs, lring(sig(s, r, n - 2), k))
                    elif term == 'pair':
                        rhs = ladd(rhs, lring(pair(s, r, n - 1), k))
                if nll and n >= 2:
                    rhs = ladd(rhs, lring(F[s][r][n - 1], beta0), -1)
                    if s == 0 and r == 1 and cN:
                        rhs = ladd(rhs, lring(F[s][r][n - 1], cN))
                if n >= 2:
                    if s == 0 and hx:
                        rhs = ladd(rhs, lshift(lring(F[s][r][n - 1], R(z=2 * hx * Cs[r])), 1))
                    if s == 0 and r != 0 and hy:
                        rhs = ladd(rhs, lshift(lring(F[s][r][n - 1], R(z=2 * hy * CF)), 1))
                    if s == 1 and hw:
                        rhs = ladd(rhs, lshift(lring(F[s][r][n - 1], R(z=2 * hw * Cs[r])), 1))
                new[s][r] = lshift(rhs, -1)
        for s in range(2):
            for r in range(nR):
                F[s][r][n] = new[s][r]
    return F

def S_of(F1, CF, nmax, beta0=None):
    """S = F(F - w [- beta0 a]) + 2 a C_F as a list over n of Laurent polynomials."""
    S = [{} for _ in range(nmax + 1)]
    for n in range(1, nmax + 1):
        acc = {}
        for i in range(1, n):
            acc = ladd(acc, lmul(F1[i], F1[n - i]))
        acc = ladd(acc, lshift(F1[n], 1), -1)
        if n == 1:
            acc = ladd(acc, {0: R(2 * CF)})
        if beta0 is not None and n >= 2:
            acc = ladd(acc, lring(F1[n - 1], beta0), -1)
        S[n] = acc
    return S

def zpart(r):
    return r.get((1, 0), Fr(0))

def ratpart(r):
    return r.get((0, 0), Fr(0))

def nfpart(r, k=1):
    return r.get((0, k), Fr(0))


==> anc/numbers/deposit/P03/p03_w_data.log <==
"Mellin: "{0 -> nN^(-1), 1 -> -nN^(-2), 2 -> 2/nN^3, 3 -> -6/nN^4, 4 -> 24/nN^5, 5 -> -120/nN^6, 6 -> 720/nN^7}
"P1+ at x^0: "(302*ca*cf)/9 - 4*cf^2 - (44*cf*nf)/9 - 8*cf^2*z2 + (22*ca*cf*Log[x])/3 - 4*cf^2*Log[x] - (4*cf*nf*Log[x])/3 + 2*cf^2*Log[x]^2
"P1- at x^0: "(446*ca*cf)/9 - 36*cf^2 - (44*cf*nf)/9 - 8*ca*cf*z2 + 8*cf^2*z2 + (46*ca*cf*Log[x])/3 - 20*cf^2*Log[x] - (4*cf*nf*Log[x])/3 + 4*ca*cf*Log[x]^2 - 6*cf^2*Log[x]^2
"[W] A_1 = "4*cf", A_2 = "(-4*cf*(-67*ca + 10*nf + 18*ca*z2))/9", A_2/(A_1 K_2) with K_2 = (67/18 - z2) ca - 5/9 nf: "2
"Fortran symbols: "{ca, cf, dm, dp, nf, x, z2, z3}
"P2+ at x^0 (ln^4, ln^3, ln^2): "{(2*cf^3)/3, (2*cf^2*(11*ca - 6*cf - 2*nf))/3, -1/9*(cf*(-121*ca^2 - 472*ca*cf - 36*cf^2 + 44*ca*nf + 64*cf*nf - 4*nf^2 + 270*ca^2*z2 - 864*ca*cf*z2 + 936*cf^2*z2))}
"P2- at x^0 (ln^4, ln^3, ln^2): "{-1/3*(cf*(3*ca^2 - 12*ca*cf + 10*cf^2)), (2*cf*(20*ca^2 - 7*ca*cf - 18*cf^2 - 8*ca*nf + 10*cf*nf))/9, (cf*(729*ca^2 - 456*ca*cf - 540*cf^2 - 196*ca*nf + 240*cf*nf + 4*nf^2 + 126*ca^2*z2 - 864*ca*cf*z2 + 936*cf^2*z2))/9}
"Fortran minus TeX D coefficients (P2-): "{0, 0, 0}
"Fortran minus TeX D coefficients (P2+): "{0, 0, 0}
"x->0 files: remaining color heads: "True
"full x-space files at x^0 minus x->0 files (P3+, P3-): "0" ; "0
"MemoryInUse after reading (MB): "115.22292
"[W] data V3- = "{-28, 96, -80}" = "-4*(7*ca - 10*cf)*(ca - 2*cf)*cf"  SU(3) "-368/27
"[W] data V4- = "{720, -2992, 4032, -1728, -384}"  SU(3) "896/3
"[W] data S3 = "{60, -192, 144}", S4 = "{-912, 3120, -3264, 960, 1152}
"[W] zeta_2 parts of LL and NLL poles of S^-: "{{0, 0}, {0, 0}, {0, 0}}
"[W] LL, NLL of P^-: "{{2*cf, cf}, {4*(2*ca - 3*cf)*cf, (-2*cf*(23*ca - 30*cf - 2*nf))/3}, {-8*cf*(3*ca^2 - 12*ca*cf + 10*cf^2), (-4*cf*(20*ca^2 - 7*ca*cf - 18*cf^2 - 8*ca*nf + 10*cf*nf))/3}, {16*cf*(12*ca^3 - 40*ca^2*cf + 44*ca*cf^2 - 19*cf^3), (16*cf*(12*ca^3 - 156*ca^2*cf + 293*ca*cf^2 - 138*cf^3 - 12*ca^2*nf + 48*ca*cf*nf - 38*cf^2*nf))/3}}
"[W] S^(-,beta) NNLL rational a^3: "{-952/9, 2048/9, -32}" n_f: "(256*(ca - 2*cf)*cf)/9
"[W] S^(-,beta) NNLL rational a^4: "{2896/9, -7760/9, 1216/3, 64, 0}" n_f: "(-16*(71*ca - 42*cf)*(ca - 2*cf)*cf)/9" n_f^2: "(-32*(ca - 2*cf)*cf)/9
"[W] control S^(+,beta) NNLL rational and n_f, a^3, a^4: "{0, 0}
"MaxMemoryUsed (MB): "131.283616


==> anc/numbers/deposit/P03/p03_w_data.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"V3d" -> -28*ca^2*cf + 96*ca*cf^2 - 80*cf^3, 
 "V4d" -> 720*ca^3*cf - 2992*ca^2*cf^2 + 4032*ca*cf^3 - 1728*cf^4 - 384*dFA, 
 "S3d" -> 60*ca^2*cf - 192*ca*cf^2 + 144*cf^3, 
 "S4d" -> -912*ca^3*cf + 3120*ca^2*cf^2 - 3264*ca*cf^3 + 960*cf^4 + 1152*dFA, 
 "PmN" -> a*cf + (192*a^4*ca^3*cf)/w^7 - (640*a^4*ca^2*cf^2)/w^7 + 
   (704*a^4*ca*cf^3)/w^7 - (304*a^4*cf^4)/w^7 + (64*a^4*ca^3*cf)/w^6 - 
   (832*a^4*ca^2*cf^2)/w^6 + (4688*a^4*ca*cf^3)/(3*w^6) - 
   (736*a^4*cf^4)/w^6 - (64*a^4*ca^2*cf*nf)/w^6 + (256*a^4*ca*cf^2*nf)/w^6 - 
   (608*a^4*cf^3*nf)/(3*w^6) - (24*a^3*ca^2*cf)/w^5 - (224*a^4*ca^3*cf)/w^5 + 
   (96*a^3*ca*cf^2)/w^5 + (7064*a^4*ca^2*cf^2)/(3*w^5) - (80*a^3*cf^3)/w^5 - 
   (8624*a^4*ca*cf^3)/(3*w^5) + (448*a^4*cf^4)/w^5 + 
   (208*a^4*ca^2*cf*nf)/(3*w^5) - (544*a^4*ca*cf^2*nf)/w^5 + 
   (1568*a^4*cf^3*nf)/(3*w^5) + (32*a^4*ca*cf*nf^2)/(3*w^5) - 
   (32*a^4*cf^2*nf^2)/(3*w^5) - (80*a^3*ca^2*cf)/(3*w^4) - 
   (38174*a^4*ca^3*cf)/(27*w^4) + (28*a^3*ca*cf^2)/(3*w^4) + 
   (7940*a^4*ca^2*cf^2)/(27*w^4) + (24*a^3*cf^3)/w^4 + 
   (7220*a^4*ca*cf^3)/(3*w^4) - (1100*a^4*cf^4)/w^4 + 
   (32*a^3*ca*cf*nf)/(3*w^4) + (8492*a^4*ca^2*cf*nf)/(27*w^4) - 
   (40*a^3*cf^2*nf)/(3*w^4) + (8552*a^4*ca*cf^2*nf)/(27*w^4) - 
   (2144*a^4*cf^3*nf)/(3*w^4) - (1384*a^4*ca*cf*nf^2)/(27*w^4) + 
   (1328*a^4*cf^2*nf^2)/(27*w^4) + (16*a^4*cf*nf^3)/(27*w^4) + 
   (8*a^2*ca*cf)/w^3 + (162*a^3*ca^2*cf)/w^3 + (252202*a^4*ca^3*cf)/
    (81*w^3) - (12*a^2*cf^2)/w^3 - (304*a^3*ca*cf^2)/(3*w^3) + 
   (14848*a^4*ca^2*cf^2)/(27*w^3) - (120*a^3*cf^3)/w^3 - 
   (19076*a^4*ca*cf^3)/(3*w^3) + (2048*a^4*cf^4)/w^3 - 
   (392*a^3*ca*cf*nf)/(9*w^3) - (55420*a^4*ca^2*cf*nf)/(81*w^3) + 
   (160*a^3*cf^2*nf)/(3*w^3) - (27416*a^4*ca*cf^2*nf)/(27*w^3) + 
   (5372*a^4*cf^3*nf)/(3*w^3) + (8*a^3*cf*nf^2)/(9*w^3) + 
   (8648*a^4*ca*cf*nf^2)/(81*w^3) - (1760*a^4*cf^2*nf^2)/(27*w^3) - 
   (176*a^4*cf*nf^3)/(81*w^3) - (46*a^2*ca*cf)/(3*w^2) - 
   (3442*a^3*ca^2*cf)/(27*w^2) - (62902*a^4*ca^3*cf)/(27*w^2) + 
   (20*a^2*cf^2)/w^2 - (1850*a^3*ca*cf^2)/(9*w^2) - 
   (542161*a^4*ca^2*cf^2)/(81*w^2) + (286*a^3*cf^3)/w^2 + 
   (31465*a^4*ca*cf^3)/(3*w^2) - (1658*a^4*cf^4)/(3*w^2) - 
   (192*a^4*dFA)/w^2 + (4*a^2*cf*nf)/(3*w^2) + (2252*a^3*ca*cf*nf)/(27*w^2) + 
   (4153*a^4*ca^2*cf*nf)/(9*w^2) - (568*a^3*cf^2*nf)/(9*w^2) + 
   (251738*a^4*ca*cf^2*nf)/(81*w^2) - (8756*a^4*cf^3*nf)/(3*w^2) + 
   (3968*a^4*dFF*nf)/(3*w^2) - (88*a^3*cf*nf^2)/(27*w^2) - 
   (153*a^4*ca*cf*nf^2)/w^2 + (1928*a^4*cf^2*nf^2)/(81*w^2) + 
   (64*a^4*cf*nf^3)/(27*w^2) + (2*a*cf)/w + (446*a^2*ca*cf)/(9*w) + 
   (5333*a^3*ca^2*cf)/(27*w) + (401999*a^4*ca^3*cf)/(81*w) - 
   (36*a^2*cf^2)/w + (1516*a^3*ca*cf^2)/(3*w) + (73862*a^4*ca^2*cf^2)/
    (27*w) - (302*a^3*cf^3)/w - (1786*a^4*ca*cf^3)/(3*w) - 
   (12874*a^4*cf^4)/w + (2848*a^4*dFA)/(3*w) - (44*a^2*cf*nf)/(9*w) - 
   (3938*a^3*ca*cf*nf)/(27*w) - (18863*a^4*ca^2*cf*nf)/(54*w) + 
   (217*a^3*cf^2*nf)/(3*w) - (374561*a^4*ca*cf^2*nf)/(81*w) + 
   (29194*a^4*cf^3*nf)/(9*w) - (3776*a^4*dFF*nf)/w + (32*a^3*cf*nf^2)/(9*w) + 
   (24031*a^4*ca*cf*nf^2)/(162*w) + (1004*a^4*cf^2*nf^2)/(81*w) - 
   (64*a^4*cf*nf^3)/(81*w) + 2*a*cf*w - (720*a^4*ca^3*cf*z2)/w^5 + 
   (3168*a^4*ca^2*cf^2*z2)/w^5 - (5248*a^4*ca*cf^3*z2)/w^5 + 
   (3008*a^4*cf^4*z2)/w^5 + (384*a^4*dFA*z2)/w^5 + 
   (1984*a^4*ca^3*cf*z2)/(3*w^4) - (5552*a^4*ca^2*cf^2*z2)/(3*w^4) + 
   (2592*a^4*ca*cf^3*z2)/w^4 - (1536*a^4*cf^4*z2)/w^4 + 
   (32*a^4*ca^2*cf*nf*z2)/(3*w^4) - (736*a^4*ca*cf^2*nf*z2)/(3*w^4) + 
   (256*a^4*cf^3*nf*z2)/w^4 + (28*a^3*ca^2*cf*z2)/w^3 - 
   (2540*a^4*ca^3*cf*z2)/(9*w^3) - (192*a^3*ca*cf^2*z2)/w^3 - 
   (4936*a^4*ca^2*cf^2*z2)/(3*w^3) + (208*a^3*cf^3*z2)/w^3 - 
   (3040*a^4*ca*cf^3*z2)/(3*w^3) + (4080*a^4*cf^4*z2)/w^3 - 
   (128*a^4*dFA*z2)/w^3 - (1160*a^4*ca^2*cf*nf*z2)/(9*w^3) + 
   (1184*a^4*ca*cf^2*nf*z2)/w^3 - (3488*a^4*cf^3*nf*z2)/(3*w^3) - 
   (32*a^4*ca*cf*nf^2*z2)/(9*w^3) - (32*a^4*cf^2*nf^2*z2)/(3*w^3) - 
   (100*a^3*ca^2*cf*z2)/(3*w^2) + (33652*a^4*ca^3*cf*z2)/(27*w^2) + 
   (680*a^3*ca*cf^2*z2)/(3*w^2) - (86372*a^4*ca^2*cf^2*z2)/(27*w^2) - 
   (192*a^3*cf^3*z2)/w^2 + (34136*a^4*ca*cf^3*z2)/(3*w^2) - 
   (27848*a^4*cf^4*z2)/(3*w^2) + (640*a^4*dFA*z2)/w^2 - 
   (8*a^3*ca*cf*nf*z2)/(3*w^2) + (2704*a^4*ca^2*cf*nf*z2)/(27*w^2) - 
   (32*a^3*cf^2*nf*z2)/(3*w^2) - (42416*a^4*ca*cf^2*nf*z2)/(27*w^2) + 
   (2936*a^4*cf^3*nf*z2)/(3*w^2) - (640*a^4*dFF*nf*z2)/(3*w^2) + 
   (304*a^4*ca*cf*nf^2*z2)/(27*w^2) + (1024*a^4*cf^2*nf^2*z2)/(27*w^2) - 
   (8*a^2*ca*cf*z2)/w - (640*a^3*ca^2*cf*z2)/(9*w) - 
   (340796*a^4*ca^3*cf*z2)/(81*w) + (8*a^2*cf^2*z2)/w - 
   (1736*a^3*ca*cf^2*z2)/(9*w) + (952472*a^4*ca^2*cf^2*z2)/(81*w) + 
   (204*a^3*cf^3*z2)/w - (25464*a^4*ca*cf^3*z2)/w + 
   (55436*a^4*cf^4*z2)/(3*w) - (7520*a^4*dFA*z2)/(3*w) + 
   (232*a^3*ca*cf*nf*z2)/(9*w) + (23992*a^4*ca^2*cf*nf*z2)/(81*w) - 
   (160*a^3*cf^2*nf*z2)/(9*w) + (100064*a^4*ca*cf^2*nf*z2)/(81*w) - 
   (984*a^4*cf^3*nf*z2)/w + (5120*a^4*dFF*nf*z2)/(3*w) - 
   (2264*a^4*ca*cf*nf^2*z2)/(81*w) + (32*a^4*cf^2*nf^2*z2)/(81*w) - 
   4*a*cf*w*z2 + (302*a^3*ca^2*cf*z2^2)/(5*w) - (536*a^3*ca*cf^2*z2^2)/
    (5*w) + (88*a^3*cf^3*z2^2)/(5*w) + (512*a^4*ca^3*cf*z3)/w^4 - 
   (2560*a^4*ca^2*cf^2*z3)/w^4 + (4192*a^4*ca*cf^3*z3)/w^4 - 
   (2176*a^4*cf^4*z3)/w^4 - (2272*a^4*ca^3*cf*z3)/(3*w^3) + 
   (9920*a^4*ca^2*cf^2*z3)/(3*w^3) - (12608*a^4*ca*cf^3*z3)/(3*w^3) + 
   (1536*a^4*cf^4*z3)/w^3 - (608*a^4*ca^2*cf*nf*z3)/(3*w^3) + 
   (1408*a^4*ca*cf^2*nf*z3)/(3*w^3) - (640*a^4*cf^3*nf*z3)/(3*w^3) - 
   (112*a^3*ca^2*cf*z3)/w^2 - (9200*a^4*ca^3*cf*z3)/(9*w^2) + 
   (336*a^3*ca*cf^2*z3)/w^2 + (9976*a^4*ca^2*cf^2*z3)/(9*w^2) - 
   (224*a^3*cf^3*z3)/w^2 + (4488*a^4*ca*cf^3*z3)/w^2 - 
   (5152*a^4*cf^4*z3)/w^2 - (2112*a^4*dFA*z3)/w^2 + 
   (6808*a^4*ca^2*cf*nf*z3)/(9*w^2) - (18032*a^4*ca*cf^2*nf*z3)/(9*w^2) + 
   (1248*a^4*cf^3*nf*z3)/w^2 - (384*a^4*dFF*nf*z3)/w^2 - 
   (128*a^4*ca*cf*nf^2*z3)/(9*w^2) + (64*a^4*cf^2*nf^2*z3)/(9*w^2) + 
   (216*a^3*ca^2*cf*z3)/w + (10528*a^4*ca^3*cf*z3)/(27*w) - 
   (1496*a^3*ca*cf^2*z3)/(3*w) + (114908*a^4*ca^2*cf^2*z3)/(27*w) + 
   (192*a^3*cf^3*z3)/w - (47440*a^4*ca*cf^3*z3)/(3*w) + 
   (12120*a^4*cf^4*z3)/w + (13696*a^4*dFA*z3)/(3*w) - 
   (32*a^3*ca*cf*nf*z3)/w - (17692*a^4*ca^2*cf*nf*z3)/(9*w) + 
   (128*a^3*cf^2*nf*z3)/(3*w) + (102512*a^4*ca*cf^2*nf*z3)/(27*w) - 
   (1248*a^4*cf^3*nf*z3)/w + (5824*a^4*dFF*nf*z3)/(3*w) + 
   (320*a^4*ca*cf*nf^2*z3)/(3*w) - (3616*a^4*cf^2*nf^2*z3)/(27*w) + 
   (32*a^4*cf*nf^3*z3)/(27*w) - (1456*a^4*ca^3*cf*z2*z3)/w^2 + 
   (7536*a^4*ca^2*cf^2*z2*z3)/w^2 - (13088*a^4*ca*cf^3*z2*z3)/w^2 + 
   (7168*a^4*cf^4*z2*z3)/w^2 + (384*a^4*dFA*z2*z3)/w^2 + 
   (9424*a^4*ca^3*cf*z2*z3)/(3*w) - (38480*a^4*ca^2*cf^2*z2*z3)/(3*w) + 
   (52864*a^4*ca*cf^3*z2*z3)/(3*w) - (8192*a^4*cf^4*z2*z3)/w - 
   (2688*a^4*dFA*z2*z3)/w - (32*a^4*ca^2*cf*nf*z2*z3)/w + 
   (800*a^4*ca*cf^2*nf*z2*z3)/(3*w) - (832*a^4*cf^3*nf*z2*z3)/(3*w) - 
   (256*a^4*dFF*nf*z2*z3)/w + (3160*a^4*ca^3*cf*z3^2)/(3*w) - 
   (4284*a^4*ca^2*cf^2*z3^2)/w + (6152*a^4*ca*cf^3*z3^2)/w - 
   (3008*a^4*cf^4*z3^2)/w + (160*a^4*dFA*z3^2)/w - 
   (64*a^4*ca^2*cf*nf*z3^2)/(3*w) - (512*a^4*dFF*nf*z3^2)/w + 
   (2776*a^4*ca^3*cf*z4)/(3*w^3) - (4344*a^4*ca^2*cf^2*z4)/w^3 + 
   (9736*a^4*ca*cf^3*z4)/w^3 - (7184*a^4*cf^4*z4)/w^3 - 
   (1280*a^4*dFA*z4)/w^3 + (58*a^4*ca^3*cf*z4)/(3*w^2) + 
   (2712*a^4*ca^2*cf^2*z4)/w^2 - (31916*a^4*ca*cf^3*z4)/(3*w^2) + 
   (21688*a^4*cf^4*z4)/(3*w^2) - (1360*a^4*dFA*z4)/w^2 + 
   (1120*a^4*ca^2*cf*nf*z4)/(9*w^2) - (224*a^4*ca*cf^2*nf*z4)/w^2 + 
   (416*a^4*cf^3*nf*z4)/w^2 - (1024*a^4*dFF*nf*z4)/(3*w^2) - 
   (7585*a^4*ca^3*cf*z4)/(9*w) + (11444*a^4*ca^2*cf^2*z4)/(3*w) + 
   (56*a^4*ca*cf^3*z4)/(3*w) - (2392*a^4*cf^4*z4)/w + 
   (38608*a^4*dFA*z4)/(3*w) - (470*a^4*ca^2*cf*nf*z4)/w + 
   (2176*a^4*ca*cf^2*nf*z4)/(3*w) - (776*a^4*cf^3*nf*z4)/(3*w) + 
   (3136*a^4*dFF*nf*z4)/(3*w) - (200*a^4*ca*cf*nf^2*z4)/(9*w) + 
   (32*a^4*cf^2*nf^2*z4)/w + (3580*a^4*ca^3*cf*z5)/(3*w^2) - 
   (4096*a^4*ca^2*cf^2*z5)/w^2 + (4112*a^4*ca*cf^3*z5)/w^2 - 
   (1760*a^4*cf^4*z5)/w^2 + (4000*a^4*dFA*z5)/w^2 - 
   (31450*a^4*ca^3*cf*z5)/(9*w) + (17692*a^4*ca^2*cf^2*z5)/(3*w) + 
   (1988*a^4*ca*cf^3*z5)/w - (1656*a^4*cf^4*z5)/w - (6448*a^4*dFA*z5)/(3*w) + 
   (3880*a^4*ca^2*cf*nf*z5)/(9*w) - (1384*a^4*ca*cf^2*nf*z5)/(3*w) - 
   (208*a^4*cf^3*nf*z5)/w + (1280*a^4*dFF*nf*z5)/(3*w) + 
   (37009*a^4*ca^3*cf*z6)/(18*w) - (34277*a^4*ca^2*cf^2*z6)/(3*w) + 
   (61082*a^4*ca*cf^3*z6)/(3*w) - (8888*a^4*cf^4*z6)/w - 
   (8812*a^4*dFA*z6)/(3*w) - (248*a^4*ca^2*cf*nf*z6)/(3*w) - 
   (1984*a^4*dFF*nf*z6)/w, "Smb3" -> (-952*ca^2*cf)/9 + (2048*ca*cf^2)/9 - 
   32*cf^3 + (256*ca*cf*nf)/9 - (512*cf^2*nf)/9 - 28*ca^2*cf*z2 + 
   96*ca*cf^2*z2 - 80*cf^3*z2, 
 "Smb4" -> (2896*ca^3*cf)/9 - (7760*ca^2*cf^2)/9 + (1216*ca*cf^3)/3 + 
   64*cf^4 - (1136*ca^2*cf*nf)/9 + (2944*ca*cf^2*nf)/9 - (448*cf^3*nf)/3 - 
   (32*ca*cf*nf^2)/9 + (64*cf^2*nf^2)/9 + 720*ca^3*cf*z2 - 
   2992*ca^2*cf^2*z2 + 4032*ca*cf^3*z2 - 1728*cf^4*z2 - 384*dFA*z2}


==> anc/numbers/deposit/P03/p03_w_data.wl <==
(* P-03, engine 2 (Wolfram Engine), data side at x^0. Written for P-03 on 30 Sep 2026.
   Independent of p03_data.py: other routes to the same published results.
   - P^(1)+-: MVV3.tex eqs. (Pqq1p), (Pqq1m) written with explicit functions
       H_{-1,0} = Log[x] Log[1+x] + PolyLog[2,-x], H_{1,0} = -Log[x] Log[1-x] - PolyLog[2,x], H_2 = PolyLog[2,x],
     and expanded with Series at x -> 0 (delta(1-x) terms do not contribute at x < 1).
   - P^(2)+-: MVV's own Fortran file xpns2e.f, the expressions gqq2 of X2NSPA and X2NSMA (full function
     at x < 1, colour factors kept symbolic), parsed here; at x -> 0 every HPL with a nonzero index is
     O(x ln^k x) and the prefactors dm = 1/(1-x), dp = 1/(1+x), x are regular (no dx = 1/x occurs).
   - P^(3)+-: the four-loop x -> 0 files read natively with Get, and, as a second route, the full x-space
     files Pqq3NS{p,m}.m taken to x -> 0 (HPL[{0,..,0},x] -> Log[x]^n/n!, other HPL -> 0, plusDis[0,1-x] -> 1/(1-x),
     plusDis[n>0,1-x] -> 0 at x = 0, delta -> 0).
   Mellin transform: Integrate[x^(N-1) Log[x]^m, {x,0,1}] computed here. *)
$AllowInternet = False;
$HistoryLength = 0;
anc = "PROJECT/ma_a/dossier/papers/src2604/anc/";
fortran = "PROJECT/ma_a/derive_iree/papers/src0403192/xpns2e.f";
pr[s__] := Print[StringJoin @@ (ToString[#, InputForm] & /@ {s})];

mel = Table[m -> Simplify[Integrate[x^(nN - 1) Log[x]^m, {x, 0, 1}, Assumptions -> nN > 0]], {m, 0, 6}];
pr["Mellin: ", mel];
toN[px_] := Module[{e = Expand[px]}, Sum[Coefficient[e, Log[x], m] (m /. mel) /. nN -> w, {m, 0, 6}] /. Log[x] -> 0];

(* ---- P^(1) *)
pqq[y_] := 2/(1 - y) - 1 - y;
H0 = Log[x]; H00 = Log[x]^2/2; Hm10 = Log[x] Log[1 + x] + PolyLog[2, -x];
H10 = -Log[x] Log[1 - x] - PolyLog[2, x]; H2 = PolyLog[2, x];
P1pX = 4 ca cf (pqq[x] (67/18 - z2 + 11/6 H0 + H00) + pqq[-x] (z2 + 2 Hm10 - H00) + 14/3 (1 - x)) -
   4 cf nf (pqq[x] (5/9 + 1/3 H0) + 2/3 (1 - x)) +
   4 cf^2 (2 pqq[x] (H10 - 3/4 H0 + H2) - 2 pqq[-x] (z2 + 2 Hm10 - H00) - (1 - x) (1 - 3/2 H0) - H0 - (1 + x) H00);
P1mX = P1pX + 16 cf (cf - ca/2) (pqq[-x] (z2 + 2 Hm10 - H00) - 2 (1 - x) - (1 + x) H0);
x0[e_] := Expand[Normal[Series[e, {x, 0, 0}]] /. x^_. -> 0 /. {Log[x] :> Log[x]}];
x0s[e_] := Module[{s = Expand[Normal[Series[e, {x, 0, 0}]]]}, Expand[s /. x -> 0 /. Log[0] -> Log[x]]];
P1p0 = Expand[Normal[Series[P1pX, {x, 0, 0}]]]; P1m0 = Expand[Normal[Series[P1mX, {x, 0, 0}]]];
(* drop positive powers of x that Series may keep in front of logs *)
dropx[e_] := Expand[e] /. {x^n_ /; n > 0 -> 0, x -> 0} // Expand;
P1p0 = Expand[P1p0 /. Log[x] -> LL] /. {x^n_ /; n > 0 -> 0} /. x -> 0 /. LL -> Log[x] // Expand;
P1m0 = Expand[P1m0 /. Log[x] -> LL] /. {x^n_ /; n > 0 -> 0} /. x -> 0 /. LL -> Log[x] // Expand;
pr["P1+ at x^0: ", P1p0];
pr["P1- at x^0: ", P1m0];

(* ---- normalization of the two-loop soft-gluon factor: coefficient of 1/(1-x) at x -> 1 *)
P0X = cf (2 pqq[x]);
A1W = Limit[(1 - x) P0X, x -> 1]; A2W = Simplify[Limit[(1 - x) P1pX, x -> 1] /. Pi^2 -> 6 z2];
pr["[W] A_1 = ", A1W, ", A_2 = ", Factor[A2W], ", A_2/(A_1 K_2) with K_2 = (67/18 - z2) ca - 5/9 nf: ", Simplify[A2W/A1W/((67/18 - z2) ca - 5/9 nf)]];

(* ---- P^(2) from the Fortran file *)
lines = Import[fortran, "Lines"];
getgqq2[fname_] := Module[{i0, i1, body, joined, stmts, rhs, str, e},
  i0 = First@Flatten@Position[lines, l_String /; StringContainsQ[l, "FUNCTION " <> fname]];
  i1 = First@Select[Flatten@Position[lines, l_String /; StringContainsQ[l, "A3 ="]], # > i0 &];
  body = lines[[i0 ;; i1 - 1]];
  body = Select[body, ! StringStartsQ[#, "*"] &];
  (* join continuation lines: a line whose column 6 is '&' continues the previous one *)
  joined = {};
  Do[If[StringLength[l] > 5 && StringTake[l, {6}] == "&",
     joined[[-1]] = joined[[-1]] <> StringDrop[l, 6], AppendTo[joined, l]], {l, body}];
  stmts = Select[StringDelete[#, Whitespace] & /@ joined, StringStartsQ[#, "gqq2="] &];
  rhs = StringReplace[#, {"gqq2=gqq2+" -> "", "gqq2=" -> ""}] & /@ stmts;
  str = StringRiffle[("(" <> # <> ")") & /@ rhs, "+"];  (* parentheses: a statement may start with "+", and "++" would be Increment *)
  str = StringReplace[str, {RegularExpression["(\\d+)\\.D0"] -> "$1", "**" -> "^",
     RegularExpression["Hr(\\d)\\(([^)]*)\\)"] -> "Hr$1[$2]"}];
  If[StringContainsQ[str, "D0"] || StringMatchQ[str, ___ ~~ DigitCharacter ~~ "." ~~ ___], Print["PARSE WARNING ", fname]];
  e = ToExpression[str] /. nf2 -> nf^2;  (* Fortran NF2 = NF*NF *)
  e];
x0Fortran[e_] := Expand[e /. {Hr1[0] -> Log[x], Hr2[0, 0] -> Log[x]^2/2, Hr3[0, 0, 0] -> Log[x]^3/6,
      Hr4[0, 0, 0, 0] -> Log[x]^4/24} /. {Hr1[__] -> 0, Hr2[__] -> 0, Hr3[__] -> 0, Hr4[__] -> 0} /.
    {dm -> 1, dp -> 1} /. Log[x] -> LL /. x -> 0 /. LL -> Log[x]];
g2p = getgqq2["X2NSPA"]; g2m = getgqq2["X2NSMA"];
pr["Fortran symbols: ", Complement[Variables[g2m /. {Hr1[__] -> 1, Hr2[__] -> 1, Hr3[__] -> 1, Hr4[__] -> 1}], {}]];
P2p0 = x0Fortran[g2p]; P2m0 = x0Fortran[g2m];
pr["P2+ at x^0 (ln^4, ln^3, ln^2): ", Table[Factor[Coefficient[P2p0, Log[x], k]], {k, 4, 2, -1}]];
pr["P2- at x^0 (ln^4, ln^3, ln^2): ", Table[Factor[Coefficient[P2m0, Log[x], k]], {k, 4, 2, -1}]];
(* MVV TeX (D-exact) for comparison *)
D0m = -cf ca^2 + 4 cf^2 ca - 10/3 cf^3; D1m = 40/9 cf ca^2 - 14/9 cf^2 ca - 4 cf^3 + 20/9 cf^2 nf - 16/9 cf ca nf;
D2m = (81 + 14 z2) cf ca^2 - (152/3 + 96 z2) cf^2 ca - (60 - 104 z2) cf^3 - 196/9 cf ca nf + 80/3 cf^2 nf + 4/9 cf nf^2;
D0p = 2/3 cf^3; D1p = 22/3 cf^2 ca - 4 cf^3 - 4/3 cf^2 nf;
D2p = (121/9 - 30 z2) cf ca^2 + (472/9 + 96 z2) cf^2 ca + (4 - 104 z2) cf^3 - 44/9 cf ca nf - 64/9 cf^2 nf + 4/9 cf nf^2;
pr["Fortran minus TeX D coefficients (P2-): ", Expand[{Coefficient[P2m0, Log[x], 4] - D0m, Coefficient[P2m0, Log[x], 3] - D1m, Coefficient[P2m0, Log[x], 2] - D2m}]];
pr["Fortran minus TeX D coefficients (P2+): ", Expand[{Coefficient[P2p0, Log[x], 4] - D0p, Coefficient[P2p0, Log[x], 3] - D1p, Coefficient[P2p0, Log[x], 2] - D2p}]];

(* ---- P^(3): x -> 0 files natively, and the full files taken to x -> 0 *)
colrules = {color[ca^3 cf] -> ca^3 cf, color[ca^2 cf^2] -> ca^2 cf^2, color[ca cf^3] -> ca cf^3, color[cf^4] -> cf^4,
   color[d4FA/nc] -> dFA, color[ca^2 cf nf] -> ca^2 cf nf, color[ca cf^2 nf] -> ca cf^2 nf, color[cf^3 nf] -> cf^3 nf,
   color[ca d33c nf/nc] -> 0, color[cf d33c nf/nc] -> 0, color[d4FF nf/nc] -> dFF nf, color[ca cf nf^2] -> ca cf nf^2,
   color[cf^2 nf^2] -> cf^2 nf^2, color[d33c nf^2/nc] -> 0, color[cf nf^3] -> cf nf^3, zeta[k_] :> ToExpression["z" <> ToString[k]]};
P3p0 = Expand[Get[anc <> "Pqq3NSpXto0.m"] /. colrules];
P3m0 = Expand[Get[anc <> "Pqq3NSmXto0.m"] /. colrules];
pr["x->0 files: remaining color heads: ", FreeQ[{P3p0, P3m0}, color]];
fullx0[f_] := Module[{e = Get[anc <> f]},
  e = e /. HPL[l_List, x] :> If[AllTrue[l, # == 0 &], Log[x]^Length[l]/Length[l]!, 0];
  e = e /. {plusDis[0, 1 - x] -> 1/(1 - x), plusDis[n_ /; n > 0, 1 - x] -> 0, delta[1 - x] -> 0};
  e = e /. colrules;
  Expand[e /. Log[x] -> LL /. x -> 0 /. LL -> Log[x]]];
P3pF = fullx0["Pqq3NSp.m"]; P3mF = fullx0["Pqq3NSm.m"];
pr["full x-space files at x^0 minus x->0 files (P3+, P3-): ", Expand[P3pF - P3p0], " ; ", Expand[P3mF - P3m0]];
pr["MemoryInUse after reading (MB): ", N[MemoryInUse[]/10^6]];

(* ---- data vectors *)
zp[e_] := Expand[Coefficient[Expand[e], z2, 1] /. {z3 -> 0, z4 -> 0, z5 -> 0, z6 -> 0}];
rp[e_] := Expand[Expand[e] /. {z2 -> 0, z3 -> 0, z4 -> 0, z5 -> 0, z6 -> 0}];
P0N = cf (2/w + 1 + (2 - 4 z2) w);
Pser[sig_] := Module[{p1, p2, p3},
  {p1, p2, p3} = If[sig === "m", {P1m0, P2m0, P3m0}, {P1p0, P2p0, P3p0}];
  a P0N + a^2 toN[p1] + a^3 toN[p2] + a^4 toN[p3]];
Sdat[sig_, beta_] := Expand[Pser[sig] (Pser[sig] - w - beta a (11/3 ca - 2/3 nf)) + 2 a cf];
Sm = Sdat["m", 0]; Spl = Sdat["p", 0];
coefaw[e_, n_, p_] := Coefficient[Coefficient[e, a, n], w, p];
V3d = zp[coefaw[Sm, 3, -2]]; V4d = zp[coefaw[Sm, 4, -4]];
S3d = zp[coefaw[Spl, 3, -2]]; S4d = zp[coefaw[Spl, 4, -4]];
b3 = {cf ca^2, cf^2 ca, cf^3}; b4 = {cf ca^3, cf^2 ca^2, cf^3 ca, cf^4, dFA};
vec[e_, b_] := Module[{c = Coefficient[e, #] & /@ (b /. dFA -> dFA), r},
   c = Table[Coefficient[Coefficient[Coefficient[e, cf, Exponent[b[[i]], cf]], ca, Exponent[b[[i]], ca]], dFA, Exponent[b[[i]], dFA]] /.
      {cf -> 0, ca -> 0, dFA -> 0}, {i, Length[b]}];
   r = Expand[e - c.b]; If[r =!= 0, Print["BASIS REMAINDER ", r]]; c];
su3 = {cf -> 4/3, ca -> 3, dFA -> 5/2};
pr["[W] data V3- = ", vec[V3d, b3], " = ", Factor[V3d], "  SU(3) ", V3d /. su3];
pr["[W] data V4- = ", vec[V4d, b4], "  SU(3) ", V4d /. su3];
pr["[W] data S3 = ", vec[S3d, b3], ", S4 = ", vec[S4d, b4]];
pr["[W] zeta_2 parts of LL and NLL poles of S^-: ", Table[{zp[coefaw[Sm, n, 2 - 2 n]], zp[coefaw[Sm, n, 3 - 2 n]]}, {n, 2, 4}]];
(* NLL data of P^- and the rational, n_f NNLL poles of S^(-,beta) *)
PmN = Expand[Pser["m"]];
pr["[W] LL, NLL of P^-: ", Table[{Factor[coefaw[PmN, n, 1 - 2 n]], Factor[coefaw[PmN, n, 2 - 2 n]]}, {n, 1, 4}]];
Smb = Sdat["m", 1]; Spb = Sdat["p", 1];
pr["[W] S^(-,beta) NNLL rational a^3: ", vec[rp[coefaw[Smb, 3, -2] /. nf -> 0], b3], " n_f: ", Factor[rp[Coefficient[coefaw[Smb, 3, -2], nf, 1]]]];
pr["[W] S^(-,beta) NNLL rational a^4: ", vec[rp[coefaw[Smb, 4, -4] /. nf -> 0], b4], " n_f: ", Factor[rp[Coefficient[coefaw[Smb, 4, -4], nf, 1]]],
   " n_f^2: ", Factor[rp[Coefficient[coefaw[Smb, 4, -4], nf, 2]]]];
pr["[W] control S^(+,beta) NNLL rational and n_f, a^3, a^4: ", {rp[coefaw[Spb, 3, -2]], rp[coefaw[Spb, 4, -4]]}];
Export["p03_w_data.m", {"V3d" -> V3d, "V4d" -> V4d, "S3d" -> S3d, "S4d" -> S4d, "PmN" -> PmN,
   "Smb3" -> coefaw[Smb, 3, -2], "Smb4" -> coefaw[Smb, 4, -4]}];
pr["MaxMemoryUsed (MB): ", N[MaxMemoryUsed[]/10^6]];


==> anc/numbers/deposit/P03/p03_w_eq.log <==
"SU(2)"": C_F="3/4" C_A="2" dFA/N_R="5/8" dAA/N_A="20/3" C_R="{0, 2}" dim="{1, 3}" b_R="{3/4, -1/4}" T_rc="{{0, -3/2}, {-1/2, 0}}
"SU(3)"": C_F="4/3" C_A="3" dFA/N_R="5/2" dAA/N_A="135/8" C_R="{0, 3}" dim="{1, 8}" b_R="{4/3, -1/6}" T_rc="{{0, -8/3}, {-1/3, -5/6}}
"SU(4)"": C_F="15/8" C_A="4" dFA/N_R="55/8" dAA/N_A="104/3" C_R="{0, 4}" dim="{1, 15}" b_R="{15/8, -1/8}" T_rc="{{0, -15/4}, {-1/4, -3/2}}
"SU(5)"": C_F="12/5" C_A="5" dFA/N_R="31/2" dAA/N_A="1525/24" C_R="{0, 5}" dim="{1, 24}" b_R="{12/5, -1/10}" T_rc="{{0, -24/5}, {-1/5, -21/10}}
"SO(5)"": C_F="1" C_A="3/2" dFA/N_R="3/16" dAA/N_A="9/8" C_R="{0, 3/2, 5/2}" dim="{1, 10, 14}" b_R="{1, 1/4, -1/4}" T_rc="{{0, -2, 0}, {-1/5, 0, -21/20}, {0, -3/4, 0}}
"SO(7)"": C_F="3/2" C_A="5/2" dFA/N_R="55/64" dAA/N_A="695/192" C_R="{0, 5/2, 7/2}" dim="{1, 21, 27}" b_R="{3/2, 1/4, -1/4}" T_rc="{{0, -3, 0}, {-1/7, 0, -45/28}, {0, -5/4, 0}}
"Sp(4)"": C_F="5/4" C_A="3" dFA/N_R="165/64" dAA/N_A="18" C_R="{0, 3, 2}" dim="{1, 10, 5}" b_R="{5/4, -1/4, 1/4}" T_rc="{{0, -5/2, 0}, {-1/4, 0, -3/4}, {0, -3/2, 0}}
"Sp(6)"": C_F="7/4" C_A="4" dFA/N_R="175/24" dAA/N_A="235/6" C_R="{0, 4, 3}" dim="{1, 21, 14}" b_R="{7/4, -1/4, 1/4}" T_rc="{{0, -7/2, 0}, {-1/6, 0, -4/3}, {0, -2, 0}}
"color data done, s: "1.072873`6.482093309438113"  memory MB: "66.880256
"[W] ""S3"" = "{60, -192, 144}"  (rank "3", 8 groups)"
"[W] ""S4"" = "{-912, 3120, -3264, 960, 1152}"  (rank "5", 8 groups)"
"[W] ""V3"" = "{84, -256, 176}"  (rank "3", 8 groups)"
"[W] ""V4"" = "{112, -496, 832, -448, -384}"  (rank "5", 8 groups)"
"[W] S5 equals the draft vector in all 8 groups: "True
"[W] SU(3): S3, S4, S5, V3, V4 = "{112/3, -5632/27, 305008/81, 1616/27, -29440/81}"; LL of P^- a^2..a^4: "{32/3, 928/27, 58112/81}
"[W] data V3 = "{-28, 96, -80}", V4 = "{720, -2992, 4032, -1728, -384}"; equations V3 = "{84, -256, 176}", V4 = "{112, -496, 832, -448, -384}
"[W] mismatch V3 = "{-112, 352, -256}" = "-16*(7*ca - 8*cf)*(ca - 2*cf)*cf"  SU(3) "-1984/27
"[W] mismatch V4 = "{608, -2496, 3200, -1280, 0}" = "32*(ca - 2*cf)*cf*(19*ca^2 - 40*ca*cf + 20*cf^2)"  SU(3) "53632/81
"[W] SU(3) data V3, V4 = "-368/27", "896/3"; equations "1616/27", "-29440/81
"[W] soft factor, placement ""all"", per unit c: dV3 = "{8, -16, 0}" = "8*ca*(ca - 2*cf)*cf"; dV4 = "{-40, 96, -32, 0, 0}" = "-8*ca*(ca - 2*cf)*(5*ca - 2*cf)*cf"; S3..S5 unchanged "True"; LL, NLL unchanged "True
"[W]    rational and n_f parts per unit c, SU(3): a^3 "-1072/27 + (160*nf)/81"; a^4 "39664/81 - (5920*nf)/243
"[W] soft factor, placement ""sig"", per unit c: dV3 = "{8, -16, 0}" = "8*ca*(ca - 2*cf)*cf"; dV4 = "{-24, 64, -32, 0, 0}" = "-8*ca*(ca - 2*cf)*(3*ca - 2*cf)*cf"; S3..S5 unchanged "True"; LL, NLL unchanged "True
"[W] soft factor, placement ""eik"", per unit c: dV3 = "{0, 0, 0}" = "0"; dV4 = "{-16, 32, 0, 0, 0}" = "-16*ca^2*(ca - 2*cf)*cf"; S3..S5 unchanged "True"; LL, NLL unchanged "True
"[W] c = 2, SU(3): dV3 = "64/3" (needed "-1984/27"), dV4 = "-2368/9" (needed "53632/81")"
"[W] ""kS"" = zeta_2 ""CA"": dV3 "{-8, 16, 0}", dV4 "{24, -64, 32, 0, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kS"" = zeta_2 ""CF"": dV3 "{0, -8, 16}", dV4 "{0, 24, -64, 32, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kB"" = zeta_2 ""CA"": dV3 "{-8, 16, 0}", dV4 "{32, -96, 64, 0, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kB"" = zeta_2 ""CF"": dV3 "{0, -8, 16}", dV4 "{0, 32, -96, 64, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kE"" = zeta_2 ""CA"": dV3 "{0, 0, 0}", dV4 "{16, -32, 0, 0, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kE"" = zeta_2 ""CF"": dV3 "{0, 0, 0}", dV4 "{0, 16, -32, 0, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kPA"" = zeta_2 ""CA"": dV3 "{0, 0, 0}", dV4 "{8, -32, 32, 0, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kPA"" = zeta_2 ""CF"": dV3 "{0, 0, 0}", dV4 "{0, 8, -32, 32, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kP1m"" = zeta_2 ""CA"": dV3 "{0, -4, 0}", dV4 "{0, -32, 48, 0, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] ""kP1m"" = zeta_2 ""CF"": dV3 "{0, 0, -4}", dV4 "{0, 0, -32, 48, 0}"; S unchanged "True"; LL, NLL unchanged "True
"[W] cot variation u: dV3 "{-12, 32, -16}" = "-4*(ca - 2*cf)*(3*ca - 2*cf)*cf", dV4 "{96, -304, 256, -64, 0}" = "16*(ca - 2*cf)*(3*ca - 2*cf)*(2*ca - cf)*cf"; S unchanged "True
"[W] joint three-loop solution: "{{cc -> 10, uu -> 16}}
"[W] joint four-loop change "{1136, -3904, 3776, -1024, 0}" = "16*(ca - 2*cf)*cf*(71*ca^2 - 102*ca*cf + 32*cf^2)", SU(3) "165824/81"; residual "{-528, 1408, -576, -256, 0}", SU(3) "-112192/81
"[W] end-to-end V4 with the joint solution: "{1248, -4400, 4608, -1472, -384}
"[W] "10" directions: rank "6", with target "6
"[W]    size "1": "0" close both orders ("0" unique)"
"[W]    size "2": "0" close both orders ("0" unique)"
"[W]    size "3": "0" close both orders ("0" unique)"
"[W]    size "4": "0" close both orders ("0" unique)"
"[W]    size "5": "24" close both orders ("24" unique)"
"[W] "11" directions: rank "6", with target "6
"[W]    size "1": "0" close both orders ("0" unique)"
"[W]    size "2": "0" close both orders ("0" unique)"
"[W]    size "3": "0" close both orders ("0" unique)"
"[W]    size "4": "0" close both orders ("0" unique)"
"[W]    size "5": "70" close both orders ("70" unique)"
"[W] adjoint repair kB = z(14CA-16CF), kE = 2z CA, kPA = z(16CA-8CF): V3, V4 = data in 8 groups "True"; S3..S5 unchanged "True"; LL, NLL unchanged "True
"[W] dS_n = -k_P Catalan(n-2) (2C_F)^(n-1), n = 3..5, 8 groups: "True
"[W] S3 per unit lambda: "{60, -192, 144}" = "12*(5*ca - 6*cf)*(ca - 2*cf)*cf"; solve lambda x + pair = data: "{{lm -> 1, xx -> 0, yy -> 0}}
"[W] NLL of P^- at a^3 fixes cN = al C_A + be C_F: "{{al -> 2, be -> 6}}
"[W] a^2 and a^4 NLL with that cN: "True
"[W] cN = 2C_A + 6C_F: LL and NLL of P^- (a..a^4, all parts) equal the data and V3, V4 unchanged, 8 groups: "True
"[W] equations with NLL terms, NNLL poles of S^(-,beta): rational a^3 "{-16/3, 128/3, -64}", a^4 "{184/9, -1808/9, 416, -192, 0}"; n_f a^3 "{16/3, -32/3}", a^4 "{-224/9, 448/9, 0}
"[W] mismatch rational a^3 "(-8*(ca - 2*cf)*cf*(113*ca + 18*cf))/9", a^4 "(8*(ca - 2*cf)*cf*(113*ca^2 - 22*ca*cf - 48*cf^2))/3"; n_f a^3 "(208*(ca - 2*cf)*cf)/9", a^4 "(-16*(19*ca - 14*cf)*(ca - 2*cf)*cf)/3
"[W] knob ""hx"": dV3 "{-16, 32, 0}", dV4 "{112, -320, 192, 0, 0}"; S unchanged "True
"[W] knob ""hy"": dV3 "{0, -16, 32}", dV4 "{0, 112, -320, 192, 0}"; S unchanged "True
"[W] knob ""hu"": dV3 "{12, -32, 16}", dV4 "{-96, 304, -256, 64, 0}"; S unchanged "True
"[W] knob ""hw"": dV3 "{0, 0, 0}", dV4 "{0, 0, 0, 0, 0}"; S unchanged "True
"[W] (hu, hx) = (-16, -5) end to end: V3 "{-28, 96, -80}", V4 "{1088, -3760, 3968, -1472, -384}
"done, s: "2.900041`6.913949131376962"  MaxMemoryUsed MB: "109.034792
"[W] equation "{1, 1}" (channel 1 = singlet, 2 = adjoint, 3 = other; signature 1 = +, 2 = -): "{"born" -> {}, "eik" -> {}, "pair" -> {"S3", "S4", "S5"}, "sig" -> {}}
"[W] equation "{1, 2}" (channel 1 = singlet, 2 = adjoint, 3 = other; signature 1 = +, 2 = -): "{"born" -> {}, "eik" -> {}, "pair" -> {"V3", "V4", "V5"}, "sig" -> {"V3", "V4", "V5"}}
"[W] equation "{2, 1}" (channel 1 = singlet, 2 = adjoint, 3 = other; signature 1 = +, 2 = -): "{"born" -> {"V3", "V4", "V5"}, "eik" -> {"V4", "V5"}, "pair" -> {"V4", "V5"}, "sig" -> {}}
"[W] equation "{2, 2}" (channel 1 = singlet, 2 = adjoint, 3 = other; signature 1 = +, 2 = -): "{"born" -> {}, "eik" -> {}, "pair" -> {}, "sig" -> {}}
"[W] equation "{3, 1}" (channel 1 = singlet, 2 = adjoint, 3 = other; signature 1 = +, 2 = -): "{"born" -> {}, "eik" -> {}, "pair" -> {}, "sig" -> {}}
"[W] equation "{3, 2}" (channel 1 = singlet, 2 = adjoint, 3 = other; signature 1 = +, 2 = -): "{"born" -> {}, "eik" -> {}, "pair" -> {}, "sig" -> {}}
"[W] kS and kB equal at three loops: "True"; solutions of al kS_CA + be kS_CF + p kP1m_CA + q kP1m_CF = mismatch at three loops: "{{al2 -> 14, p2 -> -2*(16 + be2), q2 -> 4*(16 + be2)}}
"done2, s: "4.069654`7.06110248078549"  MaxMemoryUsed MB: "109.034792
"[W] sets of "1" terms (C_A and C_F coefficients free) that close both orders: "0" "{}
"[W] sets of "2" terms (C_A and C_F coefficients free) that close both orders: "0" "{}
"[W] sets of "3" terms (C_A and C_F coefficients free) that close both orders: "8" "{{"kS", "kB", "kE"}, {"kS", "kB", "kP1m"}, {"kS", "kE", "kPA"}, {"kS", "kE", "kP1m"}, {"kS", "kPA", "kP1m"}, {"kB", "kE", "kPA"}, {"kB", "kE", "kP1m"}, {"kB", "kPA", "kP1m"}}
"[W] sets of "4" terms (C_A and C_F coefficients free) that close both orders: "5" "{{"kS", "kB", "kE", "kPA"}, {"kS", "kB", "kE", "kP1m"}, {"kS", "kB", "kPA", "kP1m"}, {"kS", "kE", "kPA", "kP1m"}, {"kB", "kE", "kPA", "kP1m"}}
"[W] sets of "5" terms (C_A and C_F coefficients free) that close both orders: "1" "{{"kS", "kB", "kE", "kPA", "kP1m"}}

Solve::svars: Equations may not give solutions for all "solve" variables.
"[W] general positive-adjoint repair: "{{xv[1] -> 14, xv[2] -> -16, xv[4] -> 4 - 2*xv[3], xv[5] -> 20 - 2*xv[3], xv[6] -> -8}}
"[W] family t = "0": V3, V4 = data "True"; S3..S5 unchanged "True
"[W] family t = "16": V3, V4 = data "True"; S3..S5 unchanged "True
"[W] family t = "20": V3, V4 = data "True"; S3..S5 unchanged "True
"[W] family t = "7": V3, V4 = data "True"; S3..S5 unchanged "True
"[W] family t = "-3/2": V3, V4 = data "True"; S3..S5 unchanged "True
"done3, s: "4.246726`7.0795992345839425"  MaxMemoryUsed MB: "109.034792
exit 0


==> anc/numbers/deposit/P03/p03_w_eq.wl <==
(* P-03, engine 2 (Wolfram Engine): equation side, written independently of p03_color.py / p03_solver.py.
   Written for P-03 on 30 Sep 2026.
   Color data: Hermitian generators with tr(t^a t^b) = delta^ab/2 (generalized Gell-Mann for SU(N),
   (i/2)(E_jk - E_kj) for SO(N), Gram-Schmidt of Hermitian combinations for Sp(2n)); four-leg tensors with all
   legs incoming, legs 1 = Vbar, 2 = V, 3 = V, 4 = Vbar (the t-channel pair is 1,3); P_R = components of the
   identity tensor delta_12 delta_34 along the eigenspaces of T_t^2 = (T_1+T_3)^2; [T]_RR' from
   T_rc P_R' = sum_R [T]_RR' P_R with T_rc = T_1.T_2 - T_1.T_4.
   Solver: fixed-point iteration of eq. (system) as truncated series in a (z = zeta_2, z^2 = 0).
   Data: p03_w_data.m (written by p03_w_data.wl). *)
$AllowInternet = False; $HistoryLength = 0;
pr[s__] := (Print[StringJoin @@ (ToString[#, InputForm] & /@ {s})]);
t0 = AbsoluteTime[];

(* ---------------- generators *)
EE[d_, i_, j_] := SparseArray[{{i, j} -> 1}, {d, d}] // Normal;
suGens[n_] := Join[
   Flatten[Table[(EE[n, j, k] + EE[n, k, j])/2, {j, n}, {k, j + 1, n}], 1],
   Flatten[Table[-I (EE[n, j, k] - EE[n, k, j])/2, {j, n}, {k, j + 1, n}], 1],
   Table[1/Sqrt[2 l (l + 1)] (Sum[EE[n, j, j], {j, l}] - l EE[n, l + 1, l + 1]), {l, n - 1}]];
soGens[n_] := Flatten[Table[I/2 (EE[n, j, k] - EE[n, k, j]), {j, n}, {k, j + 1, n}], 1];
spGens[n_] := Module[{d = 2 n, J, z0, cplx = {}, herm, ortho = {}, v},
   z0 = ConstantArray[0, {n, n}];   (* explicit zero blocks: ArrayFlatten cannot infer the size of a scalar 0 *)
   J = ArrayFlatten[{{z0, IdentityMatrix[n]}, {-IdentityMatrix[n], z0}}];
   Do[AppendTo[cplx, ArrayFlatten[{{EE[n, i, j], z0}, {z0, -EE[n, j, i]}}]], {i, n}, {j, n}];
   Do[AppendTo[cplx, ArrayFlatten[{{z0, EE[n, i, j] + EE[n, j, i]}, {z0, z0}}]];
      AppendTo[cplx, ArrayFlatten[{{z0, z0}, {EE[n, i, j] + EE[n, j, i], z0}}]], {i, n}, {j, i, n}];
   Do[If[Transpose[X].J + J.X =!= ConstantArray[0, {d, d}], Print["not in sp"]], {X, cplx}];
   herm = Flatten[{(# + ConjugateTranspose[#])/2, I (# - ConjugateTranspose[#])/2} & /@ cplx, 1];
   Do[v = h - Sum[Tr[h.o]/Tr[o.o] o, {o, ortho}]; v = Simplify[v];
      If[v =!= ConstantArray[0, {d, d}], AppendTo[ortho, v]], {h, herm}];
   If[Length[ortho] != n (2 n + 1), Print["Sp basis size wrong: ", Length[ortho]]];
   Simplify[#/Sqrt[2 Tr[#.#]]] & /@ ortho];

(* ---------------- four-leg color operators *)
chanData[name_, t_] := Module[{d = Length[t[[1]]], nG = Length[t], gen, Om, apply2, I4, Tt2, kry, lam, poly,
    roots, P, dims, T12, T14, Trc, CF, CA, cols, iS, iA, order, tn, dFdA, dAdA, fabc, adj, str4, T4F, T4A},
   gen[k_] := If[MemberQ[{2, 3}, k], t, -Transpose /@ t];     (* legs 2, 3: V; legs 1, 4: Vbar *)
   Om[k_, l_] := Om[k, l] = Expand[Sum[KroneckerProduct[gen[k][[a]], gen[l][[a]]], {a, nG}]];
   apply2[A_, k_, l_] := Module[{p, B, q, rest = Complement[Range[4], {k, l}]},
     p = ConstantArray[0, 4]; p[[k]] = 1; p[[l]] = 2; p[[rest[[1]]]] = 3; p[[rest[[2]]]] = 4;
     B = Transpose[A, p];
     B = ArrayReshape[Om[k, l] . ArrayReshape[B, {d^2, d^2}], {d, d, d, d}];
     Transpose[B, Ordering[p]]];
   CF = Expand[Sum[t[[a]] . t[[a]], {a, nG}]][[1, 1]];
   If[Expand[Sum[t[[a]] . t[[a]], {a, nG}]] =!= CF IdentityMatrix[d], Print["C_F not scalar ", name]];
   If[! AllTrue[Flatten[Table[Om[k, l], {k, 4}, {l, 4}]], Element[#, Rationals] &], Print["Omega not rational ", name]];
   I4 = Table[KroneckerDelta[i1, i2] KroneckerDelta[i3, i4], {i1, d}, {i2, d}, {i3, d}, {i4, d}];
   (* color conservation on I4 *)
   If[Union[Flatten[Sum[apply2[I4, 1, k], {k, {2, 3, 4}}] + CF I4]] =!= {0}, Print["color conservation FAILS ", name]];
   Tt2[A_] := 2 CF A + 2 apply2[A, 1, 3];
   kry = NestList[Tt2, I4, 6];
   Do[If[NullSpace[Transpose[Flatten /@ kry[[1 ;; m + 1]]]] =!= {},
      poly = First@NullSpace[Transpose[Flatten /@ kry[[1 ;; m + 1]]]]; Break[]], {m, 1, 6}];
   roots = Sort[lam /. Solve[Sum[poly[[k]] lam^(k - 1), {k, Length[poly]}] == 0, lam]];
   P = Table[Module[{A = I4}, Do[If[j != i, A = (Tt2[A] - roots[[j]] A)/(roots[[i]] - roots[[j]])], {j, Length[roots]}]; A], {i, Length[roots]}];
   If[Total[P] =!= I4, Print["projector sum ", name]];
   Do[If[Tt2[P[[i]]] =!= roots[[i]] P[[i]], Print["eigen ", name]], {i, Length[P]}];
   dims = Table[Total[Flatten[P[[i]] I4]], {i, Length[P]}];
   cols = Transpose[Flatten /@ P];
   Trc = Transpose[Table[Module[{v = Flatten[apply2[P[[k]], 1, 2] - apply2[P[[k]], 1, 4]], c},
        c = LinearSolve[cols, v]; If[cols . c =!= v, Print["not in span ", name]]; c], {k, Length[P]}]];
   (* numerical invariants *)
   tn = N[t];
   fabc = Table[-2 I Tr[(tn[[a]] . tn[[b]] - tn[[b]] . tn[[a]]) . tn[[c]]], {a, nG}, {b, nG}, {c, nG}];
   adj = Table[-I fabc[[a, All, All]], {a, nG}];          (* (F^a)_{bc} = -i f^{abc} *)
   str4[R_] := Module[{n = Length[R[[1]]], M2, A2, B2, T4},
     M2 = Table[R[[a]] . R[[b]], {a, nG}, {b, nG}];
     A2 = ArrayReshape[M2, {nG^2, n^2}];
     B2 = ArrayReshape[Transpose[M2, {1, 2, 4, 3}], {nG^2, n^2}];
     ArrayReshape[A2 . Transpose[B2], {nG, nG, nG, nG}]];
   T4F = str4[tn]; T4A = str4[adj];
   T4F = (T4F + Transpose[T4F, {1, 2, 4, 3}] + Transpose[T4F, {1, 3, 2, 4}] + Transpose[T4F, {1, 3, 4, 2}] +
       Transpose[T4F, {1, 4, 2, 3}] + Transpose[T4F, {1, 4, 3, 2}])/6;
   dFdA = Chop[Total[Flatten[T4F T4A]]];
   T4A = (T4A + Transpose[T4A, {1, 2, 4, 3}] + Transpose[T4A, {1, 3, 2, 4}] + Transpose[T4A, {1, 3, 4, 2}] +
       Transpose[T4A, {1, 4, 2, 3}] + Transpose[T4A, {1, 4, 3, 2}])/6;
   dAdA = Chop[Total[Flatten[T4A str4[adj]]]];
   CA = Rationalize[Chop[Tr[Sum[adj[[a]] . adj[[a]], {a, nG}]]/nG], 10^-9];
   iS = First@Flatten@Position[roots, 0]; iA = First@Flatten@Position[Transpose[{roots, dims}], {CA, nG}];
   order = Join[{iS, iA}, Complement[Range[Length[roots]], {iS, iA}]];
   <|"name" -> name, "CF" -> CF, "CA" -> CA, "dFA" -> Rationalize[Re[dFdA]/d, 10^-9], "dAA" -> Rationalize[Re[dAdA]/nG, 10^-9], "dFAnum" -> Re[dFdA]/d,
     "C" -> roots[[order]], "dim" -> dims[[order]], "b" -> CF - roots[[order]]/2, "T" -> Trc[[order, order]]|>];

groups = {};
Do[Module[{g = chanData[gg[[1]], gg[[2]]]},
    AppendTo[groups, g];
    pr[g["name"], ": C_F=", g["CF"], " C_A=", g["CA"], " dFA/N_R=", g["dFA"], " dAA/N_A=", g["dAA"], " C_R=", g["C"],
     " dim=", g["dim"], " b_R=", g["b"], " T_rc=", g["T"]];
    (* checks: singlet row, dim symmetry *)
    If[g["T"][[1]] =!= Join[{0, -2 g["CF"]}, ConstantArray[0, Length[g["C"]] - 2]], pr["  singlet row FAILS"]];
    If[Table[g["dim"][[r]] g["T"][[r, k]] - g["dim"][[k]] g["T"][[k, r]], {r, Length[g["C"]]}, {k, Length[g["C"]]}] =!=
      ConstantArray[0, {Length[g["C"]], Length[g["C"]]}], pr["  dim symmetry FAILS"]]],
  {gg, {{"SU(2)", suGens[2]}, {"SU(3)", suGens[3]}, {"SU(4)", suGens[4]}, {"SU(5)", suGens[5]},
    {"SO(5)", soGens[5]}, {"SO(7)", soGens[7]}, {"Sp(4)", spGens[2]}, {"Sp(6)", spGens[3]}}}];
pr["color data done, s: ", AbsoluteTime[] - t0, "  memory MB: ", N[MemoryInUse[]/10^6]];

(* ---------------- solver: fixed-point iteration *)
nmax = 5;
trunc[e_] := Module[{ee = Expand[e] /. z^k_ /; k >= 2 -> 0}, Sum[Coefficient[ee, a, k] a^k, {k, 1, nmax}]];
Clear[solveW];
solveW[g_, opt_: <||>, nm_: 5] := Block[{nmax = nm},
  Module[{nR = Length[g["C"]], C = g["C"], b = g["b"], T = g["T"], CF = g["CF"], CA = g["CA"],
    phi, psi, F, Fn, u = Lookup[opt, "u", 0], hx = Lookup[opt, "hx", 0], hy = Lookup[opt, "hy", 0],
    hu = Lookup[opt, "hu", 0], hw = Lookup[opt, "hw", 0], lam1 = Lookup[opt, "lam1", 1], K2, cmw = Lookup[opt, "cmw", None],
    ins = Lookup[opt, "ins", {}], nll = Lookup[opt, "nll", False], cN = Lookup[opt, "cN", 0], beta0, eik, sig, kfac},
   phi = {-3/2 z w, 1/w - z w/2}; psi = {-3 z w, 2/w + (-(1 + u) + hu) z w};
   K2 = (67/18 - z) CA - 5/9 nf; beta0 = 11/3 CA - 2/3 nf;
   F = Table[0, {2}, {nR}];
   kfac[r_, s_, term_] := 1 + a Total[Cases[ins, {r, s, term, k_} :> k]];
   Do[
    Fn = Table[
      eik = 2 a C[[r]] (D[F[[s, r]], w] + phi[[s]] F[[s, r]]);
      sig = 2 a If[s == 1 && r == 1, lam1, 1] psi[[s]] Sum[T[[r, rp]] F[[3 - s, rp]], {rp, nR}];
      trunc[(1/w) (2 a b[[r]] kfac[r, s, "born"] + If[nll, a If[r == 1, CF, -2 b[[r]]] w, 0] +
          eik kfac[r, s, "eik"] (1 + If[cmw =!= None && (cmw[[2]] == "all" || cmw[[2]] == "eik"), cmw[[1]] a K2, 0]) +
          sig kfac[r, s, "sig"] (1 + If[cmw =!= None && (cmw[[2]] == "all" || cmw[[2]] == "sig"), cmw[[1]] a K2, 0]) +
          F[[s, r]]^2 kfac[r, s, "pair"] +
          If[nll, -beta0 a F[[s, r]] + If[s == 1 && r == 2, cN a F[[s, r]], 0], 0] +
          If[s == 1, 2 hx z a w C[[r]] F[[s, r]], 0] + If[s == 1 && r > 1, 2 hy z a w CF F[[s, r]], 0] +
          If[s == 2, 2 hw z a w C[[r]] F[[s, r]], 0])],
      {s, 2}, {r, nR}];
    F = Fn, {nmax}];
   F]];
Sof[F1_, CF_, beta_: 0] := trunc[F1 (F1 - w - beta a) + 2 a CF];
quant[g_, opt_: <||>, nm_: 5] := Module[{F = solveW[g, opt, nm], Sp, Sm, q = <||>},
   Sp = Sof[F[[1, 1]], g["CF"]]; Sm = Sof[F[[2, 1]], g["CF"]];
   Do[q["S" <> ToString[n]] = Coefficient[Coefficient[Coefficient[Sp, a, n], w, 4 - 2 n], z, 1];
    q["V" <> ToString[n]] = Coefficient[Coefficient[Coefficient[Sm, a, n], w, 4 - 2 n], z, 1], {n, 3, nm}];
   Do[q["LLm" <> ToString[n]] = Coefficient[Coefficient[F[[2, 1]], a, n], w, 1 - 2 n];
    q["NLLm" <> ToString[n]] = Coefficient[Coefficient[F[[2, 1]], a, n], w, 2 - 2 n];
    q["LLp" <> ToString[n]] = Coefficient[Coefficient[F[[1, 1]], a, n], w, 1 - 2 n];
    q["NLLp" <> ToString[n]] = Coefficient[Coefficient[F[[1, 1]], a, n], w, 2 - 2 n], {n, 1, nm}];
   q["F"] = F; q];
llnllSame[q0_, q1_] := And @@ Flatten[Table[Expand[q0[k <> ToString[n]] - q1[k <> ToString[n]]] === 0, {k, {"LLm", "NLLm", "LLp", "NLLp"}}, {n, 1, 5}]];

b3 = {cf ca^2, cf^2 ca, cf^3}; b4 = {cf ca^3, cf^2 ca^2, cf^3 ca, cf^4, dFA};
b5 = {cf ca^4, cf^2 ca^3, cf^3 ca^2, cf^4 ca, cf^5, ca dFA, cf dFA, cf dAA};
gsub[g_] := {cf -> g["CF"], ca -> g["CA"], dFA -> g["dFA"], dAA -> g["dAA"]};
fitW[vals_List, basis_] := Module[{A = Table[basis /. gsub[g], {g, groups}], x, rk},
   rk = MatrixRank[A];
   If[rk < Length[basis], Return[{None, rk}]];
   x = LinearSolve[Transpose[A] . A, Transpose[A] . vals];
   If[A . x =!= vals, pr["   FIT RESIDUAL NONZERO"]];
   {x, rk}];
su3 = {cf -> 4/3, ca -> 3, dFA -> 5/2, dAA -> 135/8};

(* ---------------- 0. baseline *)
base = quant[#] & /@ groups;
Do[Module[{r = fitW[#[kb[[1]]] & /@ base, kb[[2]]]}, pr["[W] ", kb[[1]], " = ", r[[1]], "  (rank ", r[[2]], ", 8 groups)"]],
  {kb, {{"S3", b3}, {"S4", b4}, {"V3", b3}, {"V4", b4}}}];
V3e = fitW[#["V3"] & /@ base, b3][[1]]; V4e = fitW[#["V4"] & /@ base, b4][[1]];
S5draft = {19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072};
pr["[W] S5 equals the draft vector in all 8 groups: ", And @@ Table[base[[i]]["S5"] === (S5draft . b5 /. gsub[groups[[i]]]), {i, Length[groups]}]];
pr["[W] SU(3): S3, S4, S5, V3, V4 = ", Table[base[[2]][k], {k, {"S3", "S4", "S5", "V3", "V4"}}], "; LL of P^- a^2..a^4: ", Table[base[[2]]["LLm" <> ToString[n]], {n, 2, 4}]];

(* ---------------- 1. data and mismatch *)
dat = Association[Import["p03_w_data.m"]];
vecW[e_, b_] := Table[Coefficient[Coefficient[Coefficient[Expand[e], cf, Exponent[b[[i]], cf]], ca, Exponent[b[[i]], ca]], dFA, Exponent[b[[i]], dFA]] /. {cf -> 0, ca -> 0, dFA -> 0}, {i, Length[b]}];
V3d = vecW[dat["V3d"], b3]; V4d = vecW[dat["V4d"], b4];
mm3 = V3d - V3e; mm4 = V4d - V4e;
pr["[W] data V3 = ", V3d, ", V4 = ", V4d, "; equations V3 = ", V3e, ", V4 = ", V4e];
pr["[W] mismatch V3 = ", mm3, " = ", Factor[mm3 . b3], "  SU(3) ", mm3 . b3 /. su3];
pr["[W] mismatch V4 = ", mm4, " = ", Factor[mm4 . b4], "  SU(3) ", mm4 . b4 /. su3];
pr["[W] SU(3) data V3, V4 = ", V3d . b3 /. su3, ", ", V4d . b4 /. su3, "; equations ", V3e . b3 /. su3, ", ", V4e . b4 /. su3];

(* ---------------- 2. two-loop soft-gluon factor *)
resp[opt_] := Module[{qs = quant[#, opt] & /@ groups},
   <|"d3" -> fitW[Table[qs[[i]]["V3"] - base[[i]]["V3"], {i, Length[groups]}], b3][[1]],
     "d4" -> fitW[Table[qs[[i]]["V4"] - base[[i]]["V4"], {i, Length[groups]}], b4][[1]],
     "S0" -> And @@ Flatten[Table[qs[[i]][k] === base[[i]][k], {i, Length[groups]}, {k, {"S3", "S4", "S5"}}]],
     "L0" -> And @@ Table[llnllSame[base[[i]], qs[[i]]], {i, Length[groups]}], "qs" -> qs|>];
Do[Module[{r = resp[<|"cmw" -> {1, pl}|>]},
   pr["[W] soft factor, placement ", pl, ", per unit c: dV3 = ", r["d3"], " = ", Factor[r["d3"] . b3], "; dV4 = ", r["d4"], " = ", Factor[r["d4"] . b4],
    "; S3..S5 unchanged ", r["S0"], "; LL, NLL unchanged ", r["L0"]];
   If[pl == "all", cmw3 = r["d3"]; cmw4 = r["d4"];
    Module[{rat3, rat4, nf3, nf4, q0s = base, qs = r["qs"], S0, S1},
     rat3 = Table[Module[{s1 = Sof[qs[[i]]["F"][[2, 1]], groups[[i]]["CF"]], s0 = Sof[base[[i]]["F"][[2, 1]], groups[[i]]["CF"]]},
        Coefficient[Coefficient[s1 - s0, a, 3], w, -2] /. z -> 0], {i, Length[groups]}];
     rat4 = Table[Module[{s1 = Sof[qs[[i]]["F"][[2, 1]], groups[[i]]["CF"]], s0 = Sof[base[[i]]["F"][[2, 1]], groups[[i]]["CF"]]},
        Coefficient[Coefficient[s1 - s0, a, 4], w, -4] /. z -> 0], {i, Length[groups]}];
     pr["[W]    rational and n_f parts per unit c, SU(3): a^3 ", Expand[rat3[[2]]], "; a^4 ", Expand[rat4[[2]]]]]]],
  {pl, {"all", "sig", "eik"}}];
pr["[W] c = 2, SU(3): dV3 = ", 2 cmw3 . b3 /. su3, " (needed ", mm3 . b3 /. su3, "), dV4 = ", 2 cmw4 . b4 /. su3, " (needed ", mm4 . b4 /. su3, ")"];

(* ---------------- 3. five placements and the cot variation *)
PL = <|"kS" -> {1, 2, "sig"}, "kB" -> {2, 1, "born"}, "kE" -> {2, 1, "eik"}, "kPA" -> {2, 1, "pair"}, "kP1m" -> {1, 2, "pair"}|>;
dirs = <||>;
Do[Do[Module[{r, spec = PL[key]},
    r = Module[{qs = Table[quant[groups[[i]], <|"ins" -> {{spec[[1]], spec[[2]], spec[[3]], z If[col == "CA", groups[[i]]["CA"], groups[[i]]["CF"]]}}|>], {i, Length[groups]}]},
      <|"d3" -> fitW[Table[qs[[i]]["V3"] - base[[i]]["V3"], {i, Length[groups]}], b3][[1]],
        "d4" -> fitW[Table[qs[[i]]["V4"] - base[[i]]["V4"], {i, Length[groups]}], b4][[1]],
        "S0" -> And @@ Flatten[Table[qs[[i]][k] === base[[i]][k], {i, Length[groups]}, {k, {"S3", "S4", "S5"}}]],
        "L0" -> And @@ Table[llnllSame[base[[i]], qs[[i]]], {i, Length[groups]}]|>];
    dirs[key <> "_" <> col] = Join[r["d3"], r["d4"]];
    pr["[W] ", key, " = zeta_2 ", col, ": dV3 ", r["d3"], ", dV4 ", r["d4"], "; S unchanged ", r["S0"], "; LL, NLL unchanged ", r["L0"]]],
   {col, {"CA", "CF"}}], {key, Keys[PL]}];
Module[{r = resp[<|"u" -> 1|>]}, dirs["u"] = Join[r["d3"], r["d4"]];
  pr["[W] cot variation u: dV3 ", r["d3"], " = ", Factor[r["d3"] . b3], ", dV4 ", r["d4"], " = ", Factor[r["d4"] . b4], "; S unchanged ", r["S0"]]];

(* ---------------- 4. joint (c, u) *)
sol = Solve[Thread[cc cmw3 + uu dirs["u"][[1 ;; 3]] == mm3], {cc, uu}];
pr["[W] joint three-loop solution: ", sol];
dj4 = (cc cmw4 + uu dirs["u"][[4 ;; 8]]) /. sol[[1]];
pr["[W] joint four-loop change ", dj4, " = ", Factor[dj4 . b4], ", SU(3) ", dj4 . b4 /. su3, "; residual ", mm4 - dj4, ", SU(3) ", (mm4 - dj4) . b4 /. su3];
Module[{qs = quant[#, <|"cmw" -> {cc /. sol[[1]], "all"}, "u" -> (uu /. sol[[1]])|>] & /@ groups},
  pr["[W] end-to-end V4 with the joint solution: ", fitW[#["V4"] & /@ qs, b4][[1]]]];

(* ---------------- 5. subsets *)
target = Join[mm3, mm4];
count[names_] := Module[{M = Transpose[dirs /@ names], res = {}},
   pr["[W] ", Length[names], " directions: rank ", MatrixRank[M], ", with target ", MatrixRank[Join[M, Transpose[{target}], 2]]];
   Do[Module[{cl = 0, un = 0},
     Do[Module[{A = M[[All, sub]], rA}, rA = MatrixRank[A];
        If[MatrixRank[Join[A, Transpose[{target}], 2]] == rA, cl++; If[rA == k, un++]]], {sub, Subsets[Range[Length[names]], {k}]}];
     pr["[W]    size ", k, ": ", cl, " close both orders (", un, " unique)"]], {k, 1, 5}]];
names10 = Flatten[Table[key <> "_" <> col, {key, Keys[PL]}, {col, {"CA", "CF"}}]];
count[names10]; count[Append[names10, "u"]];

(* ---------------- 6. adjoint repair end to end *)
Module[{ok = True, okS = True, okL = True},
  Do[Module[{g = groups[[i]], q},
     q = quant[g, <|"ins" -> {{2, 1, "born", z (14 g["CA"] - 16 g["CF"])}, {2, 1, "eik", 2 z g["CA"]}, {2, 1, "pair", z (16 g["CA"] - 8 g["CF"])}}|>];
     ok = ok && q["V3"] === (dat["V3d"] /. gsub[g]) && q["V4"] === (dat["V4d"] /. gsub[g]);
     okS = okS && And @@ Table[q[k] === base[[i]][k], {k, {"S3", "S4", "S5"}}];
     okL = okL && llnllSame[base[[i]], q]], {i, Length[groups]}];
  pr["[W] adjoint repair kB = z(14CA-16CF), kE = 2z CA, kPA = z(16CA-8CF): V3, V4 = data in 8 groups ", ok, "; S3..S5 unchanged ", okS, "; LL, NLL unchanged ", okL]];

(* ---------------- 7. singlet pair correction and the S_3 constraint *)
Module[{ok = True},
  Do[Module[{g = groups[[i]], q},
     Do[q = quant[g, <|"ins" -> {{1, 1, "pair", z col}}|>];
      Do[ok = ok && (q["S" <> ToString[n]] - base[[i]]["S" <> ToString[n]] === -col CatalanNumber[n - 2] (2 g["CF"])^(n - 1)), {n, 3, 5}],
      {col, {g["CA"], g["CF"]}}]], {i, Length[groups]}];
  pr["[W] dS_n = -k_P Catalan(n-2) (2C_F)^(n-1), n = 3..5, 8 groups: ", ok]];
Module[{d = fitW[Table[quant[groups[[i]], <|"lam1" -> 2|>]["S3"] - base[[i]]["S3"], {i, Length[groups]}], b3][[1]]},
  pr["[W] S3 per unit lambda: ", d, " = ", Factor[d . b3], "; solve lambda x + pair = data: ",
   Solve[Thread[vecW[Expand[lm d . b3 - 4 cf^2 (xx ca + yy cf)], b3] == vecW[dat["S3d"], b3]], {lm, xx, yy}]]];

(* ---------------- 8. NLL term *)
PmN = dat["PmN"];
nllD[n_] := Coefficient[Coefficient[PmN, a, n], w, 2 - 2 n];
Module[{eqs = {}, sol3, ok4 = True, okAll = True},
  Do[Module[{g = groups[[i]], q0, qa, qf},
     q0 = quant[g, <|"nll" -> True|>, 4]; qa = quant[g, <|"nll" -> True, "cN" -> g["CA"]|>, 4]; qf = quant[g, <|"nll" -> True, "cN" -> g["CF"]|>, 4];
     Do[AppendTo[eqs, {n, Expand[q0["NLLm" <> ToString[n]] + al (qa["NLLm" <> ToString[n]] - q0["NLLm" <> ToString[n]]) +
           be (qf["NLLm" <> ToString[n]] - q0["NLLm" <> ToString[n]]) - (nllD[n] /. gsub[g])]}], {n, 2, 4}]], {i, Length[groups]}];
  sol3 = Solve[Flatten[CoefficientList[#[[2]], nf] & /@ Select[eqs, #[[1]] == 3 &]] == 0, {al, be}];
  pr["[W] NLL of P^- at a^3 fixes cN = al C_A + be C_F: ", sol3];
  pr["[W] a^2 and a^4 NLL with that cN: ", And @@ (Expand[#[[2]] /. sol3[[1]]] === 0 & /@ Select[eqs, #[[1]] != 3 &])];
  Do[Module[{g = groups[[i]], q = quant[groups[[i]], <|"nll" -> True, "cN" -> 2 groups[[i]]["CA"] + 6 groups[[i]]["CF"]|>, 4]},
     Do[okAll = okAll && Expand[q["LLm" <> ToString[n]] - (Coefficient[Coefficient[PmN, a, n], w, 1 - 2 n] /. gsub[g])] === 0 &&
         Expand[q["NLLm" <> ToString[n]] - (nllD[n] /. gsub[g])] === 0, {n, 1, 4}];
     okAll = okAll && q["V3"] === base[[i]]["V3"] && q["V4"] === base[[i]]["V4"]], {i, Length[groups]}];
  pr["[W] cN = 2C_A + 6C_F: LL and NLL of P^- (a..a^4, all parts) equal the data and V3, V4 unchanged, 8 groups: ", okAll]];

(* ---------------- 9. rational and n_f NNLL poles of S^(-,beta) with the NLL terms *)
Module[{vr3, vr4, vn3, vn4},
  {vr3, vr4, vn3, vn4} = Transpose[Table[Module[{g = groups[[i]], F, Sb, c3, c4},
      F = solveW[g, <|"nll" -> True, "cN" -> 2 g["CA"] + 6 g["CF"]|>, 4];
      Sb = Block[{nmax = 4}, Sof[F[[2, 1]], g["CF"], 11/3 g["CA"] - 2/3 nf]];
      c3 = Coefficient[Coefficient[Sb, a, 3], w, -2] /. z -> 0; c4 = Coefficient[Coefficient[Sb, a, 4], w, -4] /. z -> 0;
      {c3 /. nf -> 0, c4 /. nf -> 0, Coefficient[c3, nf, 1], Coefficient[c4, nf, 1]}], {i, Length[groups]}]];
  pr["[W] equations with NLL terms, NNLL poles of S^(-,beta): rational a^3 ", fitW[vr3, b3][[1]], ", a^4 ", fitW[vr4, b4][[1]],
   "; n_f a^3 ", fitW[vn3, {cf ca, cf^2}][[1]], ", a^4 ", fitW[vn4, b3][[1]]];
  pr["[W] mismatch rational a^3 ", Factor[(dat["Smb3"] /. {nf -> 0, z2 -> 0, z3 -> 0, z4 -> 0, z5 -> 0}) - fitW[vr3, b3][[1]] . b3],
   ", a^4 ", Factor[(dat["Smb4"] /. {nf -> 0, z2 -> 0, z3 -> 0, z4 -> 0, z5 -> 0, z6 -> 0}) - fitW[vr4, b4][[1]] . b4],
   "; n_f a^3 ", Factor[(Coefficient[dat["Smb3"], nf, 1] /. {z2 -> 0, z3 -> 0}) - fitW[vn3, {cf ca, cf^2}][[1]] . {cf ca, cf^2}],
   ", a^4 ", Factor[(Coefficient[dat["Smb4"], nf, 1] /. {z2 -> 0, z3 -> 0, z4 -> 0}) - fitW[vn4, b3][[1]] . b3]]];

(* ---------------- 10. HOSTILE knobs *)
Do[Module[{r = resp[<|kn -> 1|>]}, dirs[kn] = Join[r["d3"], r["d4"]];
   pr["[W] knob ", kn, ": dV3 ", r["d3"], ", dV4 ", r["d4"], "; S unchanged ", r["S0"]]], {kn, {"hx", "hy", "hu", "hw"}}];
Module[{qs = quant[#, <|"hu" -> -16, "hx" -> -5|>] & /@ groups},
  pr["[W] (hu, hx) = (-16, -5) end to end: V3 ", fitW[#["V3"] & /@ qs, b3][[1]], ", V4 ", fitW[#["V4"] & /@ qs, b4][[1]]]];
pr["done, s: ", AbsoluteTime[] - t0, "  MaxMemoryUsed MB: ", N[MaxMemoryUsed[]/10^6]];

(* ---------------- 11. which equations and terms reach V3..V5 and S3..S5 *)
Do[Module[{row = {}},
   Do[Module[{ch = {}},
      Do[Module[{g = groups[[i]], rr, q},
         If[rs[[1]] == 3 && Length[g["C"]] < 3, Null,
          rr = If[rs[[1]] < 3, {rs[[1]]}, Range[3, Length[g["C"]]]];
          Do[q = quant[g, <|"ins" -> ({#, rs[[2]], term, z col} & /@ rr)|>];
           Do[If[q[k] =!= base[[i]][k], AppendTo[ch, k]], {k, {"V3", "V4", "V5", "S3", "S4", "S5"}}];
           If[! llnllSame[base[[i]], q], AppendTo[ch, "LL/NLL"]], {col, {g["CA"], g["CF"]}}]]], {i, Length[groups]}];
      AppendTo[row, term -> Union[ch]]], {term, {"born", "eik", "pair", "sig"}}];
   pr["[W] equation ", rs, " (channel 1 = singlet, 2 = adjoint, 3 = other; signature 1 = +, 2 = -): ", row]],
  {rs, {{1, 1}, {1, 2}, {2, 1}, {2, 2}, {3, 1}, {3, 2}}}];
(* ---------------- 12. three-loop requirement: only the C_A part of kS + kB is forced *)
pr["[W] kS and kB equal at three loops: ", dirs["kS_CA"][[1 ;; 3]] === dirs["kB_CA"][[1 ;; 3]] && dirs["kS_CF"][[1 ;; 3]] === dirs["kB_CF"][[1 ;; 3]],
  "; solutions of al kS_CA + be kS_CF + p kP1m_CA + q kP1m_CF = mismatch at three loops: ",
  Solve[Thread[al2 dirs["kS_CA"][[1 ;; 3]] + be2 dirs["kS_CF"][[1 ;; 3]] + p2 dirs["kP1m_CA"][[1 ;; 3]] + q2 dirs["kP1m_CF"][[1 ;; 3]] == mm3], {al2, p2, q2}]];
pr["done2, s: ", AbsoluteTime[] - t0, "  MaxMemoryUsed MB: ", N[MaxMemoryUsed[]/10^6]];
(* ---------------- 13. terms against coefficients; the family of positive-adjoint repairs *)
Do[Module[{cl = Select[Subsets[Keys[PL], {k}], Module[{M = Transpose[dirs /@ Flatten[Table[p <> "_" <> c, {p, #}, {c, {"CA", "CF"}}]]]},
        MatrixRank[Join[M, Transpose[{target}], 2]] == MatrixRank[M]] &]},
   pr["[W] sets of ", k, " terms (C_A and C_F coefficients free) that close both orders: ", Length[cl], " ", cl]], {k, 1, 5}];
Module[{M6 = Transpose[dirs /@ {"kB_CA", "kB_CF", "kE_CA", "kE_CF", "kPA_CA", "kPA_CF"}], xs = Array[xv, 6]},
  pr["[W] general positive-adjoint repair: ", Solve[Thread[M6 . xs == target], xs]]];
Do[Module[{ok = True, okS = True},
   Do[Module[{g = groups[[i]], q},
      q = quant[g, <|"ins" -> {{2, 1, "born", z (14 g["CA"] - 16 g["CF"])}, {2, 1, "eik", z ((10 - tv/2) g["CA"] + (tv - 16) g["CF"])},
           {2, 1, "pair", z (tv g["CA"] - 8 g["CF"])}}|>];
      ok = ok && q["V3"] === (dat["V3d"] /. gsub[g]) && q["V4"] === (dat["V4d"] /. gsub[g]);
      okS = okS && And @@ Table[q[k] === base[[i]][k], {k, {"S3", "S4", "S5"}}]], {i, Length[groups]}];
   pr["[W] family t = ", tv, ": V3, V4 = data ", ok, "; S3..S5 unchanged ", okS]], {tv, {0, 16, 20, 7, -3/2}}];
pr["done3, s: ", AbsoluteTime[] - t0, "  MaxMemoryUsed MB: ", N[MaxMemoryUsed[]/10^6]];


==> anc/numbers/deposit/P03/run_all.sh <==
#!/bin/bash
# P-03: rebuild every output of this folder (engine 1 Python, engine 2 Wolfram), about 20 s.
set -e
cd "$(dirname "$0")"
python3 -B p03_color.py > /dev/null
python3 -B p03_data.py > /dev/null
python3 -B p03_run.py > /dev/null
timeout 1500 wolfram -script p03_w_data.wl > p03_w_data.log 2>&1
timeout 1500 wolfram -script p03_w_eq.wl > p03_w_eq.log 2>&1
echo "exit 0" >> p03_w_eq.log
grep -q '\$Failed\|\$TimedOut\|::' p03_w_data.log p03_w_eq.log && { echo "Wolfram messages present:"; grep -n '\$Failed\|\$TimedOut\|::' p03_w_data.log p03_w_eq.log; } || true
python3 -B p03_macros.py


==> anc/numbers/deposit/P04/check_claims.py <==
#!/usr/bin/env python3
"""P-04: test the two-loop statements of Sect. 10 of an earlier draft and of change-table row S10-01 in every color set,
from the solver output (default p04_pari.out; the Wolfram output p04_wolfram.tsv gives the same values, compare_engines.py).

Statements tested per color set (K = C_F(C_A - 2C_F)):
  T1  R0: zeta2/N of P(1)+ = -12K, of P(1)- = -4K; P(1)- - P(1)+ = 8K(N^-3 + z2 N^-1); P(1)+ = 4CF^2/N^3 - 12 K z2/N; own S_2 = 12 K z2.
  T2  data (x01_coeffs.txt): zeta2/N of P(1)+ = -8 CF^2; P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (2 - z2)N^-1).
  T3  R1 (regular part b_A[-2 + (2 - 4 z2)w] in the adjoint Born wave, both signatures): P(1)+ unchanged;
      P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (1 - z2)N^-1), so it supplies the N^-2 term, the zeta2/N term and 8K/N of 16K/N,
      and the remainder data - model is the rational term 8K/N in the signature difference only.
      R1all (the same regular part b_R[...] in every channel, singlet included) gives the same signature difference.
  T4  R2a, R2b, R2c (remainder removed by a rational two-loop constant in F_1^-, in F_1^+, or split):
      P(1)- - P(1)+ = the data difference in every term.
  T5  every repaired configuration (R1, R1all, R2a, R2b, R2c, R3, R3p, R4nf0, R4nf3, R5a, R5b): S_3, S_4, S_5, S_6 equal to R0;
      LL and NLL coefficients of S vanish (rational and zeta2) at a^3..a^6.
  T6  R3p (two-loop zeta2 constant (12 CF CA - 32 CF^2) z2 in the singlet Born term, positive signature):
      zeta2/N of P(1)+ = data; R3 adds it in both signatures on top of R2a: zeta2/N of both P(1)+- = data.
  T7  R4 (full two-loop matching, nf = 0, 3): all N^-3, N^-2, N^-1 poles of P(1)+- (rational and zeta2) = data;
      S_1 at a w^2 = 4 CF z2 and S_2 = -8 CF^2 z2, the data values.
  T8  R5a (constant two-loop source, rational and pi^2, in F_1^+): among the S_n only S_2 changes; the first change of S
      at order a^n (n >= 3) is reported by relative order.
  T9  R5b (relative-order-w correction -2 b_A to the adjoint Born wave): S changes first at a^m w^(5-2m) (relative order 3)
      for every m = 2..6, never at relative order <= 2.
  T10 controls: C1 (constant order-a source j in F_1^+): delta S_3 = 24 j (T^2)_{11} zeta2 = 48 j CF/N_R zeta2, linear in j;
      C2 (b_A -> b_A + 1/4): S_3 changes.  Both must change S_3.
  T11 R0 S_3, S_4 equal the general-color formulas of S_3 and S_4 (eqs. (6) and (7) of the paper).
  T12 color sets with identical invariants (CF, CA, dFA/N_R, N_R) from the two color sources give identical values.
"""
import sys
from fractions import Fraction as Fr
from collections import defaultdict

D = 'PROJECT/ma_a/paper/revision/work/numbers/p04/'
DATA = 'PROJECT/ma_a/xk_study/x01_coeffs.txt'
fn = sys.argv[1] if len(sys.argv) > 1 else 'p04_pari.out'


def load(path):
    V = defaultdict(dict)
    for line in open(path):
        if line.startswith('TSV\t'):
            _, g, c, q, v = line.rstrip('\n').split('\t')
            V[(g, c)][q] = Fr(v)
    return V


def load_groups():
    """read CF, CA, dFA, NR, T_{1A}T_{A1} from color_groups.gp (the exporter's GP file)"""
    G = {}
    txt = open(D + 'color_groups.gp').read().replace('{GROUPS = [', '').replace('];}', '')
    for line in txt.strip().split('\n'):
        line = line.strip().rstrip(',')
        if not line:
            continue
        body = line[1:-1]
        name = body.split(',')[0].strip().strip('"')
        rest = body[len(body.split(',')[0]) + 1:]
        parts = []
        depth, cur = 0, ''
        for ch in rest:
            if ch == '[':
                depth += 1
            if ch == ']':
                depth -= 1
            if ch == ',' and depth == 0:
                parts.append(cur.strip()); cur = ''
            else:
                cur += ch
        parts.append(cur.strip())
        CF, CA, dFA, NR = Fr(parts[0]), Fr(parts[1]), Fr(parts[2]), int(parts[3])
        T = [[Fr(x) for x in row.split(',')] for row in parts[6].strip('[]').split(';')]
        iA = int(parts[7]) - 1
        G[name] = dict(CF=CF, CA=CA, dFA=dFA, NR=NR, T11sq=sum(T[0][q] * T[q][0] for q in range(len(T))), iA=iA)
    return G


def data_poles(CF, CA, nf):
    """x^0 poles of P(1)+- from the deposited expansion: {(sig, j): (rational, zeta2)}"""
    import re
    out = {}
    for line in open(DATA):
        if line.startswith('#'):
            continue
        p = line.strip().split('|')
        if len(p) < 4 or p[1] != '0' or p[0] not in ('P1p', 'P1m', 'P0'):
            continue
        j = int(p[2])
        expr = p[3].replace('^', '**')
        env = dict(cf=CF, ca=CA, nf=Fr(nf))
        r = eval(expr, {}, dict(env, z2=Fr(0)))
        z = eval(expr, {}, dict(env, z2=Fr(1))) - r
        fac = (-1) ** j * [1, 1, 2, 6][j]
        out[(p[0], j + 1)] = (fac * Fr(r), fac * Fr(z))
    return out


V = load(fn if fn.startswith('/') else D + fn)
G = load_groups()
groups = sorted({g for (g, c) in V})
fails = defaultdict(list)
notes = []
if sorted(G) != groups:
    fails['T1'].append('color sets in the output (%d) differ from those of color_groups.gp (%d)' % (len(groups), len(G)))


def req(cond, tag, g, msg=''):
    if not cond:
        fails[tag].append(g + (': ' + msg if msg else ''))


REPAIRED = ['R1', 'R1all', 'R2a', 'R2b', 'R2c', 'R3', 'R3p', 'R4nf0', 'R4nf3', 'R5a', 'R5b']
first_change_R5a = defaultdict(set)
first_change_R5b = defaultdict(set)
for g in groups:
    inv = G[g]
    CF, CA, dFA, NR = inv['CF'], inv['CA'], inv['dFA'], inv['NR']
    K = CF * (CA - 2 * CF)
    R0 = V[(g, 'R0')]
    P = lambda cfg, s, j, e: V[(g, cfg)]['P1%s_N%d_%s' % (s, j, e)]
    diff = lambda cfg: tuple(P(cfg, 'm', j, e) - P(cfg, 'p', j, e) for j, e in ((3, 'r'), (2, 'r'), (1, 'r'), (1, 'z')))
    # T1
    req(P('R0', 'p', 1, 'z') == -12 * K and P('R0', 'm', 1, 'z') == -4 * K, 'T1', g, 'zeta2/N')
    req(diff('R0') == (8 * K, 0, 0, 8 * K), 'T1', g, 'difference %s' % (diff('R0'),))
    req((P('R0', 'p', 3, 'r'), P('R0', 'p', 2, 'r'), P('R0', 'p', 1, 'r'), P('R0', 'p', 2, 'z'), P('R0', 'p', 3, 'z')) == (4 * CF**2, 0, 0, 0, 0), 'T1', g, 'P(1)+')
    req(R0['S2_rel2_z'] == 12 * K and R0['S2_rel2_r'] == 0, 'T1', g, 'own S_2')
    # T2 data
    d0 = data_poles(CF, CA, 0)
    req(d0[('P1p', 1)][1] == -8 * CF**2, 'T2', g, 'data zeta2/N of P(1)+')
    dd = (d0[('P1m', 3)][0] - d0[('P1p', 3)][0], d0[('P1m', 2)][0] - d0[('P1p', 2)][0], d0[('P1m', 1)][0] - d0[('P1p', 1)][0],
          d0[('P1m', 1)][1] - d0[('P1p', 1)][1])
    req(dd == (8 * K, -8 * K, 16 * K, -8 * K), 'T2', g, 'data difference %s' % (dd,))
    # T3
    req(all(P('R1', 'p', j, e) == P('R0', 'p', j, e) for j in (1, 2, 3) for e in 'rz'), 'T3', g, 'P(1)+ changed')
    req(diff('R1') == (8 * K, -8 * K, 8 * K, -8 * K), 'T3', g, 'R1 difference %s' % (diff('R1'),))
    req(diff('R1all') == diff('R1'), 'T3', g, 'R1all difference %s' % (diff('R1all'),))
    rem = tuple(a - b for a, b in zip(dd, diff('R1')))
    req(rem == (0, 0, 8 * K, 0), 'T3', g, 'remainder %s' % (rem,))
    # T4
    for c in ('R2a', 'R2b', 'R2c'):
        req(diff(c) == dd, 'T4', g, c)
    # T5
    for c in REPAIRED:
        Vc = V[(g, c)]
        for n in range(3, 7):
            req(Vc['S%d_rel2_z' % n] == R0['S%d_rel2_z' % n], 'T5', g, '%s S_%d' % (c, n))
            req(all(Vc['S%d_rel%d_%s' % (n, rel, e)] == 0 for rel in (0, 1) for e in 'rz'), 'T5', g, '%s LL/NLL at a^%d' % (c, n))
    # T6
    req(P('R3p', 'p', 1, 'z') == -8 * CF**2, 'T6', g, 'R3p')
    req(P('R3', 'p', 1, 'z') == -8 * CF**2 and P('R3', 'm', 1, 'z') == d0[('P1m', 1)][1], 'T6', g, 'R3')
    # T7
    for nf, c in ((0, 'R4nf0'), (3, 'R4nf3')):
        dn = data_poles(CF, CA, nf)
        for s, key in (('p', 'P1p'), ('m', 'P1m')):
            for j in (1, 2, 3):
                req((P(c, s, j, 'r'), P(c, s, j, 'z')) == dn[(key, j)], 'T7', g, '%s %s N^-%d' % (c, key, j))
        req(V[(g, c)]['S1_w2_z'] == 4 * CF and V[(g, c)]['S2_rel2_z'] == -8 * CF**2, 'T7', g, '%s S_1, S_2' % c)
    # T8
    Va = V[(g, 'R5a')]
    req(Va['S2_rel2_r'] - R0['S2_rel2_r'] == -1 and Va['S2_rel2_z'] - R0['S2_rel2_z'] == -6, 'T8', g, 'S_2 shift')
    for n in range(3, 7):
        ch = [rel for rel in range(0, 6) if any(Va['S%d_rel%d_%s' % (n, rel, e)] != R0['S%d_rel%d_%s' % (n, rel, e)] for e in 'rz')]
        first_change_R5a[n].add(min(ch) if ch else None)
        if not ch and n >= 4:
            notes.append('R5a leaves S at a^%d unchanged through relative order 5 in %s' % (n, g))
    # T9
    Vb = V[(g, 'R5b')]
    for n in range(2, 7):
        ch = [rel for rel in range(0, 6) if any(Vb['S%d_rel%d_%s' % (n, rel, e)] != R0['S%d_rel%d_%s' % (n, rel, e)] for e in 'rz')]
        first_change_R5b[n].add(min(ch) if ch else None)
        if CF - CA / 2 == 0:      # b_A = 0 (G2 with R = 7): the correction -2 b_A vanishes, S must not change
            req(not ch, 'T9', g, 'R5b with b_A = 0 changes S at a^%d' % n)
        else:
            req(bool(ch) and min(ch) == 3, 'T9', g, 'R5b first change at a^%d: %s' % (n, ch[:1]))
    # T10
    d1 = V[(g, 'C1')]['S3_rel2_z'] - R0['S3_rel2_z']
    d2 = V[(g, 'C1j2')]['S3_rel2_z'] - R0['S3_rel2_z'] if (g, 'C1j2') in V else 2 * d1
    req(d1 == 24 * inv['T11sq'] and inv['T11sq'] == 2 * CF / NR and d2 == 2 * d1, 'T10', g, 'C1 delta S_3 = %s' % d1)
    req(V[(g, 'C2')]['S3_rel2_z'] != R0['S3_rel2_z'], 'T10', g, 'C2 leaves S_3 unchanged')
    # T11
    S3f = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
    S4f = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
    req(R0['S3_rel2_z'] == S3f and R0['S4_rel2_z'] == S4f, 'T11', g, 'S_3, S_4 formulas')
# T12: same invariants from the two color sources
bykey = defaultdict(list)
for g in groups:
    i = G[g]
    bykey[(i['CF'], i['CA'], i['dFA'], i['NR'])].append(g)
pairs = [v for v in bykey.values() if len(v) > 1]
for grp in pairs:
    base = grp[0]
    for other in grp[1:]:
        for c in ['R0'] + REPAIRED:
            req(V[(base, c)] == V[(other, c)], 'T12', other, 'differs from %s in %s' % (base, c))

tags = ['T%d' % i for i in range(1, 13)]
print('file: %s   color sets: %d' % (fn, len(groups)))
for t in tags:
    print('%-4s %s' % (t, 'PASS' if not fails[t] else 'FAIL (%d): %s' % (len(fails[t]), '; '.join(fails[t][:6]))))
print('T8  first relative order at which R5a changes S at a^n (n: set over color sets):',
      {n: sorted(first_change_R5a[n], key=lambda x: (x is None, x)) for n in first_change_R5a})
print('T9  first relative order at which R5b changes S at a^n:', {n: sorted(first_change_R5b[n], key=lambda x: (x is None, x)) for n in first_change_R5b})
print('T12 color sets with identical invariants from the two sources:', len(pairs), 'groups of', sum(len(v) for v in pairs), 'sets')
named = ['SU2', 'SU3', 'SU4', 'SU5', 'SO5', 'SO7', 'Sp4', 'G2']
print('named groups present:', all(n in groups for n in named))
print('b_A = 0 (K = 0) in:', [g for g in groups if G[g]['CF'] - G[g]['CA'] / 2 == 0])
for x in notes: print('note:', x)
print('RESULT', 'PASS' if not any(fails[t] for t in tags) else 'FAIL')
sys.exit(1 if any(fails[t] for t in tags) else 0)


==> anc/numbers/deposit/P04/check_claims_pari.out <==
file: p04_pari.out   color sets: 95
T1   PASS
T2   PASS
T3   PASS
T4   PASS
T5   PASS
T6   PASS
T7   PASS
T8   PASS
T9   PASS
T10  PASS
T11  PASS
T12  PASS
T8  first relative order at which R5a changes S at a^n (n: set over color sets): {3: [None], 4: [4], 5: [4, None], 6: [4]}
T9  first relative order at which R5b changes S at a^n: {2: [3, None], 3: [3, None], 4: [3, None], 5: [3, None], 6: [3, None]}
T12 color sets with identical invariants from the two sources: 37 groups of 75 sets
named groups present: True
b_A = 0 (K = 0) in: ['G2', 'V7_G2_7']
note: R5a leaves S at a^5 unchanged through relative order 5 in Sp6_14
note: R5a leaves S at a^5 unchanged through relative order 5 in V7_Sp6_14
RESULT PASS


==> anc/numbers/deposit/P04/check_claims_rrel7.out <==
file: p04_pari_rrel7.out   color sets: 95
T1   PASS
T2   PASS
T3   PASS
T4   PASS
T5   PASS
T6   PASS
T7   PASS
T8   PASS
T9   PASS
T10  PASS
T11  PASS
T12  PASS
T8  first relative order at which R5a changes S at a^n (n: set over color sets): {3: [None], 4: [4], 5: [4, None], 6: [4]}
T9  first relative order at which R5b changes S at a^n: {2: [3, None], 3: [3, None], 4: [3, None], 5: [3, None], 6: [3, None]}
T12 color sets with identical invariants from the two sources: 37 groups of 75 sets
named groups present: True
b_A = 0 (K = 0) in: ['G2', 'V7_G2_7']
note: R5a leaves S at a^5 unchanged through relative order 5 in Sp6_14
note: R5a leaves S at a^5 unchanged through relative order 5 in V7_Sp6_14
RESULT PASS


==> anc/numbers/deposit/P04/check_claims_wolfram.out <==
file: p04_wolfram.tsv   color sets: 95
T1   PASS
T2   PASS
T3   PASS
T4   PASS
T5   PASS
T6   PASS
T7   PASS
T8   PASS
T9   PASS
T10  PASS
T11  PASS
T12  PASS
T8  first relative order at which R5a changes S at a^n (n: set over color sets): {3: [None], 4: [4], 5: [4, None], 6: [4]}
T9  first relative order at which R5b changes S at a^n: {2: [3, None], 3: [3, None], 4: [3, None], 5: [3, None], 6: [3, None]}
T12 color sets with identical invariants from the two sources: 37 groups of 75 sets
named groups present: True
b_A = 0 (K = 0) in: ['G2', 'V7_G2_7']
note: R5a leaves S at a^5 unchanged through relative order 5 in Sp6_14
note: R5a leaves S at a^5 unchanged through relative order 5 in V7_Sp6_14
RESULT PASS


==> anc/numbers/deposit/P04/color_groups.gp <==
{GROUPS = [
["E6", 13/9, 2, 65/324, 27, [0,2,3], [13/9,4/9,-1/18], [0,-26/9,0;-1/27,0,-50/27;0,-2/9,-7/6], 2],
["E6_78", 1/2, 1/2, 5/3072, 78, [0,1/2,3/4,1,13/12], [1/2,1/4,1/8,0,-1/24], [0,-1,0,0,0;-1/78,0,-25/48,0,-45/208;0,-1/16,0,-9/16,0;0,0,-1/8,0,-3/8;0,-1/144,0,-65/144,0], 2],
["E7", 19/16, 3/2, 95/2048, 56, [0,3/2,7/3,5/2], [19/16,7/16,1/48,-1/16], [0,-19/8,0,0;-1/56,0,-45/28,0;0,-5/36,0,-77/72;0,0,-9/8,0], 2],
["E7_133", 1/2, 1/2, 5/5184, 133, [0,1/2,7/9,1,19/18], [1/2,1/4,1/9,0,-1/36], [0,-1,0,0,0;-1/133,0,-4/7,0,-13/76;0,-4/81,0,-91/162,0;0,0,-1/10,0,-2/5;0,-1/324,0,-38/81,0], 2],
["E8", 1/2, 1/2, 1/1920, 248, [0,1/2,4/5,1,31/30], [1/2,1/4,1/10,0,-1/60], [0,-1,0,0,0;-1/248,0,-5/8,0,-15/124;0,-1/25,0,-14/25,0;0,0,-1/14,0,-3/7;0,-1/900,0,-217/450,0], 2],
["F4", 1, 3/2, 5/64, 26, [0,1,3/2,2,13/6], [1,1/2,1/4,0,-1/12], [0,0,-2,0,0;0,0,0,-3/2,0;-1/26,0,0,0,-63/52;0,-1/7,0,0,-6/7;0,0,-7/36,-13/18,0], 3],
["F4_52", 1/2, 1/2, 25/10368, 52, [0,1/2,13/18,1,10/9], [1/2,1/4,5/36,0,-1/18], [0,-1,0,0,0;-1/52,0,-25/52,0,-1/4;0,-25/324,0,-91/162,0;0,0,-1/7,0,-5/14;0,-1/81,0,-35/81,0], 2],
["G2", 1, 2, 5/12, 7, [0,1,2,7/3], [1,1/2,0,-1/6], [0,0,-2,0;0,0,0,-3/2;-1/7,0,0,-6/7;0,-7/18,-4/9,0], 3],
["G2_14", 1/2, 1/2, 25/3072, 14, [0,1/2,7/12,1,5/4], [1/2,1/4,5/24,0,-1/8], [0,-1,0,0,0;-1/14,0,-75/224,0,-11/32;0,-25/144,0,-77/144,0;0,0,-3/16,0,-5/16;0,-1/16,0,-5/16,0], 2],
["SO10", 9/4, 4, 39/8, 10, [0,4,5], [9/4,1/4,-1/4], [0,-9/2,0;-1/10,0,-12/5;0,-2,0], 2],
["SO10_16", 45/32, 2, 255/1024, 16, [0,2,3], [45/32,13/32,-3/32], [0,-45/16,0;-1/16,0,-7/4;0,-3/8,-15/16], 2],
["SO10_45", 1/2, 1/2, 73/24576, 45, [0,1/2,5/8,3/4,1,9/8], [1/2,1/4,3/16,1/8,0,-1/16], [0,-1,0,0,0,0;-1/45,0,-27/160,-7/24,0,-77/288;0,-9/64,0,0,-35/64,0;0,-1/16,0,0,-9/16,0;0,0,-1/32,-1/8,0,-11/32;0,-1/64,0,0,-27/64,0], 2],
["SO11", 5/2, 9/2, 495/64, 11, [0,9/2,11/2], [5/2,1/4,-1/4], [0,-5,0;-1/11,0,-117/44;0,-9/4,0], 2],
["SO11_32", 55/64, 9/8, 11385/524288, 32, [0,5/8,9/8,3/2,7/4,15/8], [55/64,35/64,19/64,7/64,-1/64,-5/64], [0,0,-55/32,0,0,0;0,0,0,-45/32,0,0;-1/32,0,0,0,-9/8,0;0,-3/32,0,0,0,-7/8;0,0,-3/16,0,0,-21/32;0,0,0,-5/16,-15/32,0], 3],
["SO12", 11/4, 5, 2255/192, 12, [0,5,6], [11/4,1/4,-1/4], [0,-11/2,0;-1/12,0,-35/12;0,-5/2,0], 2],
["SO12_32", 33/32, 5/4, 935/32768, 32, [0,5/4,2,9/4], [33/32,13/32,1/32,-3/32], [0,-33/16,0,0;-1/32,0,-45/32,0;0,-3/16,0,-7/8;0,0,-15/16,0], 2],
["SO13", 3, 11/2, 275/16, 13, [0,11/2,13/2], [3,1/4,-1/4], [0,-6,0;-1/13,0,-165/52;0,-11/4,0], 2],
["SO14", 13/4, 6, 195/8, 14, [0,6,7], [13/4,1/4,-1/4], [0,-13/2,0;-1/14,0,-24/7;0,-3,0], 2],
["SO5", 1, 3/2, 3/16, 5, [0,3/2,5/2], [1,1/4,-1/4], [0,-2,0;-1/5,0,-21/20;0,-3/4,0], 2],
["SO6", 5/4, 2, 5/12, 6, [0,2,3], [5/4,1/4,-1/4], [0,-5/2,0;-1/6,0,-4/3;0,-1,0], 2],
["SO7", 3/2, 5/2, 55/64, 7, [0,5/2,7/2], [3/2,1/4,-1/4], [0,-3,0;-1/7,0,-45/28;0,-5/4,0], 2],
["SO7_21", 1/2, 1/2, 139/24000, 21, [0,1/2,3/5,7/10,1,6/5], [1/2,1/4,1/5,3/20,0,-1/10], [0,-1,0,0,0,0;-1/21,0,-4/15,-81/700,0,-8/25;0,-4/25,0,0,-27/50,0;0,-9/100,0,0,-14/25,0;0,0,-1/10,-2/25,0,-8/25;0,-1/25,0,0,-9/25,0], 2],
["SO7_8", 21/16, 5/2, 1855/2048, 8, [0,3/2,5/2,3], [21/16,9/16,1/16,-3/16], [0,0,-21/8,0;0,0,0,-15/8;-1/8,0,0,-5/4;0,-3/8,-3/4,0], 3],
["SO8", 7/4, 3, 105/64, 8, [0,3,4], [7/4,1/4,-1/4], [0,-7/2,0;-1/8,0,-15/8;0,-3/2,0], 2],
["SO9", 2, 7/2, 35/12, 9, [0,7/2,9/2], [2,1/4,-1/4], [0,-4,0;-1/9,0,-77/36;0,-7/4,0], 2],
["SO9_16", 9/8, 7/4, 1365/8192, 16, [0,1,7/4,9/4,5/2], [9/8,5/8,1/4,0,-1/8], [0,0,-9/4,0,0;0,0,0,-7/4,0;-1/16,0,0,0,-21/16;0,-3/16,0,0,-15/16;0,0,-3/8,-5/8,0], 3],
["SO9_36", 1/2, 1/2, 115/32928, 36, [0,1/2,9/14,5/7,1,8/7], [1/2,1/4,5/28,1/7,0,-1/14], [0,-1,0,0,0,0;-1/36,0,-275/1764,-2/7,0,-55/196;0,-25/196,0,0,-27/49,0;0,-4/49,0,0,-55/98,0;0,0,-2/49,-5/42,0,-50/147;0,-1/49,0,0,-20/49,0], 2],
["SU2", 3/4, 2, 5/8, 2, [0,2], [3/4,-1/4], [0,-3/2;-1/2,0], 2],
["SU2_3", 1/2, 1/2, 5/192, 3, [0,1/2,3/2], [1/2,1/4,-1/4], [0,-1,0;-1/3,0,-5/12;0,-1/4,0], 2],
["SU2_4", 3/8, 1/5, 41/16000, 4, [0,1/5,3/5,6/5], [3/8,11/40,3/40,-9/40], [0,-3/4,0,0;-1/4,0,-2/5,0;0,-6/25,0,-21/100;0,0,-3/20,0], 2],
["SU2_5", 3/10, 1/10, 17/40000, 5, [0,1/10,3/10,3/5,1], [3/10,1/4,3/20,0,-1/5], [0,-3/5,0,0,0;-1/5,0,-7/20,0,0;0,-21/100,0,-6/25,0;0,0,-6/35,0,-9/70;0,0,0,-1/10,0], 2],
["SU2_6", 1/4, 2/35, 101/1029000, 6, [0,2/35,6/35,12/35,4/7,6/7], [1/4,31/140,23/140,11/140,-1/28,-5/28], [0,-1/2,0,0,0,0;-1/6,0,-32/105,0,0,0;0,-32/175,0,-81/350,0,0;0,0,-81/490,0,-8/49,0;0,0,0,-8/63,0,-11/126;0,0,0,0,-1/14,0], 2],
["SU2_7", 3/14, 1/28, 5/175616, 7, [0,1/28,3/28,3/14,5/14,15/28,3/4], [3/14,11/56,9/56,3/28,1/28,-3/56,-9/56], [0,-3/7,0,0,0,0,0;-1/7,0,-15/56,0,0,0,0;0,-9/56,0,-3/14,0,0,0;0,0,-15/98,0,-33/196,0,0;0,0,0,-11/84,0,-5/42,0;0,0,0,0,-15/154,0,-39/616;0,0,0,0,0,-3/56,0], 2],
["SU3", 4/3, 3, 5/2, 3, [0,3], [4/3,-1/6], [0,-8/3;-1/3,-5/6], 2],
["SU3_10", 2/5, 1/5, 11/7500, 10, [0,1/5,8/15,1], [2/5,3/10,2/15,-1/10], [0,-4/5,0,0;-1/10,-9/50,-21/50,0;0,-28/225,-36/175,-64/315;0,0,-3/35,-3/14], 2],
["SU3_15p", 4/15, 3/35, 53/428750, 15, [0,3/35,8/35,3/7,24/35], [4/15,47/210,16/105,11/210,-8/105], [0,-8/15,0,0,0;-1/15,-121/1050,-54/175,0,0;0,-16/175,-484/3675,-48/245,0;0,0,-81/980,-121/882,-25/252;0,0,0,-16/315,-44/315], 2],
["SU3_6", 2/3, 3/5, 17/500, 6, [0,3/5,8/5], [2/3,11/30,-2/15], [0,-4/3,0;-1/6,-49/150,-27/50;0,-4/25,-28/75], 2],
["SU4", 15/8, 4, 55/8, 4, [0,4], [15/8,-1/8], [0,-15/4;-1/4,-3/2], 2],
["SU4_10", 3/4, 2/3, 1/27, 10, [0,2/3,5/3], [3/4,5/12,-1/12], [0,-3/2,0;-1/10,-4/9,-28/45;0,-1/9,-5/9], 2],
["SU5", 12/5, 5, 31/2, 5, [0,5], [12/5,-1/10], [0,-24/5;-1/5,-21/10], 2],
["SU5_10", 6/5, 5/3, 19/108, 10, [0,5/3,8/3], [6/5,11/30,-2/15], [0,-12/5,0;-1/10,-7/90,-25/18;0,-4/9,-28/45], 2],
["SU5_15", 4/5, 5/7, 79/2058, 15, [0,5/7,12/7], [4/5,31/70,-2/35], [0,-8/5,0;-1/15,-243/490,-100/147;0,-4/49,-162/245], 2],
["SU6", 35/12, 6, 245/8, 6, [0,6], [35/12,-1/12], [0,-35/6;-1/6,-8/3], 2],
["SU6_15", 7/6, 3/2, 7/64, 15, [0,3/2,5/2], [7/6,5/12,-1/12], [0,-7/3,0;-1/15,-1/6,-27/20;0,-1/4,-5/6], 2],
["SU6_20", 7/8, 1, 7/384, 20, [0,1,5/3,2], [7/8,3/8,1/24,-1/8], [0,-7/4,0,0;-1/20,0,-6/5,0;0,-2/9,0,-25/36;0,0,-3/4,0], 2],
["SU7", 24/7, 7, 55, 7, [0,7], [24/7,-1/14], [0,-48/7;-1/7,-45/14], 2],
["SU8", 63/16, 8, 735/8, 8, [0,8], [63/16,-1/16], [0,-63/8;-1/8,-15/4], 2],
["Sp10", 11/4, 6, 33, 10, [0,5,6], [11/4,1/4,-1/4], [0,0,-11/2;0,0,-3;-1/10,-12/5,0], 3],
["Sp12", 13/4, 7, 11375/192, 12, [0,6,7], [13/4,1/4,-1/4], [0,0,-13/2;0,0,-7/2;-1/12,-35/12,0], 3],
["Sp4", 5/4, 3, 165/64, 4, [0,2,3], [5/4,1/4,-1/4], [0,0,-5/2;0,0,-3/2;-1/4,-3/4,0], 3],
["Sp6", 7/4, 4, 175/24, 6, [0,3,4], [7/4,1/4,-1/4], [0,0,-7/2;0,0,-2;-1/6,-4/3,0], 3],
["Sp6_14", 3/4, 1, 35/1024, 14, [0,3/4,1,3/2,7/4], [3/4,3/8,1/4,0,-1/8], [0,0,-3/2,0,0;0,0,-3/16,-15/16,0;-1/14,-1/8,0,0,-45/56;0,-3/16,0,0,-9/16;0,0,-3/16,-7/16,0], 3],
["Sp6_14p", 3/4, 4/5, 13/1000, 14, [0,4/5,7/5,9/5], [3/4,7/20,1/20,-3/20], [0,-3/2,0,0;-1/14,0,-36/35,0;0,-6/25,0,-14/25;0,0,-3/5,0], 2],
["Sp6_21", 1/2, 1/2, 235/24576, 21, [0,3/8,1/2,7/8,1,5/4], [1/2,5/16,1/4,1/16,0,-1/8], [0,0,-1,0,0,0;0,0,-25/64,0,-27/64,0;-1/21,-25/96,0,-15/224,0,-3/8;0,0,-1/64,0,-35/64,0;0,-1/32,0,-25/96,0,-5/24;0,0,-1/16,0,-5/16,0], 3],
["Sp8", 9/4, 5, 1065/64, 8, [0,4,5], [9/4,1/4,-1/4], [0,0,-9/2;0,0,-5/2;-1/8,-15/8,0], 3],
["Sp8_27", 2/3, 5/6, 125/7776, 27, [0,2/3,5/6,1,4/3,3/2], [2/3,1/3,1/4,1/6,0,-1/12], [0,0,-4/3,0,0,0;0,0,-2/9,0,-7/9,0;-1/27,-1/6,0,0,0,-77/108;0,0,0,0,-5/6,0;0,-1/15,0,-1/9,0,-22/45;0,0,-1/12,0,-1/2,0], 3],
["Sp8_36", 1/2, 1/2, 359/48000, 36, [0,2/5,1/2,9/10,1,6/5], [1/2,3/10,1/4,1/20,0,-1/10], [0,0,-1,0,0,0;0,0,-9/25,0,-11/25,0;-1/36,-27/100,0,-77/900,0,-11/30;0,0,-1/100,0,-27/50,0;0,-1/50,0,-7/25,0,-1/5;0,0,-1/25,0,-9/25,0], 3],
["V7_E6_27", 13/9, 2, 65/324, 27, [0,2,3], [13/9,4/9,-1/18], [0,-26/9,0;-1/27,0,-50/27;0,-2/9,-7/6], 2],
["V7_E6_78", 1/2, 1/2, 5/3072, 78, [0,1/2,3/4,13/12,1], [1/2,1/4,1/8,-1/24,0], [0,-1,0,0,0;-1/78,0,-25/48,-45/208,0;0,-1/16,0,0,-9/16;0,-1/144,0,0,-65/144;0,0,-1/8,-3/8,0], 2],
["V7_E7_133", 1/2, 1/2, 5/5184, 133, [0,1/2,7/9,19/18,1], [1/2,1/4,1/9,-1/36,0], [0,-1,0,0,0;-1/133,0,-4/7,-13/76,0;0,-4/81,0,0,-91/162;0,-1/324,0,0,-38/81;0,0,-1/10,-2/5,0], 2],
["V7_E7_56", 19/16, 3/2, 95/2048, 56, [0,3/2,5/2,7/3], [19/16,7/16,-1/16,1/48], [0,-19/8,0,0;-1/56,0,0,-45/28;0,0,0,-9/8;0,-5/36,-77/72,0], 2],
["V7_E8_248", 1/2, 1/2, 1/1920, 248, [0,1/2,4/5,31/30,1], [1/2,1/4,1/10,-1/60,0], [0,-1,0,0,0;-1/248,0,-5/8,-15/124,0;0,-1/25,0,0,-14/25;0,-1/900,0,0,-217/450;0,0,-1/14,-3/7,0], 2],
["V7_F4_26", 1, 3/2, 5/64, 26, [0,1,3/2,2,13/6], [1,1/2,1/4,0,-1/12], [0,0,-2,0,0;0,0,0,-3/2,0;-1/26,0,0,0,-63/52;0,-1/7,0,0,-6/7;0,0,-7/36,-13/18,0], 3],
["V7_F4_52", 1/2, 1/2, 25/10368, 52, [0,1/2,13/18,10/9,1], [1/2,1/4,5/36,-1/18,0], [0,-1,0,0,0;-1/52,0,-25/52,-1/4,0;0,-25/324,0,0,-91/162;0,-1/81,0,0,-35/81;0,0,-1/7,-5/14,0], 2],
["V7_G2_14", 1/2, 1/2, 25/3072, 14, [0,1/2,7/12,1,5/4], [1/2,1/4,5/24,0,-1/8], [0,-1,0,0,0;-1/14,0,-75/224,0,-11/32;0,-25/144,0,-77/144,0;0,0,-3/16,0,-5/16;0,-1/16,0,-5/16,0], 2],
["V7_G2_7", 1, 2, 5/12, 7, [0,1,2,7/3], [1,1/2,0,-1/6], [0,0,-2,0;0,0,0,-3/2;-1/7,0,0,-6/7;0,-7/18,-4/9,0], 3],
["V7_SO10_10", 9/4, 4, 39/8, 10, [0,4,5], [9/4,1/4,-1/4], [0,-9/2,0;-1/10,0,-12/5;0,-2,0], 2],
["V7_SO10_16", 45/32, 2, 255/1024, 16, [0,2,3], [45/32,13/32,-3/32], [0,-45/16,0;-1/16,0,-7/4;0,-3/8,-15/16], 2],
["V7_SO11_11", 5/2, 9/2, 495/64, 11, [0,9/2,11/2], [5/2,1/4,-1/4], [0,-5,0;-1/11,0,-117/44;0,-9/4,0], 2],
["V7_SO12_12", 11/4, 5, 2255/192, 12, [0,5,6], [11/4,1/4,-1/4], [0,-11/2,0;-1/12,0,-35/12;0,-5/2,0], 2],
["V7_SO5_4", 5/4, 3, 165/64, 4, [0,2,3], [5/4,1/4,-1/4], [0,0,-5/2;0,0,-3/2;-1/4,-3/4,0], 3],
["V7_SO5_5", 1, 3/2, 3/16, 5, [0,3/2,5/2], [1,1/4,-1/4], [0,-2,0;-1/5,0,-21/20;0,-3/4,0], 2],
["V7_SO7_7", 3/2, 5/2, 55/64, 7, [0,5/2,7/2], [3/2,1/4,-1/4], [0,-3,0;-1/7,0,-45/28;0,-5/4,0], 2],
["V7_SO7_8", 21/16, 5/2, 1855/2048, 8, [0,3/2,5/2,3], [21/16,9/16,1/16,-3/16], [0,0,-21/8,0;0,0,0,-15/8;-1/8,0,0,-5/4;0,-3/8,-3/4,0], 3],
["V7_SO8_8", 7/4, 3, 105/64, 8, [0,3,4], [7/4,1/4,-1/4], [0,-7/2,0;-1/8,0,-15/8;0,-3/2,0], 2],
["V7_SO9_16", 9/8, 7/4, 1365/8192, 16, [0,1,7/4,9/4,5/2], [9/8,5/8,1/4,0,-1/8], [0,0,-9/4,0,0;0,0,0,-7/4,0;-1/16,0,0,0,-21/16;0,-3/16,0,0,-15/16;0,0,-3/8,-5/8,0], 3],
["V7_SO9_9", 2, 7/2, 35/12, 9, [0,7/2,9/2], [2,1/4,-1/4], [0,-4,0;-1/9,0,-77/36;0,-7/4,0], 2],
["V7_SU2_2", 3/4, 2, 5/8, 2, [0,2], [3/4,-1/4], [0,-3/2;-1/2,0], 2],
["V7_SU2_3", 1/2, 1/2, 5/192, 3, [0,1/2,3/2], [1/2,1/4,-1/4], [0,-1,0;-1/3,0,-5/12;0,-1/4,0], 2],
["V7_SU2_4", 3/8, 1/5, 41/16000, 4, [0,1/5,3/5,6/5], [3/8,11/40,3/40,-9/40], [0,-3/4,0,0;-1/4,0,-2/5,0;0,-6/25,0,-21/100;0,0,-3/20,0], 2],
["V7_SU2_5", 3/10, 1/10, 17/40000, 5, [0,1/10,3/10,3/5,1], [3/10,1/4,3/20,0,-1/5], [0,-3/5,0,0,0;-1/5,0,-7/20,0,0;0,-21/100,0,-6/25,0;0,0,-6/35,0,-9/70;0,0,0,-1/10,0], 2],
["V7_SU2_6", 1/4, 2/35, 101/1029000, 6, [0,2/35,6/35,12/35,4/7,6/7], [1/4,31/140,23/140,11/140,-1/28,-5/28], [0,-1/2,0,0,0,0;-1/6,0,-32/105,0,0,0;0,-32/175,0,-81/350,0,0;0,0,-81/490,0,-8/49,0;0,0,0,-8/63,0,-11/126;0,0,0,0,-1/14,0], 2],
["V7_SU3_10", 2/5, 1/5, 11/7500, 10, [0,1/5,8/15,1], [2/5,3/10,2/15,-1/10], [0,-4/5,0,0;-1/10,-9/50,-21/50,0;0,-28/225,-36/175,-64/315;0,0,-3/35,-3/14], 2],
["V7_SU3_3", 4/3, 3, 5/2, 3, [0,3], [4/3,-1/6], [0,-8/3;-1/3,-5/6], 2],
["V7_SU3_6", 2/3, 3/5, 17/500, 6, [0,3/5,8/5], [2/3,11/30,-2/15], [0,-4/3,0;-1/6,-49/150,-27/50;0,-4/25,-28/75], 2],
["V7_SU4_4", 15/8, 4, 55/8, 4, [0,4], [15/8,-1/8], [0,-15/4;-1/4,-3/2], 2],
["V7_SU4_6", 5/4, 2, 5/12, 6, [0,2,3], [5/4,1/4,-1/4], [0,-5/2,0;-1/6,0,-4/3;0,-1,0], 2],
["V7_SU5_10", 6/5, 5/3, 19/108, 10, [0,5/3,8/3], [6/5,11/30,-2/15], [0,-12/5,0;-1/10,-7/90,-25/18;0,-4/9,-28/45], 2],
["V7_SU5_5", 12/5, 5, 31/2, 5, [0,5], [12/5,-1/10], [0,-24/5;-1/5,-21/10], 2],
["V7_SU6_6", 35/12, 6, 245/8, 6, [0,6], [35/12,-1/12], [0,-35/6;-1/6,-8/3], 2],
["V7_Sp4_4", 5/4, 3, 165/64, 4, [0,2,3], [5/4,1/4,-1/4], [0,0,-5/2;0,0,-3/2;-1/4,-3/4,0], 3],
["V7_Sp6_14", 3/4, 1, 35/1024, 14, [0,3/4,1,3/2,7/4], [3/4,3/8,1/4,0,-1/8], [0,0,-3/2,0,0;0,0,-3/16,-15/16,0;-1/14,-1/8,0,0,-45/56;0,-3/16,0,0,-9/16;0,0,-3/16,-7/16,0], 3],
["V7_Sp6_14p", 3/4, 4/5, 13/1000, 14, [0,4/5,9/5,7/5], [3/4,7/20,-3/20,1/20], [0,-3/2,0,0;-1/14,0,0,-36/35;0,0,0,-3/5;0,-6/25,-14/25,0], 2],
["V7_Sp6_6", 7/4, 4, 175/24, 6, [0,3,4], [7/4,1/4,-1/4], [0,0,-7/2;0,0,-2;-1/6,-4/3,0], 3],
["V7_Sp8_8", 9/4, 5, 1065/64, 8, [0,4,5], [9/4,1/4,-1/4], [0,0,-9/2;0,0,-5/2;-1/8,-15/8,0], 3]
];}


==> anc/numbers/deposit/P04/color_groups.wl <==
groups = <|
"E6" -> <|"CF"->(13/9),"CA"->2,"dFA"->(65/324),"NR"->27,"C"->{0,2,3},"b"->{(13/9),(4/9),(-1/18)},"T"->{{0,(-26/9),0},{(-1/27),0,(-50/27)},{0,(-2/9),(-7/6)}},"iA"->2|>,
"E6_78" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(5/3072),"NR"->78,"C"->{0,(1/2),(3/4),1,(13/12)},"b"->{(1/2),(1/4),(1/8),0,(-1/24)},"T"->{{0,-1,0,0,0},{(-1/78),0,(-25/48),0,(-45/208)},{0,(-1/16),0,(-9/16),0},{0,0,(-1/8),0,(-3/8)},{0,(-1/144),0,(-65/144),0}},"iA"->2|>,
"E7" -> <|"CF"->(19/16),"CA"->(3/2),"dFA"->(95/2048),"NR"->56,"C"->{0,(3/2),(7/3),(5/2)},"b"->{(19/16),(7/16),(1/48),(-1/16)},"T"->{{0,(-19/8),0,0},{(-1/56),0,(-45/28),0},{0,(-5/36),0,(-77/72)},{0,0,(-9/8),0}},"iA"->2|>,
"E7_133" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(5/5184),"NR"->133,"C"->{0,(1/2),(7/9),1,(19/18)},"b"->{(1/2),(1/4),(1/9),0,(-1/36)},"T"->{{0,-1,0,0,0},{(-1/133),0,(-4/7),0,(-13/76)},{0,(-4/81),0,(-91/162),0},{0,0,(-1/10),0,(-2/5)},{0,(-1/324),0,(-38/81),0}},"iA"->2|>,
"E8" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(1/1920),"NR"->248,"C"->{0,(1/2),(4/5),1,(31/30)},"b"->{(1/2),(1/4),(1/10),0,(-1/60)},"T"->{{0,-1,0,0,0},{(-1/248),0,(-5/8),0,(-15/124)},{0,(-1/25),0,(-14/25),0},{0,0,(-1/14),0,(-3/7)},{0,(-1/900),0,(-217/450),0}},"iA"->2|>,
"F4" -> <|"CF"->1,"CA"->(3/2),"dFA"->(5/64),"NR"->26,"C"->{0,1,(3/2),2,(13/6)},"b"->{1,(1/2),(1/4),0,(-1/12)},"T"->{{0,0,-2,0,0},{0,0,0,(-3/2),0},{(-1/26),0,0,0,(-63/52)},{0,(-1/7),0,0,(-6/7)},{0,0,(-7/36),(-13/18),0}},"iA"->3|>,
"F4_52" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(25/10368),"NR"->52,"C"->{0,(1/2),(13/18),1,(10/9)},"b"->{(1/2),(1/4),(5/36),0,(-1/18)},"T"->{{0,-1,0,0,0},{(-1/52),0,(-25/52),0,(-1/4)},{0,(-25/324),0,(-91/162),0},{0,0,(-1/7),0,(-5/14)},{0,(-1/81),0,(-35/81),0}},"iA"->2|>,
"G2" -> <|"CF"->1,"CA"->2,"dFA"->(5/12),"NR"->7,"C"->{0,1,2,(7/3)},"b"->{1,(1/2),0,(-1/6)},"T"->{{0,0,-2,0},{0,0,0,(-3/2)},{(-1/7),0,0,(-6/7)},{0,(-7/18),(-4/9),0}},"iA"->3|>,
"G2_14" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(25/3072),"NR"->14,"C"->{0,(1/2),(7/12),1,(5/4)},"b"->{(1/2),(1/4),(5/24),0,(-1/8)},"T"->{{0,-1,0,0,0},{(-1/14),0,(-75/224),0,(-11/32)},{0,(-25/144),0,(-77/144),0},{0,0,(-3/16),0,(-5/16)},{0,(-1/16),0,(-5/16),0}},"iA"->2|>,
"SO10" -> <|"CF"->(9/4),"CA"->4,"dFA"->(39/8),"NR"->10,"C"->{0,4,5},"b"->{(9/4),(1/4),(-1/4)},"T"->{{0,(-9/2),0},{(-1/10),0,(-12/5)},{0,-2,0}},"iA"->2|>,
"SO10_16" -> <|"CF"->(45/32),"CA"->2,"dFA"->(255/1024),"NR"->16,"C"->{0,2,3},"b"->{(45/32),(13/32),(-3/32)},"T"->{{0,(-45/16),0},{(-1/16),0,(-7/4)},{0,(-3/8),(-15/16)}},"iA"->2|>,
"SO10_45" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(73/24576),"NR"->45,"C"->{0,(1/2),(5/8),(3/4),1,(9/8)},"b"->{(1/2),(1/4),(3/16),(1/8),0,(-1/16)},"T"->{{0,-1,0,0,0,0},{(-1/45),0,(-27/160),(-7/24),0,(-77/288)},{0,(-9/64),0,0,(-35/64),0},{0,(-1/16),0,0,(-9/16),0},{0,0,(-1/32),(-1/8),0,(-11/32)},{0,(-1/64),0,0,(-27/64),0}},"iA"->2|>,
"SO11" -> <|"CF"->(5/2),"CA"->(9/2),"dFA"->(495/64),"NR"->11,"C"->{0,(9/2),(11/2)},"b"->{(5/2),(1/4),(-1/4)},"T"->{{0,-5,0},{(-1/11),0,(-117/44)},{0,(-9/4),0}},"iA"->2|>,
"SO11_32" -> <|"CF"->(55/64),"CA"->(9/8),"dFA"->(11385/524288),"NR"->32,"C"->{0,(5/8),(9/8),(3/2),(7/4),(15/8)},"b"->{(55/64),(35/64),(19/64),(7/64),(-1/64),(-5/64)},"T"->{{0,0,(-55/32),0,0,0},{0,0,0,(-45/32),0,0},{(-1/32),0,0,0,(-9/8),0},{0,(-3/32),0,0,0,(-7/8)},{0,0,(-3/16),0,0,(-21/32)},{0,0,0,(-5/16),(-15/32),0}},"iA"->3|>,
"SO12" -> <|"CF"->(11/4),"CA"->5,"dFA"->(2255/192),"NR"->12,"C"->{0,5,6},"b"->{(11/4),(1/4),(-1/4)},"T"->{{0,(-11/2),0},{(-1/12),0,(-35/12)},{0,(-5/2),0}},"iA"->2|>,
"SO12_32" -> <|"CF"->(33/32),"CA"->(5/4),"dFA"->(935/32768),"NR"->32,"C"->{0,(5/4),2,(9/4)},"b"->{(33/32),(13/32),(1/32),(-3/32)},"T"->{{0,(-33/16),0,0},{(-1/32),0,(-45/32),0},{0,(-3/16),0,(-7/8)},{0,0,(-15/16),0}},"iA"->2|>,
"SO13" -> <|"CF"->3,"CA"->(11/2),"dFA"->(275/16),"NR"->13,"C"->{0,(11/2),(13/2)},"b"->{3,(1/4),(-1/4)},"T"->{{0,-6,0},{(-1/13),0,(-165/52)},{0,(-11/4),0}},"iA"->2|>,
"SO14" -> <|"CF"->(13/4),"CA"->6,"dFA"->(195/8),"NR"->14,"C"->{0,6,7},"b"->{(13/4),(1/4),(-1/4)},"T"->{{0,(-13/2),0},{(-1/14),0,(-24/7)},{0,-3,0}},"iA"->2|>,
"SO5" -> <|"CF"->1,"CA"->(3/2),"dFA"->(3/16),"NR"->5,"C"->{0,(3/2),(5/2)},"b"->{1,(1/4),(-1/4)},"T"->{{0,-2,0},{(-1/5),0,(-21/20)},{0,(-3/4),0}},"iA"->2|>,
"SO6" -> <|"CF"->(5/4),"CA"->2,"dFA"->(5/12),"NR"->6,"C"->{0,2,3},"b"->{(5/4),(1/4),(-1/4)},"T"->{{0,(-5/2),0},{(-1/6),0,(-4/3)},{0,-1,0}},"iA"->2|>,
"SO7" -> <|"CF"->(3/2),"CA"->(5/2),"dFA"->(55/64),"NR"->7,"C"->{0,(5/2),(7/2)},"b"->{(3/2),(1/4),(-1/4)},"T"->{{0,-3,0},{(-1/7),0,(-45/28)},{0,(-5/4),0}},"iA"->2|>,
"SO7_21" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(139/24000),"NR"->21,"C"->{0,(1/2),(3/5),(7/10),1,(6/5)},"b"->{(1/2),(1/4),(1/5),(3/20),0,(-1/10)},"T"->{{0,-1,0,0,0,0},{(-1/21),0,(-4/15),(-81/700),0,(-8/25)},{0,(-4/25),0,0,(-27/50),0},{0,(-9/100),0,0,(-14/25),0},{0,0,(-1/10),(-2/25),0,(-8/25)},{0,(-1/25),0,0,(-9/25),0}},"iA"->2|>,
"SO7_8" -> <|"CF"->(21/16),"CA"->(5/2),"dFA"->(1855/2048),"NR"->8,"C"->{0,(3/2),(5/2),3},"b"->{(21/16),(9/16),(1/16),(-3/16)},"T"->{{0,0,(-21/8),0},{0,0,0,(-15/8)},{(-1/8),0,0,(-5/4)},{0,(-3/8),(-3/4),0}},"iA"->3|>,
"SO8" -> <|"CF"->(7/4),"CA"->3,"dFA"->(105/64),"NR"->8,"C"->{0,3,4},"b"->{(7/4),(1/4),(-1/4)},"T"->{{0,(-7/2),0},{(-1/8),0,(-15/8)},{0,(-3/2),0}},"iA"->2|>,
"SO9" -> <|"CF"->2,"CA"->(7/2),"dFA"->(35/12),"NR"->9,"C"->{0,(7/2),(9/2)},"b"->{2,(1/4),(-1/4)},"T"->{{0,-4,0},{(-1/9),0,(-77/36)},{0,(-7/4),0}},"iA"->2|>,
"SO9_16" -> <|"CF"->(9/8),"CA"->(7/4),"dFA"->(1365/8192),"NR"->16,"C"->{0,1,(7/4),(9/4),(5/2)},"b"->{(9/8),(5/8),(1/4),0,(-1/8)},"T"->{{0,0,(-9/4),0,0},{0,0,0,(-7/4),0},{(-1/16),0,0,0,(-21/16)},{0,(-3/16),0,0,(-15/16)},{0,0,(-3/8),(-5/8),0}},"iA"->3|>,
"SO9_36" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(115/32928),"NR"->36,"C"->{0,(1/2),(9/14),(5/7),1,(8/7)},"b"->{(1/2),(1/4),(5/28),(1/7),0,(-1/14)},"T"->{{0,-1,0,0,0,0},{(-1/36),0,(-275/1764),(-2/7),0,(-55/196)},{0,(-25/196),0,0,(-27/49),0},{0,(-4/49),0,0,(-55/98),0},{0,0,(-2/49),(-5/42),0,(-50/147)},{0,(-1/49),0,0,(-20/49),0}},"iA"->2|>,
"SU2" -> <|"CF"->(3/4),"CA"->2,"dFA"->(5/8),"NR"->2,"C"->{0,2},"b"->{(3/4),(-1/4)},"T"->{{0,(-3/2)},{(-1/2),0}},"iA"->2|>,
"SU2_3" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(5/192),"NR"->3,"C"->{0,(1/2),(3/2)},"b"->{(1/2),(1/4),(-1/4)},"T"->{{0,-1,0},{(-1/3),0,(-5/12)},{0,(-1/4),0}},"iA"->2|>,
"SU2_4" -> <|"CF"->(3/8),"CA"->(1/5),"dFA"->(41/16000),"NR"->4,"C"->{0,(1/5),(3/5),(6/5)},"b"->{(3/8),(11/40),(3/40),(-9/40)},"T"->{{0,(-3/4),0,0},{(-1/4),0,(-2/5),0},{0,(-6/25),0,(-21/100)},{0,0,(-3/20),0}},"iA"->2|>,
"SU2_5" -> <|"CF"->(3/10),"CA"->(1/10),"dFA"->(17/40000),"NR"->5,"C"->{0,(1/10),(3/10),(3/5),1},"b"->{(3/10),(1/4),(3/20),0,(-1/5)},"T"->{{0,(-3/5),0,0,0},{(-1/5),0,(-7/20),0,0},{0,(-21/100),0,(-6/25),0},{0,0,(-6/35),0,(-9/70)},{0,0,0,(-1/10),0}},"iA"->2|>,
"SU2_6" -> <|"CF"->(1/4),"CA"->(2/35),"dFA"->(101/1029000),"NR"->6,"C"->{0,(2/35),(6/35),(12/35),(4/7),(6/7)},"b"->{(1/4),(31/140),(23/140),(11/140),(-1/28),(-5/28)},"T"->{{0,(-1/2),0,0,0,0},{(-1/6),0,(-32/105),0,0,0},{0,(-32/175),0,(-81/350),0,0},{0,0,(-81/490),0,(-8/49),0},{0,0,0,(-8/63),0,(-11/126)},{0,0,0,0,(-1/14),0}},"iA"->2|>,
"SU2_7" -> <|"CF"->(3/14),"CA"->(1/28),"dFA"->(5/175616),"NR"->7,"C"->{0,(1/28),(3/28),(3/14),(5/14),(15/28),(3/4)},"b"->{(3/14),(11/56),(9/56),(3/28),(1/28),(-3/56),(-9/56)},"T"->{{0,(-3/7),0,0,0,0,0},{(-1/7),0,(-15/56),0,0,0,0},{0,(-9/56),0,(-3/14),0,0,0},{0,0,(-15/98),0,(-33/196),0,0},{0,0,0,(-11/84),0,(-5/42),0},{0,0,0,0,(-15/154),0,(-39/616)},{0,0,0,0,0,(-3/56),0}},"iA"->2|>,
"SU3" -> <|"CF"->(4/3),"CA"->3,"dFA"->(5/2),"NR"->3,"C"->{0,3},"b"->{(4/3),(-1/6)},"T"->{{0,(-8/3)},{(-1/3),(-5/6)}},"iA"->2|>,
"SU3_10" -> <|"CF"->(2/5),"CA"->(1/5),"dFA"->(11/7500),"NR"->10,"C"->{0,(1/5),(8/15),1},"b"->{(2/5),(3/10),(2/15),(-1/10)},"T"->{{0,(-4/5),0,0},{(-1/10),(-9/50),(-21/50),0},{0,(-28/225),(-36/175),(-64/315)},{0,0,(-3/35),(-3/14)}},"iA"->2|>,
"SU3_15p" -> <|"CF"->(4/15),"CA"->(3/35),"dFA"->(53/428750),"NR"->15,"C"->{0,(3/35),(8/35),(3/7),(24/35)},"b"->{(4/15),(47/210),(16/105),(11/210),(-8/105)},"T"->{{0,(-8/15),0,0,0},{(-1/15),(-121/1050),(-54/175),0,0},{0,(-16/175),(-484/3675),(-48/245),0},{0,0,(-81/980),(-121/882),(-25/252)},{0,0,0,(-16/315),(-44/315)}},"iA"->2|>,
"SU3_6" -> <|"CF"->(2/3),"CA"->(3/5),"dFA"->(17/500),"NR"->6,"C"->{0,(3/5),(8/5)},"b"->{(2/3),(11/30),(-2/15)},"T"->{{0,(-4/3),0},{(-1/6),(-49/150),(-27/50)},{0,(-4/25),(-28/75)}},"iA"->2|>,
"SU4" -> <|"CF"->(15/8),"CA"->4,"dFA"->(55/8),"NR"->4,"C"->{0,4},"b"->{(15/8),(-1/8)},"T"->{{0,(-15/4)},{(-1/4),(-3/2)}},"iA"->2|>,
"SU4_10" -> <|"CF"->(3/4),"CA"->(2/3),"dFA"->(1/27),"NR"->10,"C"->{0,(2/3),(5/3)},"b"->{(3/4),(5/12),(-1/12)},"T"->{{0,(-3/2),0},{(-1/10),(-4/9),(-28/45)},{0,(-1/9),(-5/9)}},"iA"->2|>,
"SU5" -> <|"CF"->(12/5),"CA"->5,"dFA"->(31/2),"NR"->5,"C"->{0,5},"b"->{(12/5),(-1/10)},"T"->{{0,(-24/5)},{(-1/5),(-21/10)}},"iA"->2|>,
"SU5_10" -> <|"CF"->(6/5),"CA"->(5/3),"dFA"->(19/108),"NR"->10,"C"->{0,(5/3),(8/3)},"b"->{(6/5),(11/30),(-2/15)},"T"->{{0,(-12/5),0},{(-1/10),(-7/90),(-25/18)},{0,(-4/9),(-28/45)}},"iA"->2|>,
"SU5_15" -> <|"CF"->(4/5),"CA"->(5/7),"dFA"->(79/2058),"NR"->15,"C"->{0,(5/7),(12/7)},"b"->{(4/5),(31/70),(-2/35)},"T"->{{0,(-8/5),0},{(-1/15),(-243/490),(-100/147)},{0,(-4/49),(-162/245)}},"iA"->2|>,
"SU6" -> <|"CF"->(35/12),"CA"->6,"dFA"->(245/8),"NR"->6,"C"->{0,6},"b"->{(35/12),(-1/12)},"T"->{{0,(-35/6)},{(-1/6),(-8/3)}},"iA"->2|>,
"SU6_15" -> <|"CF"->(7/6),"CA"->(3/2),"dFA"->(7/64),"NR"->15,"C"->{0,(3/2),(5/2)},"b"->{(7/6),(5/12),(-1/12)},"T"->{{0,(-7/3),0},{(-1/15),(-1/6),(-27/20)},{0,(-1/4),(-5/6)}},"iA"->2|>,
"SU6_20" -> <|"CF"->(7/8),"CA"->1,"dFA"->(7/384),"NR"->20,"C"->{0,1,(5/3),2},"b"->{(7/8),(3/8),(1/24),(-1/8)},"T"->{{0,(-7/4),0,0},{(-1/20),0,(-6/5),0},{0,(-2/9),0,(-25/36)},{0,0,(-3/4),0}},"iA"->2|>,
"SU7" -> <|"CF"->(24/7),"CA"->7,"dFA"->55,"NR"->7,"C"->{0,7},"b"->{(24/7),(-1/14)},"T"->{{0,(-48/7)},{(-1/7),(-45/14)}},"iA"->2|>,
"SU8" -> <|"CF"->(63/16),"CA"->8,"dFA"->(735/8),"NR"->8,"C"->{0,8},"b"->{(63/16),(-1/16)},"T"->{{0,(-63/8)},{(-1/8),(-15/4)}},"iA"->2|>,
"Sp10" -> <|"CF"->(11/4),"CA"->6,"dFA"->33,"NR"->10,"C"->{0,5,6},"b"->{(11/4),(1/4),(-1/4)},"T"->{{0,0,(-11/2)},{0,0,-3},{(-1/10),(-12/5),0}},"iA"->3|>,
"Sp12" -> <|"CF"->(13/4),"CA"->7,"dFA"->(11375/192),"NR"->12,"C"->{0,6,7},"b"->{(13/4),(1/4),(-1/4)},"T"->{{0,0,(-13/2)},{0,0,(-7/2)},{(-1/12),(-35/12),0}},"iA"->3|>,
"Sp4" -> <|"CF"->(5/4),"CA"->3,"dFA"->(165/64),"NR"->4,"C"->{0,2,3},"b"->{(5/4),(1/4),(-1/4)},"T"->{{0,0,(-5/2)},{0,0,(-3/2)},{(-1/4),(-3/4),0}},"iA"->3|>,
"Sp6" -> <|"CF"->(7/4),"CA"->4,"dFA"->(175/24),"NR"->6,"C"->{0,3,4},"b"->{(7/4),(1/4),(-1/4)},"T"->{{0,0,(-7/2)},{0,0,-2},{(-1/6),(-4/3),0}},"iA"->3|>,
"Sp6_14" -> <|"CF"->(3/4),"CA"->1,"dFA"->(35/1024),"NR"->14,"C"->{0,(3/4),1,(3/2),(7/4)},"b"->{(3/4),(3/8),(1/4),0,(-1/8)},"T"->{{0,0,(-3/2),0,0},{0,0,(-3/16),(-15/16),0},{(-1/14),(-1/8),0,0,(-45/56)},{0,(-3/16),0,0,(-9/16)},{0,0,(-3/16),(-7/16),0}},"iA"->3|>,
"Sp6_14p" -> <|"CF"->(3/4),"CA"->(4/5),"dFA"->(13/1000),"NR"->14,"C"->{0,(4/5),(7/5),(9/5)},"b"->{(3/4),(7/20),(1/20),(-3/20)},"T"->{{0,(-3/2),0,0},{(-1/14),0,(-36/35),0},{0,(-6/25),0,(-14/25)},{0,0,(-3/5),0}},"iA"->2|>,
"Sp6_21" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(235/24576),"NR"->21,"C"->{0,(3/8),(1/2),(7/8),1,(5/4)},"b"->{(1/2),(5/16),(1/4),(1/16),0,(-1/8)},"T"->{{0,0,-1,0,0,0},{0,0,(-25/64),0,(-27/64),0},{(-1/21),(-25/96),0,(-15/224),0,(-3/8)},{0,0,(-1/64),0,(-35/64),0},{0,(-1/32),0,(-25/96),0,(-5/24)},{0,0,(-1/16),0,(-5/16),0}},"iA"->3|>,
"Sp8" -> <|"CF"->(9/4),"CA"->5,"dFA"->(1065/64),"NR"->8,"C"->{0,4,5},"b"->{(9/4),(1/4),(-1/4)},"T"->{{0,0,(-9/2)},{0,0,(-5/2)},{(-1/8),(-15/8),0}},"iA"->3|>,
"Sp8_27" -> <|"CF"->(2/3),"CA"->(5/6),"dFA"->(125/7776),"NR"->27,"C"->{0,(2/3),(5/6),1,(4/3),(3/2)},"b"->{(2/3),(1/3),(1/4),(1/6),0,(-1/12)},"T"->{{0,0,(-4/3),0,0,0},{0,0,(-2/9),0,(-7/9),0},{(-1/27),(-1/6),0,0,0,(-77/108)},{0,0,0,0,(-5/6),0},{0,(-1/15),0,(-1/9),0,(-22/45)},{0,0,(-1/12),0,(-1/2),0}},"iA"->3|>,
"Sp8_36" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(359/48000),"NR"->36,"C"->{0,(2/5),(1/2),(9/10),1,(6/5)},"b"->{(1/2),(3/10),(1/4),(1/20),0,(-1/10)},"T"->{{0,0,-1,0,0,0},{0,0,(-9/25),0,(-11/25),0},{(-1/36),(-27/100),0,(-77/900),0,(-11/30)},{0,0,(-1/100),0,(-27/50),0},{0,(-1/50),0,(-7/25),0,(-1/5)},{0,0,(-1/25),0,(-9/25),0}},"iA"->3|>,
"V7_E6_27" -> <|"CF"->(13/9),"CA"->2,"dFA"->(65/324),"NR"->27,"C"->{0,2,3},"b"->{(13/9),(4/9),(-1/18)},"T"->{{0,(-26/9),0},{(-1/27),0,(-50/27)},{0,(-2/9),(-7/6)}},"iA"->2|>,
"V7_E6_78" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(5/3072),"NR"->78,"C"->{0,(1/2),(3/4),(13/12),1},"b"->{(1/2),(1/4),(1/8),(-1/24),0},"T"->{{0,-1,0,0,0},{(-1/78),0,(-25/48),(-45/208),0},{0,(-1/16),0,0,(-9/16)},{0,(-1/144),0,0,(-65/144)},{0,0,(-1/8),(-3/8),0}},"iA"->2|>,
"V7_E7_133" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(5/5184),"NR"->133,"C"->{0,(1/2),(7/9),(19/18),1},"b"->{(1/2),(1/4),(1/9),(-1/36),0},"T"->{{0,-1,0,0,0},{(-1/133),0,(-4/7),(-13/76),0},{0,(-4/81),0,0,(-91/162)},{0,(-1/324),0,0,(-38/81)},{0,0,(-1/10),(-2/5),0}},"iA"->2|>,
"V7_E7_56" -> <|"CF"->(19/16),"CA"->(3/2),"dFA"->(95/2048),"NR"->56,"C"->{0,(3/2),(5/2),(7/3)},"b"->{(19/16),(7/16),(-1/16),(1/48)},"T"->{{0,(-19/8),0,0},{(-1/56),0,0,(-45/28)},{0,0,0,(-9/8)},{0,(-5/36),(-77/72),0}},"iA"->2|>,
"V7_E8_248" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(1/1920),"NR"->248,"C"->{0,(1/2),(4/5),(31/30),1},"b"->{(1/2),(1/4),(1/10),(-1/60),0},"T"->{{0,-1,0,0,0},{(-1/248),0,(-5/8),(-15/124),0},{0,(-1/25),0,0,(-14/25)},{0,(-1/900),0,0,(-217/450)},{0,0,(-1/14),(-3/7),0}},"iA"->2|>,
"V7_F4_26" -> <|"CF"->1,"CA"->(3/2),"dFA"->(5/64),"NR"->26,"C"->{0,1,(3/2),2,(13/6)},"b"->{1,(1/2),(1/4),0,(-1/12)},"T"->{{0,0,-2,0,0},{0,0,0,(-3/2),0},{(-1/26),0,0,0,(-63/52)},{0,(-1/7),0,0,(-6/7)},{0,0,(-7/36),(-13/18),0}},"iA"->3|>,
"V7_F4_52" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(25/10368),"NR"->52,"C"->{0,(1/2),(13/18),(10/9),1},"b"->{(1/2),(1/4),(5/36),(-1/18),0},"T"->{{0,-1,0,0,0},{(-1/52),0,(-25/52),(-1/4),0},{0,(-25/324),0,0,(-91/162)},{0,(-1/81),0,0,(-35/81)},{0,0,(-1/7),(-5/14),0}},"iA"->2|>,
"V7_G2_14" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(25/3072),"NR"->14,"C"->{0,(1/2),(7/12),1,(5/4)},"b"->{(1/2),(1/4),(5/24),0,(-1/8)},"T"->{{0,-1,0,0,0},{(-1/14),0,(-75/224),0,(-11/32)},{0,(-25/144),0,(-77/144),0},{0,0,(-3/16),0,(-5/16)},{0,(-1/16),0,(-5/16),0}},"iA"->2|>,
"V7_G2_7" -> <|"CF"->1,"CA"->2,"dFA"->(5/12),"NR"->7,"C"->{0,1,2,(7/3)},"b"->{1,(1/2),0,(-1/6)},"T"->{{0,0,-2,0},{0,0,0,(-3/2)},{(-1/7),0,0,(-6/7)},{0,(-7/18),(-4/9),0}},"iA"->3|>,
"V7_SO10_10" -> <|"CF"->(9/4),"CA"->4,"dFA"->(39/8),"NR"->10,"C"->{0,4,5},"b"->{(9/4),(1/4),(-1/4)},"T"->{{0,(-9/2),0},{(-1/10),0,(-12/5)},{0,-2,0}},"iA"->2|>,
"V7_SO10_16" -> <|"CF"->(45/32),"CA"->2,"dFA"->(255/1024),"NR"->16,"C"->{0,2,3},"b"->{(45/32),(13/32),(-3/32)},"T"->{{0,(-45/16),0},{(-1/16),0,(-7/4)},{0,(-3/8),(-15/16)}},"iA"->2|>,
"V7_SO11_11" -> <|"CF"->(5/2),"CA"->(9/2),"dFA"->(495/64),"NR"->11,"C"->{0,(9/2),(11/2)},"b"->{(5/2),(1/4),(-1/4)},"T"->{{0,-5,0},{(-1/11),0,(-117/44)},{0,(-9/4),0}},"iA"->2|>,
"V7_SO12_12" -> <|"CF"->(11/4),"CA"->5,"dFA"->(2255/192),"NR"->12,"C"->{0,5,6},"b"->{(11/4),(1/4),(-1/4)},"T"->{{0,(-11/2),0},{(-1/12),0,(-35/12)},{0,(-5/2),0}},"iA"->2|>,
"V7_SO5_4" -> <|"CF"->(5/4),"CA"->3,"dFA"->(165/64),"NR"->4,"C"->{0,2,3},"b"->{(5/4),(1/4),(-1/4)},"T"->{{0,0,(-5/2)},{0,0,(-3/2)},{(-1/4),(-3/4),0}},"iA"->3|>,
"V7_SO5_5" -> <|"CF"->1,"CA"->(3/2),"dFA"->(3/16),"NR"->5,"C"->{0,(3/2),(5/2)},"b"->{1,(1/4),(-1/4)},"T"->{{0,-2,0},{(-1/5),0,(-21/20)},{0,(-3/4),0}},"iA"->2|>,
"V7_SO7_7" -> <|"CF"->(3/2),"CA"->(5/2),"dFA"->(55/64),"NR"->7,"C"->{0,(5/2),(7/2)},"b"->{(3/2),(1/4),(-1/4)},"T"->{{0,-3,0},{(-1/7),0,(-45/28)},{0,(-5/4),0}},"iA"->2|>,
"V7_SO7_8" -> <|"CF"->(21/16),"CA"->(5/2),"dFA"->(1855/2048),"NR"->8,"C"->{0,(3/2),(5/2),3},"b"->{(21/16),(9/16),(1/16),(-3/16)},"T"->{{0,0,(-21/8),0},{0,0,0,(-15/8)},{(-1/8),0,0,(-5/4)},{0,(-3/8),(-3/4),0}},"iA"->3|>,
"V7_SO8_8" -> <|"CF"->(7/4),"CA"->3,"dFA"->(105/64),"NR"->8,"C"->{0,3,4},"b"->{(7/4),(1/4),(-1/4)},"T"->{{0,(-7/2),0},{(-1/8),0,(-15/8)},{0,(-3/2),0}},"iA"->2|>,
"V7_SO9_16" -> <|"CF"->(9/8),"CA"->(7/4),"dFA"->(1365/8192),"NR"->16,"C"->{0,1,(7/4),(9/4),(5/2)},"b"->{(9/8),(5/8),(1/4),0,(-1/8)},"T"->{{0,0,(-9/4),0,0},{0,0,0,(-7/4),0},{(-1/16),0,0,0,(-21/16)},{0,(-3/16),0,0,(-15/16)},{0,0,(-3/8),(-5/8),0}},"iA"->3|>,
"V7_SO9_9" -> <|"CF"->2,"CA"->(7/2),"dFA"->(35/12),"NR"->9,"C"->{0,(7/2),(9/2)},"b"->{2,(1/4),(-1/4)},"T"->{{0,-4,0},{(-1/9),0,(-77/36)},{0,(-7/4),0}},"iA"->2|>,
"V7_SU2_2" -> <|"CF"->(3/4),"CA"->2,"dFA"->(5/8),"NR"->2,"C"->{0,2},"b"->{(3/4),(-1/4)},"T"->{{0,(-3/2)},{(-1/2),0}},"iA"->2|>,
"V7_SU2_3" -> <|"CF"->(1/2),"CA"->(1/2),"dFA"->(5/192),"NR"->3,"C"->{0,(1/2),(3/2)},"b"->{(1/2),(1/4),(-1/4)},"T"->{{0,-1,0},{(-1/3),0,(-5/12)},{0,(-1/4),0}},"iA"->2|>,
"V7_SU2_4" -> <|"CF"->(3/8),"CA"->(1/5),"dFA"->(41/16000),"NR"->4,"C"->{0,(1/5),(3/5),(6/5)},"b"->{(3/8),(11/40),(3/40),(-9/40)},"T"->{{0,(-3/4),0,0},{(-1/4),0,(-2/5),0},{0,(-6/25),0,(-21/100)},{0,0,(-3/20),0}},"iA"->2|>,
"V7_SU2_5" -> <|"CF"->(3/10),"CA"->(1/10),"dFA"->(17/40000),"NR"->5,"C"->{0,(1/10),(3/10),(3/5),1},"b"->{(3/10),(1/4),(3/20),0,(-1/5)},"T"->{{0,(-3/5),0,0,0},{(-1/5),0,(-7/20),0,0},{0,(-21/100),0,(-6/25),0},{0,0,(-6/35),0,(-9/70)},{0,0,0,(-1/10),0}},"iA"->2|>,
"V7_SU2_6" -> <|"CF"->(1/4),"CA"->(2/35),"dFA"->(101/1029000),"NR"->6,"C"->{0,(2/35),(6/35),(12/35),(4/7),(6/7)},"b"->{(1/4),(31/140),(23/140),(11/140),(-1/28),(-5/28)},"T"->{{0,(-1/2),0,0,0,0},{(-1/6),0,(-32/105),0,0,0},{0,(-32/175),0,(-81/350),0,0},{0,0,(-81/490),0,(-8/49),0},{0,0,0,(-8/63),0,(-11/126)},{0,0,0,0,(-1/14),0}},"iA"->2|>,
"V7_SU3_10" -> <|"CF"->(2/5),"CA"->(1/5),"dFA"->(11/7500),"NR"->10,"C"->{0,(1/5),(8/15),1},"b"->{(2/5),(3/10),(2/15),(-1/10)},"T"->{{0,(-4/5),0,0},{(-1/10),(-9/50),(-21/50),0},{0,(-28/225),(-36/175),(-64/315)},{0,0,(-3/35),(-3/14)}},"iA"->2|>,
"V7_SU3_3" -> <|"CF"->(4/3),"CA"->3,"dFA"->(5/2),"NR"->3,"C"->{0,3},"b"->{(4/3),(-1/6)},"T"->{{0,(-8/3)},{(-1/3),(-5/6)}},"iA"->2|>,
"V7_SU3_6" -> <|"CF"->(2/3),"CA"->(3/5),"dFA"->(17/500),"NR"->6,"C"->{0,(3/5),(8/5)},"b"->{(2/3),(11/30),(-2/15)},"T"->{{0,(-4/3),0},{(-1/6),(-49/150),(-27/50)},{0,(-4/25),(-28/75)}},"iA"->2|>,
"V7_SU4_4" -> <|"CF"->(15/8),"CA"->4,"dFA"->(55/8),"NR"->4,"C"->{0,4},"b"->{(15/8),(-1/8)},"T"->{{0,(-15/4)},{(-1/4),(-3/2)}},"iA"->2|>,
"V7_SU4_6" -> <|"CF"->(5/4),"CA"->2,"dFA"->(5/12),"NR"->6,"C"->{0,2,3},"b"->{(5/4),(1/4),(-1/4)},"T"->{{0,(-5/2),0},{(-1/6),0,(-4/3)},{0,-1,0}},"iA"->2|>,
"V7_SU5_10" -> <|"CF"->(6/5),"CA"->(5/3),"dFA"->(19/108),"NR"->10,"C"->{0,(5/3),(8/3)},"b"->{(6/5),(11/30),(-2/15)},"T"->{{0,(-12/5),0},{(-1/10),(-7/90),(-25/18)},{0,(-4/9),(-28/45)}},"iA"->2|>,
"V7_SU5_5" -> <|"CF"->(12/5),"CA"->5,"dFA"->(31/2),"NR"->5,"C"->{0,5},"b"->{(12/5),(-1/10)},"T"->{{0,(-24/5)},{(-1/5),(-21/10)}},"iA"->2|>,
"V7_SU6_6" -> <|"CF"->(35/12),"CA"->6,"dFA"->(245/8),"NR"->6,"C"->{0,6},"b"->{(35/12),(-1/12)},"T"->{{0,(-35/6)},{(-1/6),(-8/3)}},"iA"->2|>,
"V7_Sp4_4" -> <|"CF"->(5/4),"CA"->3,"dFA"->(165/64),"NR"->4,"C"->{0,2,3},"b"->{(5/4),(1/4),(-1/4)},"T"->{{0,0,(-5/2)},{0,0,(-3/2)},{(-1/4),(-3/4),0}},"iA"->3|>,
"V7_Sp6_14" -> <|"CF"->(3/4),"CA"->1,"dFA"->(35/1024),"NR"->14,"C"->{0,(3/4),1,(3/2),(7/4)},"b"->{(3/4),(3/8),(1/4),0,(-1/8)},"T"->{{0,0,(-3/2),0,0},{0,0,(-3/16),(-15/16),0},{(-1/14),(-1/8),0,0,(-45/56)},{0,(-3/16),0,0,(-9/16)},{0,0,(-3/16),(-7/16),0}},"iA"->3|>,
"V7_Sp6_14p" -> <|"CF"->(3/4),"CA"->(4/5),"dFA"->(13/1000),"NR"->14,"C"->{0,(4/5),(9/5),(7/5)},"b"->{(3/4),(7/20),(-3/20),(1/20)},"T"->{{0,(-3/2),0,0},{(-1/14),0,0,(-36/35)},{0,0,0,(-3/5)},{0,(-6/25),(-14/25),0}},"iA"->2|>,
"V7_Sp6_6" -> <|"CF"->(7/4),"CA"->4,"dFA"->(175/24),"NR"->6,"C"->{0,3,4},"b"->{(7/4),(1/4),(-1/4)},"T"->{{0,0,(-7/2)},{0,0,-2},{(-1/6),(-4/3),0}},"iA"->3|>,
"V7_Sp8_8" -> <|"CF"->(9/4),"CA"->5,"dFA"->(1065/64),"NR"->8,"C"->{0,4,5},"b"->{(9/4),(1/4),(-1/4)},"T"->{{0,0,(-9/2)},{0,0,(-5/2)},{(-1/8),(-15/8),0}},"iA"->3|>
|>;


==> anc/numbers/deposit/P04/compare_engines.out <==
common values: 103740  groups: 95  configs: 14 (C1 C2 R0 R1 R1all R2a R2b R2c R3 R3p R4nf0 R4nf3 R5a R5b)
values only in the Wolfram output: 0
mismatches: 0
mutation (Wolfram ('E6', 'R2a', 'S4_rel2_z') perturbed): 1 mismatch (must be 1)
mutation (PARI ('E6', 'R1', 'P1m_N2_r') perturbed): 1 mismatch (must be 1)
group coverage: PARI 95, Wolfram 95, common 95, color_groups.gp 95 -> True
shared schema (95 groups x 14 configurations x quantities to RREL): first output 103740 keys, RREL 5, 8930 PARI/GP diagnostics; second output 103740 keys, RREL 5, 0 diagnostics -> True
RESULT PASS
groups compared: E6 E6_78 E7 E7_133 E8 F4 F4_52 G2 G2_14 SO10 SO10_16 SO10_45 SO11 SO11_32 SO12 SO12_32 SO13 SO14 SO5 SO6 SO7 SO7_21 SO7_8 SO8 SO9 SO9_16 SO9_36 SU2 SU2_3 SU2_4 SU2_5 SU2_6 SU2_7 SU3 SU3_10 SU3_15p SU3_6 SU4 SU4_10 SU5 SU5_10 SU5_15 SU6 SU6_15 SU6_20 SU7 SU8 Sp10 Sp12 Sp4 Sp6 Sp6_14 Sp6_14p Sp6_21 Sp8 Sp8_27 Sp8_36 V7_E6_27 V7_E6_78 V7_E7_133 V7_E7_56 V7_E8_248 V7_F4_26 V7_F4_52 V7_G2_14 V7_G2_7 V7_SO10_10 V7_SO10_16 V7_SO11_11 V7_SO12_12 V7_SO5_4 V7_SO5_5 V7_SO7_7 V7_SO7_8 V7_SO8_8 V7_SO9_16 V7_SO9_9 V7_SU2_2 V7_SU2_3 V7_SU2_4 V7_SU2_5 V7_SU2_6 V7_SU3_10 V7_SU3_3 V7_SU3_6 V7_SU4_4 V7_SU4_6 V7_SU5_10 V7_SU5_5 V7_SU6_6 V7_Sp4_4 V7_Sp6_14 V7_Sp6_14p V7_Sp6_6 V7_Sp8_8


==> anc/numbers/deposit/P04/compare_engines.py <==
#!/usr/bin/env python3
"""P-04: compare the PARI/GP and Wolfram outputs value by value (exact rationals).
A mutation run perturbs one Wolfram value and one PARI value and requires the comparison to report each.

Shared schema, checked before any value is compared: every group of color_groups.gp, times the 14 configurations
both engines compute (SHARED_CFGS), times the quantities of p04_solver.gp report() up to the relative order RREL of
that output (quantities()), each key exactly once.  An output must contain all of it, with RREL >= 5 (the default of
both producers).  The only other keys allowed are the PARI/GP diagnostics, which p04_wolfram.wl does not compute and
which therefore enter no engine comparison: the control configuration C1j2 (all quantities) and the two-loop constants
const{p,m}_wm{1,2}_{r,z} of R4nf0 and R4nf3.  An output carries either none of them or all of them.  A missing,
repeated or unexpected key makes the comparison fail."""
import re
import sys
from fractions import Fraction as Fr

D = 'PROJECT/ma_a/paper/revision/work/numbers/p04/'

SHARED_CFGS = ('C1', 'C2', 'R0', 'R1', 'R1all', 'R2a', 'R2b', 'R2c', 'R3', 'R3p', 'R4nf0', 'R4nf3', 'R5a', 'R5b')
NMAX = 6          # S_2 .. S_NMAX in both producers
RREL_MIN = 5      # relative truncation of both producers by default
R4CONST = tuple('const%s_wm%d_%s' % (s, j, t) for s in 'pm' for j in (2, 1) for t in 'rz')


def quantities(rrel):
    q = ['P1%s_N%d_%s' % (s, j, t) for s in 'pm' for j in (1, 2, 3) for t in 'rz']
    q += ['S1_w%d_%s' % (j, t) for j in (0, 1, 2) for t in 'rz']
    q += ['S%d_rel%d_%s' % (n, r, t) for n in range(2, NMAX + 1) for r in range(rrel + 1) for t in 'rz']
    return q


def load(fn, pref):
    out = {}
    dup = []
    for line in open(fn):
        if not line.startswith('TSV\t'):
            continue
        _, g, c, q, v = line.rstrip('\n').split('\t')
        if (g, c, q) in out:
            dup.append((g, c, q))
        out[(g, c, q)] = Fr(v)
    return out, dup


def schema(K, dup, groups, label):
    """problems of one output against the shared schema, its RREL, and the number of PARI/GP diagnostic keys"""
    rels = [int(m.group(1)) for (g, c, q) in K for m in [re.match(r'S\d+_rel(\d+)_[rz]$', q)] if m]
    rrel = max(rels) if rels else -1
    Q = quantities(max(rrel, 0))
    shared = {(g, c, q) for g in groups for c in SHARED_CFGS for q in Q}
    diag = {(g, 'C1j2', q) for g in groups for q in Q} | {(g, c, q) for g in groups for c in ('R4nf0', 'R4nf3') for q in R4CONST}
    keys = set(K)
    prob = []
    if dup:
        prob.append('%s: %d repeated keys, e.g. %s' % (label, len(dup), dup[0]))
    if rrel < RREL_MIN:
        prob.append('%s: relative order RREL = %d < %d' % (label, rrel, RREL_MIN))
    miss = sorted(shared - keys)
    if miss:
        prob.append('%s: %d keys of the shared schema missing, e.g. %s' % (label, len(miss), miss[0]))
    extra = keys - shared
    if extra and extra != diag:
        bad = sorted(extra - diag)
        prob.append('%s: %d keys outside the schema, e.g. %s; PARI/GP diagnostics present %d of %d'
                    % (label, len(bad), bad[0] if bad else None, len(extra & diag), len(diag)))
    return prob, rrel, len(extra & diag), len(shared)


def compare(A, B):
    common = sorted(set(A) & set(B))
    bad = [k for k in common if A[k] != B[k]]
    return common, bad


def main():
    P, dupP = load(D + (sys.argv[1] if len(sys.argv) > 1 else 'p04_pari.out'), 'pari')
    W, dupW = load(D + (sys.argv[2] if len(sys.argv) > 2 else 'p04_wolfram.tsv'), 'wl')
    gfile = sorted(set(re.findall(r'\["([^"]+)"', open(D + 'color_groups.gp').read())))
    probP, rrP, ndP, nsP = schema(P, dupP, gfile, 'first output')
    probW, rrW, ndW, nsW = schema(W, dupW, gfile, 'second output')
    common, bad = compare(P, W)
    groups = sorted({k[0] for k in common})
    cfgs = sorted({k[1] for k in common})
    onlyW = sorted(set(W) - set(P))
    print('common values: %d  groups: %d  configs: %d (%s)' % (len(common), len(groups), len(cfgs), ' '.join(cfgs)))
    print('values only in the Wolfram output: %d' % len(onlyW))
    print('mismatches: %d' % len(bad))
    for k in bad[:20]:
        print('  MISMATCH', k, P[k], W[k])
    # mutation: perturb one value on each side; the comparison must report exactly one mismatch each time
    k0 = next(k for k in common if k[1] == 'R2a' and k[2] == 'S4_rel2_z')
    W2 = dict(W); W2[k0] += Fr(1, 10**6)
    P2 = dict(P); k1 = next(k for k in common if k[1] == 'R1' and k[2] == 'P1m_N2_r'); P2[k1] += 1
    m1 = len(compare(P, W2)[1]); m2 = len(compare(P2, W)[1])
    print('mutation (Wolfram %s perturbed): %d mismatch (must be 1)' % (str(k0), m1))
    print('mutation (PARI %s perturbed): %d mismatch (must be 1)' % (str(k1), m2))
    gP, gW = sorted({k[0] for k in P}), sorted({k[0] for k in W})
    cover = gP == gW == groups == gfile
    print('group coverage: PARI %d, Wolfram %d, common %d, color_groups.gp %d -> %s' % (len(gP), len(gW), len(groups), len(gfile), cover))
    sch = not (probP or probW)
    print('shared schema (%d groups x %d configurations x quantities to RREL): first output %d keys, RREL %d, %d PARI/GP '
          'diagnostics; second output %d keys, RREL %d, %d diagnostics -> %s'
          % (len(gfile), len(SHARED_CFGS), nsP, rrP, ndP, nsW, rrW, ndW, sch))
    for p in probP + probW:
        print('  SCHEMA FAIL', p)
    ok = (not bad) and m1 == 1 and m2 == 1 and len(common) > 0 and cover and sch
    print('RESULT', 'PASS' if ok else 'FAIL')
    print('groups compared:', ' '.join(groups))
    sys.exit(0 if ok else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/P04/compare_rrel7.out <==
common values: 112670  groups: 95  configs: 15 (C1 C1j2 C2 R0 R1 R1all R2a R2b R2c R3 R3p R4nf0 R4nf3 R5a R5b)
values only in the Wolfram output: 28500
mismatches: 0
mutation (Wolfram ('E6', 'R2a', 'S4_rel2_z') perturbed): 1 mismatch (must be 1)
mutation (PARI ('E6', 'R1', 'P1m_N2_r') perturbed): 1 mismatch (must be 1)
group coverage: PARI 95, Wolfram 95, common 95, color_groups.gp 95 -> True
shared schema (95 groups x 14 configurations x quantities to RREL): first output 103740 keys, RREL 5, 8930 PARI/GP diagnostics; second output 130340 keys, RREL 7, 10830 diagnostics -> True
RESULT PASS
groups compared: E6 E6_78 E7 E7_133 E8 F4 F4_52 G2 G2_14 SO10 SO10_16 SO10_45 SO11 SO11_32 SO12 SO12_32 SO13 SO14 SO5 SO6 SO7 SO7_21 SO7_8 SO8 SO9 SO9_16 SO9_36 SU2 SU2_3 SU2_4 SU2_5 SU2_6 SU2_7 SU3 SU3_10 SU3_15p SU3_6 SU4 SU4_10 SU5 SU5_10 SU5_15 SU6 SU6_15 SU6_20 SU7 SU8 Sp10 Sp12 Sp4 Sp6 Sp6_14 Sp6_14p Sp6_21 Sp8 Sp8_27 Sp8_36 V7_E6_27 V7_E6_78 V7_E7_133 V7_E7_56 V7_E8_248 V7_F4_26 V7_F4_52 V7_G2_14 V7_G2_7 V7_SO10_10 V7_SO10_16 V7_SO11_11 V7_SO12_12 V7_SO5_4 V7_SO5_5 V7_SO7_7 V7_SO7_8 V7_SO8_8 V7_SO9_16 V7_SO9_9 V7_SU2_2 V7_SU2_3 V7_SU2_4 V7_SU2_5 V7_SU2_6 V7_SU3_10 V7_SU3_3 V7_SU3_6 V7_SU4_4 V7_SU4_6 V7_SU5_10 V7_SU5_5 V7_SU6_6 V7_Sp4_4 V7_Sp6_14 V7_Sp6_14p V7_Sp6_6 V7_Sp8_8


==> anc/numbers/deposit/P04/export_color.py <==
#!/usr/bin/env python3
"""P-04: export the color data of the partial-wave system to PARI/GP and Wolfram files.

Two independent color sources are read:
  (1) ma_a/step5_five_loop/P2/ext/color_ext.json   (57 representations, explicit GAP generators)
  (2) ma_a/step5b_blind/V7/groupdata.json          (38 representations, blind verifier V7)
V7 writes the pair operator with the opposite sign; the sign is fixed here by the paper's statement that the
singlet row of T_{r-c} is -2 C_F in the adjoint column (eq. (TrcSUN) and App. color), and checked.
Each group record: name, source, CF, CA, dFA (= d_F^{abcd} d_A^{abcd}/N_R), NR, list of channel Casimirs C_R,
Born weights b_R = C_F - C_R/2, the matrix T (row = equation channel), index of the adjoint (1-based for GP).
"""
import json
from fractions import Fraction as Fr

MA = 'PROJECT/ma_a'
OUT = MA + '/paper/revision/work/numbers/p04'


def load_ext():
    col = json.load(open(MA + '/step5_five_loop/P2/ext/color_ext.json'))
    G = []
    for name in sorted(col):
        g = col[name]
        C = [Fr(ch['C']) for ch in g['channels']]
        T = [[Fr(x) for x in row] for row in g['Tsu']]
        CF, CA = Fr(g['C_R']), Fr(g['C_A'])
        born = [Fr(x) for x in g['born']]
        iA = g['adjoint_index']
        G.append(dict(name=name, src='ext', CF=CF, CA=CA, dFA=Fr(g['dRdA_over_NR']), NR=g['N_R'], C=C, T=T, born=born, iA=iA))
    return G


def load_v7():
    js = json.load(open(MA + '/step5b_blind/V7/groupdata.json'))
    G = []
    for name in sorted(js):
        g = js[name]
        C = [Fr(c['C']) for c in g['comps']]
        T = [[-Fr(x) for x in row] for row in g['T']]
        CF, CA = Fr(g['CR']), Fr(g['CA'])
        born = [CF - c / 2 for c in C]
        G.append(dict(name='V7_' + name, src='V7', CF=CF, CA=CA, dFA=Fr(g['dRdA_NR']), NR=g['NR'], C=C, T=T, born=born, iA=g['iA']))
    return G


def check(g):
    n = len(g['C'])
    iA = g['iA']
    assert g['C'][0] == 0, g['name'] + ': singlet first'
    assert g['C'][iA] == g['CA'], g['name'] + ': adjoint channel Casimir = C_A'
    assert all(g['born'][i] == g['CF'] - g['C'][i] / 2 for i in range(n)), g['name'] + ': Born b_R = C_F - C_R/2'
    assert all(g['T'][0][j] == (-2 * g['CF'] if j == iA else 0) for j in range(n)), g['name'] + ': singlet row -2C_F at adjoint only'
    assert g['T'][iA][0] == Fr(-1, g['NR']), g['name'] + ': adjoint-to-singlet entry -1/N_R'


def gpfr(x):
    return str(x.numerator) if x.denominator == 1 else '%d/%d' % (x.numerator, x.denominator)


def wlfr(x):
    return str(x.numerator) if x.denominator == 1 else '(%d/%d)' % (x.numerator, x.denominator)


def main():
    groups = load_ext() + load_v7()
    for g in groups:
        check(g)
    # GP file: GROUPS = vector of [name, CF, CA, dFA, NR, Cvec, bornvec, Tmatrix, iA(1-based)]
    lines = ['{GROUPS = [']
    rows = []
    for g in groups:
        Cv = '[' + ','.join(gpfr(x) for x in g['C']) + ']'
        bv = '[' + ','.join(gpfr(x) for x in g['born']) + ']'
        Tm = '[' + ';'.join(','.join(gpfr(x) for x in row) for row in g['T']) + ']'
        rows.append('["%s", %s, %s, %s, %d, %s, %s, %s, %d]' % (g['name'], gpfr(g['CF']), gpfr(g['CA']), gpfr(g['dFA']), g['NR'], Cv, bv, Tm, g['iA'] + 1))
    lines.append(',\n'.join(rows))
    lines.append('];}')
    open(OUT + '/color_groups.gp', 'w').write('\n'.join(lines) + '\n')
    # Wolfram file: association name -> <|...|>
    wl = ['groups = <|']
    ents = []
    for g in groups:
        Cv = '{' + ','.join(wlfr(x) for x in g['C']) + '}'
        bv = '{' + ','.join(wlfr(x) for x in g['born']) + '}'
        Tm = '{' + ','.join('{' + ','.join(wlfr(x) for x in row) + '}' for row in g['T']) + '}'
        ents.append('"%s" -> <|"CF"->%s,"CA"->%s,"dFA"->%s,"NR"->%d,"C"->%s,"b"->%s,"T"->%s,"iA"->%d|>'
                    % (g['name'], wlfr(g['CF']), wlfr(g['CA']), wlfr(g['dFA']), g['NR'], Cv, bv, Tm, g['iA'] + 1))
    wl.append(',\n'.join(ents))
    wl.append('|>;')
    open(OUT + '/color_groups.wl', 'w').write('\n'.join(wl) + '\n')
    print('exported %d groups (%d ext, %d V7); max channels %d' % (len(groups), sum(g['src'] == 'ext' for g in groups),
                                                                   sum(g['src'] == 'V7' for g in groups), max(len(g['C']) for g in groups)))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/P04/named_groups.py <==
#!/usr/bin/env python3
"""P-04: per-group table for the groups named in the task (and all others), from p04_pari.out.
Columns: group, K, b_A, S_3..S_6 (zeta_2 units, equal in every configuration), two-loop signature difference
(N^-3, N^-2, rational N^-1, zeta2 N^-1) for R0, R1, R2a and the data, zeta2/N of P(1)+ for R0, R3p and the data,
delta S_3 of the control C1 (j = 1)."""
import sys
from fractions import Fraction as Fr
sys.argv = ['x']
src = open('PROJECT/ma_a/paper/revision/work/numbers/p04/check_claims.py').read()
exec(src.split("V = load(")[0])
V = load(D + 'p04_pari.out'); G = load_groups()
REPAIRED = ['R1', 'R1all', 'R2a', 'R2b', 'R2c', 'R3', 'R3p', 'R4nf0', 'R4nf3', 'R5a', 'R5b']
rows = ['group\tK\tb_A\tS3\tS4\tS5\tS6\tdiff_R0\tdiff_R1\tdiff_R2a\tdiff_data\tz2N_P1p_R0\tz2N_P1p_R3p\tz2N_P1p_data\tdeltaS3_C1\tS3..S6_unchanged_in_all_repairs']
order = ['SU2', 'SU3', 'SU4', 'SU5', 'SO5', 'SO7', 'Sp4', 'G2'] + sorted(g for g in G if g not in ('SU2', 'SU3', 'SU4', 'SU5', 'SO5', 'SO7', 'Sp4', 'G2'))
cf = lambda x: str(x)
for g in order:
    i = G[g]; CF, CA = i['CF'], i['CA']; K = CF * (CA - 2 * CF)
    R = lambda c, q: V[(g, c)][q]
    diff = lambda c: '(' + ', '.join(cf(R(c, 'P1m_N%d_%s' % (j, e)) - R(c, 'P1p_N%d_%s' % (j, e))) for j, e in ((3, 'r'), (2, 'r'), (1, 'r'), (1, 'z'))) + ')'
    d0 = data_poles(CF, CA, 0)
    dd = '(' + ', '.join(cf(d0[('P1m', j)][k] - d0[('P1p', j)][k]) for j, k in ((3, 0), (2, 0), (1, 0), (1, 1))) + ')'
    unchanged = all(R(c, 'S%d_rel2_z' % n) == R('R0', 'S%d_rel2_z' % n) for c in REPAIRED for n in range(3, 7))
    rows.append('\t'.join([g, cf(K), cf(CF - CA / 2)] + [cf(R('R0', 'S%d_rel2_z' % n)) for n in range(3, 7)] +
                          [diff('R0'), diff('R1'), diff('R2a'), dd, cf(R('R0', 'P1p_N1_z')), cf(R('R3p', 'P1p_N1_z')), cf(d0[('P1p', 1)][1]),
                           cf(R('C1', 'S3_rel2_z') - R('R0', 'S3_rel2_z')), 'yes' if unchanged else 'NO']))
open(D + 'p04_groups.tsv', 'w').write('\n'.join(rows) + '\n')
print('\n'.join(rows[:9]))


==> anc/numbers/deposit/P04/p04_claims.tsv <==
id	draft location	statement	status	scope	evidence
C01	l. 976-978	at two loops the zeta_2/N coefficients come from the omega^0 part of the signature-changing term acting on the adjoint Born term 2ab_A/omega	confirmed (algebra)	general color	psi^+ = -pi^2 w/2 gives 24 z2 CF b_A = -12 z2 K; the -pi^2 w/6 part of psi^- gives 8 z2 CF b_A = -4 z2 K; p04_general.gp (a), p04_general.wl (a)
C02	l. 979-980	equations -12 z2 K/N in P(1)+; data -8 z2 CF^2/N	confirmed	general color (equations symbolic; data from x01_coeffs.txt and by hand from MVV (4.6): the CA CF zeta_2 cancels between the p_qq(x) and p_qq(-x) brackets)	T1, T2 in 95 sets; p04_general (a)
C03	l. 980-982	P(1)- - P(1)+ = 8K(N^-3 + z2/N) from the equations; data 8K(N^-3 - N^-2 + (2 - z2)N^-1)	confirmed	general color	T1, T2; data difference also by hand from MVV (4.7) with p_qq(-x) -> 1, H(-1,0) -> 0, H(0,0) -> ln^2 x/2
C04	l. 982-983	N^-3 reproduced, zeta_2/N opposite sign, N^-2 and rational 16K/N missing	confirmed	general color	T1, T2
C05	l. 983-984	adjoint projection of the one-gluon emission kernel a b_A[2/N - 2 + (2 - 4 z2)N]	Mellin algebra confirmed; the identification as the adjoint projection of the kernel is not tested here	-	p04_general.gp (e) 60 digits; p04_general.wl (e) closed form: M[2p_qq] = -4S1(N-1) - 2/N - 2/(N+1)
C06	l. 984-986	its regular part b_A[-2 + (2 - 4 z2)N], added in both signatures, accounts for the N^-2 term, the zeta_2/N term and 8K/N of the rational term of the signature difference	confirmed	general color; 57 representations numerically	R1 difference 8K(N^-3 - N^-2 + (1 - z2)N^-1); P(1)+ unchanged; zeta_2/N of P(1)- becomes -20K; T3; also with the regular part in every channel (R1all)
C07	l. 986-987	it leaves a rational term 8K/N, odd under signature, with no known source	confirmed (remainder data - model = (0, 0, 8K, 0) in the signature difference)	general color	T3
C08	l. 987-988	together with a rational term that removes this remainder, the regular part leaves S_3 and S_4 unchanged	confirmed in general color; holds for S_3..S_6 in all 57 representations, both engines; any placement of the rational term (F_1^-, F_1^+, split)	general color (counting argument; generic three-channel symbolic check with 48 correction symbols; 57 representations, 37 also with independent color data)	T4, T5; p04_general (b); compare_engines.out; RREL 5 and 7
C09	CLAUDE.md sect. 2; S10-01	a two-loop constant in the singlet Born term absorbs the P(1)+ mismatch and leaves S_3, S_4 unchanged	confirmed: constant 4 z2 CF(3CA - 8CF) (without singlet one-loop regular terms) or 4 z2 CF(3CA - 4CF) (with them); S_3..S_6 unchanged	general color; 57 representations	T5, T6, T7; p04_general (a)
C10	S10-01	a constant source shifts only S_2	confirmed for the S_n; S itself changes first at a^4 w^-2 (N^4LL) through F_A^-, so "S = -X identically" (triage T08) holds only up to that feedback	57 representations; generic	T8
C11	S10-01	a correction of relative order omega to the adjoint Born term changes S by a^m w^(5-2m)	confirmed: first change at relative order 3 for m = 2..6, nonzero whenever b_A != 0 (b_A = K = 0 in G2 with the 7)	57 representations; generic	T9; p04_general (b) N3LL dependence 9 and 12 symbols at a^3, a^4
C12	S10-01	a Born-level adjoint wave gives only the boundary term S_2 = 12 z2 K	confirmed	general color	p04_general.gp (d)
C13	l. 632-634 (control)	a constant order-a source j in F_1^+ shifts S_3	confirmed: delta S_3 = 24 z2 j [Trc Trc]_11 = 48 z2 j CF/N_R, linear in j	generic T; 57 representations	T10; p04_general (c)
C14	full two-loop matching (STEP4, astra fit 2)	regular terms in adjoint and singlet Born waves plus two-loop singlet constants reproduce every two-loop pole of both signatures and leave S_3, S_4 unchanged	confirmed; constants derived here equal -2CF beta0/w^2 + (302/9 CF CA - 44/9 CF nf - 13 CF^2 + 4 z2 CF(3CA - 4CF))/w, plus 8K/w in the negative signature; S_1 = 4 CF z2, S_2 = -8 CF^2 z2 (data values)	57 representations, nf = 0 and 3	T7; p04_solver.gp cfgR4


==> anc/numbers/deposit/P04/p04_general.gp <==
\\ P-04, general color (PARI/GP).  Same recursion as p04_solver.gp, with symbolic color data.
\\ (a) Two loops in general color: channels (1, A), b_1 = CF, b_A = CF - CA/2, C_A = CA, singlet row (0, -2CF),
\\     adjoint row (tA1, tAA) symbolic.  The two-loop poles of F_1^{+-} with and without the repairs, as polynomials.
\\ (b) Generic three-channel system: every entry of T, the Casimirs c2, c3, the Born weights b1, b2, b3 symbolic, and
\\     generic corrections of relative order w and w^2 to the Born waves (rational and pi^2 parts, every channel, both
\\     signatures) and generic two-loop sources of relative order w and w^2 in every channel.  S_3, S_4 (zeta_2
\\     coefficients at a^n w^(4-2n)) must not depend on any correction symbol; the LL and NLL poles of S must vanish.
\\ (c) The constant order-a source j in F_1^+ (control): delta S_3 against 24 zeta_2 j (T^2)_{11}.
\\ (d) The Born-level adjoint wave in eq. (S): S = 12 zeta_2 K a^2 and nothing else.
\\ (e) Mellin transform of 2 p_qq(x) = 2[2/(1-x)_+ - 1 - x] near N = 0 (numerical, 60 digits).
\\ Run: gp -q p04_general.gp </dev/null > p04_general_pari.out
default(parisizemax, 4*10^9);
default(realprecision, 60);
w; CF; CA; tA1; tAA; jj;
NFAIL = 0;
chk(c, msg) = if(c, print("ok   ", msg), NFAIL++; print("FAIL ", msg));
zadd(A,B) = [A[1]+B[1], A[2]+B[2]];
zmul(A,B) = [A[1]*B[1], A[1]*B[2]+A[2]*B[1]];
zsc(c,A) = [c*A[1], c*A[2]];
zder(A) = [deriv(A[1],w), deriv(A[2],w)];
zdivw(A) = [A[1]/w, A[2]/w];
zmulw(A) = [A[1]*w, A[2]*w];
PHI = [[0, -w/4], [1/w, -w/12]];
PSI = [[0, -w/2], [2/w, -w/6]];
co(A, j) = [polcoef(A[1], j, w), polcoef(A[2], j, w)];

klsolveS(Cv, bv, T, E1, E2, NMAX, RR) =
{
  my(nch, f, prev, rhs, src);
  nch = #Cv;
  f = vector(2, t, vector(nch, r, vector(NMAX)));
  for(t=1, 2, for(r=1, nch, f[t][r][1] = [2*bv[r]/w + E1[t][r][1] + O(w^RR), E1[t][r][2] + O(w^RR)]));
  for(n=2, NMAX, for(t=1, 2, for(r=1, nch,
    prev = f[t][r][n-1];
    rhs = zsc(2*Cv[r], zadd(zder(prev), zmul(PHI[t], prev)));
    for(k=1, n-1, rhs = zadd(rhs, zmul(f[t][r][k], f[t][r][n-k])));
    src = [0,0];
    for(q=1, nch, if(T[r,q], src = zadd(src, zsc(T[r,q], f[3-t][q][n-1]))));
    rhs = zadd(rhs, zsc(2, zmul(PSI[t], src)));
    f[t][r][n] = zdivw(rhs);
    if(n==2, f[t][r][2] = zadd(f[t][r][2], E2[t][r])))));
  f
}
Sser(P, n) = { my(s = [0,0]); for(k=1, n-1, s = zadd(s, zmul(P[k], P[n-k]))); zadd(s, zsc(-1, zmulw(P[n]))) };
zeroE(nch) = vector(2, t, vector(nch, r, [0,0]));

\\ ---------------------------------------------------------------- (a) two loops, general color
{
my(Cv = [0, CA], bv = [CF, CF - CA/2], T = [0, -2*CF; tA1, tAA], K = CF*(CA - 2*CF), bA = CF - CA/2, E1, E2, f, p, m, rz);
rz = (12*CF*CA - 32*CF^2)/6;
print("== (a) two loops in general color (singlet row (0, -2CF), b_A = CF - CA/2; adjoint row symbolic)");
\\ R0
E1 = zeroE(2); E2 = zeroE(2);
f = klsolveS(Cv, bv, T, E1, E2, 2, 4);
p = vector(3, j, co(f[1][1][2], -j)); m = vector(3, j, co(f[2][1][2], -j));
print("R0  P1+ poles [N^-1, N^-2, N^-3] as [rational, pi^2]: ", p);
print("R0  P1- poles: ", m);
chk(6*p[1][2] == -12*K && 6*m[1][2] == -4*K, "R0: zeta2/N of P(1)+ = -12K, of P(1)- = -4K");
chk(m[3][1] - p[3][1] == 8*K && m[2][1] - p[2][1] == 0 && m[1][1] - p[1][1] == 0 && 6*(m[1][2] - p[1][2]) == 8*K,
    "R0: P(1)- - P(1)+ = 8K(N^-3 + z2 N^-1), no N^-2, no rational N^-1");
chk(p[3][1] == 4*CF^2 && p[2] == [0,0] && p[1][1] == 0, "R0: P(1)+ = 4CF^2/N^3 - 12 K z2/N (no N^-2, no rational N^-1)");
chk(6*co(Sser(f[1][1], 2), 0)[2] == 12*K && co(Sser(f[1][1], 2), 0)[1] == 0, "R0: own S_2 = 12 K z2 (rational part 0)");
\\ R1: regular part in both signatures
E1 = zeroE(2); for(t=1, 2, E1[t][2] = [bA*(-2 + 2*w), -2/3*bA*w]);
f = klsolveS(Cv, bv, T, E1, E2, 2, 4);
p = vector(3, j, co(f[1][1][2], -j)); m = vector(3, j, co(f[2][1][2], -j));
print("R1  P1+ poles: ", p); print("R1  P1- poles: ", m);
chk(p == [[0, -2*K], [0, 0], [4*CF^2, 0]], "R1: P(1)+ poles unchanged");
chk(m[3][1] - p[3][1] == 8*K && m[2][1] - p[2][1] == -8*K && m[1][1] - p[1][1] == 8*K && 6*(m[1][2] - p[1][2]) == -8*K,
    "R1: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (1 - z2)N^-1): remainder 8K/N of the data 16K/N");
chk(6*m[1][2] == -20*K, "R1: zeta2/N of P(1)- = -20K");
\\ R2a: + 8K/w in F_1^-(2)
E2 = zeroE(2); E2[2][1] = [8*K/w, 0];
f = klsolveS(Cv, bv, T, E1, E2, 2, 4);
p = vector(3, j, co(f[1][1][2], -j)); m = vector(3, j, co(f[2][1][2], -j));
chk(m[3][1] - p[3][1] == 8*K && m[2][1] - p[2][1] == -8*K && m[1][1] - p[1][1] == 16*K && 6*(m[1][2] - p[1][2]) == -8*K,
    "R2a: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (2 - z2)N^-1) = MVV (4.7) at x^0");
\\ R3: + zeta_2 constant in both signatures
for(t=1, 2, E2[t][1] = zadd(E2[t][1], [0, rz/w]));
f = klsolveS(Cv, bv, T, E1, E2, 2, 4);
p = vector(3, j, co(f[1][1][2], -j)); m = vector(3, j, co(f[2][1][2], -j));
chk(6*p[1][2] == -8*CF^2 && 6*m[1][2] == -8*CF^2 - 8*K, "R3: zeta2/N of P(1)+ = -8CF^2, of P(1)- = -8CF^2 - 8K = -8CF CA + 8 CF^2 (data)");
}

\\ ---------------------------------------------------------------- (b) generic three-channel system
{
my(m = 3, Cv, bv, T, E1b, E2b, E1g, E2g, f0, fg, s0, sg, syms = List(), v, S0 = vector(4), Sg = vector(4), dep, allok = 1, llok = 1, cnt);
print("== (b) generic three-channel system, generic corrections of relative order w, w^2");
Cv = [0, eval("c2"), eval("c3")];
bv = vector(m, r, eval(Str("b", r)));
T = matrix(m, m, r, q, eval(Str("t", r, q)));
E1b = zeroE(m); E2b = zeroE(m); E1g = zeroE(m); E2g = zeroE(m);
for(t=1, 2, for(r=1, m,
  my(s = Str(if(t==1,"p","m"), r), al, be, ga, de, u, vv, mu, nu);
  al = eval(Str("al", s)); be = eval(Str("be", s)); ga = eval(Str("ga", s)); de = eval(Str("de", s));
  u = eval(Str("u", s)); vv = eval(Str("v", s)); mu = eval(Str("mu", s)); nu = eval(Str("nu", s));
  listput(syms, al); listput(syms, be); listput(syms, ga); listput(syms, de);
  listput(syms, u); listput(syms, vv); listput(syms, mu); listput(syms, nu);
  E1g[t][r] = [al + be*w, ga + de*w];
  E2g[t][r] = [u/w^2 + vv/w, mu/w^2 + nu/w]));
f0 = klsolveS(Cv, bv, T, E1b, E2b, 4, 3);
fg = klsolveS(Cv, bv, T, E1g, E2g, 4, 3);
for(n=3, 4,
  s0 = Sser(f0[1][1], n); sg = Sser(fg[1][1], n);
  S0[n] = 6*co(s0, 4-2*n)[2]; Sg[n] = 6*co(sg, 4-2*n)[2];
  chk(S0[n] == Sg[n], Str("generic: S_", n, " (zeta2, a^n w^(4-2n)) independent of all ", #syms, " correction symbols"));
  for(rel=0, 1, my(c0 = co(sg, 2-2*n+rel)); if(c0 != [0,0], llok = 0));
  cnt = 0; for(i=1, #syms, if(poldegree(6*co(sg, 5-2*n)[2] - 6*co(s0, 5-2*n)[2], syms[i]) > 0, cnt++));
  print("  S_", n, " at a^n w^(5-2n) (N3LL, zeta2) depends on ", cnt, " of the ", #syms, " correction symbols"));
chk(llok, "generic: LL and NLL coefficients of S vanish at a^3, a^4 with all corrections (rational and zeta2)");
print("  S_3 generic (baseline) = ", S0[3]);
\\ (c) control: constant order-a source j in F_1^+
E1g = zeroE(m); E1g[1][1] = [jj/w, 0];
fg = klsolveS(Cv, bv, T, E1g, E2b, 3, 3);
dep = 6*co(Sser(fg[1][1], 3), -2)[2] - S0[3];
print("== (c) constant order-a source j in F_1^+: delta S_3 = ", dep);
chk(dep == 24*jj*sum(q=1, m, T[1,q]*T[q,1]), "control: delta S_3 = 24 zeta2 j (T^2)_{11} (T_{11} generic)");
}

\\ ---------------------------------------------------------------- (d) Born-level adjoint wave in eq. (S)
{
my(K = CF*(CA - 2*CF), bA = CF - CA/2, S);
\\ S = -4 a CF pi tan(pi w/2) F_A^- with F_A^- -> 2 a bA / w ; pi tan(pi w/2) = pi^2 w/2 + O(pi^4)
S = -4*CF*(w/2)*(2*bA/w);          \\ coefficient of a^2 pi^2
print("== (d) Born-level adjoint wave: S = a^2 pi^2 (", S, ") -> zeta2 coefficient ", 6*S);
chk(6*S == 12*K, "Born-level F_A^- gives S = 12 zeta2 K a^2 w^0 only (the boundary term S_2)");
}

\\ ---------------------------------------------------------------- (e) Mellin transform of 2 p_qq near N = 0
{
my(N = x + O(x^4), S1m, M, ref, d);
\\ M[2p_qq](N) = 2 * int x^(N-1) [2/(1-x)_+ - 1 - x] = -4 S1(N-1) - 2/N - 2/(N+1),  S1(N-1) = psi(N+1) + Euler - 1/N
S1m = deriv(lngamma(1 + N), x) + Euler - 1/x;
M = -4*S1m - 2/x - 2/(1 + N);
ref = 2/x - 2 + (2 - 4*zeta(2))*x + O(x^2);
d = M - ref;
print("== (e) M[2p_qq](N) = ", M);
chk(abs(polcoef(d, -1)) < 1e-55 && abs(polcoef(d, 0)) < 1e-55 && abs(polcoef(d, 1)) < 1e-55,
    "M[2p_qq](N) = 2/N - 2 + (2 - 4 z2) N + O(N^2) (60 digits)");
}
print("DONE NFAIL=", NFAIL);
\q


==> anc/numbers/deposit/P04/p04_general.wl <==
(* P-04, general color, second engine (Wolfram), written independently of p04_general.gp.
   Exact phases (tan, cot) expanded by Series, pi kept as the symbol pp.  zeta_2 coefficient = 6 x coefficient of pp^2.
   (a) two loops in general color with channels (1, A): b = (CF, CF - CA/2), C = (0, CA), singlet row (0, -2CF),
       adjoint row (tA1, tAA) symbolic;
   (b) generic three-channel system with generic corrections of relative order w and w^2 (48 symbols);
   (c) control: constant order-a source j in F_1^+;
   (e) Mellin transform of 2 p_qq with the plus prescription, expanded at N = 0.
   Run: wolfram -script p04_general.wl > p04_general_wolfram.out *)
$AllowInternet = False;
nfail = 0;
ok[c_, msg_] := If[TrueQ[c], Print["ok   ", msg], nfail++; Print["FAIL ", msg]];
phase[1] = -(pp/2) Tan[pp w/2]; phase[2] = (pp/2) Cot[pp w/2];
sgn[1] = -pp Tan[pp w/2]; sgn[2] = pp Cot[pp w/2];
tr[expr_, j_] := Normal[Series[expr, {w, 0, j}]];

(* waves: order a^n kept through w^(1 - 2n + rr) *)
solveG[cc_, bb_, tt_, e1_, e2_, nmax_, rr_] := Module[{nch = Length[cc], f, rhs},
  Do[f[t, r, 1] = Expand[tr[2 bb[[r]]/w + e1[t, r], rr - 1]], {t, 2}, {r, nch}];
  Do[Do[
     rhs = 2 cc[[r]] (D[f[t, r, n - 1], w] + phase[t] f[t, r, n - 1]) +
       Sum[f[t, r, k] f[t, r, n - k], {k, 1, n - 1}] + 2 sgn[t] Sum[tt[[r, q]] f[3 - t, q, n - 1], {q, nch}];
     f[t, r, n] = Expand[tr[rhs/w, 1 - 2 n + rr] + If[n == 2, e2[t, r], 0]], {t, 2}, {r, nch}], {n, 2, nmax}];
  Table[f[t, r, n], {t, 2}, {r, nch}, {n, nmax}]];
coef[expr_, j_] := Module[{c = Expand[SeriesCoefficient[expr, {w, 0, j}]]}, {Coefficient[c, pp, 0], 6 Coefficient[c, pp, 2]}];
sPart[P_, n_] := Expand[Sum[P[[k]] P[[n - k]], {k, 1, n - 1}] - w P[[n]]];

(* ---------------- (a) *)
Print["== (a) two loops, general color"];
K = CF (CA - 2 CF); bA = CF - CA/2;
cc = {0, CA}; bb = {CF, bA}; tt = {{0, -2 CF}, {tA1, tAA}};
poles[f_] := Table[Simplify[coef[f[[t, 1, 2]], -j]], {t, 2}, {j, 3}];   (* {rational, zeta2} at N^-1, N^-2, N^-3 *)
z1[_, _] = 0;
f = solveG[cc, bb, tt, z1, z1, 2, 4]; pl = poles[f];
Print["R0 P1+ ", pl[[1]], "   P1- ", pl[[2]]];
ok[Simplify[pl[[1, 1, 2]] + 12 K] == 0 && Simplify[pl[[2, 1, 2]] + 4 K] == 0, "R0: zeta2/N of P(1)+ = -12K, of P(1)- = -4K"];
ok[Simplify[pl[[2, 3, 1]] - pl[[1, 3, 1]] - 8 K] == 0 && pl[[2, 2]] - pl[[1, 2]] === {0, 0} && pl[[2, 1, 1]] - pl[[1, 1, 1]] === 0 &&
   Simplify[pl[[2, 1, 2]] - pl[[1, 1, 2]] - 8 K] == 0, "R0: P(1)- - P(1)+ = 8K(N^-3 + z2/N)"];
ok[Simplify[coef[sPart[f[[1, 1]], 2], 0] - {0, 12 K}] === {0, 0}, "R0: own S_2 = 12 K z2"];
e1r[_, _] = 0; Do[e1r[t, 2] = bA (-2 + (2 - 4 pp^2/6) w), {t, 2}];
f = solveG[cc, bb, tt, e1r, z1, 2, 4]; pl1 = poles[f];
ok[Simplify[pl1[[1]] - pl[[1]]] === {{0, 0}, {0, 0}, {0, 0}}, "R1: P(1)+ poles unchanged"];
ok[Simplify[pl1[[2]] - pl1[[1]] - {{8 K, -8 K}, {-8 K, 0}, {8 K, 0}}] === {{0, 0}, {0, 0}, {0, 0}},
   "R1: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (1 - z2)/N)"];
e2o[_, _] = 0; e2o[2, 1] = 8 K/w;
f = solveG[cc, bb, tt, e1r, e2o, 2, 4]; pl2 = poles[f];
ok[Simplify[pl2[[2]] - pl2[[1]] - {{16 K, -8 K}, {-8 K, 0}, {8 K, 0}}] === {{0, 0}, {0, 0}, {0, 0}},
   "R2a: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (2 - z2)/N), MVV (4.7) at x^0"];
e2z[_, _] = 0; e2z[1, 1] = (12 CF CA - 32 CF^2) (pp^2/6)/w;
f = solveG[cc, bb, tt, z1, e2z, 2, 4]; pl3 = poles[f];
ok[Simplify[pl3[[1, 1, 2]] + 8 CF^2] == 0, "R3p: two-loop zeta2 constant (12 CF CA - 32 CF^2) z2 in the singlet Born term gives zeta2/N of P(1)+ = -8 CF^2"];

(* ---------------- (b) generic three-channel system *)
Print["== (b) generic three-channel system"];
m = 3; cg = {0, c2, c3}; bg = {b1, b2, b3}; tg = Array[tm, {m, m}];
syms = {};
e1g[_, _] = 0; e2g[_, _] = 0;
Do[With[{al = al[s, r], be = be[s, r], ga = ga[s, r], de = de[s, r], u = u[s, r], v = v[s, r], mu = mu[s, r], nu = nu[s, r]},
   syms = Join[syms, {al, be, ga, de, u, v, mu, nu}];
   e1g[s, r] = al + be w + (ga + de w) pp^2;
   e2g[s, r] = u/w^2 + v/w + (mu/w^2 + nu/w) pp^2], {s, 2}, {r, m}];
tim = AbsoluteTiming[
   f0 = solveG[cg, bg, tg, z1, z1, 4, 3];
   fg = solveG[cg, bg, tg, e1g, e2g, 4, 3];][[1]];
Print["  solved in ", Round[tim], " s"];
Do[With[{s0 = sPart[f0[[1, 1]], n], sg = sPart[fg[[1, 1]], n]},
   ok[Expand[coef[sg, 4 - 2 n][[2]] - coef[s0, 4 - 2 n][[2]]] === 0,
    "generic: S_" <> ToString[n] <> " independent of all " <> ToString[Length[syms]] <> " correction symbols"];
   ok[AllTrue[Flatten[{coef[sg, 2 - 2 n], coef[sg, 3 - 2 n]}], Expand[#] === 0 &],
    "generic: LL and NLL coefficients of S vanish at a^" <> ToString[n]];
   Print["  N3LL zeta2 coefficient at a^", n, " depends on ",
    Count[syms, x_ /; ! FreeQ[Expand[coef[sg, 5 - 2 n][[2]] - coef[s0, 5 - 2 n][[2]]], x]], " correction symbols"]], {n, 3, 4}];
S3gen = Expand[coef[sPart[f0[[1, 1]], 3], -2][[2]]];
(* ---------------- (c) *)
e1j[_, _] = 0; e1j[1, 1] = jj/w;
fj = solveG[cg, bg, tg, e1j, z1, 3, 3];
dS3 = Expand[coef[sPart[fj[[1, 1]], 3], -2][[2]] - S3gen];
Print["== (c) delta S_3 = ", dS3];
ok[Expand[dS3 - 24 jj Sum[tg[[1, q]] tg[[q, 1]], {q, m}]] === 0, "control: delta S_3 = 24 zeta2 j (T^2)_{11}"];
(* ---------------- (e) *)
Print["== (e) Mellin transform of 2 p_qq"];
mel = 2 Integrate[2 (x^(nn - 1) - 1)/(1 - x) - x^(nn - 1) (1 + x), {x, 0, 1}, Assumptions -> nn > 0];
ser = Normal[Series[mel, {nn, 0, 1}]];
Print["  M[2p_qq] = ", mel, "  ->  ", ser];
ok[Simplify[ser - (2/nn - 2 + (2 - 4 Pi^2/6) nn)] === 0, "M[2p_qq](N) = 2/N - 2 + (2 - 4 z2) N + O(N^2)"];
Print["DONE NFAIL=", nfail];


==> anc/numbers/deposit/P04/p04_general_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
== (a) two loops in general color (singlet row (0, -2CF), b_A = CF - CA/2; adjoint row symbolic)
R0  P1+ poles [N^-1, N^-2, N^-3] as [rational, pi^2]: [[0, 4*CF^2 - 2*CA*CF], [0, 0], [4*CF^2, 0]]
R0  P1- poles: [[0, 4/3*CF^2 - 2/3*CA*CF], [0, 0], [-12*CF^2 + 8*CA*CF, 0]]
ok   R0: zeta2/N of P(1)+ = -12K, of P(1)- = -4K
ok   R0: P(1)- - P(1)+ = 8K(N^-3 + z2 N^-1), no N^-2, no rational N^-1
ok   R0: P(1)+ = 4CF^2/N^3 - 12 K z2/N (no N^-2, no rational N^-1)
ok   R0: own S_2 = 12 K z2 (rational part 0)
R1  P1+ poles: [[0, 4*CF^2 - 2*CA*CF], [0, 0], [4*CF^2, 0]]
R1  P1- poles: [[-16*CF^2 + 8*CA*CF, 20/3*CF^2 - 10/3*CA*CF], [16*CF^2 - 8*CA*CF, 0], [-12*CF^2 + 8*CA*CF, 0]]
ok   R1: P(1)+ poles unchanged
ok   R1: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (1 - z2)N^-1): remainder 8K/N of the data 16K/N
ok   R1: zeta2/N of P(1)- = -20K
ok   R2a: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (2 - z2)N^-1) = MVV (4.7) at x^0
ok   R3: zeta2/N of P(1)+ = -8CF^2, of P(1)- = -8CF^2 - 8K = -8CF CA + 8 CF^2 (data)
== (b) generic three-channel system, generic corrections of relative order w, w^2
ok   generic: S_3 (zeta2, a^n w^(4-2n)) independent of all 48 correction symbols
  S_3 at a^n w^(5-2n) (N3LL, zeta2) depends on 9 of the 48 correction symbols
ok   generic: S_4 (zeta2, a^n w^(4-2n)) independent of all 48 correction symbols
  S_4 at a^n w^(5-2n) (N3LL, zeta2) depends on 12 of the 48 correction symbols
ok   generic: LL and NLL coefficients of S vanish at a^3, a^4 with all corrections (rational and zeta2)
  S_3 generic (baseline) = 24*t11*b1^2 + (48*t11^2 + (48*t12*t21 + 48*t13*t31))*b1 + (24*t12*b2^2 + (48*t12*t11 + (48*t22*t12 + 48*t13*t32))*b2 + (24*t13*b3^2 + (48*t13*t11 + (48*t23*t12 + 48*t33*t13))*b3))
== (c) constant order-a source j in F_1^+: delta S_3 = (24*t11^2 + (24*t12*t21 + 24*t13*t31))*jj
ok   control: delta S_3 = 24 zeta2 j (T^2)_{11} (T_{11} generic)
== (d) Born-level adjoint wave: S = a^2 pi^2 ((-4*CF^2 + 2*CA*CF)) -> zeta2 coefficient (-24*CF^2 + 12*CA*CF)
ok   Born-level F_A^- gives S = 12 zeta2 K a^2 w^0 only (the boundary term S_2)
== (e) M[2p_qq](N) = 2*x^-1 - 2.00000000000000000000000000000000000000000000000000000000000 - 4.57973626739290574588966066658410075687579960482719375094223*x + 2.80822761263837714159895264604579996305994516936199552716909*x^2 + O(x^3)
ok   M[2p_qq](N) = 2/N - 2 + (2 - 4 z2) N + O(N^2) (60 digits)
DONE NFAIL=0


==> anc/numbers/deposit/P04/p04_general_wolfram.out <==
== (a) two loops, general color
R0 P1+ {{0, -12*(CA - 2*CF)*CF}, {0, 0}, {4*CF^2, 0}}   P1- {{0, -4*(CA - 2*CF)*CF}, {0, 0}, {4*(2*CA - 3*CF)*CF, 0}}
ok   R0: zeta2/N of P(1)+ = -12K, of P(1)- = -4K
ok   R0: P(1)- - P(1)+ = 8K(N^-3 + z2/N)
ok   R0: own S_2 = 12 K z2
ok   R1: P(1)+ poles unchanged
ok   R1: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (1 - z2)/N)
ok   R2a: P(1)- - P(1)+ = 8K(N^-3 - N^-2 + (2 - z2)/N), MVV (4.7) at x^0
ok   R3p: two-loop zeta2 constant (12 CF CA - 32 CF^2) z2 in the singlet Born term gives zeta2/N of P(1)+ = -8 CF^2
== (b) generic three-channel system
  solved in 46 s
ok   generic: S_3 independent of all 48 correction symbols
ok   generic: LL and NLL coefficients of S vanish at a^3
  N3LL zeta2 coefficient at a^3 depends on 9 correction symbols
ok   generic: S_4 independent of all 48 correction symbols
ok   generic: LL and NLL coefficients of S vanish at a^4
  N3LL zeta2 coefficient at a^4 depends on 12 correction symbols
== (c) delta S_3 = 24*jj*tm[1, 1]^2 + 24*jj*tm[1, 2]*tm[2, 1] + 24*jj*tm[1, 3]*tm[3, 1]
ok   control: delta S_3 = 24 zeta2 j (T^2)_{11}
== (e) Mellin transform of 2 p_qq
  M[2p_qq] = 2*(-((1 + 2*nn)/(nn + nn^2)) - 2*(EulerGamma + PolyGamma[0, nn]))  ->  -2 + 2/nn - (2*nn*(-3 + Pi^2))/3
ok   M[2p_qq](N) = 2/N - 2 + (2 - 4 z2) N + O(N^2)
DONE NFAIL=0


==> anc/numbers/deposit/P04/p04_groups.tsv <==
group	K	b_A	S3	S4	S5	S6	diff_R0	diff_R1	diff_R2a	diff_data	z2N_P1p_R0	z2N_P1p_R3p	z2N_P1p_data	deltaS3_C1	S3..S6_unchanged_in_all_repairs
SU2	3/8	-1/4	99/4	-729/4	50427/16	-1237347/16	(3, 0, 0, 3)	(3, -3, 3, -3)	(3, -3, 6, -3)	(3, -3, 6, -3)	-9/2	-9/2	-9/2	18	yes
SU3	4/9	-1/6	112/3	-5632/27	305008/81	-16283776/243	(32/9, 0, 0, 32/9)	(32/9, -32/9, 32/9, -32/9)	(32/9, -32/9, 64/9, -32/9)	(32/9, -32/9, 64/9, -32/9)	-16/3	-128/9	-128/9	64/3	yes
SU4	15/32	-1/8	1575/32	-13905/64	1282455/512	182854845/1024	(15/4, 0, 0, 15/4)	(15/4, -15/4, 15/4, -15/4)	(15/4, -15/4, 15/2, -15/4)	(15/4, -15/4, 15/2, -15/4)	-45/8	-225/8	-225/8	45/2	yes
SU5	12/25	-1/10	7632/125	-27648/125	-3438864/3125	13839228288/15625	(96/25, 0, 0, 96/25)	(96/25, -96/25, 96/25, -96/25)	(96/25, -96/25, 192/25, -96/25)	(96/25, -96/25, 192/25, -96/25)	-144/25	-1152/25	-1152/25	576/25	yes
SO5	-1/2	1/4	-9	222	-18051/4	271713/2	(-4, 0, 0, -4)	(-4, 4, -4, 4)	(-4, 4, -8, 4)	(-4, 4, -8, 4)	6	-8	-8	48/5	yes
SO7	-3/4	1/4	-63/2	810	-195489/8	1060947	(-6, 0, 0, -6)	(-6, 6, -6, 6)	(-6, 6, -12, 6)	(-6, 6, -12, 6)	9	-18	-18	72/7	yes
Sp4	5/8	-1/4	225/4	-2865/4	304485/16	-11394255/16	(5, 0, 0, 5)	(5, -5, 5, -5)	(5, -5, 10, -5)	(5, -5, 10, -5)	-15/2	-25/2	-25/2	15	yes
G2	0	0	0	96	-2432	83168	(0, 0, 0, 0)	(0, 0, 0, 0)	(0, 0, 0, 0)	(0, 0, 0, 0)	0	-8	-8	48/7	yes
E6	-104/81	4/9	-1664/81	517088/2187	-95498624/19683	27873169376/177147	(-832/81, 0, 0, -832/81)	(-832/81, 832/81, -832/81, 832/81)	(-832/81, 832/81, -1664/81, 832/81)	(-832/81, 832/81, -1664/81, 832/81)	416/27	-1352/81	-1352/81	208/81	yes
E6_78	-1/4	1/4	3/2	-33/8	87/4	-18141/128	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	4/13	yes
E7	-133/128	7/16	-1197/256	8151/1024	3110091/16384	-565320243/65536	(-133/16, 0, 0, -133/16)	(-133/16, 133/16, -133/16, 133/16)	(-133/16, 133/16, -133/8, 133/16)	(-133/16, 133/16, -133/8, 133/16)	399/32	-361/32	-361/32	57/56	yes
E7_133	-1/4	1/4	3/2	-44/9	229/8	-37319/162	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	24/133	yes
E8	-1/4	1/4	3/2	-27/5	1329/40	-144477/500	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	3/31	yes
F4	-1/2	1/4	-9	96	-6459/4	40569	(-4, 0, 0, -4)	(-4, 4, -4, 4)	(-4, 4, -8, 4)	(-4, 4, -8, 4)	6	-8	-8	24/13	yes
F4_52	-1/4	1/4	3/2	-29/9	109/8	-11443/324	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	6/13	yes
G2_14	-1/4	1/4	3/2	27/8	-183/4	101979/128	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	12/7	yes
SO10	-9/8	1/4	-351/4	11583/4	-2084319/16	133155549/16	(-9, 0, 0, -9)	(-9, 9, -9, 9)	(-9, 9, -18, 9)	(-9, 9, -18, 9)	27/2	-81/2	-81/2	54/5	yes
SO10_16	-585/512	13/32	-43875/2048	5029695/16384	-3549752235/524288	965697958485/4194304	(-585/64, 0, 0, -585/64)	(-585/64, 585/64, -585/64, 585/64)	(-585/64, 585/64, -585/32, 585/64)	(-585/64, 585/64, -585/32, 585/64)	1755/128	-2025/128	-2025/128	135/32	yes
SO10_45	-1/4	1/4	3/2	-165/64	501/64	150207/4096	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	8/15	yes
SO11	-5/4	1/4	-225/2	4020	-1606215/8	28418745/2	(-10, 0, 0, -10)	(-10, 10, -10, 10)	(-10, 10, -20, 10)	(-10, 10, -20, 10)	15	-50	-50	120/11	yes
SO11_32	-1045/2048	19/64	-47025/16384	4833015/262144	-3117784065/16777216	887213038965/268435456	(-1045/256, 0, 0, -1045/256)	(-1045/256, 1045/256, -1045/256, 1045/256)	(-1045/256, 1045/256, -1045/128, 1045/256)	(-1045/256, 1045/256, -1045/128, 1045/256)	3135/512	-3025/512	-3025/512	165/128	yes
SO12	-11/8	1/4	-561/4	21615/4	-4747413/16	368772657/16	(-11, 0, 0, -11)	(-11, 11, -11, 11)	(-11, 11, -22, 11)	(-11, 11, -22, 11)	33/2	-121/2	-121/2	11	yes
SO12_32	-429/512	13/32	-1287/2048	-138105/16384	157879161/524288	-33249727467/4194304	(-429/64, 0, 0, -429/64)	(-429/64, 429/64, -429/64, 429/64)	(-429/64, 429/64, -429/32, 429/64)	(-429/64, 429/64, -429/32, 429/64)	1287/128	-1089/128	-1089/128	99/64	yes
SO13	-3/2	1/4	-171	7074	-1694313/4	71669511/2	(-12, 0, 0, -12)	(-12, 12, -12, 12)	(-12, 12, -24, 12)	(-12, 12, -24, 12)	18	-72	-72	144/13	yes
SO14	-13/8	1/4	-819/4	36231/4	-9398571/16	860279901/16	(-13, 0, 0, -13)	(-13, 13, -13, 13)	(-13, 13, -26, 13)	(-13, 13, -26, 13)	39/2	-169/2	-169/2	78/7	yes
SO6	-5/8	1/4	-75/4	1815/4	-183315/16	6729405/16	(-5, 0, 0, -5)	(-5, 5, -5, 5)	(-5, 5, -10, 5)	(-5, 5, -10, 5)	15/2	-25/2	-25/2	10	yes
SO7_21	-1/4	1/4	3/2	84/125	-21423/1000	2755941/6250	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	8/7	yes
SO7_8	-21/128	1/16	-2331/256	339255/1024	-160457283/16384	26385121917/65536	(-21/16, 0, 0, -21/16)	(-21/16, 21/16, -21/16, 21/16)	(-21/16, 21/16, -21/8, 21/16)	(-21/16, 21/16, -21/8, 21/16)	63/32	-441/32	-441/32	63/8	yes
SO8	-7/8	1/4	-189/4	5271/4	-739977/16	37143393/16	(-7, 0, 0, -7)	(-7, 7, -7, 7)	(-7, 7, -14, 7)	(-7, 7, -14, 7)	21/2	-49/2	-49/2	21/2	yes
SO9	-1	1/4	-66	2004	-160467/2	4575111	(-8, 0, 0, -8)	(-8, 8, -8, 8)	(-8, 8, -16, 8)	(-8, 8, -16, 8)	12	-32	-32	32/3	yes
SO9_16	-9/16	1/4	-27/2	12231/64	-494451/128	117721377/1024	(-9/2, 0, 0, -9/2)	(-9/2, 9/2, -9/2, 9/2)	(-9/2, 9/2, -9, 9/2)	(-9/2, 9/2, -9, 9/2)	27/4	-81/8	-81/8	27/8	yes
SO9_36	-1/4	1/4	3/2	-678/343	6627/2744	1895316/16807	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	2/3	yes
SU2_3	-1/4	1/4	3/2	24	-1851/8	8031/2	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	8	yes
SU2_4	-33/160	11/40	99/32	18603/8000	1359819/320000	-72814239/3200000	(-33/20, 0, 0, -33/20)	(-33/20, 33/20, -33/20, 33/20)	(-33/20, 33/20, -33/10, 33/20)	(-33/20, 33/20, -33/10, 33/20)	99/40	-9/8	-9/8	9/2	yes
SU2_5	-3/20	1/4	117/50	1242/625	16623/25000	-33057/15625	(-6/5, 0, 0, -6/5)	(-6/5, 6/5, -6/5, 6/5)	(-6/5, 6/5, -12/5, 6/5)	(-6/5, 6/5, -12/5, 6/5)	9/5	-18/25	-18/25	72/25	yes
SU2_6	-31/280	31/140	1581/980	37803/24500	7205673/24010000	-824490753/840350000	(-31/35, 0, 0, -31/35)	(-31/35, 31/35, -31/35, 31/35)	(-31/35, 31/35, -62/35, 31/35)	(-31/35, 31/35, -62/35, 31/35)	93/70	-1/2	-1/2	2	yes
SU2_7	-33/392	11/56	3069/2744	20817/19208	616887/2151296	-8873289/15059072	(-33/49, 0, 0, -33/49)	(-33/49, 33/49, -33/49, 33/49)	(-33/49, 33/49, -66/49, 33/49)	(-33/49, 33/49, -66/49, 33/49)	99/98	-18/49	-18/49	72/49	yes
SU3_10	-6/25	3/10	504/125	192/125	7976/3125	-364288/15625	(-48/25, 0, 0, -48/25)	(-48/25, 48/25, -48/25, 48/25)	(-48/25, 48/25, -96/25, 48/25)	(-48/25, 48/25, -96/25, 48/25)	72/25	-32/25	-32/25	48/25	yes
SU3_15p	-188/1575	47/210	30832/18375	1352704/1157625	-101415056/607753125	-1378532992/1302328125	(-1504/1575, 0, 0, -1504/1575)	(-1504/1575, 1504/1575, -1504/1575, 1504/1575)	(-1504/1575, 1504/1575, -3008/1575, 1504/1575)	(-1504/1575, 1504/1575, -3008/1575, 1504/1575)	752/525	-128/225	-128/225	64/75	yes
SU3_6	-22/45	11/30	88/15	11072/675	-9514312/50625	576432128/151875	(-176/45, 0, 0, -176/45)	(-176/45, 176/45, -176/45, 176/45)	(-176/45, 176/45, -352/45, 176/45)	(-176/45, 176/45, -352/45, 176/45)	88/15	-32/9	-32/9	16/3	yes
SU4_10	-5/8	5/12	35/4	23/4	-17965/144	1338367/432	(-5, 0, 0, -5)	(-5, 5, -5, 5)	(-5, 5, -10, 5)	(-5, 5, -10, 5)	15/2	-9/2	-9/2	18/5	yes
SU5_10	-22/25	11/30	-1496/125	25792/125	-118167368/28125	55678269184/421875	(-176/25, 0, 0, -176/25)	(-176/25, 176/25, -176/25, 176/25)	(-176/25, 176/25, -352/25, 176/25)	(-176/25, 176/25, -352/25, 176/25)	264/25	-288/25	-288/25	144/25	yes
SU5_15	-124/175	31/70	63984/6125	-144384/42875	-489993648/7503125	88243251072/37515625	(-992/175, 0, 0, -992/175)	(-992/175, 992/175, -992/175, 992/175)	(-992/175, 992/175, -1984/175, 992/175)	(-992/175, 992/175, -1984/175, 992/175)	1488/175	-128/25	-128/25	64/25	yes
SU6	35/72	-1/12	875/12	-24115/108	-9852535/1296	9124976735/3888	(35/9, 0, 0, 35/9)	(35/9, -35/9, 35/9, -35/9)	(35/9, -35/9, 70/9, -35/9)	(35/9, -35/9, 70/9, -35/9)	-35/6	-1225/18	-1225/18	70/3	yes
SU6_15	-35/36	5/12	-35/6	2534/27	-1135295/648	12872678/243	(-70/9, 0, 0, -70/9)	(-70/9, 70/9, -70/9, 70/9)	(-70/9, 70/9, -140/9, 70/9)	(-70/9, 70/9, -140/9, 70/9)	35/3	-98/9	-98/9	56/15	yes
SU6_20	-21/32	3/8	63/32	-777/64	120463/512	-4688299/1024	(-21/4, 0, 0, -21/4)	(-21/4, 21/4, -21/4, 21/4)	(-21/4, 21/4, -21/2, 21/4)	(-21/4, 21/4, -21/2, 21/4)	63/8	-49/8	-49/8	21/10	yes
SU7	24/49	-1/14	29088/343	-539136/2401	-295274016/16807	578854455552/117649	(192/49, 0, 0, 192/49)	(192/49, -192/49, 192/49, -192/49)	(192/49, -192/49, 384/49, -192/49)	(192/49, -192/49, 384/49, -192/49)	-288/49	-4608/49	-4608/49	1152/49	yes
SU8	63/128	-1/16	24759/256	-230769/1024	-517269753/16384	591685383933/65536	(63/16, 0, 0, 63/16)	(63/16, -63/16, 63/16, -63/16)	(63/16, -63/16, 63/8, -63/16)	(63/16, -63/16, 63/8, -63/16)	-189/32	-3969/32	-3969/32	189/8	yes
Sp10	11/8	-1/4	891/4	-26697/4	5977059/16	-468016131/16	(11, 0, 0, 11)	(11, -11, 11, -11)	(11, -11, 22, -11)	(11, -11, 22, -11)	-33/2	-121/2	-121/2	66/5	yes
Sp12	13/8	-1/4	1209/4	-43329/4	11420877/16	-1052431887/16	(13, 0, 0, 13)	(13, -13, 13, -13)	(13, -13, 26, -13)	(13, -13, 26, -13)	-39/2	-169/2	-169/2	13	yes
Sp6	7/8	-1/4	399/4	-7329/4	1062831/16	-54048099/16	(7, 0, 0, 7)	(7, -7, 7, -7)	(7, -7, 14, -7)	(7, -7, 14, -7)	-21/2	-49/2	-49/2	14	yes
Sp6_14	-3/8	1/4	-9/4	297/8	-8541/16	1447263/128	(-3, 0, 0, -3)	(-3, 3, -3, 3)	(-3, 3, -6, 3)	(-3, 3, -6, 3)	9/2	-9/2	-9/2	18/7	yes
Sp6_14p	-21/40	7/20	63/20	-4941/500	1476459/10000	-113366583/50000	(-21/5, 0, 0, -21/5)	(-21/5, 21/5, -21/5, 21/5)	(-21/5, 21/5, -42/5, 21/5)	(-21/5, 21/5, -42/5, 21/5)	63/10	-9/2	-9/2	18/7	yes
Sp6_21	-1/4	1/4	3/2	321/64	-3873/64	3844293/4096	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	8/7	yes
Sp8	9/8	-1/4	621/4	-14985/4	2762073/16	-178207263/16	(9, 0, 0, 9)	(9, -9, 9, -9)	(9, -9, 18, -9)	(9, -9, 18, -9)	-27/2	-81/2	-81/2	27/2	yes
Sp8_27	-1/3	1/4	-2/3	40/3	-3169/18	89164/27	(-8/3, 0, 0, -8/3)	(-8/3, 8/3, -8/3, 8/3)	(-8/3, 8/3, -16/3, 8/3)	(-8/3, 8/3, -16/3, 8/3)	4	-32/9	-32/9	32/27	yes
Sp8_36	-1/4	1/4	3/2	327/125	-38919/1000	7647609/12500	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	2/3	yes
V7_E6_27	-104/81	4/9	-1664/81	517088/2187	-95498624/19683	27873169376/177147	(-832/81, 0, 0, -832/81)	(-832/81, 832/81, -832/81, 832/81)	(-832/81, 832/81, -1664/81, 832/81)	(-832/81, 832/81, -1664/81, 832/81)	416/27	-1352/81	-1352/81	208/81	yes
V7_E6_78	-1/4	1/4	3/2	-33/8	87/4	-18141/128	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	4/13	yes
V7_E7_133	-1/4	1/4	3/2	-44/9	229/8	-37319/162	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	24/133	yes
V7_E7_56	-133/128	7/16	-1197/256	8151/1024	3110091/16384	-565320243/65536	(-133/16, 0, 0, -133/16)	(-133/16, 133/16, -133/16, 133/16)	(-133/16, 133/16, -133/8, 133/16)	(-133/16, 133/16, -133/8, 133/16)	399/32	-361/32	-361/32	57/56	yes
V7_E8_248	-1/4	1/4	3/2	-27/5	1329/40	-144477/500	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	3/31	yes
V7_F4_26	-1/2	1/4	-9	96	-6459/4	40569	(-4, 0, 0, -4)	(-4, 4, -4, 4)	(-4, 4, -8, 4)	(-4, 4, -8, 4)	6	-8	-8	24/13	yes
V7_F4_52	-1/4	1/4	3/2	-29/9	109/8	-11443/324	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	6/13	yes
V7_G2_14	-1/4	1/4	3/2	27/8	-183/4	101979/128	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	12/7	yes
V7_G2_7	0	0	0	96	-2432	83168	(0, 0, 0, 0)	(0, 0, 0, 0)	(0, 0, 0, 0)	(0, 0, 0, 0)	0	-8	-8	48/7	yes
V7_SO10_10	-9/8	1/4	-351/4	11583/4	-2084319/16	133155549/16	(-9, 0, 0, -9)	(-9, 9, -9, 9)	(-9, 9, -18, 9)	(-9, 9, -18, 9)	27/2	-81/2	-81/2	54/5	yes
V7_SO10_16	-585/512	13/32	-43875/2048	5029695/16384	-3549752235/524288	965697958485/4194304	(-585/64, 0, 0, -585/64)	(-585/64, 585/64, -585/64, 585/64)	(-585/64, 585/64, -585/32, 585/64)	(-585/64, 585/64, -585/32, 585/64)	1755/128	-2025/128	-2025/128	135/32	yes
V7_SO11_11	-5/4	1/4	-225/2	4020	-1606215/8	28418745/2	(-10, 0, 0, -10)	(-10, 10, -10, 10)	(-10, 10, -20, 10)	(-10, 10, -20, 10)	15	-50	-50	120/11	yes
V7_SO12_12	-11/8	1/4	-561/4	21615/4	-4747413/16	368772657/16	(-11, 0, 0, -11)	(-11, 11, -11, 11)	(-11, 11, -22, 11)	(-11, 11, -22, 11)	33/2	-121/2	-121/2	11	yes
V7_SO5_4	5/8	-1/4	225/4	-2865/4	304485/16	-11394255/16	(5, 0, 0, 5)	(5, -5, 5, -5)	(5, -5, 10, -5)	(5, -5, 10, -5)	-15/2	-25/2	-25/2	15	yes
V7_SO5_5	-1/2	1/4	-9	222	-18051/4	271713/2	(-4, 0, 0, -4)	(-4, 4, -4, 4)	(-4, 4, -8, 4)	(-4, 4, -8, 4)	6	-8	-8	48/5	yes
V7_SO7_7	-3/4	1/4	-63/2	810	-195489/8	1060947	(-6, 0, 0, -6)	(-6, 6, -6, 6)	(-6, 6, -12, 6)	(-6, 6, -12, 6)	9	-18	-18	72/7	yes
V7_SO7_8	-21/128	1/16	-2331/256	339255/1024	-160457283/16384	26385121917/65536	(-21/16, 0, 0, -21/16)	(-21/16, 21/16, -21/16, 21/16)	(-21/16, 21/16, -21/8, 21/16)	(-21/16, 21/16, -21/8, 21/16)	63/32	-441/32	-441/32	63/8	yes
V7_SO8_8	-7/8	1/4	-189/4	5271/4	-739977/16	37143393/16	(-7, 0, 0, -7)	(-7, 7, -7, 7)	(-7, 7, -14, 7)	(-7, 7, -14, 7)	21/2	-49/2	-49/2	21/2	yes
V7_SO9_16	-9/16	1/4	-27/2	12231/64	-494451/128	117721377/1024	(-9/2, 0, 0, -9/2)	(-9/2, 9/2, -9/2, 9/2)	(-9/2, 9/2, -9, 9/2)	(-9/2, 9/2, -9, 9/2)	27/4	-81/8	-81/8	27/8	yes
V7_SO9_9	-1	1/4	-66	2004	-160467/2	4575111	(-8, 0, 0, -8)	(-8, 8, -8, 8)	(-8, 8, -16, 8)	(-8, 8, -16, 8)	12	-32	-32	32/3	yes
V7_SU2_2	3/8	-1/4	99/4	-729/4	50427/16	-1237347/16	(3, 0, 0, 3)	(3, -3, 3, -3)	(3, -3, 6, -3)	(3, -3, 6, -3)	-9/2	-9/2	-9/2	18	yes
V7_SU2_3	-1/4	1/4	3/2	24	-1851/8	8031/2	(-2, 0, 0, -2)	(-2, 2, -2, 2)	(-2, 2, -4, 2)	(-2, 2, -4, 2)	3	-2	-2	8	yes
V7_SU2_4	-33/160	11/40	99/32	18603/8000	1359819/320000	-72814239/3200000	(-33/20, 0, 0, -33/20)	(-33/20, 33/20, -33/20, 33/20)	(-33/20, 33/20, -33/10, 33/20)	(-33/20, 33/20, -33/10, 33/20)	99/40	-9/8	-9/8	9/2	yes
V7_SU2_5	-3/20	1/4	117/50	1242/625	16623/25000	-33057/15625	(-6/5, 0, 0, -6/5)	(-6/5, 6/5, -6/5, 6/5)	(-6/5, 6/5, -12/5, 6/5)	(-6/5, 6/5, -12/5, 6/5)	9/5	-18/25	-18/25	72/25	yes
V7_SU2_6	-31/280	31/140	1581/980	37803/24500	7205673/24010000	-824490753/840350000	(-31/35, 0, 0, -31/35)	(-31/35, 31/35, -31/35, 31/35)	(-31/35, 31/35, -62/35, 31/35)	(-31/35, 31/35, -62/35, 31/35)	93/70	-1/2	-1/2	2	yes
V7_SU3_10	-6/25	3/10	504/125	192/125	7976/3125	-364288/15625	(-48/25, 0, 0, -48/25)	(-48/25, 48/25, -48/25, 48/25)	(-48/25, 48/25, -96/25, 48/25)	(-48/25, 48/25, -96/25, 48/25)	72/25	-32/25	-32/25	48/25	yes
V7_SU3_3	4/9	-1/6	112/3	-5632/27	305008/81	-16283776/243	(32/9, 0, 0, 32/9)	(32/9, -32/9, 32/9, -32/9)	(32/9, -32/9, 64/9, -32/9)	(32/9, -32/9, 64/9, -32/9)	-16/3	-128/9	-128/9	64/3	yes
V7_SU3_6	-22/45	11/30	88/15	11072/675	-9514312/50625	576432128/151875	(-176/45, 0, 0, -176/45)	(-176/45, 176/45, -176/45, 176/45)	(-176/45, 176/45, -352/45, 176/45)	(-176/45, 176/45, -352/45, 176/45)	88/15	-32/9	-32/9	16/3	yes
V7_SU4_4	15/32	-1/8	1575/32	-13905/64	1282455/512	182854845/1024	(15/4, 0, 0, 15/4)	(15/4, -15/4, 15/4, -15/4)	(15/4, -15/4, 15/2, -15/4)	(15/4, -15/4, 15/2, -15/4)	-45/8	-225/8	-225/8	45/2	yes
V7_SU4_6	-5/8	1/4	-75/4	1815/4	-183315/16	6729405/16	(-5, 0, 0, -5)	(-5, 5, -5, 5)	(-5, 5, -10, 5)	(-5, 5, -10, 5)	15/2	-25/2	-25/2	10	yes
V7_SU5_10	-22/25	11/30	-1496/125	25792/125	-118167368/28125	55678269184/421875	(-176/25, 0, 0, -176/25)	(-176/25, 176/25, -176/25, 176/25)	(-176/25, 176/25, -352/25, 176/25)	(-176/25, 176/25, -352/25, 176/25)	264/25	-288/25	-288/25	144/25	yes
V7_SU5_5	12/25	-1/10	7632/125	-27648/125	-3438864/3125	13839228288/15625	(96/25, 0, 0, 96/25)	(96/25, -96/25, 96/25, -96/25)	(96/25, -96/25, 192/25, -96/25)	(96/25, -96/25, 192/25, -96/25)	-144/25	-1152/25	-1152/25	576/25	yes
V7_SU6_6	35/72	-1/12	875/12	-24115/108	-9852535/1296	9124976735/3888	(35/9, 0, 0, 35/9)	(35/9, -35/9, 35/9, -35/9)	(35/9, -35/9, 70/9, -35/9)	(35/9, -35/9, 70/9, -35/9)	-35/6	-1225/18	-1225/18	70/3	yes
V7_Sp4_4	5/8	-1/4	225/4	-2865/4	304485/16	-11394255/16	(5, 0, 0, 5)	(5, -5, 5, -5)	(5, -5, 10, -5)	(5, -5, 10, -5)	-15/2	-25/2	-25/2	15	yes
V7_Sp6_14	-3/8	1/4	-9/4	297/8	-8541/16	1447263/128	(-3, 0, 0, -3)	(-3, 3, -3, 3)	(-3, 3, -6, 3)	(-3, 3, -6, 3)	9/2	-9/2	-9/2	18/7	yes
V7_Sp6_14p	-21/40	7/20	63/20	-4941/500	1476459/10000	-113366583/50000	(-21/5, 0, 0, -21/5)	(-21/5, 21/5, -21/5, 21/5)	(-21/5, 21/5, -42/5, 21/5)	(-21/5, 21/5, -42/5, 21/5)	63/10	-9/2	-9/2	18/7	yes
V7_Sp6_6	7/8	-1/4	399/4	-7329/4	1062831/16	-54048099/16	(7, 0, 0, 7)	(7, -7, 7, -7)	(7, -7, 14, -7)	(7, -7, 14, -7)	-21/2	-49/2	-49/2	14	yes
V7_Sp8_8	9/8	-1/4	621/4	-14985/4	2762073/16	-178207263/16	(9, 0, 0, 9)	(9, -9, 9, -9)	(9, -9, 18, -9)	(9, -9, 18, -9)	-27/2	-81/2	-81/2	27/2	yes


==> anc/numbers/deposit/P04/p04_macros.tsv <==
macro	tex	plain	units	meaning	program	check	rows	status
\nmRepsExtCount (reuse)	57	57	count	representations in which the repaired two-loop system was solved (distinct invariant sets among the 95 color sets)	export_color.py; check_claims.py T12	57 distinct (CF, CA, dFA/N_R, N_R) among 57 color_ext + 38 V7 sets	S10-01; P-04	existing macro, value confirmed
\nmRepsBlindDistinct (reuse)	37	37	count	of these, representations also solved with the independent (V7) color data, identical results	check_claims.py T12	37 invariant classes contain a V7 set; all values equal	S10-01; P-04	existing macro, value confirmed
\nmRepairSmax	6	6	index	the repaired systems leave S_3 through S_{\nmRepairSmax} unchanged (the text may keep S_3 and S_4 only)	p04_solver.gp, p04_wolfram.wl; check_claims.py T5	all 95 sets, 11 repaired configurations, both engines, RREL 5 and 7	S10-01; P-04	new, optional
\nmRepairSigDiff	8K\left(N^{-3} - N^{-2} + (1 - \zeta_2)N^{-1}\right)	8K(N^-3 - N^-2 + (1 - z2)N^-1)	zeta values in body	P(1)- - P(1)+ of the equations with the regular part b_A[-2 + (2 - 4 z2)N] added to the adjoint Born term in both signatures	p04_general.gp (a), p04_general.wl (a), p04_solver.gp R1	general color, symbolic, two engines; 95 sets (T3)	S10-01; P-04	new, optional
\nmPoneMinusZetaRepaired	-20\zeta_2C_F(C_A-2C_F)	-20 z2 CF(CA-2CF)	zeta values in body	zeta_2/N term of P(1)- after the regular part (P(1)+ keeps -12 z2 K)	p04_general.gp (a)	general color, symbolic; 95 sets	S10-01; P-04	new, optional
\nmTwoLoopZetaConst	4\zeta_2C_F(3C_A-8C_F)	4 z2 CF(3CA - 8CF)	zeta values in body	two-loop constant in the singlet Born term (F_1^(2) += c/omega) that absorbs the zeta_2/N mismatch of P(1)+ (-12 z2 K against -8 z2 CF^2); with the regular part and the rational remainder it matches the zeta_2/N terms of both signatures	p04_solver.gp R3p, R3; p04_general.gp, p04_general.wl (a)	general color, two engines; S_3..S_6 unchanged in 95 sets	S10-01; P-04	new
\nmTwoLoopZetaConstReg	4\zeta_2C_F(3C_A-4C_F)	4 z2 CF(3CA - 4CF)	zeta values in body	the same constant when the one-loop regular terms C_F[1 + (2 - 4 z2)N] of P(0) are also put into the singlet Born term (= STEP4 residual; = GPT-6-astra fit 2)	p04_solver.gp cfgR4 (derived from x01_coeffs.txt)	equals the derived constant in all 95 sets, nf = 0 and 3	S10-01; P-04	new, optional
\nmTwoLoopRatConst	\frac{302}{9}C_FC_A - \frac{44}{9}C_Fn_f - 13C_F^2	302/9 CF CA - 44/9 CF nf - 13 CF^2	rational	rational two-loop constant of the positive-signature singlet Born term in the full two-loop matching (negative signature: + 8K); with -2C_F beta_0/omega^2 and \nmTwoLoopZetaConstReg it reproduces every N^-3, N^-2, N^-1 pole of P(1)+-	p04_solver.gp cfgR4	derived per group, equals the general form in all 95 sets, nf = 0, 3	S10-01; P-04	new, optional (only if the full matching is stated)
\nmConstSourceFirstS	a^4\omega^{-2}	a^4 w^-2	none	first term of S changed by a constant two-loop source in the singlet positive-signature equation (N^4LL); S_2 is shifted, no S_n with n >= 3 changes, S at a^3 not at all	p04_solver.gp R5a; check_claims.py T8	95 sets (accidental zero at a^5 in Sp(6) 14)	S10-01; P-04	new, optional
\nmBornCorrFirstS	a^n\omega^{5-2n}	a^n w^(5-2n)	none	first terms of S changed by a correction of relative order omega to the adjoint Born term, n >= 2 (N^3LL); nonzero whenever b_A != 0	p04_solver.gp R5b; check_claims.py T9; p04_general (b)	95 sets; generic three-channel system	S10-01; P-04	new; the draft row writes a^m omega^(5-2m), and m is also c_+ - l_+ in the same paragraph
\nmConstSourceOrderA	24\,\zeta_2\,j\,\big[\Trc\,\Trc\big]_{11} = \frac{48\,\zeta_2\,j\,C_F}{N_R}	24 z2 j [Trc Trc]_11 = 48 z2 j CF/N_R	zeta values in body	shift of S_3 by a constant order-a source a j in the singlet positive-signature equation (omega F_1^+ = 2aC_F + a j + ...); [Trc Trc]_11 = [Trc]_1A [Trc]_A1 = 2C_F/N_R in every group (SU(N): (N^2-1)/N^2)	p04_general.gp (c), p04_general.wl (c); p04_solver.gp C1, C1j2	generic T symbolic, two engines; 95 sets, linear in j	l. 632-634; App. C; P-04	new, optional
\nmGenericCorrSymbols	48	48	count	correction symbols of the generic three-channel check (relative order omega and omega^2, rational and zeta_2 parts, every channel, both signatures, at one and two loops); S_3, S_4 depend on none of them	p04_general.gp (b), p04_general.wl (b)	two engines	S10-01; P-04	new, optional
\nmStwoOwn (reuse)	12\,\zeta_2\,C_F(C_A-2C_F)	12 z2 CF(CA-2CF)	zeta values in body	the Born-level adjoint wave in eq. (S) gives only this boundary term S_2	p04_general.gp (d); p04_solver.gp R0 S2	general color; 95 sets	S10-01	existing macro, value confirmed


==> anc/numbers/deposit/P04/p04_solver.gp <==
\\ P-04 (row P-04 of CHANGE_TABLE_FINAL_v3.tsv; draft l. 975-988, Sect. 10 Limitations).
\\ Independent PARI/GP solver of the partial-wave system, eq. (system) of the draft:
\\   w F_R^t = 2a b_R + 2a C_R [F' + phi^t F] + F^2 + 2a kappa psi^t sum_R' T_RR' F_R'^{-t},
\\ with phi^+ = -(pi/2)tan(pi w/2), phi^- = (pi/2)cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2), kappa = +1.
\\ Every wave is kept to first order in pi^2: a pair [e0, e1] of Laurent series in w, value e0 + pi^2 e1.
\\ Mod pi^4 the phases are exact Laurent polynomials:
\\   phi^+ = -pi^2 w/4, phi^- = 1/w - pi^2 w/12, psi^+ = -pi^2 w/2, psi^- = 2/w - pi^2 w/6.
\\ Powers of pi^2 never decrease under the recursion, so dropping pi^4 is exact for the e0 and e1 parts.
\\ Truncation: at order a^n the wave is kept to relative order RREL beyond its leading power w^(1-2n);
\\ PARI's series precision tracks this automatically, and polcoef beyond the precision raises an error.
\\ Repairs: E1 is added to F^(1) (the Born-level wave), E2 to F^(2) (a two-loop source c in w F gives c/w in F^(2)).
\\ zeta_2 coefficient = 6 x (pi^2 coefficient).
\\ Output: lines "TSV<TAB>group<TAB>config<TAB>quantity<TAB>value" on stdout (value an exact rational).
\\ Run: gp -q p04_solver.gp </dev/null > p04_pari.out   (reads color_groups.gp and the data file x01_coeffs.txt)

default(parisizemax, 4*10^9);
w; nf; z2; cf; ca;
read("color_groups.gp");
RREL = if(getenv("RREL"), eval(getenv("RREL")), 5);   \\ relative truncation (default 5, environment RREL)
NMAX = 6;
DATAFILE = "PROJECT/ma_a/xk_study/x01_coeffs.txt";
NFAIL = 0;

zadd(A,B) = [A[1]+B[1], A[2]+B[2]];
zmul(A,B) = [A[1]*B[1], A[1]*B[2]+A[2]*B[1]];
zsc(c,A) = [c*A[1], c*A[2]];
zder(A) = [deriv(A[1],w), deriv(A[2],w)];
zdivw(A) = [A[1]/w, A[2]/w];
zmulw(A) = [A[1]*w, A[2]*w];
PHI = [[0, -w/4], [1/w, -w/12]];     \\ index 1 = positive signature, 2 = negative
PSI = [[0, -w/2], [2/w, -w/6]];
co(A, j) = [polcoef(A[1], j, w), polcoef(A[2], j, w)];
chk(c, msg) = if(!c, NFAIL++; print("FAIL ", msg));

\\ group record: [name, CF, CA, dFA, NR, Cvec, bvec, T, iA]
zeroE(nch) = vector(2, t, vector(nch, r, [0,0]));

klsolve(g, E1, E2, kap=1) =
{
  my(nch, Cv, bv, T, f, prev, rhs, src);
  nch = #g[6]; Cv = g[6]; bv = g[7]; T = g[8];
  f = vector(2, t, vector(nch, r, vector(NMAX)));
  for(t=1, 2, for(r=1, nch,
     f[t][r][1] = [2*bv[r]/w + E1[t][r][1] + O(w^RREL), E1[t][r][2] + O(w^RREL)]));
  for(n=2, NMAX,
    for(t=1, 2, for(r=1, nch,
       prev = f[t][r][n-1];
       rhs = zsc(2*Cv[r], zadd(zder(prev), zmul(PHI[t], prev)));
       for(k=1, n-1, rhs = zadd(rhs, zmul(f[t][r][k], f[t][r][n-k])));
       src = [0,0];
       for(rr=1, nch, if(T[r,rr], src = zadd(src, zsc(T[r,rr], f[3-t][rr][n-1]))));
       rhs = zadd(rhs, zsc(2*kap, zmul(PSI[t], src)));
       f[t][r][n] = zdivw(rhs);
       if(n==2, f[t][r][2] = zadd(f[t][r][2], E2[t][r])))));
  f
}

\\ S(w) = P(P - w) + 2 a CF, P = F_1^+ ; order a^n coefficient series (n >= 2), order a^1 separately
Sn(P, n, CF) =
{
  my(s = [0,0]);
  if(n==1, return(zadd([2*CF, 0], zsc(-1, zmulw(P[1])))));
  for(k=1, n-1, s = zadd(s, zmul(P[k], P[n-k])));
  zadd(s, zsc(-1, zmulw(P[n])))
}

emit(gname, cfg, q, v) = print("TSV\t", gname, "\t", cfg, "\t", q, "\t", v);

\\ record the two-loop poles of F_1^{+-} and the S coefficients
report(g, cfg, f) =
{
  my(nm, CF, P, c, s, lab);
  nm = g[1]; CF = g[2];
  for(t=1, 2,
    lab = if(t==1, "P1p", "P1m");
    for(j=1, 3, c = co(f[t][1][2], -j);
      emit(nm, cfg, Str(lab, "_N", j, "_r"), c[1]);
      emit(nm, cfg, Str(lab, "_N", j, "_z"), 6*c[2])));
  P = f[1][1];
  s = Sn(P, 1, CF);
  for(j=0, 2, c = co(s, j); emit(nm, cfg, Str("S1_w", j, "_r"), c[1]); emit(nm, cfg, Str("S1_w", j, "_z"), 6*c[2]));
  for(n=2, NMAX,
    s = Sn(P, n, CF);
    for(rel=0, RREL, c = co(s, 2-2*n+rel);
      emit(nm, cfg, Str("S", n, "_rel", rel, "_r"), c[1]);
      emit(nm, cfg, Str("S", n, "_rel", rel, "_z"), 6*c[2])));
}

\\ ---------------------------------------------------------------- data: P^(1)+- at x^0 from the deposited expansion
\\ x^0 ln^j x -> (-1)^j j! / N^(j+1)
readdata(nfv) =
{
  my(L = readstr(DATAFILE), p, key, j, e, D = Map());
  for(i=1, #L, if(#L[i] == 0 || Vec(L[i])[1] == "#", next);
    p = strsplit(L[i], "|");
    if(p[2] != "0", next);
    key = p[1]; j = eval(p[3]);
    if(key != "P0" && key != "P1p" && key != "P1m", next);
    e = subst(eval(p[4]), nf, nfv);
    mapput(D, Str(key, "_N", j+1), (-1)^j * j! * e));
  D
}
dataval(D, key, CFv, CAv) =
{
  my(e);
  if(!mapisdefined(D, key, &e), return([0,0]));
  e = subst(subst(e, cf, CFv), ca, CAv);
  [polcoef(e, 0, z2), polcoef(e, 1, z2)/6]      \\ [rational, pi^2 coefficient]
}

\\ ---------------------------------------------------------------- configurations
\\ K = CF (CA - 2 CF), bA = CF - CA/2
cfgE(g, name, nfv=0) =
{
  my(nch, CF, CA, iA, bA, K, E1, E2, rz);
  nch = #g[6]; CF = g[2]; CA = g[3]; iA = g[9]; bA = g[7][iA]; K = CF*(CA-2*CF); E1 = zeroE(nch); E2 = zeroE(nch);
  rz = (12*CF*CA - 32*CF^2)/6;     \\ pi^2 coefficient of the zeta_2 constant that absorbs the P^(1)+ zeta_2/N mismatch
  if(name == "R0", return([E1, E2]));
  \\ regular part b_A[-2 + (2 - 4 z2) w] of the adjoint kernel, added to the adjoint Born wave in both signatures
  if(name == "R1" || name == "R2a" || name == "R2b" || name == "R2c" || name == "R3",
     for(t=1, 2, E1[t][iA] = [bA*(-2 + 2*w), -2/3*bA*w]));
  \\ the same regular part b_R[-2 + (2 - 4 z2) w] in every channel R (singlet included), both signatures
  if(name == "R1all", for(t=1, 2, for(r=1, nch, E1[t][r] = [g[7][r]*(-2 + 2*w), -2/3*g[7][r]*w])));
  if(name == "R2a" || name == "R3", E2[2][1] = [8*K/w, 0]);          \\ odd rational remainder in the negative signature
  if(name == "R2b", E2[1][1] = [-8*K/w, 0]);                          \\ ... or in the positive signature
  if(name == "R2c", E2[1][1] = [-4*K/w, 0]; E2[2][1] = [4*K/w, 0]);   \\ ... or split
  if(name == "R3", for(t=1, 2, E2[t][1] = zadd(E2[t][1], [0, rz/w])));
  if(name == "R3p", E2[1][1] = [0, rz/w]);                            \\ two-loop zeta_2 constant in the singlet Born term only
  if(name == "R5a", E2[1][1] = [1/w, 1/w]);                           \\ constant two-loop source (rational and pi^2) in F_1^+
  if(name == "R5b", for(t=1, 2, E1[t][iA] = [-2*bA, 0]));             \\ relative-order-w correction to the adjoint Born term only
  if(name == "C1", E1[1][1] = [1/w, 0]);                              \\ control: constant order-a source j = 1 in F_1^+
  if(name == "C1j2", E1[1][1] = [2/w, 0]);                            \\ control: j = 2
  if(name == "C2", for(t=1, 2, E1[t][iA] = [1/(2*w), 0]));            \\ control: b_A -> b_A + 1/4 (relative order 0)
  [E1, E2]
}

\\ full two-loop matching (derived here): regular parts in the adjoint and singlet Born waves, then two-loop constants
\\ in the singlet channel of each signature fixed to the data at N^-2 and N^-1
cfgR4(g, D) =
{
  my(nch, CF, CA, iA, bA, E1, E2, f, m, d, cst = vector(2));
  nch = #g[6]; CF = g[2]; CA = g[3]; iA = g[9]; bA = g[7][iA]; E1 = zeroE(nch); E2 = zeroE(nch);
  for(t=1, 2, E1[t][iA] = [bA*(-2 + 2*w), -2/3*bA*w]; E1[t][1] = [CF*(1 + 2*w), -2/3*CF*w]);
  f = klsolve(g, E1, E2);
  for(t=1, 2,
    my(lab, add0 = 0, add1 = 0);
    lab = if(t==1, "P1p", "P1m");
    for(j=1, 3, m = co(f[t][1][2], -j); d = dataval(D, Str(lab, "_N", j), CF, CA);
      if(j == 3, chk(m == d, Str(g[1], " R4: N^-3 of ", lab, " reproduced before constants")));
      if(j < 3, add0 += (d[1]-m[1])/w^j; add1 += (d[2]-m[2])/w^j));
    E2[t][1] = [add0, add1]; cst[t] = [add0, add1]);
  [E1, E2, cst]
}

\\ ---------------------------------------------------------------- run
CFGS = ["R0", "R1", "R1all", "R2a", "R2b", "R2c", "R3", "R3p", "R5a", "R5b", "C1", "C1j2", "C2"];
D0 = readdata(0); D3 = readdata(3);
{
for(i=1, #GROUPS,
  my(g, E, f, CF, CA, K, b0, r4);
  g = GROUPS[i]; CF = g[2]; CA = g[3];
  K = CF*(CA - 2*CF);
  for(c=1, #CFGS,
    E = cfgE(g, CFGS[c]);
    f = klsolve(g, E[1], E[2]);
    report(g, CFGS[c], f));
  \\ R4 at nf = 0 and 3: constants derived from the data, printed, then compared with the general-color forms
  for(q=1, 2,
    my(nfv, D, lab, cst, t2, r0r, r0z);
    nfv = if(q==1, 0, 3); D = if(q==1, D0, D3); lab = if(q==1, "R4nf0", "R4nf3");
    r4 = cfgR4(g, D); f = klsolve(g, r4[1], r4[2]); report(g, lab, f);
    cst = r4[3];
    b0 = 11/3*CA - 2/3*nfv;
    t2 = -2*CF*b0; r0r = 302/9*CF*CA - 44/9*CF*nfv - 13*CF^2; r0z = (12*CF*CA - 16*CF^2)/6;
    for(t=1, 2,
      emit(g[1], lab, Str("const", if(t==1,"p","m"), "_wm2_r"), polcoef(cst[t][1]*w^2, 0, w));
      emit(g[1], lab, Str("const", if(t==1,"p","m"), "_wm1_r"), polcoef(cst[t][1]*w^2, 1, w));
      emit(g[1], lab, Str("const", if(t==1,"p","m"), "_wm2_z"), 6*polcoef(cst[t][2]*w^2, 0, w));
      emit(g[1], lab, Str("const", if(t==1,"p","m"), "_wm1_z"), 6*polcoef(cst[t][2]*w^2, 1, w)));
    chk(cst[1] == [t2/w^2 + r0r/w, r0z/w], Str(g[1], " ", lab, ": positive-signature constants = -2CF b0/w^2 + (302/9 CF CA - 44/9 CF nf - 13 CF^2 + (12 CF CA - 16 CF^2) z2)/w"));
    chk(cst[2] == [t2/w^2 + (r0r + 8*K)/w, r0z/w], Str(g[1], " ", lab, ": negative-signature constants = positive + 8K/w")));
);
print("DONE groups=", #GROUPS, " configs=", #CFGS + 2, " RREL=", RREL, " NFAIL=", NFAIL);
}
\q


==> anc/numbers/deposit/P04/p04_wolfram.out <==
DONE groups=95 configs=14 rr=5 lines=103740 seconds=223


==> anc/numbers/deposit/P04/p04_wolfram.wl <==
(* P-04, second engine (Wolfram Engine), written independently of p04_solver.gp.
   Same partial-wave system, eq. (system) of the draft, but with the exact phases
     phi+ = -(pi/2) tan(pi w/2), phi- = (pi/2) cot(pi w/2), psi+ = -pi tan(pi w/2), psi- = pi cot(pi w/2),
   expanded by Series at every order (no truncation in powers of pi); pi is kept as the symbol pp, and the zeta_2
   coefficient is 6 x the coefficient of pp^2.  Truncation: order a^n kept through w^(1 - 2n + rr).
   Repairs as in p04_solver.gp: E1 added to F^(1), E2 added to F^(2).  The two-loop constants of R4 are derived here
   from the deposited data file.  Output: "TSV<TAB>group<TAB>config<TAB>quantity<TAB>value" lines.
   Run: wolfram -script p04_wolfram.wl > p04_wolfram.out *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
Get[FileNameJoin[{dir, "color_groups.wl"}]];
rr = 5; nmax = 6;
dataFile = "PROJECT/ma_a/xk_study/x01_coeffs.txt";
(* all 95 color sets (57 of color_ext.json, 38 of the V7 blind data); the environment variable P04_SEL=named
   restricts the run to the groups named in the task and a few others *)
sel = If[Environment["P04_SEL"] === "named",
  {"SU2", "SU3", "SU4", "SU5", "SO5", "SO7", "Sp4", "G2", "F4", "E6", "SU3_6", "SO7_8",
   "V7_SU2_2", "V7_SU3_3", "V7_SU4_4", "V7_SU5_5", "V7_SO5_5", "V7_SO7_7", "V7_Sp4_4", "V7_G2_7"}, Keys[groups]];

phase[1] = -(pp/2) Tan[pp w/2]; phase[2] = (pp/2) Cot[pp w/2];
sgn[1] = -pp Tan[pp w/2]; sgn[2] = pp Cot[pp w/2];
tr[expr_, j_] := Normal[Series[expr, {w, 0, j}]];
jm[n_] := 1 - 2 n + rr;

solveKL[g_, e1_, e2_, kap_: 1] := Module[{nch = Length[g["C"]], f, rhs, src},
  Do[f[t, r, 1] = tr[2 g["b"][[r]]/w + e1[t, r], jm[1]], {t, 2}, {r, nch}];
  Do[
   Do[
    rhs = 2 g["C"][[r]] (D[f[t, r, n - 1], w] + phase[t] f[t, r, n - 1]) +
      Sum[f[t, r, k] f[t, r, n - k], {k, 1, n - 1}] +
      2 kap sgn[t] Sum[g["T"][[r, q]] f[3 - t, q, n - 1], {q, nch}];
    f[t, r, n] = Expand[tr[rhs/w, jm[n]] + If[n == 2, e2[t, r], 0]],
    {t, 2}, {r, nch}], {n, 2, nmax}];
  Table[f[t, r, n], {t, 2}, {r, nch}, {n, nmax}]];

coef[expr_, j_] := Module[{c = Expand[SeriesCoefficient[expr, {w, 0, j}]]}, {Coefficient[c, pp, 0], 6 Coefficient[c, pp, 2]}];

sPart[P_, n_, cf_] := If[n == 1, 2 cf - w P[[1]], Expand[Sum[P[[k]] P[[n - k]], {k, 1, n - 1}] - w P[[n]]]];

out = {};
emit[gn_, cfg_, q_, v_] := AppendTo[out, StringRiffle[{"TSV", gn, cfg, q, ToString[v, InputForm]}, "\t"]];

report[gn_, g_, cfg_, f_] := Module[{P = f[[1, 1]], s, c},
  Do[Do[c = coef[f[[t, 1, 2]], -j];
     emit[gn, cfg, (If[t == 1, "P1p", "P1m"]) <> "_N" <> ToString[j] <> "_r", c[[1]]];
     emit[gn, cfg, (If[t == 1, "P1p", "P1m"]) <> "_N" <> ToString[j] <> "_z", c[[2]]], {j, 3}], {t, 2}];
  s = sPart[P, 1, g["CF"]];
  Do[c = coef[s, j]; emit[gn, cfg, "S1_w" <> ToString[j] <> "_r", c[[1]]]; emit[gn, cfg, "S1_w" <> ToString[j] <> "_z", c[[2]]], {j, 0, 2}];
  Do[s = sPart[P, n, g["CF"]];
   Do[c = coef[s, 2 - 2 n + rel];
    emit[gn, cfg, "S" <> ToString[n] <> "_rel" <> ToString[rel] <> "_r", c[[1]]];
    emit[gn, cfg, "S" <> ToString[n] <> "_rel" <> ToString[rel] <> "_z", c[[2]]], {rel, 0, rr}], {n, 2, nmax}]];

(* data: x^0 ln^j x -> (-1)^j j!/N^(j+1) *)
lines = Select[ReadList[dataFile, String], StringLength[#] > 0 && StringTake[#, 1] =!= "#" &];
dat = Association[];
Do[With[{p = StringSplit[l, "|"]},
   If[MemberQ[{"P1p", "P1m"}, p[[1]]] && p[[2]] === "0",
    dat[p[[1]] <> "_N" <> ToString[ToExpression[p[[3]]] + 1]] = (-1)^ToExpression[p[[3]]] ToExpression[p[[3]]]! ToExpression[p[[4]]]]], {l, lines}];
dataPole[key_, g_, nfv_] := Module[{e = Lookup[dat, key, 0] /. {cf -> g["CF"], ca -> g["CA"], nf -> nfv}},
  {Coefficient[Expand[e], z2, 0], Coefficient[Expand[e], z2, 1]}];  (* {rational, zeta_2 coefficient} *)

zeroE[_, _] := 0;
cfgE[g_, name_] := Module[{iA = g["iA"], bA, K, CF = g["CF"], CA = g["CA"], e1, e2, rz},
  bA = g["b"][[iA]]; K = CF (CA - 2 CF); rz = 12 CF CA - 32 CF^2;   (* zeta_2 coefficient *)
  e1[_, _] = 0; e2[_, _] = 0;
  If[MemberQ[{"R1", "R2a", "R2b", "R2c", "R3"}, name], Do[e1[t, iA] = bA (-2 + (2 - 4 pp^2/6) w), {t, 2}]];
  If[name == "R1all", Do[e1[t, r] = g["b"][[r]] (-2 + (2 - 4 pp^2/6) w), {t, 2}, {r, Length[g["C"]]}]];
  If[MemberQ[{"R2a", "R3"}, name], e2[2, 1] = 8 K/w];
  If[name == "R2b", e2[1, 1] = -8 K/w];
  If[name == "R2c", e2[1, 1] = -4 K/w; e2[2, 1] = 4 K/w];
  If[name == "R3", Do[e2[t, 1] = e2[t, 1] + rz (pp^2/6)/w, {t, 2}]];
  If[name == "R3p", e2[1, 1] = rz (pp^2/6)/w];
  If[name == "R5a", e2[1, 1] = (1 + pp^2)/w];
  If[name == "R5b", Do[e1[t, iA] = -2 bA, {t, 2}]];
  If[name == "C1", e1[1, 1] = 1/w];
  If[name == "C2", Do[e1[t, iA] = 1/(2 w), {t, 2}]];
  {e1, e2}];

cfgR4[g_, nfv_] := Module[{iA = g["iA"], bA, CF = g["CF"], e1, e2, e2b, f, m, d, add},
  bA = g["b"][[iA]];
  e1[_, _] = 0; e2[_, _] = 0;
  Do[e1[t, iA] = bA (-2 + (2 - 4 pp^2/6) w); e1[t, 1] = CF (1 + (2 - 4 pp^2/6) w), {t, 2}];
  f = solveKL[g, e1, e2];
  e2b[_, _] = 0;
  Do[add = 0;
   Do[m = coef[f[[t, 1, 2]], -j]; d = dataPole[If[t == 1, "P1p", "P1m"] <> "_N" <> ToString[j], g, nfv];
    If[j == 3, If[m =!= d, Print["FAIL R4 N^-3 ", t]]];
    If[j < 3, add += ((d[[1]] - m[[1]]) + (d[[2]] - m[[2]]) pp^2/6)/w^j], {j, 3}];
   e2b[t, 1] = add, {t, 2}];
  {e1, e2b}];

cfgs = {"R0", "R1", "R1all", "R2a", "R2b", "R2c", "R3", "R3p", "R5a", "R5b", "C1", "C2"};
t0 = AbsoluteTime[];
Do[With[{g = groups[gn]},
   Do[With[{ee = cfgE[g, c]}, report[gn, g, c, solveKL[g, ee[[1]], ee[[2]]]]], {c, cfgs}];
   Do[With[{ee = cfgR4[g, nfv]}, report[gn, g, "R4nf" <> ToString[nfv], solveKL[g, ee[[1]], ee[[2]]]]], {nfv, {0, 3}}]],
  {gn, sel}];
Export[FileNameJoin[{dir, "p04_wolfram.tsv"}], StringRiffle[out, "\n"] <> "\n", "Text"];
Print["DONE groups=", Length[sel], " configs=", Length[cfgs] + 2, " rr=", rr, " lines=", Length[out], " seconds=", Round[AbsoluteTime[] - t0]];


==> anc/numbers/deposit/P04/run_all.log <==
run_all.sh started 2026-09-30T08:27:42+03:00
6e90811ef0d6f96f260419a2888bc8b3417f45ef6aee1db3bdac64a2ec90cbd0  PROJECT/ma_a/step5_five_loop/P2/ext/color_ext.json
fa02fc73ad249e08e967a17d4667dbc59e4ff3cd071b97c54e9126b9fac42be6  PROJECT/ma_a/step5b_blind/V7/groupdata.json
91f13ab261bbd8cf726d50fbcc9b6b61059e6d5e4a3aa30473408e3f4329d086  PROJECT/ma_a/xk_study/x01_coeffs.txt
2.17.3

"15.0.0 for Linux x86 (64-bit) (May 19, 2026)"  (version line added after the run; the original call to print it failed)
exported 95 groups (57 ext, 38 V7); max channels 7
DONE groups=95 configs=15 RREL=5 NFAIL=0
DONE groups=95 configs=15 RREL=7 NFAIL=0
DONE groups=95 configs=14 rr=5 lines=103740 seconds=223
DONE NFAIL=0
DONE NFAIL=0
RESULT PASS
RESULT PASS
RESULT PASS
RESULT PASS
RESULT PASS
M1_regular_part (expects T3 FAIL): T3   FAIL (279): E6: R1 difference (Fraction(-832, 81), Fraction(
M2_psi_plus (expects T1 FAIL): T1   FAIL (279): E6: zeta2/N; E6: difference (Fraction(-832, 81), Fra
M3_kappa (expects T11 FAIL): T11  FAIL (93): E6: S_3, S_4 formulas; E6_78: S_3, S_4 formulas; E7: S_
M4_odd_constant (expects T4 FAIL): T4   FAIL (93): E6: R2a; E6_78: R2a; E7: R2a; E7_133: R2a; E8: R2
M5_R5b_order0 (expects T9 FAIL): T9   FAIL (465): E6: R5b first change at a^2: [2]; E6: R5b first ch
M6_R3p_constant (expects T6 FAIL): T6   FAIL (190): E6: R3p; E6: R3; E6_78: R3p; E6_78: R3; E7: R3p;
M7_data (expects T2 FAIL): T2   FAIL (95): E6: data difference (Fraction(-832, 81), Fraction(832, 81
run_all.sh finished 2026-09-30T08:32:34+03:00


==> anc/numbers/deposit/P04/run_all.sh <==
#!/bin/bash
# P-04: rebuild every output of this folder.  About 5 minutes (the Wolfram run over 95 color sets takes 4 of them).
# Inputs (read only): ma_a/step5_five_loop/P2/ext/color_ext.json, ma_a/step5b_blind/V7/groupdata.json,
#                     ma_a/xk_study/x01_coeffs.txt
set -eo pipefail
cd PROJECT/ma_a/paper/revision/work/numbers/p04
MA=PROJECT/ma_a
{
echo "run_all.sh started $(date -Is)"
sha256sum $MA/step5_five_loop/P2/ext/color_ext.json $MA/step5b_blind/V7/groupdata.json $MA/xk_study/x01_coeffs.txt
gp --version-short; wolfram -noprompt -run 'Print[$Version];Exit[]' </dev/null 2>&1 | tail -1 || true
python3 -B export_color.py
gp -q p04_solver.gp </dev/null > p04_pari.out 2>&1;          tail -1 p04_pari.out
RREL=7 gp -q p04_solver.gp </dev/null > p04_pari_rrel7.out 2>&1; tail -1 p04_pari_rrel7.out
wolfram -script p04_wolfram.wl > p04_wolfram.out 2>&1;      tail -1 p04_wolfram.out
gp -q p04_general.gp </dev/null > p04_general_pari.out 2>&1; tail -1 p04_general_pari.out
wolfram -script p04_general.wl > p04_general_wolfram.out 2>&1; tail -1 p04_general_wolfram.out
python3 -B compare_engines.py > compare_engines.out;                              grep RESULT compare_engines.out
python3 -B compare_engines.py p04_pari.out p04_pari_rrel7.out > compare_rrel7.out; grep RESULT compare_rrel7.out
python3 -B check_claims.py p04_pari.out > check_claims_pari.out;       grep RESULT check_claims_pari.out
python3 -B check_claims.py p04_wolfram.tsv > check_claims_wolfram.out; grep RESULT check_claims_wolfram.out
python3 -B check_claims.py p04_pari_rrel7.out > check_claims_rrel7.out; grep RESULT check_claims_rrel7.out
python3 -B named_groups.py > /dev/null
./run_mutations.sh > run_mutations.out; cut -c1-100 run_mutations.out
echo "run_all.sh finished $(date -Is)"
} 2>&1 | tee run_all.log


==> anc/numbers/deposit/P04/run_mutations.out <==
M1_regular_part (expects T3 FAIL): T3   FAIL (279): E6: R1 difference (Fraction(-832, 81), Fraction(416, 27), Fraction(-832, 81), Fraction(832, 81)); E6: R1all difference (Fraction(-832, 81), Fra
M2_psi_plus (expects T1 FAIL): T1   FAIL (279): E6: zeta2/N; E6: difference (Fraction(-832, 81), Fraction(0, 1), Fraction(0, 1), Fraction(-416, 81)); E6: own S_2; E6_78: zeta2/N; E6_78: diffe
M3_kappa (expects T11 FAIL): T11  FAIL (93): E6: S_3, S_4 formulas; E6_78: S_3, S_4 formulas; E7: S_3, S_4 formulas; E7_133: S_3, S_4 formulas; E8: S_3, S_4 formulas; F4: S_3, S_4 formulas 
M4_odd_constant (expects T4 FAIL): T4   FAIL (93): E6: R2a; E6_78: R2a; E7: R2a; E7_133: R2a; E8: R2a; F4: R2a RESULT FAIL 
M5_R5b_order0 (expects T9 FAIL): T9   FAIL (465): E6: R5b first change at a^2: [2]; E6: R5b first change at a^3: [2]; E6: R5b first change at a^4: [2]; E6: R5b first change at a^5: [2]; E6: R5b
M6_R3p_constant (expects T6 FAIL): T6   FAIL (190): E6: R3p; E6: R3; E6_78: R3p; E6_78: R3; E7: R3p; E7: R3 RESULT FAIL 
M7_data (expects T2 FAIL): T2   FAIL (95): E6: data difference (Fraction(-832, 81), Fraction(832, 81), Fraction(-182, 9), Fraction(832, 81)); E6_78: data difference (Fraction(-2, 1), Frac


==> anc/numbers/deposit/P04/run_mutations.sh <==
#!/bin/bash
# P-04: mutation tests.  Each mutation is applied to a scratch copy of p04_solver.gp (or of the data file); the claim
# checks must then report FAIL on the expected statement.  Nothing in the project folder is modified.
set -u
HERE=PROJECT/ma_a/paper/revision/work/numbers/p04
SCR=${TMPDIR:-/tmp}/p04_mut_$$
mkdir -p "$SCR"
cp "$HERE/p04_solver.gp" "$HERE/color_groups.gp" "$SCR/"
cp PROJECT/ma_a/xk_study/x01_coeffs.txt "$SCR/x01_mut.txt"
run() {  # name, sed expression on the solver, expected failing tag
  local name=$1 expr=$2 tag=$3
  sed "$expr" "$SCR/p04_solver.gp" > "$SCR/m.gp"
  if cmp -s "$SCR/m.gp" "$SCR/p04_solver.gp"; then echo "$name: MUTATION NOT APPLIED"; return; fi
  (cd "$SCR" && gp -q m.gp </dev/null > "$SCR/m.out" 2>&1)
  local res; res=$(python3 -B "$HERE/check_claims.py" "$SCR/m.out" | grep -E "^$tag |^RESULT")
  echo "$name (expects $tag FAIL): $(echo "$res" | tr '\n' ' ' | cut -c1-160)"
}
run M1_regular_part   's/E1\[t\]\[iA\] = \[bA\*(-2 + 2\*w), -2\/3\*bA\*w\]));/E1[t][iA] = [bA*(-3 + 2*w), -2\/3*bA*w]));/' T3
run M2_psi_plus       's/PSI = \[\[0, -w\/2\]/PSI = [[0, -w\/3]/' T1
run M3_kappa          's/klsolve(g, E1, E2, kap=1) =/klsolve(g, E1, E2, kap=-1) =/' T11
run M4_odd_constant   's/if(name == "R2a" || name == "R3", E2\[2\]\[1\] = \[8\*K\/w, 0\]);/if(name == "R2a" || name == "R3", E2[2][1] = [7*K\/w, 0]);/' T4
run M5_R5b_order0     's/if(name == "R5b", for(t=1, 2, E1\[t\]\[iA\] = \[-2\*bA, 0\]));/if(name == "R5b", for(t=1, 2, E1[t][iA] = [-2*bA\/w, 0]));/' T9
run M6_R3p_constant   's/rz = (12\*CF\*CA - 32\*CF^2)\/6;/rz = (12*CF*CA - 30*CF^2)\/6;/' T6
# data mutation: the rational N^-1 term of P(1)- (x^0 ln^0 x) changed; T2 must fail
sed -i 's/^P1m|0|0|(446\*ca\*cf)\/9/P1m|0|0|(447*ca*cf)\/9/' "$SCR/x01_mut.txt"
sed "s|^DATAFILE = .*|DATAFILE = \"$SCR/x01_mut.txt\";|" "$SCR/p04_solver.gp" > "$SCR/m.gp"
(cd "$SCR" && gp -q m.gp </dev/null > "$SCR/m.out" 2>&1)
sed "s|^DATA = .*|DATA = '$SCR/x01_mut.txt'|" "$HERE/check_claims.py" > "$SCR/cc.py"
sed -i "s|^D = .*|D = '$HERE/'|" "$SCR/cc.py"
echo "M7_data (expects T2 FAIL): $(python3 -B "$SCR/cc.py" "$SCR/m.out" | grep -E '^T2 |^RESULT' | tr '\n' ' ' | cut -c1-160)"
rm -rf "$SCR"


==> anc/numbers/deposit/P07/adv_check/f1_lambda.frm <==
* Adversarial check of P-07, engine F (FORM 5): lambda_k from P^(0)(N) = C_F[3 - 2/N - 2/(N+1) - 4(psi(N)+gamma_E)]
* at N = -k + w, with psi(w-k) + gamma = z2 w - sum_{j=0}^{k} 1/(w-j) + O(w^2).  (Julia used the S_1 form.)
* 1/(w-c) = w^-1 for c = 0, else -sum_m w^m/c^(m+1).
#-
Off Statistics;
Format 250;
#define KMAX "30"
Symbols w(:1), z2, m;
#do k=0,`KMAX'
Local P`k' = 3
#if `k'==0
  - 2*w^-1
#else
  + 2*sum_(m,0,1,w^m/(`k')^(m+1))
#endif
#if `k'==1
  - 2*w^-1
#else
  + 2*sum_(m,0,1,w^m/({`k'-1})^(m+1))
#endif
  - 4*z2*w + 4*w^-1
#do j=1,`k'
  - 4*sum_(m,0,1,w^m/(`j')^(m+1))
#enddo
  ;
#enddo
Bracket w;
.sort
#do k=0,`KMAX'
Local L`k' = P`k'[w^-1]/2;
Local C0`k' = P`k'[1];
Local C1`k' = P`k'[w];
#enddo
.sort
#do k=0,`KMAX'
Drop P`k';
#enddo
#do k=0,`KMAX'
Local dL`k' = L`k' - 2
#if `k'<=1
 + 1
#endif
 ;
#enddo
.sort
#write <out/f1_lambda.txt> "# lambda_k = Res_{N=-k} P0 / (2 C_F); dL = lambda_k - (2 - delta_k0 - delta_k1) must be 0"
#do k=0,`KMAX'
#write <out/f1_lambda.txt> "k=`k' lambda=%E dL=%E  w^0 coeff/CF=%E  w^1 coeff/CF=%E", L`k', dL`k', C0`k', C1`k'
#enddo
.end


==> anc/numbers/deposit/P07/adv_check/f2_solver.frm <==
* Adversarial check of P-07, engine F (FORM 5), written independently of P07_allk and of j2_solver.jl.
* Run as: form -D GROUP=SU f2_solver.frm   or   form -D GROUP=SO f2_solver.frm
* (1) colour: X, C_R, b_R of SU(N) (reps 1, A) or SO(n) vector (reps 1, A, S) from Fierz identities,
*     symbolic N or n, on four-leg tensors built from d_ (line A: leg 1 -> 2, line B: leg 4 -> 3,
*     start legs carry -t^T, end legs t; for SO(n) -t^T = t).
* (2) phases w*phi^tau, w*psi^tau at N = w - k from xi^tau(N) = (exp(-i pi N) + tau)/2,
*     exp(-i pi (w-k)) = (-1)^k exp(-i pi w), k = 0..KMAX; compared with the k = 0 phases at (-1)^k tau
*     and with the Bernoulli series (bernoulli_(n) = B_n/n!).
* (3) solver with lam symbolic:  F = w f(x,w), a = x w^2,
*     f = 2 lam b_R x + 2 C_R x [f + w df/dw - 2 x df/dx + (w phi) f] + f^2 + 2 x (w psi) sum X f^{-tau},
*     s = f_1^2 - f_1 + 2 lam C_F x, V_n = 6 [x^n w^2 p^1] of s, p = pi^2.
* (4) test: s at k equals s at k mod 2 (k >= 2) identically in lam and N; s at k = 1 equals s at k = 0 with tau exchanged.
#-
Off Statistics;
Format 250;
#ifndef `GROUP'
  #define GROUP "SU"
#endif
#define KMAX "10"
#define NMAX "6"
#define WMAX "8"
#define s "1"
#define v "0"
#define inv0 "1"
#define jt "0"
#define ot "m"
Symbols N, lam, pi, p, mk, m, j, a, eI, eJ, eS;
Symbol x(:`NMAX'), w(:`WMAX');
#if "`GROUP'" == "SU"
Dimension N;
#define REPS "1,A"
#else
Dimension N;
#define REPS "1,A,S"
#endif
Indices i1,i2,i3,i4,j1,j2,j3,j4;

* ---------------- (1) colour ----------------
#if "`GROUP'" == "SU"
* sum_a t_ab t_cd = 1/2 (d_ad d_cb - d_ab d_cd / N); start leg G = -t^T, end leg G = t
#define K12 "(-1/2*(d_(j1,j2)*d_(i2,i1) - N^-1*d_(j1,i1)*d_(i2,j2)))"
#define K14 "(1/2*(d_(j1,i4)*d_(j4,i1) - N^-1*d_(j1,i1)*d_(j4,i4)))"
#define K13 "(-1/2*(d_(j1,j3)*d_(i3,i1) - N^-1*d_(j1,i1)*d_(i3,j3)))"
#define CFexpr "(N/2 - N^-1/2)"
Local P1 = N^-1*d_(i1,i3)*d_(i2,i4);
Local PA = d_(i1,i2)*d_(i3,i4) - N^-1*d_(i1,i3)*d_(i2,i4);
#else
* SO(n) vector, Tr = 1/2: sum_a t_ij t_kl = -1/4 (d_ik d_jl - d_il d_jk); every leg carries t
#define K12 "(-1/4*(d_(i1,i2)*d_(j1,j2) - d_(i1,j2)*d_(j1,i2)))"
#define K14 "(-1/4*(d_(i1,i4)*d_(j1,j4) - d_(i1,j4)*d_(j1,i4)))"
#define K13 "(-1/4*(d_(i1,i3)*d_(j1,j3) - d_(i1,j3)*d_(j1,i3)))"
#define CFexpr "(N/4 - 1/4)"
Local P1 = N^-1*d_(i1,i3)*d_(i2,i4);
Local PA = 1/2*d_(i1,i2)*d_(i3,i4) - 1/2*d_(i1,i4)*d_(i2,i3);
Local PS = 1/2*d_(i1,i2)*d_(i3,i4) + 1/2*d_(i1,i4)*d_(i2,i3) - N^-1*d_(i1,i3)*d_(i2,i4);
#endif
.sort
#do R={`REPS'}
Local u12`R' = P`R'*d_(i1,j1)*d_(i2,j2);
Local u14`R' = P`R'*d_(i1,j1)*d_(i4,j4);
Local u13`R' = P`R'*d_(i1,j1)*d_(i3,j3);
#enddo
.sort
#do R={`REPS'}
Local Trc`R' = u12`R'*`K12' - u14`R'*`K14';
Local Tt`R' = 2*`CFexpr'*P`R' + 2*u13`R'*`K13';
Local Bn`R' = -u13`R'*`K13';
#enddo
.sort
#do R={`REPS'}
Drop u12`R', u14`R', u13`R';
#enddo
id d_(i1,i2)*d_(i3,i4) = eI;
id d_(i1,i3)*d_(i2,i4) = eJ;
id d_(i1,i4)*d_(i2,i3) = eS;
Bracket eI, eJ, eS;
.sort
* decomposition into projectors
*   SU:  a I + b J = (a + N b) P_1 + a P_A
*   SO:  a I + b J + c Sw = (a + n b + c) P_1 + (a - c) P_A + (a + c) P_S
#procedure dec(OUT,E,R)
#if "`R'" == "1"
#if "`GROUP'" == "SU"
Local `OUT' = `E'[eI] + N*`E'[eJ];
#else
Local `OUT' = `E'[eI] + N*`E'[eJ] + `E'[eS];
#endif
#elseif "`R'" == "A"
#if "`GROUP'" == "SU"
Local `OUT' = `E'[eI];
#else
Local `OUT' = `E'[eI] - `E'[eS];
#endif
#else
Local `OUT' = `E'[eI] + `E'[eS];
#endif
#endprocedure
#do R={`REPS'}
#do Rp={`REPS'}
#call dec(X`R'`Rp',Trc`Rp',`R')
#call dec(TtOff`R'`Rp',Tt`Rp',`R')
#call dec(BnOff`R'`Rp',Bn`Rp',`R')
#enddo
#if "`GROUP'" == "SU"
Local chkS`R' = Trc`R'[eS] + Tt`R'[eS];
#endif
#enddo
.sort
#do R={`REPS'}
Drop P`R', Trc`R', Tt`R', Bn`R';
#enddo
#do R={`REPS'}
Local Cr`R' = TtOff`R'`R';
Local br`R' = BnOff`R'`R';
#enddo
Local CF = `CFexpr';
.sort
#write <out/f2_`GROUP'_colour.txt> "# colour data of `GROUP' (N = dimension of the quark representation)"
#do R={`REPS'}
#write <out/f2_`GROUP'_colour.txt> "C_`R' = %E ;  b_`R' = %E ;  b_`R' - (C_F - C_`R'/2) = %E", Cr`R', br`R', br`R'-CF+Cr`R'/2
#do Rp={`REPS'}
#write <out/f2_`GROUP'_colour.txt> "X_`R'`Rp' = %E ;  Tt off-diagonal `R'`Rp' (must be 0 unless equal) = %E ; Born off-diagonal = %E", X`R'`Rp', TtOff`R'`Rp', BnOff`R'`Rp'
#enddo
#enddo
#write <out/f2_`GROUP'_colour.txt> "X_1A + 2 C_F = %E", X1A + 2*CF
#do R={`REPS'}
#do Rp={`REPS'}
Drop TtOff`R'`Rp', BnOff`R'`Rp';
#enddo
#enddo
.sort

* ---------------- (2) phases ----------------
* xi^t(N) = (s E + t)/2, s = exp(i pi k), E = exp(-i pi w)
#procedure phases(k,t,tn)
#if ( {`k'%2} == 0 )
  #redefine s "1"
#else
  #redefine s "-1"
#endif
Local E`k'`tn' = `s'*sum_(m,0,`WMAX',(-i_*pi*w)^m*invfac_(m));
.sort
#if ( {(`s')*(`t')} == 1 )
  Local xt`k'`tn' = (E`k'`tn' + `t')/2;
  Local xm`k'`tn' = (E`k'`tn' - `t')/2;
  #redefine v "0"
  #redefine inv0 "(`s')"
#else
  Local xt`k'`tn' = (E`k'`tn' + `t')/2*w^-1;
  Local xm`k'`tn' = (E`k'`tn' - `t')/2;
  #redefine v "1"
  #redefine inv0 "(2*i_*`s'*pi^-1)"
#endif
.sort
Drop E`k'`tn';
Local u`k'`tn' = xt`k'`tn'*`inv0' - 1;
Local dx`k'`tn' = xt`k'`tn'*mk;
.sort
id mk*w^j? = j*w^(j-1);
id mk = 0;
.sort
Local iv`k'`tn' = `inv0'*(1
#do n=1,`WMAX'
  + (-u`k'`tn')^`n'
#enddo
  );
.sort
Drop u`k'`tn';
Local wphi`k'`tn' = `v' + w*dx`k'`tn'*iv`k'`tn' + i_*pi*w/2;
Local wpsi`k'`tn' = -i_*pi*w^{1-`v'}*xm`k'`tn'*iv`k'`tn';
.sort
Drop xt`k'`tn', xm`k'`tn', dx`k'`tn', iv`k'`tn';
repeat id pi^2 = p;
if ( count(w,1) > 4 ) discard;
.sort
#endprocedure

#do k=0,`KMAX'
#call phases(`k',1,p)
#call phases(`k',-1,m)
#enddo
* closed forms: z cot z = sum (-1)^n B_2n (2z)^2n/(2n)!, z tan z = sum_{n>=1} (-1)^(n-1)(4^n-1) B_2n (2z)^2n/(2n)!, z = pi w/2
Local zcot = sum_(m,0,2,(-1)^m*bernoulli_(2*m)*p^m*w^(2*m));
Local ztan = sum_(m,1,2,(-1)^(m-1)*(4^m-1)*bernoulli_(2*m)*p^m*w^(2*m));
.sort
Local cfp = wphi0p + ztan;
Local cfm = wphi0m - zcot;
Local cgp = wpsi0p + 2*ztan;
Local cgm = wpsi0m - 2*zcot;
#do k=1,`KMAX'
#if ( {`k'%2} == 0 )
Local dphi`k'p = wphi`k'p - wphi0p;
Local dphi`k'm = wphi`k'm - wphi0m;
Local dpsi`k'p = wpsi`k'p - wpsi0p;
Local dpsi`k'm = wpsi`k'm - wpsi0m;
Local uphi`k'p = 0;
#else
Local dphi`k'p = wphi`k'p - wphi0m;
Local dphi`k'm = wphi`k'm - wphi0p;
Local dpsi`k'p = wpsi`k'p - wpsi0m;
Local dpsi`k'm = wpsi`k'm - wpsi0p;
* mutation: the unswapped comparison must fail at odd k
Local uphi`k'p = wphi`k'p - wphi0p;
#endif
#enddo
.sort
#write <out/f2_`GROUP'_phases.txt> "w phi+ (k=0) = %E", wphi0p
#write <out/f2_`GROUP'_phases.txt> "w phi- (k=0) = %E", wphi0m
#write <out/f2_`GROUP'_phases.txt> "w psi+ (k=0) = %E", wpsi0p
#write <out/f2_`GROUP'_phases.txt> "w psi- (k=0) = %E", wpsi0m
#write <out/f2_`GROUP'_phases.txt> "closed-form differences (all 0): %E | %E | %E | %E", cfp, cfm, cgp, cgm
#do k=1,`KMAX'
#write <out/f2_`GROUP'_phases.txt> "k=`k' phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0): %E | %E | %E | %E ; unswapped w phi+ difference (nonzero at odd k): %E", dphi`k'p, dphi`k'm, dpsi`k'p, dpsi`k'm, uphi`k'p
#enddo
Drop zcot, ztan, cfp, cfm, cgp, cgm;
#do k=1,`KMAX'
Drop dphi`k'p, dphi`k'm, dpsi`k'p, dpsi`k'm, uphi`k'p;
#enddo
.sort

* ---------------- (3) solver ----------------
#procedure solve(k)
#do R={`REPS'}
Local f`R'p0 = 0;
Local f`R'm0 = 0;
#enddo
.sort
#do it=1,`NMAX'
#redefine jt "{`it'-1}"
#do R={`REPS'}
#do t={p,m}
Local D`R'`t' = f`R'`t'`jt'*mk;
#enddo
#enddo
.sort
id mk*x^a?*w^j? = (1+j-2*a)*x^a*w^j;
id mk*x^a? = (1-2*a)*x^a;
.sort
#do R={`REPS'}
#do t={p,m}
#if "`t'" == "p"
  #redefine ot "m"
#else
  #redefine ot "p"
#endif
Local f`R'`t'`it' = 2*lam*br`R'*x + 2*Cr`R'*x*(D`R'`t' + wphi`k'`t'*f`R'`t'`jt') + f`R'`t'`jt'^2
#do Rp={`REPS'}
  + 2*x*wpsi`k'`t'*X`R'`Rp'*f`Rp'`ot'`jt'
#enddo
  ;
#enddo
#enddo
.sort
if ( count(w,1) > 4 ) discard;
.sort
#do R={`REPS'}
Drop f`R'p`jt', f`R'm`jt', D`R'p, D`R'm;
#enddo
.sort
#enddo
Local s`k'p = f1p`NMAX'^2 - f1p`NMAX' + 2*lam*CF*x;
Local s`k'm = f1m`NMAX'^2 - f1m`NMAX' + 2*lam*CF*x;
.sort
if ( expression(s`k'p,s`k'm) && ( count(w,1) > 2 ) ) discard;
.sort
#do R={`REPS'}
Drop f`R'p`NMAX', f`R'm`NMAX';
#enddo
.sort
#endprocedure

#do k=0,`KMAX'
#call solve(`k')
#enddo
* (4) k dependence
#do k=2,`KMAX'
Local cp`k' = s`k'p - s{`k'%2}p;
Local cm`k' = s`k'm - s{`k'%2}m;
#enddo
Local swap1p = s1p - s0m;
Local swap1m = s1m - s0p;
Bracket x, w, p;
.sort
#write <out/f2_`GROUP'_kdep.txt> "# s(k) - s(k mod 2), identically in lam and N, must be 0; and the k=1/k=0 signature exchange"
#do k=2,`KMAX'
#write <out/f2_`GROUP'_kdep.txt> "k=`k' tau=+ : %E ; tau=- : %E", cp`k', cm`k'
#enddo
#write <out/f2_`GROUP'_kdep.txt> "s(k=1,+) - s(k=0,-) = %E ; s(k=1,-) - s(k=0,+) = %E", swap1p, swap1m
* V_n, LL poles, NLL, rational NNLL for the two local systems (k = 0: tau = +, -)
#do t={p,m}
#do n=1,`NMAX'
Local V`n'`t' = 6*s0`t'[x^`n'*w^2*p];
Local LL`n'`t' = s0`t'[x^`n'];
Local NLL`n'`t' = s0`t'[x^`n'*w];
Local RN`n'`t' = s0`t'[x^`n'*w^2];
Local PP`n'`t' = s0`t'[x^`n'*w^2*p^2];
Local LLp`n'`t' = s0`t'[x^`n'*p];
#enddo
#enddo
.sort
#do t={p,m}
#do n=1,`NMAX'
#write <out/f2_`GROUP'_V.txt> "V`n'`t' = %E ;", V`n'`t'
#write <out/f2_`GROUP'_Vdef.h> "Local V`n'`t' = %E ;", V`n'`t'
#write <out/f2_`GROUP'_V.txt> "LL`n'`t' = %E ;", LL`n'`t'
#write <out/f2_`GROUP'_Vdef.h> "Local LL`n'`t' = %E ;", LL`n'`t'
#write <out/f2_`GROUP'_V.txt> "# n=`n' `t': NLL = %E ; rational NNLL = %E ; p^2 at NNLL = %E ; p in LL = %E", NLL`n'`t', RN`n'`t', PP`n'`t', LLp`n'`t'
#enddo
#enddo
.end


==> anc/numbers/deposit/P07/adv_check/f3_fiveloop.frm <==
* Adversarial check of P-07, engine F (FORM 5): SU(N) comparisons with lam symbolic.
* Reads the V_n(lam, N) that f2_solver.frm computed for the local systems (k = 0: tau = +, -).
* (a) V_3, V_4, V_5 at lam = 1, 2 against the draft macros evaluated in SU(N);
* (b) the V_n(lam) polynomials P07 prints in p06_compare.out item (g), evaluated in SU(N);
* (c) the five-loop coefficient of zeta_2 x^k ln^6 x in the covered pairing,
*     -(1/720) sum_{n=1}^{5} S_n binom(2(5-n),5-n) (2 lam C_F)^(5-n), with S_1 = 4 C_F (P^(0) at N = -k),
*     S_2 = -8 lam C_F^2 (two-loop x-space result at N = -k, covered pairing), S_3..S_5 from the equations,
*     against nmFiveLoopXzeroSUN (lam = 1) and nmFiveLoopXtwoGen in SU(N) (lam = 2), and its SU(3) value.
#-
Off Statistics;
Format 250;
Symbols N, lam, x, w, p, mA, mB, n;
#include out/f2_SU_Vdef.h
.sort
#define CF "(N/2 - N^-1/2)"
#define CA "(N)"
#define dFA "((N^2-1)*(N^2+6)/48)"
#define dAA "(N^2*(N^2+36)/24)"
* (a) draft macros (units of zeta_2)
Local M3p1 = 60*`CF'*`CA'^2 - 192*`CF'^2*`CA' + 144*`CF'^3;
Local M4p1 = -912*`CF'*`CA'^3 + 3120*`CF'^2*`CA'^2 - 3264*`CF'^3*`CA' + 960*`CF'^4 + 1152*`dFA';
Local M5p1 = 19252*`CF'*`CA'^4 - 65344*`CF'^2*`CA'^3 + 74400*`CF'^3*`CA'^2 - 30720*`CF'^4*`CA' + 3648*`CF'^5 - 57600*`CA'*`dFA' + 33792*`CF'*`dFA' + 3072*`CF'*`dAA';
Local M3p2 = 96*`CF'*`CA'^2 - 288*`CF'^2*`CA' + 192*`CF'^3;
Local M4p2 = -2240*`CF'*`CA'^3 + 7872*`CF'^2*`CA'^2 - 8832*`CF'^3*`CA' + 3072*`CF'^4 + 3072*`dFA';
Local M5p2 = 182656/3*`CF'*`CA'^4 - 225152*`CF'^2*`CA'^3 + 301056*`CF'^3*`CA'^2 - 168960*`CF'^4*`CA' + 33792*`CF'^5 - 190464*`CA'*`dFA' + 141312*`CF'*`dFA' + 10240*`CF'*`dAA';
Local M3m1 = 84*`CF'*`CA'^2 - 256*`CF'^2*`CA' + 176*`CF'^3;
Local M4m1 = 112*`CF'*`CA'^3 - 496*`CF'^2*`CA'^2 + 832*`CF'^3*`CA' - 448*`CF'^4 - 384*`dFA';
Local M3m2 = 160*`CF'*`CA'^2 - 480*`CF'^2*`CA' + 320*`CF'^3;
Local M4m2 = -448*`CF'*`CA'^3 + 1856*`CF'^2*`CA'^2 - 2432*`CF'^3*`CA' + 1024*`CF'^4;
* (b) P07 item (g) polynomials in lam
Local G3p = -12*lam*(lam-6)*`CA'^2*`CF' + 48*lam*(lam-5)*`CA'*`CF'^2 - 48*lam*(lam-4)*`CF'^3;
Local G4p = 8*lam*(lam+2)*(3*lam-41)*`CA'^3*`CF' - 48*lam*(3*lam^2-26*lam-42)*`CA'^2*`CF'^2 + 96*lam*(3*lam^2-21*lam-16)*`CA'*`CF'^3 - 192*lam^2*(lam-6)*`CF'^4 + 384*lam*(lam+2)*`dFA';
Local G3m = -4*lam*(lam-22)*`CA'^2*`CF' + 16*lam*(lam-17)*`CA'*`CF'^2 - 16*lam*(lam-12)*`CF'^3;
Local G4m = 8*lam*(lam^2-45*lam+58)*`CA'^3*`CF' - 16*lam*(3*lam^2-98*lam+126)*`CA'^2*`CF'^2 + 32*lam*(3*lam^2-73*lam+96)*`CA'*`CF'^3 - 64*lam*(lam^2-18*lam+24)*`CF'^4 + 384*lam*(lam-2)*`dFA';
* (c) five-loop prediction with lam symbolic, and the macros
Local Tot = -1/720*( 4*`CF'*70*(2*lam*`CF')^4 - 8*lam*`CF'^2*20*(2*lam*`CF')^3 + V3p*6*(2*lam*`CF')^2 + V4p*2*(2*lam*`CF') + V5p );
Local Rel = -1/720*( 4*`CF'*70*(2*lam*`CF')^4 - 8*lam*`CF'^2*20*(2*lam*`CF')^3 + V3p*6*(2*lam*`CF')^2 + V4p*2*(2*lam*`CF') );
Local Ipi = -1/720*V5p;
Local MX0 = -(N^2-1)*(50*N^8 - 212*N^6 + 1110*N^4 + 628*N^2 + 221)/360*N^-5;
Local MX2 = -11416/135*`CF'*`CA'^4 + 1688/5*`CF'^2*`CA'^3 - 2592/5*`CF'^3*`CA'^2 + 1856/5*`CF'^4*`CA' - 1600/9*`CF'^5 + 3968/15*`CA'*`dFA' - 1152/5*`CF'*`dFA' - 128/9*`CF'*`dAA';
.sort
* lam = 1 and lam = 2 copies through markers
Local V3p1 = V3p*mA; Local V3p2 = V3p*mB; Local V4p1 = V4p*mA; Local V4p2 = V4p*mB; Local V5p1 = V5p*mA; Local V5p2 = V5p*mB;
Local V3m1 = V3m*mA; Local V3m2 = V3m*mB; Local V4m1 = V4m*mA; Local V4m2 = V4m*mB;
Local Tot1 = Tot*mA; Local Tot2 = Tot*mB; Local Rel1 = Rel*mA; Local Rel2 = Rel*mB; Local Ipi1 = Ipi*mA; Local Ipi2 = Ipi*mB;
.sort
id mA*lam^n? = mA;
id mB*lam^n? = mB*2^n;
id mA = 1;
id mB = 1;
.sort
Local d3p1 = V3p1 - M3p1; Local d4p1 = V4p1 - M4p1; Local d5p1 = V5p1 - M5p1;
Local d3p2 = V3p2 - M3p2; Local d4p2 = V4p2 - M4p2; Local d5p2 = V5p2 - M5p2;
Local d3m1 = V3m1 - M3m1; Local d4m1 = V4m1 - M4m1; Local d3m2 = V3m2 - M3m2; Local d4m2 = V4m2 - M4m2;
Local g3p = V3p - G3p; Local g4p = V4p - G4p; Local g3m = V3m - G3m; Local g4m = V4m - G4m;
Local t1 = Tot1 - MX0; Local t2 = Tot2 - MX2;
Local SU3tot1 = Tot1; Local SU3tot2 = Tot2; Local SU3rel1 = Rel1; Local SU3rel2 = Rel2; Local SU3ipi1 = Ipi1; Local SU3ipi2 = Ipi2;
.sort
#write <out/f3_fiveloop.txt> "# SU(N), lam symbolic in the equations; all differences must be 0"
#write <out/f3_fiveloop.txt> "(a) V3,V4,V5 covered lam=1 minus macros: %E | %E | %E", d3p1, d4p1, d5p1
#write <out/f3_fiveloop.txt> "(a) V3,V4,V5 covered lam=2 minus macros: %E | %E | %E", d3p2, d4p2, d5p2
#write <out/f3_fiveloop.txt> "(a) V3,V4 uncovered lam=1 minus macros: %E | %E ; lam=2: %E | %E", d3m1, d4m1, d3m2, d4m2
#write <out/f3_fiveloop.txt> "(b) V3,V4 (sigma=+) and V3,V4 (sigma=-) minus the P07 (g) polynomials in lam: %E | %E | %E | %E", g3p, g4p, g3m, g4m
#write <out/f3_fiveloop.txt> "(c) five-loop prediction minus nmFiveLoopXzeroSUN (lam=1): %E", t1
#write <out/f3_fiveloop.txt> "(c) five-loop prediction minus nmFiveLoopXtwoGen in SU(N) (lam=2): %E", t2
#write <out/f3_fiveloop.txt> "(c) five-loop prediction, lam symbolic, SU(N): %E", Tot
Local s1 = SU3tot1; Local s2 = SU3tot2; Local r1 = SU3rel1; Local r2 = SU3rel2; Local i1 = SU3ipi1; Local i2 = SU3ipi2;
.sort
id N^n? = 3^n;
.sort
#write <out/f3_fiveloop.txt> "(c) SU(3): lam=1 total %E, relation part %E, (i pi)^2 part %E", s1, r1, i1
#write <out/f3_fiveloop.txt> "(c) SU(3): lam=2 total %E, relation part %E, (i pi)^2 part %E", s2, r2, i2
.end


==> anc/numbers/deposit/P07/adv_check/j1_colour.jl <==
# Adversarial check of P-07, colour data, engine J (Julia 1.13, Base + LinearAlgebra only).
# Written independently of P07_allk/p03_colour.py and p03_colour.g.
# Conventions from paper App. (color): line A runs from leg 1 to leg 2, line B from leg 4 to leg 3,
# t channel = legs (1,3).  A 4-leg colour tensor c[i1,i2,i3,i4]; a leg at the start of a line (1, 4)
# carries the generator -t^T, a leg at the end (2, 3) carries t.  The t-channel projector P_R is the
# operator on W = V (x) Vbar from (i1,i3) to (i2,i4): c[i1,i2,i3,i4] = P_R[(i2,i4),(i1,i3)].
# X[R,R'] = coefficient of P_R in Trc P_R', Trc = T1.T2 - T1.T4 = (Ts^2 - Tu^2)/2.
# Quartic invariants from traces on R (x) A:  dR.dA = (1/3)[Tr K^4 + 2 Tr(K^2 M2)],
#   K = sum_a t^a (x) T^a,  M2 = sum_c (t^c (x) 1) K (1 (x) T^c).
using LinearAlgebra

const TOL = 1e-9

function orthonormalize(gens)
    # Gram-Schmidt under <A,B> = 2 Re Tr(A B)  (so that Tr(t^a t^b) = delta/2)
    out = Matrix{ComplexF64}[]
    for g in gens
        v = copy(g)
        for u in out
            v -= 2*real(tr(u*v))*u
        end
        nv = sqrt(2*real(tr(v*v)))
        if nv > 1e-8
            push!(out, v/nv)
        end
    end
    out
end

function su_gens(N)
    g = Matrix{ComplexF64}[]
    for i in 1:N, j in i+1:N
        A = zeros(ComplexF64, N, N); A[i,j] = 0.5; A[j,i] = 0.5; push!(g, A)
        B = zeros(ComplexF64, N, N); B[i,j] = -0.5im; B[j,i] = 0.5im; push!(g, B)
    end
    for l in 1:N-1
        D = zeros(ComplexF64, N, N)
        for m in 1:l; D[m,m] = 1; end
        D[l+1,l+1] = -l
        push!(g, D/sqrt(2*l*(l+1)))
    end
    orthonormalize(g)
end

function so_gens(n)
    g = Matrix{ComplexF64}[]
    for i in 1:n, j in i+1:n
        A = zeros(ComplexF64, n, n); A[i,j] = 0.5im; A[j,i] = -0.5im; push!(g, A)
    end
    orthonormalize(g)
end

function nullspace_real(M)
    F = svd(M; full=true)
    r = count(>(1e-9), F.S)
    F.V[:, r+1:end]
end

function sp_gens(n)          # USp(2n): Hermitian H with H^T J + J H = 0
    d = 2n
    J = zeros(d, d); J[1:n, n+1:d] = Matrix(I, n, n); J[n+1:d, 1:n] = -Matrix(I, n, n)
    basis = Matrix{ComplexF64}[]
    for i in 1:d, j in i:d          # real symmetric part
        R = zeros(ComplexF64, d, d); R[i,j] = 1; R[j,i] = 1; push!(basis, R)
    end
    for i in 1:d, j in i+1:d        # imaginary antisymmetric part
        A = zeros(ComplexF64, d, d); A[i,j] = 1im; A[j,i] = -1im; push!(basis, A)
    end
    cons = zeros(2*d*d, length(basis))
    for (k, H) in enumerate(basis)
        C = transpose(H)*J + J*H
        cons[:, k] = vcat(vec(real(C)), vec(imag(C)))
    end
    ns = nullspace_real(cons)
    g = [sum(ns[k, c]*basis[k] for k in 1:length(basis)) for c in 1:size(ns, 2)]
    orthonormalize(g)
end

function g2_gens()
    phi = zeros(7, 7, 7)
    for (a, b, c, s) in ((1,2,3,1), (1,4,5,1), (1,6,7,1), (2,4,6,1), (2,5,7,-1), (3,4,7,-1), (3,5,6,-1))
        for (p, q, r, sg) in ((a,b,c,1), (b,c,a,1), (c,a,b,1), (b,a,c,-1), (a,c,b,-1), (c,b,a,-1))
            phi[p, q, r] = s*sg
        end
    end
    basis = Matrix{Float64}[]
    for i in 1:7, j in i+1:7
        A = zeros(7, 7); A[i,j] = 1; A[j,i] = -1; push!(basis, A)
    end
    cons = zeros(343, length(basis))
    for (k, A) in enumerate(basis)
        D = zeros(7, 7, 7)
        for i in 1:7, j in 1:7, l in 1:7, m in 1:7
            D[i,j,l] += A[m,i]*phi[m,j,l] + A[m,j]*phi[i,m,l] + A[m,l]*phi[i,j,m]
        end
        cons[:, k] = vec(D)
    end
    ns = nullspace_real(cons)
    @assert size(ns, 2) == 14 "G2 derivation algebra has dimension $(size(ns,2)), not 14"
    g = [ComplexF64.(1im*sum(ns[k, c]*basis[k] for k in 1:length(basis))) for c in 1:14]
    orthonormalize(g)
end

ratl(x) = rationalize(BigInt, x; tol=1e-9)

# apply matrix M to index `leg` of a 4-index tensor
function apply_leg(c::Array{ComplexF64,4}, M::Matrix{ComplexF64}, leg::Int)
    d = size(c, 1)
    out = zeros(ComplexF64, d, d, d, d)
    if leg == 1
        for i4 in 1:d, i3 in 1:d, i2 in 1:d
            out[:, i2, i3, i4] = M*c[:, i2, i3, i4]
        end
    elseif leg == 2
        for i4 in 1:d, i3 in 1:d, i1 in 1:d
            out[i1, :, i3, i4] = M*c[i1, :, i3, i4]
        end
    elseif leg == 3
        for i4 in 1:d, i2 in 1:d, i1 in 1:d
            out[i1, i2, :, i4] = M*c[i1, i2, :, i4]
        end
    else
        for i3 in 1:d, i2 in 1:d, i1 in 1:d
            out[i1, i2, i3, :] = M*c[i1, i2, i3, :]
        end
    end
    out
end

function colour(name, t)
    d = size(t[1], 1); nA = length(t)
    Cas = sum(ta*ta for ta in t)
    CF = real(Cas[1,1]); @assert norm(Cas - CF*I) < 1e-8
    # structure constants and adjoint generators
    f = zeros(nA, nA, nA)
    for a in 1:nA, b in 1:nA, c in 1:nA
        f[a,b,c] = real(-2im*tr((t[a]*t[b] - t[b]*t[a])*t[c]))
    end
    T = [ComplexF64.(-1im*f[a, :, :]) for a in 1:nA]
    CasA = sum(Ta*Ta for Ta in T); CA = real(CasA[1,1]); @assert norm(CasA - CA*I) < 1e-8
    # t-channel decomposition of W = V (x) Vbar
    idx(q, qb) = (q-1)*d + qb
    G = [zeros(ComplexF64, d*d, d*d) for _ in 1:nA]
    for a in 1:nA, q in 1:d, qb in 1:d, qp in 1:d, qbp in 1:d
        v = (qb == qbp ? t[a][q, qp] : 0) + (q == qp ? -t[a][qbp, qb] : 0)
        G[a][idx(q, qb), idx(qp, qbp)] = v
    end
    CasW = Hermitian(sum(Ga*Ga for Ga in G))
    E = eigen(CasW)
    vals = E.values
    groups = Vector{Vector{Int}}()
    for (i, v) in enumerate(vals)
        if isempty(groups) || abs(v - vals[groups[end][1]]) > 1e-7
            push!(groups, [i])
        else
            push!(groups[end], i)
        end
    end
    reps = []
    for gi in groups
        Vv = E.vectors[:, gi]
        P = Vv*Vv'
        c = zeros(ComplexF64, d, d, d, d)
        for i1 in 1:d, i2 in 1:d, i3 in 1:d, i4 in 1:d
            c[i1, i2, i3, i4] = P[idx(i2, i4), idx(i1, i3)]
        end
        push!(reps, (C=vals[gi[1]], dim=length(gi), P=c))
    end
    # leg generators
    Gstart = [Matrix{ComplexF64}(-transpose(ta)) for ta in t]
    Gend = [Matrix{ComplexF64}(ta) for ta in t]
    legG = (Gstart, Gend, Gend, Gstart)
    tdot(c, x, y) = sum(apply_leg(apply_leg(c, legG[y][a], y), legG[x][a], x) for a in 1:nA)
    # checks: invariance, t-channel Casimir, Born weight
    maxinv = 0.0; maxcas = 0.0; maxborn = 0.0
    for r in reps
        for a in 1:nA
            s = sum(apply_leg(r.P, legG[l][a], l) for l in 1:4)
            maxinv = max(maxinv, maximum(abs.(s)))
        end
        Tt2 = 2CF*r.P + 2*tdot(r.P, 1, 3)
        maxcas = max(maxcas, maximum(abs.(Tt2 - r.C*r.P)))
        born = -tdot(r.P, 1, 3)
        maxborn = max(maxborn, maximum(abs.(born - (CF - r.C/2)*r.P)))
    end
    nr = length(reps)
    X = zeros(nr, nr); maxres = 0.0
    for (j, rj) in enumerate(reps)
        v = tdot(rj.P, 1, 2) - tdot(rj.P, 1, 4)
        w = zeros(ComplexF64, size(v))
        for (i, ri) in enumerate(reps)
            coef = sum(conj.(ri.P).*v)/sum(conj.(ri.P).*ri.P)
            @assert abs(imag(coef)) < 1e-8
            X[i, j] = real(coef)
            w += coef*ri.P
        end
        maxres = max(maxres, maximum(abs.(v - w)))
    end
    # quartic invariants
    # trace tensor tr4[a,b,c,d] = Tr(g^a g^b g^c g^d) from one matrix product
    function tr4(gg)
        col(a, b) = (a-1)*nA + b
        Q = zeros(ComplexF64, length(gg[1]), nA*nA); QT = similar(Q)
        for a in 1:nA, b in 1:nA
            M = gg[a]*gg[b]
            Q[:, col(a, b)] = vec(M); QT[:, col(a, b)] = vec(transpose(M))
        end
        Mtr = transpose(Q)*QT
        out = zeros(ComplexF64, nA, nA, nA, nA)
        for a in 1:nA, b in 1:nA, c in 1:nA, d4 in 1:nA
            out[a, b, c, d4] = Mtr[col(a, b), col(c, d4)]
        end
        out
    end
    trA = tr4(T)
    # d_A^{abcd} = (1/3)[Tr(abcd) + Tr(abdc) + Tr(acbd)] (adjoint is real, Tr of reversed word equal)
    dA4 = (trA + permutedims(trA, (1, 2, 4, 3)) + permutedims(trA, (1, 3, 2, 4)))/3
    # check full symmetry of dA4 under two generating transpositions
    @assert maximum(abs.(dA4 - permutedims(dA4, (2, 1, 3, 4)))) < 1e-9
    @assert maximum(abs.(dA4 - permutedims(dA4, (2, 3, 4, 1)))) < 1e-9
    dRdA(gg) = real(sum(tr4(gg) .* dA4))
    dFA = dRdA(t)/d
    dAA = dRdA(T)/nA
    (name=name, d=d, nA=nA, CF=CF, CA=CA, reps=[(C=r.C, dim=r.dim, b=CF - r.C/2) for r in reps], X=X,
     dFA=dFA, dAA=dAA, checks=(inv=maxinv, cas=maxcas, born=maxborn, res=maxres))
end

groups = [("SU2", su_gens(2)), ("SU3", su_gens(3)), ("SU4", su_gens(4)), ("SU5", su_gens(5)), ("SU6", su_gens(6)),
          ("SO5", so_gens(5)), ("SO7", so_gens(7)), ("SO8", so_gens(8)), ("SO9", so_gens(9)),
          ("Sp4", sp_gens(2)), ("Sp6", sp_gens(3)), ("G2", g2_gens())]

open(joinpath(@__DIR__, "out", "j1_colour.txt"), "w") do io
    for (name, t) in groups
        r = colour(name, t)
        # order reps: singlet first, adjoint second, the rest by Casimir
        order = sortperm([(abs(x.C) < 1e-8 ? -2.0 : (abs(x.C - r.CA) < 1e-8 ? -1.0 : x.C)) for x in r.reps])
        reps = r.reps[order]; X = r.X[order, order]
        println(io, "GROUP ", name)
        println(io, "d ", r.d, " nA ", r.nA)
        println(io, "CF ", ratl(r.CF), " CA ", ratl(r.CA), " dFA_NR ", ratl(r.dFA), " dAA_NA ", ratl(r.dAA))
        println(io, "checks inv=", r.checks.inv, " cas=", r.checks.cas, " born=", r.checks.born, " res=", r.checks.res)
        for x in reps
            println(io, "REP C ", ratl(x.C), " dim ", x.dim, " b ", ratl(x.b))
        end
        for i in 1:length(reps)
            println(io, "XROW ", join(string.(ratl.(X[i, :])), " "))
        end
        # properties the paper states
        println(io, "X_1A = -2CF: ", abs(X[1, 2] + 2r.CF) < 1e-8, ";  singlet row has one nonzero entry: ",
                count(v -> abs(v) > 1e-8, X[1, :]) == 1, ";  dim(R)X[R,R'] = dim(R')X[R',R]: ",
                all(abs(reps[i].dim*X[i, j] - reps[j].dim*X[j, i]) < 1e-8 for i in 1:length(reps), j in 1:length(reps)))
        println(io, "END")
        flush(io)
        println(name, " done: checks ", r.checks)
    end
end


==> anc/numbers/deposit/P07/adv_check/j1b_colour_extra.jl <==
# Held-out representations for the general-colour fits: SU(2) spin 1 and 3/2, SU(3) sextet, SU(4) antisymmetric 6.
# Generators normalized to Tr(t^a t^b) = delta/2 in the representation itself (the paper's convention for the
# quark representation).  Same colour routine as j1_colour.jl.
include(joinpath(@__DIR__, "j1_colour.jl"))

function su2_spin(j2)          # j2 = 2j
    j = j2/2; d = j2 + 1
    m = [j - (i-1) for i in 1:d]
    Jz = diagm(ComplexF64.(m))
    Jp = zeros(ComplexF64, d, d)
    for i in 2:d
        Jp[i-1, i] = sqrt(j*(j+1) - m[i]*(m[i]+1))
    end
    Jx = (Jp + Jp')/2; Jy = (Jp - Jp')/(2im)
    orthonormalize([Jx, Jy, Jz])
end
function sympow2(t, sym::Bool)
    d = size(t[1], 1)
    # basis of Sym^2 or Alt^2 inside V (x) V
    B = Vector{Vector{ComplexF64}}()
    for i in 1:d, j in i:d
        if sym || i != j
            v = zeros(ComplexF64, d*d)
            v[(i-1)*d + j] += 1
            v[(j-1)*d + i] += sym ? 1 : -1
            push!(B, v/norm(v))
        end
    end
    U = hcat(B...)
    Id = Matrix{ComplexF64}(I, d, d)
    orthonormalize([U'*(kron(ta, Id) + kron(Id, ta))*U for ta in t])
end
extra = [("SU2_spin1", su2_spin(2)), ("SU2_spin3/2", su2_spin(3)), ("SU3_6", sympow2(su_gens(3), true)), ("SU4_6", sympow2(su_gens(4), false))]
open(joinpath(@__DIR__, "out", "j1b_colour_extra.txt"), "w") do io
    for (name, t) in extra
        r = colour(name, t)
        # check the adjoint occurs once in R (x) Rbar
        nadj = count(x -> abs(x.C - r.CA) < 1e-8, r.reps)
        order = sortperm([(abs(x.C) < 1e-8 ? -2.0 : (abs(x.C - r.CA) < 1e-8 ? -1.0 : x.C)) for x in r.reps])
        reps = r.reps[order]; X = r.X[order, order]
        println(io, "GROUP ", name)
        println(io, "d ", r.d, " nA ", r.nA)
        println(io, "CF ", ratl(r.CF), " CA ", ratl(r.CA), " dFA_NR ", ratl(r.dFA), " dAA_NA ", ratl(r.dAA))
        println(io, "checks inv=", r.checks.inv, " cas=", r.checks.cas, " born=", r.checks.born, " res=", r.checks.res, " adjoint copies=", nadj)
        for x in reps
            println(io, "REP C ", ratl(x.C), " dim ", x.dim, " b ", ratl(x.b))
        end
        for i in 1:length(reps)
            println(io, "XROW ", join(string.(ratl.(X[i, :])), " "))
        end
        println(io, "X_1A = -2CF: ", abs(X[1, 2] + 2r.CF) < 1e-8, ";  singlet row has one nonzero entry: ",
                count(v -> abs(v) > 1e-8, X[1, :]) == 1, ";  dim(R)X[R,R'] = dim(R')X[R',R]: ",
                all(abs(reps[i].dim*X[i, j] - reps[j].dim*X[j, i]) < 1e-8 for i in 1:length(reps), j in 1:length(reps)))
        println(io, "END")
        println(name, " done: ", r.checks, " adjoint copies ", nadj)
    end
end


==> anc/numbers/deposit/P07/adv_check/j2_solver.jl <==
# Adversarial check of P-07, engine J (Julia 1.13, Base only, exact Rational{BigInt}).
# Written independently of P07_allk/p01..p08.  Colour data from j1_colour.jl (own generators).
#
# Part A: lambda_k from the Laurent expansion of P^(0)(N) = C_F[3 + 2/(N(N+1)) - 4 S_1(N)] at N = -k + w,
#         with S_1(-k+w) = [psi(1+w)+gamma] - sum_{j=0}^{k-1} 1/(w-j), psi(1+w)+gamma = z2 w + O(w^2);
#         second route: x^k Taylor coefficient of the regular part 2 p_qq(x) = 4/(1-x) - 2 - 2x.
# Part B: phase functions phi^tau, psi^tau at N = w - k built from xi^tau(N) = (exp(-i pi N) + tau)/2,
#         exp(-i pi (w-k)) = exp(i pi k) * sum_n (-i pi w)^n/n!, exp(i pi k) from cospi, sinpi;
#         Laurent polynomials in pi with Gaussian-rational coefficients; compared with the k = 0 functions
#         at tau -> (-1)^k tau and with the Bernoulli series of tan and cot.
# Part C: solver in the rescaled form F = w f(x, w), a = x w^2:
#   f_n = 2 lam b_R d_{n1} + 2 C_R[(3-2n) f_{n-1} + w d/dw f_{n-1} + (w phi) f_{n-1}] + sum_m f_m f_{n-m}
#         + 2 kappa (w psi) sum_R' X_{RR'} f_{n-1}^{R',-tau};
#   S = P(P - w) + 2 a lam C_F = w^2 [f^2 - f + 2 lam C_F x]; the coefficient of a^n w^(4-2n) of S is the
#   coefficient of x^n w^2 of s = f^2 - f + 2 lam C_F x; V_n = 6 [p^1 part], p = pi^2.
const Q = Rational{BigInt}
const CQ = Complex{Q}
const OUT = joinpath(@__DIR__, "out")

# ---------------- Part A ----------------
# Laurent series in w with coefficients (rat, z2) for exponents -1..1
function p0_laurent(k)
    # returns Dict exponent => (rational part, z2 part), divided by C_F
    c = Dict(e => [Q(0), Q(0)] for e in -1:1)
    add!(e, r, z) = (c[e][1] += r; c[e][2] += z)
    add!(0, Q(3), Q(0))
    # 1/(w - j): j = 0 -> w^-1; else -sum_m w^m / j^(m+1)
    function inv_shift!(j, s)      # adds s/(w - j)
        if j == 0
            add!(-1, s, Q(0))
        else
            for m in 0:1
                add!(m, -s//Q(j)^(m+1), Q(0))
            end
        end
    end
    # 2/(N(N+1)) = 2/N - 2/(N+1), N = w - k
    inv_shift!(k, Q(2)); inv_shift!(k-1, Q(-2))
    # -4 S_1(N) = -4[z2 w] + 4 sum_{j=0}^{k-1} 1/(w-j)
    add!(1, Q(0), Q(-4))
    for j in 0:k-1
        inv_shift!(j, Q(4))
    end
    c
end
function taylor_pqq_reg(k)   # x^k coefficient of 4/(1-x) - 2 - 2x
    4 - (k == 0 ? 2 : 0) - (k == 1 ? 2 : 0)
end
taylor_pqq(k) = 2 - (k == 0 ? 1 : 0) - (k == 1 ? 1 : 0)                    # p_qq(x) = 2/(1-x) - 1 - x
taylor_pqq_neg(k) = 2*(-1)^k - (k == 0 ? 1 : 0) + (k == 1 ? 1 : 0)         # p_qq(-x) = 2/(1+x) - 1 + x

KMAX = 30
lam = Q[]
open(joinpath(OUT, "j2_lambda.txt"), "w") do io
    println(io, "k  Res/(2CF)  x-space/2  z2-part of w^1 coeff of P0/CF   rational w^0 coeff (NLL)")
    for k in 0:KMAX
        c = p0_laurent(k)
        @assert c[-1][2] == 0 && c[0][2] == 0
        l = c[-1][1]//2
        lx = Q(taylor_pqq_reg(k))//2
        push!(lam, l)
        println(io, k, "  ", l, "  ", lx, "  ", c[1][2], "  ", c[0][1], "   agree=", l == lx && l == 2 - (k == 0) - (k == 1))
    end
end
println("lambda_k: ", lam[1:8])

# ---------------- Part B ----------------
# Laurent polynomial in pi: Dict{Int, CQ}; series in w: (vmin, Vector{Dict})
const LP = Dict{Int,CQ}
lpadd(a::LP, b::LP) = (r = copy(a); for (e, v) in b; r[e] = get(r, e, CQ(0)) + v; end; lpclean(r))
lpclean(a::LP) = (for e in collect(keys(a)); a[e] == 0 && delete!(a, e); end; a)
function lpmul(a::LP, b::LP)
    r = LP()
    for (e1, v1) in a, (e2, v2) in b
        r[e1+e2] = get(r, e1+e2, CQ(0)) + v1*v2
    end
    lpclean(r)
end
lpscale(a::LP, s) = lpclean(LP(e => v*s for (e, v) in a))
struct Ser
    vmin::Int
    c::Vector{LP}      # exponents vmin .. vmin+L-1
end
const L = 10           # number of kept terms
coef(s::Ser, e) = (i = e - s.vmin + 1; 1 <= i <= length(s.c) ? s.c[i] : LP())
function sadd(a::Ser, b::Ser)
    vmin = min(a.vmin, b.vmin); vmax = min(a.vmin + length(a.c), b.vmin + length(b.c)) - 1
    Ser(vmin, [lpadd(coef(a, e), coef(b, e)) for e in vmin:vmax])
end
function smul(a::Ser, b::Ser)
    vmin = a.vmin + b.vmin
    n = min(length(a.c), length(b.c))
    Ser(vmin, [reduce(lpadd, [lpmul(a.c[i], b.c[j-i+1]) for i in 1:j]; init=LP()) for j in 1:n])
end
sscale(a::Ser, s) = Ser(a.vmin, [lpscale(x, s) for x in a.c])
function sderiv(a::Ser)
    Ser(a.vmin - 1, [lpscale(a.c[i], a.vmin + i - 1) for i in 1:length(a.c)])
end
function snormalize(a::Ser)    # strip leading zero coefficients
    i = findfirst(x -> !isempty(x), a.c)
    Ser(a.vmin + i - 1, a.c[i:end])
end
function sinv(a::Ser)
    a = snormalize(a)
    c0 = a.c[1]
    @assert length(c0) == 1 "leading coefficient is not a monomial in pi"
    (e0, v0) = first(c0)
    inv0 = LP(-e0 => 1/v0)
    n = length(a.c)
    b = Vector{LP}(undef, n)
    b[1] = inv0
    for j in 2:n
        s = LP()
        for i in 2:j
            s = lpadd(s, lpmul(a.c[i], b[j-i+1]))
        end
        b[j] = lpscale(lpmul(s, inv0), -1)
    end
    Ser(-a.vmin, b)
end
function expser(k)            # exp(-i pi (w - k)) = exp(i pi k) sum (-i pi w)^n/n!
    ck = cospi(k); sk = sinpi(k)
    @assert ck == round(ck) && sk == 0.0
    eik = CQ(Q(Int(round(ck))), Q(0))
    Ser(0, [LP(n => eik*CQ(0, -1)^n/factorial(big(n))) for n in 0:L+1])
end
const ONE = Ser(0, [LP(0 => CQ(1)); [LP() for _ in 1:L+1]])
function phases(tau, k)
    E = expser(k)
    xi(t) = sscale(sadd(E, sscale(ONE, t)), Q(1)//2)
    xt = xi(tau); xm = xi(-tau)
    w = Ser(1, [LP(0 => CQ(1)); [LP() for _ in 1:L+1]])
    ipi2 = Ser(0, [LP(1 => CQ(0, Q(1)//2)); [LP() for _ in 1:L+1]])
    phi = sadd(smul(sderiv(xt), sinv(xt)), ipi2)
    psi = sscale(smul(Ser(0, [LP(1 => CQ(0, -1)); [LP() for _ in 1:L+1]]), smul(xm, sinv(xt))), 1)
    wphi = smul(w, phi); wpsi = smul(w, psi)
    (wphi, wpsi)
end
# convert w*phase to Vector (w^0..w^K) of polynomials in p = pi^2 (rational), with checks
const K = 4
const PD = 2
function to_ppoly(s::Ser)
    out = [zeros(Q, PD+1) for _ in 0:K]
    for e in s.vmin:s.vmin+length(s.c)-1
        cf = coef(s, e)
        isempty(cf) && continue
        @assert e >= 0 "negative power of w in w*phase"
        for (pe, v) in cf
            @assert imag(v) == 0 "imaginary coefficient"
            @assert pe == e && iseven(pe) "coefficient of w^$e is not rational * pi^$e (got pi^$pe)"
            if e <= K && pe ÷ 2 <= PD
                out[e+1][pe÷2+1] += real(v)
            end
        end
    end
    out
end
# Bernoulli numbers and the closed forms of the paper
function bernoulli(nmax)
    B = zeros(Q, nmax+1)            # B[n+1] = B_n
    B[1] = 1
    for n in 1:nmax
        B[n+1] = -sum(binomial(big(n+1), j)*B[j+1] for j in 0:n-1)//(n+1)
    end
    B
end
const BN = bernoulli(20)
# z cot z = sum_n (-1)^n 2^(2n) B_2n z^(2n)/(2n)! ; z tan z = sum_{n>=1} (-1)^(n-1) 2^(2n)(2^(2n)-1) B_2n z^(2n)/(2n)!
zcot(n) = (-1)^n*big(2)^(2n)*BN[2n+1]//factorial(big(2n))
ztan(n) = n == 0 ? Q(0) : (-1)^(n-1)*big(2)^(2n)*(big(2)^(2n)-1)*BN[2n+1]//factorial(big(2n))
function closed_forms()
    # w phi+ = -(pi w/2) tan(pi w/2) = -(z tan z), z = pi w/2 ; w phi- = (pi w/2)cot(pi w/2) = z cot z
    # w psi+ = -pi w tan(pi w/2) = -2 z tan z ; w psi- = pi w cot(pi w/2) = 2 z cot z ; z^(2n) = w^(2n) p^n / 4^n
    f(g, s) = begin
        out = [zeros(Q, PD+1) for _ in 0:K]
        for n in 0:K÷2
            if n <= PD
                out[2n+1][n+1] = s*g(n)//big(4)^n
            end
        end
        out
    end
    Dict(:phip => f(ztan, -1), :phim => f(zcot, 1), :psip => f(ztan, -2), :psim => f(zcot, 2))
end
CF_ = closed_forms()
PH = Dict{Tuple{Int,Int},Any}()
open(joinpath(OUT, "j2_phases.txt"), "w") do io
    for k in 0:KMAX
        for tau in (1, -1)
            wphi, wpsi = phases(tau, k)
            PH[(tau, k)] = (to_ppoly(wphi), to_ppoly(wpsi))
        end
    end
    allok = true
    for k in 0:KMAX, tau in (1, -1)
        sig = (-1)^k*tau
        same = PH[(tau, k)] == PH[(sig, 0)]
        cf = sig == 1 ? (CF_[:phip], CF_[:psip]) : (CF_[:phim], CF_[:psim])
        closed = PH[(tau, k)] == cf
        # the mutation: phases at w instead of N would give PH[(tau,0)]; for odd k this differs
        differs_unswapped = PH[(tau, k)] != PH[(tau, 0)]
        allok &= same && closed && (isodd(k) ? differs_unswapped : !differs_unswapped)
        println(io, "k=$k tau=$tau: equals k=0 phases at sigma=$sig: $same; equals Bernoulli closed form: $closed; differs from unswapped: $differs_unswapped")
    end
    println(io, "ALL PHASE CHECKS PASS: ", allok)
    println(io, "w phi+ = ", PH[(1, 0)][1], "\nw phi- = ", PH[(-1, 0)][1], "\nw psi+ = ", PH[(1, 0)][2], "\nw psi- = ", PH[(-1, 0)][2])
    println("phase checks: ", allok)
end
# numerical check with BigFloat at complex points, away from series truncation
open(joinpath(OUT, "j2_phases_num.txt"), "w") do io
    setprecision(BigFloat, 200)
    maxd = big(0.0)
    for k in 0:30, tau in (1, -1), wv in (big(0.137) + big(0.071)im, big(-0.29) + big(0.43)im, big(1.7) - big(0.2)im)
        N = wv - k
        xi(t, N) = (exp(-im*big(pi)*N) + t)/2
        dxi(N) = -im*big(pi)*exp(-im*big(pi)*N)/2
        phiN = dxi(N)/xi(tau, N) + im*big(pi)/2
        psiN = -im*big(pi)*xi(-tau, N)/xi(tau, N)
        sig = (-1)^k*tau
        phiw = dxi(wv)/xi(sig, wv) + im*big(pi)/2
        psiw = -im*big(pi)*xi(-sig, wv)/xi(sig, wv)
        maxd = max(maxd, abs(phiN - phiw), abs(psiN - psiw))
    end
    println(io, "max |phase(N = w - k, tau) - phase(w, (-1)^k tau)| over k = 0..30, 3 complex w, 200 bits: ", Float64(maxd))
    println("numerical phase check: ", Float64(maxd))
end

# ---------------- Part C ----------------
struct Grp
    name::String; CF::Q; CA::Q; dFA::Q; dAA::Q; C::Vector{Q}; b::Vector{Q}; dim::Vector{Int}; X::Matrix{Q}
end
function load_groups()
    G = Grp[]
    lines = readlines(joinpath(OUT, "j1_colour.txt"))
    i = 1
    pr(s) = (p = split(s, "//"); Q(parse(BigInt, p[1]), parse(BigInt, p[2])))
    while i <= length(lines)
        if startswith(lines[i], "GROUP")
            name = split(lines[i])[2]
            t = split(lines[i+2]); CF = pr(t[2]); CA = pr(t[4]); dFA = pr(t[6]); dAA = pr(t[8])
            j = i + 4; C = Q[]; b = Q[]; dim = Int[]; rows = Vector{Vector{Q}}()
            while !startswith(lines[j], "END")
                s = split(lines[j])
                if s[1] == "REP"; push!(C, pr(s[3])); push!(dim, parse(Int, s[5])); push!(b, pr(s[7])); end
                if s[1] == "XROW"; push!(rows, [pr(x) for x in s[2:end]]); end
                j += 1
            end
            X = permutedims(hcat(rows...))
            push!(G, Grp(name, CF, CA, dFA, dAA, C, b, dim, X))
            i = j
        end
        i += 1
    end
    G
end
const NMAX = 6
pz() = zeros(Q, PD+1)
function pmul(a, b)
    r = pz()
    for i in 1:PD+1, j in 1:PD+2-i
        r[i+j-1] += a[i]*b[j]
    end
    r
end
function smulK(A, B)     # series (w^0..w^K) of p-polys
    [reduce(+, [pmul(A[i+1], B[j-i+1]) for i in 0:j]) for j in 0:K]
end
function solve(g::Grp, lamv::Q, k::Int, tau_phys::Int; kappa=1, phase_k=k, qw=Q(1), born_singlet_only=false)
    nr = length(g.C)
    ph = Dict(t => PH[(t, phase_k)] for t in (1, -1))
    f = Dict{Tuple{Int,Int,Int},Vector{Vector{Q}}}()    # (n, R, tau)
    for n in 1:NMAX, tau in (1, -1), R in 1:nr
        v = [pz() for _ in 0:K]
        if n == 1
            v[1][1] += 2*(born_singlet_only && R != 1 ? Q(1) : lamv)*g.b[R]
        else
            fp = f[(n-1, R, tau)]
            wphi, wpsi = ph[tau]
            pf = smulK(wphi, fp)
            for j in 0:K
                v[j+1] += 2*g.C[R]*((3 - 2n + j)*fp[j+1] + pf[j+1])
            end
            for m in 1:n-1
                pr = smulK(f[(m, R, tau)], f[(n-m, R, tau)])
                for j in 0:K; v[j+1] += qw*pr[j+1]; end
            end
            for Rp in 1:nr
                g.X[R, Rp] == 0 && continue
                ps = smulK(wpsi, f[(n-1, Rp, -tau)])
                for j in 0:K; v[j+1] += 2*kappa*g.X[R, Rp]*ps[j+1]; end
            end
        end
        f[(n, R, tau)] = v
    end
    s = Dict{Int,Vector{Vector{Q}}}()
    for n in 1:NMAX
        v = [pz() for _ in 0:K]
        for m in 1:n-1
            pr = smulK(f[(m, 1, tau_phys)], f[(n-m, 1, tau_phys)])
            for j in 0:K; v[j+1] += pr[j+1]; end
        end
        for j in 0:K; v[j+1] -= f[(n, 1, tau_phys)][j+1]; end
        n == 1 && (v[1][1] += 2*lamv*g.CF)
        s[n] = v
    end
    (s=s, f=f)
end
# record: for n = 1..6, (LL = s[n][0], NLL = s[n][1], NNLL = s[n][2]) as full p-polynomials, plus F_2 LL of singlet
record(r) = [(r.s[n][1], r.s[n][2], r.s[n][3]) for n in 1:NMAX]
V(r, n) = 6*r.s[n][3][2]

G = load_groups()
println("groups: ", [g.name for g in G])
KS = 0:12
REC = Dict{Tuple{String,Int,Int},Any}()
SOL = Dict{Tuple{String,Int,Int},Any}()
for g in G, k in KS, tau in (1, -1)
    r = solve(g, lam[k+1], k, tau)
    REC[(g.name, k, tau)] = record(r)
    SOL[(g.name, k, tau)] = r
end
# k-dependence test: records depend only on (lambda_k, (-1)^k tau)?
function class_test(REC)
    rep = Dict{Tuple{String,Q,Int},Any}()
    viol = 0
    for ((gname, k, tau), rec) in REC
        key = (gname, lam[k+1], (-1)^k*tau)
        if haskey(rep, key)
            rep[key] != rec && (viol += 1)
        else
            rep[key] = rec
        end
    end
    viol
end
viol = class_test(REC)
# structural facts: NLL pole zero, rational NNLL zero, no p^2 at NNLL, LL free of p (n >= 2 for poles)
struct_ok = all(begin
        rec = REC[key]
        all(n -> (n < 2 || (rec[n][2] == pz())) && rec[n][3][1] == 0 && rec[n][3][3] == 0 && rec[n][1][2] == 0 && rec[n][1][3] == 0, 1:NMAX)
    end for key in keys(REC))
open(joinpath(OUT, "j2_solver.txt"), "w") do io
    println(io, "groups: ", join([g.name for g in G], ", "), ";  k = ", KS, ";  n = 1..", NMAX)
    println(io, "records compared: ", length(REC), ";  records whose content differs from the first record of their (group, lambda_k, (-1)^k tau) class: ", viol)
    println(io, "every record: NLL pole of S = 0 (n >= 2), rational NNLL = 0, no pi^4 at NNLL, no pi in LL: ", struct_ok)
end
println("class violations: ", viol, "  structural: ", struct_ok)

# ---------------- general-colour fits ----------------
function invariants(g::Grp, basis)
    CF, CA, dFA, dAA = g.CF, g.CA, g.dFA, g.dAA
    d = Dict(:CA3 => CA^3, :CFCA2 => CF*CA^2, :CF2CA => CF^2*CA, :CF3 => CF^3,
             :CA4 => CA^4, :CFCA3 => CF*CA^3, :CF2CA2 => CF^2*CA^2, :CF3CA => CF^3*CA, :CF4 => CF^4, :dFA => dFA, :dAA => dAA,
             :CA5 => CA^5, :CFCA4 => CF*CA^4, :CF2CA3 => CF^2*CA^3, :CF3CA2 => CF^3*CA^2, :CF4CA => CF^4*CA, :CF5 => CF^5,
             :CAdFA => CA*dFA, :CFdFA => CF*dFA, :CFdAA => CF*dAA, :CAdAA => CA*dAA)
    [d[b] for b in basis]
end
function exact_lsq(A::Matrix{Q}, y::Vector{Q})
    # Gaussian elimination on A (full column rank required); returns solution, rank, max residual
    m, n = size(A)
    M = hcat(copy(A), copy(y))
    row = 1; piv = Int[]
    for col in 1:n
        pr = findfirst(i -> M[i, col] != 0, row:m)
        pr === nothing && continue
        pr += row - 1
        M[row, :], M[pr, :] = M[pr, :], M[row, :]
        M[row, :] ./= M[row, col]
        for i in 1:m
            i != row && M[i, col] != 0 && (M[i, :] .-= M[i, col] .* M[row, :])
        end
        push!(piv, col); row += 1
        row > m && break
    end
    rnk = length(piv)
    x = zeros(Q, n)
    for (i, c) in enumerate(piv); x[c] = M[i, end]; end
    res = maximum(abs.(A*x - y))
    (x, rnk, res)
end
B3 = [:CFCA2, :CF2CA, :CF3]
B3x = [:CA3, :CFCA2, :CF2CA, :CF3]
B4 = [:CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA]
B4x = [:CA4, :CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA, :dAA]
B5 = [:CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA]
B5x = [:CA5, :CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA, :CAdAA]
function fit(n, basis, lamv, sig; groups=G)
    k = lamv == 1 ? (sig == 1 ? 0 : 1) : (sig == 1 ? 2 : 3)      # representative k with tau = +1
    A = permutedims(hcat([invariants(g, basis) for g in groups]...))
    y = [V(SOL[(g.name, k, 1)], n) for g in groups]
    exact_lsq(Matrix{Q}(A), y)
end
macros = Dict(
    (3, 1, 1) => Q[60, -192, 144],                     # nmSthreeGen = 12 CF(CA-2CF)(5CA-6CF)
    (4, 1, 1) => Q[-912, 3120, -3264, 960, 1152],      # nmSfourGen
    (5, 1, 1) => Q[19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072],               # nmSfiveGen
    (3, 2, 1) => Q[96, -288, 192],                     # nmXkVthreeCovLamTwo
    (4, 2, 1) => Q[-2240, 7872, -8832, 3072, 3072],    # nmXkVfourCovLamTwo
    (5, 2, 1) => Q[Q(182656, 3), -225152, 301056, -168960, 33792, -190464, 141312, 10240], # nmSfiveLamTwoGen
    (3, 1, -1) => Q[84, -256, 176],                    # nmXkVthreeUncLamOne
    (4, 1, -1) => Q[112, -496, 832, -448, -384],       # nmXkVfourUncLamOne
    (3, 2, -1) => Q[160, -480, 320],                   # nmXkVthreeUncLamTwo
    (4, 2, -1) => Q[-448, 1856, -2432, 1024, 0])       # nmXkVfourUncLamTwo
FITS = Dict{Tuple{Int,Int,Int},Vector{Q}}()
open(joinpath(OUT, "j2_fits.txt"), "w") do io
    for lamv in (1, 2), sig in (1, -1)
        for (n, B, Bx) in ((3, B3, B3x), (4, B4, B4x), (5, B5, B5x))
            x, rk, res = fit(n, B, Q(lamv), sig)
            xx, rkx, resx = fit(n, Bx, Q(lamv), sig)
            FITS[(n, lamv, sig)] = x
            mk = get(macros, (n, lamv, sig), nothing)
            println(io, "lambda=$lamv sigma=$sig V$n: basis $(B) rank $rk/$(length(B)) max residual $res coefficients $(x)",
                    mk === nothing ? "" : "  equals draft macro: $(x == mk)")
            println(io, "      extended basis $(Bx) rank $rkx/$(length(Bx)) residual $resx coefficients $(xx)")
        end
    end
    # quartic coefficient of z2 x^k ln^4 x of P^(3): -V4[dFA]/24; compare -16 lam (lam +- 2)
    for lamv in (1, 2), sig in (1, -1)
        q = -FITS[(4, lamv, sig)][5]//24
        println(io, "quartic lambda=$lamv sigma=$sig: ", q, "   -16 lam(lam + sig*2) = ", -16*lamv*(lamv + 2sig), "  equal: ", q == -16*lamv*(lamv + 2sig))
    end
    # rank of the S5 basis without G2
    for drop in ["", "G2"]
        gs = [g for g in G if g.name != drop]
        A = Matrix{Q}(permutedims(hcat([invariants(g, B5) for g in gs]...)))
        _, rk, _ = exact_lsq(A, zeros(Q, size(A, 1)))
        println(io, "rank of the 8-term S5 basis over ", length(gs), " groups", drop == "" ? "" : " (without $drop)", ": ", rk)
    end
    nullv = Q[Q(17, 6), -8, 6, 0, 0, -15, 12, 1]
    println(io, "P07 null vector (17/6,-8,6,0,0,-15,12,1) vanishes on all classical groups here: ",
            all(g -> sum(invariants(g, B5) .* nullv) == 0, [g for g in G if g.name != "G2"]),
            ";  on G2: ", sum(invariants(G[end], B5) .* nullv))
end

# ---------------- data comparison and five-loop prediction ----------------
# T30 data rows (REPORT_returned.md item 5, confirmed by T30 ADV in FORM and Julia), as quoted there
data = Dict((3, 1, 1) => Q[60, -192, 144], (4, 1, 1) => Q[-912, 3120, -3264, 960, 1152],
            (3, 1, -1) => Q[-28, 96, -80], (4, 1, -1) => Q[720, -2992, 4032, -1728, -384],
            (3, 2, 1) => Q[96, -288, 192], (4, 2, 1) => Q[-2240, 7872, -8832, 3072, 3072],
            (3, 2, -1) => Q[-96, 288, -192], (4, 2, -1) => Q[1472, -6464, 9088, -4096, 0])
open(joinpath(OUT, "j2_data_compare.txt"), "w") do io
    for lamv in (1, 2), sig in (1, -1), n in (3, 4)
        println(io, "lambda=$lamv sigma=$sig V$n equations ", FITS[(n, lamv, sig)], "  data ", data[(n, lamv, sig)],
                "  equal: ", FITS[(n, lamv, sig)] == data[(n, lamv, sig)], "  data - equations: ", data[(n, lamv, sig)] - FITS[(n, lamv, sig)])
    end
    # two-loop LL of the singlet wave versus P^(1) LL at N = -k from the x-space two-loop result (CFP form,
    # MVV normalization = 4 x CFP): x^k ln^2 x coefficient = 4[CF CA/2 c_k(pqq) +- CF(CF-CA/2) c_k(pqq(-x)) - CF^2/2 [k<=1]]
    # pole coefficient of w^-3 = 2 x that.
    ok = true
    for g in G, k in KS, tau in (1, -1)
        dataLL = 2*4*(g.CF*g.CA//2*taylor_pqq(k) + tau*g.CF*(g.CF - g.CA//2)*taylor_pqq_neg(k) - (k <= 1 ? g.CF^2//2 : 0))
        eqLL = SOL[(g.name, k, tau)].f[(2, 1, tau)][1][1]
        ok &= dataLL == eqLL
    end
    println(io, "two-loop LL pole of P^+- at N = -k (x-space two-loop result) = equations, 12 groups, k = 0..12, both signatures: ", ok)
end

# five-loop prediction: P_NNLL^z2 = -dS/sqrt(w^2 - 8 a lam CF); coefficient of a^5 w^-7, then /6! for x^k ln^6 x
function prediction(g::Grp, k::Int, tau::Int)
    l = lam[k+1]
    c0 = p0_laurent(k)
    S1 = -c0[1][2]*g.CF                                  # = 4 CF
    # [P^(1)]_{z2, w^-1} at N = -k: -4 CF CA c_k(pqq) -+ 8 CF(CF - CA/2) c_k(pqq(-x))
    p1 = -4*g.CF*g.CA*taylor_pqq(k) - tau*8*g.CF*(g.CF - g.CA//2)*taylor_pqq_neg(k)
    S2 = 2*(c0[-1][1]*g.CF)*(c0[1][2]*g.CF) - p1          # 2 r_-1 z1 - p1
    r = SOL[(g.name, k, tau)]
    S3 = V(r, 3); S4 = V(r, 4); S5 = V(r, 5)
    Sn = [S1, S2, S3, S4, S5]
    tot = -sum(Sn[n]*binomial(big(2*(5-n)), 5-n)*(2*l*g.CF)^(5-n) for n in 1:5)//720
    rel = -sum(Sn[n]*binomial(big(2*(5-n)), 5-n)*(2*l*g.CF)^(5-n) for n in 1:4)//720
    (tot=tot, rel=rel, ipi=-S5//720, S1=S1, S2=S2)
end
macro5 = Dict(1 => Q[Q(-4813, 180), Q(4312, 45), Q(-368, 3), Q(336, 5), Q(-884, 45), 80, Q(-160, 3), Q(-64, 15)],   # nmFiveLoopXzeroVec
              2 => Q[Q(-11416, 135), Q(1688, 5), Q(-2592, 5), Q(1856, 5), Q(-1600, 9), Q(3968, 15), Q(-1152, 5), Q(-128, 9)]) # nmFiveLoopXtwoGen
open(joinpath(OUT, "j2_fiveloop.txt"), "w") do io
    su3 = G[findfirst(g -> g.name == "SU3", G)]
    for k in KS
        tau = iseven(k) ? 1 : -1                     # covered pairing: P+ at even k, P- at odd k
        p = prediction(su3, k, tau)
        # general colour: fit the prediction over the 12 groups
        A = Matrix{Q}(permutedims(hcat([invariants(g, B5) for g in G]...)))
        y = [prediction(g, k, tau).tot for g in G]
        x, rk, res = exact_lsq(A, y)
        println(io, "k=$k ", tau == 1 ? "P+" : "P-", " lambda=$(lam[k+1]): S1=$(p.S1) S2=$(p.S2) (SU(3)); SU(3) relation part $(p.rel), (i pi)^2 part $(p.ipi), total $(p.tot) = $(Float64(p.tot));",
                " general colour rank $rk residual $res equals the draft macro: ", x == macro5[Int(lam[k+1])])
    end
end
println("done")


==> anc/numbers/deposit/P07/adv_check/j3_compare.jl <==
# Adversarial check of P-07: (1) FORM (symbolic N, lam) against Julia (explicit generators), group by group;
# (2) mutation tests that must make the k-dependence test or the data comparison fail.
include(joinpath(@__DIR__, "j2_solver.jl"))

# ---- (1) parse FORM output ----
function parse_form(path)
    txt = read(path, String)
    defs = Dict{String,String}()
    for stmt in split(txt, ';')
        s = strip(replace(stmt, '\n' => ' '))
        isempty(s) && continue
        m = match(r"Local\s+(\w+)\s*=\s*(.*)$"s, s)
        m === nothing && continue
        defs[m.captures[1]] = replace(m.captures[2], "/" => "//")
    end
    defs
end
function form_eval(expr::String, Nv::Q, lamv::Q)
    f = eval(Meta.parse("(N, lam) -> " * expr))
    Base.invokelatest(f, Nv, lamv)
end
res = String[]
okall = true
for (grp, file, names) in (("SU", "f2_SU_Vdef.h", [("SU2", 2), ("SU3", 3), ("SU4", 4), ("SU5", 5), ("SU6", 6)]),
                           ("SO", "f2_SO_Vdef.h", [("SO5", 5), ("SO7", 7), ("SO8", 8), ("SO9", 9)]))
    defs = parse_form(joinpath(OUT, file))
    for (gname, Nv) in names, lamv in (Q(1), Q(2)), (t, sig) in (("p", 1), ("m", -1))
        k = lamv == 1 ? (sig == 1 ? 0 : 1) : (sig == 1 ? 2 : 3)
        r = SOL[(gname, k, 1)]
        for n in 1:NMAX
            vf = form_eval(defs["V$n$t"], Q(Nv), lamv)
            lf = form_eval(defs["LL$n$t"], Q(Nv), lamv)
            vj = V(r, n); lj = r.s[n][1][1]
            ok = vf == vj && lf == lj
            global okall &= ok
            ok || push!(res, "MISMATCH $gname lam=$lamv sigma=$sig n=$n: FORM V=$vf LL=$lf, Julia V=$vj LL=$lj")
        end
    end
end
open(joinpath(OUT, "j3_compare.txt"), "w") do io
    println(io, "FORM (symbolic N, lam; colour from Fierz identities) versus Julia (explicit generators), V_n and LL pole of S for n = 1..6,")
    println(io, "SU(2..6), SO(5,7,8,9), lam = 1, 2, both local signatures: all equal = ", okall)
    foreach(l -> println(io, l), res)
end
println("FORM vs Julia: ", okall)

# ---- (2) mutations ----
function run_mut(; lamf=(k -> lam[k+1]), kappa=1, phase=(k -> k), Xt=false, qw=Q(1), bso=false)
    RECm = Dict{Tuple{String,Int,Int},Any}()
    SOLm = Dict{Tuple{String,Int,Int},Any}()
    for g in G, k in KS, tau in (1, -1)
        gg = Xt ? Grp(g.name, g.CF, g.CA, g.dFA, g.dAA, g.C, g.b, g.dim, permutedims(g.X)) : g
        r = solve(gg, lamf(k), k, tau; kappa=kappa, phase_k=phase(k), qw=qw, born_singlet_only=bso)
        RECm[(g.name, k, tau)] = record(r); SOLm[(g.name, k, tau)] = r
    end
    viol = class_test(RECm)
    # covered data comparison at every k: V3, V4 general-colour fit versus the T30 data rows
    mism = 0
    for k in KS
        tau = iseven(k) ? 1 : -1
        lk = lam[k+1]
        for (n, B) in ((3, B3), (4, B4))
            A = Matrix{Q}(permutedims(hcat([invariants(g, B) for g in G]...)))
            y = [V(SOLm[(g.name, k, tau)], n) for g in G]
            x, rk, rs = exact_lsq(A, y)
            (rs != 0 || x != data[(n, Int(lk), 1)]) && (mism += 1)
        end
    end
    # quartic in the uncovered pairing at every k
    qmis = 0
    for k in KS
        tau = iseven(k) ? -1 : 1
        A = Matrix{Q}(permutedims(hcat([invariants(g, B4) for g in G]...)))
        y = [V(SOLm[(g.name, k, tau)], 4) for g in G]
        x, rk, rs = exact_lsq(A, y)
        (rs != 0 || -x[5]//24 != (lam[k+1] == 1 ? 16 : 0)) && (qmis += 1)
    end
    (viol, mism, qmis)
end
muts = [("control (no mutation)", ()),
        ("phases at w instead of N", (phase = (k -> 0),)),
        ("lambda = 1 at every k", (lamf = (k -> Q(1)),)),
        ("lambda_k = k + 1 (k-dependent)", (lamf = (k -> Q(k + 1)),)),
        ("kappa = -1", (kappa = -1,)),
        ("X transposed", (Xt = true,)),
        ("quadratic term weight lambda_k/2 (1 at k<=1, 1 at k>=2 would be control)", (qw = Q(2)//1,)),
        ("Born weight lambda_k on the singlet only", (bso = true,))]
open(joinpath(OUT, "j3_mutations.txt"), "w") do io
    println(io, "mutation | class violations (k-dependence beyond (lambda_k, parity)) | covered V3/V4 fits differing from the T30 data rows (26 = all k 0..12, n = 3, 4) | uncovered quartic mismatches (13 = all k)")
    for (name, kw) in muts
        if name == "quadratic term weight lambda_k/2 (1 at k<=1, 1 at k>=2 would be control)"
            # weight 2 on the quadratic term everywhere: a k-independent change, must fail the data comparison
            v = run_mut(; qw=Q(2))
            println(io, "quadratic term weight 2 | ", v[1], " | ", v[2], " | ", v[3])
        else
            v = run_mut(; kw...)
            println(io, name, " | ", v[1], " | ", v[2], " | ", v[3])
        end
        flush(io)
    end
end
println("mutations done")


==> anc/numbers/deposit/P07/adv_check/j4_holdout.jl <==
# Held-out test of the general-colour V_3, V_4, V_5 (fitted on the 12 groups of j2) on four further representations,
# at every k = 0..12, and a check whether these representations fix the C_F dAA/N_A coefficient without G2.
include(joinpath(@__DIR__, "j2_solver.jl"))

function load_file(path)
    Gx = Grp[]
    lines = readlines(path)
    pr(s) = (p = split(s, "//"); Q(parse(BigInt, p[1]), parse(BigInt, p[2])))
    i = 1
    while i <= length(lines)
        if startswith(lines[i], "GROUP")
            name = split(lines[i])[2]
            t = split(lines[i+2]); CF = pr(t[2]); CA = pr(t[4]); dFA = pr(t[6]); dAA = pr(t[8])
            j = i + 4; C = Q[]; b = Q[]; dim = Int[]; rows = Vector{Vector{Q}}()
            while !startswith(lines[j], "END")
                s = split(lines[j])
                s[1] == "REP" && (push!(C, pr(s[3])); push!(dim, parse(Int, s[5])); push!(b, pr(s[7])))
                s[1] == "XROW" && push!(rows, [pr(x) for x in s[2:end]])
                j += 1
            end
            push!(Gx, Grp(name, CF, CA, dFA, dAA, C, b, dim, permutedims(hcat(rows...))))
            i = j
        end
        i += 1
    end
    Gx
end
GX = load_file(joinpath(OUT, "j1b_colour_extra.txt"))
open(joinpath(OUT, "j4_holdout.txt"), "w") do io
    allok = true
    for g in GX, k in KS, tau in (1, -1)
        r = solve(g, lam[k+1], k, tau)
        sig = (-1)^k*tau
        for (n, B) in ((3, B3), (4, B4), (5, B5))
            pred = sum(invariants(g, B) .* FITS[(n, Int(lam[k+1]), sig)])
            ok = pred == V(r, n)
            allok &= ok
            ok || println(io, "MISMATCH $(g.name) k=$k tau=$tau n=$n: formula $pred solver $(V(r, n))")
        end
    end
    println(io, "general-colour V3, V4, V5 (fitted on 12 groups) reproduce the solver in 4 held-out representations, k = 0..12, both signatures: ", allok)
    nullv = Q[Q(17, 6), -8, 6, 0, 0, -15, 12, 1]
    for g in GX
        println(io, g.name, ": P07 null vector on the S5 basis = ", sum(invariants(g, B5) .* nullv))
    end
    # fit without G2 but with the held-out representations
    base = [g for g in G if g.name != "G2"]
    for (lamv, sig) in ((1, 1), (2, 1))
        k = lamv == 1 ? 0 : 2
        gs = vcat(base, GX)
        A = Matrix{Q}(permutedims(hcat([invariants(g, B5) for g in gs]...)))
        y = [V(solve(g, Q(lamv), k, 1), 5) for g in gs]
        x, rk, rs = exact_lsq(A, y)
        println(io, "S5 fit lambda=$lamv sigma=+ over 11 classical groups + 4 held-out representations, no G2: rank $rk residual $rs, equals the 12-group fit (and the draft macro): ", x == FITS[(5, lamv, 1)])
    end
end
println("holdout done")


==> anc/numbers/deposit/P07/adv_check/j5_twoloop_vs_T30.jl <==
# Cross-check of the two-loop inputs used in j2 (my x-space two-loop formulas at N = -k) against the T30 data expansion
# (T30_xk/out/gp_coeffs.txt, PARI/GP from hepres.h): zeta_2 x^k ln^0 x and x^k ln^2 x of P^(1)+-, k = 0..5.
# Mine: [z2 x^k]  = -4 CF CA c_k(pqq) -+ 8 CF (CF - CA/2) c_k(pqq(-x))
#       [x^k ln^2 x] = 4 [CF CA/2 c_k(pqq) +- CF (CF - CA/2) c_k(pqq(-x)) - CF^2/2 (k <= 1)]
const Q = Rational{BigInt}
cpqq(k) = 2 - (k == 0) - (k == 1)
cpqqn(k) = 2*(-1)^k - (k == 0) + (k == 1)
file = "PROJECT/ma_a/paper/step8/d15/T30_xk/out/gp_coeffs.txt"
coef = Dict{Tuple{String,Int,Int},String}()
for l in eachline(file)
    startswith(l, "#") && continue
    p = split(l, "|")
    length(p) == 4 && (coef[(p[1], parse(Int, p[2]), parse(Int, p[3]))] = replace(p[4], "/" => "//"))
end
ev(s, cf, ca, nf, z2) = Base.invokelatest(eval(Meta.parse("(cf, ca, nf, z2) -> " * s)), cf, ca, nf, z2)
ok = true
pts = [(Q(4, 3), Q(3), Q(5)), (Q(7, 5), Q(11, 3), Q(2)), (Q(1, 2), Q(-3, 7), Q(0))]
for k in 0:5, (name, sg) in (("P1p", 1), ("P1m", -1)), (cf, ca, nf) in pts
    s0 = coef[(name, k, 0)]; s2 = coef[(name, k, 2)]
    z2coef = ev(s0, cf, ca, nf, Q(1)) - ev(s0, cf, ca, nf, Q(0))
    ll = ev(s2, cf, ca, nf, Q(0))
    mz = -4*cf*ca*cpqq(k) - sg*8*cf*(cf - ca//2)*cpqqn(k)
    ml = 4*(cf*ca//2*cpqq(k) + sg*cf*(cf - ca//2)*cpqqn(k) - (k <= 1 ? cf^2//2 : 0))
    global ok &= (z2coef == mz) && (ll == ml)
    (z2coef == mz && ll == ml) || println("MISMATCH $name k=$k: T30 z2 $z2coef mine $mz ; T30 ln2 $ll mine $ml")
end
open(joinpath(@__DIR__, "out", "j5_twoloop_vs_T30.txt"), "w") do io
    println(io, "two-loop zeta_2 x^k and x^k ln^2 x coefficients of P^(1)+- (my x-space formula) = T30 data expansion, k = 0..5, 3 colour points: ", ok)
end
println("two-loop check: ", ok)


==> anc/numbers/deposit/P07/adv_check/j6_lambda_poly.jl <==
# P07 item (g): V_3(lam), V_4(lam) in general colour, checked at lam = 0..6 by fits over the 12 groups (Julia solver).
include(joinpath(@__DIR__, "j2_solver.jl"))
g3p(l) = Q[-12l*(l-6), 48l*(l-5), -48l*(l-4)]
g4p(l) = Q[8l*(l+2)*(3l-41), -48l*(3l^2-26l-42), 96l*(3l^2-21l-16), -192l^2*(l-6), 384l*(l+2)]
g3m(l) = Q[-4l*(l-22), 16l*(l-17), -16l*(l-12)]
g4m(l) = Q[8l*(l^2-45l+58), -16l*(3l^2-98l+126), 32l*(3l^2-73l+96), -64l*(l^2-18l+24), 384l*(l-2)]
ok = true
open(joinpath(OUT, "j6_lambda_poly.txt"), "w") do io
    for l in 0:6, (sig, k) in ((1, 0), (-1, 1))
        for (n, B, gfun) in ((3, B3, sig == 1 ? g3p : g3m), (4, B4, sig == 1 ? g4p : g4m))
            A = Matrix{Q}(permutedims(hcat([invariants(g, B) for g in G]...)))
            y = [V(solve(g, Q(l), k, 1), n) for g in G]
            x, rk, rs = exact_lsq(A, y)
            e = x == gfun(l) && rs == 0
            global ok &= e
            println(io, "lam=$l sigma=$sig V$n fit $x residual $rs ; P07 (g) polynomial $(gfun(l)) ; equal: $e")
        end
    end
    println(io, "ALL EQUAL: ", ok)
end
println("lambda polynomials: ", ok)


==> anc/numbers/deposit/P07/adv_check/out/f1_lambda.txt <==
# lambda_k = Res_{N=-k} P0 / (2 C_F); dL = lambda_k - (2 - delta_k0 - delta_k1) must be 0
k=0 lambda=1 dL= 0  w^0 coeff/CF=1  w^1 coeff/CF=2 - 4*z2
k=1 lambda=1 dL= 0  w^0 coeff/CF=1  w^1 coeff/CF= - 2 - 4*z2
k=2 lambda=2 dL= 0  w^0 coeff/CF= 0  w^1 coeff/CF= - 5/2 - 4*z2
k=3 lambda=2 dL= 0  w^0 coeff/CF= - 8/3  w^1 coeff/CF= - 85/18 - 4*z2
k=4 lambda=2 dL= 0  w^0 coeff/CF= - 25/6  w^1 coeff/CF= - 385/72 - 4*z2
k=5 lambda=2 dL= 0  w^0 coeff/CF= - 157/30  w^1 coeff/CF= - 10169/1800 - 4*z2
k=6 lambda=2 dL= 0  w^0 coeff/CF= - 91/15  w^1 coeff/CF= - 583/100 - 4*z2
k=7 lambda=2 dL= 0  w^0 coeff/CF= - 709/105  w^1 coeff/CF= - 29159/4900 - 4*z2
k=8 lambda=2 dL= 0  w^0 coeff/CF= - 1027/140  w^1 coeff/CF= - 2130073/352800 - 4*z2
k=9 lambda=2 dL= 0  w^0 coeff/CF= - 9883/1260  w^1 coeff/CF= - 19378657/3175200 - 4*z2
k=10 lambda=2 dL= 0  w^0 coeff/CF= - 1045/126  w^1 coeff/CF= - 9770693/1587600 - 4*z2
k=11 lambda=2 dL= 0  w^0 coeff/CF= - 12055/1386  w^1 coeff/CF= - 1190172253/192099600 - 4*z2
k=12 lambda=2 dL= 0  w^0 coeff/CF= - 31408/3465  w^1 coeff/CF= - 239336459/38419920 - 4*z2
k=13 lambda=2 dL= 0  w^0 coeff/CF= - 423424/45045  w^1 coeff/CF= - 40632023171/6492966480 - 4*z2
k=14 lambda=2 dL= 0  w^0 coeff/CF= - 874733/90090  w^1 coeff/CF= - 40788458021/6492966480 - 4*z2
k=15 lambda=2 dL= 0  w^0 coeff/CF= - 180121/18018  w^1 coeff/CF= - 204615065593/32464832400 - 4*z2
k=16 lambda=2 dL= 0  w^0 coeff/CF= - 739789/72072  w^1 coeff/CF= - 1641599767169/259718659200 - 4*z2
k=17 lambda=2 dL= 0  w^0 coeff/CF= - 64419601/6126120  w^1 coeff/CF= - 475608958408097/75058692508800 - 4*z2
k=18 lambda=2 dL= 0  w^0 coeff/CF= - 32933023/3063060  w^1 coeff/CF= - 8827012587143/1389975787200 - 4*z2
k=19 lambda=2 dL= 0  w^0 coeff/CF= - 638700397/58198140  w^1 coeff/CF= - 3192804030198623/501781259179200 - 4*z2
k=20 lambda=2 dL= 0  w^0 coeff/CF= - 216995557/19399380  w^1 coeff/CF= - 86357079495215213/13548093997838400 - 4*z2
k=21 lambda=2 dL= 0  w^0 coeff/CF= - 220885157/19399380  w^1 coeff/CF= - 86493580790888813/13548093997838400 - 4*z2
k=22 lambda=2 dL= 0  w^0 coeff/CF= - 44917735/3879876  w^1 coeff/CF= - 17323461024074641/2709618799567680 - 4*z2
k=23 lambda=2 dL= 0  w^0 coeff/CF= - 349788811/29745716  w^1 coeff/CF= - 187265933607131761/29252823366761280 - 4*z2
k=24 lambda=2 dL= 0  w^0 coeff/CF= - 532457665/44618574  w^1 coeff/CF= - 187488385345888411/29252823366761280 - 4*z2
k=25 lambda=2 dL= 0  w^0 coeff/CF= - 13497675673/1115464350  w^1 coeff/CF= - 23461573883294835887/3656602920845160000 - 4*z2
k=26 lambda=2 dL= 0  w^0 coeff/CF= - 27352871971/2230928700  w^1 coeff/CF= - 23485088773051257137/3656602920845160000 - 4*z2
k=27 lambda=2 dL= 0  w^0 coeff/CF= - 249269402203/20078358300  w^1 coeff/CF= - 211561395613454374841/32909426287606440000 - 4*z2
k=28 lambda=2 dL= 0  w^0 coeff/CF= - 252248059753/20078358300  w^1 coeff/CF= - 10375392956505252792209/1612561888092715560000 - 4*z2
k=29 lambda=2 dL= 0  w^0 coeff/CF= - 7398481737637/582272390700  w^1 coeff/CF= - 8732651216240685947847769/1356164547885973785960000 - 4*z2
k=30 lambda=2 dL= 0  w^0 coeff/CF= - 7478890782067/582272390700  w^1 coeff/CF= - 8739124518674472738821569/1356164547885973785960000 - 4*z2


==> anc/numbers/deposit/P07/adv_check/out/f2_SO.log <==
FORM 5.0.0 (Jan 27 2026, v5.0.0)                 Run: Wed Sep 30 00:21:30 2026
    * Adversarial check of P-07, engine F (FORM 5), written independently of P07_all
    k and of j2_solver.jl.
    * Run as: form -D GROUP=SU f2_solver.frm   or   form -D GROUP=SO f2_solver.frm
    * (1) colour: X, C_R, b_R of SU(N) (reps 1, A) or SO(n) vector (reps 1, A, S) fr
    om Fierz identities,
    *     symbolic N or n, on four-leg tensors built from d_ (line A: leg 1 -> 2, li
    ne B: leg 4 -> 3,
    *     start legs carry -t^T, end legs t; for SO(n) -t^T = t).
    * (2) phases w*phi^tau, w*psi^tau at N = w - k from xi^tau(N) = (exp(-i pi N) + 
    tau)/2,
    *     exp(-i pi (w-k)) = (-1)^k exp(-i pi w), k = 0..KMAX; compared with the k =
     0 phases at (-1)^k tau
    *     and with the Bernoulli series (bernoulli_(n) = B_n/n!).
    * (3) solver with lam symbolic:  F = w f(x,w), a = x w^2,
    *     f = 2 lam b_R x + 2 C_R x [f + w df/dw - 2 x df/dx + (w phi) f] + f^2 + 2 
    x (w psi) sum X f^{-tau},
    *     s = f_1^2 - f_1 + 2 lam C_F x, V_n = 6 [x^n w^2 p^1] of s, p = pi^2.
    * (4) test: s at k equals s at k mod 2 (k >= 2) identically in lam and N; s at k
     = 1 equals s at k = 0 with tau exchanged.
    #-
  77.36 sec out of 77.39 sec


==> anc/numbers/deposit/P07/adv_check/out/f2_SO_V.txt <==
V1p =  0 ;
LL1p =  0 ;
# n=1 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V2p = 3/2*lam - 3/2*N*lam ;
LL2p =  0 ;
# n=2 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V3p =  - 6*lam + 3/4*lam^2 + 15/2*N*lam - 3/4*N*lam^2 - 3/2*N^2*lam ;
LL3p =  0 ;
# n=3 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V4p =  - 18*lam + 3*lam^2 + 3/4*lam^3 + 36*N*lam - 27/4*N*lam^2 - 3/4*N*lam^3 - 45/2*N^2*lam + 15/4*N^2*lam^2 + 9/2*N^3*lam ;
LL4p =  0 ;
# n=4 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V5p =  - 144*lam + 3*lam^2 - 3*lam^3 + 15/16*lam^4 + 342*N*lam - 33*N*lam^2 + 27/4*N*lam^3 - 15/16*N*lam^4 - 306*N^2*lam + 45*N^2*lam^2 - 27/4*N^2*lam^3 + 261/2*N^3*lam - 15*N^3*lam^2 + 3*N^3*lam^3 - 45/2*N^4*lam ;
LL5p =  0 ;
# n=5 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V6p =  - 1728*lam - 36*lam^2 - 21*lam^3 + 87/4*lam^4 + 21/16*lam^5 + 4968*N*lam - 138*N*lam^2 + 81*N*lam^3 - 771/16*N*lam^4 - 21/16*N*lam^5 - 5634*N^2*lam + 462*N^2*lam^2 - 471/4*N^2*lam^3 + 615/16*N^2*lam^4 + 3312*N^3*lam - 384*N^3*lam^2 + 303/4*
      N^3*lam^3 - 63/4*N^3*lam^4 - 2151/2*N^4*lam + 96*N^4*lam^2 - 18*N^4*lam^3 + 15/4*N^4*lam^4 + 315/2*N^5*lam ;
LL6p =  0 ;
# n=6 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V1m =  0 ;
LL1m =  0 ;
# n=1 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V2m = 1/2*lam - 1/2*N*lam ;
LL2m =  - lam + N*lam ;
# n=2 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V3m =  - 8*lam + 1/4*lam^2 + 21/2*N*lam - 1/4*N*lam^2 - 5/2*N^2*lam ;
LL3m =  - 2*lam - 1/2*lam^2 + 3*N*lam + 1/2*N*lam^2 - N^2*lam ;
# n=3 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V4m =  - 12*lam - 2*lam^2 + 1/4*lam^3 + 24*N*lam + 3/4*N*lam^2 - 1/4*N*lam^3 - 27/2*N^2*lam + 5/4*N^2*lam^2 + 3/2*N^3*lam ;
LL4m =  - 12*lam - 5*lam^2 - 1/2*lam^3 + 24*N*lam + 15/2*N*lam^2 + 1/2*N*lam^3 - 15*N^2*lam - 5/2*N^2*lam^2 + 3*N^3*lam ;
# n=4 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V5m =  - 96*lam - 67*lam^2 - 14*lam^3 + 5/16*lam^4 + 222*N*lam + 110*N*lam^2 + 93/4*N*lam^3 - 5/16*N*lam^4 - 168*N^2*lam - 44*N^2*lam^2 - 49/4*N^2*lam^3 + 87/2*N^3*lam + N^3*lam^2 + 3*N^3*lam^3 - 3/2*N^4*lam ;
LL5m =  - 120*lam - 64*lam^2 - 11*lam^3 - 5/8*lam^4 + 300*N*lam + 128*N*lam^2 + 33/2*N*lam^3 + 5/8*N*lam^4 - 270*N^2*lam - 80*N^2*lam^2 - 11/2*N^2*lam^3 + 105*N^3*lam + 16*N^3*lam^2 - 15*N^4*lam ;
# n=5 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V6m =  - 1104*lam - 908*lam^2 - 216*lam^3 - 3/2*lam^4 + 7/16*lam^5 + 3168*N*lam + 2081*N*lam^2 + 423*N*lam^3 - 213/16*N*lam^4 - 7/16*N*lam^5 - 3270*N^2*lam - 1578*N^2*lam^2 - 1113/4*N^2*lam^3 + 429/16*N^2*lam^4 + 1416*N^3*lam + 427*N^3*lam^2 + 345/4
      *N^3*lam^3 - 63/4*N^3*lam^4 - 405/2*N^4*lam - 22*N^4*lam^2 - 15*N^4*lam^3 + 15/4*N^4*lam^4 - 15/2*N^5*lam ;
LL6m =  - 1680*lam - 1040*lam^2 - 234*lam^3 - 93/4*lam^4 - 7/8*lam^5 + 5040*N*lam + 2600*N*lam^2 + 468*N*lam^3 + 279/8*N*lam^4 + 7/8*N*lam^5 - 5880*N^2*lam - 2340*N^2*lam^2 - 585/2*N^2*lam^3 - 93/8*N^2*lam^4 + 3360*N^3*lam + 910*N^3*lam^2 + 117/2*
      N^3*lam^3 - 945*N^4*lam - 130*N^4*lam^2 + 105*N^5*lam ;
# n=6 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0


==> anc/numbers/deposit/P07/adv_check/out/f2_SO_Vdef.h <==
Local V1p =  0 ;
Local LL1p =  0 ;
Local V2p = 3/2*lam - 3/2*N*lam ;
Local LL2p =  0 ;
Local V3p =  - 6*lam + 3/4*lam^2 + 15/2*N*lam - 3/4*N*lam^2 - 3/2*N^2*lam ;
Local LL3p =  0 ;
Local V4p =  - 18*lam + 3*lam^2 + 3/4*lam^3 + 36*N*lam - 27/4*N*lam^2 - 3/4*N*lam^3 - 45/2*N^2*lam + 15/4*N^2*lam^2 + 9/2*N^3*lam ;
Local LL4p =  0 ;
Local V5p =  - 144*lam + 3*lam^2 - 3*lam^3 + 15/16*lam^4 + 342*N*lam - 33*N*lam^2 + 27/4*N*lam^3 - 15/16*N*lam^4 - 306*N^2*lam + 45*N^2*lam^2 - 27/4*N^2*lam^3 + 261/2*N^3*lam - 15*N^3*lam^2 + 3*N^3*lam^3 - 45/2*N^4*lam ;
Local LL5p =  0 ;
Local V6p =  - 1728*lam - 36*lam^2 - 21*lam^3 + 87/4*lam^4 + 21/16*lam^5 + 4968*N*lam - 138*N*lam^2 + 81*N*lam^3 - 771/16*N*lam^4 - 21/16*N*lam^5 - 5634*N^2*lam + 462*N^2*lam^2 - 471/4*N^2*lam^3 + 615/16*N^2*lam^4 + 3312*N^3*lam - 384*N^3*lam^2 + 
      303/4*N^3*lam^3 - 63/4*N^3*lam^4 - 2151/2*N^4*lam + 96*N^4*lam^2 - 18*N^4*lam^3 + 15/4*N^4*lam^4 + 315/2*N^5*lam ;
Local LL6p =  0 ;
Local V1m =  0 ;
Local LL1m =  0 ;
Local V2m = 1/2*lam - 1/2*N*lam ;
Local LL2m =  - lam + N*lam ;
Local V3m =  - 8*lam + 1/4*lam^2 + 21/2*N*lam - 1/4*N*lam^2 - 5/2*N^2*lam ;
Local LL3m =  - 2*lam - 1/2*lam^2 + 3*N*lam + 1/2*N*lam^2 - N^2*lam ;
Local V4m =  - 12*lam - 2*lam^2 + 1/4*lam^3 + 24*N*lam + 3/4*N*lam^2 - 1/4*N*lam^3 - 27/2*N^2*lam + 5/4*N^2*lam^2 + 3/2*N^3*lam ;
Local LL4m =  - 12*lam - 5*lam^2 - 1/2*lam^3 + 24*N*lam + 15/2*N*lam^2 + 1/2*N*lam^3 - 15*N^2*lam - 5/2*N^2*lam^2 + 3*N^3*lam ;
Local V5m =  - 96*lam - 67*lam^2 - 14*lam^3 + 5/16*lam^4 + 222*N*lam + 110*N*lam^2 + 93/4*N*lam^3 - 5/16*N*lam^4 - 168*N^2*lam - 44*N^2*lam^2 - 49/4*N^2*lam^3 + 87/2*N^3*lam + N^3*lam^2 + 3*N^3*lam^3 - 3/2*N^4*lam ;
Local LL5m =  - 120*lam - 64*lam^2 - 11*lam^3 - 5/8*lam^4 + 300*N*lam + 128*N*lam^2 + 33/2*N*lam^3 + 5/8*N*lam^4 - 270*N^2*lam - 80*N^2*lam^2 - 11/2*N^2*lam^3 + 105*N^3*lam + 16*N^3*lam^2 - 15*N^4*lam ;
Local V6m =  - 1104*lam - 908*lam^2 - 216*lam^3 - 3/2*lam^4 + 7/16*lam^5 + 3168*N*lam + 2081*N*lam^2 + 423*N*lam^3 - 213/16*N*lam^4 - 7/16*N*lam^5 - 3270*N^2*lam - 1578*N^2*lam^2 - 1113/4*N^2*lam^3 + 429/16*N^2*lam^4 + 1416*N^3*lam + 427*N^3*lam^2
       + 345/4*N^3*lam^3 - 63/4*N^3*lam^4 - 405/2*N^4*lam - 22*N^4*lam^2 - 15*N^4*lam^3 + 15/4*N^4*lam^4 - 15/2*N^5*lam ;
Local LL6m =  - 1680*lam - 1040*lam^2 - 234*lam^3 - 93/4*lam^4 - 7/8*lam^5 + 5040*N*lam + 2600*N*lam^2 + 468*N*lam^3 + 279/8*N*lam^4 + 7/8*N*lam^5 - 5880*N^2*lam - 2340*N^2*lam^2 - 585/2*N^2*lam^3 - 93/8*N^2*lam^4 + 3360*N^3*lam + 910*N^3*lam^2 + 
      117/2*N^3*lam^3 - 945*N^4*lam - 130*N^4*lam^2 + 105*N^5*lam ;


==> anc/numbers/deposit/P07/adv_check/out/f2_SO_colour.txt <==
# colour data of SO (N = dimension of the quark representation)
C_1 =  0 ;  b_1 =  - 1/4 + 1/4*N ;  b_1 - (C_F - C_1/2) =  - 1/4 + 1/4*N
X_11 =  0 ;  Tt off-diagonal 11 (must be 0 unless equal) =  0 ; Born off-diagonal =  - 1/4 + 1/4*N
X_1A = 1/2 - 1/2*N ;  Tt off-diagonal 1A (must be 0 unless equal) =  0 ; Born off-diagonal =  0
X_1S =  0 ;  Tt off-diagonal 1S (must be 0 unless equal) =  0 ; Born off-diagonal =  0
C_A =  - 1 + 1/2*N ;  b_A = 1/4 ;  b_A - (C_F - C_A/2) = 1/4
X_A1 =  - N^-1 ;  Tt off-diagonal A1 (must be 0 unless equal) =  0 ; Born off-diagonal =  0
X_AA =  0 ;  Tt off-diagonal AA (must be 0 unless equal) =  - 1 + 1/2*N ; Born off-diagonal = 1/4
X_AS = N^-1 - 1/4*N ;  Tt off-diagonal AS (must be 0 unless equal) =  0 ; Born off-diagonal =  0
C_S = 1/2*N ;  b_S =  - 1/4 ;  b_S - (C_F - C_S/2) =  - 1/4
X_S1 =  0 ;  Tt off-diagonal S1 (must be 0 unless equal) =  0 ; Born off-diagonal =  0
X_SA = 1/2 - 1/4*N ;  Tt off-diagonal SA (must be 0 unless equal) =  0 ; Born off-diagonal =  0
X_SS =  0 ;  Tt off-diagonal SS (must be 0 unless equal) = 1/2*N ; Born off-diagonal =  - 1/4
X_1A + 2 C_F = 1/2 - 1/2*N


==> anc/numbers/deposit/P07/adv_check/out/f2_SO_kdep.txt <==
# s(k) - s(k mod 2), identically in lam and N, must be 0; and the k=1/k=0 signature exchange
k=2 tau=+ :  0 ; tau=- :  0
k=3 tau=+ :  0 ; tau=- :  0
k=4 tau=+ :  0 ; tau=- :  0
k=5 tau=+ :  0 ; tau=- :  0
k=6 tau=+ :  0 ; tau=- :  0
k=7 tau=+ :  0 ; tau=- :  0
k=8 tau=+ :  0 ; tau=- :  0
k=9 tau=+ :  0 ; tau=- :  0
k=10 tau=+ :  0 ; tau=- :  0
s(k=1,+) - s(k=0,-) =  0 ; s(k=1,-) - s(k=0,+) =  0


==> anc/numbers/deposit/P07/adv_check/out/f2_SO_phases.txt <==
w phi+ (k=0) =  - 1/4*p*w^2 - 1/48*p^2*w^4
w phi- (k=0) = 1 - 1/12*p*w^2 - 1/720*p^2*w^4
w psi+ (k=0) =  - 1/2*p*w^2 - 1/24*p^2*w^4
w psi- (k=0) = 2 - 1/6*p*w^2 - 1/360*p^2*w^4
closed-form differences (all 0):  0 |  0 |  0 |  0
k=1 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=2 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=3 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=4 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=5 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=6 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=7 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=8 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=9 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=10 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0


==> anc/numbers/deposit/P07/adv_check/out/f2_SU.log <==
FORM 5.0.0 (Jan 27 2026, v5.0.0)                 Run: Wed Sep 30 00:20:10 2026
    * Adversarial check of P-07, engine F (FORM 5), written independently of P07_all
    k and of j2_solver.jl.
    * Run as: form -D GROUP=SU f2_solver.frm   or   form -D GROUP=SO f2_solver.frm
    * (1) colour: X, C_R, b_R of SU(N) (reps 1, A) or SO(n) vector (reps 1, A, S) fr
    om Fierz identities,
    *     symbolic N or n, on four-leg tensors built from d_ (line A: leg 1 -> 2, li
    ne B: leg 4 -> 3,
    *     start legs carry -t^T, end legs t; for SO(n) -t^T = t).
    * (2) phases w*phi^tau, w*psi^tau at N = w - k from xi^tau(N) = (exp(-i pi N) + 
    tau)/2,
    *     exp(-i pi (w-k)) = (-1)^k exp(-i pi w), k = 0..KMAX; compared with the k =
     0 phases at (-1)^k tau
    *     and with the Bernoulli series (bernoulli_(n) = B_n/n!).
    * (3) solver with lam symbolic:  F = w f(x,w), a = x w^2,
    *     f = 2 lam b_R x + 2 C_R x [f + w df/dw - 2 x df/dx + (w phi) f] + f^2 + 2 
    x (w psi) sum X f^{-tau},
    *     s = f_1^2 - f_1 + 2 lam C_F x, V_n = 6 [x^n w^2 p^1] of s, p = pi^2.
    * (4) test: s at k equals s at k mod 2 (k >= 2) identically in lam and N; s at k
     = 1 equals s at k = 0 with tau exchanged.
    #-
  79.47 sec out of 79.52 sec


==> anc/numbers/deposit/P07/adv_check/out/f2_SU_V.txt <==
V1p =  0 ;
LL1p =  0 ;
# n=1 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V2p =  - 6*N^-2*lam + 6*lam ;
LL2p =  0 ;
# n=2 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V3p =  - 24*N^-3*lam + 6*N^-3*lam^2 + 12*N^-1*lam - 6*N^-1*lam^2 + 12*N*lam ;
LL3p =  0 ;
# n=3 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V4p = 72*N^-4*lam^2 - 12*N^-4*lam^3 + 192*N^-2*lam - 36*N^-2*lam^2 + 12*N^-2*lam^3 - 168*lam - 60*lam^2 - 24*N^2*lam + 24*N^2*lam^2 ;
LL4p =  0 ;
# n=4 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V5p = 96*N^-5*lam^2 - 240*N^-5*lam^3 + 30*N^-5*lam^4 - 1440*N^-3*lam^2 + 120*N^-3*lam^3 - 30*N^-3*lam^4 - 2112*N^-1*lam + 1152*N^-1*lam^2 + 312*N^-1*lam^3 + 2064*N*lam + 384*N*lam^2 - 240*N*lam^3 + 48*N^3*lam - 192*N^3*lam^2 + 48*N^3*lam^3 ;
LL5p =  0 ;
# n=5 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V6p =  - 768*N^-6*lam^3 + 840*N^-6*lam^4 - 84*N^-6*lam^5 - 2688*N^-4*lam^2 + 8256*N^-4*lam^3 - 420*N^-4*lam^4 + 84*N^-4*lam^5 + 28224*N^-2*lam^2 - 6096*N^-2*lam^3 - 1572*N^-2*lam^4 + 31104*lam - 24768*lam^2 - 3984*lam^3 + 1728*lam^4 - 31968*N^2*lam
       - 3072*N^2*lam^2 + 3168*N^2*lam^3 - 696*N^2*lam^4 + 864*N^4*lam + 2304*N^4*lam^2 - 576*N^4*lam^3 + 120*N^4*lam^4 ;
LL6p =  0 ;
# n=6 p: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V1m =  0 ;
LL1m =  0 ;
# n=1 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V2m =  - 2*N^-2*lam + 2*lam ;
LL2m = 4*N^-2*lam - 4*lam ;
# n=2 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V3m =  - 24*N^-3*lam + 2*N^-3*lam^2 + 4*N^-1*lam - 2*N^-1*lam^2 + 20*N*lam ;
LL3m =  - 4*N^-3*lam^2 - 8*N^-1*lam + 4*N^-1*lam^2 + 8*N*lam ;
# n=3 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V4m =  - 96*N^-4*lam + 72*N^-4*lam^2 - 4*N^-4*lam^3 + 4*N^-2*lam^2 + 4*N^-2*lam^3 + 168*lam - 100*lam^2 - 72*N^2*lam + 24*N^2*lam^2 ;
LL4m = 8*N^-4*lam^3 + 40*N^-2*lam^2 - 8*N^-2*lam^3 + 48*lam - 40*lam^2 - 48*N^2*lam ;
# n=4 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V5m = 480*N^-5*lam^2 - 240*N^-5*lam^3 + 10*N^-5*lam^4 + 1920*N^-3*lam - 192*N^-3*lam^2 - 56*N^-3*lam^3 - 10*N^-3*lam^4 - 1344*N^-1*lam - 1472*N^-1*lam^2 + 488*N^-1*lam^3 - 1104*N*lam + 1376*N*lam^2 - 240*N*lam^3 + 528*N^3*lam - 192*N^3*lam^2 + 48*
      N^3*lam^3 ;
LL5m =  - 20*N^-5*lam^4 - 176*N^-3*lam^3 + 20*N^-3*lam^4 - 512*N^-1*lam^2 + 176*N^-1*lam^3 - 480*N*lam + 512*N*lam^2 + 480*N^3*lam ;
# n=5 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0
V6m = 384*N^-6*lam^2 - 2112*N^-6*lam^3 + 840*N^-6*lam^4 - 28*N^-6*lam^5 - 18240*N^-4*lam^2 + 1728*N^-4*lam^3 + 324*N^-4*lam^4 + 28*N^-4*lam^5 - 34944*N^-2*lam + 13056*N^-2*lam^2 + 10512*N^-2*lam^3 - 2316*N^-2*lam^4 + 31872*lam + 21376*lam^2 - 13872*
      lam^3 + 1728*lam^4 + 8928*N^2*lam - 18880*N^2*lam^2 + 4320*N^2*lam^3 - 696*N^2*lam^4 - 5856*N^4*lam + 2304*N^4*lam^2 - 576*N^4*lam^3 + 120*N^4*lam^4 ;
LL6m = 56*N^-6*lam^5 + 744*N^-4*lam^4 - 56*N^-4*lam^5 + 3744*N^-2*lam^3 - 744*N^-2*lam^4 + 8320*lam^2 - 3744*lam^3 + 6720*N^2*lam - 8320*N^2*lam^2 - 6720*N^4*lam ;
# n=6 m: NLL =  0 ; rational NNLL =  0 ; p^2 at NNLL =  0 ; p in LL =  0


==> anc/numbers/deposit/P07/adv_check/out/f2_SU_Vdef.h <==
Local V1p =  0 ;
Local LL1p =  0 ;
Local V2p =  - 6*N^-2*lam + 6*lam ;
Local LL2p =  0 ;
Local V3p =  - 24*N^-3*lam + 6*N^-3*lam^2 + 12*N^-1*lam - 6*N^-1*lam^2 + 12*N*lam ;
Local LL3p =  0 ;
Local V4p = 72*N^-4*lam^2 - 12*N^-4*lam^3 + 192*N^-2*lam - 36*N^-2*lam^2 + 12*N^-2*lam^3 - 168*lam - 60*lam^2 - 24*N^2*lam + 24*N^2*lam^2 ;
Local LL4p =  0 ;
Local V5p = 96*N^-5*lam^2 - 240*N^-5*lam^3 + 30*N^-5*lam^4 - 1440*N^-3*lam^2 + 120*N^-3*lam^3 - 30*N^-3*lam^4 - 2112*N^-1*lam + 1152*N^-1*lam^2 + 312*N^-1*lam^3 + 2064*N*lam + 384*N*lam^2 - 240*N*lam^3 + 48*N^3*lam - 192*N^3*lam^2 + 48*N^3*lam^3 ;
Local LL5p =  0 ;
Local V6p =  - 768*N^-6*lam^3 + 840*N^-6*lam^4 - 84*N^-6*lam^5 - 2688*N^-4*lam^2 + 8256*N^-4*lam^3 - 420*N^-4*lam^4 + 84*N^-4*lam^5 + 28224*N^-2*lam^2 - 6096*N^-2*lam^3 - 1572*N^-2*lam^4 + 31104*lam - 24768*lam^2 - 3984*lam^3 + 1728*lam^4 - 31968*
      N^2*lam - 3072*N^2*lam^2 + 3168*N^2*lam^3 - 696*N^2*lam^4 + 864*N^4*lam + 2304*N^4*lam^2 - 576*N^4*lam^3 + 120*N^4*lam^4 ;
Local LL6p =  0 ;
Local V1m =  0 ;
Local LL1m =  0 ;
Local V2m =  - 2*N^-2*lam + 2*lam ;
Local LL2m = 4*N^-2*lam - 4*lam ;
Local V3m =  - 24*N^-3*lam + 2*N^-3*lam^2 + 4*N^-1*lam - 2*N^-1*lam^2 + 20*N*lam ;
Local LL3m =  - 4*N^-3*lam^2 - 8*N^-1*lam + 4*N^-1*lam^2 + 8*N*lam ;
Local V4m =  - 96*N^-4*lam + 72*N^-4*lam^2 - 4*N^-4*lam^3 + 4*N^-2*lam^2 + 4*N^-2*lam^3 + 168*lam - 100*lam^2 - 72*N^2*lam + 24*N^2*lam^2 ;
Local LL4m = 8*N^-4*lam^3 + 40*N^-2*lam^2 - 8*N^-2*lam^3 + 48*lam - 40*lam^2 - 48*N^2*lam ;
Local V5m = 480*N^-5*lam^2 - 240*N^-5*lam^3 + 10*N^-5*lam^4 + 1920*N^-3*lam - 192*N^-3*lam^2 - 56*N^-3*lam^3 - 10*N^-3*lam^4 - 1344*N^-1*lam - 1472*N^-1*lam^2 + 488*N^-1*lam^3 - 1104*N*lam + 1376*N*lam^2 - 240*N*lam^3 + 528*N^3*lam - 192*N^3*lam^2
       + 48*N^3*lam^3 ;
Local LL5m =  - 20*N^-5*lam^4 - 176*N^-3*lam^3 + 20*N^-3*lam^4 - 512*N^-1*lam^2 + 176*N^-1*lam^3 - 480*N*lam + 512*N*lam^2 + 480*N^3*lam ;
Local V6m = 384*N^-6*lam^2 - 2112*N^-6*lam^3 + 840*N^-6*lam^4 - 28*N^-6*lam^5 - 18240*N^-4*lam^2 + 1728*N^-4*lam^3 + 324*N^-4*lam^4 + 28*N^-4*lam^5 - 34944*N^-2*lam + 13056*N^-2*lam^2 + 10512*N^-2*lam^3 - 2316*N^-2*lam^4 + 31872*lam + 21376*lam^2 - 
      13872*lam^3 + 1728*lam^4 + 8928*N^2*lam - 18880*N^2*lam^2 + 4320*N^2*lam^3 - 696*N^2*lam^4 - 5856*N^4*lam + 2304*N^4*lam^2 - 576*N^4*lam^3 + 120*N^4*lam^4 ;
Local LL6m = 56*N^-6*lam^5 + 744*N^-4*lam^4 - 56*N^-4*lam^5 + 3744*N^-2*lam^3 - 744*N^-2*lam^4 + 8320*lam^2 - 3744*lam^3 + 6720*N^2*lam - 8320*N^2*lam^2 - 6720*N^4*lam ;


==> anc/numbers/deposit/P07/adv_check/out/f2_SU_colour.txt <==
# colour data of SU (N = dimension of the quark representation)
C_1 =  0 ;  b_1 =  - 1/2*N^-1 + 1/2*N ;  b_1 - (C_F - C_1/2) =  - 1/2*N^-1 + 1/2*N
X_11 =  0 ;  Tt off-diagonal 11 (must be 0 unless equal) =  0 ; Born off-diagonal =  - 1/2*N^-1 + 1/2*N
X_1A = N^-1 - N ;  Tt off-diagonal 1A (must be 0 unless equal) =  0 ; Born off-diagonal =  0
C_A = N ;  b_A =  - 1/2*N^-1 ;  b_A - (C_F - C_A/2) =  - 1/2*N^-1
X_A1 =  - N^-1 ;  Tt off-diagonal A1 (must be 0 unless equal) =  0 ; Born off-diagonal =  0
X_AA = 2*N^-1 - 1/2*N ;  Tt off-diagonal AA (must be 0 unless equal) = N ; Born off-diagonal =  - 1/2*N^-1
X_1A + 2 C_F = N^-1 - N


==> anc/numbers/deposit/P07/adv_check/out/f2_SU_kdep.txt <==
# s(k) - s(k mod 2), identically in lam and N, must be 0; and the k=1/k=0 signature exchange
k=2 tau=+ :  0 ; tau=- :  0
k=3 tau=+ :  0 ; tau=- :  0
k=4 tau=+ :  0 ; tau=- :  0
k=5 tau=+ :  0 ; tau=- :  0
k=6 tau=+ :  0 ; tau=- :  0
k=7 tau=+ :  0 ; tau=- :  0
k=8 tau=+ :  0 ; tau=- :  0
k=9 tau=+ :  0 ; tau=- :  0
k=10 tau=+ :  0 ; tau=- :  0
s(k=1,+) - s(k=0,-) =  0 ; s(k=1,-) - s(k=0,+) =  0


==> anc/numbers/deposit/P07/adv_check/out/f2_SU_phases.txt <==
w phi+ (k=0) =  - 1/4*p*w^2 - 1/48*p^2*w^4
w phi- (k=0) = 1 - 1/12*p*w^2 - 1/720*p^2*w^4
w psi+ (k=0) =  - 1/2*p*w^2 - 1/24*p^2*w^4
w psi- (k=0) = 2 - 1/6*p*w^2 - 1/360*p^2*w^4
closed-form differences (all 0):  0 |  0 |  0 |  0
k=1 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=2 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=3 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=4 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=5 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=6 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=7 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=8 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0
k=9 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k): 1 + 1/6*p*w^2 + 7/360*p^2*w^4
k=10 phase(N=w-k,tau) - phase(w,(-1)^k tau), 4 functions (all 0):  0 |  0 |  0 |  0 ; unswapped w phi+ difference (nonzero at odd k):  0


==> anc/numbers/deposit/P07/adv_check/out/f3_fiveloop.log <==
FORM 5.0.0 (Jan 27 2026, v5.0.0)                 Run: Wed Sep 30 00:22:47 2026
    * Adversarial check of P-07, engine F (FORM 5): SU(N) comparisons with lam symbo
    lic.
    * Reads the V_n(lam, N) that f2_solver.frm computed for the local systems (k = 0
    : tau = +, -).
    * (a) V_3, V_4, V_5 at lam = 1, 2 against the draft macros evaluated in SU(N);
    * (b) the V_n(lam) polynomials P07 prints in p06_compare.out item (g), evaluated
     in SU(N);
    * (c) the five-loop coefficient of zeta_2 x^k ln^6 x in the covered pairing,
    *     -(1/720) sum_{n=1}^{5} S_n binom(2(5-n),5-n) (2 lam C_F)^(5-n), with S_1 =
     4 C_F (P^(0) at N = -k),
    *     S_2 = -8 lam C_F^2 (two-loop x-space result at N = -k, covered pairing), S
    _3..S_5 from the equations,
    *     against nmFiveLoopXzeroSUN (lam = 1) and nmFiveLoopXtwoGen in SU(N) (lam =
     2), and its SU(3) value.
    #-
  0.00 sec out of 0.00 sec


==> anc/numbers/deposit/P07/adv_check/out/f3_fiveloop.txt <==
# SU(N), lam symbolic in the equations; all differences must be 0
(a) V3,V4,V5 covered lam=1 minus macros:  0 |  0 |  0
(a) V3,V4,V5 covered lam=2 minus macros:  0 |  0 |  0
(a) V3,V4 uncovered lam=1 minus macros:  0 |  0 ; lam=2:  0 |  0
(b) V3,V4 (sigma=+) and V3,V4 (sigma=-) minus the P07 (g) polynomials in lam:  0 |  0 |  0 |  0
(c) five-loop prediction minus nmFiveLoopXzeroSUN (lam=1):  0
(c) five-loop prediction minus nmFiveLoopXtwoGen in SU(N) (lam=2):  0
(c) five-loop prediction, lam symbolic, SU(N):  - 2/15*N^-5*lam^2 + 11/15*N^-5*lam^3 + 1/72*N^-5*lam^4 + 38/15*N^-3*lam^2 - 29/30*N^-3*lam^3 - 157/360*N^-3*lam^4 + 44/15*N^-1*lam - 13/5*N^-1*lam^2 - 1/5*N^-1*lam^3 + 217/180*N^-1*lam^4 - 43/15*N*lam
       - 2/15*N*lam^2 + 2/3*N*lam^3 - 241/180*N*lam^4 - 1/15*N^3*lam + 1/3*N^3*lam^2 - 7/30*N^3*lam^3 + 25/36*N^3*lam^4 - 5/36*N^5*lam^4
(c) SU(3): lam=1 total  - 53857/2187, relation part  - 212096/10935, (i pi)^2 part  - 19063/3645
(c) SU(3): lam=2 total  - 3508256/10935, relation part  - 3444224/10935, (i pi)^2 part  - 21344/3645


==> anc/numbers/deposit/P07/adv_check/out/j1_colour.log <==
SU2 done: checks (inv = 2.220446049250313e-16, cas = 7.771561172376095e-16, born = 3.3306690738754696e-16, res = 2.220446049250313e-16)
SU3 done: checks (inv = 2.220446049250313e-16, cas = 7.401486830834375e-16, born = 3.885780586188048e-16, res = 6.661338147750939e-16)
SU4 done: checks (inv = 3.6224734225773747e-16, cas = 1.7763568394002505e-15, born = 9.159339953157541e-16, res = 4.440892098500626e-16)
SU5 done: checks (inv = 5.551115123125783e-17, cas = 8.881784197001252e-16, born = 3.3306690738754696e-16, res = 8.881784197001252e-16)
SU6 done: checks (inv = 3.885780586188048e-16, cas = 3.552713678800501e-15, born = 1.6653345369377348e-15, res = 1.3322676295501878e-15)
SO5 done: checks (inv = 5.798519443238431e-16, cas = 1.3322676295501878e-15, born = 5.828670879282072e-16, res = 5.673400610546597e-16)
SO7 done: checks (inv = 2.3037127760972e-15, cas = 2.6645352591003757e-15, born = 1.3600232051658168e-15, res = 4.218847493575595e-15)
SO8 done: checks (inv = 2.5048511552489415e-15, cas = 2.6645352591003757e-15, born = 1.27675647831893e-15, res = 3.3280489506462856e-15)
SO9 done: checks (inv = 7.366700292450245e-15, cas = 5.329070518200751e-15, born = 2.4702462297909733e-15, res = 1.572858502990463e-14)
Sp4 done: checks (inv = 8.351107816703735e-16, cas = 1.2212453270876722e-15, born = 6.106226635438361e-16, res = 1.6653345369377348e-15)
Sp6 done: checks (inv = 1.1196157466699113e-15, cas = 4.440892098500626e-15, born = 2.220446049250313e-15, res = 3.774758283725532e-15)
G2 done: checks (inv = 1.949829186997931e-15, cas = 3.9968028886505635e-15, born = 1.942890293094024e-15, res = 2.886579864025407e-15)


==> anc/numbers/deposit/P07/adv_check/out/j1_colour.txt <==
GROUP SU2
d 2 nA 3
CF 3//4 CA 2//1 dFA_NR 5//8 dAA_NA 20//3
checks inv=2.220446049250313e-16 cas=7.771561172376095e-16 born=3.3306690738754696e-16 res=2.220446049250313e-16
REP C 0//1 dim 1 b 3//4
REP C 2//1 dim 3 b -1//4
XROW 0//1 -3//2
XROW -1//2 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SU3
d 3 nA 8
CF 4//3 CA 3//1 dFA_NR 5//2 dAA_NA 135//8
checks inv=2.220446049250313e-16 cas=7.401486830834375e-16 born=3.885780586188048e-16 res=6.661338147750939e-16
REP C 0//1 dim 1 b 4//3
REP C 3//1 dim 8 b -1//6
XROW 0//1 -8//3
XROW -1//3 -5//6
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SU4
d 4 nA 15
CF 15//8 CA 4//1 dFA_NR 55//8 dAA_NA 104//3
checks inv=3.6224734225773747e-16 cas=1.7763568394002505e-15 born=9.159339953157541e-16 res=4.440892098500626e-16
REP C 0//1 dim 1 b 15//8
REP C 4//1 dim 15 b -1//8
XROW 0//1 -15//4
XROW -1//4 -3//2
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SU5
d 5 nA 24
CF 12//5 CA 5//1 dFA_NR 31//2 dAA_NA 1525//24
checks inv=5.551115123125783e-17 cas=8.881784197001252e-16 born=3.3306690738754696e-16 res=8.881784197001252e-16
REP C 0//1 dim 1 b 12//5
REP C 5//1 dim 24 b -1//10
XROW 0//1 -24//5
XROW -1//5 -21//10
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SU6
d 6 nA 35
CF 35//12 CA 6//1 dFA_NR 245//8 dAA_NA 108//1
checks inv=3.885780586188048e-16 cas=3.552713678800501e-15 born=1.6653345369377348e-15 res=1.3322676295501878e-15
REP C 0//1 dim 1 b 35//12
REP C 6//1 dim 35 b -1//12
XROW 0//1 -35//6
XROW -1//6 -8//3
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SO5
d 5 nA 10
CF 1//1 CA 3//2 dFA_NR 3//16 dAA_NA 9//8
checks inv=5.798519443238431e-16 cas=1.3322676295501878e-15 born=5.828670879282072e-16 res=5.673400610546597e-16
REP C 0//1 dim 1 b 1//1
REP C 3//2 dim 10 b 1//4
REP C 5//2 dim 14 b -1//4
XROW 0//1 -2//1 0//1
XROW -1//5 0//1 -21//20
XROW 0//1 -3//4 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SO7
d 7 nA 21
CF 3//2 CA 5//2 dFA_NR 55//64 dAA_NA 695//192
checks inv=2.3037127760972e-15 cas=2.6645352591003757e-15 born=1.3600232051658168e-15 res=4.218847493575595e-15
REP C 0//1 dim 1 b 3//2
REP C 5//2 dim 21 b 1//4
REP C 7//2 dim 27 b -1//4
XROW 0//1 -3//1 0//1
XROW -1//7 0//1 -45//28
XROW 0//1 -5//4 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SO8
d 8 nA 28
CF 7//4 CA 3//1 dFA_NR 105//64 dAA_NA 45//8
checks inv=2.5048511552489415e-15 cas=2.6645352591003757e-15 born=1.27675647831893e-15 res=3.3280489506462856e-15
REP C 0//1 dim 1 b 7//4
REP C 3//1 dim 28 b 1//4
REP C 4//1 dim 35 b -1//4
XROW 0//1 -7//2 0//1
XROW -1//8 0//1 -15//8
XROW 0//1 -3//2 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SO9
d 9 nA 36
CF 2//1 CA 7//2 dFA_NR 35//12 dAA_NA 805//96
checks inv=7.366700292450245e-15 cas=5.329070518200751e-15 born=2.4702462297909733e-15 res=1.572858502990463e-14
REP C 0//1 dim 1 b 2//1
REP C 7//2 dim 36 b 1//4
REP C 9//2 dim 44 b -1//4
XROW 0//1 -4//1 0//1
XROW -1//9 0//1 -77//36
XROW 0//1 -7//4 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP Sp4
d 4 nA 10
CF 5//4 CA 3//1 dFA_NR 165//64 dAA_NA 18//1
checks inv=8.351107816703735e-16 cas=1.2212453270876722e-15 born=6.106226635438361e-16 res=1.6653345369377348e-15
REP C 0//1 dim 1 b 5//4
REP C 3//1 dim 10 b -1//4
REP C 2//1 dim 5 b 1//4
XROW 0//1 -5//2 0//1
XROW -1//4 0//1 -3//4
XROW 0//1 -3//2 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP Sp6
d 6 nA 21
CF 7//4 CA 4//1 dFA_NR 175//24 dAA_NA 235//6
checks inv=1.1196157466699113e-15 cas=4.440892098500626e-15 born=2.220446049250313e-15 res=3.774758283725532e-15
REP C 0//1 dim 1 b 7//4
REP C 4//1 dim 21 b -1//4
REP C 3//1 dim 14 b 1//4
XROW 0//1 -7//2 0//1
XROW -1//6 0//1 -4//3
XROW 0//1 -2//1 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP G2
d 7 nA 14
CF 1//1 CA 2//1 dFA_NR 5//12 dAA_NA 25//12
checks inv=1.949829186997931e-15 cas=3.9968028886505635e-15 born=1.942890293094024e-15 res=2.886579864025407e-15
REP C 0//1 dim 1 b 1//1
REP C 2//1 dim 14 b 0//1
REP C 1//1 dim 7 b 1//2
REP C 7//3 dim 27 b -1//6
XROW 0//1 -2//1 0//1 0//1
XROW -1//7 0//1 0//1 -6//7
XROW 0//1 0//1 0//1 -3//2
XROW 0//1 -4//9 -7//18 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END


==> anc/numbers/deposit/P07/adv_check/out/j1b_colour_extra.log <==
SU2 done: checks (inv = 2.220446049250313e-16, cas = 7.771561172376095e-16, born = 3.3306690738754696e-16, res = 2.220446049250313e-16)
SU3 done: checks (inv = 2.220446049250313e-16, cas = 7.401486830834375e-16, born = 3.885780586188048e-16, res = 6.661338147750939e-16)
SU4 done: checks (inv = 3.6224734225773747e-16, cas = 1.7763568394002505e-15, born = 9.159339953157541e-16, res = 4.440892098500626e-16)
SU5 done: checks (inv = 5.551115123125783e-17, cas = 8.881784197001252e-16, born = 3.3306690738754696e-16, res = 8.881784197001252e-16)
SU6 done: checks (inv = 3.885780586188048e-16, cas = 3.552713678800501e-15, born = 1.6653345369377348e-15, res = 1.3322676295501878e-15)
SO5 done: checks (inv = 5.798519443238431e-16, cas = 1.3322676295501878e-15, born = 5.828670879282072e-16, res = 5.673400610546597e-16)
SO7 done: checks (inv = 2.3037127760972e-15, cas = 2.6645352591003757e-15, born = 1.3600232051658168e-15, res = 4.218847493575595e-15)
SO8 done: checks (inv = 2.5048511552489415e-15, cas = 2.6645352591003757e-15, born = 1.27675647831893e-15, res = 3.3280489506462856e-15)
SO9 done: checks (inv = 7.366700292450245e-15, cas = 5.329070518200751e-15, born = 2.4702462297909733e-15, res = 1.572858502990463e-14)
Sp4 done: checks (inv = 8.351107816703735e-16, cas = 1.2212453270876722e-15, born = 6.106226635438361e-16, res = 1.6653345369377348e-15)
Sp6 done: checks (inv = 1.1196157466699113e-15, cas = 4.440892098500626e-15, born = 2.220446049250313e-15, res = 3.774758283725532e-15)
G2 done: checks (inv = 1.949829186997931e-15, cas = 3.9968028886505635e-15, born = 1.942890293094024e-15, res = 2.886579864025407e-15)
SU2_spin1 done: (inv = 5.901097009344555e-16, cas = 1.1102230246251565e-15, born = 4.718447854656915e-16, res = 2.6645352591003757e-15) adjoint copies 1
SU2_spin3/2 done: (inv = 6.38378239159465e-16, cas = 1.7763568394002505e-15, born = 9.43689570931383e-16, res = 7.216449660063518e-16) adjoint copies 1
SU3_6 done: (inv = 5.816555660666986e-16, cas = 1.5543122344752192e-15, born = 7.216449660063518e-16, res = 1.7208456881689926e-15) adjoint copies 1
SU4_6 done: (inv = 6.12481216358005e-16, cas = 2.220446049250313e-15, born = 9.159339953157541e-16, res = 1.5543122344752192e-15) adjoint copies 1


==> anc/numbers/deposit/P07/adv_check/out/j1b_colour_extra.txt <==
GROUP SU2_spin1
d 3 nA 3
CF 1//2 CA 1//2 dFA_NR 5//192 dAA_NA 5//192
checks inv=5.901097009344555e-16 cas=1.1102230246251565e-15 born=4.718447854656915e-16 res=2.6645352591003757e-15 adjoint copies=1
REP C 0//1 dim 1 b 1//2
REP C 1//2 dim 3 b 1//4
REP C 3//2 dim 5 b -1//4
XROW 0//1 -1//1 0//1
XROW -1//3 0//1 -5//12
XROW 0//1 -1//4 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SU2_spin3/2
d 4 nA 3
CF 3//8 CA 1//5 dFA_NR 41//16000 dAA_NA 1//1500
checks inv=6.38378239159465e-16 cas=1.7763568394002505e-15 born=9.43689570931383e-16 res=7.216449660063518e-16 adjoint copies=1
REP C 0//1 dim 1 b 3//8
REP C 1//5 dim 3 b 11//40
REP C 3//5 dim 5 b 3//40
REP C 6//5 dim 7 b -9//40
XROW 0//1 -3//4 0//1 0//1
XROW -1//4 0//1 -2//5 0//1
XROW 0//1 -6//25 0//1 -21//100
XROW 0//1 0//1 -3//20 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SU3_6
d 6 nA 8
CF 2//3 CA 3//5 dFA_NR 17//500 dAA_NA 27//1000
checks inv=5.816555660666986e-16 cas=1.5543122344752192e-15 born=7.216449660063518e-16 res=1.7208456881689926e-15 adjoint copies=1
REP C 0//1 dim 1 b 2//3
REP C 3//5 dim 8 b 11//30
REP C 8//5 dim 27 b -2//15
XROW 0//1 -4//3 0//1
XROW -1//6 -49//150 -27//50
XROW 0//1 -4//25 -28//75
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END
GROUP SU4_6
d 6 nA 15
CF 5//4 CA 2//1 dFA_NR 5//12 dAA_NA 13//6
checks inv=6.12481216358005e-16 cas=2.220446049250313e-15 born=9.159339953157541e-16 res=1.5543122344752192e-15 adjoint copies=1
REP C 0//1 dim 1 b 5//4
REP C 2//1 dim 15 b 1//4
REP C 3//1 dim 20 b -1//4
XROW 0//1 -5//2 0//1
XROW -1//6 0//1 -4//3
XROW 0//1 -1//1 0//1
X_1A = -2CF: true;  singlet row has one nonzero entry: true;  dim(R)X[R,R'] = dim(R')X[R',R]: true
END


==> anc/numbers/deposit/P07/adv_check/out/j2_data_compare.txt <==
lambda=1 sigma=1 V3 equations Rational{BigInt}[60, -192, 144]  data Rational{BigInt}[60, -192, 144]  equal: true  data - equations: Rational{BigInt}[0, 0, 0]
lambda=1 sigma=1 V4 equations Rational{BigInt}[-912, 3120, -3264, 960, 1152]  data Rational{BigInt}[-912, 3120, -3264, 960, 1152]  equal: true  data - equations: Rational{BigInt}[0, 0, 0, 0, 0]
lambda=1 sigma=-1 V3 equations Rational{BigInt}[84, -256, 176]  data Rational{BigInt}[-28, 96, -80]  equal: false  data - equations: Rational{BigInt}[-112, 352, -256]
lambda=1 sigma=-1 V4 equations Rational{BigInt}[112, -496, 832, -448, -384]  data Rational{BigInt}[720, -2992, 4032, -1728, -384]  equal: false  data - equations: Rational{BigInt}[608, -2496, 3200, -1280, 0]
lambda=2 sigma=1 V3 equations Rational{BigInt}[96, -288, 192]  data Rational{BigInt}[96, -288, 192]  equal: true  data - equations: Rational{BigInt}[0, 0, 0]
lambda=2 sigma=1 V4 equations Rational{BigInt}[-2240, 7872, -8832, 3072, 3072]  data Rational{BigInt}[-2240, 7872, -8832, 3072, 3072]  equal: true  data - equations: Rational{BigInt}[0, 0, 0, 0, 0]
lambda=2 sigma=-1 V3 equations Rational{BigInt}[160, -480, 320]  data Rational{BigInt}[-96, 288, -192]  equal: false  data - equations: Rational{BigInt}[-256, 768, -512]
lambda=2 sigma=-1 V4 equations Rational{BigInt}[-448, 1856, -2432, 1024, 0]  data Rational{BigInt}[1472, -6464, 9088, -4096, 0]  equal: false  data - equations: Rational{BigInt}[1920, -8320, 11520, -5120, 0]
two-loop LL pole of P^+- at N = -k (x-space two-loop result) = equations, 12 groups, k = 0..12, both signatures: true


==> anc/numbers/deposit/P07/adv_check/out/j2_fits.txt <==
lambda=1 sigma=1 V3: basis [:CFCA2, :CF2CA, :CF3] rank 3/3 max residual 0//1 coefficients Rational{BigInt}[60, -192, 144]  equals draft macro: true
      extended basis [:CA3, :CFCA2, :CF2CA, :CF3] rank 4/4 residual 0//1 coefficients Rational{BigInt}[0, 60, -192, 144]
lambda=1 sigma=1 V4: basis [:CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA] rank 5/5 max residual 0//1 coefficients Rational{BigInt}[-912, 3120, -3264, 960, 1152]  equals draft macro: true
      extended basis [:CA4, :CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA, :dAA] rank 7/7 residual 0//1 coefficients Rational{BigInt}[0, -912, 3120, -3264, 960, 1152, 0]
lambda=1 sigma=1 V5: basis [:CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA] rank 8/8 max residual 0//1 coefficients Rational{BigInt}[19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072]  equals draft macro: true
      extended basis [:CA5, :CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA, :CAdAA] rank 10/10 residual 0//1 coefficients Rational{BigInt}[0, 19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072, 0]
lambda=1 sigma=-1 V3: basis [:CFCA2, :CF2CA, :CF3] rank 3/3 max residual 0//1 coefficients Rational{BigInt}[84, -256, 176]  equals draft macro: true
      extended basis [:CA3, :CFCA2, :CF2CA, :CF3] rank 4/4 residual 0//1 coefficients Rational{BigInt}[0, 84, -256, 176]
lambda=1 sigma=-1 V4: basis [:CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA] rank 5/5 max residual 0//1 coefficients Rational{BigInt}[112, -496, 832, -448, -384]  equals draft macro: true
      extended basis [:CA4, :CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA, :dAA] rank 7/7 residual 0//1 coefficients Rational{BigInt}[0, 112, -496, 832, -448, -384, 0]
lambda=1 sigma=-1 V5: basis [:CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA] rank 8/8 max residual 0//1 coefficients Rational{BigInt}[-15684, 59328, -82208, 46592, -8000, 60672, -55296, -3072]
      extended basis [:CA5, :CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA, :CAdAA] rank 10/10 residual 0//1 coefficients Rational{BigInt}[0, -15684, 59328, -82208, 46592, -8000, 60672, -55296, -3072, 0]
lambda=2 sigma=1 V3: basis [:CFCA2, :CF2CA, :CF3] rank 3/3 max residual 0//1 coefficients Rational{BigInt}[96, -288, 192]  equals draft macro: true
      extended basis [:CA3, :CFCA2, :CF2CA, :CF3] rank 4/4 residual 0//1 coefficients Rational{BigInt}[0, 96, -288, 192]
lambda=2 sigma=1 V4: basis [:CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA] rank 5/5 max residual 0//1 coefficients Rational{BigInt}[-2240, 7872, -8832, 3072, 3072]  equals draft macro: true
      extended basis [:CA4, :CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA, :dAA] rank 7/7 residual 0//1 coefficients Rational{BigInt}[0, -2240, 7872, -8832, 3072, 3072, 0]
lambda=2 sigma=1 V5: basis [:CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA] rank 8/8 max residual 0//1 coefficients Rational{BigInt}[182656//3, -225152, 301056, -168960, 33792, -190464, 141312, 10240]  equals draft macro: true
      extended basis [:CA5, :CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA, :CAdAA] rank 10/10 residual 0//1 coefficients Rational{BigInt}[0, 182656//3, -225152, 301056, -168960, 33792, -190464, 141312, 10240, 0]
lambda=2 sigma=-1 V3: basis [:CFCA2, :CF2CA, :CF3] rank 3/3 max residual 0//1 coefficients Rational{BigInt}[160, -480, 320]  equals draft macro: true
      extended basis [:CA3, :CFCA2, :CF2CA, :CF3] rank 4/4 residual 0//1 coefficients Rational{BigInt}[0, 160, -480, 320]
lambda=2 sigma=-1 V4: basis [:CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA] rank 5/5 max residual 0//1 coefficients Rational{BigInt}[-448, 1856, -2432, 1024, 0]  equals draft macro: true
      extended basis [:CA4, :CFCA3, :CF2CA2, :CF3CA, :CF4, :dFA, :dAA] rank 7/7 residual 0//1 coefficients Rational{BigInt}[0, -448, 1856, -2432, 1024, 0, 0]
lambda=2 sigma=-1 V5: basis [:CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA] rank 8/8 max residual 0//1 coefficients Rational{BigInt}[-26496, 92032, -112640, 52224, -5120, 122880, -116736, -6144]
      extended basis [:CA5, :CFCA4, :CF2CA3, :CF3CA2, :CF4CA, :CF5, :CAdFA, :CFdFA, :CFdAA, :CAdAA] rank 10/10 residual 0//1 coefficients Rational{BigInt}[0, -26496, 92032, -112640, 52224, -5120, 122880, -116736, -6144, 0]
quartic lambda=1 sigma=1: -48//1   -16 lam(lam + sig*2) = -48  equal: true
quartic lambda=1 sigma=-1: 16//1   -16 lam(lam + sig*2) = 16  equal: true
quartic lambda=2 sigma=1: -128//1   -16 lam(lam + sig*2) = -128  equal: true
quartic lambda=2 sigma=-1: 0//1   -16 lam(lam + sig*2) = 0  equal: true
rank of the 8-term S5 basis over 12 groups: 8
rank of the 8-term S5 basis over 11 groups (without G2): 7
P07 null vector (17/6,-8,6,0,0,-15,12,1) vanishes on all classical groups here: true;  on G2: -1//12


==> anc/numbers/deposit/P07/adv_check/out/j2_fiveloop.txt <==
k=0 P+ lambda=1//1: S1=16//3 S2=-128//9 (SU(3)); SU(3) relation part -212096//10935, (i pi)^2 part -19063//3645, total -53857//2187 = -24.625971650663008; general colour rank 8 residual 0//1 equals the draft macro: true
k=1 P- lambda=1//1: S1=16//3 S2=-128//9 (SU(3)); SU(3) relation part -212096//10935, (i pi)^2 part -19063//3645, total -53857//2187 = -24.625971650663008; general colour rank 8 residual 0//1 equals the draft macro: true
k=2 P+ lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=3 P- lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=4 P+ lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=5 P- lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=6 P+ lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=7 P- lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=8 P+ lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=9 P- lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=10 P+ lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=11 P- lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true
k=12 P+ lambda=2//1: S1=16//3 S2=-256//9 (SU(3)); SU(3) relation part -3444224//10935, (i pi)^2 part -21344//3645, total -3508256//10935 = -320.82816643804296; general colour rank 8 residual 0//1 equals the draft macro: true


==> anc/numbers/deposit/P07/adv_check/out/j2_lambda.txt <==
k  Res/(2CF)  x-space/2  z2-part of w^1 coeff of P0/CF   rational w^0 coeff (NLL)
0  1//1  1//1  -4//1  1//1   agree=true
1  1//1  1//1  -4//1  1//1   agree=true
2  2//1  2//1  -4//1  0//1   agree=true
3  2//1  2//1  -4//1  -8//3   agree=true
4  2//1  2//1  -4//1  -25//6   agree=true
5  2//1  2//1  -4//1  -157//30   agree=true
6  2//1  2//1  -4//1  -91//15   agree=true
7  2//1  2//1  -4//1  -709//105   agree=true
8  2//1  2//1  -4//1  -1027//140   agree=true
9  2//1  2//1  -4//1  -9883//1260   agree=true
10  2//1  2//1  -4//1  -1045//126   agree=true
11  2//1  2//1  -4//1  -12055//1386   agree=true
12  2//1  2//1  -4//1  -31408//3465   agree=true
13  2//1  2//1  -4//1  -423424//45045   agree=true
14  2//1  2//1  -4//1  -874733//90090   agree=true
15  2//1  2//1  -4//1  -180121//18018   agree=true
16  2//1  2//1  -4//1  -739789//72072   agree=true
17  2//1  2//1  -4//1  -64419601//6126120   agree=true
18  2//1  2//1  -4//1  -32933023//3063060   agree=true
19  2//1  2//1  -4//1  -638700397//58198140   agree=true
20  2//1  2//1  -4//1  -216995557//19399380   agree=true
21  2//1  2//1  -4//1  -220885157//19399380   agree=true
22  2//1  2//1  -4//1  -44917735//3879876   agree=true
23  2//1  2//1  -4//1  -349788811//29745716   agree=true
24  2//1  2//1  -4//1  -532457665//44618574   agree=true
25  2//1  2//1  -4//1  -13497675673//1115464350   agree=true
26  2//1  2//1  -4//1  -27352871971//2230928700   agree=true
27  2//1  2//1  -4//1  -249269402203//20078358300   agree=true
28  2//1  2//1  -4//1  -252248059753//20078358300   agree=true
29  2//1  2//1  -4//1  -7398481737637//582272390700   agree=true
30  2//1  2//1  -4//1  -7478890782067//582272390700   agree=true


==> anc/numbers/deposit/P07/adv_check/out/j2_phases.txt <==
k=0 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=0 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=1 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=1 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=2 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=2 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=3 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=3 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=4 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=4 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=5 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=5 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=6 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=6 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=7 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=7 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=8 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=8 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=9 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=9 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=10 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=10 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=11 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=11 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=12 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=12 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=13 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=13 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=14 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=14 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=15 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=15 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=16 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=16 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=17 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=17 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=18 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=18 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=19 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=19 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=20 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=20 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=21 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=21 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=22 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=22 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=23 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=23 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=24 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=24 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=25 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=25 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=26 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=26 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=27 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=27 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=28 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=28 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=29 tau=1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=29 tau=-1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: true
k=30 tau=1: equals k=0 phases at sigma=1: true; equals Bernoulli closed form: true; differs from unswapped: false
k=30 tau=-1: equals k=0 phases at sigma=-1: true; equals Bernoulli closed form: true; differs from unswapped: false
ALL PHASE CHECKS PASS: true
w phi+ = Vector{Rational{BigInt}}[[0, 0, 0], [0, 0, 0], [0, -1//4, 0], [0, 0, 0], [0, 0, -1//48]]
w phi- = Vector{Rational{BigInt}}[[1, 0, 0], [0, 0, 0], [0, -1//12, 0], [0, 0, 0], [0, 0, -1//720]]
w psi+ = Vector{Rational{BigInt}}[[0, 0, 0], [0, 0, 0], [0, -1//2, 0], [0, 0, 0], [0, 0, -1//24]]
w psi- = Vector{Rational{BigInt}}[[2, 0, 0], [0, 0, 0], [0, -1//6, 0], [0, 0, 0], [0, 0, -1//360]]


==> anc/numbers/deposit/P07/adv_check/out/j2_phases_num.txt <==
max |phase(N = w - k, tau) - phase(w, (-1)^k tau)| over k = 0..30, 3 complex w, 200 bits: 1.1271129669151898e-57


==> anc/numbers/deposit/P07/adv_check/out/j2_solver.log <==
lambda_k: Rational{BigInt}[1, 1, 2, 2, 2, 2, 2, 2]
phase checks: true
numerical phase check: 1.1271129669151898e-57
groups: ["SU2", "SU3", "SU4", "SU5", "SU6", "SO5", "SO7", "SO8", "SO9", "Sp4", "Sp6", "G2"]
class violations: 0  structural: true
done


==> anc/numbers/deposit/P07/adv_check/out/j2_solver.txt <==
groups: SU2, SU3, SU4, SU5, SU6, SO5, SO7, SO8, SO9, Sp4, Sp6, G2;  k = 0:12;  n = 1..6
records compared: 312;  records whose content differs from the first record of their (group, lambda_k, (-1)^k tau) class: 0
every record: NLL pole of S = 0 (n >= 2), rational NNLL = 0, no pi^4 at NNLL, no pi in LL: true


==> anc/numbers/deposit/P07/adv_check/out/j3_compare.log <==
lambda_k: Rational{BigInt}[1, 1, 2, 2, 2, 2, 2, 2]
phase checks: true
numerical phase check: 1.1271129669151898e-57
groups: ["SU2", "SU3", "SU4", "SU5", "SU6", "SO5", "SO7", "SO8", "SO9", "Sp4", "Sp6", "G2"]
class violations: 0  structural: true
done
FORM vs Julia: true
mutations done


==> anc/numbers/deposit/P07/adv_check/out/j3_compare.txt <==
FORM (symbolic N, lam; colour from Fierz identities) versus Julia (explicit generators), V_n and LL pole of S for n = 1..6,
SU(2..6), SO(5,7,8,9), lam = 1, 2, both local signatures: all equal = true


==> anc/numbers/deposit/P07/adv_check/out/j3_mutations.txt <==
mutation | class violations (k-dependence beyond (lambda_k, parity)) | covered V3/V4 fits differing from the T30 data rows (26 = all k 0..12, n = 3, 4) | uncovered quartic mismatches (13 = all k)
control (no mutation) | 0 | 0 | 0
phases at w instead of N | 153 | 12 | 6
lambda = 1 at every k | 0 | 22 | 11
lambda_k = k + 1 (k-dependent) | 264 | 24 | 12
kappa = -1 | 0 | 26 | 13
X transposed | 0 | 26 | 13
quadratic term weight 2 | 0 | 26 | 13
Born weight lambda_k on the singlet only | 0 | 22 | 11


==> anc/numbers/deposit/P07/adv_check/out/j4_holdout.log <==
lambda_k: Rational{BigInt}[1, 1, 2, 2, 2, 2, 2, 2]
phase checks: true
numerical phase check: 1.1271129669151898e-57
groups: ["SU2", "SU3", "SU4", "SU5", "SU6", "SO5", "SO7", "SO8", "SO9", "Sp4", "Sp6", "G2"]
class violations: 0  structural: true
done
holdout done


==> anc/numbers/deposit/P07/adv_check/out/j4_holdout.txt <==
general-colour V3, V4, V5 (fitted on 12 groups) reproduce the solver in 4 held-out representations, k = 0..12, both signatures: true
SU2_spin1: P07 null vector on the S5 basis = 0//1
SU2_spin3/2: P07 null vector on the S5 basis = 189//20000
SU3_6: P07 null vector on the S5 basis = 63//625
SU4_6: P07 null vector on the S5 basis = 0//1
S5 fit lambda=1 sigma=+ over 11 classical groups + 4 held-out representations, no G2: rank 8 residual 0//1, equals the 12-group fit (and the draft macro): true
S5 fit lambda=2 sigma=+ over 11 classical groups + 4 held-out representations, no G2: rank 8 residual 0//1, equals the 12-group fit (and the draft macro): true


==> anc/numbers/deposit/P07/adv_check/out/j5_twoloop_vs_T30.log <==
two-loop check: true


==> anc/numbers/deposit/P07/adv_check/out/j5_twoloop_vs_T30.txt <==
two-loop zeta_2 x^k and x^k ln^2 x coefficients of P^(1)+- (my x-space formula) = T30 data expansion, k = 0..5, 3 colour points: true


==> anc/numbers/deposit/P07/adv_check/out/j6_lambda_poly.log <==
lambda_k: Rational{BigInt}[1, 1, 2, 2, 2, 2, 2, 2]
phase checks: true
numerical phase check: 1.1271129669151898e-57
groups: ["SU2", "SU3", "SU4", "SU5", "SU6", "SO5", "SO7", "SO8", "SO9", "Sp4", "Sp6", "G2"]
class violations: 0  structural: true
done
lambda polynomials: true


==> anc/numbers/deposit/P07/adv_check/out/j6_lambda_poly.txt <==
lam=0 sigma=1 V3 fit Rational{BigInt}[0, 0, 0] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[0, 0, 0] ; equal: true
lam=0 sigma=1 V4 fit Rational{BigInt}[0, 0, 0, 0, 0] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[0, 0, 0, 0, 0] ; equal: true
lam=0 sigma=-1 V3 fit Rational{BigInt}[0, 0, 0] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[0, 0, 0] ; equal: true
lam=0 sigma=-1 V4 fit Rational{BigInt}[0, 0, 0, 0, 0] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[0, 0, 0, 0, 0] ; equal: true
lam=1 sigma=1 V3 fit Rational{BigInt}[60, -192, 144] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[60, -192, 144] ; equal: true
lam=1 sigma=1 V4 fit Rational{BigInt}[-912, 3120, -3264, 960, 1152] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-912, 3120, -3264, 960, 1152] ; equal: true
lam=1 sigma=-1 V3 fit Rational{BigInt}[84, -256, 176] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[84, -256, 176] ; equal: true
lam=1 sigma=-1 V4 fit Rational{BigInt}[112, -496, 832, -448, -384] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[112, -496, 832, -448, -384] ; equal: true
lam=2 sigma=1 V3 fit Rational{BigInt}[96, -288, 192] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[96, -288, 192] ; equal: true
lam=2 sigma=1 V4 fit Rational{BigInt}[-2240, 7872, -8832, 3072, 3072] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-2240, 7872, -8832, 3072, 3072] ; equal: true
lam=2 sigma=-1 V3 fit Rational{BigInt}[160, -480, 320] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[160, -480, 320] ; equal: true
lam=2 sigma=-1 V4 fit Rational{BigInt}[-448, 1856, -2432, 1024, 0] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-448, 1856, -2432, 1024, 0] ; equal: true
lam=3 sigma=1 V3 fit Rational{BigInt}[108, -288, 144] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[108, -288, 144] ; equal: true
lam=3 sigma=1 V4 fit Rational{BigInt}[-3840, 13392, -14976, 5184, 5760] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-3840, 13392, -14976, 5184, 5760] ; equal: true
lam=3 sigma=-1 V3 fit Rational{BigInt}[228, -672, 432] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[228, -672, 432] ; equal: true
lam=3 sigma=-1 V4 fit Rational{BigInt}[-1632, 6768, -9216, 4032, 1152] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-1632, 6768, -9216, 4032, 1152] ; equal: true
lam=4 sigma=1 V3 fit Rational{BigInt}[96, -192, 0] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[96, -192, 0] ; equal: true
lam=4 sigma=1 V4 fit Rational{BigInt}[-5568, 18816, -19968, 6144, 9216] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-5568, 18816, -19968, 6144, 9216] ; equal: true
lam=4 sigma=-1 V3 fit Rational{BigInt}[288, -832, 512] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[288, -832, 512] ; equal: true
lam=4 sigma=-1 V4 fit Rational{BigInt}[-3392, 13952, -18944, 8192, 3072] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-3392, 13952, -18944, 8192, 3072] ; equal: true
lam=5 sigma=1 V3 fit Rational{BigInt}[60, 0, -240] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[60, 0, -240] ; equal: true
lam=5 sigma=1 V4 fit Rational{BigInt}[-7280, 23280, -22080, 4800, 13440] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-7280, 23280, -22080, 4800, 13440] ; equal: true
lam=5 sigma=-1 V3 fit Rational{BigInt}[340, -960, 560] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[340, -960, 560] ; equal: true
lam=5 sigma=-1 V4 fit Rational{BigInt}[-5680, 23120, -31040, 13120, 5760] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-5680, 23120, -31040, 13120, 5760] ; equal: true
lam=6 sigma=1 V3 fit Rational{BigInt}[0, 288, -576] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[0, 288, -576] ; equal: true
lam=6 sigma=1 V4 fit Rational{BigInt}[-8832, 25920, -19584, 0, 18432] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-8832, 25920, -19584, 0, 18432] ; equal: true
lam=6 sigma=-1 V3 fit Rational{BigInt}[384, -1056, 576] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[384, -1056, 576] ; equal: true
lam=6 sigma=-1 V4 fit Rational{BigInt}[-8448, 33984, -44928, 18432, 9216] residual 0//1 ; P07 (g) polynomial Rational{BigInt}[-8448, 33984, -44928, 18432, 9216] ; equal: true
ALL EQUAL: true


==> anc/numbers/deposit/P07/adv_check/run_adv.log <==
# P-07 adversarial check rebuilt: started 2026-09-30 00:19:58, finished 2026-09-30 00:23:45
# inputs (read only for comparison)
41d5f7789fd1ea95cb93da08ed40652c5f1c765f0e3cba843900f680614f51ca  PROJECT/ma_a/paper/step8/d15/T30_xk/out/gp_coeffs.txt
7d4c12dabaf39be04546536d7590437fa9b05c1978a67095c56a2095d24b553c  PROJECT/ma_a/paper/step8/d15/P07_allk/out/p03_colour_py.json
a0e31bf930b52bf7980713e3c9a4c95f8ef07a016b01ab536658a4d9dba0e50c  PROJECT/ma_a/paper/numbers/numbers.tex
# programs
3aa11c46ba09202a66ccaf6dd0b1c108d6d72456ca4abaac15895abacae56caa  run_adv.sh
c15eca3843491873f5c35a653105b89178ade2d37ba65630aa4e8be05e6480ab  j1_colour.jl
0b60fd485c25a043bb470917d4a5b08f746e9640cbd303d398a8faccc68c02bf  j1b_colour_extra.jl
44da34b6ee2eaf108144996169d6a593b51ac8ce9ccdcc377187a461f0405caf  j2_solver.jl
f66525f6fc3b15903dc6965570a90bead09acc626751932a65d3eebabca7439c  j3_compare.jl
6b312d7fbf6d5f0637d271730ee724b498e83ff867f7cc68807a2efde98d0d73  j4_holdout.jl
758019d3314856fad5d13faf109d7da925dd406a60ae46b8fbbec91b0553b349  j5_twoloop_vs_T30.jl
e7ae797417ff051f046274483b6b187124c9392959062259ff1fd2682c9037e5  j6_lambda_poly.jl
21c6e69f5ca0e312f2107d123c9c082ce6619809ad9c79b3dc4834de019c9d98  f1_lambda.frm
15badab4902ed6248eaf5244d8dbfbfba31576f43b63be9b64496d2bfd614c8a  f2_solver.frm
f2432a52e9e1437f113781de53888c99850dd6deb52a4bf889145e90d8c4798c  f3_fiveloop.frm
# outputs
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  out/f1_lambda.log
04ba6f938d2c4633bdc9582da51beb9b1bf44db2de2756646333599d3aad7895  out/f1_lambda.txt
2cb4bef641f61b1453769ec5b6044e408eec5b822d50e6212a0b4c41a9033f8e  out/f2_SO_colour.txt
f5a6ef53c024cd6599689d58df3e882ee9d92a52d48faf5e5fa259127d8c7866  out/f2_SO_kdep.txt
d50d7dcee43b275eb64f5bdf6cc95ef149e08b7621cc098db28a0e0a8994daee  out/f2_SO.log
bfc3aa02e281026e51f8f43cd48e3e13dea2ffe1acdba4e7dd05a9ad16cb80cf  out/f2_SO_phases.txt
685f6410fccdf17b3f3486930a30a156e9759a04331b6c5bff1a0457a6b9d49e  out/f2_SO_Vdef.h
2bd75ab8e76c27b3097b37c77f63fd04c3a693a1179110d8e278884bd81dc51e  out/f2_SO_V.txt
58cbc8ce394242ac8d20205cb8956c0074cdc7c4ff7010f5234d4398d3ab583f  out/f2_SU_colour.txt
f5a6ef53c024cd6599689d58df3e882ee9d92a52d48faf5e5fa259127d8c7866  out/f2_SU_kdep.txt
56d622a33399487078fa97074abca76114df4b6aaa8457252498dbad77dc6071  out/f2_SU.log
bfc3aa02e281026e51f8f43cd48e3e13dea2ffe1acdba4e7dd05a9ad16cb80cf  out/f2_SU_phases.txt
f496d70c9dfca7dd58c0d325cda218c3a0805b48bf56e75ccefc6c4c069b4992  out/f2_SU_Vdef.h
f15d9cf5e9dc77b498948af03fefbc30b0fefe4d3f23db69cd396e08e63258fa  out/f2_SU_V.txt
13c91541decb0211103d6e9a256f89e28083bb0f2cc2f5643c355112114b851e  out/f3_fiveloop.log
ed247ec86ea60066e90bf48d21bc404de59ed057f55ca57ec88c2cdae007b2e2  out/f3_fiveloop.txt
ed4843152f74aa0d27641dace2f56b109f8cfee7bbe51b5dcbfbc659b29b4ae4  out/j1b_colour_extra.log
75d4c89af7a75f9d305bdeb711cc12962bed741057cee9e2222b67f716cbfe2a  out/j1b_colour_extra.txt
a94463bb47a18003c42c98682b96f38d984975d9e313c8b3d1e81de24e576fad  out/j1_colour.log
f11246df3bcc1030a04d16be1d3582113dfecad72118e032ce4fca9248da048d  out/j1_colour.txt
3bd3807119441e7ff2f9c7219c047b963701d3fcf84e36bf2e880ad6eceb99bd  out/j2_data_compare.txt
8971f46b0281b1ef78518061f8d1beebe272e013df19bc53d12f0b217791b4fd  out/j2_fits.txt
9133bacf4172320815b59c619aa12b395cb2033515fa2dc9a2c48ee158db7d87  out/j2_fiveloop.txt
9f887bd0aaafee63b72abdbb3bd4e0e36f72f0482cea8ba926a2ad1d0eb29062  out/j2_lambda.txt
6c1bdccfbdb46df7d424d9c33fabfb9c17c7d9aa714172d5149668ea05e6b18a  out/j2_phases_num.txt
26892b4e8af009e2059069d5c902548f618968c1996ead98fcff6a5488cf3837  out/j2_phases.txt
290f2bcd96c987839b6f53ee0df95347e23993d1768f76e0ef19ce6588f08979  out/j2_solver.log
ba87fbc8e51d7191df4aa464f01dbe779514d1e197865c111ee924fd5b2c0c73  out/j2_solver.txt
2946d667b6ac4b3bab5a5514c8f30f09ad121aca69e9d8ad07ec689254bd8490  out/j3_compare.log
4092eb2b3e87073ca2d31f3448d62c00e1427480e0b2225bd81a63d8c47cca11  out/j3_compare.txt
84bb18bd089e6d60369165a66b900a7d48920b0cf0d45538660e037f1260b8bc  out/j3_mutations.txt
8e21bf1c76969a1a0f6fb01956ec5cd3cbbe5a273330a5195043f38b03cb87b5  out/j4_holdout.log
f0ffae49d51a5ebae0290f8e252137b2f5bac3c099cb0d836c1a62d7397c4b55  out/j4_holdout.txt
80ad896d47c553adca2da4718bbbbd0f4a177e0cecf833c5badb042914273f78  out/j5_twoloop_vs_T30.log
cc87766e4f93c650ead5a32269d0e3750f0b2e9922b569d1ea38044632ea8f02  out/j5_twoloop_vs_T30.txt
880781413bde2d1410a44670d8a2749ba474f5272c04fa6f922629ef2ab7b4d0  out/j6_lambda_poly.log
761fbec40ca0b644921a9463e3e3735006f1ab33e74fe4ea36339df061e3da84  out/j6_lambda_poly.txt


==> anc/numbers/deposit/P07/adv_check/run_adv.sh <==
#!/bin/bash
# Adversarial check of P-07: engines J (Julia 1.13, Base + LinearAlgebra) and F (FORM 5), neither used by P-07.
# Rebuilds every output in out/ and writes sha256 of inputs, programs and outputs into run_adv.log.
set -e
cd "$(dirname "$0")"
SCR=SCRATCH
export JULIA_DEPOT_PATH=$SCR/julia_depot:
FT=$SCR/formtmp
mkdir -p out "$FT"
rm -f out/*
start=$(date '+%F %T')
julia j1_colour.jl > out/j1_colour.log 2>&1
julia j2_solver.jl > out/j2_solver.log 2>&1
form -q -t "$FT" f1_lambda.frm > out/f1_lambda.log 2>&1
form -t "$FT" -D GROUP=SU f2_solver.frm > out/f2_SU.log 2>&1
form -t "$FT" -D GROUP=SO f2_solver.frm > out/f2_SO.log 2>&1
form -t "$FT" f3_fiveloop.frm > out/f3_fiveloop.log 2>&1
julia j3_compare.jl > out/j3_compare.log 2>&1
julia j1b_colour_extra.jl > out/j1b_colour_extra.log 2>&1
julia j4_holdout.jl > out/j4_holdout.log 2>&1
julia j5_twoloop_vs_T30.jl > out/j5_twoloop_vs_T30.log 2>&1
julia j6_lambda_poly.jl > out/j6_lambda_poly.log 2>&1
{
  echo "# P-07 adversarial check rebuilt: started $start, finished $(date '+%F %T')"
  echo "# inputs (read only for comparison)"
  sha256sum PROJECT/ma_a/paper/step8/d15/T30_xk/out/gp_coeffs.txt \
            PROJECT/ma_a/paper/step8/d15/P07_allk/out/p03_colour_py.json \
            PROJECT/ma_a/paper/numbers/numbers.tex
  echo "# programs"
  sha256sum run_adv.sh j1_colour.jl j1b_colour_extra.jl j2_solver.jl j3_compare.jl j4_holdout.jl j5_twoloop_vs_T30.jl \
            j6_lambda_poly.jl f1_lambda.frm f2_solver.frm f3_fiveloop.frm
  echo "# outputs"
  sha256sum out/*
} > run_adv.log
echo done


==> anc/numbers/deposit/P07/out/p01_compare.out <==
0 lambda_k(GP) = 1.0 max |GP - SymPy| = 1.01e-31
1 lambda_k(GP) = 0.999999999999999899208435696412 max |GP - SymPy| = 2.02e-16
2 lambda_k(GP) = 1.9999999999999998992084356964115 max |GP - SymPy| = 2.02e-16
3 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
4 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
5 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
6 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
7 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
8 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
9 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
10 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
11 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
12 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
13 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
14 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
15 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
16 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
17 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
18 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
19 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
20 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
21 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
22 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
23 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
24 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
25 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
26 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
27 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
28 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
29 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
30 lambda_k(GP) = 1.9999999999999997984168713928235 max |GP - SymPy| = 4.03e-16
k = 0..30: cases with |GP - SymPy| > 1e-12: 0  worst deviation 4.03e-16


==> anc/numbers/deposit/P07/out/p01_lambda.json <==
{
"lambda": [
"1",
"1",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2"
],
"res": [
"2",
"2",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4"
],
"p00": [
"1",
"1",
"0",
"-8/3",
"-25/6",
"-157/30",
"-91/15",
"-709/105",
"-1027/140",
"-9883/1260",
"-1045/126",
"-12055/1386",
"-31408/3465",
"-423424/45045",
"-874733/90090",
"-180121/18018",
"-739789/72072",
"-64419601/6126120",
"-32933023/3063060",
"-638700397/58198140",
"-216995557/19399380",
"-220885157/19399380",
"-44917735/3879876",
"-349788811/29745716",
"-532457665/44618574",
"-13497675673/1115464350",
"-27352871971/2230928700",
"-249269402203/20078358300",
"-252248059753/20078358300",
"-7398481737637/582272390700",
"-7478890782067/582272390700"
],
"p0m1_rat": [
"2",
"-2",
"-5/2",
"-85/18",
"-385/72",
"-10169/1800",
"-583/100",
"-29159/4900",
"-2130073/352800",
"-19378657/3175200",
"-9770693/1587600",
"-1190172253/192099600",
"-239336459/38419920",
"-40632023171/6492966480",
"-40788458021/6492966480",
"-204615065593/32464832400",
"-1641599767169/259718659200",
"-475608958408097/75058692508800",
"-8827012587143/1389975787200",
"-3192804030198623/501781259179200",
"-86357079495215213/13548093997838400",
"-86493580790888813/13548093997838400",
"-17323461024074641/2709618799567680",
"-187265933607131761/29252823366761280",
"-187488385345888411/29252823366761280",
"-23461573883294835887/3656602920845160000",
"-23485088773051257137/3656602920845160000",
"-211561395613454374841/32909426287606440000",
"-10375392956505252792209/1612561888092715560000",
"-8732651216240685947847769/1356164547885973785960000",
"-8739124518674472738821569/1356164547885973785960000"
],
"p0m1_z2": [
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4"
]
}

==> anc/numbers/deposit/P07/out/p01_lambda.out <==
k= 0  Res P0 = 2*C_F  lambda_k = 1  p00 = C_F  p0,-1 = 2*C_F + (-4*C_F) zeta_2
k= 1  Res P0 = 2*C_F  lambda_k = 1  p00 = C_F  p0,-1 = -2*C_F + (-4*C_F) zeta_2
k= 2  Res P0 = 4*C_F  lambda_k = 2  p00 = 0  p0,-1 = -5*C_F/2 + (-4*C_F) zeta_2
k= 3  Res P0 = 4*C_F  lambda_k = 2  p00 = -8*C_F/3  p0,-1 = -85*C_F/18 + (-4*C_F) zeta_2
k= 4  Res P0 = 4*C_F  lambda_k = 2  p00 = -25*C_F/6  p0,-1 = -385*C_F/72 + (-4*C_F) zeta_2
k= 5  Res P0 = 4*C_F  lambda_k = 2  p00 = -157*C_F/30  p0,-1 = -10169*C_F/1800 + (-4*C_F) zeta_2
k= 6  Res P0 = 4*C_F  lambda_k = 2  p00 = -91*C_F/15  p0,-1 = -583*C_F/100 + (-4*C_F) zeta_2
k= 7  Res P0 = 4*C_F  lambda_k = 2  p00 = -709*C_F/105  p0,-1 = -29159*C_F/4900 + (-4*C_F) zeta_2
k= 8  Res P0 = 4*C_F  lambda_k = 2  p00 = -1027*C_F/140  p0,-1 = -2130073*C_F/352800 + (-4*C_F) zeta_2
k= 9  Res P0 = 4*C_F  lambda_k = 2  p00 = -9883*C_F/1260  p0,-1 = -19378657*C_F/3175200 + (-4*C_F) zeta_2
k=10  Res P0 = 4*C_F  lambda_k = 2  p00 = -1045*C_F/126  p0,-1 = -9770693*C_F/1587600 + (-4*C_F) zeta_2
k=11  Res P0 = 4*C_F  lambda_k = 2  p00 = -12055*C_F/1386  p0,-1 = -1190172253*C_F/192099600 + (-4*C_F) zeta_2
k=12  Res P0 = 4*C_F  lambda_k = 2  p00 = -31408*C_F/3465  p0,-1 = -239336459*C_F/38419920 + (-4*C_F) zeta_2
k=13  Res P0 = 4*C_F  lambda_k = 2  p00 = -423424*C_F/45045  p0,-1 = -40632023171*C_F/6492966480 + (-4*C_F) zeta_2
k=14  Res P0 = 4*C_F  lambda_k = 2  p00 = -874733*C_F/90090  p0,-1 = -40788458021*C_F/6492966480 + (-4*C_F) zeta_2
k=15  Res P0 = 4*C_F  lambda_k = 2  p00 = -180121*C_F/18018  p0,-1 = -204615065593*C_F/32464832400 + (-4*C_F) zeta_2
k=16  Res P0 = 4*C_F  lambda_k = 2  p00 = -739789*C_F/72072  p0,-1 = -1641599767169*C_F/259718659200 + (-4*C_F) zeta_2
k=17  Res P0 = 4*C_F  lambda_k = 2  p00 = -64419601*C_F/6126120  p0,-1 = -475608958408097*C_F/75058692508800 + (-4*C_F) zeta_2
k=18  Res P0 = 4*C_F  lambda_k = 2  p00 = -32933023*C_F/3063060  p0,-1 = -8827012587143*C_F/1389975787200 + (-4*C_F) zeta_2
k=19  Res P0 = 4*C_F  lambda_k = 2  p00 = -638700397*C_F/58198140  p0,-1 = -3192804030198623*C_F/501781259179200 + (-4*C_F) zeta_2
k=20  Res P0 = 4*C_F  lambda_k = 2  p00 = -216995557*C_F/19399380  p0,-1 = -86357079495215213*C_F/13548093997838400 + (-4*C_F) zeta_2
k=21  Res P0 = 4*C_F  lambda_k = 2  p00 = -220885157*C_F/19399380  p0,-1 = -86493580790888813*C_F/13548093997838400 + (-4*C_F) zeta_2
k=22  Res P0 = 4*C_F  lambda_k = 2  p00 = -44917735*C_F/3879876  p0,-1 = -17323461024074641*C_F/2709618799567680 + (-4*C_F) zeta_2
k=23  Res P0 = 4*C_F  lambda_k = 2  p00 = -349788811*C_F/29745716  p0,-1 = -187265933607131761*C_F/29252823366761280 + (-4*C_F) zeta_2
k=24  Res P0 = 4*C_F  lambda_k = 2  p00 = -532457665*C_F/44618574  p0,-1 = -187488385345888411*C_F/29252823366761280 + (-4*C_F) zeta_2
k=25  Res P0 = 4*C_F  lambda_k = 2  p00 = -13497675673*C_F/1115464350  p0,-1 = -23461573883294835887*C_F/3656602920845160000 + (-4*C_F) zeta_2
k=26  Res P0 = 4*C_F  lambda_k = 2  p00 = -27352871971*C_F/2230928700  p0,-1 = -23485088773051257137*C_F/3656602920845160000 + (-4*C_F) zeta_2
k=27  Res P0 = 4*C_F  lambda_k = 2  p00 = -249269402203*C_F/20078358300  p0,-1 = -211561395613454374841*C_F/32909426287606440000 + (-4*C_F) zeta_2
k=28  Res P0 = 4*C_F  lambda_k = 2  p00 = -252248059753*C_F/20078358300  p0,-1 = -10375392956505252792209*C_F/1612561888092715560000 + (-4*C_F) zeta_2
k=29  Res P0 = 4*C_F  lambda_k = 2  p00 = -7398481737637*C_F/582272390700  p0,-1 = -8732651216240685947847769*C_F/1356164547885973785960000 + (-4*C_F) zeta_2
k=30  Res P0 = 4*C_F  lambda_k = 2  p00 = -7478890782067*C_F/582272390700  p0,-1 = -8739124518674472738821569*C_F/1356164547885973785960000 + (-4*C_F) zeta_2
closed form 2 - delta_k0 - delta_k1 agrees for k=0..30: True
x-space coefficients / (2 C_F): [1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]
x-space route equals residue route for k=0..30: True
zeta_2 part of p0,-1 equals -4 C_F for k=0..30: True
p00 equals T30 for k=0..4: True
rational p0,-1 equals T30 for k=0..4: True


==> anc/numbers/deposit/P07/out/p01_lambda_gp.out <==
0 2.000000000000000000000000000000 1.000000000000000000000000000000 -4.579736267392905745889660666584 0.000000000000000000000000000000
1 1.999999999999999798416871392824 0.999999999999999798416871392824 -8.579736267392905947472789273760 0.000000000000000000000000000000
2 3.999999999999999798416871392823 -0.000000000000000201583128607176 -9.079736267392905947472789273760 0.000000000000000000000000000000
3 3.999999999999999596833742785647 -2.666666666666667069832923881019 -11.301958489615128371278140103159 0.000000000000000000000000000000
4 3.999999999999999596833742785647 -4.166666666666667069832923881019 -11.926958489615128371278140103159 0.000000000000000000000000000000
5 3.999999999999999596833742785647 -5.233333333333333736499590547686 -12.229180711837350593500362325381 0.000000000000000000000000000000
6 3.999999999999999596833742785647 -6.066666666666667069832923881019 -12.409736267392906149055917880937 0.000000000000000000000000000000
7 3.999999999999999596833742785647 -6.752380952380952784118638166734 -12.530552593923518393953877064610 0.000000000000000000000000000000
8 3.999999999999999596833742785647 -7.335714285714286117451971500067 -12.617358149479073949509432620166 0.000000000000000000000000000000
9 3.999999999999999596833742785647 -7.843650793650794053959908008004 -12.682865834034377552432083161864 0.000000000000000000000000000000
10 3.999999999999999596833742785647 -8.293650793650794053959908008004 -12.734115834034377552432083161864 0.000000000000000000000000000000
11 3.999999999999999596833742785647 -8.697691197691198094363948412044 -12.775336117678903621200576172781 0.000000000000000000000000000000
12 3.999999999999999596833742785647 -9.064357864357864761030615078711 -12.809225006567792510089465061670 0.000000000000000000000000000000
13 3.999999999999999596833742785647 -9.400022200022200425366279414375 -12.837588251714254439768177957166 0.000000000000000000000000000000
14 3.999999999999999596833742785647 -9.709546009546009949175803223899 -12.861681222235796389881556641973 0.000000000000000000000000000000
15 3.999999999999999596833742785647 -9.996725496725497128662982711078 -12.882404430651312497705356773466 0.000000000000000000000000000000
16 3.999999999999999596833742785647 -10.264582639582639985805839853935 -12.900421012283965558929846569384 0.000000000000000000000000000000
17 3.999999999999999596833742785647 -10.515563031739502730903879069622 -12.916230316397767942628424039588 0.000000000000000000000000000000
18 3.999999999999999596833742785647 -10.751674142850613842014990180733 -12.930215655903940782134596879094 0.000000000000000000000000000000
19 3.999999999999999596833742785647 -10.974584359568880095884959220980 -12.942676237333840426528772995035 0.000000000000000000000000000000
20 3.999999999999999596833742785647 -11.185695470679991206996070332092 -12.953849076840013266034945834541 0.000000000000000000000000000000
21 3.999999999999999596833742785647 -11.386196723812823287196571585224 -12.963924390437289665052539945131 0.000000000000000000000000000000
22 3.999999999999999596833742785647 -11.577105814721914196287480676134 -12.973056621842248342738490358354 0.000000000000000000000000000000
23 3.999999999999999596833742785647 -11.759300431699139869165327467024 -12.981372487571022524118666877607 0.000000000000000000000000000000
24 3.999999999999999596833742785647 -11.933542855941564111589569891266 -12.988976941198203424026839513052 0.000000000000000000000000000000
25 3.999999999999999596833742785647 -12.100499377680694546372178586918 -12.995957659534687355973909456342 0.000000000000000000000000000000
26 3.999999999999999596833742785647 -12.260755787937104802782434997175 -13.002388461638566382929859489215 0.000000000000000000000000000000
27 3.999999999999999596833742785647 -12.414829862011178876856509071249 -13.008331945863532089377047417884 0.000000000000000000000000000000
28 3.999999999999999596833742785647 -12.563181510362827228504860719601 -13.013841546153352159416897677515 0.000000000000000000000000000000
29 3.999999999999999596833742785647 -12.706221101678280612923762379881 -13.018963151662503359324252074674 0.000000000000000000000000000000
30 3.999999999999999596833742785647 -12.844316339773518708161857617977 -13.023736394292888846852596745876 0.000000000000000000000000000000


==> anc/numbers/deposit/P07/out/p02_phases.out <==
(a) sympy evaluates exp(i pi k) for integer k to: (-1)**k
    tau=+1, k even: xi^tau(w-k) - (-1)^k xi^((-1)^k tau)(w) = 0
    tau=+1, k odd: xi^tau(w-k) - (-1)^k xi^((-1)^k tau)(w) = 0
    tau=-1, k even: xi^tau(w-k) - (-1)^k xi^((-1)^k tau)(w) = 0
    tau=-1, k odd: xi^tau(w-k) - (-1)^k xi^((-1)^k tau)(w) = 0
k=0 tau=+1: phi - closed = 0, psi - closed = 0
      phi = -691*pi**12*omega**11/319334400 - 31*pi**10*omega**9/1451520 - 17*pi**8*omega**7/80640 - pi**6*omega**5/480 - pi**4*omega**3/48 - pi**2*omega/4
      psi = -691*pi**12*omega**11/159667200 - 31*pi**10*omega**9/725760 - 17*pi**8*omega**7/40320 - pi**6*omega**5/240 - pi**4*omega**3/24 - pi**2*omega/2
k=0 tau=-1: phi - closed = 0, psi - closed = 0
      phi = -691*pi**12*omega**11/1307674368000 - pi**10*omega**9/47900160 - pi**8*omega**7/1209600 - pi**6*omega**5/30240 - pi**4*omega**3/720 - pi**2*omega/12 + 1/omega
      psi = -691*pi**12*omega**11/653837184000 - pi**10*omega**9/23950080 - pi**8*omega**7/604800 - pi**6*omega**5/15120 - pi**4*omega**3/360 - pi**2*omega/6 + 2/omega
k= 0 tau=+1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 0 tau=-1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 1 tau=+1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 1 tau=-1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 2 tau=+1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 2 tau=-1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 3 tau=+1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 3 tau=-1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 4 tau=+1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 4 tau=-1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 5 tau=+1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 5 tau=-1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 6 tau=+1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 6 tau=-1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 7 tau=+1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 7 tau=-1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 8 tau=+1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 8 tau=-1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 9 tau=+1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k= 9 tau=-1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k=10 tau=+1: equals k=0 phases of tau'=+1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
k=10 tau=-1: equals k=0 phases of tau'=-1: True; real, coefficient of w^j = rational*pi^(j+1), j+1 even: True
(b) all k = 0..10, both tau, series to w^11: identity holds and no other k dependence: True


==> anc/numbers/deposit/P07/out/p02_phases_gp.out <==
k=0 tau=1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 1
k=0 tau=-1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 1
k=1 tau=1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 0
k=1 tau=-1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 0
k=2 tau=1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 1
k=2 tau=-1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 1
k=3 tau=1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 0
k=3 tau=-1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 0
k=4 tau=1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 1
k=4 tau=-1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 1
k=5 tau=1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 0
k=5 tau=-1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 0
k=6 tau=1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 1
k=6 tau=-1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 1
k=7 tau=1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 0
k=7 tau=-1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 0
k=8 tau=1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 1
k=8 tau=-1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 1
k=9 tau=1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 0
k=9 tau=-1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 0
k=10 tau=1: phases at N=w-k equal k=0 phases of tau'=1: 1; equal unswapped (tau'=tau): 1
k=10 tau=-1: phases at N=w-k equal k=0 phases of tau'=-1: 1; equal unswapped (tau'=tau): 1
all k = 0..10, both tau: 1
k=0 phi+ = -1/4*pp^2*w - 1/48*pp^4*w^3 - 1/480*pp^6*w^5 - 17/80640*pp^8*w^7 - 31/1451520*pp^10*w^9 - 691/319334400*pp^12*w^11 - 5461/24908083200*pp^14*w^13 + O(w^14)
k=0 phi- = w^-1 - 1/12*pp^2*w - 1/720*pp^4*w^3 - 1/30240*pp^6*w^5 - 1/1209600*pp^8*w^7 - 1/47900160*pp^10*w^9 - 691/1307674368000*pp^12*w^11 + O(w^13)
k=0 psi+ = -1/2*pp^2*w - 1/24*pp^4*w^3 - 1/240*pp^6*w^5 - 17/40320*pp^8*w^7 - 31/725760*pp^10*w^9 - 691/159667200*pp^12*w^11 - 5461/12454041600*pp^14*w^13 + O(w^15)
k=0 psi- = 2*w^-1 - 1/6*pp^2*w - 1/360*pp^4*w^3 - 1/15120*pp^6*w^5 - 1/604800*pp^8*w^7 - 1/23950080*pp^10*w^9 - 691/653837184000*pp^12*w^11 + O(w^13)


==> anc/numbers/deposit/P07/out/p02_phases_swap.json <==
{"0,1": 1, "0,-1": -1, "1,1": -1, "1,-1": 1, "2,1": 1, "2,-1": -1, "3,1": -1, "3,-1": 1, "4,1": 1, "4,-1": -1, "5,1": -1, "5,-1": 1, "6,1": 1, "6,-1": -1, "7,1": -1, "7,-1": 1, "8,1": 1, "8,-1": -1, "9,1": -1, "9,-1": 1, "10,1": 1, "10,-1": -1}

==> anc/numbers/deposit/P07/out/p02_phases_wl.out <==
closed forms at k=0: phi+ + (Pi/2)Tan = 0, phi- - (Pi/2)Cot = 0, psi+ + Pi Tan = 0, psi- - Pi Cot = 0
t=1 k=2m   : phi^t(w-k)-phi^t(w) = 0, psi^t(w-k)-psi^t(w) = 0, xi^t(w-k) - xi^t(w) = 0
t=1 k=2m+1 : phi^t(w-k)-phi^(-t)(w) = 0, psi^t(w-k)-psi^(-t)(w) = 0, xi^t(w-k) + xi^(-t)(w) = 0
t=1 mutation k=2m+1 without swap: phi^t(w-k)-phi^t(w) = Pi*Csc[Pi*w]
t=-1 k=2m   : phi^t(w-k)-phi^t(w) = 0, psi^t(w-k)-psi^t(w) = 0, xi^t(w-k) - xi^t(w) = 0
t=-1 k=2m+1 : phi^t(w-k)-phi^(-t)(w) = 0, psi^t(w-k)-psi^(-t)(w) = 0, xi^t(w-k) + xi^(-t)(w) = 0
t=-1 mutation k=2m+1 without swap: phi^t(w-k)-phi^t(w) = -(Pi*Csc[Pi*w])
Tan[Pi (w - (2m+1))/2] + Cot[Pi w/2] = 0;  Tan[Pi (w - 2m)/2] - Tan[Pi w/2] = 0
t=1 phi series: -1/4*(Pi^2*w) - (Pi^4*w^3)/48 - (Pi^6*w^5)/480 - (17*Pi^8*w^7)/80640 - (31*Pi^10*w^9)/1451520   psi series: -1/2*(Pi^2*w) - (Pi^4*w^3)/24 - (Pi^6*w^5)/240 - (17*Pi^8*w^7)/40320 - (31*Pi^10*w^9)/725760
t=-1 phi series: w^(-1) - (Pi^2*w)/12 - (Pi^4*w^3)/720 - (Pi^6*w^5)/30240 - (Pi^8*w^7)/1209600 - (Pi^10*w^9)/47900160   psi series: 2/w - (Pi^2*w)/6 - (Pi^4*w^3)/360 - (Pi^6*w^5)/15120 - (Pi^8*w^7)/604800 - (Pi^10*w^9)/23950080


==> anc/numbers/deposit/P07/out/p03_colour_gap.gp <==
\\ colour data from p03_colour.g (GAP, exact)
G_SU2 = ["SU2", 3/4, 2, [0,2], [1,3], [0,-3/2;-1/2,0]];
G_SU3 = ["SU3", 4/3, 3, [0,3], [1,8], [0,-8/3;-1/3,-5/6]];
G_SU4 = ["SU4", 15/8, 4, [0,4], [1,15], [0,-15/4;-1/4,-3/2]];
G_SU5 = ["SU5", 12/5, 5, [0,5], [1,24], [0,-24/5;-1/5,-21/10]];
G_SU6 = ["SU6", 35/12, 6, [0,6], [1,35], [0,-35/6;-1/6,-8/3]];
G_SO5 = ["SO5", 1, 3/2, [0,3/2,5/2], [1,10,14], [0,-2,0;-1/5,0,-21/20;0,-3/4,0]];
G_SO7 = ["SO7", 3/2, 5/2, [0,5/2,7/2], [1,21,27], [0,-3,0;-1/7,0,-45/28;0,-5/4,0]];
G_SO8 = ["SO8", 7/4, 3, [0,3,4], [1,28,35], [0,-7/2,0;-1/8,0,-15/8;0,-3/2,0]];
G_SO9 = ["SO9", 2, 7/2, [0,7/2,9/2], [1,36,44], [0,-4,0;-1/9,0,-77/36;0,-7/4,0]];
G_Sp4 = ["Sp4", 5/4, 3, [0,3,2], [1,10,5], [0,-5/2,0;-1/4,0,-3/4;0,-3/2,0]];
G_Sp6 = ["Sp6", 7/4, 4, [0,4,3], [1,21,14], [0,-7/2,0;-1/6,0,-4/3;0,-2,0]];
G_G2 = ["G2", 1, 2, [0,2,1,7/3], [1,14,7,27], [0,-2,0,0;-1/7,0,0,-6/7;0,0,0,-3/2;0,-4/9,-7/18,0]];
GROUPS = [G_SU2,G_SU3,G_SU4,G_SU5,G_SU6,G_SO5,G_SO7,G_SO8,G_SO9,G_Sp4,G_Sp6,G_G2];


==> anc/numbers/deposit/P07/out/p03_colour_gap.out <==
SU2: C_F=3/4 C_A=2 Casimirs=[ 0, 2 ] dims=[ 1, 3 ] X=
[ [ 0, -3/2 ], [ -1/2, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -3/2 ] (3 ms)
SU3: C_F=4/3 C_A=3 Casimirs=[ 0, 3 ] dims=[ 1, 8 ] X=
[ [ 0, -8/3 ], [ -1/3, -5/6 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -8/3 ] (10 ms)
SU4: C_F=15/8 C_A=4 Casimirs=[ 0, 4 ] dims=[ 1, 15 ] X=
[ [ 0, -15/4 ], [ -1/4, -3/2 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -15/4 ] (38 ms)
SU5: C_F=12/5 C_A=5 Casimirs=[ 0, 5 ] dims=[ 1, 24 ] X=
[ [ 0, -24/5 ], [ -1/5, -21/10 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -24/5 ] (136 ms)
SU6: C_F=35/12 C_A=6 Casimirs=[ 0, 6 ] dims=[ 1, 35 ] X=
[ [ 0, -35/6 ], [ -1/6, -8/3 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -35/6 ] (344 ms)
SO5: C_F=1 C_A=3/2 Casimirs=[ 0, 3/2, 5/2 ] dims=[ 1, 10, 14 ] X=
[ [ 0, -2, 0 ], [ -1/5, 0, -21/20 ], [ 0, -3/4, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -2, 0 ] (33 ms)
SO7: C_F=3/2 C_A=5/2 Casimirs=[ 0, 5/2, 7/2 ] dims=[ 1, 21, 27 ] X=
[ [ 0, -3, 0 ], [ -1/7, 0, -45/28 ], [ 0, -5/4, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -3, 0 ] (187 ms)
SO8: C_F=7/4 C_A=3 Casimirs=[ 0, 3, 4 ] dims=[ 1, 28, 35 ] X=
[ [ 0, -7/2, 0 ], [ -1/8, 0, -15/8 ], [ 0, -3/2, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -7/2, 0 ] (401 ms)
SO9: C_F=2 C_A=7/2 Casimirs=[ 0, 7/2, 9/2 ] dims=[ 1, 36, 44 ] X=
[ [ 0, -4, 0 ], [ -1/9, 0, -77/36 ], [ 0, -7/4, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -4, 0 ] (772 ms)
Sp4: C_F=5/4 C_A=3 Casimirs=[ 0, 3, 2 ] dims=[ 1, 10, 5 ] X=
[ [ 0, -5/2, 0 ], [ -1/4, 0, -3/4 ], [ 0, -3/2, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -5/2, 0 ] (23 ms)
Sp6: C_F=7/4 C_A=4 Casimirs=[ 0, 4, 3 ] dims=[ 1, 21, 14 ] X=
[ [ 0, -7/2, 0 ], [ -1/6, 0, -4/3 ], [ 0, -2, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -7/2, 0 ] (140 ms)
G2: C_F=1 C_A=2 Casimirs=[ 0, 2, 1, 7/3 ] dims=[ 1, 14, 7, 27 ] X=
[ [ 0, -2, 0, 0 ], [ -1/7, 0, 0, -6/7 ], [ 0, 0, 0, -3/2 ], 
  [ 0, -4/9, -7/18, 0 ] 
 ] reconstruction=true T_t^2 and T_s^2+T_t^2+T_u^2 checks=true singlet row=
[ 0, -2, 0, 0 ] (116 ms)


==> anc/numbers/deposit/P07/out/p03_colour_py.json <==
{
 "SU2": {
  "n": 2,
  "NA": 3,
  "CF": "3/4",
  "CA": "2",
  "dFA_NR": "5/8",
  "dFF_NR": "5/128",
  "dAA_NA": "20/3",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.1102230246251565e-16,
   "reconstruction": 1.1102230246251565e-16,
   "Tt_diag": 0.0,
   "sum_4CF": 0.0,
   "dimX_sym": 6.661338147750939e-16,
   "singlet_row": [
    0.0,
    -1.5000000000000002
   ]
  },
  "all_checks_pass": true
 },
 "SU3": {
  "n": 3,
  "NA": 8,
  "CF": "4/3",
  "CA": "3",
  "dFA_NR": "5/2",
  "dFF_NR": "5/36",
  "dAA_NA": "135/8",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "4/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "-1/6"
   }
  ],
  "X": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "checks": {
   "invariance": 2.220446049250313e-16,
   "reconstruction": 2.220446049250313e-16,
   "Tt_diag": 3.3306690738754696e-16,
   "sum_4CF": 8.881784197001252e-16,
   "dimX_sym": 2.220446049250313e-15,
   "singlet_row": [
    -1.3877787807814448e-17,
    -2.6666666666666656
   ]
  },
  "all_checks_pass": true
 },
 "SU4": {
  "n": 4,
  "NA": 15,
  "CF": "15/8",
  "CA": "4",
  "dFA_NR": "55/8",
  "dFF_NR": "445/1024",
  "dAA_NA": "104/3",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/8"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "-1/8"
   }
  ],
  "X": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "checks": {
   "invariance": 7.123931074678088e-16,
   "reconstruction": 1.7763568394002505e-15,
   "Tt_diag": 6.217248937900877e-15,
   "sum_4CF": 8.881784197001252e-16,
   "dimX_sym": 2.6645352591003757e-15,
   "singlet_row": [
    0.0,
    -3.7499999999999982
   ]
  },
  "all_checks_pass": true
 },
 "SU5": {
  "n": 5,
  "NA": 24,
  "CF": "12/5",
  "CA": "5",
  "dFA_NR": "31/2",
  "dFF_NR": "493/500",
  "dAA_NA": "1525/24",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "12/5"
   },
   {
    "C": "5",
    "dim": 24,
    "b": "-1/10"
   }
  ],
  "X": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "checks": {
   "invariance": 6.661338147750939e-16,
   "reconstruction": 2.2205704252263223e-15,
   "Tt_diag": 7.105427357601002e-15,
   "sum_4CF": 5.329070518200751e-15,
   "dimX_sym": 2.6645352591003757e-15,
   "singlet_row": [
    0.0,
    -4.8
   ]
  },
  "all_checks_pass": true
 },
 "SU6": {
  "n": 6,
  "NA": 35,
  "CF": "35/12",
  "CA": "6",
  "dFA_NR": "245/8",
  "dFF_NR": "2135/1152",
  "dAA_NA": "108",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/12"
   },
   {
    "C": "6",
    "dim": 35,
    "b": "-1/12"
   }
  ],
  "X": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "checks": {
   "invariance": 9.43689570931383e-16,
   "reconstruction": 3.552713923236602e-15,
   "Tt_diag": 1.687538997430238e-14,
   "sum_4CF": 3.552713678800501e-15,
   "dimX_sym": 7.105427357601002e-15,
   "singlet_row": [
    -3.469446951953612e-18,
    -5.8333333333333295
   ]
  },
  "all_checks_pass": true
 },
 "SO5": {
  "n": 5,
  "NA": 10,
  "CF": "1",
  "CA": "3/2",
  "dFA_NR": "3/16",
  "dFF_NR": "1/8",
  "dAA_NA": "9/8",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "3/2",
    "dim": 10,
    "b": "1/4"
   },
   {
    "C": "5/2",
    "dim": 14,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.1102230246251565e-15,
   "reconstruction": 6.412513749165514e-16,
   "Tt_diag": 2.6645352591003757e-15,
   "sum_4CF": 1.7763568394002505e-15,
   "dimX_sym": 3.552713678800501e-15,
   "singlet_row": [
    0.0,
    -1.9999999999999996,
    -1.1102230246251554e-17
   ]
  },
  "all_checks_pass": true
 },
 "SO7": {
  "n": 7,
  "NA": 21,
  "CF": "3/2",
  "CA": "5/2",
  "dFA_NR": "55/64",
  "dFF_NR": "23/64",
  "dAA_NA": "695/192",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/2"
   },
   {
    "C": "5/2",
    "dim": 21,
    "b": "1/4"
   },
   {
    "C": "7/2",
    "dim": 27,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "checks": {
   "invariance": 2.831068712794149e-15,
   "reconstruction": 6.328271240363392e-15,
   "Tt_diag": 3.552713678800501e-15,
   "sum_4CF": 2.6645352591003757e-15,
   "dimX_sym": 1.4210854715202004e-14,
   "singlet_row": [
    -6.11266581532864e-34,
    -2.9999999999999987,
    -2.5773034500226966e-17
   ]
  },
  "all_checks_pass": true
 },
 "SO8": {
  "n": 8,
  "NA": 28,
  "CF": "7/4",
  "CA": "3",
  "dFA_NR": "105/64",
  "dFF_NR": "35/64",
  "dAA_NA": "45/8",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 28,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 35,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 2.0261570199409107e-15,
   "reconstruction": 3.774758283725532e-15,
   "Tt_diag": 5.329070518200751e-15,
   "sum_4CF": 4.649058915617844e-16,
   "dimX_sym": 7.105427357601002e-15,
   "singlet_row": [
    -6.82575628479578e-34,
    -3.5000000000000004,
    -8.673617379884037e-18
   ]
  },
  "all_checks_pass": true
 },
 "SO9": {
  "n": 9,
  "NA": 36,
  "CF": "2",
  "CA": "7/2",
  "dFA_NR": "35/12",
  "dFF_NR": "19/24",
  "dAA_NA": "805/96",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "7/2",
    "dim": 36,
    "b": "1/4"
   },
   {
    "C": "9/2",
    "dim": 44,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.582067810090848e-15,
   "reconstruction": 4.884983637690738e-15,
   "Tt_diag": 7.105427357601002e-15,
   "sum_4CF": 8.881784197001252e-15,
   "dimX_sym": 2.842170943040401e-14,
   "singlet_row": [
    -3.6977854932234854e-34,
    -3.999999999999987,
    -4.4717316269624263e-17
   ]
  },
  "all_checks_pass": true
 },
 "Sp4": {
  "n": 4,
  "NA": 10,
  "CF": "5/4",
  "CA": "3",
  "dFA_NR": "165/64",
  "dFF_NR": "5/32",
  "dAA_NA": "18",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "3",
    "dim": 10,
    "b": "-1/4"
   },
   {
    "C": "2",
    "dim": 5,
    "b": "1/4"
   }
  ],
  "X": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/4",
    "0",
    "-3/4"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.1227507723667155e-15,
   "reconstruction": 1.8873795065823994e-15,
   "Tt_diag": 1.5543122344752192e-15,
   "sum_4CF": 1.7763568394002505e-15,
   "dimX_sym": 2.6645352591003757e-15,
   "singlet_row": [
    0.0,
    -2.4999999999999982,
    4.1633363423443315e-17
   ]
  },
  "all_checks_pass": true
 },
 "Sp6": {
  "n": 6,
  "NA": 21,
  "CF": "7/4",
  "CA": "4",
  "dFA_NR": "175/24",
  "dFF_NR": "161/384",
  "dAA_NA": "235/6",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "4",
    "dim": 21,
    "b": "-1/4"
   },
   {
    "C": "3",
    "dim": 14,
    "b": "1/4"
   }
  ],
  "X": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 2.0746638217191675e-15,
   "reconstruction": 4.773959141162856e-15,
   "Tt_diag": 7.549516567451064e-15,
   "sum_4CF": 8.881784197001252e-16,
   "dimX_sym": 1.4210854715202004e-14,
   "singlet_row": [
    1.0408340855860856e-17,
    -3.4999999999999996,
    9.714451465470132e-17
   ]
  },
  "all_checks_pass": true
 },
 "G2": {
  "n": 7,
  "NA": 14,
  "CF": "1",
  "CA": "2",
  "dFA_NR": "5/12",
  "dFF_NR": "1/24",
  "dAA_NA": "25/12",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "2",
    "dim": 14,
    "b": "0"
   },
   {
    "C": "1",
    "dim": 7,
    "b": "1/2"
   },
   {
    "C": "7/3",
    "dim": 27,
    "b": "-1/6"
   }
  ],
  "X": [
   [
    "0",
    "-2",
    "0",
    "0"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "0",
    "-4/9",
    "-7/18",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.7610956563647877e-15,
   "reconstruction": 3.110188616089105e-15,
   "Tt_diag": 5.329070518200751e-15,
   "sum_4CF": 4.884981308350689e-15,
   "dimX_sym": 2.4868995751603507e-14,
   "singlet_row": [
    -3.261012174894757e-33,
    -2.0,
    -2.081668171172166e-17,
    -4.559844565424745e-17
   ]
  },
  "all_checks_pass": true
 }
}

==> anc/numbers/deposit/P07/out/p03_colour_py.out <==
SU2: n=2 N_A=3 C_F=3/4 C_A=2 dFA/NR=5/8 dFF/NR=5/128 dAA/NA=20/3
   reps (C_R, dim, b_R): [('0', 1, '3/4'), ('2', 3, '-1/4')]
   X = [['0', '-3/2'], ['-1/2', '0']]
   checks: invariance 1.1e-16, reconstruction 1.1e-16, T_t^2 diag 0.0e+00, T_s^2+T_t^2+T_u^2-4C_F 0.0e+00, dim X symmetry 6.7e-16; singlet row only adjoint, -2C_F: True
SU3: n=3 N_A=8 C_F=4/3 C_A=3 dFA/NR=5/2 dFF/NR=5/36 dAA/NA=135/8
   reps (C_R, dim, b_R): [('0', 1, '4/3'), ('3', 8, '-1/6')]
   X = [['0', '-8/3'], ['-1/3', '-5/6']]
   checks: invariance 2.2e-16, reconstruction 2.2e-16, T_t^2 diag 3.3e-16, T_s^2+T_t^2+T_u^2-4C_F 8.9e-16, dim X symmetry 2.2e-15; singlet row only adjoint, -2C_F: True
SU4: n=4 N_A=15 C_F=15/8 C_A=4 dFA/NR=55/8 dFF/NR=445/1024 dAA/NA=104/3
   reps (C_R, dim, b_R): [('0', 1, '15/8'), ('4', 15, '-1/8')]
   X = [['0', '-15/4'], ['-1/4', '-3/2']]
   checks: invariance 7.1e-16, reconstruction 1.8e-15, T_t^2 diag 6.2e-15, T_s^2+T_t^2+T_u^2-4C_F 8.9e-16, dim X symmetry 2.7e-15; singlet row only adjoint, -2C_F: True
SU5: n=5 N_A=24 C_F=12/5 C_A=5 dFA/NR=31/2 dFF/NR=493/500 dAA/NA=1525/24
   reps (C_R, dim, b_R): [('0', 1, '12/5'), ('5', 24, '-1/10')]
   X = [['0', '-24/5'], ['-1/5', '-21/10']]
   checks: invariance 6.7e-16, reconstruction 2.2e-15, T_t^2 diag 7.1e-15, T_s^2+T_t^2+T_u^2-4C_F 5.3e-15, dim X symmetry 2.7e-15; singlet row only adjoint, -2C_F: True
SU6: n=6 N_A=35 C_F=35/12 C_A=6 dFA/NR=245/8 dFF/NR=2135/1152 dAA/NA=108
   reps (C_R, dim, b_R): [('0', 1, '35/12'), ('6', 35, '-1/12')]
   X = [['0', '-35/6'], ['-1/6', '-8/3']]
   checks: invariance 9.4e-16, reconstruction 3.6e-15, T_t^2 diag 1.7e-14, T_s^2+T_t^2+T_u^2-4C_F 3.6e-15, dim X symmetry 7.1e-15; singlet row only adjoint, -2C_F: True
SO5: n=5 N_A=10 C_F=1 C_A=3/2 dFA/NR=3/16 dFF/NR=1/8 dAA/NA=9/8
   reps (C_R, dim, b_R): [('0', 1, '1'), ('3/2', 10, '1/4'), ('5/2', 14, '-1/4')]
   X = [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
   checks: invariance 1.1e-15, reconstruction 6.4e-16, T_t^2 diag 2.7e-15, T_s^2+T_t^2+T_u^2-4C_F 1.8e-15, dim X symmetry 3.6e-15; singlet row only adjoint, -2C_F: True
SO7: n=7 N_A=21 C_F=3/2 C_A=5/2 dFA/NR=55/64 dFF/NR=23/64 dAA/NA=695/192
   reps (C_R, dim, b_R): [('0', 1, '3/2'), ('5/2', 21, '1/4'), ('7/2', 27, '-1/4')]
   X = [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
   checks: invariance 2.8e-15, reconstruction 6.3e-15, T_t^2 diag 3.6e-15, T_s^2+T_t^2+T_u^2-4C_F 2.7e-15, dim X symmetry 1.4e-14; singlet row only adjoint, -2C_F: True
SO8: n=8 N_A=28 C_F=7/4 C_A=3 dFA/NR=105/64 dFF/NR=35/64 dAA/NA=45/8
   reps (C_R, dim, b_R): [('0', 1, '7/4'), ('3', 28, '1/4'), ('4', 35, '-1/4')]
   X = [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
   checks: invariance 2.0e-15, reconstruction 3.8e-15, T_t^2 diag 5.3e-15, T_s^2+T_t^2+T_u^2-4C_F 4.6e-16, dim X symmetry 7.1e-15; singlet row only adjoint, -2C_F: True
SO9: n=9 N_A=36 C_F=2 C_A=7/2 dFA/NR=35/12 dFF/NR=19/24 dAA/NA=805/96
   reps (C_R, dim, b_R): [('0', 1, '2'), ('7/2', 36, '1/4'), ('9/2', 44, '-1/4')]
   X = [['0', '-4', '0'], ['-1/9', '0', '-77/36'], ['0', '-7/4', '0']]
   checks: invariance 1.6e-15, reconstruction 4.9e-15, T_t^2 diag 7.1e-15, T_s^2+T_t^2+T_u^2-4C_F 8.9e-15, dim X symmetry 2.8e-14; singlet row only adjoint, -2C_F: True
Sp4: n=4 N_A=10 C_F=5/4 C_A=3 dFA/NR=165/64 dFF/NR=5/32 dAA/NA=18
   reps (C_R, dim, b_R): [('0', 1, '5/4'), ('3', 10, '-1/4'), ('2', 5, '1/4')]
   X = [['0', '-5/2', '0'], ['-1/4', '0', '-3/4'], ['0', '-3/2', '0']]
   checks: invariance 1.1e-15, reconstruction 1.9e-15, T_t^2 diag 1.6e-15, T_s^2+T_t^2+T_u^2-4C_F 1.8e-15, dim X symmetry 2.7e-15; singlet row only adjoint, -2C_F: True
Sp6: n=6 N_A=21 C_F=7/4 C_A=4 dFA/NR=175/24 dFF/NR=161/384 dAA/NA=235/6
   reps (C_R, dim, b_R): [('0', 1, '7/4'), ('4', 21, '-1/4'), ('3', 14, '1/4')]
   X = [['0', '-7/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-2', '0']]
   checks: invariance 2.1e-15, reconstruction 4.8e-15, T_t^2 diag 7.5e-15, T_s^2+T_t^2+T_u^2-4C_F 8.9e-16, dim X symmetry 1.4e-14; singlet row only adjoint, -2C_F: True
G2: n=7 N_A=14 C_F=1 C_A=2 dFA/NR=5/12 dFF/NR=1/24 dAA/NA=25/12
   reps (C_R, dim, b_R): [('0', 1, '1'), ('2', 14, '0'), ('1', 7, '1/2'), ('7/3', 27, '-1/6')]
   X = [['0', '-2', '0', '0'], ['-1/7', '0', '0', '-6/7'], ['0', '0', '0', '-3/2'], ['0', '-4/9', '-7/18', '0']]
   checks: invariance 1.8e-15, reconstruction 3.1e-15, T_t^2 diag 5.3e-15, T_s^2+T_t^2+T_u^2-4C_F 4.9e-15, dim X symmetry 2.5e-14; singlet row only adjoint, -2C_F: True
reference invariants SU3: True
reference invariants SO5: True
reference invariants Sp4: True
reference invariants SO7: True
reference invariants G2: True
reference invariants SU2: True
reference invariants SU4: True
reference invariants SU5: True
reference invariants SU6: True
all reference invariants agree: True ; all colour checks pass: True
SU(2) X equals the paper's matrix (eq. TrcSUN): True
SU(3) X equals the paper's matrix (eq. TrcSUN): True
SU(4) X equals the paper's matrix (eq. TrcSUN): True
SU(5) X equals the paper's matrix (eq. TrcSUN): True
SU(6) X equals the paper's matrix (eq. TrcSUN): True


==> anc/numbers/deposit/P07/out/p04_solver_gp.out <==
SU2 done
SU3 done
SU4 done
SU5 done
SU6 done
SO5 done
SO7 done
SO8 done
SO9 done
Sp4 done
Sp6 done
G2 done
lambda_k from (1+x^2)/(1-x), k = 0..30: [1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]


==> anc/numbers/deposit/P07/out/p04_solver_gp.txt <==
# name|k|tau|n|V|LL|NLL|NNLLrat|pi4_at_NNLL|LL_pi_part
SU2|0|1|1|0|0|0|0|0|0
SU2|0|1|2|9/2|0|0|0|0|0
SU2|0|1|3|99/4|0|0|0|0|0
SU2|0|1|4|-729/4|0|0|0|0|0
SU2|0|1|5|50427/16|0|0|0|0|0
SU2|0|1|6|-1237347/16|0|0|0|0|0
SU2|0|-1|1|0|0|0|0|0|0
SU2|0|-1|2|3/2|-3|0|0|0|0
SU2|0|-1|3|153/4|27/2|0|0|0|0
SU2|0|-1|4|-495/4|-351/2|0|0|0|0
SU2|0|-1|5|35001/16|29727/8|0|0|0|0
SU2|0|-1|6|-844533/16|-868401/8|0|0|0|0
SU2|1|1|1|0|0|0|0|0|0
SU2|1|1|2|3/2|-3|0|0|0|0
SU2|1|1|3|153/4|27/2|0|0|0|0
SU2|1|1|4|-495/4|-351/2|0|0|0|0
SU2|1|1|5|35001/16|29727/8|0|0|0|0
SU2|1|1|6|-844533/16|-868401/8|0|0|0|0
SU2|1|-1|1|0|0|0|0|0|0
SU2|1|-1|2|9/2|0|0|0|0|0
SU2|1|-1|3|99/4|0|0|0|0|0
SU2|1|-1|4|-729/4|0|0|0|0|0
SU2|1|-1|5|50427/16|0|0|0|0|0
SU2|1|-1|6|-1237347/16|0|0|0|0|0
SU2|2|1|1|0|0|0|0|0|0
SU2|2|1|2|9|0|0|0|0|0
SU2|2|1|3|45|0|0|0|0|0
SU2|2|1|4|-288|0|0|0|0|0
SU2|2|1|5|5931|0|0|0|0|0
SU2|2|1|6|-144036|0|0|0|0|0
SU2|2|-1|1|0|0|0|0|0|0
SU2|2|-1|2|3|-6|0|0|0|0
SU2|2|-1|3|75|30|0|0|0|0
SU2|2|-1|4|-240|-420|0|0|0|0
SU2|2|-1|5|6105|9390|0|0|0|0
SU2|2|-1|6|-150000|-285900|0|0|0|0
SU2|3|1|1|0|0|0|0|0|0
SU2|3|1|2|3|-6|0|0|0|0
SU2|3|1|3|75|30|0|0|0|0
SU2|3|1|4|-240|-420|0|0|0|0
SU2|3|1|5|6105|9390|0|0|0|0
SU2|3|1|6|-150000|-285900|0|0|0|0
SU2|3|-1|1|0|0|0|0|0|0
SU2|3|-1|2|9|0|0|0|0|0
SU2|3|-1|3|45|0|0|0|0|0
SU2|3|-1|4|-288|0|0|0|0|0
SU2|3|-1|5|5931|0|0|0|0|0
SU2|3|-1|6|-144036|0|0|0|0|0
SU2|4|1|1|0|0|0|0|0|0
SU2|4|1|2|9|0|0|0|0|0
SU2|4|1|3|45|0|0|0|0|0
SU2|4|1|4|-288|0|0|0|0|0
SU2|4|1|5|5931|0|0|0|0|0
SU2|4|1|6|-144036|0|0|0|0|0
SU2|4|-1|1|0|0|0|0|0|0
SU2|4|-1|2|3|-6|0|0|0|0
SU2|4|-1|3|75|30|0|0|0|0
SU2|4|-1|4|-240|-420|0|0|0|0
SU2|4|-1|5|6105|9390|0|0|0|0
SU2|4|-1|6|-150000|-285900|0|0|0|0
SU2|5|1|1|0|0|0|0|0|0
SU2|5|1|2|3|-6|0|0|0|0
SU2|5|1|3|75|30|0|0|0|0
SU2|5|1|4|-240|-420|0|0|0|0
SU2|5|1|5|6105|9390|0|0|0|0
SU2|5|1|6|-150000|-285900|0|0|0|0
SU2|5|-1|1|0|0|0|0|0|0
SU2|5|-1|2|9|0|0|0|0|0
SU2|5|-1|3|45|0|0|0|0|0
SU2|5|-1|4|-288|0|0|0|0|0
SU2|5|-1|5|5931|0|0|0|0|0
SU2|5|-1|6|-144036|0|0|0|0|0
SU2|6|1|1|0|0|0|0|0|0
SU2|6|1|2|9|0|0|0|0|0
SU2|6|1|3|45|0|0|0|0|0
SU2|6|1|4|-288|0|0|0|0|0
SU2|6|1|5|5931|0|0|0|0|0
SU2|6|1|6|-144036|0|0|0|0|0
SU2|6|-1|1|0|0|0|0|0|0
SU2|6|-1|2|3|-6|0|0|0|0
SU2|6|-1|3|75|30|0|0|0|0
SU2|6|-1|4|-240|-420|0|0|0|0
SU2|6|-1|5|6105|9390|0|0|0|0
SU2|6|-1|6|-150000|-285900|0|0|0|0
SU2|7|1|1|0|0|0|0|0|0
SU2|7|1|2|3|-6|0|0|0|0
SU2|7|1|3|75|30|0|0|0|0
SU2|7|1|4|-240|-420|0|0|0|0
SU2|7|1|5|6105|9390|0|0|0|0
SU2|7|1|6|-150000|-285900|0|0|0|0
SU2|7|-1|1|0|0|0|0|0|0
SU2|7|-1|2|9|0|0|0|0|0
SU2|7|-1|3|45|0|0|0|0|0
SU2|7|-1|4|-288|0|0|0|0|0
SU2|7|-1|5|5931|0|0|0|0|0
SU2|7|-1|6|-144036|0|0|0|0|0
SU2|8|1|1|0|0|0|0|0|0
SU2|8|1|2|9|0|0|0|0|0
SU2|8|1|3|45|0|0|0|0|0
SU2|8|1|4|-288|0|0|0|0|0
SU2|8|1|5|5931|0|0|0|0|0
SU2|8|1|6|-144036|0|0|0|0|0
SU2|8|-1|1|0|0|0|0|0|0
SU2|8|-1|2|3|-6|0|0|0|0
SU2|8|-1|3|75|30|0|0|0|0
SU2|8|-1|4|-240|-420|0|0|0|0
SU2|8|-1|5|6105|9390|0|0|0|0
SU2|8|-1|6|-150000|-285900|0|0|0|0
SU2|9|1|1|0|0|0|0|0|0
SU2|9|1|2|3|-6|0|0|0|0
SU2|9|1|3|75|30|0|0|0|0
SU2|9|1|4|-240|-420|0|0|0|0
SU2|9|1|5|6105|9390|0|0|0|0
SU2|9|1|6|-150000|-285900|0|0|0|0
SU2|9|-1|1|0|0|0|0|0|0
SU2|9|-1|2|9|0|0|0|0|0
SU2|9|-1|3|45|0|0|0|0|0
SU2|9|-1|4|-288|0|0|0|0|0
SU2|9|-1|5|5931|0|0|0|0|0
SU2|9|-1|6|-144036|0|0|0|0|0
SU2|10|1|1|0|0|0|0|0|0
SU2|10|1|2|9|0|0|0|0|0
SU2|10|1|3|45|0|0|0|0|0
SU2|10|1|4|-288|0|0|0|0|0
SU2|10|1|5|5931|0|0|0|0|0
SU2|10|1|6|-144036|0|0|0|0|0
SU2|10|-1|1|0|0|0|0|0|0
SU2|10|-1|2|3|-6|0|0|0|0
SU2|10|-1|3|75|30|0|0|0|0
SU2|10|-1|4|-240|-420|0|0|0|0
SU2|10|-1|5|6105|9390|0|0|0|0
SU2|10|-1|6|-150000|-285900|0|0|0|0
SU3|0|1|1|0|0|0|0|0|0
SU3|0|1|2|16/3|0|0|0|0|0
SU3|0|1|3|112/3|0|0|0|0|0
SU3|0|1|4|-5632/27|0|0|0|0|0
SU3|0|1|5|305008/81|0|0|0|0|0
SU3|0|1|6|-16283776/243|0|0|0|0|0
SU3|0|-1|1|0|0|0|0|0|0
SU3|0|-1|2|16/9|-32/9|0|0|0|0
SU3|0|-1|3|1616/27|608/27|0|0|0|0
SU3|0|-1|4|-29440/81|-34048/81|0|0|0|0
SU3|0|-1|5|2369392/243|3143968/243|0|0|0|0
SU3|0|-1|6|-249476992/729|-403721728/729|0|0|0|0
SU3|1|1|1|0|0|0|0|0|0
SU3|1|1|2|16/9|-32/9|0|0|0|0
SU3|1|1|3|1616/27|608/27|0|0|0|0
SU3|1|1|4|-29440/81|-34048/81|0|0|0|0
SU3|1|1|5|2369392/243|3143968/243|0|0|0|0
SU3|1|1|6|-249476992/729|-403721728/729|0|0|0|0
SU3|1|-1|1|0|0|0|0|0|0
SU3|1|-1|2|16/3|0|0|0|0|0
SU3|1|-1|3|112/3|0|0|0|0|0
SU3|1|-1|4|-5632/27|0|0|0|0|0
SU3|1|-1|5|305008/81|0|0|0|0|0
SU3|1|-1|6|-16283776/243|0|0|0|0|0
SU3|2|1|1|0|0|0|0|0|0
SU3|2|1|2|32/3|0|0|0|0|0
SU3|2|1|3|640/9|0|0|0|0|0
SU3|2|1|4|-2816/27|0|0|0|0|0
SU3|2|1|5|341504/81|0|0|0|0|0
SU3|2|1|6|6032384/81|0|0|0|0|0
SU3|2|-1|1|0|0|0|0|0|0
SU3|2|-1|2|32/9|-64/9|0|0|0|0
SU3|2|-1|3|3200/27|1280/27|0|0|0|0
SU3|2|-1|4|-39680/81|-74240/81|0|0|0|0
SU3|2|-1|5|5056000/243|7029760/243|0|0|0|0
SU3|2|-1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|3|1|1|0|0|0|0|0|0
SU3|3|1|2|32/9|-64/9|0|0|0|0
SU3|3|1|3|3200/27|1280/27|0|0|0|0
SU3|3|1|4|-39680/81|-74240/81|0|0|0|0
SU3|3|1|5|5056000/243|7029760/243|0|0|0|0
SU3|3|1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|3|-1|1|0|0|0|0|0|0
SU3|3|-1|2|32/3|0|0|0|0|0
SU3|3|-1|3|640/9|0|0|0|0|0
SU3|3|-1|4|-2816/27|0|0|0|0|0
SU3|3|-1|5|341504/81|0|0|0|0|0
SU3|3|-1|6|6032384/81|0|0|0|0|0
SU3|4|1|1|0|0|0|0|0|0
SU3|4|1|2|32/3|0|0|0|0|0
SU3|4|1|3|640/9|0|0|0|0|0
SU3|4|1|4|-2816/27|0|0|0|0|0
SU3|4|1|5|341504/81|0|0|0|0|0
SU3|4|1|6|6032384/81|0|0|0|0|0
SU3|4|-1|1|0|0|0|0|0|0
SU3|4|-1|2|32/9|-64/9|0|0|0|0
SU3|4|-1|3|3200/27|1280/27|0|0|0|0
SU3|4|-1|4|-39680/81|-74240/81|0|0|0|0
SU3|4|-1|5|5056000/243|7029760/243|0|0|0|0
SU3|4|-1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|5|1|1|0|0|0|0|0|0
SU3|5|1|2|32/9|-64/9|0|0|0|0
SU3|5|1|3|3200/27|1280/27|0|0|0|0
SU3|5|1|4|-39680/81|-74240/81|0|0|0|0
SU3|5|1|5|5056000/243|7029760/243|0|0|0|0
SU3|5|1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|5|-1|1|0|0|0|0|0|0
SU3|5|-1|2|32/3|0|0|0|0|0
SU3|5|-1|3|640/9|0|0|0|0|0
SU3|5|-1|4|-2816/27|0|0|0|0|0
SU3|5|-1|5|341504/81|0|0|0|0|0
SU3|5|-1|6|6032384/81|0|0|0|0|0
SU3|6|1|1|0|0|0|0|0|0
SU3|6|1|2|32/3|0|0|0|0|0
SU3|6|1|3|640/9|0|0|0|0|0
SU3|6|1|4|-2816/27|0|0|0|0|0
SU3|6|1|5|341504/81|0|0|0|0|0
SU3|6|1|6|6032384/81|0|0|0|0|0
SU3|6|-1|1|0|0|0|0|0|0
SU3|6|-1|2|32/9|-64/9|0|0|0|0
SU3|6|-1|3|3200/27|1280/27|0|0|0|0
SU3|6|-1|4|-39680/81|-74240/81|0|0|0|0
SU3|6|-1|5|5056000/243|7029760/243|0|0|0|0
SU3|6|-1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|7|1|1|0|0|0|0|0|0
SU3|7|1|2|32/9|-64/9|0|0|0|0
SU3|7|1|3|3200/27|1280/27|0|0|0|0
SU3|7|1|4|-39680/81|-74240/81|0|0|0|0
SU3|7|1|5|5056000/243|7029760/243|0|0|0|0
SU3|7|1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|7|-1|1|0|0|0|0|0|0
SU3|7|-1|2|32/3|0|0|0|0|0
SU3|7|-1|3|640/9|0|0|0|0|0
SU3|7|-1|4|-2816/27|0|0|0|0|0
SU3|7|-1|5|341504/81|0|0|0|0|0
SU3|7|-1|6|6032384/81|0|0|0|0|0
SU3|8|1|1|0|0|0|0|0|0
SU3|8|1|2|32/3|0|0|0|0|0
SU3|8|1|3|640/9|0|0|0|0|0
SU3|8|1|4|-2816/27|0|0|0|0|0
SU3|8|1|5|341504/81|0|0|0|0|0
SU3|8|1|6|6032384/81|0|0|0|0|0
SU3|8|-1|1|0|0|0|0|0|0
SU3|8|-1|2|32/9|-64/9|0|0|0|0
SU3|8|-1|3|3200/27|1280/27|0|0|0|0
SU3|8|-1|4|-39680/81|-74240/81|0|0|0|0
SU3|8|-1|5|5056000/243|7029760/243|0|0|0|0
SU3|8|-1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|9|1|1|0|0|0|0|0|0
SU3|9|1|2|32/9|-64/9|0|0|0|0
SU3|9|1|3|3200/27|1280/27|0|0|0|0
SU3|9|1|4|-39680/81|-74240/81|0|0|0|0
SU3|9|1|5|5056000/243|7029760/243|0|0|0|0
SU3|9|1|6|-480803840/729|-919808000/729|0|0|0|0
SU3|9|-1|1|0|0|0|0|0|0
SU3|9|-1|2|32/3|0|0|0|0|0
SU3|9|-1|3|640/9|0|0|0|0|0
SU3|9|-1|4|-2816/27|0|0|0|0|0
SU3|9|-1|5|341504/81|0|0|0|0|0
SU3|9|-1|6|6032384/81|0|0|0|0|0
SU3|10|1|1|0|0|0|0|0|0
SU3|10|1|2|32/3|0|0|0|0|0
SU3|10|1|3|640/9|0|0|0|0|0
SU3|10|1|4|-2816/27|0|0|0|0|0
SU3|10|1|5|341504/81|0|0|0|0|0
SU3|10|1|6|6032384/81|0|0|0|0|0
SU3|10|-1|1|0|0|0|0|0|0
SU3|10|-1|2|32/9|-64/9|0|0|0|0
SU3|10|-1|3|3200/27|1280/27|0|0|0|0
SU3|10|-1|4|-39680/81|-74240/81|0|0|0|0
SU3|10|-1|5|5056000/243|7029760/243|0|0|0|0
SU3|10|-1|6|-480803840/729|-919808000/729|0|0|0|0
SU4|0|1|1|0|0|0|0|0|0
SU4|0|1|2|45/8|0|0|0|0|0
SU4|0|1|3|1575/32|0|0|0|0|0
SU4|0|1|4|-13905/64|0|0|0|0|0
SU4|0|1|5|1282455/512|0|0|0|0|0
SU4|0|1|6|182854845/1024|0|0|0|0|0
SU4|0|-1|1|0|0|0|0|0|0
SU4|0|-1|2|15/8|-15/4|0|0|0|0
SU4|0|-1|3|2565/32|495/16|0|0|0|0
SU4|0|-1|4|-44775/64|-24255/32|0|0|0|0
SU4|0|-1|5|12363885/512|7874955/256|0|0|0|0
SU4|0|-1|6|-1113201765/1024|-891470745/512|0|0|0|0
SU4|1|1|1|0|0|0|0|0|0
SU4|1|1|2|15/8|-15/4|0|0|0|0
SU4|1|1|3|2565/32|495/16|0|0|0|0
SU4|1|1|4|-44775/64|-24255/32|0|0|0|0
SU4|1|1|5|12363885/512|7874955/256|0|0|0|0
SU4|1|1|6|-1113201765/1024|-891470745/512|0|0|0|0
SU4|1|-1|1|0|0|0|0|0|0
SU4|1|-1|2|45/8|0|0|0|0|0
SU4|1|-1|3|1575/32|0|0|0|0|0
SU4|1|-1|4|-13905/64|0|0|0|0|0
SU4|1|-1|5|1282455/512|0|0|0|0|0
SU4|1|-1|6|182854845/1024|0|0|0|0|0
SU4|2|1|1|0|0|0|0|0|0
SU4|2|1|2|45/4|0|0|0|0|0
SU4|2|1|3|765/8|0|0|0|0|0
SU4|2|1|4|855/4|0|0|0|0|0
SU4|2|1|5|-90225/32|0|0|0|0|0
SU4|2|1|6|8662635/8|0|0|0|0|0
SU4|2|-1|1|0|0|0|0|0|0
SU4|2|-1|2|15/4|-15/2|0|0|0|0
SU4|2|-1|3|1275/8|255/4|0|0|0|0
SU4|2|-1|4|-3315/4|-6375/4|0|0|0|0
SU4|2|-1|5|1516245/32|1049835/16|0|0|0|0
SU4|2|-1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|3|1|1|0|0|0|0|0|0
SU4|3|1|2|15/4|-15/2|0|0|0|0
SU4|3|1|3|1275/8|255/4|0|0|0|0
SU4|3|1|4|-3315/4|-6375/4|0|0|0|0
SU4|3|1|5|1516245/32|1049835/16|0|0|0|0
SU4|3|1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|3|-1|1|0|0|0|0|0|0
SU4|3|-1|2|45/4|0|0|0|0|0
SU4|3|-1|3|765/8|0|0|0|0|0
SU4|3|-1|4|855/4|0|0|0|0|0
SU4|3|-1|5|-90225/32|0|0|0|0|0
SU4|3|-1|6|8662635/8|0|0|0|0|0
SU4|4|1|1|0|0|0|0|0|0
SU4|4|1|2|45/4|0|0|0|0|0
SU4|4|1|3|765/8|0|0|0|0|0
SU4|4|1|4|855/4|0|0|0|0|0
SU4|4|1|5|-90225/32|0|0|0|0|0
SU4|4|1|6|8662635/8|0|0|0|0|0
SU4|4|-1|1|0|0|0|0|0|0
SU4|4|-1|2|15/4|-15/2|0|0|0|0
SU4|4|-1|3|1275/8|255/4|0|0|0|0
SU4|4|-1|4|-3315/4|-6375/4|0|0|0|0
SU4|4|-1|5|1516245/32|1049835/16|0|0|0|0
SU4|4|-1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|5|1|1|0|0|0|0|0|0
SU4|5|1|2|15/4|-15/2|0|0|0|0
SU4|5|1|3|1275/8|255/4|0|0|0|0
SU4|5|1|4|-3315/4|-6375/4|0|0|0|0
SU4|5|1|5|1516245/32|1049835/16|0|0|0|0
SU4|5|1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|5|-1|1|0|0|0|0|0|0
SU4|5|-1|2|45/4|0|0|0|0|0
SU4|5|-1|3|765/8|0|0|0|0|0
SU4|5|-1|4|855/4|0|0|0|0|0
SU4|5|-1|5|-90225/32|0|0|0|0|0
SU4|5|-1|6|8662635/8|0|0|0|0|0
SU4|6|1|1|0|0|0|0|0|0
SU4|6|1|2|45/4|0|0|0|0|0
SU4|6|1|3|765/8|0|0|0|0|0
SU4|6|1|4|855/4|0|0|0|0|0
SU4|6|1|5|-90225/32|0|0|0|0|0
SU4|6|1|6|8662635/8|0|0|0|0|0
SU4|6|-1|1|0|0|0|0|0|0
SU4|6|-1|2|15/4|-15/2|0|0|0|0
SU4|6|-1|3|1275/8|255/4|0|0|0|0
SU4|6|-1|4|-3315/4|-6375/4|0|0|0|0
SU4|6|-1|5|1516245/32|1049835/16|0|0|0|0
SU4|6|-1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|7|1|1|0|0|0|0|0|0
SU4|7|1|2|15/4|-15/2|0|0|0|0
SU4|7|1|3|1275/8|255/4|0|0|0|0
SU4|7|1|4|-3315/4|-6375/4|0|0|0|0
SU4|7|1|5|1516245/32|1049835/16|0|0|0|0
SU4|7|1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|7|-1|1|0|0|0|0|0|0
SU4|7|-1|2|45/4|0|0|0|0|0
SU4|7|-1|3|765/8|0|0|0|0|0
SU4|7|-1|4|855/4|0|0|0|0|0
SU4|7|-1|5|-90225/32|0|0|0|0|0
SU4|7|-1|6|8662635/8|0|0|0|0|0
SU4|8|1|1|0|0|0|0|0|0
SU4|8|1|2|45/4|0|0|0|0|0
SU4|8|1|3|765/8|0|0|0|0|0
SU4|8|1|4|855/4|0|0|0|0|0
SU4|8|1|5|-90225/32|0|0|0|0|0
SU4|8|1|6|8662635/8|0|0|0|0|0
SU4|8|-1|1|0|0|0|0|0|0
SU4|8|-1|2|15/4|-15/2|0|0|0|0
SU4|8|-1|3|1275/8|255/4|0|0|0|0
SU4|8|-1|4|-3315/4|-6375/4|0|0|0|0
SU4|8|-1|5|1516245/32|1049835/16|0|0|0|0
SU4|8|-1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|9|1|1|0|0|0|0|0|0
SU4|9|1|2|15/4|-15/2|0|0|0|0
SU4|9|1|3|1275/8|255/4|0|0|0|0
SU4|9|1|4|-3315/4|-6375/4|0|0|0|0
SU4|9|1|5|1516245/32|1049835/16|0|0|0|0
SU4|9|1|6|-28918335/16|-60057345/16|0|0|0|0
SU4|9|-1|1|0|0|0|0|0|0
SU4|9|-1|2|45/4|0|0|0|0|0
SU4|9|-1|3|765/8|0|0|0|0|0
SU4|9|-1|4|855/4|0|0|0|0|0
SU4|9|-1|5|-90225/32|0|0|0|0|0
SU4|9|-1|6|8662635/8|0|0|0|0|0
SU4|10|1|1|0|0|0|0|0|0
SU4|10|1|2|45/4|0|0|0|0|0
SU4|10|1|3|765/8|0|0|0|0|0
SU4|10|1|4|855/4|0|0|0|0|0
SU4|10|1|5|-90225/32|0|0|0|0|0
SU4|10|1|6|8662635/8|0|0|0|0|0
SU4|10|-1|1|0|0|0|0|0|0
SU4|10|-1|2|15/4|-15/2|0|0|0|0
SU4|10|-1|3|1275/8|255/4|0|0|0|0
SU4|10|-1|4|-3315/4|-6375/4|0|0|0|0
SU4|10|-1|5|1516245/32|1049835/16|0|0|0|0
SU4|10|-1|6|-28918335/16|-60057345/16|0|0|0|0
SU5|0|1|1|0|0|0|0|0|0
SU5|0|1|2|144/25|0|0|0|0|0
SU5|0|1|3|7632/125|0|0|0|0|0
SU5|0|1|4|-27648/125|0|0|0|0|0
SU5|0|1|5|-3438864/3125|0|0|0|0|0
SU5|0|1|6|13839228288/15625|0|0|0|0|0
SU5|0|-1|1|0|0|0|0|0|0
SU5|0|-1|2|48/25|-96/25|0|0|0|0
SU5|0|-1|3|12528/125|4896/125|0|0|0|0
SU5|0|-1|4|-707328/625|-744192/625|0|0|0|0
SU5|0|-1|5|5963472/125|37557216/625|0|0|0|0
SU5|0|-1|6|-40979212416/15625|-66176607744/15625|0|0|0|0
SU5|1|1|1|0|0|0|0|0|0
SU5|1|1|2|48/25|-96/25|0|0|0|0
SU5|1|1|3|12528/125|4896/125|0|0|0|0
SU5|1|1|4|-707328/625|-744192/625|0|0|0|0
SU5|1|1|5|5963472/125|37557216/625|0|0|0|0
SU5|1|1|6|-40979212416/15625|-66176607744/15625|0|0|0|0
SU5|1|-1|1|0|0|0|0|0|0
SU5|1|-1|2|144/25|0|0|0|0|0
SU5|1|-1|3|7632/125|0|0|0|0|0
SU5|1|-1|4|-27648/125|0|0|0|0|0
SU5|1|-1|5|-3438864/3125|0|0|0|0|0
SU5|1|-1|6|13839228288/15625|0|0|0|0|0
SU5|2|1|1|0|0|0|0|0|0
SU5|2|1|2|288/25|0|0|0|0|0
SU5|2|1|3|14976/125|0|0|0|0|0
SU5|2|1|4|398592/625|0|0|0|0|0
SU5|2|1|5|-52333056/3125|0|0|0|0|0
SU5|2|1|6|55783646208/15625|0|0|0|0|0
SU5|2|-1|1|0|0|0|0|0|0
SU5|2|-1|2|96/25|-192/25|0|0|0|0
SU5|2|-1|3|4992/25|9984/125|0|0|0|0
SU5|2|-1|4|-788736/625|-1537536/625|0|0|0|0
SU5|2|-1|5|56228352/625|78314496/625|0|0|0|0
SU5|2|-1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|3|1|1|0|0|0|0|0|0
SU5|3|1|2|96/25|-192/25|0|0|0|0
SU5|3|1|3|4992/25|9984/125|0|0|0|0
SU5|3|1|4|-788736/625|-1537536/625|0|0|0|0
SU5|3|1|5|56228352/625|78314496/625|0|0|0|0
SU5|3|1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|3|-1|1|0|0|0|0|0|0
SU5|3|-1|2|288/25|0|0|0|0|0
SU5|3|-1|3|14976/125|0|0|0|0|0
SU5|3|-1|4|398592/625|0|0|0|0|0
SU5|3|-1|5|-52333056/3125|0|0|0|0|0
SU5|3|-1|6|55783646208/15625|0|0|0|0|0
SU5|4|1|1|0|0|0|0|0|0
SU5|4|1|2|288/25|0|0|0|0|0
SU5|4|1|3|14976/125|0|0|0|0|0
SU5|4|1|4|398592/625|0|0|0|0|0
SU5|4|1|5|-52333056/3125|0|0|0|0|0
SU5|4|1|6|55783646208/15625|0|0|0|0|0
SU5|4|-1|1|0|0|0|0|0|0
SU5|4|-1|2|96/25|-192/25|0|0|0|0
SU5|4|-1|3|4992/25|9984/125|0|0|0|0
SU5|4|-1|4|-788736/625|-1537536/625|0|0|0|0
SU5|4|-1|5|56228352/625|78314496/625|0|0|0|0
SU5|4|-1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|5|1|1|0|0|0|0|0|0
SU5|5|1|2|96/25|-192/25|0|0|0|0
SU5|5|1|3|4992/25|9984/125|0|0|0|0
SU5|5|1|4|-788736/625|-1537536/625|0|0|0|0
SU5|5|1|5|56228352/625|78314496/625|0|0|0|0
SU5|5|1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|5|-1|1|0|0|0|0|0|0
SU5|5|-1|2|288/25|0|0|0|0|0
SU5|5|-1|3|14976/125|0|0|0|0|0
SU5|5|-1|4|398592/625|0|0|0|0|0
SU5|5|-1|5|-52333056/3125|0|0|0|0|0
SU5|5|-1|6|55783646208/15625|0|0|0|0|0
SU5|6|1|1|0|0|0|0|0|0
SU5|6|1|2|288/25|0|0|0|0|0
SU5|6|1|3|14976/125|0|0|0|0|0
SU5|6|1|4|398592/625|0|0|0|0|0
SU5|6|1|5|-52333056/3125|0|0|0|0|0
SU5|6|1|6|55783646208/15625|0|0|0|0|0
SU5|6|-1|1|0|0|0|0|0|0
SU5|6|-1|2|96/25|-192/25|0|0|0|0
SU5|6|-1|3|4992/25|9984/125|0|0|0|0
SU5|6|-1|4|-788736/625|-1537536/625|0|0|0|0
SU5|6|-1|5|56228352/625|78314496/625|0|0|0|0
SU5|6|-1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|7|1|1|0|0|0|0|0|0
SU5|7|1|2|96/25|-192/25|0|0|0|0
SU5|7|1|3|4992/25|9984/125|0|0|0|0
SU5|7|1|4|-788736/625|-1537536/625|0|0|0|0
SU5|7|1|5|56228352/625|78314496/625|0|0|0|0
SU5|7|1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|7|-1|1|0|0|0|0|0|0
SU5|7|-1|2|288/25|0|0|0|0|0
SU5|7|-1|3|14976/125|0|0|0|0|0
SU5|7|-1|4|398592/625|0|0|0|0|0
SU5|7|-1|5|-52333056/3125|0|0|0|0|0
SU5|7|-1|6|55783646208/15625|0|0|0|0|0
SU5|8|1|1|0|0|0|0|0|0
SU5|8|1|2|288/25|0|0|0|0|0
SU5|8|1|3|14976/125|0|0|0|0|0
SU5|8|1|4|398592/625|0|0|0|0|0
SU5|8|1|5|-52333056/3125|0|0|0|0|0
SU5|8|1|6|55783646208/15625|0|0|0|0|0
SU5|8|-1|1|0|0|0|0|0|0
SU5|8|-1|2|96/25|-192/25|0|0|0|0
SU5|8|-1|3|4992/25|9984/125|0|0|0|0
SU5|8|-1|4|-788736/625|-1537536/625|0|0|0|0
SU5|8|-1|5|56228352/625|78314496/625|0|0|0|0
SU5|8|-1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|9|1|1|0|0|0|0|0|0
SU5|9|1|2|96/25|-192/25|0|0|0|0
SU5|9|1|3|4992/25|9984/125|0|0|0|0
SU5|9|1|4|-788736/625|-1537536/625|0|0|0|0
SU5|9|1|5|56228352/625|78314496/625|0|0|0|0
SU5|9|1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU5|9|-1|1|0|0|0|0|0|0
SU5|9|-1|2|288/25|0|0|0|0|0
SU5|9|-1|3|14976/125|0|0|0|0|0
SU5|9|-1|4|398592/625|0|0|0|0|0
SU5|9|-1|5|-52333056/3125|0|0|0|0|0
SU5|9|-1|6|55783646208/15625|0|0|0|0|0
SU5|10|1|1|0|0|0|0|0|0
SU5|10|1|2|288/25|0|0|0|0|0
SU5|10|1|3|14976/125|0|0|0|0|0
SU5|10|1|4|398592/625|0|0|0|0|0
SU5|10|1|5|-52333056/3125|0|0|0|0|0
SU5|10|1|6|55783646208/15625|0|0|0|0|0
SU5|10|-1|1|0|0|0|0|0|0
SU5|10|-1|2|96/25|-192/25|0|0|0|0
SU5|10|-1|3|4992/25|9984/125|0|0|0|0
SU5|10|-1|4|-788736/625|-1537536/625|0|0|0|0
SU5|10|-1|5|56228352/625|78314496/625|0|0|0|0
SU5|10|-1|6|-62952969216/15625|-138936465408/15625|0|0|0|0
SU6|0|1|1|0|0|0|0|0|0
SU6|0|1|2|35/6|0|0|0|0|0
SU6|0|1|3|875/12|0|0|0|0|0
SU6|0|1|4|-24115/108|0|0|0|0|0
SU6|0|1|5|-9852535/1296|0|0|0|0|0
SU6|0|1|6|9124976735/3888|0|0|0|0|0
SU6|0|-1|1|0|0|0|0|0|0
SU6|0|-1|2|35/18|-35/9|0|0|0|0
SU6|0|-1|3|12985/108|2555/54|0|0|0|0
SU6|0|-1|4|-537775/324|-278495/162|0|0|0|0
SU6|0|-1|5|321754265/3888|201816895/1944|0|0|0|0
SU6|0|-1|6|-62769405685/11664|-51100334705/5832|0|0|0|0
SU6|1|1|1|0|0|0|0|0|0
SU6|1|1|2|35/18|-35/9|0|0|0|0
SU6|1|1|3|12985/108|2555/54|0|0|0|0
SU6|1|1|4|-537775/324|-278495/162|0|0|0|0
SU6|1|1|5|321754265/3888|201816895/1944|0|0|0|0
SU6|1|1|6|-62769405685/11664|-51100334705/5832|0|0|0|0
SU6|1|-1|1|0|0|0|0|0|0
SU6|1|-1|2|35/6|0|0|0|0|0
SU6|1|-1|3|875/12|0|0|0|0|0
SU6|1|-1|4|-24115/108|0|0|0|0|0
SU6|1|-1|5|-9852535/1296|0|0|0|0|0
SU6|1|-1|6|9124976735/3888|0|0|0|0|0
SU6|2|1|1|0|0|0|0|0|0
SU6|2|1|2|35/3|0|0|0|0|0
SU6|2|1|3|1295/9|0|0|0|0|0
SU6|2|1|4|31360/27|0|0|0|0|0
SU6|2|1|5|-3182375/81|0|0|0|0|0
SU6|2|1|6|682605980/81|0|0|0|0|0
SU6|2|-1|1|0|0|0|0|0|0
SU6|2|-1|2|35/9|-70/9|0|0|0|0
SU6|2|-1|3|6475/27|2590/27|0|0|0|0
SU6|2|-1|4|-145040/81|-284900/81|0|0|0|0
SU6|2|-1|5|37091705/243|51947630/243|0|0|0|0
SU6|2|-1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|3|1|1|0|0|0|0|0|0
SU6|3|1|2|35/9|-70/9|0|0|0|0
SU6|3|1|3|6475/27|2590/27|0|0|0|0
SU6|3|1|4|-145040/81|-284900/81|0|0|0|0
SU6|3|1|5|37091705/243|51947630/243|0|0|0|0
SU6|3|1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|3|-1|1|0|0|0|0|0|0
SU6|3|-1|2|35/3|0|0|0|0|0
SU6|3|-1|3|1295/9|0|0|0|0|0
SU6|3|-1|4|31360/27|0|0|0|0|0
SU6|3|-1|5|-3182375/81|0|0|0|0|0
SU6|3|-1|6|682605980/81|0|0|0|0|0
SU6|4|1|1|0|0|0|0|0|0
SU6|4|1|2|35/3|0|0|0|0|0
SU6|4|1|3|1295/9|0|0|0|0|0
SU6|4|1|4|31360/27|0|0|0|0|0
SU6|4|1|5|-3182375/81|0|0|0|0|0
SU6|4|1|6|682605980/81|0|0|0|0|0
SU6|4|-1|1|0|0|0|0|0|0
SU6|4|-1|2|35/9|-70/9|0|0|0|0
SU6|4|-1|3|6475/27|2590/27|0|0|0|0
SU6|4|-1|4|-145040/81|-284900/81|0|0|0|0
SU6|4|-1|5|37091705/243|51947630/243|0|0|0|0
SU6|4|-1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|5|1|1|0|0|0|0|0|0
SU6|5|1|2|35/9|-70/9|0|0|0|0
SU6|5|1|3|6475/27|2590/27|0|0|0|0
SU6|5|1|4|-145040/81|-284900/81|0|0|0|0
SU6|5|1|5|37091705/243|51947630/243|0|0|0|0
SU6|5|1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|5|-1|1|0|0|0|0|0|0
SU6|5|-1|2|35/3|0|0|0|0|0
SU6|5|-1|3|1295/9|0|0|0|0|0
SU6|5|-1|4|31360/27|0|0|0|0|0
SU6|5|-1|5|-3182375/81|0|0|0|0|0
SU6|5|-1|6|682605980/81|0|0|0|0|0
SU6|6|1|1|0|0|0|0|0|0
SU6|6|1|2|35/3|0|0|0|0|0
SU6|6|1|3|1295/9|0|0|0|0|0
SU6|6|1|4|31360/27|0|0|0|0|0
SU6|6|1|5|-3182375/81|0|0|0|0|0
SU6|6|1|6|682605980/81|0|0|0|0|0
SU6|6|-1|1|0|0|0|0|0|0
SU6|6|-1|2|35/9|-70/9|0|0|0|0
SU6|6|-1|3|6475/27|2590/27|0|0|0|0
SU6|6|-1|4|-145040/81|-284900/81|0|0|0|0
SU6|6|-1|5|37091705/243|51947630/243|0|0|0|0
SU6|6|-1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|7|1|1|0|0|0|0|0|0
SU6|7|1|2|35/9|-70/9|0|0|0|0
SU6|7|1|3|6475/27|2590/27|0|0|0|0
SU6|7|1|4|-145040/81|-284900/81|0|0|0|0
SU6|7|1|5|37091705/243|51947630/243|0|0|0|0
SU6|7|1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|7|-1|1|0|0|0|0|0|0
SU6|7|-1|2|35/3|0|0|0|0|0
SU6|7|-1|3|1295/9|0|0|0|0|0
SU6|7|-1|4|31360/27|0|0|0|0|0
SU6|7|-1|5|-3182375/81|0|0|0|0|0
SU6|7|-1|6|682605980/81|0|0|0|0|0
SU6|8|1|1|0|0|0|0|0|0
SU6|8|1|2|35/3|0|0|0|0|0
SU6|8|1|3|1295/9|0|0|0|0|0
SU6|8|1|4|31360/27|0|0|0|0|0
SU6|8|1|5|-3182375/81|0|0|0|0|0
SU6|8|1|6|682605980/81|0|0|0|0|0
SU6|8|-1|1|0|0|0|0|0|0
SU6|8|-1|2|35/9|-70/9|0|0|0|0
SU6|8|-1|3|6475/27|2590/27|0|0|0|0
SU6|8|-1|4|-145040/81|-284900/81|0|0|0|0
SU6|8|-1|5|37091705/243|51947630/243|0|0|0|0
SU6|8|-1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|9|1|1|0|0|0|0|0|0
SU6|9|1|2|35/9|-70/9|0|0|0|0
SU6|9|1|3|6475/27|2590/27|0|0|0|0
SU6|9|1|4|-145040/81|-284900/81|0|0|0|0
SU6|9|1|5|37091705/243|51947630/243|0|0|0|0
SU6|9|1|6|-5747734160/729|-13215780620/729|0|0|0|0
SU6|9|-1|1|0|0|0|0|0|0
SU6|9|-1|2|35/3|0|0|0|0|0
SU6|9|-1|3|1295/9|0|0|0|0|0
SU6|9|-1|4|31360/27|0|0|0|0|0
SU6|9|-1|5|-3182375/81|0|0|0|0|0
SU6|9|-1|6|682605980/81|0|0|0|0|0
SU6|10|1|1|0|0|0|0|0|0
SU6|10|1|2|35/3|0|0|0|0|0
SU6|10|1|3|1295/9|0|0|0|0|0
SU6|10|1|4|31360/27|0|0|0|0|0
SU6|10|1|5|-3182375/81|0|0|0|0|0
SU6|10|1|6|682605980/81|0|0|0|0|0
SU6|10|-1|1|0|0|0|0|0|0
SU6|10|-1|2|35/9|-70/9|0|0|0|0
SU6|10|-1|3|6475/27|2590/27|0|0|0|0
SU6|10|-1|4|-145040/81|-284900/81|0|0|0|0
SU6|10|-1|5|37091705/243|51947630/243|0|0|0|0
SU6|10|-1|6|-5747734160/729|-13215780620/729|0|0|0|0
SO5|0|1|1|0|0|0|0|0|0
SO5|0|1|2|-6|0|0|0|0|0
SO5|0|1|3|-9|0|0|0|0|0
SO5|0|1|4|222|0|0|0|0|0
SO5|0|1|5|-18051/4|0|0|0|0|0
SO5|0|1|6|271713/2|0|0|0|0|0
SO5|0|-1|1|0|0|0|0|0|0
SO5|0|-1|2|-2|4|0|0|0|0
SO5|0|-1|3|-19|-10|0|0|0|0
SO5|0|-1|4|-10|80|0|0|0|0
SO5|0|-1|5|3967/4|-2215/2|0|0|0|0
SO5|0|-1|6|-66035/2|21950|0|0|0|0
SO5|1|1|1|0|0|0|0|0|0
SO5|1|1|2|-2|4|0|0|0|0
SO5|1|1|3|-19|-10|0|0|0|0
SO5|1|1|4|-10|80|0|0|0|0
SO5|1|1|5|3967/4|-2215/2|0|0|0|0
SO5|1|1|6|-66035/2|21950|0|0|0|0
SO5|1|-1|1|0|0|0|0|0|0
SO5|1|-1|2|-6|0|0|0|0|0
SO5|1|-1|3|-9|0|0|0|0|0
SO5|1|-1|4|222|0|0|0|0|0
SO5|1|-1|5|-18051/4|0|0|0|0|0
SO5|1|-1|6|271713/2|0|0|0|0|0
SO5|2|1|1|0|0|0|0|0|0
SO5|2|1|2|-12|0|0|0|0|0
SO5|2|1|3|-24|0|0|0|0|0
SO5|2|1|4|552|0|0|0|0|0
SO5|2|1|5|-9480|0|0|0|0|0
SO5|2|1|6|306792|0|0|0|0|0
SO5|2|-1|1|0|0|0|0|0|0
SO5|2|-1|2|-4|8|0|0|0|0
SO5|2|-1|3|-40|-16|0|0|0|0
SO5|2|-1|4|40|112|0|0|0|0
SO5|2|-1|5|2008|-1424|0|0|0|0
SO5|2|-1|6|-54968|26608|0|0|0|0
SO5|3|1|1|0|0|0|0|0|0
SO5|3|1|2|-4|8|0|0|0|0
SO5|3|1|3|-40|-16|0|0|0|0
SO5|3|1|4|40|112|0|0|0|0
SO5|3|1|5|2008|-1424|0|0|0|0
SO5|3|1|6|-54968|26608|0|0|0|0
SO5|3|-1|1|0|0|0|0|0|0
SO5|3|-1|2|-12|0|0|0|0|0
SO5|3|-1|3|-24|0|0|0|0|0
SO5|3|-1|4|552|0|0|0|0|0
SO5|3|-1|5|-9480|0|0|0|0|0
SO5|3|-1|6|306792|0|0|0|0|0
SO5|4|1|1|0|0|0|0|0|0
SO5|4|1|2|-12|0|0|0|0|0
SO5|4|1|3|-24|0|0|0|0|0
SO5|4|1|4|552|0|0|0|0|0
SO5|4|1|5|-9480|0|0|0|0|0
SO5|4|1|6|306792|0|0|0|0|0
SO5|4|-1|1|0|0|0|0|0|0
SO5|4|-1|2|-4|8|0|0|0|0
SO5|4|-1|3|-40|-16|0|0|0|0
SO5|4|-1|4|40|112|0|0|0|0
SO5|4|-1|5|2008|-1424|0|0|0|0
SO5|4|-1|6|-54968|26608|0|0|0|0
SO5|5|1|1|0|0|0|0|0|0
SO5|5|1|2|-4|8|0|0|0|0
SO5|5|1|3|-40|-16|0|0|0|0
SO5|5|1|4|40|112|0|0|0|0
SO5|5|1|5|2008|-1424|0|0|0|0
SO5|5|1|6|-54968|26608|0|0|0|0
SO5|5|-1|1|0|0|0|0|0|0
SO5|5|-1|2|-12|0|0|0|0|0
SO5|5|-1|3|-24|0|0|0|0|0
SO5|5|-1|4|552|0|0|0|0|0
SO5|5|-1|5|-9480|0|0|0|0|0
SO5|5|-1|6|306792|0|0|0|0|0
SO5|6|1|1|0|0|0|0|0|0
SO5|6|1|2|-12|0|0|0|0|0
SO5|6|1|3|-24|0|0|0|0|0
SO5|6|1|4|552|0|0|0|0|0
SO5|6|1|5|-9480|0|0|0|0|0
SO5|6|1|6|306792|0|0|0|0|0
SO5|6|-1|1|0|0|0|0|0|0
SO5|6|-1|2|-4|8|0|0|0|0
SO5|6|-1|3|-40|-16|0|0|0|0
SO5|6|-1|4|40|112|0|0|0|0
SO5|6|-1|5|2008|-1424|0|0|0|0
SO5|6|-1|6|-54968|26608|0|0|0|0
SO5|7|1|1|0|0|0|0|0|0
SO5|7|1|2|-4|8|0|0|0|0
SO5|7|1|3|-40|-16|0|0|0|0
SO5|7|1|4|40|112|0|0|0|0
SO5|7|1|5|2008|-1424|0|0|0|0
SO5|7|1|6|-54968|26608|0|0|0|0
SO5|7|-1|1|0|0|0|0|0|0
SO5|7|-1|2|-12|0|0|0|0|0
SO5|7|-1|3|-24|0|0|0|0|0
SO5|7|-1|4|552|0|0|0|0|0
SO5|7|-1|5|-9480|0|0|0|0|0
SO5|7|-1|6|306792|0|0|0|0|0
SO5|8|1|1|0|0|0|0|0|0
SO5|8|1|2|-12|0|0|0|0|0
SO5|8|1|3|-24|0|0|0|0|0
SO5|8|1|4|552|0|0|0|0|0
SO5|8|1|5|-9480|0|0|0|0|0
SO5|8|1|6|306792|0|0|0|0|0
SO5|8|-1|1|0|0|0|0|0|0
SO5|8|-1|2|-4|8|0|0|0|0
SO5|8|-1|3|-40|-16|0|0|0|0
SO5|8|-1|4|40|112|0|0|0|0
SO5|8|-1|5|2008|-1424|0|0|0|0
SO5|8|-1|6|-54968|26608|0|0|0|0
SO5|9|1|1|0|0|0|0|0|0
SO5|9|1|2|-4|8|0|0|0|0
SO5|9|1|3|-40|-16|0|0|0|0
SO5|9|1|4|40|112|0|0|0|0
SO5|9|1|5|2008|-1424|0|0|0|0
SO5|9|1|6|-54968|26608|0|0|0|0
SO5|9|-1|1|0|0|0|0|0|0
SO5|9|-1|2|-12|0|0|0|0|0
SO5|9|-1|3|-24|0|0|0|0|0
SO5|9|-1|4|552|0|0|0|0|0
SO5|9|-1|5|-9480|0|0|0|0|0
SO5|9|-1|6|306792|0|0|0|0|0
SO5|10|1|1|0|0|0|0|0|0
SO5|10|1|2|-12|0|0|0|0|0
SO5|10|1|3|-24|0|0|0|0|0
SO5|10|1|4|552|0|0|0|0|0
SO5|10|1|5|-9480|0|0|0|0|0
SO5|10|1|6|306792|0|0|0|0|0
SO5|10|-1|1|0|0|0|0|0|0
SO5|10|-1|2|-4|8|0|0|0|0
SO5|10|-1|3|-40|-16|0|0|0|0
SO5|10|-1|4|40|112|0|0|0|0
SO5|10|-1|5|2008|-1424|0|0|0|0
SO5|10|-1|6|-54968|26608|0|0|0|0
SO7|0|1|1|0|0|0|0|0|0
SO7|0|1|2|-9|0|0|0|0|0
SO7|0|1|3|-63/2|0|0|0|0|0
SO7|0|1|4|810|0|0|0|0|0
SO7|0|1|5|-195489/8|0|0|0|0|0
SO7|0|1|6|1060947|0|0|0|0|0
SO7|0|-1|1|0|0|0|0|0|0
SO7|0|-1|2|-3|6|0|0|0|0
SO7|0|-1|3|-117/2|-27|0|0|0|0
SO7|0|-1|4|72|378|0|0|0|0
SO7|0|-1|5|32085/8|-36045/4|0|0|0|0
SO7|0|-1|6|-496503/2|609363/2|0|0|0|0
SO7|1|1|1|0|0|0|0|0|0
SO7|1|1|2|-3|6|0|0|0|0
SO7|1|1|3|-117/2|-27|0|0|0|0
SO7|1|1|4|72|378|0|0|0|0
SO7|1|1|5|32085/8|-36045/4|0|0|0|0
SO7|1|1|6|-496503/2|609363/2|0|0|0|0
SO7|1|-1|1|0|0|0|0|0|0
SO7|1|-1|2|-9|0|0|0|0|0
SO7|1|-1|3|-63/2|0|0|0|0|0
SO7|1|-1|4|810|0|0|0|0|0
SO7|1|-1|5|-195489/8|0|0|0|0|0
SO7|1|-1|6|1060947|0|0|0|0|0
SO7|2|1|1|0|0|0|0|0|0
SO7|2|1|2|-18|0|0|0|0|0
SO7|2|1|3|-72|0|0|0|0|0
SO7|2|1|4|1872|0|0|0|0|0
SO7|2|1|5|-50832|0|0|0|0|0
SO7|2|1|6|2300112|0|0|0|0|0
SO7|2|-1|1|0|0|0|0|0|0
SO7|2|-1|2|-6|12|0|0|0|0
SO7|2|-1|3|-120|-48|0|0|0|0
SO7|2|-1|4|264|624|0|0|0|0
SO7|2|-1|5|9240|-14160|0|0|0|0
SO7|2|-1|6|-473064|462288|0|0|0|0
SO7|3|1|1|0|0|0|0|0|0
SO7|3|1|2|-6|12|0|0|0|0
SO7|3|1|3|-120|-48|0|0|0|0
SO7|3|1|4|264|624|0|0|0|0
SO7|3|1|5|9240|-14160|0|0|0|0
SO7|3|1|6|-473064|462288|0|0|0|0
SO7|3|-1|1|0|0|0|0|0|0
SO7|3|-1|2|-18|0|0|0|0|0
SO7|3|-1|3|-72|0|0|0|0|0
SO7|3|-1|4|1872|0|0|0|0|0
SO7|3|-1|5|-50832|0|0|0|0|0
SO7|3|-1|6|2300112|0|0|0|0|0
SO7|4|1|1|0|0|0|0|0|0
SO7|4|1|2|-18|0|0|0|0|0
SO7|4|1|3|-72|0|0|0|0|0
SO7|4|1|4|1872|0|0|0|0|0
SO7|4|1|5|-50832|0|0|0|0|0
SO7|4|1|6|2300112|0|0|0|0|0
SO7|4|-1|1|0|0|0|0|0|0
SO7|4|-1|2|-6|12|0|0|0|0
SO7|4|-1|3|-120|-48|0|0|0|0
SO7|4|-1|4|264|624|0|0|0|0
SO7|4|-1|5|9240|-14160|0|0|0|0
SO7|4|-1|6|-473064|462288|0|0|0|0
SO7|5|1|1|0|0|0|0|0|0
SO7|5|1|2|-6|12|0|0|0|0
SO7|5|1|3|-120|-48|0|0|0|0
SO7|5|1|4|264|624|0|0|0|0
SO7|5|1|5|9240|-14160|0|0|0|0
SO7|5|1|6|-473064|462288|0|0|0|0
SO7|5|-1|1|0|0|0|0|0|0
SO7|5|-1|2|-18|0|0|0|0|0
SO7|5|-1|3|-72|0|0|0|0|0
SO7|5|-1|4|1872|0|0|0|0|0
SO7|5|-1|5|-50832|0|0|0|0|0
SO7|5|-1|6|2300112|0|0|0|0|0
SO7|6|1|1|0|0|0|0|0|0
SO7|6|1|2|-18|0|0|0|0|0
SO7|6|1|3|-72|0|0|0|0|0
SO7|6|1|4|1872|0|0|0|0|0
SO7|6|1|5|-50832|0|0|0|0|0
SO7|6|1|6|2300112|0|0|0|0|0
SO7|6|-1|1|0|0|0|0|0|0
SO7|6|-1|2|-6|12|0|0|0|0
SO7|6|-1|3|-120|-48|0|0|0|0
SO7|6|-1|4|264|624|0|0|0|0
SO7|6|-1|5|9240|-14160|0|0|0|0
SO7|6|-1|6|-473064|462288|0|0|0|0
SO7|7|1|1|0|0|0|0|0|0
SO7|7|1|2|-6|12|0|0|0|0
SO7|7|1|3|-120|-48|0|0|0|0
SO7|7|1|4|264|624|0|0|0|0
SO7|7|1|5|9240|-14160|0|0|0|0
SO7|7|1|6|-473064|462288|0|0|0|0
SO7|7|-1|1|0|0|0|0|0|0
SO7|7|-1|2|-18|0|0|0|0|0
SO7|7|-1|3|-72|0|0|0|0|0
SO7|7|-1|4|1872|0|0|0|0|0
SO7|7|-1|5|-50832|0|0|0|0|0
SO7|7|-1|6|2300112|0|0|0|0|0
SO7|8|1|1|0|0|0|0|0|0
SO7|8|1|2|-18|0|0|0|0|0
SO7|8|1|3|-72|0|0|0|0|0
SO7|8|1|4|1872|0|0|0|0|0
SO7|8|1|5|-50832|0|0|0|0|0
SO7|8|1|6|2300112|0|0|0|0|0
SO7|8|-1|1|0|0|0|0|0|0
SO7|8|-1|2|-6|12|0|0|0|0
SO7|8|-1|3|-120|-48|0|0|0|0
SO7|8|-1|4|264|624|0|0|0|0
SO7|8|-1|5|9240|-14160|0|0|0|0
SO7|8|-1|6|-473064|462288|0|0|0|0
SO7|9|1|1|0|0|0|0|0|0
SO7|9|1|2|-6|12|0|0|0|0
SO7|9|1|3|-120|-48|0|0|0|0
SO7|9|1|4|264|624|0|0|0|0
SO7|9|1|5|9240|-14160|0|0|0|0
SO7|9|1|6|-473064|462288|0|0|0|0
SO7|9|-1|1|0|0|0|0|0|0
SO7|9|-1|2|-18|0|0|0|0|0
SO7|9|-1|3|-72|0|0|0|0|0
SO7|9|-1|4|1872|0|0|0|0|0
SO7|9|-1|5|-50832|0|0|0|0|0
SO7|9|-1|6|2300112|0|0|0|0|0
SO7|10|1|1|0|0|0|0|0|0
SO7|10|1|2|-18|0|0|0|0|0
SO7|10|1|3|-72|0|0|0|0|0
SO7|10|1|4|1872|0|0|0|0|0
SO7|10|1|5|-50832|0|0|0|0|0
SO7|10|1|6|2300112|0|0|0|0|0
SO7|10|-1|1|0|0|0|0|0|0
SO7|10|-1|2|-6|12|0|0|0|0
SO7|10|-1|3|-120|-48|0|0|0|0
SO7|10|-1|4|264|624|0|0|0|0
SO7|10|-1|5|9240|-14160|0|0|0|0
SO7|10|-1|6|-473064|462288|0|0|0|0
SO8|0|1|1|0|0|0|0|0|0
SO8|0|1|2|-21/2|0|0|0|0|0
SO8|0|1|3|-189/4|0|0|0|0|0
SO8|0|1|4|5271/4|0|0|0|0|0
SO8|0|1|5|-739977/16|0|0|0|0|0
SO8|0|1|6|37143393/16|0|0|0|0|0
SO8|0|-1|1|0|0|0|0|0|0
SO8|0|-1|2|-7/2|7|0|0|0|0
SO8|0|-1|3|-343/4|-77/2|0|0|0|0
SO8|0|-1|4|665/4|1309/2|0|0|0|0
SO8|0|-1|5|103789/16|-150997/8|0|0|0|0
SO8|0|-1|6|-8240113/16|6162079/8|0|0|0|0
SO8|1|1|1|0|0|0|0|0|0
SO8|1|1|2|-7/2|7|0|0|0|0
SO8|1|1|3|-343/4|-77/2|0|0|0|0
SO8|1|1|4|665/4|1309/2|0|0|0|0
SO8|1|1|5|103789/16|-150997/8|0|0|0|0
SO8|1|1|6|-8240113/16|6162079/8|0|0|0|0
SO8|1|-1|1|0|0|0|0|0|0
SO8|1|-1|2|-21/2|0|0|0|0|0
SO8|1|-1|3|-189/4|0|0|0|0|0
SO8|1|-1|4|5271/4|0|0|0|0|0
SO8|1|-1|5|-739977/16|0|0|0|0|0
SO8|1|-1|6|37143393/16|0|0|0|0|0
SO8|2|1|1|0|0|0|0|0|0
SO8|2|1|2|-21|0|0|0|0|0
SO8|2|1|3|-105|0|0|0|0|0
SO8|2|1|4|2982|0|0|0|0|0
SO8|2|1|5|-95781|0|0|0|0|0
SO8|2|1|6|4973094|0|0|0|0|0
SO8|2|-1|1|0|0|0|0|0|0
SO8|2|-1|2|-7|14|0|0|0|0
SO8|2|-1|3|-175|-70|0|0|0|0
SO8|2|-1|4|490|1120|0|0|0|0
SO8|2|-1|5|15505|-31010|0|0|0|0
SO8|2|-1|6|-1010450|1229200|0|0|0|0
SO8|3|1|1|0|0|0|0|0|0
SO8|3|1|2|-7|14|0|0|0|0
SO8|3|1|3|-175|-70|0|0|0|0
SO8|3|1|4|490|1120|0|0|0|0
SO8|3|1|5|15505|-31010|0|0|0|0
SO8|3|1|6|-1010450|1229200|0|0|0|0
SO8|3|-1|1|0|0|0|0|0|0
SO8|3|-1|2|-21|0|0|0|0|0
SO8|3|-1|3|-105|0|0|0|0|0
SO8|3|-1|4|2982|0|0|0|0|0
SO8|3|-1|5|-95781|0|0|0|0|0
SO8|3|-1|6|4973094|0|0|0|0|0
SO8|4|1|1|0|0|0|0|0|0
SO8|4|1|2|-21|0|0|0|0|0
SO8|4|1|3|-105|0|0|0|0|0
SO8|4|1|4|2982|0|0|0|0|0
SO8|4|1|5|-95781|0|0|0|0|0
SO8|4|1|6|4973094|0|0|0|0|0
SO8|4|-1|1|0|0|0|0|0|0
SO8|4|-1|2|-7|14|0|0|0|0
SO8|4|-1|3|-175|-70|0|0|0|0
SO8|4|-1|4|490|1120|0|0|0|0
SO8|4|-1|5|15505|-31010|0|0|0|0
SO8|4|-1|6|-1010450|1229200|0|0|0|0
SO8|5|1|1|0|0|0|0|0|0
SO8|5|1|2|-7|14|0|0|0|0
SO8|5|1|3|-175|-70|0|0|0|0
SO8|5|1|4|490|1120|0|0|0|0
SO8|5|1|5|15505|-31010|0|0|0|0
SO8|5|1|6|-1010450|1229200|0|0|0|0
SO8|5|-1|1|0|0|0|0|0|0
SO8|5|-1|2|-21|0|0|0|0|0
SO8|5|-1|3|-105|0|0|0|0|0
SO8|5|-1|4|2982|0|0|0|0|0
SO8|5|-1|5|-95781|0|0|0|0|0
SO8|5|-1|6|4973094|0|0|0|0|0
SO8|6|1|1|0|0|0|0|0|0
SO8|6|1|2|-21|0|0|0|0|0
SO8|6|1|3|-105|0|0|0|0|0
SO8|6|1|4|2982|0|0|0|0|0
SO8|6|1|5|-95781|0|0|0|0|0
SO8|6|1|6|4973094|0|0|0|0|0
SO8|6|-1|1|0|0|0|0|0|0
SO8|6|-1|2|-7|14|0|0|0|0
SO8|6|-1|3|-175|-70|0|0|0|0
SO8|6|-1|4|490|1120|0|0|0|0
SO8|6|-1|5|15505|-31010|0|0|0|0
SO8|6|-1|6|-1010450|1229200|0|0|0|0
SO8|7|1|1|0|0|0|0|0|0
SO8|7|1|2|-7|14|0|0|0|0
SO8|7|1|3|-175|-70|0|0|0|0
SO8|7|1|4|490|1120|0|0|0|0
SO8|7|1|5|15505|-31010|0|0|0|0
SO8|7|1|6|-1010450|1229200|0|0|0|0
SO8|7|-1|1|0|0|0|0|0|0
SO8|7|-1|2|-21|0|0|0|0|0
SO8|7|-1|3|-105|0|0|0|0|0
SO8|7|-1|4|2982|0|0|0|0|0
SO8|7|-1|5|-95781|0|0|0|0|0
SO8|7|-1|6|4973094|0|0|0|0|0
SO8|8|1|1|0|0|0|0|0|0
SO8|8|1|2|-21|0|0|0|0|0
SO8|8|1|3|-105|0|0|0|0|0
SO8|8|1|4|2982|0|0|0|0|0
SO8|8|1|5|-95781|0|0|0|0|0
SO8|8|1|6|4973094|0|0|0|0|0
SO8|8|-1|1|0|0|0|0|0|0
SO8|8|-1|2|-7|14|0|0|0|0
SO8|8|-1|3|-175|-70|0|0|0|0
SO8|8|-1|4|490|1120|0|0|0|0
SO8|8|-1|5|15505|-31010|0|0|0|0
SO8|8|-1|6|-1010450|1229200|0|0|0|0
SO8|9|1|1|0|0|0|0|0|0
SO8|9|1|2|-7|14|0|0|0|0
SO8|9|1|3|-175|-70|0|0|0|0
SO8|9|1|4|490|1120|0|0|0|0
SO8|9|1|5|15505|-31010|0|0|0|0
SO8|9|1|6|-1010450|1229200|0|0|0|0
SO8|9|-1|1|0|0|0|0|0|0
SO8|9|-1|2|-21|0|0|0|0|0
SO8|9|-1|3|-105|0|0|0|0|0
SO8|9|-1|4|2982|0|0|0|0|0
SO8|9|-1|5|-95781|0|0|0|0|0
SO8|9|-1|6|4973094|0|0|0|0|0
SO8|10|1|1|0|0|0|0|0|0
SO8|10|1|2|-21|0|0|0|0|0
SO8|10|1|3|-105|0|0|0|0|0
SO8|10|1|4|2982|0|0|0|0|0
SO8|10|1|5|-95781|0|0|0|0|0
SO8|10|1|6|4973094|0|0|0|0|0
SO8|10|-1|1|0|0|0|0|0|0
SO8|10|-1|2|-7|14|0|0|0|0
SO8|10|-1|3|-175|-70|0|0|0|0
SO8|10|-1|4|490|1120|0|0|0|0
SO8|10|-1|5|15505|-31010|0|0|0|0
SO8|10|-1|6|-1010450|1229200|0|0|0|0
SO9|0|1|1|0|0|0|0|0|0
SO9|0|1|2|-12|0|0|0|0|0
SO9|0|1|3|-66|0|0|0|0|0
SO9|0|1|4|2004|0|0|0|0|0
SO9|0|1|5|-160467/2|0|0|0|0|0
SO9|0|1|6|4575111|0|0|0|0|0
SO9|0|-1|1|0|0|0|0|0|0
SO9|0|-1|2|-4|8|0|0|0|0
SO9|0|-1|3|-118|-52|0|0|0|0
SO9|0|-1|4|308|1040|0|0|0|0
SO9|0|-1|5|19279/2|-35191|0|0|0|0
SO9|0|-1|6|-959041|1682408|0|0|0|0
SO9|1|1|1|0|0|0|0|0|0
SO9|1|1|2|-4|8|0|0|0|0
SO9|1|1|3|-118|-52|0|0|0|0
SO9|1|1|4|308|1040|0|0|0|0
SO9|1|1|5|19279/2|-35191|0|0|0|0
SO9|1|1|6|-959041|1682408|0|0|0|0
SO9|1|-1|1|0|0|0|0|0|0
SO9|1|-1|2|-12|0|0|0|0|0
SO9|1|-1|3|-66|0|0|0|0|0
SO9|1|-1|4|2004|0|0|0|0|0
SO9|1|-1|5|-160467/2|0|0|0|0|0
SO9|1|-1|6|4575111|0|0|0|0|0
SO9|2|1|1|0|0|0|0|0|0
SO9|2|1|2|-24|0|0|0|0|0
SO9|2|1|3|-144|0|0|0|0|0
SO9|2|1|4|4464|0|0|0|0|0
SO9|2|1|5|-165552|0|0|0|0|0
SO9|2|1|6|9713328|0|0|0|0|0
SO9|2|-1|1|0|0|0|0|0|0
SO9|2|-1|2|-8|16|0|0|0|0
SO9|2|-1|3|-240|-96|0|0|0|0
SO9|2|-1|4|816|1824|0|0|0|0
SO9|2|-1|5|23760|-59616|0|0|0|0
SO9|2|-1|6|-1918800|2780064|0|0|0|0
SO9|3|1|1|0|0|0|0|0|0
SO9|3|1|2|-8|16|0|0|0|0
SO9|3|1|3|-240|-96|0|0|0|0
SO9|3|1|4|816|1824|0|0|0|0
SO9|3|1|5|23760|-59616|0|0|0|0
SO9|3|1|6|-1918800|2780064|0|0|0|0
SO9|3|-1|1|0|0|0|0|0|0
SO9|3|-1|2|-24|0|0|0|0|0
SO9|3|-1|3|-144|0|0|0|0|0
SO9|3|-1|4|4464|0|0|0|0|0
SO9|3|-1|5|-165552|0|0|0|0|0
SO9|3|-1|6|9713328|0|0|0|0|0
SO9|4|1|1|0|0|0|0|0|0
SO9|4|1|2|-24|0|0|0|0|0
SO9|4|1|3|-144|0|0|0|0|0
SO9|4|1|4|4464|0|0|0|0|0
SO9|4|1|5|-165552|0|0|0|0|0
SO9|4|1|6|9713328|0|0|0|0|0
SO9|4|-1|1|0|0|0|0|0|0
SO9|4|-1|2|-8|16|0|0|0|0
SO9|4|-1|3|-240|-96|0|0|0|0
SO9|4|-1|4|816|1824|0|0|0|0
SO9|4|-1|5|23760|-59616|0|0|0|0
SO9|4|-1|6|-1918800|2780064|0|0|0|0
SO9|5|1|1|0|0|0|0|0|0
SO9|5|1|2|-8|16|0|0|0|0
SO9|5|1|3|-240|-96|0|0|0|0
SO9|5|1|4|816|1824|0|0|0|0
SO9|5|1|5|23760|-59616|0|0|0|0
SO9|5|1|6|-1918800|2780064|0|0|0|0
SO9|5|-1|1|0|0|0|0|0|0
SO9|5|-1|2|-24|0|0|0|0|0
SO9|5|-1|3|-144|0|0|0|0|0
SO9|5|-1|4|4464|0|0|0|0|0
SO9|5|-1|5|-165552|0|0|0|0|0
SO9|5|-1|6|9713328|0|0|0|0|0
SO9|6|1|1|0|0|0|0|0|0
SO9|6|1|2|-24|0|0|0|0|0
SO9|6|1|3|-144|0|0|0|0|0
SO9|6|1|4|4464|0|0|0|0|0
SO9|6|1|5|-165552|0|0|0|0|0
SO9|6|1|6|9713328|0|0|0|0|0
SO9|6|-1|1|0|0|0|0|0|0
SO9|6|-1|2|-8|16|0|0|0|0
SO9|6|-1|3|-240|-96|0|0|0|0
SO9|6|-1|4|816|1824|0|0|0|0
SO9|6|-1|5|23760|-59616|0|0|0|0
SO9|6|-1|6|-1918800|2780064|0|0|0|0
SO9|7|1|1|0|0|0|0|0|0
SO9|7|1|2|-8|16|0|0|0|0
SO9|7|1|3|-240|-96|0|0|0|0
SO9|7|1|4|816|1824|0|0|0|0
SO9|7|1|5|23760|-59616|0|0|0|0
SO9|7|1|6|-1918800|2780064|0|0|0|0
SO9|7|-1|1|0|0|0|0|0|0
SO9|7|-1|2|-24|0|0|0|0|0
SO9|7|-1|3|-144|0|0|0|0|0
SO9|7|-1|4|4464|0|0|0|0|0
SO9|7|-1|5|-165552|0|0|0|0|0
SO9|7|-1|6|9713328|0|0|0|0|0
SO9|8|1|1|0|0|0|0|0|0
SO9|8|1|2|-24|0|0|0|0|0
SO9|8|1|3|-144|0|0|0|0|0
SO9|8|1|4|4464|0|0|0|0|0
SO9|8|1|5|-165552|0|0|0|0|0
SO9|8|1|6|9713328|0|0|0|0|0
SO9|8|-1|1|0|0|0|0|0|0
SO9|8|-1|2|-8|16|0|0|0|0
SO9|8|-1|3|-240|-96|0|0|0|0
SO9|8|-1|4|816|1824|0|0|0|0
SO9|8|-1|5|23760|-59616|0|0|0|0
SO9|8|-1|6|-1918800|2780064|0|0|0|0
SO9|9|1|1|0|0|0|0|0|0
SO9|9|1|2|-8|16|0|0|0|0
SO9|9|1|3|-240|-96|0|0|0|0
SO9|9|1|4|816|1824|0|0|0|0
SO9|9|1|5|23760|-59616|0|0|0|0
SO9|9|1|6|-1918800|2780064|0|0|0|0
SO9|9|-1|1|0|0|0|0|0|0
SO9|9|-1|2|-24|0|0|0|0|0
SO9|9|-1|3|-144|0|0|0|0|0
SO9|9|-1|4|4464|0|0|0|0|0
SO9|9|-1|5|-165552|0|0|0|0|0
SO9|9|-1|6|9713328|0|0|0|0|0
SO9|10|1|1|0|0|0|0|0|0
SO9|10|1|2|-24|0|0|0|0|0
SO9|10|1|3|-144|0|0|0|0|0
SO9|10|1|4|4464|0|0|0|0|0
SO9|10|1|5|-165552|0|0|0|0|0
SO9|10|1|6|9713328|0|0|0|0|0
SO9|10|-1|1|0|0|0|0|0|0
SO9|10|-1|2|-8|16|0|0|0|0
SO9|10|-1|3|-240|-96|0|0|0|0
SO9|10|-1|4|816|1824|0|0|0|0
SO9|10|-1|5|23760|-59616|0|0|0|0
SO9|10|-1|6|-1918800|2780064|0|0|0|0
Sp4|0|1|1|0|0|0|0|0|0
Sp4|0|1|2|15/2|0|0|0|0|0
Sp4|0|1|3|225/4|0|0|0|0|0
Sp4|0|1|4|-2865/4|0|0|0|0|0
Sp4|0|1|5|304485/16|0|0|0|0|0
Sp4|0|1|6|-11394255/16|0|0|0|0|0
Sp4|0|-1|1|0|0|0|0|0|0
Sp4|0|-1|2|5/2|-5|0|0|0|0
Sp4|0|-1|3|355/4|65/2|0|0|0|0
Sp4|0|-1|4|-1615/4|-1235/2|0|0|0|0
Sp4|0|-1|5|137735/16|153985/8|0|0|0|0
Sp4|0|-1|6|-4505425/16|-6653465/8|0|0|0|0
Sp4|1|1|1|0|0|0|0|0|0
Sp4|1|1|2|5/2|-5|0|0|0|0
Sp4|1|1|3|355/4|65/2|0|0|0|0
Sp4|1|1|4|-1615/4|-1235/2|0|0|0|0
Sp4|1|1|5|137735/16|153985/8|0|0|0|0
Sp4|1|1|6|-4505425/16|-6653465/8|0|0|0|0
Sp4|1|-1|1|0|0|0|0|0|0
Sp4|1|-1|2|15/2|0|0|0|0|0
Sp4|1|-1|3|225/4|0|0|0|0|0
Sp4|1|-1|4|-2865/4|0|0|0|0|0
Sp4|1|-1|5|304485/16|0|0|0|0|0
Sp4|1|-1|6|-11394255/16|0|0|0|0|0
Sp4|2|1|1|0|0|0|0|0|0
Sp4|2|1|2|15|0|0|0|0|0
Sp4|2|1|3|105|0|0|0|0|0
Sp4|2|1|4|-1230|0|0|0|0|0
Sp4|2|1|5|36345|0|0|0|0|0
Sp4|2|1|6|-1340910|0|0|0|0|0
Sp4|2|-1|1|0|0|0|0|0|0
Sp4|2|-1|2|5|-10|0|0|0|0
Sp4|2|-1|3|175|70|0|0|0|0
Sp4|2|-1|4|-770|-1400|0|0|0|0
Sp4|2|-1|5|22715|45290|0|0|0|0
Sp4|2|-1|6|-758030|-2012360|0|0|0|0
Sp4|3|1|1|0|0|0|0|0|0
Sp4|3|1|2|5|-10|0|0|0|0
Sp4|3|1|3|175|70|0|0|0|0
Sp4|3|1|4|-770|-1400|0|0|0|0
Sp4|3|1|5|22715|45290|0|0|0|0
Sp4|3|1|6|-758030|-2012360|0|0|0|0
Sp4|3|-1|1|0|0|0|0|0|0
Sp4|3|-1|2|15|0|0|0|0|0
Sp4|3|-1|3|105|0|0|0|0|0
Sp4|3|-1|4|-1230|0|0|0|0|0
Sp4|3|-1|5|36345|0|0|0|0|0
Sp4|3|-1|6|-1340910|0|0|0|0|0
Sp4|4|1|1|0|0|0|0|0|0
Sp4|4|1|2|15|0|0|0|0|0
Sp4|4|1|3|105|0|0|0|0|0
Sp4|4|1|4|-1230|0|0|0|0|0
Sp4|4|1|5|36345|0|0|0|0|0
Sp4|4|1|6|-1340910|0|0|0|0|0
Sp4|4|-1|1|0|0|0|0|0|0
Sp4|4|-1|2|5|-10|0|0|0|0
Sp4|4|-1|3|175|70|0|0|0|0
Sp4|4|-1|4|-770|-1400|0|0|0|0
Sp4|4|-1|5|22715|45290|0|0|0|0
Sp4|4|-1|6|-758030|-2012360|0|0|0|0
Sp4|5|1|1|0|0|0|0|0|0
Sp4|5|1|2|5|-10|0|0|0|0
Sp4|5|1|3|175|70|0|0|0|0
Sp4|5|1|4|-770|-1400|0|0|0|0
Sp4|5|1|5|22715|45290|0|0|0|0
Sp4|5|1|6|-758030|-2012360|0|0|0|0
Sp4|5|-1|1|0|0|0|0|0|0
Sp4|5|-1|2|15|0|0|0|0|0
Sp4|5|-1|3|105|0|0|0|0|0
Sp4|5|-1|4|-1230|0|0|0|0|0
Sp4|5|-1|5|36345|0|0|0|0|0
Sp4|5|-1|6|-1340910|0|0|0|0|0
Sp4|6|1|1|0|0|0|0|0|0
Sp4|6|1|2|15|0|0|0|0|0
Sp4|6|1|3|105|0|0|0|0|0
Sp4|6|1|4|-1230|0|0|0|0|0
Sp4|6|1|5|36345|0|0|0|0|0
Sp4|6|1|6|-1340910|0|0|0|0|0
Sp4|6|-1|1|0|0|0|0|0|0
Sp4|6|-1|2|5|-10|0|0|0|0
Sp4|6|-1|3|175|70|0|0|0|0
Sp4|6|-1|4|-770|-1400|0|0|0|0
Sp4|6|-1|5|22715|45290|0|0|0|0
Sp4|6|-1|6|-758030|-2012360|0|0|0|0
Sp4|7|1|1|0|0|0|0|0|0
Sp4|7|1|2|5|-10|0|0|0|0
Sp4|7|1|3|175|70|0|0|0|0
Sp4|7|1|4|-770|-1400|0|0|0|0
Sp4|7|1|5|22715|45290|0|0|0|0
Sp4|7|1|6|-758030|-2012360|0|0|0|0
Sp4|7|-1|1|0|0|0|0|0|0
Sp4|7|-1|2|15|0|0|0|0|0
Sp4|7|-1|3|105|0|0|0|0|0
Sp4|7|-1|4|-1230|0|0|0|0|0
Sp4|7|-1|5|36345|0|0|0|0|0
Sp4|7|-1|6|-1340910|0|0|0|0|0
Sp4|8|1|1|0|0|0|0|0|0
Sp4|8|1|2|15|0|0|0|0|0
Sp4|8|1|3|105|0|0|0|0|0
Sp4|8|1|4|-1230|0|0|0|0|0
Sp4|8|1|5|36345|0|0|0|0|0
Sp4|8|1|6|-1340910|0|0|0|0|0
Sp4|8|-1|1|0|0|0|0|0|0
Sp4|8|-1|2|5|-10|0|0|0|0
Sp4|8|-1|3|175|70|0|0|0|0
Sp4|8|-1|4|-770|-1400|0|0|0|0
Sp4|8|-1|5|22715|45290|0|0|0|0
Sp4|8|-1|6|-758030|-2012360|0|0|0|0
Sp4|9|1|1|0|0|0|0|0|0
Sp4|9|1|2|5|-10|0|0|0|0
Sp4|9|1|3|175|70|0|0|0|0
Sp4|9|1|4|-770|-1400|0|0|0|0
Sp4|9|1|5|22715|45290|0|0|0|0
Sp4|9|1|6|-758030|-2012360|0|0|0|0
Sp4|9|-1|1|0|0|0|0|0|0
Sp4|9|-1|2|15|0|0|0|0|0
Sp4|9|-1|3|105|0|0|0|0|0
Sp4|9|-1|4|-1230|0|0|0|0|0
Sp4|9|-1|5|36345|0|0|0|0|0
Sp4|9|-1|6|-1340910|0|0|0|0|0
Sp4|10|1|1|0|0|0|0|0|0
Sp4|10|1|2|15|0|0|0|0|0
Sp4|10|1|3|105|0|0|0|0|0
Sp4|10|1|4|-1230|0|0|0|0|0
Sp4|10|1|5|36345|0|0|0|0|0
Sp4|10|1|6|-1340910|0|0|0|0|0
Sp4|10|-1|1|0|0|0|0|0|0
Sp4|10|-1|2|5|-10|0|0|0|0
Sp4|10|-1|3|175|70|0|0|0|0
Sp4|10|-1|4|-770|-1400|0|0|0|0
Sp4|10|-1|5|22715|45290|0|0|0|0
Sp4|10|-1|6|-758030|-2012360|0|0|0|0
Sp6|0|1|1|0|0|0|0|0|0
Sp6|0|1|2|21/2|0|0|0|0|0
Sp6|0|1|3|399/4|0|0|0|0|0
Sp6|0|1|4|-7329/4|0|0|0|0|0
Sp6|0|1|5|1062831/16|0|0|0|0|0
Sp6|0|1|6|-54048099/16|0|0|0|0|0
Sp6|0|-1|1|0|0|0|0|0|0
Sp6|0|-1|2|7/2|-7|0|0|0|0
Sp6|0|-1|3|637/4|119/2|0|0|0|0
Sp6|0|-1|4|-3703/4|-2975/2|0|0|0|0
Sp6|0|-1|5|361333/16|489923/8|0|0|0|0
Sp6|0|-1|6|-14084581/16|-28026761/8|0|0|0|0
Sp6|1|1|1|0|0|0|0|0|0
Sp6|1|1|2|7/2|-7|0|0|0|0
Sp6|1|1|3|637/4|119/2|0|0|0|0
Sp6|1|1|4|-3703/4|-2975/2|0|0|0|0
Sp6|1|1|5|361333/16|489923/8|0|0|0|0
Sp6|1|1|6|-14084581/16|-28026761/8|0|0|0|0
Sp6|1|-1|1|0|0|0|0|0|0
Sp6|1|-1|2|21/2|0|0|0|0|0
Sp6|1|-1|3|399/4|0|0|0|0|0
Sp6|1|-1|4|-7329/4|0|0|0|0|0
Sp6|1|-1|5|1062831/16|0|0|0|0|0
Sp6|1|-1|6|-54048099/16|0|0|0|0|0
Sp6|2|1|1|0|0|0|0|0|0
Sp6|2|1|2|21|0|0|0|0|0
Sp6|2|1|3|189|0|0|0|0|0
Sp6|2|1|4|-3276|0|0|0|0|0
Sp6|2|1|5|128247|0|0|0|0|0
Sp6|2|1|6|-6433392|0|0|0|0|0
Sp6|2|-1|1|0|0|0|0|0|0
Sp6|2|-1|2|7|-14|0|0|0|0
Sp6|2|-1|3|315|126|0|0|0|0
Sp6|2|-1|4|-1764|-3276|0|0|0|0
Sp6|2|-1|5|57645|138726|0|0|0|0
Sp6|2|-1|6|-2317140|-8105076|0|0|0|0
Sp6|3|1|1|0|0|0|0|0|0
Sp6|3|1|2|7|-14|0|0|0|0
Sp6|3|1|3|315|126|0|0|0|0
Sp6|3|1|4|-1764|-3276|0|0|0|0
Sp6|3|1|5|57645|138726|0|0|0|0
Sp6|3|1|6|-2317140|-8105076|0|0|0|0
Sp6|3|-1|1|0|0|0|0|0|0
Sp6|3|-1|2|21|0|0|0|0|0
Sp6|3|-1|3|189|0|0|0|0|0
Sp6|3|-1|4|-3276|0|0|0|0|0
Sp6|3|-1|5|128247|0|0|0|0|0
Sp6|3|-1|6|-6433392|0|0|0|0|0
Sp6|4|1|1|0|0|0|0|0|0
Sp6|4|1|2|21|0|0|0|0|0
Sp6|4|1|3|189|0|0|0|0|0
Sp6|4|1|4|-3276|0|0|0|0|0
Sp6|4|1|5|128247|0|0|0|0|0
Sp6|4|1|6|-6433392|0|0|0|0|0
Sp6|4|-1|1|0|0|0|0|0|0
Sp6|4|-1|2|7|-14|0|0|0|0
Sp6|4|-1|3|315|126|0|0|0|0
Sp6|4|-1|4|-1764|-3276|0|0|0|0
Sp6|4|-1|5|57645|138726|0|0|0|0
Sp6|4|-1|6|-2317140|-8105076|0|0|0|0
Sp6|5|1|1|0|0|0|0|0|0
Sp6|5|1|2|7|-14|0|0|0|0
Sp6|5|1|3|315|126|0|0|0|0
Sp6|5|1|4|-1764|-3276|0|0|0|0
Sp6|5|1|5|57645|138726|0|0|0|0
Sp6|5|1|6|-2317140|-8105076|0|0|0|0
Sp6|5|-1|1|0|0|0|0|0|0
Sp6|5|-1|2|21|0|0|0|0|0
Sp6|5|-1|3|189|0|0|0|0|0
Sp6|5|-1|4|-3276|0|0|0|0|0
Sp6|5|-1|5|128247|0|0|0|0|0
Sp6|5|-1|6|-6433392|0|0|0|0|0
Sp6|6|1|1|0|0|0|0|0|0
Sp6|6|1|2|21|0|0|0|0|0
Sp6|6|1|3|189|0|0|0|0|0
Sp6|6|1|4|-3276|0|0|0|0|0
Sp6|6|1|5|128247|0|0|0|0|0
Sp6|6|1|6|-6433392|0|0|0|0|0
Sp6|6|-1|1|0|0|0|0|0|0
Sp6|6|-1|2|7|-14|0|0|0|0
Sp6|6|-1|3|315|126|0|0|0|0
Sp6|6|-1|4|-1764|-3276|0|0|0|0
Sp6|6|-1|5|57645|138726|0|0|0|0
Sp6|6|-1|6|-2317140|-8105076|0|0|0|0
Sp6|7|1|1|0|0|0|0|0|0
Sp6|7|1|2|7|-14|0|0|0|0
Sp6|7|1|3|315|126|0|0|0|0
Sp6|7|1|4|-1764|-3276|0|0|0|0
Sp6|7|1|5|57645|138726|0|0|0|0
Sp6|7|1|6|-2317140|-8105076|0|0|0|0
Sp6|7|-1|1|0|0|0|0|0|0
Sp6|7|-1|2|21|0|0|0|0|0
Sp6|7|-1|3|189|0|0|0|0|0
Sp6|7|-1|4|-3276|0|0|0|0|0
Sp6|7|-1|5|128247|0|0|0|0|0
Sp6|7|-1|6|-6433392|0|0|0|0|0
Sp6|8|1|1|0|0|0|0|0|0
Sp6|8|1|2|21|0|0|0|0|0
Sp6|8|1|3|189|0|0|0|0|0
Sp6|8|1|4|-3276|0|0|0|0|0
Sp6|8|1|5|128247|0|0|0|0|0
Sp6|8|1|6|-6433392|0|0|0|0|0
Sp6|8|-1|1|0|0|0|0|0|0
Sp6|8|-1|2|7|-14|0|0|0|0
Sp6|8|-1|3|315|126|0|0|0|0
Sp6|8|-1|4|-1764|-3276|0|0|0|0
Sp6|8|-1|5|57645|138726|0|0|0|0
Sp6|8|-1|6|-2317140|-8105076|0|0|0|0
Sp6|9|1|1|0|0|0|0|0|0
Sp6|9|1|2|7|-14|0|0|0|0
Sp6|9|1|3|315|126|0|0|0|0
Sp6|9|1|4|-1764|-3276|0|0|0|0
Sp6|9|1|5|57645|138726|0|0|0|0
Sp6|9|1|6|-2317140|-8105076|0|0|0|0
Sp6|9|-1|1|0|0|0|0|0|0
Sp6|9|-1|2|21|0|0|0|0|0
Sp6|9|-1|3|189|0|0|0|0|0
Sp6|9|-1|4|-3276|0|0|0|0|0
Sp6|9|-1|5|128247|0|0|0|0|0
Sp6|9|-1|6|-6433392|0|0|0|0|0
Sp6|10|1|1|0|0|0|0|0|0
Sp6|10|1|2|21|0|0|0|0|0
Sp6|10|1|3|189|0|0|0|0|0
Sp6|10|1|4|-3276|0|0|0|0|0
Sp6|10|1|5|128247|0|0|0|0|0
Sp6|10|1|6|-6433392|0|0|0|0|0
Sp6|10|-1|1|0|0|0|0|0|0
Sp6|10|-1|2|7|-14|0|0|0|0
Sp6|10|-1|3|315|126|0|0|0|0
Sp6|10|-1|4|-1764|-3276|0|0|0|0
Sp6|10|-1|5|57645|138726|0|0|0|0
Sp6|10|-1|6|-2317140|-8105076|0|0|0|0
G2|0|1|1|0|0|0|0|0|0
G2|0|1|2|0|0|0|0|0|0
G2|0|1|3|0|0|0|0|0|0
G2|0|1|4|96|0|0|0|0|0
G2|0|1|5|-2432|0|0|0|0|0
G2|0|1|6|83168|0|0|0|0|0
G2|0|-1|1|0|0|0|0|0|0
G2|0|-1|2|0|0|0|0|0|0
G2|0|-1|3|0|0|0|0|0|0
G2|0|-1|4|-32|0|0|0|0|0
G2|0|-1|5|1152|0|0|0|0|0
G2|0|-1|6|-318496/9|0|0|0|0|0
G2|1|1|1|0|0|0|0|0|0
G2|1|1|2|0|0|0|0|0|0
G2|1|1|3|0|0|0|0|0|0
G2|1|1|4|-32|0|0|0|0|0
G2|1|1|5|1152|0|0|0|0|0
G2|1|1|6|-318496/9|0|0|0|0|0
G2|1|-1|1|0|0|0|0|0|0
G2|1|-1|2|0|0|0|0|0|0
G2|1|-1|3|0|0|0|0|0|0
G2|1|-1|4|96|0|0|0|0|0
G2|1|-1|5|-2432|0|0|0|0|0
G2|1|-1|6|83168|0|0|0|0|0
G2|2|1|1|0|0|0|0|0|0
G2|2|1|2|0|0|0|0|0|0
G2|2|1|3|0|0|0|0|0|0
G2|2|1|4|256|0|0|0|0|0
G2|2|1|5|-16384/3|0|0|0|0|0
G2|2|1|6|1761280/9|0|0|0|0|0
G2|2|-1|1|0|0|0|0|0|0
G2|2|-1|2|0|0|0|0|0|0
G2|2|-1|3|0|0|0|0|0|0
G2|2|-1|4|0|0|0|0|0|0
G2|2|-1|5|2048|0|0|0|0|0
G2|2|-1|6|-55296|0|0|0|0|0
G2|3|1|1|0|0|0|0|0|0
G2|3|1|2|0|0|0|0|0|0
G2|3|1|3|0|0|0|0|0|0
G2|3|1|4|0|0|0|0|0|0
G2|3|1|5|2048|0|0|0|0|0
G2|3|1|6|-55296|0|0|0|0|0
G2|3|-1|1|0|0|0|0|0|0
G2|3|-1|2|0|0|0|0|0|0
G2|3|-1|3|0|0|0|0|0|0
G2|3|-1|4|256|0|0|0|0|0
G2|3|-1|5|-16384/3|0|0|0|0|0
G2|3|-1|6|1761280/9|0|0|0|0|0
G2|4|1|1|0|0|0|0|0|0
G2|4|1|2|0|0|0|0|0|0
G2|4|1|3|0|0|0|0|0|0
G2|4|1|4|256|0|0|0|0|0
G2|4|1|5|-16384/3|0|0|0|0|0
G2|4|1|6|1761280/9|0|0|0|0|0
G2|4|-1|1|0|0|0|0|0|0
G2|4|-1|2|0|0|0|0|0|0
G2|4|-1|3|0|0|0|0|0|0
G2|4|-1|4|0|0|0|0|0|0
G2|4|-1|5|2048|0|0|0|0|0
G2|4|-1|6|-55296|0|0|0|0|0
G2|5|1|1|0|0|0|0|0|0
G2|5|1|2|0|0|0|0|0|0
G2|5|1|3|0|0|0|0|0|0
G2|5|1|4|0|0|0|0|0|0
G2|5|1|5|2048|0|0|0|0|0
G2|5|1|6|-55296|0|0|0|0|0
G2|5|-1|1|0|0|0|0|0|0
G2|5|-1|2|0|0|0|0|0|0
G2|5|-1|3|0|0|0|0|0|0
G2|5|-1|4|256|0|0|0|0|0
G2|5|-1|5|-16384/3|0|0|0|0|0
G2|5|-1|6|1761280/9|0|0|0|0|0
G2|6|1|1|0|0|0|0|0|0
G2|6|1|2|0|0|0|0|0|0
G2|6|1|3|0|0|0|0|0|0
G2|6|1|4|256|0|0|0|0|0
G2|6|1|5|-16384/3|0|0|0|0|0
G2|6|1|6|1761280/9|0|0|0|0|0
G2|6|-1|1|0|0|0|0|0|0
G2|6|-1|2|0|0|0|0|0|0
G2|6|-1|3|0|0|0|0|0|0
G2|6|-1|4|0|0|0|0|0|0
G2|6|-1|5|2048|0|0|0|0|0
G2|6|-1|6|-55296|0|0|0|0|0
G2|7|1|1|0|0|0|0|0|0
G2|7|1|2|0|0|0|0|0|0
G2|7|1|3|0|0|0|0|0|0
G2|7|1|4|0|0|0|0|0|0
G2|7|1|5|2048|0|0|0|0|0
G2|7|1|6|-55296|0|0|0|0|0
G2|7|-1|1|0|0|0|0|0|0
G2|7|-1|2|0|0|0|0|0|0
G2|7|-1|3|0|0|0|0|0|0
G2|7|-1|4|256|0|0|0|0|0
G2|7|-1|5|-16384/3|0|0|0|0|0
G2|7|-1|6|1761280/9|0|0|0|0|0
G2|8|1|1|0|0|0|0|0|0
G2|8|1|2|0|0|0|0|0|0
G2|8|1|3|0|0|0|0|0|0
G2|8|1|4|256|0|0|0|0|0
G2|8|1|5|-16384/3|0|0|0|0|0
G2|8|1|6|1761280/9|0|0|0|0|0
G2|8|-1|1|0|0|0|0|0|0
G2|8|-1|2|0|0|0|0|0|0
G2|8|-1|3|0|0|0|0|0|0
G2|8|-1|4|0|0|0|0|0|0
G2|8|-1|5|2048|0|0|0|0|0
G2|8|-1|6|-55296|0|0|0|0|0
G2|9|1|1|0|0|0|0|0|0
G2|9|1|2|0|0|0|0|0|0
G2|9|1|3|0|0|0|0|0|0
G2|9|1|4|0|0|0|0|0|0
G2|9|1|5|2048|0|0|0|0|0
G2|9|1|6|-55296|0|0|0|0|0
G2|9|-1|1|0|0|0|0|0|0
G2|9|-1|2|0|0|0|0|0|0
G2|9|-1|3|0|0|0|0|0|0
G2|9|-1|4|256|0|0|0|0|0
G2|9|-1|5|-16384/3|0|0|0|0|0
G2|9|-1|6|1761280/9|0|0|0|0|0
G2|10|1|1|0|0|0|0|0|0
G2|10|1|2|0|0|0|0|0|0
G2|10|1|3|0|0|0|0|0|0
G2|10|1|4|256|0|0|0|0|0
G2|10|1|5|-16384/3|0|0|0|0|0
G2|10|1|6|1761280/9|0|0|0|0|0
G2|10|-1|1|0|0|0|0|0|0
G2|10|-1|2|0|0|0|0|0|0
G2|10|-1|3|0|0|0|0|0|0
G2|10|-1|4|0|0|0|0|0|0
G2|10|-1|5|2048|0|0|0|0|0
G2|10|-1|6|-55296|0|0|0|0|0


==> anc/numbers/deposit/P07/out/p04_solver_gp_lam.txt <==
# name|k|tau|n|V(lam)
SU2|0|1|2|9/2*lam
SU2|0|1|3|-9/4*lam^2 + 27*lam
SU2|0|1|4|9/4*lam^3 + 63/2*lam^2 - 216*lam
SU2|0|1|5|-45/16*lam^4 + 135/2*lam^3 - 369*lam^2 + 3456*lam
SU2|0|-1|2|3/2*lam
SU2|0|-1|3|-3/4*lam^2 + 39*lam
SU2|0|-1|4|3/4*lam^3 + 3/2*lam^2 - 126*lam
SU2|0|-1|5|-15/16*lam^4 + 267/2*lam^3 + 471*lam^2 + 1584*lam
SU2|1|1|2|3/2*lam
SU2|1|1|3|-3/4*lam^2 + 39*lam
SU2|1|1|4|3/4*lam^3 + 3/2*lam^2 - 126*lam
SU2|1|1|5|-15/16*lam^4 + 267/2*lam^3 + 471*lam^2 + 1584*lam
SU2|1|-1|2|9/2*lam
SU2|1|-1|3|-9/4*lam^2 + 27*lam
SU2|1|-1|4|9/4*lam^3 + 63/2*lam^2 - 216*lam
SU2|1|-1|5|-45/16*lam^4 + 135/2*lam^3 - 369*lam^2 + 3456*lam
SU3|0|1|2|16/3*lam
SU3|0|1|3|-16/9*lam^2 + 352/9*lam
SU3|0|1|4|32/27*lam^3 + 1376/9*lam^2 - 1088/3*lam
SU3|0|1|5|-80/81*lam^4 + 55360/81*lam^3 - 299776/81*lam^2 + 6784*lam
SU3|0|-1|2|16/9*lam
SU3|0|-1|3|-16/27*lam^2 + 544/9*lam
SU3|0|-1|4|32/81*lam^3 + 352/3*lam^2 - 12992/27*lam
SU3|0|-1|5|-80/243*lam^4 + 59584/81*lam^3 - 125696/81*lam^2 + 95104/9*lam
SU3|1|1|2|16/9*lam
SU3|1|1|3|-16/27*lam^2 + 544/9*lam
SU3|1|1|4|32/81*lam^3 + 352/3*lam^2 - 12992/27*lam
SU3|1|1|5|-80/243*lam^4 + 59584/81*lam^3 - 125696/81*lam^2 + 95104/9*lam
SU3|1|-1|2|16/3*lam
SU3|1|-1|3|-16/9*lam^2 + 352/9*lam
SU3|1|-1|4|32/27*lam^3 + 1376/9*lam^2 - 1088/3*lam
SU3|1|-1|5|-80/81*lam^4 + 55360/81*lam^3 - 299776/81*lam^2 + 6784*lam
SU4|0|1|2|45/8*lam
SU4|0|1|3|-45/32*lam^2 + 405/8*lam
SU4|0|1|4|45/64*lam^3 + 10305/32*lam^2 - 540*lam
SU4|0|1|5|-225/512*lam^4 + 140265/64*lam^3 - 335565/32*lam^2 + 10800*lam
SU4|0|-1|2|15/8*lam
SU4|0|-1|3|-15/32*lam^2 + 645/8*lam
SU4|0|-1|4|15/64*lam^3 + 9105/32*lam^2 - 7875/8*lam
SU4|0|-1|5|-75/512*lam^4 + 142905/64*lam^3 - 228945/32*lam^2 + 29070*lam
SU4|1|1|2|15/8*lam
SU4|1|1|3|-15/32*lam^2 + 645/8*lam
SU4|1|1|4|15/64*lam^3 + 9105/32*lam^2 - 7875/8*lam
SU4|1|1|5|-75/512*lam^4 + 142905/64*lam^3 - 228945/32*lam^2 + 29070*lam
SU4|1|-1|2|45/8*lam
SU4|1|-1|3|-45/32*lam^2 + 405/8*lam
SU4|1|-1|4|45/64*lam^3 + 10305/32*lam^2 - 540*lam
SU4|1|-1|5|-225/512*lam^4 + 140265/64*lam^3 - 335565/32*lam^2 + 10800*lam
SU5|0|1|2|144/25*lam
SU5|0|1|3|-144/125*lam^2 + 7776/125*lam
SU5|0|1|4|288/625*lam^3 + 336672/625*lam^2 - 19008/25*lam
SU5|0|1|5|-144/625*lam^4 + 3039552/625*lam^3 - 68315904/3125*lam^2 + 79488/5*lam
SU5|0|-1|2|48/25*lam
SU5|0|-1|3|-48/125*lam^2 + 12576/125*lam
SU5|0|-1|4|96/625*lam^3 + 312672/625*lam^2 - 1020096/625*lam
SU5|0|-1|5|-48/625*lam^4 + 3060672/625*lam^3 - 10884864/625*lam^2 + 1505664/25*lam
SU5|1|1|2|48/25*lam
SU5|1|1|3|-48/125*lam^2 + 12576/125*lam
SU5|1|1|4|96/625*lam^3 + 312672/625*lam^2 - 1020096/625*lam
SU5|1|1|5|-48/625*lam^4 + 3060672/625*lam^3 - 10884864/625*lam^2 + 1505664/25*lam
SU5|1|-1|2|144/25*lam
SU5|1|-1|3|-144/125*lam^2 + 7776/125*lam
SU5|1|-1|4|288/625*lam^3 + 336672/625*lam^2 - 19008/25*lam
SU5|1|-1|5|-144/625*lam^4 + 3039552/625*lam^3 - 68315904/3125*lam^2 + 79488/5*lam
SU6|0|1|2|35/6*lam
SU6|0|1|3|-35/36*lam^2 + 665/9*lam
SU6|0|1|4|35/108*lam^3 + 14455/18*lam^2 - 3080/3*lam
SU6|0|1|5|-175/1296*lam^4 + 1454845/162*lam^3 - 3157595/81*lam^2 + 22400*lam
SU6|0|-1|2|35/18*lam
SU6|0|-1|3|-35/108*lam^2 + 1085/9*lam
SU6|0|-1|4|35/324*lam^3 + 4585/6*lam^2 - 65450/27*lam
SU6|0|-1|5|-175/3888*lam^4 + 1459465/162*lam^3 - 2710435/81*lam^2 + 964880/9*lam
SU6|1|1|2|35/18*lam
SU6|1|1|3|-35/108*lam^2 + 1085/9*lam
SU6|1|1|4|35/324*lam^3 + 4585/6*lam^2 - 65450/27*lam
SU6|1|1|5|-175/3888*lam^4 + 1459465/162*lam^3 - 2710435/81*lam^2 + 964880/9*lam
SU6|1|-1|2|35/6*lam
SU6|1|-1|3|-35/36*lam^2 + 665/9*lam
SU6|1|-1|4|35/108*lam^3 + 14455/18*lam^2 - 3080/3*lam
SU6|1|-1|5|-175/1296*lam^4 + 1454845/162*lam^3 - 3157595/81*lam^2 + 22400*lam
SO5|0|1|2|-6*lam
SO5|0|1|3|-3*lam^2 - 6*lam
SO5|0|1|4|-3*lam^3 + 63*lam^2 + 162*lam
SO5|0|1|5|-15/4*lam^4 + 237*lam^3 - 912*lam^2 - 3834*lam
SO5|0|-1|2|-2*lam
SO5|0|-1|3|-lam^2 - 18*lam
SO5|0|-1|4|-lam^3 + 33*lam^2 - 42*lam
SO5|0|-1|5|-5/4*lam^4 + 171*lam^3 - 492*lam^2 + 1314*lam
SO5|1|1|2|-2*lam
SO5|1|1|3|-lam^2 - 18*lam
SO5|1|1|4|-lam^3 + 33*lam^2 - 42*lam
SO5|1|1|5|-5/4*lam^4 + 171*lam^3 - 492*lam^2 + 1314*lam
SO5|1|-1|2|-6*lam
SO5|1|-1|3|-3*lam^2 - 6*lam
SO5|1|-1|4|-3*lam^3 + 63*lam^2 + 162*lam
SO5|1|-1|5|-15/4*lam^4 + 237*lam^3 - 912*lam^2 - 3834*lam
SO7|0|1|2|-9*lam
SO7|0|1|3|-9/2*lam^2 - 27*lam
SO7|0|1|4|-9/2*lam^3 + 279/2*lam^2 + 675*lam
SO7|0|1|5|-45/8*lam^4 + 1485/2*lam^3 - 3168*lam^2 - 22005*lam
SO7|0|-1|2|-3*lam
SO7|0|-1|3|-3/2*lam^2 - 57*lam
SO7|0|-1|4|-3/2*lam^3 + 129/2*lam^2 + 9*lam
SO7|0|-1|5|-15/8*lam^4 + 1155/2*lam^3 - 1110*lam^2 + 4545*lam
SO7|1|1|2|-3*lam
SO7|1|1|3|-3/2*lam^2 - 57*lam
SO7|1|1|4|-3/2*lam^3 + 129/2*lam^2 + 9*lam
SO7|1|1|5|-15/8*lam^4 + 1155/2*lam^3 - 1110*lam^2 + 4545*lam
SO7|1|-1|2|-9*lam
SO7|1|-1|3|-9/2*lam^2 - 27*lam
SO7|1|-1|4|-9/2*lam^3 + 279/2*lam^2 + 675*lam
SO7|1|-1|5|-45/8*lam^4 + 1485/2*lam^3 - 3168*lam^2 - 22005*lam
SO8|0|1|2|-21/2*lam
SO8|0|1|3|-21/4*lam^2 - 42*lam
SO8|0|1|4|-21/4*lam^3 + 189*lam^2 + 1134*lam
SO8|0|1|5|-105/16*lam^4 + 1155*lam^3 - 5061*lam^2 - 42336*lam
SO8|0|-1|2|-7/2*lam
SO8|0|-1|3|-7/4*lam^2 - 84*lam
SO8|0|-1|4|-7/4*lam^3 + 84*lam^2 + 84*lam
SO8|0|-1|5|-35/16*lam^4 + 924*lam^3 - 1491*lam^2 + 7056*lam
SO8|1|1|2|-7/2*lam
SO8|1|1|3|-7/4*lam^2 - 84*lam
SO8|1|1|4|-7/4*lam^3 + 84*lam^2 + 84*lam
SO8|1|1|5|-35/16*lam^4 + 924*lam^3 - 1491*lam^2 + 7056*lam
SO8|1|-1|2|-21/2*lam
SO8|1|-1|3|-21/4*lam^2 - 42*lam
SO8|1|-1|4|-21/4*lam^3 + 189*lam^2 + 1134*lam
SO8|1|-1|5|-105/16*lam^4 + 1155*lam^3 - 5061*lam^2 - 42336*lam
SO9|0|1|2|-12*lam
SO9|0|1|3|-6*lam^2 - 60*lam
SO9|0|1|4|-6*lam^3 + 246*lam^2 + 1764*lam
SO9|0|1|5|-15/2*lam^4 + 1698*lam^3 - 7584*lam^2 - 74340*lam
SO9|0|-1|2|-4*lam
SO9|0|-1|3|-2*lam^2 - 116*lam
SO9|0|-1|4|-2*lam^3 + 106*lam^2 + 204*lam
SO9|0|-1|5|-5/2*lam^4 + 1390*lam^3 - 1912*lam^2 + 10164*lam
SO9|1|1|2|-4*lam
SO9|1|1|3|-2*lam^2 - 116*lam
SO9|1|1|4|-2*lam^3 + 106*lam^2 + 204*lam
SO9|1|1|5|-5/2*lam^4 + 1390*lam^3 - 1912*lam^2 + 10164*lam
SO9|1|-1|2|-12*lam
SO9|1|-1|3|-6*lam^2 - 60*lam
SO9|1|-1|4|-6*lam^3 + 246*lam^2 + 1764*lam
SO9|1|-1|5|-15/2*lam^4 + 1698*lam^3 - 7584*lam^2 - 74340*lam
Sp4|0|1|2|15/2*lam
Sp4|0|1|3|-15/4*lam^2 + 60*lam
Sp4|0|1|4|15/4*lam^3 + 90*lam^2 - 810*lam
Sp4|0|1|5|-75/16*lam^4 + 330*lam^3 - 1815*lam^2 + 20520*lam
Sp4|0|-1|2|5/2*lam
Sp4|0|-1|3|-5/4*lam^2 + 90*lam
Sp4|0|-1|4|5/4*lam^3 + 15*lam^2 - 420*lam
Sp4|0|-1|5|-25/16*lam^4 + 495*lam^3 + 1275*lam^2 + 6840*lam
Sp4|1|1|2|5/2*lam
Sp4|1|1|3|-5/4*lam^2 + 90*lam
Sp4|1|1|4|5/4*lam^3 + 15*lam^2 - 420*lam
Sp4|1|1|5|-25/16*lam^4 + 495*lam^3 + 1275*lam^2 + 6840*lam
Sp4|1|-1|2|15/2*lam
Sp4|1|-1|3|-15/4*lam^2 + 60*lam
Sp4|1|-1|4|15/4*lam^3 + 90*lam^2 - 810*lam
Sp4|1|-1|5|-75/16*lam^4 + 330*lam^3 - 1815*lam^2 + 20520*lam
Sp6|0|1|2|21/2*lam
Sp6|0|1|3|-21/4*lam^2 + 105*lam
Sp6|0|1|4|21/4*lam^3 + 357/2*lam^2 - 2016*lam
Sp6|0|1|5|-105/16*lam^4 + 1869/2*lam^3 - 5061*lam^2 + 70560*lam
Sp6|0|-1|2|7/2*lam
Sp6|0|-1|3|-7/4*lam^2 + 161*lam
Sp6|0|-1|4|7/4*lam^3 + 77/2*lam^2 - 966*lam
Sp6|0|-1|5|-35/16*lam^4 + 2485/2*lam^3 + 2527*lam^2 + 18816*lam
Sp6|1|1|2|7/2*lam
Sp6|1|1|3|-7/4*lam^2 + 161*lam
Sp6|1|1|4|7/4*lam^3 + 77/2*lam^2 - 966*lam
Sp6|1|1|5|-35/16*lam^4 + 2485/2*lam^3 + 2527*lam^2 + 18816*lam
Sp6|1|-1|2|21/2*lam
Sp6|1|-1|3|-21/4*lam^2 + 105*lam
Sp6|1|-1|4|21/4*lam^3 + 357/2*lam^2 - 2016*lam
Sp6|1|-1|5|-105/16*lam^4 + 1869/2*lam^3 - 5061*lam^2 + 70560*lam
G2|0|1|2|0
G2|0|1|3|0
G2|0|1|4|32*lam^2 + 64*lam
G2|0|1|5|320/3*lam^3 - 1856/3*lam^2 - 1920*lam
G2|0|-1|2|0
G2|0|-1|3|0
G2|0|-1|4|32*lam^2 - 64*lam
G2|0|-1|5|320/3*lam^3 - 448*lam^2 + 4480/3*lam
G2|1|1|2|0
G2|1|1|3|0
G2|1|1|4|32*lam^2 - 64*lam
G2|1|1|5|320/3*lam^3 - 448*lam^2 + 4480/3*lam
G2|1|-1|2|0
G2|1|-1|3|0
G2|1|-1|4|32*lam^2 + 64*lam
G2|1|-1|5|320/3*lam^3 - 1856/3*lam^2 - 1920*lam


==> anc/numbers/deposit/P07/out/p04_solver_py.json <==
{"results": {"SU2|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "99/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-729/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "50427/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1237347/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3/2", "LL": "-3", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "153/4", "LL": "27/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-495/4", "LL": "-351/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "35001/16", "LL": "29727/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-844533/16", "LL": "-868401/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3/2", "LL": "-3", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "153/4", "LL": "27/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-495/4", "LL": "-351/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "35001/16", "LL": "29727/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-844533/16", "LL": "-868401/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "99/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-729/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "50427/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1237347/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "45", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-288", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5931", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-144036", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU2|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "3", "LL": "-6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "75", "LL": "30", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-240", "LL": "-420", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "6105", "LL": "9390", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-150000", "LL": "-285900", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "16/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "112/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-5632/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "305008/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-16283776/243", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "16/9", "LL": "-32/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1616/27", "LL": "608/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-29440/81", "LL": "-34048/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2369392/243", "LL": "3143968/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-249476992/729", "LL": "-403721728/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "16/9", "LL": "-32/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1616/27", "LL": "608/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-29440/81", "LL": "-34048/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2369392/243", "LL": "3143968/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-249476992/729", "LL": "-403721728/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "16/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "112/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-5632/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "305008/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-16283776/243", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "640/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2816/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "341504/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "6032384/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU3|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "32/9", "LL": "-64/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "3200/27", "LL": "1280/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-39680/81", "LL": "-74240/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5056000/243", "LL": "7029760/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-480803840/729", "LL": "-919808000/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1575/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-13905/64", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1282455/512", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "182854845/1024", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/8", "LL": "-15/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "2565/32", "LL": "495/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-44775/64", "LL": "-24255/32", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "12363885/512", "LL": "7874955/256", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1113201765/1024", "LL": "-891470745/512", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/8", "LL": "-15/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "2565/32", "LL": "495/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-44775/64", "LL": "-24255/32", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "12363885/512", "LL": "7874955/256", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1113201765/1024", "LL": "-891470745/512", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1575/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-13905/64", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1282455/512", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "182854845/1024", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "45/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "765/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "855/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-90225/32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "8662635/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU4|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/4", "LL": "-15/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1275/8", "LL": "255/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3315/4", "LL": "-6375/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1516245/32", "LL": "1049835/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-28918335/16", "LL": "-60057345/16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "144/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "7632/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-27648/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3438864/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "13839228288/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "48/25", "LL": "-96/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "12528/125", "LL": "4896/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-707328/625", "LL": "-744192/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5963472/125", "LL": "37557216/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-40979212416/15625", "LL": "-66176607744/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "48/25", "LL": "-96/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "12528/125", "LL": "4896/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-707328/625", "LL": "-744192/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "5963472/125", "LL": "37557216/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-40979212416/15625", "LL": "-66176607744/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "144/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "7632/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-27648/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3438864/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "13839228288/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "288/25", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "14976/125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "398592/625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-52333056/3125", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "55783646208/15625", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU5|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "96/25", "LL": "-192/25", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "4992/25", "LL": "9984/125", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-788736/625", "LL": "-1537536/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "56228352/625", "LL": "78314496/625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62952969216/15625", "LL": "-138936465408/15625", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/6", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "875/12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-24115/108", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9852535/1296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9124976735/3888", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/18", "LL": "-35/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "12985/108", "LL": "2555/54", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-537775/324", "LL": "-278495/162", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "321754265/3888", "LL": "201816895/1944", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62769405685/11664", "LL": "-51100334705/5832", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/18", "LL": "-35/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "12985/108", "LL": "2555/54", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-537775/324", "LL": "-278495/162", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "321754265/3888", "LL": "201816895/1944", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-62769405685/11664", "LL": "-51100334705/5832", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/6", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "875/12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-24115/108", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9852535/1296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9124976735/3888", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "1295/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "31360/27", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-3182375/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "682605980/81", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SU6|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "35/9", "LL": "-70/9", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "6475/27", "LL": "2590/27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-145040/81", "LL": "-284900/81", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "37091705/243", "LL": "51947630/243", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-5747734160/729", "LL": "-13215780620/729", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "222", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-18051/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "271713/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-2", "LL": "4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-19", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-10", "LL": "80", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "3967/4", "LL": "-2215/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-66035/2", "LL": "21950", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-2", "LL": "4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-19", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-10", "LL": "80", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "3967/4", "LL": "-2215/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-66035/2", "LL": "21950", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "222", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-18051/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "271713/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-9480", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "306792", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO5|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-40", "LL": "-16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "40", "LL": "112", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2008", "LL": "-1424", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54968", "LL": "26608", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-63/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "810", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-195489/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1060947", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-3", "LL": "6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-117/2", "LL": "-27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "72", "LL": "378", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "32085/8", "LL": "-36045/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-496503/2", "LL": "609363/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-3", "LL": "6", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-117/2", "LL": "-27", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "72", "LL": "378", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "32085/8", "LL": "-36045/4", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-496503/2", "LL": "609363/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-63/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "810", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-195489/8", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1060947", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-18", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-72", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "1872", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-50832", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "2300112", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO7|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-6", "LL": "12", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-120", "LL": "-48", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "264", "LL": "624", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "9240", "LL": "-14160", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-473064", "LL": "462288", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-189/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "5271/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-739977/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "37143393/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7/2", "LL": "7", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-343/4", "LL": "-77/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "665/4", "LL": "1309/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "103789/16", "LL": "-150997/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-8240113/16", "LL": "6162079/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7/2", "LL": "7", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-343/4", "LL": "-77/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "665/4", "LL": "1309/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "103789/16", "LL": "-150997/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-8240113/16", "LL": "6162079/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-189/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "5271/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-739977/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "37143393/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2982", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-95781", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4973094", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO8|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-7", "LL": "14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-175", "LL": "-70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "490", "LL": "1120", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "15505", "LL": "-31010", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1010450", "LL": "1229200", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-66", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2004", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-160467/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4575111", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-118", "LL": "-52", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "308", "LL": "1040", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "19279/2", "LL": "-35191", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-959041", "LL": "1682408", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-4", "LL": "8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-118", "LL": "-52", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "308", "LL": "1040", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "19279/2", "LL": "-35191", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-959041", "LL": "1682408", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-12", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-66", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "2004", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-160467/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "4575111", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-24", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-144", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "4464", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-165552", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "9713328", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "SO9|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "-8", "LL": "16", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "-240", "LL": "-96", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "816", "LL": "1824", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "23760", "LL": "-59616", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1918800", "LL": "2780064", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "225/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2865/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "304485/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-11394255/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5/2", "LL": "-5", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "355/4", "LL": "65/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1615/4", "LL": "-1235/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "137735/16", "LL": "153985/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-4505425/16", "LL": "-6653465/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5/2", "LL": "-5", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "355/4", "LL": "65/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1615/4", "LL": "-1235/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "137735/16", "LL": "153985/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-4505425/16", "LL": "-6653465/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "225/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-2865/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "304485/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-11394255/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "15", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "105", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1230", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "36345", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-1340910", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp4|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "5", "LL": "-10", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "175", "LL": "70", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-770", "LL": "-1400", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "22715", "LL": "45290", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-758030", "LL": "-2012360", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "399/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-7329/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1062831/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54048099/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7/2", "LL": "-7", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "637/4", "LL": "119/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3703/4", "LL": "-2975/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "361333/16", "LL": "489923/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-14084581/16", "LL": "-28026761/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7/2", "LL": "-7", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "637/4", "LL": "119/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3703/4", "LL": "-2975/2", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "361333/16", "LL": "489923/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-14084581/16", "LL": "-28026761/8", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21/2", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "399/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-7329/4", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1062831/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-54048099/16", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "21", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "189", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-3276", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "128247", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-6433392", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "Sp6|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "7", "LL": "-14", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "315", "LL": "126", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-1764", "LL": "-3276", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "57645", "LL": "138726", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-2317140", "LL": "-8105076", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|0|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "96", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-2432", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "83168", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|0|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1152", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-318496/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|1|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "-32", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "1152", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-318496/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|1|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "96", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-2432", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "83168", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|2|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|2|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|3|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|3|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|4|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|4|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|5|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|5|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|6|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|6|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|7|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|7|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|8|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|8|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|9|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|9|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|10|1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "256", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "-16384/3", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "1761280/9", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}, "G2|10|-1": {"1": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "2": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "3": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "4": {"V": "0", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "5": {"V": "2048", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}, "6": {"V": "-55296", "LL": "0", "NLL": ["0", "0", "0", "0"], "NNLLrat": "0", "LLp": ["0", "0", "0"], "z2sq": "0"}}}, "scan": {"SU2|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU2|0|1|1": {"1": "0", "2": "9/2", "3": "99/4", "4": "-729/4", "5": "50427/16", "6": "-1237347/16"}, "SU2|0|1|2": {"1": "0", "2": "9", "3": "45", "4": "-288", "5": "5931", "6": "-144036"}, "SU2|0|1|3": {"1": "0", "2": "27/2", "3": "243/4", "4": "-1215/4", "5": "138267/16", "6": "-3077109/16"}, "SU2|0|1|4": {"1": "0", "2": "18", "3": "72", "4": "-216", "5": "11520", "6": "-202464"}, "SU2|0|1|5": {"1": "0", "2": "45/2", "3": "315/4", "4": "-45/4", "5": "235755/16", "6": "-2277495/16"}, "SU2|0|1|6": {"1": "0", "2": "27", "3": "81", "4": "324", "5": "18387", "6": "33048"}, "SU2|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU2|0|-1|1": {"1": "0", "2": "3/2", "3": "153/4", "4": "-495/4", "5": "35001/16", "6": "-844533/16"}, "SU2|0|-1|2": {"1": "0", "2": "3", "3": "75", "4": "-240", "5": "6105", "6": "-150000"}, "SU2|0|-1|3": {"1": "0", "2": "9/2", "3": "441/4", "4": "-1377/4", "5": "200313/16", "6": "-4777947/16"}, "SU2|0|-1|4": {"1": "0", "2": "6", "3": "144", "4": "-432", "5": "22176", "6": "-497664"}, "SU2|0|-1|5": {"1": "0", "2": "15/2", "3": "705/4", "4": "-1995/4", "5": "572745/16", "6": "-11808465/16"}, "SU2|0|-1|6": {"1": "0", "2": "9", "3": "207", "4": "-540", "5": "54081", "6": "-1002348"}, "SU2|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU2|1|1|1": {"1": "0", "2": "3/2", "3": "153/4", "4": "-495/4", "5": "35001/16", "6": "-844533/16"}, "SU2|1|1|2": {"1": "0", "2": "3", "3": "75", "4": "-240", "5": "6105", "6": "-150000"}, "SU2|1|1|3": {"1": "0", "2": "9/2", "3": "441/4", "4": "-1377/4", "5": "200313/16", "6": "-4777947/16"}, "SU2|1|1|4": {"1": "0", "2": "6", "3": "144", "4": "-432", "5": "22176", "6": "-497664"}, "SU2|1|1|5": {"1": "0", "2": "15/2", "3": "705/4", "4": "-1995/4", "5": "572745/16", "6": "-11808465/16"}, "SU2|1|1|6": {"1": "0", "2": "9", "3": "207", "4": "-540", "5": "54081", "6": "-1002348"}, "SU2|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU2|1|-1|1": {"1": "0", "2": "9/2", "3": "99/4", "4": "-729/4", "5": "50427/16", "6": "-1237347/16"}, "SU2|1|-1|2": {"1": "0", "2": "9", "3": "45", "4": "-288", "5": "5931", "6": "-144036"}, "SU2|1|-1|3": {"1": "0", "2": "27/2", "3": "243/4", "4": "-1215/4", "5": "138267/16", "6": "-3077109/16"}, "SU2|1|-1|4": {"1": "0", "2": "18", "3": "72", "4": "-216", "5": "11520", "6": "-202464"}, "SU2|1|-1|5": {"1": "0", "2": "45/2", "3": "315/4", "4": "-45/4", "5": "235755/16", "6": "-2277495/16"}, "SU2|1|-1|6": {"1": "0", "2": "27", "3": "81", "4": "324", "5": "18387", "6": "33048"}, "SU3|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU3|0|1|1": {"1": "0", "2": "16/3", "3": "112/3", "4": "-5632/27", "5": "305008/81", "6": "-16283776/243"}, "SU3|0|1|2": {"1": "0", "2": "32/3", "3": "640/9", "4": "-2816/27", "5": "341504/81", "6": "6032384/81"}, "SU3|0|1|3": {"1": "0", "2": "16", "3": "304/3", "4": "320", "5": "48752/9", "6": "4217024/9"}, "SU3|0|1|4": {"1": "0", "2": "64/3", "3": "128", "4": "28928/27", "5": "924160/81", "6": "310965248/243"}, "SU3|0|1|5": {"1": "0", "2": "80/3", "3": "1360/9", "4": "58240/27", "5": "2123120/81", "6": "226215680/81"}, "SU3|0|1|6": {"1": "0", "2": "32", "3": "512/3", "4": "3584", "5": "484352/9", "6": "48719872/9"}, "SU3|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU3|0|-1|1": {"1": "0", "2": "16/9", "3": "1616/27", "4": "-29440/81", "5": "2369392/243", "6": "-249476992/729"}, "SU3|0|-1|2": {"1": "0", "2": "32/9", "3": "3200/27", "4": "-39680/81", "5": "5056000/243", "6": "-480803840/729"}, "SU3|0|-1|3": {"1": "0", "2": "16/3", "3": "176", "4": "-3392/9", "5": "338128/9", "6": "-24222784/27"}, "SU3|0|-1|4": {"1": "0", "2": "64/9", "3": "6272/27", "4": "-1792/81", "5": "15657472/243", "6": "-642804736/729"}, "SU3|0|-1|5": {"1": "0", "2": "80/9", "3": "7760/27", "4": "46720/81", "5": "25705840/243", "6": "-234498560/729"}, "SU3|0|-1|6": {"1": "0", "2": "32/3", "3": "1024/3", "4": "12800/9", "5": "1494016/9", "6": "32221184/27"}, "SU3|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU3|1|1|1": {"1": "0", "2": "16/9", "3": "1616/27", "4": "-29440/81", "5": "2369392/243", "6": "-249476992/729"}, "SU3|1|1|2": {"1": "0", "2": "32/9", "3": "3200/27", "4": "-39680/81", "5": "5056000/243", "6": "-480803840/729"}, "SU3|1|1|3": {"1": "0", "2": "16/3", "3": "176", "4": "-3392/9", "5": "338128/9", "6": "-24222784/27"}, "SU3|1|1|4": {"1": "0", "2": "64/9", "3": "6272/27", "4": "-1792/81", "5": "15657472/243", "6": "-642804736/729"}, "SU3|1|1|5": {"1": "0", "2": "80/9", "3": "7760/27", "4": "46720/81", "5": "25705840/243", "6": "-234498560/729"}, "SU3|1|1|6": {"1": "0", "2": "32/3", "3": "1024/3", "4": "12800/9", "5": "1494016/9", "6": "32221184/27"}, "SU3|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU3|1|-1|1": {"1": "0", "2": "16/3", "3": "112/3", "4": "-5632/27", "5": "305008/81", "6": "-16283776/243"}, "SU3|1|-1|2": {"1": "0", "2": "32/3", "3": "640/9", "4": "-2816/27", "5": "341504/81", "6": "6032384/81"}, "SU3|1|-1|3": {"1": "0", "2": "16", "3": "304/3", "4": "320", "5": "48752/9", "6": "4217024/9"}, "SU3|1|-1|4": {"1": "0", "2": "64/3", "3": "128", "4": "28928/27", "5": "924160/81", "6": "310965248/243"}, "SU3|1|-1|5": {"1": "0", "2": "80/3", "3": "1360/9", "4": "58240/27", "5": "2123120/81", "6": "226215680/81"}, "SU3|1|-1|6": {"1": "0", "2": "32", "3": "512/3", "4": "3584", "5": "484352/9", "6": "48719872/9"}, "SU4|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU4|0|1|1": {"1": "0", "2": "45/8", "3": "1575/32", "4": "-13905/64", "5": "1282455/512", "6": "182854845/1024"}, "SU4|0|1|2": {"1": "0", "2": "45/4", "3": "765/8", "4": "855/4", "5": "-90225/32", "6": "8662635/8"}, "SU4|0|1|3": {"1": "0", "2": "135/8", "3": "4455/32", "4": "83025/64", "5": "-1453545/512", "6": "2938741155/1024"}, "SU4|0|1|4": {"1": "0", "2": "45/2", "3": "180", "4": "6075/2", "5": "15570", "6": "12411855/2"}, "SU4|0|1|5": {"1": "0", "2": "225/8", "3": "6975/32", "4": "348075/64", "5": "33546375/512", "6": "12560873625/1024"}, "SU4|0|1|6": {"1": "0", "2": "135/4", "3": "2025/8", "4": "8505", "5": "5123655/32", "6": "363779505/16"}, "SU4|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU4|0|-1|1": {"1": "0", "2": "15/8", "3": "2565/32", "4": "-44775/64", "5": "12363885/512", "6": "-1113201765/1024"}, "SU4|0|-1|2": {"1": "0", "2": "15/4", "3": "1275/8", "4": "-3315/4", "5": "1516245/32", "6": "-28918335/16"}, "SU4|0|-1|3": {"1": "0", "2": "45/8", "3": "7605/32", "4": "-24705/64", "5": "42544845/512", "6": "-1994786595/1024"}, "SU4|0|-1|4": {"1": "0", "2": "15/2", "3": "315", "4": "630", "5": "144675", "6": "-788130"}, "SU4|0|-1|5": {"1": "0", "2": "75/8", "3": "12525/32", "4": "142125/64", "5": "125699325/512", "6": "2970927375/1024"}, "SU4|0|-1|6": {"1": "0", "2": "45/4", "3": "3735/8", "4": "8775/2", "5": "12767085/32", "6": "86858595/8"}, "SU4|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU4|1|1|1": {"1": "0", "2": "15/8", "3": "2565/32", "4": "-44775/64", "5": "12363885/512", "6": "-1113201765/1024"}, "SU4|1|1|2": {"1": "0", "2": "15/4", "3": "1275/8", "4": "-3315/4", "5": "1516245/32", "6": "-28918335/16"}, "SU4|1|1|3": {"1": "0", "2": "45/8", "3": "7605/32", "4": "-24705/64", "5": "42544845/512", "6": "-1994786595/1024"}, "SU4|1|1|4": {"1": "0", "2": "15/2", "3": "315", "4": "630", "5": "144675", "6": "-788130"}, "SU4|1|1|5": {"1": "0", "2": "75/8", "3": "12525/32", "4": "142125/64", "5": "125699325/512", "6": "2970927375/1024"}, "SU4|1|1|6": {"1": "0", "2": "45/4", "3": "3735/8", "4": "8775/2", "5": "12767085/32", "6": "86858595/8"}, "SU4|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU4|1|-1|1": {"1": "0", "2": "45/8", "3": "1575/32", "4": "-13905/64", "5": "1282455/512", "6": "182854845/1024"}, "SU4|1|-1|2": {"1": "0", "2": "45/4", "3": "765/8", "4": "855/4", "5": "-90225/32", "6": "8662635/8"}, "SU4|1|-1|3": {"1": "0", "2": "135/8", "3": "4455/32", "4": "83025/64", "5": "-1453545/512", "6": "2938741155/1024"}, "SU4|1|-1|4": {"1": "0", "2": "45/2", "3": "180", "4": "6075/2", "5": "15570", "6": "12411855/2"}, "SU4|1|-1|5": {"1": "0", "2": "225/8", "3": "6975/32", "4": "348075/64", "5": "33546375/512", "6": "12560873625/1024"}, "SU4|1|-1|6": {"1": "0", "2": "135/4", "3": "2025/8", "4": "8505", "5": "5123655/32", "6": "363779505/16"}, "SU5|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU5|0|1|1": {"1": "0", "2": "144/25", "3": "7632/125", "4": "-27648/125", "5": "-3438864/3125", "6": "13839228288/15625"}, "SU5|0|1|2": {"1": "0", "2": "288/25", "3": "14976/125", "4": "398592/625", "5": "-52333056/3125", "6": "55783646208/15625"}, "SU5|0|1|3": {"1": "0", "2": "432/25", "3": "22032/125", "4": "1612224/625", "5": "-55521936/3125", "6": "132449712192/15625"}, "SU5|0|1|4": {"1": "0", "2": "576/25", "3": "1152/5", "4": "3504384/625", "5": "78137856/3125", "6": "272678556672/15625"}, "SU5|0|1|5": {"1": "0", "2": "144/5", "3": "7056/25", "4": "243072/25", "5": "17590896/125", "6": "4220289792/125"}, "SU5|0|1|6": {"1": "0", "2": "864/25", "3": "41472/125", "4": "373248/25", "5": "1120490496/3125", "6": "970313914368/15625"}, "SU5|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU5|0|-1|1": {"1": "0", "2": "48/25", "3": "12528/125", "4": "-707328/625", "5": "5963472/125", "6": "-40979212416/15625"}, "SU5|0|-1|2": {"1": "0", "2": "96/25", "3": "4992/25", "4": "-788736/625", "5": "56228352/625", "6": "-62952969216/15625"}, "SU5|0|-1|3": {"1": "0", "2": "144/25", "3": "37296/125", "4": "-243648/625", "5": "19519056/125", "6": "-57486791232/15625"}, "SU5|0|-1|4": {"1": "0", "2": "192/25", "3": "49536/125", "4": "928512/625", "5": "172279296/625", "6": "6067436544/15625"}, "SU5|0|-1|5": {"1": "0", "2": "48/5", "3": "12336/25", "4": "545664/125", "5": "11945616/25", "6": "7222861824/625"}, "SU5|0|-1|6": {"1": "0", "2": "288/25", "3": "73728/125", "4": "5156352/625", "5": "99007488/125", "6": "541101164544/15625"}, "SU5|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU5|1|1|1": {"1": "0", "2": "48/25", "3": "12528/125", "4": "-707328/625", "5": "5963472/125", "6": "-40979212416/15625"}, "SU5|1|1|2": {"1": "0", "2": "96/25", "3": "4992/25", "4": "-788736/625", "5": "56228352/625", "6": "-62952969216/15625"}, "SU5|1|1|3": {"1": "0", "2": "144/25", "3": "37296/125", "4": "-243648/625", "5": "19519056/125", "6": "-57486791232/15625"}, "SU5|1|1|4": {"1": "0", "2": "192/25", "3": "49536/125", "4": "928512/625", "5": "172279296/625", "6": "6067436544/15625"}, "SU5|1|1|5": {"1": "0", "2": "48/5", "3": "12336/25", "4": "545664/125", "5": "11945616/25", "6": "7222861824/625"}, "SU5|1|1|6": {"1": "0", "2": "288/25", "3": "73728/125", "4": "5156352/625", "5": "99007488/125", "6": "541101164544/15625"}, "SU5|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU5|1|-1|1": {"1": "0", "2": "144/25", "3": "7632/125", "4": "-27648/125", "5": "-3438864/3125", "6": "13839228288/15625"}, "SU5|1|-1|2": {"1": "0", "2": "288/25", "3": "14976/125", "4": "398592/625", "5": "-52333056/3125", "6": "55783646208/15625"}, "SU5|1|-1|3": {"1": "0", "2": "432/25", "3": "22032/125", "4": "1612224/625", "5": "-55521936/3125", "6": "132449712192/15625"}, "SU5|1|-1|4": {"1": "0", "2": "576/25", "3": "1152/5", "4": "3504384/625", "5": "78137856/3125", "6": "272678556672/15625"}, "SU5|1|-1|5": {"1": "0", "2": "144/5", "3": "7056/25", "4": "243072/25", "5": "17590896/125", "6": "4220289792/125"}, "SU5|1|-1|6": {"1": "0", "2": "864/25", "3": "41472/125", "4": "373248/25", "5": "1120490496/3125", "6": "970313914368/15625"}, "SU6|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU6|0|1|1": {"1": "0", "2": "35/6", "3": "875/12", "4": "-24115/108", "5": "-9852535/1296", "6": "9124976735/3888"}, "SU6|0|1|2": {"1": "0", "2": "35/3", "3": "1295/9", "4": "31360/27", "5": "-3182375/81", "6": "682605980/81"}, "SU6|0|1|3": {"1": "0", "2": "35/2", "3": "2555/12", "4": "16625/4", "5": "-5930015/144", "6": "2761717595/144"}, "SU6|0|1|4": {"1": "0", "2": "70/3", "3": "280", "4": "236600/27", "5": "3288320/81", "6": "9406621280/243"}, "SU6|0|1|5": {"1": "0", "2": "175/6", "3": "12425/36", "4": "1618225/108", "5": "336849625/1296", "6": "96297322625/1296"}, "SU6|0|1|6": {"1": "0", "2": "35", "3": "1225/3", "4": "22820", "5": "6035785/9", "6": "1227693880/9"}, "SU6|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU6|0|-1|1": {"1": "0", "2": "35/18", "3": "12985/108", "4": "-537775/324", "5": "321754265/3888", "6": "-62769405685/11664"}, "SU6|0|-1|2": {"1": "0", "2": "35/9", "3": "6475/27", "4": "-145040/81", "5": "37091705/243", "6": "-5747734160/729"}, "SU6|0|-1|3": {"1": "0", "2": "35/6", "3": "1435/4", "4": "-14105/36", "5": "37973915/144", "6": "-2755966465/432"}, "SU6|0|-1|4": {"1": "0", "2": "70/9", "3": "12880/27", "4": "205520/81", "5": "114212000/243", "6": "2502993920/729"}, "SU6|0|-1|5": {"1": "0", "2": "175/18", "3": "64225/108", "4": "2267125/324", "5": "3209904425/3888", "6": "338560051375/11664"}, "SU6|0|-1|6": {"1": "0", "2": "35/3", "3": "2135/3", "4": "116900/9", "5": "12460595/9", "6": "2188101020/27"}, "SU6|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU6|1|1|1": {"1": "0", "2": "35/18", "3": "12985/108", "4": "-537775/324", "5": "321754265/3888", "6": "-62769405685/11664"}, "SU6|1|1|2": {"1": "0", "2": "35/9", "3": "6475/27", "4": "-145040/81", "5": "37091705/243", "6": "-5747734160/729"}, "SU6|1|1|3": {"1": "0", "2": "35/6", "3": "1435/4", "4": "-14105/36", "5": "37973915/144", "6": "-2755966465/432"}, "SU6|1|1|4": {"1": "0", "2": "70/9", "3": "12880/27", "4": "205520/81", "5": "114212000/243", "6": "2502993920/729"}, "SU6|1|1|5": {"1": "0", "2": "175/18", "3": "64225/108", "4": "2267125/324", "5": "3209904425/3888", "6": "338560051375/11664"}, "SU6|1|1|6": {"1": "0", "2": "35/3", "3": "2135/3", "4": "116900/9", "5": "12460595/9", "6": "2188101020/27"}, "SU6|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SU6|1|-1|1": {"1": "0", "2": "35/6", "3": "875/12", "4": "-24115/108", "5": "-9852535/1296", "6": "9124976735/3888"}, "SU6|1|-1|2": {"1": "0", "2": "35/3", "3": "1295/9", "4": "31360/27", "5": "-3182375/81", "6": "682605980/81"}, "SU6|1|-1|3": {"1": "0", "2": "35/2", "3": "2555/12", "4": "16625/4", "5": "-5930015/144", "6": "2761717595/144"}, "SU6|1|-1|4": {"1": "0", "2": "70/3", "3": "280", "4": "236600/27", "5": "3288320/81", "6": "9406621280/243"}, "SU6|1|-1|5": {"1": "0", "2": "175/6", "3": "12425/36", "4": "1618225/108", "5": "336849625/1296", "6": "96297322625/1296"}, "SU6|1|-1|6": {"1": "0", "2": "35", "3": "1225/3", "4": "22820", "5": "6035785/9", "6": "1227693880/9"}, "SO5|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO5|0|1|1": {"1": "0", "2": "-6", "3": "-9", "4": "222", "5": "-18051/4", "6": "271713/2"}, "SO5|0|1|2": {"1": "0", "2": "-12", "3": "-24", "4": "552", "5": "-9480", "6": "306792"}, "SO5|0|1|3": {"1": "0", "2": "-18", "3": "-45", "4": "972", "5": "-54459/4", "6": "526176"}, "SO5|0|1|4": {"1": "0", "2": "-24", "3": "-72", "4": "1464", "5": "-15720", "6": "832920"}, "SO5|0|1|5": {"1": "0", "2": "-30", "3": "-105", "4": "2010", "5": "-58755/4", "6": "2581695/2"}, "SO5|0|1|6": {"1": "0", "2": "-36", "3": "-144", "4": "2592", "5": "-9504", "6": "1988064"}, "SO5|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO5|0|-1|1": {"1": "0", "2": "-2", "3": "-19", "4": "-10", "5": "3967/4", "6": "-66035/2"}, "SO5|0|-1|2": {"1": "0", "2": "-4", "3": "-40", "4": "40", "5": "2008", "6": "-54968"}, "SO5|0|-1|3": {"1": "0", "2": "-6", "3": "-63", "4": "144", "5": "16119/4", "6": "-52839"}, "SO5|0|-1|4": {"1": "0", "2": "-8", "3": "-88", "4": "296", "5": "8008", "6": "9416"}, "SO5|0|-1|5": {"1": "0", "2": "-10", "3": "-115", "4": "490", "5": "59455/4", "6": "381335/2"}, "SO5|0|-1|6": {"1": "0", "2": "-12", "3": "-144", "4": "720", "5": "25488", "6": "572400"}, "SO5|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO5|1|1|1": {"1": "0", "2": "-2", "3": "-19", "4": "-10", "5": "3967/4", "6": "-66035/2"}, "SO5|1|1|2": {"1": "0", "2": "-4", "3": "-40", "4": "40", "5": "2008", "6": "-54968"}, "SO5|1|1|3": {"1": "0", "2": "-6", "3": "-63", "4": "144", "5": "16119/4", "6": "-52839"}, "SO5|1|1|4": {"1": "0", "2": "-8", "3": "-88", "4": "296", "5": "8008", "6": "9416"}, "SO5|1|1|5": {"1": "0", "2": "-10", "3": "-115", "4": "490", "5": "59455/4", "6": "381335/2"}, "SO5|1|1|6": {"1": "0", "2": "-12", "3": "-144", "4": "720", "5": "25488", "6": "572400"}, "SO5|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO5|1|-1|1": {"1": "0", "2": "-6", "3": "-9", "4": "222", "5": "-18051/4", "6": "271713/2"}, "SO5|1|-1|2": {"1": "0", "2": "-12", "3": "-24", "4": "552", "5": "-9480", "6": "306792"}, "SO5|1|-1|3": {"1": "0", "2": "-18", "3": "-45", "4": "972", "5": "-54459/4", "6": "526176"}, "SO5|1|-1|4": {"1": "0", "2": "-24", "3": "-72", "4": "1464", "5": "-15720", "6": "832920"}, "SO5|1|-1|5": {"1": "0", "2": "-30", "3": "-105", "4": "2010", "5": "-58755/4", "6": "2581695/2"}, "SO5|1|-1|6": {"1": "0", "2": "-36", "3": "-144", "4": "2592", "5": "-9504", "6": "1988064"}, "SO7|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO7|0|1|1": {"1": "0", "2": "-9", "3": "-63/2", "4": "810", "5": "-195489/8", "6": "1060947"}, "SO7|0|1|2": {"1": "0", "2": "-18", "3": "-72", "4": "1872", "5": "-50832", "6": "2300112"}, "SO7|0|1|3": {"1": "0", "2": "-27", "3": "-243/2", "4": "3159", "5": "-599481/8", "6": "15070617/4"}, "SO7|0|1|4": {"1": "0", "2": "-36", "3": "-180", "4": "4644", "5": "-92628", "6": "5635908"}, "SO7|0|1|5": {"1": "0", "2": "-45", "3": "-495/2", "4": "6300", "5": "-799425/8", "6": "16396875/2"}, "SO7|0|1|6": {"1": "0", "2": "-54", "3": "-324", "4": "8100", "5": "-92988", "6": "11869092"}, "SO7|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO7|0|-1|1": {"1": "0", "2": "-3", "3": "-117/2", "4": "72", "5": "32085/8", "6": "-496503/2"}, "SO7|0|-1|2": {"1": "0", "2": "-6", "3": "-120", "4": "264", "5": "9240", "6": "-473064"}, "SO7|0|-1|3": {"1": "0", "2": "-9", "3": "-369/2", "4": "567", "5": "152685/8", "6": "-2420847/4"}, "SO7|0|-1|4": {"1": "0", "2": "-12", "3": "-252", "4": "972", "5": "36900", "6": "-460404"}, "SO7|0|-1|5": {"1": "0", "2": "-15", "3": "-645/2", "4": "1470", "5": "527925/8", "6": "260400"}, "SO7|0|-1|6": {"1": "0", "2": "-18", "3": "-396", "4": "2052", "5": "109620", "6": "1970676"}, "SO7|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO7|1|1|1": {"1": "0", "2": "-3", "3": "-117/2", "4": "72", "5": "32085/8", "6": "-496503/2"}, "SO7|1|1|2": {"1": "0", "2": "-6", "3": "-120", "4": "264", "5": "9240", "6": "-473064"}, "SO7|1|1|3": {"1": "0", "2": "-9", "3": "-369/2", "4": "567", "5": "152685/8", "6": "-2420847/4"}, "SO7|1|1|4": {"1": "0", "2": "-12", "3": "-252", "4": "972", "5": "36900", "6": "-460404"}, "SO7|1|1|5": {"1": "0", "2": "-15", "3": "-645/2", "4": "1470", "5": "527925/8", "6": "260400"}, "SO7|1|1|6": {"1": "0", "2": "-18", "3": "-396", "4": "2052", "5": "109620", "6": "1970676"}, "SO7|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO7|1|-1|1": {"1": "0", "2": "-9", "3": "-63/2", "4": "810", "5": "-195489/8", "6": "1060947"}, "SO7|1|-1|2": {"1": "0", "2": "-18", "3": "-72", "4": "1872", "5": "-50832", "6": "2300112"}, "SO7|1|-1|3": {"1": "0", "2": "-27", "3": "-243/2", "4": "3159", "5": "-599481/8", "6": "15070617/4"}, "SO7|1|-1|4": {"1": "0", "2": "-36", "3": "-180", "4": "4644", "5": "-92628", "6": "5635908"}, "SO7|1|-1|5": {"1": "0", "2": "-45", "3": "-495/2", "4": "6300", "5": "-799425/8", "6": "16396875/2"}, "SO7|1|-1|6": {"1": "0", "2": "-54", "3": "-324", "4": "8100", "5": "-92988", "6": "11869092"}, "SO8|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO8|0|1|1": {"1": "0", "2": "-21/2", "3": "-189/4", "4": "5271/4", "5": "-739977/16", "6": "37143393/16"}, "SO8|0|1|2": {"1": "0", "2": "-21", "3": "-105", "4": "2982", "5": "-95781", "6": "4973094"}, "SO8|0|1|3": {"1": "0", "2": "-63/2", "3": "-693/4", "4": "19845/4", "5": "-2270457/16", "6": "128648331/16"}, "SO8|0|1|4": {"1": "0", "2": "-42", "3": "-252", "4": "7224", "5": "-178080", "6": "11832576"}, "SO8|0|1|5": {"1": "0", "2": "-105/2", "3": "-1365/4", "4": "38955/4", "5": "-3166905/16", "6": "270083205/16"}, "SO8|0|1|6": {"1": "0", "2": "-63", "3": "-441", "4": "12474", "5": "-195237", "6": "23935338"}, "SO8|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO8|0|-1|1": {"1": "0", "2": "-7/2", "3": "-343/4", "4": "665/4", "5": "103789/16", "6": "-8240113/16"}, "SO8|0|-1|2": {"1": "0", "2": "-7", "3": "-175", "4": "490", "5": "15505", "6": "-1010450"}, "SO8|0|-1|3": {"1": "0", "2": "-21/2", "3": "-1071/4", "4": "3843/4", "5": "520317/16", "6": "-21724227/16"}, "SO8|0|-1|4": {"1": "0", "2": "-14", "3": "-364", "4": "1568", "5": "62944", "6": "-1215424"}, "SO8|0|-1|5": {"1": "0", "2": "-35/2", "3": "-1855/4", "4": "9205/4", "5": "1794205/16", "6": "-468965/16"}, "SO8|0|-1|6": {"1": "0", "2": "-21", "3": "-567", "4": "3150", "5": "185409", "6": "2966922"}, "SO8|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO8|1|1|1": {"1": "0", "2": "-7/2", "3": "-343/4", "4": "665/4", "5": "103789/16", "6": "-8240113/16"}, "SO8|1|1|2": {"1": "0", "2": "-7", "3": "-175", "4": "490", "5": "15505", "6": "-1010450"}, "SO8|1|1|3": {"1": "0", "2": "-21/2", "3": "-1071/4", "4": "3843/4", "5": "520317/16", "6": "-21724227/16"}, "SO8|1|1|4": {"1": "0", "2": "-14", "3": "-364", "4": "1568", "5": "62944", "6": "-1215424"}, "SO8|1|1|5": {"1": "0", "2": "-35/2", "3": "-1855/4", "4": "9205/4", "5": "1794205/16", "6": "-468965/16"}, "SO8|1|1|6": {"1": "0", "2": "-21", "3": "-567", "4": "3150", "5": "185409", "6": "2966922"}, "SO8|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO8|1|-1|1": {"1": "0", "2": "-21/2", "3": "-189/4", "4": "5271/4", "5": "-739977/16", "6": "37143393/16"}, "SO8|1|-1|2": {"1": "0", "2": "-21", "3": "-105", "4": "2982", "5": "-95781", "6": "4973094"}, "SO8|1|-1|3": {"1": "0", "2": "-63/2", "3": "-693/4", "4": "19845/4", "5": "-2270457/16", "6": "128648331/16"}, "SO8|1|-1|4": {"1": "0", "2": "-42", "3": "-252", "4": "7224", "5": "-178080", "6": "11832576"}, "SO8|1|-1|5": {"1": "0", "2": "-105/2", "3": "-1365/4", "4": "38955/4", "5": "-3166905/16", "6": "270083205/16"}, "SO8|1|-1|6": {"1": "0", "2": "-63", "3": "-441", "4": "12474", "5": "-195237", "6": "23935338"}, "SO9|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO9|0|1|1": {"1": "0", "2": "-12", "3": "-66", "4": "2004", "5": "-160467/2", "6": "4575111"}, "SO9|0|1|2": {"1": "0", "2": "-24", "3": "-144", "4": "4464", "5": "-165552", "6": "9713328"}, "SO9|0|1|3": {"1": "0", "2": "-36", "3": "-234", "4": "7344", "5": "-492075/2", "6": "15552486"}, "SO9|0|1|4": {"1": "0", "2": "-48", "3": "-336", "4": "10608", "5": "-311952", "6": "22607664"}, "SO9|0|1|5": {"1": "0", "2": "-60", "3": "-450", "4": "14220", "5": "-707475/2", "6": "31769925"}, "SO9|0|1|6": {"1": "0", "2": "-72", "3": "-576", "4": "18144", "5": "-362016", "6": "44305056"}, "SO9|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO9|0|-1|1": {"1": "0", "2": "-4", "3": "-118", "4": "308", "5": "19279/2", "6": "-959041"}, "SO9|0|-1|2": {"1": "0", "2": "-8", "3": "-240", "4": "816", "5": "23760", "6": "-1918800"}, "SO9|0|-1|3": {"1": "0", "2": "-12", "3": "-366", "4": "1512", "5": "101223/2", "6": "-2660508"}, "SO9|0|-1|4": {"1": "0", "2": "-16", "3": "-496", "4": "2384", "5": "98384", "6": "-2602096"}, "SO9|0|-1|5": {"1": "0", "2": "-20", "3": "-630", "4": "3420", "5": "350415/2", "6": "-798615"}, "SO9|0|-1|6": {"1": "0", "2": "-24", "3": "-768", "4": "4608", "5": "289152", "6": "4057344"}, "SO9|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO9|1|1|1": {"1": "0", "2": "-4", "3": "-118", "4": "308", "5": "19279/2", "6": "-959041"}, "SO9|1|1|2": {"1": "0", "2": "-8", "3": "-240", "4": "816", "5": "23760", "6": "-1918800"}, "SO9|1|1|3": {"1": "0", "2": "-12", "3": "-366", "4": "1512", "5": "101223/2", "6": "-2660508"}, "SO9|1|1|4": {"1": "0", "2": "-16", "3": "-496", "4": "2384", "5": "98384", "6": "-2602096"}, "SO9|1|1|5": {"1": "0", "2": "-20", "3": "-630", "4": "3420", "5": "350415/2", "6": "-798615"}, "SO9|1|1|6": {"1": "0", "2": "-24", "3": "-768", "4": "4608", "5": "289152", "6": "4057344"}, "SO9|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "SO9|1|-1|1": {"1": "0", "2": "-12", "3": "-66", "4": "2004", "5": "-160467/2", "6": "4575111"}, "SO9|1|-1|2": {"1": "0", "2": "-24", "3": "-144", "4": "4464", "5": "-165552", "6": "9713328"}, "SO9|1|-1|3": {"1": "0", "2": "-36", "3": "-234", "4": "7344", "5": "-492075/2", "6": "15552486"}, "SO9|1|-1|4": {"1": "0", "2": "-48", "3": "-336", "4": "10608", "5": "-311952", "6": "22607664"}, "SO9|1|-1|5": {"1": "0", "2": "-60", "3": "-450", "4": "14220", "5": "-707475/2", "6": "31769925"}, "SO9|1|-1|6": {"1": "0", "2": "-72", "3": "-576", "4": "18144", "5": "-362016", "6": "44305056"}, "Sp4|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp4|0|1|1": {"1": "0", "2": "15/2", "3": "225/4", "4": "-2865/4", "5": "304485/16", "6": "-11394255/16"}, "Sp4|0|1|2": {"1": "0", "2": "15", "3": "105", "4": "-1230", "5": "36345", "6": "-1340910"}, "Sp4|0|1|3": {"1": "0", "2": "45/2", "3": "585/4", "4": "-6075/4", "5": "860085/16", "6": "-29675565/16"}, "Sp4|0|1|4": {"1": "0", "2": "30", "3": "180", "4": "-1560", "5": "72960", "6": "-2153280"}, "Sp4|0|1|5": {"1": "0", "2": "75/2", "3": "825/4", "4": "-5325/4", "5": "1528725/16", "6": "-33068475/16"}, "Sp4|0|1|6": {"1": "0", "2": "45", "3": "225", "4": "-810", "5": "122985", "6": "-1355130"}, "Sp4|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp4|0|-1|1": {"1": "0", "2": "5/2", "3": "355/4", "4": "-1615/4", "5": "137735/16", "6": "-4505425/16"}, "Sp4|0|-1|2": {"1": "0", "2": "5", "3": "175", "4": "-770", "5": "22715", "6": "-758030"}, "Sp4|0|-1|3": {"1": "0", "2": "15/2", "3": "1035/4", "4": "-4365/4", "5": "723735/16", "6": "-22962555/16"}, "Sp4|0|-1|4": {"1": "0", "2": "10", "3": "340", "4": "-1360", "5": "79040", "6": "-2259520"}, "Sp4|0|-1|5": {"1": "0", "2": "25/2", "3": "1675/4", "4": "-6275/4", "5": "2031575/16", "6": "-49889525/16"}, "Sp4|0|-1|6": {"1": "0", "2": "15", "3": "495", "4": "-1710", "5": "191835", "6": "-3838050"}, "Sp4|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp4|1|1|1": {"1": "0", "2": "5/2", "3": "355/4", "4": "-1615/4", "5": "137735/16", "6": "-4505425/16"}, "Sp4|1|1|2": {"1": "0", "2": "5", "3": "175", "4": "-770", "5": "22715", "6": "-758030"}, "Sp4|1|1|3": {"1": "0", "2": "15/2", "3": "1035/4", "4": "-4365/4", "5": "723735/16", "6": "-22962555/16"}, "Sp4|1|1|4": {"1": "0", "2": "10", "3": "340", "4": "-1360", "5": "79040", "6": "-2259520"}, "Sp4|1|1|5": {"1": "0", "2": "25/2", "3": "1675/4", "4": "-6275/4", "5": "2031575/16", "6": "-49889525/16"}, "Sp4|1|1|6": {"1": "0", "2": "15", "3": "495", "4": "-1710", "5": "191835", "6": "-3838050"}, "Sp4|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp4|1|-1|1": {"1": "0", "2": "15/2", "3": "225/4", "4": "-2865/4", "5": "304485/16", "6": "-11394255/16"}, "Sp4|1|-1|2": {"1": "0", "2": "15", "3": "105", "4": "-1230", "5": "36345", "6": "-1340910"}, "Sp4|1|-1|3": {"1": "0", "2": "45/2", "3": "585/4", "4": "-6075/4", "5": "860085/16", "6": "-29675565/16"}, "Sp4|1|-1|4": {"1": "0", "2": "30", "3": "180", "4": "-1560", "5": "72960", "6": "-2153280"}, "Sp4|1|-1|5": {"1": "0", "2": "75/2", "3": "825/4", "4": "-5325/4", "5": "1528725/16", "6": "-33068475/16"}, "Sp4|1|-1|6": {"1": "0", "2": "45", "3": "225", "4": "-810", "5": "122985", "6": "-1355130"}, "Sp6|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp6|0|1|1": {"1": "0", "2": "21/2", "3": "399/4", "4": "-7329/4", "5": "1062831/16", "6": "-54048099/16"}, "Sp6|0|1|2": {"1": "0", "2": "21", "3": "189", "4": "-3276", "5": "128247", "6": "-6433392"}, "Sp6|0|1|3": {"1": "0", "2": "63/2", "3": "1071/4", "4": "-17199/4", "5": "3053295/16", "6": "-145167309/16"}, "Sp6|0|1|4": {"1": "0", "2": "42", "3": "336", "4": "-4872", "5": "259392", "6": "-10962336"}, "Sp6|0|1|5": {"1": "0", "2": "105/2", "3": "1575/4", "4": "-19845/4", "5": "5423775/16", "6": "-184398375/16"}, "Sp6|0|1|6": {"1": "0", "2": "63", "3": "441", "4": "-4536", "5": "434511", "6": "-9940644"}, "Sp6|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp6|0|-1|1": {"1": "0", "2": "7/2", "3": "637/4", "4": "-3703/4", "5": "361333/16", "6": "-14084581/16"}, "Sp6|0|-1|2": {"1": "0", "2": "7", "3": "315", "4": "-1764", "5": "57645", "6": "-2317140"}, "Sp6|0|-1|3": {"1": "0", "2": "21/2", "3": "1869/4", "4": "-10017/4", "5": "1800981/16", "6": "-68482323/16"}, "Sp6|0|-1|4": {"1": "0", "2": "14", "3": "616", "4": "-3136", "5": "194656", "6": "-6514816"}, "Sp6|0|-1|5": {"1": "0", "2": "35/2", "3": "3045/4", "4": "-14595/4", "5": "4979205/16", "6": "-136675665/16"}, "Sp6|0|-1|6": {"1": "0", "2": "21", "3": "903", "4": "-4032", "5": "469413", "6": "-9658656"}, "Sp6|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp6|1|1|1": {"1": "0", "2": "7/2", "3": "637/4", "4": "-3703/4", "5": "361333/16", "6": "-14084581/16"}, "Sp6|1|1|2": {"1": "0", "2": "7", "3": "315", "4": "-1764", "5": "57645", "6": "-2317140"}, "Sp6|1|1|3": {"1": "0", "2": "21/2", "3": "1869/4", "4": "-10017/4", "5": "1800981/16", "6": "-68482323/16"}, "Sp6|1|1|4": {"1": "0", "2": "14", "3": "616", "4": "-3136", "5": "194656", "6": "-6514816"}, "Sp6|1|1|5": {"1": "0", "2": "35/2", "3": "3045/4", "4": "-14595/4", "5": "4979205/16", "6": "-136675665/16"}, "Sp6|1|1|6": {"1": "0", "2": "21", "3": "903", "4": "-4032", "5": "469413", "6": "-9658656"}, "Sp6|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "Sp6|1|-1|1": {"1": "0", "2": "21/2", "3": "399/4", "4": "-7329/4", "5": "1062831/16", "6": "-54048099/16"}, "Sp6|1|-1|2": {"1": "0", "2": "21", "3": "189", "4": "-3276", "5": "128247", "6": "-6433392"}, "Sp6|1|-1|3": {"1": "0", "2": "63/2", "3": "1071/4", "4": "-17199/4", "5": "3053295/16", "6": "-145167309/16"}, "Sp6|1|-1|4": {"1": "0", "2": "42", "3": "336", "4": "-4872", "5": "259392", "6": "-10962336"}, "Sp6|1|-1|5": {"1": "0", "2": "105/2", "3": "1575/4", "4": "-19845/4", "5": "5423775/16", "6": "-184398375/16"}, "Sp6|1|-1|6": {"1": "0", "2": "63", "3": "441", "4": "-4536", "5": "434511", "6": "-9940644"}, "G2|0|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "G2|0|1|1": {"1": "0", "2": "0", "3": "0", "4": "96", "5": "-2432", "6": "83168"}, "G2|0|1|2": {"1": "0", "2": "0", "3": "0", "4": "256", "5": "-16384/3", "6": "1761280/9"}, "G2|0|1|3": {"1": "0", "2": "0", "3": "0", "4": "480", "5": "-8448", "6": "343008"}, "G2|0|1|4": {"1": "0", "2": "0", "3": "0", "4": "768", "5": "-10752", "6": "543744"}, "G2|0|1|5": {"1": "0", "2": "0", "3": "0", "4": "1120", "5": "-35200/3", "6": "7468000/9"}, "G2|0|1|6": {"1": "0", "2": "0", "3": "0", "4": "1536", "5": "-10752", "6": "1246208"}, "G2|0|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "G2|0|-1|1": {"1": "0", "2": "0", "3": "0", "4": "-32", "5": "1152", "6": "-318496/9"}, "G2|0|-1|2": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "2048", "6": "-55296"}, "G2|0|-1|3": {"1": "0", "2": "0", "3": "0", "4": "96", "5": "3328", "6": "-158816/3"}, "G2|0|-1|4": {"1": "0", "2": "0", "3": "0", "4": "256", "5": "5632", "6": "-74752/9"}, "G2|0|-1|5": {"1": "0", "2": "0", "3": "0", "4": "480", "5": "9600", "6": "111840"}, "G2|0|-1|6": {"1": "0", "2": "0", "3": "0", "4": "768", "5": "15872", "6": "1061888/3"}, "G2|1|1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "G2|1|1|1": {"1": "0", "2": "0", "3": "0", "4": "-32", "5": "1152", "6": "-318496/9"}, "G2|1|1|2": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "2048", "6": "-55296"}, "G2|1|1|3": {"1": "0", "2": "0", "3": "0", "4": "96", "5": "3328", "6": "-158816/3"}, "G2|1|1|4": {"1": "0", "2": "0", "3": "0", "4": "256", "5": "5632", "6": "-74752/9"}, "G2|1|1|5": {"1": "0", "2": "0", "3": "0", "4": "480", "5": "9600", "6": "111840"}, "G2|1|1|6": {"1": "0", "2": "0", "3": "0", "4": "768", "5": "15872", "6": "1061888/3"}, "G2|1|-1|0": {"1": "0", "2": "0", "3": "0", "4": "0", "5": "0", "6": "0"}, "G2|1|-1|1": {"1": "0", "2": "0", "3": "0", "4": "96", "5": "-2432", "6": "83168"}, "G2|1|-1|2": {"1": "0", "2": "0", "3": "0", "4": "256", "5": "-16384/3", "6": "1761280/9"}, "G2|1|-1|3": {"1": "0", "2": "0", "3": "0", "4": "480", "5": "-8448", "6": "343008"}, "G2|1|-1|4": {"1": "0", "2": "0", "3": "0", "4": "768", "5": "-10752", "6": "543744"}, "G2|1|-1|5": {"1": "0", "2": "0", "3": "0", "4": "1120", "5": "-35200/3", "6": "7468000/9"}, "G2|1|-1|6": {"1": "0", "2": "0", "3": "0", "4": "1536", "5": "-10752", "6": "1246208"}}}

==> anc/numbers/deposit/P07/out/p04_solver_py.out <==
SU2 done
SU3 done
SU4 done
SU5 done
SU6 done
SO5 done
SO7 done
SO8 done
SO9 done
Sp4 done
Sp6 done
G2 done
written out/p04_solver_py.json


==> anc/numbers/deposit/P07/out/p05_closed_forms.gp <==
CL_P1mLL = -4*ca*cf + 4*ca*cf/(x + 1) - 4*ca*cf/(x - 1) - 6*cf^2*x + 2*cf^2 - 8*cf^2/(x + 1);
CL_P1mN = 8*ca*cf - 8*ca*cf/(x + 1) + 8*ca*cf/(x - 1) + 8*cf^2*x - 8*cf^2 + 16*cf^2/(x + 1);
CL_P1pLL = -4*ca*cf*x - 4*ca*cf/(x + 1) - 4*ca*cf/(x - 1) + 2*cf^2*x - 6*cf^2 + 8*cf^2/(x + 1);
CL_P1pN = 8*ca*cf*x + 8*ca*cf/(x + 1) + 8*ca*cf/(x - 1) - 8*cf^2*x + 8*cf^2 - 16*cf^2/(x + 1);
CL_P2mLL = 5*ca^2*cf/3 - 4*ca^2*cf/(3*x + 3) + 4*ca^2*cf/(3*x - 3) - 28*ca*cf^2/3 + 20*ca*cf^2/(3*x + 3) - 20*ca*cf^2/(3*x - 3) - 14*cf^3*x/3 + 22*cf^3/3 + 8*cf^3/(3*x - 3) - 8*cf^3/(x + 1);
CL_P2mN = 18*ca^2*cf*x - 34*ca^2*cf + 48*ca^2*cf/(x + 1) - 48*ca*cf^2*x + 176*ca*cf^2 - 208*ca*cf^2/(x + 1) + 64*ca*cf^2/(x - 1) + 120*cf^3*x - 120*cf^3 + 224*cf^3/(x + 1);
CL_P2pLL = 5*ca^2*cf*x/3 + 4*ca^2*cf/(3*x + 3) + 4*ca^2*cf/(3*x - 3) - 28*ca*cf^2*x/3 - 20*ca*cf^2/(3*x + 3) - 20*ca*cf^2/(3*x - 3) + 22*cf^3*x/3 - 14*cf^3/3 + 8*cf^3/(3*x - 3) + 8*cf^3/(x + 1);
CL_P2pN = -34*ca^2*cf*x + 18*ca^2*cf - 48*ca^2*cf/(x + 1) + 176*ca*cf^2*x - 48*ca*cf^2 + 208*ca*cf^2/(x + 1) + 64*ca*cf^2/(x - 1) - 120*cf^3*x + 120*cf^3 - 224*cf^3/(x + 1);
CL_P3mLL = -28*ca^3*cf/45 + 4*ca^3*cf/(9*x + 9) - 4*ca^3*cf/(9*x - 9) + 128*ca^2*cf^2/45 - 28*ca^2*cf^2/(15*x + 15) + 28*ca^2*cf^2/(15*x - 15) - 52*ca*cf^3/9 + 152*ca*cf^3/(45*x + 45) - 152*ca*cf^3/(45*x - 45) - 5*cf^4*x/3 + 157*cf^4/45 - 128*cf^4/(45*x + 45) + 16*cf^4/(15*x - 15);
CL_P3mN = -166*ca^3*cf*x/3 + 94*ca^3*cf/3 - 232*ca^3*cf/(3*x + 3) - 16*ca^3*cf/(x - 1) + 220*ca^2*cf^2*x - 508*ca^2*cf^2/3 + 992*ca^2*cf^2/(3*x + 3) + 88*ca^2*cf^2/(3*x - 3) - 296*ca*cf^3*x + 1216*ca*cf^3/3 - 544*ca*cf^3/(x + 1) + 80*ca*cf^3/(x - 1) + 776*cf^4*x/3 - 776*cf^4/3 + 1088*cf^4/(3*x + 3) - 64*cf^4/(3*x - 3) + 80*dFA*x + 16*dFA + 64*dFA/(x + 1) + 64*dFA/(x - 1);
CL_P3pLL = -28*ca^3*cf*x/45 - 4*ca^3*cf/(9*x + 9) - 4*ca^3*cf/(9*x - 9) + 128*ca^2*cf^2*x/45 + 28*ca^2*cf^2/(15*x + 15) + 28*ca^2*cf^2/(15*x - 15) - 52*ca*cf^3*x/9 - 152*ca*cf^3/(45*x + 45) - 152*ca*cf^3/(45*x - 45) + 157*cf^4*x/45 - 5*cf^4/3 + 128*cf^4/(45*x + 45) + 16*cf^4/(15*x - 15);
CL_P3pN = 94*ca^3*cf*x/3 - 166*ca^3*cf/3 + 232*ca^3*cf/(3*x + 3) - 16*ca^3*cf/(x - 1) - 508*ca^2*cf^2*x/3 + 220*ca^2*cf^2 - 992*ca^2*cf^2/(3*x + 3) + 88*ca^2*cf^2/(3*x - 3) + 1216*ca*cf^3*x/3 - 296*ca*cf^3 + 544*ca*cf^3/(x + 1) + 80*ca*cf^3/(x - 1) - 776*cf^4*x/3 + 776*cf^4/3 - 1088*cf^4/(3*x + 3) - 64*cf^4/(3*x - 3) + 16*dFA*x + 80*dFA - 64*dFA/(x + 1) + 64*dFA/(x - 1);


==> anc/numbers/deposit/P07/out/p05_closed_forms_P3.m <==
cl["P3pN"] = ca^3*cf*((94/3)*x - 166/3 + (232/3)/(x + 1) - 16/(x - 1)) + ca^2*cf^2*(-508/3*x + 220 - (992/3)/(x + 1) + (88/3)/(x - 1)) + ca*cf^3*((1216/3)*x - 296 + 544/(x + 1) + 80/(x - 1)) + cf^4*(-776/3*x + 776/3 - (1088/3)/(x + 1) - (64/3)/(x - 1)) + dFA*(16*x + 80 - 64/(x + 1) + 64/(x - 1));
cl["P3pLL"] = ca^3*cf*(-28/45*x - (4/9)/(x + 1) - (4/9)/(x - 1)) + ca^2*cf^2*((128/45)*x + (28/15)/(x + 1) + (28/15)/(x - 1)) + ca*cf^3*(-52/9*x - (152/45)/(x + 1) - (152/45)/(x - 1)) + cf^4*((157/45)*x - 5/3 + (128/45)/(x + 1) + (16/15)/(x - 1));
cl["P3mN"] = ca^3*cf*(-166/3*x + 94/3 - (232/3)/(x + 1) - 16/(x - 1)) + ca^2*cf^2*(220*x - 508/3 + (992/3)/(x + 1) + (88/3)/(x - 1)) + ca*cf^3*(-296*x + 1216/3 - 544/(x + 1) + 80/(x - 1)) + cf^4*((776/3)*x - 776/3 + (1088/3)/(x + 1) - (64/3)/(x - 1)) + dFA*(80*x + 16 + 64/(x + 1) + 64/(x - 1));
cl["P3mLL"] = ca^3*cf*(-28/45 + (4/9)/(x + 1) - (4/9)/(x - 1)) + ca^2*cf^2*(128/45 - (28/15)/(x + 1) + (28/15)/(x - 1)) + ca*cf^3*(-52/9 + (152/45)/(x + 1) - (152/45)/(x - 1)) + cf^4*(-5/3*x + 157/45 - (128/45)/(x + 1) + (16/15)/(x - 1));


==> anc/numbers/deposit/P07/out/p05_data_gp.txt <==
# k|tau|V3|V4|Q5/720|quartic
0|1|[60, -192, 144]|[-912, 3120, -3264, 960, 1152]|[0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0]|-48
0|-1|[-28, 96, -80]|[720, -2992, 4032, -1728, -384]|[0, -224/45, 758/45, -992/45, 512/45, 0, 32/15, 0]|16
1|1|[-28, 96, -80]|[720, -2992, 4032, -1728, -384]|[0, -224/45, 758/45, -992/45, 512/45, 0, 32/15, 0]|16
1|-1|[60, -192, 144]|[-912, 3120, -3264, 960, 1152]|[0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0]|-48
2|1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
2|-1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
3|1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
3|-1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
4|1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
4|-1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
5|1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
5|-1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
6|1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
6|-1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
7|1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
7|-1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
8|1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
8|-1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
9|1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0
9|-1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
10|1|[96, -288, 192]|[-2240, 7872, -8832, 3072, 3072]|[0, 224/9, -1504/15, 2048/15, -5888/45, 0, -512/15, 0]|-128
10|-1|[-96, 288, -192]|[1472, -6464, 9088, -4096, 0]|[0, -736/45, 2912/45, -6784/45, 512/5, 0, 0, 0]|0


==> anc/numbers/deposit/P07/out/p05_data_py.json <==
{
"0|1": {
"V3": [
"60",
"-192",
"144"
],
"V4": [
"-912",
"3120",
"-3264",
"960",
"1152"
],
"Q5_720": [
"0",
"76/15",
"-58/3",
"368/15",
"-656/45",
"0",
"-32/5",
"0"
],
"z2ln2_P2": [
"-30",
"96",
"-104"
],
"z2ln4_P3": [
"38",
"-140",
"168",
"-248/3",
"-48"
],
"quartic": "-48",
"lam": 1
},
"0|-1": {
"V3": [
"-28",
"96",
"-80"
],
"V4": [
"720",
"-2992",
"4032",
"-1728",
"-384"
],
"Q5_720": [
"0",
"-224/45",
"758/45",
"-992/45",
"512/45",
"0",
"32/15",
"0"
],
"z2ln2_P2": [
"14",
"-96",
"104"
],
"z2ln4_P3": [
"-30",
"132",
"-656/3",
"376/3",
"16"
],
"quartic": "16",
"lam": 1
},
"1|1": {
"V3": [
"-28",
"96",
"-80"
],
"V4": [
"720",
"-2992",
"4032",
"-1728",
"-384"
],
"Q5_720": [
"0",
"-224/45",
"758/45",
"-992/45",
"512/45",
"0",
"32/15",
"0"
],
"z2ln2_P2": [
"14",
"-96",
"104"
],
"z2ln4_P3": [
"-30",
"132",
"-656/3",
"376/3",
"16"
],
"quartic": "16",
"lam": 1
},
"1|-1": {
"V3": [
"60",
"-192",
"144"
],
"V4": [
"-912",
"3120",
"-3264",
"960",
"1152"
],
"Q5_720": [
"0",
"76/15",
"-58/3",
"368/15",
"-656/45",
"0",
"-32/5",
"0"
],
"z2ln2_P2": [
"-30",
"96",
"-104"
],
"z2ln4_P3": [
"38",
"-140",
"168",
"-248/3",
"-48"
],
"quartic": "-48",
"lam": 1
},
"2|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"2|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"3|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"3|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"4|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"4|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"5|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"5|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"6|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"6|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"7|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"7|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"8|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"8|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"9|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"9|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"10|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"10|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
}
}

==> anc/numbers/deposit/P07/out/p05_data_py.out <==
closed forms parsed: ['P1mLL', 'P1mN', 'P1pLL', 'P1pN', 'P2mLL', 'P2mN', 'P2pLL', 'P2pN', 'P3mLL', 'P3mN', 'P3pLL', 'P3pN']
closed forms against T30 per-k expansions: 360 checks, 0 failures
k= 0 P+: V3=['60', '-192', '144'] V4=['-912', '3120', '-3264', '960', '1152'] quartic(z2 x^k ln^4 x of P3)=-48 [Q5]/720=['0', '76/15', '-58/3', '368/15', '-656/45', '0', '-32/5', '0']
k= 0 P-: V3=['-28', '96', '-80'] V4=['720', '-2992', '4032', '-1728', '-384'] quartic(z2 x^k ln^4 x of P3)=16 [Q5]/720=['0', '-224/45', '758/45', '-992/45', '512/45', '0', '32/15', '0']
k= 1 P+: V3=['-28', '96', '-80'] V4=['720', '-2992', '4032', '-1728', '-384'] quartic(z2 x^k ln^4 x of P3)=16 [Q5]/720=['0', '-224/45', '758/45', '-992/45', '512/45', '0', '32/15', '0']
k= 1 P-: V3=['60', '-192', '144'] V4=['-912', '3120', '-3264', '960', '1152'] quartic(z2 x^k ln^4 x of P3)=-48 [Q5]/720=['0', '76/15', '-58/3', '368/15', '-656/45', '0', '-32/5', '0']
k= 2 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 2 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 3 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 3 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 4 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 4 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 5 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 5 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 6 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 6 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 7 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 7 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 8 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 8 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 9 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 9 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k=10 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k=10 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
written out/p05_data_py.json and out/p05_closed_forms.gp


==> anc/numbers/deposit/P07/out/p05b_routeC_py.out <==
Pqq1p: max word weight 2 (bound 2), max weight of words times z2 0 (bound 0)
Pqq1m: max word weight 2 (bound 2), max weight of words times z2 0 (bound 0)
Pqq2p: max word weight 4 (bound 4), max weight of words times z2 2 (bound 2)
Pqq2m: dabc terms dropped, their z2 H(0,0) part: -4*nf*(3*x + 5)
Pqq2m: max word weight 4 (bound 4), max weight of words times z2 2 (bound 2)
P1pN: route C (hepres.h) minus T30 closed form = 0
P1pLL: route C (hepres.h) minus T30 closed form = 0
P1mN: route C (hepres.h) minus T30 closed form = 0
P1mLL: route C (hepres.h) minus T30 closed form = 0
P2pN: route C (hepres.h) minus T30 closed form = 0
P2pLL: route C (hepres.h) minus T30 closed form = 0
P2mN: route C (hepres.h) minus T30 closed form = 0
P2mLL: route C (hepres.h) minus T30 closed form = 0
P^(1), P^(2) route C agrees with T30 closed forms: True


==> anc/numbers/deposit/P07/out/p05c_routeC_wl.out <==
Pqq3NSp.m: terms with a distribution and an HPL = 0; terms with a product of HPLs = 0; max word weight = 6 (bound 6); max weight of words times zeta[2] = 4 (bound 4)
   zeta_2 ln^4 x function minus T30 closed form: 0;  ln^6 x function minus T30 closed form: 0
   quartic component of the zeta_2 ln^4 x function: (16*(3 - x + 5*x^2 + x^3))/((-1 + x)*(1 + x));  Taylor coefficients k = 0..10: {-48, 16, -128, 0, -128, 0, -128, 0, -128, 0, -128}
Pqq3NSm.m: terms with a distribution and an HPL = 0; terms with a product of HPLs = 0; max word weight = 6 (bound 6); max weight of words times zeta[2] = 4 (bound 4)
   zeta_2 ln^4 x function minus T30 closed form: 0;  ln^6 x function minus T30 closed form: 0
   quartic component of the zeta_2 ln^4 x function: (16*(-1 + 3*x + x^2 + 5*x^3))/((-1 + x)*(1 + x));  Taylor coefficients k = 0..10: {16, -48, 0, -128, 0, -128, 0, -128, 0, -128}


==> anc/numbers/deposit/P07/out/p06_compare.out <==
(a) colour data (C_F, C_A, t-channel Casimirs, dimensions, X matrix), Python vs GAP, 12 groups, identical: True
(b) solvers, Python (Python colour) vs GP (GAP colour): 1584 (group, k, signature, order) records compared [V_n, LL pole, NLL pole, rational NNLL, pi^4 at NNLL, pi-part of LL], disagreements: 0
    in every record: NLL pole of S = 0: True; rational NNLL = 0: True; no zeta_2^2 at NNLL: True; no pi in LL: True
(c) k dependence: over 12 groups, k = 0..10, both signatures, n = 1..6, the records (V_n, LL pole) depend only on (lambda_k, (-1)^k tau): violations = 0
    same test on the Python records (all fields, n = 1..6): violations = 0
(d) lambda=1 sigma=+ V3: fit A (Python values, Python invariants, 12 groups, rank 4/4) = ['0', '60', '-192', '144'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 4) identical, max residual 0
(d) lambda=1 sigma=+ V4: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['0', '-912', '3120', '-3264', '960', '1152', '0', '0'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(d) lambda=1 sigma=+ V5: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['19252', '-65344', '74400', '-30720', '3648', '-57600', '33792', '3072'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(d) lambda=1 sigma=- V3: fit A (Python values, Python invariants, 12 groups, rank 4/4) = ['0', '84', '-256', '176'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 4) identical, max residual 0
(d) lambda=1 sigma=- V4: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['0', '112', '-496', '832', '-448', '-384', '0', '0'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(d) lambda=1 sigma=- V5: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['-15684', '59328', '-82208', '46592', '-8000', '60672', '-55296', '-3072'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(d) lambda=2 sigma=+ V3: fit A (Python values, Python invariants, 12 groups, rank 4/4) = ['0', '96', '-288', '192'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 4) identical, max residual 0
(d) lambda=2 sigma=+ V4: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['0', '-2240', '7872', '-8832', '3072', '3072', '0', '0'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(d) lambda=2 sigma=+ V5: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['182656/3', '-225152', '301056', '-168960', '33792', '-190464', '141312', '10240'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(d) lambda=2 sigma=- V3: fit A (Python values, Python invariants, 12 groups, rank 4/4) = ['0', '160', '-480', '320'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 4) identical, max residual 0
(d) lambda=2 sigma=- V4: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['0', '-448', '1856', '-2432', '1024', '0', '0', '0'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(d) lambda=2 sigma=- V5: fit A (Python values, Python invariants, 12 groups, rank 8/8) = ['-26496', '92032', '-112640', '52224', '-5120', '122880', '-116736', '-6144'], max residual 0; fit B (GP values, reference invariants, 9 groups, rank 8) identical, max residual 0
(e) \nmSthreeVec: fitted general-colour coefficients equal the macro: True
(e) \nmSfourVec: fitted general-colour coefficients equal the macro: True
(e) \nmXkVthreeCovLamTwo: fitted general-colour coefficients equal the macro: True
(e) \nmXkVfourCovLamTwo: fitted general-colour coefficients equal the macro: True
(e) \nmXkVthreeUncLamOne: fitted general-colour coefficients equal the macro: True
(e) \nmXkVfourUncLamOne: fitted general-colour coefficients equal the macro: True
(e) \nmXkVthreeUncLamTwo: fitted general-colour coefficients equal the macro: True
(e) \nmXkVfourUncLamTwo: fitted general-colour coefficients equal the macro: True
(e) \nmSfiveGen: fitted general-colour coefficients equal the macro: True
(e) \nmSfiveLamTwoGen: fitted general-colour coefficients equal the macro: True
    \nmSthreeVec evaluated in each of the 12 groups equals the solver value: True
    \nmSfourVec evaluated in each of the 12 groups equals the solver value: True
    \nmXkVthreeCovLamTwo evaluated in each of the 12 groups equals the solver value: True
    \nmXkVfourCovLamTwo evaluated in each of the 12 groups equals the solver value: True
    \nmXkVthreeUncLamOne evaluated in each of the 12 groups equals the solver value: True
    \nmXkVfourUncLamOne evaluated in each of the 12 groups equals the solver value: True
    \nmXkVthreeUncLamTwo evaluated in each of the 12 groups equals the solver value: True
    \nmXkVfourUncLamTwo evaluated in each of the 12 groups equals the solver value: True
    \nmSfiveGen evaluated in each of the 12 groups equals the solver value: True
    \nmSfiveLamTwoGen evaluated in each of the 12 groups equals the solver value: True
(f) data side, SymPy vs GP from the T30 closed forms, k = 0..10, both signatures: identical: True
    k  P  covered  lambda sigma | model V3 = data V3 | model V4 = data V4 | model quartic of z2 x^k ln^4 x | data quartic
    0  +  True     1     +   | True  | True  | -48 | -48  (model has no C_A^n, dFF, dAA: True)
    0  -  False    1     -   | False | False | 16 | 16  (model has no C_A^n, dFF, dAA: True)
    1  +  False    1     -   | False | False | 16 | 16  (model has no C_A^n, dFF, dAA: True)
    1  -  True     1     +   | True  | True  | -48 | -48  (model has no C_A^n, dFF, dAA: True)
    2  +  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
    2  -  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    3  +  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    3  -  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
    4  +  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
    4  -  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    5  +  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    5  -  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
    6  +  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
    6  -  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    7  +  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    7  -  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
    8  +  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
    8  -  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    9  +  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    9  -  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
   10  +  True     2     +   | True  | True  | -128 | -128  (model has no C_A^n, dFF, dAA: True)
   10  -  False    2     -   | False | False | 0 | 0  (model has no C_A^n, dFF, dAA: True)
    covered pairings (P+ even k, P- odd k), k = 0..10: V3 and V4 agree in every component: True
    quartic coefficient of z2 x^k ln^4 x, model = data in all 22 (k, signature) cases: True
    uncovered pairings with V3 or V4 fully agreeing (expected none): 0
    uncovered, lambda=1: data - model V3 = -16*CF*(CA - 2*CF)*(7*CA - 8*CF),  V4 = 32*CF*(CA - 2*CF)*(19*CA**2 - 40*CA*CF + 20*CF**2)
    uncovered, lambda=2: data - model V3 = -256*CF*(CA - 2*CF)*(CA - CF),  V4 = 640*CF*(CA - 2*CF)*(CA - CF)*(3*CA - 4*CF)
(g) V_n(lambda), n = 2..5: GP with lambda formal equals the Python interpolation through lambda = 0..6 in all 192 cases: True
    local systems: V_n(lambda) at k = 0 equals that at k = 1 with the signature exchanged: True
    sigma=+ V3(lambda) general colour: [CA**2*CF] -12*lam*(lam - 6), [CA*CF**2] 48*lam*(lam - 5), [CF**3] -48*lam*(lam - 4)
    sigma=+ V4(lambda) general colour: [CA**3*CF] 8*lam*(lam + 2)*(3*lam - 41), [CA**2*CF**2] -48*lam*(3*lam**2 - 26*lam - 42), [CA*CF**3] 96*lam*(3*lam**2 - 21*lam - 16), [CF**4] -192*lam**2*(lam - 6), [dFA] 384*lam*(lam + 2)
    sigma=- V3(lambda) general colour: [CA**2*CF] -4*lam*(lam - 22), [CA*CF**2] 16*lam*(lam - 17), [CF**3] -16*lam*(lam - 12)
    sigma=- V4(lambda) general colour: [CA**3*CF] 8*lam*(lam**2 - 45*lam + 58), [CA**2*CF**2] -16*lam*(3*lam**2 - 98*lam + 126), [CA*CF**3] 32*lam*(3*lam**2 - 73*lam + 96), [CF**4] -64*lam*(lam**2 - 18*lam + 24), [dFA] 384*lam*(lam - 2)
(h) five loops, covered pairings (P+ at even k, P- at odd k)
   k= 0 P+ lambda=1: V5 Python = GP in 12 groups: True; equals the S5 macro in 12 groups: True; SU(3): [Q5]/720 = -212096/10935, (i pi)^2 part -V5/720 = -19063/3645, prediction = -53857/2187 = -24.625972
   k= 1 P- lambda=1: V5 Python = GP in 12 groups: True; equals the S5 macro in 12 groups: True; SU(3): [Q5]/720 = -212096/10935, (i pi)^2 part -V5/720 = -19063/3645, prediction = -53857/2187 = -24.625972
   k= 2 P+ lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 3 P- lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 4 P+ lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 5 P- lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 6 P+ lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 7 P- lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 8 P+ lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 9 P- lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k=10 P+ lambda=2: V5 Python = GP in 12 groups: True; equals the S5(lambda=2) macro in 12 groups: True; SU(3): [Q5]/720 = -3444224/10935, (i pi)^2 part -V5/720 = -21344/3645, prediction = -3508256/10935 = -320.828166
   k= 0: general-colour prediction equals \nmFiveLoopXzeroGen: True
   k= 1: general-colour prediction equals \nmFiveLoopXzeroGen: True
   k= 2: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k= 3: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k= 4: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k= 5: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k= 6: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k= 7: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k= 8: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k= 9: general-colour prediction equals \nmFiveLoopXtwoGen: True
   k=10: general-colour prediction equals \nmFiveLoopXtwoGen: True
(i) leading-log poles of S at a^2, a^3, a^4: data (T30 LL closed forms) vs equations, 12 groups, k = 0..10, both signatures: 792 comparisons, 0 disagreements (nonzero model values in the uncovered pairings: 363; the covered pairings have none in either)


==> anc/numbers/deposit/P07/out/p07_mutations.out <==
control (no mutation): class violations 0, covered data mismatches 0, five-loop k>=2 deviations 0
mutation no_shift     : class violations  70, covered data mismatches  35, five-loop k>=2 deviations 4
mutation lambda_1     : class violations   0, covered data mismatches  63, five-loop k>=2 deviations 9
mutation lambda_k_dep : class violations 112, covered data mismatches  56, five-loop k>=2 deviations 8
mutation kappa_minus  : class violations   0, covered data mismatches  66, five-loop k>=2 deviations 9
mutation X_transposed : class violations   0, covered data mismatches  77, five-loop k>=2 deviations 9
mutation data P3+ quartic +1 at even k>=2: class violations 0, covered data mismatches 35, five-loop deviations 0


==> anc/numbers/deposit/P07/out/p08_rank.out <==
rank with all 12 groups: 8
  without G2: rank 7
  without SO5: rank 8
  without SO7: rank 8
  without SO8: rank 8
  without SO9: rank 8
  without SU2: rank 8
  without SU3: rank 8
  without SU4: rank 8
  without SU5: rank 8
  without SU6: rank 8
  without Sp4: rank 8
  without Sp6: rank 8
  without the exceptional group G2, the null vector of the 11-group matrix: [Matrix([
[17/6],
[  -8],
[   6],
[   0],
[   0],
[ -15],
[  12],
[   1]])]


==> anc/numbers/deposit/P07/p01_compare.py <==
# Compare the SymPy exact Laurent coefficients of P^(0) at N=-k (p01_lambda.py) with the GP contour integrals.
import json
from fractions import Fraction as Fr
from mpmath import mp, mpf, zeta
mp.dps = 40
J = json.load(open("out/p01_lambda.json"))
worst = 0; bad = 0; seen = set()
for line in open("out/p01_lambda_gp.out"):
    k, r, c0, c1, im = line.split(); k = int(k); seen.add(k)
    ex_r = mpf(Fr(J["res"][k]).numerator)/Fr(J["res"][k]).denominator
    ex_c0 = mpf(Fr(J["p00"][k]).numerator)/Fr(J["p00"][k]).denominator
    q = Fr(J["p0m1_rat"][k]); z = Fr(J["p0m1_z2"][k])
    ex_c1 = mpf(q.numerator)/q.denominator + (mpf(z.numerator)/z.denominator)*zeta(2)
    d = max(abs(mpf(r)-ex_r), abs(mpf(c0)-ex_c0), abs(mpf(c1)-ex_c1), mpf(im))
    worst = max(worst, d); bad += (d > 1e-12)
    print(k, "lambda_k(GP) = %s" % (mpf(r)/2), "max |GP - SymPy| = %.2e" % d)
print("k = 0..30: cases with |GP - SymPy| > 1e-12:", bad, " worst deviation %.2e" % worst)
missing = sorted(set(range(31)) - seen)
if missing: print("MISSING k:", missing)
import sys
sys.exit(1 if (bad or missing) else 0)


==> anc/numbers/deposit/P07/p01_lambda.gp <==
\\ P-07 item 1, engine B (PARI/GP): Laurent coefficients of P^(0)(N)/C_F at N = -k + w by contour
\\ integrals (1/2 pi i) \oint f(w) w^(-j-1) dw on |w| = 1/2, with GP's own complex digamma.
\\ Output per k: residue (= 2 lambda_k), c0 (= p00/C_F), c1 + 4 zeta(2) (the rational part of p0,-1/C_F).
default(parisizemax, 10^9);
default(realprecision, 60);
P0(N) = 3 + 2/(N*(N+1)) - 4*(psi(N+1) + Euler);
{
for(k = 0, 30,
  my(f = w -> P0(-k + w), r, c0, c1, rat1);
  r  = intcirc(w = 0, 1/2, f(w));
  c0 = intcirc(w = 0, 1/2, f(w)/w);
  c1 = intcirc(w = 0, 1/2, f(w)/w^2);
  rat1 = c1 + 4*zeta(2);
  printf("%d %.30f %.30f %.30f %.30f\n", k, real(r), real(c0), real(c1), abs(imag(r))+abs(imag(c0))+abs(imag(c1)));
);
}
quit;


==> anc/numbers/deposit/P07/p01_lambda.py <==
# P-07 item 1: Born weights lambda_k from the one-loop splitting function P^(0), engine A (SymPy).
# P^(0)(N) = C_F [3 + 2/(N(N+1)) - 4 S_1(N)],  S_1(N) = psi(N+1) + gamma_E   (a = alpha_s/(4 pi)).
# lambda_k = Res_{N=-k} P^(0) / Res_{N=0} P^(0).
# Also: the x-space route (x^k coefficient of 2 C_F (1+x^2)/(1-x)), and the zeta_2 part of the
# omega^1 coefficient of P^(0) at N = -k + omega, which enters the data side of V_n.
import sympy as sp

w, N, x = sp.symbols('omega N x')
CF = sp.Symbol('C_F')
KMAX = 30

def P0(Nv, K):
    # psi(N+1) = psi(N+1+K) - sum_{j=1..K} 1/(N+j), regular at N=-k for K > k (functional equation)
    psi = sp.polygamma(0, Nv+1+K) - sum(sp.Integer(1)/(Nv+j) for j in range(1, K+1))
    return CF*(3 + 2/(Nv*(Nv+1)) - 4*(psi + sp.EulerGamma))

res0 = None
lams, p00s, p0m1s = [], [], []
for k in range(KMAX+1):
    ser = sp.series(P0(-k + w, k+2), w, 0, 2).removeO()
    ser = sp.expand(ser)
    r = ser.coeff(w, -1)
    c0 = sp.nsimplify(sp.expand(ser.coeff(w, 0)))
    c1 = sp.expand(ser.coeff(w, 1))
    c1 = sp.expand(sp.expand_func(c1))
    if k == 0:
        res0 = r
    lam = sp.simplify(r/res0)
    z2part = sp.simplify(c1.coeff(sp.pi, 2)*6) if c1.has(sp.pi) else 0   # coefficient of zeta_2
    ratpart = sp.simplify(c1.subs(sp.pi, 0))
    lams.append(lam); p00s.append(c0); p0m1s.append((ratpart, z2part))
    print(f"k={k:2d}  Res P0 = {r}  lambda_k = {lam}  p00 = {c0}  p0,-1 = {ratpart} + ({z2part}) zeta_2")

# closed form lambda_k = 2 - delta_{k0} - delta_{k1}
closed = [2 - (1 if k == 0 else 0) - (1 if k == 1 else 0) for k in range(KMAX+1)]
print("closed form 2 - delta_k0 - delta_k1 agrees for k=0..%d:" % KMAX, all(sp.simplify(lams[k]-closed[k]) == 0 for k in range(KMAX+1)))

# x-space route: regular part of P^(0)(x) = 2 C_F (1+x^2)/(1-x) + ...; x^k <-> 1/(N+k), so the
# residue at N=-k is the x^k Taylor coefficient.
xs = sp.series(2*CF*(1+x**2)/(1-x), x, 0, KMAX+1).removeO()
xcoef = [sp.expand(xs).coeff(x, k) for k in range(KMAX+1)]
print("x-space coefficients / (2 C_F):", [sp.simplify(c/(2*CF)) for c in xcoef])
print("x-space route equals residue route for k=0..%d:" % KMAX,
      all(sp.simplify(xcoef[k] - lams[k]*res0) == 0 for k in range(KMAX+1)))
print("zeta_2 part of p0,-1 equals -4 C_F for k=0..%d:" % KMAX,
      all(sp.simplify(p[1] + 4*CF) == 0 for p in p0m1s))

# General-k argument: 2/(N(N+1)) = 2/N - 2/(N+1) has residues +2 (N=0) and -2 (N=-1); by the
# functional equation used above psi(N+1) has residue -1 at every N = -1, -2, ...; hence
# Res_{N=-k} P^(0) = C_F (2 d_k0 - 2 d_k1 + 4 [k>=1]) = 2 C_F (1, 1, 2, 2, 2, ...).
# Compare with T30 (k=0..4): p00 = CF, CF, 0, -8CF/3, -25CF/6; p0,-1 rational parts 2, -2, -5/2, -85/18, -385/72 (x C_F).
t30_p00 = [1, 1, 0, sp.Rational(-8,3), sp.Rational(-25,6)]
t30_p0m1 = [2, -2, sp.Rational(-5,2), sp.Rational(-85,18), sp.Rational(-385,72)]
print("p00 equals T30 for k=0..4:", all(sp.simplify(p00s[k] - t30_p00[k]*CF) == 0 for k in range(5)))
print("rational p0,-1 equals T30 for k=0..4:", all(sp.simplify(p0m1s[k][0] - t30_p0m1[k]*CF) == 0 for k in range(5)))

import json
json.dump({"lambda": [str(l) for l in lams], "res": [str(sp.simplify(l*res0/CF)) for l in lams],
           "p00": [str(sp.simplify(p/CF)) for p in p00s],
           "p0m1_rat": [str(sp.simplify(p[0]/CF)) for p in p0m1s], "p0m1_z2": [str(sp.simplify(p[1]/CF)) for p in p0m1s]},
          open("out/p01_lambda.json", "w"), indent=0)


==> anc/numbers/deposit/P07/p02_phases.gp <==
\\ P-07 item 2, third check (PARI/GP numerics at 150 digits): the phase functions built from
\\ xi^tau(N) = (exp(-I Pi N) + tau)/2 at N = w - k, identified as rational * Pi^(j+1), equal those at
\\ N = w with tau -> (-1)^k tau, for k = 0..10.  Uses the same helper routines as p04_solver.gp.
default(parisizemax, 10^9);
default(realprecision, 150);
w; pp; lam;
KREL = 12;
clean(s) = {
  my(v = Vec(s), val = valuation(s, w), i0 = 0, nv);
  for(i = 1, #v, if(abs(v[i]) > 1e-100, i0 = i; break));
  nv = vector(#v - i0 + 1, j, my(c = v[i0 + j - 1]); if(abs(c) < 1e-100, 0, c));
  Ser(nv, w) * w^(val + i0 - 1);
}
formal(s) = {
  my(v = valuation(s, w), top = serprec(s, w), res = O(w^top), c, r, q);
  for(j = v, top - 1, c = polcoef(s, j, w); if(abs(c) < 1e-90, next); r = c/Pi^(j + 1);
    if(abs(imag(r)) > 1e-90, error("imaginary")); q = bestappr(real(r), 10^15);
    if(abs(real(r) - q) > 1e-90 || (j + 1) % 2, error("not rational*Pi^even")); res += q*pp^(j + 1)*w^j);
  res;
}
phases(tau, k) = {
  my(e = exp(-I*Pi*(w - k) + O(w^(KREL + 3))), xt, xm);
  xt = clean((e + tau)/2); xm = clean((e - tau)/2);
  [formal(deriv(xt, w)/xt + I*Pi/2), formal(-I*Pi*xm/xt)];
}
{
  my(ok = 1, bad);
  for(k = 0, 10, forstep(tau = 1, -1, -2,
    my(a = phases(tau, k), b = phases(tau*(-1)^k, 0), c = phases(tau, 0));
    bad = (a[1] != b[1] || a[2] != b[2]);
    if(bad, ok = 0);
    printf("k=%d tau=%d: phases at N=w-k equal k=0 phases of tau'=%d: %d; equal unswapped (tau'=tau): %d\n",
           k, tau, tau*(-1)^k, !bad, (a[1] == c[1] && a[2] == c[2]))));
  print("all k = 0..10, both tau: ", ok);
  print("k=0 phi+ = ", phases(1, 0)[1]); print("k=0 phi- = ", phases(-1, 0)[1]);
  print("k=0 psi+ = ", phases(1, 0)[2]); print("k=0 psi- = ", phases(-1, 0)[2]);
}
quit;


==> anc/numbers/deposit/P07/p02_phases.py <==
# P-07 item 2, engine A (SymPy): the phase functions of eq. (system) evaluated at N = omega - k.
# Signature factor xi^tau(N) = (exp(-i pi N) + tau)/2 (paper eq. (xi), macro \nmSigFactor).
# phi^tau = xi'/xi + i pi/2 (Sudakov phase; -(pi/2)tan and (pi/2)cot at k=0),
# psi^tau = -i pi xi^{-tau}/xi^tau (signature-changing weight; -pi tan and pi cot at k=0).
# (a) symbolic in k: exp(i pi k) = (-1)^k for integer k, so xi^tau(w-k) = (-1)^k xi^{(-1)^k tau}(w).
# (b) series in w to w^11 with pi symbolic for k = 0..10: phi^tau(w-k) = phi^{(-1)^k tau}(w), same for psi,
#     every coefficient of w^j is real and equals (rational) * pi^(j+1) with j+1 even.
import sympy as sp, json

w = sp.Symbol('omega')
k = sp.Symbol('k', integer=True)
pi, I = sp.pi, sp.I

def xi(tau, N):
    return (sp.exp(-I*pi*N) + tau)/2

# (a) symbolic integer k
e = sp.exp(I*pi*k)
print("(a) sympy evaluates exp(i pi k) for integer k to:", sp.simplify(e))
for tau in (1, -1):
    lhs = sp.expand(xi(tau, w - k))
    for par, s in (("even", 1), ("odd", -1)):
        lhs_p = lhs.subs(sp.exp(I*pi*k), s)       # (-1)^k -> s
        lhs_p = sp.expand(sp.powsimp(sp.expand(lhs.rewrite(sp.exp)).subs((-1)**k, s)))
        rhs = s*xi(s*tau, w)
        print(f"    tau={tau:+d}, k {par}: xi^tau(w-k) - (-1)^k xi^((-1)^k tau)(w) =", sp.simplify(lhs_p - sp.expand(rhs)))

# (b) series with pi symbolic
ORD = 12
def phases(tau, kk):
    N = w - kk
    xt, xm = xi(tau, N), xi(-tau, N)
    phi = sp.diff(xt, w)/xt + I*pi/2
    psi = -I*pi*xm/xt
    ps = sp.series(phi, w, 0, ORD).removeO()
    qs = sp.series(psi, w, 0, ORD).removeO()
    return sp.expand(sp.simplify(ps)), sp.expand(sp.simplify(qs))

ref = {t: phases(t, 0) for t in (1, -1)}
closed = {1: (sp.series(-pi/2*sp.tan(pi*w/2), w, 0, ORD).removeO(), sp.series(-pi*sp.tan(pi*w/2), w, 0, ORD).removeO()),
          -1: (sp.series(pi/2*sp.cot(pi*w/2), w, 0, ORD).removeO(), sp.series(pi*sp.cot(pi*w/2), w, 0, ORD).removeO())}
for t in (1, -1):
    print(f"k=0 tau={t:+d}: phi - closed = {sp.simplify(ref[t][0]-closed[t][0])}, psi - closed = {sp.simplify(ref[t][1]-closed[t][1])}")
    print(f"      phi = {ref[t][0]}")
    print(f"      psi = {ref[t][1]}")

allok = True
table = {}
for kk in range(0, 11):
    for t in (1, -1):
        ph, ps = phases(t, kk)
        tp = t*(-1)**kk
        d1 = sp.simplify(ph - ref[tp][0]); d2 = sp.simplify(ps - ref[tp][1])
        # structure: coefficient of w^j is r * pi^(j+1), r rational, j odd (and j=-1)
        struct = True
        for ser in (ph, ps):
            for j in range(-1, ORD):
                c = sp.simplify(ser.coeff(w, j))
                if c == 0: continue
                r = sp.simplify(c/pi**(j+1))
                if not (r.is_rational and (j+1) % 2 == 0): struct = False
        ok = (d1 == 0 and d2 == 0 and struct)
        allok &= ok
        table[f"{kk},{t}"] = tp
        print(f"k={kk:2d} tau={t:+d}: equals k=0 phases of tau'={tp:+d}: {d1 == 0 and d2 == 0}; real, coefficient of w^j = rational*pi^(j+1), j+1 even: {struct}")
print("(b) all k = 0..10, both tau, series to w^%d: identity holds and no other k dependence:" % (ORD-1), allok)
json.dump(table, open("out/p02_phases_swap.json", "w"))


==> anc/numbers/deposit/P07/p02_phases.wl <==
(* P-07 item 2, engine B (Wolfram Engine): the phase functions at N = w - k for every integer k.
   xi^t(N) = (Exp[-I Pi N] + t)/2, phi^t = xi'/xi + I Pi/2, psi^t = -I Pi xi^(-t)/xi^t.
   k = 2m (even) and k = 2m+1 (odd) with m a symbolic integer: FullSimplify under Element[m, Integers]. *)
xi[t_, n_] := (Exp[-I Pi n] + t)/2;
phi[t_, n_] := Module[{nn}, (D[xi[t, nn], nn]/xi[t, nn] + I Pi/2) /. nn -> n];
psi[t_, n_] := -I Pi xi[-t, n]/xi[t, n];
asm = Element[m, Integers];
Print["closed forms at k=0: phi+ + (Pi/2)Tan = ", FullSimplify[phi[1, w] + Pi/2 Tan[Pi w/2]],
      ", phi- - (Pi/2)Cot = ", FullSimplify[phi[-1, w] - Pi/2 Cot[Pi w/2]],
      ", psi+ + Pi Tan = ", FullSimplify[psi[1, w] + Pi Tan[Pi w/2]],
      ", psi- - Pi Cot = ", FullSimplify[psi[-1, w] - Pi Cot[Pi w/2]]];
Do[
  Print["t=", t, " k=2m   : phi^t(w-k)-phi^t(w) = ", FullSimplify[phi[t, w - 2 m] - phi[t, w], asm],
        ", psi^t(w-k)-psi^t(w) = ", FullSimplify[psi[t, w - 2 m] - psi[t, w], asm],
        ", xi^t(w-k) - xi^t(w) = ", FullSimplify[xi[t, w - 2 m] - xi[t, w], asm]];
  Print["t=", t, " k=2m+1 : phi^t(w-k)-phi^(-t)(w) = ", FullSimplify[phi[t, w - 2 m - 1] - phi[-t, w], asm],
        ", psi^t(w-k)-psi^(-t)(w) = ", FullSimplify[psi[t, w - 2 m - 1] - psi[-t, w], asm],
        ", xi^t(w-k) + xi^(-t)(w) = ", FullSimplify[xi[t, w - 2 m - 1] + xi[-t, w], asm]];
  (* mutation: at odd k the unswapped phases must differ *)
  Print["t=", t, " mutation k=2m+1 without swap: phi^t(w-k)-phi^t(w) = ", FullSimplify[phi[t, w - 2 m - 1] - phi[t, w], asm]],
  {t, {1, -1}}];
(* tangent-cotangent form of the same statement *)
Print["Tan[Pi (w - (2m+1))/2] + Cot[Pi w/2] = ", FullSimplify[Tan[Pi (w - 2 m - 1)/2] + Cot[Pi w/2], asm],
      ";  Tan[Pi (w - 2m)/2] - Tan[Pi w/2] = ", FullSimplify[Tan[Pi (w - 2 m)/2] - Tan[Pi w/2], asm]];
(* series of the four k=0 functions to w^9, for the record *)
Do[Print["t=", t, " phi series: ", Normal[Series[phi[t, w], {w, 0, 9}]], "   psi series: ", Normal[Series[psi[t, w], {w, 0, 9}]]], {t, {1, -1}}];


==> anc/numbers/deposit/P07/p03_colour.g <==
# P-07 item 3, colour engine B (GAP 4.15, exact rationals, Chevalley basis).
# Representation matrices R_a = MatrixOfAction(Basis(HighestWeightModule(L, hw)), X_a), checked to be a
# homomorphism.  sum_a t^a (x) t^a = sum_{ab} Dinv_{ab} R_a (x) R_b with Dinv = (1/2) g^{-1},
# g_{ab} = Tr(R_a R_b).  W = F (x) Fbar with rho(x) = R(x) (x) 1 - 1 (x) R(x)^T.  An invariant four-quark
# tensor with legs (F, Fbar, Fbar, F) is an M in End(W) commuting with rho; leg 1 acts by left
# multiplication with R_a (x) 1, leg 2 by right multiplication with -(R_a (x) 1), leg 4 by right
# multiplication with 1 (x) R_a^T.  Hence
#   T1.T2 M = - sum Dinv_{ab} (R_a (x) 1) M (R_b (x) 1),   T1.T4 M = sum Dinv_{ab} (R_a (x) 1) M (1 (x) R_b^T),
#   T1.T3 M = - sum Dinv_{ab} (R_a (x) R_b^T) M.
# X[R][R'] = Tr(P_R Trc(P_R'))/dim R, Trc = T1.T2 - T1.T4.  Output: a GP file with the colour data.

outfile := OutputTextFile("out/p03_colour_gap.gp", false);
SetPrintFormattingStatus(outfile, false);
PrintTo(outfile, "\\\\ colour data from p03_colour.g (GAP, exact)\n");
GPmat := function(M)
  local s, i, j;
  s := "[";
  for i in [1..Length(M)] do
    for j in [1..Length(M[i])] do
      Append(s, String(M[i][j]));
      if j < Length(M[i]) then Append(s, ","); fi;
    od;
    if i < Length(M) then Append(s, ";"); fi;
  od;
  Append(s, "]");
  return s;
end;
GPvec := function(v)
  local s, i;
  s := "[";
  for i in [1..Length(v)] do Append(s, String(v[i])); if i < Length(v) then Append(s, ","); fi; od;
  Append(s, "]");
  return s;
end;

RunG := function(name, type, rank, hw)
  local L, B, n, V, BV, R, A, g, Dinv, pairs, NR, Id, IdW, CasF, CF, CasA, CA, rho, CW, ev, P, dims,
        order, nr, X, Trc, T13, img, i, j, ok, e, f, p, recon, sum4, t0, homA, Rr;
  t0 := Runtime();
  L := SimpleLieAlgebra(type, rank, Rationals);
  B := Basis(L); n := Length(B);
  V := HighestWeightModule(L, hw); BV := Basis(V);
  R := List(B, x -> MatrixOfAction(BV, x));
  if not ForAll([1..n], a -> ForAll([1..n], b -> R[a]*R[b] - R[b]*R[a] = MatrixOfAction(BV, B[a]*B[b]))) then
    Error("representation is not a homomorphism"); fi;
  NR := Length(R[1]);
  g := List(R, x -> List(R, y -> TraceMat(x*y)));
  Dinv := Inverse(g)/2;
  pairs := Filtered(Cartesian([1..n], [1..n]), q -> Dinv[q[1]][q[2]] <> 0);
  CasF := Sum(pairs, q -> Dinv[q[1]][q[2]]*R[q[1]]*R[q[2]]);
  CF := CasF[1][1];
  if CasF <> CF*IdentityMat(NR) then Error("C_F not scalar"); fi;
  A := List(B, x -> AdjointMatrix(B, x));
  CasA := Sum(pairs, q -> Dinv[q[1]][q[2]]*A[q[1]]*A[q[2]]);
  CA := CasA[1][1];
  if CasA <> CA*IdentityMat(n) then Error("C_A not scalar"); fi;
  Id := IdentityMat(NR); IdW := IdentityMat(NR^2);
  rho := List(R, x -> KroneckerProduct(x, Id) - KroneckerProduct(Id, TransposedMat(x)));
  CW := Sum(pairs, q -> Dinv[q[1]][q[2]]*rho[q[1]]*rho[q[2]]);
  ev := Set(Eigenvalues(Rationals, CW));
  P := List(ev, e -> Product(Filtered(ev, f -> f <> e), f -> (CW - f*IdW)/(e - f)));
  ok := Sum(P) = IdW and ForAll([1..Length(P)], i -> P[i]*P[i] = P[i])
        and ForAll([1..Length(P)], i -> ForAll([1..Length(P)], j -> i = j or IsZero(P[i]*P[j])));
  if not ok then Error("projectors fail"); fi;
  dims := List(P, TraceMat);
  # order: singlet, adjoint (Casimir C_A with dimension N_A), then increasing Casimir
  order := [Position(ev, 0), First([1..Length(ev)], i -> ev[i] = CA and dims[i] = n)];
  Append(order, Filtered([1..Length(ev)], i -> not i in order));
  ev := ev{order}; P := P{order}; dims := dims{order};
  nr := Length(ev);
  Rr := List(R, x -> KroneckerProduct(x, Id));
  Trc := function(M)
    return -Sum(pairs, q -> Dinv[q[1]][q[2]]*Rr[q[1]]*M*(KroneckerProduct(R[q[2]], Id) + KroneckerProduct(Id, TransposedMat(R[q[2]]))));
  end;
  T13 := function(M)
    return -Sum(pairs, q -> Dinv[q[1]][q[2]]*KroneckerProduct(R[q[1]], TransposedMat(R[q[2]]))*M);
  end;
  X := NullMat(nr, nr);
  recon := true; sum4 := true;
  for j in [1..nr] do
    img := Trc(P[j]);
    for i in [1..nr] do X[i][j] := TraceMat(P[i]*img)/dims[i]; od;
    if img <> Sum([1..nr], i -> X[i][j]*P[i]) then recon := false; fi;
    # T_s^2 + T_t^2 + T_u^2 = 4 C_F on P_j:  6 C_F + 2 (T1.T2 + T1.T3 + T1.T4) = 4 C_F
    e := -Sum(pairs, q -> Dinv[q[1]][q[2]]*Rr[q[1]]*P[j]*KroneckerProduct(R[q[2]], Id));   # T1.T2 P
    f := Sum(pairs, q -> Dinv[q[1]][q[2]]*Rr[q[1]]*P[j]*KroneckerProduct(Id, TransposedMat(R[q[2]])));  # T1.T4 P
    if 6*CF*P[j] + 2*(e + T13(P[j]) + f) <> 4*CF*P[j] then sum4 := false; fi;
    # T_t^2 = 2 C_F + 2 T1.T3 must be C_R on P_j
    if 2*CF*P[j] + 2*T13(P[j]) <> ev[j]*P[j] then sum4 := false; fi;
  od;
  AppendTo(outfile, "G_", name, " = [\"", name, "\", ", String(CF), ", ", String(CA), ", ", GPvec(ev), ", ", GPvec(dims), ", ",
           GPmat(X), "];\n");
  Print(name, ": C_F=", CF, " C_A=", CA, " Casimirs=", ev, " dims=", dims, " X=", X,
        " reconstruction=", recon, " T_t^2 and T_s^2+T_t^2+T_u^2 checks=", sum4,
        " singlet row=", X[1], " (", Runtime() - t0, " ms)\n");
end;

groups := [ ["SU2","A",1,[1]], ["SU3","A",2,[1,0]], ["SU4","A",3,[1,0,0]], ["SU5","A",4,[1,0,0,0]],
            ["SU6","A",5,[1,0,0,0,0]], ["SO5","B",2,[1,0]], ["SO7","B",3,[1,0,0]], ["SO8","D",4,[1,0,0,0]],
            ["SO9","B",4,[1,0,0,0]], ["Sp4","C",2,[1,0]], ["Sp6","C",3,[1,0,0]], ["G2","G",2,[1,0]] ];
for G in groups do RunG(G[1], G[2], G[3], G[4]); od;
AppendTo(outfile, "GROUPS = [", JoinStringsWithSeparator(List(groups, G -> Concatenation("G_", G[1])), ","), "];\n");
CloseStream(outfile);
QUIT;


==> anc/numbers/deposit/P07/p03_colour.py <==
# P-07 item 3, colour engine A (numpy, floating point, rationalized at the end with a tolerance check).
# Hermitian generators with Tr t^a t^b = delta^ab/2 built as the solution space of linear constraints.
# Four-quark tensor with legs (1,2,3,4) in (F, Fbar, Fbar, F): legs 1,2 are the two ends of one quark line
# (pair r), legs 1,3 the t channel, legs 1,4 the crossed pair c.  t-channel basis: c_R[i1,i2,i3,i4] =
# (P_R)[(i1,i3),(i2,i4)], P_R the projectors of F x Fbar.  Trc = T1.T2 - T1.T4 acts leg by leg on these
# tensors; X[R][R'] = coefficient of c_R in Trc c_R' is the matrix entry [Trc]_{RR'} of the paper's
# equation (F_R couples to sum_R' [Trc]_{RR'} F_R').
import numpy as np, json, itertools
from fractions import Fraction as Fr

TOL = 1e-8

def hermitian_basis(n):
    B = []
    for i in range(n):
        for j in range(i, n):
            if i == j:
                m = np.zeros((n, n), complex); m[i, i] = 1; B.append(m)
            else:
                m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; B.append(m)
                m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; B.append(m)
    return B

def algebra(n, constraints):
    """Hermitian t with every constraint(t) = 0 (constraints linear); orthonormal wrt 2 Tr(ab)."""
    B = hermitian_basis(n)
    rows = []
    for m in B:
        v = np.concatenate([np.ravel(c(m)) for c in constraints])
        rows.append(np.concatenate([v.real, v.imag]))
    M = np.array(rows).T            # constraint values x basis
    u, s, vh = np.linalg.svd(M)
    rank = int(np.sum(s > 1e-10))
    null = vh[rank:].T              # coefficients (real) of solutions
    gens = [sum(null[i, a]*B[i] for i in range(len(B))) for a in range(null.shape[1])]
    G = np.array([[2*np.trace(a @ b).real for b in gens] for a in gens])
    ev, U = np.linalg.eigh(G)
    T = U @ np.diag(ev**-0.5)       # orthonormalize: t^a = sum_b gens_b T_ba
    return [sum(T[b, a]*gens[b] for b in range(len(gens))) for a in range(len(gens))]

def su(n):
    return algebra(n, [lambda t: np.array([np.trace(t)])])

def so(n):
    return algebra(n, [lambda t: t + t.T])

def sp(n2):
    h = n2//2
    J = np.zeros((n2, n2)); J[:h, h:] = np.eye(h); J[h:, :h] = -np.eye(h)
    return algebra(n2, [lambda t: t.T @ J + J @ t])

def g2():
    phi = np.zeros((7, 7, 7))
    for (a, b, c), s in [((1,2,3),1), ((1,4,5),1), ((1,6,7),1), ((2,4,6),1), ((2,5,7),-1), ((3,4,7),-1), ((3,5,6),-1)]:
        for p in itertools.permutations(range(3)):
            idx = [(a, b, c)[q]-1 for q in p]
            sign = np.linalg.det(np.eye(3)[list(p)])
            phi[tuple(idx)] = s*sign
    def ann(t):
        return (np.einsum('il,ljk->ijk', t, phi) + np.einsum('jl,ilk->ijk', t, phi) + np.einsum('kl,ijl->ijk', t, phi))
    return algebra(7, [lambda t: t + t.T, ann])

def rat(x, den=10**6):
    f = Fr(x).limit_denominator(den)
    if abs(float(f) - x) > TOL:
        raise ValueError(f"not rational within tolerance: {x}")
    return f

def invariants(ts):
    n = ts[0].shape[0]; NA = len(ts)
    CFm = sum(t @ t for t in ts)
    CF = CFm[0, 0].real
    assert np.allclose(CFm, CF*np.eye(n), atol=TOL)
    # structure constants [t^a,t^b] = i f^abc t^c ; adjoint (T^a)_bc = -i f^abc
    f = np.zeros((NA, NA, NA))
    for a in range(NA):
        for b in range(NA):
            cm = ts[a] @ ts[b] - ts[b] @ ts[a]
            for c in range(NA):
                f[a, b, c] = (-2j*np.trace(cm @ ts[c])).real
    TA = [-1j*f[a] for a in range(NA)]
    CAm = sum(t @ t for t in TA); CA = CAm[0, 0].real
    assert np.allclose(CAm, CA*np.eye(NA), atol=TOL)
    def sym4(gens):
        g = np.array(gens); d = g.shape[1]
        P = np.einsum('aij,bjk->abik', g, g).reshape(NA*NA, d*d)
        Q = np.einsum('cij,djk->cdki', g, g).reshape(NA*NA, d*d)   # transposed index order for the trace
        T = (P @ Q.T).reshape(NA, NA, NA, NA)                      # Tr(t^a t^b t^c t^d)
        S = np.zeros_like(T)
        for p in itertools.permutations(range(4)):
            S = S + np.transpose(T, p)
        return (S/24).real
    dF = sym4(ts); dA = sym4(TA)
    return dict(n=n, NA=NA, CF=CF, CA=CA,
                dFA_NR=np.sum(dF*dA)/n, dFF_NR=np.sum(dF*dF)/n, dAA_NA=np.sum(dA*dA)/NA), TA

def tchannel(ts, CF, CA):
    n = ts[0].shape[0]; I = np.eye(n)
    rho = [np.kron(t, I) - np.kron(I, t.T) for t in ts]
    CW = sum(r @ r for r in rho)
    ev, V = np.linalg.eigh(CW)
    groups = []
    for i, e in enumerate(ev):
        for g in groups:
            if abs(g[0]-e) < 1e-7: g[1].append(i); break
        else:
            groups.append([e, [i]])
    reps = []
    for e, idx in groups:
        Vs = V[:, idx]
        reps.append(dict(C=e, dim=len(idx), P=Vs @ Vs.conj().T))
    # order: singlet, adjoint, then by Casimir
    reps.sort(key=lambda r: (0 if abs(r['C']) < 1e-9 else (1 if abs(r['C']-CA) < 1e-9 and r['dim'] == len(ts) else 2), r['C']))
    # leg generators on the tensor (F, Fbar, Fbar, F)
    legrep = [lambda t: t, lambda t: -t.T, lambda t: -t.T, lambda t: t]
    def act(leg, g, c):
        return np.moveaxis(np.tensordot(g, c, axes=([1], [leg])), 0, leg)
    def TdotT(i, j, c):
        return sum(act(i, legrep[i](t), act(j, legrep[j](t), c)) for t in ts)
    cs = [r['P'].reshape(n, n, n, n).transpose(0, 2, 1, 3) for r in reps]
    # invariance check: sum_i T_i^a c = 0
    inv = max(np.abs(sum(act(i, legrep[i](t), c) for i in range(4))).max() for t in ts for c in cs)
    nr = len(reps)
    def proj(v):
        return np.array([np.vdot(cs[R], v)/np.vdot(cs[R], cs[R]) for R in range(nr)])
    X = np.zeros((nr, nr)); Tt = np.zeros((nr, nr)); Ts = np.zeros((nr, nr)); Tu = np.zeros((nr, nr))
    recon = 0.0
    for Rp in range(nr):
        v12 = TdotT(0, 1, cs[Rp]); v14 = TdotT(0, 3, cs[Rp]); v13 = TdotT(0, 2, cs[Rp])
        v = v12 - v14
        col = proj(v)
        recon = max(recon, np.abs(v - sum(col[R]*cs[R] for R in range(nr))).max())
        X[:, Rp] = col.real
        Tt[:, Rp] = (2*CF*np.eye(nr)[:, Rp] + 2*proj(v13)).real      # T_t^2 = 2 C_F + 2 T1.T3
        Ts[:, Rp] = (2*CF*np.eye(nr)[:, Rp] + 2*proj(v12)).real
        Tu[:, Rp] = (2*CF*np.eye(nr)[:, Rp] + 2*proj(v14)).real
    checks = dict(
        invariance=float(inv), reconstruction=float(recon),
        Tt_diag=float(np.abs(Tt - np.diag([r['C'] for r in reps])).max()),
        sum_4CF=float(np.abs(Ts + Tt + Tu - 4*CF*np.eye(nr)).max()),
        dimX_sym=float(max(abs(reps[R]['dim']*X[R, Rp] - reps[Rp]['dim']*X[Rp, R]) for R in range(nr) for Rp in range(nr))),
        singlet_row=[float(x) for x in X[0]])
    return reps, X, checks

GROUPS = [("SU2", lambda: su(2)), ("SU3", lambda: su(3)), ("SU4", lambda: su(4)), ("SU5", lambda: su(5)),
          ("SU6", lambda: su(6)), ("SO5", lambda: so(5)), ("SO7", lambda: so(7)), ("SO8", lambda: so(8)),
          ("SO9", lambda: so(9)), ("Sp4", lambda: sp(4)), ("Sp6", lambda: sp(6)), ("G2", g2)]
out = {}
for name, mk in GROUPS:
    ts = mk()
    inv, TA = invariants(ts)
    reps, X, chk = tchannel(ts, inv['CF'], inv['CA'])
    CF, CA = rat(inv['CF']), rat(inv['CA'])
    Cs = [rat(r['C']) for r in reps]
    Xr = [[rat(X[i, j]) for j in range(len(reps))] for i in range(len(reps))]
    rec = dict(n=inv['n'], NA=inv['NA'], CF=str(CF), CA=str(CA),
               dFA_NR=str(rat(inv['dFA_NR'])), dFF_NR=str(rat(inv['dFF_NR'])), dAA_NA=str(rat(inv['dAA_NA'])),
               reps=[dict(C=str(c), dim=r['dim'], b=str(CF - c/2)) for c, r in zip(Cs, reps)],
               X=[[str(v) for v in row] for row in Xr], checks=chk)
    ok = (chk['invariance'] < TOL and chk['reconstruction'] < TOL and chk['Tt_diag'] < TOL and chk['sum_4CF'] < TOL
          and chk['dimX_sym'] < TOL and abs(Xr[0][1] + 2*CF) == 0 and all(Xr[0][j] == 0 for j in range(len(reps)) if j != 1)
          and reps[0]['dim'] == 1 and reps[1]['dim'] == inv['NA'] and Cs[1] == CA)
    rec['all_checks_pass'] = bool(ok)
    out[name] = rec
    print(f"{name}: n={inv['n']} N_A={inv['NA']} C_F={CF} C_A={CA} dFA/NR={rec['dFA_NR']} dFF/NR={rec['dFF_NR']} dAA/NA={rec['dAA_NA']}")
    print(f"   reps (C_R, dim, b_R): {[(str(c), r['dim'], str(CF - c/2)) for c, r in zip(Cs, reps)]}")
    print(f"   X = {[[str(v) for v in row] for row in Xr]}")
    print(f"   checks: invariance {chk['invariance']:.1e}, reconstruction {chk['reconstruction']:.1e}, T_t^2 diag {chk['Tt_diag']:.1e}, "
          f"T_s^2+T_t^2+T_u^2-4C_F {chk['sum_4CF']:.1e}, dim X symmetry {chk['dimX_sym']:.1e}; singlet row only adjoint, -2C_F: {ok}")
json.dump(out, open("out/p03_colour_py.json", "w"), indent=1)

# reference invariants: HOME/.claude/math-tools.md sect. 4 (GAP and Sage, 27 Sep) and SU(N) closed forms
ref = {"SU3": ("4/3", "3", "5/2", "135/8", "5/36"), "SO5": ("1", "3/2", "3/16", "9/8", "1/8"),
       "Sp4": ("5/4", "3", "165/64", "18", "5/32"), "SO7": ("3/2", "5/2", "55/64", "695/192", "23/64"),
       "G2": ("1", "2", "5/12", "25/12", "1/24")}
for N in range(2, 7):
    ref[f"SU{N}"] = (str(Fr(N*N-1, 2*N)), str(N), str(Fr((N*N-1)*(N*N+6), 48)), str(Fr(N*N*(N*N+36), 24)),
                     str(Fr((N**4-6*N*N+18)*(N*N-1), 96*N**3)))
allref = True
for g, r in ref.items():
    mine = (out[g]['CF'], out[g]['CA'], out[g]['dFA_NR'], out[g]['dAA_NA'], out[g]['dFF_NR'])
    same = all(Fr(a) == Fr(b) for a, b in zip(mine, r)); allref &= same
    print(f"reference invariants {g}: {same}")
print("all reference invariants agree:", allref, "; all colour checks pass:", all(v['all_checks_pass'] for v in out.values()))
# SU(N) matrix of the paper, basis (1,A): ((0, -(N^2-1)/N), (-1/N, 2/N - N/2))
for N in range(2, 7):
    X = [[Fr(x) for x in row] for row in out[f"SU{N}"]['X']]
    exp = [[Fr(0), Fr(-(N*N-1), N)], [Fr(-1, N), Fr(2, N) - Fr(N, 2)]]
    print(f"SU({N}) X equals the paper's matrix (eq. TrcSUN):", X == exp)


==> anc/numbers/deposit/P07/p04_solver.gp <==
\\ P-07 items 3 and 4, solver engine B (PARI/GP), colour from GAP (out/p03_colour_gap.gp).
\\ Same equations as the paper, eq. (system), under H at N = -k, omega = w.  The phase functions are built
\\ numerically from xi^tau(N) = (exp(-I Pi N) + tau)/2 at N = w - k (no swap put in by hand), and each
\\ coefficient of w^j is identified as a rational times Pi^(j+1) and rebuilt with a formal symbol pp = Pi.
\\ Each order a^n of every wave is a GP Laurent series in w; GP tracks the precision.
\\ Output: V_n = 6 * [pp^2 coefficient of the w^(4-2n) term of S_n], S = P(P - w) + 2 a lambda C_F.
default(parisizemax, 2*10^9);
default(realprecision, 150);
w; pp; lam;
KREL = 8;  NMAX = 6;  KAPPA = 1;
read("out/p03_colour_gap.gp");

clean(s) = {
  my(v = Vec(s), val = valuation(s, w), i0 = 0, nv);
  for(i = 1, #v, if(abs(v[i]) > 1e-100, i0 = i; break));
  if(i0 == 0, error("series vanishes"));
  nv = vector(#v - i0 + 1, j, my(c = v[i0 + j - 1]); if(abs(c) < 1e-100, 0, c));
  Ser(nv, w) * w^(val + i0 - 1);
}
formal(s) = {
  \\ numeric Laurent series -> sum_j r_j pp^(j+1) w^j + O(w^top), r_j rational, j+1 even, real
  my(v = valuation(s, w), top = serprec(s, w), res = O(w^top), c, r, q);
  for(j = v, top - 1,
    c = polcoef(s, j, w);
    if(abs(c) < 1e-90, next);
    r = c / Pi^(j + 1);
    if(abs(imag(r)) > 1e-90, error("imaginary phase coefficient"));
    q = bestappr(real(r), 10^15);
    if(abs(real(r) - q) > 1e-90, error("not rational times Pi^(j+1)"));
    if((j + 1) % 2, error("odd power of Pi"));
    res += q * pp^(j + 1) * w^j);
  res;
}
phases(tau, k) = {
  my(e = exp(-I*Pi*(w - k) + O(w^(KREL + 3))), xt, xm);
  xt = clean((e + tau)/2); xm = clean((e - tau)/2);
  [formal(deriv(xt, w)/xt + I*Pi/2), formal(-I*Pi*xm/xt)];
}
lamk(k) = polcoef(Ser((1 + x^2)/(1 - x), x, k + 3), k);

\\ g = [name, CF, CA, Casimirs, dims, X]; taup = +1 or -1 (physical signature of P)
solveS(g, lamv, k, taup) = {
  my(CF = g[2], Cs = g[4], X = g[6], nr = #g[4], b, ph, F, S, t, tm, rhs, phi, psi);
  b = vector(nr, i, CF - Cs[i]/2);
  ph = [phases(1, k), phases(-1, k)];
  F = vector(NMAX, n, vector(nr, R, vector(2)));
  for(n = 1, NMAX,
    for(t = 1, 2,
      tm = 3 - t; phi = ph[t][1]; psi = ph[t][2];
      for(R = 1, nr,
        if(n == 1,
          rhs = 2*lamv*b[R] + O(w^KREL),
          rhs = 2*Cs[R]*(deriv(F[n-1][R][t], w) + phi*F[n-1][R][t])
                + sum(m = 1, n - 1, F[m][R][t]*F[n-m][R][t])
                + 2*KAPPA*psi*sum(Rp = 1, nr, X[R, Rp]*F[n-1][Rp][tm]));
        F[n][R][t] = rhs/w)));
  t = if(taup == 1, 1, 2);
  S = vector(NMAX, n, sum(m = 1, n - 1, F[m][1][t]*F[n-m][1][t]) - w*F[n][1][t] + if(n == 1, 2*lamv*CF, 0));
  S;
}
coefat(s, e) = if(e < serprec(s, w), polcoef(s, e, w), error("beyond precision"));
report(S) = {
  vector(NMAX, n, my(c2 = coefat(S[n], 4 - 2*n), c1 = coefat(S[n], 3 - 2*n), c0 = coefat(S[n], 2 - 2*n));
    [6*polcoef(c2, 2, pp), polcoef(c0, 0, pp), c1, polcoef(c2, 0, pp), polcoef(c2, 4, pp), c0 - polcoef(c0, 0, pp)]);
}

{
  my(f = "out/p04_solver_gp.txt");
  write(f, "# name|k|tau|n|V|LL|NLL|NNLLrat|pi4_at_NNLL|LL_pi_part");
  for(i = 1, #GROUPS,
    my(g = GROUPS[i]);
    for(k = 0, 10,
      forstep(tau = 1, -1, -2,
        my(r = report(solveS(g, lamk(k), k, tau)));
        for(n = 1, NMAX,
          write(f, g[1], "|", k, "|", tau, "|", n, "|", r[n][1], "|", r[n][2], "|", r[n][3], "|", r[n][4], "|", r[n][5], "|", r[n][6]))));
    print(g[1], " done"));
  \\ lambda kept as a formal symbol, local systems at k = 0 (even) and k = 1 (odd)
  my(f2 = "out/p04_solver_gp_lam.txt");
  write(f2, "# name|k|tau|n|V(lam)");
  for(i = 1, #GROUPS,
    my(g = GROUPS[i]);
    for(k = 0, 1,
      forstep(tau = 1, -1, -2,
        my(S = solveS(g, lam, k, tau));
        for(n = 2, 5, write(f2, g[1], "|", k, "|", tau, "|", n, "|", 6*polcoef(coefat(S[n], 4 - 2*n), 2, pp))))));
  print("lambda_k from (1+x^2)/(1-x), k = 0..30: ", vector(31, k, lamk(k - 1)));
}
quit;


==> anc/numbers/deposit/P07/p04_solver.py <==
# P-07 items 3 and 4, solver engine A (Python, exact Fractions).
# Equations (paper eq. (system)) under H at the pole N = -k, omega = N + k:
#   omega F_R^tau = 2 a lambda_k b_R + 2 a C_R [dF_R^tau/domega + phi^tau(N) F_R^tau] + (F_R^tau)^2
#                   + 2 a kappa psi^tau(N) sum_R' X[R][R'] F_R'^(-tau),      kappa = +1,
# with tau the signature of the physical wave, phi^tau(N) = xi'/xi + i pi/2, psi^tau(N) = -i pi xi^(-tau)/xi^tau
# evaluated at N = omega - k from xi^tau(N) = (exp(-i pi N) + tau)/2 by SymPy, pi kept as a symbol.
# No signature swap is put in by hand.  P^tau = F_1^tau (singlet); S = P(P - omega) + 2 a lambda_k C_F.
# Order a^n: F_n = sum_j c_{n,j} omega^(1-2n+j), j = 0..K; coefficients are polynomials in p = pi^2.
# V_n = zeta_2 part of the coefficient of a^n omega^(4-2n) of S = 6 * [p^1 coefficient at j = 2].
import json, sys, itertools
from fractions import Fraction as Fr
import sympy as sp

K = 6          # relative order kept in omega
PD = 3         # highest power of p = pi^2 kept
NMAX = 6       # highest order in a

# ---------- polynomial in p (list of Fractions, length PD+1) ----------
def pz(): return [Fr(0)]*(PD+1)
def padd(a, b): return [x+y for x, y in zip(a, b)]
def pscale(a, s): return [x*s for x in a]
def pmul(a, b):
    r = pz()
    for i, x in enumerate(a):
        if x == 0: continue
        for j, y in enumerate(b):
            if i+j <= PD and y != 0: r[i+j] += x*y
    return r

# ---------- phase series from the signature factor at N = w - k ----------
w = sp.Symbol('w')
_phase_cache = {}
def phase_series(tau, k):
    """returns (phi, psi): dict exponent -> poly in p, exponents -1..K-1"""
    key = (tau, k)
    if key in _phase_cache: return _phase_cache[key]
    N = w - k
    xt = (sp.exp(-sp.I*sp.pi*N) + tau)/2; xm = (sp.exp(-sp.I*sp.pi*N) - tau)/2
    res = []
    for f in (sp.diff(xt, w)/xt + sp.I*sp.pi/2, -sp.I*sp.pi*xm/xt):
        s = sp.expand(sp.series(f, w, 0, K).removeO())
        d = {}
        for e in range(-1, K):
            c = sp.nsimplify(sp.simplify(s.coeff(w, e)))
            if c == 0: continue
            q = sp.simplify(c/sp.pi**(e+1))
            if not q.is_rational or (e+1) % 2: raise ValueError(f"phase coefficient not rational*pi^even: {c}")
            poly = pz()
            if (e+1)//2 <= PD: poly[(e+1)//2] = Fr(int(q.p), int(q.q))
            d[e] = poly
        res.append(d)
    _phase_cache[key] = tuple(res)
    return _phase_cache[key]

# ---------- series helpers: order-n array of K+1 polys, exponent = base + j ----------
def solve(group, lam, k, tau_phys, kappa=1):
    reps = group['reps']; X = group['X']; nr = len(reps)
    C = [r['C'] for r in reps]; b = [r['b'] for r in reps]
    ph = {t: phase_series(t, k) for t in (1, -1)}
    F = {}   # F[(n, R, tau)] = list of K+1 polys, exponent 1-2n+j
    for n in range(1, NMAX+1):
        for tau in (1, -1):
            phi, psi = ph[tau]
            for R in range(nr):
                rhs = [pz() for _ in range(K+1)]         # exponent 2-2n+j
                if n == 1:
                    rhs[0] = padd(rhs[0], [2*lam*b[R]] + [Fr(0)]*PD)
                else:
                    Fp = F[(n-1, R, tau)]                 # exponents 3-2n+j
                    for j in range(K+1):                  # derivative: e c w^(e-1), e = 3-2n+j -> offset j
                        rhs[j] = padd(rhs[j], pscale(Fp[j], 2*C[R]*(3-2*n+j)))
                    for e, cph in phi.items():            # phi * F_{n-1}: exponent e + 3-2n+j = 2-2n + (e+1+j)
                        for j in range(K+1):
                            o = e+1+j
                            if o <= K: rhs[o] = padd(rhs[o], pscale(pmul(cph, Fp[j]), 2*C[R]))
                    for m in range(1, n):                 # quadratic term
                        A = F[(m, R, tau)]; B = F[(n-m, R, tau)]
                        for i in range(K+1):
                            for j in range(K+1-i):
                                rhs[i+j] = padd(rhs[i+j], pmul(A[i], B[j]))
                    for Rp in range(nr):                  # signature-changing term
                        if X[R][Rp] == 0: continue
                        G = F[(n-1, Rp, -tau)]
                        for e, cps in psi.items():
                            for j in range(K+1):
                                o = e+1+j
                                if o <= K: rhs[o] = padd(rhs[o], pscale(pmul(cps, G[j]), 2*kappa*X[R][Rp]))
                F[(n, R, tau)] = rhs                      # divide by omega: exponent 1-2n+j
    # S = P(P - w) + 2 a lam C_F, P = F_1^{tau_phys}
    CF = group['CF']
    S = {}
    for n in range(1, NMAX+1):
        s = [pz() for _ in range(K+1)]                    # exponent 2-2n+j
        for m in range(1, n):
            A = F[(m, 0, tau_phys)]; B = F[(n-m, 0, tau_phys)]
            for i in range(K+1):
                for j in range(K+1-i):
                    s[i+j] = padd(s[i+j], pmul(A[i], B[j]))
        Fn = F[(n, 0, tau_phys)]
        for j in range(K+1):
            s[j] = padd(s[j], pscale(Fn[j], -1))
        if n == 1:
            s[0] = padd(s[0], [2*lam*CF] + [Fr(0)]*PD)
        S[n] = s
    return S

def summary(S):
    out = {}
    for n, s in S.items():
        out[n] = dict(LL=s[0][0], LLp=s[0][1:], NLL=s[1], NNLLrat=s[2][0], V=6*s[2][1], z2sq_at_NNLL=s[2][2])
    return out

def load_groups(path="out/p03_colour_py.json"):
    J = json.load(open(path))
    G = {}
    for name, g in J.items():
        G[name] = dict(CF=Fr(g['CF']), CA=Fr(g['CA']), dFA=Fr(g['dFA_NR']), dFF=Fr(g['dFF_NR']), dAA=Fr(g['dAA_NA']),
                       reps=[dict(C=Fr(r['C']), b=Fr(r['b']), dim=r['dim']) for r in g['reps']],
                       X=[[Fr(v) for v in row] for row in g['X']])
    return G

if __name__ == "__main__":
    G = load_groups()
    lamJ = json.load(open("out/p01_lambda.json"))
    lam_k = [Fr(l) for l in lamJ['lambda']]
    results = {}
    kmax = 10
    for name, g in G.items():
        for k in range(0, kmax+1):
            for tau in (1, -1):
                sm = summary(solve(g, lam_k[k], k, tau))
                results[f"{name}|{k}|{tau}"] = {str(n): dict(V=str(v['V']), LL=str(v['LL']), NLL=[str(x) for x in v['NLL']],
                                                             NNLLrat=str(v['NNLLrat']), LLp=[str(x) for x in v['LLp']],
                                                             z2sq=str(v['z2sq_at_NNLL'])) for n, v in sm.items()}
        print(name, "done", flush=True)
    # lambda scan (local systems k=0 even, k=1 odd), lambda = 0..6
    scan = {}
    for name, g in G.items():
        for k in (0, 1):
            for tau in (1, -1):
                for L in range(0, 7):
                    sm = summary(solve(g, Fr(L), k, tau))
                    scan[f"{name}|{k}|{tau}|{L}"] = {str(n): str(v['V']) for n, v in sm.items()}
    json.dump(dict(results=results, scan=scan), open("out/p04_solver_py.json", "w"))
    print("written out/p04_solver_py.json")


==> anc/numbers/deposit/P07/p05_data.gp <==
\\ P-07 data side, engine B (PARI/GP): V3, V4 and [Q5]_z2/720 from the T30 closed forms (text copy in
\\ out/p05_closed_forms.gp), Taylor coefficients taken by GP's own series expansion; lambda_k from
\\ (1+x^2)/(1-x); p0,-1 zeta_2 part = -4 cf.  Same relation formulas as p05_data.py.
default(parisizemax, 10^9);
cf; ca; dFA; dAA;
read("out/p05_closed_forms.gp");
KMAX = 10;
c(e, k) = polcoef(Ser(e, x, KMAX + 2), k, x);
lamk(k) = polcoef(Ser((1 + x^2)/(1 - x), x, k + 3), k);
mon(e, a, b, d, g) = polcoef(polcoef(polcoef(polcoef(e, a, cf), b, ca), d, dFA), g, dAA);
B3 = [[1,2,0,0],[2,1,0,0],[3,0,0,0]];
B4 = [[1,3,0,0],[2,2,0,0],[3,1,0,0],[4,0,0,0],[0,0,1,0]];
B5 = [[1,4,0,0],[2,3,0,0],[3,2,0,0],[4,1,0,0],[5,0,0,0],[0,1,1,0],[1,0,1,0],[1,0,0,1]];
vecb(e, B) = {
  my(v = vector(#B, i, mon(e, B[i][1], B[i][2], B[i][3], B[i][4])));
  if(e - sum(i = 1, #B, v[i]*cf^B[i][1]*ca^B[i][2]*dFA^B[i][3]*dAA^B[i][4]) != 0, error("basis incomplete"));
  v;
}
{
  my(f = "out/p05_data_gp.txt");
  write(f, "# k|tau|V3|V4|Q5/720|quartic");
  for(k = 0, KMAX,
    foreach([["p", 1], ["m", -1]], s,
      my(sg = s[1], tau = s[2], L1, N1, L2, N2, L3, N3, p01, zp0m1, p13, zp11, p25, zp23, p37, zp35, V3, V4, Q5);
      if(sg == "p", L1 = CL_P1pLL; N1 = CL_P1pN; L2 = CL_P2pLL; N2 = CL_P2pN; L3 = CL_P3pLL; N3 = CL_P3pN,
                    L1 = CL_P1mLL; N1 = CL_P1mN; L2 = CL_P2mLL; N2 = CL_P2mN; L3 = CL_P3mLL; N3 = CL_P3mN);
      p01 = 2*lamk(k)*cf; zp0m1 = -4*cf;
      p13 = 2*c(L1, k); zp11 = c(N1, k); p25 = 24*c(L2, k); zp23 = 2*c(N2, k); p37 = 720*c(L3, k); zp35 = 24*c(N3, k);
      V3 = 2*(p01*zp11 + zp0m1*p13) - zp23;
      V4 = 2*(p01*zp23 + zp0m1*p25) + 2*zp11*p13 - zp35;
      Q5 = 2*(p01*zp35 + zp0m1*p37) + 2*(zp11*p25 + p13*zp23);
      write(f, k, "|", tau, "|", vecb(V3, B3), "|", vecb(V4, B4), "|", vecb(Q5/720, B5), "|", polcoef(c(N3, k), 1, dFA))));
}
quit;


==> anc/numbers/deposit/P07/p05_data.py <==
# P-07 data side, engine A (SymPy).  Inputs: the closed forms of T30 (adv/out/f_struct.out, FORM) for the
# coefficient functions summed over k of
#   N:  zeta_2 x^k ln^(2n-2) x of P^(n)   (NNLL zeta_2),   LL: x^k ln^(2n) x of P^(n),   n = 1, 2, 3,
# with dp = 1/(x+1), dm = 1/(x-1).  Cross-checked here against the per-k expansions of T30 engine B
# (out/gp_coeffs.txt, k <= 5) and of the T30 adversarial engine J (adv/out/j_coeffs.txt, k <= 8).
# Poles at N = -k:  x^k ln^j x <-> (-1)^j j!/(N+k)^(j+1), so p_{n,j+1} = (-1)^j j! c(x^k ln^j x).
# Relation (zeta_2 part; LL and NLL poles carry no zeta_2):
#   V3 = 2(p01 z[p11] + z[p0,-1] p13) - z[p23]
#   V4 = 2(p01 z[p23] + z[p0,-1] p25) + 2 z[p11] p13 - z[p35]
#   [Q5]_z2 = 2(p01 z[p35] + z[p0,-1] p37) + 2(z[p11] p25 + p13 z[p23])
# with p01 = 2 lambda_k C_F and z[p0,-1] = -4 C_F (p01_lambda.py, every k).
import sympy as sp, re, json
from fractions import Fraction as Fr

T30 = "PROJECT/ma_a/paper/step8/d15/T30_xk"
cf, ca, dFA, x, nf, z2, z3, z4, z5, dFF, dAA = sp.symbols('cf ca dFA x nf z2 z3 z4 z5 dFF dAA')
dp, dm = 1/(x+1), 1/(x-1)
KMAX = 10

txt = open(f"{T30}/adv/out/f_struct.out").read()
txt = txt.split("~~~closed forms")[1]
blocks = re.findall(r"(P[123][pm](?:N|LL))\s*=\s*(.*?);", txt, re.S)
CL = {}
for name, body in blocks:
    e = sp.sympify(body.replace("^", "**"), locals=dict(cf=cf, ca=ca, dFA=dFA, x=x, dp=sp.Symbol('dp'), dm=sp.Symbol('dm')))
    CL[name] = sp.expand(e.subs({sp.Symbol('dp'): dp, sp.Symbol('dm'): dm}))
print("closed forms parsed:", sorted(CL))
assert len(CL) == 12

def coef(name, k):
    s = sp.series(CL[name], x, 0, KMAX+1).removeO()
    return sp.expand(s.coeff(x, k))
C = {(nm, k): coef(nm, k) for nm in CL for k in range(KMAX+1)}

# ---- cross-check against the T30 per-k expansions ----
def load(path):
    D = {}
    for line in open(path):
        if line.startswith("#"): continue
        nm, k, j, expr = line.strip().split("|", 3)
        D[(nm, int(k), int(j))] = sp.expand(sp.sympify(expr.replace("^", "**"),
                               locals=dict(cf=cf, ca=ca, dFA=dFA, nf=nf, z2=z2, z3=z3, z4=z4, z5=z5, dFF=dFF)))
    return D
def z2part(e):
    e = sp.expand(e.subs(z4, sp.Rational(2, 5)*z2**2))
    return sp.expand(e.coeff(z2, 1))
def nz2part(e):
    return sp.expand(sp.expand(e).subs({z2: 0, z3: 0, z4: 0, z5: 0}))
checks = 0; fails = 0
for path, kk in ((f"{T30}/out/gp_coeffs.txt", 5), (f"{T30}/adv/out/j_coeffs.txt", 8)):
    D = load(path)
    for n in (1, 2, 3):
        for sg in "pm":
            for k in range(kk+1):
                e_N = z2part(D[(f"P{n}{sg}", k, 2*n-2)])
                e_LL = nz2part(D[(f"P{n}{sg}", k, 2*n)])
                for mine, theirs in ((C[(f"P{n}{sg}N", k)], e_N), (C[(f"P{n}{sg}LL", k)], e_LL)):
                    checks += 1
                    if sp.simplify(mine - theirs) != 0:
                        fails += 1; print("MISMATCH", path, n, sg, k, mine, theirs)
                # no zeta_2 in LL and NLL coefficients at this k
                for j in (2*n, 2*n-1):
                    checks += 1
                    if z2part(D[(f"P{n}{sg}", k, j)]) != 0: fails += 1; print("zeta_2 in LL/NLL", path, n, sg, k, j)
print(f"closed forms against T30 per-k expansions: {checks} checks, {fails} failures")

# ---- data-side V3, V4, Q5 ----
lam = [1, 1] + [2]*(KMAX-1)
basis3 = [cf*ca**2, cf**2*ca, cf**3]
basis4 = [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4, dFA]
basis5 = [cf*ca**4, cf**2*ca**3, cf**3*ca**2, cf**4*ca, cf**5, ca*dFA, cf*dFA, cf*dAA]
def vec(e, basis):
    e = sp.expand(e); p = sp.Poly(e, cf, ca, dFA, dAA)
    v = [p.coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(c*b for c, b in zip(v, basis)))
    assert rest == 0, rest
    return [str(c) for c in v]
out = {}
for k in range(KMAX+1):
    for sg, tau in (("p", 1), ("m", -1)):
        p01 = 2*lam[k]*cf; zp0m1 = -4*cf
        p13 = 2*C[(f"P1{sg}LL", k)]; zp11 = C[(f"P1{sg}N", k)]
        p25 = 24*C[(f"P2{sg}LL", k)]; zp23 = 2*C[(f"P2{sg}N", k)]
        p37 = 720*C[(f"P3{sg}LL", k)]; zp35 = 24*C[(f"P3{sg}N", k)]
        V3 = 2*(p01*zp11 + zp0m1*p13) - zp23
        V4 = 2*(p01*zp23 + zp0m1*p25) + 2*zp11*p13 - zp35
        Q5 = 2*(p01*zp35 + zp0m1*p37) + 2*(zp11*p25 + p13*zp23)
        quart = sp.expand(C[(f"P3{sg}N", k)]).coeff(dFA)
        out[f"{k}|{tau}"] = dict(V3=vec(V3, basis3), V4=vec(V4, basis4), Q5_720=vec(Q5/720, basis5),
                                 z2ln2_P2=vec(C[(f"P2{sg}N", k)], basis3), z2ln4_P3=vec(C[(f"P3{sg}N", k)], basis4),
                                 quartic=str(quart), lam=lam[k])
        print(f"k={k:2d} P{'+' if tau == 1 else '-'}: V3={out[f'{k}|{tau}']['V3']} V4={out[f'{k}|{tau}']['V4']} "
              f"quartic(z2 x^k ln^4 x of P3)={quart} [Q5]/720={out[f'{k}|{tau}']['Q5_720']}")
json.dump(out, open("out/p05_data_py.json", "w"), indent=0)

# ---- write the closed forms for the GP engine (text translation only) ----
with open("out/p05_closed_forms.gp", "w") as f:
    for nm in sorted(CL):
        f.write(f"CL_{nm} = {str(CL[nm]).replace('**', '^')};\n")
print("written out/p05_data_py.json and out/p05_closed_forms.gp")


==> anc/numbers/deposit/P07/p05b_routeC.py <==
# P-07 data side, independent extraction ("route C") of the three-loop inputs from MVV hepres.h.
# In x space (x < 1) P^(n) is a linear combination of HPLs H(R(...),x) (m-notation) with coefficients
# rational in x, zeta values and colour factors.  If the words multiplying z2 have weight <= 2n-2 and all
# words weight <= 2n (checked here), then
#   zeta_2 x^k ln^(2n-2) x  comes only from z2 * H(R(0,...,0)) with 2n-2 zeros  (= ln^(2n-2) x/(2n-2)!),
#   x^k ln^(2n) x           comes only from H(R(0,...,0)) with 2n zeros,
# and each coefficient function, summed over k, is (prefactor)/(m!).  Compared with the T30 closed forms.
import re, sympy as sp

SRC = "PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h"
T30 = "PROJECT/ma_a/paper/step8/d15/T30_xk"
txt = open(SRC).read()
x, cf, ca, nf, z2, z3, z4, z5, dFA = sp.symbols('x cf ca nf z2 z3 z4 z5 dFA')

def block(name):
    m = re.search(r"^L\s+" + name + r"\s*=(.*?);", txt, re.S | re.M)
    return m.group(1)

def to_sympy(b):
    words = {}
    def hrep(mo):
        w = tuple(int(t) for t in mo.group(1).split(","))
        nm = "H_" + "_".join(("m%d" % -t) if t < 0 else str(t) for t in w)
        words[nm] = w
        return nm
    s = re.sub(r"H\(R\(([-0-9,]+)\),x\)", hrep, b)
    s = s.replace("[1-x]^-1", "(1/(1-x))").replace("[1+x]^-1", "(1/(1+x))").replace("^", "**")
    s = s.replace("delta_(1 - x)", "0").replace("[dabc**2/n]", "dabc")   # delta(1-x) vanishes at x < 1; valence colour factor renamed
    if "delta" in s or "den(" in s or "[" in s:
        raise ValueError("unexpected notation")
    loc = dict(x=x, cf=cf, ca=ca, nf=nf, z2=z2, z3=z3, z4=z4, z5=z5, dabc=sp.Symbol('dabc'))
    for nm in words: loc[nm] = sp.Symbol(nm)
    return sp.expand(sp.sympify(s, locals=loc)), {sp.Symbol(k): v for k, v in words.items()}

def mweight(w):                 # weight of an m-notation word
    return sum(abs(t) if t != 0 else 1 for t in w)

res = {}
for name, n in (("Pqq1p", 1), ("Pqq1m", 1), ("Pqq2p", 2), ("Pqq2m", 2)):
    e, words = to_sympy(block(name))
    e = e.subs(z4, sp.Rational(2, 5)*z2**2)
    if e.has(sp.Symbol('dabc')):                  # n_f d^abc d_abc/n_c valence part of hepres Pqq2m (P^(2)s), dropped
        print(f"{name}: dabc terms dropped, their z2 H(0,0) part:", sp.factor(e.coeff(sp.Symbol('dabc')).coeff(z2, 1).coeff(sp.Symbol('H_0_0'), 1)))
        e = e.subs(sp.Symbol('dabc'), 0)
    terms = sp.Add.make_args(e)
    wmax = 0; wz2max = 0
    for t in terms:
        hs = [s for s in t.free_symbols if s in words]
        assert len(hs) <= 1, "product of HPLs"
        wt = mweight(words[hs[0]]) if hs else 0
        wmax = max(wmax, wt)
        if t.has(z2) and sp.Poly(t, z2).degree() == 1: wz2max = max(wz2max, wt)
    zeros_N = tuple([0]*(2*n-2)); zeros_LL = tuple([0]*(2*n))
    HN = [s for s, w in words.items() if w == zeros_N]; HLL = [s for s, w in words.items() if w == zeros_LL]
    eN = e.coeff(z2, 1)
    if n == 1:
        pref_N = sp.expand(eN.subs({s: 0 for s in words}))           # z2 times weight-0 word (1)
    else:
        pref_N = sp.expand(eN.coeff(HN[0], 1))
    pref_LL = sp.expand(e.coeff(HLL[0], 1).subs({z2: 0, z3: 0, z5: 0}))
    N_fun = sp.together(pref_N/sp.factorial(2*n-2)); LL_fun = sp.together(pref_LL/sp.factorial(2*n))
    key = f"P{n}{'p' if name.endswith('p') else 'm'}"
    res[key + "N"] = N_fun; res[key + "LL"] = LL_fun
    print(f"{name}: max word weight {wmax} (bound {2*n}), max weight of words times z2 {wz2max} (bound {2*n-2})")

# T30 closed forms (FORM, adv/out/f_struct.out)
ft = open(f"{T30}/adv/out/f_struct.out").read().split("~~~closed forms")[1]
dp, dm = 1/(x+1), 1/(x-1)
ok = True
for nm, body in re.findall(r"(P[12][pm](?:N|LL))\s*=\s*(.*?);", ft, re.S):
    e = sp.sympify(body.replace("^", "**"), locals=dict(cf=cf, ca=ca, x=x, dFA=dFA, dp=sp.Symbol('dp'), dm=sp.Symbol('dm')))
    e = e.subs({sp.Symbol('dp'): dp, sp.Symbol('dm'): dm})
    # T30's P^(2) LL and N carry no nf in the ln^4 and z2 ln^2 coefficients; compare in full
    d = sp.simplify(res[nm] - e)
    print(f"{nm}: route C (hepres.h) minus T30 closed form = {d}")
    ok &= (d == 0)
print("P^(1), P^(2) route C agrees with T30 closed forms:", ok)


==> anc/numbers/deposit/P07/p05c_export_m.py <==
# write the T30 closed forms of the P^(3) coefficient functions in Mathematica syntax (text translation only)
import re, sympy as sp
from sympy.printing.mathematica import mathematica_code
T30 = "PROJECT/ma_a/paper/step8/d15/T30_xk"
cf, ca, dFA, x = sp.symbols('cf ca dFA x')
ft = open(f"{T30}/adv/out/f_struct.out").read().split("~~~closed forms")[1]
with open("out/p05_closed_forms_P3.m", "w") as f:
    for nm, body in re.findall(r"(P3[pm](?:N|LL))\s*=\s*(.*?);", ft, re.S):
        e = sp.sympify(body.replace("^", "**"), locals=dict(cf=cf, ca=ca, x=x, dFA=dFA, dp=sp.Symbol('dp'), dm=sp.Symbol('dm')))
        e = e.subs({sp.Symbol('dp'): 1/(x+1), sp.Symbol('dm'): 1/(x-1)})
        f.write(f"cl[\"{nm}\"] = {mathematica_code(e)};\n")
print(open("out/p05_closed_forms_P3.m").read()[:600])


==> anc/numbers/deposit/P07/p05c_routeC.wl <==
(* P-07 data side, independent extraction ("route C") of the four-loop inputs from the GvMSY files
   Pqq3NSp.m, Pqq3NSm.m (m-notation HPL[{...}, x]).  Checks that no term has a product of HPLs, that the
   words have weight <= 6 and the words multiplying zeta[2] weight <= 4; then
     zeta_2 x^k ln^4 x  summed over k = (coefficient of zeta[2] HPL[{0,0,0,0},x])/4!,
     x^k ln^6 x         summed over k = (coefficient of HPL[{0,0,0,0,0,0},x])/6!,
   compared with the T30 closed forms (out/p05_closed_forms_P3.m). *)
dir = "PROJECT/ma_a/dossier/papers/src2604/anc/";
Get["out/p05_closed_forms_P3.m"];
wt[w_List] := Total[If[# == 0, 1, Abs[#]] & /@ w];
Do[
  e = Get[dir <> f[[1]]];
  e = e /. color[c_] :> c /. {d4FA -> dFA nc, d4FF -> dFF nc};
  (* distributions at x = 1 multiply only constants; check, then drop (x < 1: delta = 0; plusDis enters no ln x) *)
  e = Expand[e];
  terms = List @@ e;
  distHPL = Count[terms, t_ /; (! FreeQ[t, delta] || ! FreeQ[t, plusDis]) && ! FreeQ[t, HPL]];
  e = Expand[e /. {delta[_] -> 0, plusDis[__] -> 0}];
  terms = List @@ e;
  prods = Count[terms, t_ /; Count[t, HPL[_, x], {0, Infinity}] > 1 || ! FreeQ[t, HPL[_, x]^_]];
  wmax = Max[Cases[terms, HPL[w_, x] :> wt[w], Infinity]];
  z2terms = Select[terms, Exponent[# /. zeta[4] -> 2/5 zeta[2]^2, zeta[2]] == 1 && FreeQ[#, zeta[3] | zeta[5] | zeta[4]] &];
  wz2 = Max[Append[Cases[z2terms, HPL[w_, x] :> wt[w], Infinity], 0]];
  nN = Together[Coefficient[e, zeta[2] HPL[{0, 0, 0, 0}, x]]/24];
  nLL = Together[(Coefficient[e, HPL[{0, 0, 0, 0, 0, 0}, x]] /. zeta[_] -> 0)/720];
  Print[f[[1]], ": terms with a distribution and an HPL = ", distHPL, "; terms with a product of HPLs = ", prods,
        "; max word weight = ", wmax, " (bound 6); max weight of words times zeta[2] = ", wz2, " (bound 4)"];
  Print["   zeta_2 ln^4 x function minus T30 closed form: ", Simplify[nN - cl[f[[2]] <> "N"]],
        ";  ln^6 x function minus T30 closed form: ", Simplify[nLL - cl[f[[2]] <> "LL"]]];
  Print["   quartic component of the zeta_2 ln^4 x function: ", Factor[Coefficient[nN, dFA]],
        ";  Taylor coefficients k = 0..10: ", CoefficientList[Series[Coefficient[nN, dFA], {x, 0, 10}], x]],
  {f, {{"Pqq3NSp.m", "P3p"}, {"Pqq3NSm.m", "P3m"}}}];


==> anc/numbers/deposit/P07/p06_compare.py <==
# P-07: comparison of the two colour engines, the two solvers, the k dependence, general-colour fits,
# comparison with the data side (T30 closed forms, both data engines) and with the draft macros,
# the lambda polynomials, and the five-loop predictions for k = 0..10.
import json, re, itertools
from fractions import Fraction as Fr
import sympy as sp

OUT = []
def say(*a):
    s = " ".join(str(t) for t in a); print(s); OUT.append(s)

# ---------------- (a) colour: Python (numpy) against GAP (exact) ----------------
PY = json.load(open("out/p03_colour_py.json"))
GAP = {}
for line in open("out/p03_colour_gap.gp"):
    m = re.match(r'G_(\w+) = \["(\w+)", ([^,]+), ([^,]+), \[([^\]]*)\], \[([^\]]*)\], \[(.*)\]\];', line.strip())
    if not m: continue
    nm = m.group(2)
    Xrows = [[Fr(v) for v in r.split(",")] for r in m.group(7).split(";")]
    GAP[nm] = dict(CF=Fr(m.group(3)), CA=Fr(m.group(4)), C=[Fr(v) for v in m.group(5).split(",")],
                   dim=[int(v) for v in m.group(6).split(",")], X=Xrows)
col_ok = True
for nm, g in PY.items():
    same = (Fr(g['CF']) == GAP[nm]['CF'] and Fr(g['CA']) == GAP[nm]['CA'] and [Fr(r['C']) for r in g['reps']] == GAP[nm]['C']
            and [r['dim'] for r in g['reps']] == GAP[nm]['dim'] and [[Fr(v) for v in row] for row in g['X']] == GAP[nm]['X'])
    col_ok &= same
say("(a) colour data (C_F, C_A, t-channel Casimirs, dimensions, X matrix), Python vs GAP, 12 groups, identical:", col_ok)

# ---------------- (b) solvers: Python vs GP ----------------
SPY = json.load(open("out/p04_solver_py.json"))
R_py = SPY['results']
pp = sp.Symbol('pp')
R_gp = {}
for line in open("out/p04_solver_gp.txt"):
    if line.startswith("#"): continue
    nm, k, tau, n, V, LL, NLL, NNLLrat, pi4, LLpi = line.strip().split("|")
    R_gp[(nm, int(k), int(tau), int(n))] = dict(V=Fr(V), LL=Fr(LL), NLL=sp.sympify(NLL, locals={'pp': pp}),
                                                 NNLLrat=Fr(NNLLrat), pi4=Fr(pi4), LLpi=sp.sympify(LLpi, locals={'pp': pp}))
nb = 0; nc = 0
for key, rec in R_py.items():
    nm, k, tau = key.split("|")
    for n, v in rec.items():
        g = R_gp[(nm, int(k), int(tau), int(n))]
        nc += 1
        pyNLL = sum(Fr(c)*pp**(2*i) for i, c in enumerate(v['NLL']))
        pyLLp = sum(Fr(c)*pp**(2*(i+1)) for i, c in enumerate(v['LLp']))
        good = (Fr(v['V']) == g['V'] and Fr(v['LL']) == g['LL'] and sp.expand(pyNLL - g['NLL']) == 0
                and Fr(v['NNLLrat']) == g['NNLLrat'] and Fr(v['z2sq']) == g['pi4'] and sp.expand(pyLLp - g['LLpi']) == 0)
        nb += (not good)
say(f"(b) solvers, Python (Python colour) vs GP (GAP colour): {nc} (group, k, signature, order) records compared "
    f"[V_n, LL pole, NLL pole, rational NNLL, pi^4 at NNLL, pi-part of LL], disagreements: {nb}")
allNLL0 = all(g['NLL'] == 0 for g in R_gp.values()); allNN0 = all(g['NNLLrat'] == 0 for g in R_gp.values())
allpi4 = all(g['pi4'] == 0 for g in R_gp.values()); allLLpi = all(g['LLpi'] == 0 for g in R_gp.values())
say(f"    in every record: NLL pole of S = 0: {allNLL0}; rational NNLL = 0: {allNN0}; no zeta_2^2 at NNLL: {allpi4}; no pi in LL: {allLLpi}")

# ---------------- (c) k dependence ----------------
lam_k = [1, 1] + [2]*9
def cls(k, tau): return (lam_k[k], tau*(-1)**k)
classes = {}
bad = 0
for (nm, k, tau, n), g in R_gp.items():
    key = (nm, cls(k, tau), n)
    val = (g['V'], g['LL'])
    if key in classes and classes[key] != val: bad += 1
    classes.setdefault(key, val)
say(f"(c) k dependence: over 12 groups, k = 0..10, both signatures, n = 1..6, the records (V_n, LL pole) depend only on "
    f"(lambda_k, (-1)^k tau): violations = {bad}")
# the same with Python records, all fields
bad = 0; seen = {}
for key, rec in R_py.items():
    nm, k, tau = key.split("|"); k = int(k); tau = int(tau)
    c = (nm, cls(k, tau))
    if c in seen and seen[c] != rec: bad += 1
    seen.setdefault(c, rec)
say(f"    same test on the Python records (all fields, n = 1..6): violations = {bad}")

# ---------------- (d) general-colour fits ----------------
CF, CA, dFA, dFF, dAA = sp.symbols('CF CA dFA dFF dAA')
B3 = [CA**3, CF*CA**2, CF**2*CA, CF**3]
B4 = [CA**4, CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, dFA, dFF, dAA]
B5 = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dFA, CF*dFA, CF*dAA]
B6 = [CA**6, CF*CA**5, CF**2*CA**4, CF**3*CA**3, CF**4*CA**2, CF**5*CA, CF**6]
inv_py = {nm: {CF: Fr(g['CF']), CA: Fr(g['CA']), dFA: Fr(g['dFA_NR']), dFF: Fr(g['dFF_NR']), dAA: Fr(g['dAA_NA'])} for nm, g in PY.items()}
ref = {"SU3": ("4/3", "3", "5/2", "135/8", "5/36"), "SO5": ("1", "3/2", "3/16", "9/8", "1/8"),
       "Sp4": ("5/4", "3", "165/64", "18", "5/32"), "SO7": ("3/2", "5/2", "55/64", "695/192", "23/64"),
       "G2": ("1", "2", "5/12", "25/12", "1/24")}
for N in range(2, 7):
    ref[f"SU{N}"] = (Fr(N*N-1, 2*N), N, Fr((N*N-1)*(N*N+6), 48), Fr(N*N*(N*N+36), 24), Fr((N**4-6*N*N+18)*(N*N-1), 96*N**3))
inv_ref = {nm: {CF: Fr(r[0]), CA: Fr(r[1]), dFA: Fr(r[2]), dAA: Fr(r[3]), dFF: Fr(r[4])} for nm, r in ref.items()}

def fit(vals, inv, basis):
    names = sorted(vals)
    M = sp.Matrix([[sp.Rational(b.subs(inv[nm])) for b in basis] for nm in names])
    v = sp.Matrix([sp.Rational(vals[nm]) for nm in names])
    r = M.rank()
    if r < len(basis):
        return None, r, None
    c = (M.T*M).LUsolve(M.T*v)
    res = M*c - v
    return [c[i] for i in range(len(basis))], r, max(abs(x) for x in res)

def vals_for(src, clsk, n):
    """per-group V_n for class (lambda, sigma) taken at the smallest k of that class"""
    lam, sig = clsk
    k = {(1, 1): 0, (1, -1): 0, (2, 1): 2, (2, -1): 2}[clsk]
    tau = sig*(-1)**k
    if src == "gp":
        return {nm: R_gp[(nm, k, tau, n)]['V'] for nm in PY}
    return {nm: Fr(R_py[f"{nm}|{k}|{tau}"][str(n)]['V']) for nm in PY}

FITS = {}
for clsk in [(1, 1), (1, -1), (2, 1), (2, -1)]:
    for n, basis in ((3, B3), (4, B4), (5, B5)):
        c1, r1, res1 = fit(vals_for("py", clsk, n), inv_py, basis)
        v9 = {nm: v for nm, v in vals_for("gp", clsk, n).items() if nm in inv_ref}
        c2, r2, res2 = fit(v9, inv_ref, basis)
        FITS[(clsk, n)] = c1
        say(f"(d) lambda={clsk[0]} sigma={'+' if clsk[1] == 1 else '-'} V{n}: fit A (Python values, Python invariants, 12 groups, rank {r1}/{len(basis)}) "
            f"= {[str(x) for x in c1] if c1 else None}, max residual {res1}; fit B (GP values, reference invariants, 9 groups, rank {r2}) "
            f"{'identical' if c1 == c2 else 'DIFFERENT: ' + str(c2)}, max residual {res2}")

# ---------------- (e) draft macros (numbers.tex) ----------------
macro = {((1, 1), 3): [0, 60, -192, 144], ((1, 1), 4): [0, -912, 3120, -3264, 960, 1152, 0, 0],
         ((2, 1), 3): [0, 96, -288, 192], ((2, 1), 4): [0, -2240, 7872, -8832, 3072, 3072, 0, 0],
         ((1, -1), 3): [0, 84, -256, 176], ((1, -1), 4): [0, 112, -496, 832, -448, -384, 0, 0],
         ((2, -1), 3): [0, 160, -480, 320], ((2, -1), 4): [0, -448, 1856, -2432, 1024, 0, 0, 0],
         ((1, 1), 5): [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072],
         ((2, 1), 5): [Fr(182656, 3), -225152, 301056, -168960, 33792, -190464, 141312, 10240]}
names = {((1, 1), 3): "\\nmSthreeVec", ((1, 1), 4): "\\nmSfourVec", ((2, 1), 3): "\\nmXkVthreeCovLamTwo",
         ((2, 1), 4): "\\nmXkVfourCovLamTwo", ((1, -1), 3): "\\nmXkVthreeUncLamOne", ((1, -1), 4): "\\nmXkVfourUncLamOne",
         ((2, -1), 3): "\\nmXkVthreeUncLamTwo", ((2, -1), 4): "\\nmXkVfourUncLamTwo", ((1, 1), 5): "\\nmSfiveGen",
         ((2, 1), 5): "\\nmSfiveLamTwoGen"}
for key, mv in macro.items():
    c = FITS[key]
    say(f"(e) {names[key]}: fitted general-colour coefficients equal the macro: {[Fr(str(x)) for x in c] == [Fr(v) for v in mv]}")
# macro formulas evaluated group by group against the solver values (no fit)
for key, mv in macro.items():
    basis = {3: B3, 4: B4, 5: B5}[key[1]]
    expr = sum(sp.Rational(Fr(v)) * b for v, b in zip(mv, basis))
    vv = vals_for("py", key[0], key[1])
    ok = all(sp.Rational(vv[nm]) == expr.subs(inv_py[nm]) for nm in PY)
    say(f"    {names[key]} evaluated in each of the 12 groups equals the solver value: {ok}")

# ---------------- (f) data side against the equations, k = 0..10 ----------------
DPY = json.load(open("out/p05_data_py.json"))
DGP = {}
for line in open("out/p05_data_gp.txt"):
    if line.startswith("#"): continue
    k, tau, V3, V4, Q5, qu = line.strip().split("|")
    DGP[f"{k}|{tau}"] = dict(V3=[Fr(t) for t in V3.strip("[]").split(",")], V4=[Fr(t) for t in V4.strip("[]").split(",")],
                             Q5=[Fr(t) for t in Q5.strip("[]").split(",")], quartic=Fr(qu))
dd_ok = all([Fr(t) for t in DPY[key]['V3']] == DGP[key]['V3'] and [Fr(t) for t in DPY[key]['V4']] == DGP[key]['V4']
            and [Fr(t) for t in DPY[key]['Q5_720']] == DGP[key]['Q5'] and Fr(DPY[key]['quartic']) == DGP[key]['quartic'] for key in DPY)
say(f"(f) data side, SymPy vs GP from the T30 closed forms, k = 0..10, both signatures: identical: {dd_ok}")
say("    k  P  covered  lambda sigma | model V3 = data V3 | model V4 = data V4 | model quartic of z2 x^k ln^4 x | data quartic")
summary_rows = []
for k in range(11):
    for tau in (1, -1):
        c = cls(k, tau)
        covered = (c[1] == 1)
        m3 = [Fr(str(x)) for x in FITS[(c, 3)]][1:]; m4 = [Fr(str(x)) for x in FITS[(c, 4)]][1:6]
        d3 = DGP[f"{k}|{tau}"]['V3']; d4 = DGP[f"{k}|{tau}"]['V4']
        mq = -m4[4]/24; dq = DGP[f"{k}|{tau}"]['quartic']
        # the other colour structures of V4 (dFF, dAA, C_A^4) must vanish in the model
        extra = [Fr(str(x)) for x in FITS[(c, 4)]][6:] + [Fr(str(FITS[(c, 4)][0]))] + [Fr(str(FITS[(c, 3)][0]))]
        row = (k, "+" if tau == 1 else "-", covered, c[0], "+" if c[1] == 1 else "-", m3 == d3, m4 == d4, mq, dq, all(e == 0 for e in extra))
        summary_rows.append(row)
        say(f"   {k:2d}  {row[1]}  {str(covered):5s}    {c[0]}     {row[4]}   | {str(m3 == d3):5s} | {str(m4 == d4):5s} | {mq} | {dq}  (model has no C_A^n, dFF, dAA: {row[9]})")
cov_all = all(r[5] and r[6] for r in summary_rows if r[2])
unc_q = all(r[7] == r[8] for r in summary_rows)
unc_other = [r for r in summary_rows if not r[2] and (r[5] or r[6])]
say(f"    covered pairings (P+ even k, P- odd k), k = 0..10: V3 and V4 agree in every component: {cov_all}")
say(f"    quartic coefficient of z2 x^k ln^4 x, model = data in all 22 (k, signature) cases: {unc_q}")
say(f"    uncovered pairings with V3 or V4 fully agreeing (expected none): {len(unc_other)}")
# mismatch polynomials in the uncovered pairings, data minus model
for lam in (1, 2):
    k = 0 if lam == 1 else 2
    m3 = [Fr(str(x)) for x in FITS[((lam, -1), 3)]][1:]; m4 = [Fr(str(x)) for x in FITS[((lam, -1), 4)]][1:6]
    d3 = DGP[f"{k}|-1"]['V3']; d4 = DGP[f"{k}|-1"]['V4']
    e3 = sum(sp.Rational(d - m)*b for d, m, b in zip(d3, m3, B3[1:]))
    e4 = sum(sp.Rational(d - m)*b for d, m, b in zip(d4, m4, B4[1:6]))
    say(f"    uncovered, lambda={lam}: data - model V3 = {sp.factor(e3)},  V4 = {sp.factor(e4)}")

# ---------------- (g) lambda polynomials ----------------
lam = sp.Symbol('lam')
LGP = {}
for line in open("out/p04_solver_gp_lam.txt"):
    if line.startswith("#"): continue
    nm, k, tau, n, V = line.strip().split("|")
    LGP[(nm, int(k), int(tau), int(n))] = sp.expand(sp.sympify(V, locals={'lam': lam}))
scan = SPY['scan']
agree = True
for (nm, k, tau, n), poly in LGP.items():
    pts = [(L, Fr(scan[f"{nm}|{k}|{tau}|{L}"][str(n)])) for L in range(7)]
    ip = sp.expand(sp.interpolate([(L, sp.Rational(v)) for L, v in pts], lam))
    agree &= sp.expand(ip - poly) == 0
say(f"(g) V_n(lambda), n = 2..5: GP with lambda formal equals the Python interpolation through lambda = 0..6 in all "
    f"{len(LGP)} cases: {agree}")
swap = all(sp.expand(LGP[(nm, 0, t, n)] - LGP[(nm, 1, -t, n)]) == 0 for (nm, k, t, n) in LGP if k == 0)
say(f"    local systems: V_n(lambda) at k = 0 equals that at k = 1 with the signature exchanged: {swap}")
for sig in (1, -1):
    for n, basis in ((3, B3), (4, B4)):
        # fit each power of lambda over the 12 groups
        polys = {nm: sp.Poly(LGP[(nm, 0, sig, n)], lam) for nm in PY}
        deg = max(p.degree() for p in polys.values())
        tot = 0
        for j in range(deg+1):
            vals = {nm: Fr(str(polys[nm].coeff_monomial(lam**j))) for nm in PY}
            c, r, res = fit(vals, inv_py, basis)
            assert res == 0
            tot += lam**j * sum(ci*b for ci, b in zip(c, basis))
        tot = sp.expand(tot)
        cols = sp.Poly(tot, CF, CA, dFA, dFF, dAA)
        say(f"    sigma={'+' if sig == 1 else '-'} V{n}(lambda) general colour: " +
            ", ".join(f"[{b}] {sp.factor(cols.coeff_monomial(b))}" for b in basis if cols.coeff_monomial(b) != 0))

# ---------------- (h) five loops ----------------
say("(h) five loops, covered pairings (P+ at even k, P- at odd k)")
su3 = inv_py["SU3"]
for k in range(11):
    tau = 1 if k % 2 == 0 else -1
    Vpy = {nm: Fr(R_py[f"{nm}|{k}|{tau}"]['5']['V']) for nm in PY}
    Vgp = {nm: R_gp[(nm, k, tau, 5)]['V'] for nm in PY}
    lamv = lam_k[k]
    mac = macro[((lamv, 1), 5)]
    expr = sum(sp.Rational(Fr(v))*b for v, b in zip(mac, B5))
    macro_ok = all(sp.Rational(Vpy[nm]) == expr.subs(inv_py[nm]) for nm in PY)
    Q5 = DGP[f"{k}|{tau}"]['Q5']                                  # [Q5]_z2/720 in B5
    Q5su3 = sum(sp.Rational(q)*b for q, b in zip(Q5, B5)).subs(su3)
    V5su3 = sp.Rational(Vpy["SU3"])
    pred = Q5su3 - V5su3/720
    say(f"   k={k:2d} P{'+' if tau == 1 else '-'} lambda={lamv}: V5 Python = GP in 12 groups: {Vpy == Vgp}; equals the "
        f"{'S5' if lamv == 1 else 'S5(lambda=2)'} macro in 12 groups: {macro_ok}; SU(3): [Q5]/720 = {Q5su3}, "
        f"(i pi)^2 part -V5/720 = {-V5su3/720}, prediction = {pred} = {float(pred):.6f}")
# general-colour five-loop prediction at k >= 2 against \nmFiveLoopXtwoGen
fx2 = [Fr(-11416, 135), Fr(1688, 5), Fr(-2592, 5), Fr(1856, 5), Fr(-1600, 9), Fr(3968, 15), Fr(-1152, 5), Fr(-128, 9)]
fx0 = [Fr(-4813, 180), Fr(4312, 45), Fr(-368, 3), Fr(336, 5), Fr(-884, 45), 80, Fr(-160, 3), Fr(-64, 15)]
for k in range(11):
    tau = 1 if k % 2 == 0 else -1
    c = [Fr(str(x)) for x in FITS[((lam_k[k], 1), 5)]]
    gen = [q - ci/720 for q, ci in zip(DGP[f"{k}|{tau}"]['Q5'], c)]
    target = fx0 if k <= 1 else fx2
    say(f"   k={k:2d}: general-colour prediction equals {'\\nmFiveLoopXzeroGen' if k <= 1 else '\\nmFiveLoopXtwoGen'}: {gen == [Fr(t) for t in target]}")
open("out/p06_compare.out", "w").write("\n".join(OUT) + "\n")

# ---------------- (i) leading-log poles of S at a^2..a^4, k = 0..10, every group ----------------
# data: S_2 = p01^2 - p13, S_3 = 2 p01 p13 - p25, S_4 = 2 p01 p25 + p13^2 - p37 (coefficients of a^n w^(2-2n)),
# from the T30 LL closed forms (x^k ln^(2n) x of P^(n)); model: LL pole of S from the solver (GP records).
import re as _re
T30 = "PROJECT/ma_a/paper/step8/d15/T30_xk"
_x, _cf, _ca = sp.symbols('x cf ca')
_ft = open(f"{T30}/adv/out/f_struct.out").read().split("~~~closed forms")[1]
LLCL = {}
for nm, body in _re.findall(r"(P[123][pm]LL)\s*=\s*(.*?);", _ft, _re.S):
    e = sp.sympify(body.replace("^", "**"), locals=dict(cf=_cf, ca=_ca, x=_x, dp=sp.Symbol('dp'), dm=sp.Symbol('dm')))
    LLCL[nm] = sp.expand(e.subs({sp.Symbol('dp'): 1/(_x+1), sp.Symbol('dm'): 1/(_x-1)}))
def llc(nm, k): return sp.expand(sp.series(LLCL[nm], _x, 0, 12).removeO()).coeff(_x, k)
nLL = 0; nLLc = 0; nonzero_unc = 0
for k in range(11):
    for tau, sg in ((1, "p"), (-1, "m")):
        p01 = 2*lam_k[k]*_cf
        p13 = 2*llc(f"P1{sg}LL", k); p25 = 24*llc(f"P2{sg}LL", k); p37 = 720*llc(f"P3{sg}LL", k)
        dS = {2: p01**2 - p13, 3: 2*p01*p13 - p25, 4: 2*p01*p25 + p13**2 - p37}
        for nm in PY:
            for n in (2, 3, 4):
                dv = sp.Rational(dS[n].subs({_cf: sp.Rational(PY[nm]['CF']), _ca: sp.Rational(PY[nm]['CA'])}))
                mv = sp.Rational(R_gp[(nm, k, tau, n)]['LL'])
                nLLc += 1; nLL += (dv != mv)
                if cls(k, tau)[1] == -1 and mv != 0: nonzero_unc += 1
say(f"(i) leading-log poles of S at a^2, a^3, a^4: data (T30 LL closed forms) vs equations, 12 groups, k = 0..10, both "
    f"signatures: {nLLc} comparisons, {nLL} disagreements (nonzero model values in the uncovered pairings: {nonzero_unc}; "
    f"the covered pairings have none in either)")
open("out/p06_compare.out", "w").write("\n".join(OUT) + "\n")


==> anc/numbers/deposit/P07/p07_mutations.py <==
# P-07 mutation tests: each check of p06 is rerun with one input changed, and must report failures.
# Checks guarded: (C) k dependence only through (lambda_k, parity); (D) covered pairings, equations = data,
# all groups, k = 0..10; (Q) quartic coefficient, all pairings; (F) five-loop SU(3) prediction constant for k >= 2.
import json, copy
from fractions import Fraction as Fr
import p04_solver as S

G = S.load_groups()
D = json.load(open("out/p05_data_py.json"))
LAM = [Fr(1), Fr(1)] + [Fr(2)]*9

def dval(vec, basis, g):
    inv = dict(cf=g['CF'], ca=g['CA'], dFA=g['dFA'], dAA=g['dAA'])
    mons = {3: [inv['cf']*inv['ca']**2, inv['cf']**2*inv['ca'], inv['cf']**3],
            4: [inv['cf']*inv['ca']**3, inv['cf']**2*inv['ca']**2, inv['cf']**3*inv['ca'], inv['cf']**4, inv['dFA']],
            5: [inv['cf']*inv['ca']**4, inv['cf']**2*inv['ca']**3, inv['cf']**3*inv['ca']**2, inv['cf']**4*inv['ca'],
                inv['cf']**5, inv['ca']*inv['dFA'], inv['cf']*inv['dFA'], inv['cf']*inv['dAA']]}[basis]
    return sum(Fr(c)*m for c, m in zip(vec, mons))

def run(mut=None, groups=("SU2", "SU3", "SU4", "SO5", "SO7", "Sp4", "G2"), data=D):
    lam = list(LAM); kappa = 1
    phase_k = lambda k: k
    Gm = copy.deepcopy(G)
    if mut == "no_shift":      phase_k = lambda k: 0                       # phases taken at omega, not at N
    if mut == "lambda_1":      lam = [Fr(1)]*11                            # Born weight not from P^(0)
    if mut == "lambda_k_dep":  lam = [Fr(1), Fr(1)] + [Fr(k) for k in range(2, 11)]   # k dependence beyond parity
    if mut == "kappa_minus":   kappa = -1
    if mut == "X_transposed":
        for g in Gm.values(): g['X'] = [list(r) for r in zip(*g['X'])]
    rec = {}
    for nm in groups:
        for k in range(11):
            for tau in (1, -1):
                sm = S.summary(S.solve(Gm[nm], lam[k], phase_k(k), tau, kappa=kappa))
                rec[(nm, k, tau)] = {n: sm[n]['V'] for n in (3, 4, 5)}
    # (C) class test
    cls = {}; nC = 0
    for (nm, k, tau), v in rec.items():
        key = (nm, LAM[k], tau*(-1)**k)
        if key in cls and cls[key] != v: nC += 1
        cls.setdefault(key, v)
    # (D) covered pairings against data: per-group V3, V4 against the data vectors evaluated in that group
    # (the quartic component is part of V4, so the data mutation below also guards the quartic comparison)
    nD = 0
    for (nm, k, tau), v in rec.items():
        if tau*(-1)**k != 1: continue
        d = data[f"{k}|{tau}"]
        if v[3] != dval(d['V3'], 3, G[nm]) or v[4] != dval(d['V4'], 4, G[nm]): nD += 1
    # (F) five-loop SU(3) prediction, covered, k >= 2 must be constant and equal -3508256/10935
    nF = 0
    for k in range(2, 11):
        tau = 1 if k % 2 == 0 else -1
        if "SU3" not in groups: break
        pred = dval(data[f"{k}|{tau}"]['Q5_720'], 5, G["SU3"]) - rec[("SU3", k, tau)][5]/720
        if pred != Fr(-3508256, 10935): nF += 1
    return nC, nD, nF

base = run()
print(f"control (no mutation): class violations {base[0]}, covered data mismatches {base[1]}, five-loop k>=2 deviations {base[2]}")
for mut in ("no_shift", "lambda_1", "lambda_k_dep", "kappa_minus", "X_transposed"):
    r = run(mut)
    print(f"mutation {mut:13s}: class violations {r[0]:3d}, covered data mismatches {r[1]:3d}, five-loop k>=2 deviations {r[2]}")
# data-side mutation: shift the quartic entry C of the P3+ zeta_2 ln^4 x closed form by 1 (x^k, k even >= 2)
Dm = copy.deepcopy(D)
for k in range(2, 11, 2):
    v = Dm[f"{k}|1"]['V4']; v[4] = str(Fr(v[4]) - 24)       # z[p35] = 24 c -> V4 changes by -24 per unit of c
r = run(data=Dm)
print(f"mutation data P3+ quartic +1 at even k>=2: class violations {r[0]}, covered data mismatches {r[1]}, five-loop deviations {r[2]}")


==> anc/numbers/deposit/P07/p08_rank.py <==
# P-07: which groups fix the five-loop basis?  Rank of the 8-term basis of S5 with each group left out.
import json, sympy as sp
from fractions import Fraction as Fr
PY = json.load(open("out/p03_colour_py.json"))
CF, CA, dFA, dAA = sp.symbols('CF CA dFA dAA')
B5 = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dFA, CF*dFA, CF*dAA]
inv = {nm: {CF: Fr(g['CF']), CA: Fr(g['CA']), dFA: Fr(g['dFA_NR']), dAA: Fr(g['dAA_NA'])} for nm, g in PY.items()}
def rank(names):
    return sp.Matrix([[sp.Rational(b.subs(inv[nm])) for b in B5] for nm in names]).rank()
allg = sorted(PY)
print("rank with all 12 groups:", rank(allg))
for nm in allg:
    print(f"  without {nm}: rank {rank([g for g in allg if g != nm])}")
print("  without the exceptional group G2, the null vector of the 11-group matrix:",
      sp.Matrix([[sp.Rational(b.subs(inv[nm])) for b in B5] for nm in allg if nm != 'G2']).nullspace())


==> anc/numbers/deposit/P07/run_all.log <==
# P-07 rebuild started 2026-09-29 23:38:32, finished 2026-09-29 23:39:42
# inputs
43c9ea02a06cb663442486958cad40cf6b39d74083783cd7f66c93fe879b3cd3  PROJECT/ma_a/paper/step8/d15/T30_xk/adv/out/f_struct.out
41d5f7789fd1ea95cb93da08ed40652c5f1c765f0e3cba843900f680614f51ca  PROJECT/ma_a/paper/step8/d15/T30_xk/out/gp_coeffs.txt
8788df981750933f5a5c12da0a9456fe42321ffb344984f1c0bf8abb66a7feb1  PROJECT/ma_a/paper/step8/d15/T30_xk/adv/out/j_coeffs.txt
1b648afa3661fdef408590f215b2af823b71763edea8f9e7a7e103fea2fc49df  PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h
e263a933ac5d4ca84af51588ad14abb28cba3b600a937a3451934f7027ab7797  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSp.m
b3ba9514dc258d7b0b0eb7114f71dc02b257f0987eda24c4e118578e21bb680c  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSm.m
# programs
578421acdf6f13505c606e803b108e1afcad2096b005a1d0d04432aaa6b045b4  run_all.sh
8b877c2136bac000cd87df132a20eab6c7e3031239b00607dfa715b18ce41e6c  p01_lambda.py
bdfbad27574fab84eb07de79c65f74a1daf1330826caa1b466a52cfbf4dd8550  p01_lambda.gp
c5d72543b7b3fa712067cc94330658c1c00fc70e935d0b976a405c8999cd3014  p01_compare.py
5c7ef871a15a5bd6f2d3eacd12d576c6314c4db4dbff8500b512e09749d6bd9a  p02_phases.py
04e7ff781d2fbf44299d14a7e552af4b782788d8ace3a2be39bb92f4115db3e8  p02_phases.wl
59d505b26faf1c2c1f2f5ad6124ab03d80c3c12388fe758a6ae9954a3d474846  p02_phases.gp
e4c5e1a8cdd01f19632a32ae33cfed2b988218464d4e5458ae30867420f1e855  p03_colour.py
4168bac44a9968a567b3e38d370ea66578f1382a95a43a50c9f56abda68d7a81  p03_colour.g
a320ec8d73e2adcc70939270f1c63608f5e657e34ad92f0d2f8687b2f95e3f16  p04_solver.py
889f76c12ed6b9b15f0b8b5c7089e5b60574ba54f8065de903b3422224c73678  p04_solver.gp
e5fe07032a17a6ea5e2a1b3981b0d0223b85afcfc1d6d1df4cbf5aba7d96e355  p05_data.py
e3c86f1b777856c4682f5abed21d06674c6c9ea5a337c04232a573ab5113f3d7  p05_data.gp
72adee523833d39c7cec3325a53252936f1bb7a4811d77a7bafd51b9011b191a  p05b_routeC.py
fc3ffdef8593b54c903469ab72a2fe67855b67480e6c6adbd1bd4a592e868894  p05c_export_m.py
9cc02ee672c051136d53cfd25a634712f1630189de33f326ac15330e6979edf2  p05c_routeC.wl
d180d6bc07157da4234796bcf38159f175511428849d07f4e385d3bf842e74a0  p06_compare.py
60d241005f46f2a2583b80d8681e48ad107c4c6f685f41e42b9e637f9bf35638  p07_mutations.py
d863e38e6a0edc793b19bd833e4879df4c49f41107516dc3861315b10dbd2291  p08_rank.py
# outputs
373125d8dd378cb4e2da558208bbcf1ce952b9b307fb3102aa0338889944ac16  out/p01_compare.out
0989c5bff8de80c35e0e9a65becda0f488ae10c3e7484bbfa3a593bd9306bc22  out/p01_lambda_gp.out
190c1dcc79203aa268931a97deb1482c2198c0495cfb52ebdc06b8ff78e10e5c  out/p01_lambda.json
702b0d2e1a5510811d9587354fc741f70e6afb0b36e1a5c148c87af8163f2bb6  out/p01_lambda.out
a3345945a7df00d974443a0eafb171b0ef8bea0747e3221c9bfb3f38b9414c2b  out/p02_phases_gp.out
14d9b8c7a8b759237da05c2b9ad771d1daed228a39bb786385518af494055e0a  out/p02_phases.out
4da329fd0302592defc7d677cd14811e7e9f08106ed50d0f79fafb25539d5ddb  out/p02_phases_swap.json
c24c6c1c66b37d9d1bf84f8cb955971d02e77c8a2df9024fba86dda314e36812  out/p02_phases_wl.out
0fae814bf1c61d7f2e8a2e2fa29be2d7cf0dc6f97d288a9adc24340de64f1346  out/p03_colour_gap.gp
103344cb235ea1eeec42296f38a1e1c6968923369d4e107553e300e2758ad888  out/p03_colour_gap.out
7d4c12dabaf39be04546536d7590437fa9b05c1978a67095c56a2095d24b553c  out/p03_colour_py.json
6a36c3af3b0b382ca7ebc446a1c1b4c7a10b723fe55e0fe7a40b7d8fc599b1d1  out/p03_colour_py.out
ff83a9df24ca77940f5d9585967de245d93889092a1d0c6eb0613861fab66448  out/p04_solver_gp_lam.txt
9682e092f8039a268177d4d50f60f3b9bec8771a9e202e6f36079c388543d7e4  out/p04_solver_gp.out
b3c8a49f76024c99f02fbee7b83e92f24fa9be0194b4bc1fa0253c3df5a26c0b  out/p04_solver_gp.txt
78a7e85ffe30a1a1a242efafd21d3242306fdc2b00d8b680432b5b98fe42fb81  out/p04_solver_py.json
a414270cf0822b159e7ada1a36b78b6b430f7b1e772ba03493ec94752cabee13  out/p04_solver_py.out
70c19c23a1c3bb89aba5988ea99fd747ba3a7d25fb0e87b9956b66a09b5413a7  out/p05b_routeC_py.out
9c8a7921ce5a0d7ee9ff052d26e00394a3a2b7b290239824e0b2c2e5d3ab1d46  out/p05_closed_forms.gp
d291294cecd573a921d5e7dee7fa2db4985533f06f268699bf500e41475bd0cd  out/p05_closed_forms_P3.m
51c401b4cc9d81b8bb661e605b93a48599d598dbf7b69ea2cec3b0e0c7ed030d  out/p05c_routeC_wl.out
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  out/p05_data_gp.out
b7c13ab4b1384ed47b7821ee3248a0d4f5c63ed8f6b03b7a51099dcd7fe9d590  out/p05_data_gp.txt
6d21d5fa2b8661ffb645ea126c6fdd5a6d2aaf767765941d82fb794d9faeefab  out/p05_data_py.json
54cc68e21bac022c25dbd4099a012231adf8cad77f880ad7d1e44f3946d762b9  out/p05_data_py.out
fc9705f448841a8ea7e7ff4676a51f440d7c15951d984e394f9891c3bed27da1  out/p06_compare.out
487621eb9adb90b395f66a88dadcd9819ea00f360045aa2f8577cd6e7d7a108c  out/p07_mutations.out
8ebbe32ae56cb1e266046b195b4e25fe42dd06918bfe5d607089124a16fe3a02  out/p08_rank.out


==> anc/numbers/deposit/P07/run_all.sh <==
#!/bin/bash
# P-07: clean rebuild of every output, then sha256 of inputs, programs and outputs into run_all.log.
set -e
cd "$(dirname "$0")"
mkdir -p out
filt() { grep -v 'stack' || true; }
T30=PROJECT/ma_a/paper/step8/d15/T30_xk
SRC3=PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h
SRC4=PROJECT/ma_a/dossier/papers/src2604/anc
start=$(date '+%F %T')
python3 p01_lambda.py > out/p01_lambda.out
gp -q p01_lambda.gp 2>&1 | filt > out/p01_lambda_gp.out
python3 p01_compare.py > out/p01_compare.out
python3 p02_phases.py > out/p02_phases.out
wolfram -script p02_phases.wl > out/p02_phases_wl.out
gp -q p02_phases.gp 2>&1 | filt > out/p02_phases_gp.out
python3 p03_colour.py > out/p03_colour_py.out
gap -q -o 3g p03_colour.g > out/p03_colour_gap.out
python3 p04_solver.py > out/p04_solver_py.out
rm -f out/p04_solver_gp.txt out/p04_solver_gp_lam.txt
gp -q p04_solver.gp 2>&1 | filt > out/p04_solver_gp.out
python3 p05_data.py > out/p05_data_py.out
rm -f out/p05_data_gp.txt
gp -q p05_data.gp 2>&1 | filt > out/p05_data_gp.out
python3 p05b_routeC.py > out/p05b_routeC_py.out
python3 p05c_export_m.py > /dev/null
wolfram -script p05c_routeC.wl > out/p05c_routeC_wl.out
python3 p06_compare.py > /dev/null
python3 p07_mutations.py > out/p07_mutations.out
python3 p08_rank.py > out/p08_rank.out
{
  echo "# P-07 rebuild started $start, finished $(date '+%F %T')"
  echo "# inputs"
  sha256sum $T30/adv/out/f_struct.out $T30/out/gp_coeffs.txt $T30/adv/out/j_coeffs.txt $SRC3 $SRC4/Pqq3NSp.m $SRC4/Pqq3NSm.m
  echo "# programs"
  sha256sum run_all.sh p01_lambda.py p01_lambda.gp p01_compare.py p02_phases.py p02_phases.wl p02_phases.gp p03_colour.py \
            p03_colour.g p04_solver.py p04_solver.gp p05_data.py p05_data.gp p05b_routeC.py p05c_export_m.py p05c_routeC.wl \
            p06_compare.py p07_mutations.py p08_rank.py
  echo "# outputs"
  sha256sum out/*
} > run_all.log
echo "done"


==> anc/numbers/deposit/P2/README.txt <==
Calculations made before submission (short_route_ext/ added on 20 October 2026).

aN3LO/

    The programs compute the effect of the predicted zeta_2 x^0 ln^4 x coefficient of P_gg^(3) on the
    approximate four-loop P_gg of arXiv:2410.08089 (Sect. 8.3 of the paper).
    The description is in aN3LO/README.txt.

    Route A needs Python 3 with mpmath and SymPy.
    Inside aN3LO/routeA/, make a folder src/ holding FHMPVgg-anc.h of arXiv:2410.08089, the file
    numbers/published/fhmpv_gg/FHMPVgg-anc.h.
    For lower_check.py only, also place FHMPVgq-anc.h of arXiv:2404.09701 at src/gq2404/anc/FHMPVgq-anc.h.
    Run the following commands in order inside aN3LO/routeA/.

        python3 p1_ln4_check.py                          -> p1_ln4_check.out
            Checks the ln^4 x input against eq. (5.12) of arXiv:2202.10362, transcribed in the program.

        python3 p2_reconstruct.py                        -> p2_reconstruct.out
            Obtains the bases of A and B from the moments.

        python3 p2b_rounding.py                          -> p2b_rounding.out
            Checks how well the ten integer coefficients are determined.

        python3 p2c_relres.py                            -> p2c_relres.out
            Computes relative moment residuals of the published A and B.

        python3 p3_refit_delta.py                        -> p3_refit_delta.out and p3_delta_coeffs.pkl
            With the ln^4 x coefficient changed by delta(n_f), the program determines again the ten free
            coefficients of each of A and B from the same moments N = 2, 4, ..., 20.
            The next programs read p3_delta_coeffs.pkl, which is not included.

        python3 p3_table_csv.py                          -> p3_table.csv
            Gives P, the change and A - B at x = 1e-1, ..., 1e-6, n_f = 3, 4, 5.

        python3 dense_grid.py                            -> dense_grid.out
            Computes the change on 2001 points in log10 x from -6 to -1.
            Gives the maxima for x <= 1e-4 and over the whole range.
            Gives the sign changes of P_A, P_B and A - B.
            The ratio of the change to the larger of |P_A| and |P_B| has kinks where |P_A| = |P_B|,
            which can fall between grid points.
            The maximum over the whole range is refined by a ternary search in log10 x around the five
            largest grid values, printed with its position in dense_grid.out after the grid maximum, and
            quoted by make_numbers.py.

        python3 lower_check.py                           -> lower_check.out
            lower_check.py compares the lower-order splitting functions and the P_gq^(3) approximations used
            by p4 with the moments given in FHMPVgg-anc.h (arXiv:2410.08089) and FHMPVgq-anc.h
            (arXiv:2404.09701) at N = 2, 4, ..., 20.

        python3 p4_refpoint.py 20                        -> p4_refpoint_dps20.out
            Computes the reference point of eq. (18) of arXiv:2410.08089 at 20 digits.

        python3 p4_refpoint.py 28                        -> p4_refpoint_dps28.out
            Computes the same reference point at 28 digits.

        python3 p4_check_conv.py                         -> p4_check_conv.out
            Uses a second quadrature for the convolution of p4.

    pgg3lib.py, lowerlib.py, hparse.py and hparse_gq.py are libraries.
    pgg3lib.py contains a transcription of anc/xPgg3a.f of arXiv:2410.08089.
    lowerlib.py contains transcriptions of eqs. (4.6)-(4.9) and of the parametrizations xpij2p.f of
    arXiv:hep-ph/0404111, and of anc/xPgq3a.f of arXiv:2404.09701.
    These source files are not read when the programs are run.

    Route B needs Python 3 with mpmath.
    It is a separate calculation by a model of another family that was not given the results of route A.
    Place FHMPVgg.tex in aN3LO/routeB/ and xPgg3a.f and FHMPVgg-anc.h in aN3LO/routeB/anc/, using the three
    files of numbers/published/fhmpv_gg/.
    Run the following commands in order inside aN3LO/routeB/.

        python3 audit_pgg.py --dps 80 --output results_80 -> results_80/ (not included)

        python3 audit_pgg.py --dps 110 --output results_110 -> results_110/ (not included)

        python3 verify_and_report.py                     -> pgg_report.txt and independent_checks.json
            Needs both results_80/ and results_110/, compares the two runs and evaluates the Fortran
            expressions of xPgg3a.f directly.

    BRIEF.md is the task as it was given.

    make_numbers.py reads routeA/p3_table.csv, routeA/dense_grid.out and routeB/pgg_report.txt.
    It checks that the two routes agree point by point and takes the quoted maxima from them.

counts/

    The program counts the tests for one accounting, in which the presence of the negative-signature
    adjoint Born term is fixed by the C_FC_A^2 component of S_3 and the N=4 coefficient is not counted.
    It was written apart from make_numbers.py and needs Python 3 with SymPy.
    Run the following command inside counts/.

        python3 recount_p1_d5.py

    The program writes recount_p1_d5.out beside itself.
    make_numbers.py reads the summary of recount_p1_d5.out and checks that its 32 values equal the count
    macros of the paper.

pminus_consts/

    At first order in zeta_2, the programs compute how the four- and three-loop P^- coefficients V_3^- and
    V_4^- from the equations depend on the NNLL constants l_+, l_- and a map constant c_- (App. F.2 of the
    paper).
    The constants l_+ and l_- apply to all positive-signature and all negative-signature channels,
    respectively.
    The map is P^- = (1 + c_- pi^2 omega^2) F_1^-.
    The programs need Python 3 with SymPy.
    They were written apart from the program of numbers/deposit/P03 and read only the color data
    P03/p03_color.json.
    Run the following command inside pminus_consts/.

        python3 own_ell.py > own_ell.out

    own_solver.py is the solver imported by own_ell.py.
    make_numbers.py reads own_ell.out.

short_route/

    The program recomputes the central numbers of the paper.
    It was written apart from make_numbers.py and the other programs in numbers/deposit/ and needs Python 3
    with SymPy.
    For the data, it takes the x^0 coefficients of the complete results.
    The one- and two-loop coefficients come from P^(0)(N) and eq. (4.6) of arXiv:hep-ph/0403192, and the
    three-loop coefficients from eqs. (4.15) and (4.17) of that paper, all transcribed in the program.
    The four-loop coefficients come from numbers/published/gvmsy_anc/Pqq3NSpXto0.m.
    For the equations, it takes the coefficients d_n of F_A^- in general color and from the SU(N_c)
    recursion of App. E.
    The output gives the vanishing LL and NLL poles of S from the data, and S_3 and S_4 from the data and
    from the equations.
    It also gives the x^0 difference 1376/81 in SU(3), S_5 in SU(N_c) and the SU(3) five-loop coefficient
    -53857/2187 of zeta_2 x^0 ln^6 x in P^(4)+.
    The output ends with ALL AGREE when every comparison holds.
    Run the following command inside short_route/.

        python3 short_route.py > short_route.out

short_route_ext/

    The program recomputes from explicit generators the color algebra behind eq. (10), Table 2, the
    coefficient V_3^- and the gluon entry that eq. (73) uses at n_f = 0.
    It extends short_route/short_route.py, which it neither imports nor changes.
    It was written apart from make_numbers.py and the other programs in numbers/deposit/ and needs Python 3
    with SymPy and NumPy.
    It builds the generators of SU(N) for N = 2 to 5 and of SO(5) and SO(7), and from them C_F, C_A,
    d_F^{abcd}d_A^{abcd}/N_R, the t-channel projectors, the Born weights and the matrix [T_rc].
    It gives S_3 and S_4 by two routes for the four variants of Table 2, and V_3^- in SU(N_c), SU(3), SO(5)
    and SO(7).
    In SU(3) at n_f = 0 it gives [S_3]_gg, [S_4]_gg and the zeta_2 x^0 ln^4 x coefficient of P_gg^(3).
    Each value is compared with the macro of numbers/numbers.tex that prints it.
    The program reads L1/draft/article.tex from an earlier version of this work, if present, only to report where
    each compared macro is printed.
    The output ends with ALL AGREE when every comparison holds.
    The description is in short_route_ext/README.txt.
    Run the following command inside short_route_ext/.

        python3 short_route_ext.py > short_route_ext.out

    make_numbers.py does not read its output.

t8/

    The programs check the invariance of eq. (28) of the paper under a relative normalization of
    the two signature factors (App. C).
    They also give the orders at which other changes of psi^+ change S and P^- (Table 7 row (e)).
    They need Python 3 with SymPy and use SU(N_c) with N_c symbolic.
    t8_lib.py is a library holding the fixed-coupling system, written apart from the other solvers
    in numbers/deposit/.
    Run the following commands in order inside t8/.

        python3 t8_a_exact.py > t8_a_exact.out
            Gives the signature factors in the normalization n_t xi^t and the form of
            eq. (28) of the paper under F^t = n_t G^t for any n_t(omega), with
            psi^+ psi^- = -pi^2 kept.

        python3 t8_b0_baseline.py > t8_b0_baseline.out
            Compares S_3, S_4, S_5 and the leading logarithms of P^- of the system as written with
            the paper.

        python3 t8_b1b_covariance_numeric.py > t8_b1b_covariance_numeric.out
            Checks that P^+ and P^- are unchanged under a relative normalization in three rational
            samples, and change when any one of five terms is left untransformed.
            Takes about 13 minutes.

        python3 t8_b2_orders.py > t8_b2_orders.out
            Gives the orders at which S and P^- change when psi^+ is multiplied by
            r = r0(1 + r1 omega + r2 omega^2) and psi^- divided by it, when psi^+ alone is changed,
            and when the adjoint Born term is changed.
            Takes about 2 minutes.

        python3 t8_b5_extra.py > t8_b5_extra.out
            Considers a constant added to psi^+, a change of psi^+ of relative order omega, the
            shifts of S_1 to S_5 by c_+, l_+ and l_-, and the common relabeling.
            Takes about 1 minute.

    Each output ends with a line giving the computation time.
    make_numbers.py reads t8_a_exact.out, t8_b1b_covariance_numeric.out and t8_b2_orders.out.


==> anc/numbers/deposit/P2/aN3LO/README.txt <==
Approximate four-loop P_gg with the predicted zeta_2 x^0 ln^4 x coefficient.

The approximations A and B of P_gg^(3)(x) of arXiv:2410.08089 (eqs. (12)-(16), ancillary anc/xPgg3a.f)
take the ln^4 x coefficient of eq. (5.12) of arXiv:2202.10362 as fixed input.  Its zeta_2 part is
replaced by the prediction of Sect. 8.3 (in SU(3) a change delta(n_f) = zeta_2 (-648 + 308 n_f/3)),
and the same ten free coefficients are determined again from the same ten even moments N = 2, ..., 20.
This determination is linear, so Delta P(x) = delta ln^4 x + sum_i Delta c_i f_i(x) does not depend
on the published coefficients.

routeA/  programs and outputs of the first calculation (Python 3 with mpmath and SymPy, 30 digits).
         pgg3lib.py transcribes xPgg3a.f, checked against eqs. (11)-(16) and the moments of eq. (5) and of
         FHMPVgg-anc.h.
         p1_ln4_check checks the ln^4 x input against eq. (5.12) of arXiv:2202.10362, and p2_reconstruct
         obtains the bases of A and B from the moments.
         p2b_rounding checks how well the ten integer coefficients are determined, and p2c_relres computes
         relative moment residuals of the published A and B.
         With the ln^4 x coefficient changed by delta(n_f), p3_refit_delta determines again the ten free
         coefficients of each of A and B from the same moments N = 2, 4, ..., 20. p3_table_csv writes
         p3_table.csv with P, the change and A - B at x = 1e-1, ..., 1e-6, n_f = 3, 4, 5.
         dense_grid.py writes dense_grid.out with the change on 2001 points in log10 x from -6 to -1, its
         maxima for x <= 1e-4 and over the whole range, and the sign changes of P_A, P_B and A - B.
         The ratio of the change to the larger of |P_A| and |P_B| has kinks where |P_A| = |P_B|,
         which can fall between grid points.
         The maximum over the whole range is refined by a ternary search in log10 x around the five
         largest grid values, printed with its position in dense_grid.out after the grid maximum, and
         quoted by make_numbers.py.
         The quoted percentages compare Delta P with the published A and B of xPgg3a.f (integer
         coefficients, value at x < 1 = regular part + A_4/(1-x)): each change with its own approximation
         for x <= 1e-4, the larger change with |P_A - P_B| for x <= 1e-4, and the larger change with the
         larger of |P_A|, |P_B| for 1e-6 <= x <= 1e-1.  The largest values, 0.18859, 0.44806 and 0.53905
         percent, occur for n_f = 3 and approximation B at x = 1e-4, 1e-6 and 0.0020025 (|P_A| = |P_B|).
         Delta P is the difference of the unrounded fits with the new and old input. The new unrounded fit
         minus the published function would also contain the offset between the published function and an
         unrounded fit with the printed inputs, which is larger than the effect of rounding to integers
         (p2b_rounding.out); no quoted number uses it.
         lower_check compares the lower-order splitting functions and the P_gq^(3) approximations used by p4
         with the moments given in FHMPVgg-anc.h (arXiv:2410.08089) and FHMPVgq-anc.h (arXiv:2404.09701) at
         N = 2, 4, ..., 20.
         p4_refpoint computes the reference point of eq. (18), and p4_check_conv uses a second quadrature
         for its convolution.
         The programs read FHMPVgg-anc.h from src/, and lower_check also reads src/gq2404/anc/FHMPVgq-anc.h
         of arXiv:2404.09701.
         lowerlib.py contains transcriptions of the lower-order splitting functions and the P_gq^(3)
         approximations, so their source files are not read when the programs are run.
         The commands are in ../README.txt.
routeB/  an independent calculation by a model of another family, not given the results of route A:
         BRIEF.md (the task), verify_and_report.py, audit_pgg.py,
         pgg_report.txt (its tables and Delta at the same 36 points) and independent_checks.json.
         audit_pgg.py is run at 80 and at 110 digits (results_80/, results_110/, not included), and
         verify_and_report.py compares the two runs. The commands are in ../README.txt.
make_numbers.py (section P2) reads p3_table.csv and dense_grid.out of route A and pgg_report.txt of route B.
It checks that the routes agree point by point and takes the quoted maxima from them.


==> anc/numbers/deposit/P2/aN3LO/routeA/dense_grid.out <==
n_f = 3: x <= 1e-4: max |dP/P| = 0.188586 percent (log10 x = -4.0); max |dP|/|A-B| = 0.448056 percent (log10 x = -6.0)
   whole range: max |dP|/max(|P_A|,|P_B|) = 0.535037 percent (log10 x = -2.697); sign changes (log10 x): {'P_A': ['-2.902', '-1.22'], 'P_B': ['-2.59', '-1.202'], 'A-B': ['-2.282', '-1.085']}
   whole range, refined: max |dP|/max(|P_A|,|P_B|) = 0.539051 percent (log10 x = -2.6984268)
n_f = 4: x <= 1e-4: max |dP/P| = 0.138955 percent (log10 x = -4.0); max |dP|/|A-B| = 0.3398 percent (log10 x = -6.0)
   whole range: max |dP|/max(|P_A|,|P_B|) = 0.401504 percent (log10 x = -2.647); sign changes (log10 x): {'P_A': ['-2.825', '-1.19'], 'P_B': ['-2.555', '-1.177'], 'A-B': ['-2.287', '-1.087']}
   whole range, refined: max |dP|/max(|P_A|,|P_B|) = 0.402488 percent (log10 x = -2.6471514)
n_f = 5: x <= 1e-4: max |dP/P| = 0.0963833 percent (log10 x = -4.0); max |dP|/|A-B| = 0.233191 percent (log10 x = -6.0)
   whole range: max |dP|/max(|P_A|,|P_B|) = 0.28368 percent (log10 x = -2.58); sign changes (log10 x): {'P_A': ['-2.732', '-1.175'], 'P_B': ['-2.505', '-1.167'], 'A-B': ['-2.295', '-1.092']}
   whole range, refined: max |dP|/max(|P_A|,|P_B|) = 0.285889 percent (log10 x = -2.5806796)


==> anc/numbers/deposit/P2/aN3LO/routeA/dense_grid.py <==
#!/usr/bin/env python3
"""Dense-grid maxima of the change of the approximations A, B of P_gg^(3)(x) (arXiv:2410.08089) when the zeta_2 part of the
x^0 ln^4 x input is replaced by the prediction (revision S1/p2, finding A-01/B-01/D-1 of the readers, 17 Oct 2026).
The change Delta P = delta ln^4 x + sum_i Delta c_i f_i(x) (p3_refit_delta.py) is evaluated on 2001 points, log10 x from -6
to -1, for n_f = 3, 4, 5 and both approximations.  Reports, for x <= 1e-4 and for the whole range, the maxima of |dP/P| and
of |dP|/|A - B|, and the zeros of P_A, P_B and A - B (sign changes on the grid).  mpmath, 30 digits.
The whole-range ratio max(|dP_A|,|dP_B|)/max(|P_A|,|P_B|) has kinks where |P_A| = |P_B|, which can fall between grid points
(reader finding R2-B-08, 17 Oct 2026), so its maximum is refined by a ternary search in log10 x, 100 steps, on the two grid
intervals around each of the five largest grid values; the refined maximum and its position are printed after the grid one.
Definitions of the printed ratios (external audit PHY-L1-002, 19 Oct 2026).  Numerator: Delta P of each approximation, the
linear response with M Delta c = -delta h, h_N = 24/N^5, N = 2, ..., 20, so the ten even moments do not change; it equals the
difference of the unrounded fits with the new and the old ln^4 x input and does not depend on the published coefficients.
Denominators: the published approximations P_A, P_B of xPgg3a.f (integer coefficients, endpoint coefficients as printed there),
evaluated at x < 1 as regular part plus A_4/(1-x).  |dP/P| is max(|dP_A/P_A|, |dP_B/P_B|), each change relative to its own
approximation; |dP|/|A-B| is max(|dP_A|, |dP_B|)/|P_A - P_B|; the whole-range ratio is max(|dP_A|, |dP_B|)/max(|P_A|, |P_B|).
The new approximation is the published one plus Delta P: its coefficients are c_i + Delta c_i and the published moment residuals
are kept.  The difference between the new unrounded fit and the published function, which adds the offset between the
published function and an unrounded fit with the printed inputs (larger than the effect of rounding to integers, see
p2b_rounding.out), is not computed."""
import mpmath as mp
import pgg3lib as L
mp.mp.dps = 30
Z2 = mp.zeta(2)
delta = lambda nf: Z2 * (mp.mpf(-648) + mp.mpf(308) * nf / 3)
def dcoef(nf, ab):
    names = [n for n, _ in L.FIT[(nf, ab)]]
    M = mp.matrix(10, 10)
    for r, N in enumerate(L.NLIST):
        for c, n in enumerate(names):
            M[r, c] = L.moment(n, N)
    m4 = mp.matrix([L.moment('L0^4', N) for N in L.NLIST])
    dc = -delta(nf) * mp.lu_solve(M, m4)
    return names, [dc[i] for i in range(10)]
NPT = 2001
ts = [mp.mpf(-6) + 5 * mp.mpf(k) / (NPT - 1) for k in range(NPT)]
out = []
pr = lambda s: (print(s), out.append(s))
for nf in (3, 4, 5):
    D = {ab: dcoef(nf, ab) for ab in ('A', 'B')}
    def dP(x, ab):
        names, dc = D[ab]
        return delta(nf) * mp.log(x)**4 + mp.fsum(dc[i] * L.xval(names[i], x) for i in range(10))
    rows = []
    for t in ts:
        x = mp.power(10, t)
        pa, pb = L.Pgg3_value(x, nf, 1), L.Pgg3_value(x, nf, 2)
        da, db = dP(x, 'A'), dP(x, 'B')
        rows.append((t, pa, pb, da, db))
    def mx(f, cond):
        vals = [(f(r), r[0]) for r in rows if cond(r[0])]
        return max(vals, key=lambda v: v[0])
    small = lambda t: t <= -4 + mp.mpf('1e-20')
    allr = lambda t: True
    relP = lambda r: max(abs(r[3] / r[1]), abs(r[4] / r[2])) * 100
    relS = lambda r: max(abs(r[3]), abs(r[4])) / abs(r[1] - r[2]) * 100
    relM = lambda r: max(abs(r[3]), abs(r[4])) / max(abs(r[1]), abs(r[2])) * 100
    zeros = {k: [mp.nstr(rows[i][0], 4) for i in range(1, len(rows)) if mp.sign(f(rows[i])) != mp.sign(f(rows[i - 1]))]
             for k, f in (('P_A', lambda r: r[1]), ('P_B', lambda r: r[2]), ('A-B', lambda r: r[1] - r[2]))}
    a1, a2, a3 = mx(relP, small), mx(relS, small), mx(relM, allr)
    def relM_t(t):
        x = mp.power(10, t)
        return relM((t, L.Pgg3_value(x, nf, 1), L.Pgg3_value(x, nf, 2), dP(x, 'A'), dP(x, 'B')))
    peaks = sorted(range(1, len(rows) - 1), key=lambda i: -relM(rows[i]))[:5]
    best = (a3[0], a3[1])
    for i in peaks:
        lo, hi = rows[i - 1][0], rows[i + 1][0]
        for _ in range(100):
            m1, m2 = lo + (hi - lo) / 3, hi - (hi - lo) / 3
            if relM_t(m1) < relM_t(m2):
                lo = m1
            else:
                hi = m2
        tm = (lo + hi) / 2
        vm = relM_t(tm)
        if vm > best[0]:
            best = (vm, tm)
    pr('n_f = %d: x <= 1e-4: max |dP/P| = %s percent (log10 x = %s); max |dP|/|A-B| = %s percent (log10 x = %s)'
       % (nf, mp.nstr(a1[0], 6), mp.nstr(a1[1], 4), mp.nstr(a2[0], 6), mp.nstr(a2[1], 4)))
    pr('   whole range: max |dP|/max(|P_A|,|P_B|) = %s percent (log10 x = %s); sign changes (log10 x): %s'
       % (mp.nstr(a3[0], 6), mp.nstr(a3[1], 4), zeros))
    pr('   whole range, refined: max |dP|/max(|P_A|,|P_B|) = %s percent (log10 x = %s)' % (mp.nstr(best[0], 6), mp.nstr(best[1], 8)))
open('dense_grid.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/P2/aN3LO/routeA/hparse.py <==
#!/usr/bin/env python3
"""Parse the fixed-N blocks 'L gggkNn = ... ;' of FHMPVgg-anc.h (arXiv:2410.08089)
into sympy expressions and evaluate them in QCD (SU(3), n_c = 3), with the quartic
invariants normalized by n_a = n_c^2 - 1 as in eq. (A.2) of the paper:
d4AA/na = 135/8, d4RA/na = 15/16, d4RR/na = 5/96.  Sign: these are gamma = -P(N)."""
import re
import sympy as sp

HFILE = 'src/FHMPVgg-anc.h'
nf, ca, cf, z3, z4, z5 = sp.symbols('nf ca cf z3 z4 z5')
d4AA, d4RA, d4RR = sp.symbols('d4AA d4RA d4RR')
QCD = {ca: 3, cf: sp.Rational(4, 3), d4AA: sp.Rational(135, 8), d4RA: sp.Rational(15, 16),
       d4RR: sp.Rational(5, 96)}

def parse():
    txt = open(HFILE).read()
    out = {}
    for m in re.finditer(r'^L\s+ggg(\d)N(\d+)\s*=(.*?);', txt, re.S | re.M):
        k, N, body = int(m.group(1)), int(m.group(2)), m.group(3)
        body = (body.replace('[d4AA/na]', 'd4AA').replace('[d4RA/na]', 'd4RA')
                .replace('[d4RR/na]', 'd4RR').replace('^', '**'))
        expr = sp.sympify(body, locals={'nf': nf, 'ca': ca, 'cf': cf, 'z3': z3, 'z4': z4,
                                        'z5': z5, 'd4AA': d4AA, 'd4RA': d4RA, 'd4RR': d4RR})
        out[(k, N)] = expr
    return out

def qcd_poly(expr, dps=40):
    """Return the QCD value as {power of nf: sympy Float} with zeta values at dps digits."""
    e = sp.expand(expr.subs(QCD))
    zs = {z3: sp.zeta(3).evalf(dps), z4: sp.zeta(4).evalf(dps), z5: sp.zeta(5).evalf(dps)}
    e = sp.expand(e.subs(zs))
    p = sp.Poly(e, nf)
    return {mon[0]: sp.N(c, dps) for mon, c in zip(p.monoms(), p.coeffs())}

if __name__ == '__main__':
    d = parse()
    print(sorted(d.keys()))


==> anc/numbers/deposit/P2/aN3LO/routeA/hparse_gq.py <==
#!/usr/bin/env python3
"""Parse 'L ggqkNn = ... ;' blocks of FHMPVgq-anc.h (arXiv:2404.09701) and evaluate in QCD.
Quartic invariants normalized by n_c: d_R d_A/n_c = 5/2, d_R d_R/n_c = 5/36 in SU(3)
(= (15/16)(8/3) and (5/96)(8/3) from eq. (A.2) of 2410.08089)."""
import re
import sympy as sp
HFILE = 'src/gq2404/anc/FHMPVgq-anc.h'
nf, ca, cf, z3, z4, z5 = sp.symbols('nf ca cf z3 z4 z5')
d4RAc, d4RRc = sp.symbols('d4RAc d4RRc')
QCD = {ca: 3, cf: sp.Rational(4, 3), d4RAc: sp.Rational(5, 2), d4RRc: sp.Rational(5, 36)}
def parse():
    txt = open(HFILE).read()
    out = {}
    for m in re.finditer(r'^L\s+ggq(\d)N(\d+)\s*=(.*?);', txt, re.S | re.M):
        k, N, body = int(m.group(1)), int(m.group(2)), m.group(3)
        body = body.replace('[d4RA/nc]', 'd4RAc').replace('[d4RR/nc]', 'd4RRc').replace('^', '**')
        out[(k, N)] = sp.sympify(body, locals={'nf': nf, 'ca': ca, 'cf': cf, 'z3': z3, 'z4': z4, 'z5': z5,
                                               'd4RAc': d4RAc, 'd4RRc': d4RRc})
    return out
def qcd_poly(expr, dps=40):
    e = sp.expand(expr.subs(QCD))
    e = sp.expand(e.subs({z3: sp.zeta(3).evalf(dps), z4: sp.zeta(4).evalf(dps), z5: sp.zeta(5).evalf(dps)}))
    p = sp.Poly(e, nf)
    return {mon[0]: sp.N(c, dps) for mon, c in zip(p.monoms(), p.coeffs())}
if __name__ == '__main__':
    d = parse(); print(sorted(d.keys()))
    for N in (2, 20):
        print(N, qcd_poly(d[(3, N)], 15))


==> anc/numbers/deposit/P2/aN3LO/routeA/lower_check.out <==
nf=3 P_gg^(0): (moment + gamma)/|gamma| at N=2..20: 0.0 0.0 -1.4e-21 1.2e-21 0.0 9.7e-22 9.1e-22 -8.6e-22 1.6e-21 0.0
nf=3 P_gg^(1): (moment + gamma)/|gamma| at N=2..20: -5.1e-16 -1.3e-16 -9.5e-17 -8.2e-17 -7.4e-17 -6.9e-17 -6.5e-17 -6.3e-17 -6.0e-17 -5.9e-17
nf=3 P_gg^(2) param.: (moment + gamma)/|gamma| at N=2..20: -3.8e-5 -9.5e-6 -2.1e-6 -1.0e-5 -1.9e-5 -2.4e-5 -2.8e-5 -2.9e-5 -2.9e-5 -2.8e-5
nf=3 P_gq^(0): (moment + gamma)/|gamma| at N=2..20: -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17
nf=3 P_gq^(1): (moment + gamma)/|gamma| at N=2..20: -7.3e-17 -7.9e-17 -8.0e-17 -7.9e-17 -7.7e-17 -7.5e-17 -7.3e-17 -7.1e-17 -6.9e-17 -6.8e-17
nf=3 P_gq^(2) param.: (moment + gamma)/|gamma| at N=2..20: -6.4e-6 -1.8e-5 -4.5e-5 -7.1e-5 -9.6e-5 -0.00012 -0.00013 -0.00014 -0.00014 -0.00015
nf=3 P_gq^(3) A (xPgq3a.f): moment + gamma (absolute) at N=2..20: -0.147 0.0721 0.0711 0.0617 0.0537 0.047 0.0418 0.0374 0.0337 0.0304
nf=3 P_gq^(3) B (xPgq3a.f): moment + gamma (absolute) at N=2..20: -0.284 -0.199 -0.115 -0.0667 -0.0359 -0.0151 -0.000116 0.0108 0.0192 0.0254
nf=3 P_gq^(3) A: int x^21 P = 662.8249685 (eq. (ggq3N22appr) of 2404.09701 prints -gamma(22) = 662.7981(3), 549.2876(3), 426.6266(2) for nf=3,4,5)
nf=3 P_gq^(3) B: int x^21 P = 662.8273454 (eq. (ggq3N22appr) of 2404.09701 prints -gamma(22) = 662.7981(3), 549.2876(3), 426.6266(2) for nf=3,4,5)
nf=4 P_gg^(0): (moment + gamma)/|gamma| at N=2..20: -1.3e-21 0.0 -2.7e-21 0.0 -1.0e-21 0.0 0.0 -1.7e-21 0.0 0.0
nf=4 P_gg^(1): (moment + gamma)/|gamma| at N=2..20: -3.8e-16 -1.5e-16 -1.1e-16 -9.7e-17 -8.8e-17 -8.2e-17 -7.7e-17 -7.4e-17 -7.2e-17 -6.9e-17
nf=4 P_gg^(2) param.: (moment + gamma)/|gamma| at N=2..20: -2.4e-6 -1.6e-5 -6.9e-7 -1.8e-5 -3.3e-5 -4.4e-5 -4.9e-5 -5.2e-5 -5.1e-5 -4.9e-5
nf=4 P_gq^(0): (moment + gamma)/|gamma| at N=2..20: -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17
nf=4 P_gq^(1): (moment + gamma)/|gamma| at N=2..20: -7.6e-17 -8.0e-17 -8.0e-17 -7.8e-17 -7.6e-17 -7.4e-17 -7.2e-17 -7.1e-17 -6.9e-17 -6.7e-17
nf=4 P_gq^(2) param.: (moment + gamma)/|gamma| at N=2..20: -2.2e-5 -2.8e-5 -6.4e-5 -9.6e-5 -0.00012 -0.00014 -0.00016 -0.00016 -0.00017 -0.00017
nf=4 P_gq^(3) A (xPgq3a.f): moment + gamma (absolute) at N=2..20: 0.18 0.057 0.0499 0.047 0.0445 0.0417 0.039 0.0363 0.0338 0.0314
nf=4 P_gq^(3) B (xPgq3a.f): moment + gamma (absolute) at N=2..20: 0.798 0.254 0.106 0.0438 0.0134 -0.00318 -0.0126 -0.0181 -0.0212 -0.0232
nf=4 P_gq^(3) A: int x^21 P = 549.315914 (eq. (ggq3N22appr) of 2404.09701 prints -gamma(22) = 662.7981(3), 549.2876(3), 426.6266(2) for nf=3,4,5)
nf=4 P_gq^(3) B: int x^21 P = 549.2623652 (eq. (ggq3N22appr) of 2404.09701 prints -gamma(22) = 662.7981(3), 549.2876(3), 426.6266(2) for nf=3,4,5)
nf=5 P_gg^(0): (moment + gamma)/|gamma| at N=2..20: 0.0 0.0 -1.3e-21 1.1e-21 0.0 9.2e-22 8.7e-22 0.0 1.6e-21 0.0
nf=5 P_gg^(1): (moment + gamma)/|gamma| at N=2..20: -3.0e-16 -1.8e-16 -1.4e-16 -1.2e-16 -1.1e-16 -1.0e-16 -9.6e-17 -9.2e-17 -8.8e-17 -8.6e-17
nf=5 P_gg^(2) param.: (moment + gamma)/|gamma| at N=2..20: -1.5e-6 -1.2e-5 1.2e-5 -0.00028 -0.0011 -0.00052 -0.0004 -0.00034 -0.0003 -0.00026
nf=5 P_gq^(0): (moment + gamma)/|gamma| at N=2..20: -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17 -5.6e-17
nf=5 P_gq^(1): (moment + gamma)/|gamma| at N=2..20: -8.0e-17 -8.1e-17 -8.0e-17 -7.8e-17 -7.6e-17 -7.4e-17 -7.2e-17 -7.0e-17 -6.8e-17 -6.7e-17
nf=5 P_gq^(2) param.: (moment + gamma)/|gamma| at N=2..20: -1.3e-5 -5.3e-5 -0.0001 -0.00014 -0.00017 -0.00019 -0.0002 -0.0002 -0.0002 -0.00019
nf=5 P_gq^(3) A (xPgq3a.f): moment + gamma (absolute) at N=2..20: -0.0148 0.0428 0.0072 -0.0209 -0.0392 -0.0511 -0.0588 -0.0638 -0.0673 -0.0695
nf=5 P_gq^(3) B (xPgq3a.f): moment + gamma (absolute) at N=2..20: 0.0231 -0.0844 -0.0467 -0.0278 -0.0182 -0.0131 -0.0101 -0.00849 -0.00772 -0.0074
nf=5 P_gq^(3) A: int x^21 P = 426.5559499 (eq. (ggq3N22appr) of 2404.09701 prints -gamma(22) = 662.7981(3), 549.2876(3), 426.6266(2) for nf=3,4,5)
nf=5 P_gq^(3) B: int x^21 P = 426.6192925 (eq. (ggq3N22appr) of 2404.09701 prints -gamma(22) = 662.7981(3), 549.2876(3), 426.6266(2) for nf=3,4,5)
nf=4 P_gq^(3) A with L0^3 coefficient 42612 (TeX): moment + gamma at N=2..20: 3.75e+4 2.34e+3 463.0 147.0 60.0 29.0 15.7 9.19 5.75 3.78


==> anc/numbers/deposit/P2/aN3LO/routeA/lower_check.py <==
#!/usr/bin/env python3
"""Check the lower-order splitting functions and the P_gq^(3) approximations of
lowerlib.py against exact moments: gamma_gg^(0,1,2) from FHMPVgg-anc.h and
gamma_gq^(0,1,2,3) from FHMPVgq-anc.h (QCD, nf = 3, 4, 5), N = 2, 4, ..., 20.
Moments by tanh-sinh quadrature at 20 digits.  gamma = -int x^(N-1) P(x) dx."""
import mpmath as mp
import lowerlib as LL
import hparse as Hg
import hparse_gq as Hq
mp.mp.dps = 20
out = []
def pr(s): print(s); out.append(s)
dg = Hg.parse(); dq = Hq.parse()
def gam(dct, mod, k, N, nf):
    p = mod.qcd_poly(dct[(k, N)], 25)
    return mp.fsum(mp.mpf(str(p.get(j, 0)))*mp.mpf(nf)**j for j in range(4))
NL = [2, 4, 6, 8, 10, 12, 14, 16, 18, 20]
for nf in (3, 4, 5):
    for name, trip, k in (('P_gg^(0)', LL.Pgg0(nf), 0), ('P_gg^(1)', LL.Pgg1(nf), 1), ('P_gg^(2) param.', LL.Pgg2(nf), 2)):
        rel = []
        for N in NL:
            m = LL.mom_gg(trip, N); g = gam(dg, Hg, k, N, nf)
            rel.append((m + g)/abs(g) if g != 0 else m + g)
        pr(f"nf={nf} {name}: (moment + gamma)/|gamma| at N=2..20: " + ' '.join(mp.nstr(r, 2) for r in rel))
    for name, f, k in (('P_gq^(0)', LL.Pgq0, 0), ('P_gq^(1)', LL.Pgq1, 1), ('P_gq^(2) param.', LL.Pgq2, 2)):
        rel = []
        for N in NL:
            m = LL.mom_reg(lambda x: f(x, nf), N); g = gam(dq, Hq, k, N, nf)
            rel.append((m + g)/abs(g))
        pr(f"nf={nf} {name}: (moment + gamma)/|gamma| at N=2..20: " + ' '.join(mp.nstr(r, 2) for r in rel))
    for imod in (1, 2):
        res = []
        for N in NL:
            m = LL.mom_reg(lambda x: LL.P3GQA(x, nf, imod), N); g = gam(dq, Hq, 3, N, nf)
            res.append(m + g)
        pr(f"nf={nf} P_gq^(3) {'AB'[imod-1]} (xPgq3a.f): moment + gamma (absolute) at N=2..20: " + ' '.join(mp.nstr(r, 3) for r in res))
    for imod in (1, 2):
        m22 = LL.mom_reg(lambda x: LL.P3GQA(x, nf, imod), 22)
        pr(f"nf={nf} P_gq^(3) {'AB'[imod-1]}: int x^21 P = {mp.nstr(m22, 10)} (eq. (ggq3N22appr) of 2404.09701 prints -gamma(22) = 662.7981(3), 549.2876(3), 426.6266(2) for nf=3,4,5)")
# the TeX/Fortran difference for nf = 4, A: L0^3 coefficient 142612 (Fortran) or 42612 (TeX)
res = []
for N in NL:
    m = LL.mom_reg(lambda x: LL.P3GQA(x, 4, 1) - 100000*mp.log(x)**3, N); g = gam(dq, Hq, 3, N, 4)
    res.append(m + g)
pr("nf=4 P_gq^(3) A with L0^3 coefficient 42612 (TeX): moment + gamma at N=2..20: " + ' '.join(mp.nstr(r, 3) for r in res))
open('lower_check.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/P2/aN3LO/routeA/lowerlib.py <==
#!/usr/bin/env python3
"""Library: P_gg^(n) and P_gq^(n) for n = 0, 1, 2 (QCD, a_s = alpha_s/(4 pi)) and the
four-loop P_gq^(3) approximations of arXiv:2404.09701, for the reference-point
convolutions of part (4).

Sources (all held, copied into src/):
 - n = 0, 1: eqs. (4.6)-(4.9) of hep-ph/0404111 (Vogt, Moch, Vermaseren), MVV4.tex
   l. 2930-3150, harmonic polylogarithms up to weight 2 written out in standard functions;
 - n = 2: the parametrizations xpij2p.f of the same source (accuracy better than 1e-3);
 - P_gq^(3): anc/xPgq3a.f of arXiv:2404.09701 (Falcioni, Herzog, Moch, Pelloni, Vogt),
   copied from dossier/papers/c23/ (batch c23, fetched 17 Oct 2026 09:15).
Each piece is checked against exact moments (lower_check.py).

Representation of P_gg^(n): regular part R(x), plus-distribution coefficient A
(A/(1-x)_+), delta(1-x) coefficient B.  P_gq^(n) is regular."""
import mpmath as mp

MPF = mp.mpf
CA, CF = MPF(3), MPF(4)/3
Z2, Z3 = mp.zeta(2), mp.zeta(3)

def _H(x):
    L0, L1 = mp.log(x), mp.log(1 - x)
    Li2 = mp.polylog(2, x); Li2m = mp.polylog(2, -x)
    h = {}
    h['0'] = L0; h['1'] = -L1; h['-1'] = mp.log(1 + x)
    h['00'] = L0**2/2; h['11'] = L1**2/2; h['2'] = Li2
    h['10'] = -L0*L1 - Li2
    h['-10'] = L0*mp.log(1 + x) + Li2m
    return h

def pgq(x): return 2/x - 2 + x
def pgg_reg(x): return 1/x - 2 + x - x**2          # p_gg without 1/(1-x)
def pgg_full(x): return 1/(1 - x) + pgg_reg(x)

# ---------------- LO ----------------
def Pgg0(nf):
    R = lambda x: 4*CA*pgg_reg(MPF(x))
    return R, 4*CA, CA*MPF(11)/3 - MPF(2)/3*nf
def Pgq0(x, nf):
    return 2*CF*pgq(MPF(x))

# ---------------- NLO (MVV4 eq. Pgq1, Pgg1) ----------------
def Pgq1(x, nf):
    x = MPF(x); H = _H(x)
    ca_cf = (1/x + 2*pgq(x)*(H['10'] + H['11'] + H['2'] - MPF(11)/6*H['1'])
             - x**2*(MPF(8)/3*H['0'] - MPF(44)/9) + 4*Z2 - 2 - 7*H['0'] + 2*H['00']
             - 2*H['1']*x + (1 + x)*(2*H['00'] - 5*H['0'] + MPF(37)/9) - 2*pgq(-x)*H['-10'])
    cf_nf = MPF(2)/3*x - pgq(x)*(MPF(2)/3*H['1'] - MPF(10)/9)
    cf2 = (pgq(x)*(3*H['1'] - 2*H['11']) + (1 + x)*(H['00'] - MPF(7)/2 + MPF(7)/2*H['0'])
           - 3*H['00'] + 1 - MPF(3)/2*H['0'] + 2*H['1']*x)
    return 4*CA*CF*ca_cf - 4*CF*nf*cf_nf + 4*CF**2*cf2

def Pgg1(nf):
    nf = MPF(nf)
    def R(x):
        x = MPF(x); H = _H(x)
        # 1/(1-x) * (H00 + 2 H10 + 2 H2) is integrable; its constant partner (67/18 - z2)/(1-x) is the plus part
        bracket_var = H['00'] + 2*H['10'] + 2*H['2']
        ca_nf = 1 - x - MPF(10)/9*pgg_reg(x) - MPF(13)/9*(1/x - x**2) - MPF(2)/3*(1 + x)*H['0']
        ca2 = (27 + (1 + x)*(MPF(11)/3*H['0'] + 8*H['00'] - MPF(27)/2)
               + 2*(1/(1 + x) - 1/x - 2 - x - x**2)*(H['00'] - 2*H['-10'] - Z2)
               - MPF(67)/9*(1/x - x**2) - 12*H['0'] - MPF(44)/3*x**2*H['0']
               + 2*pgg_reg(x)*(MPF(67)/18 - Z2 + bracket_var) + 2*bracket_var/(1 - x))
        cf_nf = 2*H['0'] + MPF(2)/3/x + MPF(10)/3*x**2 - 12 + (1 + x)*(4 - 5*H['0'] - 2*H['00'])
        return 4*CA*nf*ca_nf + 4*CA**2*ca2 + 4*CF*nf*cf_nf
    A = 4*CA*nf*(-MPF(10)/9) + 8*CA**2*(MPF(67)/18 - Z2)
    B = 4*CA*nf*(-MPF(2)/3) + 4*CA**2*(MPF(8)/3 + 3*Z3) + 4*CF*nf*(-MPF(1)/2)
    return R, A, B

# ---------------- NNLO (xpij2p.f) ----------------
def Pgq2(y, nf):
    y = MPF(y); DL, DL1 = mp.log(y), mp.log(1 - y)
    P0 = (MPF('1189.3')*DL/y + MPF('6163.1')/y - MPF(4288)/81*DL**4 + MPF(1568)/9*DL**3
          - 1794*DL**2 + 4033*DL + MPF(400)/81*DL1**4 + MPF(2200)/27*DL1**3
          + MPF('606.3')*DL1**2 + 2193*DL1 - 4307 + MPF('489.3')*y + 1452*y**2 + MPF('146.0')*y**3
          - MPF('447.3')*DL**2*DL1 - MPF('972.9')*y*DL**2)
    P1 = (MPF('71.082')*DL/y - MPF('46.41')/y + MPF(128)/27*DL**4 + MPF(704)/81*DL**3
          + MPF('20.39')*DL**2 + MPF('174.8')*DL - MPF(400)/81*DL1**3 - MPF('68.069')*DL1**2
          - MPF('296.7')*DL1 - MPF('183.8') + MPF('33.35')*y - MPF('277.9')*y**2
          + MPF('108.6')*y*DL**2 - MPF('49.68')*DL*DL1)
    P2 = (64*(-1/y + 1 + 2*y) + 320*DL1*(1/y - 1 + MPF('0.8')*y)
          + 96*DL1**2*(1/y - 1 + MPF('0.5')*y))/27
    return P0 + nf*(P1 + nf*P2)

def Pgg2(nf):
    nf = MPF(nf)
    def R(y):
        y = MPF(y); DL, DL1 = mp.log(y), mp.log(1 - y)
        A0 = (MPF('2675.8')*DL/y + 14214/y - 144*DL**4 + 72*DL**3 - 7471*DL**2 + MPF('274.4')*DL
              + 3589*DL1 - 20852 + 3968*y - 3363*y**2 + 4848*y**3 + DL*DL1*(7305 + 8757*DL))
        A1 = (MPF('157.27')*DL/y + MPF('182.96')/y + MPF(512)/27*DL**4 + MPF(832)/9*DL**3
              + MPF('491.3')*DL**2 + 1541*DL - MPF('320.0')*DL1 - MPF('350.2') + MPF('755.7')*y
              - MPF('713.8')*y**2 + MPF('559.3')*y**3 + DL*DL1*(MPF('26.15') - MPF('808.7')*DL))
        A2 = (-MPF(680)/(243*y) - MPF(32)/27*DL**3 + MPF('9.680')*DL**2 - MPF('3.422')*DL
              - MPF('13.878') + MPF('153.4')*y - MPF('187.7')*y**2 + MPF('52.75')*y**3
              - DL*DL1*(MPF('115.6') - MPF('85.25')*y + MPF('63.23')*DL))
        return A0 + nf*(A1 + nf*A2)
    A = MPF('2643.521') - nf*MPF('412.172') - nf**2*MPF(16)/9
    B = MPF('4425.448') + MPF('0.446') - nf*(MPF('528.720') + MPF('0.003')) + nf**2*MPF('6.4630')
    # P2GGC = A ln(1-x) + B: the A ln(1-x) part is the restriction of the plus distribution to [x,1]
    return R, A, B

# ---------------- N3LO P_gq (xPgq3a.f of 2404.09701) ----------------
def P3GQA(y, nf, imod):
    y = MPF(y); nf = MPF(nf)
    YM, Y1, DL, DL1 = 1/y, 1 - y, mp.log(y), mp.log(1 - y)
    x1L5 = MPF('1.3443073E+1') - MPF('5.4869684E-1')*nf
    x1L4 = MPF('3.7539831E+2') - MPF('3.4494742E+1')*nf + MPF('8.7791495E-1')*nf**2
    y1L5 = MPF('2.2222222E+1') - MPF('5.4869684E-1')*nf
    y1L4 = MPF('6.6242163E+2') - MPF('4.7992684E+1')*nf + MPF('8.7791495E-1')*nf**2
    bfkl0 = -MPF('8.3086173E+3')/MPF('2.25')
    bfkl1 = (-MPF('1.0691199E+5') - nf*MPF('9.9638304E+2'))/MPF('2.25')
    x0L6 = MPF('5.2235940E+1') - MPF('7.3744856E+0')*nf
    x0L5 = -MPF('2.9221399E+2') + MPF('1.8436214E+0')*nf
    x0L4 = MPF('7.3106077E+3') - MPF('3.7887135E+2')*nf - MPF('3.2438957E+1')*nf**2
    P01 = (bfkl0*YM*DL**3 + bfkl1*YM*DL**2 + x0L6*DL**6 + x0L5*DL**5 + x0L4*DL**4
           + x1L4*DL1**4 + x1L5*DL1**5 + y1L4*Y1*DL1**4 + y1L5*Y1*DL1**5)
    n = int(nf)
    if n == 3:
        a1 = (6*bfkl1*YM*DL - 744384*YM*Y1 + 2453640 - 1540404*y*(2 + y) + 1933026*DL
              + 1142069*DL**2 + 162196*DL**3 - MPF('2172.1')*DL1**3 - MPF('93264.1')*DL1**2
              - 786973*DL1 + 875383*Y1*DL1**2)
        a2 = (3*bfkl1*YM*DL + 142414*YM*Y1 - 326525 + 2159787*y*(2 - y) - 289064*DL
              - 176358*DL**2 + 156541*DL**3 + MPF('9016.5')*DL1**3 + 136063*DL1**2
              + 829482*DL1 - 2359050*DL*DL1)
    elif n == 4:
        a1 = (6*bfkl1*YM*DL - 743535*YM*Y1 + 2125286 - 1332472*y*(2 + y) + 1631173*DL
              + 1015255*DL**2 + 142612*DL**3 - MPF('1910.4')*DL1**3 - 80851*DL1**2
              - 680219*DL1 + 752733*Y1*DL1**2)
        a2 = (3*bfkl1*YM*DL + 160568*YM*Y1 - 361207 + 2048948*y*(2 - y) - 245963*DL
              - 171312*DL**2 + 163099*DL**3 + MPF('8132.2')*DL1**3 + 124425*DL1**2
              + 762435*DL1 - 2193335*DL*DL1)
    elif n == 5:
        a1 = (6*bfkl1*YM*DL - 785864*YM*Y1 + 285034 - 131648*y*(2 + y) - 162840*DL
              + 321220*DL**2 + 12688*DL**3 + MPF('1423.4')*DL1**3 + MPF('1278.9')*DL1**2
              - MPF('30919.9')*DL1 + 47588*Y1*DL1**2)
        a2 = (3*bfkl1*YM*DL + 177094*YM*Y1 - 470694 + 1348823*y*(2 - y) - 52985*DL
              - 87354*DL**2 + 176885*DL**3 + MPF('4748.8')*DL1**3 + MPF('65811.9')*DL1**2
              + 396390*DL1 - 1190212*DL*DL1)
    else:
        raise ValueError('nf')
    if imod == 1: return P01 + a1
    if imod == 2: return P01 + a2
    return P01 + (a1 + a2)/2

# ---------------- Mellin moments by quadrature ----------------
def mom_reg(f, N):
    return mp.quad(lambda x: x**(N - 1)*f(x), [0, MPF('1e-6'), MPF('1e-3'), MPF('0.1'), MPF('0.5'), MPF('0.9'), 1])

def S1(n): return mp.fsum(MPF(1)/k for k in range(1, int(n) + 1))

def mom_gg(triple, N):
    R, A, B = triple
    return mom_reg(R, N) - A*S1(N - 1) + B


==> anc/numbers/deposit/P2/aN3LO/routeA/p1_ln4_check.out <==
x-space coefficients from eq. (5.12) of 2202.10362, SU(3), exact:
  ln^6 x : 64*nf**2/81 - 6752*nf/243 + 144
  ln^5 x : 5824*nf**2/405 - 196928*nf/1215 - 144
  ln^4 x : -16*nf**3/81 + 22240*nf**2/243 + nf*(-144752*z2/243 - 21284/9) + 6912*z2 + 14796
  ln^4 x, zeta_2 part : 6912 - 144752*nf/243   (expected 6912 - 144752 nf/243)
  ln^4 x, rational part: -16*nf**3/81 + 22240*nf**2/243 - 21284*nf/9 + 14796

Polynomial coefficients of the ln^4 x term (numerical, zeta_2 at 30 digits):
  nf^0:       26165.7842700549
  nf^1:      -3344.75512775479
  nf^2:        91.522633744856
  nf^3:     -0.197530864197531

Comparison at nf = 0, 3, 4, 5 (exact from 2202.10362 vs eq. (13) as printed):
  nf=0 L0^6: exact                144.0  eq.(13)                144.0  rel.diff 0.0
  nf=0 L0^5: exact               -144.0  eq.(13)               -144.0  rel.diff 0.0
  nf=0 L0^4: exact      26165.784270055  eq.(13)            26165.784  rel.diff -1.03e-8
  nf=3 L0^6: exact      67.753086419753  eq.(13)          67.75308714  rel.diff 1.06e-8
  nf=3 L0^5: exact     -500.81975308642  eq.(13)          -500.819757  rel.diff 7.81e-9
  nf=3 L0^4: exact      16949.889257161  eq.(13)       16949.88908178  rel.diff -1.03e-8
  nf=4 L0^6: exact      45.497942386831  eq.(13)          45.49794336  rel.diff 2.14e-8
  nf=4 L0^5: exact     -562.23868312757  eq.(13)          -562.238688  rel.diff 8.67e-9
  nf=4 L0^4: exact      14238.483923645  eq.(13)       14238.48378496  rel.diff -9.74e-9
  nf=5 L0^6: exact       24.82304526749  eq.(13)           24.8230465  rel.diff 4.97e-8
  nf=5 L0^5: exact     -594.89711934156  eq.(13)          -594.897125  rel.diff 9.51e-9
  nf=5 L0^4: exact      11705.383116878  eq.(13)        11705.3830175  rel.diff -8.49e-9

delta (coefficient of zeta_2): 308*nf/3 - 648   = -648 + 308 nf/3 ? True
general form of the prediction in SU(3): 6264 - 119804*nf/243
general form of the shift in SU(3):      308*nf/3 - 648
zeta_2 part of (5.12)/24 in general colour: 256*CA**4/3 + nf*(16*CA**3 - 688*CA**2*CF/9 - 28*CA*CF**2 + 148*CF**3/9)
  prediction - shift - (5.12) zeta_2 part, general colour: 0

Relative size of delta against the full L0^4 coefficient of eq. (13):
  nf=0: delta = -648 zeta_2 =   -1065.917275; c4 = 26165.784; delta/c4 = -4.07371 %; delta/(zeta_2 part of c4) = -9.375 %
  nf=3: delta = -340 zeta_2 =   -559.2775827; c4 = 16949.889082; delta/c4 = -3.29959 %; delta/(zeta_2 part of c4) = -6.63423 %
  nf=4: delta = -712/3 zeta_2 =   -390.3976852; c4 = 14238.483785; delta/c4 = -2.74185 %; delta/(zeta_2 part of c4) = -5.24001 %
  nf=5: delta = -404/3 zeta_2 =   -221.5177877; c4 = 11705.383017; delta/c4 = -1.89244 %; delta/(zeta_2 part of c4) = -3.42353 %


==> anc/numbers/deposit/P2/aN3LO/routeA/p1_ln4_check.py <==
#!/usr/bin/env python3
"""Part (1): the x^0 ln^k x coefficients (k = 4, 5, 6) of P_gg^(3) in eq. (13) of
arXiv:2410.08089 against the N^-5, N^-6, N^-7 coefficients of P_gg^(3)(N) in
eq. (5.12) of arXiv:2202.10362 (display 'texPgg3R' of src2202/xto0-DIS.tex,
transcribed below by hand), and the size of the proposed change
delta(n_f) of the zeta_2 x^0 ln^4 x coefficient.

Normalization: a_s = alpha_s/(4 pi), P = sum a_s^(n+1) P^(n), and
int_0^1 x^(N-1) ln^k x dx = (-1)^k k!/N^(k+1), so an x-space term c_k ln^k x
gives (-1)^k k! c_k / N^(k+1) in P(N) = int x^(N-1) P(x).  2202.10362 uses the
same a_s and the same sign convention (P(N) is the Mellin transform of P(x),
gamma = -P(N)).

Exact arithmetic in sympy; zeta_2 kept as a symbol, then evaluated with mpmath
at 30 digits.
"""
import sympy as sp
import mpmath as mp

mp.mp.dps = 30
nf, z2, CA, CF = sp.symbols('nf z2 CA CF')
dFdA_NA = sp.Symbol('dFdA_NA')   # d_F^{abcd} d_A^{abcd} / N_A

# eq. (5.12) of 2202.10362, P_gg^(3)(N), coefficients of N^-7, N^-6, N^-5
c7 = (1280*CA**4 - 1920*nf*CF*CA**2 + 640*nf*CF**2*CA - 160*nf*CF**3
      + 320*nf**2*CF**2)
c6 = (sp.Rational(640, 3)*CA**4 + sp.Rational(1280, 3)*nf*CA**3
      + sp.Rational(1856, 3)*nf*CF*CA**2 + sp.Rational(256, 3)*nf*CF**2*CA
      + sp.Rational(64, 3)*nf*CF**3 - sp.Rational(640, 3)*nf**2*CF*CA
      - sp.Rational(1472, 3)*nf**2*CF**2)
c5 = (sp.Rational(128, 3)*nf**2*CA**2 - sp.Rational(4768, 9)*nf**2*CF*CA
      + sp.Rational(19904, 9)*nf**2*CF**2 - sp.Rational(32, 9)*nf**3*CF
      + sp.Rational(128, 3)*(20 + 9*z2)*nf*CA**3 + 32*(137 + 64*z2)*CA**4
      - sp.Rational(8, 3)*(195 - 148*z2)*nf*CF**3
      + sp.Rational(8, 9)*(1997 - 756*z2)*nf*CF**2*CA
      - sp.Rational(8, 3)*(2751 + 688*z2)*nf*CF*CA**2)

su3 = {CA: 3, CF: sp.Rational(4, 3)}
x6 = sp.expand((c7/720).subs(su3))           # ln^6 x:  720/N^7
x5 = sp.expand((c6/(-120)).subs(su3))        # ln^5 x: -120/N^6
x4 = sp.expand((c5/24).subs(su3))            # ln^4 x:   24/N^5

print("x-space coefficients from eq. (5.12) of 2202.10362, SU(3), exact:")
print("  ln^6 x :", sp.collect(x6, nf))
print("  ln^5 x :", sp.collect(x5, nf))
print("  ln^4 x :", sp.collect(sp.expand(x4), [nf, z2]))
x4_z2 = sp.expand(x4).coeff(z2, 1)
x4_rat = sp.expand(x4).coeff(z2, 0)
print("  ln^4 x, zeta_2 part :", sp.collect(x4_z2, nf), "  (expected 6912 - 144752 nf/243)")
print("  ln^4 x, rational part:", sp.collect(x4_rat, nf))
assert sp.simplify(x4_z2 - (6912 - sp.Rational(144752, 243)*nf)) == 0

Z2 = mp.zeta(2)
def num(expr, nfv):
    return mp.mpf(sp.N(expr.subs({nf: nfv, z2: sp.Float(str(Z2), 40)}), 35))

# eq. (13) of 2410.08089 and the deposited Fortran, as printed (8 significant figures)
def eq13_L4(n): return mp.mpf('26165.784') - mp.mpf('3344.7551')*n + mp.mpf('91.522635')*n**2 - mp.mpf('0.19753086')*n**3
def eq13_L5(n): return -(mp.mpf(144) + mp.mpf('162.08066')*n - mp.mpf('14.380247')*n**2)
def eq13_L6(n): return mp.mpf(144) - mp.mpf('27.786008')*n + mp.mpf('0.79012346')*n**2

print("\nPolynomial coefficients of the ln^4 x term (numerical, zeta_2 at 30 digits):")
poly = sp.Poly(sp.expand(x4), nf)
for k in range(4):
    ck = poly.coeff_monomial(nf**k)
    print(f"  nf^{k}: {mp.nstr(num(ck, 0), 15):>22s}")

print("\nComparison at nf = 0, 3, 4, 5 (exact from 2202.10362 vs eq. (13) as printed):")
for n in (0, 3, 4, 5):
    for name, ex, pr in (("L0^6", x6, eq13_L6), ("L0^5", x5, eq13_L5), ("L0^4", x4, eq13_L4)):
        e = num(ex, n); p = pr(n)
        print(f"  nf={n} {name}: exact {mp.nstr(e, 14):>20s}  eq.(13) {mp.nstr(p, 14):>20s}  rel.diff {mp.nstr((p-e)/e, 3)}")

# The proposed change of the zeta_2 x^0 ln^4 x coefficient
old_z2 = 6912 - sp.Rational(144752, 243)*nf
new_z2 = 6264 - sp.Rational(119804, 243)*nf
delta_c = sp.simplify(new_z2 - old_z2)
print("\ndelta (coefficient of zeta_2):", delta_c, "  = -648 + 308 nf/3 ?",
      sp.simplify(delta_c - (-648 + sp.Rational(308, 3)*nf)) == 0)

# Cross-check of the two SU(3) values from the general-colour forms in
# ma_a/singlet_scope/SCOPE_SUMMARY.md l. 24 and l. 158 (d_F d_A / N_A = 15/16 in SU(3))
gen_new = sp.Rational(232, 3)*CA**4 + nf*(sp.Rational(80, 3)*CA**3 - sp.Rational(904, 9)*CA**2*CF
                                          - 20*CA*CF**2 + sp.Rational(148, 9)*CF**3 + 64*dFdA_NA)
gen_delta = -8*CA**4 + nf*(sp.Rational(32, 3)*CA**3 - 24*CA**2*CF + 8*CA*CF**2 + 64*dFdA_NA)
sub = {CA: 3, CF: sp.Rational(4, 3), dFdA_NA: sp.Rational(15, 16)}
print("general form of the prediction in SU(3):", sp.expand(gen_new.subs(sub)))
print("general form of the shift in SU(3):     ", sp.expand(gen_delta.subs(sub)))
# zeta_2 coefficient of the general-colour (5.12) value, for the record
z2_general = sp.expand(sp.expand(c5).coeff(z2, 1)/24)
print("zeta_2 part of (5.12)/24 in general colour:", sp.collect(z2_general, nf))
diff_gen = sp.expand(gen_new - gen_delta - z2_general)
print("  prediction - shift - (5.12) zeta_2 part, general colour:", diff_gen)

print("\nRelative size of delta against the full L0^4 coefficient of eq. (13):")
for n in (0, 3, 4, 5):
    d = num(delta_c*z2, n)
    c = eq13_L4(n)
    cz = num(old_z2*z2, n)
    print(f"  nf={n}: delta = {mp.nstr(delta_c.subs(nf, n), 8)} zeta_2 = {mp.nstr(d, 10):>14s};"
          f" c4 = {mp.nstr(c, 11)}; delta/c4 = {mp.nstr(100*d/c, 6)} %;"
          f" delta/(zeta_2 part of c4) = {mp.nstr(100*d/cz, 6)} %")


==> anc/numbers/deposit/P2/aN3LO/routeA/p2_reconstruct.out <==
(a) gamma_gg^(3)(N): FHMPVgg-anc.h (exact, QCD) vs eq. (5) as printed
  N= 2: exact nf^0..3 = 0.0, 654.462778221, -245.610619789, 0.92499096883
  N= 4: exact nf^0..3 = 39876.123276, -10103.451135, 437.09884754, 12.9555654594
  N= 6: exact nf^0..3 = 53563.8435342, -14339.1310352, 652.777330681, 16.654103653
  N= 8: exact nf^0..3 = 62279.7437813, -17150.6967839, 785.880612688, 18.9331031098
  N=10: exact nf^0..3 = 68958.7531756, -19307.3853812, 883.929801885, 20.61128322
  N=12: exact nf^0..3 = 74473.0023634, -21076.0319795, 962.264417228, 21.9511602638
  N=14: exact nf^0..3 = 79209.0111398, -22583.5267552, 1027.80706438, 23.0713754201
  N=16: exact nf^0..3 = 83378.4013991, -23901.3436909, 1084.3067671, 24.0362924744
  N=18: exact nf^0..3 = 87112.4095593, -25074.2307946, 1134.04028624, 24.8850403428
  N=20: exact nf^0..3 = 90499.2529549, -26132.2983111, 1178.50282643, 25.6433278422
  max relative difference of the printed coefficients: 5.5e-9

(b) basis moments, Beta-function derivatives vs tanh-sinh quadrature (N = 2 and 20)
  largest relative difference over 25 functions: 2.37e-30

(c) D_g^(4) from eq. (16) of 2310.05744: nf^0, nf^1, nf^2 = 54482.8077809, -4341.13370266, -21.3333333333
    eq. (11) of 2410.08089 prints 54482.808, -4341.1337, -21.133333; xPgg3a.f uses -21.333333

(d) moments of P_A, P_B (xPgg3a.f as printed) + gamma_exact(N); i.e. the residual of the fit
  nf=3 A D(nf^2)=-21.333333 [Fortran]: residuals N=2..20: -0.0561 -0.00462 0.0029 0.00305 0.00236 0.00175 0.00132 0.00103 0.000844 0.000723
  nf=3 A D(nf^2)=-21.133333 [TeX eq.(11)]: residuals N=2..20: 0.844 0.445 0.303 0.228 0.182 0.152 0.13 0.114 0.101 0.0907
  nf=3 B D(nf^2)=-21.333333 [Fortran]: residuals N=2..20: -0.0041 0.00144 0.00529 0.00525 0.00452 0.00367 0.00286 0.00213 0.00149 0.000935
  nf=3 B D(nf^2)=-21.133333 [TeX eq.(11)]: residuals N=2..20: 0.896 0.451 0.305 0.23 0.185 0.154 0.131 0.115 0.101 0.0909
  nf=4 A D(nf^2)=-21.333333 [Fortran]: residuals N=2..20: -0.0322 0.0138 0.00259 -0.00155 -0.00297 -0.00336 -0.00335 -0.00318 -0.00294 -0.00269
  nf=4 A D(nf^2)=-21.133333 [TeX eq.(11)]: residuals N=2..20: 1.57 0.814 0.536 0.398 0.317 0.263 0.225 0.197 0.175 0.157
  nf=4 B D(nf^2)=-21.333333 [Fortran]: residuals N=2..20: 0.0309 0.0389 0.0217 0.0106 0.00438 0.00081 -0.00136 -0.00275 -0.00366 -0.00428
  nf=4 B D(nf^2)=-21.133333 [TeX eq.(11)]: residuals N=2..20: 1.63 0.839 0.555 0.411 0.324 0.267 0.227 0.197 0.174 0.156
  nf=5 A D(nf^2)=-21.333333 [Fortran]: residuals N=2..20: 0.0412 -0.00891 -0.00947 -0.00821 -0.00687 -0.00573 -0.00482 -0.00409 -0.0035 -0.00301
  nf=5 A D(nf^2)=-21.133333 [TeX eq.(11)]: residuals N=2..20: 2.54 1.24 0.824 0.617 0.493 0.411 0.352 0.308 0.274 0.247
  nf=5 B D(nf^2)=-21.333333 [Fortran]: residuals N=2..20: 0.0308 0.0144 0.0121 0.00876 0.00621 0.00429 0.00282 0.00168 0.000762 1.94e-5
  nf=5 B D(nf^2)=-21.133333 [TeX eq.(11)]: residuals N=2..20: 2.53 1.26 0.845 0.634 0.506 0.421 0.36 0.314 0.279 0.25

(e) refit of the ten coefficients to the exact moments (Fortran choices), against the printed integers
  nf=3 A D(nf^2)=-2.1333333E+1: max |fit - printed| = 8350.0
     x1L0/x: -421779.0968; x1/x: -328844.3147; x1: 1679749.883; x1x: -1453488.769; x1L0: 3237957.403; L0^2: 2023860.729; L0^3: 547928.3752; x1L1: 8283.751855; x1L1^2: 26707.32547; x1^2L1^3: -26978.21408
  nf=3 A D(nf^2)=-2.1133333E+1: max |fit - printed| = 3.484e+4
  nf=3 B D(nf^2)=-2.1333333E+1: max |fit - printed| = 9114.0
     x1L0/x: -699820.8085; x1/x: -2298507.549; x1(1+2x): 897413.2373; x1x^2: -158755.0424; x1L0: -2654907.328; L0^2: 199035.5462; L0^3: -259707.5404; x1L1: 86938.38852; x1L1^2: 355432.0284; L0L1^2: 324591.9435
  nf=3 B D(nf^2)=-2.1133333E+1: max |fit - printed| = 4899.0
  nf=4 A D(nf^2)=-2.1333333E+1: max |fit - printed| = 5822.0
     x1L0/x: -437410.8584; x1/x: -363866.2306; x1: 1696046.951; x1x: -1455032.779; x1L0: 3189282.227; L0^2: 2007303.943; L0^3: 543499.5811; x1L1: 9901.192994; x1L1^2: 24368.82849; x1^2L1^3: -22093.70946
  nf=4 A D(nf^2)=-2.1133333E+1: max |fit - printed| = 5.292e+4
  nf=4 B D(nf^2)=-2.1333333E+1: max |fit - printed| = 7398.0
     x1L0/x: -706900.7191; x1/x: -2276456.923; x1(1+2x): 837699.2391; x1x^2: -192530.5308; x1L0: -2687982.648; L0^2: 167324.3353; L0^3: -251557.2417; x1L1: 39871.20083; x1L1^2: 24784.50723; x1^2L1^2: -75595.68726
  nf=4 B D(nf^2)=-2.1133333E+1: max |fit - printed| = 1.263e+4
  nf=5 A D(nf^2)=-2.1333333E+1: max |fit - printed| = 4009.0
     x1L0/x: -439627.4133; x1/x: -295103.6414; x1: 1915942.097; x1x: -1614322.039; x1L0: 3644777.399; L0^2: 2165008.124; L0^3: 594017.7126; x1L1: 50326.90631; x1L1^2: 24683.79789; x1^2L1: 173795.6212
  nf=5 A D(nf^2)=-2.1133333E+1: max |fit - printed| = 1.018e+5
  nf=5 B D(nf^2)=-2.1333333E+1: max |fit - printed| = 4.917e+4
     x1L0/x: -707927.7909; x1/x: -2206247.848; x1x: 1761371.848; x1(2-x^2): 347950.2687; x1L0: -2651856.529; L0^2: 162754.4874; L0^3: -224415.8169; x1L1: 5998.897881; x1L1^2: 19616.38324; x1^2L1^2: -19121.52261
  nf=5 B D(nf^2)=-2.1133333E+1: max |fit - printed| = 1.011e+5
  condition numbers (inf-norm) of the 10x10 moment matrices: (3, 'A'): 2.45e+12, (3, 'B'): 1.65e+12, (4, 'A'): 2.45e+12, (4, 'B'): 1.13e+12, (5, 'A'): 2.75e+12, (5, 'B'): 3.34e+11

(f) nf=3 A with x1*L1^3 (as eq. (14) of the TeX prints) in place of x1*L1^2 (Fortran)
  refit with x1 L1^3: x1L0/x: -500879.0876; x1/x: -885356.9448; x1: 1692292.783; x1x: -1021524.311; x1L0: 1832802.986; L0^2: 1605633.958; L0^3: 333629.5738; x1L1: -102630.5983; x1L1^3: -1981.710965; x1^2L1^3: 1153.647165
  residual moments of the TeX version (printed coefficients, x1 L1^3): -1.27e+4 -8.52e+3 -6.31e+3 -4.96e+3 -4.05e+3 -3.39e+3 -2.91e+3 -2.53e+3 -2.23e+3 -1.99e+3

(g) -gamma_gg^(3)(N=22) from A, B (eq. (17) prints 23990.457275(20), 6396.872080(20), -8123.349380(20))
  nf=3: A -23990.456639  B -23990.4568166  average -23990.4567278  A-B 0.000178
  nf=4: A -6398.87454128  B -6398.87677716  average -6398.87565922  A-B 0.00224
  nf=5: A 8123.34675264  B 8123.34879797  average 8123.3477753  A-B -0.00205


==> anc/numbers/deposit/P2/aN3LO/routeA/p2_reconstruct.py <==
#!/usr/bin/env python3
"""Part (2): reconstruct how the approximations A and B of arXiv:2410.08089
(eqs. (12)-(16), anc/xPgg3a.f) were built, by computing their even moments
N = 2..20 and comparing with eq. (5) and with the exact moments of FHMPVgg-anc.h,
and by refitting the ten free coefficients of each approximation.

Working precision: mpmath, 30 significant digits.  Moments of the monomials
x^p (1-x)^m ln^i x ln^j(1-x) from derivatives of the Euler Beta function
(mp.diff), cross-checked against tanh-sinh quadrature."""
import sympy as sp
import mpmath as mp
import pgg3lib as L
import hparse as H

mp.mp.dps = 30
out = []
def pr(*a):
    s = ' '.join(str(x) for x in a)
    print(s); out.append(s)

# --- (a) exact moments from the .h file against eq. (5) as printed -------------
d = H.parse()
G3 = {N: H.qcd_poly(d[(3, N)]) for N in L.NLIST}
pr("(a) gamma_gg^(3)(N): FHMPVgg-anc.h (exact, QCD) vs eq. (5) as printed")
maxrel = 0
for N in L.NLIST:
    ex = [mp.mpf(str(G3[N].get(k, 0))) for k in range(4)]
    prt = [mp.mpf(c) for c in L.EQ5[N]]
    for k in range(4):
        if ex[k] != 0:
            rel = abs((prt[k] - ex[k]) / ex[k]); maxrel = max(maxrel, rel)
    pr(f"  N={N:2d}: exact nf^0..3 = {', '.join(mp.nstr(v, 12) for v in ex)}")
pr(f"  max relative difference of the printed coefficients: {mp.nstr(maxrel, 3)}")

def gamma_exact(N, nf):
    return mp.fsum(mp.mpf(str(G3[N].get(k, 0))) * mp.mpf(nf)**k for k in range(4))

# --- (b) moments of the monomials: Beta derivatives vs quadrature --------------
pr("\n(b) basis moments, Beta-function derivatives vs tanh-sinh quadrature (N = 2 and 20)")
worst = 0
for name in L.BASIS:
    for N in (2, 20):
        a, b = L.moment(name, N), L.moment_quad(name, N)
        r = abs(a - b) / max(abs(a), mp.mpf('1e-40')); worst = max(worst, r)
pr(f"  largest relative difference over {len(L.BASIS)} functions: {mp.nstr(worst, 3)}")

# --- (c) checks of the large-x constants D_g^(4), C_g^(4) from the closed forms ---
# eqs. (15), (16) of arXiv:2310.05744 (held at dossier/papers/c10/B4/2310.05744.pdf,
# text extracted to src/2310.05744.txt l. 506-527)
z2, z3, z5 = mp.zeta(2), mp.zeta(3), mp.zeta(5)
CA, CF = mp.mpf(3), mp.mpf(4)/3
Dg = [CA**4*(-mp.mpf(1984)/27 + 16*z2 + 1072*z3 + mp.mpf(88)/3*z2**2 - 160*z3*z2 - 320*z5),
      CA**3*(mp.mpf(2048)/27 - 16*z2 - 160*z3 - mp.mpf(16)/3*z2**2) - 8*CF*CA**2,
      -mp.mpf(64)/27*CA**2]
pr("\n(c) D_g^(4) from eq. (16) of 2310.05744: nf^0, nf^1, nf^2 =",
   ', '.join(mp.nstr(v, 12) for v in Dg))
pr("    eq. (11) of 2410.08089 prints 54482.808, -4341.1337, -21.133333; xPgg3a.f uses -21.333333")

# --- (d) moments of the published approximations ------------------------------
pr("\n(d) moments of P_A, P_B (xPgg3a.f as printed) + gamma_exact(N); i.e. the residual of the fit")
for nf in (3, 4, 5):
    for ab in ('A', 'B'):
        for Dnf2, tag in (('-2.1333333E+1', 'D(nf^2)=-21.333333 [Fortran]'),
                          ('-2.1133333E+1', 'D(nf^2)=-21.133333 [TeX eq.(11)]')):
            res = [L.full_moment(N, nf, ab, Dnf2=Dnf2) + gamma_exact(N, nf) for N in L.NLIST]
            pr(f"  nf={nf} {ab} {tag}: residuals N=2..20: " + ' '.join(mp.nstr(r, 3) for r in res))

# --- (e) refit: solve the 10x10 system for the ten free coefficients -----------
def refit(nf, ab, names, Dnf2='-2.1333333E+1', dL4=0, gam=None):
    gam = gam or gamma_exact
    M = mp.matrix(10, 10); rhs = mp.matrix(10, 1)
    for r, N in enumerate(L.NLIST):
        for c, n in enumerate(names):
            M[r, c] = L.moment(n, N)
        rhs[r] = -gam(N, nf) - L.known_moment(N, nf, Dnf2=Dnf2, B4shift=L.B4SHIFT[ab]) \
                 - dL4 * L.moment('L0^4', N)
    sol = mp.lu_solve(M, rhs)
    return [sol[i] for i in range(10)], M

pr("\n(e) refit of the ten coefficients to the exact moments (Fortran choices), against the printed integers")
COND = {}
for nf in (3, 4, 5):
    for ab in ('A', 'B'):
        names = [n for n, _ in L.FIT[(nf, ab)]]
        printed = [c for _, c in L.FIT[(nf, ab)]]
        for Dnf2 in ('-2.1333333E+1', '-2.1133333E+1'):
            sol, M = refit(nf, ab, names, Dnf2=Dnf2)
            diffs = [sol[i] - printed[i] for i in range(10)]
            pr(f"  nf={nf} {ab} D(nf^2)={Dnf2}: max |fit - printed| = {mp.nstr(max(abs(x) for x in diffs), 4)}")
            if Dnf2 == '-2.1333333E+1':
                pr("     " + '; '.join(f"{n}: {mp.nstr(s, 10)}" for n, s in zip(names, sol)))
                # condition number (infinity norm)
                Minv = M**-1
                COND[(nf, ab)] = mp.mnorm(M, 'inf') * mp.mnorm(Minv, 'inf')
pr("  condition numbers (inf-norm) of the 10x10 moment matrices: " +
   ', '.join(f"{k}: {mp.nstr(v, 3)}" for k, v in COND.items()))

# --- (f) the TeX/Fortran difference for nf = 3, A: x1 L1^2 or x1 L1^3 -----------
pr("\n(f) nf=3 A with x1*L1^3 (as eq. (14) of the TeX prints) in place of x1*L1^2 (Fortran)")
names3 = [n for n, _ in L.FIT[(3, 'A')]]
names3b = [('x1L1^3' if n == 'x1L1^2' else n) for n in names3]
# 'x1L1^3' is already in L.BASIS: the same function as the known x1 L1^3 term
sol, _ = refit(3, 'A', names3b)
pr("  refit with x1 L1^3: " + '; '.join(f"{n}: {mp.nstr(s, 10)}" for n, s in zip(names3b, sol)))
coeffs_tex = [(n if n != 'x1L1^2' else 'x1L1^3', c) for n, c in L.FIT[(3, 'A')]]
res = [L.full_moment(N, 3, 'A', coeffs=coeffs_tex) + gamma_exact(N, 3) for N in L.NLIST]
pr("  residual moments of the TeX version (printed coefficients, x1 L1^3): " + ' '.join(mp.nstr(r, 3) for r in res))

# --- (g) gamma(N=22) prediction, eq. (17) -------------------------------------
pr("\n(g) -gamma_gg^(3)(N=22) from A, B (eq. (17) prints 23990.457275(20), 6396.872080(20), -8123.349380(20))")
for nf in (3, 4, 5):
    vA = L.full_moment(22, nf, 'A'); vB = L.full_moment(22, nf, 'B')
    pr(f"  nf={nf}: A {mp.nstr(vA, 12)}  B {mp.nstr(vB, 12)}  average {mp.nstr((vA+vB)/2, 12)}  A-B {mp.nstr(vA-vB, 3)}")

open('p2_reconstruct.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/P2/aN3LO/routeA/p2b_rounding.out <==
nf=3 A: gamma(22) printed-integer fit 23990.456639, unrounded refit 23990.4572876; eq.(17) prints 23990.457275 (labelled -gamma)
   residual moments after rounding the unrounded refit to integers: 0.25 -0.01 -0.022 -0.019 -0.016 -0.013 -0.011 -0.0097 -0.0083 -0.0073
   x=1e-1: P=236588.1, refit-printed=7.78 (0.0033%)
   x=1e-2: P=-6544240.0, refit-printed=-3.19e+3 (0.049%)
   x=1e-3: P=2.549454e+7, refit-printed=3.01e+5 (1.2%)
   x=1e-4: P=7.143271e+9, refit-printed=1.11e+7 (0.16%)
   x=1e-5: P=2.636345e+11, refit-printed=2.12e+8 (0.08%)
   x=1e-6: P=6.428007e+12, refit-printed=3.18e+9 (0.05%)
nf=3 B: gamma(22) printed-integer fit 23990.4568166, unrounded refit 23990.4572627; eq.(17) prints 23990.457275 (labelled -gamma)
   residual moments after rounding the unrounded refit to integers: 0.12 -0.022 -0.014 -0.0089 -0.006 -0.0043 -0.0033 -0.0026 -0.0021 -0.0017
   x=1e-1: P=242461.6, refit-printed=-2.34 (-0.00097%)
   x=1e-2: P=-8483087.0, refit-printed=1.77e+3 (-0.021%)
   x=1e-3: P=1.960291e+8, refit-printed=-1.8e+5 (-0.092%)
   x=1e-4: P=1.360218e+10, refit-printed=-6.75e+6 (-0.05%)
   x=1e-5: P=3.881741e+11, refit-printed=-1.3e+8 (-0.034%)
   x=1e-6: P=8.30664e+12, refit-printed=-1.97e+9 (-0.024%)
nf=4 A: gamma(22) printed-integer fit 6398.87454128, unrounded refit 6398.8720917; eq.(17) prints 6396.872080 (labelled -gamma)
   residual moments after rounding the unrounded refit to integers: 0.17 0.057 0.032 0.021 0.015 0.012 0.0093 0.0076 0.0064 0.0055
   x=1e-1: P=194388.0, refit-printed=11.0 (0.0057%)
   x=1e-2: P=-5988363.0, refit-printed=-2.19e+3 (0.037%)
   x=1e-3: P=4.43188e+7, refit-printed=2.1e+5 (0.47%)
   x=1e-4: P=7.364289e+9, refit-printed=7.74e+6 (0.11%)
   x=1e-5: P=2.649042e+11, refit-printed=1.48e+8 (0.056%)
   x=1e-6: P=6.419515e+12, refit-printed=2.22e+9 (0.035%)
nf=4 B: gamma(22) printed-integer fit 6398.87677716, unrounded refit 6398.87206869; eq.(17) prints 6396.872080 (labelled -gamma)
   residual moments after rounding the unrounded refit to integers: 0.044 0.019 0.019 0.016 0.014 0.012 0.01 0.0091 0.008 0.0072
   x=1e-1: P=200071.5, refit-printed=14.4 (0.0072%)
   x=1e-2: P=-7867713.0, refit-printed=-2.31e+3 (0.029%)
   x=1e-3: P=2.074008e+8, refit-printed=1.29e+5 (0.062%)
   x=1e-4: P=1.357937e+10, refit-printed=5.49e+6 (0.04%)
   x=1e-5: P=3.849809e+11, refit-printed=1.09e+8 (0.028%)
   x=1e-6: P=8.232451e+12, refit-printed=1.66e+9 (0.02%)
nf=5 A: gamma(22) printed-integer fit -8123.34675264, unrounded refit -8123.34936994; eq.(17) prints -8123.349380 (labelled -gamma)
   residual moments after rounding the unrounded refit to integers: -0.58 -0.046 -0.0098 -0.0019 0.00061 0.0015 0.0018 0.0019 0.0018 0.0017
   x=1e-1: P=170536.0, refit-printed=3.9 (0.0023%)
   x=1e-2: P=-5009395.0, refit-printed=-1.49e+3 (0.03%)
   x=1e-3: P=6.129536e+7, refit-printed=1.24e+5 (0.2%)
   x=1e-4: P=7.35504e+9, refit-printed=4.68e+6 (0.064%)
   x=1e-5: P=2.610359e+11, refit-printed=9.02e+7 (0.035%)
   x=1e-6: P=6.329256e+12, refit-printed=1.36e+9 (0.021%)
nf=5 B: gamma(22) printed-integer fit -8123.34879797, unrounded refit -8123.3493908; eq.(17) prints -8123.349380 (labelled -gamma)
   residual moments after rounding the unrounded refit to integers: -0.073 -0.074 -0.046 -0.032 -0.023 -0.018 -0.015 -0.012 -0.01 -0.0089
   x=1e-1: P=176142.4, refit-printed=48.2 (0.027%)
   x=1e-2: P=-6874735.0, refit-printed=-1.43e+4 (0.21%)
   x=1e-3: P=2.190695e+8, refit-printed=1.08e+6 (0.49%)
   x=1e-4: P=1.344205e+10, refit-printed=4.34e+7 (0.32%)
   x=1e-5: P=3.791062e+11, refit-printed=8.51e+8 (0.22%)
   x=1e-6: P=8.1151e+12, refit-printed=1.29e+10 (0.16%)


==> anc/numbers/deposit/P2/aN3LO/routeA/p2b_rounding.py <==
#!/usr/bin/env python3
"""Part (2b): how well the ten integer coefficients are determined.
 - unrounded refit vs printed integers: moments, N = 22, and x-space difference;
 - integer rounding of the unrounded refit: residual moments.
mpmath, 30 digits."""
import mpmath as mp
import pgg3lib as L
import hparse as H

mp.mp.dps = 30
out = []
def pr(*a):
    s = ' '.join(str(x) for x in a); print(s); out.append(s)

d = H.parse()
G3 = {N: H.qcd_poly(d[(3, N)]) for N in L.NLIST}
def gamma_exact(N, nf):
    return mp.fsum(mp.mpf(str(G3[N].get(k, 0))) * mp.mpf(nf)**k for k in range(4))

def refit(nf, ab, names, dL4=0):
    M = mp.matrix(10, 10); rhs = mp.matrix(10, 1)
    for r, N in enumerate(L.NLIST):
        for c, n in enumerate(names):
            M[r, c] = L.moment(n, N)
        rhs[r] = -gamma_exact(N, nf) - L.known_moment(N, nf, B4shift=L.B4SHIFT[ab]) - dL4*L.moment('L0^4', N)
    sol = mp.lu_solve(M, rhs)
    return [sol[i] for i in range(10)]

XS = ['1e-1', '1e-2', '1e-3', '1e-4', '1e-5', '1e-6']
EQ17 = {3: '23990.457275', 4: '6396.872080', 5: '-8123.349380'}
for nf in (3, 4, 5):
    for ab in ('A', 'B'):
        names = [n for n, _ in L.FIT[(nf, ab)]]
        sol = refit(nf, ab, names)
        rnd = [mp.nint(s) for s in sol]
        res_rnd = [L.full_moment(N, nf, ab, coeffs=list(zip(names, rnd))) + gamma_exact(N, nf) for N in L.NLIST]
        g22_pr = -L.full_moment(22, nf, ab)
        g22_fit = -L.full_moment(22, nf, ab, coeffs=list(zip(names, sol)))
        pr(f"nf={nf} {ab}: gamma(22) printed-integer fit {mp.nstr(g22_pr, 12)}, unrounded refit {mp.nstr(g22_fit, 12)};"
           f" eq.(17) prints {EQ17[nf]} (labelled -gamma)")
        pr("   residual moments after rounding the unrounded refit to integers: " + ' '.join(mp.nstr(r, 2) for r in res_rnd))
        row = []
        for xs in XS:
            pp = L.Pgg3_value(mp.mpf(xs), nf, 1 if ab == 'A' else 2)
            pf = L.Pgg3_value(mp.mpf(xs), nf, 1 if ab == 'A' else 2, coeffs=list(zip(names, sol)))
            row.append(f"x={xs}: P={mp.nstr(pp, 7)}, refit-printed={mp.nstr(pf-pp, 3)} ({mp.nstr(100*(pf-pp)/pp, 2)}%)")
        pr("   " + '\n   '.join(row))

open('p2b_rounding.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/P2/aN3LO/routeA/p2c_relres.out <==
nf=3 A: max |residual/gamma| = 0.000253 (at N=2); |gamma(2)| = 222.13249
nf=3 B: max |residual/gamma| = 1.85e-5 (at N=2); |gamma(2)| = 222.13249
nf=4 A: max |residual/gamma| = 2.57e-5 (at N=2); |gamma(2)| = 1252.7194
nf=4 B: max |residual/gamma| = 2.47e-5 (at N=2); |gamma(2)| = 1252.7194
nf=5 A: max |residual/gamma| = 3.51e-5 (at N=6); |gamma(2)| = 2752.3277
nf=5 B: max |residual/gamma| = 4.48e-5 (at N=6); |gamma(2)| = 2752.3277


==> anc/numbers/deposit/P2/aN3LO/routeA/p2c_relres.py <==
#!/usr/bin/env python3
"""Relative moment residuals of the published A, B (integer coefficients, Fortran choices)
against the exact moments, N = 2..20; mpmath 30 digits."""
import mpmath as mp, pgg3lib as L, hparse as H
mp.mp.dps = 30
d = H.parse(); G3 = {N: H.qcd_poly(d[(3, N)]) for N in L.NLIST}
g = lambda N, nf: mp.fsum(mp.mpf(str(G3[N].get(k, 0)))*mp.mpf(nf)**k for k in range(4))
out = []
for nf in (3, 4, 5):
    for ab in ('A', 'B'):
        r = [(L.full_moment(N, nf, ab) + g(N, nf))/abs(g(N, nf)) for N in L.NLIST]
        s = f"nf={nf} {ab}: max |residual/gamma| = {mp.nstr(max(abs(v) for v in r), 3)} (at N={L.NLIST[max(range(10), key=lambda i: abs(r[i]))]}); |gamma(2)| = {mp.nstr(abs(g(2, nf)), 8)}"
        print(s); out.append(s)
open('p2c_relres.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/P2/aN3LO/routeA/p3_refit_delta.out <==

===== nf = 3: delta = -559.277582728 (= zeta_2 * -340.0) =====
  approximation A: coefficient changes Delta c_i:
     x1L0/x: 772.22821; x1/x: 6208.2419; x1: -8312.0006; x1x: 2126.6643; x1L0: -6988.8901; L0^2: -10376.982; L0^3: -1938.6127; x1L1: 3.0038292; x1L1^2: -0.056290165; x1^2L1^3: 7.2401082
     check: |(c_new - c_old) - Delta c| max = 6.58e-18; max |moment of Delta P| at N=2..20 = 1.51e-28; Delta gamma(22) = 5.303e-9
  approximation B: coefficient changes Delta c_i:
     x1L0/x: 1364.6074; x1/x: 10456.852; x1(1+2x): -4189.6398; x1x^2: 1137.7022; x1L0: 8622.9514; L0^2: -5302.5931; L0^3: -26.394467; x1L1: -295.55093; x1L1^2: -1060.6624; L0L1^2: -1036.6783
     check: |(c_new - c_old) - Delta c| max = 3.67e-18; max |moment of Delta P| at N=2..20 = 1.01e-28; Delta gamma(22) = 3.34428e-8
       x |       P_A old       P_A new        dP_A  dP_A/P_A |       P_B old       P_B new        dP_B  dP_B/P_B |     A-B old   dP/|A-B| A,B |  delta*L0^4
    1e-1 |      236588.1      236580.4      -7.683 -0.00325% |      242461.6      242441.0      -20.61  -0.0085% |     -5874.0 0.0013,0.0035 |   -1.572e+4
    1e-2 |    -6544240.0    -6540316.0      3924.0    -0.06% |    -8483087.0    -8474959.0      8128.0  -0.0958% |    1.939e+6  0.002,0.0042 |   -2.515e+5
    1e-3 |   2.549454e+7   2.527789e+7   -2.167e+5    -0.85% |   1.960291e+8    1.95477e+8    -5.52e+5   -0.282% |   -1.705e+8 0.0013,0.0032 |   -1.273e+6
    1e-4 |   7.143271e+9   7.130895e+9   -1.238e+7   -0.173% |  1.360218e+10  1.357653e+10   -2.565e+7   -0.189% |   -6.459e+9 0.0019, 0.004 |   -4.025e+6
    1e-5 |  2.636345e+11  2.633581e+11   -2.764e+8   -0.105% |  3.881741e+11  3.876381e+11    -5.36e+8   -0.138% |  -1.245e+11 0.0022,0.0043 |   -9.826e+6
    1e-6 |  6.428007e+12  6.423529e+12   -4.478e+9  -0.0697% |   8.30664e+12  8.298223e+12   -8.417e+9   -0.101% |  -1.879e+12 0.0024,0.0045 |   -2.037e+7
     0.3 |      121340.8      121340.9     0.08007   6.6e-5% |      121102.2      121102.7      0.4465 0.000369% |       238.6 0.00034,0.0019 |     -1175.0
     0.5 |      37088.46      37088.46     2.93e-5   7.9e-8% |      37112.25      37112.22    -0.02325 -6.27e-5% |      -23.79 1.2e-6,0.00098 |      -129.1
     0.9 |      33173.48      33173.48  -0.0006832 -2.06e-6% |      33169.11      33169.11  -0.0006572 -1.98e-6% |       4.374 0.00016,0.00015 |    -0.06892
  new A-B at the same x: 1e-1: -5861.0; 1e-2: 1.935e+6; 1e-3: -1.702e+8; 1e-4: -6.446e+9; 1e-5: -1.243e+11; 1e-6: -1.875e+12

===== nf = 4: delta = -390.397685199 (= zeta_2 * -237.3333333) =====
  approximation A: coefficient changes Delta c_i:
     x1L0/x: 539.04557; x1/x: 4333.5963; x1: -5802.1024; x1x: 1484.4951; x1L0: -4878.5194; L0^2: -7243.5403; L0^3: -1353.2277; x1L1: 2.0967906; x1L1^2: -0.039292742; x1^2L1^3: 5.0538794
     check: |(c_new - c_old) - Delta c| max = 6.3e-18; max |moment of Delta P| at N=2..20 = 1.01e-28; Delta gamma(22) = 3.7017e-9
  approximation B: coefficient changes Delta c_i:
     x1L0/x: 995.23613; x1/x: 7604.594; x1(1+2x): -2929.2573; x1x^2: 559.42714; x1L0: 6902.9763; L0^2: -3404.5586; L0^3: 111.76734; x1L1: -191.4289; x1L1^2: -15.719268; x1^2L1^2: 311.81726
     check: |(c_new - c_old) - Delta c| max = 3.07e-18; max |moment of Delta P| at N=2..20 = 8.87e-30; Delta gamma(22) = 2.47642e-8
       x |       P_A old       P_A new        dP_A  dP_A/P_A |       P_B old       P_B new        dP_B  dP_B/P_B |     A-B old   dP/|A-B| A,B |  delta*L0^4
    1e-1 |      194388.0      194382.7      -5.363 -0.00276% |      200071.5      200056.1       -15.4  -0.0077% |     -5684.0 0.00094,0.0027 |   -1.097e+4
    1e-2 |    -5988363.0    -5985623.0      2739.0  -0.0457% |    -7867713.0    -7861730.0      5983.0   -0.076% |    1.879e+6 0.0015,0.0032 |   -1.756e+5
    1e-3 |    4.43188e+7   4.416757e+7   -1.512e+5   -0.341% |   2.074008e+8    2.06991e+8   -4.098e+5   -0.198% |   -1.631e+8 0.00093,0.0025 |   -8.889e+5
    1e-4 |   7.364289e+9    7.35565e+9   -8.639e+6   -0.117% |  1.357937e+10   1.35605e+10   -1.887e+7   -0.139% |   -6.215e+9 0.0014, 0.003 |   -2.809e+6
    1e-5 |  2.649042e+11  2.647113e+11   -1.929e+8  -0.0728% |  3.849809e+11   3.84588e+11   -3.929e+8   -0.102% |  -1.201e+11 0.0016,0.0033 |   -6.859e+6
    1e-6 |  6.419515e+12   6.41639e+12   -3.126e+9  -0.0487% |  8.232451e+12   8.22629e+12    -6.16e+9  -0.0748% |  -1.813e+12 0.0017,0.0034 |   -1.422e+7
     0.3 |      104767.7      104767.8     0.05589  5.33e-5% |      104545.0      104545.4      0.3363 0.000322% |       222.7 0.00025,0.0015 |      -820.3
     0.5 |      24063.23      24063.23    2.045e-5   8.5e-8% |      24084.44      24084.43    -0.01709  -7.1e-5% |      -21.21 9.6e-7,0.00081 |      -90.12
     0.9 |     -20831.17     -20831.17  -0.0004769  2.29e-6% |     -20835.16     -20835.16  -0.0007405  3.55e-6% |        3.99 0.00012,0.00019 |    -0.04811
  new A-B at the same x: 1e-1: -5673.0; 1e-2: 1.876e+6; 1e-3: -1.628e+8; 1e-4: -6.205e+9; 1e-5: -1.199e+11; 1e-6: -1.81e+12

===== nf = 5: delta = -221.517787669 (= zeta_2 * -134.6666667) =====
  approximation A: coefficient changes Delta c_i:
     x1L0/x: 303.46171; x1/x: 2441.3277; x1: -3326.2677; x1x: 870.64434; x1L0: -2854.0246; L0^2: -4139.6083; L0^3: -777.05481; x1L1: -4.9609774; x1L1^2: -0.45600985; x1^2L1: -28.808664
     check: |(c_new - c_old) - Delta c| max = 7.94e-18; max |moment of Delta P| at N=2..20 = 2.52e-29; Delta gamma(22) = 2.13479e-9
  approximation B: coefficient changes Delta c_i:
     x1L0/x: 665.4351; x1/x: 5038.2905; x1x: -5024.3919; x1(2-x^2): -483.12255; x1L0: 6592.0331; L0^2: -1056.1348; L0^3: 391.25686; x1L1: -143.97197; x1L1^2: -11.819148; x1^2L1^2: 234.72466
     check: |(c_new - c_old) - Delta c| max = 8.56e-19; max |moment of Delta P| at N=2..20 = 5.05e-29; Delta gamma(22) = 1.84062e-8
       x |       P_A old       P_A new        dP_A  dP_A/P_A |       P_B old       P_B new        dP_B  dP_B/P_B |     A-B old   dP/|A-B| A,B |  delta*L0^4
    1e-1 |      170536.0      170533.0      -2.989 -0.00175% |      176142.4      176131.5      -10.95 -0.00621% |     -5606.0 0.00053, 0.002 |     -6227.0
    1e-2 |    -5009395.0    -5007858.0      1537.0  -0.0307% |    -6874735.0    -6870623.0      4112.0  -0.0598% |    1.865e+6 0.00082,0.0022 |   -9.963e+4
    1e-3 |   6.129536e+7    6.12107e+7   -8.466e+4   -0.138% |   2.190695e+8   2.187805e+8    -2.89e+5   -0.132% |   -1.578e+8 0.00054,0.0018 |   -5.044e+5
    1e-4 |    7.35504e+9   7.350189e+9   -4.851e+6   -0.066% |  1.344205e+10   1.34291e+10   -1.296e+7  -0.0964% |   -6.087e+9 0.0008,0.0021 |   -1.594e+6
    1e-5 |  2.610359e+11  2.609275e+11   -1.085e+8  -0.0416% |  3.791062e+11  3.788392e+11    -2.67e+8  -0.0704% |  -1.181e+11 0.00092,0.0023 |   -3.892e+6
    1e-6 |  6.329256e+12  6.327498e+12   -1.758e+9  -0.0278% |    8.1151e+12  8.110936e+12   -4.164e+9  -0.0513% |  -1.786e+12 0.00098,0.0023 |    -8.07e+6
     0.3 |      94275.12      94275.15     0.03135  3.33e-5% |      94073.03      94073.28        0.25 0.000266% |       202.1 0.00016,0.0012 |      -465.5
     0.5 |      15087.22      15087.22   -8.408e-5 -5.57e-7% |       15105.5      15105.49    -0.01309 -8.67e-5% |      -18.28 4.6e-6,0.00072 |      -51.13
     0.9 |     -65493.31     -65493.31  -0.0002344  3.58e-7% |     -65496.83     -65496.83  -0.0005213  7.96e-7% |       3.524 6.7e-5,0.00015 |     -0.0273
  new A-B at the same x: 1e-1: -5598.0; 1e-2: 1.863e+6; 1e-3: -1.576e+8; 1e-4: -6.079e+9; 1e-5: -1.179e+11; 1e-6: -1.783e+12

Cross-check: new function evaluated through the transcribed P3GGA with the new coefficients and dL4 = delta
  nf=3 A x=1e-5: 263358143187.314 vs 263358143187.314
  nf=3 B x=1e-5: 387638100203.465 vs 387638100203.465
  nf=4 A x=1e-5: 264711301018.058 vs 264711301018.058
  nf=4 B x=1e-5: 384587976027.201 vs 384587976027.201
  nf=5 A x=1e-5: 260927475457.506 vs 260927475457.506
  nf=5 B x=1e-5: 378839189932.869 vs 378839189932.869


==> anc/numbers/deposit/P2/aN3LO/routeA/p3_refit_delta.py <==
#!/usr/bin/env python3
"""Part (3): change the x^0 ln^4 x coefficient of P_gg^(3) by
      delta(nf) = zeta_2 (-648 + 308 nf/3)
and refit the same ten free coefficients of approximations A and B
(arXiv:2410.08089, eqs. (14)-(16), anc/xPgg3a.f) to the same moments N = 2..20.

The refit is linear: c_new = c_old - delta * M^{-1} m4, with M_{N,i} the moments of
the ten free functions and m4(N) = int x^(N-1) ln^4 x = 24/N^5.  So the change
   Delta P(x) = delta ln^4 x + sum_i Delta c_i f_i(x)
does not depend on the old coefficients.  It is checked against two complete
refits (old and new inputs, unrounded).  'old' below is the published function
(xPgg3a.f, integer coefficients), 'new' = old + Delta P.

P(x) means the value of P_gg^(3) at x < 1: regular part plus A_g^(4)/(1-x).
mpmath, 30 digits."""
import mpmath as mp
import pgg3lib as L
import hparse as H

mp.mp.dps = 30
out = []
def pr(*a):
    s = ' '.join(str(x) for x in a); print(s); out.append(s)

d = H.parse()
G3 = {N: H.qcd_poly(d[(3, N)]) for N in L.NLIST}
def gamma_exact(N, nf):
    return mp.fsum(mp.mpf(str(G3[N].get(k, 0))) * mp.mpf(nf)**k for k in range(4))

Z2 = mp.zeta(2)
def delta(nf):
    return Z2 * (mp.mpf(-648) + mp.mpf(308)*nf/3)

def matrix(names):
    M = mp.matrix(10, 10)
    for r, N in enumerate(L.NLIST):
        for c, n in enumerate(names):
            M[r, c] = L.moment(n, N)
    return M

def refit(nf, ab, names, dL4=0):
    M = matrix(names); rhs = mp.matrix(10, 1)
    for r, N in enumerate(L.NLIST):
        rhs[r] = -gamma_exact(N, nf) - L.known_moment(N, nf, B4shift=L.B4SHIFT[ab]) - dL4*L.moment('L0^4', N)
    sol = mp.lu_solve(M, rhs)
    return [sol[i] for i in range(10)]

XS = ['1e-1', '1e-2', '1e-3', '1e-4', '1e-5', '1e-6']
XL = ['0.3', '0.5', '0.9']
RES = {}
for nf in (3, 4, 5):
    dl = delta(nf)
    pr(f"\n===== nf = {nf}: delta = {mp.nstr(dl, 12)} (= zeta_2 * {mp.nstr(-648 + mp.mpf(308)*nf/3, 10)}) =====")
    for ab in ('A', 'B'):
        names = [n for n, _ in L.FIT[(nf, ab)]]
        M = matrix(names)
        m4 = mp.matrix([L.moment('L0^4', N) for N in L.NLIST])
        dc = -dl * mp.lu_solve(M, m4)
        dcl = [dc[i] for i in range(10)]
        # check against two complete unrounded refits
        c_old = refit(nf, ab, names); c_new = refit(nf, ab, names, dL4=dl)
        chk = max(abs((c_new[i] - c_old[i]) - dcl[i]) for i in range(10))
        # moments of Delta P at N = 2..20 must vanish
        def dP_moment(N, dl=dl, dcl=dcl, names=names):
            return dl*L.moment('L0^4', N) + mp.fsum(dcl[i]*L.moment(names[i], N) for i in range(10))
        mres = max(abs(dP_moment(N)) for N in L.NLIST)
        pr(f"  approximation {ab}: coefficient changes Delta c_i:")
        pr("     " + '; '.join(f"{n}: {mp.nstr(v, 8)}" for n, v in zip(names, dcl)))
        pr(f"     check: |(c_new - c_old) - Delta c| max = {mp.nstr(chk, 3)};"
           f" max |moment of Delta P| at N=2..20 = {mp.nstr(mres, 3)};"
           f" Delta gamma(22) = {mp.nstr(-dP_moment(22), 6)}")
        def dP(x, dl=dl, dcl=dcl, names=names):   # bind loop variables now (no late binding)
            x = mp.mpf(x)
            return dl*mp.log(x)**4 + mp.fsum(dcl[i]*L.xval(names[i], x) for i in range(10))
        RES[(nf, ab)] = dP
        RES[(nf, ab, 'dc')] = (names, dcl)
    # table
    pr(f"  {'x':>6s} | {'P_A old':>13s} {'P_A new':>13s} {'dP_A':>11s} {'dP_A/P_A':>9s} |"
       f" {'P_B old':>13s} {'P_B new':>13s} {'dP_B':>11s} {'dP_B/P_B':>9s} |"
       f" {'A-B old':>11s} {'dP/|A-B| A,B':>14s} | {'delta*L0^4':>11s}")
    for xs in XS + XL:
        x = mp.mpf(xs)
        pa = L.Pgg3_value(x, nf, 1); pb = L.Pgg3_value(x, nf, 2)
        da = RES[(nf, 'A')](x); db = RES[(nf, 'B')](x)
        amb = pa - pb
        pr(f"  {xs:>6s} | {mp.nstr(pa, 7):>13s} {mp.nstr(pa+da, 7):>13s} {mp.nstr(da, 4):>11s} {mp.nstr(100*da/pa, 3):>8s}% |"
           f" {mp.nstr(pb, 7):>13s} {mp.nstr(pb+db, 7):>13s} {mp.nstr(db, 4):>11s} {mp.nstr(100*db/pb, 3):>8s}% |"
           f" {mp.nstr(amb, 4):>11s} {mp.nstr(abs(da/amb), 2):>6s},{mp.nstr(abs(db/amb), 2):>6s} | {mp.nstr(dl*mp.log(x)**4, 4):>11s}")
    pr("  new A-B at the same x: " + '; '.join(
        f"{xs}: {mp.nstr((L.Pgg3_value(mp.mpf(xs), nf, 1)+RES[(nf,'A')](mp.mpf(xs))) - (L.Pgg3_value(mp.mpf(xs), nf, 2)+RES[(nf,'B')](mp.mpf(xs))), 4)}"
        for xs in XS))

# also the Fortran-style evaluation of the new function through P3GGA with replaced coefficients
pr("\nCross-check: new function evaluated through the transcribed P3GGA with the new coefficients and dL4 = delta")
for nf in (3, 4, 5):
    for ab, imod in (('A', 1), ('B', 2)):
        names, dcl = RES[(nf, ab, 'dc')]
        newc = [(n, mp.mpf(c) + dcl[i]) for i, (n, c) in enumerate(L.FIT[(nf, ab)])]
        x = mp.mpf('1e-5')
        v1 = L.P3GGA(x, nf, imod, coeffs=newc, dL4=delta(nf)) + L.P3GGB(x, nf)
        v2 = L.Pgg3_value(x, nf, imod) + RES[(nf, ab)](x)
        pr(f"  nf={nf} {ab} x=1e-5: {mp.nstr(v1, 15)} vs {mp.nstr(v2, 15)}")

open('p3_refit_delta.out', 'w').write('\n'.join(out) + '\n')

import pickle
store = {}
for nf in (3, 4, 5):
    for ab in ('A', 'B'):
        names, dcl = RES[(nf, ab, 'dc')]
        store[(nf, ab)] = (names, [str(v) for v in dcl], str(delta(nf)))
pickle.dump(store, open('p3_delta_coeffs.pkl', 'wb'))


==> anc/numbers/deposit/P2/aN3LO/routeA/p3_table.csv <==
nf,approx,x,P_old,P_new,dP,dP_percent,A_minus_B_old,dP_over_A_minus_B,unrounded_refit_minus_published
3,A,1e-1,236588.1008,236580.4182,-7.68263,-0.003247,-5873.502,0.001308,7.7832
3,B,1e-1,242461.6028,242440.9884,-20.6143,-0.008502,-5873.502,0.00351,-2.34262
3,A,1e-2,-6544240.476,-6540316.002,3924.47,-0.05997,1938846.7,0.002024,-3191.58
3,B,1e-2,-8483087.175,-8474959.049,8128.13,-0.09582,1938846.7,0.004192,1770.32
3,A,1e-3,25494544.07,25277888.23,-216656.0,-0.8498,-1.7053451e+8,0.00127,301475.0
3,B,1e-3,196029050.1,195477044.0,-552006.0,-0.2816,-1.7053451e+8,0.003237,-179828.0
3,A,1e-4,7143271240.0,7130895488.0,-1.23758e+7,-0.1733,-6.4589117e+9,0.001916,1.10912e+7
3,B,1e-4,1.360218297e+10,1.357653114e+10,-2.56518e+7,-0.1886,-6.4589117e+9,0.003972,-6.74939e+6
3,A,1e-5,2.636345477e+11,2.633581432e+11,-2.76405e+8,-0.1048,-1.2453952e+11,0.002219,2.11875e+8
3,B,1e-5,3.88174064e+11,3.876381002e+11,-5.35964e+8,-0.1381,-1.2453952e+11,0.004304,-1.30201e+8
3,A,1e-6,6.42800712e+12,6.423529484e+12,-4.47764e+9,-0.06966,-1.8786331e+12,0.002383,3.18265e+9
3,B,1e-6,8.306640236e+12,8.298222908e+12,-8.41733e+9,-0.1013,-1.8786331e+12,0.004481,-1.96535e+9
4,A,1e-1,194388.0131,194382.6504,-5.36278,-0.002759,-5683.5198,0.0009436,10.9937
4,B,1e-1,200071.533,200056.1371,-15.3959,-0.007695,-5683.5198,0.002709,14.3872
4,A,1e-2,-5988362.677,-5985623.24,2739.44,-0.04575,1879350.4,0.001458,-2194.15
4,B,1e-2,-7867713.113,-7861729.949,5983.16,-0.07605,1879350.4,0.003184,-2305.4
4,A,1e-3,44318799.45,44167565.18,-151234.0,-0.3412,-1.6308198e+8,0.0009274,210089.0
4,B,1e-3,207400781.6,206991029.4,-409752.0,-0.1976,-1.6308198e+8,0.002513,128686.0
4,A,1e-4,7364288875.0,7355650115.0,-8.63876e+6,-0.1173,-6.2150762e+9,0.00139,7.73757e+6
4,B,1e-4,1.357936505e+10,1.35604959e+10,-1.88691e+7,-0.139,-6.2150762e+9,0.003036,5.49158e+6
4,A,1e-5,2.649042422e+11,2.64711301e+11,-1.92941e+8,-0.07283,-1.2007664e+11,0.001607,1.47868e+8
4,B,1e-5,3.849808838e+11,3.84587976e+11,-3.92908e+8,-0.1021,-1.2007664e+11,0.003272,1.0882e+8
4,A,1e-6,6.419515496e+12,6.41638993e+12,-3.12557e+9,-0.04869,-1.8129353e+12,0.001724,2.22156e+9
4,B,1e-6,8.232450751e+12,8.22629039e+12,-6.16036e+9,-0.07483,-1.8129353e+12,0.003398,1.65948e+9
5,A,1e-1,170535.9866,170532.9979,-2.98865,-0.001753,-5606.4433,0.0005331,3.89856
5,B,1e-1,176142.4299,176131.4834,-10.9465,-0.006215,-5606.4433,0.001952,48.2219
5,A,1e-2,-5009395.091,-5007858.329,1536.76,-0.03068,1865340.4,0.0008239,-1491.07
5,B,1e-2,-6874735.455,-6870623.418,4112.04,-0.05981,1865340.4,0.002204,-14329.9
5,A,1e-3,61295358.28,61210697.74,-84660.5,-0.1381,-1.5777411e+8,0.0005366,123657.0
5,B,1e-3,219069469.5,218780455.5,-289014.0,-0.1319,-1.5777411e+8,0.001832,1.08202e+6
5,A,1e-4,7355040274.0,7350188884.0,-4.85139e+6,-0.06596,-6.0870143e+9,0.000797,4.68242e+6
5,B,1e-4,1.344205459e+10,1.34290987e+10,-1.29559e+7,-0.09638,-6.0870143e+9,0.002128,4.34166e+7
5,A,1e-5,2.6103594e+11,2.609274755e+11,-1.08465e+8,-0.04155,-1.1807023e+11,0.0009186,9.01746e+7
5,B,1e-5,3.791061745e+11,3.788391899e+11,-2.66985e+8,-0.07042,-1.1807023e+11,0.002261,8.51382e+8
5,A,1e-6,6.329256303e+12,6.327498379e+12,-1.75792e+9,-0.02777,-1.7858441e+12,0.0009844,1.35931e+9
5,B,1e-6,8.115100439e+12,8.110936013e+12,-4.16443e+9,-0.05132,-1.7858441e+12,0.002332,1.29376e+10


==> anc/numbers/deposit/P2/aN3LO/routeA/p3_table_csv.py <==
#!/usr/bin/env python3
"""Write p3_table.csv: P_gg^(3)(x) old (published A, B) and new (ln^4 x coefficient changed by
delta, refitted), the change, the A-B difference, and the offset between the unrounded refit
and the published integer coefficients.  This offset is larger than the effect of rounding to integers alone (the residual
moments in p2b_rounding.out); no quoted number uses it.
P(x) = regular part + A_g^(4)/(1-x).  mpmath 30 digits."""
import csv, pickle
import mpmath as mp, pgg3lib as L, hparse as H
mp.mp.dps = 30
d = H.parse(); G3 = {N: H.qcd_poly(d[(3, N)]) for N in L.NLIST}
gam = lambda N, nf: mp.fsum(mp.mpf(str(G3[N].get(k, 0)))*mp.mpf(nf)**k for k in range(4))
store = pickle.load(open('p3_delta_coeffs.pkl', 'rb'))
def refit(nf, ab, names):
    M = mp.matrix(10, 10); rhs = mp.matrix(10, 1)
    for r, N in enumerate(L.NLIST):
        for c, n in enumerate(names): M[r, c] = L.moment(n, N)
        rhs[r] = -gam(N, nf) - L.known_moment(N, nf, B4shift=L.B4SHIFT[ab])
    s = mp.lu_solve(M, rhs); return [s[i] for i in range(10)]
rows = []
for nf in (3, 4, 5):
    dP, ref = {}, {}
    for ab in ('A', 'B'):
        names, dcl, dl = store[(nf, ab)]; dcl = [mp.mpf(c) for c in dcl]; dl = mp.mpf(dl)
        dP[ab] = (lambda y, names=names, dcl=dcl, dl=dl: dl*mp.log(y)**4 + mp.fsum(dcl[i]*L.xval(names[i], y) for i in range(10)))
        ref[ab] = list(zip(names, refit(nf, ab, names)))
    for xs in ('1e-1', '1e-2', '1e-3', '1e-4', '1e-5', '1e-6'):
        x = mp.mpf(xs)
        pa, pb = L.Pgg3_value(x, nf, 1), L.Pgg3_value(x, nf, 2)
        for ab, p, im in (('A', pa, 1), ('B', pb, 2)):
            dp = dP[ab](x); off = L.Pgg3_value(x, nf, im, coeffs=ref[ab]) - p
            rows.append([nf, ab, xs, mp.nstr(p, 10), mp.nstr(p + dp, 10), mp.nstr(dp, 6), mp.nstr(100*dp/p, 4),
                         mp.nstr(pa - pb, 8), mp.nstr(dp/(pa - pb), 4), mp.nstr(off, 6)])
with open('p3_table.csv', 'w', newline='') as f:
    w = csv.writer(f)
    w.writerow(['nf', 'approx', 'x', 'P_old', 'P_new', 'dP', 'dP_percent', 'A_minus_B_old', 'dP_over_A_minus_B', 'unrounded_refit_minus_published'])
    w.writerows(rows)
print(open('p3_table.csv').read())


==> anc/numbers/deposit/P2/aN3LO/routeA/p4_check_conv.out <==
A x=1e-3: a^4 x[DeltaP (x) g] = 4.2738662e-6;  Delta dlng/dlnmu2 = 3.65398e-7
A x=1e-4: a^4 x[DeltaP (x) g] = -9.1181327e-6;  Delta dlng/dlnmu2 = -3.73888e-7
A x=1e-5: a^4 x[DeltaP (x) g] = -0.0002399048;  Delta dlng/dlnmu2 = -4.83346e-6
B x=1e-3: a^4 x[DeltaP (x) g] = 1.0294038e-5;  Delta dlng/dlnmu2 = 8.80098e-7
B x=1e-4: a^4 x[DeltaP (x) g] = -3.4449028e-5;  Delta dlng/dlnmu2 = -1.41258e-6
B x=1e-5: a^4 x[DeltaP (x) g] = -0.00058341389;  Delta dlng/dlnmu2 = -1.17543e-5


==> anc/numbers/deposit/P2/aN3LO/routeA/p4_check_conv.py <==
#!/usr/bin/env python3
"""Independent check of the Delta P convolution of p4_refpoint.py: integrate over z = x/y
(int_x^1 dz x/z^2 DeltaP(x/z) G(z)) with Gauss-Legendre quadrature, 25 digits."""
import mpmath as mp, pickle, pgg3lib as L
mp.mp.dps = 25
NF = 4; a = mp.mpf('0.2')/(4*mp.pi)
def G(z): return mp.mpf('1.6')*z**mp.mpf('-0.3')*(1-z)**mp.mpf('4.5')*(1-mp.mpf('0.6')*z**mp.mpf('0.3'))
store = pickle.load(open('p3_delta_coeffs.pkl', 'rb'))
out = []
for ab in ('A', 'B'):
    names, dcl, dl = store[(NF, ab)]; dcl = [mp.mpf(c) for c in dcl]; dl = mp.mpf(dl)
    dP = lambda y: dl*mp.log(y)**4 + mp.fsum(dcl[i]*L.xval(names[i], y) for i in range(10))
    for xs in ('1e-3', '1e-4', '1e-5'):
        x = mp.mpf(xs)
        pts = [x*(1/x)**(mp.mpf(i)/12) for i in range(13)]
        v = mp.quad(lambda z: x/z**2*dP(x/z)*G(z), pts, method='gauss-legendre')
        s = f"{ab} x={xs}: a^4 x[DeltaP (x) g] = {mp.nstr(a**4*v, 8)};  Delta dlng/dlnmu2 = {mp.nstr(a**4*v/G(x), 6)}"
        print(s); out.append(s)
open('p4_check_conv.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/P2/aN3LO/routeA/p4_refpoint.py <==
#!/usr/bin/env python3
"""Part (4): effect of the changed ln^4 x coefficient (refitted approximations A, B of
part (3)) on the scale derivative of the gluon at the reference point of eq. (18) of
arXiv:2410.08089: nf = 4, alpha_s(mu_0^2) = 0.2, mu_r = mu_f = mu_0,
   x q_s = 0.6 x^-0.3 (1-x)^3.5 (1 + 5.0 x^0.8),  x g = 1.6 x^-0.3 (1-x)^4.5 (1 - 0.6 x^0.3).
dg/dln mu^2 = sum_n a^(n+1) [P_gg^(n) (x) g + P_gq^(n) (x) q_s],  a = alpha_s/(4 pi).

x [P (x) f](x) = int_x^1 dy R(y) F(x/y) + A int_x^1 dy (F(x/y) - F(x))/(1-y) + F(x)(B + A ln(1-x)),
with F = x f, R the regular part, A/(1-x)_+ and B delta(1-x) the distributions.
Inputs: lowerlib.py (P^(0,1) exact, P^(2) parametrized, P_gq^(3) of 2404.09701),
pgg3lib.py (P_gg^(3) of 2410.08089), p3_delta_coeffs.pkl (Delta P from part (3)).
mpmath tanh-sinh quadrature, working precision 20 digits (checked against 28 digits)."""
import sys, pickle
import mpmath as mp
import pgg3lib as L
import lowerlib as LL

DPS = int(sys.argv[1]) if len(sys.argv) > 1 else 20
mp.mp.dps = DPS
NF = 4
a = mp.mpf('0.2')/(4*mp.pi)

def G(z): z = mp.mpf(z); return mp.mpf('1.6')*z**mp.mpf('-0.3')*(1 - z)**mp.mpf('4.5')*(1 - mp.mpf('0.6')*z**mp.mpf('0.3'))
def Q(z): z = mp.mpf(z); return mp.mpf('0.6')*z**mp.mpf('-0.3')*(1 - z)**mp.mpf('3.5')*(1 + 5*z**mp.mpf('0.8'))

def pts(x):
    x = mp.mpf(x); k = 10
    p = [x*(1/x)**(mp.mpf(i)/k) for i in range(k)]
    p = sorted(set([q for q in p if q < mp.mpf('0.5')] + [mp.mpf('0.5'), mp.mpf('0.9'), mp.mpf(1)]))
    return [x] + [q for q in p if q > x]

def conv_reg(R, F, x):
    x = mp.mpf(x)
    return mp.quad(lambda y: R(y)*F(x/y), pts(x))

def conv_gg(R, A, B, x):
    x = mp.mpf(x); Gx = G(x)
    plus = mp.quad(lambda y: (G(x/y) - Gx)/(1 - y), pts(x)) if A != 0 else 0
    return conv_reg(R, G, x) + A*plus + Gx*(B + A*mp.log(1 - x))

# Delta P from part (3)
store = pickle.load(open('p3_delta_coeffs.pkl', 'rb'))
def dP(ab):
    names, dcl, dl = store[(NF, ab)]
    dcl = [mp.mpf(c) for c in dcl]; dl = mp.mpf(dl)
    return lambda y: dl*mp.log(y)**4 + mp.fsum(dcl[i]*L.xval(names[i], y) for i in range(10))

def Pgg3(imod):
    R = lambda y: L.P3GGA(y, NF, imod)
    k = L.known(NF, B4shift=L.B4SHIFT['A' if imod == 1 else 'B'])
    return R, k['A4'], k['B4']

XS = ['1e-1', '1e-2', '1e-3', '1e-4', '1e-5', '1e-6']
out = []
def pr(s): print(s); out.append(s)
pr(f"working precision {DPS} digits; nf = {NF}; a_s = alpha_s/(4 pi) = {mp.nstr(a, 12)}")
rows = {}
for xs in XS:
    x = mp.mpf(xs)
    r = {'G': G(x)}
    gg = [conv_gg(*LL.Pgg0(NF), x), conv_gg(*LL.Pgg1(NF), x), conv_gg(*LL.Pgg2(NF), x)]
    gq = [conv_reg(lambda y: LL.Pgq0(y, NF), Q, x), conv_reg(lambda y: LL.Pgq1(y, NF), Q, x),
          conv_reg(lambda y: LL.Pgq2(y, NF), Q, x)]
    r['gg'] = [a**(n + 1)*gg[n] for n in range(3)]
    r['gq'] = [a**(n + 1)*gq[n] for n in range(3)]
    r['gg3'] = {ab: a**4*conv_gg(*Pgg3(im), x) for ab, im in (('A', 1), ('B', 2))}
    r['gq3'] = {ab: a**4*conv_reg(lambda y, im=im: LL.P3GQA(y, NF, im), Q, x) for ab, im in (('A', 1), ('B', 2))}
    r['d3'] = {ab: a**4*conv_reg(dP(ab), G, x) for ab in ('A', 'B')}
    rows[xs] = r
    pr(f"\nx = {xs}:  x g = {mp.nstr(r['G'], 10)}")
    for n in range(3):
        pr(f"   order a^{n+1}: x P_gg^({n})(x)g = {mp.nstr(r['gg'][n], 10):>16s}   x P_gq^({n})(x)q = {mp.nstr(r['gq'][n], 10):>16s}")
    for ab in ('A', 'B'):
        pr(f"   order a^4 ({ab}): x P_gg^(3)(x)g = {mp.nstr(r['gg3'][ab], 10):>16s}   x P_gq^(3)(x)q = {mp.nstr(r['gq3'][ab], 10):>16s}"
           f"   x DeltaP_gg^(3)(x)g = {mp.nstr(r['d3'][ab], 6)}")

pr("\nSummary (all quantities multiplied by x, i.e. for x g; a_s powers included):")
pr(f"{'x':>6s} | {'NNLO total':>12s} | {'N3LO gg A':>11s} {'N3LO gg B':>11s} | {'N3LO gq A':>11s} {'N3LO gq B':>11s} |"
   f" {'N3LO/NNLO AA':>12s} {'AB':>7s} {'BA':>7s} {'BB':>7s} | {'gg3/NLO_gg A':>12s} {'B':>7s}")
for xs in XS:
    r = rows[xs]
    nnlo = mp.fsum(r['gg']) + mp.fsum(r['gq'])
    nlo_gg = r['gg'][0] + r['gg'][1]
    combos = {c: (r['gg3'][c[0]] + r['gq3'][c[1]])/nnlo for c in ('AA', 'AB', 'BA', 'BB')}
    pr(f"{xs:>6s} | {mp.nstr(nnlo, 6):>12s} | {mp.nstr(r['gg3']['A'], 4):>11s} {mp.nstr(r['gg3']['B'], 4):>11s} |"
       f" {mp.nstr(r['gq3']['A'], 4):>11s} {mp.nstr(r['gq3']['B'], 4):>11s} |"
       f" {mp.nstr(100*combos['AA'], 3):>11s}% {mp.nstr(100*combos['AB'], 3):>6s}% {mp.nstr(100*combos['BA'], 3):>6s}% {mp.nstr(100*combos['BB'], 3):>6s}% |"
       f" {mp.nstr(100*r['gg3']['A']/nlo_gg, 3):>11s}% {mp.nstr(100*r['gg3']['B']/nlo_gg, 3):>6s}%")

pr("\nThe requested quantity: change of d ln g / d ln mu^2 from Delta P_gg^(3) alone (a^4 [DeltaP (x) g]/g),")
pr("and the same change as a fraction of the total dg/dln mu^2 at N3LO (approximation A or B used throughout),")
pr("of the N3LO contribution, and of the A-B spread of the N3LO contribution:")
pr(f"{'x':>6s} | {'dlng/dlnmu2 (N3LO,A)':>21s} {'(B)':>10s} | {'Delta, A':>11s} {'Delta, B':>11s} | {'Delta/gdot A':>12s} {'B':>10s} |"
   f" {'Delta/N3LO A':>12s} {'B':>8s} | {'N3LO spread AA-BB':>17s} {'Delta/spread A':>14s} {'B':>8s}")
for xs in XS:
    r = rows[xs]
    nnlo = mp.fsum(r['gg']) + mp.fsum(r['gq'])
    tot = {ab: nnlo + r['gg3'][ab] + r['gq3'][ab] for ab in ('A', 'B')}
    n3 = {ab: r['gg3'][ab] + r['gq3'][ab] for ab in ('A', 'B')}
    spread = n3['A'] - n3['B']
    d = r['d3']
    pr(f"{xs:>6s} | {mp.nstr(tot['A']/r['G'], 8):>21s} {mp.nstr(tot['B']/r['G'], 8):>10s} | {mp.nstr(d['A']/r['G'], 4):>11s} {mp.nstr(d['B']/r['G'], 4):>11s} |"
       f" {mp.nstr(100*d['A']/tot['A'], 3):>11s}% {mp.nstr(100*d['B']/tot['B'], 3):>9s}% |"
       f" {mp.nstr(100*d['A']/n3['A'], 3):>11s}% {mp.nstr(100*d['B']/n3['B'], 3):>7s}% |"
       f" {mp.nstr(100*spread/tot['A'], 3):>16s}% {mp.nstr(abs(d['A']/spread), 3):>14s} {mp.nstr(abs(d['B']/spread), 3):>8s}")
pr("(N3LO spread AA-BB is given in percent of the total dg/dln mu^2 with approximation A)")

open(f'p4_refpoint_dps{DPS}.out', 'w').write('\n'.join(out) + '\n')

# ---- pairing used in 2410.08089 ("uncertainties add up at small x"): (gg A, gq B) and (gg B, gq A) ----
pr("\nN3LO contribution relative to the NNLO total for the two pairings (gg A + gq B) and (gg B + gq A),")
pr("the band they span, and |Delta| (from Delta P_gg^(3) in A or B) relative to that band:")
pr(f"{'x':>6s} | {'ggA+gqB':>9s} {'ggB+gqA':>9s} | {'mid':>8s} {'half-width':>10s} | {'Delta_A/NNLO':>12s} {'Delta_B/NNLO':>12s} | {'|Delta_A|/width':>15s} {'|Delta_B|/width':>15s}")
for xs in XS:
    r = rows[xs]
    nnlo = mp.fsum(r['gg']) + mp.fsum(r['gq'])
    p1 = (r['gg3']['A'] + r['gq3']['B'])/nnlo; p2 = (r['gg3']['B'] + r['gq3']['A'])/nnlo
    mid, hw = (p1 + p2)/2, abs(p1 - p2)/2
    dA, dB = r['d3']['A']/nnlo, r['d3']['B']/nnlo
    pr(f"{xs:>6s} | {mp.nstr(100*p1, 3):>8s}% {mp.nstr(100*p2, 3):>8s}% | {mp.nstr(100*mid, 3):>7s}% {mp.nstr(100*hw, 3):>9s}% |"
       f" {mp.nstr(100*dA, 3):>11s}% {mp.nstr(100*dB, 3):>11s}% | {mp.nstr(abs(dA)/(2*hw), 3):>15s} {mp.nstr(abs(dB)/(2*hw), 3):>15s}")
open(f'p4_refpoint_dps{DPS}.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/P2/aN3LO/routeA/p4_refpoint_dps20.out <==
working precision 20 digits; nf = 4; a_s = alpha_s/(4 pi) = 0.0159154943092

x = 1e-1:  x g = 1.389527478
   order a^1: x P_gg^(0)(x)g =    -0.1412739538   x P_gq^(0)(x)q =    0.08157943243
   order a^2: x P_gg^(1)(x)g =   -0.01010625961   x P_gq^(1)(x)q =    0.01320753217
   order a^3: x P_gg^(2)(x)g =  0.0005307339319   x P_gq^(2)(x)q =    0.00135465248
   order a^4 (A): x P_gg^(3)(x)g = -0.0003836765142   x P_gq^(3)(x)q =   0.000381009565   x DeltaP_gg^(3)(x)g = 5.72464e-11
   order a^4 (B): x P_gg^(3)(x)g = -0.0003837669505   x P_gq^(3)(x)q =  0.0003784738263   x DeltaP_gg^(3)(x)g = 2.03175e-10

x = 1e-2:  x g = 5.170502348
   order a^1: x P_gg^(0)(x)g =      0.466745339   x P_gq^(0)(x)q =     0.3975855213
   order a^2: x P_gg^(1)(x)g =   -0.01113150746   x P_gq^(1)(x)q =    0.02725715415
   order a^3: x P_gg^(2)(x)g =   0.006670978685   x P_gq^(2)(x)q =  -0.002585337844
   order a^4 (A): x P_gg^(3)(x)g =   0.004503857692   x P_gq^(3)(x)q = -0.0007840726568   x DeltaP_gg^(3)(x)g = 6.79216e-8
   order a^4 (B): x P_gg^(3)(x)g =   0.004366255993   x P_gq^(3)(x)q =  -3.783267674e-5   x DeltaP_gg^(3)(x)g = 2.62499e-7

x = 1e-3:  x g = 11.69647257
   order a^1: x P_gg^(0)(x)g =      2.624592967   x P_gq^(0)(x)q =     0.9910927569
   order a^2: x P_gg^(1)(x)g =    -0.1191464057   x P_gq^(1)(x)q =    0.03052144379
   order a^3: x P_gg^(2)(x)g =   -0.01485034002   x P_gq^(2)(x)q =   -0.02977341953
   order a^4 (A): x P_gg^(3)(x)g =    0.00226611777   x P_gq^(3)(x)q = -0.0005035892722   x DeltaP_gg^(3)(x)g = 4.27387e-6
   order a^4 (B): x P_gg^(3)(x)g =  -0.001428530389   x P_gq^(3)(x)q = -0.0007577401979   x DeltaP_gg^(3)(x)g = 1.0294e-5

x = 1e-4:  x g = 24.38731377
   order a^1: x P_gg^(0)(x)g =       7.52262239   x P_gq^(0)(x)q =      2.125452834
   order a^2: x P_gg^(1)(x)g =    -0.4636074103   x P_gq^(1)(x)q =    0.03847420906
   order a^3: x P_gg^(2)(x)g =    -0.1962221946   x P_gq^(2)(x)q =    -0.1131677681
   order a^4 (A): x P_gg^(3)(x)g =  -0.006270102454   x P_gq^(3)(x)q =    0.04030130494   x DeltaP_gg^(3)(x)g = -9.11813e-6
   order a^4 (B): x P_gg^(3)(x)g =     0.0106251292   x P_gq^(3)(x)q =   0.002369325494   x DeltaP_gg^(3)(x)g = -3.4449e-5

x = 1e-5:  x g = 49.63420896
   order a^1: x P_gg^(0)(x)g =      17.76158435   x P_gq^(0)(x)q =      4.365292876
   order a^2: x P_gg^(1)(x)g =     -1.243017833   x P_gq^(1)(x)q =    0.06035003333
   order a^3: x P_gg^(2)(x)g =    -0.8178811245   x P_gq^(2)(x)q =    -0.3083392259
   order a^4 (A): x P_gg^(3)(x)g =     0.1382777084   x P_gq^(3)(x)q =     0.2235697645   x DeltaP_gg^(3)(x)g = -0.000239905
   order a^4 (B): x P_gg^(3)(x)g =     0.3523814073   x P_gq^(3)(x)q =    0.05663552547   x DeltaP_gg^(3)(x)g = -0.000583414

x = 1e-6:  x g = 99.99272515
   order a^1: x P_gg^(0)(x)g =      38.62189669   x P_gq^(0)(x)q =        8.8255752
   order a^2: x P_gg^(1)(x)g =     -2.868870043   x P_gq^(1)(x)q =     0.1075888845
   order a^3: x P_gg^(2)(x)g =     -2.417892203   x P_gq^(2)(x)q =    -0.7220458351
   order a^4 (A): x P_gg^(3)(x)g =      1.073701241   x P_gq^(3)(x)q =     0.7858541899   x DeltaP_gg^(3)(x)g = -0.00120901
   order a^4 (B): x P_gg^(3)(x)g =      2.000063508   x P_gq^(3)(x)q =     0.3146246821   x DeltaP_gg^(3)(x)g = -0.0027185

Summary (all quantities multiplied by x, i.e. for x g; a_s powers included):
     x |   NNLO total |   N3LO gg A   N3LO gg B |   N3LO gq A   N3LO gq B | N3LO/NNLO AA      AB      BA      BB | gg3/NLO_gg A       B
  1e-1 |   -0.0547079 |  -0.0003837  -0.0003838 |    0.000381   0.0003785 |     0.00487% 0.00951% 0.00504% 0.00968% |       0.253%  0.254%
  1e-2 |     0.884542 |    0.004504    0.004366 |  -0.0007841   -3.783e-5 |       0.421%  0.505%  0.405%  0.489% |       0.989%  0.958%
  1e-3 |      3.48244 |    0.002266   -0.001429 |  -0.0005036  -0.0007577 |      0.0506% 0.0433% -0.0555% -0.0628% |      0.0904% -0.057%
  1e-4 |      8.91355 |    -0.00627     0.01063 |      0.0403    0.002369 |       0.382% -0.0438%  0.571%  0.146% |     -0.0888%  0.151%
  1e-5 |       19.818 |      0.1383      0.3524 |      0.2236     0.05664 |        1.83%  0.984%   2.91%   2.06% |       0.837%   2.13%
  1e-6 |      41.5463 |       1.074         2.0 |      0.7859      0.3146 |        4.48%   3.34%   6.71%   5.57% |         3.0%   5.59%

The requested quantity: change of d ln g / d ln mu^2 from Delta P_gg^(3) alone (a^4 [DeltaP (x) g]/g),
and the same change as a fraction of the total dg/dln mu^2 at N3LO (approximation A or B used throughout),
of the N3LO contribution, and of the A-B spread of the N3LO contribution:
     x |  dlng/dlnmu2 (N3LO,A)        (B) |    Delta, A    Delta, B | Delta/gdot A          B | Delta/N3LO A        B | N3LO spread AA-BB Delta/spread A        B
  1e-1 |          -0.039373478 -0.039375368 |    4.12e-11   1.462e-10 |    -1.05e-7%  -3.71e-7% |    -0.00215% -0.00384% |          -0.0048%        2.18e-5  7.74e-5
  1e-2 |            0.17179413 0.17191184 |    1.314e-8    5.077e-8 |     7.65e-6%   2.95e-5% |     0.00183% 0.00606% |          -0.0685%       0.000112 0.000431
  1e-3 |            0.29788464 0.29754703 |    3.654e-7    8.801e-7 |    0.000123%  0.000296% |       0.242%  -0.471% |            0.113%        0.00108  0.00261
  1e-4 |            0.36689499 0.36603238 |   -3.739e-7   -1.413e-6 |   -0.000102% -0.000386% |     -0.0268%  -0.265% |            0.235%       0.000433  0.00164
  1e-5 |            0.40657113 0.40752147 |   -4.833e-6   -1.175e-5 |    -0.00119%  -0.00288% |     -0.0663%  -0.143% |           -0.234%        0.00509   0.0124
  1e-6 |            0.43408966 0.43864132 |   -1.209e-5   -2.719e-5 |    -0.00279%   -0.0062% |      -0.065%  -0.117% |            -1.05%        0.00266  0.00597
(N3LO spread AA-BB is given in percent of the total dg/dln mu^2 with approximation A)

N3LO contribution relative to the NNLO total for the two pairings (gg A + gq B) and (gg B + gq A),
the band they span, and |Delta| (from Delta P_gg^(3) in A or B) relative to that band:
     x |   ggA+gqB   ggB+gqA |      mid half-width | Delta_A/NNLO Delta_B/NNLO | |Delta_A|/width |Delta_B|/width
  1e-1 |  0.00951%  0.00504% | 0.00728%   0.00223% |    -1.05e-7%    -3.71e-7% |         2.34e-5         8.31e-5
  1e-2 |    0.505%    0.405% |   0.455%      0.05% |     7.68e-6%     2.97e-5% |         7.68e-5        0.000297
  1e-3 |   0.0433%  -0.0555% | -0.00608%    0.0494% |    0.000123%    0.000296% |         0.00124         0.00299
  1e-4 |  -0.0438%    0.571% |   0.264%     0.308% |   -0.000102%   -0.000386% |        0.000166        0.000628
  1e-5 |    0.984%     2.91% |    1.94%     0.961% |    -0.00121%    -0.00294% |         0.00063         0.00153
  1e-6 |     3.34%     6.71% |    5.02%      1.68% |    -0.00291%    -0.00654% |        0.000865         0.00195


==> anc/numbers/deposit/P2/aN3LO/routeA/p4_refpoint_dps28.out <==
working precision 28 digits; nf = 4; a_s = alpha_s/(4 pi) = 0.0159154943092

x = 1e-1:  x g = 1.389527478
   order a^1: x P_gg^(0)(x)g =    -0.1412739538   x P_gq^(0)(x)q =    0.08157943243
   order a^2: x P_gg^(1)(x)g =   -0.01010625961   x P_gq^(1)(x)q =    0.01320753217
   order a^3: x P_gg^(2)(x)g =  0.0005307339319   x P_gq^(2)(x)q =    0.00135465248
   order a^4 (A): x P_gg^(3)(x)g = -0.0003836765142   x P_gq^(3)(x)q =   0.000381009565   x DeltaP_gg^(3)(x)g = 5.72464e-11
   order a^4 (B): x P_gg^(3)(x)g = -0.0003837669505   x P_gq^(3)(x)q =  0.0003784738263   x DeltaP_gg^(3)(x)g = 2.03175e-10

x = 1e-2:  x g = 5.170502348
   order a^1: x P_gg^(0)(x)g =      0.466745339   x P_gq^(0)(x)q =     0.3975855213
   order a^2: x P_gg^(1)(x)g =   -0.01113150746   x P_gq^(1)(x)q =    0.02725715415
   order a^3: x P_gg^(2)(x)g =   0.006670978685   x P_gq^(2)(x)q =  -0.002585337844
   order a^4 (A): x P_gg^(3)(x)g =   0.004503857692   x P_gq^(3)(x)q = -0.0007840726568   x DeltaP_gg^(3)(x)g = 6.79216e-8
   order a^4 (B): x P_gg^(3)(x)g =   0.004366255993   x P_gq^(3)(x)q =  -3.783267674e-5   x DeltaP_gg^(3)(x)g = 2.62499e-7

x = 1e-3:  x g = 11.69647257
   order a^1: x P_gg^(0)(x)g =      2.624592967   x P_gq^(0)(x)q =     0.9910927569
   order a^2: x P_gg^(1)(x)g =    -0.1191464057   x P_gq^(1)(x)q =    0.03052144379
   order a^3: x P_gg^(2)(x)g =   -0.01485034002   x P_gq^(2)(x)q =   -0.02977341953
   order a^4 (A): x P_gg^(3)(x)g =    0.00226611777   x P_gq^(3)(x)q = -0.0005035892722   x DeltaP_gg^(3)(x)g = 4.27387e-6
   order a^4 (B): x P_gg^(3)(x)g =  -0.001428530389   x P_gq^(3)(x)q = -0.0007577401979   x DeltaP_gg^(3)(x)g = 1.0294e-5

x = 1e-4:  x g = 24.38731377
   order a^1: x P_gg^(0)(x)g =       7.52262239   x P_gq^(0)(x)q =      2.125452834
   order a^2: x P_gg^(1)(x)g =    -0.4636074103   x P_gq^(1)(x)q =    0.03847420906
   order a^3: x P_gg^(2)(x)g =    -0.1962221946   x P_gq^(2)(x)q =    -0.1131677681
   order a^4 (A): x P_gg^(3)(x)g =  -0.006270102454   x P_gq^(3)(x)q =    0.04030130494   x DeltaP_gg^(3)(x)g = -9.11813e-6
   order a^4 (B): x P_gg^(3)(x)g =     0.0106251292   x P_gq^(3)(x)q =   0.002369325494   x DeltaP_gg^(3)(x)g = -3.4449e-5

x = 1e-5:  x g = 49.63420896
   order a^1: x P_gg^(0)(x)g =      17.76158435   x P_gq^(0)(x)q =      4.365292876
   order a^2: x P_gg^(1)(x)g =     -1.243017833   x P_gq^(1)(x)q =    0.06035003333
   order a^3: x P_gg^(2)(x)g =    -0.8178811245   x P_gq^(2)(x)q =    -0.3083392259
   order a^4 (A): x P_gg^(3)(x)g =     0.1382777084   x P_gq^(3)(x)q =     0.2235697645   x DeltaP_gg^(3)(x)g = -0.000239905
   order a^4 (B): x P_gg^(3)(x)g =     0.3523814073   x P_gq^(3)(x)q =    0.05663552547   x DeltaP_gg^(3)(x)g = -0.000583414

x = 1e-6:  x g = 99.99272515
   order a^1: x P_gg^(0)(x)g =      38.62189669   x P_gq^(0)(x)q =        8.8255752
   order a^2: x P_gg^(1)(x)g =     -2.868870043   x P_gq^(1)(x)q =     0.1075888845
   order a^3: x P_gg^(2)(x)g =     -2.417892203   x P_gq^(2)(x)q =    -0.7220458351
   order a^4 (A): x P_gg^(3)(x)g =      1.073701241   x P_gq^(3)(x)q =     0.7858541899   x DeltaP_gg^(3)(x)g = -0.00120901
   order a^4 (B): x P_gg^(3)(x)g =      2.000063508   x P_gq^(3)(x)q =     0.3146246821   x DeltaP_gg^(3)(x)g = -0.0027185

Summary (all quantities multiplied by x, i.e. for x g; a_s powers included):
     x |   NNLO total |   N3LO gg A   N3LO gg B |   N3LO gq A   N3LO gq B | N3LO/NNLO AA      AB      BA      BB | gg3/NLO_gg A       B
  1e-1 |   -0.0547079 |  -0.0003837  -0.0003838 |    0.000381   0.0003785 |     0.00487% 0.00951% 0.00504% 0.00968% |       0.253%  0.254%
  1e-2 |     0.884542 |    0.004504    0.004366 |  -0.0007841   -3.783e-5 |       0.421%  0.505%  0.405%  0.489% |       0.989%  0.958%
  1e-3 |      3.48244 |    0.002266   -0.001429 |  -0.0005036  -0.0007577 |      0.0506% 0.0433% -0.0555% -0.0628% |      0.0904% -0.057%
  1e-4 |      8.91355 |    -0.00627     0.01063 |      0.0403    0.002369 |       0.382% -0.0438%  0.571%  0.146% |     -0.0888%  0.151%
  1e-5 |       19.818 |      0.1383      0.3524 |      0.2236     0.05664 |        1.83%  0.984%   2.91%   2.06% |       0.837%   2.13%
  1e-6 |      41.5463 |       1.074         2.0 |      0.7859      0.3146 |        4.48%   3.34%   6.71%   5.57% |         3.0%   5.59%

The requested quantity: change of d ln g / d ln mu^2 from Delta P_gg^(3) alone (a^4 [DeltaP (x) g]/g),
and the same change as a fraction of the total dg/dln mu^2 at N3LO (approximation A or B used throughout),
of the N3LO contribution, and of the A-B spread of the N3LO contribution:
     x |  dlng/dlnmu2 (N3LO,A)        (B) |    Delta, A    Delta, B | Delta/gdot A          B | Delta/N3LO A        B | N3LO spread AA-BB Delta/spread A        B
  1e-1 |          -0.039373478 -0.039375368 |    4.12e-11   1.462e-10 |    -1.05e-7%  -3.71e-7% |    -0.00215% -0.00384% |          -0.0048%        2.18e-5  7.74e-5
  1e-2 |            0.17179413 0.17191184 |    1.314e-8    5.077e-8 |     7.65e-6%   2.95e-5% |     0.00183% 0.00606% |          -0.0685%       0.000112 0.000431
  1e-3 |            0.29788464 0.29754703 |    3.654e-7    8.801e-7 |    0.000123%  0.000296% |       0.242%  -0.471% |            0.113%        0.00108  0.00261
  1e-4 |            0.36689499 0.36603238 |   -3.739e-7   -1.413e-6 |   -0.000102% -0.000386% |     -0.0268%  -0.265% |            0.235%       0.000433  0.00164
  1e-5 |            0.40657113 0.40752147 |   -4.833e-6   -1.175e-5 |    -0.00119%  -0.00288% |     -0.0663%  -0.143% |           -0.234%        0.00509   0.0124
  1e-6 |            0.43408966 0.43864132 |   -1.209e-5   -2.719e-5 |    -0.00279%   -0.0062% |      -0.065%  -0.117% |            -1.05%        0.00266  0.00597
(N3LO spread AA-BB is given in percent of the total dg/dln mu^2 with approximation A)

N3LO contribution relative to the NNLO total for the two pairings (gg A + gq B) and (gg B + gq A),
the band they span, and |Delta| (from Delta P_gg^(3) in A or B) relative to that band:
     x |   ggA+gqB   ggB+gqA |      mid half-width | Delta_A/NNLO Delta_B/NNLO | |Delta_A|/width |Delta_B|/width
  1e-1 |  0.00951%  0.00504% | 0.00728%   0.00223% |    -1.05e-7%    -3.71e-7% |         2.34e-5         8.31e-5
  1e-2 |    0.505%    0.405% |   0.455%      0.05% |     7.68e-6%     2.97e-5% |         7.68e-5        0.000297
  1e-3 |   0.0433%  -0.0555% | -0.00608%    0.0494% |    0.000123%    0.000296% |         0.00124         0.00299
  1e-4 |  -0.0438%    0.571% |   0.264%     0.308% |   -0.000102%   -0.000386% |        0.000166        0.000628
  1e-5 |    0.984%     2.91% |    1.94%     0.961% |    -0.00121%    -0.00294% |         0.00063         0.00153
  1e-6 |     3.34%     6.71% |    5.02%      1.68% |    -0.00291%    -0.00654% |        0.000865         0.00195


==> anc/numbers/deposit/P2/aN3LO/routeA/pgg3lib.py <==
#!/usr/bin/env python3
"""Library: transcription of anc/xPgg3a.f of arXiv:2410.08089 (Falcioni, Herzog,
Moch, Pelloni, Vogt) into Python/mpmath, plus Mellin moments of every term.

No Fortran compiler is installed on this machine (gfortran, flang, ifort absent,
checked 17 Oct 2026), so the routine is transcribed by hand and checked against
eqs. (11)-(16) of FHMPVgg.tex and against the moments of eq. (5) / FHMPVgg-anc.h.

Every x-space term is stored as a sum of monomials
      coef * x^p * (1-x)^m * ln^i(x) * ln^j(1-x),
whose Mellin moment int_0^1 x^(N-1) (...) dx equals
      d^i/da^i d^j/db^j B(a, b)  at  a = N + p, b = m + 1.
The plus distribution A4/(1-x)_+ and the delta(1-x) term are handled
separately:  int x^(N-1) [1/(1-x)]_+ dx = -S_1(N-1),  int x^(N-1) delta(1-x) = 1.

Convention of the Fortran file (FKL eq. (B.26)): P = P3GGA (regular)
+ [P3GGB]_+ + P3GGC delta-like piece, where P3GGC = A4 ln(1-x) + B4 is the
local term after the plus-distribution subtraction is restricted to [x,1].
For the Mellin moment the plus distribution on [0,1] is used, so the
coefficient of delta(1-x) is B4 alone.
"""
import mpmath as mp

mp.mp.dps = 30
MPF = mp.mpf

# ----------------------------------------------------------------------------
# Known coefficients, as in xPgg3a.f (strings so that no binary rounding enters)
# ----------------------------------------------------------------------------
def known(nf, Dnf2='-2.1333333E+1', B4shift=0):
    nf = MPF(nf)
    k = {}
    k['A4'] = MPF('40880.330') - MPF('11714.246')*nf + MPF('440.04876')*nf**2 + MPF('7.3627750')*nf**3
    k['C'] = MPF('8.5814120E+4') - MPF('1.3880515E+4')*nf + MPF('1.3511111E+2')*nf**2
    k['D'] = MPF('5.4482808E+4') - MPF('4.3411337E+3')*nf + MPF(Dnf2)*nf**2
    k['x1L1^4'] = MPF('5.6460905E+1')*nf - MPF('3.6213992E+0')*nf**2
    k['x1L1^3'] = MPF('2.4755054E+2')*nf - MPF('4.0559671E+1')*nf**2 + MPF('1.5802469E+0')*nf**3
    k['L0^3/x'] = MPF('-8.3086173E+3')
    k['L0^2/x'] = MPF('-1.0691199E+5') - MPF('9.9638304E+2')*nf
    k['L0^6'] = MPF('1.44E+2') - MPF('2.7786008E+1')*nf + MPF('7.9012346E-1')*nf**2
    k['L0^5'] = MPF('-1.44E+2') - MPF('1.6208066E+2')*nf + MPF('1.4380247E+1')*nf**2
    k['L0^4'] = (MPF('2.6165784E+4') - MPF('3.3447551E+3')*nf + MPF('9.1522635E+1')*nf**2
                 - MPF('1.9753086E-1')*nf**3)
    k['B4'] = (MPF('68587.64') - MPF('18143.983')*nf + MPF('423.81135')*nf**2
               + MPF('9.0672154E-1')*nf**3 + MPF(B4shift))
    return k

# ----------------------------------------------------------------------------
# Basis functions as monomial lists (coef, p, m, i, j)
# ----------------------------------------------------------------------------
BASIS = {
    # known regular terms
    'L0^3/x':  [(1, -1, 0, 3, 0)],
    'L0^2/x':  [(1, -1, 0, 2, 0)],
    'L0^6':    [(1, 0, 0, 6, 0)],
    'L0^5':    [(1, 0, 0, 5, 0)],
    'L0^4':    [(1, 0, 0, 4, 0)],
    'L1':      [(1, 0, 0, 0, 1)],          # C ln(1-x)
    'one':     [(1, 0, 0, 0, 0)],          # D - A
    'x1L1^4':  [(1, 0, 1, 0, 4)],
    'x1L1^3':  [(1, 0, 1, 0, 3)],
    # candidate free functions of eqs. (14)-(16)
    'x1L0/x':  [(1, -1, 1, 1, 0)],
    'x1/x':    [(1, -1, 1, 0, 0)],
    'x1':      [(1, 0, 1, 0, 0)],
    'x1x':     [(1, 1, 1, 0, 0)],
    'x1x^2':   [(1, 2, 1, 0, 0)],
    'x1(1+2x)': [(1, 0, 1, 0, 0), (2, 1, 1, 0, 0)],
    'x1(2-x^2)': [(2, 0, 1, 0, 0), (-1, 2, 1, 0, 0)],
    'x1L0':    [(1, 0, 1, 1, 0)],
    'L0^2':    [(1, 0, 0, 2, 0)],
    'L0^3':    [(1, 0, 0, 3, 0)],
    'x1L1':    [(1, 0, 1, 0, 1)],
    'x1L1^2':  [(1, 0, 1, 0, 2)],
    'x1^2L1':  [(1, 0, 2, 0, 1)],
    'x1^2L1^2': [(1, 0, 2, 0, 2)],
    'x1^2L1^3': [(1, 0, 2, 0, 3)],
    'L0L1^2':  [(1, 0, 0, 1, 2)],
}

def xval(name, x):
    x = MPF(x)
    L0, L1 = mp.log(x), mp.log(1 - x)
    return mp.fsum(MPF(c) * x**p * (1 - x)**m * L0**i * L1**j for (c, p, m, i, j) in BASIS[name])

_mom_cache = {}
def mono_moment(N, p, m, i, j):
    """int_0^1 x^(N-1+p) (1-x)^m ln^i x ln^j(1-x) dx = d_a^i d_b^j B(a,b)|_(N+p, m+1)."""
    key = (N, p, m, i, j, mp.mp.dps)
    if key in _mom_cache:
        return _mom_cache[key]
    a, b = MPF(N + p), MPF(m + 1)
    if i == 0 and j == 0:
        v = mp.beta(a, b)
    elif j == 0 and m == 0:
        v = (-1)**i * mp.factorial(i) / a**(i + 1)
    else:
        v = mp.diff(lambda aa, bb: mp.beta(aa, bb), (a, b), (i, j))
    _mom_cache[key] = v
    return v

def moment(name, N):
    return mp.fsum(MPF(c) * mono_moment(N, p, m, i, j) for (c, p, m, i, j) in BASIS[name])

def moment_quad(name, N):
    f = lambda x: x**(N - 1) * xval(name, x)
    return mp.quad(f, [0, MPF(1)/2, 1])

def S1(n):
    return mp.fsum(MPF(1)/k for k in range(1, int(n) + 1))

KNOWN_REG = ['L0^3/x', 'L0^2/x', 'L0^6', 'L0^5', 'L0^4', 'x1L1^4', 'x1L1^3']

def known_moment(N, nf, **kw):
    """Moment of p_gg,0 of eq. (13) including the large-x terms of eq. (10)."""
    k = known(nf, **kw)
    s = mp.fsum(k[n] * moment(n, N) for n in KNOWN_REG)
    s += k['C'] * moment('L1', N) + (k['D'] - k['A4']) * moment('one', N)
    s += -k['A4'] * S1(N - 1) + k['B4']
    return s

# ----------------------------------------------------------------------------
# The selected approximations, as printed in xPgg3a.f (= eqs. (14)-(16))
# ----------------------------------------------------------------------------
FIT = {
    (3, 'A'): [('x1L0/x', -421311), ('x1/x', -325557), ('x1', 1679790), ('x1x', -1456863),
               ('x1L0', 3246307), ('L0^2', 2026324), ('L0^3', 549188), ('x1L1', 8337),
               ('x1L1^2', 26718), ('x1^2L1^3', -27049)],
    (3, 'B'): [('x1L0/x', -700113), ('x1/x', -2300581), ('x1(1+2x)', 896407), ('x1x^2', -162733),
               ('x1L0', -2661862), ('L0^2', 196759), ('L0^3', -260607), ('x1L1', 84068),
               ('x1L1^2', 346318), ('L0L1^2', 315725)],
    (4, 'A'): [('x1L0/x', -437084), ('x1/x', -361570), ('x1', 1696070), ('x1x', -1457385),
               ('x1L0', 3195104), ('L0^2', 2009021), ('L0^3', 544380), ('x1L1', 9938),
               ('x1L1^2', 24376), ('x1^2L1^3', -22143)],
    (4, 'B'): [('x1L0/x', -706649), ('x1/x', -2274637), ('x1(1+2x)', 836544), ('x1x^2', -199929),
               ('x1L0', -2683760), ('L0^2', 168802), ('L0^3', -250799), ('x1L1', 36967),
               ('x1L1^2', 24530), ('x1^2L1^2', -71470)],
    (5, 'A'): [('x1L0/x', -439426), ('x1/x', -293679), ('x1', 1916281), ('x1x', -1615883),
               ('x1L0', 3648786), ('L0^2', 2166231), ('L0^3', 594588), ('x1L1', 50406),
               ('x1L1^2', 24692), ('x1^2L1', 174067)],
    (5, 'B'): [('x1L0/x', -705978), ('x1/x', -2192234), ('x1x', 1730508), ('x1(2-x^2)', 353143),
               ('x1L0', -2602682), ('L0^2', 178960), ('L0^3', -218133), ('x1L1', 2285),
               ('x1L1^2', 19295), ('x1^2L1^2', -13719)],
}
B4SHIFT = {'A': '-0.2', 'B': '+0.2'}

# ----------------------------------------------------------------------------
# x-space: literal transcription of P3GGA + P3GGB (value of the function at x < 1)
# ----------------------------------------------------------------------------
def P3GGA(y, nf, imod, coeffs=None, dL4=0, Dnf2='-2.1333333E+1'):
    """Regular part, as in the Fortran: P3gg01 + selected approximation.
    coeffs: optional replacement list [(name, value)] for the fitted part;
    dL4: optional shift of the L0^4 coefficient."""
    y = MPF(y)
    k = known(nf, Dnf2=Dnf2)
    YM, Y1, DL, DL1 = 1/y, 1 - y, mp.log(y), mp.log(1 - y)
    P01 = (k['L0^3/x']*DL**3*YM + k['L0^2/x']*DL**2*YM + k['L0^6']*DL**6 + k['L0^5']*DL**5
           + (k['L0^4'] + dL4)*DL**4 + k['C']*DL1 + k['D'] - k['A4']
           + k['x1L1^4']*Y1*DL1**4 + k['x1L1^3']*Y1*DL1**3)
    lst = FIT[(nf, 'A' if imod == 1 else 'B')] if coeffs is None else coeffs
    return P01 + mp.fsum(MPF(c)*xval(n, y) for (n, c) in lst)

def P3GGB(y, nf):
    return known(nf)['A4'] / (1 - MPF(y))

def P3GGC(y, nf, imod):
    k = known(nf, B4shift=B4SHIFT['A' if imod == 1 else 'B'])
    return mp.log(1 - MPF(y))*k['A4'] + k['B4']

def Pgg3_value(y, nf, imod, **kw):
    """P_gg^(3)(x) at x < 1: regular part plus A4/(1-x)."""
    return P3GGA(y, nf, imod, **kw) + P3GGB(y, nf)

def full_moment(N, nf, ab, coeffs=None, dL4=0, Dnf2='-2.1333333E+1'):
    lst = FIT[(nf, ab)] if coeffs is None else coeffs
    s = known_moment(N, nf, Dnf2=Dnf2, B4shift=B4SHIFT[ab]) + dL4*moment('L0^4', N)
    return s + mp.fsum(MPF(c)*moment(n, N) for (n, c) in lst)

# ----------------------------------------------------------------------------
# Moments of eq. (5) as printed, and the exact ones from FHMPVgg-anc.h
# ----------------------------------------------------------------------------
EQ5 = {
    2: ('0', '654.462778', '-245.610620', '0.92499097'),
    4: ('39876.1233', '-10103.4511', '437.098848', '12.9555655'),
    6: ('53563.8435', '-14339.1310', '652.777331', '16.6541037'),
    8: ('62279.7438', '-17150.6968', '785.880613', '18.9331031'),
    10: ('68958.7532', '-19307.3854', '883.929802', '20.6112832'),
    12: ('74473.0024', '-21076.0320', '962.264417', '21.9511603'),
    14: ('79209.0111', '-22583.5268', '1027.80706', '23.0713754'),
    16: ('83378.4014', '-23901.3437', '1084.30677', '24.0362925'),
    18: ('87112.4096', '-25074.2309', '1134.04028', '24.8850403'),
    20: ('90499.2530', '-26132.2983', '1178.50283', '25.6433278'),
}
def gamma_eq5(N, nf):
    c = EQ5[N]
    return mp.fsum(MPF(c[k]) * MPF(nf)**k for k in range(4))

NLIST = [2, 4, 6, 8, 10, 12, 14, 16, 18, 20]


==> anc/numbers/deposit/P2/aN3LO/routeB/BRIEF.md <==
TASK: the predicted zeta_2 x^0 ln^4 x coefficient of the four-loop gluon-gluon splitting function and its effect on the approximate four-loop P_gg of G. Falcioni, F. Herzog, S. Moch, A. Pelloni, A. Vogt, arXiv:2410.08089 ("Four-loop splitting functions in QCD - the gluon-gluon case").
Inputs: the LaTeX source FHMPVgg.tex (eqs. (5), (12)-(16), appendix), the ancillary Fortran anc/xPgg3a.f (the x-space approximations A and B for n_f = 3, 4, 5, with the known small-x and large-x terms) and anc/FHMPVgg-anc.h (moments). Normalization: a_s = alpha_s/(4 pi), P = sum_n a_s^(n+1) P^(n), L_0 = ln x; the approximations take the ln^6 x, ln^5 x and ln^4 x coefficients of P_gg^(3) as fixed input from J. Davies, C.H. Kom, S. Moch, A. Vogt, arXiv:2202.10362, eq. (5.12).
The alternative input to test: in SU(3) the coefficient of zeta_2 x^0 ln^4 x in P_gg^(3) is predicted to be 6264 - 119804 n_f/243 instead of the value 6912 - 144752 n_f/243 of eq. (5.12) of 2202.10362, so the ln^4 x coefficient changes by delta(n_f) = zeta_2 (-648 + 308 n_f/3); all other inputs unchanged.
Do: (1) verify that the L_0^4 coefficient of eq. (13) (26165.784 - 3344.7551 n_f + 91.522635 n_f^2 - 0.19753086 n_f^3) is consistent with that normalization (state the relative change delta/coefficient for n_f = 3, 4, 5); (2) reconstruct exactly how the approximations were built: which functions carry free coefficients in each of A and B, and confirm by computing their even moments N = 2, ..., 20 (Mellin moments int_0^1 x^(N-1) P(x) dx, with the plus and delta distributions at large x treated as in the paper) and comparing with the moments of eq. (5) / the .h file; (3) with the ln^4 x coefficient changed by delta, refit the same free coefficients to the same moments for A and for B and n_f = 3, 4, 5; report P_gg^(3)(x) old and new for A and B at x = 1e-1, 1e-2, 1e-3, 1e-4, 1e-5, 1e-6, the change in absolute value and in percent of P_gg^(3), and compare it with the difference between A and B at the same x; (4) if the reference-point inputs of the paper (its eq. (18), n_f = 4, alpha_s(mu_0^2) = 0.2) are fully specified, compute the change of the N^3LO contribution to d ln g / d ln mu^2 from P_gg^(3) alone at x = 1e-3, 1e-4, 1e-5, as a fraction of the total d g / d ln mu^2 at that order if you can reproduce it, otherwise say what is missing. Report every number with the method and the working precision.

Work only in this directory; write your programs and outputs here; no web search; at the end print a table of all requested numbers.


==> anc/numbers/deposit/P2/aN3LO/routeB/audit_pgg.py <==
#!/usr/bin/env python3
"""Offline reconstruction of FHMPV P_gg^(3), with decimal source inputs.

Run: python3 audit_pgg.py --dps 80 --output results_80
All source files are read only. No network access or stochastic calculations.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import platform
import re
import sys
from functools import lru_cache
from pathlib import Path

import mpmath as mp
import sympy as sp

ROOT = Path(__file__).resolve().parent
NS = list(range(2, 21, 2))
SOURCES = ["FHMPVgg.tex", "anc/xPgg3a.f", "anc/FHMPVgg-anc.h"]
NFS = (3, 4, 5)

# Each term represents c*x^a*(1-x)^b*ln(x)^p*ln(1-x)^q.
def term(a=0, b=0, p=0, q=0, c=1):
    return (c, a, b, p, q)


def basis(nf, variant):
    if variant == "A":
        middle = [[term(b=1)], [term(a=1, b=1)]]
        last = [term(b=2, q=3 if nf in (3, 4) else 1)]
    elif nf in (3, 4):
        middle = [[term(b=1), term(a=1, b=1, c=2)], [term(a=2, b=1)]]
        last = [term(p=1, q=2)] if nf == 3 else [term(b=2, q=2)]
    else:
        middle = [[term(a=1, b=1)], [term(b=1, c=2), term(a=2, b=1, c=-1)]]
        last = [term(b=2, q=2)]
    return [
        [term(a=-1, b=1, p=1)], [term(a=-1, b=1)],
        *middle, [term(b=1, p=1)], [term(p=2)], [term(p=3)],
        [term(b=1, q=1)], [term(b=1, q=2)], last,
    ]


def basis_labels(nf, variant):
    if variant == "A":
        middle = ["(1-x)", "x*(1-x)"]
        last = "(1-x)^2*L1^3" if nf < 5 else "(1-x)^2*L1"
    elif nf < 5:
        middle = ["(1-x)*(1+2*x)", "x^2*(1-x)"]
        last = "L0*L1^2" if nf == 3 else "(1-x)^2*L1^2"
    else:
        middle = ["x*(1-x)", "(1-x)*(2-x^2)"]
        last = "(1-x)^2*L1^2"
    return ["(1-x)*L0/x", "(1-x)/x", *middle, "(1-x)*L0", "L0^2",
            "L0^3", "(1-x)*L1", "(1-x)*L1^2", last]


def value_terms(terms, x):
    l0, l1 = mp.log(x), mp.log1p(-x)
    return mp.fsum(c*x**a*(1-x)**b*l0**p*l1**q for c, a, b, p, q in terms)


@lru_cache(None)
def monomial_moment(n, a, b, p, q):
    """Closed beta derivatives; no fitting-matrix numerical quadrature."""
    n = mp.mpf(n)
    if q == 0:
        return mp.fsum((-1)**j*mp.binomial(b, j)*(-1)**p*mp.factorial(p)
                       /(n+a+j)**(p+1) for j in range(b+1))
    aa, bb = n+a, mp.mpf(b+1)
    bbeta = mp.beta(aa, bb)
    h = [None] + [mp.polygamma(j-1, bb)-mp.polygamma(j-1, aa+bb)
                  for j in range(1, q+1)]
    if p == 0:
        poly = {1: lambda: h[1],
                2: lambda: h[1]**2+h[2],
                3: lambda: h[1]**3+3*h[1]*h[2]+h[3],
                4: lambda: h[1]**4+6*h[1]**2*h[2]+3*h[2]**2+4*h[1]*h[3]+h[4]}
        return bbeta*poly[q]()
    if p == 1 and q == 2:
        ha = mp.digamma(aa)-mp.digamma(aa+bb)
        hab = -mp.polygamma(1, aa+bb)
        habb = -mp.polygamma(2, aa+bb)
        return bbeta*(ha*(h[1]**2+h[2])+2*h[1]*hab+habb)
    raise ValueError((n, a, b, p, q))


def moment_terms(terms, n):
    return mp.fsum(c*monomial_moment(n, a, b, p, q) for c, a, b, p, q in terms)


def to_mp(expr):
    return mp.mpf(str(sp.N(expr, mp.mp.dps+10)))


def parse_sources():
    src = (ROOT / "anc/xPgg3a.f").read_text()
    nf_symbol = sp.Symbol("nf")
    statements = []
    for line in src.splitlines():
        if not line.strip() or line[0] == "*":
            continue
        if line.startswith("     ,"):
            statements[-1] += " " + line[6:].strip()
        else:
            statements.append(line.strip())
    names = ["A4gluon", "Ccoeff", "Dcoeff", "x1L4cff", "x1L3cff",
             "bfkl0", "bfkl1", "x0L6cff", "x0L5cff", "x0L4cff", "B4gluon"]
    endpoints = {}
    for name in names:
        s = next(s for s in statements if s.startswith(name+" ") and "=" in s)
        rhs = s.split("=", 1)[1]
        rhs = re.sub(r"(\d(?:\.\d*)?)[Dd]([+-]?\d+)", r"\1e\2", rhs)
        endpoints[name] = sp.sympify(rhs, rational=True, locals={
            "nf": nf_symbol, "nf2": nf_symbol**2, "nf3": nf_symbol**3})
    coeffs = {}
    for nf in NFS:
        block = re.search(r"IF \( NF \.EQ\. %d \) THEN(.*?)(?:ELSE IF|ELSE\s*\n)" % nf,
                          src, re.S).group(1)
        for number, variant in [(1, "A"), (2, "B")]:
            piece = block.split("P3ggApp%d = P3gg01" % number)[1].split("P3ggApp")[0]
            numbers = re.findall(r"^\s*,\s*([+-])\s*(\d+)\.\s*\*", piece, re.M)
            coeffs[(nf, variant)] = [mp.mpf(sign+val) for sign, val in numbers]
            assert len(coeffs[(nf, variant)]) == 10
    hdr = (ROOT / "anc/FHMPVgg-anc.h").read_text()
    exact = {}
    loc = {"nf": nf_symbol, "ca": sp.Integer(3), "cf": sp.Rational(4, 3),
           "daa": sp.Rational(135, 8), "dra": sp.Rational(15, 16),
           "drr": sp.Rational(5, 96), "z3": sp.zeta(3),
           "z4": sp.zeta(4), "z5": sp.zeta(5)}
    for n in NS:
        expr = re.search(r"\bL\s+ggg3N%d\s*=([^;]+);" % n, hdr).group(1)
        expr = expr.replace("[d4AA/na]", "daa").replace("[d4RA/na]", "dra").replace("[d4RR/na]", "drr")
        exact[n] = sp.expand(sp.sympify(" ".join(expr.split()), locals=loc))
    return endpoints, coeffs, exact, nf_symbol


def check_appendix(exact, nf_symbol):
    """Parse the five exact TeX appendix expressions independently of the header."""
    tex = (ROOT / "FHMPVgg.tex").read_text()
    replacements = {r"\caf": "(3**4)", r"\cat": "(3**3)", r"\cas": "(3**2)",
                    r"\ca": "3", r"\cft": "((4/3)**3)", r"\cfs": "((4/3)**2)",
                    r"\cf": "(4/3)", r"\dfAAna": "(135/8)", r"\dfRAna": "(15/16)",
                    r"\dfRRna": "(5/96)", r"\nft": "(nf**3)", r"\nfs": "(nf**2)",
                    r"\nf": "nf", r"\z3": "z3", r"\z4": "z4", r"\z5": "z5"}
    rows = []
    for n in range(12, 21, 2):
        block = tex.split("%%ggg3N%d=" % n)[1].split("%%;")[0]
        expr = block.split(r"\,=\,", 1)[1]
        expr = "".join(line for line in expr.splitlines() if not line.startswith(("%", r"\nn")))
        expr = re.sub(r"\\frac\{(-?\d+)\}\{(\d+)\}", r"(\1/\2)", expr)
        expr = expr.replace(r"\,", "").replace(r"\*", "*").replace(r"\Big", "")
        for key in sorted(replacements, key=len, reverse=True):
            expr = expr.replace(key, replacements[key])
        parsed = sp.expand(sp.sympify(expr, locals={"nf": nf_symbol, "z3": sp.zeta(3),
                                                   "z4": sp.zeta(4), "z5": sp.zeta(5)}))
        difference = sp.expand(parsed-exact[n])
        rows.append({"N": n, "appendix_minus_header_exact": str(difference), "identical": difference == 0})
    return rows


def fixed_terms(ep, delta=0, tex_d=False):
    d = ep["Dcoeff"] + (mp.mpf("0.2")*ep["nf"]**2 if tex_d else 0)
    return [term(a=-1, p=3, c=ep["bfkl0"]), term(a=-1, p=2, c=ep["bfkl1"]),
            term(p=6, c=ep["x0L6cff"]), term(p=5, c=ep["x0L5cff"]),
            term(p=4, c=ep["x0L4cff"]+delta), term(q=1, c=ep["Ccoeff"]),
            term(c=d-ep["A4gluon"]), term(b=1, q=4, c=ep["x1L4cff"]),
            term(b=1, q=3, c=ep["x1L3cff"])]


def delta_coefficient(nf):
    return mp.zeta(2)*(-648+mp.mpf(308)*nf/3)


def delta_local(ep, variant):
    return ep["B4gluon"] + (mp.mpf("-0.2") if variant == "A" else mp.mpf("0.2"))


def fixed_moment(ep, variant, n, delta=0, tex_d=False):
    return (moment_terms(fixed_terms(ep, delta, tex_d), n)
            - ep["A4gluon"]*mp.harmonic(n-1)+delta_local(ep, variant))


def point(ep, funcs, coefficients, x, delta=0, include_soft=True):
    r = value_terms(fixed_terms(ep, delta), x)
    r += mp.fsum(c*value_terms(f, x) for c, f in zip(coefficients, funcs))
    # For 0<x<1, the ordinary representative of [1/(1-x)]_+ is 1/(1-x).
    return r + (ep["A4gluon"]/(1-x) if include_soft else 0)


def gluon(x):
    if x >= 1:
        return mp.mpf(0)
    return mp.mpf("1.6")*x**mp.mpf("-1.3")*(1-x)**mp.mpf("4.5")*(1-mp.mpf("0.6")*x**mp.mpf("0.3"))


def convolution_normalized(ep, funcs, coeff, x, variant, delta=0):
    """(P tensor g)/g, with plus distribution and local term included."""
    gx = gluon(x)
    def regular(z):
        return value_terms(fixed_terms(ep, delta), z) + mp.fsum(
            c*value_terms(f, z) for c, f in zip(coeff, funcs))
    def integrand(z):
        if z == 1:
            return mp.mpf(0)  # endpoint value has measure zero
        ratio = gluon(x/z)/(z*gx)
        return regular(z)*ratio + ep["A4gluon"]*(ratio-1)/(1-z)
    knots = sorted(set([x, mp.sqrt(x), mp.mpf("0.1"), mp.mpf("0.5"), mp.mpf("0.9"), mp.mpf(1)]))
    knots = [z for z in knots if z >= x]
    return (mp.quad(integrand, knots) + ep["A4gluon"]*mp.log1p(-x)
            + delta_local(ep, variant))


def convolution_change(funcs, dcoeff, x, delta):
    """Independent regular-only convolution of new minus old, in log(z)."""
    gx = gluon(x)
    def integrand(t):
        z = mp.exp(t)
        if z == 1:
            return mp.mpf(0)
        dp = delta*mp.log(z)**4+mp.fsum(c*value_terms(f, z) for c, f in zip(dcoeff, funcs))
        return dp*gluon(x/z)/gx
    knots = [mp.log(x), mp.log(x)/2, mp.log(mp.mpf("0.1")), mp.log(mp.mpf("0.5")), mp.mpf(0)]
    return mp.quad(integrand, sorted(set(knots)))


def stringify(obj):
    if isinstance(obj, (mp.mpf, sp.Number)):
        return mp.nstr(obj, min(mp.mp.dps, 65))
    if isinstance(obj, dict):
        return {str(k): stringify(v) for k, v in obj.items()}
    if isinstance(obj, (list, tuple)):
        return [stringify(v) for v in obj]
    return obj


def write_csv(path, rows):
    with path.open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(stringify(rows))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--dps", type=int, default=80)
    ap.add_argument("--output", default="results_80")
    ap.add_argument("--skip-convolutions", action="store_true")
    args = ap.parse_args()
    mp.mp.dps = args.dps
    out = ROOT / args.output
    out.mkdir(exist_ok=True)
    meta = {"python": sys.version, "platform": platform.platform(), "mpmath": mp.__version__,
            "sympy": sp.__version__, "decimal_working_precision": args.dps,
            "source_number_policy": "printed decimal constants interpreted exactly; not default REAL*4 rounding",
            "target_moments": "minus exact ggg3N from ancillary .h, SU(3)",
            "predeclared_tolerances": {"refit_absolute_moment_residual": "1e-50 at 80 dps",
                                       "independent_moment_quadrature_relative": "1e-40",
                                       "convolution_cross_check_absolute": "1e-35"},
            "source_sha256": {p: hashlib.sha256((ROOT/p).read_bytes()).hexdigest() for p in SOURCES}}
    (out / "provenance.json").write_text(json.dumps(meta, indent=2)+"\n")
    endpoints, published, exact, nf_symbol = parse_sources()
    appendix = check_appendix(exact, nf_symbol)
    fits, moments, coefficients, checks, c4s = {}, [], [], [], []
    for nf in NFS:
        ep = {k: to_mp(e.subs(nf_symbol, nf)) for k, e in endpoints.items()}
        ep["nf"] = nf
        delta = delta_coefficient(nf)
        c4s.append({"nf": nf, "c4_old": ep["x0L4cff"], "delta": delta,
                    "c4_new": ep["x0L4cff"]+delta, "relative": delta/ep["x0L4cff"],
                    "percent": 100*delta/ep["x0L4cff"]})
        for variant in ("A", "B"):
            funcs = basis(nf, variant)
            mat = mp.matrix([[moment_terms(f, n) for f in funcs] for n in NS])
            target = mp.matrix([-to_mp(exact[n].subs(nf_symbol, nf)) for n in NS])
            fixed = mp.matrix([fixed_moment(ep, variant, n) for n in NS])
            c_old = mp.lu_solve(mat, target-fixed)
            dc = mp.lu_solve(mat, mp.matrix([-delta*24/mp.mpf(n)**5 for n in NS]))
            c_new = c_old+dc
            cp = mp.matrix(published[(nf, variant)])
            condition = mp.cond(mat, lambda a: mp.mnorm(a, mp.inf))
            residual_old = mat*c_old+fixed-target
            residual_new = mat*c_new+fixed+mp.matrix([delta*24/mp.mpf(n)**5 for n in NS])-target
            # Literal TeX has D differing by 0.2*nf^2; additionally nf=3 A has L1^3.
            tex_funcs = [list(f) for f in funcs]
            if nf == 3 and variant == "A":
                tex_funcs[8] = [term(b=1, q=3)]
            for i, n in enumerate(NS):
                pub = fixed[i]+(mat*cp)[i]
                tex = fixed_moment(ep, variant, n, tex_d=True)+mp.fsum(
                    c*moment_terms(f, n) for c, f in zip(cp, tex_funcs))
                moments.append({"nf": nf, "variant": variant, "N": n,
                                "target_M_minus_gamma": target[i], "published_M": pub,
                                "published_minus_target": pub-target[i],
                                "published_relative_error": (pub-target[i])/target[i],
                                "literal_TeX_M": tex, "literal_TeX_minus_target": tex-target[i],
                                "old_refit_M": target[i]+residual_old[i],
                                "new_refit_M": target[i]+residual_new[i],
                                "old_refit_residual": residual_old[i], "new_refit_residual": residual_new[i]})
            for j, label in enumerate(basis_labels(nf, variant)):
                coefficients.append({"nf": nf, "variant": variant, "index": j+1, "basis": label,
                                     "published": cp[j], "old_refit": c_old[j],
                                     "new_refit": c_new[j], "shift": dc[j],
                                     "old_refit_minus_published": c_old[j]-cp[j]})
            checks.append({"nf": nf, "variant": variant, "condition_inf": condition,
                           "max_old_moment_residual": max(abs(r) for r in residual_old),
                           "max_new_moment_residual": max(abs(r) for r in residual_new),
                           "max_coefficient_restoration": max(abs(c_old[j]-cp[j]) for j in range(10)),
                           "published_max_abs_moment_error": max(abs(m["published_minus_target"]) for m in moments if m["nf"] == nf and m["variant"] == variant),
                           "literal_TeX_max_abs_moment_error": max(abs(m["literal_TeX_minus_target"]) for m in moments if m["nf"] == nf and m["variant"] == variant)})
            fits[(nf, variant)] = (ep, funcs, cp, c_old, c_new, dc)
            print("fit", nf, variant, "condition", mp.nstr(condition, 5),
                  "moment residual", mp.nstr(checks[-1]["max_new_moment_residual"], 4), flush=True)
    # Equation (5) cross-check is independent of the Fortran approximations.
    eq5_coeffs = [
        ["0", "654.462778", "-245.610620", "0.92499097"],
        ["39876.1233", "-10103.4511", "437.098848", "12.9555655"],
        ["53563.8435", "-14339.1310", "652.777331", "16.6541037"],
        ["62279.7438", "-17150.6968", "785.880613", "18.9331031"],
        ["68958.7532", "-19307.3854", "883.929802", "20.6112832"],
        ["74473.0024", "-21076.0320", "962.264417", "21.9511603"],
        ["79209.0111", "-22583.5268", "1027.80706", "23.0713754"],
        ["83378.4014", "-23901.3437", "1084.30677", "24.0362925"],
        ["87112.4096", "-25074.2309", "1134.04028", "24.8850403"],
        ["90499.2530", "-26132.2983", "1178.50283", "25.6433278"],
    ]
    eq5 = []
    for n, cs in zip(NS, eq5_coeffs):
        for nf in NFS:
            approx = mp.fsum(mp.mpf(c)*nf**i for i, c in enumerate(cs))
            exactval = to_mp(exact[n].subs(nf_symbol, nf))
            bound = mp.fsum(mp.mpf("0.5")*mp.power(10, -len(c.split(".")[-1]))*nf**i
                           for i, c in enumerate(cs) if "." in c)
            eq5.append({"nf": nf, "N": n, "gamma_exact": exactval, "gamma_eq5": approx,
                        "difference": approx-exactval, "rounding_bound": bound,
                        "within_rounding_bound": bool(abs(approx-exactval) <= bound)})
    points = []
    for nf in NFS:
        for power in range(1, 7):
            x = mp.power(10, -power)
            ab = {}
            for variant in ("A", "B"):
                ep, funcs, cp, co, cn, dc = fits[(nf, variant)]
                delta = delta_coefficient(nf)
                pub = point(ep, funcs, cp, x)
                old = point(ep, funcs, co, x)
                new = point(ep, funcs, cn, x, delta)
                shift = delta*mp.log(x)**4+mp.fsum(c*value_terms(f, x) for c, f in zip(dc, funcs))
                ab[variant] = {"nf": nf, "variant": variant, "x": x,
                               "P_published": pub, "P_old_refit": old, "P_new_refit": new,
                               "change_pure_input": shift, "abs_change_pure_input": abs(shift),
                               "percent_pure_input": 100*shift/old,
                               "change_from_published": new-pub, "percent_from_published": 100*(new-pub)/pub,
                               "P_published_plus_pure_shift": pub+shift,
                               "percent_pure_input_over_published": 100*shift/pub,
                               "P_old_regular_only": old-ep["A4gluon"]/(1-x),
                               "old_refit_minus_published": old-pub,
                               "unrefitted_delta_L0_4": delta*mp.log(x)**4,
                               "shift_direct_check": new-old-shift}
            width = abs(ab["A"]["P_old_refit"]-ab["B"]["P_old_refit"])
            width_new = abs(ab["A"]["P_new_refit"]-ab["B"]["P_new_refit"])
            width_pub = abs(ab["A"]["P_published"]-ab["B"]["P_published"])
            for variant in ("A", "B"):
                row = ab[variant]
                row.update({"old_AB_width": width, "new_AB_width": width_new,
                            "published_AB_width": width_pub,
                            "abs_shift_over_old_width": abs(row["change_pure_input"])/width})
                points.append(row)
    # Direct high-precision integration checks all distinct basis functions at N=2,20.
    quadrature = []
    all_funcs = {tuple(f) for nf in NFS for v in ("A", "B") for f in basis(nf, v)}
    for f in sorted(all_funcs):
        for n in (2, 20):
            numerical = mp.quad(lambda x: x**(n-1)*value_terms(f, x), [0, mp.mpf("0.1"), mp.mpf("0.5"), 1])
            analytical = moment_terms(f, n)
            quadrature.append({"basis_terms": str(f), "N": n, "analytic": analytical,
                               "quadrature": numerical, "difference": numerical-analytical})
    conv = []
    if not args.skip_convolutions:
        as4 = (mp.mpf("0.2")/(4*mp.pi))**4
        for power in (3, 4, 5):
            x = mp.power(10, -power)
            ab = {}
            for variant in ("A", "B"):
                ep, funcs, cp, co, cn, dc = fits[(4, variant)]
                old = as4*convolution_normalized(ep, funcs, co, x, variant)
                new = as4*convolution_normalized(ep, funcs, cn, x, variant, delta_coefficient(4))
                change = as4*convolution_change(funcs, dc, x, delta_coefficient(4))
                pub = as4*convolution_normalized(ep, funcs, cp, x, variant)
                ab[variant] = {"nf": 4, "variant": variant, "x": x,
                               "g": gluon(x), "as4": as4,
                               "dlogg_N3LO_gg_published": pub,
                               "dlogg_N3LO_gg_old": old, "dlogg_N3LO_gg_new": new,
                               "change_dlogg_N3LO_gg": change,
                               "abs_change_dlogg_N3LO_gg": abs(change),
                               "percent_of_old_gg_N3LO_term": 100*change/old,
                               "change_dg_N3LO_gg": change*gluon(x),
                               "convolution_crosscheck": new-old-change}
                print("convolution", variant, "x", mp.nstr(x), "change", mp.nstr(change, 12), flush=True)
            for v in ("A", "B"):
                ab[v]["old_AB_width"] = abs(ab["A"]["dlogg_N3LO_gg_old"]-ab["B"]["dlogg_N3LO_gg_old"])
                ab[v]["abs_change_over_old_AB_width"] = abs(ab[v]["change_dlogg_N3LO_gg"])/ab[v]["old_AB_width"]
                conv.append(ab[v])
    datasets = {"coefficient_L4": c4s, "moments": moments, "refit_coefficients": coefficients,
                "point_values": points, "convolutions": conv, "fit_checks": checks,
                "equation5_check": eq5, "appendix_check": appendix, "basis_quadrature_check": quadrature}
    for name, rows in datasets.items():
        if rows:
            write_csv(out / (name+".csv"), rows)
    (out / "all_results.json").write_text(json.dumps(stringify(datasets), indent=2)+"\n")
    if args.dps >= 80:
        assert max(c["max_new_moment_residual"] for c in checks) < mp.mpf("1e-50")
        assert max(abs(r["difference"])/(1+abs(r["analytic"])) for r in quadrature) < mp.mpf("1e-40")
        assert all(r["identical"] for r in appendix)
        if conv:
            assert max(abs(r["convolution_crosscheck"]) for r in conv) < mp.mpf("1e-35")
    print("Equation (5) cases exceeding last-digit rounding bound:",
          [(r["nf"], r["N"]) for r in eq5 if not r["within_rounding_bound"]], flush=True)
    print("Wrote", out, flush=True)


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/P2/aN3LO/routeB/independent_checks.json <==
{
  "verification_working_dps": 60,
  "max_direct_source_point_scaled_error": "1.9059211888009220833544948594722360503164089451083073050468e-59",
  "max_direct_source_moment_absolute_error": "6.91003616453701175161276872531744995675141600814798398459548e-57",
  "precision_checks": [
    {
      "dataset": "coefficient_L4",
      "max_absolute_80_vs_110": "0.0",
      "max_scaled_80_vs_110": "0.0"
    },
    {
      "dataset": "refit_coefficients",
      "max_absolute_80_vs_110": "0.0",
      "max_scaled_80_vs_110": "0.0"
    },
    {
      "dataset": "point_values",
      "max_absolute_80_vs_110": "0.0",
      "max_scaled_80_vs_110": "0.0"
    },
    {
      "dataset": "convolutions",
      "max_absolute_80_vs_110": "0.0",
      "max_scaled_80_vs_110": "0.0"
    }
  ],
  "direct_points": [
    {
      "nf": 3,
      "variant": "A",
      "x": "0.1",
      "direct_Fortran_value": "236588.100803458935565802024645606873621921462576174700568249",
      "difference": "-1.85563345808708041228323988731983071115251858588836236201886e-54"
    },
    {
      "nf": 3,
      "variant": "B",
      "x": "0.1",
      "direct_Fortran_value": "242461.602756027429762909597911043066670249671426457582420077",
      "difference": "-1.12153670543724640302833180002846911113613760685560362539602e-54"
    },
    {
      "nf": 3,
      "variant": "A",
      "x": "0.01",
      "direct_Fortran_value": "-6544240.4759625029468681994593172900970921368237529767093571",
      "difference": "3.91518268079911471602617646555392853342069855484137992865518e-54"
    },
    {
      "nf": 3,
      "variant": "B",
      "x": "0.01",
      "direct_Fortran_value": "-8483087.17485247976298336435545655306093044453994225727120595",
      "difference": "-3.00164005527932128228673529025801187562253555871172461196897e-53"
    },
    {
      "nf": 3,
      "variant": "A",
      "x": "0.001",
      "direct_Fortran_value": "25494544.0669419577647140595012767055396917984947720462298257",
      "difference": "-2.16640108337551014286781764427317378849278653367889689385587e-52"
    },
    {
      "nf": 3,
      "variant": "B",
      "x": "0.001",
      "direct_Fortran_value": "196029050.130991698849004638511064049604996155907931350452534",
      "difference": "2.08809742975952784854729411496209521782437256258206929528276e-53"
    },
    {
      "nf": 3,
      "variant": "A",
      "x": "0.0001",
      "direct_Fortran_value": "7143271239.60516692733924722632768550937774653124116812538683",
      "difference": "-4.67733824266134238074593881751509328792659454018383522143339e-51"
    },
    {
      "nf": 3,
      "variant": "B",
      "x": "0.0001",
      "direct_Fortran_value": "13602182968.6637152289093022432825633587431652236322846215758",
      "difference": "-9.35467648532268476149187763503018657585318908036767044286678e-51"
    },
    {
      "nf": 3,
      "variant": "A",
      "x": "0.00001",
      "direct_Fortran_value": "263634547697.004543299424783575927568042822942568277585129935",
      "difference": "-2.13821176807375651691242917372118550305215750408403895836955e-50"
    },
    {
      "nf": 3,
      "variant": "B",
      "x": "0.00001",
      "direct_Fortran_value": "388174063961.095282864019276432858482515400093514973124159125",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "A",
      "x": "0.000001",
      "direct_Fortran_value": "6428007119766.73601287557168864143358078037417149591749816116",
      "difference": "-2.73691106313440834164790934236311744390676160522756986671302e-48"
    },
    {
      "nf": 3,
      "variant": "B",
      "x": "0.000001",
      "direct_Fortran_value": "8306640236096.69135997871498797268409068662412740640802537421",
      "difference": "-2.73691106313440834164790934236311744390676160522756986671302e-48"
    },
    {
      "nf": 4,
      "variant": "A",
      "x": "0.1",
      "direct_Fortran_value": "194388.013137105302643246981658119248181698283830913745992139",
      "difference": "1.63132611699963113167757352731413688892529106451724163693966e-54"
    },
    {
      "nf": 4,
      "variant": "B",
      "x": "0.1",
      "direct_Fortran_value": "200071.532951148065581182091161162421369345230289514952240398",
      "difference": "3.81322479848663777029632812009679497786286786330905232634645e-54"
    },
    {
      "nf": 4,
      "variant": "A",
      "x": "0.01",
      "direct_Fortran_value": "-5988362.67667811380512589900764331942125555598679750403180743",
      "difference": "6.52530446799852452671029410925654755570116425806896654775864e-55"
    },
    {
      "nf": 4,
      "variant": "B",
      "x": "0.01",
      "direct_Fortran_value": "-7867713.11307765927008952445329048934638044079646261190900371",
      "difference": "-1.23980784891971966007495588075874403558322120903310364407414e-53"
    },
    {
      "nf": 4,
      "variant": "A",
      "x": "0.001",
      "direct_Fortran_value": "44318799.4522834818365522025585460762777986375183254717864665",
      "difference": "-6.78631664671846550777870587362680945792921082839172520966898e-53"
    },
    {
      "nf": 4,
      "variant": "B",
      "x": "0.001",
      "direct_Fortran_value": "207400781.5985604423576390019305752799556497990422008376577",
      "difference": "-2.71452665868738620311148234945072378317168433135669008386759e-52"
    },
    {
      "nf": 4,
      "variant": "A",
      "x": "0.0001",
      "direct_Fortran_value": "7364288875.03229753960758686811256662237695096939641281544034",
      "difference": "-6.68191177523048911535134116787870469703799220026262174490484e-51"
    },
    {
      "nf": 4,
      "variant": "B",
      "x": "0.0001",
      "direct_Fortran_value": "13579365052.5169634689799188108933868360047785606496140359936",
      "difference": "-1.73729706155992716999134870364846322122987797206828165367526e-50"
    },
    {
      "nf": 4,
      "variant": "A",
      "x": "0.00001",
      "direct_Fortran_value": "264904242205.214736490872784007755547786231288148730381945321",
      "difference": "-4.2764235361475130338248583474423710061043150081680779167391e-50"
    },
    {
      "nf": 4,
      "variant": "B",
      "x": "0.00001",
      "direct_Fortran_value": "384980883772.064401011095649725188680763166265530814376187242",
      "difference": "-4.2764235361475130338248583474423710061043150081680779167391e-50"
    },
    {
      "nf": 4,
      "variant": "A",
      "x": "0.000001",
      "direct_Fortran_value": "6419515495817.97868062937079218301417288186788104536101647474",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "B",
      "x": "0.000001",
      "direct_Fortran_value": "8232450750698.00654380794999156727966067098365816532659191108",
      "difference": "-6.84227765783602085411977335590779360976690401306892466678256e-49"
    },
    {
      "nf": 5,
      "variant": "A",
      "x": "0.1",
      "direct_Fortran_value": "170535.986581541538583857924162625853130246466169704692530947",
      "difference": "-1.85563345808708041228323988731983071115251858588836236201886e-54"
    },
    {
      "nf": 5,
      "variant": "B",
      "x": "0.1",
      "direct_Fortran_value": "176142.429886037891621416168831701728686430616844614843918596",
      "difference": "-2.44698917549944669751636029097120533338793659677586245540949e-55"
    },
    {
      "nf": 5,
      "variant": "A",
      "x": "0.01",
      "direct_Fortran_value": "-5009395.09138863350570781447261832843505694416226359083791225",
      "difference": "-9.13542625519793433739441175295916657798162996129655316686209e-54"
    },
    {
      "nf": 5,
      "variant": "B",
      "x": "0.01",
      "direct_Fortran_value": "-6874735.45531434994822051560766160453641778755225732922397919",
      "difference": "1.63132611699963113167757352731413688892529106451724163693966e-53"
    },
    {
      "nf": 5,
      "variant": "A",
      "x": "0.001",
      "direct_Fortran_value": "61295358.2815763902469591662259594351591425772006568826161803",
      "difference": "-8.03917510457418221690708234260406658862383436594096678683864e-52"
    },
    {
      "nf": 5,
      "variant": "B",
      "x": "0.001",
      "direct_Fortran_value": "219069469.492028576866798529140556353820727293170956071767917",
      "difference": "-3.75857537356715012738512940693177139208387061264772473150897e-52"
    },
    {
      "nf": 5,
      "variant": "A",
      "x": "0.0001",
      "direct_Fortran_value": "7355040274.40755008499367338043360595946003342887817742676063",
      "difference": "-6.68191177523048911535134116787870469703799220026262174490484e-51"
    },
    {
      "nf": 5,
      "variant": "B",
      "x": "0.0001",
      "direct_Fortran_value": "13442054594.1788274575590093033077805365413113424242387943698",
      "difference": "0.0"
    },
    {
      "nf": 5,
      "variant": "A",
      "x": "0.00001",
      "direct_Fortran_value": "261035940013.293709007518673145760675375254246138305642853281",
      "difference": "-8.5528470722950260676497166948847420122086300163361558334782e-50"
    },
    {
      "nf": 5,
      "variant": "B",
      "x": "0.00001",
      "direct_Fortran_value": "379106174453.206534451949716106819258541536003382049808835227",
      "difference": "0.0"
    },
    {
      "nf": 5,
      "variant": "A",
      "x": "0.000001",
      "direct_Fortran_value": "6329256303339.84068195721614651822656757824296852180444250663",
      "difference": "-6.84227765783602085411977335590779360976690401306892466678256e-49"
    },
    {
      "nf": 5,
      "variant": "B",
      "x": "0.000001",
      "direct_Fortran_value": "8115100438956.16376427612470648989733866841598373773228425757",
      "difference": "-2.73691106313440834164790934236311744390676160522756986671302e-48"
    }
  ],
  "direct_moments": [
    {
      "nf": 3,
      "variant": "A",
      "N": 2,
      "direct_integral": "222.076348713148148148148148148148148148148148148148148148142",
      "difference": "-6.43210859119727606850410460598713641507408464159019834877331e-57"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 4,
      "direct_integral": "-13849.4643898373912604166666666666666666666666666666666666667",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 6,
      "direct_integral": "-16871.1043022687039627503090643448827538790054408546703423838",
      "difference": "2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 8,
      "direct_integral": "-18411.7696756165438157587579977176592387932655962266395504947",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 10,
      "direct_integral": "-19548.4675369653584109085005415536830169503637792494235109552",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 12,
      "direct_integral": "-20497.9657560569128780595850562538724188319291624802456136167",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 14,
      "direct_integral": "-21331.6202696003774481728536597762064417021212255902288020063",
      "difference": "-2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 16,
      "direct_integral": "-22082.1100949488172403342133122328435383420435680814648364405",
      "difference": "-2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 18,
      "direct_integral": "-22767.9749969133654353961829258115961401863892811191189189967",
      "difference": "2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "A",
      "N": 20,
      "direct_integral": "-23401.2525878625465034903099336729959380213172311250680700567",
      "difference": "-2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 2,
      "direct_integral": "222.128382723454351823359888288113744615844598089775696064724",
      "difference": "-6.91003616453701175161276872531744995675141600814798398459548e-57"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 4,
      "direct_integral": "-13849.4583231666134099238386975302225165985232807793524902348",
      "difference": "-1.27447352890596182162310431821416944447288364415409502885911e-57"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 6,
      "direct_integral": "-16871.1019179510013995487519874396009148762018331808426562273",
      "difference": "-2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 8,
      "direct_integral": "-18411.7674744964485211461153625784755201544905575841329888271",
      "difference": "-2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 10,
      "direct_integral": "-19548.4653802731073301954706233945981148956306967975292443779",
      "difference": "-2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 12,
      "direct_integral": "-20497.9638412524159840027902173786946528407588568855269944539",
      "difference": "-2.54894705781192364324620863642833888894576728830819005771822e-57"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 14,
      "direct_integral": "-21331.6187317116905482564502994078467165844924740829743915211",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 16,
      "direct_integral": "-22082.1089941330807697443495281074588723180158677066189565655",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 18,
      "direct_integral": "-22767.9743464976646444828889418495435853562877631960479409247",
      "difference": "0.0"
    },
    {
      "nf": 3,
      "variant": "B",
      "N": 20,
      "direct_integral": "-23401.2523759956419395812024596445740183923858592362764342172",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 2,
      "direct_integral": "1252.68719089851851851851851851851851851851851851851851851851",
      "difference": "-6.05374926230331865270974551151730486124619730973195138708077e-57"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 4,
      "direct_integral": "-7285.0426563493315",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 6,
      "direct_integral": "-7717.61672613569948421696721016448907605370190404204009646187",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 8,
      "direct_integral": "-7462.7665962987291756963468149733881776257809563548084706107",
      "difference": "6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 10,
      "direct_integral": "-7191.21357435883368846573209139724867129292612498819113848311",
      "difference": "6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 12,
      "direct_integral": "-6969.98274091739009215717412087645166334879708846302376958475",
      "difference": "-6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 14,
      "direct_integral": "-6796.38852770817853203321278957764204420761647356081781417225",
      "difference": "6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 16,
      "direct_integral": "-6660.26080452267087833028186002044180519314069072833046695868",
      "difference": "6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 18,
      "direct_integral": "-6552.77648474277740229110331034032373788621991800069971788817",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "A",
      "N": 20,
      "direct_integral": "-6467.28060833434533513038760364413184204414231936407094853597",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 2,
      "direct_integral": "1252.75032747259259259259259259259259259259259259259259259259",
      "difference": "-5.73513088007682819730396943196376250012797639869342762986599e-57"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 4,
      "direct_integral": "-7285.01762910065425132275132275132275132275132275132275132275",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 6,
      "direct_integral": "-7717.597611568093104930558769237097711344552938333307623881",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 8,
      "direct_integral": "-7462.7544827310884148866517649155263283807117566370826757874",
      "difference": "1.27447352890596182162310431821416944447288364415409502885911e-57"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 10,
      "direct_integral": "-7191.20622497791612956589212486063102243974945186811365941686",
      "difference": "6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 12,
      "direct_integral": "-6969.97856818308041620385537821995529281565491681029318605613",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 14,
      "direct_integral": "-6796.3865398275177189149172234308843949517882027929817327751",
      "difference": "6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 16,
      "direct_integral": "-6660.26037414620444901107073641846011671838797735192606910547",
      "difference": "1.27447352890596182162310431821416944447288364415409502885911e-57"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 18,
      "direct_integral": "-6552.77720132394116392184033739373707378183338800858432511019",
      "difference": "0.0"
    },
    {
      "nf": 4,
      "variant": "B",
      "N": 20,
      "direct_integral": "-6467.28219355065420142575460991077628813590917685915056572129",
      "difference": "0.0"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 2,
      "direct_integral": "2752.36891811728395061728395061728395061728395061728395061728",
      "difference": "-5.09789411562384728649241727285667777789153457661638011543643e-57"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 4,
      "direct_integral": "-1905.79338535085535300925925925925925925925925925925925925926",
      "difference": "0.0"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 6,
      "direct_integral": "-269.394050420815570718623266172898270635324640600220219823163",
      "difference": "-3.98272977783113069257220099441927951397776138798154696518471e-58"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 8,
      "direct_integral": "1460.0787243179380587942877525648855263887637801342024947987",
      "difference": "1.59309191113245227702888039776771180559110455519261878607389e-58"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 10,
      "direct_integral": "2903.51141564695406630195967728272736824442402065784827751949",
      "difference": "-3.18618382226490455405776079553542361118220911038523757214777e-58"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 12,
      "direct_integral": "4106.64633897821871519027684029614737834042912912345390548599",
      "difference": "0.0"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 14,
      "direct_integral": "5129.51928103965586822399190191820627852864048506148751731533",
      "difference": "0.0"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 16,
      "direct_integral": "6016.10723227033016980133632597973836325215674817865966541107",
      "difference": "-1.27447352890596182162310431821416944447288364415409502885911e-57"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 18,
      "direct_integral": "6797.10371925832341754447229720698861944966102191325842794537",
      "difference": "0.0"
    },
    {
      "nf": 5,
      "variant": "A",
      "N": 20,
      "direct_integral": "7494.24894511497666442694213945226707972656989908731639307746",
      "difference": "6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 2,
      "direct_integral": "2752.35850145061728395061728395061728395061728395061728395061",
      "difference": "-6.05374926230331865270974551151730486124619730973195138708077e-57"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 4,
      "direct_integral": "-1905.77008673974424189814814814814814814814814814814814814815",
      "difference": "-1.27447352890596182162310431821416944447288364415409502885911e-57"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 6,
      "direct_integral": "-269.372523334782744889879070081763403990253913896840455218909",
      "difference": "-7.56718657787914831588718188939663107655774663716493923385096e-58"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 8,
      "direct_integral": "1460.0956968345523784840042676782260365546707714380191954408",
      "difference": "-4.77927573339735683108664119330313541677331366557785635822166e-58"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 10,
      "direct_integral": "2903.5244897508023584619401489515107253394694273915666995496",
      "difference": "-1.59309191113245227702888039776771180559110455519261878607389e-57"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 12,
      "direct_integral": "4106.65635879516312196792729734412997769473370128709008203233",
      "difference": "-1.91171029335894273243465647732125416670932546623114254328866e-57"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 14,
      "direct_integral": "5129.52692024502229718309219528647257023004049551938686503634",
      "difference": "-1.27447352890596182162310431821416944447288364415409502885911e-57"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 16,
      "direct_integral": "6016.1129936723673620522227902412105083934173067629336440401",
      "difference": "-1.27447352890596182162310431821416944447288364415409502885911e-57"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 18,
      "direct_integral": "6797.10797643783602885111946625724501050309764742142396024623",
      "difference": "-6.37236764452980910811552159107084722236441822077047514429554e-58"
    },
    {
      "nf": 5,
      "variant": "B",
      "N": 20,
      "direct_integral": "7494.2519788043116578892188924459581996538323241815303507485",
      "difference": "-1.91171029335894273243465647732125416670932546623114254328866e-57"
    }
  ]
}


==> anc/numbers/deposit/P2/aN3LO/routeB/pgg_report.txt <==
OFFLINE TEST OF THE ALTERNATIVE zeta_2*ln(x)^4 INPUT TO P_gg^(3)

Inputs are FHMPVgg.tex, anc/xPgg3a.f, and anc/FHMPVgg-anc.h. The originals were preserved.
Normalization: a_s=alpha_s/(4*pi), P=sum a_s^(n+1)*P^(n); moments of P equal minus gamma.
The supplied alternative coefficient is treated as a hypothesis. The text of arXiv:2202.10362
is not supplied; its full analytic eq. (5.12) has not been independently checked here.
The coefficient in eq. (13) equals the Fortran x0L4cff and multiplies ln(x)^4 in P^(3),
with no extra factor of x, alpha_s, (4*pi), or minus sign.

METHOD AND PRECISION
The analysis uses mpmath at 80 decimal digits and repeats at 110; exact rational/zeta
moment expressions are parsed from the header using SymPy. Decimal endpoint inputs are
held exactly as printed in the Fortran. Its integer fitted coefficients are also read directly.
This evaluates the intended decimal formulas, not compiler-dependent default REAL literal rounding.
All matrices use analytic beta derivatives. LU solves the ten equations for ten unknowns.
Independent checks evaluate the actual Fortran RHS expressions and integrate all 60 moments
at 60 digits. Convolutions are integrated directly in z; shifts are also integrated in ln(z).
Displayed tables use 10 significant digits; CSV/JSON outputs retain up to 65 digits. These
are arithmetic digits for the stated inputs and do not increase the accuracy of the approximations.

For f_j the fitted basis, M_Nj=int_0^1 dx*x^(N-1)*f_j(x). The fixed part includes
-A_g^(4)*H_(N-1)+B_g^(4), from the plus and delta distributions. B uses -0.2 for A and +0.2 for B.
c_old = M^(-1)*[-gamma-fixed_old], dc=-delta*M^(-1)*(24/N^5), c_new=c_old+dc.
Consequently Delta P=delta*ln(x)^4+sum dc_j*f_j and all ten moments of Delta P vanish.
All point values include the ordinary off-endpoint soft contribution A_g^(4)/(1-x).

SOURCE DISCREPANCIES
1. TeX line 797: -21.133333*nf^2 in D; Fortran line 47: -21.333333*nf^2.
2. TeX line 923: 26718*(1-x)*L1^3 for nf=3 A; Fortran line 87: L1^2.
The Fortran forms reproduce the moments; literal TeX does not (see fit_checks.csv).
3. At N=18, the exact nf coefficient of gamma is -25074.230794607854713... and
the nf^2 coefficient is 1134.0402862376023653..., while eq. (5) prints
-25074.2309 and 1134.04028. The appendix and header agree exactly for all N=12,...,20.

The paper combines seven unknown endpoint coefficients, two rational interpolation coefficients,
and one additional nonrational interpolation coefficient. Ten rational choices times eight
nonrational choices give 80 trial functions for each B endpoint. The selected A/B bases are
fully specified below; the generator and full 80-function menu are not supplied.

The source coefficients and fixed endpoint constants are rounded. Exact-moment refits with
these fixed rounded endpoint constants do not recover the unpublished original coefficients.
The matrix condition numbers are O(10^11-10^12). For that reason the tables distinguish:
P_source (the supplied decimal formulas), P_old (an exact-moment fit with the original c4),
and P_new (the same exact-moment fit with the alternative c4). Delta=P_new-P_old isolates
the alternative input. P_new-P_source additionally includes restoration of the old moments.
Both comparisons are provided. P_source+Delta preserves precisely the source's rounded
moments and provides a direct update of the original implementation. The shift Delta itself
is independent of the target moment values and of the other fixed endpoint coefficients.

L4 COEFFICIENT
| nf | c4 old | delta | c4 new | delta/c4 | percent |
|---|---|---|---|---|---|
| 3 | 16949.88908 | -559.2775827 | 16390.6115 | -0.03299594352 | -3.299594352 |
| 4 | 14238.48378 | -390.3976852 | 13848.0861 | -0.02741848719 | -2.741848719 |
| 5 | 11705.38302 | -221.5177877 | 11483.86523 | -0.01892443736 | -1.892443736 |

BASIS: each listed function has its own freely fitted coefficient; L0=ln(x), L1=ln(1-x).
| j | A3 | B3 | A4 | B4 | A5 | B5 |
|---|---|---|---|---|---|---|
| 1 | (1-x)*L0/x | (1-x)*L0/x | (1-x)*L0/x | (1-x)*L0/x | (1-x)*L0/x | (1-x)*L0/x |
| 2 | (1-x)/x | (1-x)/x | (1-x)/x | (1-x)/x | (1-x)/x | (1-x)/x |
| 3 | (1-x) | (1-x)*(1+2*x) | (1-x) | (1-x)*(1+2*x) | (1-x) | x*(1-x) |
| 4 | x*(1-x) | x^2*(1-x) | x*(1-x) | x^2*(1-x) | x*(1-x) | (1-x)*(2-x^2) |
| 5 | (1-x)*L0 | (1-x)*L0 | (1-x)*L0 | (1-x)*L0 | (1-x)*L0 | (1-x)*L0 |
| 6 | L0^2 | L0^2 | L0^2 | L0^2 | L0^2 | L0^2 |
| 7 | L0^3 | L0^3 | L0^3 | L0^3 | L0^3 | L0^3 |
| 8 | (1-x)*L1 | (1-x)*L1 | (1-x)*L1 | (1-x)*L1 | (1-x)*L1 | (1-x)*L1 |
| 9 | (1-x)*L1^2 | (1-x)*L1^2 | (1-x)*L1^2 | (1-x)*L1^2 | (1-x)*L1^2 | (1-x)*L1^2 |
| 10 | (1-x)^2*L1^3 | L0*L1^2 | (1-x)^2*L1^3 | (1-x)^2*L1^2 | (1-x)^2*L1 | (1-x)^2*L1^2 |

COEFFICIENTS: published
| j | A3 | B3 | A4 | B4 | A5 | B5 |
|---|---|---|---|---|---|---|
| 1 | -421311.0 | -700113.0 | -437084.0 | -706649.0 | -439426.0 | -705978.0 |
| 2 | -325557.0 | -2300581.0 | -361570.0 | -2274637.0 | -293679.0 | -2192234.0 |
| 3 | 1679790.0 | 896407.0 | 1696070.0 | 836544.0 | 1916281.0 | 1730508.0 |
| 4 | -1456863.0 | -162733.0 | -1457385.0 | -199929.0 | -1615883.0 | 353143.0 |
| 5 | 3246307.0 | -2661862.0 | 3195104.0 | -2683760.0 | 3648786.0 | -2602682.0 |
| 6 | 2026324.0 | 196759.0 | 2009021.0 | 168802.0 | 2166231.0 | 178960.0 |
| 7 | 549188.0 | -260607.0 | 544380.0 | -250799.0 | 594588.0 | -218133.0 |
| 8 | 8337.0 | 84068.0 | 9938.0 | 36967.0 | 50406.0 | 2285.0 |
| 9 | 26718.0 | 346318.0 | 24376.0 | 24530.0 | 24692.0 | 19295.0 |
| 10 | -27049.0 | 315725.0 | -22143.0 | -71470.0 | 174067.0 | -13719.0 |

COEFFICIENTS: old_refit
| j | A3 | B3 | A4 | B4 | A5 | B5 |
|---|---|---|---|---|---|---|
| 1 | -421779.0968 | -699820.8085 | -437410.8584 | -706900.7191 | -439627.4133 | -707927.7909 |
| 2 | -328844.3147 | -2298507.549 | -363866.2306 | -2276456.923 | -295103.6414 | -2206247.848 |
| 3 | 1679749.883 | 897413.2373 | 1696046.951 | 837699.2391 | 1915942.097 | 1761371.848 |
| 4 | -1453488.769 | -158755.0424 | -1455032.779 | -192530.5308 | -1614322.039 | 347950.2687 |
| 5 | 3237957.403 | -2654907.328 | 3189282.227 | -2687982.648 | 3644777.399 | -2651856.529 |
| 6 | 2023860.729 | 199035.5462 | 2007303.943 | 167324.3353 | 2165008.124 | 162754.4874 |
| 7 | 547928.3752 | -259707.5404 | 543499.5811 | -251557.2417 | 594017.7126 | -224415.8169 |
| 8 | 8283.751855 | 86938.38852 | 9901.192994 | 39871.20083 | 50326.90631 | 5998.897881 |
| 9 | 26707.32547 | 355432.0284 | 24368.82849 | 24784.50723 | 24683.79789 | 19616.38324 |
| 10 | -26978.21408 | 324591.9435 | -22093.70946 | -75595.68726 | 173795.6212 | -19121.52261 |

COEFFICIENTS: new_refit
| j | A3 | B3 | A4 | B4 | A5 | B5 |
|---|---|---|---|---|---|---|
| 1 | -421006.8686 | -698456.2011 | -436871.8128 | -705905.483 | -439323.9516 | -707262.3558 |
| 2 | -322636.0728 | -2288050.697 | -359532.6343 | -2268852.329 | -292662.3137 | -2201209.557 |
| 3 | 1671437.882 | 893223.5975 | 1690244.848 | 834769.9818 | 1912615.83 | 1756347.456 |
| 4 | -1451362.104 | -157617.3401 | -1453548.284 | -191971.1037 | -1613451.395 | 347467.1462 |
| 5 | 3230968.513 | -2646284.377 | 3184403.708 | -2681079.672 | 3641923.375 | -2645264.496 |
| 6 | 2013483.747 | 193732.9531 | 2000060.402 | 163919.7768 | 2160868.516 | 161698.3526 |
| 7 | 545989.7624 | -259733.9349 | 542146.3534 | -251445.4743 | 593240.6578 | -224024.5601 |
| 8 | 8286.755684 | 86642.83759 | 9903.289785 | 39679.77194 | 50321.94534 | 5854.925913 |
| 9 | 26707.26918 | 354371.3661 | 24368.78919 | 24768.78796 | 24683.34188 | 19604.56409 |
| 10 | -26970.97398 | 323555.2652 | -22088.65559 | -75283.87 | 173766.8125 | -18886.79795 |

COEFFICIENTS: shift
| j | A3 | B3 | A4 | B4 | A5 | B5 |
|---|---|---|---|---|---|---|
| 1 | 772.2282094 | 1364.607411 | 539.0455736 | 995.2361342 | 303.4617088 | 665.435102 |
| 2 | 6208.241931 | 10456.85212 | 4333.596328 | 7604.593999 | 2441.327734 | 5038.290462 |
| 3 | -8312.000607 | -4189.639768 | -5802.102385 | -2929.257302 | -3326.267655 | -5024.391945 |
| 4 | 2126.664303 | 1137.702232 | 1484.495082 | 559.4271379 | 870.6443388 | -483.1225492 |
| 5 | -6988.890132 | 8622.951404 | -4878.519386 | 6902.976268 | -2854.024636 | 6592.033138 |
| 6 | -10376.98183 | -5302.593143 | -7243.540256 | -3404.55856 | -4139.608328 | -1056.13485 |
| 7 | -1938.612734 | -26.39446693 | -1353.227712 | 111.7673398 | -777.054807 | 391.2568557 |
| 8 | 3.003829204 | -295.5509259 | 2.096790581 | -191.4288953 | -4.960977449 | -143.971968 |
| 9 | -0.05629016463 | -1060.662383 | -0.03929274237 | -15.71926779 | -0.4560098549 | -11.81914777 |
| 10 | 7.240108179 | -1036.678339 | 5.053879435 | 311.8172579 | -28.80866416 | 234.7246618 |

MOMENTS: old and new exact-moment fits equal the target column to the recorded residuals.
| nf | N | M target=-gamma | M A source | A-target | M B source | B-target |
|---|---|---|---|---|---|---|
| 3 | 2 | 222.1324873 | 222.0763487 | -0.05613856523 | 222.1283827 | -4.104554928e-3 |
| 3 | 4 | -13849.45977 | -13849.46439 | -4.623636979e-3 | -13849.45832 | 1.443033799e-3 |
| 3 | 6 | -16871.1072 | -16871.1043 | 2.901203797e-3 | -16871.10192 | 5.285521499e-3 |
| 3 | 8 | -18411.77273 | -18411.76968 | 3.052323161e-3 | -18411.76747 | 5.253443257e-3 |
| 3 | 10 | -19548.4699 | -19548.46754 | 2.358828053e-3 | -19548.46538 | 4.515520304e-3 |
| 3 | 12 | -20497.96751 | -20497.96576 | 1.750961956e-3 | -20497.96384 | 3.665766453e-3 |
| 3 | 14 | -21331.62159 | -21331.62027 | 1.32045233e-3 | -21331.61873 | 2.858341017e-3 |
| 3 | 16 | -22082.11113 | -22082.11009 | 1.032284951e-3 | -22082.10899 | 2.133100687e-3 |
| 3 | 18 | -22767.97584 | -22767.975 | 8.439828665e-4 | -22767.97435 | 1.494398567e-3 |
| 3 | 20 | -23401.25331 | -23401.25259 | 7.234583903e-4 | -23401.25238 | 9.353252949e-4 |
| 4 | 2 | 1252.719382 | 1252.687191 | -0.03219083362 | 1252.750327 | 0.03094574046 |
| 4 | 4 | -7285.056486 | -7285.042656 | 0.0138296028 | -7285.017629 | 0.03885685148 |
| 4 | 6 | -7717.619318 | -7717.616726 | 2.592102408e-3 | -7717.597612 | 0.02170667001 |
| 4 | 8 | -7462.765048 | -7462.766596 | -1.548336522e-3 | -7462.754483 | 0.01056523112 |
| 4 | 10 | -7191.210607 | -7191.213574 | -2.967472183e-3 | -7191.206225 | 4.381908734e-3 |
| 4 | 12 | -6969.979378 | -6969.982741 | -3.363077568e-3 | -6969.978568 | 8.096567418e-4 |
| 4 | 14 | -6796.385176 | -6796.388528 | -3.351642581e-3 | -6796.38654 | -1.363761921e-3 |
| 4 | 16 | -6660.257628 | -6660.260805 | -3.17688787e-3 | -6660.260374 | -2.746511403e-3 |
| 4 | 18 | -6552.773543 | -6552.776485 | -2.942106608e-3 | -6552.777201 | -3.658687772e-3 |
| 4 | 20 | -6467.277915 | -6467.280608 | -2.692902304e-3 | -6467.282194 | -4.278118613e-3 |
| 5 | 2 | 2752.327733 | 2752.368918 | 0.04118560588 | 2752.358501 | 0.03076893922 |
| 5 | 4 | -1905.784472 | -1905.793385 | -8.913543028e-3 | -1905.770087 | 0.01438506808 |
| 5 | 6 | -269.384582 | -269.3940504 | -9.468384183e-3 | -269.3725233 | 0.01205870185 |
| 5 | 8 | 1460.086932 | 1460.078724 | -8.207687707e-3 | 1460.095697 | 8.764828907e-3 |
| 5 | 10 | 2903.518281 | 2903.511416 | -6.865324858e-3 | 2903.52449 | 6.20877899e-3 |
| 5 | 12 | 4106.652071 | 4106.646339 | -5.731575071e-3 | 4106.656359 | 4.288241874e-3 |
| 5 | 14 | 5129.524099 | 5129.519281 | -4.818044625e-3 | 5129.52692 | 2.821160742e-3 |
| 5 | 16 | 6016.111318 | 6016.107232 | -4.086106222e-3 | 6016.112994 | 1.675295815e-3 |
| 5 | 18 | 6797.107215 | 6797.103719 | -3.495662532e-3 | 6797.107976 | 7.61516981e-4 |
| 5 | 20 | 7494.251959 | 7494.248945 | -3.01427114e-3 | 7494.251979 | 1.941819514e-5 |

POINT VALUES: Delta=P_new-P_old; percent=100*Delta/P_old; signed absolute-unit shifts are shown.
| nf | set | x | P source | P old | P new | Delta | percent | abs(Delta) |
|---|---|---|---|---|---|---|---|---|
| 3 | A | 0.1 | 236588.1008 | 236595.884 | 236588.2014 | -7.682627201 | -3.247151671e-3 | 7.682627201 |
| 3 | B | 0.1 | 242461.6028 | 242459.2601 | 242438.6458 | -20.61432173 | -8.502179588e-3 | 20.61432173 |
| 3 | A | 0.01 | -6544240.476 | -6547432.051 | -6543507.578 | 3924.47351 | -0.05993912544 | 3924.47351 |
| 3 | B | 0.01 | -8483087.175 | -8481316.854 | -8473188.729 | 8128.125518 | -0.09583565451 | 8128.125518 |
| 3 | A | 1.0e-3 | 2.549454407e+7 | 2.579601897e+7 | 2.557936313e+7 | -216655.8411 | -0.8398809186 | 216655.8411 |
| 3 | B | 1.0e-3 | 1.960290501e+8 | 1.958492217e+8 | 1.952972156e+8 | -552006.1026 | -0.2818525893 | 552006.1026 |
| 3 | A | 1.0e-4 | 7.14327124e+9 | 7.15436244e+9 | 7.141986688e+9 | -1.237575191e+7 | -0.1729818977 | 1.237575191e+7 |
| 3 | B | 1.0e-4 | 1.360218297e+10 | 1.359543358e+10 | 1.356978175e+10 | -2.565182401e+7 | -0.1886797053 | 2.565182401e+7 |
| 3 | A | 1.0e-5 | 2.636345477e+11 | 2.638464223e+11 | 2.635700178e+11 | -2.764045097e+8 | -0.1047596201 | 2.764045097e+8 |
| 3 | B | 1.0e-5 | 3.88174064e+11 | 3.880438625e+11 | 3.875078988e+11 | -5.359637576e+8 | -0.138119375 | 5.359637576e+8 |
| 3 | A | 1.0e-6 | 6.42800712e+12 | 6.431189765e+12 | 6.426712129e+12 | -4.477635856e+9 | -0.06962375578 | 4.477635856e+9 |
| 3 | B | 1.0e-6 | 8.306640236e+12 | 8.304674882e+12 | 8.296257554e+12 | -8.417328278e+9 | -0.1013565058 | 8.417328278e+9 |
| 4 | A | 0.1 | 194388.0131 | 194399.0068 | 194393.644 | -5.362775066 | -2.758643243e-3 | 5.362775066 |
| 4 | B | 0.1 | 200071.533 | 200085.9201 | 200070.5243 | -15.3958546 | -7.694621688e-3 | 15.3958546 |
| 4 | A | 0.01 | -5988362.677 | -5990556.824 | -5987817.387 | 2739.436411 | -0.04572924507 | 2739.436411 |
| 4 | B | 0.01 | -7867713.113 | -7870018.516 | -7864035.351 | 5983.16437 | -0.07602478136 | 5983.16437 |
| 4 | A | 1.0e-3 | 4.431879945e+7 | 4.452888847e+7 | 4.43776542e+7 | -151234.2734 | -0.3396318179 | 151234.2734 |
| 4 | B | 1.0e-3 | 2.074007816e+8 | 2.075294678e+8 | 2.071197156e+8 | -409752.2062 | -0.1974429032 | 409752.2062 |
| 4 | A | 1.0e-4 | 7.364288875e+9 | 7.372026446e+9 | 7.363387685e+9 | -8638760.16 | -0.1171829784 | 8638760.16 |
| 4 | B | 1.0e-4 | 1.357936505e+10 | 1.358485664e+10 | 1.356598749e+10 | -1.886914773e+7 | -0.1388983943 | 1.886914773e+7 |
| 4 | A | 1.0e-5 | 2.649042422e+11 | 2.650521103e+11 | 2.648591691e+11 | -1.929411872e+8 | -0.07279368082 | 1.929411872e+8 |
| 4 | B | 1.0e-5 | 3.849808838e+11 | 3.850897038e+11 | 3.84696796e+11 | -3.929077449e+8 | -0.102030187 | 3.929077449e+8 |
| 4 | A | 1.0e-6 | 6.419515496e+12 | 6.421737053e+12 | 6.418611488e+12 | -3.125565421e+9 | -0.0486716506 | 3.125565421e+9 |
| 4 | B | 1.0e-6 | 8.232450751e+12 | 8.234110232e+12 | 8.227949871e+12 | -6.160360488e+9 | -0.0748151326 | 6.160360488e+9 |
| 5 | A | 0.1 | 170535.9866 | 170539.8851 | 170536.8965 | -2.988651001 | -1.752464533e-3 | 2.988651001 |
| 5 | B | 0.1 | 176142.4299 | 176190.6518 | 176179.7053 | -10.94651614 | -6.212881346e-3 | 10.94651614 |
| 5 | A | 0.01 | -5009395.091 | -5010886.164 | -5009349.402 | 1536.762054 | -0.03066846869 | 1536.762054 |
| 5 | B | 0.01 | -6874735.455 | -6889065.379 | -6884953.341 | 4112.037414 | -0.05968933648 | 4112.037414 |
| 5 | A | 1.0e-3 | 6.129535828e+7 | 6.141901501e+7 | 6.133435447e+7 | -84660.54356 | -0.1378409334 | 84660.54356 |
| 5 | B | 1.0e-3 | 2.190694695e+8 | 2.201514925e+8 | 2.198624785e+8 | -289014.0061 | -0.1312796033 | 289014.0061 |
| 5 | A | 1.0e-4 | 7.355040274e+9 | 7.359722697e+9 | 7.354871307e+9 | -4851390.37 | -0.06591811363 | 4851390.37 |
| 5 | B | 1.0e-4 | 1.344205459e+10 | 1.348547119e+10 | 1.34725153e+10 | -1.295589029e+7 | -0.09607295225 | 1.295589029e+7 |
| 5 | A | 1.0e-5 | 2.6103594e+11 | 2.611261146e+11 | 2.6101765e+11 | -1.084645558e+8 | -0.04153723037 | 1.084645558e+8 |
| 5 | B | 1.0e-5 | 3.791061745e+11 | 3.799575563e+11 | 3.796905718e+11 | -2.669845203e+8 | -0.07026693268 | 2.669845203e+8 |
| 5 | A | 1.0e-6 | 6.329256303e+12 | 6.330615614e+12 | 6.32885769e+12 | -1.757923977e+9 | -0.02776861026 | 1.757923977e+9 |
| 5 | B | 1.0e-6 | 8.115100439e+12 | 8.128038078e+12 | 8.123873652e+12 | -4.164426456e+9 | -0.05123532168 | 4.164426456e+9 |

DIRECT COMPARISON WITH THE SUPPLIED FORMULAS (includes restoration of original moment residuals)
| nf | set | x | P source | P new exact | new-source | percent of source | source+pure shift |
|---|---|---|---|---|---|---|---|
| 3 | A | 0.1 | 236588.1008 | 236588.2014 | 0.1005731814 | 4.250982239e-5 | 236580.4182 |
| 3 | B | 0.1 | 242461.6028 | 242438.6458 | -22.95694286 | -9.46827976e-3 | 242440.9884 |
| 3 | A | 0.01 | -6544240.476 | -6543507.578 | 732.8984339 | -0.01119913665 | -6540316.002 |
| 3 | B | 0.01 | -8483087.175 | -8473188.729 | 9898.446079 | -0.1166844791 | -8474959.049 |
| 3 | A | 1.0e-3 | 2.549454407e+7 | 2.557936313e+7 | 84819.06085 | 0.3326949509 | 2.527788823e+7 |
| 3 | B | 1.0e-3 | 1.960290501e+8 | 1.952972156e+8 | -731834.5111 | -0.3733296216 | 1.95477044e+8 |
| 3 | A | 1.0e-4 | 7.14327124e+9 | 7.141986688e+9 | -1284551.281 | -0.01798267541 | 7.130895488e+9 |
| 3 | B | 1.0e-4 | 1.360218297e+10 | 1.356978175e+10 | -3.240121516e+7 | -0.2382059941 | 1.357653114e+10 |
| 3 | A | 1.0e-5 | 2.636345477e+11 | 2.635700178e+11 | -6.452990983e+7 | -0.02447703095 | 2.633581432e+11 |
| 3 | B | 1.0e-5 | 3.88174064e+11 | 3.875078988e+11 | -6.661651746e+8 | -0.1716150656 | 3.876381002e+11 |
| 3 | A | 1.0e-6 | 6.42800712e+12 | 6.426712129e+12 | -1.294990394e+9 | -0.02014606346 | 6.423529484e+12 |
| 3 | B | 1.0e-6 | 8.306640236e+12 | 8.296257554e+12 | -1.038268255e+10 | -0.1249925633 | 8.298222908e+12 |
| 4 | A | 0.1 | 194388.0131 | 194393.644 | 5.630877963 | 2.896720776e-3 | 194382.6504 |
| 4 | B | 0.1 | 200071.533 | 200070.5243 | -1.008688316 | -5.041638363e-4 | 200056.1371 |
| 4 | A | 0.01 | -5988362.677 | -5987817.387 | 545.289319 | -9.105816539e-3 | -5985623.24 |
| 4 | B | 0.01 | -7867713.113 | -7864035.351 | 3677.761878 | -0.04674499217 | -7861729.949 |
| 4 | A | 1.0e-3 | 4.431879945e+7 | 4.43776542e+7 | 58854.74304 | 0.1327985951 | 4.416756518e+7 |
| 4 | B | 1.0e-3 | 2.074007816e+8 | 2.071197156e+8 | -281066.0378 | -0.1355183117 | 2.069910294e+8 |
| 4 | A | 1.0e-4 | 7.364288875e+9 | 7.363387685e+9 | -901189.5943 | -0.01223729283 | 7.355650115e+9 |
| 4 | B | 1.0e-4 | 1.357936505e+10 | 1.356598749e+10 | -1.337756466e+7 | -0.09851391875 | 1.35604959e+10 |
| 4 | A | 1.0e-5 | 2.649042422e+11 | 2.648591691e+11 | -4.50731361e+7 | -0.01701487893 | 2.64711301e+11 |
| 4 | B | 1.0e-5 | 3.849808838e+11 | 3.84696796e+11 | -2.840877331e+8 | -0.07379268557 | 3.84587976e+11 |
| 4 | A | 1.0e-6 | 6.419515496e+12 | 6.418611488e+12 | -9.040082629e+8 | -0.01408218834 | 6.41638993e+12 |
| 4 | B | 1.0e-6 | 8.232450751e+12 | 8.227949871e+12 | -4.500879549e+9 | -0.05467241391 | 8.22629039e+12 |
| 5 | A | 0.1 | 170535.9866 | 170536.8965 | 0.9099117191 | 5.335599467e-4 | 170532.9979 |
| 5 | B | 0.1 | 176142.4299 | 176179.7053 | 37.27536462 | 0.02116205882 | 176131.4834 |
| 5 | A | 0.01 | -5009395.091 | -5009349.402 | 45.68941575 | -9.120745103e-4 | -5007858.329 |
| 5 | B | 0.01 | -6874735.455 | -6884953.341 | -10217.88583 | 0.148629513 | -6870623.418 |
| 5 | A | 1.0e-3 | 6.129535828e+7 | 6.133435447e+7 | 38996.18816 | 0.0636201325 | 6.121069774e+7 |
| 5 | B | 1.0e-3 | 2.190694695e+8 | 2.198624785e+8 | 793009.005 | 0.3619897409 | 2.187804555e+8 |
| 5 | A | 1.0e-4 | 7.355040274e+9 | 7.354871307e+9 | -168967.7501 | -2.297305573e-3 | 7.350188884e+9 |
| 5 | B | 1.0e-4 | 1.344205459e+10 | 1.34725153e+10 | 3.046070097e+7 | 0.2266074784 | 1.34290987e+10 |
| 5 | A | 1.0e-5 | 2.6103594e+11 | 2.6101765e+11 | -1.828996876e+7 | -7.006686036e-3 | 2.609274755e+11 |
| 5 | B | 1.0e-5 | 3.791061745e+11 | 3.796905718e+11 | 5.843973617e+8 | 0.15415137 | 3.788391899e+11 |
| 5 | A | 1.0e-6 | 6.329256303e+12 | 6.32885769e+12 | -3.986136644e+8 | -6.297954219e-3 | 6.327498379e+12 |
| 5 | B | 1.0e-6 | 8.115100439e+12 | 8.123873652e+12 | 8.773212584e+9 | 0.1081097227 | 8.110936013e+12 |

A-B COMPARISON: full separation, not half-width; ratios below are percentages of separation.
| nf | x | source \|A-B\| | old \|A-B\| | new \|A-B\| | 100*\|Delta A\|/old width | 100*\|Delta B\|/old width |
|---|---|---|---|---|---|---|
| 3 | 0.1 | 5873.501953 | 5863.376131 | 5850.444437 | 0.1310273643 | 0.3515776792 |
| 3 | 0.01 | 1938846.699 | 1933884.803 | 1929681.151 | 0.2029321242 | 0.4203003977 |
| 3 | 1.0e-3 | 1.705345061e+8 | 1.700532028e+8 | 1.697178525e+8 | 0.1274047401 | 0.3246078837 |
| 3 | 1.0e-4 | 6.458911729e+9 | 6.441071137e+9 | 6.427795065e+9 | 0.1921381033 | 0.3982540087 |
| 3 | 1.0e-5 | 1.245395163e+11 | 1.241974402e+11 | 1.23937881e+11 | 0.2225525012 | 0.4315417102 |
| 3 | 1.0e-6 | 1.878633116e+12 | 1.873485117e+12 | 1.869545424e+12 | 0.239000343 | 0.4492871709 |
| 4 | 0.1 | 5683.519814 | 5686.913327 | 5676.880248 | 0.0943002778 | 0.2707242702 |
| 4 | 0.01 | 1879350.436 | 1879461.692 | 1876217.964 | 0.1457564378 | 0.3183445768 |
| 4 | 1.0e-3 | 1.630819821e+8 | 1.630005793e+8 | 1.627420614e+8 | 0.09278143306 | 0.2513808282 |
| 4 | 1.0e-4 | 6.215076177e+9 | 6.21283019e+9 | 6.202599802e+9 | 0.1390470992 | 0.303712594 |
| 4 | 1.0e-5 | 1.200766416e+11 | 1.200375935e+11 | 1.19837627e+11 | 0.160733968 | 0.3273205779 |
| 4 | 1.0e-6 | 1.812935255e+12 | 1.812373179e+12 | 1.809338384e+12 | 0.1724570556 | 0.3399057413 |
| 5 | 0.1 | 5606.443304 | 5650.766623 | 5642.808757 | 0.05288930159 | 0.1937173638 |
| 5 | 0.01 | 1865340.364 | 1878179.215 | 1875603.939 | 0.08182190722 | 0.2189374359 |
| 5 | 1.0e-3 | 1.577741112e+8 | 1.587324775e+8 | 1.58528124e+8 | 0.05333536331 | 0.182076164 |
| 5 | 1.0e-4 | 6.08701432e+9 | 6.125748488e+9 | 6.117643988e+9 | 0.07919669539 | 0.2114988938 |
| 5 | 1.0e-5 | 1.180702344e+11 | 1.188314417e+11 | 1.186729218e+11 | 0.09127597394 | 0.224674982 |
| 5 | 1.0e-6 | 1.785844136e+12 | 1.797422464e+12 | 1.795015962e+12 | 0.09780249282 | 0.2316887954 |

REFERENCE-POINT CONVOLUTION
nf=4, alpha_s=0.2, mu_r=mu_f; a_s^4=6.416238909177709e-8.
g(x)=1.6*x^(-1.3)*(1-x)^4.5*(1-0.6*x^0.3); this is g, not x*g.
R_gg^(3)=a_s^4*(P_gg^(3) tensor g)/g. The plus contribution is integrated as
A*int_x^1 dz [g(x/z)/(z*g(x))-1]/(1-z)+A*ln(1-x); the delta contribution is B.
Delta R=a_s^4*int_x^1 dz/z*Delta P(z)*g(x/z)/g(x), and Delta dot(g)=g*Delta R.
The denominator for the fraction of TOTAL N3LO evolution is not available in the supplied
inputs. It requires x-space P_gg^(0,1,2), P_gq^(0,1,2,3), and the A/B pairing for the
four-loop gq uncertainty. The finite lower-order gg moments in the header cannot supply
these convolutions. The PDFs and coupling themselves are fully specified in eq. (18).
The percentages in the next table refer only to the old four-loop gg contribution.
| set | x | R source | R old | R new | Delta R | 100*Delta R/R old | Delta dot(g) |
|---|---|---|---|---|---|---|---|
| A | 1.0e-3 | 1.937436912e-4 | 1.933717726e-4 | 1.937371704e-4 | 3.653978691e-7 | 0.1889613278 | 4.273866153e-3 |
| B | 1.0e-3 | -1.221334364e-4 | -1.224380499e-4 | -1.215579523e-4 | 8.800976891e-7 | -0.7188106062 | 0.01029403848 |
| A | 1.0e-4 | -2.571050881e-4 | -2.561376169e-4 | -2.565115052e-4 | -3.738883585e-7 | 0.1459716707 | -0.09118132715 |
| B | 1.0e-4 | 4.356826383e-4 | 4.360501258e-4 | 4.346375459e-4 | -1.412579834e-6 | -0.3239489568 | -0.3444902763 |
| A | 1.0e-5 | 2.785935574e-3 | 2.791468344e-3 | 2.786634887e-3 | -4.833456716e-6 | -0.1731510489 | -23.99048007 |
| B | 1.0e-5 | 7.099567308e-3 | 7.103001827e-3 | 7.091247557e-3 | -1.175426988e-5 | -0.1654831318 | -58.34138873 |

FIT AND VALIDATION METRICS
| nf | set | condition infinity | max source moment error | max literal TeX error | max new residual |
|---|---|---|---|---|---|
| 3 | A | 2.44737e+12 | 0.0561386 | 12739.7 | 2.82565e-76 |
| 3 | B | 1.65161e+12 | 5.28552e-3 | 0.895895 | 2.7015e-76 |
| 4 | A | 2.44737e+12 | 0.0321908 | 1.56781 | 7.12484e-77 |
| 4 | B | 1.12838e+12 | 0.0388569 | 1.63095 | 1.17668e-75 |
| 5 | A | 2.75055e+12 | 0.0411856 | 2.54119 | 4.31808e-77 |
| 5 | B | 3.34453e+11 | 0.0307689 | 2.53077 | 8.72253e-76 |

Independent source point relative error: 1.90592e-59
Independent source moment absolute error: 6.91004e-57
Precision comparison uses the 65-digit stored results, with 90-digit subtraction.
| dataset | max abs 80 vs 110 | max scaled 80 vs 110 |
|---|---|---|
| coefficient_L4 | 0.0 | 0.0 |
| refit_coefficients | 0.0 | 0.0 |
| point_values | 0.0 | 0.0 |
| convolutions | 0.0 | 0.0 |


REPRODUCE
python3 audit_pgg.py --dps 80 --output results_80
python3 audit_pgg.py --dps 110 --output results_110
python3 verify_and_report.py

Full machine-readable numbers: results_80/*.csv and all_results.json.
Input hashes and numerical conventions: results_80/provenance.json.


==> anc/numbers/deposit/P2/aN3LO/routeB/verify_and_report.py <==
#!/usr/bin/env python3
"""Independent source-expression checks, precision comparison, and result tables."""
from __future__ import annotations
import csv
import json
import re
from pathlib import Path

import mpmath as mp
import sympy as sp

import audit_pgg as a

ROOT = Path(__file__).resolve().parent


def direct_fortran_functions():
    """Evaluate the actual RHS expressions, without the reconstructed basis."""
    src = (ROOT / "anc/xPgg3a.f").read_text()
    statements = []
    for line in src.splitlines():
        if not line.strip() or line.startswith("*"):
            continue
        if line.startswith("     ,"):
            statements[-1] += " " + line[6:].strip()
        else:
            statements.append(line.strip())
    y, nf = sp.symbols("y nf")
    loc = {"Y": y, "YM": 1/y, "Y1": 1-y, "DL": sp.log(y), "DL1": sp.log(1-y),
           "nf": nf, "nf2": nf**2, "nf3": nf**3}
    for key in ["A4gluon", "Ccoeff", "Dcoeff", "x1L4cff", "x1L3cff", "bfkl0",
                "bfkl1", "x0L6cff", "x0L5cff", "x0L4cff", "P3gg01", "B4gluon"]:
        s = next(s for s in statements if s.startswith(key+" ") and "=" in s)
        rhs = re.sub(r"(\d(?:\.\d*)?)[Dd]([+-]?\d+)", r"\1e\2", s.split("=", 1)[1])
        loc[key] = sp.sympify(rhs, rational=True, locals=loc)
    exprs = [s for s in statements if s.startswith("P3ggApp")]
    assert len(exprs) == 6
    result = {}
    for (n, v), statement in zip(((n, v) for n in (3, 4, 5) for v in ("A", "B")), exprs):
        expression = sp.sympify(statement.split("=", 1)[1], rational=True, locals=loc).subs(nf, n)
        reg = sp.lambdify(y, expression, "mpmath", cse=True)
        soft = a.to_mp(loc["A4gluon"].subs(nf, n))
        local = a.to_mp(loc["B4gluon"].subs(nf, n)) + mp.mpf("-0.2" if v == "A" else "0.2")
        result[(n, v)] = reg, soft, local
    return result


def nstr(value, digits=10):
    return mp.nstr(mp.mpf(value), digits, min_fixed=-3, max_fixed=7)


def table(headers, rows):
    escape = lambda v: str(v).replace("|", r"\|")
    return "\n".join(["| " + " | ".join(escape(v) for v in headers) + " |", "|" + "---|"*len(headers)]
                     + ["| " + " | ".join(escape(v) for v in row) + " |" for row in rows])+"\n"


# Row keys of the datasets of all_results.json, and the rows the design of audit_pgg.py produces.
ROW_KEYS = {"coefficient_L4": ("nf",), "moments": ("nf", "variant", "N"),
            "refit_coefficients": ("nf", "variant", "index"),
            "point_values": ("nf", "variant", "x"), "convolutions": ("nf", "variant", "x")}


def expected_keys(dataset):
    """x is keyed by p in x = 10^(-p)."""
    ab = ("A", "B")
    return {"coefficient_L4": {(nf,) for nf in a.NFS},
            "moments": {(nf, v, n) for nf in a.NFS for v in ab for n in a.NS},
            "refit_coefficients": {(nf, v, j) for nf in a.NFS for v in ab for j in range(1, 11)},
            "point_values": {(nf, v, p) for nf in a.NFS for v in ab for p in range(1, 7)},
            "convolutions": {(4, v, p) for v in ab for p in (3, 4, 5)}}[dataset]


def finite(value, where):
    try:
        v = mp.mpf(value)
    except (TypeError, ValueError):
        raise SystemExit("not a number: %r at %s" % (value, where))
    if not mp.isfinite(v):
        raise SystemExit("non-finite value %r at %s" % (value, where))
    return v


def row_key(dataset, row, where):
    try:
        key = [row[k] for k in ROW_KEYS[dataset]]
    except KeyError as exc:
        raise SystemExit("missing key field %s at %s" % (exc, where))
    if ROW_KEYS[dataset][-1] == "x":
        x = finite(key[-1], where)
        p = int(mp.nint(-mp.log10(x))) if x > 0 else 0
        if x <= 0 or abs(x*mp.power(10, p)-1) > mp.mpf("1e-40"):
            raise SystemExit("x = %r at %s is not a power of ten" % (key[-1], where))
        key[-1] = p
    return tuple(key)


def indexed(results, dataset, fields, label):
    """Rows of one dataset by key: every expected row exactly once, every field present and finite."""
    rows = results.get(dataset)
    if not isinstance(rows, list):
        raise SystemExit("%s: dataset %s is missing" % (label, dataset))
    out = {}
    for i, row in enumerate(rows):
        where = "%s %s row %d" % (label, dataset, i)
        key = row_key(dataset, row, where)
        if key in out:
            raise SystemExit("duplicate row %s at %s" % (key, where))
        for field in fields:
            if field not in row:
                raise SystemExit("missing field %s at %s" % (field, where))
            finite(row[field], "%s field %s" % (where, field))
        out[key] = row
    expected = expected_keys(dataset)
    if set(out) != expected:
        raise SystemExit("%s %s: rows missing %s, rows not expected %s"
                         % (label, dataset, sorted(expected-set(out)), sorted(set(out)-expected)))
    return out


def load_results(folder, dps):
    path, prov = ROOT / folder / "all_results.json", ROOT / folder / "provenance.json"
    if not path.exists() or not prov.exists():
        raise SystemExit("%s/all_results.json or provenance.json not found: run "
                         "python3 audit_pgg.py --dps %d --output %s first" % (folder, dps, folder))
    if json.loads(prov.read_text()).get("decimal_working_precision") != dps:
        raise SystemExit("%s/provenance.json does not record a run at %d digits" % (folder, dps))
    return json.loads(path.read_text())


def main():
    mp.mp.dps = 60
    d = load_results("results_80", 80)
    d110 = load_results("results_110", 110)
    compare_fields = {
        "coefficient_L4": ["c4_old", "delta", "c4_new", "percent"],
        "refit_coefficients": ["old_refit", "new_refit", "shift"],
        "point_values": ["P_published", "P_old_refit", "P_new_refit", "change_pure_input", "percent_pure_input"],
        "convolutions": ["dlogg_N3LO_gg_old", "dlogg_N3LO_gg_new", "change_dlogg_N3LO_gg", "change_dg_N3LO_gg"],
    }
    direct_fields = {"moments": ["published_M"], "point_values": ["P_published"]}
    rows80 = {ds: indexed(d, ds, compare_fields.get(ds, []) + direct_fields.get(ds, []), "results_80")
              for ds in ROW_KEYS}
    rows110 = {ds: indexed(d110, ds, fields, "results_110") for ds, fields in compare_fields.items()}
    exact_source_functions = direct_fortran_functions()
    point_checks, moment_checks = [], []
    for row in d["point_values"]:
        reg, soft, local = exact_source_functions[(row["nf"], row["variant"])]
        x = mp.mpf(row["x"])
        val = reg(x)+soft/(1-x)
        point_checks.append({"nf": row["nf"], "variant": row["variant"], "x": x,
                             "direct_Fortran_value": val, "difference": val-mp.mpf(row["P_published"])})
    for row in d["moments"]:
        n = row["N"]
        reg, soft, local = exact_source_functions[(row["nf"], row["variant"])]
        # The plus distribution moment equals the integral of -(1+x+...+x^(N-2)).
        value = mp.quad(lambda x: x**(n-1)*reg(x)-soft*sum(x**j for j in range(n-1)),
                        [0, mp.mpf("0.01"), mp.mpf("0.1"), mp.mpf("0.5"), 1])+local
        moment_checks.append({"nf": row["nf"], "variant": row["variant"], "N": n,
                              "direct_integral": value, "difference": value-mp.mpf(row["published_M"])})
    if not all(mp.isfinite(r["difference"]) for r in point_checks + moment_checks):
        raise SystemExit("non-finite difference in the direct source checks")
    max_point_rel = max(abs(r["difference"])/(1+abs(r["direct_Fortran_value"])) for r in point_checks)
    max_moment_abs = max(abs(r["difference"]) for r in moment_checks)
    precision_checks = []
    with mp.workdps(90):
        for dataset, fields in compare_fields.items():
            absolute = relative = mp.mpf(0)
            for rkey, row in rows80[dataset].items():
                row110 = rows110[dataset][rkey]
                for key in fields:
                    x, y = mp.mpf(row[key]), mp.mpf(row110[key])
                    absolute = max(absolute, abs(x-y))
                    relative = max(relative, abs(x-y)/(1+abs(y)))
            precision_checks.append({"dataset": dataset, "max_absolute_80_vs_110": absolute,
                                     "max_scaled_80_vs_110": relative})
    checks = {"verification_working_dps": mp.mp.dps, "max_direct_source_point_scaled_error": max_point_rel,
              "max_direct_source_moment_absolute_error": max_moment_abs, "precision_checks": precision_checks,
              "direct_points": point_checks, "direct_moments": moment_checks}
    (ROOT / "independent_checks.json").write_text(json.dumps(a.stringify(checks), indent=2)+"\n")
    assert max_point_rel < mp.mpf("1e-48")
    assert max_moment_abs < mp.mpf("1e-40")
    assert max(r["max_scaled_80_vs_110"] for r in precision_checks) < mp.mpf("1e-55")
    lines = [
        "OFFLINE TEST OF THE ALTERNATIVE zeta_2*ln(x)^4 INPUT TO P_gg^(3)",
        "",
        "Inputs are FHMPVgg.tex, anc/xPgg3a.f, and anc/FHMPVgg-anc.h. The originals were preserved.",
        "Normalization: a_s=alpha_s/(4*pi), P=sum a_s^(n+1)*P^(n); moments of P equal minus gamma.",
        "The supplied alternative coefficient is treated as a hypothesis. The text of arXiv:2202.10362",
        "is not supplied; its full analytic eq. (5.12) has not been independently checked here.",
        "The coefficient in eq. (13) equals the Fortran x0L4cff and multiplies ln(x)^4 in P^(3),",
        "with no extra factor of x, alpha_s, (4*pi), or minus sign.",
        "",
        "METHOD AND PRECISION",
        "The analysis uses mpmath at 80 decimal digits and repeats at 110; exact rational/zeta",
        "moment expressions are parsed from the header using SymPy. Decimal endpoint inputs are",
        "held exactly as printed in the Fortran. Its integer fitted coefficients are also read directly.",
        "This evaluates the intended decimal formulas, not compiler-dependent default REAL literal rounding.",
        "All matrices use analytic beta derivatives. LU solves the ten equations for ten unknowns.",
        "Independent checks evaluate the actual Fortran RHS expressions and integrate all 60 moments",
        "at 60 digits. Convolutions are integrated directly in z; shifts are also integrated in ln(z).",
        "Displayed tables use 10 significant digits; CSV/JSON outputs retain up to 65 digits. These",
        "are arithmetic digits for the stated inputs and do not increase the accuracy of the approximations.",
        "",
        "For f_j the fitted basis, M_Nj=int_0^1 dx*x^(N-1)*f_j(x). The fixed part includes",
        "-A_g^(4)*H_(N-1)+B_g^(4), from the plus and delta distributions. B uses -0.2 for A and +0.2 for B.",
        "c_old = M^(-1)*[-gamma-fixed_old], dc=-delta*M^(-1)*(24/N^5), c_new=c_old+dc.",
        "Consequently Delta P=delta*ln(x)^4+sum dc_j*f_j and all ten moments of Delta P vanish.",
        "All point values include the ordinary off-endpoint soft contribution A_g^(4)/(1-x).",
        "",
        "SOURCE DISCREPANCIES",
        "1. TeX line 797: -21.133333*nf^2 in D; Fortran line 47: -21.333333*nf^2.",
        "2. TeX line 923: 26718*(1-x)*L1^3 for nf=3 A; Fortran line 87: L1^2.",
        "The Fortran forms reproduce the moments; literal TeX does not (see fit_checks.csv).",
        "3. At N=18, the exact nf coefficient of gamma is -25074.230794607854713... and",
        "the nf^2 coefficient is 1134.0402862376023653..., while eq. (5) prints",
        "-25074.2309 and 1134.04028. The appendix and header agree exactly for all N=12,...,20.",
        "",
        "The paper combines seven unknown endpoint coefficients, two rational interpolation coefficients,",
        "and one additional nonrational interpolation coefficient. Ten rational choices times eight",
        "nonrational choices give 80 trial functions for each B endpoint. The selected A/B bases are",
        "fully specified below; the generator and full 80-function menu are not supplied.",
        "",
        "The source coefficients and fixed endpoint constants are rounded. Exact-moment refits with",
        "these fixed rounded endpoint constants do not recover the unpublished original coefficients.",
        "The matrix condition numbers are O(10^11-10^12). For that reason the tables distinguish:",
        "P_source (the supplied decimal formulas), P_old (an exact-moment fit with the original c4),",
        "and P_new (the same exact-moment fit with the alternative c4). Delta=P_new-P_old isolates",
        "the alternative input. P_new-P_source additionally includes restoration of the old moments.",
        "Both comparisons are provided. P_source+Delta preserves precisely the source's rounded",
        "moments and provides a direct update of the original implementation. The shift Delta itself",
        "is independent of the target moment values and of the other fixed endpoint coefficients.",
        "",
        "L4 COEFFICIENT",
        table(["nf", "c4 old", "delta", "c4 new", "delta/c4", "percent"],
              [[r["nf"]]+[nstr(r[k]) for k in ["c4_old", "delta", "c4_new", "relative", "percent"]]
               for r in d["coefficient_L4"]]),
        "BASIS: each listed function has its own freely fitted coefficient; L0=ln(x), L1=ln(1-x).",
    ]
    lines.append(table(["j", "A3", "B3", "A4", "B4", "A5", "B5"],
                       [[j+1]+[a.basis_labels(n,v)[j] for n in (3,4,5) for v in ("A","B")] for j in range(10)]))
    for quantity in ["published", "old_refit", "new_refit", "shift"]:
        lines.append("COEFFICIENTS: "+quantity)
        lines.append(table(["j", "A3", "B3", "A4", "B4", "A5", "B5"],
                           [[j]+[nstr(next(r[quantity] for r in d["refit_coefficients"] if r["nf"]==n and r["variant"]==v and r["index"]==j))
                                 for n in (3,4,5) for v in ("A","B")] for j in range(1,11)]))
    lines.append("MOMENTS: old and new exact-moment fits equal the target column to the recorded residuals.")
    moment_rows = []
    for nf in (3,4,5):
        for n in a.NS:
            aa = next(r for r in d["moments"] if r["nf"]==nf and r["N"]==n and r["variant"]=="A")
            bb = next(r for r in d["moments"] if r["nf"]==nf and r["N"]==n and r["variant"]=="B")
            moment_rows.append([nf, n, nstr(aa["target_M_minus_gamma"]), nstr(aa["published_M"]),
                                nstr(aa["published_minus_target"]), nstr(bb["published_M"]), nstr(bb["published_minus_target"])])
    lines.append(table(["nf","N","M target=-gamma","M A source","A-target","M B source","B-target"],moment_rows))
    lines.append("POINT VALUES: Delta=P_new-P_old; percent=100*Delta/P_old; signed absolute-unit shifts are shown.")
    lines.append(table(["nf","set","x","P source","P old","P new","Delta","percent","abs(Delta)"],
                       [[r["nf"],r["variant"],nstr(r["x"],2)]+[nstr(r[k]) for k in ["P_published","P_old_refit","P_new_refit","change_pure_input","percent_pure_input","abs_change_pure_input"]] for r in d["point_values"]]))
    lines.append("DIRECT COMPARISON WITH THE SUPPLIED FORMULAS (includes restoration of original moment residuals)")
    lines.append(table(["nf","set","x","P source","P new exact","new-source","percent of source","source+pure shift"],
                       [[r["nf"],r["variant"],nstr(r["x"],2)]+[nstr(r[k]) for k in ["P_published","P_new_refit","change_from_published","percent_from_published","P_published_plus_pure_shift"]] for r in d["point_values"]]))
    lines.append("A-B COMPARISON: full separation, not half-width; ratios below are percentages of separation.")
    width_rows = []
    for nf in (3,4,5):
        for power in range(1,7):
            x = mp.power(10,-power)
            aa = next(r for r in d["point_values"] if r["nf"]==nf and r["variant"]=="A" and mp.mpf(r["x"])==x)
            bb = next(r for r in d["point_values"] if r["nf"]==nf and r["variant"]=="B" and mp.mpf(r["x"])==x)
            width_rows.append([nf,nstr(x,2),nstr(aa["published_AB_width"]),nstr(aa["old_AB_width"]),nstr(aa["new_AB_width"]),
                               nstr(100*mp.mpf(aa["abs_shift_over_old_width"])),nstr(100*mp.mpf(bb["abs_shift_over_old_width"]))])
    lines.append(table(["nf","x","source |A-B|","old |A-B|","new |A-B|","100*|Delta A|/old width","100*|Delta B|/old width"],width_rows))
    lines.extend([
        "REFERENCE-POINT CONVOLUTION",
        "nf=4, alpha_s=0.2, mu_r=mu_f; a_s^4="+nstr(d["convolutions"][0]["as4"],16)+".",
        "g(x)=1.6*x^(-1.3)*(1-x)^4.5*(1-0.6*x^0.3); this is g, not x*g.",
        "R_gg^(3)=a_s^4*(P_gg^(3) tensor g)/g. The plus contribution is integrated as",
        "A*int_x^1 dz [g(x/z)/(z*g(x))-1]/(1-z)+A*ln(1-x); the delta contribution is B.",
        "Delta R=a_s^4*int_x^1 dz/z*Delta P(z)*g(x/z)/g(x), and Delta dot(g)=g*Delta R.",
        "The denominator for the fraction of TOTAL N3LO evolution is not available in the supplied",
        "inputs. It requires x-space P_gg^(0,1,2), P_gq^(0,1,2,3), and the A/B pairing for the",
        "four-loop gq uncertainty. The finite lower-order gg moments in the header cannot supply",
        "these convolutions. The PDFs and coupling themselves are fully specified in eq. (18).",
        "The percentages in the next table refer only to the old four-loop gg contribution.",
    ])
    lines.append(table(["set","x","R source","R old","R new","Delta R","100*Delta R/R old","Delta dot(g)"],
                       [[r["variant"],nstr(r["x"],2)]+[nstr(r[k]) for k in ["dlogg_N3LO_gg_published","dlogg_N3LO_gg_old","dlogg_N3LO_gg_new","change_dlogg_N3LO_gg","percent_of_old_gg_N3LO_term","change_dg_N3LO_gg"]] for r in d["convolutions"]]))
    lines.append("FIT AND VALIDATION METRICS")
    lines.append(table(["nf","set","condition infinity","max source moment error","max literal TeX error","max new residual"],
                       [[r["nf"],r["variant"]]+[nstr(r[k],6) for k in ["condition_inf","published_max_abs_moment_error","literal_TeX_max_abs_moment_error","max_new_moment_residual"]] for r in d["fit_checks"]]))
    lines.append("Independent source point relative error: "+nstr(max_point_rel,6))
    lines.append("Independent source moment absolute error: "+nstr(max_moment_abs,6))
    lines.append("Precision comparison uses the 65-digit stored results, with 90-digit subtraction.")
    lines.append(table(["dataset","max abs 80 vs 110","max scaled 80 vs 110"],
                       [[r["dataset"],nstr(r["max_absolute_80_vs_110"],6),nstr(r["max_scaled_80_vs_110"],6)] for r in precision_checks]))
    lines.extend(["", "REPRODUCE", "python3 audit_pgg.py --dps 80 --output results_80",
                  "python3 audit_pgg.py --dps 110 --output results_110", "python3 verify_and_report.py",
                  "", "Full machine-readable numbers: results_80/*.csv and all_results.json.",
                  "Input hashes and numerical conventions: results_80/provenance.json."])
    (ROOT / "pgg_report.txt").write_text("\n".join(lines)+"\n")
    print("Independent point scaled error:",mp.nstr(max_point_rel,8))
    print("Independent moment absolute error:",mp.nstr(max_moment_abs,8))
    print("Wrote pgg_report.txt and independent_checks.json")


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/P2/counts/recount_p1_d5.out <==
== 1. S_3, S_4 and the variants from the d_n recursion of the paper
  ok: kappa = +1, b_A^- = b_A gives eqs. (S3), (S4) of the paper in general color
  data components [60, -192, 144, -912, 3120, -3264, 960, 1152]
  ok: base: the recursion gives the SU(N_c), SO(5), SO(7) values of Table 3 (full solver of the paper)
  ok: Rev: the recursion gives the SU(N_c), SO(5), SO(7) values of Table 3 (full solver of the paper)
  ok: Rem: the recursion gives the SU(N_c), SO(5), SO(7) values of Table 3 (full solver of the paper)
  ok: Km: the recursion gives the SU(N_c), SO(5), SO(7) values of Table 3 (full solver of the paper)
  ok: presence direction D = S(b_A^- removed) - S = (12 C_F (C_A-2C_F)^2, 72 C_F (C_A-2C_F)^3), no quartic part
  D = [12, -48, 48, 72, -432, 864, -576, 0]
  ok: planar parts of the data and of D vanish
  ok: planar parts vanish for Rev
  ok: planar parts vanish for Rem
  ok: planar parts vanish for Km
  ok: c_+ - l_+ shifts (96 C_F^3, 480 C_F^4) and y shifts (4 C_F^2, 16 C_F^3) per unit, as App. D
  ok: eta_2: delta S_3 = -4 b_A^2 h with h = eta_2 C_F
== 2. classes at x^0: tests before (installed accounting) and after one number for the presence of b_A^-
(a) strict x^0: y = 0, c_+ - l_+ a number (fixed by the planar zero)                                     before 6  after 5  (D independent of the constants: True)
(b) c_+ - l_+ a number, y of degree one (y_F C_F + y_A C_A)                                              before 5  after 4  (D independent of the constants: True)
(c) c_+ - l_+ = w_0 + w_A C_A/C_F, y of degree one                                                       before 4  after 3  (D independent of the constants: True)
(d) (c) and the coefficient -12 of eq. (5) free                                                          before 3  after 2  (D independent of the constants: True)
(x1) c_+ - l_+ with a C_A^2/C_F^2 part, y of degree one (App. D l. 1984)                                  before 3  after 2  (D independent of the constants: True)
(x2) c_+ - l_+ a number, y with a C_A^2/C_F part (App. D l. 1985)                                         before 4  after 3  (D independent of the constants: True)
(g) channel-mixing h = w C_F, c_+ - l_+ a number, y of degree one (App. G l. 2801)                       before 4  after 3  (D independent of the constants: True)
(mix) (c) and the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (App. D l. 2106, App. G l. 2818)  before 3  after 2  (D independent of the constants: True)
(h-y0-A) y = 0, c_+ - l_+ a number, eta_2                                                                     before 5  after 4  (D independent of the constants: True)
(h-y0-B) y = 0, c_+ - l_+ a number, eta_2 and eta_34                                                          before 4  after 3  (D independent of the constants: True)
(h-y1-A) y of degree one, eta_2                                                                               before 4  after 3  (D independent of the constants: True)
(h-y1-B) y of degree one, eta_2 and eta_34                                                                    before 3  after 2  (D independent of the constants: True)
(h-yA-A) C_A/C_F part of c_+ - l_+, y of degree one, eta_2                                                    before 3  after 2  (D independent of the constants: True)
(h-yA-B) the same with eta_2 and eta_34                                                                       before 2  after 1  (D independent of the constants: True)
(h-yr-A) the same and the coefficient of eq. (5) free, eta_2                                                  before 2  after 1  (D independent of the constants: True)
(h-yr-B) the same with eta_2 and eta_34                                                                       before 1  after 0  (D independent of the constants: True)
  ok: arbitrary group functions m, y produce the unit shift of S3:CF CA^2
  ok: arbitrary group functions m, y produce the unit shift of S3:CF^2 CA
  ok: arbitrary group functions m, y produce the unit shift of S3:CF^3
  ok: arbitrary group functions m, y produce the unit shift of S4:CF CA^3
  ok: arbitrary group functions m, y produce the unit shift of S4:CF^2 CA^2
  ok: arbitrary group functions m, y produce the unit shift of S4:CF^3 CA
  ok: arbitrary group functions m, y produce the unit shift of S4:CF^4
  ok: arbitrary group functions m, y produce the unit shift of S4:dFdA/NR
(e) c_+ - l_+ and y arbitrary group functions                                                            before 0  after 0  (D in the span of the constants: True)
  ok: per group the (S_3, S_4) shifts by arbitrary m, y have determinant -384 C_F^6
  ok: without D the formula reproduces the installed accounting 6, 5, 4, 3, 0 (nmCountColorXzeroYzero, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho, none)
  ok: without D: 3 (C_A^2/C_F^2 part), 4 (C_A^2/C_F part of y), 4 (h), 3 (g) as installed
  ok: without D the eta counts are 5, 4; 4, 3; 3, 2; 2, 1 as installed (nmCountEta...)
== 3. which numbers remain tests (one accounting)
  ok: four components are reached by no constant of color degree one: ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFdA/NR']
  D on these four components: {'S3:CF CA^2': 12, 'S4:CF CA^3': 72, 'S4:CF^2 CA^2': -432, 'S4:dFdA/NR': 0}
  ok: D reaches the C_F C_A^2 component of S_3 (which therefore can fix the presence of b_A^-) and not the quartic one
  ok: protected tests: 4 components beyond the constants, one of which (C_F C_A^2 of S_3) fixes the presence; 3 remain tests (C_F C_A^3, C_F^2 C_A^2 and quartic components of S_4)
  (a) left null space of [x0, D] has dimension 6 (= 5 tests + 1 identity combination of the planar functionals)
  ok: class (b): S_4[C_F^3 C_A] - 4 S_3[C_F^2 C_A] = -2496 is moved by no degree-one constant; it is the fourth test with the three S_4 components
  ok: a C_A/C_F part w_A of c_+ - l_+ shifts it by 96 w_A, so (c) leaves the three S_4 components
  ok: only the coefficient of eq. (5) reaches the quartic component (1152); with it free the quartic fixes it and (d) leaves C_F C_A^3, C_F^2 C_A^2 of S_4
  ok: h = eta_2 C_F shifts three of the four components beyond the constants ({'S3:CF CA^2': -1, 'S4:CF CA^3': 6, 'S4:CF^2 CA^2': -28, 'S4:dFdA/NR': 0}), not the quartic
  ok: with h and D the quartic component alone is still a test (moved by none of them)
  b+h: components that no term of the class and not D moves: ['S4:dFdA/NR']; tests 3
  c+h: components that no term of the class and not D moves: ['S4:dFdA/NR']; tests 2
  c+h+eta34: components that no term of the class and not D moves: ['S4:dFdA/NR']; tests 1
  c+g: components that no term of the class and not D moves: ['S4:dFdA/NR']; tests 2
  row (g) paragraph: coefficient of eq. (5) free, k_P degree one, c_+ = l_+: before 4, after 3
  ok: row (g): 4 -> 3; the quartic fixes the coefficient (only it reaches the quartic), C_F C_A^2 of S_3 fixes the presence, C_F^2 C_A and C_F^3 of S_3 then require y = 0, and three numbers of S_4 remain tests
  ok: row (g): the coefficient, y_F, y_A and the presence are all fixed by S_3 and S_4 (rank 4), so y = 0 follows
  (a) left null space of [constants, D] (RREF rows on ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFdA/NR']):
       {'S3:CF CA^2': 1, 'S4:CF^3 CA': -1/72}
       {'S3:CF^2 CA': 1, 'S4:CF^3 CA': 1/18}
       {'S3:CF^3': 1, 'S4:CF^3 CA': -17/90, 'S4:CF^4': -1/5}
       {'S4:CF CA^3': 1, 'S4:CF^3 CA': -1/12}
       {'S4:CF^2 CA^2': 1, 'S4:CF^3 CA': 1/2}
       {'S4:dFdA/NR': 1}
     planar identity combinations inside it: [{'S3:CF CA^2': -5/4, 'S3:CF^2 CA': -5/8, 'S3:CF^3': -5/16, 'S4:CF CA^3': 1/2, 'S4:CF^2 CA^2': 1/4, 'S4:CF^3 CA': 1/8, 'S4:CF^4': 1/16, 'S4:dFdA/NR': 1/48}]
  (b) left null space of [constants, D] (RREF rows on ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFdA/NR']):
       {'S3:CF CA^2': 1, 'S4:CF^2 CA^2': 1/36}
       {'S3:CF^2 CA': 1, 'S4:CF^2 CA^2': -11/18, 'S4:CF^3 CA': -1/4}
       {'S4:CF CA^3': 1, 'S4:CF^2 CA^2': 1/6}
       {'S4:dFdA/NR': 1}
     planar identity combinations inside it: none
  (c) left null space of [constants, D] (RREF rows on ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFdA/NR']):
       {'S3:CF CA^2': 1, 'S4:CF^2 CA^2': 1/36}
       {'S4:CF CA^3': 1, 'S4:CF^2 CA^2': 1/6}
       {'S4:dFdA/NR': 1}
     planar identity combinations inside it: none
  (d) left null space of [constants, D] (RREF rows on ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFdA/NR']):
       {'S3:CF CA^2': 1, 'S4:CF^2 CA^2': 1/36, 'S4:dFdA/NR': -55/432}
       {'S4:CF CA^3': 1, 'S4:CF^2 CA^2': 1/6, 'S4:dFdA/NR': 49/144}
     planar identity combinations inside it: none
  (g) left null space of [constants, D] (RREF rows on ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFdA/NR']):
       {'S3:CF CA^2': 1, 'S4:CF CA^3': 4/3, 'S4:CF^2 CA^2': 1/4}
       {'S3:CF^2 CA': 1, 'S4:CF CA^3': -25/3, 'S4:CF^2 CA^2': -2, 'S4:CF^3 CA': -1/4}
       {'S4:dFdA/NR': 1}
     planar identity combinations inside it: none
== 4. lambda = 2 (shifted pole) and the two blocks together
  ok: lambda = 2 shifts 768, 7680 (c_+ - l_+) and 16, 128 (y) per unit (nmCplusShiftVthreeLamTwo, ...VfourLamTwo; R5/count_check/ve_count.out)
  ok: lambda = 2: 6, 5, 4 tests (y = 0; y degree one; C_A/C_F part), unchanged
  lambda = 2 part of D zero: y = 0 shared 11, separate 11; y degree one shared 10, separate 9; without D: 12, 11, 10
  ok: two blocks: 11 (y = 0), 10 (shared), 9 (separate) with the presence fixed once; 12, 11, 10 without it (installed)
  lambda = 2 part of D generic: y = 0 shared 11, separate 11; y degree one shared 10, separate 9; without D: 12, 11, 10
  ok: two blocks: 11 (y = 0), 10 (shared), 9 (separate) with the presence fixed once; 12, 11, 10 without it (installed)
== 5. totals with the N=4 coefficient not counted (D5)
  ok: the strict count at x^0 (1 from S_3, 4 from S_4) equals the class (a) count 5
  ok: strict total 12 (installed, N=4 counted) -> 11 = 5 at x^0 + 6 shifted-pole (D5)
  class without the shifted-pole assumption: 5 (was 6); shifted-pole class: 6 (unchanged)
  strict totals with degree-one y: shared 10 (was 11), separate 9 (was 10)
== summary (before -> after)
  (a) 6 -> 5   strict x^0: y = 0, c_+ - l_+ a number (fixed by the planar zero)
  (b) 5 -> 4   c_+ - l_+ a number, y of degree one (y_F C_F + y_A C_A)
  (c) 4 -> 3   c_+ - l_+ = w_0 + w_A C_A/C_F, y of degree one
  (d) 3 -> 2   (c) and the coefficient -12 of eq. (5) free
  (x1) 3 -> 2   c_+ - l_+ with a C_A^2/C_F^2 part, y of degree one (App. D l. 1984)
  (x2) 4 -> 3   c_+ - l_+ a number, y with a C_A^2/C_F part (App. D l. 1985)
  (g) 4 -> 3   channel-mixing h = w C_F, c_+ - l_+ a number, y of degree one (App. G l. 2801)
  (mix) 3 -> 2   (c) and the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (App. D l. 2106, App. G l. 2818)
  (h-y0-A) 5 -> 4   y = 0, c_+ - l_+ a number, eta_2
  (h-y0-B) 4 -> 3   y = 0, c_+ - l_+ a number, eta_2 and eta_34
  (h-y1-A) 4 -> 3   y of degree one, eta_2
  (h-y1-B) 3 -> 2   y of degree one, eta_2 and eta_34
  (h-yA-A) 3 -> 2   C_A/C_F part of c_+ - l_+, y of degree one, eta_2
  (h-yA-B) 2 -> 1   the same with eta_2 and eta_34
  (h-yr-A) 2 -> 1   the same and the coefficient of eq. (5) free, eta_2
  (h-yr-B) 1 -> 0   the same with eta_2 and eta_34
  (e) 0 -> 0   arbitrary group functions
  protected components 4 (reach); protected tests 4 -> 3
  lambda = 2: 6, 5, 4 unchanged; two blocks: 12 -> 11 (y = 0), 11 -> 10 (shared), 10 -> 9 (separate)
  strict total 12 -> 11 (5 + 6); class (i pi)^2 without shifted pole 6 -> 5; N=4 strict 1 -> 0
ALL CHECKS PASSED
== 6. the quartic component as a test by itself (l. 2801)
  (a) quartic alone a test: True   [strict x^0: y = 0, c_+ - l_+ a number (fixed by the planar zero)]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (a)
  (b) quartic alone a test: True   [c_+ - l_+ a number, y of degree one (y_F C_F + y_A C_A)]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (b)
  (c) quartic alone a test: True   [c_+ - l_+ = w_0 + w_A C_A/C_F, y of degree one]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (c)
  (d) quartic alone a test: False   [(c) and the coefficient -12 of eq. (5) free]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (d)
  (x1) quartic alone a test: True   [c_+ - l_+ with a C_A^2/C_F^2 part, y of degree one (App. D l. 1984)]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (x1)
  (x2) quartic alone a test: True   [c_+ - l_+ a number, y with a C_A^2/C_F part (App. D l. 1985)]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (x2)
  (g) quartic alone a test: True   [channel-mixing h = w C_F, c_+ - l_+ a number, y of degree one (App. G l. 2801)]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (g)
  (mix) quartic alone a test: True   [(c) and the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (App. D l. 2106, App. G l. 2818)]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (mix)
  (h-y0-A) quartic alone a test: True   [y = 0, c_+ - l_+ a number, eta_2]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-y0-A)
  (h-y0-B) quartic alone a test: True   [y = 0, c_+ - l_+ a number, eta_2 and eta_34]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-y0-B)
  (h-y1-A) quartic alone a test: True   [y of degree one, eta_2]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-y1-A)
  (h-y1-B) quartic alone a test: True   [y of degree one, eta_2 and eta_34]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-y1-B)
  (h-yA-A) quartic alone a test: True   [C_A/C_F part of c_+ - l_+, y of degree one, eta_2]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-yA-A)
  (h-yA-B) quartic alone a test: True   [the same with eta_2 and eta_34]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-yA-B)
  (h-yr-A) quartic alone a test: False   [the same and the coefficient of eq. (5) free, eta_2]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-yr-A)
  (h-yr-B) quartic alone a test: False   [the same with eta_2 and eta_34]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (h-yr-B)
  (kP) quartic alone a test: False   [row (g): coefficient free, k_P degree one]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (kP)
  (e) quartic alone a test: False   [arbitrary group functions]
  ok: the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (e)
ALL CHECKS PASSED (part 6)


==> anc/numbers/deposit/P2/counts/recount_p1_d5.py <==
#!/usr/bin/env python3
"""recount_p1_d5.py -- one accounting of the independent tests among the components of S_3 and S_4 (finding P1 of the panel of
16 Oct 2026) and the totals with the N=4 coefficient taken out of the count (decision D5 of 17 Oct 2026).

Written from scratch for the work folder revision/S1/p2/counts; it imports nothing from make_numbers.py.

Inputs, all typed from the formulas of the paper (draft/paper.tex), not from numbers.tex:
  * S_3 = -12 kappa zeta_2 C_F d_2, S_4 = -12 kappa zeta_2 C_F d_3 with d_2 = 4 (b_A^-)^2 + 8 kappa M_1,
    d_3 = 4 (b_A^- - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1)                       (App. B, App. E, l. 1305, 2336, 1334)
    M_1 = -(C_A - 2C_F)(3C_A - 4C_F)/4                                               (eq. color-M1)
    M_2 = 23/24 C_A^3 - 7/2 C_A^2 C_F + 9/2 C_A C_F^2 - 2 C_F^3 - (2/C_F) dFA         (eq. color-M2)
    b_A = C_F - C_A/2                                                               (Born weight b_R = C_F - C_R/2)
  * shifts of App. D (l. 1994-2000, 2140-2160): delta S_n = 6 (c_+ - l_+) zeta_2 Cat_{n-1} (2C_F)^n, delta S_n = y zeta_2 Cat_{n-2} (2C_F)^{n-1};
    the coefficient -12 of eq. (5) free multiplies (S_3, S_4) by a common factor; channel-mixing h (F_A^+)^2 with h = eta_2 C_F:
    delta S_3 = -4 b_A^2 h, delta S_4 = -16 C_F b_A^2 (b_A - C_A) eta_2; eta_34: (0, 2, -4) and (0, -6, 20, -16, 0); signature-mixed
    pair term g: delta S_3 = -16 g C_F^2 (C_A - C_F), delta S_4 = 16 g C_F^2 (C_A - C_F)(3C_A - 11C_F)
  * at lambda = 2 (shifted pole): delta V_n = 6 (c_+ - l_+) Cat_{n-1} (4C_F)^n and y Cat_{n-2} (4C_F)^{n-1}
The SU(N_c), SO(5) and SO(7) values of S_3, S_4 with b_A^- reversed, removed and kappa = -1 (Table 3 of the paper, computed there by
the full solver) are used only as a check of the general-color formulas above.

Counting rule (App. G l. 2749): a reproduced coefficient counts if it follows neither from other counted numbers nor from identities
among the complete results, and fixes no constant or discrete input.  In linear algebra on the 8 components of (S_3, S_4):
  - the two planar functionals P (large-N_c limits of S_3 and S_4) vanish for every input under the normalization condition, so a
    combination of them that no free constant moves is an identity and not a test;
  - every free constant v_i, and the discrete input that the data fix (the presence of the negative-signature adjoint Born term,
    direction D = S(b_A^- absent) - S(b_A^- = b_A)), uses one number;
  => tests T = dim(Ann(M)) - dim(Ann(M) cap P) = (8 - 2) - [rank(M) - rank(P M)],   M = [v_1 ... v_k, D].
Without D this reproduces the installed accounting (6, 5, 4, 3, 0); with D it is the one accounting asked for in P1.
"""
import itertools
import sympy as sp

CF, CA, dFA = sp.symbols('C_F C_A dFA')
N = sp.symbols('N', positive=True)
B3 = [CF * CA**2, CF**2 * CA, CF**3]
B4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, dFA]
LAB = ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFdA/NR']
OUT = []


def say(*a):
    s = ' '.join(str(x) for x in a)
    print(s)
    OUT.append(s)


def need(cond, msg):
    if not cond:
        raise SystemExit('FAILED: ' + msg)
    say('  ok:', msg)


def comps(e, basis):
    P = sp.Poly(sp.expand(e), CF, CA, dFA)
    c = [P.coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(ci * b for ci, b in zip(c, basis)))
    assert rest == 0, (e, rest)
    return c


def vec(e3, e4):
    return sp.Matrix(comps(e3, B3) + comps(e4, B4))


cat = sp.catalan
bA = CF - CA / 2
M1 = -(CA - 2 * CF) * (3 * CA - 4 * CF) / 4
M2 = sp.Rational(23, 24) * CA**3 - sp.Rational(7, 2) * CA**2 * CF + sp.Rational(9, 2) * CA * CF**2 - 2 * CF**3 - 2 * dFA / CF


def S34(kappa=1, b=bA):
    d2 = 4 * b**2 + 8 * kappa * M1
    d3 = 4 * (b - CA) * d2 + 16 * kappa * (3 * M2 - 2 * CF * M1)
    return sp.expand(-12 * kappa * CF * d2), sp.expand(-12 * kappa * CF * d3)


# ------------------------------------------------------------------ 1. the inputs
say('== 1. S_3, S_4 and the variants from the d_n recursion of the paper')
S3, S4 = S34()
S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4p = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
need(sp.expand(S3 - S3p) == 0 and sp.expand(S4 - S4p) == 0, 'kappa = +1, b_A^- = b_A gives eqs. (S3), (S4) of the paper in general color')
DATA = vec(S3, S4)
say('  data components', list(DATA))
VAR = {'Rev': S34(1, -bA), 'Rem': S34(1, 0), 'Km': S34(-1, bA)}
SUN = {CF: (N**2 - 1) / (2 * N), CA: N, dFA: (N**2 - 1) * (N**2 + 6) / 48}
tab_sun = {'base': (6 * (N**2 - 1) * (2 * N**2 + 3) / N**3, -12 * (N**2 - 1) * (19 * N**2 + 5) / N**4),
           'Rev': (6 * (N**2 - 1) * (2 * N**2 + 3) / N**3, -12 * (N**2 - 1) * (15 * N**2 - 1) / N**4),
           'Rem': (12 * (N**2 - 1) * (N**2 + 2) / N**3, -12 * (N**2 - 1) * (19 * N**2 + 2) / N**4),
           'Km': (6 * (N**2 - 1) * (2 * N**2 + 5) / N**3, -12 * (N**2 - 1) * (23 * N**2 + 7) / N**4)}


def so(n):          # SO(n) vector representation, Tr(t^a t^b) = delta^ab / 2; dFA/N_R as in Table 13 of the paper
    return {CF: sp.Rational(n - 1, 4), CA: sp.Rational(n - 2, 2), dFA: sp.Rational((n - 1) * (n - 2) * (n * n - 7 * n + 22), 768)}


tab_so = {5: {'base': (-9, 222), 'Rev': (-9, 240), 'Rem': (-6, 213), 'Km': (-3, 192)},
          7: {'base': (sp.Rational(-63, 2), 810), 'Rev': (sp.Rational(-63, 2), 873), 'Rem': (-27, sp.Rational(1593, 2)), 'Km': (sp.Rational(-45, 2), 729)}}
for key in ('base', 'Rev', 'Rem', 'Km'):
    e3, e4 = (S3, S4) if key == 'base' else VAR[key]
    ok = sp.simplify(e3.subs(SUN) - tab_sun[key][0]) == 0 and sp.simplify(e4.subs(SUN) - tab_sun[key][1]) == 0
    for n in (5, 7):
        ok = ok and e3.subs(so(n)) == tab_so[n][key][0] and e4.subs(so(n)) == tab_so[n][key][1]
    need(ok, '%s: the recursion gives the SU(N_c), SO(5), SO(7) values of Table 3 (full solver of the paper)' % key)
D = vec(VAR['Rem'][0] - S3, VAR['Rem'][1] - S4)
u = CA - 2 * CF
need(list(D) == list(vec(12 * CF * u**2, 72 * CF * u**3)), 'presence direction D = S(b_A^- removed) - S = (12 C_F (C_A-2C_F)^2, 72 C_F (C_A-2C_F)^3), no quartic part')
say('  D =', list(D))

# ------------------------------------------------------------------ 2. planar functionals and shift columns
P3 = [sp.Rational(1, 2), sp.Rational(1, 4), sp.Rational(1, 8)]
P4 = [sp.Rational(1, 2), sp.Rational(1, 4), sp.Rational(1, 8), sp.Rational(1, 16), sp.Rational(1, 48)]
P = sp.Matrix([P3 + [0] * 5, [0] * 3 + P4])
need(P * DATA == sp.zeros(2, 1) and P * D == sp.zeros(2, 1), 'planar parts of the data and of D vanish')
for key in VAR:
    need(P * vec(*VAR[key]) == sp.zeros(2, 1), 'planar parts vanish for %s' % key)


def cshift(m):
    return vec(6 * cat(2) * 8 * CF**3 * m, 6 * cat(3) * 16 * CF**4 * m)


def yshift(y):
    return vec(cat(1) * 4 * CF**2 * y, cat(2) * 8 * CF**3 * y)


COL = {'x0': cshift(1), 'xA': cshift(CA / CF), 'xAA': cshift(CA**2 / CF**2),
       'yF': yshift(CF), 'yA': yshift(CA), 'yAA': yshift(CA**2 / CF),
       'rho': DATA,
       'eta2': vec(-4 * CF * bA**2, -16 * CF * bA**2 * (bA - CA)),
       'eta34': sp.Matrix([0, 2, -4, 0, -6, 20, -16, 0]),
       'g': vec(-16 * CF**2 * (CA - CF), 16 * CF**2 * (CA - CF) * (3 * CA - 11 * CF))}
need(list(COL['x0']) == [0, 0, 96, 0, 0, 0, 480, 0] and list(COL['yF']) == [0, 0, 4, 0, 0, 0, 16, 0],
     'c_+ - l_+ shifts (96 C_F^3, 480 C_F^4) and y shifts (4 C_F^2, 16 C_F^3) per unit, as App. D')
need(list(COL['eta2'][:3]) == list(vec(-4 * bA**2 * CF, 0)[:3]), 'eta_2: delta S_3 = -4 b_A^2 h with h = eta_2 C_F')


def tests(cols, with_D=True, ncomp=8, Pm=P):
    M = sp.Matrix.hstack(*([COL[c] if isinstance(c, str) else c for c in cols] + ([D] if with_D else []))) if (cols or with_D) else sp.zeros(ncomp, 0)
    if M.shape[1] == 0:
        return ncomp - Pm.rank()
    return (ncomp - Pm.rank()) - (M.rank() - (Pm * M).rank())


def left_null(cols, with_D=True):
    M = sp.Matrix.hstack(*([COL[c] for c in cols] + ([D] if with_D else [])))
    return (M.T).nullspace()


def describe(cols, with_D=True):
    """a basis of the tests: left null vectors of M taken modulo the planar functionals, written on the components"""
    ns = left_null(cols, with_D)
    out = []
    basis = sp.Matrix.hstack(*ns) if ns else sp.zeros(8, 0)
    # reduce modulo planar functionals that annihilate M
    for v in ns:
        out.append({LAB[i]: v[i] for i in range(8) if v[i] != 0})
    return out


# ------------------------------------------------------------------ 3. the classes
say('== 2. classes at x^0: tests before (installed accounting) and after one number for the presence of b_A^-')
CLASSES = [
    ('a', 'strict x^0: y = 0, c_+ - l_+ a number (fixed by the planar zero)', ['x0']),
    ('b', 'c_+ - l_+ a number, y of degree one (y_F C_F + y_A C_A)', ['x0', 'yF', 'yA']),
    ('c', 'c_+ - l_+ = w_0 + w_A C_A/C_F, y of degree one', ['x0', 'xA', 'yF', 'yA']),
    ('d', '(c) and the coefficient -12 of eq. (5) free', ['x0', 'xA', 'yF', 'yA', 'rho']),
    ('x1', 'c_+ - l_+ with a C_A^2/C_F^2 part, y of degree one (App. D l. 1984)', ['x0', 'xA', 'xAA', 'yF', 'yA']),
    ('x2', 'c_+ - l_+ a number, y with a C_A^2/C_F part (App. D l. 1985)', ['x0', 'yF', 'yA', 'yAA']),
    ('g', 'channel-mixing h = w C_F, c_+ - l_+ a number, y of degree one (App. G l. 2801)', ['x0', 'yF', 'yA', 'eta2']),
    ('mix', '(c) and the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (App. D l. 2106, App. G l. 2818)', ['x0', 'xA', 'yF', 'yA', 'g']),
    ('h-y0-A', 'y = 0, c_+ - l_+ a number, eta_2', ['x0', 'eta2']),
    ('h-y0-B', 'y = 0, c_+ - l_+ a number, eta_2 and eta_34', ['x0', 'eta2', 'eta34']),
    ('h-y1-A', 'y of degree one, eta_2', ['x0', 'yF', 'yA', 'eta2']),
    ('h-y1-B', 'y of degree one, eta_2 and eta_34', ['x0', 'yF', 'yA', 'eta2', 'eta34']),
    ('h-yA-A', 'C_A/C_F part of c_+ - l_+, y of degree one, eta_2', ['x0', 'xA', 'yF', 'yA', 'eta2']),
    ('h-yA-B', 'the same with eta_2 and eta_34', ['x0', 'xA', 'yF', 'yA', 'eta2', 'eta34']),
    ('h-yr-A', 'the same and the coefficient of eq. (5) free, eta_2', ['x0', 'xA', 'yF', 'yA', 'rho', 'eta2']),
    ('h-yr-B', 'the same with eta_2 and eta_34', ['x0', 'xA', 'yF', 'yA', 'rho', 'eta2', 'eta34']),
]
RESULT = {}
for key, what, cols in CLASSES:
    before, after = tests(cols, False), tests(cols, True)
    Mv = sp.Matrix.hstack(*[COL[c] for c in cols])
    indep = sp.Matrix.hstack(Mv, D).rank() == Mv.rank() + 1
    RESULT[key] = (before, after)
    say('(%s) %-100s before %d  after %d  (D independent of the constants: %s)' % (key, what, before, after, indep))
# arbitrary group functions: for any target shift (A of S_3, B of S_4) the functions m = (B - 4 C_F A)/(96 C_F^4) and
# y = (A - 96 m C_F^3)/(4 C_F^2) produce it, so the shifts span all 8 components; checked for each unit vector
mm_, yy_ = sp.symbols('mm_ yy_')
for i in range(8):
    e = [0] * 8
    e[i] = 1
    A = sum(c * b for c, b in zip(e[:3], B3))
    Bv = sum(c * b for c, b in zip(e[3:], B4))
    m_ = (Bv - 4 * CF * A) / (96 * CF**4)
    y_ = (A - 96 * m_ * CF**3) / (4 * CF**2)
    ok = sp.simplify(96 * m_ * CF**3 + 4 * y_ * CF**2 - A) == 0 and sp.simplify(480 * m_ * CF**4 + 16 * y_ * CF**3 - Bv) == 0
    need(ok, 'arbitrary group functions m, y produce the unit shift of %s' % LAB[i])
    COL['u%d' % i] = sp.Matrix(e)
free_cols = ['u%d' % i for i in range(8)]
RESULT['e'] = (tests(free_cols, False), tests(free_cols, True))
Mfree = sp.Matrix.hstack(*[COL[c] for c in free_cols])
say('(e) %-100s before %d  after %d  (D in the span of the constants: %s)' % ('c_+ - l_+ and y arbitrary group functions',
                                                                            RESULT['e'][0], RESULT['e'][1], sp.Matrix.hstack(Mfree, D).rank() == Mfree.rank()))
JJ = sp.Matrix([[96 * CF**3, 4 * CF**2], [480 * CF**4, 16 * CF**3]])
need(sp.factor(JJ.det()) == -384 * CF**6, 'per group the (S_3, S_4) shifts by arbitrary m, y have determinant -384 C_F^6')

need([RESULT[k][0] for k in ('a', 'b', 'c', 'd', 'e')] == [6, 5, 4, 3, 0],
     'without D the formula reproduces the installed accounting 6, 5, 4, 3, 0 (nmCountColorXzeroYzero, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho, none)')
need([RESULT[k][0] for k in ('x1', 'x2', 'g', 'mix')] == [3, 4, 4, 3], 'without D: 3 (C_A^2/C_F^2 part), 4 (C_A^2/C_F part of y), 4 (h), 3 (g) as installed')
need([RESULT['h-%s-%s' % (a, b)][0] for a in ('y0', 'y1', 'yA', 'yr') for b in 'AB'] == [5, 4, 4, 3, 3, 2, 2, 1],
     'without D the eta counts are 5, 4; 4, 3; 3, 2; 2, 1 as installed (nmCountEta...)')

# ------------------------------------------------------------------ 4. which components are tests
say('== 3. which numbers remain tests (one accounting)')
reach = {}
for key, cols in (('b', ['x0', 'yF', 'yA']), ('c', ['x0', 'xA', 'yF', 'yA'])):
    Mv = sp.Matrix.hstack(*[COL[c] for c in cols])
    reach[key] = [LAB[i] for i in range(8) if all(x == 0 for x in Mv.row(i))]
need(reach['b'] == reach['c'] == ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFdA/NR'],
     'four components are reached by no constant of color degree one: %s' % reach['b'])
prot_idx = [LAB.index(x) for x in reach['b']]
Dp = [D[i] for i in prot_idx]
say('  D on these four components:', dict(zip(reach['b'], Dp)))
need(Dp[0] != 0 and Dp[3] == 0, 'D reaches the C_F C_A^2 component of S_3 (which therefore can fix the presence of b_A^-) and not the quartic one')
nprot_tests = len(prot_idx) - sp.Matrix([Dp]).rank()
need(nprot_tests == 3, 'protected tests: 4 components beyond the constants, one of which (C_F C_A^2 of S_3) fixes the presence; 3 remain tests '
     '(C_F C_A^3, C_F^2 C_A^2 and quartic components of S_4)')
# class (a): the S_3 test that survives (C_F^2 C_A), the S_4 tests (four non-planar numbers)
la = left_null(['x0'], True)
say('  (a) left null space of [x0, D] has dimension %d (= 5 tests + 1 identity combination of the planar functionals)' % len(la))
# class (b): fifth invariant
F5 = sp.zeros(8, 1)
F5[LAB.index('S4:CF^3 CA')] = 1
F5[LAB.index('S3:CF^2 CA')] = -4
need(all((F5.T * COL[c])[0] == 0 for c in ('x0', 'yF', 'yA')) and (F5.T * DATA)[0] == -2496,
     'class (b): S_4[C_F^3 C_A] - 4 S_3[C_F^2 C_A] = -2496 is moved by no degree-one constant; it is the fourth test with the three S_4 components')
need((F5.T * COL['xA'])[0] == 96, 'a C_A/C_F part w_A of c_+ - l_+ shifts it by 96 w_A, so (c) leaves the three S_4 components')
# class (d): the quartic fixes rho
need(COL['rho'][7] == 1152 and all(COL[c][7] == 0 for c in ('x0', 'xA', 'yF', 'yA', 'eta2', 'eta34', 'g')) and D[7] == 0,
     'only the coefficient of eq. (5) reaches the quartic component (1152); with it free the quartic fixes it and (d) leaves C_F C_A^3, C_F^2 C_A^2 of S_4')
# channel-mixing h: which protected components it shifts
hp = {LAB[i]: COL['eta2'][i] for i in prot_idx}
need(sum(1 for v in hp.values() if v != 0) == 3 and hp['S4:dFdA/NR'] == 0,
     'h = eta_2 C_F shifts three of the four components beyond the constants (%s), not the quartic' % hp)
# in the h class with D: is the quartic still a test by itself, and which other tests
lnh = left_null(['x0', 'yF', 'yA', 'eta2'], True)
eq = sp.zeros(8, 1)
eq[7] = 1
Mh = sp.Matrix.hstack(*[COL[c] for c in ('x0', 'yF', 'yA', 'eta2')], D)
need((eq.T * Mh) == sp.zeros(1, Mh.shape[1]), 'with h and D the quartic component alone is still a test (moved by none of them)')
for cols, lab in ((['x0', 'yF', 'yA', 'eta2'], 'b+h'), (['x0', 'xA', 'yF', 'yA', 'eta2'], 'c+h'), (['x0', 'xA', 'yF', 'yA', 'eta2', 'eta34'], 'c+h+eta34'),
                  (['x0', 'xA', 'yF', 'yA', 'g'], 'c+g')):
    Mx = sp.Matrix.hstack(*[COL[c] for c in cols], D)
    # tests that are single components
    single = [LAB[i] for i in range(8) if all(x == 0 for x in Mx.row(i))]
    say('  %s: components that no term of the class and not D moves: %s; tests %d' % (lab, single, tests(cols, True)))

# the paragraph of App. D on row (g) (l. 2015-2019): c_+ = l_+ imposed, k_P of degree one (y = y_F C_F + y_A C_A), coefficient free
kp_before, kp_after = tests(['rho', 'yF', 'yA'], False), tests(['rho', 'yF', 'yA'], True)
say('  row (g) paragraph: coefficient of eq. (5) free, k_P degree one, c_+ = l_+: before %d, after %d' % (kp_before, kp_after))
need((kp_before, kp_after) == (4, 3), 'row (g): 4 -> 3; the quartic fixes the coefficient (only it reaches the quartic), C_F C_A^2 of S_3 fixes the presence, '
     'C_F^2 C_A and C_F^3 of S_3 then require y = 0, and three numbers of S_4 remain tests')
Mk = sp.Matrix.hstack(COL['rho'], COL['yF'], COL['yA'], D)
need(Mk.rank() == 4, 'row (g): the coefficient, y_F, y_A and the presence are all fixed by S_3 and S_4 (rank 4), so y = 0 follows')


def test_basis(cols):
    """a basis of the tests: left null vectors of M = [cols, D], reduced modulo the planar functionals that annihilate M"""
    M = sp.Matrix.hstack(*[COL[c] for c in cols], D)
    ns = (M.T).nullspace()
    A = sp.Matrix.hstack(*ns).T if ns else sp.zeros(0, 8)
    # planar functionals inside Ann(M): the generic combination of P rows that annihilates M
    al, be = sp.symbols('al be')
    comb = (P.row(0) * al + P.row(1) * be) * M
    s_ = sp.solve(list(comb), [al, be], dict=True)
    ident = []
    if s_:
        v = (P.row(0) * al + P.row(1) * be).subs(s_[0])
        fs = v.free_symbols
        for f in fs:
            ident.append(v.subs({g: (1 if g == f else 0) for g in fs}))
    R = A.rref()[0]
    rows = [R.row(i) for i in range(R.rows) if any(x != 0 for x in R.row(i))]
    return rows, ident


for cols, lab in ((['x0'], '(a)'), (['x0', 'yF', 'yA'], '(b)'), (['x0', 'xA', 'yF', 'yA'], '(c)'), (['x0', 'xA', 'yF', 'yA', 'rho'], '(d)'),
                  (['x0', 'yF', 'yA', 'eta2'], '(g)')):
    rows, ident = test_basis(cols)
    say('  %s left null space of [constants, D] (RREF rows on %s):' % (lab, LAB))
    for r in rows:
        say('      ', {LAB[i]: r[i] for i in range(8) if r[i] != 0})
    say('     planar identity combinations inside it: %s' % ([{LAB[i]: v[i] for i in range(8) if v[i] != 0} for v in ident] or 'none'))

# ------------------------------------------------------------------ 5. lambda = 2 and the two blocks together
say('== 4. lambda = 2 (shifted pole) and the two blocks together')


def cshift2(m):
    return vec(6 * cat(2) * 64 * CF**3 * m, 6 * cat(3) * 256 * CF**4 * m)


def yshift2(y):
    return vec(cat(1) * 16 * CF**2 * y, cat(2) * 64 * CF**3 * y)


need(list(cshift2(1)) == [0, 0, 768, 0, 0, 0, 7680, 0] and list(yshift2(CF)) == [0, 0, 16, 0, 0, 0, 128, 0],
     'lambda = 2 shifts 768, 7680 (c_+ - l_+) and 16, 128 (y) per unit (nmCplusShiftVthreeLamTwo, ...VfourLamTwo; R5/count_check/ve_count.out)')
C2 = {'x0': cshift2(1), 'xA': cshift2(CA / CF), 'yF': yshift2(CF), 'yA': yshift2(CA)}
# lambda = 2 alone: the presence of b_A^- is a discrete input of the equations, fixed once at x^0; no lambda = 2 number is spent on it
l2 = {}
for key, cols in (('y0', ['x0']), ('y1', ['x0', 'yF', 'yA']), ('cls', ['x0', 'xA', 'yF', 'yA'])):
    M2 = sp.Matrix.hstack(*[C2[c] for c in cols])
    l2[key] = 6 - (M2.rank() - (P * M2).rank())
need([l2['y0'], l2['y1'], l2['cls']] == [6, 5, 4], 'lambda = 2: 6, 5, 4 tests (y = 0; y degree one; C_A/C_F part), unchanged')
# two blocks (16 components, 4 planar functionals); D has an unknown lambda = 2 part, with zero planar part (checked in make_numbers)
Dl2 = sp.Matrix(sp.symbols('dl0:8'))
Z8 = sp.zeros(8, 1)
P16 = sp.diag(P, P)


def block(top, bottom):
    return sp.Matrix.vstack(top, bottom)


def T16(cols):
    M = sp.Matrix.hstack(*cols)
    return 12 - (M.rank() - (P16 * M).rank())


# for the rank argument the lambda = 2 part of D only adds rank, so the minimum (zero) gives the count; check also a generic value
for Dl in (Z8, sp.Matrix([3, -7, 4, 11, -5, 2, -13, 0])):
    Dl = Dl - P.T * (P * P.T).inv() * (P * Dl)      # project out the planar part (D is non-planar at lambda = 2 as well)
    D16 = block(D, Dl)
    shared_y0 = T16([block(COL['x0'], C2['x0']), D16])
    sep_y0 = T16([block(COL['x0'], Z8), block(Z8, C2['x0']), D16])
    shared_y1 = T16([block(COL[c], C2[c]) for c in ('x0', 'yF', 'yA')] + [D16])
    sep_y1 = T16([block(COL[c], Z8) for c in ('x0', 'yF', 'yA')] + [block(Z8, C2[c]) for c in ('x0', 'yF', 'yA')] + [D16])
    shared_y1_noD = T16([block(COL[c], C2[c]) for c in ('x0', 'yF', 'yA')])
    sep_y1_noD = T16([block(COL[c], Z8) for c in ('x0', 'yF', 'yA')] + [block(Z8, C2[c]) for c in ('x0', 'yF', 'yA')])
    y0_noD = T16([block(COL['x0'], C2['x0'])])
    say('  lambda = 2 part of D %s: y = 0 shared %d, separate %d; y degree one shared %d, separate %d; without D: %d, %d, %d'
        % ('zero' if Dl == Z8 else 'generic', shared_y0, sep_y0, shared_y1, sep_y1, y0_noD, shared_y1_noD, sep_y1_noD))
    need((shared_y0, sep_y0, shared_y1, sep_y1, y0_noD, shared_y1_noD, sep_y1_noD) == (11, 11, 10, 9, 12, 11, 10),
         'two blocks: 11 (y = 0), 10 (shared), 9 (separate) with the presence fixed once; 12, 11, 10 without it (installed)')

# ------------------------------------------------------------------ 6. totals with N=4 out of the count (D5)
say('== 5. totals with the N=4 coefficient not counted (D5)')
strict = {'Sthree': 1, 'Sfour': 4, 'Covtwo': 6, 'Nfour_installed': 1}
x0_tests = RESULT['a'][1]
need(x0_tests == strict['Sthree'] + strict['Sfour'], 'the strict count at x^0 (1 from S_3, 4 from S_4) equals the class (a) count %d' % x0_tests)
tot_old = strict['Sthree'] + strict['Sfour'] + strict['Nfour_installed'] + strict['Covtwo']
tot_new = strict['Sthree'] + strict['Sfour'] + strict['Covtwo']
need((tot_old, tot_new) == (12, 11), 'strict total 12 (installed, N=4 counted) -> 11 = 5 at x^0 + 6 shifted-pole (D5)')
say('  class without the shifted-pole assumption: %d (was 6); shifted-pole class: %d (unchanged)' % (strict['Sthree'] + strict['Sfour'], strict['Covtwo']))
say('  strict totals with degree-one y: shared %d (was 11), separate %d (was 10)' % (10, 9))

say('== summary (before -> after)')
for key, what, cols in CLASSES:
    say('  (%s) %d -> %d   %s' % (key, RESULT[key][0], RESULT[key][1], what))
say('  (e) %d -> %d   arbitrary group functions' % RESULT['e'])
say('  protected components 4 (reach); protected tests 4 -> 3')
say('  lambda = 2: 6, 5, 4 unchanged; two blocks: 12 -> 11 (y = 0), 11 -> 10 (shared), 10 -> 9 (separate)')
say('  strict total 12 -> 11 (5 + 6); class (i pi)^2 without shifted pole 6 -> 5; N=4 strict 1 -> 0')
say('ALL CHECKS PASSED')
with open(__file__.replace('.py', '.out'), 'w') as f:
    f.write('\n'.join(OUT) + '\n')

# ------------------------------------------------------------------ 7. where the quartic component is a test by itself
say('== 6. the quartic component as a test by itself (l. 2801)')
eq7 = sp.zeros(8, 1)
eq7[7] = 1
allc = CLASSES + [('kP', 'row (g): coefficient free, k_P degree one', ['rho', 'yF', 'yA']), ('e', 'arbitrary group functions', free_cols)]
for key, what, cols in allc:
    Mx = sp.Matrix.hstack(*[COL[c] for c in cols], D)
    q = (eq7.T * Mx) == sp.zeros(1, Mx.shape[1])
    say('  (%s) quartic alone a test: %s   [%s]' % (key, q, what))
    need(q == ('rho' not in cols and key != 'e'), 'the quartic is a test by itself exactly when the coefficient of eq. (5) is fixed and the constants are not arbitrary group functions (%s)' % key)
say('ALL CHECKS PASSED (part 6)')
with open(__file__.replace('.py', '.out'), 'w') as f:
    f.write('\n'.join(OUT) + '\n')


==> anc/numbers/deposit/P2/pminus_consts/own_ell.out <==
l_+ = 1 in every positive channel: dV3 [48, -192, 192] = 48*CF*(CA - 2*CF)**2;  dV4 [-480, 2304, -3456, 1536, 0] = -96*CF*(CA - 2*CF)**2*(5*CA - 4*CF)
l_- = 1 in every negative channel: dV3 [0, -192, 288] = -96*CF**2*(2*CA - 3*CF);  dV4 [0, 192, -1152, 1056, 0] = 96*CF**2*(2*CA**2 - 12*CA*CF + 11*CF**2)
map c_- = 1: dV3 [144, -192, -96] = 48*CF*(3*CA**2 - 4*CA*CF - 2*CF**2);  dV4 [-1152, 3456, -1920, -288, 0] = -96*CF*(12*CA**3 - 36*CA**2*CF + 20*CA*CF**2 + 3*CF**3)
l_+ = l_- = c_- = 1: dV3 [192, -576, 384] = 192*CF*(CA - 2*CF)*(CA - CF);  dV4 [-1632, 5952, -6528, 2304, 0] = -96*CF*(CA - 2*CF)*(17*CA**2 - 28*CA*CF + 12*CF**2)
l_- = c_- = 1 (l_+ = 0): dV3 [144, -384, 192] = 48*CF*(CA - 2*CF)*(3*CA - 2*CF);  dV4 [-1152, 3648, -3072, 768, 0] = -192*CF*(CA - 2*CF)*(2*CA - CF)*(3*CA - 2*CF)


==> anc/numbers/deposit/P2/pminus_consts/own_ell.py <==
#!/usr/bin/env python3
"""Dependence of the equation-side V_3^-, V_4^- on the NNLL constants l_+ (all positive channels),
l_- (all negative channels) and a map term c_- in P^- = (1 + c_- pi^2 w^2) F_1^-, first order in zeta_2."""
import sys
import os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from own_solver import *
CF, CA, dFA = sp.symbols('CF CA dFA')
B3 = [CF*CA**2, CF**2*CA, CF**3]; B4 = [CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, dFA]
gs = load_groups()
def ev(e, g):
    return sp.Rational(str(e.subs({CF: sp.Rational(str(g['CF'])), CA: sp.Rational(str(g['CA'])), dFA: sp.Rational(str(g['dFA']))})))
def fit(vals, B):
    A = sp.Matrix([[ev(b, g) for b in B] for g in gs]); y = sp.Matrix([sp.Rational(str(vals[g['name']])) for g in gs])
    x = (A.T*A).LUsolve(A.T*y); assert all(r == 0 for r in A*x - y); return list(x)
def V(g, corr, cminus=0):
    F = solve(g, 4, corr)
    F1 = [dict(f) for f in F['-'][0]]
    if cminus:
        F1 = [add(f, mul({2: (Fr(0), 6*Fr(cminus))}, f)) if f else f for f in F1]
    Sm = S_series(F1, g['CF'], 4)
    return Sm[3].get(-2, (0, 0))[1], Sm[4].get(-4, (0, 0))[1]
base = {g['name']: V(g, {}) for g in gs}
def resp(label, mk, cminus=0):
    d3, d4 = {}, {}
    for g in gs:
        v = V(g, mk(g), cminus)
        d3[g['name']] = v[0] - base[g['name']][0]; d4[g['name']] = v[1] - base[g['name']][1]
    r3, r4 = fit(d3, B3), fit(d4, B4)
    p3 = sp.factor(sum(c*b for c, b in zip(r3, B3))); p4 = sp.factor(sum(c*b for c, b in zip(r4, B4)))
    print(f'{label}: dV3 {r3} = {p3};  dV4 {r4} = {p4}')
nR = lambda g: len(g['C'])
resp('l_+ = 1 in every positive channel', lambda g: {('l', R, '+'): 1 for R in range(nR(g))})
resp('l_- = 1 in every negative channel', lambda g: {('l', R, '-'): 1 for R in range(nR(g))})
resp('map c_- = 1', lambda g: {}, cminus=1)
resp('l_+ = l_- = c_- = 1', lambda g: {**{('l', R, '+'): 1 for R in range(nR(g))}, **{('l', R, '-'): 1 for R in range(nR(g))}}, cminus=1)
resp('l_- = c_- = 1 (l_+ = 0)', lambda g: {('l', R, '-'): 1 for R in range(nR(g))}, cminus=1)


==> anc/numbers/deposit/P2/pminus_consts/own_solver.py <==
#!/usr/bin/env python3
"""Own check for u3 (main session, written 17 Oct 2026 independently of p03_solver.py).
Series in a: F[tau][R][n] = dict power -> (rat, z2coef). First order in zeta_2."""
import json, itertools, os
from fractions import Fraction as Fr
import sympy as sp

def add(A, B, c=1):
    out = dict(A)
    for p, (r, z) in B.items():
        r0, z0 = out.get(p, (Fr(0), Fr(0)))
        out[p] = (r0 + c * r, z0 + c * z)
    return {p: v for p, v in out.items() if v != (0, 0)}
def mul(A, B):
    out = {}
    for p1, (r1, z1) in A.items():
        for p2, (r2, z2) in B.items():
            p = p1 + p2
            r0, z0 = out.get(p, (Fr(0), Fr(0)))
            out[p] = (r0 + r1 * r2, z0 + r1 * z2 + z1 * r2)
    return {p: v for p, v in out.items() if v != (0, 0)}
def scal(A, r, z=0):
    return mul(A, {0: (Fr(r), Fr(z))})
def der(A):
    return {p - 1: (p * r, p * z) for p, (r, z) in A.items() if p != 0}
def shift(A, k):
    return {p + k: v for p, v in A.items()}

PHI = {'+': {1: (Fr(0), Fr(-3, 2))}, '-': {-1: (Fr(1), Fr(0)), 1: (Fr(0), Fr(-1, 2))}}
PSI = {'+': {1: (Fr(0), Fr(-3))}, '-': {-1: (Fr(2), Fr(0)), 1: (Fr(0), Fr(-1))}}

def solve(g, nmax, corr=None, nll=None):
    """corr: dict (R, tau, term) -> (rat, z2) relative factor coefficient k (term multiplied by 1 + a k);
       also ('dpsi',R,tau) -> number, ('l',R,tau) -> number, ('be',R,tau) -> number.
       nll: None or dict with 'c' (rat) for the c a F_A^+ term, 'eR' flag, 'beta0' (rat, nf handled as number)."""
    corr = corr or {}
    C, b, T = g['C'], g['b'], g['T']
    nR = len(C)
    F = {t: [[{} for _ in range(nmax + 1)] for _ in range(nR)] for t in '+-'}
    opp = {'+': '-', '-': '+'}
    for n in range(1, nmax + 1):
        for t in '+-':
            for R in range(nR):
                rhs = {}
                if n == 1:
                    rhs = {0: (2 * b[R], Fr(0))}
                    be = corr.get(('be', R, t))
                    if be:
                        rhs = add(rhs, {2: (Fr(0), 2 * b[R] * 6 * be)})
                    if nll and nll.get('eR'):
                        e = g['CF'] if R == 0 else -2 * b[R]
                        rhs = add(rhs, {1: (e, Fr(0))})
                if n == 2 and (R, t, 'B') in corr:
                    rhs = add(rhs, {0: (Fr(0), 2 * b[R] * corr[(R, t, 'B')])})
                # Sudakov
                for m, fac in ((n - 1, None), (n - 2, corr.get((R, t, 'E')))):
                    if m < 1 or C[R] == 0:
                        continue
                    if m == n - 2 and fac is None:
                        continue
                    f = F[t][R][m]
                    term = scal(add(der(f), mul(PHI[t], f)), 2 * C[R])
                    if fac is not None:
                        term = scal(term, 0, fac)
                    rhs = add(rhs, term)
                # pair
                for m, fac in ((n, None), (n - 1, corr.get((R, t, 'P')))):
                    if m == n - 1 and fac is None:
                        continue
                    acc = {}
                    for i in range(1, m):
                        acc = add(acc, mul(F[t][R][i], F[t][R][m - i]))
                    if fac is None:
                        l = corr.get(('l', R, t))
                        if l:
                            acc = add(acc, mul({2: (Fr(0), 6 * Fr(l))}, acc))
                        rhs = add(rhs, acc)
                    else:
                        rhs = add(rhs, scal(acc, 0, fac))
                # signature change
                psi = dict(PSI[t])
                dp = corr.get(('dpsi', R, t))
                if dp:
                    psi = add(psi, {1: (Fr(0), Fr(dp))})
                for m, fac in ((n - 1, None), (n - 2, corr.get((R, t, 'S')))):
                    if m < 1 or (m == n - 2 and fac is None):
                        continue
                    acc = {}
                    for Rp in range(nR):
                        if T[R][Rp] != 0:
                            acc = add(acc, scal(F[opp[t]][Rp][m], T[R][Rp]))
                    term = scal(mul(psi, acc), 2)
                    if fac is not None:
                        term = scal(term, 0, fac)
                    rhs = add(rhs, term)
                if nll and n >= 2:
                    rhs = add(rhs, scal(F[t][R][n - 1], -nll['beta0']))
                    if t == '+' and R == 1 and nll.get('c'):
                        rhs = add(rhs, scal(F[t][R][n - 1], nll['c']))
                F[t][R][n] = shift(rhs, -1)
    return F

def S_series(F1, CF, nmax, beta0=None):
    S = [{} for _ in range(nmax + 1)]
    for n in range(1, nmax + 1):
        acc = {}
        for i in range(1, n):
            acc = add(acc, mul(F1[i], F1[n - i]))
        acc = add(acc, shift(F1[n], 1), -1)
        if n == 1:
            acc = add(acc, {0: (2 * CF, Fr(0))})
        if beta0 is not None and n >= 2:
            acc = add(acc, scal(F1[n - 1], -beta0))
        S[n] = acc
    return S

def load_groups():
    D = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'P03', 'p03_color.json')))
    gs = []
    for r in D:
        gs.append({'name': r['name'], 'CF': Fr(r['CF']), 'CA': Fr(r['CA']), 'dFA': Fr(r['dFA_NR']),
                   'C': [Fr(c['C']) for c in r['channels']], 'b': [Fr(c['b']) for c in r['channels']],
                   'T': [[Fr(x) for x in row] for row in r['T']]})
    return gs


==> anc/numbers/deposit/P2/short_route/short_route.out <==
data: pole a^3 N^-4 of P(P - N + beta/a) + 2aC_F = 0
data: pole a^3 N^-3 of P(P - N + beta/a) + 2aC_F = 0
data: pole a^4 N^-6 of P(P - N + beta/a) + 2aC_F = 0
data: pole a^4 N^-5 of P(P - N + beta/a) + 2aC_F = 0
data: zeta_2-free NNLL pole a^3 N^-2 = 0
data: zeta_2-free NNLL pole a^4 N^-4 = 0
data: S_3 rest (no zeta_2) = -2*CF*(11*CA - 2*nf)*(11*CA - 6*CF - 2*nf)/9 ; S_4 rest = -4*CF**2*(11*CA - 2*nf)*(11*CA - 6*CF - 2*nf)/3
S_3 (units zeta_2): data 12*CF*(CA - 2*CF)*(5*CA - 6*CF) | equations 12*CF*(CA - 2*CF)*(5*CA - 6*CF) | equal True
S_4 (units zeta_2): data -912*CA**3*CF + 3120*CA**2*CF**2 - 3264*CA*CF**3 + 960*CF**4 + 1152*dFA | equations -912*CA**3*CF + 3120*CA**2*CF**2 - 3264*CA*CF**3 + 960*CF**4 + 1152*dFA | equal True
x^0 difference -S_4/24 + C_F S_3/6 = 38*CA**3*CF - 120*CA**2*CF**2 + 104*CA*CF**3 - 16*CF**4 - 48*dFA ; SU(3): 1376/81
SU(N_c) recursion: S_3, S_4 agree with general color: True ; S_5 = -6*(Nc - 1)*(Nc + 1)*(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/Nc**5 ; SU(3): 305008/81
five loops, SU(3): T_5 = 4308560/243 ; zeta_2 x^0 ln^6 x coefficient of P^(4)+ = -T_5/720 = -53857/2187
ALL AGREE


==> anc/numbers/deposit/P2/short_route/short_route.py <==
#!/usr/bin/env python3
"""Short route to the central numbers of the paper, independent of make_numbers.py and of the deposit programs.

Data side: the x^0 coefficients of the complete results.  One and two loops: P^(0)(N) and the x -> 0 expansion of eq. (4.6) of
hep-ph/0403192 (transcribed below); three loops: the coefficients D of eqs. (4.15), (4.17) of hep-ph/0403192 (transcribed);
four loops: read from the ancillary file Pqq3NSpXto0.m of arXiv:2604.09534 (numbers/published/gvmsy_anc/).
Equation side: the double-logarithmic coefficients d_n of F_A^- = sum d_n a^n omega^(1-2n), from d_2, d_3 in general color with
the adjoint moments M_1, M_2 (App. B) and from the SU(N_c) recursion of App. E, with S_(n+1) = -12 zeta_2 C_F d_n (kappa = +1).
Prints: the LL and NLL poles of S from the data (zero), S_3 and S_4 from the data and from the equations in general color,
the x^0 difference -S_4/24 + C_F S_3/6 (1376/81 in SU(3)), S_5 in SU(3), and the five-loop coefficient -T_5/720.
Run: python3 short_route.py (from this folder, with numbers/published/gvmsy_anc/ in place); about ten seconds."""
import os, re, sympy as sp
HERE = os.path.dirname(os.path.abspath(__file__))
PUB = os.path.join(HERE, '..', '..', '..', 'published', 'gvmsy_anc')
CF, CA, nf, z2, z3, z4, z5, z6, dFA, dFF, L, N, a = sp.symbols('CF CA nf z2 z3 z4 z5 z6 dFA dFF L N a')

def parse(fn):
    s = open(os.path.join(PUB, fn)).read().replace('\n', ' ')
    s = s.replace('d4FA/nc', 'dFA').replace('(d4FF*nf)/nc', 'dFF*nf')
    s = re.sub(r'color\[([^\]]*)\]', r'(\1)', s)
    for k, v in (('Log[x]', 'L'), ('zeta[2]', 'z2'), ('zeta[3]', 'z3'), ('zeta[4]', 'z4'), ('zeta[5]', 'z5'), ('zeta[6]', 'z6')):
        s = s.replace(k, v)
    s = s.replace('^', '**').replace('ca', 'CA').replace('cf', 'CF')
    return sp.expand(sp.sympify(s, locals=dict(CA=CA, CF=CF, nf=nf, z2=z2, z3=z3, z4=z4, z5=z5, z6=z6, dFA=dFA, dFF=dFF, L=L)))

P3 = parse('Pqq3NSpXto0.m')
P3d = {m: sp.expand(sp.Poly(P3, L).coeff_monomial(L**m)) for m in (6, 5, 4)}
# two loops, x^0 ln^m x of P^(1)+ (eq. (4.6) of hep-ph/0403192 expanded at x -> 0)
P1d = {2: 2*CF**2, 1: sp.Rational(22, 3)*CF*CA - 4*CF**2 - sp.Rational(4, 3)*CF*nf,
       0: sp.Rational(302, 9)*CF*CA - 4*CF**2 - sp.Rational(44, 9)*CF*nf - 8*CF**2*z2}
# three loops, x^0 ln^m x of P^(2)+ (eqs. (4.15), (4.17) of hep-ph/0403192)
P2d = {4: sp.Rational(2, 3)*CF**3, 3: sp.Rational(22, 3)*CF**2*CA - 4*CF**3 - sp.Rational(4, 3)*CF**2*nf,
       2: (sp.Rational(121, 9) - 30*z2)*CF*CA**2 + (sp.Rational(472, 9) + 96*z2)*CF**2*CA + (4 - 104*z2)*CF**3
          - sp.Rational(44, 9)*CF*CA*nf - sp.Rational(64, 9)*CF**2*nf + sp.Rational(4, 9)*CF*nf**2}
mellin = lambda d: sum(c*(-1)**m*sp.factorial(m)/N**(m+1) for m, c in d.items())     # x^0 ln^m x -> (-1)^m m!/N^(m+1)
P0 = sp.expand(sp.series(CF*(3 + 2/(N*(N + 1))), N, 0, 3).removeO() - 4*CF*(z2*N - z3*N**2))   # S_1(N) = z2 N - z3 N^2 + ...
P = a*P0 + a**2*mellin(P1d) + a**3*mellin(P2d) + a**4*mellin(P3d)
S = sp.expand(P*(P - N) + 2*a*CF)                      # S of eq. (S); its zeta_2 part is beta-independent
b0 = sp.Rational(11, 3)*CA - sp.Rational(2, 3)*nf
Srel = sp.expand(P*(P - N - b0*a) + 2*a*CF)    # eq. (relation), P(P - N + beta(a)/a) with beta(a) = -b0 a^2 + O(a^3); higher terms do not reach these poles
ok = True
for n_, lo in ((3, -4), (4, -6)):        # LL and NLL poles of eq. (relation) vanish
    for k in (lo, lo + 1):
        v = sp.factor(Srel.coeff(a, n_).coeff(N, k)); ok &= (v == 0)
        print('data: pole a^%d N^%d of P(P - N + beta/a) + 2aC_F = %s' % (n_, k, v))
for n_, k in ((3, -2), (4, -4)):         # NNLL poles: no zeta_2-free part, so the violations are pure zeta_2
    v = sp.factor(Srel.coeff(a, n_).coeff(N, k).coeff(z2, 0)); ok &= (v == 0)
    print('data: zeta_2-free NNLL pole a^%d N^%d = %s' % (n_, k, v))
S3d = sp.expand(S.coeff(a, 3).coeff(N, -2)); S4d = sp.expand(S.coeff(a, 4).coeff(N, -4))
print('data: S_3 rest (no zeta_2) =', sp.factor(S3d.coeff(z2, 0)), '; S_4 rest =', sp.factor(S4d.coeff(z2, 0)))
S3d, S4d = S3d.coeff(z2, 1), S4d.coeff(z2, 1)
# equation side in general color (App. B): kappa = +1
bA = CF - CA/2
M1 = -sp.Rational(1, 4)*(CA - 2*CF)*(3*CA - 4*CF)
M2 = sp.Rational(23, 24)*CA**3 - sp.Rational(7, 2)*CA**2*CF + sp.Rational(9, 2)*CA*CF**2 - 2*CF**3 - 2*dFA/CF
d2 = 4*bA**2 + 8*M1
d3 = 4*(bA - CA)*d2 + 16*(3*M2 - 2*CF*M1)
S3e, S4e = sp.expand(-12*CF*d2), sp.expand(-12*CF*d3)
print('S_3 (units zeta_2): data', sp.factor(S3d), '| equations', sp.factor(S3e), '| equal', sp.expand(S3d - S3e) == 0)
print('S_4 (units zeta_2): data', sp.expand(S4d), '| equations', sp.expand(S4e), '| equal', sp.expand(S4d - S4e) == 0)
ok &= sp.expand(S3d - S3e) == 0 and sp.expand(S4d - S4e) == 0
su3 = {CF: sp.Rational(4, 3), CA: 3, dFA: sp.Rational(5, 2)}            # dFA = d_F^abcd d_A^abcd / N_R in SU(3)
xd = sp.expand(-S4d/24 + CF*S3d/6)
print('x^0 difference -S_4/24 + C_F S_3/6 =', xd, '; SU(3):', xd.subs(su3))
ok &= xd.subs(su3) == sp.Rational(1376, 81)
# SU(N_c) recursion of App. E, from c_1^+ = d_1 = 2 b_A = -1/N_c; f_n = (2 C_F)^n Cat_(n-1)
Nc = sp.Symbol('Nc'); CFn = (Nc**2 - 1)/(2*Nc)
f = {n: (2*CFn)**n*sp.catalan(n - 1) for n in range(1, 8)}
c, d = {1: -1/Nc}, {1: -1/Nc}
for n in range(2, 6):
    c[n] = sp.simplify(-2*Nc*(2*n - 3)*c[n - 1] + sum(c[k]*c[n - k] for k in range(1, n)))
    d[n] = sp.simplify(-4*Nc*(n - 2)*d[n - 1] + sum(d[k]*d[n - k] for k in range(1, n)) - 4/Nc*f[n - 1] - 2*(Nc**2 - 4)/Nc*c[n - 1])
Sn = {n + 1: sp.factor(-12*CFn*d[n]) for n in range(2, 5)}
sun = {CF: CFn, CA: Nc, dFA: (Nc**2 - 1)*(Nc**2 + 6)/48}
agree = sp.simplify(Sn[3] - S3e.subs(sun)) == 0 and sp.simplify(Sn[4] - S4e.subs(sun)) == 0
ok &= agree
print('SU(N_c) recursion: S_3, S_4 agree with general color:', agree, '; S_5 =', Sn[5], '; SU(3):', Sn[5].subs(Nc, 3))
# five loops: T_m = sum_n binom(2(m-n), m-n) (2 C_F)^(m-n) S_n, S_1 = 4 C_F zeta_2 and S_2 = -8 C_F^2 zeta_2 from the data
S3c = {1: 4*CF, 2: -8*CF**2, 3: S3d, 4: S4d}
Sv = {k: v.subs(su3) for k, v in S3c.items()}; Sv[5] = Sn[5].subs(Nc, 3)
T5 = sum(sp.binomial(2*(5 - n), 5 - n)*(2*sp.Rational(4, 3))**(5 - n)*Sv[n] for n in range(1, 6))
print('five loops, SU(3): T_5 =', T5, '; zeta_2 x^0 ln^6 x coefficient of P^(4)+ = -T_5/720 =', -T5/720)
ok &= -T5/720 == sp.Rational(-53857, 2187)
print('ALL AGREE' if ok else 'MISMATCH')


==> anc/numbers/deposit/P2/short_route_ext/README.txt <==
short_route_ext/  (20 October 2026)

short_route_ext.py starts from explicit generators and recomputes the color algebra behind four parts of the
article: eq. (10), Table 2, the coefficient V_3^-, and the gluon entry that eq. (73) uses at n_f = 0.
It extends numbers/deposit/P2/short_route/short_route.py but does not import or change it.
It was written separately from make_numbers.py and from the programs in numbers/deposit/.
It needs Python 3 with SymPy and NumPy. It was run with SymPy 1.14.0 and NumPy 2.3.5.

Run the following command inside this folder.

    python3 short_route_ext.py > short_route_ext.out

The run takes about 1.5 s. The output ends with ALL AGREE if every comparison holds and with MISMATCH otherwise.
An exception also stops the run before either line is printed.

Inputs
    numbers/numbers.tex (../../../numbers.tex from this folder, or the path in NUMBERS_TEX). Each compared
        value is the plain-text form after '%' on the macro's line, parsed by SymPy.
    L1/draft/article.tex from an earlier version of this work (../../../../L1/draft/ from this folder), if present.
        It is read only to report where each compared macro is printed; without it the run prints the list of
        compared macros.
    Transcribed into the program from numbers/published/dkmv/xto0-DIS.tex (arXiv:2202.10362), at n_f = 0:
        P_gg^(0), P_gg^(1) and P_gg^(2) about N = 0 (Appendix A, lines 3920-3948);
        the zeta_2 N^-5 coefficient 32*64 C_A^4 of P_gg^(3) in eq. (5.12) (line 2778).

What it computes
(1) Generators are built for SU(N) with N = 2 to 5 (Weyl basis E_ij, E_kk - E_k+1,k+1) and for SO(5) and SO(7)
    (E_ij - E_ji in the vector representation). The adjoint matrices come from the commutators.
    The normalization is Tr(t^a t^b) = delta^ab/2 in the quark representation, imposed through the inverse trace
    metric.
    C_F and C_A are Casimir sums. d_F^abcd d_A^abcd/N_R is the product of the symmetrized traces, contracted
    with the inverse metric.
    In the t-channel space V x Vbar (legs 1 and 3 in, legs 2 and 4 out) the program builds:
        the projectors P_R, from the pair Casimir;
        b_R, from -T1.T3 P_R = b_R P_R;
        [T_rc]_RR' = Tr(P_R T_rc(P_R'))/dim R, with T_rc = T1.T2 - T1.T4;
        M_p = sum_R' [T_rc]_AR' b_R'^p.
    It checks b_R = C_F - C_R/2, the singlet row, the dimension symmetry and the two row sums of eq. (37).
    It compares M_1 and M_2 with eq. (10), and the matrices and group data with eq. (39), Table 8 and the
    macros for d_F d_A/N_R.
(2) S_3 and S_4 are obtained by two routes for the four variants of Table 2: as written, b_A^- reversed,
    b_A^- removed, and kappa reversed.
        Route one uses d_2 and d_3 from M_1 and M_2 (Sect. 4) with S_(n+1) = -12 kappa zeta_2 C_F d_n.
        Route two solves eq. (6) of the article order by order in a, at first order in zeta_2, with
        l_pm = c_+ = 0 and the explicit [T_rc].
    The columns are SU(N_c), SU(3), SO(5) and SO(7). The SU(N_c) column uses the matrix of eq. (39) after that
    matrix is checked against the generators for N_c = 2 to 5.
    The rows labeled complete results are compared with the as-written values. Their data side is computed in
    short_route.py and is not repeated here.
(3) V_3^- in SU(N_c), SU(3), SO(5) and SO(7) comes from the same solver, with P^- = F_1^-,
    l_pm = c_- = 0 and kappa = +1. It is compared with nmXkVthreeUncLamOne in the basis
    (C_F C_A^2, C_F^2 C_A, C_F^3). The SU(N_c) function fixes the three basis components uniquely.
(4) n_f = 0 in SU(3).
    Gluon pairs in A x A are built from the adjoint generators and split by exchange parity eps_R into
    1, 8s, 8a, 10+10bar and 27.
    The Born weights b_R^tau = (1 + tau eps_R)(C_R - 2C_A)/2 are an input. They are the paper's
    gluon-signature prescription and are not derived here.
    The solver gives [S_3]_gg and [S_4]_gg.
    The P_gg expansions of Appendix A of arXiv:2202.10362 give [S_3]_gg from the complete three-loop results.
    The relation S[K] = K(K - N) + (beta/a)K + 2a b_1 then gives the zeta_2 x^0 ln^4 x coefficient of P_gg^(3).
    At n_f = 0 the matrix P is lower triangular, since P_qg carries n_f. The four-loop trace condition then
    reduces to the gluon entry, because the quark entry is S_4, which short_route.py checks against the
    four-loop data.

Results in short_route_ext.out (81 comparisons, all PASS, ALL AGREE)
    M_1, M_2: SU(3) -11/36, -133/216; SO(5) 1/16, -17/64; SO(7) 3/16, -27/64.
        d_F d_A/N_R: SU(3) 5/2, SO(5) 3/16, SO(7) 55/64.
    S_3, S_4 as written (coefficients of zeta_2):
        SU(3) 112/3, -5632/27; SO(5) -9, 222; SO(7) -63/2, 810;
        SU(N_c) 6(N^2-1)(2N^2+3)/N^3, -12(N^2-1)(19N^2+5)/N^4.
        Both routes agree, and every row and column of Table 2 holds.
    V_3^-: (84, -256, 176), that is, 2(N^2-1)(10N^2+11)/N^3 in SU(N_c), 1616/27 in SU(3), -19 in SO(5) and
        -117/2 in SO(7).
    Gluon pairs, SU(3): [T_rc]_{1,8a} = -6 = -2C_A is the only nonzero entry of the singlet row.
        The feed is sum_R [T_rc]_{8a,R} b_R^+ = 9/2 = C_A^2/2.
        [S_3]_gg = -2592 = -96 C_A^3, equal to the complete three-loop value; [S_4]_gg = 77760 = 960 C_A^4.
    P_gg^(3), n_f = 0, SU(3): zeta_2 N^-5 coefficient 150336.
        The zeta_2 x^0 ln^4 x coefficient is 6264 (eq. (73) at n_f = 0), against 6912 from eq. (5.12) of
        2202.10362. The difference is -648 = -8 C_A^4.
        With b_8a^- reversed, [S_3]_gg is unchanged and the difference becomes 24 C_A^4, as printed.

Not computed here
    The off-diagonal entries of S_3 and S_4 and every n_f term of the flavor-singlet matrices. These need the
    quark-gluon transition weights from the tree amplitudes with the signature rule, which belong to the
    gluon-signature assumption and are tabulated in the ancillary files. The n_f-dependent comparisons also need
    the (F_2, F_phi) kernel.
    The complete-result value of V_3^-, (-28, 96, -80).

Mutation tests, run on copies outside this folder (the deposited program was not changed). Each mutation below
made at least one comparison FAIL or stopped the run:
    the sign of the pole of psi^-; the zeta_2 coefficient of phi^+ (only V_3^- fails, as expected, since S_n
    needs F_A^- only at double-logarithmic accuracy); the zeta_2 coefficient of psi^+; the quartic invariant
    divided by N_A in place of N_R; T1.T2 + T1.T4 in place of T1.T2 - T1.T4; the sign of b_8a^-; the zeta_2/N
    coefficient of P_gg^(1); the zeta_2 N coefficient of P_gg^(0); dropping the exchange-parity split; a
    shifted Born weight.

sha256
    f4b2cdbd3a1108c80790dc4d25ece66eab1e5c7a8478fb21c34b8eb1029946cb  short_route_ext.py
    665dbb4a8dff815b8f1b51c788336323c2838d47de1ceeb3d4b2f513f4e0740c  short_route_ext.out


==> anc/numbers/deposit/P2/short_route_ext/short_route_ext.out <==
(1) Color algebra from explicit generators
SU(2): C_F = 3/4, C_A = 2, N_R = 2, N_A = 3, dF.dA/N_R = 5/8; channels dim [1, 3], C_R [0, 2], b_R [3/4, -1/4]; [T_rc] = [[0, -3/2], [-1/2, 0]]; span residual 0.0e+00; M_1 = -3/8, M_2 = -9/32
PASS  SU(2) b_R = C_F - C_R/2, [T]_1A = -2C_F, [T]_A1 = -2C_F/N_A, singlet row, dim symmetry: 1 | printed 1
PASS  SU(2) row sums: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SU(2) M_1, eq. (10): -3/8 | printed -3/8
PASS  SU(2) M_2, eq. (10): -9/32 | printed -9/32
PASS  SU(2) [T_rc], b_A, dF.dA/N_R (eq. (39), nmBornAdjSUN, nmDFASUN): 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0
SU(3): C_F = 4/3, C_A = 3, N_R = 3, N_A = 8, dF.dA/N_R = 5/2; channels dim [1, 8], C_R [0, 3], b_R [4/3, -1/6]; [T_rc] = [[0, -8/3], [-1/3, -5/6]]; span residual 4.4e-16; M_1 = -11/36, M_2 = -133/216
PASS  SU(3) b_R = C_F - C_R/2, [T]_1A = -2C_F, [T]_A1 = -2C_F/N_A, singlet row, dim symmetry: 1 | printed 1
PASS  SU(3) row sums: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SU(3) M_1, eq. (10): -11/36 | printed -11/36
PASS  SU(3) M_2, eq. (10): -133/216 | printed -133/216
PASS  SU(3) [T_rc], b_A, dF.dA/N_R (eq. (39), nmBornAdjSUN, nmDFASUN): 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0
SU(4): C_F = 15/8, C_A = 4, N_R = 4, N_A = 15, dF.dA/N_R = 55/8; channels dim [1, 15], C_R [0, 4], b_R [15/8, -1/8]; [T_rc] = [[0, -15/4], [-1/4, -3/2]]; span residual 2.8e-17; M_1 = -9/32, M_2 = -231/256
PASS  SU(4) b_R = C_F - C_R/2, [T]_1A = -2C_F, [T]_A1 = -2C_F/N_A, singlet row, dim symmetry: 1 | printed 1
PASS  SU(4) row sums: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SU(4) M_1, eq. (10): -9/32 | printed -9/32
PASS  SU(4) M_2, eq. (10): -231/256 | printed -231/256
PASS  SU(4) [T_rc], b_A, dF.dA/N_R (eq. (39), nmBornAdjSUN, nmDFASUN): 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0
SU(5): C_F = 12/5, C_A = 5, N_R = 5, N_A = 24, dF.dA/N_R = 31/2; channels dim [1, 24], C_R [0, 5], b_R [12/5, -1/10]; [T_rc] = [[0, -24/5], [-1/5, -21/10]]; span residual 8.9e-16; M_1 = -27/100, M_2 = -1173/1000
PASS  SU(5) b_R = C_F - C_R/2, [T]_1A = -2C_F, [T]_A1 = -2C_F/N_A, singlet row, dim symmetry: 1 | printed 1
PASS  SU(5) row sums: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SU(5) M_1, eq. (10): -27/100 | printed -27/100
PASS  SU(5) M_2, eq. (10): -1173/1000 | printed -1173/1000
PASS  SU(5) [T_rc], b_A, dF.dA/N_R (eq. (39), nmBornAdjSUN, nmDFASUN): 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0
SO(5): C_F = 1, C_A = 3/2, N_R = 5, N_A = 10, dF.dA/N_R = 3/16; channels dim [1, 10, 14], C_R [0, 3/2, 5/2], b_R [1, 1/4, -1/4]; [T_rc] = [[0, -2, 0], [-1/5, 0, -21/20], [0, -3/4, 0]]; span residual 1.1e-16; M_1 = 1/16, M_2 = -17/64
PASS  SO(5) b_R = C_F - C_R/2, [T]_1A = -2C_F, [T]_A1 = -2C_F/N_A, singlet row, dim symmetry: 1 | printed 1
PASS  SO(5) row sums: 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0
PASS  SO(5) M_1, eq. (10): 1/16 | printed 1/16
PASS  SO(5) M_2, eq. (10): -17/64 | printed -17/64
PASS  SO(5) [T_rc], dims, C_R, b_R, dF.dA/N_R (Table 8): 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0
SO(7): C_F = 3/2, C_A = 5/2, N_R = 7, N_A = 21, dF.dA/N_R = 55/64; channels dim [1, 21, 27], C_R [0, 5/2, 7/2], b_R [3/2, 1/4, -1/4]; [T_rc] = [[0, -3, 0], [-1/7, 0, -45/28], [0, -5/4, 0]]; span residual 2.2e-16; M_1 = 3/16, M_2 = -27/64
PASS  SO(7) b_R = C_F - C_R/2, [T]_1A = -2C_F, [T]_A1 = -2C_F/N_A, singlet row, dim symmetry: 1 | printed 1
PASS  SO(7) row sums: 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0
PASS  SO(7) M_1, eq. (10): 3/16 | printed 3/16
PASS  SO(7) M_2, eq. (10): -27/64 | printed -27/64
PASS  SO(7) [T_rc], dims, C_R, b_R, dF.dA/N_R (Table 8): 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 ; 0 | printed 0

(2) S_3, S_4 (coefficients of zeta_2): d_n formulas of Sect. 4 ; direct solution of eq. (6) | Table 2
PASS  SU(N_c) as written S_3: 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 ; 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 | printed 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
PASS  SU(N_c) as written S_4: -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 ; -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 | printed -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4
PASS  SU(N_c) eqs. (7), (8) and complete-result rows: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SU(N_c) b_A^- reversed S_3: 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 ; 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 | printed 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
PASS  SU(N_c) b_A^- reversed S_4: -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4 ; -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4 | printed -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4
PASS  SU(N_c) b_A^- removed S_3: 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3 ; 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3 | printed 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3
PASS  SU(N_c) b_A^- removed S_4: -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4 ; -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4 | printed -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4
PASS  SU(N_c) kappa reversed S_3: 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3 ; 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3 | printed 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3
PASS  SU(N_c) kappa reversed S_4: -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4 ; -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4 | printed -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4
PASS  SU(3) as written S_3: 112/3 ; 112/3 | printed 112/3
PASS  SU(3) as written S_4: -5632/27 ; -5632/27 | printed -5632/27
PASS  SU(3) eqs. (7), (8) and complete-result rows: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SU(3) b_A^- reversed S_3: 112/3 ; 112/3 | printed 112/3
PASS  SU(3) b_A^- reversed S_4: -4288/27 ; -4288/27 | printed -4288/27
PASS  SU(3) b_A^- removed S_3: 352/9 ; 352/9 | printed 352/9
PASS  SU(3) b_A^- removed S_4: -5536/27 ; -5536/27 | printed -5536/27
PASS  SU(3) kappa reversed S_3: 368/9 ; 368/9 | printed 368/9
PASS  SU(3) kappa reversed S_4: -6848/27 ; -6848/27 | printed -6848/27
PASS  SO(5) as written S_3: -9 ; -9 | printed -9
PASS  SO(5) as written S_4: 222 ; 222 | printed 222
PASS  SO(5) eqs. (7), (8) and complete-result rows: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SO(5) b_A^- reversed S_3: -9 ; -9 | printed -9
PASS  SO(5) b_A^- reversed S_4: 240 ; 240 | printed 240
PASS  SO(5) b_A^- removed S_3: -6 ; -6 | printed -6
PASS  SO(5) b_A^- removed S_4: 213 ; 213 | printed 213
PASS  SO(5) kappa reversed S_3: -3 ; -3 | printed -3
PASS  SO(5) kappa reversed S_4: 192 ; 192 | printed 192
PASS  SO(7) as written S_3: -63/2 ; -63/2 | printed -63/2
PASS  SO(7) as written S_4: 810 ; 810 | printed 810
PASS  SO(7) eqs. (7), (8) and complete-result rows: 0 ; 0 ; 0 ; 0 | printed 0
PASS  SO(7) b_A^- reversed S_3: -63/2 ; -63/2 | printed -63/2
PASS  SO(7) b_A^- reversed S_4: 873 ; 873 | printed 873
PASS  SO(7) b_A^- removed S_3: -27 ; -27 | printed -27
PASS  SO(7) b_A^- removed S_4: 1593/2 ; 1593/2 | printed 1593/2
PASS  SO(7) kappa reversed S_3: -45/2 ; -45/2 | printed -45/2
PASS  SO(7) kappa reversed S_4: 729 ; 729 | printed 729

(3) V_3^- at l_pm = c_- = 0, P^- = F_1^-, kappa = +1 (coefficient of zeta_2)
PASS  SU(N_c) V_3^-: 2*(N - 1)*(N + 1)*(10*N**2 + 11)/N**3 | printed 2*(N - 1)*(N + 1)*(10*N**2 + 11)/N**3
      SU(N_c) fixes the basis components uniquely: [(84, -256, 176)]
PASS  SU(3) V_3^-: 1616/27 | printed 1616/27
PASS  SO(5) V_3^-: -19 | printed -19
PASS  SO(7) V_3^-: -117/2 | printed -117/2

(4) n_f = 0, SU(3): gluon pairs in A x A
channels ['1', '8s', '8a', '10+10b', '27'], dims [1, 8, 8, 20, 27], C_R [0, 3, 3, 6, 8], eps_R [1, 1, -1, -1, 1], b_R^+ [-6, -3, 0, 0, 2], b_R^- [0, 0, -3, 0, 0]; [T_rc] = [[0, 0, -6, 0, 0], [0, 0, -3/2, -3, 0], [-3/4, -3/2, 0, 0, -9/4], [0, -6/5, 0, 0, -9/5], [0, 0, -2/3, -4/3, 0]]; span residual 2.0e-15
PASS  color-singlet row of [T_rc] has only the 8a entry, -2C_A: 0 ; 0 ; 0 ; 0 ; 0 | printed 0
PASS  b_1^+ (nmSingletBornGG), b_8a^- (nmSingletBornEightA): 0 ; 0 | printed 0
PASS  feed sum_R [T]_{8a,R} b_R^+ (nmSingletGluonFeed): 9/2 | printed 9/2
PASS  [S_3]_gg at n_f = 0 (nmSingletSthreeGG, ...SUthree): -2592 ; -2592 | printed -2592
PASS  [S_4]_gg at n_f = 0 (nmSingletSfourGG, ...SUthree): 77760 ; 77760 | printed 77760
PASS  [S_3]_qq at n_f = 0 = S_3 of part (2) (nmSingletSthreeQQSUthree): 112/3 | printed 112/3
      [S_3]_qg = 0 at n_f = 0 since the qg entries of b_1 and P carry n_f; [S_3]_gq (printed -1184*z2) is not computed: it needs the quark-gluon transition weights of the gluon-signature assumption (ancillary files).
PASS  [S_3]_gg from the complete three-loop P_gg (2202.10362 App. A) = equations: -2592 | printed -2592
      zeta_2 N^-5 coefficient of P_gg^(3) = 150336, i.e. zeta_2 x^0 ln^4 x coefficient 6264; eq. (5.12) of 2202.10362: 6912
PASS  eq. (73) at n_f = 0, SU(3) (nmPggLnFourPredSUthree, nmPggLnFourPred): 6264 ; 6264 | printed 6264
PASS  eq. (5.12) of 2202.10362 at n_f = 0 (nmPggLnFourRefSUthree): 6912 | printed 6912
PASS  difference at n_f = 0 (nmPggLnFourShiftSUthree, nmPggLnFourShiftNfZero): -648 ; -648 | printed -648
PASS  b_8a^- reversed: [S_3]_gg unchanged; difference at n_f = 0 (nmPggLnFourShiftRevNfZero): 0 ; 0 | printed 0

macros compared: ['nmBornAdjSUN', 'nmCtrlKappaSthreeSUthree', 'nmDFASON', 'nmDFASUN', 'nmDFASUthree', 'nmMoneGen', 'nmMtwoGen', 'nmPggLnFourPred', 'nmPggLnFourPredSUthree', 'nmPggLnFourRefSUthree', 'nmPggLnFourShiftNfZero', 'nmPggLnFourShiftRevNfZero', 'nmPggLnFourShiftSUthree', 'nmRowSum', 'nmRowSumBorn', 'nmSONborn', 'nmSONcasimirs', 'nmSONdims', 'nmSfourDataSOfive', 'nmSfourDataSOseven', 'nmSfourDataSUN', 'nmSfourDataSUthree', 'nmSfourGen', 'nmSfourKmSOfive', 'nmSfourKmSOseven', 'nmSfourKmSUN', 'nmSfourKmSUthree', 'nmSfourRemSOfive', 'nmSfourRemSOseven', 'nmSfourRemSUN', 'nmSfourRemSUthree', 'nmSfourRevSOfive', 'nmSfourRevSOseven', 'nmSfourRevSUN', 'nmSfourRevSUthree', 'nmSfourSOfive', 'nmSfourSOseven', 'nmSfourSUN', 'nmSfourSUthree', 'nmSingletBornEightA', 'nmSingletBornGG', 'nmSingletGluonFeed', 'nmSingletSfourGG', 'nmSingletSfourGGSUthree', 'nmSingletSthreeGG', 'nmSingletSthreeGGSUthree', 'nmSingletSthreeGQSUthree', 'nmSingletSthreeQQSUthree', 'nmSthreeDataSOfive', 'nmSthreeDataSOseven', 'nmSthreeDataSUN', 'nmSthreeDataSUthree', 'nmSthreeGen', 'nmSthreeKmSOfive', 'nmSthreeKmSOseven', 'nmSthreeKmSUN', 'nmSthreeRemSOfive', 'nmSthreeRemSOseven', 'nmSthreeRemSUN', 'nmSthreeRemSUthree', 'nmSthreeSOfive', 'nmSthreeSOseven', 'nmSthreeSUN', 'nmSthreeSUthree', 'nmTrcSON', 'nmTrcSUN', 'nmXkVthreeUncLamOne'] (the article source is not present here, so where each is printed is not reported)
ALL AGREE


==> anc/numbers/deposit/P2/short_route_ext/short_route_ext.py <==
#!/usr/bin/env python3
"""Extended short route: the color algebra of the article from explicit generators.

Extends numbers/deposit/P2/short_route/short_route.py, which is neither imported nor changed.  Written apart from
make_numbers.py and the deposit programs.  It reads numbers/numbers.tex (the printed values it compares with) and
L1/draft/article.tex, if present (only to report where each compared macro is printed).
(1) Rational generators of SU(N) (fundamental, N = 2..5), SO(5) and SO(7) (vector) and adjoint matrices from their
    commutators.  C_F, C_A and d_F^{abcd}d_A^{abcd}/N_R come from Casimir sums and symmetrized traces contracted with
    the inverse trace metric (Tr(t^a t^b) = delta^ab/2 in the quark representation).  In the t-channel pair space
    V x Vbar (legs 1, 3 in, legs 2, 4 out) the program forms the projectors P_R from the pair Casimir, the Born
    weights b_R from -T1.T3 P_R = b_R P_R, the matrix [T_rc]_{RR'} = Tr(P_R T_rc(P_R'))/dim R of
    T_rc = T1.T2 - T1.T4 = (T_s^2 - T_u^2)/2, and M_p = sum_R' [T_rc]_{AR'} b_R'^p.  Compared with eq. (10) of the
    article (nmMoneGen, nmMtwoGen) and the group-data macros.
(2) d_2, d_3 from M_1, M_2 and S_(n+1) = -12 kappa z2 C_F d_n for the four variants of Table 2, and independently
    by solving eq. (6) of the article order by order in a at first order in zeta_2 with the explicit [T_rc]
    (l_pm = c_+ = 0, P^+ = F_1^+).  The SU(N_c) column uses the matrix of eq. (39) after it is checked
    against the generators for N_c = 2..5.  The complete-result rows are evaluated from the data in short_route.py.
(3) V_3^- (P^- = F_1^-, l_pm = c_- = 0, kappa = +1) from the same solver in SU(N_c), SU(3), SO(5), SO(7), against
    nmXkVthreeUncLamOne in the basis (C_F C_A^2, C_F^2 C_A, C_F^3).
(4) n_f = 0, SU(3): gluon pairs in A x A from the adjoint generators, split by exchange parity eps_R; Born weights
    b_R^tau = (1 + tau eps_R)(C_R - 2C_A)/2 (the paper's gluon-signature prescription, an input).  The solver gives
    the gluon entries of S_3 and S_4; the P_gg expansions of Appendix A of arXiv:2202.10362 (transcribed, n_f = 0)
    check [S_3]_gg and give the zeta_2 x^0 ln^4 x coefficient of P_gg^(3), eq. (73) at n_f = 0.  At n_f = 0 the
    matrix P is lower triangular (P_qg ~ n_f), so the four-loop trace condition reduces to the gluon entry.
    The off-diagonal entries of S_3 and all n_f terms need the quark-gluon transition weights, not built here.
Linear algebra in floating point; every color number is converted to a fraction (denominator <= 10^5) and asserted
to agree to 1e-8.  Python 3, SymPy, NumPy.  Run: python3 short_route_ext.py > short_route_ext.out (about 2 s).
"""
import itertools, os, re
from fractions import Fraction
import numpy as np, sympy as sp
from sympy.parsing.sympy_parser import parse_expr, standard_transformations, implicit_multiplication

HERE = os.path.dirname(os.path.abspath(__file__)); PAPER = os.path.join(HERE, *['..'] * 4)   # the paper folder (numbers/deposit/P2/short_route_ext)
TEX = open(os.environ.get('NUMBERS_TEX', os.path.join(PAPER, 'numbers', 'numbers.tex'))).read()
z2, CF, CA, dFA, N, nf, NA = sp.symbols('z2 CF CA dFA N nf N_A')
LOC = dict(z2=z2, CF=CF, CA=CA, cf=CF, ca=CA, dFA=dFA, N=N, nf=nf, N_A=NA, CR=sp.Symbol('CR'), b_R=sp.Symbol('b_R'))
USED = set()

def mac(name, **sub):
    """Plain-text value written after '%' on the macro's line in numbers.tex, parsed by SymPy."""
    USED.add(name); s = re.search(r'\\newcommand\{\\%s\}.*%%\s*(.*)$' % name, TEX, re.M).group(1)
    P = lambda t: parse_expr(re.sub(r'(?<=[\w)])\s*\(', '*(', t.replace('^', '**')), local_dict=LOC,
                             transformations=standard_transformations + (implicit_multiplication,))
    v = sp.Matrix([list(P('(%s,)' % r)) for r in s.strip()[1:-1].split(';')]) if ';' in s else P(s)
    v = sp.Matrix(v) if isinstance(v, tuple) and isinstance(v[0], tuple) else v
    return v.subs(sub) if hasattr(v, 'subs') else tuple(sp.sympify(x).subs(sub) for x in v)

ok = True
def chk(label, gots, want):
    global ok
    good = all(sp.simplify(sp.sympify(g) - want) == 0 for g in gots); ok &= good
    print('%s  %s: %s | printed %s' % ('PASS' if good else 'FAIL', label, ' ; '.join(str(sp.factor(g)) for g in gots), sp.factor(want)))

def q(x):
    x = float(np.real(x)); f = Fraction(x).limit_denominator(10**5)
    assert abs(float(f) - x) < 1e-8, x
    return sp.Rational(f.numerator, f.denominator)

# ---------- (1) generators, invariants, t-channel projectors and the phase operator ----------
def E(n, i, j): M = np.zeros((n, n)); M[i, j] = 1.0; return M
def su(n): return np.array([E(n, i, j) for i in range(n) for j in range(n) if i != j] + [E(n, k, k) - E(n, k+1, k+1) for k in range(n-1)])
def so(n): return np.array([E(n, i, j) - E(n, j, i) for i in range(n) for j in range(i+1, n)])
def cas(X, G):
    C = np.einsum('ab,aij,bjk->ik', G, X, X); assert np.allclose(C, C[0, 0]*np.eye(len(C))); return q(C[0, 0])
def str4(X):                                   # symmetrized trace STr(X_a X_b X_c X_d)
    n, d = X.shape[:2]; Y = np.einsum('aij,bjk->abik', X, X)
    T = (Y.reshape(n*n, d*d) @ Y.transpose(0, 1, 3, 2).reshape(n*n, d*d).T).reshape(n, n, n, n)
    return sum(T.transpose((0,) + p) for p in itertools.permutations((1, 2, 3)))/6
def quartic(XF, XA, G):                         # d_F^{abcd} d_A^{abcd}, indices raised with G
    SA = str4(XA)
    for _ in range(4): SA = np.tensordot(SA, G, axes=([0], [0]))
    return np.sum(str4(XF)*SA)

def pairs(X, G, gm=None):
    """Channels of the t-channel pair (rep X on line A, its dual on line B) and [T_rc]; gm: invariant form for
    the exchange parity of a pair of identical representations (gluons), None for quark pairs."""
    d = X.shape[1]; D = d*d; I, Id = np.eye(d), np.eye(D)
    XA = np.array([np.kron(x, I) for x in X]); XB = np.array([np.kron(I, -x.T) for x in X]); J = XA + XB
    Ct = np.einsum('ab,aij,bjk->ik', G, J, J); K13 = np.einsum('ab,aij,bjk->ik', G, XA, XB)
    lam = sorted({round(float(v), 6) for v in np.linalg.eigvals(Ct).real}); Ex = None
    if gm is not None:
        SW = np.zeros((D, D))
        for i, j in itertools.product(range(d), repeat=2): SW[j*d + i, i*d + j] = 1
        Ex = np.kron(np.linalg.inv(gm), gm) @ SW          # exchange of the two t-channel partons
    ch = []
    for l in lam:
        P = Id
        for l2 in lam:
            if l2 != l: P = P @ (Ct - l2*Id)/(l - l2)
        for eps in ((0,) if Ex is None else (1, -1)):
            Pe = P if Ex is None else P @ (Id + eps*Ex)/2
            if np.trace(Pe) > 0.5:
                ch.append(dict(P=Pe, dim=q(np.trace(Pe)), C=q(l), eps=eps, b=q(-np.trace(Pe @ K13)/np.trace(Pe))))
    trc = lambda M: -np.sum((np.einsum('ab,bij->aij', G, XA - XB) @ M) @ XA, axis=0)   # T1.T2 M - T1.T4 M
    T = sp.Matrix([[q(np.trace(r['P'] @ trc(s['P']))/np.trace(r['P'])) for s in ch] for r in ch])
    res = max(np.abs(trc(s['P']) - sum(float(T[i, j])*r['P'] for i, r in enumerate(ch))).max() for j, s in enumerate(ch))
    return ch, T, res

def group(X, gluon=False):
    g = 2*np.einsum('aij,bji->ab', X, X); G = np.linalg.inv(g)
    K = 2*np.einsum('cij,ajk,bki->cab', X, X, X); AD = np.einsum('cd,dab->acb', G, K - K.transpose(0, 2, 1))
    gr = dict(CF=cas(X, G), CA=cas(AD, G), NR=X.shape[1], NA=len(X)); gr['dFA'] = q(quartic(X, AD, G)/X.shape[1])
    gr['ch'], gr['T'], gr['res'] = pairs(AD, G, g) if gluon else pairs(X, G)
    return gr

print('(1) Color algebra from explicit generators')
GR = {('SU(%d)' % n): group(su(n)) for n in (2, 3, 4, 5)}; GR['SO(5)'] = group(so(5)); GR['SO(7)'] = group(so(7))
for name, gr in GR.items():
    ch, T, cf, ca = gr['ch'], gr['T'], gr['CF'], gr['CA']; n = len(ch); b = [c['b'] for c in ch]; iA = [c['C'] for c in ch].index(ca)
    gr['M1'], gr['M2'] = [sum(T[iA, r]*b[r]**p for r in range(n)) for p in (1, 2)]
    print('%s: C_F = %s, C_A = %s, N_R = %d, N_A = %d, dF.dA/N_R = %s; channels dim %s, C_R %s, b_R %s; [T_rc] = %s; '
          'span residual %.1e; M_1 = %s, M_2 = %s' % (name, cf, ca, gr['NR'], gr['NA'], gr['dFA'], [c['dim'] for c in ch],
          [c['C'] for c in ch], b, T.tolist(), gr['res'], gr['M1'], gr['M2']))
    assert gr['res'] < 1e-9
    rel = all(b[r] == cf - ch[r]['C']/2 for r in range(n)) and T[0, iA] == -2*cf and T[iA, 0] == -2*cf/gr['NA'] \
        and all(T[0, r] == 0 for r in range(n) if r != iA) and all(ch[r]['dim']*T[r, s] == ch[s]['dim']*T[s, r] for r in range(n) for s in range(n))
    chk(name + ' b_R = C_F - C_R/2, [T]_1A = -2C_F, [T]_A1 = -2C_F/N_A, singlet row, dim symmetry', [int(rel)], 1)
    chk(name + ' row sums', [sum(T[r, :]) - mac('nmRowSum', CR=ch[r]['C'], CF=cf) for r in range(n)]
        + [sum(T[r, s]*b[s] for s in range(n)) - mac('nmRowSumBorn', b_R=b[r], CR=ch[r]['C'], CF=cf, CA=ca) for r in range(n)], 0)
    sub = dict(CF=cf, CA=ca, dFA=gr['dFA'])
    chk(name + ' M_1, eq. (10)', [gr['M1']], mac('nmMoneGen', **sub)); chk(name + ' M_2, eq. (10)', [gr['M2']], mac('nmMtwoGen', **sub))
    if name.startswith('SU'):
        Nv = int(name[3]); M = mac('nmTrcSUN', N=Nv)
        chk(name + ' [T_rc], b_A, dF.dA/N_R (eq. (39), nmBornAdjSUN, nmDFASUN)', list(T - M) + [b[iA] - mac('nmBornAdjSUN', N=Nv),
            gr['dFA'] - mac('nmDFASUN', N=Nv)] + ([gr['dFA'] - mac('nmDFASUthree')] if Nv == 3 else []), 0)
    else:
        Nv = int(name[3]); M = mac('nmTrcSON', N=Nv); flat = lambda t: list(sp.Matrix(t) if not isinstance(t, tuple) else t)
        chk(name + ' [T_rc], dims, C_R, b_R, dF.dA/N_R (Table 8)', list(T - M) + [x - y for x, y in zip(
            [c['dim'] for c in ch] + [c['C'] for c in ch] + b, flat(mac('nmSONdims', N=Nv)) + flat(mac('nmSONcasimirs', N=Nv))
            + flat(mac('nmSONborn', N=Nv)))] + [gr['dFA'] - mac('nmDFASON', N=Nv)], 0)

# ---------- solver of eq. (6) of the article at first order in zeta_2 (l_pm = 0) ----------
PHI = {1: {(1, 1): sp.Rational(-3, 2)}, -1: {(-1, 0): 1, (1, 1): sp.Rational(-1, 2)}}   # eq. (20)
PSI = {1: {(1, 1): -3}, -1: {(-1, 0): 2, (1, 1): -1}}                                   # eqs. (2), (3)
def mul(f, g, cut):
    h = {}
    for (k1, j1), c1 in f.items():
        for (k2, j2), c2 in g.items():
            if j1 + j2 <= 1 and k1 + k2 <= cut: h[k1+k2, j1+j2] = h.get((k1+k2, j1+j2), 0) + c1*c2
    return h
def acc(h, f, c=1):
    for k, v in f.items(): h[k] = h.get(k, 0) + c*v
def solve(C, b, T, kappa, nmax):
    """F[t][r][n] = {(power of omega, power of zeta_2): coefficient} of a^n in F_r^t; kept to relative order omega^2."""
    R = range(len(C)); F = {t: [[{}] for _ in R] for t in (1, -1)}
    for n in range(1, nmax + 1):
        cut = 4 - 2*n
        for t in (1, -1):
            for r in R:
                h = {(0, 0): 2*b[t][r]} if n == 1 else {}
                if n > 1:
                    f = F[t][r][n-1]
                    acc(h, {(k-1, j): k*c for (k, j), c in f.items()}, 2*C[r]); acc(h, mul(PHI[t], f, cut), 2*C[r])
                    for s in R: acc(h, mul(PSI[t], F[-t][s][n-1], cut), 2*kappa*T[r, s])
                    for k in range(1, n): acc(h, mul(F[t][r][k], F[t][r][n-k], cut))
                F[t][r].append({(k-1, j): sp.cancel(c) for (k, j), c in h.items() if sp.cancel(c) != 0})
    return F
def Scoef(Fs, n):          # coefficient of zeta_2 a^n omega^(4-2n) in F(F - omega) + 2a b_1 (n >= 2)
    h = {}
    for k in range(1, n): acc(h, mul(Fs[k], Fs[n-k], 9))
    acc(h, {(k+1, j): c for (k, j), c in Fs[n].items()}, -1)
    return sp.factor(h.get((4 - 2*n, 1), 0))

# ---------- (2) Table 2: d_n formulas and direct solutions ----------
print('\n(2) S_3, S_4 (coefficients of zeta_2): d_n formulas of Sect. 4 ; direct solution of eq. (6) | Table 2')
CFn = (N**2 - 1)/(2*N)
COLS = [('SU(N_c)', 'SUN', [0, N], [CFn, -1/(2*N)], mac('nmTrcSUN'), CFn, N)]
for name, sfx in (('SU(3)', 'SUthree'), ('SO(5)', 'SOfive'), ('SO(7)', 'SOseven')):
    gr = GR[name]; COLS.append((name, sfx, [c['C'] for c in gr['ch']], [c['b'] for c in gr['ch']], gr['T'], gr['CF'], gr['CA']))
VARS = [('as written', 1, 1, 'nmSthree%s', 'nmSfour%s'), ('b_A^- reversed', 1, -1, 'nmSthree%s', 'nmSfourRev%s'),
        ('b_A^- removed', 1, 0, 'nmSthreeRem%s', 'nmSfourRem%s'), ('kappa reversed', -1, 1, 'nmSthreeKm%s', 'nmSfourKm%s')]
for name, sfx, C, b, T, cf, ca in COLS:
    iA = C.index(ca); n = len(C); M1, M2 = [sum(T[iA, r]*b[r]**p for r in range(n)) for p in (1, 2)]
    for vname, kap, s, m3, m4 in VARS:
        bm = s*b[iA]; d2 = 4*bm**2 + 8*kap*M1; d3 = 4*(bm - ca)*d2 + 16*kap*(3*M2 - 2*cf*M1)
        F = solve(C, {1: b, -1: [s*x if r == iA else x for r, x in enumerate(b)]}, T, kap, 4)
        S3, S4 = (Scoef(F[1][0], 3), Scoef(F[1][0], 4))
        if kap == -1 and sfx == 'SUthree': m3 = 'nmCtrlKappaSthree%s'
        chk('%s %s S_3' % (name, vname), [-12*kap*cf*d2, S3], mac(m3 % sfx)/z2)
        chk('%s %s S_4' % (name, vname), [-12*kap*cf*d3, S4], mac(m4 % sfx)/z2)
        if vname == 'as written':
            gen = dict(CF=cf, CA=ca, dFA=mac('nmDFASUN') if sfx == 'SUN' else GR[name]['dFA'])
            chk('%s eqs. (7), (8) and complete-result rows' % name, [S3 - mac('nmSthreeGen', **gen)/z2, S4 - mac('nmSfourGen', **gen)/z2,
                S3 - mac('nmSthreeData' + sfx)/z2, S4 - mac('nmSfourData' + sfx)/z2], 0)

# ---------- (3) V_3^- ----------
print('\n(3) V_3^- at l_pm = c_- = 0, P^- = F_1^-, kappa = +1 (coefficient of zeta_2)')
v = mac('nmXkVthreeUncLamOne')
for name, sfx, C, b, T, cf, ca in COLS:
    V3 = Scoef(solve(C, {1: b, -1: b}, T, 1, 3)[-1][0], 3)
    chk('%s V_3^-' % name, [V3], v[0]*cf*ca**2 + v[1]*cf**2*ca + v[2]*cf**3)
    if sfx == 'SUN':
        x = sp.symbols('x0:3'); eqs = sp.Poly(sp.numer(sp.together(V3 - x[0]*cf*ca**2 - x[1]*cf**2*ca - x[2]*cf**3)), N).coeffs()
        sol = sp.solve(eqs, x, dict=True); print('      SU(N_c) fixes the basis components uniquely:', [tuple(d[xi] for xi in x) for d in sol])

# ---------- (4) gluon entry at n_f = 0 in SU(3) ----------
print('\n(4) n_f = 0, SU(3): gluon pairs in A x A')
gg = group(su(3), gluon=True); ch, T = gg['ch'], gg['T']; ca = gg['CA']; n = len(ch)
lab = {(0, 1): '1', (3, 1): '8s', (3, -1): '8a', (6, -1): '10+10b', (8, 1): '27'}
names = [lab[(int(c['C']), c['eps'])] for c in ch]; i8 = names.index('8a')
bt = {t: [(1 + t*c['eps'])*(c['C'] - 2*ca)/2 for c in ch] for t in (1, -1)}
print('channels %s, dims %s, C_R %s, eps_R %s, b_R^+ %s, b_R^- %s; [T_rc] = %s; span residual %.1e' % (names, [c['dim'] for c in ch],
      [c['C'] for c in ch], [c['eps'] for c in ch], bt[1], bt[-1], T.tolist(), gg['res']))
assert gg['res'] < 1e-9
chk('color-singlet row of [T_rc] has only the 8a entry, -2C_A', [T[0, i8] + 2*ca] + [T[0, r] for r in range(n) if r != i8], 0)
chk('b_1^+ (nmSingletBornGG), b_8a^- (nmSingletBornEightA)', [bt[1][0] - mac('nmSingletBornGG', CA=ca), bt[-1][i8] - mac('nmSingletBornEightA', CA=ca)], 0)
chk('feed sum_R [T]_{8a,R} b_R^+ (nmSingletGluonFeed)', [sum(T[i8, r]*bt[1][r] for r in range(n))], mac('nmSingletGluonFeed', CA=ca))
Fg = solve([c['C'] for c in ch], bt, T, 1, 4); S3g, S4g = Scoef(Fg[1][0], 3), Scoef(Fg[1][0], 4)
chk('[S_3]_gg at n_f = 0 (nmSingletSthreeGG, ...SUthree)', [S3g, mac('nmSingletSthreeGG', CA=ca, nf=0)/z2], mac('nmSingletSthreeGGSUthree', nf=0)/z2)
chk('[S_4]_gg at n_f = 0 (nmSingletSfourGG, ...SUthree)', [S4g, mac('nmSingletSfourGG', CA=ca, nf=0)/z2], mac('nmSingletSfourGGSUthree', nf=0)/z2)
chk('[S_3]_qq at n_f = 0 = S_3 of part (2) (nmSingletSthreeQQSUthree)', [Scoef(solve(COLS[1][2], {1: COLS[1][3], -1: COLS[1][3]}, COLS[1][4], 1, 3)[1][0], 3)],
    mac('nmSingletSthreeQQSUthree', nf=0)/z2)
print('      [S_3]_qg = 0 at n_f = 0 since the qg entries of b_1 and P carry n_f; [S_3]_gq (printed %s) is not computed:'
      ' it needs the quark-gluon transition weights of the gluon-signature assumption (ancillary files).' % mac('nmSingletSthreeGQSUthree'))
# P_gg at n_f = 0, Appendix A of arXiv:2202.10362 (N = Mellin variable, z = zeta_2); a = alpha_s/(4 pi)
Nm, a, w = sp.symbols('Nm a w')
P0 = -4*ca/Nm + sp.Rational(5, 3)*ca - (7 + 4*z2)*ca*Nm
P1 = 16*ca**2/Nm**3 + sp.Rational(4, 3)*ca**2/Nm**2 + (sp.Rational(74, 9) + 16*z2)*ca**2/Nm
P2 = -128*ca**3/Nm**5 - 16*ca**3/Nm**4 - (sp.Rational(2612, 9) + 160*z2)*ca**3/Nm**3
P = a*P0 + a**2*P1 + a**3*P2 + a**4*w*z2/Nm**5          # only the zeta_2 N^-5 term of P_gg^(3) reaches zeta_2 a^4 N^-4
Sg = sp.expand(P*(P - Nm) - sp.Rational(11, 3)*ca*a*P + 2*a*bt[1][0])   # S[K] = K(K - N) + (beta(a)/a) K + 2a b_1
cz = lambda e, k: e.coeff(Nm, k).coeff(z2, 1)
chk('[S_3]_gg from the complete three-loop P_gg (2202.10362 App. A) = equations', [cz(Sg.coeff(a, 3), -2)], S3g)
pgg = lambda S4: sp.solve(sp.Eq(cz(Sg.coeff(a, 4), -4), S4), w)[0]
wsol = pgg(S4g); pred = wsol/24                                                   # x^0 ln^4 x <-> 4!/N^5
ref = sp.Rational(32*64, 24)*ca**4                                               # eq. (5.12) of 2202.10362, n_f = 0
print('      zeta_2 N^-5 coefficient of P_gg^(3) = %s, i.e. zeta_2 x^0 ln^4 x coefficient %s; eq. (5.12) of 2202.10362: %s' % (wsol, pred, ref))
chk('eq. (73) at n_f = 0, SU(3) (nmPggLnFourPredSUthree, nmPggLnFourPred)', [pred, mac('nmPggLnFourPred', CA=ca, nf=0)], mac('nmPggLnFourPredSUthree', nf=0))
chk('eq. (5.12) of 2202.10362 at n_f = 0 (nmPggLnFourRefSUthree)', [ref], mac('nmPggLnFourRefSUthree', nf=0))
chk('difference at n_f = 0 (nmPggLnFourShiftSUthree, nmPggLnFourShiftNfZero)', [pred - ref, mac('nmPggLnFourShiftNfZero', CA=ca)], mac('nmPggLnFourShiftSUthree', nf=0))
Fr = solve([c['C'] for c in ch], {1: bt[1], -1: [-x for x in bt[-1]]}, T, 1, 4)    # b_8a^- = +C_A
chk('b_8a^- reversed: [S_3]_gg unchanged; difference at n_f = 0 (nmPggLnFourShiftRevNfZero)',
    [Scoef(Fr[1][0], 3) - S3g, pgg(Scoef(Fr[1][0], 4))/24 - ref - mac('nmPggLnFourShiftRevNfZero', CA=ca)], 0)

ART = os.path.join(PAPER, 'L1', 'draft', 'article.tex')   # one-article version (20 Oct 2026); absent outside the paper folder
inl = lambda m, t: re.search(r'\\%s(?![A-Za-z])' % m, t) is not None
if os.path.exists(ART):
    art = open(ART).read()
    print('\nmacros compared: in the article %s; in neither %s' % (sorted(m for m in USED if inl(m, art)), sorted(m for m in USED if not inl(m, art))))
else:
    print('\nmacros compared: %s (the article source is not present here, so where each is printed is not reported)' % sorted(USED))
print('ALL AGREE' if ok else 'MISMATCH')


==> anc/numbers/deposit/P2/t8/t8_a_exact.out <==
A1 (e^{w l_r} +- e^{w l_c})/2 = e^{wL} xi^+- in s_r > 0: True
A1 xi^+ + xi^- = exp(-I*pi*w) ; xi^+ - xi^- = 1
A1 in s_c > 0, ratio of the signature-t part of e^{w l_r} to e^{wL} xi^t: [1, -1]
A2 waves of a function of l_r alone in the normalization n_t xi^t are f/n_t: True ; equal in both signatures iff n_+ = n_- (difference f(1/n_+ - 1/n_-))
A3 eta^+ = cos(pi*w/2) ; eta^- = -I*sin(pi*w/2)
A3 psi^+ = -pi*tan(pi*w/2) ; psi^- = pi*(-tan(pi*w/4) + 1/tan(pi*w/4))/2
A3 psi~^+ / psi^+ = n_m(w)/n_p(w) ; psi~^- / psi^- = n_p(w)/n_m(w)
A3 psi~^+ psi~^- = -pi**2 ; phi~^t - phi^t = [Derivative(n_p(w), w)/n_p(w), Derivative(n_m(w), w)/n_m(w)]
A4 eq.(system) with F^t = n_t G^t equals n_t times the system for G with B/n_t, W n_t, Phi + n_t'/n_t, Psi^t n_{-t}/n_t (exact): True
A5 common factor 1 + nu pi^2 w^2: map factor -> 1 + c_p + nu pi^2 w^2 + O(w^4), pair weight -> 1 + ell_p + nu pi^2 w^2 + O(w^4); difference of the w^2 parts: c_p - ell_p
A6 r psi^+ = -pi**2*w/2 + w**3*(-pi**2*r2/2 - pi**4/24) - pi**2*r1*w**2/2 + O(w**4)
A6 psi^-/r = 2/w + w*(2*r1**2 - 2*r2 - pi**2/6) - 2*r1 + O(w**2)
A6 (r psi^+)(psi^-/r) = -pi**2


==> anc/numbers/deposit/P2/t8/t8_a_exact.py <==
"""Part A: exact statements, no expansion in a.
A1 signature decomposition in the region s_r > 0 (l_r = L - i pi, l_c = L) with xi^+- = (e^{-i pi w} +- 1)/2:
   (e^{w l_r} +- e^{w l_c})/2 = e^{w L} xi^+-, so a function of l_r alone has the same wave in both signatures,
   a function of l_c alone has opposite waves (the s_c labeling).
A2 with xi^t -> n_t xi^t the waves of a function of l_r alone are f/n_t: equal iff n_+ = n_-.
A3 eta^t = e^{i pi w/2} xi^t, psi^t = Delta eta^{-t}/eta^t, phi^t = eta^t'/eta^t; with n_t: psi^t -> psi^t n_{-t}/n_t,
   phi^t -> phi^t + n_t'/n_t, psi^+ psi^- = Delta^2 unchanged.
A4 eq. (system) for arbitrary functions: E_t[n G] = n_t * E~_t[G] with the transformed coefficients (exact identity).
A5 common factor n_+ = n_- = 1 + nu pi^2 w^2: c_+ -> c_+ + nu and ell_+ -> ell_+ + nu at order w^2, so c_+ - ell_+ is
   unchanged; the relative factor put into n_- leaves c_+ and ell_+ unchanged.
A6 series of the transformed weights for r = 1 + r1 w + r2 w^2."""
import sympy as sp

w, L, a, kap = sp.symbols("w L a kappa")
I, pi = sp.I, sp.pi
xi = {+1: (sp.exp(-I * pi * w) + 1) / 2, -1: (sp.exp(-I * pi * w) - 1) / 2}
lr, lc = L - I * pi, L
ok1 = all(sp.simplify((sp.exp(w * lr) + t * sp.exp(w * lc)) / 2 - sp.exp(w * L) * xi[t]) == 0 for t in (1, -1))
print("A1 (e^{w l_r} +- e^{w l_c})/2 = e^{wL} xi^+- in s_r > 0:", ok1)
print("A1 xi^+ + xi^- =", sp.simplify(xi[1] + xi[-1]), "; xi^+ - xi^- =", sp.simplify(xi[1] - xi[-1]))
# region s_c > 0: l_c = L - i pi, l_r = L
ok1c = [sp.simplify((sp.exp(w * L) + t * sp.exp(w * (L - I * pi))) / 2 / (sp.exp(w * L) * xi[t])) for t in (1, -1)]
print("A1 in s_c > 0, ratio of the signature-t part of e^{w l_r} to e^{wL} xi^t:", ok1c)

np_, nm_ = sp.Function("n_p")(w), sp.Function("n_m")(w)
n = {+1: np_, -1: nm_}
# A2: f(w) e^{w l_r} = e^{wL} (xi~^+ f/n_+ + xi~^- f/n_-) with xi~ = n xi
f = sp.Function("f")(w)
ok2 = sp.simplify(sp.exp(w * L) * (n[1] * xi[1] * f / n[1] + n[-1] * xi[-1] * f / n[-1]) - f * sp.exp(w * lr)) == 0
print("A2 waves of a function of l_r alone in the normalization n_t xi^t are f/n_t:", ok2,
      "; equal in both signatures iff n_+ = n_- (difference f(1/n_+ - 1/n_-))")

Delta = sp.Symbol("Delta")
Lt = L - I * pi / 2
eta = {t: sp.simplify(sp.exp(I * pi * w / 2) * xi[t]) for t in (1, -1)}
print("A3 eta^+ =", sp.simplify(eta[1].rewrite(sp.cos)), "; eta^- =", sp.simplify(eta[-1].rewrite(sp.sin)))
psi = {t: -I * pi * eta[-t] / eta[t] for t in (1, -1)}
print("A3 psi^+ =", sp.simplify(psi[1].rewrite(sp.tan)), "; psi^- =", sp.simplify(psi[-1].rewrite(sp.tan)))
eta_n = {t: n[t] * eta[t] for t in (1, -1)}
psi_n = {t: -I * pi * eta_n[-t] / eta_n[t] for t in (1, -1)}
phi = {t: sp.diff(eta[t], w) / eta[t] for t in (1, -1)}
phi_n = {t: sp.diff(eta_n[t], w) / eta_n[t] for t in (1, -1)}
print("A3 psi~^+ / psi^+ =", sp.simplify(psi_n[1] / psi[1]), "; psi~^- / psi^- =", sp.simplify(psi_n[-1] / psi[-1]))
print("A3 psi~^+ psi~^- =", sp.simplify(psi_n[1] * psi_n[-1]), "; phi~^t - phi^t =",
      [sp.simplify(phi_n[t] - phi[t]) for t in (1, -1)])

# A4: covariance of eq. (system) for one channel pair, arbitrary functions
b, C, T = sp.symbols("b C T")
B = {t: sp.Function("B%s" % ("p" if t > 0 else "m"))(w) for t in (1, -1)}
W = {t: sp.Function("W%s" % ("p" if t > 0 else "m"))(w) for t in (1, -1)}
Ph = {t: sp.Function("Phi%s" % ("p" if t > 0 else "m"))(w) for t in (1, -1)}
Ps = {t: sp.Function("Psi%s" % ("p" if t > 0 else "m"))(w) for t in (1, -1)}
G = {t: sp.Function("G%s" % ("p" if t > 0 else "m"))(w) for t in (1, -1)}
H = {t: sp.Function("H%s" % ("p" if t > 0 else "m"))(w) for t in (1, -1)}   # wave of the partner channel


def E(t, F, Fpartner_other, Bt, Wt, Pht, Pst):
    return w * F - 2 * a * b * Bt - 2 * a * C * (sp.diff(F, w) + Pht * F) - Wt * F**2 - 2 * a * kap * Pst * T * Fpartner_other


ok4 = True
for t in (1, -1):
    lhs = E(t, n[t] * G[t], n[-t] * H[-t], B[t], W[t], Ph[t], Ps[t])
    rhs = n[t] * E(t, G[t], H[-t], B[t] / n[t], W[t] * n[t], Ph[t] + sp.diff(n[t], w) / n[t], Ps[t] * n[-t] / n[t])
    ok4 = ok4 and sp.simplify(sp.expand(lhs - rhs)) == 0
print("A4 eq.(system) with F^t = n_t G^t equals n_t times the system for G with B/n_t, W n_t, Phi + n_t'/n_t,"
      " Psi^t n_{-t}/n_t (exact):", ok4)

# A5 common factor and the normalization condition
nu, cp, lp, x = sp.symbols("nu c_p ell_p x")   # x = pi^2 w^2
mapf = sp.expand((1 + cp * x) * (1 + nu * x))
pairf = sp.expand((1 + lp * x) * (1 + nu * x))
print("A5 common factor 1 + nu pi^2 w^2: map factor -> 1 +", sp.Poly(mapf, x).coeff_monomial(x), "pi^2 w^2 + O(w^4),",
      "pair weight -> 1 +", sp.Poly(pairf, x).coeff_monomial(x), "pi^2 w^2 + O(w^4); difference of the w^2 parts:",
      sp.simplify(sp.Poly(mapf, x).coeff_monomial(x) - sp.Poly(pairf, x).coeff_monomial(x)))

# A6 weights in a normalization with r = n_-/n_+ = 1 + r1 w + r2 w^2
r1, r2 = sp.symbols("r1 r2")
rr = 1 + r1 * w + r2 * w**2
pp = -pi * sp.tan(pi * w / 2) * rr
pm = pi * sp.cot(pi * w / 2) / rr
print("A6 r psi^+ =", sp.series(pp, w, 0, 4))
print("A6 psi^-/r =", sp.series(pm, w, 0, 2))
print("A6 (r psi^+)(psi^-/r) =", sp.simplify(pp * pm))


==> anc/numbers/deposit/P2/t8/t8_b0_baseline.out <==
truncation check KMAX 12 vs 14, all observables equal: True
S_3 (zeta_2 units) = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 ; paper eq.(S3) minus this: 0
S_4 (zeta_2 units) = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 ; paper eq.(S4) minus this: 0
S_3, S_4 in SU(3): 112/3 -5632/27
S_5 (zeta_2 units) = -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5
n=3: zeta_2 parts of S at LL, NLL poles: 0 0 ; p^0 part of S (LL..N3LL): [0, 0, 0, 0]
n=4: zeta_2 parts of S at LL, NLL poles: 0 0 ; p^0 part of S (LL..N3LL): [0, 0, 0, 0]
n=5: zeta_2 parts of S at LL, NLL poles: 0 0 ; p^0 part of S (LL..N3LL): [0, 0, 0, 0]
P^- LL a^2 w^-3: (N - 1)*(N + 1)*(N**2 + 3)/N**2 ; paper macro minus this: 0
P^- LL a^3 w^-5: 2*(N - 1)*(N + 1)*(N**4 - 2*N**2 - 5)/N**3 ; paper macro minus this: 0
P^- LL a^4 w^-7: (N - 1)*(N + 1)*(5*N**6 + 41*N**4 + 31*N**2 + 19)/N**4 ; paper macro minus this: 0
P^- LL at a^5: 2*(N - 1)*(N + 1)*(7*N**8 - 204*N**6 - 290*N**4 - 108*N**2 + 1)/N**5
zeta_2 part of P^- at a^4 w^-5: -4*(N - 1)**2*(N + 1)**2*(N**2 + 5)/N**4
time 4.5 s


==> anc/numbers/deposit/P2/t8/t8_b0_baseline.py <==
"""B0: baseline of the independent solver against the paper's general-color S_3, S_4 and P^- leading logarithms.
Also a truncation check (two values of KMAX)."""
import sympy as sp, time
import t8_lib as L

t0 = time.time()
g = L.sun_group()
CF, CA, dFA, N = g["CF"], g["CA"], g["dFA"], L.N
res = {}
for KM in (12, 14):
    L.Ser.KMAX = KM
    parts = L.baseline_parts()
    F, P = L.solve(parts, g, nmax=5)
    S = L.S_orders(P, CF, 5)
    out = {}
    for n in range(2, 6):
        out[("S", n, "LL")] = L.zeta2_part(S[n].c(2 - 2 * n))
        out[("S", n, "NLL")] = L.zeta2_part(S[n].c(3 - 2 * n))
        out[("S", n, "NNLL")] = L.zeta2_part(S[n].c(4 - 2 * n))
        out[("S", n, "N3LL")] = L.zeta2_part(S[n].c(5 - 2 * n))
        out[("S", n, "p0_all")] = [L.p0_part(S[n].c(j)) for j in range(2 - 2 * n, 6 - 2 * n)]
        out[("Pm", n, "LL")] = L.p0_part(P[-1][n].c(1 - 2 * n))
        out[("Pm", n, "NLL")] = sp.expand(P[-1][n].c(2 - 2 * n))
    out[("Pm", 4, "NNLL_z2")] = L.zeta2_part(P[-1][4].c(-5))
    res[KM] = out
same = all(sp.simplify(res[12][k] - res[14][k]) == 0 if not isinstance(res[12][k], list)
           else all(sp.simplify(a - b) == 0 for a, b in zip(res[12][k], res[14][k])) for k in res[12])
print("truncation check KMAX 12 vs 14, all observables equal:", same)
o = res[14]
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
print("S_3 (zeta_2 units) =", sp.factor(o[("S", 3, "NNLL")]), "; paper eq.(S3) minus this:", sp.simplify(S3 - o[("S", 3, "NNLL")]))
print("S_4 (zeta_2 units) =", sp.factor(o[("S", 4, "NNLL")]), "; paper eq.(S4) minus this:", sp.simplify(S4 - o[("S", 4, "NNLL")]))
print("S_3, S_4 in SU(3):", o[("S", 3, "NNLL")].subs(N, 3), o[("S", 4, "NNLL")].subs(N, 3))
print("S_5 (zeta_2 units) =", sp.factor(o[("S", 5, "NNLL")]))
for n in range(3, 6):
    print(f"n={n}: zeta_2 parts of S at LL, NLL poles:", sp.simplify(o[('S', n, 'LL')]), sp.simplify(o[('S', n, 'NLL')]),
          "; p^0 part of S (LL..N3LL):", [sp.simplify(x) for x in o[("S", n, "p0_all")]])
LLm = {2: 8 * CF * CA - 12 * CF**2, 3: -24 * CF * CA**2 + 96 * CF**2 * CA - 80 * CF**3,
       4: 192 * CF * CA**3 - 640 * CF**2 * CA**2 + 704 * CF**3 * CA - 304 * CF**4}
for n in (2, 3, 4):
    print(f"P^- LL a^{n} w^{1-2*n}:", sp.factor(o[('Pm', n, 'LL')]), "; paper macro minus this:", sp.simplify(LLm[n] - o[("Pm", n, "LL")]))
print("P^- LL at a^5:", sp.factor(o[("Pm", 5, "LL")]))
print("zeta_2 part of P^- at a^4 w^-5:", sp.factor(o[("Pm", 4, "NNLL_z2")]))
print("time %.1f s" % (time.time() - t0))


==> anc/numbers/deposit/P2/t8/t8_b1b_covariance_numeric.out <==
sample 0: u = [-1, 5/2, -3/2], r0..r3 = [17/5, 1, 8/5, 1/5], ell_+- = -1,7/4, c_+- = 8/5,-7/2: P^+- unchanged: True 
   mutation 'B' not transformed: P changes = True; first change (signature, order, power): (1, 1, 0)
   mutation 'W' not transformed: P changes = True; first change (signature, order, power): (1, 2, -2)
   mutation 'Phi' not transformed: P changes = True; first change (signature, order, power): (1, 3, -1)
   mutation 'Psi' not transformed: P changes = True; first change (signature, order, power): (1, 2, -1)
   mutation 'M' not transformed: P changes = True; first change (signature, order, power): (1, 1, 0)
sample 1: u = [-2, -1/3, 5/7], r0..r3 = [13/2, -3, -4/7, -9/5], ell_+- = -1,2/3, c_+- = 3/5,1/4: P^+- unchanged: True 
   mutation 'B' not transformed: P changes = True; first change (signature, order, power): (1, 1, 0)
   mutation 'W' not transformed: P changes = True; first change (signature, order, power): (1, 2, -2)
   mutation 'Phi' not transformed: P changes = True; first change (signature, order, power): (1, 3, -2)
   mutation 'Psi' not transformed: P changes = True; first change (signature, order, power): (1, 2, -1)
   mutation 'M' not transformed: P changes = True; first change (signature, order, power): (1, 1, 0)
sample 2: u = [3/7, -2, 0], r0..r3 = [-1, 1/2, 1/4, 0], ell_+- = -7/2,9/2, c_+- = 3/2,1/2: P^+- unchanged: True 
   mutation 'B' not transformed: P changes = True; first change (signature, order, power): (1, 1, 0)
   mutation 'W' not transformed: P changes = True; first change (signature, order, power): (1, 2, -2)
   mutation 'Phi' not transformed: P changes = True; first change (signature, order, power): (1, 3, -2)
   mutation 'Psi' not transformed: P changes = True; first change (signature, order, power): (1, 2, -1)
   mutation 'M' not transformed: P changes = True; first change (signature, order, power): (1, 1, 0)
time 782.9 s


==> anc/numbers/deposit/P2/t8/t8_b1b_covariance_numeric.py <==
"""B1b: the covariance test of B1 at random rational values of the normalization coefficients (fast companion of B1).
n_+ = 1 + u1 w + u2 w^2 + u3 w^3, r = n_-/n_+ = r0 (1 + r1 w + r2 w^2 + r3 w^3), random rationals, three samples,
including r0 = -1 (the s_c labeling); ell_+-, c_+- random; SU(N_c) with N and pi symbolic; P^+- compared at
a^1..a^5, w^(1-2n)..w^(5-2n). Mutations drop one piece of the transformation."""
import sympy as sp, time, random
import t8_lib as L

random.seed(20261017)
t0 = time.time()
L.Ser.KMAX = 14
g = L.sun_group()
NMAX = 5


def rq():
    return sp.Rational(random.randint(-9, 9), random.randint(1, 7))


def compare(P, P0):
    bad = []
    for t in (1, -1):
        for n in range(1, NMAX + 1):
            for j in range(1 - 2 * n, 6 - 2 * n):
                if sp.expand(P[t][n].c(j) - P0[t][n].c(j)) != 0:
                    bad.append((t, n, j))
    return bad


for sample in range(3):
    u = [rq() for _ in range(3)]
    rv = [sp.Integer(-1) if sample == 2 else rq() + 2, rq(), rq(), rq()]
    lp, lm, cp, cm = rq(), rq(), rq(), rq()
    base = L.baseline_parts(lp, lm, cp, cm)
    F0, P0 = L.solve(base, g, nmax=NMAX)
    n_p = L.Ser({0: 1, 1: u[0], 2: u[1], 3: u[2]})
    r = L.Ser({0: rv[0], 1: rv[0] * rv[1], 2: rv[0] * rv[2], 3: rv[0] * rv[3]})
    n_m = n_p * r
    tr = L.convention_transform(base, n_p, n_m)
    _, P1 = L.solve(tr, g, nmax=NMAX)
    bad = compare(P1, P0)
    print(f"sample {sample}: u = {u}, r0..r3 = {rv}, ell_+- = {lp},{lm}, c_+- = {cp},{cm}:",
          "P^+- unchanged:", len(bad) == 0, "" if not bad else bad[:4])
    for piece in ("B", "W", "Phi", "Psi", "M"):
        _, Pm = L.solve(L.convention_transform(base, n_p, n_m, drop=(piece,)), g, nmax=NMAX)
        bm = compare(Pm, P0)
        print(f"   mutation '{piece}' not transformed: P changes = {len(bm) > 0}; first change (signature, order, power):",
              bm[0] if bm else None)
print("time %.1f s" % (time.time() - t0))


==> anc/numbers/deposit/P2/t8/t8_b2_orders.out <==
B2 weights: Psi^+ coefficients w^1..w^3: [-p**2*r0/2, -p**2*r0*r1/2, -p**2*r0*(p**2 + 12*r2)/24] ; Psi^- coefficients w^-1, w^0, w^1: [2/r0, -2*r1/r0, -(p**2 - 12*r1**2 + 12*r2)/(6*r0)]
== B2: Psi^+ -> r Psi^+, Psi^- -> Psi^-/r, r = r0(1 + r1 w + r2 w^2)
  delta S, zeta_2 part, a^2:  LL: 0 | NLL: 0 | NNLL: 6*(N - 1)*(N + 1)*(r0 - 1)/N**2 | N3LL: 6*r0*r1*(N - 1)*(N + 1)/N**2
  delta S, zeta_2 part, a^3:  LL: 0 | NLL: 0 | NNLL: -6*(N - 1)*(N + 1)*(r0 - 1)/N**3 | N3LL: -6*r0*r1*(N - 1)*(N + 1)/N**3
  delta S, zeta_2 part, a^4:  LL: 0 | NLL: 0 | NNLL: 12*(N - 1)*(N + 1)*(2*N**2 + 1)*(r0 - 1)/N**4 | N3LL: 12*r1*(N - 1)*(N + 1)*(-2*N**4 + 2*N**2*r0 - 4*N**2 + r0)/N**4
  delta S, zeta_2 part, a^5:  LL: 0 | NLL: 0 | NNLL: -6*(N - 1)*(N + 1)*(r0 - 1)*(32*N**4*r0 - 4*N**4 + 24*N**2*r0 - 16*N**2 + 5*r0 - 16)/(N**5*r0) | N3LL: -6*r1*(N - 1)*(N + 1)*(-24*N**6*r0 + 32*N**4*r0**2 - 140*N**4*r0 - 4*N**4 + 24*N**2*r0**2 - 40*N**2*r0 - 16*N**2 + 5*r0**2 - 16)/(N**5*r0)
  delta P^-, a^2: LL -4*(N - 1)*(N + 1)*(r0 - 1)/(N**2*r0) | NLL (p^0 part) -4*r1*(N - 1)*(N + 1)/(N**2*r0)
  delta P^-, a^3: LL 12*(N - 1)*(N + 1)*(r0 - 1)/(N**3*r0) | NLL (p^0 part) 12*r1*(N - 1)*(N + 1)/(N**3*r0)
  delta P^-, a^4: LL -8*(N - 1)*(N + 1)*(r0 - 1)*(7*N**4*r0 + 2*N**2*r0 + 2*N**2 + 3*r0 - 2)/(N**4*r0**2) | NLL (p^0 part) -8*r1*(N - 1)*(N + 1)*(7*N**4*r0 + 4*N**2 + 5*r0 - 4)/(N**4*r0**2)
  delta P^-, a^5: LL 4*(N - 1)*(N + 1)*(r0 - 1)*(88*N**6*r0 + 166*N**4*r0 - 8*N**4 + 40*N**2*r0 + 40*N**2 + 3*r0 - 32)/(N**5*r0**2) | NLL (p^0 part) 4*r1*(N - 1)*(N + 1)*(88*N**6*r0 + 174*N**4*r0 - 16*N**4 + 80*N**2 + 35*r0 - 64)/(N**5*r0**2)
  delta P^-, zeta_2 part of a^4 w^-5: -4*(N - 1)*(N + 1)*(r0 - 1)*(5*N**4*r0 - 25*N**2*r0 - 4*N**2 - 25*r0 + 4)/(N**4*r0**2)
  delta P^-, zeta_2 part of a^4 w^-4: -4*r1*(N - 1)*(N + 1)*(6*N**4*r0**2 + 5*N**4*r0 + 12*N**2*r0**2 - 21*N**2*r0 - 8*N**2 - 29*r0 + 8)/(N**4*r0**2)
  with {r0: 1} :
    delta S a^2: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: 6*r1*(N - 1)*(N + 1)/N**2
    delta S a^3: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: -6*r1*(N - 1)*(N + 1)/N**3
    delta S a^4: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: -12*r1*(N - 1)*(N + 1)*(2*N**4 + 2*N**2 - 1)/N**4
    delta S a^5: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: 6*r1*(N - 1)*(N + 1)*(24*N**6 + 112*N**4 + 32*N**2 + 11)/N**5
    delta P^- LL a^2: 0
    delta P^- LL a^3: 0
    delta P^- LL a^4: 0
    delta P^- LL a^5: 0
== B3: Psi^+ -> (1 + s1 w + s2 w^2) Psi^+ alone
  delta S, zeta_2 part, a^2:  LL: 0 | NLL: 0 | NNLL: 0 | N3LL: 6*s1*(N - 1)*(N + 1)/N**2
  delta S, zeta_2 part, a^3:  LL: 0 | NLL: 0 | NNLL: 0 | N3LL: 6*s1*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
  delta S, zeta_2 part, a^4:  LL: 0 | NLL: 0 | NNLL: 0 | N3LL: -12*s1*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4
  delta S, zeta_2 part, a^5:  LL: 0 | NLL: 0 | NNLL: 0 | N3LL: -6*s1*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5
  delta P^-, a^2: LL 0 | NLL (p^0 part) 0
  delta P^-, a^3: LL 0 | NLL (p^0 part) 0
  delta P^-, a^4: LL 0 | NLL (p^0 part) 0
  delta P^-, a^5: LL 0 | NLL (p^0 part) 0
  delta P^-, zeta_2 part of a^4 w^-5: 0
  delta P^-, zeta_2 part of a^4 w^-4: -12*s1*(N - 1)*(N + 1)*(2*N**4 + 9*N**2 - 2)/N**4
  B3 check: N3LL shift of S at a^n equals s1 * S_n: True
== B4: negative-signature ADJOINT Born term times r0 (1 + r1 w)
  delta S, zeta_2 part, a^2:  LL: 0 | NLL: 0 | NNLL: 6*(N - 1)*(N + 1)*(r0 - 1)/N**2 | N3LL: 6*r0*r1*(N - 1)*(N + 1)/N**2
  delta S, zeta_2 part, a^3:  LL: 0 | NLL: 0 | NNLL: -6*(N - 1)*(N + 1)*(r0 - 1)*(r0 + 1)/N**3 | N3LL: -12*r0*r1*(N - 1)*(N + 1)*(-N**2 + r0)/N**3
  delta S, zeta_2 part, a^4:  LL: 0 | NLL: 0 | NNLL: 12*(N - 1)*(N + 1)*(r0 - 1)*(2*N**2*r0 + r0**2 + r0 - 3)/N**4 | N3LL: 12*r0*r1*(N - 1)*(N + 1)*(-2*N**4 - 2*N**2 + 3*r0**2 - 4)/N**4
  delta S, zeta_2 part, a^5:  LL: 0 | NLL: 0 | NNLL: -6*(N - 1)*(N + 1)*(r0 - 1)*(32*N**4*r0 + 24*N**2*r0**2 + 12*N**2*r0 - 128*N**2 + 5*r0**3 + 5*r0**2 - 19*r0 - 27)/N**5 | N3LL: -24*r0*r1*(N - 1)*(N + 1)*(-6*N**6 - 2*N**4*r0 - 4*N**4 + 10*N**2*r0**2 - 6*N**2*r0 - 27*N**2 + 5*r0**3 - 12*r0 - 2)/N**5
  delta P^-, a^2: LL 0 | NLL (p^0 part) 0
  delta P^-, a^3: LL 0 | NLL (p^0 part) 0
  delta P^-, a^4: LL 0 | NLL (p^0 part) 0
  delta P^-, a^5: LL 0 | NLL (p^0 part) 0
  delta P^-, zeta_2 part of a^4 w^-5: -12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(r0 - 1)*(r0 + 5)/N**4
  delta P^-, zeta_2 part of a^4 w^-4: -24*r0*r1*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(-2*N**2 + r0 + 2)/N**4
  with {r0: 1} :
    delta S a^2: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: 6*r1*(N - 1)*(N + 1)/N**2
    delta S a^3: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: 12*r1*(N - 1)**2*(N + 1)**2/N**3
    delta S a^4: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: -12*r1*(N - 1)*(N + 1)*(2*N**4 + 2*N**2 + 1)/N**4
    delta S a^5: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: 24*r1*(N - 1)*(N + 1)*(6*N**6 + 6*N**4 + 23*N**2 + 9)/N**5
    delta P^- LL a^2: 0
    delta P^- LL a^3: 0
    delta P^- LL a^4: 0
    delta P^- LL a^5: 0
  with {r0: -1} :
    delta S a^2: LL: 0 | NLL: 0 | NNLL: -12*(N - 1)*(N + 1)/N**2 | N3LL: -6*r1*(N - 1)*(N + 1)/N**2
    delta S a^3: LL: 0 | NLL: 0 | NNLL: 0 | N3LL: -12*r1*(N - 1)*(N + 1)*(N**2 + 1)/N**3
    delta S a^4: LL: 0 | NLL: 0 | NNLL: 24*(N - 1)*(N + 1)*(2*N**2 + 3)/N**4 | N3LL: 12*r1*(N - 1)*(N + 1)*(2*N**4 + 2*N**2 + 1)/N**4
    delta S a^5: LL: 0 | NLL: 0 | NNLL: -48*(N - 1)*(N + 1)*(8*N**4 + 29*N**2 + 2)/N**5 | N3LL: -24*r1*(N - 1)*(N + 1)*(6*N**6 + 2*N**4 + 11*N**2 - 5)/N**5
    delta P^- LL a^2: 0
    delta P^- LL a^3: 0
    delta P^- LL a^4: 0
    delta P^- LL a^5: 0
  with {r0: 0} :
    delta S a^2: LL: 0 | NLL: 0 | NNLL: -6*(N - 1)*(N + 1)/N**2 | N3LL: 0
    delta S a^3: LL: 0 | NLL: 0 | NNLL: 6*(N - 1)*(N + 1)/N**3 | N3LL: 0
    delta S a^4: LL: 0 | NLL: 0 | NNLL: 36*(N - 1)*(N + 1)/N**4 | N3LL: 0
    delta S a^5: LL: 0 | NLL: 0 | NNLL: -6*(N - 1)*(N + 1)*(128*N**2 + 27)/N**5 | N3LL: 0
    delta P^- LL a^2: 0
    delta P^- LL a^3: 0
    delta P^- LL a^4: 0
    delta P^- LL a^5: 0
time 142.4 s


==> anc/numbers/deposit/P2/t8/t8_b2_orders.py <==
"""B2-B4: at which logarithmic order a relative factor r = r0 (1 + r1 w + r2 w^2) enters, when it is NOT compensated
(that is, when it is a change of the physics in the normalization of eq. (xi), not a relabeling).
 B2: Psi^+ -> r Psi^+ and Psi^- -> Psi^-/r together (the signature-changing weights of another normalization,
     with Born, quark-pair, Sudakov and map terms kept in the normalization of eq. (xi)).
 B3: Psi^+ -> (1 + s1 w + s2 w^2) Psi^+ alone.
 B4: negative-signature Born term B^- -> r0 (1 + r1 w) (both channels), and adjoint-only variant.
Reported: changes of the zeta_2 parts of S at a^n w^(2-2n) (LL), w^(3-2n) (NLL), w^(4-2n) (NNLL, the S_n),
w^(5-2n) (N3LL), n = 2..5, and of P^- at LL a^n w^(1-2n), NLL a^n w^(2-2n), and the zeta_2 part of a^4 w^-5 and a^4 w^-4.
SU(N_c), N symbolic."""
import sympy as sp, time
import t8_lib as L

t0 = time.time()
L.Ser.KMAX = 14
g = L.sun_group()
N, CF = L.N, g["CF"]
r0, r1, r2, s1, s2 = sp.symbols("r0 r1 r2 s1 s2")
NMAX = 5
base = L.baseline_parts()
F0, P0 = L.solve(base, g, nmax=NMAX)
S0 = L.S_orders(P0, CF, NMAX)
LAB = {0: "LL", 1: "NLL", 2: "NNLL", 3: "N3LL"}


def report(parts, label, subs_list=()):
    F, P = L.solve(parts, g, nmax=NMAX)
    S = L.S_orders(P, CF, NMAX)
    print("==", label)
    for n in range(2, NMAX + 1):
        row = []
        for k in range(4):
            j = 2 - 2 * n + k
            d = sp.factor(L.zeta2_part(S[n].c(j) - S0[n].c(j)))
            row.append(f"{LAB[k]}: {d}")
        print(f"  delta S, zeta_2 part, a^{n}:  " + " | ".join(row))
    for n in range(2, NMAX + 1):
        dLL = sp.factor(L.p0_part(P[-1][n].c(1 - 2 * n) - P0[-1][n].c(1 - 2 * n)))
        dNLL = sp.factor(L.p0_part(P[-1][n].c(2 - 2 * n) - P0[-1][n].c(2 - 2 * n)))
        print(f"  delta P^-, a^{n}: LL {dLL} | NLL (p^0 part) {dNLL}")
    for j in (-5, -4):
        print(f"  delta P^-, zeta_2 part of a^4 w^{j}:", sp.factor(L.zeta2_part(P[-1][4].c(j) - P0[-1][4].c(j))))
    for sub in subs_list:
        print("  with", sub, ":")
        for n in range(2, NMAX + 1):
            row = []
            for k in range(4):
                j = 2 - 2 * n + k
                d = sp.factor(L.zeta2_part(sp.S(S[n].c(j) - S0[n].c(j)).subs(sub)))
                row.append(f"{LAB[k]}: {d}")
            print(f"    delta S a^{n}: " + " | ".join(row))
        for n in range(2, NMAX + 1):
            dLL = sp.factor(L.p0_part(sp.S(P[-1][n].c(1 - 2 * n) - P0[-1][n].c(1 - 2 * n)).subs(sub)))
            print(f"    delta P^- LL a^{n}: {dLL}")
    return F, P, S


# B2: Psi only, n_+ = 1, n_- = r
r = L.Ser({0: r0, 1: r0 * r1, 2: r0 * r2})
b2 = L.convention_transform(base, L.ONE(), r, drop=("B", "W", "Phi", "M"))
print("B2 weights: Psi^+ coefficients w^1..w^3:", [sp.factor(b2["Psi"][1].c(k)) for k in (1, 2, 3)],
      "; Psi^- coefficients w^-1, w^0, w^1:", [sp.factor(b2["Psi"][-1].c(k)) for k in (-1, 0, 1)])
report(b2, "B2: Psi^+ -> r Psi^+, Psi^- -> Psi^-/r, r = r0(1 + r1 w + r2 w^2)", subs_list=({r0: 1},))
# B3: Psi^+ alone
b3 = {k: dict(v) for k, v in base.items()}
b3["Psi"][1] = base["Psi"][1] * L.Ser({0: 1, 1: s1, 2: s2})
F3, P3, S3 = report(b3, "B3: Psi^+ -> (1 + s1 w + s2 w^2) Psi^+ alone")
# the N3LL shift equals s1 times S_n?
print("  B3 check: N3LL shift of S at a^n equals s1 * S_n:",
      all(sp.simplify(L.zeta2_part(S3[n].c(5 - 2 * n) - S0[n].c(5 - 2 * n)) - s1 * L.zeta2_part(S0[n].c(4 - 2 * n))) == 0
          for n in range(2, NMAX + 1)))
# B4: negative-signature Born term
b4 = {k: dict(v) for k, v in base.items()}
b4["Bch"] = {-1: [L.ONE(), L.Ser({0: r0, 1: r0 * r1})]}
report(b4, "B4: negative-signature ADJOINT Born term times r0 (1 + r1 w)", subs_list=({r0: 1}, {r0: -1}, {r0: 0}))
print("time %.1f s" % (time.time() - t0))


==> anc/numbers/deposit/P2/t8/t8_b5_extra.out <==
== psi^+ + c0 (a constant)
  a^2: delta S at LL, NLL, NNLL, N3LL poles: [0, -2*c0*(N - 1)*(N + 1)/N**2, 0, 0]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 2*c0*(N - 1)*(N + 1)/N**2, 0, 0]
  a^3: delta S at LL, NLL, NNLL, N3LL poles: [0, -2*c0*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3, 0, 2*c0*p**2*(N - 1)*(N + 1)*(N**2 + 1)/(3*N**3)]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 2*c0*(N - 1)*(N + 1)*(4*N**2 + 1)/N**3, 0, -2*c0*p**2*(N - 1)*(N + 1)*(N**2 + 1)/(3*N**3)]
  a^4: delta S at LL, NLL, NNLL, N3LL poles: [0, 4*c0*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4, 4*c0**2*(N - 1)*(N + 1)*(N**4 - 6*N**2 - 4)/N**4, -2*c0*p**2*(N - 1)*(N + 1)*(2*N**4 - 14*N**2 - 7)/N**4]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 4*c0*(N - 1)*(N + 1)*(N**2 - 5)*(5*N**2 + 1)/N**4, -4*c0**2*(N - 1)*(N + 1)*(N**4 - 7*N**2 - 3)/N**4, 2*c0*p**2*(N - 1)*(N + 1)*(4*N**4 - 48*N**2 - 13)/(3*N**4)]
  a^5: delta S at LL, NLL, NNLL, N3LL poles: [0, 2*c0*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5, -4*c0**2*(N - 1)*(N + 1)*(10*N**6 - 33*N**4 - 54*N**2 - 4)/N**5, 2*c0*p**2*(N - 1)*(N + 1)*(56*N**6 - 223*N**4 - 278*N**2 - 22)/(3*N**5)]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 2*c0*(N - 1)*(N + 1)*(16*N**6 + 210*N**4 + 336*N**2 + 37)/N**5, 4*c0**2*(N - 1)*(N + 1)*(8*N**6 - 9*N**4 - 68*N**2 - 12)/N**5, -2*c0*p**2*(N - 1)*(N + 1)*(50*N**6 - 73*N**4 - 386*N**2 - 58)/(3*N**5)]
== psi^+ + e2 pi^2 w^2 (relative order w)
  a^2: delta S at LL, NLL, NNLL, N3LL poles: [0, 0, 0, -2*e2*p**2*(N - 1)*(N + 1)/N**2]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 0, 0, 2*e2*p**2*(N - 1)*(N + 1)/N**2]
  a^3: delta S at LL, NLL, NNLL, N3LL poles: [0, 0, 0, -2*e2*p**2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 0, 0, 2*e2*p**2*(N - 1)*(N + 1)*(4*N**2 + 1)/N**3]
  a^4: delta S at LL, NLL, NNLL, N3LL poles: [0, 0, 0, 4*e2*p**2*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 0, 0, 4*e2*p**2*(N - 1)*(N + 1)*(N**2 - 5)*(5*N**2 + 1)/N**4]
  a^5: delta S at LL, NLL, NNLL, N3LL poles: [0, 0, 0, 2*e2*p**2*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5]
        delta P^+ at LL, NLL, NNLL, N3LL: [0, 0, 0, 2*e2*p**2*(N - 1)*(N + 1)*(16*N**6 + 210*N**4 + 336*N**2 + 37)/N**5]
S_1 shift from c_+, ell_+, ell_-: -6*c_p*(N - 1)*(N + 1)/N 
S_2 shift from c_+, ell_+, ell_-: 6*(N - 1)**2*(N + 1)**2*(c_p - ell_p)/N**2 ; minus 6(c_+ - ell_+) Cat_(n-1) (2C_F)^n: 0
S_3 shift from c_+, ell_+, ell_-: 12*(N - 1)**3*(N + 1)**3*(c_p - ell_p)/N**3 ; minus 6(c_+ - ell_+) Cat_(n-1) (2C_F)^n: 0
S_4 shift from c_+, ell_+, ell_-: 30*(N - 1)**4*(N + 1)**4*(c_p - ell_p)/N**4 ; minus 6(c_+ - ell_+) Cat_(n-1) (2C_F)^n: 0
S_5 shift from c_+, ell_+, ell_-: 84*(N - 1)**5*(N + 1)**5*(c_p - ell_p)/N**5 ; minus 6(c_+ - ell_+) Cat_(n-1) (2C_F)^n: 0
common relabeling = (c_+, ell_+, ell_-) shifted by nu, Born times 1/(1+nu pi^2 w^2), Phi + n'/n, through w^3: True
S_1..S_5 (all powers LL..N3LL) unchanged by the common relabeling: True
time 58.3 s


==> anc/numbers/deposit/P2/t8/t8_b5_extra.py <==
"""B5: (i) additive terms in psi^+: a constant c0 (row (e): NLL) and a term e2 p^2 w^2 (relative order w: N3LL);
(ii) the same changes seen in P^+ itself (NNLL a^n w^(3-2n) and N3LL a^n w^(4-2n));
(iii) the dependence of S_n on c_+ and ell_+ only through c_+ - ell_+, against 6 (c_+ - ell_+) zeta_2 Cat_{n-1} (2C_F)^n,
and the common relabeling n_+ = n_- = 1 + nu p^2 w^2 written as c_+ -> c_+ + nu, ell_+- -> ell_+- + nu, Born -> Born/(1+nu p^2 w^2),
Phi -> Phi + 2 nu p^2 w / (1 + nu p^2 w^2): S_1..S_5 unchanged. SU(N_c), N symbolic."""
import sympy as sp, time
import t8_lib as L

t0 = time.time()
L.Ser.KMAX = 14
g = L.sun_group()
N, CF = L.N, g["CF"]
p = L.p
c0, e2, cp, lp, lm, nu = sp.symbols("c0 e2 c_p ell_p ell_m nu")
NMAX = 5
base = L.baseline_parts()
F0, P0 = L.solve(base, g, nmax=NMAX)
S0 = L.S_orders(P0, CF, NMAX)


def show(parts, label):
    F, P = L.solve(parts, g, nmax=NMAX)
    S = L.S_orders(P, CF, NMAX)
    print("==", label)
    for n in range(2, NMAX + 1):
        dS = [sp.factor(sp.expand(S[n].c(2 - 2 * n + k) - S0[n].c(2 - 2 * n + k))) for k in range(4)]
        dP = [sp.factor(sp.expand(P[1][n].c(1 - 2 * n + k) - P0[1][n].c(1 - 2 * n + k))) for k in range(4)]
        print(f"  a^{n}: delta S at LL, NLL, NNLL, N3LL poles: {dS}")
        print(f"        delta P^+ at LL, NLL, NNLL, N3LL: {dP}")
    return P, S


b = {k: dict(v) for k, v in base.items()}
b["Psi"][1] = base["Psi"][1] + L.Ser({0: c0})
show(b, "psi^+ + c0 (a constant)")
b = {k: dict(v) for k, v in base.items()}
b["Psi"][1] = base["Psi"][1] + L.Ser({2: e2 * p**2})
show(b, "psi^+ + e2 pi^2 w^2 (relative order w)")

# (iii) c_+ and ell_+
bc = L.baseline_parts(lp, lm, cp, 0)
F, P = L.solve(bc, g, nmax=NMAX)
S = L.S_orders(P, CF, NMAX)
cat = {1: 1, 2: 1, 3: 2, 4: 5, 5: 14}
for n in range(1, NMAX + 1):
    d = L.zeta2_part(S[n].c(4 - 2 * n) - S0[n].c(4 - 2 * n))
    pred = 6 * (cp - lp) * cat[n] * (2 * CF)**n if n >= 2 else None
    print(f"S_{n} shift from c_+, ell_+, ell_-: {sp.factor(d)}", "" if pred is None else
          f"; minus 6(c_+ - ell_+) Cat_(n-1) (2C_F)^n: {sp.simplify(d - pred)}")
# common relabeling written in the paper's constants
nfac = L.Ser({0: 1, 2: nu * p**2})
rel = L.convention_transform(L.baseline_parts(lp, lm, cp, 0), nfac, nfac)
alt = L.baseline_parts(lp + nu, lm + nu, cp + nu, nu)
alt["B"] = {t: L.inverse(nfac) for t in (1, -1)}
alt["Phi"] = {t: alt["Phi"][t] + L.log_deriv(nfac) for t in (1, -1)}
# compare the two parametrizations of the relabeled system term by term through w^3 (M of negative signature not compared)
same = all(sp.expand(rel[k][t].c(j) - alt[k][t].c(j)) == 0 or k == "M" and t == -1
           for k in ("B", "W", "Phi", "Psi", "M") for t in (1, -1) for j in range(-1, 4))
print("common relabeling = (c_+, ell_+, ell_-) shifted by nu, Born times 1/(1+nu pi^2 w^2), Phi + n'/n, through w^3:", same)
F2, P2 = L.solve(rel, g, nmax=NMAX)
S2 = L.S_orders(P2, CF, NMAX)
print("S_1..S_5 (all powers LL..N3LL) unchanged by the common relabeling:",
      all(sp.expand(S2[n].c(j) - S[n].c(j)) == 0 for n in range(1, NMAX + 1) for j in range(2 - 2 * n, 6 - 2 * n)))
print("time %.1f s" % (time.time() - t0))


==> anc/numbers/deposit/P2/t8/t8_lib.py <==
"""T8: relative normalization of the two signature factors.

Independent implementation (no import from the project's programs) of the fixed-coupling system of the paper,
eq. (system):
  w F_R^t = 2a b_R B^t + 2a C_R [F_R^t' + Phi^t F_R^t] + W^t (F_R^t)^2 + 2a kappa Psi^t sum_R' [Trc]_{RR'} F_R'^{-t},
  P^t = M^t F_1^t,
with baseline B = 1, W^t = 1 + ell_t p^2 w^2, Phi^+ = -(p/2)tan(p w/2), Phi^- = (p/2)cot(p w/2),
Psi^+ = -p tan(p w/2), Psi^- = p cot(p w/2), M^+ = 1 + c_+ p^2 w^2, M^- = 1, where p stands for pi (p^2 = 6 zeta_2).

Laurent series in w are dicts {power: coefficient}; everything is expanded in a to order NMAX.
"""
import sympy as sp

p, w, z2 = sp.symbols("p w z2")
N = sp.Symbol("N", positive=True)


class Ser:
    """Truncated Laurent series in w; coefficients beyond KMAX are dropped."""
    KMAX = 14

    def __init__(self, d=None):
        self.d = {}
        if d:
            for k, v in d.items():
                v = sp.expand(v)
                if v != 0 and k <= Ser.KMAX:
                    self.d[k] = v

    @staticmethod
    def from_expr(expr, lo=-3):
        s = sp.series(expr, w, 0, Ser.KMAX + 1).removeO()
        s = sp.expand(s)
        return Ser({k: s.coeff(w, k) for k in range(lo, Ser.KMAX + 1)})

    def __add__(self, o):
        out = dict(self.d)
        for k, v in o.d.items():
            out[k] = out.get(k, 0) + v
        return Ser(out)

    def __sub__(self, o):
        return self + o.scale(-1)

    def __mul__(self, o):
        out = {}
        for i, x in self.d.items():
            for j, y in o.d.items():
                if i + j <= Ser.KMAX:
                    out[i + j] = out.get(i + j, 0) + x * y
        return Ser(out)

    def scale(self, s):
        return Ser({k: v * s for k, v in self.d.items()})

    def shift(self, n):  # multiply by w^n
        return Ser({k + n: v for k, v in self.d.items()})

    def deriv(self):
        return Ser({k - 1: k * v for k, v in self.d.items() if k != 0})

    def c(self, k):
        return self.d.get(k, 0)

    def subs(self, rep):
        return Ser({k: sp.expand(v.subs(rep)) for k, v in self.d.items()})


ONE = lambda: Ser({0: 1})


def baseline_parts(ell_p=0, ell_m=0, c_p=0, c_m=0):
    TAN = Ser.from_expr(p * sp.tan(p * w / 2))
    COT = Ser.from_expr(p * sp.cot(p * w / 2))
    parts = {
        "B": {+1: ONE(), -1: ONE()},
        "W": {+1: Ser({0: 1, 2: ell_p * p**2}), -1: Ser({0: 1, 2: ell_m * p**2})},
        "Phi": {+1: TAN.scale(-sp.Rational(1, 2)), -1: COT.scale(sp.Rational(1, 2))},
        "Psi": {+1: TAN.scale(-1), -1: COT},
        "M": {+1: Ser({0: 1, 2: c_p * p**2}), -1: Ser({0: 1, 2: c_m * p**2})},
    }
    return parts


def inverse(s):
    """1/s for a series s = s0 + s1 w + ... with s0 != 0."""
    s0 = s.c(0)
    rest = Ser({k: v / s0 for k, v in s.d.items() if k != 0})
    out = ONE()
    term = ONE()
    for _ in range(Ser.KMAX + 1):
        term = (term * rest).scale(-1)
        if not term.d:
            break
        out = out + term
    return out.scale(1 / s0)


def log_deriv(n):
    return n.deriv() * inverse(n)


def convention_transform(parts, n_p, n_m, drop=()):
    """Rewrite F^t = n_t G^t: B -> B/n_t, W -> W n_t, Phi -> Phi + n_t'/n_t, Psi^t -> Psi^t n_{-t}/n_t, M -> M n_t.
    'drop' lists pieces to omit (mutations)."""
    n = {+1: n_p, -1: n_m}
    inv = {t: inverse(n[t]) for t in (1, -1)}
    out = {k: dict(v) for k, v in parts.items()}
    for t in (1, -1):
        if "B" not in drop:
            out["B"][t] = parts["B"][t] * inv[t]
        if "W" not in drop:
            out["W"][t] = parts["W"][t] * n[t]
        if "Phi" not in drop:
            out["Phi"][t] = parts["Phi"][t] + log_deriv(n[t])
        if "Psi" not in drop:
            out["Psi"][t] = parts["Psi"][t] * n[-t] * inv[t]
        if "M" not in drop:
            out["M"][t] = parts["M"][t] * n[t]
    return out


def sun_group():
    CF = (N**2 - 1) / (2 * N)
    CA = N
    chan = [(sp.Integer(0), CF), (CA, -1 / (2 * N))]   # (C_R, b_R): singlet, adjoint
    T = [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]
    dFA = (N**2 - 1) * (N**2 + 6) / 48
    return dict(chan=chan, T=T, CF=CF, CA=CA, dFA=dFA)


def solve(parts, grp, nmax=5, kappa=1):
    chan, T = grp["chan"], grp["T"]
    R = range(len(chan))
    F = {t: {r: {} for r in R} for t in (1, -1)}
    for t in (1, -1):
        for r in R:
            Bt = parts["B"][t]
            if "Bch" in parts and parts["Bch"].get(t) is not None:
                Bt = Bt * parts["Bch"][t][r]   # optional channel-dependent Born factor
            F[t][r][1] = Bt.scale(2 * chan[r][1]).shift(-1)
    for n in range(2, nmax + 1):
        for t in (1, -1):
            for r in R:
                C = chan[r][0]
                prev = F[t][r][n - 1]
                rhs = Ser()
                if C != 0:
                    rhs = (prev.deriv() + parts["Phi"][t] * prev).scale(2 * C)
                lad = Ser()
                for k in range(1, n):
                    lad = lad + F[t][r][k] * F[t][r][n - k]
                rhs = rhs + parts["W"][t] * lad
                feed = Ser()
                for rr in R:
                    if T[r][rr] != 0:
                        feed = feed + F[-t][rr][n - 1].scale(T[r][rr])
                rhs = rhs + (parts["Psi"][t] * feed).scale(2 * kappa)
                F[t][r][n] = rhs.shift(-1)
    P = {t: {n: parts["M"][t] * F[t][0][n] for n in F[t][0]} for t in (1, -1)}
    return F, P


def S_orders(P, CF, nmax):
    S = {}
    for n in range(1, nmax + 1):
        s = Ser()
        for k in range(1, n):
            s = s + P[1][k] * P[1][n - k]
        s = s - P[1][n].shift(1)
        if n == 1:
            s = s + Ser({0: 2 * CF})
        S[n] = s
    return S


def zeta2_part(x):
    """coefficient of zeta_2 (first order) of an expression polynomial in p^2: 6 * [p^2] x."""
    x = sp.expand(x)
    return sp.expand(6 * x.coeff(p, 2))


def p0_part(x):
    return sp.expand(sp.expand(x).subs(p, 0))


==> anc/numbers/deposit/P4minus/check_data.out <==
four-loop data P^(3)- at x^0, N-space coefficients:
  N^-7 (LL):    192*ca**3*cf - 640*ca**2*cf**2 + 704*ca*cf**3 - 304*cf**4
  N^-6 (NLL):   64*ca**3*cf - 832*ca**2*cf**2 - 64*ca**2*cf*nf + 4688*ca*cf**3/3 + 256*ca*cf**2*nf - 736*cf**4 - 608*cf**3*nf/3
  zeta_2 N^-5:  -720*ca**3*cf + 3168*ca**2*cf**2 - 5248*ca*cf**3 + 3008*cf**4 + 384*dFA
three-loop data P^(2)- at x^0 (MVV 4.17), N-space:
  N^-5 (LL):   -24*ca**2*cf + 96*ca*cf**2 - 80*cf**3
  N^-4 (NLL):  -80*ca**2*cf/3 + 28*ca*cf**2/3 + 32*ca*cf*nf/3 + 24*cf**3 - 40*cf**2*nf/3
system, general color (fitted over 22 reps, zero residual):
  a^3 N^-5: -24*ca**2*cf + 96*ca*cf**2 - 80*cf**3
  a^3 N^-4: -16*B*ca*cf + 20*B*cf**2 + 16*Eflag*ca**2*cf - 80*Eflag*ca*cf**2 + 120*Eflag*cf**3 + 8*c*ca*cf - 16*c*cf**2
  a^4 N^-7: 192*ca**3*cf - 640*ca**2*cf**2 + 704*ca*cf**3 - 304*cf**4
  a^4 N^-6: 96*B*ca**2*cf - 384*B*ca*cf**2 + 304*B*cf**3 - 144*Eflag*ca**3*cf + 560*Eflag*ca**2*cf**2 - 576*Eflag*ca*cf**3 + 224*Eflag*cf**4 - 72*c*ca**2*cf + 224*c*ca*cf**2 - 160*c*cf**3
  LL3: system(B=beta0, E=1) - data = 0
  LL3: with c = 2CA + 6CF: 0
  NLL3: system(B=beta0, E=1) - data = 8*c*ca*cf - 16*c*cf**2 - 16*ca**2*cf - 16*ca*cf**2 + 96*cf**3
      solution for c = xa CA + yf CF: [{xa: 2, yf: 6}]
  NLL3: with c = 2CA + 6CF: 0
  LL4: system(B=beta0, E=1) - data = 0
  LL4: with c = 2CA + 6CF: 0
  NLL4: system(B=beta0, E=1) - data = -72*c*ca**2*cf + 224*c*ca*cf**2 - 160*c*cf**3 + 144*ca**3*cf - 16*ca**2*cf**2 - 1024*ca*cf**3 + 960*cf**4
      solution for c = xa CA + yf CF: [{xa: 2, yf: 6}]
  NLL4: with c = 2CA + 6CF: 0


==> anc/numbers/deposit/P4minus/check_data.py <==
#!/usr/bin/env python3
"""Compare the system's P^- (baseline, c and B symbolic) with the complete results at x^0:
three loops from D_0^-, D_1^- of MVV (MVV3.tex l. 2681-2688, label eq:D-exact), four loops from the GvMSY
ancillary file Pqq3NSmXto0.m. Mellin map at x^0: ln^k x  <->  (-1)^k k! / N^(k+1).
Also fits the system's NLL of P^- in color bases, as a polynomial in c, B (= beta_0), E."""
import re, json
import sympy as sp
from fractions import Fraction as Fr
import fit as F

ca, cf, nf, dFA, dFF, L = sp.symbols('ca cf nf dFA dFF L')
z = {n: sp.Symbol(f'z{n}') for n in range(2, 8)}
src = open('PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m').read()
s = src.replace('color[d4FA/nc]', '(dFA)').replace('color[(d4FF*nf)/nc]', '(dFF*nf)')
s = re.sub(r'color\[([^\]]*)\]', r'(\1)', s)
s = s.replace('Log[x]', 'L')
s = re.sub(r'zeta\[(\d)\]', r'z\1', s)
s = s.replace('^', '**')
P3m = sp.expand(sp.sympify(s, locals={'ca': ca, 'cf': cf, 'nf': nf, 'dFA': dFA, 'dFF': dFF, 'L': L, **{f'z{n}': z[n] for n in z}}))
assert not P3m.has(sp.Symbol('x')), 'x^1 terms present?'

def coefL(expr, k):
    return sp.expand(expr).coeff(L, k)

print('four-loop data P^(3)- at x^0, N-space coefficients:')
LL4 = sp.expand(720 * coefL(P3m, 6))
NLL4 = sp.expand(-120 * coefL(P3m, 5))
Z4 = sp.expand(24 * coefL(P3m, 4).coeff(z[2], 1))
print('  N^-7 (LL):   ', LL4)
print('  N^-6 (NLL):  ', NLL4)
print('  zeta_2 N^-5: ', Z4)

# three loops, MVV (4.17): D_0^- = -CF CA^2 + 4 CF^2 CA - 10/3 CF^3,
# D_1^- = 40/9 CF CA^2 - 14/9 CF^2 CA - 4 CF^3 + 20/9 CF^2 nf - 16/9 CF CA nf
D0 = -cf * ca**2 + 4 * cf**2 * ca - sp.Rational(10, 3) * cf**3
D1 = sp.Rational(40, 9) * cf * ca**2 - sp.Rational(14, 9) * cf**2 * ca - 4 * cf**3 + sp.Rational(20, 9) * cf**2 * nf - sp.Rational(16, 9) * cf * ca * nf
LL3 = sp.expand(24 * D0)
NLL3 = sp.expand(-6 * D1)
print('three-loop data P^(2)- at x^0 (MVV 4.17), N-space:')
print('  N^-5 (LL):  ', LL3)
print('  N^-4 (NLL): ', NLL3)

# system side: fit LL, NLL (split by monomials in c, B, E) over the groups
R = json.load(open('solve_here.json'))
allnames = list(R)
c, B, E = sp.symbols('c B Eflag')

def fit_poly(key, deg_basis):
    """R[nm][key] is a polynomial in c, B, E (and z); fit each monomial coefficient."""
    polys = {nm: sp.Poly(sp.sympify(R[nm][key].replace('^', '**'), locals={'c': c, 'B': B, 'E': E}), c, B, E) for nm in allnames}
    monos = set()
    for p in polys.values():
        monos |= set(p.monoms())
    out = 0
    for mon in sorted(monos):
        d = sum(mon[:2])  # c and B each carry one color degree; E carries none (e_R is in the value)
        basis = deg_basis[d]
        rows = [[f(F.inv(nm)) for _, f in basis] for nm in allnames]
        rhs = [polys[nm].coeff_monomial(mon) for nm in allnames]
        A = sp.Matrix(rows); y = sp.Matrix(rhs)
        sol = (A.T * A).LUsolve(A.T * y)
        res = A * sol - y
        assert all(r == 0 for r in res), ('fit residual', key, mon)
        colexpr = sum(sv * sp.sympify(nm.replace('^', '**').replace(' ', '*'), locals={'CF': cf, 'CA': ca, 'dFA': dFA, 'dAA': sp.Symbol('dAA')}) for sv, (nm, _) in zip(sol, basis))
        out += colexpr * c**mon[0] * B**mon[1] * E**mon[2]
    return sp.expand(out)

def b3():
    return [('CF CA^2', lambda v: v['CF'] * v['CA']**2), ('CF^2 CA', lambda v: v['CF']**2 * v['CA']),
            ('CF^3', lambda v: v['CF']**3)]
def b2():
    return [('CF CA', lambda v: v['CF'] * v['CA']), ('CF^2', lambda v: v['CF']**2)]
def b4():
    return F.basis4(True)
def b5():
    return F.basis5(True)

sysLL3 = fit_poly('Pm3_LL', {0: b3()})
sysNLL3 = fit_poly('Pm3_NLL', {0: b3(), 1: b2()})
sysLL4 = fit_poly('Pm4_LL', {0: b4()})
sysNLL4 = fit_poly('Pm4_NLL', {0: b4(), 1: b3()})
print('system, general color (fitted over %d reps, zero residual):' % len(allnames))
print('  a^3 N^-5:', sysLL3)
print('  a^3 N^-4:', sysNLL3)
print('  a^4 N^-7:', sysLL4)
print('  a^4 N^-6:', sysNLL4)

beta0 = sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf
cc = sp.Symbol('cc')
for lab, sysv, data in [('LL3', sysLL3, LL3), ('NLL3', sysNLL3, NLL3), ('LL4', sysLL4, LL4), ('NLL4', sysNLL4, NLL4)]:
    diff = sp.expand(sysv.subs({B: beta0, E: 1}) - data)
    print(f'  {lab}: system(B=beta0, E=1) - data =', diff)
    if diff.has(c):
        # solve for c as a linear combination x CA + y CF
        xa, yf = sp.symbols('xa yf')
        eqs = sp.Poly(sp.expand(diff.subs(c, xa * ca + yf * cf)), ca, cf, nf, dFA).coeffs()
        print('      solution for c = xa CA + yf CF:', sp.solve(eqs, [xa, yf], dict=True))
    print(f'  {lab}: with c = 2CA + 6CF:', sp.expand(diff.subs(c, 2 * ca + 6 * cf)))


==> anc/numbers/deposit/P4minus/closed_forms.out <==
SU(N)  N^-7 coefficient: -2*(N - 1)*(N + 1)*(224*N**6 + 274*N**4 - 1040*N**2 - 139)/N**5    x-space ln^6 x: -(N - 1)*(N + 1)*(224*N**6 + 274*N**4 - 1040*N**2 - 139)/(360*N**5)
SO(N)  N^-7 coefficient: (N - 1)*(80*N**3 - 1018*N**2 + 3320*N - 3069)/16    x-space ln^6 x: (N - 1)*(80*N**3 - 1018*N**2 + 3320*N - 3069)/11520
Sp(N)  N^-7 coefficient: -(N + 1)*(80*N**3 + 1018*N**2 + 3320*N + 3069)/16    x-space ln^6 x: -(N + 1)*(80*N**3 + 1018*N**2 + 3320*N + 3069)/11520
SU(3): N^-7 -2815856/243  x-space -175991/10935
SU(3): quartic terms alone (not separable from the rest in SU(N)), x-space: -2456/9
x-space coefficients: {'CFCA4': 1307/60, 'CF2CA3': -3808/45, 'CF3CA2': 5456/45, 'CF4CA': -1064/15, 'CF5': 556/45, 'CAdFA': -1264/15, 'CFdFA': 1184/15, 'CFdAA': 64/15}


==> anc/numbers/deposit/P4minus/closed_forms.py <==
#!/usr/bin/env python3
"""General-color formula of P^(4)- (zeta_2 N^-7) evaluated in SU(N), SO(N), Sp(N); x-space values."""
import sympy as sp
N = sp.symbols('N')
k = dict(CFCA4=15684, CF2CA3=-60928, CF3CA2=87296, CF4CA=-51072, CF5=8896, CAdFA=-60672, CFdFA=56832, CFdAA=3072)
def gen(CF, CA, dFA, dAA, quartic_only=False):
    q = k['CAdFA']*CA*dFA + k['CFdFA']*CF*dFA + k['CFdAA']*CF*dAA
    if quartic_only:
        return q
    return k['CFCA4']*CF*CA**4 + k['CF2CA3']*CF**2*CA**3 + k['CF3CA2']*CF**3*CA**2 + k['CF4CA']*CF**4*CA + k['CF5']*CF**5 + q
fam = {
 'SU(N)': ((N**2-1)/(2*N), N, (N**2-1)*(N**2+6)/48, N**2*(N**2+36)/24),
 'SO(N)': ((N-1)/sp.Integer(4), (N-2)/sp.Integer(2), (N-1)*(N-2)*(N**2-7*N+22)/768, (N-2)*(N**3-15*N**2+138*N-296)/384),
 'Sp(N)': ((N+1)/sp.Integer(4), (N+2)/sp.Integer(2), (N+1)*(N+2)*(N**2+7*N+22)/768, (N+2)*(N**3+15*N**2+138*N+296)/384),
}
for nm, (CF, CA, dFA, dAA) in fam.items():
    full = sp.factor(sp.together(gen(CF, CA, dFA, dAA)))
    print(nm, ' N^-7 coefficient:', full, '   x-space ln^6 x:', sp.factor(full/720))
print('SU(3): N^-7', gen(sp.Rational(4,3), 3, sp.Rational(5,2), sp.Rational(135,8)), ' x-space', gen(sp.Rational(4,3), 3, sp.Rational(5,2), sp.Rational(135,8))/720)
print('SU(3): quartic terms alone (not separable from the rest in SU(N)), x-space:', gen(sp.Rational(4,3), 3, sp.Rational(5,2), sp.Rational(135,8), True)/720)
print('x-space coefficients:', {kk: sp.Rational(v, 720) for kk, v in k.items()})


==> anc/numbers/deposit/P4minus/compare_record.out <==
SU2   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -4807/1280 record -4807/1280  AGREE
SU3   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -175991/10935 record -175991/10935  AGREE
SU4   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -323623/8192 record -323623/8192  AGREE
SU5   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -1215037/15625 record -1215037/15625  AGREE
SU6   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -75379283/559872 record -75379283/559872  AGREE
SO5   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -1919/2880 record -1919/2880  AGREE
SO6   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -839/768 record -839/768  AGREE
SO7   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -757/640 record -757/640  AGREE
SO8   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -4907/11520 record -4907/11520  AGREE
SO9   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here 297/160 record 297/160  AGREE
SO10  invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here 8331/1280 record 8331/1280  AGREE
Sp4   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -37757/2304 record -37757/2304  AGREE
Sp6   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -179473/3840 record -179473/3840  AGREE
Sp8   invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -135741/1280 record -135741/1280  AGREE
G2    invariants True  Trc True  Born True  S3-S5 True  P3-(zeta2 ln^4) True  P4-(zeta2 ln^6) here -64/45 record -64/45  AGREE
representations compared: 15  disagreements: 0


==> anc/numbers/deposit/P4minus/compare_record.py <==
#!/usr/bin/env python3
"""Compare the group data and P^(4)- values computed here with the step-5 files of the record
(read only after the computation here was finished)."""
import json
from fractions import Fraction as Fr
base = 'PROJECT/ma_a/step5_five_loop/'
cd = json.load(open(base + 'P1/color_data.json'))
p3 = json.load(open(base + 'P3/p3_groups.json'))
G = json.load(open('groups_here.json'))
R = json.load(open('solve_here.json'))
nbad = 0
for nm in G:
    if nm not in cd:
        continue
    g, c = G[nm], cd[nm]
    # channel matching by (C, dim)
    mine = [(Fr(x['C']), x['dim']) for x in g['chans']]
    theirs = [(Fr(x['C']), x['dim']) for x in c['channels']]
    perm = [theirs.index(m) for m in mine]
    ok = (Fr(g['CF']) == Fr(c['C_R']) and Fr(g['CA']) == Fr(c['C_A']) and Fr(g['dFA']) == Fr(c['dRdA_over_NR'])
          and Fr(g['dAA']) == Fr(c['dAdA_over_NA']) and Fr(g['dFF']) == Fr(c['dRdR_over_NR']))
    n = len(mine)
    okT = all(Fr(g['Trc'][i][j]) == Fr(c['Tsu'][perm[i]][perm[j]]) for i in range(n) for j in range(n))
    okb = all(Fr(g['chans'][i]['b']) == Fr(c['born'][perm[i]]) for i in range(n))
    mineP = Fr(R[nm]['Pm5_NNLL_z'].strip('()')) / 720
    theirP = Fr(p3[nm]['Pm5_ln6'])
    mineP4 = Fr(R[nm]['Pm4_NNLL_z'].strip('()')) / 24
    theirP4 = Fr(p3[nm]['Pm4_ln4'])
    okS = all(Fr(R[nm][f'S{k}_z'].strip('()')) == Fr(p3[nm]['S'][str(k)]) for k in (3, 4, 5))
    allok = ok and okT and okb and mineP == theirP and mineP4 == theirP4 and okS
    nbad += not allok
    print('%-5s invariants %s  Trc %s  Born %s  S3-S5 %s  P3-(zeta2 ln^4) %s  P4-(zeta2 ln^6) here %s record %s  %s'
          % (nm, ok, okT, okb, okS, mineP4 == theirP4, mineP, theirP, 'AGREE' if allok else 'DIFFER'))
print('representations compared:', sum(1 for nm in G if nm in cd), ' disagreements:', nbad)
import sys
sys.exit(1 if nbad else 0)


==> anc/numbers/deposit/P4minus/fit.out <==
== S_5 (zeta_2 coefficient of a^5 omega^-6 in S), 8-term basis
   rank of full matrix 8 of 8 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'G2']
   CF CA^4    19252
   CF^2 CA^3  -65344
   CF^3 CA^2  74400
   CF^4 CA    -30720
   CF^5       3648
   CA dFA     -57600
   CF dFA     33792
   CF dAA     3072
   held-out reps reproduced: 14 of 14 
== S_5, extended 11-term basis
   rank of full matrix 11 of 11 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'G2']
   CF CA^4    19252
   CF^2 CA^3  -65344
   CF^3 CA^2  74400
   CF^4 CA    -30720
   CF^5       3648
   CA dFA     -57600
   CF dFA     33792
   CF dAA     3072
   CA dAA     0
   CF dFF     0
   CA dFF     0
   held-out reps reproduced: 11 of 11 
== P^(3)- : zeta_2 coefficient of a^4 N^-5, 5-term basis
   rank of full matrix 5 of 5 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SO5']
   CF CA^3    -112
   CF^2 CA^2  96
   CF^3 CA    352
   CF^4       -320
   dFA        384
   held-out reps reproduced: 17 of 17 
== P^(3)- : zeta_2 coefficient of a^4 N^-5, extended basis
   rank of full matrix 7 of 7 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6']
   CF CA^3    -112
   CF^2 CA^2  96
   CF^3 CA    352
   CF^4       -320
   dFA        384
   dAA        0
   dFF        0
   held-out reps reproduced: 15 of 15 
== P^(4)- : zeta_2 coefficient of a^5 N^-7, 8-term basis
   rank of full matrix 8 of 8 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'G2']
   CF CA^4    15684
   CF^2 CA^3  -60928
   CF^3 CA^2  87296
   CF^4 CA    -51072
   CF^5       8896
   CA dFA     -60672
   CF dFA     56832
   CF dAA     3072
   held-out reps reproduced: 14 of 14 
== P^(4)- : zeta_2 coefficient of a^5 N^-7, extended 11-term basis
   rank of full matrix 11 of 11 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'G2']
   CF CA^4    15684
   CF^2 CA^3  -60928
   CF^3 CA^2  87296
   CF^4 CA    -51072
   CF^5       8896
   CA dFA     -60672
   CF dFA     56832
   CF dAA     3072
   CA dAA     0
   CF dFF     0
   CA dFF     0
   held-out reps reproduced: 11 of 11 
== P^(4)- on the minimal set of the task only
   rank of full matrix 8 of 8 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SO5', 'SO6', 'SO7', 'G2']
   CF CA^4    15684
   CF^2 CA^3  -60928
   CF^3 CA^2  87296
   CF^4 CA    -51072
   CF^5       8896
   CA dFA     -60672
   CF dFA     56832
   CF dAA     3072
   held-out reps reproduced: 3 of 3 


==> anc/numbers/deposit/P4minus/fit.py <==
#!/usr/bin/env python3
"""Exact fits of the solver output to color-invariant bases, with held-out checks."""
import json, sys
import sympy as sp
from fractions import Fraction as Fr

G = json.load(open('groups_here.json'))
R = json.load(open('solve_here.json'))

def inv(nm):
    g = G[nm]
    return {k: sp.Rational(str(Fr(g[k]))) for k in ['CF', 'CA', 'dFA', 'dAA', 'dFF']}

def basis5(ext=False):
    b = [('CF CA^4', lambda v: v['CF'] * v['CA']**4), ('CF^2 CA^3', lambda v: v['CF']**2 * v['CA']**3),
         ('CF^3 CA^2', lambda v: v['CF']**3 * v['CA']**2), ('CF^4 CA', lambda v: v['CF']**4 * v['CA']),
         ('CF^5', lambda v: v['CF']**5), ('CA dFA', lambda v: v['CA'] * v['dFA']),
         ('CF dFA', lambda v: v['CF'] * v['dFA']), ('CF dAA', lambda v: v['CF'] * v['dAA'])]
    if ext:
        b += [('CA dAA', lambda v: v['CA'] * v['dAA']), ('CF dFF', lambda v: v['CF'] * v['dFF']),
              ('CA dFF', lambda v: v['CA'] * v['dFF'])]
    return b

def basis4(ext=False):
    b = [('CF CA^3', lambda v: v['CF'] * v['CA']**3), ('CF^2 CA^2', lambda v: v['CF']**2 * v['CA']**2),
         ('CF^3 CA', lambda v: v['CF']**3 * v['CA']), ('CF^4', lambda v: v['CF']**4),
         ('dFA', lambda v: v['dFA'])]
    if ext:
        b += [('dAA', lambda v: v['dAA']), ('dFF', lambda v: v['dFF'])]
    return b

def val(nm, key):
    s = R[nm][key]
    e = sp.sympify(s.replace('^', '**'))
    return sp.nsimplify(e)

def fit(key, basis, names, train=None):
    rows = [[f(inv(nm)) for _, f in basis] for nm in names]
    rhs = [val(nm, key) for nm in names]
    A = sp.Matrix(rows); y = sp.Matrix(rhs)
    rank = A.rank()
    # choose training rows greedily until full column rank
    if train is None:
        train = []
        for i in range(len(names)):
            if sp.Matrix([rows[j] for j in train + [i]]).rank() > len(train):
                train.append(i)
            if len(train) == len(basis):
                break
    At = sp.Matrix([rows[i] for i in train]); yt = sp.Matrix([rhs[i] for i in train])
    ok = At.rank() == len(basis)
    sol = At.LUsolve(yt) if ok else None
    held = [i for i in range(len(names)) if i not in train]
    checks = []
    if ok:
        for i in held:
            pred = sp.expand((sp.Matrix([rows[i]]) * sol)[0])
            checks.append((names[i], sp.simplify(pred - rhs[i]) == 0))
    return dict(rank=rank, nbasis=len(basis), train=[names[i] for i in train],
                sol=[(nm, sol[k]) for k, (nm, _) in enumerate(basis)] if ok else None, held=checks)

def show(title, r):
    print('==', title)
    print('   rank of full matrix', r['rank'], 'of', r['nbasis'], '; training reps', r['train'])
    if r['sol'] is not None:
        for nm, v in r['sol']:
            print('   %-10s %s' % (nm, v))
        nok = sum(1 for _, ok in r['held'] if ok)
        print('   held-out reps reproduced: %d of %d' % (nok, len(r['held'])),
              '' if nok == len(r['held']) else [n for n, ok in r['held'] if not ok])

if __name__ == '__main__':
    allnames = list(R)
    # SO6 and SU4_6 are the same group in two normalizations; keep both, they test homogeneity.
    show('S_5 (zeta_2 coefficient of a^5 omega^-6 in S), 8-term basis', fit('S5_z', basis5(), allnames))
    show('S_5, extended 11-term basis', fit('S5_z', basis5(True), allnames))
    show('P^(3)- : zeta_2 coefficient of a^4 N^-5, 5-term basis', fit('Pm4_NNLL_z', basis4(), allnames))
    show('P^(3)- : zeta_2 coefficient of a^4 N^-5, extended basis', fit('Pm4_NNLL_z', basis4(True), allnames))
    show('P^(4)- : zeta_2 coefficient of a^5 N^-7, 8-term basis', fit('Pm5_NNLL_z', basis5(), allnames))
    show('P^(4)- : zeta_2 coefficient of a^5 N^-7, extended 11-term basis', fit('Pm5_NNLL_z', basis5(True), allnames))
    # the draft-minimum set of the task
    minimal = ['SU2', 'SU3', 'SU4', 'SU5', 'SO5', 'SO6', 'SO7', 'SO8', 'Sp4', 'Sp6', 'G2']
    show('P^(4)- on the minimal set of the task only', fit('Pm5_NNLL_z', basis5(), minimal))


==> anc/numbers/deposit/P4minus/fit_noG2.out <==
R5 = 17 CF CA^4 - 48 CF^2 CA^3 + 36 CF^3 CA^2 - 90 CA dFA + 72 CF dFA + 6 CF dAA per representation:
   SU2       0
   SU3       0
   SU4       0
   SU5       0
   SU6       0
   SO5       0
   SO6       0
   SO7       0
   SO8       0
   SO9       0
   SO10      0
   Sp4       0
   Sp6       0
   Sp8       0
   G2        -1/2
   SU2_j1    0
   SU2_j3/2  5670
   SU2_j2    36288
   SU2_j5/2  136080
   SU3_6     1890
   SU3_10    44226
   SU4_6     0
== P^(4)- fit on the defining representations of SU, SO, Sp only
   rank of full matrix 7 of 8 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6']
== P^(4)- fit on all representations except G2
   rank of full matrix 8 of 8 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SU2_j3/2']
   CF CA^4    15684
   CF^2 CA^3  -60928
   CF^3 CA^2  87296
   CF^4 CA    -51072
   CF^5       8896
   CA dFA     -60672
   CF dFA     56832
   CF dAA     3072
   held-out reps reproduced: 13 of 13 
== P^(4)- fit on SU(3) sextet and decuplet, SU(2) spins 1 to 5/2 and the classical defining reps (no G2)
   rank of full matrix 11 of 11 ; training reps ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SU2_j3/2']
   CF CA^4    15684
   CF^2 CA^3  -60928
   CF^3 CA^2  87296
   CF^4 CA    -51072
   CF^5       8896
   CA dFA     -60672
   CF dFA     56832
   CF dAA     3072
   CA dAA     0
   CF dFF     0
   CA dFF     0
   held-out reps reproduced: 10 of 10 


==> anc/numbers/deposit/P4minus/fit_noG2.py <==
#!/usr/bin/env python3
"""The classical-group relation among the degree-5 invariants, and the P^(4)- fit without G2."""
import fit as F
import sympy as sp
names = list(F.R)
print('R5 = 17 CF CA^4 - 48 CF^2 CA^3 + 36 CF^3 CA^2 - 90 CA dFA + 72 CF dFA + 6 CF dAA per representation:')
for nm in names:
    v = F.inv(nm)
    r = 17*v['CF']*v['CA']**4 - 48*v['CF']**2*v['CA']**3 + 36*v['CF']**3*v['CA']**2 - 90*v['CA']*v['dFA'] + 72*v['CF']*v['dFA'] + 6*v['CF']*v['dAA']
    print('   %-9s %s' % (nm, r))
classical = ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SO10', 'Sp4', 'Sp6', 'Sp8']
F.show('P^(4)- fit on the defining representations of SU, SO, Sp only', F.fit('Pm5_NNLL_z', F.basis5(), classical))
noG2 = [n for n in names if n != 'G2']
F.show('P^(4)- fit on all representations except G2', F.fit('Pm5_NNLL_z', F.basis5(), noG2))
F.show('P^(4)- fit on SU(3) sextet and decuplet, SU(2) spins 1 to 5/2 and the classical defining reps (no G2)',
       F.fit('Pm5_NNLL_z', F.basis5(True), noG2))


==> anc/numbers/deposit/P4minus/groups.py <==
#!/usr/bin/env python3
"""Group data for the partial-wave system, computed here from explicit generators.

For a quark representation V (Hermitian generators t^a, orthonormal up to a common T_R):
  - C_F (Casimir of V), C_A (from structure constants), N_R = dim V, N_A
  - the irreducible components R of V x Vbar (t channel, legs 1 and 3), their Casimirs C_R,
    dimensions, projectors P_R (operators on V x Vbar, rows (i1,i3), columns (i2,i4))
  - the matrix [Trc]_{RR'} = coefficient of P_R in Trc P_R', Trc = T1.T2 - T1.T4
  - the Born weights b_R from -T1.T3 acting on the unit color flow
  - quartic invariants dFA = d_V^{abcd} d_A^{abcd}/N_R, dAA = d_A d_A/N_A, dFF = d_V d_V/N_R
Leg conventions: leg 1 quark (t), leg 2 antiquark (-t^T), leg 3 antiquark (-t^T), leg 4 quark (t).
Operator form X[(i1,i3),(i2,i4)]:
  T1^a X = (t^a x 1) X,  T3^a X = (1 x -t^aT) X,  T2^a X = X (-(t^a x 1)),  T4^a X = X (1 x t^aT).
All numerics in double precision; every number is then rationalized and the residual is checked.
"""
import numpy as np
import itertools, json, sys
from fractions import Fraction

TOL = 1e-9

def rat(x, maxden=10**7):
    x = complex(x)
    assert abs(x.imag) < 1e-8, x
    f = Fraction(x.real).limit_denominator(maxden)
    assert abs(float(f) - x.real) < 1e-8, (x, f)
    return f

def orthonormalize(gens, T=0.5):
    """Gram-Schmidt for Hermitian matrices under <A,B> = Re Tr(A B); scale to Tr(t^a t^b)=T delta."""
    out = []
    for g in gens:
        v = g.copy()
        for u in out:
            v = v - np.real(np.trace(u @ v)) / np.real(np.trace(u @ u)) * u
        nrm = np.real(np.trace(v @ v))
        if nrm > 1e-10:
            out.append(v)
    return [u * np.sqrt(T / np.real(np.trace(u @ u))) for u in out]

def hermitian_basis(d):
    B = []
    for j in range(d):
        for k in range(d):
            M = np.zeros((d, d), complex)
            if j == k:
                M[j, j] = 1
            elif j < k:
                M[j, k] = M[k, j] = 1
            else:
                M[j, k] = 1j; M[k, j] = -1j
            B.append(M)
    return B

def lie_algebra_from_constraints(d, constraint):
    """Hermitian t with constraint(t) = 0 (linear); returns orthonormal basis with Tr = 1/2."""
    B = hermitian_basis(d)
    rows = []
    for M in B:
        c = constraint(M).ravel()
        rows.append(np.concatenate([c.real, c.imag]))
    A = np.array(rows).T  # columns = basis elements
    u, s, vh = np.linalg.svd(A)
    rank = int(np.sum(s > 1e-9))
    null = vh[rank:].conj()
    gens = []
    for vec in null:
        vec = np.real_if_close(vec)
        assert np.allclose(np.imag(vec), 0)
        gens.append(sum(float(np.real(ci)) * M for ci, M in zip(vec, B)))
    return orthonormalize(gens)

def su_n(n):
    gens = []
    for j in range(n):
        for k in range(j + 1, n):
            M = np.zeros((n, n), complex); M[j, k] = M[k, j] = 1; gens.append(M)
            M = np.zeros((n, n), complex); M[j, k] = -1j; M[k, j] = 1j; gens.append(M)
    for l in range(1, n):
        M = np.zeros((n, n), complex)
        for j in range(l):
            M[j, j] = 1
        M[l, l] = -l
        gens.append(M)
    return orthonormalize(gens)

def so_n(n):
    return lie_algebra_from_constraints(n, lambda t: t.T + t)

def sp_2n(n):
    d = 2 * n
    J = np.zeros((d, d)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    return lie_algebra_from_constraints(d, lambda t: t.T @ J + J @ t)

def g2():
    # octonion structure constants phi_{ijk}, lines (123),(145),(176),(246),(257),(347),(365)
    trip = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in trip:
        i, j, k = i - 1, j - 1, k - 1
        for (p, q, r), sg in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1),
                              ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[p, q, r] = sg
    def cons(t):
        # t Hermitian; the real Lie algebra element is A = -i t (real antisymmetric)
        A = -1j * t
        c1 = A.T + A
        c2 = (np.einsum('il,ljk->ijk', A, phi) + np.einsum('jl,ilk->ijk', A, phi)
              + np.einsum('kl,ijl->ijk', A, phi))
        return np.concatenate([c1.ravel(), c2.ravel()])
    return lie_algebra_from_constraints(7, cons)

def su2_spin(j2):
    """spin j = j2/2 generators J^x, J^y, J^z (standard normalization, not rescaled)."""
    j = j2 / 2
    ms = [j - k for k in range(j2 + 1)]
    d = j2 + 1
    Jp = np.zeros((d, d), complex)
    for a in range(1, d):
        m = ms[a]
        Jp[a - 1, a] = np.sqrt(j * (j + 1) - m * (m + 1))
    Jm = Jp.conj().T
    Jx = (Jp + Jm) / 2; Jy = (Jp - Jm) / (2j); Jz = np.diag(ms).astype(complex)
    return [Jx, Jy, Jz]

def sym2_rep(gens):
    """generators on Sym^2 V, induced from V (same Lie algebra basis)."""
    d = gens[0].shape[0]
    basis = []
    for i in range(d):
        for k in range(i, d):
            v = np.zeros(d * d, complex)
            if i == k:
                v[i * d + k] = 1
            else:
                v[i * d + k] = v[k * d + i] = 1 / np.sqrt(2)
            basis.append(v)
    Q = np.array(basis).T
    I = np.eye(d)
    return [Q.conj().T @ (np.kron(t, I) + np.kron(I, t)) @ Q for t in gens]

def sym3_rep(gens):
    d = gens[0].shape[0]
    basis = []
    for (i, j, k) in itertools.combinations_with_replacement(range(d), 3):
        v = np.zeros(d ** 3, complex)
        perms = set(itertools.permutations((i, j, k)))
        for p in perms:
            v[p[0] * d * d + p[1] * d + p[2]] = 1
        basis.append(v / np.linalg.norm(v))
    Q = np.array(basis).T
    I = np.eye(d)
    return [Q.conj().T @ (np.kron(np.kron(t, I), I) + np.kron(np.kron(I, t), I) + np.kron(np.kron(I, I), t)) @ Q
            for t in gens]

def antisym2_rep(gens):
    d = gens[0].shape[0]
    basis = []
    for i in range(d):
        for k in range(i + 1, d):
            v = np.zeros(d * d, complex)
            v[i * d + k] = 1 / np.sqrt(2); v[k * d + i] = -1 / np.sqrt(2)
            basis.append(v)
    Q = np.array(basis).T
    I = np.eye(d)
    return [Q.conj().T @ (np.kron(t, I) + np.kron(I, t)) @ Q for t in gens]

def structure_constants(gens):
    NA = len(gens)
    TR = np.real(np.trace(gens[0] @ gens[0]))
    G = np.array(gens)
    # check orthogonality
    gram = np.real(np.einsum('aij,bji->ab', G, G))
    assert np.allclose(gram, TR * np.eye(NA), atol=1e-9), "generators not orthonormal"
    comm = np.einsum('aij,bjk->abik', G, G) - np.einsum('bij,ajk->abik', G, G)
    f = np.einsum('abik,cki->abc', comm, G) / (1j * TR)
    assert np.allclose(np.imag(f), 0, atol=1e-9)
    return np.real(f), TR

def sym_trace4(G):
    """d^{abcd} = fully symmetrized trace of four generators."""
    NA = G.shape[0]
    AB = np.einsum('aij,bjk->abik', G, G).reshape(NA * NA, G.shape[1], G.shape[1])
    X = AB.shape[0]; d = G.shape[1]
    M = (AB.reshape(X, d * d) @ AB.transpose(0, 2, 1).reshape(X, d * d).T).reshape(NA, NA, NA, NA)
    S = np.zeros_like(M)
    for p in itertools.permutations(range(4)):
        S += np.transpose(M, p)
    return S / 24

def group_data(name, gens):
    G = np.array(gens)
    NA, d = G.shape[0], G.shape[1]
    f, TR = structure_constants(gens)
    CA = np.einsum('acd,bcd->ab', f, f)
    assert np.allclose(CA, CA[0, 0] * np.eye(NA), atol=1e-8)
    CA = CA[0, 0]
    Cas = sum(t @ t for t in gens)
    assert np.allclose(Cas, Cas[0, 0] * np.eye(d), atol=1e-8)
    CF = np.real(Cas[0, 0])
    # t-channel decomposition of V x Vbar
    I = np.eye(d)
    Gt = [np.kron(t, I) - np.kron(I, t.T) for t in gens]
    CasT = sum(g @ g for g in Gt)
    w, v = np.linalg.eigh(CasT)
    groups = []
    for val, vec in zip(w, v.T):
        if groups and abs(groups[-1][0] - val) < 1e-7:
            groups[-1][1].append(vec)
        else:
            groups.append([val, [vec]])
    chans = []
    for val, vecs in groups:
        V = np.array(vecs).T
        P = V @ V.conj().T
        chans.append(dict(C=val, dim=V.shape[1], P=P))
    # Trc on each projector
    tI = [np.kron(t, I) for t in gens]
    Itt = [np.kron(I, t.T) for t in gens]
    def Trc(X):
        return -sum(a @ X @ (a + b) for a, b in zip(tI, Itt))
    n = len(chans)
    Tm = np.zeros((n, n), complex)
    for j, cj in enumerate(chans):
        Y = Trc(cj['P'])
        for i, ci in enumerate(chans):
            Tm[i, j] = np.trace(ci['P'] @ Y) / ci['dim']
        resid = Y - sum(Tm[i, j] * chans[i]['P'] for i in range(n))
        assert np.max(np.abs(resid)) < 1e-8, ("Trc P_R not in span of projectors", name, np.max(np.abs(resid)))
    # Born weights from -T1.T3 on the unit flow
    X = sum(np.kron(t, t.T) for t in gens)
    b = [np.trace(c['P'] @ X) / c['dim'] for c in chans]
    for c, bb in zip(chans, b):
        assert abs(bb - (CF - c['C'] / 2)) < 1e-8
    # color conservation check T_s^2 + T_t^2 + T_u^2 = 4 CF on the invariant space
    def T12(X): return -sum(a @ X @ a for a in tI)
    def T14(X): return sum(a @ X @ bb for a, bb in zip(tI, Itt))
    def T13(X): return -sum(a @ bb2 @ X for a, bb2 in zip(tI, [np.kron(I, t.T) for t in gens]))
    for c in chans:
        # T1.T2 + T1.T3 + T1.T4 = -T1^2 = -CF on invariant tensors
        s = T12(c['P']) + T13(c['P']) + T14(c['P'])
        assert np.max(np.abs(s + CF * c['P'])) < 1e-8
    # quartic invariants
    dF = sym_trace4(G)
    Fadj = np.array([-1j * f[a] for a in range(NA)])  # (F^a)_{bc} = -i f^{abc}
    dA = sym_trace4(Fadj)
    dFA = np.real(np.einsum('abcd,abcd->', dF, dA)) / d
    dAA = np.real(np.einsum('abcd,abcd->', dA, dA)) / NA
    dFF = np.real(np.einsum('abcd,abcd->', dF, dF)) / d
    # rationalize
    iS = [i for i, c in enumerate(chans) if abs(c['C']) < 1e-8]
    iA = [i for i, c in enumerate(chans) if abs(c['C'] - CA) < 1e-8 and c['dim'] == NA]
    assert len(iS) == 1 and len(iA) == 1, (name, [(c['C'], c['dim']) for c in chans])
    out = dict(name=name, NR=d, NA=NA, TR=str(rat(TR)), CF=str(rat(CF)), CA=str(rat(CA)),
               dFA=str(rat(dFA)), dAA=str(rat(dAA)), dFF=str(rat(dFF)),
               chans=[dict(C=str(rat(c['C'])), dim=c['dim'], b=str(rat(bb))) for c, bb in zip(chans, b)],
               Trc=[[str(rat(Tm[i, j])) for j in range(n)] for i in range(n)],
               iS=iS[0], iA=iA[0])
    # exact checks on rationalized data
    Tq = [[Fraction(x) for x in row] for row in out['Trc']]
    dims = [c['dim'] for c in chans]
    for i in range(n):
        for j in range(n):
            assert dims[i] * Tq[i][j] == dims[j] * Tq[j][i], (name, i, j)
    assert Tq[iS[0]][iA[0]] == -2 * Fraction(out['CF']), name
    assert all(Tq[iS[0]][j] == 0 for j in range(n) if j != iA[0]), name
    return out

GROUPS = {
    'SU2': lambda: su_n(2), 'SU3': lambda: su_n(3), 'SU4': lambda: su_n(4), 'SU5': lambda: su_n(5),
    'SU6': lambda: su_n(6),
    'SO5': lambda: so_n(5), 'SO6': lambda: so_n(6), 'SO7': lambda: so_n(7), 'SO8': lambda: so_n(8),
    'SO9': lambda: so_n(9), 'SO10': lambda: so_n(10),
    'Sp4': lambda: sp_2n(2), 'Sp6': lambda: sp_2n(3), 'Sp8': lambda: sp_2n(4),
    'G2': g2,
    'SU2_j1': lambda: su2_spin(2), 'SU2_j3/2': lambda: su2_spin(3), 'SU2_j2': lambda: su2_spin(4),
    'SU2_j5/2': lambda: su2_spin(5),
    'SU3_6': lambda: sym2_rep(su_n(3)), 'SU3_10': lambda: sym3_rep(su_n(3)),
    'SU4_6': lambda: antisym2_rep(su_n(4)),
}

if __name__ == '__main__':
    names = sys.argv[1:] or list(GROUPS)
    res = {}
    for nm in names:
        gens = GROUPS[nm]()
        gd = group_data(nm, gens)
        res[nm] = gd
        print(nm, 'NR', gd['NR'], 'NA', gd['NA'], 'TR', gd['TR'], 'CF', gd['CF'], 'CA', gd['CA'],
              'dFA', gd['dFA'], 'dAA', gd['dAA'], 'dFF', gd['dFF'],
              'chans', [(c['C'], c['dim'], c['b']) for c in gd['chans']], flush=True)
        print('   Trc', gd['Trc'], 'iS', gd['iS'], 'iA', gd['iA'], flush=True)
    json.dump(res, open('groups_here.json', 'w'), indent=1)


==> anc/numbers/deposit/P4minus/groups_here.json <==
{
 "SU2": {
  "name": "SU2",
  "NR": 2,
  "NA": 3,
  "TR": "1/2",
  "CF": "3/4",
  "CA": "2",
  "dFA": "5/8",
  "dAA": "20/3",
  "dFF": "5/128",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3": {
  "name": "SU3",
  "NR": 3,
  "NA": 8,
  "TR": "1/2",
  "CF": "4/3",
  "CA": "3",
  "dFA": "5/2",
  "dAA": "135/8",
  "dFF": "5/36",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "4/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "-1/6"
   }
  ],
  "Trc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU4": {
  "name": "SU4",
  "NR": 4,
  "NA": 15,
  "TR": "1/2",
  "CF": "15/8",
  "CA": "4",
  "dFA": "55/8",
  "dAA": "104/3",
  "dFF": "445/1024",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/8"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "-1/8"
   }
  ],
  "Trc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU5": {
  "name": "SU5",
  "NR": 5,
  "NA": 24,
  "TR": "1/2",
  "CF": "12/5",
  "CA": "5",
  "dFA": "31/2",
  "dAA": "1525/24",
  "dFF": "493/500",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "12/5"
   },
   {
    "C": "5",
    "dim": 24,
    "b": "-1/10"
   }
  ],
  "Trc": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU6": {
  "name": "SU6",
  "NR": 6,
  "NA": 35,
  "TR": "1/2",
  "CF": "35/12",
  "CA": "6",
  "dFA": "245/8",
  "dAA": "108",
  "dFF": "2135/1152",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/12"
   },
   {
    "C": "6",
    "dim": 35,
    "b": "-1/12"
   }
  ],
  "Trc": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO5": {
  "name": "SO5",
  "NR": 5,
  "NA": 10,
  "TR": "1/2",
  "CF": "1",
  "CA": "3/2",
  "dFA": "3/16",
  "dAA": "9/8",
  "dFF": "1/8",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "3/2",
    "dim": 10,
    "b": "1/4"
   },
   {
    "C": "5/2",
    "dim": 14,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO6": {
  "name": "SO6",
  "NR": 6,
  "NA": 15,
  "TR": "1/2",
  "CF": "5/4",
  "CA": "2",
  "dFA": "5/12",
  "dAA": "13/6",
  "dFF": "85/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "2",
    "dim": 15,
    "b": "1/4"
   },
   {
    "C": "3",
    "dim": 20,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO7": {
  "name": "SO7",
  "NR": 7,
  "NA": 21,
  "TR": "1/2",
  "CF": "3/2",
  "CA": "5/2",
  "dFA": "55/64",
  "dAA": "695/192",
  "dFF": "23/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/2"
   },
   {
    "C": "5/2",
    "dim": 21,
    "b": "1/4"
   },
   {
    "C": "7/2",
    "dim": 27,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO8": {
  "name": "SO8",
  "NR": 8,
  "NA": 28,
  "TR": "1/2",
  "CF": "7/4",
  "CA": "3",
  "dFA": "105/64",
  "dAA": "45/8",
  "dFF": "35/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 28,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 35,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO9": {
  "name": "SO9",
  "NR": 9,
  "NA": 36,
  "TR": "1/2",
  "CF": "2",
  "CA": "7/2",
  "dFA": "35/12",
  "dAA": "805/96",
  "dFF": "19/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "7/2",
    "dim": 36,
    "b": "1/4"
   },
   {
    "C": "9/2",
    "dim": 44,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO10": {
  "name": "SO10",
  "NR": 10,
  "NA": 45,
  "TR": "1/2",
  "CF": "9/4",
  "CA": "4",
  "dFA": "39/8",
  "dAA": "73/6",
  "dFF": "141/128",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "9/4"
   },
   {
    "C": "4",
    "dim": 45,
    "b": "1/4"
   },
   {
    "C": "5",
    "dim": 54,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/10",
    "0",
    "-12/5"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "Sp4": {
  "name": "Sp4",
  "NR": 4,
  "NA": 10,
  "TR": "1/2",
  "CF": "5/4",
  "CA": "3",
  "dFA": "165/64",
  "dAA": "18",
  "dFF": "5/32",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "2",
    "dim": 5,
    "b": "1/4"
   },
   {
    "C": "3",
    "dim": 10,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "Sp6": {
  "name": "Sp6",
  "NR": 6,
  "NA": 21,
  "TR": "1/2",
  "CF": "7/4",
  "CA": "4",
  "dFA": "175/24",
  "dAA": "235/6",
  "dFF": "161/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 14,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 21,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "Sp8": {
  "name": "Sp8",
  "NR": 8,
  "NA": 36,
  "TR": "1/2",
  "CF": "9/4",
  "CA": "5",
  "dFA": "1065/64",
  "dAA": "1795/24",
  "dFF": "57/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "9/4"
   },
   {
    "C": "4",
    "dim": 27,
    "b": "1/4"
   },
   {
    "C": "5",
    "dim": 36,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "G2": {
  "name": "G2",
  "NR": 7,
  "NA": 14,
  "TR": "1/2",
  "CF": "1",
  "CA": "2",
  "dFA": "5/12",
  "dAA": "25/12",
  "dFF": "1/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "1",
    "dim": 7,
    "b": "1/2"
   },
   {
    "C": "2",
    "dim": 14,
    "b": "0"
   },
   {
    "C": "7/3",
    "dim": 27,
    "b": "-1/6"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "SU2_j1": {
  "name": "SU2_j1",
  "NR": 3,
  "NA": 3,
  "TR": "2",
  "CF": "2",
  "CA": "2",
  "dFA": "20/3",
  "dAA": "20/3",
  "dFF": "20/3",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "1"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "-1"
   }
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-4/3",
    "0",
    "-5/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j3/2": {
  "name": "SU2_j3/2",
  "NR": 4,
  "NA": 3,
  "TR": "5",
  "CF": "15/4",
  "CA": "2",
  "dFA": "205/8",
  "dAA": "20/3",
  "dFF": "8405/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "11/4"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "3/4"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "-9/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-15/2",
    "0",
    "0"
   ],
   [
    "-5/2",
    "0",
    "-4",
    "0"
   ],
   [
    "0",
    "-12/5",
    "0",
    "-21/10"
   ],
   [
    "0",
    "0",
    "-3/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j2": {
  "name": "SU2_j2",
  "NR": 5,
  "NA": 3,
  "TR": "10",
  "CF": "6",
  "CA": "2",
  "dFA": "68",
  "dAA": "20/3",
  "dFF": "1156",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "6"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "5"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "3"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "0"
   },
   {
    "C": "20",
    "dim": 9,
    "b": "-4"
   }
  ],
  "Trc": [
   [
    "0",
    "-12",
    "0",
    "0",
    "0"
   ],
   [
    "-4",
    "0",
    "-7",
    "0",
    "0"
   ],
   [
    "0",
    "-21/5",
    "0",
    "-24/5",
    "0"
   ],
   [
    "0",
    "0",
    "-24/7",
    "0",
    "-18/7"
   ],
   [
    "0",
    "0",
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j5/2": {
  "name": "SU2_j5/2",
  "NR": 6,
  "NA": 3,
  "TR": "35/2",
  "CF": "35/4",
  "CA": "2",
  "dFA": "3535/24",
  "dAA": "20/3",
  "dFF": "2499245/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "31/4"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "23/4"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "11/4"
   },
   {
    "C": "20",
    "dim": 9,
    "b": "-5/4"
   },
   {
    "C": "30",
    "dim": 11,
    "b": "-25/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-35/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-35/6",
    "0",
    "-32/3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-32/5",
    "0",
    "-81/10",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-81/14",
    "0",
    "-40/7",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-40/9",
    "0",
    "-55/18"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-5/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3_6": {
  "name": "SU3_6",
  "NR": 6,
  "NA": 8,
  "TR": "5/2",
  "CF": "10/3",
  "CA": "3",
  "dFA": "85/4",
  "dAA": "135/8",
  "dFF": "1445/72",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "10/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "11/6"
   },
   {
    "C": "8",
    "dim": 27,
    "b": "-2/3"
   }
  ],
  "Trc": [
   [
    "0",
    "-20/3",
    "0"
   ],
   [
    "-5/6",
    "-49/30",
    "-27/10"
   ],
   [
    "0",
    "-4/5",
    "-28/15"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3_10": {
  "name": "SU3_10",
  "NR": 10,
  "NA": 8,
  "TR": "15/2",
  "CF": "6",
  "CA": "3",
  "dFA": "297/4",
  "dAA": "135/8",
  "dFF": "3267/8",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "6"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "9/2"
   },
   {
    "C": "8",
    "dim": 27,
    "b": "2"
   },
   {
    "C": "15",
    "dim": 64,
    "b": "-3/2"
   }
  ],
  "Trc": [
   [
    "0",
    "-12",
    "0",
    "0"
   ],
   [
    "-3/2",
    "-27/10",
    "-63/10",
    "0"
   ],
   [
    "0",
    "-28/15",
    "-108/35",
    "-64/21"
   ],
   [
    "0",
    "0",
    "-9/7",
    "-45/14"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU4_6": {
  "name": "SU4_6",
  "NR": 6,
  "NA": 15,
  "TR": "1",
  "CF": "5/2",
  "CA": "4",
  "dFA": "20/3",
  "dAA": "104/3",
  "dFF": "85/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/2"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "1/2"
   },
   {
    "C": "6",
    "dim": 20,
    "b": "-1/2"
   }
  ],
  "Trc": [
   [
    "0",
    "-5",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-8/3"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 }
}

==> anc/numbers/deposit/P4minus/groups_here.out <==
SU2 NR 2 NA 3 TR 1/2 CF 3/4 CA 2 dFA 5/8 dAA 20/3 dFF 5/128 chans [('0', 1, '3/4'), ('2', 3, '-1/4')]
   Trc [['0', '-3/2'], ['-1/2', '0']] iS 0 iA 1
SU3 NR 3 NA 8 TR 1/2 CF 4/3 CA 3 dFA 5/2 dAA 135/8 dFF 5/36 chans [('0', 1, '4/3'), ('3', 8, '-1/6')]
   Trc [['0', '-8/3'], ['-1/3', '-5/6']] iS 0 iA 1
SU4 NR 4 NA 15 TR 1/2 CF 15/8 CA 4 dFA 55/8 dAA 104/3 dFF 445/1024 chans [('0', 1, '15/8'), ('4', 15, '-1/8')]
   Trc [['0', '-15/4'], ['-1/4', '-3/2']] iS 0 iA 1
SU5 NR 5 NA 24 TR 1/2 CF 12/5 CA 5 dFA 31/2 dAA 1525/24 dFF 493/500 chans [('0', 1, '12/5'), ('5', 24, '-1/10')]
   Trc [['0', '-24/5'], ['-1/5', '-21/10']] iS 0 iA 1
SU6 NR 6 NA 35 TR 1/2 CF 35/12 CA 6 dFA 245/8 dAA 108 dFF 2135/1152 chans [('0', 1, '35/12'), ('6', 35, '-1/12')]
   Trc [['0', '-35/6'], ['-1/6', '-8/3']] iS 0 iA 1
SO5 NR 5 NA 10 TR 1/2 CF 1 CA 3/2 dFA 3/16 dAA 9/8 dFF 1/8 chans [('0', 1, '1'), ('3/2', 10, '1/4'), ('5/2', 14, '-1/4')]
   Trc [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']] iS 0 iA 1
SO6 NR 6 NA 15 TR 1/2 CF 5/4 CA 2 dFA 5/12 dAA 13/6 dFF 85/384 chans [('0', 1, '5/4'), ('2', 15, '1/4'), ('3', 20, '-1/4')]
   Trc [['0', '-5/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-1', '0']] iS 0 iA 1
SO7 NR 7 NA 21 TR 1/2 CF 3/2 CA 5/2 dFA 55/64 dAA 695/192 dFF 23/64 chans [('0', 1, '3/2'), ('5/2', 21, '1/4'), ('7/2', 27, '-1/4')]
   Trc [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']] iS 0 iA 1
SO8 NR 8 NA 28 TR 1/2 CF 7/4 CA 3 dFA 105/64 dAA 45/8 dFF 35/64 chans [('0', 1, '7/4'), ('3', 28, '1/4'), ('4', 35, '-1/4')]
   Trc [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']] iS 0 iA 1
SO9 NR 9 NA 36 TR 1/2 CF 2 CA 7/2 dFA 35/12 dAA 805/96 dFF 19/24 chans [('0', 1, '2'), ('7/2', 36, '1/4'), ('9/2', 44, '-1/4')]
   Trc [['0', '-4', '0'], ['-1/9', '0', '-77/36'], ['0', '-7/4', '0']] iS 0 iA 1
SO10 NR 10 NA 45 TR 1/2 CF 9/4 CA 4 dFA 39/8 dAA 73/6 dFF 141/128 chans [('0', 1, '9/4'), ('4', 45, '1/4'), ('5', 54, '-1/4')]
   Trc [['0', '-9/2', '0'], ['-1/10', '0', '-12/5'], ['0', '-2', '0']] iS 0 iA 1
Sp4 NR 4 NA 10 TR 1/2 CF 5/4 CA 3 dFA 165/64 dAA 18 dFF 5/32 chans [('0', 1, '5/4'), ('2', 5, '1/4'), ('3', 10, '-1/4')]
   Trc [['0', '0', '-5/2'], ['0', '0', '-3/2'], ['-1/4', '-3/4', '0']] iS 0 iA 2
Sp6 NR 6 NA 21 TR 1/2 CF 7/4 CA 4 dFA 175/24 dAA 235/6 dFF 161/384 chans [('0', 1, '7/4'), ('3', 14, '1/4'), ('4', 21, '-1/4')]
   Trc [['0', '0', '-7/2'], ['0', '0', '-2'], ['-1/6', '-4/3', '0']] iS 0 iA 2
Sp8 NR 8 NA 36 TR 1/2 CF 9/4 CA 5 dFA 1065/64 dAA 1795/24 dFF 57/64 chans [('0', 1, '9/4'), ('4', 27, '1/4'), ('5', 36, '-1/4')]
   Trc [['0', '0', '-9/2'], ['0', '0', '-5/2'], ['-1/8', '-15/8', '0']] iS 0 iA 2
G2 NR 7 NA 14 TR 1/2 CF 1 CA 2 dFA 5/12 dAA 25/12 dFF 1/24 chans [('0', 1, '1'), ('1', 7, '1/2'), ('2', 14, '0'), ('7/3', 27, '-1/6')]
   Trc [['0', '0', '-2', '0'], ['0', '0', '0', '-3/2'], ['-1/7', '0', '0', '-6/7'], ['0', '-7/18', '-4/9', '0']] iS 0 iA 2
SU2_j1 NR 3 NA 3 TR 2 CF 2 CA 2 dFA 20/3 dAA 20/3 dFF 20/3 chans [('0', 1, '2'), ('2', 3, '1'), ('6', 5, '-1')]
   Trc [['0', '-4', '0'], ['-4/3', '0', '-5/3'], ['0', '-1', '0']] iS 0 iA 1
SU2_j3/2 NR 4 NA 3 TR 5 CF 15/4 CA 2 dFA 205/8 dAA 20/3 dFF 8405/64 chans [('0', 1, '15/4'), ('2', 3, '11/4'), ('6', 5, '3/4'), ('12', 7, '-9/4')]
   Trc [['0', '-15/2', '0', '0'], ['-5/2', '0', '-4', '0'], ['0', '-12/5', '0', '-21/10'], ['0', '0', '-3/2', '0']] iS 0 iA 1
SU2_j2 NR 5 NA 3 TR 10 CF 6 CA 2 dFA 68 dAA 20/3 dFF 1156 chans [('0', 1, '6'), ('2', 3, '5'), ('6', 5, '3'), ('12', 7, '0'), ('20', 9, '-4')]
   Trc [['0', '-12', '0', '0', '0'], ['-4', '0', '-7', '0', '0'], ['0', '-21/5', '0', '-24/5', '0'], ['0', '0', '-24/7', '0', '-18/7'], ['0', '0', '0', '-2', '0']] iS 0 iA 1
SU2_j5/2 NR 6 NA 3 TR 35/2 CF 35/4 CA 2 dFA 3535/24 dAA 20/3 dFF 2499245/384 chans [('0', 1, '35/4'), ('2', 3, '31/4'), ('6', 5, '23/4'), ('12', 7, '11/4'), ('20', 9, '-5/4'), ('30', 11, '-25/4')]
   Trc [['0', '-35/2', '0', '0', '0', '0'], ['-35/6', '0', '-32/3', '0', '0', '0'], ['0', '-32/5', '0', '-81/10', '0', '0'], ['0', '0', '-81/14', '0', '-40/7', '0'], ['0', '0', '0', '-40/9', '0', '-55/18'], ['0', '0', '0', '0', '-5/2', '0']] iS 0 iA 1
SU3_6 NR 6 NA 8 TR 5/2 CF 10/3 CA 3 dFA 85/4 dAA 135/8 dFF 1445/72 chans [('0', 1, '10/3'), ('3', 8, '11/6'), ('8', 27, '-2/3')]
   Trc [['0', '-20/3', '0'], ['-5/6', '-49/30', '-27/10'], ['0', '-4/5', '-28/15']] iS 0 iA 1
SU3_10 NR 10 NA 8 TR 15/2 CF 6 CA 3 dFA 297/4 dAA 135/8 dFF 3267/8 chans [('0', 1, '6'), ('3', 8, '9/2'), ('8', 27, '2'), ('15', 64, '-3/2')]
   Trc [['0', '-12', '0', '0'], ['-3/2', '-27/10', '-63/10', '0'], ['0', '-28/15', '-108/35', '-64/21'], ['0', '0', '-9/7', '-45/14']] iS 0 iA 1
SU4_6 NR 6 NA 15 TR 1 CF 5/2 CA 4 dFA 20/3 dAA 104/3 dFF 85/24 chans [('0', 1, '5/2'), ('4', 15, '1/2'), ('6', 20, '-1/2')]
   Trc [['0', '-5', '0'], ['-1/3', '0', '-8/3'], ['0', '-2', '0']] iS 0 iA 1


==> anc/numbers/deposit/P4minus/robust.out <==
== baseline of the draft (c, B, E symbolic)
   [1]: 15684 CF CA^4, -60928 CF^2 CA^3, 87296 CF^3 CA^2, -51072 CF^4 CA, 8896 CF^5, -60672 CA dFA, 56832 CF dFA, 3072 CF dAA
== with quark-pair weights (1 + l_s pi^2 w^2) and normalizations P^pm = (1 + c_pm pi^2 w^2) F_1^pm
   [1]: 15684 CF CA^4, -60928 CF^2 CA^3, 87296 CF^3 CA^2, -51072 CF^4 CA, 8896 CF^5, -60672 CA dFA, 56832 CF dFA, 3072 CF dAA
   [cm]: -14256 CF CA^4, 52992 CF^2 CA^3, -58368 CF^3 CA^2, 19968 CF^4 CA, 384 CF^5
   [lm]: 2304 CF^2 CA^3, -1536 CF^3 CA^2, 1536 CF^4 CA, -4608 CF^5
   [lp]: -6864 CF CA^4, 37632 CF^2 CA^3, -72192 CF^3 CA^2, 56832 CF^4 CA, -16128 CF^5
== zeta_2 kept only in psi^+ (the (i pi)^2 term)
   [1]: 16560 CF CA^4, -64000 CF^2 CA^3, 91392 CF^3 CA^2, -54912 CF^4 CA, 10752 CF^5, -60672 CA dFA, 56832 CF dFA, 3072 CF dAA
== zeta_2 kept everywhere except psi^+
   [1]: -876 CF CA^4, 3072 CF^2 CA^3, -4096 CF^3 CA^2, 3840 CF^4 CA, -1856 CF^5
== control: kappa = -1
   [1]: -29316 CF CA^4, 123904 CF^2 CA^3, -203392 CF^3 CA^2, 156800 CF^4 CA, -50880 CF^5, 89856 CA dFA, -84480 CF dFA, -4608 CF dAA
== an NNLL term x zeta_2 a w F_R^s added to every equation except those of F_1^- and F_A^+ : depends on x: False ; equal to baseline in all 22 reps: True
== an NNLL term x zeta_2 a w sum_R' [Trc]_{AR'} F_R'^- added to the F_A^+ equation (same color structure as psi^+) : depends on x: True ; equal to baseline in all 22 reps: False
   SU(3) value with this term: 228512*x/243 - 2815856/243
== an NNLL diagonal term x zeta_2 a w F in the F_1^- and F_A^+ equations
   [1]: 15684 CF CA^4, -60928 CF^2 CA^3, 87296 CF^3 CA^2, -51072 CF^4 CA, 8896 CF^5, -60672 CA dFA, 56832 CF dFA, 3072 CF dAA
   [x]: 880 CF CA^3, -3136 CF^2 CA^2, 4032 CF^3 CA, -2000 CF^4
== the same term with the color-mixing structure of psi^+ in the F_A^+ equation
   [1]: 15684 CF CA^4, -60928 CF^2 CA^3, 87296 CF^3 CA^2, -51072 CF^4 CA, 8896 CF^5, -60672 CA dFA, 56832 CF dFA, 3072 CF dAA
   [x]: -2760 CF CA^4, 32000/3 CF^2 CA^3, -15232 CF^3 CA^2, 9152 CF^4 CA, -1792 CF^5, 10112 CA dFA, -9472 CF dFA, -512 CF dAA
== N3LL check: zeta_2 coefficient of a^5 N^-6 (K = 3), in a few representations
   SU3  14720*B/81 - 539648*E/243 + 7904*c/9
   SO5  -346*B + 6782*E/5 + 87*c
   Sp4  185*B - 100*E + 4965*c/4
   G2   -32*B + 11264*E/21 + 32*c
   and the zeta_2 coefficient of a^4 N^-4 (four loops, N3LL) in SU(3): 1856*B/9 - 21856*E/81 - 2128*c/27


==> anc/numbers/deposit/P4minus/robust.py <==
#!/usr/bin/env python3
"""What the five-loop zeta_2 N^-7 coefficient of P^- depends on. Each variant is solved in all 22
representations and fitted in the extended 11-term basis (zero residual required)."""
import json
import sympy as sp
from fractions import Fraction as Fr
import solver as S
import fit as FT

G = json.load(open('groups_here.json'))
names = list(G)
basis = FT.basis5(True)
symnames = S.SYMS

def coef_poly(p):
    """solver polynomial -> sympy expression in the non-z symbols"""
    syms = sp.symbols(' '.join(symnames))
    e = 0
    for k, v in p.items():
        t = sp.Rational(v.numerator, v.denominator)
        for sy, ex in zip(syms, k):
            t *= sy**ex
        e += t
    return sp.expand(e)

def run(label, key='Pm5z', **kw):
    vals = {}
    for nm in names:
        gd = G[nm]
        kw2 = dict(kw)
        if callable(kw2.get('extra')):
            kw2['extra'] = kw2['extra'](gd)
        F = S.solve(gd, **kw2)
        iS = gd['iS']
        K_ = kw.get('K', 2)
        m = kw.get('nmax', 5)
        Fm = F[m][(iS, '-')]
        if kw.get('use_l'):
            Fm = S.s_add(Fm, S.s_mul({2: S.sym('cm', 6) * S.sym('z')}, Fm, 1 - 2 * m + K_))
        power = 3 - 2 * m if key == 'Pm5z' else 4 - 2 * m
        vals[nm] = coef_poly(S.zpart(Fm.get(power, S.P())))
    # fit each monomial in the remaining symbols
    syms = sp.symbols(' '.join(symnames))
    polys = {nm: sp.Poly(vals[nm], *syms[1:]) for nm in names}
    monos = set()
    for p in polys.values():
        monos |= set(p.monoms())
    print('==', label)
    results = {}
    for mon in sorted(monos):
        # color degree of the coefficient: 5, or 4 when the symbol carries one power of color
        rhs = [polys[nm].coeff_monomial(mon) for nm in names]
        y = sp.Matrix(rhs)
        for bas in (basis, FT.basis4(True)):
            rows = [[f(FT.inv(nm)) for _, f in bas] for nm in names]
            A = sp.Matrix(rows)
            sol = (A.T * A).LUsolve(A.T * y)
            if all(r == 0 for r in (A * sol - y)):
                break
        else:
            raise AssertionError((label, mon))
        monstr = '*'.join(f'{s}^{e}' if e > 1 else s for s, e in zip(symnames[1:], mon) if e) or '1'
        nz = [(nm, v) for (nm, _), v in zip(bas, sol) if v != 0]
        print('   [%s]:' % monstr, ', '.join(f'{v} {nm}' for nm, v in nz) if nz else '0')
        results[monstr] = dict((nm, v) for (nm, _), v in zip(bas, sol))
    return results

if __name__ == '__main__':
    base = run('baseline of the draft (c, B, E symbolic)')
    run('with quark-pair weights (1 + l_s pi^2 w^2) and normalizations P^pm = (1 + c_pm pi^2 w^2) F_1^pm', use_l=True)
    run('zeta_2 kept only in psi^+ (the (i pi)^2 term)', zkeep=('psi+',))
    run('zeta_2 kept everywhere except psi^+', zkeep=('phi+', 'phi-', 'psi-'))
    run('control: kappa = -1', kappa=-1)
    # an arbitrary NNLL term x a omega F in equations other than F_1^- and F_A^+
    ex_other = lambda gd: [(R, s, R, s, S.sym('x') * S.sym('z')) for R in range(len(gd['chans'])) for s in '+-'
                           if not ((R == gd['iS'] and s == '-') or (R == gd['iA'] and s == '+'))]
    # run with per-group extra terms
    def run_extra(label, mk):
        vals = {}
        for nm in names:
            gd = G[nm]
            F = S.solve(gd, extra=mk(gd))
            Fm = F[5][(gd['iS'], '-')]
            vals[nm] = coef_poly(S.zpart(Fm.get(-7, S.P())))
        has_x = any(sp.Symbol('x') in v.free_symbols for v in vals.values())
        same = all(sp.expand(vals[nm] - coef_poly(S.zpart(S.solve(G[nm])[5][(G[nm]['iS'], '-')].get(-7, S.P())))) == 0 for nm in names)
        print('==', label, ': depends on x:', has_x, '; equal to baseline in all 22 reps:', same)
        return vals
    run_extra('an NNLL term x zeta_2 a w F_R^s added to every equation except those of F_1^- and F_A^+', ex_other)
    ex_mix = lambda gd: [(gd['iA'], '+', Rp, '-', S.sym('x') * S.sym('z') * S.const(Fr(gd['Trc'][gd['iA']][Rp])))
                         for Rp in range(len(gd['chans'])) if Fr(gd['Trc'][gd['iA']][Rp]) != 0]
    vals = run_extra('an NNLL term x zeta_2 a w sum_R\' [Trc]_{AR\'} F_R\'^- added to the F_A^+ equation (same color structure as psi^+)', ex_mix)
    print('   SU(3) value with this term:', vals['SU3'])
    ex_diag = lambda gd: [(gd['iA'], '+', gd['iA'], '+', S.sym('x') * S.sym('z')), (gd['iS'], '-', gd['iS'], '-', S.sym('x') * S.sym('z'))]
    run('an NNLL diagonal term x zeta_2 a w F in the F_1^- and F_A^+ equations', extra=ex_diag)
    run('the same term with the color-mixing structure of psi^+ in the F_A^+ equation', extra=ex_mix)
    # N3LL: zeta_2 coefficient of a^5 N^-6 with K = 3
    print('== N3LL check: zeta_2 coefficient of a^5 N^-6 (K = 3), in a few representations')
    for nm in ['SU3', 'SO5', 'Sp4', 'G2']:
        gd = G[nm]
        F = S.solve(gd, K=3)
        print('   %-4s' % nm, coef_poly(S.zpart(F[5][(gd['iS'], '-')].get(-6, S.P()))))
    print('   and the zeta_2 coefficient of a^4 N^-4 (four loops, N3LL) in SU(3):',
          coef_poly(S.zpart(S.solve(G['SU3'], nmax=4, K=3)[4][(0, '-')].get(-4, S.P()))))



==> anc/numbers/deposit/P4minus/solve_here.json <==
{
 "SU2": {
  "Pm2_LL": "(21/4)",
  "Pm2_NLL": "(-3/4)*E + (-3/2)*B",
  "Pm2_NNLL_z": "(-3/2)",
  "Pm2_NNLL_noz": "(9/16)*E^2 + (-3/4)*B*E",
  "S2_z": "(9/2)",
  "Pm3_LL": "(9/4)",
  "Pm3_NLL": "(69/8)*E + (-51/4)*B + (3)*c",
  "Pm3_NNLL_z": "(-171/4)",
  "Pm3_NNLL_noz": "(-15/16)*E^2 + (-3/4)*B*E + (3/2)*B^2 + (-3)*c*E",
  "S3_z": "(99/4)",
  "Pm4_LL": "(3357/16)",
  "Pm4_NLL": "(-153/8)*E + (-63/4)*B + (-63/2)*c",
  "Pm4_NNLL_z": "(-81/4)",
  "Pm4_NNLL_noz": "(867/32)*E^2 + (-453/8)*B*E + (45/2)*B^2 + (33/2)*c*E + (-9)*c*B + (3)*c^2",
  "S4_z": "(-729/4)",
  "Pm5_LL": "(-49005/16)",
  "Pm5_NLL": "(39105/32)*E + (-20403/16)*B + (1629/2)*c",
  "Pm5_NNLL_z": "(-43263/16)",
  "Pm5_NNLL_noz": "(-4893/32)*E^2 + (1425/8)*B*E + (225/4)*B^2 + (-1617/4)*c*E + (315/2)*c*B + (-72)*c^2",
  "S5_z": "(50427/16)"
 },
 "SU3": {
  "Pm2_LL": "(32/3)",
  "Pm2_NLL": "(32/9)*E + (-8/3)*B",
  "Pm2_NNLL_z": "(-16/9)",
  "Pm2_NNLL_noz": "(16/9)*E^2 + (-4/3)*B*E",
  "S2_z": "(16/3)",
  "Pm3_LL": "(928/27)",
  "Pm3_NLL": "(448/9)*E + (-256/9)*B + (32/9)*c",
  "Pm3_NNLL_z": "(-208/3)",
  "Pm3_NNLL_noz": "(160/9)*E^2 + (-128/9)*B*E + (8/3)*B^2 + (-32/9)*c*E",
  "S3_z": "(112/3)",
  "Pm4_LL": "(58112/81)",
  "Pm4_NLL": "(31424/81)*E + (-4736/27)*B + (-1312/27)*c",
  "Pm4_NNLL_z": "(-3584/81)",
  "Pm4_NNLL_noz": "(23296/81)*E^2 + (-832/3)*B*E + (160/3)*B^2 + (512/27)*c*E + (-32/3)*c*B + (32/9)*c^2",
  "S4_z": "(-5632/27)",
  "Pm5_LL": "(-2036000/243)",
  "Pm5_NLL": "(1625600/243)*E + (-368128/81)*B + (155392/81)*c",
  "Pm5_NNLL_z": "(-2815856/243)",
  "Pm5_NNLL_noz": "(780352/243)*E^2 + (-2560)*B*E + (1600/3)*B^2 + (-58048/81)*c*E + (6560/27)*c*B + (-3136/27)*c^2",
  "S5_z": "(305008/81)"
 },
 "SU4": {
  "Pm2_LL": "(285/16)",
  "Pm2_NLL": "(165/16)*E + (-15/4)*B",
  "Pm2_NNLL_z": "(-15/8)",
  "Pm2_NNLL_noz": "(225/64)*E^2 + (-15/8)*B*E",
  "S2_z": "(45/8)",
  "Pm3_LL": "(3285/32)",
  "Pm3_NLL": "(9345/64)*E + (-795/16)*B + (15/4)*c",
  "Pm3_NNLL_z": "(-3015/32)",
  "Pm3_NNLL_noz": "(8205/128)*E^2 + (-555/16)*B*E + (15/4)*B^2 + (-15/4)*c*E",
  "S3_z": "(1575/32)",
  "Pm4_LL": "(472365/256)",
  "Pm4_NLL": "(230535/128)*E + (-16515/32)*B + (-1035/16)*c",
  "Pm4_NNLL_z": "(-4725/64)",
  "Pm4_NNLL_noz": "(649635/512)*E^2 + (-49425/64)*B*E + (765/8)*B^2 + (345/16)*c*E + (-45/4)*c*B + (15/4)*c^2",
  "S4_z": "(-13905/64)",
  "Pm5_LL": "(-6791985/512)",
  "Pm5_NLL": "(30352725/1024)*E + (-3083715/256)*B + (110025/32)*c",
  "Pm5_NNLL_z": "(-14563035/512)",
  "Pm5_NNLL_noz": "(22570575/1024)*E^2 + (-1572735/128)*B*E + (49725/32)*B^2 + (-71625/64)*c*E + (5175/16)*c*B + (-315/2)*c^2",
  "S5_z": "(1282455/512)"
 },
 "SU5": {
  "Pm2_LL": "(672/25)",
  "Pm2_NLL": "(96/5)*E + (-24/5)*B",
  "Pm2_NNLL_z": "(-48/25)",
  "Pm2_NNLL_noz": "(144/25)*E^2 + (-12/5)*B*E",
  "S2_z": "(144/25)",
  "Pm3_LL": "(5472/25)",
  "Pm3_NLL": "(7872/25)*E + (-384/5)*B + (96/25)*c",
  "Pm3_NNLL_z": "(-14832/125)",
  "Pm3_NNLL_noz": "(18336/125)*E^2 + (-1536/25)*B*E + (24/5)*B^2 + (-96/25)*c*E",
  "S3_z": "(7632/125)",
  "Pm4_LL": "(2509056/625)",
  "Pm4_NLL": "(3161664/625)*E + (-137088/125)*B + (-2016/25)*c",
  "Pm4_NNLL_z": "(-13824/125)",
  "Pm4_NNLL_noz": "(450816/125)*E^2 + (-203712/125)*B*E + (3744/25)*B^2 + (3072/125)*c*E + (-288/25)*c*B + (96/25)*c^2",
  "S4_z": "(-27648/125)",
  "Pm5_LL": "(-30579552/3125)",
  "Pm5_NLL": "(298584576/3125)*E + (-133632/5)*B + (3366144/625)*c",
  "Pm5_NNLL_z": "(-174965328/3125)",
  "Pm5_NNLL_noz": "(50699712/625)*E^2 + (-21797376/625)*B*E + (82368/25)*B^2 + (-1017408/625)*c*E + (2016/5)*c*B + (-24768/125)*c^2",
  "S5_z": "(-3438864/3125)"
 },
 "SU6": {
  "Pm2_LL": "(455/12)",
  "Pm2_NLL": "(1085/36)*E + (-35/6)*B",
  "Pm2_NNLL_z": "(-35/18)",
  "Pm2_NNLL_noz": "(1225/144)*E^2 + (-35/12)*B*E",
  "S2_z": "(35/6)",
  "Pm3_LL": "(42665/108)",
  "Pm3_NLL": "(41335/72)*E + (-3955/36)*B + (35/9)*c",
  "Pm3_NNLL_z": "(-1715/12)",
  "Pm3_NNLL_noz": "(39515/144)*E^2 + (-3395/36)*B*E + (35/6)*B^2 + (-35/9)*c*E",
  "S3_z": "(875/12)",
  "Pm4_LL": "(10064285/1296)",
  "Pm4_NLL": "(7283815/648)*E + (-213535/108)*B + (-5215/54)*c",
  "Pm4_NNLL_z": "(-50225/324)",
  "Pm4_NNLL_noz": "(21026915/2592)*E^2 + (-70525/24)*B*E + (1295/6)*B^2 + (1505/54)*c*E + (-35/3)*c*B + (35/9)*c^2",
  "S4_z": "(-24115/108)",
  "Pm5_LL": "(65091635/3888)",
  "Pm5_NLL": "(1917963425/7776)*E + (-67869235/1296)*B + (1257725/162)*c",
  "Pm5_NNLL_z": "(-376896415/3888)",
  "Pm5_NNLL_noz": "(1726454275/7776)*E^2 + (-1869245/24)*B*E + (71225/12)*B^2 + (-727825/324)*c*E + (26075/54)*c*B + (-6440/27)*c^2",
  "S5_z": "(-9852535/1296)"
 },
 "SO5": {
  "Pm2_LL": "0",
  "Pm2_NLL": "(8)*E + (-2)*B",
  "Pm2_NNLL_z": "(2)",
  "Pm2_NNLL_noz": "(1)*E^2 + (-1)*B*E",
  "S2_z": "(-6)",
  "Pm3_LL": "(10)",
  "Pm3_NLL": "(36)*E + (-4)*B + (-4)*c",
  "Pm3_NNLL_z": "(27)",
  "Pm3_NNLL_noz": "(18)*E^2 + (-20)*B*E + (2)*B^2 + (4)*c*E",
  "S3_z": "(-9)",
  "Pm4_LL": "(-40)",
  "Pm4_NLL": "(134)*E + (-56)*B + (14)*c",
  "Pm4_NNLL_z": "(118)",
  "Pm4_NNLL_noz": "(208)*E^2 + (-156)*B*E + (12)*B^2 + (8)*c*E + (12)*c*B + (-4)*c^2",
  "S4_z": "(222)",
  "Pm5_LL": "(1895/2)",
  "Pm5_NLL": "(1016)*E + (176)*B + (-344)*c",
  "Pm5_NNLL_z": "(-1919/4)",
  "Pm5_NNLL_noz": "(1729)*E^2 + (-1032)*B*E + (180)*B^2 + (-70)*c*E + (-70)*c*B + (44)*c^2",
  "S5_z": "(-18051/4)"
 },
 "SO6": {
  "Pm2_LL": "(5/4)",
  "Pm2_NLL": "(45/4)*E + (-5/2)*B",
  "Pm2_NNLL_z": "(5/2)",
  "Pm2_NNLL_noz": "(25/16)*E^2 + (-5/4)*B*E",
  "S2_z": "(-15/2)",
  "Pm3_LL": "(95/4)",
  "Pm3_NLL": "(515/8)*E + (-35/4)*B + (-5)*c",
  "Pm3_NNLL_z": "(195/4)",
  "Pm3_NNLL_noz": "(535/16)*E^2 + (-115/4)*B*E + (5/2)*B^2 + (5)*c*E",
  "S3_z": "(-75/4)",
  "Pm4_LL": "(-1155/16)",
  "Pm4_NLL": "(2855/8)*E + (-505/4)*B + (55/2)*c",
  "Pm4_NNLL_z": "(935/4)",
  "Pm4_NNLL_noz": "(14755/32)*E^2 + (-2275/8)*B*E + (45/2)*B^2 + (15/2)*c*E + (15)*c*B + (-5)*c^2",
  "S4_z": "(1815/4)",
  "Pm5_LL": "(53205/16)",
  "Pm5_NLL": "(104375/32)*E + (4205/16)*B + (-1675/2)*c",
  "Pm5_NNLL_z": "(-12585/16)",
  "Pm5_NNLL_noz": "(154725/32)*E^2 + (-21455/8)*B*E + (1575/4)*B^2 + (-225/4)*c*E + (-275/2)*c*B + (80)*c^2",
  "S5_z": "(-183315/16)"
 },
 "SO7": {
  "Pm2_LL": "(3)",
  "Pm2_NLL": "(15)*E + (-3)*B",
  "Pm2_NNLL_z": "(3)",
  "Pm2_NNLL_noz": "(9/4)*E^2 + (-3/2)*B*E",
  "S2_z": "(-9)",
  "Pm3_LL": "(45)",
  "Pm3_NLL": "(105)*E + (-15)*B + (-6)*c",
  "Pm3_NNLL_z": "(153/2)",
  "Pm3_NNLL_noz": "(111/2)*E^2 + (-39)*B*E + (3)*B^2 + (6)*c*E",
  "S3_z": "(-63/2)",
  "Pm4_LL": "(-99)",
  "Pm4_NLL": "(774)*E + (-234)*B + (45)*c",
  "Pm4_NNLL_z": "(405)",
  "Pm4_NNLL_noz": "(1785/2)*E^2 + (-471)*B*E + (36)*B^2 + (6)*c*E + (18)*c*B + (-6)*c^2",
  "S4_z": "(810)",
  "Pm5_LL": "(34749/4)",
  "Pm5_NLL": "(8217)*E + (225)*B + (-1656)*c",
  "Pm5_NNLL_z": "(-6813/8)",
  "Pm5_NNLL_noz": "(11370)*E^2 + (-5736)*B*E + (720)*B^2 + (12)*c*E + (-225)*c*B + (126)*c^2",
  "S5_z": "(-195489/8)"
 },
 "SO8": {
  "Pm2_LL": "(21/4)",
  "Pm2_NLL": "(77/4)*E + (-7/2)*B",
  "Pm2_NNLL_z": "(7/2)",
  "Pm2_NNLL_noz": "(49/16)*E^2 + (-7/4)*B*E",
  "S2_z": "(-21/2)",
  "Pm3_LL": "(301/4)",
  "Pm3_NLL": "(1281/8)*E + (-91/4)*B + (-7)*c",
  "Pm3_NNLL_z": "(441/4)",
  "Pm3_NNLL_noz": "(1365/16)*E^2 + (-203/4)*B*E + (7/2)*B^2 + (7)*c*E",
  "S3_z": "(-189/4)",
  "Pm4_LL": "(-1603/16)",
  "Pm4_NLL": "(11767/8)*E + (-1547/4)*B + (133/2)*c",
  "Pm4_NNLL_z": "(2569/4)",
  "Pm4_NNLL_noz": "(50267/32)*E^2 + (-5817/8)*B*E + (105/2)*B^2 + (7/2)*c*E + (21)*c*B + (-7)*c^2",
  "S4_z": "(5271/4)",
  "Pm5_LL": "(303415/16)",
  "Pm5_NLL": "(569485/32)*E + (-1603/16)*B + (-5761/2)*c",
  "Pm5_NNLL_z": "(-4907/16)",
  "Pm5_NNLL_noz": "(755783/32)*E^2 + (-86415/8)*B*E + (4725/4)*B^2 + (623/4)*c*E + (-665/2)*c*B + (182)*c^2",
  "S5_z": "(-739977/16)"
 },
 "SO9": {
  "Pm2_LL": "(8)",
  "Pm2_NLL": "(24)*E + (-4)*B",
  "Pm2_NNLL_z": "(4)",
  "Pm2_NNLL_noz": "(4)*E^2 + (-2)*B*E",
  "S2_z": "(-12)",
  "Pm3_LL": "(116)",
  "Pm3_NLL": "(232)*E + (-32)*B + (-8)*c",
  "Pm3_NNLL_z": "(150)",
  "Pm3_NNLL_noz": "(124)*E^2 + (-64)*B*E + (4)*B^2 + (8)*c*E",
  "S3_z": "(-66)",
  "Pm4_LL": "(-48)",
  "Pm4_NLL": "(2548)*E + (-592)*B + (92)*c",
  "Pm4_NNLL_z": "(956)",
  "Pm4_NNLL_noz": "(2576)*E^2 + (-1064)*B*E + (72)*B^2 + (24)*c*B + (-8)*c^2",
  "S4_z": "(2004)",
  "Pm5_LL": "(36663)",
  "Pm5_NLL": "(34672)*E + (-928)*B + (-4592)*c",
  "Pm5_NNLL_z": "(2673/2)",
  "Pm5_NNLL_noz": "(44706)*E^2 + (-18592)*B*E + (1800)*B^2 + (396)*c*E + (-460)*c*B + (248)*c^2",
  "S5_z": "(-160467/2)"
 },
 "SO10": {
  "Pm2_LL": "(45/4)",
  "Pm2_NLL": "(117/4)*E + (-9/2)*B",
  "Pm2_NNLL_z": "(9/2)",
  "Pm2_NNLL_noz": "(81/16)*E^2 + (-9/4)*B*E",
  "S2_z": "(-27/2)",
  "Pm3_LL": "(675/4)",
  "Pm3_NLL": "(2583/8)*E + (-171/4)*B + (-9)*c",
  "Pm3_NNLL_z": "(783/4)",
  "Pm3_NNLL_noz": "(2763/16)*E^2 + (-315/4)*B*E + (9/2)*B^2 + (9)*c*E",
  "S3_z": "(-351/4)",
  "Pm4_LL": "(1485/16)",
  "Pm4_NLL": "(32967/8)*E + (-3429/4)*B + (243/2)*c",
  "Pm4_NNLL_z": "(5427/4)",
  "Pm4_NNLL_noz": "(127971/32)*E^2 + (-11943/8)*B*E + (189/2)*B^2 + (-9/2)*c*E + (27)*c*B + (-9)*c^2",
  "S4_z": "(11583/4)",
  "Pm5_LL": "(1038825/16)",
  "Pm5_NLL": "(1996947/32)*E + (-40419/16)*B + (-13743/2)*c",
  "Pm5_NNLL_z": "(74979/16)",
  "Pm5_NNLL_noz": "(2519433/32)*E^2 + (-239391/8)*B*E + (10395/4)*B^2 + (3015/4)*c*E + (-1215/2)*c*B + (324)*c^2",
  "S5_z": "(-2084319/16)"
 },
 "Sp4": {
  "Pm2_LL": "(45/4)",
  "Pm2_NLL": "(5/4)*E + (-5/2)*B",
  "Pm2_NNLL_z": "(-5/2)",
  "Pm2_NNLL_noz": "(25/16)*E^2 + (-5/4)*B*E",
  "S2_z": "(15/2)",
  "Pm3_LL": "(95/4)",
  "Pm3_NLL": "(315/8)*E + (-115/4)*B + (5)*c",
  "Pm3_NNLL_z": "(-405/4)",
  "Pm3_NNLL_noz": "(135/16)*E^2 + (-35/4)*B*E + (5/2)*B^2 + (-5)*c*E",
  "S3_z": "(225/4)",
  "Pm4_LL": "(13805/16)",
  "Pm4_NLL": "(1495/8)*E + (-505/4)*B + (-145/2)*c",
  "Pm4_NNLL_z": "(-635/4)",
  "Pm4_NNLL_noz": "(6395/32)*E^2 + (-1875/8)*B*E + (105/2)*B^2 + (65/2)*c*E + (-15)*c*B + (5)*c^2",
  "S4_z": "(-2865/4)",
  "Pm5_LL": "(-230395/16)",
  "Pm5_NLL": "(227975/32)*E + (-85555/16)*B + (5675/2)*c",
  "Pm5_NNLL_z": "(-188785/16)",
  "Pm5_NNLL_noz": "(41125/32)*E^2 + (-8895/8)*B*E + (1575/4)*B^2 + (-4825/4)*c*E + (725/2)*c*B + (-170)*c^2",
  "S5_z": "(304485/16)"
 },
 "Sp6": {
  "Pm2_LL": "(77/4)",
  "Pm2_NLL": "(21/4)*E + (-7/2)*B",
  "Pm2_NNLL_z": "(-7/2)",
  "Pm2_NNLL_noz": "(49/16)*E^2 + (-7/4)*B*E",
  "S2_z": "(21/2)",
  "Pm3_LL": "(301/4)",
  "Pm3_NLL": "(889/8)*E + (-203/4)*B + (7)*c",
  "Pm3_NNLL_z": "(-735/4)",
  "Pm3_NNLL_noz": "(581/16)*E^2 + (-91/4)*B*E + (7/2)*B^2 + (-7)*c*E",
  "S3_z": "(399/4)",
  "Pm4_LL": "(38157/16)",
  "Pm4_NLL": "(8519/8)*E + (-1547/4)*B + (-259/2)*c",
  "Pm4_NNLL_z": "(-1981/4)",
  "Pm4_NNLL_noz": "(26467/32)*E^2 + (-5033/8)*B*E + (189/2)*B^2 + (105/2)*c*E + (-21)*c*B + (7)*c^2",
  "S4_z": "(-7329/4)",
  "Pm5_LL": "(-666393/16)",
  "Pm5_NLL": "(905821/32)*E + (-240163/16)*B + (13601/2)*c",
  "Pm5_NNLL_z": "(-538419/16)",
  "Pm5_NNLL_noz": "(363783/32)*E^2 + (-55391/8)*B*E + (4725/4)*B^2 + (-10521/4)*c*E + (1295/2)*c*B + (-308)*c^2",
  "S5_z": "(1062831/16)"
 },
 "Sp8": {
  "Pm2_LL": "(117/4)",
  "Pm2_NLL": "(45/4)*E + (-9/2)*B",
  "Pm2_NNLL_z": "(-9/2)",
  "Pm2_NNLL_noz": "(81/16)*E^2 + (-9/4)*B*E",
  "S2_z": "(27/2)",
  "Pm3_LL": "(675/4)",
  "Pm3_NLL": "(1935/8)*E + (-315/4)*B + (9)*c",
  "Pm3_NNLL_z": "(-1161/4)",
  "Pm3_NNLL_noz": "(1467/16)*E^2 + (-171/4)*B*E + (9/2)*B^2 + (-9)*c*E",
  "S3_z": "(621/4)",
  "Pm4_LL": "(84861/16)",
  "Pm4_NLL": "(26487/8)*E + (-3429/4)*B + (-405/2)*c",
  "Pm4_NNLL_z": "(-4455/4)",
  "Pm4_NNLL_noz": "(76635/32)*E^2 + (-10647/8)*B*E + (297/2)*B^2 + (153/2)*c*E + (-27)*c*B + (9)*c^2",
  "S4_z": "(-14985/4)",
  "Pm5_LL": "(-1476711/16)",
  "Pm5_NLL": "(2760291/32)*E + (-540675/16)*B + (26703/2)*c",
  "Pm5_NNLL_z": "(-1221669/16)",
  "Pm5_NNLL_noz": "(1498185/32)*E^2 + (-176463/8)*B*E + (10395/4)*B^2 + (-19377/4)*c*E + (2025/2)*c*B + (-486)*c^2",
  "S5_z": "(2762073/16)"
 },
 "G2": {
  "Pm2_LL": "(4)",
  "Pm2_NLL": "(4)*E + (-2)*B",
  "Pm2_NNLL_z": "0",
  "Pm2_NNLL_noz": "(1)*E^2 + (-1)*B*E",
  "S2_z": "0",
  "Pm3_LL": "(16)",
  "Pm3_NLL": "(24)*E + (-12)*B",
  "Pm3_NNLL_z": "0",
  "Pm3_NNLL_noz": "(12)*E^2 + (-12)*B*E + (2)*B^2",
  "S3_z": "0",
  "Pm4_LL": "(80)",
  "Pm4_NLL": "(160)*E + (-80)*B",
  "Pm4_NNLL_z": "(32)",
  "Pm4_NNLL_noz": "(120)*E^2 + (-120)*B*E + (24)*B^2",
  "S4_z": "(96)",
  "Pm5_LL": "(448)",
  "Pm5_NLL": "(1120)*E + (-560)*B",
  "Pm5_NNLL_z": "(-1024)",
  "Pm5_NNLL_noz": "(1120)*E^2 + (-1120)*B*E + (240)*B^2",
  "S5_z": "(-2432)"
 },
 "SU2_j1": {
  "Pm2_LL": "(-16)",
  "Pm2_NLL": "(48)*E + (-4)*B",
  "Pm2_NNLL_z": "(16)",
  "Pm2_NNLL_noz": "(4)*E^2 + (-2)*B*E",
  "S2_z": "(-48)",
  "Pm3_LL": "(-64)",
  "Pm3_NLL": "(448)*E + (16)*B + (-32)*c",
  "Pm3_NNLL_z": "(96)",
  "Pm3_NNLL_noz": "(160)*E^2 + (-112)*B*E + (4)*B^2 + (32)*c*E",
  "S3_z": "(96)",
  "Pm4_LL": "(-768)",
  "Pm4_NLL": "(1024)*E + (128)*B + (-64)*c",
  "Pm4_NNLL_z": "(2816)",
  "Pm4_NNLL_noz": "(4736)*E^2 + (-1856)*B*E + (384)*c*E + (96)*c*B + (-32)*c^2",
  "S4_z": "(6144)",
  "Pm5_LL": "(3840)",
  "Pm5_NLL": "(-5120)*E + (4352)*B + (-2048)*c",
  "Pm5_NNLL_z": "(-14208)",
  "Pm5_NNLL_noz": "(86016)*E^2 + (-10240)*B*E + (-4608)*c*E + (320)*c*B + (128)*c^2",
  "S5_z": "(-236928)"
 },
 "SU2_j3/2": {
  "Pm2_LL": "(-435/4)",
  "Pm2_NLL": "(885/4)*E + (-15/2)*B",
  "Pm2_NNLL_z": "(165/2)",
  "Pm2_NNLL_noz": "(225/16)*E^2 + (-15/4)*B*E",
  "S2_z": "(-495/2)",
  "Pm3_LL": "(-7515/4)",
  "Pm3_NLL": "(34545/8)*E + (645/4)*B + (-165)*c",
  "Pm3_NNLL_z": "(-8415/4)",
  "Pm3_NNLL_noz": "(15405/16)*E^2 + (-1995/4)*B*E + (15/2)*B^2 + (165)*c*E",
  "S3_z": "(12375/4)",
  "Pm4_LL": "(-257715/16)",
  "Pm4_NLL": "(85815/8)*E + (26685/4)*B + (-6435/2)*c",
  "Pm4_NNLL_z": "(-57105/4)",
  "Pm4_NNLL_noz": "(2124915/32)*E^2 + (-143025/8)*B*E + (-315/2)*B^2 + (12045/2)*c*E + (495)*c*B + (-165)*c^2",
  "S4_z": "(93015/4)",
  "Pm5_LL": "(2604015/16)",
  "Pm5_NLL": "(-55809675/32)*E + (1728765/16)*B + (-22275/2)*c",
  "Pm5_NNLL_z": "(21230325/16)",
  "Pm5_NNLL_noz": "(81174975/32)*E^2 + (-1071615/8)*B*E + (-58275/4)*B^2 + (-33825/4)*c*E + (32175/2)*c*B + (-3960)*c^2",
  "S5_z": "(6799095/16)"
 },
 "SU2_j2": {
  "Pm2_LL": "(-336)",
  "Pm2_NLL": "(624)*E + (-12)*B",
  "Pm2_NNLL_z": "(240)",
  "Pm2_NNLL_noz": "(36)*E^2 + (-6)*B*E",
  "S2_z": "(-720)",
  "Pm3_LL": "(-10944)",
  "Pm3_NLL": "(20544)*E + (528)*B + (-480)*c",
  "Pm3_NNLL_z": "(-15840)",
  "Pm3_NNLL_noz": "(3552)*E^2 + (-1392)*B*E + (12)*B^2 + (480)*c*E",
  "S3_z": "(18720)",
  "Pm4_LL": "(-172800)",
  "Pm4_NLL": "(115200)*E + (40320)*B + (-20160)*c",
  "Pm4_NNLL_z": "(-228096)",
  "Pm4_NNLL_noz": "(428160)*E^2 + (-85440)*B*E + (-576)*B^2 + (32640)*c*E + (1440)*c*B + (-480)*c^2",
  "S4_z": "(317952)",
  "Pm5_LL": "(3034368)",
  "Pm5_NLL": "(-24468480)*E + (1163520)*B + (-276480)*c",
  "Pm5_NNLL_z": "(11237760)",
  "Pm5_NNLL_noz": "(26019840)*E^2 + (-1259520)*B*E + (-92160)*B^2 + (430080)*c*E + (100800)*c*B + (-28800)*c^2",
  "S5_z": "(2127744)"
 },
 "SU2_j5/2": {
  "Pm2_LL": "(-3115/4)",
  "Pm2_NLL": "(5565/4)*E + (-35/2)*B",
  "Pm2_NNLL_z": "(1085/2)",
  "Pm2_NNLL_noz": "(1225/16)*E^2 + (-35/4)*B*E",
  "S2_z": "(-3255/2)",
  "Pm3_LL": "(-158935/4)",
  "Pm3_NLL": "(549605/8)*E + (5005/4)*B + (-1085)*c",
  "Pm3_NNLL_z": "(-250635/4)",
  "Pm3_NNLL_noz": "(163345/16)*E^2 + (-12355/4)*B*E + (35/2)*B^2 + (1085)*c*E",
  "S3_z": "(276675/4)",
  "Pm4_LL": "(-16340835/16)",
  "Pm4_NLL": "(5621735/8)*E + (592865/4)*B + (-150815/2)*c",
  "Pm4_NNLL_z": "(-5304145/4)",
  "Pm4_NNLL_noz": "(60132835/32)*E^2 + (-2292325/8)*B*E + (-2835/2)*B^2 + (231105/2)*c*E + (3255)*c*B + (-1085)*c^2",
  "S4_z": "(9261735/4)",
  "Pm5_LL": "(340925235/16)",
  "Pm5_NLL": "(-5570938975/32)*E + (109377485/16)*B + (-4269475/2)*c",
  "Pm5_NNLL_z": "(1790227425/16)",
  "Pm5_NNLL_noz": "(5141580675/32)*E^2 + (-57117935/8)*B*E + (-1374975/4)*B^2 + (14403375/4)*c*E + (754075/2)*c*B + (-112840)*c^2",
  "S5_z": "(252198555/16)"
 },
 "SU3_6": {
  "Pm2_LL": "(-160/3)",
  "Pm2_NLL": "(1280/9)*E + (-20/3)*B",
  "Pm2_NNLL_z": "(440/9)",
  "Pm2_NNLL_noz": "(100/9)*E^2 + (-10/3)*B*E",
  "S2_z": "(-440/3)",
  "Pm3_LL": "(-13040/27)",
  "Pm3_NLL": "(20320/9)*E + (560/9)*B + (-880/9)*c",
  "Pm3_NNLL_z": "(440/3)",
  "Pm3_NNLL_noz": "(6640/9)*E^2 + (-2960/9)*B*E + (20/3)*B^2 + (880/9)*c*E",
  "S3_z": "(2200/3)",
  "Pm4_LL": "(-488320/81)",
  "Pm4_NLL": "(542240/81)*E + (36160/27)*B + (-16720/27)*c",
  "Pm4_NNLL_z": "(590080/81)",
  "Pm4_NNLL_noz": "(3093760/81)*E^2 + (-28000/3)*B*E + (-80/3)*B^2 + (59840/27)*c*E + (880/3)*c*B + (-880/9)*c^2",
  "S4_z": "(276800/27)",
  "Pm5_LL": "(5915440/243)",
  "Pm5_NLL": "(-58297600/243)*E + (2904320/81)*B + (-809600/81)*c",
  "Pm5_NNLL_z": "(31798120/243)",
  "Pm5_NNLL_noz": "(289540000/243)*E^2 + (-219520/3)*B*E + (-5600/3)*B^2 + (-2912800/81)*c*E + (83600/27)*c*B + (1760/27)*c^2",
  "S5_z": "(-47571560/81)"
 },
 "SU3_10": {
  "Pm2_LL": "(-288)",
  "Pm2_NLL": "(576)*E + (-12)*B",
  "Pm2_NNLL_z": "(216)",
  "Pm2_NNLL_noz": "(36)*E^2 + (-6)*B*E",
  "S2_z": "(-648)",
  "Pm3_LL": "(-8208)",
  "Pm3_NLL": "(18144)*E + (432)*B + (-432)*c",
  "Pm3_NNLL_z": "(-9720)",
  "Pm3_NNLL_noz": "(3888)*E^2 + (-1296)*B*E + (12)*B^2 + (432)*c*E",
  "S3_z": "(13608)",
  "Pm4_LL": "(-114048)",
  "Pm4_NLL": "(75168)*E + (29376)*B + (-14256)*c",
  "Pm4_NNLL_z": "(-145152)",
  "Pm4_NNLL_noz": "(435456)*E^2 + (-75168)*B*E + (-432)*B^2 + (25920)*c*E + (1296)*c*B + (-432)*c^2",
  "S4_z": "(77760)",
  "Pm5_LL": "(1955664)",
  "Pm5_NLL": "(-19471104)*E + (767232)*B + (-93312)*c",
  "Pm5_NNLL_z": "(826200)",
  "Pm5_NNLL_noz": "(26695008)*E^2 + (-922752)*B*E + (-64800)*B^2 + (7776)*c*E + (71280)*c*B + (-18144)*c^2",
  "S5_z": "(1938168)"
 },
 "SU4_6": {
  "Pm2_LL": "(5)",
  "Pm2_NLL": "(45)*E + (-5)*B",
  "Pm2_NNLL_z": "(10)",
  "Pm2_NNLL_noz": "(25/4)*E^2 + (-5/2)*B*E",
  "S2_z": "(-30)",
  "Pm3_LL": "(190)",
  "Pm3_NLL": "(515)*E + (-35)*B + (-20)*c",
  "Pm3_NNLL_z": "(390)",
  "Pm3_NNLL_noz": "(535/2)*E^2 + (-115)*B*E + (5)*B^2 + (20)*c*E",
  "S3_z": "(-150)",
  "Pm4_LL": "(-1155)",
  "Pm4_NLL": "(5710)*E + (-1010)*B + (220)*c",
  "Pm4_NNLL_z": "(3740)",
  "Pm4_NNLL_noz": "(14755/2)*E^2 + (-2275)*B*E + (90)*B^2 + (60)*c*E + (60)*c*B + (-20)*c^2",
  "S4_z": "(7260)",
  "Pm5_LL": "(106410)",
  "Pm5_NLL": "(104375)*E + (4205)*B + (-13400)*c",
  "Pm5_NNLL_z": "(-25170)",
  "Pm5_NNLL_noz": "(154725)*E^2 + (-42910)*B*E + (3150)*B^2 + (-900)*c*E + (-1100)*c*B + (640)*c^2",
  "S5_z": "(-366630)"
 }
}

==> anc/numbers/deposit/P4minus/solve_here.out <==
SU2 {'S3_z': '(99/4)', 'Pm4_NNLL_z': '(-81/4)', 'S4_z': '(-729/4)', 'Pm5_NNLL_z': '(-43263/16)', 'S5_z': '(50427/16)'}
SU3 {'S3_z': '(112/3)', 'Pm4_NNLL_z': '(-3584/81)', 'S4_z': '(-5632/27)', 'Pm5_NNLL_z': '(-2815856/243)', 'S5_z': '(305008/81)'}
SU4 {'S3_z': '(1575/32)', 'Pm4_NNLL_z': '(-4725/64)', 'S4_z': '(-13905/64)', 'Pm5_NNLL_z': '(-14563035/512)', 'S5_z': '(1282455/512)'}
SU5 {'S3_z': '(7632/125)', 'Pm4_NNLL_z': '(-13824/125)', 'S4_z': '(-27648/125)', 'Pm5_NNLL_z': '(-174965328/3125)', 'S5_z': '(-3438864/3125)'}
SU6 {'S3_z': '(875/12)', 'Pm4_NNLL_z': '(-50225/324)', 'S4_z': '(-24115/108)', 'Pm5_NNLL_z': '(-376896415/3888)', 'S5_z': '(-9852535/1296)'}
SO5 {'S3_z': '(-9)', 'Pm4_NNLL_z': '(118)', 'S4_z': '(222)', 'Pm5_NNLL_z': '(-1919/4)', 'S5_z': '(-18051/4)'}
SO6 {'S3_z': '(-75/4)', 'Pm4_NNLL_z': '(935/4)', 'S4_z': '(1815/4)', 'Pm5_NNLL_z': '(-12585/16)', 'S5_z': '(-183315/16)'}
SO7 {'S3_z': '(-63/2)', 'Pm4_NNLL_z': '(405)', 'S4_z': '(810)', 'Pm5_NNLL_z': '(-6813/8)', 'S5_z': '(-195489/8)'}
SO8 {'S3_z': '(-189/4)', 'Pm4_NNLL_z': '(2569/4)', 'S4_z': '(5271/4)', 'Pm5_NNLL_z': '(-4907/16)', 'S5_z': '(-739977/16)'}
SO9 {'S3_z': '(-66)', 'Pm4_NNLL_z': '(956)', 'S4_z': '(2004)', 'Pm5_NNLL_z': '(2673/2)', 'S5_z': '(-160467/2)'}
SO10 {'S3_z': '(-351/4)', 'Pm4_NNLL_z': '(5427/4)', 'S4_z': '(11583/4)', 'Pm5_NNLL_z': '(74979/16)', 'S5_z': '(-2084319/16)'}
Sp4 {'S3_z': '(225/4)', 'Pm4_NNLL_z': '(-635/4)', 'S4_z': '(-2865/4)', 'Pm5_NNLL_z': '(-188785/16)', 'S5_z': '(304485/16)'}
Sp6 {'S3_z': '(399/4)', 'Pm4_NNLL_z': '(-1981/4)', 'S4_z': '(-7329/4)', 'Pm5_NNLL_z': '(-538419/16)', 'S5_z': '(1062831/16)'}
Sp8 {'S3_z': '(621/4)', 'Pm4_NNLL_z': '(-4455/4)', 'S4_z': '(-14985/4)', 'Pm5_NNLL_z': '(-1221669/16)', 'S5_z': '(2762073/16)'}
G2 {'S3_z': '0', 'Pm4_NNLL_z': '(32)', 'S4_z': '(96)', 'Pm5_NNLL_z': '(-1024)', 'S5_z': '(-2432)'}
SU2_j1 {'S3_z': '(96)', 'Pm4_NNLL_z': '(2816)', 'S4_z': '(6144)', 'Pm5_NNLL_z': '(-14208)', 'S5_z': '(-236928)'}
SU2_j3/2 {'S3_z': '(12375/4)', 'Pm4_NNLL_z': '(-57105/4)', 'S4_z': '(93015/4)', 'Pm5_NNLL_z': '(21230325/16)', 'S5_z': '(6799095/16)'}
SU2_j2 {'S3_z': '(18720)', 'Pm4_NNLL_z': '(-228096)', 'S4_z': '(317952)', 'Pm5_NNLL_z': '(11237760)', 'S5_z': '(2127744)'}
SU2_j5/2 {'S3_z': '(276675/4)', 'Pm4_NNLL_z': '(-5304145/4)', 'S4_z': '(9261735/4)', 'Pm5_NNLL_z': '(1790227425/16)', 'S5_z': '(252198555/16)'}
SU3_6 {'S3_z': '(2200/3)', 'Pm4_NNLL_z': '(590080/81)', 'S4_z': '(276800/27)', 'Pm5_NNLL_z': '(31798120/243)', 'S5_z': '(-47571560/81)'}
SU3_10 {'S3_z': '(13608)', 'Pm4_NNLL_z': '(-145152)', 'S4_z': '(77760)', 'Pm5_NNLL_z': '(826200)', 'S5_z': '(1938168)'}
SU4_6 {'S3_z': '(-150)', 'Pm4_NNLL_z': '(3740)', 'S4_z': '(7260)', 'Pm5_NNLL_z': '(-25170)', 'S5_z': '(-366630)'}


==> anc/numbers/deposit/P4minus/solver.py <==
#!/usr/bin/env python3
"""Order-by-order solution of the partial-wave system of the draft, eq. (system), exact arithmetic.

  omega F_R^s = 2a b_R + E a e_R omega
              + 2a C_R [ dF_R^s/domega + phi^s F_R^s ]
              + w_s(omega) (F_R^s)^2
              + 2a kappa psi^s sum_R' [Trc]_{RR'} F_R'^{-s}
              - B a F_R^s                      (running-coupling term, B = beta_0)
              + [R = A, s = +]  c a F_A^+      (NLL term of the positive-signature adjoint equation)

  phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2)
  e_1 = C_F, e_R = -2 b_R otherwise (the baseline of the draft, Sect. Limitations).
  w_s = 1 + 6 l_s z omega^2 is an optional weight of the quark-pair term (l_s = 0 in the draft).
  P^- = (1 + 6 cm z omega^2) F_1^-, P^+ = (1 + 6 cp z omega^2) F_1^+ (cm = cp = 0 in the draft).
Symbols: z = zeta_2 (pi^2 = 6 z), c, B, E, lp, lm, cp, cm.
Each F^(n) (coefficient of a^n) is a Laurent series in omega truncated at power 1 - 2n + K.
"""
from fractions import Fraction as Fr
import json, sys

SYMS = ['z', 'c', 'B', 'E', 'lp', 'lm', 'cp', 'cm', 'x']
NS = len(SYMS)
IDX = {s: i for i, s in enumerate(SYMS)}

def mono(**kw):
    e = [0] * NS
    for k, v in kw.items():
        e[IDX[k]] = v
    return tuple(e)

ONE = mono()

class P(dict):
    """polynomial: {exponent tuple: Fraction}"""
    def __add__(self, o):
        r = P(self)
        for k, v in o.items():
            r[k] = r.get(k, 0) + v
            if r[k] == 0:
                del r[k]
        return r
    def __mul__(self, o):
        if not isinstance(o, P):
            o = Fr(o)
            return P({k: v * o for k, v in self.items() if v * o != 0})
        r = P()
        for k1, v1 in self.items():
            for k2, v2 in o.items():
                k = tuple(a + b for a, b in zip(k1, k2))
                if k[0] > ZMAX:
                    continue
                r[k] = r.get(k, 0) + v1 * v2
        return P({k: v for k, v in r.items() if v != 0})
    __rmul__ = __mul__

ZMAX = 1  # keep zeta_2 to first order (zeta_2^2 enters at relative omega^4 only)

def const(x):
    x = Fr(x)
    return P({ONE: x}) if x != 0 else P()

def sym(s, x=1):
    return P({mono(**{s: 1}): Fr(x)})

def s_add(A, Bs):
    r = {k: v for k, v in A.items()}
    for k, v in Bs.items():
        r[k] = r.get(k, P()) + v
        if not r[k]:
            del r[k]
    return r

def s_mul(A, Bs, pmax):
    r = {}
    for p1, c1 in A.items():
        for p2, c2 in Bs.items():
            p = p1 + p2
            if p > pmax:
                continue
            t = c1 * c2
            if t:
                r[p] = r.get(p, P()) + t
                if not r[p]:
                    del r[p]
    return r

def s_scale(A, x):
    r = {}
    for p, cc in A.items():
        t = cc * x
        if t:
            r[p] = t
    return r

def s_shift(A, k):
    return {p + k: cc for p, cc in A.items()}

def s_deriv(A):
    return {p - 1: cc * p for p, cc in A.items() if p != 0}

def s_trunc(A, pmax):
    return {p: cc for p, cc in A.items() if p <= pmax}

def trig_series(K):
    """phi^pm, psi^pm to power K-1, with z = zeta_2. pi tan(pi w/2) = 3z w + (3/2) z^2 w^3 + ...,
    pi cot(pi w/2) = 2/w - z w - z^2 w^3/10 - ..."""
    z = sym('z'); z2 = z * z
    pitan = {1: z * 3, 3: z2 * Fr(3, 2)}
    picot = {-1: const(2), 1: z * (-1), 3: z2 * Fr(-1, 10)}
    pitan = {p: v for p, v in pitan.items() if p <= K - 1 and v}
    picot = {p: v for p, v in picot.items() if p <= K - 1 and v}
    phi = {'+': s_scale(pitan, Fr(-1, 2)), '-': s_scale(picot, Fr(1, 2))}
    psi = {'+': s_scale(pitan, -1), '-': picot}
    return phi, psi

def solve(gd, nmax=5, K=2, kappa=1, use_c=True, use_E=True, use_B=True, use_l=False,
          zkeep=('phi+', 'phi-', 'psi+', 'psi-'), extra=None):
    """zkeep: which trigonometric factors keep their zeta_2 terms (the others are cut to their
    double-log part). extra: list of (R, s, rhs-channel R2, s2, poly) adding poly * a * omega * F_R2^s2
    to the equation of F_R^s (an NNLL term, since a ~ omega^2)."""
    CF = Fr(gd['CF'])
    ch = gd['chans']
    n = len(ch)
    C = [Fr(x['C']) for x in ch]
    b = [Fr(x['b']) for x in ch]
    T = [[Fr(x) for x in row] for row in gd['Trc']]
    iS, iA = gd['iS'], gd['iA']
    e = [CF if R == iS else -2 * b[R] for R in range(n)]
    phi, psi = trig_series(K)
    for s_ in '+-':
        if 'phi' + s_ not in zkeep:
            phi[s_] = {p: v for p, v in phi[s_].items() if p < 0}
        if 'psi' + s_ not in zkeep:
            psi[s_] = {p: v for p, v in psi[s_].items() if p < 0}
    w = {'+': {0: const(1)}, '-': {0: const(1)}}
    if use_l:
        w = {'+': {0: const(1), 2: sym('lp', 6) * sym('z')}, '-': {0: const(1), 2: sym('lm', 6) * sym('z')}}
    other = {'+': '-', '-': '+'}
    F = {0: {(R, s): {} for R in range(n) for s in '+-'}}
    for m in range(1, nmax + 1):
        pmax_rhs = 2 - 2 * m + K  # RHS power limit (F = RHS/omega has limit 1-2m+K)
        F[m] = {}
        for R in range(n):
            for s in '+-':
                rhs = {}
                if m == 1:
                    rhs = s_add(rhs, {0: const(2 * b[R])})
                    if use_E:
                        rhs = s_add(rhs, {1: sym('E', e[R])})
                prev = F[m - 1][(R, s)]
                if m > 1 and C[R] != 0:
                    rhs = s_add(rhs, s_scale(s_add(s_deriv(prev), s_mul(phi[s], prev, pmax_rhs)), 2 * C[R]))
                quad = {}
                for k in range(1, m):
                    quad = s_add(quad, s_mul(F[k][(R, s)], F[m - k][(R, s)], pmax_rhs))
                rhs = s_add(rhs, s_mul(w[s], quad, pmax_rhs))
                if m > 1:
                    mix = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            mix = s_add(mix, s_scale(F[m - 1][(Rp, other[s])], T[R][Rp]))
                    rhs = s_add(rhs, s_scale(s_mul(psi[s], mix, pmax_rhs), 2 * kappa))
                    if use_B:
                        rhs = s_add(rhs, s_scale(prev, sym('B', -1)))
                    if use_c and R == iA and s == '+':
                        rhs = s_add(rhs, s_scale(prev, sym('c')))
                    for (R1, s1, R2, s2, pol) in (extra or []):
                        if R1 == R and s1 == s:
                            rhs = s_add(rhs, s_trunc(s_shift(s_scale(F[m - 1][(R2, s2)], pol), 1), pmax_rhs))
                F[m][(R, s)] = s_trunc(s_shift(rhs, -1), 1 - 2 * m + K)
    return F

def extract(gd, F, nmax, K, use_l=False):
    iS = gd['iS']
    CF = Fr(gd['CF'])
    out = {'Pminus': {}, 'Pplus': {}, 'S': {}}
    for m in range(1, nmax + 1):
        Fm = F[m][(iS, '-')]
        Fp = F[m][(iS, '+')]
        if use_l:
            Fm = s_add(Fm, s_mul({2: sym('cm', 6) * sym('z')}, Fm, 1 - 2 * m + K))
            Fp = s_add(Fp, s_mul({2: sym('cp', 6) * sym('z')}, Fp, 1 - 2 * m + K))
        out['Pminus'][m] = Fm
        out['Pplus'][m] = Fp
    # S = P+ (P+ - omega) + 2 a CF, coefficient of a^m
    for m in range(1, nmax + 1):
        pm = 4 - 2 * m + K - 2
        acc = {}
        for k in range(1, m):
            acc = s_add(acc, s_mul(out['Pplus'][k], out['Pplus'][m - k], pm))
        acc = s_add(acc, s_scale(s_shift(out['Pplus'][m], 1), -1))
        if m == 1:
            acc = s_add(acc, {0: const(2 * CF)})
        out['S'][m] = s_trunc(acc, pm)
    return out

def ptostr(p):
    if not p:
        return '0'
    terms = []
    for k, v in sorted(p.items()):
        mon = '*'.join(f'{s}^{e}' if e > 1 else s for s, e in zip(SYMS, k) if e)
        terms.append(f'({v})' + ('*' + mon if mon else ''))
    return ' + '.join(terms)

def zpart(p, deg=1):
    """coefficient of z^deg, as a polynomial in the other symbols"""
    r = P()
    for k, v in p.items():
        if k[0] == deg:
            kk = (0,) + k[1:]
            r[kk] = r.get(kk, 0) + v
    return r

if __name__ == '__main__':
    groups = json.load(open('groups_here.json'))
    names = sys.argv[1:] or list(groups)
    nmax, K = 5, 2
    res = {}
    for nm in names:
        gd = groups[nm]
        F = solve(gd, nmax=nmax, K=K)
        ex = extract(gd, F, nmax, K)
        r = {}
        for m in range(2, nmax + 1):
            Pm = ex['Pminus'][m]
            r[f'Pm{m}_LL'] = ptostr(Pm.get(1 - 2 * m, P()))
            r[f'Pm{m}_NLL'] = ptostr(Pm.get(2 - 2 * m, P()))
            r[f'Pm{m}_NNLL_z'] = ptostr(zpart(Pm.get(3 - 2 * m, P())))
            r[f'Pm{m}_NNLL_noz'] = ptostr(zpart(Pm.get(3 - 2 * m, P()), 0))
            r[f'S{m}_z'] = ptostr(zpart(ex['S'][m].get(4 - 2 * m, P())))
        res[nm] = r
        print(nm, {k: v for k, v in r.items() if k.startswith(('Pm5_NNLL_z', 'S3_z', 'S4_z', 'S5_z', 'Pm4_NNLL_z'))}, flush=True)
    json.dump(res, open('solve_here.json', 'w'), indent=1)


==> anc/numbers/deposit/P4minus/sun_pari.gp <==
\\ Second engine: PARI/GP, SU(N) with N symbolic, group data typed from eq. (TrcSUN) of the draft,
\\ b_R = C_F - C_R/2, C_1 = 0, C_A = N. Laurent polynomials in w (tan and cot truncated at order w,
\\ which leaves every coefficient through relative order w^2 exact). Symbols: z = zeta_2, c, B = beta_0, E.
default(parisizemax, 4*10^9);
w; z; c; B; E; N;
CF = (N^2-1)/(2*N); CA = N;
Cr = [0, CA];
br = [CF, CF - CA/2];
er = [CF, -2*br[2]];
T = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
\\ index 1 = singlet, 2 = adjoint; signature index 1 = +, 2 = -
phv = [-3/2*z*w, 1/w - z*w/2];
psv = [-3*z*w, 2/w - z*w];
nmax = 5;
F = vector(nmax+1, m, matrix(2, 2));   \\ F[m+1][R, s] = coefficient of a^m
{
for (m = 1, nmax,
  for (R = 1, 2,
    for (s = 1, 2,
      my(rhs = 0, prev = F[m][R, s], so = 3 - s);
      if (m == 1, rhs = 2*br[R] + E*er[R]*w);
      if (m > 1,
        rhs += 2*Cr[R]*(deriv(prev, w) + phv[s]*prev);
        rhs += 2*psv[s]*sum(Rp = 1, 2, T[R, Rp]*F[m][Rp, so]);
        rhs += -B*prev;
        if (R == 2 && s == 1, rhs += c*prev));
      for (k = 1, m-1, rhs += F[k+1][R, s]*F[m-k+1][R, s]);
      F[m+1][R, s] = rhs / w)));
}
coefw(f, p) = polcoef(simplify(f * w^20), p + 20, w);
{
for (m = 2, nmax,
  my(Pm = F[m+1][1, 2]);
  print("a^", m, " N^", 1-2*m, " (LL): ", factor(simplify(subst(coefw(Pm, 1-2*m), z, 0))));
  print("a^", m, " N^", 2-2*m, " (NLL): ", simplify(subst(coefw(Pm, 2-2*m), z, 0)));
  print("a^", m, " N^", 3-2*m, " zeta_2 part: ", simplify(polcoef(coefw(Pm, 3-2*m), 1, z))));
}
\\ S = P+ (P+ - w) + 2 a CF, zeta_2 part of a^m w^(4-2m)
{
for (m = 3, nmax,
  my(acc = -w*F[m+1][1, 1]);
  for (k = 1, m-1, acc += F[k+1][1, 1]*F[m-k+1][1, 1]);
  print("S_", m, " zeta_2 part: ", factor(simplify(polcoef(coefw(acc, 4-2*m), 1, z)))));
}
P5 = simplify(polcoef(coefw(F[6][1, 2], -7), 1, z));
print("P^(4)- zeta_2 N^-7 at N=3: ", subst(P5, N, 3));
print("  x-space ln^6 x coefficient at N=3 (divide by 720): ", subst(P5, N, 3)/720);
print("  derivative with respect to c, B, E (must be 0): ", [deriv(P5, c), deriv(P5, B), deriv(P5, E)]);
\\ general-color formula of the Python fit, evaluated in SU(N)
dFA = (N^2-1)*(N^2+6)/48; dAA = N^2*(N^2+36)/24;
gen = 15684*CF*CA^4 - 60928*CF^2*CA^3 + 87296*CF^3*CA^2 - 51072*CF^4*CA + 8896*CF^5 - 60672*CA*dFA + 56832*CF*dFA + 3072*CF*dAA;
print("PARI SU(N) minus general-color fit (must be 0): ", simplify(P5 - gen));
print("P^(4)- zeta_2 N^-7 in SU(N): ", factor(P5));
quit;


==> anc/numbers/deposit/P4minus/sun_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
a^2 N^-3 (LL): [N - 1, 1; N, -2; N + 1, 1; N^2 + 3, 1]
a^2 N^-2 (NLL): ((-N^2 + 1)/N)*B + ((N^4 - 6*N^2 + 5)/N^2)*E
a^2 N^-1 zeta_2 part: (-2*N^2 + 2)/N^2
a^3 N^-5 (LL): [N - 1, 1; N, -3; N + 1, 1; N^4 - 2*N^2 - 5, 1]
a^3 N^-4 (NLL): ((4*N^2 - 4)/N^2)*c + (((-3*N^4 - 2*N^2 + 5)/N^2)*B + ((3*N^6 - 13*N^4 + 25*N^2 - 15)/N^3)*E)
a^3 N^-3 zeta_2 part: (-24*N^4 + 6*N^2 + 18)/N^3
a^4 N^-7 (LL): [N - 1, 1; N, -4; N + 1, 1; 5*N^6 + 41*N^4 + 31*N^2 + 19, 1]
a^4 N^-6 (NLL): ((-16*N^4 - 4*N^2 + 20)/N^3)*c + (((-10*N^6 + 30*N^4 + 18*N^2 - 38)/N^3)*B + ((10*N^8 - 48*N^6 + 8*N^4 + 16*N^2 + 14)/N^4)*E)
a^4 N^-5 zeta_2 part: (-4*N^6 - 12*N^4 + 36*N^2 - 20)/N^4
a^5 N^-9 (LL): [N - 1, 1; N, -5; N + 1, 1; 7*N^8 - 204*N^6 - 290*N^4 - 108*N^2 + 1, 1]
a^5 N^-8 (NLL): ((216*N^6 - 8*N^4 - 152*N^2 - 56)/N^4)*c + (((-35*N^8 - 196*N^6 + 46*N^4 + 60*N^2 + 125)/N^4)*B + ((35*N^10 - 135*N^8 + 606*N^6 + 114*N^4 - 721*N^2 + 101)/N^5)*E)
a^5 N^-7 zeta_2 part: (-448*N^8 - 100*N^6 + 2628*N^4 - 1802*N^2 - 278)/N^5
S_3 zeta_2 part: [N - 1, 1; N, -3; N + 1, 1; 2*N^2 + 3, 1]
S_4 zeta_2 part: [N - 1, 1; N, -4; N + 1, 1; 19*N^2 + 5, 1]
S_5 zeta_2 part: [N - 1, 1; N, -5; N + 1, 1; 16*N^6 - 352*N^4 - 244*N^2 - 19, 1]
P^(4)- zeta_2 N^-7 at N=3: -2815856/243
  x-space ln^6 x coefficient at N=3 (divide by 720): -175991/10935
  derivative with respect to c, B, E (must be 0): [0, 0, 0]
PARI SU(N) minus general-color fit (must be 0): 0
P^(4)- zeta_2 N^-7 in SU(N): [N - 1, 1; N, -5; N + 1, 1; 224*N^6 + 274*N^4 - 1040*N^2 - 139, 1]


==> anc/numbers/deposit/P4minus/sun_son_fit_pari.gp <==
\\ Second engine, part 2: PARI/GP determines the eight general-color coefficients of the zeta_2 N^-7
\\ term of P^(4)- by itself, from SU(N) and SO(N) solved with N symbolic.
\\ SU(N): Trc from eq. (TrcSUN) of the draft. SO(N), vector representation, Tr(t^a t^b) = delta/2,
\\ channels (1, A = antisymmetric, S = symmetric traceless): C = (0, (N-2)/2, N/2),
\\ dims (1, N(N-1)/2, (N+2)(N-1)/2), Trc = [0, -2CF, 0; -1/N, 0, -(N+2)(N-2)/(4N); 0, -(N-2)/4, 0]
\\ (read off the explicit-generator values for N = 5..10 in groups_here.out and checked there);
\\ dFA = (N-1)(N-2)(N^2-7N+22)/768, dAA = (N-2)(N^3-15N^2+138N-296)/384 (same origin).
default(parisizemax, 4*10^9);
w; z; c; B; E; N; k1; k2; k3; k4; k5; k6; k7; k8;
solveP5(Cr, br, T, iA) =
{
  my(n = #Cr, CF = br[1], er, phv, psv, F, rhs, prev, so);
  er = vector(n, R, if (R == 1, CF, -2*br[R]));
  phv = [-3/2*z*w, 1/w - z*w/2];
  psv = [-3*z*w, 2/w - z*w];
  F = vector(6, m, matrix(n, 2));
  for (m = 1, 5,
    for (R = 1, n,
      for (s = 1, 2,
        rhs = 0; prev = F[m][R, s]; so = 3 - s;
        if (m == 1, rhs = 2*br[R] + E*er[R]*w);
        if (m > 1,
          rhs += 2*Cr[R]*(deriv(prev, w) + phv[s]*prev);
          rhs += 2*psv[s]*sum(Rp = 1, n, T[R, Rp]*F[m][Rp, so]);
          rhs += -B*prev;
          if (R == iA && s == 1, rhs += c*prev));
        for (k = 1, m-1, rhs += F[k+1][R, s]*F[m-k+1][R, s]);
        F[m+1][R, s] = rhs / w)));
  polcoef(polcoef(simplify(F[6][1, 2]*w^20), 13, w), 1, z);
}
\\ SU(N)
CFu = (N^2-1)/(2*N); CAu = N;
Pu = solveP5([0, CAu], [CFu, CFu - CAu/2], [0, -(N^2-1)/N; -1/N, 2/N - N/2], 2);
dFAu = (N^2-1)*(N^2+6)/48; dAAu = N^2*(N^2+36)/24;
\\ SO(N)
CFo = (N-1)/4; CAo = (N-2)/2;
Cro = [0, (N-2)/2, N/2];
bro = vector(3, R, CFo - Cro[R]/2);
To = [0, -2*CFo, 0; -1/N, 0, -(N+2)*(N-2)/(4*N); 0, -(N-2)/4, 0];
Po = solveP5(Cro, bro, To, 2);
dFAo = (N-1)*(N-2)*(N^2-7*N+22)/768; dAAo = (N-2)*(N^3-15*N^2+138*N-296)/384;
\\ Sp(N), N = 2n, fundamental, Tr = delta/2: channels (1, L = antisymmetric traceless, A = symmetric = adjoint),
\\ C = (0, N/2, (N+2)/2), Trc = [0, 0, -2CF; 0, 0, -(N+2)/4; -1/N, -(N-2)(N+2)/(4N), 0], CF = (N+1)/4,
\\ dFA = (N+1)(N+2)(N^2+7N+22)/768, dAA = (N+2)(N^3+15N^2+138N+296)/384 (read off N = 4, 6, 8 and checked there)
CFp = (N+1)/4; CAp = (N+2)/2;
Crp = [0, N/2, (N+2)/2];
brp = vector(3, R, CFp - Crp[R]/2);
Tp = [0, 0, -2*CFp; 0, 0, -(N+2)/4; -1/N, -(N-2)*(N+2)/(4*N), 0];
Pp = solveP5(Crp, brp, Tp, 3);
dFAp = (N+1)*(N+2)*(N^2+7*N+22)/768; dAAp = (N+2)*(N^3+15*N^2+138*N+296)/384;
print("Sp(N) at N = 4, 6, 8 (compare Python): ", vector(3, j, subst(Pp, N, 2*j+2)));
print("c, B, E dependence (must be 0): ", [deriv(Pu, c), deriv(Pu, B), deriv(Pu, E), deriv(Po, c), deriv(Po, B), deriv(Po, E), deriv(Pp, c), deriv(Pp, B), deriv(Pp, E)]);
print("SO(N) P^(4)- zeta_2 N^-7: ", factor(Po));
print("SO(N) at N = 5..10 (compare Python): ", vector(6, j, subst(Po, N, j+4)));
gen(CF, CA, dFA, dAA) = k1*CF*CA^4 + k2*CF^2*CA^3 + k3*CF^3*CA^2 + k4*CF^4*CA + k5*CF^5 + k6*CA*dFA + k7*CF*dFA + k8*CF*dAA;
eqsU = Vec(numerator(simplify(Pu - gen(CFu, CAu, dFAu, dAAu))));
eqsO = Vec(numerator(simplify(Po - gen(CFo, CAo, dFAo, dAAo))));
eqsP = Vec(numerator(simplify(Pp - gen(CFp, CAp, dFAp, dAAp))));
\\ G2, 7-dimensional representation, Tr = delta/2: channels (1, 7, 14 = adjoint, 27), C = (0, 1, 2, 7/3),
\\ Trc from the explicit generators (groups_here.out), equal to the record's GAP-based matrix (compare_record.out).
Crg = [0, 1, 2, 7/3]; brg = vector(4, R, 1 - Crg[R]/2);
Tg = [0, 0, -2, 0; 0, 0, 0, -3/2; -1/7, 0, 0, -6/7; 0, -7/18, -4/9, 0];
Pg = solveP5(Crg, brg, Tg, 3);
print("G2 (compare Python -1024): ", Pg, "   c, B, E dependence: ", [deriv(Pg, c), deriv(Pg, B), deriv(Pg, E)]);
eqsG = [Pg - gen(1, 2, 5/12, 25/12)];
eqs = concat(concat(concat(eqsU, eqsO), eqsP), eqsG);
rel(CF, CA, dFA, dAA) = 17*CF*CA^4 - 48*CF^2*CA^3 + 36*CF^3*CA^2 - 90*CA*dFA + 72*CF*dFA + 6*CF*dAA;
print("classical-group relation 17 CF CA^4 - 48 CF^2 CA^3 + 36 CF^3 CA^2 - 90 CA dFA + 72 CF dFA + 6 CF dAA:");
print("   SU(N): ", simplify(rel(CFu, CAu, dFAu, dAAu)), "  SO(N): ", simplify(rel(CFo, CAo, dFAo, dAAo)), "  Sp(N): ", simplify(rel(CFp, CAp, dFAp, dAAp)), "  G2: ", rel(1, 2, 5/12, 25/12));
ks = [k1, k2, k3, k4, k5, k6, k7, k8];
M = matrix(#eqs, 8, i, j, polcoef(eqs[i], 1, ks[j]));
v = vector(#eqs, i, -subst(subst(subst(subst(subst(subst(subst(subst(eqs[i], k1, 0), k2, 0), k3, 0), k4, 0), k5, 0), k6, 0), k7, 0), k8, 0))~;
print("equations: ", #eqs, "  rank: ", matrank(M), "  (SU(N), SO(N), Sp(N) alone: rank ", matrank(M[1..#eqsU+#eqsO+#eqsP,]), ")");
sol = matinverseimage(M, v);
print("solution (k1..k8) = (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA):");
print("  ", sol~);
print("  x-space (divide by 720): ", (sol/720)~);
print("  residual M sol - v = 0: ", M*sol == v);
quit;


==> anc/numbers/deposit/P4minus/sun_son_fit_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
Sp(N) at N = 4, 6, 8 (compare Python): [-188785/16, -538419/16, -1221669/16]
c, B, E dependence (must be 0): [0, 0, 0, 0, 0, 0, 0, 0, 0]
SO(N) P^(4)- zeta_2 N^-7: [N - 1, 1; 80*N^3 - 1018*N^2 + 3320*N - 3069, 1]
SO(N) at N = 5..10 (compare Python): [-1919/4, -12585/16, -6813/8, -4907/16, 2673/2, 74979/16]
G2 (compare Python -1024): -1024   c, B, E dependence: [0, 0, 0]
classical-group relation 17 CF CA^4 - 48 CF^2 CA^3 + 36 CF^3 CA^2 - 90 CA dFA + 72 CF dFA + 6 CF dAA:
   SU(N): 0  SO(N): 0  Sp(N): 0  G2: -1/2
equations: 24  rank: 8  (SU(N), SO(N), Sp(N) alone: rank 7)
solution (k1..k8) = (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA):
  [15684, -60928, 87296, -51072, 8896, -60672, 56832, 3072]
  x-space (divide by 720): [1307/60, -3808/45, 5456/45, -1064/15, 556/45, -1264/15, 1184/15, 64/15]
  residual M sol - v = 0: 1


==> anc/numbers/deposit/R10/m11_count/A/README.txt <==
M11 (count recomputation), program A.  Python 3 with SymPy and NumPy, exact rationals.

Run, in this folder:
  python3 colour_groups.py > colour_groups.out    (writes colour_groups.json, about 1 s)
  python3 m11_count_A.py   > m11_count_A.out      (writes m11_count_A_summary.json, about 6 s)
  python3 mutation_checks.py > mutation_checks.out (exit status 0 only if every mutation is caught)

Files
  colour_groups.py    explicit generators of SU(2..5), SO(3), SO(5..7), Sp(4), Sp(6), G2; invariants
                      C_F, C_A, d_F^{abcd}d_A^{abcd}; t-channel projectors; the phase operator
                      T1.T2 - T1.T4 in the projector basis; adjoint moments M_0..M_3; Lambda_1, Lambda_2;
                      coefficients d_1..d_4 of F_A^- solved channel by channel.
  m11_series.py       graded series solution of the equations of an earlier version of this work,
                      at first order in zeta_2,
                      with every examined further term of the positive-signature singlet row and map.
  m11_count_A.py      general-color moments fitted to the explicit groups, S_3, S_4 (x^0) and V_3, V_4
                      (lambda = 2) as functions of the variant parameters, the nested families, the rank
                      analysis under each counting criterion, the specific claims (MISS-5:
                      quartic(S_4) = 96 S_3[C_F C_A^2] + 24 S_3[C_F^2 C_A] for every kappa, beta, sigma;
                      MISS-6: the N^2 coefficient of V_4 at lambda = 2 equals 48 sigma for every kappa, beta;
                      the lambda = 2 annihilators, the quartic relation), the rule used in R5/count/, x^0 and
                      lambda = 2 together, and the four-quark amplitude with the signature-changing term
                      restricted to the loop part of F_A^- (R4-55: the psi^+ term of the positive-signature
                      singlet row acts only on the loop part of F_A^-, not on its Born term).
  mutation_checks.py  seven mutations of the equations and three of the rank analysis.

Inputs read: only colour_groups.json (written by colour_groups.py).  No project program, verifier
script or deposit file is imported.  Section letters A to J of m11_count_A.out are described in the
docstring of m11_count_A.py.


==> anc/numbers/deposit/R10/m11_count/A/colour_groups.json <==
[
 {
  "name": "SU(2)",
  "N_R": 2,
  "N_A": 3,
  "CF": "3/4",
  "CA": "2",
  "dFA": "5/4",
  "Q": "5/8",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "3/4"
   },
   {
    "CR": "2",
    "dim": 3,
    "bR": "-1/4"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "M": [
   "-1/2",
   "-3/8",
   "-9/32",
   "-27/128"
  ],
  "Lambda1": "3/32",
  "Lambda2": "33/128",
  "dn": {
   "k1_b1_l1": [
    "-1/2",
    "-11/4",
    "81/4",
    "-5603/16"
   ],
   "k1_b1_l2": [
    "-1",
    "-5",
    "32",
    "-659"
   ],
   "k1_b0_l1": [
    "0",
    "-3",
    "39/2",
    "-633/2"
   ],
   "k1_b0_l2": [
    "0",
    "-6",
    "30",
    "-552"
   ],
   "k1_b-1_l1": [
    "1/2",
    "-11/4",
    "59/4",
    "-3635/16"
   ],
   "k1_b-1_l2": [
    "1",
    "-5",
    "12",
    "-251"
   ],
   "k1_b1/2_l1": [
    "-1/4",
    "-47/16",
    "655/32",
    "-87707/256"
   ],
   "k1_b1/2_l2": [
    "-1/2",
    "-23/4",
    "135/4",
    "-10379/16"
   ],
   "k-1_b1_l1": [
    "-1/2",
    "13/4",
    "-99/4",
    "7117/16"
   ],
   "k-1_b1_l2": [
    "-1",
    "7",
    "-52",
    "1093"
   ],
   "k-1_b0_l1": [
    "0",
    "3",
    "-39/2",
    "669/2"
   ],
   "k-1_b0_l2": [
    "0",
    "6",
    "-30",
    "624"
   ],
   "k-1_b-1_l1": [
    "1/2",
    "13/4",
    "-73/4",
    "4765/16"
   ],
   "k-1_b-1_l2": [
    "1",
    "7",
    "-24",
    "493"
   ],
   "k-1_b1/2_l1": [
    "-1/4",
    "49/16",
    "-689/32",
    "96805/256"
   ],
   "k-1_b1/2_l2": [
    "-1/2",
    "25/4",
    "-153/4",
    "12757/16"
   ]
  }
 },
 {
  "name": "SU(3)",
  "N_R": 3,
  "N_A": 8,
  "CF": "4/3",
  "CA": "3",
  "dFA": "15/2",
  "Q": "5/2",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "4/3"
   },
   {
    "CR": "3",
    "dim": 8,
    "bR": "-1/6"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "M": [
   "-7/6",
   "-11/36",
   "-133/216",
   "-1019/1296"
  ],
  "Lambda1": "1/9",
  "Lambda2": "71/54",
  "dn": {
   "k1_b1_l1": [
    "-1/3",
    "-7/3",
    "352/27",
    "-19063/81"
   ],
   "k1_b1_l2": [
    "-2/3",
    "-40/9",
    "176/27",
    "-21344/81"
   ],
   "k1_b0_l1": [
    "0",
    "-22/9",
    "346/27",
    "-17884/81"
   ],
   "k1_b0_l2": [
    "0",
    "-44/9",
    "160/27",
    "-2128/9"
   ],
   "k1_b-1_l1": [
    "1/3",
    "-7/3",
    "268/27",
    "-3925/27"
   ],
   "k1_b-1_l2": [
    "2/3",
    "-40/9",
    "-16/3",
    "608/27"
   ],
   "k1_b1/2_l1": [
    "-1/6",
    "-29/12",
    "1435/108",
    "-3787/16"
   ],
   "k1_b1/2_l2": [
    "-1/3",
    "-43/9",
    "70/9",
    "-7753/27"
   ],
   "k-1_b1_l1": [
    "-1/3",
    "23/9",
    "-428/27",
    "25657/81"
   ],
   "k-1_b1_l2": [
    "-2/3",
    "16/3",
    "-496/27",
    "49568/81"
   ],
   "k-1_b0_l1": [
    "0",
    "22/9",
    "-346/27",
    "6284/27"
   ],
   "k-1_b0_l2": [
    "0",
    "44/9",
    "-160/27",
    "23024/81"
   ],
   "k-1_b-1_l1": [
    "1/3",
    "23/9",
    "-112/9",
    "1945/9"
   ],
   "k-1_b-1_l2": [
    "2/3",
    "16/3",
    "-112/27",
    "6496/27"
   ],
   "k-1_b1/2_l1": [
    "-1/6",
    "89/36",
    "-503/36",
    "4245/16"
   ],
   "k-1_b1/2_l2": [
    "-1/3",
    "5",
    "-286/27",
    "10919/27"
   ]
  }
 },
 {
  "name": "SU(4)",
  "N_R": 4,
  "N_A": 15,
  "CF": "15/8",
  "CA": "4",
  "dFA": "55/2",
  "Q": "55/8",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "15/8"
   },
   {
    "CR": "4",
    "dim": 15,
    "bR": "-1/8"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "M": [
   "-7/4",
   "-9/32",
   "-231/256",
   "-3369/2048"
  ],
  "Lambda1": "15/128",
  "Lambda2": "3585/1024",
  "dn": {
   "k1_b1_l1": [
    "-1/4",
    "-35/16",
    "309/32",
    "-28499/256"
   ],
   "k1_b1_l2": [
    "-1/2",
    "-17/4",
    "-19/2",
    "2005/16"
   ],
   "k1_b0_l1": [
    "0",
    "-9/4",
    "153/16",
    "-3303/32"
   ],
   "k1_b0_l2": [
    "0",
    "-9/2",
    "-39/4",
    "126"
   ],
   "k1_b-1_l1": [
    "1/4",
    "-35/16",
    "239/32",
    "-8387/256"
   ],
   "k1_b-1_l2": [
    "1/2",
    "-17/4",
    "-18",
    "5917/16"
   ],
   "k1_b1/2_l1": [
    "-1/8",
    "-143/64",
    "2527/256",
    "-473627/4096"
   ],
   "k1_b1/2_l2": [
    "-1/4",
    "-71/16",
    "-273/32",
    "23221/256"
   ],
   "k-1_b1_l1": [
    "-1/4",
    "37/16",
    "-375/32",
    "48253/256"
   ],
   "k-1_b1_l2": [
    "-1/2",
    "19/4",
    "1",
    "3133/16"
   ],
   "k-1_b0_l1": [
    "0",
    "9/4",
    "-153/16",
    "3627/32"
   ],
   "k-1_b0_l2": [
    "0",
    "9/2",
    "39/4",
    "-171/2"
   ],
   "k-1_b-1_l1": [
    "1/4",
    "37/16",
    "-301/32",
    "26605/256"
   ],
   "k-1_b-1_l2": [
    "1/2",
    "19/4",
    "21/2",
    "-1547/16"
   ],
   "k-1_b1/2_l1": [
    "-1/8",
    "145/64",
    "-2657/256",
    "582181/4096"
   ],
   "k-1_b1/2_l2": [
    "-1/4",
    "73/16",
    "207/32",
    "4309/256"
   ]
  }
 },
 {
  "name": "SU(5)",
  "N_R": 5,
  "N_A": 24,
  "CF": "12/5",
  "CA": "5",
  "dFA": "155/2",
  "Q": "31/2",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "12/5"
   },
   {
    "CR": "5",
    "dim": 24,
    "bR": "-1/10"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "M": [
   "-23/10",
   "-27/100",
   "-1173/1000",
   "-27627/10000"
  ],
  "Lambda1": "3/25",
  "Lambda2": "1797/250",
  "dn": {
   "k1_b1_l1": [
    "-1/5",
    "-53/25",
    "192/25",
    "23881/625"
   ],
   "k1_b1_l2": [
    "-2/5",
    "-104/25",
    "-2768/125",
    "363424/625"
   ],
   "k1_b0_l1": [
    "0",
    "-54/25",
    "954/125",
    "27108/625"
   ],
   "k1_b0_l2": [
    "0",
    "-108/25",
    "-2784/125",
    "14256/25"
   ],
   "k1_b-1_l1": [
    "1/5",
    "-53/25",
    "748/125",
    "69697/625"
   ],
   "k1_b-1_l2": [
    "2/5",
    "-104/25",
    "-144/5",
    "504352/625"
   ],
   "k1_b1/2_l1": [
    "-1/10",
    "-43/20",
    "3931/500",
    "325573/10000"
   ],
   "k1_b1/2_l2": [
    "-1/5",
    "-107/25",
    "-534/25",
    "13549/25"
   ],
   "k-1_b1_l1": [
    "-1/5",
    "11/5",
    "-1164/125",
    "23161/625"
   ],
   "k-1_b1_l2": [
    "-2/5",
    "112/25",
    "1936/125",
    "-170336/625"
   ],
   "k-1_b0_l1": [
    "0",
    "54/25",
    "-954/125",
    "-21276/625"
   ],
   "k-1_b0_l2": [
    "0",
    "108/25",
    "2784/125",
    "-333072/625"
   ],
   "k-1_b-1_l1": [
    "1/5",
    "11/5",
    "-944/125",
    "-5011/125"
   ],
   "k-1_b-1_l2": [
    "2/5",
    "112/25",
    "2832/125",
    "-330464/625"
   ],
   "k-1_b1/2_l1": [
    "-1/10",
    "217/100",
    "-4133/500",
    "-69851/10000"
   ],
   "k-1_b1/2_l2": [
    "-1/5",
    "109/25",
    "2466/125",
    "-274187/625"
   ]
  }
 },
 {
  "name": "SO(3)",
  "N_R": 3,
  "N_A": 3,
  "CF": "1/2",
  "CA": "1/2",
  "dFA": "5/64",
  "Q": "5/192",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "1/2"
   },
   {
    "CR": "1/2",
    "dim": 3,
    "bR": "1/4"
   },
   {
    "CR": "3/2",
    "dim": 5,
    "bR": "-1/4"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "M": [
   "-3/4",
   "-1/16",
   "-7/64",
   "-9/256"
  ],
  "Lambda1": "3/32",
  "Lambda2": "3/32",
  "dn": {
   "k1_b1_l1": [
    "1/2",
    "-1/4",
    "-4",
    "617/16"
   ],
   "k1_b1_l2": [
    "1",
    "0",
    "-12",
    "76"
   ],
   "k1_b0_l1": [
    "0",
    "-1/2",
    "-13/4",
    "159/4"
   ],
   "k1_b0_l2": [
    "0",
    "-1",
    "-10",
    "93"
   ],
   "k1_b-1_l1": [
    "-1/2",
    "-1/4",
    "-7/2",
    "705/16"
   ],
   "k1_b-1_l2": [
    "-1",
    "0",
    "-12",
    "124"
   ],
   "k1_b1/2_l1": [
    "1/4",
    "-7/16",
    "-115/32",
    "10053/256"
   ],
   "k1_b1/2_l2": [
    "1/2",
    "-3/4",
    "-45/4",
    "1381/16"
   ],
   "k-1_b1_l1": [
    "1/2",
    "3/4",
    "7/2",
    "-583/16"
   ],
   "k-1_b1_l2": [
    "1",
    "2",
    "12",
    "-72"
   ],
   "k-1_b0_l1": [
    "0",
    "1/2",
    "13/4",
    "-157/4"
   ],
   "k-1_b0_l2": [
    "0",
    "1",
    "10",
    "-91"
   ],
   "k-1_b-1_l1": [
    "-1/2",
    "3/4",
    "2",
    "-575/16"
   ],
   "k-1_b-1_l2": [
    "-1",
    "2",
    "4",
    "-72"
   ],
   "k-1_b1/2_l1": [
    "1/4",
    "9/16",
    "109/32",
    "-9755/256"
   ],
   "k-1_b1/2_l2": [
    "1/2",
    "5/4",
    "43/4",
    "-1323/16"
   ]
  }
 },
 {
  "name": "SO(5)",
  "N_R": 5,
  "N_A": 10,
  "CF": "1",
  "CA": "3/2",
  "dFA": "15/16",
  "Q": "3/16",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "1"
   },
   {
    "CR": "3/2",
    "dim": 10,
    "bR": "1/4"
   },
   {
    "CR": "5/2",
    "dim": 14,
    "bR": "-1/4"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "M": [
   "-5/4",
   "1/16",
   "-17/64",
   "-47/256"
  ],
  "Lambda1": "5/16",
  "Lambda2": "25/32",
  "dn": {
   "k1_b1_l1": [
    "1/2",
    "3/4",
    "-37/2",
    "6017/16"
   ],
   "k1_b1_l2": [
    "1",
    "2",
    "-46",
    "790"
   ],
   "k1_b0_l1": [
    "0",
    "1/2",
    "-71/4",
    "1541/4"
   ],
   "k1_b0_l2": [
    "0",
    "1",
    "-44",
    "855"
   ],
   "k1_b-1_l1": [
    "-1/2",
    "3/4",
    "-20",
    "6921/16"
   ],
   "k1_b-1_l2": [
    "-1",
    "2",
    "-54",
    "1086"
   ],
   "k1_b1/2_l1": [
    "1/4",
    "9/16",
    "-571/32",
    "96645/256"
   ],
   "k1_b1/2_l2": [
    "1/2",
    "5/4",
    "-177/4",
    "13029/16"
   ],
   "k-1_b1_l1": [
    "1/2",
    "-1/4",
    "16",
    "-5567/16"
   ],
   "k-1_b1_l2": [
    "1",
    "0",
    "38",
    "-706"
   ],
   "k-1_b0_l1": [
    "0",
    "-1/2",
    "71/4",
    "-1539/4"
   ],
   "k-1_b0_l2": [
    "0",
    "-1",
    "44",
    "-853"
   ],
   "k-1_b-1_l1": [
    "-1/2",
    "-1/4",
    "33/2",
    "-6183/16"
   ],
   "k-1_b-1_l2": [
    "-1",
    "0",
    "38",
    "-858"
   ],
   "k-1_b1/2_l1": [
    "1/4",
    "-7/16",
    "549/32",
    "-94491/256"
   ],
   "k-1_b1/2_l2": [
    "1/2",
    "-3/4",
    "167/4",
    "-12555/16"
   ]
  }
 },
 {
  "name": "SO(6)",
  "N_R": 6,
  "N_A": 15,
  "CF": "5/4",
  "CA": "2",
  "dFA": "5/2",
  "Q": "5/12",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "5/4"
   },
   {
    "CR": "2",
    "dim": 15,
    "bR": "1/4"
   },
   {
    "CR": "3",
    "dim": 20,
    "bR": "-1/4"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "M": [
   "-3/2",
   "1/8",
   "-11/32",
   "-39/128"
  ],
  "Lambda1": "15/32",
  "Lambda2": "195/128",
  "dn": {
   "k1_b1_l1": [
    "1/2",
    "5/4",
    "-121/4",
    "12221/16"
   ],
   "k1_b1_l2": [
    "1",
    "3",
    "-72",
    "1597"
   ],
   "k1_b0_l1": [
    "0",
    "1",
    "-59/2",
    "1563/2"
   ],
   "k1_b0_l2": [
    "0",
    "2",
    "-70",
    "1704"
   ],
   "k1_b-1_l1": [
    "-1/2",
    "5/4",
    "-131/4",
    "13869/16"
   ],
   "k1_b-1_l2": [
    "-1",
    "3",
    "-84",
    "2101"
   ],
   "k1_b1/2_l1": [
    "1/4",
    "17/16",
    "-943/32",
    "196197/256"
   ],
   "k1_b1/2_l2": [
    "1/2",
    "9/4",
    "-279/4",
    "26101/16"
   ],
   "k-1_b1_l1": [
    "1/2",
    "-3/4",
    "107/4",
    "-11347/16"
   ],
   "k-1_b1_l2": [
    "1",
    "-1",
    "60",
    "-1419"
   ],
   "k-1_b0_l1": [
    "0",
    "-1",
    "59/2",
    "-1559/2"
   ],
   "k-1_b0_l2": [
    "0",
    "-2",
    "70",
    "-1696"
   ],
   "k-1_b-1_l1": [
    "-1/2",
    "-3/4",
    "113/4",
    "-12611/16"
   ],
   "k-1_b-1_l2": [
    "-1",
    "-1",
    "64",
    "-1731"
   ],
   "k-1_b1/2_l1": [
    "1/4",
    "-15/16",
    "913/32",
    "-191963/256"
   ],
   "k-1_b1/2_l2": [
    "1/2",
    "-7/4",
    "265/4",
    "-25131/16"
   ]
  }
 },
 {
  "name": "SO(7)",
  "N_R": 7,
  "N_A": 21,
  "CF": "3/2",
  "CA": "5/2",
  "dFA": "385/64",
  "Q": "55/64",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "3/2"
   },
   {
    "CR": "5/2",
    "dim": 21,
    "bR": "1/4"
   },
   {
    "CR": "7/2",
    "dim": 27,
    "bR": "-1/4"
   }
  ],
  "iS": 0,
  "iA": 1,
  "T": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "M": [
   "-7/4",
   "3/16",
   "-27/64",
   "-117/256"
  ],
  "Lambda1": "21/32",
  "Lambda2": "21/8",
  "dn": {
   "k1_b1_l1": [
    "1/2",
    "7/4",
    "-45",
    "21721/16"
   ],
   "k1_b1_l2": [
    "1",
    "4",
    "-104",
    "2824"
   ],
   "k1_b0_l1": [
    "0",
    "3/2",
    "-177/4",
    "5547/4"
   ],
   "k1_b0_l2": [
    "0",
    "3",
    "-102",
    "2985"
   ],
   "k1_b-1_l1": [
    "-1/2",
    "7/4",
    "-97/2",
    "24337/16"
   ],
   "k1_b-1_l2": [
    "-1",
    "4",
    "-120",
    "3592"
   ],
   "k1_b1/2_l1": [
    "1/4",
    "25/16",
    "-1411/32",
    "348613/256"
   ],
   "k1_b1/2_l2": [
    "1/2",
    "13/4",
    "-405/4",
    "45925/16"
   ],
   "k-1_b1_l1": [
    "1/2",
    "-5/4",
    "81/2",
    "-20279/16"
   ],
   "k-1_b1_l2": [
    "1",
    "-2",
    "88",
    "-2516"
   ],
   "k-1_b0_l1": [
    "0",
    "-3/2",
    "177/4",
    "-5529/4"
   ],
   "k-1_b0_l2": [
    "0",
    "-3",
    "102",
    "-2967"
   ],
   "k-1_b-1_l1": [
    "-1/2",
    "-5/4",
    "43",
    "-22415/16"
   ],
   "k-1_b-1_l2": [
    "-1",
    "-2",
    "96",
    "-3044"
   ],
   "k-1_b1/2_l1": [
    "1/4",
    "-23/16",
    "1373/32",
    "-341531/256"
   ],
   "k-1_b1/2_l2": [
    "1/2",
    "-11/4",
    "387/4",
    "-44267/16"
   ]
  }
 },
 {
  "name": "Sp(4)",
  "N_R": 4,
  "N_A": 10,
  "CF": "5/4",
  "CA": "3",
  "dFA": "165/16",
  "Q": "165/64",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "5/4"
   },
   {
    "CR": "2",
    "dim": 5,
    "bR": "1/4"
   },
   {
    "CR": "3",
    "dim": 10,
    "bR": "-1/4"
   }
  ],
  "iS": 0,
  "iA": 2,
  "T": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "M": [
   "-1",
   "-1/2",
   "-7/16",
   "-1/2"
  ],
  "Lambda1": "5/16",
  "Lambda2": "85/64",
  "dn": {
   "k1_b1_l1": [
    "-1/2",
    "-15/4",
    "191/4",
    "-20299/16"
   ],
   "k1_b1_l2": [
    "-1",
    "-7",
    "82",
    "-2423"
   ],
   "k1_b0_l1": [
    "0",
    "-4",
    "47",
    "-1201"
   ],
   "k1_b0_l2": [
    "0",
    "-8",
    "80",
    "-2196"
   ],
   "k1_b-1_l1": [
    "1/2",
    "-15/4",
    "161/4",
    "-16011/16"
   ],
   "k1_b-1_l2": [
    "1",
    "-7",
    "54",
    "-1479"
   ],
   "k1_b1/2_l1": [
    "-1/4",
    "-63/16",
    "1543/32",
    "-321243/256"
   ],
   "k1_b1/2_l2": [
    "-1/2",
    "-31/4",
    "339/4",
    "-38379/16"
   ],
   "k-1_b1_l1": [
    "-1/2",
    "17/4",
    "-217/4",
    "23413/16"
   ],
   "k-1_b1_l2": [
    "-1",
    "9",
    "-110",
    "3281"
   ],
   "k-1_b0_l1": [
    "0",
    "4",
    "-47",
    "1233"
   ],
   "k-1_b0_l2": [
    "0",
    "8",
    "-80",
    "2324"
   ],
   "k-1_b-1_l1": [
    "1/2",
    "17/4",
    "-183/4",
    "18549/16"
   ],
   "k-1_b-1_l2": [
    "1",
    "9",
    "-74",
    "2049"
   ],
   "k-1_b1/2_l1": [
    "-1/4",
    "65/16",
    "-1593/32",
    "339237/256"
   ],
   "k-1_b1/2_l2": [
    "-1/2",
    "33/4",
    "-365/4",
    "43029/16"
   ]
  }
 },
 {
  "name": "Sp(6)",
  "N_R": 6,
  "N_A": 21,
  "CF": "7/4",
  "CA": "4",
  "dFA": "175/4",
  "Q": "175/24",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "7/4"
   },
   {
    "CR": "3",
    "dim": 14,
    "bR": "1/4"
   },
   {
    "CR": "4",
    "dim": 21,
    "bR": "-1/4"
   }
  ],
  "iS": 0,
  "iA": 2,
  "T": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "M": [
   "-3/2",
   "-5/8",
   "-19/32",
   "-117/128"
  ],
  "Lambda1": "21/32",
  "Lambda2": "483/128",
  "dn": {
   "k1_b1_l1": [
    "-1/2",
    "-19/4",
    "349/4",
    "-50611/16"
   ],
   "k1_b1_l2": [
    "-1",
    "-9",
    "156",
    "-6107"
   ],
   "k1_b0_l1": [
    "0",
    "-5",
    "173/2",
    "-6099/2"
   ],
   "k1_b0_l2": [
    "0",
    "-10",
    "154",
    "-5712"
   ],
   "k1_b-1_l1": [
    "1/2",
    "-19/4",
    "311/4",
    "-43107/16"
   ],
   "k1_b-1_l2": [
    "1",
    "-9",
    "120",
    "-4403"
   ],
   "k1_b1/2_l1": [
    "-1/4",
    "-79/16",
    "2815/32",
    "-804123/256"
   ],
   "k1_b1/2_l2": [
    "-1/2",
    "-39/4",
    "639/4",
    "-96971/16"
   ],
   "k-1_b1_l1": [
    "-1/2",
    "21/4",
    "-383/4",
    "55901/16"
   ],
   "k-1_b1_l2": [
    "-1",
    "11",
    "-192",
    "7533"
   ],
   "k-1_b0_l1": [
    "0",
    "5",
    "-173/2",
    "6199/2"
   ],
   "k-1_b0_l2": [
    "0",
    "10",
    "-154",
    "5912"
   ],
   "k-1_b-1_l1": [
    "1/2",
    "21/4",
    "-341/4",
    "47629/16"
   ],
   "k-1_b-1_l2": [
    "1",
    "11",
    "-148",
    "5445"
   ],
   "k-1_b1/2_l1": [
    "-1/4",
    "81/16",
    "-2881/32",
    "834085/256"
   ],
   "k-1_b1/2_l2": [
    "-1/2",
    "41/4",
    "-673/4",
    "104661/16"
   ]
  }
 },
 {
  "name": "G2",
  "N_R": 7,
  "N_A": 14,
  "CF": "1",
  "CA": "2",
  "dFA": "35/12",
  "Q": "5/12",
  "channels": [
   {
    "CR": "0",
    "dim": 1,
    "bR": "1"
   },
   {
    "CR": "1",
    "dim": 7,
    "bR": "1/2"
   },
   {
    "CR": "2",
    "dim": 14,
    "bR": "0"
   },
   {
    "CR": "7/3",
    "dim": 27,
    "bR": "-1/6"
   }
  ],
  "iS": 0,
  "iA": 2,
  "T": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "M": [
   "-1",
   "0",
   "-1/6",
   "-5/36"
  ],
  "Lambda1": "0",
  "Lambda2": "7/12",
  "dn": {
   "k1_b1_l1": [
    "0",
    "0",
    "-8",
    "608/3"
   ],
   "k1_b1_l2": [
    "0",
    "0",
    "-64/3",
    "4096/9"
   ],
   "k1_b0_l1": [
    "0",
    "0",
    "-8",
    "608/3"
   ],
   "k1_b0_l2": [
    "0",
    "0",
    "-64/3",
    "4096/9"
   ],
   "k1_b-1_l1": [
    "0",
    "0",
    "-8",
    "608/3"
   ],
   "k1_b-1_l2": [
    "0",
    "0",
    "-64/3",
    "4096/9"
   ],
   "k1_b1/2_l1": [
    "0",
    "0",
    "-8",
    "608/3"
   ],
   "k1_b1/2_l2": [
    "0",
    "0",
    "-64/3",
    "4096/9"
   ],
   "k-1_b1_l1": [
    "0",
    "0",
    "8",
    "-608/3"
   ],
   "k-1_b1_l2": [
    "0",
    "0",
    "64/3",
    "-4096/9"
   ],
   "k-1_b0_l1": [
    "0",
    "0",
    "8",
    "-608/3"
   ],
   "k-1_b0_l2": [
    "0",
    "0",
    "64/3",
    "-4096/9"
   ],
   "k-1_b-1_l1": [
    "0",
    "0",
    "8",
    "-608/3"
   ],
   "k-1_b-1_l2": [
    "0",
    "0",
    "64/3",
    "-4096/9"
   ],
   "k-1_b1/2_l1": [
    "0",
    "0",
    "8",
    "-608/3"
   ],
   "k-1_b1/2_l2": [
    "0",
    "0",
    "64/3",
    "-4096/9"
   ]
  }
 }
]

==> anc/numbers/deposit/R10/m11_count/A/colour_groups.out <==
SU(2)  N_R= 2 N_A= 3 CF=   3/4 CA=   2 Q=dFA/N_R=     5/8 channels(CR,dim,bR)=(0,1,3/4), (2,3,-1/4)
        M0..M3 = ['-1/2', '-3/8', '-9/32', '-27/128']   Lambda1 = 3/32  Lambda2 = 33/128
        [T] = (0, -3/2); (-1/2, 0)
SU(3)  N_R= 3 N_A= 8 CF=   4/3 CA=   3 Q=dFA/N_R=     5/2 channels(CR,dim,bR)=(0,1,4/3), (3,8,-1/6)
        M0..M3 = ['-7/6', '-11/36', '-133/216', '-1019/1296']   Lambda1 = 1/9  Lambda2 = 71/54
        [T] = (0, -8/3); (-1/3, -5/6)
SU(4)  N_R= 4 N_A=15 CF=  15/8 CA=   4 Q=dFA/N_R=    55/8 channels(CR,dim,bR)=(0,1,15/8), (4,15,-1/8)
        M0..M3 = ['-7/4', '-9/32', '-231/256', '-3369/2048']   Lambda1 = 15/128  Lambda2 = 3585/1024
        [T] = (0, -15/4); (-1/4, -3/2)
SU(5)  N_R= 5 N_A=24 CF=  12/5 CA=   5 Q=dFA/N_R=    31/2 channels(CR,dim,bR)=(0,1,12/5), (5,24,-1/10)
        M0..M3 = ['-23/10', '-27/100', '-1173/1000', '-27627/10000']   Lambda1 = 3/25  Lambda2 = 1797/250
        [T] = (0, -24/5); (-1/5, -21/10)
SO(3)  N_R= 3 N_A= 3 CF=   1/2 CA= 1/2 Q=dFA/N_R=   5/192 channels(CR,dim,bR)=(0,1,1/2), (1/2,3,1/4), (3/2,5,-1/4)
        M0..M3 = ['-3/4', '-1/16', '-7/64', '-9/256']   Lambda1 = 3/32  Lambda2 = 3/32
        [T] = (0, -1, 0); (-1/3, 0, -5/12); (0, -1/4, 0)
SO(5)  N_R= 5 N_A=10 CF=     1 CA= 3/2 Q=dFA/N_R=    3/16 channels(CR,dim,bR)=(0,1,1), (3/2,10,1/4), (5/2,14,-1/4)
        M0..M3 = ['-5/4', '1/16', '-17/64', '-47/256']   Lambda1 = 5/16  Lambda2 = 25/32
        [T] = (0, -2, 0); (-1/5, 0, -21/20); (0, -3/4, 0)
SO(6)  N_R= 6 N_A=15 CF=   5/4 CA=   2 Q=dFA/N_R=    5/12 channels(CR,dim,bR)=(0,1,5/4), (2,15,1/4), (3,20,-1/4)
        M0..M3 = ['-3/2', '1/8', '-11/32', '-39/128']   Lambda1 = 15/32  Lambda2 = 195/128
        [T] = (0, -5/2, 0); (-1/6, 0, -4/3); (0, -1, 0)
SO(7)  N_R= 7 N_A=21 CF=   3/2 CA= 5/2 Q=dFA/N_R=   55/64 channels(CR,dim,bR)=(0,1,3/2), (5/2,21,1/4), (7/2,27,-1/4)
        M0..M3 = ['-7/4', '3/16', '-27/64', '-117/256']   Lambda1 = 21/32  Lambda2 = 21/8
        [T] = (0, -3, 0); (-1/7, 0, -45/28); (0, -5/4, 0)
Sp(4)  N_R= 4 N_A=10 CF=   5/4 CA=   3 Q=dFA/N_R=  165/64 channels(CR,dim,bR)=(0,1,5/4), (2,5,1/4), (3,10,-1/4)
        M0..M3 = ['-1', '-1/2', '-7/16', '-1/2']   Lambda1 = 5/16  Lambda2 = 85/64
        [T] = (0, 0, -5/2); (0, 0, -3/2); (-1/4, -3/4, 0)
Sp(6)  N_R= 6 N_A=21 CF=   7/4 CA=   4 Q=dFA/N_R=  175/24 channels(CR,dim,bR)=(0,1,7/4), (3,14,1/4), (4,21,-1/4)
        M0..M3 = ['-3/2', '-5/8', '-19/32', '-117/128']   Lambda1 = 21/32  Lambda2 = 483/128
        [T] = (0, 0, -7/2); (0, 0, -2); (-1/6, -4/3, 0)
G2     N_R= 7 N_A=14 CF=     1 CA=   2 Q=dFA/N_R=    5/12 channels(CR,dim,bR)=(0,1,1), (1,7,1/2), (2,14,0), (7/3,27,-1/6)
        M0..M3 = ['-1', '0', '-1/6', '-5/36']   Lambda1 = 0  Lambda2 = 7/12
        [T] = (0, 0, -2, 0); (0, 0, 0, -3/2); (-1/7, 0, 0, -6/7); (0, -7/18, -4/9, 0)
all explicit-generator checks passed (conventions, conservation, row sums, symmetry dim(R)[T]_RR' = dim(R')[T]_R'R, singlet row = (0,..,-2CF at A,..,0))


==> anc/numbers/deposit/R10/m11_count/A/colour_groups.py <==
#!/usr/bin/env python3
"""M11, program A, part 1: color algebra from explicit generators.

Written for task M11 (count recomputation) without reading any project program.
For each gauge group and quark representation in GROUPS, whose product with its
conjugate contains every irreducible representation once, the script builds

  * Hermitian generators t^a with Tr(t^a t^b) = delta^{ab}/2,
  * C_F, the structure constants, the adjoint generators and C_A,
  * dFA = d_F^{abcd} d_A^{abcd} (fully symmetrized traces) and Q = dFA/N_R,
  * the t-channel projectors P_R of V (x) V*, with C_R and dim R,
  * the phase operator T_rc = T1.T2 - T1.T4 in the projector basis,
    [T]_{RR'} = coefficient of P_R in T_rc P_R',
  * the Born weights b_R = C_F - C_R/2 and the adjoint moments
    M_p = sum_R' [T]_{AR'} b_R'^p, p = 0..3,
  * the quark-loop traces Lambda_p of eq. (color-Mp) of the paper, p = 1, 2,

and solves the double-logarithmic equations of eq. (system) channel by channel
(no color reduction) for the coefficients d_n of F_A^- (Born weights lambda*b_R,
negative-signature adjoint Born weight lambda*beta*b_A, sign kappa).

Leg conventions (Sect. 3 of the paper): legs 1,2 on quark line A (1 at the top),
legs 3,4 on line B (3 at the top); a color tensor X is an operator on V (x) V*
from the bottom pair (2,4) to the top pair (1,3).  Color charges acting on X:
leg 1: (t^a x 1) X, leg 3: (1 x tb^a) X, leg 2: -X (t^a x 1), leg 4: -X (1 x tb^a),
with tb^a = -(t^a)^T, so that T1+T2+T3+T4 annihilates every invariant tensor.

Output: colour_groups.json (exact rationals as strings) and a log on stdout.
"""
import itertools
import json
import sys
from fractions import Fraction

import numpy as np

TOL = 1e-9


def rat(x, maxden=10**7):
    """Rationalize a float that must be an exact rational with small denominator."""
    xr = float(np.real(x))
    if abs(np.imag(x)) > TOL:
        raise ValueError(f"non-real value {x}")
    fr = Fraction(xr).limit_denominator(maxden)
    if abs(float(fr) - xr) > 1e-8 * max(1.0, abs(xr)):
        raise ValueError(f"cannot rationalize {xr}")
    return fr


def hermitian_basis(n):
    basis = []
    for j in range(n):
        m = np.zeros((n, n), complex)
        m[j, j] = 1.0
        basis.append(m)
    for j in range(n):
        for k in range(j + 1, n):
            m = np.zeros((n, n), complex)
            m[j, k] = m[k, j] = 1 / np.sqrt(2)
            basis.append(m)
            m = np.zeros((n, n), complex)
            m[j, k] = 1j / np.sqrt(2)
            m[k, j] = -1j / np.sqrt(2)
            basis.append(m)
    return basis


def lie_algebra(n, constraint):
    """Hermitian n x n matrices t with constraint(t) = 0 (linear), orthonormalized
    to Tr(t^a t^b) = delta/2."""
    hb = hermitian_basis(n)
    cols = []
    for h in hb:
        c = np.asarray(constraint(h)).ravel()
        cols.append(np.concatenate([c.real, c.imag]))
    A = np.array(cols).T  # rows: real constraints, cols: basis coefficients
    u, s, vh = np.linalg.svd(A)
    rank = int((s > 1e-10).sum())
    null = vh[rank:].T  # columns span the null space
    gens = []
    for col in null.T:
        t = sum(c * h for c, h in zip(col, hb))
        gens.append(t)
    # Gram-Schmidt with <A,B> = Re Tr(AB)
    ortho = []
    for t in gens:
        for o in ortho:
            t = t - np.real(np.trace(t @ o)) / np.real(np.trace(o @ o)) * o
        nrm = np.real(np.trace(t @ t))
        if nrm > 1e-12:
            ortho.append(t / np.sqrt(2 * nrm))
    return ortho


def su_gens(n):
    return lie_algebra(n, lambda t: np.array([np.trace(t)]))


def so_gens(n):
    return lie_algebra(n, lambda t: t + t.T)


def sp_gens(n2):
    n = n2 // 2
    J = np.zeros((n2, n2))
    J[:n, n:] = np.eye(n)
    J[n:, :n] = -np.eye(n)
    return lie_algebra(n2, lambda t: t.T @ J + J @ t)


def g2_gens():
    # associative 3-form of the octonions (one standard convention, 0-based)
    trip = [(0, 1, 2, 1), (0, 3, 4, 1), (0, 5, 6, 1), (1, 3, 5, 1),
            (1, 4, 6, -1), (2, 3, 6, -1), (2, 4, 5, -1)]
    phi = np.zeros((7, 7, 7))
    # fill with the sign of the permutation
    for i, j, k, sgn in trip:
        for perm in itertools.permutations((0, 1, 2)):
            idx = [(i, j, k)[p] for p in perm]
            # parity of perm
            inv = sum(1 for x in range(3) for y in range(x + 1, 3) if perm[x] > perm[y])
            phi[idx[0], idx[1], idx[2]] = sgn * (-1) ** inv

    def cons(t):
        d = (np.einsum('il,ljk->ijk', t, phi) + np.einsum('jl,ilk->ijk', t, phi)
             + np.einsum('kl,ijl->ijk', t, phi))
        return np.concatenate([(t + t.T).ravel(), d.ravel()])
    return lie_algebra(7, cons)


GROUPS = [
    ("SU(2)", lambda: su_gens(2)),
    ("SU(3)", lambda: su_gens(3)),
    ("SU(4)", lambda: su_gens(4)),
    ("SU(5)", lambda: su_gens(5)),
    ("SO(3)", lambda: so_gens(3)),
    ("SO(5)", lambda: so_gens(5)),
    ("SO(6)", lambda: so_gens(6)),
    ("SO(7)", lambda: so_gens(7)),
    ("Sp(4)", lambda: sp_gens(4)),
    ("Sp(6)", lambda: sp_gens(6)),
    ("G2", g2_gens),
]


def casimir(gens):
    n = gens[0].shape[0]
    S = sum(t @ t for t in gens)
    c = np.real(S[0, 0])
    assert np.allclose(S, c * np.eye(n), atol=1e-9), "Casimir not proportional to 1"
    return c


def structure_constants(gens):
    na = len(gens)
    f = np.zeros((na, na, na))
    for a in range(na):
        for b in range(na):
            comm = gens[a] @ gens[b] - gens[b] @ gens[a]
            for c in range(na):
                f[a, b, c] = np.real(-2j * np.trace(comm @ gens[c]))
    # check [t^a,t^b] = i f^{abc} t^c
    for a in range(na):
        for b in range(na):
            comm = gens[a] @ gens[b] - gens[b] @ gens[a]
            rec = 1j * sum(f[a, b, c] * gens[c] for c in range(na))
            assert np.allclose(comm, rec, atol=1e-9)
    return f


def sym_trace4(gens):
    T = np.array(gens)
    M = np.einsum('aij,bjk->abik', T, T)
    tr4 = np.einsum('abij,cdji->abcd', M, M)
    d = (tr4 + tr4.transpose(0, 1, 3, 2) + tr4.transpose(0, 2, 1, 3)
         + tr4.transpose(0, 2, 3, 1) + tr4.transpose(0, 3, 1, 2)
         + tr4.transpose(0, 3, 2, 1)) / 6.0
    return d


def lambda_p(gens, p):
    """Lambda_p = Tr(t^d t^{a1}..t^{ap} t^d t^e t^{ap}..t^{a1} t^e)."""
    na = len(gens)
    tot = 0.0
    for idx in itertools.product(range(na), repeat=p):
        X = np.eye(gens[0].shape[0], dtype=complex)
        for i in idx:
            X = X @ gens[i]
        Xr = np.eye(gens[0].shape[0], dtype=complex)
        for i in reversed(idx):
            Xr = Xr @ gens[i]
        Y = sum(t @ X @ t for t in gens)
        Z = sum(t @ Xr @ t for t in gens)
        tot += np.trace(Y @ Z)
    return tot


def channels(gens, CF):
    n = gens[0].shape[0]
    I = np.eye(n)
    G = [np.kron(t, I) + np.kron(I, -t.T) for t in gens]
    C2 = sum(g @ g for g in G)
    assert np.allclose(C2, C2.conj().T)
    w, v = np.linalg.eigh(C2)
    clusters = []
    for val, vec in zip(w, v.T):
        for cl in clusters:
            if abs(cl[0] - val) < 1e-7:
                cl[1].append(vec)
                break
        else:
            clusters.append([val, [vec]])
    chans = []
    for val, vecs in clusters:
        V = np.array(vecs).T
        P = V @ V.conj().T
        chans.append({"CR": val, "dim": V.shape[1], "P": P})
    return chans


def analyse(name, gens):
    n = gens[0].shape[0]
    na = len(gens)
    for a in range(na):
        for b in range(na):
            assert abs(np.trace(gens[a] @ gens[b]) - 0.5 * (a == b)) < 1e-9
    CF = casimir(gens)
    f = structure_constants(gens)
    adj = [-1j * f[a] for a in range(na)]
    CA = casimir(adj)
    dF = sym_trace4(gens)
    dA = sym_trace4(adj)
    dFA = np.real(np.einsum('abcd,abcd->', dF, dA))
    Q = dFA / n
    chans = channels(gens, CF)
    I = np.eye(n)
    U = np.eye(n * n)
    L1 = [np.kron(t, I) for t in gens]
    R4 = [np.kron(I, t.T) for t in gens]

    def T12(X):
        return -sum(l @ X @ l for l in L1)

    def T14(X):
        return sum(l @ X @ r for l, r in zip(L1, R4))

    def T13(X):
        return sum(np.kron(t, -t.T) @ X for t in gens)

    def Trc(X):
        return T12(X) - T14(X)
    # identify singlet and adjoint
    iS = [i for i, c in enumerate(chans) if abs(c["CR"]) < 1e-7]
    iA = [i for i, c in enumerate(chans) if abs(c["CR"] - CA) < 1e-7]
    assert len(iS) == 1 and chans[iS[0]]["dim"] == 1, name
    assert len(iA) == 1 and chans[iA[0]]["dim"] == na, (name, "adjoint not once")
    iS, iA = iS[0], iA[0]
    # Born operator and conventions
    bR = [CF - c["CR"] / 2 for c in chans]
    B = -T13(U)
    assert np.allclose(B, sum(b * c["P"] for b, c in zip(bR, chans)), atol=1e-9)
    assert np.allclose(T12(U), -CF * U, atol=1e-9)
    # T1.T2 B = -b_A B (B is adjoint in the (1,2) channel)
    bA = bR[iA]
    assert np.allclose(T12(B), -bA * B, atol=1e-9)
    # conservation: Ts^2 + Tt^2 + Tu^2 = 4 CF on invariant tensors
    for c in chans:
        X = c["P"]
        lhs = (2 * CF * X + 2 * T12(X)) + (2 * CF * X + 2 * T13(X)) + (2 * CF * X + 2 * T14(X))
        assert np.allclose(lhs, 4 * CF * X, atol=1e-9)
    nch = len(chans)
    T = np.zeros((nch, nch))
    for j, cj in enumerate(chans):
        Y = Trc(cj["P"])
        for i, ci in enumerate(chans):
            T[i, j] = np.real(np.trace(ci["P"] @ Y)) / ci["dim"]
        rec = sum(T[i, j] * chans[i]["P"] for i in range(nch))
        assert np.allclose(Y, rec, atol=1e-9), (name, "T_rc P_R' not in projector span")
    # checks of the paper's color statements
    dims = [c["dim"] for c in chans]
    for i in range(nch):
        for j in range(nch):
            assert abs(dims[i] * T[i, j] - dims[j] * T[j, i]) < 1e-9
        assert abs(T[i].sum() - (chans[i]["CR"] / 2 - 2 * CF)) < 1e-9
        assert abs((T[i] * np.array(bR)).sum()
                   - bR[i] * (CA - 2 * CF + chans[i]["CR"] / 2)) < 1e-9
    singlet_row_other = [T[iS, j] for j in range(nch) if j != iA]
    assert all(abs(x) < 1e-9 for x in singlet_row_other), "singlet row has non-adjoint entries"
    assert abs(T[iS, iA] + 2 * CF) < 1e-9
    Mp = [sum(T[iA, j] * bR[j] ** p for j in range(nch)) for p in range(4)]
    Lam1 = lambda_p(gens, 1)
    Lam2 = lambda_p(gens, 2)
    out = {
        "name": name, "N_R": n, "N_A": na,
        "CF": str(rat(CF)), "CA": str(rat(CA)), "dFA": str(rat(dFA)), "Q": str(rat(Q)),
        "channels": [{"CR": str(rat(c["CR"])), "dim": c["dim"], "bR": str(rat(b))}
                     for c, b in zip(chans, bR)],
        "iS": iS, "iA": iA,
        "T": [[str(rat(x)) for x in row] for row in T],
        "M": [str(rat(x)) for x in Mp],
        "Lambda1": str(rat(Lam1)), "Lambda2": str(rat(Lam2)),
    }
    return out


# ---------------------------------------------------------------- DL solution
def dl_dn(gd, kappa, beta, lam, nmax=4):
    """Coefficients d_n of F_A^- = sum d_n a^n w^(1-2n), channel by channel,
    from eq. (system) at double-logarithmic accuracy (phi^- = 1/w, psi^- = 2/w,
    phi^+ = psi^+ = 0, unit quark-pair weights)."""
    CF = Fraction(gd["CF"])
    CA = Fraction(gd["CA"])
    chans = gd["channels"]
    T = [[Fraction(x) for x in row] for row in gd["T"]]
    iA = gd["iA"]
    bR = [Fraction(c["bR"]) for c in chans]
    CR = [Fraction(c["CR"]) for c in chans]
    # positive-signature waves, each channel separately
    fpl = []
    for b, C in zip(bR, CR):
        fn = [None]
        for n in range(1, nmax + 1):
            v = (2 * lam * b if n == 1 else 0)
            if n >= 2:
                v += 2 * C * (3 - 2 * n) * fn[n - 1]
            v += sum(fn[j] * fn[n - j] for j in range(1, n))
            fn.append(v)
        fpl.append(fn)
    bA = bR[iA]
    d = [None]
    for n in range(1, nmax + 1):
        v = (2 * lam * beta * bA if n == 1 else 0)
        if n >= 2:
            v += 2 * CA * (4 - 2 * n) * d[n - 1]
            v += 4 * kappa * sum(T[iA][j] * fpl[j][n - 1] for j in range(len(chans)))
        v += sum(d[j] * d[n - j] for j in range(1, n))
        d.append(v)
    return d


def main():
    results = []
    for name, mk in GROUPS:
        gens = mk()
        gd = analyse(name, gens)
        dlist = {}
        for kappa in (1, -1):
            for beta in (Fraction(1), Fraction(0), Fraction(-1), Fraction(1, 2)):
                for lam in (1, 2):
                    dn = dl_dn(gd, kappa, beta, lam)
                    dlist[f"k{kappa}_b{beta}_l{lam}"] = [str(x) for x in dn[1:]]
        gd["dn"] = dlist
        results.append(gd)
        print(f"{name:6s} N_R={gd['N_R']:2d} N_A={gd['N_A']:2d} CF={gd['CF']:>6s} "
              f"CA={gd['CA']:>4s} Q=dFA/N_R={gd['Q']:>8s} channels(CR,dim,bR)="
              + ", ".join(f"({c['CR']},{c['dim']},{c['bR']})" for c in gd["channels"]))
        print(f"        M0..M3 = {gd['M']}   Lambda1 = {gd['Lambda1']}  Lambda2 = {gd['Lambda2']}")
        print("        [T] = " + "; ".join("(" + ", ".join(r) + ")" for r in gd["T"]))
    with open("colour_groups.json", "w") as fh:
        json.dump(results, fh, indent=1)
    print("all explicit-generator checks passed (conventions, conservation, row sums, "
          "symmetry dim(R)[T]_RR' = dim(R')[T]_R'R, singlet row = (0,..,-2CF at A,..,0))")


if __name__ == "__main__":
    sys.exit(main())


==> anc/numbers/deposit/R10/m11_count/A/m11_count_A.out <==

====================================================================================================
C. S_3, S_4 (x^0) and V_3, V_4 (lambda = 2) from the series solution of eq. (system)
====================================================================================================

====================================================================================================
A. General-color adjoint moments M_p = sum_R' [T_rc]_{AR'} b_R'^p from explicit generators
====================================================================================================
M_0 = (C_A - 4*C_F)/2   (fit over 11 groups, design rank 2 = number of unknowns, residual 0 in every group)
M_1 = -(C_A - 2*C_F)*(3*C_A - 4*C_F)/4   (fit over 11 groups, design rank 3 = number of unknowns, residual 0 in every group)
M_2 = 23*C_A**3/24 - 7*C_A**2*C_F/2 + 9*C_A*C_F**2/2 - 2*C_F**3 - 2*Q/C_F   (fit over 11 groups, design rank 5 = number of unknowns, residual 0 in every group)
  equal to the paper's form (row sum / eq. (M12)) for p = 0: True
  equal to the paper's form (row sum / eq. (M12)) for p = 1: True
  equal to the paper's form (row sum / eq. (M12)) for p = 2: True
  Lambda_2 = N_R(C_F^4 - 2C_AC_F^3 + 3/2 C_A^2C_F^2 - 5/12 C_A^3C_F) + dFA and M_p = C_A b_A^p/2 - 2 Lambda_p/(N_R C_F), p = 1, 2: hold in all 11 groups

====================================================================================================
B. Coefficients d_n of F_A^- in general color against channel-by-channel solutions
====================================================================================================
d_1..d_4 equal in 704 comparisons (11 groups x kappa = +-1 x beta in {1, 0, -1, 1/2} x lambda in {1, 2}); d_4 uses the group's own M_3
SU(N) d_3 at kappa = beta = lambda = 1: 2*(19*N**2 + 5)/N**3   (paper nmDthreeSUN: 2(19N^2+5)/N^3)

====================================================================================================
C (cont.). The positive-signature singlet row and the map
====================================================================================================
S: zeta_2-free part vanishes through a^4 and every zeta_2 term is at NNLL: True
S_n, n = 2..4: l_+ enters only through c_+ - l_+;  S_3, S_4: d, k_P, e enter only through y = d - k_P/zeta_2 + 2e; the Born corrections v, beta_e do not enter
S_2 dependence on (v, d, e, k_P): [-2*C_F*lambda, -2*C_F*lambda, 4*C_F*lambda, 0]  (paper: -2v C_F, (4e - 2d) C_F, independent of k_P)
S_1 dependence on (e, c_+, l_+, beta_e): [-1, -12*C_F*lambda, 0, -12*C_F*lambda]

====================================================================================================
C (cont.). Comparison with the coefficients printed in the paper
====================================================================================================
  x^0 as written (kappa=+1, b_A^-=b_A)                       (60, -192, 144, -912, 3120, -3264, 960, 1152)    paper (60, -192, 144, -912, 3120, -3264, 960, 1152) OK
  x^0 sign of b_A^- reversed                                 (60, -192, 144, -672, 1872, -1152, -192, 1152)   paper (60, -192, 144, -672, 1872, -1152, -192, 1152) OK
  x^0 b_A^- removed                                          (72, -240, 192, -840, 2688, -2400, 384, 1152)    paper (72, -240, 192, -840, 2688, -2400, 384, 1152) OK
  x^0 kappa reversed                                         (84, -288, 240, -1056, 3792, -4224, 1344, 1152)  paper (84, -288, 240, -1056, 3792, -4224, 1344, 1152) OK
  lambda=2 covered pairing (V_3, V_4)                        (96, -288, 192, -2240, 7872, -8832, 3072, 3072)  paper (96, -288, 192, -2240, 7872, -8832, 3072, 3072) OK
  kappa-even part (S_3 | S_4)                                (72, -240, 192, -984, 3456, -3744, 1152, 1152)   paper (72, -240, 192, -984, 3456, -3744, 1152, 1152) OK
  kappa-odd part (S_3 | S_4)                                 (-12, 48, -48, 72, -336, 480, -192, 0)           paper (-12, 48, -48, 72, -336, 480, -192, 0)   OK
  shift per unit c+-l+ numeric (w0)                          (0, 0, 96, 0, 0, 0, 480, 0)                      paper (0, 0, 96, 0, 0, 0, 480, 0)              OK
  shift per unit w_A (c+-l+ = w_A C_A/C_F)                   (0, 96, 0, 0, 0, 480, 0, 0)                      paper (0, 96, 0, 0, 0, 480, 0, 0)              OK
  shift per unit y_A (y = y_A C_A)                           (0, 4, 0, 0, 0, 16, 0, 0)                        paper (0, 4, 0, 0, 0, 16, 0, 0)                OK
  shift per unit y_F (y = y_F C_F)                           (0, 0, 4, 0, 0, 0, 16, 0)                        paper (0, 0, 4, 0, 0, 0, 16, 0)                OK
  shift per unit eta_34                                      (0, 2, -4, 0, -6, 20, -16, 0)                    paper (0, 2, -4, 0, -6, 20, -16, 0)            OK
  shift per unit g_1A (kappa=beta=1)                         (0, 2, -4, 0, 10, -28, 16, 0)                    paper (0, 2, -4, 0, 10, -28, 16, 0)            OK
  shift per unit g (signature-mixed)                         (0, -16, 16, 0, 48, -224, 176, 0)                paper (0, -16, 16, 0, 48, -224, 176, 0)        OK
  shift per unit eta_2 (h = eta_2 C_F): (-1, 4, -4, 6, -28, 40, -16, 0);  S_3 part paper -4 b_A^2 h = (-1, 4, -4): OK
  SU(3) shift of (S_3, S_4) per unit h: (-1/9, 38/27)   paper (-1/9, 38/27)
  kappa = -1 with channel-mixing h = 24 C_F reproduces S_3, S_4 of kappa = +1: True
  c+ - l+ shift 6(c+-l+) Cat_{n-1} (2C_F)^n and y shift y Cat_{n-2}(2C_F)^(n-1): consistent with the per-unit vectors above (n = 3, 4)
  lambda=2 shifts per unit: w0 (0, 0, 768, 0, 0, 0, 7680, 0)  wA (0, 768, 0, 0, 0, 7680, 0, 0)  yA (0, 16, 0, 0, 0, 128, 0, 0)  yF (0, 0, 16, 0, 0, 0, 128, 0)
                            eta2 (-4, 16, -16, 32, -160, 256, -128, 0)  eta34 (0, 8, -16, 0, -32, 128, -128, 0)  g1A (0, 8, -16, 0, 32, -64, 0, 0)  g (0, -64, 0, 0, 256, -1536, 768, 0)

====================================================================================================
F. Specific claims recomputed
====================================================================================================
MISS-5: 96 S3[CF CA^2] + 24 S3[CF^2 CA] - S4[quartic] over F1 (all kappa, beta, sigma) = 0
        with every parameter of F5 free: -48*(-beta*g_1A - eta_34 + 8*g*kappa - 48*w_A - 2*y_A)
        -> holds for kappa, beta, sigma, rho, w_0, y_F; fails for w_A (c+-l+ with a C_A/C_F part), y_A, and the quark-pair terms listed
Quartic component of S_4 over F5: 1152*kappa**2*r_s*sigma  (only sigma and rho enter; independent of kappa, beta, c+-l+, y and the four quark-pair terms)
Quartic component of V_4 (lambda=2) over F5: 3072*kappa**2*r_s*sigma
lambda = 2 cross-order relations over F1 (computed in section E)

SU(N) expansion of S_4 (x^0) and V_4 (lambda=2) over F1 (kappa, beta, sigma):
  S_4 (x^0)       N^4: 0,  N^2: 0,  N^0: 12*kappa*sigma*(2*beta**2 - 2*beta*kappa - 19*kappa),  N^-2: 12*kappa*sigma*(beta**3 - 2*beta**2 - 2*beta*kappa + 17*kappa),  N^-4: -12*kappa*sigma*(beta**3 - 4*beta*kappa - 2*kappa)
  V_4 (lambda=2)  N^4: 0,  N^2: 48*kappa**2*sigma,  N^0: 96*kappa*sigma*(beta**2 - beta*kappa - 6*kappa),  N^-2: 48*kappa*sigma*(2*beta**3 - 2*beta**2 - 2*beta*kappa + 9*kappa),  N^-4: -96*kappa*sigma*(beta**3 - 2*beta*kappa - kappa)
  (MISS-6 claims the N^2 coefficient of V_4 at lambda = 2 is 48 for every variant)
  x^0       planar P3.S3 = 0;  planar P4.S4 = 0;  SU(N) next-to-planar functional (-24,-24,-18,-12,5).S4 = 0
  lambda=2  planar P3.S3 = 0;  planar P4.S4 = 0;  SU(N) next-to-planar functional (-24,-24,-18,-12,5).S4 = 2304*kappa**2*sigma

====================================================================================================
D. Family of variations (parameters) and the nested families
====================================================================================================
Parameters: kappa in {+1,-1}; b_A^- = beta b_A, beta in Q (beta = 0 removal, -1 reversal);
  sigma: psi+ -> sigma psi+ in the positive-signature singlet row (sigma in Q);
  c+ - l+ = w_0 (numeric) or w_0 + w_A C_A/C_F (color degree one for C_F(c+-l+));
  y = d - k_P/zeta_2 + 2e = y_A C_A + y_F C_F (color degree one);
  rho: coefficient of eq. (8), rho = -12 r_s (r_s multiplies the signature-changing term);
  quark-pair terms of the no-hard-gluon class (Notes I l.638-640, 686, 732): eta_2 (h = eta_2 C_F),
  eta_34, g_1A (singlet-adjoint), g (signature-mixed).  Default point p0: kappa = beta = sigma = r_s = 1,
  all others 0.  At x^0 the eight components are S_3 (CF CA^2, CF^2 CA, CF^3) and S_4 (CF CA^3,
  CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R); at lambda = 2 the same bases for V_3, V_4.
NOTE: sigma and rho enter S_3, S_4, V_3, V_4 only through the product sigma*r_s (both scale the
  whole signature-changing term of the singlet row), so F4 = F3 for these components.
  F1   : kappa = +-1, b_A^- = beta b_A (every beta), psi+ -> sigma psi+ (every sigma)
  F2   : F1 + numeric c+ - l+ = w_0
  F3   : F2 + c+ - l+ = w_0 + w_A C_A/C_F and y = y_A C_A + y_F C_F
  F4   : F3 + coefficient rho of eq. (8) free (rho = -12 r_s)
  F5   : F4 + eta_2 (F_A^+)^2, eta_34 F_1^+F_A^+, g_1A F_1^+F_A^-, g w^2 F_1^+F_1^-
  F1o  : F1 with sigma = 1 (kappa, beta only)
  F2o  : F1o + numeric c+ - l+
  F2yo : F2o + y of color degree one
  F3o  : F1o + c+ - l+ = w_0 + w_A C_A/C_F + y of color degree one
  F4o  : F3o + rho free
  F5o  : F4o + the four quark-pair terms

====================================================================================================
E. Rank analysis and counts at x^0 (lambda = 1)
====================================================================================================

--- F1 at x0: free parameters ['kappa', 'beta', 'sigma'], kappa varied; charged as inputs: ['beta', 'sigma']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-12, 48, -48, 48, -192, 192, 0, 0)
      sigma                        (72, -240, 192, -840, 2688, -2400, 384, 1152)
      kappa*beta^3*sigma           (0, 0, 0, 24, -144, 288, -192, 0)
      beta*sigma                   (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2], S3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 12, 0, 0, 0, 0, -6, 7); (0, 0, 0, 48, 0, 0, -6, 43)
    excluded [vanish_joint ] dim 4: (48, 0, -12, 0, 0, 0, 0, -1); (0, 24, 24, 0, 0, 0, 0, 1); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 4  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 0, 0, 48, 0, 0, -6, 43)
    excluded [fixed_within ] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2], S3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 12, 0, 0, 0, 0, -6, 7); (0, 0, 0, 48, 0, 0, -6, 43)
    excluded [fixed_joint  ] dim 4: (48, 0, -12, 0, 0, 0, 0, -1); (0, 24, 24, 0, 0, 0, 0, 1); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 4  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 0, 0, 48, 0, 0, -6, 43)

--- F2 at x0: free parameters ['kappa', 'beta', 'sigma', 'w_0'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-12, 48, -48, 48, -192, 192, 0, 0)
      sigma                        (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      kappa*beta^3*sigma           (0, 0, 0, 24, -144, 288, -192, 0)
      beta*sigma                   (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 5  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 3
    excluded [vanish_within] dim 1: (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 7  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, 0, -24, 0, -73); (0, 1, 0, 0, 0, 1, 0, 3); (0, 0, 40, 0, 0, -56, -8, -157); (0, 0, 0, 4, 0, 1, 0, 6)
    excluded [vanish_joint ] dim 3: (240, 0, -60, 0, 16, 16, 12, -13); (0, 120, 120, 0, -32, -32, -24, 21); (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, 0, -24, 0, -73); (0, 0, 40, 0, 0, -56, -8, -157)
    excluded [fixed_within ] dim 1: (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 7  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, 0, -24, 0, -73); (0, 1, 0, 0, 0, 1, 0, 3); (0, 0, 40, 0, 0, -56, -8, -157); (0, 0, 0, 4, 0, 1, 0, 6)
    excluded [fixed_joint  ] dim 3: (240, 0, -60, 0, 16, 16, 12, -13); (0, 120, 120, 0, -32, -32, -24, 21); (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, 0, -24, 0, -73); (0, 0, 40, 0, 0, -56, -8, -157)

--- F3 at x0: free parameters ['kappa', 'beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-12, 48, -48, 48, -192, 192, 0, 0)
      sigma                        (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3*sigma           (0, 0, 0, 24, -144, 288, -192, 0)
      beta*sigma                   (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)

--- F4 at x0: free parameters ['kappa', 'beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma*r_s       (-12, 48, -48, 48, -192, 192, 0, 0)
      sigma*r_s                    (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3*sigma*r_s       (0, 0, 0, 24, -144, 288, -192, 0)
      beta*sigma*r_s               (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)

--- F5 at x0: free parameters ['kappa', 'beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma*r_s       (-12, 48, -48, 48, -192, 192, 0, 0)
      sigma*r_s                    (72, -240, 192, -840, 2688, -2400, 384, 1152)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      kappa*g                      (0, -16, 32, 0, 48, -224, 256, 0)
      beta*g_1A                    (0, 2, -4, 0, 0, 4, -8, 0)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      eta_34                       (0, 2, -4, 0, -6, 20, -16, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      g                            (0, 0, -16, 0, 0, 0, -80, 0)
      kappa*beta^3*sigma*r_s       (0, 0, 0, 24, -144, 288, -192, 0)
      beta*sigma*r_s               (0, 0, 0, -144, 768, -1344, 768, 0)
      kappa*g_1A                   (0, 0, 0, 0, 12, -40, 32, 0)
      beta^2*g_1A                  (0, 0, 0, 0, -2, 8, -8, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 8
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0

--- F1o at x0: free parameters ['kappa', 'beta'], kappa varied; charged as inputs: ['beta']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 3  (orders: [1, 2])
    Jacobian at p0 (continuous parameters): rank f = 1
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2], S3[CF^2 CA]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 2, 0, 0, 0, 0, -1, 0); (0, 0, 0, 8, 0, 0, -1, 0); (0, 0, 0, 0, 4, 0, 1, 0)
    excluded [vanish_joint ] dim 4: (48, 0, -12, 0, 0, 0, 0, -1); (0, 24, 24, 0, 0, 0, 0, 1); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 4  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 2, 0, 0, 0, 0, -1, 0); (0, 0, 0, 8, 0, 0, -1, 0)
    excluded [fixed_within ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 0, 0, 8, 0, 0, -1, 0)
    excluded [fixed_joint  ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 0, 0, 8, 0, 0, -1, 0)

--- F2o at x0: free parameters ['kappa', 'beta', 'w_0'], kappa varied; charged as inputs: ['beta', 'w_0']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 1: (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 7  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 1, 0, 0, 0, 1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0); (0, 0, 0, 4, 0, 1, 0, 0); (0, 0, 0, 0, 2, -1, 0, 0)
    excluded [vanish_joint ] dim 3: (240, 0, -60, 0, 16, 16, 12, -13); (0, 120, 120, 0, -32, -32, -24, 21); (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 1, 0, 0, 0, 1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0)
    excluded [fixed_within ] dim 3: (4, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0); (0, 0, 0, 4, 0, 1, 0, 0)
    excluded [fixed_joint  ] dim 4: (60, 0, -15, 0, 4, 4, 3, 0); (0, 15, 15, 0, -4, -4, -3, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 4  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0)

--- F2yo at x0: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 7  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 6  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 4, 0, 0, 10, -1, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 1: (48, 12, 0, -36, -12, -3, 0, -5)
        counted = 7  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 4, 0, 0, 10, -1, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 4, 0, 0, 10, -1, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 2: (16, 4, 0, -12, -4, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 6  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 4, 0, 0, 10, -1, 0, 0)

--- F3o at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0)

--- F4o at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-12, 48, -48, 48, -192, 192, 0, 0)
      r_s                          (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3*r_s             (0, 0, 0, 24, -144, 288, -192, 0)
      beta*r_s                     (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -48, 0, 0, 125); (0, 0, 0, 16, 8, 0, 0, -9)

--- F5o at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-12, 48, -48, 48, -192, 192, 0, 0)
      r_s                          (72, -240, 192, -840, 2688, -2400, 384, 1152)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      kappa*g                      (0, -16, 32, 0, 48, -224, 256, 0)
      beta*g_1A                    (0, 2, -4, 0, 0, 4, -8, 0)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      eta_34                       (0, 2, -4, 0, -6, 20, -16, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      g                            (0, 0, -16, 0, 0, 0, -80, 0)
      kappa*beta^3*r_s             (0, 0, 0, 24, -144, 288, -192, 0)
      beta*r_s                     (0, 0, 0, -144, 768, -1344, 768, 0)
      kappa*g_1A                   (0, 0, 0, 0, 12, -40, 32, 0)
      beta^2*g_1A                  (0, 0, 0, 0, -2, 8, -8, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 8
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0

--- F2o+eta2 at x0: free parameters ['kappa', 'beta', 'w_0', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'eta_2']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 3
    excluded [vanish_within] dim 1: (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 7  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -22, -13, 0, 0); (0, 24, 0, 0, 22, 13, 0, 0); (0, 0, 120, 0, -142, -97, -24, 0); (0, 0, 0, 12, 4, 1, 0, 0)
    excluded [vanish_joint ] dim 3: (240, 0, -60, 0, 16, 16, 12, -13); (0, 120, 120, 0, -32, -32, -24, 21); (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -22, -13, 0, 0); (0, 24, 0, 0, 22, 13, 0, 0)
    excluded [fixed_within ] dim 3: (4, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -22, -13, 0, 0); (0, 0, 120, 0, -142, -97, -24, 0)
    excluded [fixed_joint  ] dim 4: (60, 0, -15, 0, 4, 4, 3, 0); (0, 15, 15, 0, -4, -4, -3, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 4  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (96, 0, 0, 0, -22, -13, 0, 0)

--- F2o+eta2+eta34 at x0: free parameters ['kappa', 'beta', 'w_0', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'eta_2', 'eta_34']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      eta_34                       (0, 2, -4, 0, -6, 20, -16, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 6  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 5  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, -128, -50, -15, 0, 0); (0, 8, 0, 176, 66, 19, 0, 0); (0, 0, 40, -1184, -442, -131, -8, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 2: (240, 0, -60, 816, 288, 84, 12, 89); (0, 40, 40, -304, -112, -36, -8, -31)
        counted = 6  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, -128, -50, -15, 0, 0); (0, 8, 0, 176, 66, 19, 0, 0)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, -128, -50, -15, 0, 0); (0, 8, 0, 176, 66, 19, 0, 0); (0, 0, 40, -1184, -442, -131, -8, 0)
    excluded [fixed_joint  ] dim 3: (20, 0, -5, 68, 24, 7, 1, 0); (0, 10, 10, -76, -28, -9, -2, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, -128, -50, -15, 0, 0)

--- F2yo+eta2 at x0: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F', 'eta_2']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 7  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 6  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0); (0, 4, 0, -38, -9, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 1: (48, 12, 0, -36, -12, -3, 0, -5)
        counted = 7  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0); (0, 4, 0, -38, -9, -1, 0, 0)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0); (0, 4, 0, -38, -9, -1, 0, 0)
    excluded [fixed_joint  ] dim 2: (16, 4, 0, -12, -4, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 6  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0)

--- F2yo+eta2+eta34 at x0: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F', 'eta_2', 'eta_34']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      eta_34                       (0, 2, -4, 0, -6, 20, -16, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (112, 20, 0, -8, -10, -5, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (112, 20, 0, -8, -10, -5, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (112, 20, 0, -8, -10, -5, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (112, 20, 0, -8, -10, -5, 0, 0)

--- F3o+eta2 at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 26, 5, 0, 0, 0)

--- F3o+eta2+eta34 at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2', 'eta_34']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      eta_34                       (0, 2, -4, 0, -6, 20, -16, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 7
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0

--- F4o+eta2 at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-12, 48, -48, 48, -192, 192, 0, 0)
      r_s                          (72, -240, 192, -840, 2688, -2400, 384, 1152)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3*r_s             (0, 0, 0, 24, -144, 288, -192, 0)
      beta*r_s                     (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 7
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (384, 0, 0, 624, 120, 0, 0, 149)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (384, 0, 0, 624, 120, 0, 0, 149)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (384, 0, 0, 624, 120, 0, 0, 149)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (384, 0, 0, 624, 120, 0, 0, 149)

--- F4o+eta2+eta34 at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-12, 48, -48, 48, -192, 192, 0, 0)
      r_s                          (72, -240, 192, -840, 2688, -2400, 384, 1152)
      eta_2                        (-1, 4, -4, 6, -28, 40, -16, 0)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      eta_34                       (0, 2, -4, 0, -6, 20, -16, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      kappa*beta^3*r_s             (0, 0, 0, 24, -144, 288, -192, 0)
      beta*r_s                     (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 8
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 0

--- F3o+g at x0: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'g'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'g']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      kappa*g                      (0, -16, 32, 0, 48, -224, 256, 0)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      g                            (0, 0, -16, 0, 0, 0, -80, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0)

--- F2yo+g at x0: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F', 'g'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F', 'g']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      kappa*g                      (0, -16, 32, 0, 48, -224, 256, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      g                            (0, 0, -16, 0, 0, 0, -80, 0)
      kappa*beta^3                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0); (0, 12, 0, -80, -10, -3, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0); (0, 12, 0, -80, -10, -3, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0); (0, 12, 0, -80, -10, -3, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 1, 0, 0, 0, 0); (0, 12, 0, -80, -10, -3, 0, 0)

--- F1o|k at x0: free parameters ['beta'], kappa fixed at +1; charged as inputs: ['beta']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2                       (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      beta^3                       (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 3  (orders: [1, 2])
    Jacobian at p0 (continuous parameters): rank f = 1
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2], S3[CF^2 CA]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 2, 0, 0, 0, 0, -1, 0); (0, 0, 0, 8, 0, 0, -1, 0); (0, 0, 0, 0, 4, 0, 1, 0)
    excluded [vanish_joint ] dim 4: (48, 0, -12, 0, 0, 0, 0, -1); (0, 24, 24, 0, 0, 0, 0, 1); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 4  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 2, 0, 0, 0, 0, -1, 0); (0, 0, 0, 8, 0, 0, -1, 0)
    excluded [fixed_within ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 0, 0, 8, 0, 0, -1, 0)
    excluded [fixed_joint  ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (8, 0, 0, 0, 0, 0, 1, 0); (0, 0, 0, 8, 0, 0, -1, 0)

--- F1|k at x0: free parameters ['beta', 'sigma'], kappa fixed at +1; charged as inputs: ['beta', 'sigma']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2*sigma                 (-12, 48, -48, 48, -192, 192, 0, 0)
      sigma                        (72, -240, 192, -840, 2688, -2400, 384, 1152)
      beta^3*sigma                 (0, 0, 0, 24, -144, 288, -192, 0)
      beta*sigma                   (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2], S3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 12, 0, 0, 0, 0, -6, 7); (0, 0, 0, 48, 0, 0, -6, 43)
    excluded [vanish_joint ] dim 4: (48, 0, -12, 0, 0, 0, 0, -1); (0, 24, 24, 0, 0, 0, 0, 1); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 4  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 0, 0, 48, 0, 0, -6, 43)
    excluded [fixed_within ] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2], S3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 12, 0, 0, 0, 0, -6, 7); (0, 0, 0, 48, 0, 0, -6, 43)
    excluded [fixed_joint  ] dim 4: (48, 0, -12, 0, 0, 0, 0, -1); (0, 24, 24, 0, 0, 0, 0, 1); (0, 0, 0, 24, 0, -6, -6, 7); (0, 0, 0, 0, 4, 4, 3, -2)
        counted = 4  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, 4, -5); (0, 0, 0, 48, 0, 0, -6, 43)

--- F2o|k at x0: free parameters ['beta', 'w_0'], kappa fixed at +1; charged as inputs: ['beta', 'w_0']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2                       (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      beta^3                       (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 1: (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 7  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 1, 0, 0, 0, 1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0); (0, 0, 0, 4, 0, 1, 0, 0); (0, 0, 0, 0, 2, -1, 0, 0)
    excluded [vanish_joint ] dim 3: (240, 0, -60, 0, 16, 16, 12, -13); (0, 120, 120, 0, -32, -32, -24, 21); (0, 0, 0, 24, 8, 2, 0, 3)
        counted = 5  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 1, 0, 0, 0, 1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0)
    excluded [fixed_within ] dim 3: (4, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0); (0, 0, 0, 4, 0, 1, 0, 0)
    excluded [fixed_joint  ] dim 4: (60, 0, -15, 0, 4, 4, 3, 0); (0, 15, 15, 0, -4, -4, -3, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 4  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^4], S3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 0, 0, -1, 0, 0); (0, 0, 5, 0, 0, -7, -1, 0)

--- F3o|k at x0: free parameters ['beta', 'w_0', 'w_A', 'y_A', 'y_F'], kappa fixed at +1; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F']
    components (8): S3[CF CA^2], S3[CF^2 CA], S3[CF^3], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2                       (-12, 48, -48, 48, -192, 192, 0, 0)
      1                            (72, -240, 192, -840, 2688, -2400, 384, 1152)
      w_A                          (0, 96, 0, 0, 0, 480, 0, 0)
      y_A                          (0, 4, 0, 0, 0, 16, 0, 0)
      w_0                          (0, 0, 96, 0, 0, 0, 480, 0)
      y_F                          (0, 0, 4, 0, 0, 0, 16, 0)
      beta^3                       (0, 0, 0, 24, -144, 288, -192, 0)
      beta                         (0, 0, 0, -144, 768, -1344, 768, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: S4[dFA/N_R], S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: S4[CF CA^3], S4[CF^2 CA^2], S4[CF^3 CA], S4[CF^4], S3[CF CA^2], S3[CF^2 CA], S3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (2, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 2, 1, 0, 0, 0)

====================================================================================================
E. Rank analysis and counts at lambda = 2 (covered pairing, k >= 2), stand-alone: every continuous parameter charged
====================================================================================================

--- F1 at lam2: free parameters ['kappa', 'beta', 'sigma'], kappa varied; charged as inputs: ['beta', 'sigma']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma                        (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      kappa*beta^3*sigma           (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma                   (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 32, 0, 0, 0, 0, 8, -5); (0, 0, 0, 48, 0, 0, 12, 23)
    excluded [vanish_joint ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 0, 0, 48, 0, 0, 12, 23)
    excluded [fixed_within ] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 32, 0, 0, 0, 0, 8, -5); (0, 0, 0, 48, 0, 0, 12, 23)
    excluded [fixed_joint  ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 0, 0, 48, 0, 0, 12, 23)

--- F2 at lam2: free parameters ['kappa', 'beta', 'sigma', 'w_0'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma                        (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      kappa*beta^3*sigma           (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma                   (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 5  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 3
    excluded [vanish_within] dim 1: (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (256, 0, 0, 0, 0, 8, 0, 15); (0, 64, 0, 0, 0, -8, 0, -17); (0, 0, 320, 0, 0, 24, -32, 81); (0, 0, 0, 192, 0, -24, 0, 71)
    excluded [vanish_joint ] dim 3: (960, 0, -240, 0, 32, 32, 24, -29); (0, 480, 480, 0, -64, -64, -48, 43); (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (256, 0, 0, 0, 0, 8, 0, 15); (0, 0, 320, 0, 0, 24, -32, 81)
    excluded [fixed_within ] dim 1: (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (256, 0, 0, 0, 0, 8, 0, 15); (0, 64, 0, 0, 0, -8, 0, -17); (0, 0, 320, 0, 0, 24, -32, 81); (0, 0, 0, 192, 0, -24, 0, 71)
    excluded [fixed_joint  ] dim 3: (960, 0, -240, 0, 32, 32, 24, -29); (0, 480, 480, 0, -64, -64, -48, 43); (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (256, 0, 0, 0, 0, 8, 0, 15); (0, 0, 320, 0, 0, 24, -32, 81)

--- F3 at lam2: free parameters ['kappa', 'beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma                        (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3*sigma           (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma                   (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)

--- F4 at lam2: free parameters ['kappa', 'beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma*r_s       (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma*r_s                    (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3*sigma*r_s       (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma*r_s               (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)

--- F5 at lam2: free parameters ['kappa', 'beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g'], kappa varied; charged as inputs: ['beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma*r_s       (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma*r_s                    (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      kappa*g                      (0, -64, 128, 0, 256, -1536, 2048, 0)
      beta*g_1A                    (0, 8, -16, 0, 0, 32, -64, 0)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      eta_34                       (0, 8, -16, 0, -32, 128, -128, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      g                            (0, 0, -128, 0, 0, 0, -1280, 0)
      kappa*beta^3*sigma*r_s       (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma*r_s               (0, 0, 0, -576, 3072, -5376, 3072, 0)
      kappa*g_1A                   (0, 0, 0, 0, 48, -160, 128, 0)
      beta^2*g_1A                  (0, 0, 0, 0, -16, 64, -64, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 8
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0

--- F1o at lam2: free parameters ['kappa', 'beta'], kappa varied; charged as inputs: ['beta']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 3  (orders: [1, 2])
    Jacobian at p0 (continuous parameters): rank f = 1
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 4, 0, 0, 0, 0, 1, 0); (0, 0, 0, 4, 0, 0, 1, 0); (0, 0, 0, 0, 4, 0, -5, 0)
    excluded [vanish_joint ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 4, 0, 0, 0, 0, 1, 0); (0, 0, 0, 4, 0, 0, 1, 0)
    excluded [fixed_within ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 0, 0, 4, 0, 0, 1, 0)
    excluded [fixed_joint  ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 0, 0, 4, 0, 0, 1, 0)

--- F2o at lam2: free parameters ['kappa', 'beta', 'w_0'], kappa varied; charged as inputs: ['beta', 'w_0']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 1: (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0); (0, 0, 0, 8, 0, -1, 0, 0); (0, 0, 0, 0, 8, 5, 0, 0)
    excluded [vanish_joint ] dim 3: (960, 0, -240, 0, 32, 32, 24, -29); (0, 480, 480, 0, -64, -64, -48, 43); (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0)
    excluded [fixed_within ] dim 3: (4, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0); (0, 0, 0, 8, 0, -1, 0, 0)
    excluded [fixed_joint  ] dim 4: (120, 0, -30, 0, 4, 4, 3, 0); (0, 30, 30, 0, -4, -4, -3, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 4  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0)

--- F2yo at lam2: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 7  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 6  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 1: (256, 64, 0, -96, -32, -8, 0, -13)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 2: (32, 8, 0, -12, -4, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 6  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0)

--- F3o at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)

--- F4o at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-48, 192, -192, 192, -768, 768, 0, 0)
      r_s                          (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3*r_s             (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*r_s                     (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (320, 0, 0, 0, -16, 0, 0, 31); (0, 0, 0, 60, 12, 0, 0, 13)

--- F5o at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-48, 192, -192, 192, -768, 768, 0, 0)
      r_s                          (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      kappa*g                      (0, -64, 128, 0, 256, -1536, 2048, 0)
      beta*g_1A                    (0, 8, -16, 0, 0, 32, -64, 0)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      eta_34                       (0, 8, -16, 0, -32, 128, -128, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      g                            (0, 0, -128, 0, 0, 0, -1280, 0)
      kappa*beta^3*r_s             (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*r_s                     (0, 0, 0, -576, 3072, -5376, 3072, 0)
      kappa*g_1A                   (0, 0, 0, 0, 48, -160, 128, 0)
      beta^2*g_1A                  (0, 0, 0, 0, -16, 64, -64, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 8
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0

--- F2o+eta2 at lam2: free parameters ['kappa', 'beta', 'w_0', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'eta_2']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 3
    excluded [vanish_within] dim 1: (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (80, 0, -20, 0, 0, 1, 2, 0); (0, 20, 20, 0, 0, -1, -2, 0); (0, 0, 0, 8, 0, -1, 0, 0); (0, 0, 0, 0, 8, 5, 0, 0)
    excluded [vanish_joint ] dim 3: (960, 0, -240, 0, 32, 32, 24, -29); (0, 480, 480, 0, -64, -64, -48, 43); (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (80, 0, -20, 0, 0, 1, 2, 0); (0, 20, 20, 0, 0, -1, -2, 0)
    excluded [fixed_within ] dim 3: (4, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (80, 0, -20, 0, 0, 1, 2, 0); (0, 0, 0, 8, 0, -1, 0, 0)
    excluded [fixed_joint  ] dim 4: (120, 0, -30, 0, 4, 4, 3, 0); (0, 30, 30, 0, -4, -4, -3, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 4  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (80, 0, -20, 0, 0, 1, 2, 0)

--- F2o+eta2+eta34 at lam2: free parameters ['kappa', 'beta', 'w_0', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'eta_2', 'eta_34']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      eta_34                       (0, 8, -16, 0, -32, 128, -128, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 6  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 5  (orders: [3, 3])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 1: (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (160, 0, -40, 0, -8, -3, 4, 0); (0, 240, 240, 0, 8, -7, -24, 0); (0, 0, 0, 12, 4, 1, 0, 0)
    excluded [vanish_joint ] dim 2: (480, 240, 120, 0, -16, -16, -12, 7); (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 6  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (160, 0, -40, 0, -8, -3, 4, 0); (0, 240, 240, 0, 8, -7, -24, 0)
    excluded [fixed_within ] dim 2: (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 6  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (160, 0, -40, 0, -8, -3, 4, 0); (0, 240, 240, 0, 8, -7, -24, 0)
    excluded [fixed_joint  ] dim 3: (120, 60, 30, 0, -4, -4, -3, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (160, 0, -40, 0, -8, -3, 4, 0)

--- F2yo+eta2 at lam2: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F', 'eta_2']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 7  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 6  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (160, 40, 0, 0, -8, -5, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 1: (256, 64, 0, -96, -32, -8, 0, -13)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (160, 40, 0, 0, -8, -5, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (160, 40, 0, 0, -8, -5, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 2: (32, 8, 0, -12, -4, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 6  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (160, 40, 0, 0, -8, -5, 0, 0)

--- F2yo+eta2+eta34 at lam2: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F', 'eta_2', 'eta_34']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      eta_34                       (0, 8, -16, 0, -32, 128, -128, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 8, 0, -2, -2, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 8, 0, -2, -2, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (32, 8, 0, -2, -2, -1, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (32, 8, 0, -2, -2, -1, 0, 0)

--- F3o+eta2 at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 5, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 5, 1, 0, 0, 0)

--- F3o+eta2+eta34 at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'eta_2', 'eta_34']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      eta_34                       (0, 8, -16, 0, -32, 128, -128, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 7
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0

--- F4o+eta2 at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-48, 192, -192, 192, -768, 768, 0, 0)
      r_s                          (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3*r_s             (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*r_s                     (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 7
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 60, 12, 0, 0, 13)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (0, 0, 0, 60, 12, 0, 0, 13)

--- F4o+eta2+eta34 at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-48, 192, -192, 192, -768, 768, 0, 0)
      r_s                          (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      eta_34                       (0, 8, -16, 0, -32, 128, -128, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3*r_s             (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*r_s                     (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 8
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 0

--- F3o+g at lam2: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'g'], kappa varied; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F', 'g']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      kappa*g                      (0, -64, 128, 0, 256, -1536, 2048, 0)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      g                            (0, 0, -128, 0, 0, 0, -1280, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 6
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0)

--- F2yo+g at lam2: free parameters ['kappa', 'beta', 'w_0', 'y_A', 'y_F', 'g'], kappa varied; charged as inputs: ['beta', 'w_0', 'y_A', 'y_F', 'g']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      kappa*g                      (0, -64, 128, 0, 256, -1536, 2048, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      g                            (0, 0, -128, 0, 0, 0, -1280, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 7  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 6  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0); (0, 8, 0, -20, -4, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 1: (256, 64, 0, -96, -32, -8, 0, -13)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0); (0, 8, 0, -20, -4, -1, 0, 0)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0); (0, 8, 0, -20, -4, -1, 0, 0)
    excluded [fixed_joint  ] dim 2: (32, 8, 0, -12, -4, -1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 6  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 1
        test functionals (annihilate the tangent space, not excluded): (4, 0, 0, 1, 0, 0, 0, 0)

--- F1o|k at lam2: free parameters ['beta'], kappa fixed at +1; charged as inputs: ['beta']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2                       (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      beta^3                       (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 3  (orders: [1, 2])
    Jacobian at p0 (continuous parameters): rank f = 1
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 4, 0, 0, 0, 0, 1, 0); (0, 0, 0, 4, 0, 0, 1, 0); (0, 0, 0, 0, 4, 0, -5, 0)
    excluded [vanish_joint ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 4, 0, 0, 0, 0, 1, 0); (0, 0, 0, 4, 0, 0, 1, 0)
    excluded [fixed_within ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 0, 0, 4, 0, 0, 1, 0)
    excluded [fixed_joint  ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (16, 0, 0, 0, 0, 0, -1, 0); (0, 0, 0, 4, 0, 0, 1, 0)

--- F1|k at lam2: free parameters ['beta', 'sigma'], kappa fixed at +1; charged as inputs: ['beta', 'sigma']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2*sigma                 (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma                        (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      beta^3*sigma                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma                   (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 32, 0, 0, 0, 0, 8, -5); (0, 0, 0, 48, 0, 0, 12, 23)
    excluded [vanish_joint ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 0, 0, 48, 0, 0, 12, 23)
    excluded [fixed_within ] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 32, 0, 0, 0, 0, 8, -5); (0, 0, 0, 48, 0, 0, 12, 23)
    excluded [fixed_joint  ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 0, -2, 1); (0, 0, 0, 48, 0, 0, 12, 23)

--- F2o|k at lam2: free parameters ['beta', 'w_0'], kappa fixed at +1; charged as inputs: ['beta', 'w_0']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2                       (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      beta^3                       (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 5  (orders: [3, 4]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 1: (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 7  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0); (0, 0, 0, 8, 0, -1, 0, 0); (0, 0, 0, 0, 8, 5, 0, 0)
    excluded [vanish_joint ] dim 3: (960, 0, -240, 0, 32, 32, 24, -29); (0, 480, 480, 0, -64, -64, -48, 43); (0, 0, 0, 96, 32, 8, 0, 11)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0)
    excluded [fixed_within ] dim 3: (4, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0); (0, 0, 0, 8, 0, -1, 0, 0)
    excluded [fixed_joint  ] dim 4: (120, 0, -30, 0, 4, 4, 3, 0); (0, 30, 30, 0, -4, -4, -3, 0); (0, 0, 0, 12, 4, 1, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 4  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^4], V3[CF CA^2]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (32, 0, 0, 0, 0, 1, 0, 0); (0, 0, 40, 0, 0, 3, -4, 0)

--- F3o|k at lam2: free parameters ['beta', 'w_0', 'w_A', 'y_A', 'y_F'], kappa fixed at +1; charged as inputs: ['beta', 'w_0', 'w_A', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      beta^2                       (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      beta^3                       (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 5
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 2
        test functionals (annihilate the tangent space, not excluded): (20, 0, 0, 0, -1, 0, 0, 0); (0, 0, 0, 5, 1, 0, 0, 0)

====================================================================================================
E (cont.). lambda = 2 with the paper's convention: parameters fixed at x^0 shared and not charged; constants separate at N = -k charged
====================================================================================================

--- L2:y=0 (F1o shared): free parameters ['kappa', 'beta'], kappa varied; charged as inputs: []
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 3  (orders: [1, 2])
    Jacobian at p0 (continuous parameters): rank f = 0
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 1, 0, 0)
    excluded [vanish_joint ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)
    excluded [fixed_within ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 5: (4, 0, -1, 0, 0, 0, 0, 0); (0, 1, 1, 0, 0, 0, 0, 0); (0, 0, 0, 4, 0, -1, -1, 0); (0, 0, 0, 0, 4, 4, 3, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 3  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)

--- L2:y=0 (F1 shared): free parameters ['kappa', 'beta', 'sigma'], kappa varied; charged as inputs: []
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma                        (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      kappa*beta^3*sigma           (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma                   (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 4  (orders: [2, 3]);  rank D = span{v(p) - v(p0)} = 4  (orders: [2, 3])
    Jacobian at p0 (continuous parameters): rank f = 0
    excluded [vanish_within] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 1, 0, 0)
    excluded [vanish_joint ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)
    excluded [fixed_within ] dim 3: (4, 2, 1, 0, 0, 0, 0, 0); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 5  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2], V3[CF^2 CA]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 1, 0, 0)
    excluded [fixed_joint  ] dim 4: (64, 0, -16, 0, 0, 0, 0, -1); (0, 32, 32, 0, 0, 0, 0, 1); (0, 0, 0, 96, 0, -24, -24, 25); (0, 0, 0, 0, 16, 16, 12, -7)
        counted = 4  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V3[CF CA^2]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 1, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)

--- L2:y sep (F2yo): free parameters ['kappa', 'beta', 'y_A', 'y_F'], kappa varied; charged as inputs: ['y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 6  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 5  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 2
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 6
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 8, 0, 0, 0, -1, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 2: (384, 0, -96, -192, -48, 0, 12, -35); (0, 192, 192, 96, 0, -24, -24, 31)
        counted = 6  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 8, 0, 0, 0, -1, 0); (0, 0, 0, 1, 0, 0, 0, 0)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 5
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 8, 0, 0, 0, -1, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 3: (32, 0, -8, -16, -4, 0, 1, 0); (0, 8, 8, 4, 0, -1, -1, 0); (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 5  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 8, 0, 0, 0, -1, 0, 0); (0, 0, 8, 0, 0, 0, -1, 0)

--- L2:mixed sep (F3o): free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F'], kappa varied; charged as inputs: ['w_0', 'w_A', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2                 (-48, 192, -192, 192, -768, 768, 0, 0)
      1                            (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3                 (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta                         (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 7  (orders: [3, 4])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)
    excluded [fixed_joint  ] dim 1: (0, 0, 0, 0, 0, 0, 0, 1)
        counted = 7  (single-component representatives: V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 3
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0)

--- L2:mixed sep (F3): free parameters ['kappa', 'beta', 'sigma', 'w_0', 'w_A', 'y_A', 'y_F'], kappa varied; charged as inputs: ['w_0', 'w_A', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*sigma           (-48, 192, -192, 192, -768, 768, 0, 0)
      sigma                        (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3*sigma           (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*sigma                   (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)

--- L2:mixed sep+rho (F4o): free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s'], kappa varied; charged as inputs: ['w_0', 'w_A', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-48, 192, -192, 192, -768, 768, 0, 0)
      r_s                          (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      kappa*beta^3*r_s             (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*r_s                     (0, 0, 0, -576, 3072, -5376, 3072, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)

--- L2:F5o sep consts: free parameters ['kappa', 'beta', 'w_0', 'w_A', 'y_A', 'y_F', 'r_s', 'eta_2', 'eta_34', 'g_1A', 'g'], kappa varied; charged as inputs: ['w_0', 'w_A', 'y_A', 'y_F']
    components (8): V3[CF CA^2], V3[CF^2 CA], V3[CF^3], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V4[dFA/N_R]
    monomials of the free parameters and their coefficient vectors:
      kappa*beta^2*r_s             (-48, 192, -192, 192, -768, 768, 0, 0)
      r_s                          (144, -480, 384, -2048, 6720, -6528, 1536, 3072)
      eta_2                        (-4, 16, -16, 32, -160, 256, -128, 0)
      kappa*g                      (0, -64, 128, 0, 256, -1536, 2048, 0)
      beta*g_1A                    (0, 8, -16, 0, 0, 32, -64, 0)
      w_A                          (0, 768, 0, 0, 0, 7680, 0, 0)
      y_A                          (0, 16, 0, 0, 0, 128, 0, 0)
      eta_34                       (0, 8, -16, 0, -32, 128, -128, 0)
      w_0                          (0, 0, 768, 0, 0, 0, 7680, 0)
      y_F                          (0, 0, 16, 0, 0, 0, 128, 0)
      g                            (0, 0, -128, 0, 0, 0, -1280, 0)
      kappa*beta^3*r_s             (0, 0, 0, 192, -1152, 2304, -1536, 0)
      beta*r_s                     (0, 0, 0, -576, 3072, -5376, 3072, 0)
      kappa*g_1A                   (0, 0, 0, 0, 48, -160, 128, 0)
      beta^2*g_1A                  (0, 0, 0, 0, -16, 64, -64, 0)
    rank W = span{v(p)} = 8  (orders: [3, 5]);  rank D = span{v(p) - v(p0)} = 8  (orders: [3, 5])
    Jacobian at p0 (continuous parameters): rank f = 4
    excluded [vanish_within] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [vanish_joint ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_within ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)
    excluded [fixed_joint  ] dim 0: 
        counted = 8  (single-component representatives: V4[dFA/N_R], V4[CF CA^3], V4[CF^2 CA^2], V4[CF^3 CA], V4[CF^4], V3[CF CA^2], V3[CF^2 CA], V3[CF^3]);  net of f: 4
        test functionals (annihilate the tangent space, not excluded): (1, 0, 0, 0, 0, 0, 0, 0); (0, 0, 0, 1, 0, 0, 0, 0); (0, 0, 0, 0, 1, 0, 0, 0); (0, 0, 0, 0, 0, 0, 0, 1)

====================================================================================================
G. The paper's rule reproduced: only planar combinations that vanish for every variant are excluded; inputs fixed are subtracted
====================================================================================================
  x^0  F1o               : 8 - 2 planar identities - 1 inputs = 5
  x^0  F2o               : 8 - 1 planar identities - 2 inputs = 5
  x^0  F2yo              : 8 - 0 planar identities - 4 inputs = 4
  x^0  F3o               : 8 - 0 planar identities - 5 inputs = 3
  x^0  F4o               : 8 - 0 planar identities - 6 inputs = 2
  x^0  F5o               : 8 - 0 planar identities - 8 inputs = 0
  x^0  F1                : 8 - 2 planar identities - 2 inputs = 4
  x^0  F2                : 8 - 1 planar identities - 3 inputs = 4
  x^0  F3                : 8 - 0 planar identities - 6 inputs = 2
  x^0  F4                : 8 - 0 planar identities - 6 inputs = 2
  x^0  F5                : 8 - 0 planar identities - 8 inputs = 0
  x^0  F2o+eta2          : 8 - 1 planar identities - 3 inputs = 4
  x^0  F2o+eta2+eta34    : 8 - 1 planar identities - 4 inputs = 3
  x^0  F2yo+eta2         : 8 - 0 planar identities - 5 inputs = 3
  x^0  F2yo+eta2+eta34   : 8 - 0 planar identities - 6 inputs = 2
  x^0  F3o+eta2          : 8 - 0 planar identities - 6 inputs = 2
  x^0  F3o+eta2+eta34    : 8 - 0 planar identities - 7 inputs = 1
  x^0  F4o+eta2          : 8 - 0 planar identities - 7 inputs = 1
  x^0  F4o+eta2+eta34    : 8 - 0 planar identities - 8 inputs = 0
  x^0  F3o+g             : 8 - 0 planar identities - 6 inputs = 2
  x^0  F2yo+g            : 8 - 0 planar identities - 5 inputs = 3
  k>=2 L2:y=0 (F1o shared)       : 8 - 2 planar identities - 0 inputs = 6
  k>=2 L2:y=0 (F1 shared)        : 8 - 2 planar identities - 0 inputs = 6
  k>=2 L2:y sep (F2yo)           : 8 - 1 planar identities - 2 inputs = 5
  k>=2 L2:mixed sep (F3o)        : 8 - 0 planar identities - 4 inputs = 4
  k>=2 L2:mixed sep (F3)         : 8 - 0 planar identities - 4 inputs = 4
  k>=2 L2:mixed sep+rho (F4o)    : 8 - 0 planar identities - 4 inputs = 4
  k>=2 L2:F5o sep consts         : 8 - 0 planar identities - 4 inputs = 4
  (paper: x^0 hierarchy 5/4/3/2/0 = F2o/F2yo/F3o/F4o/arbitrary; channel-mixing counts 4,3 / 3,2 / 2,1 / 1,0 and signature-mixed 2 with the constants; lambda = 2: 6, 5, 4)

====================================================================================================
H. x^0 and lambda = 2 together (16 components), parameters shared, kappa varied
====================================================================================================
  F1o                                  rank W =  4, rank D =  3, f = 1
      counted (net of f):  vanish within each order 10 (9), within each point 8 (7), all 16 4 (3)
                           fixed  within each order 6 (5), within each point 6 (5), all 16 3 (2)
  F1                                   rank W =  4, rank D =  4, f = 2
      counted (net of f):  vanish within each order 10 (8), within each point 8 (6), all 16 4 (2)
                           fixed  within each order 10 (8), within each point 8 (6), all 16 4 (2)
  F2o                                  rank W =  5, rank D =  4, f = 2
      counted (net of f):  vanish within each order 14 (12), within each point 10 (8), all 16 5 (3)
                           fixed  within each order 10 (8), within each point 8 (6), all 16 4 (2)
  F2o sep consts                       rank W =  6, rank D =  5, f = 3
      counted (net of f):  vanish within each order 14 (11), within each point 10 (7), all 16 6 (3)
                           fixed  within each order 10 (7), within each point 8 (5), all 16 5 (2)
  F3o                                  rank W =  8, rank D =  7, f = 5
      counted (net of f):  vanish within each order 16 (11), within each point 16 (11), all 16 8 (3)
                           fixed  within each order 14 (9), within each point 14 (9), all 16 7 (2)
  F3o sep consts                       rank W = 12, rank D = 11, f = 9
      counted (net of f):  vanish within each order 16 (7), within each point 16 (7), all 16 12 (3)
                           fixed  within each order 14 (5), within each point 14 (5), all 16 11 (2)
  F1o + lambda varied (not charged)    rank W =  9, rank D =  8, f = 1
      counted (net of f):  vanish within each order 11 (10), within each point 9 (8), all 16 9 (8)
                           fixed  within each order 9 (8), within each point 8 (7), all 16 8 (7)
  F2o + lambda varied (not charged)    rank W = 12, rank D = 11, f = 2
      counted (net of f):  vanish within each order 15 (13), within each point 12 (10), all 16 12 (10)
                           fixed  within each order 13 (11), within each point 11 (9), all 16 11 (9)
  Over every family in which lambda is not varied, rank W(16) = rank W(x^0): the lambda = 2 components are fixed linear combinations of S_3, S_4 over the family.

====================================================================================================
I. Four-quark amplitude: the signature-changing term restricted to the loop part of F_A^- (R4-55)
====================================================================================================
Entries in the SU(N) basis (C_A^L, C_A^(L-1) C_F, ..., C_F^L), quartic reduced; c+ = l+ = alpha = beta_e = v = r = k_P = 0:
  L = 1: full term (-6, 21/2)                           loop part only (0, -3/2)                            difference (6, -12)
  L = 2: full term (-15, 36, -15)                       loop part only (-15, 48, -39)                       difference (0, 12, -24)
  L = 3: full term (12, -58, 78, -85/4)                 loop part only (12, -58, 84, -133/4)                difference (0, 0, 6, -12)
  paper (nmAmpEqOneVec/TwoVec/ThreeVec at zero constants): (-6, 21/2), (-15, 36, -15), (12, -58, 78, -85/4)
  S_n(loop part only) - S_n(full), n = 1..4: {1: 0, 2: -12*C_F*(C_A - 2*C_F), 3: 0, 4: 0}
  L = 1: d/dv_A (1, 0), d/dv_F (0, 1)   (Born correction a zeta_2 (v_A C_A + v_F C_F))
  L = 2: d/dv_A (0, 2, 0), d/dv_F (0, 0, 2)   (Born correction a zeta_2 (v_A C_A + v_F C_F))
  L = 3: d/dv_A (0, 0, 1, 0), d/dv_F (0, 0, 0, 1)   (Born correction a zeta_2 (v_A C_A + v_F C_F))
  L = 1: d/dl_+ (0, 12), d/dp_A (0, 0), d/dp_F (0, 0), d/dbeta_e (0, 24)
  L = 2: d/dl_+ (0, 0, 48), d/dp_A (0, 1, 0), d/dp_F (0, 0, 1), d/dbeta_e (0, 0, 72)
  L = 3: d/dl_+ (0, 0, 0, 30), d/dp_A (0, 0, 2/3, 0), d/dp_F (0, 0, 0, 2/3), d/dbeta_e (0, 0, 0, 40)
  paper (nmAmpEq...Vec): l_+ 12, 48, 30; p_A, p_F 0, 1, 2/3; beta_e 24, 72, 40; v_A, v_F 1, 2, 1 (on C_A C_F^(L-1) and C_F^L)
  Born correction equivalent to removing the Born feed: v_eq = 6*beta*kappa*sigma*(C_A - 2*C_F)
  loop-part restriction == full term with Born correction v_eq, for every kappa, beta, sigma: amplitude L = 1,2,3 True; S_1..S_4 True
  full term, v = 6C_A - 8C_F   (c+ = l+ = -1/6, alpha = 0, beta_e = -1/6, r = -10C_F, k_P = d = e = 0): amplitude entries L = 1..3 equal the finite remainders True; S_1 = 4*C_F, S_2 = -8*C_F**2 (data 4C_F, -8C_F^2); S_3, S_4 unchanged: True
  loop part only, v = 4C_F     (c+ = l+ = -1/6, alpha = 0, beta_e = -1/6, r = -10C_F, k_P = d = e = 0): amplitude entries L = 1..3 equal the finite remainders True; S_1 = 4*C_F, S_2 = -8*C_F**2 (data 4C_F, -8C_F^2); S_3, S_4 unchanged: True
  The restriction is absorbed by v = 4C_F (v_A = 0, v_F = 4) in place of 6C_A - 8C_F, the other fitted constants unchanged.

====================================================================================================
J. Summary of counts
====================================================================================================
counted = components minus excluded combinations; net = counted minus f, the rank of the Jacobian at p0 over the charged parameters (kappa is never charged: the P^- leading logarithms select it).  Criteria: (a) vanish = a combination vanishing for every variant is excluded; (b) fixed = a combination with one value for every variant is excluded; (c) within = only relations inside S_3 alone and inside S_4 alone; (d) joint = relations across S_3 and S_4 as well.

family             pt     f |  rW  rD |  (a,c) vanish-within  (a,d) vanish-joint  (b,c) fixed-within  (b,d) fixed-joint | paper rule
F1o                x0     1 |   4   3 |             5 net  4            4 net  3            3 net  2           3 net  2 |          5
F1o                lam2   1 |   4   3 |             5 net  4            4 net  3            3 net  2           3 net  2 |          5
F2o                x0     2 |   5   4 |             7 net  5            5 net  3            5 net  3           4 net  2 |          5
F2o                lam2   2 |   5   4 |             7 net  5            5 net  3            5 net  3           4 net  2 |          5
F2yo               x0     4 |   7   6 |             8 net  4            7 net  3            7 net  3           6 net  2 |          4
F2yo               lam2   4 |   7   6 |             8 net  4            7 net  3            7 net  3           6 net  2 |          4
F3o                x0     5 |   8   7 |             8 net  3            8 net  3            7 net  2           7 net  2 |          3
F3o                lam2   5 |   8   7 |             8 net  3            8 net  3            7 net  2           7 net  2 |          3
F4o                x0     6 |   8   8 |             8 net  2            8 net  2            8 net  2           8 net  2 |          2
F4o                lam2   6 |   8   8 |             8 net  2            8 net  2            8 net  2           8 net  2 |          2
F5o                x0     8 |   8   8 |             8 net  0            8 net  0            8 net  0           8 net  0 |          0
F5o                lam2   8 |   8   8 |             8 net  0            8 net  0            8 net  0           8 net  0 |          0
F1                 x0     2 |   4   4 |             5 net  3            4 net  2            5 net  3           4 net  2 |          4
F1                 lam2   2 |   4   4 |             5 net  3            4 net  2            5 net  3           4 net  2 |          4
F2                 x0     3 |   5   5 |             7 net  4            5 net  2            7 net  4           5 net  2 |          4
F2                 lam2   3 |   5   5 |             7 net  4            5 net  2            7 net  4           5 net  2 |          4
F3                 x0     6 |   8   8 |             8 net  2            8 net  2            8 net  2           8 net  2 |          2
F3                 lam2   6 |   8   8 |             8 net  2            8 net  2            8 net  2           8 net  2 |          2
F4                 x0     6 |   8   8 |             8 net  2            8 net  2            8 net  2           8 net  2 |          2
F4                 lam2   6 |   8   8 |             8 net  2            8 net  2            8 net  2           8 net  2 |          2
F5                 x0     8 |   8   8 |             8 net  0            8 net  0            8 net  0           8 net  0 |          0
F5                 lam2   8 |   8   8 |             8 net  0            8 net  0            8 net  0           8 net  0 |          0
F2o+eta2           x0     3 |   5   4 |             7 net  4            5 net  2            5 net  2           4 net  1 |          4
F2o+eta2           lam2   3 |   5   4 |             7 net  4            5 net  2            5 net  2           4 net  1 |          4
F2o+eta2+eta34     x0     4 |   6   5 |             8 net  4            6 net  2            7 net  3           5 net  1 |          3
F2o+eta2+eta34     lam2   4 |   6   5 |             7 net  3            6 net  2            6 net  2           5 net  1 |          3
F2yo+eta2          x0     5 |   7   6 |             8 net  3            7 net  2            7 net  2           6 net  1 |          3
F2yo+eta2          lam2   5 |   7   6 |             8 net  3            7 net  2            7 net  2           6 net  1 |          3
F2yo+eta2+eta34    x0     6 |   8   7 |             8 net  2            8 net  2            7 net  1           7 net  1 |          2
F2yo+eta2+eta34    lam2   6 |   8   7 |             8 net  2            8 net  2            7 net  1           7 net  1 |          2
F3o+eta2           x0     6 |   8   7 |             8 net  2            8 net  2            7 net  1           7 net  1 |          2
F3o+eta2           lam2   6 |   8   7 |             8 net  2            8 net  2            7 net  1           7 net  1 |          2
F3o+eta2+eta34     x0     7 |   8   7 |             8 net  1            8 net  1            7 net  0           7 net  0 |          1
F3o+eta2+eta34     lam2   7 |   8   7 |             8 net  1            8 net  1            7 net  0           7 net  0 |          1
F4o+eta2           x0     7 |   8   8 |             8 net  1            8 net  1            8 net  1           8 net  1 |          1
F4o+eta2           lam2   7 |   8   8 |             8 net  1            8 net  1            8 net  1           8 net  1 |          1
F4o+eta2+eta34     x0     8 |   8   8 |             8 net  0            8 net  0            8 net  0           8 net  0 |          0
F4o+eta2+eta34     lam2   8 |   8   8 |             8 net  0            8 net  0            8 net  0           8 net  0 |          0
F3o+g              x0     6 |   8   7 |             8 net  2            8 net  2            7 net  1           7 net  1 |          2
F3o+g              lam2   6 |   8   7 |             8 net  2            8 net  2            7 net  1           7 net  1 |          2
F2yo+g             x0     5 |   8   7 |             8 net  3            8 net  3            7 net  2           7 net  2 |          3
F2yo+g             lam2   5 |   7   6 |             8 net  3            7 net  2            7 net  2           6 net  1 |          3
F1o|k              x0     1 |   4   3 |             5 net  4            4 net  3            3 net  2           3 net  2 |          5
F1o|k              lam2   1 |   4   3 |             5 net  4            4 net  3            3 net  2           3 net  2 |          5
F1|k               x0     2 |   4   4 |             5 net  3            4 net  2            5 net  3           4 net  2 |          4
F1|k               lam2   2 |   4   4 |             5 net  3            4 net  2            5 net  3           4 net  2 |          4
F2o|k              x0     2 |   5   4 |             7 net  5            5 net  3            5 net  3           4 net  2 |          5
F2o|k              lam2   2 |   5   4 |             7 net  5            5 net  3            5 net  3           4 net  2 |          5
F3o|k              x0     5 |   8   7 |             8 net  3            8 net  3            7 net  2           7 net  2 |          3
F3o|k              lam2   5 |   8   7 |             8 net  3            8 net  3            7 net  2           7 net  2 |          3

lambda = 2 with the paper's convention (shared parameters not charged):
L2:y=0 (F1o shared)        f= 0 |     5 net  5     4 net  4     3 net  3     3 net  3 | paper rule 6
L2:y=0 (F1 shared)         f= 0 |     5 net  5     4 net  4     5 net  5     4 net  4 | paper rule 6
L2:y sep (F2yo)            f= 2 |     8 net  6     6 net  4     7 net  5     5 net  3 | paper rule 5
L2:mixed sep (F3o)         f= 4 |     8 net  4     8 net  4     7 net  3     7 net  3 | paper rule 4
L2:mixed sep (F3)          f= 4 |     8 net  4     8 net  4     8 net  4     8 net  4 | paper rule 4
L2:mixed sep+rho (F4o)     f= 4 |     8 net  4     8 net  4     8 net  4     8 net  4 | paper rule 4
L2:F5o sep consts          f= 4 |     8 net  4     8 net  4     8 net  4     8 net  4 | paper rule 4

Totals x^0 + (lambda = 2, paper convention), net:
  F2o   + L2:y=0 (F1o shared)   : (a,c) 10  (a,d)  7  (b,c)  6  (b,d)  5  | paper rule 11
  F1o   + L2:y=0 (F1o shared)   : (a,c)  9  (a,d)  7  (b,c)  5  (b,d)  5  | paper rule 11
  F1    + L2:y=0 (F1 shared)    : (a,c)  8  (a,d)  6  (b,c)  8  (b,d)  6  | paper rule 10
  F2    + L2:y=0 (F1 shared)    : (a,c)  9  (a,d)  6  (b,c)  9  (b,d)  6  | paper rule 10
  F2yo  + L2:y sep (F2yo)       : (a,c) 10  (a,d)  7  (b,c)  8  (b,d)  5  | paper rule 9
  F3o   + L2:mixed sep (F3o)    : (a,c)  7  (a,d)  7  (b,c)  5  (b,d)  5  | paper rule 7

written m11_count_A_summary.json


==> anc/numbers/deposit/R10/m11_count/A/m11_count_A.py <==
#!/usr/bin/env python3
"""M11 (count recomputation), program A.

Written from the equations of the frozen W2 draft (main.tex Sects. 2-4, Apps.
A-D; notes1 Sect. I.1.5-I.1.7; notes2 Sect. II.2-II.3) without reading the
verifier scripts or deposit R5/count.  Exact rational arithmetic throughout.

Run:  python3 colour_groups.py > colour_groups.out   (writes colour_groups.json)
      python3 m11_count_A.py > m11_count_A.out

Sections of the output
  A  general-color moments M_0, M_1, M_2 fitted to explicit generators
  B  d_n of F_A^- (general color) against channel-by-channel solutions
  C  S_3, S_4, V_3, V_4 from the series solution; comparisons with the paper
  D  the family of variations and the nested families F1..F5
  E  rank analysis and counts, x^0 and lambda = 2 separately, every criterion
  F  the specific claims MISS-5, MISS-6, the lambda = 2 annihilators, the
     quartic relation with a color-degree-one c+ - l+
  G  the paper's own rule (planar combinations only) reproduced
  H  x^0 and lambda = 2 together (16 components)
  I  the four-quark amplitude with the term restricted to the loop part of F_A^-
  J  summary tables
"""
import itertools
import json
import os
import sys
from fractions import Fraction

import sympy as sp

from m11_series import (CA, CF, Q, z, lam, kap, beta, sig, rs, lp, cp, kp, dm, em,
                        v, betae, eta2, eta34, g1A, gsm, GS, dl_waves, singlet_S,
                        check_S_structure, components, B3, B4, B3_NAMES, B4_NAMES)

HERE = os.path.dirname(os.path.abspath(__file__))
R = sp.Rational
N = sp.Symbol('N', positive=True)

w0, wA, yA, yF = sp.symbols('w_0 w_A y_A y_F')
w0b, wAb, yAb, yFb = sp.symbols('w_0b w_Ab y_Ab y_Fb')   # separate constants at lambda = 2
P0 = {kap: 1, beta: 1, sig: 1, rs: 1, w0: 0, wA: 0, yA: 0, yF: 0, eta2: 0, eta34: 0,
      g1A: 0, gsm: 0, w0b: 0, wAb: 0, yAb: 0, yFb: 0}


def hdr(t):
    print()
    print("=" * 100)
    print(t)
    print("=" * 100)


def ex(x):
    """Exact sympy number (no float guessing)."""
    x = sp.sympify(x)
    return sp.expand(x)


def vstr(vec):
    return "(" + ", ".join(str(ex(x)) for x in vec) + ")"


# ===================================================================== A
def fit_moments():
    hdr("A. General-color adjoint moments M_p = sum_R' [T_rc]_{AR'} b_R'^p from explicit generators")
    groups = json.load(open(os.path.join(HERE, "colour_groups.json")))
    ans = {
        0: [CA, CF],
        1: [CA**2, CA * CF, CF**2],
        2: [CA**3, CA**2 * CF, CA * CF**2, CF**3, Q / CF],
    }
    fitted = {}
    for p, basis in ans.items():
        rows, rhs = [], []
        for g in groups:
            vals = {CA: R(g["CA"]), CF: R(g["CF"]), Q: R(g["Q"])}
            rows.append([b.subs(vals) for b in basis])
            rhs.append(R(g["M"][p]))
        A = sp.Matrix(rows)
        bvec = sp.Matrix(rhs)
        rank = A.rank()
        sol = (A.T * A).LUsolve(A.T * bvec)
        resid = A * sol - bvec
        assert rank == len(basis), f"M_{p}: design rank {rank} < {len(basis)}"
        assert all(x == 0 for x in resid), f"M_{p}: nonzero residual {list(resid)}"
        expr = sp.expand(sum(c * b for c, b in zip(sol, basis)))
        fitted[p] = expr
        print(f"M_{p} = {sp.factor(expr) if p < 2 else expr}   (fit over {len(groups)} groups,"
              f" design rank {rank} = number of unknowns, residual 0 in every group)")
    paper = {
        0: CA / 2 - 2 * CF,
        1: -R(1, 4) * (CA - 2 * CF) * (3 * CA - 4 * CF),
        2: R(23, 24) * CA**3 - R(7, 2) * CA**2 * CF + R(9, 2) * CA * CF**2 - 2 * CF**3 - 2 * Q / CF,
    }
    for p in range(3):
        ok = sp.expand(fitted[p] - paper[p]) == 0
        print(f"  equal to the paper's form (row sum / eq. (M12)) for p = {p}: {ok}")
        assert ok
    # Lambda_2 of eq. (Lambda-two) and M_p = C_A b_A^p/2 - 2 Lambda_p/(N_R C_F)
    for g in groups:
        ca, cf, q, nr = R(g["CA"]), R(g["CF"]), R(g["Q"]), g["N_R"]
        lam2_paper = nr * (cf**4 - 2 * ca * cf**3 + R(3, 2) * ca**2 * cf**2 - R(5, 12) * ca**3 * cf) + q * nr
        bA = cf - ca / 2
        ok2 = R(g["Lambda2"]) == lam2_paper
        okM = all(R(g["M"][p]) == ca / 2 * bA**p - 2 * R(g[f"Lambda{p}"]) / (nr * cf) for p in (1, 2))
        assert ok2 and okM, g["name"]
    print("  Lambda_2 = N_R(C_F^4 - 2C_AC_F^3 + 3/2 C_A^2C_F^2 - 5/12 C_A^3C_F) + dFA and"
          " M_p = C_A b_A^p/2 - 2 Lambda_p/(N_R C_F), p = 1, 2: hold in all "
          f"{len(groups)} groups")
    return fitted, groups


# ===================================================================== B
def check_dn(waves, groups):
    hdr("B. Coefficients d_n of F_A^- in general color against channel-by-channel solutions")
    M3 = sp.Symbol('M3')
    nchk = 0
    for g in groups:
        vals = {CA: R(g["CA"]), CF: R(g["CF"]), Q: R(g["Q"]), M3: R(g["M"][3])}
        for key, dlist in g["dn"].items():
            kk, bb, ll = key.split("_")
            sub = dict(vals)
            sub.update({kap: int(kk[1:]), beta: R(Fraction(bb[1:])), lam: int(ll[1:])})
            for n in range(1, 5):
                gen = waves["FAm"].get(0, 1, n).subs(sub)
                assert sp.expand(gen - R(Fraction(dlist[n - 1]))) == 0, (g["name"], key, n)
                nchk += 1
    print(f"d_1..d_4 equal in {nchk} comparisons ({len(groups)} groups x kappa = +-1 x "
          "beta in {1, 0, -1, 1/2} x lambda in {1, 2}); d_4 uses the group's own M_3")
    dsun = {CA: N, CF: (N**2 - 1) / (2 * N), Q: (N**2 - 1) * (N**2 + 6) / 48}
    d3 = sp.factor(waves["FAm"].get(0, 1, 3).subs({lam: 1, kap: 1, beta: 1}).subs(dsun))
    print(f"SU(N) d_3 at kappa = beta = lambda = 1: {d3}   (paper nmDthreeSUN: 2(19N^2+5)/N^3)")


# ===================================================================== C
def build_S():
    hdr("C. S_3, S_4 (x^0) and V_3, V_4 (lambda = 2) from the series solution of eq. (system)")
    fitted, groups = fit_moments()
    bA = CF - CA / 2
    M3 = sp.Symbol('M3')
    waves = dl_waves([fitted[0], fitted[1], fitted[2], M3], bA)
    check_dn(waves, groups)
    hdr("C (cont.). The positive-signature singlet row and the map")
    F1, P, S = singlet_S(waves)
    bad = check_S_structure(S)
    print(f"S: zeta_2-free part vanishes through a^4 and every zeta_2 term is at NNLL: {not bad}")
    assert not bad
    S3 = sp.expand(S.get(1, 4, 3))
    S4 = sp.expand(S.get(1, 4, 4))
    for nm, e in (("S_3", S3), ("S_4", S4)):
        for sym in (M3,):
            assert not e.has(sym)
    # l_+ drops out once c_+ - l_+ is fixed; d, k_P, e only through y; v, beta_e absent
    yv = sp.Symbol('y')
    for n in (2, 3, 4):
        e = sp.expand(S.get(1, 4, n))
        e2 = sp.expand(e.subs({cp: lp + sp.Symbol('cml')}))
        assert not e2.has(lp), f"S_{n} depends on l_+ beyond c_+ - l_+"
        if n >= 3:
            e3 = sp.expand(e2.subs({dm: yv + kp - 2 * em}))
            assert not e3.has(kp) and not e3.has(em), f"S_{n}: d, k_P, e not only through y"
            assert not e.has(v) and not e.has(betae), f"S_{n} depends on a Born correction"
    print("S_n, n = 2..4: l_+ enters only through c_+ - l_+;  S_3, S_4: d, k_P, e enter only"
          " through y = d - k_P/zeta_2 + 2e; the Born corrections v, beta_e do not enter")
    # S_1, S_2 pieces stated in the paper
    s2 = sp.expand(S.get(1, 4, 2))
    s1 = sp.expand(S.get(1, 4, 1))
    print("S_2 dependence on (v, d, e, k_P):",
          [sp.factor(sp.diff(s2, x)) for x in (v, dm, em, kp)],
          " (paper: -2v C_F, (4e - 2d) C_F, independent of k_P)")
    print("S_1 dependence on (e, c_+, l_+, beta_e):",
          [sp.factor(sp.diff(s1, x)) for x in (em, cp, lp, betae)])
    sub_base = {lp: 0, kp: 0, em: 0, v: 0, betae: 0}
    # family parametrization: c_+ - l_+ = w0 + wA C_A/C_F (x^0), y = yA C_A + yF C_F
    def vec_at(lamval, w0s=w0, wAs=wA, yAs=yA, yFs=yF):
        sub = dict(sub_base)
        sub.update({lam: lamval, cp: w0s + wAs * CA / CF, dm: yAs * CA + yFs * CF})
        c3 = components(S3.subs(sub), B3)
        c4 = components(S4.subs(sub), B4)
        return [sp.expand(x) for x in c3 + c4]
    V1 = vec_at(1)
    V2 = vec_at(2)
    V2sep = vec_at(2, w0b, wAb, yAb, yFb)
    V2lam = vec_at(lam)
    return dict(S=S, S3=S3, S4=S4, waves=waves, F1=F1, V1=V1, V2=V2, V2sep=V2sep,
                V2lam=V2lam, fitted=fitted, groups=groups)


def paper_comparisons(D):
    hdr("C (cont.). Comparison with the coefficients printed in the paper")
    V1, V2 = D["V1"], D["V2"]

    def show(label, got, want):
        ok = all(sp.expand(ex(x) - ex(y)) == 0 for x, y in zip(got, want)) and len(got) == len(want)
        print(f"  {label:58s} {vstr(got):48s} paper {vstr(want):40s} {'OK' if ok else 'DIFFERENT'}")
        assert ok, label
    sub = dict(P0)
    rows = [
        ("x^0 as written (kappa=+1, b_A^-=b_A)", {}, (60, -192, 144, -912, 3120, -3264, 960, 1152)),
        ("x^0 sign of b_A^- reversed", {beta: -1}, (60, -192, 144, -672, 1872, -1152, -192, 1152)),
        ("x^0 b_A^- removed", {beta: 0}, (72, -240, 192, -840, 2688, -2400, 384, 1152)),
        ("x^0 kappa reversed", {kap: -1}, (84, -288, 240, -1056, 3792, -4224, 1344, 1152)),
    ]
    for label, s, want in rows:
        ss = dict(P0)
        ss.update(s)
        show(label, [x.subs(ss) for x in V1], want)
    ss = dict(P0)
    show("lambda=2 covered pairing (V_3, V_4)", [x.subs(ss) for x in V2],
         (96, -288, 192, -2240, 7872, -8832, 3072, 3072))
    # kappa-even and kappa-odd parts (Notes I Table I.2)
    ev = [sp.expand((x.subs({kap: 1}) + x.subs({kap: -1})) / 2).subs(P0) for x in V1]
    od = [sp.expand((x.subs({kap: 1}) - x.subs({kap: -1})) / 2).subs(P0) for x in V1]
    show("kappa-even part (S_3 | S_4)", ev, (72, -240, 192, -984, 3456, -3744, 1152, 1152))
    show("kappa-odd part (S_3 | S_4)", od, (-12, 48, -48, 72, -336, 480, -192, 0))
    # shifts per unit parameter at p0
    def dshift(par):
        return [sp.expand(sp.diff(x, par).subs(P0)) for x in V1]
    show("shift per unit c+-l+ numeric (w0)", dshift(w0), (0, 0, 96, 0, 0, 0, 480, 0))
    show("shift per unit w_A (c+-l+ = w_A C_A/C_F)", dshift(wA), (0, 96, 0, 0, 0, 480, 0, 0))
    show("shift per unit y_A (y = y_A C_A)", dshift(yA), (0, 4, 0, 0, 0, 16, 0, 0))
    show("shift per unit y_F (y = y_F C_F)", dshift(yF), (0, 0, 4, 0, 0, 0, 16, 0))
    show("shift per unit eta_34", dshift(eta34), (0, 2, -4, 0, -6, 20, -16, 0))
    show("shift per unit g_1A (kappa=beta=1)", dshift(g1A), (0, 2, -4, 0, 10, -28, 16, 0))
    gs = dshift(gsm)
    want_g3 = components(-16 * CF**2 * (CA - CF), B3)
    want_g4 = components(16 * CF**2 * (CA - CF) * (3 * CA - 11 * CF), B4)
    show("shift per unit g (signature-mixed)", gs, tuple(want_g3 + want_g4))
    e2 = dshift(eta2)
    want_e3 = components(-4 * (CF - CA / 2)**2 * CF, B3)
    print(f"  shift per unit eta_2 (h = eta_2 C_F): {vstr(e2)};  S_3 part paper -4 b_A^2 h ="
          f" {vstr(want_e3)}: {'OK' if e2[:3] == want_e3 else 'DIFFERENT'}")
    assert e2[:3] == want_e3
    # SU(3) channel-mixing shift per unit h (paper S_3, S_4 entries -1/9, 38/27)
    su3 = {CA: 3, CF: R(4, 3), Q: R(5, 2)}
    s3h = ex(sum(c * b for c, b in zip(e2[:3], B3)).subs(su3) / R(4, 3))
    s4h = ex(sum(c * b for c, b in zip(e2[3:], B4)).subs(su3) / R(4, 3))
    print(f"  SU(3) shift of (S_3, S_4) per unit h: ({s3h}, {s4h})   paper (-1/9, 38/27)")
    assert (s3h, s4h) == (R(-1, 9), R(38, 27))
    # kappa = -1 with h = 24 C_F reproduces S_3, S_4 of kappa = +1
    ss = dict(P0)
    ss.update({kap: -1, eta2: 24})
    ok = [x.subs(ss) for x in V1] == [x.subs(P0) for x in V1]
    print(f"  kappa = -1 with channel-mixing h = 24 C_F reproduces S_3, S_4 of kappa = +1: {ok}")
    assert ok
    # Catalan shifts of c+ - l+ and y at general n
    print("  c+ - l+ shift 6(c+-l+) Cat_{n-1} (2C_F)^n and y shift y Cat_{n-2}(2C_F)^(n-1):"
          " consistent with the per-unit vectors above (n = 3, 4)")
    # lambda = 2 shifts
    def dshift2(par):
        return [sp.expand(sp.diff(x, par).subs(P0)) for x in V2]
    print("  lambda=2 shifts per unit: w0", vstr(dshift2(w0)), " wA", vstr(dshift2(wA)),
          " yA", vstr(dshift2(yA)), " yF", vstr(dshift2(yF)))
    print("                            eta2", vstr(dshift2(eta2)), " eta34", vstr(dshift2(eta34)),
          " g1A", vstr(dshift2(g1A)), " g", vstr(dshift2(gsm)))


# ===================================================================== D/E
FAMILY_PARAMS = {
    # name: (free parameters, kappa free?)
    "F1": ([kap, beta, sig], True),
    "F2": ([kap, beta, sig, w0], True),
    "F3": ([kap, beta, sig, w0, wA, yA, yF], True),
    "F4": ([kap, beta, sig, w0, wA, yA, yF, rs], True),
    "F5": ([kap, beta, sig, w0, wA, yA, yF, rs, eta2, eta34, g1A, gsm], True),
    "F1o": ([kap, beta], True),
    "F2o": ([kap, beta, w0], True),
    "F2yo": ([kap, beta, w0, yA, yF], True),
    "F3o": ([kap, beta, w0, wA, yA, yF], True),
    "F4o": ([kap, beta, w0, wA, yA, yF, rs], True),
    "F5o": ([kap, beta, w0, wA, yA, yF, rs, eta2, eta34, g1A, gsm], True),
    # channel-mixing and signature-mixed sub-cases of Notes II l.737-762
    "F2o+eta2": ([kap, beta, w0, eta2], True),
    "F2o+eta2+eta34": ([kap, beta, w0, eta2, eta34], True),
    "F2yo+eta2": ([kap, beta, w0, yA, yF, eta2], True),
    "F2yo+eta2+eta34": ([kap, beta, w0, yA, yF, eta2, eta34], True),
    "F3o+eta2": ([kap, beta, w0, wA, yA, yF, eta2], True),
    "F3o+eta2+eta34": ([kap, beta, w0, wA, yA, yF, eta2, eta34], True),
    "F4o+eta2": ([kap, beta, w0, wA, yA, yF, rs, eta2], True),
    "F4o+eta2+eta34": ([kap, beta, w0, wA, yA, yF, rs, eta2, eta34], True),
    "F3o+g": ([kap, beta, w0, wA, yA, yF, gsm], True),
    "F2yo+g": ([kap, beta, w0, yA, yF, gsm], True),
    # kappa fixed at +1 (selected by the P^- leading logarithms)
    "F1o|k": ([beta], False),
    "F1|k": ([beta, sig], False),
    "F2o|k": ([beta, w0], False),
    "F3o|k": ([beta, w0, wA, yA, yF], False),
}

# lambda = 2 with the paper's convention: parameters fixed at x^0 (kappa, beta,
# sigma, a numeric c+ - l+ in the y = 0 class, the quark-pair terms) are shared
# and not charged again; constants taken separate at N = -k are charged.
LAM2_SHARED = {
    "L2:y=0 (F1o shared)": ([kap, beta], True, []),
    "L2:y=0 (F1 shared)": ([kap, beta, sig], True, []),
    "L2:y sep (F2yo)": ([kap, beta, yA, yF], True, [yA, yF]),
    "L2:mixed sep (F3o)": ([kap, beta, w0, wA, yA, yF], True, [w0, wA, yA, yF]),
    "L2:mixed sep (F3)": ([kap, beta, sig, w0, wA, yA, yF], True, [w0, wA, yA, yF]),
    "L2:mixed sep+rho (F4o)": ([kap, beta, w0, wA, yA, yF, rs], True, [w0, wA, yA, yF]),
    "L2:F5o sep consts": ([kap, beta, w0, wA, yA, yF, rs, eta2, eta34, g1A, gsm], True,
                          [w0, wA, yA, yF]),
}

FAMILY_TEXT = {
    "F1": "kappa = +-1, b_A^- = beta b_A (every beta), psi+ -> sigma psi+ (every sigma)",
    "F2": "F1 + numeric c+ - l+ = w_0",
    "F3": "F2 + c+ - l+ = w_0 + w_A C_A/C_F and y = y_A C_A + y_F C_F",
    "F4": "F3 + coefficient rho of eq. (8) free (rho = -12 r_s)",
    "F5": "F4 + eta_2 (F_A^+)^2, eta_34 F_1^+F_A^+, g_1A F_1^+F_A^-, g w^2 F_1^+F_1^-",
    "F1o": "F1 with sigma = 1 (kappa, beta only)",
    "F2o": "F1o + numeric c+ - l+",
    "F2yo": "F2o + y of color degree one",
    "F3o": "F1o + c+ - l+ = w_0 + w_A C_A/C_F + y of color degree one",
    "F4o": "F3o + rho free",
    "F5o": "F4o + the four quark-pair terms",
}


def reduce_kappa(e):
    """Reduce kappa^k to kappa^(k mod 2)."""
    e = sp.expand(e)
    if not e.has(kap):
        return e
    p = sp.Poly(e, kap)
    out = 0
    for (k,), c in p.terms():
        out += c * (kap if k % 2 else 1)
    return sp.expand(out)


def monomial_vectors(vec, free):
    """Coefficient vectors of the monomials in the free parameters (kappa reduced)."""
    vec = [reduce_kappa(x) for x in vec]
    gens = list(free)
    mons = {}
    for i, x in enumerate(vec):
        if x == 0:
            continue
        p = sp.Poly(x, *gens) if gens else None
        terms = p.terms() if p is not None else [((), x)]
        for mon, c in terms:
            mons.setdefault(mon, [0] * len(vec))
            mons[mon][i] = ex(c)
    return mons


def annihilator(vectors, m):
    """Basis of {L in Q^m : L.c = 0 for every c in vectors}."""
    if not vectors:
        return [sp.Matrix([1 if i == j else 0 for i in range(m)]) for j in range(m)]
    A = sp.Matrix([list(c) for c in vectors])
    return A.nullspace()


def rank_of(vectors, m):
    if not vectors:
        return 0
    return sp.Matrix([list(c) for c in vectors]).rank()


def nice(Ls):
    """Integer-normalized functionals, reduced row echelon form."""
    if not Ls:
        return []
    M = sp.Matrix([list(L) for L in Ls]).rref()[0]
    out = []
    for i in range(M.rows):
        row = list(M.row(i))
        if all(x == 0 for x in row):
            continue
        den = 1
        for x in row:
            den = sp.ilcm(den, sp.fraction(ex(x))[1])
        row = [ex(x * den) for x in row]
        nz = [abs(int(x)) for x in row if x != 0]
        g = nz[0]
        for x in nz[1:]:
            g = sp.igcd(g, x)
        out.append([x / g for x in row])
    return out


def embed(Ls, m, offset, total):
    out = []
    for L in Ls:
        full = [0] * total
        for i in range(m):
            full[offset + i] = L[i]
        out.append(full)
    return out


def quotient_reps(E, m, order):
    """Greedy single-component representatives of Q^m* / span(E)."""
    reps = []
    cur = [list(L) for L in E]
    r0 = sp.Matrix(cur).rank() if cur else 0
    for i in order:
        e = [1 if j == i else 0 for j in range(m)]
        trial = cur + [e]
        r = sp.Matrix(trial).rank()
        if r > r0:
            reps.append(i)
            cur, r0 = trial, r
    return reps


def complement_in(Ann, E, m):
    """Basis of Ann (list of vectors) modulo span(E) (E within span(Ann))."""
    cur = [list(L) for L in E]
    r0 = sp.Matrix(cur).rank() if cur else 0
    out = []
    for L in nice(Ann):
        trial = cur + [list(L)]
        r = sp.Matrix(trial).rank()
        if r > r0:
            out.append(list(L))
            cur, r0 = trial, r
    return out


def analyse(vec, free, kappa_free, split, label="", verbose=True, comp_names=None,
            charged=None, p0extra=None):
    """Rank analysis of the predicted component vector over a family.
    vec: list of m sympy expressions; free: free parameters (kappa may be among
    them); split: sizes of the two orders, e.g. (3, 5); charged: continuous
    parameters counted as inputs fixed by these components (default: all free
    continuous parameters)."""
    m = len(vec)
    p0 = dict(P0)
    if p0extra:
        p0.update(p0extra)
    if not kappa_free:
        vec = [sp.expand(x.subs({kap: 1})) for x in vec]
        free = [p for p in free if p != kap]
    fixed = {k: val for k, val in p0.items() if k not in free}
    vec = [sp.expand(x.subs(fixed)) for x in vec]
    mons = monomial_vectors(vec, free)
    zero = tuple([0] * len(free))
    Wv = [c for mon, c in mons.items()]
    Dv = [c for mon, c in mons.items() if mon != zero]
    cont = [p for p in free if p != kap]
    if charged is not None:
        cont = [p for p in cont if p in charged]
    J = [[sp.expand(sp.diff(x, p).subs(p0)) for x in vec] for p in cont]
    J = [row for row in J if any(x != 0 for x in row)]
    f = rank_of(J, m)
    o1, o2 = split
    res = {"m": m, "f": f, "rW": rank_of(Wv, m), "rD": rank_of(Dv, m)}
    sl = [(0, o1), (o1, o2)]
    res["rW_ord"] = [rank_of([c[a:a + b] for c in Wv], b) for a, b in sl]
    res["rD_ord"] = [rank_of([c[a:a + b] for c in Dv], b) for a, b in sl]
    Ea_joint = annihilator(Wv, m)
    Eb_joint = annihilator(Dv, m)
    Ea_ord = []
    Eb_ord = []
    for a, b in sl:
        Ea_ord += embed(annihilator([c[a:a + b] for c in Wv], b), b, a, m)
        Eb_ord += embed(annihilator([c[a:a + b] for c in Dv], b), b, a, m)
    res["E"] = {"vanish_within": Ea_ord, "vanish_joint": [list(L) for L in Ea_joint],
                "fixed_within": Eb_ord, "fixed_joint": [list(L) for L in Eb_joint]}
    res["dimE"] = {k: (sp.Matrix(vv).rank() if vv else 0) for k, vv in res["E"].items()}
    res["counted"] = {k: m - d for k, d in res["dimE"].items()}
    res["net"] = {k: m - d - f for k, d in res["dimE"].items()}
    AnnT = annihilator(J, m)
    res["tests"] = {k: complement_in(AnnT, vv, m) for k, vv in res["E"].items()}
    order = [o1 + 4] + list(range(o1, o1 + 4)) + list(range(o1))  # quartic first
    res["reps"] = {k: quotient_reps(vv, m, order) for k, vv in res["E"].items()}
    res["mons"] = mons
    res["J"] = J
    if verbose:
        names = comp_names or ([f"S3[{n}]" for n in B3_NAMES] + [f"S4[{n}]" for n in B4_NAMES])
        print(f"\n--- {label}: free parameters {[str(p) for p in free]}, kappa "
              f"{'varied' if kappa_free else 'fixed at +1'}; charged as inputs: "
              f"{[str(p) for p in cont]}")
        print(f"    components ({m}): " + ", ".join(names))
        print(f"    monomials of the free parameters and their coefficient vectors:")
        for mon, c in mons.items():
            mstr = "*".join(f"{p}^{e}" if e > 1 else str(p)
                            for p, e in zip(free, mon) if e) or "1"
            print(f"      {mstr:28s} {vstr(c)}")
        print(f"    rank W = span{{v(p)}} = {res['rW']}  (orders: {res['rW_ord']});  rank D ="
              f" span{{v(p) - v(p0)}} = {res['rD']}  (orders: {res['rD_ord']})")
        print(f"    Jacobian at p0 (continuous parameters): rank f = {f}")
        for k in ("vanish_within", "vanish_joint", "fixed_within", "fixed_joint"):
            print(f"    excluded [{k:13s}] dim {res['dimE'][k]}: "
                  + "; ".join(vstr(L) for L in nice(res['E'][k])))
            print(f"        counted = {res['counted'][k]}  (single-component representatives: "
                  + ", ".join(names[i] for i in res['reps'][k]) + f");  net of f: {res['net'][k]}")
            if res['tests'][k]:
                print("        test functionals (annihilate the tangent space, not excluded): "
                      + "; ".join(vstr(L) for L in res['tests'][k]))
    return res


# ===================================================================== F
def specific_claims(D):
    hdr("F. Specific claims recomputed")
    V1, V2 = D["V1"], D["V2"]
    L5 = [96, 24, 0, 0, 0, 0, 0, -1]
    expr = sp.expand(sum(c * x for c, x in zip(L5, V1)))
    e_F1 = sp.expand(expr.subs({w0: 0, wA: 0, yA: 0, yF: 0, rs: 1, eta2: 0, eta34: 0, g1A: 0, gsm: 0}))
    print(f"MISS-5: 96 S3[CF CA^2] + 24 S3[CF^2 CA] - S4[quartic] over F1 (all kappa, beta, sigma)"
          f" = {e_F1}")
    print(f"        with every parameter of F5 free: {sp.factor(expr)}")
    print(f"        -> holds for kappa, beta, sigma, rho, w_0, y_F; fails for w_A (c+-l+ with a"
          f" C_A/C_F part), y_A, and the quark-pair terms listed")
    # quartic component itself
    q = V1[7]
    print(f"Quartic component of S_4 over F5: {sp.factor(q)}  (only sigma and rho enter;"
          f" independent of kappa, beta, c+-l+, y and the four quark-pair terms)")
    q2 = V2[7]
    print(f"Quartic component of V_4 (lambda=2) over F5: {sp.factor(q2)}")
    # the lambda = 2 analogue of MISS-5
    print("lambda = 2 cross-order relations over F1 (computed in section E)")
    # SU(N) planar and next-to-planar functionals
    def sun_poly(vec4, deg):
        e = sum(c * b for c, b in zip(vec4, B4))
        e = sp.expand(e.subs({CA: N, CF: (N**2 - 1) / (2 * N), Q: (N**2 - 1) * (N**2 + 6) / 48}))
        e = sp.expand(e)
        return [sp.factor(e.coeff(N, k)) for k in deg]
    print("\nSU(N) expansion of S_4 (x^0) and V_4 (lambda=2) over F1 (kappa, beta, sigma):")
    sub = {w0: 0, wA: 0, yA: 0, yF: 0, rs: 1, eta2: 0, eta34: 0, g1A: 0, gsm: 0}
    for lbl, vec in (("S_4 (x^0)", V1[3:]), ("V_4 (lambda=2)", V2[3:])):
        cf = sun_poly([x.subs(sub) for x in vec], [4, 2, 0, -2, -4])
        print(f"  {lbl:15s} N^4: {cf[0]},  N^2: {cf[1]},  N^0: {cf[2]},  N^-2: {cf[3]},  N^-4: {cf[4]}")
    print("  (MISS-6 claims the N^2 coefficient of V_4 at lambda = 2 is 48 for every variant)")
    # planar functionals in the general-color bases
    P3 = [4, 2, 1]
    P4 = [24, 12, 6, 3, 1]
    NP4 = [-24, -24, -18, -12, 5]
    for lbl, vec in (("x^0", V1), ("lambda=2", V2)):
        s = [x.subs(sub) for x in vec]
        p3 = sp.factor(sum(c * x for c, x in zip(P3, s[:3])))
        p4 = sp.factor(sum(c * x for c, x in zip(P4, s[3:])))
        np4 = sp.factor(sum(c * x for c, x in zip(NP4, s[3:])))
        print(f"  {lbl:9s} planar P3.S3 = {p3};  planar P4.S4 = {p4};  SU(N) next-to-planar"
              f" functional (-24,-24,-18,-12,5).S4 = {np4}")
    return P3, P4, NP4


# ===================================================================== G
def paper_rule(res, P3, P4, lam2_shared=False):
    """W2 rule: exclude only planar combinations that vanish for every variant;
    subtract the inputs fixed (rank of the Jacobian over the charged parameters)."""
    m = res["m"]
    Ann = res["E"]["vanish_joint"]
    planar = [P3 + [0] * 5, [0] * 3 + P4]
    # dim of span(planar) intersect Ann(W)
    if Ann:
        dsum = sp.Matrix(planar + [list(L) for L in Ann]).rank()
        dint = 2 + len(Ann) - dsum
    else:
        dint = 0
    f = 0 if lam2_shared else res["f"]
    return m - dint - f, dint, f


# ===================================================================== I
def amplitude_loop_part(D):
    hdr("I. Four-quark amplitude: the signature-changing term restricted to the loop part of F_A^-"
        " (R4-55)")
    waves = D["waves"]
    _, _, Sfull = singlet_S(waves)
    F1full, _, _ = singlet_S(waves)
    F1loop, _, Sloop = singlet_S(waves, loop_part_only=True)

    def amp_entries(F1, sub):
        """zeta_2 a^L Ltilde^(2L-2) coefficient of A_1^+ / (2 a C_F), L = 1, 2, 3, from
        Res_{w=0} e^{w Lt} eta^+ F_1^+ with eta^+ = cos(pi w/2) = 1 - 3/4 zeta_2 w^2."""
        out = {}
        for L in (1, 2, 3):
            n = L + 1
            # zeta_2 part of F at a^n: key (1, 3, n), w^(3-2n): residue picks Lt^(2n-4)/(2n-4)!
            c = F1.get(1, 3, n)
            # eta^+ term: -3/4 z w^2 times the DL part f_n a^n w^(1-2n) -> w^(3-2n)
            c = c - R(3, 4) * F1.get(0, 1, n)
            c = sp.expand(c.subs(sub)) / (2 * CF) / sp.factorial(2 * n - 4)
            out[L] = sp.expand(c)
        return out
    base = dict(P0)
    base.update({lam: 1, lp: 0, cp: 0, kp: 0, dm: 0, em: 0, v: 0, betae: 0})
    full = amp_entries(F1full, base)
    loop = amp_entries(F1loop, base)
    sun = {CA: N, CF: (N**2 - 1) / (2 * N)}

    def to_basis(e, L):
        e = sp.expand(e.subs({Q: R(7, 24) * CF * CA**3 - R(1, 2) * CF**2 * CA**2}))
        basis = [CA**(L - j) * CF**j for j in range(L + 1)]
        return components(sp.expand(e), basis)
    print("Entries in the SU(N) basis (C_A^L, C_A^(L-1) C_F, ..., C_F^L), quartic reduced;"
          " c+ = l+ = alpha = beta_e = v = r = k_P = 0:")
    for L in (1, 2, 3):
        fb, lb = to_basis(full[L], L), to_basis(loop[L], L)
        print(f"  L = {L}: full term {vstr(fb):36s} loop part only {vstr(lb):36s} difference"
              f" {vstr([x - y for x, y in zip(lb, fb)])}")
    print("  paper (nmAmpEqOneVec/TwoVec/ThreeVec at zero constants): (-6, 21/2), (-15, 36, -15),"
          " (12, -58, 78, -85/4)")
    # S difference
    dS = {n: sp.factor((Sloop.get(1, 4, n) - Sfull.get(1, 4, n)).subs(base)) for n in (1, 2, 3, 4)}
    print(f"  S_n(loop part only) - S_n(full), n = 1..4: {dS}")
    # equivalence with a singlet Born correction v
    vA_, vF_ = sp.symbols('v_A v_F')
    basev = dict(base)
    basev[v] = vA_ * CA + vF_ * CF
    fullv = amp_entries(F1full, basev)
    for L in (1, 2, 3):
        cb = to_basis(fullv[L], L)
        print(f"  L = {L}: d/dv_A {vstr([sp.diff(x, vA_) for x in cb])}, d/dv_F"
              f" {vstr([sp.diff(x, vF_) for x in cb])}   (Born correction a zeta_2 (v_A C_A + v_F C_F))")
    # the same for the other constants of App. C reachable here: l_+ = c_+, k_P, r
    lpp, pA_, pF_, be_ = sp.symbols('lpp p_A p_F be')
    basel = dict(base)
    basel.update({lp: lpp, cp: lpp, kp: pA_ * CA + pF_ * CF, betae: be_})
    fulll = amp_entries(F1full, basel)
    for L in (1, 2, 3):
        cb = to_basis(fulll[L], L)
        print(f"  L = {L}: d/dl_+ {vstr([sp.diff(x, lpp) for x in cb])}, d/dp_A"
              f" {vstr([sp.diff(x, pA_) for x in cb])}, d/dp_F {vstr([sp.diff(x, pF_) for x in cb])},"
              f" d/dbeta_e {vstr([sp.diff(x, be_) for x in cb])}")
    print("  paper (nmAmpEq...Vec): l_+ 12, 48, 30; p_A, p_F 0, 1, 2/3; beta_e 24, 72, 40;"
          " v_A, v_F 1, 2, 1 (on C_A C_F^(L-1) and C_F^L)")
    # restricted = full + v_eq with v_eq = -(Born feed): check for general kappa, beta, sigma
    veq = sp.Symbol('veq')
    gen = {lam: 1, lp: 0, cp: 0, kp: 0, dm: 0, em: 0, betae: 0, w0: 0, wA: 0, yA: 0, yF: 0,
           eta2: 0, eta34: 0, g1A: 0, gsm: 0, rs: 1}
    gen0 = dict(gen)
    gen0[v] = 0
    genv = dict(gen)
    genv[v] = veq
    loop_g = amp_entries(F1loop, gen0)
    full_g = amp_entries(F1full, genv)
    sol = sp.solve(sp.expand(loop_g[1] - full_g[1]), veq)
    print(f"  Born correction equivalent to removing the Born feed: v_eq = {sp.factor(sol[0])}")
    ok = all(sp.expand((loop_g[L] - full_g[L]).subs(veq, sol[0])) == 0 for L in (1, 2, 3))
    okS = all(sp.expand((Sloop.get(1, 4, n).subs(gen).subs(v, 0)
                         - Sfull.get(1, 4, n).subs(gen).subs(v, sol[0]))) == 0 for n in (1, 2, 3, 4))
    print(f"  loop-part restriction == full term with Born correction v_eq, for every kappa, beta,"
          f" sigma: amplitude L = 1,2,3 {ok}; S_1..S_4 {okS}")
    # complete refit check with the fitted constants of App. C
    rr = sp.Symbol('rr')

    def entries_with_r(F1, sub, rval):
        e = amp_entries(F1, sub)
        out = {}
        for L in (1, 2, 3):
            # scalar map factor (1 - a zeta_2 r) times the DL amplitude f_L a^L/(2 a C_F (2L-2)!)
            fL = F1.get(0, 1, L).subs(sub)
            out[L] = sp.expand(e[L] - rval * fL / (2 * CF) / sp.factorial(2 * L - 2))
        return out
    data = {1: [0, R(13, 2)], 2: [-15, 48, -41], 3: [12, -58, 84, R(-451, 12)]}
    fitted_common = dict(P0)
    fitted_common.update({lam: 1, lp: R(-1, 6), cp: R(-1, 6), betae: R(-1, 6), kp: 0, dm: 0, em: 0})
    for lbl, F1x, Sx, vval in (("full term, v = 6C_A - 8C_F", F1full, Sfull, 6 * CA - 8 * CF),
                               ("loop part only, v = 4C_F", F1loop, Sloop, 4 * CF)):
        sub = dict(fitted_common)
        sub[v] = vval
        ent = entries_with_r(F1x, sub, -10 * CF)
        okA = all([sp.expand(a - b) == 0 for a, b in zip(to_basis(ent[L], L), data[L])] == [True] * (L + 1)
                  for L in (1, 2, 3))
        s1 = sp.factor(Sx.get(1, 4, 1).subs(sub))
        s2 = sp.factor(Sx.get(1, 4, 2).subs(sub))
        s3 = sp.expand(Sx.get(1, 4, 3).subs(sub) - Sfull.get(1, 4, 3).subs(base))
        s4 = sp.expand(Sx.get(1, 4, 4).subs(sub) - Sfull.get(1, 4, 4).subs(base))
        print(f"  {lbl:28s} (c+ = l+ = -1/6, alpha = 0, beta_e = -1/6, r = -10C_F, k_P = d = e = 0):"
              f" amplitude entries L = 1..3 equal the finite remainders {okA};"
              f" S_1 = {s1}, S_2 = {s2} (data 4C_F, -8C_F^2); S_3, S_4 unchanged: {s3 == 0 and s4 == 0}")
    print("  The restriction is absorbed by v = 4C_F (v_A = 0, v_F = 4) in place of 6C_A - 8C_F, the other"
          " fitted constants unchanged.")
    return full, loop


# ===================================================================== main
def main():
    D = build_S()
    paper_comparisons(D)
    P3, P4, NP4 = specific_claims(D)
    V1, V2, V2sep = D["V1"], D["V2"], D["V2sep"]

    hdr("D. Family of variations (parameters) and the nested families")
    print("Parameters: kappa in {+1,-1}; b_A^- = beta b_A, beta in Q (beta = 0 removal, -1 reversal);")
    print("  sigma: psi+ -> sigma psi+ in the positive-signature singlet row (sigma in Q);")
    print("  c+ - l+ = w_0 (numeric) or w_0 + w_A C_A/C_F (color degree one for C_F(c+-l+));")
    print("  y = d - k_P/zeta_2 + 2e = y_A C_A + y_F C_F (color degree one);")
    print("  rho: coefficient of eq. (8), rho = -12 r_s (r_s multiplies the signature-changing term);")
    print("  quark-pair terms of the no-hard-gluon class (Notes I l.638-640, 686, 732): eta_2 (h = eta_2 C_F),")
    print("  eta_34, g_1A (singlet-adjoint), g (signature-mixed).  Default point p0: kappa = beta = sigma = r_s = 1,")
    print("  all others 0.  At x^0 the eight components are S_3 (CF CA^2, CF^2 CA, CF^3) and S_4 (CF CA^3,")
    print("  CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R); at lambda = 2 the same bases for V_3, V_4.")
    print("NOTE: sigma and rho enter S_3, S_4, V_3, V_4 only through the product sigma*r_s (both scale the")
    print("  whole signature-changing term of the singlet row), so F4 = F3 for these components.")
    for k, t in FAMILY_TEXT.items():
        print(f"  {k:5s}: {t}")

    results = {}
    names2 = [f"V3[{n}]" for n in B3_NAMES] + [f"V4[{n}]" for n in B4_NAMES]
    for point, vec in (("x0", V1), ("lam2", V2)):
        hdr("E. Rank analysis and counts at " + ("x^0 (lambda = 1)" if point == "x0" else
            "lambda = 2 (covered pairing, k >= 2), stand-alone: every continuous parameter charged"))
        for fam, (free, kfree) in FAMILY_PARAMS.items():
            res = analyse(vec, free, kfree, (3, 5), label=f"{fam} at {point}",
                          comp_names=(names2 if point == "lam2" else None))
            results[(fam, point)] = res
    hdr("E (cont.). lambda = 2 with the paper's convention: parameters fixed at x^0 shared and not"
        " charged; constants separate at N = -k charged")
    lam2s = {}
    for fam, (free, kfree, charged) in LAM2_SHARED.items():
        lam2s[fam] = analyse(V2, free, kfree, (3, 5), label=fam, comp_names=names2, charged=charged)

    hdr("G. The paper's rule reproduced: only planar combinations that vanish for every variant"
        " are excluded; inputs fixed are subtracted")
    for fam in ["F1o", "F2o", "F2yo", "F3o", "F4o", "F5o", "F1", "F2", "F3", "F4", "F5",
                "F2o+eta2", "F2o+eta2+eta34", "F2yo+eta2", "F2yo+eta2+eta34", "F3o+eta2",
                "F3o+eta2+eta34", "F4o+eta2", "F4o+eta2+eta34", "F3o+g", "F2yo+g"]:
        c0, d0, f0 = paper_rule(results[(fam, "x0")], P3, P4)
        print(f"  x^0  {fam:18s}: 8 - {d0} planar identities - {f0} inputs = {c0}")
    for fam in LAM2_SHARED:
        c2, d2, f2 = paper_rule(lam2s[fam], P3, P4)
        print(f"  k>=2 {fam:26s}: 8 - {d2} planar identities - {f2} inputs = {c2}")
    print("  (paper: x^0 hierarchy 5/4/3/2/0 = F2o/F2yo/F3o/F4o/arbitrary; channel-mixing counts"
          " 4,3 / 3,2 / 2,1 / 1,0 and signature-mixed 2 with the constants; lambda = 2: 6, 5, 4)")

    hdr("H. x^0 and lambda = 2 together (16 components), parameters shared, kappa varied")
    joint_results = {}
    cases = [("F1o", V1 + V2, [kap, beta], None, {}),
             ("F1", V1 + V2, [kap, beta, sig], None, {}),
             ("F2o", V1 + V2, [kap, beta, w0], None, {}),
             ("F2o sep consts", V1 + V2sep, [kap, beta, w0, w0b], None, {}),
             ("F3o", V1 + V2, [kap, beta, w0, wA, yA, yF], None, {}),
             ("F3o sep consts", V1 + V2sep, [kap, beta, w0, wA, yA, yF, w0b, wAb, yAb, yFb], None, {}),
             ("F1o + lambda varied (not charged)", V1 + D["V2lam"], [kap, beta, lam], [beta],
              {lam: 2}),
             ("F2o + lambda varied (not charged)", V1 + D["V2lam"], [kap, beta, w0, lam], [beta, w0],
              {lam: 2})]
    for lbl, vv, free, charged, p0x in cases:
        res = analyse(vv, free, True, (8, 8), label=lbl, verbose=False, charged=charged, p0extra=p0x)
        # within each point and within each order
        p0 = dict(P0)
        p0.update(p0x)
        fixed = {k: val for k, val in p0.items() if k not in free}
        vvx = [sp.expand(x.subs(fixed)) for x in vv]
        mons = monomial_vectors(vvx, free)
        zero = tuple([0] * len(free))
        Wv = [c for mon, c in mons.items()]
        Dv = [c for mon, c in mons.items() if mon != zero]
        blocks4 = [(0, 3), (3, 5), (8, 3), (11, 5)]
        blocks2 = [(0, 8), (8, 8)]
        out = {}
        for nm, blocks in (("orders", blocks4), ("points", blocks2)):
            out["vanish_" + nm] = 16 - sum(b - rank_of([c[a:a + b] for c in Wv], b) for a, b in blocks)
            out["fixed_" + nm] = 16 - sum(b - rank_of([c[a:a + b] for c in Dv], b) for a, b in blocks)
        out["vanish_joint16"] = res["counted"]["vanish_joint"]
        out["fixed_joint16"] = res["counted"]["fixed_joint"]
        joint_results[lbl] = (res, out)
        f = res["f"]
        print(f"  {lbl:36s} rank W = {res['rW']:2d}, rank D = {res['rD']:2d}, f = {f}")
        print(f"      counted (net of f):  vanish within each order {out['vanish_orders']} ({out['vanish_orders'] - f}),"
              f" within each point {out['vanish_points']} ({out['vanish_points'] - f}),"
              f" all 16 {out['vanish_joint16']} ({out['vanish_joint16'] - f})")
        print(f"                           fixed  within each order {out['fixed_orders']} ({out['fixed_orders'] - f}),"
              f" within each point {out['fixed_points']} ({out['fixed_points'] - f}),"
              f" all 16 {out['fixed_joint16']} ({out['fixed_joint16'] - f})")
    print("  Over every family in which lambda is not varied, rank W(16) = rank W(x^0): the lambda = 2"
          " components are fixed linear combinations of S_3, S_4 over the family.")

    full, loop = amplitude_loop_part(D)

    hdr("J. Summary of counts")
    print("counted = components minus excluded combinations; net = counted minus f, the rank of the"
          " Jacobian at p0 over the charged parameters (kappa is never charged: the P^- leading"
          " logarithms select it).  Criteria: (a) vanish = a combination vanishing for every variant"
          " is excluded; (b) fixed = a combination with one value for every variant is excluded;"
          " (c) within = only relations inside S_3 alone and inside S_4 alone; (d) joint = relations"
          " across S_3 and S_4 as well.")
    print(f"\n{'family':18s} {'pt':5s} {'f':>2s} | {'rW':>3s} {'rD':>3s} | "
          f"{'(a,c) vanish-within':>20s} {'(a,d) vanish-joint':>19s} {'(b,c) fixed-within':>19s}"
          f" {'(b,d) fixed-joint':>18s} | {'paper rule':>10s}")
    order = ["F1o", "F2o", "F2yo", "F3o", "F4o", "F5o", "F1", "F2", "F3", "F4", "F5",
             "F2o+eta2", "F2o+eta2+eta34", "F2yo+eta2", "F2yo+eta2+eta34", "F3o+eta2",
             "F3o+eta2+eta34", "F4o+eta2", "F4o+eta2+eta34", "F3o+g", "F2yo+g",
             "F1o|k", "F1|k", "F2o|k", "F3o|k"]
    for fam in order:
        for pt in ("x0", "lam2"):
            r = results[(fam, pt)]
            pr = paper_rule(r, P3, P4)[0]
            cells = [f"{r['counted'][k]:>2d} net {r['net'][k]:>2d}" for k in
                     ("vanish_within", "vanish_joint", "fixed_within", "fixed_joint")]
            print(f"{fam:18s} {pt:5s} {r['f']:>2d} | {r['rW']:>3d} {r['rD']:>3d} | "
                  f"{cells[0]:>20s} {cells[1]:>19s} {cells[2]:>19s} {cells[3]:>18s} | {pr:>10d}")
    print("\nlambda = 2 with the paper's convention (shared parameters not charged):")
    for fam, r in lam2s.items():
        pr = paper_rule(r, P3, P4)[0]
        cells = [f"{r['counted'][k]:>2d} net {r['net'][k]:>2d}" for k in
                 ("vanish_within", "vanish_joint", "fixed_within", "fixed_joint")]
        print(f"{fam:26s} f={r['f']:>2d} | {cells[0]:>12s} {cells[1]:>12s} {cells[2]:>12s} {cells[3]:>12s}"
              f" | paper rule {pr}")
    print("\nTotals x^0 + (lambda = 2, paper convention), net:")
    for x0fam, l2fam in (("F2o", "L2:y=0 (F1o shared)"), ("F1o", "L2:y=0 (F1o shared)"),
                         ("F1", "L2:y=0 (F1 shared)"), ("F2", "L2:y=0 (F1 shared)"),
                         ("F2yo", "L2:y sep (F2yo)"), ("F3o", "L2:mixed sep (F3o)")):
        r0, r2 = results[(x0fam, "x0")], lam2s[l2fam]
        tot = {k: r0["net"][k] + r2["net"][k] for k in r0["net"]}
        pr = paper_rule(r0, P3, P4)[0] + paper_rule(r2, P3, P4)[0]
        print(f"  {x0fam:5s} + {l2fam:22s}: (a,c) {tot['vanish_within']:2d}  (a,d) {tot['vanish_joint']:2d}"
              f"  (b,c) {tot['fixed_within']:2d}  (b,d) {tot['fixed_joint']:2d}  | paper rule {pr}")
    summ = {}
    for (fam, pt), r in results.items():
        summ[f"{fam}|{pt}"] = {"f": r["f"], "rW": r["rW"], "rD": r["rD"],
                              "rW_ord": r["rW_ord"], "rD_ord": r["rD_ord"],
                              "counted": r["counted"], "net": r["net"],
                              "paper_rule": paper_rule(r, P3, P4)[0],
                              "excluded": {k: [[str(x) for x in L] for L in nice(vv)]
                                           for k, vv in r["E"].items()}}
    for fam, r in lam2s.items():
        summ[f"{fam}|lam2-shared"] = {"f": r["f"], "rW": r["rW"], "rD": r["rD"],
                                     "counted": r["counted"], "net": r["net"],
                                     "paper_rule": paper_rule(r, P3, P4)[0],
                                     "excluded": {k: [[str(x) for x in L] for L in nice(vv)]
                                                  for k, vv in r["E"].items()}}
    for lbl, (res, out) in joint_results.items():
        summ[f"joint16|{lbl}"] = {"f": res["f"], "rW": res["rW"], "rD": res["rD"], "counted": out}
    with open(os.path.join(HERE, "m11_count_A_summary.json"), "w") as fh:
        json.dump(summ, fh, indent=1)
    print("\nwritten m11_count_A_summary.json")


if __name__ == "__main__":
    sys.exit(main())


==> anc/numbers/deposit/R10/m11_count/A/m11_count_A_summary.json <==
{
 "F1|x0": {
  "f": 2,
  "rW": 4,
  "rD": 4,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "vanish_joint": [
    [
     "48",
     "0",
     "-12",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "24",
     "24",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "fixed_joint": [
    [
     "48",
     "0",
     "-12",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "24",
     "24",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ]
  }
 },
 "F2|x0": {
  "f": 3,
  "rW": 5,
  "rD": 5,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 7,
   "fixed_joint": 5
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 2,
   "fixed_within": 4,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "vanish_joint": [
    [
     "240",
     "0",
     "-60",
     "0",
     "16",
     "16",
     "12",
     "-13"
    ],
    [
     "0",
     "120",
     "120",
     "0",
     "-32",
     "-32",
     "-24",
     "21"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "fixed_joint": [
    [
     "240",
     "0",
     "-60",
     "0",
     "16",
     "16",
     "12",
     "-13"
    ],
    [
     "0",
     "120",
     "120",
     "0",
     "-32",
     "-32",
     "-24",
     "21"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ]
  }
 },
 "F3|x0": {
  "f": 6,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F4|x0": {
  "f": 6,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F5|x0": {
  "f": 8,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 0,
   "vanish_joint": 0,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 0,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F1o|x0": {
  "f": 1,
  "rW": 4,
  "rD": 3,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   1,
   2
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 3,
   "fixed_joint": 3
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "vanish_joint": [
    [
     "48",
     "0",
     "-12",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "24",
     "24",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2o|x0": {
  "f": 2,
  "rW": 5,
  "rD": 4,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 5,
   "vanish_joint": 3,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "vanish_joint": [
    [
     "240",
     "0",
     "-60",
     "0",
     "16",
     "16",
     "12",
     "-13"
    ],
    [
     "0",
     "120",
     "120",
     "0",
     "-32",
     "-32",
     "-24",
     "21"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "60",
     "0",
     "-15",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "15",
     "15",
     "0",
     "-4",
     "-4",
     "-3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo|x0": {
  "f": 4,
  "rW": 7,
  "rD": 6,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 7,
   "fixed_within": 7,
   "fixed_joint": 6
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 3,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [
    [
     "48",
     "12",
     "0",
     "-36",
     "-12",
     "-3",
     "0",
     "-5"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "16",
     "4",
     "0",
     "-12",
     "-4",
     "-1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o|x0": {
  "f": 5,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F4o|x0": {
  "f": 6,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F5o|x0": {
  "f": 8,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 0,
   "vanish_joint": 0,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 0,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F2o+eta2|x0": {
  "f": 3,
  "rW": 5,
  "rD": 4,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 1
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "vanish_joint": [
    [
     "240",
     "0",
     "-60",
     "0",
     "16",
     "16",
     "12",
     "-13"
    ],
    [
     "0",
     "120",
     "120",
     "0",
     "-32",
     "-32",
     "-24",
     "21"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "60",
     "0",
     "-15",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "15",
     "15",
     "0",
     "-4",
     "-4",
     "-3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2o+eta2+eta34|x0": {
  "f": 4,
  "rW": 6,
  "rD": 5,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 6,
   "fixed_within": 7,
   "fixed_joint": 5
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 2,
   "fixed_within": 3,
   "fixed_joint": 1
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [
    [
     "240",
     "0",
     "-60",
     "816",
     "288",
     "84",
     "12",
     "89"
    ],
    [
     "0",
     "40",
     "40",
     "-304",
     "-112",
     "-36",
     "-8",
     "-31"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "20",
     "0",
     "-5",
     "68",
     "24",
     "7",
     "1",
     "0"
    ],
    [
     "0",
     "10",
     "10",
     "-76",
     "-28",
     "-9",
     "-2",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo+eta2|x0": {
  "f": 5,
  "rW": 7,
  "rD": 6,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 7,
   "fixed_within": 7,
   "fixed_joint": 6
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 1
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [
    [
     "48",
     "12",
     "0",
     "-36",
     "-12",
     "-3",
     "0",
     "-5"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "16",
     "4",
     "0",
     "-12",
     "-4",
     "-1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo+eta2+eta34|x0": {
  "f": 6,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o+eta2|x0": {
  "f": 6,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o+eta2+eta34|x0": {
  "f": 7,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 1,
   "vanish_joint": 1,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 1,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F4o+eta2|x0": {
  "f": 7,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 1,
   "vanish_joint": 1,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 1,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F4o+eta2+eta34|x0": {
  "f": 8,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 0,
   "vanish_joint": 0,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 0,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F3o+g|x0": {
  "f": 6,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo+g|x0": {
  "f": 5,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F1o|k|x0": {
  "f": 1,
  "rW": 4,
  "rD": 3,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   1,
   2
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 3,
   "fixed_joint": 3
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "vanish_joint": [
    [
     "48",
     "0",
     "-12",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "24",
     "24",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F1|k|x0": {
  "f": 2,
  "rW": 4,
  "rD": 4,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "vanish_joint": [
    [
     "48",
     "0",
     "-12",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "24",
     "24",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ],
   "fixed_joint": [
    [
     "48",
     "0",
     "-12",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "24",
     "24",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "0",
     "-6",
     "-6",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "-2"
    ]
   ]
  }
 },
 "F2o|k|x0": {
  "f": 2,
  "rW": 5,
  "rD": 4,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 5,
   "vanish_joint": 3,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "vanish_joint": [
    [
     "240",
     "0",
     "-60",
     "0",
     "16",
     "16",
     "12",
     "-13"
    ],
    [
     "0",
     "120",
     "120",
     "0",
     "-32",
     "-32",
     "-24",
     "21"
    ],
    [
     "0",
     "0",
     "0",
     "24",
     "8",
     "2",
     "0",
     "3"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "60",
     "0",
     "-15",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "15",
     "15",
     "0",
     "-4",
     "-4",
     "-3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o|k|x0": {
  "f": 5,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F1|lam2": {
  "f": 2,
  "rW": 4,
  "rD": 4,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "vanish_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ]
  }
 },
 "F2|lam2": {
  "f": 3,
  "rW": 5,
  "rD": 5,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 7,
   "fixed_joint": 5
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 2,
   "fixed_within": 4,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "vanish_joint": [
    [
     "960",
     "0",
     "-240",
     "0",
     "32",
     "32",
     "24",
     "-29"
    ],
    [
     "0",
     "480",
     "480",
     "0",
     "-64",
     "-64",
     "-48",
     "43"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "fixed_joint": [
    [
     "960",
     "0",
     "-240",
     "0",
     "32",
     "32",
     "24",
     "-29"
    ],
    [
     "0",
     "480",
     "480",
     "0",
     "-64",
     "-64",
     "-48",
     "43"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ]
  }
 },
 "F3|lam2": {
  "f": 6,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F4|lam2": {
  "f": 6,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F5|lam2": {
  "f": 8,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 0,
   "vanish_joint": 0,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 0,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F1o|lam2": {
  "f": 1,
  "rW": 4,
  "rD": 3,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   1,
   2
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 3,
   "fixed_joint": 3
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "vanish_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2o|lam2": {
  "f": 2,
  "rW": 5,
  "rD": 4,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 5,
   "vanish_joint": 3,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "vanish_joint": [
    [
     "960",
     "0",
     "-240",
     "0",
     "32",
     "32",
     "24",
     "-29"
    ],
    [
     "0",
     "480",
     "480",
     "0",
     "-64",
     "-64",
     "-48",
     "43"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "120",
     "0",
     "-30",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "30",
     "30",
     "0",
     "-4",
     "-4",
     "-3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo|lam2": {
  "f": 4,
  "rW": 7,
  "rD": 6,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 7,
   "fixed_within": 7,
   "fixed_joint": 6
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 3,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [
    [
     "256",
     "64",
     "0",
     "-96",
     "-32",
     "-8",
     "0",
     "-13"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "32",
     "8",
     "0",
     "-12",
     "-4",
     "-1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o|lam2": {
  "f": 5,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F4o|lam2": {
  "f": 6,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F5o|lam2": {
  "f": 8,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 0,
   "vanish_joint": 0,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 0,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F2o+eta2|lam2": {
  "f": 3,
  "rW": 5,
  "rD": 4,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 1
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "vanish_joint": [
    [
     "960",
     "0",
     "-240",
     "0",
     "32",
     "32",
     "24",
     "-29"
    ],
    [
     "0",
     "480",
     "480",
     "0",
     "-64",
     "-64",
     "-48",
     "43"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "120",
     "0",
     "-30",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "30",
     "30",
     "0",
     "-4",
     "-4",
     "-3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2o+eta2+eta34|lam2": {
  "f": 4,
  "rW": 6,
  "rD": 5,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   3,
   3
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 6,
   "fixed_within": 6,
   "fixed_joint": 5
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 1
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "vanish_joint": [
    [
     "480",
     "240",
     "120",
     "0",
     "-16",
     "-16",
     "-12",
     "7"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "120",
     "60",
     "30",
     "0",
     "-4",
     "-4",
     "-3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo+eta2|lam2": {
  "f": 5,
  "rW": 7,
  "rD": 6,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 7,
   "fixed_within": 7,
   "fixed_joint": 6
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 1
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [
    [
     "256",
     "64",
     "0",
     "-96",
     "-32",
     "-8",
     "0",
     "-13"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "32",
     "8",
     "0",
     "-12",
     "-4",
     "-1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo+eta2+eta34|lam2": {
  "f": 6,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o+eta2|lam2": {
  "f": 6,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o+eta2+eta34|lam2": {
  "f": 7,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 1,
   "vanish_joint": 1,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 1,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F4o+eta2|lam2": {
  "f": 7,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 1,
   "vanish_joint": 1,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 1,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F4o+eta2+eta34|lam2": {
  "f": 8,
  "rW": 8,
  "rD": 8,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   5
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 0,
   "vanish_joint": 0,
   "fixed_within": 0,
   "fixed_joint": 0
  },
  "paper_rule": 0,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "F3o+g|lam2": {
  "f": 6,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 2,
   "vanish_joint": 2,
   "fixed_within": 1,
   "fixed_joint": 1
  },
  "paper_rule": 2,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F2yo+g|lam2": {
  "f": 5,
  "rW": 7,
  "rD": 6,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 7,
   "fixed_within": 7,
   "fixed_joint": 6
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 2,
   "fixed_joint": 1
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [
    [
     "256",
     "64",
     "0",
     "-96",
     "-32",
     "-8",
     "0",
     "-13"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "32",
     "8",
     "0",
     "-12",
     "-4",
     "-1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F1o|k|lam2": {
  "f": 1,
  "rW": 4,
  "rD": 3,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   1,
   2
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 3,
   "fixed_joint": 3
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "vanish_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F1|k|lam2": {
  "f": 2,
  "rW": 4,
  "rD": 4,
  "rW_ord": [
   2,
   3
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 2,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "vanish_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ]
  }
 },
 "F2o|k|lam2": {
  "f": 2,
  "rW": 5,
  "rD": 4,
  "rW_ord": [
   3,
   4
  ],
  "rD_ord": [
   2,
   3
  ],
  "counted": {
   "vanish_within": 7,
   "vanish_joint": 5,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 5,
   "vanish_joint": 3,
   "fixed_within": 3,
   "fixed_joint": 2
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "vanish_joint": [
    [
     "960",
     "0",
     "-240",
     "0",
     "32",
     "32",
     "24",
     "-29"
    ],
    [
     "0",
     "480",
     "480",
     "0",
     "-64",
     "-64",
     "-48",
     "43"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "32",
     "8",
     "0",
     "11"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "120",
     "0",
     "-30",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "30",
     "30",
     "0",
     "-4",
     "-4",
     "-3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "12",
     "4",
     "1",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "F3o|k|lam2": {
  "f": 5,
  "rW": 8,
  "rD": 7,
  "rW_ord": [
   3,
   5
  ],
  "rD_ord": [
   3,
   4
  ],
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 3,
   "vanish_joint": 3,
   "fixed_within": 2,
   "fixed_joint": 2
  },
  "paper_rule": 3,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "L2:y=0 (F1o shared)|lam2-shared": {
  "f": 0,
  "rW": 4,
  "rD": 3,
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 3,
   "fixed_joint": 3
  },
  "net": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 3,
   "fixed_joint": 3
  },
  "paper_rule": 6,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "vanish_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "4",
     "0",
     "-1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "1",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "4",
     "4",
     "3",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "L2:y=0 (F1 shared)|lam2-shared": {
  "f": 0,
  "rW": 4,
  "rD": 4,
  "counted": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "net": {
   "vanish_within": 5,
   "vanish_joint": 4,
   "fixed_within": 5,
   "fixed_joint": 4
  },
  "paper_rule": 6,
  "excluded": {
   "vanish_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "vanish_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_within": [
    [
     "4",
     "2",
     "1",
     "0",
     "0",
     "0",
     "0",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ],
   "fixed_joint": [
    [
     "64",
     "0",
     "-16",
     "0",
     "0",
     "0",
     "0",
     "-1"
    ],
    [
     "0",
     "32",
     "32",
     "0",
     "0",
     "0",
     "0",
     "1"
    ],
    [
     "0",
     "0",
     "0",
     "96",
     "0",
     "-24",
     "-24",
     "25"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "16",
     "16",
     "12",
     "-7"
    ]
   ]
  }
 },
 "L2:y sep (F2yo)|lam2-shared": {
  "f": 2,
  "rW": 6,
  "rD": 5,
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 6,
   "fixed_within": 7,
   "fixed_joint": 5
  },
  "net": {
   "vanish_within": 6,
   "vanish_joint": 4,
   "fixed_within": 5,
   "fixed_joint": 3
  },
  "paper_rule": 5,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [
    [
     "384",
     "0",
     "-96",
     "-192",
     "-48",
     "0",
     "12",
     "-35"
    ],
    [
     "0",
     "192",
     "192",
     "96",
     "0",
     "-24",
     "-24",
     "31"
    ]
   ],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "32",
     "0",
     "-8",
     "-16",
     "-4",
     "0",
     "1",
     "0"
    ],
    [
     "0",
     "8",
     "8",
     "4",
     "0",
     "-1",
     "-1",
     "0"
    ],
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "L2:mixed sep (F3o)|lam2-shared": {
  "f": 4,
  "rW": 8,
  "rD": 7,
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 7,
   "fixed_joint": 7
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 4,
   "fixed_within": 3,
   "fixed_joint": 3
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ],
   "fixed_joint": [
    [
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "0",
     "1"
    ]
   ]
  }
 },
 "L2:mixed sep (F3)|lam2-shared": {
  "f": 4,
  "rW": 8,
  "rD": 8,
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 4,
   "fixed_within": 4,
   "fixed_joint": 4
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "L2:mixed sep+rho (F4o)|lam2-shared": {
  "f": 4,
  "rW": 8,
  "rD": 8,
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 4,
   "fixed_within": 4,
   "fixed_joint": 4
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "L2:F5o sep consts|lam2-shared": {
  "f": 4,
  "rW": 8,
  "rD": 8,
  "counted": {
   "vanish_within": 8,
   "vanish_joint": 8,
   "fixed_within": 8,
   "fixed_joint": 8
  },
  "net": {
   "vanish_within": 4,
   "vanish_joint": 4,
   "fixed_within": 4,
   "fixed_joint": 4
  },
  "paper_rule": 4,
  "excluded": {
   "vanish_within": [],
   "vanish_joint": [],
   "fixed_within": [],
   "fixed_joint": []
  }
 },
 "joint16|F1o": {
  "f": 1,
  "rW": 4,
  "rD": 3,
  "counted": {
   "vanish_orders": 10,
   "fixed_orders": 6,
   "vanish_points": 8,
   "fixed_points": 6,
   "vanish_joint16": 4,
   "fixed_joint16": 3
  }
 },
 "joint16|F1": {
  "f": 2,
  "rW": 4,
  "rD": 4,
  "counted": {
   "vanish_orders": 10,
   "fixed_orders": 10,
   "vanish_points": 8,
   "fixed_points": 8,
   "vanish_joint16": 4,
   "fixed_joint16": 4
  }
 },
 "joint16|F2o": {
  "f": 2,
  "rW": 5,
  "rD": 4,
  "counted": {
   "vanish_orders": 14,
   "fixed_orders": 10,
   "vanish_points": 10,
   "fixed_points": 8,
   "vanish_joint16": 5,
   "fixed_joint16": 4
  }
 },
 "joint16|F2o sep consts": {
  "f": 3,
  "rW": 6,
  "rD": 5,
  "counted": {
   "vanish_orders": 14,
   "fixed_orders": 10,
   "vanish_points": 10,
   "fixed_points": 8,
   "vanish_joint16": 6,
   "fixed_joint16": 5
  }
 },
 "joint16|F3o": {
  "f": 5,
  "rW": 8,
  "rD": 7,
  "counted": {
   "vanish_orders": 16,
   "fixed_orders": 14,
   "vanish_points": 16,
   "fixed_points": 14,
   "vanish_joint16": 8,
   "fixed_joint16": 7
  }
 },
 "joint16|F3o sep consts": {
  "f": 9,
  "rW": 12,
  "rD": 11,
  "counted": {
   "vanish_orders": 16,
   "fixed_orders": 14,
   "vanish_points": 16,
   "fixed_points": 14,
   "vanish_joint16": 12,
   "fixed_joint16": 11
  }
 },
 "joint16|F1o + lambda varied (not charged)": {
  "f": 1,
  "rW": 9,
  "rD": 8,
  "counted": {
   "vanish_orders": 11,
   "fixed_orders": 9,
   "vanish_points": 9,
   "fixed_points": 8,
   "vanish_joint16": 9,
   "fixed_joint16": 8
  }
 },
 "joint16|F2o + lambda varied (not charged)": {
  "f": 2,
  "rW": 12,
  "rD": 11,
  "counted": {
   "vanish_orders": 15,
   "fixed_orders": 13,
   "vanish_points": 12,
   "fixed_points": 11,
   "vanish_joint16": 12,
   "fixed_joint16": 11
  }
 }
}

==> anc/numbers/deposit/R10/m11_count/A/m11_series.py <==
#!/usr/bin/env python3
"""M11, program A, part 2: the equations of the paper solved as series.

Library used by m11_count_A.py.  Everything is exact (sympy rationals).

Graded series.  A term  coeff * z^p * a^n * w^(g - 2n)  is stored under the key
(p, g, n), where z = zeta_2, a = alpha_s/(4 pi), w = omega and g is the power of
the counting parameter eps in a ~ eps^2, w ~ eps.  Double-logarithmic (DL) waves
have g = 1, the NNLL zeta_2 part of a wave has g = 3, and the NNLL poles of
S = P(P - w) + 2 a lambda C_F sit at (p, g) = (1, 4); S_n is the coefficient of
the key (1, 4, n), i.e. of zeta_2 a^n w^(4-2n), as defined in Sect. 3.

Equations implemented (eq. (system) of the paper, Sect. 3):
  w F_R^s = 2a b_R^s + 2a C_R [dF_R^s/dw + phi^s F_R^s] + (1 + l_s pi^2 w^2)(F_R^s)^2
            + 2a kappa psi^s sum_R' [T_rc]_{RR'} F_R'^(-s)
with, at DL accuracy, phi^+ = psi^+ = 0, phi^- = 1/w, psi^- = 2/w, and in the
positive-signature singlet row the first-order zeta_2 weight
  psi^+ = -pi tan(pi w/2) -> -3 zeta_2 w   (pi^2 = 6 zeta_2), scaled by sigma,
  [T_rc]_{1A} = -2 C_F (checked with explicit generators in colour_groups.py).
Positive-signature singlet row, with every examined further term (Notes I):
  w F_1^+ = 2 a lambda C_F (1 + 6 beta_e z w^2 + v z a)
            + (1 + 6 l_+ z w^2 + kP z a)(F_1^+)^2
            + rs * 2 a kappa (sigma psi^+_1) [T]_{1A} F_A^-          (rs = rho/(-12))
            + z a C_F [eta2 (F_A^+)^2 + eta34 F_1^+ F_A^+]            (channel mixing)
            + g1A z a C_F F_1^+ F_A^-                               (singlet-adjoint)
            + gsm z w^2 F_1^+ F_1^-                                 (signature-mixed)
Map: P^+ = (1 + 6 c_+ z w^2 + d z a) F_1^+ + e z a w.
Shifted-pole assumption (Notes II): at N = -k all Born weights are lambda*b_R,
the other terms unchanged; lambda = 1 at k = 0, lambda = 2 for even k >= 2.
"""
import sympy as sp

CA, CF, Q = sp.symbols('C_A C_F Q')   # Q = d_F^{abcd} d_A^{abcd} / N_R
z = sp.Symbol('zeta2')
lam, kap, beta, sig, rs = sp.symbols('lambda kappa beta sigma r_s')
lp, cp, kp, dm, em, v, betae = sp.symbols('ell_p c_p k_P d e v beta_e')
eta2, eta34, g1A, gsm = sp.symbols('eta_2 eta_34 g_1A g')
bsym = sp.Symbol('b')

NMAX = 4  # highest power of a kept (S_4 needs a^4)

# switches used only by mutation_checks.py (defaults reproduce eq. (system))
MUT = {"T1A": -2, "psi1": None, "sudakov": 1, "phi_minus": 1, "born": 2, "feed": 2}


# ------------------------------------------------------------------ series
class GS:
    def __init__(self, d=None):
        self.d = {}
        if d:
            for k, c in d.items():
                self._add(k, c)

    def _add(self, k, c):
        p, g, n = k
        if p > 1 or n > NMAX or n < 0:
            return
        c = sp.expand(c)
        if c == 0:
            return
        self.d[k] = sp.expand(self.d.get(k, 0) + c)
        if self.d[k] == 0:
            del self.d[k]

    def __add__(self, o):
        r = GS(self.d)
        for k, c in o.d.items():
            r._add(k, c)
        return r

    def __sub__(self, o):
        return self + o.scale(-1)

    def __mul__(self, o):
        r = GS()
        for (p1, g1, n1), c1 in self.d.items():
            for (p2, g2, n2), c2 in o.d.items():
                if p1 + p2 <= 1 and n1 + n2 <= NMAX:
                    r._add((p1 + p2, g1 + g2, n1 + n2), c1 * c2)
        return r

    def scale(self, c):
        return GS({k: c * x for k, x in self.d.items()})

    def times_a(self):
        return GS({(p, g + 2, n + 1): x for (p, g, n), x in self.d.items()})

    def times_w(self, m=1):
        return GS({(p, g + m, n): x for (p, g, n), x in self.d.items()})

    def times_z(self):
        return GS({(p + 1, g, n): x for (p, g, n), x in self.d.items()})

    def deriv_w(self):
        return GS({(p, g - 1, n): (g - 2 * n) * x for (p, g, n), x in self.d.items()})

    def get(self, p, g, n):
        return self.d.get((p, g, n), sp.Integer(0))

    def subs(self, sub):
        return GS({k: sp.expand(x.subs(sub)) for k, x in self.d.items()})


def const_a(c):
    """c * a  (key (0, 2, 1))."""
    return GS({(0, 2, 1): c})


def solve_wave(rhs_func, iters=NMAX + 2):
    """Solve w F = rhs(F) by iteration in powers of a."""
    F = GS()
    for _ in range(iters):
        F = rhs_func(F).times_w(-1)
    return F


# ------------------------------------------------------- double-log waves
def dl_positive(bval, Cval):
    """w F = 2 a lambda b + 2 a C dF/dw + F^2 (phi^+ = psi^+ = 0 at DL)."""
    def rhs(F):
        return const_a(2 * lam * bval) + F.deriv_w().times_a().scale(2 * Cval) + F * F
    return solve_wave(rhs)


def moment_reduce(F, M):
    """Replace b^p in every coefficient by the adjoint moment M[p].  Terms of
    order a^NMAX are skipped: the feed enters with one more power of a."""
    out = {}
    for k, c in F.d.items():
        if k[2] >= NMAX:
            continue
        poly = sp.Poly(sp.expand(c), bsym)
        out[k] = sum(coef * M[mon[0]] for mon, coef in poly.terms())
    return GS(out)


def dl_waves(M, bA, betaval=beta, kapval=kap):
    """DL waves needed for S_3, S_4: F_A^+, F_1^+ (LL), F_A^-, F_1^-.
    M = [M0, M1, M2, M3] general-color adjoint moments."""
    # generic positive-signature channel with Born b (unscaled), C_R = 2(C_F - b)
    Fgen = dl_positive(bsym, 2 * (CF - bsym))
    feedA = moment_reduce(Fgen, M)                  # sum_R' [T]_{AR'} F_R'^+
    FAp = Fgen.subs({bsym: bA})                     # F_A^+ (C_A = 2(C_F - b_A))
    F1LL = Fgen.subs({bsym: CF})                    # C_1 = 0
    T1A = MUT["T1A"] * CF

    def rhsAm(F):  # negative-signature adjoint, phi^- = 1/w, psi^- = 2/w
        sud = (F.deriv_w() + F.times_w(-1).scale(MUT["phi_minus"])).times_a().scale(2 * CA * MUT["sudakov"])
        feed = feedA.times_w(-1).times_a().scale(2 * kapval * MUT["feed"])
        return const_a(MUT["born"] * lam * betaval * bA) + sud + F * F + feed
    FAm = solve_wave(rhsAm)

    def rhs1m(F):  # negative-signature singlet, C_1 = 0, only the adjoint column
        feed = FAp.times_w(-1).times_a().scale(2 * kapval * 2 * T1A)
        return const_a(2 * lam * CF) + F * F + feed
    F1m = solve_wave(rhs1m)
    return dict(FAp=FAp, F1LL=F1LL, FAm=FAm, F1m=F1m, feedA=feedA, Fgen=Fgen)


def psi_plus_first_order():
    """-pi tan(pi w/2) at first order in zeta_2 (coefficient of w), via pi^2 = 6 zeta_2."""
    w_, pi = sp.Symbol('w'), sp.pi
    ser = sp.series(-pi * sp.tan(pi * w_ / 2), w_, 0, 3).removeO()
    c1 = sp.expand(ser.coeff(w_, 1))          # -pi^2/2
    return sp.simplify(c1 / pi**2) * 6         # coefficient of zeta_2 w : -3


def singlet_S(waves, loop_part_only=False, extra_source=None):
    """Positive-signature singlet row + map; returns (F1, P, S) as GS."""
    FAp, FAm, F1m = waves['FAp'], waves['FAm'], waves['F1m']
    T1A = MUT["T1A"] * CF
    psi1 = psi_plus_first_order() if MUT["psi1"] is None else MUT["psi1"]  # -3
    FAm_src = FAm
    if loop_part_only:
        FAm_src = GS({k: c for k, c in FAm.d.items() if k[2] != 1})

    def rhs(F):
        born = GS({(0, 2, 1): 2 * lam * CF,
                   (1, 4, 1): 2 * lam * CF * 6 * betae,
                   (1, 4, 2): 2 * lam * CF * v})
        pair_w = GS({(0, 0, 0): 1, (1, 2, 0): 6 * lp, (1, 2, 1): kp})
        sc = FAm_src.times_w(1).times_a().times_z().scale(rs * 2 * kap * sig * psi1 * T1A)
        mix = (FAp * FAp).scale(eta2) + (F * FAp).scale(eta34)
        mix = mix.times_a().times_z().scale(CF)
        sadj = (F * FAm).times_a().times_z().scale(g1A * CF)
        smix = (F * F1m).times_w(2).times_z().scale(gsm)
        out = born + pair_w * F * F + sc + mix + sadj + smix
        if extra_source is not None:
            out = out + extra_source
        return out
    F1 = solve_wave(rhs)
    mapf = GS({(0, 0, 0): 1, (1, 2, 0): 6 * cp, (1, 2, 1): dm})
    P = mapf * F1 + GS({(1, 3, 1): em})
    S = P * P - P.times_w(1) + GS({(0, 2, 1): 2 * lam * CF})
    return F1, P, S


def check_S_structure(S):
    """S has no zeta_2-free terms (DL equation) and its zeta_2 terms are all at
    grade 4 (NNLL)."""
    bad = {k: c for k, c in S.d.items() if not (k[0] == 1 and k[1] == 4)}
    return bad


# --------------------------------------------------------------- color basis
B3 = [CF * CA**2, CF**2 * CA, CF**3]
B4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, Q]
B3_NAMES = ['CF CA^2', 'CF^2 CA', 'CF^3']
B4_NAMES = ['CF CA^3', 'CF^2 CA^2', 'CF^3 CA', 'CF^4', 'dFA/N_R']


def components(expr, basis):
    """Coefficients of expr in the given color basis (exact); raises if expr has
    other color monomials."""
    e = sp.expand(expr)
    coeffs = []
    rest = e
    for b in basis:
        if b == Q:
            c = sp.expand(rest).coeff(Q, 1)
            coeffs.append(sp.expand(c))
            rest = sp.expand(rest - c * Q)
        else:
            ca_pow = sp.degree(b, CA)
            cf_pow = sp.degree(b, CF)
            c = sp.expand(rest).coeff(CA, ca_pow).coeff(CF, cf_pow)
            # coeff(CA,0) picks CA-free terms; check c free of CA, CF, Q
            coeffs.append(sp.expand(c))
            rest = sp.expand(rest - c * b)
    rest = sp.expand(rest)
    if rest != 0:
        raise ValueError(f"expression outside basis, remainder {rest}")
    for c in coeffs:
        if c.has(CA) or c.has(CF) or c.has(Q):
            raise ValueError(f"basis coefficient depends on color: {c}")
    return coeffs


def S_components(S):
    S3 = sp.expand(S.get(1, 4, 3))
    S4 = sp.expand(S.get(1, 4, 4))
    return components(S3, B3), components(S4, B4)


==> anc/numbers/deposit/R10/m11_count/A/mutation_checks.out <==
unmutated: {'S3,S4,V3,V4 vs paper Table 2 and lambda=2 row': True, 'd_n vs explicit groups': True, 'S structure (no zeta2-free, all NNLL)': True}
mutation 'M2 quartic coefficient -2 -> -3': checks that fail: ['S3,S4,V3,V4 vs paper Table 2 and lambda=2 row', 'd_n vs explicit groups']
mutation 'psi+ first-order coefficient -3 -> +3': checks that fail: ['S3,S4,V3,V4 vs paper Table 2 and lambda=2 row']
mutation '[T]_{1A} = -2C_F -> -C_F': checks that fail: ['S3,S4,V3,V4 vs paper Table 2 and lambda=2 row']
mutation 'Sudakov term of F_A^- removed': checks that fail: ['S3,S4,V3,V4 vs paper Table 2 and lambda=2 row', 'd_n vs explicit groups']
mutation 'phi^- = 1/w term dropped': checks that fail: ['S3,S4,V3,V4 vs paper Table 2 and lambda=2 row', 'd_n vs explicit groups']
mutation 'Born term 2a b -> a b in F_A^-': checks that fail: ['S3,S4,V3,V4 vs paper Table 2 and lambda=2 row', 'd_n vs explicit groups']
mutation 'feed 4 kappa/w -> 2 kappa/w (psi^- = 1/w)': checks that fail: ['S3,S4,V3,V4 vs paper Table 2 and lambda=2 row', 'd_n vs explicit groups']
rank mutation 'quartic + (beta - 1)': MISS-5 among the excluded (a,d) combinations True -> False (caught)
rank mutation 'quartic + (beta^2 - 1)': counted (a,d) for F1o 4 -> 5 (caught)
rank mutation 'S4[CF^4] + 5(beta - 1)': counted (a,c) for F1o 5 -> 6 (caught)
all mutations caught


==> anc/numbers/deposit/R10/m11_count/A/mutation_checks.py <==
#!/usr/bin/env python3
"""M11, program A: mutation tests.  Each mutation changes one ingredient of the
equations or of the rank analysis; the run passes only if every mutation makes a
check fail (and the unmutated run passes all of them)."""
import json
import os
import sys

import sympy as sp

import m11_series as ms
from m11_series import CA, CF, Q, lam, kap, beta, sig, rs, lp, cp, kp, dm, em, v, betae
from m11_series import eta2, eta34, g1A, gsm, components, B3, B4

HERE = os.path.dirname(os.path.abspath(__file__))
R = sp.Rational
PAPER = {(1, 1, 1): [60, -192, 144, -912, 3120, -3264, 960, 1152],
         (1, -1, 1): [60, -192, 144, -672, 1872, -1152, -192, 1152],
         (1, 0, 1): [72, -240, 192, -840, 2688, -2400, 384, 1152],
         (-1, 1, 1): [84, -288, 240, -1056, 3792, -4224, 1344, 1152],
         (1, 1, 2): [96, -288, 192, -2240, 7872, -8832, 3072, 3072]}
M2_PAPER = R(23, 24) * CA**3 - R(7, 2) * CA**2 * CF + R(9, 2) * CA * CF**2 - 2 * CF**3 - 2 * Q / CF


def checks(M2=M2_PAPER):
    """Return a dict of check name -> passed."""
    out = {}
    M = [CA / 2 - 2 * CF, -R(1, 4) * (CA - 2 * CF) * (3 * CA - 4 * CF), M2, sp.Symbol('M3')]
    W = ms.dl_waves(M, CF - CA / 2)
    _, _, S = ms.singlet_S(W)
    base = {lp: 0, cp: 0, kp: 0, dm: 0, em: 0, v: 0, betae: 0, sig: 1, rs: 1,
            eta2: 0, eta34: 0, g1A: 0, gsm: 0}
    ok = True
    for (k, b, l), want in PAPER.items():
        sub = dict(base)
        sub.update({kap: k, beta: b, lam: l})
        try:
            got = components(S.get(1, 4, 3).subs(sub), B3) + components(S.get(1, 4, 4).subs(sub), B4)
        except ValueError:
            ok = False
            continue
        ok &= all(sp.expand(x - y) == 0 for x, y in zip(got, want))
    out["S3,S4,V3,V4 vs paper Table 2 and lambda=2 row"] = ok
    # d_n against the channel-by-channel solutions of colour_groups.json
    groups = json.load(open(os.path.join(HERE, "colour_groups.json")))
    okd = True
    from fractions import Fraction
    for g in groups:
        vals = {CA: R(g["CA"]), CF: R(g["CF"]), Q: R(g["Q"]), sp.Symbol('M3'): R(g["M"][3])}
        for key, dl in g["dn"].items():
            kk, bb, ll = key.split("_")
            sub = dict(vals)
            sub.update({kap: int(kk[1:]), beta: R(Fraction(bb[1:])), lam: int(ll[1:])})
            for n in range(1, 4):
                okd &= sp.expand(W["FAm"].get(0, 1, n).subs(sub) - R(Fraction(dl[n - 1]))) == 0
    out["d_n vs explicit groups"] = okd
    out["S structure (no zeta2-free, all NNLL)"] = not ms.check_S_structure(S)
    return out


def main():
    res = {}
    print("unmutated:", checks())
    assert all(checks().values())
    mutations = {
        "M2 quartic coefficient -2 -> -3": dict(M2=M2_PAPER - Q / CF),
        "psi+ first-order coefficient -3 -> +3": {"psi1": 3},
        "[T]_{1A} = -2C_F -> -C_F": {"T1A": -1},
        "Sudakov term of F_A^- removed": {"sudakov": 0},
        "phi^- = 1/w term dropped": {"phi_minus": 0},
        "Born term 2a b -> a b in F_A^-": {"born": 1},
        "feed 4 kappa/w -> 2 kappa/w (psi^- = 1/w)": {"feed": 1},
    }
    allfire = True
    for name, mut in mutations.items():
        saved = dict(ms.MUT)
        kw = {}
        for k, val in mut.items():
            if k == "M2":
                kw["M2"] = val
            else:
                ms.MUT[k] = val
        r = checks(**kw)
        ms.MUT.clear()
        ms.MUT.update(saved)
        fired = [k for k, okk in r.items() if not okk]
        allfire &= bool(fired)
        print(f"mutation '{name}': checks that fail: {fired if fired else 'NONE (mutation survived)'}")
    # rank-analysis mutations: the criteria must respond when a relation is broken
    import io
    import contextlib
    import m11_count_A as mc
    with contextlib.redirect_stdout(io.StringIO()):
        D = mc.build_S()
    V1 = D["V1"]
    r0 = mc.analyse(V1, [kap, beta], True, (3, 5), verbose=False)
    miss5 = [96, 24, 0, 0, 0, 0, 0, -1]

    def in_span(L, E):
        return sp.Matrix([list(x) for x in E]).rank() == sp.Matrix([list(x) for x in E] + [L]).rank()
    pert = list(V1)
    pert[7] = pert[7] + (beta - 1)            # quartic made beta-dependent: breaks MISS-5
    r1 = mc.analyse(pert, [kap, beta], True, (3, 5), verbose=False)
    m0 = in_span(miss5, r0["E"]["vanish_joint"])
    m1 = in_span(miss5, r1["E"]["vanish_joint"])
    print(f"rank mutation 'quartic + (beta - 1)': MISS-5 among the excluded (a,d) combinations"
          f" {m0} -> {m1} ({'caught' if m0 and not m1 else 'SURVIVED'})")
    pert3 = list(V1)
    pert3[7] = pert3[7] + (beta**2 - 1)       # a new variant direction (beta^2 without kappa)
    r3 = mc.analyse(pert3, [kap, beta], True, (3, 5), verbose=False)
    c3 = (r0["counted"]["vanish_joint"], r3["counted"]["vanish_joint"])
    print(f"rank mutation 'quartic + (beta^2 - 1)': counted (a,d) for F1o {c3[0]} -> {c3[1]}"
          f" ({'caught' if c3[1] != c3[0] else 'SURVIVED'})")
    pert2 = list(V1)
    pert2[6] = pert2[6] + 5 * (beta - 1)      # S4[CF^4] shifted with beta: breaks the
    r2 = mc.analyse(pert2, [kap, beta], True, (3, 5), verbose=False)   # next-to-planar identity
    c2 = (r0["counted"]["vanish_within"], r2["counted"]["vanish_within"])
    print(f"rank mutation 'S4[CF^4] + 5(beta - 1)': counted (a,c) for F1o {c2[0]} -> {c2[1]}"
          f" ({'caught' if c2[1] != c2[0] else 'SURVIVED'})")
    allfire &= (m0 and not m1) and (c3[1] != c3[0]) and (c2[1] != c2[0])
    print("all mutations caught" if allfire else "SOME MUTATION SURVIVED")
    return 0 if allfire else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/numbers/deposit/R10/m11_count/B/README.txt <==
M11 (count recomputation), program B (PARI/GP), made before submission from the equations of an earlier
version of this work. No program in numbers/deposit/ was used as input.
Run inside this folder: bash run_all.sh

m11_lib.gp    solver of eq. (6) order by order in a (Laurent series in omega, first order in zeta_2):
              (i) full multi-channel solver for explicit groups (SU(N), SO(N), Sp(N); 3-channel matrices of
              T_rc derived from the row relations of eq. (24) and the symmetry dim(R) T_RR' = dim(R') T_R'R);
              (ii) general-colour reduced solver (F_A^- at double-log accuracy, feed through the moments M_p,
              M_1 and M_2 from eqs. (30), (31)); map P^+ = (1 + c_+ pi^2 w^2 + d zeta_2 a) F_1^+ + e zeta_2 a w;
              further terms of Notes I (k_P, eta_2, eta_34, g_1A, g, v, beta_e); lambda (shifted-pole) scale;
              loop-part restriction switch; linear-algebra tools for the counts.
m11_part1.gp  S_3, S_4 (x^0) and V_3, V_4 (lambda = 2) as functions of kappa, beta (b_A^- = beta b_A) and
              sigma (scale of psi^+); checks against every printed vector and against full solutions in
              SU(2)-SU(5), SO(5), SO(7), SO(9), Sp(4), Sp(6), Sp(8).                      -> out_part1.txt
m11_count.gp  shifts of every further constant; families F1o ... F5, E*, G3o, H3o, C1-C4; ranks (dim U, dim W,
              per order, Jacobian rank r) and counts under the criteria (p), (c), (c'), (a)=(d), (b)=(d'),
              (p+c), (p+a), (p+b) at x^0, at lambda = 2 and for the 16 numbers together;
              MISS-5: quartic(S_4) = 96 S_3[C_F C_A^2] + 24 S_3[C_F^2 C_A] for every kappa, beta, sigma;
              MISS-6: the N^2 coefficient of V_4 at lambda = 2 equals 48 sigma for every kappa, beta;
              the second annihilator at lambda = 2; the lambda = 2 predictions as linear functions of the x^0
              predictions; summary table.                                                  -> out_count.txt
m11_amp.gp    zeta_2 a^L Lt^(2L-2) coefficients of A_1^+/A_1^(1), L = 1..3, SU(N_c) basis, with the constants
              v, r, ell_+, alpha, beta_e, k_P; with and without the loop-part restriction of R4-55
              (the psi^+ term of the positive-signature singlet row acts only on the loop part of F_A^-,
              not on its Born term); fits of the constants to S_1, S_2 and the finite remainders. -> out_amp.txt
Criterion definitions (n = 8 compared numbers per block; r = rank of the Jacobian in the continuous
parameters charged by the family at kappa = beta = sigma = 1, constants 0):
  (p)  planar SU(N_c) functionals of S_3, S_4 (V_3, V_4) excluded as identities of the complete results:
       n - 2 - (r - rank(L_planar J))                       [the rule used in R5/count/]
  (a)  every combination vanishing for every variant excluded: n - (n - dim U) - r = dim U - r   [= (d)]
  (b)  every combination with the same value for every variant excluded: dim W - r              [= (d')]
  (c)  relations within one order (S_3 alone, S_4 alone) vanishing for every variant excluded
  (c') the same with a fixed value;   (p+X): the planar functionals together with the relations of X.


==> anc/numbers/deposit/R10/m11_count/B/SHA256SUMS <==
276e1d9ec6fac3485063cb3ee154002a2d0323a98e3fca0af195e6c329340aff  m11_lib.gp
3a70de0b5b6cfca743a5910add0c42c7f40b85582a8c674cf559db64e24dd391  m11_part1.gp
ca886e18274c3162a57687a2bcfd83d6f785cfa9b7cabb48d209f3bffe83c83c  m11_count.gp
a0b0f6474fe41fb4c81bbe4667a7d24672ada7a25987d0af1708aebd32245d5d  m11_amp.gp
e5c35fe69cb25de34279cd857891863eb13afbc45da110402bbb7bdc38a0e2af  run_all.sh
b7704a6f87e1a5736598c4f13ffa424e95beb6c19ecb3afc9053cc413f174568  README.txt
8f23c126b079309411c0aff4d113f5361be22a31f6e850ffa5c3194f2b974596  out_part1.txt
426b51d8a8e7a9d86a84c88e054074447ce1d61d3c58914d602391953ea2f65f  out_count.txt
37fede2b9b2da9d944e98be964977a059a081f5c1a628aeb7f40c5879f70ed46  out_amp.txt


==> anc/numbers/deposit/R10/m11_count/B/m11_amp.gp <==
\\ m11_amp.gp -- PROGRAM B, part 3: the zeta_2 a^L Lt^(2L-2) coefficients of the positive-signature singlet
\\ forward amplitude divided by its Born term (L = 1, 2, 3, SU(N_c) basis C_A^(L-j) C_F^j), from eq. (6) with the
\\ constants of App. C / Notes II sect. II.4, with and without the loop-part restriction of R4-55 (the psi^+ term
\\ of the positive-signature singlet row acts only on the loop part of F_A^-, not on its Born term).
\\ Amplitude: A_1^+ = (1 - a zeta_2 r) Res_{w=0} e^{w Lt} eta^+(w) (1 + alpha pi^2 w^2) F_1^+(w), eta^+ = cos(pi w/2),
\\ Born term 2 a C_F; v and beta_e enter the singlet Born term 2 a C_F (1 + a zeta_2 v + beta_e pi^2 w^2); ell_+ the
\\ quark-pair weight; k_P = zeta_2 (pA CA + pF CF) the quark-pair correction.  (Notes I eq. (sign-eta), Notes II
\\ Table II.6 caption.)
default(parisizemax, 4*10^9);
read("m11_lib.gp");
ok = 1;
chk(name, val, ref) = { my(r = (val == ref)); if(!r, ok = 0);
  print("CHECK ", name, ": ", if(r, "ok", "FAIL"), "   value ", val, if(r, "", Str("   expected ", ref))); };
\\ SU(N_c) reduction of the quartic invariant: d_F d_A/N_R = 7/24 C_F C_A^3 - 1/2 C_F^2 C_A^2 (exact in SU(N_c))
chk("SU(N) quartic reduction", substvec(7/24*CF*CA^3 - 1/2*CF^2*CA^2 - dfa, [CF, CA, dfa], [(Nn^2-1)/(2*Nn), Nn, (Nn^2-1)*(Nn^2+6)/48]), 0);
sured(p) = subst(p, dfa, 7/24*CF*CA^3 - 1/2*CF^2*CA^2);
basisL(p, L) = { my(v = vector(L + 1, j, polcoef(polcoef(p, L - j + 1, CA), j - 1, CF)));
  if(simplify(p - sum(j = 1, L + 1, v[j]*CA^(L - j + 1)*CF^(j - 1))) != 0, error("basisL: outside basis ", p));
  v };

\\ amplitude coefficients from the waves F1p (orders 1..nmax)
ampcoef(F1p, L, alp, r) = {
  my(eta = 1 + (alp - 1/8)*6*z*w^2, s, val, ser, lead);
  \\ coefficient of w^(1-2L) in eta F^(L+1) at first order in z, and the r term from F^(L) (LL part)
  ser = eta*F1p[L + 1];
  val = polcoef(polcoef(ser, 1 - 2*L, w), 1, z);
  lead = polcoef(polcoef(F1p[L], 1 - 2*L, w), 0, z);
  (val - r*lead)/(2*CF)/(2*L - 2)! };

runamp(restr) = {
  my(sol, F1p, A, S, Sv);
  setdefaults(); Lam = 1; Kap = kap; Sig = sig; Ellp = ellp; Cp = ellp;
  KP = z*(pA*CA + pF*CF); Vb = vA*CA + vF*CF; Be = betae; Dm = dA*CA + dF*CF; Em = eA*CA + eF*CF; Restr = restr;
  sol = solvegc(4); F1p = sol[1];
  A = vector(3, L, basisL(sured(subst(subst(ampcoef(F1p, L, alph, rA*CA + rF*CF), M1, M1gen), M2, M2gen)), L));
  Sv = Sfrom(F1p, CF, 4);
  S = vector(4, n, sured(subst(subst(Sncoef(Sv, n), M1, M1gen), M2, M2gen)));
  setdefaults();
  [A, S] };

R0 = runamp(0); R1 = runamp(1);
at1(v) = substvec(v, [kap, bet, sig], [1, 1, 1]);
print("==== unrestricted (paper's eq. (6)) ====");
for(L = 1, 3, print("A_", L, " = ", at1(R0[1][L])));
print("S_1 = ", at1(R0[2][1]), "   S_2 = ", at1(R0[2][2]));
\\ the paper's equation-side vectors (numbers.tex nmAmpEqOneVec, nmAmpEqTwoVec, nmAmpEqThreeVec)
chk("one loop = nmAmpEqOneVec", at1(R0[1][1]), [-6 + vA - rA, 21/2 + 12*ellp + 12*alph + 24*betae + vF - rF]);
chk("two loops = nmAmpEqTwoVec", at1(R0[1][2]), [-15, 36 + pA + 2*vA - rA, -15 + 48*ellp + 24*alph + 72*betae + pF + 2*vF - rF]);
chk("three loops = nmAmpEqThreeVec", at1(R0[1][3]), [12, -58, 78 + 2/3*pA + vA - 1/3*rA, -85/4 + 30*ellp + 10*alph + 40*betae + 2/3*pF + vF - 1/3*rF]);
\\ kappa = -1 values of the entries the constants do not reach (nmAmpKmTwoLoopCA etc.)
print("kappa=-1: A_2[CA^2] = ", substvec(R0[1][2][1], [kap, bet, sig], [-1, 1, 1]), ", A_3[CA^3], A_3[CA^2CF] = ", substvec([R0[1][3][1], R0[1][3][2]], [kap, bet, sig], [-1, 1, 1]));
print("general kappa, beta, sigma: A_2[CA^2] = ", R0[1][2][1], "; A_3[CA^3] = ", R0[1][3][1], "; A_3[CA^2CF] = ", R0[1][3][2]);

print("==== loop-part restriction (psi^+ acts on F_A^- minus its Born term) ====");
for(L = 1, 3, print("A_", L, " = ", at1(R1[1][L])));
print("S_1 = ", at1(R1[2][1]), "   S_2 = ", at1(R1[2][2]));
print("difference restricted - unrestricted:");
for(L = 1, 3, print("   A_", L, ": ", R1[1][L] - R0[1][L]));
for(n = 1, 4, print("   S_", n, ": ", simplify(R1[2][n] - R0[2][n])));
chk("restriction leaves S_3, S_4 unchanged", [simplify(R1[2][3] - R0[2][3]), simplify(R1[2][4] - R0[2][4])], [0, 0]);
chk("restriction leaves the C_F-free entries (A_2[CA^2], A_3[CA^3], A_3[CA^2CF]) unchanged", [R1[1][2][1] - R0[1][2][1], R1[1][3][1] - R0[1][3][1], R1[1][3][2] - R0[1][3][2]], [0, 0, 0]);
\\ the restriction is equivalent to a shift of the relative singlet Born correction v -> v + 6 kappa sigma beta (C_A - 2 C_F)
{ my(sh = [vA, vA + 6*kap*sig*bet, vF, vF - 12*kap*sig*bet]);
  chk("restricted amplitude = unrestricted with v_A -> v_A + 6 k s b, v_F -> v_F - 12 k s b", vector(3, L, R1[1][L] - substvec(R0[1][L], [vA, vF], [sh[2], sh[4]])), [[0, 0], [0, 0, 0], [0, 0, 0, 0]]);
  chk("restricted S_1..S_4 = unrestricted with the same shift of v", vector(4, n, simplify(R1[2][n] - substvec(R0[2][n], [vA, vF], [sh[2], sh[4]]))), [0, 0, 0, 0]); }

\\ fits of the constants to the complete results: S_1 = 4 CF, S_2 = -8 CF^2 (zeta_2 parts) and the finite remainders
\\ (nmAmpDataOneVec, nmAmpDataTwoVec, nmAmpDataThreeVec), with y = d - k_P/zeta_2 + 2e = 0 (S_n, n >= 3, unchanged),
\\ c_+ = ell_+ (normalization condition)
fit(R, name) = {
  my(unk = [ellp, alph, betae, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF], eqs = List(), M, b, K, x0, a1, a2, a3, s1, s2);
  a1 = at1(R[1][1]); a2 = at1(R[1][2]); a3 = at1(R[1][3]);
  s1 = at1(R[2][1]); s2 = at1(R[2][2]);
  for(j = 1, 2, listput(~eqs, a1[j] - [0, 13/2][j]));
  for(j = 1, 3, listput(~eqs, a2[j] - [-15, 48, -41][j]));
  for(j = 1, 4, listput(~eqs, a3[j] - [12, -58, 84, -451/12][j]));
  listput(~eqs, polcoef(polcoef(s1, 1, CF), 0, CA) - 4); listput(~eqs, polcoef(polcoef(s1, 0, CF), 1, CA));
  listput(~eqs, polcoef(polcoef(s2, 2, CF), 0, CA) + 8); listput(~eqs, polcoef(polcoef(s2, 1, CF), 1, CA));
  listput(~eqs, dA - pA + 2*eA); listput(~eqs, dF - pF + 2*eF);
  M = matrix(#eqs, #unk, i, j, polcoef(eqs[i], 1, unk[j]));
  b = vector(#eqs, i, -substvec(eqs[i], unk, vector(#unk)))~;
  print("-- fit ", name, ": ", #eqs, " equations in ", #unk, " constants ", unk);
  print("   constant-free equations (must be 0): ", vector(#eqs, i, if(M[i,] == 0*M[i,], b[i], "-")));
  print("   rank of the system ", matrank(M), ", rank of the augmented system ", matrank(matconcat([M, b])),
        ", so the solution family has dimension ", #unk - matrank(M), if(matrank(M) == matrank(matconcat([M, b])), " (consistent)", " (INCONSISTENT)"));
  if(matrank(M) == matrank(matconcat([M, b])),
    x0 = matinverseimage(M, b); K = matker(M);
    print("   a particular solution ", unk, " = ", x0~);
    print("   kernel (free directions of the fitted family), one per line:");
    for(i = 1, #K, print("      ", K[, i]~))); };
fit(R0, "unrestricted");
\\ with k_P = d = e = 0 (the paper's fitted point)
{ my(R = R0, v = substvec([at1(R[1][1]), at1(R[1][2]), at1(R[1][3])], [ellp, alph, betae, vA, vF, rA, rF, pA, pF], [-1/6, 0, -1/6, 6, -8, 0, -10, 0, 0]));
  chk("paper's fitted constants reproduce the finite remainders", v, [[0, 13/2], [-15, 48, -41], [12, -58, 84, -451/12]]);
  chk("paper's fitted constants reproduce S_1, S_2", substvec([at1(R[2][1]), at1(R[2][2])], [ellp, alph, betae, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF], [-1/6, 0, -1/6, 6, -8, 0, -10, 0, 0, 0, 0, 0, 0]), [4*CF, -8*CF^2]); }
fit(R1, "loop-part restriction");
\\ the paper's constants with the restriction
{ my(R = R1, v = substvec([at1(R[1][1]), at1(R[1][2]), at1(R[1][3])], [ellp, alph, betae, vA, vF, rA, rF, pA, pF], [-1/6, 0, -1/6, 6, -8, 0, -10, 0, 0]));
  print("restricted equations with the paper's fitted constants: ", v, "   against the data [[0, 13/2], [-15, 48, -41], [12, -58, 84, -451/12]]");
  print("restricted S_1, S_2 with the paper's fitted constants: ", substvec([at1(R[2][1]), at1(R[2][2])], [ellp, alph, betae, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF], [-1/6, 0, -1/6, 6, -8, 0, -10, 0, 0, 0, 0, 0, 0])); }
\\ the restricted fit with k_P = d = e = 0
{ my(R = R1, unk = [ellp, alph, betae, vA, vF, rA, rF], sub0 = [pA, pF, dA, dF, eA, eF], eqs, M, b, x);
  eqs = concat([at1(R[1][1]) - [0, 13/2], at1(R[1][2]) - [-15, 48, -41], at1(R[1][3]) - [12, -58, 84, -451/12]]);
  eqs = concat(eqs, [polcoef(polcoef(at1(R[2][1]), 1, CF), 0, CA) - 4, polcoef(polcoef(at1(R[2][2]), 2, CF), 0, CA) + 8, polcoef(polcoef(at1(R[2][2]), 1, CF), 1, CA)]);
  eqs = apply(e -> substvec(e, sub0, vector(#sub0)), eqs);
  M = matrix(#eqs, #unk, i, j, polcoef(eqs[i], 1, unk[j])); b = vector(#eqs, i, -substvec(eqs[i], unk, vector(#unk)))~;
  print("-- restricted fit with k_P = d = e = 0: rank ", matrank(M), ", augmented ", matrank(matconcat([M, b])), " of ", #unk, " constants");
  if(matrank(M) == matrank(matconcat([M, b])) && matrank(M) == #unk, x = matsolve(M~*M, M~*b); print("   unique solution ", unk, " = ", x~)); }
{ my(R = R0, unk = [ellp, alph, betae, vA, vF, rA, rF], sub0 = [pA, pF, dA, dF, eA, eF], eqs, M, b, x);
  eqs = concat([at1(R[1][1]) - [0, 13/2], at1(R[1][2]) - [-15, 48, -41], at1(R[1][3]) - [12, -58, 84, -451/12]]);
  eqs = concat(eqs, [polcoef(polcoef(at1(R[2][1]), 1, CF), 0, CA) - 4, polcoef(polcoef(at1(R[2][2]), 2, CF), 0, CA) + 8, polcoef(polcoef(at1(R[2][2]), 1, CF), 1, CA)]);
  eqs = apply(e -> substvec(e, sub0, vector(#sub0)), eqs);
  M = matrix(#eqs, #unk, i, j, polcoef(eqs[i], 1, unk[j])); b = vector(#eqs, i, -substvec(eqs[i], unk, vector(#unk)))~;
  print("-- unrestricted fit with k_P = d = e = 0: rank ", matrank(M), ", augmented ", matrank(matconcat([M, b])), " of ", #unk, " constants");
  if(matrank(M) == matrank(matconcat([M, b])) && matrank(M) == #unk, x = matsolve(M~*M, M~*b); print("   unique solution ", unk, " = ", x~)); }
print("Part 3 overall: ", if(ok, "all checks ok", "SOME CHECK FAILED"));


==> anc/numbers/deposit/R10/m11_count/B/m11_count.gp <==
\\ m11_count.gp -- PROGRAM B, part 2: the further NNLL terms (normalization, map, quark-pair terms), their
\\ shifts of S_3, S_4 (x^0) and V_3, V_4 (lambda = 2), checked against explicit groups, and the counts of
\\ independent agreements under each criterion for each family of variations.
default(parisizemax, 4*10^9);
read("m11_lib.gp");
ok = 1;
chk(name, val, ref) = { my(r = (val == ref)); if(!r, ok = 0);
  print("CHECK ", name, ": ", if(r, "ok", "FAIL"), "   value ", val, if(r, "", Str("   expected ", ref))); };

\\ ============ 1. all parameters at once, general colour ============
\\ c_+ - ell_+ = w0 + wA C_A/C_F (Ellp = 0, Cp = c_+ - ell_+); map terms d = dA C_A + dF C_F, e = eA C_A + eF C_F;
\\ quark-pair correction k_P = zeta_2 (pA C_A + pF C_F); eta2, eta34, g1A, gsm as in Notes I; v, beta_e Born.
setall(lam) = { setdefaults(); Lam = lam; Kap = kap; Sig = sig; Ellp = 0; Cp = w0 + wA*CA/CF;
  Dm = dA*CA + dF*CF; Em = eA*CA + eF*CF; KP = z*(pA*CA + pF*CF);
  Eta2 = eta2; Eta34 = eta34; G1A = g1A; Gsm = gsm; Vb = vA*CA + vF*CF; Be = betae; };
gcAll(lam) = { my(sol, Sv); setall(lam); sol = solvegc(4); Sv = Sfrom(sol[1], CF, 4);
  vector(4, n, subst(subst(Sncoef(Sv, n), M1, M1gen), M2, M2gen)) };
A1 = gcAll(1); A2 = gcAll(2); setdefaults();
P3 = comp3(A1[3]); P4 = comp4(A1[4]); Q3 = comp3(A2[3]); Q4 = comp4(A2[4]);
print("==== 1. S_3, S_4 (x^0) and V_3, V_4 (lambda=2) with every parameter ====");
print("S_3 = ", P3); print("S_4 = ", P4); print("V_3 = ", Q3); print("V_4 = ", Q4);
print("S_2 (x^0) = ", A1[2]); print("S_1 (x^0) = ", A1[1]);
print("S_2 (lambda=2) = ", A2[2]); print("S_1 (lambda=2) = ", A2[1]);

\\ shift of each parameter (first derivative at the as-written point; all are linear except kappa, beta, sigma)
allpar = [w0, wA, dA, dF, eA, eF, pA, pF, eta2, eta34, g1A, gsm, vA, vF, betae];
base(v) = { my(r = v); foreach(allpar, p, r = subst(r, p, 0)); subst(subst(subst(r, kap, 1), bet, 1), sig, 1) };
shf(v, p) = { my(r = deriv(v, p)); foreach(allpar, q, r = subst(r, q, 0)); subst(subst(subst(r, kap, 1), bet, 1), sig, 1) };
print("---- shifts per unit parameter at kappa = beta = sigma = 1 (x^0: S3 | S4 ; lambda=2: V3 | V4) ----");
foreach(allpar, p, print(p, ":  x^0 ", shf(P3, p), " | ", shf(P4, p), "   lambda=2 ", shf(Q3, p), " | ", shf(Q4, p)));
\\ second-order terms in the constants (there must be none at first order in zeta_2)
{ my(bad = 0); foreach(allpar, p, foreach(allpar, q, foreach(concat(concat(P3, P4), concat(Q3, Q4)), c,
    if(subst(subst(subst(deriv(deriv(c, p), q), kap, 1), bet, 1), sig, 1) != 0, bad = 1))));
  chk("S_n and V_n are linear in the constants", bad, 0); }
\\ are the constants independent of kappa, beta, sigma?  (their shifts must not depend on them)
{ my(bad = 0); foreach(setminus(Set(allpar), Set([g1A, gsm])), p, foreach(concat(concat(P3, P4), concat(Q3, Q4)), c,
    my(d = kred(deriv(c, p))); foreach(allpar, q, d = subst(d, q, 0));
    if(d != subst(subst(subst(d, kap, 1), bet, 1), sig, 1), bad = 1)));
  chk("shifts of every constant except g1A and g independent of kappa, beta, sigma", bad, 0);
  \\ the singlet-adjoint and signature-mixed terms act on F_A^- and F_1^-, which depend on beta and kappa
  print("g1A shift, general kappa, beta (x^0): S3 ", apply(c -> kred(deriv(c, g1A)), P3), "  S4 ", apply(c -> kred(deriv(c, g1A)), P4));
  print("g   shift, general kappa, beta (x^0): S3 ", apply(c -> kred(deriv(c, gsm)), P3), "  S4 ", apply(c -> kred(deriv(c, gsm)), P4)); }

print("---- checks of the printed shift formulas (Notes I) ----");
chk("c_+-ell_+ numeric: S3, S4 shift (96 CF^3, 480 CF^4) (nmCplusShiftVec)", [shf(P3, w0), shf(P4, w0)], [[0, 0, 96], [0, 0, 0, 480, 0]]);
chk("c_+-ell_+ part wA CA/CF: (96 CA CF^2, 480 CA CF^3)", [shf(P3, wA), shf(P4, wA)], [[0, 96, 0], [0, 0, 480, 0, 0]]);
chk("map d: y shift (4 y CF^2, 16 y CF^3)", [shf(P3, dA), shf(P4, dA), shf(P3, dF), shf(P4, dF)], [[0, 4, 0], [0, 0, 16, 0, 0], [0, 0, 4], [0, 0, 0, 16, 0]]);
chk("map e enters as 2e (y = d - k_P/zeta_2 + 2e)", [shf(P3, eA), shf(P4, eA), shf(P3, eF), shf(P4, eF)], 2*[[0, 4, 0], [0, 0, 16, 0, 0], [0, 0, 4], [0, 0, 0, 16, 0]]);
chk("k_P enters as -k_P/zeta_2", [shf(P3, pA), shf(P4, pA), shf(P3, pF), shf(P4, pF)], -[[0, 4, 0], [0, 0, 16, 0, 0], [0, 0, 4], [0, 0, 0, 16, 0]]);
chk("eta_34 shifts (nmPairEtathreefourShiftThree/Four)", [shf(P3, eta34), shf(P4, eta34)], [[0, 2, -4], [0, -6, 20, -16, 0]]);
chk("g_1A shifts (nmPairGminusShiftThree/Four)", [shf(P3, g1A), shf(P4, g1A)], [[0, 2, -4], [0, 10, -28, 16, 0]]);
chk("eta_2: delta S3 = -4 b_A^2 h, h = eta_2 C_F", shf(P3, eta2), comp3(-4*(CF - CA/2)^2*CF));
chk("signature-mixed g: delta S3 = -16 g CF^2 (CA - CF)", shf(P3, gsm), comp3(-16*CF^2*(CA - CF)));
chk("signature-mixed g: delta S4 = 16 g CF^2 (CA - CF)(3 CA - 11 CF)", shf(P4, gsm), comp4(16*CF^2*(CA - CF)*(3*CA - 11*CF)));
chk("Born v, beta_e leave S_3, S_4, V_3, V_4 unchanged", [shf(P3, vA), shf(P4, vA), shf(P3, vF), shf(P4, vF), shf(P3, betae), shf(P4, betae), shf(Q3, vA), shf(Q4, vF), shf(Q4, betae)], [[0,0,0],[0,0,0,0,0],[0,0,0],[0,0,0,0,0],[0,0,0],[0,0,0,0,0],[0,0,0],[0,0,0,0,0],[0,0,0,0,0]]);
chk("S_2 Born shift -2 v CF", [deriv(A1[2], vA), deriv(A1[2], vF)], [-2*CA*CF, -2*CF^2]);
chk("S_2 map shift (4e - 2d) CF", [deriv(A1[2], dA), deriv(A1[2], eA)], [-2*CA*CF, 4*CA*CF]);
chk("S_1 = -12 c_+ CF - e - 12 beta_e CF", simplify(A1[1] - (-12*(w0 + wA*CA/CF)*CF - (eA*CA + eF*CF) - 12*betae*CF)), 0);
\\ kappa = -1 with h = 24 C_F (eta_2 = 24) reproduces S_3 and S_4 of kappa = +1 (Notes I, nmKappaDegH)
{ my(at(v) = substvec(v, [kap, bet, sig, w0, wA, dA, dF, eA, eF, pA, pF, eta34, g1A, gsm, vA, vF, betae], [-1, 1, 1, 0,0,0,0,0,0,0,0,0,0,0,0,0,0]));
  chk("kappa=-1 with eta_2=24 gives S3 of kappa=+1", subst(at(P3), eta2, 24), [60, -192, 144]);
  chk("kappa=-1 with eta_2=24 gives S4 of kappa=+1", subst(at(P4), eta2, 24), [-912, 3120, -3264, 960, 1152]); }

print("---- explicit-group check of the further terms (full multi-channel solver, numeric groups) ----");
\\ full solver with every extra term symbolic, compared with the general-colour shifts evaluated in the group
xcheck(name, G, inv, lam) = { my(r, s, A, cf = inv[1], ca = inv[2]);
  setdefaults(); Lam = lam; Kap = kap; Sig = sig; Ellp = ellp; Cp = ellp + w0 + wA*ca/cf;
  Dm = dA*ca + dF*cf; Em = eA*ca + eF*cf; KP = z*(pA*ca + pF*cf);
  Eta2 = eta2; Eta34 = eta34; G1A = g1A; Gsm = gsm; Vb = vA*ca + vF*cf; Be = betae;
  r = fullSn(G, 4); s = r[1];
  A = if(lam == 1, A1, A2);
  chk(Str(name, " lambda=", lam, " S_3 with all terms"), simplify(s[3] - gcEval(A[3], inv)), 0);
  chk(Str(name, " lambda=", lam, " S_4 with all terms"), simplify(s[4] - gcEval(A[4], inv)), 0);
  chk(Str(name, " lambda=", lam, " S_2 with all terms"), simplify(s[2] - gcEval(A[2], inv)), 0);
  setdefaults(); };
xcheck("SU(3)", GSU(3), invSU(3), 1); xcheck("SU(4)", GSU(4), invSU(4), 1); xcheck("SO(5)", GSO(5), invSO(5), 1);
xcheck("SO(7)", GSO(7), invSO(7), 1); xcheck("Sp(4)", GSp(4), invSp(4), 1);
xcheck("SU(3)", GSU(3), invSU(3), 2); xcheck("SO(5)", GSO(5), invSO(5), 2); xcheck("Sp(6)", GSp(6), invSp(6), 2);
\\ SU(3) values printed in Notes I for the channel-mixing term (per unit h = eta_2 C_F): S_3..S_6
{ my(r); setdefaults(); Kap = 1; Sig = 1; Eta2 = eta2; r = fullSn(GSU(3), 6)[1];
  chk("eta_2 term, SU(3), S_3..S_6 per unit h (nmChanMixShiftVecSUthree)", vector(4, k, polcoef(subst(r[k + 2], bet, 1), 1, eta2))/(4/3), [-1/9, 38/27, -2489/81, 236930/243]);
  setdefaults(); }

\\ ============ 2. families and counting ============
\\ Pv: vector of n polynomials in the parameters; vars: parameter variables (kap first, if present);
\\ cont: continuous parameters charged when fitted; blocks: list of [first, last] component ranges
\\ ("one order"); Lid: matrix whose rows are the data identities (planar functionals); named: list of
\\ [name, functional] to classify.
thetastar(v) = substvec(v, [kap, bet, sig, rho, x2, wA2, yA2, yF2], [1, 1, 1, 1, 0, 0, 0, 0]);
zeroconst(v, keep) = { my(r = v); foreach(allpar, p, if(!setsearch(Set(keep), p), r = subst(r, p, 0))); r };
inspan(v, Z) = { if(nrows(Z) == 0, return(v == 0*v)); rk(matconcat([Z; v])) == rk(Z) };
blockker(M, blocks, n) = { my(K = matrix(0, n), Kb, sub);
  foreach(blocks, b, sub = rowsub(M, b[1], b[2]); Kb = lker(sub, b[2] - b[1] + 1);
    for(i = 1, nrows(Kb), my(v = vector(n)); for(j = 1, b[2] - b[1] + 1, v[b[1] + j - 1] = Kb[i, j]); K = matconcat([K; v])));
  K };
showker(name, K) = { print("   ", name, ": dim ", nrows(K)); for(i = 1, nrows(K), print("      ", intvec(K[i,]))); };
famcount(fname, Pv, vars, cont, blocks, Lid, named, verbose) = {
  my(n = #Pv, cm = coefmat(Pv, vars), M = cm[1], S = cm[2], Mw, J, r, dU, dW, Za, Zb, Za_c, Zb_c, LJ, rl, res);
  Mw = dropzerocol(M, S);
  \\ Jacobian at theta*: kappa = beta = sigma = 1, every constant 0
  J = matrix(n, #cont, i, j, my(d = deriv(Pv[i], cont[j])); foreach(vars, p, if(p != kap && p != bet && p != sig && p != rho, d = subst(d, p, 0))); thetastar(d));
  r = rk(J); dU = rk(M); dW = rk(Mw);
  Za = lker(M, n); Zb = lker(Mw, n);
  Za_c = blockker(M, blocks, n); Zb_c = blockker(Mw, blocks, n);
  LJ = if(#J == 0 || #J[1,] == 0, 0, Lid*J); rl = if(LJ == 0, 0, rk(LJ));
  res = [n - nrows(Za) - r, n - nrows(Zb) - r, n - nrows(Za_c) - r, n - nrows(Zb_c) - r, n - nrows(Lid) - (r - rl)];
  \\ union criteria: planar data identities together with the model-side relations (count = n - dim E - (r - rank E J))
  my(uc(E) = my(d = rk(E), eJ = if(#J == 0 || #J[1,] == 0, 0, rk(E*J))); n - d - (r - eJ));
  res = concat(res, [uc(matconcat([Lid; Za_c])), uc(matconcat([Lid; Za])), uc(matconcat([Lid; Zb]))]);
  res = concat(res, [dU, dW, r]);
  print("== family ", fname, ": parameters ", vars, ", charged ", cont);
  print("   n = ", n, "; monomials ", #S, "; dim U (span of predictions) = ", dU, "; dim W (span of variant differences) = ", dW,
        "; Jacobian rank r = ", r);
  print("   blocks ", blocks, ": dim U per block ", vector(#blocks, k, rk(rowsub(M, blocks[k][1], blocks[k][2]))),
        ", dim W per block ", vector(#blocks, k, rk(rowsub(Mw, blocks[k][1], blocks[k][2]))));
  print("   vanishing for every variant: total ", nrows(Za), " (within blocks ", nrows(Za_c), ", across blocks ", nrows(Za) - nrows(Za_c), ")");
  print("   fixed for every variant:     total ", nrows(Zb), " (within blocks ", nrows(Zb_c), ", across blocks ", nrows(Zb) - nrows(Zb_c), ")");
  print("   planar data identities: ", nrows(Lid), ", of which in the vanishing space ", sum(i = 1, nrows(Lid), inspan(Lid[i,], Za)), "; rank of (identities x Jacobian) = ", rl);
  print("   COUNTS  (a) vanishing, all combinations = ", res[1], ";  (b) fixed, all combinations = ", res[2],
        ";  (c) within-block vanishing = ", res[3], ";  (c') within-block fixed = ", res[4],
        ";  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = ", res[5],
        ";  (p+c) = ", res[6], ";  (p+a) = ", res[7], ";  (p+b) = ", res[8]);
  if(verbose, showker("vanishing combinations (basis)", Za); showker("fixed combinations (basis)", Zb));
  foreach(named, nf, print("   ", nf[1], ": vanishing ", inspan(nf[2], Za), ", fixed ", inspan(nf[2], Zb),
     ", invariant under the charged parameters ", if(#J == 0 || #J[1,] == 0, 1, nf[2]*J == 0*nf[2]*J), ", value at theta* ", nf[2]*thetastar(zeroconst(Pv~, [])) ));
  res };

\\ functionals on (S_3 | S_4) = 8 components
e8(k) = vector(8, i, i == k);
Lp3 = [1/2, 1/4, 1/8, 0, 0, 0, 0, 0];               \\ N_c^3 coefficient of S_3 in SU(N_c) (planar)
Lnp3 = [-1/2, -1/2, -3/8, 0, 0, 0, 0, 0];           \\ N_c^1 coefficient of S_3 in SU(N_c)
Lp4 = [0, 0, 0, 1/2, 1/4, 1/8, 1/16, 1/48];          \\ N_c^4 coefficient of S_4 in SU(N_c) (planar)
Lnp4 = [0, 0, 0, -1/2, -1/2, -3/8, -1/4, 5/48];      \\ N_c^2 coefficient of S_4 in SU(N_c) (next-to-planar)
Lid8 = matconcat([Lp3; Lp4]);
\\ check the SU(N_c) coefficient functionals against a direct expansion
{ my(f3 = CF*CA^2*xx + CF^2*CA*ya + CF^3*yf, s);
  s = substvec(f3, [CF, CA], [(Nn^2 - 1)/(2*Nn), Nn]);
  chk("Lp3, Lnp3 are the N^3, N^1 coefficients", [polcoef(simplify(s*Nn^3), 6, Nn), polcoef(simplify(s*Nn^3), 4, Nn)], [Lp3[1]*xx + Lp3[2]*ya + Lp3[3]*yf, Lnp3[1]*xx + Lnp3[2]*ya + Lnp3[3]*yf]);
  s = substvec(CF*CA^3*xx + CF^2*CA^2*ya + CF^3*CA*yf + CF^4*wa + dfa*x2, [CF, CA, dfa], [(Nn^2 - 1)/(2*Nn), Nn, (Nn^2 - 1)*(Nn^2 + 6)/48]);
  chk("Lp4, Lnp4 are the N^4, N^2 coefficients", [polcoef(simplify(s*Nn^4), 8, Nn), polcoef(simplify(s*Nn^4), 6, Nn)], [Lp4[4..8]*[xx, ya, yf, wa, x2]~, Lnp4[4..8]*[xx, ya, yf, wa, x2]~]); }
Qd = e8(8);                                          \\ quartic component of S_4
MISS5 = [-96, -24, 0, 0, 0, 0, 0, 1];                 \\ quartic - 96 S3[CF CA^2] - 24 S3[CF^2 CA]
D4 = [0, 0, 0, 12, 4, 1, 0, 3/2];                     \\ second S_4 annihilator found below (x^0)
D4L2 = [0, 0, 0, 96, 32, 8, 0, 11];                   \\ the checker's second V_4 annihilator (lambda = 2)
Fifth = [0, -4, 0, 0, 0, 1, 0, 0];                    \\ s_4[CA CF^2] - 4 s_3[CA CF]
{ named8 = [["planar S3", Lp3], ["N^1 of S3", Lnp3], ["planar S4", Lp4], ["next-to-planar S4 (N^2)", Lnp4], ["quartic of S4", Qd],
  ["MISS-5 relation", MISS5], ["(12,4,1,0,3/2) on S4", D4], ["(96,32,8,0,11) on S4", D4L2], ["s4[CACF^2]-4s3[CACF]", Fifth],
  ["S3[CFCA^2]", e8(1)], ["S4[CFCA^3]", e8(4)], ["S4[CF^2CA^2]", e8(5)], ["4 S3[1] + S3[2]", [4, 1, 0, 0, 0, 0, 0, 0]]]; }
blocks8 = [[1, 3], [4, 8]];

\\ the parametrized vectors at x^0 and lambda = 2 (16 components each concatenated as needed)
Px0 = concat(P3, P4); Pl2 = concat(Q3, Q4);
\\ for lambda = 2 with separate constants: rename (w0, wA, dA, dF) -> (x2, wA2, yA2, yF2)
sep2(v) = substvec(v, [w0, wA, dA, dF], [x2, wA2, yA2, yF2]);
\\ family restrictions: keep listed parameters, the rest at their as-written value (constants 0; kappa,
\\ beta, sigma = 1 unless listed)
restr(v, keep) = { my(r = zeroconst(v, keep));
  if(!setsearch(Set(keep), kap), r = subst(r, kap, 1));
  if(!setsearch(Set(keep), bet), r = subst(r, bet, 1));
  if(!setsearch(Set(keep), sig), r = subst(r, sig, 1)); r };

{ FAM = [
  ["F1o (kappa, beta; sigma = 1)",              [kap, bet],                  [bet]],
  ["F1  (kappa, beta, sigma)",                  [kap, bet, sig],             [bet, sig]],
  ["F2o (F1o + numeric c+-l+)",                 [kap, bet, w0],              [bet, w0]],
  ["F2  (F1 + numeric c+-l+)",                  [kap, bet, sig, w0],         [bet, sig, w0]],
  ["F2yo (F2o + degree-one y)",                 [kap, bet, w0, dA, dF],      [bet, w0, dA, dF]],
  ["F2y (F2 + degree-one y)",                   [kap, bet, sig, w0, dA, dF], [bet, sig, w0, dA, dF]],
  ["F3o (F2yo + degree-one c+-l+)",             [kap, bet, w0, wA, dA, dF],  [bet, w0, wA, dA, dF]],
  ["F3  (F2y + degree-one c+-l+) = F4",         [kap, bet, sig, w0, wA, dA, dF], [bet, sig, w0, wA, dA, dF]],
  ["F3yfull (F3 with d, e, k_P separately)",    [kap, bet, sig, w0, wA, dA, dF, eA, eF, pA, pF], [bet, sig, w0, wA, dA, dF, eA, eF, pA, pF]],
  ["F5o (F3o + eta2, eta34, g1A, g)",           [kap, bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm], [bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm]],
  ["F5  (F4 + eta2, eta34, g1A, g)",            [kap, bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm], [bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm]],
  ["E2o (F2o + eta2)",                          [kap, bet, w0, eta2],        [bet, w0, eta2]],
  ["E2bo (F2o + eta2, eta34)",                  [kap, bet, w0, eta2, eta34], [bet, w0, eta2, eta34]],
  ["E2yo (F2yo + eta2)",                        [kap, bet, w0, dA, dF, eta2], [bet, w0, dA, dF, eta2]],
  ["E2ybo (F2yo + eta2, eta34)",                [kap, bet, w0, dA, dF, eta2, eta34], [bet, w0, dA, dF, eta2, eta34]],
  ["E3o (F3o + eta2)",                          [kap, bet, w0, wA, dA, dF, eta2], [bet, w0, wA, dA, dF, eta2]],
  ["E3bo (F3o + eta2, eta34)",                  [kap, bet, w0, wA, dA, dF, eta2, eta34], [bet, w0, wA, dA, dF, eta2, eta34]],
  ["E4 (F3 + eta2)",                            [kap, bet, sig, w0, wA, dA, dF, eta2], [bet, sig, w0, wA, dA, dF, eta2]],
  ["E4b (F3 + eta2, eta34)",                    [kap, bet, sig, w0, wA, dA, dF, eta2, eta34], [bet, sig, w0, wA, dA, dF, eta2, eta34]],
  ["G3o (F3o + signature-mixed g)",             [kap, bet, w0, wA, dA, dF, gsm], [bet, w0, wA, dA, dF, gsm]],
  ["H3o (F3o + singlet-adjoint g1A)",           [kap, bet, w0, wA, dA, dF, g1A], [bet, w0, wA, dA, dF, g1A]]
]; }

print("");
print("==== 2. counts at x^0 (S_3 | S_4, 8 components) ====");
RES0 = vector(#FAM);
for(k = 1, #FAM, my(f = FAM[k]); RES0[k] = famcount(f[1], restr(Px0, f[2]), f[2], f[3], blocks8, Lid8, named8, k <= 3 || k == 5 || k == 7));

print("");
print("==== 3. counts at lambda = 2 (V_3 | V_4, 8 components; separate constants) ====");
\\ at lambda = 2, beta is fixed at x^0; the count is given with beta not charged (paper) and charged
RESL = vector(#FAM); RESLb = vector(#FAM);
{ for(k = 1, #FAM, my(f = FAM[k], v = sep2(restr(Pl2, f[2])), vars = apply(p -> sep2(p), f[2]), cont = apply(p -> sep2(p), f[3]));
  print("-- beta charged:");
  RESLb[k] = famcount(Str(f[1], " at lambda=2"), v, vars, cont, blocks8, Lid8, named8, k <= 2);
  print("-- beta not charged (fixed at x^0):");
  RESL[k] = famcount(Str(f[1], " at lambda=2"), v, vars, setminus(Set(cont), Set([bet])), blocks8, Lid8, [], 0)); }

print("");
print("==== 4. x^0 and lambda = 2 together (16 components), shared kappa, beta, sigma ====");
Lid16 = matrix(4, 16); for(j = 1, 8, Lid16[1, j] = Lp3[j]; Lid16[2, j] = Lp4[j]; Lid16[3, 8 + j] = Lp3[j]; Lid16[4, 8 + j] = Lp4[j]);
blocks16 = [[1, 3], [4, 8], [9, 11], [12, 16]];
z16(v) = concat(v, vector(8));
named16 = [["quartic(lambda=2) - (8/3) quartic(x^0)", concat(-8/3*Qd, Qd)], ["planar S3", z16(Lp3)], ["next-to-planar S4", z16(Lnp4)]];
RES16 = vector(#FAM); RES16s = vector(#FAM);
{ for(k = 1, #FAM, my(f = FAM[k]);
  print("-- shared constants:");
  RES16s[k] = famcount(Str(f[1], " x^0+lambda2 shared"), concat(restr(Px0, f[2]), restr(Pl2, f[2])), f[2], f[3], blocks16, Lid16, named16, k <= 2);
  print("-- separate constants:");
  my(v2 = sep2(restr(Pl2, f[2])), vars = Set(concat(f[2], apply(p -> sep2(p), f[2]))), cont = Set(concat(f[3], apply(p -> sep2(p), f[3]))));
  RES16[k] = famcount(Str(f[1], " x^0+lambda2 separate"), concat(restr(Px0, f[2]), v2), vars, cont, blocks16, Lid16, named16, 0)); }

print("");
print("==== 4b. x^0 and the poles N = -k together when the inputs at N = -k may differ from those at N = 0 ====");
\\ V_3, V_4 with a symbolic Born scale lambda (variable lmb)
{ my(sol, Sv, A); setdefaults(); Lam = lmb; Kap = kap; Sig = sig; sol = solvegc(4); Sv = Sfrom(sol[1], CF, 4);
  A = vector(4, n, subst(subst(Sncoef(Sv, n), M1, M1gen), M2, M2gen)); setdefaults();
  PlL = concat(comp3(A[3]), comp4(A[4]));
  chk("symbolic-lambda vectors at lambda = 2 equal the lambda = 2 vectors", substvec(PlL, [lmb], [2]), restr(Pl2, [kap, bet, sig]));
  chk("symbolic-lambda vectors at lambda = 1 equal the x^0 vectors", substvec(PlL, [lmb], [1]), restr(Px0, [kap, bet, sig]));
  print("V_3, V_4 at general lambda (kappa, beta, sigma symbolic): ", apply(kred, PlL)); }
{ my(v0 = restr(Px0, [kap, bet]), vL = restr(PlL, [kap, bet, lmb]), v2s, v2b);
  print("-- C1: kappa, beta shared; the Born scale at N = -k varied (lambda a variant, not charged; lambda = 2 is fixed by P^(0)):");
  famcount("C1 x^0 + N=-k, lambda varied", concat(v0, vL), [kap, bet, lmb], [bet], blocks16, Lid16, named16, 0);
  v2s = substvec(restr(Pl2, [kap, bet, sig]), [sig], [sig2]);
  print("-- C2: kappa, beta shared; separate psi^+ scales sigma (x^0) and sigma2 (N = -k), both charged:");
  famcount("C2 x^0 + lambda2, separate psi+ scale", concat(restr(Px0, [kap, bet, sig]), v2s), [kap, bet, sig, sig2], [bet, sig, sig2], blocks16, Lid16, named16, 0);
  v2b = substvec(restr(Pl2, [kap, bet]), [bet], [bet2]);
  print("-- C3: kappa shared; separate b_A^- scales beta (x^0) and beta2 (N = -k), both charged:");
  famcount("C3 x^0 + lambda2, separate beta", concat(v0, v2b), [kap, bet, bet2], [bet, bet2], blocks16, Lid16, named16, 0);
  print("-- C4: separate kappa at N = -k as well (kappa2 discrete) and separate beta2: lambda2 block fully independent:");
  famcount("C4 x^0 + lambda2, separate kappa and beta (sig2 stands for kappa2 here)", concat(v0, substvec(apply(kred, v2b), [kap], [sig2])), [kap, bet, bet2, sig2], [bet, bet2], blocks16, Lid16, named16, 0); }

print("");
print("==== 5. statements MISS-5, MISS-6 and the second annihilator at lambda = 2 ====");
{ my(v = restr(Px0, [kap, bet, sig]), u = restr(Pl2, [kap, bet, sig]));
  chk("MISS-5: quartic(S4) = 96 S3[CFCA^2] + 24 S3[CF^2CA] for every kappa, beta, sigma", simplify(MISS5*v~), 0);
  chk("lambda=2 analogue: quartic(V4) = 128 V3[CFCA^2] + 32 V3[CF^2CA] for every kappa, beta, sigma", simplify([-128, -32, 0, 0, 0, 0, 0, 1]*u~), 0);
  chk("MISS-6: next-to-planar (N^2) coefficient of V4 at lambda=2 = 48 sigma for every kappa, beta", kred(simplify(Lnp4*u~)), 48*sig);
  chk("next-to-planar (N^2) coefficient of S4 at x^0 = 0 for every kappa, beta, sigma", simplify(Lnp4*v~), 0);
  chk("planar S3, S4 at x^0 vanish for every kappa, beta, sigma", [simplify(Lp3*v~), simplify(Lp4*v~)], [0, 0]);
  chk("planar V3, V4 at lambda=2 vanish for every kappa, beta, sigma", [simplify(Lp3*u~), simplify(Lp4*u~)], [0, 0]);
  chk("(96,32,8,0,11) on V4 vanishes at lambda=2 for every kappa, beta, sigma", simplify(D4L2*u~), 0);
  chk("(12,4,1,0,3/2) on S4 vanishes at x^0 for every kappa, beta, sigma", simplify(D4*v~), 0);
  chk("(12,4,1,0,3/2) on S4 is a combination of planar and next-to-planar S4 (-> it is the N^2 term)", inspan(D4, matconcat([Lp4; Lnp4])), 1);
  chk("(96,32,8,0,11) on V4 lies in span(planar, 4 planar - 4 next-to-planar + quartic/16)", inspan(D4L2, matconcat([Lp4; 4*Lp4 - 4*Lnp4 + Qd/16])), 1);
  chk("quartic(V4 at lambda=2) = (8/3) quartic(S4) for every kappa, beta, sigma", simplify(u[8] - 8/3*v[8]), 0);
  print("MISS-5 relation with each constant (zero means it survives): ");
  foreach([w0, wA, dA, dF, eta2, eta34, g1A, gsm], p, print("   ", p, ": ", shf(MISS5*Px0~, p)));
  print("MISS-6 functional (V4 N^2 coefficient) with each constant: ");
  foreach([w0, wA, dA, dF, eta2, eta34, g1A, gsm], p, print("   ", p, ": ", shf(Lnp4*Pl2~, p)));
  print("x^0 next-to-planar S4 with each constant: ");
  foreach([w0, wA, dA, dF, eta2, eta34, g1A, gsm], p, print("   ", p, ": ", shf(Lnp4*Px0~, p))); }

print("");
print("==== 5b. the lambda = 2 predictions as linear functions of the x^0 predictions (family kappa, beta, sigma) ====");
{ my(v = restr(Px0, [kap, bet, sig]), u = restr(Pl2, [kap, bet, sig]), vars = [kap, bet, sig], cm, M, idx, B, C, sol);
  cm = coefmat(concat(v, u), vars); M = cm[1];
  print("monomials: ", cm[2], "; rank of the 16 x 4 coefficient matrix ", rk(M), ", of its x^0 rows ", rk(rowsub(M, 1, 8)), ", of its lambda=2 rows ", rk(rowsub(M, 9, 16)));
  \\ S3[CFCA^2], S3[CF^2CA], S4[CFCA^3], S4[dFA] are NOT coordinates on the span (MISS-5 relates them):
  B = matrix(4, #M[1,], i, j, M[[1, 2, 4, 8][i], j]); print("rank of (S3[CFCA^2], S3[CF^2CA], S4[CFCA^3], S4[dFA]) on the span: ", rk(B));
  \\ use S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA] instead
  idx = [1, 4, 5, 8]; B = matrix(4, #M[1,], i, j, M[idx[i], j]);
  print("rank of the chosen x^0 coordinates (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA]) on the span: ", rk(B));
  for(k = 1, 16, sol = matsolve(B~, M[k,]~);
    print("   ", if(k <= 8, "x^0 ", "lam2 "), ["S3/V3[CFCA^2]","S3/V3[CF^2CA]","S3/V3[CF^3]","S4/V4[CFCA^3]","S4/V4[CF^2CA^2]","S4/V4[CF^3CA]","S4/V4[CF^4]","S4/V4[dFA]"][(k-1)%8+1], " = ", sol~, " . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])"));
  \\ the same map applied to the complete-result vectors at x^0 gives the complete-result vectors at lambda = 2
  my(D0 = [60, -192, 144, -912, 3120, -3264, 960, 1152], D2 = [96, -288, 192, -2240, 7872, -8832, 3072, 3072], pred = vector(8));
  for(k = 9, 16, sol = matsolve(B~, M[k,]~); pred[k - 8] = sol~*vector(4, i, D0[idx[i]])~);
  chk("complete-result lambda=2 vectors = map applied to complete-result x^0 components", pred, D2); }

print("");
print("==== 5c. the same spans with beta restricted to {1, -1, 0} (b_A^- as written, reversed, removed) ====");
{ my(pts = [], v0 = restr(Px0, [kap, bet]), v2 = restr(Pl2, [kap, bet]), M0, M2, M16);
  foreach([1, -1], k, foreach([1, -1, 0], b, pts = concat(pts, [[k, b]])));
  M0 = matrix(8, #pts, i, j, substvec(v0[i], [kap, bet], pts[j]));
  M2 = matrix(8, #pts, i, j, substvec(v2[i], [kap, bet], pts[j]));
  M16 = matconcat([M0; M2]);
  print("rank of the six discrete variants: x^0 ", rk(M0), ", lambda=2 ", rk(M2), ", both blocks together ", rk(M16), "  (continuous beta: 4, 4, 4)");
  print("rank of their differences from the as-written point: x^0 ", rk(matrix(8, 5, i, j, M0[i, j + 1] - M0[i, 1])), ", lambda=2 ", rk(matrix(8, 5, i, j, M2[i, j + 1] - M2[i, 1])),
        ", both ", rk(matrix(16, 5, i, j, M16[i, j + 1] - M16[i, 1])), "  (continuous beta: 3, 3, 3)"); }

print("");
print("==== SUMMARY TABLE (number of independent agreements counted) ====");
print("criteria: (p) planar data identities [rule of W2 and deposit R5/count]; (c) relations within one order that vanish for every variant;");
print("          (c') relations within one order with a fixed value; (a) = (d) every combination vanishing for every variant; (b) = (d') every");
print("          combination with the same value for every variant; (p+X) the planar data identities together with X.");
print("charged: every continuous parameter of the family (beta, sigma, constants); kappa is discrete and selected by the P^- leading logarithms.");
print("At lambda = 2 beta is not charged (fixed at x^0).  Columns: (p) (c) (c') (a) (b) (p+c) (p+a) (p+b) | dim U, dim W, r");
{ for(k = 1, #FAM, my(f = FAM[k][1]);
    printf("%-46s x^0: %d %d %d %d %d %d %d %d | %d %d %d   lambda=2: %d %d %d %d %d %d %d %d | %d %d %d   both(16, separate const.): %d %d %d %d %d %d %d %d | %d %d %d\n", f,
      RES0[k][5], RES0[k][3], RES0[k][4], RES0[k][1], RES0[k][2], RES0[k][6], RES0[k][7], RES0[k][8], RES0[k][9], RES0[k][10], RES0[k][11],
      RESL[k][5], RESL[k][3], RESL[k][4], RESL[k][1], RESL[k][2], RESL[k][6], RESL[k][7], RESL[k][8], RESL[k][9], RESL[k][10], RESL[k][11],
      RES16[k][5], RES16[k][3], RES16[k][4], RES16[k][1], RES16[k][2], RES16[k][6], RES16[k][7], RES16[k][8], RES16[k][9], RES16[k][10], RES16[k][11])); }
print("shared constants (16 components):");
{ for(k = 1, #FAM, my(f = FAM[k][1]);
    printf("%-46s both(16, shared const.): %d %d %d %d %d %d %d %d | %d %d %d\n", f,
      RES16s[k][5], RES16s[k][3], RES16s[k][4], RES16s[k][1], RES16s[k][2], RES16s[k][6], RES16s[k][7], RES16s[k][8], RES16s[k][9], RES16s[k][10], RES16s[k][11])); }

print("");
print("==== 6. arbitrary group functions for c_+ - ell_+ and y (paper's level 0) ====");
\\ per group: delta S_3 = 96 x CF^3 + 4 y CF^2, delta S_4 = 480 x CF^4 + 16 y CF^3 with x, y free numbers
{ my(dS3x = 96*CF^3, dS3y = 4*CF^2, dS4x = 480*CF^4, dS4y = 16*CF^3);
  chk("x shift of S_3 from the solver", simplify(deriv(A1[3], w0)), 96*CF^3);
  chk("x shift of S_4 from the solver", simplify(deriv(A1[4], w0)), 480*CF^4);
  print("determinant of the (x, y) system per group: ", dS3x*dS4y - dS3y*dS4x, "  (nonzero, so S_3 and S_4 fix x and y in every group: no test)"); }

print("");
print("Part 2 overall: ", if(ok, "all checks ok", "SOME CHECK FAILED"));


==> anc/numbers/deposit/R10/m11_count/B/m11_lib.gp <==
\\ m11_lib.gp -- PROGRAM B of task M11 (count recomputation), library part.
\\ Written from the equations of the frozen draft R5 (main.tex eq. (6) "system", eq. (7) "singlet-row",
\\ eq. (8) "S", the map P^+=(1+c_+ pi^2 w^2)F_1^+, Notes I sect. I.1.4-I.1.5 for the extra NNLL terms,
\\ Notes II sect. II.2 for the shifted-pole (lambda) version).  No input from deposit programs.
\\ Run with:  gp -q m11_main.gp  (this file is read by m11_main.gp and m11_amp.gp)
\\
\\ Conventions.  a = alpha_s/(4 pi) is not a variable: waves are stored order by order, F[n] = coefficient
\\ of a^n, a Laurent series in w (= omega).  z = zeta_2, pi^2 = 6 z.  Only the parts of first order in z
\\ are exact; every stored coefficient is truncated at z^1.  The tangent and cotangent forms enter through
\\ their exact z^0 and z^1 parts:
\\   phi^+ = -(pi/2) tan(pi w/2) = -(3/2) z w + O(z^2)        phi^- = (pi/2) cot(pi w/2) = 1/w - (z/2) w + O(z^2)
\\   psi^+ = -pi tan(pi w/2)     = -3 z w     + O(z^2)        psi^- = pi cot(pi w/2)     = 2/w - z w     + O(z^2)
\\ (the z^k terms of these functions come with w^(2k-1), so the z^1 parts above are complete).

\\ (the stack default is set by the calling script before read: changing it inside read aborts the read)
\\ variable priority: w highest (series variable), then the rest
w; z; Nn; CF; CA; dfa; bb; kap; bet; sig; rho; ellp; ellm; cp; w0; wA; yA; yF; dA; dF; eA; eF; pA; pF;
eta2; eta34; g1A; gsm; vA; vF; betae; alph; rA; rF; M1; M2; xx; ya; yf; wa; x2; yA2; yF2; wA2; lmb; sig2; bet2;

PREC = 5;   \\ relative precision (number of powers of w kept) of each wave order

\\ ---------------- z truncation ----------------
ztrs(c) = { my(nu = numerator(c), de = denominator(c));
  if(type(c) == "t_INT" || type(c) == "t_FRAC", return(c));
  (polcoef(nu, 0, z) + z*polcoef(nu, 1, z))/de };
ztr(s) = { my(v, n, r);
  if(type(s) != "t_SER", return(ztrs(s)));
  v = valuation(s, w); n = serprec(s, w); r = O(w^n);
  for(k = v, n-1, r += ztrs(polcoef(s, k, w))*w^k);
  r };

\\ ---------------- phases (exact z^0 and z^1 parts) ----------------
PHI(s)  = if(s == 0, -3/2*z*w, 1/w - z/2*w);     \\ s=0: positive signature, s=1: negative
PSI(s)  = if(s == 0, -3*z*w, 2/w - z*w);

\\ ---------------- global switches of the equations ----------------
\\ Kap: sign kappa; Sig: scale of psi^+ (in every positive-signature row); Lam: shifted-pole Born scale.
\\ Ellp, Ellm: NNLL quark-pair constants; Cp: map constant c_+; Dm, Em: map terms d zeta_2 a F_1^+ and
\\ e zeta_2 a w (colour factors included); KP: quark-pair correction a k_P (F_1^+)^2 (k_P includes zeta_2);
\\ Eta2, Eta34, G1A, Gsm: channel-mixing, singlet-adjoint and signature-mixed quark-pair terms of Notes I
\\ (forms zeta_2 a C_F[eta_2 (F_A^+)^2 + eta_34 F_1^+ F_A^+], g_1A zeta_2 a C_F F_1^+ F_A^-, g zeta_2 w^2 F_1^+ F_1^-);
\\ Vb: relative singlet Born correction a zeta_2 v; Be: pi^2 w^2 part beta_e of the singlet Born term;
\\ Restr: 1 = the psi^+ term of the positive-signature singlet row acts only on the loop part of F_A^-.
setdefaults() = {
  Kap = kap; Sig = sig; Lam = 1; Ellp = 0; Ellm = 0; Cp = 0; Dm = 0; Em = 0; KP = 0;
  Eta2 = 0; Eta34 = 0; G1A = 0; Gsm = 0; Vb = 0; Be = 0; Restr = 0;
};
setdefaults();

\\ ---------------- full multi-channel solver of eq. (6) ----------------
\\ G = [m, bpos, bneg, Cvec, T, i1, iA, CFval]: channels 1..m, Born weights of positive and negative
\\ signature, Casimirs C_R, phase-operator matrix T (entry [T]_{RR'}), index of the singlet and of the
\\ adjoint, value of C_F.  Returns [Fp, Fm] with Fp[n][R], Fm[n][R] the a^n coefficients.
solvefull(G, nmax) = {
  my(m = G[1], bp = G[2], bn = G[3], Cc = G[4], T = G[5], i1 = G[6], iA = G[7], cf = G[8]);
  my(Fp = vector(nmax, n, vector(m)), Fm = vector(nmax, n, vector(m)), rhs, F, Fo, sg, ell);
  for(n = 1, nmax,
    for(R = 1, m,
      for(s = 0, 1,
        F = if(s == 0, Fp, Fm); Fo = if(s == 0, Fm, Fp);
        sg = if(s == 0, Sig, 1); ell = if(s == 0, Ellp, Ellm);
        rhs = O(w^(2 - 2*n + PREC));
        if(n == 1, rhs += 2*Lam*if(s == 0, bp[R], bn[R]));
        if(n == 1 && s == 0 && R == i1, rhs += 2*Lam*cf*Be*6*z*w^2);
        if(n == 2 && s == 0 && R == i1, rhs += 2*Lam*cf*Vb*z);
        if(n >= 2, rhs += 2*Cc[R]*(deriv(F[n-1][R], w) + PHI(s)*F[n-1][R]));
        for(i = 1, n-1, rhs += (1 + ell*6*z*w^2)*F[i][R]*F[n-i][R]);
        if(s == 0 && R == i1,
          for(i = 1, n-2, rhs += KP*F[i][R]*F[n-1-i][R]
                               + z*cf*Eta2*Fp[i][iA]*Fp[n-1-i][iA]
                               + z*cf*Eta34*Fp[i][i1]*Fp[n-1-i][iA]
                               + z*cf*G1A*Fp[i][i1]*Fm[n-1-i][iA]);
          for(i = 1, n-1, rhs += z*Gsm*w^2*Fp[i][i1]*Fm[n-i][i1]));
        if(n >= 2,
          for(Rp = 1, m,
            if(T[R, Rp] != 0,
              if(s == 0 && R == i1 && Rp == iA && Restr && n == 2, next);
              rhs += 2*Kap*sg*PSI(s)*T[R, Rp]*Fo[n-1][Rp])));
        if(s == 0, Fp[n][R] = ztr(rhs/w), Fm[n][R] = ztr(rhs/w)));
      ));
  [Fp, Fm] };

\\ map to P^+ and S = P(P-w) + 2 a Lam C_F, order by order; returns vector Sv[n] (Laurent series)
Sfrom(F1, cf, nmax) = {
  my(P = vector(nmax), Sv = vector(nmax));
  for(n = 1, nmax,
    P[n] = (1 + Cp*6*z*w^2)*F1[n];
    if(n >= 2, P[n] += Dm*z*F1[n-1]);
    if(n == 1, P[n] += Em*z*w);
    P[n] = ztr(P[n]));
  for(n = 1, nmax,
    Sv[n] = -w*P[n];
    for(i = 1, n-1, Sv[n] += P[i]*P[n-i]);
    if(n == 1, Sv[n] += 2*Lam*cf);
    Sv[n] = ztr(Sv[n]));
  Sv };
\\ S_n: zeta_2 part (factor zeta_2 stripped) of the coefficient of a^n w^(4-2n)
Sncoef(Sv, n) = polcoef(polcoef(Sv[n], 4 - 2*n, w), 1, z);
\\ the whole coefficient of a^n w^(4-2n) and the lower (LL, NLL) poles, for checks
Snfull(Sv, n, j) = polcoef(Sv[n], j, w);

\\ ---------------- general-colour reduced solver ----------------
\\ The negative-signature adjoint wave is needed only at double-logarithmic accuracy (it enters S
\\ multiplied by psi^+ = O(zeta_2 w)).  Its feed sum_{R'} [T]_{AR'} F_{R'}^+ is written through the adjoint
\\ moments M_p = sum_{R'} [T]_{AR'} b_{R'}^p by solving the positive-signature double-logarithmic wave of a
\\ generic channel with Born weight bb and Casimir C_R = 2(C_F - bb) (b_R = C_F - C_R/2), as a polynomial
\\ in bb, and replacing bb^p by M_p.  The quantities M1, M2 are symbols, replaced at the end by the
\\ colour reductions of the paper (eqs. (30), (31)): M_1 = -(C_A-2C_F)(3C_A-4C_F)/4,
\\ M_2 = 23/24 C_A^3 - 7/2 C_A^2 C_F + 9/2 C_A C_F^2 - 2 C_F^3 - 2 d_F d_A/(N_R C_F).
M1gen = -(CA - 2*CF)*(3*CA - 4*CF)/4;
M2gen = 23/24*CA^3 - 7/2*CA^2*CF + 9/2*CA*CF^2 - 2*CF^3 - 2*dfa/CF;
momsub(c) = { my(r = 0, dg);
  if(c == 0, return(0));
  dg = poldegree(c, bb);
  if(polcoef(c, 0, bb) != 0, error("momsub: bb^0 term"));
  for(p = 1, dg, r += polcoef(c, p, bb)*if(p == 1, M1, if(p == 2, M2, error("momsub: p>2 needs M_p"))));
  r };
momser(s) = { my(v = valuation(s, w), n = serprec(s, w), r = O(w^n));
  for(k = v, n-1, r += momsub(polcoef(s, k, w))*w^k); r };

\\ returns [F1p, F1m, FAp, FAm] (vectors over the order n)
solvegc(nmax) = {
  my(bA = CF - CA/2, Fg = vector(nmax), FAp = vector(nmax), FAm = vector(nmax, n, O(w^(5-2*n))), F1m = vector(nmax),
     F1p = vector(nmax), rhs);
  \\ generic positive-signature channel, double-logarithmic: w F = 2 a Lam bb + 2 a C_R dF/dw + F^2
  for(n = 1, nmax,
    rhs = O(w^(2 - 2*n + PREC));
    if(n == 1, rhs += 2*Lam*bb);
    if(n >= 2, rhs += 2*2*(CF - bb)*deriv(Fg[n-1], w));
    for(i = 1, n-1, rhs += Fg[i]*Fg[n-i]);
    Fg[n] = rhs/w);
  for(n = 1, nmax, FAp[n] = substpol(Fg[n], bb, bA));
  \\ negative-signature adjoint, double-logarithmic (orders 1..nmax-1 are all that S up to a^nmax needs)
  for(n = 1, nmax - 1,
    rhs = O(w^(2 - 2*n + PREC));
    if(n == 1, rhs += 2*Lam*bet*bA);
    if(n >= 2, rhs += 2*CA*(deriv(FAm[n-1], w) + FAm[n-1]/w) + 2*Kap*(2/w)*momser(Fg[n-1]));
    for(i = 1, n-1, rhs += FAm[i]*FAm[n-i]);
    FAm[n] = rhs/w);
  \\ negative-signature singlet, double-logarithmic (C_1 = 0, [T]_{1A} = -2 C_F)
  for(n = 1, nmax,
    rhs = O(w^(2 - 2*n + PREC));
    if(n == 1, rhs += 2*Lam*CF);
    if(n >= 2, rhs += 2*Kap*(2/w)*(-2*CF)*FAp[n-1]);
    for(i = 1, n-1, rhs += F1m[i]*F1m[n-i]);
    F1m[n] = rhs/w);
  \\ positive-signature singlet, NNLL (eq. (7) with the further terms)
  for(n = 1, nmax,
    rhs = O(w^(2 - 2*n + PREC));
    if(n == 1, rhs += 2*Lam*CF*(1 + Be*6*z*w^2));
    if(n == 2, rhs += 2*Lam*CF*Vb*z);
    for(i = 1, n-1, rhs += (1 + Ellp*6*z*w^2)*F1p[i]*F1p[n-i]);
    for(i = 1, n-2, rhs += KP*F1p[i]*F1p[n-1-i] + z*CF*Eta2*FAp[i]*FAp[n-1-i]
                         + z*CF*Eta34*F1p[i]*FAp[n-1-i] + z*CF*G1A*F1p[i]*FAm[n-1-i]);
    for(i = 1, n-1, rhs += z*Gsm*w^2*F1p[i]*F1m[n-i]);
    if(n >= 2 && !(Restr && n == 2), rhs += 2*Kap*Sig*PSI(0)*(-2*CF)*FAm[n-1]);
    F1p[n] = ztr(rhs/w));
  [F1p, F1m, FAp, FAm] };

\\ general-colour S_n as polynomials in CF, CA, dfa (after the moment substitution)
gcSn(nmax) = { my(sol = solvegc(nmax), Sv = Sfrom(sol[1], CF, nmax));
  vector(nmax, n, if(n < 1, 0, subst(subst(Sncoef(Sv, n), M1, M1gen), M2, M2gen))) };

\\ components in the general-colour bases (zeta_2 stripped)
\\ S3 basis (CF CA^2, CF^2 CA, CF^3); S4 basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dfa)
comp3(p) = { my(v = [polcoef(polcoef(p, 1, CF), 2, CA), polcoef(polcoef(p, 2, CF), 1, CA), polcoef(polcoef(p, 3, CF), 0, CA)]);
  if(p - (v[1]*CF*CA^2 + v[2]*CF^2*CA + v[3]*CF^3) != 0, error("comp3: outside basis: ", p - (v[1]*CF*CA^2 + v[2]*CF^2*CA + v[3]*CF^3)));
  v };
comp4(p) = { my(q = polcoef(p, 0, dfa), v);
  v = [polcoef(polcoef(q, 1, CF), 3, CA), polcoef(polcoef(q, 2, CF), 2, CA), polcoef(polcoef(q, 3, CF), 1, CA),
       polcoef(polcoef(q, 4, CF), 0, CA), polcoef(p, 1, dfa)];
  if(p - (v[1]*CF*CA^3 + v[2]*CF^2*CA^2 + v[3]*CF^3*CA + v[4]*CF^4 + v[5]*dfa) != 0, error("comp4: outside basis"));
  v };
\\ components of S_2 in basis (CF CA, CF^2) and of S_5 in the 8-structure basis (for checks only)
comp2(p) = { my(v = [polcoef(polcoef(p, 1, CF), 1, CA), polcoef(polcoef(p, 2, CF), 0, CA)]);
  if(p - (v[1]*CF*CA + v[2]*CF^2) != 0, error("comp2: outside basis"));
  v };

\\ ---------------- explicit groups ----------------
\\ SU(N), fundamental: channels (1, A)
GSU(N) = { my(cf = (N^2 - 1)/(2*N));
  [2, [cf, -1/(2*N)], [cf, -bet/(2*N)], [0, N], [0, -2*cf; -1/N, 2/N - N/2], 1, 2, cf] };
invSU(N) = [(N^2 - 1)/(2*N), N, (N^2 - 1)*(N^2 + 6)/48];
\\ three-channel groups: matrix of T derived from the row relations (eq. (24)) and the symmetry
\\ dim(R)[T]_{RR'} = dim(R')[T]_{R'R}, with [T]_{11} = [T]_{1X} = 0, [T]_{1A} = -2 C_F.
Tthree(dims, Cs, bs, iA, iX, cf, ca) = {
  my(T = matrix(3, 3), sol, M, rhs1, rhs2);
  T[1, iA] = -2*cf; T[iA, 1] = dims[1]*T[1, iA]/dims[iA];
  \\ row A: T_AA + T_AX = C_A/2 - 2 C_F - T_A1 ; T_AA b_A + T_AX b_X = b_A (C_A - 2C_F + C_A/2) - T_A1 b_1
  M = [1, 1; bs[iA], bs[iX]];
  sol = matsolve(M, [Cs[iA]/2 - 2*cf - T[iA, 1], bs[iA]*(ca - 2*cf + Cs[iA]/2) - T[iA, 1]*bs[1]]~);
  T[iA, iA] = sol[1]; T[iA, iX] = sol[2];
  \\ row X: T_XA + T_XX = C_X/2 - 2 C_F ; T_XA b_A + T_XX b_X = b_X (C_A - 2C_F + C_X/2)
  sol = matsolve(M, [Cs[iX]/2 - 2*cf, bs[iX]*(ca - 2*cf + Cs[iX]/2)]~);
  T[iX, iA] = sol[1]; T[iX, iX] = sol[2];
  if(dims[iA]*T[iA, iX] != dims[iX]*T[iX, iA], error("Tthree: symmetry fails"));
  T };
GSO(N) = { my(cf = (N - 1)/4, ca = (N - 2)/2, dims = [1, N*(N - 1)/2, (N - 1)*(N + 2)/2], Cs = [0, (N - 2)/2, N/2],
  bs = [cf - 0, cf - Cs[2]/2, cf - Cs[3]/2], T = Tthree(dims, Cs, bs, 2, 3, cf, ca));
  [3, bs, [bs[1], bet*bs[2], bs[3]], Cs, T, 1, 2, cf] };
invSO(N) = [(N - 1)/4, (N - 2)/2, (N - 1)*(N - 2)*(N^2 - 7*N + 22)/768];
GSp(N) = { my(cf = (N + 1)/4, ca = (N + 2)/2, dims = [1, (N + 1)*(N - 2)/2, N*(N + 1)/2], Cs = [0, N/2, (N + 2)/2],
  bs = [cf, cf - Cs[2]/2, cf - Cs[3]/2], T = Tthree(dims, Cs, bs, 3, 2, cf, ca));
  [3, bs, [bs[1], bs[2], bet*bs[3]], Cs, T, 1, 3, cf] };
invSp(N) = [(N + 1)/4, (N + 2)/2, (N + 1)*(N + 2)*(N^2 + 7*N + 22)/768];

\\ S_n of an explicit group from the full solver
fullSn(G, nmax) = { my(sol = solvefull(G, nmax), F1 = vector(nmax, n, sol[1][n][G[6]]), Sv = Sfrom(F1, G[8], nmax));
  [vector(nmax, n, Sncoef(Sv, n)), Sv] };
\\ evaluate a general-colour polynomial in a group
gcEval(p, inv) = subst(subst(subst(p, CF, inv[1]), CA, inv[2]), dfa, inv[3]);

\\ ---------------- linear-algebra tools for the count ----------------
monorec(q, vars, k, ex, ~L) = {
  my(v, dg, c);
  if(q == 0, return);
  if(k > #vars, listput(~L, [ex, q]); return);
  v = vars[k]; dg = poldegree(q, v);
  for(j = 0, dg, c = polcoef(q, j, v); if(c != 0, monorec(c, vars, k + 1, concat(ex, [j]), ~L)));
}
monos(p, vars) = { my(L = List()); monorec(p, vars, 1, [], ~L); Vec(L) };
\\ reduce kappa to degree <= 1 (kappa = +-1)
kred(p) = { my(p1 = subst(p, kap, 1), p2 = subst(p, kap, -1)); (p1 + p2)/2 + kap*(p1 - p2)/2 };
\\ coefficient matrix: rows = components, columns = monomials in the parameters
coefmat(Pv, vars) = {
  my(dec = vector(#Pv, i, monos(kred(Pv[i]), vars)), S = [], M, idx);
  for(i = 1, #Pv, for(j = 1, #dec[i], S = setunion(S, Set([dec[i][j][1]]))));
  M = matrix(#Pv, #S);
  for(i = 1, #Pv, for(j = 1, #dec[i], idx = setsearch(S, dec[i][j][1]); M[i, idx] += dec[i][j][2]));
  for(i = 1, #Pv, for(j = 1, #S, if(type(M[i, j]) != "t_INT" && type(M[i, j]) != "t_FRAC", error("coefmat: non-rational entry ", M[i,j]))));
  [M, S] };
rowsub(M, r1, r2) = matrix(r2 - r1 + 1, #M[1,], i, j, M[r1 + i - 1, j]);
dropzerocol(M, S) = { my(L = List(), k = 0, Z);
  for(j = 1, #S, if(vecmax(S[j]) != 0 || vecmin(S[j]) != 0, listput(~L, j)));
  if(#L == 0, return(matrix(#M[,1], 0)));
  matrix(#M[,1], #L, i, j, M[i, L[j]]) };
\\ rank of a possibly empty matrix
nrows(M) = matsize(M)[1];
rk(M) = if(matsize(M)[1] == 0 || matsize(M)[2] == 0, 0, matrank(M));
\\ left kernel (functionals annihilating every column); returns matrix whose rows are the functionals
lker(M, n) = { my(K); if(matsize(M)[1] == 0 || matsize(M)[2] == 0, return(matid(n)));
  K = matker(M~); if(#K == 0, return(matrix(0, n))); K~ };
\\ integer normalisation of a vector
intvec(v) = { my(d = denominator(content(v)), u); u = v*d; u/content(u) };


==> anc/numbers/deposit/R10/m11_count/B/m11_part1.gp <==
\\ m11_part1.gp -- PROGRAM B, part 1: the predicted S_3, S_4 (x^0) and V_3, V_4 (lambda = 2) from the
\\ equations, as functions of kappa, beta (b_A^- = beta b_A) and sigma (scale of psi^+), with checks
\\ against the explicit multi-channel solutions in SU(N), SO(N), Sp(N) and against the printed vectors.
default(parisizemax, 4*10^9);
read("m11_lib.gp");
NMAX = 4;   \\ S_5 needs M_3 (four-rung ladder); it is checked in SU(3) with the full solver instead
ok = 1;
chk(name, val, ref) = { my(r = (val == ref)); if(!r, ok = 0);
  print("CHECK ", name, ": ", if(r, "ok", "FAIL"), "   value ", val, if(r, "", Str("   expected ", ref))); };

print("==== Part 1: S_n and V_n from eq. (6), general colour, kappa, beta, sigma symbolic ====");
setdefaults(); Lam = 1;
S1 = gcSn(NMAX);
S3v = comp3(S1[3]); S4v = comp4(S1[4]);
print("S_3/zeta_2 (basis CF CA^2, CF^2 CA, CF^3) = ", S3v);
print("S_4/zeta_2 (basis CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R) = ", S4v);
\\ the lower poles of S vanish at three and four loops (LL and NLL) and S has no zeta_2 LL/NLL
{ my(sol = solvegc(NMAX), Sv = Sfrom(sol[1], CF, NMAX));
  for(n = 3, 4, for(j = 2 - 2*n, 3 - 2*n, chk(Str("S at a^", n, " w^", j, " (LL/NLL) vanishes"), simplify(subst(subst(Snfull(Sv, n, j), M1, M1gen), M2, M2gen)), 0)));
  print("S_2/zeta_2 (basis CF CA, CF^2) = ", comp2(subst(subst(Sncoef(Sv, 2), M1, M1gen), M2, M2gen)));
  print("S_1/zeta_2 = ", Sncoef(Sv, 1)); }
\\ the as-written point and the printed alternatives (Table 2 of main.tex; numbers.tex macros)
at(v, k, b, s) = subst(subst(subst(v, kap, k), bet, b), sig, s);
chk("S3 as written (nmSthreeVec)", at(S3v, 1, 1, 1), [60, -192, 144]);
chk("S4 as written (nmSfourVec)", at(S4v, 1, 1, 1), [-912, 3120, -3264, 960, 1152]);
chk("S3 b_A^- reversed", at(S3v, 1, -1, 1), [60, -192, 144]);
chk("S4 b_A^- reversed (nmSfourRevVec)", at(S4v, 1, -1, 1), [-672, 1872, -1152, -192, 1152]);
chk("S3 b_A^- removed (nmSthreeRemVec)", at(S3v, 1, 0, 1), [72, -240, 192]);
chk("S4 b_A^- removed (nmSfourRemVec)", at(S4v, 1, 0, 1), [-840, 2688, -2400, 384, 1152]);
chk("S3 kappa reversed (nmSthreeKmVec)", at(S3v, -1, 1, 1), [84, -288, 240]);
chk("S4 kappa reversed (nmSfourKmVec)", at(S4v, -1, 1, 1), [-1056, 3792, -4224, 1344, 1152]);
chk("S2 (nmStwoOwn, at l=c=0)", comp2(subst(subst(subst(subst(subst(Sncoef(Sfrom(solvegc(3)[1], CF, 3), 2), M1, M1gen), M2, M2gen), kap, 1), bet, 1), sig, 1)), [12, -24]);
{ my(r); setdefaults(); Kap = 1; Sig = 1; r = fullSn(GSU(3), 5); chk("S_5 SU(3) full solver (nmSfiveSUthree)", subst(r[1][5], bet, 1), 305008/81); setdefaults(); }
\\ the reduction S = -12 kappa sigma a zeta_2 C_F w F_A^- with F_A^- = sum d_n a^n w^(1-2n)
{ my(sol = solvegc(4), FAm = sol[4], d = vector(3, n, polcoef(FAm[n], 1 - 2*n, w)), bA = CF - CA/2);
  chk("d_1 = 2 b_A^-", d[1], 2*bet*bA);
  chk("d_2 = 4(b_A^-)^2 + 8 kappa M_1", d[2], 4*bet^2*bA^2 + 8*kap*M1);
  chk("d_3 = 4(b_A^- - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1)", simplify(d[3] - (4*(bet*bA - CA)*d[2] + 16*kap*(3*M2 - 2*CF*M1))), 0);
  chk("S_3 = -12 kappa sigma C_F d_2", simplify(S1[3] - subst(-12*kap*sig*CF*d[2], M1, M1gen)), 0);
  chk("S_4 = -12 kappa sigma C_F d_3", simplify(S1[4] - subst(subst(-12*kap*sig*CF*d[3], M1, M1gen), M2, M2gen)), 0); }

print("---- lambda = 2 (covered pairing, Born weights 2 b_R) ----");
setdefaults(); Lam = 2;
SL = gcSn(NMAX);
V3v = comp3(SL[3]); V4v = comp4(SL[4]);
print("V_3/zeta_2 at lambda=2 = ", V3v);
print("V_4/zeta_2 at lambda=2 = ", V4v);
chk("V3 lambda=2 as written (nmXkVthreeCovLamTwo)", at(V3v, 1, 1, 1), [96, -288, 192]);
chk("V4 lambda=2 as written (nmXkVfourCovLamTwo)", at(V4v, 1, 1, 1), [-2240, 7872, -8832, 3072, 3072]);
{ my(sol = solvegc(NMAX), Sv = Sfrom(sol[1], CF, NMAX));
  for(n = 3, 4, for(j = 2 - 2*n, 3 - 2*n, chk(Str("V at a^", n, " w^", j, " (LL/NLL) vanishes"), simplify(subst(subst(Snfull(Sv, n, j), M1, M1gen), M2, M2gen)), 0))); }
{ my(r); setdefaults(); Kap = 1; Sig = 1; Lam = 2; r = fullSn(GSU(3), 5); print("S_5 at lambda=2 in SU(3), full solver: ", subst(r[1][5], bet, 1)); setdefaults(); }
setdefaults();

print("---- explicit groups: full multi-channel solution of eq. (6) at NNLL against the general-colour vectors ----");
\\ full solver with all NNLL terms of every equation (phi^+-, psi^+- to first order in zeta_2, ell_+-)
groupcheck(name, G, inv, lam) = {
  my(r, s3, s4, g3, g4, gc3, gc4, sv);
  setdefaults(); Lam = lam; Ellp = ellp; Ellm = ellm;    \\ the pair constants are kept symbolic, c_+ = 0
  r = fullSn(G, 4); sv = r[2];
  s3 = r[1][3]; s4 = r[1][4];
  setdefaults(); Lam = lam;
  gc3 = gcEval(if(lam == 1, S1[3], SL[3]), inv); gc4 = gcEval(if(lam == 1, S1[4], SL[4]), inv);
  \\ with c_+ = 0 and ell_+ free the full solution has the extra shift -6 ell_+ zeta_2 Cat_{n-1}(2 lam C_F)^n
  chk(Str(name, " lambda=", lam, " S_3 (c_+=ell_+ part)"), simplify(subst(s3, ellp, 0) - gc3), 0);
  chk(Str(name, " lambda=", lam, " S_4 (c_+=ell_+ part)"), simplify(subst(s4, ellp, 0) - gc4), 0);
  chk(Str(name, " lambda=", lam, " S_3 independent of ell_-"), polcoef(s3, 1, ellm), 0);
  chk(Str(name, " lambda=", lam, " S_4 independent of ell_-"), polcoef(s4, 1, ellm), 0);
  [s3, s4] };
for(N = 2, 5, groupcheck(Str("SU(", N, ")"), GSU(N), invSU(N), 1));
for(N = 2, 4, groupcheck(Str("SU(", N, ")"), GSU(N), invSU(N), 2));
foreach([5, 7, 9], N, groupcheck(Str("SO(", N, ")"), GSO(N), invSO(N), 1));
foreach([5, 7], N, groupcheck(Str("SO(", N, ")"), GSO(N), invSO(N), 2));
foreach([4, 6, 8], N, groupcheck(Str("Sp(", N, ")"), GSp(N), invSp(N), 1));
foreach([4, 6], N, groupcheck(Str("Sp(", N, ")"), GSp(N), invSp(N), 2));
\\ the three-channel matrices against Table I.4 (notes1, macros nmTrcSON, nmTrcSpN), at sample N
{ foreach([5, 7, 9, 11], N, my(T = GSO(N)[5]);
    chk(Str("T(SO(", N, ")) = nmTrcSON"), T, [0, -(N-1)/2, 0; -1/N, 0, -(N^2-4)/(4*N); 0, -(N-2)/4, 0]));
  foreach([4, 6, 8], N, my(T = GSp(N)[5]);
    chk(Str("T(Sp(", N, ")) = nmTrcSpN"), T, [0, 0, -(N+1)/2; 0, 0, -(N+2)/4; -1/N, -(N^2-4)/(4*N), 0])); }
\\ the general-colour vectors in these groups against the printed group values
chk("S_3 SU(3) (112/3)", gcEval(at(S1[3], 1, 1, 1), invSU(3)), 112/3);
chk("S_4 SU(3) (-5632/27)", gcEval(at(S1[4], 1, 1, 1), invSU(3)), -5632/27);
chk("S_3 SO(5) (-9)", gcEval(at(S1[3], 1, 1, 1), invSO(5)), -9);
chk("S_4 SO(5) (222)", gcEval(at(S1[4], 1, 1, 1), invSO(5)), 222);
chk("S_3 SO(7) (-63/2)", gcEval(at(S1[3], 1, 1, 1), invSO(7)), -63/2);
chk("S_4 SO(7) (810)", gcEval(at(S1[4], 1, 1, 1), invSO(7)), 810);

print("---- the c_+ - ell_+ shift and the S_1 term (full solver, SU(3), c_+ and ell_+ symbolic) ----");
{ my(G = GSU(3), r, s);
  setdefaults(); Kap = 1; Sig = 1; Ellp = ellp; Cp = cp;
  r = fullSn(G, 5);
  s = r[1];
  for(n = 2, 5, print("delta S_", n, " from (c_+, ell_+) in SU(3): ", simplify(s[n] - subst(subst(s[n], cp, 0), ellp, 0))));
  print("S_1 in SU(3): ", s[1]);
  setdefaults(); }
print("Part 1 overall: ", if(ok, "all checks ok", "SOME CHECK FAILED"));


==> anc/numbers/deposit/R10/m11_count/B/out_amp.txt <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
CHECK SU(N) quartic reduction: ok   value 0
==== unrestricted (paper's eq. (6)) ====
A_1 = [vA + (-rA - 6), 12*ellp + (vF + (24*betae + (12*alph + (-rF + 21/2))))]
A_2 = [-15, pA + (2*vA + (-rA + 36)), 48*ellp + (pF + (2*vF + (72*betae + (24*alph + (-rF - 15)))))]
A_3 = [12, -58, 2/3*pA + (vA + (-1/3*rA + 78)), 30*ellp + (2/3*pF + (vF + (40*betae + (10*alph + (-1/3*rF - 85/4)))))]
S_1 = (-12*ellp + (-eF - 12*betae))*CF - eA*CA   S_2 = (-2*dF + (4*eF + (-2*vF - 24)))*CF^2 + (-2*dA + (4*eA + (-2*vA + 12)))*CA*CF
CHECK one loop = nmAmpEqOneVec: ok   value [vA + (-rA - 6), 12*ellp + (vF + (24*betae + (12*alph + (-rF + 21/2))))]
CHECK two loops = nmAmpEqTwoVec: ok   value [-15, pA + (2*vA + (-rA + 36)), 48*ellp + (pF + (2*vF + (72*betae + (24*alph + (-rF - 15)))))]
CHECK three loops = nmAmpEqThreeVec: ok   value [12, -58, 2/3*pA + (vA + (-1/3*rA + 78)), 30*ellp + (2/3*pF + (vF + (40*betae + (10*alph + (-1/3*rF - 85/4)))))]
kappa=-1: A_2[CA^2] = -21, A_3[CA^3], A_3[CA^2CF] = [15, -74]
general kappa, beta, sigma: A_2[CA^2] = -18*sig*kap^2 + 3*sig*bet^2*kap; A_3[CA^3] = (3*sig*bet + 21/2*sig)*kap^2 + (-1/2*sig*bet^3 - sig*bet^2)*kap; A_3[CA^2CF] = (-16*sig*bet - 50*sig)*kap^2 + (3*sig*bet^3 + 5*sig*bet^2)*kap
==== loop-part restriction (psi^+ acts on F_A^- minus its Born term) ====
A_1 = [vA - rA, 12*ellp + (vF + (24*betae + (12*alph + (-rF - 3/2))))]
A_2 = [-15, pA + (2*vA + (-rA + 48)), 48*ellp + (pF + (2*vF + (72*betae + (24*alph + (-rF - 39)))))]
A_3 = [12, -58, 2/3*pA + (vA + (-1/3*rA + 84)), 30*ellp + (2/3*pF + (vF + (40*betae + (10*alph + (-1/3*rF - 133/4)))))]
S_1 = (-12*ellp + (-eF - 12*betae))*CF - eA*CA   S_2 = (-2*dF + (4*eF - 2*vF))*CF^2 + (-2*dA + (4*eA - 2*vA))*CA*CF
difference restricted - unrestricted:
   A_1: [6*sig*bet*kap, -12*sig*bet*kap]
   A_2: [0, 12*sig*bet*kap, -24*sig*bet*kap]
   A_3: [0, 0, 6*sig*bet*kap, -12*sig*bet*kap]
   S_1: 0
   S_2: 24*sig*bet*kap*CF^2 - 12*sig*bet*kap*CA*CF
   S_3: 0
   S_4: 0
CHECK restriction leaves S_3, S_4 unchanged: ok   value [0, 0]
CHECK restriction leaves the C_F-free entries (A_2[CA^2], A_3[CA^3], A_3[CA^2CF]) unchanged: ok   value [0, 0, 0]
CHECK restricted amplitude = unrestricted with v_A -> v_A + 6 k s b, v_F -> v_F - 12 k s b: ok   value [[0, 0], [0, 0, 0], [0, 0, 0, 0]]
CHECK restricted S_1..S_4 = unrestricted with the same shift of v: ok   value [0, 0, 0, 0]
-- fit unrestricted: 15 equations in 13 constants [ellp, alph, betae, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF]
   constant-free equations (must be 0): ["-", "-", 0, "-", "-", 0, 0, "-", "-", "-", "-", "-", "-", "-", "-"]
   rank of the system 9, rank of the augmented system 9, so the solution family has dimension 4 (consistent)
   a particular solution [ellp, alph, betae, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF] = [-1/3, -1/6, 0, 6, -8, 0, -10, 0, 0, 0, 0, 0, 0]
   kernel (free directions of the fitted family), one per line:
      [-1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [0, 0, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0]
      [0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0]
      [-1, -1, 0, 0, 24, 0, 0, 0, 24, 0, 0, 0, 12]
CHECK paper's fitted constants reproduce the finite remainders: ok   value [[0, 13/2], [-15, 48, -41], [12, -58, 84, -451/12]]
CHECK paper's fitted constants reproduce S_1, S_2: ok   value [4*CF, -8*CF^2]
-- fit loop-part restriction: 15 equations in 13 constants [ellp, alph, betae, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF]
   constant-free equations (must be 0): ["-", "-", 0, "-", "-", 0, 0, "-", "-", "-", "-", "-", "-", "-", "-"]
   rank of the system 9, rank of the augmented system 9, so the solution family has dimension 4 (consistent)
   a particular solution [ellp, alph, betae, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF] = [-1/3, -1/6, 0, 0, 4, 0, -10, 0, 0, 0, 0, 0, 0]
   kernel (free directions of the fitted family), one per line:
      [-1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [0, 0, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0]
      [0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0]
      [-1, -1, 0, 0, 24, 0, 0, 0, 24, 0, 0, 0, 12]
restricted equations with the paper's fitted constants: [[6, -11/2], [-15, 60, -65], [12, -58, 90, -595/12]]   against the data [[0, 13/2], [-15, 48, -41], [12, -58, 84, -451/12]]
restricted S_1, S_2 with the paper's fitted constants: [4*CF, 16*CF^2 - 12*CA*CF]
-- restricted fit with k_P = d = e = 0: rank 6, augmented 6 of 7 constants
-- unrestricted fit with k_P = d = e = 0: rank 6, augmented 6 of 7 constants
Part 3 overall: all checks ok


==> anc/numbers/deposit/R10/m11_count/B/out_count.txt <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
==== 1. S_3, S_4 (x^0) and V_3, V_4 (lambda=2) with every parameter ====
S_3 = [72*sig*kap^2 - 12*sig*bet^2*kap - eta2, -240*sig*kap^2 + (48*sig*bet^2 - 16*gsm)*kap + (2*g1A*bet + (96*wA + (4*dA + (8*eA + (-4*pA + (4*eta2 + 2*eta34)))))), 192*sig*kap^2 + (-48*sig*bet^2 + 32*gsm)*kap + (-4*g1A*bet + (96*w0 + (4*dF + (8*eF + (-4*pF + (-4*eta2 + (-4*eta34 - 16*gsm)))))))]
S_4 = [(-144*sig*bet - 840*sig)*kap^2 + (24*sig*bet^3 + 48*sig*bet^2)*kap + 6*eta2, (768*sig*bet + 2688*sig)*kap^2 + (-144*sig*bet^3 - 192*sig*bet^2 + (12*g1A + 48*gsm))*kap + (-2*g1A*bet^2 + (-28*eta2 - 6*eta34)), (-1344*sig*bet - 2400*sig)*kap^2 + (288*sig*bet^3 + 192*sig*bet^2 + (-40*g1A - 224*gsm))*kap + (8*g1A*bet^2 + 4*g1A*bet + (480*wA + (16*dA + (32*eA + (-16*pA + (40*eta2 + 20*eta34)))))), (768*sig*bet + 384*sig)*kap^2 + (-192*sig*bet^3 + (32*g1A + 256*gsm))*kap + (-8*g1A*bet^2 - 8*g1A*bet + (480*w0 + (16*dF + (32*eF + (-16*pF + (-16*eta2 + (-16*eta34 - 80*gsm))))))), 1152*sig*kap^2]
V_3 = [144*sig*kap^2 - 48*sig*bet^2*kap - 4*eta2, -480*sig*kap^2 + (192*sig*bet^2 - 64*gsm)*kap + (8*g1A*bet + (768*wA + (16*dA + (32*eA + (-16*pA + (16*eta2 + 8*eta34)))))), 384*sig*kap^2 + (-192*sig*bet^2 + 128*gsm)*kap + (-16*g1A*bet + (768*w0 + (16*dF + (32*eF + (-16*pF + (-16*eta2 + (-16*eta34 - 128*gsm)))))))]
V_4 = [(-576*sig*bet - 2048*sig)*kap^2 + (192*sig*bet^3 + 192*sig*bet^2)*kap + 32*eta2, (3072*sig*bet + 6720*sig)*kap^2 + (-1152*sig*bet^3 - 768*sig*bet^2 + (48*g1A + 256*gsm))*kap + (-16*g1A*bet^2 + (-160*eta2 - 32*eta34)), (-5376*sig*bet - 6528*sig)*kap^2 + (2304*sig*bet^3 + 768*sig*bet^2 + (-160*g1A - 1536*gsm))*kap + (64*g1A*bet^2 + 32*g1A*bet + (7680*wA + (128*dA + (256*eA + (-128*pA + (256*eta2 + 128*eta34)))))), (3072*sig*bet + 1536*sig)*kap^2 + (-1536*sig*bet^3 + (128*g1A + 2048*gsm))*kap + (-64*g1A*bet^2 - 64*g1A*bet + (7680*w0 + (128*dF + (256*eF + (-128*pF + (-128*eta2 + (-128*eta34 - 1280*gsm))))))), 3072*sig*kap^2]
S_2 (x^0) = (-24*sig*bet*kap + (24*w0 + (-2*dF + (4*eF + (-4*gsm - 2*vF)))))*CF^2 + (12*sig*bet*kap + (24*wA + (-2*dA + (4*eA - 2*vA))))*CA*CF
S_1 (x^0) = (-12*w0 + (-eF - 12*betae))*CF + (-12*wA - eA)*CA
S_2 (lambda=2) = (-48*sig*bet*kap + (96*w0 + (-4*dF + (8*eF + (-16*gsm - 4*vF)))))*CF^2 + (24*sig*bet*kap + (96*wA + (-4*dA + (8*eA - 4*vA))))*CA*CF
S_1 (lambda=2) = (-24*w0 + (-eF - 24*betae))*CF + (-24*wA - eA)*CA
---- shifts per unit parameter at kappa = beta = sigma = 1 (x^0: S3 | S4 ; lambda=2: V3 | V4) ----
w0:  x^0 [0, 0, 96] | [0, 0, 0, 480, 0]   lambda=2 [0, 0, 768] | [0, 0, 0, 7680, 0]
wA:  x^0 [0, 96, 0] | [0, 0, 480, 0, 0]   lambda=2 [0, 768, 0] | [0, 0, 7680, 0, 0]
dA:  x^0 [0, 4, 0] | [0, 0, 16, 0, 0]   lambda=2 [0, 16, 0] | [0, 0, 128, 0, 0]
dF:  x^0 [0, 0, 4] | [0, 0, 0, 16, 0]   lambda=2 [0, 0, 16] | [0, 0, 0, 128, 0]
eA:  x^0 [0, 8, 0] | [0, 0, 32, 0, 0]   lambda=2 [0, 32, 0] | [0, 0, 256, 0, 0]
eF:  x^0 [0, 0, 8] | [0, 0, 0, 32, 0]   lambda=2 [0, 0, 32] | [0, 0, 0, 256, 0]
pA:  x^0 [0, -4, 0] | [0, 0, -16, 0, 0]   lambda=2 [0, -16, 0] | [0, 0, -128, 0, 0]
pF:  x^0 [0, 0, -4] | [0, 0, 0, -16, 0]   lambda=2 [0, 0, -16] | [0, 0, 0, -128, 0]
eta2:  x^0 [-1, 4, -4] | [6, -28, 40, -16, 0]   lambda=2 [-4, 16, -16] | [32, -160, 256, -128, 0]
eta34:  x^0 [0, 2, -4] | [0, -6, 20, -16, 0]   lambda=2 [0, 8, -16] | [0, -32, 128, -128, 0]
g1A:  x^0 [0, 2, -4] | [0, 10, -28, 16, 0]   lambda=2 [0, 8, -16] | [0, 32, -64, 0, 0]
gsm:  x^0 [0, -16, 16] | [0, 48, -224, 176, 0]   lambda=2 [0, -64, 0] | [0, 256, -1536, 768, 0]
vA:  x^0 [0, 0, 0] | [0, 0, 0, 0, 0]   lambda=2 [0, 0, 0] | [0, 0, 0, 0, 0]
vF:  x^0 [0, 0, 0] | [0, 0, 0, 0, 0]   lambda=2 [0, 0, 0] | [0, 0, 0, 0, 0]
betae:  x^0 [0, 0, 0] | [0, 0, 0, 0, 0]   lambda=2 [0, 0, 0] | [0, 0, 0, 0, 0]
CHECK S_n and V_n are linear in the constants: ok   value 0
CHECK shifts of every constant except g1A and g independent of kappa, beta, sigma: ok   value 0
g1A shift, general kappa, beta (x^0): S3 [0, 2*bet, -4*bet]  S4 [0, 12*kap - 2*bet^2, -40*kap + (8*bet^2 + 4*bet), 32*kap + (-8*bet^2 - 8*bet), 0]
g   shift, general kappa, beta (x^0): S3 [0, -16*kap, 32*kap - 16]  S4 [0, 48*kap, -224*kap, 256*kap - 80, 0]
---- checks of the printed shift formulas (Notes I) ----
CHECK c_+-ell_+ numeric: S3, S4 shift (96 CF^3, 480 CF^4) (nmCplusShiftVec): ok   value [[0, 0, 96], [0, 0, 0, 480, 0]]
CHECK c_+-ell_+ part wA CA/CF: (96 CA CF^2, 480 CA CF^3): ok   value [[0, 96, 0], [0, 0, 480, 0, 0]]
CHECK map d: y shift (4 y CF^2, 16 y CF^3): ok   value [[0, 4, 0], [0, 0, 16, 0, 0], [0, 0, 4], [0, 0, 0, 16, 0]]
CHECK map e enters as 2e (y = d - k_P/zeta_2 + 2e): ok   value [[0, 8, 0], [0, 0, 32, 0, 0], [0, 0, 8], [0, 0, 0, 32, 0]]
CHECK k_P enters as -k_P/zeta_2: ok   value [[0, -4, 0], [0, 0, -16, 0, 0], [0, 0, -4], [0, 0, 0, -16, 0]]
CHECK eta_34 shifts (nmPairEtathreefourShiftThree/Four): ok   value [[0, 2, -4], [0, -6, 20, -16, 0]]
CHECK g_1A shifts (nmPairGminusShiftThree/Four): ok   value [[0, 2, -4], [0, 10, -28, 16, 0]]
CHECK eta_2: delta S3 = -4 b_A^2 h, h = eta_2 C_F: ok   value [-1, 4, -4]
CHECK signature-mixed g: delta S3 = -16 g CF^2 (CA - CF): ok   value [0, -16, 16]
CHECK signature-mixed g: delta S4 = 16 g CF^2 (CA - CF)(3 CA - 11 CF): ok   value [0, 48, -224, 176, 0]
CHECK Born v, beta_e leave S_3, S_4, V_3, V_4 unchanged: ok   value [[0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0]]
CHECK S_2 Born shift -2 v CF: ok   value [-2*CA*CF, -2*CF^2]
CHECK S_2 map shift (4e - 2d) CF: ok   value [-2*CA*CF, 4*CA*CF]
CHECK S_1 = -12 c_+ CF - e - 12 beta_e CF: ok   value 0
CHECK kappa=-1 with eta_2=24 gives S3 of kappa=+1: ok   value [60, -192, 144]
CHECK kappa=-1 with eta_2=24 gives S4 of kappa=+1: ok   value [-912, 3120, -3264, 960, 1152]
---- explicit-group check of the further terms (full multi-channel solver, numeric groups) ----
CHECK SU(3) lambda=1 S_3 with all terms: ok   value 0
CHECK SU(3) lambda=1 S_4 with all terms: ok   value 0
CHECK SU(3) lambda=1 S_2 with all terms: ok   value 0
CHECK SU(4) lambda=1 S_3 with all terms: ok   value 0
CHECK SU(4) lambda=1 S_4 with all terms: ok   value 0
CHECK SU(4) lambda=1 S_2 with all terms: ok   value 0
CHECK SO(5) lambda=1 S_3 with all terms: ok   value 0
CHECK SO(5) lambda=1 S_4 with all terms: ok   value 0
CHECK SO(5) lambda=1 S_2 with all terms: ok   value 0
CHECK SO(7) lambda=1 S_3 with all terms: ok   value 0
CHECK SO(7) lambda=1 S_4 with all terms: ok   value 0
CHECK SO(7) lambda=1 S_2 with all terms: ok   value 0
CHECK Sp(4) lambda=1 S_3 with all terms: ok   value 0
CHECK Sp(4) lambda=1 S_4 with all terms: ok   value 0
CHECK Sp(4) lambda=1 S_2 with all terms: ok   value 0
CHECK SU(3) lambda=2 S_3 with all terms: ok   value 0
CHECK SU(3) lambda=2 S_4 with all terms: ok   value 0
CHECK SU(3) lambda=2 S_2 with all terms: ok   value 0
CHECK SO(5) lambda=2 S_3 with all terms: ok   value 0
CHECK SO(5) lambda=2 S_4 with all terms: ok   value 0
CHECK SO(5) lambda=2 S_2 with all terms: ok   value 0
CHECK Sp(6) lambda=2 S_3 with all terms: ok   value 0
CHECK Sp(6) lambda=2 S_4 with all terms: ok   value 0
CHECK Sp(6) lambda=2 S_2 with all terms: ok   value 0
CHECK eta_2 term, SU(3), S_3..S_6 per unit h (nmChanMixShiftVecSUthree): ok   value [-1/9, 38/27, -2489/81, 236930/243]
CHECK Lp3, Lnp3 are the N^3, N^1 coefficients: ok   value [1/2*xx + (1/4*ya + 1/8*yf), -1/2*xx + (-1/2*ya - 3/8*yf)]
CHECK Lp4, Lnp4 are the N^4, N^2 coefficients: ok   value [1/2*xx + (1/4*ya + (1/8*yf + (1/16*wa + 1/48*x2))), -1/2*xx + (-1/2*ya + (-3/8*yf + (-1/4*wa + 5/48*x2)))]

==== 2. counts at x^0 (S_3 | S_4, 8 components) ====
== family F1o (kappa, beta; sigma = 1): parameters [kap, bet], charged [bet]
   n = 8; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 3; Jacobian rank r = 1
   blocks [[1, 3], [4, 8]]: dim U per block [2, 3], dim W per block [1, 2]
   vanishing for every variant: total 4 (within blocks 3, across blocks 1)
   fixed for every variant:     total 5 (within blocks 5, across blocks 0)
   planar data identities: 2, of which in the vanishing space 2; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
   vanishing combinations (basis): dim 4
      [4, 2, 1, 0, 0, 0, 0, 0]
      [144, 36, 0, 12, 4, 1, 0, 0]
      [-256, -64, 0, -16, -4, 0, 1, 0]
      [-96, -24, 0, 0, 0, 0, 0, 1]
   fixed combinations (basis): dim 5
      [4, 1, 0, 0, 0, 0, 0, 0]
      [-4, 0, 1, 0, 0, 0, 0, 0]
      [0, 0, 0, 12, 4, 1, 0, 0]
      [0, 0, 0, -16, -4, 0, 1, 0]
      [0, 0, 0, 0, 0, 0, 0, 1]
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   N^1 of S3: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 12
   planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4 (N^2): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 48
== family F1  (kappa, beta, sigma): parameters [kap, bet, sig], charged [bet, sig]
   n = 8; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8]]: dim U per block [2, 3], dim W per block [2, 3]
   vanishing for every variant: total 4 (within blocks 3, across blocks 1)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 2; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 3;  (p+a) = 2;  (p+b) = 2
   vanishing combinations (basis): dim 4
      [4, 2, 1, 0, 0, 0, 0, 0]
      [144, 36, 0, 12, 4, 1, 0, 0]
      [-256, -64, 0, -16, -4, 0, 1, 0]
      [-96, -24, 0, 0, 0, 0, 0, 1]
   fixed combinations (basis): dim 4
      [4, 2, 1, 0, 0, 0, 0, 0]
      [144, 36, 0, 12, 4, 1, 0, 0]
      [-256, -64, 0, -16, -4, 0, 1, 0]
      [-96, -24, 0, 0, 0, 0, 0, 1]
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4 (N^2): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F2o (F1o + numeric c+-l+): parameters [kap, bet, w0], charged [bet, w0]
   n = 8; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [2, 3]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 5;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
   vanishing combinations (basis): dim 3
      [144, 36, 0, 12, 4, 1, 0, 0]
      [-276, -74, -5, -16, -4, 0, 1, 0]
      [-96, -24, 0, 0, 0, 0, 0, 1]
   fixed combinations (basis): dim 4
      [4, 1, 0, 0, 0, 0, 0, 0]
      [0, 0, 0, 12, 4, 1, 0, 0]
      [20, 0, -5, -16, -4, 0, 1, 0]
      [0, 0, 0, 0, 0, 0, 0, 1]
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 48
== family F2  (F1 + numeric c+-l+): parameters [kap, bet, sig, w0], charged [bet, sig, w0]
   n = 8; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 5; Jacobian rank r = 3
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [3, 4]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 3 (within blocks 1, across blocks 2)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 3;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F2yo (F2o + degree-one y): parameters [kap, bet, w0, dA, dF], charged [bet, w0, dA, dF]
   n = 8; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 4
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 2 (within blocks 1, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
   vanishing combinations (basis): dim 1
      [-48, -12, 0, 36, 12, 3, 0, 5]
   fixed combinations (basis): dim 2
      [-16, -4, 0, 12, 4, 1, 0, 0]
      [0, 0, 0, 0, 0, 0, 0, 1]
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F2y (F2 + degree-one y): parameters [kap, bet, sig, w0, dA, dF], charged [bet, sig, w0, dA, dF]
   n = 8; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 1 (within blocks 0, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F3o (F2yo + degree-one c+-l+): parameters [kap, bet, w0, wA, dA, dF], charged [bet, w0, wA, dA, dF]
   n = 8; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 2
   vanishing combinations (basis): dim 0
   fixed combinations (basis): dim 1
      [0, 0, 0, 0, 0, 0, 0, 1]
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F3  (F2y + degree-one c+-l+) = F4: parameters [kap, bet, sig, w0, wA, dA, dF], charged [bet, sig, w0, wA, dA, dF]
   n = 8; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 2;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F3yfull (F3 with d, e, k_P separately): parameters [kap, bet, sig, w0, wA, dA, dF, eA, eF, pA, pF], charged [bet, sig, w0, wA, dA, dF, eA, eF, pA, pF]
   n = 8; monomials 12; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 2;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F5o (F3o + eta2, eta34, g1A, g): parameters [kap, bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm], charged [bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm]
   n = 8; monomials 15; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 1;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family F5  (F4 + eta2, eta34, g1A, g): parameters [kap, bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm], charged [bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm]
   n = 8; monomials 15; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 8
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 0;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 0;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 0;  (p+c) = 0;  (p+a) = 0;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family E2o (F2o + eta2): parameters [kap, bet, w0, eta2], charged [bet, w0, eta2]
   n = 8; monomials 6; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 3
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [2, 3]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 4;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 3;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 48
== family E2bo (F2o + eta2, eta34): parameters [kap, bet, w0, eta2, eta34], charged [bet, w0, eta2, eta34]
   n = 8; monomials 7; dim U (span of predictions) = 6; dim W (span of variant differences) = 5; Jacobian rank r = 4
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 2 (within blocks 0, across blocks 2)
   fixed for every variant:     total 3 (within blocks 1, across blocks 2)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 4;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family E2yo (F2yo + eta2): parameters [kap, bet, w0, dA, dF, eta2], charged [bet, w0, dA, dF, eta2]
   n = 8; monomials 8; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 2 (within blocks 1, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family E2ybo (F2yo + eta2, eta34): parameters [kap, bet, w0, dA, dF, eta2, eta34], charged [bet, w0, dA, dF, eta2, eta34]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family E3o (F3o + eta2): parameters [kap, bet, w0, wA, dA, dF, eta2], charged [bet, w0, wA, dA, dF, eta2]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family E3bo (F3o + eta2, eta34): parameters [kap, bet, w0, wA, dA, dF, eta2, eta34], charged [bet, w0, wA, dA, dF, eta2, eta34]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 1;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family E4 (F3 + eta2): parameters [kap, bet, sig, w0, wA, dA, dF, eta2], charged [bet, sig, w0, wA, dA, dF, eta2]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 1;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family E4b (F3 + eta2, eta34): parameters [kap, bet, sig, w0, wA, dA, dF, eta2, eta34], charged [bet, sig, w0, wA, dA, dF, eta2, eta34]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 8
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 0;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 0;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 0;  (p+c) = 0;  (p+a) = 0;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family G3o (F3o + signature-mixed g): parameters [kap, bet, w0, wA, dA, dF, gsm], charged [bet, w0, wA, dA, dF, gsm]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
== family H3o (F3o + singlet-adjoint g1A): parameters [kap, bet, w0, wA, dA, dF, g1A], charged [bet, w0, wA, dA, dF, g1A]
   n = 8; monomials 11; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 12
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 1152
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -1152
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2496
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 60
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -912
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3120
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48

==== 3. counts at lambda = 2 (V_3 | V_4, 8 components; separate constants) ====
-- beta charged:
== family F1o (kappa, beta; sigma = 1) at lambda=2: parameters [kap, bet], charged [bet]
   n = 8; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 3; Jacobian rank r = 1
   blocks [[1, 3], [4, 8]]: dim U per block [2, 3], dim W per block [1, 2]
   vanishing for every variant: total 4 (within blocks 3, across blocks 1)
   fixed for every variant:     total 5 (within blocks 5, across blocks 0)
   planar data identities: 2, of which in the vanishing space 2; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
   vanishing combinations (basis): dim 4
      [4, 2, 1, 0, 0, 0, 0, 0]
      [176, 44, 0, 12, 4, 1, 0, 0]
      [-928, -232, 0, -48, -12, 0, 3, 0]
      [-128, -32, 0, 0, 0, 0, 0, 1]
   fixed combinations (basis): dim 5
      [4, 1, 0, 0, 0, 0, 0, 0]
      [-4, 0, 1, 0, 0, 0, 0, 0]
      [0, 0, 0, 12, 4, 1, 0, 0]
      [0, 0, 0, -16, -4, 0, 1, 0]
      [0, 0, 0, 0, 0, 0, 0, 1]
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   N^1 of S3: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 24
   planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 96
-- beta not charged (fixed at x^0):
== family F1o (kappa, beta; sigma = 1) at lambda=2: parameters [kap, bet], charged []
   n = 8; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 3; Jacobian rank r = 0
   blocks [[1, 3], [4, 8]]: dim U per block [2, 3], dim W per block [1, 2]
   vanishing for every variant: total 4 (within blocks 3, across blocks 1)
   fixed for every variant:     total 5 (within blocks 5, across blocks 0)
   planar data identities: 2, of which in the vanishing space 2; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 4;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 5;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 5;  (p+a) = 4;  (p+b) = 3
-- beta charged:
== family F1  (kappa, beta, sigma) at lambda=2: parameters [kap, bet, sig], charged [bet, sig]
   n = 8; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8]]: dim U per block [2, 3], dim W per block [2, 3]
   vanishing for every variant: total 4 (within blocks 3, across blocks 1)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 2; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 3;  (p+a) = 2;  (p+b) = 2
   vanishing combinations (basis): dim 4
      [4, 2, 1, 0, 0, 0, 0, 0]
      [176, 44, 0, 12, 4, 1, 0, 0]
      [-928, -232, 0, -48, -12, 0, 3, 0]
      [-128, -32, 0, 0, 0, 0, 0, 1]
   fixed combinations (basis): dim 4
      [4, 2, 1, 0, 0, 0, 0, 0]
      [176, 44, 0, 12, 4, 1, 0, 0]
      [-928, -232, 0, -48, -12, 0, 3, 0]
      [-128, -32, 0, 0, 0, 0, 0, 1]
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F1  (kappa, beta, sigma) at lambda=2: parameters [kap, bet, sig], charged [sig]
   n = 8; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 4; Jacobian rank r = 1
   blocks [[1, 3], [4, 8]]: dim U per block [2, 3], dim W per block [2, 3]
   vanishing for every variant: total 4 (within blocks 3, across blocks 1)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 2; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 4;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 4;  (p+a) = 3;  (p+b) = 3
-- beta charged:
== family F2o (F1o + numeric c+-l+) at lambda=2: parameters [kap, bet, x2], charged [bet, x2]
   n = 8; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [2, 3]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 5;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 96
-- beta not charged (fixed at x^0):
== family F2o (F1o + numeric c+-l+) at lambda=2: parameters [kap, bet, x2], charged [x2]
   n = 8; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 1
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [2, 3]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 4;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 6;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 5;  (p+a) = 4;  (p+b) = 3
-- beta charged:
== family F2  (F1 + numeric c+-l+) at lambda=2: parameters [kap, bet, sig, x2], charged [bet, sig, x2]
   n = 8; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 5; Jacobian rank r = 3
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [3, 4]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 3 (within blocks 1, across blocks 2)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 3;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F2  (F1 + numeric c+-l+) at lambda=2: parameters [kap, bet, sig, x2], charged [sig, x2]
   n = 8; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 5; Jacobian rank r = 2
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [3, 4]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 3 (within blocks 1, across blocks 2)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 5;  (c') within-block fixed = 5;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 4;  (p+a) = 3;  (p+b) = 3
-- beta charged:
== family F2yo (F2o + degree-one y) at lambda=2: parameters [kap, bet, x2, yA2, yF2], charged [bet, x2, yA2, yF2]
   n = 8; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 4
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 2 (within blocks 1, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F2yo (F2o + degree-one y) at lambda=2: parameters [kap, bet, x2, yA2, yF2], charged [x2, yA2, yF2]
   n = 8; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 3
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 2 (within blocks 1, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 4;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 5;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 5;  (p+a) = 4;  (p+b) = 3
-- beta charged:
== family F2y (F2 + degree-one y) at lambda=2: parameters [kap, bet, sig, x2, yA2, yF2], charged [bet, sig, x2, yA2, yF2]
   n = 8; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 1 (within blocks 0, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F2y (F2 + degree-one y) at lambda=2: parameters [kap, bet, sig, x2, yA2, yF2], charged [sig, x2, yA2, yF2]
   n = 8; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 7; Jacobian rank r = 4
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 1 (within blocks 0, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 4;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 3;  (p+b) = 3
-- beta charged:
== family F3o (F2yo + degree-one c+-l+) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2], charged [bet, x2, wA2, yA2, yF2]
   n = 8; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F3o (F2yo + degree-one c+-l+) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2], charged [x2, yA2, yF2, wA2]
   n = 8; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 4
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 4;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 4;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 4;  (p+b) = 3
-- beta charged:
== family F3  (F2y + degree-one c+-l+) = F4 at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2], charged [bet, sig, x2, wA2, yA2, yF2]
   n = 8; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 2;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F3  (F2y + degree-one c+-l+) = F4 at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2], charged [sig, x2, yA2, yF2, wA2]
   n = 8; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 3;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 3
-- beta charged:
== family F3yfull (F3 with d, e, k_P separately) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eA, eF, pA, pF], charged [bet, sig, x2, wA2, yA2, yF2, eA, eF, pA, pF]
   n = 8; monomials 12; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 2;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 2
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F3yfull (F3 with d, e, k_P separately) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eA, eF, pA, pF], charged [sig, eA, eF, pA, pF, x2, yA2, yF2, wA2]
   n = 8; monomials 12; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 3;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 3
-- beta charged:
== family F5o (F3o + eta2, eta34, g1A, g) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, eta2, eta34, g1A, gsm], charged [bet, x2, wA2, yA2, yF2, eta2, eta34, g1A, gsm]
   n = 8; monomials 15; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 1;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F5o (F3o + eta2, eta34, g1A, g) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, eta2, eta34, g1A, gsm], charged [eta2, eta34, g1A, gsm, x2, yA2, yF2, wA2]
   n = 8; monomials 15; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
-- beta charged:
== family F5  (F4 + eta2, eta34, g1A, g) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eta2, eta34, g1A, gsm], charged [bet, sig, x2, wA2, yA2, yF2, eta2, eta34, g1A, gsm]
   n = 8; monomials 15; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 8
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 0;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 0;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 0;  (p+c) = 0;  (p+a) = 0;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family F5  (F4 + eta2, eta34, g1A, g) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eta2, eta34, g1A, gsm], charged [sig, eta2, eta34, g1A, gsm, x2, yA2, yF2, wA2]
   n = 8; monomials 15; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 1;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 1
-- beta charged:
== family E2o (F2o + eta2) at lambda=2: parameters [kap, bet, x2, eta2], charged [bet, x2, eta2]
   n = 8; monomials 6; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 3
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [2, 3]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 4;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 3;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 96
-- beta not charged (fixed at x^0):
== family E2o (F2o + eta2) at lambda=2: parameters [kap, bet, x2, eta2], charged [eta2, x2]
   n = 8; monomials 6; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [2, 3]
   vanishing for every variant: total 3 (within blocks 1, across blocks 2)
   fixed for every variant:     total 4 (within blocks 3, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 5;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
-- beta charged:
== family E2bo (F2o + eta2, eta34) at lambda=2: parameters [kap, bet, x2, eta2, eta34], charged [bet, x2, eta2, eta34]
   n = 8; monomials 7; dim U (span of predictions) = 6; dim W (span of variant differences) = 5; Jacobian rank r = 4
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [3, 3]
   vanishing for every variant: total 2 (within blocks 1, across blocks 1)
   fixed for every variant:     total 3 (within blocks 2, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family E2bo (F2o + eta2, eta34) at lambda=2: parameters [kap, bet, x2, eta2, eta34], charged [eta2, eta34, x2]
   n = 8; monomials 7; dim U (span of predictions) = 6; dim W (span of variant differences) = 5; Jacobian rank r = 3
   blocks [[1, 3], [4, 8]]: dim U per block [3, 4], dim W per block [3, 3]
   vanishing for every variant: total 2 (within blocks 1, across blocks 1)
   fixed for every variant:     total 3 (within blocks 2, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 3;  (p+a) = 3;  (p+b) = 2
-- beta charged:
== family E2yo (F2yo + eta2) at lambda=2: parameters [kap, bet, x2, yA2, yF2, eta2], charged [bet, x2, yA2, yF2, eta2]
   n = 8; monomials 8; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 2 (within blocks 1, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family E2yo (F2yo + eta2) at lambda=2: parameters [kap, bet, x2, yA2, yF2, eta2], charged [eta2, x2, yA2, yF2]
   n = 8; monomials 8; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 4
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 1 (within blocks 0, across blocks 1)
   fixed for every variant:     total 2 (within blocks 1, across blocks 1)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 4;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 3;  (p+b) = 2
-- beta charged:
== family E2ybo (F2yo + eta2, eta34) at lambda=2: parameters [kap, bet, x2, yA2, yF2, eta2, eta34], charged [bet, x2, yA2, yF2, eta2, eta34]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family E2ybo (F2yo + eta2, eta34) at lambda=2: parameters [kap, bet, x2, yA2, yF2, eta2, eta34], charged [eta2, eta34, x2, yA2, yF2]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 2
-- beta charged:
== family E3o (F3o + eta2) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, eta2], charged [bet, x2, wA2, yA2, yF2, eta2]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family E3o (F3o + eta2) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, eta2], charged [eta2, x2, yA2, yF2, wA2]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 2
-- beta charged:
== family E3bo (F3o + eta2, eta34) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, eta2, eta34], charged [bet, x2, wA2, yA2, yF2, eta2, eta34]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 1;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family E3bo (F3o + eta2, eta34) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, eta2, eta34], charged [eta2, eta34, x2, yA2, yF2, wA2]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
-- beta charged:
== family E4 (F3 + eta2) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eta2], charged [bet, sig, x2, wA2, yA2, yF2, eta2]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 1;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family E4 (F3 + eta2) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eta2], charged [sig, eta2, x2, yA2, yF2, wA2]
   n = 8; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 2;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 2
-- beta charged:
== family E4b (F3 + eta2, eta34) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eta2, eta34], charged [bet, sig, x2, wA2, yA2, yF2, eta2, eta34]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 8
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 0;  (b) fixed, all combinations = 0;  (c) within-block vanishing = 0;  (c') within-block fixed = 0;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 0;  (p+c) = 0;  (p+a) = 0;  (p+b) = 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family E4b (F3 + eta2, eta34) at lambda=2: parameters [kap, bet, sig, x2, wA2, yA2, yF2, eta2, eta34], charged [sig, eta2, eta34, x2, yA2, yF2, wA2]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 7
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 5]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 0 (within blocks 0, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 1;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 1;  (p+c) = 1;  (p+a) = 1;  (p+b) = 1
-- beta charged:
== family G3o (F3o + signature-mixed g) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, gsm], charged [bet, x2, wA2, yA2, yF2, gsm]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family G3o (F3o + signature-mixed g) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, gsm], charged [gsm, x2, yA2, yF2, wA2]
   n = 8; monomials 10; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 2
-- beta charged:
== family H3o (F3o + singlet-adjoint g1A) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, g1A], charged [bet, x2, wA2, yA2, yF2, g1A]
   n = 8; monomials 11; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 2;  (c') within-block fixed = 1;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 2;  (p+c) = 2;  (p+a) = 2;  (p+b) = 1
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   N^1 of S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 24
   planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4 (N^2): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 48
   quartic of S4: vanishing 0, fixed 1, invariant under the charged parameters 1, value at theta* 3072
   MISS-5 relation: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 768
   (12,4,1,0,3/2) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 384
   (96,32,8,0,11) on S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   s4[CACF^2]-4s3[CACF]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -7680
   S3[CFCA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
   S4[CFCA^3]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* -2240
   S4[CF^2CA^2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 7872
   4 S3[1] + S3[2]: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 96
-- beta not charged (fixed at x^0):
== family H3o (F3o + singlet-adjoint g1A) at lambda=2: parameters [kap, bet, x2, wA2, yA2, yF2, g1A], charged [g1A, x2, yA2, yF2, wA2]
   n = 8; monomials 11; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8]]: dim U per block [3, 5], dim W per block [3, 4]
   vanishing for every variant: total 0 (within blocks 0, across blocks 0)
   fixed for every variant:     total 1 (within blocks 1, across blocks 0)
   planar data identities: 2, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 3;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 3;  (p+b) = 2

==== 4. x^0 and lambda = 2 together (16 components), shared kappa, beta, sigma ====
-- shared constants:
== family F1o (kappa, beta; sigma = 1) x^0+lambda2 shared: parameters [kap, bet], charged [bet]
   n = 16; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 3; Jacobian rank r = 1
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 3], dim W per block [1, 2, 1, 2]
   vanishing for every variant: total 12 (within blocks 6, across blocks 6)
   fixed for every variant:     total 13 (within blocks 10, across blocks 3)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 9;  (c') within-block fixed = 5;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 11;  (p+c) = 9;  (p+a) = 3;  (p+b) = 2
   vanishing combinations (basis): dim 12
      [4, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [144, 36, 0, 12, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [-256, -64, 0, -16, -4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [-96, -24, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]
      [8, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]
      [-40, -14, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]
      [48, 16, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]
      [1880, 446, 0, 84, 18, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0]
      [-4080, -972, 0, -192, -40, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]
      [9152, 2192, 0, 432, 88, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0]
      [-6912, -1664, 0, -320, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]
      [-256, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]
   fixed combinations (basis): dim 13
      [4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [-4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [0, 0, 0, 12, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [0, 0, 0, -16, -4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]
      [-4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]
      [16, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]
      [-16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]
      [32, 0, 0, 28, 6, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]
      [-192, 0, 0, -192, -40, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]
      [384, 0, 0, 432, 88, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0]
      [-256, 0, 0, -320, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
-- separate constants:
== family F1o (kappa, beta; sigma = 1) x^0+lambda2 separate: parameters [kap, bet], charged [bet]
   n = 16; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 3; Jacobian rank r = 1
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 3], dim W per block [1, 2, 1, 2]
   vanishing for every variant: total 12 (within blocks 6, across blocks 6)
   fixed for every variant:     total 13 (within blocks 10, across blocks 3)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 9;  (c') within-block fixed = 5;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 11;  (p+c) = 9;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
-- shared constants:
== family F1  (kappa, beta, sigma) x^0+lambda2 shared: parameters [kap, bet, sig], charged [bet, sig]
   n = 16; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 3], dim W per block [2, 3, 2, 3]
   vanishing for every variant: total 12 (within blocks 6, across blocks 6)
   fixed for every variant:     total 12 (within blocks 6, across blocks 6)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 8;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 2;  (p+b) = 2
   vanishing combinations (basis): dim 12
      [4, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [144, 36, 0, 12, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [-256, -64, 0, -16, -4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [-96, -24, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]
      [8, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]
      [-40, -14, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]
      [48, 16, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]
      [1880, 446, 0, 84, 18, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0]
      [-4080, -972, 0, -192, -40, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]
      [9152, 2192, 0, 432, 88, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0]
      [-6912, -1664, 0, -320, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]
      [-256, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]
   fixed combinations (basis): dim 12
      [4, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [144, 36, 0, 12, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [-256, -64, 0, -16, -4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0]
      [-96, -24, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0]
      [8, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]
      [-40, -14, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]
      [48, 16, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]
      [1880, 446, 0, 84, 18, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0]
      [-4080, -972, 0, -192, -40, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]
      [9152, 2192, 0, 432, 88, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0]
      [-6912, -1664, 0, -320, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]
      [-256, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
-- separate constants:
== family F1  (kappa, beta, sigma) x^0+lambda2 separate: parameters [kap, bet, sig], charged [bet, sig]
   n = 16; monomials 4; dim U (span of predictions) = 4; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 3], dim W per block [2, 3, 2, 3]
   vanishing for every variant: total 12 (within blocks 6, across blocks 6)
   fixed for every variant:     total 12 (within blocks 6, across blocks 6)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 8;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
-- shared constants:
== family F2o (F1o + numeric c+-l+) x^0+lambda2 shared: parameters [kap, bet, w0], charged [bet, w0]
   n = 16; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 2
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 4, 3, 4], dim W per block [2, 3, 2, 3]
   vanishing for every variant: total 11 (within blocks 2, across blocks 9)
   fixed for every variant:     total 12 (within blocks 6, across blocks 6)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 12;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 11;  (p+c) = 9;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F2o (F1o + numeric c+-l+) x^0+lambda2 separate: parameters [kap, bet, w0, x2], charged [bet, w0, x2]
   n = 16; monomials 6; dim U (span of predictions) = 6; dim W (span of variant differences) = 5; Jacobian rank r = 3
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 4, 3, 4], dim W per block [2, 3, 2, 3]
   vanishing for every variant: total 10 (within blocks 2, across blocks 8)
   fixed for every variant:     total 11 (within blocks 6, across blocks 5)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 11;  (c') within-block fixed = 7;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 11;  (p+c) = 9;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F2  (F1 + numeric c+-l+) x^0+lambda2 shared: parameters [kap, bet, sig, w0], charged [bet, sig, w0]
   n = 16; monomials 5; dim U (span of predictions) = 5; dim W (span of variant differences) = 5; Jacobian rank r = 3
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 4, 3, 4], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 11 (within blocks 2, across blocks 9)
   fixed for every variant:     total 11 (within blocks 2, across blocks 9)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 11;  (c') within-block fixed = 11;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F2  (F1 + numeric c+-l+) x^0+lambda2 separate: parameters [kap, bet, sig, w0, x2], charged [bet, sig, w0, x2]
   n = 16; monomials 6; dim U (span of predictions) = 6; dim W (span of variant differences) = 6; Jacobian rank r = 4
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 4, 3, 4], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 10 (within blocks 2, across blocks 8)
   fixed for every variant:     total 10 (within blocks 2, across blocks 8)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 10;  (c') within-block fixed = 10;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F2yo (F2o + degree-one y) x^0+lambda2 shared: parameters [kap, bet, w0, dA, dF], charged [bet, w0, dA, dF]
   n = 16; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 4
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 9 (within blocks 0, across blocks 9)
   fixed for every variant:     total 10 (within blocks 2, across blocks 8)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 12;  (c') within-block fixed = 10;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 10;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F2yo (F2o + degree-one y) x^0+lambda2 separate: parameters [kap, bet, w0, dA, dF, x2, yA2, yF2], charged [bet, w0, dA, dF, x2, yA2, yF2]
   n = 16; monomials 10; dim U (span of predictions) = 10; dim W (span of variant differences) = 9; Jacobian rank r = 7
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 6 (within blocks 0, across blocks 6)
   fixed for every variant:     total 7 (within blocks 2, across blocks 5)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 9;  (c') within-block fixed = 7;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 9;  (p+c) = 9;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F2y (F2 + degree-one y) x^0+lambda2 shared: parameters [kap, bet, sig, w0, dA, dF], charged [bet, sig, w0, dA, dF]
   n = 16; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 9 (within blocks 0, across blocks 9)
   fixed for every variant:     total 9 (within blocks 0, across blocks 9)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 11;  (c') within-block fixed = 11;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 9;  (p+c) = 9;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F2y (F2 + degree-one y) x^0+lambda2 separate: parameters [kap, bet, sig, w0, dA, dF, x2, yA2, yF2], charged [bet, sig, w0, dA, dF, x2, yA2, yF2]
   n = 16; monomials 10; dim U (span of predictions) = 10; dim W (span of variant differences) = 10; Jacobian rank r = 8
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 6 (within blocks 0, across blocks 6)
   fixed for every variant:     total 6 (within blocks 0, across blocks 6)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 8;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F3o (F2yo + degree-one c+-l+) x^0+lambda2 shared: parameters [kap, bet, w0, wA, dA, dF], charged [bet, w0, wA, dA, dF]
   n = 16; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 5
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 8 (within blocks 0, across blocks 8)
   fixed for every variant:     total 9 (within blocks 2, across blocks 7)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 11;  (c') within-block fixed = 9;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 9;  (p+c) = 9;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F3o (F2yo + degree-one c+-l+) x^0+lambda2 separate: parameters [kap, bet, w0, wA, dA, dF, x2, yA2, yF2, wA2], charged [bet, w0, wA, dA, dF, x2, yA2, yF2, wA2]
   n = 16; monomials 12; dim U (span of predictions) = 12; dim W (span of variant differences) = 11; Jacobian rank r = 9
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 4 (within blocks 0, across blocks 4)
   fixed for every variant:     total 5 (within blocks 2, across blocks 3)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 7;  (c') within-block fixed = 5;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 7;  (p+c) = 7;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F3  (F2y + degree-one c+-l+) = F4 x^0+lambda2 shared: parameters [kap, bet, sig, w0, wA, dA, dF], charged [bet, sig, w0, wA, dA, dF]
   n = 16; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 8 (within blocks 0, across blocks 8)
   fixed for every variant:     total 8 (within blocks 0, across blocks 8)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 10;  (c') within-block fixed = 10;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F3  (F2y + degree-one c+-l+) = F4 x^0+lambda2 separate: parameters [kap, bet, sig, w0, wA, dA, dF, x2, yA2, yF2, wA2], charged [bet, sig, w0, wA, dA, dF, x2, yA2, yF2, wA2]
   n = 16; monomials 12; dim U (span of predictions) = 12; dim W (span of variant differences) = 12; Jacobian rank r = 10
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 4 (within blocks 0, across blocks 4)
   fixed for every variant:     total 4 (within blocks 0, across blocks 4)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 6;  (c') within-block fixed = 6;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 6;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F3yfull (F3 with d, e, k_P separately) x^0+lambda2 shared: parameters [kap, bet, sig, w0, wA, dA, dF, eA, eF, pA, pF], charged [bet, sig, w0, wA, dA, dF, eA, eF, pA, pF]
   n = 16; monomials 12; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 8 (within blocks 0, across blocks 8)
   fixed for every variant:     total 8 (within blocks 0, across blocks 8)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 10;  (c') within-block fixed = 10;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F3yfull (F3 with d, e, k_P separately) x^0+lambda2 separate: parameters [kap, bet, sig, w0, wA, dA, dF, eA, eF, pA, pF, x2, yA2, yF2, wA2], charged [bet, sig, w0, wA, dA, dF, eA, eF, pA, pF, x2, yA2, yF2, wA2]
   n = 16; monomials 16; dim U (span of predictions) = 12; dim W (span of variant differences) = 12; Jacobian rank r = 10
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 4 (within blocks 0, across blocks 4)
   fixed for every variant:     total 4 (within blocks 0, across blocks 4)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 6;  (c') within-block fixed = 6;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 6;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F5o (F3o + eta2, eta34, g1A, g) x^0+lambda2 shared: parameters [kap, bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm], charged [bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm]
   n = 16; monomials 15; dim U (span of predictions) = 12; dim W (span of variant differences) = 11; Jacobian rank r = 9
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 4 (within blocks 0, across blocks 4)
   fixed for every variant:     total 5 (within blocks 2, across blocks 3)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 7;  (c') within-block fixed = 5;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 5;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F5o (F3o + eta2, eta34, g1A, g) x^0+lambda2 separate: parameters [kap, bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm, x2, yA2, yF2, wA2], charged [bet, w0, wA, dA, dF, eta2, eta34, g1A, gsm, x2, yA2, yF2, wA2]
   n = 16; monomials 19; dim U (span of predictions) = 14; dim W (span of variant differences) = 13; Jacobian rank r = 12
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 2 (within blocks 0, across blocks 2)
   fixed for every variant:     total 3 (within blocks 2, across blocks 1)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 4;  (c') within-block fixed = 2;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family F5  (F4 + eta2, eta34, g1A, g) x^0+lambda2 shared: parameters [kap, bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm], charged [bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm]
   n = 16; monomials 15; dim U (span of predictions) = 12; dim W (span of variant differences) = 12; Jacobian rank r = 10
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 4 (within blocks 0, across blocks 4)
   fixed for every variant:     total 4 (within blocks 0, across blocks 4)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 6;  (c') within-block fixed = 6;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 2;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family F5  (F4 + eta2, eta34, g1A, g) x^0+lambda2 separate: parameters [kap, bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm, x2, yA2, yF2, wA2], charged [bet, sig, w0, wA, dA, dF, eta2, eta34, g1A, gsm, x2, yA2, yF2, wA2]
   n = 16; monomials 19; dim U (span of predictions) = 14; dim W (span of variant differences) = 14; Jacobian rank r = 13
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 2 (within blocks 0, across blocks 2)
   fixed for every variant:     total 2 (within blocks 0, across blocks 2)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 3;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 3;  (p+c) = 3;  (p+a) = 1;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E2o (F2o + eta2) x^0+lambda2 shared: parameters [kap, bet, w0, eta2], charged [bet, w0, eta2]
   n = 16; monomials 6; dim U (span of predictions) = 5; dim W (span of variant differences) = 4; Jacobian rank r = 3
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 4, 3, 4], dim W per block [2, 3, 2, 3]
   vanishing for every variant: total 11 (within blocks 2, across blocks 9)
   fixed for every variant:     total 12 (within blocks 6, across blocks 6)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 11;  (c') within-block fixed = 7;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E2o (F2o + eta2) x^0+lambda2 separate: parameters [kap, bet, w0, eta2, x2], charged [bet, w0, eta2, x2]
   n = 16; monomials 7; dim U (span of predictions) = 6; dim W (span of variant differences) = 5; Jacobian rank r = 4
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 4, 3, 4], dim W per block [2, 3, 2, 3]
   vanishing for every variant: total 10 (within blocks 2, across blocks 8)
   fixed for every variant:     total 11 (within blocks 6, across blocks 5)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 10;  (c') within-block fixed = 6;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E2bo (F2o + eta2, eta34) x^0+lambda2 shared: parameters [kap, bet, w0, eta2, eta34], charged [bet, w0, eta2, eta34]
   n = 16; monomials 7; dim U (span of predictions) = 6; dim W (span of variant differences) = 5; Jacobian rank r = 4
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 4], dim W per block [3, 4, 3, 3]
   vanishing for every variant: total 10 (within blocks 1, across blocks 9)
   fixed for every variant:     total 11 (within blocks 3, across blocks 8)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 1
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 11;  (c') within-block fixed = 9;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 9;  (p+c) = 8;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E2bo (F2o + eta2, eta34) x^0+lambda2 separate: parameters [kap, bet, w0, eta2, eta34, x2], charged [bet, w0, eta2, eta34, x2]
   n = 16; monomials 8; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 5
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 4], dim W per block [3, 4, 3, 3]
   vanishing for every variant: total 9 (within blocks 1, across blocks 8)
   fixed for every variant:     total 10 (within blocks 3, across blocks 7)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 10;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 9;  (p+c) = 8;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E2yo (F2yo + eta2) x^0+lambda2 shared: parameters [kap, bet, w0, dA, dF, eta2], charged [bet, w0, dA, dF, eta2]
   n = 16; monomials 8; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 5
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 9 (within blocks 0, across blocks 9)
   fixed for every variant:     total 10 (within blocks 2, across blocks 8)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 11;  (c') within-block fixed = 9;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 9;  (p+c) = 9;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E2yo (F2yo + eta2) x^0+lambda2 separate: parameters [kap, bet, w0, dA, dF, eta2, x2, yA2, yF2], charged [bet, w0, dA, dF, eta2, x2, yA2, yF2]
   n = 16; monomials 11; dim U (span of predictions) = 10; dim W (span of variant differences) = 9; Jacobian rank r = 8
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 6 (within blocks 0, across blocks 6)
   fixed for every variant:     total 7 (within blocks 2, across blocks 5)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 8;  (c') within-block fixed = 6;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E2ybo (F2yo + eta2, eta34) x^0+lambda2 shared: parameters [kap, bet, w0, dA, dF, eta2, eta34], charged [bet, w0, dA, dF, eta2, eta34]
   n = 16; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 8 (within blocks 0, across blocks 8)
   fixed for every variant:     total 9 (within blocks 2, across blocks 7)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 10;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E2ybo (F2yo + eta2, eta34) x^0+lambda2 separate: parameters [kap, bet, w0, dA, dF, eta2, eta34, x2, yA2, yF2], charged [bet, w0, dA, dF, eta2, eta34, x2, yA2, yF2]
   n = 16; monomials 12; dim U (span of predictions) = 11; dim W (span of variant differences) = 10; Jacobian rank r = 9
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 5 (within blocks 0, across blocks 5)
   fixed for every variant:     total 6 (within blocks 2, across blocks 4)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 7;  (c') within-block fixed = 5;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 7;  (p+c) = 7;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E3o (F3o + eta2) x^0+lambda2 shared: parameters [kap, bet, w0, wA, dA, dF, eta2], charged [bet, w0, wA, dA, dF, eta2]
   n = 16; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 7; Jacobian rank r = 6
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 8 (within blocks 0, across blocks 8)
   fixed for every variant:     total 9 (within blocks 2, across blocks 7)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 10;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E3o (F3o + eta2) x^0+lambda2 separate: parameters [kap, bet, w0, wA, dA, dF, eta2, x2, yA2, yF2, wA2], charged [bet, w0, wA, dA, dF, eta2, x2, yA2, yF2, wA2]
   n = 16; monomials 13; dim U (span of predictions) = 12; dim W (span of variant differences) = 11; Jacobian rank r = 10
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 4 (within blocks 0, across blocks 4)
   fixed for every variant:     total 5 (within blocks 2, across blocks 3)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 6;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 6;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E3bo (F3o + eta2, eta34) x^0+lambda2 shared: parameters [kap, bet, w0, wA, dA, dF, eta2, eta34], charged [bet, w0, wA, dA, dF, eta2, eta34]
   n = 16; monomials 10; dim U (span of predictions) = 9; dim W (span of variant differences) = 8; Jacobian rank r = 7
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 7 (within blocks 0, across blocks 7)
   fixed for every variant:     total 8 (within blocks 2, across blocks 6)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 9;  (c') within-block fixed = 7;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 7;  (p+c) = 7;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E3bo (F3o + eta2, eta34) x^0+lambda2 separate: parameters [kap, bet, w0, wA, dA, dF, eta2, eta34, x2, yA2, yF2, wA2], charged [bet, w0, wA, dA, dF, eta2, eta34, x2, yA2, yF2, wA2]
   n = 16; monomials 14; dim U (span of predictions) = 13; dim W (span of variant differences) = 12; Jacobian rank r = 11
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 3 (within blocks 0, across blocks 3)
   fixed for every variant:     total 4 (within blocks 2, across blocks 2)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 2;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 5;  (c') within-block fixed = 3;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 5;  (p+a) = 2;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E4 (F3 + eta2) x^0+lambda2 shared: parameters [kap, bet, sig, w0, wA, dA, dF, eta2], charged [bet, sig, w0, wA, dA, dF, eta2]
   n = 16; monomials 9; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 7
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 8 (within blocks 0, across blocks 8)
   fixed for every variant:     total 8 (within blocks 0, across blocks 8)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 9;  (c') within-block fixed = 9;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 7;  (p+c) = 7;  (p+a) = 1;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E4 (F3 + eta2) x^0+lambda2 separate: parameters [kap, bet, sig, w0, wA, dA, dF, eta2, x2, yA2, yF2, wA2], charged [bet, sig, w0, wA, dA, dF, eta2, x2, yA2, yF2, wA2]
   n = 16; monomials 13; dim U (span of predictions) = 12; dim W (span of variant differences) = 12; Jacobian rank r = 11
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 4 (within blocks 0, across blocks 4)
   fixed for every variant:     total 4 (within blocks 0, across blocks 4)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 5;  (c') within-block fixed = 5;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 5;  (p+c) = 5;  (p+a) = 1;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family E4b (F3 + eta2, eta34) x^0+lambda2 shared: parameters [kap, bet, sig, w0, wA, dA, dF, eta2, eta34], charged [bet, sig, w0, wA, dA, dF, eta2, eta34]
   n = 16; monomials 10; dim U (span of predictions) = 9; dim W (span of variant differences) = 9; Jacobian rank r = 8
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 7 (within blocks 0, across blocks 7)
   fixed for every variant:     total 7 (within blocks 0, across blocks 7)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 8;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 6;  (p+a) = 1;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family E4b (F3 + eta2, eta34) x^0+lambda2 separate: parameters [kap, bet, sig, w0, wA, dA, dF, eta2, eta34, x2, yA2, yF2, wA2], charged [bet, sig, w0, wA, dA, dF, eta2, eta34, x2, yA2, yF2, wA2]
   n = 16; monomials 14; dim U (span of predictions) = 13; dim W (span of variant differences) = 13; Jacobian rank r = 12
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 5, 3, 5]
   vanishing for every variant: total 3 (within blocks 0, across blocks 3)
   fixed for every variant:     total 3 (within blocks 0, across blocks 3)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 1;  (b) fixed, all combinations = 1;  (c) within-block vanishing = 4;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 4;  (p+c) = 4;  (p+a) = 1;  (p+b) = 1
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family G3o (F3o + signature-mixed g) x^0+lambda2 shared: parameters [kap, bet, w0, wA, dA, dF, gsm], charged [bet, w0, wA, dA, dF, gsm]
   n = 16; monomials 10; dim U (span of predictions) = 9; dim W (span of variant differences) = 8; Jacobian rank r = 6
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 7 (within blocks 0, across blocks 7)
   fixed for every variant:     total 8 (within blocks 2, across blocks 6)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 10;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family G3o (F3o + signature-mixed g) x^0+lambda2 separate: parameters [kap, bet, w0, wA, dA, dF, gsm, x2, yA2, yF2, wA2], charged [bet, w0, wA, dA, dF, gsm, x2, yA2, yF2, wA2]
   n = 16; monomials 14; dim U (span of predictions) = 13; dim W (span of variant differences) = 12; Jacobian rank r = 10
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 3 (within blocks 0, across blocks 3)
   fixed for every variant:     total 4 (within blocks 2, across blocks 2)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 3;  (b) fixed, all combinations = 2;  (c) within-block vanishing = 6;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 6;  (p+a) = 3;  (p+b) = 2
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- shared constants:
== family H3o (F3o + singlet-adjoint g1A) x^0+lambda2 shared: parameters [kap, bet, w0, wA, dA, dF, g1A], charged [bet, w0, wA, dA, dF, g1A]
   n = 16; monomials 11; dim U (span of predictions) = 11; dim W (span of variant differences) = 10; Jacobian rank r = 6
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 5 (within blocks 0, across blocks 5)
   fixed for every variant:     total 6 (within blocks 2, across blocks 4)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 2
   COUNTS  (a) vanishing, all combinations = 5;  (b) fixed, all combinations = 4;  (c) within-block vanishing = 10;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 8;  (p+c) = 8;  (p+a) = 5;  (p+b) = 4
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
-- separate constants:
== family H3o (F3o + singlet-adjoint g1A) x^0+lambda2 separate: parameters [kap, bet, w0, wA, dA, dF, g1A, x2, yA2, yF2, wA2], charged [bet, w0, wA, dA, dF, g1A, x2, yA2, yF2, wA2]
   n = 16; monomials 15; dim U (span of predictions) = 14; dim W (span of variant differences) = 13; Jacobian rank r = 10
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [3, 5, 3, 5], dim W per block [3, 4, 3, 4]
   vanishing for every variant: total 2 (within blocks 0, across blocks 2)
   fixed for every variant:     total 3 (within blocks 2, across blocks 1)
   planar data identities: 4, of which in the vanishing space 0; rank of (identities x Jacobian) = 4
   COUNTS  (a) vanishing, all combinations = 4;  (b) fixed, all combinations = 3;  (c) within-block vanishing = 6;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 6;  (p+c) = 6;  (p+a) = 4;  (p+b) = 3
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0
   next-to-planar S4: vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 0

==== 4b. x^0 and the poles N = -k together when the inputs at N = -k may differ from those at N = 0 ====
CHECK symbolic-lambda vectors at lambda = 2 equal the lambda = 2 vectors: ok   value [144*sig*kap^2 - 48*sig*bet^2*kap, -480*sig*kap^2 + 192*sig*bet^2*kap, 384*sig*kap^2 - 192*sig*bet^2*kap, (-576*sig*bet - 2048*sig)*kap^2 + (192*sig*bet^3 + 192*sig*bet^2)*kap, (3072*sig*bet + 6720*sig)*kap^2 + (-1152*sig*bet^3 - 768*sig*bet^2)*kap, (-5376*sig*bet - 6528*sig)*kap^2 + (2304*sig*bet^3 + 768*sig*bet^2)*kap, (3072*sig*bet + 1536*sig)*kap^2 - 1536*sig*bet^3*kap, 3072*sig*kap^2]
CHECK symbolic-lambda vectors at lambda = 1 equal the x^0 vectors: ok   value [72*sig*kap^2 - 12*sig*bet^2*kap, -240*sig*kap^2 + 48*sig*bet^2*kap, 192*sig*kap^2 - 48*sig*bet^2*kap, (-144*sig*bet - 840*sig)*kap^2 + (24*sig*bet^3 + 48*sig*bet^2)*kap, (768*sig*bet + 2688*sig)*kap^2 + (-144*sig*bet^3 - 192*sig*bet^2)*kap, (-1344*sig*bet - 2400*sig)*kap^2 + (288*sig*bet^3 + 192*sig*bet^2)*kap, (768*sig*bet + 384*sig)*kap^2 - 192*sig*bet^3*kap, 1152*sig*kap^2]
V_3, V_4 at general lambda (kappa, beta, sigma symbolic): [-12*lmb^2*sig*bet^2*kap + 72*lmb*sig, 48*lmb^2*sig*bet^2*kap - 240*lmb*sig, -48*lmb^2*sig*bet^2*kap + 192*lmb*sig, (24*lmb^3*sig*bet^3 + 48*lmb^2*sig*bet^2)*kap + (-144*lmb^2*sig*bet + (-184*lmb^2 - 656*lmb)*sig), (-144*lmb^3*sig*bet^3 - 192*lmb^2*sig*bet^2)*kap + (768*lmb^2*sig*bet + (672*lmb^2 + 2016*lmb)*sig), (288*lmb^3*sig*bet^3 + 192*lmb^2*sig*bet^2)*kap + (-1344*lmb^2*sig*bet + (-864*lmb^2 - 1536*lmb)*sig), -192*lmb^3*sig*bet^3*kap + (768*lmb^2*sig*bet + 384*lmb^2*sig), (384*lmb^2 + 768*lmb)*sig]
-- C1: kappa, beta shared; the Born scale at N = -k varied (lambda a variant, not charged; lambda = 2 is fixed by P^(0)):
== family C1 x^0 + N=-k, lambda varied: parameters [kap, bet, lmb], charged [bet]
   n = 16; monomials 9; dim U (span of predictions) = 9; dim W (span of variant differences) = 8; Jacobian rank r = 1
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 4], dim W per block [1, 2, 2, 4]
   vanishing for every variant: total 7 (within blocks 5, across blocks 2)
   fixed for every variant:     total 8 (within blocks 7, across blocks 1)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 8;  (b) fixed, all combinations = 7;  (c) within-block vanishing = 10;  (c') within-block fixed = 8;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 11;  (p+c) = 10;  (p+a) = 8;  (p+b) = 7
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 0, fixed 0, invariant under the charged parameters 1, value at theta* 384*lmb^2 + 768*lmb - 3072
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
-- C2: kappa, beta shared; separate psi^+ scales sigma (x^0) and sigma2 (N = -k), both charged:
== family C2 x^0 + lambda2, separate psi+ scale: parameters [kap, bet, sig, sig2], charged [bet, sig, sig2]
   n = 16; monomials 8; dim U (span of predictions) = 8; dim W (span of variant differences) = 8; Jacobian rank r = 3
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 3], dim W per block [2, 3, 2, 3]
   vanishing for every variant: total 8 (within blocks 6, across blocks 2)
   fixed for every variant:     total 8 (within blocks 6, across blocks 2)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 5;  (b) fixed, all combinations = 5;  (c) within-block vanishing = 7;  (c') within-block fixed = 7;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 9;  (p+c) = 7;  (p+a) = 5;  (p+b) = 5
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 0, fixed 0, invariant under the charged parameters 0, value at theta* 3072*sig2 - 3072
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
-- C3: kappa shared; separate b_A^- scales beta (x^0) and beta2 (N = -k), both charged:
== family C3 x^0 + lambda2, separate beta: parameters [kap, bet, bet2], charged [bet, bet2]
   n = 16; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 2
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 3], dim W per block [1, 2, 1, 2]
   vanishing for every variant: total 9 (within blocks 6, across blocks 3)
   fixed for every variant:     total 10 (within blocks 10, across blocks 0)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 5;  (b) fixed, all combinations = 4;  (c) within-block vanishing = 8;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 5;  (p+b) = 4
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
-- C4: separate kappa at N = -k as well (kappa2 discrete) and separate beta2: lambda2 block fully independent:
== family C4 x^0 + lambda2, separate kappa and beta (sig2 stands for kappa2 here): parameters [kap, bet, bet2, sig2], charged [bet, bet2]
   n = 16; monomials 7; dim U (span of predictions) = 7; dim W (span of variant differences) = 6; Jacobian rank r = 2
   blocks [[1, 3], [4, 8], [9, 11], [12, 16]]: dim U per block [2, 3, 2, 3], dim W per block [1, 2, 1, 2]
   vanishing for every variant: total 9 (within blocks 6, across blocks 3)
   fixed for every variant:     total 10 (within blocks 10, across blocks 0)
   planar data identities: 4, of which in the vanishing space 4; rank of (identities x Jacobian) = 0
   COUNTS  (a) vanishing, all combinations = 5;  (b) fixed, all combinations = 4;  (c) within-block vanishing = 8;  (c') within-block fixed = 4;  (d) = (a) [vanishing] / (b) [fixed];  (p) planar data identities = 10;  (p+c) = 8;  (p+a) = 5;  (p+b) = 4
   quartic(lambda=2) - (8/3) quartic(x^0): vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   planar S3: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0
   next-to-planar S4: vanishing 1, fixed 1, invariant under the charged parameters 1, value at theta* 0

==== 5. statements MISS-5, MISS-6 and the second annihilator at lambda = 2 ====
CHECK MISS-5: quartic(S4) = 96 S3[CFCA^2] + 24 S3[CF^2CA] for every kappa, beta, sigma: ok   value 0
CHECK lambda=2 analogue: quartic(V4) = 128 V3[CFCA^2] + 32 V3[CF^2CA] for every kappa, beta, sigma: ok   value 0
CHECK MISS-6: next-to-planar (N^2) coefficient of V4 at lambda=2 = 48 sigma for every kappa, beta: ok   value 48*sig
CHECK next-to-planar (N^2) coefficient of S4 at x^0 = 0 for every kappa, beta, sigma: ok   value 0
CHECK planar S3, S4 at x^0 vanish for every kappa, beta, sigma: ok   value [0, 0]
CHECK planar V3, V4 at lambda=2 vanish for every kappa, beta, sigma: ok   value [0, 0]
CHECK (96,32,8,0,11) on V4 vanishes at lambda=2 for every kappa, beta, sigma: ok   value 0
CHECK (12,4,1,0,3/2) on S4 vanishes at x^0 for every kappa, beta, sigma: ok   value 0
CHECK (12,4,1,0,3/2) on S4 is a combination of planar and next-to-planar S4 (-> it is the N^2 term): ok   value 1
CHECK (96,32,8,0,11) on V4 lies in span(planar, 4 planar - 4 next-to-planar + quartic/16): ok   value 1
CHECK quartic(V4 at lambda=2) = (8/3) quartic(S4) for every kappa, beta, sigma: ok   value 0
MISS-5 relation with each constant (zero means it survives): 
   w0: 0
   wA: -2304
   dA: -96
   dF: 0
   eta2: 0
   eta34: -48
   g1A: -48
   gsm: 384
MISS-6 functional (V4 N^2 coefficient) with each constant: 
   w0: -1920
   wA: -2880
   dA: -48
   dF: -32
   eta2: 0
   eta34: 0
   g1A: 8
   gsm: 256
x^0 next-to-planar S4 with each constant: 
   w0: -120
   wA: -180
   dA: -6
   dF: -4
   eta2: 0
   eta34: -1/2
   g1A: 3/2
   gsm: 16

==== 5b. the lambda = 2 predictions as linear functions of the x^0 predictions (family kappa, beta, sigma) ====
monomials: [[0, 0, 1], [0, 1, 1], [1, 2, 1], [1, 3, 1]]; rank of the 16 x 4 coefficient matrix 4, of its x^0 rows 4, of its lambda=2 rows 4
rank of (S3[CFCA^2], S3[CF^2CA], S4[CFCA^3], S4[dFA]) on the span: 3
rank of the chosen x^0 coordinates (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA]) on the span: 4
   x^0 S3/V3[CFCA^2] = [1, 0, 0, 0] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   x^0 S3/V3[CF^2CA] = [-4, 0, 0, 1/24] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   x^0 S3/V3[CF^3] = [4, 0, 0, -1/12] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   x^0 S4/V4[CFCA^3] = [0, 1, 0, 0] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   x^0 S4/V4[CF^2CA^2] = [0, 0, 1, 0] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   x^0 S4/V4[CF^3CA] = [0, -12, -4, -3/2] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   x^0 S4/V4[CF^4] = [0, 16, 4, 8/3] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   x^0 S4/V4[dFA] = [0, 0, 0, 1] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S3/V3[CFCA^2] = [4, 0, 0, -1/8] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S3/V3[CF^2CA] = [-16, 0, 0, 7/12] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S3/V3[CF^3] = [16, 0, 0, -2/3] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S4/V4[CFCA^3] = [-32, -28, -6, -223/36] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S4/V4[CF^2CA^2] = [192, 192, 40, 81/2] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S4/V4[CF^3CA] = [-384, -432, -88, -274/3] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S4/V4[CF^4] = [256, 320, 64, 208/3] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
   lam2 S4/V4[dFA] = [0, 0, 0, 8/3] . (S3[CFCA^2], S4[CFCA^3], S4[CF^2CA^2], S4[dFA])
CHECK complete-result lambda=2 vectors = map applied to complete-result x^0 components: ok   value [96, -288, 192, -2240, 7872, -8832, 3072, 3072]

==== 5c. the same spans with beta restricted to {1, -1, 0} (b_A^- as written, reversed, removed) ====
rank of the six discrete variants: x^0 4, lambda=2 4, both blocks together 4  (continuous beta: 4, 4, 4)
rank of their differences from the as-written point: x^0 3, lambda=2 3, both 3  (continuous beta: 3, 3, 3)

==== SUMMARY TABLE (number of independent agreements counted) ====
criteria: (p) planar data identities [rule of W2 and deposit R5/count]; (c) relations within one order that vanish for every variant;
          (c') relations within one order with a fixed value; (a) = (d) every combination vanishing for every variant; (b) = (d') every
          combination with the same value for every variant; (p+X) the planar data identities together with X.
charged: every continuous parameter of the family (beta, sigma, constants); kappa is discrete and selected by the P^- leading logarithms.
At lambda = 2 beta is not charged (fixed at x^0).  Columns: (p) (c) (c') (a) (b) (p+c) (p+a) (p+b) | dim U, dim W, r
F1o (kappa, beta; sigma = 1)                   x^0: 5 4 2 3 2 4 3 2 | 4 3 1   lambda=2: 6 5 3 4 3 5 4 3 | 4 3 0   both(16, separate const.): 11 9 5 3 2 9 3 2 | 4 3 1
F1  (kappa, beta, sigma)                       x^0: 4 3 3 2 2 3 2 2 | 4 4 2   lambda=2: 5 4 4 3 3 4 3 3 | 4 4 1   both(16, separate const.): 10 8 8 2 2 8 2 2 | 4 4 2
F2o (F1o + numeric c+-l+)                      x^0: 5 5 3 3 2 4 3 2 | 5 4 2   lambda=2: 6 6 4 4 3 5 4 3 | 5 4 1   both(16, separate const.): 11 11 7 3 2 9 3 2 | 6 5 3
F2  (F1 + numeric c+-l+)                       x^0: 4 4 4 2 2 3 2 2 | 5 5 3   lambda=2: 5 5 5 3 3 4 3 3 | 5 5 2   both(16, separate const.): 10 10 10 2 2 8 2 2 | 6 6 4
F2yo (F2o + degree-one y)                      x^0: 4 4 3 3 2 4 3 2 | 7 6 4   lambda=2: 5 5 4 4 3 5 4 3 | 7 6 3   both(16, separate const.): 9 9 7 3 2 9 3 2 | 10 9 7
F2y (F2 + degree-one y)                        x^0: 3 3 3 2 2 3 2 2 | 7 7 5   lambda=2: 4 4 4 3 3 4 3 3 | 7 7 4   both(16, separate const.): 8 8 8 2 2 8 2 2 | 10 10 8
F3o (F2yo + degree-one c+-l+)                  x^0: 3 3 2 3 2 3 3 2 | 8 7 5   lambda=2: 4 4 3 4 3 4 4 3 | 8 7 4   both(16, separate const.): 7 7 5 3 2 7 3 2 | 12 11 9
F3  (F2y + degree-one c+-l+) = F4              x^0: 2 2 2 2 2 2 2 2 | 8 8 6   lambda=2: 3 3 3 3 3 3 3 3 | 8 8 5   both(16, separate const.): 6 6 6 2 2 6 2 2 | 12 12 10
F3yfull (F3 with d, e, k_P separately)         x^0: 2 2 2 2 2 2 2 2 | 8 8 6   lambda=2: 3 3 3 3 3 3 3 3 | 8 8 5   both(16, separate const.): 6 6 6 2 2 6 2 2 | 12 12 10
F5o (F3o + eta2, eta34, g1A, g)                x^0: 1 1 0 1 0 1 1 0 | 8 7 7   lambda=2: 2 2 1 2 1 2 2 1 | 8 7 6   both(16, separate const.): 4 4 2 2 1 4 2 1 | 14 13 12
F5  (F4 + eta2, eta34, g1A, g)                 x^0: 0 0 0 0 0 0 0 0 | 8 8 8   lambda=2: 1 1 1 1 1 1 1 1 | 8 8 7   both(16, separate const.): 3 3 3 1 1 3 1 1 | 14 14 13
E2o (F2o + eta2)                               x^0: 4 4 2 2 1 3 2 1 | 5 4 3   lambda=2: 5 5 3 3 2 4 3 2 | 5 4 2   both(16, separate const.): 10 10 6 2 1 8 2 1 | 6 5 4
E2bo (F2o + eta2, eta34)                       x^0: 3 4 3 2 1 3 2 1 | 6 5 4   lambda=2: 4 4 3 3 2 3 3 2 | 6 5 3   both(16, separate const.): 9 10 8 2 1 8 2 1 | 7 6 5
E2yo (F2yo + eta2)                             x^0: 3 3 2 2 1 3 2 1 | 7 6 5   lambda=2: 4 4 3 3 2 4 3 2 | 7 6 4   both(16, separate const.): 8 8 6 2 1 8 2 1 | 10 9 8
E2ybo (F2yo + eta2, eta34)                     x^0: 2 2 1 2 1 2 2 1 | 8 7 6   lambda=2: 3 3 2 3 2 3 3 2 | 8 7 5   both(16, separate const.): 7 7 5 2 1 7 2 1 | 11 10 9
E3o (F3o + eta2)                               x^0: 2 2 1 2 1 2 2 1 | 8 7 6   lambda=2: 3 3 2 3 2 3 3 2 | 8 7 5   both(16, separate const.): 6 6 4 2 1 6 2 1 | 12 11 10
E3bo (F3o + eta2, eta34)                       x^0: 1 1 0 1 0 1 1 0 | 8 7 7   lambda=2: 2 2 1 2 1 2 2 1 | 8 7 6   both(16, separate const.): 5 5 3 2 1 5 2 1 | 13 12 11
E4 (F3 + eta2)                                 x^0: 1 1 1 1 1 1 1 1 | 8 8 7   lambda=2: 2 2 2 2 2 2 2 2 | 8 8 6   both(16, separate const.): 5 5 5 1 1 5 1 1 | 12 12 11
E4b (F3 + eta2, eta34)                         x^0: 0 0 0 0 0 0 0 0 | 8 8 8   lambda=2: 1 1 1 1 1 1 1 1 | 8 8 7   both(16, separate const.): 4 4 4 1 1 4 1 1 | 13 13 12
G3o (F3o + signature-mixed g)                  x^0: 2 2 1 2 1 2 2 1 | 8 7 6   lambda=2: 3 3 2 3 2 3 3 2 | 8 7 5   both(16, separate const.): 6 6 4 3 2 6 3 2 | 13 12 10
H3o (F3o + singlet-adjoint g1A)                x^0: 2 2 1 2 1 2 2 1 | 8 7 6   lambda=2: 3 3 2 3 2 3 3 2 | 8 7 5   both(16, separate const.): 6 6 4 4 3 6 4 3 | 14 13 10
shared constants (16 components):
F1o (kappa, beta; sigma = 1)                   both(16, shared const.): 11 9 5 3 2 9 3 2 | 4 3 1
F1  (kappa, beta, sigma)                       both(16, shared const.): 10 8 8 2 2 8 2 2 | 4 4 2
F2o (F1o + numeric c+-l+)                      both(16, shared const.): 11 12 8 3 2 9 3 2 | 5 4 2
F2  (F1 + numeric c+-l+)                       both(16, shared const.): 10 11 11 2 2 8 2 2 | 5 5 3
F2yo (F2o + degree-one y)                      both(16, shared const.): 10 12 10 3 2 10 3 2 | 7 6 4
F2y (F2 + degree-one y)                        both(16, shared const.): 9 11 11 2 2 9 2 2 | 7 7 5
F3o (F2yo + degree-one c+-l+)                  both(16, shared const.): 9 11 9 3 2 9 3 2 | 8 7 5
F3  (F2y + degree-one c+-l+) = F4              both(16, shared const.): 8 10 10 2 2 8 2 2 | 8 8 6
F3yfull (F3 with d, e, k_P separately)         both(16, shared const.): 8 10 10 2 2 8 2 2 | 8 8 6
F5o (F3o + eta2, eta34, g1A, g)                both(16, shared const.): 5 7 5 3 2 5 3 2 | 12 11 9
F5  (F4 + eta2, eta34, g1A, g)                 both(16, shared const.): 4 6 6 2 2 4 2 2 | 12 12 10
E2o (F2o + eta2)                               both(16, shared const.): 10 11 7 2 1 8 2 1 | 5 4 3
E2bo (F2o + eta2, eta34)                       both(16, shared const.): 9 11 9 2 1 8 2 1 | 6 5 4
E2yo (F2yo + eta2)                             both(16, shared const.): 9 11 9 2 1 9 2 1 | 7 6 5
E2ybo (F2yo + eta2, eta34)                     both(16, shared const.): 8 10 8 2 1 8 2 1 | 8 7 6
E3o (F3o + eta2)                               both(16, shared const.): 8 10 8 2 1 8 2 1 | 8 7 6
E3bo (F3o + eta2, eta34)                       both(16, shared const.): 7 9 7 2 1 7 2 1 | 9 8 7
E4 (F3 + eta2)                                 both(16, shared const.): 7 9 9 1 1 7 1 1 | 8 8 7
E4b (F3 + eta2, eta34)                         both(16, shared const.): 6 8 8 1 1 6 1 1 | 9 9 8
G3o (F3o + signature-mixed g)                  both(16, shared const.): 8 10 8 3 2 8 3 2 | 9 8 6
H3o (F3o + singlet-adjoint g1A)                both(16, shared const.): 8 10 8 5 4 8 5 4 | 11 10 6

==== 6. arbitrary group functions for c_+ - ell_+ and y (paper's level 0) ====
CHECK x shift of S_3 from the solver: ok   value 96*CF^3
CHECK x shift of S_4 from the solver: ok   value 480*CF^4
determinant of the (x, y) system per group: -384*CF^6  (nonzero, so S_3 and S_4 fix x and y in every group: no test)

Part 2 overall: all checks ok


==> anc/numbers/deposit/R10/m11_count/B/out_part1.txt <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
==== Part 1: S_n and V_n from eq. (6), general colour, kappa, beta, sigma symbolic ====
S_3/zeta_2 (basis CF CA^2, CF^2 CA, CF^3) = [72*sig*kap^2 - 12*sig*bet^2*kap, -240*sig*kap^2 + 48*sig*bet^2*kap, 192*sig*kap^2 - 48*sig*bet^2*kap]
S_4/zeta_2 (basis CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R) = [(-144*sig*bet - 840*sig)*kap^2 + (24*sig*bet^3 + 48*sig*bet^2)*kap, (768*sig*bet + 2688*sig)*kap^2 + (-144*sig*bet^3 - 192*sig*bet^2)*kap, (-1344*sig*bet - 2400*sig)*kap^2 + (288*sig*bet^3 + 192*sig*bet^2)*kap, (768*sig*bet + 384*sig)*kap^2 - 192*sig*bet^3*kap, 1152*sig*kap^2]
CHECK S at a^3 w^-4 (LL/NLL) vanishes: ok   value 0
CHECK S at a^3 w^-3 (LL/NLL) vanishes: ok   value 0
CHECK S at a^4 w^-6 (LL/NLL) vanishes: ok   value 0
CHECK S at a^4 w^-5 (LL/NLL) vanishes: ok   value 0
S_2/zeta_2 (basis CF CA, CF^2) = [12*sig*bet*kap, -24*sig*bet*kap]
S_1/zeta_2 = 0
CHECK S3 as written (nmSthreeVec): ok   value [60, -192, 144]
CHECK S4 as written (nmSfourVec): ok   value [-912, 3120, -3264, 960, 1152]
CHECK S3 b_A^- reversed: ok   value [60, -192, 144]
CHECK S4 b_A^- reversed (nmSfourRevVec): ok   value [-672, 1872, -1152, -192, 1152]
CHECK S3 b_A^- removed (nmSthreeRemVec): ok   value [72, -240, 192]
CHECK S4 b_A^- removed (nmSfourRemVec): ok   value [-840, 2688, -2400, 384, 1152]
CHECK S3 kappa reversed (nmSthreeKmVec): ok   value [84, -288, 240]
CHECK S4 kappa reversed (nmSfourKmVec): ok   value [-1056, 3792, -4224, 1344, 1152]
CHECK S2 (nmStwoOwn, at l=c=0): ok   value [12, -24]
CHECK S_5 SU(3) full solver (nmSfiveSUthree): ok   value 305008/81
CHECK d_1 = 2 b_A^-: ok   value 2*bet*CF - bet*CA
CHECK d_2 = 4(b_A^-)^2 + 8 kappa M_1: ok   value 4*bet^2*CF^2 - 4*bet^2*CA*CF + (bet^2*CA^2 + 8*M1*kap)
CHECK d_3 = 4(b_A^- - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1): ok   value 0
CHECK S_3 = -12 kappa sigma C_F d_2: ok   value 0
CHECK S_4 = -12 kappa sigma C_F d_3: ok   value 0
---- lambda = 2 (covered pairing, Born weights 2 b_R) ----
V_3/zeta_2 at lambda=2 = [144*sig*kap^2 - 48*sig*bet^2*kap, -480*sig*kap^2 + 192*sig*bet^2*kap, 384*sig*kap^2 - 192*sig*bet^2*kap]
V_4/zeta_2 at lambda=2 = [(-576*sig*bet - 2048*sig)*kap^2 + (192*sig*bet^3 + 192*sig*bet^2)*kap, (3072*sig*bet + 6720*sig)*kap^2 + (-1152*sig*bet^3 - 768*sig*bet^2)*kap, (-5376*sig*bet - 6528*sig)*kap^2 + (2304*sig*bet^3 + 768*sig*bet^2)*kap, (3072*sig*bet + 1536*sig)*kap^2 - 1536*sig*bet^3*kap, 3072*sig*kap^2]
CHECK V3 lambda=2 as written (nmXkVthreeCovLamTwo): ok   value [96, -288, 192]
CHECK V4 lambda=2 as written (nmXkVfourCovLamTwo): ok   value [-2240, 7872, -8832, 3072, 3072]
CHECK V at a^3 w^-4 (LL/NLL) vanishes: ok   value 0
CHECK V at a^3 w^-3 (LL/NLL) vanishes: ok   value 0
CHECK V at a^4 w^-6 (LL/NLL) vanishes: ok   value 0
CHECK V at a^4 w^-5 (LL/NLL) vanishes: ok   value 0
S_5 at lambda=2 in SU(3), full solver: 341504/81
---- explicit groups: full multi-channel solution of eq. (6) at NNLL against the general-colour vectors ----
CHECK SU(2) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK SU(2) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK SU(2) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK SU(2) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK SU(3) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK SU(3) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK SU(3) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK SU(3) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK SU(4) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK SU(4) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK SU(4) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK SU(4) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK SU(5) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK SU(5) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK SU(5) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK SU(5) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK SU(2) lambda=2 S_3 (c_+=ell_+ part): ok   value 0
CHECK SU(2) lambda=2 S_4 (c_+=ell_+ part): ok   value 0
CHECK SU(2) lambda=2 S_3 independent of ell_-: ok   value 0
CHECK SU(2) lambda=2 S_4 independent of ell_-: ok   value 0
CHECK SU(3) lambda=2 S_3 (c_+=ell_+ part): ok   value 0
CHECK SU(3) lambda=2 S_4 (c_+=ell_+ part): ok   value 0
CHECK SU(3) lambda=2 S_3 independent of ell_-: ok   value 0
CHECK SU(3) lambda=2 S_4 independent of ell_-: ok   value 0
CHECK SU(4) lambda=2 S_3 (c_+=ell_+ part): ok   value 0
CHECK SU(4) lambda=2 S_4 (c_+=ell_+ part): ok   value 0
CHECK SU(4) lambda=2 S_3 independent of ell_-: ok   value 0
CHECK SU(4) lambda=2 S_4 independent of ell_-: ok   value 0
CHECK SO(5) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK SO(5) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK SO(5) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK SO(5) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK SO(7) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK SO(7) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK SO(7) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK SO(7) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK SO(9) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK SO(9) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK SO(9) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK SO(9) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK SO(5) lambda=2 S_3 (c_+=ell_+ part): ok   value 0
CHECK SO(5) lambda=2 S_4 (c_+=ell_+ part): ok   value 0
CHECK SO(5) lambda=2 S_3 independent of ell_-: ok   value 0
CHECK SO(5) lambda=2 S_4 independent of ell_-: ok   value 0
CHECK SO(7) lambda=2 S_3 (c_+=ell_+ part): ok   value 0
CHECK SO(7) lambda=2 S_4 (c_+=ell_+ part): ok   value 0
CHECK SO(7) lambda=2 S_3 independent of ell_-: ok   value 0
CHECK SO(7) lambda=2 S_4 independent of ell_-: ok   value 0
CHECK Sp(4) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK Sp(4) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK Sp(4) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK Sp(4) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK Sp(6) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK Sp(6) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK Sp(6) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK Sp(6) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK Sp(8) lambda=1 S_3 (c_+=ell_+ part): ok   value 0
CHECK Sp(8) lambda=1 S_4 (c_+=ell_+ part): ok   value 0
CHECK Sp(8) lambda=1 S_3 independent of ell_-: ok   value 0
CHECK Sp(8) lambda=1 S_4 independent of ell_-: ok   value 0
CHECK Sp(4) lambda=2 S_3 (c_+=ell_+ part): ok   value 0
CHECK Sp(4) lambda=2 S_4 (c_+=ell_+ part): ok   value 0
CHECK Sp(4) lambda=2 S_3 independent of ell_-: ok   value 0
CHECK Sp(4) lambda=2 S_4 independent of ell_-: ok   value 0
CHECK Sp(6) lambda=2 S_3 (c_+=ell_+ part): ok   value 0
CHECK Sp(6) lambda=2 S_4 (c_+=ell_+ part): ok   value 0
CHECK Sp(6) lambda=2 S_3 independent of ell_-: ok   value 0
CHECK Sp(6) lambda=2 S_4 independent of ell_-: ok   value 0
CHECK T(SO(5)) = nmTrcSON: ok   value [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0]
CHECK T(SO(7)) = nmTrcSON: ok   value [0, -3, 0; -1/7, 0, -45/28; 0, -5/4, 0]
CHECK T(SO(9)) = nmTrcSON: ok   value [0, -4, 0; -1/9, 0, -77/36; 0, -7/4, 0]
CHECK T(SO(11)) = nmTrcSON: ok   value [0, -5, 0; -1/11, 0, -117/44; 0, -9/4, 0]
CHECK T(Sp(4)) = nmTrcSpN: ok   value [0, 0, -5/2; 0, 0, -3/2; -1/4, -3/4, 0]
CHECK T(Sp(6)) = nmTrcSpN: ok   value [0, 0, -7/2; 0, 0, -2; -1/6, -4/3, 0]
CHECK T(Sp(8)) = nmTrcSpN: ok   value [0, 0, -9/2; 0, 0, -5/2; -1/8, -15/8, 0]
CHECK S_3 SU(3) (112/3): ok   value 112/3
CHECK S_4 SU(3) (-5632/27): ok   value -5632/27
CHECK S_3 SO(5) (-9): ok   value -9
CHECK S_4 SO(5) (222): ok   value 222
CHECK S_3 SO(7) (-63/2): ok   value -63/2
CHECK S_4 SO(7) (810): ok   value 810
---- the c_+ - ell_+ shift and the S_1 term (full solver, SU(3), c_+ and ell_+ symbolic) ----
delta S_2 from (c_+, ell_+) in SU(3): -128/3*ellp + 128/3*cp
delta S_3 from (c_+, ell_+) in SU(3): -2048/9*ellp + 2048/9*cp
delta S_4 from (c_+, ell_+) in SU(3): -40960/27*ellp + 40960/27*cp
delta S_5 from (c_+, ell_+) in SU(3): -917504/81*ellp + 917504/81*cp
S_1 in SU(3): -16*cp
Part 1 overall: all checks ok


==> anc/numbers/deposit/R10/m11_count/B/run_all.sh <==
#!/bin/bash
# PROGRAM B of task M11 (count recomputation).  Run from any directory:  bash run_all.sh
# Needs PARI/GP 2.17 (gp).  Writes out_part1.txt, out_count.txt, out_amp.txt beside the programs.
set -u
cd "$(dirname "$0")"
status=0
for part in part1 count amp; do
  gp -q m11_${part}.gp </dev/null > out_${part}.txt 2>&1
  if grep -q 'SOME CHECK FAILED' out_${part}.txt || ! grep -q 'all checks ok' out_${part}.txt || grep -q '\*\*\*   [a-z]' out_${part}.txt; then
    echo "m11_${part}.gp: a check failed or the run did not finish (see out_${part}.txt)"; status=1
  else
    echo "m11_${part}.gp: all checks ok"
  fi
done
exit $status


==> anc/numbers/deposit/R10/m6_abelian/A/m6_abelian_A.out <==
====================================================================================================
M6 abelian limit, PROGRAM A  (sympy 1.14.0, python 3.14.4)  run 2026-10-23T12:25:14
====================================================================================================
  input PROJECT/ma_a/derive_iree/papers/src0403192/MVV3.tex  sha256 1d646eb9a5efa2d8234d2c747646bc1b36f92f9aaf4eaf0e6d3533d118975c30
  input PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m  sha256 8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46
  input PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m  sha256 86c99352717b39587ae3fbceef09f9edadde3c9be1cf7e75791c7e4a3b6280ef
  input PROJECT/ma_a/paper/revision/W2/job6/numbers/numbers.tex  sha256 1a0504ac5872d066d9ca6f879e4256e5195c37773df59f259d04896277f5a9ab
  input PROJECT/ma_a/paper/revision/W2/panel/frozen_draft_R5/notes1.tex  sha256 9fbd92a09ad8f74e0c9dd4c1937662b52b5f6ff288e7cc380bdbbd326806620a

1. U(1) color data of the one-channel system
   b_1 = Q**2, C_1 = 0, [T_rc] = T1.T2 - T1.T4 = -2*Q**2, (T_s^2 - T_u^2)/2 = -2*Q**2, T_s^2+T_t^2+T_u^2 = 4*Q**2 (C_F = Q^2)
  [PASS] U(1): b_1 = C_F 
  [PASS] U(1): C_1 = 0 (no Sudakov term) 
  [PASS] U(1): [T_rc] = -2 C_F 
  [PASS] U(1): [T_rc] = (T_s^2 - T_u^2)/2 
  [PASS] U(1): T_s^2 + T_t^2 + T_u^2 = 4 C_F 
  [PASS] U(1): row relations of eq. (color-rows) at C_A = 0: sum_R' T = C_R/2 - 2C_F, sum_R' T b = b(C_A - 2C_F + C_R/2) 

2. Equations, one channel: S_n and V_n^- (coefficients of zeta_2 C_F^n), n = 1..5
   n=1  S_n/(zeta2 C_F^n) = -12*c_p
        V_n^-/(zeta2 C_F^n) = -12*c_m
   n=2  S_n/(zeta2 C_F^n) = 24*c_p - 24*l_p - 24
        V_n^-/(zeta2 C_F^n) = 120*c_m - 24*l_m - 8
   n=3  S_n/(zeta2 C_F^n) = 96*c_p - 96*l_p + 144
        V_n^-/(zeta2 C_F^n) = -96*c_m + 288*l_m + 192*l_p + 176
   n=4  S_n/(zeta2 C_F^n) = 480*c_p - 480*l_p + 960
        V_n^-/(zeta2 C_F^n) = -288*c_m + 1056*l_m + 1536*l_p - 448
   n=5  S_n/(zeta2 C_F^n) = 2688*c_p - 2688*l_p + 3648
        V_n^-/(zeta2 C_F^n) = 8064*c_m - 4224*l_m + 11520*l_p - 8000
  [PASS] S_1 free of l_-, c_- 
  [PASS] V_1^- free of c_+ 
  [PASS] S_2 free of l_-, c_- 
  [PASS] V_2^- free of c_+ 
  [PASS] S_2 depends on l_+, c_+ only through c_+ - l_+ 
  [PASS] S_3 free of l_-, c_- 
  [PASS] V_3^- free of c_+ 
  [PASS] S_3 depends on l_+, c_+ only through c_+ - l_+ 
  [PASS] S_4 free of l_-, c_- 
  [PASS] V_4^- free of c_+ 
  [PASS] S_4 depends on l_+, c_+ only through c_+ - l_+ 
  [PASS] S_5 free of l_-, c_- 
  [PASS] V_5^- free of c_+ 
  [PASS] S_5 depends on l_+, c_+ only through c_+ - l_+ 
   pole checks (zeta_2-free parts):
  [PASS] S: no LL/NLL pole at a^1 w^0 
  [PASS] S: no LL/NLL pole at a^1 w^1 
  [PASS] S: no LL/NLL pole at a^2 w^-2 
  [PASS] S: no LL/NLL pole at a^2 w^-1 
  [PASS] S: no LL/NLL pole at a^3 w^-4 
  [PASS] S: no LL/NLL pole at a^3 w^-3 
  [PASS] S: no LL/NLL pole at a^4 w^-6 
  [PASS] S: no LL/NLL pole at a^4 w^-5 
  [PASS] S: no LL/NLL pole at a^5 w^-8 
  [PASS] S: no LL/NLL pole at a^5 w^-7 
   LL coefficients a^n w^(1-2n): F^- (= P^- at LL): 2*C_F, -12*C_F**2, -80*C_F**3, -304*C_F**4, 64*C_F**5
                                 F^+ (= P^+ at LL): 2*C_F, 4*C_F**2, 16*C_F**3, 80*C_F**4, 448*C_F**5
   LL poles a^n w^(2-2n) of V^- (equations): 0, 16*C_F**2, 32*C_F**3, 128*C_F**4, 640*C_F**5
  [PASS] one channel: S_3 = -12 kappa zeta2 C_F d_2 (d_2 = LL a^2 coefficient of F^- = P^-) 
  [PASS] one channel: S_4 = -12 kappa zeta2 C_F d_3 (d_3 = LL a^3 coefficient of F^- = P^-) 
  [PASS] one channel: S_5 = -12 kappa zeta2 C_F d_4 (d_4 = LL a^4 coefficient of F^- = P^-) 
   zeta_2 sources of V^- at l_pm = c_pm = 0 (rho: psi^+ in the F^+ equation; sigma: zeta_2 term of psi^-), kappa kept:
     V_2^-/(zeta2 C_F^2) = -8*kappa*sigma
     V_3^-/(zeta2 C_F^3) = 192*kappa**2*rho - 16*kappa*sigma
     V_4^-/(zeta2 C_F^4) = -64*kappa*sigma + rho*(-1536*kappa**3 + 1152*kappa**2)
     S_3/(zeta2 C_F^3)   = 48*kappa*rho*(4*kappa - 1)
     S_4/(zeta2 C_F^4)   = 192*kappa*rho*(6*kappa - 1)

   y extension: k_P (pair correction a k_P (F^+)^2, k_P = zeta2 k_P C_F), map terms d zeta2 a F_1^+, e zeta2 a w (d = d_F C_F, e = e_F C_F)
     delta S_1/zeta2 = -C_F*e_F
  [PASS] delta S_1 = -e zeta2 
     delta V_1^-/zeta2 = 0
  [PASS] V_1^- unchanged by the map terms d, e 
     delta S_2/zeta2 = -2*C_F**2*(d_F - 2*e_F)
  [PASS] delta S_2 = (4e - 2d) zeta2 C_F 
     delta V_2^-/zeta2 = 0
  [PASS] V_2^- unchanged by the map terms d, e 
     delta S_3/zeta2 = 4*C_F**3*(d_F + 2*e_F - k_P)
  [PASS] delta S_3 = y zeta2 Cat_{n-2} (2C_F)^{n-1} with y = (d_F - k_P + 2e_F) C_F 
     delta V_3^-/zeta2 = 0
  [PASS] V_3^- unchanged by the map terms d, e 
     delta S_4/zeta2 = 16*C_F**4*(d_F + 2*e_F - k_P)
  [PASS] delta S_4 = y zeta2 Cat_{n-2} (2C_F)^{n-1} with y = (d_F - k_P + 2e_F) C_F 
     delta V_4^-/zeta2 = 32*C_F**4*k_P
  [PASS] V_4^- unchanged by the map terms d, e 
     S_3/zeta2 = 4*C_F**3*(24*x + y_F + 36) ; S_4/zeta2 = 16*C_F**4*(30*x + y_F + 60)  (x = c_+ - l_+, y = y_F C_F)
     Jacobian d(S_3,S_4)/d(x, y) = Matrix([
[ 96*C_F**3,  4*C_F**2],
[480*C_F**4, 16*C_F**3]]), determinant -384*C_F**6

3. Two-channel system (singlet, adjoint), symbolic C_F, C_A, N_A
  [PASS] C_A -> 0 of two-channel S_1 equals one channel (all l, c, kappa, rho, sigma; any N_A) 
  [PASS] C_A -> 0 of two-channel V_1^- equals one channel (all l, c, kappa, rho, sigma; any N_A) 
  [PASS] C_A -> 0 of two-channel S_2 equals one channel (all l, c, kappa, rho, sigma; any N_A) 
  [PASS] C_A -> 0 of two-channel V_2^- equals one channel (all l, c, kappa, rho, sigma; any N_A) 
  [PASS] C_A -> 0 of two-channel S_3 equals one channel (all l, c, kappa, rho, sigma; any N_A) 
  [PASS] C_A -> 0 of two-channel V_3^- equals one channel (all l, c, kappa, rho, sigma; any N_A) 
  [PASS] C_A -> 0 of two-channel S_4 equals one channel (all l, c, kappa, rho, sigma; any N_A) 
  [PASS] C_A -> 0 of two-channel V_4^- equals one channel (all l, c, kappa, rho, sigma; any N_A) 
   C_A = 0 with a separate pair constant in each row (l_p1, l_pA: positive signature, singlet and adjoint rows; l_m1, l_mA: negative signature):
     S_3/(zeta2 C_F^3) = 96*c_p - 96*l_p1 + 144 ;  V_3^-/(zeta2 C_F^3) = -96*c_m + 288*l_m1 + 192*l_pA + 176
  [PASS] C_A = 0: S_3 depends on the pair constants only through c_+ - l_p1 
  [PASS] C_A = 0: V_3^- depends on l_pA, l_m1, c_- only (not on l_p1, l_mA) 
  [PASS] C_A = 0: equal row constants reproduce the one-channel S_3 and V_3^- 
     S_4/(zeta2 C_F^4) = 480*c_p - 480*l_p1 + 960 ;  V_4^-/(zeta2 C_F^4) = -288*c_m + 1056*l_m1 + 1536*l_pA - 448
  [PASS] C_A = 0: S_4 depends on the pair constants only through c_+ - l_p1 
  [PASS] C_A = 0: V_4^- depends on l_pA, l_m1, c_- only (not on l_p1, l_mA) 
  [PASS] C_A = 0: equal row constants reproduce the one-channel S_4 and V_4^- 
   C_A = 0, k_P in the singlet row only: delta S_4/zeta2 = -16*C_F**4*k_P, delta V_4^-/zeta2 = 0
   C_A = 0, k_P in the singlet and adjoint rows: delta S_4/zeta2 = -16*C_F**4*k_P, delta V_4^-/zeta2 = 32*C_F**4*k_P
  [PASS] C_A = 0, k_P in both rows: V_4^- equals the one-channel V_4^- with k_P 
   SU(N_c) T_rc in basis (1, A): [[0, (1 - N_c**2)/N_c], [-1/N_c, (4 - N_c**2)/(2*N_c)]]
  [PASS] SU(N_c) T_rc equals eq. (TrcSUN) of Notes I 
   SU(N_c), c_+ = l_+:  S_3/zeta2 = 6*(N_c - 1)*(N_c + 1)*(2*N_c**2 + 3)/N_c**3,  S_4/zeta2 = -12*(N_c - 1)*(N_c + 1)*(19*N_c**2 + 5)/N_c**4
   SU(N_c), l = c = 0:  V_3^-/zeta2 = 2*(N_c - 1)*(N_c + 1)*(10*N_c**2 + 11)/N_c**3,  V_4^-/zeta2 = -4*(N_c - 1)**2*(N_c + 1)**2*(12*N_c**2 + 7)/N_c**4
  [PASS] SU(N_c) S_3 equals \nmSthreeSUN (paper) 
  [PASS] SU(N_c) S_4 equals \nmSfourSUN (paper) 
  [PASS] SU(N_c) V_3^- (l=c=0) equals \nmXkVthreeUncLamOne evaluated in SU(N_c) 
  [PASS] SU(N_c) V_4^- (l=c=0) equals \nmXkVfourUncLamOne evaluated in SU(N_c) 
  [PASS] SU(N_c) LL coefficient of P^- at a^2 equals \nmLLminus.. in SU(N_c) 
  [PASS] SU(N_c) LL coefficient of P^- at a^3 equals \nmLLminus.. in SU(N_c) 
  [PASS] SU(N_c) LL coefficient of P^- at a^4 equals \nmLLminus.. in SU(N_c) 
  [PASS] C_A = 0 of \nmLLminus.. (a^2) equals one-channel LL of F^- 
  [PASS] C_A = 0 of \nmLLminus.. (a^3) equals one-channel LL of F^- 
  [PASS] C_A = 0 of \nmLLminus.. (a^4) equals one-channel LL of F^- 

4. Complete results from the primary sources
  [PASS] two-loop P^(1)+ small-x: highest power ln^2 x 
  [PASS] four-loop P^(3)+ small-x: highest power ln^6 x 
  [PASS] two-loop P^(1)- small-x: highest power ln^2 x 
  [PASS] four-loop P^(3)- small-x: highest power ln^6 x 
   comparison with Table tab:datatable (macros \nmDTP..., parsed from numbers.tex comments):
  [PASS] P^(1)+ x^0 ln^2 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(1)+ x^0 ln^1 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(1)+ x^0 ln^0 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(1)- x^0 ln^2 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(1)- x^0 ln^1 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(1)- x^0 ln^0 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(2)+ x^0 ln^4 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(2)+ x^0 ln^3 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(2)+ x^0 ln^2 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(2)- x^0 ln^4 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(2)- x^0 ln^3 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(2)- x^0 ln^2 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(3)+ x^0 ln^6 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(3)+ x^0 ln^5 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(3)+ x^0 ln^4 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(3)- x^0 ln^6 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(3)- x^0 ln^5 x: source = table (rational part and zeta_2 coefficient) 
  [PASS] P^(3)- x^0 ln^4 x: source = table (rational part and zeta_2 coefficient) 
   18 table entries compared (each with its rational part and its zeta_2 coefficient)
   source coefficients at C_A = 0 entering S_3, S_4, V_3^-, V_4^- (x^0 ln^m x; r = rational, z = zeta_2):
     P^(1)+ m=2: r=2*C_F**2 z=0 | P^(1)+ m=0: r=-4*C_F**2 z=-8*C_F**2 | P^(2)+ m=4: r=2*C_F**3/3 z=0 | P^(2)+ m=2: r=4*C_F**3 z=-104*C_F**3 | P^(3)+ m=4: r=16*C_F**4/3 z=-8*(31*C_F**4 + 18*dFA)/3
     P^(1)- m=2: r=-6*C_F**2 z=0 | P^(1)- m=0: r=-36*C_F**2 z=8*C_F**2 | P^(2)- m=4: r=-10*C_F**3/3 z=0 | P^(2)- m=2: r=-60*C_F**3 z=104*C_F**3 | P^(3)- m=4: r=56*C_F**4/3 z=8*(47*C_F**4 + 6*dFA)/3
   P^(0)(N) about N = 0: 4*C_F*N**4*zeta5 - 2*C_F*N**4 - 8*C_F*N**3*zeta2**2/5 + 2*C_F*N**3 + 4*C_F*N**2*zeta3 - 2*C_F*N**2 - 4*C_F*N*zeta2 + 2*C_F*N + C_F + 2*C_F/N
  [PASS] P^(0)(N) Laurent expansion to O(N) equals eq. (datatable-P0) 
  [PASS] data S_2 independent of the unknown regular and lower x^0 terms 
  [PASS] data: P^+ poles at a^2 N^-2 (LL/NLL of S) obey eq. (relation) with beta_0 
  [PASS] data: P^+ poles at a^2 N^-1 (LL/NLL of S) obey eq. (relation) with beta_0 
  [PASS] data S_3 independent of the unknown regular and lower x^0 terms 
  [PASS] data S_3 free of n_f, zeta_3, .. 
  [PASS] data: P^+ poles at a^3 N^-4 (LL/NLL of S) obey eq. (relation) with beta_0 
  [PASS] data: P^+ poles at a^3 N^-3 (LL/NLL of S) obey eq. (relation) with beta_0 
  [PASS] data S_4 independent of the unknown regular and lower x^0 terms 
  [PASS] data S_4 free of n_f, zeta_3, .. 
  [PASS] data: P^+ poles at a^4 N^-6 (LL/NLL of S) obey eq. (relation) with beta_0 
  [PASS] data: P^+ poles at a^4 N^-5 (LL/NLL of S) obey eq. (relation) with beta_0 
  [PASS] data V^-_2 independent of the unknown regular and lower x^0 terms 
  [PASS] data V^-_3 independent of the unknown regular and lower x^0 terms 
  [PASS] data V^-_3 free of n_f, zeta_3, .. 
  [PASS] data V^-_4 independent of the unknown regular and lower x^0 terms 
  [PASS] data V^-_4 free of n_f, zeta_3, .. 
   data, general color (zeta_2 coefficients):
     S_3   [60, -192, 144]
     V_3^- [-28, 96, -80]
     S_4   [-912, 3120, -3264, 960, 1152]
     V_4^- [720, -2992, 4032, -1728, -384]
     S_1 = 4*C_F zeta2, S_2 = -8*C_F**2 zeta2;  V_1^- = 4*C_F zeta2, V_2^- = 8*C_F*(C_A - 3*C_F) zeta2
  [PASS] data S_3 (source) equals \nmSthreeVec 
  [PASS] data S_4 (source) equals \nmSfourVec 
  [PASS] data V_3^- (source) equals \nmXkDataVthreeMinusXzero 
  [PASS] data V_4^- (source) equals \nmXkDataVfourMinusXzero 
  [PASS] data S_1 equals \nmSoneData 
  [PASS] data S_2 equals \nmStwoData 
   data in the abelian limit (C_A = 0, quartic invariant 0), coefficients of zeta2 C_F^n:
     S_1..S_4   = [4, -8, 144, 960]
     V_1^-..V_4^- = [4, -24, -80, -1728]
     (quartic components, untouched by C_A -> 0: S_4 1152, V_4^- -384; they vanish with d_A = 0)
  [PASS] LL pole a^2 N^-2 of V^-: data (C_A = 0) equals equations (16*C_F**2)
  [PASS] LL pole a^3 N^-4 of V^-: data (C_A = 0) equals equations (32*C_F**3)
  [PASS] LL pole a^4 N^-6 of V^-: data (C_A = 0) equals equations (128*C_F**4)
  [PASS] LL a^2 N^-3 of P^-: data (C_A = 0) equals one-channel F^- (-12*C_F**2)
  [PASS] LL a^3 N^-5 of P^-: data (C_A = 0) equals one-channel F^- (-80*C_F**3)
  [PASS] LL a^4 N^-7 of P^-: data (C_A = 0) equals one-channel F^- (-304*C_F**4)
  [PASS] data (C_A = 0): S_3 = -12 zeta2 C_F x (LL coefficient of P^(1)-), as the one-channel equations imply 
  [PASS] data (C_A = 0): S_4 = -12 zeta2 C_F x (LL coefficient of P^(2)-), as the one-channel equations imply 

5. Matching in the abelian limit (kappa = rho = sigma = 1)
   S3: equations - data = 96*c_p - 96*l_p  (zeta2 C_F^n)
   S4: equations - data = 480*c_p - 480*l_p  (zeta2 C_F^n)
   V3: equations - data = -96*c_m + 288*l_m + 192*l_p + 256  (zeta2 C_F^n)
   V4: equations - data = -288*c_m + 1056*l_m + 1536*l_p + 1280  (zeta2 C_F^n)
   at l_pm = c_pm = 0: S_3, S_4, V_3^-, V_4^- differences (data - equations) = [0, 0, -256, -1280]
   linear system M (l_+, l_-, c_+, c_-)^T = r:  M = [[-96, 0, 96, 0], [-480, 0, 480, 0], [192, 288, 0, -96], [1536, 1056, 0, -288]],  r = [[0, 0, -256, -1280]]
   rank M = 3, rank [M|r] = 3
   solution in terms of l_+: [{c_m: -13*l_p - 16/3, c_p: l_p, l_m: -5*l_p - 8/3}]
   S_3 alone: [{c_p: l_p}] ; S_4 alone: [{c_p: l_p}]  (only c_+ - l_+ is fixed; S_4 then agrees: a test of the C_F^4 component)
  [PASS] S_4 consistent with the S_3 condition 
   with y free as well (section 2 extension): S_3 and S_4 give [{x: 0, y_F: 0}]
   V_3^-, V_4^- fix l_- and c_- as functions of l_+: [{c_m: -13*l_p - 16/3, l_m: -5*l_p - 8/3}]
   dependence on l_+: dV_3^-/dl_+ = 192 zeta2 C_F^3, dV_4^-/dl_+ = 1536 zeta2 C_F^4; dl_-/dl_+ = -5, dc_-/dl_+ = -13
   special points of the family (c_+ = l_+ throughout):
     l_+ = c_+ = 0                                              [{c_m: -16/3, c_p: 0, l_m: -8/3, l_p: 0}]
     c_- = l_- (normalization condition in both signatures)     [{c_m: -1, c_p: -1/3, l_m: -1, l_p: -1/3}]
     l_- = l_+ (signature-independent pair weight)              [{c_m: 4/9, c_p: -4/9, l_m: -4/9, l_p: -4/9}]
     l_+ = l_- = c_+ = c_- (no signature dependence)            no solution
     l_+ = l_- = -1/6 (App. C fitted value of c_+ = l_+)        no solution
     l_+ = -1/6, l_- free                                       [{c_m: -19/6, c_p: -1/6, l_m: -11/6, l_p: -1/6}]
     with l_+ = l_- = c_- = l: V_3^- needs l = [-2/3], V_4^- needs l = [-5/9]
   boundary constants (not poles; not used in the matching), equations vs data:
     S_1: -12*c_p vs 4 ;  V_1^-: -12*c_m vs 4
     S_2: 24*c_p - 24*l_p - 24 vs -8 ;  V_2^-: 120*c_m - 24*l_m - 8 vs -24
   with sigma (zeta_2 term of psi^-) and rho (scale of psi^+) free as well:
     S_3 = 48*(2*c_p - 2*l_p + 3*rho) ; S_4 = 480*(c_p - l_p + 2*rho)
     V_3^- = -96*c_m + 288*l_m + 192*l_p + 192*rho - 16*sigma
     V_4^- = -288*c_m + 1056*l_m + 1536*l_p - 384*rho - 64*sigma
     S_3 = 144 and S_4 = 960 with rho free: [{c_p: l_p, rho: 1}]

6. SU(N_c) contrast: can numbers l_+, l_-, c_- absorb the P^- misses?
   data V_3^-, V_4^- in SU(N_c): -2*(N_c - 1)*(N_c + 1)*(2*N_c**2 + 5)/N_c**3, 4*(N_c - 1)*(N_c + 1)*(4*N_c**4 + 45*N_c**2 + 27)/N_c**4
   check against \nmVthreeMinusSUN, \nmVfourMinusSUN:
  [PASS] SU(N_c) data V_3^- equals \nmVthreeMinusSUN 
  [PASS] SU(N_c) data V_4^- equals \nmVfourMinusSUN 
   denominators: V_3^- N_c**3, V_4^- N_c**4
   V_3^- equations - data, numerator: 24*N_c**4 + 8*N_c**2 + c_m*(12*N_c**6 + 60*N_c**4 - 84*N_c**2 + 12) + l_m*(-12*N_c**6 - 12*N_c**4 + 60*N_c**2 - 36) + l_p*(24*N_c**2 - 24) - 32
   V_4^- equations - data, numerator: -64*N_c**6 - 96*N_c**4 + 80*N_c**2 + c_m*(30*N_c**8 - 360*N_c**6 + 36*N_c**4 + 312*N_c**2 - 18) + l_m*(-30*N_c**8 + 72*N_c**6 + 12*N_c**4 - 120*N_c**2 + 66) + l_p*(-144*N_c**4 + 48*N_c**2 + 96) + 80
   V_3^- alone in SU(N_c): [{c_m: -1/2, l_m: -1/2, l_p: -5/6}]
   V_3^- and V_4^- in SU(N_c): no solution
   abelian V_4^- component at the SU(N_c) V_3^- solution: -2112 (data -1728)
   V_3^- and V_4^- in SU(N_c) with sigma free as well: no solution

7. Comparison with the paper (numbers.tex macros) and with the panel claims (typed from the texts)
   7a. paper
  [AGREE] \nmSthreeAbelian (c_+ = l_+) : computed 144*C_F**3 ; stated 144*C_F**3
  [AGREE] \nmSfourAbelian (c_+ = l_+) : computed 960*C_F**4 ; stated 960*C_F**4
  [AGREE] C_A = 0 data S_3 : computed 144*C_F**3 ; stated 144*C_F**3
  [AGREE] C_A = 0 data S_4 : computed 960*C_F**4 ; stated 960*C_F**4
  [AGREE] \nmVthreeMinusAbelianDiff (data - equations, l = c = 0) : computed -256*C_F**3 ; stated -256*C_F**3
  [AGREE] \nmVfourMinusAbelianDiff (data - equations, l = c = 0) : computed -1280*C_F**4 ; stated -1280*C_F**4
  [AGREE] C_F^3 component of \nmXkVthreeUncLamOne : computed 176 ; stated 176
  [AGREE] C_F^4 component of \nmXkVfourUncLamOne : computed -448 ; stated -448
  [AGREE] \nmCplusShiftVec entry for S_2 : computed 24 ; stated 24
  [AGREE] \nmCplusShiftVec entry for S_3 : computed 96 ; stated 96
  [AGREE] \nmCplusShiftVec entry for S_4 : computed 480 ; stated 480
  [AGREE] \nmCplusShiftFive : computed 2688 ; stated 2688
  [AGREE] Catalan form 6 Cat_{n-1} 2^n of the c_+ - l_+ shift, n = 2 : computed 24 ; stated 24
  [AGREE] Catalan form 6 Cat_{n-1} 2^n of the c_+ - l_+ shift, n = 3 : computed 96 ; stated 96
  [AGREE] Catalan form 6 Cat_{n-1} 2^n of the c_+ - l_+ shift, n = 4 : computed 480 ; stated 480
  [AGREE] Catalan form 6 Cat_{n-1} 2^n of the c_+ - l_+ shift, n = 5 : computed 2688 ; stated 2688
  [AGREE] \nmSoneCplusShift: S_1 = -12 zeta2 c_+ C_F : computed -12*C_F*c_p ; stated -12*C_F*c_p
  [AGREE] \nmStwoOwn at C_A = 0 (l = c = 0) : computed -24*C_F**2 ; stated -24*C_F**2
  [AGREE] \nmNormDet (determinant of d(S_3,S_4)/d(x,y)) : computed -384*C_F**6 ; stated -384*C_F**6
  [AGREE] C_F^5 coefficient of the general-color S_5 (3648, CLAUDE.md/Notes IV) : computed 3648 ; stated 3648
   7b. panel claims
  [AGREE] R4-39 S3 : computed 96*c_p - 96*l_p + 144 ; stated 96*c_p - 96*l_p + 144
  [AGREE] R4-39 S4 : computed 480*c_p - 480*l_p + 960 ; stated 480*c_p - 480*l_p + 960
  [AGREE] R4-39 V3 : computed -96*c_m + 288*l_m + 192*l_p + 176 ; stated -96*c_m + 288*l_m + 192*l_p + 176
  [AGREE] R4-39 V4 : computed -288*c_m + 1056*l_m + 1536*l_p - 448 ; stated -288*c_m + 1056*l_m + 1536*l_p - 448
  [AGREE] R4-39 note: S_1 = -12 c_+ C_F zeta2 : computed -12*c_p ; stated -12*c_p
  [AGREE] R4-39 note: S_2 = 24 C_F^2 (c_+ - l_+ - 1) zeta2 : computed 24*c_p - 24*l_p - 24 ; stated 24*c_p - 24*l_p - 24
  [AGREE] R4-39 note: V_2^- = 8 C_F^2 (15 c_- - 3 l_- - 1) zeta2 : computed 120*c_m - 24*l_m - 8 ; stated 120*c_m - 24*l_m - 8
   V_3^- condition: c_m - 3*l_m - 2*l_p - 8/3 = 0 ; V_4^- condition: 9*c_m - 33*l_m - 48*l_p - 40 = 0
  [DIFFER] R4-40 first condition c_- - 3l_- - 2l_+ = -1, i.e. c_- - 3l_- - 2l_+ + 1 : computed c_m - 3*l_m - 2*l_p - 8/3 ; stated c_m - 3*l_m - 2*l_p + 1
  [AGREE] verifier: c_- - 3l_- - 2l_+ = 8/3 : computed c_m - 3*l_m - 2*l_p - 8/3 ; stated c_m - 3*l_m - 2*l_p - 8/3
  [AGREE] R4-40 second condition 9c_- - 33l_- - 48l_+ = 40 : computed 9*c_m - 33*l_m - 48*l_p - 40 ; stated 9*c_m - 33*l_m - 48*l_p - 40
  [AGREE] R4-41: l_+ = -1/6, l_- free gives l_- = -11/6, c_- = -19/6 : computed Matrix([
[-11/6],
[-19/6]]) ; stated Matrix([
[-11/6],
[-19/6]])
   at l_+ = l_- = -1/6: V_3^- needs c_- = [11/6], V_4^- needs c_- = [53/18]
  [AGREE] R4-41: at l_+ = l_- = -1/6, V_3 gives c_- = 11/6 and V_4 gives c_- = 53/18 : computed Matrix([
[ 11/6],
[53/18]]) ; stated Matrix([
[ 11/6],
[53/18]])
  [DIFFER] R4-42: l_+ = l_- = -49/36, c_- = -281/36 : computed Matrix([
[-4/9],
[ 4/9]]) ; stated Matrix([
[ -49/36],
[-281/36]])
  [AGREE] verifier/MISSED: l_+ = l_- = -4/9, c_- = 4/9 : computed Matrix([
[-4/9],
[ 4/9]]) ; stated Matrix([
[-4/9],
[ 4/9]])
  [AGREE] R4-43/R4-112: c_+ = l_+ = -1/3, c_- = l_- = -1 : computed Matrix([
[-1/3],
[  -1]]) ; stated Matrix([
[-1/3],
[  -1]])
  [AGREE] R4-43: with l_+ = l_- = c_-, V_3 gives -2/3 and V_4 gives -5/9 : computed Matrix([
[-2/3],
[-5/9]]) ; stated Matrix([
[-2/3],
[-5/9]])
  [AGREE] R2-50: V_3^- = -16 C_F^3 (6c_- - 18l_- - 12l_+ - 11) : computed -96*c_m + 288*l_m + 192*l_p + 176 ; stated -96*c_m + 288*l_m + 192*l_p + 176
  [AGREE] R2-50: V_4^- = -32 C_F^4 (9c_- - 33l_- - 48l_+ + 14) : computed -288*c_m + 1056*l_m + 1536*l_p - 448 ; stated -288*c_m + 1056*l_m + 1536*l_p - 448
  [AGREE] R2-50: l_- = (5c_- - 8)/13, l_+ = -c_-/13 - 16/39 : computed Matrix([
[5*c_m/13 - 8/13],
[-c_m/13 - 16/39]]) ; stated Matrix([
[5*c_m/13 - 8/13],
[-c_m/13 - 16/39]])
  [AGREE] R2-50 content note: SU(N) V_3^- fixes c_- = l_- = -1/2, l_+ = -5/6 : computed Matrix([
[-1/2],
[-1/2],
[-5/6]]) ; stated Matrix([
[-1/2],
[-1/2],
[-5/6]])
  [AGREE] R2-50 content note: abelian V_4^- there is -2112 : computed -2112 ; stated -2112
  [AGREE] R2-50/R3-42: in SU(N) no numbers l_pm, c_- work (number of solutions) : computed 0 ; stated 0
  [AGREE] R3-42 CP: V_3^- = -96c_- + 288l_- + 192l_+ + 176 : computed -96*c_m + 288*l_m + 192*l_p + 176 ; stated -96*c_m + 288*l_m + 192*l_p + 176
  [AGREE] R3-42 CP: V_4^- = -288c_- + 1056l_- + 1536l_+ - 448 : computed -288*c_m + 1056*l_m + 1536*l_p - 448 ; stated -288*c_m + 1056*l_m + 1536*l_p - 448
  [AGREE] R3-43: at l_+ = 0, c_- = -16/3 and l_- = -8/3 : computed Matrix([
[-16/3],
[ -8/3]]) ; stated Matrix([
[-16/3],
[ -8/3]])
  [AGREE] MISS-8: l_+ enters V_3^- and V_4^- as +192 l_+ zeta2 C_F^3 and +1536 l_+ zeta2 C_F^4 : computed Matrix([
[ 192],
[1536]]) ; stated Matrix([
[ 192],
[1536]])
   7c. Notes I, l. 1128-1135 (abelian paragraph)
   In the abelian limit $C_A\to0$ with the quartic invariant also vanishing, the quark-antiquark product has only the neutral channel. Equation~(\ref{eq:system}) then has one channel, with $[\Trc]=\nmSingletAdjoint$, Born weight $C_F$ in both signatures and no Sudakov term. It gives $S_3\to\nmSthreeAbelian$ and $S_4\to\nmSfourAbelian$, the $C_A=0$ values of the complete results. In this limit, for vanishing $y$, the $C_F^3$ component of $S_3$ fixes $c_+-\ell_+$ whatever its color dependence. If $y$ is free, $S_3$ and $S_4$ together fix both constants (Sect.~\ref{sm:assump-scheme}). The $C_F^n$ components belong to the general-color components already counted in Notes~II, Sect.~\ref{app:count}, so the abelian limit adds no separate test. The differences of the $\zeta_2$ coefficients of $V_3^-$ and $V_4^-$ at $x^0$, complete results minus equations (Notes~II, Sect.~\ref{sec:lim-pminus}), pers
   - "for vanishing y, the C_F^3 component of S_3 fixes c_+ - l_+": S_3 - data = 96*c_p - 96*l_p -> [{c_p: l_p}]
   - "If y is free, S_3 and S_4 together fix both constants": determinant -384*C_F**6, solution [{x: 0, y_F: 0}]
   - "The differences ... persist in this limit ... in the convention l_pm = 0, P^- = F_1^-": they are -256 and -1280 at l = c = 0, and vanish on the one-parameter family of numeric constants of section 5

8. Mutation tests: each check rerun once with a deliberate error; every mutation must be caught
  [caught] kappa -> -1: SU(N_c) S_3 vs \nmSthreeSUN
  [caught] sigma -> 0: SU(N_c) V_3^- (l=c=0) vs \nmXkVthreeUncLamOne in SU(N_c)
  [caught] sigma -> 0: abelian V_3^- (l=c=0) vs 176
  [caught] b_A^- -> -b_A: SU(N_c) S_4 vs \nmSfourSUN
  [caught] [T_rc] -> +2 C_F: one-channel S_3 vs 144
  [caught] C_A = 0, beta = -1: two-channel V_3^- vs one channel
  [caught] Mellin rule without m!: data S_3 vs \nmSthreeVec
  [caught] Mellin rule without (-1)^m: NLL relation at a^3 N^-3
  [caught] P^(3)+ zeta_2 ln^4 x coefficient + C_F^4: table comparison
  [caught] d_F d_A / N_A in place of / N_R: data S_4 vs \nmSfourVec
  [caught] V_3^- target replaced by S_3: family changes
   11 of 11 mutations caught

9. Summary
   equations, abelian limit (zeta2 C_F^n):  S_3 = 96*c_p - 96*l_p + 144,  S_4 = 480*c_p - 480*l_p + 960
                                         V_3^- = -96*c_m + 288*l_m + 192*l_p + 176,  V_4^- = -288*c_m + 1056*l_m + 1536*l_p - 448
   complete results, abelian limit:      S_3 = 144, S_4 = 960, V_3^- = -80, V_4^- = -1728
   fixed: c_+ = l_+ (by S_3; S_4 then agrees);  l_- = -5*l_p - 8/3,  c_- = -13*l_p - 16/3 (by V_3^-, V_4^-);  l_+ free
   internal checks failed: 0 []
   wrote PROJECT/ma_a/paper/numbers/deposit/R10/m6_abelian/A/m6_abelian_A_results.json
   elapsed 16.0 s


==> anc/numbers/deposit/R10/m6_abelian/A/m6_abelian_A.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
m6_abelian_A.py  --  W3 change-table row M6 (abelian limit), PROGRAM A.

Python 3 + sympy, exact rational arithmetic.  Written without reading program B or the verifier
scratch programs; the numbers quoted by the panel and the paper are compared only at the end
(section 7) and are never used as inputs.

What it computes
  (1) The equations of the paper, eq. (system) of the frozen draft R5,
        w F_R^s = 2a b_R^s + 2a C_R [dF_R^s/dw + phi^s F_R^s] + (1 + l_s pi^2 w^2)(F_R^s)^2
                  + 2a kappa psi^s sum_R' [T_rc]_{RR'} F_R'^{-s},
      with the maps P^s = (1 + c_s pi^2 w^2) F_1^s, solved order by order in a, exactly in w,
      at first order in zeta_2 (pi^2 = 6 zeta_2).  In the abelian limit (U(1): C_A = 0, quartic
      invariant zero) the quark-antiquark product has one channel, with b = C_F in both
      signatures, C_1 = 0 and [T_rc] = -2 C_F (derived in section 1 from charge conservation).
      S_n and V_n^- are the zeta_2 parts of the coefficient of a^n w^(4-2n) in
      S = P^+(P^+ - w) + 2aC_F and in V^- = P^-(P^- - w) + 2aC_F.
      The constants l_+, l_-, c_+, c_- are kept free; kappa, rho (scale of psi^+) and sigma
      (scale of the zeta_2 term of psi^-) are kept as tags; the further map and pair terms
      d, e, k_P (the combination y of the paper) are added in a separate run.
  (2) A two-channel (singlet, adjoint) solver with symbolic C_F, C_A, N_A, used (a) at C_A = 0 to
      show that the limit of the non-abelian system is the one-channel system, independent of
      N_A, and (b) in SU(N_c) to reproduce the paper's printed S_3, S_4, V_3^-, V_4^- (check of
      the reading of eq. (system)) and to test whether numeric constants absorb the P^- misses
      there.
  (3) The complete results: the x^0 ln^m x coefficients read from the primary sources (two loops:
      eqs. (Pqq1p), (Pqq1m) of the arXiv source of hep-ph/0403192, expanded here at small x;
      three loops: D_0, D_1, D_2 of eqs. (D+exact), (D-exact) there; four loops: the ancillary
      files Pqq3NSpXto0.m and Pqq3NSmXto0.m of arXiv:2604.09534), compared with Table
      tab:datatable (macros of numbers.tex), and turned into S_n, V_n^- by Mellin transformation
      and series expansion (not by the closed formulas of App. A.5).
  (4) The matching in the abelian limit: which constants are fixed, the solution family, its
      dependence on l_+, special points; the zeta_2 sources of V^-; the y extension.
  (5) Comparison with the paper's statements and with the panel's claims.

Outputs (written next to this file): m6_abelian_A.out (this log, written by the caller with
tee or by redirection) and m6_abelian_A_results.json.
"""
import os
import re
import sys
import json
import hashlib
import datetime

import sympy as sp
from sympy import Rational as Q
from sympy.parsing.sympy_parser import (parse_expr, standard_transformations,
                                        implicit_multiplication)

HERE = os.path.dirname(os.path.abspath(__file__))
PROJ = 'PROJECT'
SRC_MVV = PROJ + '/ma_a/derive_iree/papers/src0403192/MVV3.tex'
SRC_P3P = PROJ + '/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m'
SRC_P3M = PROJ + '/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m'
NUMBERS = PROJ + '/ma_a/paper/revision/W2/job6/numbers/numbers.tex'
NOTES1 = PROJ + '/ma_a/paper/revision/W2/panel/frozen_draft_R5/notes1.tex'

TR = standard_transformations + (implicit_multiplication,)

# ----------------------------------------------------------------------------------------------
# symbols
# ----------------------------------------------------------------------------------------------
a, w, z = sp.symbols('a omega zeta2')          # coupling a = alpha_s/(4 pi), omega, zeta_2
CF, CA, NA, Nc = sp.symbols('C_F C_A N_A N_c', positive=True)
dFA = sp.Symbol('dFA')                           # d_F^{abcd} d_A^{abcd} / N_R
NF = sp.Symbol('n_f')
z3, z4, z5, z6 = sp.symbols('zeta3 zeta4 zeta5 zeta6')
dFF = sp.Symbol('dFF')                           # d_F^{abcd} d_F^{abcd} / N_R (four-loop n_f term)
L = sp.Symbol('L')                               # ln x
Nn = sp.Symbol('N')                              # Mellin moment
lp, lm, cp, cm = sp.symbols('l_p l_m c_p c_m')   # l_+, l_-, c_+, c_-
kap, rho, sig, beta = sp.symbols('kappa rho sigma beta')
kP, dF_, eF_ = sp.symbols('k_P d_F e_F')         # k_P = zeta2*k_P*C_F, d = d_F*C_F, e = e_F*C_F
x_, yF = sp.symbols('x y_F')                     # x = c_+ - l_+, y = y_F*C_F

NMAX = 5
FAILS = []          # internal consistency checks that failed (must stay empty)
RESULTS = {}


def say(*args):
    print(*args, flush=True)


def check(name, ok, detail=''):
    tag = 'PASS' if ok else 'FAIL'
    say('  [%s] %s %s' % (tag, name, detail))
    if not ok:
        FAILS.append(name)
    return ok


def compare(name, computed, claimed):
    """Comparison with a stated value (paper or panel). A mismatch is a finding, not a FAIL."""
    diff = computed - claimed
    if isinstance(diff, sp.MatrixBase):
        ok = all(sp.simplify(sp.expand(e)) == 0 for e in diff)
    else:
        ok = (sp.simplify(sp.expand(diff)) == 0)
    say('  [%s] %s : computed %s ; stated %s' % ('AGREE' if ok else 'DIFFER', name,
                                               sp.sstr(computed), sp.sstr(claimed)))
    return ok


def tz(e):
    """Truncate to first order in zeta_2 (formal symbol z)."""
    e = sp.expand(e)
    return e.coeff(z, 0) + z * e.coeff(z, 1)


def sha(path):
    with open(path, 'rb') as fh:
        return hashlib.sha256(fh.read()).hexdigest()


def sstr(e):
    return sp.sstr(sp.factor(e)) if e != 0 else '0'


# ==============================================================================================
# 1. EQUATIONS, ONE CHANNEL (abelian limit)
# ==============================================================================================
def u1_color_data():
    """Charges of the four legs of q(1) qbar(2) -> q'(3) qbar'(4) in U(1), from the relations used
    in App. A.4: T1.T3 U = -b_1 U (one-gluon exchange B = -T1.T3 U = b_1 U with b_1 = C_F),
    T1.T2 U = -C_F U (legs 1, 2 neutral pair), color (charge) conservation T1+T2+T3+T4 = 0."""
    Qc = sp.Symbol('Q', positive=True)
    t2, t3, t4 = sp.symbols('t2 t3 t4')
    sol = sp.solve([Qc * t3 + Qc**2, Qc * t2 + Qc**2, Qc + t2 + t3 + t4], [t2, t3, t4], dict=True)[0]
    t1 = Qc
    t2v, t3v, t4v = sol[t2], sol[t3], sol[t4]
    Ttsq = sp.expand((t1 + t3v)**2)           # t-channel Casimir (legs 1,3)
    Tssq = sp.expand((t1 + t2v)**2)           # pair (1,2)
    Tusq = sp.expand((t1 + t4v)**2)           # pair (1,4)
    Trc = sp.expand(t1 * t2v - t1 * t4v)      # T1.T2 - T1.T4
    CFv = Qc**2
    return dict(Q=Qc, b1=sp.expand(-t1 * t3v), C1=Ttsq, Trc=Trc, Trc_alt=sp.expand((Tssq - Tusq) / 2),
                sumrule=sp.expand(Tssq + Ttsq + Tusq), CF=CFv)


def solve_one_channel(nmax=NMAX, with_kP=False, T=None):
    """Single channel: b = C_F (both signatures), C_1 = 0 (no Sudakov term), [T_rc] = -2 C_F.
    psi^+ = -pi tan(pi w/2) -> -3 rho zeta2 w,  psi^- = pi cot(pi w/2) -> 2/w - sigma zeta2 w
    at first order in zeta2 (exact: the zeta2-linear parts of the full functions).
    T: color entry (default -2 C_F; another value only in the mutation tests)."""
    T = -2 * CF if T is None else T
    psiP = -3 * rho * z * w
    psiM = 2 / w - sig * z * w
    fp, fm = {}, {}
    for n in range(1, nmax + 1):
        if n == 1:
            rp = 2 * CF
            rm = 2 * CF
        else:
            qp = sum(fp[k] * fp[n - k] for k in range(1, n))
            qm = sum(fm[k] * fm[n - k] for k in range(1, n))
            rp = (1 + 6 * lp * z * w**2) * qp + 2 * kap * psiP * T * fm[n - 1]
            rm = (1 + 6 * lm * z * w**2) * qm + 2 * kap * psiM * T * fp[n - 1]
            if with_kP and n >= 3:
                # quark-pair correction of relative order a: a k_P (F^+)^2, k_P = zeta2 k_P C_F
                rp += z * kP * CF * sum(fp[k] * fp[n - 1 - k] for k in range(1, n - 1))
        fp[n] = tz(rp / w)
        fm[n] = tz(rm / w)
    return fp, fm


def maps(fp, fm, with_de=False):
    Pp = {n: tz((1 + 6 * cp * z * w**2) * fp[n]) for n in fp}
    Pm = {n: tz((1 + 6 * cm * z * w**2) * fm[n]) for n in fm}
    if with_de:
        # further map terms d zeta2 a F_1^+ and e zeta2 a w (d = d_F C_F, e = e_F C_F)
        for n in sorted(Pp):
            if n >= 2:
                Pp[n] = tz(Pp[n] + z * dF_ * CF * fp[n - 1])
        Pp[1] = tz(Pp[1] + z * eF_ * CF * w)
    return Pp, Pm


def viol_series(P, nmax, lam_CF):
    """coefficients of a^n of S = P(P - w) + 2 a lam_CF, n = 1..nmax"""
    out = {}
    for n in range(1, nmax + 1):
        e = sum(P[k] * P[n - k] for k in range(1, n)) - w * P[n] + (2 * lam_CF if n == 1 else 0)
        out[n] = tz(e)
    return out


def zeta2_part(series, n):
    """zeta_2 coefficient (without the factor zeta_2) of a^n w^(4-2n)."""
    return sp.expand(sp.expand(series[n]).coeff(w, 4 - 2 * n).coeff(z, 1))


def pole_part(series, n, p):
    """zeta_2-free coefficient of a^n w^p"""
    return sp.expand(sp.expand(series[n]).coeff(w, p).coeff(z, 0))


# ==============================================================================================
# 2. EQUATIONS, TWO CHANNELS (singlet, adjoint), symbolic C_F, C_A, N_A
# ==============================================================================================
def solve_two_channel(nmax, Tm, b, bm, Cas, kP_rows=(), ell=None):
    """kP_rows: rows R in which the quark-pair correction a k_P (F_R^+)^2, k_P = zeta2 k_P C_F, is added.
    ell: optional dict (R, s) -> pair constant of that row (default l_+ for s = +1, l_- for s = -1)."""
    phiP = -Q(3, 2) * z * w          # -(pi/2) tan(pi w/2), zeta2-linear part
    phiM = 1 / w - Q(1, 2) * z * w   # (pi/2) cot(pi w/2), zeta2-linear part
    psiP = -3 * rho * z * w
    psiM = 2 / w - sig * z * w
    f = {(R, s): {} for R in (0, 1) for s in (1, -1)}
    for n in range(1, nmax + 1):
        new = {}
        for R in (0, 1):
            for s in (1, -1):
                if n == 1:
                    rhs = 2 * (b[R] if s == 1 else bm[R])
                else:
                    prev = f[(R, s)][n - 1]
                    phi = phiP if s == 1 else phiM
                    psi = psiP if s == 1 else psiM
                    lrow = (lp if s == 1 else lm) if ell is None else ell[(R, s)]
                    rhs = (2 * Cas[R] * (sp.diff(prev, w) + phi * prev)
                           + (1 + 6 * lrow * z * w**2) * sum(f[(R, s)][k] * f[(R, s)][n - k] for k in range(1, n))
                           + 2 * kap * psi * sum(Tm[R][Rp] * f[(Rp, -s)][n - 1] for Rp in (0, 1)))
                    if s == 1 and R in kP_rows and n >= 3:
                        rhs += z * kP * CF * sum(f[(R, s)][k] * f[(R, s)][n - 1 - k] for k in range(1, n - 1))
                new[(R, s)] = tz(sp.expand(rhs / w))
        for key in new:
            f[key][n] = new[key]
    return f


def two_channel_SV(f, nmax):
    Pp = {n: tz((1 + 6 * cp * z * w**2) * f[(0, 1)][n]) for n in range(1, nmax + 1)}
    Pm = {n: tz((1 + 6 * cm * z * w**2) * f[(0, -1)][n]) for n in range(1, nmax + 1)}
    return viol_series(Pp, nmax, CF), viol_series(Pm, nmax, CF)


# ==============================================================================================
# 3. COMPLETE RESULTS FROM THE PRIMARY SOURCES
# ==============================================================================================
def mvv_block(tex, marker):
    i = tex.index(marker)
    j = tex.index('%%STOP', i)
    body = tex[i + len(marker):j]
    lines = [ln for ln in body.split('\n') if not ln.lstrip().startswith('%')]
    return '\n'.join(lines)


def mvv_to_sympy(s):
    s = s.replace('\\nonumber\\\\&& \\mbox{}', ' ').replace('\\quad', ' ')
    s = re.sub(r'\^\{(\d+)\}', r'**\1', s)
    pat = re.compile(r'\{([^{}]*?)\\over([^{}]*?)\}')
    while pat.search(s):
        s = pat.sub(r'((\1)/(\2))', s)
    pat2 = re.compile(r'\\colour4colour\{([^{}]*)\}')
    while pat2.search(s):
        s = pat2.sub(r'(\1)', s)
    reps = [('\\bigg(', '('), ('\\bigg)', ')'), ('\\bigg[', '('), ('\\bigg]', ')'),
            ('\\pqq(x)', 'PQQP'), ('\\pqq(- x)', 'PQQM'), ('\\pqq(-x)', 'PQQM'),
            ('\\Hh(0,0)', 'H00'), ('\\Hh(-1,0)', 'HM10'), ('\\Hh(1,0)', 'H10'),
            ('\\H(0)', 'H0'), ('\\H(2)', 'H2'), ('\\delta(1 - x)', 'DELTA'),
            ('\\z2', 'z2'), ('\\z3', 'z3'), ('\\cf', 'CF'), ('\\ca', 'CA'), ('\\nf', 'NF'),
            ('\\*', '*'), ('\\,', ' ')]
    for o, nw in reps:
        s = s.replace(o, nw)
    if '\\' in s:
        raise ValueError('unparsed LaTeX left: ' + s[s.index('\\') - 40:s.index('\\') + 40])
    return ' '.join(s.split())


def mvv_two_loop(tex):
    xs = sp.Symbol('x')
    syms = {k: sp.Symbol(k) for k in ('PQQP', 'PQQM', 'H00', 'HM10', 'H10', 'H0', 'H2', 'DELTA')}
    loc = dict(syms)
    loc.update({'z2': z, 'z3': z3, 'CF': CF, 'CA': CA, 'NF': NF, 'x': xs})
    p1p = parse_expr(mvv_to_sympy(mvv_block(tex, '%%L %%texPqq1p = ')), local_dict=loc, transformations=TR)
    extra = parse_expr(mvv_to_sympy(mvv_block(tex, '%%L %%texPqq1m = texPqq1p')), local_dict=loc,
                       transformations=TR)
    p1m = p1p + extra
    # x^0 part at small x: p_qq(+-x) and (1+-x) regular with value 1 at x = 0; H_0 = ln x,
    # H_{0,0} = ln^2 x / 2; H_{1,0}, H_{-1,0}, H_2 = O(x ln x); delta(1-x) does not contribute.
    rules = {syms['PQQP']: 2 / (1 - xs) - 1 - xs, syms['PQQM']: 2 / (1 + xs) - 1 + xs,
             syms['H0']: L, syms['H00']: L**2 / 2, syms['HM10']: 0, syms['H10']: 0, syms['H2']: 0,
             syms['DELTA']: 0}
    lim = lambda e: sp.expand(e.subs(rules).subs(xs, 0))
    return lim(p1p), lim(p1m)


def mvv_D(tex, label):
    i = tex.index('\\label{%s}' % label)
    j = tex.index('\\eea', i)
    block = tex[i + len('\\label{%s}' % label):j]
    parts = re.split(r'D_(\d)\^([+-])\s*&\s*=\s*&', block)
    out = {}
    for k in range(1, len(parts) - 2, 3):
        m, txt = int(parts[k]), parts[k + 2]
        if m > 2:
            continue
        s = txt
        for o in ['\\nonumber', '\\\\[1.5mm]', '& & \\mbox{}', '\\mbox{}', '\\\\', '&']:
            s = s.replace(o, ' ')
        s = s.replace('\\:', ' ').replace('\\,', ' ').replace('\\!', '')
        s = s.replace('\\left[', '(').replace('\\right]', ')').replace('[', '(').replace(']', ')')
        s = re.sub(r'\\frac\{([^{}]*)\}\{([^{}]*)\}', r'((\1)/(\2))', s)
        s = re.sub(r'C_F\^\{\s*(\d+)\}', r'CF**\1', s)
        s = re.sub(r'C_A\^\{\s*(\d+)\}', r'CA**\1', s)
        s = re.sub(r'n_\{\s*f\}\^\{\s*(\d+)\}', r'NF**\1', s)
        s = s.replace('\\cf', 'CF').replace('\\ca', 'CA').replace('\\nf', 'NF')
        s = s.replace('\\z2', 'z2').replace('\\z3', 'z3')
        s = ' '.join(s.split()).rstrip(',').strip()
        if '\\' in s:
            raise ValueError('unparsed LaTeX in D_%d: %s' % (m, s))
        out[m] = sp.expand(parse_expr(s, local_dict={'CF': CF, 'CA': CA, 'NF': NF, 'z2': z, 'z3': z3},
                                      transformations=TR))
    return out


def gvmsy(path):
    s = open(path).read()
    s = s.replace('Log[x]', 'L')
    s = re.sub(r'zeta\[(\d)\]', r'z\1', s)
    s = s.replace('color[d4FA/nc]', '(dFA)').replace('color[(d4FF*nf)/nc]', '(dFF*nf)')
    s = re.sub(r'color\[([^\]]*)\]', lambda m: '(' + m.group(1) + ')', s)
    if 'nc' in s or 'd33c' in s:
        raise ValueError('unexpected color structure in ' + path)
    s = ' '.join(s.replace('^', '**').split())
    loc = {'ca': CA, 'cf': CF, 'nf': NF, 'L': L, 'z2': z, 'z3': z3, 'z4': z4, 'z5': z5, 'z6': z6,
           'dFA': dFA, 'dFF': dFF}
    return sp.expand(parse_expr(s, local_dict=loc, transformations=TR))


def split_zeta2(c):
    """c = r + zeta2 * zz with r, zz free of zeta2 (checked)"""
    c = sp.expand(c)
    if sp.Poly(c, z).degree() > 1:
        raise ValueError('zeta2^2 in a coefficient')
    return sp.expand(c.coeff(z, 0)), sp.expand(c.coeff(z, 1))


def P0_laurent(order=5):
    """P^(0)(N) = C_F[3 + 2/(N(N+1)) - 4(psi(N+1) + gamma_E)] about N = 0 (Mellin transform of
    C_F(2 p_qq(x) + 3 delta(1-x)), eq. (Pqq0) of hep-ph/0403192)."""
    s1 = sp.series(sp.polygamma(0, Nn + 1) + sp.EulerGamma, Nn, 0, order).removeO()
    r = sp.series(2 / (Nn * (Nn + 1)), Nn, 0, order).removeO()
    e = CF * (3 + r - 4 * s1)
    e = e.subs(sp.zeta(3), z3).subs(sp.zeta(5), z5).subs(sp.pi, sp.sqrt(6 * z))
    return sp.expand(e)


def macro_comment(numbers_tex, name):
    for ln in numbers_tex.split('\n'):
        if ln.startswith('\\newcommand{\\%s}' % name):
            return ln.rsplit('%', 1)[1].strip()
    raise KeyError(name)


def parse_comment_expr(s):
    s = s.replace('^', '**')
    loc = {'CF': CF, 'CA': CA, 'cf': CF, 'ca': CA, 'nf': NF, 'NF': NF, 'dFA': dFA, 'z2': z, 'N': Nc}
    return sp.expand(parse_expr(s, local_dict=loc, transformations=TR))


def parse_comment_tuple(s):
    m = re.match(r'\s*\(([^)]*)\)', s)
    return [sp.Rational(sp.sympify(t.strip())) for t in m.group(1).split(',')]


def vec3(e):
    """components in the basis (C_F C_A^2, C_F^2 C_A, C_F^3)"""
    e = sp.expand(e)
    p = sp.Poly(e, CF, CA)
    return [p.coeff_monomial(CF * CA**2), p.coeff_monomial(CF**2 * CA), p.coeff_monomial(CF**3)]


def vec4(e):
    """components in the basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA)"""
    e = sp.expand(e)
    p = sp.Poly(e, CF, CA, dFA)
    return [p.coeff_monomial(CF * CA**3), p.coeff_monomial(CF**2 * CA**2), p.coeff_monomial(CF**3 * CA),
            p.coeff_monomial(CF**4), p.coeff_monomial(dFA)]


def from_vec3(v):
    return v[0] * CF * CA**2 + v[1] * CF**2 * CA + v[2] * CF**3


def from_vec4(v):
    return v[0] * CF * CA**3 + v[1] * CF**2 * CA**2 + v[2] * CF**3 * CA + v[3] * CF**4 + v[4] * dFA


SUN = {CF: (Nc**2 - 1) / (2 * Nc), CA: Nc, NA: Nc**2 - 1, dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48}


# ==============================================================================================
def main():
    t0 = datetime.datetime.now()
    say('=' * 100)
    say('M6 abelian limit, PROGRAM A  (sympy %s, python %s)  run %s' % (sp.__version__, sys.version.split()[0],
                                                                      t0.isoformat(timespec='seconds')))
    say('=' * 100)
    for p in (SRC_MVV, SRC_P3P, SRC_P3M, NUMBERS, NOTES1):
        say('  input %s  sha256 %s' % (p, sha(p)))
    RESULTS['inputs_sha256'] = {p: sha(p) for p in (SRC_MVV, SRC_P3P, SRC_P3M, NUMBERS, NOTES1)}
    numbers_tex = open(NUMBERS).read()

    # ------------------------------------------------------------------------------------------
    say('\n1. U(1) color data of the one-channel system')
    u1 = u1_color_data()
    say('   b_1 = %s, C_1 = %s, [T_rc] = T1.T2 - T1.T4 = %s, (T_s^2 - T_u^2)/2 = %s, T_s^2+T_t^2+T_u^2 = %s'
        ' (C_F = Q^2)' % (u1['b1'], u1['C1'], u1['Trc'], u1['Trc_alt'], u1['sumrule']))
    check('U(1): b_1 = C_F', sp.expand(u1['b1'] - u1['CF']) == 0)
    check('U(1): C_1 = 0 (no Sudakov term)', u1['C1'] == 0)
    check('U(1): [T_rc] = -2 C_F', sp.expand(u1['Trc'] + 2 * u1['CF']) == 0)
    check('U(1): [T_rc] = (T_s^2 - T_u^2)/2', sp.expand(u1['Trc'] - u1['Trc_alt']) == 0)
    check('U(1): T_s^2 + T_t^2 + T_u^2 = 4 C_F', sp.expand(u1['sumrule'] - 4 * u1['CF']) == 0)
    check('U(1): row relations of eq. (color-rows) at C_A = 0: sum_R\' T = C_R/2 - 2C_F, '
          'sum_R\' T b = b(C_A - 2C_F + C_R/2)',
          sp.expand(u1['Trc'] - (0 - 2 * u1['CF'])) == 0
          and sp.expand(u1['Trc'] * u1['b1'] - u1['b1'] * (0 - 2 * u1['CF'] + 0)) == 0)

    # ------------------------------------------------------------------------------------------
    say('\n2. Equations, one channel: S_n and V_n^- (coefficients of zeta_2 C_F^n), n = 1..%d' % NMAX)
    fp, fm = solve_one_channel(NMAX)
    Pp, Pm = maps(fp, fm)
    Sser = viol_series(Pp, NMAX, CF)
    Vser = viol_series(Pm, NMAX, CF)
    phys = {kap: 1, rho: 1, sig: 1}
    S_eq, V_eq = {}, {}
    for n in range(1, NMAX + 1):
        S_eq[n] = sp.expand(zeta2_part(Sser, n).subs(phys) / CF**n)
        V_eq[n] = sp.expand(zeta2_part(Vser, n).subs(phys) / CF**n)
        say('   n=%d  S_n/(zeta2 C_F^n) = %s' % (n, sp.sstr(sp.collect(S_eq[n], [cp, lp]))))
        say('        V_n^-/(zeta2 C_F^n) = %s' % sp.sstr(sp.collect(V_eq[n], [cm, lm, lp])))
    for n in range(1, NMAX + 1):
        check('S_%d free of l_-, c_-' % n, not ({lm, cm} & S_eq[n].free_symbols))
        check('V_%d^- free of c_+' % n, cp not in V_eq[n].free_symbols)
        if n >= 2:
            check('S_%d depends on l_+, c_+ only through c_+ - l_+' % n,
                  sp.expand(S_eq[n].subs(cp, lp + x_)).diff(lp) == 0)
    # leading and next-to-leading poles
    say('   pole checks (zeta_2-free parts):')
    for n in range(1, NMAX + 1):
        for p in range(2 - 2 * n, 4 - 2 * n):
            check('S: no LL/NLL pole at a^%d w^%d' % (n, p), pole_part(Sser, n, p).subs(phys) == 0)
    LLm = {n: sp.expand(sp.expand(fm[n]).coeff(w, 1 - 2 * n).coeff(z, 0).subs(phys)) for n in range(1, NMAX + 1)}
    LLp = {n: sp.expand(sp.expand(fp[n]).coeff(w, 1 - 2 * n).coeff(z, 0).subs(phys)) for n in range(1, NMAX + 1)}
    say('   LL coefficients a^n w^(1-2n): F^- (= P^- at LL): %s' % ', '.join(sp.sstr(LLm[n]) for n in LLm))
    say('                                 F^+ (= P^+ at LL): %s' % ', '.join(sp.sstr(LLp[n]) for n in LLp))
    VLL = {n: pole_part(Vser, n, 2 - 2 * n).subs(phys) for n in range(1, NMAX + 1)}
    say('   LL poles a^n w^(2-2n) of V^- (equations): %s' % ', '.join(sp.sstr(VLL[n]) for n in VLL))
    # S = -12 kappa a zeta2 C_F w F^-|DL + the c_+ terms: S_{n+1} = -12 kappa zeta2 C_F d_n
    for n in range(2, NMAX):
        Sn1 = zeta2_part(Sser, n + 1).subs({cp: lp})
        dn = sp.expand(fm[n]).coeff(w, 1 - 2 * n).coeff(z, 0)
        check('one channel: S_%d = -12 kappa zeta2 C_F d_%d (d_%d = LL a^%d coefficient of F^- = P^-)'
              % (n + 1, n, n, n), sp.expand(Sn1 - (-12 * kap * CF * dn) * rho) == 0)
    # tag decomposition at l = c = 0
    say('   zeta_2 sources of V^- at l_pm = c_pm = 0 (rho: psi^+ in the F^+ equation; sigma: zeta_2 term'
        ' of psi^-), kappa kept:')
    for n in (2, 3, 4):
        e = sp.expand(zeta2_part(Vser, n).subs({lp: 0, lm: 0, cp: 0, cm: 0}) / CF**n)
        say('     V_%d^-/(zeta2 C_F^%d) = %s' % (n, n, sp.sstr(sp.collect(e, [rho, sig]))))
        RESULTS.setdefault('V_sources', {})['V%d' % n] = sp.sstr(sp.collect(e, [rho, sig]))
    for n in (3, 4):
        e = sp.expand(zeta2_part(Sser, n).subs({lp: 0, cp: 0}) / CF**n)
        say('     S_%d/(zeta2 C_F^%d)   = %s' % (n, n, sp.sstr(sp.factor(e))))
    RESULTS['equations_abelian'] = {'S%d' % n: sp.sstr(S_eq[n]) for n in S_eq}
    RESULTS['equations_abelian'].update({'V%d' % n: sp.sstr(V_eq[n]) for n in V_eq})
    RESULTS['LL_Fminus_abelian'] = {n: sp.sstr(LLm[n]) for n in LLm}

    # y extension
    say('\n   y extension: k_P (pair correction a k_P (F^+)^2, k_P = zeta2 k_P C_F), map terms d zeta2 a F_1^+,'
        ' e zeta2 a w (d = d_F C_F, e = e_F C_F)')
    fpk, fmk = solve_one_channel(4, with_kP=True)
    Ppk, Pmk = maps(fpk, fmk, with_de=True)
    Sk = viol_series(Ppk, 4, CF)
    Vk = viol_series(Pmk, 4, CF)
    yv = dF_ - kP + 2 * eF_
    for n in range(1, 5):
        dS = sp.expand((zeta2_part(Sk, n) - zeta2_part(Sser, n)).subs(phys))
        say('     delta S_%d/zeta2 = %s' % (n, sp.sstr(sp.factor(dS))))
        if n >= 3:
            check('delta S_%d = y zeta2 Cat_{n-2} (2C_F)^{n-1} with y = (d_F - k_P + 2e_F) C_F' % n,
                  sp.expand(dS - yv * CF * sp.catalan(n - 2) * (2 * CF)**(n - 1)) == 0)
        if n == 2:
            check('delta S_2 = (4e - 2d) zeta2 C_F', sp.expand(dS - (4 * eF_ * CF - 2 * dF_ * CF) * CF) == 0)
        if n == 1:
            check('delta S_1 = -e zeta2', sp.expand(dS + eF_ * CF) == 0)
        dV = sp.expand((zeta2_part(Vk, n) - zeta2_part(Vser, n)).subs(phys))
        say('     delta V_%d^-/zeta2 = %s' % (n, sp.sstr(sp.factor(dV))))
        check('V_%d^- unchanged by the map terms d, e' % n, sp.expand(dV.subs(kP, 0)) == 0)
        RESULTS.setdefault('y_extension_dV', {})['V%d' % n] = sp.sstr(sp.factor(dV))
    # Jacobian of (S_3, S_4) with respect to (x = c_+ - l_+, y), from the solved system with
    # d = y_F C_F and k_P = e = 0 (S depends on d, e, k_P only through y, checked above)
    yxs = {cp: lp + x_, dF_: yF, kP: 0, eF_: 0}
    S3xy = sp.expand(zeta2_part(Sk, 3).subs(phys).subs(yxs))
    S4xy = sp.expand(zeta2_part(Sk, 4).subs(phys).subs(yxs))
    J = sp.Matrix([[S3xy.diff(x_), S3xy.diff(yF) / CF], [S4xy.diff(x_), S4xy.diff(yF) / CF]])
    detJ = sp.factor(J.det())
    say('     S_3/zeta2 = %s ; S_4/zeta2 = %s  (x = c_+ - l_+, y = y_F C_F)' % (sp.factor(S3xy), sp.factor(S4xy)))
    say('     Jacobian d(S_3,S_4)/d(x, y) = %s, determinant %s' % (sp.sstr(J), sp.sstr(detJ)))
    RESULTS['y_extension'] = {'detJ': sp.sstr(detJ), 'S3': sp.sstr(S3xy), 'S4': sp.sstr(S4xy)}

    # ------------------------------------------------------------------------------------------
    say('\n3. Two-channel system (singlet, adjoint), symbolic C_F, C_A, N_A')
    nm2 = 4
    Tgen = [[sp.Integer(0), -2 * CF], [-2 * CF / NA, CA / 2 - 2 * CF + 2 * CF / NA]]
    bgen = [CF, CF - CA / 2]
    bmgen = [CF, beta * (CF - CA / 2)]
    Cgen = [0, CA]
    # 3a. abelian limit of the non-abelian system: C_A = 0 before solving, N_A kept
    T0 = [[sp.expand(e.subs(CA, 0)) for e in row] for row in Tgen]
    f0 = solve_two_channel(nm2, T0, [e.subs(CA, 0) for e in bgen], [e.subs(CA, 0) for e in bmgen], [0, 0])
    S2c, V2c = two_channel_SV(f0, nm2)
    for n in range(1, nm2 + 1):
        s2 = sp.cancel(zeta2_part(S2c, n).subs({beta: 1}))
        v2 = sp.cancel(zeta2_part(V2c, n).subs({beta: 1}))
        s1 = zeta2_part(Sser, n)
        v1 = zeta2_part(Vser, n)
        check('C_A -> 0 of two-channel S_%d equals one channel (all l, c, kappa, rho, sigma; any N_A)' % n,
              sp.cancel(s2 - s1) == 0)
        check('C_A -> 0 of two-channel V_%d^- equals one channel (all l, c, kappa, rho, sigma; any N_A)' % n,
              sp.cancel(v2 - v1) == 0)
    # which row's pair constant reaches S and V^-: separate l for each row and signature at C_A = 0
    lp1, lpA, lm1, lmA = sp.symbols('l_p1 l_pA l_m1 l_mA')
    rows_ell = {(0, 1): lp1, (1, 1): lpA, (0, -1): lm1, (1, -1): lmA}
    fr = solve_two_channel(nm2, T0, [e.subs(CA, 0) for e in bgen], [e.subs(CA, 0) for e in bmgen], [0, 0],
                           ell=rows_ell)
    Sr, Vr = two_channel_SV(fr, nm2)
    say('   C_A = 0 with a separate pair constant in each row (l_p1, l_pA: positive signature, singlet and'
        ' adjoint rows; l_m1, l_mA: negative signature):')
    for n in (3, 4):
        sr = sp.expand(sp.cancel(zeta2_part(Sr, n).subs({beta: 1}).subs(phys)) / CF**n)
        vr = sp.expand(sp.cancel(zeta2_part(Vr, n).subs({beta: 1}).subs(phys)) / CF**n)
        say('     S_%d/(zeta2 C_F^%d) = %s ;  V_%d^-/(zeta2 C_F^%d) = %s' % (n, n, sr, n, n, vr))
        check('C_A = 0: S_%d depends on the pair constants only through c_+ - l_p1' % n,
              sp.expand(sr.subs(cp, lp1 + x_)).free_symbols <= {x_})
        check('C_A = 0: V_%d^- depends on l_pA, l_m1, c_- only (not on l_p1, l_mA)' % n,
              vr.free_symbols <= {lpA, lm1, cm})
        check('C_A = 0: equal row constants reproduce the one-channel S_%d and V_%d^-' % (n, n),
              sp.expand(sr.subs({lp1: lp, lpA: lp, lm1: lm, lmA: lm}) - S_eq[n]) == 0
              and sp.expand(vr.subs({lp1: lp, lpA: lp, lm1: lm, lmA: lm}) - V_eq[n]) == 0)
        RESULTS.setdefault('row_constants_CA0', {})['S%d' % n] = sp.sstr(sr)
        RESULTS['row_constants_CA0']['V%d' % n] = sp.sstr(vr)
    # where the pair correction k_P acts: singlet row only, or both rows (one-channel equivalent)
    Vk1 = zeta2_part(viol_series({n: tz((1 + 6 * cm * z * w**2) * fmk[n]) for n in fmk}, 4, CF), 4)
    for rows, label in (((0,), 'singlet row only'), ((0, 1), 'singlet and adjoint rows')):
        fk = solve_two_channel(4, [[sp.expand(sp.sympify(e).subs(CA, 0)) for e in row] for row in Tgen],
                               [CF, CF], [CF, beta * CF], [0, 0], kP_rows=rows)
        Sk2, Vk2 = two_channel_SV(fk, 4)
        dV4 = sp.factor(sp.cancel(zeta2_part(Vk2, 4) - zeta2_part(V2c, 4)).subs({beta: 1}).subs(phys))
        dS4 = sp.factor(sp.cancel(zeta2_part(Sk2, 4) - zeta2_part(S2c, 4)).subs({beta: 1}).subs(phys))
        say('   C_A = 0, k_P in the %s: delta S_4/zeta2 = %s, delta V_4^-/zeta2 = %s' % (label, dS4, dV4))
        RESULTS.setdefault('kP_rows', {})[label] = {'dS4': sp.sstr(dS4), 'dV4': sp.sstr(dV4)}
        if rows == (0, 1):
            check('C_A = 0, k_P in both rows: V_4^- equals the one-channel V_4^- with k_P',
                  sp.cancel(zeta2_part(Vk2, 4).subs({beta: 1}) - Vk1) == 0)
    # 3b. SU(N_c), paper's printed values at l = c = 0
    TS = [[sp.cancel(e.subs(SUN)) for e in row] for row in Tgen]
    say('   SU(N_c) T_rc in basis (1, A): %s' % TS)
    TS_paper = sp.Matrix([[0, -(Nc**2 - 1) / Nc], [-1 / Nc, 2 / Nc - Nc / 2]])
    check('SU(N_c) T_rc equals eq. (TrcSUN) of Notes I', sp.simplify(sp.Matrix(TS) - TS_paper) == sp.zeros(2, 2))
    bS = [sp.cancel(e.subs(SUN)) for e in bgen]
    bmS = [sp.cancel(e.subs(SUN)) for e in bmgen]
    CS = [0, Nc]
    fS = solve_two_channel(nm2, TS, bS, bmS, CS)
    PpS = {n: tz((1 + 6 * cp * z * w**2) * fS[(0, 1)][n]) for n in range(1, nm2 + 1)}
    PmS = {n: tz((1 + 6 * cm * z * w**2) * fS[(0, -1)][n]) for n in range(1, nm2 + 1)}
    SS = viol_series(PpS, nm2, SUN[CF])
    VS = viol_series(PmS, nm2, SUN[CF])
    physS = {kap: 1, rho: 1, sig: 1, beta: 1}
    S3S = sp.factor(zeta2_part(SS, 3).subs(physS).subs({cp: lp}))
    S4S = sp.factor(zeta2_part(SS, 4).subs(physS).subs({cp: lp}))
    V3S0 = sp.factor(zeta2_part(VS, 3).subs(physS).subs({lp: 0, lm: 0, cm: 0}))
    V4S0 = sp.factor(zeta2_part(VS, 4).subs(physS).subs({lp: 0, lm: 0, cm: 0}))
    say('   SU(N_c), c_+ = l_+:  S_3/zeta2 = %s,  S_4/zeta2 = %s' % (S3S, S4S))
    say('   SU(N_c), l = c = 0:  V_3^-/zeta2 = %s,  V_4^-/zeta2 = %s' % (V3S0, V4S0))
    S3_paper_SUN = parse_comment_expr(macro_comment(numbers_tex, 'nmSthreeSUN').replace('z2', ''))
    S4_paper_SUN = parse_comment_expr(macro_comment(numbers_tex, 'nmSfourSUN').replace('z2', ''))
    V3vec_eq_paper = parse_comment_tuple(macro_comment(numbers_tex, 'nmXkVthreeUncLamOne'))
    V4vec_eq_paper = parse_comment_tuple(macro_comment(numbers_tex, 'nmXkVfourUncLamOne'))
    check('SU(N_c) S_3 equals \\nmSthreeSUN (paper)', sp.cancel(S3S - S3_paper_SUN) == 0)
    check('SU(N_c) S_4 equals \\nmSfourSUN (paper)', sp.cancel(S4S - S4_paper_SUN) == 0)
    check('SU(N_c) V_3^- (l=c=0) equals \\nmXkVthreeUncLamOne evaluated in SU(N_c)',
          sp.cancel(V3S0 - from_vec3(V3vec_eq_paper).subs(SUN)) == 0)
    check('SU(N_c) V_4^- (l=c=0) equals \\nmXkVfourUncLamOne evaluated in SU(N_c)',
          sp.cancel(V4S0 - from_vec4(V4vec_eq_paper).subs(SUN)) == 0)
    LLmS = [sp.factor(sp.expand(fS[(0, -1)][n]).coeff(w, 1 - 2 * n).coeff(z, 0).subs(physS)) for n in (2, 3, 4)]
    LLm_paper = [parse_comment_expr(macro_comment(numbers_tex, nm)) for nm in ('nmLLminusTwo', 'nmLLminusThree',
                                                                               'nmLLminusFour')]
    for n, e, pe in zip((2, 3, 4), LLmS, LLm_paper):
        check('SU(N_c) LL coefficient of P^- at a^%d equals \\nmLLminus.. in SU(N_c)' % n,
              sp.cancel(e - pe.subs(SUN)) == 0)
    for n, pe in zip((2, 3, 4), LLm_paper):
        check('C_A = 0 of \\nmLLminus.. (a^%d) equals one-channel LL of F^-' % n,
              sp.expand(pe.subs(CA, 0) - LLm[n]) == 0)

    # ------------------------------------------------------------------------------------------
    say('\n4. Complete results from the primary sources')
    tex = open(SRC_MVV).read()
    p1p, p1m = mvv_two_loop(tex)
    Dp = mvv_D(tex, 'eq:D+exact')
    Dm = mvv_D(tex, 'eq:D-exact')
    p3p = gvmsy(SRC_P3P)
    p3m = gvmsy(SRC_P3M)
    coef = {}
    for sgn, p1, D, p3 in (('+', p1p, Dp, p3p), ('-', p1m, Dm, p3m)):
        pl1 = sp.Poly(p1, L)
        pl3 = sp.Poly(p3, L)
        coef[(1, sgn)] = {m: sp.expand(pl1.coeff_monomial(L**m)) for m in range(0, 3)}
        coef[(2, sgn)] = {4: D[0], 3: D[1], 2: D[2]}
        coef[(3, sgn)] = {m: sp.expand(pl3.coeff_monomial(L**m)) for m in range(0, 7)}
        check('two-loop P^(1)%s small-x: highest power ln^2 x' % sgn, pl1.degree() == 2)
        check('four-loop P^(3)%s small-x: highest power ln^6 x' % sgn, pl3.degree() == 6)
    # compare with Table tab:datatable (macros of numbers.tex)
    say('   comparison with Table tab:datatable (macros \\nmDTP..., parsed from numbers.tex comments):')
    names = {1: ('One', {2: 'Ltwo', 1: 'Lone', 0: 'Lzero'}), 2: ('Two', {4: 'Lfour', 3: 'Lthree', 2: 'Ltwo'}),
             3: ('Three', {6: 'Lsix', 5: 'Lfive', 4: 'Lfour'})}
    ntab = 0
    for n in (1, 2, 3):
        nm, ms = names[n]
        for sgn, sname in (('+', 'Plus'), ('-', 'Minus')):
            for m, lname in ms.items():
                r, zz = split_zeta2(coef[(n, sgn)][m])
                rt = parse_comment_expr(macro_comment(numbers_tex, 'nmDTP%s%s%sRat' % (nm, sname, lname)))
                zt = parse_comment_expr(macro_comment(numbers_tex, 'nmDTP%s%s%sZeta' % (nm, sname, lname)))
                ok = sp.expand(r - rt) == 0 and sp.expand(zz - zt) == 0
                ntab += 1
                check('P^(%d)%s x^0 ln^%d x: source = table (rational part and zeta_2 coefficient)' % (n, sgn, m), ok,
                      '' if ok else 'source r=%s z=%s ; table r=%s z=%s' % (r, zz, rt, zt))
    say('   %d table entries compared (each with its rational part and its zeta_2 coefficient)' % ntab)
    say('   source coefficients at C_A = 0 entering S_3, S_4, V_3^-, V_4^- (x^0 ln^m x; r = rational, z = zeta_2):')
    for sgn in ('+', '-'):
        items = []
        for (n, m) in ((1, 2), (1, 0), (2, 4), (2, 2), (3, 4)):
            r, zz = split_zeta2(coef[(n, sgn)][m])
            items.append('P^(%d)%s m=%d: r=%s z=%s' % (n, sgn, m, sp.factor(r.subs({CA: 0, NF: 0})),
                                                     sp.factor(zz.subs({CA: 0}))))
        say('     ' + ' | '.join(items))

    # Mellin transform and S_n, V_n^- by series expansion (regular parts as unknown symbols)
    P0 = P0_laurent(5)
    P0_paper = CF * (2 / Nn + 1 + (2 - 4 * z) * Nn)
    say('   P^(0)(N) about N = 0: %s' % sp.sstr(P0))
    check('P^(0)(N) Laurent expansion to O(N) equals eq. (datatable-P0)',
          all(sp.expand(P0.coeff(Nn, k) - sp.expand(P0_paper).coeff(Nn, k)) == 0 for k in (-1, 0, 1)))
    data = {}
    for sgn in ('+', '-'):
        P = a * P0
        for n in (1, 2, 3):
            regs = [sp.Symbol('reg_%d%s_%d' % (n, 'p' if sgn == '+' else 'm', j)) for j in range(4)]
            pole = sum(coef[(n, sgn)][m] * (-1)**m * sp.factorial(m) * Nn**(-m - 1) for m in coef[(n, sgn)])
            # the x^0 coefficients with m below those read (two loops: none; three loops: m = 0, 1;
            # four loops: none) are unknown symbols, as are the regular parts
            if n == 2:
                pole += sp.Symbol('c2%s_1' % sgn) * (-1) * Nn**(-2) + sp.Symbol('c2%s_0' % sgn) * Nn**(-1)
            P += a**(n + 1) * (pole + sum(regs[j] * Nn**j for j in range(4)))
        Sfull = sp.expand(P * (P - Nn) + 2 * a * CF)
        data[sgn] = {}
        for n in range(1, 5):
            cn = sp.expand(Sfull.coeff(a, n).coeff(Nn, 4 - 2 * n))
            zpart = sp.expand(cn.coeff(z, 1))
            data[sgn][n] = zpart
            unknown = {s for s in zpart.free_symbols if s.name.startswith(('reg_', 'c2'))}
            if n >= 2:
                check('data %s_%d independent of the unknown regular and lower x^0 terms' %
                      ('S' if sgn == '+' else 'V^-', n), not unknown)
            if n >= 3:
                check('data %s_%d free of n_f, zeta_3, ..' % ('S' if sgn == '+' else 'V^-', n),
                      zpart.free_symbols <= {CF, CA, dFA})
            # LL and NLL poles of S (P^+): eq. (relation), P(P - N + beta(a)/a) = O(N^0) with
            # beta(a)/a = -beta_0 a - ..., beta_0 = 11/3 C_A - 2/3 n_f, gives at a^n the poles
            # [P(P - N)]_{a^n} = beta_0 [P]_{a^(n-1)} at LL and NLL of S (rational, n_f and zeta_2 parts)
            if sgn == '+' and n >= 2:
                for p in range(2 - 2 * n, 4 - 2 * n):
                    cpn = sp.expand(Sfull.coeff(a, n).coeff(Nn, p))
                    bterm = sp.expand(sp.expand((Q(11, 3) * CA - Q(2, 3) * NF) * P.coeff(a, n - 1)).coeff(Nn, p))
                    check('data: P^+ poles at a^%d N^%d (LL/NLL of S) obey eq. (relation) with beta_0' % (n, p),
                          sp.expand(cpn - bterm) == 0)
        data[sgn]['LL'] = {n: sp.expand(Sfull.coeff(a, n).coeff(Nn, 2 - 2 * n)) for n in range(2, 5)}
    say('   data, general color (zeta_2 coefficients):')
    for n in (3, 4):
        vS = (vec3 if n == 3 else vec4)(data['+'][n])
        vV = (vec3 if n == 3 else vec4)(data['-'][n])
        say('     S_%d   %s' % (n, vS))
        say('     V_%d^- %s' % (n, vV))
        RESULTS.setdefault('data_general_color', {})['S%d' % n] = [sp.sstr(t) for t in vS]
        RESULTS['data_general_color']['V%d' % n] = [sp.sstr(t) for t in vV]
    say('     S_1 = %s zeta2, S_2 = %s zeta2;  V_1^- = %s zeta2, V_2^- = %s zeta2' %
        (sp.factor(data['+'][1]), sp.factor(data['+'][2]), sp.factor(data['-'][1]), sp.factor(data['-'][2])))
    for nmS, n in (('nmSthreeVec', 3), ('nmSfourVec', 4)):
        pv = parse_comment_tuple(macro_comment(numbers_tex, nmS))
        check('data S_%d (source) equals \\%s' % (n, nmS), ((vec3 if n == 3 else vec4)(data['+'][n])) == pv)
    for nmV, n in (('nmXkDataVthreeMinusXzero', 3), ('nmXkDataVfourMinusXzero', 4)):
        pv = parse_comment_tuple(macro_comment(numbers_tex, nmV))
        check('data V_%d^- (source) equals \\%s' % (n, nmV), ((vec3 if n == 3 else vec4)(data['-'][n])) == pv)
    check('data S_1 equals \\nmSoneData', sp.expand(data['+'][1] - parse_comment_expr(
        macro_comment(numbers_tex, 'nmSoneData').replace('z2', ''))) == 0)
    check('data S_2 equals \\nmStwoData', sp.expand(data['+'][2] - parse_comment_expr(
        macro_comment(numbers_tex, 'nmStwoData').replace('z2', ''))) == 0)
    # abelian limit of the data
    ab = {CA: 0, dFA: 0}
    D_ab = {('S', n): sp.expand(data['+'][n].subs(ab) / CF**n) for n in range(1, 5)}
    D_ab.update({('V', n): sp.expand(data['-'][n].subs(ab) / CF**n) for n in range(1, 5)})
    say('   data in the abelian limit (C_A = 0, quartic invariant 0), coefficients of zeta2 C_F^n:')
    say('     S_1..S_4   = %s' % [D_ab[('S', n)] for n in range(1, 5)])
    say('     V_1^-..V_4^- = %s' % [D_ab[('V', n)] for n in range(1, 5)])
    say('     (quartic components, untouched by C_A -> 0: S_4 %s, V_4^- %s; they vanish with d_A = 0)' %
        (vec4(data['+'][4])[4], vec4(data['-'][4])[4]))
    VLLd = {n: sp.expand(data['-']['LL'][n].subs(CA, 0)) for n in range(2, 5)}
    for n in range(2, 5):
        check('LL pole a^%d N^%d of V^-: data (C_A = 0) equals equations' % (n, 2 - 2 * n),
              sp.expand(VLLd[n] - VLL[n]) == 0, '(%s)' % VLLd[n])
    # P^- LL from the data at C_A = 0 vs the one-channel F^-
    LLdata = {2: coef[(1, '-')][2] * 2, 3: coef[(2, '-')][4] * 24, 4: coef[(3, '-')][6] * 720}
    for n in (2, 3, 4):
        check('LL a^%d N^%d of P^-: data (C_A = 0) equals one-channel F^-' % (n, 1 - 2 * n),
              sp.expand(LLdata[n].subs(CA, 0) - LLm[n]) == 0, '(%s)' % sp.expand(LLdata[n].subs(CA, 0)))
    # the relation of the abelian equations among complete results: S_{n+1} = -12 zeta2 C_F d_n
    for n in (2, 3):
        check('data (C_A = 0): S_%d = -12 zeta2 C_F x (LL coefficient of P^(%d)-), as the one-channel'
              ' equations imply' % (n + 1, n - 1),
              sp.expand(D_ab[('S', n + 1)] * CF**(n + 1) - (-12) * CF * LLdata[n].subs(CA, 0)) == 0)
    RESULTS['data_abelian'] = {'%s%d' % k: sp.sstr(v) for k, v in D_ab.items()}

    # ------------------------------------------------------------------------------------------
    say('\n5. Matching in the abelian limit (kappa = rho = sigma = 1)')
    conds = {
        'S3': sp.expand(S_eq[3] - D_ab[('S', 3)]),
        'S4': sp.expand(S_eq[4] - D_ab[('S', 4)]),
        'V3': sp.expand(V_eq[3] - D_ab[('V', 3)]),
        'V4': sp.expand(V_eq[4] - D_ab[('V', 4)]),
    }
    for k, v in conds.items():
        say('   %s: equations - data = %s  (zeta2 C_F^n)' % (k, sp.sstr(v)))
    say('   at l_pm = c_pm = 0: S_3, S_4, V_3^-, V_4^- differences (data - equations) = %s' %
        [sp.expand(-conds[k].subs({lp: 0, lm: 0, cp: 0, cm: 0})) for k in ('S3', 'S4', 'V3', 'V4')])
    Mlin = sp.Matrix([[sp.expand(conds[k]).coeff(s) for s in (lp, lm, cp, cm)] for k in ('S3', 'S4', 'V3', 'V4')])
    rhs = sp.Matrix([-conds[k].subs({lp: 0, lm: 0, cp: 0, cm: 0}) for k in ('S3', 'S4', 'V3', 'V4')])
    say('   linear system M (l_+, l_-, c_+, c_-)^T = r:  M = %s,  r = %s' % (Mlin.tolist(), rhs.T.tolist()))
    say('   rank M = %d, rank [M|r] = %d' % (Mlin.rank(), Mlin.row_join(rhs).rank()))
    sol = sp.solve([conds[k] for k in conds], [lm, cp, cm], dict=True)
    say('   solution in terms of l_+: %s' % sol)
    RESULTS['matching'] = {'M': sp.sstr(Mlin.tolist()), 'r': sp.sstr(rhs.T.tolist()), 'rank': Mlin.rank(),
                           'rank_aug': Mlin.row_join(rhs).rank(), 'family': sp.sstr(sol)}
    fam = sol[0]
    # which constants: S-sector and V-sector separately
    solS = sp.solve([conds['S3']], [cp], dict=True)
    solS4 = sp.solve([conds['S4']], [cp], dict=True)
    say('   S_3 alone: %s ; S_4 alone: %s  (only c_+ - l_+ is fixed; S_4 then agrees: a test of the C_F^4 component)'
        % (solS, solS4))
    check('S_4 consistent with the S_3 condition', sp.expand(conds['S4'].subs(solS[0])) == 0)
    solxy = sp.solve([S3xy - D_ab[('S', 3)] * CF**3, S4xy - D_ab[('S', 4)] * CF**4], [x_, yF], dict=True)
    say('   with y free as well (section 2 extension): S_3 and S_4 give %s' % solxy)
    RESULTS['y_extension']['solution'] = sp.sstr(solxy)
    solV = sp.solve([conds['V3'], conds['V4']], [lm, cm], dict=True)
    say('   V_3^-, V_4^- fix l_- and c_- as functions of l_+: %s' % solV)
    dV3 = sp.expand(V_eq[3]).coeff(lp)
    dV4 = sp.expand(V_eq[4]).coeff(lp)
    say('   dependence on l_+: dV_3^-/dl_+ = %s zeta2 C_F^3, dV_4^-/dl_+ = %s zeta2 C_F^4; dl_-/dl_+ = %s, '
        'dc_-/dl_+ = %s' % (dV3, dV4, sp.diff(solV[0][lm], lp), sp.diff(solV[0][cm], lp)))
    RESULTS['l_plus_dependence'] = {'dV3_dlp': sp.sstr(dV3), 'dV4_dlp': sp.sstr(dV4),
                                    'l_minus(l_plus)': sp.sstr(solV[0][lm]), 'c_minus(l_plus)': sp.sstr(solV[0][cm])}
    # special points
    say('   special points of the family (c_+ = l_+ throughout):')
    pts = {}
    def pt(label, extra_eqs, unknowns):
        s = sp.solve([conds[k] for k in conds] + extra_eqs, unknowns, dict=True)
        pts[label] = sp.sstr(s)
        say('     %-58s %s' % (label, s if s else 'no solution'))
        return s
    pt('l_+ = c_+ = 0', [lp], [lp, lm, cp, cm])
    pt('c_- = l_- (normalization condition in both signatures)', [cm - lm], [lp, lm, cp, cm])
    pt('l_- = l_+ (signature-independent pair weight)', [lm - lp], [lp, lm, cp, cm])
    pt('l_+ = l_- = c_+ = c_- (no signature dependence)', [lm - lp, cm - lp], [lp, lm, cp, cm])
    pt('l_+ = l_- = -1/6 (App. C fitted value of c_+ = l_+)', [lp + Q(1, 6), lm + Q(1, 6)], [lp, lm, cp, cm])
    pt('l_+ = -1/6, l_- free', [lp + Q(1, 6)], [lp, lm, cp, cm])
    # V-only conditions with a single common constant
    lcom = sp.Symbol('l')
    v3c = sp.solve(conds['V3'].subs({lp: lcom, lm: lcom, cm: lcom}), lcom)
    v4c = sp.solve(conds['V4'].subs({lp: lcom, lm: lcom, cm: lcom}), lcom)
    say('     with l_+ = l_- = c_- = l: V_3^- needs l = %s, V_4^- needs l = %s' % (v3c, v4c))
    RESULTS['special_points'] = pts
    RESULTS['common_l'] = {'V3': sp.sstr(v3c), 'V4': sp.sstr(v4c)}
    # boundary (non-pole) constants along the family, for information
    say('   boundary constants (not poles; not used in the matching), equations vs data:')
    for n in (1, 2):
        say('     S_%d: %s vs %s ;  V_%d^-: %s vs %s' % (n, S_eq[n], D_ab[('S', n)], n, V_eq[n], D_ab[('V', n)]))
    # matching with the sigma and rho tags free
    say('   with sigma (zeta_2 term of psi^-) and rho (scale of psi^+) free as well:')
    S3t = sp.expand(zeta2_part(Sser, 3).subs({kap: 1}) / CF**3)
    S4t = sp.expand(zeta2_part(Sser, 4).subs({kap: 1}) / CF**4)
    V3t = sp.expand(zeta2_part(Vser, 3).subs({kap: 1}) / CF**3)
    V4t = sp.expand(zeta2_part(Vser, 4).subs({kap: 1}) / CF**4)
    say('     S_3 = %s ; S_4 = %s' % (sp.factor(S3t), sp.factor(S4t)))
    say('     V_3^- = %s' % sp.sstr(sp.collect(V3t, [sig, rho, lp, lm, cm])))
    say('     V_4^- = %s' % sp.sstr(sp.collect(V4t, [sig, rho, lp, lm, cm])))
    srs = sp.solve([S3t - D_ab[('S', 3)], S4t - D_ab[('S', 4)]], [rho, cp], dict=True)
    say('     S_3 = 144 and S_4 = 960 with rho free: %s' % srs)

    # ------------------------------------------------------------------------------------------
    say('\n6. SU(N_c) contrast: can numbers l_+, l_-, c_- absorb the P^- misses?')
    V3Sf = sp.cancel(zeta2_part(VS, 3).subs(physS))
    V4Sf = sp.cancel(zeta2_part(VS, 4).subs(physS))
    V3dS = sp.cancel(data['-'][3].subs(SUN))
    V4dS = sp.cancel(data['-'][4].subs(SUN))
    say('   data V_3^-, V_4^- in SU(N_c): %s, %s' % (sp.factor(V3dS), sp.factor(V4dS)))
    say('   check against \\nmVthreeMinusSUN, \\nmVfourMinusSUN:')
    check('SU(N_c) data V_3^- equals \\nmVthreeMinusSUN',
          sp.cancel(V3dS - parse_comment_expr(macro_comment(numbers_tex, 'nmVthreeMinusSUN'))) == 0)
    check('SU(N_c) data V_4^- equals \\nmVfourMinusSUN',
          sp.cancel(V4dS - parse_comment_expr(macro_comment(numbers_tex, 'nmVfourMinusSUN'))) == 0)
    e3 = sp.expand(sp.numer(sp.together(sp.cancel(V3Sf - V3dS))))
    e4 = sp.expand(sp.numer(sp.together(sp.cancel(V4Sf - V4dS))))
    say('   denominators: V_3^- %s, V_4^- %s' % (sp.denom(sp.together(sp.cancel(V3Sf - V3dS))),
                                                sp.denom(sp.together(sp.cancel(V4Sf - V4dS)))))
    say('   V_3^- equations - data, numerator: %s' % sp.sstr(sp.collect(e3, [lp, lm, cm])))
    say('   V_4^- equations - data, numerator: %s' % sp.sstr(sp.collect(e4, [lp, lm, cm])))
    eqs3 = sp.Poly(e3, Nc).coeffs()
    eqs4 = sp.Poly(e4, Nc).coeffs()
    s3 = sp.solve(eqs3, [lp, lm, cm], dict=True)
    s34 = sp.solve(eqs3 + eqs4, [lp, lm, cm], dict=True)
    say('   V_3^- alone in SU(N_c): %s' % s3)
    say('   V_3^- and V_4^- in SU(N_c): %s' % (s34 if s34 else 'no solution'))
    if s3:
        V4ab_at = sp.expand(V_eq[4].subs(s3[0]))
        say('   abelian V_4^- component at the SU(N_c) V_3^- solution: %s (data %s)' % (V4ab_at, D_ab[('V', 4)]))
        RESULTS['SUN'] = {'V3_alone': sp.sstr(s3), 'V3_V4': sp.sstr(s34), 'abelian_V4_at_V3_solution': sp.sstr(V4ab_at)}
    else:
        RESULTS['SUN'] = {'V3_alone': sp.sstr(s3), 'V3_V4': sp.sstr(s34)}
    # the same with sigma free
    V3Ss = sp.cancel(zeta2_part(VS, 3).subs({kap: 1, rho: 1, beta: 1}))
    V4Ss = sp.cancel(zeta2_part(VS, 4).subs({kap: 1, rho: 1, beta: 1}))
    e3s = sp.expand(sp.numer(sp.together(sp.cancel(V3Ss - V3dS))))
    e4s = sp.expand(sp.numer(sp.together(sp.cancel(V4Ss - V4dS))))
    s34s = sp.solve(sp.Poly(e3s, Nc).coeffs() + sp.Poly(e4s, Nc).coeffs(), [lp, lm, cm, sig], dict=True)
    say('   V_3^- and V_4^- in SU(N_c) with sigma free as well: %s' % (s34s if s34s else 'no solution'))
    RESULTS['SUN']['V3_V4_sigma_free'] = sp.sstr(s34s)

    # ------------------------------------------------------------------------------------------
    say('\n7. Comparison with the paper (numbers.tex macros) and with the panel claims (typed from the texts)')
    say('   7a. paper')
    cmpP = {}
    cmpP['S3 abelian'] = compare('\\nmSthreeAbelian (c_+ = l_+)', S_eq[3].subs(cp, lp) * CF**3,
                                 parse_comment_expr(macro_comment(numbers_tex, 'nmSthreeAbelian').replace('z2', '')))
    cmpP['S4 abelian'] = compare('\\nmSfourAbelian (c_+ = l_+)', S_eq[4].subs(cp, lp) * CF**4,
                                 parse_comment_expr(macro_comment(numbers_tex, 'nmSfourAbelian').replace('z2', '')))
    cmpP['S3 data abelian = S3 abelian'] = compare('C_A = 0 data S_3', D_ab[('S', 3)] * CF**3,
                                                   parse_comment_expr(macro_comment(numbers_tex, 'nmSthreeAbelian').replace('z2', '')))
    cmpP['S4 data abelian = S4 abelian'] = compare('C_A = 0 data S_4', D_ab[('S', 4)] * CF**4,
                                                   parse_comment_expr(macro_comment(numbers_tex, 'nmSfourAbelian').replace('z2', '')))
    cmpP['V3 diff'] = compare('\\nmVthreeMinusAbelianDiff (data - equations, l = c = 0)',
                              -conds['V3'].subs({lp: 0, lm: 0, cm: 0}) * CF**3,
                              parse_comment_expr(macro_comment(numbers_tex, 'nmVthreeMinusAbelianDiff').replace('z2', '')))
    cmpP['V4 diff'] = compare('\\nmVfourMinusAbelianDiff (data - equations, l = c = 0)',
                              -conds['V4'].subs({lp: 0, lm: 0, cm: 0}) * CF**4,
                              parse_comment_expr(macro_comment(numbers_tex, 'nmVfourMinusAbelianDiff').replace('z2', '')))
    cmpP['V3 eq CF3'] = compare('C_F^3 component of \\nmXkVthreeUncLamOne', V_eq[3].subs({lp: 0, lm: 0, cm: 0}),
                                V3vec_eq_paper[2])
    cmpP['V4 eq CF4'] = compare('C_F^4 component of \\nmXkVfourUncLamOne', V_eq[4].subs({lp: 0, lm: 0, cm: 0}),
                                V4vec_eq_paper[3])
    shift = parse_comment_tuple(macro_comment(numbers_tex, 'nmCplusShiftVec'))
    for i, n in enumerate((2, 3, 4)):
        cmpP['cplus shift S%d' % n] = compare('\\nmCplusShiftVec entry for S_%d' % n,
                                              sp.expand(S_eq[n]).coeff(cp), shift[i])
    cmpP['cplus shift S5'] = compare('\\nmCplusShiftFive', sp.expand(S_eq[5]).coeff(cp),
                                     sp.Rational(macro_comment(numbers_tex, 'nmCplusShiftFive')))
    for n in range(2, 6):
        compare('Catalan form 6 Cat_{n-1} 2^n of the c_+ - l_+ shift, n = %d' % n,
                sp.expand(S_eq[n]).coeff(cp), 6 * sp.catalan(n - 1) * 2**n)
    cmpP['S1'] = compare('\\nmSoneCplusShift: S_1 = -12 zeta2 c_+ C_F', S_eq[1] * CF, -12 * cp * CF)
    cmpP['S2 own'] = compare('\\nmStwoOwn at C_A = 0 (l = c = 0)', S_eq[2].subs({lp: 0, cp: 0}) * CF**2,
                             parse_comment_expr(macro_comment(numbers_tex, 'nmStwoOwn').replace('z2', '')).subs(CA, 0))
    cmpP['NormDet'] = compare('\\nmNormDet (determinant of d(S_3,S_4)/d(x,y))', detJ,
                              parse_comment_expr(macro_comment(numbers_tex, 'nmNormDet')))
    S5gen_ab = 3648
    cmpP['S5 abelian'] = compare('C_F^5 coefficient of the general-color S_5 (3648, CLAUDE.md/Notes IV)',
                                 S_eq[5].subs(cp, lp), S5gen_ab)
    say('   7b. panel claims')
    cmpC = {}
    cR4_39 = {
        'S3': 48 * (3 + 2 * (cp - lp)),
        'S4': 480 * (2 + (cp - lp)),
        'V3': -16 * (6 * cm - 18 * lm - 12 * lp - 11),
        'V4': -32 * (9 * cm - 33 * lm - 48 * lp + 14),
    }
    for k, n in (('S3', 3), ('S4', 4)):
        cmpC['R4-39 ' + k] = compare('R4-39 %s' % k, S_eq[n], cR4_39[k])
    for k, n in (('V3', 3), ('V4', 4)):
        cmpC['R4-39 ' + k] = compare('R4-39 %s' % k, V_eq[n], cR4_39[k])
    cmpC['R4-39 S1'] = compare('R4-39 note: S_1 = -12 c_+ C_F zeta2', S_eq[1], -12 * cp)
    cmpC['R4-39 S2'] = compare('R4-39 note: S_2 = 24 C_F^2 (c_+ - l_+ - 1) zeta2', S_eq[2], 24 * (cp - lp - 1))
    cmpC['R4-39 V2'] = compare('R4-39 note: V_2^- = 8 C_F^2 (15 c_- - 3 l_- - 1) zeta2', V_eq[2], 8 * (15 * cm - 3 * lm - 1))
    # R4-40: conditions
    c1 = sp.expand(conds['V3'] / (-96))       # normalized so that the c_- coefficient is 1
    c2 = sp.expand(conds['V4'] / (-32))
    say('   V_3^- condition: %s = 0 ; V_4^- condition: %s = 0' % (c1, c2))
    cmpC['R4-40 first (as printed, = -1)'] = compare('R4-40 first condition c_- - 3l_- - 2l_+ = -1, i.e. c_- - 3l_- - 2l_+ + 1',
                                                      c1, cm - 3 * lm - 2 * lp + 1)
    cmpC['R4-40 first (verifier, = 8/3)'] = compare('verifier: c_- - 3l_- - 2l_+ = 8/3', c1, cm - 3 * lm - 2 * lp - Q(8, 3))
    cmpC['R4-40 second'] = compare('R4-40 second condition 9c_- - 33l_- - 48l_+ = 40', c2, 9 * cm - 33 * lm - 48 * lp - 40)
    cmpC['R4-41'] = compare('R4-41: l_+ = -1/6, l_- free gives l_- = -11/6, c_- = -19/6',
                            sp.Matrix([fam[lm].subs(lp, -Q(1, 6)), fam[cm].subs(lp, -Q(1, 6))]),
                            sp.Matrix([-Q(11, 6), -Q(19, 6)]))
    v3a = sp.solve(conds['V3'].subs({lp: -Q(1, 6), lm: -Q(1, 6)}), cm)
    v4a = sp.solve(conds['V4'].subs({lp: -Q(1, 6), lm: -Q(1, 6)}), cm)
    say('   at l_+ = l_- = -1/6: V_3^- needs c_- = %s, V_4^- needs c_- = %s' % (v3a, v4a))
    cmpC['R4-41 no solution'] = compare('R4-41: at l_+ = l_- = -1/6, V_3 gives c_- = 11/6 and V_4 gives c_- = 53/18',
                                        sp.Matrix([v3a[0], v4a[0]]), sp.Matrix([Q(11, 6), Q(53, 18)]))
    sl = sp.solve([conds['V3'].subs(lm, lp), conds['V4'].subs(lm, lp)], [lp, cm], dict=True)[0]
    cmpC['R4-42 (as printed)'] = compare('R4-42: l_+ = l_- = -49/36, c_- = -281/36', sp.Matrix([sl[lp], sl[cm]]),
                                         sp.Matrix([-Q(49, 36), -Q(281, 36)]))
    cmpC['R4-42 (verifier)'] = compare('verifier/MISSED: l_+ = l_- = -4/9, c_- = 4/9', sp.Matrix([sl[lp], sl[cm]]),
                                       sp.Matrix([-Q(4, 9), Q(4, 9)]))
    sc = sp.solve([conds['V3'].subs(cm, lm), conds['V4'].subs(cm, lm)], [lp, lm], dict=True)[0]
    cmpC['R4-43/R4-112 point'] = compare('R4-43/R4-112: c_+ = l_+ = -1/3, c_- = l_- = -1', sp.Matrix([sc[lp], sc[lm]]),
                                         sp.Matrix([-Q(1, 3), -1]))
    cmpC['R4-43 common l'] = compare('R4-43: with l_+ = l_- = c_-, V_3 gives -2/3 and V_4 gives -5/9',
                                     sp.Matrix([v3c[0], v4c[0]]), sp.Matrix([-Q(2, 3), -Q(5, 9)]))
    cmpC['R2-50 V3'] = compare('R2-50: V_3^- = -16 C_F^3 (6c_- - 18l_- - 12l_+ - 11)', V_eq[3], cR4_39['V3'])
    cmpC['R2-50 V4'] = compare('R2-50: V_4^- = -32 C_F^4 (9c_- - 33l_- - 48l_+ + 14)', V_eq[4], cR4_39['V4'])
    famc = sp.solve([conds['V3'], conds['V4']], [lm, lp], dict=True)[0]
    cmpC['R2-50 family'] = compare('R2-50: l_- = (5c_- - 8)/13, l_+ = -c_-/13 - 16/39',
                                   sp.Matrix([famc[lm], famc[lp]]), sp.Matrix([(5 * cm - 8) / 13, -cm / 13 - Q(16, 39)]))
    if s3:
        cmpC['R2-50 SU(N) V3 point'] = compare('R2-50 content note: SU(N) V_3^- fixes c_- = l_- = -1/2, l_+ = -5/6',
                                               sp.Matrix([s3[0].get(cm, cm), s3[0].get(lm, lm), s3[0].get(lp, lp)]),
                                               sp.Matrix([-Q(1, 2), -Q(1, 2), -Q(5, 6)]))
        cmpC['R2-50 -2112'] = compare('R2-50 content note: abelian V_4^- there is -2112', V_eq[4].subs(s3[0]), -2112)
    cmpC['R2-50 SU(N) none'] = compare('R2-50/R3-42: in SU(N) no numbers l_pm, c_- work (number of solutions)',
                                       len(s34), 0)
    cmpC['R3-42 V3'] = compare('R3-42 CP: V_3^- = -96c_- + 288l_- + 192l_+ + 176', V_eq[3], -96 * cm + 288 * lm + 192 * lp + 176)
    cmpC['R3-42 V4'] = compare('R3-42 CP: V_4^- = -288c_- + 1056l_- + 1536l_+ - 448', V_eq[4],
                               -288 * cm + 1056 * lm + 1536 * lp - 448)
    s0 = sp.solve([conds['V3'].subs(lp, 0), conds['V4'].subs(lp, 0)], [lm, cm], dict=True)[0]
    cmpC['R3-43'] = compare('R3-43: at l_+ = 0, c_- = -16/3 and l_- = -8/3', sp.Matrix([s0[cm], s0[lm]]),
                            sp.Matrix([-Q(16, 3), -Q(8, 3)]))
    cmpC['MISS-8'] = compare('MISS-8: l_+ enters V_3^- and V_4^- as +192 l_+ zeta2 C_F^3 and +1536 l_+ zeta2 C_F^4',
                             sp.Matrix([dV3, dV4]), sp.Matrix([192, 1536]))
    RESULTS['compare_paper'] = cmpP
    RESULTS['compare_panel'] = cmpC

    # Notes I l. 1128-1135 statements
    say('   7c. Notes I, l. 1128-1135 (abelian paragraph)')
    n1 = open(NOTES1).read()
    i = n1.index('In the abelian limit $C_A\\to0$')
    j = n1.index('For the vector representation', i)
    para = n1[i:j]
    say('   ' + ' '.join(para.split())[:900])
    say('   - "for vanishing y, the C_F^3 component of S_3 fixes c_+ - l_+": S_3 - data = %s -> %s'
        % (conds['S3'], solS))
    say('   - "If y is free, S_3 and S_4 together fix both constants": determinant %s, solution %s' % (detJ, solxy))
    say('   - "The differences ... persist in this limit ... in the convention l_pm = 0, P^- = F_1^-": they are %s and %s'
        ' at l = c = 0, and vanish on the one-parameter family of numeric constants of section 5'
        % (sp.expand(-conds['V3'].subs({lp: 0, lm: 0, cm: 0})), sp.expand(-conds['V4'].subs({lp: 0, lm: 0, cm: 0}))))

    # ------------------------------------------------------------------------------------------
    say('\n8. Mutation tests: each check rerun once with a deliberate error; every mutation must be caught')
    caught = []

    def mutation(name, differs):
        say('  [%s] %s' % ('caught' if differs else 'NOT CAUGHT', name))
        caught.append(differs)
        if not differs:
            FAILS.append('mutation not caught: ' + name)

    # (m1) kappa = -1 in the SU(N_c) two-channel system: S_3 must differ from \nmSthreeSUN
    mutation('kappa -> -1: SU(N_c) S_3 vs \\nmSthreeSUN',
             sp.cancel(zeta2_part(SS, 3).subs({kap: -1, rho: 1, sig: 1, beta: 1, cp: lp}) - S3_paper_SUN) != 0)
    # (m2) zeta_2 term of psi^- dropped (sigma = 0): SU(N_c) V_3^- vs paper and abelian V_3^- vs 176
    mutation('sigma -> 0: SU(N_c) V_3^- (l=c=0) vs \\nmXkVthreeUncLamOne in SU(N_c)',
             sp.cancel(zeta2_part(VS, 3).subs({kap: 1, rho: 1, sig: 0, beta: 1, lp: 0, lm: 0, cm: 0})
                       - from_vec3(V3vec_eq_paper).subs(SUN)) != 0)
    mutation('sigma -> 0: abelian V_3^- (l=c=0) vs 176',
             sp.expand(zeta2_part(Vser, 3).subs({kap: 1, rho: 1, sig: 0, lp: 0, lm: 0, cm: 0}) / CF**3 - 176) != 0)
    # (m3) negative-signature adjoint Born term reversed (beta = -1) in SU(N_c): S_4 vs \nmSfourSUN
    mutation('b_A^- -> -b_A: SU(N_c) S_4 vs \\nmSfourSUN',
             sp.cancel(zeta2_part(SS, 4).subs({kap: 1, rho: 1, sig: 1, beta: -1, cp: lp}) - S4_paper_SUN) != 0)
    # (m4) wrong sign of the one-channel color entry: abelian S_3 vs 144
    fpx, fmx = solve_one_channel(4, T=2 * CF)
    Ppx, Pmx = maps(fpx, fmx)
    mutation('[T_rc] -> +2 C_F: one-channel S_3 vs 144',
             sp.expand(zeta2_part(viol_series(Ppx, 4, CF), 3).subs(phys).subs(cp, lp) / CF**3 - 144) != 0)
    # (m5) two-channel at C_A = 0 with b_A^- = -b_A must differ from the one channel
    mutation('C_A = 0, beta = -1: two-channel V_3^- vs one channel',
             sp.cancel(zeta2_part(V2c, 3).subs({beta: -1}) - zeta2_part(Vser, 3)) != 0)
    # (m6a) data: Mellin rule without m!: S_3 vector vs \nmSthreeVec (S_3 uses only even m, so the
    # sign (-1)^m cannot affect it; (m6b) tests the sign where odd m enters, the NLL relation)
    Pw = a * P0
    for n in (1, 2, 3):
        Pw += a**(n + 1) * sum(coef[(n, '+')][m] * (-1)**m * Nn**(-m - 1) for m in coef[(n, '+')])
    Sw = sp.expand(Pw * (Pw - Nn) + 2 * a * CF)
    mutation('Mellin rule without m!: data S_3 vs \\nmSthreeVec',
             vec3(sp.expand(Sw.coeff(a, 3).coeff(Nn, -2).coeff(z, 1))) !=
             parse_comment_tuple(macro_comment(numbers_tex, 'nmSthreeVec')))
    # (m6b) data: Mellin rule without (-1)^m: the NLL pole a^3 N^-3 of S no longer obeys eq. (relation)
    Pv = a * P0
    for n in (1, 2, 3):
        Pv += a**(n + 1) * sum(coef[(n, '+')][m] * sp.factorial(m) * Nn**(-m - 1) for m in coef[(n, '+')])
    Sv = sp.expand(Pv * (Pv - Nn) + 2 * a * CF)
    bterm_v = sp.expand(sp.expand((Q(11, 3) * CA - Q(2, 3) * NF) * Pv.coeff(a, 2)).coeff(Nn, -3))
    mutation('Mellin rule without (-1)^m: NLL relation at a^3 N^-3',
             sp.expand(Sv.coeff(a, 3).coeff(Nn, -3) - bterm_v) != 0)
    # (m7) data: perturbed four-loop zeta_2 ln^4 x coefficient of P^(3)+ caught by the table comparison
    r_t, z_t = split_zeta2(coef[(3, '+')][4] + z * CF**4)
    zt = parse_comment_expr(macro_comment(numbers_tex, 'nmDTPThreePlusLfourZeta'))
    mutation('P^(3)+ zeta_2 ln^4 x coefficient + C_F^4: table comparison', sp.expand(z_t - zt) != 0)
    # (m8) quartic invariant divided by N_A instead of N_R (factor 2 C_F): S_4 quartic vs 1152
    S4q_wrong = sp.expand(data['+'][4].subs(dFA, dFA / (2 * CF)))
    mutation('d_F d_A / N_A in place of / N_R: data S_4 vs \\nmSfourVec',
             (sp.expand(S4q_wrong - from_vec4(parse_comment_tuple(macro_comment(numbers_tex, 'nmSfourVec')))) != 0))
    # (m9) abelian matching: wrong data V_3^- (P^- replaced by P^+) gives a different family
    sol_w = sp.solve([conds['S3'], conds['S4'], sp.expand(V_eq[3] - D_ab[('S', 3)]), conds['V4']], [lm, cp, cm],
                     dict=True)
    mutation('V_3^- target replaced by S_3: family changes', sp.sstr(sol_w) != sp.sstr(sol))
    say('   %d of %d mutations caught' % (sum(caught), len(caught)))
    RESULTS['mutations'] = {'caught': sum(caught), 'total': len(caught)}

    # ------------------------------------------------------------------------------------------
    say('\n9. Summary')
    say('   equations, abelian limit (zeta2 C_F^n):  S_3 = %s,  S_4 = %s' % (S_eq[3], S_eq[4]))
    say('                                         V_3^- = %s,  V_4^- = %s' % (V_eq[3], V_eq[4]))
    say('   complete results, abelian limit:      S_3 = %s, S_4 = %s, V_3^- = %s, V_4^- = %s' %
        (D_ab[('S', 3)], D_ab[('S', 4)], D_ab[('V', 3)], D_ab[('V', 4)]))
    say('   fixed: c_+ = l_+ (by S_3; S_4 then agrees);  l_- = %s,  c_- = %s (by V_3^-, V_4^-);  l_+ free'
        % (solV[0][lm], solV[0][cm]))
    say('   internal checks failed: %d %s' % (len(FAILS), FAILS))
    RESULTS['internal_failures'] = FAILS
    RESULTS['run'] = t0.isoformat(timespec='seconds')
    with open(os.path.join(HERE, 'm6_abelian_A_results.json'), 'w') as fh:
        json.dump(RESULTS, fh, indent=1, default=str)
    say('   wrote %s' % os.path.join(HERE, 'm6_abelian_A_results.json'))
    say('   elapsed %.1f s' % (datetime.datetime.now() - t0).total_seconds())
    return 0 if not FAILS else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/numbers/deposit/R10/m6_abelian/A/m6_abelian_A_results.json <==
{
 "inputs_sha256": {
  "PROJECT/ma_a/derive_iree/papers/src0403192/MVV3.tex": "1d646eb9a5efa2d8234d2c747646bc1b36f92f9aaf4eaf0e6d3533d118975c30",
  "PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m": "8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46",
  "PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m": "86c99352717b39587ae3fbceef09f9edadde3c9be1cf7e75791c7e4a3b6280ef",
  "PROJECT/ma_a/paper/revision/W2/job6/numbers/numbers.tex": "1a0504ac5872d066d9ca6f879e4256e5195c37773df59f259d04896277f5a9ab",
  "PROJECT/ma_a/paper/revision/W2/panel/frozen_draft_R5/notes1.tex": "9fbd92a09ad8f74e0c9dd4c1937662b52b5f6ff288e7cc380bdbbd326806620a"
 },
 "V_sources": {
  "V2": "-8*kappa*sigma",
  "V3": "192*kappa**2*rho - 16*kappa*sigma",
  "V4": "-64*kappa*sigma + rho*(-1536*kappa**3 + 1152*kappa**2)"
 },
 "equations_abelian": {
  "S1": "-12*c_p",
  "S2": "24*c_p - 24*l_p - 24",
  "S3": "96*c_p - 96*l_p + 144",
  "S4": "480*c_p - 480*l_p + 960",
  "S5": "2688*c_p - 2688*l_p + 3648",
  "V1": "-12*c_m",
  "V2": "120*c_m - 24*l_m - 8",
  "V3": "-96*c_m + 288*l_m + 192*l_p + 176",
  "V4": "-288*c_m + 1056*l_m + 1536*l_p - 448",
  "V5": "8064*c_m - 4224*l_m + 11520*l_p - 8000"
 },
 "LL_Fminus_abelian": {
  "1": "2*C_F",
  "2": "-12*C_F**2",
  "3": "-80*C_F**3",
  "4": "-304*C_F**4",
  "5": "64*C_F**5"
 },
 "y_extension_dV": {
  "V1": "0",
  "V2": "0",
  "V3": "0",
  "V4": "32*C_F**4*k_P"
 },
 "y_extension": {
  "detJ": "-384*C_F**6",
  "S3": "96*C_F**3*x + 4*C_F**3*y_F + 144*C_F**3",
  "S4": "480*C_F**4*x + 16*C_F**4*y_F + 960*C_F**4",
  "solution": "[{x: 0, y_F: 0}]"
 },
 "row_constants_CA0": {
  "S3": "96*c_p - 96*l_p1 + 144",
  "V3": "-96*c_m + 288*l_m1 + 192*l_pA + 176",
  "S4": "480*c_p - 480*l_p1 + 960",
  "V4": "-288*c_m + 1056*l_m1 + 1536*l_pA - 448"
 },
 "kP_rows": {
  "singlet row only": {
   "dS4": "-16*C_F**4*k_P",
   "dV4": "0"
  },
  "singlet and adjoint rows": {
   "dS4": "-16*C_F**4*k_P",
   "dV4": "32*C_F**4*k_P"
  }
 },
 "data_general_color": {
  "S3": [
   "60",
   "-192",
   "144"
  ],
  "V3": [
   "-28",
   "96",
   "-80"
  ],
  "S4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ],
  "V4": [
   "720",
   "-2992",
   "4032",
   "-1728",
   "-384"
  ]
 },
 "data_abelian": {
  "S1": "4",
  "S2": "-8",
  "S3": "144",
  "S4": "960",
  "V1": "4",
  "V2": "-24",
  "V3": "-80",
  "V4": "-1728"
 },
 "matching": {
  "M": "[[-96, 0, 96, 0], [-480, 0, 480, 0], [192, 288, 0, -96], [1536, 1056, 0, -288]]",
  "r": "[[0, 0, -256, -1280]]",
  "rank": 3,
  "rank_aug": 3,
  "family": "[{c_m: -13*l_p - 16/3, c_p: l_p, l_m: -5*l_p - 8/3}]"
 },
 "l_plus_dependence": {
  "dV3_dlp": "192",
  "dV4_dlp": "1536",
  "l_minus(l_plus)": "-5*l_p - 8/3",
  "c_minus(l_plus)": "-13*l_p - 16/3"
 },
 "special_points": {
  "l_+ = c_+ = 0": "[{c_m: -16/3, c_p: 0, l_m: -8/3, l_p: 0}]",
  "c_- = l_- (normalization condition in both signatures)": "[{c_m: -1, c_p: -1/3, l_m: -1, l_p: -1/3}]",
  "l_- = l_+ (signature-independent pair weight)": "[{c_m: 4/9, c_p: -4/9, l_m: -4/9, l_p: -4/9}]",
  "l_+ = l_- = c_+ = c_- (no signature dependence)": "[]",
  "l_+ = l_- = -1/6 (App. C fitted value of c_+ = l_+)": "[]",
  "l_+ = -1/6, l_- free": "[{c_m: -19/6, c_p: -1/6, l_m: -11/6, l_p: -1/6}]"
 },
 "common_l": {
  "V3": "[-2/3]",
  "V4": "[-5/9]"
 },
 "SUN": {
  "V3_alone": "[{c_m: -1/2, l_m: -1/2, l_p: -5/6}]",
  "V3_V4": "[]",
  "abelian_V4_at_V3_solution": "-2112",
  "V3_V4_sigma_free": "[]"
 },
 "compare_paper": {
  "S3 abelian": true,
  "S4 abelian": true,
  "S3 data abelian = S3 abelian": true,
  "S4 data abelian = S4 abelian": true,
  "V3 diff": true,
  "V4 diff": true,
  "V3 eq CF3": true,
  "V4 eq CF4": true,
  "cplus shift S2": true,
  "cplus shift S3": true,
  "cplus shift S4": true,
  "cplus shift S5": true,
  "S1": true,
  "S2 own": true,
  "NormDet": true,
  "S5 abelian": true
 },
 "compare_panel": {
  "R4-39 S3": true,
  "R4-39 S4": true,
  "R4-39 V3": true,
  "R4-39 V4": true,
  "R4-39 S1": true,
  "R4-39 S2": true,
  "R4-39 V2": true,
  "R4-40 first (as printed, = -1)": false,
  "R4-40 first (verifier, = 8/3)": true,
  "R4-40 second": true,
  "R4-41": true,
  "R4-41 no solution": true,
  "R4-42 (as printed)": false,
  "R4-42 (verifier)": true,
  "R4-43/R4-112 point": true,
  "R4-43 common l": true,
  "R2-50 V3": true,
  "R2-50 V4": true,
  "R2-50 family": true,
  "R2-50 SU(N) V3 point": true,
  "R2-50 -2112": true,
  "R2-50 SU(N) none": true,
  "R3-42 V3": true,
  "R3-42 V4": true,
  "R3-43": true,
  "MISS-8": true
 },
 "mutations": {
  "caught": 11,
  "total": 11
 },
 "internal_failures": [],
 "run": "2026-10-23T12:25:14"
}

==> anc/numbers/deposit/R10/m6_abelian/B/m6_abelian_B.out <==
==================================================================================
Program B of M6: abelian limit of the equations with l_+, l_-, c_+, c_- free
Wolfram 15.0.0 for Linux x86 (64-bit) (May 19, 2026)
run at Fri 23 Oct 2026 12:30:53
==================================================================================

PART A. Complete results from the sources
  [ok]   A1 Mellin moments N=1..6 of the x-space P0 equal the digamma form
A1 P^(0)(N) about N=0 through O(N): CF + (2*CF)/nm + nm*(2*CF - 4*CF*z2)
  [ok]   A2 H_{-1,0}, H_{1,0}, H_2 closed forms: derivatives equal f_m(x) H_..(x)
  [ok]   A2 x^0 parts are polynomials in ln x of degree 2 with no x left
A2 P^(1)+ x^0 coefficients {ln^2, ln, 1}: {2*CF^2, (22*CA*CF)/3 - 4*CF^2 - (4*CF*nf)/3, (302*CA*CF)/9 - 4*CF^2 - (44*CF*nf)/9 - 8*CF^2*z2}
A2 P^(1)- x^0 coefficients {ln^2, ln, 1}: {4*CA*CF - 6*CF^2, (46*CA*CF)/3 - 20*CF^2 - (4*CF*nf)/3, (446*CA*CF)/9 - 36*CF^2 - (44*CF*nf)/9 - 8*CA*CF*z2 + 8*CF^2*z2}
  [ok]   A3 transcription: SU(3), nf=0 values equal 1.58025, 29.6296, 295.042, 1.43210, 35.5556, 399.205
  [ok]   A4 files read: no x, nc or color[] left, degree 6 in ln x
  [ok]   A4 LL and NLL (ln^6, ln^5) contain no zeta; NNLL (ln^4) only zeta_2, linearly
  [ok]   A4 no n_f in the zeta_2 part of ln^4 x
  [ok]   A2/A3 LL, NLL free of zeta; NNLL zeta_2 parts free of n_f
A4 P^(3)+ x^0 ln^6 x coefficient: CF^4/9
A4 P^(3)+ x^0 ln^5 x coefficient: (22*CA*CF^3)/9 - (4*CF^4)/3 - (4*CF^3*nf)/9
A4 P^(3)+ x^0 ln^4 x coefficient: (121*CA^2*CF^2)/9 + (170*CA*CF^3)/9 + (16*CF^4)/3 - (44*CA*CF^2*nf)/9 - (20*CF^3*nf)/9 + (4*CF^2*nf^2)/9 + (38*CA^3*CF - 140*CA^2*CF^2 + 168*CA*CF^3 - (248*CF^4)/3 - 48*dFA)*z2
A4 P^(3)- x^0 ln^6 x coefficient: (4*CA^3*CF)/15 - (8*CA^2*CF^2)/9 + (44*CA*CF^3)/45 - (19*CF^4)/45
A4 P^(3)- x^0 ln^5 x coefficient: (-8*CA^3*CF)/15 + (104*CA^2*CF^2)/15 - (586*CA*CF^3)/45 + (92*CF^4)/15 + (8*CA^2*CF*nf)/15 - (32*CA*CF^2*nf)/15 + (76*CF^3*nf)/45
A4 P^(3)- x^0 ln^4 x coefficient: (-28*CA^3*CF)/3 + (883*CA^2*CF^2)/9 - (1078*CA*CF^3)/9 + (56*CF^4)/3 + (26*CA^2*CF*nf)/9 - (68*CA*CF^2*nf)/3 + (196*CF^3*nf)/9 + (4*CA*CF*nf^2)/9 - (4*CF^2*nf^2)/9 + (-30*CA^3*CF + 132*CA^2*CF^2 - (656*CA*CF^3)/3 + (376*CF^4)/3 + 16*dFA)*z2
  [ok]   A5 all 36 entries of Table tab:datatable (macros) equal the coefficients from the sources
  [ok]   A6 one more order of logarithms (N^3LL terms) leaves S_1..S_4, V_1..V_4 unchanged
  [ok]   A6 the zeta_2 parts of S_3, S_4, V_3, V_4 contain no n_f
  [ok]   A6 eq. (relation) with beta_0, beta_1: P^+ has no LL, NLL poles at a^2..a^4 and no rational NNLL poles at a^3, a^4
  [ok]   A6 the zeta_2 NNLL parts of S and of eq. (relation) coincide (beta has no zeta_2)
  [ok]   A6 direct expansion equals eqs. (datatable-S3), (datatable-S4) for both signatures
A6 complete results S_1, S_2 : {4*CF*z2, -8*CF^2*z2}
A6 complete results V_1^-, V_2^- : {4*CF*z2, 8*CA*CF*z2 - 24*CF^2*z2}
A6 complete results S_3/zeta_2 in (CF CA^2, CF^2 CA, CF^3): {60, -192, 144}
A6 complete results S_4/zeta_2 in (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA): {-912, 3120, -3264, 960, 1152}
A6 complete results V_3^-/zeta_2 in (CF CA^2, CF^2 CA, CF^3): {-28, 96, -80}
A6 complete results V_4^-/zeta_2 in (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA): {720, -2992, 4032, -1728, -384}
A6 complete results LL of P^-: coefficients of a^2 N^-3, a^3 N^-5, a^4 N^-7: {8*CA*CF - 12*CF^2, -24*CA^2*CF + 96*CA*CF^2 - 80*CF^3, 192*CA^3*CF - 640*CA^2*CF^2 + 704*CA*CF^3 - 304*CF^4}
A6 abelian limit (C_A -> 0, dFA -> 0) of the complete results, units zeta_2 C_F^n:
RESULT data_S3_abelian = 144    (complete results, S_3/(zeta_2 C_F^3) at C_A=0)
RESULT data_S4_abelian = 960    (complete results, S_4/(zeta_2 C_F^4) at C_A=0, dFA=0)
RESULT data_V3m_abelian = -80    (complete results, V_3^-/(zeta_2 C_F^3) at C_A=0)
RESULT data_V4m_abelian = -1728    (complete results, V_4^-/(zeta_2 C_F^4) at C_A=0, dFA=0)
A6 abelian LL of P^- (units C_F^n): {-12, -80, -304}

PART B. The equations
  [ok]   B1 expansions: w psi^+ = -t/2, w psi^- = 2 - t/6, w phi^+ = -t/4, w phi^- = 1 - t/12 (mod pi^4)

B1. Abelian limit, one channel, exact at first order in zeta_2
  [ok]   B1 fixed point reached (one further iteration changes nothing)
B1 (y analysis) abelian S_n/(zeta_2 C_F^n), n=1..5, general kappa, with kp, dd, ee: {-12*cp - ee/CF, 24*cp - (2*dd)/CF + (4*ee)/CF - 24*kap - 24*lp, 96*cp + (4*dd)/CF + (8*ee)/CF - 48*kap + 192*kap^2 - (4*kp)/CF - 96*lp, 480*cp + (16*dd)/CF + (32*ee)/CF - 192*kap + 1152*kap^2 - (16*kp)/CF - 480*lp, 2688*cp + (80*dd)/CF + (160*ee)/CF - 960*kap + 7680*kap^2 - 3072*kap^3 - (80*kp)/CF - 2688*lp}
B1 (note) in the one-channel model a k_P term also enters V_n^-; kp parts of V_n^-/(zeta_2 C_F^n), n=1..5: {0, 0, 0, (32*kap*kp)/CF, (256*kap*kp)/CF}
  [ok]   B1 S has no LL term at any order (positive-signature double-logarithmic equation S=0)
B1 abelian S_n/(zeta_2 C_F^n), n=1..5, general kappa: {-12*cp, 24*cp - 24*kap - 24*lp, 96*cp - 48*kap + 192*kap^2 - 96*lp, 480*cp - 192*kap + 1152*kap^2 - 480*lp, 2688*cp - 960*kap + 7680*kap^2 - 3072*kap^3 - 2688*lp}
  [ok]   B1 the y-analysis solve with kp=dd=ee=0 equals the main solve
B1 abelian V_n^-/(zeta_2 C_F^n), n=1..5, general kappa: {-12*cm, 24*cm - 8*kap + 96*cm*kap - 24*lm, 96*cm - 16*kap - 192*cm*kap + 192*kap^2 - 96*lm + 384*kap*lm + 192*kap*lp, 480*cm - 64*kap - 2304*cm*kap + 1152*kap^2 + 1536*cm*kap^2 - 1536*kap^3 - 480*lm + 3072*kap*lm - 1536*kap^2*lm + 1536*kap*lp, 2688*cm - 320*kap - 19200*cm*kap + 7680*kap^2 + 24576*cm*kap^2 - 15360*kap^3 - 2688*lm + 23040*kap*lm - 24576*kap^2*lm + 11520*kap*lp}
B1 abelian LL of P^- (a^n w^(1-2n), units C_F^n), n=1..4, general kappa: {2, 4 - 16*kap, 16 - 96*kap, 80 - 640*kap + 256*kap^2}
RESULT eq_S3_abelian = 144 + 96*cp - 96*lp    (equations, S_3/(zeta_2 C_F^3), kappa=+1, y=0)
RESULT eq_S4_abelian = 960 + 480*cp - 480*lp    (equations, S_4/(zeta_2 C_F^4), kappa=+1, y=0)
RESULT eq_V3m_abelian = 176 - 96*cm + 288*lm + 192*lp    (equations, V_3^-/(zeta_2 C_F^3), kappa=+1)
RESULT eq_V4m_abelian = -448 - 288*cm + 1056*lm + 1536*lp    (equations, V_4^-/(zeta_2 C_F^4), kappa=+1)
RESULT eq_S5_abelian = 3648 + 2688*cp - 2688*lp    (equations, S_5/(zeta_2 C_F^5), kappa=+1, y=0)
RESULT eq_V5m_abelian = -8000 + 8064*cm - 4224*lm + 11520*lp    (equations, V_5^-/(zeta_2 C_F^5), kappa=+1)
RESULT eq_S1S2_abelian = {-12*cp, -24 + 24*cp - 24*lp}    (equations, S_1/(zeta_2 C_F), S_2/(zeta_2 C_F^2))
RESULT eq_V1V2m_abelian = {-12*cm, -8 + 120*cm - 24*lm}    (equations, V_1^-/(zeta_2 C_F), V_2^-/(zeta_2 C_F^2))
  [ok]   B1 S_n (n>=2) depend on c_+ and l_+ only through c_+ - l_+; S_n free of l_-, c_-
  [ok]   B1 V_n^- free of c_+ (and of the map terms d, e)

B2. Abelian limit, direct Laurent series with the exact tan and cot
  [ok]   B2 NNLL coefficients are exactly linear in pi^2 (no pi^0, no pi^4), NLL vanish, positive LL vanish
  [ok]   B2 S_n, n=1..5, equal B1 (general kappa, kp=dd=ee=0)
  [ok]   B2 V_n^-, n=1..5, equal B1 (general kappa)
  [ok]   B2 LL of P^- equal B1

B3. General color (control of the solver and abelian limit of general color)
  [ok]   B3 SU(N): T_{r-c} solved uniquely from the (overdetermined) row and symmetry relations
  [ok]   B3 SO(N): T_{r-c} solved uniquely from the (overdetermined) row and symmetry relations
  [ok]   B3 Sp(N): T_{r-c} solved uniquely from the (overdetermined) row and symmetry relations
  [ok]   B3 SU(N), k_P in the singlet row only: V_1^- .. V_4^- do not depend on k_P
  [ok]   B3 SU(N), k_P in the singlet row only: delta S_n = -k_P Cat_{n-2} (2C_F)^(n-1), n=3,4 (as nmPairCorrShift)
B3 T_{r-c} for SU(N): {{0, (1 - nc^2)/nc}, {-nc^(-1), (4 - nc^2)/(2*nc)}}
B3 T_{r-c} for SO(N) vector: {{0, (1 - nc)/2, 0}, {-nc^(-1), 0, (4 - nc^2)/(4*nc)}, {0, (2 - nc)/4, 0}}
B3 T_{r-c} for Sp(N) defining: {{0, (-1 - nc)/2, 0}, {-nc^(-1), 0, (4 - nc^2)/(4*nc)}, {0, (-2 - nc)/4, 0}}
  [ok]   B3 SU(N) entries equal those stated in Sect. 4: T_11=0, T_1A=-2C_F, T_A1=-1/N, T_AA=2/N-N/2
  [ok]   B3 positive signature: S has no LL term in any group
  [ok]   B3 general-color decompositions exist and are unique (four loops: SU(N) and SO(5), SO(7), Sp(4) together)
  [ok]   B3 three-loop decompositions hold identically for SO(N) and Sp(N)
B3 d_F d_A/N_R of SO(N) vector implied by S_4: ((-2 + nc)*(-1 + nc)*(22 - 7*nc + nc^2))/768
B3 d_F d_A/N_R of Sp(N) defining implied by S_4: ((1 + nc)*(2 + nc)*(22 + 7*nc + nc^2))/768
  [ok]   B3 implied SO(5), SO(7), Sp(4) values equal the GAP/Sage inputs 3/16, 55/64, 165/64 (consistency of the 7 equations), and SO(2) gives 0, Sp(2) gives SU(2) (not inputs)
  [ok]   B3 four-loop decompositions (S_4 and V_4^-, with all constants) hold identically in N for SO(N), Sp(N)
B3 general color, equations, S_3/zeta_2 (c_+=l_+): {60, -192, 144}
B3 general color, equations, S_4/zeta_2 (c_+=l_+): {-912, 3120, -3264, 960, 1152}
B3 general color, equations, V_3^-/zeta_2: {84 + 144*cm + 48*lp, -256 - 192*cm - 192*lm - 192*lp, 176 - 96*cm + 288*lm + 192*lp}
B3 general color, equations, V_4^-/zeta_2: {112 - 1152*cm - 480*lp, -496 + 3456*cm + 192*lm + 2304*lp, 832 - 1920*cm - 1152*lm - 3456*lp, -448 - 288*cm + 1056*lm + 1536*lp, -384}
  [ok]   B3 S_3, S_4 with c_+=l_+ equal the complete results in every color component
  [ok]   B3 general color LL of P^- (kappa=+1) equal the complete results at two to four loops
  [ok]   B3 V_n^- free of c_+
  [ok]   B3 general color: c_+ and l_+ enter S_3, S_4 only as c_+ - l_+, and only in the C_F^n component
  [ok]   B3 the quartic components (S_4: 1152, V_4^-: -384) do not depend on any constant, so the abelian comparison does not depend on the treatment of d_F d_A/N_R
  [ok]   B3 C_F^n components of S_3, S_4, V_3^-, V_4^- (general color) equal the one-channel abelian B1 results
  [ok]   B3 SO(N) at N=2 (C_A=0, abelian) reproduces the one-channel S_n, V_n^- at C_F=1/4, n=1..4

PART C. Abelian limit: equations against complete results
  [ok]   C0 abelian LL of P^-: equations at kappa=+1 equal the complete results at two to four loops
C0 abelian LL of P^- at kappa=-1 (units C_F^n), n=2..4: {20, 112, 976}
  [ok]   C0 kappa=-1 does not reproduce the abelian LL of P^-
C1. Positive signature
RESULT S3_shift_per_cplus_minus_lplus = 96    (d S_3/d(c_+ - l_+), units zeta_2 C_F^3)
RESULT S4_shift_per_cplus_minus_lplus = 480    (d S_4/d(c_+ - l_+), units zeta_2 C_F^4)
RESULT S3_abelian_fixes = {{cp -> lp}}    (S_3 (y=0) solved for c_+)
  [ok]   C1 S_3 equals the complete abelian value only for c_+ = l_+
  [ok]   C1 with c_+ = l_+, S_4 equals the complete abelian value (a test, not a fit)
C1 abelian S_3, S_4 at c_+=l_+ (units zeta_2 C_F^n): {144, 960}
C1 shift of S_3, S_4, S_5 by d, e, k_P (units zeta_2 C_F^n): {(4*dd)/CF + (8*ee)/CF - (4*kp)/CF, (16*dd)/CF + (32*ee)/CF - (16*kp)/CF, (80*dd)/CF + (160*ee)/CF - (80*kp)/CF}
  [ok]   C1 d, e, k_P enter S_3..S_5 only through y = d - k_P/zeta_2 + 2e (k_P = kp zeta_2)
RESULT S345_shift_per_y = {4/CF, 16/CF, 80/CF}    (coefficient of y in S_n/(zeta_2 C_F^n), n=3,4,5)
RESULT S3S4_abelian_fix_with_y_free = {{cp -> lp, yy -> 0}}    (S_3 and S_4 solved for c_+ and y)
RESULT det_S3S4_cplus_y = -384/CF    (determinant of the (c_+ - l_+, y) system, units of the shifts)
C2. Negative signature
RESULT V3m_coefficients_const_lp_lm_cm = {176, 192, 288, -96}    (V_3^-/(zeta_2 C_F^3) = const + x lp + y lm + z cm)
RESULT V4m_coefficients_const_lp_lm_cm = {-448, 1536, 1056, -288}    (V_4^-/(zeta_2 C_F^4) = const + x lp + y lm + z cm)
  [ok]   C2 V_3^-, V_4^- are linear in l_+, l_-, c_-
RESULT diff_V3m_abelian_at_zero = -256    (complete minus equations, V_3^-/(zeta_2 C_F^3), l_pm=c_pm=0)
RESULT diff_V4m_abelian_at_zero = -1280    (complete minus equations, V_4^-/(zeta_2 C_F^4), l_pm=c_pm=0)
RESULT V3m_V4m_dependence_on_lplus = {192, 1536}    (d V_3^-/d l_+, d V_4^-/d l_+ (units zeta_2 C_F^n))
RESULT rank_V3V4_in_lp_lm_cm = 2    (rank of the linear map (l_+, l_-, c_-) -> (V_3^-, V_4^-))
RESULT family_V_abelian = {{lm -> (-8 - 15*lp)/3, cm -> (-16 - 39*lp)/3}}    (V_3^-, V_4^- reproduced: l_- and c_- in terms of l_+ (one-parameter family))
  [ok]   C2 a one-parameter family reproduces both V_3^- and V_4^-
RESULT V3m_condition_normalized = -8/3 + cm - 3*lm - 2*lp == 0    (abelian V_3^- condition divided by its c_- coefficient)
RESULT family_point_lplus_0 = {lp -> 0, lm -> -8/3, cm -> -16/3}    (family point at l_+ = 0)
RESULT family_point_lplus_m1/3 = {lp -> -1/3, lm -> -1, cm -> -1}    (family point at l_+ = -1/3)
RESULT family_point_lplus_eq_lminus = {{lp -> -4/9, cm -> 4/9}}    (family point with l_+ = l_-)
RESULT family_point_lplus_eq_lminus_eq_cminus = {}    (l_+ = l_- = c_- (= c_+ by S_3): solutions)
  [ok]   C2 no signature-independent choice l_+ = l_- = c_- (= c_+) reproduces V_3^- and V_4^-
RESULT family_point_cminus_eq_lminus = {{lp -> -1/3, lm -> -1}}    (family point with c_- = l_-)
  [ok]   C2 at l_+ = 0 the family point is the l_+ = 0 solution
  [ok]   C2 equal constants in both signatures (l_- = l_+, c_- = c_+ = l_+) impossible
RESULT lplus_only_solution = {}    (V_3^-, V_4^- with l_- = c_- = 0, solved for l_+)
RESULT family_point_lminus_0 = {{lp -> -8/15, cm -> 8/5}}    (family point with l_- = 0)
RESULT family_point_cminus_0 = {{lp -> -16/39, lm -> -8/13}}    (family point with c_- = 0)
RESULT lplus_eq_lminus_m1/6 = {}    (l_+ = l_- = -1/6 (App. C fitted l_+): solutions for c_-)
RESULT lplus_eq_lminus_m1/6_V3_V4_separately = {{{cm -> 11/6}}, {{cm -> 53/18}}}    (c_- required by V_3^- and by V_4^- separately at l_+ = l_- = -1/6)
RESULT family_point_lplus_m1/6 = {lp -> -1/6, lm -> -11/6, cm -> -19/6}    (family point at l_+ = -1/6)
RESULT all_equal_l_from_V3_and_V4 = {{{ll -> -2/3}}, {{ll -> -5/9}}}    (l_+ = l_- = c_- = l required by V_3^- and by V_4^- separately)
RESULT S1_V1_boundary_fix = {{cp -> -1/3, cm -> -1/3}}    (c_+, c_- that the one-loop constants S_1, V_1 alone would fix (boundary constants, not poles))
RESULT S1_V1_S3_V3_V4_joint = {}    (joint solutions of S_1, V_1, S_3, V_3^-, V_4^- for c_+, l_+, l_-, c_- (abelian))
RESULT S2_V2_abelian_data_vs_eq = {-8, -24 + 24*cp - 24*lp, -24, -8 + 120*cm - 24*lm}    (abelian S_2 complete, S_2 equations, V_2 complete, V_2 equations (units zeta_2 C_F^2; boundary constants))
C2 summary of the abelian solution set (c_+ = l_+ from S_3):
   l_- = (-8 - 15*lp)/3
   c_- = (-16 - 39*lp)/3

C3. General color with numeric l_+, l_-, c_-
C3 general color, complete minus equations, V_3^-: {-112 - 144*cm - 48*lp, 352 + 192*cm + 192*lm + 192*lp, -256 + 96*cm - 288*lm - 192*lp}
C3 general color, complete minus equations, V_4^-: {608 + 1152*cm + 480*lp, -2496 - 3456*cm - 192*lm - 2304*lp, 3200 + 1920*cm + 1152*lm + 3456*lp, -1280 + 288*cm - 1056*lm - 1536*lp, 0}
RESULT diff_V3m_general_at_zero = {-112, 352, -256}    (complete minus equations, V_3^-/zeta_2, all constants zero)
RESULT diff_V4m_general_at_zero = {608, -2496, 3200, -1280, 0}    (complete minus equations, V_4^-/zeta_2, all constants zero)
RESULT general_V3_solution = {{lp -> -5/6, lm -> -1/2, cm -> -1/2}}    (three-loop general-color V_3^- solved for l_+, l_-, c_-)
RESULT general_V4_residual_at_V3_solution = {-368, 1248, -1216, 384, 0}    (complete minus equations, V_4^- at that solution)
  [ok]   C3 in general color the three-loop V_3^- fixes l_+, l_-, c_- uniquely and V_4^- is then not reproduced
  [ok]   C3 no numeric l_+, l_-, c_- reproduces both orders in general color
  [ok]   C3 the quartic component of V_4^- (equations) does not depend on l_+, l_-, c_- and equals the complete value
  [ok]   C3 at c_- = l_- the differences vanish at C_A = 2C_F (contain C_F(C_A-2C_F)) for any l_+, l_-
  [ok]   C3 for c_- != l_- the factor (C_A - 2C_F) is lost
C3 V_3^- difference at C_A = 2C_F (shows the c_- - l_- dependence): -96*CF^3*(cm - lm)
C3 V_4^- difference at C_A = 2C_F: -480*CF^4*(cm - lm)
RESULT general_V3m_lplus_coefficients = {48, -192, 192}    (coefficients of l_+ in V_3^-/zeta_2, basis (CF CA^2, CF^2 CA, CF^3))
RESULT general_V4m_lplus_coefficients = {-480, 2304, -3456, 1536, 0}    (coefficients of l_+ in V_4^-/zeta_2, basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA))
RESULT abelian_V4m_at_general_V3_solution = -2112    (C_F^4 component of V_4^- (equations) at the general-color three-loop solution, against complete -1728)

C4. Side computation (outside l_pm, c_pm): relative normalization nu of psi^+ and psi^-
  [ok]   C4 nu leaves the abelian S_3, S_4 unchanged
RESULT V3m_abelian_with_nu = 176 - 96*cm + 288*lm + 192*lp - 192*nu    (abelian V_3^-/(zeta_2 C_F^3) with nu)
RESULT V4m_abelian_with_nu = -448 - 288*cm + 1056*lm + 1536*lp - 768*nu    (abelian V_4^-/(zeta_2 C_F^4) with nu)
RESULT family_V_abelian_with_nu = {{lp -> (-8 - 3*cm + 3*lm)/24, nu -> (8 - 5*cm + 13*lm)/8}}    (abelian V_3^-, V_4^- reproduced: l_+ and nu in terms of l_-, c_-)
  [ok]   C4 general-color decompositions with nu exist (SU(N), SO(5), SO(7), Sp(4))
  [ok]   C4 general-color S_3, S_4 unchanged by nu
RESULT general_V3m_with_nu = {84 + 144*cm + 48*lp - 144*nu, -256 - 192*cm - 192*lm - 192*lp + 384*nu, 176 - 96*cm + 288*lm + 192*lp - 192*nu}    (general-color V_3^-/zeta_2 with nu)
RESULT general_V4m_with_nu = {112 - 1152*cm - 480*lp + 1152*nu, -496 + 3456*cm + 192*lm + 2304*lp - 3648*nu, 832 - 1920*cm - 1152*lm - 3456*lp + 3072*nu, -448 - 288*cm + 1056*lm + 1536*lp - 768*nu, -384}    (general-color V_4^-/zeta_2 with nu)
RESULT general_V3V4_solutions_with_nu = {}    (numeric l_+, l_-, c_-, nu reproducing both orders in general color)
  [ok]   C4 no numeric l_+, l_-, c_-, nu reproduces both orders in general color

PART D. Comparison with the number macros of the paper
  [ok]   D nmSthreeVec = {60, -192, 144} equals this program
  [ok]   D nmSfourVec = {-912, 3120, -3264, 960, 1152} equals this program
  [ok]   D nmXkDataVthreeMinusXzero = {-28, 96, -80} equals this program
  [ok]   D nmXkDataVfourMinusXzero = {720, -2992, 4032, -1728, -384} equals this program
  [ok]   D nmXkVthreeUncLamOne = {84, -256, 176} equals this program
  [ok]   D nmXkVfourUncLamOne = {112, -496, 832, -448, -384} equals this program
  [ok]   D nmMismatchVthreeVec = {-112, 352, -256} equals this program
  [ok]   D nmMismatchVfourVec = {608, -2496, 3200, -1280, 0} equals this program
  [ok]   D nmSthreeAbelian = 144 z2 CF^3 equals this program
  [ok]   D nmSfourAbelian = 960 z2 CF^4 equals this program
  [ok]   D nmVthreeMinusAbelianDiff = -256 z2 CF^3 equals this program
  [ok]   D nmVfourMinusAbelianDiff = -1280 z2 CF^4 equals this program
  [ok]   D nmCplusShiftVec = {24, 96, 480} equals this program
  [ok]   D nmCplusShiftFive = 2688 equals this program
  [ok]   D nmCplusShiftCatalan: 6 (c_+-l_+) Cat_{n-1} (2C_F)^n equals the abelian shifts, n=2..5
  [ok]   D nmYshiftCatalan: y zeta_2 Cat_{n-2} (2C_F)^(n-1) equals the abelian y shifts, n=3..5 (units zeta_2 C_F^n)
  [ok]   D nmSoneData = 4 CF z2 equals this program
  [ok]   D nmStwoData = -8 CF^2 z2 equals this program
  [ok]   D nmLLminusTwo = 8*CF CA - 12*CF^2 equals this program
  [ok]   D nmLLminusThree = -24*CF CA^2 + 96*CF^2 CA - 80*CF^3 equals this program
  [ok]   D nmLLminusFour = 192*CF CA^3 - 640*CF^2 CA^2 + 704*CF^3 CA - 304*CF^4 equals this program
  [ok]   D nmVthreeMinusSUN = -2(N^2-1)(2*N^2 + 5)/N^3 equals this program
  [ok]   D nmVfourMinusSUN = 4(N^2-1)(4*N^4 + 45*N^2 + 27)/N^4 equals this program
  [ok]   D nmSthreeSUN = 6(N^2-1)(2*N^2 + 3)/N^3 z2 equals this program
  [ok]   D nmSfourSUN = -12(N^2-1)(19*N^2 + 5)/N^4 z2 equals this program

PART E. Mutations (each must make its check fail)
  [ok]   mutation caught: E1 four-loop P^- datum changed: the l_+ = 0 family point no longer reproduces V_4^-
  [ok]   mutation caught: E2 four-loop P^+ datum changed: S_4 at c_+ = l_+ no longer equals the complete value
  [ok]   mutation caught: E3 psi^+ scaled by 11/10: S_3 no longer equals the complete abelian value
  [ok]   mutation caught: E4 subleading psi^- term dropped: V_3^- changes
  [ok]   mutation caught: E5 negative-signature adjoint Born weight reversed: SU(N) S_4 no longer equals the complete result
  [ok]   mutation caught: E7 a three-loop source coefficient changed: Table tab:datatable comparison fails
  [ok]   mutation caught: E6 l_+ removed from the series solution: V_3^- of B2 differs from B1

==================================================================================
SUMMARY: 93 checks passed, 0 failed
results written to m6_abelian_B_results.tsv
==================================================================================


==> anc/numbers/deposit/R10/m6_abelian/B/m6_abelian_B.wl <==
(* ::Package:: *)
(* =====================================================================================
   m6_abelian_B.wl  --  Program B of task M6 (W3 change table, row M6)

   Abelian limit C_A -> 0 (quartic invariant d_F^{abcd} d_A^{abcd}/N_R -> 0, since d_A = 0
   when the structure constants vanish) of the equations of the paper, eq. (system) of
   Sect. 3, with the NNLL constants l_+, l_-, c_+, c_- free:
       w F_R^s = 2a b_R + 2a C_R [F' + phi^s F] + (1 + l_s pi^2 w^2) F^2
                 + 2a kappa psi^s sum_R' [T_{r-c}]_{RR'} F_R'^{-s},
       P^s = (1 + c_s pi^2 w^2) F_1^s ,   S = P^+(P^+ - w) + 2 a C_F ,
       V^- = P^-(P^- - w) + 2 a C_F ,
   S_n (V_n^-) = zeta_2 part of the coefficient of a^n w^(4-2n), factor zeta_2 included.
   Compared with the complete results (two loops: eqs. (4.6), (4.7) of hep-ph/0403192,
   x-space; three loops: D_0^pm, D_1^pm, D_2^pm of that paper; four loops: the files
   Pqq3NSpXto0.m, Pqq3NSmXto0.m of arXiv:2604.09534) in the same limit.

   Written in the Wolfram Language, independently of program A (which was not read).
   Run:   wolfram -script m6_abelian_B.wl > m6_abelian_B.out 2>&1
   Output: m6_abelian_B.out (log with every number), m6_abelian_B_results.tsv (key values).
   No internet access, no file is written outside the folder of this program.
   ===================================================================================== *)

$AllowInternet = False;
$HistoryLength = 0;
Off[General::stop];

pr[s_String] := WriteString["stdout", s <> "\n"];
pf[label_String, e_] := pr[label <> " " <> ToString[e, InputForm]];
nok = 0; nfail = 0; failList = {};
check[label_String, cond_] := If[TrueQ[cond],
   (nok++; pr["  [ok]   " <> label]),
   (nfail++; AppendTo[failList, label]; pr["  [FAIL] " <> label])];
results = {};
rec[key_String, val_, note_String] := (AppendTo[results, {key, ToString[val, InputForm], note}];
   pr["RESULT " <> key <> " = " <> ToString[val, InputForm] <> "    (" <> note <> ")"]);

proj = "PROJECT";
fP3p = proj <> "/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m";
fP3m = proj <> "/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m";
fNum = proj <> "/ma_a/paper/revision/W2/job6/numbers/numbers.tex";
outDir = DirectoryName[$InputFileName];

(* pi^2 -> 6 zeta_2 ; fails loudly on an odd power of pi *)
pi2z[e_] := Module[{r = Expand[e /. Pi -> Sqrt[6 z2]]},
   If[FreeQ[r, Power[_, _Rational]], r, (pr["pi2z: odd power of pi"]; $Failed)]];

(* general-color bases of the paper (three and four loops) *)
b3 = {CF CA^2, CF^2 CA, CF^3};
b4 = {CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA};
expo[m_] := Exponent[m, {CF, CA, dFA}];
vecOf[e_, basis_] := Module[{rules = CoefficientRules[Expand[e], {CF, CA, dFA}], keys},
   keys = expo /@ basis;
   If[! SubsetQ[keys, rules[[All, 1]]], (pr["vecOf: term outside basis"]; $Failed),
    Together /@ Lookup[Association[rules], keys, 0]]];
abel[e_, n_] := Together[Coefficient[Expand[e /. {CA -> 0, dFA -> 0}], CF, n]];

pr["=================================================================================="];
pr["Program B of M6: abelian limit of the equations with l_+, l_-, c_+, c_- free"];
pr["Wolfram " <> $Version];
pr["run at " <> DateString[]];
pr["=================================================================================="];

(* =====================================================================================
   PART A.  The complete results, from the sources
   ===================================================================================== *)
pr[""]; pr["PART A. Complete results from the sources"];

(* A1. One loop: Mellin transform of P^(0)(x) = C_F (2 p_qq(x) + 3 delta(1-x)),
       p_qq(x) = 2/(1-x)_+ - 1 - x, moments int_0^1 dx x^(N-1). *)
P0dig = CF (3 + 2/(nm (nm + 1)) - 4 PolyGamma[0, nm + 1] - 4 EulerGamma);
mel0[n_Integer] := CF (Integrate[4 (x^(n - 1) - 1)/(1 - x), {x, 0, 1}] +
     Integrate[2 x^(n - 1) (-1 - x), {x, 0, 1}] + 3);
check["A1 Mellin moments N=1..6 of the x-space P0 equal the digamma form",
  And @@ Table[Simplify[mel0[n] - (P0dig /. nm -> n)] === 0, {n, 1, 6}]];
P0ser = pi2z[Normal[Series[P0dig, {nm, 0, 1}]]];
pf["A1 P^(0)(N) about N=0 through O(N):", Collect[P0ser, nm]];

(* A2. Two loops: x^0 terms of eqs. (4.6), (4.7) of hep-ph/0403192 (MVV3.tex l.1560-1650),
       with the harmonic polylogarithms written through Li_2; delta(1-x) terms do not
       contribute at x < 1. *)
pqq[y_] := 2/(1 - y) - 1 - y;
hpl = {H0 -> Log[x], H00 -> Log[x]^2/2,
   Hm10 -> Log[x] Log[1 + x] + PolyLog[2, -x],
   H10 -> -Log[x] Log[1 - x] - PolyLog[2, x],
   H2 -> PolyLog[2, x]};
check["A2 H_{-1,0}, H_{1,0}, H_2 closed forms: derivatives equal f_m(x) H_..(x)",
  Simplify[{D[Hm10 /. hpl, x] - Log[x]/(1 + x), D[H10 /. hpl, x] - Log[x]/(1 - x),
     D[H2 /. hpl, x] + Log[1 - x]/x}] === {0, 0, 0}];
P1px = 4 CA CF (pqq[x] (67/18 - z2 + 11/6 H0 + H00) + pqq[-x] (z2 + 2 Hm10 - H00) + 14/3 (1 - x)) -
   4 CF nf (pqq[x] (5/9 + 1/3 H0) + 2/3 (1 - x)) +
   4 CF^2 (2 pqq[x] (H10 - 3/4 H0 + H2) - 2 pqq[-x] (z2 + 2 Hm10 - H00) - (1 - x) (1 - 3/2 H0) -
      H0 - (1 + x) H00);
P1mx = P1px + 16 CF (CF - CA/2) (pqq[-x] (z2 + 2 Hm10 - H00) - 2 (1 - x) - (1 + x) H0);
x0part[e_] := Expand[Normal[Series[e /. hpl, {x, 0, 0}]] /. Log[x] -> LL];
P1p0 = x0part[P1px]; P1m0 = x0part[P1mx];
check["A2 x^0 parts are polynomials in ln x of degree 2 with no x left",
  FreeQ[{P1p0, P1m0}, x] && Exponent[P1p0, LL] == 2 && Exponent[P1m0, LL] == 2];
Do[c[1, 1, m] = Coefficient[P1p0, LL, m]; c[1, -1, m] = Coefficient[P1m0, LL, m], {m, 0, 2}];
pf["A2 P^(1)+ x^0 coefficients {ln^2, ln, 1}:", Table[c[1, 1, m], {m, 2, 0, -1}]];
pf["A2 P^(1)- x^0 coefficients {ln^2, ln, 1}:", Table[c[1, -1, m], {m, 2, 0, -1}]];

(* A3. Three loops: D_0^pm, D_1^pm, D_2^pm of hep-ph/0403192 (MVV3.tex l.2643-2711),
       P^(2) = D_0 ln^4 x + D_1 ln^3 x + D_2 ln^2 x + D_3 ln x + O(1). *)
D0p = 2/3 CF^3;
D1p = 22/3 CF^2 CA - 4 CF^3 - 4/3 CF^2 nf;
D2p = (121/9 - 30 z2) CF CA^2 + (472/9 + 96 z2) CF^2 CA + (4 - 104 z2) CF^3 - 44/9 CF CA nf -
   64/9 CF^2 nf + 4/9 CF nf^2;
D3p = (3934/27 - 92 z2) CF CA^2 + (370/9 + 216 z2 + 48 z3) CF^2 CA - (30 + 192 z2 + 96 z3) CF^3 -
   (1268/27 - 8 z2) CF CA nf - 88/9 CF^2 nf + 88/27 CF nf^2;
D0m = -CF CA^2 + 4 CF^2 CA - 10/3 CF^3;
D1m = 40/9 CF CA^2 - 14/9 CF^2 CA - 4 CF^3 + 20/9 CF^2 nf - 16/9 CF CA nf;
D2m = (81 + 14 z2) CF CA^2 - (152/3 + 96 z2) CF^2 CA - (60 - 104 z2) CF^3 - 196/9 CF CA nf +
   80/3 CF^2 nf + 4/9 CF nf^2;
D3m = (3442/27 + 100/3 z2 + 112 z3) CF CA^2 + (1850/9 - 680/3 z2 - 336 z3) CF^2 CA + 88/27 CF nf^2 -
   (286 - 192 z2 - 224 z3) CF^3 + (568/9 + 32/3) CF^2 nf - (2252/27 - 8/3 z2) CF CA nf;
{c[2, 1, 4], c[2, 1, 3], c[2, 1, 2], c[2, 1, 1]} = Expand[{D0p, D1p, D2p, D3p}];
{c[2, -1, 4], c[2, -1, 3], c[2, -1, 2], c[2, -1, 1]} = Expand[{D0m, D1m, D2m, D3m}];
(* MVV eqs. (4.16), (4.18): numerical SU(3) values, a transcription check *)
d3num = {D0p, D1p /. nf -> 0, D2p /. nf -> 0, D0m, D1m /. nf -> 0, D2m /. nf -> 0} /.
   {CF -> 4/3, CA -> 3, z2 -> Zeta[2], z3 -> Zeta[3]};
check["A3 transcription: SU(3), nf=0 values equal 1.58025, 29.6296, 295.042, 1.43210, 35.5556, 399.205",
  Max[Abs[N[d3num] - {1.58025, 29.6296, 295.042, 1.43210, 35.5556, 399.205}]] < 2*^-3];

(* A4. Four loops: the x^0 terms of P_ns^(3)+ and P_ns^(3)- in the ancillary files of
       arXiv:2604.09534; color[d4FA/nc] is d_F^{abcd} d_A^{abcd}/N_R. *)
colorRule = color[e_] :> (e /. {ca -> CA, cf -> CF, d4FA -> dFA nc, d4FF -> dFF nc, d33c -> d33 nc});
zetaRule = {zeta[2] -> z2, zeta[3] -> z3, zeta[4] -> z4, zeta[5] -> z5, zeta[6] -> z6};
raw4p = Get[fP3p]; raw4m = Get[fP3m];
P3p0 = Expand[((raw4p /. colorRule) /. zetaRule) /. Log[x] -> LL];
P3m0 = Expand[((raw4m /. colorRule) /. zetaRule) /. Log[x] -> LL];
check["A4 files read: no x, nc or color[] left, degree 6 in ln x",
  FreeQ[{P3p0, P3m0}, x | nc | color] && Exponent[P3p0, LL] == 6 && Exponent[P3m0, LL] == 6];
Do[c[3, 1, m] = Coefficient[P3p0, LL, m]; c[3, -1, m] = Coefficient[P3m0, LL, m], {m, 0, 6}];
check["A4 LL and NLL (ln^6, ln^5) contain no zeta; NNLL (ln^4) only zeta_2, linearly",
  And @@ Flatten[Table[{FreeQ[c[3, sg, 6], z2 | z3 | z4 | z5 | z6], FreeQ[c[3, sg, 5], z2 | z3 | z4 | z5 | z6],
      FreeQ[c[3, sg, 4], z3 | z4 | z5 | z6], Exponent[c[3, sg, 4], z2] == 1}, {sg, {1, -1}}]]];
check["A4 no n_f in the zeta_2 part of ln^4 x",
  FreeQ[Coefficient[c[3, 1, 4], z2, 1], nf] && FreeQ[Coefficient[c[3, -1, 4], z2, 1], nf]];
check["A2/A3 LL, NLL free of zeta; NNLL zeta_2 parts free of n_f",
  And @@ Flatten[Table[{FreeQ[{c[1, sg, 2], c[1, sg, 1], c[2, sg, 4], c[2, sg, 3]}, z2 | z3],
      FreeQ[{Coefficient[c[1, sg, 0], z2, 1], Coefficient[c[2, sg, 2], z2, 1]}, nf]}, {sg, {1, -1}}]]];
Do[pf["A4 P^(3)" <> If[sg == 1, "+", "-"] <> " x^0 ln^" <> ToString[m] <> " x coefficient:", Collect[c[3, sg, m], z2]],
  {sg, {1, -1}}, {m, 6, 4, -1}];

(* A5. Table tab:datatable of the paper (macros of numbers.tex, read from the comment that
       follows each macro) compared with A2-A4. *)
numLines = ReadList[fNum, String];
macroLine[name_String] := Select[numLines, StringStartsQ[#, "\\newcommand{\\" <> name <> "}"] &];
macroComment[name_String] := Module[{l = macroLine[name]},
   If[Length[l] != 1, $Failed, StringTrim[Last[StringSplit[First[l], "}%"]]]]];
macroExpr[name_String] := ToExpression[StringReplace[macroComment[name], RegularExpression["\\bN\\b"] -> "nc"]];
macroVec[name_String] := Module[{l = macroLine[name], body},
   If[Length[l] != 1, Return[$Failed]];
   body = First[StringCases[First[l], RegularExpression["\\\\newcommand\\{\\\\" <> name <> "\\}\\{(.*)\\}%"] -> "$1"]];
   ToExpression[StringReplace[body, {"\\," -> "", "(" -> "{", ")" -> "}"}]]];
dtName[nl_, sg_, m_, part_] := "nmDTP" <> {"One", "Two", "Three"}[[nl]] <> If[sg == 1, "Plus", "Minus"] <>
   "L" <> {"zero", "one", "two", "three", "four", "five", "six"}[[m + 1]] <> part;
tableOK = And @@ Flatten[Table[
     Module[{zt = macroExpr[dtName[nl, sg, m, "Zeta"]], rt = macroExpr[dtName[nl, sg, m, "Rat"]]},
      Expand[zt - Coefficient[c[nl, sg, m], z2, 1]] === 0 && Expand[rt - (c[nl, sg, m] /. z2 -> 0)] === 0],
     {nl, 1, 3}, {sg, {1, -1}}, {m, 2 nl - 2, 2 nl}]];
check["A5 all 36 entries of Table tab:datatable (macros) equal the coefficients from the sources", tableOK];

(* A6. S_n and V_n^- of the complete results, by direct Laurent expansion in N of
       P(P - N) + 2 a C_F with P = a P^(0) + sum_n a^(n+1) sum_m c_m^(n) (-1)^m m! N^(-m-1). *)
Pdat[sg_, full_] := a P0ser +
   Sum[a^(nl + 1) Sum[c[nl, sg, m] (-1)^m m! nm^(-m - 1), {m, If[full, Max[0, 2 nl - 3], 2 nl - 2], 2 nl}], {nl, 1, 3}];
Sdat[sg_, full_] := Expand[Pdat[sg, full] (Pdat[sg, full] - nm) + 2 a CF];
coefAN[e_, n_, k_] := Coefficient[Coefficient[e, a, n], nm, k];
zpart[e_] := Module[{ee = Expand[e]},
   If[FreeQ[Coefficient[ee, z2, 1], z2 | z3 | z4] && Exponent[ee, z2] <= 1, z2 Coefficient[ee, z2, 1], $Failed]];
SdatP = Sdat[1, False]; SdatM = Sdat[-1, False];
Do[Sd[sg, n] = Expand[zpart[coefAN[Sdat[sg, False], n, 4 - 2 n]]], {sg, {1, -1}}, {n, 1, 4}];
check["A6 one more order of logarithms (N^3LL terms) leaves S_1..S_4, V_1..V_4 unchanged",
  And @@ Flatten[Table[Expand[Sd[sg, n] - zpart[coefAN[Sdat[sg, True], n, 4 - 2 n]]] === 0, {sg, {1, -1}}, {n, 1, 4}]]];
check["A6 the zeta_2 parts of S_3, S_4, V_3, V_4 contain no n_f", FreeQ[Table[Sd[sg, n], {sg, {1, -1}}, {n, 3, 4}], nf]];
(* eq. (relation): P^+ (P^+ - N + beta(a)/a) = O(N^0), beta(a)/a = -beta_0 a - beta_1 a^2 - ...,
   a = alpha_s/(4 pi), T_F = 1/2 *)
bet0 = 11/3 CA - 2/3 nf; bet1 = 34/3 CA^2 - 10/3 CA nf - 2 CF nf;
RelP = Expand[Pdat[1, False] (Pdat[1, False] - nm - bet0 a - bet1 a^2)];
check["A6 eq. (relation) with beta_0, beta_1: P^+ has no LL, NLL poles at a^2..a^4 and no rational NNLL poles at a^3, a^4",
  And @@ Flatten[Table[Expand[coefAN[RelP, n, k]] === 0, {n, 2, 4}, {k, 2 - 2 n, 3 - 2 n}]] &&
   And @@ Table[Expand[coefAN[RelP, n, 4 - 2 n] /. z2 -> 0] === 0, {n, 3, 4}]];
check["A6 the zeta_2 NNLL parts of S and of eq. (relation) coincide (beta has no zeta_2)",
  And @@ Table[Expand[zpart[coefAN[RelP, n, 4 - 2 n]] - zpart[coefAN[SdatP, n, 4 - 2 n]]] === 0, {n, 3, 4}]];
(* the paper's extraction formulas eqs. (datatable-S3), (datatable-S4) as a cross-check *)
zz[nl_, sg_, m_] := Coefficient[c[nl, sg, m], z2, 1];
formS3[sg_] := z2 (4 CF zz[1, sg, 0] - 16 CF c[1, sg, 2] - 2 zz[2, sg, 2]);
formS4[sg_] := z2 (8 CF zz[2, sg, 2] - 192 CF c[2, sg, 4] + 4 c[1, sg, 2] zz[1, sg, 0] - 24 zz[3, sg, 4]);
check["A6 direct expansion equals eqs. (datatable-S3), (datatable-S4) for both signatures",
  And @@ Flatten[Table[{Expand[Sd[sg, 3] - formS3[sg]] === 0, Expand[Sd[sg, 4] - formS4[sg]] === 0}, {sg, {1, -1}}]]];
S3dV = vecOf[Sd[1, 3]/z2, b3]; S4dV = vecOf[Sd[1, 4]/z2, b4];
V3dV = vecOf[Sd[-1, 3]/z2, b3]; V4dV = vecOf[Sd[-1, 4]/z2, b4];
pf["A6 complete results S_1, S_2 :", {Sd[1, 1], Sd[1, 2]}];
pf["A6 complete results V_1^-, V_2^- :", {Sd[-1, 1], Sd[-1, 2]}];
pf["A6 complete results S_3/zeta_2 in (CF CA^2, CF^2 CA, CF^3):", S3dV];
pf["A6 complete results S_4/zeta_2 in (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA):", S4dV];
pf["A6 complete results V_3^-/zeta_2 in (CF CA^2, CF^2 CA, CF^3):", V3dV];
pf["A6 complete results V_4^-/zeta_2 in (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA):", V4dV];
(* LL of P^- from the sources: coefficient of a^(n+1) N^(-2n-1), n = 1, 2, 3 *)
LLmData = Table[Expand[c[nl, -1, 2 nl] (2 nl)!], {nl, 1, 3}];
pf["A6 complete results LL of P^-: coefficients of a^2 N^-3, a^3 N^-5, a^4 N^-7:", LLmData];

(* abelian limit of the complete results *)
S3dA = abel[Sd[1, 3]/z2, 3]; S4dA = abel[Sd[1, 4]/z2, 4];
V3dA = abel[Sd[-1, 3]/z2, 3]; V4dA = abel[Sd[-1, 4]/z2, 4];
LLmDataA = Table[abel[LLmData[[nl]], nl + 1], {nl, 1, 3}];
pr["A6 abelian limit (C_A -> 0, dFA -> 0) of the complete results, units zeta_2 C_F^n:"];
rec["data_S3_abelian", S3dA, "complete results, S_3/(zeta_2 C_F^3) at C_A=0"];
rec["data_S4_abelian", S4dA, "complete results, S_4/(zeta_2 C_F^4) at C_A=0, dFA=0"];
rec["data_V3m_abelian", V3dA, "complete results, V_3^-/(zeta_2 C_F^3) at C_A=0"];
rec["data_V4m_abelian", V4dA, "complete results, V_4^-/(zeta_2 C_F^4) at C_A=0, dFA=0"];
pf["A6 abelian LL of P^- (units C_F^n):", LLmDataA];

(* =====================================================================================
   PART B.  The equations
   B1: perturbative solution with F = w Phi(u,t), u = a/w^2, t = pi^2 w^2, exact modulo t^2
       (first order in zeta_2); the NNLL terms of S are the u^n t terms.
       Dividing eq. (system) by w^2:
         Phi^s = 2 b u + (1+l_s t) Phi^2 + 2u C_R Dop^s[Phi] + 2u kappa wpsi^s T.Phi^(-s),
         Dop^+[f] = f - 2u f_u + 2t f_t - (t/4) f      [ (d/dw + phi^+)(w f)/w , phi^+ = -(pi/2)tan(pi w/2) ]
         Dop^-[f] = 2f - 2u f_u + 2t f_t - (t/12) f    [ phi^- = (pi/2)cot(pi w/2) ]
         wpsi^+ = w psi^+ = -t/2 ,  wpsi^- = w psi^- = 2 - t/6 .
       Optional further terms (for the y analysis only): k_P a (F_1^+)^2 with k_P = kp zeta_2 in
       the positive-signature singlet row, and map terms d zeta_2 a F_1^+ + e zeta_2 a w.
   ===================================================================================== *)
pr[""]; pr["PART B. The equations"];
nmax = 5;
truncUT[e_] := Module[{xx = Expand[e]},
   Sum[u^i t^j Together[Coefficient[Coefficient[xx, u, i], t, j]], {i, 0, nmax}, {j, 0, 1}]];
Dop[1][f_] := f - 2 u D[f, u] + 2 t D[f, t] - (t/4) f;
Dop[2][f_] := 2 f - 2 u D[f, u] + 2 t D[f, t] - (t/12) f;
wpsi[1] = -t/2; wpsi[2] = 2 - t/6;
lsig[1] = lp; lsig[2] = lm; csig[1] = cp; csig[2] = cm;

(* check of the t-expansions used above against the exact functions *)
check["B1 expansions: w psi^+ = -t/2, w psi^- = 2 - t/6, w phi^+ = -t/4, w phi^- = 1 - t/12 (mod pi^4)",
  Simplify[Normal[Series[{w (-Pi Tan[Pi w/2]), w Pi Cot[Pi w/2], w (-(Pi/2) Tan[Pi w/2]), w (Pi/2) Cot[Pi w/2]}, {w, 0, 3}]] -
     ({-t/2, 2 - t/6, -t/4, 1 - t/12} /. t -> Pi^2 w^2)] === {0, 0, 0, 0}];

solveSystem[bP_List, bM_List, Cv_List, Tm_List, kap_, kp_] := Module[{nch = Length[bP], ph, new},
   ph = ConstantArray[0, {2, nch}];
   Do[
    new = Table[truncUT[
       2 If[s == 1, bP[[r]], bM[[r]]] u
        + (1 + lsig[s] t) ph[[s, r]]^2
        + If[s == 1 && r == 1, (kp/6) t u ph[[1, 1]]^2, 0]
        + 2 u Cv[[r]] Dop[s][ph[[s, r]]]
        + 2 u kap wpsi[s] Sum[Tm[[r, rr]] ph[[3 - s, rr]], {rr, 1, nch}]],
      {s, 1, 2}, {r, 1, nch}];
    ph = new, {nmax}];
   ph];
oneMore[ph_, bP_List, bM_List, Cv_List, Tm_List, kap_, kp_] := Module[{nch = Length[bP]},
   Table[truncUT[
     2 If[s == 1, bP[[r]], bM[[r]]] u + (1 + lsig[s] t) ph[[s, r]]^2 +
      If[s == 1 && r == 1, (kp/6) t u ph[[1, 1]]^2, 0] + 2 u Cv[[r]] Dop[s][ph[[s, r]]] +
      2 u kap wpsi[s] Sum[Tm[[r, rr]] ph[[3 - s, rr]], {rr, 1, nch}]], {s, 1, 2}, {r, 1, nch}]];
mapPw[ph_, s_, d_, e_] := truncUT[(1 + csig[s] t) ph[[s, 1]] + If[s == 1, (d/6) t u ph[[1, 1]] + (e/6) t u, 0]];
Sw2[ph_, s_, b1_, d_, e_] := Module[{p = mapPw[ph, s, d, e]}, truncUT[p (p - 1) + 2 u b1]];
SnOf[ex_, n_] := Together[6 Coefficient[Coefficient[ex, u, n], t, 1]];   (* S_n / zeta_2 *)
LLof[ex_, n_] := Together[Coefficient[Coefficient[ex, u, n], t, 0]];      (* coefficient of a^n w^(2-2n) *)
PLLof[ph_, s_, n_] := Together[Coefficient[Coefficient[mapPw[ph, s, 0, 0], u, n], t, 0]];  (* a^n w^(1-2n) in P *)

(* ---- B1. The abelian limit: one channel, Born weight C_F in both signatures, C_R = 0,
            [T_{r-c}] = -2 C_F (the rows of eq. (color-rows) at C_A = 0). ---- *)
pr[""]; pr["B1. Abelian limit, one channel, exact at first order in zeta_2"];
phAb = solveSystem[{CF}, {CF}, {0}, {{-2 CF}}, kap, 0];
check["B1 fixed point reached (one further iteration changes nothing)",
  Together[oneMore[phAb, {CF}, {CF}, {0}, {{-2 CF}}, kap, 0] - phAb] === {{0}, {0}}];
SAb = Sw2[phAb, 1, CF, 0, 0]; VAb = Sw2[phAb, 2, CF, 0, 0];
(* separate solve for the y analysis of S only: k_P a (F^+)^2 in the equation, map terms d, e *)
phAbY = solveSystem[{CF}, {CF}, {0}, {{-2 CF}}, kap, kp];
SAbY = Sw2[phAbY, 1, CF, dd, ee]; VAbY = Sw2[phAbY, 2, CF, 0, 0];
SnAbkY = Table[Expand[SnOf[SAbY, n]/CF^n], {n, 1, nmax}];
VnAbkY = Table[Expand[SnOf[VAbY, n]/CF^n], {n, 1, nmax}];
pf["B1 (y analysis) abelian S_n/(zeta_2 C_F^n), n=1..5, general kappa, with kp, dd, ee:", SnAbkY];
pf["B1 (note) in the one-channel model a k_P term also enters V_n^-; kp parts of V_n^-/(zeta_2 C_F^n), n=1..5:",
  Expand[VnAbkY - (VnAbkY /. kp -> 0)]];
check["B1 S has no LL term at any order (positive-signature double-logarithmic equation S=0)",
  And @@ Table[LLof[SAb, n] === 0, {n, 1, nmax}]];
SnAbk = Table[Expand[SnOf[SAb, n]/CF^n], {n, 1, nmax}];
VnAbk = Table[Expand[SnOf[VAb, n]/CF^n], {n, 1, nmax}];
PLLmAbk = Table[Expand[PLLof[phAb, 2, n]/CF^n], {n, 1, 4}];
pf["B1 abelian S_n/(zeta_2 C_F^n), n=1..5, general kappa:", SnAbk];
check["B1 the y-analysis solve with kp=dd=ee=0 equals the main solve",
  Expand[(SnAbkY /. {kp -> 0, dd -> 0, ee -> 0}) - SnAbk] === Table[0, {nmax}] && Expand[(VnAbkY /. kp -> 0) - VnAbk] === Table[0, {nmax}]];
pf["B1 abelian V_n^-/(zeta_2 C_F^n), n=1..5, general kappa:", VnAbk];
pf["B1 abelian LL of P^- (a^n w^(1-2n), units C_F^n), n=1..4, general kappa:", PLLmAbk];
k1 = {kap -> 1};
S3eA = Expand[SnAbk[[3]] /. k1 /. {kp -> 0, dd -> 0, ee -> 0}];
S4eA = Expand[SnAbk[[4]] /. k1 /. {kp -> 0, dd -> 0, ee -> 0}];
V3eA = Expand[VnAbk[[3]] /. k1]; V4eA = Expand[VnAbk[[4]] /. k1];
rec["eq_S3_abelian", S3eA, "equations, S_3/(zeta_2 C_F^3), kappa=+1, y=0"];
rec["eq_S4_abelian", S4eA, "equations, S_4/(zeta_2 C_F^4), kappa=+1, y=0"];
rec["eq_V3m_abelian", V3eA, "equations, V_3^-/(zeta_2 C_F^3), kappa=+1"];
rec["eq_V4m_abelian", V4eA, "equations, V_4^-/(zeta_2 C_F^4), kappa=+1"];
rec["eq_S5_abelian", Expand[SnAbk[[5]] /. k1 /. {kp -> 0, dd -> 0, ee -> 0}], "equations, S_5/(zeta_2 C_F^5), kappa=+1, y=0"];
rec["eq_V5m_abelian", Expand[VnAbk[[5]] /. k1], "equations, V_5^-/(zeta_2 C_F^5), kappa=+1"];
rec["eq_S1S2_abelian", {SnAbk[[1]], SnAbk[[2]]} /. k1 /. {kp -> 0, dd -> 0, ee -> 0}, "equations, S_1/(zeta_2 C_F), S_2/(zeta_2 C_F^2)"];
rec["eq_V1V2m_abelian", {VnAbk[[1]], VnAbk[[2]]} /. k1, "equations, V_1^-/(zeta_2 C_F), V_2^-/(zeta_2 C_F^2)"];
check["B1 S_n (n>=2) depend on c_+ and l_+ only through c_+ - l_+; S_n free of l_-, c_-",
  And @@ Table[Expand[(SnAbk[[n]] /. cp -> lp + del) - (SnAbk[[n]] /. {cp -> del, lp -> 0})] === 0 &&
     FreeQ[SnAbk[[n]], lm | cm], {n, 2, nmax}]];
check["B1 V_n^- free of c_+ (and of the map terms d, e)", FreeQ[VnAbkY, cp | dd | ee]];

(* ---- B2. Independent check of B1: the same one-channel equations solved as Laurent series
            in w with the exact tan and cot, pi kept symbolic, no truncation in pi. ---- *)
pr[""]; pr["B2. Abelian limit, direct Laurent series with the exact tan and cot"];
psiPs = Normal[Series[-Pi Tan[Pi w/2], {w, 0, 11}]];
psiMs = Normal[Series[Pi Cot[Pi w/2], {w, 0, 11}]];
truncL[e_, n_] := Module[{ex = Expand[e]}, Sum[w^k Coefficient[ex, w, k], {k, 1 - 2 n, 7 - 2 n}]];
FP[1] = 2 CF/w; FM[1] = 2 CF/w;
Do[
  FP[n] = truncL[(1/w) ((1 + lp Pi^2 w^2) Sum[FP[k] FP[n - k], {k, 1, n - 1}] + 2 kap psiPs (-2 CF) FM[n - 1]), n];
  FM[n] = truncL[(1/w) ((1 + lm Pi^2 w^2) Sum[FM[k] FM[n - k], {k, 1, n - 1}] + 2 kap psiMs (-2 CF) FP[n - 1]), n],
  {n, 2, 5}];
PPs[n_] := Expand[(1 + cp Pi^2 w^2) FP[n]]; PMs[n_] := Expand[(1 + cm Pi^2 w^2) FM[n]];
Sser[PP_, n_] := Expand[Sum[PP[k] PP[n - k], {k, 1, n - 1}] - w PP[n] + If[n == 1, 2 CF, 0]];
B2ok = True; SnB2 = {}; VnB2 = {};
Do[
  Module[{sP = Coefficient[Sser[PPs, n], w, 4 - 2 n], sM = Coefficient[Sser[PMs, n], w, 4 - 2 n],
     sPll = Coefficient[Sser[PPs, n], w, 2 - 2 n], sPnll = Coefficient[Sser[PPs, n], w, 3 - 2 n],
     sMnll = Coefficient[Sser[PMs, n], w, 3 - 2 n]},
   (* NNLL coefficients must be exactly proportional to pi^2, NLL ones zero, positive LL zero *)
   B2ok = B2ok && Expand[sP - Pi^2 Coefficient[sP, Pi, 2]] === 0 && Expand[sM - Pi^2 Coefficient[sM, Pi, 2]] === 0 &&
     Expand[sPll] === 0 && Expand[sPnll] === 0 && Expand[sMnll] === 0;
   AppendTo[SnB2, Expand[6 Coefficient[sP, Pi, 2]/CF^n]];
   AppendTo[VnB2, Expand[6 Coefficient[sM, Pi, 2]/CF^n]]],
  {n, 1, 5}];
check["B2 NNLL coefficients are exactly linear in pi^2 (no pi^0, no pi^4), NLL vanish, positive LL vanish", B2ok];
check["B2 S_n, n=1..5, equal B1 (general kappa, kp=dd=ee=0)",
  Expand[SnB2 - (SnAbk /. {kp -> 0, dd -> 0, ee -> 0})] === Table[0, {5}]];
check["B2 V_n^-, n=1..5, equal B1 (general kappa)", Expand[VnB2 - VnAbk] === Table[0, {5}]];
check["B2 LL of P^- equal B1",
  Expand[Table[Coefficient[PMs[n], w, 1 - 2 n]/CF^n, {n, 1, 4}] - PLLmAbk] === Table[0, {4}]];

(* ---- B3. General color: the multi-channel system for SU(N), SO(N) and Sp(N) with the
            T_{r-c} matrix solved from its row relations, eq. (color-rows), the singlet
            diagonal zero and the symmetry dim(R) T_RR' = dim(R') T_R'R. ---- *)
pr[""]; pr["B3. General color (control of the solver and abelian limit of general color)"];
deriveT[dims_List, Cas_List, CFv_, CAv_] := Module[{nch = Length[dims], b, tt, T, eqs, sol},
   b = CFv - Cas/2;
   T = Table[tt[r, rr], {r, nch}, {rr, nch}];
   eqs = Join[{tt[1, 1] == 0},
     Table[Sum[tt[r, rr], {rr, nch}] == Cas[[r]]/2 - 2 CFv, {r, nch}],
     Table[Sum[tt[r, rr] b[[rr]], {rr, nch}] == b[[r]] (CAv - 2 CFv + Cas[[r]]/2), {r, nch}],
     Flatten[Table[dims[[r]] tt[r, rr] == dims[[rr]] tt[rr, r], {r, nch}, {rr, r + 1, nch}]]];
   sol = Solve[eqs, Flatten[T]];
   If[Length[sol] != 1, $Failed, Together[T /. First[sol]]]];
subsSU = {CF -> (nc^2 - 1)/(2 nc), CA -> nc, dFA -> (nc^2 - 1) (nc^2 + 6)/48};
grp["SU"] = <|"dims" -> {1, nc^2 - 1}, "Cas" -> {0, nc}, "CF" -> (nc^2 - 1)/(2 nc), "CA" -> nc|>;
grp["SO"] = <|"dims" -> {1, nc (nc - 1)/2, (nc - 1) (nc + 2)/2}, "Cas" -> {0, (nc - 2)/2, nc/2},
   "CF" -> (nc - 1)/4, "CA" -> (nc - 2)/2|>;
grp["Sp"] = <|"dims" -> {1, nc (nc + 1)/2, (nc - 2) (nc + 1)/2}, "Cas" -> {0, (nc + 2)/2, nc/2},
   "CF" -> (nc + 1)/4, "CA" -> (nc + 2)/2|>;
groupSolve[g_] := Module[{G = grp[g], T, bb, ph, S, V},
   T = deriveT[G["dims"], G["Cas"], G["CF"], G["CA"]];
   bb = Together[G["CF"] - G["Cas"]/2];
   ph = solveSystem[bb, bb, G["Cas"], T, 1, 0];
   S = Sw2[ph, 1, G["CF"], 0, 0]; V = Sw2[ph, 2, G["CF"], 0, 0];
   <|"T" -> T, "b" -> bb, "S" -> Table[SnOf[S, n], {n, 1, 4}], "V" -> Table[SnOf[V, n], {n, 1, 4}],
      "PLLm" -> Table[PLLof[ph, 2, n], {n, 1, 4}], "SLL" -> Table[LLof[S, n], {n, 1, 4}]|>];
solved = <||>;
Do[solved[g] = groupSolve[g];
  check["B3 " <> g <> "(N): T_{r-c} solved uniquely from the (overdetermined) row and symmetry relations", solved[g]["T"] =!= $Failed],
  {g, {"SU", "SO", "Sp"}}];
(* k_P acting in the positive-signature singlet row only (general color): V^- unaffected, S shifted *)
Module[{G = grp["SU"], ph, S, V},
  ph = solveSystem[solved["SU"]["b"], solved["SU"]["b"], G["Cas"], solved["SU"]["T"], 1, kp];
  S = Sw2[ph, 1, G["CF"], 0, 0]; V = Sw2[ph, 2, G["CF"], 0, 0];
  check["B3 SU(N), k_P in the singlet row only: V_1^- .. V_4^- do not depend on k_P", FreeQ[Table[SnOf[V, n], {n, 1, 4}], kp]];
  check["B3 SU(N), k_P in the singlet row only: delta S_n = -k_P Cat_{n-2} (2C_F)^(n-1), n=3,4 (as nmPairCorrShift)",
   And @@ Table[Together[(SnOf[S, n] - solved["SU"]["S"][[n]]) - (-kp CatalanNumber[n - 2] (2 CF)^(n - 1) /. subsSU)] === 0, {n, 3, 4}]]];
pf["B3 T_{r-c} for SU(N):", solved["SU"]["T"]];
pf["B3 T_{r-c} for SO(N) vector:", solved["SO"]["T"]];
pf["B3 T_{r-c} for Sp(N) defining:", solved["Sp"]["T"]];
check["B3 SU(N) entries equal those stated in Sect. 4: T_11=0, T_1A=-2C_F, T_A1=-1/N, T_AA=2/N-N/2",
  Together[solved["SU"]["T"] - {{0, -(nc^2 - 1)/nc}, {-1/nc, 2/nc - nc/2}}] === {{0, 0}, {0, 0}}];
check["B3 positive signature: S has no LL term in any group",
  And @@ Flatten[Table[Together[solved[g]["SLL"]] === {0, 0, 0, 0}, {g, {"SU", "SO", "Sp"}}]]];
(* quartic invariants d_F^{abcd} d_A^{abcd}/N_R of the GAP/Sage reference values
   (HOME/.claude/math-tools.md sect. 4): SO(5) vector 3/16, SO(7) vector 55/64, Sp(4)=USp(4) 4: 165/64 *)
numGroups = {{"SO", 5, 3/16}, {"SO", 7, 55/64}, {"Sp", 4, 165/64}};
decomp3[QSU_] := Module[{al = Array[alpha, 3], sol},
   sol = Solve[Thread[CoefficientList[Numerator[Together[QSU - (al . b3 /. subsSU)]], nc] == 0], al];
   If[Length[sol] != 1, $Failed, Together[al /. First[sol]]]];
decomp4[QSU_, Qnum_List] := Module[{al = Array[beta, 5], eqs, sol},
   eqs = Join[Thread[CoefficientList[Numerator[Together[QSU - (al . b4 /. subsSU)]], nc] == 0],
     Table[q[[1]] == (al . b4 /. {CF -> q[[2]], CA -> q[[3]], dFA -> q[[4]]}), {q, Qnum}]];
   sol = Solve[eqs, al];
   If[Length[sol] != 1, $Failed, Together[al /. First[sol]]]];
numData[sol_, k_, idx_] := Table[{Together[sol[q[[1]]][k][[idx]] /. nc -> q[[2]]],
    grp[q[[1]]]["CF"] /. nc -> q[[2]], grp[q[[1]]]["CA"] /. nc -> q[[2]], q[[3]]}, {q, numGroups}];
S3eV = decomp3[solved["SU"]["S"][[3]]]; V3eV = decomp3[solved["SU"]["V"][[3]]];
S4eV = decomp4[solved["SU"]["S"][[4]], numData[solved, "S", 4]];
V4eV = decomp4[solved["SU"]["V"][[4]], numData[solved, "V", 4]];
check["B3 general-color decompositions exist and are unique (four loops: SU(N) and SO(5), SO(7), Sp(4) together)",
  FreeQ[{S3eV, V3eV, S4eV, V4eV}, $Failed]];
(* the three-loop decompositions must also hold identically in N for SO(N) and Sp(N) *)
check["B3 three-loop decompositions hold identically for SO(N) and Sp(N)",
  And @@ Flatten[Table[{Together[solved[g]["S"][[3]] - (S3eV . b3 /. {CF -> grp[g]["CF"], CA -> grp[g]["CA"]})] === 0,
      Together[solved[g]["V"][[3]] - (V3eV . b3 /. {CF -> grp[g]["CF"], CA -> grp[g]["CA"]})] === 0}, {g, {"SO", "Sp"}}]]];
(* four loops: extract d_F d_A/N_R of SO(N) and Sp(N) from S_4 (all constants zero) and check that
   it reproduces the GAP/Sage points and makes V_4^- and every constant coefficient consistent *)
dFAfrom[g_] := Module[{q = solved[g]["S"][[4]] /. {lp -> 0, lm -> 0, cp -> 0, cm -> 0}, sub},
   sub = {CF -> grp[g]["CF"], CA -> grp[g]["CA"]};
   Together[(q - (Most[S4eV] . Most[b4] /. {lp -> 0, lm -> 0, cp -> 0, cm -> 0} /. sub))/(Last[S4eV] /. {lp -> 0, lm -> 0, cp -> 0, cm -> 0})]];
dFASO = Factor[dFAfrom["SO"]]; dFASp = Factor[dFAfrom["Sp"]];
pf["B3 d_F d_A/N_R of SO(N) vector implied by S_4:", dFASO];
pf["B3 d_F d_A/N_R of Sp(N) defining implied by S_4:", dFASp];
check["B3 implied SO(5), SO(7), Sp(4) values equal the GAP/Sage inputs 3/16, 55/64, 165/64 (consistency of the 7 equations), and SO(2) gives 0, Sp(2) gives SU(2) (not inputs)",
  {dFASO /. nc -> 5, dFASO /. nc -> 7, dFASp /. nc -> 4, dFASO /. nc -> 2, dFASp /. nc -> 2} ===
   {3/16, 55/64, 165/64, 0, (nc^2 - 1) (nc^2 + 6)/48 /. nc -> 2}];
check["B3 four-loop decompositions (S_4 and V_4^-, with all constants) hold identically in N for SO(N), Sp(N)",
  And @@ Flatten[Table[{Together[solved[g]["S"][[4]] - (S4eV . b4 /. {CF -> grp[g]["CF"], CA -> grp[g]["CA"], dFA -> If[g == "SO", dFASO, dFASp]})] === 0,
      Together[solved[g]["V"][[4]] - (V4eV . b4 /. {CF -> grp[g]["CF"], CA -> grp[g]["CA"], dFA -> If[g == "SO", dFASO, dFASp]})] === 0}, {g, {"SO", "Sp"}}]]];
z0 = {lp -> 0, lm -> 0, cp -> 0, cm -> 0}; cpl = {cp -> lp};
pf["B3 general color, equations, S_3/zeta_2 (c_+=l_+):", Expand[S3eV /. cpl]];
pf["B3 general color, equations, S_4/zeta_2 (c_+=l_+):", Expand[S4eV /. cpl]];
pf["B3 general color, equations, V_3^-/zeta_2:", Expand[V3eV]];
pf["B3 general color, equations, V_4^-/zeta_2:", Expand[V4eV]];
check["B3 S_3, S_4 with c_+=l_+ equal the complete results in every color component",
  Expand[(S3eV /. cpl) - S3dV] === {0, 0, 0} && Expand[(S4eV /. cpl) - S4dV] === {0, 0, 0, 0, 0}];
check["B3 general color LL of P^- (kappa=+1) equal the complete results at two to four loops",
  Module[{llv = Table[Expand[(solved["SU"]["PLLm"][[n + 1]])], {n, 1, 3}]},
   And @@ Table[Together[llv[[n]] - (LLmData[[n]] /. subsSU)] === 0, {n, 1, 3}]]];
check["B3 V_n^- free of c_+", FreeQ[{V3eV, V4eV}, cp]];
check["B3 general color: c_+ and l_+ enter S_3, S_4 only as c_+ - l_+, and only in the C_F^n component",
  Expand[(S3eV /. cp -> lp + del) - (S3eV /. {cp -> del, lp -> 0})] === {0, 0, 0} &&
   Expand[(S4eV /. cp -> lp + del) - (S4eV /. {cp -> del, lp -> 0})] === {0, 0, 0, 0, 0} &&
   FreeQ[S3eV[[{1, 2}]], cp | lp] && FreeQ[S4eV[[{1, 2, 3, 5}]], cp | lp]];
check["B3 the quartic components (S_4: 1152, V_4^-: -384) do not depend on any constant, so the abelian comparison does not depend on the treatment of d_F d_A/N_R",
  Last[S4eV] === 1152 && Last[V4eV] === -384 && Last[S4dV] === 1152 && Last[V4dV] === -384];
(* abelian limit of the general-color results equals the one-channel calculation *)
check["B3 C_F^n components of S_3, S_4, V_3^-, V_4^- (general color) equal the one-channel abelian B1 results",
  Expand[{S3eV[[3]], S4eV[[4]], V3eV[[3]], V4eV[[4]]} - ({SnAbk[[3]], SnAbk[[4]], VnAbk[[3]], VnAbk[[4]]} /. k1 /. {kp -> 0, dd -> 0, ee -> 0})] === {0, 0, 0, 0}];
(* SO(2) = U(1): the SO(N) solution at N=2 is the abelian system with C_F = 1/4 *)
check["B3 SO(N) at N=2 (C_A=0, abelian) reproduces the one-channel S_n, V_n^- at C_F=1/4, n=1..4",
  And @@ Flatten[Table[{Together[(solved["SO"]["S"][[n]] /. nc -> 2) - (SnAbk[[n]] CF^n /. k1 /. {kp -> 0, dd -> 0, ee -> 0, CF -> 1/4})] === 0,
      Together[(solved["SO"]["V"][[n]] /. nc -> 2) - (VnAbk[[n]] CF^n /. k1 /. CF -> 1/4)] === 0}, {n, 1, 4}]]];

(* =====================================================================================
   PART C.  Comparison in the abelian limit and the constants it fixes
   ===================================================================================== *)
pr[""]; pr["PART C. Abelian limit: equations against complete results"];
check["C0 abelian LL of P^-: equations at kappa=+1 equal the complete results at two to four loops",
  Expand[(PLLmAbk[[2 ;; 4]] /. k1) - LLmDataA] === {0, 0, 0}];
pf["C0 abelian LL of P^- at kappa=-1 (units C_F^n), n=2..4:", PLLmAbk[[2 ;; 4]] /. kap -> -1];
check["C0 kappa=-1 does not reproduce the abelian LL of P^-", Expand[(PLLmAbk[[2 ;; 4]] /. kap -> -1) - LLmDataA] =!= {0, 0, 0}];

(* C1. positive signature *)
pr["C1. Positive signature"];
rec["S3_shift_per_cplus_minus_lplus", Coefficient[S3eA /. cp -> lp + del, del], "d S_3/d(c_+ - l_+), units zeta_2 C_F^3"];
rec["S4_shift_per_cplus_minus_lplus", Coefficient[S4eA /. cp -> lp + del, del], "d S_4/d(c_+ - l_+), units zeta_2 C_F^4"];
solS3 = Solve[S3eA == S3dA, cp];
rec["S3_abelian_fixes", solS3, "S_3 (y=0) solved for c_+"];
check["C1 S_3 equals the complete abelian value only for c_+ = l_+", solS3 === {{cp -> lp}}];
check["C1 with c_+ = l_+, S_4 equals the complete abelian value (a test, not a fit)", Expand[(S4eA /. cpl) - S4dA] === 0];
pf["C1 abelian S_3, S_4 at c_+=l_+ (units zeta_2 C_F^n):", {S3eA /. cpl, S4eA /. cpl} // Expand];
(* with the further map and k_P terms: y = d - kp + 2e *)
yShift = Table[Expand[(SnAbkY[[n]] /. k1) - (SnAbkY[[n]] /. k1 /. {kp -> 0, dd -> 0, ee -> 0})], {n, 3, 5}];
pf["C1 shift of S_3, S_4, S_5 by d, e, k_P (units zeta_2 C_F^n):", yShift];
check["C1 d, e, k_P enter S_3..S_5 only through y = d - k_P/zeta_2 + 2e (k_P = kp zeta_2)",
  And @@ Table[Expand[yShift[[n]] - ((yShift[[n]] /. {kp -> 0, ee -> 0}) /. dd -> dd - kp + 2 ee)] === 0 &&
     Exponent[yShift[[n]], dd] == 1, {n, 1, 3}]];
yS3 = Coefficient[yShift[[1]], dd]; yS4 = Coefficient[yShift[[2]], dd]; yS5 = Coefficient[yShift[[3]], dd];
rec["S345_shift_per_y", {yS3, yS4, yS5}, "coefficient of y in S_n/(zeta_2 C_F^n), n=3,4,5"];
S3y = S3eA + yS3 yy; S4y = S4eA + yS4 yy;
solSy = Solve[{S3y == S3dA, S4y == S4dA}, {cp, yy}];
rec["S3S4_abelian_fix_with_y_free", solSy, "S_3 and S_4 solved for c_+ and y"];
detSy = Det[{{Coefficient[S3y, cp], Coefficient[S3y, yy]}, {Coefficient[S4y, cp], Coefficient[S4y, yy]}}];
rec["det_S3S4_cplus_y", detSy, "determinant of the (c_+ - l_+, y) system, units of the shifts"];

(* C2. negative signature *)
pr["C2. Negative signature"];
rec["V3m_coefficients_const_lp_lm_cm", {V3eA /. z0, Coefficient[V3eA, lp], Coefficient[V3eA, lm], Coefficient[V3eA, cm]},
  "V_3^-/(zeta_2 C_F^3) = const + x lp + y lm + z cm"];
rec["V4m_coefficients_const_lp_lm_cm", {V4eA /. z0, Coefficient[V4eA, lp], Coefficient[V4eA, lm], Coefficient[V4eA, cm]},
  "V_4^-/(zeta_2 C_F^4) = const + x lp + y lm + z cm"];
check["C2 V_3^-, V_4^- are linear in l_+, l_-, c_-", Max[Exponent[{V3eA, V4eA}, #] & /@ {lp, lm, cm}] <= 1];
rec["diff_V3m_abelian_at_zero", V3dA - (V3eA /. z0), "complete minus equations, V_3^-/(zeta_2 C_F^3), l_pm=c_pm=0"];
rec["diff_V4m_abelian_at_zero", V4dA - (V4eA /. z0), "complete minus equations, V_4^-/(zeta_2 C_F^4), l_pm=c_pm=0"];
rec["V3m_V4m_dependence_on_lplus", {Coefficient[V3eA, lp], Coefficient[V4eA, lp]}, "d V_3^-/d l_+, d V_4^-/d l_+ (units zeta_2 C_F^n)"];
eqV3 = V3eA == V3dA; eqV4 = V4eA == V4dA;
rankV = MatrixRank[{{Coefficient[V3eA, lp], Coefficient[V3eA, lm], Coefficient[V3eA, cm]},
    {Coefficient[V4eA, lp], Coefficient[V4eA, lm], Coefficient[V4eA, cm]}}];
rec["rank_V3V4_in_lp_lm_cm", rankV, "rank of the linear map (l_+, l_-, c_-) -> (V_3^-, V_4^-)"];
famV = Solve[{eqV3, eqV4}, {lm, cm}];
rec["family_V_abelian", famV, "V_3^-, V_4^- reproduced: l_- and c_- in terms of l_+ (one-parameter family)"];
check["C2 a one-parameter family reproduces both V_3^- and V_4^-", rankV == 2 && Length[famV] == 1];
normV3 = Module[{cf = Coefficient[V3eA, cm]}, Expand[(V3eA - V3dA)/cf]];
rec["V3m_condition_normalized", normV3 == 0, "abelian V_3^- condition divided by its c_- coefficient"];
rec["family_point_lplus_0", {lp -> 0} ~Join~ (First[famV] /. lp -> 0), "family point at l_+ = 0"];
rec["family_point_lplus_m1/3", {lp -> -1/3} ~Join~ (First[famV] /. lp -> -1/3), "family point at l_+ = -1/3"];
solEqL = Solve[{eqV3, eqV4} /. lm -> lp, {lp, cm}];
rec["family_point_lplus_eq_lminus", solEqL, "family point with l_+ = l_-"];
solEqLC = Solve[{eqV3, eqV4} /. {lm -> lp, cm -> lp}, {lp}];
rec["family_point_lplus_eq_lminus_eq_cminus", solEqLC, "l_+ = l_- = c_- (= c_+ by S_3): solutions"];
check["C2 no signature-independent choice l_+ = l_- = c_- (= c_+) reproduces V_3^- and V_4^-", solEqLC === {}];
solEqC = Solve[{eqV3, eqV4} /. cm -> lm, {lp, lm}];
rec["family_point_cminus_eq_lminus", solEqC, "family point with c_- = l_-"];
solL0 = Solve[{eqV3, eqV4} /. lp -> 0, {lm, cm}];
check["C2 at l_+ = 0 the family point is the l_+ = 0 solution", solL0 === {First[famV] /. lp -> 0}];
(* signature-dependent or not: c_+ = l_+ (from S_3), so equal signature constants need l_+ = l_-, c_+ = c_- *)
solSigInd = Solve[{eqV3, eqV4} /. {lm -> lp, cm -> lp}, lp];
check["C2 equal constants in both signatures (l_- = l_+, c_- = c_+ = l_+) impossible", solSigInd === {}];
(* l_+ only (negative-signature constants zero): *)
solLpOnly = Solve[{eqV3, eqV4} /. {lm -> 0, cm -> 0}, lp];
rec["lplus_only_solution", solLpOnly, "V_3^-, V_4^- with l_- = c_- = 0, solved for l_+"];
rec["family_point_lminus_0", Solve[{eqV3, eqV4} /. lm -> 0, {lp, cm}], "family point with l_- = 0"];
rec["family_point_cminus_0", Solve[{eqV3, eqV4} /. cm -> 0, {lp, lm}], "family point with c_- = 0"];
rec["lplus_eq_lminus_m1/6", Solve[{eqV3, eqV4} /. {lp -> -1/6, lm -> -1/6}, cm], "l_+ = l_- = -1/6 (App. C fitted l_+): solutions for c_-"];
rec["lplus_eq_lminus_m1/6_V3_V4_separately", {Solve[eqV3 /. {lp -> -1/6, lm -> -1/6}, cm], Solve[eqV4 /. {lp -> -1/6, lm -> -1/6}, cm]},
  "c_- required by V_3^- and by V_4^- separately at l_+ = l_- = -1/6"];
rec["family_point_lplus_m1/6", {lp -> -1/6} ~Join~ (First[famV] /. lp -> -1/6), "family point at l_+ = -1/6"];
rec["all_equal_l_from_V3_and_V4", {Solve[eqV3 /. {lm -> ll, cm -> ll, lp -> ll}, ll], Solve[eqV4 /. {lm -> ll, cm -> ll, lp -> ll}, ll]},
  "l_+ = l_- = c_- = l required by V_3^- and by V_4^- separately"];
(* negative-signature constants only (l_+ = 0) is the l_+ = 0 point above; three conditions with S_3: *)
(* side note, not a test: the one-loop boundary constants S_1 = V_1 = 4 zeta_2 C_F of the complete results *)
rec["S1_V1_boundary_fix", Solve[{(SnAbk[[1]] /. k1) == abel[Sd[1, 1]/z2, 1], (VnAbk[[1]] /. k1) == abel[Sd[-1, 1]/z2, 1]}, {cp, cm}],
  "c_+, c_- that the one-loop constants S_1, V_1 alone would fix (boundary constants, not poles)"];
rec["S1_V1_S3_V3_V4_joint", Solve[{(SnAbk[[1]] /. k1) == abel[Sd[1, 1]/z2, 1], (VnAbk[[1]] /. k1) == abel[Sd[-1, 1]/z2, 1],
    S3eA == S3dA, eqV3, eqV4}, {cp, lp, lm, cm}],
  "joint solutions of S_1, V_1, S_3, V_3^-, V_4^- for c_+, l_+, l_-, c_- (abelian)"];
rec["S2_V2_abelian_data_vs_eq", {abel[Sd[1, 2]/z2, 2], (SnAbk[[2]] /. k1), abel[Sd[-1, 2]/z2, 2], (VnAbk[[2]] /. k1)},
  "abelian S_2 complete, S_2 equations, V_2 complete, V_2 equations (units zeta_2 C_F^2; boundary constants)"];
pr["C2 summary of the abelian solution set (c_+ = l_+ from S_3):"];
pf["   l_- =", lm /. First[famV]]; pf["   c_- =", cm /. First[famV]];

(* C3. General color: numeric constants and the factor C_F(C_A - 2C_F) *)
pr[""]; pr["C3. General color with numeric l_+, l_-, c_-"];
dV3 = Expand[V3dV - V3eV]; dV4 = Expand[V4dV - V4eV];
pf["C3 general color, complete minus equations, V_3^-:", dV3];
pf["C3 general color, complete minus equations, V_4^-:", dV4];
rec["diff_V3m_general_at_zero", dV3 /. z0, "complete minus equations, V_3^-/zeta_2, all constants zero"];
rec["diff_V4m_general_at_zero", dV4 /. z0, "complete minus equations, V_4^-/zeta_2, all constants zero"];
sol3g = Solve[Thread[dV3 == 0], {lp, lm, cm}];
rec["general_V3_solution", sol3g, "three-loop general-color V_3^- solved for l_+, l_-, c_-"];
res4g = If[Length[sol3g] == 1, Expand[dV4 /. First[sol3g]], $Failed];
rec["general_V4_residual_at_V3_solution", res4g, "complete minus equations, V_4^- at that solution"];
check["C3 in general color the three-loop V_3^- fixes l_+, l_-, c_- uniquely and V_4^- is then not reproduced",
  Length[sol3g] == 1 && res4g =!= {0, 0, 0, 0, 0}];
sol34g = Solve[Thread[Join[dV3, dV4] == 0], {lp, lm, cm}];
check["C3 no numeric l_+, l_-, c_- reproduces both orders in general color", sol34g === {}];
dpoly3 = Expand[dV3 . b3]; dpoly4 = Expand[dV4 . b4];
check["C3 the quartic component of V_4^- (equations) does not depend on l_+, l_-, c_- and equals the complete value",
  Expand[Coefficient[dpoly4, dFA]] === 0];
check["C3 at c_- = l_- the differences vanish at C_A = 2C_F (contain C_F(C_A-2C_F)) for any l_+, l_-",
  Expand[(dpoly3 /. cm -> lm) /. CA -> 2 CF] === 0 && Expand[(dpoly4 /. cm -> lm) /. CA -> 2 CF] === 0];
check["C3 for c_- != l_- the factor (C_A - 2C_F) is lost", Expand[dpoly3 /. CA -> 2 CF] =!= 0];
pf["C3 V_3^- difference at C_A = 2C_F (shows the c_- - l_- dependence):", Factor[dpoly3 /. CA -> 2 CF]];
pf["C3 V_4^- difference at C_A = 2C_F:", Factor[dpoly4 /. CA -> 2 CF]];
rec["general_V3m_lplus_coefficients", Coefficient[V3eV, lp], "coefficients of l_+ in V_3^-/zeta_2, basis (CF CA^2, CF^2 CA, CF^3)"];
rec["general_V4m_lplus_coefficients", Coefficient[V4eV, lp], "coefficients of l_+ in V_4^-/zeta_2, basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA)"];
rec["abelian_V4m_at_general_V3_solution", If[Length[sol3g] == 1, V4eA /. First[sol3g], $Failed], "C_F^4 component of V_4^- (equations) at the general-color three-loop solution, against complete -1728"];

(* C4. Side computation outside the constants of the task: a relative normalization nu,
       psi^+ -> psi^+ (1 + nu pi^2 w^2), psi^- -> psi^-/(1 + nu pi^2 w^2) (the scan of verify_scratch/r2).
       Modulo t^2: w psi^+ = -t/2, w psi^- = 2 - t/6 - 2 nu t. *)
pr[""]; pr["C4. Side computation (outside l_pm, c_pm): relative normalization nu of psi^+ and psi^-"];
wpsi[2] = 2 - t/6 - 2 nu t;
Module[{ph, Sn, Vn, V3n, V4n, solvedNu, V3nV, V4nV, fam},
  ph = solveSystem[{CF}, {CF}, {0}, {{-2 CF}}, 1, 0];
  Sn = Sw2[ph, 1, CF, 0, 0]; Vn = Sw2[ph, 2, CF, 0, 0];
  V3n = Expand[SnOf[Vn, 3]/CF^3]; V4n = Expand[SnOf[Vn, 4]/CF^4];
  check["C4 nu leaves the abelian S_3, S_4 unchanged",
   Expand[{SnOf[Sn, 3]/CF^3, SnOf[Sn, 4]/CF^4} - ({SnAbk[[3]], SnAbk[[4]]} /. k1)] === {0, 0}];
  rec["V3m_abelian_with_nu", V3n, "abelian V_3^-/(zeta_2 C_F^3) with nu"];
  rec["V4m_abelian_with_nu", V4n, "abelian V_4^-/(zeta_2 C_F^4) with nu"];
  fam = Solve[{V3n == V3dA, V4n == V4dA}, {lp, nu}];
  rec["family_V_abelian_with_nu", fam, "abelian V_3^-, V_4^- reproduced: l_+ and nu in terms of l_-, c_-"];
  solvedNu = Association[# -> groupSolve[#] & /@ {"SU", "SO", "Sp"}];
  V3nV = decomp3[solvedNu["SU"]["V"][[3]]]; V4nV = decomp4[solvedNu["SU"]["V"][[4]], numData[solvedNu, "V", 4]];
  check["C4 general-color decompositions with nu exist (SU(N), SO(5), SO(7), Sp(4))", FreeQ[{V3nV, V4nV}, $Failed]];
  check["C4 general-color S_3, S_4 unchanged by nu",
   Together[(decomp3[solvedNu["SU"]["S"][[3]]] - S3eV)] === {0, 0, 0} &&
    Together[decomp4[solvedNu["SU"]["S"][[4]], numData[solvedNu, "S", 4]] - S4eV] === {0, 0, 0, 0, 0}];
  rec["general_V3m_with_nu", Expand[V3nV], "general-color V_3^-/zeta_2 with nu"];
  rec["general_V4m_with_nu", Expand[V4nV], "general-color V_4^-/zeta_2 with nu"];
  rec["general_V3V4_solutions_with_nu", Solve[Thread[Join[V3dV - V3nV, V4dV - V4nV] == 0], {lp, lm, cm, nu}],
   "numeric l_+, l_-, c_-, nu reproducing both orders in general color"];
  check["C4 no numeric l_+, l_-, c_-, nu reproduces both orders in general color",
   Solve[Thread[Join[V3dV - V3nV, V4dV - V4nV] == 0], {lp, lm, cm, nu}] === {}]];
wpsi[2] = 2 - t/6;

(* =====================================================================================
   PART D.  Comparison with the macros of the paper (after the computation above)
   ===================================================================================== *)
pr[""]; pr["PART D. Comparison with the number macros of the paper"];
cmpVec[name_, mine_] := check["D " <> name <> " = " <> ToString[macroVec[name], InputForm] <> " equals this program",
   Expand[macroVec[name] - mine] === Table[0, {Length[mine]}]];
cmpExpr[name_, mine_] := check["D " <> name <> " = " <> macroComment[name] <> " equals this program",
   Together[macroExpr[name] - mine] === 0];
cmpVec["nmSthreeVec", S3dV]; cmpVec["nmSfourVec", S4dV];
cmpVec["nmXkDataVthreeMinusXzero", V3dV]; cmpVec["nmXkDataVfourMinusXzero", V4dV];
cmpVec["nmXkVthreeUncLamOne", V3eV /. z0]; cmpVec["nmXkVfourUncLamOne", V4eV /. z0];
cmpVec["nmMismatchVthreeVec", dV3 /. z0]; cmpVec["nmMismatchVfourVec", dV4 /. z0];
cmpExpr["nmSthreeAbelian", S3dA z2 CF^3]; cmpExpr["nmSfourAbelian", S4dA z2 CF^4];
cmpExpr["nmVthreeMinusAbelianDiff", (V3dA - (V3eA /. z0)) z2 CF^3];
cmpExpr["nmVfourMinusAbelianDiff", (V4dA - (V4eA /. z0)) z2 CF^4];
cmpVec["nmCplusShiftVec", Table[Coefficient[SnAbk[[n]] /. k1 /. cp -> lp + del, del], {n, 2, 4}]];
cmpExpr["nmCplusShiftFive", Coefficient[SnAbk[[5]] /. k1 /. cp -> lp + del, del]];
check["D nmCplusShiftCatalan: 6 (c_+-l_+) Cat_{n-1} (2C_F)^n equals the abelian shifts, n=2..5",
  Table[Coefficient[SnAbk[[n]] /. k1 /. cp -> lp + del, del], {n, 2, 5}] === Table[6 CatalanNumber[n - 1] 2^n, {n, 2, 5}]];
check["D nmYshiftCatalan: y zeta_2 Cat_{n-2} (2C_F)^(n-1) equals the abelian y shifts, n=3..5 (units zeta_2 C_F^n)",
  {yS3, yS4, yS5} === Table[CatalanNumber[n - 2] 2^(n - 1)/CF, {n, 3, 5}]];
cmpExpr["nmSoneData", Sd[1, 1]]; cmpExpr["nmStwoData", Sd[1, 2]];
cmpExpr["nmLLminusTwo", LLmData[[1]]]; cmpExpr["nmLLminusThree", LLmData[[2]]]; cmpExpr["nmLLminusFour", LLmData[[3]]];
cmpExpr["nmVthreeMinusSUN", Together[(V3dV . b3 /. subsSU)]];
cmpExpr["nmVfourMinusSUN", Together[(V4dV . b4 /. subsSU)]];
cmpExpr["nmSthreeSUN", Together[(S3dV . b3 /. subsSU) z2]];
cmpExpr["nmSfourSUN", Together[(S4dV . b4 /. subsSU) z2]];

(* =====================================================================================
   PART E.  Mutations: each comparison above must be able to fail
   ===================================================================================== *)
pr[""]; pr["PART E. Mutations (each must make its check fail)"];
mut[label_String, cond_] := If[TrueQ[cond], (nfail++; AppendTo[failList, "mutation not caught: " <> label]; pr["  [FAIL] mutation not caught: " <> label]),
   (nok++; pr["  [ok]   mutation caught: " <> label])];
(* E1: data mutation, the zeta_2 ln^4 x coefficient of C_F^4 in P^(3)- changed by +1 *)
Module[{c3save = c[3, -1, 4], V4mut},
  c[3, -1, 4] = c3save + z2 CF^4;
  V4mut = abel[Expand[zpart[coefAN[Sdat[-1, False], 4, -4]]]/z2, 4];
  c[3, -1, 4] = c3save;
  mut["E1 four-loop P^- datum changed: the l_+ = 0 family point no longer reproduces V_4^-",
   Expand[(V4eA /. lp -> 0 /. First[famV] /. lp -> 0) - V4mut] === 0]];
(* E2: data mutation in P^(3)+ zeta_2 ln^4 x, C_F^4 coefficient changed by +1 *)
Module[{c3save = c[3, 1, 4], S4mut},
  c[3, 1, 4] = c3save + z2 CF^4;
  S4mut = abel[Expand[zpart[coefAN[Sdat[1, False], 4, -4]]]/z2, 4];
  c[3, 1, 4] = c3save;
  mut["E2 four-loop P^+ datum changed: S_4 at c_+ = l_+ no longer equals the complete value", Expand[(S4eA /. cpl) - S4mut] === 0]];
(* E3: equation mutation, w psi^+ scaled by 1.1 (rational 11/10) *)
Module[{ph, Sm},
  wpsi[1] = -(11/10) t/2;
  ph = solveSystem[{CF}, {CF}, {0}, {{-2 CF}}, 1, 0];
  Sm = Sw2[ph, 1, CF, 0, 0];
  wpsi[1] = -t/2;
  mut["E3 psi^+ scaled by 11/10: S_3 no longer equals the complete abelian value", Expand[(SnOf[Sm, 3]/CF^3 /. cpl) - S3dA] === 0]];
(* E4: equation mutation, the subleading term of psi^- dropped (w psi^- = 2) *)
Module[{ph, Vm},
  wpsi[2] = 2;
  ph = solveSystem[{CF}, {CF}, {0}, {{-2 CF}}, 1, 0];
  Vm = Sw2[ph, 2, CF, 0, 0];
  wpsi[2] = 2 - t/6;
  mut["E4 subleading psi^- term dropped: V_3^- changes", Expand[SnOf[Vm, 3]/CF^3 - V3eA] === 0]];
(* E5: equation mutation in general color, negative-signature adjoint Born weight reversed *)
Module[{ph, G = grp["SU"], T, bb, S},
  T = solved["SU"]["T"]; bb = solved["SU"]["b"];
  ph = solveSystem[bb, {bb[[1]], -bb[[2]]}, G["Cas"], T, 1, 0];
  S = Sw2[ph, 1, G["CF"], 0, 0];
  mut["E5 negative-signature adjoint Born weight reversed: SU(N) S_4 no longer equals the complete result",
   Together[(SnOf[S, 4] - (S4dV . b4 /. subsSU)) /. cpl] === 0]];
(* E7: data-table mutation: one entry changed must break the A5 comparison *)
Module[{save = c[2, 1, 2], ok},
  c[2, 1, 2] = save + z2 CF^3;
  ok = Expand[macroExpr[dtName[2, 1, 2, "Zeta"]] - Coefficient[c[2, 1, 2], z2, 1]] === 0;
  c[2, 1, 2] = save;
  mut["E7 a three-loop source coefficient changed: Table tab:datatable comparison fails", ok]];
(* E6: B2 cross-check must fail if lp is dropped from the series solution *)
Module[{FPm, FMm, PPm, sm},
  FPm[1] = 2 CF/w; FMm[1] = 2 CF/w;
  Do[FPm[n] = truncL[(1/w) (Sum[FPm[k] FPm[n - k], {k, 1, n - 1}] + 2 kap psiPs (-2 CF) FMm[n - 1]), n];
   FMm[n] = truncL[(1/w) ((1 + lm Pi^2 w^2) Sum[FMm[k] FMm[n - k], {k, 1, n - 1}] + 2 kap psiMs (-2 CF) FPm[n - 1]), n], {n, 2, 4}];
  PPm[n_] := Expand[(1 + cm Pi^2 w^2) FMm[n]];
  sm = Expand[6 Coefficient[Coefficient[Sser[PPm, 3], w, -2], Pi, 2]/CF^3];
  mut["E6 l_+ removed from the series solution: V_3^- of B2 differs from B1", Expand[sm - VnAbk[[3]]] === 0]];

(* =====================================================================================
   Summary and results file
   ===================================================================================== *)
pr[""]; pr["=================================================================================="];
pr["SUMMARY: " <> ToString[nok] <> " checks passed, " <> ToString[nfail] <> " failed"];
If[nfail > 0, pr["FAILED: " <> StringRiffle[failList, "; "]]];
Export[FileNameJoin[{outDir, "m6_abelian_B_results.tsv"}],
  Prepend[results, {"key", "value", "note"}], "TSV"];
pr["results written to m6_abelian_B_results.tsv"];
pr["=================================================================================="];
Exit[If[nfail == 0, 0, 1]];


==> anc/numbers/deposit/R10/m6_abelian/B/m6_abelian_B_results.tsv <==
"key"	"value"	"note"
"data_S3_abelian"	"144"	"complete results, S_3/(zeta_2 C_F^3) at C_A=0"
"data_S4_abelian"	"960"	"complete results, S_4/(zeta_2 C_F^4) at C_A=0, dFA=0"
"data_V3m_abelian"	"-80"	"complete results, V_3^-/(zeta_2 C_F^3) at C_A=0"
"data_V4m_abelian"	"-1728"	"complete results, V_4^-/(zeta_2 C_F^4) at C_A=0, dFA=0"
"eq_S3_abelian"	"144 + 96*cp - 96*lp"	"equations, S_3/(zeta_2 C_F^3), kappa=+1, y=0"
"eq_S4_abelian"	"960 + 480*cp - 480*lp"	"equations, S_4/(zeta_2 C_F^4), kappa=+1, y=0"
"eq_V3m_abelian"	"176 - 96*cm + 288*lm + 192*lp"	"equations, V_3^-/(zeta_2 C_F^3), kappa=+1"
"eq_V4m_abelian"	"-448 - 288*cm + 1056*lm + 1536*lp"	"equations, V_4^-/(zeta_2 C_F^4), kappa=+1"
"eq_S5_abelian"	"3648 + 2688*cp - 2688*lp"	"equations, S_5/(zeta_2 C_F^5), kappa=+1, y=0"
"eq_V5m_abelian"	"-8000 + 8064*cm - 4224*lm + 11520*lp"	"equations, V_5^-/(zeta_2 C_F^5), kappa=+1"
"eq_S1S2_abelian"	"{-12*cp, -24 + 24*cp - 24*lp}"	"equations, S_1/(zeta_2 C_F), S_2/(zeta_2 C_F^2)"
"eq_V1V2m_abelian"	"{-12*cm, -8 + 120*cm - 24*lm}"	"equations, V_1^-/(zeta_2 C_F), V_2^-/(zeta_2 C_F^2)"
"S3_shift_per_cplus_minus_lplus"	"96"	"d S_3/d(c_+ - l_+), units zeta_2 C_F^3"
"S4_shift_per_cplus_minus_lplus"	"480"	"d S_4/d(c_+ - l_+), units zeta_2 C_F^4"
"S3_abelian_fixes"	"{{cp -> lp}}"	"S_3 (y=0) solved for c_+"
"S345_shift_per_y"	"{4/CF, 16/CF, 80/CF}"	"coefficient of y in S_n/(zeta_2 C_F^n), n=3,4,5"
"S3S4_abelian_fix_with_y_free"	"{{cp -> lp, yy -> 0}}"	"S_3 and S_4 solved for c_+ and y"
"det_S3S4_cplus_y"	"-384/CF"	"determinant of the (c_+ - l_+, y) system, units of the shifts"
"V3m_coefficients_const_lp_lm_cm"	"{176, 192, 288, -96}"	"V_3^-/(zeta_2 C_F^3) = const + x lp + y lm + z cm"
"V4m_coefficients_const_lp_lm_cm"	"{-448, 1536, 1056, -288}"	"V_4^-/(zeta_2 C_F^4) = const + x lp + y lm + z cm"
"diff_V3m_abelian_at_zero"	"-256"	"complete minus equations, V_3^-/(zeta_2 C_F^3), l_pm=c_pm=0"
"diff_V4m_abelian_at_zero"	"-1280"	"complete minus equations, V_4^-/(zeta_2 C_F^4), l_pm=c_pm=0"
"V3m_V4m_dependence_on_lplus"	"{192, 1536}"	"d V_3^-/d l_+, d V_4^-/d l_+ (units zeta_2 C_F^n)"
"rank_V3V4_in_lp_lm_cm"	"2"	"rank of the linear map (l_+, l_-, c_-) -> (V_3^-, V_4^-)"
"family_V_abelian"	"{{lm -> (-8 - 15*lp)/3, cm -> (-16 - 39*lp)/3}}"	"V_3^-, V_4^- reproduced: l_- and c_- in terms of l_+ (one-parameter family)"
"V3m_condition_normalized"	"-8/3 + cm - 3*lm - 2*lp == 0"	"abelian V_3^- condition divided by its c_- coefficient"
"family_point_lplus_0"	"{lp -> 0, lm -> -8/3, cm -> -16/3}"	"family point at l_+ = 0"
"family_point_lplus_m1/3"	"{lp -> -1/3, lm -> -1, cm -> -1}"	"family point at l_+ = -1/3"
"family_point_lplus_eq_lminus"	"{{lp -> -4/9, cm -> 4/9}}"	"family point with l_+ = l_-"
"family_point_lplus_eq_lminus_eq_cminus"	"{}"	"l_+ = l_- = c_- (= c_+ by S_3): solutions"
"family_point_cminus_eq_lminus"	"{{lp -> -1/3, lm -> -1}}"	"family point with c_- = l_-"
"lplus_only_solution"	"{}"	"V_3^-, V_4^- with l_- = c_- = 0, solved for l_+"
"family_point_lminus_0"	"{{lp -> -8/15, cm -> 8/5}}"	"family point with l_- = 0"
"family_point_cminus_0"	"{{lp -> -16/39, lm -> -8/13}}"	"family point with c_- = 0"
"lplus_eq_lminus_m1/6"	"{}"	"l_+ = l_- = -1/6 (App. C fitted l_+): solutions for c_-"
"lplus_eq_lminus_m1/6_V3_V4_separately"	"{{{cm -> 11/6}}, {{cm -> 53/18}}}"	"c_- required by V_3^- and by V_4^- separately at l_+ = l_- = -1/6"
"family_point_lplus_m1/6"	"{lp -> -1/6, lm -> -11/6, cm -> -19/6}"	"family point at l_+ = -1/6"
"all_equal_l_from_V3_and_V4"	"{{{ll -> -2/3}}, {{ll -> -5/9}}}"	"l_+ = l_- = c_- = l required by V_3^- and by V_4^- separately"
"S1_V1_boundary_fix"	"{{cp -> -1/3, cm -> -1/3}}"	"c_+, c_- that the one-loop constants S_1, V_1 alone would fix (boundary constants, not poles)"
"S1_V1_S3_V3_V4_joint"	"{}"	"joint solutions of S_1, V_1, S_3, V_3^-, V_4^- for c_+, l_+, l_-, c_- (abelian)"
"S2_V2_abelian_data_vs_eq"	"{-8, -24 + 24*cp - 24*lp, -24, -8 + 120*cm - 24*lm}"	"abelian S_2 complete, S_2 equations, V_2 complete, V_2 equations (units zeta_2 C_F^2; boundary constants)"
"diff_V3m_general_at_zero"	"{-112, 352, -256}"	"complete minus equations, V_3^-/zeta_2, all constants zero"
"diff_V4m_general_at_zero"	"{608, -2496, 3200, -1280, 0}"	"complete minus equations, V_4^-/zeta_2, all constants zero"
"general_V3_solution"	"{{lp -> -5/6, lm -> -1/2, cm -> -1/2}}"	"three-loop general-color V_3^- solved for l_+, l_-, c_-"
"general_V4_residual_at_V3_solution"	"{-368, 1248, -1216, 384, 0}"	"complete minus equations, V_4^- at that solution"
"general_V3m_lplus_coefficients"	"{48, -192, 192}"	"coefficients of l_+ in V_3^-/zeta_2, basis (CF CA^2, CF^2 CA, CF^3)"
"general_V4m_lplus_coefficients"	"{-480, 2304, -3456, 1536, 0}"	"coefficients of l_+ in V_4^-/zeta_2, basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA)"
"abelian_V4m_at_general_V3_solution"	"-2112"	"C_F^4 component of V_4^- (equations) at the general-color three-loop solution, against complete -1728"
"V3m_abelian_with_nu"	"176 - 96*cm + 288*lm + 192*lp - 192*nu"	"abelian V_3^-/(zeta_2 C_F^3) with nu"
"V4m_abelian_with_nu"	"-448 - 288*cm + 1056*lm + 1536*lp - 768*nu"	"abelian V_4^-/(zeta_2 C_F^4) with nu"
"family_V_abelian_with_nu"	"{{lp -> (-8 - 3*cm + 3*lm)/24, nu -> (8 - 5*cm + 13*lm)/8}}"	"abelian V_3^-, V_4^- reproduced: l_+ and nu in terms of l_-, c_-"
"general_V3m_with_nu"	"{84 + 144*cm + 48*lp - 144*nu, -256 - 192*cm - 192*lm - 192*lp + 384*nu, 176 - 96*cm + 288*lm + 192*lp - 192*nu}"	"general-color V_3^-/zeta_2 with nu"
"general_V4m_with_nu"	"{112 - 1152*cm - 480*lp + 1152*nu, -496 + 3456*cm + 192*lm + 2304*lp - 3648*nu, 832 - 1920*cm - 1152*lm - 3456*lp + 3072*nu, -448 - 288*cm + 1056*lm + 1536*lp - 768*nu, -384}"	"general-color V_4^-/zeta_2 with nu"
"general_V3V4_solutions_with_nu"	"{}"	"numeric l_+, l_-, c_-, nu reproducing both orders in general color"


==> anc/numbers/deposit/R10/m7_pminus_norm/m7_compare.out <==
second program loaded; its own failed-check count: 0
first program output: 8 lines
  | S3 with c+=l+, any nu,l-: 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
  | S4: -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4
  | phi^- kept ; V3- own(params) = 2*(N - 1)*(N + 1)*(6*N**4*c_m - 6*N**4*ell_m + 36*N**2*c_m - 12*N**2*ell_m - 24*N**2*nu + 10*N**2 - 6*c_m + 18*ell_m + 12*ell_p - 12*nu + 11)/N**3
  |   solutions of V3-,V4- = data (all N): []
  |   solutions of V3- alone: [{ell_m: c_m, ell_p: -5/6, nu: c_m + 1/2}]
  | phi^- shifted ; V3- own(params) = 2*(N - 1)*(N + 1)*(6*N**4*c_m - 6*N**4*ell_m + 36*N**2*c_m - 12*N**2*ell_m - 24*N**2*nu + 10*N**2 - 6*c_m + 18*ell_m + 12*ell_p - 12*nu + 11)/N**3
  |   solutions of V3-,V4- = data (all N): []
  |   solutions of V3- alone: [{ell_m: c_m, ell_p: -5/6, nu: c_m + 1/2}]

AGREE     line 1, S_3 in SU(N) at c_+ = ell_+ (second program: (6*(-1 + nn)*(1 + nn)*(3 + 2*nn^2))/nn^3)
AGREE     line 1, S_3 free of nu, ell_- (second program: derivatives in every family and variant)
AGREE     line 2, S_4 in SU(N) at c_+ = ell_+ (second program: (-12*(-1 + nn)*(1 + nn)*(5 + 19*nn^2))/nn^4)
AGREE     line 3, V_3^-(lm, cm, lp, nu) in SU(N), phi^- kept = variant A
AGREE     line 6, V_3^-(lm, cm, lp, nu) in SU(N), phi^- shifted = variant B
AGREE     line 4, V_3^- and V_4^- together in SU(N), phi^- kept: first {}, second {}
AGREE     line 7, V_3^- and V_4^- together in SU(N), phi^- shifted: first {}, second {}
line 5 parsed: InputForm[{{lm -> cm, lp -> -5/6, nu -> 1/2 + cm}}]   second program: InputForm[{{lm -> cm, lp -> -5/6, nu -> (1 + 2*cm)/2}}]
line 8 parsed: InputForm[{{lm -> cm, lp -> -5/6, nu -> 1/2 + cm}}]   second program: InputForm[{{lm -> cm, lp -> -5/6, nu -> (1 + 2*cm)/2}}]
AGREE     line 5, V_3^- alone in SU(N), phi^- kept: same family
AGREE     line 8, V_3^- alone in SU(N), phi^- shifted: same family
AGREE     the SU(N) family of the first program equals the general-color family of the second
AGREE     targets: the first program uses (-28, 96, -80), (720, -2992, 4032, -1728, -384); the second recomputes them from P^(0..3)

Scope note (second program only).  SU(3) alone, variant A: two numbers, V_3^- = -368/27 and V_4^- = 896/3 zeta_2,
solved for (lm, lp) at given (cm, nu): InputForm[{{lm -> (160 + 1787*cm - 19*nu)/1768, lp -> (-19*(209 + 645*cm - 645*nu))/663}}]

disagreements: 0


==> anc/numbers/deposit/R10/m7_pminus_norm/m7_compare.wl <==
(* ::Package:: *)
(* =====================================================================================
   m7_compare.wl  --  line-by-line comparison of the two programs of row M7
   Written after m7_pminus_norm.wl had produced m7_pminus_norm.out.
   Loads m7_pminus_norm.wl with its printing suppressed (the computation is not changed),
   parses the printed lines of the first program, pminus_scan.out (SymPy syntax), and compares
   each with the corresponding quantity of the second program, exactly.
   Run:  wolfram -script m7_compare.wl > m7_compare.out 2>&1
   ===================================================================================== *)
$AllowInternet = False;
here = DirectoryName[$InputFileName];
Block[{Print = (Null &)}, Get[FileNameJoin[{here, "m7_pminus_norm.wl"}]]];
Print["second program loaded; its own failed-check count: ", nfail];

nc = 0;
cmp[name_, test_] := (If[TrueQ[test], Print["AGREE     ", name], nc++; Print["DISAGREE  ", name]]);
toW[s_String] := ToExpression[StringReplace[s, {"**" -> "^", "ell_m" -> "lm", "ell_p" -> "lp", "c_m" -> "cm",
     RegularExpression["\\bN\\b"] -> "nn"}]];
toRules[s_String] := Module[{body = StringTrim[s]},
  If[body === "[]", {},
   body = StringReplace[body, {"[" -> "", "]" -> "", "{" -> "", "}" -> ""}];
   {Map[(toW[StringTrim[First[#]]] -> toW[StringTrim[Last[#]]]) &,
      StringSplit[#, ":"] & /@ StringSplit[body, ","]]}]];

lines = ReadList[FileNameJoin[{here, "pminus_scan.out"}], String];
Print["first program output: ", Length[lines], " lines"];
Do[Print["  | ", l], {l, lines}];
Print[""];

(* second program's SU(N) quantities *)
S3SU = Factor[res[{"SU(N)", "A"}]["S"][[3]] /. cp -> lp];
S4SU = Factor[res[{"SU(N)", "A"}]["S"][[4]] /. cp -> lp];
V3SU[v_] := res[{"SU(N)", v}]["V"][[3]];
V4SU[v_] := res[{"SU(N)", v}]["V"][[4]];
suData3 = dataV3.basis3[CF, CA] /. suSub; suData4 = dataV4.basis4[CF, CA, dFA] /. suSub;
suEq[v_, L_] := Thread[CoefficientList[Numerator[Together[If[L == 3, (V3SU[v] - suData3) nn^3, (V4SU[v] - suData4) nn^4]]], nn] == 0];

(* line 1: S3 with c+ = l+, any nu, l- *)
first1 = toW[Last[StringSplit[lines[[1]], ":"]]];
cmp["line 1, S_3 in SU(N) at c_+ = ell_+ (second program: " <> ToString[S3SU, InputForm] <> ")",
  Simplify[first1 - S3SU] === 0];
cmp["line 1, S_3 free of nu, ell_- (second program: derivatives in every family and variant)",
  FreeQ[first1, nu | lm] && Simplify[D[res[{"SU(N)", "A"}]["S"][[3]], {{nu, lm, cm}}]] === {0, 0, 0}];
(* line 2: S4 *)
first2 = toW[Last[StringSplit[lines[[2]], ":"]]];
cmp["line 2, S_4 in SU(N) at c_+ = ell_+ (second program: " <> ToString[S4SU, InputForm] <> ")",
  Simplify[first2 - S4SU] === 0];
(* lines 3 and 6: V3- with parameters, phi^- kept and shifted *)
first3 = toW[Last[StringSplit[lines[[3]], "="]]];
first6 = toW[Last[StringSplit[lines[[6]], "="]]];
cmp["line 3, V_3^-(lm, cm, lp, nu) in SU(N), phi^- kept = variant A", Simplify[first3 - V3SU["A"]] === 0];
cmp["line 6, V_3^-(lm, cm, lp, nu) in SU(N), phi^- shifted = variant B", Simplify[first6 - V3SU["B"]] === 0];
(* lines 4 and 7: V3- and V4- together *)
s4 = toRules[Last[StringSplit[lines[[4]], ":", 2]]];
s7 = toRules[Last[StringSplit[lines[[7]], ":", 2]]];
mine4 = Solve[Join[suEq["A", 3], suEq["A", 4]], params];
mine7 = Solve[Join[suEq["B", 3], suEq["B", 4]], params];
cmp["line 4, V_3^- and V_4^- together in SU(N), phi^- kept: first " <> ToString[s4] <> ", second " <> ToString[mine4],
  s4 === {} && mine4 === {}];
cmp["line 7, V_3^- and V_4^- together in SU(N), phi^- shifted: first " <> ToString[s7] <> ", second " <> ToString[mine7],
  s7 === {} && mine7 === {}];
(* lines 5 and 8: V3- alone *)
s5 = toRules[Last[StringSplit[lines[[5]], ":", 2]]];
s8 = toRules[Last[StringSplit[lines[[8]], ":", 2]]];
mine5 = Solve[suEq["A", 3], {lm, lp, nu}];
mine8 = Solve[suEq["B", 3], {lm, lp, nu}];
Print["line 5 parsed: ", InputForm[s5], "   second program: ", InputForm[mine5]];
Print["line 8 parsed: ", InputForm[s8], "   second program: ", InputForm[mine8]];
cmp["line 5, V_3^- alone in SU(N), phi^- kept: same family",
  Length[s5] == 1 && Length[mine5] == 1 && Simplify[({lm, lp, nu} /. First[s5]) - ({lm, lp, nu} /. First[mine5])] === {0, 0, 0}];
cmp["line 8, V_3^- alone in SU(N), phi^- shifted: same family",
  Length[s8] == 1 && Length[mine8] == 1 && Simplify[({lm, lp, nu} /. First[s8]) - ({lm, lp, nu} /. First[mine8])] === {0, 0, 0}];
cmp["the SU(N) family of the first program equals the general-color family of the second",
  Simplify[({lm, lp, nu} /. First[s5]) - ({lm, lp, nu} /. First[Solve[Thread[Vgen[{"A", 3}] == dataV3], {lm, lp, nu}]])] === {0, 0, 0}];
(* the complete-result vectors used as targets *)
cmp["targets: the first program uses (-28, 96, -80), (720, -2992, 4032, -1728, -384); the second recomputes them from P^(0..3)",
  dataV3 === {-28, 96, -80} && dataV4 === {720, -2992, 4032, -1728, -384}];

Print[""];
Print["Scope note (second program only).  SU(3) alone, variant A: two numbers, V_3^- = -368/27 and V_4^- = 896/3 zeta_2,"];
Print["solved for (lm, lp) at given (cm, nu): ",
  InputForm[Solve[{(V3SU["A"] /. nn -> 3) == (suData3 /. nn -> 3), (V4SU["A"] /. nn -> 3) == (suData4 /. nn -> 3)}, {lm, lp}]]];
Print[""];
Print["disagreements: ", nc];


==> anc/numbers/deposit/R10/m7_pminus_norm/m7_pminus_norm.out <==

=== 0. Engine ===
Wolfram Engine 15.0.0 for Linux x86 (64-bit) (May 19, 2026)

=== 1. Signature factors, phases and weights at first order in zeta_2 (pi^2 = 6 z, z^2 = 0) ===
phi+ = (-3*w*z)/2    phi- = w^(-1) - (w*z)/2
psi+ = -3*w*z    psi- = 2/w - w*z
PASS  psi+ psi- = Delta^2 = -pi^2 at every omega (exact forms)
PASS  eq. (sign-phases) with Delta^2 = -6 z
PASS  eqs. (psiplus), (psiminus): -pi tan(pi w/2), pi cot(pi w/2)

=== 2. Channel data: T matrices from the color relations of App. A.4 ===
SU(N): channels C_R = {0, nn}  b_R = {(-1 + nn^2)/(2*nn), -1/2*1/nn}  T = {{0, nn^(-1) - nn}, {-nn^(-1), 2/nn - nn/2}}
SO(N): channels C_R = {0, (-2 + nn)/2, nn/2}  b_R = {(-1 + nn)/4, 1/4, -1/4}  T = {{0, (1 - nn)/2, 0}, {-nn^(-1), 0, nn^(-1) - nn/4}, {0, (2 - nn)/4, 0}}
Sp(N): channels C_R = {0, (2 + nn)/2, nn/2}  b_R = {(1 + nn)/4, -1/4, 1/4}  T = {{0, (-1 - nn)/2, 0}, {-nn^(-1), 0, nn^(-1) - nn/4}, {0, (-2 - nn)/4, 0}}
PASS  SU(N) T equals nmTrcSUN
PASS  SO(N) T equals nmTrcSON
PASS  Sp(N) T equals nmTrcSpN (reordered)
PASS  dFA/N_R: SU(3) 5/2, SO(5) 3/16, SO(7) 55/64, USp(4) 165/64 (math-tools.md, GAP and Sage)
PASS  SU(N): M_1 = sum T_AR b_R equals eq. (color-M1)
PASS  SU(N): M_2 = sum T_AR b_R^2 equals eq. (color-M2)
PASS  SO(N): M_1 = sum T_AR b_R equals eq. (color-M1)
PASS  SO(N): M_2 = sum T_AR b_R^2 equals eq. (color-M2)
PASS  Sp(N): M_1 = sum T_AR b_R equals eq. (color-M1)
PASS  Sp(N): M_2 = sum T_AR b_R^2 equals eq. (color-M2)

=== 3. The equations and their order-by-order solution ===
PASS  SU(N), variant A: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  SU(N), variant B: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  SU(N), variant C: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  SO(N), variant A: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  SO(N), variant B: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  SO(N), variant C: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  Sp(N), variant A: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  Sp(N), variant B: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  Sp(N), variant C: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  abelian, variant A: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  abelian, variant B: residual of eq. (system) vanishes through a^4 at first order in zeta_2
PASS  abelian, variant C: residual of eq. (system) vanishes through a^4 at first order in zeta_2

=== 4. Checks of the double-logarithmic content against the paper ===
P^- leading logarithms, a^2, a^3, a^4 (general color): {{8, -12}, {-24, 96, -80}, {192, -640, 704, -304, 0}}
PASS  P^- LL equal nmLLminusTwo, nmLLminusThree, nmLLminusFour
P^+ leading logarithms, a^2, a^3, a^4 (general color): {{0, 4}, {0, 0, 16}, {0, 0, 0, 80, 0}}
PASS  P^+ LL equal the double-logarithmic Catalan values 4 CF^2, 16 CF^3, 80 CF^4
PASS  SU(N): S^+ has no LL or NLL poles at a^2..a^4 (zeta_2-free and zeta_2 parts)
PASS  SO(N): S^+ has no LL or NLL poles at a^2..a^4 (zeta_2-free and zeta_2 parts)
PASS  Sp(N): S^+ has no LL or NLL poles at a^2..a^4 (zeta_2-free and zeta_2 parts)

=== 5. (i) S_3 and S_4 with the row-M7 normalization, all constants free ===
SU(N) variant A: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-12*(-1 + nn^2)^3)/nn^3, 0, (12*(-1 + nn^2)^3)/nn^3}   dS_4/d(...) = {0, 0, (-30*(-1 + nn^2)^4)/nn^4, 0, (30*(-1 + nn^2)^4)/nn^4}
SU(N) variant B: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-12*(-1 + nn^2)^3)/nn^3, 0, (12*(-1 + nn^2)^3)/nn^3}   dS_4/d(...) = {0, 0, (-30*(-1 + nn^2)^4)/nn^4, 0, (30*(-1 + nn^2)^4)/nn^4}
SU(N) variant C: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-12*(-1 + nn^2)^3)/nn^3, 0, (12*(-1 + nn^2)^3)/nn^3}   dS_4/d(...) = {0, 0, (-30*(-1 + nn^2)^4)/nn^4, 0, (30*(-1 + nn^2)^4)/nn^4}
SO(N) variant A: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-3*(-1 + nn)^3)/2, 0, (3*(-1 + nn)^3)/2}   dS_4/d(...) = {0, 0, (-15*(-1 + nn)^4)/8, 0, (15*(-1 + nn)^4)/8}
SO(N) variant B: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-3*(-1 + nn)^3)/2, 0, (3*(-1 + nn)^3)/2}   dS_4/d(...) = {0, 0, (-15*(-1 + nn)^4)/8, 0, (15*(-1 + nn)^4)/8}
SO(N) variant C: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-3*(-1 + nn)^3)/2, 0, (3*(-1 + nn)^3)/2}   dS_4/d(...) = {0, 0, (-15*(-1 + nn)^4)/8, 0, (15*(-1 + nn)^4)/8}
Sp(N) variant A: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-3*(1 + nn)^3)/2, 0, (3*(1 + nn)^3)/2}   dS_4/d(...) = {0, 0, (-15*(1 + nn)^4)/8, 0, (15*(1 + nn)^4)/8}
Sp(N) variant B: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-3*(1 + nn)^3)/2, 0, (3*(1 + nn)^3)/2}   dS_4/d(...) = {0, 0, (-15*(1 + nn)^4)/8, 0, (15*(1 + nn)^4)/8}
Sp(N) variant C: dS_3/d(lm, cm, lp, nu, cp) = {0, 0, (-3*(1 + nn)^3)/2, 0, (3*(1 + nn)^3)/2}   dS_4/d(...) = {0, 0, (-15*(1 + nn)^4)/8, 0, (15*(1 + nn)^4)/8}
S_3/zeta_2 (general color, variant A) = {60, -192, 48*(3 + 2*cp - 2*lp)}
S_4/zeta_2 (general color, variant A) = {-912, 3120, -3264, 480*(2 + cp - lp), 1152}
PASS  S_3, S_4 independent of nu, ell_-, c_- in all three families and all three variants
PASS  S_3, S_4 depend on ell_+ and c_+ only through c_+ - ell_+
PASS  at c_+ = ell_+: S_3 = (60, -192, 144) and S_4 = (-912, 3120, -3264, 960, 1152) (nmSthreeVec, nmSfourVec)
d/dc_+ of S_2, S_3, S_4 (vectors in the bases (CF CA, CF^2), three-loop, four-loop; units zeta_2): {{0, 24}, {0, 0, 96}, {0, 0, 0, 480, 0}}
SU(3): S_3 = 112/3 zeta_2,  S_4 = -5632/27 zeta_2
abelian: S_3 = 144*cf^3 zeta_2,  S_4 = 960*cf^4 zeta_2

=== 6. Complete results: V_3^-, V_4^- (and S_3, S_4) from the splitting-function coefficients ===
P^(0)(N) about N = 0: CF + (2*CF)/nN + 2*CF*nN - 4*CF*nN*z
PASS  P^(0) equals eq. (datatable-P0): CF[2/N + 1 + (2 - 4 zeta_2) N]
P^(3)+ x^0 ln^m x, m = 4, 5, 6: {4 -> (121*CA^2*CF^2)/9 + (170*CA*CF^3)/9 + (16*CF^4)/3 - (44*CA*CF^2*NF)/9 - (20*CF^3*NF)/9 + (4*CF^2*NF^2)/9 + 38*CA^3*CF*z - 140*CA^2*CF^2*z + 168*CA*CF^3*z - (248*CF^4*z)/3 - 48*dFA*z, 5 -> (22*CA*CF^3)/9 - (4*CF^4)/3 - (4*CF^3*NF)/9, 6 -> CF^4/9}
P^(3)- x^0 ln^m x, m = 4, 5, 6: {4 -> (-28*CA^3*CF)/3 + (883*CA^2*CF^2)/9 - (1078*CA*CF^3)/9 + (56*CF^4)/3 + (26*CA^2*CF*NF)/9 - (68*CA*CF^2*NF)/3 + (196*CF^3*NF)/9 + (4*CA*CF*NF^2)/9 - (4*CF^2*NF^2)/9 - 30*CA^3*CF*z + 132*CA^2*CF^2*z - (656*CA*CF^3*z)/3 + (376*CF^4*z)/3 + 16*dFA*z, 5 -> (-8*CA^3*CF)/15 + (104*CA^2*CF^2)/15 - (586*CA*CF^3)/45 + (92*CF^4)/15 + (8*CA^2*CF*NF)/15 - (32*CA*CF^2*NF)/15 + (76*CF^3*NF)/45, 6 -> (4*CA^3*CF)/15 - (8*CA^2*CF^2)/9 + (44*CA*CF^3)/45 - (19*CF^4)/45}
PASS  [P^(3)+]_{zeta2 x^0 ln^4 x} equals nmPthreePlusLnFour (38, -140, 168, -248/3, -48)
PASS  [P^(3)-]_{zeta2 x^0 ln^4 x} equals nmPthreeMinusLnFour (-30, 132, -656/3, 376/3, 16)
PASS  [P^(3)+]_{x^0 ln^6 x} = CF^4/9 (double-logarithmic check of the file's normalization)
complete results: S_3/zeta_2 = {60, -192, 144}   S_4/zeta_2 = {-912, 3120, -3264, 960, 1152}
complete results: V_3^-/zeta_2 = {-28, 96, -80}   V_4^-/zeta_2 = {720, -2992, 4032, -1728, -384}
PASS  no n_f in the zeta_2 coefficients S_3, S_4, V_3^-, V_4^- of the complete results
PASS  complete-result vectors equal the paper (nmSthreeVec, nmSfourVec, nmXkDataVthreeMinusXzero, nmXkDataVfourMinusXzero)
PASS  complete-result V^- reconstructed from the vectors (no other color structure)
PASS  SU(N) forms of the complete-result V_3^-, V_4^- equal nmVthreeMinusSUN, nmVfourMinusSUN

=== 7. (ii) V_3^- and V_4^- of the equations with the row-M7 normalization ===
variant A: V_3^-/zeta_2 = {84 + 144*cm + 48*lp - 144*nu, -256 - 192*cm - 192*lm - 192*lp + 384*nu, 176 - 96*cm + 288*lm + 192*lp - 192*nu}
variant A: V_4^-/zeta_2 = {112 - 1152*cm - 480*lp + 1152*nu, -496 + 3456*cm + 192*lm + 2304*lp - 3648*nu, 832 - 1920*cm - 1152*lm - 3456*lp + 3072*nu, -448 - 288*cm + 1056*lm + 1536*lp - 768*nu, -384}
variant B: V_3^-/zeta_2 = {84 + 144*cm + 48*lp - 144*nu, -256 - 192*cm - 192*lm - 192*lp + 384*nu, 176 - 96*cm + 288*lm + 192*lp - 192*nu}
variant B: V_4^-/zeta_2 = {112 - 1152*cm - 480*lp + 1152*nu, -496 + 3456*cm + 192*lm + 2304*lp - 3648*nu, 832 - 1920*cm - 1152*lm - 3456*lp + 3072*nu, -448 - 288*cm + 1056*lm + 1536*lp - 768*nu, -384}
variant C: V_3^-/zeta_2 = {84 + 144*cm + 48*lp + 48*nu, -256 - 192*cm - 192*lm - 192*lp, 176 - 96*cm + 288*lm + 192*lp - 192*nu}
variant C: V_4^-/zeta_2 = {112 - 1152*cm - 480*lp - 192*nu, -496 + 3456*cm + 192*lm + 2304*lp + 192*nu, 832 - 1920*cm - 1152*lm - 3456*lp + 768*nu, -448 - 288*cm + 1056*lm + 1536*lp - 768*nu, -384}
PASS  general-color fit exists for V_3^-, V_4^- in all variants (SU(N), SO(N), Sp(N) jointly)
PASS  V^- independent of c_+ (all variants)
PASS  at all constants zero: V_3^- = (84, -256, 176), V_4^- = (112, -496, 832, -448, -384) (nmXkVthreeUncLamOne, nmXkVfourUncLamOne)
PASS  variant B (phi^- shifted) gives the same V_3^-, V_4^- as variant A
variant C minus variant A: V_3^- {192*nu, -384*nu, 0}   V_4^- {-1344*nu, 3840*nu, -2304*nu, 0, 0}
PASS  abelian system agrees with the general-color V_3^-, V_4^- at C_A = 0, dFA = 0
equations, [P^(3)-]_{zeta2 x^0 ln^4 x} = {-14/3 + 48*cm + 20*lp - 48*nu, 4 - 160*cm - 8*lm - 104*lp + 144*nu, 44/3 + 176*cm + 96*lm + 176*lp - 112*nu, -40/3 - 76*cm - 100*lm - 96*lp + 32*nu, 16}
PASS  quartic component of [P^(3)-]_{zeta2 x^0 ln^4 x} is 16 for every value of the constants (nmPminusQuartic)

--- variant A ---
Jacobian dV_3^-/d(lm, cm, lp, nu) rows by component: {{0, 144, 48, -144}, {-192, -192, -192, 384}, {288, -96, 192, -192}}
Jacobian dV_4^-/d(lm, cm, lp, nu) rows by component: {{0, -1152, -480, 1152}, {192, 3456, 2304, -3648}, {-1152, -1920, -3456, 3072}, {1056, -288, 1536, -768}, {0, 0, 0, 0}}
targets, complete minus equations at zero constants: V_3^- {-112, 352, -256}   V_4^- {608, -2496, 3200, -1280, 0}
rank of the V_3^- system 3, augmented 3
rank of the V_3^- + V_4^- system 3, augmented 4
null space of the V_3^- + V_4^- Jacobian in (lm, cm, lp, nu): {{1, 1, 0, 1}}
V_3^- alone reproduced for: {{lm -> cm, lp -> -5/6, nu -> (1 + 2*cm)/2}}
V_3^- and V_4^- together: no solution
V_4^- alone: no solution
V_4^-/zeta_2 complete minus equations on the V_3^- family: {-368, 1248, -1216, 384, 0}
nu = 0: V_3^- alone for {{lm -> -1/2, cm -> -1/2, lp -> -5/6}};  V_3^- and V_4^- together: no solution

--- variant B ---
Jacobian dV_3^-/d(lm, cm, lp, nu) rows by component: {{0, 144, 48, -144}, {-192, -192, -192, 384}, {288, -96, 192, -192}}
Jacobian dV_4^-/d(lm, cm, lp, nu) rows by component: {{0, -1152, -480, 1152}, {192, 3456, 2304, -3648}, {-1152, -1920, -3456, 3072}, {1056, -288, 1536, -768}, {0, 0, 0, 0}}
targets, complete minus equations at zero constants: V_3^- {-112, 352, -256}   V_4^- {608, -2496, 3200, -1280, 0}
rank of the V_3^- system 3, augmented 3
rank of the V_3^- + V_4^- system 3, augmented 4
null space of the V_3^- + V_4^- Jacobian in (lm, cm, lp, nu): {{1, 1, 0, 1}}
V_3^- alone reproduced for: {{lm -> cm, lp -> -5/6, nu -> (1 + 2*cm)/2}}
V_3^- and V_4^- together: no solution
V_4^- alone: no solution
V_4^-/zeta_2 complete minus equations on the V_3^- family: {-368, 1248, -1216, 384, 0}
nu = 0: V_3^- alone for {{lm -> -1/2, cm -> -1/2, lp -> -5/6}};  V_3^- and V_4^- together: no solution

--- variant C ---
Jacobian dV_3^-/d(lm, cm, lp, nu) rows by component: {{0, 144, 48, 48}, {-192, -192, -192, 0}, {288, -96, 192, -192}}
Jacobian dV_4^-/d(lm, cm, lp, nu) rows by component: {{0, -1152, -480, -192}, {192, 3456, 2304, 192}, {-1152, -1920, -3456, 768}, {1056, -288, 1536, -768}, {0, 0, 0, 0}}
targets, complete minus equations at zero constants: V_3^- {-112, 352, -256}   V_4^- {608, -2496, 3200, -1280, 0}
rank of the V_3^- system 3, augmented 3
rank of the V_3^- + V_4^- system 4, augmented 5
null space of the V_3^- + V_4^- Jacobian in (lm, cm, lp, nu): {}
V_3^- alone reproduced for: {{lm -> cm, lp -> (-11 - 12*cm)/6, nu -> (-1 - 2*cm)/2}}
V_3^- and V_4^- together: no solution
V_4^- alone: {{lm -> -5/24, cm -> -5/24, lp -> -3/4, nu -> -1/24}}
V_4^-/zeta_2 complete minus equations on the V_3^- family: {-368, 96*(19 + 12*cm), -64*(43 + 48*cm), 384*(3 + 4*cm), 0}
nu = 0: V_3^- alone for {{lm -> -1/2, cm -> -1/2, lp -> -5/6}};  V_3^- and V_4^- together: no solution

PASS  variants A, B: V_2^-..V_4^- depend on (lm, cm, nu) only through q1 = c_- - ell_- and q2 = 2 c_- - ell_- - nu
variant C: d/dcm of V_3^-, V_4^- at fixed q1, q2 (general color): {{192, -384, 0}, {-1344, 3840, -2304, 0, 0}}

=== 8. The same scan in SU(N), coefficient by coefficient in N ===
variant A: SU(N) V_3^- = (2*(-1 + nn)*(1 + nn)*(11 + 10*nn^2))/nn^3 zeta_2 at zero constants;  V_4^- = (-4*(-1 + nn)^2*(1 + nn)^2*(7 + 12*nn^2))/nn^4 zeta_2
variant A: SU(N) V_3^- alone reproduced for {{lm -> cm, lp -> -5/6, nu -> (1 + 2*cm)/2}};  V_3^- and V_4^- together: no solution
variant A: SU(3) only, V_3^- = (16*(101 + 804*cm - 576*lm + 12*lp - 228*nu))/27,  V_4^- = (-128*(230 + 468*cm + 1128*lm + 87*lp - 1596*nu))/81  (targets -368/27, 896/3)
variant B: SU(N) V_3^- = (2*(-1 + nn)*(1 + nn)*(11 + 10*nn^2))/nn^3 zeta_2 at zero constants;  V_4^- = (-4*(-1 + nn)^2*(1 + nn)^2*(7 + 12*nn^2))/nn^4 zeta_2
variant B: SU(N) V_3^- alone reproduced for {{lm -> cm, lp -> -5/6, nu -> (1 + 2*cm)/2}};  V_3^- and V_4^- together: no solution
variant B: SU(3) only, V_3^- = (16*(101 + 804*cm - 576*lm + 12*lp - 228*nu))/27,  V_4^- = (-128*(230 + 468*cm + 1128*lm + 87*lp - 1596*nu))/81  (targets -368/27, 896/3)
variant C: SU(N) V_3^- = (2*(-1 + nn)*(1 + nn)*(11 + 10*nn^2))/nn^3 zeta_2 at zero constants;  V_4^- = (-4*(-1 + nn)^2*(1 + nn)^2*(7 + 12*nn^2))/nn^4 zeta_2
variant C: SU(N) V_3^- alone reproduced for {{lm -> cm, lp -> (-11 - 12*cm)/6, nu -> (-1 - 2*cm)/2}};  V_3^- and V_4^- together: no solution
variant C: SU(3) only, V_3^- = (16*(101 + 804*cm - 576*lm + 12*lp + 204*nu))/27,  V_4^- = (-128*(230 + 468*cm + 1128*lm + 87*lp + 510*nu))/81  (targets -368/27, 896/3)

=== 9. Controls ===
PASS  SU(N): complete normalization change n_pm = 1 + al_pm pi^2 w^2 with matching terms leaves P^+, P^- unchanged through a^4
PASS  SU(N): residual of the transformed system vanishes
PASS  SO(N): complete normalization change n_pm = 1 + al_pm pi^2 w^2 with matching terms leaves P^+, P^- unchanged through a^4
PASS  SO(N): residual of the transformed system vanishes
PASS  Sp(N): complete normalization change n_pm = 1 + al_pm pi^2 w^2 with matching terms leaves P^+, P^- unchanged through a^4
PASS  Sp(N): residual of the transformed system vanishes
kappa = -1: S_3/zeta_2 = {84, -288, 240},  P^- LL at a^2 = {-8, 20}
PASS  kappa = -1 changes S_3 and the two-loop P^- leading logarithm
targets from the equations at (lm, cm, lp, nu) = (3/7, -2/5, 1/3, 5/11): solutions for (lm, lp, nu) {{lm -> (29 + 35*cm)/35, lp -> 1/3, nu -> (47 + 55*cm)/55}}
PASS  solver finds the planted point (cm free along the null direction) when a solution exists
V_3^- target with its first component raised by 1: {{lm -> (-1 + 24*cm)/24, lp -> -3/4, nu -> (25 + 48*cm)/48}}
PASS  the V_3^- family moves when the target is perturbed

=== 10. Summary ===
failed checks: 0


==> anc/numbers/deposit/R10/m7_pminus_norm/m7_pminus_norm.wl <==
(* ::Package:: *)
(* =====================================================================================
   m7_pminus_norm.wl  --  row M7 of the normalization scan, second program (Wolfram Engine)

   Question.  An O(omega^2) relative normalization of the two signatures,
       n_-/n_+ = 1 + nu pi^2 omega^2,
   multiplies psi^+ and divides psi^- in eq. (system) of the paper, every other term kept.
   (i)  Do S_3 and S_4 stay unchanged for every nu and ell_- ?
   (ii) Can V_3^- alone, and V_3^- and V_4^- together, be reproduced by numbers
        (ell_-, c_-, ell_+, nu) ?
   Written without reading the first program (verify_scratch/r2/pminus_scan.py).

   Source of the equations: frozen draft R5 (revision/W2/panel/frozen_draft_R5),
     main.tex  eqs. (xi-main), (sign-eta-main), (psiminus), (psiplus), (system),
               (singlet-row), (S), (sign-phases), (sign-F2), (color-rows), Sects. 2-4,
               App. A.3 (normalization change), App. D (Table tab:comparison-w2);
     notes1.tex eqs. (phases), (equations-cplus), Table tab:color-SOSp, Table tab:sources row (e);
     notes2.tex Sect. sec:lim-pminus, Table tab:datatable-S.
   Data: P^(0) from its digamma form, P^(1)+- from the data table of App. D (eqs. (4.6), (4.7) of
   Moch, Vermaseren, Vogt), P^(2)+- from eqs. (4.15), (4.17) of MVV3.tex as printed, P^(3)+- read
   directly from the ancillary files Pqq3NSpXto0.m, Pqq3NSmXto0.m of Gehrmann et al.

   Conventions.  z = zeta_2 = pi^2/6, kept to first order (z^2 = 0); w = omega; a = alpha_s/(4 pi).
   F_R^s = sum_n a^n f_{R,n}^s(w);  P^s = (1 + c_s pi^2 w^2) F_1^s;  S^s = P^s (P^s - w) + 2 a C_F.
   S_n = coefficient of zeta_2 a^n w^(4-2n) in S^+ ;  V_n^- the same in S^-.
   Bases: three loops (CF CA^2, CF^2 CA, CF^3); four loops (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA),
   dFA = d_F^{abcd} d_A^{abcd} / N_R.

   Run:  wolfram -script m7_pminus_norm.wl > m7_pminus_norm.out 2>&1
   ===================================================================================== *)

$AllowInternet = False;
$HistoryLength = 0;
ifm[e_] := ToString[e, InputForm];
nfail = 0;
ok[name_, test_] := (If[TrueQ[test], Print["PASS  ", name], nfail++; Print["FAIL  ", name]]);
sec[t_] := (Print[""]; Print["=== ", t, " ==="]);

sec["0. Engine"];
Print["Wolfram Engine ", $Version];

(* ------------------------------------------------------------------------------------ *)
sec["1. Signature factors, phases and weights at first order in zeta_2 (pi^2 = 6 z, z^2 = 0)"];
(* eq. (sign-eta-main): eta+ = cos(pi w/2), eta- = -i sin(pi w/2), Delta = -i pi for s_r > 0 *)
etaP = Cos[Pi w/2]; etaM = -I Sin[Pi w/2]; Dl = -I Pi;
firstZ[e_] := Simplify[Normal[Series[e /. Pi -> Sqrt[6 z], {z, 0, 1}]]];
phi["+"] = firstZ[D[etaP, w]/etaP];      (* phi^pm = eta^pm'/eta^pm *)
phi["-"] = firstZ[D[etaM, w]/etaM];
psi0["+"] = firstZ[Dl etaM/etaP];        (* psi^pm = Delta eta^mp/eta^pm *)
psi0["-"] = firstZ[Dl etaP/etaM];
Print["phi+ = ", ifm[phi["+"]], "    phi- = ", ifm[phi["-"]]];
Print["psi+ = ", ifm[psi0["+"]], "    psi- = ", ifm[psi0["-"]]];
ok["psi+ psi- = Delta^2 = -pi^2 at every omega (exact forms)",
   Simplify[(Dl etaM/etaP) (Dl etaP/etaM) + Pi^2] === 0];
ok["eq. (sign-phases) with Delta^2 = -6 z",
   Simplify[{phi["+"] - (-6 z) w/4, phi["-"] - (1/w + (-6 z) w/12),
             psi0["+"] - (-6 z) w/2, psi0["-"] - (2/w + (-6 z) w/6)}] === {0, 0, 0, 0}];
ok["eqs. (psiplus), (psiminus): -pi tan(pi w/2), pi cot(pi w/2)",
   Simplify[{Dl etaM/etaP + Pi Tan[Pi w/2], Dl etaP/etaM - Pi Cot[Pi w/2]}] === {0, 0}];

trunc[e_] := Module[{ee = Expand[e]}, Coefficient[ee, z, 0] + z Coefficient[ee, z, 1]];
z1[e_] := trunc[Normal[Series[e, {z, 0, 1}]]];
opp["+"] = "-"; opp["-"] = "+";
sigs = {"+", "-"};

(* ------------------------------------------------------------------------------------ *)
sec["2. Channel data: T matrices from the color relations of App. A.4"];
(* Input: dimensions and Casimirs of the channels of R x Rbar, C_F; singlet first.
   Relations used (main.tex eq. (color-rows) and the text around it):
     singlet row: only the adjoint entry, sum_R' T_1R' = -2 C_F;
     sum_R' T_RR' = C_R/2 - 2 C_F;  sum_R' T_RR' b_R' = b_R (C_A - 2 C_F + C_R/2);
     dim(R) T_RR' = dim(R') T_R'R;  b_R = C_F - C_R/2.                                      *)
mkGroup[name_, CF_, Cs_, dims_, iA_, dFA_] := Module[{nch = Length[Cs], b, t, T, eqs, sol, CA},
  CA = Cs[[iA]]; b = CF - Cs/2; T = Array[t, {nch, nch}];
  eqs = Join[{t[1, 1] == 0},
    Table[t[1, j] == 0, {j, Complement[Range[2, nch], {iA}]}],
    Table[Sum[t[i, j], {j, nch}] == Cs[[i]]/2 - 2 CF, {i, nch}],
    Table[Sum[t[i, j] b[[j]], {j, nch}] == b[[i]] (CA - 2 CF + Cs[[i]]/2), {i, nch}],
    Flatten[Table[dims[[i]] t[i, j] == dims[[j]] t[j, i], {i, nch}, {j, i + 1, nch}]]];
  sol = Solve[eqs, Flatten[T]];
  If[Length[sol] != 1, Print["T matrix not unique or inconsistent for ", name, ": ", sol]; Abort[]];
  T = Simplify[T /. First[sol]];
  <|"name" -> name, "CF" -> CF, "CA" -> CA, "dFA" -> dFA, "C" -> Cs, "b" -> b,
    "dims" -> dims, "T" -> T, "iA" -> iA|>];

(* nn is the N of the group family; dFA = d_F^{abcd} d_A^{abcd}/N_R from notes1 Table color-SOSp and
   Sect. 4 for SU(N), checked below against the GAP/Sage reference values of math-tools.md *)
gSU = mkGroup["SU(N)", (nn^2 - 1)/(2 nn), {0, nn}, {1, nn^2 - 1}, 2, (nn^2 - 1) (nn^2 + 6)/48];
gSO = mkGroup["SO(N)", (nn - 1)/4, {0, (nn - 2)/2, nn/2}, {1, nn (nn - 1)/2, (nn - 1) (nn + 2)/2}, 2,
   (nn - 1) (nn - 2) (nn^2 - 7 nn + 22)/768];
gSp = mkGroup["Sp(N)", (nn + 1)/4, {0, (nn + 2)/2, nn/2}, {1, nn (nn + 1)/2, (nn + 1) (nn - 2)/2}, 2,
   (nn + 1) (nn + 2) (nn^2 + 7 nn + 22)/768];
groups = {gSU, gSO, gSp};
Do[Print[g["name"], ": channels C_R = ", ifm[g["C"]], "  b_R = ", ifm[Simplify[g["b"]]],
   "  T = ", ifm[g["T"]]], {g, groups}];

(* paper's matrices (numbers.tex: nmTrcSUN, nmTrcSON, nmTrcSpN; Sp(N) reordered to (1, adjoint, X)) *)
TpaperSU = {{0, -(nn^2 - 1)/nn}, {-1/nn, 2/nn - nn/2}};
TpaperSO = {{0, -(nn - 1)/2, 0}, {-1/nn, 0, -(nn^2 - 4)/(4 nn)}, {0, -(nn - 2)/4, 0}};
TpaperSpRaw = {{0, 0, -(nn + 1)/2}, {0, 0, -(nn + 2)/4}, {-1/nn, -(nn^2 - 4)/(4 nn), 0}};
TpaperSp = TpaperSpRaw[[{1, 3, 2}, {1, 3, 2}]];
ok["SU(N) T equals nmTrcSUN", Simplify[gSU["T"] - TpaperSU] === {{0, 0}, {0, 0}}];
ok["SO(N) T equals nmTrcSON", Simplify[gSO["T"] - TpaperSO] === ConstantArray[0, {3, 3}]];
ok["Sp(N) T equals nmTrcSpN (reordered)", Simplify[gSp["T"] - TpaperSp] === ConstantArray[0, {3, 3}]];
ok["dFA/N_R: SU(3) 5/2, SO(5) 3/16, SO(7) 55/64, USp(4) 165/64 (math-tools.md, GAP and Sage)",
   {gSU["dFA"] /. nn -> 3, gSO["dFA"] /. nn -> 5, gSO["dFA"] /. nn -> 7, gSp["dFA"] /. nn -> 4} ===
    {5/2, 3/16, 55/64, 165/64}];
M1gen[CF_, CA_] := -(CA - 2 CF) (3 CA - 4 CF)/4;
M2gen[CF_, CA_, dFA_] := 23/24 CA^3 - 7/2 CA^2 CF + 9/2 CA CF^2 - 2 CF^3 - 2 dFA/CF;
Do[With[{iA = g["iA"]},
   ok[g["name"] <> ": M_1 = sum T_AR b_R equals eq. (color-M1)",
     Simplify[g["T"][[iA]].g["b"] - M1gen[g["CF"], g["CA"]]] === 0];
   ok[g["name"] <> ": M_2 = sum T_AR b_R^2 equals eq. (color-M2)",
     Simplify[g["T"][[iA]].(g["b"]^2) - M2gen[g["CF"], g["CA"], g["dFA"]]] === 0]], {g, groups}];

(* abelian limit: one channel, [T] = -2 C_F, Born weight C_F, no Sudakov term (notes1 Sect. color) *)
gAb = <|"name" -> "abelian", "CF" -> cf, "CA" -> 0, "dFA" -> 0, "C" -> {0}, "b" -> {cf},
   "dims" -> {1}, "T" -> {{-2 cf}}, "iA" -> 1|>;

(* ------------------------------------------------------------------------------------ *)
sec["3. The equations and their order-by-order solution"];
(* eq. (system):
   w F_R^s = 2 a b_R [born] + 2 a C_R [dF/dw + (phi^s + phiX^s) F] + [pair^s] (F_R^s)^2
             + 2 a kappa psi^s [psi^s factor] sum_R' T_RR' F_R'^(-s)
   Default: born = 1, phiX = 0, pair^s = 1 + ell_s pi^2 w^2, map^s = 1 + c_s pi^2 w^2.
   Since F starts at order a, the order-a^n coefficient of F appears only on the left.          *)
solveSys[g_, fac_, nmax_] := Module[{nch = Length[g["C"]], f, fnew, rhs},
  Do[f[s, R, 0] = 0, {s, sigs}, {R, nch}];
  Do[
   Do[rhs = If[n == 1, 2 g["b"][[R]] fac["born"][s], 0]
       + 2 g["C"][[R]] (D[f[s, R, n - 1], w] + (phi[s] + fac["phiX"][s]) f[s, R, n - 1])
       + fac["pair"][s] Sum[f[s, R, j] f[s, R, n - j], {j, 1, n - 1}]
       + 2 fac["kappa"] psi0[s] fac["psi"][s] Sum[g["T"][[R, Rp]] f[opp[s], Rp, n - 1], {Rp, nch}];
    fnew[s, R] = trunc[rhs/w], {s, sigs}, {R, nch}];
   Do[f[s, R, n] = fnew[s, R], {s, sigs}, {R, nch}], {n, 1, nmax}];
  Association[Flatten[Table[{s, R} -> Sum[a^n f[s, R, n], {n, 1, nmax}], {s, sigs}, {R, nch}]]]];

residual[g_, fac_, F_, nmax_] := Module[{nch = Length[g["C"]], out = {}, r, FF},
  Do[FF = F[{s, R}];
   r = Expand[w FF - (2 a g["b"][[R]] fac["born"][s] + 2 a g["C"][[R]] (D[FF, w] + (phi[s] + fac["phiX"][s]) FF)
        + fac["pair"][s] FF^2 + 2 a fac["kappa"] psi0[s] fac["psi"][s] Sum[g["T"][[R, Rp]] F[{opp[s], Rp}], {Rp, nch}])];
   out = Join[out, Table[Simplify[trunc[Coefficient[r, a, n]]], {n, 1, nmax}]], {s, sigs}, {R, nch}];
  Union[out]];

obs[g_, fac_, F_] := Module[{P, S},
  P[s_] := trunc[fac["map"][s] F[{s, 1}]];
  S[s_] := trunc[P[s] (P[s] - w) + 2 a g["CF"]];
  <|"P+" -> P["+"], "P-" -> P["-"], "S+" -> S["+"], "S-" -> S["-"]|>];

coefZ[e_, n_, p_] := Simplify[Coefficient[Coefficient[Coefficient[e, a, n], z, 1], w, p]];
coefR[e_, n_, p_] := Simplify[Coefficient[Coefficient[Coefficient[e, a, n], z, 0], w, p]];

(* factor sets *)
baseFac[kap_] := <|"kappa" -> kap,
   "born" -> (1 &),
   "phiX" -> (0 &),
   "pair" -> (If[# == "+", 1 + 6 lp z w^2, 1 + 6 lm z w^2] &),
   "psi" -> (1 &),
   "map" -> (If[# == "+", 1 + 6 cp z w^2, 1 + 6 cm z w^2] &)|>;
(* row M7: n_-/n_+ = 1 + nu pi^2 w^2 multiplies psi^+ and divides psi^-, everything else kept;
   variant "B" also shifts phi^- by (ln n_-)' with n_+ = 1; variant "C" shifts phi^+ by (ln n_+)'
   with n_- = 1, n_+ = 1/(1 + nu pi^2 w^2)                                                       *)
m7Fac[kap_, variant_] := Module[{fac = baseFac[kap], ratio = 1 + 6 nu z w^2},
  fac["psi"] = (If[# == "+", z1[ratio], z1[1/ratio]] &);
  fac["phiX"] = Switch[variant,
    "A", (0 &),
    "B", (If[# == "-", z1[D[ratio, w]/ratio], 0] &),
    "C", (If[# == "+", z1[D[1/ratio, w] ratio], 0] &)];
  fac];
(* control: a complete change of normalization with matching changes, n_s = 1 + al_s pi^2 w^2,
   applied on top of the row-M7 system (App. A.3: waves divided by n_s, Born term 1/n_s,
   Sudakov phase + (ln n_s)', pair weight times n_s, psi^s times n_(-s)/n_s, map times n_s)      *)
identFac[kap_] := Module[{fac = m7Fac[kap, "A"], n, base},
  n["+"] = 1 + 6 alP z w^2; n["-"] = 1 + 6 alM z w^2; base = m7Fac[kap, "A"];
  fac["born"] = (z1[1/n[#]] &);
  fac["phiX"] = (z1[D[n[#], w]/n[#]] &);
  fac["pair"] = (z1[base["pair"][#] n[#]] &);
  fac["psi"] = (z1[base["psi"][#] n[opp[#]]/n[#]] &);
  fac["map"] = (z1[base["map"][#] n[#]] &);
  fac];

nmax = 4;
params = {lm, cm, lp, nu};   (* order of the task: (ell_-, c_-, ell_+, nu) *)

runAll[g_, fac_] := Module[{F, o},
  F = solveSys[g, fac, nmax]; o = obs[g, fac, F];
  <|"F" -> F, "obs" -> o,
    "S" -> Table[coefZ[o["S+"], n, 4 - 2 n], {n, 1, nmax}],
    "V" -> Table[coefZ[o["S-"], n, 4 - 2 n], {n, 1, nmax}],
    "res" -> residual[g, fac, F, nmax]|>];

res = Association[];
Do[res[{g["name"], v}] = runAll[g, m7Fac[1, v]], {g, Append[groups, gAb]}, {v, {"A", "B", "C"}}];
Do[ok[g["name"] <> ", variant " <> v <> ": residual of eq. (system) vanishes through a^4 at first order in zeta_2",
   res[{g["name"], v}]["res"] === {0}], {g, Append[groups, gAb]}, {v, {"A", "B", "C"}}];

(* ------------------------------------------------------------------------------------ *)
sec["4. Checks of the double-logarithmic content against the paper"];
basis3[CF_, CA_] := {CF CA^2, CF^2 CA, CF^3};
basis4[CF_, CA_, dFA_] := {CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA};
basisL[g_, L_] := Switch[L, 2, {g["CF"] g["CA"], g["CF"]^2}, 3, basis3[g["CF"], g["CA"]],
   4, basis4[g["CF"], g["CA"], g["dFA"]]];
(* general-color fit: one vector, valid identically in N for SU(N), SO(N), Sp(N) together *)
fitGen[exprs_, L_] := Module[{nb = Length[basisL[gSU, L]], v, eqs, sol},
  v = Array[vv, nb];
  eqs = Flatten[Table[CoefficientList[Numerator[Together[exprs[[k]] - v.basisL[groups[[k]], L]]], nn],
     {k, Length[groups]}]];
  sol = Solve[Thread[eqs == 0], v];
  If[sol === {}, "NO GENERAL-COLOR FIT", Simplify[v /. First[sol]]]];
(* P^- leading logarithms: coefficient of a^n w^(1-2n) in P^- *)
llm = Table[fitGen[Table[coefR[res[{g["name"], "A"}]["obs"]["P-"], n, 1 - 2 n], {g, groups}], n], {n, 2, 4}];
Print["P^- leading logarithms, a^2, a^3, a^4 (general color): ", ifm[llm]];
ok["P^- LL equal nmLLminusTwo, nmLLminusThree, nmLLminusFour",
   llm === {{8, -12}, {-24, 96, -80}, {192, -640, 704, -304, 0}}];
llp = Table[fitGen[Table[coefR[res[{g["name"], "A"}]["obs"]["P+"], n, 1 - 2 n], {g, groups}], n], {n, 2, 4}];
Print["P^+ leading logarithms, a^2, a^3, a^4 (general color): ", ifm[llp]];
ok["P^+ LL equal the double-logarithmic Catalan values 4 CF^2, 16 CF^3, 80 CF^4",
   llp === {{0, 4}, {0, 0, 16}, {0, 0, 0, 80, 0}}];
Do[ok[g["name"] <> ": S^+ has no LL or NLL poles at a^2..a^4 (zeta_2-free and zeta_2 parts)",
   Union[Flatten[Table[{coefR[res[{g["name"], "A"}]["obs"]["S+"], n, p], coefZ[res[{g["name"], "A"}]["obs"]["S+"], n, p]},
       {n, 2, 4}, {p, {2 - 2 n, 3 - 2 n}}]]] === {0}], {g, groups}];

(* ------------------------------------------------------------------------------------ *)
sec["5. (i) S_3 and S_4 with the row-M7 normalization, all constants free"];
Do[With[{Sv = res[{g["name"], v}]["S"]},
   Print[g["name"], " variant ", v, ": dS_3/d(lm, cm, lp, nu, cp) = ", ifm[Simplify[D[Sv[[3]], {{lm, cm, lp, nu, cp}}]]],
     "   dS_4/d(...) = ", ifm[Simplify[D[Sv[[4]], {{lm, cm, lp, nu, cp}}]]]]], {g, groups}, {v, {"A", "B", "C"}}];
S3gen = fitGen[Table[res[{g["name"], "A"}]["S"][[3]], {g, groups}], 3];
S4gen = fitGen[Table[res[{g["name"], "A"}]["S"][[4]], {g, groups}], 4];
Print["S_3/zeta_2 (general color, variant A) = ", ifm[S3gen]];
Print["S_4/zeta_2 (general color, variant A) = ", ifm[S4gen]];
ok["S_3, S_4 independent of nu, ell_-, c_- in all three families and all three variants",
   Union[Flatten[Table[Simplify[D[res[{g["name"], v}]["S"][[{3, 4}]], {{nu, lm, cm}}]], {g, groups}, {v, {"A", "B", "C"}}]]] === {0}];
ok["S_3, S_4 depend on ell_+ and c_+ only through c_+ - ell_+",
   Union[Flatten[Table[Simplify[(D[#, lp] + D[#, cp]) & /@ res[{g["name"], "A"}]["S"][[{3, 4}]]], {g, groups}]]] === {0}];
ok["at c_+ = ell_+: S_3 = (60, -192, 144) and S_4 = (-912, 3120, -3264, 960, 1152) (nmSthreeVec, nmSfourVec)",
   {Simplify[S3gen /. cp -> lp], Simplify[S4gen /. cp -> lp]} === {{60, -192, 144}, {-912, 3120, -3264, 960, 1152}}];
Print["d/dc_+ of S_2, S_3, S_4 (vectors in the bases (CF CA, CF^2), three-loop, four-loop; units zeta_2): ",
  ifm[Simplify[Table[D[fitGen[Table[res[{g["name"], "A"}]["S"][[n]], {g, groups}], n], cp], {n, 2, 4}]]]];
Print["SU(3): S_3 = ", ifm[Simplify[res[{"SU(N)", "A"}]["S"][[3]] /. {nn -> 3, cp -> lp}]], " zeta_2,  S_4 = ",
  ifm[Simplify[res[{"SU(N)", "A"}]["S"][[4]] /. {nn -> 3, cp -> lp}]], " zeta_2"];
Print["abelian: S_3 = ", ifm[Simplify[res[{"abelian", "A"}]["S"][[3]] /. cp -> lp]], " zeta_2,  S_4 = ",
  ifm[Simplify[res[{"abelian", "A"}]["S"][[4]] /. cp -> lp]], " zeta_2"];

(* ------------------------------------------------------------------------------------ *)
sec["6. Complete results: V_3^-, V_4^- (and S_3, S_4) from the splitting-function coefficients"];
(* P^(0) from C_F[3 + 2/(N(N+1)) - 4 psi(N+1) - 4 gamma_E] *)
P0 = Normal[Series[CF (3 + 2/(nN (nN + 1)) - 4 PolyGamma[0, nN + 1] - 4 EulerGamma), {nN, 0, 1}]] /. Pi^2 -> 6 z;
P0 = Expand[P0];
Print["P^(0)(N) about N = 0: ", ifm[P0]];
ok["P^(0) equals eq. (datatable-P0): CF[2/N + 1 + (2 - 4 zeta_2) N]", Simplify[P0 - CF (2/nN + 1 + (2 - 4 z) nN)] === 0];
(* x^0 ln^m x coefficients {m -> c_m}; Mellin rule x^0 ln^m x -> (-1)^m m! N^(-m-1) *)
c1p = {2 -> 2 CF^2, 1 -> 22/3 CF CA - 4 CF^2 - 4/3 CF NF, 0 -> 302/9 CF CA - 4 CF^2 - 44/9 CF NF - 8 z CF^2};
c1m = {2 -> 4 CF CA - 6 CF^2, 1 -> 46/3 CF CA - 20 CF^2 - 4/3 CF NF,
   0 -> 446/9 CF CA - 36 CF^2 - 44/9 CF NF + z (-8 CF CA + 8 CF^2)};
(* MVV3.tex eqs. (D+exact), (D-exact): D_0 ln^4 + D_1 ln^3 + D_2 ln^2 *)
c2p = {4 -> 2/3 CF^3, 3 -> 22/3 CF^2 CA - 4 CF^3 - 4/3 CF^2 NF,
   2 -> (121/9 - 30 z) CF CA^2 + (472/9 + 96 z) CF^2 CA + (4 - 104 z) CF^3 - 44/9 CF CA NF - 64/9 CF^2 NF + 4/9 CF NF^2};
c2m = {4 -> -CF CA^2 + 4 CF^2 CA - 10/3 CF^3,
   3 -> 40/9 CF CA^2 - 14/9 CF^2 CA - 4 CF^3 + 20/9 CF^2 NF - 16/9 CF CA NF,
   2 -> (81 + 14 z) CF CA^2 - (152/3 + 96 z) CF^2 CA - (60 - 104 z) CF^3 - 196/9 CF CA NF + 80/3 CF^2 NF + 4/9 CF NF^2};
(* four loops: read the ancillary files directly *)
ancDir = "PROJECT/ma_a/dossier/papers/src2604/anc/";
readP3[file_] := Module[{ex, cs},
  ex = Get[ancDir <> file];
  ex = Expand[ex /. color[c_] :> (c /. {cf -> CF, ca -> CA, nf -> NF, d4FA -> dFA nc}) /. Log[x] -> LX];
  cs = Table[m -> Coefficient[ex, LX, m], {m, 4, 6}];
  (* only zeta_2 may occur at m = 4, none at m = 5, 6 *)
  If[!FreeQ[{Coefficient[ex, LX, 5], Coefficient[ex, LX, 6]}, zeta] ||
     !FreeQ[Coefficient[ex, LX, 4] /. zeta[2] -> z, zeta], Print["unexpected zeta values in ", file]; Abort[]];
  cs /. zeta[2] -> z];
c3p = readP3["Pqq3NSpXto0.m"];
c3m = readP3["Pqq3NSmXto0.m"];
Print["P^(3)+ x^0 ln^m x, m = 4, 5, 6: ", ifm[c3p]];
Print["P^(3)- x^0 ln^m x, m = 4, 5, 6: ", ifm[c3m]];
genVec[e_, L_] := Module[{ee = Expand[e]}, Switch[L,
   3, {Coefficient[ee, CF CA^2], Coefficient[ee, CF^2 CA], Coefficient[ee, CF^3]},
   4, {Coefficient[ee, CF CA^3], Coefficient[ee, CF^2 CA^2], Coefficient[ee, CF^3 CA], Coefficient[ee, CF^4], Coefficient[ee, dFA]}]];
ok["[P^(3)+]_{zeta2 x^0 ln^4 x} equals nmPthreePlusLnFour (38, -140, 168, -248/3, -48)",
   genVec[Coefficient[4 /. c3p, z], 4] === {38, -140, 168, -248/3, -48}];
ok["[P^(3)-]_{zeta2 x^0 ln^4 x} equals nmPthreeMinusLnFour (-30, 132, -656/3, 376/3, 16)",
   genVec[Coefficient[4 /. c3m, z], 4] === {-30, 132, -656/3, 376/3, 16}];
ok["[P^(3)+]_{x^0 ln^6 x} = CF^4/9 (double-logarithmic check of the file's normalization)", Expand[6 /. c3p] === CF^4/9];
mellin[cs_] := Sum[(m /. cs) (-1)^m m! nN^(-m - 1), {m, cs[[All, 1]]}];
Pdata[cs1_, cs2_, cs3_] := a P0 + a^2 mellin[cs1] + a^3 mellin[cs2] + a^4 mellin[cs3];
Sdata[Pd_] := trunc[Expand[Pd (Pd - nN) + 2 a CF]];
SdP = Sdata[Pdata[c1p, c2p, c3p]];
SdM = Sdata[Pdata[c1m, c2m, c3m]];
dataS3 = genVec[coefZ[SdP /. nN -> w, 3, -2], 3];
dataS4 = genVec[coefZ[SdP /. nN -> w, 4, -4], 4];
dataV3 = genVec[coefZ[SdM /. nN -> w, 3, -2], 3];
dataV4 = genVec[coefZ[SdM /. nN -> w, 4, -4], 4];
Print["complete results: S_3/zeta_2 = ", ifm[dataS3], "   S_4/zeta_2 = ", ifm[dataS4]];
Print["complete results: V_3^-/zeta_2 = ", ifm[dataV3], "   V_4^-/zeta_2 = ", ifm[dataV4]];
ok["no n_f in the zeta_2 coefficients S_3, S_4, V_3^-, V_4^- of the complete results",
   FreeQ[{coefZ[SdP /. nN -> w, 3, -2], coefZ[SdP /. nN -> w, 4, -4], coefZ[SdM /. nN -> w, 3, -2], coefZ[SdM /. nN -> w, 4, -4]}, NF]];
ok["complete-result vectors equal the paper (nmSthreeVec, nmSfourVec, nmXkDataVthreeMinusXzero, nmXkDataVfourMinusXzero)",
   {dataS3, dataS4, dataV3, dataV4} === {{60, -192, 144}, {-912, 3120, -3264, 960, 1152}, {-28, 96, -80}, {720, -2992, 4032, -1728, -384}}];
ok["complete-result V^- reconstructed from the vectors (no other color structure)",
   Simplify[{coefZ[SdM /. nN -> w, 3, -2] - dataV3.basis3[CF, CA], coefZ[SdM /. nN -> w, 4, -4] - dataV4.basis4[CF, CA, dFA]}] === {0, 0}];
suSub = {CF -> (nn^2 - 1)/(2 nn), CA -> nn, dFA -> (nn^2 - 1) (nn^2 + 6)/48};
ok["SU(N) forms of the complete-result V_3^-, V_4^- equal nmVthreeMinusSUN, nmVfourMinusSUN",
   Simplify[{dataV3.basis3[CF, CA] /. suSub, dataV4.basis4[CF, CA, dFA] /. suSub} -
     {-2 (nn^2 - 1) (2 nn^2 + 5)/nn^3, 4 (nn^2 - 1) (4 nn^4 + 45 nn^2 + 27)/nn^4}] === {0, 0}];

(* ------------------------------------------------------------------------------------ *)
sec["7. (ii) V_3^- and V_4^- of the equations with the row-M7 normalization"];
Vgen = Association[];
Do[Vgen[{v, L}] = fitGen[Table[res[{g["name"], v}]["V"][[L]], {g, groups}], L], {v, {"A", "B", "C"}}, {L, 3, 4}];
Do[Print["variant ", v, ": V_3^-/zeta_2 = ", ifm[Expand[Vgen[{v, 3}]]]];
   Print["variant ", v, ": V_4^-/zeta_2 = ", ifm[Expand[Vgen[{v, 4}]]]], {v, {"A", "B", "C"}}];
ok["general-color fit exists for V_3^-, V_4^- in all variants (SU(N), SO(N), Sp(N) jointly)",
   FreeQ[Values[Vgen], "NO GENERAL-COLOR FIT"]];
ok["V^- independent of c_+ (all variants)", FreeQ[Values[Vgen], cp]];
ok["at all constants zero: V_3^- = (84, -256, 176), V_4^- = (112, -496, 832, -448, -384) (nmXkVthreeUncLamOne, nmXkVfourUncLamOne)",
   ({Vgen[{"A", 3}], Vgen[{"A", 4}]} /. Thread[params -> 0]) === {{84, -256, 176}, {112, -496, 832, -448, -384}}];
ok["variant B (phi^- shifted) gives the same V_3^-, V_4^- as variant A", Simplify[{Vgen[{"B", 3}] - Vgen[{"A", 3}], Vgen[{"B", 4}] - Vgen[{"A", 4}]}] === {{0, 0, 0}, {0, 0, 0, 0, 0}}];
Print["variant C minus variant A: V_3^- ", ifm[Simplify[Vgen[{"C", 3}] - Vgen[{"A", 3}]]], "   V_4^- ", ifm[Simplify[Vgen[{"C", 4}] - Vgen[{"A", 4}]]]];
ok["abelian system agrees with the general-color V_3^-, V_4^- at C_A = 0, dFA = 0",
   Simplify[{res[{"abelian", "A"}]["V"][[3]] - (Vgen[{"A", 3}].basis3[cf, 0]), res[{"abelian", "A"}]["V"][[4]] - (Vgen[{"A", 4}].basis4[cf, 0, 0])}] === {0, 0}];
(* P^(3)- NNLL zeta_2 coefficient in x space: coefficient of zeta_2 a^4 w^-5 divided by 4! *)
pm3eq = fitGen[Table[coefZ[res[{g["name"], "A"}]["obs"]["P-"], 4, -5]/24, {g, groups}], 4];
Print["equations, [P^(3)-]_{zeta2 x^0 ln^4 x} = ", ifm[Expand[pm3eq]]];
ok["quartic component of [P^(3)-]_{zeta2 x^0 ln^4 x} is 16 for every value of the constants (nmPminusQuartic)",
   Simplify[pm3eq[[5]]] === 16];

Do[Module[{J3, J4, r3, r4, J, r, V3 = Vgen[{v, 3}], V4 = Vgen[{v, 4}], sol3, solAll, sol4, nsp},
   Print[""]; Print["--- variant ", v, " ---"];
   J3 = D[V3, {params}]; J4 = D[V4, {params}];
   r3 = dataV3 - (V3 /. Thread[params -> 0]); r4 = dataV4 - (V4 /. Thread[params -> 0]);
   Print["Jacobian dV_3^-/d(lm, cm, lp, nu) rows by component: ", ifm[J3]];
   Print["Jacobian dV_4^-/d(lm, cm, lp, nu) rows by component: ", ifm[J4]];
   Print["targets, complete minus equations at zero constants: V_3^- ", ifm[r3], "   V_4^- ", ifm[r4]];
   J = Join[J3, J4]; r = Join[r3, r4];
   nsp = NullSpace[J];
   Print["rank of the V_3^- system ", MatrixRank[J3], ", augmented ", MatrixRank[Join[J3, Transpose[{r3}], 2]]];
   Print["rank of the V_3^- + V_4^- system ", MatrixRank[J], ", augmented ", MatrixRank[Join[J, Transpose[{r}], 2]]];
   Print["null space of the V_3^- + V_4^- Jacobian in (lm, cm, lp, nu): ", ifm[nsp]];
   sol3 = Solve[Thread[V3 == dataV3], {lm, lp, nu}];
   Print["V_3^- alone reproduced for: ", ifm[sol3]];
   solAll = Solve[Join[Thread[V3 == dataV3], Thread[V4 == dataV4]], params];
   Print["V_3^- and V_4^- together: ", If[solAll === {}, "no solution", ifm[solAll]]];
   sol4 = Solve[Thread[V4 == dataV4], params];
   Print["V_4^- alone: ", If[sol4 === {}, "no solution", ifm[sol4]]];
   If[sol3 =!= {}, Print["V_4^-/zeta_2 complete minus equations on the V_3^- family: ",
      ifm[Simplify[dataV4 - (V4 /. First[sol3])]]]];
   Print["nu = 0: V_3^- alone for ", ifm[Solve[Thread[(V3 /. nu -> 0) == dataV3], {lm, cm, lp}]],
     ";  V_3^- and V_4^- together: ",
     If[Solve[Join[Thread[(V3 /. nu -> 0) == dataV3], Thread[(V4 /. nu -> 0) == dataV4]], {lm, cm, lp}] === {}, "no solution", "SOLUTION"]];
   ], {v, {"A", "B", "C"}}];

(* effective constants of the P^- sector *)
Print[""];
effSub = {lm -> cm - q1, nu -> cm + q1 - q2};   (* q1 = c_- - ell_-, q2 = 2 c_- - ell_- - nu *)
ok["variants A, B: V_2^-..V_4^- depend on (lm, cm, nu) only through q1 = c_- - ell_- and q2 = 2 c_- - ell_- - nu",
   Union[Flatten[Table[Simplify[D[res[{g["name"], v}]["V"][[{2, 3, 4}]] /. effSub, cm]], {g, groups}, {v, {"A", "B"}}]]] === {0}];
Print["variant C: d/dcm of V_3^-, V_4^- at fixed q1, q2 (general color): ",
  ifm[Simplify[D[{Vgen[{"C", 3}], Vgen[{"C", 4}]} /. effSub, cm]]]];

(* ------------------------------------------------------------------------------------ *)
sec["8. The same scan in SU(N), coefficient by coefficient in N"];
Do[Module[{V3 = res[{"SU(N)", v}]["V"][[3]], V4 = res[{"SU(N)", v}]["V"][[4]], d3, d4, e3, e4, s3, sAll},
   d3 = dataV3.basis3[CF, CA] /. suSub; d4 = dataV4.basis4[CF, CA, dFA] /. suSub;
   e3 = Thread[CoefficientList[Numerator[Together[(V3 - d3) nn^3]], nn] == 0];
   e4 = Thread[CoefficientList[Numerator[Together[(V4 - d4) nn^4]], nn] == 0];
   Print["variant ", v, ": SU(N) V_3^- = ", ifm[Factor[V3 /. Thread[params -> 0]]], " zeta_2 at zero constants;  V_4^- = ",
     ifm[Factor[V4 /. Thread[params -> 0]]], " zeta_2"];
   s3 = Solve[e3, {lm, lp, nu}];
   sAll = Solve[Join[e3, e4], params];
   Print["variant ", v, ": SU(N) V_3^- alone reproduced for ", ifm[s3], ";  V_3^- and V_4^- together: ",
     If[sAll === {}, "no solution", ifm[sAll]]];
   Print["variant ", v, ": SU(3) only, V_3^- = ", ifm[Simplify[V3 /. nn -> 3]], ",  V_4^- = ", ifm[Simplify[V4 /. nn -> 3]],
     "  (targets ", ifm[d3 /. nn -> 3], ", ", ifm[d4 /. nn -> 3], ")"];
   ], {v, {"A", "B", "C"}}];

(* ------------------------------------------------------------------------------------ *)
sec["9. Controls"];
(* (a) complete change of normalization with matching changes is an identity: P^+- unchanged *)
Do[Module[{rI = runAll[g, identFac[1]], rA = res[{g["name"], "A"}], dP},
   dP = Simplify[{Coefficient[rI["obs"]["P+"] - rA["obs"]["P+"], a, #] & /@ Range[nmax],
                  Coefficient[rI["obs"]["P-"] - rA["obs"]["P-"], a, #] & /@ Range[nmax]}];
   ok[g["name"] <> ": complete normalization change n_pm = 1 + al_pm pi^2 w^2 with matching terms leaves P^+, P^- unchanged through a^4",
     Union[Flatten[dP]] === {0}];
   ok[g["name"] <> ": residual of the transformed system vanishes", rI["res"] === {0}]], {g, groups}];
(* (b) reversed kappa must change S_3 and the P^- leading logarithms *)
Module[{rK = Table[runAll[g, m7Fac[-1, "A"]], {g, groups}], s3k, ll2k},
  s3k = fitGen[Table[rK[[k]]["S"][[3]] /. cp -> lp, {k, 3}], 3];
  ll2k = fitGen[Table[coefR[rK[[k]]["obs"]["P-"], 2, -3], {k, 3}], 2];
  Print["kappa = -1: S_3/zeta_2 = ", ifm[s3k], ",  P^- LL at a^2 = ", ifm[ll2k]];
  ok["kappa = -1 changes S_3 and the two-loop P^- leading logarithm", s3k =!= {60, -192, 144} && ll2k =!= {8, -12}]];
(* (c) the inconsistency test must find a solution when the targets are the equations' own values *)
Module[{p0 = {lm -> 3/7, cm -> -2/5, lp -> 1/3, nu -> 5/11}, t3, t4, s},
  t3 = Vgen[{"A", 3}] /. p0; t4 = Vgen[{"A", 4}] /. p0;
  s = Solve[Join[Thread[Vgen[{"A", 3}] == t3], Thread[Vgen[{"A", 4}] == t4]], {lm, lp, nu}];
  Print["targets from the equations at (lm, cm, lp, nu) = (3/7, -2/5, 1/3, 5/11): solutions for (lm, lp, nu) ", ifm[s]];
  ok["solver finds the planted point (cm free along the null direction) when a solution exists",
     s =!= {} && Simplify[({lm, lp, nu} /. First[s]) /. cm -> -2/5] === ({lm, lp, nu} /. p0)]];
(* (d) a perturbed complete-result target must change the V_3^- family *)
Module[{s},
  s = Solve[Thread[Vgen[{"A", 3}] == dataV3 + {1, 0, 0}], {lm, lp, nu}];
  Print["V_3^- target with its first component raised by 1: ", ifm[s]];
  ok["the V_3^- family moves when the target is perturbed", s =!= Solve[Thread[Vgen[{"A", 3}] == dataV3], {lm, lp, nu}]]];

sec["10. Summary"];
Print["failed checks: ", nfail];


==> anc/numbers/deposit/R10/m7_pminus_norm/pminus_scan.out <==
S3 with c+=l+, any nu,l-: 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
S4: -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4
phi^- kept ; V3- own(params) = 2*(N - 1)*(N + 1)*(6*N**4*c_m - 6*N**4*ell_m + 36*N**2*c_m - 12*N**2*ell_m - 24*N**2*nu + 10*N**2 - 6*c_m + 18*ell_m + 12*ell_p - 12*nu + 11)/N**3
  solutions of V3-,V4- = data (all N): []
  solutions of V3- alone: [{ell_m: c_m, ell_p: -5/6, nu: c_m + 1/2}]
phi^- shifted ; V3- own(params) = 2*(N - 1)*(N + 1)*(6*N**4*c_m - 6*N**4*ell_m + 36*N**2*c_m - 12*N**2*ell_m - 24*N**2*nu + 10*N**2 - 6*c_m + 18*ell_m + 12*ell_p - 12*nu + 11)/N**3
  solutions of V3-,V4- = data (all N): []
  solutions of V3- alone: [{ell_m: c_m, ell_p: -5/6, nu: c_m + 1/2}]


==> anc/numbers/deposit/R10/m7_pminus_norm/pminus_scan.py <==
# Candidate normalization (M2): an O(omega^2) relative normalization n_-/n_+ = 1 + nu*pi^2*omega^2
# applied to psi^+ (times) and psi^- (divided), every other term kept (Notes I Table I.3 row (e) style),
# together with ell_+, ell_-, c_- (numbers).  Question: can V_3^-, V_4^- at x^0 be reproduced, and are S_3, S_4 unchanged?
import sympy as sp, itertools
N,w,pi=sp.symbols('N omega pi',positive=True)
nu,lp,lm,cm,cp,phinu=sp.symbols('nu ell_p ell_m c_m c_p phinu')
z2=sp.Symbol('zeta2')
KMAX=4; PMAX=3
CF=(N**2-1)/(2*N); CA=N
b={'1':CF,'A':-1/(2*N)}; C={'1':0,'A':CA}
T={('1','1'):0,('1','A'):-2*CF,('A','1'):-1/N,('A','A'):2/N-N/2}
def ser(expr,lo):
    s=sp.expand(sp.series(expr,w,0,PMAX+2).removeO()); d={}
    for p in range(lo,PMAX+2):
        c=s.coeff(w,p)
        if c!=0: d[p]=sp.expand(c.subs(sp.pi,pi))
    return d
nfac=1+nu*sp.pi**2*w**2
psi={'+':ser(-sp.pi*sp.tan(sp.pi*w/2)*nfac,0),'-':ser(sp.pi*sp.cot(sp.pi*w/2)/nfac,-1)}
# optional: phi^- shifted by the log-derivative of n_- (phinu=1 switches it on, n_+ = 1)
phi={'+':ser(-sp.pi/2*sp.tan(sp.pi*w/2),0),'-':ser(sp.pi/2*sp.cot(sp.pi*w/2)+phinu*2*nu*sp.pi**2*w,-1)}
ell={'+':lp,'-':lm}
def add(*ds):
    r={}
    for d in ds:
        for k,v in d.items(): r[k]=sp.expand(r.get(k,0)+v)
    return {k:v for k,v in r.items() if v!=0}
def mul(a,bb):
    r={}
    for i,u in a.items():
        for j,v in bb.items():
            if i+j<=PMAX: r[i+j]=r.get(i+j,0)+u*v
    return {k:sp.expand(v) for k,v in r.items() if sp.expand(v)!=0}
def scal(c,d): return {k:sp.expand(c*v) for k,v in d.items()}
def der(d): return {k-1:sp.expand(k*v) for k,v in d.items() if k!=0}
def divw(d): return {k-1:v for k,v in d.items()}
f={}
for n in range(1,KMAX+1):
    for R in '1A':
        for s in '+-':
            o='-' if s=='+' else '+'
            terms=[]
            if n==1: terms.append({0:2*b[R]})
            else:
                fp=f[(R,s,n-1)]
                terms.append(scal(2*C[R],add(der(fp),mul(phi[s],fp))))
                for k in range(1,n):
                    terms.append(mul(mul(f[(R,s,k)],f[(R,s,n-k)]),{0:1,2:ell[s]*pi**2}))
                feed={}
                for R2 in '1A': feed=add(feed,scal(T[(R,R2)],f[(R2,o,n-1)]))
                terms.append(scal(2,mul(psi[s],feed)))
            f[(R,s,n)]=divw(add(*terms))
def Sof(R,s,cmap):
    Fd={}
    for n in range(1,KMAX+1):
        for k,v in mul(f[(R,s,n)],{0:1,2:cmap*pi**2}).items(): Fd[(n,k)]=v
    S={}
    for (n1,k1),v1 in Fd.items():
        for (n2,k2),v2 in Fd.items():
            if n1+n2<=KMAX and k1+k2<=PMAX: S[(n1+n2,k1+k2)]=S.get((n1+n2,k1+k2),0)+v1*v2
    for (n1,k1),v1 in Fd.items():
        if k1+1<=PMAX: S[(n1,k1+1)]=S.get((n1,k1+1),0)-v1
    return S
def z2(v):
    v=sp.expand(v.subs(pi,sp.sqrt(6*sp.Symbol('Z'))))
    return sp.expand(v).coeff(sp.Symbol('Z'),1)
Sp=Sof('1','+',cp); Sm=Sof('1','-',cm)
S3=sp.factor(z2(Sp[(3,-2)].subs(cp,lp))); S4=sp.factor(z2(Sp[(4,-4)].subs(cp,lp)))
print('S3 with c+=l+, any nu,l-:',S3); print('S4:',S4)
CFs,CAs,dFAs=sp.symbols('C_F C_A dFA')
def v3(v): return sp.expand((v[0]*CFs*CAs**2+v[1]*CFs**2*CAs+v[2]*CFs**3).subs({CFs:CF,CAs:CA}))
def v4(v): return sp.expand((v[0]*CFs*CAs**3+v[1]*CFs**2*CAs**2+v[2]*CFs**3*CAs+v[3]*CFs**4+v[4]*dFAs).subs({CFs:CF,CAs:CA,dFAs:(N**2-1)*(N**2+6)/48}))
V3=z2(Sm[(3,-2)]); V4=z2(Sm[(4,-4)])
for ph in (0,1):
    e3=sp.expand((V3-v3([-28,96,-80])).subs(phinu,ph)*N**3)
    e4=sp.expand((V4-v4([720,-2992,4032,-1728,-384])).subs(phinu,ph)*N**4)
    eqs=sp.Poly(e3,N).coeffs()+sp.Poly(e4,N).coeffs()
    print('phi^- shifted' if ph else 'phi^- kept','; V3- own(params) =',sp.factor(V3.subs(phinu,ph)))
    sol=sp.solve(eqs,[nu,lp,lm,cm],dict=True)
    print('  solutions of V3-,V4- = data (all N):',sol)
    sol3=sp.solve(sp.Poly(e3,N).coeffs(),[nu,lp,lm,cm],dict=True)
    print('  solutions of V3- alone:',sol3)


==> anc/numbers/deposit/R4/README.txt <==
Deposit item R4: calculations made before submission.

Each part is a copy of the programs of one strand of the round and of the outputs they wrote; the programs name their
inputs by paths of the project tree (ma_a/...), which correspond to the parts here.  make_numbers.py reads the outputs listed
in MANIFEST.tsv (sha256 checked) and recomputes the values it uses wherever its own machinery allows; the comparisons are its
checks I12 (section I12).

  fig1b         Fig. 1 panel (b) of an earlier version of this work. Its run_all.sh does not run in the package
                as it stands. running_n3ll_test.py reads Pqq3NSpXto0.m of arXiv:2604.09534 at
                ../../../../../dossier/papers/src2604/anc/, outside the ancillary folder. The script calls
                fig2_late_order.py, which is in figs/ and not in fig1b/. Its last step, check_numbers.py, needs
                ../numbers/numbers.tex. It reports two failed checks with the current numbers.tex because the
                first-order measures are now in percent. figs/run_all.sh is the current rebuild of the same
                data files.
                Run fig1b/ only in a copy: it rewrites running_n3ll_test.out, which make_numbers.py checks
                against numbers/deposit/MANIFEST.tsv.
                Values: fig1_nnll_decades.txt (14 decades x 29 columns), fig1_nnll_data.txt (241 grid points),
                running_n3ll_lambda.txt (lambda = 44/189 and the n_f zeta_2 term -736/27).  Second engine: check_nnll_pari.gp.
                make_numbers.py section I12 recomputes every value from eq. (3.2) of arXiv:2202.10362 parsed in N space, the
                relation with the App. A input and its own tower.
  fig1b_check   Work in numbers/deposit/R4/fig1b_check/ of a copy of the whole ancillary tree, with
                the published inputs placed. Delete my_grid.txt, my_panel_a.txt and my_decades.txt
                there; panel_b_indep.gp appends to them. Run these commands in order.
                python3 make_data_gp.py
                gp -q panel_b_indep.gp < /dev/null > panel_b_indep.out
                gp -q statements_check.gp < /dev/null > statements_check.out
                gp -q eq33_check.gp < /dev/null > eq33_check.out
                gp -q four_loop_test.gp < /dev/null > four_loop_test.out
                python3 decomposition_check.py
                python3 first_order_measure.py > first_order_measure.out
                make_data_gp.py reads ../../../published/gvmsy_anc/Pqq3NSpXto0.m by default and
                accepts the path of Pqq3NSpXto0.m as its argument.
                The four PARI programs end without quit, so standard input must be /dev/null.
                decomposition_check.py writes decomposition_check.out.
                compare_files.py and remaining_macros.py read ../../work/figs, an authors' folder not included.
                Set FIGS in compare_files.py to the package's figs/ (../../../../figs or its full path), then run
                python3 compare_files.py to reproduce its output. remaining_macros.py reproduces its output
                if its input is ../fig1b/fig1_nm_proposed.tex. The package's figs/fig1_nm_proposed.tex gives the
                first-order measures in percent and yields two disagreements.
  count         python3 choice_sensitivity.py; python3 general_colour_components.py; python3 amp_84_variants.py;
                python3 count_checks.py  -> count_summary.json, count_table.tsv, choices.tsv, count_macros.tex.
                The paper uses the independent column and the strict count, with the corrections of cnt07 (second block).
  cnt07         python3 colour.py; python3 gc_fit.py; python3 amp.py; python3 shifts.py; python3 final_checks.py
  cnt07_check   python3 colour.py; python3 gc_fit.py; python3 amp.py; python3 shifts.py; python3 ll_variants.py; python3 lambda_check.py
  norm          python3 n1_shifts.py; python3 n2_structures.py; python3 n3_amplitude_ell.py; python3 n4_twoloop_consts.py;
                python3 n5_values.py; gp -q n6_amp_pari.gp
  norm_check    python3 c1_zspace_groups.py; gp -q c2_zspace_sun.gp c3_structures.gp c4_invariants.gp c5_scalar_terms.gp
  open02        python3 open02_local.py; python3 open02_model.py; python3 open02_xspace.py; python3 open02_physrange.py;
                wolfram -script open02_check.wl > open02_check.out   (second engine; it reads open02_local.out and
                open02_xspace.out, so it runs after the Python programs, and it exits with status 1 if an integration stops
                before the end of its interval or a value differs from the Python one by more than the stated tolerance)
  open02_check  python3 chk_real.py; python3 chk_zero.py; python3 chk_xspace.py; python3 chk_largetau.py
  open03        python3 o3_main.py; python3 o3_data_relation.py; gp -q o3_check.gp
  open03_check  python3 c3_main.py; python3 c3_relations.py; python3 c3_wider.py; python3 c3_pari_driver.py
  fixes         python3 sign_lpm.py; python3 n4_leading_power.py


==> anc/numbers/deposit/R4/cnt07/SHA256SUMS <==
5ecfe8946e29e481223ea7cebd00d3b4b6f670251f428e51457a82968ed1591c  amp.py
02a7cb1a3c2643cb568aeaa74589ec453c9e79285715fb792ef39420f9e3bbc9  colour.py
0df1a9e4e62affec2f2e74099005cb28bae10025215be390940df6479a74f3c1  dfa.py
039c6fc71d7991f76a3b2bb4a88d208b361dd6b60696d24680d870d61ef510d6  final_checks.py
d6977887dcf6a7c53cc100ecf8da785e1b1cfa6c6314c8cc5dff11dc1347a869  gc_fit.py
4ec1ccea3b4425b67cbc5ffd8d20022af1344370155b5507c4e549065e415579  shifts.py
6515884c2ccf7c0da4727b14cf25e49b8d183ae069c080af99185068e5ad6917  solver.py
6ee5c3a2db77acc3a572070ff98e950db4015289dc2774c499ad077684547703  table2_check.py
cd5b2552d106352441f02d872c3eba14a4a3473ebaff93a3bb6de0ddc5e719f9  amp.out
99cec0344d86cd9f88effe7f9311b35035043baa8e49e5af6d77deba97fe29c7  dfa.out
93c23554875175e2694eb3a263810ee457776acc7935f5d67954cc3bfba49c34  final_checks.out
6e13d2991861f52778ba784fe34c7209fcea26765501d6bebc75222b3e082c27  gc_fit.out
d5c7fef999aab6cb4eaef2e96b1f56433d5c2de3e05d963e81d469868991b093  shifts.out
686337eba1b3c43b65771c8ec036c6937a1135cf36e20f5e9d86cbf51680b301  table2_check.out
bea49f1c9f6d8c7bf4cf70712abc51a0fdcf358799fbbfbac1fc2038ec21dd53  amp.json
754a4cb57c8c6e9b4abd5a15abdc20fc981359e3aff8bfcb5c5e49090eb67b04  colour_data.json
e3c8c295d4f0538e8dddeb009864a6ac47b66859b70c9ffe9f6771a80e78968e  gc_fit.json


==> anc/numbers/deposit/R4/cnt07/amp.json <==
{
 "base": {
  "LL": {
   "R=0 tau=1 L=1": "(N - 1)*(N + 1)/(2*N)",
   "R=0 tau=1 L=2": "(N - 1)**2*(N + 1)**2/(12*N**2)",
   "R=0 tau=1 L=3": "(N - 1)**3*(N + 1)**3/(144*N**3)",
   "R=0 tau=-1 L=1": "(N**2 + 3)/(2*N)",
   "R=0 tau=-1 L=2": "(N**4 - 2*N**2 - 5)/(6*N**2)",
   "R=0 tau=-1 L=3": "(5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3)",
   "R=1 tau=1 L=1": "-(2*N**2 + 1)/(2*N)",
   "R=1 tau=1 L=2": "(2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)",
   "R=1 tau=1 L=3": "-(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)",
   "R=1 tau=-1 L=1": "(2*N**2 + 3)/(2*N)",
   "R=1 tau=-1 L=2": "-(19*N**2 + 5)/(6*N**2)",
   "R=1 tau=-1 L=3": "-(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3)"
  },
  "LL_agree": 12,
  "LL_changed": [],
  "NNLL": {
   "1": [
    "-r_A + v_A - 6",
    "12*l_p - r_F + v_F + 21/2"
   ],
   "2": [
    "-15",
    "p_A - r_A + 2*v_A + 36",
    "48*l_p + p_F - r_F + 2*v_F - 15"
   ],
   "3": [
    "12",
    "-58",
    "2*p_A/3 - r_A/3 + v_A + 78",
    "30*l_p + 2*p_F/3 - r_F/3 + v_F - 85/4"
   ]
  },
  "cfree": [
   "-15",
   "12",
   "-58"
  ],
  "vA_minus_rA": "6",
  "pA_plus_vA": "6",
  "pred_CACF2": "84"
 },
 "kappa=-1": {
  "LL": {
   "R=0 tau=1 L=1": "(N - 1)*(N + 1)/(2*N)",
   "R=0 tau=1 L=2": "(N - 1)**2*(N + 1)**2/(12*N**2)",
   "R=0 tau=1 L=3": "(N - 1)**3*(N + 1)**3/(144*N**3)",
   "R=0 tau=-1 L=1": "(N**2 - 5)/(2*N)",
   "R=0 tau=-1 L=2": "(N**4 - 2*N**2 + 7)/(6*N**2)",
   "R=0 tau=-1 L=3": "(5*N**6 - 71*N**4 + 31*N**2 - 61)/(240*N**3)",
   "R=1 tau=1 L=1": "-(2*N**2 + 1)/(2*N)",
   "R=1 tau=1 L=2": "(2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)",
   "R=1 tau=1 L=3": "-(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)",
   "R=1 tau=-1 L=1": "-(2*N**2 + 5)/(2*N)",
   "R=1 tau=-1 L=2": "(23*N**2 + 7)/(6*N**2)",
   "R=1 tau=-1 L=3": "(16*N**6 - 424*N**4 - 324*N**2 - 61)/(240*N**3)"
  },
  "LL_agree": 6,
  "LL_changed": [
   "R=0 tau=-1 L=1",
   "R=0 tau=-1 L=2",
   "R=0 tau=-1 L=3",
   "R=1 tau=-1 L=1",
   "R=1 tau=-1 L=2",
   "R=1 tau=-1 L=3"
  ],
  "NNLL": {
   "1": [
    "-r_A + v_A + 6",
    "12*l_p - r_F + v_F - 27/2"
   ],
   "2": [
    "-21",
    "p_A - r_A + 2*v_A + 84",
    "48*l_p + p_F - r_F + 2*v_F - 87"
   ],
   "3": [
    "15",
    "-74",
    "2*p_A/3 - r_A/3 + v_A + 118",
    "30*l_p + 2*p_F/3 - r_F/3 + v_F - 245/4"
   ]
  },
  "cfree": [
   "-21",
   "15",
   "-74"
  ],
  "vA_minus_rA": "-6",
  "pA_plus_vA": "-30",
  "pred_CACF2": "96"
 },
 "bA- reversed": {
  "LL": {
   "R=0 tau=1 L=1": "(N - 1)*(N + 1)/(2*N)",
   "R=0 tau=1 L=2": "(N - 1)**2*(N + 1)**2/(12*N**2)",
   "R=0 tau=1 L=3": "(N - 1)**3*(N + 1)**3/(144*N**3)",
   "R=0 tau=-1 L=1": "(N**2 + 3)/(2*N)",
   "R=0 tau=-1 L=2": "(N**4 - 2*N**2 - 5)/(6*N**2)",
   "R=0 tau=-1 L=3": "(5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3)",
   "R=1 tau=1 L=1": "-(2*N**2 + 1)/(2*N)",
   "R=1 tau=1 L=2": "(2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)",
   "R=1 tau=1 L=3": "-(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)",
   "R=1 tau=-1 L=1": "(2*N**2 + 3)/(2*N)",
   "R=1 tau=-1 L=2": "-(15*N**2 - 1)/(6*N**2)",
   "R=1 tau=-1 L=3": "-(16*N**6 - 288*N**4 - 12*N**2 - 3)/(240*N**3)"
  },
  "LL_agree": 10,
  "LL_changed": [
   "R=1 tau=-1 L=2",
   "R=1 tau=-1 L=3"
  ],
  "NNLL": {
   "1": [
    "-r_A + v_A + 6",
    "12*l_p - r_F + v_F - 27/2"
   ],
   "2": [
    "-15",
    "p_A - r_A + 2*v_A + 60",
    "48*l_p + p_F - r_F + 2*v_F - 63"
   ],
   "3": [
    "7",
    "-32",
    "2*p_A/3 - r_A/3 + v_A + 46",
    "30*l_p + 2*p_F/3 - r_F/3 + v_F - 85/4"
   ]
  },
  "cfree": [
   "-15",
   "7",
   "-32"
  ],
  "vA_minus_rA": "-6",
  "pA_plus_vA": "-6",
  "pred_CACF2": "40"
 },
 "bA- removed": {
  "LL": {
   "R=0 tau=1 L=1": "(N - 1)*(N + 1)/(2*N)",
   "R=0 tau=1 L=2": "(N - 1)**2*(N + 1)**2/(12*N**2)",
   "R=0 tau=1 L=3": "(N - 1)**3*(N + 1)**3/(144*N**3)",
   "R=0 tau=-1 L=1": "(N**2 + 3)/(2*N)",
   "R=0 tau=-1 L=2": "(N**4 - 2*N**2 - 5)/(6*N**2)",
   "R=0 tau=-1 L=3": "(5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3)",
   "R=1 tau=1 L=1": "-(2*N**2 + 1)/(2*N)",
   "R=1 tau=1 L=2": "(2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)",
   "R=1 tau=1 L=3": "-(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)",
   "R=1 tau=-1 L=1": "(N**2 + 2)/N",
   "R=1 tau=-1 L=2": "-(19*N**2 + 2)/(6*N**2)",
   "R=1 tau=-1 L=3": "-(4*N**6 - 88*N**4 - 29*N**2 + 2)/(60*N**3)"
  },
  "LL_agree": 9,
  "LL_changed": [
   "R=1 tau=-1 L=1",
   "R=1 tau=-1 L=2",
   "R=1 tau=-1 L=3"
  ],
  "NNLL": {
   "1": [
    "-r_A + v_A",
    "12*l_p - r_F + v_F - 3/2"
   ],
   "2": [
    "-18",
    "p_A - r_A + 2*v_A + 60",
    "48*l_p + p_F - r_F + 2*v_F - 51"
   ],
   "3": [
    "21/2",
    "-50",
    "2*p_A/3 - r_A/3 + v_A + 70",
    "30*l_p + 2*p_F/3 - r_F/3 + v_F - 101/4"
   ]
  },
  "cfree": [
   "-18",
   "21/2",
   "-50"
  ],
  "vA_minus_rA": "0",
  "pA_plus_vA": "-12",
  "pred_CACF2": "62"
 }
}

==> anc/numbers/deposit/R4/cnt07/amp.out <==
===== base
  LL R=0 tau=1 L=1 (N - 1)*(N + 1)/(2*N) data 
  LL R=0 tau=1 L=2 (N - 1)**2*(N + 1)**2/(12*N**2) data 
  LL R=0 tau=1 L=3 (N - 1)**3*(N + 1)**3/(144*N**3) data 
  LL R=0 tau=-1 L=1 (N**2 + 3)/(2*N) data 
  LL R=0 tau=-1 L=2 (N**4 - 2*N**2 - 5)/(6*N**2) data 
  LL R=0 tau=-1 L=3 (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3) data 
  LL R=1 tau=1 L=1 -(2*N**2 + 1)/(2*N) data 
  LL R=1 tau=1 L=2 (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2) data 
  LL R=1 tau=1 L=3 -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3) data 
  LL R=1 tau=-1 L=1 (2*N**2 + 3)/(2*N) data 
  LL R=1 tau=-1 L=2 -(19*N**2 + 5)/(6*N**2) data 
  LL R=1 tau=-1 L=3 -(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3) data 
  LL functions agreeing with data: 12 of 12; differing: []
  NNLL L=1 [-r_A + v_A - 6, 12*l_p - r_F + v_F + 21/2]
  NNLL L=2 [-15, p_A - r_A + 2*v_A + 36, 48*l_p + p_F - r_F + 2*v_F - 15]
  NNLL L=3 [12, -58, 2*p_A/3 - r_A/3 + v_A + 78, 30*l_p + 2*p_F/3 - r_F/3 + v_F - 85/4]
  C_F-free (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): [-15, 12, -58]
  constants from data: v_A - r_A = 6  p_A + v_A = 6
  predicted three-loop C_A C_F^2: 84  (data 84)  free of the C_F constants: set()
  symbols per entry: {1: [['r_A', 'v_A'], ['l_p', 'r_F', 'v_F']], 2: [[], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']], 3: [[], [], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']]}
===== kappa=-1
  LL R=0 tau=1 L=1 (N - 1)*(N + 1)/(2*N) data 
  LL R=0 tau=1 L=2 (N - 1)**2*(N + 1)**2/(12*N**2) data 
  LL R=0 tau=1 L=3 (N - 1)**3*(N + 1)**3/(144*N**3) data 
  LL R=0 tau=-1 L=1 (N**2 - 5)/(2*N) DIFFERS from data equals kappa=-1 macro
  LL R=0 tau=-1 L=2 (N**4 - 2*N**2 + 7)/(6*N**2) DIFFERS from data equals kappa=-1 macro
  LL R=0 tau=-1 L=3 (5*N**6 - 71*N**4 + 31*N**2 - 61)/(240*N**3) DIFFERS from data equals kappa=-1 macro
  LL R=1 tau=1 L=1 -(2*N**2 + 1)/(2*N) data 
  LL R=1 tau=1 L=2 (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2) data 
  LL R=1 tau=1 L=3 -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3) data 
  LL R=1 tau=-1 L=1 -(2*N**2 + 5)/(2*N) DIFFERS from data equals kappa=-1 macro
  LL R=1 tau=-1 L=2 (23*N**2 + 7)/(6*N**2) DIFFERS from data equals kappa=-1 macro
  LL R=1 tau=-1 L=3 (16*N**6 - 424*N**4 - 324*N**2 - 61)/(240*N**3) DIFFERS from data equals kappa=-1 macro
  LL functions agreeing with data: 6 of 12; differing: ['R=0 tau=-1 L=1', 'R=0 tau=-1 L=2', 'R=0 tau=-1 L=3', 'R=1 tau=-1 L=1', 'R=1 tau=-1 L=2', 'R=1 tau=-1 L=3']
  NNLL L=1 [-r_A + v_A + 6, 12*l_p - r_F + v_F - 27/2]
  NNLL L=2 [-21, p_A - r_A + 2*v_A + 84, 48*l_p + p_F - r_F + 2*v_F - 87]
  NNLL L=3 [15, -74, 2*p_A/3 - r_A/3 + v_A + 118, 30*l_p + 2*p_F/3 - r_F/3 + v_F - 245/4]
  C_F-free (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): [-21, 15, -74]
  constants from data: v_A - r_A = -6  p_A + v_A = -30
  predicted three-loop C_A C_F^2: 96  (data 84)  free of the C_F constants: set()
  symbols per entry: {1: [['r_A', 'v_A'], ['l_p', 'r_F', 'v_F']], 2: [[], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']], 3: [[], [], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']]}
===== bA- reversed
  LL R=0 tau=1 L=1 (N - 1)*(N + 1)/(2*N) data 
  LL R=0 tau=1 L=2 (N - 1)**2*(N + 1)**2/(12*N**2) data 
  LL R=0 tau=1 L=3 (N - 1)**3*(N + 1)**3/(144*N**3) data 
  LL R=0 tau=-1 L=1 (N**2 + 3)/(2*N) data 
  LL R=0 tau=-1 L=2 (N**4 - 2*N**2 - 5)/(6*N**2) data 
  LL R=0 tau=-1 L=3 (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3) data 
  LL R=1 tau=1 L=1 -(2*N**2 + 1)/(2*N) data 
  LL R=1 tau=1 L=2 (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2) data 
  LL R=1 tau=1 L=3 -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3) data 
  LL R=1 tau=-1 L=1 (2*N**2 + 3)/(2*N) data 
  LL R=1 tau=-1 L=2 -(15*N**2 - 1)/(6*N**2) DIFFERS from data 
  LL R=1 tau=-1 L=3 -(16*N**6 - 288*N**4 - 12*N**2 - 3)/(240*N**3) DIFFERS from data 
  LL functions agreeing with data: 10 of 12; differing: ['R=1 tau=-1 L=2', 'R=1 tau=-1 L=3']
  NNLL L=1 [-r_A + v_A + 6, 12*l_p - r_F + v_F - 27/2]
  NNLL L=2 [-15, p_A - r_A + 2*v_A + 60, 48*l_p + p_F - r_F + 2*v_F - 63]
  NNLL L=3 [7, -32, 2*p_A/3 - r_A/3 + v_A + 46, 30*l_p + 2*p_F/3 - r_F/3 + v_F - 85/4]
  C_F-free (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): [-15, 7, -32]
  constants from data: v_A - r_A = -6  p_A + v_A = -6
  predicted three-loop C_A C_F^2: 40  (data 84)  free of the C_F constants: set()
  symbols per entry: {1: [['r_A', 'v_A'], ['l_p', 'r_F', 'v_F']], 2: [[], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']], 3: [[], [], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']]}
===== bA- removed
  LL R=0 tau=1 L=1 (N - 1)*(N + 1)/(2*N) data 
  LL R=0 tau=1 L=2 (N - 1)**2*(N + 1)**2/(12*N**2) data 
  LL R=0 tau=1 L=3 (N - 1)**3*(N + 1)**3/(144*N**3) data 
  LL R=0 tau=-1 L=1 (N**2 + 3)/(2*N) data 
  LL R=0 tau=-1 L=2 (N**4 - 2*N**2 - 5)/(6*N**2) data 
  LL R=0 tau=-1 L=3 (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3) data 
  LL R=1 tau=1 L=1 -(2*N**2 + 1)/(2*N) data 
  LL R=1 tau=1 L=2 (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2) data 
  LL R=1 tau=1 L=3 -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3) data 
  LL R=1 tau=-1 L=1 (N**2 + 2)/N DIFFERS from data 
  LL R=1 tau=-1 L=2 -(19*N**2 + 2)/(6*N**2) DIFFERS from data 
  LL R=1 tau=-1 L=3 -(4*N**6 - 88*N**4 - 29*N**2 + 2)/(60*N**3) DIFFERS from data 
  LL functions agreeing with data: 9 of 12; differing: ['R=1 tau=-1 L=1', 'R=1 tau=-1 L=2', 'R=1 tau=-1 L=3']
  NNLL L=1 [-r_A + v_A, 12*l_p - r_F + v_F - 3/2]
  NNLL L=2 [-18, p_A - r_A + 2*v_A + 60, 48*l_p + p_F - r_F + 2*v_F - 51]
  NNLL L=3 [21/2, -50, 2*p_A/3 - r_A/3 + v_A + 70, 30*l_p + 2*p_F/3 - r_F/3 + v_F - 101/4]
  C_F-free (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): [-18, 21/2, -50]
  constants from data: v_A - r_A = 0  p_A + v_A = -12
  predicted three-loop C_A C_F^2: 62  (data 84)  free of the C_F constants: set()
  symbols per entry: {1: [['r_A', 'v_A'], ['l_p', 'r_F', 'v_F']], 2: [[], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']], 3: [[], [], ['p_A', 'r_A', 'v_A'], ['l_p', 'p_F', 'r_F', 'v_F']]}
===== base with psi^+ -> lam psi^+ (no constants): C_F-free entries [-15*lam, 12*lam, -58*lam]


==> anc/numbers/deposit/R4/cnt07/amp.py <==
"""Own amplitude check for CNT-07: residues of e^{w L} eta^tau F_R^tau from the own solver in SU(N), with the constants
v (relative singlet Born correction a v), r (scalar factor 1 - a r), kP (pair correction a kP (F_1^+)^2), l_+ (weight of
the singlet + quark-pair term), each z times a degree-one colour factor, and the scale lam of psi^+.
Data vectors are taken from the record (macros nmAmpData*, three routes in the amplitude strand and its check)."""
import sympy as sp, json
from solver import su_model

N = sp.symbols('N', positive=True)
vA, vF, rA, rF, pA, pF, lp, lam = sp.symbols('v_A v_F r_A r_F p_A p_F l_p lam')
CF = (N ** 2 - 1) / (2 * N); CA = N
cA = [sp.symbols(f'c{j}') for j in range(6)]


def decompose(E, L):
    """unique coefficients of C_A^{L-j} C_F^j (j = 0..L) of a degree-L SU(N) expression."""
    cs = cA[:L + 1]
    expr = sp.together(E - sum(cs[j] * CA ** (L - j) * CF ** j for j in range(L + 1)))
    num = sp.expand(sp.numer(expr))
    eqs = sp.Poly(num, N).coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1
    return [sp.simplify(sol[0][c]) for c in cs]


DATA = {1: [0, sp.Rational(13, 2)], 2: [-15, 48, -41], 3: [12, -58, 84, sp.Rational(-451, 12)]}

VARIANTS = {'base': dict(), 'kappa=-1': dict(kappa=-1), 'bA- reversed': dict(bAm=1 / (2 * N)),
            'bA- removed': dict(bAm=0)}


def run(vname, kw, constants=True, lam_psi=1):
    extra = dict(v=vA * CA + vF * CF, kP=pA * CA + pF * CF, ell={(0, 1): lp}) if constants else {}
    m = su_model(N, nmax=4, lam_psi=lam_psi, **kw, **extra)
    rT = (rA * CA + rF * CF) if constants else 0
    born = {0: 2 * CF, 1: 2 * (CF - CA / 2)}
    res = {}
    # leading logs: a^L L^{2L} in A^+/A^(1) and a^L Delta L^{2L-1} in A^-/A^(1), L = 1..3
    LL = {}
    for R in (0, 1):
        for t in (1, -1):
            for L in (1, 2, 3):
                A = m.amplitude(R, t, L + 1)
                k = 2 * L if t == 1 else 2 * L - 1
                LL[f'R={R} tau={t} L={L}'] = sp.factor(A.get(k, [0, 0])[0] / born[R])
    res['LL'] = LL
    # NNLL: z-part of a^L L^{2L-2} in (1 - a r) A_1^+ / (2 a C_F)
    nn = {}
    for L in (1, 2, 3):
        A = m.amplitude(0, 1, L + 1)
        Alow = m.amplitude(0, 1, L)
        val = A.get(2 * L - 2, [0, 0])[1] - rT * Alow.get(2 * L - 2, [0, 0])[0]
        nn[L] = decompose(sp.simplify(val / born[0]), L)
    res['NNLL'] = nn
    return res


if __name__ == '__main__':
    out = {}
    macrosLL = {  # from work/numbers/numbers.tex (nmAmpLL...), kappa = +1, and kappa = -1 odd entries
        'R=0 tau=1 L=1': (N**2 - 1) / (2 * N), 'R=0 tau=-1 L=1': (N**2 + 3) / (2 * N),
        'R=1 tau=1 L=1': -(2 * N**2 + 1) / (2 * N), 'R=1 tau=-1 L=1': (2 * N**2 + 3) / (2 * N),
        'R=0 tau=1 L=2': (N**2 - 1)**2 / (12 * N**2), 'R=0 tau=-1 L=2': (N**4 - 2 * N**2 - 5) / (6 * N**2),
        'R=1 tau=1 L=2': (2 * N**2 + 1) * (3 * N**2 + 1) / (12 * N**2), 'R=1 tau=-1 L=2': -(19 * N**2 + 5) / (6 * N**2),
        'R=0 tau=1 L=3': (N**2 - 1)**3 / (144 * N**3), 'R=0 tau=-1 L=3': (5 * N**6 + 41 * N**4 + 31 * N**2 + 19) / (240 * N**3),
        'R=1 tau=1 L=3': -(2 * N**2 + 1) * (60 * N**4 + 34 * N**2 + 5) / (720 * N**3),
        'R=1 tau=-1 L=3': -(16 * N**6 - 352 * N**4 - 244 * N**2 - 19) / (240 * N**3)}
    macrosLLkm = {'R=0 tau=-1 L=1': (N**2 - 5) / (2 * N), 'R=1 tau=-1 L=1': -(2 * N**2 + 5) / (2 * N),
                  'R=0 tau=-1 L=2': (N**4 - 2 * N**2 + 7) / (6 * N**2), 'R=1 tau=-1 L=2': (23 * N**2 + 7) / (6 * N**2),
                  'R=0 tau=-1 L=3': (5 * N**6 - 71 * N**4 + 31 * N**2 - 61) / (240 * N**3),
                  'R=1 tau=-1 L=3': (16 * N**6 - 424 * N**4 - 324 * N**2 - 61) / (240 * N**3)}
    for vname, kw in VARIANTS.items():
        res = run(vname, kw)
        print('=====', vname)
        nLLagree = 0; changed = []
        for key, val in res['LL'].items():
            ref = macrosLL[key]
            agree = sp.simplify(val - ref) == 0
            nLLagree += agree
            if not agree:
                changed.append(key)
            print('  LL', key, val, 'data' if agree else 'DIFFERS from data', '' if agree or vname != 'kappa=-1' else
                  ('equals kappa=-1 macro' if sp.simplify(val - macrosLLkm.get(key, 0)) == 0 else 'NOT the kappa=-1 macro'))
        print('  LL functions agreeing with data:', nLLagree, 'of 12; differing:', changed)
        nn = res['NNLL']
        for L in (1, 2, 3):
            print('  NNLL L=%d' % L, [sp.simplify(x) for x in nn[L]])
        # refit constants: one-loop C_A entry (index 0 at L=1), two-loop C_A C_F entry (index 1 at L=2)
        eq1 = sp.Eq(nn[1][0], DATA[1][0]); eq2 = sp.Eq(nn[2][1], DATA[2][1])
        X, Y = sp.symbols('X Y')  # X = v_A - r_A, Y = p_A + v_A
        sol = sp.solve([eq1, eq2], [vA, pA], dict=True)[0]
        pred84 = sp.simplify(nn[3][2].subs(sol))
        cfree = [nn[2][0], nn[3][0], nn[3][1]]
        print('  C_F-free (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F):', cfree)
        print('  constants from data: v_A - r_A =', sp.simplify((vA - rA).subs(sol)), ' p_A + v_A =', sp.simplify((pA + vA).subs(sol)))
        print('  predicted three-loop C_A C_F^2:', pred84, ' (data 84)', ' free of the C_F constants:', pred84.free_symbols)
        # which constants reach which entry
        reach = {L: [sorted(str(s) for s in sp.sympify(x).free_symbols) for x in nn[L]] for L in (1, 2, 3)}
        print('  symbols per entry:', reach)
        out[vname] = dict(LL={k: str(v) for k, v in res['LL'].items()}, LL_agree=nLLagree, LL_changed=changed,
                          NNLL={L: [str(x) for x in nn[L]] for L in (1, 2, 3)}, cfree=[str(x) for x in cfree],
                          vA_minus_rA=str(sp.simplify((vA - rA).subs(sol))), pA_plus_vA=str(sp.simplify((pA + vA).subs(sol))),
                          pred_CACF2=str(pred84))
    # scale of psi^+: the three constant-free entries as functions of lam (base)
    r2 = run('base-lam', {}, constants=False, lam_psi=lam)
    print('===== base with psi^+ -> lam psi^+ (no constants): C_F-free entries',
          [sp.factor(r2['NNLL'][2][0]), sp.factor(r2['NNLL'][3][0]), sp.factor(r2['NNLL'][3][1])])
    json.dump(out, open('amp.json', 'w'), indent=1)


==> anc/numbers/deposit/R4/cnt07/colour.py <==
"""Own colour data for the count check CNT-07 (written from scratch, no import from the count strand).

For a quark representation with Fierz tensor F[i,j,k,l] = sum_a t^a_ij t^a_kl, build the space of colour
tensors c[i1, j2, j3, i4] (quark legs 1, 4; antiquark legs 2, 3; line A from 1 to 2, line B from 4 to 3),
the operators T1.T2, T1.T3, T1.T4, the t-channel (legs 1, 3) projectors P_R, the Casimirs C_R, Born
weights b_R = eigenvalue of -T1.T3, dimensions, and the matrix [Trc]_{RR'} (coefficient of P_R in Trc P_R'),
Trc = T1.T2 - T1.T4 = (Ts^2 - Tu^2)/2.  Exact rational arithmetic throughout.
"""
from fractions import Fraction as Fr
import numpy as np
import sympy as sp


def fierz_SU(n):
    F = np.empty((n, n, n, n), dtype=object)
    for i in range(n):
        for j in range(n):
            for k in range(n):
                for l in range(n):
                    F[i, j, k, l] = Fr(1, 2) * ((i == l) * (j == k) - Fr(1, n) * (i == j) * (k == l))
    return F, Fr(n * n - 1, 2 * n), Fr(n), n * n - 1


def fierz_SO(n):
    # t = i (E_mn - E_nm)/2, Tr(t t) = 1/2 ; F = (1/4)(d_il d_jk - d_ik d_jl)
    F = np.empty((n, n, n, n), dtype=object)
    for i in range(n):
        for j in range(n):
            for k in range(n):
                for l in range(n):
                    F[i, j, k, l] = Fr(1, 4) * ((i == l) * (j == k) - (i == k) * (j == l))
    return F, Fr(n - 1, 4), Fr(n - 2, 2), n * (n - 1) // 2


def Jmat(n):
    m = n // 2
    J = np.zeros((n, n), dtype=object)
    for a in range(n):
        for b in range(n):
            J[a, b] = Fr(0)
    for a in range(m):
        J[a, a + m] = Fr(1)
        J[a + m, a] = Fr(-1)
    return J


def fierz_Sp(n):
    # projector onto sp(n) in gl(n): P(M) = (M - J^{-1} M^T J)/2 ; F = (1/4)(d_il d_jk - (J^{-1})_{ki} J_{jl})
    J = Jmat(n)
    Jinv = -J  # J^{-1} = -J for the standard symplectic form
    F = np.empty((n, n, n, n), dtype=object)
    for i in range(n):
        for j in range(n):
            for k in range(n):
                for l in range(n):
                    F[i, j, k, l] = Fr(1, 4) * ((i == l) * (j == k) - Jinv[k, i] * J[j, l])
    return F, Fr(n + 1, 4), Fr(n + 2, 2), n * (n + 1) // 2


def ops(F, n):
    M12 = np.transpose(F, (0, 3, 1, 2)).reshape(n * n, n * n)   # [(i1,j2),(k,l)] = F[i1,k,l,j2]
    M13 = np.transpose(F, (0, 3, 1, 2)).reshape(n * n, n * n)   # [(i1,j3),(k,l)] = F[i1,k,l,j3]
    M14 = np.transpose(F, (0, 2, 1, 3)).reshape(n * n, n * n)   # [(i1,i4),(k,l)] = F[i1,k,i4,l]

    def T12(c):
        C = c.reshape(n * n, n * n)                     # [(k,l),(j3,i4)]
        R = -M12.dot(C)                                 # [(i1,j2),(j3,i4)]
        return R.reshape(n, n, n, n)

    def T13(c):
        C = np.transpose(c, (0, 2, 1, 3)).reshape(n * n, n * n)   # [(k,l),(j2,i4)] with l at position 2
        R = -M13.dot(C)                                           # [(i1,j3),(j2,i4)]
        return np.transpose(R.reshape(n, n, n, n), (0, 2, 1, 3))

    def T14(c):
        C = np.transpose(c, (0, 3, 1, 2)).reshape(n * n, n * n)   # [(k,l),(j2,j3)] with l at position 3
        R = M14.dot(C)                                            # [(i1,i4),(j2,j3)]
        return np.transpose(R.reshape(n, n, n, n), (0, 2, 3, 1))

    return T12, T13, T14


def unit(n):
    U = np.empty((n, n, n, n), dtype=object)
    for i1 in range(n):
        for j2 in range(n):
            for j3 in range(n):
                for i4 in range(n):
                    U[i1, j2, j3, i4] = Fr(int(i1 == j2 and i4 == j3))
    return U


def coords(basis, w):
    V = sp.Matrix([[sp.Rational(x.numerator, x.denominator) for x in b.flatten()] for b in basis]).T
    W = sp.Matrix([sp.Rational(x.numerator, x.denominator) for x in w.flatten()])
    G = V.T * V
    c = G.LUsolve(V.T * W)
    assert V * c == W, "vector not in span"
    return list(c)


def group_data(kind, n):
    F, CF, CA, NA = {'SU': fierz_SU, 'SO': fierz_SO, 'Sp': fierz_Sp}[kind](n)
    T12, T13, T14 = ops(F, n)
    U = unit(n)
    # checks: Casimir and colour conservation on U
    assert np.all(T12(U) == -CF * U)
    Trc = lambda c: T12(c) - T14(c)
    # grow invariant space from U
    basis = [U]
    frontier = [U]
    while frontier:
        new = []
        for v in frontier:
            for op in (T13, Trc):
                w = op(v)
                try:
                    coords(basis, w)
                except AssertionError:
                    basis.append(w)
                    new.append(w)
        frontier = new
    r = len(basis)
    # colour conservation on the basis: CF + T12 + T13 + T14 = 0
    for v in basis:
        assert np.all(CF * v + T12(v) + T13(v) + T14(v) == 0)
    # matrices in the basis
    def mat(op):
        return sp.Matrix([coords(basis, op(v)) for v in basis]).T
    M13 = mat(T13)
    Mt2 = 2 * sp.Rational(CF.numerator, CF.denominator) * sp.eye(r) + 2 * M13
    MTrc = mat(Trc)
    ev = sorted(set(Mt2.eigenvals().keys()))
    assert len(ev) == r, "degenerate t-channel Casimirs"
    u = sp.Matrix([1] + [0] * (r - 1))
    P = []
    for C in ev:
        v = u
        for C2 in ev:
            if C2 != C:
                v = (Mt2 - C2 * sp.eye(r)) * v / (C - C2)
        P.append(v)
    Pm = sp.Matrix.hstack(*P)
    Tmat = Pm.inv() * MTrc * Pm          # [Trc]_{RR'}: column R' = coefficients of Trc P_R'
    # dimensions: trace of P_R as an operator on q x qbar
    dims = []
    for v in P:
        tens = sum((v[i] * sp.Matrix([sp.Rational(x.numerator, x.denominator) for x in basis[i].flatten()])
                    for i in range(r)), sp.zeros(n ** 4, 1))
        t = tens.reshape(n, n * n * n)
        d = 0
        for a in range(n):
            for b in range(n):
                d += tens[((a * n + a) * n + b) * n + b]
        dims.append(sp.nsimplify(d))
    CFs = sp.Rational(CF.numerator, CF.denominator)
    born = [CFs - C / 2 for C in ev]
    return dict(kind=kind, n=n, CF=CFs, CA=sp.Rational(CA.numerator, CA.denominator), NA=NA, NR=n,
                C=ev, b=born, dims=dims, T=Tmat)


if __name__ == '__main__':
    import json, sys
    out = {}
    for kind, ns in (('SU', [2, 3, 4, 5, 6]), ('SO', [3, 5, 6, 7, 8, 9]), ('Sp', [4, 6, 8])):
        for n in ns:
            g = group_data(kind, n)
            key = f'{kind}({n})'
            # order channels: singlet first, adjoint second (C = CA), rest after
            order = sorted(range(len(g['C'])), key=lambda i: (g['C'][i] != 0, g['C'][i] != g['CA'], g['C'][i]))
            T = g['T'].extract(order, order)
            rec = dict(CF=str(g['CF']), CA=str(g['CA']), NA=g['NA'], C=[str(g['C'][i]) for i in order],
                       b=[str(g['b'][i]) for i in order], dims=[str(g['dims'][i]) for i in order],
                       T=[[str(T[i, j]) for j in range(T.shape[1])] for i in range(T.shape[0])])
            # identities of App. A: row sums, Born row sums, dim symmetry
            CF, CA = g['CF'], g['CA']
            Cs = [g['C'][i] for i in order]; bs = [g['b'][i] for i in order]; ds = [g['dims'][i] for i in order]
            ok = True
            for i in range(len(Cs)):
                ok &= sp.simplify(sum(T[i, j] for j in range(len(Cs))) - (Cs[i] / 2 - 2 * CF)) == 0
                ok &= sp.simplify(sum(T[i, j] * bs[j] for j in range(len(Cs))) - bs[i] * (CA - 2 * CF + Cs[i] / 2)) == 0
                for j in range(len(Cs)):
                    ok &= sp.simplify(ds[i] * T[i, j] - ds[j] * T[j, i]) == 0
            rec['appA_identities'] = bool(ok)
            out[key] = rec
            print(key, rec, flush=True)
    json.dump(out, open('colour_data.json', 'w'), indent=1)


==> anc/numbers/deposit/R4/cnt07/colour_data.json <==
{
 "SU(2)": {
  "CF": "3/4",
  "CA": "2",
  "NA": 3,
  "C": [
   "0",
   "2"
  ],
  "b": [
   "3/4",
   "-1/4"
  ],
  "dims": [
   "1",
   "3"
  ],
  "T": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "SU(3)": {
  "CF": "4/3",
  "CA": "3",
  "NA": 8,
  "C": [
   "0",
   "3"
  ],
  "b": [
   "4/3",
   "-1/6"
  ],
  "dims": [
   "1",
   "8"
  ],
  "T": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "appA_identities": true
 },
 "SU(4)": {
  "CF": "15/8",
  "CA": "4",
  "NA": 15,
  "C": [
   "0",
   "4"
  ],
  "b": [
   "15/8",
   "-1/8"
  ],
  "dims": [
   "1",
   "15"
  ],
  "T": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "appA_identities": true
 },
 "SU(5)": {
  "CF": "12/5",
  "CA": "5",
  "NA": 24,
  "C": [
   "0",
   "5"
  ],
  "b": [
   "12/5",
   "-1/10"
  ],
  "dims": [
   "1",
   "24"
  ],
  "T": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "appA_identities": true
 },
 "SU(6)": {
  "CF": "35/12",
  "CA": "6",
  "NA": 35,
  "C": [
   "0",
   "6"
  ],
  "b": [
   "35/12",
   "-1/12"
  ],
  "dims": [
   "1",
   "35"
  ],
  "T": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "appA_identities": true
 },
 "SO(3)": {
  "CF": "1/2",
  "CA": "1/2",
  "NA": 3,
  "C": [
   "0",
   "1/2",
   "3/2"
  ],
  "b": [
   "1/2",
   "1/4",
   "-1/4"
  ],
  "dims": [
   "1",
   "3",
   "5"
  ],
  "T": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "SO(5)": {
  "CF": "1",
  "CA": "3/2",
  "NA": 10,
  "C": [
   "0",
   "3/2",
   "5/2"
  ],
  "b": [
   "1",
   "1/4",
   "-1/4"
  ],
  "dims": [
   "1",
   "10",
   "14"
  ],
  "T": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "SO(6)": {
  "CF": "5/4",
  "CA": "2",
  "NA": 15,
  "C": [
   "0",
   "2",
   "3"
  ],
  "b": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "dims": [
   "1",
   "15",
   "20"
  ],
  "T": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "SO(7)": {
  "CF": "3/2",
  "CA": "5/2",
  "NA": 21,
  "C": [
   "0",
   "5/2",
   "7/2"
  ],
  "b": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "dims": [
   "1",
   "21",
   "27"
  ],
  "T": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "SO(8)": {
  "CF": "7/4",
  "CA": "3",
  "NA": 28,
  "C": [
   "0",
   "3",
   "4"
  ],
  "b": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "dims": [
   "1",
   "28",
   "35"
  ],
  "T": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "SO(9)": {
  "CF": "2",
  "CA": "7/2",
  "NA": 36,
  "C": [
   "0",
   "7/2",
   "9/2"
  ],
  "b": [
   "2",
   "1/4",
   "-1/4"
  ],
  "dims": [
   "1",
   "36",
   "44"
  ],
  "T": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "Sp(4)": {
  "CF": "5/4",
  "CA": "3",
  "NA": 10,
  "C": [
   "0",
   "3",
   "2"
  ],
  "b": [
   "5/4",
   "-1/4",
   "1/4"
  ],
  "dims": [
   "1",
   "10",
   "5"
  ],
  "T": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/4",
    "0",
    "-3/4"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "Sp(6)": {
  "CF": "7/4",
  "CA": "4",
  "NA": 21,
  "C": [
   "0",
   "4",
   "3"
  ],
  "b": [
   "7/4",
   "-1/4",
   "1/4"
  ],
  "dims": [
   "1",
   "21",
   "14"
  ],
  "T": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "appA_identities": true
 },
 "Sp(8)": {
  "CF": "9/4",
  "CA": "5",
  "NA": 36,
  "C": [
   "0",
   "5",
   "4"
  ],
  "b": [
   "9/4",
   "-1/4",
   "1/4"
  ],
  "dims": [
   "1",
   "36",
   "27"
  ],
  "T": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-5/2",
    "0"
   ]
  ],
  "appA_identities": true
 }
}

==> anc/numbers/deposit/R4/cnt07/dfa.out <==
SU(2): dimA=3 CF=0.750000 CA=2.000000 dFA/N_R=0.6250000000 ~ 5/8  paper formula 5/8  agree=True
SU(3): dimA=8 CF=1.333333 CA=3.000000 dFA/N_R=2.5000000000 ~ 5/2  paper formula 5/2  agree=True
SU(4): dimA=15 CF=1.875000 CA=4.000000 dFA/N_R=6.8750000000 ~ 55/8  paper formula 55/8  agree=True
SO(3): dimA=3 CF=0.500000 CA=0.500000 dFA/N_R=0.0260416667 ~ 5/192  paper formula 5/192  agree=True
SO(5): dimA=10 CF=1.000000 CA=1.500000 dFA/N_R=0.1875000000 ~ 3/16  paper formula 3/16  agree=True
SO(6): dimA=15 CF=1.250000 CA=2.000000 dFA/N_R=0.4166666667 ~ 5/12  paper formula 5/12  agree=True
SO(7): dimA=21 CF=1.500000 CA=2.500000 dFA/N_R=0.8593750000 ~ 55/64  paper formula 55/64  agree=True
Sp(4): dimA=10 CF=1.250000 CA=3.000000 dFA/N_R=2.5781250000 ~ 165/64  paper formula 165/64  agree=True
Sp(6): dimA=21 CF=1.750000 CA=4.000000 dFA/N_R=7.2916666667 ~ 175/24  paper formula 175/24  agree=True


==> anc/numbers/deposit/R4/cnt07/dfa.py <==
"""d_F^{abcd} d_A^{abcd} / N_R from explicit generators (floats, then rationalized), Tr(t^a t^b) = delta/2.
Own check of the quartic invariants used in the general-colour fits of CNT-07."""
import numpy as np, itertools
from fractions import Fraction as Fr


def hermitian_basis_from_projector(n, proj):
    mats = []
    for i in range(n):
        for j in range(n):
            if i == j:
                M = np.zeros((n, n), complex); M[i, i] = 1; mats.append(M)
            elif i < j:
                M = np.zeros((n, n), complex); M[i, j] = 1; M[j, i] = 1; mats.append(M)
                M = np.zeros((n, n), complex); M[i, j] = -1j; M[j, i] = 1j; mats.append(M)
    vecs = []
    for M in mats:
        X = proj(M)
        X = (X + X.conj().T) / 2
        for V in vecs:
            X = X - np.trace(V @ X).real / np.trace(V @ V).real * V
        if np.linalg.norm(X) > 1e-9:
            vecs.append(X)
    return [V / np.sqrt(2 * np.trace(V @ V).real) for V in vecs]


def gens(kind, n):
    if kind == 'SU':
        return hermitian_basis_from_projector(n, lambda M: M - np.trace(M) / n * np.eye(n))
    if kind == 'SO':
        return hermitian_basis_from_projector(n, lambda M: (M - M.T) / 2)
    if kind == 'Sp':
        m = n // 2
        J = np.zeros((n, n)); J[:m, m:] = np.eye(m); J[m:, :m] = -np.eye(m)
        Ji = np.linalg.inv(J)
        return hermitian_basis_from_projector(n, lambda M: (M - Ji @ M.T @ J) / 2)


def sym4(T):
    out = np.zeros_like(T)
    for p in itertools.permutations(range(4)):
        out += np.transpose(T, p)
    return out / 24


def dfa(kind, n):
    t = np.array(gens(kind, n))
    d = len(t)
    f = -2j * np.einsum('aij,bjk,cki->abc', t, t, t) + 2j * np.einsum('bij,ajk,cki->abc', t, t, t)
    f = f.real
    FA = -1j * f                                   # (F^a)_{bc}
    trF = np.einsum('aij,bjk,ckl,dli->abcd', t, t, t, t)
    trA = np.einsum('aij,bjk,ckl,dli->abcd', FA, FA, FA, FA)
    dF, dA = sym4(trF), sym4(trA)
    val = np.einsum('abcd,abcd->', dF, dA).real / n
    CF = np.einsum('aij,ajk->ik', t, t)[0, 0].real
    CA = np.einsum('abc,abc->', f, f) / d
    return d, CF, CA, val


if __name__ == '__main__':
    formulas = {
        'SU': lambda N: Fr((N * N - 1) * (N * N + 6), 48),
        'SO': lambda N: Fr((N - 1) * (N - 2) * (N * N - 7 * N + 22), 768),
        'Sp': lambda N: Fr((N + 1) * (N + 2) * (N * N + 7 * N + 22), 768),
    }
    for kind, ns in (('SU', [2, 3, 4]), ('SO', [3, 5, 6, 7]), ('Sp', [4, 6])):
        for n in ns:
            d, CF, CA, val = dfa(kind, n)
            r = Fr(val).limit_denominator(5000)
            print(f'{kind}({n}): dimA={d} CF={CF:.6f} CA={CA:.6f} dFA/N_R={val:.10f} ~ {r}  paper formula {formulas[kind](n)}  agree={r == formulas[kind](n)}')


==> anc/numbers/deposit/R4/cnt07/final_checks.out <==
1. planar parts (leading N) of the general-colour components, every variant:
   base           lambda=1: planar S3/V3 0, S4/V4 0; quartic 1152
   base           lambda=2: planar S3/V3 0, S4/V4 0; quartic 3072
   kappa=-1       lambda=1: planar S3/V3 0, S4/V4 0; quartic 1152
   kappa=-1       lambda=2: planar S3/V3 0, S4/V4 0; quartic 3072
   bA- reversed   lambda=1: planar S3/V3 0, S4/V4 0; quartic 1152
   bA- reversed   lambda=2: planar S3/V3 0, S4/V4 0; quartic 3072
   bA- removed    lambda=1: planar S3/V3 0, S4/V4 0; quartic 1152
   bA- removed    lambda=2: planar S3/V3 0, S4/V4 0; quartic 3072
2. amplitude C_F-free entries against S_3 and S_4 in SU(N) (dFA/N_R = (7 C_F C_A^3 - 12 C_F^2 C_A^2)/24):
   base           from S_3, S_4: [-15, 12, -58]  amplitude: [-15, 12, -58]  equal: True
   kappa=-1       from S_3, S_4: [-21, 15, -74]  amplitude: [-21, 15, -74]  equal: True
   bA- reversed   from S_3, S_4: [-15, 7, -32]  amplitude: [-15, 7, -32]  equal: True
   bA- removed    from S_3, S_4: [-18, 21/2, -50]  amplitude: [-18, 21/2, -50]  equal: True
3. odd adjoint amplitude LL against S_{L+2} in SU(N): S_{L+2} = -48 kappa z2 C_F b_A (2L-1)! LL_odd,A(L)
   base           L=1,2,3: [True, True, True]
   kappa=-1       L=1,2,3: [True, True, True]
   bA- reversed   L=1,2,3: [True, True, True]
   bA- removed    L=1,2,3: [True, True, True]
4. odd singlet amplitude LL = P^- LL: LL_odd,1(L) = c_{L+1}/(4 C_F (2L-1)!), c_n the coefficient of a^n w^{1-2n} in F_1^-
   base           L=1,2,3: [True, True, True]
   kappa=-1       L=1,2,3: [True, True, True]
   bA- reversed   L=1,2,3: [True, True, True]
   bA- removed    L=1,2,3: [True, True, True]
5. even singlet amplitude LL = P^+ LL (Catalan): LL_even,1(L) = Cat_L (2C_F)^L/(2L)!
   [True, True, True]
6. amplitude LL: SU(N) coefficients (powers of N) that change under at least one alternative
   12 of 36 change: [('1', '-', 1, 'N^-1'), ('1', '-', 2, 'N^-2'), ('1', '-', 3, 'N^-3'), ('1', '-', 3, 'N^1'), ('A', '-', 1, 'N^-1'), ('A', '-', 1, 'N^1'), ('A', '-', 2, 'N^-2'), ('A', '-', 2, 'N^0'), ('A', '-', 3, 'N^-3'), ('A', '-', 3, 'N^-1'), ('A', '-', 3, 'N^1'), ('A', '-', 3, 'N^3')]
7. SO(N), Sp(N): P^- (uncovered V_3^-, V_4^-, LL) under the b_A^- variants equals the base values
   SO(3): reversed True, removed True
   SO(5): reversed True, removed True
   SO(6): reversed True, removed True
   SO(7): reversed True, removed True
   SO(8): reversed True, removed True
   SO(9): reversed True, removed True
   Sp(4): reversed True, removed True
   Sp(6): reversed True, removed True
   Sp(8): reversed True, removed True
8. K12, physically motivated class: c_+ - l_+ = x0 (a number), y = yF C_F + yA C_A (degree one)
   Jacobian rows (S3:CF^3, S3:CA CF^2, S4:CF^4, S4:CA CF^3) w.r.t. (x0, yF, yA): [[96, 4, 0], [0, 0, 4], [480, 16, 0], [0, 0, 16]] rank 3 -> components of S_3, S_4 left as tests: 5


==> anc/numbers/deposit/R4/cnt07/final_checks.py <==
"""CNT-07 consolidated checks: planar zeros, amplitude identities, overlaps between the count rows, SO/Sp
independence of P^- from b_A^-, and the number of amplitude LL coefficients that change under an alternative."""
import json, sympy as sp
from math import factorial
from solver import su_model, group_model

N = sp.symbols('N', positive=True)
CF = (N ** 2 - 1) / (2 * N); CA = N; bA = CF - CA / 2
gc = json.load(open('gc_fit.json')); amp = json.load(open('amp.json'))
VAR = {'base': dict(), 'kappa=-1': dict(kappa=-1), 'bA- reversed': dict(bAm=-bA), 'bA- removed': dict(bAm=0)}
KAP = {'base': 1, 'kappa=-1': -1, 'bA- reversed': 1, 'bA- removed': 1}
R = sp.Rational

print('1. planar parts (leading N) of the general-colour components, every variant:')
for v in VAR:
    for lam in (1, 2):
        c3 = {k: R(x) for k, x in gc[v][f'S3 lambda={lam}']['coeffs'].items()}
        c4 = {k: R(x) for k, x in gc[v][f'S4 lambda={lam}']['coeffs'].items()}
        p3 = c3['CF^1 CA^2'] / 2 + c3['CF^2 CA^1'] / 4 + c3['CF^3 CA^0'] / 8
        p4 = c4['CF^1 CA^3'] / 2 + c4['CF^2 CA^2'] / 4 + c4['CF^3 CA^1'] / 8 + c4['CF^4 CA^0'] / 16 + c4['dFA/NR'] / 48
        print(f'   {v:14s} lambda={lam}: planar S3/V3 {p3}, S4/V4 {p4}; quartic {c4["dFA/NR"]}')

print('2. amplitude C_F-free entries against S_3 and S_4 in SU(N) (dFA/N_R = (7 C_F C_A^3 - 12 C_F^2 C_A^2)/24):')
for v in VAR:
    c3 = {k: R(x) for k, x in gc[v]['S3 lambda=1']['coeffs'].items()}
    c4 = {k: R(x) for k, x in gc[v]['S4 lambda=1']['coeffs'].items()}
    q = c4['dFA/NR']
    s4a = c4['CF^1 CA^3'] + 7 * q / 24; s4b = c4['CF^2 CA^2'] - q / 2
    pred = [-c3['CF^1 CA^2'] / 4, -s4a / 48, -s4b / 48 - c3['CF^1 CA^2'] / 12]
    got = [sp.sympify(x) for x in amp[v]['cfree']]
    print(f'   {v:14s} from S_3, S_4: {pred}  amplitude: {got}  equal: {pred == got}')

print('3. odd adjoint amplitude LL against S_{L+2} in SU(N): S_{L+2} = -48 kappa z2 C_F b_A (2L-1)! LL_odd,A(L)')
for v, kw in VAR.items():
    m = su_model(N, nmax=5, **kw)
    ok = []
    for L in (1, 2, 3):
        S = m.Scoef(1, L + 2)[1]
        A = m.amplitude(1, -1, L + 1)[2 * L - 1][0] / (2 * bA)
        ok.append(sp.simplify(S + 48 * KAP[v] * CF * bA * factorial(2 * L - 1) * A) == 0)
    print(f'   {v:14s} L=1,2,3: {ok}')

print('4. odd singlet amplitude LL = P^- LL: LL_odd,1(L) = c_{L+1}/(4 C_F (2L-1)!), c_n the coefficient of a^n w^{1-2n} in F_1^-')
for v, kw in VAR.items():
    m = su_model(N, nmax=4, **kw)
    ok = [sp.simplify(m.amplitude(0, -1, L + 1)[2 * L - 1][0] / (2 * CF) - m.LLpole(0, -1, L + 1) / (4 * CF * factorial(2 * L - 1))) == 0
          for L in (1, 2, 3)]
    print(f'   {v:14s} L=1,2,3: {ok}')

print('5. even singlet amplitude LL = P^+ LL (Catalan): LL_even,1(L) = Cat_L (2C_F)^L/(2L)!')
m = su_model(N, nmax=4)
print('  ', [sp.simplify(m.amplitude(0, 1, L + 1)[2 * L][0] / (2 * CF) - sp.catalan(L) * (2 * CF) ** L / factorial(2 * L)) == 0
             for L in (1, 2, 3)])

print('6. amplitude LL: SU(N) coefficients (powers of N) that change under at least one alternative')
born = {0: 2 * CF, 1: 2 * bA}
models = {v: su_model(N, nmax=4, **kw) for v, kw in VAR.items()}
nchg = 0; ntot = 0; detail = []
for Rr in (0, 1):
    for t in (1, -1):
        for L in (1, 2, 3):
            k = 2 * L if t == 1 else 2 * L - 1
            polys = {}
            for v, m in models.items():
                f = sp.expand(sp.simplify(m.amplitude(Rr, t, L + 1)[k][0] / born[Rr]) * N ** L)
                polys[v] = sp.Poly(f, N)
            # coefficients of N^{L}, N^{L-2}, ..., N^{-L} -> powers 2L, 2L-2, ..., 0 after multiplying by N^L
            for p in range(0, 2 * L + 1, 2):
                ntot += 1
                vals = {v: polys[v].coeff_monomial(N ** p) for v in models}
                if len(set(vals.values())) > 1:
                    nchg += 1
                    detail.append((('1', 'A')[Rr], '+' if t == 1 else '-', L, f'N^{p - L}'))
print(f'   {nchg} of {ntot} change:', detail)

print('7. SO(N), Sp(N): P^- (uncovered V_3^-, V_4^-, LL) under the b_A^- variants equals the base values')
groups = json.load(open('colour_data.json'))
for key, g in groups.items():
    if key.startswith('SU'):
        continue
    b0 = group_model(g); res = []
    for bAm in (-R(g['b'][1]), 0):
        mm = group_model(g, bAm=bAm)
        res.append(all(mm.Scoef(-1, n)[1] == b0.Scoef(-1, n)[1] for n in (3, 4)) and
                   all(mm.LLpole(0, -1, n) == b0.LLpole(0, -1, n) for n in (2, 3, 4)))
    print(f'   {key}: reversed {res[0]}, removed {res[1]}')

print('8. K12, physically motivated class: c_+ - l_+ = x0 (a number), y = yF C_F + yA C_A (degree one)')
x0, yF, yA = sp.symbols('x0 yF yA')
J = sp.Matrix([[96, 4, 0], [0, 0, 4], [480, 16, 0], [0, 0, 16]])   # rows: S3 C_F^3, S3 C_A C_F^2, S4 C_F^4, S4 C_A C_F^3
print('   Jacobian rows (S3:CF^3, S3:CA CF^2, S4:CF^4, S4:CA CF^3) w.r.t. (x0, yF, yA):', J.tolist(), 'rank', J.rank(),
      '-> components of S_3, S_4 left as tests:', 8 - J.rank())


==> anc/numbers/deposit/R4/cnt07/gc_fit.json <==
{
 "base": {
  "S3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "60",
    "CF^2 CA^1": "-192",
    "CF^3 CA^0": "144",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "-912",
    "CF^2 CA^2": "3120",
    "CF^3 CA^1": "-3264",
    "CF^4 CA^0": "960",
    "dFA/NR": "1152",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "84",
    "CF^2 CA^1": "-256",
    "CF^3 CA^0": "176",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "Vm4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "112",
    "CF^2 CA^2": "-496",
    "CF^3 CA^1": "832",
    "CF^4 CA^0": "-448",
    "dFA/NR": "-384",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "LL2 lambda=1": {
   "coeffs": {
    "CF^1 CA^1": "8",
    "CF^2 CA^0": "-12",
    "CA^2": "0"
   },
   "exact_fit": true,
   "rank": 3
  },
  "LL3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "-24",
    "CF^2 CA^1": "96",
    "CF^3 CA^0": "-80",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "LL4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "192",
    "CF^2 CA^2": "-640",
    "CF^3 CA^1": "704",
    "CF^4 CA^0": "-304",
    "dFA/NR": "0",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "S3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "96",
    "CF^2 CA^1": "-288",
    "CF^3 CA^0": "192",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-2240",
    "CF^2 CA^2": "7872",
    "CF^3 CA^1": "-8832",
    "CF^4 CA^0": "3072",
    "dFA/NR": "3072",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "160",
    "CF^2 CA^1": "-480",
    "CF^3 CA^0": "320",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "Vm4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-448",
    "CF^2 CA^2": "1856",
    "CF^3 CA^1": "-2432",
    "CF^4 CA^0": "1024",
    "dFA/NR": "0",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  }
 },
 "kappa=-1": {
  "S3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "84",
    "CF^2 CA^1": "-288",
    "CF^3 CA^0": "240",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "-1056",
    "CF^2 CA^2": "3792",
    "CF^3 CA^1": "-4224",
    "CF^4 CA^0": "1344",
    "dFA/NR": "1152",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "60",
    "CF^2 CA^1": "-224",
    "CF^3 CA^0": "208",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "Vm4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "-1056",
    "CF^2 CA^2": "4336",
    "CF^3 CA^1": "-6016",
    "CF^4 CA^0": "2752",
    "dFA/NR": "1152",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "LL2 lambda=1": {
   "coeffs": {
    "CF^1 CA^1": "-8",
    "CF^2 CA^0": "20",
    "CA^2": "0"
   },
   "exact_fit": true,
   "rank": 3
  },
  "LL3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "24",
    "CF^2 CA^1": "-96",
    "CF^3 CA^0": "112",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "LL4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "-192",
    "CF^2 CA^2": "768",
    "CF^3 CA^1": "-1216",
    "CF^4 CA^0": "976",
    "dFA/NR": "0",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "S3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "192",
    "CF^2 CA^1": "-672",
    "CF^3 CA^0": "576",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-3008",
    "CF^2 CA^2": "11712",
    "CF^3 CA^1": "-14976",
    "CF^4 CA^0": "6144",
    "dFA/NR": "3072",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "128",
    "CF^2 CA^1": "-480",
    "CF^3 CA^0": "448",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "Vm4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-2752",
    "CF^2 CA^2": "11584",
    "CF^3 CA^1": "-16768",
    "CF^4 CA^0": "8192",
    "dFA/NR": "3072",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  }
 },
 "bA- reversed": {
  "S3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "60",
    "CF^2 CA^1": "-192",
    "CF^3 CA^0": "144",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "-672",
    "CF^2 CA^2": "1872",
    "CF^3 CA^1": "-1152",
    "CF^4 CA^0": "-192",
    "dFA/NR": "1152",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "234629489151459215824284/717674694256021844987",
    "CF^2 CA^1": "-437149141241440363083200/717674694256021844987",
    "CF^3 CA^0": "233474914148128790878096/717674694256021844987",
    "CA^3": "-36725999195331326812032/717674694256021844987"
   },
   "exact_fit": false,
   "rank": 4
  },
  "Vm4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "726220990761308845815746618064/5457541574406641188902120325",
    "CF^2 CA^2": "-4304438664442506714817675004436/5457541574406641188902120325",
    "CF^3 CA^1": "2488617134570708815834674969952/5457541574406641188902120325",
    "CF^4 CA^0": "114188237599066471482381287744/218301662976265647556084813",
    "dFA/NR": "-6600143053283453424761931624336/5457541574406641188902120325",
    "CA^4": "14454977833862421081586436160/218301662976265647556084813"
   },
   "exact_fit": false,
   "rank": 6
  },
  "LL2 lambda=1": {
   "coeffs": {
    "CF^1 CA^1": "8",
    "CF^2 CA^0": "-12",
    "CA^2": "0"
   },
   "exact_fit": true,
   "rank": 3
  },
  "LL3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "-24",
    "CF^2 CA^1": "96",
    "CF^3 CA^0": "-80",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "LL4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "192",
    "CF^2 CA^2": "-640",
    "CF^3 CA^1": "704",
    "CF^4 CA^0": "-304",
    "dFA/NR": "0",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "S3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "96",
    "CF^2 CA^1": "-288",
    "CF^3 CA^0": "192",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-1472",
    "CF^2 CA^2": "4032",
    "CF^3 CA^1": "-2688",
    "CF^4 CA^0": "0",
    "dFA/NR": "3072",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "463517580748870256888672/717674694256021844987",
    "CF^2 CA^1": "-851332692266688027126816/717674694256021844987",
    "CF^3 CA^0": "443984238080064882716608/717674694256021844987",
    "CA^3": "-73451998390662653624064/717674694256021844987"
   },
   "exact_fit": false,
   "rank": 4
  },
  "Vm4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-7573595859815515699429084551744/5457541574406641188902120325",
    "CF^2 CA^2": "22600468669100827254959169873456/5457541574406641188902120325",
    "CF^3 CA^1": "-38246538646876619717044826830592/5457541574406641188902120325",
    "CF^4 CA^0": "1071490433337429949447459984384/218301662976265647556084813",
    "dFA/NR": "-9635004496556611966740412858944/5457541574406641188902120325",
    "CA^4": "57819911335449684326345744640/218301662976265647556084813"
   },
   "exact_fit": false,
   "rank": 6
  }
 },
 "bA- removed": {
  "S3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "72",
    "CF^2 CA^1": "-240",
    "CF^3 CA^0": "192",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "-840",
    "CF^2 CA^2": "2688",
    "CF^3 CA^1": "-2400",
    "CF^4 CA^0": "384",
    "dFA/NR": "1152",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "147457081734482525401596/717674694256021844987",
    "CF^2 CA^1": "-310436931485490977699936/717674694256021844987",
    "CF^3 CA^0": "179892830168594317797904/717674694256021844987",
    "CA^3": "-18362999597665663406016/717674694256021844987"
   },
   "exact_fit": false,
   "rank": 4
  },
  "Vm4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "-1088414369682484528402068952/5457541574406641188902120325",
    "CF^2 CA^2": "-1547406193414634549931403193227/5457541574406641188902120325",
    "CF^3 CA^1": "905935533832462762629233050264/5457541574406641188902120325",
    "CF^4 CA^0": "61191391945958101085504466752/218301662976265647556084813",
    "dFA/NR": "-4426183298819552514436845167052/5457541574406641188902120325",
    "CA^4": "10841233375396815811189827120/218301662976265647556084813"
   },
   "exact_fit": false,
   "rank": 6
  },
  "LL2 lambda=1": {
   "coeffs": {
    "CF^1 CA^1": "8",
    "CF^2 CA^0": "-12",
    "CA^2": "0"
   },
   "exact_fit": true,
   "rank": 3
  },
  "LL3 lambda=1": {
   "coeffs": {
    "CF^1 CA^2": "-24",
    "CF^2 CA^1": "96",
    "CF^3 CA^0": "-80",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "LL4 lambda=1": {
   "coeffs": {
    "CF^1 CA^3": "192",
    "CF^2 CA^2": "-640",
    "CF^3 CA^1": "704",
    "CF^4 CA^0": "-304",
    "dFA/NR": "0",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "S3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "144",
    "CF^2 CA^1": "-480",
    "CF^3 CA^0": "384",
    "CA^3": "0"
   },
   "exact_fit": true,
   "rank": 4
  },
  "S4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-2048",
    "CF^2 CA^2": "6720",
    "CF^3 CA^1": "-6528",
    "CF^4 CA^0": "1536",
    "dFA/NR": "3072",
    "CA^4": "0"
   },
   "exact_fit": true,
   "rank": 6
  },
  "Vm3 lambda=2": {
   "coeffs": {
    "CF^1 CA^2": "289172765914916876043296/717674694256021844987",
    "CF^2 CA^1": "-597908272754789256360288/717674694256021844987",
    "CF^3 CA^0": "336820070120995936556224/717674694256021844987",
    "CA^3": "-36725999195331326812032/717674694256021844987"
   },
   "exact_fit": false,
   "rank": 4
  },
  "Vm4 lambda=2": {
   "coeffs": {
    "CF^1 CA^3": "-7688572194243280732087793693408/5457541574406641188902120325",
    "CF^2 CA^2": "24197966712637639940081393196692/5457541574406641188902120325",
    "CF^3 CA^1": "-36194481191541003063712937690144/5457541574406641188902120325",
    "CF^4 CA^0": "859503050724996467859952700416/218301662976265647556084813",
    "dFA/NR": "-5130557407845308758516895439408/5457541574406641188902120325",
    "CA^4": "43364933501587263244759308480/218301662976265647556084813"
   },
   "exact_fit": false,
   "rank": 6
  }
 }
}

==> anc/numbers/deposit/R4/cnt07/gc_fit.out <==
base S3 lambda= 1 {'CF^1 CA^2': '60', 'CF^2 CA^1': '-192', 'CF^3 CA^0': '144', 'CA^3': '0'} exact fit: True rank 4
base S4 lambda= 1 {'CF^1 CA^3': '-912', 'CF^2 CA^2': '3120', 'CF^3 CA^1': '-3264', 'CF^4 CA^0': '960', 'dFA/NR': '1152', 'CA^4': '0'} exact fit: True rank 6
base Vm3 lambda= 1 {'CF^1 CA^2': '84', 'CF^2 CA^1': '-256', 'CF^3 CA^0': '176', 'CA^3': '0'} exact fit: True rank 4
base Vm4 lambda= 1 {'CF^1 CA^3': '112', 'CF^2 CA^2': '-496', 'CF^3 CA^1': '832', 'CF^4 CA^0': '-448', 'dFA/NR': '-384', 'CA^4': '0'} exact fit: True rank 6
base LL2 lambda= 1 {'CF^1 CA^1': '8', 'CF^2 CA^0': '-12', 'CA^2': '0'} exact fit: True rank 3
base LL3 lambda= 1 {'CF^1 CA^2': '-24', 'CF^2 CA^1': '96', 'CF^3 CA^0': '-80', 'CA^3': '0'} exact fit: True rank 4
base LL4 lambda= 1 {'CF^1 CA^3': '192', 'CF^2 CA^2': '-640', 'CF^3 CA^1': '704', 'CF^4 CA^0': '-304', 'dFA/NR': '0', 'CA^4': '0'} exact fit: True rank 6
base S3 lambda= 2 {'CF^1 CA^2': '96', 'CF^2 CA^1': '-288', 'CF^3 CA^0': '192', 'CA^3': '0'} exact fit: True rank 4
base S4 lambda= 2 {'CF^1 CA^3': '-2240', 'CF^2 CA^2': '7872', 'CF^3 CA^1': '-8832', 'CF^4 CA^0': '3072', 'dFA/NR': '3072', 'CA^4': '0'} exact fit: True rank 6
base Vm3 lambda= 2 {'CF^1 CA^2': '160', 'CF^2 CA^1': '-480', 'CF^3 CA^0': '320', 'CA^3': '0'} exact fit: True rank 4
base Vm4 lambda= 2 {'CF^1 CA^3': '-448', 'CF^2 CA^2': '1856', 'CF^3 CA^1': '-2432', 'CF^4 CA^0': '1024', 'dFA/NR': '0', 'CA^4': '0'} exact fit: True rank 6
kappa=-1 S3 lambda= 1 {'CF^1 CA^2': '84', 'CF^2 CA^1': '-288', 'CF^3 CA^0': '240', 'CA^3': '0'} exact fit: True rank 4
kappa=-1 S4 lambda= 1 {'CF^1 CA^3': '-1056', 'CF^2 CA^2': '3792', 'CF^3 CA^1': '-4224', 'CF^4 CA^0': '1344', 'dFA/NR': '1152', 'CA^4': '0'} exact fit: True rank 6
kappa=-1 Vm3 lambda= 1 {'CF^1 CA^2': '60', 'CF^2 CA^1': '-224', 'CF^3 CA^0': '208', 'CA^3': '0'} exact fit: True rank 4
kappa=-1 Vm4 lambda= 1 {'CF^1 CA^3': '-1056', 'CF^2 CA^2': '4336', 'CF^3 CA^1': '-6016', 'CF^4 CA^0': '2752', 'dFA/NR': '1152', 'CA^4': '0'} exact fit: True rank 6
kappa=-1 LL2 lambda= 1 {'CF^1 CA^1': '-8', 'CF^2 CA^0': '20', 'CA^2': '0'} exact fit: True rank 3
kappa=-1 LL3 lambda= 1 {'CF^1 CA^2': '24', 'CF^2 CA^1': '-96', 'CF^3 CA^0': '112', 'CA^3': '0'} exact fit: True rank 4
kappa=-1 LL4 lambda= 1 {'CF^1 CA^3': '-192', 'CF^2 CA^2': '768', 'CF^3 CA^1': '-1216', 'CF^4 CA^0': '976', 'dFA/NR': '0', 'CA^4': '0'} exact fit: True rank 6
kappa=-1 S3 lambda= 2 {'CF^1 CA^2': '192', 'CF^2 CA^1': '-672', 'CF^3 CA^0': '576', 'CA^3': '0'} exact fit: True rank 4
kappa=-1 S4 lambda= 2 {'CF^1 CA^3': '-3008', 'CF^2 CA^2': '11712', 'CF^3 CA^1': '-14976', 'CF^4 CA^0': '6144', 'dFA/NR': '3072', 'CA^4': '0'} exact fit: True rank 6
kappa=-1 Vm3 lambda= 2 {'CF^1 CA^2': '128', 'CF^2 CA^1': '-480', 'CF^3 CA^0': '448', 'CA^3': '0'} exact fit: True rank 4
kappa=-1 Vm4 lambda= 2 {'CF^1 CA^3': '-2752', 'CF^2 CA^2': '11584', 'CF^3 CA^1': '-16768', 'CF^4 CA^0': '8192', 'dFA/NR': '3072', 'CA^4': '0'} exact fit: True rank 6
bA- reversed S3 lambda= 1 {'CF^1 CA^2': '60', 'CF^2 CA^1': '-192', 'CF^3 CA^0': '144', 'CA^3': '0'} exact fit: True rank 4
bA- reversed S4 lambda= 1 {'CF^1 CA^3': '-672', 'CF^2 CA^2': '1872', 'CF^3 CA^1': '-1152', 'CF^4 CA^0': '-192', 'dFA/NR': '1152', 'CA^4': '0'} exact fit: True rank 6
bA- reversed Vm3 lambda= 1 {'CF^1 CA^2': '234629489151459215824284/717674694256021844987', 'CF^2 CA^1': '-437149141241440363083200/717674694256021844987', 'CF^3 CA^0': '233474914148128790878096/717674694256021844987', 'CA^3': '-36725999195331326812032/717674694256021844987'} exact fit: False rank 4
bA- reversed Vm4 lambda= 1 {'CF^1 CA^3': '726220990761308845815746618064/5457541574406641188902120325', 'CF^2 CA^2': '-4304438664442506714817675004436/5457541574406641188902120325', 'CF^3 CA^1': '2488617134570708815834674969952/5457541574406641188902120325', 'CF^4 CA^0': '114188237599066471482381287744/218301662976265647556084813', 'dFA/NR': '-6600143053283453424761931624336/5457541574406641188902120325', 'CA^4': '14454977833862421081586436160/218301662976265647556084813'} exact fit: False rank 6
bA- reversed LL2 lambda= 1 {'CF^1 CA^1': '8', 'CF^2 CA^0': '-12', 'CA^2': '0'} exact fit: True rank 3
bA- reversed LL3 lambda= 1 {'CF^1 CA^2': '-24', 'CF^2 CA^1': '96', 'CF^3 CA^0': '-80', 'CA^3': '0'} exact fit: True rank 4
bA- reversed LL4 lambda= 1 {'CF^1 CA^3': '192', 'CF^2 CA^2': '-640', 'CF^3 CA^1': '704', 'CF^4 CA^0': '-304', 'dFA/NR': '0', 'CA^4': '0'} exact fit: True rank 6
bA- reversed S3 lambda= 2 {'CF^1 CA^2': '96', 'CF^2 CA^1': '-288', 'CF^3 CA^0': '192', 'CA^3': '0'} exact fit: True rank 4
bA- reversed S4 lambda= 2 {'CF^1 CA^3': '-1472', 'CF^2 CA^2': '4032', 'CF^3 CA^1': '-2688', 'CF^4 CA^0': '0', 'dFA/NR': '3072', 'CA^4': '0'} exact fit: True rank 6
bA- reversed Vm3 lambda= 2 {'CF^1 CA^2': '463517580748870256888672/717674694256021844987', 'CF^2 CA^1': '-851332692266688027126816/717674694256021844987', 'CF^3 CA^0': '443984238080064882716608/717674694256021844987', 'CA^3': '-73451998390662653624064/717674694256021844987'} exact fit: False rank 4
bA- reversed Vm4 lambda= 2 {'CF^1 CA^3': '-7573595859815515699429084551744/5457541574406641188902120325', 'CF^2 CA^2': '22600468669100827254959169873456/5457541574406641188902120325', 'CF^3 CA^1': '-38246538646876619717044826830592/5457541574406641188902120325', 'CF^4 CA^0': '1071490433337429949447459984384/218301662976265647556084813', 'dFA/NR': '-9635004496556611966740412858944/5457541574406641188902120325', 'CA^4': '57819911335449684326345744640/218301662976265647556084813'} exact fit: False rank 6
bA- removed S3 lambda= 1 {'CF^1 CA^2': '72', 'CF^2 CA^1': '-240', 'CF^3 CA^0': '192', 'CA^3': '0'} exact fit: True rank 4
bA- removed S4 lambda= 1 {'CF^1 CA^3': '-840', 'CF^2 CA^2': '2688', 'CF^3 CA^1': '-2400', 'CF^4 CA^0': '384', 'dFA/NR': '1152', 'CA^4': '0'} exact fit: True rank 6
bA- removed Vm3 lambda= 1 {'CF^1 CA^2': '147457081734482525401596/717674694256021844987', 'CF^2 CA^1': '-310436931485490977699936/717674694256021844987', 'CF^3 CA^0': '179892830168594317797904/717674694256021844987', 'CA^3': '-18362999597665663406016/717674694256021844987'} exact fit: False rank 4
bA- removed Vm4 lambda= 1 {'CF^1 CA^3': '-1088414369682484528402068952/5457541574406641188902120325', 'CF^2 CA^2': '-1547406193414634549931403193227/5457541574406641188902120325', 'CF^3 CA^1': '905935533832462762629233050264/5457541574406641188902120325', 'CF^4 CA^0': '61191391945958101085504466752/218301662976265647556084813', 'dFA/NR': '-4426183298819552514436845167052/5457541574406641188902120325', 'CA^4': '10841233375396815811189827120/218301662976265647556084813'} exact fit: False rank 6
bA- removed LL2 lambda= 1 {'CF^1 CA^1': '8', 'CF^2 CA^0': '-12', 'CA^2': '0'} exact fit: True rank 3
bA- removed LL3 lambda= 1 {'CF^1 CA^2': '-24', 'CF^2 CA^1': '96', 'CF^3 CA^0': '-80', 'CA^3': '0'} exact fit: True rank 4
bA- removed LL4 lambda= 1 {'CF^1 CA^3': '192', 'CF^2 CA^2': '-640', 'CF^3 CA^1': '704', 'CF^4 CA^0': '-304', 'dFA/NR': '0', 'CA^4': '0'} exact fit: True rank 6
bA- removed S3 lambda= 2 {'CF^1 CA^2': '144', 'CF^2 CA^1': '-480', 'CF^3 CA^0': '384', 'CA^3': '0'} exact fit: True rank 4
bA- removed S4 lambda= 2 {'CF^1 CA^3': '-2048', 'CF^2 CA^2': '6720', 'CF^3 CA^1': '-6528', 'CF^4 CA^0': '1536', 'dFA/NR': '3072', 'CA^4': '0'} exact fit: True rank 6
bA- removed Vm3 lambda= 2 {'CF^1 CA^2': '289172765914916876043296/717674694256021844987', 'CF^2 CA^1': '-597908272754789256360288/717674694256021844987', 'CF^3 CA^0': '336820070120995936556224/717674694256021844987', 'CA^3': '-36725999195331326812032/717674694256021844987'} exact fit: False rank 4
bA- removed Vm4 lambda= 2 {'CF^1 CA^3': '-7688572194243280732087793693408/5457541574406641188902120325', 'CF^2 CA^2': '24197966712637639940081393196692/5457541574406641188902120325', 'CF^3 CA^1': '-36194481191541003063712937690144/5457541574406641188902120325', 'CF^4 CA^0': '859503050724996467859952700416/218301662976265647556084813', 'dFA/NR': '-5130557407845308758516895439408/5457541574406641188902120325', 'CA^4': '43364933501587263244759308480/218301662976265647556084813'} exact fit: False rank 6


==> anc/numbers/deposit/R4/cnt07/gc_fit.py <==
"""General-colour components of S_3, S_4, V_3, V_4 (covered, lambda = 2), V_3^-, V_4^- (uncovered, lambda = 1, 2) and
the P^- leading logs, for the variants kappa = +-1 and b_A^- = b_A, -b_A, 0, from the own solver run in 14 groups
(colour_data.json, explicit tensors) plus a fit over a monomial basis with an exact residual check.
dFA/N_R from the formulas checked against explicit generators in dfa.out."""
import json, sympy as sp
from fractions import Fraction as Fr
from solver import group_model

R = sp.Rational
groups = json.load(open('colour_data.json'))


def dfa(key):
    kind, n = key.split('(')[0], int(key.split('(')[1][:-1])
    if kind == 'SU':
        return R((n * n - 1) * (n * n + 6), 48)
    if kind == 'SO':
        return R((n - 1) * (n - 2) * (n * n - 7 * n + 22), 768)
    return R((n + 1) * (n + 2) * (n * n + 7 * n + 22), 768)


def basis(deg, CF, CA, D):
    mons = [CF * CA ** (deg - 1 - i) * CF ** i for i in range(deg)]   # C_F C_A^{d-1}, ..., C_F^d
    names = [f'CF^{i+1} CA^{deg-1-i}' for i in range(deg)]
    if deg == 4:
        mons.append(D); names.append('dFA/NR')
        mons.append(CA ** 4); names.append('CA^4')
    if deg == 3:
        mons.append(CA ** 3); names.append('CA^3')
    if deg == 2:
        mons.append(CA ** 2); names.append('CA^2')
    return mons, names


def fit(values, deg):
    rows, rhs = [], []
    for key, val in values.items():
        g = groups[key]
        mons, names = basis(deg, R(g['CF']), R(g['CA']), dfa(key))
        rows.append(mons); rhs.append(val)
    A = sp.Matrix(rows); b = sp.Matrix(rhs)
    sol = (A.T * A).LUsolve(A.T * b)
    resid = A * sol - b
    return dict(zip(names, [sp.nsimplify(x) for x in sol])), all(x == 0 for x in resid), A.rank()


VARIANTS = {
    'base': dict(),
    'kappa=-1': dict(kappa=-1),
    'bA- reversed': dict(bAm='rev'),
    'bA- removed': dict(bAm=0),
}

if __name__ == '__main__':
    out = {}
    for vname, vkw in VARIANTS.items():
        res = {}
        for lam in (1, 2):
            vals = {k: {} for k in ('S3', 'S4', 'Vm3', 'Vm4', 'LL2', 'LL3', 'LL4')}
            for key, g in groups.items():
                kw = dict(vkw)
                if kw.get('bAm') == 'rev':
                    kw['bAm'] = -R(g['b'][1])
                m = group_model(g, lam_born=lam, **kw)
                vals['S3'][key] = m.Scoef(1, 3)[1]
                vals['S4'][key] = m.Scoef(1, 4)[1]
                vals['Vm3'][key] = m.Scoef(-1, 3)[1]
                vals['Vm4'][key] = m.Scoef(-1, 4)[1]
                if lam == 1:
                    for n in (2, 3, 4):
                        vals[f'LL{n}'][key] = m.LLpole(0, -1, n)
            for q, deg in (('S3', 3), ('S4', 4), ('Vm3', 3), ('Vm4', 4), ('LL2', 2), ('LL3', 3), ('LL4', 4)):
                if q.startswith('LL') and lam == 2:
                    continue
                coeffs, ok, rank = fit(vals[q], deg)
                res[f'{q} lambda={lam}'] = dict(coeffs={k: str(v) for k, v in coeffs.items()}, exact_fit=ok, rank=rank)
                print(vname, q, 'lambda=', lam, {k: str(v) for k, v in coeffs.items()}, 'exact fit:', ok, 'rank', rank, flush=True)
        out[vname] = res
    json.dump(out, open('gc_fit.json', 'w'), indent=1)


==> anc/numbers/deposit/R4/cnt07/shifts.out <==
base S_1..S_5 (z part): [0, 6*(N - 1)*(N + 1)/N**2, 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3, -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4, -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5]
lambda=1: shift of S_1..S_5 by c_+ - l_+ = delta: [-6*delta*(N - 1)*(N + 1)/N, 6*delta*(N - 1)**2*(N + 1)**2/N**2, 12*delta*(N - 1)**3*(N + 1)**3/N**3, 30*delta*(N - 1)**4*(N + 1)**4/N**4, 84*delta*(N - 1)**5*(N + 1)**5/N**5]  /(delta C_F^n): [-12, 24, 96, 480, 2688]
lambda=2: shift of S_1..S_5 by c_+ - l_+ = delta: [-12*delta*(N - 1)*(N + 1)/N, 24*delta*(N - 1)**2*(N + 1)**2/N**2, 96*delta*(N - 1)**3*(N + 1)**3/N**3, 480*delta*(N - 1)**4*(N + 1)**4/N**4, 2688*delta*(N - 1)**5*(N + 1)**5/N**5]  /(delta C_F^n): [-24, 96, 768, 7680, 86016]
c_+ = l_+ = delta: shift of S_1..S_5: [-6*delta*(N - 1)*(N + 1)/N, 0, 0, 0, 0]
order-a source: one-loop pole of F_1^+ : (N**2 + N*j - 1)/N  (2 C_F = (N - 1)*(N + 1)/N )
   S_n z^0 parts: [(N - 1)*(N + 1)/N, 0, 0, 0, 0]
   shift of S_n z parts: [0, 0, 24*j*(N - 1)*(N + 1)/N**2, 24*j*(N - 1)*(N + 1)*(-2*N**2 + N*j - 4)/N**3, 48*j*(N - 1)*(N + 1)*(11*N**4 - N**3*j + N**2*j**2 + 10*N**2 - 6*N*j + 4)/N**4]
order-a^2 source: one-loop pole of F_1^+ : (N - 1)*(N + 1)/N
   S_n z^0 parts: [(N - 1)*(N + 1)/N, -u0, 0, 0, 0]
   shift of S_n z parts: [0, -u1, 0, 0, 0]
pair correction kP = k: shift of S_n z parts: [0, 0, -k*(N - 1)**2*(N + 1)**2/N**2, -2*k*(N - 1)**3*(N + 1)**3/N**3, -5*k*(N - 1)**4*(N + 1)**4/N**4]  /(k C_F^{n-1}): [0, -4, -16, -80]
class ('m0',) : components {'dS3': {'CF CA^2': 0, 'CF^2 CA': 0, 'CF^3': 96*x0}, 'dS4': {'CF CA^3': 0, 'CF^2 CA^2': 0, 'CF^3 CA': 0, 'CF^4': 480*x0, 'dFA/NR': 0}} 
   unknowns [x0] rank 1 of 8 components; touched ['dS3:CF^3', 'dS4:CF^4'] ; components left 7
   planar parts of the shifts: dS3 12*x0  dS4 30*x0
class ('m0', 'mA') : components {'dS3': {'CF CA^2': 0, 'CF^2 CA': 96*xA, 'CF^3': 96*x0}, 'dS4': {'CF CA^3': 0, 'CF^2 CA^2': 0, 'CF^3 CA': 480*xA, 'CF^4': 480*x0, 'dFA/NR': 0}} 
   unknowns [x0, xA] rank 2 of 8 components; touched ['dS3:CF^2 CA', 'dS3:CF^3', 'dS4:CF^3 CA', 'dS4:CF^4'] ; components left 6
   planar parts of the shifts: dS3 12*(x0 + 2*xA)  dS4 30*(x0 + 2*xA)
class ('m0', 'mA', 'y') : components {'dS3': {'CF CA^2': 0, 'CF^2 CA': 96*xA + 4*yA, 'CF^3': 96*x0 + 4*yF}, 'dS4': {'CF CA^3': 0, 'CF^2 CA^2': 0, 'CF^3 CA': 480*xA + 16*yA, 'CF^4': 480*x0 + 16*yF, 'dFA/NR': 0}} 
   unknowns [x0, xA, yF, yA] rank 4 of 8 components; touched ['dS3:CF^2 CA', 'dS3:CF^3', 'dS4:CF^3 CA', 'dS4:CF^4'] ; components left 4
   planar parts of the shifts: dS3 (24*x0 + 48*xA + 2*yA + yF)/2  dS4 30*x0 + 60*xA + 2*yA + yF
arbitrary m, y per group: Jacobian of (dS_3, dS_4) w.r.t. (m, y) = [[96*C_F**3, 4*C_F**2], [480*C_F**4, 16*C_F**3]]  det = -384*C_F**6


==> anc/numbers/deposit/R4/cnt07/shifts.py <==
"""CNT-07: shifts of S_n from c_+ - l_+, an order-a source a j, an order-a^2 source a^2 u, and the pair correction kP
(own solver), the identities between amplitude C_F-free coefficients and S_3, S_4, and the K12 rank classes."""
import json, sympy as sp
from solver import su_model, group_model

N = sp.symbols('N', positive=True)
d, j, u0, u1, k = sp.symbols('delta j u0 u1 k')
CF = (N ** 2 - 1) / (2 * N); CA = N

base = su_model(N, nmax=5)
Sb = {n: base.Scoef(1, n) for n in range(1, 6)}
print('base S_1..S_5 (z part):', [sp.factor(Sb[n][1]) for n in range(1, 6)])

# 1. c_+ - l_+ = delta (c_+ = delta, l_+ = 0) at lambda = 1 and 2
for lam in (1, 2):
    m = su_model(N, nmax=5, cplus=d, lam_born=lam)
    mb = su_model(N, nmax=5, lam_born=lam)
    sh = [sp.factor(sp.simplify(m.Scoef(1, n)[1] - mb.Scoef(1, n)[1])) for n in range(1, 6)]
    print(f'lambda={lam}: shift of S_1..S_5 by c_+ - l_+ = delta:', sh, ' /(delta C_F^n):',
          [sp.simplify(s / (d * CF ** n)) for n, s in zip(range(1, 6), sh)])
# check l_+ alone and c_+ = l_+ together
m = su_model(N, nmax=5, cplus=d, ell={(0, 1): d})
print('c_+ = l_+ = delta: shift of S_1..S_5:', [sp.factor(sp.simplify(m.Scoef(1, n)[1] - Sb[n][1])) for n in range(1, 6)])

# 2. order-a source a j in the singlet + equation
m = su_model(N, nmax=5, j=j)
print('order-a source: one-loop pole of F_1^+ :', sp.factor(m.F[(0, 1)][(1, -1)][0]), ' (2 C_F =', sp.factor(2 * CF), ')')
print('   S_n z^0 parts:', [sp.factor(m.Scoef(1, n)[0]) for n in range(1, 6)])
print('   shift of S_n z parts:', [sp.factor(sp.simplify(m.Scoef(1, n)[1] - Sb[n][1])) for n in range(1, 6)])
# same source, with S defined with the moved pole 2 a C_F + a j
# (S' = P(P - w) + a(2C_F + j): z^0 part of S'_1 vanishes, z parts identical since the extra term is z-free)

# 3. order-a^2 source a^2 (u0 + u1 z)
m = su_model(N, nmax=5, u=(u0, u1))
print('order-a^2 source: one-loop pole of F_1^+ :', sp.factor(m.F[(0, 1)][(1, -1)][0]))
print('   S_n z^0 parts:', [sp.factor(m.Scoef(1, n)[0]) for n in range(1, 6)])
print('   shift of S_n z parts:', [sp.factor(sp.simplify(m.Scoef(1, n)[1] - Sb[n][1])) for n in range(1, 6)])

# 4. pair correction a z kP (F_1^+)^2
m = su_model(N, nmax=5, kP=k)
print('pair correction kP = k: shift of S_n z parts:', [sp.factor(sp.simplify(m.Scoef(1, n)[1] - Sb[n][1])) for n in range(1, 6)],
      ' /(k C_F^{n-1}):', [sp.simplify((m.Scoef(1, n)[1] - Sb[n][1]) / (k * CF ** (n - 1))) for n in range(2, 6)])

# 5. K12 rank classes in general colour: unknowns enter S_3 and S_4 as dS_3 = 96 m C_F^3 - 4 kP C_F^2 (y = -kP),
#    dS_4 = 480 m C_F^4 - 16 kP C_F^3 (verified above in SU(N); here per group from the solver)
groups = json.load(open('colour_data.json'))
R = sp.Rational
x0, xA, yF, yA = sp.symbols('x0 xA yF yA')


def dfa(key):
    kind, n = key.split('(')[0], int(key.split('(')[1][:-1])
    if kind == 'SU':
        return R((n * n - 1) * (n * n + 6), 48)
    if kind == 'SO':
        return R((n - 1) * (n - 2) * (n * n - 7 * n + 22), 768)
    return R((n + 1) * (n + 2) * (n * n + 7 * n + 22), 768)


def comps(cls):
    """general-colour components of (dS_3, dS_4) for the class, from the solver in 14 groups and a fit."""
    out = {}
    rows3, rows4, rhs3, rhs4 = [], [], [], []
    for key, g in groups.items():
        cf, ca, D = R(g['CF']), R(g['CA']), dfa(key)
        mm = x0 + (xA * ca / cf if 'mA' in cls else 0)
        kp = -(yF * cf + yA * ca) if 'y' in cls else 0
        m1 = group_model(g, cplus=mm, kP=kp)
        m0 = group_model(g)
        rows3.append([cf * ca ** 2, cf ** 2 * ca, cf ** 3]); rhs3.append(sp.expand(m1.Scoef(1, 3)[1] - m0.Scoef(1, 3)[1]))
        rows4.append([cf * ca ** 3, cf ** 2 * ca ** 2, cf ** 3 * ca, cf ** 4, D]); rhs4.append(sp.expand(m1.Scoef(1, 4)[1] - m0.Scoef(1, 4)[1]))
    res = {}
    for name, rows, rhs, labels in (('dS3', rows3, rhs3, ['CF CA^2', 'CF^2 CA', 'CF^3']),
                                    ('dS4', rows4, rhs4, ['CF CA^3', 'CF^2 CA^2', 'CF^3 CA', 'CF^4', 'dFA/NR'])):
        A = sp.Matrix(rows); b = sp.Matrix(rhs)
        sol = (A.T * A).LUsolve(A.T * b)
        assert all(sp.simplify(x) == 0 for x in (A * sol - b)), 'no general-colour form'
        res[name] = dict(zip(labels, [sp.expand(x) for x in sol]))
    return res


for cls in (('m0',), ('m0', 'mA'), ('m0', 'mA', 'y')):
    c = comps(cls)
    unknowns = [s for s in (x0, xA, yF, yA) if any(s in sp.sympify(v).free_symbols for dd in c.values() for v in dd.values())]
    J = sp.Matrix([[sp.diff(v, s) for s in unknowns] for dd in c.values() for v in dd.values()])
    touched = [f'{q}:{lab}' for q, dd in c.items() for lab, v in dd.items() if v != 0]
    print('class', cls, ': components', c, '\n   unknowns', unknowns, 'rank', J.rank(), 'of 8 components; touched', touched,
          '; components left', 8 - J.rank())
    # planar combination of the shifts (SU(N) leading power): planar of dS3 = c1/2 + c2/4 + c3/8
    pl3 = c['dS3']['CF CA^2'] / 2 + c['dS3']['CF^2 CA'] / 4 + c['dS3']['CF^3'] / 8
    pl4 = (c['dS4']['CF CA^3'] / 2 + c['dS4']['CF^2 CA^2'] / 4 + c['dS4']['CF^3 CA'] / 8 + c['dS4']['CF^4'] / 16
           + c['dS4']['dFA/NR'] / 48)
    print('   planar parts of the shifts: dS3', sp.factor(pl3), ' dS4', sp.factor(pl4))

# arbitrary group functions m, y: per group two unknowns, determinant
mm, yy, cf = sp.symbols('m y C_F')
Jg = sp.Matrix([[96 * cf ** 3, 4 * cf ** 2], [480 * cf ** 4, 16 * cf ** 3]])
print('arbitrary m, y per group: Jacobian of (dS_3, dS_4) w.r.t. (m, y) =', Jg.tolist(), ' det =', sp.factor(Jg.det()))


==> anc/numbers/deposit/R4/cnt07/solver.py <==
"""Own perturbative solver of eq. (system) of draft v2 for CNT-07 (written from scratch).

Partial waves F_R^tau(omega) = sum_n a^n sum_m f[n,m] omega^m, kept to relative order omega^2 above the
leading pole omega^{1-2n}, and to first order in zeta_2 (symbol z; coefficients stored as [c0, c1] for c0 + c1 z).

  omega F = 2a b_R^tau (+ order-a source j, order-a^2 source u, relative Born correction a v, singlet + only)
          + 2a C_R [F' + phi^tau F] + (1 + l_{R tau} pi^2 omega^2) F^2 (+ a kP F^2, singlet + only)
          + 2a kappa psi^tau sum_R' [Trc]_{RR'} F_{R'}^{-tau}

phi^+ = -(3/2) z w, phi^- = 1/w - z w/2, psi^+ = lam * (-3 z w), psi^- = 2/w - z w  (pi^2 = 6 z, Delta^2 = -6 z),
which are the expansions of eq. (sign-phases) of v2 to the order used.
"""
import sympy as sp
from math import factorial


class Model:
    def __init__(self, chans, C, b, T, CF, CA, kappa=1, bAm=None, lam_born=1, lam_psi=1,
                 ell=None, cplus=0, cminus=0, j=0, u=(0, 0), v=0, kP=0, nmax=4):
        """chans: list of labels, channel 0 = singlet, channel 1 = adjoint.
        C, b: Casimirs and positive-signature Born weights; T: [Trc] matrix (list of lists).
        bAm: Born weight of the negative-signature adjoint equation (default b_A).
        ell: dict {(R, tau): value} of quark-pair pi^2 omega^2 weights (default 0).
        j: order-a source in the singlet + equation (z^0). u: (u0, u1) order-a^2 source (u0 + u1 z).
        v: colour factor of the relative Born correction a*z*v of the singlet + Born term.
        kP: colour factor of the pair correction a*z*kP*(F_1^+)^2."""
        self.ch = chans; self.r = len(chans)
        self.C = C; self.T = T; self.CF = CF; self.CA = CA
        self.kappa = kappa; self.lam_psi = lam_psi
        self.bp = [lam_born * x for x in b]
        self.bm = list(self.bp)
        if bAm is not None:
            self.bm[1] = lam_born * bAm
        self.ell = ell or {}
        self.cplus, self.cminus = cplus, cminus
        self.j, self.u, self.v, self.kP = j, u, v, kP
        self.nmax = nmax
        self.lam_born = lam_born
        self.F = {(R, t): {} for R in range(self.r) for t in (+1, -1)}
        self.solve()

    @staticmethod
    def add(S, key, c0, c1):
        if key in S:
            S[key][0] += c0; S[key][1] += c1
        else:
            S[key] = [c0, c1]

    def mul(self, A, B, n, mmax):
        out = {}
        for (n1, m1), (a0, a1) in A.items():
            for (n2, m2), (b0, b1) in B.items():
                if n1 + n2 == n and m1 + m2 <= mmax:
                    self.add(out, (n, m1 + m2), a0 * b0, a0 * b1 + a1 * b0)
        return out

    def solve(self):
        for n in range(1, self.nmax + 1):
            mmax = 4 - 2 * n
            new = {}
            for R in range(self.r):
                for t in (+1, -1):
                    rhs = {}
                    # Born and sources
                    if n == 1:
                        bw = self.bp[R] if t == 1 else self.bm[R]
                        self.add(rhs, (1, 0), 2 * bw, 0)
                        if R == 0 and t == 1:
                            self.add(rhs, (1, 0), self.j, 0)
                    if n == 2 and R == 0 and t == 1:
                        self.add(rhs, (2, 0), self.u[0], self.u[1] + 2 * self.bp[0] * self.v)
                    # Sudakov term 2 C_R [F' + phi F]
                    Fp = self.F[(R, t)]
                    for (n1, m1), (c0, c1) in Fp.items():
                        if n1 != n - 1:
                            continue
                        pref = 2 * self.C[R]
                        if m1 - 1 <= mmax:
                            self.add(rhs, (n, m1 - 1), pref * m1 * c0, pref * m1 * c1)
                        if t == 1:
                            if m1 + 1 <= mmax:
                                self.add(rhs, (n, m1 + 1), 0, pref * sp.Rational(-3, 2) * c0)
                        else:
                            if m1 - 1 <= mmax:
                                self.add(rhs, (n, m1 - 1), pref * c0, pref * c1)
                            if m1 + 1 <= mmax:
                                self.add(rhs, (n, m1 + 1), 0, pref * sp.Rational(-1, 2) * c0)
                    # quark-pair term
                    sq = self.mul(Fp, Fp, n, mmax)
                    l = self.ell.get((R, t), 0)
                    for (nn, m), (c0, c1) in sq.items():
                        self.add(rhs, (nn, m), c0, c1)
                        if l != 0 and m + 2 <= mmax:
                            self.add(rhs, (nn, m + 2), 0, 6 * l * c0)
                    if R == 0 and t == 1 and self.kP != 0:
                        sq1 = self.mul(Fp, Fp, n - 1, 6 - 2 * n)
                        for (nn, m), (c0, c1) in sq1.items():
                            if m <= mmax:
                                self.add(rhs, (n, m), 0, self.kP * c0)
                    # signature-changing term
                    for R2 in range(self.r):
                        TR = self.T[R][R2]
                        if TR == 0:
                            continue
                        for (n1, m1), (c0, c1) in self.F[(R2, -t)].items():
                            if n1 != n - 1:
                                continue
                            pref = 2 * self.kappa * TR
                            if t == 1:
                                if m1 + 1 <= mmax:
                                    self.add(rhs, (n, m1 + 1), 0, pref * self.lam_psi * (-3) * c0)
                            else:
                                if m1 - 1 <= mmax:
                                    self.add(rhs, (n, m1 - 1), 2 * pref * c0, 2 * pref * c1)
                                if m1 + 1 <= mmax:
                                    self.add(rhs, (n, m1 + 1), 0, -pref * c0)
                    new[(R, t)] = {(nn, m - 1): [sp.expand(c0), sp.expand(c1)] for (nn, m), (c0, c1) in rhs.items()}
            for key in new:
                self.F[key].update(new[key])

    # ---- outputs ----
    def P(self, t):
        c = self.cplus if t == 1 else self.cminus
        F = self.F[(0, t)]
        out = {}
        for (n, m), (c0, c1) in F.items():
            self.add(out, (n, m), c0, c1)
            if c != 0 and m + 2 <= 3 - 2 * n:
                self.add(out, (n, m + 2), 0, 6 * c * c0)
        return out

    def Scoef(self, t, n):
        """coefficient of a^n omega^{4-2n} in S = P(P - omega) + 2 a lam C_F, returned as [z^0, z^1] parts."""
        P = self.P(t)
        tot0, tot1 = 0, 0
        sq = self.mul(P, P, n, 4 - 2 * n)
        if (n, 4 - 2 * n) in sq:
            tot0 += sq[(n, 4 - 2 * n)][0]; tot1 += sq[(n, 4 - 2 * n)][1]
        if (n, 3 - 2 * n) in P:
            tot0 -= P[(n, 3 - 2 * n)][0]; tot1 -= P[(n, 3 - 2 * n)][1]
        if n == 1:
            tot0 += 2 * self.lam_born * self.CF
        return sp.simplify(tot0), sp.simplify(tot1)

    def LLpole(self, R, t, n):
        return sp.simplify(self.F[(R, t)][(n, 1 - 2 * n)][0])

    def amplitude(self, R, t, n):
        """Res_{w=0} e^{w L} eta^t F_R^t at order a^n, as {power of L: [z0, z1]}; for t = -1 the factor Delta is
        divided out (eta^-/Delta = (w/2)(1 - z w^2/4))."""
        F = self.F[(R, t)]
        G = {}
        for (nn, m), (c0, c1) in F.items():
            if nn != n:
                continue
            if t == 1:
                self.add(G, m, c0, c1)
                self.add(G, m + 2, 0, sp.Rational(-3, 4) * c0)
            else:
                self.add(G, m + 1, c0 / 2, c1 / 2)
                self.add(G, m + 3, 0, -c0 / 8)
        out = {}
        for m, (c0, c1) in G.items():
            if m <= -1:
                k = -m - 1
                out[k] = [sp.simplify(c0 / factorial(k)), sp.simplify(c1 / factorial(k))]
        return out


def su_model(N, **kw):
    CF = (N ** 2 - 1) / (2 * N); CA = N
    T = [[0, -(N ** 2 - 1) / N], [-1 / N, 2 / N - N / 2]]
    C = [0, N]
    b = [CF, CF - CA / 2]
    return Model(['1', 'A'], C, b, T, CF, CA, **kw)


def group_model(rec, **kw):
    R = sp.Rational
    CF, CA = R(rec['CF']), R(rec['CA'])
    C = [R(x) for x in rec['C']]
    b = [R(x) for x in rec['b']]
    T = [[R(x) for x in row] for row in rec['T']]
    return Model(list(range(len(C))), C, b, T, CF, CA, **kw)


==> anc/numbers/deposit/R4/cnt07/table2_check.out <==
SU(3)  as written  own S3 = 112/3, S4 = -5632/27;  paper 112/3, -5632/27;  agree True
SU(3)  reversed    own S3 = 112/3, S4 = -4288/27;  paper 112/3, -4288/27;  agree True
SU(3)  removed     own S3 = 352/9, S4 = -5536/27;  paper 352/9, -5536/27;  agree True
SU(3)  kappa=-1    own S3 = 368/9, S4 = -6848/27;  paper 368/9, -6848/27;  agree True
SO(5)  as written  own S3 = -9, S4 = 222;  paper -9, 222;  agree True
SO(5)  reversed    own S3 = -9, S4 = 240;  paper -9, 240;  agree True
SO(5)  removed     own S3 = -6, S4 = 213;  paper -6, 213;  agree True
SO(5)  kappa=-1    own S3 = -3, S4 = 192;  paper -3, 192;  agree True
SO(7)  as written  own S3 = -63/2, S4 = 810;  paper -63/2, 810;  agree True
SO(7)  reversed    own S3 = -63/2, S4 = 873;  paper -63/2, 873;  agree True
SO(7)  removed     own S3 = -27, S4 = 1593/2;  paper -27, 1593/2;  agree True
SO(7)  kappa=-1    own S3 = -45/2, S4 = 729;  paper -45/2, 729;  agree True
SU(3): order-a source shifts S_3 by 64*j/3, S_4 by 64*j**2/3 - 1408*j/9
SO(5): order-a source shifts S_3 by 48*j/5, S_4 by 48*j**2/5 - 48*j/5
Sp(4): order-a source shifts S_3 by 15*j, S_4 by 15*j**2 - 120*j


==> anc/numbers/deposit/R4/cnt07/table2_check.py <==
"""Table threefour-born of v2 (SU(3), SO(5), SO(7) columns) from the own solver and own colour data."""
import json, sympy as sp
from solver import group_model
R = sp.Rational
g = json.load(open('colour_data.json'))
paper = {  # macros of ../numbers/numbers.tex (v2 Table threefour-born)
 'SU(3)': {'as written': (R(112,3), R(-5632,27)), 'reversed': (R(112,3), R(-4288,27)), 'removed': (R(352,9), R(-5536,27)), 'kappa=-1': (R(368,9), R(-6848,27))},
 'SO(5)': {'as written': (-9, 222), 'reversed': (-9, 240), 'removed': (-6, 213), 'kappa=-1': (-3, 192)},
 'SO(7)': {'as written': (R(-63,2), 810), 'reversed': (R(-63,2), 873), 'removed': (-27, R(1593,2)), 'kappa=-1': (R(-45,2), 729)},
}
for key, rows in paper.items():
    rec = g[key]; bA = R(rec['b'][1])
    for v, (s3, s4) in rows.items():
        kw = {'as written': {}, 'reversed': {'bAm': -bA}, 'removed': {'bAm': 0}, 'kappa=-1': {'kappa': -1}}[v]
        m = group_model(rec, **kw)
        S3, S4 = m.Scoef(1, 3)[1], m.Scoef(1, 4)[1]
        print(f'{key:6s} {v:11s} own S3 = {S3}, S4 = {S4};  paper {s3}, {s4};  agree {S3 == s3 and S4 == s4}')
# order-a source j in general colour: S_4 shift has a j^2 term
j = sp.symbols('j')
for key in ('SU(3)', 'SO(5)', 'Sp(4)'):
    rec = g[key]
    d4 = sp.expand(group_model(rec, j=j).Scoef(1, 4)[1] - group_model(rec).Scoef(1, 4)[1])
    d3 = sp.expand(group_model(rec, j=j).Scoef(1, 3)[1] - group_model(rec).Scoef(1, 3)[1])
    print(f'{key}: order-a source shifts S_3 by {d3}, S_4 by {d4}')


==> anc/numbers/deposit/R4/cnt07_check/SHA256SUMS <==
a3c240e757677dd009bc0dad715355b9bf0043177d73041e54bbc83bf450965d  amp.py
0e1103b47bf860c3a34a6fec06fc8469adccd8ae00083bf2ecdd0175319d283a  colour.py
f71e8fea8a8e50352fcc0859caba2809fa36428558607eaa55cb9d8b0b6e42a9  gc_fit.py
112c440a44cdadfcc04a90fe17ab1de516f56084771966407a40c28f4aaed374  ieq.py
c978d7d709982ec267e6ef458749fdc6a66895ac5b175e2082b92985709fe3f8  lambda_check.py
25035e8811864713835c61b58a01282c45f54a20fe5e3cbd08e2e523d9ef10f0  ll_variants.py
e232926e06cb20b719a7a06c70b2972253a0610168e4cae91abe211b62ce229c  pminus_constants.py
dd1c07722ec88a849d9391b3a214f80a43eaae3e570f287cfa077421603a53dd  shifts.py
43a087c593321e7e7cee73dba881c0594b9ceb87d14e286001e27ec46293b3a9  amp.out
ca2a11010765be85cacebf0a2887826b3f45bb6dba0671a368313ec4a7d395bc  colour.out
b146b4608842d5d020117e052c759ea9aa6761c1a86de6339e05d1ad01f86478  gc_fit.out
ab346fd1fba1422ac8f55f1bbea6e3e9f0a3d3460097fbf419b159d4cef54c2c  lambda_check.out
8e5ba1a9002b179ebf905bb4ec5343c9b899f7c9fec4d0f68e75a03d165af265  ll_variants.out
63d29870d10a0bff32eab13a471a320525f6294a4994f93617caaa86d10785f8  pminus_constants.out
4e2294d276ab97da08a7cc798c0dc5f937efe8eac9d58f8e26d29e47588eb43e  shifts.out
4d46341eb7b5ec51a29d353d9dbe676e695d62dc0f9261cf0733e5da92a4731f  colour_data.json


==> anc/numbers/deposit/R4/cnt07_check/amp.out <==
Data vectors (amplitude strand, checked three times; not recomputed here): [0, 13/2] [-15, 48, -41] [12, -58, 84, -451/12]

as written     one-loop z2 const (CA, CF): [p_A - r_A - 6, 12*ell + p_F - r_F + 21/2]
               two-loop z2 Lt^2 (CA^2, CACF, CF^2): [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]
               three-loop z2 Lt^4 (CA^3, CA^2CF, CACF^2, CF^3): [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 30*ell + 2*k_F/3 + p_F - r_F/3 - 85/4]
               constant-free coefficients (two-loop CA^2, three-loop CA^3, CA^2CF): [-15, 12, -58]
               fit r_A, k_A to one-loop CA (0) and two-loop CACF (48): {k_A: 6 - p_A, r_A: p_A - 6} -> three-loop CACF^2 = 84
               identities: -S3[CFCA^2]/4 = -15 ; -S4su[CFCA^3]/48 = 12 ; -S4su[CF^2CA^2]/48 - S3[CFCA^2]/12 = -58

kappa=-1       one-loop z2 const (CA, CF): [p_A - r_A + 6, 12*ell + p_F - r_F - 27/2]
               two-loop z2 Lt^2 (CA^2, CACF, CF^2): [-21, k_A + 2*p_A - r_A + 84, 48*ell + k_F + 2*p_F - r_F - 87]
               three-loop z2 Lt^4 (CA^3, CA^2CF, CACF^2, CF^3): [15, -74, 2*k_A/3 + p_A - r_A/3 + 118, 30*ell + 2*k_F/3 + p_F - r_F/3 - 245/4]
               constant-free coefficients (two-loop CA^2, three-loop CA^3, CA^2CF): [-21, 15, -74]
               fit r_A, k_A to one-loop CA (0) and two-loop CACF (48): {k_A: -p_A - 30, r_A: p_A + 6} -> three-loop CACF^2 = 96
               identities: -S3[CFCA^2]/4 = -21 ; -S4su[CFCA^3]/48 = 15 ; -S4su[CF^2CA^2]/48 - S3[CFCA^2]/12 = -74

bA^- reversed  one-loop z2 const (CA, CF): [p_A - r_A + 6, 12*ell + p_F - r_F - 27/2]
               two-loop z2 Lt^2 (CA^2, CACF, CF^2): [-15, k_A + 2*p_A - r_A + 60, 48*ell + k_F + 2*p_F - r_F - 63]
               three-loop z2 Lt^4 (CA^3, CA^2CF, CACF^2, CF^3): [7, -32, 2*k_A/3 + p_A - r_A/3 + 46, 30*ell + 2*k_F/3 + p_F - r_F/3 - 85/4]
               constant-free coefficients (two-loop CA^2, three-loop CA^3, CA^2CF): [-15, 7, -32]
               fit r_A, k_A to one-loop CA (0) and two-loop CACF (48): {k_A: -p_A - 6, r_A: p_A + 6} -> three-loop CACF^2 = 40
               identities: -S3[CFCA^2]/4 = -15 ; -S4su[CFCA^3]/48 = 7 ; -S4su[CF^2CA^2]/48 - S3[CFCA^2]/12 = -32

bA^- removed   one-loop z2 const (CA, CF): [p_A - r_A, 12*ell + p_F - r_F - 3/2]
               two-loop z2 Lt^2 (CA^2, CACF, CF^2): [-18, k_A + 2*p_A - r_A + 60, 48*ell + k_F + 2*p_F - r_F - 51]
               three-loop z2 Lt^4 (CA^3, CA^2CF, CACF^2, CF^3): [21/2, -50, 2*k_A/3 + p_A - r_A/3 + 70, 30*ell + 2*k_F/3 + p_F - r_F/3 - 101/4]
               constant-free coefficients (two-loop CA^2, three-loop CA^3, CA^2CF): [-18, 21/2, -50]
               fit r_A, k_A to one-loop CA (0) and two-loop CACF (48): {k_A: -p_A - 12, r_A: p_A} -> three-loop CACF^2 = 62
               identities: -S3[CFCA^2]/4 = -18 ; -S4su[CFCA^3]/48 = 21/2 ; -S4su[CF^2CA^2]/48 - S3[CFCA^2]/12 = -50

Constants outside the positive-signature singlet (ell, kP of the adjoint and of negative signature, Born e-terms):
  two-loop CA^2: -15  three-loop CA^3: 12  CA^2CF: -58
  three-loop CACF^2 (before fit): 2*k_A/3 + p_A - r_A/3 + 78

Leading-logarithmic amplitude coefficients (as written), normalized to the Born term of the channel:
  even singlet  L=1 : (N - 1)*(N + 1)/(2*N)   = [0, 1]
  even singlet  L=2 : (N - 1)**2*(N + 1)**2/(12*N**2)   = [0, 0, 1/3]
  even singlet  L=3 : (N - 1)**3*(N + 1)**3/(144*N**3)   = [0, 0, 0, 1/18]
  even adjoint  L=1 : -(2*N**2 + 1)/(2*N)   = [-3/2, 1]
  even adjoint  L=2 : (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)   = [1, -7/6, 1/3]
  even adjoint  L=3 : -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)   = [-33/80, 77/120, -59/180, 1/18]
  odd singlet   L=1 : (N**2 + 3)/(2*N)   = [2, -3]
  odd singlet   L=2 : (N**4 - 2*N**2 - 5)/(6*N**2)   = [-1, 4, -10/3]
  odd singlet   L=3 : (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3)   = [2/5, -4/3, 22/15, -19/30]
  odd adjoint   L=1 : (2*N**2 + 3)/(2*N)   = [5/2, -3]
  odd adjoint   L=2 : -(19*N**2 + 5)/(6*N**2)   = [-4, 29/3, -10/3]
  odd adjoint   L=3 : -(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3)   = [599/240, -299/40, 301/60, -19/30]

Odd singlet LL vs P^- LL, and odd adjoint LL vs d_n (S_n = -12 kappa z2 C_F d_{n-1}):
  L=1: odd-singlet LL / [P^- LL a^2 /(2 (2L-1)!)] = 1 ;  odd-adjoint LL / [d_2 /(2 (2L-1)!)] = 1 ;  S_3 / (-12 C_F d_2) = 1
  L=2: odd-singlet LL / [P^- LL a^3 /(2 (2L-1)!)] = 1 ;  odd-adjoint LL / [d_3 /(2 (2L-1)!)] = 1 ;  S_4 / (-12 C_F d_3) = 1
  L=3: odd-singlet LL / [P^- LL a^4 /(2 (2L-1)!)] = 1 ;  odd-adjoint LL / [d_4 /(2 (2L-1)!)] = 1 ;  S_5 / (-12 C_F d_4) = 1


==> anc/numbers/deposit/R4/cnt07_check/amp.py <==
#!/usr/bin/env python3
"""CNT-07 check: forward four-quark amplitude from eq. (system), own residues.
A_R^tau at order a^n = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau,  eta^+ = cos(pi w/2) = 1 - P2 w^2/8,
eta^- = (w Delta/2)(1 - P2 w^2/24), Delta = -i pi (kept as a symbol D).  F at a^n = c0 a^n w^{1-2n} + c1 a^n w^{3-2n}.
Constants of relative order a in the positive-signature singlet (parametrization of the amplitude strand, h6):
Born 2aC_F(1 + beta a), beta = z2 (pA CA + pF CF); pair (1 + ell P2 w^2 + kP z2 a) F^2, kP = z2 (kA CA + kF CF);
scalar map exp(-c a), c = z2 (rA CA + rF CF).  Observable: zeta_2 a^L Lt^{2L-2} coefficient of A_1^+ / (2 a C_F)."""
import sympy as sp
from ieq import solve, sun_channels, P2

N = sp.Symbol('N', positive=True)
Lt, D = sp.symbols('Lt D')
pA, pF, kA, kF, rA, rF, ell = sp.symbols('p_A p_F k_A k_F r_A r_F ell')
chN = sun_channels(N)
CF = chN['CF']; CA = N
CFs, CAs = sp.symbols('CF CA')

def decomp(expr, deg):
    """unique homogeneous CF/CA polynomial of degree deg equal to the SU(N) expression; returns coefficients of
    CA^{deg-j} CF^j, j = 0..deg."""
    cs = sp.symbols('q0:%d' % (deg + 1))
    poly = sum(cs[j] * CA**(deg - j) * CF**j for j in range(deg + 1))
    num = sp.together(sp.expand(expr - poly)).as_numer_denom()[0]
    eqs = sp.Poly(sp.expand(num), N).coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1, (expr, sol)
    return [sp.simplify(sol[0][c]) for c in cs]

def residues(G, R, tau, nmax):
    out = {}
    for n in range(1, nmax + 1):
        c0, c1 = G[(R, tau)][n]
        if tau == 1:
            r = c0 * Lt**(2 * n - 2) / sp.factorial(2 * n - 2)
            if n >= 2:
                r += (c1 - P2 * c0 / 8) * Lt**(2 * n - 4) / sp.factorial(2 * n - 4)
        else:
            # (D/2)[c0 w^{2-2n} + (c1 - P2 c0/24) w^{4-2n}] e^{w Lt}; the Born term (n = 1) has no residue
            r = 0
            if n >= 2:
                r += (D / 2) * c0 * Lt**(2 * n - 3) / sp.factorial(2 * n - 3)
            if n >= 3:
                r += (D / 2) * (c1 - P2 * c0 / 24) * Lt**(2 * n - 5) / sp.factorial(2 * n - 5)
        out[n] = sp.expand(r)
    return out

def bml(ch, bs):
    b = list(ch['b']); b[ch['adj']] = bs * b[ch['adj']]; return b

def singlet_plus_observables(kap, bs, consts=True, extra=None):
    """normalized positive-signature singlet amplitude coefficients: one-loop z2 const, two-loop z2 Lt^2,
    three-loop z2 Lt^4, each decomposed in CA^{L-j} CF^j."""
    extra = extra or {}
    beta = (pA * CA + pF * CF) if consts else 0
    kPv = (kA * CA + kF * CF) if consts else 0
    G = solve(chN, 4, kappa=kap, bminus=bml(chN, bs), ell={(0, 1): ell if consts else 0, **extra.get('ell', {})},
              kP={(0, 1): kPv, **extra.get('kP', {})}, born_e=extra.get('born_e', None))
    # Born correction beta a: add 2 C_F (P2/6) beta x^2 e to G_1^+ by re-solving with an order-a^2 zeta_2 source
    # (equivalent: the source term 2 a C_F beta z2 a enters the singlet(+) equation at x^2 e with weight P2/6)
    if consts:
        G = solve(chN, 4, kappa=kap, bminus=bml(chN, bs), ell={(0, 1): ell, **extra.get('ell', {})},
                  kP={(0, 1): kPv, **extra.get('kP', {})}, u=2 * CF * beta, born_e=extra.get('born_e', None))
    res = residues(G, 0, 1, 4)
    born = 2 * CF
    amp = {L: sp.expand(res[L + 1] / born) for L in range(0, 4)}
    c = (rA * CA + rF * CF) * P2 / 6 if consts else 0
    tot = {L: sp.expand(sum(amp[L - j] * (-c)**j / sp.factorial(j) for j in range(L + 1))) for L in range(1, 4)}
    def zpart(e, p):
        return sp.expand(6 * sp.expand(e.coeff(Lt, p)).coeff(P2, 1))
    one = decomp(zpart(tot[1], 0), 1)
    two = decomp(zpart(tot[2], 2), 2)
    three = decomp(zpart(tot[3], 4), 3)
    return one, two, three, G

DATA1, DATA2, DATA3 = [0, sp.Rational(13, 2)], [-15, 48, -41], [12, -58, 84, sp.Rational(-451, 12)]
print('Data vectors (amplitude strand, checked three times; not recomputed here):', DATA1, DATA2, DATA3)
print()
for kap, bs, tag in ((1, 1, 'as written'), (-1, 1, 'kappa=-1'), (1, -1, 'bA^- reversed'), (1, 0, 'bA^- removed')):
    one, two, three, G = singlet_plus_observables(kap, bs)
    print('%-14s one-loop z2 const (CA, CF): %s' % (tag, one))
    print('%-14s two-loop z2 Lt^2 (CA^2, CACF, CF^2): %s' % ('', two))
    print('%-14s three-loop z2 Lt^4 (CA^3, CA^2CF, CACF^2, CF^3): %s' % ('', three))
    free = [two[0], three[0], three[1]]
    print('%-14s constant-free coefficients (two-loop CA^2, three-loop CA^3, CA^2CF): %s' % ('', [sp.simplify(x) for x in free]))
    sol = sp.solve([one[0] - DATA1[0], two[1] - DATA2[1]], [rA, kA], dict=True)[0]
    pred = sp.simplify(three[2].subs(sol))
    print('%-14s fit r_A, k_A to one-loop CA (0) and two-loop CACF (48): %s -> three-loop CACF^2 = %s' % ('', sol, pred))
    # identities with S_3, S_4 of the same variant
    from ieq import S_coeffs
    S = S_coeffs(G, CF, 4)
    S3 = decomp(sp.expand(S[3][1] / CF), 2)       # S_3 / C_F in (CA^2, CACF, CF^2)
    S4 = decomp(sp.expand(S[4][1] / CF), 3)       # S_4^{SU(N)} / C_F in (CA^3, ..)
    print('%-14s identities: -S3[CFCA^2]/4 = %s ; -S4su[CFCA^3]/48 = %s ; -S4su[CF^2CA^2]/48 - S3[CFCA^2]/12 = %s' %
          ('', -S3[0] / 4, -S4[0] / 48, -S4[1] / 48 - S3[0] / 12))
    print()

# do constants of other channels or of the negative signature enter the constant-free coefficients?
print('Constants outside the positive-signature singlet (ell, kP of the adjoint and of negative signature, Born e-terms):')
x1, x2, x3, x4, x5, x6 = sp.symbols('x1:7')
extra = {'ell': {(1, 1): x1, (1, -1): x2, (0, -1): x3}, 'kP': {(1, 1): x4, (1, -1): x5, (0, -1): x6}}
one, two, three, G = singlet_plus_observables(1, 1, extra=extra)
print('  two-loop CA^2:', sp.simplify(two[0]), ' three-loop CA^3:', sp.simplify(three[0]), ' CA^2CF:', sp.simplify(three[1]))
print('  three-loop CACF^2 (before fit):', sp.simplify(three[2]))
print()

# leading-logarithmic amplitude coefficients and the identities with P^- LL and d_n
print('Leading-logarithmic amplitude coefficients (as written), normalized to the Born term of the channel:')
G = solve(chN, 4)
for (R, tau, lab) in ((0, 1, 'even singlet'), (1, 1, 'even adjoint'), (0, -1, 'odd singlet'), (1, -1, 'odd adjoint')):
    res = residues(G, R, tau, 4)
    bR = chN['b'][R]
    for L in (1, 2, 3):
        n = L + 1
        if tau == 1:
            coef = sp.expand(res[n].coeff(P2, 0).coeff(Lt, 2 * L) / (2 * bR))
        else:
            coef = sp.expand(res[n].coeff(P2, 0).coeff(Lt, 2 * L - 1).coeff(D, 1) / (2 * bR))
        print('  %-13s L=%d : %s   = %s' % (lab, L, sp.factor(coef), decomp(coef, L)))
print()
print('Odd singlet LL vs P^- LL, and odd adjoint LL vs d_n (S_n = -12 kappa z2 C_F d_{n-1}):')
from ieq import S_coeffs
G = solve(chN, 5)
S = S_coeffs(G, CF, 5)
res1 = residues(G, 0, -1, 4); resA = residues(G, 1, -1, 4)
for L in (1, 2, 3):
    n = L + 1
    odd1 = res1[n].coeff(P2, 0).coeff(Lt, 2 * L - 1).coeff(D, 1)
    oddA = resA[n].coeff(P2, 0).coeff(Lt, 2 * L - 1).coeff(D, 1)
    pll = G[(0, -1)][n][0]
    dn = G[(1, -1)][n][0]
    Sn = S[n + 1][1]
    print('  L=%d: odd-singlet LL / [P^- LL a^%d /(2 (2L-1)!)] = %s ;  odd-adjoint LL / [d_%d /(2 (2L-1)!)] = %s ;'
          '  S_%d / (-12 C_F d_%d) = %s' % (L, n, sp.simplify(odd1 / (pll / (2 * sp.factorial(2 * L - 1)))), n,
                                             sp.simplify(oddA / (dn / (2 * sp.factorial(2 * L - 1)))), n + 1, n,
                                             sp.simplify(Sn / (-12 * CF * dn))))


==> anc/numbers/deposit/R4/cnt07_check/colour.out <==
SU(2) CF 3/4 CA 2 C_R ['0', '2'] dims ['1', '3'] b_R ['3/4', '-1/4'] adj 1 dFA/NR 5/8
   Trc [['0', '-3/2'], ['-1/2', '0']]
SU(3) CF 4/3 CA 3 C_R ['0', '3'] dims ['1', '8'] b_R ['4/3', '-1/6'] adj 1 dFA/NR 5/2
   Trc [['0', '-8/3'], ['-1/3', '-5/6']]
SU(4) CF 15/8 CA 4 C_R ['0', '4'] dims ['1', '15'] b_R ['15/8', '-1/8'] adj 1 dFA/NR 55/8
   Trc [['0', '-15/4'], ['-1/4', '-3/2']]
SU(5) CF 12/5 CA 5 C_R ['0', '5'] dims ['1', '24'] b_R ['12/5', '-1/10'] adj 1 dFA/NR 31/2
   Trc [['0', '-24/5'], ['-1/5', '-21/10']]
SU(6) CF 35/12 CA 6 C_R ['0', '6'] dims ['1', '35'] b_R ['35/12', '-1/12'] adj 1 dFA/NR 245/8
   Trc [['0', '-35/6'], ['-1/6', '-8/3']]
SO(3) CF 1/2 CA 1/2 C_R ['0', '1/2', '3/2'] dims ['1', '3', '5'] b_R ['1/2', '1/4', '-1/4'] adj 1 dFA/NR 5/192
   Trc [['0', '-1', '0'], ['-1/3', '0', '-5/12'], ['0', '-1/4', '0']]
SO(5) CF 1 CA 3/2 C_R ['0', '3/2', '5/2'] dims ['1', '10', '14'] b_R ['1', '1/4', '-1/4'] adj 1 dFA/NR 3/16
   Trc [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
SO(6) CF 5/4 CA 2 C_R ['0', '2', '3'] dims ['1', '15', '20'] b_R ['5/4', '1/4', '-1/4'] adj 1 dFA/NR 5/12
   Trc [['0', '-5/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-1', '0']]
SO(7) CF 3/2 CA 5/2 C_R ['0', '5/2', '7/2'] dims ['1', '21', '27'] b_R ['3/2', '1/4', '-1/4'] adj 1 dFA/NR 55/64
   Trc [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
SO(8) CF 7/4 CA 3 C_R ['0', '3', '4'] dims ['1', '28', '35'] b_R ['7/4', '1/4', '-1/4'] adj 1 dFA/NR 105/64
   Trc [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
SO(9) CF 2 CA 7/2 C_R ['0', '7/2', '9/2'] dims ['1', '36', '44'] b_R ['2', '1/4', '-1/4'] adj 1 dFA/NR 35/12
   Trc [['0', '-4', '0'], ['-1/9', '0', '-77/36'], ['0', '-7/4', '0']]
Sp(4) CF 5/4 CA 3 C_R ['0', '2', '3'] dims ['1', '5', '10'] b_R ['5/4', '1/4', '-1/4'] adj 2 dFA/NR 165/64
   Trc [['0', '0', '-5/2'], ['0', '0', '-3/2'], ['-1/4', '-3/4', '0']]
Sp(6) CF 7/4 CA 4 C_R ['0', '3', '4'] dims ['1', '14', '21'] b_R ['7/4', '1/4', '-1/4'] adj 2 dFA/NR 175/24
   Trc [['0', '0', '-7/2'], ['0', '0', '-2'], ['-1/6', '-4/3', '0']]
Sp(8) CF 9/4 CA 5 C_R ['0', '4', '5'] dims ['1', '27', '36'] b_R ['9/4', '1/4', '-1/4'] adj 2 dFA/NR 1065/64
   Trc [['0', '0', '-9/2'], ['0', '0', '-5/2'], ['-1/8', '-15/8', '0']]
G2 CF 1 CA 2 C_R ['0', '1', '2', '7/3'] dims ['1', '7', '14', '27'] b_R ['1', '1/2', '0', '-1/6'] adj 2 dFA/NR 5/12
   Trc [['0', '0', '-2', '0'], ['0', '0', '0', '-3/2'], ['-1/7', '0', '0', '-6/7'], ['0', '-7/18', '-4/9', '0']]


==> anc/numbers/deposit/R4/cnt07_check/colour.py <==
#!/usr/bin/env python3
"""CNT-07 check: t-channel colour data from explicit generators (written for this check).

For each quark representation with Tr(t^a t^b) = delta^{ab}/2:
  - the four-leg colour space is handled as operators O from the input pair (legs 1,3)
    to the output pair (legs 2,4), O_{(i2 i4),(i1 i3)} = c_{i1 i2 i3 i4}; U = identity;
  - legs in the all-outgoing convention: T1 = -t^T on i1, T2 = t on i2, T3 = t on i3, T4 = -t^T on i4;
  - T_t^2 = (T1+T3)^2 acts as O -> O G2 with G2 = sum_a (-t^a x 1 + 1 x t^aT)^2; its spectral
    projectors are the P_R;  Trc O = -sum_a [(t^a x 1) O (t^a x 1) + (1 x t^aT) O (t^a x 1)];
  - B = -T1.T3 U = sum_a t^a x t^aT gives b_R; [M]_{RR'} = tr(P_R M(P_R'))/dim R.
  - d_F^{abcd} d_A^{abcd} / N_R from fully symmetrized traces, (F^a)_{bc} = -i f^{abc}.
Output: colour_data.json (floats rationalized with a tolerance check).
"""
import json, itertools
from fractions import Fraction
import numpy as np

def su_gens(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 0.5; g.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k):
            m[i, i] = 1.0
        m[k, k] = -k
        m *= 1.0 / np.sqrt(2.0 * k * (k + 1))
        g.append(m)
    return g

def so_gens(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    return g

def orthonormalize(mats):
    # Gram-Schmidt w.r.t. tr(A B) (Hermitian), normalized to 1/2
    out = []
    for m in mats:
        v = m.copy()
        for u in out:
            v = v - 2.0 * np.trace(u @ v).real * u
        nrm = np.trace(v @ v).real
        if nrm > 1e-10:
            out.append(v / np.sqrt(2.0 * nrm))
    return out

def hermitian_basis(n):
    b = []
    for i in range(n):
        m = np.zeros((n, n), complex); m[i, i] = 1; b.append(m)
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; b.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; b.append(m)
    return b

def subalgebra(n, constraint):
    """Hermitian n x n matrices H with constraint(H) = 0 (linear), as a real nullspace."""
    basis = hermitian_basis(n)
    rows = []
    for h in basis:
        c = constraint(h).ravel()
        rows.append(np.concatenate([c.real, c.imag]))
    A = np.array(rows).T  # columns = basis elements
    u, s, vh = np.linalg.svd(A)
    null = vh[np.sum(s > 1e-9):]
    mats = [sum(coef * basis[k] for k, coef in enumerate(v)) for v in null]
    return orthonormalize(mats)

def sp_gens(n):
    m = n // 2
    J = np.zeros((n, n)); J[:m, m:] = np.eye(m); J[m:, :m] = -np.eye(m)
    return subalgebra(n, lambda H: H.T @ J + J @ H)

def g2_gens():
    # octonion 3-form phi (one standard convention); G2 = derivations of so(7) annihilating phi
    trip = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in trip:
        i, j, k = i - 1, j - 1, k - 1
        for (p, q, r), sg in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1), ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[p, q, r] = sg
    def cons(H):
        # H Hermitian; require H antisymmetric imaginary (so(7)) and H.phi = 0
        A = H  # acting as generator on vectors
        d = (np.einsum('il,ljk->ijk', A, phi) + np.einsum('jl,ilk->ijk', A, phi) + np.einsum('kl,ijl->ijk', A, phi))
        sym = H + H.T  # so(7) Hermitian generators are imaginary antisymmetric: H^T = -H
        return np.concatenate([d.ravel(), sym.ravel()])
    return subalgebra(7, cons)

def check_algebra(g):
    nA = len(g)
    # structure constants f^{abc} = -2 i tr([Ta,Tb] Tc)
    f = np.zeros((nA, nA, nA))
    for a in range(nA):
        for b in range(nA):
            c_ = g[a] @ g[b] - g[b] @ g[a]
            for c in range(nA):
                val = -2j * np.trace(c_ @ g[c])
                f[a, b, c] = val.real
            # closure check
            rec = sum(1j * f[a, b, c] * g[c] for c in range(nA))
            assert np.allclose(rec, c_, atol=1e-9), 'algebra not closed'
    return f

def rat(x, tol=1e-8, maxden=100000):
    fr = Fraction(x).limit_denominator(maxden)
    assert abs(float(fr) - x) < tol, (x, fr)
    return fr

def tchannel(g):
    d = g[0].shape[0]
    I = np.eye(d)
    tl = [np.kron(t, I) for t in g]          # t^a x 1 on W = (i1, i3)
    tr_ = [np.kron(I, t.T) for t in g]       # 1 x t^aT
    G2 = sum(((-a + b) @ (-a + b)) for a, b in zip(tl, tr_))
    w, v = np.linalg.eigh((G2 + G2.conj().T) / 2)
    # group eigenvalues
    vals = []
    for x in w:
        if not any(abs(x - y) < 1e-7 for y in vals):
            vals.append(x)
    vals.sort()
    P = []
    for lam in vals:
        idx = [k for k, x in enumerate(w) if abs(x - lam) < 1e-7]
        V = v[:, idx]
        P.append(V @ V.conj().T)
    def Trc(O):
        return -sum(a @ O @ a + b @ O @ a for a, b in zip(tl, tr_))
    B = sum(a @ b for a, b in zip(tl, tr_))
    dims = [np.trace(p).real for p in P]
    def mat(op):
        M = np.zeros((len(P), len(P)))
        for j, pj in enumerate(P):
            X = op(pj)
            # check X in span of projectors
            rec = sum(np.trace(pi @ X) / dims[i] * pi for i, pi in enumerate(P))
            assert np.allclose(rec, X, atol=1e-8), 'not in span'
            for i, pi in enumerate(P):
                M[i, j] = (np.trace(pi @ X) / dims[i]).real
        return M
    Tm = mat(Trc)
    bvec = [(np.trace(p @ B) / dims[i]).real for i, p in enumerate(P)]
    assert np.allclose(B, sum(bvec[i] * P[i] for i in range(len(P))), atol=1e-9)
    return vals, dims, Tm, bvec

def dfa(g, f):
    nA = len(g)
    T = np.array(g)
    F = np.array([-1j * f[a] for a in range(nA)])  # (F^a)_{bc} = -i f^{abc}
    def symtr(M):
        X = np.einsum('aij,bjk->abik', M, M)
        Tr4 = np.einsum('abik,cdki->abcd', X, X)
        S = np.zeros_like(Tr4)
        for p in itertools.permutations([1, 2, 3]):
            S += np.transpose(Tr4, (0,) + p)
        return S / 6.0
    dF = symtr(T); dA = symtr(F)
    return np.einsum('abcd,abcd->', dF, dA).real

groups = {}
for n in range(2, 7):
    groups['SU(%d)' % n] = su_gens(n)
for n in [3, 5, 6, 7, 8, 9]:
    groups['SO(%d)' % n] = so_gens(n)
for n in [4, 6, 8]:
    groups['Sp(%d)' % n] = sp_gens(n)
groups['G2'] = g2_gens()

out = {}
for name, g in groups.items():
    d = g[0].shape[0]
    nA = len(g)
    for a in range(nA):
        for b in range(nA):
            assert abs(np.trace(g[a] @ g[b]) - 0.5 * (a == b)) < 1e-9
    f = check_algebra(g)
    CF = sum(t @ t for t in g)
    assert np.allclose(CF, CF[0, 0] * np.eye(d))
    CF = CF[0, 0].real
    CA = np.einsum('acd,bcd->ab', f, f)[0, 0]
    vals, dims, Tm, bvec = tchannel(g)
    dfa_val = dfa(g, f) / d
    rec = {
        'dim_quark': d, 'N_A': nA,
        'CF': str(rat(CF)), 'CA': str(rat(CA)),
        'casimirs': [str(rat(x)) for x in vals],
        'dims': [str(rat(x)) for x in dims],
        'born': [str(rat(x)) for x in bvec],
        'Trc': [[str(rat(x)) for x in row] for row in Tm],
        'dFA_over_NR': str(rat(dfa_val, tol=1e-6)),
    }
    # identify adjoint index: Casimir == CA
    adj = [i for i, c in enumerate(vals) if abs(c - CA) < 1e-7]
    assert len(adj) == 1, name
    rec['adj'] = adj[0]
    out[name] = rec
    print(name, 'CF', rec['CF'], 'CA', rec['CA'], 'C_R', rec['casimirs'], 'dims', rec['dims'],
          'b_R', rec['born'], 'adj', adj[0], 'dFA/NR', rec['dFA_over_NR'])
    print('   Trc', rec['Trc'])

json.dump(out, open('colour_data.json', 'w'), indent=1)


==> anc/numbers/deposit/R4/cnt07_check/colour_data.json <==
{
 "SU(2)": {
  "dim_quark": 2,
  "N_A": 3,
  "CF": "3/4",
  "CA": "2",
  "casimirs": [
   "0",
   "2"
  ],
  "dims": [
   "1",
   "3"
  ],
  "born": [
   "3/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "dFA_over_NR": "5/8",
  "adj": 1
 },
 "SU(3)": {
  "dim_quark": 3,
  "N_A": 8,
  "CF": "4/3",
  "CA": "3",
  "casimirs": [
   "0",
   "3"
  ],
  "dims": [
   "1",
   "8"
  ],
  "born": [
   "4/3",
   "-1/6"
  ],
  "Trc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "dFA_over_NR": "5/2",
  "adj": 1
 },
 "SU(4)": {
  "dim_quark": 4,
  "N_A": 15,
  "CF": "15/8",
  "CA": "4",
  "casimirs": [
   "0",
   "4"
  ],
  "dims": [
   "1",
   "15"
  ],
  "born": [
   "15/8",
   "-1/8"
  ],
  "Trc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "dFA_over_NR": "55/8",
  "adj": 1
 },
 "SU(5)": {
  "dim_quark": 5,
  "N_A": 24,
  "CF": "12/5",
  "CA": "5",
  "casimirs": [
   "0",
   "5"
  ],
  "dims": [
   "1",
   "24"
  ],
  "born": [
   "12/5",
   "-1/10"
  ],
  "Trc": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "dFA_over_NR": "31/2",
  "adj": 1
 },
 "SU(6)": {
  "dim_quark": 6,
  "N_A": 35,
  "CF": "35/12",
  "CA": "6",
  "casimirs": [
   "0",
   "6"
  ],
  "dims": [
   "1",
   "35"
  ],
  "born": [
   "35/12",
   "-1/12"
  ],
  "Trc": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "dFA_over_NR": "245/8",
  "adj": 1
 },
 "SO(3)": {
  "dim_quark": 3,
  "N_A": 3,
  "CF": "1/2",
  "CA": "1/2",
  "casimirs": [
   "0",
   "1/2",
   "3/2"
  ],
  "dims": [
   "1",
   "3",
   "5"
  ],
  "born": [
   "1/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "dFA_over_NR": "5/192",
  "adj": 1
 },
 "SO(5)": {
  "dim_quark": 5,
  "N_A": 10,
  "CF": "1",
  "CA": "3/2",
  "casimirs": [
   "0",
   "3/2",
   "5/2"
  ],
  "dims": [
   "1",
   "10",
   "14"
  ],
  "born": [
   "1",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "dFA_over_NR": "3/16",
  "adj": 1
 },
 "SO(6)": {
  "dim_quark": 6,
  "N_A": 15,
  "CF": "5/4",
  "CA": "2",
  "casimirs": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   "1",
   "15",
   "20"
  ],
  "born": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "dFA_over_NR": "5/12",
  "adj": 1
 },
 "SO(7)": {
  "dim_quark": 7,
  "N_A": 21,
  "CF": "3/2",
  "CA": "5/2",
  "casimirs": [
   "0",
   "5/2",
   "7/2"
  ],
  "dims": [
   "1",
   "21",
   "27"
  ],
  "born": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "dFA_over_NR": "55/64",
  "adj": 1
 },
 "SO(8)": {
  "dim_quark": 8,
  "N_A": 28,
  "CF": "7/4",
  "CA": "3",
  "casimirs": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   "1",
   "28",
   "35"
  ],
  "born": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "dFA_over_NR": "105/64",
  "adj": 1
 },
 "SO(9)": {
  "dim_quark": 9,
  "N_A": 36,
  "CF": "2",
  "CA": "7/2",
  "casimirs": [
   "0",
   "7/2",
   "9/2"
  ],
  "dims": [
   "1",
   "36",
   "44"
  ],
  "born": [
   "2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "dFA_over_NR": "35/12",
  "adj": 1
 },
 "Sp(4)": {
  "dim_quark": 4,
  "N_A": 10,
  "CF": "5/4",
  "CA": "3",
  "casimirs": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   "1",
   "5",
   "10"
  ],
  "born": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "dFA_over_NR": "165/64",
  "adj": 2
 },
 "Sp(6)": {
  "dim_quark": 6,
  "N_A": 21,
  "CF": "7/4",
  "CA": "4",
  "casimirs": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   "1",
   "14",
   "21"
  ],
  "born": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "dFA_over_NR": "175/24",
  "adj": 2
 },
 "Sp(8)": {
  "dim_quark": 8,
  "N_A": 36,
  "CF": "9/4",
  "CA": "5",
  "casimirs": [
   "0",
   "4",
   "5"
  ],
  "dims": [
   "1",
   "27",
   "36"
  ],
  "born": [
   "9/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "dFA_over_NR": "1065/64",
  "adj": 2
 },
 "G2": {
  "dim_quark": 7,
  "N_A": 14,
  "CF": "1",
  "CA": "2",
  "casimirs": [
   "0",
   "1",
   "2",
   "7/3"
  ],
  "dims": [
   "1",
   "7",
   "14",
   "27"
  ],
  "born": [
   "1",
   "1/2",
   "0",
   "-1/6"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "dFA_over_NR": "5/12",
  "adj": 2
 }
}

==> anc/numbers/deposit/R4/cnt07_check/gc_fit.out <==
App. A identities (row sums, Born row sums, dim symmetry, [Trc]_1A, [Trc]_A1, M1):
  SU(2)  OK   M1 = -3/8
  SU(3)  OK   M1 = -11/36
  SU(4)  OK   M1 = -9/32
  SU(5)  OK   M1 = -27/100
  SU(6)  OK   M1 = -19/72
  SO(3)  OK   M1 = -1/16
  SO(5)  OK   M1 = 1/16
  SO(6)  OK   M1 = 1/8
  SO(7)  OK   M1 = 3/16
  SO(8)  OK   M1 = 1/4
  SO(9)  OK   M1 = 5/16
  Sp(4)  OK   M1 = -1/2
  Sp(6)  OK   M1 = -5/8
  Sp(8)  OK   M1 = -3/4
  G2     OK   M1 = 0

General-colour fits (zeta_2 units); basis S3 (CF CA^2, CF^2 CA, CF^3), S4 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/NR)
  as_written   14 groups (no G2)    S3 = [60, -192, 144] (max resid 0, rank 3)   S4 = [-912, 3120, -3264, 960, 1152] (max resid 0, rank 5)
  as_written   15 groups (with G2)  S3 = [60, -192, 144] (max resid 0, rank 3)   S4 = [-912, 3120, -3264, 960, 1152] (max resid 0, rank 5)
  kappa_minus  14 groups (no G2)    S3 = [84, -288, 240] (max resid 0, rank 3)   S4 = [-1056, 3792, -4224, 1344, 1152] (max resid 0, rank 5)
  kappa_minus  15 groups (with G2)  S3 = [84, -288, 240] (max resid 0, rank 3)   S4 = [-1056, 3792, -4224, 1344, 1152] (max resid 0, rank 5)
  bA_reversed  14 groups (no G2)    S3 = [60, -192, 144] (max resid 0, rank 3)   S4 = [-672, 1872, -1152, -192, 1152] (max resid 0, rank 5)
  bA_reversed  15 groups (with G2)  S3 = [60, -192, 144] (max resid 0, rank 3)   S4 = [-672, 1872, -1152, -192, 1152] (max resid 0, rank 5)
  bA_removed   14 groups (no G2)    S3 = [72, -240, 192] (max resid 0, rank 3)   S4 = [-840, 2688, -2400, 384, 1152] (max resid 0, rank 5)
  bA_removed   15 groups (with G2)  S3 = [72, -240, 192] (max resid 0, rank 3)   S4 = [-840, 2688, -2400, 384, 1152] (max resid 0, rank 5)

S_2 per group (as written), zeta_2 units: {'SU(2)': 9/2, 'SU(3)': 16/3, 'SU(4)': 45/8, 'SU(5)': 144/25, 'SU(6)': 35/6, 'SO(3)': -3, 'SO(5)': -6, 'SO(6)': -15/2, 'SO(7)': -9, 'SO(8)': -21/2, 'SO(9)': -12, 'Sp(4)': 15/2, 'Sp(6)': 21/2, 'Sp(8)': 27/2, 'G2': 0}

Identity S_4(b_A^-=b_A) - S_4(b_A^-=-b_A) = 8 b_A S_3 per group:
  SU(2)  -99/2 = -99/2 : OK
  SU(3)  -448/9 = -448/9 : OK
  SU(4)  -1575/32 = -1575/32 : OK
  SU(5)  -30528/625 = -30528/625 : OK
  SU(6)  -875/18 = -875/18 : OK
  SO(3)  3 = 3 : OK
  SO(5)  -18 = -18 : OK
  SO(6)  -75/2 = -75/2 : OK
  SO(7)  -63 = -63 : OK
  SO(8)  -189/2 = -189/2 : OK
  SO(9)  -132 = -132 : OK
  Sp(4)  -225/2 = -225/2 : OK
  Sp(6)  -399/2 = -399/2 : OK
  Sp(8)  -621/2 = -621/2 : OK
  G2     0 = 0 : OK

Table threefour-born entries:
  as_written   S3: SU(N) 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 | SU(3) 112/3 | SO(5) -9 | SO(7) -63/2
  as_written   S4: SU(N) -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 | SU(3) -5632/27 | SO(5) 222 | SO(7) 810
  kappa_minus  S3: SU(N) 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3 | SU(3) 368/9 | SO(5) -3 | SO(7) -45/2
  kappa_minus  S4: SU(N) -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4 | SU(3) -6848/27 | SO(5) 192 | SO(7) 729
  bA_reversed  S3: SU(N) 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 | SU(3) 112/3 | SO(5) -9 | SO(7) -63/2
  bA_reversed  S4: SU(N) -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4 | SU(3) -4288/27 | SO(5) 240 | SO(7) 873
  bA_removed   S3: SU(N) 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3 | SU(3) 352/9 | SO(5) -6 | SO(7) -27
  bA_removed   S4: SU(N) -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4 | SU(3) -5536/27 | SO(5) 213 | SO(7) 1593/2


==> anc/numbers/deposit/R4/cnt07_check/gc_fit.py <==
#!/usr/bin/env python3
"""CNT-07 check: S_3, S_4 of eq. (system) in 15 groups for four variants, general-colour fits,
App. A identities, Table threefour-born entries, S_4(b)-S_4(-b) identity, SU(N) symbolic forms."""
import sympy as sp
from ieq import solve, S_coeffs, load_colour, sun_channels, P2

data = load_colour()
VARIANTS = {
    'as_written': dict(kappa=1, bsign=1),
    'kappa_minus': dict(kappa=-1, bsign=1),
    'bA_reversed': dict(kappa=1, bsign=-1),
    'bA_removed': dict(kappa=1, bsign=0),
}

def bminus_list(ch, bsign):
    bm = list(ch['b'])
    bm[ch['adj']] = bsign * ch['b'][ch['adj']]
    return bm

# --- App. A identities -------------------------------------------------------------
print('App. A identities (row sums, Born row sums, dim symmetry, [Trc]_1A, [Trc]_A1, M1):')
for name, ch in data.items():
    r = len(ch['C']); T = ch['T']; CF = ch['CF']; CA = ch['CA']; b = ch['b']; A = ch['adj']
    ok = True
    for R in range(r):
        ok &= sp.simplify(sum(T[R]) - (ch['C'][R] / 2 - 2 * CF)) == 0
        ok &= sp.simplify(sum(T[R][q] * b[q] for q in range(r)) - b[R] * (CA - 2 * CF + ch['C'][R] / 2)) == 0
        for q in range(r):
            ok &= sp.simplify(ch['dims'][R] * T[R][q] - ch['dims'][q] * T[q][R]) == 0
        ok &= sp.simplify(b[R] - (CF - ch['C'][R] / 2)) == 0
    ok &= T[0][A] == -2 * CF and all(T[0][q] == 0 for q in range(r) if q != A)
    NA = ch['dims'][A]
    ok &= T[A][0] == -2 * CF / NA
    M1 = sum(T[A][q] * b[q] for q in range(r))
    ok &= sp.simplify(M1 + (CA - 2 * CF) * (3 * CA - 4 * CF) / 4) == 0
    print('  %-6s %s   M1 = %s' % (name, 'OK' if ok else 'FAIL', M1))

# --- S_n per group and variant -------------------------------------------------------
NMAX = 4
res = {}
for vname, v in VARIANTS.items():
    res[vname] = {}
    for name, ch in data.items():
        G = solve(ch, NMAX, kappa=v['kappa'], bminus=bminus_list(ch, v['bsign']))
        S = S_coeffs(G, ch['CF'], NMAX)
        # LL and NLL poles must vanish: S at x^n e^0 must be 0 for n>=2, rational e^1 part 0
        for n in range(2, NMAX + 1):
            assert S[n][2] == 0 and S[n][0] == 0, (vname, name, n, S[n])
        res[vname][name] = {n: S[n][1] for n in range(2, NMAX + 1)}

CFs, CAs, DFs = sp.symbols('CF CA dFA')
basis3 = [CFs * CAs**2, CFs**2 * CAs, CFs**3]
basis4 = [CFs * CAs**3, CFs**2 * CAs**2, CFs**3 * CAs, CFs**4, DFs]

def fit(vals, basis, groups):
    rows = []; rhs = []
    for gname in groups:
        ch = data[gname]
        sub = {CFs: ch['CF'], CAs: ch['CA'], DFs: ch['dFA']}
        rows.append([bf.subs(sub) for bf in basis]); rhs.append(vals[gname])
    M = sp.Matrix(rows); y = sp.Matrix(rhs)
    sol = (M.T * M).LUsolve(M.T * y)
    resid = M * sol - y
    return list(sol), max(abs(x) for x in resid), M.rank()

groups_all = list(data.keys())
groups_noG2 = [g for g in groups_all if g != 'G2']
print()
print('General-colour fits (zeta_2 units); basis S3 (CF CA^2, CF^2 CA, CF^3), S4 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/NR)')
fits = {}
for vname in VARIANTS:
    for label, groups in (('14 groups (no G2)', groups_noG2), ('15 groups (with G2)', groups_all)):
        s3, r3, k3 = fit({g: res[vname][g][3] for g in groups}, basis3, groups)
        s4, r4, k4 = fit({g: res[vname][g][4] for g in groups}, basis4, groups)
        print('  %-12s %-20s S3 = %s (max resid %s, rank %d)   S4 = %s (max resid %s, rank %d)' %
              (vname, label, s3, r3, k3, s4, r4, k4))
        fits[(vname, label)] = (s3, s4)
    # S_2 values
print()
print('S_2 per group (as written), zeta_2 units:', {g: res['as_written'][g][2] for g in groups_all})

# --- identity S4(b) - S4(-b) = 8 b S3 ------------------------------------------------
print()
print('Identity S_4(b_A^-=b_A) - S_4(b_A^-=-b_A) = 8 b_A S_3 per group:')
for g in groups_all:
    bA = data[g]['b'][data[g]['adj']]
    lhs = res['as_written'][g][4] - res['bA_reversed'][g][4]
    rhs = 8 * bA * res['as_written'][g][3]
    print('  %-6s %s = %s : %s' % (g, lhs, rhs, 'OK' if sp.simplify(lhs - rhs) == 0 else 'FAIL'))

# --- Table threefour-born ------------------------------------------------------------
print()
N = sp.Symbol('N', positive=True)
chN = sun_channels(N)
print('Table threefour-born entries:')
for vname, v in VARIANTS.items():
    G = solve(chN, NMAX, kappa=v['kappa'], bminus=bminus_list(chN, v['bsign']))
    S = S_coeffs(G, chN['CF'], NMAX)
    s3 = sp.factor(S[3][1]); s4 = sp.factor(S[4][1])
    row3 = [s3, s3.subs(N, 3), res[vname]['SO(5)'][3], res[vname]['SO(7)'][3]]
    row4 = [s4, s4.subs(N, 3), res[vname]['SO(5)'][4], res[vname]['SO(7)'][4]]
    print('  %-12s S3: SU(N) %s | SU(3) %s | SO(5) %s | SO(7) %s' % (vname, *row3))
    print('  %-12s S4: SU(N) %s | SU(3) %s | SO(5) %s | SO(7) %s' % (vname, *row4))


==> anc/numbers/deposit/R4/cnt07_check/ieq.py <==
#!/usr/bin/env python3
"""CNT-07 check: perturbative solver of eq. (system) of draft v2 (written for this check).

F_R^tau = omega * G_R^tau(x, e),  x = a/omega^2,  e = omega^2,  P2 = pi^2 (symbol).
G = sum_{n>=1} sum_{k=0,1} g[n][k] x^n e^k  (k = 1 is relative order omega^2, NNLL; first order in P2).
Equation divided by omega^2:
  G = 2 b^tau x + 2 C x (G - 2x dG/dx + 2e dG/de) + 2 C x phihat G
      + (1 + ell P2 e + kP (P2/6) x e) G^2 + 2 kappa x psihat sum_R' T_RR' G_R'^{-tau} + sources
with phihat = omega*phi, psihat = omega*psi:
  phihat^+ = -P2 e/4,  phihat^- = 1 - P2 e/12,  psihat^+ = -spsi P2 e/2,  psihat^- = 2 - P2 e/6.
Sources (positive-signature singlet only): j a  -> j x ;  zeta_2 a^2 source u -> (u P2/6) x^2 e;
rational a^2 source ur -> ur x^2 e.  Born correction 2 b (1 + v e) optional.
"""
import sympy as sp
from fractions import Fraction

P2 = sp.Symbol('P2')

def solve(ch, nmax, kappa=1, ell=None, spsi=1, j=0, u=0, ur=0, kP=None, bminus=None, born_e=None,
          lam=1, psim_extra=0):
    """ch: dict with keys 'C' (list), 'b' (list), 'T' (matrix as list of lists), 'adj' (index).
    Channels indexed 0..r-1, channel 0 is the singlet.
    ell: dict (R,tau)->value; kP: dict (R,tau)->value; bminus: list of negative-signature Born weights;
    born_e: dict (R,tau)-> relative omega^2 Born correction; lam: Born scale (shifted-pole assumption).
    Returns G[(R,tau)][n] = [c0, c1]."""
    r = len(ch['C'])
    C = ch['C']; T = ch['T']
    bplus = [lam * x for x in ch['b']]
    bm = [lam * x for x in (bminus if bminus is not None else ch['b'])]
    ell = ell or {}
    kP = kP or {}
    born_e = born_e or {}
    phi = {+1: (0, -P2 / 4), -1: (1, -P2 / 12)}
    psi = {+1: (0, -spsi * P2 / 2), -1: (2, -P2 / 6 + psim_extra)}
    G = {(R, t): {} for R in range(r) for t in (1, -1)}
    def sq(g, n, k):
        s = 0
        for m in range(1, n):
            if k == 0:
                s += g[m][0] * g[n - m][0]
            else:
                s += g[m][0] * g[n - m][1] + g[m][1] * g[n - m][0]
        return s
    for n in range(1, nmax + 1):
        for (R, t) in G:
            g = G[(R, t)]
            res = [0, 0]
            for k in (0, 1):
                v = 0
                if n == 1 and k == 0:
                    v += 2 * (bplus[R] if t == 1 else bm[R])
                if n == 1 and k == 1:
                    v += 2 * (bplus[R] if t == 1 else bm[R]) * born_e.get((R, t), 0)
                if n >= 2:
                    v += 2 * C[R] * (1 - 2 * (n - 1) + 2 * k) * g[n - 1][k]
                    p0, p1 = phi[t]
                    v += 2 * C[R] * (p0 * g[n - 1][k] + (p1 * g[n - 1][0] if k == 1 else 0))
                    v += sq(g, n, k)
                    if k == 1:
                        v += ell.get((R, t), 0) * P2 * sq(g, n, 0)
                        if n >= 3:
                            v += kP.get((R, t), 0) * P2 / 6 * sq(g, n - 1, 0)
                    s0, s1 = psi[t]
                    h = 0
                    for Rp in range(r):
                        if T[R][Rp] != 0:
                            H = G[(Rp, -t)]
                            h += T[R][Rp] * (s0 * H[n - 1][k] + (s1 * H[n - 1][0] if k == 1 else 0))
                    v += 2 * kappa * h
                if R == 0 and t == 1:
                    if n == 1 and k == 0:
                        v += j
                    if n == 2 and k == 1:
                        v += u * P2 / 6 + ur
                res[k] = sp.expand(v)
            g[n] = res
    return G

def S_coeffs(G, CF, nmax, c=0, d=0, em=0, lam=1, sig=1):
    """S = P(P - omega) + 2 a lam C_F, P = (1 + c P2 e)(1 + d (P2/6) x e) F_1^sig + em (P2/6) a omega.
    Returns dict n -> (rational part at x^n e^1, P2 part at x^n e^1, LL part at x^n e^0)."""
    g = G[(0, sig)]
    # p = P/omega as polynomial in x,e: p[n] = [p0, p1]
    p = {}
    for n in range(1, nmax + 1):
        p0 = g[n][0]
        p1 = g[n][1] + c * P2 * g[n][0] + (d * P2 / 6 * g[n - 1][0] if n >= 2 else 0)
        if n == 1:
            p1 += em * P2 / 6
        p[n] = [sp.expand(p0), sp.expand(p1)]
    out = {}
    for n in range(1, nmax + 1):
        s = [0, 0]
        for k in (0, 1):
            v = -p[n][k]
            for m in range(1, n):
                if k == 0:
                    v += p[m][0] * p[n - m][0]
                else:
                    v += p[m][0] * p[n - m][1] + p[m][1] * p[n - m][0]
            if n == 1 and k == 0:
                v += 2 * lam * CF
            s[k] = sp.expand(v)
        z2 = sp.expand(6 * s[1].coeff(P2, 1))      # coefficient of zeta_2 in S_n
        rat = sp.expand(s[1].coeff(P2, 0))
        out[n] = (rat, z2, s[0])
    return out

def load_colour(path='colour_data.json'):
    import json
    raw = json.load(open(path))
    data = {}
    for name, rec in raw.items():
        q = lambda s: sp.Rational(Fraction(s).numerator, Fraction(s).denominator)
        r = len(rec['casimirs'])
        ch = {'C': [q(x) for x in rec['casimirs']], 'b': [q(x) for x in rec['born']],
              'T': [[q(x) for x in row] for row in rec['Trc']], 'adj': rec['adj'],
              'dims': [q(x) for x in rec['dims']], 'CF': q(rec['CF']), 'CA': q(rec['CA']),
              'dFA': q(rec['dFA_over_NR'])}
        data[name] = ch
    return data

def sun_channels(N):
    N = sp.sympify(N)
    CF = (N**2 - 1) / (2 * N)
    return {'C': [0, N], 'b': [CF, -1 / (2 * N)], 'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]],
            'adj': 1, 'CF': CF, 'CA': N, 'dFA': (N**2 - 1) * (N**2 + 6) / 48, 'dims': [1, N**2 - 1]}


==> anc/numbers/deposit/R4/cnt07_check/lambda_check.out <==
SU(N) covered V_3(lambda) = 6*lambda*(N - 1)*(N + 1)*(2*N**2 - lambda + 4)/N**3  ; strand form 6 lam (N^2-1)(2N^2-lam+4)/N^3 -> True
kappa=+1 lambda=1 covered   V4 quartic = 1152 (resid 0); 384 lam (lam + 2) = 1152 ; coefficient in zeta2 x^k ln^4x = -48
kappa=+1 lambda=1 uncovered V4 quartic = -384 (resid 0); 384 lam (lam - 2) = -384 ; coefficient in zeta2 x^k ln^4x = 16
kappa=+1 lambda=2 covered   V4 quartic = 3072 (resid 0); 384 lam (lam + 2) = 3072 ; coefficient in zeta2 x^k ln^4x = -128
kappa=+1 lambda=2 uncovered V4 quartic = 0 (resid 0); 384 lam (lam - 2) = 0 ; coefficient in zeta2 x^k ln^4x = 0
kappa=+1 lambda=3 covered   V4 quartic = 5760 (resid 0); 384 lam (lam + 2) = 5760 ; coefficient in zeta2 x^k ln^4x = -240
kappa=+1 lambda=3 uncovered V4 quartic = 1152 (resid 0); 384 lam (lam - 2) = 1152 ; coefficient in zeta2 x^k ln^4x = -48
kappa=-1 lambda=1 covered   V4 quartic = 1152 (resid 0); 384 lam (lam + 2) = 1152 ; coefficient in zeta2 x^k ln^4x = -48
kappa=-1 lambda=1 uncovered V4 quartic = 1152 (resid 0); 384 lam (lam - 2) = -384 ; coefficient in zeta2 x^k ln^4x = -48
kappa=-1 lambda=2 covered   V4 quartic = 3072 (resid 0); 384 lam (lam + 2) = 3072 ; coefficient in zeta2 x^k ln^4x = -128
kappa=-1 lambda=2 uncovered V4 quartic = 3072 (resid 0); 384 lam (lam - 2) = 0 ; coefficient in zeta2 x^k ln^4x = -128
kappa=-1 lambda=3 covered   V4 quartic = 5760 (resid 0); 384 lam (lam + 2) = 5760 ; coefficient in zeta2 x^k ln^4x = -240
kappa=-1 lambda=3 uncovered V4 quartic = 5760 (resid 0); 384 lam (lam - 2) = 1152 ; coefficient in zeta2 x^k ln^4x = -240


==> anc/numbers/deposit/R4/cnt07_check/lambda_check.py <==
#!/usr/bin/env python3
"""CNT-07 check: V_3 at general Born scale lambda in SU(N), and the quartic component of V_4 at lambda = 1, 2, 3
(covered: positive-signature singlet; uncovered: negative), general-colour fits over 15 groups, kappa = +1 and -1."""
import sympy as sp
from ieq import solve, S_coeffs, load_colour, sun_channels
N, lam = sp.symbols('N lambda', positive=True)
ch = sun_channels(N)
G = solve(ch, 3, lam=lam)
S = S_coeffs(G, ch['CF'], 3, lam=lam)
print('SU(N) covered V_3(lambda) =', sp.factor(S[3][1]), ' ; strand form 6 lam (N^2-1)(2N^2-lam+4)/N^3 ->',
      sp.simplify(S[3][1] - 6 * lam * (N**2 - 1) * (2 * N**2 - lam + 4) / N**3) == 0)
data = load_colour()
CFs, CAs, DFs = sp.symbols('CF CA dFA')
basis4 = [CFs * CAs**3, CFs**2 * CAs**2, CFs**3 * CAs, CFs**4, DFs]
def fit(vals):
    rows = []; rhs = []
    for g, c in data.items():
        sub = {CFs: c['CF'], CAs: c['CA'], DFs: c['dFA']}
        rows.append([b.subs(sub) for b in basis4]); rhs.append(vals[g])
    M = sp.Matrix(rows); y = sp.Matrix(rhs)
    sol = (M.T * M).LUsolve(M.T * y)
    return list(sol), max(abs(x) for x in (M * sol - y))
for kap in (1, -1):
    for L in (1, 2, 3):
        for sig, pair in ((1, 'covered'), (-1, 'uncovered')):
            v4 = {}
            for g, c in data.items():
                Gg = solve(c, 4, lam=L, kappa=kap)
                v4[g] = S_coeffs(Gg, c['CF'], 4, lam=L, sig=sig)[4][1]
            f, r = fit(v4)
            ref = 384 * L * (L + 2) if sig == 1 else 384 * L * (L - 2)
            print('kappa=%+d lambda=%d %-9s V4 quartic = %s (resid %s); 384 lam (lam %s 2) = %s ; coefficient in zeta2 x^k ln^4x = %s'
                  % (kap, L, pair, f[4], r, '+' if sig == 1 else '-', ref, -f[4] / 24))


==> anc/numbers/deposit/R4/cnt07_check/ll_variants.out <==
kappa=-1       changed coefficient functions (R, tau, L): [(0, -1, 1), (0, -1, 2), (0, -1, 3), (1, -1, 1), (1, -1, 2), (1, -1, 3)]
      (0, -1, 1) base (N**2 + 3)/(2*N)  alt (N**2 - 5)/(2*N)
      (0, -1, 2) base (N**4 - 2*N**2 - 5)/(6*N**2)  alt (N**4 - 2*N**2 + 7)/(6*N**2)
      (0, -1, 3) base (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3)  alt (5*N**6 - 71*N**4 + 31*N**2 - 61)/(240*N**3)
      (1, -1, 1) base (2*N**2 + 3)/(2*N)  alt -(2*N**2 + 5)/(2*N)
      (1, -1, 2) base -(19*N**2 + 5)/(6*N**2)  alt (23*N**2 + 7)/(6*N**2)
      (1, -1, 3) base -(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3)  alt (16*N**6 - 424*N**4 - 324*N**2 - 61)/(240*N**3)
bA^- reversed  changed coefficient functions (R, tau, L): [(1, -1, 2), (1, -1, 3)]
bA^- removed   changed coefficient functions (R, tau, L): [(1, -1, 1), (1, -1, 2), (1, -1, 3)]


==> anc/numbers/deposit/R4/cnt07_check/ll_variants.py <==
#!/usr/bin/env python3
"""CNT-07 check: which amplitude LL coefficient functions (channel, signature, L) change under each alternative.
Odd LL at L loops: (Delta/2) c0(n=L+1)/(2L-1)!/(2 b_R); even: c0/(2L)!/(2 b_R)."""
import sympy as sp
from ieq import solve, sun_channels
N = sp.Symbol('N', positive=True)
ch = sun_channels(N)
def ll(kap, bs):
    b = list(ch['b']); b[1] = bs * b[1]
    G = solve(ch, 4, kappa=kap, bminus=b)
    out = {}
    for R in (0, 1):
        for t in (1, -1):
            for L in (1, 2, 3):
                c0 = G[(R, t)][L + 1][0]
                f = sp.factorial(2 * L) if t == 1 else 2 * sp.factorial(2 * L - 1)
                out[(R, t, L)] = sp.factor(c0 / f / (2 * ch['b'][R]))
    return out
base = ll(1, 1)
for kap, bs, tag in ((-1, 1, 'kappa=-1'), (1, -1, 'bA^- reversed'), (1, 0, 'bA^- removed')):
    alt = ll(kap, bs)
    ch_ = [k for k in base if sp.simplify(base[k] - alt[k]) != 0]
    print('%-14s changed coefficient functions (R, tau, L): %s' % (tag, ch_))
    if tag == 'kappa=-1':
        for k in ch_:
            print('     ', k, 'base', base[k], ' alt', alt[k])


==> anc/numbers/deposit/R4/cnt07_check/pminus_constants.out <==
zero constants                                   V3^- = [84, -256, 176] (resid 0)  V4^- = [112, -496, 832, -448, -384] (resid 0)
c_-=2/7, ell_-=1/3, ell_A^+=5/11, ell_A^-=3/13   V3^- = [11316/77, -35584/77, 25552/77] (resid 0)  V4^- = [-33520/77, 123408/77, -128704/77, 40032/77, -384] (resid 0)


==> anc/numbers/deposit/R4/cnt07_check/pminus_constants.py <==
#!/usr/bin/env python3
"""CNT-07 check: dependence of the uncovered V_3^-, V_4^- (lambda = 1) on the NNLL constants c_-, ell_-, ell_A^+, ell_A^-
in general colour (numerical values for the constants); the quartic component must not move."""
import sympy as sp
from ieq import solve, S_coeffs, load_colour
data = load_colour()
CFs, CAs, DFs = sp.symbols('CF CA dFA')
b3 = [CFs * CAs**2, CFs**2 * CAs, CFs**3]
b4 = [CFs * CAs**3, CFs**2 * CAs**2, CFs**3 * CAs, CFs**4, DFs]
def fit(vals, basis):
    rows = []; rhs = []
    for g, c in data.items():
        sub = {CFs: c['CF'], CAs: c['CA'], DFs: c['dFA']}
        rows.append([b.subs(sub) for b in basis]); rhs.append(vals[g])
    M = sp.Matrix(rows); y = sp.Matrix(rhs)
    sol = (M.T * M).LUsolve(M.T * y)
    return list(sol), max(abs(x) for x in (M * sol - y))
cm, lm, lAp, lAm = sp.Rational(2, 7), sp.Rational(1, 3), sp.Rational(5, 11), sp.Rational(3, 13)
for tag, kw, c in (('zero constants', {}, 0),
                   ('c_-=2/7, ell_-=1/3, ell_A^+=5/11, ell_A^-=3/13', {'ell': None}, cm)):
    v3 = {}; v4 = {}
    for g, ch in data.items():
        A = ch['adj']
        ell = {} if not kw else {(0, -1): lm, (A, 1): lAp, (A, -1): lAm}
        G = solve(ch, 4, ell=ell)
        S = S_coeffs(G, ch['CF'], 4, c=c, sig=-1)
        v3[g] = S[3][1]; v4[g] = S[4][1]
    f3, r3 = fit(v3, b3); f4, r4 = fit(v4, b4)
    print('%-48s V3^- = %s (resid %s)  V4^- = %s (resid %s)' % (tag, f3, r3, f4, r4))


==> anc/numbers/deposit/R4/cnt07_check/shifts.out <==

======== 1. c_+ - ell_+ shifts: S_n(c_+, ell_+) - S_n(0,0), in units of zeta_2 (c_+ - ell_+) C_F^n
  lambda=1 n=1  delta = -6*cp*(N - 1)*(N + 1)/N   -> / ((c_+ - ell_+) C_F^n) = (S_1)
  lambda=1 n=2  delta = 6*(N - 1)**2*(N + 1)**2*(cp - ellp)/N**2   -> / ((c_+ - ell_+) C_F^n) = 24
  lambda=1 n=3  delta = 12*(N - 1)**3*(N + 1)**3*(cp - ellp)/N**3   -> / ((c_+ - ell_+) C_F^n) = 96
  lambda=1 n=4  delta = 30*(N - 1)**4*(N + 1)**4*(cp - ellp)/N**4   -> / ((c_+ - ell_+) C_F^n) = 480
  lambda=1 n=5  delta = 84*(N - 1)**5*(N + 1)**5*(cp - ellp)/N**5   -> / ((c_+ - ell_+) C_F^n) = 2688
  lambda=2 n=1  delta = -12*cp*(N - 1)*(N + 1)/N   -> / ((c_+ - ell_+) C_F^n) = (S_1)
  lambda=2 n=2  delta = 24*(N - 1)**2*(N + 1)**2*(cp - ellp)/N**2   -> / ((c_+ - ell_+) C_F^n) = 96
  lambda=2 n=3  delta = 96*(N - 1)**3*(N + 1)**3*(cp - ellp)/N**3   -> / ((c_+ - ell_+) C_F^n) = 768
  lambda=2 n=4  delta = 480*(N - 1)**4*(N + 1)**4*(cp - ellp)/N**4   -> / ((c_+ - ell_+) C_F^n) = 7680
  lambda=2 n=5  delta = 2688*(N - 1)**5*(N + 1)**5*(cp - ellp)/N**5   -> / ((c_+ - ell_+) C_F^n) = 86016

======== 2. constant source a j in the positive-signature singlet equation (SU(N))
  one-loop term of F_1^+ (coefficient of a/omega): (N**2 + N*j - 1)/N
  n=1  delta S_n (zeta_2 part) = 0
        linear in j: 0 ; j^2 part: 0 ; LL part of S at x^n: -j
  n=2  delta S_n (zeta_2 part) = 0
        linear in j: 0 ; j^2 part: 0 ; LL part of S at x^n: 0
  n=3  delta S_n (zeta_2 part) = 24*j*(N - 1)*(N + 1)/N**2
        linear in j: 24*(N - 1)*(N + 1)/N**2 ; j^2 part: 0 ; LL part of S at x^n: 0
  n=4  delta S_n (zeta_2 part) = 24*j*(N - 1)*(N + 1)*(-2*N**2 + N*j - 4)/N**3
        linear in j: -48*(N - 1)*(N + 1)*(N**2 + 2)/N**3 ; j^2 part: 24*(N - 1)*(N + 1)/N**2 ; LL part of S at x^n: 0
  n=5  delta S_n (zeta_2 part) = 48*j*(N - 1)*(N + 1)*(11*N**4 - N**3*j + N**2*j**2 + 10*N**2 - 6*N*j + 4)/N**4
        linear in j: 48*(N - 1)*(N + 1)*(11*N**4 + 10*N**2 + 4)/N**4 ; j^2 part: -48*(N - 1)*(N + 1)*(N**2 + 6)/N**3 ; LL part of S at x^n: 0

======== 2b. zeta_2 a^2 source u and rational a^2 source ur (SU(N))
  n=1  delta S_n (zeta_2 part) = 0 ; delta rational e^1 part = 0 ; delta LL part = 0
  n=2  delta S_n (zeta_2 part) = -u ; delta rational e^1 part = -ur ; delta LL part = 0
  n=3  delta S_n (zeta_2 part) = 0 ; delta rational e^1 part = 0 ; delta LL part = 0
  n=4  delta S_n (zeta_2 part) = 0 ; delta rational e^1 part = 0 ; delta LL part = 0
  n=5  delta S_n (zeta_2 part) = 0 ; delta rational e^1 part = 0 ; delta LL part = 0

======== 3. order-a map d, e and pair correction k_P (SU(N)); expect delta S_n = y Cat_{n-2} (2C_F)^{n-1}
  n=2  delta = -(N - 1)*(N + 1)*(d - 2*e)/N ;  minus y Cat_{n-2}(2C_F)^{n-1} = -2*N*d + N*kP + 2*d/N - kP/N
  n=3  delta = (N - 1)**2*(N + 1)**2*(d + 2*e - kP)/N**2 ;  minus y Cat_{n-2}(2C_F)^{n-1} = 0
  n=4  delta = 2*(N - 1)**3*(N + 1)**3*(d + 2*e - kP)/N**3 ;  minus y Cat_{n-2}(2C_F)^{n-1} = 0
  n=5  delta = 5*(N - 1)**4*(N + 1)**4*(d + 2*e - kP)/N**4 ;  minus y Cat_{n-2}(2C_F)^{n-1} = 0
  (m, y) response matrix [[dS3/dm / CF^3, dS3/dy / CF^2], [dS4/dm / CF^4, dS4/dy / CF^3]] = [[96, 4], [480, 16]]  det = -384  (det in CF units: -384 CF^6)

======== 4. leading logarithms of P^- (coefficient of a^n N^{1-2n}), kappa = +1 and -1, three Born variants
  kappa=+1 bA^- sign +1 : P^- LL n=2,3,4: [8*CA*CF - 12*CF**2, -24*CA**2*CF + 96*CA*CF**2 - 80*CF**3, 192*CA**3*CF - 640*CA**2*CF**2 + 704*CA*CF**3 - 304*CF**4]
  kappa=+1 bA^- sign -1 : P^- LL n=2,3,4: [8*CA*CF - 12*CF**2, -24*CA**2*CF + 96*CA*CF**2 - 80*CF**3, 192*CA**3*CF - 640*CA**2*CF**2 + 704*CA*CF**3 - 304*CF**4]
  kappa=+1 bA^- sign +0 : P^- LL n=2,3,4: [8*CA*CF - 12*CF**2, -24*CA**2*CF + 96*CA*CF**2 - 80*CF**3, 192*CA**3*CF - 640*CA**2*CF**2 + 704*CA*CF**3 - 304*CF**4]
       P^+ LL (for the planar comparison): [4*CF**2, 16*CF**3, 80*CF**4]
  kappa=-1 bA^- sign +1 : P^- LL n=2,3,4: [-8*CA*CF + 20*CF**2, 24*CA**2*CF - 96*CA*CF**2 + 112*CF**3, -192*CA**3*CF + 768*CA**2*CF**2 - 1216*CA*CF**3 + 976*CF**4]
  kappa=-1 bA^- sign -1 : P^- LL n=2,3,4: [-8*CA*CF + 20*CF**2, 24*CA**2*CF - 96*CA*CF**2 + 112*CF**3, -192*CA**3*CF + 768*CA**2*CF**2 - 1216*CA*CF**3 + 976*CF**4]
  kappa=-1 bA^- sign +0 : P^- LL n=2,3,4: [-8*CA*CF + 20*CF**2, 24*CA**2*CF - 96*CA*CF**2 + 112*CF**3, -192*CA**3*CF + 768*CA**2*CF**2 - 1216*CA*CF**3 + 976*CF**4]
       P^+ LL (for the planar comparison): [4*CF**2, 16*CF**3, 80*CF**4]

======== 5. Table xk: V_3, V_4 from the equations; covered = positive-signature singlet, uncovered = negative
  as written     lambda=1 covered   V3 = [60, -192, 144] (resid 0.0e+00)  V4 = [-912, 3120, -3264, 960, 1152] (resid 0.0e+00)
  as written     lambda=1 uncovered V3 = [84, -256, 176] (resid 0.0e+00)  V4 = [112, -496, 832, -448, -384] (resid 0.0e+00)
  as written     lambda=2 covered   V3 = [96, -288, 192] (resid 0.0e+00)  V4 = [-2240, 7872, -8832, 3072, 3072] (resid 0.0e+00)
  as written     lambda=2 uncovered V3 = [160, -480, 320] (resid 0.0e+00)  V4 = [-448, 1856, -2432, 1024, 0] (resid 0.0e+00)
  kappa=-1       lambda=1 covered   V3 = [84, -288, 240] (resid 0.0e+00)  V4 = [-1056, 3792, -4224, 1344, 1152] (resid 0.0e+00)
  kappa=-1       lambda=1 uncovered V3 = [60, -224, 208] (resid 0.0e+00)  V4 = [-1056, 4336, -6016, 2752, 1152] (resid 0.0e+00)
  kappa=-1       lambda=2 covered   V3 = [192, -672, 576] (resid 0.0e+00)  V4 = [-3008, 11712, -14976, 6144, 3072] (resid 0.0e+00)
  kappa=-1       lambda=2 uncovered V3 = [128, -480, 448] (resid 0.0e+00)  V4 = [-2752, 11584, -16768, 8192, 3072] (resid 0.0e+00)
  bA^- reversed  lambda=1 covered   V3 = [60, -192, 144] (resid 0.0e+00)  V4 = [-672, 1872, -1152, -192, 1152] (resid 0.0e+00)
  bA^- reversed  lambda=1 uncovered V3 = [9241730334402836129364/483613457636584682801, 1973400059532812489920/483613457636584682801, -38182036460978830662992/483613457636584682801] (resid 3.7e+01)  V4 = [1226711812238907935100979146811568/1846839432864369522232664670517, -1020510038974817589860968443147616/426193715276392966669076462427, 4826678596832186978392875390059968/1846839432864369522232664670517, -1038282868775148057536464553064640/1846839432864369522232664670517, -2215302330168272747720983231959616/1846839432864369522232664670517] (resid 6.7e+01)
  bA^- reversed  lambda=2 covered   V3 = [96, -288, 192] (resid 0.0e+00)  V4 = [-1472, 4032, -2688, 0, 3072] (resid 0.0e+00)
  bA^- reversed  lambda=2 uncovered V3 = [14614553007712994796320/483613457636584682801, 19422430763436334829472/483613457636584682801, -91839703566328371175616/483613457636584682801] (resid 7.5e+01)  V4 = [1340404611268939182046289083535680/1846839432864369522232664670517, -935092364958502366703782020685184/426193715276392966669076462427, 2623612433737741046188112307275392/1846839432864369522232664670517, 1316359576227687199592194867520512/1846839432864369522232664670517, -3215812736963620875493318293608192/1846839432864369522232664670517] (resid 1.4e+02)
  bA^- removed   lambda=1 covered   V3 = [72, -240, 192] (resid 0.0e+00)  V4 = [-840, 2688, -2400, 384, 1152] (resid 0.0e+00)
  bA^- removed   lambda=1 uncovered V3 = [24932630387937974742324/483613457636584682801, -60915822547716433153568/483613457636584682801, 23466966041530036754992/483613457636584682801] (resid 1.9e+01)  V4 = [732786050069356114643603976017232/1846839432864369522232664670517, -629435059390458545171337046678460/426193715276392966669076462427, 3248488197123399292003645700164192/1846839432864369522232664670517, -951959267014393572751048186945984/1846839432864369522232664670517, -1487691931327459218769918019799824/1846839432864369522232664670517] (resid 3.4e+01)
  bA^- removed   lambda=2 covered   V3 = [144, -480, 384] (resid 0.0e+00)  V4 = [-2048, 6720, -6528, 1536, 3072] (resid 0.0e+00)
  bA^- removed   lambda=2 uncovered V3 = [45996353114783272022240/483613457636584682801, -106356014451062156457504/483613457636584682801, 31458301438689363660352/483613457636584682801] (resid 3.7e+01)  V4 = [29139892319167330312306216347456/167894493896760865657514970047, -11452218978252335300970500263760/38744883206944815151734223857, -60590523177390044518835097901312/167894493896760865657514970047, 138841670825417973742584149835776/167894493896760865657514970047, -155426977183206002209970754102464/167894493896760865657514970047] (resid 7.4e+01)

======== 5b. dependence of the uncovered V_3^-, V_4^- (SU(N)) on ell_-, c_-, ell_A^+, ell_A^-
  n=2  V_n^-(constants) - V_n^-(0) = 6*(N - 1)*(N + 1)*(N**2*cm - N**2*ellm - 5*cm + ellm)/N**2
  n=3  V_n^-(constants) - V_n^-(0) = 12*(N - 1)*(N + 1)*(N**4*cm - N**4*ellm + 6*N**2*cm - 2*N**2*ellm - cm + 2*ellAp + 3*ellm)/N**3
  n=4  V_n^-(constants) - V_n^-(0) = 6*(N - 1)*(N + 1)*(5*N**6*cm - 5*N**6*ellm - 55*N**4*cm + 7*N**4*ellm - 49*N**2*cm - 24*N**2*ellAp + 9*N**2*ellm + 3*cm - 16*ellAp - 11*ellm)/N**4


==> anc/numbers/deposit/R4/cnt07_check/shifts.py <==
#!/usr/bin/env python3
"""CNT-07 check: shifts of S_n and V_n by the constants and sources; P^- leading logs; Table xk rows;
P^- quartic coefficient under kappa = +-1."""
import sympy as sp
from ieq import solve, S_coeffs, load_colour, sun_channels, P2

N = sp.Symbol('N', positive=True)
m, lp, cp, jj, uu, ur, dd, em, kp, lm, cm, lAp, lAm, v = sp.symbols('m ellp cp j u ur d e kP ellm cm ellAp ellAm v')
chN = sun_channels(N)
CF = chN['CF']; CA = N

def banner(t):
    print(); print('=' * 8, t)

# 1. c_+ - l_+ shifts, lambda = 1 and 2 ----------------------------------------------------
banner('1. c_+ - ell_+ shifts: S_n(c_+, ell_+) - S_n(0,0), in units of zeta_2 (c_+ - ell_+) C_F^n')
for lam in (1, 2):
    G0 = solve(chN, 5, lam=lam)
    G1 = solve(chN, 5, lam=lam, ell={(0, 1): lp})
    S0 = S_coeffs(G0, CF, 5, lam=lam)
    S1 = S_coeffs(G1, CF, 5, c=cp, lam=lam)
    for n in range(1, 6):
        d = sp.factor(S1[n][1] - S0[n][1])
        print('  lambda=%d n=%d  delta = %s   -> / ((c_+ - ell_+) C_F^n) = %s' %
              (lam, n, d, sp.simplify(d.subs(cp, lp + m) / (m * CF**n)) if n >= 2 else '(S_1)'))

# 2. order-a source j and order-a^2 sources ----------------------------------------------
banner('2. constant source a j in the positive-signature singlet equation (SU(N))')
Gj = solve(chN, 5, j=jj)
Sj = S_coeffs(Gj, CF, 5)
G0 = solve(chN, 5); S0 = S_coeffs(G0, CF, 5)
print('  one-loop term of F_1^+ (coefficient of a/omega):', sp.factor(Gj[(0, 1)][1][0]))
for n in range(1, 6):
    d = sp.expand(Sj[n][1] - S0[n][1])
    print('  n=%d  delta S_n (zeta_2 part) = %s' % (n, sp.factor(d)))
    print('        linear in j: %s ; j^2 part: %s ; LL part of S at x^n: %s' %
          (sp.factor(d.coeff(jj, 1)), sp.factor(d.coeff(jj, 2)), sp.factor(Sj[n][2] - S0[n][2])))
banner('2b. zeta_2 a^2 source u and rational a^2 source ur (SU(N))')
Gu = solve(chN, 5, u=uu, ur=ur)
Su = S_coeffs(Gu, CF, 5)
for n in range(1, 6):
    print('  n=%d  delta S_n (zeta_2 part) = %s ; delta rational e^1 part = %s ; delta LL part = %s' %
          (n, sp.factor(Su[n][1] - S0[n][1]), sp.factor(Su[n][0] - S0[n][0]), sp.factor(Su[n][2] - S0[n][2])))

# 3. order-a map and pair corrections: y = d - kP + 2e ----------------------------------------
banner('3. order-a map d, e and pair correction k_P (SU(N)); expect delta S_n = y Cat_{n-2} (2C_F)^{n-1}')
Gk = solve(chN, 5, kP={(0, 1): kp})
Sk = S_coeffs(Gk, CF, 5, d=dd, em=em)
for n in range(2, 6):
    dlt = sp.expand(Sk[n][1] - S0[n][1])
    y = dd - kp + 2 * em
    cat = sp.catalan(n - 2)
    print('  n=%d  delta = %s ;  minus y Cat_{n-2}(2C_F)^{n-1} = %s' %
          (n, sp.factor(dlt), sp.simplify(dlt - y * cat * (2 * CF)**(n - 1))))
# determinant of (m, y) response at n = 3, 4
M = sp.Matrix([[6 * sp.catalan(2) * 8, 4], [6 * sp.catalan(3) * 16, 16]])
print('  (m, y) response matrix [[dS3/dm / CF^3, dS3/dy / CF^2], [dS4/dm / CF^4, dS4/dy / CF^3]] =', M.tolist(),
      ' det =', M.det(), ' (det in CF units: -384 CF^6)')

# 4. P^- leading logarithms -----------------------------------------------------------------
banner('4. leading logarithms of P^- (coefficient of a^n N^{1-2n}), kappa = +1 and -1, three Born variants')
CFs, CAs = sp.symbols('CF CA')
def to_cfca(expr, deg):
    # write an SU(N) polynomial in 1/N.. as a homogeneous polynomial in CF, CA of degree deg (unique)
    cs = sp.symbols('c0:%d' % (deg + 1))
    poly = sum(cs[i] * CF**(i + 1) * CA**(deg - 1 - i) for i in range(deg))
    eqs = sp.Poly(sp.together(sp.expand(expr - poly)).as_numer_denom()[0], N).coeffs()
    sol = sp.solve(eqs, cs[:deg], dict=True)
    assert len(sol) == 1
    return sp.expand(sum(sol[0][cs[i]] * CFs**(i + 1) * CAs**(deg - 1 - i) for i in range(deg)))
for kap in (1, -1):
    for bs in (1, -1, 0):
        bm = [chN['b'][0], bs * chN['b'][1]]
        G = solve(chN, 4, kappa=kap, bminus=bm)
        ll = [to_cfca(G[(0, -1)][n][0], n) for n in (2, 3, 4)]
        llp = [to_cfca(G[(0, 1)][n][0], n) for n in (2, 3, 4)]
        print('  kappa=%+d bA^- sign %+d : P^- LL n=2,3,4: %s' % (kap, bs, ll))
    print('       P^+ LL (for the planar comparison):', llp)

# 5. Table xk rows and P^- quartic: general colour fits ----------------------------------------
banner('5. Table xk: V_3, V_4 from the equations; covered = positive-signature singlet, uncovered = negative')
data = load_colour()
CFs, CAs, DFs = sp.symbols('CF CA dFA')
basis3 = [CFs * CAs**2, CFs**2 * CAs, CFs**3]
basis4 = [CFs * CAs**3, CFs**2 * CAs**2, CFs**3 * CAs, CFs**4, DFs]
def fit(vals, basis):
    rows = []; rhs = []
    for g, ch in data.items():
        sub = {CFs: ch['CF'], CAs: ch['CA'], DFs: ch['dFA']}
        rows.append([bf.subs(sub) for bf in basis]); rhs.append(vals[g])
    Mx = sp.Matrix(rows); y = sp.Matrix(rhs)
    sol = (Mx.T * Mx).LUsolve(Mx.T * y)
    res = Mx * sol - y
    return [sp.nsimplify(x) for x in sol], max(abs(sp.N(x)) for x in res)
def bml(ch, bs):
    b = list(ch['b']); b[ch['adj']] = bs * b[ch['adj']]; return b
for kap, bs, tag in ((1, 1, 'as written'), (-1, 1, 'kappa=-1'), (1, -1, 'bA^- reversed'), (1, 0, 'bA^- removed')):
    for lam in (1, 2):
        for sig, pair in ((1, 'covered'), (-1, 'uncovered')):
            v3 = {}; v4 = {}
            for g, ch in data.items():
                G = solve(ch, 4, kappa=kap, bminus=bml(ch, bs), lam=lam)
                S = S_coeffs(G, ch['CF'], 4, lam=lam, sig=sig)
                v3[g] = S[3][1]; v4[g] = S[4][1]
            f3, r3 = fit(v3, basis3); f4, r4 = fit(v4, basis4)
            print('  %-14s lambda=%d %-9s V3 = %s (resid %.1e)  V4 = %s (resid %.1e)' % (tag, lam, pair, f3, r3, f4, r4))

banner('5b. dependence of the uncovered V_3^-, V_4^- (SU(N)) on ell_-, c_-, ell_A^+, ell_A^-')
G = solve(chN, 4, ell={(0, -1): lm, (1, 1): lAp, (1, -1): lAm})
S = S_coeffs(G, CF, 4, c=cm, sig=-1)
G0 = solve(chN, 4); S0 = S_coeffs(G0, CF, 4, sig=-1)
for n in (2, 3, 4):
    print('  n=%d  V_n^-(constants) - V_n^-(0) = %s' % (n, sp.factor(sp.expand(S[n][1] - S0[n][1]))))


==> anc/numbers/deposit/R4/count/SHA256SUMS <==
d00fb66c851ad8b12e99d26a2721995c117c3a5ebdaacc400135ebf36d1b8db0  choice_sensitivity.py
44c9d8aae0e458a42bbd7821dfc772e32b19c0857acf0b98a7ad22920bcc642e  general_colour_components.py
0662d6fe93cd3ddd6904cbcf80a3a9380ae24af891940bb78a51a7bd60c4d43c  amp_84_variants.py
85644ab00e0825cf53a51eb45797ea3749f0207ca3b42ba79cff3218f15b81e4  count_checks.py
917f588074f3ced1f0190e0b1bf27d90aa7d1f14d991458a9a68a4fd2a4dbfc4  choice_sensitivity.out
67ab41ac05683f0227b75aab4c49d627b56c1741c33150ca8f185cd1960da6f7  general_colour_components.out
8627095f327557cd02378e59c1835b011dee8832e6a406cb61a97bf3a0a4ecc4  amp_84_variants.out
dd5ad8147ef274ed41bd8fe9e4f2a81711b9a80729c2dcb680ff1c29c35f6f74  count_checks.out
38d055dd57a3eda036b520ee26a2e106d05ea2ab58a5c0a96aab16ce7e18c125  choice_sensitivity.json
3ff2542fc7ee0d33d9dc4d80b722c439975cd80335d01d284924b8f2eed9cb70  general_colour_components.json
dd48e2201c95ce43d750a0602415247e6c60b29e402066a03390a6c8bb565842  count_table.tsv
1b38c6629c0270428ec54bc41ded9150325fcefa768a58df6bfc5adb5d7518c4  choices.tsv
78b558d76d177a211fa80cd72ac1fef5d2494b7ccdb6fd8aad82745d8fc0fb6a  count_summary.json
b562213e0bba12ea2bfa046b79bc56aa5f144ef705f00b49b44a93b405bb1a55  count_macros.tex
584b9c4f37189b84b367890ed33329bf540a7c91f587702b5ceafc46aeb6d965  count_table.tex


==> anc/numbers/deposit/R4/count/amp_84_variants.out <==
data (C_A-power first): {1: [0, 13/2], 2: [-15, 48, -41], 3: [12, -58, 84, -451/12]}
paper: one-loop [p_A - r_A - 6, 12*ell + p_F - r_F + 21/2]; two-loop [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]; three-loop [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 30*ell + 2*k_F/3 + p_F - r_F/3 - 85/4]
   constants fixed {k_A: 6 - p_A, r_A: p_A - 6}; predicted C_A C_F^2 = 84 (data 84); C_F-free [-15, 12, -58] (data [-15, 12, -58])
bA-_reversed: one-loop [p_A - r_A + 6, 12*ell + p_F - r_F - 27/2]; two-loop [-15, k_A + 2*p_A - r_A + 60, 48*ell + k_F + 2*p_F - r_F - 63]; three-loop [7, -32, 2*k_A/3 + p_A - r_A/3 + 46, 30*ell + 2*k_F/3 + p_F - r_F/3 - 85/4]
   constants fixed {k_A: -p_A - 6, r_A: p_A + 6}; predicted C_A C_F^2 = 40 (data 84); C_F-free [-15, 7, -32] (data [-15, 12, -58])
bA-_removed: one-loop [p_A - r_A, 12*ell + p_F - r_F - 3/2]; two-loop [-18, k_A + 2*p_A - r_A + 60, 48*ell + k_F + 2*p_F - r_F - 51]; three-loop [21/2, -50, 2*k_A/3 + p_A - r_A/3 + 70, 30*ell + 2*k_F/3 + p_F - r_F/3 - 101/4]
   constants fixed {k_A: -p_A - 12, r_A: p_A}; predicted C_A C_F^2 = 62 (data 84); C_F-free [-18, 21/2, -50] (data [-15, 12, -58])
kappa_reversed: one-loop [p_A - r_A + 6, 12*ell + p_F - r_F - 27/2]; two-loop [-21, k_A + 2*p_A - r_A + 84, 48*ell + k_F + 2*p_F - r_F - 87]; three-loop [15, -74, 2*k_A/3 + p_A - r_A/3 + 118, 30*ell + 2*k_F/3 + p_F - r_F/3 - 245/4]
   constants fixed {k_A: -p_A - 30, r_A: p_A + 6}; predicted C_A C_F^2 = 96 (data 84); C_F-free [-21, 15, -74] (data [-15, 12, -58])


==> anc/numbers/deposit/R4/count/amp_84_variants.py <==
"""
amp_84_variants.py  (strand COUNT, round R4; SymPy only)

The three-loop consistency value 84 of the amplitude test (C_A C_F^2 coefficient of the zeta2 Lt^4 term of the
positive-signature singlet, normalized to its Born, mu^2 = |t|) is predicted after two combinations of
constants are fixed from the one-loop zeta2 constant (C_A part) and the two-loop C_A C_F coefficient.  This
program repeats that procedure for each variant of the discrete choices, with the parametrization of the
hostile check (ma_a/amp_test/matching_hostile/h6_constants_84.py): singlet(+) Born correction
beta_1+ = z2 (pA C_A + pF C_F), pair correction kP_1+ = z2 (kA C_A + kF C_F), pair weight l_+, and a scalar map
exp(-c a) with c = z2 (rA C_A + rF C_F).  The solver is the one of choice_sensitivity.py with these constants
added (own code).  Data: the DATA strand's Wolfram table, through choice_sensitivity.dat.
"""
import sympy as sp
import choice_sensitivity as cs

N, z2, Lt = cs.N, cs.z2, cs.Lt
CF, CA, bA = cs.CF, cs.CA, cs.bA
pA, pF, kA, kF, rA, rF, ell = sp.symbols('p_A p_F k_A k_F r_A r_F ell')
BET = z2 * (pA * CA + pF * CF)
KPC = z2 * (kA * CA + kF * CF)
CSC = z2 * (rA * CA + rF * CF)

def solve_c(order, kv, bv):
    born = {('1', '+'): CF, ('1', '-'): CF, ('A', '+'): bA, ('A', '-'): bv * bA}
    F = {}
    for n in range(1, order + 1):
        hi = 7 - 2 * n
        F[n] = {}
        for R in cs.CH:
            for s in cs.SG:
                rhs = {}
                if n == 1:
                    rhs = {0: 2 * born[(R, s)]}
                else:
                    if n == 2 and R == '1' and s == '+':
                        rhs = cs.add(rhs, {0: 2 * CF * BET})
                    Fm = F[n - 1][(R, s)]
                    if cs.Cas[R] != 0:
                        rhs = cs.add(rhs, cs.scal(2 * cs.Cas[R], cs.add(cs.deriv(Fm), cs.mul(cs.PHI[s], Fm, hi + 1))))
                    sq = {}
                    for i in range(1, n):
                        sq = cs.add(sq, cs.mul(F[i][(R, s)], F[n - i][(R, s)], hi + 1))
                    wt = {0: 1, 2: 6 * z2 * (ell if s == '+' and R == '1' else 0)}
                    rhs = cs.add(rhs, cs.mul(wt, sq, hi + 1))
                    if n >= 3 and R == '1' and s == '+':
                        sq2 = {}
                        for i in range(1, n - 1):
                            sq2 = cs.add(sq2, cs.mul(F[i][(R, s)], F[n - 1 - i][(R, s)], hi + 1))
                        rhs = cs.add(rhs, cs.scal(KPC, sq2))
                    for Rp in cs.CH:
                        if cs.T[(R, Rp)] == 0:
                            continue
                        rhs = cs.add(rhs, cs.scal(2 * kv * cs.T[(R, Rp)], cs.mul(cs.PSI[s], F[n - 1][(Rp, cs.FL[s])], hi + 1)))
                F[n][(R, s)] = cs.trunc(cs.shift(rhs, -1), hi)
    return F

def zpart(e, p):
    return sp.expand(sp.expand(e).coeff(Lt, p)).coeff(z2, 1)

if __name__ == '__main__':
    data = {L: cs.decomp(cs.dat('+', '1', L, 2 * L - 2 if L > 1 else 0, 'z2'), L) for L in (1, 2, 3)}
    print("data (C_A-power first):", data)
    for name, (kv, bv) in {'paper': (1, 1), 'bA-_reversed': (1, -1), 'bA-_removed': (1, 0), 'kappa_reversed': (-1, 1)}.items():
        F = solve_c(4, kv, bv)
        amp = {n - 1: sp.expand(cs.residue(F[n][('1', '+')], cs.KP) / (2 * CF)) for n in range(1, 5)}
        tot = {L: sp.expand(sum(amp[L - j] * (-CSC)**j / sp.factorial(j) for j in range(L + 1))) for L in (1, 2, 3)}
        d1 = cs.decomp(sp.cancel(zpart(tot[1], 0)), 1)
        d2 = cs.decomp(sp.cancel(zpart(tot[2], 2)), 2)
        d3 = cs.decomp(sp.cancel(zpart(tot[3], 4)), 3)
        sol = sp.solve([d1[0] - data[1][0], d2[1] - data[2][1]], [rA, kA], dict=True)[0]
        pred = sp.simplify(d3[2].subs(sol))
        print(f"{name}: one-loop {d1}; two-loop {d2}; three-loop {d3}")
        print(f"   constants fixed {sol}; predicted C_A C_F^2 = {pred} (data {data[3][2]});"
              f" C_F-free {[d2[0], d3[0], d3[1]]} (data {[data[2][0], data[3][0], data[3][1]]})")


==> anc/numbers/deposit/R4/count/choice_sensitivity.json <==
{
 "S": {
  "paper": {
   "1": "0",
   "2": "6*zeta2*(N - 1)*(N + 1)/N**2",
   "3": "6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3",
   "4": "-12*zeta2*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4",
   "5": "-6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5"
  },
  "bA-_reversed": {
   "1": "0",
   "2": "-6*zeta2*(N - 1)*(N + 1)/N**2",
   "3": "6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3",
   "4": "-12*zeta2*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4",
   "5": "-6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 288*N**4 - 12*N**2 - 3)/N**5"
  },
  "bA-_removed": {
   "1": "0",
   "2": "0",
   "3": "12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3",
   "4": "-12*zeta2*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4",
   "5": "-24*zeta2*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5"
  },
  "kappa_reversed": {
   "1": "0",
   "2": "-6*zeta2*(N - 1)*(N + 1)/N**2",
   "3": "6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3",
   "4": "-12*zeta2*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4",
   "5": "-6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 424*N**4 - 324*N**2 - 61)/N**5"
  }
 },
 "d": {
  "paper": {
   "1": "-1/N",
   "2": "-(2*N**2 + 3)/N**2",
   "3": "2*(19*N**2 + 5)/N**3",
   "4": "(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**4",
   "5": "-2*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**5"
  },
  "bA-_reversed": {
   "1": "1/N",
   "2": "-(2*N**2 + 3)/N**2",
   "3": "2*(15*N**2 - 1)/N**3",
   "4": "(16*N**6 - 288*N**4 - 12*N**2 - 3)/N**4",
   "5": "-2*(226*N**8 - 2136*N**6 - 132*N**4 - 131*N**2 - 13)/N**5"
  },
  "bA-_removed": {
   "1": "0",
   "2": "-2*(N**2 + 2)/N**2",
   "3": "2*(19*N**2 + 2)/N**3",
   "4": "4*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**4",
   "5": "-2*(226*N**8 - 2504*N**6 - 1028*N**4 - 3*N**2 + 6)/N**5"
  },
  "kappa_reversed": {
   "1": "-1/N",
   "2": "(2*N**2 + 5)/N**2",
   "3": "-2*(23*N**2 + 7)/N**3",
   "4": "-(16*N**6 - 424*N**4 - 324*N**2 - 61)/N**4",
   "5": "2*(226*N**8 - 2920*N**6 - 2868*N**4 - 1159*N**2 - 141)/N**5"
  }
 },
 "LL_Pminus": {
  "paper": {
   "2": [
    "8",
    "-12"
   ],
   "3": [
    "-24",
    "96",
    "-80"
   ],
   "4": [
    "192",
    "-640",
    "704",
    "-304"
   ]
  },
  "bA-_reversed": {
   "2": [
    "8",
    "-12"
   ],
   "3": [
    "-24",
    "96",
    "-80"
   ],
   "4": [
    "192",
    "-640",
    "704",
    "-304"
   ]
  },
  "bA-_removed": {
   "2": [
    "8",
    "-12"
   ],
   "3": [
    "-24",
    "96",
    "-80"
   ],
   "4": [
    "192",
    "-640",
    "704",
    "-304"
   ]
  },
  "kappa_reversed": {
   "2": [
    "-8",
    "20"
   ],
   "3": [
    "24",
    "-96",
    "112"
   ],
   "4": [
    "-192",
    "768",
    "-1216",
    "976"
   ]
  }
 },
 "LL_amp_agree": {
  "paper": {
   "L11+": true,
   "L11-": true,
   "L1A+": true,
   "L1A-": true,
   "L21+": true,
   "L21-": true,
   "L2A+": true,
   "L2A-": true,
   "L31+": true,
   "L31-": true,
   "L3A+": true,
   "L3A-": true
  },
  "bA-_reversed": {
   "L11+": true,
   "L11-": true,
   "L1A+": true,
   "L1A-": true,
   "L21+": true,
   "L21-": true,
   "L2A+": true,
   "L2A-": false,
   "L31+": true,
   "L31-": true,
   "L3A+": true,
   "L3A-": false
  },
  "bA-_removed": {
   "L11+": true,
   "L11-": true,
   "L1A+": true,
   "L1A-": false,
   "L21+": true,
   "L21-": true,
   "L2A+": true,
   "L2A-": false,
   "L31+": true,
   "L31-": true,
   "L3A+": true,
   "L3A-": false
  },
  "kappa_reversed": {
   "L11+": true,
   "L11-": false,
   "L1A+": true,
   "L1A-": false,
   "L21+": true,
   "L21-": false,
   "L2A+": true,
   "L2A-": false,
   "L31+": true,
   "L31-": false,
   "L3A+": true,
   "L3A-": false
  }
 },
 "LL_amp_content": {
  "L11+": {
   "n_rational": 2,
   "data": [
    "1/2",
    "-1/2"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": []
   }
  },
  "L11-": {
   "n_rational": 2,
   "data": [
    "1/2",
    "3/2"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": [
     1
    ]
   }
  },
  "L1A+": {
   "n_rational": 2,
   "data": [
    "-1",
    "-1/2"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": []
   }
  },
  "L1A-": {
   "n_rational": 2,
   "data": [
    "1",
    "3/2"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [
     1
    ],
    "kappa_reversed": [
     0,
     1
    ]
   }
  },
  "L21+": {
   "n_rational": 3,
   "data": [
    "1/12",
    "-1/6",
    "1/12"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": []
   }
  },
  "L21-": {
   "n_rational": 3,
   "data": [
    "1/6",
    "-1/3",
    "-5/6"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": [
     2
    ]
   }
  },
  "L2A+": {
   "n_rational": 3,
   "data": [
    "1/2",
    "5/12",
    "1/12"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": []
   }
  },
  "L2A-": {
   "n_rational": 3,
   "data": [
    "0",
    "-19/6",
    "-5/6"
   ],
   "changed_by": {
    "bA-_reversed": [
     1,
     2
    ],
    "bA-_removed": [
     2
    ],
    "kappa_reversed": [
     1,
     2
    ]
   }
  },
  "L31+": {
   "n_rational": 4,
   "data": [
    "1/144",
    "-1/48",
    "1/48",
    "-1/144"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": []
   }
  },
  "L31-": {
   "n_rational": 4,
   "data": [
    "1/48",
    "41/240",
    "31/240",
    "19/240"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": [
     1,
     3
    ]
   }
  },
  "L3A+": {
   "n_rational": 4,
   "data": [
    "-1/6",
    "-8/45",
    "-11/180",
    "-1/144"
   ],
   "changed_by": {
    "bA-_reversed": [],
    "bA-_removed": [],
    "kappa_reversed": []
   }
  },
  "L3A-": {
   "n_rational": 4,
   "data": [
    "-1/15",
    "22/15",
    "61/60",
    "19/240"
   ],
   "changed_by": {
    "bA-_reversed": [
     1,
     2,
     3
    ],
    "bA-_removed": [
     2,
     3
    ],
    "kappa_reversed": [
     0,
     1,
     2,
     3
    ]
   }
  }
 },
 "amp_zeta2": {
  "paper": {
   "2": [
    "-15",
    "36",
    "-15"
   ],
   "3": [
    "12",
    "-58",
    "78",
    "-85/4"
   ]
  },
  "bA-_reversed": {
   "2": [
    "-15",
    "60",
    "-63"
   ],
   "3": [
    "7",
    "-32",
    "46",
    "-85/4"
   ]
  },
  "bA-_removed": {
   "2": [
    "-18",
    "60",
    "-51"
   ],
   "3": [
    "21/2",
    "-50",
    "70",
    "-101/4"
   ]
  },
  "kappa_reversed": {
   "2": [
    "-21",
    "84",
    "-87"
   ],
   "3": [
    "15",
    "-74",
    "118",
    "-245/4"
   ]
  }
 },
 "amp_data_zeta2": {
  "2": [
   "-15",
   "48",
   "-41"
  ],
  "3": [
   "12",
   "-58",
   "84",
   "-451/12"
  ]
 },
 "amp_Cfree": {
  "paper": [
   "-15",
   "12",
   "-58"
  ],
  "bA-_reversed": [
   "-15",
   "7",
   "-32"
  ],
  "bA-_removed": [
   "-18",
   "21/2",
   "-50"
  ],
  "kappa_reversed": [
   "-21",
   "15",
   "-74"
  ]
 },
 "amp_identities": "C_A^2(L=2) = -S3[CF CA^2]/4; C_A^3(L=3) = -S4_SU(N)[CF CA^3]/48; C_A^2 C_F(L=3) = -S4_SU(N)[CF^2 CA^2]/48 - S3[CF CA^2]/12; hold for kappa = +-1, beta = 1, -1, 0",
 "amp_Cfree_lam": [
  "-15*lam",
  "12*lam",
  "-58*lam"
 ],
 "cplus_shift": {
  "2": "6*zeta2*(N - 1)**2*(N + 1)**2*(c_p - l_p)/N**2",
  "3": "12*zeta2*(N - 1)**3*(N + 1)**3*(c_p - l_p)/N**3",
  "4": "30*zeta2*(N - 1)**4*(N + 1)**4*(c_p - l_p)/N**4",
  "5": "84*zeta2*(N - 1)**5*(N + 1)**5*(c_p - l_p)/N**5"
 },
 "cplus_shift_lambda2": {
  "3": "768",
  "4": "7680"
 },
 "jj_shift_S3": "24*zeta2*(N - 1)*(N + 1)/N**2",
 "xk_cov2": {
  "paper": {
   "3": "24*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/N**3",
   "4": "48*zeta2*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 4)/N**4"
  },
  "bA-_reversed": {
   "3": "24*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/N**3",
   "4": "48*zeta2*(N - 1)*(N + 1)*(N**2 - 7)/N**2"
  },
  "bA-_removed": {
   "3": "24*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3",
   "4": "48*zeta2*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 2)/N**4"
  },
  "kappa_reversed": {
   "3": "24*zeta2*(N - 1)*(N + 1)*(N**2 + 3)/N**3",
   "4": "48*zeta2*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4"
  }
 },
 "xk_V3_general_lB": "6*lB*zeta2*(N - 1)*(N + 1)*(2*N**2 - lB + 4)/N**3"
}

==> anc/numbers/deposit/R4/count/choice_sensitivity.out <==
solved variants (0.9s)

=== 1. S_n (SU(N), zeta2 included) and d_n for the variants
  paper: S_3 = 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3, S_4 = -12*zeta2*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4, S_5 = -6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5
      d_1..d_4 = [-1/N, -(2*N**2 + 3)/N**2, 2*(19*N**2 + 5)/N**3, (16*N**6 - 352*N**4 - 244*N**2 - 19)/N**4]
  bA-_reversed: S_3 = 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3, S_4 = -12*zeta2*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4, S_5 = -6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 288*N**4 - 12*N**2 - 3)/N**5
      d_1..d_4 = [1/N, -(2*N**2 + 3)/N**2, 2*(15*N**2 - 1)/N**3, (16*N**6 - 288*N**4 - 12*N**2 - 3)/N**4]
  bA-_removed: S_3 = 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3, S_4 = -12*zeta2*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4, S_5 = -24*zeta2*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5
      d_1..d_4 = [0, -2*(N**2 + 2)/N**2, 2*(19*N**2 + 2)/N**3, 4*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**4]
  kappa_reversed: S_3 = 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3, S_4 = -12*zeta2*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4, S_5 = -6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 424*N**4 - 324*N**2 - 61)/N**5
      d_1..d_4 = [-1/N, (2*N**2 + 5)/N**2, -2*(23*N**2 + 7)/N**3, -(16*N**6 - 424*N**4 - 324*N**2 - 61)/N**4]
  S_n = -12 zeta2 kappa C_F d_{n-1} holds for n = 3, 4, 5 in every variant
  paper           S_3 vs \nmSthreeSUN: agree
  paper           S_4 vs \nmSfourSUN: agree
  paper           S_5 vs \nmSfiveSUN: agree
  bA-_removed     S_3 vs \nmSthreeRemSUN: agree
  bA-_removed     S_4 vs \nmSfourRemSUN: agree
  bA-_reversed    S_3 vs \nmSthreeSUN: agree
  bA-_reversed    S_4 vs \nmSfourRevSUN: agree
  kappa_reversed  S_3 vs \nmSthreeKmSUN: agree
  kappa_reversed  S_4 vs \nmSfourKmSUN: agree

=== 2. leading logarithms of P^- (coefficient of a^n w^(1-2n) in F_1^-), decomposed C_F x (C_A^{n-1},...,C_F^{n-1})
  paper: {2: [8, -12], 3: [-24, 96, -80], 4: [192, -640, 704, -304]}
  bA-_reversed: {2: [8, -12], 3: [-24, 96, -80], 4: [192, -640, 704, -304]}
  bA-_removed: {2: [8, -12], 3: [-24, 96, -80], 4: [192, -640, 704, -304]}
  kappa_reversed: {2: [-8, 20], 3: [24, -96, 112], 4: [-192, 768, -1216, 976]}
  paper variant = \nmLLminusTwo..Four; b_A^- (sign or presence) does not enter; kappa = -1 changes all three orders
  planar parts (C_A = 2C_F) equal Cat_{n-1} 2^n, the P^+ LL, in every variant: only the non-planar parts depend on kappa

=== 3. amplitude, against the DATA strand's Wolfram table (mu^2 = |t|)
  paper: LL agree 12/12; fail: []
  bA-_reversed: LL agree 10/12; fail: ['L2A-', 'L3A-']
  bA-_removed: LL agree 9/12; fail: ['L1A-', 'L2A-', 'L3A-']
  kappa_reversed: LL agree 6/12; fail: ['L11-', 'L1A-', 'L21-', 'L2A-', 'L31-', 'L3A-']
  12 LL coefficient functions: 36 Laurent coefficients in SU(N) (L+1 each, powers N^L..N^-L)
    L11+: data ['1/2', '-1/2']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': []}
    L11-: data ['1/2', '3/2']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': [1]}
    L1A+: data ['-1', '-1/2']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': []}
    L1A-: data ['1', '3/2']; changed by {'bA-_reversed': [], 'bA-_removed': [1], 'kappa_reversed': [0, 1]}
    L21+: data ['1/12', '-1/6', '1/12']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': []}
    L21-: data ['1/6', '-1/3', '-5/6']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': [2]}
    L2A+: data ['1/2', '5/12', '1/12']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': []}
    L2A-: data ['0', '-19/6', '-5/6']; changed by {'bA-_reversed': [1, 2], 'bA-_removed': [2], 'kappa_reversed': [1, 2]}
    L31+: data ['1/144', '-1/48', '1/48', '-1/144']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': []}
    L31-: data ['1/48', '41/240', '31/240', '19/240']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': [1, 3]}
    L3A+: data ['-1/6', '-8/45', '-11/180', '-1/144']; changed by {'bA-_reversed': [], 'bA-_removed': [], 'kappa_reversed': []}
    L3A-: data ['-1/15', '22/15', '61/60', '19/240']; changed by {'bA-_reversed': [1, 2, 3], 'bA-_removed': [2, 3], 'kappa_reversed': [0, 1, 2, 3]}
  paper: zeta2 Lt^2 (L=2) [-15, 36, -15];  zeta2 Lt^4 (L=3) [12, -58, 78, -85/4]
  bA-_reversed: zeta2 Lt^2 (L=2) [-15, 60, -63];  zeta2 Lt^4 (L=3) [7, -32, 46, -85/4]
  bA-_removed: zeta2 Lt^2 (L=2) [-18, 60, -51];  zeta2 Lt^4 (L=3) [21/2, -50, 70, -101/4]
  kappa_reversed: zeta2 Lt^2 (L=2) [-21, 84, -87];  zeta2 Lt^4 (L=3) [15, -74, 118, -245/4]
  data: L=2 [-15, 48, -41]; L=3 [12, -58, 84, -451/12]
  C_F-free parts [L=2 C_A^2, L=3 C_A^3, L=3 C_A^2 C_F]: {'paper': [-15, 12, -58], 'bA-_reversed': [-15, 7, -32], 'bA-_removed': [-18, 21/2, -50], 'kappa_reversed': [-21, 15, -74]}

=== 4. C_F-free amplitude coefficients in terms of S_3 and S_4 (all variants)
  paper: L=2 C_A^2 = -S_3[C_F C_A^2]/4: True;  L=3 C_A^3 = -S_4^SU(N)[C_F C_A^3]/48: True;  L=3 C_A^2 C_F = -S_4^SU(N)[C_F^2 C_A^2]/48 - S_3[C_F C_A^2]/12: True
  bA-_reversed: L=2 C_A^2 = -S_3[C_F C_A^2]/4: True;  L=3 C_A^3 = -S_4^SU(N)[C_F C_A^3]/48: True;  L=3 C_A^2 C_F = -S_4^SU(N)[C_F^2 C_A^2]/48 - S_3[C_F C_A^2]/12: True
  bA-_removed: L=2 C_A^2 = -S_3[C_F C_A^2]/4: True;  L=3 C_A^3 = -S_4^SU(N)[C_F C_A^3]/48: True;  L=3 C_A^2 C_F = -S_4^SU(N)[C_F^2 C_A^2]/48 - S_3[C_F C_A^2]/12: True
  kappa_reversed: L=2 C_A^2 = -S_3[C_F C_A^2]/4: True;  L=3 C_A^3 = -S_4^SU(N)[C_F C_A^3]/48: True;  L=3 C_A^2 C_F = -S_4^SU(N)[C_F^2 C_A^2]/48 - S_3[C_F C_A^2]/12: True
  with psi^+ scaled by lam: C_F-free parts [-15*lam, 12*lam, -58*lam]

=== 5. normalization condition and constant source
  S_2(c_+, l_+) - S_2(0, 0) = 6*zeta2*(N - 1)**2*(N + 1)**2*(c_p - l_p)/N**2
  S_3(c_+, l_+) - S_3(0, 0) = 12*zeta2*(N - 1)**3*(N + 1)**3*(c_p - l_p)/N**3
  S_4(c_+, l_+) - S_4(0, 0) = 30*zeta2*(N - 1)**4*(N + 1)**4*(c_p - l_p)/N**4
  S_5(c_+, l_+) - S_5(0, 0) = 84*zeta2*(N - 1)**5*(N + 1)**5*(c_p - l_p)/N**5
  amplitude zeta2 Lt^2 and Lt^4 with l_+ free: [[-15, 36, 48*l_p - 15], [12, -58, 78, 30*l_p - 85/4]]  (C_F-free parts unchanged: True)
  covered lambda=2: V_3(c_+, l_+) - V_3(0, 0) = 96*zeta2*(N - 1)**3*(N + 1)**3*(c_p - l_p)/N**3  = 768 z2 (c_+ - l_+) C_F^3
  covered lambda=2: V_4(c_+, l_+) - V_4(0, 0) = 480*zeta2*(N - 1)**4*(N + 1)**4*(c_p - l_p)/N**4  = 7680 z2 (c_+ - l_+) C_F^4
  constant source a*jj: S_3 shift to first order in jj = 24*zeta2*(N - 1)*(N + 1)/N**2 * jj
  constant source a*jj: S_4 shift to first order in jj = -48*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3 * jj
  constant source a*jj: one-loop pole of F_1^+ = (N**2 + N*jj - 1)/N / w (P^(0) requires 2 C_F)

=== 6. x^k (shifted-pole assumption): V_n from the equations, SU(N)
  cov lambda=2 V_3: equations (SU(N)) = Table tab:xk row: True
  cov lambda=2 V_4: equations (SU(N)) = Table tab:xk row: True
  unc lambda=1 V_3: equations (SU(N)) = Table tab:xk row: True
  unc lambda=1 V_4: equations (SU(N)) = Table tab:xk row: True
  unc lambda=2 V_3: equations (SU(N)) = Table tab:xk row: True
  unc lambda=2 V_4: equations (SU(N)) = Table tab:xk row: True
  covered lambda=2 V_3, variant paper: unchanged
  covered lambda=2 V_4, variant paper: unchanged
  covered lambda=2 V_3, variant bA-_reversed: unchanged
  covered lambda=2 V_4, variant bA-_reversed: changed
  covered lambda=2 V_3, variant bA-_removed: changed
  covered lambda=2 V_4, variant bA-_removed: changed
  covered lambda=2 V_3, variant kappa_reversed: changed
  covered lambda=2 V_4, variant kappa_reversed: changed
  covered V_3 at general Born scale lB: 6*lB*zeta2*(N - 1)*(N + 1)*(2*N**2 - lB + 4)/N**3

done (5.6s)


==> anc/numbers/deposit/R4/count/choice_sensitivity.py <==
"""
choice_sensitivity.py  (strand COUNT, round R4; SymPy only, written for this strand, no code imported from
the amplitude-test strands)

Purpose: for each discrete choice of the paper (draft v2, ma_a/paper/draft/paper.tex), find which reproduced
numbers it changes, by solving eq. (system) of the paper perturbatively in SU(N), at first order in zeta_2,
with the choices kept as parameters:

  kap    sign kappa of the signature-changing term                      (paper: +1)
  beta   Born weight of the negative-signature adjoint equation, b_A^- = beta*b_A   (paper: beta = 1;
         beta = -1 reverses its sign, beta = 0 removes the term)
  lam    scale of psi^+ (psi^+ = -lam*pi*tan(pi w/2)); a bookkeeping parameter, physical value 1
  jj     a constant source a*jj in the positive-signature singlet equation (the alternative to keeping the
         one-loop pole 2aC_F/w of F_1^+ unchanged; paper: jj = 0)
  cp,lp  c_+ of P^+ = (1 + c_+ pi^2 w^2) F_1^+ and l_+ of the pair weight (1 + l_+ pi^2 w^2) in positive
         signature (normalization condition: cp = lp)
  lB     Born weights multiplied by lB (shifted-pole assumption at N = -k: lB = lambda_k; x^0: lB = 1)

Equation (paper eq. (system)), R = 1 (singlet), A (adjoint), tau = +-:
  w F_R^tau = 2a lB b_R^tau [+ a jj for R=1, tau=+] + 2a C_R [dF/dw + phi^tau F]
              + (1 + l_tau pi^2 w^2)(F_R^tau)^2 + 2a kap lam_tau psi^tau sum_R' [T_rc]_{RR'} F_R'^{-tau}
  phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2).
  First order in zeta_2: pi tan(pi w/2) -> 3 z2 w, pi cot(pi w/2) -> 2/w - z2 w (paper eq. (tancot)).
SU(N): b_1 = C_F, b_A = -1/(2N), C_1 = 0, C_A = N, T_rc = [[0, -(N^2-1)/N], [-1/N, 2/N - N/2]] (paper eq. (TrcSUN)).

Outputs (printed, and results in choice_sensitivity.json):
  1. S_3, S_4, S_5 (SU(N)) for the variants, against the paper's macros (numbers.tex);
  2. d_n (leading coefficients of F_A^-);
  3. leading logarithms of P^- at a^2..a^4;
  4. amplitude: 12 LL coefficients and the zeta2 Lt^{2L-2} coefficients of the positive-signature singlet
     (normalized to its Born) at L = 2, 3, against the DATA strand's Wolfram table
     (ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt), transform as in App. sign of the paper:
     A^+ = Res e^{w Lt} cos(pi w/2) F^+,  A^- = Delta * Res e^{w Lt} sin(pi w/2)/pi F^-  (Delta = -i pi);
  5. the identities that tie the C_F-free amplitude coefficients to S_3 and S_4;
  6. covered pairing at lB = 2 (V_3, V_4) and uncovered pairing at lB = 1 (V_3^-, V_4^-), SU(N), against
     Table 6 (tab:xk) reduced to SU(N);
  7. the effect of jj and of cp - lp.
"""
import json, re, time
import sympy as sp

t0 = time.time()
N, z2, Lt, w = sp.symbols('N zeta2 Lt w')
kap, beta, lam, jj, cp, lp, lB = sp.symbols('kappa beta lam jj c_p l_p lB')
CF = (N**2 - 1) / (2 * N)
CA = N
bA = sp.Rational(-1, 2) / N
T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
CH = ('1', 'A')
SG = ('+', '-')
FL = {'+': '-', '-': '+'}
Cas = {'1': 0, 'A': CA}
DFA = (N**2 - 1) * (N**2 + 6) / 48        # d_F^{abcd} d_A^{abcd} / N_R in SU(N) (paper App. color)

def tz(e):
    """expand and keep zeroth and first order in zeta_2"""
    e = sp.expand(e)
    return sp.expand(e.coeff(z2, 0) + z2 * e.coeff(z2, 1))

def trunc(d, hi):
    out = {}
    for k, v in d.items():
        if k <= hi:
            v = tz(v)
            if v != 0:
                out[k] = v
    return out

def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return out

def scal(s, d):
    return {k: s * v for k, v in d.items()}

def mul(a, b, hi):
    out = {}
    for i, u in a.items():
        for j, v in b.items():
            if i + j <= hi:
                out[i + j] = out.get(i + j, 0) + u * v
    return out

def deriv(d):
    return {k - 1: k * v for k, v in d.items() if k != 0}

def shift(d, s):
    return {k + s: v for k, v in d.items()}

# first order in zeta_2
PT = {1: 3 * z2}                       # pi tan(pi w/2)
PC = {-1: sp.Integer(2), 1: -z2}       # pi cot(pi w/2)
PHI = {'+': scal(sp.Rational(-1, 2), PT), '-': scal(sp.Rational(1, 2), PC)}
PSI = {'+': scal(-1, PT), '-': PC}

def solve(order, kv=kap, bv=beta, lv=lam, jv=jj, lpv=lp, lBv=lB):
    """F[n][(R,s)] = coefficient of a^n, Laurent series in w; valid up to w^(5-2n), kept to w^(7-2n)"""
    born = {('1', '+'): CF, ('1', '-'): CF, ('A', '+'): bA, ('A', '-'): bv * bA}
    F = {}
    for n in range(1, order + 1):
        hi = 7 - 2 * n
        F[n] = {}
        for R in CH:
            for s in SG:
                rhs = {}
                if n == 1:
                    rhs = add(rhs, {0: 2 * lBv * born[(R, s)]})
                    if R == '1' and s == '+':
                        rhs = add(rhs, {0: jv})
                else:
                    Fm = F[n - 1][(R, s)]
                    if Cas[R] != 0:
                        rhs = add(rhs, scal(2 * Cas[R], add(deriv(Fm), mul(PHI[s], Fm, hi + 1))))
                    sq = {}
                    for i in range(1, n):
                        sq = add(sq, mul(F[i][(R, s)], F[n - i][(R, s)], hi + 1))
                    wt = {0: 1, 2: 6 * z2 * (lpv if s == '+' else 0)}
                    rhs = add(rhs, mul(wt, sq, hi + 1))
                    lt = lv if s == '+' else 1
                    for Rp in CH:
                        if T[(R, Rp)] == 0:
                            continue
                        rhs = add(rhs, scal(2 * kv * lt * T[(R, Rp)], mul(PSI[s], F[n - 1][(Rp, FL[s])], hi + 1)))
                F[n][(R, s)] = trunc(shift(rhs, -1), hi)
    return F

def coef(F, n, R, s, p):
    return F[n][(R, s)].get(p, 0)

# ------------------------------------------------------------------ S and V_n
def S_coeffs(F, order, sig='+', cpv=cp, lBv=lB):
    """S = P(P - w) + 2 a lB C_F with P = (1 + cp pi^2 w^2) F_1^sig (cp only for sig = +);
    returns {n: zeta2 part of the coefficient of a^n w^(4-2n)} (factor zeta2 included)"""
    out = {}
    fac = {0: 1, 2: 6 * z2 * (cpv if sig == '+' else 0)}
    P = {n: trunc(mul(fac, F[n][('1', sig)], 7 - 2 * n), 7 - 2 * n) for n in F}
    for n in range(1, order + 1):
        acc = {}
        for i in range(1, n):
            acc = add(acc, mul(P[i], P[n - i], 6 - 2 * n))
        acc = add(acc, scal(-1, shift(P[n], 1)))
        if n == 1:
            acc = add(acc, {0: 2 * lBv * CF})
        c = tz(acc.get(4 - 2 * n, 0))
        out[n] = sp.factor(z2 * c.coeff(z2, 1))
    return out

# ------------------------------------------------------------------ amplitude transform
def kernel(kind, kmax=14):
    """Laurent kernel: coefficient of w^p in e^{w Lt} cos(pi w/2) (kind '+') or in e^{w Lt} sin(pi w/2)/pi ('-')"""
    ser = {}
    if kind == '+':
        base = {0: sp.Integer(1), 2: -sp.Rational(3, 4) * z2}          # cos(pi w/2), pi^2 = 6 z2
    else:
        base = {1: sp.Rational(1, 2), 3: -z2 / 4}                        # sin(pi w/2)/pi
    ex = {p: Lt**p / sp.factorial(p) for p in range(0, kmax + 1)}
    return trunc(mul(base, ex, kmax), kmax)

KP, KM = kernel('+'), kernel('-')

def residue(d, K):
    return tz(sum(v * K.get(-1 - p, 0) for p, v in d.items() if p <= -1))

def amplitudes(F):
    """normalized to 2 b_R (positive-signature Born, as in the DATA table normalization); A^- is the
    coefficient of Delta"""
    A = {}
    b = {'1': CF, 'A': bA}
    for n in F:
        for R in CH:
            A[(n - 1, R, '+')] = sp.expand(residue(F[n][(R, '+')], KP) / (2 * b[R]))
            A[(n - 1, R, '-')] = sp.expand(residue(F[n][(R, '-')], KM) / (2 * b[R]))
    return A

def decomp(expr, L):
    """unique decomposition of an SU(N) expression, homogeneous of degree L, into C_A^{L-j} C_F^j, j = 0..L"""
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.expand(sp.cancel((ans - expr) * (2 * N)**L * N**(L + 2)))
    eqs = sp.Poly(num, N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1, "not homogeneous of degree L in C_A, C_F"
    return [sp.nsimplify(sol[0][c]) for c in cs]

def gc_to_sun(vec, L):
    """general-colour vector in the basis (C_F C_A^{L-1}, ..., C_F^L) [+ d_F d_A/N_R at L = 4] -> SU(N)"""
    e = sum(sp.Rational(vec[j]) * CF**(j + 1) * CA**(L - 1 - j) for j in range(L))
    if len(vec) == L + 1:
        e += sp.Rational(vec[L]) * DFA
    return sp.factor(e)

# ------------------------------------------------------------------ data table (DATA strand, Wolfram)
Nc, Nf = sp.symbols('Nc Nf')
DATA = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [p.strip() for p in line.split('|')]
    m = re.match(r'sig([+-]) (singlet|adjoint) L=(\d)', parts[0])
    if not m:
        continue
    key = (m.group(1), '1' if m.group(2) == 'singlet' else 'A', int(m.group(3)),
           int(parts[1].replace('Ltil^', '')), parts[2])
    DATA[key] = sp.expand(sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf}).subs(Nc, N))
TREE = {'1': DATA[('+', '1', 0, 0, '1')], 'A': DATA[('+', 'A', 0, 0, '1')]}
assert sp.simplify(TREE['1'] + 2 * CF) == 0 and sp.simplify(TREE['A'] + 2 * bA) == 0

def dat(sgn, R, L, pw, basis='1'):
    """data normalized as the equations' amplitudes (tree -> 1; H^- = i pi sum d Lt^m and i pi = -Delta)"""
    v = DATA.get((sgn, R, L, pw, basis), 0) / TREE[R]
    return sp.simplify(-v if sgn == '-' else v)

# ------------------------------------------------------------------ paper macros (numbers.tex)
MAC = {}
for line in open('PROJECT/ma_a/paper/revision/R4/work/numbers/numbers.tex'):
    m = re.match(r'\\newcommand\{\\nm(\w+)\}\{(.*)\}%\s*(.*)$', line.strip())
    if m:
        MAC[m.group(1)] = m.group(3)

def mac_sun(name):
    """parse the plain-text comment of an SU(N) macro such as '6(N^2-1)(2*N^2 + 3)/N^3 z2'"""
    s = MAC[name].replace('z2', '').replace('^', '**').strip()
    s = re.sub(r'(\d)\(', r'\1*(', s)
    s = re.sub(r'\)\(', r')*(', s)
    return sp.factor(sp.sympify(s, locals={'N': N}) * z2)

if __name__ == '__main__':
    R = {}
    VARIANTS = {'paper': dict(kv=1, bv=1), 'bA-_reversed': dict(kv=1, bv=-1),
                'bA-_removed': dict(kv=1, bv=0), 'kappa_reversed': dict(kv=-1, bv=1)}
    ORDER = 5
    sols = {}
    for name, v in VARIANTS.items():
        sols[name] = solve(ORDER, kv=v['kv'], bv=v['bv'], lv=1, jv=0, lpv=0, lBv=1)
    print(f"solved variants ({time.time()-t0:.1f}s)")

    # ---- 1. S_n and d_n
    print("\n=== 1. S_n (SU(N), zeta2 included) and d_n for the variants")
    Stab = {}
    for name, F in sols.items():
        S = S_coeffs(F, ORDER, '+', cpv=0, lBv=1)
        d = {n: sp.factor(coef(F, n, 'A', '-', 1 - 2 * n)) for n in range(1, ORDER + 1)}
        Stab[name] = {'S': S, 'd': d}
        print(f"  {name}: S_3 = {S[3]}, S_4 = {S[4]}, S_5 = {S[5]}")
        print(f"      d_1..d_4 = {[d[n] for n in range(1, 5)]}")
        for n in (3, 4, 5):
            assert sp.simplify(S[n] + 12 * z2 * CF * VARIANTS[name]['kv'] * d[n - 1]) == 0, "S_n = -12 z2 kap C_F d_{n-1} fails"
    print("  S_n = -12 zeta2 kappa C_F d_{n-1} holds for n = 3, 4, 5 in every variant")
    checks = [('paper', 3, 'SthreeSUN'), ('paper', 4, 'SfourSUN'), ('paper', 5, 'SfiveSUN'),
              ('bA-_removed', 3, 'SthreeRemSUN'), ('bA-_removed', 4, 'SfourRemSUN'),
              ('bA-_reversed', 3, 'SthreeSUN'), ('bA-_reversed', 4, 'SfourRevSUN'),
              ('kappa_reversed', 3, 'SthreeKmSUN'), ('kappa_reversed', 4, 'SfourKmSUN')]
    for name, n, macro in checks:
        ok = sp.simplify(Stab[name]['S'][n] - mac_sun(macro)) == 0
        print(f"  {name:15s} S_{n} vs \\nm{macro}: {'agree' if ok else 'DISAGREE'}")
        assert ok
    R['S'] = {k: {str(n): str(v) for n, v in val['S'].items()} for k, val in Stab.items()}
    R['d'] = {k: {str(n): str(v) for n, v in val['d'].items()} for k, val in Stab.items()}

    # ---- 2. leading logarithms of P^-
    print("\n=== 2. leading logarithms of P^- (coefficient of a^n w^(1-2n) in F_1^-), decomposed C_F x (C_A^{n-1},...,C_F^{n-1})")
    LLm = {}
    paperLL = {2: [8, -12], 3: [-24, 96, -80], 4: [192, -640, 704, -304]}
    for name, F in sols.items():
        LLm[name] = {}
        for n in (2, 3, 4):
            c = coef(F, n, '1', '-', 1 - 2 * n)
            LLm[name][n] = decomp(sp.cancel(c / CF), n - 1)
        print(f"  {name}: {LLm[name]}")
    for n in (2, 3, 4):
        assert LLm['paper'][n] == paperLL[n], "P^- LL disagree with the paper"
        assert LLm['bA-_reversed'][n] == paperLL[n] and LLm['bA-_removed'][n] == paperLL[n]
        assert LLm['kappa_reversed'][n] != paperLL[n]
    print("  paper variant = \\nmLLminusTwo..Four; b_A^- (sign or presence) does not enter; kappa = -1 changes all three orders")
    # planar parts (C_A = 2 C_F) equal those of P^+ (Catalan (2C_F)^n), independent of kappa
    for name in sols:
        for n in (2, 3, 4):
            planar = sum(c * 2**(n - 1 - j) for j, c in enumerate(LLm[name][n]))
            assert planar == sp.catalan(n - 1) * 2**n, "planar LL of P^- differs from P^+"
    print("  planar parts (C_A = 2C_F) equal Cat_{n-1} 2^n, the P^+ LL, in every variant: only the non-planar parts depend on kappa")
    R['LL_Pminus'] = {k: {str(n): [str(x) for x in v] for n, v in val.items()} for k, val in LLm.items()}

    # ---- 3. amplitude: 12 LL coefficients and zeta2 Lt^{2L-2}
    print("\n=== 3. amplitude, against the DATA strand's Wolfram table (mu^2 = |t|)")
    AMP = {name: amplitudes({n: F[n] for n in range(1, 5)}) for name, F in sols.items()}
    LLamp = {}
    for name in sols:
        LLamp[name] = {}
        for L in (1, 2, 3):
            for Rr in CH:
                ev = sp.expand(AMP[name][(L, Rr, '+')].coeff(z2, 0)).coeff(Lt, 2 * L)
                od = sp.expand(AMP[name][(L, Rr, '-')].coeff(z2, 0)).coeff(Lt, 2 * L - 1)
                de, do = dat('+', Rr, L, 2 * L), dat('-', Rr, L, 2 * L - 1)
                LLamp[name][f'L{L}{Rr}+'] = sp.simplify(ev - de) == 0
                LLamp[name][f'L{L}{Rr}-'] = sp.simplify(od - do) == 0
        agree = [k for k, v in LLamp[name].items() if v]
        fail = [k for k, v in LLamp[name].items() if not v]
        print(f"  {name}: LL agree {len(agree)}/12; fail: {fail}")
    assert all(LLamp['paper'].values())
    R['LL_amp_agree'] = {k: {kk: bool(vv) for kk, vv in v.items()} for k, v in LLamp.items()}
    # rational content of the 12 LL coefficient functions: normalized to 2 b_R they are Laurent polynomials in N
    # with powers N^L, N^(L-2), ..., N^(-L) only (L+1 coefficients); check that no other power occurs, and
    # record which coefficients each variant changes
    def laurent(e, L):
        e = sp.expand(sp.cancel(e))
        num, den = sp.fraction(sp.together(e))
        P = sp.Poly(sp.expand(num), N)
        dpow = sp.Poly(den, N).degree()
        lead = sp.Poly(den, N).LC()
        assert sp.expand(den - lead * N**dpow) == 0
        co = {m - dpow: c / lead for (m,), c in P.terms()}
        allowed = list(range(L, -L - 1, -2))
        assert set(co) <= set(allowed), (co, allowed)
        return [sp.nsimplify(co.get(p, 0)) for p in allowed]
    LLcontent = {}
    for L in (1, 2, 3):
        for Rr in CH:
            for sg in SG:
                key = f'L{L}{Rr}{sg}'
                pw = 2 * L if sg == '+' else 2 * L - 1
                vals = {}
                for name in sols:
                    ex = sp.expand(AMP[name][(L, Rr, sg)].coeff(z2, 0)).coeff(Lt, pw)
                    vals[name] = laurent(ex, L)
                assert vals['paper'] == laurent(dat(sg, Rr, L, pw), L)
                LLcontent[key] = {'n_rational': L + 1, 'data': [str(x) for x in vals['paper']],
                                  'changed_by': {name: [i for i in range(L + 1) if vals[name][i] != vals['paper'][i]]
                                                 for name in sols if name != 'paper'}}
    ntot = sum(v['n_rational'] for v in LLcontent.values())
    print(f"  12 LL coefficient functions: {ntot} Laurent coefficients in SU(N) (L+1 each, powers N^L..N^-L)")
    for key, v in LLcontent.items():
        print(f"    {key}: data {v['data']}; changed by {v['changed_by']}")
    R['LL_amp_content'] = LLcontent

    NNLLamp = {}
    for name in sols:
        NNLLamp[name] = {}
        for L in (2, 3):
            pred = sp.expand(AMP[name][(L, '1', '+')]).coeff(Lt, 2 * L - 2).coeff(z2, 1)
            NNLLamp[name][L] = decomp(sp.expand(pred), L)
        print(f"  {name}: zeta2 Lt^2 (L=2) {NNLLamp[name][2]};  zeta2 Lt^4 (L=3) {NNLLamp[name][3]}")
    dd = {L: decomp(dat('+', '1', L, 2 * L - 2, 'z2'), L) for L in (2, 3)}
    print(f"  data: L=2 {dd[2]}; L=3 {dd[3]}")
    assert NNLLamp['paper'][2][0] == dd[2][0] == -15
    assert NNLLamp['paper'][3][0] == dd[3][0] == 12 and NNLLamp['paper'][3][1] == dd[3][1] == -58
    Cfree = {name: [NNLLamp[name][2][0], NNLLamp[name][3][0], NNLLamp[name][3][1]] for name in sols}
    print(f"  C_F-free parts [L=2 C_A^2, L=3 C_A^3, L=3 C_A^2 C_F]: {Cfree}")
    R['amp_zeta2'] = {k: {str(L): [str(x) for x in v] for L, v in val.items()} for k, val in NNLLamp.items()}
    R['amp_data_zeta2'] = {str(L): [str(x) for x in v] for L, v in dd.items()}
    R['amp_Cfree'] = {k: [str(x) for x in v] for k, v in Cfree.items()}

    # ---- 4. identities: C_F-free amplitude parts in terms of S_3, S_4 (SU(N) decomposition)
    print("\n=== 4. C_F-free amplitude coefficients in terms of S_3 and S_4 (all variants)")
    for name in sols:
        S3 = decomp(sp.cancel(Stab[name]['S'][3] / z2 / CF), 2)     # (C_A^2, C_A C_F, C_F^2) of S_3/C_F
        S4 = decomp(sp.cancel(Stab[name]['S'][4] / z2 / CF), 3)     # SU(N) S_4/C_F
        id2 = Cfree[name][0] == -S3[0] / 4
        id3a = Cfree[name][1] == -S4[0] / 48
        id3b = Cfree[name][2] == -S4[1] / 48 - S3[0] / 12
        print(f"  {name}: L=2 C_A^2 = -S_3[C_F C_A^2]/4: {id2};  L=3 C_A^3 = -S_4^SU(N)[C_F C_A^3]/48: {id3a};"
              f"  L=3 C_A^2 C_F = -S_4^SU(N)[C_F^2 C_A^2]/48 - S_3[C_F C_A^2]/12: {id3b}")
        assert id2 and id3a and id3b
    R['amp_identities'] = "C_A^2(L=2) = -S3[CF CA^2]/4; C_A^3(L=3) = -S4_SU(N)[CF CA^3]/48; C_A^2 C_F(L=3) = -S4_SU(N)[CF^2 CA^2]/48 - S3[CF CA^2]/12; hold for kappa = +-1, beta = 1, -1, 0"
    # the same with lam free: all three proportional to lam
    Flam = solve(4, kv=1, bv=1, lv=lam, jv=0, lpv=0, lBv=1)
    Alam = amplitudes(Flam)
    cl = [decomp(sp.expand(Alam[(2, '1', '+')]).coeff(Lt, 2).coeff(z2, 1), 2)[0],
          decomp(sp.expand(Alam[(3, '1', '+')]).coeff(Lt, 4).coeff(z2, 1), 3)[0],
          decomp(sp.expand(Alam[(3, '1', '+')]).coeff(Lt, 4).coeff(z2, 1), 3)[1]]
    print(f"  with psi^+ scaled by lam: C_F-free parts {cl}")
    R['amp_Cfree_lam'] = [str(x) for x in cl]

    # ---- 5. l_+ and c_+ (normalization condition), jj (constant source)
    print("\n=== 5. normalization condition and constant source")
    Fn = solve(ORDER, kv=1, bv=1, lv=1, jv=0, lpv=lp, lBv=1)
    Sn = S_coeffs(Fn, ORDER, '+', cpv=cp, lBv=1)
    for n in (2, 3, 4, 5):
        sh = sp.factor(Sn[n] - Stab['paper']['S'][n])
        print(f"  S_{n}(c_+, l_+) - S_{n}(0, 0) = {sh}")
    An = amplitudes({n: Fn[n] for n in range(1, 5)})
    cfn = [decomp(sp.expand(An[(2, '1', '+')]).coeff(Lt, 2).coeff(z2, 1), 2),
           decomp(sp.expand(An[(3, '1', '+')]).coeff(Lt, 4).coeff(z2, 1), 3)]
    print(f"  amplitude zeta2 Lt^2 and Lt^4 with l_+ free: {cfn}  (C_F-free parts unchanged: {cfn[0][0]==-15 and cfn[1][0]==12 and cfn[1][1]==-58})")
    R['cplus_shift'] = {str(n): str(sp.factor(Sn[n] - Stab['paper']['S'][n])) for n in (2, 3, 4, 5)}
    # the same shift for the covered pairing at Born scale 2 (shifted-pole assumption)
    F2m = solve(4, kv=1, bv=1, lv=1, jv=0, lpv=lp, lBv=2)
    F20 = solve(4, kv=1, bv=1, lv=1, jv=0, lpv=0, lBv=2)
    S2m, S20 = S_coeffs(F2m, 4, '+', cpv=cp, lBv=2), S_coeffs(F20, 4, '+', cpv=0, lBv=2)
    R['cplus_shift_lambda2'] = {}
    for n in (3, 4):
        sh = sp.factor(S2m[n] - S20[n])
        pure = sp.simplify(sh / (z2 * (cp - lp) * CF**n))
        print(f"  covered lambda=2: V_{n}(c_+, l_+) - V_{n}(0, 0) = {sh}  = {pure} z2 (c_+ - l_+) C_F^{n}")
        R['cplus_shift_lambda2'][str(n)] = str(pure)
    Fj = solve(ORDER, kv=1, bv=1, lv=1, jv=jj, lpv=0, lBv=1)
    Sj = S_coeffs(Fj, ORDER, '+', cpv=0, lBv=1)
    for n in (3, 4):
        print(f"  constant source a*jj: S_{n} shift to first order in jj = {sp.factor(sp.diff(Sj[n], jj).subs(jj, 0))} * jj")
    print(f"  constant source a*jj: one-loop pole of F_1^+ = {sp.factor(coef(Fj, 1, '1', '+', -1))} / w (P^(0) requires 2 C_F)")
    R['jj_shift_S3'] = str(sp.factor(sp.diff(Sj[3], jj).subs(jj, 0)))

    # ---- 6. x^k: covered lB = 2 and uncovered lB = 1 (P^- at x^0), against Table tab:xk reduced to SU(N)
    print("\n=== 6. x^k (shifted-pole assumption): V_n from the equations, SU(N)")
    tabxk = {('cov', 2, 3): [96, -288, 192], ('cov', 2, 4): [-2240, 7872, -8832, 3072, 3072],
             ('unc', 1, 3): [84, -256, 176], ('unc', 1, 4): [112, -496, 832, -448, -384],
             ('unc', 2, 3): [160, -480, 320], ('unc', 2, 4): [-448, 1856, -2432, 1024, 0]}
    XK = {}
    for name, v in VARIANTS.items():
        for lb in (1, 2):
            F = solve(4, kv=v['kv'], bv=v['bv'], lv=1, jv=0, lpv=0, lBv=lb)
            XK[(name, 'cov', lb)] = S_coeffs(F, 4, '+', cpv=0, lBv=lb)
            XK[(name, 'unc', lb)] = S_coeffs(F, 4, '-', cpv=0, lBv=lb)
    for (kind, lb, n), vec in tabxk.items():
        ok = sp.simplify(XK[('paper', kind, lb)][n] - z2 * gc_to_sun(vec, n)) == 0
        print(f"  {kind} lambda={lb} V_{n}: equations (SU(N)) = Table tab:xk row: {ok}")
        assert ok
    for name in VARIANTS:
        for n in (3, 4):
            same = sp.simplify(XK[(name, 'cov', 2)][n] - XK[('paper', 'cov', 2)][n]) == 0
            print(f"  covered lambda=2 V_{n}, variant {name}: {'unchanged' if same else 'changed'}")
    R['xk_cov2'] = {name: {str(n): str(XK[(name, 'cov', 2)][n]) for n in (3, 4)} for name in VARIANTS}
    # lambda dependence of the covered V_3 (general lB)
    Fl = solve(3, kv=1, bv=1, lv=1, jv=0, lpv=0, lBv=lB)
    V3l = S_coeffs(Fl, 3, '+', cpv=0, lBv=lB)[3]
    print(f"  covered V_3 at general Born scale lB: {sp.factor(V3l)}")
    R['xk_V3_general_lB'] = str(sp.factor(V3l))

    json.dump(R, open('PROJECT/ma_a/paper/revision/R4/count/choice_sensitivity.json', 'w'), indent=1)
    print(f"\ndone ({time.time()-t0:.1f}s)")


==> anc/numbers/deposit/R4/count/choices.tsv <==
id	in_brief_list	name	a_priori	how_fixed	consumes	changes	unchanged	evidence
kappa	True	sign kappa = +1 of the signature-changing term	False	printed in Ref. Kirschner:1983di eq. (4.4) for negative signature and derived in Sect. sign; first taken from eq. (3.16) of Ref. Moch:2026qsw (four-loop leading logarithm of P^-)	{"LLminus": 1}	S_3 (both non-planar numbers), S_4 and V_4 at lambda = 2 (non-quartic numbers), V_3 at lambda = 2, non-planar LL of P^-, the 16 (-> -48), amplitude C_F-free (-21, 15, -74), 84 (-> 96), 6 odd amplitude LL	quartic numbers of S_4 and V_4 (1152, 3072), N=4 coefficient, even amplitude LL	computed: choice_sensitivity.out, general_colour_components.out, amp_84_variants.out
bApresence	True	presence of the negative-signature adjoint Born term	False	printed in Ref. Kirschner:1983di eq. (4.4) for SU(N); first added after S_3 failed without it	{"Sthree": 1}	S_3 (both), S_4, V_3, V_4 (non-quartic), amplitude C_F-free (-18, 21/2, -50), 84 (-> 62), odd adjoint amplitude LL at 1-3 loops	quartic numbers, LL of P^-, N=4 coefficient, even and odd-singlet amplitude LL, the 16 in SO(N) and Sp(N)	computed
bAsign	True	sign of that Born term, b_A^- = +b_A	True	same Born term in both signatures, stated before the four-loop comparison, from the Born pole in s_r alone (Ref. Kirschner:1983di p. 137)	{}	S_4 (non-quartic, S_4(b) - S_4(-b) = 8 b S_3), V_4 at lambda = 2 (non-quartic), amplitude three-loop C_F-free (7, -32), 84 (-> 40), odd adjoint amplitude LL at 2, 3 loops	S_3, V_3, two-loop amplitude C_A^2, quartic numbers, LL of P^-, N=4 four-loop coefficient	computed
onelooppole	True	one-loop pole 2aC_F/w of F_1^+ kept (no constant source a j)	True	required by P^(0) and by the tree amplitude, outside the compared numbers	{}	the one-loop pole itself, S_3 by 24 z2 j (N^2-1)/N^2 and S_4 by -48 z2 j (N^2-1)(N^2+2)/N^3 in SU(N)	nothing compared, once P^(0) holds	computed (choice_sensitivity.out sect. 5); step 4 summary item 3
normcond	True	normalization condition c_+ = l_+	False	fixed by the absence of a planar zeta_2 violation at three loops, if c_+ - l_+ has no colour factor	{}	only the C_F^n direction of S_n (24, 96, 480, 2688 x z2 (c_+ - l_+) C_F^n, n = 2..5) and of V_n at lambda = 2 (768, 7680), the N=4 three-loop zero and C_A^4 part	non-planar numbers of S_3, S_4, V_3, V_4, N=4 coefficient, amplitude C_F-free numbers, LL of P^-	computed; the planar zero it uses is removed in column A of S_3
Nfourborn	True	N=4 Born weights b_R = 2C_A - C_R (tau = eps_R), b_8a^- = +C_A	True	j = -1 pole of the one-loop exchange assumed; weights from the tree colour structure, scale from the singlet pole 4aC_A/w	{}	N=4 coefficient through the scale W (384 W (W+2) z2 Y), N=4 three-loop zero (12 W (2 - W kappa + 8 W^2 m), 48 C_A (C_A^2 - b^2))	every QCD number; the non-planar four-loop N=4 coefficient does not depend on the sign or size of b_8a^-	paper eq. (N4), App. N4 (from the project programs, not recomputed here)
lambdak	True	Born weights lambda_k of the shifted-pole assumption	True	residues of P^(0) at N = -k, fixed before any comparison	{}	all x^k numbers at k >= 2, V_3 = 6 lambda z2 (N^2-1)(2N^2 - lambda + 4)/N^3 in SU(N), quartic -16 lambda (lambda +- 2)	x^0, N=4, amplitudes	computed (V_3 at general Born scale); paper eq. (uncov)
Nfournorm	False	N=4 normalization factor -2 between printed shifts and P	True	a property of the target, identified at the first comparison and established from the non-planar cusp anomalous dimension, the moments to spin 8 and the Konishi dimension	{}	the N=4 coefficient only (the other reading, -1/2, gives a factor 4)	every QCD number	paper Sect. N4, App. N4; if counted as fixed from the compared number, the N=4 count falls from 1 to 0
quadrupole	False	amplitude matching: three conditions, one open structure	False	finite colour operator, crossing-symmetric, no Lt-dependent scalar part (hostile check h3); the crossing-even quadrupole z2 Lt^4 [T_rc,[T_rc,T_t^2]] stays open and is set to zero by the three-loop data	{"AmpCfree": 1}	three-loop C_A^3 and C_A^2 C_F by -3/2 and +3 per unit	two-loop C_A^2	hostile check REPORT_matching_check.json (h3)
ampconstants	False	amplitude constants of relative order a (p, k, r, l_+)	False	fitted to the one-loop constant and the two- and three-loop C_F-proportional numbers	{"AmpConstA": 2, "AmpConstF": 3}	C_F-proportional amplitude numbers and the C_A C_F^2 coefficient	C_F-free amplitude numbers	hostile check h6; amp_84_variants.out


==> anc/numbers/deposit/R4/count/count_checks.out <==
Sthree         raw  3  planar 1  identity 0  fitted 0  A  2  consumed 1  consistency 0  B  1  C 1
Sfour          raw  5  planar 1  identity 0  fitted 0  A  4  consumed 0  consistency 0  B  4  C 4
Xzero          raw  4  planar 0  identity 4  fitted 0  A  0  consumed 0  consistency 0  B  0  C 0
Covone         raw  8  planar 0  identity 8  fitted 0  A  0  consumed 0  consistency 0  B  0  C 0
Covtwo         raw  8  planar 2  identity 0  fitted 0  A  6  consumed 0  consistency 0  B  6  C 6
Pminusquartic  raw  1  planar 0  identity 0  fitted 0  A  1  consumed 0  consistency 1  B  0  C 0
Uncquartic     raw  1  planar 0  identity 0  fitted 0  A  1  consumed 0  consistency 1  B  0  C 0
Nfour          raw  2  planar 1  identity 0  fitted 0  A  1  consumed 0  consistency 0  B  1  C 1
AmpCfree       raw  3  planar 0  identity 0  fitted 0  A  3  consumed 1  consistency 0  B  2  C 0
AmpEightyfour  raw  1  planar 0  identity 0  fitted 0  A  1  consumed 0  consistency 0  B  1  C 1
AmpConstA      raw  2  planar 0  identity 0  fitted 2  A  0  consumed 0  consistency 0  B  0  C 0
AmpConstF      raw  3  planar 0  identity 0  fitted 3  A  0  consumed 0  consistency 0  B  0  C 0
LLminus        raw  9  planar 3  identity 0  fitted 0  A  6  consumed 1  consistency 0  B  5  C 5
LLamp          raw 36  planar 0  identity 0  fitted 0  A 36  consumed 0  consistency 0  B 36  C None
totals: {"NNLL": {"raw": 41, "A": 19, "B": 15, "C": 13}, "DL": {"raw": 45, "A": 42, "B": 41, "C": null}}
choices: {"listed": 7, "listed_a_priori": 4, "listed_from_data": 3, "all": 10, "all_from_data": 5, "numbers_used_B": 3, "numbers_fitted_A": 5}
written: count_table.tsv, choices.tsv, count_summary.json, count_macros.tex
selftest: 3/3 perturbations caught


==> anc/numbers/deposit/R4/count/count_checks.py <==
"""
count_checks.py  (strand COUNT, round R4)

Counts the independent rational numbers that the equations of draft v2 (ma_a/paper/draft/paper.tex) reproduce,
against the discrete inputs, from explicit lists.  Three counts per row:
  A  independent : numbers compared, minus planar zeros that vanish for every value of the inputs (the
                   (i pi)^2 term is non-planar) or that fix the normalization condition, minus data-side
                   identities and algebraic consequences of other rows;
  B  conservative: A minus one number for every input that was fixed from the compared data (in the history
                   of this project) or for a continuous unknown of the matching that the data set, minus
                   numbers that the paper itself calls consistency checks;
  C  strict      : B, with numbers whose prediction in the equations is identically a combination of numbers
                   counted in other rows (same dependence on every input) not counted again.
Inputs read (nothing retyped where a macro exists):
  ma_a/paper/revision/R4/work/numbers/numbers.tex     (the paper's generated numbers; plain-text comments)
  choice_sensitivity.json, general_colour_components.json   (this folder; which input changes which number)
  amp_84_variants.out                                    (this folder)
Outputs (this folder): count_table.tsv, choices.tsv, count_summary.json, count_macros.tex, count_table.tex.
Run:  python3 count_checks.py            (prints the log; writes the outputs)
      python3 count_checks.py --selftest (perturbs three inputs and confirms that the checks fail)
"""
import json, re, sys
from fractions import Fraction as Fr

HERE = 'PROJECT/ma_a/paper/revision/R4/count'
NUMBERS = 'PROJECT/ma_a/paper/revision/R4/work/numbers/numbers.tex'

# ------------------------------------------------------------------ macros of the paper
MAC = {}
for line in open(NUMBERS):
    m = re.match(r'\\newcommand\{\\nm(\w+)\}\{(.*)\}%\s*(.*)$', line.strip())
    if m:
        MAC[m.group(1)] = m.group(3)

def vec(name):
    """parse a macro comment of the form '(60, -192, 144) basis ...' into Fractions"""
    s = MAC[name]
    inner = s[s.index('(') + 1:s.index(')')]
    return [Fr(x.strip()) for x in inner.split(',')]

def num(name):
    return Fr(MAC[name].split()[0])

CS = json.load(open(f'{HERE}/choice_sensitivity.json'))
GC = json.load(open(f'{HERE}/general_colour_components.json'))
A84 = open(f'{HERE}/amp_84_variants.out').read()

def planar(v, n):
    """value at C_A = 2 C_F (large-N_c limit) of a general-colour vector in the basis
    (C_F C_A^{n-1}, ..., C_F^n) [+ d_F^{abcd}d_A^{abcd}/N_R -> C_F C_A^3/24 at n = 4], in units of C_F^n"""
    val = sum(c * 2**(n - 1 - j) for j, c in enumerate(v[:n]))
    if len(v) == n + 1:
        val += v[n] * Fr(8, 24)
    return val

# ------------------------------------------------------------------ explicit list of reproduced quantities
# Each row: components (name, data, equations), and how many are removed or consumed, with the reason.
S3 = vec('SthreeVec'); S4 = vec('SfourVec')
V3c2d, V4c2d = vec('XkDataVthreePlusXtwo'), vec('XkDataVfourPlusXtwo')
V3c2e, V4c2e = vec('XkVthreeCovLamTwo'), vec('XkVfourCovLamTwo')
V4u2d, V4u2e = vec('XkDataVfourMinusXtwo'), vec('XkVfourUncLamTwo')
PM3 = vec('PthreeMinusLnFour')
LLm = {2: [8, -12], 3: [-24, 96, -80], 4: [192, -640, 704, -304]}          # \nmLLminusTwo..Four (parsed below)
for n, name in ((2, 'LLminusTwo'), (3, 'LLminusThree'), (4, 'LLminusFour')):
    s = MAC[name].replace(' ', '')
    terms = re.findall(r'([+-]?\d+)\*CF(?:\^(\d))?(?:CA(?:\^(\d))?)?', s)
    parsed = {}
    for c, pf, pa in terms:
        pf = int(pf) if pf else 1
        parsed[pf] = Fr(c)
    got = [parsed.get(j + 1, Fr(0)) for j in range(n)]
    assert got == [Fr(x) for x in LLm[n]], (name, got)
    LLm[n] = got

AMP_DATA = {int(k): [Fr(x) for x in v] for k, v in CS['amp_data_zeta2'].items()}
AMP_EQ = {int(k): [Fr(x) for x in v] for k, v in CS['amp_zeta2']['paper'].items()}
m1 = re.search(r'data \(C_A-power first\): \{1: \[(\-?[\d/]+), (\-?[\d/]+)\]', A84)
ONELOOP = [Fr(m1.group(1)), Fr(m1.group(2))]
m84 = re.search(r'paper:.*?predicted C_A C_F\^2 = (\-?\d+) \(data (\-?\d+)\)', A84, re.S)
EQ84, DATA84 = Fr(m84.group(1)), Fr(m84.group(2))

ROWS = [
    # ------------------------------------------------ NNLL zeta_2 terms: tests of the (i pi)^2 term
    dict(id='Sthree', block='NNLL', label='S_3 at x^0 (three loops)',
         basis='(C_F C_A^2, C_F^2 C_A, C_F^3)', data=S3, eq=vec('SthreeVec'), n=3,
         planar=1, planar_reason='zero for any inputs (the (i pi)^2 term is non-planar); fixes the normalization condition',
         identity=0, consumed=[('bApresence', 1)], consistency=0, eq_identical=0,
         source='data: Table datatable-S (MVV three-loop); equations: eq. (S3); \\nmSthreeVec'),
    dict(id='Sfour', block='NNLL', label='S_4 at x^0 (four loops)',
         basis='(C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)', data=S4, eq=vec('SfourVec'), n=4,
         planar=1, planar_reason='zero for any inputs once the normalization condition holds',
         identity=0, consumed=[], consistency=0, eq_identical=0,
         source='data: Table datatable-S (GvMSY four-loop files); equations: eq. (S4); \\nmSfourVec'),
    dict(id='Xzero', block='NNLL', label='x^0 difference, eq. (xzerodiff)',
         basis='(A, B, C, D) of MV', data=[Fr(-48), Fr(14), Fr(20), Fr(2)], eq=[Fr(-48), Fr(14), Fr(20), Fr(2)], n=None,
         planar=0, identity=4, identity_reason='algebraic consequence of S_3 and S_4 (= -S_4/24 + C_F S_3/6)',
         consumed=[], consistency=0, eq_identical=0, source='eq. (xzerodiff), \\nmXzeroDiffABCD'),
    dict(id='Covone', block='NNLL', label='covered pairing, lambda = 1 (P^- at x^1)',
         basis='V_3, V_4 as S_3, S_4', data=S3 + S4, eq=S3 + S4, n=None,
         planar=0, identity=8, identity_reason='data identity with x^0 (coefficients of P^- at x^1 equal those of P^+ at x^0, App. xk)',
         consumed=[], consistency=0, eq_identical=0, source='Table tab:xk, rows covered lambda = 1'),
    dict(id='Covtwo', block='NNLL', label='covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3)',
         basis='V_3 (3), V_4 (5)', data=V3c2d + V4c2d, eq=V3c2e + V4c2e, n=(3, 4),
         planar=2, planar_reason='zero for any inputs once the normalization condition holds',
         identity=0, consumed=[], consistency=0, eq_identical=0,
         source='Table tab:xk, rows covered lambda = 2; \\nmXkDataVthreePlusXtwo etc.'),
    dict(id='Pminusquartic', block='NNLL', label='coefficient 16 of dFA/N_R in P^(3)- at x^0',
         basis='one number', data=[PM3[4]], eq=[num('PminusQuartic')], n=None,
         planar=0, identity=0, consumed=[], consistency=1,
         consistency_reason='only test of the assumption on d-invariants in P^- (paper, Sect. hypotheses)', eq_identical=0,
         source='\\nmPthreeMinusLnFour (data), \\nmPminusQuartic (equations)'),
    dict(id='Uncquartic', block='NNLL', label='coefficient of dFA/N_R, uncovered pairings, k >= 2',
         basis='one number', data=[V4u2d[4] / -24], eq=[V4u2e[4] / -24], n=None,
         planar=0, identity=0, consumed=[], consistency=1,
         consistency_reason='rests on the same assumption on d-invariants as the 16 (k = 1 is a data identity with x^0)',
         eq_identical=0, source='Table tab:xk, rows uncovered lambda = 2, last component'),
    dict(id='Nfour', block='NNLL', label='N=4 SYM: non-planar four-loop pole, and planar three-loop zero',
         basis='coefficient of zeta_2 g^8/(N_c^2 w^4) in S; S_3', data=[num('NfourPoleSCoef'), Fr(0)],
         eq=[num('NfourPoleSCoef'), num('NfourSthree')], n=None,
         planar=1, planar_reason='the planar three-loop zero fixes the N=4 counterpart of the normalization condition',
         identity=0, consumed=[], consistency=0, eq_identical=0,
         source='Sect. N4, eq. (N4); target from the all-spin result of Ref. Kniehl:2021ysp'),
    dict(id='AmpCfree', block='NNLL', label='four-quark amplitudes: C_F-free zeta_2 coefficients',
         basis='two loops C_A^2; three loops C_A^3, C_A^2 C_F', data=[AMP_DATA[2][0], AMP_DATA[3][0], AMP_DATA[3][1]],
         eq=[AMP_EQ[2][0], AMP_EQ[3][0], AMP_EQ[3][1]], n=None,
         planar=0, identity=0, consumed=[('quadrupole', 1)], consistency=0, eq_identical=3,
         eq_identical_reason='C_A^2 = -S_3[C_F C_A^2]/4, C_A^3 = -S_4[C_F C_A^3]/48, C_A^2 C_F = -S_4[C_F^2 C_A^2]/48 - S_3[C_F C_A^2]/12 (SU(N) components), for every input',
         source='DATA strand table (Wolfram), choice_sensitivity.py sect. 3-4; hostile check h2'),
    dict(id='AmpEightyfour', block='NNLL', label='four-quark amplitudes: three-loop C_A C_F^2 = 84',
         basis='one number', data=[DATA84], eq=[EQ84], n=None,
         planar=0, identity=0, consumed=[], consistency=0, eq_identical=0,
         source='amp_84_variants.py; hostile check h6 (constants fixed from one- and two-loop data)'),
    dict(id='AmpConstA', block='NNLL', label='four-quark amplitudes: numbers that fix the C_A-type constants',
         basis='one-loop constant C_A part; two-loop C_A C_F', data=[ONELOOP[0], AMP_DATA[2][1]],
         eq=[ONELOOP[0], AMP_DATA[2][1]], n=None,
         planar=0, identity=0, consumed=[], fitted=[('ampconstants', 2)], consistency=0, eq_identical=0,
         source='hostile check h6: p_A - r_A = 6, k_A + p_A = 6'),
    dict(id='AmpConstF', block='NNLL', label='four-quark amplitudes: C_F-proportional numbers',
         basis='one-loop C_F part, two-loop C_F^2, three-loop C_F^3', data=[ONELOOP[1], AMP_DATA[2][2], AMP_DATA[3][3]],
         eq=[ONELOOP[1], AMP_DATA[2][2], AMP_DATA[3][3]], n=None,
         planar=0, identity=0, consumed=[], fitted=[('ampconstants', 3)], consistency=0, eq_identical=0,
         source='absorbed by p_F, k_F, r_F and l_+ (by-product l_1+ = -1/6)'),
    # ------------------------------------------------ double-logarithmic terms (known since 1982-1983)
    dict(id='LLminus', block='DL', label='leading logarithms of P^- at a^2, a^3, a^4',
         basis='C_F x (C_A^{n-1}, ..., C_F^{n-1})', data=LLm[2] + LLm[3] + LLm[4], eq=LLm[2] + LLm[3] + LLm[4], n='LL',
         planar=3, planar_reason='planar part equals the leading logarithm of P^+, independent of every input',
         identity=0, consumed=[('kappa', 1)], consistency=0, eq_identical=0,
         source='Table datatable (MVV, GvMSY); \\nmLLminusTwo..Four; choice_sensitivity.py sect. 2'),
    dict(id='LLamp', block='DL', label='four-quark amplitudes: 12 leading-logarithmic coefficients',
         basis='SU(N) Laurent coefficients, L+1 per coefficient at L loops',
         data=[Fr(x) for v in CS['LL_amp_content'].values() for x in v['data']],
         eq=[Fr(x) for v in CS['LL_amp_content'].values() for x in v['data']], n=None,
         planar=0, identity=0, consumed=[], consistency=0, eq_identical=None,
         source='DATA strand table; choice_sensitivity.py sect. 3 (12/12 agree)'),
]

# ------------------------------------------------------------------ explicit list of discrete inputs
CHOICES = [
    dict(id='kappa', name='sign kappa = +1 of the signature-changing term', a_priori=False,
         how='printed in Ref. Kirschner:1983di eq. (4.4) for negative signature and derived in Sect. sign; first taken from eq. (3.16) of Ref. Moch:2026qsw (four-loop leading logarithm of P^-)',
         consumes={'LLminus': 1},
         changes='S_3 (both non-planar numbers), S_4 and V_4 at lambda = 2 (non-quartic numbers), V_3 at lambda = 2, non-planar LL of P^-, the 16 (-> -48), amplitude C_F-free (-21, 15, -74), 84 (-> 96), 6 odd amplitude LL',
         unchanged='quartic numbers of S_4 and V_4 (1152, 3072), N=4 coefficient, even amplitude LL',
         evidence='computed: choice_sensitivity.out, general_colour_components.out, amp_84_variants.out'),
    dict(id='bApresence', name='presence of the negative-signature adjoint Born term', a_priori=False,
         how='printed in Ref. Kirschner:1983di eq. (4.4) for SU(N); first added after S_3 failed without it',
         consumes={'Sthree': 1},
         changes='S_3 (both), S_4, V_3, V_4 (non-quartic), amplitude C_F-free (-18, 21/2, -50), 84 (-> 62), odd adjoint amplitude LL at 1-3 loops',
         unchanged='quartic numbers, LL of P^-, N=4 coefficient, even and odd-singlet amplitude LL, the 16 in SO(N) and Sp(N)',
         evidence='computed'),
    dict(id='bAsign', name='sign of that Born term, b_A^- = +b_A', a_priori=True,
         how='same Born term in both signatures, stated before the four-loop comparison, from the Born pole in s_r alone (Ref. Kirschner:1983di p. 137)',
         consumes={},
         changes='S_4 (non-quartic, S_4(b) - S_4(-b) = 8 b S_3), V_4 at lambda = 2 (non-quartic), amplitude three-loop C_F-free (7, -32), 84 (-> 40), odd adjoint amplitude LL at 2, 3 loops',
         unchanged='S_3, V_3, two-loop amplitude C_A^2, quartic numbers, LL of P^-, N=4 four-loop coefficient',
         evidence='computed'),
    dict(id='onelooppole', name='one-loop pole 2aC_F/w of F_1^+ kept (no constant source a j)', a_priori=True,
         how='required by P^(0) and by the tree amplitude, outside the compared numbers',
         consumes={},
         changes='the one-loop pole itself, S_3 by 24 z2 j (N^2-1)/N^2 and S_4 by -48 z2 j (N^2-1)(N^2+2)/N^3 in SU(N)',
         unchanged='nothing compared, once P^(0) holds',
         evidence='computed (choice_sensitivity.out sect. 5); step 4 summary item 3'),
    dict(id='normcond', name='normalization condition c_+ = l_+', a_priori=False,
         how='fixed by the absence of a planar zeta_2 violation at three loops, if c_+ - l_+ has no colour factor',
         consumes={},
         changes='only the C_F^n direction of S_n (24, 96, 480, 2688 x z2 (c_+ - l_+) C_F^n, n = 2..5) and of V_n at lambda = 2 (768, 7680), the N=4 three-loop zero and C_A^4 part',
         unchanged='non-planar numbers of S_3, S_4, V_3, V_4, N=4 coefficient, amplitude C_F-free numbers, LL of P^-',
         evidence='computed; the planar zero it uses is removed in column A of S_3'),
    dict(id='Nfourborn', name='N=4 Born weights b_R = 2C_A - C_R (tau = eps_R), b_8a^- = +C_A', a_priori=True,
         how='j = -1 pole of the one-loop exchange assumed; weights from the tree colour structure, scale from the singlet pole 4aC_A/w',
         consumes={},
         changes='N=4 coefficient through the scale W (384 W (W+2) z2 Y), N=4 three-loop zero (12 W (2 - W kappa + 8 W^2 m), 48 C_A (C_A^2 - b^2))',
         unchanged='every QCD number; the non-planar four-loop N=4 coefficient does not depend on the sign or size of b_8a^-',
         evidence='paper eq. (N4), App. N4 (from the project programs, not recomputed here)'),
    dict(id='lambdak', name='Born weights lambda_k of the shifted-pole assumption', a_priori=True,
         how='residues of P^(0) at N = -k, fixed before any comparison',
         consumes={},
         changes='all x^k numbers at k >= 2, V_3 = 6 lambda z2 (N^2-1)(2N^2 - lambda + 4)/N^3 in SU(N), quartic -16 lambda (lambda +- 2)',
         unchanged='x^0, N=4, amplitudes',
         evidence='computed (V_3 at general Born scale); paper eq. (uncov)'),
    dict(id='Nfournorm', name='N=4 normalization factor -2 between printed shifts and P', a_priori=True,
         how='a property of the target, identified at the first comparison and established from the non-planar cusp anomalous dimension, the moments to spin 8 and the Konishi dimension',
         consumes={},
         changes='the N=4 coefficient only (the other reading, -1/2, gives a factor 4)',
         unchanged='every QCD number',
         evidence='paper Sect. N4, App. N4; if counted as fixed from the compared number, the N=4 count falls from 1 to 0'),
    dict(id='quadrupole', name='amplitude matching: three conditions, one open structure', a_priori=False,
         how='finite colour operator, crossing-symmetric, no Lt-dependent scalar part (hostile check h3); the crossing-even quadrupole z2 Lt^4 [T_rc,[T_rc,T_t^2]] stays open and is set to zero by the three-loop data',
         consumes={'AmpCfree': 1},
         changes='three-loop C_A^3 and C_A^2 C_F by -3/2 and +3 per unit',
         unchanged='two-loop C_A^2',
         evidence='hostile check REPORT_matching_check.json (h3)'),
    dict(id='ampconstants', name='amplitude constants of relative order a (p, k, r, l_+)', a_priori=False,
         how='fitted to the one-loop constant and the two- and three-loop C_F-proportional numbers',
         consumes={'AmpConstA': 2, 'AmpConstF': 3},
         changes='C_F-proportional amplitude numbers and the C_A C_F^2 coefficient',
         unchanged='C_F-free amplitude numbers',
         evidence='hostile check h6; amp_84_variants.out'),
]
LISTED = ['kappa', 'bApresence', 'bAsign', 'onelooppole', 'normcond', 'Nfourborn', 'lambdak']   # the brief's list

def run(rows, choices, verbose=True):
    log = []
    # 1. data = equations, component by component
    for r in rows:
        assert len(r['data']) == len(r['eq']), r['id']
        for i, (d, e) in enumerate(zip(r['data'], r['eq'])):
            assert d == e, f"{r['id']} component {i}: data {d} != equations {e}"
    # 2. planar zeros where claimed
    for r in rows:
        if r['id'] == 'Sthree':
            assert planar(r['data'], 3) == 0 and planar(r['eq'], 3) == 0
        if r['id'] == 'Sfour':
            assert planar(r['data'], 4) == 0 and planar(r['eq'], 4) == 0
        if r['id'] == 'Covtwo':
            assert planar(r['data'][:3], 3) == 0 and planar(r['data'][3:], 4) == 0
        if r['id'] == 'LLminus':
            import math
            for n, sl in ((2, slice(0, 2)), (3, slice(2, 5)), (4, slice(5, 9))):
                cat = math.comb(2 * (n - 1), n - 1) // n
                assert planar(r['data'][sl], n) == cat * 2**n, 'planar LL of P^- differs from P^+'
    # 3. the x^0 difference is -S_4/24 + C_F S_3/6 and equals -48A + 14B + 20C + 2D
    S3v, S4v = rows[0]['data'], rows[1]['data']
    comb = [S4v[0] / -24, S4v[1] / -24 + S3v[0] / 6, S4v[2] / -24 + S3v[1] / 6, S4v[3] / -24 + S3v[2] / 6, S4v[4] / -24]
    a, b, c, d = rows[2]['data']
    A_ = [Fr(-1, 24), 0, 0, 0, 1]; B_ = [1, -2, 0, 0, 0]; C_ = [1, -4, 4, 0, 0]; D_ = [1, -6, 12, -8, 0]
    mv = [a * A_[i] + b * B_[i] + c * C_[i] + d * D_[i] for i in range(5)]
    assert comb == mv == [Fr(38), Fr(-120), Fr(104), Fr(-16), Fr(-48)], (comb, mv)
    # 4. the covered lambda = 1 row equals S_3, S_4 (data identity)
    assert rows[3]['data'] == S3v + S4v
    for r in rows:
        r.setdefault('fitted', [])
    # 5. consumption bookkeeping: each row's consumed (B) and fitted (A) numbers are assigned to an input that lists it
    cons_by_choice = {}
    for ch in choices:
        for rid, k in ch['consumes'].items():
            cons_by_choice[(rid, ch['id'])] = k
    for r in rows:
        for cid, k in r['consumed'] + r['fitted']:
            assert cons_by_choice.get((r['id'], cid)) == k, f"consumption of {r['id']} by {cid} not matched"
    assert sum(cons_by_choice.values()) == sum(k for r in rows for _, k in r['consumed'] + r['fitted'])
    # 6. counts
    out = []
    for r in rows:
        raw = len(r['data'])
        fitted = sum(k for _, k in r['fitted'])
        A = raw - r['planar'] - r['identity'] - fitted
        B = A - sum(k for _, k in r['consumed']) - r['consistency']
        C = None if r['eq_identical'] is None else max(0, B - r['eq_identical'])
        assert A >= 0 and B >= 0
        out.append(dict(id=r['id'], block=r['block'], label=r['label'], raw=raw, planar=r['planar'],
                        identity=r['identity'], fitted=fitted, A=A, consumed=sum(k for _, k in r['consumed']),
                        consistency=r['consistency'], B=B, C=C, source=r['source']))
        if verbose:
            log.append(f"{r['id']:14s} raw {raw:2d}  planar {r['planar']}  identity {r['identity']}  fitted {fitted}  A {A:2d}  "
                       f"consumed {sum(k for _, k in r['consumed'])}  consistency {r['consistency']}  B {B:2d}  C {C}")
    tot = {}
    for blk in ('NNLL', 'DL'):
        rs = [o for o in out if o['block'] == blk]
        tot[blk] = dict(raw=sum(o['raw'] for o in rs), A=sum(o['A'] for o in rs), B=sum(o['B'] for o in rs),
                        C=None if any(o['C'] is None for o in rs) else sum(o['C'] for o in rs))
    # choices
    listed = [c for c in choices if c['id'] in LISTED]
    chsum = dict(listed=len(listed), listed_a_priori=sum(c['a_priori'] for c in listed),
                 listed_from_data=sum(not c['a_priori'] for c in listed),
                 all=len(choices), all_from_data=sum(not c['a_priori'] for c in choices),
                 numbers_used_B=sum(k for r in rows for _, k in r['consumed']),
                 numbers_fitted_A=sum(k for r in rows for _, k in r['fitted']))
    return out, tot, chsum, log

def macro_name(s):
    return 'nmCount' + s

def write_outputs(out, tot, chsum):
    with open(f'{HERE}/count_table.tsv', 'w') as f:
        f.write('id\tblock\tlabel\traw\tplanar\tidentity\tfitted\tA_independent\tconsumed\tconsistency\tB_conservative\tC_strict\tsource\n')
        for o in out:
            f.write('\t'.join(str(o[k]) for k in ('id', 'block', 'label', 'raw', 'planar', 'identity', 'fitted', 'A', 'consumed',
                                                   'consistency', 'B', 'C', 'source')) + '\n')
    with open(f'{HERE}/choices.tsv', 'w') as f:
        f.write('id\tin_brief_list\tname\ta_priori\thow_fixed\tconsumes\tchanges\tunchanged\tevidence\n')
        for c in CHOICES:
            f.write('\t'.join([c['id'], str(c['id'] in LISTED), c['name'], str(c['a_priori']), c['how'],
                               json.dumps(c['consumes']), c['changes'], c['unchanged'], c['evidence']]) + '\n')
    json.dump(dict(rows=out, totals=tot, choices=chsum), open(f'{HERE}/count_summary.json', 'w'), indent=1)
    # macros: letters only in names, as in numbers.tex
    words = {'raw': 'Raw', 'planar': 'Planar', 'identity': 'Ident', 'fitted': 'Fitted', 'A': 'Indep', 'consumed': 'Used',
             'consistency': 'Consist', 'B': 'Cons', 'C': 'Strict'}
    with open(f'{HERE}/count_macros.tex', 'w') as f:
        f.write('% generated by count_checks.py (strand COUNT, R4); do not edit by hand\n')
        for o in out:
            for k, wd in words.items():
                v = o[k]
                if v is None:
                    v = '--'
                f.write(f'\\newcommand{{\\{macro_name(o["id"] + wd)}}}{{{v}}}% {o["label"]}: {k}\n')
        for blk, t in tot.items():
            for k, wd in (('raw', 'Raw'), ('A', 'Indep'), ('B', 'Cons'), ('C', 'Strict')):
                f.write(f'\\newcommand{{\\{macro_name(("Nnll" if blk == "NNLL" else "Dl") + "Total" + wd)}}}{{{"--" if t[k] is None else t[k]}}}% {blk} total {k}\n')
        ca = next(o for o in out if o['id'] == 'AmpConstA'); cf = next(o for o in out if o['id'] == 'AmpConstF')
        for k, wd in (('raw', 'Raw'), ('A', 'Indep'), ('B', 'Cons')):
            f.write(f'\\newcommand{{\\nmCountAmpConst{wd}}}{{{ca[k] + cf[k]}}}% amplitude numbers that fix constants (C_A-type and C_F-type): {k}\n')
        f.write(f'\\newcommand{{\\nmCountChoicesListed}}{{{chsum["listed"]}}}% discrete inputs in the list of the brief\n')
        f.write(f'\\newcommand{{\\nmCountChoicesAPriori}}{{{chsum["listed_a_priori"]}}}% of them fixed before the comparison\n')
        f.write(f'\\newcommand{{\\nmCountChoicesFromData}}{{{chsum["listed_from_data"]}}}% of them fixed from the compared data\n')
        f.write(f'\\newcommand{{\\nmCountLLampFunctions}}{{12}}% amplitude LL coefficient functions\n')
        nchg = len({(k, i) for k, v in CS['LL_amp_content'].items() for lst in v['changed_by'].values() for i in lst})
        f.write(f'\\newcommand{{\\nmCountLLampChanged}}{{{nchg}}}% of their SU(N) coefficients, changed by an alternative of kappa or b_A^-\n')

if __name__ == '__main__':
    if '--selftest' in sys.argv:
        import copy
        fails = 0
        # (a) a wrong data component must be caught
        rows = copy.deepcopy(ROWS); rows[1]['data'] = rows[1]['data'][:4] + [rows[1]['data'][4] + 1]
        try:
            run(rows, CHOICES, False)
        except AssertionError:
            fails += 1
        # (b) a vector with a non-zero planar combination must be caught (data and equations changed together)
        rows = copy.deepcopy(ROWS); rows[0]['data'] = [Fr(61), Fr(-192), Fr(144)]; rows[0]['eq'] = rows[0]['data']
        try:
            run(rows, CHOICES, False)
        except AssertionError:
            fails += 1
        # (c) a consumption not matched by a choice must be caught
        ch = copy.deepcopy(CHOICES); ch[1]['consumes'] = {}
        try:
            run(ROWS, ch, False)
        except AssertionError:
            fails += 1
        print(f"selftest: {fails}/3 perturbations caught")
        assert fails == 3
        sys.exit(0)
    out, tot, chsum, log = run(ROWS, CHOICES)
    print('\n'.join(log))
    print('totals:', json.dumps(tot))
    print('choices:', json.dumps(chsum))
    write_outputs(out, tot, chsum)
    print('written: count_table.tsv, choices.tsv, count_summary.json, count_macros.tex')


==> anc/numbers/deposit/R4/count/count_macros.tex <==
% generated by count_checks.py (strand COUNT, R4); do not edit by hand
\newcommand{\nmCountSthreeRaw}{3}% S_3 at x^0 (three loops): raw
\newcommand{\nmCountSthreePlanar}{1}% S_3 at x^0 (three loops): planar
\newcommand{\nmCountSthreeIdent}{0}% S_3 at x^0 (three loops): identity
\newcommand{\nmCountSthreeFitted}{0}% S_3 at x^0 (three loops): fitted
\newcommand{\nmCountSthreeIndep}{2}% S_3 at x^0 (three loops): A
\newcommand{\nmCountSthreeUsed}{1}% S_3 at x^0 (three loops): consumed
\newcommand{\nmCountSthreeConsist}{0}% S_3 at x^0 (three loops): consistency
\newcommand{\nmCountSthreeCons}{1}% S_3 at x^0 (three loops): B
\newcommand{\nmCountSthreeStrict}{1}% S_3 at x^0 (three loops): C
\newcommand{\nmCountSfourRaw}{5}% S_4 at x^0 (four loops): raw
\newcommand{\nmCountSfourPlanar}{1}% S_4 at x^0 (four loops): planar
\newcommand{\nmCountSfourIdent}{0}% S_4 at x^0 (four loops): identity
\newcommand{\nmCountSfourFitted}{0}% S_4 at x^0 (four loops): fitted
\newcommand{\nmCountSfourIndep}{4}% S_4 at x^0 (four loops): A
\newcommand{\nmCountSfourUsed}{0}% S_4 at x^0 (four loops): consumed
\newcommand{\nmCountSfourConsist}{0}% S_4 at x^0 (four loops): consistency
\newcommand{\nmCountSfourCons}{4}% S_4 at x^0 (four loops): B
\newcommand{\nmCountSfourStrict}{4}% S_4 at x^0 (four loops): C
\newcommand{\nmCountXzeroRaw}{4}% x^0 difference, eq. (xzerodiff): raw
\newcommand{\nmCountXzeroPlanar}{0}% x^0 difference, eq. (xzerodiff): planar
\newcommand{\nmCountXzeroIdent}{4}% x^0 difference, eq. (xzerodiff): identity
\newcommand{\nmCountXzeroFitted}{0}% x^0 difference, eq. (xzerodiff): fitted
\newcommand{\nmCountXzeroIndep}{0}% x^0 difference, eq. (xzerodiff): A
\newcommand{\nmCountXzeroUsed}{0}% x^0 difference, eq. (xzerodiff): consumed
\newcommand{\nmCountXzeroConsist}{0}% x^0 difference, eq. (xzerodiff): consistency
\newcommand{\nmCountXzeroCons}{0}% x^0 difference, eq. (xzerodiff): B
\newcommand{\nmCountXzeroStrict}{0}% x^0 difference, eq. (xzerodiff): C
\newcommand{\nmCountCovoneRaw}{8}% covered pairing, lambda = 1 (P^- at x^1): raw
\newcommand{\nmCountCovonePlanar}{0}% covered pairing, lambda = 1 (P^- at x^1): planar
\newcommand{\nmCountCovoneIdent}{8}% covered pairing, lambda = 1 (P^- at x^1): identity
\newcommand{\nmCountCovoneFitted}{0}% covered pairing, lambda = 1 (P^- at x^1): fitted
\newcommand{\nmCountCovoneIndep}{0}% covered pairing, lambda = 1 (P^- at x^1): A
\newcommand{\nmCountCovoneUsed}{0}% covered pairing, lambda = 1 (P^- at x^1): consumed
\newcommand{\nmCountCovoneConsist}{0}% covered pairing, lambda = 1 (P^- at x^1): consistency
\newcommand{\nmCountCovoneCons}{0}% covered pairing, lambda = 1 (P^- at x^1): B
\newcommand{\nmCountCovoneStrict}{0}% covered pairing, lambda = 1 (P^- at x^1): C
\newcommand{\nmCountCovtwoRaw}{8}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): raw
\newcommand{\nmCountCovtwoPlanar}{2}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): planar
\newcommand{\nmCountCovtwoIdent}{0}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): identity
\newcommand{\nmCountCovtwoFitted}{0}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): fitted
\newcommand{\nmCountCovtwoIndep}{6}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): A
\newcommand{\nmCountCovtwoUsed}{0}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): consumed
\newcommand{\nmCountCovtwoConsist}{0}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): consistency
\newcommand{\nmCountCovtwoCons}{6}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): B
\newcommand{\nmCountCovtwoStrict}{6}% covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3): C
\newcommand{\nmCountPminusquarticRaw}{1}% coefficient 16 of dFA/N_R in P^(3)- at x^0: raw
\newcommand{\nmCountPminusquarticPlanar}{0}% coefficient 16 of dFA/N_R in P^(3)- at x^0: planar
\newcommand{\nmCountPminusquarticIdent}{0}% coefficient 16 of dFA/N_R in P^(3)- at x^0: identity
\newcommand{\nmCountPminusquarticFitted}{0}% coefficient 16 of dFA/N_R in P^(3)- at x^0: fitted
\newcommand{\nmCountPminusquarticIndep}{1}% coefficient 16 of dFA/N_R in P^(3)- at x^0: A
\newcommand{\nmCountPminusquarticUsed}{0}% coefficient 16 of dFA/N_R in P^(3)- at x^0: consumed
\newcommand{\nmCountPminusquarticConsist}{1}% coefficient 16 of dFA/N_R in P^(3)- at x^0: consistency
\newcommand{\nmCountPminusquarticCons}{0}% coefficient 16 of dFA/N_R in P^(3)- at x^0: B
\newcommand{\nmCountPminusquarticStrict}{0}% coefficient 16 of dFA/N_R in P^(3)- at x^0: C
\newcommand{\nmCountUncquarticRaw}{1}% coefficient of dFA/N_R, uncovered pairings, k >= 2: raw
\newcommand{\nmCountUncquarticPlanar}{0}% coefficient of dFA/N_R, uncovered pairings, k >= 2: planar
\newcommand{\nmCountUncquarticIdent}{0}% coefficient of dFA/N_R, uncovered pairings, k >= 2: identity
\newcommand{\nmCountUncquarticFitted}{0}% coefficient of dFA/N_R, uncovered pairings, k >= 2: fitted
\newcommand{\nmCountUncquarticIndep}{1}% coefficient of dFA/N_R, uncovered pairings, k >= 2: A
\newcommand{\nmCountUncquarticUsed}{0}% coefficient of dFA/N_R, uncovered pairings, k >= 2: consumed
\newcommand{\nmCountUncquarticConsist}{1}% coefficient of dFA/N_R, uncovered pairings, k >= 2: consistency
\newcommand{\nmCountUncquarticCons}{0}% coefficient of dFA/N_R, uncovered pairings, k >= 2: B
\newcommand{\nmCountUncquarticStrict}{0}% coefficient of dFA/N_R, uncovered pairings, k >= 2: C
\newcommand{\nmCountNfourRaw}{2}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: raw
\newcommand{\nmCountNfourPlanar}{1}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: planar
\newcommand{\nmCountNfourIdent}{0}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: identity
\newcommand{\nmCountNfourFitted}{0}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: fitted
\newcommand{\nmCountNfourIndep}{1}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: A
\newcommand{\nmCountNfourUsed}{0}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: consumed
\newcommand{\nmCountNfourConsist}{0}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: consistency
\newcommand{\nmCountNfourCons}{1}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: B
\newcommand{\nmCountNfourStrict}{1}% N=4 SYM: non-planar four-loop pole, and planar three-loop zero: C
\newcommand{\nmCountAmpCfreeRaw}{3}% four-quark amplitudes: C_F-free zeta_2 coefficients: raw
\newcommand{\nmCountAmpCfreePlanar}{0}% four-quark amplitudes: C_F-free zeta_2 coefficients: planar
\newcommand{\nmCountAmpCfreeIdent}{0}% four-quark amplitudes: C_F-free zeta_2 coefficients: identity
\newcommand{\nmCountAmpCfreeFitted}{0}% four-quark amplitudes: C_F-free zeta_2 coefficients: fitted
\newcommand{\nmCountAmpCfreeIndep}{3}% four-quark amplitudes: C_F-free zeta_2 coefficients: A
\newcommand{\nmCountAmpCfreeUsed}{1}% four-quark amplitudes: C_F-free zeta_2 coefficients: consumed
\newcommand{\nmCountAmpCfreeConsist}{0}% four-quark amplitudes: C_F-free zeta_2 coefficients: consistency
\newcommand{\nmCountAmpCfreeCons}{2}% four-quark amplitudes: C_F-free zeta_2 coefficients: B
\newcommand{\nmCountAmpCfreeStrict}{0}% four-quark amplitudes: C_F-free zeta_2 coefficients: C
\newcommand{\nmCountAmpEightyfourRaw}{1}% four-quark amplitudes: three-loop C_A C_F^2 = 84: raw
\newcommand{\nmCountAmpEightyfourPlanar}{0}% four-quark amplitudes: three-loop C_A C_F^2 = 84: planar
\newcommand{\nmCountAmpEightyfourIdent}{0}% four-quark amplitudes: three-loop C_A C_F^2 = 84: identity
\newcommand{\nmCountAmpEightyfourFitted}{0}% four-quark amplitudes: three-loop C_A C_F^2 = 84: fitted
\newcommand{\nmCountAmpEightyfourIndep}{1}% four-quark amplitudes: three-loop C_A C_F^2 = 84: A
\newcommand{\nmCountAmpEightyfourUsed}{0}% four-quark amplitudes: three-loop C_A C_F^2 = 84: consumed
\newcommand{\nmCountAmpEightyfourConsist}{0}% four-quark amplitudes: three-loop C_A C_F^2 = 84: consistency
\newcommand{\nmCountAmpEightyfourCons}{1}% four-quark amplitudes: three-loop C_A C_F^2 = 84: B
\newcommand{\nmCountAmpEightyfourStrict}{1}% four-quark amplitudes: three-loop C_A C_F^2 = 84: C
\newcommand{\nmCountAmpConstARaw}{2}% four-quark amplitudes: numbers that fix the C_A-type constants: raw
\newcommand{\nmCountAmpConstAPlanar}{0}% four-quark amplitudes: numbers that fix the C_A-type constants: planar
\newcommand{\nmCountAmpConstAIdent}{0}% four-quark amplitudes: numbers that fix the C_A-type constants: identity
\newcommand{\nmCountAmpConstAFitted}{2}% four-quark amplitudes: numbers that fix the C_A-type constants: fitted
\newcommand{\nmCountAmpConstAIndep}{0}% four-quark amplitudes: numbers that fix the C_A-type constants: A
\newcommand{\nmCountAmpConstAUsed}{0}% four-quark amplitudes: numbers that fix the C_A-type constants: consumed
\newcommand{\nmCountAmpConstAConsist}{0}% four-quark amplitudes: numbers that fix the C_A-type constants: consistency
\newcommand{\nmCountAmpConstACons}{0}% four-quark amplitudes: numbers that fix the C_A-type constants: B
\newcommand{\nmCountAmpConstAStrict}{0}% four-quark amplitudes: numbers that fix the C_A-type constants: C
\newcommand{\nmCountAmpConstFRaw}{3}% four-quark amplitudes: C_F-proportional numbers: raw
\newcommand{\nmCountAmpConstFPlanar}{0}% four-quark amplitudes: C_F-proportional numbers: planar
\newcommand{\nmCountAmpConstFIdent}{0}% four-quark amplitudes: C_F-proportional numbers: identity
\newcommand{\nmCountAmpConstFFitted}{3}% four-quark amplitudes: C_F-proportional numbers: fitted
\newcommand{\nmCountAmpConstFIndep}{0}% four-quark amplitudes: C_F-proportional numbers: A
\newcommand{\nmCountAmpConstFUsed}{0}% four-quark amplitudes: C_F-proportional numbers: consumed
\newcommand{\nmCountAmpConstFConsist}{0}% four-quark amplitudes: C_F-proportional numbers: consistency
\newcommand{\nmCountAmpConstFCons}{0}% four-quark amplitudes: C_F-proportional numbers: B
\newcommand{\nmCountAmpConstFStrict}{0}% four-quark amplitudes: C_F-proportional numbers: C
\newcommand{\nmCountLLminusRaw}{9}% leading logarithms of P^- at a^2, a^3, a^4: raw
\newcommand{\nmCountLLminusPlanar}{3}% leading logarithms of P^- at a^2, a^3, a^4: planar
\newcommand{\nmCountLLminusIdent}{0}% leading logarithms of P^- at a^2, a^3, a^4: identity
\newcommand{\nmCountLLminusFitted}{0}% leading logarithms of P^- at a^2, a^3, a^4: fitted
\newcommand{\nmCountLLminusIndep}{6}% leading logarithms of P^- at a^2, a^3, a^4: A
\newcommand{\nmCountLLminusUsed}{1}% leading logarithms of P^- at a^2, a^3, a^4: consumed
\newcommand{\nmCountLLminusConsist}{0}% leading logarithms of P^- at a^2, a^3, a^4: consistency
\newcommand{\nmCountLLminusCons}{5}% leading logarithms of P^- at a^2, a^3, a^4: B
\newcommand{\nmCountLLminusStrict}{5}% leading logarithms of P^- at a^2, a^3, a^4: C
\newcommand{\nmCountLLampRaw}{36}% four-quark amplitudes: 12 leading-logarithmic coefficients: raw
\newcommand{\nmCountLLampPlanar}{0}% four-quark amplitudes: 12 leading-logarithmic coefficients: planar
\newcommand{\nmCountLLampIdent}{0}% four-quark amplitudes: 12 leading-logarithmic coefficients: identity
\newcommand{\nmCountLLampFitted}{0}% four-quark amplitudes: 12 leading-logarithmic coefficients: fitted
\newcommand{\nmCountLLampIndep}{36}% four-quark amplitudes: 12 leading-logarithmic coefficients: A
\newcommand{\nmCountLLampUsed}{0}% four-quark amplitudes: 12 leading-logarithmic coefficients: consumed
\newcommand{\nmCountLLampConsist}{0}% four-quark amplitudes: 12 leading-logarithmic coefficients: consistency
\newcommand{\nmCountLLampCons}{36}% four-quark amplitudes: 12 leading-logarithmic coefficients: B
\newcommand{\nmCountLLampStrict}{--}% four-quark amplitudes: 12 leading-logarithmic coefficients: C
\newcommand{\nmCountNnllTotalRaw}{41}% NNLL total raw
\newcommand{\nmCountNnllTotalIndep}{19}% NNLL total A
\newcommand{\nmCountNnllTotalCons}{15}% NNLL total B
\newcommand{\nmCountNnllTotalStrict}{13}% NNLL total C
\newcommand{\nmCountDlTotalRaw}{45}% DL total raw
\newcommand{\nmCountDlTotalIndep}{42}% DL total A
\newcommand{\nmCountDlTotalCons}{41}% DL total B
\newcommand{\nmCountDlTotalStrict}{--}% DL total C
\newcommand{\nmCountAmpConstRaw}{5}% amplitude numbers that fix constants (C_A-type and C_F-type): raw
\newcommand{\nmCountAmpConstIndep}{0}% amplitude numbers that fix constants (C_A-type and C_F-type): A
\newcommand{\nmCountAmpConstCons}{0}% amplitude numbers that fix constants (C_A-type and C_F-type): B
\newcommand{\nmCountChoicesListed}{7}% discrete inputs in the list of the brief
\newcommand{\nmCountChoicesAPriori}{4}% of them fixed before the comparison
\newcommand{\nmCountChoicesFromData}{3}% of them fixed from the compared data
\newcommand{\nmCountLLampFunctions}{12}% amplitude LL coefficient functions
\newcommand{\nmCountLLampChanged}{12}% of their SU(N) coefficients, changed by an alternative of kappa or b_A^-


==> anc/numbers/deposit/R4/count/count_summary.json <==
{
 "rows": [
  {
   "id": "Sthree",
   "block": "NNLL",
   "label": "S_3 at x^0 (three loops)",
   "raw": 3,
   "planar": 1,
   "identity": 0,
   "fitted": 0,
   "A": 2,
   "consumed": 1,
   "consistency": 0,
   "B": 1,
   "C": 1,
   "source": "data: Table datatable-S (MVV three-loop); equations: eq. (S3); \\nmSthreeVec"
  },
  {
   "id": "Sfour",
   "block": "NNLL",
   "label": "S_4 at x^0 (four loops)",
   "raw": 5,
   "planar": 1,
   "identity": 0,
   "fitted": 0,
   "A": 4,
   "consumed": 0,
   "consistency": 0,
   "B": 4,
   "C": 4,
   "source": "data: Table datatable-S (GvMSY four-loop files); equations: eq. (S4); \\nmSfourVec"
  },
  {
   "id": "Xzero",
   "block": "NNLL",
   "label": "x^0 difference, eq. (xzerodiff)",
   "raw": 4,
   "planar": 0,
   "identity": 4,
   "fitted": 0,
   "A": 0,
   "consumed": 0,
   "consistency": 0,
   "B": 0,
   "C": 0,
   "source": "eq. (xzerodiff), \\nmXzeroDiffABCD"
  },
  {
   "id": "Covone",
   "block": "NNLL",
   "label": "covered pairing, lambda = 1 (P^- at x^1)",
   "raw": 8,
   "planar": 0,
   "identity": 8,
   "fitted": 0,
   "A": 0,
   "consumed": 0,
   "consistency": 0,
   "B": 0,
   "C": 0,
   "source": "Table tab:xk, rows covered lambda = 1"
  },
  {
   "id": "Covtwo",
   "block": "NNLL",
   "label": "covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3)",
   "raw": 8,
   "planar": 2,
   "identity": 0,
   "fitted": 0,
   "A": 6,
   "consumed": 0,
   "consistency": 0,
   "B": 6,
   "C": 6,
   "source": "Table tab:xk, rows covered lambda = 2; \\nmXkDataVthreePlusXtwo etc."
  },
  {
   "id": "Pminusquartic",
   "block": "NNLL",
   "label": "coefficient 16 of dFA/N_R in P^(3)- at x^0",
   "raw": 1,
   "planar": 0,
   "identity": 0,
   "fitted": 0,
   "A": 1,
   "consumed": 0,
   "consistency": 1,
   "B": 0,
   "C": 0,
   "source": "\\nmPthreeMinusLnFour (data), \\nmPminusQuartic (equations)"
  },
  {
   "id": "Uncquartic",
   "block": "NNLL",
   "label": "coefficient of dFA/N_R, uncovered pairings, k >= 2",
   "raw": 1,
   "planar": 0,
   "identity": 0,
   "fitted": 0,
   "A": 1,
   "consumed": 0,
   "consistency": 1,
   "B": 0,
   "C": 0,
   "source": "Table tab:xk, rows uncovered lambda = 2, last component"
  },
  {
   "id": "Nfour",
   "block": "NNLL",
   "label": "N=4 SYM: non-planar four-loop pole, and planar three-loop zero",
   "raw": 2,
   "planar": 1,
   "identity": 0,
   "fitted": 0,
   "A": 1,
   "consumed": 0,
   "consistency": 0,
   "B": 1,
   "C": 1,
   "source": "Sect. N4, eq. (N4); target from the all-spin result of Ref. Kniehl:2021ysp"
  },
  {
   "id": "AmpCfree",
   "block": "NNLL",
   "label": "four-quark amplitudes: C_F-free zeta_2 coefficients",
   "raw": 3,
   "planar": 0,
   "identity": 0,
   "fitted": 0,
   "A": 3,
   "consumed": 1,
   "consistency": 0,
   "B": 2,
   "C": 0,
   "source": "DATA strand table (Wolfram), choice_sensitivity.py sect. 3-4; hostile check h2"
  },
  {
   "id": "AmpEightyfour",
   "block": "NNLL",
   "label": "four-quark amplitudes: three-loop C_A C_F^2 = 84",
   "raw": 1,
   "planar": 0,
   "identity": 0,
   "fitted": 0,
   "A": 1,
   "consumed": 0,
   "consistency": 0,
   "B": 1,
   "C": 1,
   "source": "amp_84_variants.py; hostile check h6 (constants fixed from one- and two-loop data)"
  },
  {
   "id": "AmpConstA",
   "block": "NNLL",
   "label": "four-quark amplitudes: numbers that fix the C_A-type constants",
   "raw": 2,
   "planar": 0,
   "identity": 0,
   "fitted": 2,
   "A": 0,
   "consumed": 0,
   "consistency": 0,
   "B": 0,
   "C": 0,
   "source": "hostile check h6: p_A - r_A = 6, k_A + p_A = 6"
  },
  {
   "id": "AmpConstF",
   "block": "NNLL",
   "label": "four-quark amplitudes: C_F-proportional numbers",
   "raw": 3,
   "planar": 0,
   "identity": 0,
   "fitted": 3,
   "A": 0,
   "consumed": 0,
   "consistency": 0,
   "B": 0,
   "C": 0,
   "source": "absorbed by p_F, k_F, r_F and l_+ (by-product l_1+ = -1/6)"
  },
  {
   "id": "LLminus",
   "block": "DL",
   "label": "leading logarithms of P^- at a^2, a^3, a^4",
   "raw": 9,
   "planar": 3,
   "identity": 0,
   "fitted": 0,
   "A": 6,
   "consumed": 1,
   "consistency": 0,
   "B": 5,
   "C": 5,
   "source": "Table datatable (MVV, GvMSY); \\nmLLminusTwo..Four; choice_sensitivity.py sect. 2"
  },
  {
   "id": "LLamp",
   "block": "DL",
   "label": "four-quark amplitudes: 12 leading-logarithmic coefficients",
   "raw": 36,
   "planar": 0,
   "identity": 0,
   "fitted": 0,
   "A": 36,
   "consumed": 0,
   "consistency": 0,
   "B": 36,
   "C": null,
   "source": "DATA strand table; choice_sensitivity.py sect. 3 (12/12 agree)"
  }
 ],
 "totals": {
  "NNLL": {
   "raw": 41,
   "A": 19,
   "B": 15,
   "C": 13
  },
  "DL": {
   "raw": 45,
   "A": 42,
   "B": 41,
   "C": null
  }
 },
 "choices": {
  "listed": 7,
  "listed_a_priori": 4,
  "listed_from_data": 3,
  "all": 10,
  "all_from_data": 5,
  "numbers_used_B": 3,
  "numbers_fitted_A": 5
 }
}

==> anc/numbers/deposit/R4/count/count_table.tex <==
% Tables for the count of reproduced numbers against discrete inputs (strand COUNT, round R4).
% Requires ../numbers/numbers.tex (the paper's macros) and count_macros.tex (generated by count_checks.py).
% Every count is a placeholder \nmCount...; no count is typed here.
% Labels used from draft v2: eq:S3, eq:S4, eq:xzerodiff, eq:system, eq:S, sec:sign, sec:hypotheses, sec:Pminus,
% sec:xk, sec:N4, tab:xk, tab:hypotheses, app:N4.  The new subsection on the four-quark amplitudes is cited
% through Ref. Caola:2021rqz only; add \ref to its label once that label exists.

\begin{table}[tbp]
  \centering
  \footnotesize
  \setlength{\tabcolsep}{3pt}
  \begin{tabular}{p{3.7cm}cccp{4.1cm}p{3.6cm}@{}l@{}}
  \hline
  \raggedright Quantity & \begin{tabular}{@{}c@{}}numbers\\compared\end{tabular} & \begin{tabular}{@{}c@{}}inde-\\pendent\end{tabular} & tests & \raggedright Numbers not counted as tests & \raggedright Discrete inputs that change it &\\
  \hline
  \multicolumn{6}{l}{Non-planar $\zeta_2$ terms at NNLL, which test the $(i\pi)^2$ term} &\\[2pt]
  \raggedright $S_3$ at $x^0$, eq.~(\ref{eq:S3})
    & \nmCountSthreeRaw & \nmCountSthreeIndep & \nmCountSthreeCons
    & \raggedright Planar combination, which fixes the normalization condition. One number used for the
      presence of $b_A^-$
    & \raggedright $\kappa$, presence of $b_A^-$ &\\
  \raggedright $S_4$ at $x^0$, eq.~(\ref{eq:S4})
    & \nmCountSfourRaw & \nmCountSfourIndep & \nmCountSfourCons
    & \raggedright Planar combination
    & \raggedright $\kappa$, presence and sign of $b_A^-$, except in the coefficient of
      $d_F^{abcd}d_A^{abcd}/N_R$ &\\
  \raggedright $x^0$ difference, eq.~(\ref{eq:xzerodiff})
    & \nmCountXzeroRaw & \nmCountXzeroIndep & \nmCountXzeroCons
    & \raggedright Equal to $-S_4/24+C_FS_3/6$
    & \raggedright As $S_3$ and $S_4$ &\\
  \raggedright Covered pairings at $\lambda=1$, Table~\ref{tab:xk}
    & \nmCountCovoneRaw & \nmCountCovoneIndep & \nmCountCovoneCons
    & \raggedright Equal to $S_3$ and $S_4$ in the complete results
    & \raggedright As $S_3$ and $S_4$ &\\
  \raggedright Covered pairings at $\lambda=2$, Table~\ref{tab:xk}
    & \nmCountCovtwoRaw & \nmCountCovtwoIndep & \nmCountCovtwoCons
    & \raggedright Two planar combinations
    & \raggedright $\lambda_k$. $\kappa$ and $b_A^-$ except in the coefficient of
      $d_F^{abcd}d_A^{abcd}/N_R$ &\\
  \raggedright Coefficient $\nmPminusQuartic$ of $d_F^{abcd}d_A^{abcd}/N_R$ in $P^{(3)-}$ at $x^0$
    & \nmCountPminusquarticRaw & \nmCountPminusquarticIndep & \nmCountPminusquarticCons
    & \raggedright Consistency check of the assumption on $d$-invariants in $P^-$
    & \raggedright $\kappa$ &\\
  \raggedright Coefficient of $d_F^{abcd}d_A^{abcd}/N_R$, uncovered pairings, $k\ge2$
    & \nmCountUncquarticRaw & \nmCountUncquarticIndep & \nmCountUncquarticCons
    & \raggedright Consistency check of the same assumption
    & \raggedright $\lambda_k$ &\\
  \raggedright $\mathcal{N}=4$ pole at four loops and planar zero at three loops, Sect.~\ref{sec:N4}
    & \nmCountNfourRaw & \nmCountNfourIndep & \nmCountNfourCons
    & \raggedright Planar zero, which fixes the counterpart of the normalization condition
    & \raggedright Scale of the $\mathcal{N}=4$ Born weights, normalization factor of the target &\\
  \raggedright Four-quark amplitudes~\cite{Caola:2021rqz}, $C_F$-free $\zeta_2$ coefficients
    & \nmCountAmpCfreeRaw & \nmCountAmpCfreeIndep & \nmCountAmpCfreeCons
    & \raggedright One number used for the quadrupole term that the conditions on the matching do not fix
    & \raggedright $\kappa$, presence and sign of $b_A^-$ &\\
  \raggedright Four-quark amplitudes, three-loop $C_AC_F^2$ coefficient
    & \nmCountAmpEightyfourRaw & \nmCountAmpEightyfourIndep & \nmCountAmpEightyfourCons
    & \raggedright None
    & \raggedright $\kappa$, presence and sign of $b_A^-$ &\\
  \raggedright Four-quark amplitudes, other $\zeta_2$ coefficients through three loops
    & \nmCountAmpConstRaw & \nmCountAmpConstIndep & \nmCountAmpConstCons
    & \raggedright They fix constants that the equations do not determine
    & \raggedright None &\\[2pt]
  \raggedright Sum over this block
    & \nmCountNnllTotalRaw & \nmCountNnllTotalIndep & \nmCountNnllTotalCons & & &\\
  \hline
  \multicolumn{6}{l}{Double logarithms, which test $\kappa$ and the equations of
    Refs.~\cite{Kirschner:1982xw,Kirschner:1982qf,Kirschner:1983di}} &\\[2pt]
  \raggedright Leading logarithms of $P^-$ at two, three and four loops, Sect.~\ref{sec:Pminus}
    & \nmCountLLminusRaw & \nmCountLLminusIndep & \nmCountLLminusCons
    & \raggedright Planar parts, equal to those of $P^+$. One number used for $\kappa$
    & \raggedright $\kappa$ &\\
  \raggedright Four-quark amplitudes, $\nmCountLLampFunctions$ leading-logarithmic coefficients
    & \nmCountLLampRaw & \nmCountLLampIndep & \nmCountLLampCons
    & \raggedright None
    & \raggedright $\kappa$, presence and sign of $b_A^-$, in negative signature only &\\[2pt]
  \raggedright Sum over this block
    & \nmCountDlTotalRaw & \nmCountDlTotalIndep & \nmCountDlTotalCons & & &\\
  \hline
  \end{tabular}
  \caption{Rational numbers of the complete three- and four-loop results, of the $\mathcal{N}=4$ pole and of
  the four-quark amplitudes that eq.~(\ref{eq:system}) reproduces, and how many of them are independent
  tests. The second column gives the numbers compared, in general color for the splitting functions and, for
  the amplitudes, as the coefficients of powers of $1/N_c$, $L+1$ of them for each coefficient at $L$ loops.
  The third column removes planar combinations, which vanish for any values of the inputs once the
  normalization condition holds, identities among the complete results, consequences of other rows and
  numbers that only fix constants of the equations or of the matching. The fourth column also removes the two
  consistency checks, one number for each input first fixed from the compared data, and one number for the
  crossing-even quadrupole term that the conditions on the matching do not fix at three loops. Here $b_A^-$ is
  the weight of the negative-signature adjoint Born term. The discrete inputs, how each was fixed and what it
  changes are listed in Table~\ref{tab:inputs}. In the equations the $C_F$-free amplitude coefficients are
  combinations of $S_3$ and $S_4$ for every choice of the inputs. Counted once with $S_3$ and $S_4$ they add
  no test, and the first block then gives $\nmCountNnllTotalStrict$ tests.}
  \label{tab:count}
\end{table}

\begin{table}[tbp]
  \centering
  \footnotesize
  \setlength{\tabcolsep}{3pt}
  \begin{tabular}{p{3.1cm}p{4.2cm}p{4.1cm}p{3.5cm}@{}l@{}}
  \hline
  \raggedright Input & \raggedright How it is fixed & \raggedright Reproduced numbers it changes
    & \raggedright Numbers it leaves unchanged &\\
  \hline
  \raggedright Sign $\kappa=\nmKappa$ of the signature-changing term
    & \raggedright Printed in eq.~(4.4) of Ref.~\cite{Kirschner:1983di} for negative signature and derived in
      Sect.~\ref{sec:sign}. First taken from eq.~(3.16) of Ref.~\cite{Moch:2026qsw}, so counted as fixed
      from the data
    & \raggedright $S_3$, $S_4$, $V_3$ and $V_4$ at $\lambda=2$, the non-planar leading logarithms of $P^-$,
      the coefficient $\nmPminusQuartic$, the amplitude $\zeta_2$ coefficients and the six amplitude leading
      logarithms of negative signature
    & \raggedright The coefficients of $d_F^{abcd}d_A^{abcd}/N_R$ in $S_4$ and $V_4$, the $\mathcal{N}=4$
      pole, the amplitude leading logarithms of positive signature &\\
  \raggedright Born term of the negative-signature adjoint equation
    & \raggedright Printed in the second line of eq.~(4.4) of Ref.~\cite{Kirschner:1983di} for SU($N_c$).
      First added after $S_3$ disagreed with the complete results without it, so counted as fixed from the
      data
    & \raggedright $S_3$, $S_4$, $V_3$, $V_4$, the amplitude $\zeta_2$ coefficients, the three
      negative-signature adjoint amplitude leading logarithms
    & \raggedright The coefficients of $d_F^{abcd}d_A^{abcd}/N_R$ in $S_4$ and $V_4$, the leading
      logarithms of $P^-$, the $\mathcal{N}=4$ pole, and in SO($N$) and Sp($N$) the coefficient
      $\nmPminusQuartic$ &\\
  \raggedright Its sign, $b_A^-=b_A$
    & \raggedright The Born graph has a pole in $s_r$ alone (Sect.~\ref{sec:sign}). Stated before the
      four-loop comparison
    & \raggedright $S_4$ and $V_4$ in the numbers without the quartic invariant, the three-loop amplitude
      $\zeta_2$ coefficients, the negative-signature adjoint amplitude leading logarithms at two and three
      loops
    & \raggedright $S_3$, $V_3$, the two-loop amplitude coefficient, the quartic coefficients, the leading
      logarithms of $P^-$, the $\mathcal{N}=4$ pole &\\
  \raggedright One-loop pole $\inlf{\nmOneLoopPole}$ of $F_1^+$ kept
    & \raggedright Required by $P^{(0)}$ and by the tree amplitude, neither of which is among the compared
      numbers
    & \raggedright A constant source $a\,j$ in the positive-signature singlet equation moves this pole and
      shifts $S_3$ and $S_4$
    & \raggedright None of the compared numbers once $P^{(0)}$ holds &\\
  \raggedright Normalization condition, $c_+=\ell_+$
    & \raggedright Fixed by the absence of a planar $\zeta_2$ violation at three loops, if $c_+-\ell_+$ has no
      color factor
    & \raggedright Only the term $(c_+-\ell_+)\,\zeta_2\,C_F^n$ of $S_n$ and of $V_n$, and in
      $\mathcal{N}=4$ the planar three-loop zero and the $C_A^4$ part of $S_4$
    & \raggedright The non-planar numbers of $S_3$, $S_4$, $V_3$ and $V_4$, the $\mathcal{N}=4$ pole, the
      amplitude $C_F$-free coefficients, the leading logarithms &\\
  \raggedright $\mathcal{N}=4$ Born weights $b_R=\nmNfourBorn$ for $\tau=\epsilon_R$ and
    $b_{8a}^-=\nmNfourBornEightA$
    & \raggedright Assumed before the $\mathcal{N}=4$ comparison, with the scale fixed by the one-loop pole
      $4aC_A/\omega$, and derived afterwards from the tree color structure (Appendix~\ref{app:N4})
    & \raggedright The $\mathcal{N}=4$ pole through the scale of the weights, the planar three-loop zero
    & \raggedright Every QCD number. The sign and size of $b_{8a}^-$ do not enter the four-loop pole &\\
  \raggedright Born weights $\lambda_k$ of the shifted-pole assumption
    & \raggedright Ratios of residues of $P^{(0)}$, fixed before any comparison
    & \raggedright Every number at $k\ge2$
    & \raggedright The numbers at $x^0$, the $\mathcal{N}=4$ pole, the amplitudes &\\
  \hline
  \raggedright Factor $\nmNfourNormFactor$ between the values printed in Ref.~\cite{Kniehl:2021ysp} and $P$
    & \raggedright Identified at the first comparison and established from the non-planar cusp anomalous
      dimension~\cite{Henn:2019swt,Huber:2019fxe} and the moments of Ref.~\cite{Fleury:2019ydf}
    & \raggedright The $\mathcal{N}=4$ pole alone
    & \raggedright Every QCD number &\\
  \raggedright Matching of the amplitudes to the equations
    & \raggedright Assumed to be a finite, crossing-symmetric color operator with no $\tilde L$-dependent
      scalar part. These conditions do not fix one crossing-even quadrupole term at three loops, and the three-loop data set it to zero. The
      constants of relative order $a$ are fitted
    & \raggedright The three-loop $C_F$-free coefficients through the quadrupole term, the $C_F$-proportional
      coefficients through the constants
    & \raggedright The two-loop $C_F$-free coefficient, the leading logarithms &\\
  \hline
  \end{tabular}
  \caption{Discrete inputs of eq.~(\ref{eq:system}), with the way each is fixed and the numbers of
  Table~\ref{tab:count} that change when the input is replaced by its alternative, namely $\kappa=-1$, the
  Born term of the negative-signature adjoint equation reversed or removed, a constant source in the
  positive-signature singlet equation, $c_+\ne\ell_+$, another scale of the Born weights and other values of
  $\lambda_k$. Of the $\nmCountChoicesListed$ inputs above the line, $\nmCountChoicesAPriori$ were fixed
  before any comparison and $\nmCountChoicesFromData$ from the compared data. The two rows below the line
  concern the normalization of the $\mathcal{N}=4$ target and the matching of the amplitudes, which are not
  inputs of the equations. The assumptions of Table~\ref{tab:hypotheses} are not counted here.}
  \label{tab:inputs}
\end{table}


==> anc/numbers/deposit/R4/count/count_table.tsv <==
id	block	label	raw	planar	identity	fitted	A_independent	consumed	consistency	B_conservative	C_strict	source
Sthree	NNLL	S_3 at x^0 (three loops)	3	1	0	0	2	1	0	1	1	data: Table datatable-S (MVV three-loop); equations: eq. (S3); \nmSthreeVec
Sfour	NNLL	S_4 at x^0 (four loops)	5	1	0	0	4	0	0	4	4	data: Table datatable-S (GvMSY four-loop files); equations: eq. (S4); \nmSfourVec
Xzero	NNLL	x^0 difference, eq. (xzerodiff)	4	0	4	0	0	0	0	0	0	eq. (xzerodiff), \nmXzeroDiffABCD
Covone	NNLL	covered pairing, lambda = 1 (P^- at x^1)	8	0	8	0	0	0	0	0	0	Table tab:xk, rows covered lambda = 1
Covtwo	NNLL	covered pairing, lambda = 2 (P^+ at even k >= 2, P^- at odd k >= 3)	8	2	0	0	6	0	0	6	6	Table tab:xk, rows covered lambda = 2; \nmXkDataVthreePlusXtwo etc.
Pminusquartic	NNLL	coefficient 16 of dFA/N_R in P^(3)- at x^0	1	0	0	0	1	0	1	0	0	\nmPthreeMinusLnFour (data), \nmPminusQuartic (equations)
Uncquartic	NNLL	coefficient of dFA/N_R, uncovered pairings, k >= 2	1	0	0	0	1	0	1	0	0	Table tab:xk, rows uncovered lambda = 2, last component
Nfour	NNLL	N=4 SYM: non-planar four-loop pole, and planar three-loop zero	2	1	0	0	1	0	0	1	1	Sect. N4, eq. (N4); target from the all-spin result of Ref. Kniehl:2021ysp
AmpCfree	NNLL	four-quark amplitudes: C_F-free zeta_2 coefficients	3	0	0	0	3	1	0	2	0	DATA strand table (Wolfram), choice_sensitivity.py sect. 3-4; hostile check h2
AmpEightyfour	NNLL	four-quark amplitudes: three-loop C_A C_F^2 = 84	1	0	0	0	1	0	0	1	1	amp_84_variants.py; hostile check h6 (constants fixed from one- and two-loop data)
AmpConstA	NNLL	four-quark amplitudes: numbers that fix the C_A-type constants	2	0	0	2	0	0	0	0	0	hostile check h6: p_A - r_A = 6, k_A + p_A = 6
AmpConstF	NNLL	four-quark amplitudes: C_F-proportional numbers	3	0	0	3	0	0	0	0	0	absorbed by p_F, k_F, r_F and l_+ (by-product l_1+ = -1/6)
LLminus	DL	leading logarithms of P^- at a^2, a^3, a^4	9	3	0	0	6	1	0	5	5	Table datatable (MVV, GvMSY); \nmLLminusTwo..Four; choice_sensitivity.py sect. 2
LLamp	DL	four-quark amplitudes: 12 leading-logarithmic coefficients	36	0	0	0	36	0	0	36	None	DATA strand table; choice_sensitivity.py sect. 3 (12/12 agree)


==> anc/numbers/deposit/R4/count/general_colour_components.json <==
{
 "SO5_S4": {
  "paper": "222",
  "bA-_reversed": "240",
  "bA-_removed": "213",
  "kappa_reversed": "192"
 },
 "paper": {
  "S_3": [
   "60",
   "-192",
   "144"
  ],
  "unc1_3": [
   "84",
   "-256",
   "176"
  ],
  "cov2_3": [
   "96",
   "-288",
   "192"
  ],
  "S_4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ],
  "unc1_4": [
   "112",
   "-496",
   "832",
   "-448",
   "-384"
  ],
  "cov2_4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ]
 },
 "bA-_reversed": {
  "S_3": [
   "60",
   "-192",
   "144"
  ],
  "unc1_3": null,
  "cov2_3": [
   "96",
   "-288",
   "192"
  ],
  "S_4": [
   "-672",
   "1872",
   "-1152",
   "-192",
   "1152"
  ],
  "unc1_4": null,
  "cov2_4": [
   "-1472",
   "4032",
   "-2688",
   "0",
   "3072"
  ]
 },
 "no_general_form": {
  "bA-_reversed:unc1_3": {
   "SU": "changed",
   "SO": "unchanged",
   "Sp": "unchanged"
  },
  "bA-_reversed:unc1_4": {
   "SU": "changed",
   "SO": "unchanged",
   "Sp": "unchanged"
  },
  "bA-_removed:unc1_3": {
   "SU": "changed",
   "SO": "unchanged",
   "Sp": "unchanged"
  },
  "bA-_removed:unc1_4": {
   "SU": "changed",
   "SO": "unchanged",
   "Sp": "unchanged"
  }
 },
 "bA-_removed": {
  "S_3": [
   "72",
   "-240",
   "192"
  ],
  "unc1_3": null,
  "cov2_3": [
   "144",
   "-480",
   "384"
  ],
  "S_4": [
   "-840",
   "2688",
   "-2400",
   "384",
   "1152"
  ],
  "unc1_4": null,
  "cov2_4": [
   "-2048",
   "6720",
   "-6528",
   "1536",
   "3072"
  ]
 },
 "kappa_reversed": {
  "S_3": [
   "84",
   "-288",
   "240"
  ],
  "unc1_3": [
   "60",
   "-224",
   "208"
  ],
  "cov2_3": [
   "192",
   "-672",
   "576"
  ],
  "S_4": [
   "-1056",
   "3792",
   "-4224",
   "1344",
   "1152"
  ],
  "unc1_4": [
   "-1056",
   "4336",
   "-6016",
   "2752",
   "1152"
  ],
  "cov2_4": [
   "-3008",
   "11712",
   "-14976",
   "6144",
   "3072"
  ]
 }
}

==> anc/numbers/deposit/R4/count/general_colour_components.out <==
paper:
   S_3: [60, -192, 144] = paper; changed components vs paper: []; agrees with data
   S_4: [-912, 3120, -3264, 960, 1152] = paper; changed components vs paper: []; agrees with data
   cov2_3: [96, -288, 192] = paper; changed components vs paper: []; agrees with data
   cov2_4: [-2240, 7872, -8832, 3072, 3072] = paper; changed components vs paper: []; agrees with data
   unc1_3: [84, -256, 176] = paper; changed components vs paper: []; differs from data in components [0, 1, 2]
   unc1_4: [112, -496, 832, -448, -384] = paper; changed components vs paper: []; differs from data in components [0, 1, 2, 3]
bA-_reversed:
   S_3: [60, -192, 144]; changed components vs paper: []; agrees with data
   S_4: [-672, 1872, -1152, -192, 1152]; changed components vs paper: [0, 1, 2, 3]; differs from data in components [0, 1, 2, 3]
   cov2_3: [96, -288, 192]; changed components vs paper: []; agrees with data
   cov2_4: [-1472, 4032, -2688, 0, 3072]; changed components vs paper: [0, 1, 2, 3]; differs from data in components [0, 1, 2, 3]
   unc1_3: no general-colour form; by group: {'SU': 'changed', 'SO': 'unchanged', 'Sp': 'unchanged'}
   unc1_4: no general-colour form; by group: {'SU': 'changed', 'SO': 'unchanged', 'Sp': 'unchanged'}
bA-_removed:
   S_3: [72, -240, 192]; changed components vs paper: [0, 1, 2]; differs from data in components [0, 1, 2]
   S_4: [-840, 2688, -2400, 384, 1152]; changed components vs paper: [0, 1, 2, 3]; differs from data in components [0, 1, 2, 3]
   cov2_3: [144, -480, 384]; changed components vs paper: [0, 1, 2]; differs from data in components [0, 1, 2]
   cov2_4: [-2048, 6720, -6528, 1536, 3072]; changed components vs paper: [0, 1, 2, 3]; differs from data in components [0, 1, 2, 3]
   unc1_3: no general-colour form; by group: {'SU': 'changed', 'SO': 'unchanged', 'Sp': 'unchanged'}
   unc1_4: no general-colour form; by group: {'SU': 'changed', 'SO': 'unchanged', 'Sp': 'unchanged'}
kappa_reversed:
   S_3: [84, -288, 240]; changed components vs paper: [0, 1, 2]; differs from data in components [0, 1, 2]
   S_4: [-1056, 3792, -4224, 1344, 1152]; changed components vs paper: [0, 1, 2, 3]; differs from data in components [0, 1, 2, 3]
   cov2_3: [192, -672, 576]; changed components vs paper: [0, 1, 2]; differs from data in components [0, 1, 2]
   cov2_4: [-3008, 11712, -14976, 6144, 3072]; changed components vs paper: [0, 1, 2, 3]; differs from data in components [0, 1, 2, 3]
   unc1_3: [60, -224, 208]; changed components vs paper: [0, 1, 2]; differs from data in components [0, 1, 2]
   unc1_4: [-1056, 4336, -6016, 2752, 1152]; changed components vs paper: [0, 1, 2, 3, 4]; differs from data in components [0, 1, 2, 3, 4]
SO(5) S_4 of the four variants equal Table tab:threefour-born (222, 240, 213, 192)
done (1.4s)


==> anc/numbers/deposit/R4/count/general_colour_components.py <==
"""
general_colour_components.py  (strand COUNT, round R4; SymPy only)

The quartic invariant d_F^{abcd}d_A^{abcd}/N_R cannot be separated in SU(N).  This program solves eq. (system)
of the paper in three one-parameter families of groups, SU(N) (fundamental), SO(N) (vector) and Sp(N)
(defining), with the colour data of Table tab:color-SOSp and eq. (TrcSUN) of the paper, and fits the
general-colour vectors in the basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, d_F d_A/N_R) at four loops
[(C_F C_A^2, C_F^2 C_A, C_F^3) at three loops], for the variants of the discrete choices:
  paper (kappa = +1, b_A^- = b_A), b_A^- reversed, b_A^- removed, kappa reversed,
and for three quantities:
  S_3, S_4                         (P^+ at x^0, positive-signature singlet, Born scale 1)
  V_3, V_4 at lambda = 2           (covered pairing under the shifted-pole assumption, Born scale 2)
  V_3^-, V_4^- at lambda = 1       (P^- at x^0, uncovered pairing; its last component is -24 x the coefficient
                                    of d_F d_A/N_R in zeta_2 x^0 ln^4 x of P^(3)-, the '16')
It answers: which choices change which general-colour component, in particular the quartic ones.
b_A^- = beta * b_A multiplies only the Born term of the negative-signature adjoint equation, as in
Table tab:threefour-born of the paper.  Checks: the paper variant against the paper's vectors, SO(5) S_4 of the
variants against Table tab:threefour-born.
"""
import json, time
import sympy as sp

t0 = time.time()
N, z2, w = sp.symbols('N zeta2 w')

def tz(e):
    e = sp.expand(e)
    return sp.expand(e.coeff(z2, 0) + z2 * e.coeff(z2, 1))

def trunc(d, hi):
    out = {}
    for k, v in d.items():
        if k <= hi:
            v = tz(v)
            if v != 0:
                out[k] = v
    return out

def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return out

def scal(s, d):
    return {k: s * v for k, v in d.items()}

def mul(a, b, hi):
    out = {}
    for i, u in a.items():
        for j, v in b.items():
            if i + j <= hi:
                out[i + j] = out.get(i + j, 0) + u * v
    return out

def deriv(d):
    return {k - 1: k * v for k, v in d.items() if k != 0}

def shift(d, s):
    return {k + s: v for k, v in d.items()}

PT = {1: 3 * z2}
PC = {-1: sp.Integer(2), 1: -z2}
PHI = {'+': scal(sp.Rational(-1, 2), PT), '-': scal(sp.Rational(1, 2), PC)}
PSI = {'+': scal(-1, PT), '-': PC}
FL = {'+': '-', '-': '+'}

# ---------------------------------------------------------------- groups (paper eq. (TrcSUN), Table tab:color-SOSp)
def group(name):
    if name == 'SU':
        CF, CA = (N**2 - 1) / (2 * N), N
        ch = ['1', 'A']
        Cas = {'1': 0, 'A': CA}
        b = {'1': CF, 'A': -1 / (2 * N)}
        M = [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]
        dfa = (N**2 - 1) * (N**2 + 6) / 48
    elif name == 'SO':
        CF, CA = (N - 1) / 4, (N - 2) / 2
        ch = ['1', 'A', 'X']                       # singlet, adjoint (antisymmetric), symmetric traceless
        Cas = {'1': 0, 'A': (N - 2) / 2, 'X': N / 2}
        b = {'1': (N - 1) / 4, 'A': sp.Rational(1, 4), 'X': sp.Rational(-1, 4)}
        M = [[0, -(N - 1) / 2, 0], [-1 / N, 0, -(N**2 - 4) / (4 * N)], [0, -(N - 2) / 4, 0]]
        dfa = (N - 1) * (N - 2) * (N**2 - 7 * N + 22) / 768
    elif name == 'Sp':
        CF, CA = (N + 1) / 4, (N + 2) / 2
        ch = ['1', 'X', 'A']                       # singlet, antisymmetric traceless, adjoint (symmetric)
        Cas = {'1': 0, 'X': N / 2, 'A': (N + 2) / 2}
        b = {'1': (N + 1) / 4, 'X': sp.Rational(1, 4), 'A': sp.Rational(-1, 4)}
        M = [[0, 0, -(N + 1) / 2], [0, 0, -(N + 2) / 4], [-1 / N, -(N**2 - 4) / (4 * N), 0]]
        dfa = (N + 1) * (N + 2) * (N**2 + 7 * N + 22) / 768
    T = {(ch[i], ch[j]): sp.sympify(M[i][j]) for i in range(len(ch)) for j in range(len(ch))}
    # consistency: singlet row has only the adjoint entry -2 C_F; b_A = C_F - C_A/2
    assert sp.simplify(T[('1', 'A')] + 2 * CF) == 0 and sp.simplify(b['A'] - (CF - CA / 2)) == 0
    return dict(name=name, CF=CF, CA=CA, ch=ch, Cas=Cas, b=b, T=T, dfa=dfa)

def solve(G, order, kv, bv, lB):
    F = {}
    for n in range(1, order + 1):
        hi = 7 - 2 * n
        F[n] = {}
        for R in G['ch']:
            for s in ('+', '-'):
                rhs = {}
                if n == 1:
                    bb = G['b'][R] * (bv if (R == 'A' and s == '-') else 1)
                    rhs = {0: 2 * lB * bb}
                else:
                    Fm = F[n - 1][(R, s)]
                    if G['Cas'][R] != 0:
                        rhs = add(rhs, scal(2 * G['Cas'][R], add(deriv(Fm), mul(PHI[s], Fm, hi + 1))))
                    sq = {}
                    for i in range(1, n):
                        sq = add(sq, mul(F[i][(R, s)], F[n - i][(R, s)], hi + 1))
                    rhs = add(rhs, sq)
                    for Rp in G['ch']:
                        t = G['T'][(R, Rp)]
                        if t == 0:
                            continue
                        rhs = add(rhs, scal(2 * kv * t, mul(PSI[s], F[n - 1][(Rp, FL[s])], hi + 1)))
                F[n][(R, s)] = trunc(shift(rhs, -1), hi)
    return F

def V(G, F, order, sig, lB):
    """zeta2 part of the coefficient of a^n w^(4-2n) in P(P - w) + 2 a lB C_F, P = F_1^sig (c_+ = l_+ = 0)"""
    out = {}
    for n in range(3, order + 1):
        acc = {}
        for i in range(1, n):
            acc = add(acc, mul(F[i][('1', sig)], F[n - i][('1', sig)], 6 - 2 * n))
        acc = add(acc, scal(-1, shift(F[n][('1', sig)], 1)))
        out[n] = sp.expand(tz(acc.get(4 - 2 * n, 0)).coeff(z2, 1))
    return out

def basis(G, n):
    CF, CA = G['CF'], G['CA']
    B = [CF**(j + 1) * CA**(n - 1 - j) for j in range(n)]
    if n == 4:
        B.append(G['dfa'])
    return B

def fit(values, n):
    """values: {groupname: expression in N}; returns the general-colour vector fitted over the three families"""
    cs = sp.symbols(f'c0:{n + (1 if n == 4 else 0)}')
    eqs = []
    for gname, val in values.items():
        G = GROUPS[gname]
        e = sum(c * f for c, f in zip(cs, basis(G, n))) - val
        num = sp.numer(sp.together(sp.expand(e)))
        eqs += sp.Poly(sp.expand(num), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1 and all(c in sol[0] for c in cs), f"fit not unique: {sol}"
    return [sp.nsimplify(sol[0][c]) for c in cs]

GROUPS = {g: group(g) for g in ('SU', 'SO', 'Sp')}
VARIANTS = {'paper': (1, 1), 'bA-_reversed': (1, -1), 'bA-_removed': (1, 0), 'kappa_reversed': (-1, 1)}

if __name__ == '__main__':
    res = {}
    PAPER = {('S', 3): [60, -192, 144], ('S', 4): [-912, 3120, -3264, 960, 1152],
             ('cov2', 3): [96, -288, 192], ('cov2', 4): [-2240, 7872, -8832, 3072, 3072],
             ('unc1', 3): [84, -256, 176], ('unc1', 4): [112, -496, 832, -448, -384]}
    DATA = {('S', 3): [60, -192, 144], ('S', 4): [-912, 3120, -3264, 960, 1152],
            ('cov2', 3): [96, -288, 192], ('cov2', 4): [-2240, 7872, -8832, 3072, 3072],
            ('unc1', 3): [-28, 96, -80], ('unc1', 4): [720, -2992, 4032, -1728, -384]}
    PAPERVALS = {}
    for vname, (kv, bv) in VARIANTS.items():
        vals = {}
        for gname, G in GROUPS.items():
            F1 = solve(G, 4, kv, bv, 1)
            F2 = solve(G, 4, kv, bv, 2)
            Sp_ = V(G, F1, 4, '+', 1)
            Sm_ = V(G, F1, 4, '-', 1)
            C2 = V(G, F2, 4, '+', 2)
            for n in (3, 4):
                vals.setdefault(('S', n), {})[gname] = Sp_[n]
                vals.setdefault(('unc1', n), {})[gname] = Sm_[n]
                vals.setdefault(('cov2', n), {})[gname] = C2[n]
            if gname == 'SO':
                res.setdefault('SO5_S4', {})[vname] = str(sp.nsimplify(Sp_[4].subs(N, 5)))
        res[vname] = {}
        for key, v in vals.items():
            try:
                vec = fit(v, key[1])
                res[vname][f'{key[0]}_{key[1]}'] = [str(x) for x in vec]
            except AssertionError:
                # no general-colour form: record, group by group, whether the variant changes the value
                res[vname][f'{key[0]}_{key[1]}'] = None
                res.setdefault('no_general_form', {})[f'{vname}:{key[0]}_{key[1]}'] = {
                    g: ('unchanged' if sp.simplify(v[g] - PAPERVALS[key][g]) == 0 else 'changed') for g in v}
        if vname == 'paper':
            PAPERVALS.update(vals)
        print(f"{vname}:")
        for key in PAPER:
            if res[vname][f'{key[0]}_{key[1]}'] is None:
                print(f"   {key[0]}_{key[1]}: no general-colour form; by group: {res['no_general_form'][f'{vname}:{key[0]}_{key[1]}']}")
                continue
            vec = [sp.Rational(x) for x in res[vname][f'{key[0]}_{key[1]}']]
            tag = ''
            if vname == 'paper':
                assert vec == [sp.Rational(x) for x in PAPER[key]], (key, vec)
                tag = ' = paper'
            diffs = [i for i, (x, y) in enumerate(zip(vec, PAPER[key])) if x != y]
            dat = 'agrees with data' if vec == [sp.Rational(x) for x in DATA[key]] else \
                  f'differs from data in components {[i for i, (x, y) in enumerate(zip(vec, DATA[key])) if x != y]}'
            print(f"   {key[0]}_{key[1]}: {vec}{tag}; changed components vs paper: {diffs}; {dat}")
    # Table tab:threefour-born, SO(5) column
    tab = {'paper': 222, 'bA-_reversed': 240, 'bA-_removed': 213, 'kappa_reversed': 192}
    for vname, val in tab.items():
        assert sp.Rational(res['SO5_S4'][vname]) == val, (vname, res['SO5_S4'][vname])
    print("SO(5) S_4 of the four variants equal Table tab:threefour-born (222, 240, 213, 192)")
    json.dump(res, open('PROJECT/ma_a/paper/revision/R4/count/general_colour_components.json', 'w'), indent=1)
    print(f"done ({time.time()-t0:.1f}s)")


==> anc/numbers/deposit/R4/fig1b/check_nnll_pari.gp <==
\\ check_nnll_pari.gp -- independent PARI/GP recomputation of the Figure 1 panel (b) values (revision round R4).
\\ Typed from the formulas, not from the Python modules of this folder:
\\   tower: the double-log partial-wave recursion of the paper (F_1^+, F_A^+, F_A^- in SU(3)), S_{n+1} = -12 C_F d_n,
\\          D_tow(x) = -zeta_2 sum_{m>=3} t_m a^m L^(2m-4)/(2m-4)!, t_m = sum_{n=3}^m binom(2(m-n),m-n)(2C_F)^(m-n) S_n;
\\   P_NNLL: eq. (3.5) of arXiv:2202.10362 with beta_0 = 0 (Bessel form, PARI besseli);
\\   D_S3:  -(S_3/(16 C_F^2)) a N [(S-1)+(1/S-1)], S = sqrt(1-4 xi), xi = 2 C_F a/N^2, expanded by PARI as a power
\\          series in xi, and a N xi^k -> (2C_F)^k a^(k+1) L^(2k-2)/(2k-2)!;
\\   running: a_run = a/(1 + beta_0 a ell), ell_0 = 2 I_1(z) L/(z I_0(z)), z = sqrt(8 a C_F) L, beta_0 = 25/3.
\\ Input variable LAM (the data-calibrated factor) is set by the caller before reading this file.
\p 60
Nc = 3; CF = (Nc^2-1)/(2*Nc); CA = Nc; z2 = zeta(2); b0 = 11 - 2*4/3;
nmax = 420;
C1 = vector(nmax); Cp = vector(nmax); Dd = vector(nmax);
C1[1] = 2*CF; Cp[1] = 2*(CF - CA/2); Dd[1] = 2*(CF - CA/2);
for (n = 2, nmax, \
  C1[n] = sum(j = 1, n-1, C1[j]*C1[n-j]); \
  Cp[n] = 2*Nc*(3-2*n)*Cp[n-1] + sum(j = 1, n-1, Cp[j]*Cp[n-j]); \
  Dd[n] = 2*Nc*(4-2*n)*Dd[n-1] + sum(j = 1, n-1, Dd[j]*Dd[n-j]) - (4/Nc)*C1[n-1] - (2*(Nc^2-4)/Nc)*Cp[n-1]);
Sn(n) = -12*CF*Dd[n-1];
tm = vector(nmax-1); for (m = 3, nmax-1, tm[m] = sum(n = 3, m, binomial(2*(m-n), m-n)*(2*CF)^(m-n)*Sn(n)));
Dtow(x, a) = my(L = -log(x)); -z2*sum(m = 3, 400, tm[m]*a^m*L^(2*m-4)/(2*m-4)!);
Pnnll(x, a) = { my(L = -log(x), z = sqrt(8*CF*a)*L, I0, I1, I2);
  I0 = besseli(0, z); I1 = (2/z)*besseli(1, z); I2 = (2/z)^2*besseli(2, z);
  2*a*CF*(1 + 2*CF*a*L + (1/2)*(2*CF)^2*a^2*L^2)*I1
  + 2*a*CF*((10*CA - 6*CF)/3 - 4*CF*z2)*a*I0
  + 2*a*CF*(8*CF^2 - 2*z2*(15*CA^2 - 48*CF*CA + 44*CF^2))*a^2*L^2*I2 };
S3 = 12*z2*CF*(CA - 2*CF)*(5*CA - 6*CF);
ser = (sqrt(1 - 4*y + O(y^402)) - 1) + (1/sqrt(1 - 4*y + O(y^402)) - 1);
DS3(x, a) = my(L = -log(x)); -(S3/(16*CF^2))*sum(k = 2, 400, polcoeff(ser, k, y)*(2*CF)^k*a^(k+1)*L^(2*k-2)/(2*k-2)!);
ell0(x, a) = my(L = -log(x), z = sqrt(8*CF*a)*L); 2*besseli(1, z)*L/(z*besseli(0, z));
arun(a, ell) = a/(1 + b0*a*ell);
rel(x, a) = Dtow(x, a)/Pnnll(x, a);
chg(x, a) = (Dtow(x, a) - DS3(x, a))/Pnnll(x, a);
{
  for (ia = 1, 2, my(al = [1/10, 2/10][ia], a = al/(4*Pi));
    for (k = 2, 8,
      my(x = 10^(-k), l0 = ell0(x, a), ae = arun(a, l0), ad = arun(a, LAM*l0));
      printf("%s %d %.15g %.15g %.15g %.15g %.15g %.15g %.15g\n", al, k, 100*rel(x, a), 100*chg(x, a), l0,
             100*rel(x, ae), 100*chg(x, ae), 100*rel(x, ad), 100*chg(x, ad))));
}
quit


==> anc/numbers/deposit/R4/fig1b/check_nnll_pari.out <==
PARI/GP (60 digits, formulas typed independently) against fig1_nnll_decades.txt: 98 values at 14 points, largest relative difference 3.0e-10
  alpha_s = 1/10, x = 1e-8: GP rel -4.968087852, chg 7.328631329, ell_0 6.186776623, rel(ell_0) -3.073432838, chg(ell_0) 3.7937189, rel(lambda ell_0) -4.363929992, chg(lambda ell_0) 6.161913401
  alpha_s = 1/5, x = 1e-8: GP rel -14.84441765, chg 28.51972966, ell_0 4.521954036, rel(ell_0) -6.892750157, chg(ell_0) 11.20707444, rel(lambda ell_0) -11.81450045, chg(lambda ell_0) 21.76608305
coverage: 14 Python and 14 GP points of 14 expected, 98 values compared, repeated keys [], all finite and complete: True
agreement below 1e-9: True


==> anc/numbers/deposit/R4/fig1b/check_nnll_pari.py <==
#!/usr/bin/env python3
"""Runs check_nnll_pari.gp (an independent PARI/GP recomputation of Figure 1, panel (b)) and compares its values with
fig1_nnll_decades.txt written by fig1_tower_size.py: at every decade and both couplings, the fixed-coupling ratios
rel and chg, ell_0, the band edge at ell_0 and the data-calibrated point at lambda ell_0. Tolerance 1e-9 relative
(the Python side is at 40 digits, the GP side at 60). Output check_nnll_pari.out; exit code 1 on a disagreement.
Revision round R4, 1 October 2026."""
import math
import os
import subprocess
import sys
from fractions import Fraction as Fr

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))

lam = [l for l in open(os.path.join(HERE, 'running_n3ll_lambda.txt')) if not l.startswith('#')][0].split()[0]
gp_in = f'LAM = {lam};\n' + open(os.path.join(HERE, 'check_nnll_pari.gp')).read()
r = subprocess.run(['gp', '-q', '-f', '-s', '200000000'], input=gp_in, capture_output=True, text=True, timeout=1200)
if r.returncode != 0:
    sys.exit('gp failed: ' + r.stderr[-500:])
# a GP error message counts as a failure even when gp exits with status 0 (audit of 19 Oct 2026, ART-1626-003)
gp_err = [l for l in (r.stderr + '\n' + r.stdout).split('\n') if '***' in l or 'error' in l.lower()]
if gp_err:
    sys.exit('gp reported an error: ' + ' | '.join(gp_err[:5]))
dup = []
gp = {}
for line in r.stdout.split('\n'):
    p = line.split()
    if len(p) == 9:
        k_ = (str(Fr(p[0])), int(p[1]))
        if k_ in gp:
            dup.append(('GP', k_))
        gp[k_] = [float(v) for v in p[2:]]
py = {}
for line in open(os.path.join(HERE, 'fig1_nnll_decades.txt')):
    if line.startswith('#'):
        continue
    p = line.split()
    # alpha k P_LL P_NNLL D_tow D_S3 rel chg ell_0 | alpha_edge rel_edge chg_edge | alpha_data rel_data chg_data | ...
    k_ = (str(Fr(p[0])), int(p[1]))
    if k_ in py:
        dup.append(('Python', k_))
    py[k_] = [float(p[6]), float(p[7]), float(p[8]), float(p[10]), float(p[11]), float(p[13]), float(p[14])]
# coverage: both couplings at every decade 1e-2 ... 1e-8 (14 points, 7 values each), each key once in both outputs,
# every value finite; an empty or partial comparison is a failure
WANT = sorted((a_, k_) for a_ in ('1/10', '1/5') for k_ in range(2, 9))
cover_ok = sorted(py) == WANT and sorted(gp) == WANT and not dup and all(
    math.isfinite(v) for d_ in (py, gp) for vs in d_.values() for v in vs)
names = ['rel', 'chg', 'ell_0', 'rel(ell_0)', 'chg(ell_0)', 'rel(lambda ell_0)', 'chg(lambda ell_0)']
worst = 0.0
n = 0
for key in sorted(py):
    if key not in gp:
        say(f'missing in GP output: {key}'); worst = 1.0; continue
    for nm, a, b in zip(names, py[key], gp[key]):
        d = abs(a / b - 1) if b != 0 else abs(a)
        worst = max(worst, d)
        n += 1
say(f'PARI/GP (60 digits, formulas typed independently) against fig1_nnll_decades.txt: {n} values at {len(py)} points,'
    f' largest relative difference {worst:.1e}')
for key in [('1/10', 8), ('1/5', 8)]:
    say(f'  alpha_s = {key[0]}, x = 1e-{key[1]}: GP ' + ', '.join(f'{nm} {v:.10g}' for nm, v in zip(names, gp[key])))
ok = worst < 1e-9 and cover_ok and n == 7 * len(WANT)
say(f'coverage: {len(py)} Python and {len(gp)} GP points of {len(WANT)} expected, {n} values compared, repeated keys {dup}, all finite and complete: {cover_ok}')
say(f'agreement below 1e-9: {ok}')
open(os.path.join(HERE, 'check_nnll_pari.out'), 'w').write('\n'.join(OUT) + '\n')
sys.exit(0 if ok else 1)


==> anc/numbers/deposit/R4/fig1b/check_numbers.py <==
#!/usr/bin/env python3
"""Checks that the values Figure 1 draws agree with the macros the captions quote.

The caption of Figure 1 quotes \\nmAlphaSOne, \\nmAlphaSTwo, \\nmXmaxExp, \\nmXminExp and the
\\nmSize... percentages of ../numbers/numbers.tex. fig1_tower_size.py writes the values it draws,
generated from its own lists, to fig1_macros.tex under the same names with FigTow in place of nm.
This program pairs every FigTow macro with its nm counterpart and fails (exit code 1) if
  - a counterpart is missing from numbers.tex,
  - two paired values differ (the printed values must be equal, and where both files give the
    unrounded value in a comment, those must agree to 5e-5),
  - fewer pairs are compared than fig1_macros.tex defines for the captions (zero pairs included).
FigTow macros with no counterpart (the shares and loop coefficients) are listed and not used by
the captions. The panel (b) macros of revision round R4 are paired separately with the nm names of
fig1_nm_proposed.tex once numbers.tex defines them (see the block before the final listing).
Output: check_numbers.out.
"""
import os, re, sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import texmacros

NUMBERS = os.environ.get('FIG_NUMBERS_TEX') or os.path.normpath(os.path.join(HERE, '..', 'numbers', 'numbers.tex'))   # override: mutation test only
FIGMAC = os.path.join(HERE, 'fig1_macros.tex')
PAIRED = re.compile(r'^FigTow(AlphaS\w+|Xmax\w*|Xmin\w*|Size\w+)$')

OUT = []
FAILED = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))

def num(s):
    return float(s.replace('{', '').replace('}', '').strip())

def lead_float(comment):
    m = re.match(r'^\s*(-?\d+(?:\.\d+)?(?:e-?\d+)?)', comment)
    return (float(m.group(1)), len(m.group(1).split('.')[1]) if '.' in m.group(1) else 0) if m else (None, 0)

nm = texmacros.read(NUMBERS)
fg = texmacros.read(FIGMAC)
say(f'numbers.tex: {len(nm)} macros ({NUMBERS})')
say(f'fig1_macros.tex: {len(fg)} macros')
want = sorted(k for k in fg if PAIRED.match(k))
if not want:
    FAILED.append('no pairable FigTow macro in fig1_macros.tex')
npair = 0
for k in want:
    twin = 'nm' + k[len('FigTow'):]
    if twin not in nm:
        FAILED.append(f'{twin} missing from numbers.tex'); say(f'  {k} -> {twin}: MISSING in numbers.tex'); continue
    fv, fc = fg[k]; nv, nc = nm[twin]
    try:
        ok = num(fv) == num(nv)
    except ValueError:
        ok = False
    extra = ''
    if ok:
        uf, df = lead_float(fc); un, dn = lead_float(nc)
        if uf is not None and un is not None and min(df, dn) >= 4:
            ok = abs(uf - un) <= 5e-5
            extra = f', unrounded {uf} against {un}'
    npair += 1
    if not ok:
        FAILED.append(f'{k} != {twin}')
    say(f'  {k} = {fv}  {twin} = {nv}{extra}  agree: {ok}')
say(f'pairs compared: {npair} of {len(want)}')
if npair != len(want) or npair == 0:
    FAILED.append('not every FigTow macro was compared')
# ---- panel (b) of Figure 1 (revision round R4): the FigTow macros whose nm twins fig1_nm_proposed.tex lists.
# Until numbers.tex defines any of them they are listed and not compared; once it defines one, it must define all of
# them, with the same printed value (and, where both comments carry at least four decimals, unrounded values within 5e-5).
PROPOSED = os.path.join(HERE, 'fig1_nm_proposed.tex')
panel_b = []
if os.path.exists(PROPOSED):
    twins_b = set(texmacros.read(PROPOSED))
    panel_b = sorted(k for k in fg if not PAIRED.match(k) and ('nm' + k[len('FigTow'):]) in twins_b)
    present = [k for k in panel_b if 'nm' + k[len('FigTow'):] in nm]
    if not present:
        say(f'panel (b): numbers.tex defines none of the {len(panel_b)} nm twins of fig1_nm_proposed.tex yet; not compared')
    else:
        nb = 0
        for k in panel_b:
            twin = 'nm' + k[len('FigTow'):]
            if twin not in nm:
                FAILED.append(f'{twin} missing from numbers.tex (panel (b))'); say(f'  {k} -> {twin}: MISSING in numbers.tex'); continue
            fv, fc = fg[k]; nv, nc = nm[twin]
            ok = fv.strip() == nv.strip()
            if not ok:
                try:
                    ok = num(fv) == num(nv)
                except ValueError:
                    ok = False
            extra = ''
            if ok:
                uf, df = lead_float(fc); un, dn = lead_float(nc)
                if uf is not None and un is not None and min(df, dn) >= 4:
                    ok = abs(uf - un) <= 5e-5
                    extra = f', unrounded {uf} against {un}'
            nb += 1
            if not ok:
                FAILED.append(f'{k} != {twin}')
            say(f'  {k} = {fv}  {twin} = {nv}{extra}  agree: {ok}')
        say(f'panel (b) pairs compared: {nb} of {len(panel_b)}')
rest = sorted(k for k in fg if not PAIRED.match(k) and k not in panel_b)
say('FigTow macros with no numbers.tex counterpart (not quoted by the captions): ' + (', '.join(rest) or 'none'))
say('failed checks: ' + ('; '.join(FAILED) if FAILED else 'none'))
if not os.environ.get('FIG_NUMBERS_TEX'):
    open(os.path.join(HERE, 'check_numbers.out'), 'w').write('\n'.join(OUT) + '\n')
if FAILED:
    sys.exit(1)


==> anc/numbers/deposit/R4/fig1b/dkmv_nnll.py <==
"""NNLL-resummed x^0 part of P+ of Davies, Kom, Moch and Vogt, arXiv:2202.10362 (Ref. DKMV below).

Written for Figure 1, panel (b), revision round R4 (1 October 2026). Imports nothing from any other project
folder. Transcribed from the arXiv source ma_a/dossier/papers/src2202/xto0-DIS.tex:
  eq. (3.1)  S = (1 - 4 xi)^(1/2), xi = 2 C_F a / N^2                                 (l. 778, label Sdef)
  eq. (3.2)  the N-space NNLL result for P_ns^+ (first line LL and NLL, the rest NNLL)  (l. 789, label PnsPres)
  eq. (3.3)  its a^4 terms N^-7, N^-6, N^-5                                            (l. 826, label PnsP3nn)
  eq. (3.4)  its a^5 terms N^-9, N^-8, N^-7                                            (l. 845, label PnsP4nn)
  eq. (3.5)  the x-space form with z = (8 C_F a)^(1/2) ln(1/x) and
             tI_n = (2/z)^n I_n(z)                                                     (l. 898-933)
  App. A     the N = 0 Laurent coefficients of P^(0), P^(1), P^(2)                     (l. 3521-3590)
Normalization of DKMV: a = alpha_s(Q^2)/(4 pi), P = sum a^(n+1) P^(n), beta_D = -eps a - beta_0 a^2 - ...,
beta_0 = 11/3 C_A - 2/3 n_f, and M[x^0 ln^k(1/x)] = k!/N^(k+1) (their eq. (2.26)). n_f enters eq. (3.2)
only through beta_0. "Fixed coupling" below means beta_0 = 0 in eq. (3.2).

What the checks in check_symbolic() establish (each is an identity in C_F, C_A, beta_0, zeta_2, verified
with SymPy in rational arithmetic, not a numerical agreement):
  (1) the expansion of the transcribed eq. (3.2) reproduces eq. (3.3), eq. (3.4) and the LL, NLL and NNLL
      Laurent coefficients of P^(0), P^(1), P^(2) of App. A (three printed places, two of them independent
      of eq. (3.2) itself);
  (2) the transcribed eq. (3.5) is the inverse Mellin transform of eq. (3.2), order by order to a^NMAX;
  (3) eq. (3.2) equals P_V + D_S3, where P_V is the NNLL solution of the small-N relation
      P (P - N + beta(a)/a) = O(N^0), DKMV eq. (2.21), with the one- and two-loop App. A coefficients as
      input, and D_S3 = -(S_3 / (16 C_F^2)) a N [(S - 1) + (S^-1 - 1)], with
      S_3 = 12 zeta_2 C_F (C_A - 2 C_F)(5 C_A - 6 C_F). So eq. (3.2) already contains the three-loop tower
      term, fixed by the three-loop data, propagated to higher orders with the functions (S - 1) and
      (S^-1 - 1) of its basis.
"""
from fractions import Fraction as Fr
import mpmath as mp

# ------------------------------------------------------------------------------------------------
# numerical evaluation (mpmath), SU(N) or general C_F, C_A
# ------------------------------------------------------------------------------------------------


def nnll_coeffs(CF, CA, b0, z2):
    """The coefficients of eq. (3.2): P = -N(S-1)/2 + a (2CF-b0)/2 (1/S-1)
       + a N [c1 (S-1) + c2 (1/S-1) + c3 (S^-3-1)]; returns (c1, c2, c3) (mpmath or Fraction arithmetic)."""
    c1 = ((156 - 960 * z2) * CF ** 2 - (80 - 1152 * z2) * CA * CF - 360 * z2 * CA ** 2 - 100 * b0 * CF + 3 * b0 ** 2) / (96 * CF)
    c2 = 2 * ((12 - 576 * z2) * CF ** 2 + (40 + 576 * z2) * CA * CF - 180 * z2 * CA ** 2 + 56 * b0 * CF - 3 * b0 ** 2) / (96 * CF)
    c3 = 3 * (2 * CF - b0) ** 2 / (96 * CF)
    return c1, c2, c3


def P_x(x, a, CF, CA, b0, z2=None, parts=False):
    """Eq. (3.5) of DKMV: the NNLL x^0 part of P+(x, a) at a = alpha_s/(4 pi), mpmath.
    parts=True returns (LL, NLL, NNLL) separately (LL and NLL from the first line of (3.5))."""
    z2 = mp.zeta(2) if z2 is None else z2
    L = -mp.log(x)
    z = mp.sqrt(8 * CF * a) * L
    tI = lambda n: (2 / z) ** n * mp.besseli(n, z)
    I0, I1, I2 = tI(0), tI(1), tI(2)
    pre = 2 * a * CF
    ll = pre * I1
    nll = pre * (2 * CF - b0) * a * L * I1
    nnll = (pre * mp.mpf(1) / 2 * (2 * CF - b0) ** 2 * a ** 2 * L ** 2 * I1
            + pre * (mp.mpf(11 * b0 + 10 * CA - 6 * CF) / 3 - 4 * CF * z2) * a * I0
            + pre * (8 * CF ** 2 - 2 * z2 * (15 * CA ** 2 - 48 * CF * CA + 44 * CF ** 2)) * a ** 2 * L ** 2 * I2)
    return (ll, nll, nnll) if parts else ll + nll + nnll


def S3_value(CF, CA, z2):
    """S_3 = 12 zeta_2 C_F (C_A - 2 C_F)(5 C_A - 6 C_F), the three-loop tower coefficient of S."""
    return 12 * z2 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)


def DS3_x(x, a, CF, CA, z2=None):
    """The part of eq. (3.2) generated by S_3, D_S3 = -(S_3/(16 C_F^2)) a N [(S-1) + (1/S-1)], in x space.
    (S-1) + (1/S-1) = sum_{k>=2} e_k xi^k (e_1 = 0), and a N xi^k = (2 C_F)^k a^(k+1) N^(1-2k) has the inverse
    Mellin transform (2 C_F)^k a^(k+1) L^(2k-2)/(2k-2)!, L = ln(1/x). The series converges for every x
    (e_k grows as 4^k, the factorial wins) and is summed until the terms fall below the working precision."""
    z2 = mp.zeta(2) if z2 is None else z2
    L = -mp.log(x)
    s3 = S3_value(mp.mpf(CF), mp.mpf(CA), z2)
    tot = mp.mpf(0)
    for k in range(2, 400):
        term = _EK[k] * (2 * CF) ** k * a ** (k + 1) * L ** (2 * k - 2) / mp.factorial(2 * k - 2)
        tot += term
        if k > 20 and abs(term) < mp.mpf(10) ** (-mp.mp.dps - 5) * abs(tot):
            break
    return -s3 / (16 * CF ** 2) * tot


def _ek_table(kmax=400):
    """Exact coefficients of (S - 1) + (1/S - 1) in powers of xi, with S = (1 - 4 xi)^(1/2):
    (1 - 4 xi)^(1/2) = 1 - sum_k 2 C_{k-1} xi^k (Catalan numbers), (1 - 4 xi)^(-1/2) = sum_k binom(2k,k) xi^k."""
    from math import comb
    e = [Fr(0)] * (kmax + 1)
    for k in range(1, kmax + 1):
        catalan = Fr(comb(2 * (k - 1), k - 1), k)
        e[k] = -2 * catalan + comb(2 * k, k)
    return [mp.mpf(q.numerator) / q.denominator for q in e]


_EK = _ek_table()


def _sp_table(p2, kmax=400):
    """Exact coefficients s_p(k) of xi^k in (1 - 4 xi)^(p2/2), k = 0..kmax (Fractions)."""
    s = [Fr(1)]
    for k in range(1, kmax + 1):
        s.append(s[-1] * (Fr(p2, 2) - (k - 1)) / k * (-4))
    return s


_S1, _SM1, _SM3 = _sp_table(1), _sp_table(-1), _sp_table(-3)


def P_x_series(x, a, CF, CA, b0, z2=None):
    """Route B for eq. (3.2) in x space, independent of the Bessel form (3.5): the x-space series built from
    the exact xi-expansion coefficients of (1-4xi)^(1/2), (1-4xi)^(-1/2), (1-4xi)^(-3/2), with
      N xi^k   -> (2CF)^k a^k     L^(2k-2)/(2k-2)!
      a xi^k   -> (2CF)^k a^(k+1) L^(2k-1)/(2k-1)!
      a N xi^k -> (2CF)^k a^(k+1) L^(2k-2)/(2k-2)!      (k >= 1, L = ln(1/x))."""
    z2 = mp.zeta(2) if z2 is None else z2
    L = -mp.log(x)
    c1, c2, c3 = nnll_coeffs(mp.mpf(CF), mp.mpf(CA), mp.mpf(b0), z2)
    f = lambda q: mp.mpf(q.numerator) / q.denominator
    tot = mp.mpf(0)
    for k in range(1, 400):
        g = (2 * CF) ** k
        t = (-f(_S1[k]) / 2 * g * a ** k * L ** (2 * k - 2) / mp.factorial(2 * k - 2)
             + a / 2 * (2 * CF - b0) * f(_SM1[k]) * g * a ** k * L ** (2 * k - 1) / mp.factorial(2 * k - 1)
             + (c1 * f(_S1[k]) + c2 * f(_SM1[k]) + c3 * f(_SM3[k])) * g * a ** (k + 1) * L ** (2 * k - 2) / mp.factorial(2 * k - 2))
        tot += t
        if k > 20 and abs(t) < mp.mpf(10) ** (-mp.mp.dps - 5) * abs(tot):
            break
    return tot


def DS3_contour(L, a, CF, CA, c_shift=0.2):
    """Route B for D_S3: the inverse Mellin integral of -(S_3/(16 C_F^2)) a N [(S-1) + (1/S-1)] along
    Re N = c = omega_0 + c_shift, in double precision (scipy QAWF), with S = (1 - omega_0^2/N^2)^(1/2) on
    the branch that tends to 1 at large N. At large |N| the integrand falls as |N|^-3."""
    import numpy as np
    from scipy.integrate import quad
    cf, ca = float(CF), float(CA)
    z2 = float(mp.zeta(2))
    s3 = 12 * z2 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)
    w0 = np.sqrt(8 * a * cf)
    c = w0 + c_shift

    def D(y):
        n = c + 1j * y
        S = np.sqrt(1 - w0 ** 2 / (n * n))
        return -s3 / (16 * cf ** 2) * a * n * ((S - 1) + (1 / S - 1))
    kw = dict(limit=400, epsabs=1e-20, epsrel=1e-12)
    I = (quad(lambda y: D(y).real, 0, np.inf, weight='cos', wvar=L, **kw)[0]
         - quad(lambda y: D(y).imag, 0, np.inf, weight='sin', wvar=L, **kw)[0])
    return np.exp(c * L) / np.pi * I


def ell0(x, a, CF):
    """ln(mu_0^2/Q^2) = 2 I_1(z) L / (z I_0(z)), z = (8 C_F a)^(1/2) L, L = ln(1/x): the scale at which the
    fixed-coupling LL term 2 a C_F tI_1(z) of eq. (3.5), evaluated at a(mu_0^2) = a (1 - beta_0 a ln(mu_0^2/Q^2)),
    reproduces at first order in beta_0 the beta_0 term of the NLL part of eq. (3.5), -beta_0 a L times the
    LL term. Derivation: d ln(a tI_1(z))/d ln a = z I_0(z)/(2 I_1(z)) at fixed L, so the shift
    delta a/a = -beta_0 a L 2 I_1(z)/(z I_0(z)). It tends to L as z -> 0 and to 2/omega_0 as z -> infinity."""
    L = -mp.log(x)
    z = mp.sqrt(8 * CF * a) * L
    return 2 * mp.besseli(1, z) * L / (z * mp.besseli(0, z))


def a_run(a, b0, ell):
    """One-loop running coupling a(mu^2) = a / (1 + beta_0 a ln(mu^2/Q^2)), a = alpha_s(Q^2)/(4 pi)."""
    return a / (1 + b0 * a * ell)


# ------------------------------------------------------------------------------------------------
# symbolic checks (SymPy)
# ------------------------------------------------------------------------------------------------


def check_symbolic(NMAX=12, say=print):
    """Runs checks (1) to (3) of the module docstring. Returns a list of failed checks (empty if all pass)."""
    import sympy as sp
    CF, CA, b0, z2, a, N, L = sp.symbols('C_F C_A beta_0 zeta_2 a N L')
    failed = []
    xi = 2 * CF * a / N ** 2
    S = sp.sqrt(1 - 4 * xi)
    c1, c2, c3 = nnll_coeffs(CF, CA, b0, z2)
    P = (-N * (S - 1) / 2 + a * (2 * CF - b0) / 2 * (1 / S - 1)
         + a * N * (c1 * (S - 1) + c2 * (1 / S - 1) + c3 * (S ** -3 - 1)))
    ser = sp.expand(sp.series(P, a, 0, NMAX + 1).removeO())

    def coef(expr, n, m):
        """coefficient of a^n N^-m"""
        return sp.expand(expr.coeff(a, n)).coeff(N, -m)

    # (1a) eq. (3.3): a^4
    p3 = {7: 80 * CF ** 4, 6: 80 * CF ** 3 * (2 * CF - b0),
          5: 8 * CF ** 2 * ((16 - 200 * z2) * CF ** 2 + 10 * CF * b0 + (20 + 192 * z2) * CF * CA + 3 * b0 ** 2 - 60 * z2 * CA ** 2)}
    # (1b) eq. (3.4): a^5
    p4 = {9: 448 * CF ** 5, 8: 560 * CF ** 4 * (2 * CF - b0),
          7: 80 * CF ** 3 * ((16 - 148 * z2) * CF ** 2 + sp.Rational(8, 3) * CF * b0 + (sp.Rational(40, 3) + 144 * z2) * CF * CA
                             + 3 * b0 ** 2 - 45 * z2 * CA ** 2)}
    # (1c) App. A: P^(0) N^-1; P^(1) N^-3, N^-2, N^-1; P^(2) N^-5, N^-4, N^-3
    appA = {(1, 1): 2 * CF,
            (2, 3): 4 * CF ** 2, (2, 2): CF * (4 * CF - 2 * b0),
            (2, 1): CF * (sp.Rational(20, 3) * CA - (4 + 8 * z2) * CF + sp.Rational(22, 3) * b0),
            (3, 5): 16 * CF ** 3, (3, 4): CF * (24 * CF ** 2 - 12 * CF * b0),
            (3, 3): -CF * (60 * z2 * CA ** 2 - (sp.Rational(80, 3) + 192 * z2) * CF * CA - (8 - 208 * z2) * CF ** 2
                          - sp.Rational(64, 3) * CF * b0 - 2 * b0 ** 2)}
    n_ok = 0
    for (n, table, name) in ((4, p3, 'eq. (3.3)'), (5, p4, 'eq. (3.4)')):
        for m, v in table.items():
            d = sp.simplify(coef(ser, n, m) - v)
            ok = d == 0
            n_ok += ok
            if not ok:
                failed.append(f'{name} a^{n} N^-{m}: difference {d}')
    for (n, m), v in appA.items():
        d = sp.simplify(coef(ser, n, m) - v)
        ok = d == 0
        n_ok += ok
        if not ok:
            failed.append(f'App. A a^{n} N^-{m}: difference {d}')
    ntot = len(p3) + len(p4) + len(appA)
    say(f'  (1) eq. (3.2) against eq. (3.3), eq. (3.4) and App. A: {n_ok} of {ntot} coefficients agree identically')
    # every term of the expansion must be a negative power of N with 2n-1-m in {0,1,2} (LL, NLL, NNLL only)
    bad = []
    for n in range(1, NMAX + 1):
        cn = sp.expand(ser.coeff(a, n))
        for term in sp.Add.make_args(cn):
            pw = term.as_coeff_exponent(N)[1]          # a^n N^pw, pw = -2n+1+k
            k = pw + 2 * n - 1
            if k not in (0, 1, 2):
                bad.append((n, pw))
    if bad:
        failed.append(f'eq. (3.2) has terms beyond NNLL: {bad[:5]}')
    say(f'  (1) every term of eq. (3.2) through a^{NMAX} is LL, NLL or NNLL: {not bad}')

    # (2) eq. (3.5) = inverse Mellin of eq. (3.2): a^n N^-m -> a^n L^(m-1)/(m-1)!
    xs = 0
    for n in range(1, NMAX + 1):
        cn = sp.expand(ser.coeff(a, n))
        for term in sp.Add.make_args(cn):
            pw = term.as_coeff_exponent(N)[1]
            m = -pw
            xs += sp.expand(term * N ** m) * a ** n * L ** (m - 1) / sp.factorial(m - 1)
    xs = sp.expand(xs)
    z = sp.sqrt(8 * CF * a) * L

    def tI_series(nu, order):
        # (2/z)^nu I_nu(z) = sum_k (z/2)^(2k) / (k! (nu+k)!)
        return sum((z / 2) ** (2 * k) / (sp.factorial(k) * sp.factorial(nu + k)) for k in range(order))
    K = NMAX + 2
    I0s, I1s, I2s = tI_series(0, K), tI_series(1, K), tI_series(2, K)
    pre = 2 * a * CF
    Px = (pre * (1 + (2 * CF - b0) * a * L + sp.Rational(1, 2) * (2 * CF - b0) ** 2 * a ** 2 * L ** 2) * I1s
          + pre * (sp.Rational(1, 3) * (11 * b0 + 10 * CA - 6 * CF) - 4 * CF * z2) * a * I0s
          + pre * (8 * CF ** 2 - 2 * z2 * (15 * CA ** 2 - 48 * CF * CA + 44 * CF ** 2)) * a ** 2 * L ** 2 * I2s)
    Px = sp.expand(Px)
    ndiff = 0
    for n in range(1, NMAX + 1):
        d = sp.expand(Px.coeff(a, n) - xs.coeff(a, n))
        if d != 0:
            ndiff += 1
            failed.append(f'eq. (3.5) against inverse Mellin of eq. (3.2) at a^{n}: {sp.factor(d)}')
    say(f'  (2) eq. (3.5) equals the inverse Mellin transform of eq. (3.2) at every order a^1..a^{NMAX}: {ndiff == 0}')

    # (3) small-N relation solution P_V and the S_3 part
    #     P = sum_{n>=0} a^(n+1) sum_k p[n][k] N^(-2n-1+k); one-loop input k = 0, 1, 2 (N^-1, N^0, N^1),
    #     two-loop input k = 2 (N^-1); the relation fixes every p[n][k] with k < 2n (k <= 2 here).
    p = {0: {0: 2 * CF, 1: CF, 2: CF * (2 - 4 * z2)},
         1: {2: CF * (sp.Rational(20, 3) * CA - (4 + 8 * z2) * CF + sp.Rational(22, 3) * b0)}}
    # order a^m, log order K: sum_{n1+n2=m-2} sum_{k1+k2=K} p[n1][k1] p[n2][k2] - p[m-1][K] - b0 p[m-2][K-1] = 0
    for m in range(2, NMAX + 1):
        p.setdefault(m - 1, {})
        for Kk in range(0, 3):
            if m == 2 and Kk == 2:
                continue            # a^2 N^0: allowed by O(N^0); p[1][2] is two-loop input
            quad = 0
            for n1 in range(0, m - 1):
                n2 = m - 2 - n1
                for k1 in range(0, Kk + 1):
                    k2 = Kk - k1
                    if k1 in p.get(n1, {}) and k2 in p.get(n2, {}):
                        quad += p[n1][k1] * p[n2][k2]
            beta = b0 * p[m - 2][Kk - 1] if (Kk >= 1 and (Kk - 1) in p.get(m - 2, {})) else 0
            p[m - 1][Kk] = sp.expand(quad - beta)
    S3 = S3_value(CF, CA, z2)
    DS3 = -S3 / (16 * CF ** 2) * a * N * ((S - 1) + (1 / S - 1))
    dser = sp.expand(sp.series(DS3, a, 0, NMAX + 1).removeO())
    nfail3 = 0
    for n in range(2, NMAX + 1):          # a^n <-> p[n-1][k] N^(-2n+1+k)
        for Kk in range(0, 3):
            m = 2 * n - 1 - Kk
            lhs = coef(ser, n, m)
            rhs = p[n - 1][Kk] + coef(dser, n, m)
            d = sp.simplify(lhs - rhs)
            if d != 0:
                nfail3 += 1
                failed.append(f'eq. (3.2) = P_V + D_S3 fails at a^{n} N^-{m}: {sp.factor(d)}')
    say(f'  (3) eq. (3.2) = P_V + D_S3 in every LL, NLL and NNLL coefficient a^2..a^{NMAX}: {nfail3 == 0}'
        f'  (P_V: small-N relation, DKMV eq. (2.21), one- and two-loop App. A input)')
    # the three-loop violation of the relation is -S_3 (the a^3 N^-3 coefficient of D_tow)
    d3 = sp.factor(sp.expand(coef(ser, 3, 3) - p[2][2]))
    ok3 = sp.simplify(d3 + S3) == 0
    say(f'  (3) data minus relation at a^3 N^-3 = {d3} = -S_3: {ok3}')
    if not ok3:
        failed.append('three-loop violation is not -S_3')
    return failed


if __name__ == '__main__':
    fails = check_symbolic()
    print('failed:', fails or 'none')


==> anc/numbers/deposit/R4/fig1b/fig1_checks.out <==
coefficients: S_3 = 112/3, S_4 = -5632/27, S_5 = 305008/81; t_3 = 112/3, t_4 = -256/27, t_5 = 114640/27  (1.1 s)
  tower terms of P+: a^3 zeta2 L^2 coefficient -t_3/2 = -56/3, a^4 zeta2 L^4 coefficient -t_4/24 = 32/81, a^5 zeta2 L^6 coefficient -t_5/720 = -1433/243

series truncation (route A): R with m <= 300 against m <= 400 at x = 1e-8
  alpha_s = 0.1: R(400) = -0.05490331695524697662327301, |R(400) - R(300)| = 0.0  below 1e-30: True
  alpha_s = 0.2: R(400) = -0.1446136060121408759113854, |R(400) - R(300)| = 0.0  below 1e-30: True

route A (series) against route B (inverse Mellin of the omega-space solution) at the decades
  alpha_s = 0.1: contour Re N = 0.491346, ODE/series match of F_A^- at |N| ~ 5.5: 8.9e-16; ODE steps real axis 1135, line 1563; match below 1e-10: True
    x = 0.01   P_LL: A 0.0263676219886 B 0.0263676219886 | D_tow: A -0.00032984874343 B -0.00032984874343 | R: A -0.0125096128719 B -0.0125096128719  rel. diff 4.2e-15
    x = 0.001  P_LL: A 0.0339387555254 B 0.0339387555254 | D_tow: A -0.000763949468167 B -0.000763949468167 | R: A -0.0225096488172 B -0.0225096488172  rel. diff 2.4e-15
    x = 0.0001 P_LL: A 0.0469933700268 B 0.0469933700268 | D_tow: A -0.00146348112764 B -0.00146348112764 | R: A -0.0311422893656 B -0.0311422893656  rel. diff 2.7e-14
    x = 1.0e-5 P_LL: A 0.0688422922293 B 0.0688422922293 | D_tow: A -0.0026237878037 B -0.0026237878037 | R: A -0.038113022079 B -0.038113022079  rel. diff 4.6e-15
    x = 1.0e-6 P_LL: A 0.105277928027 B 0.105277928027 | D_tow: A -0.00463889544993 B -0.00463889544993 | R: A -0.0440633239735 B -0.0440633239735  rel. diff 1.5e-14
    x = 1.0e-7 P_LL: A 0.16639237472 B 0.16639237472 | D_tow: A -0.00824726230037 B -0.00824726230037 | R: A -0.049565145724 B -0.049565145724  rel. diff 4.0e-14
    x = 1.0e-8 P_LL: A 0.269823132686 B 0.269823132686 | D_tow: A -0.0148141849757 B -0.0148141849757 | R: A -0.0549033169552 B -0.0549033169552  rel. diff 5.0e-14
  alpha_s = 0.2: contour Re N = 0.612026, ODE/series match of F_A^- at |N| ~ 5.5: 6.8e-16; ODE steps real axis 644, line 925; match below 1e-10: True
    x = 0.01   P_LL: A 0.0646317407143 B 0.0646317407143 | D_tow: A -0.00269567783473 B -0.00269567783473 | R: A -0.041708266015 B -0.041708266015  rel. diff 6.8e-15
    x = 0.001  P_LL: A 0.102635871347 B 0.102635871347 | D_tow: A -0.00676717020235 B -0.00676717020235 | R: A -0.0659337726033 B -0.0659337726033  rel. diff 7.8e-15
    x = 0.0001 P_LL: A 0.181241868069 B 0.181241868069 | D_tow: A -0.0152585883484 B -0.0152585883484 | R: A -0.0841890922387 B -0.0841890922387  rel. diff 7.8e-15
    x = 1.0e-5 P_LL: A 0.344149449524 B 0.344149449524 | D_tow: A -0.034379144768 B -0.034379144768 | R: A -0.0998959748899 B -0.0998959748899  rel. diff 2.7e-14
    x = 1.0e-6 P_LL: A 0.687540310777 B 0.687540310777 | D_tow: A -0.0790254672846 B -0.0790254672846 | R: A -0.114939394892 B -0.114939394892  rel. diff 1.7e-13
    x = 1.0e-7 P_LL: A 1.42518580634 B 1.42518580634 | D_tow: A -0.185010360275 B -0.185010360275 | R: A -0.129814905152 B -0.129814905152  rel. diff 4.8e-13
    x = 1.0e-8 P_LL: A 3.03751573276 B 3.03751573276 | D_tow: A -0.439266103433 B -0.439266103433 | R: A -0.144613606012 B -0.144613606012  rel. diff 8.6e-14
  largest relative difference of R between routes A and B over 14 points: 4.8e-13  below 1e-9: True
  QUADPACK issued 28 warnings at the requested relative tolerance 1e-12; the agreement above is the test
  contour shifted from Re N = omega_0 + 0.2 to omega_0 + 0.35 (no singularity may lie in between):
    alpha_s = 0.1: largest relative change of R 2.2e-12  below 1e-9: True
    alpha_s = 0.2: largest relative change of R 2.1e-12  below 1e-9: True
alpha_s = 0.1: at x = 1e-8 the orders beyond a^4 give 66.6 percent of the tower
alpha_s = 0.2: at x = 1e-8 the orders beyond a^4 give 91.5 percent of the tower

panel (b) checks
 symbolic identities (dkmv_nnll.check_symbolic, SymPy, exact in C_F, C_A, beta_0, zeta_2):
   (1) eq. (3.2) against eq. (3.3), eq. (3.4) and App. A: 13 of 13 coefficients agree identically
   (1) every term of eq. (3.2) through a^12 is LL, NLL or NNLL: True
   (2) eq. (3.5) equals the inverse Mellin transform of eq. (3.2) at every order a^1..a^12: True
   (3) eq. (3.2) = P_V + D_S3 in every LL, NLL and NNLL coefficient a^2..a^12: True  (P_V: small-N relation, DKMV eq. (2.21), one- and two-loop App. A input)
   (3) data minus relation at a^3 N^-3 = -12*C_F*zeta_2*(C_A - 2*C_F)*(5*C_A - 6*C_F) = -S_3: True
 (b1) LL part of eq. (3.5) against P_LL of panel (a) at 14 points: largest relative difference 9.18e-41  below 1e-30: True
 (b2) P_NNLL, Bessel form (3.5) against the series of (3.2), beta_0 = 0 and n_f = 4, 28 points: largest relative difference 2.07e-40  below 1e-25: True
 (b3) D_S3, x-space series against the inverse Mellin integral along Re N = omega_0 + 0.2: largest relative difference 9.2e-12; contour moved to omega_0 + 0.35: 9.1e-11  both below 1e-9: True (QUADPACK warnings suppressed; the agreement is the test)
 (b4) SU(2): S_3 recursion 99/4, formula 99/4, dkmv_nnll 99/4; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 171/16, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 171/16: True
 (b4) SU(3): S_3 recursion 112/3, formula 112/3, dkmv_nnll 112/3; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 1376/81, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 1376/81: True
 (b4) SU(4): S_3 recursion 1575/32, formula 1575/32, dkmv_nnll 1575/32; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 6255/256, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 6255/256: True
 (b4) SU(5): S_3 recursion 7632/125, formula 7632/125, dkmv_nnll 7632/125; Delta at a^3: 0; Delta at a^4 ln^4(1/x): 21024/625, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = 21024/625: True
 (b4') numerical Delta at a = 1e-7, x = 1e-8: Delta/(1376/81 zeta_2 a^4 L^4) - 1 = 7.31e-7  below 1e-5 (the next term is of relative order a L^2 = 3.4e-5): True
 (b5) d P_LL(a_run(ell_0))/d beta_0 at beta_0 = 0 against -a L P_LL and against the beta_0 derivative of the NLL part of eq. (3.5), finite difference 1e-15 at 40 digits: largest relative difference 1.99e-16  below 1e-10: True
 (b6) S_{>=3}(omega_0)/(a^2 zeta_2) from the ODE at the two couplings: 3.091670613052, 3.091670613051; equal to 1e-9 (it depends on omega/sqrt(a) only): True
 (b7) band edge at lowest order: [d D_tow(a_run(ell_0))/d beta_0]/(zeta_2 S_3 a^4 L^3) - 3/2 at a = 1e-8, L = 5 and 18: 6.62e-6  below 1e-4 (the next order is of relative size a L^2): True
data-calibrated scale factor of the tower (running_n3ll_lambda.txt): lambda = 44/189; four-loop n_f zeta_2 N^-4 term beyond the small-N relation -736/27, E1 value -1792/9, ratio 23/168
panel (b) curves: 241 points per coupling (0.9 s)

panel (b) at the decades, percent. Lines: fixed coupling. Band: from the lines to the edge ell = ell_0. Reported, not drawn: the data point ell = 44/189 ell_0, ell_0/2, 2 ell_0, n_f = 3 and 5, and E2 (strict NNLL)
  alpha_s = 0.1, x = 1e-2: P_NNLL/P_LL 1.0538; rel -1.1871, chg 0.18133; ell_0 = 3.806, alpha_s(Q^2 e^ell_0) 0.07985; edge rel -0.7923, chg 0.09682; data point rel -1.072, chg 0.1548; ell_0/2, 2 ell_0: rel -0.9597, -0.5668; n_f = 3, 5 at ell_0: rel -0.7696, -0.8159; E2 rel (n_f = 3, 4, 5) -1.176, -1.181, -1.185, chg 0.1804; P_NNLL(n_f=4)/P_LL 1.059, (P_LL+P_NLL)(n_f=4)/P_LL 0.7923
  alpha_s = 0.1, x = 1e-3: P_NNLL/P_LL 1.0682; rel -2.1072, chg 0.70993; ell_0 = 4.804, alpha_s(Q^2 e^ell_0) 0.07584; edge rel -1.336, chg 0.3449; data point rel -1.875, chg 0.59; ell_0/2, 2 ell_0: rel -1.654, -0.9259; n_f = 3, 5 at ell_0: rel -1.294, -1.38; E2 rel (n_f = 3, 4, 5) -2.249, -2.257, -2.261, chg 0.7602; P_NNLL(n_f=4)/P_LL 0.9975, (P_LL+P_NLL)(n_f=4)/P_LL 0.6885
  alpha_s = 0.1, x = 1e-4: P_NNLL/P_LL 1.0768; rel -2.8922, chg 1.654; ell_0 = 5.379, alpha_s(Q^2 e^ell_0) 0.07371; edge rel -1.818, chg 0.7896; data point rel -2.565, chg 1.367; ell_0/2, 2 ell_0: rel -2.257, -1.26; n_f = 3, 5 at ell_0: rel -1.76, -1.879; E2 rel (n_f = 3, 4, 5) -3.26, -3.28, -3.292, chg 1.876; P_NNLL(n_f=4)/P_LL 0.9495, (P_LL+P_NLL)(n_f=4)/P_LL 0.5847
  alpha_s = 0.1, x = 1e-5: P_NNLL/P_LL 1.083; rel -3.5192, chg 2.9093; ell_0 = 5.719, alpha_s(Q^2 e^ell_0) 0.0725; edge rel -2.214, chg 1.41; data point rel -3.116, chg 2.412; ell_0/2, 2 ell_0: rel -2.742, -1.548; n_f = 3, 5 at ell_0: rel -2.145, -2.286; E2 rel (n_f = 3, 4, 5) -4.118, -4.17, -4.207, chg 3.447; P_NNLL(n_f=4)/P_LL 0.9139, (P_LL+P_NLL)(n_f=4)/P_LL 0.4808
  alpha_s = 0.1, x = 1e-6: P_NNLL/P_LL 1.0891; rel -4.0457, chg 4.3339; ell_0 = 5.934, alpha_s(Q^2 e^ell_0) 0.07176; edge rel -2.539, chg 2.152; data point rel -3.574, chg 3.612; ell_0/2, 2 ell_0: rel -3.141, -1.789; n_f = 3, 5 at ell_0: rel -2.46, -2.621; E2 rel (n_f = 3, 4, 5) -4.84, -4.95, -5.035, chg 5.303; P_NNLL(n_f=4)/P_LL 0.8901, (P_LL+P_NLL)(n_f=4)/P_LL 0.377
  alpha_s = 0.1, x = 1e-7: P_NNLL/P_LL 1.0963; rel -4.5211, chg 5.8259; ell_0 = 6.081, alpha_s(Q^2 e^ell_0) 0.07126; edge rel -2.818, chg 2.959; data point rel -3.982, chg 4.879; ell_0/2, 2 ell_0: rel -3.492, -1.992; n_f = 3, 5 at ell_0: rel -2.732, -2.91; E2 rel (n_f = 3, 4, 5) -5.45, -5.648, -5.81, chg 7.278; P_NNLL(n_f=4)/P_LL 0.8776, (P_LL+P_NLL)(n_f=4)/P_LL 0.2732
  alpha_s = 0.1, x = 1e-8: P_NNLL/P_LL 1.1051; rel -4.9681, chg 7.3286; ell_0 = 6.187, alpha_s(Q^2 e^ell_0) 0.07091; edge rel -3.073, chg 3.794; data point rel -4.364, chg 6.162; ell_0/2, 2 ell_0: rel -3.818, -2.172; n_f = 3, 5 at ell_0: rel -2.978, -3.174; E2 rel (n_f = 3, 4, 5) -5.953, -6.267, -6.54, chg 9.244; P_NNLL(n_f=4)/P_LL 0.8761, (P_LL+P_NLL)(n_f=4)/P_LL 0.1693
  alpha_s = 0.2, x = 1e-2: P_NNLL/P_LL 1.0516; rel -3.9662, chg 1.1937; ell_0 = 3.302, alpha_s(Q^2 e^ell_0) 0.1391; edge rel -2.121, chg 0.4485; data point rel -3.358, chg 0.9203; ell_0/2, 2 ell_0: rel -2.823, -1.33; n_f = 3, 5 at ell_0: rel -2.034, -2.214; E2 rel (n_f = 3, 4, 5) -3.438, -3.516, -3.59, chg 1.058; P_NNLL(n_f=4)/P_LL 1.186, (P_LL+P_NLL)(n_f=4)/P_LL 0.5847
  alpha_s = 0.2, x = 1e-3: P_NNLL/P_LL 1.0353; rel -6.3684, chg 4.0324; ell_0 = 3.873, alpha_s(Q^2 e^ell_0) 0.1321; edge rel -3.295, chg 1.442; data point rel -5.315, chg 3.053; ell_0/2, 2 ell_0: rel -4.424, -2.061; n_f = 3, 5 at ell_0: rel -3.158, -3.442; E2 rel (n_f = 3, 4, 5) -5.578, -5.796, -6.002, chg 3.67; P_NNLL(n_f=4)/P_LL 1.138, (P_LL+P_NLL)(n_f=4)/P_LL 0.377
  alpha_s = 0.2, x = 1e-4: P_NNLL/P_LL 1.012; rel -8.3189, chg 8.2347; ell_0 = 4.151, alpha_s(Q^2 e^ell_0) 0.129; edge rel -4.234, chg 3.006; data point rel -6.869, chg 6.241; ell_0/2, 2 ell_0: rel -5.685, -2.685; n_f = 3, 5 at ell_0: rel -4.06, -4.42; E2 rel (n_f = 3, 4, 5) -6.943, -7.397, -7.845, chg 7.322; P_NNLL(n_f=4)/P_LL 1.138, (P_LL+P_NLL)(n_f=4)/P_LL 0.1693
  alpha_s = 0.2, x = 1e-5: P_NNLL/P_LL 0.99137; rel -10.077, chg 13.128; ell_0 = 4.306, alpha_s(Q^2 e^ell_0) 0.1273; edge rel -4.994, chg 4.925; data point rel -8.215, chg 9.978; ell_0/2, 2 ell_0: rel -6.744, -3.188; n_f = 3, 5 at ell_0: rel -4.789, -5.216; E2 rel (n_f = 3, 4, 5) -7.681, -8.435, -9.223, chg 10.99; P_NNLL(n_f=4)/P_LL 1.184, (P_LL+P_NLL)(n_f=4)/P_LL -0.03833
  alpha_s = 0.2, x = 1e-6: P_NNLL/P_LL 0.97729; rel -11.761, chg 18.293; ell_0 = 4.404, alpha_s(Q^2 e^ell_0) 0.1263; edge rel -5.666, chg 7.0; data point rel -9.481, chg 13.92; ell_0/2, 2 ell_0: rel -7.717, -3.609; n_f = 3, 5 at ell_0: rel -5.429, -5.923; E2 rel (n_f = 3, 4, 5) -7.962, -9.016, -10.19, chg 14.02; P_NNLL(n_f=4)/P_LL 1.275, (P_LL+P_NLL)(n_f=4)/P_LL -0.246
  alpha_s = 0.2, x = 1e-7: P_NNLL/P_LL 0.97135; rel -13.364, chg 23.485; ell_0 = 4.472, alpha_s(Q^2 e^ell_0) 0.1255; edge rel -6.295, chg 9.114; data point rel -10.69, chg 17.89; ell_0/2, 2 ell_0: rel -8.64, -3.986; n_f = 3, 5 at ell_0: rel -6.026, -6.587; E2 rel (n_f = 3, 4, 5) -7.909, -9.214, -10.77, chg 16.19; P_NNLL(n_f=4)/P_LL 1.409, (P_LL+P_NLL)(n_f=4)/P_LL -0.4537
  alpha_s = 0.2, x = 1e-8: P_NNLL/P_LL 0.9742; rel -14.844, chg 28.52; ell_0 = 4.522, alpha_s(Q^2 e^ell_0) 0.125; edge rel -6.893, chg 11.21; data point rel -11.81, chg 21.77; ell_0/2, 2 ell_0: rel -9.513, -4.34; n_f = 3, 5 at ell_0: rel -6.594, -7.217; E2 rel (n_f = 3, 4, 5) -7.638, -9.115, -10.97, chg 17.51; P_NNLL(n_f=4)/P_LL 1.586, (P_LL+P_NLL)(n_f=4)/P_LL -0.6613
  grid points at the decades against the decade table: largest difference 0.0e+00 percent  below 1e-10: True
  band ordered (|ratio| at ell_0 <= at fixed coupling, same sign) at every grid point: True (0 exceptions); the data point ell = 44/189 ell_0 inside the band at every decade: True
  alpha_s = 0.1: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero at x = 2.34e-10 (ln(1/x) = 22.176) and are negative below
  alpha_s = 0.2: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero at x = 1.53e-5 (ln(1/x) = 11.088) and are negative below
  alpha_s = 0.1: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.0407
  alpha_s = 0.2: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.1152
wrote fig1_tower_size.pdf
coefficient of zeta_2 a^4 ln^4(1/x) of Delta: 1376/81, equal to (N^2-1)(N^4+10N^2+1)/N^4: True
wrote fig1_nm_proposed.tex (74 panel (b) macros)
wrote fig1_macros.tex:
  \newcommand{\FigTowAlphaSOne}{0.1}
  \newcommand{\FigTowAlphaSTwo}{0.2}
  \newcommand{\FigTowXmaxExp}{-2}
  \newcommand{\FigTowXminExp}{-8}
  \newcommand{\FigTowSizeOneXtwo}{-1.3}% -1.25096128719
  \newcommand{\FigTowSizeOneXfour}{-3.1}% -3.11422893656
  \newcommand{\FigTowSizeOneXsix}{-4.4}% -4.40633239735
  \newcommand{\FigTowSizeOneXeight}{-5.5}% -5.49033169552
  \newcommand{\FigTowSizeTwoXtwo}{-4.2}% -4.1708266015
  \newcommand{\FigTowSizeTwoXfour}{-8.4}% -8.41890922387
  \newcommand{\FigTowSizeTwoXsix}{-11.5}% -11.4939394892
  \newcommand{\FigTowSizeTwoXeight}{-14.5}% -14.4613606012
  \newcommand{\FigTowShareBeyondFourOne}{67}% percent of the tower at x = 1e-8 from orders beyond a^4
  \newcommand{\FigTowShareBeyondFourTwo}{92}% percent of the tower at x = 1e-8 from orders beyond a^4
  \newcommand{\FigTowThreeLoopCoef}{-\frac{56}{3}}% coefficient of a^3 zeta_2 ln^2(1/x) in P+ from the tower
  \newcommand{\FigTowFourLoopCoef}{\frac{32}{81}}% coefficient of a^4 zeta_2 ln^4(1/x)
  \newcommand{\FigTowFiveLoopCoef}{-\frac{1433}{243}}% coefficient of a^5 zeta_2 ln^6(1/x)
  % panel (b): ratios to P_NNLL, eq. (3.2) of arXiv:2202.10362 at beta_0 = 0; running-coupling estimate (E1)
  \newcommand{\FigTowRelNNLLOneXtwo}{-1.2}% -1.18706636003 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRelNNLLOneXfour}{-2.9}% -2.89223923476 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRelNNLLOneXsix}{-4.0}% -4.04567387362 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowRelNNLLTwoXtwo}{-4.0}% -3.96618956456 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRelNNLLTwoXfour}{-8.3}% -8.31888648582 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRelNNLLTwoXsix}{-11.8}% -11.7610050698 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRelNNLLTwoXeight}{-14.8}% -14.8444176521 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowChangeNNLLOneXtwo}{0.2}% 0.181330160872 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowChangeNNLLOneXfour}{1.7}% 1.65404990438 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowChangeNNLLOneXsix}{4.3}% 4.33393708804 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowChangeNNLLOneXeight}{7.3}% 7.32863132904 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowChangeNNLLTwoXtwo}{1.2}% 1.19371555625 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowChangeNNLLTwoXsix}{18.3}% 18.2931204907 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowChangeNNLLTwoXeight}{28.5}% 28.5197296602 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowRunRelOneXtwo}{-0.8}% -0.792274187221 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRunRelOneXfour}{-1.8}% -1.81790447718 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRunRelOneXsix}{-2.5}% -2.53859046732 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRunRelOneXeight}{-3.1}% -3.07343283772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowRunChangeOneXtwo}{0.1}% 0.0968172131641 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-4
  \newcommand{\FigTowRunChangeOneXsix}{2.2}% 2.15183916246 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-6
  \newcommand{\FigTowRunChangeOneXeight}{3.8}% 3.79371889957 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowDataScaleRelOneXtwo}{-1.1}% -1.07203032899 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowDataScaleChangeOneXtwo}{0.2}% 0.154756534215 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowDataScaleRelOneXeight}{-4.4}% -4.36392999237 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowDataScaleChangeOneXeight}{6.2}% 6.16191340129 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
  \newcommand{\FigTowEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
  \newcommand{\FigTowNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
  \newcommand{\FigTowNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
  \newcommand{\FigTowStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowStrictChangeOneXtwo}{0.2}% 0.180376173088 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-2
  \newcommand{\FigTowStrictRelOneXeight}{-6.3}% -6.26657695311 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowStrictChangeOneXeight}{9.2}% 9.24408616512 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-8
  \newcommand{\FigTowFirstOrderMeasureOne}{0.04}% 0.04072379, 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
  \newcommand{\FigTowRunRelTwoXtwo}{-2.1}% -2.12131259803 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRunRelTwoXsix}{-5.7}% -5.66584333031 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRunRelTwoXeight}{-6.9}% -6.89275015663 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowRunChangeTwoXtwo}{0.4}% 0.448549463839 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-4
  \newcommand{\FigTowRunChangeTwoXsix}{7.0}% 6.99987447458 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-6
  \newcommand{\FigTowRunChangeTwoXeight}{11.2}% 11.2070744388 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowDataScaleRelTwoXtwo}{-3.4}% -3.35810791341 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowDataScaleChangeTwoXtwo}{0.9}% 0.920323432386 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowDataScaleRelTwoXeight}{-11.8}% -11.8145004525 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowDataScaleChangeTwoXeight}{21.8}% 21.7660830509 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
  \newcommand{\FigTowEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
  \newcommand{\FigTowNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
  \newcommand{\FigTowNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
  \newcommand{\FigTowStrictRelTwoXtwo}{-3.5}% -3.51594872646 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowStrictChangeTwoXtwo}{1.1}% 1.05820526766 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-2
  \newcommand{\FigTowStrictRelTwoXeight}{-9.1}% -9.11531646246 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowStrictChangeTwoXeight}{17.5}% 17.5127355865 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-8
  \newcommand{\FigTowFirstOrderMeasureTwo}{0.12}% 0.11518428, 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
  \newcommand{\FigTowNLLZeroMantTwo}{1.5}% 1.5295161e-5: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = 0.2
  \newcommand{\FigTowNLLZeroExpTwo}{-5}% exponent of the same x
  \newcommand{\FigTowNfRun}{4}% n_f of beta_0 in the running-coupling estimate
  \newcommand{\FigTowRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)
  \newcommand{\FigTowEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge (dkmv_nnll.ell0)
  \newcommand{\FigTowZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
  \newcommand{\FigTowNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
  \newcommand{\FigTowDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))
  \newcommand{\FigTowRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
  \newcommand{\FigTowTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower
  \newcommand{\FigTowFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)
  \newcommand{\FigTowNfExcessInverse}{7.3}% 168/23: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
  \newcommand{\FigTowTowerScaleLambda}{\frac{44}{189}}% lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)
  \newcommand{\FigTowNfExcessRatio}{0.14}% 23/168: that four-loop term (-736/27 n_f zeta_2 at N^-4) over the value the band edge ell_0 implies (-1792/9)
  \newcommand{\FigTowBetaZeroRun}{\frac{25}{3}}% beta_0 = 11 - 2 n_f/3 for that n_f
  \newcommand{\FigTowFourLoopChange}{\frac{1376}{81}}% coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference
total time 7.7 s
failed checks: none


==> anc/numbers/deposit/R4/fig1b/fig1_macros.tex <==
% generated by fig1_tower_size.py from its lists ALPHAS, XEXP and PCT_K; do not edit by hand.
% The captions quote the numbers.tex macros of the same name with nm in place of FigTow;
% check_numbers.py fails if the two files disagree.
\newcommand{\FigTowAlphaSOne}{0.1}
\newcommand{\FigTowAlphaSTwo}{0.2}
\newcommand{\FigTowXmaxExp}{-2}
\newcommand{\FigTowXminExp}{-8}
\newcommand{\FigTowSizeOneXtwo}{-1.3}% -1.25096128719
\newcommand{\FigTowSizeOneXfour}{-3.1}% -3.11422893656
\newcommand{\FigTowSizeOneXsix}{-4.4}% -4.40633239735
\newcommand{\FigTowSizeOneXeight}{-5.5}% -5.49033169552
\newcommand{\FigTowSizeTwoXtwo}{-4.2}% -4.1708266015
\newcommand{\FigTowSizeTwoXfour}{-8.4}% -8.41890922387
\newcommand{\FigTowSizeTwoXsix}{-11.5}% -11.4939394892
\newcommand{\FigTowSizeTwoXeight}{-14.5}% -14.4613606012
\newcommand{\FigTowShareBeyondFourOne}{67}% percent of the tower at x = 1e-8 from orders beyond a^4
\newcommand{\FigTowShareBeyondFourTwo}{92}% percent of the tower at x = 1e-8 from orders beyond a^4
\newcommand{\FigTowThreeLoopCoef}{-\frac{56}{3}}% coefficient of a^3 zeta_2 ln^2(1/x) in P+ from the tower
\newcommand{\FigTowFourLoopCoef}{\frac{32}{81}}% coefficient of a^4 zeta_2 ln^4(1/x)
\newcommand{\FigTowFiveLoopCoef}{-\frac{1433}{243}}% coefficient of a^5 zeta_2 ln^6(1/x)
% panel (b): ratios to P_NNLL, eq. (3.2) of arXiv:2202.10362 at beta_0 = 0; running-coupling estimate (E1)
\newcommand{\FigTowRelNNLLOneXtwo}{-1.2}% -1.18706636003 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowRelNNLLOneXfour}{-2.9}% -2.89223923476 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowRelNNLLOneXsix}{-4.0}% -4.04567387362 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowRelNNLLTwoXtwo}{-4.0}% -3.96618956456 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowRelNNLLTwoXfour}{-8.3}% -8.31888648582 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowRelNNLLTwoXsix}{-11.8}% -11.7610050698 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowRelNNLLTwoXeight}{-14.8}% -14.8444176521 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowChangeNNLLOneXtwo}{0.2}% 0.181330160872 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowChangeNNLLOneXfour}{1.7}% 1.65404990438 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowChangeNNLLOneXsix}{4.3}% 4.33393708804 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowChangeNNLLOneXeight}{7.3}% 7.32863132904 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowChangeNNLLTwoXtwo}{1.2}% 1.19371555625 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowChangeNNLLTwoXsix}{18.3}% 18.2931204907 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowChangeNNLLTwoXeight}{28.5}% 28.5197296602 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowRunRelOneXtwo}{-0.8}% -0.792274187221 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowRunRelOneXfour}{-1.8}% -1.81790447718 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowRunRelOneXsix}{-2.5}% -2.53859046732 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowRunRelOneXeight}{-3.1}% -3.07343283772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowRunChangeOneXtwo}{0.1}% 0.0968172131641 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-4
\newcommand{\FigTowRunChangeOneXsix}{2.2}% 2.15183916246 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-6
\newcommand{\FigTowRunChangeOneXeight}{3.8}% 3.79371889957 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowDataScaleRelOneXtwo}{-1.1}% -1.07203032899 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowDataScaleChangeOneXtwo}{0.2}% 0.154756534215 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowDataScaleRelOneXeight}{-4.4}% -4.36392999237 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowDataScaleChangeOneXeight}{6.2}% 6.16191340129 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\FigTowEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\FigTowNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\FigTowNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\FigTowStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowStrictChangeOneXtwo}{0.2}% 0.180376173088 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\FigTowStrictRelOneXeight}{-6.3}% -6.26657695311 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowStrictChangeOneXeight}{9.2}% 9.24408616512 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\FigTowFirstOrderMeasureOne}{0.04}% 0.04072379, 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
\newcommand{\FigTowRunRelTwoXtwo}{-2.1}% -2.12131259803 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowRunRelTwoXsix}{-5.7}% -5.66584333031 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowRunRelTwoXeight}{-6.9}% -6.89275015663 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowRunChangeTwoXtwo}{0.4}% 0.448549463839 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-4
\newcommand{\FigTowRunChangeTwoXsix}{7.0}% 6.99987447458 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-6
\newcommand{\FigTowRunChangeTwoXeight}{11.2}% 11.2070744388 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowDataScaleRelTwoXtwo}{-3.4}% -3.35810791341 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowDataScaleChangeTwoXtwo}{0.9}% 0.920323432386 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowDataScaleRelTwoXeight}{-11.8}% -11.8145004525 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowDataScaleChangeTwoXeight}{21.8}% 21.7660830509 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\FigTowEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\FigTowNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\FigTowNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\FigTowStrictRelTwoXtwo}{-3.5}% -3.51594872646 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowStrictChangeTwoXtwo}{1.1}% 1.05820526766 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\FigTowStrictRelTwoXeight}{-9.1}% -9.11531646246 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowStrictChangeTwoXeight}{17.5}% 17.5127355865 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\FigTowFirstOrderMeasureTwo}{0.12}% 0.11518428, 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
\newcommand{\FigTowNLLZeroMantTwo}{1.5}% 1.5295161e-5: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = 0.2
\newcommand{\FigTowNLLZeroExpTwo}{-5}% exponent of the same x
\newcommand{\FigTowNfRun}{4}% n_f of beta_0 in the running-coupling estimate
\newcommand{\FigTowRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)
\newcommand{\FigTowEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge (dkmv_nnll.ell0)
\newcommand{\FigTowZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
\newcommand{\FigTowNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
\newcommand{\FigTowDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))
\newcommand{\FigTowRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
\newcommand{\FigTowTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower
\newcommand{\FigTowFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)
\newcommand{\FigTowNfExcessInverse}{7.3}% 168/23: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
\newcommand{\FigTowTowerScaleLambda}{\frac{44}{189}}% lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)
\newcommand{\FigTowNfExcessRatio}{0.14}% 23/168: that four-loop term (-736/27 n_f zeta_2 at N^-4) over the value the band edge ell_0 implies (-1792/9)
\newcommand{\FigTowBetaZeroRun}{\frac{25}{3}}% beta_0 = 11 - 2 n_f/3 for that n_f
\newcommand{\FigTowFourLoopChange}{\frac{1376}{81}}% coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference


==> anc/numbers/deposit/R4/fig1b/fig1_nm_proposed.tex <==
% generated by figs/fig1_tower_size.py (revision round R4, panel (b) of Figure 1); do not edit by hand.
% Proposed nm macros for ../numbers/numbers.tex. The numbers strand generates them from figs/fig1_nnll_decades.txt
% (columns described in its header) or recomputes them; check_numbers.py then compares the two files.
\newcommand{\nmRelNNLLOneXtwo}{-1.2}% -1.18706636003 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRelNNLLOneXfour}{-2.9}% -2.89223923476 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRelNNLLOneXsix}{-4.0}% -4.04567387362 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\nmRelNNLLTwoXtwo}{-4.0}% -3.96618956456 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRelNNLLTwoXfour}{-8.3}% -8.31888648582 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRelNNLLTwoXsix}{-11.8}% -11.7610050698 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRelNNLLTwoXeight}{-14.8}% -14.8444176521 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\nmChangeNNLLOneXtwo}{0.2}% 0.181330160872 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\nmChangeNNLLOneXfour}{1.7}% 1.65404990438 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\nmChangeNNLLOneXsix}{4.3}% 4.33393708804 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\nmChangeNNLLOneXeight}{7.3}% 7.32863132904 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\nmChangeNNLLTwoXtwo}{1.2}% 1.19371555625 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\nmChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\nmChangeNNLLTwoXsix}{18.3}% 18.2931204907 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\nmChangeNNLLTwoXeight}{28.5}% 28.5197296602 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\nmRunRelOneXtwo}{-0.8}% -0.792274187221 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRunRelOneXfour}{-1.8}% -1.81790447718 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRunRelOneXsix}{-2.5}% -2.53859046732 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRunRelOneXeight}{-3.1}% -3.07343283772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\nmRunChangeOneXtwo}{0.1}% 0.0968172131641 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRunChangeOneXsix}{2.2}% 2.15183916246 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRunChangeOneXeight}{3.8}% 3.79371889957 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.1, x = 1e-8
\newcommand{\nmDataScaleRelOneXtwo}{-1.1}% -1.07203032899 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
\newcommand{\nmDataScaleChangeOneXtwo}{0.2}% 0.154756534215 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-2
\newcommand{\nmDataScaleRelOneXeight}{-4.4}% -4.36392999237 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
\newcommand{\nmDataScaleChangeOneXeight}{6.2}% 6.16191340129 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.1, x = 1e-8
\newcommand{\nmEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\nmEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\nmNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\nmNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\nmStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-2
\newcommand{\nmStrictChangeOneXtwo}{0.2}% 0.180376173088 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\nmStrictRelOneXeight}{-6.3}% -6.26657695311 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.1, x = 1e-8
\newcommand{\nmStrictChangeOneXeight}{9.2}% 9.24408616512 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\nmFirstOrderMeasureOne}{0.04}% 0.04072379, 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
\newcommand{\nmRunRelTwoXtwo}{-2.1}% -2.12131259803 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRunRelTwoXsix}{-5.7}% -5.66584333031 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRunRelTwoXeight}{-6.9}% -6.89275015663 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\nmRunChangeTwoXtwo}{0.4}% 0.448549463839 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRunChangeTwoXsix}{7.0}% 6.99987447458 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRunChangeTwoXeight}{11.2}% 11.2070744388 percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = 0.2, x = 1e-8
\newcommand{\nmDataScaleRelTwoXtwo}{-3.4}% -3.35810791341 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
\newcommand{\nmDataScaleChangeTwoXtwo}{0.9}% 0.920323432386 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-2
\newcommand{\nmDataScaleRelTwoXeight}{-11.8}% -11.8145004525 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
\newcommand{\nmDataScaleChangeTwoXeight}{21.8}% 21.7660830509 percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = 0.2, x = 1e-8
\newcommand{\nmEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\nmEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\nmNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\nmNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\nmStrictRelTwoXtwo}{-3.5}% -3.51594872646 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-2
\newcommand{\nmStrictChangeTwoXtwo}{1.1}% 1.05820526766 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\nmStrictRelTwoXeight}{-9.1}% -9.11531646246 percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL, alpha_s = 0.2, x = 1e-8
\newcommand{\nmStrictChangeTwoXeight}{17.5}% 17.5127355865 percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\nmFirstOrderMeasureTwo}{0.12}% 0.11518428, 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
\newcommand{\nmNLLZeroMantTwo}{1.5}% 1.5295161e-5: with n_f = 4 the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = 0.2
\newcommand{\nmNLLZeroExpTwo}{-5}% exponent of the same x
\newcommand{\nmNfRun}{4}% n_f of beta_0 in the running-coupling estimate
\newcommand{\nmRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)
\newcommand{\nmEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge (dkmv_nnll.ell0)
\newcommand{\nmZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
\newcommand{\nmNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
\newcommand{\nmDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))
\newcommand{\nmRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
\newcommand{\nmTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower
\newcommand{\nmFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)
\newcommand{\nmNfExcessInverse}{7.3}% 168/23: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
\newcommand{\nmTowerScaleLambda}{\frac{44}{189}}% lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)
\newcommand{\nmNfExcessRatio}{0.14}% 23/168: that four-loop term (-736/27 n_f zeta_2 at N^-4) over the value the band edge ell_0 implies (-1792/9)
\newcommand{\nmBetaZeroRun}{\frac{25}{3}}% beta_0 = 11 - 2 n_f/3 for that n_f
\newcommand{\nmFourLoopChange}{\frac{1376}{81}}% coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference


==> anc/numbers/deposit/R4/fig1b/fig1_nnll_data.txt <==
# Figure 1 panel (b), SU(3), x^0 parts, first order in zeta_2, percent. P_NNLL: eq. (3.2) of arXiv:2202.10362 at beta_0 = 0.
# rel = D_tow/P_NNLL, chg = (P_V + D_tow - P_NNLL)/P_NNLL at fixed coupling (the lines, and the ell = 0 edge of the bands);
# rel_rc, chg_rc: the same at the one-loop coupling of the scale Q^2 exp(ell_0) (the other edge), beta_0 for n_f = 4; nnll/ll = P_NNLL/P_LL at fixed coupling
# x  rel(0.1)  chg(0.1)  rel_rc(0.1)  chg_rc(0.1)  nnll/ll(0.1)  rel(0.2)  chg(0.2)  rel_rc(0.2)  chg_rc(0.2)  nnll/ll(0.2)
1.000000e-02 -1.18706636 0.18133016 -0.79227419 0.09681721 1.0538259101 -3.96618956 1.19371556 -2.12131260 0.44854946 1.0515953748
9.440609e-03 -1.21040938 0.18949662 -0.80607739 0.10079519 1.0542936986 -4.03244519 1.24297925 -2.15300512 0.46561299 1.0514091091
8.912509e-03 -1.23379130 0.19790126 -0.81988922 0.10487694 1.0547549187 -4.09845469 1.29341356 -2.18461391 0.48306747 1.0512070403
8.413951e-03 -1.25720677 0.20654650 -0.83370786 0.10906348 1.0552096527 -4.16420692 1.34501860 -2.21613516 0.50091479 1.0509895673
7.943282e-03 -1.28065056 0.21543471 -0.84753152 0.11335578 1.0556579827 -4.22969144 1.39779387 -2.24756518 0.51915669 1.0507570849
7.498942e-03 -1.30411748 0.22456817 -0.86135846 0.11775481 1.0560999908 -4.29489847 1.45173830 -2.27890037 0.53779476 1.0505099830
7.079458e-03 -1.32760248 0.23394906 -0.87518695 0.12226153 1.0565357589 -4.35981892 1.50685023 -2.31013720 0.55683048 1.0502486471
6.683439e-03 -1.35110057 0.24357948 -0.88901532 0.12687684 1.0569653689 -4.42444432 1.56312741 -2.34127225 0.57626517 1.0499734579
6.309573e-03 -1.37460688 0.25346147 -0.90284190 0.13160167 1.0573889026 -4.48876688 1.62056707 -2.37230218 0.59610002 1.0496847915
5.956621e-03 -1.39811663 0.26359694 -0.91666508 0.13643690 1.0578064414 -4.55277940 1.67916589 -2.40322378 0.61633609 1.0493830190
5.623413e-03 -1.42162513 0.27398774 -0.93048325 0.14138338 1.0582180666 -4.61647532 1.73891999 -2.43403388 0.63697428 1.0490685068
5.308844e-03 -1.44512781 0.28463563 -0.94429484 0.14644197 1.0586238595 -4.67984868 1.79982503 -2.46472947 0.65801537 1.0487416164
5.011872e-03 -1.46862016 0.29554226 -0.95809832 0.15161347 1.0590239008 -4.74289408 1.86187613 -2.49530759 0.67945999 1.0484027044
4.731513e-03 -1.49209782 0.30670922 -0.97189218 0.15689868 1.0594182714 -4.80560672 1.92506794 -2.52576541 0.70130864 1.0480521222
4.466836e-03 -1.51555650 0.31813799 -0.98567493 0.16229839 1.0598070516 -4.86798234 1.98939465 -2.55610019 0.72356167 1.0476902167
4.216965e-03 -1.53899202 0.32982996 -0.99944512 0.16781334 1.0601903214 -4.93001723 2.05485000 -2.58630929 0.74621931 1.0473173294
3.981072e-03 -1.56240029 0.34178645 -1.01320131 0.17344427 1.0605681608 -4.99170821 2.12142728 -2.61639018 0.76928164 1.0469337968
3.758374e-03 -1.58577736 0.35400866 -1.02694209 0.17919187 1.0609406492 -5.05305258 2.18911937 -2.64634042 0.79274860 1.0465399507
3.548134e-03 -1.60911934 0.36649772 -1.04066610 0.18505683 1.0613078658 -5.11404817 2.25791875 -2.67615771 0.81662000 1.0461361176
3.349654e-03 -1.63242247 0.37925466 -1.05437198 0.19103981 1.0616698895 -5.17469325 2.32781750 -2.70583980 0.84089552 1.0457226189
3.162278e-03 -1.65568308 0.39228044 -1.06805841 0.19714145 1.0620267986 -5.23498659 2.39880734 -2.73538460 0.86557471 1.0452997712
2.985383e-03 -1.67889761 0.40557590 -1.08172407 0.20336235 1.0623786714 -5.29492737 2.47087964 -2.76479008 0.89065698 1.0448678860
2.818383e-03 -1.70206261 0.41914181 -1.09536770 0.20970310 1.0627255854 -5.35451520 2.54402543 -2.79405435 0.91614161 1.0444272697
2.660725e-03 -1.72517472 0.43297885 -1.10898805 0.21616427 1.0630676180 -5.41375013 2.61823542 -2.82317561 0.94202775 1.0439782236
2.511886e-03 -1.74823070 0.44708761 -1.12258388 0.22274638 1.0634048461 -5.47263256 2.69350000 -2.85215217 0.96831444 1.0435210443
2.371374e-03 -1.77122739 0.46146858 -1.13615400 0.22944996 1.0637373461 -5.53116329 2.76980930 -2.88098243 0.99500057 1.0430560233
2.238721e-03 -1.79416176 0.47612218 -1.14969723 0.23627550 1.0640651940 -5.58934349 2.84715317 -2.90966492 1.02208492 1.0425834470
2.113489e-03 -1.81703086 0.49104873 -1.16321242 0.24322344 1.0643884654 -5.64717465 2.92552119 -2.93819826 1.04956616 1.0421035970
1.995262e-03 -1.83983185 0.50624848 -1.17669843 0.25029424 1.0647072352 -5.70465860 3.00490271 -2.96658117 1.07744282 1.0416167501
1.883649e-03 -1.86256200 0.52172157 -1.19015418 0.25748830 1.0650215782 -5.76179748 3.08528687 -2.99481249 1.10571333 1.0411231781
1.778279e-03 -1.88521868 0.53746808 -1.20357857 0.26480601 1.0653315684 -5.81859372 3.16666259 -3.02289114 1.13437600 1.0406231479
1.678804e-03 -1.90779934 0.55348799 -1.21697055 0.27224773 1.0656372794 -5.87505003 3.24901860 -3.05081617 1.16342903 1.0401169219
1.584893e-03 -1.93030154 0.56978121 -1.23032910 0.27981380 1.0659387843 -5.93116938 3.33234346 -3.07858670 1.19287050 1.0396047573
1.496236e-03 -1.95272296 0.58634756 -1.24365319 0.28750453 1.0662361558 -5.98695499 3.41662555 -3.10620196 1.22269841 1.0390869071
1.412538e-03 -1.97506134 0.60318678 -1.25694187 0.29532019 1.0665294657 -6.04241033 3.50185313 -3.13366129 1.25291062 1.0385636192
1.333521e-03 -1.99731455 0.62029852 -1.27019415 0.30326106 1.0668187858 -6.09753905 3.58801431 -3.16096412 1.28350492 1.0380351370
1.258925e-03 -2.01948054 0.63768239 -1.28340911 0.31132736 1.0671041868 -6.15234503 3.67509708 -3.18810997 1.31447898 1.0375016993
1.188502e-03 -2.04155735 0.65533787 -1.29658585 0.31951929 1.0673857393 -6.20683233 3.76308934 -3.21509846 1.34583039 1.0369635406
1.122018e-03 -2.06354313 0.67326440 -1.30972346 0.32783705 1.0676635131 -6.26100519 3.85197888 -3.24192930 1.37755664 1.0364208905
1.059254e-03 -2.08543611 0.69146133 -1.32282109 0.33628079 1.0679375775 -6.31486799 3.94175343 -3.26860228 1.40965514 1.0358739744
1.000000e-03 -2.10723462 0.70992796 -1.33587791 0.34485064 1.0682080011 -6.36842529 4.03240064 -3.29511730 1.44212318 1.0353230133
9.440609e-04 -2.12893707 0.72866348 -1.34889309 0.35354670 1.0684748522 -6.42168175 4.12390811 -3.32147433 1.47495801 1.0347682238
8.912509e-04 -2.15054197 0.74766703 -1.36186584 0.36236905 1.0687381983 -6.47464217 4.21626341 -3.34767344 1.50815677 1.0342098183
8.413951e-04 -2.17204790 0.76693769 -1.37479540 0.37131775 1.0689981064 -6.52731146 4.30945407 -3.37371477 1.54171653 1.0336480049
7.943282e-04 -2.19345355 0.78647446 -1.38768102 0.38039282 1.0692546427 -6.57969462 4.40346761 -3.39959855 1.57563430 1.0330829874
7.498942e-04 -2.21475769 0.80627627 -1.40052198 0.38959428 1.0695078732 -6.63179673 4.49829151 -3.42532508 1.60990698 1.0325149659
7.079458e-04 -2.23595915 0.82634200 -1.41331759 0.39892209 1.0697578629 -6.68362295 4.59391331 -3.45089474 1.64453144 1.0319441359
6.683439e-04 -2.25705687 0.84667044 -1.42606717 0.40837622 1.0700046764 -6.73517850 4.69032050 -3.47630800 1.67950446 1.0313706892
6.309573e-04 -2.27804987 0.86726035 -1.43877006 0.41795659 1.0702483776 -6.78646867 4.78750065 -3.50156539 1.71482277 1.0307948137
5.956621e-04 -2.29893722 0.88811042 -1.45142566 0.42766310 1.0704890299 -6.83749877 4.88544132 -3.52666751 1.75048303 1.0302166932
5.623413e-04 -2.31971810 0.90921926 -1.46403334 0.43749564 1.0707266961 -6.88827415 4.98413012 -3.55161502 1.78648186 1.0296365079
5.308844e-04 -2.34039174 0.93058545 -1.47659254 0.44745407 1.0709614381 -6.93880018 5.08355471 -3.57640867 1.82281580 1.0290544341
5.011872e-04 -2.36095748 0.95220750 -1.48910269 0.45753820 1.0711933175 -6.98908225 5.18370283 -3.60104926 1.85948136 1.0284706443
4.731513e-04 -2.38141469 0.97408387 -1.50156325 0.46774787 1.0714223951 -7.03912576 5.28456224 -3.62553764 1.89647500 1.0278853076
4.466836e-04 -2.40176285 0.99621297 -1.51397373 0.47808284 1.0716487311 -7.08893610 5.38612079 -3.64987475 1.93379313 1.0272985892
4.216965e-04 -2.42200149 1.01859315 -1.52633362 0.48854288 1.0718723852 -7.13851865 5.48836643 -3.67406156 1.97143211 1.0267106509
3.981072e-04 -2.44213019 1.04122273 -1.53864246 0.49912773 1.0720934162 -7.18787878 5.59128717 -3.69809911 2.00938828 1.0261216512
3.758374e-04 -2.46214864 1.06409996 -1.55089981 0.50983710 1.0723118826 -7.23702182 5.69487110 -3.72198848 2.04765793 1.0255317449
3.548134e-04 -2.48205657 1.08722305 -1.56310524 0.52067070 1.0725278421 -7.28595309 5.79910643 -3.74573081 2.08623731 1.0249410836
3.349654e-04 -2.50185377 1.11059019 -1.57525835 0.53162818 1.0727413516 -7.33467787 5.90398147 -3.76932728 2.12512266 1.0243498155
3.162278e-04 -2.52154009 1.13419949 -1.58735878 0.54270920 1.0729524678 -7.38320137 6.00948462 -3.79277914 2.16431018 1.0237580857
2.985383e-04 -2.54111546 1.15804904 -1.59940615 0.55391339 1.0731612463 -7.43152879 6.11560439 -3.81608765 2.20379605 1.0231660361
2.818383e-04 -2.56057986 1.18213689 -1.61140014 0.56524036 1.0733677425 -7.47966526 6.22232942 -3.83925412 2.24357641 1.0225738052
2.660725e-04 -2.57993330 1.20646106 -1.62334043 0.57668968 1.0735720108 -7.52761583 6.32964847 -3.86227992 2.28364741 1.0219815289
2.511886e-04 -2.59917588 1.23101951 -1.63522673 0.58826092 1.0737741052 -7.57538552 6.43755040 -3.88516643 2.32400515 1.0213893396
2.371374e-04 -2.61830775 1.25581019 -1.64705876 0.59995363 1.0739740790 -7.62297927 6.54602422 -3.90791509 2.36464575 1.0207973671
2.238721e-04 -2.63732909 1.28083100 -1.65883629 0.61176734 1.0741719849 -7.67040194 6.65505905 -3.93052734 2.40556528 1.0202057382
2.113489e-04 -2.65624014 1.30607982 -1.67055907 0.62370154 1.0743678750 -7.71765832 6.76464415 -3.95300468 2.44675983 1.0196145767
1.995262e-04 -2.67504120 1.33155449 -1.68222689 0.63575573 1.0745618007 -7.76475314 6.87476890 -3.97534863 2.48822546 1.0190240039
1.883649e-04 -2.69373260 1.35725284 -1.69383957 0.64792937 1.0747538128 -7.81169101 6.98542285 -3.99756072 2.52995825 1.0184341382
1.778279e-04 -2.71231473 1.38317265 -1.70539694 0.66022190 1.0749439616 -7.85847650 7.09659565 -4.01964254 2.57195426 1.0178450953
1.678804e-04 -2.73078801 1.40931170 -1.71689884 0.67263277 1.0751322966 -7.90511407 7.20827709 -4.04159565 2.61420955 1.0172569883
1.584893e-04 -2.74915291 1.43566773 -1.72834515 0.68516137 1.0753188668 -7.95160808 7.32045714 -4.06342168 2.65672019 1.0166699277
1.496236e-04 -2.76740994 1.46223846 -1.73973575 0.69780712 1.0755037207 -7.99796282 7.43312586 -4.08512225 2.69948223 1.0160840217
1.412538e-04 -2.78555965 1.48902159 -1.75107054 0.71056937 1.0756869059 -8.04418249 7.54627348 -4.10669901 2.74249176 1.0154993756
1.333521e-04 -2.80360262 1.51601480 -1.76234946 0.72344751 1.0758684696 -8.09027117 7.65989036 -4.12815361 2.78574485 1.0149160928
1.258925e-04 -2.82153946 1.54321577 -1.77357244 0.73644086 1.0760484585 -8.13623287 7.77396703 -4.14948772 2.82923759 1.0143342739
1.188502e-04 -2.83937085 1.57062213 -1.78473945 0.74954876 1.0762269184 -8.18207149 7.88849412 -4.17070302 2.87296608 1.0137540174
1.122018e-04 -2.85709745 1.59823153 -1.79585045 0.76277053 1.0764038947 -8.22779085 8.00346243 -4.19180121 2.91692643 1.0131754194
1.059254e-04 -2.87472000 1.62604158 -1.80690546 0.77610546 1.0765794323 -8.27339464 8.11886290 -4.21278399 2.96111477 1.0125985740
1.000000e-04 -2.89223923 1.65404990 -1.81790448 0.78955285 1.0767535753 -8.31888649 8.23468661 -4.23365305 3.00552724 1.0120235729
9.440609e-05 -2.90965593 1.68225409 -1.82884753 0.80311195 1.0769263673 -8.36426990 8.35092477 -4.25441010 3.05016001 1.0114505058
8.912509e-05 -2.92697090 1.71065173 -1.83973468 0.81678202 1.0770978514 -8.40954828 8.46756875 -4.27505686 3.09500925 1.0108794602
8.413951e-05 -2.94418497 1.73924041 -1.85056596 0.83056232 1.0772680700 -8.45472496 8.58461004 -4.29559504 3.14007117 1.0103105217
7.943282e-05 -2.96129898 1.76801770 -1.86134147 0.84445206 1.0774370651 -8.49980315 8.70204029 -4.31602635 3.18534198 1.0097437739
7.498942e-05 -2.97831382 1.79698117 -1.87206130 0.85845047 1.0776048780 -8.54478596 8.81985127 -4.33635250 3.23081793 1.0091792984
7.079458e-05 -2.99523038 1.82612840 -1.88272555 0.87255676 1.0777715493 -8.58967642 8.93803489 -4.35657519 3.27649529 1.0086171748
6.683439e-05 -3.01204959 1.85545693 -1.89333434 0.88677012 1.0779371194 -8.63447744 9.05658320 -4.37669614 3.32237037 1.0080574810
6.309573e-05 -3.02877236 1.88496434 -1.90388781 0.90108972 1.0781016279 -8.67919186 9.17548839 -4.39671703 3.36843947 1.0075002931
5.956621e-05 -3.04539967 1.91464817 -1.91438612 0.91551475 1.0782651139 -8.72382239 9.29474276 -4.41663956 3.41469897 1.0069456852
5.623413e-05 -3.06193247 1.94450601 -1.92482942 0.93004437 1.0784276159 -8.76837168 9.41433876 -4.43646542 3.46114522 1.0063937299
5.308844e-05 -3.07837176 1.97453539 -1.93521789 0.94467772 1.0785891721 -8.81284226 9.53426896 -4.45619627 3.50777465 1.0058444979
5.011872e-05 -3.09471853 2.00473389 -1.94555173 0.95941396 1.0787498198 -8.85723658 9.65452606 -4.47583378 3.55458370 1.0052980585
4.731513e-05 -3.11097380 2.03509908 -1.95583113 0.97425221 1.0789095960 -8.90155700 9.77510288 -4.49537961 3.60156884 1.0047544791
4.466836e-05 -3.12713858 2.06562853 -1.96605632 0.98919159 1.0790685373 -8.94580577 9.89599237 -4.51483540 3.64872658 1.0042138257
4.216965e-05 -3.14321392 2.09631982 -1.97622752 1.00423124 1.0792266794 -8.98998507 10.01718759 -4.53420278 3.69605346 1.0036761626
3.981072e-05 -3.15920085 2.12717052 -1.98634496 1.01937024 1.0793840578 -9.03409698 10.13868174 -4.55348335 3.74354605 1.0031415527
3.758374e-05 -3.17510044 2.15817824 -1.99640891 1.03460771 1.0795407074 -9.07814351 10.26046810 -4.57267873 3.79120097 1.0026100574
3.548134e-05 -3.19091373 2.18934056 -2.00641961 1.04994274 1.0796966626 -9.12212657 10.38254011 -4.59179050 3.83901485 1.0020817367
3.349654e-05 -3.20664180 2.22065511 -2.01637735 1.06537442 1.0798519572 -9.16604798 10.50489129 -4.61082023 3.88698438 1.0015566492
3.162278e-05 -3.22228572 2.25211949 -2.02628241 1.08090182 1.0800066247 -9.20990949 10.62751527 -4.62976948 3.93510628 1.0010348518
2.985383e-05 -3.23784656 2.28373133 -2.03613507 1.09652402 1.0801606979 -9.25371278 10.75040582 -4.64863977 3.98337730 1.0005164006
2.818383e-05 -3.25332541 2.31548828 -2.04593564 1.11224010 1.0803142094 -9.29745941 10.87355677 -4.66743263 4.03179423 1.0000013499
2.660725e-05 -3.26872335 2.34738799 -2.05568443 1.12804911 1.0804671909 -9.34115091 10.99696209 -4.68614955 4.08035391 0.9994897530
2.511886e-05 -3.28404146 2.37942811 -2.06538177 1.14395011 1.0806196741 -9.38478870 11.12061583 -4.70479203 4.12905320 0.9989816620
2.371374e-05 -3.29928084 2.41160634 -2.07502797 1.15994217 1.0807716899 -9.42837414 11.24451215 -4.72336151 4.17788901 0.9984771274
2.238721e-05 -3.31444256 2.44392035 -2.08462338 1.17602433 1.0809232687 -9.47190852 11.36864531 -4.74185944 4.22685829 0.9979761989
2.113489e-05 -3.32952773 2.47636786 -2.09416834 1.19219563 1.0810744408 -9.51539305 11.49300965 -4.76028725 4.27595801 0.9974789250
1.995262e-05 -3.34453741 2.50894659 -2.10366320 1.20845514 1.0812252358 -9.55882888 11.61759962 -4.77864633 4.32518521 0.9969853527
1.883649e-05 -3.35947271 2.54165427 -2.11310833 1.22480187 1.0813756827 -9.60221708 11.74240974 -4.79693806 4.37453695 0.9964955284
1.778279e-05 -3.37433469 2.57448866 -2.12250409 1.24123488 1.0815258104 -9.64555866 11.86743464 -4.81516380 4.42401032 0.9960094969
1.678804e-05 -3.38912444 2.60744753 -2.13185085 1.25775321 1.0816756471 -9.68885457 11.99266902 -4.83332488 4.47360248 0.9955273025
1.584893e-05 -3.40384303 2.64052867 -2.14114900 1.27435588 1.0818252207 -9.73210569 12.11810766 -4.85142263 4.52331061 0.9950489880
1.496236e-05 -3.41849153 2.67372989 -2.15039891 1.29104193 1.0819745587 -9.77531284 12.24374544 -4.86945833 4.57313192 0.9945745954
1.412538e-05 -3.43307102 2.70704900 -2.15960099 1.30781039 1.0821236881 -9.81847679 12.36957731 -4.88743325 4.62306367 0.9941041658
1.333521e-05 -3.44758255 2.74048385 -2.16875562 1.32466029 1.0822726354 -9.86159824 12.49559828 -4.90534865 4.67310318 0.9936377391
1.258925e-05 -3.46202717 2.77403230 -2.17786321 1.34159067 1.0824214268 -9.90467784 12.62180347 -4.92320574 4.72324777 0.9931753544
1.188502e-05 -3.47640593 2.80769224 -2.18692417 1.35860055 1.0825700882 -9.94771618 12.74818804 -4.94100573 4.77349483 0.9927170500
1.122018e-05 -3.49071987 2.84146156 -2.19593891 1.37568896 1.0827186450 -9.99071381 12.87474724 -4.95874979 4.82384177 0.9922628632
1.059254e-05 -3.50497004 2.87533819 -2.20490784 1.39285494 1.0828671220 -10.03367120 13.00147638 -4.97643910 4.87428606 0.9918128303
1.000000e-05 -3.51915744 2.90932006 -2.21383139 1.41009751 1.0830155440 -10.07658881 13.12837085 -4.99407477 4.92482518 0.9913669870
9.440609e-06 -3.53328310 2.94340514 -2.22270997 1.42741572 1.0831639350 -10.11946702 13.25542608 -5.01165792 4.97545668 0.9909253681
8.912509e-06 -3.54734803 2.97759141 -2.23154402 1.44480859 1.0833123191 -10.16230618 13.38263759 -5.02918965 5.02617812 0.9904880074
8.413951e-06 -3.56135323 3.01187687 -2.24033395 1.46227515 1.0834607195 -10.20510657 13.51000095 -5.04667101 5.07698713 0.9900549382
7.943282e-06 -3.57529969 3.04625955 -2.24908021 1.47981445 1.0836091594 -10.24786847 13.63751179 -5.06410304 5.12788134 0.9896261929
7.498942e-06 -3.58918838 3.08073750 -2.25778324 1.49742552 1.0837576615 -10.29059208 13.76516579 -5.08148678 5.17885845 0.9892018032
7.079458e-06 -3.60302028 3.11530879 -2.26644346 1.51510741 1.0839062482 -10.33327757 13.89295869 -5.09882321 5.22991617 0.9887817999
6.683439e-06 -3.61679635 3.14997150 -2.27506131 1.53285916 1.0840549415 -10.37592506 14.02088631 -5.11611332 5.28105228 0.9883662133
6.309573e-06 -3.63051753 3.18472374 -2.28363725 1.55067981 1.0842037630 -10.41853466 14.14894447 -5.13335805 5.33226456 0.9879550729
5.956621e-06 -3.64418477 3.21956366 -2.29217171 1.56856841 1.0843527340 -10.46110642 14.27712909 -5.15055833 5.38355086 0.9875484076
5.623413e-06 -3.65779899 3.25448940 -2.30066514 1.58652403 1.0845018755 -10.50364035 14.40543612 -5.16771508 5.43490904 0.9871462456
5.308844e-06 -3.67136111 3.28949915 -2.30911797 1.60454570 1.0846512081 -10.54613645 14.53386156 -5.18482919 5.48633702 0.9867486144
5.011872e-06 -3.68487203 3.32459110 -2.31753067 1.62263250 1.0848007522 -10.58859465 14.66240144 -5.20190151 5.53783272 0.9863555409
4.731513e-06 -3.69833264 3.35976348 -2.32590367 1.64078349 1.0849505276 -10.63101489 14.79105186 -5.21893289 5.58939413 0.9859670515
4.466836e-06 -3.71174383 3.39501454 -2.33423743 1.65899773 1.0851005541 -10.67339704 14.91980895 -5.23592416 5.64101925 0.9855831718
4.216965e-06 -3.72510646 3.43034255 -2.34253239 1.67727430 1.0852508510 -10.71574096 15.04866888 -5.25287611 5.69270614 0.9852039270
3.981072e-06 -3.73842138 3.46574578 -2.35078899 1.69561227 1.0854014372 -10.75804649 15.17762788 -5.26978953 5.74445287 0.9848293417
3.758374e-06 -3.75168946 3.50122257 -2.35900770 1.71401073 1.0855523316 -10.80031343 15.30668220 -5.28666518 5.79625755 0.9844594398
3.548134e-06 -3.76491150 3.53677123 -2.36718894 1.73246876 1.0857035525 -10.84254154 15.43582812 -5.30350380 5.84811832 0.9840942448
3.349654e-06 -3.77808834 3.57239014 -2.37533318 1.75098546 1.0858551180 -10.88473058 15.56506199 -5.32030610 5.90003336 0.9837337797
3.162278e-06 -3.79122077 3.60807766 -2.38344086 1.76955991 1.0860070459 -10.92688027 15.69438016 -5.33707279 5.95200088 0.9833780669
2.985383e-06 -3.80430960 3.64383221 -2.39151242 1.78819122 1.0861593538 -10.96899031 15.82377903 -5.35380455 6.00401912 0.9830271284
2.818383e-06 -3.81735561 3.67965220 -2.39954831 1.80687851 1.0863120588 -11.01106039 15.95325504 -5.37050204 6.05608635 0.9826809854
2.660725e-06 -3.83035955 3.71553609 -2.40754897 1.82562087 1.0864651780 -11.05309014 16.08280465 -5.38716590 6.10820087 0.9823396592
2.511886e-06 -3.84332219 3.75148234 -2.41551484 1.84441744 1.0866187280 -11.09507922 16.21242436 -5.40379676 6.16036101 0.9820031700
2.371374e-06 -3.85624427 3.78748944 -2.42344637 1.86326733 1.0867727252 -11.13702723 16.34211070 -5.42039522 6.21256513 0.9816715380
2.238721e-06 -3.86912652 3.82355590 -2.43134398 1.88216967 1.0869271857 -11.17893377 16.47186022 -5.43696188 6.26481162 0.9813447828
2.113489e-06 -3.88196966 3.85968026 -2.43920813 1.90112362 1.0870821255 -11.22079841 16.60166951 -5.45349729 6.31709889 0.9810229235
1.995262e-06 -3.89477438 3.89586108 -2.44703923 1.92012829 1.0872375601 -11.26262072 16.73153517 -5.47000201 6.36942540 0.9807059789
1.883649e-06 -3.90754138 3.93209692 -2.45483773 1.93918286 1.0873935048 -11.30440024 16.86145385 -5.48647657 6.42178962 0.9803939673
1.778279e-06 -3.92027134 3.96838640 -2.46260406 1.95828646 1.0875499748 -11.34613650 16.99142220 -5.50292150 6.47419004 0.9800869067
1.678804e-06 -3.93296493 4.00472812 -2.47033864 1.97743828 1.0877069850 -11.38782900 17.12143692 -5.51933730 6.52662521 0.9797848146
1.584893e-06 -3.94562279 4.04112073 -2.47804189 1.99663747 1.0878645498 -11.42947724 17.25149472 -5.53572444 6.57909366 0.9794877081
1.496236e-06 -3.95824557 4.07756288 -2.48571425 2.01588321 1.0880226837 -11.47108070 17.38159232 -5.55208341 6.63159398 0.9791956042
1.412538e-06 -3.97083390 4.11405327 -2.49335613 2.03517468 1.0881814008 -11.51263886 17.51172650 -5.56841465 6.68412477 0.9789085191
1.333521e-06 -3.98338838 4.15059058 -2.50096794 2.05451109 1.0883407149 -11.55415117 17.64189402 -5.58471860 6.73668467 0.9786264690
1.258925e-06 -3.99590963 4.18717355 -2.50855011 2.07389161 1.0885006398 -11.59561707 17.77209168 -5.60099569 6.78927233 0.9783494697
1.188502e-06 -4.00839823 4.22380091 -2.51610304 2.09331547 1.0886611889 -11.63703599 17.90231632 -5.61724631 6.84188643 0.9780775365
1.122018e-06 -4.02085476 4.26047143 -2.52362714 2.11278187 1.0888223753 -11.67840736 18.03256475 -5.63347088 6.89452567 0.9778106844
1.059254e-06 -4.03327979 4.29718389 -2.53112282 2.13229002 1.0889842121 -11.71973059 18.16283385 -5.64966976 6.94718876 0.9775489283
1.000000e-06 -4.04567387 4.33393709 -2.53859047 2.15183916 1.0891467120 -11.76100507 18.29312049 -5.66584333 6.99987447 0.9772922825
9.440609e-07 -4.05803755 4.37072984 -2.54603049 2.17142852 1.0893098876 -11.80223020 18.42342156 -5.68199193 7.05258157 0.9770407612
8.912509e-07 -4.07037134 4.40756099 -2.55344329 2.19105735 1.0894737513 -11.84340537 18.55373398 -5.69811591 7.10530883 0.9767943783
8.413951e-07 -4.08267578 4.44442940 -2.56082924 2.21072488 1.0896383152 -11.88452994 18.68405467 -5.71421559 7.15805507 0.9765531472
7.943282e-07 -4.09495137 4.48133394 -2.56818874 2.23043038 1.0898035911 -11.92560328 18.81438058 -5.73029128 7.21081914 0.9763170813
7.498942e-07 -4.10719861 4.51827350 -2.57552217 2.25017311 1.0899695910 -11.96662475 18.94470867 -5.74634330 7.26359988 0.9760861935
7.079458e-07 -4.11941797 4.55524700 -2.58282991 2.26995234 1.0901363263 -12.00759370 19.07503592 -5.76237192 7.31639616 0.9758604965
6.683439e-07 -4.13160993 4.59225337 -2.59011233 2.28976736 1.0903038084 -12.04850948 19.20535931 -5.77837742 7.36920688 0.9756400028
6.309573e-07 -4.14377495 4.62929156 -2.59736981 2.30961744 1.0904720484 -12.08937143 19.33567586 -5.79436007 7.42203095 0.9754247245
5.956621e-07 -4.15591349 4.66636052 -2.60460272 2.32950188 1.0906410573 -12.13017887 19.46598257 -5.81032013 7.47486731 0.9752146736
5.623413e-07 -4.16802599 4.70345926 -2.61181141 2.34941999 1.0908108460 -12.17093114 19.59627649 -5.82625785 7.52771489 0.9750098619
5.308844e-07 -4.18011286 4.74058675 -2.61899626 2.36937107 1.0909814250 -12.21162755 19.72655466 -5.84217344 7.58057268 0.9748103007
5.011872e-07 -4.19217454 4.77774203 -2.62615761 2.38935444 1.0911528047 -12.25226743 19.85681414 -5.85806714 7.63343965 0.9746160012
4.731513e-07 -4.20421143 4.81492411 -2.63329581 2.40936943 1.0913249956 -12.29285008 19.98705201 -5.87393917 7.68631481 0.9744269746
4.466836e-07 -4.21622393 4.85213206 -2.64041122 2.42941537 1.0914980075 -12.33337482 20.11726534 -5.88978972 7.73919718 0.9742432315
4.216965e-07 -4.22821243 4.88936494 -2.64750418 2.44949160 1.0916718505 -12.37384095 20.24745124 -5.90561898 7.79208579 0.9740647825
3.981072e-07 -4.24017730 4.92662182 -2.65457503 2.46959746 1.0918465344 -12.41424777 20.37760682 -5.92142715 7.84497970 0.9738916379
3.758374e-07 -4.25211892 4.96390180 -2.66162409 2.48973231 1.0920220686 -12.45459458 20.50772918 -5.93721440 7.89787797 0.9737238079
3.548134e-07 -4.26403764 5.00120400 -2.66865171 2.50989553 1.0921984628 -12.49488067 20.63781548 -5.95298089 7.95077969 0.9735613025
3.349654e-07 -4.27593382 5.03852754 -2.67565821 2.53008647 1.0923757260 -12.53510534 20.76786284 -5.96872679 8.00368395 0.9734041312
3.162278e-07 -4.28780779 5.07587156 -2.68264391 2.55030451 1.0925538675 -12.57526787 20.89786843 -5.98445224 8.05658987 0.9732523038
2.985383e-07 -4.29965988 5.11323521 -2.68960914 2.57054905 1.0927328963 -12.61536755 21.02782940 -6.00015738 8.10949657 0.9731058295
2.818383e-07 -4.31149042 5.15061767 -2.69655419 2.59081947 1.0929128211 -12.65540368 21.15774294 -6.01584236 8.16240320 0.9729647176
2.660725e-07 -4.32329973 5.18801812 -2.70347939 2.61111518 1.0930936506 -12.69537553 21.28760622 -6.03150728 8.21530890 0.9728289769
2.511886e-07 -4.33508809 5.22543576 -2.71038504 2.63143559 1.0932753934 -12.73528238 21.41741644 -6.04715229 8.26821286 0.9726986164
2.371374e-07 -4.34685582 5.26286980 -2.71727143 2.65178010 1.0934580579 -12.77512352 21.54717081 -6.06277747 8.32111425 0.9725736446
2.238721e-07 -4.35860320 5.30031946 -2.72413888 2.67214816 1.0936416522 -12.81489822 21.67686655 -6.07838295 8.37401226 0.9724540701
2.113489e-07 -4.37033051 5.33778398 -2.73098766 2.69253918 1.0938261846 -12.85460578 21.80650087 -6.09396882 8.42690610 0.9723399012
1.995262e-07 -4.38203802 5.37526261 -2.73781806 2.71295261 1.0940116629 -12.89424545 21.93607102 -6.10953517 8.47979500 0.9722311460
1.883649e-07 -4.39372599 5.41275463 -2.74463038 2.73338788 1.0941980951 -12.93381653 22.06557423 -6.12508208 8.53267817 0.9721278125
1.778279e-07 -4.40539469 5.45025929 -2.75142488 2.75384447 1.0943854889 -12.97331829 22.19500776 -6.14060963 8.58555487 0.9720299085
1.678804e-07 -4.41704435 5.48777589 -2.75820185 2.77432182 1.0945738517 -13.01275001 22.32436887 -6.15611791 8.63842435 0.9719374418
1.584893e-07 -4.42867523 5.52530373 -2.76496155 2.79481940 1.0947631912 -13.05211097 22.45365483 -6.17160696 8.69128587 0.9718504199
1.496236e-07 -4.44028754 5.56284213 -2.77170426 2.81533669 1.0949535146 -13.09140044 22.58286293 -6.18707686 8.74413871 0.9717688502
1.412538e-07 -4.45188153 5.60039040 -2.77843022 2.83587317 1.0951448291 -13.13061770 22.71199045 -6.20252767 8.79698215 0.9716927400
1.333521e-07 -4.46345741 5.63794788 -2.78513971 2.85642832 1.0953371419 -13.16976204 22.84103469 -6.21795942 8.84981550 0.9716220964
1.258925e-07 -4.47501539 5.67551392 -2.79183298 2.87700165 1.0955304599 -13.20883272 22.96999296 -6.23337217 8.90263805 0.9715569265
1.188502e-07 -4.48655568 5.71308788 -2.79851027 2.89759266 1.0957247900 -13.24782904 23.09886258 -6.24876597 8.95544913 0.9714972370
1.122018e-07 -4.49807848 5.75066911 -2.80517183 2.91820086 1.0959201389 -13.28675028 23.22764087 -6.26414083 9.00824807 0.9714430348
1.059254e-07 -4.50958398 5.78825701 -2.81181790 2.93882576 1.0961165133 -13.32559571 23.35632516 -6.27949680 9.06103419 0.9713943264
1.000000e-07 -4.52107237 5.82585095 -2.81844873 2.95946689 1.0963139196 -13.36436462 23.48491279 -6.29483391 9.11380684 0.9713511183
9.440609e-08 -4.53254383 5.86345035 -2.82506453 2.98012378 1.0965123644 -13.40305629 23.61340112 -6.31015217 9.16656538 0.9713134170
8.912509e-08 -4.54399853 5.90105459 -2.83166555 3.00079596 1.0967118539 -13.44167002 23.74178751 -6.32545161 9.21930916 0.9712812287
8.413951e-08 -4.55543665 5.93866312 -2.83825201 3.02148298 1.0969123944 -13.48020509 23.87006932 -6.34073224 9.27203757 0.9712545595
7.943282e-08 -4.56685834 5.97627535 -2.84482413 3.04218439 1.0971139919 -13.51866079 23.99824394 -6.35599406 9.32474998 0.9712334155
7.498942e-08 -4.57826377 6.01389072 -2.85138212 3.06289975 1.0973166524 -13.55703641 24.12630874 -6.37123710 9.37744577 0.9712178026
7.079458e-08 -4.58965308 6.05150868 -2.85792620 3.08362861 1.0975203820 -13.59533125 24.25426112 -6.38646134 9.43012434 0.9712077266
6.683439e-08 -4.60102643 6.08912868 -2.86445659 3.10437055 1.0977251863 -13.63354460 24.38209849 -6.40166680 9.48278510 0.9712031933
6.309573e-08 -4.61238395 6.12675019 -2.87097348 3.12512514 1.0979310710 -13.67167576 24.50981825 -6.41685346 9.53542746 0.9712042082
5.956621e-08 -4.62372578 6.16437268 -2.87747707 3.14589197 1.0981380419 -13.70972403 24.63741783 -6.43202132 9.58805083 0.9712107769
5.623413e-08 -4.63505206 6.20199563 -2.88396757 3.16667062 1.0983461045 -13.74768871 24.76489465 -6.44717038 9.64065463 0.9712229049
5.308844e-08 -4.64636290 6.23961854 -2.89044517 3.18746069 1.0985552642 -13.78556911 24.89224615 -6.46230061 9.69323831 0.9712405974
5.011872e-08 -4.65765844 6.27724090 -2.89691006 3.20826178 1.0987655262 -13.82336454 25.01946978 -6.47741201 9.74580130 0.9712638596
4.731513e-08 -4.66893878 6.31486221 -2.90336243 3.22907349 1.0989768960 -13.86107430 25.14656299 -6.49250455 9.79834305 0.9712926968
4.466836e-08 -4.68020405 6.35248200 -2.90980246 3.24989544 1.0991893787 -13.89869770 25.27352325 -6.50757822 9.85086300 0.9713271139
4.216965e-08 -4.69145435 6.39009978 -2.91623033 3.27072724 1.0994029794 -13.93623407 25.40034803 -6.52263298 9.90336062 0.9713671160
3.981072e-08 -4.70268979 6.42771508 -2.92264622 3.29156852 1.0996177031 -13.97368272 25.52703481 -6.53766883 9.95583537 0.9714127079
3.758374e-08 -4.71391046 6.46532744 -2.92905029 3.31241891 1.0998335547 -14.01104297 25.65358107 -6.55268571 10.00828673 0.9714638944
3.548134e-08 -4.72511646 6.50293640 -2.93544273 3.33327804 1.1000505391 -14.04831414 25.77998433 -6.56768362 10.06071416 0.9715206802
3.349654e-08 -4.73630789 6.54054151 -2.94182369 3.35414555 1.1002686610 -14.08549557 25.90624208 -6.58266251 10.11311716 0.9715830700
3.162278e-08 -4.74748483 6.57814233 -2.94819334 3.37502109 1.1004879252 -14.12258658 26.03235185 -6.59762235 10.16549521 0.9716510683
2.985383e-08 -4.75864736 6.61573843 -2.95455183 3.39590431 1.1007083363 -14.15958651 26.15831116 -6.61256310 10.21784781 0.9717246796
2.818383e-08 -4.76979558 6.65332937 -2.96089933 3.41679487 1.1009298988 -14.19649469 26.28411755 -6.62748473 10.27017445 0.9718039083
2.660725e-08 -4.78092955 6.69091473 -2.96723598 3.43769243 1.1011526172 -14.23331046 26.40976855 -6.64238718 10.32247464 0.9718887588
2.511886e-08 -4.79204936 6.72849410 -2.97356194 3.45859666 1.1013764959 -14.27003317 26.53526174 -6.65727044 10.37474789 0.9719792352
2.371374e-08 -4.80315506 6.76606706 -2.97987734 3.47950723 1.1016015392 -14.30666215 26.66059466 -6.67213443 10.42699371 0.9720753418
2.238721e-08 -4.81424674 6.80363321 -2.98618234 3.50042381 1.1018277514 -14.34319677 26.78576489 -6.68697914 10.47921163 0.9721770828
2.113489e-08 -4.82532445 6.84119216 -2.99247708 3.52134610 1.1020551367 -14.37963638 26.91077002 -6.70180449 10.53140117 0.9722844621
1.995262e-08 -4.83638825 6.87874350 -2.99876169 3.54227377 1.1022836992 -14.41598033 27.03560763 -6.71661046 10.58356185 0.9723974837
1.883649e-08 -4.84743821 6.91628686 -3.00503630 3.56320653 1.1025134430 -14.45222798 27.16027533 -6.73139698 10.63569322 0.9725161516
1.778279e-08 -4.85847437 6.95382185 -3.01130104 3.58414406 1.1027443720 -14.48837871 27.28477073 -6.74616401 10.68779481 0.9726404696
1.678804e-08 -4.86949680 6.99134809 -3.01755606 3.60508607 1.1029764902 -14.52443187 27.40909145 -6.76091150 10.73986617 0.9727704416
1.584893e-08 -4.88050554 7.02886522 -3.02380146 3.62603227 1.1032098016 -14.56038683 27.53323512 -6.77563938 10.79190683 0.9729060711
1.496236e-08 -4.89150064 7.06637287 -3.03003737 3.64698237 1.1034443098 -14.59624299 27.65719938 -6.79034761 10.84391636 0.9730473620
1.412538e-08 -4.90248215 7.10387068 -3.03626392 3.66793608 1.1036800186 -14.63199970 27.78098188 -6.80503614 10.89589431 0.9731943179
1.333521e-08 -4.91345010 7.14135830 -3.04248122 3.68889312 1.1039169318 -14.66765637 27.90458028 -6.81970490 10.94784024 0.9733469422
1.258925e-08 -4.92440453 7.17883537 -3.04868937 3.70985323 1.1041550529 -14.70321237 28.02799225 -6.83435383 10.99975371 0.9735052386
1.188502e-08 -4.93534549 7.21630154 -3.05488851 3.73081612 1.1043943855 -14.73866711 28.15121548 -6.84898288 11.05163430 0.9736692103
1.122018e-08 -4.94627301 7.25375648 -3.06107873 3.75178154 1.1046349332 -14.77401996 28.27424766 -6.86359200 11.10348156 0.9738388609
1.059254e-08 -4.95718712 7.29119986 -3.06726013 3.77274922 1.1048766995 -14.80927034 28.39708648 -6.87818111 11.15529508 0.9740141937
1.000000e-08 -4.96808785 7.32863133 -3.07343284 3.79371890 1.1051196876 -14.84441765 28.51972966 -6.89275016 11.20707444 0.9741952120


==> anc/numbers/deposit/R4/fig1b/fig1_nnll_decades.txt <==
# Figure 1 panel (b) at the decades, SU(3), x^0 parts, first order in zeta_2; route A (x-space series and Bessel form)
# columns: alpha_s k P_LL P_NNLL(beta0=0) D_tow D_S3 rel[%] chg[%] ell_0 | band edge ell_0 (n_f=4): alpha_s(Q^2 e^ell_0) rel_rc chg_rc | data point ell = 44/189 ell_0: alpha_s rel chg | ell_0/2: rel chg | 2 ell_0: rel chg | ell_0 with n_f=3, 5: rel chg rel chg | E2 (strict NNLL, beta0 in P_NNLL) n_f=3,4,5: rel chg rel chg rel chg | P_NNLL(n_f=4)/P_LL | (P_LL+P_NLL)(n_f=4)/P_LL
0.1 2 0.0263676219886413 0.0277868832388968 -0.000329848743429791 -0.000380234743508199 -1.18706636003 0.181330160872 3.8064372791 0.07984527825 -0.7922741872 0.09681721316 0.09444966904 -1.072030329 0.1547565342 -0.9596562896 0.1303092473 -0.5668498242 0.05771135324 -0.7696337654 0.09256805543 -0.8159367123 0.1013314499 -1.175854397 0.1796174789 -1.18082114 0.1803761731 -1.185159449 0.1810388709 1.059399468 0.7923349137
0.1 3 0.0339387555253679 0.0362536502002694 -0.00076394946816735 -0.0010213242663231 -2.10723462037 0.709927956865 4.80407551846 0.07583915154 -1.335877908 0.3448506383 0.09309541056 -1.875283471 0.5900301922 -1.654476433 0.4837642602 -0.9258687625 0.1934846842 -1.293714638 0.3278101935 -1.380180377 0.3631027222 -2.248864091 0.7576429668 -2.256552696 0.7602332601 -2.261239258 0.7618121641 0.9975237385 0.6885023705
0.1 4 0.0469933700267901 0.0506002791904197 -0.00146348112764099 -0.0023004349972068 -2.89223923476 1.65404990438 5.37886475743 0.07370842309 -1.817904477 0.7895528455 0.0923326435 -2.564700345 1.366901709 -2.256741538 1.115050262 -1.260103612 0.4396894582 -1.760238081 0.7499147642 -1.878589876 0.8320797744 -3.259560717 1.864118302 -3.279931886 1.875768421 -3.292228686 1.882800869 0.949479759 0.5846698273
0.1 5 0.0688422922292941 0.0745572725666132 -0.00262378780370392 -0.00479289748845455 -3.51915743881 2.90932005702 5.7190525134 0.07250283302 -2.21383139 1.410097515 0.09188706105 -3.116175936 2.41170505 -2.741670661 1.975362379 -1.548453188 0.7974154312 -2.144855584 1.341043268 -2.286498617 1.484115613 -4.117631912 3.404084449 -4.170144634 3.447497202 -4.20662186 3.477653263 0.913949645 0.4808372841
0.1 6 0.105277928027367 0.114663109159101 -0.0046388954499332 -0.00960832246407355 -4.04567387362 4.33393708804 5.93438672823 0.07175988464 -2.538590467 2.151839162 0.09160722935 -3.574135136 3.6117571 -3.141126755 2.977529017 -1.788859769 1.244900982 -2.460445047 2.050432992 -2.621053829 2.260372944 -4.839599788 5.18443198 -4.950185214 5.302896862 -5.034846859 5.393590837 0.890134855 0.377004741
0.1 7 0.166392374720245 0.182418276528751 -0.00824726230036851 -0.0188746792005271 -4.52107237131 5.82585095221 6.08086777 0.07126313567 -2.818448726 2.959466892 0.09141784595 -3.982336935 4.878981042 -3.492386923 4.046802519 -1.992207481 1.751630995 -2.73171253 2.825356506 -2.91014284 3.102826811 -5.449950847 7.02280316 -5.647789478 7.277737892 -5.810300172 7.487149067 0.877602572 0.2731721978
0.1 8 0.269823132686016 0.298186856101262 -0.014814184975718 -0.0366672003310285 -4.9680878525 7.32863132904 6.18677662251 0.07090823831 -3.073432838 3.7937189 0.09128140482 -4.363929992 6.161913401 -3.818063583 5.136421189 -2.171742757 2.290537745 -2.978168902 3.627653517 -3.174289333 3.9710903 -5.953041213 8.781576661 -6.266576953 9.244086165 -6.539726966 9.647021017 0.8761293026 0.1693396546
0.2 2 0.064631740714285 0.0679664395977159 -0.00269567783472504 -0.00350700379723169 -3.96618956456 1.19371555625 3.30170223606 0.1390915511 -2.121312598 0.4485494638 0.1814971947 -3.358107913 0.9203234324 -2.823247658 0.7015385924 -1.330289473 0.2165075882 -2.034282276 0.4201100912 -2.214203007 0.4796453286 -3.438019124 1.03475057 -3.515948726 1.058205268 -3.590099909 1.080522764 1.186259222 0.5846698273
0.2 3 0.102635871347342 0.106261279597681 -0.0067671702023522 -0.011052050718251 -6.36842528904 4.03240063749 3.87323668851 0.1321262307 -3.295117298 1.442123181 0.1786364301 -5.315451149 3.052721276 -4.424409365 2.293537557 -2.06113406 0.685444467 -3.157689085 1.348147782 -3.442361116 1.545274635 -5.578220331 3.532053561 -5.79613493 3.670034133 -6.002270057 3.800556104 1.137547234 0.377004741
0.2 4 0.181241868069219 0.183421042881269 -0.0152585883483996 -0.0303627364007839 -8.31888648582 8.2346866069 4.15093025091 0.1289878011 -4.233653049 3.005527245 0.177278766 -6.868606012 6.241250198 -5.685492801 4.713623548 -2.685415848 1.470503899 -4.05983545 2.816428141 -4.42047122 3.212834122 -6.942518637 6.872249709 -7.397278289 7.322406497 -7.845344197 7.765937292 1.138109031 0.1693396546
0.2 5 0.34414944952389 0.341178402860142 -0.0343791447680066 -0.0791703107470001 -10.076588811 13.1283708475 4.30592964695 0.1273000204 -4.99407477 4.924825182 0.1765298989 -8.215335119 9.978490314 -6.743717141 7.589520522 -3.188338911 2.498783088 -4.788554692 4.628770693 -5.215869737 5.248927805 -7.681227475 10.00755362 -8.4346116 10.98910664 -9.223012414 12.01628146 1.184357735 -0.03832543175
0.2 6 0.687540310777367 0.671927839630795 -0.0790254672845738 -0.201942036598761 -11.7610050698 18.2931204907 4.4040786679 0.1262539324 -5.66584333 6.999874475 0.1760589626 -9.481261111 13.92280298 -7.716605584 10.64159276 -3.609051581 3.664176707 -5.428579638 6.595093474 -5.922781268 7.442752562 -7.96156738 12.38345792 -9.016040796 14.02359064 -10.19441385 15.85643741 1.274832241 -0.2459905181
0.2 7 1.42518580634194 1.38435582681242 -0.185010360274762 -0.510125118916543 -13.3643646158 23.4849127908 4.47200942933 0.1255399259 -6.294833911 9.113806838 0.1757344875 -10.68670481 17.89111829 -8.640309723 13.72122125 -3.986226462 4.885705525 -6.026046088 8.602103922 -6.586555002 9.673613165 -7.90886641 13.89808219 -9.21354634 16.1907684 -10.76608113 18.91900466 1.40895699 -0.4536556044
0.2 8 3.03751573275976 2.95913328314531 -0.439266103432999 -1.28320291607171 -14.8444176521 28.5197296602 4.52195403643 0.1250200985 -6.892750157 11.20707444 0.1754966862 -11.81450045 21.76608305 -9.512637545 16.7452521 -4.340277936 6.116872947 -6.594025786 10.59208489 -7.217348832 11.87980217 -7.638067127 14.67458102 -9.115316462 17.51273559 -10.97341851 21.08260066 1.58649024 -0.6613206908


==> anc/numbers/deposit/R4/fig1b/fig1_tower_size.py <==
#!/usr/bin/env python3
"""Figure 1 (main text). Size of the all-order non-planar zeta_2 tower in x space, SU(3).

Panel (a), unchanged since step 7: R(x) = D_tow(x) / P_LL(x), in percent, at fixed coupling, for the
couplings in ALPHAS and for x from 10^-XEXP[0] to 10^-XEXP[1]. P_LL and D_tow are defined in towerx.py.
S_1 and S_2 (the one- and two-loop terms) are not part of the tower and are left out. Dashed curves: the
tower truncated after m = 4, that is its contribution to the three- and four-loop coefficients only.

Panel (b), added on 1 October 2026: ratios
to the NNLL-resummed x^0 part P_NNLL of P+ of Davies, Kom, Moch and Vogt (arXiv:2202.10362, eq. (3.2),
x-space form eq. (3.5)) at fixed coupling (beta_0 = 0). Solid: D_tow/P_NNLL. Dashed: Delta/P_NNLL with
Delta = P_V + D_tow - P_NNLL, the change of P_NNLL when the three-loop tower term, which eq. (3.2)
already contains, is carried to higher orders by the tower (definitions and checks in nnll_panel.py and
dkmv_nnll.py). Hatched bands: running-coupling estimate, the same ratios at the one-loop coupling of the
scale Q^2 e^ell, ell from 0 (the lines) to ell_0 (nnll_panel.py docstring; the data test of its first order is
running_n3ll_test.py, whose output running_n3ll_lambda.txt this program reads).

Standalone: reads no file outside this folder. Two routes, written independently of the step-3
programs of the project:
  (A) the x-space series with S_n from towerlib (own recursion), mpmath at 40 digits;
  (B) the inverse Mellin integral of the omega-space solution (towerx.Tower.routeB).
Route (B) is evaluated at every decade of the x range and compared with (A). The program stops
with exit code 1 if any of its checks fails. The comparison with the project's step-3 values is a
separate program, check_project_values.py, and the comparison of the caption values with
../numbers/numbers.tex is check_numbers.py.
Outputs: fig1_tower_size.pdf, fig1_tower_size_data.txt, fig1_decades.txt, fig1_macros.tex,
fig1_checks.out; for panel (b) also fig1_nnll_data.txt, fig1_nnll_decades.txt and fig1_nm_proposed.tex
(the panel (b) values under the nm names the captions use, for the numbers strand to generate in
../numbers/numbers.tex; captions.py reads it only for macros numbers.tex does not define yet).
The files of panel (a) are written exactly as before, and every macro of panel (a) keeps its name and value.
"""
import os, sys, time, warnings
from fractions import Fraction as Fr
import numpy as np
import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import towerx
import nnll_panel as NP
import dkmv_nnll as DK
import plotstyle as PS
plt = PS.plt

OUT = []
FAILED = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))
def check(ok, what):
    if not ok:
        FAILED.append(what)
    return ok

# ---------------- the lists that define the figure and its caption values ----------------
mp.mp.dps = 40
NC = 3
ALPHAS = [Fr(1, 10), Fr(2, 10)]          # blue, red
XEXP = (2, 8)                            # x from 10^-2 down to 10^-8
DECADES = list(range(XEXP[0], XEXP[1] + 1))
PCT_K = list(range(XEXP[0], XEXP[1] + 1, 2))   # decades at which the percentages are written as macros
MMAX = 400
NGRID = 240                              # grid intervals over the x range (40 per decade for 2..8)
assert PCT_K[0] == XEXP[0] and PCT_K[-1] == XEXP[1]

def dec(q):
    """A Fraction with a terminating decimal expansion, written as a decimal string."""
    q = Fr(q); s = '-' if q < 0 else ''; q = abs(q)
    ip, fp = divmod(q.numerator, q.denominator)
    digits = ''
    rem = Fr(fp, q.denominator)
    while rem and len(digits) < 30:
        rem *= 10; d = int(rem); digits += str(d); rem -= d
    if rem:
        raise ValueError(f'{q} has no short decimal form')
    return s + str(ip) + ('.' + digits if digits else '')

t0 = time.time()
TW = towerx.Tower(NC, MMAX)
S, t = TW.S, TW.t
say(f'coefficients: S_3 = {S[3]}, S_4 = {S[4]}, S_5 = {S[5]}; t_3 = {t[3]}, t_4 = {t[4]}, t_5 = {t[5]}'
    f'  ({time.time() - t0:.1f} s)')
say(f'  tower terms of P+: a^3 zeta2 L^2 coefficient -t_3/2 = {-t[3]/2}, a^4 zeta2 L^4 coefficient -t_4/24 = {-t[4]/24},'
    f' a^5 zeta2 L^6 coefficient -t_5/720 = {-t[5]/720}')
ratio = TW.ratio

# ---------------- truncation of the series ----------------
say('')
say(f'series truncation (route A): R with m <= 300 against m <= {MMAX} at x = 1e-{XEXP[1]}')
for al in ALPHAS:
    xs_ = mp.mpf(10) ** (-XEXP[1])
    r400 = ratio(xs_, al)[0]
    r300 = ratio(xs_, al, which=300)[0]
    ok = check(abs(r400 - r300) < mp.mpf('1e-30'), f'truncation alpha_s = {dec(al)}')
    say(f'  alpha_s = {dec(al)}: R({MMAX}) = {mp.nstr(r400, 25)}, |R({MMAX}) - R(300)| = {mp.nstr(abs(r400 - r300), 3)}'
        f'  below 1e-30: {ok}')

# ---------------- route A against route B ----------------
DEC = [mp.mpf(10) ** (-k) for k in DECADES]
say('')
say('route A (series) against route B (inverse Mellin of the omega-space solution) at the decades')
routeB_res = {}
maxdiff = 0.0
nwarn = 0
for al in ALPHAS:
    Ls = [float(-mp.log(x)) for x in DEC]
    with warnings.catch_warnings(record=True) as wl:
        warnings.simplefilter('always')
        res, c, match, solr, solv = TW.routeB(al, Ls)
    nwarn += len(wl)
    ok = check(match < 1e-10, f'ODE/series match alpha_s = {dec(al)}')
    say(f'  alpha_s = {dec(al)}: contour Re N = {c:.6f}, ODE/series match of F_A^- at |N| ~ 5.5: {match:.1e};'
        f' ODE steps real axis {solr.t.size}, line {solv.t.size}; match below 1e-10: {ok}')
    for k, x, L, (Db, Pb) in zip(DECADES, DEC, Ls, res):
        rA, a, _, tau = ratio(x, al)
        pll_A = a * TW.PLLhat(tau)
        dA = a ** 2 * TW.Z2 * TW.Dhat(tau)
        rB = Db / Pb
        routeB_res[(al, k)] = rB
        diff = abs(rB / float(rA) - 1)
        maxdiff = max(maxdiff, diff)
        say(f'    x = {mp.nstr(x, 2):6s} P_LL: A {mp.nstr(pll_A, 12)} B {Pb:.12g} | D_tow: A {mp.nstr(dA, 12)} B {Db:.12g}'
            f' | R: A {mp.nstr(rA, 12)} B {rB:.12g}  rel. diff {diff:.1e}')
ok = check(maxdiff < 1e-9 and len(routeB_res) == len(ALPHAS) * len(DECADES), 'route A against route B')
say(f'  largest relative difference of R between routes A and B over {len(routeB_res)} points: {maxdiff:.1e}'
    f'  below 1e-9: {ok}')
say(f'  QUADPACK issued {nwarn} warnings at the requested relative tolerance 1e-12; the agreement above is the test')
say('  contour shifted from Re N = omega_0 + 0.2 to omega_0 + 0.35 (no singularity may lie in between):')
for al in ALPHAS:
    Ls = [float(-mp.log(x)) for x in DEC]
    with warnings.catch_warnings():
        warnings.simplefilter('ignore')
        res2 = TW.routeB(al, Ls, c_shift=0.35)[0]
    dev = max(abs((Db / Pb) / routeB_res[(al, k)] - 1) for (Db, Pb), k in zip(res2, DECADES))
    ok = check(dev < 1e-9, f'contour shift alpha_s = {dec(al)}')
    say(f'    alpha_s = {dec(al)}: largest relative change of R {dev:.1e}  below 1e-9: {ok}')

# ---------------- values at the decades (read by check_project_values.py) ----------------
with open(os.path.join(HERE, 'fig1_decades.txt'), 'w') as f:
    f.write('# SU(3), first order in zeta_2, x^0 parts, S_1 and S_2 excluded; route A (x-space series)\n')
    f.write('# alpha_s  k  x=10^-k  P_LL  D_tow  D_tow(a^3,a^4 terms)  R=D_tow/P_LL[percent]  R(a^3,a^4 terms)[percent]\n')
    for al in ALPHAS:
        for k in DECADES:
            pll, dt, d4, r, r4 = TW.parts(mp.mpf(10) ** (-k), al)
            f.write(f'{dec(al)} {k} 1e-{k} {mp.nstr(pll, 17)} {mp.nstr(dt, 17)} {mp.nstr(d4, 17)} '
                    f'{mp.nstr(100 * r, 17)} {mp.nstr(100 * r4, 17)}\n')

# ---------------- curves ----------------
xs = [mp.mpf(10) ** (-XEXP[0] - (XEXP[1] - XEXP[0]) * mp.mpf(j) / NGRID) for j in range(NGRID + 1)]
curves = {}
for al in ALPHAS:
    full = [float(100 * ratio(x, al)[0]) for x in xs]
    four = [float(100 * ratio(x, al, which='a4')[0]) for x in xs]
    curves[al] = (full, four)
with open(os.path.join(HERE, 'fig1_tower_size_data.txt'), 'w') as f:
    f.write('# x  ' + '  '.join(f'R_all(alpha_s={dec(al)}) R_a4({dec(al)})' for al in ALPHAS) + '   [percent]\n')
    f.write('# R = D_tow/P_LL, SU(3), first order in zeta_2, x^0 parts, S_1 and S_2 excluded\n')
    for j, x in enumerate(xs):
        f.write(f'{float(x):.6e} ' + ' '.join(f'{curves[al][0][j]:.8f} {curves[al][1][j]:.8f}' for al in ALPHAS) + '\n')

# shares beyond four loops at the smallest x
share = {}
for al in ALPHAS:
    xs_ = mp.mpf(10) ** (-XEXP[1])
    rf = ratio(xs_, al)[0]; r4 = ratio(xs_, al, which='a4')[0]
    share[al] = float((rf - r4) / rf)
    say(f'alpha_s = {dec(al)}: at x = 1e-{XEXP[1]} the orders beyond a^4 give {100 * share[al]:.1f} percent of the tower')

# ================= panel (b): ratios to the NNLL x^0 part of P+ of arXiv:2202.10362 =================
say('')
PB = NP.Panel(TW)
for f_ in PB.checks(ALPHAS, DECADES, say):
    check(False, f_)
NF_RUN = NP.NF_RUN
B0_RUN = Fr(11 * NC, 3) - Fr(2 * NF_RUN, 3)
ELL_EDGE = NP.ELL_FACTORS[-1]            # the band runs from ell = 0 (fixed coupling, the lines) to ell = ell_0
# the data-calibrated scale factor of the tower (running_n3ll_test.py, from the four-loop n_f zeta_2 term); reported only
LAMF = os.path.join(HERE, 'running_n3ll_lambda.txt')
if not os.path.exists(LAMF):
    sys.exit('run running_n3ll_test.py first: running_n3ll_lambda.txt is missing')
_lam_row = [l_ for l_ in open(LAMF) if not l_.startswith('#')][0].split()
LAMD, NFEXC, NFE1, NFRATIO = (Fr(v_) for v_ in _lam_row)
say(f'data-calibrated scale factor of the tower (running_n3ll_lambda.txt): lambda = {LAMD}; four-loop n_f zeta_2 N^-4 term beyond'
    f' the small-N relation {NFEXC}, E1 value {NFE1}, ratio {NFRATIO}')
t1 = time.time()
curvesB = {}
for al in ALPHAS:
    a = PB.a_of(al)
    rel, chg, pnl, rrc, crc = [], [], [], [], []
    for x in xs:
        r, c, p, _, _ = PB.ratios(x, a)
        rel.append(float(100 * r)); chg.append(float(100 * c)); pnl.append(float(p / PB.PLL(x, a)))
        rr, cc, _ = PB.running(x, al, ELL_EDGE)
        rrc.append(float(100 * rr)); crc.append(float(100 * cc))
    curvesB[al] = dict(rel=rel, chg=chg, nnll_over_ll=pnl, rel_rc=rrc, chg_rc=crc)
say(f'panel (b) curves: {len(xs)} points per coupling ({time.time() - t1:.1f} s)')
with open(os.path.join(HERE, 'fig1_nnll_data.txt'), 'w') as f:
    f.write('# Figure 1 panel (b), SU(3), x^0 parts, first order in zeta_2, percent. P_NNLL: eq. (3.2) of arXiv:2202.10362 at beta_0 = 0.\n')
    f.write('# rel = D_tow/P_NNLL, chg = (P_V + D_tow - P_NNLL)/P_NNLL at fixed coupling (the lines, and the ell = 0 edge of the bands);\n')
    f.write(f'# rel_rc, chg_rc: the same at the one-loop coupling of the scale Q^2 exp(ell_0) (the other edge), beta_0 for n_f = {NF_RUN};'
            ' nnll/ll = P_NNLL/P_LL at fixed coupling\n')
    cols = []
    for al in ALPHAS:
        s = dec(al)
        cols += [f'rel({s})', f'chg({s})', f'rel_rc({s})', f'chg_rc({s})', f'nnll/ll({s})']
    f.write('# x  ' + '  '.join(cols) + '\n')
    for j, x in enumerate(xs):
        row = [f'{float(x):.6e}']
        for al in ALPHAS:
            C = curvesB[al]
            row += [f"{C['rel'][j]:.8f}", f"{C['chg'][j]:.8f}", f"{C['rel_rc'][j]:.8f}", f"{C['chg_rc'][j]:.8f}",
                    f"{C['nnll_over_ll'][j]:.10f}"]
        f.write(' '.join(row) + '\n')

# values at the decades (panel (b)), with the variants that are reported and not drawn
VARF = [LAMD] + list(NP.VARIANT_FACTORS)          # lambda ell_0 (data), ell_0/2, 2 ell_0
DECB = {}
with open(os.path.join(HERE, 'fig1_nnll_decades.txt'), 'w') as f:
    f.write('# Figure 1 panel (b) at the decades, SU(3), x^0 parts, first order in zeta_2; route A (x-space series and Bessel form)\n')
    f.write(f'# columns: alpha_s k P_LL P_NNLL(beta0=0) D_tow D_S3 rel[%] chg[%] ell_0 | band edge ell_0 (n_f={NF_RUN}): alpha_s(Q^2 e^ell_0)'
            f' rel_rc chg_rc | data point ell = {LAMD} ell_0: alpha_s rel chg | ell_0/2: rel chg | 2 ell_0: rel chg'
            ' | ell_0 with n_f=3, 5: rel chg rel chg | E2 (strict NNLL, beta0 in P_NNLL) n_f=3,4,5: rel chg rel chg rel chg'
            ' | P_NNLL(n_f=4)/P_LL | (P_LL+P_NLL)(n_f=4)/P_LL\n')
    for al in ALPHAS:
        a = PB.a_of(al)
        for k in DECADES:
            x = mp.mpf(10) ** (-k)
            r, c, p, d, s = PB.ratios(x, a)
            l0 = PB.ell0(x, a)
            edge = PB.running(x, al, ELL_EDGE)
            var = {fa: PB.running(x, al, fa) for fa in VARF}
            e1nf = {nf: PB.running(x, al, ELL_EDGE, nf=nf) for nf in NP.NF_VAR}
            e2 = {nf: PB.strict(x, al, nf) for nf in (3, 4, 5)}
            ll4, nll4, nnll4 = DK.P_x(x, a, PB.CF, PB.CA, PB.b0(NF_RUN), parts=True)
            DECB[(al, k)] = dict(rel=r, chg=c, nnll_over_ll=p / PB.PLL(x, a), l0=l0, edge=edge, var=var, e1nf=e1nf, e2=e2,
                                 nnll4_over_ll=(ll4 + nll4 + nnll4) / ll4, llnll4=(ll4 + nll4) / ll4)
            v = [dec(al), str(k), mp.nstr(PB.PLL(x, a), 15), mp.nstr(p, 15), mp.nstr(d, 15), mp.nstr(s, 15),
                 mp.nstr(100 * r, 12), mp.nstr(100 * c, 12), mp.nstr(l0, 12),
                 mp.nstr(4 * mp.pi * edge[2], 10), mp.nstr(100 * edge[0], 10), mp.nstr(100 * edge[1], 10),
                 mp.nstr(4 * mp.pi * var[LAMD][2], 10), mp.nstr(100 * var[LAMD][0], 10), mp.nstr(100 * var[LAMD][1], 10)]
            v += [mp.nstr(100 * var[fa][q], 10) for fa in NP.VARIANT_FACTORS for q in (0, 1)]
            v += [mp.nstr(100 * e1nf[nf][q], 10) for nf in NP.NF_VAR for q in (0, 1)]
            v += [mp.nstr(100 * e2[nf][q], 10) for nf in (3, 4, 5) for q in (0, 1)]
            v += [mp.nstr((ll4 + nll4 + nnll4) / ll4, 10), mp.nstr((ll4 + nll4) / ll4, 10)]
            f.write(' '.join(v) + '\n')
say('')
say('panel (b) at the decades, percent. Lines: fixed coupling. Band: from the lines to the edge ell = ell_0. Reported, not drawn:'
    f' the data point ell = {LAMD} ell_0, ell_0/2, 2 ell_0, n_f = 3 and 5, and E2 (strict NNLL)')
for al in ALPHAS:
    for k in DECADES:
        D_ = DECB[(al, k)]
        e, vv = D_['edge'], D_['var']
        say(f'  alpha_s = {dec(al)}, x = 1e-{k}: P_NNLL/P_LL {mp.nstr(D_["nnll_over_ll"], 5)}; rel {mp.nstr(100 * D_["rel"], 5)},'
            f' chg {mp.nstr(100 * D_["chg"], 5)}; ell_0 = {mp.nstr(D_["l0"], 4)}, alpha_s(Q^2 e^ell_0) {mp.nstr(4 * mp.pi * e[2], 4)};'
            f' edge rel {mp.nstr(100 * e[0], 4)}, chg {mp.nstr(100 * e[1], 4)}; data point rel {mp.nstr(100 * vv[LAMD][0], 4)},'
            f' chg {mp.nstr(100 * vv[LAMD][1], 4)}; ell_0/2, 2 ell_0: rel {mp.nstr(100 * vv[NP.VARIANT_FACTORS[0]][0], 4)},'
            f' {mp.nstr(100 * vv[NP.VARIANT_FACTORS[1]][0], 4)}; n_f = 3, 5 at ell_0: rel {mp.nstr(100 * D_["e1nf"][3][0], 4)},'
            f' {mp.nstr(100 * D_["e1nf"][5][0], 4)}; E2 rel (n_f = 3, 4, 5) {", ".join(mp.nstr(100 * D_["e2"][nf][0], 4) for nf in (3, 4, 5))},'
            f' chg {mp.nstr(100 * D_["e2"][4][1], 4)}; P_NNLL(n_f=4)/P_LL {mp.nstr(D_["nnll4_over_ll"], 4)},'
            f' (P_LL+P_NLL)(n_f=4)/P_LL {mp.nstr(D_["llnll4"], 4)}')
# the grid values at the decades agree with the decade table (the same functions, a guard against index slips)
gdev = 0.0
for al in ALPHAS:
    for k in DECADES:
        j = round((k - XEXP[0]) * NGRID / (XEXP[1] - XEXP[0]))
        gdev = max(gdev, abs(curvesB[al]['rel'][j] - float(100 * DECB[(al, k)]['rel'])),
                   abs(curvesB[al]['chg'][j] - float(100 * DECB[(al, k)]['chg'])),
                   abs(curvesB[al]['rel_rc'][j] - float(100 * DECB[(al, k)]['edge'][0])),
                   abs(curvesB[al]['chg_rc'][j] - float(100 * DECB[(al, k)]['edge'][1])))
ok = check(gdev < 1e-10, 'panel (b) grid against the decade table')
say(f'  grid points at the decades against the decade table: largest difference {gdev:.1e} percent  below 1e-10: {ok}')
# the band is ordered: at every grid point |ratio| at ell_0 <= |ratio| at fixed coupling, same sign, and the data point lies inside
bad = 0
for al in ALPHAS:
    C = curvesB[al]
    for q, (fc, rc) in enumerate(((C['rel'], C['rel_rc']), (C['chg'], C['chg_rc']))):
        for j in range(len(xs)):
            if not (abs(rc[j]) <= abs(fc[j]) and rc[j] * fc[j] > 0):
                bad += 1
inside = all(min(abs(DECB[(al, k)]['edge'][q]), abs(DECB[(al, k)][('rel', 'chg')[q]])) <= abs(DECB[(al, k)]['var'][LAMD][q])
             <= max(abs(DECB[(al, k)]['edge'][q]), abs(DECB[(al, k)][('rel', 'chg')[q]])) for al in ALPHAS for k in DECADES for q in (0, 1))
ok = check(bad == 0 and inside, 'band ordering')
say(f'  band ordered (|ratio| at ell_0 <= at fixed coupling, same sign) at every grid point: {bad == 0} ({bad} exceptions);'
    f' the data point ell = {LAMD} ell_0 inside the band at every decade: {inside}')
# where the LL and NLL terms of eq. (3.5) with n_f = 4 sum to zero: 1 + (2 C_F - beta_0) a L = 0
NLLZERO = {}
for al in ALPHAS:
    a = PB.a_of(al)
    Lz = 1 / ((PB.b0(NF_RUN) - 2 * PB.CF) * a)
    NLLZERO[al] = mp.exp(-Lz)
    say(f'  alpha_s = {dec(al)}: with n_f = {NF_RUN} the LL and NLL terms of eq. (3.5) sum to zero at x = {mp.nstr(NLLZERO[al], 3)}'
        f' (ln(1/x) = {mp.nstr(Lz, 5)}) and are negative below')
# first-order measure 2|S_{>=3}(omega_0)| ln(1/x)/omega_0 at the smallest x
FOM = {al: PB.first_order_measure(al, float(-mp.log(mp.mpf(10) ** (-XEXP[1]))))[0] for al in ALPHAS}
for al in ALPHAS:
    say(f'  alpha_s = {dec(al)}: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-{XEXP[1]} = {FOM[al]:.4f}')

# ---------------- plot: two panels, shared x axis ----------------
fig, (ax, bx) = plt.subplots(2, 1, figsize=(5.2, 7.4), sharex=True, gridspec_kw=dict(height_ratios=[1.0, 1.45], hspace=0.0))
PS.root_axes(ax, logx=True)
PS.root_axes(bx, logx=True)
xf = [float(x) for x in xs]
LINECOL = [PS.BLUE, PS.RED]
HATCH = ['////', '\\\\\\\\']
colors = {al: LINECOL[i] for i, al in enumerate(ALPHAS)}
hatches = {al: HATCH[i] for i, al in enumerate(ALPHAS)}
for al in ALPHAS:
    full, four = curves[al]
    ax.plot(xf, full, color=colors[al], ls='-', label=r'$\alpha_s = %s$' % dec(al))
    ax.plot(xf, four, color=colors[al], ls='--')
ax.plot([], [], color=PS.BLACK, ls='-', label=r'all orders')
ax.plot([], [], color=PS.BLACK, ls='--', label=r'$a^3$ and $a^4$ terms only')
ax.set_xlim(10.0 ** (-XEXP[1]), 10.0 ** (-XEXP[0]))
ax.set_ylim(-16, 0)
ax.set_yticks(list(range(-14, 1, 2)))     # no label at -16, where panel (b) begins
ax.set_ylabel(r'$\delta P^{+}_{\rm tower}(x)\,/\,P^{+}_{\rm LL}(x)\ \ [\%]$')
ax.legend(loc='lower right', handlelength=2.4)
ax.text(0.04, 0.50, r'(a)', transform=ax.transAxes, va='center', ha='left')
bx.axhline(0.0, color=PS.BLACK, lw=0.6, ls=':')
for al in ALPHAS:
    C = curvesB[al]
    for fc, rc in ((C['rel'], C['rel_rc']), (C['chg'], C['chg_rc'])):
        bx.fill_between(xf, fc, rc, facecolor='none', edgecolor=colors[al], hatch=hatches[al], lw=0.0)
    bx.plot(xf, C['rel'], color=colors[al], ls='-')
    bx.plot(xf, C['chg'], color=colors[al], ls='--')
from matplotlib.patches import Patch
hb = [bx.plot([], [], color=PS.BLACK, ls='-')[0], bx.plot([], [], color=PS.BLACK, ls='--')[0],
      Patch(facecolor='none', edgecolor=PS.BLACK, hatch='////', lw=0.0)]
bx.legend(hb, [r'$\delta P^{+}_{\rm tower}$', r'$\Delta P^{+}$', r'running coupling'], loc='upper right', handlelength=2.4)
bx.set_ylim(-20, 32)
bx.set_yticks([-20, -10, 0, 10, 20, 30])
bx.set_xlabel(r'$x$')
bx.set_ylabel(r'ratio to $P^{+}_{\rm NNLL}(x)\ \ [\%]$')
bx.text(0.96, 0.04, r'(b)', transform=bx.transAxes, va='bottom', ha='right')
fig.savefig(os.path.join(HERE, 'fig1_tower_size.pdf'))
say('wrote fig1_tower_size.pdf')

# ---------------- macros, generated from ALPHAS, XEXP and PCT_K ----------------
# Names follow ../numbers/numbers.tex with the prefix nm replaced by FigTow, so that check_numbers.py
# can pair them. The captions use the nm names; this file holds what the figure itself draws.
WORD = {1: 'One', 2: 'Two', 3: 'Three'}
KWORD = {1: 'one', 2: 'two', 3: 'three', 4: 'four', 5: 'five', 6: 'six', 7: 'seven', 8: 'eight', 9: 'nine'}
def texq(q):
    body = rf'\frac{{{abs(q.numerator)}}}{{{q.denominator}}}' if q.denominator != 1 else str(abs(q.numerator))
    return ('-' if q < 0 else '') + body
mac = ['% generated by fig1_tower_size.py from its lists ALPHAS, XEXP and PCT_K; do not edit by hand.',
       '% The captions quote the numbers.tex macros of the same name with nm in place of FigTow;',
       '% check_numbers.py fails if the two files disagree.']
for i, al in enumerate(ALPHAS, 1):
    mac.append(r'\newcommand{\FigTowAlphaS%s}{%s}' % (WORD[i], dec(al)))
mac.append(r'\newcommand{\FigTowXmaxExp}{%d}' % (-XEXP[0]))
mac.append(r'\newcommand{\FigTowXminExp}{%d}' % (-XEXP[1]))
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        v = 100 * ratio(mp.mpf(10) ** (-k), al)[0]
        mac.append(r'\newcommand{\FigTowSize%sX%s}{%.1f}%% %s' % (WORD[i], KWORD[k], float(v), mp.nstr(v, 12)))
for i, al in enumerate(ALPHAS, 1):
    mac.append(r'\newcommand{\FigTowShareBeyondFour%s}{%d}%% percent of the tower at x = 1e-%d from orders beyond a^4'
               % (WORD[i], round(100 * share[al]), XEXP[1]))
mac.append(r'\newcommand{\FigTowThreeLoopCoef}{%s}%% coefficient of a^3 zeta_2 ln^2(1/x) in P+ from the tower' % texq(-t[3] / 2))
mac.append(r'\newcommand{\FigTowFourLoopCoef}{%s}%% coefficient of a^4 zeta_2 ln^4(1/x)' % texq(-t[4] / 24))
mac.append(r'\newcommand{\FigTowFiveLoopCoef}{%s}%% coefficient of a^5 zeta_2 ln^6(1/x)' % texq(-t[5] / 720))
NPANEL_A = len(mac)
# ---- panel (b), revision round R4. Names chosen so that the panel (a) pairing of check_numbers.py
# (FigTow + AlphaS|Xmax|Xmin|Size) does not match them; check_numbers.py pairs them separately.
mac.append('% panel (b): ratios to P_NNLL, eq. (3.2) of arXiv:2202.10362 at beta_0 = 0; running-coupling estimate (E1)')
NEWMAC = []          # (FigTow name, body, comment); nm twin = 'nm' + name without the FigTow prefix
def newmac(name, body, comment):
    NEWMAC.append((name, body, comment))
    mac.append(r'\newcommand{\FigTow%s}{%s}%% %s' % (name, body, comment))
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        D_ = DECB[(al, k)]
        newmac(f'RelNNLL{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * D_['rel']),
               f'{mp.nstr(100 * D_["rel"], 12)} percent, D_tow/P_NNLL, fixed coupling, alpha_s = {dec(al)}, x = 1e-{k}')
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        D_ = DECB[(al, k)]
        newmac(f'ChangeNNLL{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * D_['chg']),
               f'{mp.nstr(100 * D_["chg"], 12)} percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = {dec(al)}, x = 1e-{k}')
for i, al in enumerate(ALPHAS, 1):
    for k in PCT_K:
        e_ = DECB[(al, k)]['edge']
        newmac(f'RunRel{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e_[0]),
               f'{mp.nstr(100 * e_[0], 12)} percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = {NF_RUN}, alpha_s = {dec(al)}, x = 1e-{k}')
    for k in PCT_K:
        e_ = DECB[(al, k)]['edge']
        newmac(f'RunChange{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e_[1]),
               f'{mp.nstr(100 * e_[1], 12)} percent, band edge: change of P_NNLL at the coupling of Q^2 e^ell_0, alpha_s = {dec(al)}, x = 1e-{k}')
    for k in (XEXP[0], XEXP[1]):
        v_ = DECB[(al, k)]['var'][LAMD]
        newmac(f'DataScaleRel{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * v_[0]),
               f'{mp.nstr(100 * v_[0], 12)} percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = {LAMD}, alpha_s = {dec(al)}, x = 1e-{k}')
        newmac(f'DataScaleChange{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * v_[1]),
               f'{mp.nstr(100 * v_[1], 12)} percent, not drawn: change of P_NNLL at the coupling of Q^2 e^(lambda ell_0), alpha_s = {dec(al)}, x = 1e-{k}')
    k = XEXP[1]
    newmac(f'EffAlpha{WORD[i]}X{KWORD[k]}', '%.3f' % float(4 * mp.pi * DECB[(al, k)]['edge'][2]),
           f'{mp.nstr(4 * mp.pi * DECB[(al, k)]["edge"][2], 12)}, alpha_s at the scale Q^2 e^ell_0, x = 1e-{k}, from alpha_s(Q^2) = {dec(al)}')
    newmac(f'EffAlpha{WORD[i]}X{KWORD[k]}Data', '%.3f' % float(4 * mp.pi * DECB[(al, k)]['var'][LAMD][2]),
           f'{mp.nstr(4 * mp.pi * DECB[(al, k)]["var"][LAMD][2], 12)}, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-{k}, from alpha_s(Q^2) = {dec(al)}')
    rng = curvesB[al]['nnll_over_ll']
    newmac(f'NNLLOverLLMin{WORD[i]}', '%.2f' % min(rng), f'{min(rng):.8f}, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = {dec(al)}')
    newmac(f'NNLLOverLLMax{WORD[i]}', '%.2f' % max(rng), f'{max(rng):.8f}, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = {dec(al)}')
    for k in (XEXP[0], XEXP[1]):
        e2 = DECB[(al, k)]['e2'][NF_RUN]
        newmac(f'StrictRel{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e2[0]),
               f'{mp.nstr(100 * e2[0], 12)} percent, E2 (not drawn): D_tow/P_NNLL with beta_0 for n_f = {NF_RUN} in P_NNLL, alpha_s = {dec(al)}, x = 1e-{k}')
        newmac(f'StrictChange{WORD[i]}X{KWORD[k]}', '%.1f' % float(100 * e2[1]),
               f'{mp.nstr(100 * e2[1], 12)} percent, E2 (not drawn): change of P_NNLL with beta_0 for n_f = {NF_RUN}, alpha_s = {dec(al)}, x = 1e-{k}')
    newmac(f'FirstOrderMeasure{WORD[i]}', '%.2f' % FOM[al],
           f'{FOM[al]:.8f}, 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-{XEXP[1]}, alpha_s = {dec(al)}')
    zx = NLLZERO[al]
    if zx >= mp.mpf(10) ** (-XEXP[1]):
        ex = int(mp.floor(mp.log10(zx)))
        newmac(f'NLLZeroMant{WORD[i]}', '%.1f' % float(zx / mp.mpf(10) ** ex), f'{mp.nstr(zx, 8)}: with n_f = {NF_RUN} the LL and NLL terms of eq. (3.5) sum to zero here, alpha_s = {dec(al)}')
        newmac(f'NLLZeroExp{WORD[i]}', '%d' % ex, f'exponent of the same x')
newmac('NfRun', str(NF_RUN), 'n_f of beta_0 in the running-coupling estimate')
# formula macros of the running-coupling estimate (math mode bodies; the code that uses them is nnll_panel.py and dkmv_nnll.py)
newmac('RunCouplingDef', r'a/(1+\beta_0a\ell)', 'the one-loop coupling of the scale Q^2 e^ell (dkmv_nnll.a_run)')
newmac('EllZeroDef', r'\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)', 'the band edge (dkmv_nnll.ell0)')
newmac('ZDef', r'z=\sqrt{8aC_F}\,\ln(1/x)', 'argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362')
newmac('NLLBetaTerm', r'-\beta_0a\ln(1/x)\,P^+_{\rm LL}', 'the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362')
newmac('DSthreeForm', r'-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)', 'P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (dkmv_nnll check (3))')
newmac('RDef', r'R=\sqrt{1-8aC_F/N^2}', 'the square root of eq. (3.1) of arXiv:2202.10362')
newmac('TowerSthreeForm', r'-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}', 'the continuation of the three-loop term by the first-order formula of the tower')
newmac('FourLoopSthreeCoef', r'-C_FS_3/6', 'coefficient of zeta_2 a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362)')
newmac('NfExcessInverse', '%.1f' % float(1 / NFRATIO), f'{1 / NFRATIO}: the band-edge value over the four-loop n_f zeta_2 term beyond the relation')
newmac('TowerScaleLambda', texq(LAMD), 'lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3), running_n3ll_test.py)')
newmac('NfExcessRatio', '%.2f' % float(NFRATIO), f'{NFRATIO}: that four-loop term ({NFEXC} n_f zeta_2 at N^-4) over the value the band edge ell_0 implies ({NFE1})')
newmac('BetaZeroRun', texq(B0_RUN), 'beta_0 = 11 - 2 n_f/3 for that n_f')
# coefficient of zeta_2 a^4 ln^4(1/x) of Delta = D_tow - D_S3, exact: (-t_4 + S_3/(16 C_F^2) e_3 (2 C_F)^3)/24, e_3 = 16
CFq = TW.CF
S3q = 12 * CFq * (NC - 2 * CFq) * (5 * NC - 6 * CFq)
four_change = (-t[4] + S3q / (16 * CFq ** 2) * 16 * (2 * CFq) ** 3) / 24
ok = check(four_change == Fr((NC * NC - 1) * (NC ** 4 + 10 * NC * NC + 1), NC ** 4), 'four-loop change of P_NNLL')
say(f'coefficient of zeta_2 a^4 ln^4(1/x) of Delta: {four_change}, equal to (N^2-1)(N^4+10N^2+1)/N^4: {ok}')
newmac('FourLoopChange', texq(four_change), 'coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL (exact, from t_4 and S_3), the corrected x^0 four-loop difference')
open(os.path.join(HERE, 'fig1_macros.tex'), 'w').write('\n'.join(mac) + '\n')
# the same values under the nm names the captions use, for ../numbers/numbers.tex (captions.py reads this file only
# for macros numbers.tex does not define yet, and check_numbers.py pairs the FigTow and nm values once they exist there)
prop = ['% generated by figs/fig1_tower_size.py (revision round R4, panel (b) of Figure 1); do not edit by hand.',
        '% Proposed nm macros for ../numbers/numbers.tex. The numbers strand generates them from figs/fig1_nnll_decades.txt',
        '% (columns described in its header) or recomputes them; check_numbers.py then compares the two files.']
for name, body, comment in NEWMAC:
    prop.append(r'\newcommand{\nm%s}{%s}%% %s' % (name, body, comment))
open(os.path.join(HERE, 'fig1_nm_proposed.tex'), 'w').write('\n'.join(prop) + '\n')
say(f'wrote fig1_nm_proposed.tex ({len(NEWMAC)} panel (b) macros)')
say('wrote fig1_macros.tex:')
for m_ in mac[3:]:
    say('  ' + m_)
say(f'total time {time.time() - t0:.1f} s')
say('failed checks: ' + (', '.join(FAILED) if FAILED else 'none'))
open(os.path.join(HERE, 'fig1_checks.out'), 'w').write('\n'.join(OUT) + '\n')
if FAILED:
    sys.exit(1)


==> anc/numbers/deposit/R4/fig1b/nnll_panel.py <==
"""Panel (b) of Figure 1: the tower relative to the NNLL-resummed x^0 part of P+ of Davies, Kom, Moch and
Vogt (arXiv:2202.10362, DKMV below), at fixed coupling, with an estimate of the running-coupling effect.

Revision round R4, 1 October 2026. Used by fig1_tower_size.py and test_fig1_mutations.py. Imports only
towerx/towerlib and dkmv_nnll from this folder.

Quantities (SU(N_c), x^0 terms, first order in zeta_2, a = alpha_s(Q^2)/(4 pi)):
  P_NNLL(x)  eq. (3.2) of DKMV in the x-space form of their eq. (3.5), at fixed coupling, beta_0 = 0
             (n_f enters eq. (3.2) only through beta_0);
  D_tow(x)   the change of P+ caused by the all-order tower, as in panel (a) (towerx.py);
  P_V(x)     the NNLL solution of the small-N relation P (P - N + beta/a) = O(N^0) with the one- and two-loop
             App. A coefficients of DKMV as input;
  D_S3(x)    = P_NNLL - P_V = -(S_3/(16 C_F^2)) a N [(S-1) + (1/S-1)], the three-loop tower term that
             eq. (3.2) contains through the three-loop data, carried to higher orders by eq. (3.2)
             (identity check (3) of dkmv_nnll.check_symbolic);
  Delta(x)   = P_V + D_tow - P_NNLL = D_tow - D_S3, the change of P_NNLL when the three-loop term is
             carried to higher orders by the tower. Its a^3 term vanishes and its a^4 term is
             [(N^2-1)(N^4+10N^2+1)/N^4] zeta_2 a^4 ln^4(1/x), the corrected x^0 value of the difference
             between the four-loop result and the prediction (eq. (3.15) of Moch and Vogt, 2605.03889,
             first bracket halved, 1376/81 in SU(3)).
Plotted: rel = D_tow/P_NNLL and chg = Delta/P_NNLL, in percent.

Running-coupling estimate (method E1, drawn as hatched bands): the same ratios, numerator and denominator
alike, at the one-loop coupling a_run(ell) = a/(1 + beta_0 a ell) of the scale mu^2 = Q^2 e^ell, beta_0 =
11/3 C_A - 2/3 n_f with n_f = NF_RUN, for ell from 0 (fixed coupling at Q^2, the solid and dashed lines) to
ell_0 = 2 I_1(z) L/(z I_0(z)), z = sqrt(8 a C_F) L, L = ln(1/x). At ell_0 the fixed-coupling LL term reproduces
at first order in beta_0 the beta_0 term -beta_0 a L P_LL of the NLL part of eq. (3.5) of DKMV
(dkmv_nnll.ell0). One coupling is used for numerator and denominator: the tower is a first-order shift of the
same function, and different couplings would give the two different small-x exponentials.
Why the band ends at ell_0 and at 0 (running_n3ll_test.py and the variants below):
  - at lowest order ell_0 = L, and E1 then implies a four-loop n_f zeta_2 term of P+ beyond the small-N relation
    that is 168/23 times the one in the complete four-loop result; the data correspond to ell = lambda ell_0 with
    lambda = 44/189 in SU(3) (running_n3ll_lambda.txt), inside the band;
  - the complete beta_0 dependence of eq. (3.2) (variant E2) leaves the ratio at its fixed-coupling value at
    x = 1e-2, alpha_s = 0.1, where its NLL and NNLL beta_0 terms cancel.
Variants reported, not drawn: ell = lambda ell_0 (the data-calibrated point), ell = ell_0/2 and 2 ell_0, n_f = 3
and 5 at ell_0, and E2, the strict NNLL ratio, which keeps D_tow and Delta at a (their beta_0 terms are one
logarithm below NNLL) and puts beta_0 (n_f = 4) into P_NNLL. E2 is not reliable at small x, where the NLL and
NNLL beta_0 terms of eq. (3.5) are both of order one and of opposite sign.
"""
from fractions import Fraction as Fr
from math import comb
import numpy as np
import mpmath as mp

import towerlib as T
import dkmv_nnll as DK

NF_RUN = 4
NF_VAR = (3, 5)
ELL_FACTORS = (Fr(0), Fr(1))                      # band: ell = 0 (fixed coupling) to ell = ell_0
VARIANT_FACTORS = (Fr(1, 2), Fr(2))               # reported only


class Panel:
    def __init__(self, TW):
        self.TW = TW
        self.NC = TW.NC
        self.CF = mp.mpf(TW.CF.numerator) / TW.CF.denominator
        self.CA = mp.mpf(TW.NC)
        self.Z2 = TW.Z2

    # ---------------- building blocks ----------------
    @staticmethod
    def a_of(al):
        return mp.mpf(al.numerator) / al.denominator / (4 * mp.pi)

    def b0(self, nf):
        return mp.mpf(11 * self.NC) / 3 - mp.mpf(2 * nf) / 3

    def Dtow(self, x, a):
        L = -mp.log(x)
        return a ** 2 * self.Z2 * self.TW.Dhat(mp.sqrt(a) * L)

    def PLL(self, x, a):
        L = -mp.log(x)
        return a * self.TW.PLLhat(mp.sqrt(a) * L)

    def PNNLL(self, x, a, b0=0):
        return DK.P_x(x, a, self.CF, self.CA, b0)

    def DS3(self, x, a):
        return DK.DS3_x(x, a, self.CF, self.CA)

    def ratios(self, x, a, b0=0):
        """(rel, chg, P_NNLL, D_tow, D_S3): rel = D_tow/P_NNLL, chg = (D_tow - D_S3)/P_NNLL (fractions)."""
        p = self.PNNLL(x, a, b0)
        d = self.Dtow(x, a)
        s = self.DS3(x, a)
        return d / p, (d - s) / p, p, d, s

    def ell0(self, x, a):
        return DK.ell0(x, a, self.CF)

    def running(self, x, al, fac=Fr(1), nf=NF_RUN, shift=0):
        """E1: the fixed-coupling ratios at a_run(ell), ell = fac * ell_0 + shift. Returns (rel, chg, a_run)."""
        a = self.a_of(al)
        ell = mp.mpf(fac.numerator) / fac.denominator * self.ell0(x, a) + shift
        ar = DK.a_run(a, self.b0(nf), ell)
        r, c = self.ratios(x, ar)[:2]
        return r, c, ar

    def strict(self, x, al, nf=NF_RUN):
        """E2: D_tow and Delta at a, P_NNLL with beta_0(n_f) at a. Returns (rel, chg)."""
        a = self.a_of(al)
        r, c = self.ratios(x, a, self.b0(nf))[:2]
        return r, c

    def first_order_measure(self, al, L):
        """2 |S_{>=3}(omega_0)| L / omega_0, the size of the first-order term of x^(-delta omega_0);
        S_{>=3}(omega_0) = -12 C_F a zeta_2 (omega_0 F_A^-(omega_0) + a/N_c) from the omega-space ODE."""
        a = float(al) / (4 * np.pi)
        cf = float(self.CF)
        w0 = np.sqrt(8 * a * cf)
        _, FM = self.TW.fa_real(float(al), w0 * (1 + 1e-12))
        s = -12 * cf * a * float(self.Z2) * (w0 * FM + a / self.NC)
        return 2 * abs(s) * L / w0, s / (a * a * float(self.Z2))

    # ---------------- checks ----------------
    def checks(self, alphas, decades, say):
        """Every check of panel (b); returns the list of failed checks."""
        failed = []

        def chk(ok, what):
            if not ok:
                failed.append(what)
            return ok
        say('panel (b) checks')
        say(' symbolic identities (dkmv_nnll.check_symbolic, SymPy, exact in C_F, C_A, beta_0, zeta_2):')
        for f in DK.check_symbolic(say=lambda s: say(' ' + s)):
            chk(False, 'DKMV symbolic: ' + f)
        DEC = [mp.mpf(10) ** (-k) for k in decades]
        b04 = self.b0(NF_RUN)
        # (b1) LL part of eq. (3.5) = P_LL of panel (a)
        dmax = max(abs(DK.P_x(x, self.a_of(al), self.CF, self.CA, 0, parts=True)[0] / self.PLL(x, self.a_of(al)) - 1)
                   for al in alphas for x in DEC)
        chk(dmax < mp.mpf('1e-30'), 'LL part of eq. (3.5) against P_LL of panel (a)')
        say(f' (b1) LL part of eq. (3.5) against P_LL of panel (a) at {len(alphas) * len(DEC)} points: largest relative'
            f' difference {mp.nstr(dmax, 3)}  below 1e-30: {dmax < mp.mpf("1e-30")}')
        # (b2) eq. (3.5) (Bessel form) against the x-space series of eq. (3.2), beta_0 = 0 and n_f = 4
        dmax = max(abs(DK.P_x(x, self.a_of(al), self.CF, self.CA, b) / DK.P_x_series(x, self.a_of(al), self.CF, self.CA, b) - 1)
                   for al in alphas for x in DEC for b in (0, b04))
        chk(dmax < mp.mpf('1e-25'), 'eq. (3.5) against the series of eq. (3.2)')
        say(f' (b2) P_NNLL, Bessel form (3.5) against the series of (3.2), beta_0 = 0 and n_f = {NF_RUN}, '
            f'{2 * len(alphas) * len(DEC)} points: largest relative difference {mp.nstr(dmax, 3)}  below 1e-25: {dmax < mp.mpf("1e-25")}')
        # (b3) D_S3: series against the inverse Mellin integral, and a contour shift
        import warnings
        dmax = 0.0
        dsh = 0.0
        with warnings.catch_warnings():
            warnings.simplefilter('ignore')
            for al in alphas:
                a = self.a_of(al)
                for x in DEC:
                    A = float(self.DS3(x, a))
                    B = DK.DS3_contour(float(-mp.log(x)), float(a), self.CF, self.CA)
                    B2 = DK.DS3_contour(float(-mp.log(x)), float(a), self.CF, self.CA, c_shift=0.35)
                    dmax = max(dmax, abs(A / B - 1))
                    dsh = max(dsh, abs(B2 / B - 1))
        chk(dmax < 1e-9 and dsh < 1e-9, 'D_S3 series against contour integral')
        say(f' (b3) D_S3, x-space series against the inverse Mellin integral along Re N = omega_0 + 0.2: largest relative'
            f' difference {dmax:.1e}; contour moved to omega_0 + 0.35: {dsh:.1e}  both below 1e-9: {dmax < 1e-9 and dsh < 1e-9}'
            f' (QUADPACK warnings suppressed; the agreement is the test)')
        # (b4) exact: Delta has no a^3 term and its a^4 term is the corrected four-loop x^0 difference
        ok_all = True
        for Nc in (2, 3, 4, 5):
            CF = Fr(Nc * Nc - 1, 2 * Nc)
            CA = Fr(Nc)
            S = T.S_coeffs(Nc, 6)
            t = T.t_coeffs(Nc, S, 6)
            S3f = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
            ek = lambda k: -2 * Fr(comb(2 * (k - 1), k - 1), k) + comb(2 * k, k)
            c3 = -t[3] + S3f / (16 * CF ** 2) * ek(2) * (2 * CF) ** 2
            c4 = (-t[4] + S3f / (16 * CF ** 2) * ek(3) * (2 * CF) ** 3) / 24
            target = Fr((Nc * Nc - 1) * (Nc ** 4 + 10 * Nc * Nc + 1), Nc ** 4)
            # S_3 of dkmv_nnll (the formula used by D_S3) against the recursion of towerlib
            s3dk = DK.S3_value(CF, CA, 1)
            ok = (S[3] == S3f == s3dk) and c3 == 0 and c4 == target
            ok_all &= ok
            say(f' (b4) SU({Nc}): S_3 recursion {S[3]}, formula {S3f}, dkmv_nnll {s3dk}; Delta at a^3: {c3};'
                f' Delta at a^4 ln^4(1/x): {c4}, corrected four-loop difference (N^2-1)(N^4+10N^2+1)/N^4 = {target}: {ok}')
        chk(ok_all, 'Delta at a^3 and a^4')
        # (b4') the same two statements on the numerical curves: small-a limit at fixed x
        x = mp.mpf(10) ** (-decades[-1])
        L = -mp.log(x)
        a = mp.mpf('1e-7')
        d = self.Dtow(x, a) - self.DS3(x, a)
        lead = mp.mpf(1376) / 81 * self.Z2 * a ** 4 * L ** 4 if self.NC == 3 else None
        if lead is not None:
            dev = abs(d / lead - 1)
            ok = dev < 1e-5
            chk(ok, 'numerical Delta at small a')
            say(f' (b4\') numerical Delta at a = 1e-7, x = 1e-{decades[-1]}: Delta/(1376/81 zeta_2 a^4 L^4) - 1 = {mp.nstr(dev, 3)}'
                f'  below 1e-5 (the next term is of relative order a L^2 = {mp.nstr(a * L ** 2, 2)}): {ok}')
        # (b5) ell_0 reproduces the beta_0 term of the NLL part at first order in beta_0
        dmax = 0
        eps = mp.mpf('1e-15')
        for al in alphas:
            a = self.a_of(al)
            for x in DEC:
                L = -mp.log(x)
                l0 = self.ell0(x, a)
                fd = (self.PLL(x, DK.a_run(a, eps, l0)) - self.PLL(x, a)) / eps
                ll, nll, _ = DK.P_x(x, a, self.CF, self.CA, eps, parts=True)
                nll_b = (DK.P_x(x, a, self.CF, self.CA, 0, parts=True)[1] - nll) / eps * (-1)   # d NLL/d beta_0
                dmax = max(dmax, abs(fd / (-a * L * self.PLL(x, a)) - 1), abs(fd / nll_b - 1))
        ok = dmax < mp.mpf('1e-10')
        chk(ok, 'ell_0 first-order property')
        say(f' (b5) d P_LL(a_run(ell_0))/d beta_0 at beta_0 = 0 against -a L P_LL and against the beta_0 derivative of'
            f' the NLL part of eq. (3.5), finite difference 1e-15 at 40 digits: largest relative difference'
            f' {mp.nstr(dmax, 3)}  below 1e-10: {ok}')
        # (b6) the first-order measure: S_{>=3}(omega_0)/(a^2 zeta_2) is independent of alpha_s
        vals = [self.first_order_measure(al, 1.0)[1] for al in alphas]
        ok = abs(vals[0] / vals[1] - 1) < 1e-9
        chk(ok, 'S_{>=3}(omega_0) scaling')
        say(f' (b6) S_{{>=3}}(omega_0)/(a^2 zeta_2) from the ODE at the two couplings: {vals[0]:.12f}, {vals[1]:.12f};'
            f' equal to 1e-9 (it depends on omega/sqrt(a) only): {ok}')
        # (b7) the lowest-order content of the band edge: at small a, d D_tow(a_run(ell_0))/d beta_0 = (3/2) zeta_2 S_3 a^4 L^3,
        # that is 9 beta_0 S_3 zeta_2 a^4/N^4 in N space, the value running_n3ll_test.py compares with the four-loop data
        S3 = DK.S3_value(self.CF, self.CA, 1)
        a = mp.mpf('1e-8')
        dev = 0
        for L in (mp.mpf(5), mp.mpf(18)):
            x = mp.e ** (-L)
            bb = mp.mpf('1e-12')
            dd = (self.Dtow(x, DK.a_run(a, bb, self.ell0(x, a))) - self.Dtow(x, a)) / bb
            dev = max(dev, abs(dd / (self.Z2 * S3 * a ** 4 * L ** 3) - mp.mpf(3) / 2))
        ok = dev < 1e-4
        chk(ok, 'band edge at lowest order')
        say(f' (b7) band edge at lowest order: [d D_tow(a_run(ell_0))/d beta_0]/(zeta_2 S_3 a^4 L^3) - 3/2 at a = 1e-8,'
            f' L = 5 and 18: {mp.nstr(dev, 3)}  below 1e-4 (the next order is of relative size a L^2): {ok}')
        return failed


==> anc/numbers/deposit/R4/fig1b/plotstyle.py <==
"""Plotting style for every figure of the paper: the ROOT idiom.

The palette is set here once and never per figure. Black is the reference or baseline, blue the
first computed set, red the second (the model or the mirrored branch in the house rule). Green is
defined only for an unavoidable fourth line.
"""
import matplotlib
matplotlib.use('pdf')
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, LogLocator, NullFormatter

# ---- palette, set once ----
BLACK = '#000000'
BLUE = '#0000CC'
RED = '#CC0000'
GREEN = '#008800'   # fourth line only when unavoidable

plt.rcParams.update({
    'text.usetex': True,
    'font.family': 'serif',
    'font.serif': ['Computer Modern Roman'],
    'text.latex.preamble': r'\usepackage{amsmath}',
    'font.size': 11,
    'axes.labelsize': 12,
    'legend.fontsize': 10,
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'axes.facecolor': 'white',
    'figure.facecolor': 'white',
    'savefig.facecolor': 'white',
    'axes.grid': False,
    'axes.linewidth': 0.8,
    'xtick.direction': 'in',
    'ytick.direction': 'in',
    'xtick.top': True,
    'ytick.right': True,
    'xtick.minor.visible': True,
    'ytick.minor.visible': True,
    'xtick.major.size': 6.0,
    'ytick.major.size': 6.0,
    'xtick.minor.size': 3.0,
    'ytick.minor.size': 3.0,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.minor.width': 0.6,
    'ytick.minor.width': 0.6,
    'legend.frameon': False,
    'lines.linewidth': 1.4,
    'lines.markersize': 5.0,
    'savefig.bbox': 'tight',
    'savefig.pad_inches': 0.03,
    'pdf.fonttype': 42,
    'hatch.linewidth': 0.5,     # hatched bands (Figure 1 panel (b), running-coupling estimate)
})


def root_axes(ax, logx=False, logy=False):
    """Framed axes, inward ticks on all four sides, minor ticks, no grid."""
    ax.tick_params(which='both', direction='in', top=True, right=True, bottom=True, left=True)
    if logx:
        ax.set_xscale('log')
        ax.xaxis.set_major_locator(LogLocator(base=10.0, numticks=15))
        ax.xaxis.set_minor_locator(LogLocator(base=10.0, subs=tuple(range(2, 10)), numticks=15))
        ax.xaxis.set_minor_formatter(NullFormatter())
    else:
        ax.xaxis.set_minor_locator(AutoMinorLocator())
    if logy:
        ax.set_yscale('log')
    else:
        ax.yaxis.set_minor_locator(AutoMinorLocator())
    ax.grid(False)
    for s in ax.spines.values():
        s.set_visible(True)
        s.set_color(BLACK)
    return ax


==> anc/numbers/deposit/R4/fig1b/run_all.sh <==
#!/bin/bash
# Rebuilds the figures, their data and macro files, and the check logs (about 1 min).
# Stops at the first program that reports a failed check (each exits with code 1 on failure).
#   running_n3ll_test.py                     four-loop n_f zeta_2 test of the running-coupling estimate (R4); reads the
#                                            four-loop x->0 file of arXiv:2604.09534 in ../../../../../dossier and writes
#                                            running_n3ll_lambda.txt, which fig1_tower_size.py reads
#   fig1_tower_size.py, fig2_late_order.py   figure programs (read nothing outside this folder)
#   check_nnll_pari.py                       panel (b) values recomputed in PARI/GP (check_nnll_pari.gp), typed independently
#   check_numbers.py                         Figure 1 values against ../numbers/numbers.tex
set -e
cd "$(dirname "$0")"
run() {
    local prog=$1 log=$2
    if ! python3 -B "$prog" > "$log" 2>&1; then
        echo "FAILED: $prog (see $log)"; tail -n 5 "$log"; exit 1
    fi
}
run running_n3ll_test.py running_n3ll_test.log
run fig1_tower_size.py fig1_run.log
run fig2_late_order.py fig2_run.log
run check_nnll_pari.py check_nnll_pari.log
run check_numbers.py check_numbers_run.log
echo "done: fig1_tower_size.pdf fig2_late_order.pdf fig1_macros.tex fig1_nm_proposed.tex fig2_macros.tex; all checks passed"


==> anc/numbers/deposit/R4/fig1b/running_n3ll_lambda.txt <==
# written by running_n3ll_test.py from Pqq3NSpXto0.m (arXiv:2604.09534) and App. A of arXiv:2202.10362
# lambda_SU3  nf_zeta2_excess_N^-4_SU3  E1_value_SU3  ratio_excess/E1
44/189 -736/27 -1792/9 23/168


==> anc/numbers/deposit/R4/fig1b/running_n3ll_test.out <==
data file: PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m
three-loop input against the relation (predicted from one- and two-loop input):
  a^3 N^-5: data minus relation = 0
  a^3 N^-4: data minus relation = 0
  a^3 N^-3: data minus relation = -12*cf*zeta2*(ca - 2*cf)*(5*ca - 6*cf)
  a^3 N^-2: data minus relation = 4*cf*zeta2*(ca - 2*cf)*(23*ca - 30*cf - 2*nf)
second route (series expansion of the relation, solved for the a^4 N^-4 coefficient) equals the recursion: True
four-loop coefficients, data minus relation (three-loop data as input):
  a^4 N^-7: 0
  a^4 N^-6: 0
  a^4 N^-5: 48*zeta2*(19*ca**3*cf*nc - 65*ca**2*cf**2*nc + 68*ca*cf**3*nc - 20*cf**4*nc - 24*d4FA)/nc
  check: at N^-5 data minus relation = -S_4 in full colour, d_F d_A/N_R = d4FA/nc of the file: True
  a^4 N^-4: -4*zeta2*(215*ca**3*cf*nc - 654*ca**2*cf**2*nc + 14*ca**2*cf*nc*nf + 548*ca*cf**3*nc - 48*ca*cf**2*nc*nf - 72*cf**4*nc + 40*cf**3*nc*nf - 384*d4FA)/nc

N^-4, n_f^1 zeta_2 part of data minus relation: -8*cf*(ca - 2*cf)*(7*ca - 10*cf) zeta_2 n_f
N^-4, n_f^1 part without zeta_2: 0
N^-4, n_f^2 and n_f^3 parts: 0, 0
N^-4, n_f^0 part: -4*zeta2*(215*ca**3*cf*nc - 654*ca**2*cf**2*nc + 548*ca*cf**3*nc - 72*cf**4*nc - 384*d4FA)/nc
E1 predicts for the n_f^1 zeta_2 part: -(16/3) S_3/zeta_2 = -64*cf*(ca - 2*cf)*(5*ca - 6*cf)
SU(3): data minus relation (n_f zeta_2 at N^-4) = -736/27 = -27.2593;  E1 = -1792/9 = -199.1111;  ratio data/E1 = 0.1369
SU(3): for scale, the relation's own beta_0 propagation of S_3 at N^-4 has n_f part -(2/3) S_3 = -224/9 = -24.8889
SU(3): the scale e^(lambda ln(1/x)) Q^2 at lowest order that would reproduce the data: lambda = [44/189] (E1 has lambda = 1 at lowest order; lambda = 1/9 means no effect beyond the relation)
n_f zeta_2 part of data minus relation, divided by S_3/zeta_2: -2*(7*ca - 10*cf)/(3*(5*ca - 6*cf))
wrote running_n3ll_lambda.txt: lambda = 44/189, excess -736/27, E1 -1792/9, ratio 23/168
failed checks: none


==> anc/numbers/deposit/R4/fig1b/running_n3ll_test.py <==
#!/usr/bin/env python3
"""A data test of the running-coupling estimate of Figure 1, panel (b), at its first order.

Revision round R4, 1 October 2026. Reads the four-loop x -> 0 result of Gehrmann, von Manteuffel, Sotnikov
and Yang (arXiv:2604.09534, ancillary file Pqq3NSpXto0.m, held in ma_a/dossier/papers/src2604/anc/) and the
one- to three-loop N = 0 Laurent coefficients of App. A of Davies, Kom, Moch and Vogt (arXiv:2202.10362).
Uses no other paper.

The estimate E1 of nnll_panel.py evaluates the fixed-coupling tower at the one-loop coupling of the scale
Q^2 e^ell_0, and at lowest order ell_0 = ln(1/x). Applied to the three-loop tower term -S_3 zeta_2 a^3/N^3 it
therefore predicts the four-loop term 9 beta_0 S_3 zeta_2 a^4/N^4 (from -S_3 a_eff^3 L^2/2 with
a_eff = a(1 - beta_0 a L)). Of this, beta_0 S_3 zeta_2 a^4/N^4 is the propagation through the beta(a)/a term
of the small-N relation P (P - N + beta(a)/a) = O(N^0), DKMV eq. (2.21), which any use of the relation with
the three-loop data as input already contains. E1 thus predicts that the four-loop N^-4 coefficient of P+
exceeds the relation's prediction by 8 beta_0 S_3 zeta_2, whose n_f part is -(16/3) n_f S_3 zeta_2.

This program computes, in full colour and with n_f,
  (i)   the relation's prediction for the four-loop NNLL (N^-5) and N3LL (N^-4) coefficients from the App. A
        input (one loop to N^2, two loops to N^0, three loops to N^-2) with beta_0 and beta_1;
  (ii)  the same coefficients of the four-loop data (ln^k x <-> (-1)^k k!/N^(k+1));
  (iii) data minus relation. At N^-5 it must equal -S_4 in every colour structure (a check of the parse
        and of the recursion). At N^-4 its n_f zeta_2 part is compared with 0 (no running-coupling effect
        on the tower beyond the relation) and with the E1 value -(16/3) n_f S_3 zeta_2.
Output: running_n3ll_test.out. Exit code 1 if the N^-5 check fails.
"""
import os
import re
import sys
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.environ.get('FIG_N3LL_DATA') or os.path.normpath(os.path.join(HERE, '..', '..', '..', '..', '..', 'dossier', 'papers', 'src2604', 'anc', 'Pqq3NSpXto0.m'))   # override: mutation test only
OUT = []


def say(s=''):
    print(s, flush=True)
    OUT.append(str(s))


cf, ca, nf, nc, z2, z3, z4, z5, z6, lx = sp.symbols('cf ca nf nc zeta2 zeta3 zeta4 zeta5 zeta6 lx')
d4FA, d4FF, d33c = sp.symbols('d4FA d4FF d33c')


def parse_data(path):
    s = open(path).read()
    s = re.sub(r'zeta\[(\d)\]', r'zeta\1', s)
    s = s.replace('Log[x]', 'lx').replace('color[', '(').replace(']', ')').replace('^', '**')
    loc = dict(cf=cf, ca=ca, nf=nf, nc=nc, zeta2=z2, zeta3=z3, zeta4=z4, zeta5=z5, zeta6=z6, lx=lx,
               d4FA=d4FA, d4FF=d4FF, d33c=d33c, x=sp.Symbol('x'))
    return sp.expand(sp.sympify(s, locals=loc))


def main():
    say(f'data file: {DATA}')
    P3 = parse_data(DATA)
    assert not P3.has(sp.Symbol('x')), 'the x -> 0 file carries x-dependent terms beyond ln x'
    c = {k: sp.expand(P3.coeff(lx, k)) for k in range(0, 7)}
    # x space ln^k x = (-1)^k ln^k(1/x) <-> (-1)^k k!/N^(k+1)
    data_N = {k + 1: sp.expand((-1) ** k * sp.factorial(k) * c[k]) for k in range(0, 7)}
    # ---------------- relation recursion, full colour ----------------
    b0 = sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf
    b1 = sp.Rational(34, 3) * ca ** 2 - sp.Rational(10, 3) * ca * nf - 2 * cf * nf
    B0 = sp.Symbol('B0')                 # App. A writes beta_0 for n_f
    p = {0: {0: 2 * cf, 1: cf, 2: cf * (2 - 4 * z2), 3: -cf * (2 - 4 * z3)},
         1: {0: 4 * cf ** 2, 1: cf * (4 * cf - 2 * B0),
             2: cf * (sp.Rational(20, 3) * ca - (4 + 8 * z2) * cf + sp.Rational(22, 3) * B0),
             3: cf * (-(sp.Rational(17, 3) + 12 * z3) * ca + (sp.Rational(19, 2) + 16 * z3) * cf - sp.Rational(29, 6) * B0)},
         2: {0: 16 * cf ** 3, 1: cf * (24 * cf ** 2 - 12 * cf * B0),
             2: -cf * (60 * z2 * ca ** 2 - (sp.Rational(80, 3) + 192 * z2) * cf * ca - (8 - 208 * z2) * cf ** 2
                       - sp.Rational(64, 3) * cf * B0 - 2 * B0 ** 2),
             3: cf * ((14 + 48 * z2) * ca ** 2 + (30 + 192 * z2 + 96 * z3) * cf ** 2 - (-sp.Rational(38, 3) + 216 * z2 + 48 * z3) * ca * cf
                      - sp.Rational(22, 3) * B0 ** 2 - (sp.Rational(50, 3) - 12 * z2) * ca * B0 - sp.Rational(44, 3) * cf * B0)}}
    for n in p:
        for k in p[n]:
            p[n][k] = sp.expand(p[n][k].subs(B0, b0))

    def predict(m, K, pp):
        """p[m-1][K] from sum_{n1+n2=m-2} sum_{k1+k2=K} p p - p[m-1][K] - b0 p[m-2][K-1] - b1 p[m-3][K-3] = 0"""
        quad = 0
        for n1 in range(0, m - 1):
            n2 = m - 2 - n1
            for k1 in range(0, K + 1):
                k2 = K - k1
                if k1 in pp.get(n1, {}) and k2 in pp.get(n2, {}):
                    quad += pp[n1][k1] * pp[n2][k2]
        beta = 0
        if K >= 1 and (K - 1) in pp.get(m - 2, {}):
            beta += b0 * pp[m - 2][K - 1]
        if K >= 3 and m >= 3 and (K - 3) in pp.get(m - 3, {}):
            beta += b1 * pp[m - 3][K - 3]
        return sp.expand(quad - beta)
    # consistency of the input with the relation where the relation holds: three-loop LL, NLL, and the NNLL
    # and N3LL coefficients up to their known zeta_2 parts
    say('three-loop input against the relation (predicted from one- and two-loop input):')
    for K in range(0, 4):
        pr = predict(3, K, {0: p[0], 1: p[1]})
        d = sp.factor(sp.expand(p[2][K] - pr))
        say(f'  a^3 N^{-5 + K}: data minus relation = {d}')
    S3 = 12 * z2 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)
    # four-loop predictions from the actual one- to three-loop input
    pred = {K: predict(4, K, p) for K in range(0, 4)}
    # second route for the N3LL prediction: expand P (P - N + beta(a)/a) as a series and solve its a^4 N^-3
    # coefficient for the unknown four-loop N^-4 coefficient (no index recursion)
    a_, Ninv, p33 = sp.symbols('a_ Ninv p33')
    Pser = sum(a_ ** (n + 1) * sum(p[n][k] * Ninv ** (2 * n + 1 - k) for k in p[n]) for n in range(3)) + a_ ** 4 * p33 * Ninv ** 4
    rel_expr = sp.expand(Pser * (Pser - 1 / Ninv - b0 * a_ - b1 * a_ ** 2))
    c43 = rel_expr.coeff(a_, 4).coeff(Ninv, 3)
    p33_route2 = sp.solve(sp.Eq(c43, 0), p33)[0]
    ok2 = sp.expand(p33_route2 - pred[3]) == 0
    say(f'second route (series expansion of the relation, solved for the a^4 N^-4 coefficient) equals the recursion: {ok2}')
    say('four-loop coefficients, data minus relation (three-loop data as input):')
    fails = [] if ok2 else ['second route for the N^-4 prediction disagrees']
    for K in range(0, 4):
        m = 7 - K
        dat = data_N[m]
        diff = sp.expand(dat - pred[K])
        say(f'  a^4 N^-{m}: {sp.factor(diff) if diff != 0 else 0}')
        if K == 2:
            # the file's colour structure color[d4FA/nc] is d_F^abcd d_A^abcd/n_c = d_F d_A/N_R
            S4 = -48 * z2 * (19 * ca ** 3 * cf - 65 * ca ** 2 * cf ** 2 + 68 * ca * cf ** 3 - 20 * cf ** 4 - 24 * d4FA / nc)
            ok = sp.expand(diff + S4) == 0
            say(f'  check: at N^-5 data minus relation = -S_4 in full colour, d_F d_A/N_R = d4FA/nc of the file: {ok}')
            if not ok:
                fails.append('N^-5 difference is not -S_4')
        if K in (0, 1):
            if diff != 0:
                fails.append(f'LL/NLL difference at N^-{m}')
        if K == 3:
            dN3 = diff
    # the n_f zeta_2 part at N^-4
    nf1 = sp.expand(dN3.coeff(nf, 1))
    nf1z2 = sp.expand(nf1.coeff(z2, 1))
    nf1rest = sp.expand(nf1 - nf1z2 * z2)
    say('')
    say(f'N^-4, n_f^1 zeta_2 part of data minus relation: {sp.factor(nf1z2)} zeta_2 n_f')
    say(f'N^-4, n_f^1 part without zeta_2: {sp.factor(nf1rest) if nf1rest != 0 else 0}')
    say(f'N^-4, n_f^2 and n_f^3 parts: {sp.factor(dN3.coeff(nf, 2))}, {sp.factor(dN3.coeff(nf, 3))}')
    say(f'N^-4, n_f^0 part: {sp.factor(dN3.coeff(nf, 0))}')
    e1 = sp.expand(-sp.Rational(16, 3) * S3 / z2)
    say(f'E1 predicts for the n_f^1 zeta_2 part: -(16/3) S_3/zeta_2 = {sp.factor(e1)}')
    su3 = {cf: sp.Rational(4, 3), ca: 3, nc: 3, d4FA: sp.Rational(15, 2), d4FF: sp.Rational(5, 12), d33c: sp.Rational(5, 6)}   # the file's d4FA/nc = 5/2 etc.
    dat_v = nf1z2.subs(su3)
    e1_v = e1.subs(su3)
    rel_prop = sp.expand(-sp.Rational(2, 3) * S3 / z2).subs(su3)
    say(f'SU(3): data minus relation (n_f zeta_2 at N^-4) = {dat_v} = {float(dat_v):.4f};  E1 = {e1_v} = {float(e1_v):.4f};'
        f'  ratio data/E1 = {float(dat_v / e1_v):.4f}')
    say(f'SU(3): for scale, the relation\'s own beta_0 propagation of S_3 at N^-4 has n_f part -(2/3) S_3 = {rel_prop} = {float(rel_prop):.4f}')
    # an effective ell = lambda L at lowest order: E1 with lambda gives an excess (9 lambda - 1) beta_0 S_3 over the relation
    # (the lowest-order excess is (3 lambda - 1/3) * 3 ... written out: 3*3*lambda - 1 = 9 lambda - 1), n_f part -(2/3)(9 lambda - 1) S_3
    lam = sp.Symbol('lambda')
    sol = sp.solve(sp.Eq(-sp.Rational(2, 3) * (9 * lam - 1) * S3 / z2, nf1z2).subs(su3), lam)
    say(f'SU(3): the scale e^(lambda ln(1/x)) Q^2 at lowest order that would reproduce the data: lambda = {sol} '
        f'(E1 has lambda = 1 at lowest order; lambda = 1/9 means no effect beyond the relation)')
    # colour structure of the data difference against that of S_3
    ratio = sp.factor(sp.cancel(nf1z2 / (S3 / z2)))
    say(f'n_f zeta_2 part of data minus relation, divided by S_3/zeta_2: {ratio}')
    lam_su3 = sp.nsimplify(sol[0])
    if len(sol) != 1 or not (0 < lam_su3 < 1):
        fails.append('no unique lambda in (0, 1)')
    # read by fig1_tower_size.py (the single-scale point calibrated on the four-loop n_f zeta_2 term; reported, not drawn)
    if os.environ.get('FIG_N3LL_DATA'):
        say('override run (mutation test): running_n3ll_lambda.txt and running_n3ll_test.out not written')
        sys.exit(1 if fails else 0)
    with open(os.path.join(HERE, 'running_n3ll_lambda.txt'), 'w') as f:
        f.write('# written by running_n3ll_test.py from Pqq3NSpXto0.m (arXiv:2604.09534) and App. A of arXiv:2202.10362\n')
        f.write('# lambda_SU3  nf_zeta2_excess_N^-4_SU3  E1_value_SU3  ratio_excess/E1\n')
        f.write(f'{lam_su3} {dat_v} {e1_v} {sp.nsimplify(dat_v / e1_v)}\n')
    say(f'wrote running_n3ll_lambda.txt: lambda = {lam_su3}, excess {dat_v}, E1 {e1_v}, ratio {sp.nsimplify(dat_v / e1_v)}')
    say('failed checks: ' + ('; '.join(fails) if fails else 'none'))
    open(os.path.join(HERE, 'running_n3ll_test.out'), 'w').write('\n'.join(OUT) + '\n')
    if fails:
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R4/fig1b/texmacros.py <==
"""Reads \\newcommand and \\providecommand definitions from a generated .tex macro file.

Returns {name: (body, comment)} for macros without arguments. The body is found by brace
matching, so bodies containing nested braces (\\frac{..}{..}) are read whole; the comment is the
text after a '%' that follows the closing brace. Used by captions.py and check_numbers.py.
"""
import re

DEF = re.compile(r'\\(?:newcommand|providecommand|renewcommand)\{\\([A-Za-z]+)\}(\[\d\])?\{')


def read(path):
    mac = {}
    for line in open(path, encoding='utf-8'):
        m = DEF.match(line.strip())
        if not m:
            continue
        s = line.strip()
        i = m.end(); depth = 1
        while i < len(s) and depth:
            if s[i] == '\\':
                i += 2; continue
            if s[i] == '{':
                depth += 1
            elif s[i] == '}':
                depth -= 1
            i += 1
        if depth:
            raise ValueError(f'unbalanced braces in {path}: {s}')
        body = s[m.end():i - 1]
        rest = s[i:].strip()
        comment = rest[1:].strip() if rest.startswith('%') else ''
        if m.group(2):          # macros with arguments are not values
            continue
        mac[m.group(1)] = (body, comment)
    return mac


==> anc/numbers/deposit/R4/fig1b/towerlib.py <==
"""Double-log partial waves of the Kirschner-Lipatov system in SU(N) and the zeta_2 tower.

Written for the figures of the paper (step 7 preparation, 28 September 2026; wave names aligned
with the outline of 28 September: F_1^+ the positive-signature singlet, F_A^+ the positive-signature
adjoint, F_A^- the negative-signature adjoint). Imports nothing from any other project folder.
The equations are those of DECISION2 sect. 1 and 2 in their double-log limit (kappa = +1), with
a = alpha_s/(4 pi), C_F = (N^2-1)/(2N), C_A = N, b_A = C_F - N/2 = -1/(2N):

  omega F_1^+ = 2a C_F + (F_1^+)^2                                        (singlet, +)
  omega F_A^+ = 2a b_A + 2a N F_A^+' + (F_A^+)^2                          (adjoint, +)
  omega F_A^- = 2a b_A + 2a N (F_A^-' + F_A^-/omega) + (F_A^-)^2
                + (4a/omega) [ -(N^2-4)/(2N) F_A^+ - (1/N) F_1^+ ]         (adjoint, -)

and the zeta_2 term  S(omega) = P+(P+ - omega) + 2a C_F = -12 a zeta_2 C_F omega F_A^-(omega).

Each wave is written F = sum_{n>=1} c_n a^n omega^{1-2n}. Inserting this and collecting
a^n omega^{2-2n} gives, with the derivative d/domega a^n omega^{1-2n} = (1-2n) a^n omega^{-2n},
and writing c1_n, cp_n, d_n for the coefficients of F_1^+, F_A^+, F_A^-,

  c1_n = 2 C_F delta_{n1} + sum_{j=1}^{n-1} c1_j c1_{n-j}
  cp_n = 2 b_A delta_{n1} + 2N (3-2n) cp_{n-1} + sum cp_j cp_{n-j}
  d_n  = 2 b_A delta_{n1} + 2N (4-2n) d_{n-1} + sum d_j d_{n-j} - (4/N) c1_{n-1}
         - (2(N^2-4)/N) cp_{n-1}

S_n is the coefficient of a^n omega^{4-2n} in S (units zeta_2). For n >= 3 the tower gives
S_n = -12 C_F d_{n-1}. S_1 and S_2 are not part of the tower: they are taken from the one- and
two-loop splitting functions (S_1 = 4 C_F, S_2 = -8 C_F^2 at x^0), and the value -12 C_F d_1 that
the formula would give for S_2 is not used anywhere. Every coefficient has denominator N^n, so the
recursion runs on the integers C1_n = N^n c1_n, Cp_n = N^n cp_n, D_n = N^n d_n.
"""
from fractions import Fraction as Fr


def waves_int(N, nmax):
    """Integer-scaled coefficients C1, Cp, D (index 1..nmax) of F_1^+, F_A^+, F_A^- in SU(N)."""
    N2 = N * N
    C1 = [0] * (nmax + 1)
    Cp = [0] * (nmax + 1)
    D = [0] * (nmax + 1)
    C1[1] = N2 - 1          # N * 2 C_F
    Cp[1] = -1              # N * 2 b_A
    D[1] = -1               # N * 2 b_A
    for n in range(2, nmax + 1):
        C1[n] = sum(C1[j] * C1[n - j] for j in range(1, n))
        Cp[n] = 2 * N2 * (3 - 2 * n) * Cp[n - 1] + sum(Cp[j] * Cp[n - j] for j in range(1, n))
        D[n] = (2 * N2 * (4 - 2 * n) * D[n - 1] + sum(D[j] * D[n - j] for j in range(1, n))
                - 4 * C1[n - 1] - 2 * (N2 - 4) * Cp[n - 1])
    return C1, Cp, D


def waves(N, nmax):
    """Rational coefficients c1_n, cp_n, d_n (lists indexed 1..nmax, entry 0 unused)."""
    C1, Cp, D = waves_int(N, nmax)
    s = [Fr(1, N ** n) for n in range(nmax + 1)]
    return ([C1[n] * s[n] for n in range(nmax + 1)],
            [Cp[n] * s[n] for n in range(nmax + 1)],
            [D[n] * s[n] for n in range(nmax + 1)])


def S_coeffs(N, nmax):
    """Tower coefficients S_n in units of zeta_2 for n = 3..nmax+1, as a dict of Fractions.
    S_1 and S_2 are not tower coefficients and are deliberately absent."""
    CF = Fr(N * N - 1, 2 * N)
    _, _, d = waves(N, nmax)
    return {n + 1: -12 * CF * d[n] for n in range(2, nmax + 1)}


def binom(n, k):
    from math import comb
    return comb(n, k)


def t_coeffs(N, S, mmax, nmin=3):
    """t_m = sum_{n=nmin}^{m} binom(2(m-n), m-n) (2 C_F)^{m-n} S_n, the coefficient that the
    square-root denominator 1/sqrt(omega^2 - 8 a C_F) builds from S_n. Units of zeta_2."""
    CF = Fr(N * N - 1, 2 * N)
    return {m: sum(binom(2 * (m - n), m - n) * (2 * CF) ** (m - n) * S[n] for n in range(nmin, m + 1))
            for m in range(nmin, mmax + 1)}


==> anc/numbers/deposit/R4/fig1b/towerx.py <==
"""Numerical evaluation of the zeta_2 tower of P+ at x^0, in x space and in omega space.

Used by fig1_tower_size.py (the figure) and check_project_values.py (the comparison with the
project's step-3 values). Imports only towerlib from this folder.

Quantities, at fixed coupling a = alpha_s/(4 pi) in SU(N):
  P_LL(x)  = inverse Mellin of F_1^+(N) = (N - sqrt(N^2 - 8 a C_F))/2, the x^0 part of the
             leading-log P+, = a sqrt(2 C_F) I_1(kap tau)/tau, tau = sqrt(a) ln(1/x), kap = sqrt(8 C_F);
  D_tow(x) = inverse Mellin of -S_{>=3}(N)/sqrt(N^2 - 8 a C_F), the first-order effect on P+ of the
             tower terms S_n a^n N^{4-2n}, n >= 3, through P+(P+ - N) + 2a C_F = S,
           = -a^2 zeta_2 sum_{m>=3} t_m tau^{2m-4}/(2m-4)!,
             t_m = sum_{n=3}^m binom(2(m-n), m-n) (2 C_F)^{m-n} S_n  (units zeta_2).
S_1 and S_2 are not part of the tower and are left out.

Route A is the x-space series above (mpmath). Route B is the inverse Mellin integral along
Re N = c > omega_0, with F_A^+ and F_A^- obtained by integrating the omega-space equations
(towerlib docstring) as ODEs in double precision: down the real axis from omega = W0, where the
asymptotic series is summed, then up the line c + i y; for |omega| >= W0 the asymptotic series is
used directly.
"""
from fractions import Fraction as Fr
import numpy as np
import mpmath as mp
from scipy.integrate import solve_ivp, quad

import towerlib as T


class Tower:
    def __init__(self, NC=3, mmax=400, nseries=90):
        self.NC = NC
        self.CF = Fr(NC * NC - 1, 2 * NC)
        self.mmax = mmax
        self.S = T.S_coeffs(NC, mmax)                  # S_3 .. S_{mmax+1}
        self.t = T.t_coeffs(NC, self.S, mmax)          # t_3 .. t_mmax
        self.em = {m: mp.mpf(q.numerator) / q.denominator / mp.factorial(2 * m - 4) for m, q in self.t.items()}
        self.KAP = mp.sqrt(8 * mp.mpf(self.CF.numerator) / self.CF.denominator)
        self.Z2 = mp.zeta(2)
        _, cpq, dq = T.waves(NC, nseries)
        self.dfl = [0.0] + [float(v) for v in dq[1:]]
        self.cpfl = [0.0] + [float(v) for v in cpq[1:]]

    # ---------------- route A: x-space series ----------------
    def Dhat(self, tau, mmax=None):
        """D_tow / (a^2 zeta_2) from the x-space series."""
        mmax = self.mmax if mmax is None else mmax
        tau = mp.mpf(tau); tau2 = tau * tau
        s = mp.mpf(0); p = tau2               # p = tau^{2m-4}, which is tau^2 at m = 3
        for m in range(3, mmax + 1):
            s -= self.em[m] * p
            p *= tau2
        return s

    def Dhat4(self, tau):
        """The terms of order a^3 and a^4 of D_tow / (a^2 zeta_2)."""
        tau = mp.mpf(tau)
        return -(self.em[3] * tau ** 2 + self.em[4] * tau ** 4)

    def PLLhat(self, tau):
        """P_LL / a."""
        tau = mp.mpf(tau)
        return mp.sqrt(2 * mp.mpf(self.CF.numerator) / self.CF.denominator) * mp.besseli(1, self.KAP * tau) / tau

    def ratio(self, x, alpha, which='all'):
        """R = D_tow/P_LL (a fraction, not percent). which = 'all', 'a4' or an integer m_max."""
        a = mp.mpf(alpha.numerator) / alpha.denominator / (4 * mp.pi)
        L = -mp.log(x); tau = mp.sqrt(a) * L
        d = self.Dhat(tau) if which == 'all' else (self.Dhat4(tau) if which == 'a4' else self.Dhat(tau, which))
        return a * self.Z2 * d / self.PLLhat(tau), a, L, tau

    def parts(self, x, alpha):
        """P_LL, D_tow, D_tow truncated after a^4, R, R truncated after a^4 (fractions), mpmath."""
        a = mp.mpf(alpha.numerator) / alpha.denominator / (4 * mp.pi)
        tau = mp.sqrt(a) * (-mp.log(x))
        pll = a * self.PLLhat(tau)
        dt = a ** 2 * self.Z2 * self.Dhat(tau)
        d4 = a ** 2 * self.Z2 * self.Dhat4(tau)
        return pll, dt, d4, dt / pll, d4 / pll

    # ---------------- route B: omega space ----------------
    def asym_series(self, coef, a, w, nterms=80):
        """sum_{n=1}^{nterms} coef_n a^n w^{1-2n} by Horner in x = a/w^2 (complex w allowed)."""
        x = a / (w * w)
        acc = 0.0
        for n in range(nterms, 0, -1):
            acc = acc * x + coef[n]
        return w * acc * x

    def S3p_series(self, a, w, nterms=80):
        """S_{>=3}(w)/zeta_2 = -12 C_F a (w F_A^- + a/N) = -12 C_F a w^2 sum_{n>=2} d_n x^n,
        x = a/w^2, summed without the cancellation between w F_A^- and -a/N."""
        x = a / (w * w)
        acc = 0.0
        for n in range(nterms, 1, -1):
            acc = acc * x + self.dfl[n]          # acc = sum_{n>=2} d_n x^{n-2}
        return -12.0 * float(self.CF) * a * w * w * acc * x * x

    def _rhs(self, a):
        N = self.NC; bA = -1.0 / (2 * N)
        w0 = np.sqrt(8 * a * float(self.CF))

        def F1(w):
            s = w * np.sqrt(1 - w0 ** 2 / (w * w))
            return w0 ** 2 / (2 * (w + s))

        def rhs_w(w, y):
            FP, FM = y[0], y[1]                    # F_A^+, F_A^-
            dFP = (w * FP - 2 * a * bA - FP * FP) / (2 * a * N)
            G = -(N * N - 4) / (2 * N) * FP - F1(w) / N
            dFM = (w * FM - 2 * a * bA - 2 * a * N * FM / w - FM * FM - (4 * a / w) * G) / (2 * a * N)
            return [dFP, dFM]
        return rhs_w, F1, w0

    def fa_real(self, alpha, w, W0=5.0):
        """F_A^+ and F_A^- at real w (omega_0 < w < W0), by the ODE from W0 down to w."""
        a = float(alpha) / (4 * np.pi)
        rhs_w, _, _ = self._rhs(a)
        sol = solve_ivp(rhs_w, (W0, w), [self.asym_series(self.cpfl, a, W0), self.asym_series(self.dfl, a, W0)],
                        method='DOP853', rtol=1e-13, atol=1e-18)
        return sol.y[0, -1], sol.y[1, -1]

    def routeB(self, alpha, Ls, c_shift=0.2, W0=5.0):
        a = float(alpha) / (4 * np.pi)
        cf = float(self.CF); N = self.NC
        rhs_w, F1, w0 = self._rhs(a)
        c = w0 + c_shift

        # real axis, from W0 down to c (the attracting direction)
        y0 = [self.asym_series(self.cpfl, a, W0), self.asym_series(self.dfl, a, W0)]
        solr = solve_ivp(rhs_w, (W0, c), y0, method='DOP853', rtol=1e-13, atol=1e-18)
        yc = solr.y[:, -1]

        # up the line w = c + i s, s from 0 to Ytop
        Ytop = np.sqrt((W0 + 1.0) ** 2 - c ** 2)      # the ODE runs past |w| = W0 so that it overlaps the series
        def rhs_s(s, y):
            w = c + 1j * s
            d = rhs_w(w, y)
            return [1j * d[0], 1j * d[1]]
        solv = solve_ivp(rhs_s, (0.0, Ytop), [complex(yc[0]), complex(yc[1])], method='DOP853',
                         rtol=1e-13, atol=1e-18, dense_output=True)

        def dP(s):
            w = c + 1j * s
            if abs(w) >= W0:
                S3p = self.S3p_series(a, w)
            else:
                FM = solv.sol(s)[1]
                S3p = -12.0 * cf * a * (w * FM + a / N)
            return -S3p / (w * np.sqrt(1 - w0 ** 2 / (w * w)))

        # matching check between ODE and series on the overlap W0 <= |w| <= W0 + 1
        match = 0.0
        for sm in np.linspace(np.sqrt(W0 ** 2 - c ** 2), Ytop, 11):
            w = c + 1j * sm
            match = max(match, abs(solv.sol(sm)[1] / self.asym_series(self.dfl, a, w) - 1))

        res = []
        for L in Ls:
            f_re = lambda s: dP(s).real
            f_im = lambda s: dP(s).imag
            sb = np.sqrt(W0 ** 2 - c ** 2)
            I = 0.0
            # [0, sb]: ODE region; [sb, inf): series region (QAWF for the infinite tail)
            # the integrals are of order 1e-6 to 1e-4 here, so epsabs = 1e-18 is a relative 1e-12 or better
            for lo, hi in ((0.0, sb), (sb, np.inf)):
                r1 = quad(f_re, lo, hi, weight='cos', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0]
                r2 = quad(f_im, lo, hi, weight='sin', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0]
                I += r1 - r2
            # P_LL by the same contour. The first two terms of F_1^+ at large w, h/w + h^2/w^3 with
            # h = w0^2/4, are transformed in closed form (h + h^2 L^2/2), the rest falls as w^-5
            h = w0 ** 2 / 4
            def g(s):
                w = c + 1j * s
                return F1(w) - h / w - h * h / w ** 3
            g_re = lambda s: g(s).real
            g_im = lambda s: g(s).imag
            J = (quad(g_re, 0, np.inf, weight='cos', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0]
                 - quad(g_im, 0, np.inf, weight='sin', wvar=L, limit=400, epsabs=1e-18, epsrel=1e-12)[0])
            Dtow = np.exp(c * L) / np.pi * I * float(self.Z2)
            PLL = h + h * h * L * L / 2 + np.exp(c * L) / np.pi * J
            res.append((Dtow, PLL))
        return res, c, match, solr, solv


==> anc/numbers/deposit/R4/fig1b_check/SHA256SUMS <==
9f35fe9a0c77f0b902a2a25783c092e8df9bcda10995c573ad32152a2b3365ae  eq33_check.gp
93e4ff9f0decfd651504452e0411e68d35f7940fa74958652e726a78e7409fd7  four_loop_test.gp
c487280864e3afef6ae2000665f9a9a1d2df835ba373947533931c6f864c243a  panel_b_indep.gp
fbe92c7e3608ec9f79f795c64459ae9e71d909b986e1b3f67725bcc679a40b20  statements_check.gp
57996e0a3e1e5fe55001a3c04e811a348f6773b403a1c881f1710d340c5ba5fc  compare_files.py
a5c4540c961d2c218388a8966512809a61740cc47f4c3f6c279fee961bb13b21  decomposition_check.py
f37391440e779ce5cc54c6e1b1ac81845e198721033d51794a00859197eec2cc  first_order_measure.py
67a3593a8e9123708d7120e88ed466c0fcb82cee30f4cfcd2f8032dc5fcaca20  remaining_macros.py
947aae24ff8079bf11f5751d552e123eb291d4552c2e5ce9da54800ca4687f8a  compare_files.out
cbf611742def98cc86b72be6b809982444c49883de1c641a5bf93fa639b66372  decomposition_check.out
0a94a9903bd30d5d8999f0c68aa513b1c691f2d781d671d2199a729ce81ee54b  eq33_check.out
3dcdfaf3d5d4d32416b6a986f69008a1289c810e1ac56c34c83fef6da31fbaab  first_order_measure.out
3284177556dbf919c40a4242908f8638e22605d5b078728a1cf0147c5cc775ba  four_loop_test.out
876d86423e0fd7ecfb15ae1f01ee291e2e0555191eeec0d0f076d870d9cfcd1f  panel_b_indep.out
2d711849ba8d918b1e33f7725efc9225e401049b5d40a8bd7ccdbf6ba7b376a1  remaining_macros.out
23898ac26ef6339fd5e4cce16b43318451ddcab568dbb9efa68bb48b18d06aed  statements_check.out
b5f17fcef9e3623449f5bd005c1a267ec88641577519a2e4a16b25081cc3ab92  my_decades.txt
3852db75507825cf229eaea9bbfef8338e41fd5f7c5ef46d53467e04c005ba25  my_grid.txt
82266833534c3fa7a9db014b26ddde66b184037dddb73f38f2f6be81bcc78785  my_panel_a.txt


==> anc/numbers/deposit/R4/fig1b_check/compare_files.out <==
grid x values: largest relative difference 4.0e-07 (theirs printed to 7 digits)
panel (b) curves fig1_nnll_data.txt: 2410 values compared, 241 rows; largest |diff|/tolerance = 1.000  (<= 1 required)
panel (a) curves fig1_tower_size_data.txt: 964 values compared, 241 rows; largest |diff|/tolerance = 0.999  (<= 1 required)
decade table fig1_nnll_decades.txt: 350 values compared at the significant digits printed; largest |diff|/tolerance = 0.766
fig1_nm_proposed.tex: 52 numerical macros (ratios and alpha_eff) equal to my values rounded to the printed decimals (0 disagreements)
failed: none


==> anc/numbers/deposit/R4/fig1b_check/compare_files.py <==
#!/usr/bin/env python3
"""Compares the checker's PARI recomputation (my_*.txt, panel_b_indep.gp) with the strand's figure files and
macros in ../../work/figs. Reads only; writes compare_files.out in this folder.
Tolerances: values printed by the strand at d decimals must agree with mine to 0.5e-d (plus 1e-12);
a macro body printed at d decimals must equal my value rounded half-up/half-even to d decimals."""
import os, re
from decimal import Decimal, ROUND_HALF_EVEN, ROUND_HALF_UP

HERE = os.path.dirname(os.path.abspath(__file__))
FIGS = os.path.normpath(os.path.join(HERE, '..', '..', 'work', 'figs'))
OUT = []
FAIL = []


def say(s=''):
    print(s); OUT.append(s)


def rows(path):
    return [l.replace(' E', 'E').split() for l in open(path) if l.strip() and not l.startswith('#')]   # PARI prints 1.2 E-5


def ndec(tok):
    return len(tok.split('.')[1]) if '.' in tok and 'e' not in tok.lower() else None


def cmp_table(mine, theirs, name, colmap):
    """colmap: list of (my column, their column); their printed decimals set the tolerance"""
    worst = 0.0
    n = 0
    for rm, rt in zip(mine, theirs):
        for cm, ct in colmap:
            tok = rt[ct]
            d = ndec(tok)
            tol = 0.5 * 10 ** (-d) + 1e-12 if d is not None else 1e-9 * abs(float(tok)) + 1e-15
            diff = abs(float(rm[cm]) - float(tok))
            worst = max(worst, diff / tol)
            n += 1
            if diff > tol:
                FAIL.append(f'{name}: row {rt[:2]} col {ct}: mine {rm[cm]} theirs {tok}')
    say(f'{name}: {n} values compared, {len(mine)} rows; largest |diff|/tolerance = {worst:.3f}  (<= 1 required)')


# ---- panel (b) grid: 241 x (rel, chg, rel_rc, chg_rc, nnll/ll) x 2 couplings
mg, tg = rows(os.path.join(HERE, 'my_grid.txt')), rows(os.path.join(FIGS, 'fig1_nnll_data.txt'))
assert len(mg) == len(tg) == 241
xd = max(abs(float(a[0]) / float(b[0]) - 1) for a, b in zip(mg, tg))
say(f'grid x values: largest relative difference {xd:.1e} (theirs printed to 7 digits)')
if xd > 1e-6:
    FAIL.append('grid x values')
cmp_table(mg, tg, 'panel (b) curves fig1_nnll_data.txt', [(c, c) for c in range(1, 11)])
# ---- panel (a) curves
ma, ta = rows(os.path.join(HERE, 'my_panel_a.txt')), rows(os.path.join(FIGS, 'fig1_tower_size_data.txt'))
cmp_table(ma, ta, 'panel (a) curves fig1_tower_size_data.txt', [(c, c) for c in range(1, 5)])
# ---- decade table. my columns: 0 alpha 1 k 2 rel 3 chg 4 edge_rel 5 edge_chg 6 alpha_eff 7 lam_rel 8 lam_chg 9 alpha_lam
#      10 h_rel 11 h_chg 12 tw_rel 13 tw_chg 14 E2rel4 15 E2chg4 16 nf3_rel 17 nf3_chg 18 nf5_rel 19 nf5_chg 20 E2rel3 21 E2rel5
#      22 ell0 23 P_LL 24 P_NNLL 25 D_tow 26 D_S3
# their columns: 0 alpha 1 k 2 P_LL 3 P_NNLL 4 D_tow 5 D_S3 6 rel 7 chg 8 ell0 9 alpha_eff 10 rel_rc 11 chg_rc 12 alpha_lam 13 lam_rel
#      14 lam_chg 15 h_rel 16 h_chg 17 tw_rel 18 tw_chg 19 nf3_rel 20 nf3_chg 21 nf5_rel 22 nf5_chg 23 E2rel3 24 E2chg3 25 E2rel4
#      26 E2chg4 27 E2rel5 28 E2chg5 29 PNNLL4/PLL 30 (LL+NLL)4/LL
md, td = rows(os.path.join(HERE, 'my_decades.txt')), rows(os.path.join(FIGS, 'fig1_nnll_decades.txt'))
assert len(md) == len(td) == 14
DECMAP = [(23, 2), (24, 3), (25, 4), (26, 5), (2, 6), (3, 7), (22, 8), (6, 9), (4, 10), (5, 11), (9, 12), (7, 13), (8, 14), (10, 15),
          (11, 16), (12, 17), (13, 18), (16, 19), (17, 20), (18, 21), (19, 22), (20, 23), (14, 25), (15, 26), (21, 27)]


def cmp_sig(mine, theirs, name, colmap, rel=True):
    worst = 0.0
    for rm, rt in zip(mine, theirs):
        for cm, ct in colmap:
            tok = rt[ct]
            digits = len(re.sub(r'[^0-9]', '', tok.split('e')[0]).lstrip('0'))
            tol = 0.6 * 10 ** (-(digits - 1)) * abs(float(tok)) + 1e-30
            diff = abs(float(rm[cm]) - float(tok))
            worst = max(worst, diff / tol)
            if diff > tol:
                FAIL.append(f'{name}: row {rt[:2]} col {ct}: mine {rm[cm]} theirs {tok}')
    say(f'{name}: {len(colmap) * len(mine)} values compared at the significant digits printed; largest |diff|/tolerance = {worst:.3f}')


cmp_sig(md, td, 'decade table fig1_nnll_decades.txt', DECMAP)
# ---- macros: bodies against my values rounded to the printed decimals
mydec = {(r[0], int(r[1])): r for r in md}
AL = {'One': '1/10', 'Two': '1/5'}
K = {'two': 2, 'four': 4, 'six': 6, 'eight': 8}
COL = {'RelNNLL': 2, 'ChangeNNLL': 3, 'RunRel': 4, 'RunChange': 5, 'DataScaleRel': 7, 'DataScaleChange': 8, 'StrictRel': 14,
       'StrictChange': 15}
macs = {}
for line in open(os.path.join(FIGS, 'fig1_nm_proposed.tex')):
    m = re.match(r'\\newcommand\{\\nm([A-Za-z]+)\}\{(.*?)\}%', line)
    if m:
        macs[m.group(1)] = m.group(2)
nchk = 0
for name, body in macs.items():
    m = re.match(r'(RelNNLL|ChangeNNLL|RunRel|RunChange|DataScaleRel|DataScaleChange|StrictRel|StrictChange)(One|Two)X(two|four|six|eight)$', name)
    if m:
        v = Decimal(mydec[(AL[m.group(2)], K[m.group(3)])][COL[m.group(1)]])
        d = ndec(body)
        q = Decimal(1).scaleb(-d)
        ok = str(v.quantize(q, ROUND_HALF_UP)) == body or str(v.quantize(q, ROUND_HALF_EVEN)) == body
        nchk += 1
        if not ok:
            FAIL.append(f'macro {name}: body {body}, mine {v}')
    m = re.match(r'EffAlpha(One|Two)Xeight(Data)?$', name)
    if m:
        v = Decimal(mydec[(AL[m.group(1)], 8)][9 if m.group(2) else 6])
        ok = str(v.quantize(Decimal('0.001'), ROUND_HALF_UP)) == body
        nchk += 1
        if not ok:
            FAIL.append(f'macro {name}: body {body}, mine {v}')
say(f'fig1_nm_proposed.tex: {nchk} numerical macros (ratios and alpha_eff) equal to my values rounded to the printed decimals'
    f' ({len([f for f in FAIL if f.startswith("macro")])} disagreements)')
say('failed: ' + ('; '.join(FAIL) if FAIL else 'none'))
open(os.path.join(HERE, 'compare_files.out'), 'w').write('\n'.join(OUT) + '\n')


==> anc/numbers/deposit/R4/fig1b_check/data_gp_coeffs.gp <==
X_P1p_0 = (302*ca*cf)/9 - 4*cf^2 - (44*cf*nf)/9 - 8*cf^2*z2;
X_P1p_1 = (22*ca*cf)/3 - 4*cf^2 - (4*cf*nf)/3;
X_P1p_2 = 2*cf^2;
X_P2p_0 = (9737*ca^2*cf)/27 + (532*ca*cf^2)/9 - 62*cf^3 - (2474*ca*cf*nf)/27 - (325*cf^2*nf)/9 + (32*cf*nf^2)/9 - 112*ca^2*cf*z2 + (1304*ca*cf^2*z2)/9 - 308*cf^3*z2 + 8*ca*cf*nf*z2 + (160*cf^2*nf*z2)/9 + (162*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (648*cf^3*z2^2)/5 - 72*ca^2*cf*z3 + (808*ca*cf^2*z3)/3 - 192*cf^3*z3 - 16*ca*cf*nf*z3 + (32*cf^2*nf*z3)/3;
X_P2p_1 = (3934*ca^2*cf)/27 + (370*ca*cf^2)/9 - 30*cf^3 - (1268*ca*cf*nf)/27 - (88*cf^2*nf)/9 + (88*cf*nf^2)/27 - 92*ca^2*cf*z2 + 216*ca*cf^2*z2 - 192*cf^3*z2 + 8*ca*cf*nf*z2 + 48*ca*cf^2*z3 - 96*cf^3*z3;
X_P2p_2 = (121*ca^2*cf)/9 + (472*ca*cf^2)/9 + 4*cf^3 - (44*ca*cf*nf)/9 - (64*cf^2*nf)/9 + (4*cf*nf^2)/9 - 30*ca^2*cf*z2 + 96*ca*cf^2*z2 - 104*cf^3*z2;
X_P2p_3 = (22*ca*cf^2)/3 - 4*cf^3 - (4*cf^2*nf)/3;
X_P2p_4 = (2*cf^3)/3;


==> anc/numbers/deposit/R4/fig1b_check/decomposition_check.out <==
r2 = -20*C_A*C_F/3 - 8*C_F**2*zeta_2 + 13*C_F**2 - 25*C_F*beta_0/3
order t^1 (LL, NLL, NNLL): eq.(3.2) - P_V - D_S3 simplifies to 0
order t^2 (LL, NLL, NNLL): eq.(3.2) - P_V - D_S3 simplifies to -C_F*a
order t^3 (LL, NLL, NNLL): eq.(3.2) - P_V - D_S3 simplifies to 2*C_F*N*a*(2*zeta_2 - 1)
NNLL part of the difference expanded to a^10: 2*C_F*N*a*(2*zeta_2 - 1)
P_V (P_V - N - b0 a) - R through t^4: 0
P_V at order a: -C_F*(4*N**2*zeta_2 - 2*N**2 - N - 2)/N ; at a^2: 20*C_A*C_F/(3*N) - 8*C_F**2*zeta_2/N - 4*C_F**2/N + 4*C_F**2/N**2 + 4*C_F**2/N**3 + 22*C_F*beta_0/(3*N) - 2*C_F*beta_0/N**2
x-space series of D_S3 minus -(S_3/(2C_F)) a^2 I_2(z) through L^14: C_F**7*L**16*S_3*a**10/14288400
a^3 N^-3: tower continuation -S3 (x space -S3/2), eq. (3.2) -S3 (x space -S3/2), ratio 1
a^4 N^-5: tower continuation -4*C_F*S3 (x space -C_F*S3/6), eq. (3.2) -8*C_F*S3 (x space -C_F*S3/3), ratio 2
a^5 N^-7: tower continuation -24*C_F**2*S3 (x space -C_F**2*S3/30), eq. (3.2) -60*C_F**2*S3 (x space -C_F**2*S3/12), ratio 5/2
Delta at a^4 zeta_2 ln^4(1/x), general SU(N): (N_c - 1)*(N_c + 1)*(N_c**4 + 10*N_c**2 + 1)/N_c**4 ; minus (N^2-1)(N^4+10N^2+1)/N^4: 0
  equals -S_4/24 + C_F S_3/6: True


==> anc/numbers/deposit/R4/fig1b_check/decomposition_check.py <==
#!/usr/bin/env python3
"""Independent check of the decomposition eq. (3.2) of arXiv:2202.10362 = P_V + D_S3 (strand FIGURE, R4), by a route
that differs from the strand's index recursion: the small-N relation P (P - N - beta_0 a) = R(N, a), with R the
non-negative powers of N fixed by the one- and two-loop input, is solved in closed form,
    P_V = [(N + beta_0 a) - sqrt((N + beta_0 a)^2 + 4 R)] / 2,
and both P_V and eq. (3.2) are expanded in the NNLL counting a -> t^2 a, N -> t N to O(t^3).
R through NNLL: R = -2 a C_F - a C_F N - a C_F (2 - 4 z2) N^2 + a^2 r2, with r2 the N^0 coefficient at a^2 of
P^2 - (N + beta_0 a) P, derived by hand below from P^(0) = C_F(2/N + 1 + (2-4z2) N + ...) and the two-loop N^-1
coefficient (App. A of DKMV; equal to the recorded MVV x^0 coefficient, four_loop_test.gp).
Also: the closed form of D_S3 in x space, the four-loop coefficient of Delta in general SU(N), and the continuations
of S_3 by the tower and by eq. (3.2) at a^4 and a^5.
"""
import sympy as sp

CF, CA, b0, z2, a, N, t, L = sp.symbols('C_F C_A beta_0 zeta_2 a N t L', positive=True)
OUT = []


def say(s):
    print(s); OUT.append(str(s))


# ---- eq. (3.2), transcribed afresh from xto0-DIS.tex l. 789-806
S = sp.sqrt(1 - 8 * CF * a / N ** 2)
k1 = (156 - 960 * z2) * CF ** 2 - (80 - 1152 * z2) * CA * CF - 360 * z2 * CA ** 2 - 100 * b0 * CF + 3 * b0 ** 2
k2 = 2 * ((12 - 576 * z2) * CF ** 2 + (40 + 576 * z2) * CA * CF - 180 * z2 * CA ** 2 + 56 * b0 * CF - 3 * b0 ** 2)
k3 = 3 * (2 * CF - b0) ** 2
P32 = -N * (S - 1) / 2 + a * (2 * CF - b0) / 2 * (1 / S - 1) + a * N / (96 * CF) * (k1 * (S - 1) + k2 * (1 / S - 1) + k3 * (S ** -3 - 1))

# ---- r2 by hand: [P0^2]_{N^0} = CF^2 (1 + 2*2*(2-4z2)) ; -N a^2 P1 -> -[P1]_{N^-1} ; -b0 a . a P0 -> -b0 CF
P1m1 = CF * (sp.Rational(20, 3) * CA - (4 + 8 * z2) * CF + sp.Rational(22, 3) * b0)
r2 = CF ** 2 * (9 - 16 * z2) - P1m1 - b0 * CF
say(f'r2 = {sp.expand(r2)}')
R = -2 * a * CF - a * CF * N - a * CF * (2 - 4 * z2) * N ** 2 + a ** 2 * r2
PV = ((N + b0 * a) - sp.sqrt((N + b0 * a) ** 2 + 4 * R)) / 2


def scaled(expr, order=4):
    e = expr.subs({a: t ** 2 * a, N: t * N}, simultaneous=True)
    return sp.expand(sp.series(e, t, 0, order).removeO())


s32 = scaled(P32)
sV = scaled(PV)
DS3 = -(12 * z2 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)) / (16 * CF ** 2) * a * N * ((S - 1) + (1 / S - 1))
sD = scaled(DS3)
d = sp.expand(s32 - sV)
for p in (1, 2, 3):
    say(f'order t^{p} (LL, NLL, NNLL): eq.(3.2) - P_V - D_S3 simplifies to {sp.simplify(d.coeff(t, p) - sD.coeff(t, p))}')
# ---- the same, expanded in a to a^10 at fixed N (a second view of the same identity)
ser = sp.series(sp.expand(d.coeff(t, 3) - sD.coeff(t, 3)).subs(t, 1), a, 0, 11).removeO()
say(f'NNLL part of the difference expanded to a^10: {sp.simplify(ser)}')
# ---- P_V satisfies the relation: [P_V (P_V - N - b0 a)]_{N^-k} = 0 through NNLL at a^2..a^8 (check of the construction)
rel = sp.expand(sp.series((PV * (PV - N - b0 * a) - R).subs({a: t ** 2 * a, N: t * N}, simultaneous=True), t, 0, 5).removeO())
say(f'P_V (P_V - N - b0 a) - R through t^4: {sp.simplify(rel)}')
# ---- input reproduced: P_V at a and a^2
pv_ser = sp.expand(sp.series(sV.subs(t, 1), a, 0, 3).removeO())
say(f'P_V at order a: {sp.factor(pv_ser.coeff(a, 1))} ; at a^2: {sp.expand(pv_ser.coeff(a, 2))}')

# ---- D_S3 in x space: -(S_3/(16 C_F^2)) a [N (S-1) + N (1/S-1)] <-> -(S_3/(16 C_F^2)) a w0^2 [I0(z) - 2 I1(z)/z] = -(S_3/(2 C_F)) a^2 I2(z)
# check by series: N^-(k+1) <-> L^k/k!
w0 = sp.sqrt(8 * a * CF)
z = w0 * L
S3s = sp.Symbol('S_3')
Dn = -(S3s / (16 * CF ** 2)) * a * N * ((S - 1) + (1 / S - 1))
Dn_ser = sp.expand(sp.series(Dn.subs(N, 1 / sp.Symbol('u')), sp.Symbol('u'), 0, 16).removeO())
u = sp.Symbol('u')
Dx = sum(Dn_ser.coeff(u, k + 1) * L ** k / sp.factorial(k) for k in range(0, 15))
I2ser = sum((z / 2) ** (2 * k + 2) / (sp.factorial(k) * sp.factorial(k + 2)) for k in range(0, 8))
closed = sp.expand(-(S3s / (2 * CF)) * a ** 2 * I2ser)
say(f'x-space series of D_S3 minus -(S_3/(2C_F)) a^2 I_2(z) through L^14: {sp.simplify(sp.expand(Dx - closed).subs(L, L))}'
    .replace('\n', ' ')[:200])

# ---- continuations of S_3 at a^4 and a^5 (N space, then x space /(2m-4)!)
S3sym = sp.Symbol('S3')
tower = -S3sym * a ** 3 * N ** -2 / sp.sqrt(N ** 2 - 8 * a * CF)
tw = sp.expand(sp.series(tower.subs(N, 1 / u), u, 0, 12).removeO())
dk = sp.expand(sp.series((-(S3sym / (16 * CF ** 2)) * a * N * ((S - 1) + (1 / S - 1))).subs(N, 1 / u), u, 0, 12).removeO())
for n_, k_ in ((3, 3), (4, 5), (5, 7)):
    tt = tw.coeff(u, k_).coeff(a, n_)
    dd = dk.coeff(u, k_).coeff(a, n_)
    say(f'a^{n_} N^-{k_}: tower continuation {tt} (x space {tt / sp.factorial(k_ - 1)}), eq. (3.2) {dd} (x space {dd / sp.factorial(k_ - 1)}), ratio {sp.simplify(dd / tt) if tt != 0 else "-"}')

# ---- Delta at a^4 in general SU(N): -S_4/24 + C_F S_3/6, with d_F d_A/N_R = (N^2-1)(N^2+6)/48
Nc = sp.Symbol('N_c', positive=True)
cf, ca = (Nc ** 2 - 1) / (2 * Nc), Nc
S3g = 12 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)
S4g = -48 * (19 * ca ** 3 * cf - 65 * ca ** 2 * cf ** 2 + 68 * ca * cf ** 3 - 20 * cf ** 4 - 24 * (Nc ** 2 - 1) * (Nc ** 2 + 6) / 48)
t4 = S4g + 2 * (2 * cf) * S3g               # binom(2,1) (2 C_F) S_3
delta4 = -t4 / 24 + cf * S3g / 3             # tower minus eq. (3.2) at a^4 L^4 (x space)
say(f'Delta at a^4 zeta_2 ln^4(1/x), general SU(N): {sp.factor(delta4)} ; minus (N^2-1)(N^4+10N^2+1)/N^4: '
    f'{sp.simplify(delta4 - (Nc ** 2 - 1) * (Nc ** 4 + 10 * Nc ** 2 + 1) / Nc ** 4)}')
say(f'  equals -S_4/24 + C_F S_3/6: {sp.simplify(delta4 - (-S4g / 24 + cf * S3g / 6)) == 0}')
open('decomposition_check.out', 'w').write('\n'.join(OUT) + '\n')


==> anc/numbers/deposit/R4/fig1b_check/eq33_check.gp <==
\\ complete four-loop x^0 ln^4 x coefficient (GvMSY file) minus eq. (3.3) of DKMV (N^-5 coefficient / 4!), general colour and SU(3)
read("data_gp.gp");
b0 = 11/3*ca - 2/3*nf;
c4 = polcoef(P3data, 4, lx);                          \\ x^0 ln^4 x of P^(3)+
dk5 = 8*cf^2*((16 - 200*z2)*cf^2 + 10*cf*b0 + (20 + 192*z2)*cf*ca + 3*b0^2 - 60*z2*ca^2);   \\ eq. (3.3), N^-5
d = c4 - dk5/24;                                      \\ ln^4 x <-> 24/N^5
print("data minus eq. (3.3) at zeta_2^0: ", polcoef(d, 0, z2), " ; zeta_2^1 part: ", polcoef(d, 1, z2));
su3 = subst(subst(subst(subst(polcoef(d, 1, z2), cf, 4/3), ca, 3), nc, 3), d4FA, 15/2);
print("SU(3): ", su3, "  (1376/81 expected)");
\\ the same with the two leading coefficients, as a check of the parse: N^-7, N^-6
print("N^-7: ", polcoef(P3data, 6, lx)*720 - 80*cf^4, " ; N^-6: ", -polcoef(P3data, 5, lx)*120 - 80*cf^3*(2*cf - b0));


==> anc/numbers/deposit/R4/fig1b_check/eq33_check.out <==
data minus eq. (3.3) at zeta_2^0: 0 ; zeta_2^1 part: -16*cf^4 + 104*ca*cf^3 - 120*ca^2*cf^2 + 38*ca^3*cf - 48*d4FA/nc
SU(3): 1376/81  (1376/81 expected)
N^-7: 0 ; N^-6: 0


==> anc/numbers/deposit/R4/fig1b_check/first_order_measure.out <==
start at v = 30.0: phi = -0.011034490540987279118 (smallest term 5.72e-35), psi = -0.011197004911162334292 (smallest term 2.35e-35)
psi(v0) = -0.16122625585640817695 ; S_>=3(omega_0)/(a^2 zeta_2) = 3.09167061306897  (strand: 3.091670613052)
start at v = 26 instead: 3.09167061306897 ; difference 0.0
alpha_s = 0.1: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.04072379349
alpha_s = 0.2: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = 0.1151842821


==> anc/numbers/deposit/R4/fig1b_check/first_order_measure.py <==
#!/usr/bin/env python3
"""Independent check of the first-order measure 2|S_>=3(omega_0)| ln(1/x)/omega_0 (strand FIGURE, R4, macros
FirstOrderMeasureOne/Two). Written by the checker, imports nothing from figs/.
The omega-space waves depend on v = omega/sqrt(a) only: F = sqrt(a) phi(v), and with b_A = -1/(2N):
   v phi = 2 b_A + 2N phi' + phi^2                                           (F_A^+)
   v psi = 2 b_A + 2N (psi' + psi/v) + psi^2 + (4/v)[-(N^2-4)/(2N) phi - f/N]  (F_A^-),  f = (v - sqrt(v^2 - 8C_F))/2
so S_>=3(omega_0)/(a^2 zeta_2) = -12 C_F (v_0 psi(v_0) + 1/N) is a pure number, v_0 = sqrt(8 C_F).
Integrated with mpmath's Taylor-series ODE solver (odefun) in the variable s = sqrt(v^2 - 8C_F), which removes the
square-root branch point at v_0, from s_max down to s = 0; start values from the large-v series of the waves,
truncated at the smallest term (coefficients from the recursion of panel_b_indep.gp, re-derived here in Python)."""
from fractions import Fraction as Fr
import mpmath as mp

mp.mp.dps = 30
Nc = 3
CF = Fr(Nc * Nc - 1, 2 * Nc)
bA = CF - Fr(Nc, 2)
M = 200
c1 = [Fr(0)] * (M + 1); cp = [Fr(0)] * (M + 1); d = [Fr(0)] * (M + 1)
for n in range(1, M + 1):
    if n == 1:
        c1[1], cp[1], d[1] = 2 * CF, 2 * bA, 2 * bA
        continue
    c1[n] = sum(c1[j] * c1[n - j] for j in range(1, n))
    cp[n] = 2 * Nc * cp[n - 1] - 4 * Nc * (n - 1) * cp[n - 1] + sum(cp[j] * cp[n - j] for j in range(1, n))
    d[n] = (4 * Nc * d[n - 1] - 4 * Nc * (n - 1) * d[n - 1] + sum(d[j] * d[n - j] for j in range(1, n))
            - Fr(2 * (Nc * Nc - 4), Nc) * cp[n - 1] - Fr(4, Nc) * c1[n - 1])


def asym(coef, v):
    """sum coef_n v^(1-2n), truncated before the smallest term"""
    tot = mp.mpf(0); prev = None
    for n in range(1, M + 1):
        term = mp.mpf(coef[n].numerator) / coef[n].denominator * v ** (1 - 2 * n)
        if prev is not None and abs(term) > abs(prev):
            break
        tot += term; prev = term
    return tot, abs(prev)


cf = mp.mpf(CF.numerator) / CF.denominator
ba = mp.mpf(bA.numerator) / bA.denominator
v0 = mp.sqrt(8 * cf)
W = mp.mpf(30)
smax = mp.sqrt(W ** 2 - 8 * cf)
phi0, e1 = asym(cp, W)
psi0, e2 = asym(d, W)
print(f'start at v = {W}: phi = {mp.nstr(phi0, 20)} (smallest term {mp.nstr(e1, 3)}), psi = {mp.nstr(psi0, 20)} (smallest term {mp.nstr(e2, 3)})')


def rhs(r, y):
    s = smax - r
    v = mp.sqrt(8 * cf + s * s)
    phi, psi = y
    f = (v - s) / 2
    G = -mp.mpf(Nc * Nc - 4) / (2 * Nc) * phi - f / Nc
    dphi = (v * phi - 2 * ba - phi ** 2) / (2 * Nc)
    dpsi = (v * psi - 2 * ba - psi ** 2 - 4 * G / v) / (2 * Nc) - psi / v
    dvds = s / v
    return [-dphi * dvds, -dpsi * dvds]          # d/dr = -d/ds


sol = mp.odefun(rhs, 0, [phi0, psi0])
phiv0, psiv0 = sol(smax)
S3w0 = -12 * cf * (v0 * psiv0 + mp.mpf(1) / Nc)
print(f'psi(v0) = {mp.nstr(psiv0, 20)} ; S_>=3(omega_0)/(a^2 zeta_2) = {mp.nstr(S3w0, 15)}  (strand: 3.091670613052)')
# robustness: start at a different W
W2 = mp.mpf(26); smax2 = mp.sqrt(W2 ** 2 - 8 * cf)
p2, _ = asym(cp, W2); q2, _ = asym(d, W2)
def rhs2(r, y):
    s = smax2 - r
    v = mp.sqrt(8 * cf + s * s); phi, psi = y; f = (v - s) / 2
    G = -mp.mpf(Nc * Nc - 4) / (2 * Nc) * phi - f / Nc
    return [-(v * phi - 2 * ba - phi ** 2) / (2 * Nc) * s / v, -((v * psi - 2 * ba - psi ** 2 - 4 * G / v) / (2 * Nc) - psi / v) * s / v]
sol2 = mp.odefun(rhs2, 0, [p2, q2])
alt = -12 * cf * (v0 * sol2(smax2)[1] + mp.mpf(1) / Nc)
print(f'start at v = 26 instead: {mp.nstr(alt, 15)} ; difference {mp.nstr(alt - S3w0, 3)}')
for al in (mp.mpf('0.1'), mp.mpf('0.2')):
    a = al / (4 * mp.pi)
    w0 = mp.sqrt(8 * cf * a)
    L = 8 * mp.log(10)
    fom = 2 * abs(S3w0) * a ** 2 * mp.zeta(2) * L / w0
    print(f'alpha_s = {al}: 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8 = {mp.nstr(fom, 10)}')


==> anc/numbers/deposit/R4/fig1b_check/four_loop_test.gp <==
\\ Independent check of running_n3ll_test.py (strand FIGURE, R4): the four-loop N^-4 n_f zeta_2 term of P+ beyond the
\\ small-N relation, and the scale factor lambda. PARI/GP, written by the checker.
\\ Inputs, chosen to differ from the strand's where possible:
\\   one loop  : P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)) expanded at N = 0 by hand (S_1 = z2 N - z3 N^2 + ...);
\\   two loops : N^-3..N^-1 from the x^0 ln^j x coefficients of MVV recorded in ma_a/xk_study/x01_coeffs.txt
\\               (P1p|0|j); N^0 from App. A of DKMV (does not enter the n_f zeta_2 part, see below);
\\   three loops: N^-5..N^-2 from x01_coeffs.txt (P2p|0|j), not from App. A of DKMV;
\\   four loops: the GvMSY file Pqq3NSpXto0.m (data_gp.gp, converted by text substitution).
\\ ln^j x <-> (-1)^j j!/N^(j+1).  beta(a)/a = -b0 a - b1 a^2 (a = alpha_s/(4 pi)).
read("data_gp.gp");
b0 = 11/3*ca - 2/3*nf; b1 = 34/3*ca^2 - 10/3*ca*nf - 2*cf*nf;
\\ Laurent coefficients c[j+1] of N^-(j+1) from x^0 ln^j x
tolaurent(v) = sum(j = 0, #v-1, (-1)^j*j!*v[j+1]*Ni^(j+1));   \\ Ni = 1/N
p0 = cf*(2*Ni + 1 + (2 - 4*z2)/Ni - (2 - 4*z3)/Ni^2);
p1 = tolaurent([X_P1p_0, X_P1p_1, X_P1p_2]) + cf*(-(17/3 + 12*z3)*ca + (19/2 + 16*z3)*cf - 29/6*b0);
\\ three loops: keep N^-5..N^-2 only (the N^-1 term is not needed at N^-3 of the a^4 equation)
p2 = tolaurent([0, X_P2p_1, X_P2p_2, X_P2p_3, X_P2p_4]);
\\ four-loop data: x^0 ln^j x coefficients of the file
d3 = vector(7, j, polcoef(P3data, j-1, lx));
d3N = vector(7, j, (-1)^(j-1)*(j-1)!*d3[j]);   \\ coefficient of N^-j
\\ relation: P (P - N - b0 a - b1 a^2), P = a p0 + a^2 p1 + a^3 p2 + a^4 (u7 N^-7 + ... + u4 N^-4); impose a^4 N^-6..N^-3 = 0
P = aa*p0 + aa^2*p1 + aa^3*p2 + aa^4*(u7*Ni^7 + u6*Ni^6 + u5*Ni^5 + u4*Ni^4);
E = P*(P - 1/Ni - b0*aa - b1*aa^2);
E4 = polcoef(E*Ni^4, 4, aa);                 \\ E*Ni^4 is a polynomial in Ni
eqs = vector(4, i, polcoef(E4, 6+i, Ni));   \\ N^-3 .. N^-6
\\ solve the triangular system: N^-6 fixes u7, N^-5 fixes u6, N^-4 fixes u5, N^-3 fixes u4
U = [u7, u6, u5, u4]; ord = [4, 3, 2, 1];
vals = vector(4);
{for(i = 1, 4, my(e = eqs[ord[i]]);
  for(k = 1, i-1, e = subst(e, U[k], vals[k]));
  vals[i] = -polcoef(e, 0, U[i])/polcoef(e, 1, U[i]))};
pred = vals;   \\ [u7, u6, u5, u4]
diff = [d3N[7] - pred[1], d3N[6] - pred[2], d3N[5] - pred[3], d3N[4] - pred[4]];
print("data minus relation at N^-7, N^-6: ", diff[1], " , ", diff[2]);
S3 = 12*z2*cf*(ca - 2*cf)*(5*ca - 6*cf);
S4 = -48*z2*(19*ca^3*cf - 65*ca^2*cf^2 + 68*ca*cf^3 - 20*cf^4 - 24*d4FA/nc);
print("data minus relation at N^-5 plus S_4 (must be 0): ", diff[3] + S4);
dN4 = diff[4];
nfz2 = polcoef(polcoef(dN4, 1, nf), 1, z2);
print("N^-4: n_f^1 zeta_2^1 part of data minus relation: ", factor(nfz2));
print("N^-4: n_f^1 part free of z2 and z3.. (all other zeta values): ", polcoef(polcoef(dN4, 1, nf), 0, z2));
print("N^-4: n_f^2 part: ", polcoef(dN4, 2, nf), " ; n_f^3: ", polcoef(dN4, 3, nf));
\\ the relation's own beta_0 propagation of the three-loop violation -S_3 at N^-3: rerun with p2 made relation-consistent at N^-3
p2c = p2 + S3*Ni^3;
Pc = aa*p0 + aa^2*p1 + aa^3*p2c + aa^4*(u7*Ni^7 + u6*Ni^6 + u5*Ni^5 + u4*Ni^4);
Ec = polcoef(Pc*(Pc - 1/Ni - b0*aa - b1*aa^2)*Ni^4, 4, aa);
eqc = vector(4, i, polcoef(Ec, 6+i, Ni)); valc = vector(4);
{for(i = 1, 4, my(e = eqc[ord[i]]);
  for(k = 1, i-1, e = subst(e, U[k], valc[k]));
  valc[i] = -polcoef(e, 0, U[i])/polcoef(e, 1, U[i]))};
prop = pred[4] - valc[4];
{print("relation propagation of the S_3 term to N^-4 (relation with data minus relation with -S_3 removed): ", factor(prop),
      " ; divided by b0*S3: ", simplify(prop/(b0*S3)))};
print("  same at N^-5: ", factor(pred[3] - valc[3]), "  (-4 C_F S_3 expected)");
\\ SU(3)
su3(e) = subst(subst(subst(subst(subst(e, cf, 4/3), ca, 3), nc, 3), d4FA, 15/2), d4FF, 5/12);
nfz2su3 = su3(nfz2);
S3su3 = su3(S3/z2);
print("SU(3): n_f zeta_2 excess at N^-4 = ", nfz2su3, " ; S_3/zeta_2 = ", S3su3);
\\ E1 at lowest order: -S3 a^3 L^2/2 at a(1 - b0 a lam L)  ->  +3 lam b0 S3 a^4 L^3/2  ->  9 lam b0 S3 a^4/N^4 (L^3 <-> 3!/N^4);
\\ excess over the relation's own b0 S3: (9 lam - 1) b0 S3, n_f part -(2/3)(9 lam - 1) S3
lamx = (1 - 3*nfz2su3/(2*S3su3))/9;
print("lambda (exact) = ", lamx);
print("E1 (lam = 1) excess n_f part = ", -(16/3)*S3su3, " ; ratio data/E1 = ", nfz2su3/(-(16/3)*S3su3), " ; inverse ", -(16/3)*S3su3/nfz2su3);
print("general colour: excess/(S_3/zeta_2) = ", factor(nfz2/(S3/z2)));
\\ cross-check of the x01 three-loop N^-5..N^-2 against App. A of DKMV (as printed there, with beta_0)
B0 = b0;
{appA2 = cf*(16*cf^2*Ni^5 + (24*cf^2 - 12*cf*B0)*Ni^4 - (60*z2*ca^2 - (80/3 + 192*z2)*cf*ca - (8 - 208*z2)*cf^2 - 64/3*cf*B0 - 2*B0^2)*Ni^3
   + ((14 + 48*z2)*ca^2 + (30 + 192*z2 + 96*z3)*cf^2 - (-38/3 + 216*z2 + 48*z3)*ca*cf - 22/3*B0^2 - (50/3 - 12*z2)*ca*B0 - 44/3*cf*B0)*Ni^2)};
appA1 = cf*(4*cf*Ni^3 + (4*cf - 2*B0)*Ni^2 + (20/3*ca - (4 + 8*z2)*cf + 22/3*B0)*Ni);
print("x01 (MVV) three-loop N^-5..N^-2 minus App. A of DKMV: ", p2 - appA2);
print("x01 (MVV) two-loop N^-3..N^-1 minus App. A of DKMV: ", (p1 - cf*(-(17/3 + 12*z3)*ca + (19/2 + 16*z3)*cf - 29/6*b0)) - appA1);


==> anc/numbers/deposit/R4/fig1b_check/four_loop_test.out <==
data minus relation at N^-7, N^-6: 0 , 0
data minus relation at N^-5 plus S_4 (must be 0): 0
N^-4: n_f^1 zeta_2^1 part of data minus relation: [cf, 1; 2*cf - ca, 1; 10*cf - 7*ca, 1]
N^-4: n_f^1 part free of z2 and z3.. (all other zeta values): 0
N^-4: n_f^2 part: 0 ; n_f^3: 0
relation propagation of the S_3 term to N^-4 (relation with data minus relation with -S_3 removed): [z2, 1; cf, 1; 2*cf - ca, 1; 6*cf - 5*ca, 1; 6*cf + (2*nf - 11*ca), 1] ; divided by b0*S3: 6/(2*nf - 11*ca)*cf + 1
  same at N^-5: [z2, 1; cf, 2; 2*cf - ca, 1; 6*cf - 5*ca, 1]  (-4 C_F S_3 expected)
SU(3): n_f zeta_2 excess at N^-4 = -736/27 ; S_3/zeta_2 = 112/3
lambda (exact) = 44/189
E1 (lam = 1) excess n_f part = -1792/9 ; ratio data/E1 = 23/168 ; inverse 168/23
general colour: excess/(S_3/zeta_2) = [6*cf - 5*ca, -1; 10*cf - 7*ca, 1]
x01 (MVV) three-loop N^-5..N^-2 minus App. A of DKMV: 0
x01 (MVV) two-loop N^-3..N^-1 minus App. A of DKMV: 0


==> anc/numbers/deposit/R4/fig1b_check/make_data_gp.py <==
#!/usr/bin/env python3
"""make_data_gp.py -- writes data_gp.gp, which eq33_check.gp and four_loop_test.gp of this folder read.

data_gp.gp holds the four-loop file Pqq3NSpXto0.m of arXiv:2604.09534v2 in PARI/GP syntax (the line P3data) and the
x^0 expansion coefficients X_P1p_k and X_P2p_k of the two- and three-loop results (the lines of data_gp_coeffs.gp).  The published file is not
redistributed (README.txt, section 3), so data_gp.gp is not included; this program regenerates it from the published
file by the text substitution of the original conversion: line breaks with their indentation become one space,
zeta[k] -> zk, Log[x] -> lx, color[..] -> (..), and the result is written as  P3data = ...;
Usage, inside this folder:  python3 make_data_gp.py [path of Pqq3NSpXto0.m]
(default: ../../../published/gvmsy_anc/Pqq3NSpXto0.m, the place given in README.txt, section 3).
The data_gp.gp it writes equals the file used by the recorded runs from its second line on (the first line names the
input file), apart from that file's lines X_P3p_k, the four-loop coefficients, which no program reads and which are left out
because they reproduce the published file."""
import os, re, sys
HERE = os.path.dirname(os.path.abspath(__file__))
src = sys.argv[1] if len(sys.argv) > 1 else os.path.join(HERE, '..', '..', '..', 'published', 'gvmsy_anc', 'Pqq3NSpXto0.m')
t = open(src, encoding='utf-8').read()
s = re.sub(r'\s*\n\s*', ' ', t).strip()
s = re.sub(r'zeta\[(\d+)\]', r'z\1', s).replace('Log[x]', 'lx')
s = re.sub(r'color\[([^\[\]]*)\]', r'(\1)', s)
if re.search(r'[\[\]]', s):
    sys.exit('make_data_gp.py: brackets left after the substitution; the input is not the expected file')
coeffs = open(os.path.join(HERE, 'data_gp_coeffs.gp'), encoding='utf-8').read()
head = '\\\\ written by make_data_gp.py from %s (text substitution: zeta[k] -> zk, Log[x] -> lx, color[..] -> (..))' % os.path.basename(src)
open(os.path.join(HERE, 'data_gp.gp'), 'w', encoding='utf-8').write(head + '\n' + 'P3data = ' + s + ';' + '\n' + coeffs)
print('data_gp.gp written')


==> anc/numbers/deposit/R4/fig1b_check/my_decades.txt <==
1/10 2 -1.18706636003011660417563324889330581289962593001071981477208 0.181330160872004159944261224544321475102088399453118940637094 -0.792274187220911378969942320062894061088908570258771841424839 0.0968172131640812337124089477894581150466044841605719637196228 0.0798452782540666204110966744613496325095664707324538498736438 -1.07203032898621757192875712104131607518666995713535927403239 0.154756534215274367938469318690748199591552560781040477268140 0.0944496690354861979409303745530643416634665855152993242181368 -0.959656289634134407912207518426598918540016672761849434886788 0.130309247312974768879202088088399237442535761355581225721945 -0.566849824160524108763315910320414920120546417118088879121353 0.0577113532416012748544462357345854723661640709331373255153988 -1.18082113970342240488238262197075321495248918679222321955654 0.180376173087789772248970753286403008876893912616471587773199 -0.769633765445832619490126412050791283603431713449238169828108 0.0925680554273268103180270299934952495813238448754296347377045 -0.815936712256687716652220471453228303698024226809800678991526 0.101331449939388032803337091726756390959965770523001358280925 -1.17585439652863771438682102356468876035444278202873402817777 -1.18515944880087595693902219286394121393145185860248328835877 3.80643727910034925478792163968389724902337795814651511015163 0.0263676219886413418269489397081722808787309378234748209162209 0.0277868832388968353186141376261983744218504843089773475244092 -0.000329848743429791232809671185624806562181519193252264144392573 -0.000380234743508198824289885784797016531708161817836719584834182
1/10 3 -2.10723462036844535893685148984468365254716092920981895637701 0.709927956864976923969225265311939895520996647168818044125417 -1.33587790764630044650437989831675957524966520007554103353049 0.344850638289597223169422092790667473636142470462161511158938 0.0758391515436443119848336523143123638641883379726419608585601 -1.87528347139561176135436837554809308918464556356106482451409 0.590030192180214083594445641414824394076623466878754360639034 0.0930954105623785570135859896846227235737488960797333226385593 -1.65447643307598125464965504240032584606588128711916498802415 0.483764260206622261568867951988561814143215413120181474881182 -0.925868762516962986532866458148674564095890199333074582895785 0.193484684240932450126572879726093741707836311379043571848491 -2.25655269621965405191655433467771656519208507951051156727111 0.760233260074888823566665822563204989192462562289357379543576 -1.29371463757412087696823679024848281150028569238993037244378 0.327810193453910199730044927436137720877568337550252497638444 -1.38018037702509667454632139512010097490396700192998149016003 0.363102722180387780054883917375214001838503627839249265980946 -2.24886409124462894325283782098528311238210200533451504748806 -2.26123925808720703508179656137033737973644570569118640469824 4.80407551846422480780548231090337062344776752506948160400485 0.0339387555253679424200636297427500257411532366334875554945232 0.0362536502002693721579133543559771204629254795734368637224379 -0.000763949468167350434976284339828307857226227613763229986515493 -0.00102132426632309840355984459900049427743938937033972135910603
1/10 4 -2.89223923475520438680257772451282127153785305917164750957449 1.65404990438129158496124896312850742346763462740348698806021 -1.81790447718477639810528441336303046317953475244276059785943 0.789552845490056908662745438950808864718673040074809684178010 0.0737084230948638698348958831074144118937394090596257920905853 -2.56470034519923846976175115412402305130654259366711133943325 1.36690170859015566538393086076765842905437405714753702470440 0.0923326434980758158404906845587295498452808981596893765658563 -2.25674153844849644760737389592325114760341028555201814709507 1.11505026205924544540401680876663900174419913513576548572233 -1.26010361177271765933787162860780471367178889092509353785275 0.439689458225303768768652446913646968008037819917337190411982 -3.27993188605725125535785156732567752268286193650245616223081 1.87576842099278336000497924998771368234925369958863262688522 -1.76023808096450836704001292990712370118885099876546832213702 0.749914764182936435438652165469645242881829698641000496263476 -1.87858987599137605510352954111955789906343958946967759277166 0.832079774427910064843693513365677830258012118751663986391446 -3.25956071652819027694967004620624841046692825179154420204767 -3.29222868626693656341910326526360920822587701366461251409716 5.37886475743458003339778291320574416845973633326153075915054 0.0469933700267901071180536378796624765975429559544140942882276 0.0506002791904197158217168564240536867826428592573077098121265 -0.00146348112764099211844740196890587695900206236961557709572779 -0.00230043499720679601171355081350271704473194560908393793156636
1/10 5 -3.51915743881281861404316138836075938008694553631294393315992 2.90932005702413717317232118938781798776422024597866209923231 -2.21383138978666963135815173606451311776664517128624672359790 1.41009751465931271506543921099304462920613365199869679239393 0.0725028330164804526653153128212117985866076148722219258022277 -3.11617593603283050807875646275707115789663129260705780835294 2.41170505024322683417493320449658886749780364832934518352195 0.0918870610538492001806600308679721689513311830907902609261616 -2.74167066145150723754777388884170608752748591874860804763989 1.97536237912547273227500784962304086297920158386215840701287 -1.54845318826614407649612678554143183789875242918660136286334 0.797415431187715554099522094802870171767043849179430781918132 -4.17014463411648910168861781677332504397128830292963285727139 3.44749720229041194242487739466258975750080629704196039605410 -2.14485558385361305436583252289436281945456301568694005424343 1.34104326826495662157092605240095771756710999865758808928745 -2.28649861693528533170245117559716031968016317872465013706327 1.48411561255167186325332359415239450851981861292646051334847 -4.11763191223802487833140592290337965043192226777598192434565 -4.20662185958379142077470202578012556402003499414069951084249 5.71905251340372018971156132126117256308438432664240362943753 0.0688422922292941006021564633876051480826993039123379750203641 0.0745572725666132087366864568649789202575263984194828980943488 -0.00262378780370391762949189494546069489739359777514300550657286 -0.00479289748845455041487155330153171037035475400850082601716695
1/10 6 -4.04567387362267704539241172909824502001247094272221822018974 4.33393708803500964732866818838583938308831308966219671547871 -2.53859046731777302532616803302639998030825389330939924347262 2.15183916245867830894419224104826530748364129281720365607198 0.0717598846371677384794943115772990219449609755974497319537517 -3.57413513648104097429819672615057664778106575253986234577408 3.61175709978485843029394966222315853163942806047488394328517 0.0916072293526962251191221671424517040861546695942292326777313 -3.14112675537922326323590532772383915995333133281108736716955 2.97752901654379904048535362639646086983659564542934095790417 -1.78885976931988089907403367004300217832539509020293621043846 1.24490098230004937523784667583955197866637468181764868982994 -4.95018521357080229017452783483654857717880744181202062994588 5.30289686215520937707920110126657058715729599106908450139669 -2.46044504662664312421536826217596231699292088341973650288791 2.05043299156519871014402123699924320580633080867687965304358 -2.62105382895649980164287266223666035610065063543359838980313 2.26037294408893244058232775427911610689016905654041713332455 -4.83959978771031335555527041065148776039958652713785957921710 -5.03484685864579945094276236958388034370012186888292089341933 5.93438672822729572241173961378543644972166056391327945342291 0.105277928027367128289064852527187593171906973995575814199760 0.114663109159101007966001172151655716046708636689095093301819 -0.00463889544993320034122712413887023436518814564178217277138689 -0.00960832246407354700298017046414800269237552168184686191422010
1/10 7 -4.52107237131398801295278424038595769947530910751088705278305 5.82585095221178203465294942807677373455041728409993346447662 -2.81844872619416466043635490215617057710402152826479070463087 2.95946689208712207360167808066052163340027270269373712940649 0.0712631356734850700978131161059770817855697693045645811741992 -3.98233693499054041789209177370732232286798059449037759751461 4.87898104210467280417520599420284540347159767365064200762521 0.0914178459504438776018495957993400546919658096249095733487337 -3.49238692316754190709041170668487660798724325915375097169363 4.04680251931388516082688906447770707803307538321489667601253 -1.99220748129216436092216531126112203356582834025430987881306 1.75163099502629326646297972103607571401738444730512589288427 -5.64778947816390666600003780350948306191167280964490656012981 7.27773789201476968562944416113361375932512934419274990460717 -2.73171253015945740852356403895807796068274001520639584334700 2.82535650588291409728858859598662428229463310353049560102609 -2.91014284047758164910518424744242962292070383304123202004918 3.10282681056699100133969940017431468589973494337586169268059 -5.44995084739237002768356300374236150378703257411452574640534 -5.81030017174736637448347510314004545127101256642389592531903 6.08086776999747047877312020923837194483088103162288213562886 0.166392374720245499833368409886062924968970070121316610869939 0.182418276528750967365490172061812743994161554631723999999802 -0.00824726230036850937869174311901826404520807369293233167560650 -0.0188746792005270693022747941143311181404629283868175604133590
1/10 8 -4.96808785249986177192742012142181564732132611243465226049174 7.32863132903800146131785193243129151863718135582170734096645 -3.07343283772153379591709452340370953895481930916709453398330 3.79371889956776776118464808452640087889337733789535819506897 0.0709082383074518287609137374694661988326649751057931942377456 -4.36392999237048468864370229872001926651525242853561295024342 6.16191340129075748195622953373259917100077626801005096363424 0.0912814048152720698072045466988072922973208655754781511042639 -3.81806358271308159723388718817553612513758497385723746923617 5.13642118850887385026670257287075283115567476806923087997135 -2.17174275661667068505415303163115135590772251090505785455365 2.29053774466823934417767528949100511434666623869515327732991 -6.26657695311323682487886503435099198010286856125560105801460 9.24408616512371715417369008479584180210316797925078332628355 -2.97816890180313920156662569672305769310682509823153223495828 3.62765351653300586650011321377142039583318939144054250542812 -3.17428933323927724537466911227264828185479473019580519564703 3.97109029974918932133336113555237810797657293418966579793598 -5.95304121270394996159764882127925874811936485780976574089313 -6.53972696620519873082165119113490496046680191262160427813852 6.18677662250861278285049770098398704784920775683754867318113 0.269823132686016439782874478362563385026097430149890681944606 0.298186856101261612580862529458687410793746781353673385014103 -0.0148141849757180210959315677557650440083396965973418291553727 -0.0366672003310285429625595042846831258075632318868688928747689
1/5 2 -3.96618956455624897974484460837176992004442167402690344955511 1.19371555624920438798029189756232480534820617200762837425589 -2.12131259803388245722196926157873311571615329036971668615071 0.448549463839499124326389881340850458574707967762053800069608 0.139091551115685527294783265017728850980264151122401842217241 -3.35810791341324709317114400709757899991904902172375763444211 0.920323432385888309963792079062929964621582001972306316695649 0.181497194713375634865066409389781239601383823069084143101658 -2.82324765778680389662105183641492722608981906335882085339844 0.701538592416347617249968456095604229220658120555921262215644 -1.33028947271894569154516616116604546874944870737003710440918 0.216507588185917849633580926289682230682222754029011291078411 -3.51594872645920728185064185579660274260656683342392716655982 1.05820526765934195822638495540633737324486715577698239864995 -2.03428227564310403474028764901860350623224763899822353715804 0.420110091241554515787153540588231208752688234878422437956006 -2.21420300691636745238738947646090649907529711416676722263740 0.479645328611539137017450623611693930563979053558428370511530 -3.43801912445151583541088883101065110174051762704200448049326 -3.59009990915460368068245319490433287263069948965864466244735 3.30170223605939315144950876251035100630717416998906001115367 0.0646317407142850445894974462190840906831620920075173646173551 0.0679664395977159467960597350266245012676671951623693919990515 -0.00269567783472503609102030459605114197807703658752829191908839 -0.00350700379723169051844903603976870716693208798725987313583679
1/5 3 -6.36842528903621059219888593648040932908478826795634489666361 4.03240063748703704859521873071751501566435307720583684551205 -3.29511729764173966938029614890494710696187684756720491173517 1.44212318077421960897755559012191606495564758788210358354808 0.132126230678017750239159046326124662445397363076130543461046 -5.31545114931858515932537858695416718098453622136250842113276 3.05272127648672787347423860286526045938339781992000423870498 0.178636430098926719897257065044908618335555041683423661017343 -4.42440936544832452950870765857678407809156828975261744088985 2.29353755678009543285304870197712368361671135211270273315181 -2.06113406045533747919976484761613918616516566408905630705388 0.685444467030158304097794458426875001351344735551350748502362 -5.79613493016318655978914118645715750408062205453268059716470 3.67003413349111558336537872901729304377466715375045402899301 -3.15768908521968152170334366488609787832369882422984718728270 1.34814778244508288882851322567243621025636132212899057086935 -3.44236111600273316507997118915641381483566802606012950399716 1.54527463478761598902549603225777304761608238271604069753922 -5.57822033112138404526056684079236862138879653387998070652435 -6.00227005739550036423971913324834772999337604437143447466790 3.87323668850619060439108607101893010513808194179655130375433 0.102635871347341889899910294968161093295877374991677222906061 0.106261279597681190545175262561334575585613781652144784113464 -0.00676717020235220423489565270874115060800990805884664720324619 -0.0110520507182509833996205435555788129835927342658526517515961
1/5 4 -8.31888648581976863379487265909576498950969338698313509628344 8.23468660690224216004422372715764581516439954102985292563963 -4.23365304870427512216628586018405018987719171027616912117431 3.00552724489777934728556761072654162123528441147898647851537 0.128987801110800026566454188006119799850429656366725212313312 -6.86860601232640052543291344356636967643436281695446586239002 6.24125019847065148629634883060886303093155686771559986630059 0.177278766026968198478586647039101478122144007600176557203045 -5.68549280149648031448200590159545238945400472067623205876811 4.71362354830954963063667221421409253911347655813337445413109 -2.68541584764752121911631040073958477350880848396962908915079 1.47050389921608360843011592420584507132246727002291580996881 -7.39727828908006570315471638619177555445186232825705205789841 7.32240649736593566211158381719248698082097082573763748022370 -4.05983545038707222650196288804916617726447685384401814963941 2.81642814140644222731378350058691912695147658514066887927407 -4.42047121985269653774916291493139461944626259388988873585709 3.21283412246626152303947876834512323783701463168307271747830 -6.94251863657430021102832185833708909917903958703882592757308 -7.84534419690664232319851664127807022942692304952814810423095 4.15093025091140058693711627365508017537743886097714120410801 0.181241868069218609149108766649153326182812062737691349294383 0.183421042881269086978967666240941709551694821986957510548247 -0.0152585883483995768504963231077081985947678255829433324251969 -0.0303627364007838608180394676240466468304767157149956970731280
1/5 5 -10.0765888109569235258890710955504160678129514978108089350494 13.1283708474813940476526001819299109274702991364102240341441 -4.99407476961230585730783796161532885834661696617603983428426 4.92482518200418358183078971976207308493174816494750424797479 0.127300020441268212028496847521057177523603899621669789084052 -8.21533511880549706317210137464214588503565442394124805322927 9.97849031372488402355205452319700690613016660412187066009937 0.176529898910364172998061658911387408143841843493489615346601 -6.74371714054537465201260823759305648158574260664651019180675 7.58952052179224279583377896007913854814052260878849309490761 -3.18833891127154025404601886780411573826376945611094190303874 2.49878308766149372500765792615004062456814917805939493497287 -8.43461159952800802190350877409578262159491105939939522822314 10.9891066421867993855950662052170861942236650868234882075575 -4.78855469206401068955251493401741390396597356803491065194836 4.62877069260122922568804123449888096862703671252958583262267 -5.21586973665998767613878258048964619755097656683061902199073 5.24892780511362918564438091686862665026232661793735777407779 -7.68122747471738029300488063302621135286311221965722970480127 -9.22301241434634751155292481014857515647832415367627801877620 4.30592964694542813031255913882702475714326730778380977678219 0.344149449523889841810998505595570181190964290966765411421008 0.341178402860141822938016236856774999769291128400937957347997 -0.0343791447680065872825234458752406838654299213868790633101876 -0.0791703107470000730712172597440237427073630818125025204757564
1/5 6 -11.7610050698295251762684898241107242094474089552979864415029 18.2931204906952805698716365840463828393922434556906253600724 -5.66584333031153238103081225255610652953386035833652506884875 6.99987447458295768628508217249403211730413273839154302869847 0.126253932372107963416973912711651441516315513667577025480577 -9.48126111060858875341102131246047912080211551192577301457550 13.9228029787762972952220341149394790389891460960981219410211 0.176058962634423722679318982352155309337416542327344156767331 -7.71660558387940810845422403337877115428860943705949584779093 10.6415927574792898789795906465682830728411113279239263235825 -3.60905158129198552031558878654663747799359740191221482496413 3.66417670719328576375970840837796422797228570270806806668123 -9.01604079610966712450535152814437436918315845574424881407781 14.0235906415308611960126558952528764987754281553177641138224 -5.42857963837195403700901711921234935099514625400371297374341 6.59509347444349437191071707950116478036896531631902561835403 -5.92278126753241501922660148968195451494814467689700165231508 7.44275256182220741904806477798656163111947974216197043090792 -7.96156737972356236184278005445743525089482246778770642682908 -10.1944138453125513413946098342138859402071234097145083093376 4.40407866789779915207873472594365123884783907200114849327381 0.687540310777367263694090267002712054635197927337207840182267 0.671927839630794709270970196491445560530608099175491304985052 -0.0790254672845737672384370231918925861179446823050447290564450 -0.201942036598760798262431967650518088809180784553191490027425
1/5 7 -13.3643646157622876717676121360037873954104977134912984190100 23.4849127908380464231786060347634190981625033292176321685565 -6.29483391068292625726292519549517212895266989925324446099015 9.11380683799268314927373762672279934137949431482843479333477 0.125539925890451097051575278739658294476929699961882946996574 -10.6867048068801364912091730454658168996949285123158183224822 17.8911182883742318690285144531006597452870109328325095734729 0.175734487528619579713864657069194588764622723217865558954607 -8.64030972336282590880900639765062972741543123086864980922237 13.7212212530691073068440231983591296545064937063556607739278 -3.98622646160399427831344341789169835180066228888153254442548 4.88570552473916296398931151121990831368778370276741852561227 -9.21354634041706296884301674738496368598298068690343892495227 16.1907683994071971418807964059342702011044981767346494576464 -6.02604608787214107608806935106091243675759583862214940909703 8.60210392172404886103850183434901466410673345082630065102886 -6.58655500214647191603964329353512042439816274871442761875496 9.67361316500905245375120907993299127758121238325440680711596 -7.90886640976732205892102722172251977921780541909622804626751 -10.7660811314975705398038075653581167948220304334489045709922 4.47200942933365027075005027622214507156971277256108970059123 1.42518580634193784508223996435834609343738454543114279844421 1.38435582681241611915424241743568633136647764461990479330142 -0.185010360274761996055993454612712592987595612045927549708415 -0.510125118916542903021935843188404830497441320125444991252559
1/5 8 -14.8444176521206320680679936859599401073521602076149588753491 28.5197296602224201597221806950823563924870089614503721523731 -6.89275015663080380065486950683105772460973432267385669405123 11.2070744388334362146868751512400290525414950302855401392968 0.125020098456784837845213905539396900933766720602105837852924 -11.8145004525225817655778461185536884230160972076186896446181 21.7660830509013715334573268794580545476403906223129385422884 0.175496686196648952977941280158910934131492350841467843601914 -9.51263754548545366440833968774588276371198292191571749882296 16.7452521031819957590930874648147448053992970240413734948592 -4.34027793639603865854257284939175598628050538115739443778325 6.11687294749714438697623522368745508179255472303631053590178 -9.11531646245900081786882228124467686256311962574610698373553 17.5127355864692747727004148560769376504638336532921825503330 -6.59402578634733052540794624205757670813496662768783605009319 10.5920848930237085038155468600319033571019170992065902963872 -7.21734883248661767884147156995241878805064416588231764817884 11.8798021690674107795960119239733668536231328608611337984625 -7.63806712717240874942757075280658504415734839495328659473450 -10.9734185112437226067770492083953052150807906055306377472951 4.52195403643470003696825968573991946013465527496970225383337 3.03751573275975791495678131024527641511783530026557803060176 2.95913328314530880920078410877317366080131347410030975699600 -0.439266103432999025359258701618338838266157043239956349822567 -1.28320291607170515169025154140778584401206037293310107199926


==> anc/numbers/deposit/R4/fig1b_check/my_grid.txt <==
0.0100000000000000000000000000000000000000000000000000000000000 -1.18706636003011660417563324889330581289962593001071981477208 0.181330160872004159944261224544321475102088399453118940637094 -0.792274187220911378969942320062894061088908570258771841424839 0.0968172131640812337124089477894581150466044841605719637196228 1.05382591008270990858212706074925033665984142711457098529944 -3.96618956455624897974484460837176992004442167402690344955511 1.19371555624920438798029189756232480534820617200762837425589 -2.12131259803388245722196926157873311571615329036971668615071 0.448549463839499124326389881340850458574707967762053800069608 1.05159537475823949110392761954320105047154162273901597791652
0.00944060876285923380364380496602267181265916659152331181421896 -1.21040937675583909087660660511354330401361133871722408384908 0.189496624985681079452249717844288619906622011295859910954941 -0.806077393496269142838636378797281485622116878885332639962236 0.100795191369979898947401067407706237751037770674026825054640 1.05429369857970568131328374288724268465049048415343869732960 -4.03244519489945754275830054677438543035532766781274824727141 1.24297925178038505946444920826387112028060383754169659842960 -2.15300512381334704886594558416235070536164604904421374762106 0.465612986814087021870285541284684150459386083959186932692404 1.05140910911400958861768216144371752911243647437221089926336
0.00891250938133745529953108681078296963985874782930048369947943 -1.23379129643648724352879028250165843963857407934837544166060 0.197901257218986726089683090227731761271667818352760748390001 -0.819889222640991717883244476282119327356628412640117699354125 0.104876944386637349201190296483779499087676682861015712702911 1.05475491870865334642818572712899462915702116171279072233689 -4.09845469097113679244200745559564248746026206978834217129872 1.29341356120285676610352852399146136633504298997991886580541 -2.18461390712883271789001491764538273911791844589172081639699 0.483067471340783799741894291208320666964583580004233327167655 1.05120704028010095936411494719020143770239197589580615939090
0.00841395141645195091152741893800476432862405502970163005990276 -1.25720677445993476277566912177617929581244460517243239572569 0.206546499345366762592332859173074221664436388937919284927521 -0.833707858896841978125305314432716613397687280037493615315144 0.109063477949727356514539922090661628148643499847600415397867 1.05520965268946007606250247238653847929358228260837075436797 -4.16420692009324508917033268286534259733456836405715499872915 1.34501859837790286606283785404071341074810310478998861651051 -2.21613516004927561589663715181051874979288375132936336351497 0.500914791902409102334971095261454054539918146852956343580596 1.05098956733729253916966131977895703299238042925654973702820
0.00794328234724281502065918282836387932588960631755484332092324 -1.28065055648120094960135263885932447751014790001762214922227 0.215434710385519074770621842138793601315793532638177496015487 -0.847531520133185791918090636907842147834836118663625176293555 0.113355778326529938695951702193029075164770654795132153668417 1.05565798268130936301913898512973234991376338510730608670595 -4.22969143623380347543876118372960661903646134341856263116702 1.39779387343097135615623824241606385846768094643697998152783 -2.24756518343914112281357073873005419815253446487893046782318 0.519156687736203824637391598310350957933485864617881064069516 1.05075708489212271079861666128635310361521120115789709903722
0.00749894209332455827302184275615136438441867918164971014620419 -1.30411747997699128802036681938740470952822154992624461804237 0.224568165506467009166802523741747362143022524343523588464277 -0.861358456989346333318555808011961202938738041061491836318930 0.117754811999823852498778530081366907691570822459803650905721 1.05609999076038711092528452751112242527891828126689825534737 -4.29489846954171553907080241606256763804339512705610973913790 1.45173830406353898363455654738798588604128001984606885282483 -2.27890036831609877744745801290699614526963451925913972500205 0.537794761827006002865658271458679426704339866201714271814143 1.05050998300001726917368903823521295420602399329467086521365
0.00707945784384137910802214942189312709354432965551298681327159 -1.32760247570221488737789398291528254646722423285607819637359 0.233949055010396254689453902417235297097023496997253873125673 -0.875186952075847114783660831493011758343205124627441374835448 0.122261525354221027268185170572193575844325387202235278598492 1.05653575889804563351703638919984135404996512129475360136652 -4.35981891519725695871541419681544758334639913738019726488267 1.50685022749217696586817956934295190689903196743567091856574 -2.31013719722772932559984515669137946618187142839869399389762 0.556830480056075528978242152018408020470721872598819716558153 1.05024864709472552972939675413225340939562645815857127492141
0.00668343917568614608362574467387613460508990246709253023800973 -1.35110056904869299989550942620590007747813491964202885201484 0.243579483412888754606595747209856597937262108187237683747652 -0.889015319231957435040819788926512038540019470004530162844673 0.126876844365579856978407825250198191609008707598563777476661 1.05696536893941146632196453827576867075994572800842108176318 -4.42444432161887453235322143378552535633728397639596090215183 1.56312741297402698837408068573334251509275025276767598419878 -2.34127224562929614256764189001782385347821506510454377717034 0.576265170506679271595002743977843330745301478475047220852978 1.04997345792391994316776263379663694668570146497018006650649
0.00630957344480193249434360136622343864672945257188228724527730 -1.37460688130638568970516900224328593581609832161974473664378 0.253461468610084337108478849072318468397719050270098070765075 -0.902841902836972975758014312315618098415810869875816914572686 0.131601674294132011279351540066651435623719374319650317665764 1.05738890258244234877138412624213993669924234031056309452983 -4.48876687806714925007256588692871674441348228548262849256555 1.62056707487779400699757222666682436720779316689202047860352 -2.37230218324616440101912702583106531911995916625986059024030 0.596100022927048666595735595353891338127802103013886951018953 1.04968479149081037596303789388717792930175547166470765580447
0.00595662143529010460509798282527165548220546328119654513446066 -1.39811663082757405910239062801140842176916752936537623162043 0.263596941134200512099316271430850774958332788441640492037436 -0.916665077172688726156412812220316161918406306067740578600825 0.136436899381952484613024754499649540625388653833283471765817 1.05780644135743819719565107470873624635995747807797585718766 -4.55277940168687902685279794647243108456780197539689776586614 1.67916588625936931764833522025073162594583917787425999407290 -2.40322377540593125878300067324145070592488038064694578415957 0.616336088350842606266876267769769414382184470817358744998315 1.04938301900162051934791112117462283316281304865589995345880
0.00562341325190349080394951039776481231468251043098691664081689 -1.42162513409454310764801692694886768269496602134521598730678 0.273987743496743215940725598482477897625015099934607888247573 -0.930483245834550830695367475781409952486129694391074870021818 0.141383382555395178921930036671825517884288259573503144717464 1.05821806660701035982017009324219209726574089607376146164247 -4.61647532402822739978060380085963095044330946621032977675289 1.73891999290131000051318445658356607175387981552077984364781 -2.43403388432674037536771074646539481605930086441345629848324 0.636974278874789969925412964190700890769928643527695876115482 1.04906850681877068441511143481686625902955102308067081478300
0.00530884444230988352200461868367748268964069695466421082325401 -1.44512780669141518904871131637412006807795033292038494042011 0.284635629618646304517206171691783707699062642666122173862424 -0.944294841189007924515629954806182995724728867157633370984340 0.146441965133106604377935595359054916813611372381452330009847 1.05862385946651292433645163663003145850894014230036822350995 -4.67984867708776842106698365676581464103100269090117939924160 1.79982502777561556814235832541307862724786657954649515452126 -2.46472947034959565953989489673976380364469491127346259684292 0.658015367592748764290343219370030474359972269776643526967594 1.04874161641960851088614258312023547410253099280041638584573
0.00501187233627272285001554186884945768060471989832819263929697 -1.46862016418088602599096981794894125740869202251792455741958 0.295542264346485401088030915239046296639576961534213226447044 -0.958098323874620645764527609420459090801438303129917382311156 0.151613466540218470545078294577021723327499009425318935958043 1.05902390084493933738762920242409286730387657616095239757763 -4.74289407891003898869174111043670030703846922262395990902826 1.86187612588955559262121400523647767485696361892058514084425 -2.49530759310376380551113744339615172317283162437525708382980 0.679459988685002847567940035260303002640956699699452725373351 1.04840270436052684493264998264461414224105076246477213872154
0.00473151258961480478903271112019859268194036766786871638959313 -1.49209782288671423845080725412775399791063753692316737740494 0.306709223053822394626486304271868048837834020051617701695311 -0.971892182344529912554421926436273314124576646769541569021549 0.156898684029306206382452006001998723299244706149535038157548 1.05941827140628709386424000929289954164539451714522072636018 -4.80560671878989201419802002564969272784055804346063260777269 1.92506793947470919421544758665471839623357274725882550479391 -2.52576541259556445691753650171608927986164983070925150050688 0.701308637661222779127227849712561405950091623322128442065874 1.04805212224630620958552929953145666059439842165009694369703
0.00446683592150963118556250524319376616377300178608014568201672 -1.51555650058291123827646556627507347843052140909703437673961 0.318137991326650545213576179803975622379585014086330879946279 -0.985674932447929862152981659707004310839688366194189480078832 0.162298392408684962826002377935619818302055716316247070673475 1.05980705155139276270351466389500549365730188370687326591973 -4.86798234211553139138461805276380739312805614670983113408300 1.98939465347987429641767155918558262900856040452669633280494 -2.55610019021199236227097509352582503000218022560865572929838 0.723561671755144567486584197702827853982868274952891508350260 1.04769021670451788172961142885052181136076849167124873883293
0.00421696503428582248569013359509406378250966577101742598750236 -1.53899201709067105156593850321334219570271480060250004106250 0.329829964731826866802381606448907836999479154457817168773010 -0.999445117048239725504315259555291228594358626784285006656730 0.167813343778597580220918026590925654486786300420184778255428 1.06019032140023913534068546509904349732934383883574326038769 -4.93001723489160713238113098696697074504423890944580467129881 2.05485000132908708254666304821236802851675609475564721212209 -2.58630928963169931172110613858706060226603934531727708559748 0.746219310468669008369150900836607651054718388995817467042613 1.04731732936482258414471066735023663345824247845236658617727
0.00398107170553497250770252305087752043487677037297380446865284 -1.56240029478416906776457545948667401879545425865300121023655 0.341786448667298298312687069649087425956141854337338873478299 -1.01320130567572002281370987416855472231370249545093094408230 0.173444267275830501137549859576233857209140029217114156431769 1.06056816077473581345798313653584065494458509664417300190762 -4.99170820798116086073007567712273247338083526054285503949352 2.12142728090665557981513901073404291123356011331649353174240 -2.61639017763688666557527887195324714117408321451771607703731 0.769281636262754866939023533412527793299468714915758325378590 1.04693379684299918098165270125849685524848800258874577755851
0.00375837404288444167377710959150307399790552984575794916913823 -1.58577735900644480542273185408198862348386808899161979219554 0.354008658292851208331548267353597961738713168605184450474125 -1.02694209421233200383153081217811777511755477110801352349866 0.179191868827273826441524461964801217123603322546780734165804 1.06094064918197409456776703523502776316940396174446373317782 -5.05305258110454280385818530905184949756560529388545556539385 2.18911937073185108348618644929057463595680476519672799355426 -2.64634042482062361932697836857026279401729909926351888825173 0.792748595392171254019590871320033727213992162914358068836209 1.04653995072953751177967519802231797738204841059621998216530
0.00354813389233575458433218702264490620491346832065323630680339 -1.60911933839666646179083360995737695094644650048556156087971 0.366497718540040066254216280052186878139396772170378834466362 -1.04066610460669492401851446218322508987997380143695617579725 0.185056830912920791232820334379666119172153157327674650074974 1.06130786579795656757039655287902897232097328434369806527401 -5.11404816663267632396039067701150814784898553167489928216605 2.25791874628671245601941550815372991330330228504660208775547 -2.67615770618501373691721957378318993594606482698111958675330 0.816619998880888004786134690857483388760627463539062845366020 1.04613611758262959390274604912384748751298808369134959298229
0.00334965439157827659548772619089737339711956899485074282328502 -1.63242246513015421713999863498934629471148872529234650628048 0.379254664199880705903572480778668035386390476479274429131515 -1.05437198461705326513989782155303580943346867421221727372109 0.191039812338780012900210537973996312129064520729249195206377 1.06166988945180139603330052275735921232074947454123071246677 -5.17469325321122976426542738171608746273509633834276271375082 2.32781749646129635914247337729170133745968248930933687609975 -2.70583980162648447625094680774817330451451653019982850654484 0.840895523634617463949623674660450418830493076561227509799902 1.04572261892539384737164182688800355264460112223874608571485
0.00316227766016837933199889354443271853371955513932521682685750 -1.65568307507261494271410644000789286723126674158604418043393 0.392280440086826551805370814349898417885889239152480540455758 -1.06805840758022511153801232513700296920783329410529505639742 0.197141448020151064864524370107724340469751459256768498908339 1.06202679861042084480259658404533699950482534845765553395094 -5.23498658925137292606320118668361397969465688604461010897181 2.39880734008164631211308820199099993014191180487483699579710 -2.73538459630527318949936032498580488369961172275933301077628 0.865574713686776536111590709191633033294330428643789444286701 1.04529977124716773085018181883675656813735886945747185777189
0.00298538261891795961791327696252157253776879544640866045342230 -1.67889760785011306888843895351762836567048829739058956251295 0.405575901277482511620058125079584750046849748704782546123824 -1.08172407220456333176528633045641545464666681303663905472051 0.203362348775690378920983686525411791048026502460059812616842 1.06237867136367319590956406302729035860495062393008179643518 -5.29492736632185183079209892984250422953951490906097800730478 2.47087964248675019523731653652268922521871899927814693798093 -2.76479008089693016965543708746836147131739226894703611322348 0.890656981573913848658823080392095454333084762299918813407349 1.04486788600870520450431656723476585792523897779587443875048
0.00281838293126445381910192369915511071868304358377095400294105 -1.70206260683637087019904733318652780684540643001206267639068 0.419141813422450992031764545083694405053343340108211357837683 -1.09536770238502275421161083666294078629632564820103896907894 0.209703101132670292440878828533057027111472631601417517433450 1.06272558540998680276858568478101126241323201452084795845315 -5.35451520247611558159616647504002934713808553602261178080418 2.54402543212180449843730250519458654896095416691577446583661 -2.79405435172435649729031744736576479593719434803320381526523 0.916141609836443028689781189128732693103337083909969664748527 1.04442726965111673628883966514405137056391680627938328930246
0.00266072505979880963499131170263056000703550366548236255876142 -1.72517471905905628650636641638336864317638476741970690882506 0.432978853129647694104415329217260662441371401933055818607059 -1.10898804703848894353344876976846956770213007053809834627460 0.216164267143809343933001776480131980178476034723947477799699 1.06306761804245464754913281017799878502078785582030243861846 -5.41375012554717814186122847868977821354704762470039838463989 2.61823541711619932000867555128438576121398062033726105969907 -2.82317561076954347549567619624324181237135310743095979991388 0.942027752640339006726636134942866705520948759697336811298207 1.04397822360839112487915899262831830507329021873642917206075
0.00251188643150958011108503206779932739415851810078247542867989 -1.74823069502677760196363575883767679630205712512729401093909 0.447087608417371505419194811963127099370381713409018642071977 -1.12258387995758727421353934659646767060544261635903732216741 0.222746384216026785531027281056353525538298473865051647700116 1.06340484613539739548198179245028955895923065391339990156020 -5.47263255644180069844342190145397038167942636035721981090047 2.69350000181577594380888575947152945897649254194322384130785 -2.85215216556478307587533922671195261711140108073280792567922 0.968314437515289483992429590410988947605162364825547145054874 1.04352104432334020720802618078347093877643285589238822166916
0.00237137370566165526165175275747888983856793665042552794627495 -1.77122738847856183005094163052145779317906403061074166552686 0.461468579235362941267688664476309777060760918876000177866366 -1.13615399968125456351340972402355377976339516017756253911035 0.229449964951448822043302937537274388892792299158158982163638 1.06373734613139258184161438624878984526498235927577533710780 -5.53116329246444194308303271609516330868400998707810563597954 2.76980930324008389795755758941438201712817480635795313695907 -2.88098242896367679143503107046369630261469060920082807587526 0.995000567204647759849484730209615247243032210881245205318540 1.04305602326680953398886231052557058440859399323319156379245
0.00223872113856833961195495085246574233370726139768380352806535 -1.79416175605764749502185155471642719563192457457061643466334 0.476122178052039200362348989974402875103460997896974960649411 -1.14969722938041938594132324525133606067697972712818185824067 0.236275497000968395882471245646605172104946570957949125673766 1.06406519402876722251847553597274800130945767073358040477564 -5.58934349070024900255971940494097521072884326508936281831471 2.84715316743657191609981140553799174109385246663611601654407 -2.90966491879278532557810344022311753577187007159665894096640 1.02208492162240550537913443356450898484682430017500817427666 1.04258344696000031569351392035169511432628024333367241024706
0.00211348903983664679556034531737932801048741794608265215125979 -1.81703085691147265578862076144222117715087262135782886660535 0.491048730506050990168405791778737592490324113502271243420268 -1.16321241675720117463011409107909681669649649576929338756225 0.243223442930634502699868530986711581819780596886138337256714 1.06438846536955080751638642900213074525656200122966340273262 -5.64717465148515572322827340906874444595533333438672173178063 2.92552118570488244785196809380179608730535004215154815690918 -2.93819825738523534470174537940293124735486230550196152485848 1.04956615991229425577499465501201059143946405389520011266553 1.04210359699975034760886230122931801079757129803088488149989
0.00199526231496887960135245539673953555798627431540534609922991 -1.83983185221978549226106126351068238295978636065276739040649 0.506248476120266835099844224836906001282245526874234653965202 -1.17669843395610216267939092376363844138660605523239731870572 0.250294240101121125889543527731420730492576719851597923358098 1.06470723522788531841690613289888349813088646665811132624981 -5.70465860198992233116607502660955233523397598397501872764910 3.00490271066567765050872835265831473000048245462166031535254 -2.96658117099803376948230487890184394205571122956940310987403 1.07744282260403182301661065890298973122424668585433530713656 1.04161675008662419968123907725739532265265075187655970473289
0.00188364908948980053500089115020874968506818458999333954629198 -1.86256200465284757761659886663246413842124069117646014992060 0.521721569076254593476441738321407919256813823212552215427074 -1.19015417748572998156424488311612365993524419131894864342529 0.257488300560499996272551613030214508711122565553963593296266 1.06502157819888860585468142620761673713416814028177477739887 -5.76179747994369580919910326016247137306751956368741846098507 3.08528687214970159335439638074688460925594396728493745783006 -2.99481248911523643880736395851392730791106579598736079438359 1.10571333386165392599925972634448370043861895630219435832194 1.04112317805566568920605701389166492483623331616214479222201
0.00177827941003892280122542119519268484473579052640225535801183 -1.88521867776173911033999314432481786863809253243931507546224 0.537468079047297356483094772241600760947935294759999829973961 -1.20357856814965217670807731609279267917986547599362079286892 0.264806010950515588340106163544394494880333704608452336203981 1.06533156838796717133353143562372976819842058791058030077656 -5.81859371752139820861673242376372177905586852025590480757081 3.16666259288407428734266617753192524094144421779068449450499 -3.02289114363947808797920630690973006859750912932463641002306 1.13437600381881150559068008090882255319369942719126465215495 1.04062314790966852686983691319925248590149030740942879571406
0.00167880401812256031397195008041558301076991423343025665869436 -1.90779933530281090062489586312948243889577268742838447442164 0.553487992087951758918328140725226407845181510899104018528640 -1.21697055098504689492875032434255950686613864849560649871355 0.272247732426535123854890454238762968001791275499597091918320 1.06563727940057411924765512958245510123369783795571510792374 -5.87505002541796497432210049206193731400643452075871133859336 3.24901860395411381111811231024167575877441195619897364290848 -3.05081616797469605051548118548312088105959170714773622098188 1.16342903099586983021901193336308284542009371246606216506611 1.04011692185482402456099144118549346216695158417386025278759
0.00158489319246111348520210137339150701326944213382503906831630 -1.93030154049835982623801672839397541398560935752028839951688 0.569781211578130966306260635843756024858374198336062091301921 -1.23032909520787642702848870689273461810157087286711873634048 0.279813800591320930297043047517604911830098824564176183014952 1.06593878433240777970011114535225432877503629178976575987509 -5.93116937713116149991479435480813058406236770993612199811593 3.33234346002028907107908069361081069659986858439254695438577 -3.07858669600317250388977213713011381564301513037959333852048 1.19287050479361598500266709598952825117625813241225194868372 1.03960475733860786262892246343624887839597171901319684465184
0.00149623565609443341188028511438788715777136004580284463413781 -1.95272295523563282823157876429049354026916127304249912979206 0.586347559219672179742539364760815413002420093555254762543289 -1.24365319416337204287535432763250466878030755016883394748235 0.287504525442747354156784779868821832232714830179412803649740 1.06623615576004625055545687845748896993950553070752189306124 -5.98695499347340769046171351130898608392617373803734894736900 3.41662555427121358708209245942613686922504811605333462801664 -3.10620196096028098770917553883707773092748184702864070711653 1.22269840805836604621022766032089743047846932188461983786268 1.03908690708977112133184563879932860074281342710295216418729
0.00141253754462275430215560786393024092978971615010126851091197 -1.97506133920628934741630684802919305402309649809364339191824 0.603186776083329377348295395456347181370039947661029094120003 -1.25694186528067953629605159083895139287780685756984844469454 0.295320191335559611790677002307584156241492696132751236759124 1.06652946573201286802963990695234917114482266589413578168090 -6.04241032733174128722126256203767064357656977775409819616983 3.50185313309489627085572650700621017123108190143859302587291 -3.13366129421055385112625190952199066829657342190151448569651 1.25291061971326153811158027242662679357889088604467012185341 1.03856361916030407307438381522537764355667121222947732112482
0.00133352143216332402567593171529533109241566796476437099332955 -1.99731454898847345396320017095419678975504900797988054239150 0.620298523704116143256851442536493204834205335277381560219724 -1.27019415003057501174688527394294853782825039511095993241349 0.303261056957247523811837738486695092438818238996393345327286 1.06681878576026738889400958105784768655633833489452770468319 -6.09753904869375492892679169932090997407664257941479205119076 3.58801431045176475916686970657060664945607137198968867884348 -3.16096412392888972571244095881472611186058675304360306403795 1.28350491745055601144676204306192607339308212813116489616481 1.03803513696924459626346510845982089075175925795956240144427
0.00125892541179416721042395410639580060609361740946693106910792 -2.01948053707366484557129644866105496046889437905115267520682 0.637682385222910770852032802026529284875298085163864792843860 -1.28340911388521961083680618712699651473942733395037352890382 0.311327355318083069236474062244260016566841394972041650627655 1.06710418681211745392033934986560373683016341524530969705582 -6.15234502995605304664085910133973897092647847660074575723710 3.67509708193426694656263111219292958641244936393490944864039 -3.18810997369089552846054051876861884196532245273369095595734 1.31447898047971612959196918957761491403044826823126862897055 1.03750169934820649634132030873147506064589075171527130446859
0.00118850222743701843773012246489217727120216156195122231155708 -2.04155735084049243976835368031721979355155301893768665353066 0.655337866572226311286659932104976153242931855564713667668534 -1.29658584627898001874705197539833215505953532045184326032449 0.319519293755347155592355497989591922198108570758118055606620 1.06738573930254470137225093533118244500630064708524217108680 -6.20683233153049619536349969215228383405709638949493991666742 3.76308933849913357758452792202587172322891554519284753846437 -3.21509846097650730086305237736769421801468425145296275325122 1.34583039232619685724814361965202499129760717689561527326904 1.03696354058850649349339692491122480360007656412397053416281
0.00112201845430196343559103894647790573672230850736055296244507 -2.06354313147770552307863366527827007352661990046986156496503 0.673264397704041811706222999358186735968471415414806965808521 -1.30972346056939864007403255269845455086598493768044680567404 0.327837053951747970060930661836700904578115015907297682092134 1.06766351308693971099215724561104860389233340890713702222864 -6.26100518776223561548603112544329722391760069543133680136447 3.85197887985964593125931384383708832829820209966436805138709 -3.24192929559115977307430545321373781364706765562878556884411 1.37755664367579657562627511681485484744561184411192503350096 1.03642089048977214895186853063762054376466382294758727824185
0.00105925372517728887880928037327810861997940090623275617859567 -2.08543611285850540826391857456860216810246642692255052611696 0.691461333857587586681961982864366247838326384673941584203146 -1.32282109399745322914699959602859521608221767948516306663657 0.336280791968010790187540041822072756997018498467321148662781 1.06793757745423978286401792245699990963321559802707865202098 -6.31486799317229280483478353226143035116664292133538067509649 3.94175342752649477192995446876260255672382958695636809232471 -3.26860227800887726034826270968512445686017023052699963079322 1.40965513525955455924922730761194360399332623403815863349214 1.03587397440991654256310216687459844286730873007574754193823
0.00100000000000000000000000000000000000000000000000000000000000 -2.10723462036844535893685148984468365254716092920981895637701 0.709927956864976923969225265311939895520996647168818044125417 -1.33587790764630044650437989831675957524966520007554103353049 0.344850638289597223169422092790667473636142470462161511158938 1.06820800112046339155948643299143188475947737932372544538874 -6.36842528903621059219888593648040932908478826795634489666361 4.03240063748703704859521873071751501566435307720583684551205 -3.29511729764173966938029614890494710696187684756720491173517 1.44212318077421960897755559012191606495564758788210358354808 1.03532301331636907376172250303111352580425909264832447284089
0.000944060876285923380364380496602267181265916659152331181421896 -2.12893706968910824068202908838720898231528764281534079296963 0.728663476492579071184488433291260037402568247167759758341337 -1.34889308639775124221315210639506243028082401316092819893900 0.353546697887490539472874552618638521944212340561363797640047 1.06847485222263500389444973417744858588395916572925358451866 -6.42168175030909636899954733450139928780455350963206581401494 4.12390811251395268846031239266056516082491068120816519148660 -3.32147433104023829528185710736642969914530796860231465514088 1.47495800983339411634679528062893465845182075410450141070680 1.03476822383845532725042778591744608580348649570034401074645
0.000891250938133745529953108681078296963985874782930048369947943 -2.15054196553977002508395688783225793580218569269671772551798 0.747667031816033609386508221716528940359787366002498780050849 -1.36186583888577809521539457521896369016956587685964043493714 0.362369050292963095763739991467394283651129293449867756657749 1.06873819831309380821885078971237211626868863585430072966062 -6.47464217290619729711651302196990904488302682901082756859065 4.21626341409547282928699031504588227721392621900208023569385 -3.34767344002907796896837181804183487212865960280682055197080 1.50815677094454181617602087557075723737164226172375239920671 1.03420981832082251502448098805123242977791123274975949947069
0.000841395141645195091152741893800476432862405502970163005990276 -2.17204790037925298675244945052613341329707853488741020878099 0.766937692626814315849873045927656445264903536266503252012943 -1.37479539744640492857269908072040772668275126871549587967711 0.371317749686221827184147746236502822312208850877079924170209 1.06899810635417977420858548946055725913601866553370484383584 -6.52731146134699381403375410927115041954164009698794915768105 4.30945407398049074105755156234608447343512821830612264866279 -3.37371476978300617558997292513703424445343275781981626434289 1.54171653450713935715779190554079012832116774234172119725650 1.03364800487781056993923280501232651286810307665891479867772
0.000794328234724281502065918282836387932588960631755484332092324 -2.19345355307016527562703232510653428546508660796128105934290 0.786474460868261271708320040477128879598780598149412957934072 -1.38768101806337994129421313055685805686587975009617881491531 0.380392824998808450424044974655029402376417329182905044115701 1.06925464271329034438783598323618226302010956259111458254469 -6.57969461676967375396327238058898886979938558850507070144229 4.40346760533297546352054915705065872474834575380021600501199 -3.39959854684725717546501676253668951140243689876121569273315 1.57563429582735098356949975494922588939428377764758979158969 1.03308298744867251535869558222433858275474647788817759597564
0.000749894209332455827302184275615136438441867918164971014620419 -2.21475768750771360243064665809522822949898901734742110984506 0.806276272099013198207398907775599275156916011354394020039408 -1.40052198030907962128237369966186339673980704716920233262940 0.389594280029612374718164616272047467823382655555931182254306 1.06950787315830095183809089736724706786756383113414715618179 -6.63179672532175685531346341222354772998353106110525957693818 4.49829151349118398573676128477816803048033306558702665188955 -3.42532507710719105016763173018694423270366053680219806396212 1.60990697814471148659986521516179836207941224751871034410642 1.03251496585355126361540893653731603393957565678726068471228
0.000707945784384137910802214942189312709354432965551298681327159 -2.23595915121526313161063788413816416108825864426122538027947 0.826341996981787723269904350047557137664085489317794812422604 -1.41331758728013880839970718015873232275294720075405456386011 0.398922093574336383215732525845747089254690897162923927376434 1.06975786285334246249280957830305263075199777697316677356683 -6.68362294693158009960502924182858255163509739332827056889069 4.59391330632820895861471694094389652051159517663717282407301 -3.45089474371168506049118566985461851842900511510157544214666 1.64453143566641457477479384234024046583358237220529048666642 1.03194413585012349662733674384696359197744700724677354391962
0.000668343917568614608362574467387613460508990246709253023800973 -2.25705687390880342327363420405943431652628308453468816999525 0.846670442795475401042304831085903890437384328964932743286693 -1.42606716552734684375202528491213086370043939139321716735897 0.408376219568237935074231021428799651874561509780843865103844 1.07000467635492855481340295164492184944951246246324739452496 -6.73517850446432980482831355593837839447499852662598302610621 4.69032050421140398939136600168534942890236772029444715724671 -3.47630800495479879463532162786709256602205152584518372107710 1.67950445660492136670355936164651955081284817100229532788199 1.03137068919082474911118423502910686371067498957523225176873
0.000630957344480193249434360136622343864672945257188228724527730 -2.27804986603246149541339430420012134505509205687673836106180 0.867260354968533742253326508063243273617301863834273275449429 -1.43877006497939355715476073303643023731931649077773843706856 0.417956587241952459770942353348348614374568063352140649657803 1.07024837760842597422562549414206607162116347664414757473111 -6.78646867326531807170866389041501509662144659017361929290544 4.78750064955919622867533530587021237801759151829308179773734 -3.50156539212018632107031227173802478975213560563389331733152 1.71482276621472627718882972978506024364204979116739762942349 1.03079481368057324292739255048263073747432971470259248554588
0.000595662143529010460509798282527165548220546328119654513446066 -2.29893721726718288393349860389718035520637576399557943355567 0.888110418631690172096418046601212283906981903407565945403354 -1.45142565886009109946364530847311893032696967541101771078532 0.427663101290189277966479579444211872518075464003592412660978 1.07048902994486053419259971131072836580017391833310277791384 -6.83749877109225026672755462448858198812031510889124466011808 4.88544131599472511573916905769006706844365590077073139031090 -3.52666750729266892045496309530648839534997124809311650095030 1.75048302982424461596324887764434697385433862540968826444192 1.03021669323491340516785988088006567552266014537667664395273
0.000562341325190349080394951039776481231468251043098691664081689 -2.31971809501467905599566287914484623417771540255476841117265 0.909219260187987623009461561642190653519467100266426674455612 -1.46403334359873841374034014733873863157761038505174632697055 0.437495642053075794168958204314193478228495128110038969478485 1.07072669607805167993359533142297288506630346118071419789514 -6.88827414843731775541611788764560275763497332921379996589009 4.98413011709663586079268183291176764505342785011938407529500 -3.55161502114131189669686146384309255219065447401699087338614 1.78648185585891722886654439284907571361716380404289694515293 1.02963650793850333806843990503825660829071864628404233875179
0.000530884444230988352200461868367748268964069695466421082325401 -2.34039174285871477889385578311263721075550249520320273018281 0.930585448898233298993375191695322637721628218857610824408229 -1.47659253873333445625943034386494842992330268315570415982963 0.447454065709911369832650411407703569146268071298513735901850 1.07096143810206838428424421328535748269210536367500211286418 -6.93880017923907693449215143401253735122956577048906829409917 5.08355471474820574867046833664725819631154670320779276364412 -3.57640867067826936364635031161987732802779545853665637402165 1.82281579885176198228856998140305630301621745121816377463946 1.02905443410387379153091601348971974312971737172522163773108
0.000501187233627272285001554186884945768060471989832819263929697 -2.36095747900578215995053001299727320863650346882956926408106 0.952207498479939921788304732671543580404408354841227323545884 -1.48910268680638412553699201490893682850412032561171794997490 0.457538204485078803900484387297515626867595459283212188489112 1.07119331748899910774850697167747195792590971582569743687070 -6.98908225198324244479944035064483695882672252773114554418046 5.18370282708679004630925011590658103683924855973169561117065 -3.60104925699757263918087237097081274272345184198446739343003 1.85948136243773933798289876302677403261130722345330954318079 1.02847064433038941521431441324581432793915956817074722354289
0.000473151258961480478903271112019859268194036766786871638959313 -2.38141469470717915178979358478911725985058439479424301487459 0.974083868717879392300897906587639224882232737085105699155500 -1.50156325325307723827418706527699935330407650507704609525031 0.467747866865848621907181853359129645884719377929683878883680 1.07142239508702852612706392725656850736588049323913222524754 -7.03912576119072980907999883237822821541726789092399325119351 5.28456223605634174546248574035046083883847360791710583601748 -3.62553764299794178441050887164133235935705057471520517310565 1.89647500232843921879849595038953869532859096579689841862903 1.02788530756334623343150028934802416685638306009484210985972
0.000446683592150963118556250524319376616377300178608014568201672 -2.40176285266447946143068089943347524817004832264998909744550 0.996212967084401177530278894348854808127311563782927058299945 -1.51397372628165581157187028031454197066388273134397606091404 0.478082837831799403659229190094579835663247754162513420163296 1.07164873111881370893041996067663028008558868774225689535957 -7.08893609929053100304767773681900548443080220180294013950149 5.38612079456648528451916171575467311017923305209566845588443 -3.64987475109359669838987838648362648429926798482452701911739 1.93379312926373837580254786150971229254270182317232629074817 1.02729858915314238946291788739571906539844472395970075647059
0.000421696503428582248569013359509406378250966577101742598750236 -2.42200148542034811114844046364590474130949262149353455770767 1.01859315036770176784891403756016275942547695923764530907180 -1.52633361674581837980925247757317498321301362164754732282145 0.488542879095566160671655694598404117856434492266421287260469 1.07187238518015241980596162013734841759766248079390846007079 -7.13851864887429585830892945835401362634614691158556171543351 5.48836643326230862832261688407214493618318900921237746855188 -3.67406156091693477865090344602809157363311724510146586399420 1.97143211193722110068168763227522303486440966878927451314243 1.02671065091446224372749107605524324717731455234483522568597
0.000398107170553497250770252305087752043487677037297380446865284 -2.44213019373662247447155003730225716501195936545425960173981 1.04122272630626714562201433906572201735247918336785887312818 -1.53864245800904210344720648146350287658111684737848319035392 0.499127729354618303945757432753604515862686379396160906439784 1.07209341623893620613370145206630292663152345403796488449335 -7.18787877532882279080567686183892186105240747396056514801635 5.59128716690968064226472197734648451307591027117988936741627 -3.69809910701682721083584470801630630404404278763268375109626 2.00938827989230096910178752654220369610462139456483755663174 1.02612165118541688021999426455259025399398354268360653798008
0.000375837404288444167377710959150307399790552984575794916913823 -2.46214864496154255262615844755230849923624236992134059947078 1.06409995522774726753953244721871048624699667711913262520023 -1.55089980580073402922475676351128960099157762531560176571180 0.509837104553759014884783740401664746182153245363332320890489 1.07231188263438094848243420165252688763061336706355895957024 -7.23702181984203409097949180806827451993044179509487849431045 5.69487110040150171008421119424808037619769625265587053442993 -3.72198847655616614821896629870497656706422790824929629576589 2.04765792638612695378635045830205321008588126554407256787181 1.02553174488658697574315090751583666092417152229030161995555
0.000354813389233575458433218702264490620491346832065323630680339 -2.48205657138797666573207052686911797896419247530220584785655 1.08722305169055999359652878276510333214304809982870270808412 -1.56310523806415205236053388340491587315155532188654044989537 0.520670698158028840413030028919513427711642596450690343458899 1.07252784207652755147374361076363899783906499518424007266844 -7.28595309277742371404483358215771022511909260975428335449437 5.79910643439085527384208395825245029857937316599800733012289 -3.74573080701217104183374030488047003392168567356444138212742 2.08623731121850333144070522531641848996495591797058320032488 1.02494108357991681504274592472594106278323565566967945458655
0.000334965439157827659548772619089737339711956899485074282328502 -2.50185376860444970934532435867001006106299233853568587985945 1.11059018612656159964200480266363855500818569275659074822751 -1.57525835479606392896774871263450634653850069132415255853735 0.531628181435688069696804515915116644232504264032737202441972 1.07274135164600547548378397793142094731853656696083523365951 -7.33467786741141885996403714620459770633710447369600556798773 5.90398147055754679915004074720069919882810653509350470419582 -3.76932728388283480916560353609157766769679294529892057121187 2.12512266352319896441440877535175147371171337157212643046247 1.02434981552741099059300583189392264083216107720251022012036
0.000316227766016837933199889354443271853371955513932521682685750 -2.52154009384074077032504790233900106314501356542251395617953 1.13419948648316189259000419812623512778566786628254107869504 -1.58735877787813911022878840656751784196628349497917733708036 0.542709203750944905115877780695644250637519912213758761305873 1.07295246779405183323138201798543034278920372000869904519472 -7.38320137402759020665302013705278667442235713274687965179891 6.00948461651499508085451757031542290470639741431955803020111 -3.79277913840275997652514549522724794269865908857848184754394 2.16431018451916742334415766620699477217368906509964158632551 1.02375808574958800734548128606939272034580764098484968235468
0.000298538261891795961791327696252157253776879544640866045342230 -2.54111546430977530563684740654251149966131086978470311882066 1.15804903986330391319826743064634293548403422691350418381351 -1.59940615090009323986265816733915971031002858084046615443964 0.553913392866089604076106502359233330929069474849027463384571 1.07316124634277880636691881414999382381235435996520903702582 -7.43152879436117892205707231669069156544438296420452879586749 6.11560439036487940095805940747116552982783875395197597217853 -3.81608764527150195829255335294388220965838051009030393206392 2.20379605021934470613331105342439508150664457730903643021517 1.02316603608364761937005815046238376278726561409169823113586
0.000281838293126445381910192369915511071868304358377095400294105 -2.56057985554749436194951866053375881458023396340471418164018 1.18213689416177116705864665491435273550323202736183010563999 -1.61140013897462889544483591473372231903031144656122588197905 0.565240355252688629661513235136154955035965570462049894938232 1.07336774248568217440305579679746527565771382795036347691741 -7.47966525638698089560510513768842148631633503593553410398569 6.22232942490734552611179700511593704164868856079305386351363 -3.83925412039740177537664709337722553117447812030061900438120 2.24357641409483569454449741273710004352192550444230644390875 1.02257380524131125634269887418253991528534031519492194298659
0.000266072505979880963499131170263056000703550366548236255876142 -2.57993329975233955013006423251945677499556871813946995470763 1.20646105969632917739369290992537074165500993658735827272595 -1.62334042854423858594092264802094690576732639580098934242177 0.576689676411487394843583853520925411393984830004030089175012 1.07357201078838379143172070754355978149371133363300181886356 -7.52761582944323926833290084363112057603638600122571745393984 6.32964847151493467126870930804683050442956474784517239226296 -3.86227991865975426551780792301167856474833740148393544650402 2.28364740969244368314348215597013637792800183757338935829780 1.02198152886629735285586473612177112550909015612762331457924
0.000251188643150958011108503206779932739415851810078247542867989 -2.59917588412594778326812627406442349616201889343046971146069 1.23101951083225281183947465334159837956286845556080528275390 -1.63522672717995716734763469909387152462232979187571633388155 0.588260921200665403987838078113868726684590434235545589018574 1.07377410518960089477098294382854830001256106032712281670367 -7.57538551968384448879574276925223685239599908659447934695894 6.43755040367872322663323374266311507067155130016458930319959 -3.88516643169202067021554089364123032496268464002554363006124 2.32400515320363904455193298318735754488095802408109333144815 1.02138933959139577233794453373171192649669104298750312030556
0.000237137370566165526165175275747888983856793665042552794627495 -2.61830774921660423467212256653725813319754184294262359170838 1.25581018759883620931944550413465788113931138873598547575915 -1.64705876337217073164875117945311896095468884572803064410018 0.599953634172083472927715772150385859942737339944133827994354 1.07397407900233518370306014216325349145985935020715877756381 -7.62297926585082588524364535599968967579716104968537017572815 6.54602422023544819001895911680918593661271938372818590534975 -3.90791508568865683927482676699248927795487047471423186721724 2.36464574598320310539563323018103747955232904034767536304765 1.02079736709510781995561842894381973105102620621348605267256
0.000223872113856833961195495085246574233370726139768380352806535 -2.63732908726695566697515405905501653615545241845598884974970 1.28083099729652813349341212132560858811365242784347887607506 -1.65883628631360768842172418134073301022757867019527740686105 0.611767339915159230399454159715623189578051382745676082536230 1.07417198491527466552701408071717572804939408245899920253197 -7.67040193535883915850691792956199500345945118960433492938550 6.65505904828464487760980808315059164650020440404389468235958 -3.93052733923799058870435093686917524317627104320577915540921 2.40556527701592136138077115623420827356131425237589768441332 1.02020573815782056540680567860434696392821063973183063008722
0.000211348903983664679556034531737932801048741794608265215125979 -2.65624014056743931712814852720819620773161866757701813575890 1.30607981609338211875151783078556786976965479670546602588676 -1.67055906567465522127498516369614574715149725068524525765215 0.623701543408004253980779630337733852440967240865161978928410 1.07436787499440132998710383603488835918402657919467687819990 -7.71765832068310923553539193743313365540219378591064239388891 6.76464414580504067561783442172895562016897525950052091958877 -3.95300468118344436850791499359252907603475036784980591111446 2.44675982532983603664867014657974612313891267295265646973455 1.01961457671748634732786593328485444655131904632171072663184
0.000199526231496887960135245539673953555798627431540534609922991 -2.67504119981683498503370433563470907671503764523490980480786 1.33155449060955776762257605146230254079819092032995115123629 -1.68222689137116059152376782674902687405807262736441367105814 0.635755730375453957091292406874854853159413252911587930309230 1.07456180068479778148503618705796476035163119120528717737141 -7.76475313604207649429845334481968060679306580739031314496033 6.87476890397963247040525812790562100347924874570440966844634 -3.97534862851526270523331848437161464130422937376833191314599 2.48822546235470148731363917367356454920564825590866707918327 1.01902400392478040662761561167335864309809587574483354228841
0.000188364908948980053500089115020874968506818458999333954629198 -2.69373260249129995449568551885451917534754490014587011277815 1.35725283948865692085155566546101610106907853006623269635928 -1.69383957332489190845595471077553418544260064852795711472477 0.647929367653619703802668684999173408885118406990506502125424 1.07475381281264603108090448646397976535990314288887950051048 -7.81169101436581534027349926462057370852323207595478934164718 6.98542284923902712969237119891106481036938975957352068738755 -3.99756072429476821615548248368172953777621424718510517663488 2.52995825422441687319407215914062469075624001967593489917035 1.01843413819771159705502135153883673852656213737130641410206
0.000177827941003892280122542119519268484473579052640225535801183 -2.71231473122319796074132468103436810948370233514481496162133 1.38317265495472607121424404937750664008020668246326754295007 -1.70539694121684701910193251531753407644904012674418451855001 0.660221903560591568408600606991046548853422619635094952135180 1.07494396158741172687774941378982451137898801068863555958975 -7.85847650454114630297635584423265932182954234621193020443719 7.09659564503274521771060160236737538168838019224837086034684 -4.01964253561303565940804421572305995230953597797347454678136 2.57195426402233870208510070646863592945648849827038653243648 1.01784509527566304846972701246820483750455723976753182485369
0.000167880401812256031397195008041558301076991423343025665869436 -2.73078801219098469373155267790863171070396419710922247827546 1.40931170435380424928547765573807149619611385668734702815103 -1.71689884423361212098717411084918951441532420470233672562967 0.672632768272919659737170137266163475888239022535193866822025 1.07513229660420718171783866943926990058114729273395758939785 -7.90511406892424501085295583428713751882226672990911803785308 7.20827709333827926214451226030593065323830325684754001558554 -4.04159565158574077536968026519912634152899284846489953730799 2.61420955396850112953868988350446137719262832162278557729090 1.01725698827284151249607273386994203628805323562571417038999
0.000158489319246111348520210137339150701326944213382503906831630 -2.74915291352136337343579619145363956382215977804727976881561 1.43566773167894359582322483385804101179231462426145146315438 -1.72834515080698359969212145556487837293528487430230572791917 0.685161374207501978508461585399647801594229084988605093258049 1.07531886684632664094969886039927853607679777350756946927370 -7.95160808111146234659161402730719805822775601148406745445648 7.32045713591776062813073278264980783972276553685195771728747 -4.06342168138580985451514906684656759883729874744839643883751 2.65672018754789413080692579875535350818956444917131151627991 1.01666992773111590249089891338240165693012917629374389935606
0.000149623565609443341188028511438788715777136004580284463413781 -2.76740994370487483265303477193829655985642337054398985805890 1.46223845907767787527384723534935606122416612547545831170889 -1.73973574834707747026456686238115953789604203873059026245489 0.697807116408507351792658706054222369358653399412395651208211 1.07550372068794732011389399177816675929371337371907154066864 -7.99796282395900851015228165803547951554001579006463789629046 7.43312585533212469426684145948355295897317513311937947543145 -4.08512225231536727917279887215297618415219926660547627247668 2.69948223157906872147180217505036738293285598274431404459003 1.01608402167222725112941460221332633561910795891010158454339
0.000141253754462275430215560786393024092978971615010126851091197 -2.78555965002603737299351463705260493215196876259533065427899 1.48902158834096220445606909688802834540504698713378099589622 -1.75107054296916068895729275864928133831593249784238571986096 0.710569372938963073691916608977208067032790732821993040675180 1.07568690589698983250844507841654236110794923853094198034888 -8.04418248784211833240298529680890130071138906483279210331053 7.54627347572267388371749722789540109044491986856375927026701 -4.10669900791835195349377347637195173340236869803111315205476 2.74249175822245417430186843227238835320368741395774798760388 1.01549937564935395058534557916246137741982213362177201186669
0.000133352143216332402567593171529533109241566796476437099332955 -2.80360261700910249614246988714091910556438237412222815301908 1.51601480237265519833515332706376443013590884521152613172043 -1.76234945921444753089691172884783532491266308676819094826906 0.723447505276638457422040099453930403927641072557128794548010 1.07586846963813171950334037992139611810869649393107902806650 -8.09027116914430468389887480580941831180869423781015303847604 7.65989036336992350713562662235714757246728288522196477384218 -4.12815360613504975944766777936120381780037347914147066100214 2.78574484692788456042409569826228030315123980764492712395879 1.01491609279801771350301064361186218700188179280326605786224
0.000125892541179416721042395410639580060609361740946693106910792 -2.82153946488044352895499355825102459492711180147669170071136 1.54321576663866250188901370725826757302982619831797558255303 -1.77357243976511223172588814269401159546846185650352698429680 0.736440858713857552507863912582609796518283959907063212383871 1.07604845847596789195543500258774814234327617473294752764038 -8.13623286896731989890248526877352436368185060101668046385530 7.77396702703957765590096178592097899793013292228357309551206 -4.14948771749966813935657978106462202771695032276612196965234 2.82923758632094084430398925940107848513503748715882414848703 1.01433427388631719905046613999604249464714713159082783472767
0.000118850222743701843773012246489217727120216156195122231155708 -2.83937084804854522826657540256129631740594281197818320302296 1.57062213059490821672536674145398073173231429679540947978213 -1.78473944515377619863039851179956183167063619762312380534722 0.749548762760876783204466374255698473391582288306426596062556 1.07622691837831188891384802793819437385113915594386196960636 -8.18207149205248046933200992237395638161612963012508774657430 7.88849411812542287740637673990987407789874194744077502994353 -4.17070302338196077124228148139708688982904604044899971556644 2.87296607602782010808620960428005952949208459302491960584939 1.01375401736447768868552030354243720491219319296295841483951
0.000112201845430196343559103894647790573672230850736055296244507 -2.85709745360251373802183936467977028285639268843074296834944 1.59823152909334797910863033448753885766043570616025838155851 -1.79585045346773434007808367247829110673063324507268119734997 0.762770531552466201806538606530358845282012905608837762440325 1.07640389471963195979151305006859908866090247604627108350851 -8.22779084590406654407882394186103091619700685986203142696818 8.00346243059884739801171446242031896042754955760174575171994 -4.19180121427379521810361954031274511795455526876747397779627 2.91692642843854520735453017918020240466392644683709388570242 1.01317541941370657229392160156029380832525252783859304248479
0.000105925372517728887880928037327810861997940090623275617859567 -2.87471999982997784334298267489280591420742323372228870252366 1.62604158376528434065764656725229209284137973323013233501053 -1.80690546004819047556566462564640366642904415060705827510748 0.776105464257336404457845839774792039398809622221336270713075 1.07657943228461607810678325972125030668819288721846432815143 -8.27339464010558368974588493115894688305662525078234425757077 8.11886290077459455455525286885952032908041268140162929531319 -4.21278398812144452510304778220908536061747588529128843167059 2.96111477040842621463075975069958363555456580725643867451734 1.01259857399434571855006490490846177815665845412015948254685
0.000100000000000000000000000000000000000000000000000000000000000 -2.89223923475520438680257772451282127153785305917164750957449 1.65404990438129158496124896312850742346763462740348698806021 -1.81790447718477639810528441336303046317953475244276059785943 0.789552845490056908662745438950808864718673040074809684178010 1.07675357527186009857212823071637039785631512578622116432540 -8.31888648581976863379487265909576498950969338698313509628344 8.23468660690224216004422372715764581516439954102985292563963 -4.23365304870427512216628586018405018987719171027616912117431 3.00552724489777934728556761072654162123528441147898647851537 1.01202357289331305522177052590828041673135591743784664586645
9.44060876285923380364380496602267181265916659152331181421896 E-5 -2.90965593469820304212916926128996187567022971126751276204441 1.68225409018710312605781837352650433080750681062011177384210 -1.82884753380563300426370758612493252755585460884426908707474 0.803111945725115922202423646387491179636754907414773132843269 1.07692636729767337453345125159176991259295020855446254993233 -8.36426989546333203954980861143220764193439370782157041284526 8.35092476859276605491699705767578515725779241169329693128186 -4.25441010406039816080158975330461806410069758691301720008880 3.05016001254999967186627277811917016145459826891101216276406 1.01145050577082687723999488191634879252393145729247091464856
8.91250938133745529953108681078296963985874782930048369947943 E-5 -2.92697090285554843790277028820788861134944851881971078347927 1.71065173121486012403808306354083550731598496291577286427200 -1.83973467516333501028209016359940296888953771993110715487087 0.816782021712775923903293977141793978717580679246621251812876 1.07709785139999625935816319433230331321684446381424521584164 -8.40954828254755849207746853266723807326230436954128556205193 8.46756874608939735358257265093074404671829929658565581528560 -4.27505686495974965536226051414011014580397798444062154730380 3.09500925320817070610928659500155419925693140308629063494687 1.01087946020640753425470544714470304605007481993275281773334
8.41395141645195091152741893800476432862405502970163005990276 E-5 -2.94418496790360094386401620104771876646916808068588613535662 1.73924040956916486744595295955179076476066346979040368834824 -1.85056596251694316884309049085942362080453735899424318517452 0.830562316896384309122512131941837379786736663467817835384665 1.07726807004242402315393568457996332127463044574222814543917 -8.45472496167602556401069272397030437682518460311794513219745 8.58461003939182013492771185386758447435159196929960265132523 -4.29559504342496657880722271289394734117050354885265462796817 3.14007116737047709163441518430513870163585365637764114638162 1.01031052174415222669180989556520795787786391961643801129140
7.94328234724281502065918282836387932588960631755484332092324 E-5 -2.96129898262476132795426793558650799350029926128605061733860 1.76801770068742676275682826666575689773870918034278777007743 -1.86134147281046961979873841540325467923252564214383090871948 0.844452061830803508459979754146512012700613176557218167787242 1.07743706511833182500038776984000678011750347003492426602793 -8.49980314869085886513108935745538971484419748059608404065959 8.70204028724258076688070327053452379882549901497861138036273 -4.31602635130033143624570603750066759712542054687195219777955 3.18534197758476578215807448871587769387453721358392450165239 1.00974377393727966161899220874110632484861118025621353888934
7.49894209332455827302184275615136438441867918164971014620419 E-5 -2.97831382255734901312194569630382216053197358412014089244539 1.79698117457403239169654873940107928815759256052434894744493 -1.87206129834804307965639756847075874521037925835101205510832 0.858450474601630448785784307672740033494042662776583710761538 1.07760487795509549052648654227297414828752483753893086578355 -8.54478596095910717090690133220835850753666540059818215955977 8.81985126598439289154844343734622054618804328823405771883026 -4.33635249886896684856476359090007518833267711304308682630957 3.23081792978267669028962275175617435775558273374281270497063 1.00917929839194228863536275007888894477875415699673945062389
7.07945784384137910802214942189312709354432965551298681327159 E-5 -2.99523038466964885657768634150482968252248870867153721844696 1.82612839700791400381975311423201191078930451426461445543972 -1.88272554646606102848399552384053836149766683270981645663432 0.872556761244880973075929471730307868138940614894274655559697 1.07777154931840295500707129226569645410094410946211410973842 -8.58967641779099991535642365540588216472888123537096600522430 8.93803488829682448991936302296929121588616675917033699385463 -4.35657519351837435370280564478716362652606992068142458068245 3.27649529455383547503154571502598154167784640492681418351824 1.00861717481030475313984459064748093322392803239189212726129
6.68343917568614608362574467387613460508990246709253023800973 E-5 -3.01204958605862728517376028975777740027959667279136627425502 1.85545693072313296348387205526962512216572578823759493378773 -1.89333433920261591836316301692006214062288737632791349055826 0.886770116166820851872726685935851819641534770304458281997386 1.07793711941665134302877055520757063661251571472601751185707 -8.63447744098203739726794099304666165478473554004178392430209 9.05658320182064652086868654725937989751481336384389686773689 -4.37669613845432799388431446868727761137506494522285401645214 3.32237036836066915413483478179422489344611373535071380605631 1.00805748103288807132482061150676497812986451853509363890927
6.30957344480193249434360136622343864672945257188228724527730 E-5 -3.02877236267377529085847574089971635164845731242452122389062 1.88496433656213602861071208423307452670065572715469816602681 -1.90388781296448173336542036287082532687282768496988591033958 0.901089722563631286754276902819433616452420256852750287841296 1.07810162790542476704097123668890761187616351838901000378852 -8.67919185547106089518963341470874045661776369653962352063396 9.17548838767790747969096614058065109109461493207489559949277 -4.39671703146305331203177420733540625191435667271257968208561 3.36843947469446951985721014673459593854885037371981448425870 1.00750029308017984969914648193611053693534317030449886891400
5.95662143529010460509798282527165548220546328119654513446066 E-5 -3.04539966806649325898609645238635952778483390586929470670662 1.91464817460138286746892697247967879638235207380574407626447 -1.91438611819194600555229457700033779401095555045036201157711 0.915514752840603307586630292667140253682938767640270097259094 1.07826511389204803861983213429177635357851225097860252787221 -8.72382239010665446125598435917421282039133383872050759304054 9.29474275889557590065783806173842684453305124222633008225204 -4.41663956372154612835029409809268192293170462315198962503112 3.41469896517338995962426746548630132286714091061827947448542 1.00694568519351164347468206821193998522121285279223931220971
5.62341325190349080394951039776481231468251043098691664081689 E-5 -3.06193247216539090627359326431535086938205220256518603543735 1.94450600524908288573563545167562305599848332119848578163698 -1.92482941902177066250575248756156845441491632456402106523461 0.930044369030562183391079015288261372239853555857871745243821 1.07842761594021159789707135116092746098611248394891361710768 -8.76837167851444145022415198324857734220243089819902958657824 9.41433875874036435131108602591284594004436391315899356373380 -4.43646541865581289816178716995742253171895487753707314307128 3.46114522058311827715139629883401482441213089782619309314374 1.00639372987520527434823340102557051689328306009808844192311
5.30884444230988352200461868367748268964069695466421082325401 E-5 -3.07837176007783477839219350625300327007488637799545822718436 1.97453539031481820842811009654495131567148442053553348921417 -1.93521789294856287665913208135358362652827839076063381733364 0.944677723211229884527196668780656261809854078924922937700219 1.07858917207466307821083192919861989018114722514142753668260 -8.81284226005805586055684076799155487513114584436351635491188 9.53426895897211480840726724313296439709537006306445722590564 -4.45619627084674554517348182862526010391872571739288281854857 3.50777465186102152322434077784635789996585629663631698162741 1.00584449792799061065712384922139813172776338186784696895994
5.01187233627272285001554186884945768060471989832819263929697 E-5 -3.09471853091803583097576133831447510814531960922208314771165 2.00473389405086751155812217961772364135432879343322836992953 -1.94555173048483443195732439023538000551878583618325476568323 0.959413957921240735017708570243417515273940900552189366659530 1.07874981978596103449966691241186260684282266560485404718567 -8.85723658088679038168528452969886059955986537789263092758296 9.65452605802288740059727483608589242613922204468588443604413 -4.47583378498327839311540860020262468421086725826613477193310 3.55458370102460873254136684738469116439283003958480689496617 1.00529805849369795314530301861402515858953218328990278136169
4.73151258961480478903271112019859268194036766786871638959313 E-5 -3.11097379666193062107038487643558328641642394422475444003439 2.03509908416508230063782392840060161172700744429836097263642 -1.95583113482002504530470127351863175349688366993541273416409 0.974252206574532661996567030662719845497604636119238142077103 1.07890959603528647516471016206596732538875240298880221491293 -8.90155699506314875940837800708569767939090795707960638865219 9.77510287910865324315906510519384507007034662983684629869561 -4.49537961486241314815104352737085697548846593629174774665100 3.60156884204520388286698348835775253047633082524410369926728 1.00475447909122876919209010124235586333788480253887277729158
4.46683592150963118556250524319376616377300178608014568201672 E-5 -3.12713858102907159506681305376136884025713677457887094100631 2.06562853280520316397032938962432297974388186734698711355621 -1.96605632147876160446048793668391200371269675675043716793874 0.989191593872843868558383830088457903666134359156220175788614 1.07906853725930794795724523363993331852535356691459801884036 -8.94580576576375885506605314600700468769576748184999176933157 9.89599236828024832508514307131173036044723462002332960816329 -4.51483540243563977274778704239889671252916806636372481134945 3.64872658166776440900523919329394944987331620644922414931036 1.00421382565380907884955670342144096442323047944019668475937
4.21696503428582248569013359509406378250966577101742598750236 E-5 -3.14321391839170489779230540874891354318035635027355782250644 2.09631981751453846689124442734551728705007229175757498886236 -1.97622751797862143552397792066249886032336652908415881054118 1.00423123621605231118981258322156782624852836367547220746720 1.07922667937509604080258955109121201700636642078878825423501 -8.98998506654733377107508093911305157494819695758999286276312 10.0171875924199999454430353179087898132652068620848487148651 -4.53420277690122649043321359829256728911747485642239761687469 3.69605346017782028484043378041086214298170397337062101566964 1.00367616256553031890545698527776480200923593242910361135792
3.98107170553497250770252305087752043487677037297380446865284 E-5 -3.15920085271117806709363954563468265435997828204067033012246 2.12717052215896188003401891984940882025940848507585006625793 -1.98634496348766351632363282985370930796623885756030311397485 1.01937024211010303830031499224041088990128524128837805757506 1.07938405778508326824541219229876948839667294456004171021960 -9.03409698268360087535958435603067098495505068410550890543136 10.1386817371901907980809869897518156542676357405172150011909 -4.55348335384180101576999974368634467650911670716919097144809 3.74354605211654510390684118456769586995808021899421843113296 1.00314155269718299790902762700958692449586598979284668066298
3.75837404288444167377710959150307399790552984575794916913823 E-5 -3.17510043650178493792805156039247834175473562411591189786240 2.15817823782521803381404529941648722862556633000875309427619 -1.99640890848198703067895629161463989597376085540263622630691 1.03460771257227622734510466406407257941760241814159839313058 1.07954070738206542330062627933386155138024586598107237052315 -9.07814351253735175225679529673502014899443717455366708653640 10.2604681049392791923559122346436593043610571019774106509405 -4.57267873440659735523357091429518405787518090316416620587696 3.79120096694500381818185099232516958903675621777386608243808 1.00261005744138890711206897212075726615804137660367666680093
3.54813389233575458433218702264490620491346832065323630680339 E-5 -3.19091372982212107636050681348083440105788294424525589460226 2.18934056369055744845332086686797256184935838586087384834451 -2.00641961440357183581417905825934776670002340970185366380195 1.04994274153355663023605272444573442087331291762793149683365 1.07969666255424058282743984798231975844622446353997910816817 -9.12212656900199935202564766631397135220146376314106306400915 10.3825401125715477506926671931428854773454742531659055678909 -4.59179050453769810779380485992344603854905030232194350553515 3.83901484965865191478979169992976580738278073607327966185725 1.00208173674703807100388988213353119670640997769656467805570
3.34965439157827659548772619089737339711956899485074282328502 E-5 -3.20664179929399011132083749420503186518564868201223066930277 2.22065510786375269198379176779518718232460997240422004826246 -2.01637735331865031371077398425872998241073563139879162829628 1.06537441623787308614952819087946845973937512440254366911993 1.07985195719028206202676515000544493496214615725904138869002 -9.16604798097726126155610580213442180469656280570709316967504 10.5048912893856078769891261856266947859494427965061768207002 -4.61082023423956103971505462112076712961713465746821049571922 3.88698438135318790264813827024474238137039607451130046958370 1.00155664915303700794239450125996771463791216244385305663063
3.16227766016837933199889354443271853371955513932521682685750 E-5 -3.22228571714886944264570772747525671541641106909437686787953 2.25211948819757745789805183757741917228057892931491917188708 -2.02628240757685471879868840428561193425344995062687422112300 1.08090181763798477384690230464711782499619612166121361040160 1.08000662468444172021376105624869703138783433818674174761557 -9.20990949488581947332582629787995729769884577809409267868950 10.6275152748869439366246978551896476201849016570861271950966 -4.62976947689108074317805936476428306321731797779896105264803 3.93510627974288512989252560720907958800697500118606148803094 1.00103485182137522766024861720921434054070847792167945614303
2.98538261891795961791327696252157253776879544640866045342230 E-5 -3.23784656030191298778476114208713789664069365168150165438373 2.28373133307285892166885015370182870618660818468849127546003 -2.03613506947137854037100015769923929317328006701789070912847 1.09652402078779893901421886321878118372037530098733481199103 1.08016069794168012556250974017933928617005389872893157114956 -9.25371277622403672723121923670809254316262952483707451575346 10.7504058165794399810731631438888291943118206641567816554747 -4.64863976859940133595095286319564978098313088455334636088605 3.98337729963255024448647050415046620056181263065434452237014 1.00051640056951721947825041258563424205146596692319102372769
2.81838293126445381910192369915511071868304358377095400294105 E-5 -3.25332540945343889443854235138344196771656463969151146811875 2.31548828215424132546571628399973175748024312059060336713007 -2.04593564090038458908737505276697855681871958684732309676559 1.11224009523091293310510191505891681362300550487366997964458 1.08031420938282019098818096656651008874021012422127536357190 -9.29745941114203692022870233794098609096131624407308496028256 10.8735567677405934990244914373444590783217629932911213777361 -4.66743262759466433943787444598008965585075231087761469688065 4.03179423334427413294697406380802809780934435279867256157081 1.00000134990212748417871368464264570221843316424446592817917
2.66072505979880963499131170263056000703550366548236255876142 E-5 -3.26872334821782149811518025111840826310061959171567907910038 2.34738798711782524925254630392295912849530777159154630261272 -2.05568443302988651288706716085590276277710334937463248151791 1.12804910538518152635471542300783312874865809388317021116170 1.08046719094972099665764062530953949449920717321717278217433 -9.34115090804868174103138571105581947743254081223084585722362 10.9969620851848855526530716213203894506551401762789592065120 -4.68614955366484700213191532246722832055487650481387535647647 4.08035391110015701537874037279122362969993381501802269668047 0.999489753042136434937647278083203023337098010795670219056690
2.51188643150958011108503206779932739415851810078247542867989 E-5 -3.28404146227967924595117409829087578289271127738112513196451 2.37942811235087245214876320591120229017170537497355906877362 -2.06538176595832426789532911459849848955544227695916942484630 1.14395011092311859706180626464397877318944370054400425863251 1.08061967411046861674096135388894509530766834537439216887548 -9.38478869923719714949627321305553731994465478499794614859506 11.1206158270195451943174569085427336568121667507953092520098 -4.70479202762982032946279348808940638937850637445144468267162 4.12905320136220263009272764769608306380489154474466385183781 0.998981661961155239709961826479753738034529187156611760033653
2.37137370566165526165175275747888983856793665042552794627495 E-5 -3.29928083857722384302281496798401490664130788023759942016699 2.41160633562379051040889962035834778435462643324563269702184 -2.07502796838304773316571490723353472480741702544748734653708 1.15994216714795044037219792806424210231303566575245309225735 1.08077168986458086887672838758473955717043607969426077619084 -9.42837414252742117873411885992249011719794088128537492549891 11.2445121503967186495411617816975738036497850063152268455050 -4.72336151085373285183261529175914716077613469870726504601573 4.17788901113058720010621778261732055923071382986575701451008 0.998477127409247900197094676209372274967792389767286740484144
2.23872113856833961195495085246574233370726139768380352806535 E-5 -3.31444256451261050480575042433945808442723309677069562273930 2.44392034873463473932147437715308706713077221897294860035163 -2.08462337726891618239874066063856511820996667762731705371234 1.17602432536514607152611369478418032414090362692972952152947 1.08092326874822300437069632700039559763390532590855890392728 -9.47190852292085842511069684729863195792357992191722521558979 11.3686453092658307536011591557081911283786495168286536137497 -4.74185944479480562109390277819788544697474554443028825044245 4.22685828620151722967006951985709274173231756199770182972616 0.997976198944069062157410318888980310677295308754606105635205
2.11348903983664679556034531737932801048741794608265215125979 E-5 -3.32952772718910491765912071132047961035811053697987362114380 2.47636785812638706915160041338759758487576040891919230227009 -2.09416833751921472851724665518659869099133277834327985661550 1.19219563324925801016360699257319255582368316996071634919732 1.08107444083943145533165940504257901620532826115645029386860 -9.51539305426493617560903646719592346327289447774187078721043 11.4930096521297078625781221385621240636455720410156724644243 -4.76028725059160598122870853085830699856060480950671566473942 4.27595801138589622505587920181838577380603916332938150789133 0.997478924959376229468351514475853765104615924663852532955687
1.99526231496887960135245539673953555798627431540534609922991 E-5 -3.34453741267485931473607703473303600736612691796946588906795 2.50894658547729265499246436033383307541701525557691716083445 -2.10366320164908215492519561707308341711862765481978501064278 1.20845513520591511355199681289168366817636596698458975724866 1.08122523576334285172575685030222592787107483151575176955736 -9.55882888092306210642823086989346357971244209171832992811086 11.6175996198078182117876648767480598023316096837750691175088 -4.77864632868485221979593749370559515738000421488609533558364 4.32518521069002426385965398368426594133633029395267740494635 0.996985352712925211103174291417243162475175630455943348418568
1.88364908948980053500089115020874968506818458999333954629198 E-5 -3.35947270529306796242314549071441474135323586438767014282231 2.54165426826455504365577153029213875014689345411128742566449 -2.11310832946163775656058728622912616361307118649331665937089 1.22480187272881706766522932433471608658148453611224824186326 1.08137568269742561666011141020428200075887968603720226623242 -9.60221707944728360743414322132938857715968851289330526260475 11.7424097432097777182120053170264193201605324422408507985254 -4.79693805847378818025013079020326932013583765238651532296768 4.37453694745955604479976017968530898173385275536486077284853 0.996495528353757767097613032860285310908268921472093550367521
1.77827941003892280122542119519268484473579052640225535801183 E-5 -3.37433468693825131557648133742468642606843135123739994730178 2.57448866030170970562620247000660132107295851978289575716364 -2.12250408772698794997728550271524943490709930587319301030456 1.24123488475158813648856704093791730133488787781091937055402 1.08152581037671154205168311114774012734594782447373541874179 -9.64555866025054381239241229131096901110790513040877924939338 11.8674346411220667398960059589686694166368316062579140338010 -4.81516379800615620836229923691937164225989299847677071297578 4.42401032448794272901533884895756860005197800966348737117565 0.996009496948890537672394026862218228912191478632006613712020
1.67880401812256031397195008041558301076991423343025665869436 E-5 -3.38912443641839813023507380864105049584902691346070427673433 2.60744753225001367616498386872068764359418519965876272408863 -2.13185084986428648953497047905363511848959772620540864995277 1.25775320799435570274423094049530887697135396219186563768078 1.08167564709902483916409458580820026426209780084022104222742 -9.68885456927571914374909858182804645171696007422921111414217 11.9926690180107065045195016958800832412040692253695670265137 -4.83332488370078832525396685103111966131524349383724684970206 4.47360248409058062746558763128681690135745590796600196490908 0.995527302509414439931777535788477679305330465374945893802130
1.58489319246111348520210137339150701326944213382503906831630 E-5 -3.40384302882267591049404200714908285930841236440452130382309 2.64052867210420594776779011562505384658062192612617293492700 -2.14114899562701516060544054954835972972197182858164818147301 1.27435587730492699885334217364623753883170698797548975159740 1.08182522073020624927399275500645754891585972843265360070427 -9.73210568965880744138719573191999809072183771861201569256235 12.1181076618424529623822229162475295185649971668578977502603 -4.85142263010182917149465260687433457630098662587775341992469 4.52331060814588568990775858358012388273160184327269217748601 0.995048988016013799928420253989507399443439285512454152527042
1.49623565609443341188028511438788715777136004580284463413781 E-5 -3.41849153491440220079445033082802447984275751865529169516895 2.67372988565300912854757971228365100943928705443200310587875 -2.15039891079164482417288138671557209376974225781435501096660 1.29104192599444521719959147809334661823921906108631818589239 1.08197455870932988893262929649951433497223574742582006494397 -9.77531284338381439358930987430760087929988337410019927927707 12.2437454419268808387093269792933076530775595787146229259832 -4.86945832966359995798895496672059712661153306706145402094801 4.57313191810450690109059008645484969575191529087027979986721 0.994574595443914555289867538893355974989162641349097620020840
1.41253754462275430215560786393024092978971615010126851091197 E-5 -3.43307102054895240371456622624666526753537292955870720719087 2.70704899691475774112960999760454249703759860002080296823121 -2.15960098684982967337072330063982596748565217943225008731871 1.30781038616741389588356643009372639082066107969446292265642 1.08212368805391059189434618199126625191645962996991420291627 -9.81847679292705890831790240011165527768422958422370946072882 12.3695773067815517627696717076587545162502291036442091403021 -4.88743325256511029705934117413431316536748515019029132903270 4.62306367496788418035190553558266228869059927903574964471884 0.994104165787270915928277776392477668907439757133964433873565
1.33352143216332402567593171529533109241566796476437099332955 E-5 -3.44758254611626399289318820523983637254934834254278322957591 2.74048384854855239887121767607567629218590572165942435352988 -2.16875562070428054382150854271142712782565913407827701509186 1.32466028904598609280241364966770776418410932870018225037827 1.08227263536509959577119413723222613226346551638751389029891 -9.86159824288878516207084886015913072065738321538489461655482 12.4955982820222876178572647413174374316072031249055610240131 -4.90534864655322427887232407713886871736075792408911931726709 4.67310317923734730182329388418534027340178696300489494760264 0.993637739082999908456701762265223082169989493183451385669058
1.25892541179416721042395410639580060609361740946693106910792 E-5 -3.46202716600758218628840896857130277806137012255454149771654 2.77403230224135197629300985784857268464698811488711218955156 -2.17786321436845610800899548548365370821415986208360896924015 1.34159066528842238010717310808656320957493331368809665009213 1.08242142683286650582459130391315025240395007198413056025512 -9.90467784161013027403088442238598267321040741083686287057034 12.6218034682804037439794688114837981090644418523765152559441 -4.92320573681348841259531695250524582892875320326908761377330 4.72324777083494179280185498967888297261154571317722521201005 0.993175354434073254634834114091821847419776983652533161763616
1.18850222743701843773012246489217727120216156195122231155708 E-5 -3.47640592810607833080292008557156994890362622415763401564729 2.80769223907142780518501655264234248939086421645264073463993 -2.18692417467020379062029325107572292956616055895127833297537 1.35860054530162910632483153002518365296542661367946844439215 1.08257008824116555100617127400309917043580858126842683989861 -9.94771618277365182953588595500474405372226649458841315261951 12.7481880391485963689794723574583837292849199923158606942235 -4.94100572586763197779931325026561273299948612240988086046336 4.77349482899715581510619477677075268443745575017073689485556 0.992717050032276046255911656736633035735555369048343954649883
1.12201845430196343559103894647790573672230850736055296244507 E-5 -3.49071987330095940860556470262012528105547018392631749478151 2.84146155984861489453156681832090196701648338212254519986917 -2.19593891295947527759344155231487086485852520162475293996367 1.37568895954769567851870930437891456993678903125457247851070 1.08271864497308422839890095472042434521920726692428623894430 -9.99071380698576879470065393830431786395247090765008654587956 12.8747472391570246576316418011589229078616476021135868701600 -4.95874979349675484014505079913912871285426464180786590140694 4.82384177214270877449998942810910536481038158719208036137346 0.992262863180441679125073650005674474431213059277318512069489
1.05925372517728887880928037327810861997940090623275617859567 E-5 -3.50497003502467519052103583704526870703450488297500930514406 2.87533818543180520966187616846159800242520314189558931712587 -2.20490784482023456668273823822978721551771441546960759016121 1.39285493884435680601750961322376034396027145104465445392828 1.08286712201597251157687852035112871182558814039900425935619 -10.0336712033396127187278609621172471735490192786800448475501 13.0014763817809800461726257207770448359988792953610390302358 -4.97643909668922378808006988432537189462884628948550707300180 4.87428605771554792108679807529880812085467932082739805957134 0.991812830314172497898780116302465297458765880554910723415402
1.00000000000000000000000000000000000000000000000000000000000 E-5 -3.51915743881281861404316138836075938008694553631294393315992 2.90932005702413717317232118938781798776422024597866209923231 -2.21383138978666963135815173606451311776664517128624672359790 1.41009751465931271506543921099304462920613365199869679239393 1.08301554396655087609112337338727191442326943649564966103087 -10.0765888109569235258890710955504160678129514978108089350494 13.1283708474813940476526001819299109274702991364102240341441 -4.99407476961230585730783796161532885834661696617603983428426 4.92482518200418358183078971976207308493174816494750424797479 0.991366987023055582256246586528477808099910922406762202619137
9.44060876285923380364380496602267181265916659152331181421896 E-6 -3.53328310188630493344209404375488673602567102863702233654831 2.94340513644634378722166431055186785761342801896846590386932 -2.22270997106381195190296244041725157152429722448815246641484 1.42741571939834728519852323664980362290923058458272960875541 1.08316393503599547129466551062221377469976351023687554732357 -10.1194670205077556862823537233471257016215904793487207182436 13.2554260817793004303160514164921147724931866035740959464657 -5.01165792360657584187531191508704986990920803614996152130154 4.97545667993847698615116945437055359346660875618847275658708 0.990925368071383073830075120991327143142926512068555551762836
8.91250938133745529953108681078296963985874782930048369947943 E-6 -3.54734803275540605693026271788967947534159923405339809279782 2.97759140638872914449620838359761137184372199904568601903106 -2.23154401525266141626209407955167712681380978860484074883817 1.44480858668719086856370505661952706700285682522503449154445 1.08331231905499884204108820346843594700436913419834897870647 -10.1623061757068861700557380569458027155199987423327953440403 13.3826375933652385301739750165532358587528853566832811856158 -5.02918964720214516121528264642937731984282772759162270057193 5.02617812486497698613306896169138630591502434830741861411178 0.990488007418386403179138551932288660792384922124721098376707
8.41395141645195091152741893800476432862405502970163005990276 E-6 -3.56135323084520823009778348807092975997108855950907784830326 3.01187687064224961482269743301327698120177810915491879384398 -2.24033395207990741661089958202135604878555511094166325424591 1.46227515164708122845106147255216748014908228340726350312583 1.08346071947880467642625715614778618786254300939056734251504 -10.2051065747859353951747474060139774327151467256635512728910 13.5100009522444613888151535604731427268585067259734083828077 -5.04667100615577037947835298473474137231658017162396796993254 5.07698712830188341162439512723536497819587214850537656400116 0.990054938237993727459813031168906011687302856159177556486558
7.94328234724281502065918282836387932588960631755484332092324 E-6 -3.57529968614205382438384173935741056500905468124057174226788 3.04625955430918168797619310951130690604967568913026868404622 -2.24908021413233037335252150682249719902201200259221996569036 1.47981445116398256903666321775465280390340085139728802322101 1.08360915939221512669517916864172092532850156347684048209297 -10.2478684719403264487104785683993686058822949240589030407667 13.6375117879186953239404742934232164141611442377184368982203 -5.06410304350791187694472472867922127240886167029678296488058 5.12788133967469541267713588415738624080877370404089178183240 0.989626192938119832932771638249187899811704358276158680787679
7.49894209332455827302184275615136438441867918164971014620419 E-6 -3.58918837886052142222441947034144779065795107046639181157150 3.08073750399386334308990018575636633245335989467443295612128 -2.25778323659596141341905403440873392408462205864948222862865 1.49742552415142902110519158114664070960692533396286905477399 1.08375766151456931970858213079221422402374841915020060492205 -10.2905920787503162829043562190467686139060719291224851807678 13.7651657876050863467121587873058814001947706553253669149429 -5.08148677965882637509505809206657504871459888776373140570985 5.17885844603358300071279267789232912217488177494408222923922 0.989201803179497692596792632029759138215409754051186862876857
7.07945784384137910802214942189312709354432965551298681327159 E-6 -3.60302027913049263422709904629948076553568657313288134239501 3.11530878797399992406497198470757735881980756011591800686342 -2.26644345700007152098313396796594257231494982777694551291952 1.51510741180696519503989254180589221541829013386338172438916 1.08390624820469174096251162994975178168327767018443482207160 -10.3332775655754354578220501264194119684924908300977384723732 13.8929586944928634295674594125350606141185754494613304067853 -5.09882321246279114092265489411290895086867144912391458445372 5.22991617175349917660086293340727575934973111736433361426459 0.988781799894060798608286753437205929908288744007200709730311
6.68343917568614608362574467387613460508990246709253023800973 E-6 -3.61679634670384911535882260224345254507591999314078230572189 3.14997149635302885172330975474948777691066690081109308919319 -2.27506131496605517215801203734163381470154446498445467761559 1.53285915786216250965858332740797929202105923123289903768292 1.08405494146580924208632029812918431368746410556721972873524 -10.3759250629217704300545064963322516553294930539966749650142 14.0208863060381488837010797805650372651911210625393366064284 -5.11611331733957266823477422484140805346611584845080734777541 5.28105227821802859753289912726370302690310913519861030853653 0.988366213302885312240960496065005138002617256065820708114587
6.30957344480193249434360136622343864672945257188228724527730 E-6 -3.63051753068033904340849639700146385866212018282276798520764 3.18472374119404012069345047143904910985205078575996289418437 -2.28363725196126726670397470968799270266432275517250119570048 1.55067980882619595087878377467105023549331951911162846238082 1.08420376295043548601881633397752826511942573363885134664280 -10.4185346627816144883242040376267703185882404438207194649957 14.1489444722972519013579031246095168214116271867863735595146 -5.13335804740226838209274233768969605720383029382619326789454 5.33226456348794675195089894616212037937769544367475461877133 0.987955072933700991455945931065207552635404891291198764047522
5.95662143529010460509798282527165548220546328119654513446066 E-6 -3.64418476925214886030336661063469132966417295684675494945095 3.21956365663575143598806645001933493307327481824989158799683 -2.29217171105786608446075170657378667965022266008923302891801 1.56856841422297170535936375598830894411187509763247993767772 1.08435273396522170668948391582541338715030657819290251569957 -10.4611064199451003365076187595888962345139369557486028682997 14.2771290942986925211467914440418686075993457814330871946101 -5.15055833360066636742555442506646786137810933852577506218417 5.38355086195544114741662657431451145080257285296053474407910 0.987548407637979768157592010868364073943560982090686687476007
5.62341325190349080394951039776481231468251043098691664081689 E-6 -3.65779898946671333135506973031133264724385070424808835225989 3.25448939899103806495886636775167119116417873056350576096624 -2.30066513669670902706058254772060688223459884902514870295761 1.58652402682180174913456842185280010647957064925964872123096 1.08450187547577272102345925086392339326729603506648147480732 -10.5036403532835091538444205749362389927821736188208672686274 14.4054361224541197448803734925408539177532509614229308258869 -5.16771508487928521667999526341005804445820225928539301687237 5.43490904398492313250308884407033629496406516786781896096666 0.987146245607610754350406507563511382509137345443390942191160
5.30884444230988352200461868367748268964069695466421082325401 E-6 -3.67136110700729492511878073395630077581318835765011650153605 3.28949914682851803900536005426693509753254310405542805888614 -2.30911797445634206090666252081060051836303354172415444522027 1.60454570286162694806173124376815893771875868252714685491538 1.08465120811142719045854344449695758153350584407362544892011 -10.5461364470040278582485311012609391460406383095716433848243 14.5338615550082091263364651701321626513932663366868851414304 -5.18482918834927375884766201419108777203058446576628063043943 5.48633701554133573059400978643049832334279751523865856859443 0.986748614391170359113286262022726151852685055398245076737813
5.01187233627272285001554186884945768060471989832819263929697 E-6 -3.68487202599086213304043419851386695013967879142298209922821 3.32459110103769326039024446184394881433755038655022704123502 -2.31753067082711805949153612972526178152566319773996678006120 1.62263250226879554415898241338101665135725551756750163735423 1.08480075217000118692440516526328693751408594354325098067603 -10.5885946518757984039827276008186348556061784884220681859846 14.6624014365275517153625372379406469191682402279272115919579 -5.20190150947336861031212286904516363350304333597169395040227 5.53783271780683931865106797448982534565485418903352078337088 0.986355540909796096972255492056104074620228310634321747900070
4.73151258961480478903271112019859268194036766786871638959313 E-6 -3.69833263878279560910835636136563979856390123363341891900113 3.35976348487814637716827147633790565248807521427053571918219 -2.32590367299047365556014221669504692999850420140153434074836 1.64078348886840905839717793300343901825233512808181819592263 1.08495052762249417440388261503692974787958874018946385454153 -10.6310148864271704060221527475573083532351064792698022302103 14.7910518564284776204528495312737551012153483499060561889110 -5.21893289226312611595318029259617226325815629367292023122507 5.58939412678673319302114433748522393108020382285704712594398 0.985967051472672563266384228006493253875692510867039169692381
4.46683592150963118556250524319376616377300178608014568201672 E-6 -3.71174382582795089092247936679801170564053524599841828776776 3.39501454401329200798363537780150426799958337204298987640883 -2.33423742860338875970143831865951482149957774510585138178294 1.65899773058925263527629848230210420370576276889962309006160 1.08510055411775657179062736717195681570514289579616072295743 -10.6733970381141313501319692605129457857975963222632070371928 14.9198089475436934916704505982885464255096286711124111531414 -5.23592415948766426839577313728121068003217902794169919956528 5.64101925290544708038550400354526732736090629196054738057442 0.985583171792137943827869841677981487327998418999536619617486
4.21696503428582248569013359509406378250966577101742598750236 E-6 -3.72510645549760694053790011192299068857752401148451849600080 3.43034254652917905272943331671453520020427678119593671628127 -2.34253238558804758463052202030712893208407300790092368737068 1.67727429966233168685869141812790723934656787564715473752968 1.08525085098711811579393705841678295556046093040356300887365 -10.7157409644599472725947677377964936624795491998311756444933 15.0486688847275537634691550347671924894030866352933701407534 -5.25287611289316954807037935301532427365079686869526219103088 5.69270614059341252589236402222894541904881377660805389207747 0.985203926998419315082158804028144963048502960854603519154457
3.98107170553497250770252305087752043487677037297380446865284 E-6 -3.73842138395183079175069872109247676581869071581935579944714 3.46574578293883843912561607390833007023989049656020823846031 -2.35078899192671483630299286791296312650431858208766625695475 1.69561227281304136339154534142628434120915100244499143306363 1.08540143724897629413912206811450249258124574078445281322962 -10.7580464941661012311702704922019139863386352528686248376142 15.1776278834997303717574954310702259967197314987409900366561 -5.26978953343244326303736692290376338913539863359231924480658 5.74445286786559987097998716517434148330743957530589840456434 0.984829341654004876845098590866410733814107924172972675757962
3.75837404288444167377710959150307399790552984575794916913823 E-6 -3.75168945501679018586497719395532429664869107344715905571771 3.50122256617266775339040162027388790447911220589966311684399 -2.35900769546183569635384784817627929217676163678580731374970 1.71401073144699988400547948712262881857388930155334820335416 1.08555233161334416928962018750270016172017851547128777692032 -10.8003134281946672950726095326644655043933579441066555356531 15.3066821987269947085172474565656247246110334087830307380935 -5.28666518150378183379671844270762646544349186785926299400015 5.79625754589248226674353391280633772777421706090579402990659 0.984459439767661143961650010338001403222172794217163357722204
3.54813389233575458433218702264490620491346832065323630680339 E-6 -3.76491150007654819621500416394165551291978036983896177767782 3.53677123155534080944448397942225749309391428561786841722267 -2.36718894370136332712152050804598459899772245210806288269653 1.73246876182958110422749845555001182210728202074274633106547 1.08570355248635696139557433845771254062876903404931271646484 -10.8425415408223043130068582063543541280517315895043685542166 15.4358281233427786370532073877455936513467087572313085883883 -5.30350379719850551532259543834155313697306504871981292705289 5.84811831856416389903625420899815850313476256610450840930483 0.984094244808103004788091613993737884226855686195611096583959
3.34965439157827659548772619089737339711956899485074282328502 E-6 -3.77808833797887645876903726218596338062928186324910211756503 3.57239013676972634940970957686955877173910568338701687911140 -2.37533318362931288234118731701490790741605116352234579535580 1.75098545525918587741407565194727198881296214030453912365239 1.08585511797473680617370005947833241747061662918216839031354 -10.8847305806660965312218007388776913240237278680601306538280 15.5650619871041382982184858230494734510537808177806710528914 -5.32030610055647022936757932162950275768711337661023716302280 5.90003336204838537071445463291291219026981342990499482583214 0.983733779717324434644206402106876248413431083241701613593992
3.16227766016837933199889354443271853371955513932521682685750 E-6 -3.79122077495462671815196159484880000495536094016785432847027 3.60807766180829576224359395098914259675962466367562266733306 -2.38344086152153640481009616208364850343175215141999988341904 1.76955990823429578512103180770416700449037287830281072746145 1.08600704589021514896662220124288149552930356029550578340511 -10.9268802716815073842938057712882460537550809783767982429752 15.6943801553857050300685220350319705687655649654894774718334 -5.33707279182891744996452822597146084749812337576433548367042 5.95200088434309503423229211389474322777708542445206258965347 0.983378066923597531015440393705674388868827898830869117360700
2.98538261891795961791327696252157253776879544640866045342230 E-6 -3.80430960455020394175315496270000223422615211600022447415127 3.64383220891249498064169515120198381331042861964136870294887 -2.39151242276670853799580865019405499450384214668880154195621 1.78819122261435666750755736867194481952344662096671221020690 1.08615935375391228033867426071343009432149723551749677438482 -10.9689903141327486252315595708376919014035091240188917866038 15.8237790280101718387989819840327724443627264315690368111569 -5.35380455174803740153268911827055855570246931476861248208350 6.00401912482425103169927148143499594204183682322984671437059 0.983027128354147414714345053335929505634092664569113981928357
2.81838293126445381910192369915511071868304358377095400294105 E-6 -3.81735560757268822584807665852745462769129419095667424254087 3.67965220250055059201806351267299096638728148351914124558363 -2.39954831169250867245657290715719999603382274412178676400351 1.80687850577454307993896204851505883016657410365208668786268 1.08631205880067356126217918266967700180873895671592338329799 -11.0110603855358995524009105362658192507772771943373689413006 15.9532550381148313375287389142322602521642068475566874094219 -5.37050204180264115178576248079241962915506255806746018438431 6.05608635378949491493248874383884923666510139827191879661742 0.982680985447510417648338798921634183782684263231290764914781
2.66072505979880963499131170263056000703550366548236255876142 E-6 -3.83035955204715709375508761533920982453418360653446742334653 3.71553608908417470031006708863513873933259511658097304711562 -2.40754897139698099059020696811477027056520001291748740461235 1.82562087075445833700500052075383253517624367079494408994841 1.08646517798336192725669009771092420948500383800722189425970 -11.0530901415751405808651963856299630113483342415233766530866 16.0828046510536517534761809604097652541236077594633391357412 -5.38716590451935747262650988498682619996771093926621953522848 6.10820087199831401827550400137824512102088451559629278040729 0.982339659165582853505802496720714579757226809221178719243430
2.51188643150958011108503206779932739415851810078247542867989 E-6 -3.84332219318576454418392286674036006781339567648338073255272 3.75148233717462722408434010330383591044593547909978425210046 -2.41551484358504986489199853723789297079418902351865520156023 1.84441743640082818137952147423037403435501596843356100014515 1.08661872797710630078720402095684214826385253394823986343060 -11.0950792169924919450343701913414973769031669872366365282265 16.2124243633343513376566619870152014410503301723126971851328 -5.40379676374879056540992503317637666647466209724922392602339 6.16036101020928627327012681153324297968390105806103863707731 0.982003170005367542770461134964544354178652616715082921249860
2.37137370566165526165175275747888983856793665042552794627495 E-6 -3.85624427336813832565993016729369769209205563052096875828054 3.78748943717858813512235725069323191304557606012710812464947 -2.42344636841016420561214342028532765912737372922309730570645 1.86326732750424933364896019625646842312141584298898600743461 1.08677272518350557982997710375252800074280711823929289545052 -11.1370272264514720555592881470124267923628109296597785669811 16.3421107015899081413794701683115286531496309021494126475541 -5.42039522495609486847235352080113870732221738268692815186905 6.21256512871497791589765478863602066321158355138653082540441 0.981671538010425138197998095906326769900001197425921688957313
2.23872113856833961195495085246574233370726139768380352806535 E-6 -3.86912652213266236814466174671644474479375870619836090218005 3.82355590128428565213062724459426207819868897212108869808840 -2.43134398432104064326003272321905503308280424680854175752274 1.88216967493005724192435467713522651141734726875234141870788 1.08692718573478790780058806108321990577000881768773490825889 -11.1789337653751111109666048994880959494177234190290738314936 16.4718602215839215004871042355803365251604790950763700956790 -5.43696187551544315281604238879887905998803834357863285652784 6.26481161687504157132514623663668661239655813010856418688136 0.981344782782037171419934710696859979492355522350130739111632
2.11348903983664679556034531737932801048741794608265215125979 E-6 -3.88196965617821707402322183112708500635496426081293130722098 3.85968026333831962783942968345947444378491528584159942133254 -2.43920812791347186939004589217620005984464658092509621568807 1.90112361574338025836464273296651564008763648626762176276607 1.08708212549792496603290592143602889834419177623481310103545 -11.2207984107587741253362270648809819415185277717104958919627 16.6016695072492235446292742099786478792734464298469983980570 -5.45349728500788393647382408039335833429728549824768362378604 6.31709889264803953325095793805947784374056167283338084927646 0.981022923490087615847479323702317705326488888573980550432033
1.99526231496887960135245539673953555798627431540534609922991 E-6 -3.89477437937595623620673722608656621876416723758936747794717 3.89586107871361232548687854524915211028419460363601802138256 -2.44703923378716304489886538167141403634693880388313199557779 1.92012829332845022545841727121749545615886312835902312661561 1.08723756007870106472443035573170793458981733523071869730333 -11.2626207219582637158335385993630585675554485335454712319671 16.7315351697591234815309265892157089533151307815800993990263 -5.47000200552210388148493629435262125191460983948022408070014 6.36942540212249470851892142949323460276357430547344870849095 0.980705978883669635690765476587222843714348133292873480916626
1.88364908948980053500089115020874968506818458999333954629198 E-6 -3.90754138279070569034943973622580151299231031549979315644517 3.93209692416891149304834897451606160405262003681406987701996 -2.45483773440755591784936849586394032236004374620347995988145 1.93918285750224205994940528557745834220360429746178771257243 1.08739350482573684174807736454045103125962806295401902889303 -11.3044002414536869330985982765432457218425670574024054468586 16.8614538466306541554923548438142935443598479847426245921118 -5.48647657195763025363178574201784822055790209918807986412783 6.42178961904764969431489658868632702153027300251908310784181 0.980393967301424065834573904501495737164976207921783786165112
1.77827941003892280122542119519268484473579052640225535801183 E-6 -3.92027134471157540069760207856544636816255517332610821302111 3.96838639770026313061924120377271205203266808777682415817334 -2.46260405997259717160710035806197654617377308529892765282679 1.95828646462251737868407090541482152982228750832079679027353 1.08754997483446741099800741287413653053774930935386753691498 -11.3461364955895822446831318412208530901160105765653606413175 16.9914222008591793093804150505709056170429039453183948103108 -5.50292150233002770002387574793160914431865603296199050179391 6.47419004436439281485284865380591507029352031737973278920625 0.980086906681616042658117779177654770216341820318268910636893
1.67880401812256031397195008041558301076991423343025665869436 E-6 -3.93296493069138350493050407137924603550278656996673625745313 4.00472811838486362766825592735591889027862025312380390746371 -2.47033863828440454765310064389929049606130911505520247916156 1.97743827769034952056064621020668071099341534420201439501198 1.08770698495107483301276301915492313565880171758872730876548 -11.3878289952918126244256751773404261039684661494807181852800 17.1214369200837109582449593646415053312408916778272983890836 -5.51933729807766251098651146121984124225004036719834672532006 6.52662520573678868515942751297555223328990765565157387577086 0.979784814571956081782010845343675221332898264156360883673453
1.58489319246111348520210137339150701326944213382503906831630 E-6 -3.94562279359449788306034185867652150420809665445062987046881 4.04112072621769304153373451257840371658642232489519690002987 -2.47804189462578145447694669002424563023209237257152124432489 1.99663746644720948442907809704417471797050385713911445288016 1.08786454977637481052808551850391517491057374592339139147262 -11.4294772367617386824472868864509603458445468590143114190171 17.2514947157822791826376423800579486705292867792939792681923 -5.53572444436962615999521913828638599468845890801316533349258 6.57909365708463000786876136540420247732601290609031854962661 0.979487708139171775289222221384646198910712881827622109208886
1.49623565609443341188028511438788715777136004580284463413781 E-6 -3.95824557365270805006062958947122164106899984751980382083466 4.07756288194132321511801338851848545098933463551259744729262 -2.48571425164152808295605839059529561463943879837962860879865 2.01588320746669432659374912770223101422791228579337237439429 1.08802268366965754037962968325034575617624728169429957043061 -11.4710807021481920108858094406092803827424972240498161276199 17.3815923224966913471330956280707421820371870283792189511080 -5.55208341041442823977475026386850485067903338518823133029100 6.63159397811740685972276754693365600185424416052298960352113 0.979195604178336158309012735974324591538765329812895146884354
1.41253754462275430215560786393024092978971615010126851091197 E-6 -3.97083389852874758292863840366692880095417845106771161636355 4.11405326686928620831000308909267843378126379293788270345679 -2.49335612922449449794508129345651697403919644393796504263863 2.03517468424098144596244157566483057410895263234843886807602 1.08818140075248268082769662042829443204576628242317162595792 -11.5126388601977735350085800255857016066755878543463672432093 17.5117264970860141251385492133548526112359880906314854852541 -5.56841464976908691698774420809731638264687209017655251878270 6.68412477387006970105924750058207190506889486879850519529129 0.978908519121958673075600787609537205853262044959565585152388
1.33352143216332402567593171529533109241566796476437099332955 E-6 -3.98338838338709486240997205408784555817679673435086622841405 4.15059058270338016177573102931476118401959182983723657705774 -2.50096794440631876364896539474386178603339396687001809713717 2.05451108726209393241000173991068790856396518269660928854521 1.08834071491242841993732813774448532686397667463123077187191 -11.5541511668840047592301086702961735342328486363125273403801 17.6418940180081096498348245810255849558176547944405227721846 -5.58471860064826269660172621336434631479693403760524829498149 6.73668467424094275578104157782618228832933514362028920226187 0.978626469048844537770770781500768832688985077157278625639854
1.25892541179416721042395410639580060609361740946693106910792 E-6 -3.99590963097168762020036991994213780830252352275887894541329 4.18717355134528124040929627613461078340454507295016187316796 -2.50855011125279088482356624855079325063830072826556142341969 2.07389161409806376720783240522808517976608526328267659704953 1.08850063980679465614285003528167992131221678662958125036462 -11.5956170660158614898895181454265355050885152604581203195215 17.7720916846285565023836727322924783707920365379800212983058 -5.60099568623309860601266836593298382637258719466698555356536 6.78927233353212527150935170750918232886377316042018299862748 0.978349469692728207718447769897834251989365103777141550605168
1.18850222743701843773012246489217727120216156195122231155708 E-6 -4.00839823169019461720134498594906795264015615786055629781682 4.22380091470282173340232256815482757745286895058270773153003 -2.51610304076378120490728059687975045386704175151165288891432 2.09331546946408114610843694148918255416363257676511584599401 1.08866118886626032658132240194979161514294658275466334832402 -11.6370359898262200042693956185800177643412680934782283178433 17.9023163165562869860997284917451315543509702594647534527854 -5.61724631497944686577035674992671366560030272900833102971244 6.84188642999269948881804064552202019625272674227233657969749 0.978077536450686497898909905039310974728818021430393512582903
1.12201845430196343559103894647790573672230850736055296244507 E-6 -4.02085476370449572099078292540526282121682345226942391873914 4.26047143449128573449379129728106057878323157777677686682265 -2.52362714077766989369466752369733615503402681191022223317039 2.11278186528871954863237343003647111838407813863715039920201 1.08882237529849494221933512692540728507656545422323626842431 -11.6784073595407448168981006851527263050464633002319757897399 18.0325647530052741172254151423654766449526067817593207971386 -5.63347088092517869717310098046051216825927185309765295197083 6.89452566536504593227481221159125525117684447942869229986588 0.977810684391336818363506994929011184532086413235108160954397
1.05925372517728887880928037327810861997940090623275617859567 E-6 -4.03327979302702968526888272522963369647634870216864467470493 4.29718389203006510488071718631539311176451146427332565463597 -2.53112281588021227887396323804168369647951416160283140222254 2.13229002077532740410825133060226568776209448631511547668951 1.08898421209172441124701343928309116398387852621967221012748 -11.7197305859277452640980234041624870179222906442110533625209 18.1628338521816048917214230571194378606048997258525468597423 -5.64966976399629011732425396178040986849815511576215411904260 6.94718876443454889085381432257818424947298780346308598441686 0.977548928262825858023777070039382161315248967686114793106932
1.00000000000000000000000000000000000000000000000000000000000 E-6 -4.04567387362267704539241172909824502001247094272221822018974 4.33393708803500964732866818838583938308831308966219671547871 -2.53859046731777302532616803302639998030825389330939924347262 2.15183916245867830894419224104826530748364129281720365607198 1.08914671201825125369663922399339264698702422009906473072499 -11.7610050698295251762684898241107242094474089552979864415029 18.2931204906952805698716365840463828393922434556906253600724 -5.66584333031153238103081225255610652953386035833652506884875 6.99987447458295768628508217249403211730413273839154302869847 0.977292282500613937521883019135074901595535889741786991027698
9.44060876285923380364380496602267181265916659152331181421896 E-7 -4.05803754751585371750405046437043404846422162079195369330403 4.37072984240679660749166570844411258737854828693325990452396 -2.54603049291486054109859553506299166797306890976949375244991 2.17142852425697273338910093478911376613397330533481532817845 1.08930988763792933078542649368414949226912063598892541367177 -11.8022302026757460206293467480118838281447093402106666305372 18.4234215629960898675531013751232455351524667953137328354209 -5.68199193248531113899167230345039723660073181890973312630366 7.05258156534565253905619807779735009536186306784167818998922 0.977040761235060138516730510687294356199102459003821883296740
8.91250938133745529953108681078296963985874782930048369947943 E-7 -4.07037134490249911003699775612777463616501885297746506645880 4.40756099401563578105188504679544688886093330406251918391091 -2.55344328699589148691595162311063921177417914144978918392420 2.19105734751928502264416818651448486254368575456109445305671 1.08947375130159323210698065899138135573419100054124982681417 -11.8434053669793191571169113588800986473856603873027046756925 18.5537339808329069700119488292614680286880402655821692845478 -5.69811590992861338708681655539207089995741775464586524893558 7.10530882797304753595673615495303984429959047274188636385101 0.976794378298813204790910883002987295015910990919157559611065
8.41395141645195091152741893800476432862405502970163005990276 E-7 -4.08267578426665081191701901694518359372450233270614738530343 4.44442940048261765618600604384701830241618096905397966512431 -2.56082924031111388440090037696780688716629795997539731576710 2.21072488106855024961599287675308443792138631896921293112220 1.08963831515444248252785911904820032139538284069840779173716 -11.8845299368153373348095736987062520539350126187284873683262 18.6840546727357731103412992105623489703735252725346642094763 -5.71421558914773587740025975328127658718535849300137571196963 7.15805507499634738207653841589260799799780118424676457621066 0.976553147234013100141501253757989401844080130648700519338484
7.94328234724281502065918282836387932588960631755484332092324 E-7 -4.09495137250130619853348856699272893669076029127045759227812 4.48133393795800317267063809849581657261334435468829367770166 -2.56818873996661605420273453502071193284433680202966126150776 2.23043038124018611790054432582605894178858124935661785590563 1.08980359113938074850822704759026457883733249333456625818767 -11.9256032782835493397039627348291025207305067347934218202617 18.8143805835201280040803152331805200227139447127431987115311 -5.73029128404060284413991043967719640374580681518625226284556 7.21081913979785928485254373001891139555975523233357112607060 0.976317081299307999101624756437555752571453222077487222740990
7.49894209332455827302184275615136438441867918164971014620419 E-7 -4.10719860503327958199421491731403158219347554202691190015945 4.51827350089674484371849720371087722432287826296291595623308 -2.57552216935834746627841733609789595191859991334127253449028 2.25017311191644564681579424796952913505946421227022321163037 1.08996959100031024058239694751775096135702478276224186039124 -11.9666247499548748570290667504507491119681562316503962063882 18.9447086738125656309409052892303125294752670900692604252397 -5.74634329619047466414249239957769162027111262168990427995153 7.26359987618604646797473253974761409699429080946449175072440 0.976086193476691379183788794843565671874937075321599673267492
7.07945784384137910802214942189312709354432965551298681327159 E-7 -4.11941796595177181434734033310473855532363271045156299071352 4.55524700183152017590888427641586194380428475593048405429624 -2.58282990811007654788489802513782159305354153327743289439457 2.26995234455659679854494488820929183529686600290098267593668 1.09013632628538152492930684570121124659516833608709579433572 -12.0075937033024491989542727048539589371758119175226921631895 19.0750359195974976360175853170964305871123676134226393125678 -5.76237191515686242043850890138022973811393884706988718242175 7.31639615797549544768216328398190906968260027167553553601368 0.975860496478163777570288725023740466690073050498935070983431
6.68343917568614608362574467387613460508990246709253023800973 E-7 -4.13160992814037751991984108464649699696862122875897222985771 4.59225337114354954731819334349614412197723958457465200747493 -2.59011233201520956763038115367525162774865905838985041770999 2.28976735822302553381234284700962038321556485378374316307952 1.09030380835019897235769312952902446200939798259453545667679 -12.0485094831176796342055874301735880244581620387090442613840 19.2053593117841169211477748430045086461777163864143361391414 -5.77837741876347626759653571747219095744473337337617945452596 7.36920687857195532133236613260967901433659724095594260483053 0.975640002752223671026197311780378926787202525305214427369274
6.30957344480193249434360136622343864672945257188228724527730 E-7 -4.14377495341226337479500062288602455254033527337251532747361 4.62929155683146197461028349717412636623934676404613635812329 -2.59736981298239389336161633778112106854640994025020585194268 2.30961743960335901010207506962774220083169007387607280054378 1.09047204836098208764851091823711091108247471041369785071452 -12.0893714279117866988478028002627231986273435024122396517821 19.3356758557930637512657587909149936747362411825175840061789 -5.79436007338304800934002341768326416160265136034897530015700 7.42203095056259391544421400131604993533309749202397617156799 0.975424724490191835298604240018883267782435075318333637176319
5.95662143529010460509798282527165548220546328119654513446066 E-7 -4.15591349264825905737049784604081538054884365711986540891665 4.66636052427846352632408840150842513678906299209180167899536 -2.60460271898482820486796656118543417348190158323690733502639 2.32950188302870576836309197755826412111009087418387362676829 1.09064105729768297606039498038754846512735934631693826351446 -12.1301788703032951229264531773533007095177174104929820929706 19.4659825711622068531277193312793299722625893760426462448769 -5.81032013421888039313098832707167692672424277145909274756956 7.47486730531160271428331711954778347649151383337558180222331 0.975214673632373439410140794422720794843923574094877263369211
5.62341325190349080394951039776481231468251043098691664081689 E-7 -4.16802598593761065406896022536473335845001802701769055162982 4.70345925601805453128490574034893633570762624100334874432924 -2.61181141401320162646762817624503533867503798629009477448864 2.34941999048810979354480655926642619099085235222536117659326 1.09081084595706021693466143830853636998700143164524458806621 -12.1709311373919299280192580640653430594514373969406644719221 19.5962764911709624806527345236913316935424050443207297998885 -5.82625784558298730471691953997925023236040875729449940264759 7.52771489256127003637064110642575275715687572897302084772076 0.975009861874062031070326370023018615280998908091201217514591
5.30884444230988352200461868367748268964069695466421082325401 E-7 -4.18011286272115440929624299460532854570062016612010373935860 4.74058675149853319683846914213739625488510393529573793223513 -2.61899625803218322659192317473349901133292725281557941801754 2.36937107163931528429168240646915641639727614343924531683177 1.09098142495570942675621603710815239515776517784862794978506 -12.2116275511193638849802482987832604222761698829605507945059 19.7265546624825852116671083604287209389849204617801426064115 -5.84217344117070031044037539442872852537263907758871538914554 7.58057268003862994029040235852567102968299717208629861312312 0.974810300671389471926607308948676653204281365534092375132430
5.01187233627272285001554186884945768060471989832819263929697 E-7 -4.19217454193667674985171715000350025963944785337145959282763 4.77774202684651479982721114121538072355028838722099230590178 -2.62615760694038290856870777776099005554256215690600060434825 2.38935444381593883080639555158910253895377276205864017660486 1.09115280473305080575710896227707015720503449488913967886293 -12.2522674286172529150728920350373909851419849595966909666367 19.8568141448038752776482163338959764903415998538906138443309 -5.85806714433162784949499326026016951072742998704815327792046 7.63343965306778281748960050030471343730486730329412841907601 0.974616001247025785566824408761637864199890063425858629428892
4.73151258961480478903271112019859268194036766786871638959313 E-7 -4.20421143216623448288379657896855260483887954095143312295037 4.81492411462968725176074053726931276059844254809790422347520 -2.63329581253370438598294511912093525569060206308076559763328 2.40936943203114548037075016578136367863220643945535887039034 1.09132499555427397321136136561638973641965623641497015466150 -12.2928500825429862140423144148567456314074261527801532015136 19.9870520105617584668618275571213200697455882747190054880921 -5.87393916833686382599003659067724218160243332621204545032616 7.68631481418797256247704962992278009997287938306650791316932 0.974426974595732787072132511948646368229986648645793347659502
4.46683592150963118556250524319376616377300178608014568201672 E-7 -4.21622393178521695534023142788642381378636666238330200785358 4.85213206361901557585191828926785110553504442000813495341363 -2.64041122247201069431214747944243285947038335538614867482115 2.42941536897792487037992933623307160378146630153183363199456 1.09149800751324040698373278711449741173771098390079092752917 -12.3333748214035679173074610106077639416206034197036580551126 20.1172653445962060408078828726143643079994396569097488788548 -5.88978971664235239595928731986519067947114978659211798329321 7.73919718277749459350713190903343400672151245615068671184316 0.974243231489775270507365010102476155028721341618019199928476
4.21696503428582248569013359509406378250966577101742598750236 E-7 -4.22821242911293976435754213285312240430592184616328137340780 4.88936493855059967438990438576545532905186476385743816388902 -2.64750418024902253504554419467196944127386228740241152396762 2.44949159502606323206988842133984340618144523191880623841396 1.09167185053534381268158948434607641496291074179895921592619 -12.3738409498680370423901341156354667685000889040023019113056 20.2474512438689736257598730947171131004708451477832968925666 -5.90561898314832539216453842369695555955759426141046162772258 7.79208579468349882256191442106500915626266030812398287154469 0.974064782484193440025294952524512539015652329788317714892010
3.98107170553497250770252305087752043487677037297380446865284 E-7 -4.24017730256456731531253401863900471868532840183494427971366 4.92662181988738171672562083962903026176862128582321964655188 -2.65457502516536967624976527209939543211237208068324302207481 2.46959745821590661745014381197913206990445955162513354318443 1.09184653438032875693789457527764086930036794011515980448698 -12.4142477690688222762764288851301193872787263029070804482756 20.3776068171876496497997414492479838610058676562174028324256 -5.92142715245473808504656313337458694144410545678855408348783 7.84497970185774193488124140026117867797799043467230090753372 0.973891637921940181250711502852835285726936333912137567139785
3.75837404288444167377710959150307399790552984575794916913823 E-7 -4.25211892080416913092999880655869627167536090437042854037045 4.96390180358089154691681465286955359637020525401316387479102 -2.66162409230471564159846894838013946525990609999871943862931 2.48973231424901018032144756269072767806893054380168246705371 1.09202206864506790794412649091929760934538991047107650865428 -12.4545945768924179523896961770300414377284952013421192469698 20.5077291849445155581630709031852788707185746297065809846592 -5.93721440011263784727552898959075056902089917561568673469691 7.89787797199833402769714796078186888634494303394021658998470 0.973723807938886682296094044517415359609824031142673668403653
3.54813389233575458433218702264490620491346832065323630680339 E-7 -4.26403764289872231496642609912478810812910188010650683713742 5.00120400083321070133394211849268604465961407805072825399777 -2.66865171251287600530721256338151281607814422309238899522685 2.50989552647576775265958932759002453592613210653213257194584 1.09219846276629823437382523305708345699572902157521832140013 -12.4948806682597573135461539601246522224675273081210363942048 20.6378154788697317255009200068402574105833808583002309743311 -5.95298089287140877827789263014863464798248317943768750202961 7.95077968819751576711438801000132336764795655985006028957514 0.973561302468699828137334357145541318249316439506528335908199
3.34965439157827659548772619089737339711956899485074282328502 E-7 -4.27593381847287996207382579607575747223370348071141886056648 5.03852753785932794534137964873394545442952738884665934714799 -2.67565821237985077029088425805911016532358071532087089727015 2.53008646588011530305282988353161493770961676426096589752128 1.09237572602331652130927454804131723461935848983739451258765 -12.5351053353966489106233932821022720702741578537715067101811 20.7678628417983746648335818403775250810547810701369875118788 -5.96872678892184346048029415898591209509416105864215435580173 8.00368394859549374283235804674195693311558118391138115852738 0.973404131247594708138000651143854272855217033989230374441966
3.16227766016837933199889354443271853371955513932521682685750 E-7 -4.28780778786433257642535214947696900035103520443968149234826 5.07587155565005168919181978886916357660923157854427454605288 -2.68264391422469153829006025791349683058793091566899861128106 2.55030451106140114722880962067857374100108515113157159250079 1.09255386754063456872398411625582809985777507172470915618129 -12.5752678680946317664252477448912871496112601700934452753479 20.8978684274508627838163091881970756046462377685323759433972 -5.98445223813500076777136777075340357281906785395388423571348 8.05658986604035362393118211275337978865553622107137036774736 0.973252303818965494244924942694587914322179855090224624913212
2.98538261891795961791327696252157253776879544640866045342230 E-7 -4.29965988227959671090921253064709452643706169958047637411636 5.11323520973563723074165458594535521346714526888073287171450 -2.68960913608312448081697050650962691587829311388961559613576 2.57054904821351500489976501299261729866744328913755750386015 1.09273289629059444450019317719167685914461022065667749640714 -12.6153675539625947629800764066110667661740137790684848186307 21.0278294002263195359423259408168473888241930551558583640726 -6.00015738229681603610879615524988896028371283325257174037086 8.10949656775406303630261617273093569217750500561647794504612 0.973105829537897866775723749388196027440461949506333155386045
2.81838293126445381910192369915511071868304358377095400294105 E-7 -4.31149042395007206193052914613287009428487467618865460177048 5.15061766995027950034594397477939558875265709511494106316367 -2.69655419169785048569814954657416885343451400712287146207430 2.59081947110136716505770735857013135468080465738516196102610 1.09291282109594416989125105021252052972586142641415070259169 -12.6554036786694956088579386733428332073661587007642556583675 21.1577429350084343360332646613030196871514889168823020970707 -6.01584235533843694383700819124556769285933700344197668542133 8.16240319500456878433404996345323414056393408637811775543625 0.972964717575566085768077683654654823708186888008564416174870
2.66072505979880963499131170263056000703550366548236255876142 E-7 -4.32329972628821514825884418179706306389485820432840291672225 5.18801812019761485476745026914752286642077507073836372984721 -2.70347939051144428291371008167318017140028771139888453321622 2.61111518103480813628940566828779483278043864680623025752056 1.09309365063237422079073735401430337264048977110560093582830 -12.6953755261785047297247260960795452938912235179755804247335 21.2876062169833930363356620732066032763087355306576769954036 -6.03150728356226514292021377881107997964350751041258482749599 8.21530890278398611680449304443477010225915800681618203287872 0.972828976923517728547710483631551856562789345520769261198166
2.51188643150958011108503206779932739415851810078247542867989 E-7 -4.33508809404368446246130118083644851132976223481448702875665 5.22543575821736848520178748842227322349584394525072126429297 -2.71038503766177484255732095451174484299317092392391379630719 2.63143558684007822243835114540103072354965787738087008495572 1.09327539343101523316048342316842132987967550710181662822085 -12.7352823789728895171562219665557413326740058624747703605768 21.4174164414694610741368755978209404349977557507571284892095 -6.04715228586369003993823043358799513878660561371141717605421 8.26821285949287118012188876854415884250697854176960652435113 0.972698616397849038482310695329777943249162700227271356154874
2.37137370566165526165175275747888983856793665042552794627495 E-7 -4.34685582345931860717836766957644482813451763350975799536588 5.26286979535327717228145014249053039825344914365029061092341 -2.71727143397986988430431128303576546446208982901473024174547 2.65178010482887547975742987586797198576608035185042989426043 1.09345805788089730551478673324443601791676465133698635063421 -12.7751235182739445829005940046108716368471882881118769624708 21.5471708137578135881719185149408752658552535437201288318019 -6.06277747394850715552387831422090946701684923800623277214740 8.32111424663056160139013429458382403376709859192857380281468 0.972573644643273755806298345179605697950231155057077293490718
2.23872113856833961195495085246574233370726139768380352806535 E-7 -4.35860320242681541309868629761682616791083437919540361058655 5.30031945632241044052427906175130499182442678572831937956829 -2.72413887599014793905136172452048474190080870506876756824482 2.67214815876512948226632000534487697924640842245990463490061 1.09364165223137129547423575353063864236672437362432926007088 -12.8148982242512640118908517632799256494259935864561852933702 21.6768665489642178450051276199052767299726471274901884676757 -6.07838295254601920128010373831501291803288197111569353875777 8.37401225849156428960930142294155831023252547669719563848937 0.972454070137088228909502404698581766198027701680700989004451
2.11348903983664679556034531737932801048741794608265215125979 E-7 -4.37033051064198637858635444106266190537917571551365944609636 5.33778397898600663814584202952528626372953951378824540948141 -2.73098765591294205669140826428550762442300219516878121000766 2.69253917982956724999896213478975378412331018335124693914499 1.09382618459449251110547225133961750978882096048316225451175 -12.8546057762256420994501325924319248475973849085521451608454 21.8065008718911842053840755471108412658330192605929483493490 -6.09396881961782341256926781021013133289754871836807606333938 8.42690610186796402577558778025681366978806785370217027892814 0.972339901193035533563703107279993270310862870153456378610749
1.99526231496887960135245539673953555798627431540534609922991 E-7 -4.38203801975946697045486147373741333298080430257570426170407 5.37526261412193409714211301474740038256792832937209857968036 -2.73781806166923995666319102513038568198544953423547763042074 2.71295260658215658279735252764804520882690899926662494808424 1.09401166294736720106832741036381977916440735301798326760178 -12.8942454528648797069693650093984864823694052284985850526568 21.9360710169002125830858348811243161621508929202772087287202 -6.10953516656229377248465166376489063800739451771310148830815 8.47979499575782122189887055822509772335408561613596179517724 0.972231145965071258195987578743388754051535378341886310167579
1.88364908948980053500089115020874968506818458999333954629198 E-7 -4.39372599354676937963481992471301402700602179992030009028686 5.41275462519888131443608334528747963902272256681151695674909 -2.74463037688756616735995094364504675509620002380674518907080 2.73338788492251089282670489775903319390977791415347093543865 1.09419809513446225051412233899809371220668742495264175427355 -12.9338165323727641852112665340121647049554310253168414347227 22.0655742277937718951856800766689351149570539175852281383403 -6.12508207841477156544085822151655576278345864754119790295189 8.53267817107952235510724101884148750196107883825738450479763 0.972127812451033545487593453271542929985832692143999731923237
1.77827941003892280122542119519268484473579052640225535801183 E-7 -4.40539468803757023302322745660774367705415851910333990463017 5.45025928815237403873505534932920277958099061159226168185912 -2.75142488091293249413369297307655697519406049812789464701469 2.75384446804833844455055101071610603504837397535656431367100 1.09438548886987849223319989279078330748238844636159210989792 -12.9733182926714818034102986413293286637033573221005171749518 22.1950077577066603644356164353035041487897046976754521243049 -6.14060963404348221685526776313208425549873544039119492474433 8.58555487039204201616451115763440520492657150124987029877186 0.972029908496219914261321893624593596875272168811654941223534
1.67880401812256031397195008041558301076991423343025665869436 E-7 -4.41704435168413152250141724949273077068763156691034385161747 5.48777589116271125034066433159659993143792009804537872466242 -2.75820184881778399097344945908258165233728843870412250848032 2.77432181641201769395677012383287811958764198762839172198201 1.09457385173958804475026562583096913030944682876091405403528 -13.0127500115777127924423731808381005156474330728448957455257 22.3243688690064047042020874134032821641239597039223754774377 -6.15611790634120061706924632584274876280455669427788432098418 8.63842434762107124200679566611463002913143149136112802789704 0.971937441796873320799034781133173805027377969513474654201986
1.58489319246111348520210137339150701326944213382503906831630 E-7 -4.42867522550875862312114681722896174248089207764471876659826 5.52530373443490628299079381857133968841301332462691964141354 -2.76496155141486848549858229178026354688974998148756813668146 2.79481939767537917175730126303619243213138629868127426844332 1.09476319120363609092681199714352288011521750712113758427006 -13.0521109669726504674009850023767104877614673023169829047248 22.4536548332023661879521833035868934733603853502432749449512 -6.17160696241269110171949038623459712734904344717023556862824 8.69128586779096281945884348840965042980131498985623558526038 0.971850419903579855382024170039760076015608046144902165281272
1.49623565609443341188028511438788715777136004580284463413781 E-7 -4.44028754325420473420801483823898212752774757928113021155567 5.56284212998071375812692785153355939788232586090156268233675 -2.77170425527195861827051097077761950632880553302461355996909 2.81533668666277308043119509107671461716330020990522131272423 1.09495351459830751216437463292460913709283314359222030894136 -13.0914004369661774438071131173940193519213463521669459574806 22.5828629308632313734071317678625698579197622163661732038653 -6.18707686375795197595337889062183344583568871885419807867236 8.74413870676244054232126691375521161494326124227659225367744 0.971768850224580407949502013205761069283605092887293441946897
1.41253754462275430215560786393024092978971615010126851091197 E-7 -4.45188153153293638930138273979182903539254251677249330785402 5.60039040140281758275569051685069924381983862752045959863526 -2.77843022272835630321745248882572034543093914630267198102121 2.83587316531250047462302059892156110755038871037991013870185 1.09514482913825879452386133533862546410491178596094134883356 -13.1306177000554237063392551491316000954605078918289644124221 22.7119904515425748119758796460687980053858849027149136345134 -6.20252766645129793489866315480032647969482977859455626850471 8.79698215097601596679485096353764586461369817517252181544126 0.971692740028998576302046470010726120542534695245036640887226
1.33352143216332402567593171529533109241566796476437099332955 E-7 -4.46345740997517984336906381892364668306951131199946939543844 5.63794788368125000205326397874755066352376427663951698005297 -2.78513971191311049386702680998991938020193526323916622953925 2.85642832262668457077058099679411402019309425443900696638818 1.09533714191861562399759246783586656886423668837499721962250 -13.1697620352779232324787199721285296597949067903465209621735 22.8410346937121904236077100931549629509989669756786013301513 -6.21795942131631695631603571426229092688943923256646845508828 8.84981549720105303107918075384693620874298611094380435999082 0.971622096449987031215153076558884105372611425378055543699255
1.25892541179416721042395410639580060609361740946693106910792 E-7 -4.47501539137567315876609802891245226723404628886324433443915 5.67551392296210659656235402445792603675153870293276199506208 -2.79183297676488014782328218711693626147057203188138029123623 2.87700165461965738708473713543231561130695205592099215350805 1.09553045991703658880453843655521942263043153309969289957095 -13.2088327223595780181120718880498941157290594638463964960789 22.9699929647028973532532190899607781762328013682434094435609 -6.23337217409674123199371809620258368884509493841234464749269 8.90263805229041797439862665175369389846038996438328361741218 0.971556926487794495150378133445820422297136076111704322324408
1.18850222743701843773012246489217727120216156195122231155708 E-7 -4.48655568183905367533497330266996542255461606763333404401801 5.71308787634861717055397003482148309323566652557555598388425 -2.79851026705337531729324580225491555219575206146561924782938 2.89759266426493555124990203332814106459051151925251640033414 1.09572478999574340693773807120528704045304923469289067470184 -13.2478290418576306994754175120856738271093874668727749352661 23.0988625806525350459497764659583481945180562965274923990935 -6.24876596562327447072404942274104075574968934830470998245879 8.95544913294064929922865569570037738153819950461671589418200 0.971497237012755434934990760188411342218110696513074524452444
1.12201845430196343559103894647790573672230850736055296244507 E-7 -4.49807848092381526546515523724187367898842700578728338432720 5.75066911169462769196707109386975859598240111922062994070078 -2.80517182840231035430277204438923876096822649218851372801895 2.91820086144085773250875697863492917163009876001843430950742 1.09592013890351809728789602378890741569201572445182220328413 -13.2867502752988395167515319107428225082978840363969443586775 23.2276408664608709821016797861101900816165122731828035681223 -6.26414083197642045608465321067810437863750818516561551849424 9.00824806545758005880185816283663805867324101889181943128806 0.971443034768204513802439634882976796057481773911365108316577
1.05925372517728887880928037327810861997940090623275617859567 E-7 -4.50958398178477434263716624037040331354643159719315186244171 5.78825700740054381420215397779538314556119821937477807385614 -2.81181790231380430343603282976540742585661404588092059977768 2.93882576287495475913321882661253409585944447867857780629245 1.09611651327766751251022128717842761950533647266330921600683 -13.3255957053130421194141806744596077312776258451142803192487 23.3563251557511530023979259021830318950394752721601961160429 -6.27949680464536008508375767719186109566331881492927085933345 9.06103418552734251088265931860498994503223612712761317184644 0.971394326373317794522013473823903946169041741659218552525549
1.00000000000000000000000000000000000000000000000000000000000 E-7 -4.52107237131398801295278424038595769947530910751088705278305 5.82585095221178203465294942807677373455041728409993346447662 -2.81844872619416466043635490215617057710402152826479070463087 2.95946689208712207360167808066052163340027270269373712940649 1.09631391964595565140388917483226431943142704177705654406027 -13.3643646157622876717676121360037873954104977134912984190100 23.4849127908380464231786060347634190981625033292176321685565 -6.29483391068292625726292519549517212895266989925324446099015 9.11380683799268314927373762672279934137949431482843479333477 0.971351118325882632973448390380095632196545111414337191586824
9.44060876285923380364380496602267181265916659152331181421896 E-8 -4.53254383028007203455685256194160666491491987081774697994502 5.86345034501977022276621727308656362548927971607050120194277 -2.82506453338099179982269806375125042208839547251734769831263 2.98012377933166275797766011081290092084903170559974736441986 1.09651236442850416794597040912419654700607850844145777618399 -13.4030562918657098782565625153711896012784734176663442890457 23.6134011227017041986343866128530164614697754152041026221686 -6.31015217285672793620218695909763037857440397752268089151226 9.16656537663451429767103244092795344095880122051737243131459 0.971313417004998150417461842376165891278835525911512426248864
8.91250938133745529953108681078296963985874782930048369947943 E-8 -4.54399853346587038101207049145956523693201728984711218186337 5.90105459466553508001652299924819013469161985605109774215333 -2.83166555317154251686624487497509718200412010778954751633480 3.00079596153826793283653262589047711755007538889636533773874 1.09671185393966149327484156072237156184634008646026125527650 -13.4416700203203069107647865299080493937352282589003072288738 23.7417875109677262271964858036904533532566920579850154034739 -6.32545160979647647453326057811399994270532448401640115931310 9.21930916395862681759574813385423019790202741968152545778612 0.971281228673708122852793834438776859251794414098781082551577
8.41395141645195091152741893800476432862405502970163005990276 E-8 -4.55543664980443219307544335940756291130970543506223943950646 5.93866311974591007371542191395168333849428029057375694004545 -2.83825201085229228695187983077828910945391760814028102295553 3.02148298225199989637548031085158360119608050648670317405004 1.09691239438984098586222788177532426322301313574611638087383 -13.4802050894177877826026836065822316074626580465968424782593 23.8700693238927715274788830379419866684256838217388811690715 -6.34073223613756888738784463533467331502729753029229406141439 9.27203757098748703464891610364635979176192922322136638885685 0.971254559481568077210837838826307253872137793867579237641515
7.94328234724281502065918282836387932588960631755484332092324 E-8 -4.56685834251325575056803708785271251851431872246420515786810 5.97627534842239351414883131051372735990193396568427676196124 -2.84482412772963701669267409115343349263276178692988387625724 3.04218439157234192777018327363033997603297014387473921383774 1.09711399188732852385808356127351640909091709801484490915995 -13.5186607891576384741569414639674855152324877784378388683046 23.9982439383555944261962843167976717790021732964274787095702 -6.35599406266098418539461667634443147689230391554192710208166 9.32474997705703971688171241382212579657796679091314153474934 0.971233415467148336696909226603519363624397300057909051741094
7.49894209332455827302184275615136438441867918164971014620419 E-8 -4.57826376922676280388717832151920788274129967196720556421185 6.01389071823268271813033384738316943334645363359955333019460 -2.85138212116167624440119989609942031195520272384060671146697 3.06289974609137723205384442321511350576681270384863553133724 1.09731665244005995214813608607236058178347717997822083550959 -13.5570364113565550708521676026274949681761789807516077703576 24.1263087398532831089799542922274669180581992833509955688726 -6.37123709642955014444118648348918323949787813664791899985137 9.37744576961843783746054390882783186586476438487523268320159 0.971217802560474711319256202582254272068346359985881436105495
7.07945784384137910802214942189312709354432965551298681327159 E-8 -4.58965308212697017506595106501956110336709357628888527120190 6.05150867590490661953095570875078680547129692450519895387785 -2.85792620459102094093535413398522177990610266016766436274478 3.08362860883115805437692351312884641756307750973842003929136 1.09752038195736879503946620558608128932125524029829531722077 -13.5953312497543853224732904151905978113510067487517776024096 24.2542611225024858876431671380452114656045035748628867738314 -6.38646134092063900282634953250696600906438251908241552381412 9.43012434404461891302564685354831772718065192308233074420210 0.971207726585408484529788555969603302753929181099189291556748
6.68343917568614608362574467387613460508990246709253023800973 E-8 -4.60102642807232897313769231925665060876724917885865599825118 6.08912867717457574644777747485874446153370037917481114863874 -2.86445658757857026387050555460806002690874901814758984108005 3.10437054918032454098812030997218285302156750129611658689355 1.09772518625170464369402901846981544907749435039691763857627 -13.6335446001167143710720607996207707099757347689364151893529 24.3820984890454173371819837308170953448221761591035734395672 -6.40166679615535154436838156114831958099985318899421515402097 9.48278510344164692138382922002617785224233188760732701872525 0.971203193261967302911022322215345362026240687384525015537415
6.30957344480193249434360136622343864672945257188228724527730 E-8 -4.61238394872470507001806649181420114245829855985652449882503 6.12675018660426518305492257516099811963840353299779961124931 -2.87097347583820282680252223249916630304247148963214893530538 3.12512514283003147413061480544665141362351611923317658269472 1.09793107104032262547232711825486621061069286418313760901739 -13.6716757603342249194545854691821332481790733070870815412218 24.5098182508604430558540811967661982587643475420805916347225 -6.41685345882424985556129731265108350869543420239700446558108 9.53542745846473815982453704989694468114081470016307737928178 0.971204208208588532958894413093132179126899068542748764743414
5.95662143529010460509798282527165548220546328119654513446066 E-8 -4.62372578067447765337603401490217096436873344911519453006061 6.16437267740604296940051734667637168800231501380487464545392 -2.87747707127232925981187394812569884732796020635391952906436 3.14589197170923955968741271860739653924957277250552933072436 1.09813804194694436023802750932420870356617058325179812663569 -13.7097240305189568202423280306748592840758581541636217410868 24.6374178279770482054914246302006795825484113336303560086975 -6.43202132240969974286307266153607158342309680856649590412214 9.58805082713888890098751080304377823327313264197105752790249 0.971210776944336607208033910483886213582878912767276764928303
5.62341325190349080394951039776481231468251043098691664081689 E-8 -4.63505205556373571431768326208710903876428434339915108104894 6.20199563126665336194940849164289658842183803595674957921666 -2.88396757200825405522748512927599429902733201055426733610880 3.16667062391942650119474189995706395717653081121018083026870 1.09834610450339080641740149551542716949163000659657494786034 -13.7476887130975859531668918830266548713730008489765010915303 24.7648946490950012003898157151091147487797794250588121865231 -6.44717037730488436936016439179340220776038302126010068804308 9.64065463468402232962563263345250853642862617682051649625072 0.971222904891055841202111999090538072163554986398329217151562
5.30884444230988352200461868367748268964069695466421082325401 E-8 -4.64636290020755524252331952938979996346227886607697551094739 6.23961853817546147892719734883680371335285070956341802223115 -2.89044517243529591338557347758319362869128347429474979359340 3.18746069366877165307602687499971144479924363340866637931974 1.09855526415118739721302536428378541484627939562571363180793 -13.7855691129018373219032766398004351081649262543379546404922 24.8922461516075299354560650477925199031600578194024969557125 -6.46230061092955112490313125847281812712026781643550786317867 9.69323831334457199378757918627825653128194842219323265763982 0.971240597375470163104556896422402175094801829357635269141859
5.01187233627272285001554186884945768060471989832819263929697 E-8 -4.65765843671334269219990367664733504387814986929394125428031 6.27724089625516308483417835586142710698510618602784718269515 -2.89691006324261702470343957040720783491053321274732643878072 3.20826178120586661087921540019568356927316615354915782036322 1.09876552624314186484691255754007437568762761791234005946297 -13.8233645372561425375490679715032337869476759787242647762372 25.0194697816283337816911258086131453577418063705849768531513 -6.47741200784255408668799080352458700936926779078864980448748 9.74580130222341887108604526345143191693513707326829194762896 0.971263859631231159051957058791533896086970308689618682831795
4.73151258961480478903271112019859268194036766786871638959313 E-8 -4.66893878259823295134320761775017499066536251606885463457809 6.31486221159526062514773699305417498029161138304499393544423 -2.90336243145771294575553119725973589363652065885913839536171 3.22907349275300266812093370794402148490887138644795220359537 1.09897689604489514806160260519480956895884229420001079869359 -13.8610742960626472599000983048515908130943505483617238171623 25.1465629940222602335643931778770268390854011881709957022997 -6.49250454985125466432211408942047718723229537081515976301423 9.79834304712009912821886291390384312497053820030645573018772 0.971292696800915799651860808176493440789399291865873538924103
4.46683592150963118556250524319376616377300178608014568201672 E-8 -4.68020405090453259690844486239847635211670377645395025937490 6.35248199808830410244785395100635192218038832089314735900104 -2.90980246048551594687736923550690559138196936651457935609387 3.24989544043908464919221000870562860164931381229746503516290 1.09918937873644577534590585425798216931617830423146188618072 -13.8986977018836697359589630000275575162786449689995494143264 25.2735232524394805724985491592088275216780619095053096692766 -6.50757821611784316063160797516587358539554722169374611828832 9.85086300037319973337867730830892702608123135524626700957659 0.971327113937975176296634332389744699352095916754338273927920
4.21696503428582248569013359509406378250966577101742598750236 E-8 -4.69145435031320165217515422628567795847945742914696097578061 6.39009977726889298616844901079616209169717279345829507192739 -2.91623033014806592591358530295577755258010622528344452309356 3.27072724223221921674949038991950658256949593309063035406623 1.09940297941364811348194901164857214946500459366245978590623 -13.9362340700217073035832494700446976275797244553991212367732 25.4003480293530042177128326279254686218569737427403423752527 -6.52263298326264402262298315772041796179321502151694907671771 9.90336062070685926043423935162853230282124832476766217486404 0.971367116008635540184041644816291973078346547953582658372152
3.98107170553497250770252305087752043487677037297380446865284 E-8 -4.70268978525536938251427219134045844561905212982540132502189 6.42771507815543306704683654386075208796721792687121714143460 -2.92264621672470419590345242675192609840262323107377604296697 3.29156852187202435113638140570670888125692881309932485233344 1.09961770308968486803859898068430552211079982092411882361462 -13.9736827185970836127339706600031895300846978626760978475028 25.5270348060993765742933959256051974605903781653138908332412 -6.53766882546446751170312760441223362013511125213784981558592 9.95583537308129149481041441364734968109936776330960199687930 0.971412707893752902082007389301171426574764597240484261803669
3.75837404288444167377710959150307399790552984575794916913823 E-8 -4.71391045602188187461044326633152197216556098200942646239248 6.46532743709464000123419985032515008528569449238720695712255 -2.92905029299274666264683305947341038808768972172526886450661 3.31241890880170530963965719014147502304942830124757298297275 1.09983355469651421936974240768838966507973463796539660020236 -14.0110429686233253532925040287554652581787361364680358361111 25.6535810729224101628348453961308961103032889328745681641473 -6.55268571455807039390012411595819206399872436846466776823798 10.0082867285472498080565323872697188810998509544295340888868 0.971463894390622416928643034920599682146633507656549446621889
3.54813389233575458433218702264490620491346832065323630680339 E-8 -4.72511645887088124467742036757099159056563365710420392253284 6.50293639760877923503787193406341491396965600007086228393611 -2.93544272826859411015250902665323911411384896263653637158184 3.33327803809994099571075337959885188128666980385143402602133 1.10005053908629197452051903636994366124636039031918523623929 -14.0483141440803534627342165988639868489853840644914766823831 25.7799843290198036296088553939481835215589503162313640574513 -6.56768362012878804464015076591658152793226990385998078798178 10.0607141641043507055984206932769470740191551284349561554561 0.971520680214743744298373378104328678050466531405689313732191
3.34965439157827659548772619089737339711956899485074282328502 E-8 -4.73630788613341831606843289127124343061183682949131996216553 6.54054151024563005647001346655205934189300825237279190570018 -2.94182368844923850692684451527265228247974829573669164906042 3.35414555041262330356483017880675240951150174486337670895724 1.10026866103276911220647941560623383838412932528506715881742 -14.0854955719855701149367610102418267667818662153883713800712 25.9062420825925078952511867123091715336819566115377615956313 -6.58266250960440008366550428440900571690624801647150848821586 10.1131171625631754647441717777665587850798185247557337105399 0.971583070001543543570503141804127992839394508458617571817240
3.16227766016837933199889354443271853371955513932521682685750 E-8 -4.74748482631710249868315648645347932435851387701196407997745 6.57814233243115968124395402493450574113353495615925289861904 -2.94819333605412543295066586690613736198231914470787805932117 3.37502109188449065263844082951426780095518359560084992507319 1.10048792523266509471557592816022534013467903375050178748666 -14.1225865824629192589304165301829597328912615505148504766299 26.0323518508967032076979511734957265286690891639537264420535 -6.59762234834429130878607238625251166154441533858555799962798 10.1654952124110693624822168131470501812600598213295977414060 0.971651068308056231287724854719381329055732417625316741802869
2.98538261891795961791327696252157253776879544640866045342230 E-8 -4.75864736420779439447633804475585062444186726908339684523151 6.61573842832489154564969261082390306959318985557284295659987 -2.95455183026733390510182412542001800618763534068761908792075 3.39590431409069559003107436677740757847620480469900782960402 1.10070833630701731719650327837108629323711156152237051884385 -14.1595865088099950793589673774660918587191475061500662111307 26.1583111602982552258078205826318962067471086938171181512543 -6.61256309972596928702094365450647220471311421202201569729314 10.2178478076815586399940539836026333794072656014602193466397 0.971724679614564097669109258514037716646242696114321883017910
2.81838293126445381910192369915511071868304358377095400294105 E-8 -4.76979558096934834795429644595765529205546710447533633780873 6.65332936867795034391343780045434961308745298663543316721226 -2.96089932698003604684366663377129043472525096141468974511441 3.41679487396834501801577126816715194850077765053878667976785 1.10092989880250706134457716539683314475646158455627215020265 -14.1964946875632694847366799048242341553506147983156758545737 26.2841175463295224780130616367749748277352289312895095757235 -6.62748472522899949280912442470256332921884387705334247908738 10.2701744478273060583184302370917926037788303663601501534996 0.971803908326197849525571546239973071893406189936047001094691
2.66072505979880963499131170263056000703550366548236255876142 E-8 -4.78092955424141376057966903447700905709764824019458520900370 6.69091473069376481026603582142701168352194086404775044412124 -2.96723597883320020539602958545663248826477567536017956787785 3.43769243374805029867427808548372960086218993773008782585467 1.10115261719276231698327370798345805494043270789311234571715 -14.2333104585615065912248315940747820371648924163772433431626 26.4097685537483916196453713530973831202435228920738377670984 -6.64238718451641835967293314143076080070130140626093739937400 10.3224746375965266626553794108916302743525199048441895985772 0.971888758774498617896521506751189766972041834863024588569360
2.51188643150958011108503206779932739415851810078247542867989 E-8 -4.79204935823530549626355684187133078689141594063808631537555 6.72849409789140780308358905398108359782592037001298727358440 -2.97356193526050226556180736612261092706366809384573351520854 3.45859666088552319934268344610801297113260884002272159252820 1.10137649587963783147074747972253030490560811982468090057423 -14.2700331650074291546231029918797903247449440409497632377084 26.5352617365994208574335492581006808566621043704586461516496 -6.65727043551368403815508383352051990361972447959749660877968 10.3747478869127861869816834965934902296447993772087662920251 0.971979235218942440565554760432547065788739809392876466029116
2.37137370566165526165175275747888983856793665042552794627495 E-8 -4.80315506382795512437123356303095825309421662519192782724652 6.76606705997155189720526547258068986273224811013301666633285 -2.97987734253141104317011997541342764011179392608183714720722 3.47950722799325237145028961048565340110210844543724084209370 1.10160153919447274324091247441648207638213605349905615146224 -14.3066621535276990076451239969822937642591745559810290063929 26.6605946582769757241673962798597726723802487995827598612739 -6.67213443448522403300017110218854585460318154443190543678602 10.4269937107581053917430398328934324876351728159432758096635 0.972075341848428202202121029177492566256276369876431484772193
2.23872113856833961195495085246574233370726139768380352806535 E-8 -4.81424673865395607965414853610430945268645357675663531272876 6.80363321268501742797997789421925979345024429368255156664903 -2.98618234379441476203210356945454000743928304703552218594635 3.50042381277229380206104365578788140111758215435734883335255 1.10182775139932615212263224841077947286357143655001157340077 -14.3431967742312707794526489354745740751731119763727781066658 26.7857648915902450747051007310090384350711558394753925694907 -6.68697913610863823022453186878314366303883365090686152457348 10.4792116290592945313525393845664212704601686805335106290834 0.972177082782729988196934915602684451031134202292685796246807
2.11348903983664679556034531737932801048741794608265215125979 E-8 -4.82532444719571706798216192265913670178338224103850321295494 6.84119215770388875386785839204628667720269926614107728403229 -2.99247707912035672574596654058332504371865560271449588913406 3.52134609794420744250495195691640110553453086368517496543220 1.10205513668819097537266676738705653149424816646642800947577 -14.3796363807661755060543770662830100395318161321187874635562 26.9107700188300287403443115577832076148649193645182164497385 -6.70180449354661512356163467585292876294746429819388405033065 10.5314011665774430911974186450624963956435224550277252271800 0.972284462073914782293623442428799123308553875805930762284395
1.99526231496887960135245539673953555798627431540534609922991 E-8 -4.83638825087173921540093743767926393382997429499135274041560 6.87874350249517341067133343861955857505303112133448948417359 -2.99876168554584938903480731201155174970711670737261430636017 3.54227377118317100239771567742907689791145184423624258794561 1.10228369918818643461253252421843228935660125710583951525746 -14.4159803303747881797990117529333089208111069492782864958475 27.0356076318371917259851469573538678423083537805966370658180 -6.71661045851661831326796059414070057974043094719978941470747 10.5835618528004909121474120708130298429062331082755953964004 0.972397483707726412850209387633648216214607004807240992539758
1.88364908948980053500089115020874968506818458999333954629198 E-8 -4.84743820812303354857188949448704220189050973975350584001817 6.91628686019697781686904929576879223726163110126017821326574 -3.00503629711673711199542531921145772469146182310350462252288 3.56320652504830070053202424509161767619576831352292508051646 1.10251344296072951508044707106246783166436066823055677277820 -14.4522279839476308301477455412248457447135158515033957677644 27.1602753320726831673179031628949421229235406423723883176553 -6.73139698135839958175335899043923391054628185474301171861663 10.6356932218388078306489622049920951957018803944972802455350 0.972516151604936627974315727947329841469727357132834950026030
1.77827941003892280122542119519268484473579052640225535801183 E-8 -4.85847437449769640973106647556006733228978229742453239502745 6.95382184949717225327985256256771635697279571638979911401888 -3.01130104493157894416060419856419721738069638406561870580600 3.58414405691620758698676512578196114794434128909902841396989 1.10274437200268573480098115497200097410882171975640533360778 -14.4883787060757603726164466170023155373718338991785413852896 27.2847707306890214872233572797882983494793365554700370356469 -6.74616401109939405313209113636082732735798489925104014299243 10.6877948123237100010261225066209151294009269370597102505619 0.972640469622664155848578405462912896496253391472324926306559
1.67880401812256031397195008041558301076991423343025665869436 E-8 -4.86949680273366135156418517832870652611577833301503729781408 6.99134809451451697863338912446129350239614221130468460913715 -3.01755605718512383315167576343454819606803087575056649927495 3.60508606891381689370673981469434008411639192683164491600114 1.10297649024749955744070194815358519347096532359209769260463 -14.5244318651017882047300063125513071902600689887561961785993 27.4090914486031503053532637379521247177820628221826903545507 -6.76091149551805212059735611141888303493728281294410753908160 10.7398661673088421303986629506208410758460030677663127159573 0.972770441555662583281134415509915090653708017347598275420565
1.58489319246111348520210137339150701326944213382503906831630 E-8 -4.88050554283964692944055779855230689363053725648535796551500 7.02886522468222055284518696635594447183510925933867162083838 -3.02380145921175168448103942084948550091270329025870885324966 3.62603226785147673408494611412334195513599548786027142845733 1.10320980156630477876157368361439342474280578340587834503558 -14.5603868331695763636104358928941366339067035410000360793174 27.5332351165705726660542786690784752307330397801069309286630 -6.77563938120516197937709571877165206171005877557642397470593 10.7919068341743559426352480689946335960327607383014720723806 0.972906071137577862863999307458709039718198083448596357886320
1.49623565609443341188028511438788715777136004580284463413781 E-8 -4.89150064217432061284664318130411107521913181213463513305251 7.06637287463390071920301669323216580359355981903151071234189 -3.03003737352885471435099337377949576496370208687000377804635 3.64698236515638135602655441590008645208642581241604894752035 1.10344430976901521270864962318783219374313357818506488769994 -14.5962429862726529860901242910129865705117918834235328609635 27.6571993752606740609169049347799641329389311306356488243151 -6.79034761362321573666316167413767664181097512047407229364749 10.8439163645338162931020362238941216946928379710909736344613 0.973047362042176237083777854224845308137410959271684964646494
1.41253754462275430215560786393024092978971615010126851091197 E-8 -4.90248214552369977714073088650067544699612195819126169678430 7.10387068409191754262498660105543817241311498577849279625998 -3.03626391988013453571677079102285166186979376959813100468041 3.66793607680633305784875129307859436387464933671272933646104 1.10368001860539599927795645303363402559045008887393205056456 -14.6319997043013878257510689342518563294313054115567075857321 27.7809818753331475366928682018856826050470122725483530805699 -6.80503613716387118591108458690162289271656210588170268713914 10.8958943141437674779105939356522059396302117305748178363591 0.973194317884543346288903269696885190089767364297755126575911
1.33352143216332402567593171529533109241566796476437099332955 E-8 -4.91345009517681141340452898657947160920177067294529043184770 7.14135829775804791104884612130224357656577921082180584049371 -3.04248121527879139910379957478505875246765448686444970282840 3.68889312326386580240103865994654716847355376159978041784018 1.10391693176611585240761053032979853961025237439924186658382 -14.6676563710889666788747249023902620041397352010916103891720 27.9045802775154369004631928146710551159405781021360521470616 -6.81970489520356043373999229024402587526165665021589746578964 10.9478402428158934173237190169596564949936194537248959169742 0.973346942222255266560235417108410114315875427666548618447792
1.25892541179416721042395410639580060609361740946693106910792 E-8 -4.92440453099963281064426947756556456274544414348368464095841 7.17883536520646997830236418354391318630660785925807755829494 -3.04868937405058297339127870257729636978545337178714229058334 3.70985322941075251217185023623702511186107794086666317798779 1.10415505288378056222314765019236254536760407339740030552196 -14.7032123744562017498667021465953521175093993012236374704091 28.0279922526811166650008469584182651167819121984319434189473 -6.83435383015729565564667250063542771107201608187993890876125 10.9997537143317065404934636184672251032226683469908647195372 0.973505238556522203242448186538422125637101078516052404428535
1.18850222743701843773012246489217727120216156195122231155708 E-8 -4.93534549050733602329906590189370585595516859171327483715830 7.21630154077902565697954686538108657330063937217921631418258 -3.05488850787673099772810830644995854514282693901212857043374 3.73081612448291699704414849235927771974723309106147181689568 1.10439438553394806204969227814749762039256681256371418656401 -14.7386671062552132433038295449968747032225878233324888938953 28.1512154819291299214136014539443318000748550612183955108381 -6.84898288353072133408208580365124855219032924170481523851629 11.0516342963597013554675416063749785655753734255970063144815 0.973669210333305546157598984552468884451042429218200959719894
1.12201845430196343559103894647790573672230850736055296244507 E-8 -4.94627300893485944030834178584581670636921285256909811178165 7.25375648348272885644862447992039113378873785158694852289294 -3.06107872583665506369644257080783087760761243963378086933440 3.75178154200577045690992144834306198290459570241373843824597 1.10463493323612536668170609982634849388800914551957500682174 -14.7740199624120158014325697979645043332364545145692509887546 28.2742476566638077864437701368413323751166636408802038521185 -6.86359199597046140119731224256239605280112767075933603836462 11.1034815603749098522245533965805539753090133690654053026869 0.973838860944408973325311679773139962790882367137441440009120
1.05925372517728887880928037327810861997940090623275617859567 E-8 -4.95718711930583022218742911381621884979035053414189912702041 7.29119985688948680173692185200218754238914520928681467080957 -3.06726013445051369657650922292538477913365271085119365667041 3.77274921972999151365746408332566170395142324478044808528320 1.10487669945474768447828040252900863914195306571139327119362 -14.8092703429680418099080268113110272481345547710153960080184 28.3970864786755964512226760040946728628051044186758810869628 -6.87818110731280877070428154656771950803498899394074680319123 11.1552950815807970553278032793179751968258821999547527097490 0.974014193728544271342142126046997651173065840902687342699236
1.00000000000000000000000000000000000000000000000000000000000 E-8 -4.96808785249986177192742012142181564732132611243465226049174 7.32863132903800146131785193243129151863718135582170734096645 -3.07343283772153379591709452340370953895481930916709453398330 3.79371889956776776118464808452640087889337733789535819506897 1.10511968760014000193079083551114715334628140593872271787901 -14.8444176521206320680679936859599401073521602076149588753491 28.5197296602224201597221806950823563924870089614503721523731 -6.89275015663080380065486950683105772460973432267385669405123 11.2070744388334362146868751512400290525414950302855401392968 0.974195211972372522412264090347339235602272721963451766386730


==> anc/numbers/deposit/R4/fig1b_check/my_panel_a.txt <==
0.0100000000000000000000000000000000000000000000000000000000000 -1.25096128718730740792050578098052669318102696365018823931319 -1.24008689144486349648572756860252151766036768313875457790516 -4.17082660150174734694273679788501129170925049074891925835832 -4.03280916364967851768074391871543434960094025910475121306272
0.00944060876285923380364380496602267181265916659152331181421896 -1.27612697861547003063348649027531135455677229069024864638518 -1.26448118617523678019838792726778272628826892955077394087622 -4.23974960992030741740867050000046536917120063603192999228433 -4.09272161317520207405715256902311642232571642774633694290595
0.00891250938133745529953108681078296963985874782930048369947943 -1.30134743857631112576994161006230991382966380576236011453398 -1.28888774019259613556718913761088524122939434765736088319525 -4.30832442541786452386942969930220584262942296218974665130369 -4.15185745002318631582975799980520960922457387261125173308945
0.00841395141645195091152741893800476432862405502970163005990276 -1.32661672383670412731665638025979376266405832713802232375886 -1.31329898928563582059500756551738603390429342912387527108327 -4.37653802925175918159812993038182348181873062625982877677013 -4.21019217103258872337625765724975871218463607390495497297919
0.00794328234724281502065918282836387932588960631755484332092324 -1.35192898297464083027896052361337909399826352833435804221179 -1.33770743258441597411570486569065679462293855618172800168282 -4.44437824353020707201569332518047557874284434932124562119910 -4.26770218668381586904730291324687113504289892508367827264746
0.00749894209332455827302184275615136438441867918164971014620419 -1.37727845855415982241526351602386031082610513733895883394894 -1.36210563542726145735979122056600859570339547009791026624089 -4.51183371822506777808775178227247969995093730986322158924661 -4.32436482259949987880815015877293624142941388806908884121902
0.00707945784384137910802214942189312709354432965551298681327159 -1.40265948918096379466546933005018490816628960280615294372756 -1.38648623214553758742881640292725264251067027112420778817807 -4.57889391726391301526850268836254571462974279485380412899720 -4.38015832000849672235854066073273349279836968321531050285201
0.00668343917568614608362574467387613460508990246709253023800973 -1.42806651143880057327205446951085712525656487698715924401620 -1.41084192876554818394893711461009299498252136906990008746514 -4.64554910376202187536321091205558168712368582632737177992518 -4.43506183520409976627112923458135357361025253787392272254834
0.00630957344480193249434360136622343864672945257188228724527730 -1.45349406170683275061125987157490100064602355437958654671554 -1.43516550562689883728100957329405263690806265967667824342273 -4.71179032445477140356279745686789473824189054396225523751384 -4.48905543802808660028306985267854202278415752605258747594504
0.00595662143529010460509798282527165548220546328119654513446066 -1.47893677785836728811528919576760510087925300024328537128769 -1.45944981991676428249593074694796750612495867007164777587125 -4.77760939339056867299377598328156721218022962907235808992892 -4.54212010941274804766355590589199856935444863439463830145142
0.00562341325190349080394951039776481231468251043098691664081689 -1.50438940084145925270504045167125770468090814051448074547498 -1.48368780811959312396557168658217364530736802605279756122277 -4.84299887494399308075616783612565604109795274516744324601197 -4.59423773801348853078811853698643064362909208161538742809828
0.00530884444230988352200461868367748268964069695466421082325401 -1.52984677614204276874149579395896233612390855043787569230817 -1.50787248838187580304858706428020539633901827170917019992520 -4.90795206620819276230883972615751125336904738896724419192329 -4.64539111596493974372540776505554123637959727733568907151604
0.00501187233627272285001554186884945768060471989832819263929697 -1.55530385513037717309756727116532974757223886374527056958653 -1.53199696279169254424401797900710409946745417648492796510659 -4.97246297882481488660903019954047537498696425058058884358429 -4.69556393379379815327480723340813624202738054414695765721113
0.00473151258961480478903271112019859268194036766786871638959313 -1.58075569629172711559243857230169914419546611104552905086673 -1.55605441957284696771464750945644286938629672506624692954946 -5.03652632030885437329497992149385067814226892607515282460564 -4.74474077452178456580132374975121927280922913480999376125952
0.00446683592150963118556250524319376616377300178608014568201672 -1.60619746634232182632222155429260864349479159656757074623391 -1.58003813519347803868834035927957932415678156080385153795986 -5.10013747492478758835891781207490808995152989009193176645605 -4.79290710699223428773023878965850562342618273812557504546874
0.00421696503428582248569013359509406378250966577101742598750236 -1.63162444123176086248168750376255478203359092888787556066592 -1.60394147638912796340516578686576661784852591871702043133692 -5.16329248416922521391387267332682867149701355321002186503771 -4.84004927845386275506313767395715132767906012346665431051126
0.00398107170553497250770252305087752043487677037297380446865284 -1.65703200703315124865459697802275265989073605228872818360866 -1.62775790210032646945050844688401910698398237252937908886921 -5.22598802691408016743827736731983785353383425162703425314680 -4.88615450643521743207296406724628949746186544366269842547236
0.00375837404288444167377710959150307399790552984575794916913823 -1.68241566072237394613913449591644764419908771149596564891713 -1.65148096532483256387866030726695834831791890588491506168973 -5.28822139926291057763347862013538821044528406130106420049136 -4.93121086994322582446620186269287373462410700456031681639645
0.00354813389233575458433218702264490620491346832065323630680339 -1.70777101084798594975848507304119900875114579627561761314355 -1.67510431488475328970966592851535108050143204133739813127903 -5.34999049417167278139003632923830306858175577487462059916327 -4.97520730001908516921434048204679951748196773172715420674490
0.00334965439157827659548772619089737339711956899485074282328502 -1.73309377809336794692582976671812043335212164795981146766263 -1.69862169710883515015145881064526099223414130906620719643618 -5.41129378088361339464438303785996707410848351837132206084394 -5.01813356968451529841386839482946155649759280763320535280390
0.00316227766016837933199889354443271853371955513932521682685750 -1.75837979573282632650880244684627806805252704498433546475671 -1.72202695743029769589230222995252300426193192805809179725458 -5.47213028422645093734585879752157012221658689468318796069197 -5.05998028331111585691492156078813038497566941668291254465676
0.00298538261891795961791327696252157253776879544640866045342230 -1.78362500998345234797720385317954974670791855753193615794153 -1.74531404190065023520428933270784179918819575098348516087752 -5.53249956381835434360430415731307430823158427350953410331069 -5.10073886544523598298543049028138984941617480441602895180471
0.00281838293126445381910192369915511071868304358377095400294105 -1.80882548025463043859804962817769244384956516933329181542734 -1.76847699862000169600366648244975697488982212310935053474629 -5.59240169322752589766005468593498575076350286402606270561987 -5.14040154912038219813384891801958036766552487113505532225341
0.00266072505979880963499131170263056000703550366548236255876142 -1.83397737929717185248257493642156166627611935965687900864195 -1.79150997908444031533434551646586940947348332819757790155268 -5.65183723912844746790106315125222116043111125250131224013743 -5.17896136368876200705244584858224746405324331295932912030312
0.00251188643150958011108503206779932739415851810078247542867989 -1.85907699325412928450066988828271778424732493191481923966065 -1.81440723945112403204768866318246303560266212739471924346430 -5.71080724049605893485289066837302366423209811801927855092856 -5.21641212220308993366556955307527368325842935463385103112385
0.00237137370566165526165175275747888983856793665042552794627495 -1.88412072161542247859607004833171636795191697484165975212466 -1.83716314172178419483632121593080367972986217679382146970912 -5.76931318787731378254531955084931604627441282835926120040226 -5.25274840837927270015007478494557011827779214044830270325666
0.00223872113856833961195495085246574233370726139768380352806535 -1.90910507707847440744468967718936975548634006423364624921907 -1.85977215484540445720607502235637407867566579300820817277152 -5.82735700277770607373850120745995582556915774724310539303468 -5.28796556317004420444553967824116586608963571792052001306741
0.00211348903983664679556034531737932801048741794608265215125979 -1.93402668531712224143814973983093197247926066533180602317157 -1.88222885574089350511854648041965683597291621459037797222460 -5.88494101719849234062640470185534373795556029792689446117024 -5.32205967097904199988215993317403795683497518366432360970074
0.00199526231496887960135245539673953555798627431540534609922991 -1.95888228466112709123506044152690439272116282753975162874551 -1.90452793024062454814377077941098292393695228794718803253561 -5.94206795335844791719370396957075690120296162060786488829780 -5.35502754554420817392694615570982149829449570718455017075705
0.00188364908948980053500089115020874968506818458999333954629198 -1.98366872568866142973001311846052652487301194258798938965270 -1.92666417395576630165619026748476168260374140974403322294220 -5.99874090363210626972544031276171169692094899941228137695615 -5.38686671551876181666333914192588237210474352052970057588133
0.00177827941003892280122542119519268484473579052640225535801183 -2.00838297073420321458179213629001495212471517996563682274715 -1.94863249306437950073824743602836042252170460591765194825229 -6.05496331073453801916268489197474151690894975586879480502688 -5.41757540977733052340594630649952462574612749544249763826715
0.00167880401812256031397195008041558301076991423343025665869436 -2.03302209331431108763363879358681164333725691633623691109277 -1.97042790502329982492641822720535324481580610411460522310265 -6.11073894818083937440268710809321596294744654202898333585211 -5.44715254247414735114149053775034976125041690881695047210446
0.00158489319246111348520210137339150701326944213382503906831630 -2.05758327747379567640336681141206513381117184432041005953642 -1.99204553920487248952293440289237292842684861148710116633013 -6.16607190104662309392717525072111202904686652617906774099454 -5.47559769787952000509998116533549530861963053714461812018583
0.00149623565609443341188028511438788715777136004580284463413781 -2.08206381705483802626582798589852028529935153923206766612170 -2.01348063745964569038200211726567823774325742730063404365066 -6.22096654705394404695927569072094606946261664172196995604502 -5.50291111502006332570234579847665119535319819541293185359250
0.00141253754462275430215560786393024092978971615010126851091197 -2.10646111489163761778197021806372729830237274524540202092584 -2.03472855460616959486421036987098486789147918474384511543416 -6.27542753800525083148623178400704436733304566617260091281807 -5.52909367214745682785805549298909953875038970075259370460030
0.00133352143216332402567593171529533109241566796476437099332955 -2.13077268193319934612125773922301810438144534597655814065118 -2.05578475884908467538394157431584269557439141826884402425060 -6.32945978158613929345108416626100206480807967516407479257043 -5.55414687105974845780362979505715129758958859815706589516770
0.00125892541179416721042395410639580060609361740946693106910792 -2.15499613629689133908011817413076241365100509332998029449962 -2.07664483212671791016496976436143005073866858312544849188034 -6.38306842355589743838795013086768668290529728589987699396555 -5.57807282129847611363271312781001962897577525385850930630646
0.00118850222743701843773012246489217727120216156195122231155708 -2.17912920225542365299041769914386677887541576579502264720469 -2.09730447038943775796986412803796230463164592685416201472766 -6.43625883034307808383112385186307313494727492898705910741772 -5.60087422424412195293233773933118080907624726168464792969880
0.00112201845430196343559103894647790573672230850736055296244507 -2.20316970915991180342015945347943690757977602961317913229272 -2.11775948381004888199027711229167182975760042857468410217477 -6.48903657206161931040083742066809801881110160630317216910302 -5.62255435713165310556992275635236819065942183422166700154101
0.00105925372517728887880928037327810861997940090623275617859567 -2.22711559030169885662439405019451762945422120775465699753103 -2.13800579692753538772238232279844552354148052457756802023887 -6.54140740596135666893939535824512541498013285227482582439738 -5.64311705700713803581961259169466919009235448135120075537656
0.00100000000000000000000000000000000000000000000000000000000000 -2.25096488171561552952881139376260222085572192735117757198341 -2.15803944872548688790821352452198998585448789390354655024492 -6.59337726032513822643098074301827153190618748222262825513103 -5.66256670464566226385687501435824525739942065316913910448059
0.000944060876285923380364380496602267181265916659152331181421896 -2.27471572092735952627598442756972550523909209835547410761264 -2.17785659264656505418905048263526353587372713124466550454901 -6.64495221882316662393892717286680451039319440295101708394424 -5.68090820845000216568037732919791925991990971524993627906249
0.000891250938133745529953108681078296963985874782930048369947943 -2.29836634564767328766794206307730266628402312216741072705407 -2.19745349654438950179646033906263403581076942284903119686573 -6.69613850533365382351829757086417378214052662313726982029674 -5.69814698834875272312050916929142541584918174214779858602953
0.000841395141645195091152741893800476432862405502970163005990276 -2.32191509241599355945976756504236706005894534606022205297200 -2.21682654257424092415307853517287989938049113158109086299218 -6.74694246923738630133222832304141747280335726025035037495260 -5.71428895971184589087560132029787655176691322391237773939363
0.000794328234724281502065918282836387932588960631755484332092324 -2.34536039519623681293955443533094067377894430890006645871065 -2.23597222702399639420469153191368814126291179699442488173317 -6.79737057119236298675799860957421052996412633339081318694629 -5.72934051730064208540434260715297950214794793496932848535931
0.000749894209332455827302184275615136438441867918164971014620419 -2.36870078392737169605196867818874170695702213963507416297614 -2.25488716008672672581528940685469839411014683155561412008755 -6.84742936939328686814140735439440927132999009835453823385848 -5.74330851926902948402804737822297865842812418657816984910588
0.000707945784384137910802214942189312709354432965551298681327159 -2.39193488303141347757058561851154327708951732925739450902228 -2.27356806557639879024892779927207751048731689537423748716356 -6.89712550631936523985430534631766271985461283721777616912162 -5.75620027123122556037774329074426060614079761654150038493282
0.000668343917568614608362574467387613460508990246709253023800973 -2.41506140988145599485570447601777473777341962587645894697283 -2.29201178058813675956774053985612653876121277548964399810385 -6.94646569597260415506246006315913780559167793879354824180631 -5.76802351041124369120242534900751125030299424975314098903172
0.000630957344480193249434360136622343864672945257188228724527730 -2.43807917323233405385653422579945665529025573170881789890289 -2.31021525510450545178543462206080932883427451053663298058642 -6.99545671160757063410178952329415037600961758903519706092985 -5.77878638988826577738051594770671057442901984706979972085450
0.000595662143529010460509798282527165548220546328119654513446066 -2.46098707161648368616970970581496236347766207887598942712011 -2.32817555154928633393544194380822226846495117756171502457869 -7.04410537395244218686476706571975238979230062797942300080934 -5.78849746295145057047980582077019578412789939624099609542307
0.000562341325190349080394951039776481231468251043098691664081689 -2.48378409170753927141489031860630161651428349912638886601431 -2.34588984429022235182089837194636795432164319851430336221867 -7.09241853992006764397469497915685902536909102609900706620560 -5.79716566757700764399532713498391139649168652520366485804841
0.000530884444230988352200461868367748268964069695466421082325401 -2.50646930665417541422179120637396127928808844575638216390064 -2.36335541909221165282430550332471405660884899921766718063238 -7.14040309180672634879923851745978194333660143744999861303170 -5.80480031103967947398743181350450040172490876901695316340426
0.000501187233627272285001554186884945768060471989832819263929697 -2.52904187438666775476282465745283912275921004306917826532843 -2.38056967252243250508686503745607895338067547564955210767094 -7.18806592697529443252850199136826141917310894610768605040361 -5.81141105467009959880451301114364795963995618079631147331633
0.000473151258961480478903271112019859268194036766786871638959313 -2.55150103589861072148238688590458389377253856205135534099282 -2.39753011130888234741683773145336544948354747468556456248294 -7.23541394801860697957768602255569396235955512432150753564515 -5.81700789876883393964621204627475682535794546189480719478840
0.000446683592150963118556250524319376616377300178608014568201672 -2.57384611350619173611412521397692089687049353083124419688323 -2.41423435165381298460334015645814939330080673208913924871177 -7.28245405339794301348692248461298731097696714785459777955437 -5.82160116768726563999065905179728112165530535071432374489268
0.000421696503428582248569013359509406378250966577101742598750236 -2.59607650908738068579903315400856234422031512340229087739827 -2.43068011850354152778454858030949912124580689801020036842857 -7.32919312855075584951679549393557371273303487813866551674614 -5.82520149508485171198275407328913951396960880789863921832104
0.000398107170553497250770252305087752043487677037297380446865284 -2.61819170230335071633456676464841643887293361045906928275112 -2.44686524477611282466008170382762591332675831702883617738324 -7.37563803746102376790893216245837217212009131063249029849998 -5.82781980937166278706073885747523924804934116243054960501858
0.000375837404288444167377710959150307399790552984575794916913823 -2.64019124880440170492508351128420915510144100977009438466099 -2.46278767054828388517675467777627919381304432830600252575191 -7.42179561468490431447059621785787267066657675366239590283783 -5.82946731934451572052900100163901678385883043022093159340263
0.000354813389233575458433218702264490620491346832065323630680339 -2.66207477842261127007160991969731707097669461543999692658316 -2.47844544220329424030064099036818003400424345375598548806382 -7.46767265782373885153732190886644488765968066215615509592171 -5.83015550002442300157440638577043901893060147382148049506129
0.000334965439157827659548772619089737339711956899485074282328502 -2.68384199335338999919287496803029078492957952686913633826837 -2.49383671154087832988024446578454772984247828289728542545832 -7.51327592043587115782372426604436267714404434064042231372023 -5.82989607870251312252713518054110063128741112625805961348252
0.000316227766016837933199889354443271853371955513932521682685750 -2.70549266632806784870841179280628454892429928765756819711513 -2.50895973485096695539525303175096726038392168396263819467621 -7.55861210537821369291561096700171322706458647876993880733855 -5.82870102120102246322311552939139754259356863905416568727758
0.000298538261891795961791327696252157253776879544640866045342230 -2.72702663877958752267389345249426752555598867718475015340784 -2.52381287195251460920117961570958284871619312839766463554716 -7.60368785856801628189623869164605875943042195746339955953715 -5.82658251835542199843350840832603944615759745587553624248481
0.000281838293126445381910192369915511071868304358377095400294105 -2.74844381900332818901845513854960419108903338960446127220190 -2.53839458519887815790698690068591071102889729004861727747979 -7.64850976315486302692279738266364798794085989780957701117121 -5.82355297272322134276530563073431572282042890726856928007115
0.000266072505979880963499131170263056000703550366548236255876142 -2.76974418031502926953532826477006609291524988598772180017237 -2.55270343845115996742442938455929558374744912469104137221219 -7.69308433409254272308304276479833638529402959682113230371498 -5.81962498552448836930992099287870384684985466589527241832331
0.000251188643150958011108503206779932739415851810078247542867989 -2.79092775920772936155290664793705900003443206042401442640940 -2.56673809602091516407481349520105659930812390499010686361080 -7.73741801310010438156098514776739443424923846867941032325714 -5.81481134381863489632733454505413394311331097287894465276504
0.000237137370566165526165175275747888983856793665042552794627495 -2.81199465350957973402505939628987641773978377164133392306284 -2.58049732158360838234052737488838953349531780319686324497442 -7.78151716400112101797411003208420682275055113254451793342493 -5.80912500792154771340052298625463948214124063373290735929724
0.000223872113856833961195495085246574233370726139768380352806535 -2.83294502054433540466767269245597873601810064395536785101979 -2.59397997706419010709019957485031585708011740037042768242487 -7.82538806842993996886363772265566233222130787203307094259397 -5.80257909906668946268530116659785991062285406274013896632014
0.000211348903983664679556034531737932801048741794608265215125979 -2.85377907529626966131237402199595470057826646710437144088575 -2.60718502149614662729024591054152461487591420370657269634707 -7.86903692189349493198353862137034414726648702979732814663675 -5.79518688731335551745704074726222403243381712384856180317770
0.000199526231496887960135245539673953555798627431540534609922991 -2.87449708858120015083642837954380692883104976636992675553098 -2.62011150985536072940778534607158670735182420471841120341743 -7.91246983017709192816426162659694821086498023031921306370637 -5.78696177970485089433705496003705308725794963427261124856903
0.000188364908948980053500089115020874968506818458999333954629198 -2.89509938522525643113745522186933016378970240382335528317240 -2.63275859187010262109018471268770337849888803813009698843210 -7.95569280608245666888924299835425351508828077192626237884150 -5.77791730867894525481394771236419686959039430271379936364011
0.000177827941003892280122542119519268484473579052640225535801183 -2.91558634225296027111017951972155444247117859876349929932721 -2.64512551080845223752305154143848640107919311358234458514622 -7.99871176648624257973140461934888385227801290883537392025562 -5.76806712073257402789245829378698747035367653519939208407009
0.000167880401812256031397195008041558301076991423343025665869436 -2.93595838708613109298723476685043070859068925027692864955578 -2.65721160224443509139687531030880076660278314570834472006049 -8.04153252970714515893357993282852914173979258567871619036938 -5.75742496534237942749382839411173900064049938259134142608524
0.000158489319246111348520210137339150701326944213382503906831630 -2.95621599575506988025452830549462436593953828749690422808815 -2.66901629280413422891843471722431822986820974830823963350724 -8.08416081316974762124827665468229037490178997053696938245939 -5.74600468414232643291986160671081934860331165071570906238376
0.000149623565609443341188028511438788715777136004580284463413781 -2.97635969112341571908102724394323327018687978512681703499579 -2.68053909889302069400918473636084937223824377037182409729504 -8.12660223135323306995396407426613812948094209082193781363192 -5.73382020035928541631797204504534812951555472216035993423585
0.000141253754462275430215560786393024092978971615010126851091197 -2.99639004112800999508886249852193382080512434620035445875870 -2.69177962540572422488920377651887841850229669429042370029542 -8.16886229401313794294100698979139444264206715355361126893805 -5.72088550850714478829872566154506726334967862066944691822238
0.000133352143216332402567593171529533109241566796476437099332955 -3.01630765703504422038496110426147066823313856629547497951368 -2.70273756441944475470361361430524930239057251138479067105650 -8.21094640466438839385980803971529119544625868210506572338097 -5.70721466433970352672783792939760041320063008680871949197100
0.000125892541179416721042395410639580060609361740946693106910792 -3.03611319171370860485631000930673398201044264028816479316877 -2.71341269387218370263963457303837151110102594669027064306886 -8.25285985931395381765713915533252359095293286077887197511849 -5.69282177506229447543745370919076732469801510632471903161433
0.000118850222743701843773012246489217727120216156195122231155708 -3.05580733792849989425310263894643396159162906567754239798335 -2.72380487622695206489782638221889851302516720832775224194356 -8.29460784543156815668234495445548083272480275393673819961858 -5.67772098980180455812777106353089578814575978235472116047004
0.000112201845430196343559103894647790573672230850736055296244507 -3.07539082665128875564652223764501326026100560941682426502595 -2.73391405712308998555631572265084257920892147753714148208668 -8.33619544114710820301122148986426658727013613352625360424266 -5.66192649033448724630485821337737225161290996557805599161219
0.000105925372517728887880928037327810861997940090623275617859567 -3.09486442539418917516551420228883295128361639377885943930630 -2.74374026401580984426947026086305542679064603506591300485772 -8.37762761466337715183280005968306928769068207790706467363488 -5.64545248207070543771795377306133624678766258985863116489630
0.000100000000000000000000000000000000000000000000000000000000000 -3.11422893656421501680008497087968826470992594389062243701634 -2.75328360480505197816217393175510306552960918550360271560835 -8.41890922387321950367740247232324514256539985600119119106608 -5.62831318529549902453469090459756254012439383195901792007602
9.44060876285923380364380496602267181265916659152331181421896 E-5 -3.13348519584065214440141156864290389258704221699872325620316 -2.76254426645471899532236553299727717155080021172545782978232 -8.46004501617008844429783256262486808234473512802023095441406 -5.61052282666364053295302633301113873965687146735176700866977
8.91250938133745529953108681078296963985874782930048369947943 E-5 -3.15263407057601839828388586521421846340053667873383977239995 -2.77152251360333127187347949066262383455933546244215719548416 -8.50103962844139747798622021013136423685432628360309802389262 -5.59209563094762396724725791682610465650962476649382104170812
8.41395141645195091152741893800476432862405502970163005990276 E-5 -3.17167645822142830609437883214099485543160903607271355490754 -2.78021868716712268744967443842937736658935021850415354321621 -8.54189758723421282708300332258645798128679895350654437230838 -5.57304581303682605629827492851846264706283054071289401599141
7.94328234724281502065918282836387932588960631755484332092324 E-5 -3.19061328477712475450232849930089291190817956510549245008215 -2.78863320293657197753485242843471858674720534487480951955124 -8.58262330908308046012097702317882795517547258447899646492326 -5.55338757018588514120756295618211082651211764791852066217830
7.49894209332455827302184275615136438441867918164971014620419 E-5 -3.20944550326888601002857213309690374614586240389431695296676 -2.79676655016734129690877637854831930817843129890140563740441 -8.62322110099003014688022255578621408897667742845527105542427 -5.53313507451016061820227387312426957665067077851988801785160
7.07945784384137910802214942189312709354432965551298681327159 E-5 -3.22817409225096350684559489131960329913617726780418605133251 -2.80461929016656972653516527524119749923729138307701451722186 -8.66369516104705728653031600453844126095880466331264404830548 -5.51230246572596482001036101775646949190886996214410866196421
6.68343917568614608362574467387613460508990246709253023800973 E-5 -3.24680005433615376617557405514583501140759138931092172768862 -2.81219205487544554561737213128929673308338504245042751417536 -8.70404957919165009486928867757441211153221428033152166452867 -5.49090384413309913912811329011554830358260218331700874448779
6.30957344480193249434360136622343864672945257188228724527730 E-5 -3.26532441475355672220095596208783644396883121845878756038337 -2.81948554544895715906073895982349788458448681866572441550520 -8.74428833808620380340612389412889192345846610449576225877599 -5.46895326383707672622276008764793064639551303329320209929066
5.95662143529010460509798282527165548220546328119654513446066 E-5 -3.28374821993452264612658469790917206646717282804260428964246 -2.82650053083369864488497501857959820432364686054373804808269 -8.78441531411244360763848083577834540835294433247524314374399 -5.44646472620827489574794046797328749845858047293488487255150
5.62341325190349080394951039776481231468251043098691664081689 E-5 -3.30207253612724082290287185360136702211671581264333891702715 -2.83323784634458199174959883821437311166793490599780059713235 -8.82443427847226305192476373375004195323969497125817049469822 -5.42345217357513109994678237409217117985170660688265338927188
5.30884444230988352200461868367748268964069695466421082325401 E-5 -3.32029844804037518066354720627117363532694366020291479817997 -2.83969839224128425808578189499307639340152656706938589941870 -8.86434889838667325839588036415213225971998857909022539228550 -5.39992948314837665545394188058756705248554263601977642185509
5.01187233627272285001554186884945768060471989832819263929697 E-5 -3.33842705751610523454624600118428672874834297334734068249641 -2.84588313230523412464966903418724408048791508564127369960067 -8.90416273838484985906880585284323940312140453559848158748761 -5.37591046117319199036153292221758264912147621261386017708712
4.73151258961480478903271112019859268194036766786871638959313 E-5 -3.35645948223288501457305333114292396530416228206998705345693 -2.85179309241791865380841801351013299841273368285793530179710 -8.94387926167555769241171231572543325124371925482596442171732 -5.35140883730606569407976200845566513873788338359244184391319
4.46683592150963118556250524319376616377300178608014568201672 E-5 -3.37439685443818812898158258342919643081732862531634876059395 -2.85742935914126753264359320882838245295321526312883952722667 -8.98350183159352735350455825606082774997708156497337973328303 -5.32643825921304677178536364405753548577825371540844806415275
4.21696503428582248569013359509406378250966577101742598750236 E-5 -3.39224031971146379417674652179397396677957701778434777611627 -2.86279307830084868304848955040071015047787764928124267620493 -9.02303371311365167232543345646464763244623524526899261004694 -5.30101228738599490830795003428065339270202267928580423188941
3.98107170553497250770252305087752043487677037297380446865284 E-5 -3.40999103575748656179913559588259037472613862676482064859916 -2.86788545357258588940599449466151173032592152498116836908910 -9.06247807442616332484502571236188932666552059341442930158969 -5.27514439017335691635131890232310406133136432567383920213019
3.75837404288444167377710959150307399790552984575794916913823 E-5 -3.42765017123024161094685762993991036979339505893757407213382 -2.87270774507368604114004449347271116809182688046017359260838 -9.10183798856624629856461610991477403967025970757931121391188 -5.24884793902192856951765643736814099633607739462275533285061
3.54813389233575458433218702264490620491346832065323630680339 E-5 -3.44521890458744786527497862850874004685636878863469889835464 -2.87726126795844073041505178776283150770582560329071870484216 -9.14111643509182313370932211822531402134678202522402129206868 -5.22213620392599939567411467472772027188337041089282569671454
3.34965439157827659548772619089737339711956899485074282328502 E-5 -3.46269842297578285379933105435785181630440343297635649533395 -2.88154739101954430051448228025699768859030647040339865126930 -9.18031630180354609198683206675879930960531242583082292298492 -5.19502234908022343046044689898978199632606830232781209652617
3.16227766016837933199889354443271853371955513932521682685750 E-5 -3.48008992114683617143415732665396612976508341831411328676959 -2.88556753529554802300746913880364245704532754651457594212560 -9.21944038650130306658574232015454171135923771529871245959429 -5.16751942873251110981435147806556841170795233494519744269178
2.98538261891795961791327696252157253776879544640866045342230 E-5 -3.49739460040378261877618576866763273766042300549099724826556 -2.88932317268504790582432108129098639179406790632240968842570 -9.25849139877182758996263610934661458878860715250836168542365 -5.13964038323319612606499095902815445459707986441512804127233
2.81838293126445381910192369915511071868304358377095400294105 E-5 -3.51461366757873161616887590083924233646927899573769835441948 -2.89281582456818171301296166135941828720961654122201817444509 -9.29747196180227621866377828912210431546201240788000861543510 -5.11139803527669590250992595755875597672230285053705700398933
2.66072505979880963499131170263056000703550366548236255876142 E-5 -3.53174833404067629805762862709542178314081582042139035018269 -2.89604706043598912255918259804603074818626279658536877145352 -9.33638461421490542279880773965517117761819436450945550559095 -5.08280508633185508100364819386647176046319510335247481477568
2.51188643150958011108503206779932739415851810078247542867989 E-5 -3.54879981473393380124232375335466210106380316921403468344297 -2.89901849652816757268438088716190463688719559494154516304517 -9.37523181191824347323092139763922952133111387528446468133325 -5.05387411325713779708433338631688636253347146322940868291860
2.37137370566165526165175275747888983856793665042552794627495 E-5 -3.56576932724693766384027584350856267583680009627885662091819 -2.90173179447973526010975283578628098794198174099448394139808 -9.41401592997041033736332665474664621848598081410162179903191 -5.02461756509681627536045871177065163970030387465222803742631
2.23872113856833961195495085246574233370726139768380352806535 E-5 -3.58265809091121394749950236637570523789099257084313481194769 -2.90418865997709196570929036891906337616647538766068822513618 -9.45273926445048994206291742350695090570820698310718889109369 -4.99504776005429015882646535890232013218942595451274172486454
2.11348903983664679556034531737932801048741794608265215125979 E-5 -3.59946732593034467856104262013374892254917035879469830280780 -2.90639084142394790279266996417231494041424922563088215342985 -9.49140403433410405768521232285483284383585048944348220408918 -4.96517688263866274082750197997617232913660553934146605130029
1.99526231496887960135245539673953555798627431540534609922991 E-5 -3.61619825253869546746216543853273526887784115698964367140122 -2.90834012861757061922912544635339300797713373898154872592979 -9.53001238336957525692640454011736828900938192198588593526416 -4.93501698098069665572376261592430991331557126854608031577498
1.88364908948980053500089115020874968506818458999333954629198 E-5 -3.63285209018965870087950997686315336631391570468055069005618 -2.91003835143578014427393927176479028034563424536335369060645 -9.56856638195129769976766544905553758033612463702857685247077 -4.90457996431427236892948015288654054353689073461443694351792
1.77827941003892280122542119519268484473579052640225535801183 E-5 -3.64943005677313949737741162195716673375008281347241732672870 -2.91148737853510306110773493003634915359248593941709363545209 -9.60706802898715871958264022207751260546646594038431927285743 -4.87387760061947776076894000377148215653219831139218201813901
1.67880401812256031397195008041558301076991423343025665869436 E-5 -3.66593336786198866244904830618551889458714686902587169097257 -2.91268911606047701287561558611563288597775203495695745408750 -9.64551925375707119727432441520647060785030035916047787360379 -4.84292151442346600016574503989149909696255345855581005919525
1.58489319246111348520210137339150701326944213382503906831630 E-5 -3.68236323598706515905295069489446215000724177826831490585000 -2.91364550636687831888605808343448324442181994912354183779338 -9.68392191775988640323563498639675231125329021962288349666343 -4.81172318475523153900785677176187757135473709864038634338647
1.49623565609443341188028511438788715777136004580284463413781 E-5 -3.69872086994059010981676900352385039523761691489778182232207 -2.91435852675322689342774662102218427224822595308282758934322 -9.72227781654615928374931500112605639890561743977507829829210 -4.78029394325047021829178351186327306127775918437892733609903
1.41253754462275430215560786393024092978971615010126851091197 E-5 -3.71500747410743505037719243231422222648794938821702974548141 -2.91483018820890452660147335918893151754582685462765520177094 -9.76058868153443301974740491992430476755086064891519236155099 -4.74864497240270896170567065500094088117285002771033574210477
1.33352143216332402567593171529533109241566796476437099332955 E-5 -3.73122424782396904191900432634323808188671317198077329233544 -2.91506253417320480826881529683069341111477253171012188022902 -9.79885618180889706829336693818182700901288408144427915316048 -4.71678730395691314663490503332612993648212507723892006542117
1.25892541179416721042395410639580060609361740946693106910792 E-5 -3.74737238476407230571704455702736531871188906706089212590804 -2.91505763930801555574778392550061611817154064255073354688618 -9.83708192589645281171397387349224676727995176468530700519525 -4.68473181744180529867063632132156251443083196441569513308466
1.18850222743701843773012246489217727120216156195122231155708 E-5 -3.76345307235190824308503292831976938964869247173752120935294 -2.91481760828401754575285884966622374966289984487971810970440 -9.87526746352139340959985089750624694996692116252280151970818 -4.65248923883715707202436968542133270141270137938834233287209
1.12201845430196343559103894647790573672230850736055296244507 E-5 -3.77946749120103102925223233357871919284220515512701794145791 -2.91434457458066665327705516422617909481231859382474437147510 -9.91341428733606951947629919721745775922973628099097576844292 -4.62007013937234737960747780357428872732892384512713290271449
1.05925372517728887880928037327810861997940090623275617859567 E-5 -3.79541681457939239700535969475217384991570914799638046490740 -2.91364069930021016614325568807798336307206556038030585518881 -9.95152383462607028671373881861799450479922351138946074550804 -4.58748493445251285398365076197936625221295180463314389163116
1.00000000000000000000000000000000000000000000000000000000000 E-5 -3.81130220789979873223558558519022122788140286182153651702177 -2.91270816999597207483146175601743135783245901971873778666776 -9.98959748898859948484345624370223429980216555189534465726895 -4.55474388270865239115262505698167305245946404710276118165462
9.44060876285923380364380496602267181265916659152331181421896 E-6 -3.82712482823535816478692688299264453993992144346828838776051 -2.91154919951512653348430512077434087331439250353159677120009 -10.0276365819828700117293493478496991758576655206410115002532 -4.52185708516808519641815637631252692964953141118883331549314
8.91250938133745529953108681078296963985874782930048369947943 E-6 -3.84288582385944692943804848631047209133116092495296999884182 -2.91016602485616344983878797852006506012875550803398873915262 -10.0656423947514762276135219665670529982040352396854575628347 -4.48883448454170136459451050612585976771612182087347715871548
8.41395141645195091152741893800476432862405502970163005990276 E-6 -3.85858633380971486802090737127396890606856365495218489141594 -2.90856090604123528894956593445725564970930162555598824845709 -10.1036161596118329837996900216597381863374902686240245009136 -4.45568586462448544047521260557767672107755501979170285145527
7.94328234724281502065918282836387932588960631755484332092324 E-6 -3.87422748747564151854674839846090995329745972570233234982022 -2.90673612500355966728848215775063439733851919428734781849400 -10.1415590616168927734879110413660896217578464962265851647400 -4.42242084980583648046250609185103800512384213900705114639444
7.49894209332455827302184275615136438441867918164971014620419 E-6 -3.88981040420914676420653751578667864968547020937513781139623 -2.90469398449003816908530353550437188607163961123735300460876 -10.1794722400844683874597607973086691295613174219516142980108 -4.38904890468625273872241966090754496162809071867760317444140
7.07945784384137910802214942189312709354432965551298681327159 E-6 -3.90533619295775346721518645316387703834692709429665430635870 -2.90243680697923803422245312198527121496315224063334507767103 -10.2173567900945979347131423632164375110081864518500226073496 -4.35557933379699510279597220211124422233608933826021675554739
6.68343917568614608362574467387613460508990246709253023800973 E-6 -3.92080595191979386226190272373217705793314059005336340499340 -2.89996693361486994488565686390554969887963134735986686278032 -10.2552137639544922576802220879581887881327252304863753143797 -4.32202128141939068116007321108287974108990337524992452844727
6.30957344480193249434360136622343864672945257188228724527730 E-6 -3.93622076822114670407097407612771448392713127187189774167149 -2.89728672315488207446191769928528779674237590616497956488703 -10.2930441726307018062459149108216152334158150766028253562932 -4.28838373150048638084958836190889805840175111392389050915129
5.95662143529010460509798282527165548220546328119654513446066 E-6 -3.95158171761298822526217304514594771754773231510419303848680 -2.89439855093627785452858439432097808261541115960844911533013 -10.3308489871482311132417353314442844382200882876185710479089 -4.25467550766181179400922272723174577422355535835963322470304
5.62341325190349080394951039776481231468251043098691664081689 E-6 -3.96688986419003683611750717796786584200798941000050865215773 -2.89130480785575256157586078250496980589716782230936880233437 -10.3686291399564143201246103903796011405363295502433637020602 -4.22090527329806113011873133605891813615068141845499779692310
5.30884444230988352200461868367748268964069695466421082325401 E-6 -3.98214626012876915865494581757936269387020798116320056565670 -2.88800789936623182147111973219561888028294632501326048068553 -10.4063855262614449227764089603249248901554422887974309537785 -4.18708153176255518236688015352737821385741357663600080856373
5.01187233627272285001554186884945768060471989832819263929697 E-6 -3.99735194544508340513357118689386961908174079720804995246723 -2.88451024448938347348237953199145325867939253208624001667659 -10.4441190053255272343894212016470218523497263943905286354792 -4.15321262663639630360603427507662453687429015033920992699504
4.73151258961480478903271112019859268194036766786871638959313 E-6 -4.01250794777088525728542620989821090835233150692094681524709 -2.88081427484416292357607947801669747575565772827698970243564 -10.4818304017326861879907538272793076899487848867784137973994 -4.11930674207828199536340981672736040299272543903645842201957
4.46683592150963118556250524319376616377300178608014568201672 E-6 -4.02761528214907124871930291346863696183935785422412364678436 -2.87692243369144114512239571111349540705884418338520452692419 -10.5195205066213362194037816552860075621091782701556382066181 -4.08537190325199589274403953094525609405238262906364479470863
4.21696503428582248569013359509406378250966577101742598750236 E-6 -4.04267495084638517066728476540134868257124141639459380942573 -2.87283717499475385031198230027858124432670867906390893125922 -10.5571900788837692770472897450908603299653483677700538451713 -4.05141597682864857319476355556927993577871463532854804394883
3.98107170553497250770252305087752043487677037297380446865284 E-6 -4.05768794318362418225383095709187050991281336766418072528478 -2.86856096249720005355854027287405114004519783964838885299633 -10.5948398463327766925436518394170190119195354163708118835847 -4.01744667156079464657215189283161533537449356654965430732748
3.75837404288444167377710959150307399790552984575794916913823 E-6 -4.07265523538267308262355030517061714084921056475785352082006 -2.86409626881450827480840838088470088007591600622483766400678 -10.6324705068356699095311168869101267677501576449969036709983 -3.98347153892560692030979738616210867900072428703020070583461
3.54813389233575458433218702264490620491346832065323630680339 E-6 -4.08757779042984756563030660056202154889974800949132702832201 -2.85944557454427898172035108682600861467624879777082791484669 -10.6700827294160110999246323016412819537433337240898859073447 -3.94949797383434300310038891551781532773088001629267957893166
3.34965439157827659548772619089737339711956899485074282328502 E-6 -4.10245655795503020066883133621874592483392782456625478326763 -2.85461136739140254069028967707207914994852797738189174464882 -10.7076771553234066878684256905627810276692136363214369827095 -3.91553321540539444350788047250244256096626878881006338556056
3.16227766016837933199889354443271853371955513932521682685750 E-6 -4.11729247412608633819984556064401961796239814337553047388925 -2.84959614130964293311924109005254246706346358694535154138672 -10.7452543990717549401579262670106297246367765848831409339840 -3.88158434779826333001835377415038337106074136698698453923062
2.98538261891795961791327696252157253776879544640866045342230 E-6 -4.13208646155805109847342085103312372777286818486234380368563 -2.84440239565936879048052111657886569740409607729984513530816 -10.7828150494463732535841328892097532564431497487042965110650 -3.84765830110586614341814504525089231743781133646258809793994
2.81838293126445381910192369915511071868304358377095400294105 E-6 -4.14683942923658304013276697155218993200404662096309526266391 -2.83903263438140490484815982566376517058580387526963136466401 -10.8203596704804617568966347230515496611073590022950625372962 -3.81376185230261949160867523748370628407074218493673183003753
2.66072505979880963499131170263056000703550366548236255876142 E-6 -4.16155227245518499540059142291970178007916097182722453394589 -2.83348936518696927571886708286821911546468784633694901584085 -10.8578888024013875267830452237713294844450134586645255717507 -3.77990162624581711482747869932494098924329773426297191842088
2.51188643150958011108503206779932739415851810078247542867989 E-6 -4.17622587276569787443997581007084320796815187905526317876656 -2.82777509876365295422436824492175875775482451762752920621287 -10.8954029625472982684620789270960540814832287153661333401893 -3.74608409672786217267200511770867330851878233829839168592893
2.37137370566165526165175275747888983856793665042552794627495 E-6 -4.19086109794157895770482868819415305205801460376349010687646 -2.82189234799739243714246616274792405903937807031478108432497 -10.9329026462545959030955318768395193498701811519923992117032 -3.71231558757697326326204485632950135420739982798589589091141
2.23872113856833961195495085246574233370726139768380352806535 E-6 -4.20545880195348228657653552340221785242418912637587600617452 -2.81584362721037714035984351355998350416742935603079667687377 -10.9703883277168193027820526580614250822340683974733210102352 -3.67860227380403683218078064619500576360967419937520517317320
2.11348903983664679556034531737932801048741794608265215125979 E-6 -4.22001982495666520473375650257490345278603279979328123835888 -2.80963145141482753944588441136920900385157587589692381727118 -11.0078604608155015813680664329408813505297702865174445891195 -3.64495018279333256015630118111492797131162208956283113278502
1.99526231496887960135245539673953555798627431540534609922991 E-6 -4.23454499328975187143851683820449811961522981507505776592597 -2.80325833558257289854446144744792031872866913854673765387188 -11.0453194799235810429145695109180971602490696828201550436290 -3.61136519553491193213292668305173775767780667415555652654487
1.88364908948980053500089115020874968506818458999333954629198 E-6 -4.24903511948439163968732859959210144288749550750415063458388 -2.79672679393035111261929351048814659301774829731600578986318 -11.0827658006819562617169076386492129298563078857709525784179 -3.57785304789646344737567234998392336199986704844547980676397
1.77827941003892280122542119519268484473579052640225535801183 E-6 -4.26349100228535754395886210654624899883051627759137885867055 -2.79003933922074705690560098667934014312344135146927191562530 -11.1201998207497849656066412954305754719253846754166735602791 -3.54441933193255079398526379883280973365007486502537740049910
1.67880401812256031397195008041558301076991423343025665869436 E-6 -4.27791342668063775163766836131642933207205492526537411347733 -2.78319848207867996590941579817524211887033428867723534699094 -11.1576219205291335600964403897451065176349984387898790959708 -3.51106949722916274750446477475199590073299683363186089613040
1.58489319246111348520210137339150701326944213382503906831630 E-6 -4.29230316394108067722911730565754762882031597247813409094269 -2.77620673032334474712198780058212777948625892471279736838791 -11.1950324638645894018331180834321355476877049258912164904521 -3.47780885228156553029887813095181895170600958009118803398436
1.49623565609443341188028511438788715777136004580284463413781 E-6 -4.30666097166916251791349331910032587334350022988399466011850 -2.76906658831550676643605602897090300021725726637398069332118 -11.2324317987184514376810656924470650729610033165053346236102 -3.44464256590349985643497226880595223278970999603405746499492
1.41253754462275430215560786393024092978971615010126851091197 E-6 -4.32098759385645422212430767453606118760650124951855761974714 -2.76178055632004451771555077000201941006455639709974916188299 -11.2698202578221166972409612683183631086385135418488859397816 -3.41157566866581585831155473292515443707163706572687794191813
1.33352143216332402567593171529533109241566796476437099332955 E-6 -4.33528376094937332959159559169100736451053829361761034374531 -2.75435112988362970273546975740579130719111092325917390025199 -11.3071981593042804831846174761458251017099312284008437528325 -3.37861305436268952081622691914107264020322240309434357730311
1.25892541179416721042395410639580060609361740946693106910792 E-6 -4.34955018992281470219419745693912211897334470960517511917921 -2.74678079922742959443772599091211948196936906569140924170664 -11.3445658072965670617415725313637939037338926985695932773769 -3.34575948150361411270996897312737471583254014779665402221890
1.18850222743701843773012246489217727120216156195122231155708 E-6 -4.36378758436126288116556467571887919362258788570934730622610 -2.73907204865471213081935909573495475091816112582497897497327 -11.3819234925172053261480735958591701676894188348240615490864 -3.31301957482940938158956964454329341034547290904379789095753
1.12201845430196343559103894647790573672230850736055296244507 E-6 -4.37799663454699763947083346327135212064686307015687328591533 -2.73122735597322998347872764064086116758106550614057568911054 -11.4192714928333603949162263720684557286204545948166067047703 -3.28039782685053994822210677917507264826734863698066957614911
1.05925372517728887880928037327810861997940090623275617859567 E-6 -4.39217801755501323092302278088200950839973962290336446589870 -2.72324919193225585861462897123226743768631412103639855002909 -11.4566100738027275154300628956842428540798293849254446162358 -3.24789859940608238007795970289245401478995848135911668321611
1.00000000000000000000000000000000000000000000000000000000000 E-6 -4.40633239735428085286837259764118228951128075064618484942426 -2.71514001967413751385323725566374464998181093038259476339533 -11.4939394891949890677140720161368909600153398698808366206036 -3.21552612524172782593058346004913424404918588398708854891000
9.44060876285923380364380496602267181265916659152331181421896 E-7 -4.42046042491499292071178906195502539947775153959041314179451 -2.70690229420023740645222987316049089613213090533691324712690 -11.5312599814937289944857199143501391206635269293838492497933 -3.18328450960525383842331036901527847595034757355149834655421
8.91250938133745529953108681078296963985874782930048369947943 E-7 -4.43456273832143688447095213443759622387990104740595281348630 -2.69853846185111852202190922794030223898208928995296570904311 -11.5685717823793917082844620597150365237010164903479180433583 -3.15117773185794508599531633064932063353350474759913224145241
8.41395141645195091152741893800476432862405502970163005990276 E-7 -4.44863996289015548486915826550930053706377713553817751077065 -2.69005095980083476277227139610783455077568011077681779412453 -11.6058751131938645264135189448482753232561225093802218067156 -3.11920964710048804740076995201985937787977707090510007269698
7.94328234724281502065918282836387932588960631755484332092324 E-7 -4.46269271129305953475637850906679480578440766726140651932609 -2.68144221556518129535047022188827385136848916943361630439908 -11.6431701853872540369620761374121728631809410497264086131079 -3.08738398781190948049198766066540859794886733566739018311948
7.49894209332455827302184275615136438441867918164971014620419 E-7 -4.47672158368516850706213085286893859563153149435775813347634 -2.67271464652375746553083662621219568644915208930820257609049 -11.6804572009474175772197720792993582587197743088461702328212 -3.05570436550017245250512044706593587576004354105093387169654
7.07945784384137910802214942189312709354432965551298681327159 E-7 -4.49072716783666339982746374554464560560177784987270279588123 -2.66387065945569227536669567689867905043022870154438023795115 -11.7177363528128012780066310290600933842270821089069899132282 -3.02417427236308700355098942515616161833685782214268345162583
6.68343917568614608362574467387613460508990246709253023800973 E-7 -4.50471003926894551954380115370248338571055887685956554645702 -2.65491265008887998297098427209869451944015405791474570800110 -11.7550078252691259583364306476478844287626268790354111094166 -2.99279708295823508130974415691349853580407331280391316613713
6.30957344480193249434360136622343864672945257188228724527730 E-7 -4.51867076139440396405646581383228979457304499670059338695097 -2.64584300266257112097919514169302727222258006288357491679154 -11.7922717943304516049250756720270914361345312767990425998010 -2.96157605588065122710432359461675057551005551493175329452416
5.95662143529010460509798282527165548220546328119654513446066 E-7 -4.53260988565960368428146760272002233327729390465869546636118 -2.63666408950316213214074176312047902015459862424246955928523 -11.8295284281051402970011267466752344329253314114390002126621 -2.93051433544704160668988139240664184703694954300534511441121
5.62341325190349080394951039776481231468251043098691664081689 E-7 -4.54652795169161504913672096973243814004243042353834116018067 -2.62737827061302488462215194319309902336556223696242322935090 -11.8667778871472262916056645329545794224982535928165262589963 -2.89961495338536435935396474937389821162187040905978373065438
5.30884444230988352200461868367748268964069695466421082325401 E-7 -4.56042548744721482018541368238223275270324745958397491126925 -2.61798789327221555078968995211428473451015107447316061820497 -11.9040203247936906174371998578310255894929849997626573596969 -2.86888083052863388333733838464405721132669561944172467386123
5.01187233627272285001554186884945768060471989832819263929697 E-7 -4.57430300936469735188342782007482206873778889855396564577178 -2.60849529165290070683748493885311199489775282749628691040764 -11.9412558874881259822229272657977608126982806127896554933530 -2.83831477851185058212279963209236107402124596176375254289722
4.73151258961480478903271112019859268194036766786871638959313 E-7 -4.58816102251804366092939354004416820751957419422560685641549 -2.59890278644633703207434303152701144132172380196360091926378 -11.9784847150912661222061961232813962384502919755400975439089 -2.80791950147099576361907133583776783003488130440446628037120
4.46683592150963118556250524319376616377300178608014568201672 E-7 -4.60200002077320474550046938492761614966004926614119318632663 -2.58921268450223965148089469029268715806804058592543778874847 -12.0157069411788419521072187319026788862805020441024893913893 -2.77769759774306881231786323034003650042563853865090165890325
4.21696503428582248569013359509406378250966577101742598750236 E-7 -4.61582048694626417412376816286702204061785994686742462512851 -2.57942727848037296887107131753113573171563378256951520760053 -12.0529226933272150463061388672723097261507936769775493248269 -2.74765156156618044351819255697631431834503995068454332683070
3.98107170553497250770252305087752043487677037297380446865284 E-7 -4.62962289296325349711433218200985229834853013564217820963641 -2.56954884651419677628152028506925667374172367078325338828501 -12.0901320933872271306114685172712818979479196559860293739637 -2.71778378477875179980893329347309895769750488487772265677659
3.75837404288444167377710959150307399790552984575794916913823 E-7 -4.64340770002140245395272231380917369713699573766020323330054 -2.55957965188639949378479227613679370354903506728692550424871 -12.1273352577466924196774871524441772330111832149536372390005 -2.68809655851690436497538095207165942601319109591046815097579
3.54813389233575458433218702264490620491346832065323630680339 E-7 -4.65717535875161425122822858353670888103653142530582106291686 -2.54952194271614958856511951454696729765992049342819628340774 -12.1645322975819478261898656028779424146329563440250625371243 -2.65859207490916015178723084680112163721803550361633601209243
3.34965439157827659548772619089737339711956899485074282328502 E-7 -4.67092630938196436187671851231474084377909183031609942665715 -2.53937795165789553867105915493121453782536982273612045236939 -12.2017233190988643201540888556818565114135666915003245606684 -2.62927242876760537077657872958858454469048247042191707357637
3.16227766016837933199889354443271853371955513932521682685750 E-7 -4.68466098190202934191096534478368781955101355315343104662486 -2.52914989561154414130309475676568471492691156141922609568187 -12.2389084237637110534667741503617177529063802360089187174483 -2.60013961927470381073577794096574674103606823836712913273510
2.98538261891795961791327696252157253776879544640866045342230 E-7 -4.69837979622786007065470399780540248841441158277018261674023 -2.51883997544384651381704252053756680910046875061108554007780 -12.2760877085242523076889455478384214901614020048463472239238 -2.57119555166497846239935598411064343003782579058669735026152
2.81838293126445381910192369915511071868304358377095400294105 E-7 -4.71208316236742159007774904492156455180451344660138935349467 -2.50845037572082079391143520216658457565918507025654368826953 -12.3132612660214458907519397342544840132148435710204313038900 -2.54244203890081149926406605195723613242249409867514381635127
2.66072505979880963499131170263056000703550366548236255876142 E-7 -4.72577148058632934405186926721009142609701365212843297189029 -2.49798326445104030987993454108216702364839260716955079082159 -12.3504291847921003184258295296895707255306569274740701777907 -2.51388080334164359885599810088313477036521788413106011013648
2.51188643150958011108503206779932739415851810078247542867989 E-7 -4.73944514157371909549084714360536749290179750708455127657723 -2.48744079283961585858474775647345022557727851374572797620871 -12.3875915494628369841338437845619382450674860878857683890080 -2.48551347840588374951928825812224624191610929199220611741736
2.37137370566165526165175275747888983856793665042552794627495 E-7 -4.75310452660809512509577741184963062130884633292728307381796 -2.47682509505270069425608346520880722118375914605250591305823 -12.4247484409356925597351432035826658766557059721329643079134 -2.45734161022487014792993428443344976344303755094750164335500
2.23872113856833961195495085246574233370726139768380352806535 E-7 -4.76675000772300848688395462045396796552307880756049587556338 -2.46613828799234689173354455096395202179051374686785601715408 -12.4618999365656860922259203540426379987192522502850346241071 -2.42936665928825155736166388393854619102364271273628614646502
2.11348903983664679556034531737932801048741794608265215125979 E-7 -4.78038194787242411030150669502825338228559494696232136384882 -2.45538247108154189980116612210136714554515081096546473840257 -12.4990461103306646774055508492144708018254178784916425148486 -2.40159000208018657293127783605978376437282248593200291956593
1.99526231496887960135245539673953555798627431540534609922991 E-7 -4.79400070109564239433595012392097402892329079181446938667400 -2.44455972605925434036700925679395551836453491587606499118975 -12.5361870329937312104782913318639607277725823730687394331548 -2.37401293270578563463650324864083521049639634361912920450301
1.88364908948980053500089115020874968506818458999333954629198 E-7 -4.80760661268164763383544853302481370860278429053781656397455 -2.43367211678531843401429930741622631066597577053154960665889 -12.5733227722585475430435306523631521841089143024646173015729 -2.34663666450724734927898951190153033959867944966418690445799
1.77827941003892280122542119519268484473579052640225535801183 E-7 -4.82120001933276215072366809803244574197389528333595556119184 -2.42272168905498683859224587054106483347472803388830509326102 -12.6104533929177964224668683081601868250057724738717029490007 -2.31946233166916673592454282725340587340012466317416298378334
1.67880401812256031397195008041558301076991423343025665869436 E-7 -4.83478124932749137181214091514009352972689209443368198923410 -2.41171047042298217178341032157378389485577979225186207822056 -12.6475789569950758585730146177125411142745149479787291990863 -2.29249099081251840423228329738024734414226955934898879640043
1.58489319246111348520210137339150701326944213382503906831630 E-7 -4.84835062268245129960389426642906001293755994820095845607468 -2.40064047003687804781716344034550106863027275700419348494617 -12.6846995238804900582514722732969634703973564632016476938170 -2.26572362257684241885710980610821938152692036792859509044455
1.49623565609443341188028511438788715777136004580284463413781 E-7 -4.86190845131327586229538810715865812009597771506958441158896 -2.38951367847964108960510805358564892233789008416359088790280 -12.7218151504601917942285309820564879240338035938336526989799 -2.23916113319018470448072021161656756260232275997471543619042
1.41253754462275430215560786393024092978971615010126851091197 E-7 -4.87545503919440750384212559037460688782316315377621979382374 -2.37833206762116607753680734457851633675124587885254065189263 -12.7589258912401220323418053393413738126705893084009450577049 -2.21280435602636731333283867330924722185281013608877904509746
1.33352143216332402567593171529533109241566796476437099332955 E-7 -4.88899068251768008444772591031730873333762067011239110687261 -2.36709759047863716204738427264369282320125696127980364293295 -12.7960317984641838337328139293840419118027581402110419992468 -2.18665405314918671897714577574877353392291632787452995872047
1.25892541179416721042395410639580060609361740946693106910792 E-7 -4.90251566984960870641195707350942636310865801702739283730248 -2.35581218108554889597864712943458601350563276555873135826755 -12.8331329222270789752633220645893583011043180847525230355606 -2.16071091684316052546216608809240612701035849115339015591787
1.18850222743701843773012246489217727120216156195122231155708 E-7 -4.91603028228730646041637384832642117031224264259740107409515 -2.34447775436922173189922488008450876323855702574949000116084 -12.8702293105820273932800414548887579437721544492531110993834 -2.13497557113046459862100343958858477578640139093739879737330
1.12201845430196343559103894647790573672230850736055296244507 E-7 -4.92953479361295330375099484177057907229750824925219611009368 -2.33309620603664757619365503204555024112963521751238083314626 -12.9073210096435814520825779636431828152266054470867716616470 -2.10944857327372364541249780561995927959041031662574446365993
1.05925372517728887880928037327810861997940090623275617859567 E-7 -4.94302947044674733562143523862307023407637196455522879863205 -2.32166941246850199321157701094910599231892018884611162408296 -12.9444080636857391679974290194610591236668390304872832040824 -2.08413041526433869690400039161402708896266438899765240691594
1.00000000000000000000000000000000000000000000000000000000000 E-7 -4.95651457239827362665554269425903466775031774385467862702746 -2.31019923062116070649067379460310659724109496098789668082456 -12.9814905152355528812108893009809326483346861360115055661082 -2.05902152529605480006840357182032886892321327056282843040737
9.44060876285923380364380496602267181265916659152331181421896 E-8 -4.96999035221623049137502808046521949525431676032141825343237 -2.29868749793655914750285788425498544108876445213896795898112 -13.0185684051624224583804889103810347112135134900836673322266 -2.03412226922349150234918199373838807906671406817868495665464
8.91250938133745529953108681078296963985874782930048369947943 E-8 -4.98345705593645766521279371967944881451860700838957538646585 -2.28713603225973495306117434679532438743636118298741684199815 -13.0556417727632549270211774051316210521300028444305014485308 -2.00943295200537743034554535541843257223930230836081824680255
8.41395141645195091152741893800476432862405502970163005990276 E-8 -4.99691492302821526330973919461594847170584710311624148660320 -2.27554663176389450806952418700557843474733533778071294577312 -13.0927106558436654848660317585778575605000266117461968859280 -1.98495381913224842944597437700219333149872094869000408324415
7.94328234724281502065918282836387932588960631755484332092324 E-8 -5.01036418653866665864066108993834269035874653731053051420564 -2.26392107488284586836796950509182433524490722618982174056849 -13.1297750907953880906155525941834071912031440943800329868189 -1.96068505803838635429309359239176057998791739526532507585342
7.49894209332455827302184275615136438441867918164971014620419 E-8 -5.02380507323552252396708549387055957128257057261152467935353 -2.25226112025064167675633718546039730845081488011369627805827 -13.1668351126700573232047067702099840553869181097881887658562 -1.93662679949779269012544402032779328493615432308701439623729
7.07945784384137910802214942189312709354432965551298681327159 E-8 -5.03723780374780723779908897861946772813526314857440487254183 -2.24056850664827700166428986213053254648486102572742722805115 -13.2038907552495168911662520745915944160931358967717336262633 -1.91277911900400775185965493127121146982914705945464094125764
6.68343917568614608362574467387613460508990246709253023800973 E-8 -5.05066259270471266119551890295767701403030107673920354743115 -2.22884495295728838023513037741029935104111379266019958355449 -13.2409420511128040778638802922010115128637976254445796958407 -1.88914203813360226080498845537507089948293890283539896025056
6.30957344480193249434360136622343864672945257188228724527730 E-8 -5.06407964887250795218306526226685637173782434593623081069044 -2.21709215812010173372245223923535004451216279124817030240899 -13.2779890316999535181305477820774805965601648163090403185816 -1.86571552589318364769465199941085246446356258195602018891968
5.95662143529010460509798282527165548220546328119654513446066 E-8 -5.07748917528947760027350257065658359574594370203807083303713 -2.20531180110697824104239550087359160677453386246817186336028 -13.3150317273727580128367675492491952260768093027275935396349 -1.84249950004977448481716423199980452331543864504444269433913
5.62341325190349080394951039776481231468251043098691664081689 E-8 -5.09089136939886323754334779460490955509134731363295409082916 -2.19350554088940870411769951644947921559740287237402991303011 -13.3520701674726185956583067465346673256244224531939827556472 -1.81949382844443501895948836052875049697903808334443941012728
5.30884444230988352200461868367748268964069695466421082325401 E-8 -5.10428642317978801763433349802735200346660432730067882866476 -2.18167501641980841438885461238241084774645233112926754968080 -13.3891043803756107662326141640119793467784374418519465385706 -1.79669833028901587012714588483071902902514131730387233882769
5.01187233627272285001554186884945768060471989832819263929697 E-8 -5.11767452327614545253572085505800755438794929672292934408699 -2.16982184661736603170521632369908425833454671883060335492667 -13.4261343935448886913238750576608542217962668738134424474902 -1.77411277744594058804549002158172335974831143920828624184395
4.73151258961480478903271112019859268194036766786871638959313 E-8 -5.13105585112343756188738362383080568942463409676560550996672 -2.15794763035990151295357535916325791167891142827412075448340 -13.4631602335805442458302479502281965717550626634763045476466 -1.75173689569093092868885318089062687299840892836911606356514
4.46683592150963118556250524319376616377300178608014568201672 E-8 -5.14443058307355002362195617091988010466385297489814182497371 -2.14605394648158967649679741342596396304543659920251132767679 -13.5001819262670330136924533832877094824978436596906629823970 -1.72957036595860043589947865047325244927741463992275552428893
4.21696503428582248569013359509406378250966577101742598750236 E-8 -5.15779889051745472092282499590149105238296091496438283819658 -2.13414235377640755809794998647394173704658983131364732308708 -13.5371994966182747902036801987058737538606725543255285374072 -1.70761282557085419785978082062922581675196084953449535612255
3.98107170553497250770252305087752043487677037297380446865284 E-8 -5.17116094000583266163396753330595830304759365149102643149158 -2.12221439100716530286573628637603370169775802364187626234001 -13.5742129689205317170705841959849479303723588580670754434581 -1.68586386944804450402211187236780595792632737965599917434472
3.75837404288444167377710959150307399790552984575794916913823 E-8 -5.18451689336761270537593368556632066279354695334660939652013 -2.11027157691998194429666482220721907421344005945880091452729 -13.6112223667731629350331746930279370946023541726457821988268 -1.66432305130284356426566927117079150887055362421846349966125
3.54813389233575458433218702264490620491346832065323630680339 E-8 -5.19786690782642387368775837610607065327180131861938554434631 -2.09831541026406904418045391629987314428834441116322938023980 -13.6482277131273505511355142566666136899839161313895296064885 -1.64298988481680547765438902552765107831192963098793762300042
3.34965439157827659548772619089737339711956899485074282328502 E-8 -5.21121113611496124253862875784949240971466235930076419776051 -2.08634736981668680449957612010063713674420885822884498292872 -13.6852290303228877840979999187248759650742200521408580548434 -1.62186384479960026224987006386414514608308522624793076738094
3.16227766016837933199889354443271853371955513932521682685750 E-8 -5.22454972658726752756397030190967836467831523180861403221740 -2.07436891441313891306204791508679648945790644361765811870816 -13.7222263401231163669656245361015717769994204645429941567558 -1.60094436833091298894563702680396347005541341097092710977812
2.98538261891795961791327696252157253776879544640866045342230 E-8 -5.23788282332893447341746631377523107645098295929922876666850 -2.06238148298167404707658602390926486014187353933141117552506 -13.7592196637480966466361797009356248581604467403049226214190 -1.58023085588501091010413339541087129070222717409753154200984
2.81838293126445381910192369915511071868304358377095400294105 E-8 -5.25121056626523005273785400952469074204707410320806888102946 -2.05038649458316363187564628832012270628098453233617553250436 -13.7962090219060903204085911039118930778326562505551948726612 -1.55972267243799094667735504472407735664454880698161440798467
2.66072505979880963499131170263056000703550366548236255876142 E-8 -5.26453309126715927045149886431848441666252228932811701077894 -2.03838534845542713422472734939044876458134061088633386135803 -13.8331944348234323858023068794315461282910776666182976080286 -1.53941914855772900416490069780541153437400953563333445271280
2.51188643150958011108503206779932739415851810078247542867989 E-8 -5.27785053025546805850788310318440812287035932480264486966755 -2.02637942406207785988027716150596414551249427177286093402204 -13.8701759222728656471253947046141272292112930850817064724846 -1.51931958147656133680238359802616422119180250068789310072102
2.37137370566165526165175275747888983856793665042552794627495 E-8 -5.29116301130260133770438978491358563109132394127834897308332 -2.01437008114576392207173177504552292835737939086041123582172 -13.9071535036004080162326264211730836722998396629298548734349 -1.49942323614673657927261271664378174203675722808279723649156
2.23872113856833961195495085246574233370726139768380352806535 E-8 -5.30447065873262782001372318218644707710121835562768362147950 -2.00235865978568075022632933455431503339704186627476571376770 -13.9441271977508198613204993318917314326294703174867036812431 -1.47972934627868512438400706112498555086634154759313460893574
2.11348903983664679556034531737932801048741794608265215125979 E-8 -5.31777359321914552977779731141908511552674882205692726506223 -1.99034648045923321541062644609010234462928453594462883856136 -13.9810970232917357922474569391348262398589995136692896218736 -1.46023711536216025185345194272180833936282718261060398636992
1.99526231496887960135245539673953555798627431540534609922991 E-8 -5.33107193188118333824899818460377630096795147142189789177161 -1.97833484410772715955294135867438193140007516830464801869693 -14.0180629984365225196300357370155992904360969809718401300563 -1.44094571767031281574588035819430923440144883254190695315199
1.88364908948980053500089115020874968506818458999333954629198 E-8 -5.34436578837711503618994135845854466968346054555858704153168 -1.96632503220597182849873724427606966397170332419110540223404 -14.0550251410659217838295432227508930157008454036248432565853 -1.42185429924676838433340385204269020212875335775755873171715
1.77827941003892280122542119519268484473579052640225535801183 E-8 -5.35765527299660361650280320153806732001583880655173339486914 -1.95431830683567642333740707898486940352331453810986100917011 -14.0919834687485348149864573932168903287549230345470190765351 -1.40296197887578250410563291834625667417957020551140369440940
1.67880401812256031397195008041558301076991423343025665869436 E-8 -5.37094049275059450603241527869555677047834108379259952943061 -1.94231591076252569926295115969725588921259269585566596213596 -14.1289379987602023526570913813615041894119771950863988114142 -1.38426784903555623724076697754698179778206426047090087106439
1.58489319246111348520210137339150701326944213382503906831630 E-8 -5.38422155145937747562081913840596002993358988634926736858656 -1.93031906751682125556840174212035294494040783639173632542948 -14.1658887481023319196352816988936893162754808781347784493278 -1.36577097683480030677155506720657540289554199369275635991941
1.49623565609443341188028511438788715777136004580284463413781 E-8 -5.39749854983873787299320210210777929270380929215832239333196 -1.91832898147757687333621867906273259993982178410063109478057 -14.2028357335192218055778832117167727535934674205692247798202 -1.34747040493264208357414223910222277855909676563805927620734
1.41253754462275430215560786393024092978971615010126851091197 E-8 -5.41077158558421866689293800633489920040626676911916847325270 -1.90634683795995796812094794062203462858256085617889534190020 -14.2397789715144290685749192800991969041045959881873750120641 -1.32936515244197527167821138410339485027529419630029353162170
1.33352143216332402567593171529533109241566796476437099332955 E-8 -5.42404075345351556577993786603310464140871560115018541109006 -1.89437380330595693260702881683750274113890294075824383453931 -14.2767184783662268033929230687711048715399943235456509261540 -1.31145421581635750063415755401718707476880230366937011987877
1.25892541179416721042395410639580060609361740946693106910792 E-8 -5.43730614534702818303890072537744203671090982818037403125714 -1.88241102497819784807784438386774282965877363460112754608009 -14.3136542701421939504539938428208848988715100482247079899004 -1.29373656972056612305035140298401039878387259902420986189502
1.18850222743701843773012246489217727120216156195122231155708 E-8 -5.45056785038659086564179758508798131725914254022507664901777 -1.87045963165676574279842425873170033212021936571903280631982 -14.3505863627129790264746103380602768214779560657054773234450 -1.27621116788492734908592094765952672096865832796047671641561
1.12201845430196343559103894647790573672230850736055296244507 E-8 -5.46382595499240738715199206504757686826452853984479802359664 -1.85852073333895726937167505491349202553278974499722204297511 -14.3875147717652773429582718357850433861400630940475914590525 -1.25887694394353843468850339207370580150488807307096752164575
1.05925372517728887880928037327810861997940090623275617859567 E-8 -5.47708054295821423137476667063990723040758595919235131314007 -1.84659542144185136108540121944446307453423024047290387436008 -14.4244395128140595393942733758862733439930973373416006871771 -1.24173281225650698361989341588266542443130453244918907071364
1.00000000000000000000000000000000000000000000000000000000000 E-8 -5.49033169552469766232730145072868972619340252402293713404149 -1.83468476890760010856335954659863987663096058722161115204916 -14.4613606012140875911385434635892599083415770885304596750249 -1.22477766871633553161424456862330339241354146289930110160247


==> anc/numbers/deposit/R4/fig1b_check/panel_b_indep.gp <==
\\ Independent recomputation of Figure 1 (panels a and b) values, revision round R4, strand FIGURE check.
\\ Written from scratch by the checker; imports nothing from figs/. PARI/GP 2.17.
\\ Routes that differ from the strand's:
\\  - tower coefficients from my own derivation of the u-series of the omega-space equations
\\    (F = omega*sum c_n u^n, u = a/omega^2), verified by substituting the truncated series back into the ODEs;
\\  - P_NNLL two ways: my transcription of DKMV eq. (3.5) (Bessel form) and a numerical inverse Mellin
\\    integral of my transcription of DKMV eq. (3.2) along Re N = c (asymptotic terms subtracted in closed form);
\\  - D_S3 in closed form, derived by hand: D_S3(x) = -(S_3 zeta_2/(2 C_F)) a^2 I_2(z), z = sqrt(8 a C_F) ln(1/x).
\\ Output: printed; run as  gp -q panel_b_indep.gp < /dev/null
default(realprecision, 60);
Nc = 3; CF = (Nc^2-1)/(2*Nc); CA = Nc; bA = CF - CA/2;
M = 260;
\\ ---------------- tower coefficients ----------------
c1 = vector(M); cp = vector(M); d = vector(M);
{for(n = 1, M,
  if(n == 1, c1[1] = 2*CF; cp[1] = 2*bA; d[1] = 2*bA,
    s1 = sum(j = 1, n-1, c1[j]*c1[n-j]); sp = sum(j = 1, n-1, cp[j]*cp[n-j]); sd = sum(j = 1, n-1, d[j]*d[n-j]);
    c1[n] = s1;
    cp[n] = 2*Nc*cp[n-1] - 4*Nc*(n-1)*cp[n-1] + sp;
    d[n] = 4*Nc*d[n-1] - 4*Nc*(n-1)*d[n-1] + sd - (2*(Nc^2-4)/Nc)*cp[n-1] - (4/Nc)*c1[n-1]))};
\\ residual check: substitute the truncated series into the u-form of the ODEs
Mr = 60;
f1s = sum(n = 1, Mr, c1[n]*u^n) + O(u^(Mr+1));
gs = sum(n = 1, Mr, cp[n]*u^n) + O(u^(Mr+1));
hs = sum(n = 1, Mr, d[n]*u^n) + O(u^(Mr+1));
r1 = f1s - (2*CF*u + f1s^2);
r2 = gs - (2*bA*u + 2*Nc*u*gs - 4*Nc*u^2*deriv(gs, u) + gs^2);
r3 = hs - (2*bA*u + 4*Nc*u*hs - 4*Nc*u^2*deriv(hs, u) + hs^2 + 4*u*(-(Nc^2-4)/(2*Nc)*gs - f1s/Nc));
print("ODE residual valuations (must be > ", Mr, "): ", valuation(r1, u), " ", valuation(r2, u), " ", valuation(r3, u));
\\ closed form of F_1^+: f1 = (1 - sqrt(1 - 8 CF u))/2
print("F_1^+ closed form check: ", valuation(f1s - (1 - sqrt(1 - 8*CF*u + O(u^(Mr+1))))/2, u) > Mr);
S = vector(M+1); for(n = 3, M+1, S[n] = -12*CF*d[n-1]);
print("S_3, S_4, S_5, S_6 (units zeta_2): ", S[3], "  ", S[4], "  ", S[5], "  ", S[6]);
\\ general-colour formulas at SU(3): S3 = 12 CF (CA-2CF)(5CA-6CF); S4 = -48(19CA^3CF-65CA^2CF^2+68CACF^3-20CF^4-24 dFdA/NR), dFdA/NR = 5/2
S3f = 12*CF*(CA-2*CF)*(5*CA-6*CF); S4f = -48*(19*CA^3*CF-65*CA^2*CF^2+68*CA*CF^3-20*CF^4-24*5/2);
S5f = -6*(Nc^2-1)*(16*Nc^6-352*Nc^4-244*Nc^2-19)/Nc^5;
print("against formulas: ", S[3] == S3f, " ", S[4] == S4f, " ", S[5] == S5f);
t = vector(M); for(m = 3, M, t[m] = sum(n = 3, m, binomial(2*(m-n), m-n)*(2*CF)^(m-n)*S[n]));
print("t_3, t_4, t_5: ", t[3], " ", t[4], " ", t[5], ";  x-space a^3 L^2, a^4 L^4, a^5 L^6 coefficients: ", -t[3]/2, " ", -t[4]/24, " ", -t[5]/720);
em = vector(M); for(m = 3, M, em[m] = t[m]/(2*m-4)!);
\\ ---------------- functions ----------------
z2 = zeta(2);
Dtow(L, a) = -a^2*z2*sum(m = 3, M, em[m]*(a*L^2)^(m-2));
Dtow4(L, a) = -a^2*z2*(em[3]*(a*L^2) + em[4]*(a*L^2)^2);
PLL(L, a) = my(z = sqrt(8*CF*a)*L); 2*a*CF*(2/z)*besseli(1, z);
PNNLL(L, a, b0) = {my(z = sqrt(8*CF*a)*L, I0 = besseli(0, z), I1 = (2/z)*besseli(1, z), I2 = (2/z)^2*besseli(2, z));
  2*a*CF*(1 + (2*CF-b0)*a*L + (2*CF-b0)^2*a^2*L^2/2)*I1
  + 2*a*CF*((11*b0 + 10*CA - 6*CF)/3 - 4*CF*z2)*a*I0
  + 2*a*CF*(8*CF^2 - 2*z2*(15*CA^2 - 48*CF*CA + 44*CF^2))*a^2*L^2*I2};
DS3(L, a) = my(z = sqrt(8*CF*a)*L); -(S3f*z2/(2*CF))*a^2*besseli(2, z);
ell0(L, a) = my(z = sqrt(8*CF*a)*L); 2*besseli(1, z)*L/(z*besseli(0, z));
\\ DKMV eq. (3.2) in N space
PN(N, a, b0) = {my(Sq = sqrt(1 - 8*CF*a/N^2), k1, k2, k3);
  k1 = (156 - 960*z2)*CF^2 - (80 - 1152*z2)*CA*CF - 360*z2*CA^2 - 100*b0*CF + 3*b0^2;
  k2 = 2*((12 - 576*z2)*CF^2 + (40 + 576*z2)*CA*CF - 180*z2*CA^2 + 56*b0*CF - 3*b0^2);
  k3 = 3*(2*CF - b0)^2;
  -N*(Sq - 1)/2 + a*(2*CF - b0)/2*(1/Sq - 1) + a*N/(96*CF)*(k1*(Sq - 1) + k2*(1/Sq - 1) + k3*(Sq^(-3) - 1))};
\\ inverse Mellin along Re N = c: subtract the first K terms of the large-N expansion (N^-k <-> L^(k-1)/(k-1)!)
PNNLL_contour(L, a, b0) = {my(K = 10, ser, A, c, fR, fI, I1, I2, sub);
  ser = PN(1/(ww + O(ww^(K+3))), a, b0);   \\ expansion in ww = 1/N
  A = vector(K, k, polcoef(ser, k, ww));
  sub = sum(k = 1, K, A[k]*L^(k-1)/(k-1)!);
  c = sqrt(8*CF*a) + 3/10;
  fR = (y -> my(N = c + I*y); real(PN(N, a, b0) - sum(k = 1, K, A[k]*N^(-k))));
  fI = (y -> my(N = c + I*y); imag(PN(N, a, b0) - sum(k = 1, K, A[k]*N^(-k))));
  I1 = intnum(y = 0, [oo, L*I], fR(y)*cos(y*L));
  I2 = intnum(y = 0, [oo, -L*I], fI(y)*sin(y*L));
  sub + exp(c*L)/Pi*(I1 - I2)};
\\ ---------------- checks of the routes ----------------
al = [1/10, 2/10]; decs = [2, 3, 4, 5, 6, 7, 8];
mx = 0; mxl = 0;
{for(i = 1, 2, my(a = al[i]/(4*Pi));
  foreach([2, 5, 8], k, my(L = k*log(10), p1 = PNNLL(L, a, 0), p2 = PNNLL_contour(L, a, 0), p3 = PNNLL(L, a, 25/3), p4 = PNNLL_contour(L, a, 25/3));
    mx = max(mx, max(abs(p1/p2 - 1), abs(p3/p4 - 1)))))};
print("P_NNLL: Bessel form (3.5) against inverse Mellin of (3.2), beta_0 = 0 and 25/3, x = 1e-2, 1e-5, 1e-8: max rel diff ", mx);
\\ D_S3 closed form against its own x-space series -(S3/(16CF^2)) sum_k e_k (2CF)^k a^(k+1) L^(2k-2)/(2k-2)!
ek(k) = -2*binomial(2*(k-1), k-1)/k + binomial(2*k, k);
DS3ser(L, a) = -(S3f*z2/(16*CF^2))*sum(k = 2, 300, ek(k)*(2*CF)^k*a^(k+1)*L^(2*k-2)/(2*k-2)!);
mx = 0;
{for(i = 1, 2, my(a = al[i]/(4*Pi)); foreach(decs, k, my(L = k*log(10)); mx = max(mx, abs(DS3(L, a)/DS3ser(L, a) - 1))))};
print("D_S3 closed form -(S3 z2/(2CF)) a^2 I_2(z) against the xi-series: max rel diff ", mx);
\\ ---------------- the decade table ----------------
b0r = 11 - 2*4/3;  \\ n_f = 4
arun(a, b0, ell) = a/(1 + b0*a*ell);
rat(L, a, b0) = my(p = PNNLL(L, a, b0), dt = Dtow(L, a), ds = DS3(L, a)); [dt/p, (dt - ds)/p, p, dt, ds];
lam = 44/189;
{for(i = 1, 2, my(a = al[i]/(4*Pi));
  printf("alpha_s = %s\n", al[i]);
  foreach(decs, k, my(L = k*log(10), r, l0, ae, re, ad, rd, rs, rh, rt, R4, plx);
    r = rat(L, a, 0); l0 = ell0(L, a);
    ae = arun(a, b0r, l0); re = rat(L, ae, 0);
    ad = arun(a, b0r, lam*l0); rd = rat(L, ad, 0);
    rh = rat(L, arun(a, b0r, l0/2), 0); rt = rat(L, arun(a, b0r, 2*l0), 0);
    rs = [Dtow(L, a)/PNNLL(L, a, b0r), (Dtow(L, a) - DS3(L, a))/PNNLL(L, a, b0r)];
    R4 = Dtow(L, a)/PLL(L, a); plx = Dtow4(L, a)/PLL(L, a);
    printf("  x=1e-%d  panel(a) R %.10f R_a4 %.10f | P_NNLL/P_LL %.8f rel %.8f chg %.8f DS3/P_NNLL %.6f | ell0 %.6f alpha_eff %.6f edge rel %.6f chg %.6f | lam: alpha %.6f rel %.6f chg %.6f | l0/2 rel %.5f  2l0 rel %.5f | E2 rel %.6f chg %.6f\n",
      k, 100*R4, 100*plx, r[3]/PLL(L, a), 100*r[1], 100*r[2], 100*r[5]/r[3], l0, 4*Pi*ae, 100*re[1], 100*re[2], 4*Pi*ad, 100*rd[1], 100*rd[2], 100*rh[1], 100*rt[1], 100*rs[1], 100*rs[2])))};
\\ grid of 241 points: extremes of P_NNLL/P_LL and monotonicity of the lines
{for(i = 1, 2, my(a = al[i]/(4*Pi), mn = 10, mxv = -10, prevr = 0, prevc = -1, mono = 1, xj, L, q, r);
  for(j = 0, 240, L = (2 + 6*j/240)*log(10); q = PNNLL(L, a, 0)/PLL(L, a); mn = min(mn, q); mxv = max(mxv, q);
    r = rat(L, a, 0); if(j > 0 && (r[1] > prevr || r[2] < prevc), mono = 0); prevr = r[1]; prevc = r[2]);
  printf("alpha_s = %s: P_NNLL/P_LL on the 241-point grid from %.8f to %.8f; rel decreasing and chg increasing along the grid: %d\n", al[i], mn, mxv, mono))};
\\ where LL + NLL of (3.5) vanish with n_f = 4
{for(i = 1, 2, my(a = al[i]/(4*Pi), Lz = 1/((b0r - 2*CF)*a)); printf("alpha_s = %s: LL+NLL (n_f=4) zero at x = %.6e (L = %.6f)\n", al[i], exp(-Lz), Lz))};
\\ the four-loop coefficient of Delta and of D_S3, and the lowest-order band-edge statement
print("Delta at a^4 zeta_2 L^4 (x space): -t_4/24 - (S3 part of D_S3) = ", -t[4]/24 - (-(S3f/(2*CF))*(8*CF)^2/(2^4*1*3!)));
print("D_S3 at a^3 L^2 and a^4 L^4 (units zeta_2): ", -(S3f/(2*CF))*(8*CF)/8, "  ", -(S3f/(2*CF))*(8*CF)^2/96, "  (tower: ", -t[3]/2, " ", -S3f*4*CF/24, " from S_3 alone)");
\\ ---------------- machine-readable outputs for the comparison with the strand's files ----------------
\\ my_grid.txt: x rel chg rel_rc chg_rc nnll/ll per coupling (same column order as figs/fig1_nnll_data.txt), 241 points
\\ my_panel_a.txt: x R_all R_a4 per coupling (figs/fig1_tower_size_data.txt)
fg = "my_grid.txt"; fa = "my_panel_a.txt";
write1(fg, ""); write1(fa, "");
{for(j = 0, 240, my(L = (2 + 6*j/240)*log(10), x = exp(-L), sg = Str(x), sa = Str(x));
  for(i = 1, 2, my(a = al[i]/(4*Pi), r = rat(L, a, 0), ae = arun(a, b0r, ell0(L, a)), re = rat(L, ae, 0));
    sg = Str(sg, " ", 100*r[1], " ", 100*r[2], " ", 100*re[1], " ", 100*re[2], " ", r[3]/PLL(L, a));
    sa = Str(sa, " ", 100*Dtow(L, a)/PLL(L, a), " ", 100*Dtow4(L, a)/PLL(L, a)));
  write(fg, sg); write(fa, sa))};
\\ my_decades.txt: alpha k rel chg edge_rel edge_chg alpha_eff lam_rel lam_chg alpha_eff_lam l0/2_rel l0/2_chg 2l0_rel 2l0_chg E2rel(4) E2chg(4) nf3_rel nf3_chg nf5_rel nf5_chg E2rel(3) E2rel(5) ell0 P_LL P_NNLL D_tow D_S3
fd = "my_decades.txt"; write1(fd, "");
{for(i = 1, 2, my(a = al[i]/(4*Pi)); foreach(decs, k, my(L = k*log(10), r = rat(L, a, 0), l0 = ell0(L, a), e, ld, h, tw, s4, n3, n5, s3, s5, b3 = 11 - 2*3/3, b5 = 11 - 2*5/3);
  e = rat(L, arun(a, b0r, l0), 0); ld = rat(L, arun(a, b0r, lam*l0), 0); h = rat(L, arun(a, b0r, l0/2), 0); tw = rat(L, arun(a, b0r, 2*l0), 0);
  s4 = rat(L, a, b0r); n3 = rat(L, arun(a, b3, l0), 0); n5 = rat(L, arun(a, b5, l0), 0); s3 = rat(L, a, b3); s5 = rat(L, a, b5);
  write(fd, Str(al[i], " ", k, " ", 100*r[1], " ", 100*r[2], " ", 100*e[1], " ", 100*e[2], " ", 4*Pi*arun(a, b0r, l0), " ",
    100*ld[1], " ", 100*ld[2], " ", 4*Pi*arun(a, b0r, lam*l0), " ", 100*h[1], " ", 100*h[2], " ", 100*tw[1], " ", 100*tw[2], " ",
    100*s4[1], " ", 100*s4[2], " ", 100*n3[1], " ", 100*n3[2], " ", 100*n5[1], " ", 100*n5[2], " ", 100*s3[1], " ", 100*s5[1], " ",
    l0, " ", PLL(L, a), " ", r[3], " ", r[4], " ", r[5]))))};
print("wrote my_grid.txt, my_panel_a.txt, my_decades.txt");


==> anc/numbers/deposit/R4/fig1b_check/panel_b_indep.out <==
ODE residual valuations (must be > 60): 61 61 61
F_1^+ closed form check: 1
S_3, S_4, S_5, S_6 (units zeta_2): 112/3  -5632/27  305008/81  -16283776/243
against formulas: 1 1 1
t_3, t_4, t_5: 112/3 -256/27 114640/27;  x-space a^3 L^2, a^4 L^4, a^5 L^6 coefficients: -56/3 32/81 -1433/243
P_NNLL: Bessel form (3.5) against inverse Mellin of (3.2), beta_0 = 0 and 25/3, x = 1e-2, 1e-5, 1e-8: max rel diff 1.36397368651591817493536827778895389090 E-51
D_S3 closed form -(S3 z2/(2CF)) a^2 I_2(z) against the xi-series: max rel diff 3.454467422037777850 E-76
alpha_s = 1/10
  x=1e-2  panel(a) R -1.2509612872 R_a4 -1.2400868914 | P_NNLL/P_LL 1.05382591 rel -1.18706636 chg 0.18133016 DS3/P_NNLL -1.368397 | ell0 3.806437 alpha_eff 0.079845 edge rel -0.792274 chg 0.096817 | lam: alpha 0.094450 rel -1.072030 chg 0.154757 | l0/2 rel -0.95966  2l0 rel -0.56685 | E2 rel -1.180821 chg 0.180376
  x=1e-3  panel(a) R -2.2509648817 R_a4 -2.1580394487 | P_NNLL/P_LL 1.06820800 rel -2.10723462 chg 0.70992796 DS3/P_NNLL -2.817163 | ell0 4.804076 alpha_eff 0.075839 edge rel -1.335878 chg 0.344851 | lam: alpha 0.093095 rel -1.875283 chg 0.590030 | l0/2 rel -1.65448  2l0 rel -0.92587 | E2 rel -2.256553 chg 0.760233
  x=1e-4  panel(a) R -3.1142289366 R_a4 -2.7532836048 | P_NNLL/P_LL 1.07675358 rel -2.89223923 chg 1.65404990 DS3/P_NNLL -4.546289 | ell0 5.378865 alpha_eff 0.073708 edge rel -1.817904 chg 0.789553 | lam: alpha 0.092333 rel -2.564700 chg 1.366902 | l0/2 rel -2.25674  2l0 rel -1.26010 | E2 rel -3.279932 chg 1.875768
  x=1e-5  panel(a) R -3.8113022079 R_a4 -2.9127081700 | P_NNLL/P_LL 1.08301554 rel -3.51915744 chg 2.90932006 DS3/P_NNLL -6.428477 | ell0 5.719053 alpha_eff 0.072503 edge rel -2.213831 chg 1.410098 | lam: alpha 0.091887 rel -3.116176 chg 2.411705 | l0/2 rel -2.74167  2l0 rel -1.54845 | E2 rel -4.170145 chg 3.447497
  x=1e-6  panel(a) R -4.4063323974 R_a4 -2.7151400197 | P_NNLL/P_LL 1.08914671 rel -4.04567387 chg 4.33393709 DS3/P_NNLL -8.379611 | ell0 5.934387 alpha_eff 0.071760 edge rel -2.538590 chg 2.151839 | lam: alpha 0.091607 rel -3.574135 chg 3.611757 | l0/2 rel -3.14113  2l0 rel -1.78886 | E2 rel -4.950185 chg 5.302897
  x=1e-7  panel(a) R -4.9565145724 R_a4 -2.3101992306 | P_NNLL/P_LL 1.09631392 rel -4.52107237 chg 5.82585095 DS3/P_NNLL -10.346923 | ell0 6.080868 alpha_eff 0.071263 edge rel -2.818449 chg 2.959467 | lam: alpha 0.091418 rel -3.982337 chg 4.878981 | l0/2 rel -3.49239  2l0 rel -1.99221 | E2 rel -5.647789 chg 7.277738
  x=1e-8  panel(a) R -5.4903316955 R_a4 -1.8346847689 | P_NNLL/P_LL 1.10511969 rel -4.96808785 chg 7.32863133 DS3/P_NNLL -12.296719 | ell0 6.186777 alpha_eff 0.070908 edge rel -3.073433 chg 3.793719 | lam: alpha 0.091281 rel -4.363930 chg 6.161913 | l0/2 rel -3.81806  2l0 rel -2.17174 | E2 rel -6.266577 chg 9.244086
alpha_s = 1/5
  x=1e-2  panel(a) R -4.1708266015 R_a4 -4.0328091636 | P_NNLL/P_LL 1.05159537 rel -3.96618956 chg 1.19371556 DS3/P_NNLL -5.159905 | ell0 3.301702 alpha_eff 0.139092 edge rel -2.121313 chg 0.448549 | lam: alpha 0.181497 rel -3.358108 chg 0.920323 | l0/2 rel -2.82325  2l0 rel -1.33029 | E2 rel -3.515949 chg 1.058205
  x=1e-3  panel(a) R -6.5933772603 R_a4 -5.6625667046 | P_NNLL/P_LL 1.03532301 rel -6.36842529 chg 4.03240064 DS3/P_NNLL -10.400826 | ell0 3.873237 alpha_eff 0.132126 edge rel -3.295117 chg 1.442123 | lam: alpha 0.178636 rel -5.315451 chg 3.052721 | l0/2 rel -4.42441  2l0 rel -2.06113 | E2 rel -5.796135 chg 3.670034
  x=1e-4  panel(a) R -8.4189092239 R_a4 -5.6283131853 | P_NNLL/P_LL 1.01202357 rel -8.31888649 chg 8.23468661 DS3/P_NNLL -16.553573 | ell0 4.150930 alpha_eff 0.128988 edge rel -4.233653 chg 3.005527 | lam: alpha 0.177279 rel -6.868606 chg 6.241250 | l0/2 rel -5.68549  2l0 rel -2.68542 | E2 rel -7.397278 chg 7.322406
  x=1e-5  panel(a) R -9.9895974890 R_a4 -4.5547438827 | P_NNLL/P_LL 0.99136699 rel -10.07658881 chg 13.12837085 DS3/P_NNLL -23.204960 | ell0 4.305930 alpha_eff 0.127300 edge rel -4.994075 chg 4.924825 | lam: alpha 0.176530 rel -8.215335 chg 9.978490 | l0/2 rel -6.74372  2l0 rel -3.18834 | E2 rel -8.434612 chg 10.989107
  x=1e-6  panel(a) R -11.4939394892 R_a4 -3.2155261252 | P_NNLL/P_LL 0.97729228 rel -11.76100507 chg 18.29312049 DS3/P_NNLL -30.054126 | ell0 4.404079 alpha_eff 0.126254 edge rel -5.665843 chg 6.999874 | lam: alpha 0.176059 rel -9.481261 chg 13.922803 | l0/2 rel -7.71661  2l0 rel -3.60905 | E2 rel -9.016041 chg 14.023591
  x=1e-7  panel(a) R -12.9814905152 R_a4 -2.0590215253 | P_NNLL/P_LL 0.97135112 rel -13.36436462 chg 23.48491279 DS3/P_NNLL -36.849277 | ell0 4.472009 alpha_eff 0.125540 edge rel -6.294834 chg 9.113807 | lam: alpha 0.175734 rel -10.686705 chg 17.891118 | l0/2 rel -8.64031  2l0 rel -3.98623 | E2 rel -9.213546 chg 16.190768
  x=1e-8  panel(a) R -14.4613606012 R_a4 -1.2247776687 | P_NNLL/P_LL 0.97419521 rel -14.84441765 chg 28.51972966 DS3/P_NNLL -43.364147 | ell0 4.521954 alpha_eff 0.125020 edge rel -6.892750 chg 11.207074 | lam: alpha 0.175497 rel -11.814500 chg 21.766083 | l0/2 rel -9.51264  2l0 rel -4.34028 | E2 rel -9.115316 chg 17.512736
alpha_s = 1/10: P_NNLL/P_LL on the 241-point grid from 1.05382591 to 1.10511969; rel decreasing and chg increasing along the grid: 1
alpha_s = 1/5: P_NNLL/P_LL on the 241-point grid from 0.97120319 to 1.05159537; rel decreasing and chg increasing along the grid: 1
alpha_s = 1/10: LL+NLL (n_f=4) zero at x = 2.339419 e-10 (L = 22.175948)
alpha_s = 1/5: LL+NLL (n_f=4) zero at x = 1.529516 e-5 (L = 11.087974)
Delta at a^4 zeta_2 L^4 (x space): -t_4/24 - (S3 part of D_S3) = 1376/81
D_S3 at a^3 L^2 and a^4 L^4 (units zeta_2): -56/3  -448/27  (tower: -56/3 -224/27 from S_3 alone)
wrote my_grid.txt, my_panel_a.txt, my_decades.txt


==> anc/numbers/deposit/R4/fig1b_check/remaining_macros.out <==
NNLLOverLLMinOne: strand 1.05  checker 1.05  agree
NNLLOverLLMaxOne: strand 1.11  checker 1.11  agree
NNLLOverLLMinTwo: strand 0.97  checker 0.97  agree
NNLLOverLLMaxTwo: strand 1.05  checker 1.05  agree
FirstOrderMeasureOne: strand 0.04  checker 0.04  agree
FirstOrderMeasureTwo: strand 0.12  checker 0.12  agree
NLLZeroMantTwo: strand 1.5  checker 1.5  agree
NLLZeroExpTwo: strand -5  checker -5  agree
TowerScaleLambda: strand \frac{44}{189}  checker \frac{44}{189}  agree
NfExcessRatio: strand 0.14  checker 0.14  agree
NfExcessInverse: strand 7.3  checker 7.3  agree
BetaZeroRun: strand \frac{25}{3}  checker \frac{25}{3}  agree
NfRun: strand 4  checker 4  agree
FourLoopChange: strand \frac{1376}{81}  checker \frac{1376}{81}  agree
14 macros, 0 disagreements


==> anc/numbers/deposit/R4/fig1b_check/remaining_macros.py <==
#!/usr/bin/env python3
"""The panel (b) macros of ../../work/figs/fig1_nm_proposed.tex not covered by compare_files.py, against the checker's
own outputs (panel_b_indep.out, first_order_measure.out, four_loop_test.out). Writes remaining_macros.out."""
import re, os
from fractions import Fraction as Fr
H = os.path.dirname(os.path.abspath(__file__))
mac = {m.group(1): m.group(2) for m in (re.match(r'\\newcommand\{\\nm([A-Za-z]+)\}\{(.*?)\}%', l) for l in
       open(os.path.join(H, '..', '..', 'work', 'figs', 'fig1_nm_proposed.tex'))) if m}
pb = open(os.path.join(H, 'panel_b_indep.out')).read()
fo = open(os.path.join(H, 'first_order_measure.out')).read()
fl = open(os.path.join(H, 'four_loop_test.out')).read()
grid = re.findall(r'P_NNLL/P_LL on the 241-point grid from ([0-9.]+) to ([0-9.]+)', pb)
foms = re.findall(r'at x = 1e-8 = ([0-9.]+)', fo)
zero2 = re.search(r'alpha_s = 1/5: LL\+NLL \(n_f=4\) zero at x = ([0-9.]+) e-(\d+)', pb)
lam = re.search(r'lambda \(exact\) = (\S+)', fl).group(1)
ratio = re.search(r'ratio data/E1 = (\S+) ; inverse (\S+)', fl)
mine = {'NNLLOverLLMinOne': '%.2f' % float(grid[0][0]), 'NNLLOverLLMaxOne': '%.2f' % float(grid[0][1]),
        'NNLLOverLLMinTwo': '%.2f' % float(grid[1][0]), 'NNLLOverLLMaxTwo': '%.2f' % float(grid[1][1]),
        'FirstOrderMeasureOne': '%.2f' % float(foms[0]), 'FirstOrderMeasureTwo': '%.2f' % float(foms[1]),
        'NLLZeroMantTwo': '%.1f' % float(zero2.group(1)), 'NLLZeroExpTwo': '-' + zero2.group(2),
        'TowerScaleLambda': r'\frac{%d}{%d}' % (Fr(lam).numerator, Fr(lam).denominator),
        'NfExcessRatio': '%.2f' % float(Fr(ratio.group(1))), 'NfExcessInverse': '%.1f' % float(Fr(ratio.group(2))),
        'BetaZeroRun': r'\frac{25}{3}', 'NfRun': '4', 'FourLoopChange': r'\frac{1376}{81}'}
out = []
bad = 0
for k, v in mine.items():
    ok = mac.get(k) == v
    bad += not ok
    out.append(f'{k}: strand {mac.get(k)}  checker {v}  {"agree" if ok else "DISAGREE"}')
out.append(f'{len(mine)} macros, {bad} disagreements')
print('\n'.join(out)); open(os.path.join(H, 'remaining_macros.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R4/fig1b_check/statements_check.gp <==
\\ Checks of the qualitative statements of the strand FIGURE report (R4). PARI/GP, written by the checker.
\\ Reuses nothing from figs/. Run: gp -q statements_check.gp < /dev/null
default(realprecision, 50);
Nc = 3; CF = 4/3; CA = 3; z2 = zeta(2); bA = CF - CA/2;
M = 220;
c1 = vector(M); cp = vector(M); d = vector(M);
{for(n = 1, M, if(n == 1, c1[1] = 2*CF; cp[1] = 2*bA; d[1] = 2*bA,
  c1[n] = sum(j = 1, n-1, c1[j]*c1[n-j]);
  cp[n] = 2*Nc*cp[n-1] - 4*Nc*(n-1)*cp[n-1] + sum(j = 1, n-1, cp[j]*cp[n-j]);
  d[n] = 4*Nc*d[n-1] - 4*Nc*(n-1)*d[n-1] + sum(j = 1, n-1, d[j]*d[n-j]) - (2*(Nc^2-4)/Nc)*cp[n-1] - (4/Nc)*c1[n-1]))};
S = vector(M+1); for(n = 3, M+1, S[n] = -12*CF*d[n-1]);
t = vector(M); for(m = 3, M, t[m] = sum(n = 3, m, binomial(2*(m-n), m-n)*(2*CF)^(m-n)*S[n]));
S3 = S[3];
Dtow(L, a) = -a^2*z2*sum(m = 3, M, t[m]/(2*m-4)!*(a*L^2)^(m-2));
parts(L, a, b0) = {my(z = sqrt(8*CF*a)*L, I0 = besseli(0, z), I1 = (2/z)*besseli(1, z), I2 = (2/z)^2*besseli(2, z), ll, nll, nnll);
  ll = 2*a*CF*I1; nll = 2*a*CF*(2*CF - b0)*a*L*I1;
  nnll = 2*a*CF*((2*CF-b0)^2*a^2*L^2/2*I1 + ((11*b0 + 10*CA - 6*CF)/3 - 4*CF*z2)*a*I0 + (8*CF^2 - 2*z2*(15*CA^2 - 48*CF*CA + 44*CF^2))*a^2*L^2*I2);
  [ll, nll, nnll]};
PN(L, a, b0) = vecsum(parts(L, a, b0));
DS3(L, a) = my(z = sqrt(8*CF*a)*L); -(S3*z2/(2*CF))*a^2*besseli(2, z);
ell0(L, a) = my(z = sqrt(8*CF*a)*L); 2*besseli(1, z)*L/(z*besseli(0, z));
arun(a, b0, l) = a/(1 + b0*a*l);
b04 = 25/3;
al = [1/10, 1/5];
\\ (1) where |Delta| = |delta P_tower|: crossover of chg = -rel
{for(i = 1, 2, my(a = al[i]/(4*Pi), f, Lc);
  f = (L -> (Dtow(L, a) - DS3(L, a)) + Dtow(L, a));      \\ Delta - |delta P| (delta P < 0): zero where |Delta| = |delta P|
  Lc = solve(L = 2*log(10), 8*log(10), f(L));
  printf("alpha_s = %s: |Delta P+| exceeds |delta P_tower| for x below %.3e (ln(1/x) = %.4f); at x = 1e-2 |Delta|/|delta P| = %.4f\n",
    al[i], exp(-Lc), Lc, abs((Dtow(2*log(10), a) - DS3(2*log(10), a))/Dtow(2*log(10), a))))};
\\ (2) fixed-coupling NLL/LL and NNLL/LL, and the beta_0 parts of NLL and NNLL with n_f = 4, at x = 1e-2 and 1e-8
{for(i = 1, 2, my(a = al[i]/(4*Pi)); foreach([2, 8], k, my(L = k*log(10), p0 = parts(L, a, 0), p4 = parts(L, a, b04));
  printf("alpha_s = %s, x = 1e-%d: fixed coupling NLL/LL %.4f NNLL/LL %.4f (sum %.4f) | beta_0 parts (n_f = 4): NLL %.4f NNLL %.4f (in units of LL)\n",
    al[i], k, p0[2]/p0[1], p0[3]/p0[1], (p0[2] + p0[3])/p0[1], (p4[2] - p0[2])/p0[1], (p4[3] - p0[3])/p0[1])))};
\\ (3) E2 against fixed coupling at x = 1e-2: relative change of the solid-line ratio
{for(i = 1, 2, my(a = al[i]/(4*Pi), L = 2*log(10), r0 = Dtow(L, a)/PN(L, a, 0), r2 = Dtow(L, a)/PN(L, a, b04));
  printf("alpha_s = %s, x = 1e-2: E2 changes D_tow/P_NNLL by %.3f percent (relative)\n", al[i], 100*(r2/r0 - 1)))};
\\ (4) mixed-coupling variants at x = 1e-8: numerator at a_run(ell_0), denominator at a, and the reverse
{for(i = 1, 2, my(a = al[i]/(4*Pi), L = 8*log(10), ae = arun(a, b04, ell0(L, a)));
  printf("alpha_s = %s, x = 1e-8: D_tow(a_run)/P_NNLL(a) = %.2f%%, D_tow(a)/P_NNLL(a_run) = %.2f%%, D_tow(a_run)/P_NNLL(a_run) = %.2f%%\n",
    al[i], 100*Dtow(L, ae)/PN(L, a, 0), 100*Dtow(L, a)/PN(L, ae, 0), 100*Dtow(L, ae)/PN(L, ae, 0)))};
\\ (5) ell_0 limits: ell_0 -> L at small z and -> 2/omega_0 at large z
print("ell0/L at a = 1e-10, L = 5: ", ell0(5, 1e-10)/5, " ; ell0*omega_0/2 at a = 0.1, L = 300: ", ell0(300, 1/10)*sqrt(8*CF/10)/2);


==> anc/numbers/deposit/R4/fig1b_check/statements_check.out <==
alpha_s = 1/10: |Delta P+| exceeds |delta P_tower| for x below 2.001 e-6 (ln(1/x) = 13.1221); at x = 1e-2 |Delta|/|delta P| = 0.1528
alpha_s = 1/5: |Delta P+| exceeds |delta P_tower| for x below 9.339 e-5 (ln(1/x) = 9.2787); at x = 1e-2 |Delta|/|delta P| = 0.3010
alpha_s = 1/10, x = 1e-2: fixed coupling NLL/LL 0.0977 NNLL/LL -0.0439 (sum 0.0538) | beta_0 parts (n_f = 4): NLL -0.3054 NNLL 0.3110 (in units of LL)
alpha_s = 1/10, x = 1e-8: fixed coupling NLL/LL 0.3909 NNLL/LL -0.2858 (sum 0.1051) | beta_0 parts (n_f = 4): NLL -1.2216 NNLL 0.9926 (in units of LL)
alpha_s = 1/5, x = 1e-2: fixed coupling NLL/LL 0.1954 NNLL/LL -0.1439 (sum 0.0516) | beta_0 parts (n_f = 4): NLL -0.6108 NNLL 0.7454 (in units of LL)
alpha_s = 1/5, x = 1e-8: fixed coupling NLL/LL 0.7818 NNLL/LL -0.8076 (sum -0.0258) | beta_0 parts (n_f = 4): NLL -2.4431 NNLL 3.0554 (in units of LL)
alpha_s = 1/10, x = 1e-2: E2 changes D_tow/P_NNLL by -0.526 percent (relative)
alpha_s = 1/5, x = 1e-2: E2 changes D_tow/P_NNLL by -11.352 percent (relative)
alpha_s = 1/10, x = 1e-8: D_tow(a_run)/P_NNLL(a) = -1.19%, D_tow(a)/P_NNLL(a_run) = -12.79%, D_tow(a_run)/P_NNLL(a_run) = -3.07%
alpha_s = 1/5, x = 1e-8: D_tow(a_run)/P_NNLL(a) = -1.37%, D_tow(a)/P_NNLL(a_run) = -74.50%, D_tow(a_run)/P_NNLL(a_run) = -6.89%
ell0/L at a = 1e-10, L = 5: 0.99999999666666668148148141358024722633744711781741 ; ell0*omega_0/2 at a = 0.1, L = 300: 0.99838495063195479234541593228472582025023562293551


==> anc/numbers/deposit/R4/fixes/n4_leading_power.out <==
four loops: P_np = -4608 zeta2 g^8/(N^2 omega^5); -S_np/omega alone gives -4608
five loops: P_np = 21504 zeta2 g^10/(N^2 omega^7); -S_np/omega alone would give 58368
five loops: 2 P^(0) P_np^(3) at leading power = -36864 zeta2 g^10/(N^2 omega^6) in S
five loops: S_np = -omega P_np^(4) + 2 P^(0) P_np^(3): -58368 = -21504 + -36864
dimension-shift normalization (N^2/48)(-2) P_np: four loops 192, five loops -896; with -S_np/omega alone at five loops -2432
all asserts pass: 4608 (S), 21504 and -896 (five loops) include the 2 P^(0) P_np^(3) term


==> anc/numbers/deposit/R4/fixes/n4_leading_power.py <==
#!/usr/bin/env python3
"""Item (1) of strand FIXES, R4: App. N4 of draft v2 says that the non-planar part of S = P(P - omega) + 4aC_A at
leading power is -omega times the non-planar part of P.  Check at four and five loops in SU(N_c), with the
paper's S_4 = 3072 zeta_2 Y and S_5 = -38912 zeta_2 C_A Y (Y = d_A d_A/N_A - C_A^4/24 = 3N^2/2 in SU(N),
g^2 = a N), the planar double-log P_pl = (omega - sqrt(omega^2 - 16 g^2))/2, and the non-planar part P_np
starting at four loops.  Solves S(P_pl + P_np) = S_pl + S_np exactly to first order in P_np (P_np^2 starts at
eight loops) and compares with the macros \nmNfourPoleSCoef (4608), \nmNfourPfivePoleSUN (21504),
\nmNfourPfiveDimShift (-896), \nmNfourTargetDimShift (192) through the factor -2 and (N^2/48).
"""
import sympy as sp

g2, w, N, z2 = sp.symbols('g2 omega N zeta2', positive=True)
Y = sp.Rational(3, 2) * N**2
a = g2 / N
S4 = 3072 * z2 * Y
S5 = -38912 * z2 * N * Y
# non-planar part of S at leading power: S4 a^4 omega^(4-8) + S5 a^5 omega^(4-10)
Snp = S4 * a**4 / w**4 + S5 * a**5 / w**6
Ppl = (w - sp.sqrt(w**2 - 16 * g2)) / 2
# S(P) = P (P - omega) + 4 g2 ; to first order in P_np: S_np = (2 P_pl - omega) P_np
Pnp = sp.series(Snp / (2 * Ppl - w), g2, 0, 6).removeO()
P4 = sp.simplify(sp.expand(Pnp).coeff(g2, 4) * N**2 * w**5)
P5 = sp.simplify(sp.expand(Pnp).coeff(g2, 5) * N**2 * w**7)
print('four loops: P_np = %s zeta2 g^8/(N^2 omega^5); -S_np/omega alone gives %s' % (P4 / z2, sp.simplify(-S4 * a**4 / w**5 * N**2 * w**5 / g2**4 / z2)))
naive5 = sp.simplify(-S5 * a**5 / w**7 * N**2 * w**7 / g2**5 / z2)
print('five loops: P_np = %s zeta2 g^10/(N^2 omega^7); -S_np/omega alone would give %s' % (P5 / z2, naive5))
# the extra five-loop term is 2 P^(0) P_np^(3) with P^(0) -> 4 g^2/omega at leading power
extra = sp.simplify(2 * (4 * g2 / w) * (P4 * g2**4 / (N**2 * w**5)) * N**2 * w**6 / g2**5)
print('five loops: 2 P^(0) P_np^(3) at leading power = %s zeta2 g^10/(N^2 omega^6) in S' % (extra / z2))
print('five loops: S_np = -omega P_np^(4) + 2 P^(0) P_np^(3): %s = %s + %s' % (sp.simplify(S5 * a**5 * N**2 / g2**5 / z2), -P5 / z2, extra / z2))
# normalization of Ref. [Kniehl:2021ysp]: printed = -2 P, non-planar part quoted as coefficient of 48/N^2
print('dimension-shift normalization (N^2/48)(-2) P_np: four loops %s, five loops %s; with -S_np/omega alone at five loops %s'
      % (sp.Rational(-2, 48) * P4 / z2, sp.Rational(-2, 48) * P5 / z2, sp.Rational(-2, 48) * naive5))
assert P4 / z2 == -4608 and P5 / z2 == 21504 and sp.Rational(-2, 48) * P5 / z2 == -896 and sp.Rational(-2, 48) * P4 / z2 == 192
print('all asserts pass: 4608 (S), 21504 and -896 (five loops) include the 2 P^(0) P_np^(3) term')


==> anc/numbers/deposit/R4/fixes/sign_lpm.out <==
PART A: general channel R, order a^2, eq. (system) with (1 + l_pm pi^2 omega^2), pi^2 = -Delta^2
  F_R^+(2)/a^2: omega^-3: -4*b_R*(C_R - b_R) ; omega^-1: Delta**2*(C_R*b_R + 2*X_R*kappa - 4*b_R**2*ell_p)
    minus the printed eq. (sign-F2): omega^-3: 0 ; omega^-1: -4*Delta**2*b_R**2*ell_p   [expected: 0 ; -4 l_+ Delta^2 b_R^2 = +4 l_+ pi^2 b_R^2]
  Res^+_R/a^2 = Delta**2*(C_R*b_R + 4*X_R*kappa - 8*b_R**2*ell_p + b_R**2)/2 - 2*Ltilde**2*b_R*(C_R - b_R)
    minus the printed eq. (sign-Res2): -4*Delta**2*b_R**2*ell_p
    part linear in psi^+ (d/dlambda): 2*Delta**2*X_R*kappa
  F_R^-(2)/a^2: omega^-3: 4*(2*X_R*kappa + b_R**2) ; omega^-1: Delta**2*(C_R*b_R + 2*X_R*kappa - 12*b_R**2*ell_m)/3
    minus the printed eq. (sign-F2): omega^-3: 0 ; omega^-1: -4*Delta**2*b_R**2*ell_m   [expected: 0 ; -4 l_- Delta^2 b_R^2 = +4 l_- pi^2 b_R^2]
  Res^-_R/a^2 = 2*Delta*Ltilde*(2*X_R*kappa + b_R**2)
    minus the printed eq. (sign-Res2): 0
    part linear in psi^+ (d/dlambda): 0

PART B: SU(N), full (1, A) system, zeta_2 = -Delta^2/6, K = X_1 = C_F(C_A - 2C_F)
  1/omega coefficient of F_1^+(2)/a^2 = 6*zeta2*(N - 1)*(N + 1)*(N**2*ell_p - ell_p - kappa)/N**2  ; minus (-12 kappa zeta2 K + 24 l_+ zeta2 C_F^2): 0
  P^(1)+: coefficient of zeta2/N = 6*(N - 1)*(N + 1)*(N**2*c_p + N**2*ell_p - c_p - ell_p - kappa)/N**2  ; minus (-12 kappa K + 24 (l_+ + c_+) C_F^2): 0
  S_1 (coefficient of a omega^2) = -6*c_p*zeta2*(N - 1)*(N + 1)/N    [paper: -12 zeta2 c_+ C_F]
  S_2 (coefficient of a^2 omega^0), zeta2 part = 6*(N - 1)*(N + 1)*(N**2*c_p - N**2*ell_p - c_p + ell_p + kappa)/N**2    [paper: 12 zeta2 C_F(C_A-2C_F) at kappa = +1, c_+ = l_+; shift 24 (c_+ - l_+) zeta2 C_F^2]
    S_2 zeta2 part minus [12 kappa K + 24 (c_+ - l_+) C_F^2] = 0
  Res^+_1 at a^2 (lambda = scale of psi^+): Ltilde**2*(N - 1)**2*(N + 1)**2/(2*N**2) + 3*zeta2*(N - 1)*(N + 1)*(8*N**2*ell_p - N**2 - 8*ell_p - 8*kappa*lambda + 1)/(4*N**2)
    constant, zeta2 part at lambda = 1: 3*(N - 1)*(N + 1)*(8*N**2*ell_p - N**2 - 8*ell_p - 8*kappa + 1)/(4*N**2)    [item 47: -3 C_F(4C_A - 7C_F) + 24 l_+ C_F^2 at kappa = +1]
  Res^+_1 at a^3, Lt^2 coefficient, zeta2 part, by source:
    linear in psi^+ (d/dlambda): -3*kappa*(N - 1)*(N + 1)*(2*N**2*kappa + 2*N**2 + 4*kappa - 3)/N**3
      minus [-S_3/2 - 24 kappa C_F X_1] at kappa = +1: 0
    independent of psi^+ (lambda = 0): 3*(N - 1)**3*(N + 1)**3*(16*ell_p - 1)/(4*N**3)
      its l_+ part: 12*(N - 1)**3*(N + 1)**3/N**3  ; its l_- part: 0  ; rest: -3*(N - 1)**3*(N + 1)**3/(4*N**3)
    SU(3), kappa = +1, lambda = 1: linear in psi^+: -296/9 ; l_+ part: 2048/9
    [paper App. sign: -S_3/2 -> -56/3 in SU(3); iteration -24 kappa zeta2 C_F X_1 -> -128/9 in SU(3)]
    -S_3/2 in SU(3): -56/3  ; -24 C_F X_1 in SU(3): -128/9
PART C: P^- = F_1^- (no normalization constant for P^-), SU(N)
  P^(1)-: coefficient of zeta2/N = 2*(N - 1)*(N + 1)*(3*N**2*ell_m - 3*ell_m - kappa)/N**2  ; minus (-4 kappa K + 24 l_- C_F^2): 0
  P^(1)- minus P^(1)+: coefficient of N^-3 = 4*kappa*(N - 1)*(N + 1)/N**2  ; of zeta2/N = -2*(N - 1)*(N + 1)*(3*N**2*c_p - 3*N**2*ell_m + 3*N**2*ell_p - 3*c_p + 3*ell_m - 3*ell_p - 2*kappa)/N**2  ; minus (8 kappa K + 24 (l_- - l_+ - c_+) C_F^2): 0
  [paper Sect. lim-twoloop: P^(1)+ zeta2/N = -12 zeta2 K (own) against -8 zeta2 C_F^2 (data); difference 8K(N^-3 + zeta2 N^-1) against data 8K(N^-3 - N^-2 + (2 - zeta2) N^-1)]


==> anc/numbers/deposit/R4/fixes/sign_lpm.py <==
#!/usr/bin/env python3
"""Item (2) of strand FIXES, R4: the terms that the quark-pair weight (1 + l_pm pi^2 omega^2) of eq. (system)
adds to eqs. (sign-F2) and (sign-Res2) of App. sign of draft v2, and their consequences for the constants
quoted in the same appendix and in App. assumptions.

Solves eq. (system) of draft v2 order by order in a, with the exact signature phases written through
Delta (eta^+ = cosh(omega Delta/2), eta^- = sinh(omega Delta/2)), phi^pm = eta^pm'/eta^pm,
psi^pm = Delta eta^mp/eta^pm, and pi^2 = -Delta^2 in the quark-pair weight.

Part A: a general channel R at order a^2 with symbols b_R, C_R, X_R = sum_R' [T]_{RR'} b_R'.
Part B: SU(N_c), channels (1, A), full 2x2 system, to order a^3: the constants and Lt^2 terms of the
         positive-signature singlet, and P^(1)+ with P^+ = (1 + c_+ pi^2 omega^2) F_1^+.
SymPy only.  Output: sign_lpm.out (written by redirecting stdout).
"""
import sympy as sp

w, a, D, Lt, lp, lm, kap, cp, lam = sp.symbols('omega a Delta Ltilde ell_p ell_m kappa c_p lambda')
z2 = sp.Symbol('zeta2')
NW = 7          # keep omega^k for k < NW in every series

def ser(e, n=NW):
    return sp.series(e, w, 0, n).removeO()

eta = {'+': sp.cosh(w * D / 2), '-': sp.sinh(w * D / 2)}
phi = {s: ser(sp.diff(eta[s], w) / eta[s]) for s in '+-'}
psi = {'+': ser(lam * D * eta['-'] / eta['+']), '-': ser(D * eta['+'] / eta['-'])}   # lam scales psi^+ only
ell = {'+': lp, '-': lm}
flip = {'+': '-', '-': '+'}

def trunc(e, n=NW):
    e = sp.expand(e)
    return sum(e.coeff(w, k) * w**k for k in range(-12, n))

def solve(chans, b, C, T, order):
    """f[n][(R, s)] = coefficient of a^n in F_R^s, as a truncated Laurent polynomial in omega"""
    f = {1: {(R, s): 2 * b[R] / w for R in chans for s in '+-'}}
    for n in range(2, order + 1):
        f[n] = {}
        for R in chans:
            for s in '+-':
                rhs = 2 * C[R] * (sp.diff(f[n - 1][(R, s)], w) + phi[s] * f[n - 1][(R, s)])
                rhs += (1 - ell[s] * D**2 * w**2) * sum(f[i][(R, s)] * f[n - i][(R, s)] for i in range(1, n))
                rhs += 2 * kap * psi[s] * sum(T[R][Rp] * f[n - 1][(Rp, flip[s])] for Rp in chans)
                f[n][(R, s)] = trunc(sp.expand(rhs) / w)
    return f

def residue(expr, s):
    """residue at omega = 0 of exp(omega Lt) eta^s expr"""
    e = trunc(sp.expand(ser(sp.exp(w * Lt) * eta[s], 12) * expr), 1)
    return sp.expand(e.coeff(w, -1))

out = []
def pr(*x):
    out.append(' '.join(str(y) for y in x))

# ---------------------------------------------------------------- Part A: general channel, order a^2
b, C, X = sp.symbols('b_R C_R X_R')
# at order a^2 the sum over R' only meets f_1 = 2 b_R'/omega, so it is X_R; a one-channel system with T = X/b
fA = solve(['R'], {'R': b}, {'R': C}, {'R': {'R': X / b}}, 2)
pr('PART A: general channel R, order a^2, eq. (system) with (1 + l_pm pi^2 omega^2), pi^2 = -Delta^2')
for s in '+-':
    F2 = sp.expand(fA[2][('R', s)].subs(lam, 1))
    F2c = {k: sp.factor(F2.coeff(w, k)) for k in (-3, -1)}
    pr('  F_R^%s(2)/a^2: omega^-3: %s ; omega^-1: %s' % (s, F2c[-3], F2c[-1]))
    old = {'+': (4 * b * (b - C), D**2 * (C * b + 2 * kap * X)),
           '-': (4 * (b**2 + 2 * kap * X), D**2 * (C * b + 2 * kap * X) / 3)}[s]
    pr('    minus the printed eq. (sign-F2): omega^-3: %s ; omega^-1: %s   [expected: 0 ; -4 l_%s Delta^2 b_R^2 = +4 l_%s pi^2 b_R^2]'
       % (sp.simplify(F2c[-3] - old[0]), sp.factor(F2c[-1] - old[1]), s, s))
    Rs = residue(F2, s)
    pr('  Res^%s_R/a^2 = %s' % (s, sp.collect(sp.expand(Rs), [Lt, D], sp.factor)))
    oldR = {'+': 2 * b * (b - C) * Lt**2 + D**2 * (b**2 + C * b + 4 * kap * X) / 2,
            '-': 2 * (b**2 + 2 * kap * X) * D * Lt}[s]
    pr('    minus the printed eq. (sign-Res2): %s' % sp.factor(sp.expand(Rs - oldR)))
    # the psi^+ content: derivative in lam at lam = 0
    pr('    part linear in psi^+ (d/dlambda): %s' % sp.factor(sp.diff(residue(fA[2][('R', s)], s), lam)))
pr('')

# ---------------------------------------------------------------- Part B: SU(N), channels 1 and A
N = sp.Symbol('N', positive=True)
CF = (N**2 - 1) / (2 * N)
CA = N
bB = {'1': CF, 'A': CF - CA / 2}
CB = {'1': 0, 'A': CA}
TB = {'1': {'1': 0, 'A': -2 * CF}, 'A': {'1': -1 / N, 'A': 2 / N - N / 2}}
fB = solve(['1', 'A'], bB, CB, TB, 3)
K = CF * (CA - 2 * CF)
pr('PART B: SU(N), full (1, A) system, zeta_2 = -Delta^2/6, K = X_1 = C_F(C_A - 2C_F)')
tozeta = lambda e: sp.expand(e.subs(D**2, -6 * z2))

F12 = sp.expand(fB[2][('1', '+')].subs(lam, 1))
c1 = tozeta(F12.coeff(w, -1))
pr('  1/omega coefficient of F_1^+(2)/a^2 =', sp.factor(c1), ' ; minus (-12 kappa zeta2 K + 24 l_+ zeta2 C_F^2):',
   sp.simplify(c1 - (-12 * kap * z2 * K + 24 * lp * z2 * CF**2)))
# P^+ = (1 + c_+ pi^2 omega^2) F_1^+, pi^2 = -Delta^2 = 6 zeta_2
P = {n: trunc(sp.expand((1 + 6 * z2 * cp * w**2) * tozeta(fB[n][('1', '+')].subs(lam, 1)))) for n in (1, 2, 3)}
pr('  P^(1)+: coefficient of zeta2/N =', sp.factor(sp.expand(P[2].coeff(w, -1)).coeff(z2)),
   ' ; minus (-12 kappa K + 24 (l_+ + c_+) C_F^2):',
   sp.simplify(sp.expand(P[2].coeff(w, -1)).coeff(z2) - (-12 * kap * K + 24 * (lp + cp) * CF**2)))
# S = P(P - omega) + 2 a C_F, the a^2 omega^0 coefficient (S_2) and the check of the S_1 shift
Sser = sp.expand((a * P[1] + a**2 * P[2] + a**3 * P[3]) * (a * P[1] + a**2 * P[2] + a**3 * P[3] - w) + 2 * a * CF)
S1 = sp.factor(sp.expand(Sser.coeff(a, 1)).coeff(w, 2))
S2 = sp.factor(sp.expand(Sser.coeff(a, 2)).coeff(w, 0))
pr('  S_1 (coefficient of a omega^2) =', S1, '   [paper: -12 zeta2 c_+ C_F]')
pr('  S_2 (coefficient of a^2 omega^0), zeta2 part =', sp.factor(sp.expand(S2).coeff(z2)),
   '   [paper: 12 zeta2 C_F(C_A-2C_F) at kappa = +1, c_+ = l_+; shift 24 (c_+ - l_+) zeta2 C_F^2]')
pr('    S_2 zeta2 part minus [12 kappa K + 24 (c_+ - l_+) C_F^2] =',
   sp.simplify(sp.expand(S2).coeff(z2) - (12 * kap * K + 24 * (cp - lp) * CF**2)))

# residues of the positive-signature singlet amplitude at a^2 and a^3
R2 = tozeta(residue(fB[2][('1', '+')], '+'))
pr('  Res^+_1 at a^2 (lambda = scale of psi^+):', sp.collect(R2, [Lt, z2], sp.factor))
pr('    constant, zeta2 part at lambda = 1:', sp.factor(sp.expand(R2.subs(lam, 1)).coeff(Lt, 0).coeff(z2)),
   '   [item 47: -3 C_F(4C_A - 7C_F) + 24 l_+ C_F^2 at kappa = +1]')
R3 = tozeta(residue(fB[3][('1', '+')], '+'))
L2 = sp.expand(R3.coeff(Lt, 2))
pr('  Res^+_1 at a^3, Lt^2 coefficient, zeta2 part, by source:')
L2z = sp.expand(L2.coeff(z2))
lin = sp.expand(sp.diff(L2z, lam).subs(lam, 0))
pr('    linear in psi^+ (d/dlambda):', sp.factor(lin))
S3gen = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
pr('      minus [-S_3/2 - 24 kappa C_F X_1] at kappa = +1:', sp.simplify(lin.subs(kap, 1) - (-S3gen / 2 - 24 * CF * K)))
lterm = sp.expand(L2z.subs(lam, 0))
pr('    independent of psi^+ (lambda = 0):', sp.factor(lterm))
pr('      its l_+ part:', sp.factor(lterm.coeff(lp)), ' ; its l_- part:', sp.factor(lterm.coeff(lm)),
   ' ; rest:', sp.factor(sp.expand(lterm - lp * lterm.coeff(lp) - lm * lterm.coeff(lm))))
pr('    SU(3), kappa = +1, lambda = 1: linear in psi^+:', sp.nsimplify(lin.subs({kap: 1, N: 3})),
   '; l_+ part:', sp.nsimplify(lterm.coeff(lp).subs(N, 3)))
pr('    [paper App. sign: -S_3/2 -> -56/3 in SU(3); iteration -24 kappa zeta2 C_F X_1 -> -128/9 in SU(3)]')
pr('    -S_3/2 in SU(3):', sp.nsimplify((-S3gen / 2).subs(N, 3)), ' ; -24 C_F X_1 in SU(3):', sp.nsimplify((-24 * CF * K).subs(N, 3)))

# ---------------------------------------------------------------- Part C: P^(1)- and the signature difference
Fm2 = tozeta(fB[2][('1', '-')].subs(lam, 1))
pm1 = sp.factor(sp.expand(Fm2.coeff(w, -1)).coeff(z2))
pr('PART C: P^- = F_1^- (no normalization constant for P^-), SU(N)')
pr('  P^(1)-: coefficient of zeta2/N =', pm1, ' ; minus (-4 kappa K + 24 l_- C_F^2):',
   sp.simplify(pm1 - (-4 * kap * K + 24 * lm * CF**2)))
pr('  P^(1)- minus P^(1)+: coefficient of N^-3 =', sp.factor(sp.expand(Fm2.coeff(w, -3) - P[2].coeff(w, -3))),
   ' ; of zeta2/N =', sp.factor(sp.expand(Fm2.coeff(w, -1) - P[2].coeff(w, -1)).coeff(z2)),
   ' ; minus (8 kappa K + 24 (l_- - l_+ - c_+) C_F^2):',
   sp.simplify(sp.expand(Fm2.coeff(w, -1) - P[2].coeff(w, -1)).coeff(z2) - (8 * kap * K + 24 * (lm - lp - cp) * CF**2)))
pr('  [paper Sect. lim-twoloop: P^(1)+ zeta2/N = -12 zeta2 K (own) against -8 zeta2 C_F^2 (data); difference 8K(N^-3 + zeta2 N^-1) against data 8K(N^-3 - N^-2 + (2 - zeta2) N^-1)]')
print('\n'.join(out))


==> anc/numbers/deposit/R4/norm/n1_shifts.json <==
{
 "SU2": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "9/2",
   "99/4",
   "-729/4",
   "50427/16"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SU3": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "16/3",
   "112/3",
   "-5632/27",
   "305008/81"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SU4": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "45/8",
   "1575/32",
   "-13905/64",
   "1282455/512"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SU5": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "144/25",
   "7632/125",
   "-27648/125",
   "-3438864/3125"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SU6": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "35/6",
   "875/12",
   "-24115/108",
   "-9852535/1296"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SO5": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-6",
   "-9",
   "222",
   "-18051/4"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SO6": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-15/2",
   "-75/4",
   "1815/4",
   "-183315/16"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SO7": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-9",
   "-63/2",
   "810",
   "-195489/8"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SO8": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-21/2",
   "-189/4",
   "5271/4",
   "-739977/16"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SO9": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-12",
   "-66",
   "2004",
   "-160467/2"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "SO10": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-27/2",
   "-351/4",
   "11583/4",
   "-2084319/16"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "Sp4": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "15/2",
   "225/4",
   "-2865/4",
   "304485/16"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "Sp6": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "21/2",
   "399/4",
   "-7329/4",
   "1062831/16"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "Sp8": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "27/2",
   "621/4",
   "-14985/4",
   "2762073/16"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "G2": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "0",
   "0",
   "96",
   "-2432"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "F4": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-6",
   "-9",
   "96",
   "-6459/4"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "E6": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-416/27",
   "-1664/81",
   "517088/2187",
   "-95498624/19683"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "E7": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-399/32",
   "-1197/256",
   "8151/1024",
   "3110091/16384"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 },
 "E8": {
  "ok": true,
  "S3_matches_eq_S3": true,
  "S4_matches_eq_S4": true,
  "S1..S5_at_zero": [
   "0",
   "-3",
   "3/2",
   "-27/5",
   "1329/40"
  ],
  "constants_entering": [
   "be_0+",
   "c",
   "d",
   "e",
   "kP",
   "l_0+"
  ]
 }
}

==> anc/numbers/deposit/R4/norm/n1_shifts.out <==
(1) SU(N), N symbolic, constants c, l_{R t}, be_{R t} (R = 1, A; t = +, -), d, e, kP_{1+}:
    closed forms for S_1..S_5 hold: True   S_3, S_4 at zero constants = eqs. (S3), (S4): True True
    constants that enter S_1..S_5 at all: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
    S_1/z2 at zero constants = 0
    S_2/z2 at zero constants = 6*(N - 1)*(N + 1)/N**2
    S_3/z2 at zero constants = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
    S_4/z2 at zero constants = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4
    S_5/z2 at zero constants = -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5
(2) SU2   channels=2: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SU3   channels=2: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SU4   channels=2: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SU5   channels=2: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SU6   channels=2: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SO5   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SO6   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SO7   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SO8   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SO9   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) SO10  channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) Sp4   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) Sp6   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) Sp8   channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) G2    channels=4: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) F4    channels=5: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) E6    channels=3: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) E7    channels=4: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) E8    channels=5: closed forms and eqs. (S3), (S4): True;  constants entering: ['be_0+', 'c', 'd', 'e', 'kP', 'l_0+']
(2) all 19 groups pass: True
time 1.7 s


==> anc/numbers/deposit/R4/norm/n1_shifts.py <==
"""
n1_shifts.py  (strand NORMALIZATION, R4)

How S_1 ... S_5 change under the NNLL constants of the normalization: c (= c_+ of eq. (equations-cplus)),
the quark-pair weights l_{R,t} of every channel and signature, and a pi^2 w^2 part be_{R,t} of every Born term.
Also the order-a map terms d (P = (1 + d z2 a) F) and e (P = F + e z2 a w) and the pair correction kP of the
singlet(+) equation, for the classification of NNLL map terms.

(1) SU(N) with N symbolic, two channels (1, A).
(2) The 19 groups of ma_a/step5_five_loop/P1/color_data.json (group data only: Casimirs, Born weights, T_rc);
    every group is checked against the closed forms derived by hand:
      S_1 = -12 (c + be_{1+}) z2 C_F
      delta S_n = 6 (c - l_{1+}) z2 Cat_{n-1} (2 C_F)^n                    (n >= 2)
      d:   delta S_2 = -2 d z2 C_F,  delta S_n = d z2 Cat_{n-2} (2 C_F)^(n-1)   (n >= 3)
      e:   delta S_1 = -e z2,        delta S_n = 2 e z2 Cat_{n-2} (2 C_F)^(n-1) (n >= 2)
      kP:  delta S_n = -kP z2 Cat_{n-2} (2 C_F)^(n-1)                          (n >= 3)
    and every other constant (l, be of the adjoint channels and of the negative signature) drops out of
    S at first order in zeta_2.
(3) S_3, S_4 at zero constants against eqs. (S3), (S4) of the paper in every group.
"""
import json, sys, time
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/normalization')
from nsolver import solve, S_coeffs, Sn, poles_below_nnll

t0 = time.time()
NMAX = 5
c, d, e, kP = sp.symbols('c d e kP')
cat = lambda k: sp.catalan(k)

def params(nch):
    l = {(R, t): sp.Symbol(f'l_{R}{t}') for R in range(nch) for t in '+-'}
    be = {(R, t): sp.Symbol(f'be_{R}{t}') for R in range(nch) for t in '+-'}
    return l, be

def run(group, name, CF, CA, dFA):
    nch = len(group['C'])
    l, be = params(nch)
    F = solve(group, NMAX, l=l, be=be, kP={(0, '+'): kP})
    S = S_coeffs(group, F, NMAX, c=c, d=d, e=e)
    ok = True
    # poles below NNLL vanish (n >= 3, LL and NLL), with all constants on
    for n in range(3, NMAX + 1):
        pb = [sp.simplify(x) for x in poles_below_nnll(S, n)]
        if any(x != 0 for x in pb):
            ok = False; print(f'  {name}: LL/NLL pole of S at a^{n} nonzero: {pb}')
    s = {n: Sn(S, n) for n in range(1, NMAX + 1)}
    m = c - l[(0, '+')]
    pred = {1: -12 * (c + be[(0, '+')]) * CF - e}
    for n in range(2, NMAX + 1):
        pred[n] = 6 * m * cat(n - 1) * (2 * CF)**n + 2 * e * cat(n - 2) * (2 * CF)**(n - 1)
        pred[n] += (-2 * d * CF if n == 2 else d * cat(n - 2) * (2 * CF)**(n - 1))
        if n >= 3:
            pred[n] += -kP * cat(n - 2) * (2 * CF)**(n - 1)
    zero = {x: 0 for x in list(l.values()) + list(be.values()) + [c, d, e, kP]}
    s0 = {n: sp.simplify(s[n].subs(zero)) for n in s}
    for n in range(1, NMAX + 1):
        diff = sp.simplify(sp.expand(s[n] - s0[n] - pred[n]))
        if diff != 0:
            ok = False; print(f'  {name}: S_{n} shift differs from the closed form by {diff}')
    # which constants enter at all
    used = sorted({str(x) for n in s for x in s[n].free_symbols if x in zero})
    S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
    S4p = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
    ok3 = sp.simplify(s0[3] - S3p) == 0
    ok4 = sp.simplify(s0[4] - S4p) == 0
    return ok and ok3 and ok4, s0, used, ok3, ok4

# ---------------------------------------------------------------- (1) SU(N), N symbolic
N = sp.symbols('N', positive=True)
CFs = (N**2 - 1) / (2 * N); CAs = N
SUN = {'C': [0, N], 'b': [CFs, -1 / (2 * N)],
       'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]}
dFAs = (N**2 - 1) * (N**2 + 6) / 48
ok, s0, used, ok3, ok4 = run(SUN, 'SU(N)', CFs, CAs, dFAs)
print('(1) SU(N), N symbolic, constants c, l_{R t}, be_{R t} (R = 1, A; t = +, -), d, e, kP_{1+}:')
print('    closed forms for S_1..S_5 hold:', ok, '  S_3, S_4 at zero constants = eqs. (S3), (S4):', ok3, ok4)
print('    constants that enter S_1..S_5 at all:', used)
for n in range(1, NMAX + 1):
    print(f'    S_{n}/z2 at zero constants = {sp.factor(s0[n])}')

# ---------------------------------------------------------------- (2) 19 groups
D = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))
allok = True
res = {}
for name, g in D.items():
    grp = {'C': [sp.Rational(x['C']) for x in g['channels']], 'b': [sp.Rational(x) for x in g['born']],
           'T': [[sp.Rational(x) for x in row] for row in g['Tsu']]}
    assert grp['C'][0] == 0 and grp['b'][0] == sp.Rational(g['C_R'])
    ok, s0, used, ok3, ok4 = run(grp, name, sp.Rational(g['C_R']), sp.Rational(g['C_A']), sp.Rational(g['dRdA_over_NR']))
    allok &= ok
    res[name] = {'ok': ok, 'S3_matches_eq_S3': ok3, 'S4_matches_eq_S4': ok4, 'S1..S5_at_zero': [str(s0[n]) for n in range(1, NMAX + 1)],
                 'constants_entering': used}
    print(f'(2) {name:5s} channels={len(grp["C"])}: closed forms and eqs. (S3), (S4): {ok};  constants entering: {used}')
print('(2) all 19 groups pass:', allok)
json.dump(res, open('PROJECT/ma_a/paper/revision/R4/normalization/n1_shifts.json', 'w'), indent=1)
print(f'time {time.time() - t0:.1f} s')


==> anc/numbers/deposit/R4/norm/n1b_mutations.out <==
baseline (must be True True True): (True, True, True)
M1 kappa=-1        : (True, False, False)
M2 psi+ x2         : (True, False, False)
M3 six->5          : (False, True, True)
M4 b_A + 1/10      : (True, False, False)
M5 l_{A+} in form  : (False, True, True)


==> anc/numbers/deposit/R4/norm/n1b_mutations.py <==
"""
n1b_mutations.py  (strand NORMALIZATION, R4): the checks of n1_shifts.py must fail when the input is perturbed.
M1 kappa = -1;  M2 psi^+ scaled by 2;  M3 closed form with 5 in place of 6 in delta S_n;  M4 Born weight of the
adjoint channel changed by 1/10;  M5 the pair weight put on the adjoint channel instead of the singlet (l_{A+}
in the closed form in place of l_{1+}).
"""
import sys
import sympy as sp
sys.path.insert(0, '.')
from nsolver import solve, S_coeffs, Sn
N = sp.Rational(3); CF = (N**2 - 1) / (2 * N); CA = N; dFA = (N**2 - 1) * (N**2 + 6) / 48
c, l1, lA = sp.symbols('c l1 lA')
G = {'C': [0, N], 'b': [CF, -1 / (2 * N)], 'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]}
S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4p = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
def check(G, kappa=1, psc=1, six=6, which=(0, '+')):
    F = solve(G, 4, kappa=kappa, l={(0, '+'): l1, (1, '+'): lA}, psiplus_scale=psc)
    S = S_coeffs(G, F, 4, c=c)
    lsym = l1 if which == (0, '+') else lA
    s = {n: Sn(S, n) for n in (2, 3, 4)}
    z = {c: 0, l1: 0, lA: 0}
    shifts = all(sp.simplify(s[n] - s[n].subs(z) - six * (c - lsym) * sp.catalan(n - 1) * (2 * CF)**n) == 0 for n in (2, 3, 4))
    return shifts, sp.simplify(s[3].subs(z) - S3p) == 0, sp.simplify(s[4].subs(z) - S4p) == 0
print('baseline (must be True True True):', check(G))
print('M1 kappa=-1        :', check(G, kappa=-1))
print('M2 psi+ x2         :', check(G, psc=2))
print('M3 six->5          :', check(G, six=5))
G4 = dict(G); G4['b'] = [CF, -1 / (2 * N) + sp.Rational(1, 10)]
print('M4 b_A + 1/10      :', check(G4))
print('M5 l_{A+} in form  :', check(G, which=(1, '+')))


==> anc/numbers/deposit/R4/norm/n2_structures.out <==
delta S_n / zeta_2 = 6 m Cat_{n-1} (2C_F)^n  for m = c_+ - l_+  (n >= 2); S_1 depends on c_+ alone
complete results:  S_3 = 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)  S_4 = -912*C_A**3*C_F + 3120*C_A**2*C_F**2 - 3264*C_A*C_F**3 + 960*C_F**4 + 1152*dFA (units of zeta_2)
  SU(3): S_3 = 112/3  S_4 = -5632/27   QED: S_3 = 144  S_4 = 960
  SU(N): S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3   leading 12 N^1  (1/N^2 relative to planar)
         S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4   leading -228 N^0  (1/N^4 relative to planar)

=== m = c_+ - l_+ proportional to 1:  m = x
   delta S_2 = 24*C_F**2*x
        SU(N): 6*x*(N - 1)**2*(N + 1)**2/N**2;   leading: 6*x N^2  (planar)
        SU(3): 128*x/3;   QED: 24*x
   delta S_3 = 96*C_F**3*x
        SU(N): 12*x*(N - 1)**3*(N + 1)**3/N**3;   leading: 12*x N^3  (planar)
        SU(3): 2048*x/9;   QED: 96*x
   delta S_4 = 480*C_F**4*x
        SU(N): 30*x*(N - 1)**4*(N + 1)**4/N**4;   leading: 30*x N^4  (planar)
        SU(3): 40960*x/27;   QED: 480*x
   delta S_5 = 2688*C_F**5*x
        SU(N): 84*x*(N - 1)**5*(N + 1)**5/N**5;   leading: 84*x N^5  (planar)
        SU(3): 917504*x/81;   QED: 2688*x

=== m = c_+ - l_+ proportional to C_A/C_F:  m = C_A*x/C_F
   delta S_2 = 24*C_A*C_F*x
        SU(N): 12*x*(N - 1)*(N + 1);   leading: 12*x N^2  (planar)
        SU(3): 96*x;   QED: 0
   delta S_3 = 96*C_A*C_F**2*x
        SU(N): 24*x*(N - 1)**2*(N + 1)**2/N;   leading: 24*x N^3  (planar)
        SU(3): 512*x;   QED: 0
   delta S_4 = 480*C_A*C_F**3*x
        SU(N): 60*x*(N - 1)**3*(N + 1)**3/N**2;   leading: 60*x N^4  (planar)
        SU(3): 10240*x/3;   QED: 0
   delta S_5 = 2688*C_A*C_F**4*x
        SU(N): 168*x*(N - 1)**4*(N + 1)**4/N**3;   leading: 168*x N^5  (planar)
        SU(3): 229376*x/9;   QED: 0

=== m = c_+ - l_+ proportional to (C_A-2C_F)/C_F:  m = x*(C_A - 2*C_F)/C_F
   delta S_2 = 24*C_F*x*(C_A - 2*C_F)
        SU(N): 12*x*(N - 1)*(N + 1)/N**2;   leading: 12*x N^0  (1/N^2 relative to planar)
        SU(3): 32*x/3;   QED: -48*x
   delta S_3 = 96*C_F**2*x*(C_A - 2*C_F)
        SU(N): 24*x*(N - 1)**2*(N + 1)**2/N**3;   leading: 24*x N^1  (1/N^2 relative to planar)
        SU(3): 512*x/9;   QED: -192*x
   delta S_4 = 480*C_F**3*x*(C_A - 2*C_F)
        SU(N): 60*x*(N - 1)**3*(N + 1)**3/N**4;   leading: 60*x N^2  (1/N^2 relative to planar)
        SU(3): 10240*x/27;   QED: -960*x
   delta S_5 = 2688*C_F**4*x*(C_A - 2*C_F)
        SU(N): 168*x*(N - 1)**4*(N + 1)**4/N**5;   leading: 168*x N^3  (1/N^2 relative to planar)
        SU(3): 229376*x/81;   QED: -5376*x

=== m = c_+ - l_+ proportional to n_f T_F/C_F:  m = TFnf*x/C_F
   delta S_2 = 24*C_F*TFnf*x
        SU(N): 6*n_f*x*(N - 1)*(N + 1)/N;   leading: 6*n_f*x N^1  (1/N^1 relative to planar)
        SU(3): 16*n_f*x;   QED: 24*n_f*x
   delta S_3 = 96*C_F**2*TFnf*x
        SU(N): 12*n_f*x*(N - 1)**2*(N + 1)**2/N**2;   leading: 12*n_f*x N^2  (1/N^1 relative to planar)
        SU(3): 256*n_f*x/3;   QED: 96*n_f*x
   delta S_4 = 480*C_F**3*TFnf*x
        SU(N): 30*n_f*x*(N - 1)**3*(N + 1)**3/N**3;   leading: 30*n_f*x N^3  (1/N^1 relative to planar)
        SU(3): 5120*n_f*x/9;   QED: 480*n_f*x
   delta S_5 = 2688*C_F**4*TFnf*x
        SU(N): 84*n_f*x*(N - 1)**4*(N + 1)**4/N**4;   leading: 84*n_f*x N^4  (1/N^1 relative to planar)
        SU(3): 114688*n_f*x/27;   QED: 2688*n_f*x

=== m = c_+ - l_+ proportional to general x0 + xA C_A/C_F + xf n_f T_F/C_F:  m = C_A*xA/C_F + x0 + TFnf*xf/C_F
   delta S_2 = 24*C_F*(C_A*xA + C_F*x0 + TFnf*xf)
        SU(N): 6*(N - 1)*(N + 1)*(N**2*x0 + 2*N**2*xA + N*n_f*xf - x0)/N**2;   leading: 6*(x0 + 2*xA) N^2  (planar)
        SU(3): 16*n_f*xf + 128*x0/3 + 96*xA;   QED: 24*n_f*xf + 24*x0
   delta S_3 = 96*C_F**2*(C_A*xA + C_F*x0 + TFnf*xf)
        SU(N): 12*(N - 1)**2*(N + 1)**2*(N**2*x0 + 2*N**2*xA + N*n_f*xf - x0)/N**3;   leading: 12*(x0 + 2*xA) N^3  (planar)
        SU(3): 256*n_f*xf/3 + 2048*x0/9 + 512*xA;   QED: 96*n_f*xf + 96*x0
   delta S_4 = 480*C_F**3*(C_A*xA + C_F*x0 + TFnf*xf)
        SU(N): 30*(N - 1)**3*(N + 1)**3*(N**2*x0 + 2*N**2*xA + N*n_f*xf - x0)/N**4;   leading: 30*(x0 + 2*xA) N^4  (planar)
        SU(3): 5120*n_f*xf/9 + 40960*x0/27 + 10240*xA/3;   QED: 480*n_f*xf + 480*x0
   delta S_5 = 2688*C_F**4*(C_A*xA + C_F*x0 + TFnf*xf)
        SU(N): 84*(N - 1)**4*(N + 1)**4*(N**2*x0 + 2*N**2*xA + N*n_f*xf - x0)/N**5;   leading: 84*(x0 + 2*xA) N^5  (planar)
        SU(3): 114688*n_f*xf/27 + 917504*x0/81 + 229376*xA/9;   QED: 2688*n_f*xf + 2688*x0

(J1) rho free, m arbitrary: S_3 fixes m = -(C_A - 2*C_F)*(5*C_A - 6*C_F)*(rho - 1)/(8*C_F**2) ;  then S_4 requires -12*(rho - 1)*(76*C_A**3*C_F - 235*C_A**2*C_F**2 + 192*C_A*C_F**3 - 20*C_F**4 - 96*dFA) = 0
     S_4^(0) - 5 C_F S_3^(0) = -912*C_A**3*C_F + 2820*C_A**2*C_F**2 - 2304*C_A*C_F**3 + 240*C_F**4 + 1152*dFA   (not zero: its d_F d_A/N_R term alone is 1152 dFA)
     in SU(3):  -12352/27  -> rho = 1 and m = 0 in every group with S_4^(0) != 5 C_F S_3^(0)
(J2) m and y = d - kP + 2e: delta S_3 = 4*C_F**2*(24*C_F*m + y) , delta S_4 = 16*C_F**3*(30*C_F*m + y) ; determinant -384*C_F**6 (nonzero, so m = y = 0 group by group)
(J3) S_2: equations 12*C_F*(C_A - 2*C_F) + 24 m C_F^2  against data -8*C_F**2  -> m = -(3*C_A - 4*C_F)/(6*C_F) = -C_A/(2*C_F) + 2/3
     then delta S_3 = -16*C_F**2*(3*C_A - 4*C_F)  delta S_4 = -80*C_F**3*(3*C_A - 4*C_F)
     SU(3): delta S_3 = -2816/27  against S_3 = 112/3 ; delta S_4 = -56320/81  against S_4 = -5632/27
     planar part of delta S_3 in SU(N): -4 N^3  (planar)


==> anc/numbers/deposit/R4/norm/n2_structures.py <==
"""
n2_structures.py  (strand NORMALIZATION, R4)

Uses the closed forms verified in n1_shifts.py (SU(N) symbolic and 19 groups):
   S_1 = -12 (c_+ + be_{1+}) z2 C_F                                  (be_{1+}: pi^2 w^2 part of the singlet(+) Born, 0 in the paper)
   delta S_n = 6 m z2 Cat_{n-1} (2 C_F)^n,   m = c_+ - l_+,   n >= 2
and tabulates delta S_2..S_5 for m proportional to 1, C_A/C_F, (C_A - 2C_F)/C_F, n_f T_F/C_F and a general
combination, in general colour, in SU(N) (exact and leading large-N_c term at fixed n_f), in SU(3) and in QED
(C_A = 0, C_F = T_F = 1), next to the complete-result values of S_3, S_4.

Joint tests:
 (J1) m an arbitrary function of the group and the coefficient -12 of eq. (S) scaled by rho: S_3 and S_4
      together require rho = 1 and m = 0, since S_4^(0) - 5 C_F S_3^(0) is not zero.
 (J2) m together with y = d - kP_{1+} + 2e (order-a normalization factor d, pair correction kP, additive map
      term e; they enter the poles only in this combination, n1_shifts.py): S_3 and S_4 require m = y = 0 in
      every group, whatever colour factors m and y carry.
 (J3) the value of m that would reproduce the two-loop constant S_2 of the complete results, and what it does
      to S_3 and S_4.
"""
import sympy as sp

CA, CF, TFnf, dFA, x, x0, xA, xf = sp.symbols('C_A C_F TFnf dFA x x0 xA xf')
N, nf = sp.symbols('N n_f', positive=True)
z2 = sp.Symbol('zeta2')
cat = sp.catalan

def dS(m, n):
    return sp.expand(6 * m * cat(n - 1) * (2 * CF)**n)

S3d = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4d = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
S2own = 12 * CF * (CA - 2 * CF)
S2data = -8 * CF**2
S1data = 4 * CF

SUN = {CA: N, CF: (N**2 - 1) / (2 * N), TFnf: nf / 2, dFA: (N**2 - 1) * (N**2 + 6) / 48}
SU3 = {k: v.subs(N, 3) for k, v in SUN.items()}
QED = {CA: 0, CF: 1, TFnf: nf, dFA: 0}

structs = [('1', x), ('C_A/C_F', x * CA / CF), ('(C_A-2C_F)/C_F', x * (CA - 2 * CF) / CF),
           ('n_f T_F/C_F', x * TFnf / CF), ('general x0 + xA C_A/C_F + xf n_f T_F/C_F', x0 + xA * CA / CF + xf * TFnf / CF)]

def lead(expr, n):
    """leading term of an SU(N) expression at large N (fixed n_f) and its power, compared with the planar N^n"""
    e = sp.expand(sp.simplify(expr))
    if e == 0:
        return '0', None
    lt = sp.limit(e / N**n, N, sp.oo)
    if lt != 0:
        return f'{sp.factor(lt)} N^{n}  (planar)', n
    for p in range(n - 1, n - 5, -1):
        lt = sp.limit(e / N**p, N, sp.oo)
        if lt != 0:
            return f'{sp.factor(lt)} N^{p}  (1/N^{n - p} relative to planar)', p
    return 'smaller', None

print('delta S_n / zeta_2 = 6 m Cat_{n-1} (2C_F)^n  for m = c_+ - l_+  (n >= 2); S_1 depends on c_+ alone')
print('complete results:  S_3 =', sp.factor(S3d), ' S_4 =', sp.expand(S4d), '(units of zeta_2)')
print('  SU(3): S_3 =', S3d.subs(SU3), ' S_4 =', S4d.subs(SU3), '  QED: S_3 =', S3d.subs(QED), ' S_4 =', S4d.subs(QED))
print('  SU(N): S_3 =', sp.factor(S3d.subs(SUN)), '  leading', lead(S3d.subs(SUN), 3)[0])
print('         S_4 =', sp.factor(S4d.subs(SUN)), '  leading', lead(S4d.subs(SUN), 4)[0])
print()
for label, m in structs:
    print(f'=== m = c_+ - l_+ proportional to {label}:  m = {m}')
    for n in (2, 3, 4, 5):
        g = sp.factor(dS(m, n))
        su = sp.factor(dS(m, n).subs(SUN))
        print(f'   delta S_{n} = {g}')
        print(f'        SU(N): {su};   leading: {lead(dS(m, n).subs(SUN), n)[0]}')
        print(f'        SU(3): {sp.expand(dS(m, n).subs(SU3))};   QED: {sp.expand(dS(m, n).subs(QED))}')
    print()

# (J1) reduction coefficient scaled by rho, m arbitrary
rho, m = sp.symbols('rho m')
e3 = (rho - 1) * S3d + dS(m, 3)
e4 = (rho - 1) * S4d + dS(m, 4)
msol = sp.solve(e3, m)[0]
rest = sp.factor(sp.expand(e4.subs(m, msol)))
print('(J1) rho free, m arbitrary: S_3 fixes m =', sp.factor(msol), ';  then S_4 requires', rest, '= 0')
print('     S_4^(0) - 5 C_F S_3^(0) =', sp.expand(S4d - 5 * CF * S3d), '  (not zero: its d_F d_A/N_R term alone is', sp.expand(S4d - 5 * CF * S3d).coeff(dFA) , 'dFA)')
print('     in SU(3): ', sp.expand((S4d - 5 * CF * S3d).subs(SU3)), ' -> rho = 1 and m = 0 in every group with S_4^(0) != 5 C_F S_3^(0)')

# (J2) m and y = d - kP + 2e
y = sp.Symbol('y')
f3 = dS(m, 3) + y * cat(1) * (2 * CF)**2
f4 = dS(m, 4) + y * cat(2) * (2 * CF)**3
M = sp.Matrix([[sp.diff(f3, m), sp.diff(f3, y)], [sp.diff(f4, m), sp.diff(f4, y)]])
print('(J2) m and y = d - kP + 2e: delta S_3 =', sp.factor(f3), ', delta S_4 =', sp.factor(f4), '; determinant',
      sp.factor(M.det()), '(nonzero, so m = y = 0 group by group)')

# (J3) m that would reproduce S_2 of the complete results
m2 = sp.solve(S2own + dS(m, 2) - S2data, m)[0]
print('(J3) S_2: equations', sp.factor(S2own), '+ 24 m C_F^2  against data', S2data, ' -> m =', sp.factor(m2),
      '=', sp.apart(sp.expand(m2), CA))
print('     then delta S_3 =', sp.factor(dS(m2, 3)), ' delta S_4 =', sp.factor(dS(m2, 4)))
print('     SU(3): delta S_3 =', dS(m2, 3).subs(SU3), ' against S_3 =', S3d.subs(SU3), '; delta S_4 =', dS(m2, 4).subs(SU3),
      ' against S_4 =', S4d.subs(SU3))
print('     planar part of delta S_3 in SU(N):', lead(dS(m2, 3).subs(SUN), 3)[0])


==> anc/numbers/deposit/R4/norm/n2b_test_count.out <==
m, y free: 8 colour components, 4 unknowns, rank 4, solution [{x0: 0, xA: 0, yA: 0, yF: 0}], components left as tests: 4
   components touched by the unknowns: ['C_A*C_F**2', 'C_F**3', 'C_A*C_F**3', 'C_F**4']
m, y and rho free: 8 colour components, 5 unknowns, rank 5, solution [{rho: 1, x0: 0, xA: 0, yA: 0, yF: 0}], components left as tests: 3
   components touched by the unknowns: ['C_A**2*C_F', 'C_A*C_F**2', 'C_F**3', 'C_A**3*C_F', 'C_A**2*C_F**2', 'C_A*C_F**3', 'C_F**4', 'dFA']


==> anc/numbers/deposit/R4/norm/n2b_test_count.py <==
"""
n2b_test_count.py  (strand NORMALIZATION, R4): how many colour components of S_3 and S_4 remain as tests when
m = c_+ - l_+ = x0 + xA C_A/C_F and y = d - kP + 2e = yA C_A + yF C_F are free (closed forms of n1_shifts.py),
with and without the coefficient -12 of eq. (S) scaled by a number rho.  The n_f structure is left out because
the NNLL zeta_2 poles of the complete results carry no n_f (paper, l. 286 and 2087).
Colour components: S_3 in {C_A^2 C_F, C_A C_F^2, C_F^3}, S_4 in {C_A^3 C_F, C_A^2 C_F^2, C_A C_F^3, C_F^4, dFA}.
"""
import sympy as sp
CA, CF, dFA, x0, xA, yA, yF, rho = sp.symbols('C_A C_F dFA x0 xA yA yF rho')
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
m = x0 + xA * CA / CF; y = yA * CA + yF * CF
d3 = sp.expand(96 * m * CF**3 + 4 * y * CF**2); d4 = sp.expand(480 * m * CF**4 + 16 * y * CF**3)
mon3 = [CA**2 * CF, CA * CF**2, CF**3]; mon4 = [CA**3 * CF, CA**2 * CF**2, CA * CF**3, CF**4, dFA]
def comps(e, mons):
    P = sp.Poly(sp.expand(e), CA, CF, dFA)
    return [P.coeff_monomial(mm) for mm in mons]
for label, withrho in (('m, y free', False), ('m, y and rho free', True)):
    r = rho if withrho else 1
    eqs = comps((r - 1) * S3 + d3, mon3) + comps((r - 1) * S4 + d4, mon4)
    unknowns = [x0, xA, yA, yF] + ([rho] if withrho else [])
    J = sp.Matrix([[sp.diff(e, u) for u in unknowns] for e in eqs])
    sol = sp.solve(eqs, unknowns, dict=True)
    print(f'{label}: 8 colour components, {len(unknowns)} unknowns, rank {J.rank()}, solution {sol}, components left as tests: {8 - J.rank()}')
    print('   components touched by the unknowns:', [str(mm) for mm, row in zip(mon3 + mon4, J.tolist()) if any(v != 0 for v in row)])


==> anc/numbers/deposit/R4/norm/n3_amplitude_ell.out <==
data, zeta2 Lt^(2L-2), singlet(+), normalized (C_A^L .. C_F^L): {1: [0, 13/2], 2: [-15, 48, -41], 3: [12, -58, 84, -451/12]}
LL check L=1: equations minus data = 0
LL check L=2: equations minus data = 0
LL check L=3: equations minus data = 0
equations, L=1: [p_A - r_A - 6, 12*alpha + 24*be + 12*l + p_F - r_F + 21/2]
equations, L=2: [-15, k_A + 2*p_A - r_A + 36, 24*alpha + 72*be + k_F + 48*l + 2*p_F - r_F - 15]
equations, L=3: [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 10*alpha + 40*be + 2*k_F/3 + 30*l + p_F - r_F/3 - 85/4]
adjoint(+) constants l, be of the adjoint channel do not enter: True

C_F-free components (no constant enters): L=2 C_A^2 -15  L=3 C_A^3, C_A^2 C_F 12 -58   data -15 12 -58
C_A parts: one-loop C_A and two-loop C_A C_F fix {k_A: 6 - p_A, r_A: p_A - 6} ; three-loop C_A C_F^2 predicted 84  data 84

C_F parts:
  strand parametrization (be = alpha = 0): after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (6*l + 1)/3 = 0
     -> l = [-1/6]
  with the pi^2 w^2 Born part be free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (6*l + 1)/3 = 0
  with the signature-factor normalization alpha free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (-6*alpha + 6*l + 1)/3 = 0
  with be and alpha free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (-6*alpha + 6*l + 1)/3 = 0
  invariance of the C_F^3 condition under (alpha, l, be) -> (alpha + t, l + t, be - t): True

one-loop C_F component: 12*alpha + 24*be + 12*l + p_F - r_F + 21/2   data 13/2
two-loop C_F^2 component: 24*alpha + 72*be + k_F + 48*l + 2*p_F - r_F - 15   data -41
three-loop C_F^3 component: 10*alpha + 40*be + 2*k_F/3 + 30*l + p_F - r_F/3 - 85/4   data -451/12

mutation psi^+ x 2: two-loop C_A^2 component becomes -30 (must differ from -15)

with Lt-dependent scalar map terms s2 z2 a^2 Lt^2 C_F^2 and s3 z2 a^3 Lt^4 C_F^3 (be = alpha = 0):
  C_F-free components unchanged: True
  three-loop C_F^3 condition: (6*l + s2 + 3*s3 + 1)/3 = 0   (l is fixed only if s2 = s3 = 0)


==> anc/numbers/deposit/R4/norm/n3_amplitude_ell.py <==
"""
n3_amplitude_ell.py  (strand NORMALIZATION, R4; own code, SymPy only; it does not import the amp_test programs)

Question: the amplitude strand found l_{1+} = -1/6 from the three-loop C_F^3 coefficient "within its
parametrization".  Recompute this, and find which combination of NNLL constants the amplitude data fix once
the parametrization is widened by constants of the same (NNLL) order.

Amplitude of eq. (system) in SU(N), region s_r > 0, positive signature, singlet channel, normalized to its
Born 2 b_1 = 2 C_F:  A_1^+(Lt) = Res_{w=0} e^{w Lt} eta^+(w) (1 + alpha pi^2 w^2) F_1^+(w) / (2 C_F),
eta^+ = cos(pi w/2) (paper, sect. 2), alpha = a change of the common normalization of the signature factors
(0 in the paper).  Scalar map of the amplitude strand: H = exp(-r z2 a) A, r = r_A C_A + r_F C_F.

Constants of the singlet(+) equation, all NNLL:
   p   : Born correction of relative order a,   2 a b_1 (1 + p z2 a),        p  = p_A C_A + p_F C_F
   kP  : quark-pair correction of relative order a, (1 + kP z2 a) (F_1^+)^2, kP = k_A C_A + k_F C_F
   l   : quark-pair weight (1 + l pi^2 w^2)                                  (the paper's l_+)
   be  : pi^2 w^2 part of the Born term, 2 a b_1 (1 + be pi^2 w^2)           (0 in the paper)
Data: the Wolfram table of the DATA strand, ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt, read here
directly: singlet, sigma = +, coefficient of zeta_2 Lt^(2L-2), L = 1, 2, 3, divided by the tree -2 C_F.
"""
import re, sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/normalization')
from nsolver import add, scal, mul, deriv, wshift, PHI, PSI, PI2W2, ONE

N = sp.symbols('N', positive=True)
CF = (N**2 - 1) / (2 * N); CA = N
Lt = sp.Symbol('Lt')
pA, pF, kA, kF, rA, rF, l, be, alpha = sp.symbols('p_A p_F k_A k_F r_A r_F l be alpha')
lA_, beA_ = sp.symbols('lAdjPlus beAdjPlus')     # adjoint(+) constants, to show that they do not enter
G = {'C': [0, N], 'b': [CF, -1 / (2 * N)], 'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]}

def solve_amp(nmax=4, kappa=1, psc=1):
    C, b, T = G['C'], G['b'], G['T']
    p = pA * CA + pF * CF; kP = kA * CA + kF * CF
    lw = {(0, '+'): l, (1, '+'): lA_}; bew = {(0, '+'): be, (1, '+'): beA_}
    psi = {'+': scal(psc, PSI['+']), '-': PSI['-']}
    F = {t: {m: [None, None] for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(2):
                if m == 1:
                    rhs = add(scal(2 * b[R], ONE), scal(2 * b[R] * bew.get((R, t), 0), PI2W2))
                else:
                    rhs = {}
                    if m == 2 and (R, t) == (0, '+'):
                        rhs = add(rhs, {(0, 1): 2 * b[R] * p})
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, scal(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                    sq = {}
                    for k in range(1, m):
                        sq = add(sq, mul(F[t][k][R], F[t][m - k][R]))
                    rhs = add(rhs, mul(add(ONE, scal(lw.get((R, t), 0), PI2W2)), sq))
                    if (R, t) == (0, '+') and m >= 3:
                        sq1 = {}
                        for k in range(1, m - 1):
                            sq1 = add(sq1, mul(F[t][k][R], F[t][m - 1 - k][R]))
                        rhs = add(rhs, mul({(0, 1): kP}, sq1))
                    s = {}
                    for Rp in range(2):
                        if T[R][Rp] != 0:
                            s = add(s, scal(T[R][Rp], F[u][m - 1][Rp]))
                    rhs = add(rhs, scal(2 * kappa, mul(psi[t], s)))
                F[t][m][R] = wshift(rhs, -1)
    return F

def kernel(kmax=12):
    """e^{w Lt} cos(pi w/2) (1 + alpha pi^2 w^2) as a series {(k, z)}: cos = 1 - (3/4) z2 w^2 + O(z2^2)"""
    ker = {}
    for k in range(0, kmax):
        ker[(k, 0)] = Lt**k / sp.factorial(k)
        c1 = 0
        if k >= 2:
            c1 = (sp.Rational(-3, 4) + 6 * alpha) * Lt**(k - 2) / sp.factorial(k - 2)
        if c1 != 0:
            ker[(k, 1)] = c1
    return ker

def amplitude(F, m):
    """normalized singlet(+) amplitude at order a^m (loop order L = m - 1): residue of kernel * F"""
    ker = kernel()
    prod = mul(ker, F['+'][m][0])
    out = 0
    for (k, z), v in prod.items():
        if k == -1:
            out += v * (sp.Symbol('zeta2') if z else 1)
    return sp.expand(out / (2 * CF))

def decomp(expr, L):
    cs = sp.symbols(f'c0:{L + 1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(sp.expand(ans - expr)))
    eqs = sp.Poly(sp.expand(num), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1
    return [sp.simplify(sol[0].get(cc, cc)) for cc in cs]

# ---------------------------------------------------------------- data
Nc, Nf = sp.symbols('Nc Nf')
data = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [q.strip() for q in line.split('|')]
    mm = re.match(r'sig\+ singlet L=(\d)', parts[0])
    if not mm:
        continue
    pw = int(parts[1].replace('Ltil^', ''))
    data[(int(mm.group(1)), pw, parts[2])] = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf}).subs(Nc, N)
tree = data[(0, 0, '1')]
assert sp.simplify(tree + 2 * CF) == 0
dz = {L: decomp(sp.simplify(data[(L, 2 * L - 2, 'z2')] / tree), L) for L in (1, 2, 3)}
dLL = {L: sp.simplify(data[(L, 2 * L, '1')] / tree) for L in (1, 2, 3)}
print('data, zeta2 Lt^(2L-2), singlet(+), normalized (C_A^L .. C_F^L):', dz)

# ---------------------------------------------------------------- equations
F = solve_amp()
z2 = sp.Symbol('zeta2')
r = rA * CA + rF * CF
A = {L: amplitude(F, L + 1) for L in (0, 1, 2, 3)}
assert sp.simplify(A[0] - 1) == 0
# scalar map exp(-r z2 a): H_L = sum_j A_{L-j} (-r z2)^j / j!
H = {L: sp.expand(sum(A[L - j] * (-r * z2)**j / sp.factorial(j) for j in range(L + 1))) for L in (1, 2, 3)}
for L in (1, 2, 3):
    ll = sp.simplify(sp.expand(H[L]).coeff(z2, 0).coeff(Lt, 2 * L) - dLL[L])
    print(f'LL check L={L}: equations minus data = {ll}')
eq = {L: decomp(sp.expand(H[L]).coeff(z2, 1).coeff(Lt, 2 * L - 2), L) for L in (1, 2, 3)}
for L in (1, 2, 3):
    print(f'equations, L={L}:', [sp.expand(v) for v in eq[L]])
    for v in eq[L]:
        assert not v.has(lA_) and not v.has(beA_), 'adjoint(+) constant entered'
print('adjoint(+) constants l, be of the adjoint channel do not enter: True')

# ---------------------------------------------------------------- fits
print('\nC_F-free components (no constant enters): L=2 C_A^2', eq[2][0], ' L=3 C_A^3, C_A^2 C_F', eq[3][0], eq[3][1],
      '  data', dz[2][0], dz[3][0], dz[3][1])
solA = sp.solve([eq[1][0] - dz[1][0], eq[2][1] - dz[2][1]], [rA, kA], dict=True)[0]
print('C_A parts: one-loop C_A and two-loop C_A C_F fix', solA, '; three-loop C_A C_F^2 predicted',
      sp.simplify(eq[3][2].subs(solA)), ' data', dz[3][2])
# C_F parts, four widenings
def cf_fit(fix, label):
    e1 = (eq[1][1] - dz[1][1]).subs(fix); e2 = (eq[2][2] - dz[2][2]).subs(fix); e3 = (eq[3][3] - dz[3][3]).subs(fix)
    sol = sp.solve([e1, e2], [rF, kF], dict=True)[0]
    cond = sp.factor(sp.expand(e3.subs(sol)))
    print(f'  {label}: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  {cond} = 0')
    return cond
print('\nC_F parts:')
c0 = cf_fit({be: 0, alpha: 0}, 'strand parametrization (be = alpha = 0)')
print('     -> l =', sp.solve(c0, l))
c1 = cf_fit({alpha: 0}, 'with the pi^2 w^2 Born part be free')
c2 = cf_fit({be: 0}, 'with the signature-factor normalization alpha free')
c3 = cf_fit({}, 'with be and alpha free')
# invariance under the change of common signature-factor normalization: (alpha, l, be) -> (alpha + t, l + t, be - t)
tt = sp.Symbol('t')
print('  invariance of the C_F^3 condition under (alpha, l, be) -> (alpha + t, l + t, be - t):',
      sp.simplify(c3.subs({alpha: alpha + tt, l: l + tt, be: be - tt}, simultaneous=True) - c3) == 0)

# one-loop and two-loop C_F parts in terms of the constants (for the report)
print('\none-loop C_F component:', sp.expand(eq[1][1]), '  data', dz[1][1])
print('two-loop C_F^2 component:', sp.expand(eq[2][2]), '  data', dz[2][2])
print('three-loop C_F^3 component:', sp.expand(eq[3][3]), '  data', dz[3][3])
# mutation: psi^+ scaled by 2 must change the C_F-free components
Fm = solve_amp(psc=2)
Am = amplitude(Fm, 3)
print('\nmutation psi^+ x 2: two-loop C_A^2 component becomes', decomp(sp.expand(Am).coeff(z2, 1).coeff(Lt, 2), 2)[0], '(must differ from -15)')

# ---------------------------------------------------------------- Lt-dependent scalar terms in the map (excluded by condition 3)
# H = exp(-r z2 a + s2 z2 a^2 Lt^2 C_F^2 + s3 z2 a^3 Lt^4 C_F^3) A : such terms do not touch the C_F-free components
s2, s3 = sp.symbols('s2 s3')
Hs = {}
for L in (1, 2, 3):
    tot = 0
    # expansion of exp(X) to first order in z2: X = z2 (-r a + s2 a^2 Lt^2 CF^2 + s3 a^3 Lt^4 CF^3)
    Xc = {1: -r, 2: s2 * Lt**2 * CF**2, 3: s3 * Lt**4 * CF**3}
    tot = A[L] + sum(z2 * Xc[j] * A[L - j].subs(z2, 0) for j in range(1, L + 1))
    Hs[L] = sp.expand(tot)
eqs = {L: decomp(sp.expand(Hs[L]).coeff(z2, 1).coeff(Lt, 2 * L - 2), L) for L in (1, 2, 3)}
print('\nwith Lt-dependent scalar map terms s2 z2 a^2 Lt^2 C_F^2 and s3 z2 a^3 Lt^4 C_F^3 (be = alpha = 0):')
print('  C_F-free components unchanged:', eqs[2][0] == eq[2][0] and eqs[3][0] == eq[3][0] and eqs[3][1] == eq[3][1])
e1 = (eqs[1][1] - dz[1][1]).subs({be: 0, alpha: 0}); e2 = (eqs[2][2] - dz[2][2]).subs({be: 0, alpha: 0}); e3 = (eqs[3][3] - dz[3][3]).subs({be: 0, alpha: 0})
sol = sp.solve([e1, e2], [rF, kF], dict=True)[0]
print('  three-loop C_F^3 condition:', sp.factor(sp.expand(e3.subs(sol))), '= 0   (l is fixed only if s2 = s3 = 0)')


==> anc/numbers/deposit/R4/norm/n4_twoloop_consts.out <==
solver: P^(0) zeta2 w coefficient = 6*(N - 1)*(N + 1)*(be + c)/N ;  check 12(c+be)C_F: True
solver: P^(1)+ zeta2/w coefficient check -12K + 24(c + l + 2be)C_F^2: True
solver: S_1 = -12(c+be)C_F: True ;  S_2 = 12K + 24(c-l)C_F^2: True
complete P^(0)/C_F at small N: -2*n**2 + 4*n**2*zeta(3) - 4*n*zeta2 + 2*n + 1 + 2/n
   zeta2 N coefficient per C_F: -4  -> S_1 = 4 C_F zeta2 (paper: 4 C_F zeta2)

(A) draft v2 values (c_+ = l_+ = 0):  c_+ = 0, l_+ = 0, be = 0, m = c_+ - l_+ = 0
   P0z  equations 0                                        complete -2*(N - 1)*(N + 1)/N difference -2*(N - 1)*(N + 1)/N
   P1z  equations -6*(N - 1)*(N + 1)/N**2                  complete -2*(N - 1)**2*(N + 1)**2/N**2 difference -2*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2
   S1   equations 0                                        complete 2*(N - 1)*(N + 1)/N  difference 2*(N - 1)*(N + 1)/N
   S2   equations 6*(N - 1)*(N + 1)/N**2                   complete -2*(N - 1)**2*(N + 1)**2/N**2 difference -2*(N - 1)*(N + 1)*(N**2 + 2)/N**2
   delta S_3 = 0 (SU(3): 0, against S_3 = 112/3),  delta S_4 = 0 (SU(3): 0)

(B) normalization condition with the amplitude value, paper normalization:  c_+ = -1/6, l_+ = -1/6, be = 0, m = c_+ - l_+ = 0
   P0z  equations -(N - 1)*(N + 1)/N                       complete -2*(N - 1)*(N + 1)/N difference -(N - 1)*(N + 1)/N
   P1z  equations -2*(N - 1)*(N + 1)*(N**2 + 2)/N**2       complete -2*(N - 1)**2*(N + 1)**2/N**2 difference 6*(N - 1)*(N + 1)/N**2
   S1   equations (N - 1)*(N + 1)/N                        complete 2*(N - 1)*(N + 1)/N  difference (N - 1)*(N + 1)/N
   S2   equations 6*(N - 1)*(N + 1)/N**2                   complete -2*(N - 1)**2*(N + 1)**2/N**2 difference -2*(N - 1)*(N + 1)*(N**2 + 2)/N**2
   delta S_3 = 0 (SU(3): 0, against S_3 = 112/3),  delta S_4 = 0 (SU(3): 0)

(C) c_+ from S_1 alone, l_+ from the amplitude:  c_+ = -1/3, l_+ = -1/6, be = 0, m = c_+ - l_+ = -1/6
   P0z  equations -2*(N - 1)*(N + 1)/N                     complete -2*(N - 1)*(N + 1)/N difference 0
   P1z  equations -3*(N - 1)*(N + 1)*(N**2 + 1)/N**2       complete -2*(N - 1)**2*(N + 1)**2/N**2 difference (N - 1)*(N + 1)*(N**2 + 5)/N**2
   S1   equations 2*(N - 1)*(N + 1)/N                      complete 2*(N - 1)*(N + 1)/N  difference 0
   S2   equations -(N - 1)*(N + 1)*(N**2 - 7)/N**2         complete -2*(N - 1)**2*(N + 1)**2/N**2 difference -(N - 1)*(N + 1)*(N**2 + 5)/N**2
   delta S_3 = -2*(N - 1)**3*(N + 1)**3/N**3 (SU(3): -1024/27, against S_3 = 112/3),  delta S_4 = -5*(N - 1)**4*(N + 1)**4/N**4 (SU(3): -20480/81)

(D) normalization condition, be from S_1:  c_+ = -1/6, l_+ = -1/6, be = -1/6, m = c_+ - l_+ = 0
   P0z  equations -2*(N - 1)*(N + 1)/N                     complete -2*(N - 1)*(N + 1)/N difference 0
   P1z  equations -2*(N - 1)*(N + 1)*(2*N**2 + 1)/N**2     complete -2*(N - 1)**2*(N + 1)**2/N**2 difference 2*(N - 1)*(N + 1)*(N**2 + 2)/N**2
   S1   equations 2*(N - 1)*(N + 1)/N                      complete 2*(N - 1)*(N + 1)/N  difference 0
   S2   equations 6*(N - 1)*(N + 1)/N**2                   complete -2*(N - 1)**2*(N + 1)**2/N**2 difference -2*(N - 1)*(N + 1)*(N**2 + 2)/N**2
   delta S_3 = 0 (SU(3): 0, against S_3 = 112/3),  delta S_4 = 0 (SU(3): 0)

N=4: P^(0)/(a C_A) at M = -2 + w: -4*w**2 + 4*w**2*zeta(3) - 4*w*zeta2 - 4*w - 4 + 4/w
   zeta2 w^2 term relative to the Born: -1 * zeta2 w^2  -> in S_1 = -12 (c+be) zeta2 b_1 with b_1 = 2 C_A: c + be = -1/6 ; S_1 = 4 C_A zeta2
QCD: zeta2 w^2 term relative to the Born 2 C_F/w: -2 * zeta2 w^2 -> c + be = -1/3


==> anc/numbers/deposit/R4/norm/n4_twoloop_consts.py <==
"""
n4_twoloop_consts.py  (strand NORMALIZATION, R4)

What the normalization constants do to the boundary coefficients: the zeta_2 w term of P^(0) (i.e. S_1), the
zeta_2/N term of P^(1)+ quoted in sect. "The two-loop constants" (sec:lim-twoloop, 10.1 of the compiled v2), and
S_2, from the own solver (nsolver.py), in SU(N) with N symbolic; then three scenarios; then N = 4 SYM at one loop.

Closed forms checked here (derived by hand first):
   P^(0) zeta_2 w coefficient = 12 (c + be) C_F
   P^(1)+ zeta_2 / w coefficient = -12 C_F (C_A - 2C_F) + 24 (c + l + 2 be) C_F^2
   S_1 = -12 (c + be) C_F ,  S_2 = 12 C_F (C_A - 2 C_F) + 24 (c - l) C_F^2
Complete results (a = alpha_s/(4 pi), P = -gamma):  P^(0) = C_F [3 + 2/(N(N+1)) - 4 S_1(N)], expanded here;
P^(1)+ zeta_2/N = -8 C_F^2 and S_2 = -8 C_F^2 zeta_2 are the values of the paper (macros \nmPoneZetaData,
\nmStwoData, from eq. (4.6) of Ref. [MVV 2004] and Ref. [DKMV]), not recomputed here.
"""
import sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/normalization')
from nsolver import solve, S_coeffs, Sn, mul, add, scal, PI2W2, ONE

N = sp.symbols('N', positive=True)
CF = (N**2 - 1) / (2 * N); CA = N; K = CF * (CA - 2 * CF)
c, l, be = sp.symbols('c l be')
G = {'C': [0, N], 'b': [CF, -1 / (2 * N)], 'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]}
F = solve(G, 3, l={(0, '+'): l}, be={(0, '+'): be})
P = {m: mul(add(ONE, scal(c, PI2W2)), F['+'][m][0]) for m in (1, 2)}
S = S_coeffs(G, F, 3, c=c)
P0z = sp.factor(P[1].get((1, 1), 0)); P1z = sp.expand(P[2].get((-1, 1), 0))
print('solver: P^(0) zeta2 w coefficient =', P0z, ';  check 12(c+be)C_F:', sp.simplify(P0z - 12 * (c + be) * CF) == 0)
print('solver: P^(1)+ zeta2/w coefficient check -12K + 24(c + l + 2be)C_F^2:',
      sp.simplify(P1z - (-12 * K + 24 * (c + l + 2 * be) * CF**2)) == 0)
print('solver: S_1 = -12(c+be)C_F:', sp.simplify(Sn(S, 1) + 12 * (c + be) * CF) == 0,
      ';  S_2 = 12K + 24(c-l)C_F^2:', sp.simplify(Sn(S, 2) - 12 * K - 24 * (c - l) * CF**2) == 0)

# complete one-loop result, expanded at small N
n = sp.Symbol('n')
S1n = sp.polygamma(0, n + 1) + sp.EulerGamma
P0data = sp.series(3 + 2 / (n * (n + 1)) - 4 * S1n, n, 0, 3).removeO()
P0data = sp.expand(P0data.subs(sp.pi**2, 6 * sp.Symbol('zeta2')))
print('complete P^(0)/C_F at small N:', P0data)
z2 = sp.Symbol('zeta2')
P0z_data = sp.expand(P0data).coeff(n, 1).coeff(z2, 1)        # per C_F
print('   zeta2 N coefficient per C_F:', P0z_data, ' -> S_1 =', -P0z_data, 'C_F zeta2 (paper: 4 C_F zeta2)')

data = {'P0z': P0z_data * CF, 'P1z': -8 * CF**2, 'S1': -P0z_data * CF, 'S2': -8 * CF**2}
def row(label, cv, lv, bv):
    sub = {c: cv, l: lv, be: bv}
    vals = {'P0z': sp.factor(12 * (cv + bv) * CF), 'P1z': sp.factor(sp.expand((-12 * K + 24 * (cv + lv + 2 * bv) * CF**2))),
            'S1': sp.factor(-12 * (cv + bv) * CF), 'S2': sp.factor(sp.expand(12 * K + 24 * (cv - lv) * CF**2))}
    m = sp.nsimplify(cv - lv)
    d3 = sp.factor(96 * m * CF**3); d4 = sp.factor(480 * m * CF**4)
    print(f'\n{label}:  c_+ = {cv}, l_+ = {lv}, be = {bv}, m = c_+ - l_+ = {m}')
    for k in ('P0z', 'P1z', 'S1', 'S2'):
        print(f'   {k:4s} equations {vals[k]!s:40s} complete {sp.factor(data[k])!s:20s} difference {sp.factor(sp.expand(data[k] - vals[k]))}')
    print(f'   delta S_3 = {d3} (SU(3): {d3.subs(N, 3)}, against S_3 = 112/3),  delta S_4 = {d4} (SU(3): {d4.subs(N, 3)})')
row('(A) draft v2 values (c_+ = l_+ = 0)', 0, 0, 0)
row('(B) normalization condition with the amplitude value, paper normalization', sp.Rational(-1, 6), sp.Rational(-1, 6), 0)
row('(C) c_+ from S_1 alone, l_+ from the amplitude', sp.Rational(-1, 3), sp.Rational(-1, 6), 0)
row('(D) normalization condition, be from S_1', sp.Rational(-1, 6), sp.Rational(-1, 6), sp.Rational(-1, 6))

# N = 4 SYM at one loop: P = -4 a C_A S_1(M), M = -2 + w; Born 4 a C_A / w, i.e. b_1 = 2 C_A
w = sp.Symbol('w')
S1M = sp.polygamma(0, w + 1) - 1 / w - 1 / (w - 1) + sp.EulerGamma   # psi(w-1) = psi(w+1) - 1/w - 1/(w-1)
P0N4 = sp.expand(sp.series(-4 * S1M, w, 0, 3).removeO().subs(sp.pi**2, 6 * z2))
print('\nN=4: P^(0)/(a C_A) at M = -2 + w:', P0N4)
r = sp.expand(P0N4).coeff(w, 1).coeff(z2, 1) / 4        # zeta2 w coefficient relative to the Born 4 C_A/w, per w^2
print('   zeta2 w^2 term relative to the Born:', r, '* zeta2 w^2  -> in S_1 = -12 (c+be) zeta2 b_1 with b_1 = 2 C_A:',
      'c + be =', sp.nsimplify(r / 6), '; S_1 =', -P0N4.coeff(w, 1).coeff(z2, 1), 'C_A zeta2')
print('QCD: zeta2 w^2 term relative to the Born 2 C_F/w:', P0z_data / 2, '* zeta2 w^2 -> c + be =', sp.nsimplify(P0z_data / 2 / 6))


==> anc/numbers/deposit/R4/norm/n5_values.json <==
{
 "general": {
  "formula_shift": "delta S_n = 6 (c_+ - l_+) zeta_2 Cat_{n-1} (2 C_F)^n, n >= 2 (n1_shifts.py, 19 groups and SU(N))",
  "formula_S1": "S_1 = -12 (c_+ + be_{1+}) zeta_2 C_F, independent of l_+ (n1_shifts.py)",
  "shift_vector_n2_to_n5": [
   24,
   96,
   480,
   2688
  ]
 },
 "structures": {
  "1": {
   "dS2": {
    "general": "24*C_F**2*x",
    "SU3": "128*x/3",
    "QED": "24*x"
   },
   "dS3": {
    "general": "96*C_F**3*x",
    "SU3": "2048*x/9",
    "QED": "96*x"
   },
   "dS4": {
    "general": "480*C_F**4*x",
    "SU3": "40960*x/27",
    "QED": "480*x"
   }
  },
  "C_A/C_F": {
   "dS2": {
    "general": "24*C_A*C_F*x",
    "SU3": "96*x",
    "QED": "0"
   },
   "dS3": {
    "general": "96*C_A*C_F**2*x",
    "SU3": "512*x",
    "QED": "0"
   },
   "dS4": {
    "general": "480*C_A*C_F**3*x",
    "SU3": "10240*x/3",
    "QED": "0"
   }
  },
  "(C_A-2C_F)/C_F": {
   "dS2": {
    "general": "24*C_F*x*(C_A - 2*C_F)",
    "SU3": "32*x/3",
    "QED": "-48*x"
   },
   "dS3": {
    "general": "96*C_F**2*x*(C_A - 2*C_F)",
    "SU3": "512*x/9",
    "QED": "-192*x"
   },
   "dS4": {
    "general": "480*C_F**3*x*(C_A - 2*C_F)",
    "SU3": "10240*x/27",
    "QED": "-960*x"
   }
  },
  "n_f T_F/C_F": {
   "dS2": {
    "general": "24*C_F*TFnf*x",
    "SU3": "16*n_f*x",
    "QED": "24*n_f*x"
   },
   "dS3": {
    "general": "96*C_F**2*TFnf*x",
    "SU3": "256*n_f*x/3",
    "QED": "96*n_f*x"
   },
   "dS4": {
    "general": "480*C_F**3*TFnf*x",
    "SU3": "5120*n_f*x/9",
    "QED": "480*n_f*x"
   }
  }
 },
 "complete_results": {
  "S3_SU3": "112/3",
  "S4_SU3": "-5632/27",
  "S3_QED": "144",
  "S4_QED": "960"
 },
 "joint": {
  "S4_minus_5CF_S3": "-912*C_A**3*C_F + 2820*C_A**2*C_F**2 - 2304*C_A*C_F**3 + 240*C_F**4 + 1152*dFA",
  "S4_minus_5CF_S3_SU3": "-12352/27",
  "m_for_S2": "-(3*C_A - 4*C_F)/(6*C_F)",
  "dS3_at_m_for_S2_SU3": "-2816/27"
 },
 "amplitude": {
  "C_F3_condition_strand_parametrization": "(6 l + 1)/3 = 0 -> l_{1+} = -1/6 (n3_amplitude_ell.out)",
  "with_Born_pi2w2_part_be": "(6 l + 1)/3 = 0 (be drops out)",
  "with_signature_normalization_alpha": "(6 (l - alpha) + 1)/3 = 0 -> l_{1+} - alpha = -1/6",
  "with_Lt_dependent_scalar_terms": "(6 l + s2 + 3 s3 + 1)/3 = 0"
 },
 "twoloop": {
  "P1plus_z2_over_N_formula": "-12 C_F (C_A - 2C_F) + 24 (c_+ + l_+ + 2 be) C_F^2 (n4_twoloop_consts.py)",
  "P1plus_at_c_eq_l_eq_-1/6": "-12*C_A*C_F + 16*C_F**2",
  "S1_at_c_eq_-1/6": "2*C_F",
  "S1_complete": "4*C_F",
  "S2_at_m_0": "12*C_A*C_F - 24*C_F**2",
  "S2_complete": "-8*C_F**2",
  "N4_c_plus_be_from_S1": "-1/6",
  "QCD_c_plus_be_from_S1": "-1/3"
 }
}

==> anc/numbers/deposit/R4/norm/n5_values.out <==
{
 "general": {
  "formula_shift": "delta S_n = 6 (c_+ - l_+) zeta_2 Cat_{n-1} (2 C_F)^n, n >= 2 (n1_shifts.py, 19 groups and SU(N))",
  "formula_S1": "S_1 = -12 (c_+ + be_{1+}) zeta_2 C_F, independent of l_+ (n1_shifts.py)",
  "shift_vector_n2_to_n5": [
   24,
   96,
   480,
   2688
  ]
 },
 "structures": {
  "1": {
   "dS2": {
    "general": "24*C_F**2*x",
    "SU3": "128*x/3",
    "QED": "24*x"
   },
   "dS3": {
    "general": "96*C_F**3*x",
    "SU3": "2048*x/9",
    "QED": "96*x"
   },
   "dS4": {
    "general": "480*C_F**4*x",
    "SU3": "40960*x/27",
    "QED": "480*x"
   }
  },
  "C_A/C_F": {
   "dS2": {
    "general": "24*C_A*C_F*x",
    "SU3": "96*x",
    "QED": "0"
   },
   "dS3": {
    "general": "96*C_A*C_F**2*x",
    "SU3": "512*x",
    "QED": "0"
   },
   "dS4": {
    "general": "480*C_A*C_F**3*x",
    "SU3": "10240*x/3",
    "QED": "0"
   }
  },
  "(C_A-2C_F)/C_F": {
   "dS2": {
    "general": "24*C_F*x*(C_A - 2*C_F)",
    "SU3": "32*x/3",
    "QED": "-48*x"
   },
   "dS3": {
    "general": "96*C_F**2*x*(C_A - 2*C_F)",
    "SU3": "512*x/9",
    "QED": "-192*x"
   },
   "dS4": {
    "general": "480*C_F**3*x*(C_A - 2*C_F)",
    "SU3": "10240*x/27",
    "QED": "-960*x"
   }
  },
  "n_f T_F/C_F": {
   "dS2": {
    "general": "24*C_F*TFnf*x",
    "SU3": "16*n_f*x",
    "QED": "24*n_f*x"
   },
   "dS3": {
    "general": "96*C_F**2*TFnf*x",
    "SU3": "256*n_f*x/3",
    "QED": "96*n_f*x"
   },
   "dS4": {
    "general": "480*C_F**3*TFnf*x",
    "SU3": "5120*n_f*x/9",
    "QED": "480*n_f*x"
   }
  }
 },
 "complete_results": {
  "S3_SU3": "112/3",
  "S4_SU3": "-5632/27",
  "S3_QED": "144",
  "S4_QED": "960"
 },
 "joint": {
  "S4_minus_5CF_S3": "-912*C_A**3*C_F + 2820*C_A**2*C_F**2 - 2304*C_A*C_F**3 + 240*C_F**4 + 1152*dFA",
  "S4_minus_5CF_S3_SU3": "-12352/27",
  "m_for_S2": "-(3*C_A - 4*C_F)/(6*C_F)",
  "dS3_at_m_for_S2_SU3": "-2816/27"
 },
 "amplitude": {
  "C_F3_condition_strand_parametrization": "(6 l + 1)/3 = 0 -> l_{1+} = -1/6 (n3_amplitude_ell.out)",
  "with_Born_pi2w2_part_be": "(6 l + 1)/3 = 0 (be drops out)",
  "with_signature_normalization_alpha": "(6 (l - alpha) + 1)/3 = 0 -> l_{1+} - alpha = -1/6",
  "with_Lt_dependent_scalar_terms": "(6 l + s2 + 3 s3 + 1)/3 = 0"
 },
 "twoloop": {
  "P1plus_z2_over_N_formula": "-12 C_F (C_A - 2C_F) + 24 (c_+ + l_+ + 2 be) C_F^2 (n4_twoloop_consts.py)",
  "P1plus_at_c_eq_l_eq_-1/6": "-12*C_A*C_F + 16*C_F**2",
  "S1_at_c_eq_-1/6": "2*C_F",
  "S1_complete": "4*C_F",
  "S2_at_m_0": "12*C_A*C_F - 24*C_F**2",
  "S2_complete": "-8*C_F**2",
  "N4_c_plus_be_from_S1": "-1/6",
  "QCD_c_plus_be_from_S1": "-1/3"
 }
}


==> anc/numbers/deposit/R4/norm/n5_values.py <==
"""
n5_values.py  (strand NORMALIZATION, R4): the values quoted in the strand report, computed (not typed) from the
closed forms verified in n1_shifts.py, n3_amplitude_ell.py and n4_twoloop_consts.py, written to n5_values.json
with their provenance, for the numbers strand to turn into macros if the change table adopts them.
"""
import json
import sympy as sp
CA, CF, TFnf, dFA, x = sp.symbols('C_A C_F TFnf dFA x')
N = sp.Symbol('N', positive=True)
SU3 = {CA: 3, CF: sp.Rational(4, 3), TFnf: sp.Symbol('n_f') / 2, dFA: sp.Rational(5, 2)}
QED = {CA: 0, CF: 1, TFnf: sp.Symbol('n_f'), dFA: 0}
dS = lambda m, n: sp.factor(6 * m * sp.catalan(n - 1) * (2 * CF)**n)
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
out = {'general': {'formula_shift': 'delta S_n = 6 (c_+ - l_+) zeta_2 Cat_{n-1} (2 C_F)^n, n >= 2 (n1_shifts.py, 19 groups and SU(N))',
                   'formula_S1': 'S_1 = -12 (c_+ + be_{1+}) zeta_2 C_F, independent of l_+ (n1_shifts.py)',
                   'shift_vector_n2_to_n5': [int(6 * sp.catalan(n - 1) * 2**n) for n in (2, 3, 4, 5)]},
       'structures': {}}
for lab, m in [('1', x), ('C_A/C_F', x * CA / CF), ('(C_A-2C_F)/C_F', x * (CA - 2 * CF) / CF), ('n_f T_F/C_F', x * TFnf / CF)]:
    out['structures'][lab] = {f'dS{n}': {'general': str(dS(m, n)), 'SU3': str(sp.expand(dS(m, n).subs(SU3))),
                                          'QED': str(sp.expand(dS(m, n).subs(QED)))} for n in (2, 3, 4)}
out['complete_results'] = {'S3_SU3': str(S3.subs(SU3)), 'S4_SU3': str(S4.subs(SU3)), 'S3_QED': str(S3.subs(QED)), 'S4_QED': str(S4.subs(QED))}
out['joint'] = {'S4_minus_5CF_S3': str(sp.expand(S4 - 5 * CF * S3)), 'S4_minus_5CF_S3_SU3': str(sp.expand((S4 - 5 * CF * S3).subs(SU3))),
                'm_for_S2': str(sp.factor((-8 * CF**2 - 12 * CF * (CA - 2 * CF)) / (24 * CF**2))),
                'dS3_at_m_for_S2_SU3': str(dS((-8 * CF**2 - 12 * CF * (CA - 2 * CF)) / (24 * CF**2), 3).subs(SU3))}
out['amplitude'] = {'C_F3_condition_strand_parametrization': '(6 l + 1)/3 = 0 -> l_{1+} = -1/6 (n3_amplitude_ell.out)',
                    'with_Born_pi2w2_part_be': '(6 l + 1)/3 = 0 (be drops out)',
                    'with_signature_normalization_alpha': '(6 (l - alpha) + 1)/3 = 0 -> l_{1+} - alpha = -1/6',
                    'with_Lt_dependent_scalar_terms': '(6 l + s2 + 3 s3 + 1)/3 = 0'}
cp = sp.Rational(-1, 6)
K = CF * (CA - 2 * CF)
out['twoloop'] = {'P1plus_z2_over_N_formula': '-12 C_F (C_A - 2C_F) + 24 (c_+ + l_+ + 2 be) C_F^2 (n4_twoloop_consts.py)',
                  'P1plus_at_c_eq_l_eq_-1/6': str(sp.expand(-12 * K + 24 * (2 * cp) * CF**2)),
                  'S1_at_c_eq_-1/6': str(sp.expand(-12 * cp * CF)), 'S1_complete': '4*C_F',
                  'S2_at_m_0': str(sp.expand(12 * K)), 'S2_complete': '-8*C_F**2',
                  'N4_c_plus_be_from_S1': '-1/6', 'QCD_c_plus_be_from_S1': '-1/3'}
json.dump(out, open('PROJECT/ma_a/paper/revision/R4/normalization/n5_values.json', 'w'), indent=1)
print(json.dumps(out, indent=1))


==> anc/numbers/deposit/R4/norm/n6_amp_pari.gp <==
\\ n6_amp_pari.gp  (strand NORMALIZATION, R4): independent PARI/GP recomputation of the amplitude condition on l_{1+}.
\\ Written from paper.tex eq. (system) and the amplitude definition of App. sign (eta^+ = cos(pi w/2)), without
\\ reading the SymPy programs.  Laurent polynomials in w are exact at each order; zeta_2^2 is dropped by working
\\ modulo t^2 with z = Mod(t, t^2).  Also rechecks delta S_n = 6 (c - l) Cat_{n-1} (2 C_F)^n in SU(N) for n = 2..5.
w = varhigher("w");
W = w + O(w^24);   \\ Laurent series: no rational-function gcd over the non-reduced ring Q[t]/(t^2)
z = Mod(t, t^2);
CF = (N^2-1)/(2*N); CA = N;
C = [0, N]; b = [CF, -1/(2*N)];
T = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
phv = [-3/2*z*W, 1/W - z*W/2];      \\ [+, -]
psv = [-3*z*W, 2/W - z*W];
\\ constants of the singlet(+) equation: p (Born, relative order a), kP (pair, relative order a), l (pair weight), be (Born pi^2 w^2)
pp = pA*CA + pF*CF; kP = kA*CA + kF*CF;
solveF(nmax) =
{
  my(F = vector(2, s, vector(nmax, m, vector(2))), rhs, sq, sq1, u, lw);
  for (m = 1, nmax,
    for (s = 1, 2,
      u = 3 - s;
      for (R = 1, 2,
        if (m == 1,
          rhs = 2*b[R]*(1 + if (R == 1 && s == 1, be*6*z*W^2, 0*W)),
          rhs = if (m == 2 && R == 1 && s == 1, 2*b[R]*pp*z, 0);
          if (C[R] != 0, rhs += 2*C[R]*(deriv(F[s][m-1][R], w) + phv[s]*F[s][m-1][R]));
          sq = sum(k = 1, m-1, F[s][k][R]*F[s][m-k][R]);
          lw = if (R == 1 && s == 1, l, 0);
          rhs += (1 + lw*6*z*W^2)*sq;
          if (R == 1 && s == 1 && m >= 3, sq1 = sum(k = 1, m-2, F[s][k][R]*F[s][m-1-k][R]); rhs += kP*z*sq1);
          rhs += 2*psv[s]*sum(Rp = 1, 2, T[R, Rp]*F[u][m-1][Rp]));
        F[s][m][R] = rhs/W)));
  F;
}
\\ coefficient of w^k in a Laurent polynomial (possibly with polmod coefficients)
cw(f, k) = polcoef(f, k, w);
kerc(j) = if (j < 0, 0, Lt^j/j! + if (j >= 2, z*(-3/4 + 6*al)*Lt^(j-2)/(j-2)!, 0));
amp(f, m) = sum(k = -2*m-1, -1, cw(f, k)*kerc(-1-k)) / (2*CF);
zpart(e) = polcoef(lift(e), 1, t);
F = solveF(4);
A = vector(4, L, amp(F[1][L][1], L));      \\ A[1] = Born, A[L+1] = L loops
if (simplify(A[1] - 1) != 0, error("Born"));
r = rA*CA + rF*CF;
\\ scalar map exp(-r z a + s2 z a^2 Lt^2 CF^2 + s3 z a^3 Lt^4 CF^3), first order in z
X = [-r, s2*Lt^2*CF^2, s3*Lt^4*CF^3];
H(L) = A[L+1] + sum(j = 1, L, z*X[j]*lift(A[L+1-j])*1);
coefz(L) = polcoef(zpart(H(L)), 2*L-2, Lt);
\\ decomposition into C_A^(L-j) C_F^j by exact evaluation at L+1 values of N, checked at two further values
decomp(e, L) =
{
  my(Ns = vector(L+3, i, i+1), M, v, sol);
  M = matrix(L+1, L+1, i, j, subst(CA^(L-j+1)*CF^(j-1), N, Ns[i]));
  v = vector(L+1, i, subst(e, N, Ns[i]))~;
  sol = matsolve(M, v);
  for (i = L+2, L+3, if (simplify(subst(e, N, Ns[i]) - sum(j = 1, L+1, sol[j]*subst(CA^(L-j+1)*CF^(j-1), N, Ns[i]))) != 0, error("decomp")));
  sol;
}
d1 = decomp(coefz(1), 1); d2 = decomp(coefz(2), 2); d3 = decomp(coefz(3), 3);
print("equations  L=1: ", d1~); print("equations  L=2: ", d2~); print("equations  L=3: ", d3~);
data1 = [0, 13/2]; data2 = [-15, 48, -41]; data3 = [12, -58, 84, -451/12];
\\ C_F-free components
print("C_F-free: L=2 C_A^2 ", d2[1], "  L=3 C_A^3, C_A^2 C_F ", d3[1], ", ", d3[2], "   data -15, 12, -58");
\\ C_F parts: eliminate rF from L=1, kF from L=2, then the L=3 C_F^3 condition
e1 = d1[2] - data1[2]; e2 = d2[3] - data2[3]; e3 = d3[4] - data3[4];
rFsol = -polcoef(e1, 0, rF)/polcoef(e1, 1, rF);
e2b = subst(e2, rF, rFsol); kFsol = -polcoef(e2b, 0, kF)/polcoef(e2b, 1, kF);
cond = simplify(subst(subst(e3, rF, rFsol), kF, kFsol));
print("three-loop C_F^3 condition (all constants): ", cond, " = 0");
cond0 = subst(subst(subst(subst(cond, be, 0), al, 0), s2, 0), s3, 0);
print("  at be = al = s2 = s3 = 0: ", cond0, " = 0  -> l = ", -polcoef(cond0, 0, l)/polcoef(cond0, 1, l));
\\ delta S_n check in SU(N): S = P(P - w) + 2 a C_F, P = (1 + c 6 z w^2) F_1^+, F from the same solver (be = p = kP = 0)
Fs = solveF(5);
Ps = vector(5, m, (1 + c*6*z*W^2)*subst(subst(subst(subst(Fs[1][m][1], be, 0), pA, 0), pF, 0), kA, 0));
Ps = vector(5, m, subst(Ps[m], kF, 0));
Sco(n) = my(s = -W*Ps[n] + sum(k = 1, n-1, Ps[k]*Ps[n-k]) + if (n == 1, 2*CF, 0)); zpart(cw(s, 4-2*n));
{for (n = 2, 5, dd = simplify(Sco(n) - subst(subst(Sco(n), c, 0), l, 0) - 6*(c - l)*binomial(2*n-2, n-1)/n*(2*CF)^n);
     print("delta S_", n, " - 6 (c-l) Cat_{n-1} (2C_F)^n = ", dd));}
print("S_1 = ", simplify(Sco(1)), "   S_3(0) = ", factor(subst(subst(Sco(3), c, 0), l, 0)), "   S_4(0) = ", factor(subst(subst(Sco(4), c, 0), l, 0)));
quit;


==> anc/numbers/deposit/R4/norm/n6_amp_pari.out <==
equations  L=1: [pA + (-rA - 6), (pF + (24*be + (12*l + (12*al + (-rF + 21/2)))))]
equations  L=2: [-15, 2*pA + (kA + (-rA + 36)), (2*pF + (kF + (72*be + (48*l + (24*al + (-rF + (s2 - 15)))))))]
equations  L=3: [12, -58, pA + (2/3*kA + (-1/3*rA + 78)), (pF + (2/3*kF + (40*be + (30*l + (10*al + (-1/3*rF + (s2 + (s3 - 85/4))))))))]
C_F-free: L=2 C_A^2 -15  L=3 C_A^3, C_A^2 C_F 12, -58   data -15, 12, -58
three-loop C_F^3 condition (all constants): 2*l + (-2*al + (1/3*s2 + (s3 + 1/3))) = 0
  at be = al = s2 = s3 = 0: 2*l + 1/3 = 0  -> l = -1/6
delta S_2 - 6 (c-l) Cat_{n-1} (2C_F)^n = 0
delta S_3 - 6 (c-l) Cat_{n-1} (2C_F)^n = 0
delta S_4 - 6 (c-l) Cat_{n-1} (2C_F)^n = 0
delta S_5 - 6 (c-l) Cat_{n-1} (2C_F)^n = 0
S_1 = (-6*c*N^2 + 6*c)/N   S_3(0) = [N - 1, 1; N, -3; N + 1, 1; 2*N^2 + 3, 1]   S_4(0) = [N - 1, 1; N, -4; N + 1, 1; 19*N^2 + 5, 1]


==> anc/numbers/deposit/R4/norm/n7_latex_block.tex <==
% n7_latex_block.tex  (strand NORMALIZATION, R4): physics content for the change table, not drafted prose.
% Every integer below is to be generated as a macro from n5_values.json before it enters paper.tex.
% Sources: n1_shifts.py (SU(N) symbolic, 19 groups), n2_structures.py, n4_twoloop_consts.py, n6_amp_pari.gp.
%
% (1) General colour, first order in zeta_2, any colour dependence of c_+ - ell_+ (derived by hand, computed):
\begin{equation}
  \delta S_n=6\,(c_+-\ell_+)\,\zeta_2\,\mathrm{Cat}_{n-1}\,(2C_F)^n\quad(n\ge2),\qquad
  S_1=-12\,\zeta_2\,c_+C_F\ \ \text{for every }\ell_+ .
  \label{eq:norm-shift-general}
\end{equation}
% (2) The four colour structures (x a number); leading term in SU(N_c) at fixed n_f.
\begin{tabular}{llll}
\hline
$c_+-\ell_+$ & $\delta S_3/\zeta_2$ & $\delta S_4/\zeta_2$ & leading term of $\delta S_4$ in SU($N_c$)\\
\hline
$x$ & $96x\,C_F^3$ & $480x\,C_F^4$ & $30x\,N_c^4$ (planar)\\
$x\,C_A/C_F$ & $96x\,C_AC_F^2$ & $480x\,C_AC_F^3$ & $60x\,N_c^4$ (planar)\\
$x\,(C_A-2C_F)/C_F$ & $96x\,C_F^2(C_A-2C_F)$ & $480x\,C_F^3(C_A-2C_F)$ & $60x\,N_c^2$ (non-planar)\\
$x\,n_fT_F/C_F$ & $96x\,n_fT_FC_F^2$ & $480x\,n_fT_FC_F^3$ & $30x\,n_fN_c^3$ ($n_f$ term)\\
\hline
\end{tabular}
% (3) Joint statement: with the coefficient -12 of eq. (S) scaled by a number rho and c_+ - ell_+ an arbitrary
%     function of the group, S_3 and S_4 require rho = 1 and c_+ = ell_+, because
\begin{equation}
  S_4^{(0)}-5C_F\,S_3^{(0)}=\zeta_2\big(-912C_A^3C_F+2820C_A^2C_F^2-2304C_AC_F^3+240C_F^4+1152\,d_F^{abcd}d_A^{abcd}/N_R\big)\neq0 .
\end{equation}
% (4) Two-loop constant of P^+ under the normalization condition (replaces the value quoted at c_+ = ell_+ = 0):
\begin{equation}
  P^{(1)+}\big|_{\zeta_2/N}=-12\,\zeta_2\,C_F(C_A-2C_F)+48\,\zeta_2\,c_+C_F^2\qquad(c_+=\ell_+),
\end{equation}
% which at c_+ = -1/6 is -12 zeta_2 C_F(C_A - 2C_F) - 8 zeta_2 C_F^2, against -8 zeta_2 C_F^2 in the complete results.


==> anc/numbers/deposit/R4/norm/nsolver.py <==
"""
nsolver.py  (strand NORMALIZATION, R4; written from paper.tex eqs. (system), (phases), (psiminus), (psiplus),
(equations-cplus) and (S) of draft v2, without reusing p02_pminus_quartic.py or the amp_test solvers)

Fixed-coupling equations, order by order in a, at first order in zeta_2 (pi^2 -> 6 zeta_2, zeta_2^2 dropped):

  w F_R^t = 2 b_R (1 + be_{Rt} pi^2 w^2)                         Born term, with an optional pi^2 w^2 part be
          + 2 C_R [ dF_R^t/dw + phi^t F_R^t ]                     Sudakov term
          + (1 + l_{Rt} pi^2 w^2) (F_R^t)^2                        quark-pair term with weight l
          + kP_{Rt} zeta_2 a (F_R^t)^2                             optional pair correction of relative order a
          + 2 kappa psi^t sum_R' [T_rc]_{RR'} F_R'^{-t}            signature-changing term

  phi^+ = -(pi/2) tan(pi w/2) = -(3/2) z2 w,   phi^- = (pi/2) cot(pi w/2) = 1/w - (1/2) z2 w,
  psi^+ = -pi tan(pi w/2)     = -3 z2 w,       psi^- = pi cot(pi w/2)     = 2/w - z2 w.

  P^+ = (1 + c pi^2 w^2 + d zeta_2 a) F_1^+ + e zeta_2 a w       (c: the paper's c_+; d, e optional map terms)
  S   = P^+ (P^+ - w) + 2 a b_1,   b_1 = C_F.
  S_n = zeta_2 coefficient of a^n w^(4-2n) in S.

A series is a dict {(k, z): coefficient} for w^k zeta_2^z, z in {0, 1}; coefficients are SymPy expressions
(rational in the group data and linear in the free constants at this order).
"""
import sympy as sp

def _trunc(d):
    out = {}
    for k, v in d.items():
        v = sp.expand(v)
        if v != 0 and k[1] <= 1:
            out[k] = v
    return out

def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return _trunc(out)

def scal(s, d):
    return _trunc({k: s * v for k, v in d.items()})

def mul(A, B):
    out = {}
    for (i, zi), u in A.items():
        for (j, zj), v in B.items():
            z = zi + zj
            if z > 1:
                continue
            out[(i + j, z)] = out.get((i + j, z), 0) + u * v
    return _trunc(out)

def deriv(d):
    return _trunc({(k - 1, z): k * v for (k, z), v in d.items() if k != 0})

def wshift(d, s):
    return _trunc({(k + s, z): v for (k, z), v in d.items()})

PHI = {'+': {(1, 1): sp.Rational(-3, 2)}, '-': {(-1, 0): sp.Integer(1), (1, 1): sp.Rational(-1, 2)}}
PSI = {'+': {(1, 1): sp.Integer(-3)}, '-': {(-1, 0): sp.Integer(2), (1, 1): sp.Integer(-1)}}
PI2W2 = {(2, 1): sp.Integer(6)}          # pi^2 w^2 = 6 zeta_2 w^2
ONE = {(0, 0): sp.Integer(1)}

def solve(group, nmax, kappa=1, l=None, be=None, kP=None, psiplus_scale=1):
    """group: dict with 'C' (list of Casimirs per channel), 'b' (Born weights), 'T' (matrix T_rc),
    channel 0 = singlet.  l, be, kP: dicts {(R, t): value} (default 0).  Returns F[t][n][R] as series."""
    C, b, T = group['C'], group['b'], group['T']
    n = len(C)
    l = l or {}; be = be or {}; kP = kP or {}
    psi = {'+': scal(psiplus_scale, PSI['+']), '-': PSI['-']}
    F = {t: {m: [None] * n for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(n):
                rhs = {}
                if m == 1:
                    rhs = add(scal(2 * b[R], ONE), scal(2 * b[R] * be.get((R, t), 0), PI2W2))
                else:
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, scal(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                    sq = {}
                    for k in range(1, m):
                        sq = add(sq, mul(F[t][k][R], F[t][m - k][R]))
                    wt = add(ONE, scal(l.get((R, t), 0), PI2W2))
                    rhs = add(rhs, mul(wt, sq))
                    if m >= 3 and kP.get((R, t), 0) != 0:
                        sq1 = {}
                        for k in range(1, m - 1):
                            sq1 = add(sq1, mul(F[t][k][R], F[t][m - 1 - k][R]))
                        rhs = add(rhs, mul({(0, 1): kP[(R, t)]}, sq1))
                    s = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            s = add(s, scal(T[R][Rp], F[u][m - 1][Rp]))
                    rhs = add(rhs, scal(2 * kappa, mul(psi[t], s)))
                F[t][m][R] = wshift(rhs, -1)
    return F

def S_coeffs(group, F, nmax, c=0, d=0, e=0):
    """S = P(P - w) + 2 a b_1 with P = (1 + c pi^2 w^2 + d z2 a) F_1^+ + e z2 a w.
    Returns {n: {(k, z): coeff}} for the coefficient of a^n."""
    b1 = group['b'][0]
    P = {}
    for m in range(1, nmax + 1):
        P[m] = mul(add(ONE, scal(c, PI2W2)), F['+'][m][0])
        if m >= 2 and d != 0:
            P[m] = add(P[m], mul({(0, 1): d}, F['+'][m - 1][0]))
        if m == 1 and e != 0:
            P[m] = add(P[m], {(1, 1): e})
    S = {}
    for m in range(1, nmax + 1):
        s = scal(-1, wshift(P[m], 1))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, scal(2 * b1, ONE))
        S[m] = s
    return S

def Sn(S, n):
    """zeta_2 part of the coefficient of a^n w^(4-2n)"""
    return sp.expand(S[n].get((4 - 2 * n, 1), 0))

def poles_below_nnll(S, n):
    """LL and NLL coefficients of a^n in S (w^(2-2n) and w^(3-2n)), both zeta orders; must vanish."""
    return [sp.expand(S[n].get((2 - 2 * n, z), 0)) for z in (0, 1)] + \
           [sp.expand(S[n].get((3 - 2 * n, z), 0)) for z in (0, 1)]


==> anc/numbers/deposit/R4/norm_check/c1_zspace_groups.json <==
{
 "SU2": {
  "S1..S6_at_zero": [
   "0",
   "9/2",
   "99/4",
   "-729/4",
   "50427/16",
   "-1237347/16"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SU3": {
  "S1..S6_at_zero": [
   "0",
   "16/3",
   "112/3",
   "-5632/27",
   "305008/81",
   "-16283776/243"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SU4": {
  "S1..S6_at_zero": [
   "0",
   "45/8",
   "1575/32",
   "-13905/64",
   "1282455/512",
   "182854845/1024"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SU5": {
  "S1..S6_at_zero": [
   "0",
   "144/25",
   "7632/125",
   "-27648/125",
   "-3438864/3125",
   "13839228288/15625"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SU6": {
  "S1..S6_at_zero": [
   "0",
   "35/6",
   "875/12",
   "-24115/108",
   "-9852535/1296",
   "9124976735/3888"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SO5": {
  "S1..S6_at_zero": [
   "0",
   "-6",
   "-9",
   "222",
   "-18051/4",
   "271713/2"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SO6": {
  "S1..S6_at_zero": [
   "0",
   "-15/2",
   "-75/4",
   "1815/4",
   "-183315/16",
   "6729405/16"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SO7": {
  "S1..S6_at_zero": [
   "0",
   "-9",
   "-63/2",
   "810",
   "-195489/8",
   "1060947"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SO8": {
  "S1..S6_at_zero": [
   "0",
   "-21/2",
   "-189/4",
   "5271/4",
   "-739977/16",
   "37143393/16"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SO9": {
  "S1..S6_at_zero": [
   "0",
   "-12",
   "-66",
   "2004",
   "-160467/2",
   "4575111"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "SO10": {
  "S1..S6_at_zero": [
   "0",
   "-27/2",
   "-351/4",
   "11583/4",
   "-2084319/16",
   "133155549/16"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "Sp4": {
  "S1..S6_at_zero": [
   "0",
   "15/2",
   "225/4",
   "-2865/4",
   "304485/16",
   "-11394255/16"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "Sp6": {
  "S1..S6_at_zero": [
   "0",
   "21/2",
   "399/4",
   "-7329/4",
   "1062831/16",
   "-54048099/16"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "Sp8": {
  "S1..S6_at_zero": [
   "0",
   "27/2",
   "621/4",
   "-14985/4",
   "2762073/16",
   "-178207263/16"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "G2": {
  "S1..S6_at_zero": [
   "0",
   "0",
   "0",
   "96",
   "-2432",
   "83168"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "F4": {
  "S1..S6_at_zero": [
   "0",
   "-6",
   "-9",
   "96",
   "-6459/4",
   "40569"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "E6": {
  "S1..S6_at_zero": [
   "0",
   "-416/27",
   "-1664/81",
   "517088/2187",
   "-95498624/19683",
   "27873169376/177147"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "E7": {
  "S1..S6_at_zero": [
   "0",
   "-399/32",
   "-1197/256",
   "8151/1024",
   "3110091/16384",
   "-565320243/65536"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 },
 "E8": {
  "S1..S6_at_zero": [
   "0",
   "-3",
   "3/2",
   "-27/5",
   "1329/40",
   "-144477/500"
  ],
  "S3_eq": true,
  "responses_ok": true,
  "constants_entering": [
   "c",
   "d",
   "e",
   "be1+",
   "l1+",
   "p1+",
   "kP1+"
  ]
 }
}

==> anc/numbers/deposit/R4/norm_check/c1_zspace_groups.out <==
SU2   channels=2  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SU3   channels=2  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SU4   channels=2  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SU5   channels=2  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SU6   channels=2  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SO5   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SO6   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SO7   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SO8   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SO9   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
SO10  channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
Sp4   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
Sp6   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
Sp8   channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
G2    channels=4  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
F4    channels=5  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
E6    channels=3  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
E7    channels=4  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
E8    channels=5  S3,S4 = eqs.(S3),(S4): True  responses = closed forms (S_1..S_6, values 1 and 3): True  entering: c,d,e,be1+,l1+,p1+,kP1+
ALL 19 GROUPS: True
mutations (each tuple: S3 = eq.(S3), S4 = eq.(S4), shift = 6 m Cat (2C_F)^n, m = 0 leaves S_n (n>=2) unchanged):
  baseline           (True, True, True, True)
  M1 kappa = -1      (False, False, True, True)
  M2 psi^+ x 2       (False, False, True, True)
  M3 b_A + 1/10      (False, False, True, True)
  M4 six -> 5        (True, True, False, True)


==> anc/numbers/deposit/R4/norm_check/c1_zspace_groups.py <==
#!/usr/bin/env python3
"""
c1_zspace_groups.py  (independent check of strand NORMALIZATION, R4; written without importing or copying the
strand's nsolver.py).  Plain Python, exact fractions.Fraction arithmetic, no SymPy.

Route (different from the strand's Laurent iteration in omega): every partial wave is written as
    F_R^t(omega; a) = omega [ f_R^t(z) + zeta_2 omega^2 g_R^t(z) ],   z = a / omega^2,
and eq. (system) of paper.tex (draft v2) is turned into recursions for the z-series f (zeta_2^0) and g (zeta_2^1).
The derivative becomes d/domega [omega f(z)] = f - 2 z f'(z) and d/domega [zeta_2 omega^3 g] = zeta_2 omega^2 (3g - 2zg').
With phi^+ = -(3/2) zeta_2 omega, phi^- = 1/omega - zeta_2 omega/2, psi^+ = -3 zeta_2 omega, psi^- = 2/omega - zeta_2 omega:

  f^+ = 2zb + 2zC(f - 2zf') + f^2
  f^- = 2zb + 2zC(f - 2zf') + 2zC f + f^2 + 4 kappa z T f^+
  g^+ = 12 be b z + 2 p b z^2 + 2zC(3g - 2zg') - 3zC f + 2fg + 6 l f^2 + kP z f^2 - 6 kappa z T f^-
  g^- = 12 be b z + 2 p b z^2 + 2zC(3g - 2zg') + 2zC(g - f/2) + 2fg + 6 l f^2 + kP z f^2 + 2 kappa z T (2 g^+ - f^+)

Constants (all NNLL), per channel R and signature t: be (pi^2 omega^2 part of the Born term), l (pi^2 omega^2 part of the
quark-pair weight), p (Born correction of relative order a), kP (pair correction of relative order a); map
P^+ = (1 + c pi^2 omega^2 + d zeta_2 a) F_1^+ + e zeta_2 a omega, i.e. p0 = f_1^+, p1 = g_1^+ + 6 c f_1^+ + d z f_1^+ + e z.
S = P(P - omega) + 2 a C_F = omega^2 (p0^2 - p0 + 2 z C_F) + zeta_2 omega^4 (2 p0 p1 - p1);  S_n = [z^n](2 p0 p1 - p1).

The response of S_n to each constant is linear at first order in zeta_2; it is obtained exactly as the difference of
two runs (constant = 1 and constant = 0), and linearity is tested with the value 3.
Checked against the closed forms of the strand report, in all 19 groups of ma_a/step5_five_loop/P1/color_data.json:
  S_1 = -12 (c + be_1+) C_F - e ;  delta S_n = 6 (c - l_1+) Cat_{n-1} (2C_F)^n  (n >= 2)
  d: -2 C_F at n = 2, Cat_{n-2}(2C_F)^{n-1} for n >= 3;  e: 2 Cat_{n-2}(2C_F)^{n-1} (n >= 2);  kP_1+: -Cat_{n-2}(2C_F)^{n-1} (n >= 3)
  p_1+: -2 C_F at n = 2 only;  every other constant (adjoint channels, negative signature) gives zero.
and S_3, S_4 at zero constants against eqs. (S3), (S4) with the group invariants of the file.
Mutations: kappa = -1, psi^+ scaled by 2, Born weight of the adjoint shifted, the closed form with 5 for 6.
"""
import json
import sys
from fractions import Fraction as Fr
from math import comb

NMAX = 6
JSON = 'PROJECT/ma_a/step5_five_loop/P1/color_data.json'


def cat(k):
    return Fr(comb(2 * k, k), k + 1)


def solve(C, b, T, nmax, K=None, kappa=1, psc=1):
    """K: dict of constants {(name, R, t): value} with name in be, l, p, kP.  Returns f[t][R][n], g[t][R][n]."""
    K = K or {}
    nch = len(C)
    f = {t: [[Fr(0)] * (nmax + 1) for _ in range(nch)] for t in '+-'}
    g = {t: [[Fr(0)] * (nmax + 1) for _ in range(nch)] for t in '+-'}
    k = lambda nm, R, t: Fr(K.get((nm, R, t), 0))
    for n in range(1, nmax + 1):
        for t in ('+', '-'):          # '+' first: g^- at order n needs g^+ at order n-1 only, f^- needs f^+ at n-1
            for R in range(nch):
                sq = sum(f[t][R][j] * f[t][R][n - j] for j in range(1, n))
                sq1 = sum(f[t][R][j] * f[t][R][n - 1 - j] for j in range(1, n - 1))
                fn = (2 * b[R] if n == 1 else 0) + sq
                if n >= 2:
                    fn += 2 * C[R] * (3 - 2 * n) * f[t][R][n - 1]
                    if t == '-':
                        fn += 2 * C[R] * f[t][R][n - 1]
                        fn += 4 * kappa * sum(T[R][Q] * f['+'][Q][n - 1] for Q in range(nch))
                f[t][R][n] = fn
                gn = Fr(0)
                if n == 1:
                    gn += 12 * k('be', R, t) * b[R]
                if n == 2:
                    gn += 2 * k('p', R, t) * b[R]
                if n >= 2:
                    gn += 2 * C[R] * (5 - 2 * n) * g[t][R][n - 1]
                    gn += 2 * sum(f[t][R][j] * g[t][R][n - j] for j in range(1, n))
                    gn += k('kP', R, t) * sq1
                    if t == '+':
                        gn += -3 * C[R] * f[t][R][n - 1]
                        gn += -6 * kappa * psc * sum(T[R][Q] * f['-'][Q][n - 1] for Q in range(nch))
                    else:
                        gn += 2 * C[R] * g[t][R][n - 1] - C[R] * f[t][R][n - 1]
                        gn += 2 * kappa * sum(T[R][Q] * (2 * g['+'][Q][n - 1] - f['+'][Q][n - 1]) for Q in range(nch))
                gn += 6 * k('l', R, t) * sq
                g[t][R][n] = gn
    return f, g


def S_of(f, g, CF, nmax, c=0, d=0, e=0):
    p0 = f['+'][0]
    p1 = [Fr(0)] * (nmax + 1)
    for n in range(1, nmax + 1):
        p1[n] = g['+'][0][n] + 6 * Fr(c) * p0[n] + Fr(d) * p0[n - 1] + (Fr(e) if n == 1 else 0)
    # LL check: [z^n](p0^2 - p0 + 2 z C_F) = 0
    for n in range(1, nmax + 1):
        ll = sum(p0[j] * p0[n - j] for j in range(1, n)) - p0[n] + (2 * CF if n == 1 else 0)
        assert ll == 0, 'LL identity of the singlet(+) wave fails'
    return {n: 2 * sum(p0[j] * p1[n - j] for j in range(1, n)) - p1[n] for n in range(1, nmax + 1)}


def closed(name, n, CF):
    """closed forms of the strand report for a unit value of the constant"""
    if name == 'c':
        return -12 * CF if n == 1 else 6 * cat(n - 1) * (2 * CF)**n
    if name == 'l1+':
        return 0 if n == 1 else -6 * cat(n - 1) * (2 * CF)**n
    if name == 'be1+':
        return -12 * CF if n == 1 else 0
    if name == 'd':
        return 0 if n == 1 else (-2 * CF if n == 2 else cat(n - 2) * (2 * CF)**(n - 1))
    if name == 'e':
        return -1 if n == 1 else 2 * cat(n - 2) * (2 * CF)**(n - 1)
    if name == 'kP1+':
        return -cat(n - 2) * (2 * CF)**(n - 1) if n >= 3 else 0
    if name == 'p1+':
        return -2 * CF if n == 2 else 0
    return 0


def main():
    D = json.load(open(JSON))
    allok = True
    out = {}
    for gname, gd in D.items():
        C = [Fr(ch['C']) for ch in gd['channels']]
        b = [Fr(x) for x in gd['born']]
        T = [[Fr(x) for x in row] for row in gd['Tsu']]
        CF, CA, dFA = Fr(gd['C_R']), Fr(gd['C_A']), Fr(gd['dRdA_over_NR'])
        nch = len(C)
        assert C[0] == 0 and b[0] == CF
        f0, g0 = solve(C, b, T, NMAX)
        S0 = S_of(f0, g0, CF, NMAX)
        S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
        S4p = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
        ok34 = (S0[3] == S3p) and (S0[4] == S4p)
        # responses
        consts = [('c', None), ('d', None), ('e', None)]
        for nm in ('be', 'l', 'p', 'kP'):
            for R in range(nch):
                for t in '+-':
                    consts.append((nm, (R, t)))
        resp_ok = True
        nonzero = []
        for nm, key in consts:
            for val in (1, 3):
                if key is None:
                    kw = {nm: val}
                    f1, g1 = f0, g0
                    S1 = S_of(f1, g1, CF, NMAX, **kw)
                else:
                    f1, g1 = solve(C, b, T, NMAX, K={(nm, key[0], key[1]): val})
                    S1 = S_of(f1, g1, CF, NMAX)
                label = nm if key is None else '%s%s%s' % (nm, '1' if key[0] == 0 else 'R%d' % key[0], key[1])
                for n in range(1, NMAX + 1):
                    dlt = S1[n] - S0[n]
                    if dlt != val * closed(label, n, CF):
                        resp_ok = False
                        print('  %s: response to %s = %s at S_%d is %s, closed form %s' % (gname, label, val, n, dlt, val * closed(label, n, CF)))
                if val == 1 and any(S1[n] != S0[n] for n in range(1, NMAX + 1)):
                    nonzero.append(label)
                # f must not depend on any constant
                assert f1 == f0 or key is None
        ok = ok34 and resp_ok
        allok &= ok
        out[gname] = {'S1..S6_at_zero': [str(S0[n]) for n in range(1, NMAX + 1)], 'S3_eq': ok34, 'responses_ok': resp_ok,
                      'constants_entering': nonzero}
        print('%-5s channels=%d  S3,S4 = eqs.(S3),(S4): %s  responses = closed forms (S_1..S_%d, values 1 and 3): %s  entering: %s'
              % (gname, nch, ok34, NMAX, resp_ok, ','.join(nonzero)))
    print('ALL 19 GROUPS:', allok)
    # mutations in SU(3): each must break at least one check
    g3 = D['SU3']
    C = [Fr(ch['C']) for ch in g3['channels']]; b = [Fr(x) for x in g3['born']]; T = [[Fr(x) for x in r] for r in g3['Tsu']]
    CF, CA, dFA = Fr(g3['C_R']), Fr(g3['C_A']), Fr(g3['dRdA_over_NR'])
    S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
    S4p = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
    def test(kappa=1, psc=1, bshift=0, six=6):
        bb = [b[0], b[1] + bshift]
        f0, g0 = solve(C, bb, T, 5, kappa=kappa, psc=psc)
        S0 = S_of(f0, g0, CF, 5)
        f1, g1 = solve(C, bb, T, 5, K={('l', 0, '+'): 1}, kappa=kappa, psc=psc)
        S1 = S_of(f1, g1, CF, 5, c=1)          # c = 1, l_1+ = 1: m = 0, so S_n (n>=2) must not move ...
        f2, g2 = solve(C, bb, T, 5, kappa=kappa, psc=psc)
        S2 = S_of(f2, g2, CF, 5, c=1)          # c = 1, l = 0: m = 1
        shift = all(S2[n] - S0[n] == six * cat(n - 1) * (2 * CF)**n for n in (2, 3, 4, 5))
        m0 = all(S1[n] == S0[n] for n in (2, 3, 4, 5))
        return (S0[3] == S3p, S0[4] == S4p, shift, m0)
    print('mutations (each tuple: S3 = eq.(S3), S4 = eq.(S4), shift = 6 m Cat (2C_F)^n, m = 0 leaves S_n (n>=2) unchanged):')
    print('  baseline          ', test())
    print('  M1 kappa = -1     ', test(kappa=-1))
    print('  M2 psi^+ x 2      ', test(psc=2))
    print('  M3 b_A + 1/10     ', test(bshift=Fr(1, 10)))
    print('  M4 six -> 5       ', test(six=5))
    json.dump(out, open('PROJECT/ma_a/paper/revision/R4/normalization_check/c1_zspace_groups.json', 'w'), indent=1)
    return 0 if allok else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/numbers/deposit/R4/norm_check/c2_zspace_sun.gp <==
\\ c2_zspace_sun.gp  (independent check of strand NORMALIZATION, R4).  PARI/GP 2.17, SU(N) with N symbolic.
\\ Written from eq. (system), (phases), (psiminus), (psiplus), (equations-cplus) of paper.tex (draft v2) and from the
\\ amplitude definition of Sect. 2 (e^{omega L} xi^tau = e^{omega Lt} eta^tau, eta^+ = cos(pi omega/2)); it does not
\\ read the strand's nsolver.py, n3_amplitude_ell.py or n6_amp_pari.gp.
\\ Route: z-space recursions, F = omega [f(z) + zeta_2 omega^2 g(z)], z = a/omega^2 (see c1_zspace_groups.py for the
\\ derivation of the recursions).  Constants are PARI variables; everything is exact.
\\ Parts: (1) S_1..S_6 with all constants, closed forms; (2) P^(0) zeta_2 omega and P^(1)+ zeta_2/omega; (3) the
\\ amplitude of the singlet(+) wave against the Wolfram table of the amplitude test, parsed here with PARI's own parser.
default(parisize, 200000000);
CF = (N^2-1)/(2*N); CA = N;
Cc = [0, N]; bb = [CF, -1/(2*N)];
T = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
NMAX = 6;
cat(k) = binomial(2*k, k)/(k+1);
\\ constants: singlet(+) be1, l1, p (= pA CA + pF CF), kP (= kA CA + kF CF); adjoint(+) lA, beA; negative signature
\\ singlet and adjoint lm1, lmA, bem1, bemA (to show that they drop out); map c, d, e.
KON = Map();
\\ Kc(name, R, sgn): R = 1 singlet, 2 adjoint; sgn = 1 (+), 2 (-)
Kc(nm, R, s) = my(k = [nm, R, s]); if (mapisdefined(KON, k), mapget(KON, k), 0);
setK(v) = KON = Map(); for (i = 1, #v, mapput(KON, v[i][1], v[i][2]));
solveZ(nmax, kappa = 1, psc = 1) =
{
  my(f = vector(2, s, vector(2, R, vector(nmax))), g = vector(2, s, vector(2, R, vector(nmax))), fn, gn, sq, sq1);
  for (n = 1, nmax,
    for (s = 1, 2,
      for (R = 1, 2,
        sq = sum(j = 1, n-1, f[s][R][j]*f[s][R][n-j]);
        sq1 = sum(j = 1, n-2, f[s][R][j]*f[s][R][n-1-j]);
        fn = if (n == 1, 2*bb[R], 0) + sq;
        if (n >= 2,
          fn += 2*Cc[R]*(3-2*n)*f[s][R][n-1];
          if (s == 2, fn += 2*Cc[R]*f[s][R][n-1] + 4*kappa*sum(Q = 1, 2, T[R,Q]*f[1][Q][n-1])));
        f[s][R][n] = fn;
        gn = if (n == 1, 12*Kc("be", R, s)*bb[R], 0) + if (n == 2, 2*Kc("p", R, s)*bb[R], 0);
        if (n >= 2,
          gn += 2*Cc[R]*(5-2*n)*g[s][R][n-1] + 2*sum(j = 1, n-1, f[s][R][j]*g[s][R][n-j]) + Kc("kP", R, s)*sq1;
          if (s == 1,
            gn += -3*Cc[R]*f[s][R][n-1] - 6*kappa*psc*sum(Q = 1, 2, T[R,Q]*f[2][Q][n-1]),
            gn += 2*Cc[R]*g[s][R][n-1] - Cc[R]*f[s][R][n-1] + 2*kappa*sum(Q = 1, 2, T[R,Q]*(2*g[1][Q][n-1] - f[1][Q][n-1]))));
        gn += 6*Kc("l", R, s)*sq;
        g[s][R][n] = gn)));
  [f, g];
}
Sfrom(fg, nmax, c, d, e) =
{
  my(f = fg[1], g = fg[2], p0 = f[1][1], p1 = vector(nmax));
  for (n = 1, nmax, p1[n] = g[1][1][n] + 6*c*p0[n] + if (n >= 2, d*p0[n-1], 0) + if (n == 1, e, 0));
  for (n = 1, nmax, if (simplify(sum(j = 1, n-1, p0[j]*p0[n-j]) - p0[n] + if (n == 1, 2*CF, 0)) != 0, error("LL identity")));
  vector(nmax, n, simplify(2*sum(j = 1, n-1, p0[j]*p1[n-j]) - p1[n]));
}
\\ ------------------------------------------------------------------------------------------------ (1)
{setK([[["be",1,1], be1], [["l",1,1], l1], [["p",1,1], p1], [["kP",1,1], kP1],
      [["l",2,1], lA], [["be",2,1], beA], [["l",1,2], lm1], [["l",2,2], lmA], [["be",1,2], bem1], [["be",2,2], bemA],
      [["p",2,1], pAd], [["kP",2,1], kPAd], [["p",1,2], pm1], [["kP",1,2], kPm1]]);}
FG = solveZ(NMAX);
S = Sfrom(FG, NMAX, c, d, e);
S0 = vector(NMAX, n, subst(subst(subst(subst(subst(subst(subst(S[n], c, 0), d, 0), e, 0), be1, 0), l1, 0), p1, 0), kP1, 0));
print("(1) SU(N), z-space recursion, S_n/zeta_2 at zero constants:");
for (n = 1, NMAX, print("    S_", n, " = ", simplify(S0[n])));
S3p = 12*CF*(CA-2*CF)*(5*CA-6*CF); S4p = -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*(N^2-1)*(N^2+6)/48);
print("    S_3 = eq.(S3): ", simplify(S0[3] - S3p) == 0, "   S_4 = eq.(S4) with dFA = (N^2-1)(N^2+6)/48: ", simplify(S0[4] - S4p) == 0);
print("    S_5 = -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5: ", simplify(S0[5] + 6*(N^2-1)*(16*N^6-352*N^4-244*N^2-19)/N^5) == 0);
ok = 1;
{
for (n = 1, NMAX,
  cl = if (n == 1, -12*(c + be1)*CF - e,
         6*(c - l1)*cat(n-1)*(2*CF)^n + 2*e*cat(n-2)*(2*CF)^(n-1)
         + if (n == 2, -2*d*CF - 2*p1*CF, d*cat(n-2)*(2*CF)^(n-1) - kP1*cat(n-2)*(2*CF)^(n-1)));
  dd = simplify(S[n] - S0[n] - cl);
  if (dd != 0, ok = 0; print("    S_", n, ": difference from the closed form ", dd)));
}
print("    closed forms for S_1..S_", NMAX, " with c, l_1+, be_1+, d, e, p_1+, kP_1+ and 7 other constants on: ", ok);
used = [];
{
foreach([c, d, e, be1, l1, p1, kP1, lA, beA, lm1, lmA, bem1, bemA, pAd, kPAd, pm1, kPm1], v,
  if (sum(n = 1, NMAX, simplify(deriv(S[n], v)) != 0), used = concat(used, [v])));
}
print("    constants that enter S_1..S_", NMAX, ": ", used);
\\ ------------------------------------------------------------------------------------------------ (2)
\\ P^(0) and P^(1): coefficients of a and a^2 in P = (1 + c pi^2 w^2) F_1^+ : a^n omega^{1-2n} f_n + zeta_2 a^n omega^{3-2n} p1_n
setK([[["be",1,1], be1], [["l",1,1], l1]]);
FG2 = solveZ(3);
p1v = vector(3, n, FG2[2][1][1][n] + 6*c*FG2[1][1][1][n]);
K = CF*(CA-2*CF);
print("(2) P^(0) zeta_2 omega coefficient = ", simplify(p1v[1]), "  = 12(c+be)C_F: ", simplify(p1v[1] - 12*(c+be1)*CF) == 0);
print("    P^(1)+ zeta_2/omega coefficient = -12K + 24(c + l + 2be)C_F^2: ", simplify(p1v[2] - (-12*K + 24*(c + l1 + 2*be1)*CF^2)) == 0);
S2x = simplify(2*FG2[1][1][1][1]*p1v[1] - p1v[2]);
print("    S_2 = 12K + 24(c - l)C_F^2: ", simplify(S2x - 12*K - 24*(c - l1)*CF^2) == 0);
\\ at c = l = -1/6, be = 0
v1 = simplify(subst(subst(subst(p1v[2], c, -1/6), l1, -1/6), be1, 0));
print("    at c = l = -1/6, be = 0: P^(1)+ zeta_2/N = ", simplify(v1), " ;  minus (-12K - 8C_F^2): ", simplify(v1 - (-12*K - 8*CF^2)));
print("                          S_1 = ", simplify(subst(subst(subst(S[1], c, -1/6), e, 0), be1, 0)), "  (= 2 C_F: ", simplify(subst(subst(subst(S[1], c, -1/6), e, 0), be1, 0) - 2*CF) == 0, ")");
\\ ------------------------------------------------------------------------------------------------ (3) amplitude
\\ data: the Wolfram table of the DATA strand, parsed with PARI's own evaluator (Nc -> N, Nf kept as a variable)
Nc = N;
tab = readstr("PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt");
DAT = Map();
{
for (i = 1, #tab,
  s = tab[i];
  if (#s == 0 || Vec(s)[1] == "#", next);
  q = strsplit(s, " | ");
  if (#q < 4, next);
  h = strsplit(q[1], "=");
  if (h[1] != "sig+ singlet L", next);
  mapput(DAT, [eval(h[2]), eval(strsplit(q[2], "^")[2]), q[3]], eval(q[4])));
}
tree = mapget(DAT, [0, 0, "1"]);
print("(3) data: tree = ", tree, "  (= -2 C_F: ", simplify(tree + 2*CF) == 0, ")");
\\ decomposition into C_A^(L-j) C_F^j, j = 0..L: N^L * expr must be a polynomial in N of degree 2L; basis N^L CA^(L-j) CF^j
decomp(ex, L) =
{
  my(P = simplify(ex*N^L), B, M, v);
  if (type(P) != "t_POL" && type(P) != "t_INT" && type(P) != "t_FRAC", error("not a polynomial in N: ", P));
  B = vector(L+1, j, simplify(N^L*CA^(L-j+1)*CF^(j-1)));
  M = matrix(2*L+1, L+1, i, j, polcoef(B[j], i-1, N));
  v = vectorv(2*L+1, i, polcoef(P, i-1, N));
  my(sol = matinverseimage(M, v));
  if (#sol == 0, error("no decomposition"));
  if (M*sol != v, error("decomposition inconsistent"));
  sol~;
}
dz = vector(3, L, decomp(mapget(DAT, [L, 2*L-2, "z2"])/tree, L));
dL = vector(3, L, simplify(mapget(DAT, [L, 2*L, "1"])/tree));
print("    data, zeta_2 Lt^(2L-2), singlet(+), normalized to the tree, basis (C_A^L, ..., C_F^L):");
for (L = 1, 3, print("      L=", L, ": ", dz[L]));
print("    no n_f in these coefficients: ", sum(L = 1, 3, poldegree(mapget(DAT, [L, 2*L-2, "z2"]), Nf)) == 0);
\\ model amplitude: A^(M) Lt^{2M} coefficient f_{M+1}/((2M)! 2C_F); zeta_2 Lt^{2L-2}:
\\   { [g_{L+1} + (6 al - 3/4) f_{L+1}] / (2L-2)!  -  r f_L/(2L-2)!  +  s2 C_F^2 f_{L-1}/(2L-4)!  +  s3 C_F^3 f_{L-2}/(2L-6)! } / (2 C_F)
setK([[["be",1,1], be1], [["l",1,1], l1], [["p",1,1], pA*CA + pF*CF], [["kP",1,1], kA*CA + kF*CF], [["l",2,1], lA], [["be",2,1], beA]]);
amp(kappa = 1, psc = 1) =
{
  my(FGa = solveZ(4, kappa, psc), f, g, r = rA*CA + rF*CF, out = vector(3), ll = vector(3), fv);
  f = FGa[1][1][1]; g = FGa[2][1][1];
  fv = (n -> if (n < 1, 0, f[n]));
  for (L = 1, 3,
    ll[L] = simplify(f[L+1]/((2*L)!*2*CF));
    out[L] = simplify(((g[L+1] + (6*al - 3/4)*f[L+1])/(2*L-2)! - r*f[L]/(2*L-2)!
                       + if (L >= 2, s2*CF^2*fv(L-1)/(2*L-4)!, 0) + if (L >= 3, s3*CF^3*fv(L-2)/(2*L-6)!, 0))/(2*CF)));
  [out, ll];
}
AM = amp();
for (L = 1, 3, print("    LL L=", L, ": equations - data = ", simplify(AM[2][L] - dL[L])));
eqc = vector(3, L, decomp(AM[1][L], L));
print("    equations, zeta_2 Lt^(2L-2) components:");
for (L = 1, 3, print("      L=", L, ": ", eqc[L]));
print("    adjoint(+) constants lA, beA absent: ", sum(L = 1, 3, (poldegree(AM[1][L], lA) > 0) + (poldegree(AM[1][L], beA) > 0)) == 0);
print("    C_F-free components: L=2 C_A^2 ", eqc[2][1], "  L=3 C_A^3 ", eqc[3][1], ", C_A^2 C_F ", eqc[3][2], "   data ", dz[2][1], ", ", dz[3][1], ", ", dz[3][2]);
\\ the nine component equations, linear in x = (pA, pF, kA, kF, rA, rF, l1), parameters al, be1, s2, s3
X = [pA, pF, kA, kF, rA, rF, l1];
EQ = concat([vector(2, j, eqc[1][j] - dz[1][j]), vector(3, j, eqc[2][j] - dz[2][j]), vector(4, j, eqc[3][j] - dz[3][j])]);
lin(par) =
{
  my(E = vector(#EQ, i, simplify(substvec(EQ[i], [al, be1, s2, s3], par))), M, v, sol, ker);
  M = matrix(#E, #X, i, j, polcoef(E[i], 1, X[j]));
  v = vectorv(#E, i, -substvec(E[i], X, vector(#X)));
  if (M*vectorv(#X, j, X[j]) - v != vectorv(#E, i, E[i]), error("not linear"));
  sol = matinverseimage(M, v);
  ker = matker(M);
  [matrank(M), #sol > 0, if (#sol > 0, sol[7], "none"), if (#ker, ker[7,], []), sol];
}
print("    linear system: 9 components, 7 unknowns (pA, pF, kA, kF, rA, rF, l_1+)");
R0 = lin([0, 0, 0, 0]);
print("      al = be = s2 = s3 = 0: rank ", R0[1], ", consistent ", R0[2], ", l_1+ = ", R0[3], ", l-row of the kernel ", R0[4]);
Rb = lin([0, be1, 0, 0]);
print("      be free:               consistent ", Rb[2], ", l_1+ = ", Rb[3], ", l-row of the kernel ", Rb[4]);
Ra = lin([al, 0, 0, 0]);
print("      al free:               consistent ", Ra[2], ", l_1+ = ", Ra[3], ", l-row of the kernel ", Ra[4]);
Rs = lin([0, 0, s2, s3]);
print("      s2, s3 free:           consistent ", Rs[2], ", l_1+ = ", Rs[3], ", l-row of the kernel ", Rs[4]);
Rall = lin([al, be1, s2, s3]);
print("      all four free:         l_1+ = ", Rall[3]);
print("      C_A-part prediction: three-loop C_A C_F^2 with (pA, kA, rA) from the one-loop C_A and two-loop C_A C_F data:");
{
my(E1 = eqc[1][1] - dz[1][1], E2 = eqc[2][2] - dz[2][2], sr, sk);
sr = polcoef(E1, 0, rA)/(-polcoef(E1, 1, rA));
E2 = subst(E2, rA, sr); sk = polcoef(E2, 0, kA)/(-polcoef(E2, 1, kA));
print("        ", simplify(subst(subst(eqc[3][3], rA, sr), kA, sk)), "   data ", dz[3][3]);
}
\\ invariance under the change of the common signature-factor normalization (al, l, be) -> (al+t, l+t, be-t)
print("    invariance of l_1+ - al under (al, l, be) -> (al+t, l+t, be-t): l_1+ - al = ", simplify(Rall[3] - al));
\\ mutations
AMk = amp(-1); AMp = amp(1, 2);
print("    mutation kappa = -1: C_F-free components ", decomp(AMk[1][2], 2)[1], ", ", decomp(AMk[1][3], 3)[1], ", ", decomp(AMk[1][3], 3)[2], " (paper item 45: -21; 15, -74)");
print("    mutation psi^+ x 2 : C_F-free components ", decomp(AMp[1][2], 2)[1], ", ", decomp(AMp[1][3], 3)[1], ", ", decomp(AMp[1][3], 3)[2]);
EQ[9] += 1/12; print("    mutation data -451/12 -> -452/12: l_1+ = ", lin([0,0,0,0])[3]);
quit;


==> anc/numbers/deposit/R4/norm_check/c2_zspace_sun.out <==
[0;31m  ***   Warning: new stack size = 200000000 (190.735 Mbytes).[0m
(1) SU(N), z-space recursion, S_n/zeta_2 at zero constants:
    S_1 = 0
    S_2 = (6*N^2 - 6)/N^2
    S_3 = (12*N^4 + 6*N^2 - 18)/N^3
    S_4 = (-228*N^4 + 168*N^2 + 60)/N^4
    S_5 = (-96*N^8 + 2208*N^6 - 648*N^4 - 1350*N^2 - 114)/N^5
    S_6 = (2712*N^10 - 32568*N^8 + 4080*N^6 + 20556*N^4 + 5232*N^2 - 12)/N^6
    S_3 = eq.(S3): 1   S_4 = eq.(S4) with dFA = (N^2-1)(N^2+6)/48: 1
    S_5 = -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5: 1
    closed forms for S_1..S_6 with c, l_1+, be_1+, d, e, p_1+, kP_1+ and 7 other constants on: 1
    constants that enter S_1..S_6: [c, d, e, be1, l1, p1, kP1]
(2) P^(0) zeta_2 omega coefficient = ((6*be1 + 6*c)*N^2 + (-6*be1 - 6*c))/N  = 12(c+be)C_F: 1
    P^(1)+ zeta_2/omega coefficient = -12K + 24(c + l + 2be)C_F^2: 1
    S_2 = 12K + 24(c - l)C_F^2: 1
    at c = l = -1/6, be = 0: P^(1)+ zeta_2/N = (-2*N^4 - 2*N^2 + 4)/N^2 ;  minus (-12K - 8C_F^2): 0
                          S_1 = (N^2 - 1)/N  (= 2 C_F: 1)
(3) data: tree = (-N^2 + 1)/N  (= -2 C_F: 1)
    data, zeta_2 Lt^(2L-2), singlet(+), normalized to the tree, basis (C_A^L, ..., C_F^L):
      L=1: [0, 13/2]
      L=2: [-15, 48, -41]
      L=3: [12, -58, 84, -451/12]
    no n_f in these coefficients: 1
    LL L=1: equations - data = 0
    LL L=2: equations - data = 0
    LL L=3: equations - data = 0
    equations, zeta_2 Lt^(2L-2) components:
      L=1: [(pA + (-rA - 6)), 24*be1 + (12*l1 + (pF + (-rF + (12*al + 21/2))))]
      L=2: [-15, (2*pA + (kA + (-rA + 36))), 72*be1 + (48*l1 + (2*pF + (kF + (-rF + (24*al + (s2 - 15))))))]
      L=3: [12, -58, (pA + (2/3*kA + (-1/3*rA + 78))), 40*be1 + (30*l1 + (pF + (2/3*kF + (-1/3*rF + (10*al + (s2 + (s3 - 85/4)))))))]
    adjoint(+) constants lA, beA absent: 1
    C_F-free components: L=2 C_A^2 -15  L=3 C_A^3 12, C_A^2 C_F -58   data -15, 12, -58
    linear system: 9 components, 7 unknowns (pA, pF, kA, kF, rA, rF, l_1+)
      al = be = s2 = s3 = 0: rank 5, consistent 1, l_1+ = -1/6, l-row of the kernel [0, 0]
      be free:               consistent 1, l_1+ = -1/6, l-row of the kernel [0, 0]
      al free:               consistent 1, l_1+ = al - 1/6, l-row of the kernel [0, 0]
      s2, s3 free:           consistent 1, l_1+ = -1/6*s2 + (-1/2*s3 - 1/6), l-row of the kernel [0, 0]
      all four free:         l_1+ = (al + (-1/6*s2 + (-1/2*s3 - 1/6)))
      C_A-part prediction: three-loop C_A C_F^2 with (pA, kA, rA) from the one-loop C_A and two-loop C_A C_F data:
        84   data 84
    invariance of l_1+ - al under (al, l, be) -> (al+t, l+t, be-t): l_1+ - al = -1/6*s2 + (-1/2*s3 - 1/6)
    mutation kappa = -1: C_F-free components -21, 15, -74 (paper item 45: -21; 15, -74)
    mutation psi^+ x 2 : C_F-free components -30, 24, -116
    mutation data -451/12 -> -452/12: l_1+ = -5/24


==> anc/numbers/deposit/R4/norm_check/c3_structures.gp <==
\\ c3_structures.gp  (independent check of strand NORMALIZATION, R4): the colour-structure table, the joint tests
\\ J1, J2, the component count, J3, and the two-loop scenarios, from the closed forms confirmed in c1 and c2.
\\ Colour factors are PARI variables CA, CF, TF (TF stands for n_f T_F), dFA; SU(N): CA = N, CF = (N^2-1)/(2N),
\\ TF = n_f/2, dFA = (N^2-1)(N^2+6)/48.  QED: CA = 0, CF = 1, TF = n_f, dFA = 0.
cat(k) = binomial(2*k, k)/(k+1);
dS(m, n) = 6*m*cat(n-1)*(2*CF)^n;
S3d = 12*CF*(CA-2*CF)*(5*CA-6*CF);
S4d = -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*dFA);
su(e) = simplify(substvec(e, [CA, CF, TF, dFA], [N, (N^2-1)/(2*N), nf/2, (N^2-1)*(N^2+6)/48]));
su3(e) = simplify(subst(su(e), N, 3));
qed(e) = simplify(substvec(e, [CA, CF, TF, dFA], [1-1, 1, nf, 0]));
\\ leading power at large N (fixed n_f): e is a rational function of N; return [coefficient, power]
lead(e) = my(s = subst(subst(subst(simplify(e), x, 1), nf, 1), N, 1/t) + O(t^30), v = valuation(s, t)); [polcoef(s, v, t), -v];
print("complete results: S_3 = ", simplify(S3d), "; SU(3) ", su3(S3d), ", QED ", qed(S3d), ";  S_4: SU(3) ", su3(S4d), ", QED ", qed(S4d));
print("shift vector 6 Cat_{n-1} 2^n, n = 2..5: ", vector(4, i, 6*cat(i)*2^(i+1)));
ST = [["1", x], ["C_A/C_F", x*CA/CF], ["(C_A-2C_F)/C_F", x*(CA-2*CF)/CF], ["n_f T_F/C_F", x*TF/CF]];
{
for (i = 1, #ST,
  m = ST[i][2];
  print("m = ", ST[i][1], ":");
  for (n = 2, 5,
    e = dS(m, n); ld = lead(su(e));
    print("   dS_", n, " = ", simplify(simplify(e)), ";  SU(3) ", su3(e), ";  QED ", qed(e), ";  SU(N) leading ", ld[1], " N^", ld[2],
          if (ld[2] == n, "  (planar)", concat(concat("  (1/N^", n - ld[2]), " below planar)")))));
}
\\ general combination
mg = x0 + xA*CA/CF + xf*TF/CF;
{print("general m = x0 + xA C_A/C_F + xf n_f T_F/C_F: planar part of dS_n / (Cat_{n-1} N^n) for n = 2..5: ",
      vector(4, i, simplify(polcoef(simplify(su(dS(mg, i+1))*N^(i+1)), 2*(i+1), N)/cat(i))));}
\\ J1: rho times the complete S_n plus dS_n(m) must vanish at n = 3, 4
my_m = -(rho-1)*S3d/(96*CF^3);
{print("J1: S_3 fixes m = ", simplify(my_m), ";  S_4 condition (rho-1) (S_4 - 5 C_F S_3) with S_4 - 5C_F S_3 = ", simplify(S4d - 5*CF*S3d),
      ";  SU(3): ", su3(S4d - 5*CF*S3d), ";  check: ", simplify((rho-1)*S4d + dS(my_m, 4) - (rho-1)*(S4d - 5*CF*S3d)) == 0);}
\\ J2: m and y = d - kP + 2e; dS_n(y) = y Cat_{n-2}(2C_F)^{n-1} for n >= 3
M2 = [96*CF^3, 4*CF^2; 480*CF^4, 16*CF^3];
print("J2: dS_3 = 96 m C_F^3 + 4 y C_F^2 (check ", 6*cat(2)*8 == 96 && cat(1)*4 == 4, "), dS_4 = 480 m C_F^4 + 16 y C_F^3 (check ", 6*cat(3)*16 == 480 && cat(2)*8 == 16, "); determinant ", simplify(matdet(M2)));
\\ count of tested components
mon3 = [CA^2*CF, CA*CF^2, CF^3]; mon4 = [CA^3*CF, CA^2*CF^2, CA*CF^3, CF^4, dFA];
comp(e, mons) = my(u = simplify(e)); vector(#mons, j, if (mons[j] == dFA, polcoef(u, 1, dFA), polcoef(polcoef(polcoef(u, 0, dFA), poldegree(mons[j], CA), CA), poldegree(mons[j], CF), CF)));
{
foreach([0, 1], withrho,
  my(rr = if (withrho, rho, 1), U = if (withrho, [x0, xA, yA, yF, rho], [x0, xA, yA, yF]), mm = x0 + xA*CA/CF, yy = yA*CA + yF*CF, E, J, lin0);
  E = concat(comp((rr-1)*S3d + dS(mm, 3) + yy*cat(1)*(2*CF)^2, mon3), comp((rr-1)*S4d + dS(mm, 4) + yy*cat(2)*(2*CF)^3, mon4));
  J = matrix(#E, #U, i, j, deriv(E[i], U[j]));
  J = substvec(J, U, if (withrho, [0, 0, 0, 0, 1], [0, 0, 0, 0]));
  print("count", if (withrho, " (rho free)", ""), ": 8 components, ", #U, " unknowns, rank at the solution ", matrank(J),
        ", components left as tests ", 8 - matrank(J), ", touched: ", vector(8, i, J[i,] != 0)));
}
\\ J3: m that reproduces S_2 = -8 C_F^2 from the equations' 12 C_F (C_A - 2C_F)
m3 = (-8*CF^2 - 12*CF*(CA-2*CF))/(24*CF^2);
{print("J3: m = ", simplify(m3), ";  dS_3 = ", simplify(simplify(dS(m3, 3))), ";  SU(3): dS_3 = ", su3(dS(m3, 3)), ", dS_4 = ", su3(dS(m3, 4)),
      ";  SU(N) leading of dS_3: ", lead(su(dS(m3, 3))));}
\\ two-loop scenarios: P^(0) zeta_2 omega = 12(c+be)C_F, P^(1)+ zeta_2/omega = -12K + 24(c+l+2be)C_F^2, S_1 = -12(c+be)C_F, S_2 = 12K + 24(c-l)C_F^2
K = CF*(CA-2*CF);
sc(cv, lv, bv) = [12*(cv+bv)*CF, -12*K + 24*(cv+lv+2*bv)*CF^2, -12*(cv+bv)*CF, 12*K + 24*(cv-lv)*CF^2];
dat = [-4*CF, -8*CF^2, 4*CF, -8*CF^2];
{
foreach([[0,0,0,"(A) v2"], [-1/6,-1/6,0,"(B) c=l=-1/6"], [-1/3,-1/6,0,"(C) c=-1/3, l=-1/6"], [-1/6,-1/6,-1/6,"(D) c=l=be=-1/6"]], s,
  v = sc(s[1], s[2], s[3]);
  print(s[4], ": [P0 z2 w, P1+ z2/w, S1, S2] = ", vector(4, i, simplify(simplify(v[i]))), ";  complete minus equations: ", vector(4, i, simplify(simplify(dat[i] - v[i]))),
        "; dS_3(SU3) = ", su3(dS(s[1]-s[2], 3))));
}
\\ S_1 of the complete result from P^(0) = C_F [3 + 2/(n(n+1)) - 4 S_1(n)] expanded at small n (S_1(n) = psi(n+1) + gamma)
P0 = 3 + 2/(n*(n+1)) - 4*(psi(1+n+O(n^4)) + Euler);
c1 = polcoef(P0 + O(n^3), 1, n);
print("P^(0)/C_F at small n: coefficient of n = ", c1, " = 2 - 4 zeta_2: ", abs(c1 - (2 - 4*zeta(2))) < 1e-30);
\\ N = 4: P^(0) = -4 C_A S_1(M) at M = -2 + w; S_1(w - 2) = psi(w - 1) + gamma
P4 = -4*(psi(w - 1 + O(w^4)) + Euler);
{print("N=4: P^(0)/C_A at M = -2 + w: coefficients of w^-1, w^0, w^1: ", polcoef(P4, -1, w), ", ", polcoef(P4, 0, w), ", ", polcoef(P4, 1, w),
      ";  w-coefficient + 4 + 4 zeta_2 = ", polcoef(P4, 1, w) + 4 + 4*zeta(2));}
print("    zeta_2 w^2 term relative to the Born 4C_A/w: -1 -> 6(c+be) = -1, c + be = -1/6;  QCD: -4 C_F zeta_2 w relative to 2C_F/w = -2 zeta_2 w^2 -> c + be = -1/3");
quit;


==> anc/numbers/deposit/R4/norm_check/c3_structures.out <==
complete results: S_3 = 144*CF^3 - 192*CA*CF^2 + 60*CA^2*CF; SU(3) 112/3, QED 144;  S_4: SU(3) -5632/27, QED 960
shift vector 6 Cat_{n-1} 2^n, n = 2..5: [24, 96, 480, 2688]
m = 1:
   dS_2 = 24*CF^2*x;  SU(3) 128/3*x;  QED 24*x;  SU(N) leading 6 N^2  (planar)
   dS_3 = 96*CF^3*x;  SU(3) 2048/9*x;  QED 96*x;  SU(N) leading 12 N^3  (planar)
   dS_4 = 480*CF^4*x;  SU(3) 40960/27*x;  QED 480*x;  SU(N) leading 30 N^4  (planar)
   dS_5 = 2688*CF^5*x;  SU(3) 917504/81*x;  QED 2688*x;  SU(N) leading 84 N^5  (planar)
m = C_A/C_F:
   dS_2 = 24*CA*CF*x;  SU(3) 96*x;  QED 0;  SU(N) leading 12 N^2  (planar)
   dS_3 = 96*CA*CF^2*x;  SU(3) 512*x;  QED 0;  SU(N) leading 24 N^3  (planar)
   dS_4 = 480*CA*CF^3*x;  SU(3) 10240/3*x;  QED 0;  SU(N) leading 60 N^4  (planar)
   dS_5 = 2688*CA*CF^4*x;  SU(3) 229376/9*x;  QED 0;  SU(N) leading 168 N^5  (planar)
m = (C_A-2C_F)/C_F:
   dS_2 = (-48*CF^2 + 24*CA*CF)*x;  SU(3) 32/3*x;  QED -48*x;  SU(N) leading 12 N^0  (1/N^2 below planar)
   dS_3 = (-192*CF^3 + 96*CA*CF^2)*x;  SU(3) 512/9*x;  QED -192*x;  SU(N) leading 24 N^1  (1/N^2 below planar)
   dS_4 = (-960*CF^4 + 480*CA*CF^3)*x;  SU(3) 10240/27*x;  QED -960*x;  SU(N) leading 60 N^2  (1/N^2 below planar)
   dS_5 = (-5376*CF^5 + 2688*CA*CF^4)*x;  SU(3) 229376/81*x;  QED -5376*x;  SU(N) leading 168 N^3  (1/N^2 below planar)
m = n_f T_F/C_F:
   dS_2 = 24*TF*CF*x;  SU(3) 16*nf*x;  QED 24*nf*x;  SU(N) leading 6 N^1  (1/N^1 below planar)
   dS_3 = 96*TF*CF^2*x;  SU(3) 256/3*nf*x;  QED 96*nf*x;  SU(N) leading 12 N^2  (1/N^1 below planar)
   dS_4 = 480*TF*CF^3*x;  SU(3) 5120/9*nf*x;  QED 480*nf*x;  SU(N) leading 30 N^3  (1/N^1 below planar)
   dS_5 = 2688*TF*CF^4*x;  SU(3) 114688/27*nf*x;  QED 2688*nf*x;  SU(N) leading 84 N^4  (1/N^1 below planar)
general m = x0 + xA C_A/C_F + xf n_f T_F/C_F: planar part of dS_n / (Cat_{n-1} N^n) for n = 2..5: [6*x0 + 12*xA, 6*x0 + 12*xA, 6*x0 + 12*xA, 6*x0 + 12*xA]
J1: S_3 fixes m = ((-12*rho + 12)*CF^2 + (16*rho - 16)*CA*CF + (-5*rho + 5)*CA^2)/(8*CF^2);  S_4 condition (rho-1) (S_4 - 5 C_F S_3) with S_4 - 5C_F S_3 = 240*CF^4 - 2304*CA*CF^3 + 2820*CA^2*CF^2 - 912*CA^3*CF + 1152*dFA;  SU(3): -12352/27;  check: 1
J2: dS_3 = 96 m C_F^3 + 4 y C_F^2 (check 1), dS_4 = 480 m C_F^4 + 16 y C_F^3 (check 1); determinant -384*CF^6
count: 8 components, 4 unknowns, rank at the solution 4, components left as tests 4, touched: [0, 1, 1, 0, 0, 1, 1, 0]
count (rho free): 8 components, 5 unknowns, rank at the solution 5, components left as tests 3, touched: [1, 1, 1, 1, 1, 1, 1, 1]
J3: m = (4*CF - 3*CA)/(6*CF);  dS_3 = 64*CF^3 - 48*CA*CF^2;  SU(3): dS_3 = -2816/27, dS_4 = -56320/81;  SU(N) leading of dS_3: [-4, 3]
(A) v2: [P0 z2 w, P1+ z2/w, S1, S2] = [0, 24*CF^2 - 12*CA*CF, 0, -24*CF^2 + 12*CA*CF];  complete minus equations: [-4*CF, -32*CF^2 + 12*CA*CF, 4*CF, 16*CF^2 - 12*CA*CF]; dS_3(SU3) = 0
(B) c=l=-1/6: [P0 z2 w, P1+ z2/w, S1, S2] = [-2*CF, 16*CF^2 - 12*CA*CF, 2*CF, -24*CF^2 + 12*CA*CF];  complete minus equations: [-2*CF, -24*CF^2 + 12*CA*CF, 2*CF, 16*CF^2 - 12*CA*CF]; dS_3(SU3) = 0
(C) c=-1/3, l=-1/6: [P0 z2 w, P1+ z2/w, S1, S2] = [-4*CF, 12*CF^2 - 12*CA*CF, 4*CF, -28*CF^2 + 12*CA*CF];  complete minus equations: [0, -20*CF^2 + 12*CA*CF, 0, 20*CF^2 - 12*CA*CF]; dS_3(SU3) = -1024/27
(D) c=l=be=-1/6: [P0 z2 w, P1+ z2/w, S1, S2] = [-4*CF, 8*CF^2 - 12*CA*CF, 4*CF, -24*CF^2 + 12*CA*CF];  complete minus equations: [0, -16*CF^2 + 12*CA*CF, 0, 16*CF^2 - 12*CA*CF]; dS_3(SU3) = 0
P^(0)/C_F at small n: coefficient of n = -4.5797362673929057458896606665841007569 = 2 - 4 zeta_2: 1
N=4: P^(0)/C_A at M = -2 + w: coefficients of w^-1, w^0, w^1: 4, -4.0000000000000000000000000000000000000, -10.579736267392905745889660666584100757;  w-coefficient + 4 + 4 zeta_2 = 2.350988701644575016 E-38
    zeta_2 w^2 term relative to the Born 4C_A/w: -1 -> 6(c+be) = -1, c + be = -1/6;  QCD: -4 C_F zeta_2 w relative to 2C_F/w = -2 zeta_2 w^2 -> c + be = -1/3


==> anc/numbers/deposit/R4/norm_check/c4_invariants.gp <==
\\ c4_invariants.gp (independent check of strand NORMALIZATION, R4)
\\ (a) the reparametrization (al, l, be, c) -> (al+t, l+t, be-t, c+t) of a common factor (1 + t pi^2 w^2) on both signature
\\     factors: the invariants are l - al (amplitude), c - l (S_n, n >= 2), c + be (S_1).  Under c = l and l - al = -1/6
\\     (amplitude), S_1 and the zeta_2/N term of P^(1)+ depend on al + be only.
\\ (b) N = 4: a difference m carrying the non-planar ratio of d_A d_A/N_A to C_A^4 is invisible in the planar limit, and
\\     its four-loop shift has the colour structure of the four-loop target; the three-loop result (only C_A^3) excludes it.
cat(k) = binomial(2*k, k)/(k+1);
K = CF*(CA-2*CF);
cc = al - 1/6; ll = al - 1/6;                     \\ c = l, amplitude condition l - al = -1/6
S1 = -12*(cc + be)*CF; P1z = -12*K + 24*(cc + ll + 2*be)*CF^2; S2 = 12*K + 24*(cc - ll)*CF^2;
print("(a) under c = l and l - al = -1/6:  S_1 = ", S1, " ;  P^(1)+ z2/N = ", P1z, " ;  S_2 = ", S2);
print("    S_1 and P^(1)+ depend on al + be only: ", substvec(S1, [al, be], [al + t, be - t]) == S1 && substvec(P1z, [al, be], [al + t, be - t]) == P1z);
print("    al + be = 0: S_1 = ", substvec(S1, [al, be], [0, 0]), ", P^(1)+ = ", substvec(P1z, [al, be], [0, 0]), ";  complete: S_1 = 4 CF, P^(1)+ = -8 CF^2");
print("    S_1 = 4 CF needs al + be = ", polcoef(S1 - 4*CF, 0, be)/(-polcoef(S1 - 4*CF, 1, be)) , " (at al = 0);  then P^(1)+ = ", subst(subst(P1z, al, 0), be, -1/6));
\\ (b) N = 4 in SU(N): d_A d_A/N_A = N^2 (N^2 + 36)/24, C_A = N, b_1 = 2 C_A
dAA = N^2*(N^2+36)/24; CAn = N;
m4 = x*(dAA/(N^2-1+1)/CAn^4*(1) - 1/24);   \\ ratio d_A d_A/(N_A C_A^4) - 1/24 with N_A cancelling (d_A d_A/N_A given)
m4 = x*(dAA/CAn^4 - 1/24);
dS(m, n) = 6*m*cat(n-1)*(4*CAn)^n;
print("(b) N=4, m = x (d_A d_A/(N_A C_A^4) - 1/24) = ", simplify(m4), " in SU(N) (vanishes at large N)");
print("    dS_3 = ", simplify(dS(m4, 3)), " ;  dS_4 = ", simplify(dS(m4, 4)), " = 7680 x (d_A d_A/N_A - C_A^4/24): ", simplify(dS(m4, 4) - 7680*x*(dAA - CAn^4/24)) == 0);
print("    four-loop target structure 3072 z2 (d_A d_A/N_A - C_A^4/24): the shift would add 7680 x to its coefficient; the full-colour three-loop zero (dS_3 = ", simplify(dS(m4,3)), ") excludes it");
quit;


==> anc/numbers/deposit/R4/norm_check/c4_invariants.out <==
(a) under c = l and l - al = -1/6:  S_1 = (-12*al + (-12*be + 2))*CF ;  P^(1)+ z2/N = (48*al + (48*be + 16))*CF^2 - 12*CA*CF ;  S_2 = -24*CF^2 + 12*CA*CF
    S_1 and P^(1)+ depend on al + be only: 1
    al + be = 0: S_1 = 2*CF, P^(1)+ = 16*CF^2 - 12*CA*CF;  complete: S_1 = 4 CF, P^(1)+ = -8 CF^2
    S_1 = 4 CF needs al + be = (-al - 1/6) (at al = 0);  then P^(1)+ = 8*CF^2 - 12*CA*CF
(b) N=4, m = x (d_A d_A/(N_A C_A^4) - 1/24) = 3/(2*N^2)*x in SU(N) (vanishes at large N)
    dS_3 = 1152*N*x ;  dS_4 = 11520*N^2*x = 7680 x (d_A d_A/N_A - C_A^4/24): 1
    four-loop target structure 3072 z2 (d_A d_A/N_A - C_A^4/24): the shift would add 7680 x to its coefficient; the full-colour three-loop zero (dS_3 = 1152*N*x) excludes it


==> anc/numbers/deposit/R4/norm_check/c5_scalar_terms.gp <==
\\ c2_zspace_sun.gp  (independent check of strand NORMALIZATION, R4).  PARI/GP 2.17, SU(N) with N symbolic.
\\ Written from eq. (system), (phases), (psiminus), (psiplus), (equations-cplus) of paper.tex (draft v2) and from the
\\ amplitude definition of Sect. 2 (e^{omega L} xi^tau = e^{omega Lt} eta^tau, eta^+ = cos(pi omega/2)); it does not
\\ read the strand's nsolver.py, n3_amplitude_ell.py or n6_amp_pari.gp.
\\ Route: z-space recursions, F = omega [f(z) + zeta_2 omega^2 g(z)], z = a/omega^2 (see c1_zspace_groups.py for the
\\ derivation of the recursions).  Constants are PARI variables; everything is exact.
\\ Parts: (1) S_1..S_6 with all constants, closed forms; (2) P^(0) zeta_2 omega and P^(1)+ zeta_2/omega; (3) the
\\ amplitude of the singlet(+) wave against the Wolfram table of the amplitude test, parsed here with PARI's own parser.
default(parisize, 200000000);
CF = (N^2-1)/(2*N); CA = N;
Cc = [0, N]; bb = [CF, -1/(2*N)];
T = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
NMAX = 6;
cat(k) = binomial(2*k, k)/(k+1);
\\ constants: singlet(+) be1, l1, p (= pA CA + pF CF), kP (= kA CA + kF CF); adjoint(+) lA, beA; negative signature
\\ singlet and adjoint lm1, lmA, bem1, bemA (to show that they drop out); map c, d, e.
KON = Map();
\\ Kc(name, R, sgn): R = 1 singlet, 2 adjoint; sgn = 1 (+), 2 (-)
Kc(nm, R, s) = my(k = [nm, R, s]); if (mapisdefined(KON, k), mapget(KON, k), 0);
setK(v) = KON = Map(); for (i = 1, #v, mapput(KON, v[i][1], v[i][2]));
solveZ(nmax, kappa = 1, psc = 1) =
{
  my(f = vector(2, s, vector(2, R, vector(nmax))), g = vector(2, s, vector(2, R, vector(nmax))), fn, gn, sq, sq1);
  for (n = 1, nmax,
    for (s = 1, 2,
      for (R = 1, 2,
        sq = sum(j = 1, n-1, f[s][R][j]*f[s][R][n-j]);
        sq1 = sum(j = 1, n-2, f[s][R][j]*f[s][R][n-1-j]);
        fn = if (n == 1, 2*bb[R], 0) + sq;
        if (n >= 2,
          fn += 2*Cc[R]*(3-2*n)*f[s][R][n-1];
          if (s == 2, fn += 2*Cc[R]*f[s][R][n-1] + 4*kappa*sum(Q = 1, 2, T[R,Q]*f[1][Q][n-1])));
        f[s][R][n] = fn;
        gn = if (n == 1, 12*Kc("be", R, s)*bb[R], 0) + if (n == 2, 2*Kc("p", R, s)*bb[R], 0);
        if (n >= 2,
          gn += 2*Cc[R]*(5-2*n)*g[s][R][n-1] + 2*sum(j = 1, n-1, f[s][R][j]*g[s][R][n-j]) + Kc("kP", R, s)*sq1;
          if (s == 1,
            gn += -3*Cc[R]*f[s][R][n-1] - 6*kappa*psc*sum(Q = 1, 2, T[R,Q]*f[2][Q][n-1]),
            gn += 2*Cc[R]*g[s][R][n-1] - Cc[R]*f[s][R][n-1] + 2*kappa*sum(Q = 1, 2, T[R,Q]*(2*g[1][Q][n-1] - f[1][Q][n-1]))));
        gn += 6*Kc("l", R, s)*sq;
        g[s][R][n] = gn)));
  [f, g];
}
Sfrom(fg, nmax, c, d, e) =
{
  my(f = fg[1], g = fg[2], p0 = f[1][1], p1 = vector(nmax));
  for (n = 1, nmax, p1[n] = g[1][1][n] + 6*c*p0[n] + if (n >= 2, d*p0[n-1], 0) + if (n == 1, e, 0));
  for (n = 1, nmax, if (simplify(sum(j = 1, n-1, p0[j]*p0[n-j]) - p0[n] + if (n == 1, 2*CF, 0)) != 0, error("LL identity")));
  vector(nmax, n, simplify(2*sum(j = 1, n-1, p0[j]*p1[n-j]) - p1[n]));
}
\\ ------------------------------------------------------------------------------------------------ (3) amplitude
\\ data: the Wolfram table of the DATA strand, parsed with PARI's own evaluator (Nc -> N, Nf kept as a variable)
Nc = N;
tab = readstr("PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt");
DAT = Map();
{
for (i = 1, #tab,
  s = tab[i];
  if (#s == 0 || Vec(s)[1] == "#", next);
  q = strsplit(s, " | ");
  if (#q < 4, next);
  h = strsplit(q[1], "=");
  if (h[1] != "sig+ singlet L", next);
  mapput(DAT, [eval(h[2]), eval(strsplit(q[2], "^")[2]), q[3]], eval(q[4])));
}
tree = mapget(DAT, [0, 0, "1"]);
print("(3) data: tree = ", tree, "  (= -2 C_F: ", simplify(tree + 2*CF) == 0, ")");
\\ decomposition into C_A^(L-j) C_F^j, j = 0..L: N^L * expr must be a polynomial in N of degree 2L; basis N^L CA^(L-j) CF^j
decomp(ex, L) =
{
  my(P = simplify(ex*N^L), B, M, v);
  if (type(P) != "t_POL" && type(P) != "t_INT" && type(P) != "t_FRAC", error("not a polynomial in N: ", P));
  B = vector(L+1, j, simplify(N^L*CA^(L-j+1)*CF^(j-1)));
  M = matrix(2*L+1, L+1, i, j, polcoef(B[j], i-1, N));
  v = vectorv(2*L+1, i, polcoef(P, i-1, N));
  my(sol = matinverseimage(M, v));
  if (#sol == 0, error("no decomposition"));
  if (M*sol != v, error("decomposition inconsistent"));
  sol~;
}
dz = vector(3, L, decomp(mapget(DAT, [L, 2*L-2, "z2"])/tree, L));
dL = vector(3, L, simplify(mapget(DAT, [L, 2*L, "1"])/tree));
print("    data, zeta_2 Lt^(2L-2), singlet(+), normalized to the tree, basis (C_A^L, ..., C_F^L):");
for (L = 1, 3, print("      L=", L, ": ", dz[L]));
print("    no n_f in these coefficients: ", sum(L = 1, 3, poldegree(mapget(DAT, [L, 2*L-2, "z2"]), Nf)) == 0);
\\ model amplitude: A^(M) Lt^{2M} coefficient f_{M+1}/((2M)! 2C_F); zeta_2 Lt^{2L-2}:
\\   { [g_{L+1} + (6 al - 3/4) f_{L+1}] / (2L-2)!  -  r f_L/(2L-2)!  +  s2 C_F^2 f_{L-1}/(2L-4)!  +  s3 C_F^3 f_{L-2}/(2L-6)! } / (2 C_F)
setK([[["be",1,1], be1], [["l",1,1], l1], [["p",1,1], pA*CA + pF*CF], [["kP",1,1], kA*CA + kF*CF], [["l",2,1], lA], [["be",2,1], beA]]);
amp(kappa = 1, psc = 1) =
{
  my(FGa = solveZ(4, kappa, psc), f, g, r = rA*CA + rF*CF, out = vector(3), ll = vector(3), fv);
  f = FGa[1][1][1]; g = FGa[2][1][1];
  fv = (n -> if (n < 1, 0, f[n]));
  for (L = 1, 3,
    ll[L] = simplify(f[L+1]/((2*L)!*2*CF));
    out[L] = simplify(((g[L+1] + (6*al - 3/4)*f[L+1])/(2*L-2)! - r*f[L]/(2*L-2)!
                       + if (L >= 2, s2*CF^2*fv(L-1)/(2*L-4)!, 0) + if (L >= 3, s3*CF^3*fv(L-2)/(2*L-6)!, 0))/(2*CF)));
  [out, ll];
}

\\ general-colour Lt-dependent scalar map terms: X = zeta_2 [a^2 Lt^2 (u1 CA^2 + u2 CA CF + u3 CF^2) + a^3 Lt^4 (v1 CA^3 + v2 CA^2 CF + v3 CA CF^2 + v4 CF^3)]
FG = solveZ(4); f = FG[1][1][1]; g = FG[2][1][1];
A0 = vector(4, M, f[M]/((2*(M-1))!*2*CF));            \\ LL coefficient of Lt^{2(M-1)} at loop order M-1, index M = L+1
U = u1*CA^2 + u2*CA*CF + u3*CF^2; V = v1*CA^3 + v2*CA^2*CF + v3*CA*CF^2 + v4*CF^3;
\\ first order in zeta_2: H^(L) zeta_2 Lt^{2L-2} += U * A_LL^(L-2) + V * A_LL^(L-3)
base = vector(3, L, simplify(((g[L+1] - 3/4*f[L+1])/(2*L-2)! - (rA*CA + rF*CF)*f[L]/(2*L-2)!)/(2*CF)));
add = [0, U*A0[1], U*A0[2] + V*A0[1]];
ec = vector(3, L, decomp(base[L] + add[L], L));
print("with general Lt-dependent scalar terms (be = al = 0, l_1+ free):");
for (L = 1, 3, print("  L=", L, ": ", ec[L]));
print("  C_F-free components minus data: two loops C_A^2: ", ec[2][1] - dz[2][1], ";  three loops C_A^3: ", ec[3][1] - dz[3][1], ", C_A^2 C_F: ", ec[3][2] - dz[3][2]);
{
my(E1 = ec[1][1] - dz[1][1], E2 = ec[2][2] - dz[2][2], sr, sk);
sr = polcoef(E1, 0, rA)/(-polcoef(E1, 1, rA)); E2 = subst(E2, rA, sr); sk = polcoef(E2, 0, kA)/(-polcoef(E2, 1, kA));
print("  three-loop C_A C_F^2 prediction minus data 84: ", simplify(subst(subst(ec[3][3], rA, sr), kA, sk) - dz[3][3]));
my(F1 = ec[1][2] - dz[1][2], F2 = ec[2][3] - dz[2][3], F3 = ec[3][4] - dz[3][4], srf, skf);
srf = polcoef(F1, 0, rF)/(-polcoef(F1, 1, rF)); F2 = subst(F2, rF, srf); skf = polcoef(F2, 0, kF)/(-polcoef(F2, 1, kF));
print("  three-loop C_F^3 condition: ", simplify(subst(subst(F3, rF, srf), kF, skf)), " = 0");
}
quit;


==> anc/numbers/deposit/R4/norm_check/c5_scalar_terms.out <==
(3) data: tree = (-N^2 + 1)/N  (= -2 C_F: 1)
    data, zeta_2 Lt^(2L-2), singlet(+), normalized to the tree, basis (C_A^L, ..., C_F^L):
      L=1: [0, 13/2]
      L=2: [-15, 48, -41]
      L=3: [12, -58, 84, -451/12]
    no n_f in these coefficients: 1
with general Lt-dependent scalar terms (be = al = 0, l_1+ free):
  L=1: [(pA + (-rA - 6)), 24*be1 + (12*l1 + (pF + (-rF + 21/2)))]
  L=2: [(u1 - 15), (2*pA + (kA + (u2 + (-rA + 36)))), 72*be1 + (48*l1 + (2*pF + (kF + (u3 + (-rF - 15)))))]
  L=3: [(v1 + 12), (u1 + (v2 - 58)), (pA + (2/3*kA + (u2 + (v3 + (-1/3*rA + 78))))), 40*be1 + (30*l1 + (pF + (2/3*kF + (u3 + (v4 + (-1/3*rF - 85/4))))))]
  C_F-free components minus data: two loops C_A^2: u1;  three loops C_A^3: v1, C_A^2 C_F: (u1 + v2)
  three-loop C_A C_F^2 prediction minus data 84: 1/3*u2 + v3
  three-loop C_F^3 condition: 2*l1 + (1/3*u3 + (v4 + 1/3)) = 0


==> anc/numbers/deposit/R4/norm_check/test_mutations_run.log <==
control        PASS  rc=0  ALL CHECKS PASSED: 8281 checks, 449 macros, 38.0 s
psi_sign       PASS  rc=2  [sign of psi^+ (the signature-changing feed of the positive signature)]  CHECK FAILED: C: S_3 of E6 = data formula
kappa          PASS  rc=2  [overall sign kappa = -1 in the main solve]  CHECK FAILED: C: S_3 of E6 = data formula
born_minus     PASS  rc=2  [odd non-singlet Born term reversed]  CHECK FAILED: C: S_4 of E6 = data formula
color_T        PASS  rc=2  [color matrix T^2_{r-c} transposed]  CHECK FAILED: C: SU2 singlet row of T^2_{r-c} = -2 C_F at the adjoint only
gvmsy_quartic  PASS  rc=2  [four-loop x->0 file: zeta2 ln^4 x dFA coefficient -48 -> -47]  CHECK FAILED: B: data S_4 = -48(19,-65,68,-20,-24) zeta2
dkmv_z2        PASS  rc=2  [App. A of 2202.10362: P^(1)+ zeta2/N term -8 CF^2 -> -9 CF^2]  CHECK FAILED: B: DKMV P^(1)+ parsed = typed transcription
mv_bracket     PASS  rc=2  [first bracket of eq. (3.15) of 2605.03889 not halved]  CHECK FAILED: B: MV (3.15) at x^0 with the first bracket halved = data target
dFA_NA         PASS  rc=2  [quartic invariant divided by N_A instead of N_R]  CHECK FAILED: B: target in SU(3) = 1376/81
mvv_pqq        PASS  rc=2  [x^0 value of p_qq(-x) in eq. (4.7) of hep-ph/0403192 set to 2]  CHECK FAILED: B: MVV (4.7) at x^0: P^(1)- - P^(1)+ = 8K(N^-3 - N^-2 + (2 - z2) N^-1)
D0m            PASS  rc=2  [D_0^- of eq. (4.17) of hep-ph/0403192 shifted by CF^3]  CHECK FAILED: C: LL of P^- at a^3 = data (MVV (4.7), (4.17), MV (3.16))
S5_record      PASS  rc=2  [recorded S_5 coefficient perturbed]  CHECK FAILED: C: S_5 fit = record (STEP5 summary l. 17)
x01_row        PASS  rc=2  [recorded x^2 ln^4 x dFA coefficient of P^(3)+ shifted]  CHECK FAILED: D: x^2 quartic -128 = -(first entry of the corrected MV bracket)
x01_row4       PASS  rc=2  [recorded x^4 ln^4 x dFA coefficient of P^(3)+ shifted]  CHECK FAILED: D: x^4 quartic -128 = -(first entry of the corrected MV bracket)
regular_part   PASS  rc=2  [regular part of the adjoint one-gluon kernel printed with -3 in place of -2]  CHECK FAILED: TIE: the body of \nmRegularAdjPart equals the quantity computed here
lambda2        PASS  rc=2  [Born weight lambda = 1 at k = 2]  CHECK FAILED: D: covered x^2 sign +1: V_3, V_4 data = model
xspace_binom   PASS  rc=2  [binomial weights dropped from the S-to-P map]  CHECK FAILED: D: -T_4/24 = GvMSY zeta2 ln^4 x (the S-to-P map)
tower_nu       PASS  rc=2  [nu = -1/9 in the late-order analysis]  CHECK FAILED: E: K_+ closed form = 0.01677642898882458 (record, where it is called K_V)
ode_rhs        PASS  rc=2  [sign of T_A1 in the F_A^- equation of the singularity integration]  CHECK FAILED: E: F_A^-(omega_0) at a = 1 = -0.16122625585640817695 (record) to 1e-14
size_record    PASS  rc=2  [tower size ratio scaled by 1.01 before the comparison with the record]  CHECK FAILED: E: D_tow/P_LL at alpha_s=0.1, x=1e-2 = t04_xspace.out l. 24
n4_b8a         PASS  rc=2  [N=4 Born weight b_8a^- reversed in the main solve]  CHECK FAILED: F: SU(2) S_5 = -38912 z2 C_A Y
n4_born        PASS  rc=2  [N=4 Born weights halved (C_A - C_R/2)]  CHECK FAILED: F: SU(2) one-loop pole 4 C_A (S = P(P - w) + 4 a C_A)
hkm_norm       PASS  rc=2  [normalization factor between printed N=4 numbers and P taken as +2]  CHECK FAILED: F: printed numbers = -2 P
S6_record      PASS  rc=2  [recorded d444 coefficient of S_6 perturbed]  CHECK FAILED: C: S_6 fit = record (STEP5 summary l. 29)
v7_blind       PASS  rc=2  [separately computed per-representation value S_6(SU(3)) of step 6 perturbed]  CHECK FAILED: C: V7 SU3_3 S_6 = separately computed value of step 6 S6/data
reduction      PASS  rc=2  [reduction coefficient -12 replaced by -11]  CHECK FAILED: C: reduction S_3 = -12 z2 CF F_A^- (DL) in SU3
Kmp_record     PASS  rc=2  [recorded second-sector constant K'_- (A in the STEP3 summary) shifted by 1e-12]  CHECK FAILED: E: second-sector constant K'_- (called A in the STEP3 summary) = record to 15 digits
dkmv34         PASS  rc=2  [zeta2 N^-7 term of eq. (3.4) of 2202.10362 shifted]  CHECK FAILED: D: five-loop SU(3) minus DKMV (3.4) = -89/243
n4_target      PASS  rc=2  [printed N=4 target pole 192 changed to 191]  CHECK FAILED: F: 2103.16420 prints 192 z2/w^5 at M = -2 + w
ptr_missing    PASS  rc=2  [distinctive string of a record pointer changed so that it occurs nowhere]  CHECK FAILED: PTR: "S5 = 19253 CF CA^4 - 65344 CF^2 CA^3" occurs exactly once in STEP5 summary (found 0)
s_zeta         PASS  rc=2  [zeta_2 dropped from the body of nmSfiveLamTwoGen (not in the outline list)]  CHECK FAILED: OUT: S-family macro nmSfiveLamTwoGen carries zeta_2 in its body and value
s_zeta_gen     PASS  rc=2  [zeta_2 dropped from the body of nmSfiveGen]  CHECK FAILED: H: \nmSfiveGen is written through z2 cf ca dFA dAA only (outline "express S₅ through C_F, C_A, d_Fd_A/N_R ")
lin_sub        PASS  rc=2  [substitution constant c = aN_c in place of the solved 2aN_c]  CHECK FAILED: E: the u'^2 terms cancel only for c = 2aN_c, i.e. F_A^- = 2aN_c u'/u
cov_S3         PASS  rc=2  [outline transcription of S_3 altered (12 -> 11)]  CHECK FAILED: H: \nmSthreeGen = outline "S₃ = 12ζ₂C_F(C_A − 2C_F)(5C_A − 6C_F)"
cov_drop       PASS  rc=2  [coverage entry of the outline number 583 removed]  CHECK FAILED: H: every digit and equation sign of the outline lies in a listed text or a locator (left: ['the citers of the key papers, 583   recor', 'he citers of the key papers, 583   record', 'e citers of the key papers, 583   records'])
pending_status PASS  rc=2  [nmNfourStwoData marked as held back (pending)]  CHECK FAILED: OUT: no macro is held back (status pending): ['nmNfourStwoData']
units_x        PASS  rc=2  [zeta_2 appended to the body of the x-space coefficient nmSixLoopXzeroSUthree (not in the outline list)]  CHECK FAILED: OUT: x-space macro nmSixLoopXzeroSUthree is a coefficient of zeta_2 x^k ln^m x (no zeta_2 in the body; k, m in X_KM agree with the how text)
units_pole     PASS  rc=2  [how text of the N=4 pole nmNfourPfiveDimShift no longer says of what it is the coefficient]  CHECK FAILED: OUT: N=4 pole macro nmNfourPfiveDimShift is a coefficient of zeta_2/omega^n (no zeta_2 in the body, how says of what)
units_polesc   PASS  rc=2  [nmNfourPoleSCoef given its old how text, which did not follow the Coef rule]  CHECK FAILED: OUT: S-family coefficient nmNfourPoleSCoef is a coefficient of zeta_2 (how starts with the unit of COEF_UNITS)
units_km       PASS  rc=2  [power of ln x of the six-loop x-space coefficient set to 6 in the unit table]  CHECK FAILED: OUT: x-space macro nmSixLoopXzeroSUthree is a coefficient of zeta_2 x^k ln^m x (no zeta_2 in the body; k, m in X_KM agree with the how text)
units_orphan   PASS  rc=2  [unit group of the zeta coefficients of the ln x term removed]  CHECK FAILED: OUT: no unit group: macro nmLnxFourLoopZtwo carries its zeta values in the body (a zeta coefficient outside the unit groups has no unit group)
deposit_tamper PASS  rc=2  [expected sha256 of a deposited color file changed (manifest check)]  CHECK FAILED: IN: color57/d444.json matches deposit/MANIFEST.tsv
sun_interp     PASS  rc=2  [interpolated SU(N) entry [T_rc]_AA shifted by 1/N (section C0)]  CHECK FAILED: C0: interpolated SU(N) data = typed closed forms at N = 9 (beyond the data)
born_file      PASS  rc=2  [one Born weight of the color file shifted by 1/7 (fit of b_R = alpha C_F + beta C_R)]  CHECK FAILED: C: Born weight fit b_R = alpha C_F + beta C_R has a solution over 220 channels
nll_eR         PASS  rc=2  [constant term e_R of the NLL baseline shifted (section G)]  CHECK FAILED: G: c = 2 C_A + 6 C_F (fit over 26 representations, 30 held out)
fk_j           PASS  rc=2  [angular momentum read from J. Phys. G 17 (1991) 421 shifted by 1]  CHECK FAILED: G: the same page places the non-singlet singularities left of j = 0
kl_nlo         PASS  rc=2  [factor 16 of gamma^NLO of hep-ph/0208220 changed to 17 (S_2 of N=4)]  CHECK FAILED: F: the LL and NLL poles of S at g^4 vanish (hep-ph/0208220 at r = 0)
t11_X          PASS  rc=2  [X_A in SU(N) shifted by 1/100 (App. B)]  CHECK FAILED: I1: X_1, X_A in SU(N) = T11 (SymPy)
t11_iter       PASS  rc=2  [coefficient of the iterated constant shifted by 1 (App. B)]  CHECK FAILED: I1: iterated constant = -23 kappa zeta_2 C_F X_1 a^3 Lt^2 (T11, both signs of kappa)
t14_rowsum     PASS  rc=2  [row sum of T_rc in SU(3) shifted by 1 (App. A)]  CHECK FAILED: I2: SU3 row 0: sum_R' [T_rc]_RR' = C_R/2 - 2C_F
var_rev        PASS  rc=2  [odd adjoint Born term scaled by -2 in place of -1 (variants of Sect. 5)]  CHECK FAILED: I3: reversing the odd Born term leaves S_3 unchanged (S_3 depends on b_A^2)
p4m_row        PASS  rc=2  [five-loop P^- coefficient of SU(3) shifted by 1 (Sect. 5.2)]  CHECK FAILED: I4: the P^(4)- zeta_2 N^-7 fit over the training representations is consistent
size_high      PASS  rc=2  [order-a^5-and-higher tower size scaled by 1.05 (Sect. 6)]  CHECK FAILED: E: order a^5 and higher at alpha_s=0.1, x=1e-2 = figs/fig1_decades.txt
t26_borel      PASS  rc=2  [Laplace integral minus ODE at w = 4 doubled (App. E)]  CHECK FAILED: I6: Laplace integral minus ODE at w = 4, PARI = Julia (2.9e-29)
n4_cplus       PASS  rc=2  [c_+ doubled in the N=4 solver (Sect. 9)]  CHECK FAILED: I7: A1: S_2..S_4 depend on c_+ - l_+ only
egt_conv       PASS  rc=2  [conversion b = beta_0/(2 pi) in place of beta_0/(4 pi) (Sect. 11)]  CHECK FAILED: I8: the SymPy and Wolfram expressions of D^(+), converted here, give -24 zeta_2 C_F beta_0^2 a^4/(N omega^3)
t16_entry      PASS  rc=2  [zeta_2 x^0 ln^4 x entry of P^(3)+ shifted by dFA (data appendix)]  CHECK FAILED: I9: nmDTPThreePlusLfourZeta = T16_macros.tex (Python + PARI/GP engines of T16)
quartic_sum    PASS  rc=2  [x^5 quartic coefficient of P^(3)+ shifted (App. G)]  CHECK FAILED: I10: P3p: the closed form reproduces k = 4..6
p03_confirm    PASS  rc=2  [value of a P-03 row that confirms a macro changed (96 -> 97)]  CHECK FAILED: P: P03 confirms \nmXkDataVthreeMinusXzero: its value equals the one computed here
public_word    PASS  rc=2  [the word blind appended to a value comment of numbers.tex]  CHECK FAILED: OUT: numbers.tex (public source) carries no model name, verification jargon or author label (['blind'])
tie_body       PASS  rc=2  [the typed body of nmXzeroDiffABCD read as 15B in place of 14B by its tie]  CHECK FAILED: TIE: the body of \nmXzeroDiffABCD equals the quantity computed here
deferred_tie   PASS  rc=2  [the typed body of nmKdef read with 3C_F by its deferred tie (against X_1 of App. B)]  CHECK FAILED: TIE: the body of \nmKdef equals the quantity computed here
struct_untied  PASS  rc=2  [the tie of nmSoneData removed from the source seen by the structural check]  CHECK FAILED: STRUCT: every mac() call with a typed body carries a tie (98 typed; untied: ["'nmSoneData' (l. 1128)"])
fmt_helper     PASS  rc=2  [the factor (N_c^2-1) of the SU(N) formatting helper written as (N_c^2-2)]  CHECK FAILED: FMT: sun_forms body "\frac{(N_c^2-2)(N_c^4 + 10N_c^2 + 1)}{N_" parses back to its expression
basis_tex      PASS  rc=2  [the LaTeX name of C_F^2C_A^3 in the five-loop basis written as C_F^2C_A^2]  CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^2'] parse back to the monomials
p03_value      PASS  rc=2  [the value of the P-03 row nmJointC raised by one (10 -> 11)]  CHECK FAILED: P: P03 \nmJointC: the value 11 is the one on p03_run.log:86 (e1)
p03_pointer    PASS  rc=2  [the engine-1 line named by the P-03 row nmMismatchVthreeSUthree moved down by one]  CHECK FAILED: P: P03 \nmMismatchVthreeSUthree: the value -\nmfrac{1984}{27} is the one on p03_run.log:33 (e1)
p04_value      PASS  rc=2  [the value of the P-04 row nmTwoLoopZetaConst written with 9C_F in place of 8C_F]  CHECK FAILED: P: P04 \nmTwoLoopZetaConst = 4\zeta_2C_F(3C_A-9C_F): p04_general_wolfram.out: R3p constant
unlisted_read  PASS  rc=2  [a value comment taken from a file that is not an input (test_mutations.py)]  CHECK FAILED: IN-READS: every file read is a verified deposited or published input, a listed own input, or a record read for a pointer or the outline comparison (['numbers/test_mutations.py: read in context value'])
record_value   PASS  rc=2  [a value comment taken from a project record (DECISION2.md)]  CHECK FAILED: IN-READS: every file read is a verified deposited or published input, a listed own input, or a record read for a pointer or the outline comparison (['ma_a/round2/DECISION2.md: read in context value'])
cold_equal     PASS  rc=0  [numbers.tex without the project tree = numbers.tex with it, apart from the timestamp]  ALL CHECKS PASSED: 7792 checks, 449 macros, 19.9 s
MUTATION TESTS: ALL PASS (69 mutations run, each must make a guarding check fail and write nothing; 0 skipped without the project records; cold_equal run)


==> anc/numbers/deposit/R4/open02/open02_check.out <==
N=2  start errors 1.89e-72, 1.32e-73  fp(w0) = -0.1422052980416822259001  g(w0) = -0.3294374206232355698979  g(w0)/w0 = -0.13449226378426049131
   S(omega_0)/(a^2 zeta2) = 7.2625822443500665309   S_{>=3}(omega_0)/(a^2 zeta2) = sigma0 = 2.7625822443500665309
      compare sigma0 with open02_local.out: this program 2.76258224435006653  Python 2.76258224435006653  |diff| = 4.05e-20  (tolerance 1.e-15)
   Im g(w0 - 0.100 + i0)/u^{3/2} = 0.1513390012438997   closed form at u -> 0: (2/(3N^2)) sqrt(2/w0) = 0.1506003339349741
      compare Im g(w0 - 0.1 + i0)/u^{3/2} with open02_local.out: this program 0.151339001243899653  Python 0.151339001243900000  |diff| = 3.47e-16  (tolerance 1.e-12)
   Im g(w0 - 0.00100 + i0)/u^{3/2} = 0.1506058008920965   closed form at u -> 0: (2/(3N^2)) sqrt(2/w0) = 0.1506003339349741
      compare Im g(w0 - 0.001 + i0)/u^{3/2} with open02_local.out: this program 0.150605800892096501  Python 0.150605800892097000  |diff| = 4.99e-16  (tolerance 1.e-12)
   alpha_s=0.1  eps=0.0130899693900  w_* - w0 = -0.0307548528973953877 + 0.0001982505457719491 I  first order -2 eps sigma0/w0 = -0.0295262449024947  |D(w_*)| = 0.e-32
      unscaled omega_* - omega_0 = -0.00274352373714870 + 0.00001768517898761 I   delta omega_0 = -0.00263392427949868
      compare w_* - w0 with open02_xspace.out (alpha_s = 0.1): this program -0.0307548528973953877 + 0.0001982505457719491 I  Python -0.0307548528974000000 + 0.0001982505457720000 I  |diff| = 4.61e-15  (tolerance 1.e-12)
   alpha_s=0.2  eps=0.0261799387799  w_* - w0 = -0.0640864281552457873 + 0.0012345405263312524 I  first order -2 eps sigma0/w0 = -0.0590524898049893  |D(w_*)| = 0.e-32
      unscaled omega_* - omega_0 = -0.00808492755493045 + 0.00015574546758691 I   delta omega_0 = -0.00744986287666162
      compare w_* - w0 with open02_xspace.out (alpha_s = 0.2): this program -0.0640864281552457873 + 0.0012345405263312524 I  Python -0.0640864281552000000 + 0.0012345405263300000 I  |diff| = 4.58e-14  (tolerance 1.e-12)
N=3  start errors 2.27e-49, 9.86e-50  fp(w0) = -0.07477161291380637244859  g(w0) = -0.1612262558564081769526  g(w0)/w0 = -0.049365257498451015856
   S(omega_0)/(a^2 zeta2) = 8.4250039464023067062   S_{>=3}(omega_0)/(a^2 zeta2) = sigma0 = 3.0916706130689733728
      compare sigma0 with open02_local.out: this program 3.09167061306897337  Python 3.09167061306897337  |diff| = 3.18e-20  (tolerance 1.e-15)
   Im g(w0 - 0.100 + i0)/u^{3/2} = 0.05814121689463709   closed form at u -> 0: (2/(3N^2)) sqrt(2/w0) = 0.05796609555826990
      compare Im g(w0 - 0.1 + i0)/u^{3/2} with open02_local.out: this program 0.0581412168946370907  Python 0.0581412168946371000  |diff| = 9.32e-18  (tolerance 1.e-12)
   Im g(w0 - 0.00100 + i0)/u^{3/2} = 0.05796731980073874   closed form at u -> 0: (2/(3N^2)) sqrt(2/w0) = 0.05796609555826990
      compare Im g(w0 - 0.001 + i0)/u^{3/2} with open02_local.out: this program 0.0579673198007387448  Python 0.0579673198007387000  |diff| = 4.48e-17  (tolerance 1.e-12)
   alpha_s=0.1  eps=0.0130899693900  w_* - w0 = -0.0255346728563259859 + 0.0001017180555800257 I  first order -2 eps sigma0/w0 = -0.0247826351231752  |D(w_*)| = 0.e-32
      unscaled omega_* - omega_0 = -0.00227785128205214 + 9.07388180042e-6 I   delta omega_0 = -0.00221076484925358
      compare w_* - w0 with open02_xspace.out (alpha_s = 0.1): this program -0.0255346728563259859 + 0.0001017180555800257 I  Python -0.0255346728563000000 + 0.0001017180555800000 I  |diff| = 2.60e-14  (tolerance 1.e-12)
   alpha_s=0.2  eps=0.0261799387799  w_* - w0 = -0.0526324779351795966 + 0.0006179295000504786 I  first order -2 eps sigma0/w0 = -0.0495652702463505  |D(w_*)| = 0.e-32
      unscaled omega_* - omega_0 = -0.00663993583963801 + 0.00007795590089465 I   delta omega_0 = -0.00625298726606425
      compare w_* - w0 with open02_xspace.out (alpha_s = 0.2): this program -0.0526324779351795966 + 0.0006179295000504786 I  Python -0.0526324779352000000 + 0.0006179295000500000 I  |diff| = 2.04e-14  (tolerance 1.e-12)
N=4  start errors 7.77e-38, 4.67e-38  fp(w0) = -0.04802483483424731783039  g(w0) = -0.1011637806582942948304  g(w0)/w0 = -0.026120375848596919795
   S(omega_0)/(a^2 zeta2) = 8.8156268489014604307   S_{>=3}(omega_0)/(a^2 zeta2) = sigma0 = 3.1906268489014604307
      compare sigma0 with open02_local.out: this program 3.19062684890146043  Python 3.19062684890146043  |diff| = 4.98e-20  (tolerance 1.e-15)
   Im g(w0 - 0.100 + i0)/u^{3/2} = 0.03001009588327287   closed form at u -> 0: (2/(3N^2)) sqrt(2/w0) = 0.02994200933025702
      compare Im g(w0 - 0.1 + i0)/u^{3/2} with open02_local.out: this program 0.0300100958832728701  Python 0.0300100958832729000  |diff| = 2.99e-17  (tolerance 1.e-12)
   Im g(w0 - 0.00100 + i0)/u^{3/2} = 0.02994248161688127   closed form at u -> 0: (2/(3N^2)) sqrt(2/w0) = 0.02994200933025702
      compare Im g(w0 - 0.001 + i0)/u^{3/2} with open02_local.out: this program 0.0299424816168812668  Python 0.0299424816168813000  |diff| = 3.32e-17  (tolerance 1.e-12)
   alpha_s=0.1  eps=0.0130899693900  w_* - w0 = -0.0220702706555042523 + 0.0000590226836653783 I  first order -2 eps sigma0/w0 = -0.0215674605612724  |D(w_*)| = 0.e-32
      unscaled omega_* - omega_0 = -0.00196880510632520 + 5.26518966637e-6 I   delta omega_0 = -0.00192395132557699
      compare w_* - w0 with open02_xspace.out (alpha_s = 0.1): this program -0.0220702706555042523 + 0.0000590226836653783 I  Python -0.0220702706555 + 0.0000590226836654 I  |diff| = 4.25e-15  (tolerance 1.e-12)
   alpha_s=0.2  eps=0.0261799387799  w_* - w0 = -0.0451778793052107993 + 0.0003528144869524508 I  first order -2 eps sigma0/w0 = -0.0431349211225447  |D(w_*)| = 0.e-32
      unscaled omega_* - omega_0 = -0.00569948882754395 + 0.00004450988531348 I   delta omega_0 = -0.00544175611595335
      compare w_* - w0 with open02_xspace.out (alpha_s = 0.2): this program -0.0451778793052107993 + 0.0003528144869524508 I  Python -0.0451778793052000000 + 0.0003528144869520000 I  |diff| = 1.08e-14  (tolerance 1.e-12)
all NDSolve and FindRoot calls completed on their full intervals; all values agree with open02_local.out and open02_xspace.out


==> anc/numbers/deposit/R4/open02/open02_check.wl <==
(* OPEN-02 cross-check with a second engine (Wolfram NDSolve), written independently of open02_lib.py.
   Scaled units omega = sqrt(a) w, F = sqrt(a) f.  Computes g(w0) = F_A^-(omega_0)/sqrt(a), sigma0 = S_{>=3}(omega_0)/(a^2 zeta_2),
   the zero w_* of D(w) = w^2 - w0^2 + 4 eps sigma(w) reached through the upper half plane (physical sheet),
   and the discontinuity Im g(w0 - u + i0)/u^{3/2}.
   g(w0) is integrated on the real axis from W = 36 down to w0 + 1/2 and then in s = sqrt(w - w0) from s = 1/sqrt(2) to s = 0, where
   the equations are smooth (f1 = (w0 + s^2 - s Sqrt[2 w0 + s^2])/2).  In w itself dg/dw grows as (w - w0)^{-1/2} near w0 and the
   integration does not reach w0.  [Revised 19 Oct 2026 after an external audit: the earlier version integrated in w down to w0 + 10^-12,
   NDSolve stopped near w0 + 0.007 (NDSolve::nderr), and the value at w0 was extrapolated, which moved sigma0 by about 1.3e-4.]
   Every NDSolve and FindRoot call is guarded: a message, or an interpolating function whose domain does not reach the end of the
   requested interval, stops the program with exit status 1.  The asymptotic start values must be truncated at their smallest term
   with an error below 10^-30.  sigma0, the discontinuity and w_* - w0 are compared with open02_local.out and open02_xspace.out
   (Python, mpmath), which the programs run before this one write into the same folder; a missing file or a difference larger than
   the stated tolerance also gives exit status 1.
   Run: wolfram -script open02_check.wl > open02_check.out; echo $?   (0 = all values computed and in agreement) *)
$MessagePrePrint = (Short[InputForm[#], 2] &);
wp = 40; pg = 24; ag = 28; maxSteps = 10^7;
tolSigma = 10^-15; tolDisc = 10^-12; tolZero = 10^-12; tolStart = 10^-30;

stop[msg_String] := (WriteString["stderr", "open02_check.wl: STOP: " <> msg <> "\n"]; Print["STOP: ", msg]; Exit[1]);
fmt[x_, k_] := ToString[NumberForm[N[x, k], k, NumberFormat -> (Row[{#1, If[#3 === "", "", "e" <> #3]}] &)], OutputForm];

(* NDSolve with the guard: any message, no solution, or a solution that does not cover [a, b] stops the program *)
nds[eqs_, fns_List, {x_Symbol, a_, b_}, label_String] := Module[{sol, dom, lo = N[Min[a, b], wp], hi = N[Max[a, b], wp]},
  sol = Check[NDSolve[eqs, fns, {x, a, b}, WorkingPrecision -> wp, PrecisionGoal -> pg, AccuracyGoal -> ag, MaxSteps -> maxSteps], $Failed];
  If[sol === $Failed, stop["NDSolve issued a message (" <> label <> ")"]];
  If[! MatchQ[sol, {{__Rule}}], stop["NDSolve returned no solution (" <> label <> ")"]];
  Do[dom = First[(f /. First[sol])["Domain"]];
    If[! (dom[[1]] <= lo + 10^-30 && dom[[2]] >= hi - 10^-30),
      stop["the solution for " <> ToString[f] <> " covers " <> ToString[N[dom, 12]] <> " and not [" <> fmt[lo, 12] <> ", " <> fmt[hi, 12] <> "] (" <> label <> ")"]],
    {f, fns}];
  First[sol]];

(* the Python values in this folder *)
toNum[s_String] := If[StringContainsQ[s, "e"], ToExpression[StringReplace[s, "e" -> "*^"]], ToExpression[s <> "`40"]];
readBlocks[file_String] := Module[{lines, n = None, al = None, out = {}},
  If[! FileExistsQ[file], stop[file <> " not found in " <> Directory[] <> " (run the Python programs of the README first)"]];
  lines = ReadList[file, String];
  Do[
    If[StringMatchQ[ln, RegularExpression["^N=\\d+\\s.*"]], n = ToExpression[First[StringCases[ln, RegularExpression["^N=(\\d+)"] -> "$1"]]]; al = None];
    If[StringMatchQ[ln, RegularExpression["^alpha_s=[0-9.]+\\s.*"]], al = First[StringCases[ln, RegularExpression["^alpha_s=([0-9.]+)"] -> "$1"]]];
    AppendTo[out, {n, al, ln}], {ln, lines}];
  out];
grab[blocks_, n_, al_, re_String] := Module[{m = Flatten[Cases[blocks, {n, al, ln_} :> StringCases[ln, RegularExpression[re] -> {"$1", "$2"}]], 1]},
  If[Length[m] =!= 1, stop["expected one match of " <> re <> " for N=" <> ToString[n] <> ", alpha_s=" <> ToString[al] <> ", found " <> ToString[Length[m]]]];
  First[m]];
loc = readBlocks["open02_local.out"]; xsp = readBlocks["open02_xspace.out"];
nfail = 0;
compare[label_String, val_, ref_, tol_] := Module[{d = Abs[val - ref]},
  Print["      compare ", label, ": this program ", fmt[val, 18], "  Python ", fmt[ref, 18], "  |diff| = ", fmt[d, 3], "  (tolerance ", fmt[tol, 1], ")"];
  If[! (d < tol), nfail++; Print["      MISMATCH: ", label]]];

Do[
  CF = (Nc^2 - 1)/(2 Nc); w0 = Sqrt[8 CF];
  nmax = 260;
  e = ConstantArray[0, nmax]; c = ConstantArray[0, nmax]; d = ConstantArray[0, nmax];
  Do[
    e[[n]] = If[n == 1, 2 CF, 0] + Sum[e[[j]] e[[n - j]], {j, 1, n - 1}];
    c[[n]] = If[n == 1, -1/Nc, 2 Nc (3 - 2 n) c[[n - 1]]] + Sum[c[[j]] c[[n - j]], {j, 1, n - 1}];
    d[[n]] = If[n == 1, -1/Nc, 2 Nc (4 - 2 n) d[[n - 1]] - 4/Nc e[[n - 1]] - 2 (Nc^2 - 4)/Nc c[[n - 1]]] +
      Sum[d[[j]] d[[n - j]], {j, 1, n - 1}], {n, 1, nmax}];
  W = 36;
  (* asymptotic series at w = W, truncated before its smallest term; the smallest term is the error estimate *)
  opt[x_, name_] := Module[{t = Table[N[x[[n]] W^(1 - 2 n), 80], {n, 1, nmax}], k},
    k = First[Ordering[Abs[t], 1]];
    If[k >= nmax, stop["the asymptotic series of " <> name <> " at W = " <> ToString[W] <> " has not reached its smallest term (N = " <> ToString[Nc] <> ")"]];
    If[! (Abs[t[[k]]] < tolStart), stop["start error of " <> name <> " at W = " <> ToString[W] <> " is " <> fmt[Abs[t[[k]]], 3] <> " (N = " <> ToString[Nc] <> ")"]];
    {Total[t[[1 ;; k - 1]]], Abs[t[[k]]]}];
  {pW, errp} = opt[c, "f_A^+"]; {gW, errg} = opt[d, "f_A^-"];
  f1w[w_] := w0^2/(2 (w + w Sqrt[1 - w0^2/w^2]));
  f1s[s_] := (w0 + s^2 - s Sqrt[2 w0 + s^2])/2;
  fpR[w_, p_] := (w p - p^2 + 1/Nc)/(2 Nc);
  gR[w_, g_, p_, f_] := (w g - 2 Nc g/w - g^2 + 1/Nc + 4 f/(Nc w) + 2 (Nc^2 - 4) p/(Nc w))/(2 Nc);
  (* real axis from W down to wh = w0 + 1/2 *)
  wh = w0 + 1/2;
  sol1 = nds[{p'[w] == fpR[w, p[w]], g'[w] == gR[w, g[w], p[w], f1w[w]], p[W] == SetPrecision[pW, wp], g[W] == SetPrecision[gW, wp]},
    {p, g}, {w, wh, W}, "real axis, w from " <> ToString[W] <> " to w0 + 1/2, N = " <> ToString[Nc]];
  base = SetPrecision[{p[wh], g[wh]} /. sol1, wp];
  (* the last stretch in s = sqrt(w - w0), where the equations are smooth, down to s = 0, i.e. w = w0 *)
  s0 = Sqrt[1/2];
  sol2 = nds[{P'[s] == 2 s fpR[w0 + s^2, P[s]], G'[s] == 2 s gR[w0 + s^2, G[s], P[s], f1s[s]], P[s0] == base[[1]], G[s0] == base[[2]]},
    {P, G}, {s, 0, s0}, "s = sqrt(w - w0) from 1/sqrt(2) to 0, N = " <> ToString[Nc]];
  {p0, g0} = {P[0], G[0]} /. sol2;
  sigma0 = -12 CF (w0 g0 + 1/Nc);
  Print["N=", Nc, "  start errors ", fmt[errp, 3], ", ", fmt[errg, 3], "  fp(w0) = ", fmt[p0, 22], "  g(w0) = ", fmt[g0, 22], "  g(w0)/w0 = ", fmt[g0/w0, 20]];
  Print["   S(omega_0)/(a^2 zeta2) = ", fmt[-12 CF w0 g0, 20], "   S_{>=3}(omega_0)/(a^2 zeta2) = sigma0 = ", fmt[sigma0, 20]];
  compare["sigma0 with open02_local.out", sigma0,
    toNum[First[grab[loc, Nc, None, "S_\\{>=3\\}\\(omega_0\\) = ([0-9.]+)() a\\^2 zeta_2"]]], tolSigma];
  (* complex segments along straight lines, parameter l in [0, 1] *)
  seg[wa_, wb_, {pa_, ga_}, label_String] := Module[{sol, w1 = SetPrecision[wa, wp], dw = SetPrecision[wb - wa, wp]},
    sol = nds[{p'[l] == dw fpR[w1 + l dw, p[l]], g'[l] == dw gR[w1 + l dw, g[l], p[l], f1w[w1 + l dw]],
       p[0] == SetPrecision[pa, wp], g[0] == SetPrecision[ga, wp]}, {p, g}, {l, 0, 1}, label];
    SetPrecision[{p[1], g[1]} /. sol, wp]];
  (* discontinuity above the cut, Im g(w0 - u + i0): in s = sqrt(w - w0) the upper half w plane is the first quadrant and w0 - u + i0 is
     s = i sqrt(u); the straight line from s0 to i sqrt(u) stays in the first quadrant, on the physical sheet, where the equations in s
     are smooth (a straight line in w ending at w0 - u passes within u of the branch point, where NDSolve may stop) *)
  Do[
    su = I Sqrt[u];
    sol3 = nds[{P'[l] == 2 (su - s0) (s0 + l (su - s0)) fpR[w0 + (s0 + l (su - s0))^2, P[l]],
       G'[l] == 2 (su - s0) (s0 + l (su - s0)) gR[w0 + (s0 + l (su - s0))^2, G[l], P[l], f1s[s0 + l (su - s0)]],
       P[0] == base[[1]], G[0] == base[[2]]}, {P, G}, {l, 0, 1}, "s from 1/sqrt(2) to i sqrt(" <> ToString[u, InputForm] <> "), N = " <> ToString[Nc]];
    disc = Im[G[1] /. sol3]/u^(3/2);
    Print["   Im g(w0 - ", fmt[u, 3], " + i0)/u^{3/2} = ", fmt[disc, 16], "   closed form at u -> 0: (2/(3N^2)) sqrt(2/w0) = ", fmt[2/(3 Nc^2) Sqrt[2/w0], 16]];
    compare["Im g(w0 - " <> ToString[N[u]] <> " + i0)/u^{3/2} with open02_local.out", disc,
      toNum[First[grab[loc, Nc, None, "Im g\\(w0 - " <> StringReplace[ToString[N[u]], "." -> "\\."] <> "0* \\+ i0\\)/u\\^\\{3/2\\} = ([0-9.]+)()"]]], tolDisc],
    {u, {1/10, 1/1000}}];
  (* the zero of D: from w0 + 1/2 around w0 through the upper half plane, at distance 0.02 or more from the branch point *)
  up = seg[wh, w0 + I/2, base, "w0 + 1/2 to w0 + i/2, N = " <> ToString[Nc]];
  Do[
    a = als/(4 Pi); eps = N[a Zeta[2], wp];
    tg = SetPrecision[-2 eps sigma0/w0, wp];
    wbase = w0 + tg + I/50;
    p1 = seg[w0 + I/2, w0 + tg + I/2, up, "w0 + i/2 to w0 + t1 + i/2, N = " <> ToString[Nc]];
    bb = seg[w0 + tg + I/2, wbase, p1, "w0 + t1 + i/2 to w0 + t1 + i/50, N = " <> ToString[Nc]];
    gAt[ww_?NumericQ] := seg[wbase, SetPrecision[ww, wp], bb, "w0 + t1 + i/50 to w, N = " <> ToString[Nc]][[2]];
    Dfun[ww_?NumericQ] := ww^2 - w0^2 + 4 eps (-12 CF (ww gAt[ww] + 1/Nc));
    fr = Check[FindRoot[Dfun[w] == 0, {w, N[w0, wp] + tg + I 10^-3, N[w0, wp] + tg + I 2 10^-3}, WorkingPrecision -> wp - 6,
        AccuracyGoal -> 20, PrecisionGoal -> 20], $Failed];
    If[fr === $Failed, stop["FindRoot issued a message (zero of D, N = " <> ToString[Nc] <> ", alpha_s = " <> ToString[N[als], InputForm] <> ")"]];
    ws = w /. fr;
    absD = Abs[Dfun[ws]];
    If[! (absD < 10^-18), stop["|D(w_*)| = " <> fmt[absD, 3] <> " (N = " <> ToString[Nc] <> ", alpha_s = " <> ToString[N[als], InputForm] <> ")"]];
    Print["   alpha_s=", N[als], "  eps=", fmt[eps, 12], "  w_* - w0 = ", fmt[ws - w0, 18], "  first order -2 eps sigma0/w0 = ",
      fmt[tg, 15], "  |D(w_*)| = ", fmt[absD, 3]];
    Print["      unscaled omega_* - omega_0 = ", fmt[(ws - w0) Sqrt[a], 15], "   delta omega_0 = ", fmt[tg Sqrt[a], 15]];
    compare["w_* - w0 with open02_xspace.out (alpha_s = " <> ToString[N[als], InputForm] <> ")", ws - w0,
      Module[{m = grab[xsp, Nc, ToString[N[als], InputForm], "t_\\* = w_\\* - w0 = \\(([-0-9.e]+) \\+ ([-0-9.e]+)j\\)"]}, toNum[m[[1]]] + I toNum[m[[2]]]], tolZero],
    {als, {1/10, 2/10}}],
  {Nc, {2, 3, 4}}];
If[nfail > 0, stop[ToString[nfail] <> " value(s) differ from the Python outputs by more than the tolerance"]];
Print["all NDSolve and FindRoot calls completed on their full intervals; all values agree with open02_local.out and open02_xspace.out"];
Exit[0];


==> anc/numbers/deposit/R4/open02/open02_check2.out <==

NDSolve::precw: The precision of the differential equation (HoldCompleteForm[{{Derivative[1][P][s] == (s*(1/2 + (Sqrt[6] + s^2)*P[s] - P[s]^2))/2, Derivative[1][G][s] == (s*(1/2 + (Sqrt[6] + s^2 - s*Sqrt[2*Sqrt[6] + s^2])/(Sqrt[6] + s^2) - (4*G[s])/(Sqrt[6] + s^2) + (Sqrt[6] + s^2)*G[s] - G[s]^2))/2, P[1/Sqrt[2]] == -0.12727687107687946875490750597515716130438297140372264626`39.311189169374735, G[1/Sqrt[2]] == -0.2427517815567882533450154007839770531225277657967934392667`39.1230832268549}, {}, {}, {}, {}}]) is less than WorkingPrecision (HoldCompleteForm[40.]).

NDSolve::nderr: Error test failure at HoldCompleteForm[s] == HoldCompleteForm[0.1896556482117120377483369762786846793167400400910913412363`40.]; unable to continue.

InterpolatingFunction::dmval: Input value HoldCompleteForm[{0}] lies outside the range of data in the interpolating function. Extrapolation will be used.

InterpolatingFunction::dmval: Input value HoldCompleteForm[{0}] lies outside the range of data in the interpolating function. Extrapolation will be used.
N=2  start errors {1.892699735004750278707794`3.*^-72, 1.3158740071881993878209`3.*^-73}
   fp(w0) = -0.14219724060003577215895218713572203114`22.   g(w0) = -0.32943494994688378093160644797747279815`22.   g(w0)/w0 = -0.13449125513486358397287718462583218057`20.
   S(omega_0)/(a^2 zeta_2) = 7.26252777728263353453536796979493775102`20.   S_{>=3}(omega_0)/(a^2 zeta_2) = 2.76252777728263353453536796979493775102`20.

InterpolatingFunction::dmval: Input value HoldCompleteForm[{1/(400*Sqrt[2])}] lies outside the range of data in the interpolating function. Extrapolation will be used.

General::stop: Further output of HoldCompleteForm[InterpolatingFunction::dmval] will be suppressed during this calculation.
   fitted s^1, s^2, s^3 coefficients: {-0.00008696046255915766761818787952821634`12., 0.2817385866649362071365846126694222001`12., -0.15720785828000410388636636624926980391`12.}   closed-form s^3: -0.15060033393497413732653449417923976563`12.

NDSolve::precw: The precision of the differential equation (HoldCompleteForm[{{Derivative[1][P][s] == (s*(1/3 + (4*Sqrt[2/3] + s^2)*P[s] - P[s]^2))/3, Derivative[1][G][s] == (s*(1/3 + (2*(4*Sqrt[2/3] + s^2 - s*Sqrt[8*Sqrt[2/3] + s^2]))/(3*(4*Sqrt[2/3] + s^2)) - (6*G[s])/(4*Sqrt[2/3] + s^2) + (4*Sqrt[2/3] + s^2)*G[s] - G[s]^2 + (10*P[s])/(3*(4*Sqrt[2/3] + s^2))))/3, P[1/Sqrt[2]] == -0.0683380720402056882340216950546576993315357844365147775624`39.304071133206115, G[1/Sqrt[2]] == -0.1255682946799303510075820433253970643038898055432065056773`39.10877795063221}, {}, {}, {}, {}}]) is less than WorkingPrecision (HoldCompleteForm[40.]).
N=3  start errors {2.2675225274224764893498543214`3.*^-49, 9.860948958359492989780729063`3.*^-50}
   fp(w0) = -0.07477161291380637244858654599088461118`22.   g(w0) = -0.1612262558564081769526216843923877285`22.   g(w0)/w0 = -0.04936525749845101585643226572103046513`20.
   S(omega_0)/(a^2 zeta_2) = 8.4250039464023067061644400163891993827`20.   S_{>=3}(omega_0)/(a^2 zeta_2) = 3.09167061306897337283110668305586604937`20.
   fitted s^1, s^2, s^3 coefficients: {-1.611900852448357805347313783`12.*^-11, 0.11122024612721532002762777444734118386`12., -0.05796760077776051846272052291042632636`12.}   closed-form s^3: -0.05796609555826989907406000171317067507`12.

NDSolve::precw: The precision of the differential equation (HoldCompleteForm[{{Derivative[1][P][s] == (s*(1/4 + (Sqrt[15] + s^2)*P[s] - P[s]^2))/4, Derivative[1][G][s] == (s*(1/4 + (Sqrt[15] + s^2 - s*Sqrt[2*Sqrt[15] + s^2])/(2*(Sqrt[15] + s^2)) - (8*G[s])/(Sqrt[15] + s^2) + (Sqrt[15] + s^2)*G[s] - G[s]^2 + (6*P[s])/(Sqrt[15] + s^2)))/4, P[1/Sqrt[2]] == -0.0444246895514300078921171645979996104310828380273206427902`39.302363512582176, G[1/Sqrt[2]] == -0.0812493261822041105417785215224693126966407478130149175669`39.101404645627525}, {}, {}, {}, {}}]) is less than WorkingPrecision (HoldCompleteForm[40.]).

General::stop: Further output of HoldCompleteForm[NDSolve::precw] will be suppressed during this calculation.

NDSolve::nderr: Error test failure at HoldCompleteForm[s] == HoldCompleteForm[0.6262933728158682651924623853295606114551818391361487736361`40.]; unable to continue.
N=4  start errors {7.77192402351765326201`3.*^-38, 4.671015704565508829`3.*^-38}
   fp(w0) = -0.04792889263330336550763083545208791598`22.   g(w0) = -0.10219068890882190564535091104633798107`22.   g(w0)/w0 = -0.02638552241875534849548124027989305496`20.
   S(omega_0)/(a^2 zeta_2) = 8.90511381632993011722491859446390604962`20.   S_{>=3}(omega_0)/(a^2 zeta_2) = 3.28011381632993011722491859446390604962`20.
   fitted s^1, s^2, s^3 coefficients: {0.00613069517106246428856809294944131918`12., 0.04742567981277939607318882538239659198`12., -0.02010127147560757781149800828531190154`12.}   closed-form s^3: -0.02994200933025701835826471676576061463`12.


==> anc/numbers/deposit/R4/open02/open02_check2.wl <==
(* OPEN-02 cross-check, part 2: g(w0) = F_A^-(omega_0)/sqrt(a) and sigma0 = S_{>=3}(omega_0)/(a^2 zeta_2) by NDSolve,
   with the last stretch integrated in s = sqrt(w - w0), where the equations are smooth (f1 = (w0 + s^2 - s Sqrt[2 w0 + s^2])/2).
   Run: wolfram -script open02_check2.wl > open02_check2.out *)
$MessagePrePrint = (Short[InputForm[#], 2] &);
wp = 40;
Do[
  CF = (Nc^2 - 1)/(2 Nc); w0 = Sqrt[8 CF];
  nmax = 260;
  e = ConstantArray[0, nmax]; c = ConstantArray[0, nmax]; d = ConstantArray[0, nmax];
  Do[
    e[[n]] = If[n == 1, 2 CF, 0] + Sum[e[[j]] e[[n - j]], {j, 1, n - 1}];
    c[[n]] = If[n == 1, -1/Nc, 2 Nc (3 - 2 n) c[[n - 1]]] + Sum[c[[j]] c[[n - j]], {j, 1, n - 1}];
    d[[n]] = If[n == 1, -1/Nc, 2 Nc (4 - 2 n) d[[n - 1]] - 4/Nc e[[n - 1]] - 2 (Nc^2 - 4)/Nc c[[n - 1]]] +
      Sum[d[[j]] d[[n - j]], {j, 1, n - 1}], {n, 1, nmax}];
  W = 36;
  opt[x_] := Module[{t = Table[N[x[[n]] W^(1 - 2 n), 80], {n, 1, nmax}], k},
    k = First[Ordering[Abs[t], 1]]; {Total[t[[1 ;; k - 1]]], Abs[t[[k]]]}];
  {pW, errp} = opt[c]; {gW, errg} = opt[d];
  f1w[w_] := w0^2/(2 (w + w Sqrt[1 - w0^2/w^2]));
  f1s[s_] := (w0 + s^2 - s Sqrt[2 w0 + s^2])/2;
  fpR[w_, p_] := (w p - p^2 + 1/Nc)/(2 Nc);
  gR[w_, g_, p_, f_] := (w g - 2 Nc g/w - g^2 + 1/Nc + 4 f/(Nc w) + 2 (Nc^2 - 4) p/(Nc w))/(2 Nc);
  sol1 = NDSolve[{p'[w] == fpR[w, p[w]], g'[w] == gR[w, g[w], p[w], f1w[w]], p[W] == SetPrecision[pW, wp], g[W] == SetPrecision[gW, wp]},
    {p, g}, {w, w0 + 1/2, W}, WorkingPrecision -> wp, PrecisionGoal -> 30, AccuracyGoal -> 34, MaxSteps -> 10^7];
  {ph, gh} = {p[w0 + 1/2], g[w0 + 1/2]} /. First[sol1];
  s0 = Sqrt[1/2];
  sol2 = NDSolve[{P'[s] == 2 s fpR[w0 + s^2, P[s]], G'[s] == 2 s gR[w0 + s^2, G[s], P[s], f1s[s]], P[s0] == ph, G[s0] == gh},
    {P, G}, {s, 0, s0}, WorkingPrecision -> wp, PrecisionGoal -> 30, AccuracyGoal -> 34, MaxSteps -> 10^7];
  {p0, g0} = {P[0], G[0]} /. First[sol2];
  Print["N=", Nc, "  start errors ", ToString[N[{errp, errg}, 3], InputForm]];
  Print["   fp(w0) = ", ToString[N[p0, 22], InputForm], "   g(w0) = ", ToString[N[g0, 22], InputForm], "   g(w0)/w0 = ", ToString[N[g0/w0, 20], InputForm]];
  Print["   S(omega_0)/(a^2 zeta_2) = ", ToString[N[-12 CF w0 g0, 20], InputForm], "   S_{>=3}(omega_0)/(a^2 zeta_2) = ", ToString[N[-12 CF (w0 g0 + 1/Nc), 20], InputForm]];
  (* the (w - w0)^{3/2} coefficient: fit G(s) = sum_k b_k s^k at small s from the s-solution *)
  ss = Table[s0 k/400, {k, 1, 40}];
  fit = Fit[Table[{x, (G[x] /. First[sol2])}, {x, ss}], Table[x^k, {k, 0, 14}], x];
  Print["   fitted s^1, s^2, s^3 coefficients: ", ToString[N[{Coefficient[fit, x, 1], Coefficient[fit, x, 2], Coefficient[fit, x, 3]}, 12], InputForm],
    "   closed-form s^3: ", ToString[N[-2/(3 Nc^2) Sqrt[2/w0], 12], InputForm]],
  {Nc, {2, 3, 4}}];


==> anc/numbers/deposit/R4/open02/open02_check3.out <==
N=2  start errors {1.892699735004750278707794`3.*^-72, 1.3158740071881993878209`3.*^-73}
   fp(w0) = -0.14220529804168222590014579930580631012`22.   g(w0) = -0.32943742062323556989794821898740454883`22.   g(w0)/w0 = -0.13449226378426049131221208569943146359`20.
   S(omega_0)/(a^2 zeta_2) = 7.2625822443500665308594526277692990337`20.   S_{>=3}(omega_0)/(a^2 zeta_2) = 2.7625822443500665308594526277692990337`20.
   fitted s^1, s^2, s^3 coefficients: {2.65225183081419059352212419991`12.*^-9, 0.28062028389149042120723380323555208304`12., -0.15027680763206601567049186483875087612`12.}   closed-form s^3: -0.15060033393497413732653449417923976563`12.
N=4  start errors {7.77192402351765326201`3.*^-38, 4.671015704565508829`3.*^-38}
   fp(w0) = -0.04802483483424731783039059819929601132`22.   g(w0) = -0.1011637806582942948304412310447652132`22.   g(w0)/w0 = -0.02612037584859691979481430661988824577`20.
   S(omega_0)/(a^2 zeta_2) = 8.81562684890146043074982848421228294794`20.   S_{>=3}(omega_0)/(a^2 zeta_2) = 3.19062684890146043074982848421228294794`20.
   fitted s^1, s^2, s^3 coefficients: {-4.322506337309246000721065934`12.*^-11, 0.06031546143403127562089388180965482019`12., -0.02994884242552935808589742455979102879`12.}   closed-form s^3: -0.02994200933025701835826471676576061463`12.


==> anc/numbers/deposit/R4/open02/open02_check3.wl <==
(* OPEN-02 cross-check, part 3 (SU(2), SU(4) rerun with matched precision goals): g(w0) = F_A^-(omega_0)/sqrt(a) and sigma0 = S_{>=3}(omega_0)/(a^2 zeta_2) by NDSolve,
   with the last stretch integrated in s = sqrt(w - w0), where the equations are smooth (f1 = (w0 + s^2 - s Sqrt[2 w0 + s^2])/2).
   Run: wolfram -script open02_check2.wl > open02_check2.out *)
$MessagePrePrint = (Short[InputForm[#], 2] &);
wp = 40;
Do[
  CF = (Nc^2 - 1)/(2 Nc); w0 = Sqrt[8 CF];
  nmax = 260;
  e = ConstantArray[0, nmax]; c = ConstantArray[0, nmax]; d = ConstantArray[0, nmax];
  Do[
    e[[n]] = If[n == 1, 2 CF, 0] + Sum[e[[j]] e[[n - j]], {j, 1, n - 1}];
    c[[n]] = If[n == 1, -1/Nc, 2 Nc (3 - 2 n) c[[n - 1]]] + Sum[c[[j]] c[[n - j]], {j, 1, n - 1}];
    d[[n]] = If[n == 1, -1/Nc, 2 Nc (4 - 2 n) d[[n - 1]] - 4/Nc e[[n - 1]] - 2 (Nc^2 - 4)/Nc c[[n - 1]]] +
      Sum[d[[j]] d[[n - j]], {j, 1, n - 1}], {n, 1, nmax}];
  W = 36;
  opt[x_] := Module[{t = Table[N[x[[n]] W^(1 - 2 n), 80], {n, 1, nmax}], k},
    k = First[Ordering[Abs[t], 1]]; {Total[t[[1 ;; k - 1]]], Abs[t[[k]]]}];
  {pW, errp} = opt[c]; {gW, errg} = opt[d];
  f1w[w_] := w0^2/(2 (w + w Sqrt[1 - w0^2/w^2]));
  f1s[s_] := (w0 + s^2 - s Sqrt[2 w0 + s^2])/2;
  fpR[w_, p_] := (w p - p^2 + 1/Nc)/(2 Nc);
  gR[w_, g_, p_, f_] := (w g - 2 Nc g/w - g^2 + 1/Nc + 4 f/(Nc w) + 2 (Nc^2 - 4) p/(Nc w))/(2 Nc);
  sol1 = NDSolve[{p'[w] == fpR[w, p[w]], g'[w] == gR[w, g[w], p[w], f1w[w]], p[W] == SetPrecision[pW, wp], g[W] == SetPrecision[gW, wp]},
    {p, g}, {w, w0 + 1/2, W}, WorkingPrecision -> wp, PrecisionGoal -> 24, AccuracyGoal -> 28, MaxSteps -> 10^7];
  {ph, gh} = {p[w0 + 1/2], g[w0 + 1/2]} /. First[sol1];
  s0 = Sqrt[1/2];
  sol2 = NDSolve[{P'[s] == 2 s fpR[w0 + s^2, P[s]], G'[s] == 2 s gR[w0 + s^2, G[s], P[s], f1s[s]], P[s0] == SetPrecision[ph, wp], G[s0] == SetPrecision[gh, wp]},
    {P, G}, {s, 0, s0}, WorkingPrecision -> wp, PrecisionGoal -> 24, AccuracyGoal -> 28, MaxSteps -> 10^7];
  {p0, g0} = {P[0], G[0]} /. First[sol2];
  Print["N=", Nc, "  start errors ", ToString[N[{errp, errg}, 3], InputForm]];
  Print["   fp(w0) = ", ToString[N[p0, 22], InputForm], "   g(w0) = ", ToString[N[g0, 22], InputForm], "   g(w0)/w0 = ", ToString[N[g0/w0, 20], InputForm]];
  Print["   S(omega_0)/(a^2 zeta_2) = ", ToString[N[-12 CF w0 g0, 20], InputForm], "   S_{>=3}(omega_0)/(a^2 zeta_2) = ", ToString[N[-12 CF (w0 g0 + 1/Nc), 20], InputForm]];
  (* the (w - w0)^{3/2} coefficient: fit G(s) = sum_k b_k s^k at small s from the s-solution *)
  ss = Table[s0 k/400, {k, 1, 40}];
  fit = Fit[Table[{x, (G[x] /. First[sol2])}, {x, ss}], Table[x^k, {k, 0, 14}], x];
  Print["   fitted s^1, s^2, s^3 coefficients: ", ToString[N[{Coefficient[fit, x, 1], Coefficient[fit, x, 2], Coefficient[fit, x, 3]}, 12], InputForm],
    "   closed-form s^3: ", ToString[N[-2/(3 Nc^2) Sqrt[2/w0], 12], InputForm]],
  {Nc, {2, 4}}];


==> anc/numbers/deposit/R4/open02/open02_contour_vs_line.out <==
N=3 alpha_s=0.20  ODE/series match on |w| in [30,32]: 2.2e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
Bromwich line c = w0 + 0.2, tau = 20:  R1/eps = -39.121331677   1 + Rres = 0.334133260
N=3 alpha_s=0.20  ODE/series match on |w| in [30,32]: 3.7e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
Bromwich line c = w0 + 0.1, tau = 40:  R1/eps = -76.997811948   1 + Rres = 0.113357372
Gamma (open02_xspace.out): tau = 20: R1/eps = -39.12133169, 1 + Rres = 0.33413326 ; tau = 40: R1/eps = -76.99781192, 1 + Rres = 0.11335737


==> anc/numbers/deposit/R4/open02/open02_contour_vs_line.py <==
"""Control: the contour Gamma (hugging the cut near w0, used in open02_xspace.py) against the Bromwich line Re w = c
(open02_physrange.py machinery) at tau = 20 and 40, SU(3) alpha_s = 0.2. Agreement excludes singularities of S between
Gamma and the line (in particular poles of F_A^- with w0 - 1.5 < Re w < w0 off the real axis) that would contribute
at the printed precision."""
import warnings, numpy as np
warnings.simplefilter('ignore')
from scipy.integrate import quad
from scipy.special import ive
src = open('open02_physrange.py').read().split("SIG0 = ")[0]
for tau, shift in ((20.0, '0.2'), (40.0, '0.1')):
    s2 = src.replace("cc = w0 + 0.5", "cc = w0 + " + shift).replace("for xe in (-2, -4, -6, -8):\n        L = -xe * np.log(10.0); tau = np.sqrt(a) * L",
                                                                 "for xe in (0,):\n        tau = %r" % tau)
    ns = {}
    exec(s2, ns)
    for row in ns['run'](3, 0.2):
        a = 0.2 / (4 * np.pi); eps = a * np.pi ** 2 / 6
        print('Bromwich line c = w0 + %s, tau = %g:  R1/eps = %.9f   1 + Rres = %.9f' % (shift, tau, row[4] / eps, 1 + row[5]))
print('Gamma (open02_xspace.out): tau = 20: R1/eps = -39.12133169, 1 + Rres = 0.33413326 ; tau = 40: R1/eps = -76.99781192, 1 + Rres = 0.11335737')


==> anc/numbers/deposit/R4/open02/open02_lib.py <==
"""OPEN-02: analytic structure of S(omega) and P^+(omega) near omega_0 = sqrt(8 a C_F).

Own implementation (written 1 Oct 2026 for task OPEN-02); imports nothing from the project.
Scaled units: omega = sqrt(a) w, F = sqrt(a) f, S = a^2 zeta_2 sigma(w), eps = a zeta_2.
Double-log waves in SU(N), C_F = (N^2-1)/(2N):
  f1 (= F_1^+/sqrt a):  w f1 = 2 C_F + f1^2,  physical branch f1 = (w - sqrt(w^2 - w0^2))/2, w0^2 = 8 C_F
  fp (= F_A^+/sqrt a):  2N fp' = w fp - fp^2 + 1/N
  g  (= F_A^-/sqrt a):  2N g'  = w g - (2N/w) g - g^2 + 1/N + (4/(N w)) f1 + (2(N^2-4)/(N w)) fp
(paper eq. (tower-Q) divided by a). The tower part of S is
  S_{>=3}/(a^2 zeta_2) = sigma(w) = -12 C_F (w g + 1/N),
the full first-order S/(a^2 zeta_2) (double-log d_1 term kept, S_1 shift dropped) is -12 C_F w g.

Asymptotic series: g = sum_n d_n w^{1-2n}, fp = sum_n c_n w^{1-2n}, f1 = sum_n e_n w^{1-2n}.
Recursions (exact rationals, derived here from the ODEs above):
  e_n = 2C_F delta_{n1} + sum_{j=1}^{n-1} e_j e_{n-j}
  c_n = (1/N) delta_{n1} ... written as 2N(3-2n)c_{n-1} + sum c_j c_{n-j} + (-1/N)?? -> see coeffs()
"""
from fractions import Fraction as Fr
import mpmath as mp


def coeffs(N, nmax):
    """Exact asymptotic coefficients e_n (f1), c_n (fp), d_n (g), n = 1..nmax (index 0 unused).
    Insert f = sum_n x_n w^{1-2n} into 2N f' = w f - f^2 + ... and collect w^{2-2n}:
      2N (1-2(n-1)) x_{n-1} [from f'] = x_n [from w f] - sum_{j} x_j x_{n-j} + source_n
    so x_n = 2N (3-2n) x_{n-1} + sum_{j=1}^{n-1} x_j x_{n-j} - source_n, with source_1 = 1/N for fp.
    For g the extra term -(2N/w) g gives +2N x_{n-1} on the right of x_n, i.e. 2N(4-2n) in total,
    and the w^{-1} sources give -(4/N) e_{n-1} - (2(N^2-4)/N) c_{n-1}."""
    N = Fr(N)
    CF = (N * N - 1) / (2 * N)
    e = [Fr(0)] * (nmax + 1)
    c = [Fr(0)] * (nmax + 1)
    d = [Fr(0)] * (nmax + 1)
    for n in range(1, nmax + 1):
        e[n] = (2 * CF if n == 1 else 0) + sum(e[j] * e[n - j] for j in range(1, n))
        c[n] = ((-1 / N) if n == 1 else 0) + (2 * N * (3 - 2 * n) * c[n - 1] if n >= 2 else 0) \
            + sum(c[j] * c[n - j] for j in range(1, n))
        d[n] = ((-1 / N) if n == 1 else 0) + (2 * N * (4 - 2 * n) * d[n - 1] if n >= 2 else 0) \
            + sum(d[j] * d[n - j] for j in range(1, n))
        if n >= 2:
            d[n] -= (4 / N) * e[n - 1] + (2 * (N * N - 4) / N) * c[n - 1]
    return e, c, d


def optsum(x, w):
    """Asymptotic series sum_n x_n w^{1-2n} truncated before its smallest term."""
    terms = []
    for n in range(1, len(x)):
        terms.append(mp.mpf(x[n].numerator) / x[n].denominator * w ** (1 - 2 * n))
    k = min(range(len(terms)), key=lambda i: abs(terms[i]))
    return mp.fsum(terms[:k]), abs(terms[k])


class Waves:
    def __init__(self, N, dps=50, K=60):
        mp.mp.dps = dps
        self.N = N
        self.K = K
        self.CF = mp.mpf(N * N - 1) / (2 * N)
        self.w0 = mp.sqrt(8 * self.CF)

    # ---- Taylor coefficients at a regular centre wc (real or complex) ----
    def taylor(self, wc, p0, g0, q0, K=None):
        K = self.K if K is None else K
        N = self.N
        P = [mp.mpc(0)] * (K + 2)
        G = [mp.mpc(0)] * (K + 2)
        Q = [mp.mpc(0)] * (K + 2)
        P[0], G[0], Q[0] = p0, g0, q0
        den = wc - 2 * q0
        A = mp.mpf(2 * (N * N - 4)) / N
        for k in range(0, K + 1):
            if k >= 1:
                Q[k] = (mp.fsum(Q[j] * Q[k - j] for j in range(1, k)) - Q[k - 1]) / den
            PP = mp.fsum(P[j] * P[k - j] for j in range(0, k + 1))
            P[k + 1] = (wc * P[k] + (P[k - 1] if k >= 1 else 0) - PP + (mp.mpf(1) / N if k == 0 else 0)) / (2 * N * (k + 1))
            # 2N w g' = w^2 g - 2N g - w g^2 + w/N + (4/N) q + A p
            G2k = mp.fsum(G[j] * G[k - j] for j in range(0, k + 1))
            G2km = mp.fsum(G[j] * G[k - 1 - j] for j in range(0, k)) if k >= 1 else 0
            rhs = (wc * wc * G[k] + (2 * wc * G[k - 1] if k >= 1 else 0) + (G[k - 2] if k >= 2 else 0)
                   - 2 * N * G[k] - (wc * G2k + G2km)
                   + ((wc if k == 0 else (1 if k == 1 else 0)) / mp.mpf(N))
                   + (4 / mp.mpf(N)) * Q[k] + A * P[k])
            G[k + 1] = (rhs - 2 * N * k * G[k]) / (2 * N * wc * (k + 1))
        return P, G, Q

    @staticmethod
    def ev(C, h):
        s = mp.mpc(0)
        for c in reversed(C):
            s = s * h + c
        return s

    def f1(self, w):
        """Physical branch of f1 (cut on [-w0, w0]); rationalized form."""
        s = w * mp.sqrt(1 - self.w0 ** 2 / (w * w))
        return self.w0 ** 2 / (2 * (w + s))

    def segment(self, wa, wb, p, g, frac=mp.mpf('0.35'), singular=None):
        """Continue (fp, g) along the straight segment wa -> wb. f1 is recomputed from its closed form
        at each centre (physical branch). Step = frac * distance to the nearest listed singularity."""
        singular = singular if singular is not None else [self.w0, -self.w0, mp.mpf(0)]
        w = mp.mpc(wa)
        wb = mp.mpc(wb)
        while abs(wb - w) > mp.mpf(10) ** (-mp.mp.dps + 5):
            R = min(abs(w - z) for z in singular)
            R = min(R, mp.mpf(6))
            h = wb - w
            if abs(h) > frac * R:
                h = h / abs(h) * frac * R
            P, G, Q = self.taylor(w, p, g, self.f1(w))
            p, g = self.ev(P, h), self.ev(G, h)
            w = w + h
        return p, g

    def start(self, W):
        e, c, d = coeffs(self.N, 400)
        gW, errg = optsum(d, mp.mpf(W))
        pW, errp = optsum(c, mp.mpf(W))
        return pW, gW, max(errg, errp)

    # ---- Puiseux expansion at w0 in s = sqrt(w - w0) ----
    def puiseux(self, b0, Pt, M):
        """Coefficients b_k (k = 0..M) of g = sum b_k s^k, given b0 = g(w0) and the Taylor
        coefficients Pt[j] of fp at w0 in powers of t = s^2. Derived from
        N (w0 + s^2) dg/ds = s * RHS(s), RHS = w^2 g - 2N g - w g^2 + w/N + (4/N) f1 + A fp."""
        N = self.N
        w0 = self.w0
        A = mp.mpf(2 * (N * N - 4)) / N
        # f1(s) = (w0 + s^2 - s sqrt(2 w0 + s^2))/2 ; sqrt(2w0+s^2) = sqrt(2w0) sum binom(1/2,j) (s^2/(2w0))^j
        q = [mp.mpf(0)] * (M + 2)
        q[0] += w0 / 2
        if M + 1 >= 2:
            q[2] += mp.mpf(1) / 2
        r = mp.sqrt(2 * w0)
        for j in range(0, (M + 1) // 2 + 1):
            k = 2 * j + 1
            if k <= M + 1:
                q[k] -= r * mp.binomial(mp.mpf(1) / 2, j) / (2 * w0) ** j / 2
        p = [mp.mpf(0)] * (M + 2)
        for j in range(len(Pt)):
            if 2 * j <= M + 1:
                p[2 * j] = Pt[j]
        b = [mp.mpc(0)] * (M + 2)
        b[0] = b0
        g2 = []  # g2[k] = (g^2)_k

        def g2k(k):
            return mp.fsum(b[j] * b[k - j] for j in range(0, k + 1))

        for m in range(0, M):
            k = m - 1  # RHS_k needed
            if k < 0:
                rhsk = 0
            else:
                rhsk = (w0 * w0 * b[k] + (2 * w0 * b[k - 2] if k >= 2 else 0) + (b[k - 4] if k >= 4 else 0)
                        - 2 * N * b[k]
                        - (w0 * g2k(k) + (g2k(k - 2) if k >= 2 else 0))
                        + ((w0 if k == 0 else (1 if k == 2 else 0)) / mp.mpf(N))
                        + (4 / mp.mpf(N)) * q[k] + A * p[k])
            b[m + 1] = (rhsk - N * (m - 1) * (b[m - 1] if m >= 1 else 0)) / (N * w0 * (m + 1))
        return b[:M + 1]


==> anc/numbers/deposit/R4/open02/open02_local.out <==
N=2  w0=2.4494897427831780982  C_F=0.75  start error at W=40: 5.49e-89
  fp(w0) = -0.1422052980416822259001458
  b0 = g(w0) = -0.3294374206232355698979269   g(w0)/w0 = F_A^-(omega_0)/omega_0 = -0.13449226378426049131
  b1 = 0.0 (must be 0),  b2 = g'(w0) = 0.28062161458114709515
  b3 = -0.15060033393497413866   closed form -(2/(3N^2)) sqrt(2/w0) = -0.15060033393497413866   diff 3.34e-52
  b4..b7 = -0.0168801571385, 0.00544790510675, 0.0378092673453, -0.0190488175242
  check real w0+0.2            stepper (-0.287133175542148183 + 0.0j)  Puiseux (-0.287133175542148183 + 0.0j)  |diff| 1.46e-34
  check real w0+1.0            stepper (-0.193246819270305544 + 0.0j)  Puiseux (-0.193246819270305544 + 0.0j)  |diff| 3.36e-34
  check complex w0-0.5+0.2i    stepper (-0.440204645872484278 + 0.116799536784177497j)  Puiseux (-0.440204645872484278 + 0.116799536784177497j)  |diff| 7.65e-35
  Im g(w0 - 0.1 + i0)/u^{3/2} = 0.1513390012439   (-b3 = 0.150600333934974)
  Im g(w0 - 0.001 + i0)/u^{3/2} = 0.150605800892097   (-b3 = 0.150600333934974)
  Im g(w0 - 1.0e-6 + i0)/u^{3/2} = 0.150600339382898   (-b3 = 0.150600333934974)
  S(omega_0)      = 7.2625822443500665309 a^2 zeta_2   [full first-order S, d_1 term kept]
  S_{>=3}(omega_0) = 2.7625822443500665309 a^2 zeta_2   [tower, n >= 3]
  dS_{>=3}/domega at omega_0 = -3.22148111306885 a^{3/2} zeta_2
  S singular part: gamma (w-w0)^{3/2} a^2 zeta_2, gamma = 3.32004575910096478, closed form (8 C_F/N^2) sqrt(2 w0) = 3.32004575910096478
     unscaled: S ~ (8 C_F/N^2) sqrt(2 omega_0) a zeta_2 (omega-omega_0)^{3/2}
  first-order zero shift delta w0 = -2 sigma0/w0 * eps:  -2 sigma0/w0^2 = -0.920860748116689 (relative, units a zeta_2)
N=3  w0=3.2659863237109041309  C_F=1.33333  start error at W=40: 2.06e-60
  fp(w0) = -0.07477161291380637244858655
  b0 = g(w0) = -0.1612262558564081769526217   g(w0)/w0 = F_A^-(omega_0)/omega_0 = -0.049365257498451015856
  b1 = 0.0 (must be 0),  b2 = g'(w0) = 0.11122023914914467448
  b3 = -0.057966095558269900614   closed form -(2/(3N^2)) sqrt(2/w0) = -0.057966095558269900614   diff 2.51e-52
  b4..b7 = -0.00162976195158, 0.00121897073209, 0.00958362240005, -0.00527126073993
  check real w0+0.2            stepper (-0.144152725475865049 + 0.0j)  Puiseux (-0.144152725475865049 + 0.0j)  |diff| 4.65e-35
  check real w0+1.0            stepper (-0.103815859134535343 + 0.0j)  Puiseux (-0.103815859134535343 + 0.0j)  |diff| 1.95e-34
  check complex w0-0.5+0.2i    stepper (-0.204577297485944278 + 0.0435609843320844943j)  Puiseux (-0.204577297485944278 + 0.0435609843320844943j)  |diff| 3.07e-35
  Im g(w0 - 0.1 + i0)/u^{3/2} = 0.0581412168946371   (-b3 = 0.0579660955582699)
  Im g(w0 - 0.001 + i0)/u^{3/2} = 0.0579673198007387   (-b3 = 0.0579660955582699)
  Im g(w0 - 1.0e-6 + i0)/u^{3/2} = 0.0579660967772459   (-b3 = 0.0579660955582699)
  S(omega_0)      = 8.4250039464023067062 a^2 zeta_2   [full first-order S, d_1 term kept]
  S_{>=3}(omega_0) = 3.0916706130689733728 a^2 zeta_2   [tower, n >= 3]
  dS_{>=3}/domega at omega_0 = -3.23228038599287 a^{3/2} zeta_2
  S singular part: gamma (w-w0)^{3/2} a^2 zeta_2, gamma = 3.02906360531566211, closed form (8 C_F/N^2) sqrt(2 w0) = 3.02906360531566211
     unscaled: S ~ (8 C_F/N^2) sqrt(2 omega_0) a zeta_2 (omega-omega_0)^{3/2}
  first-order zero shift delta w0 = -2 sigma0/w0 * eps:  -2 sigma0/w0^2 = -0.579688239950433 (relative, units a zeta_2)
N=4  w0=3.8729833462074168852  C_F=1.875  start error at W=40: 3.95e-46
  fp(w0) = -0.04802483483424731783039045
  b0 = g(w0) = -0.1011637806582942948304312   g(w0)/w0 = F_A^-(omega_0)/omega_0 = -0.026120375848596919795
  b1 = 0.0 (must be 0),  b2 = g'(w0) = 0.060315438041972675618
  b3 = -0.029942009330257018558   closed form -(2/(3N^2)) sqrt(2/w0) = -0.029942009330257018558   diff 0.0
  b4..b7 = -0.00017148108838, 0.000470194670152, 0.00386253809859, -0.00209181592811
  check real w0+0.2            stepper (-0.0917538028488849579 + 0.0j)  Puiseux (-0.0917538028488849579 + 0.0j)  |diff| 2.04e-35
  check real w0+1.0            stepper (-0.0685783229528915848 + 0.0j)  Puiseux (-0.0685783229528915848 + 0.0j)  |diff| 8.55e-35
  check complex w0-0.5+0.2i    stepper (-0.124886715685806288 + 0.0227298400215548885j)  Puiseux (-0.124886715685806288 + 0.0227298400215548885j)  |diff| 1.62e-35
  Im g(w0 - 0.1 + i0)/u^{3/2} = 0.0300100958832729   (-b3 = 0.029942009330257)
  Im g(w0 - 0.001 + i0)/u^{3/2} = 0.0299424816168813   (-b3 = 0.029942009330257)
  Im g(w0 - 1.0e-6 + i0)/u^{3/2} = 0.0299420098004538   (-b3 = 0.029942009330257)
  S(omega_0)      = 8.8156268489014604307 a^2 zeta_2   [full first-order S, d_1 term kept]
  S_{>=3}(omega_0) = 3.1906268489014604307 a^2 zeta_2   [tower, n >= 3]
  dS_{>=3}/domega at omega_0 = -2.9798303939431 a^{3/2} zeta_2
  S singular part: gamma (w-w0)^{3/2} a^2 zeta_2, gamma = 2.60921032848163181, closed form (8 C_F/N^2) sqrt(2 w0) = 2.60921032848163181
     unscaled: S ~ (8 C_F/N^2) sqrt(2 omega_0) a zeta_2 (omega-omega_0)^{3/2}
  first-order zero shift delta w0 = -2 sigma0/w0 * eps:  -2 sigma0/w0^2 = -0.425416913186861 (relative, units a zeta_2)


==> anc/numbers/deposit/R4/open02/open02_local.py <==
"""OPEN-02 part 1: local structure of F_A^- and S at omega_0, SU(2), SU(3), SU(4).
Run: python3 open02_local.py > open02_local.out
Outputs b_k (Puiseux coefficients of g = F_A^-/sqrt(a) in s = sqrt(w - w0)), S(omega_0), S_{>=3}(omega_0),
S'(omega_0), the (w-w0)^{3/2} coefficient against the closed form -(2/(3N^2)) sqrt(2/w0), and the discontinuity
of g across the cut left of w0 against the Puiseux prediction. Results are pickled for part 2."""
import pickle
import mpmath as mp
from open02_lib import Waves

mp.mp.dps = 50
W = mp.mpf(40)
r0 = mp.mpf('0.5')
M = 170
res = {}
for N in (2, 3, 4):
    E = Waves(N, dps=50, K=60)
    w0, CF = E.w0, E.CF
    pW, gW, err = E.start(W)
    # real axis W -> w0 + r0
    p_r0, g_r0 = E.segment(W, w0 + r0, pW, gW)
    # fp alone from w0 + r0 to w0 (fp is regular at w0): Taylor of P only
    def ptaylor(wc, p0, K):
        P = [mp.mpc(0)] * (K + 2); P[0] = p0
        for k in range(0, K + 1):
            PP = mp.fsum(P[j] * P[k - j] for j in range(0, k + 1))
            P[k + 1] = (wc * P[k] + (P[k - 1] if k >= 1 else 0) - PP + (mp.mpf(1) / N if k == 0 else 0)) / (2 * N * (k + 1))
        return P
    w = w0 + r0; p = p_r0
    while abs(w - w0) > mp.mpf(10) ** -45:
        h = max(-mp.mpf('0.2'), w0 - w)
        p = E.ev(ptaylor(w, p, 70), h); w = w + h
    p_w0 = mp.re(p)
    Pt = [mp.re(c) for c in ptaylor(w0, p_w0, M // 2 + 2)]
    # fit b0
    s0 = mp.sqrt(r0)
    def gp(b0, s):
        b = E.puiseux(b0, Pt, M)
        return E.ev(b, s)
    b0 = mp.findroot(lambda x: gp(x, s0) - g_r0, mp.mpf('-0.16'))
    b = E.puiseux(b0, Pt, M)
    # validation at other points: real r = 0.2, 1.0 by the stepper, and a complex point above the cut
    checks = []
    for r in (mp.mpf('0.2'), mp.mpf('1.0')):
        pr, gr = E.segment(W, w0 + r, pW, gW)
        checks.append(('real w0+%s' % mp.nstr(r, 3), gr, E.ev(b, mp.sqrt(r))))
    # complex: from w0 + r0 along an arc above w0 to w0 - 0.5 + 0.2i  (path stays at distance >= 0.35 from w0)
    pc, gc = E.segment(w0 + r0, w0 + mp.mpc(0, '0.5'), p_r0, g_r0)
    pc, gc = E.segment(w0 + mp.mpc(0, '0.5'), w0 + mp.mpc('-0.5', '0.2'), pc, gc)
    t = mp.mpc('-0.5', '0.2')
    checks.append(('complex w0-0.5+0.2i', gc, E.ev(b, mp.sqrt(t))))
    c_closed = -mp.mpf(2) / (3 * N * N) * mp.sqrt(2 / w0)
    S_full = -12 * CF * w0 * b0                       # S(omega_0)/(a^2 zeta_2), d_1 term kept
    S_ge3 = -12 * CF * (w0 * b0 + mp.mpf(1) / N)      # S_{>=3}(omega_0)/(a^2 zeta_2)
    dS_ge3 = -12 * CF * (b0 + w0 * b[2])              # d sigma/dw at w0 (regular part)
    gam = -12 * CF * w0 * b[3]                        # coefficient of t^{3/2} in sigma
    gam_closed = 8 * CF / (N * N) * mp.sqrt(2 * w0)
    # discontinuity across the cut: Im g(w0 - u + i0)/u^{3/2} from the Puiseux series (s = i sqrt(u))
    disc = [(u, mp.im(E.ev(b, 1j * mp.sqrt(u))) / u ** 1.5) for u in (mp.mpf('1e-1'), mp.mpf('1e-3'), mp.mpf('1e-6'))]
    print('N=%d  w0=%s  C_F=%s  start error at W=40: %s' % (N, mp.nstr(w0, 20), mp.nstr(CF, 6), mp.nstr(err, 3)))
    print('  fp(w0) = %s' % mp.nstr(p_w0, 25))
    print('  b0 = g(w0) = %s   g(w0)/w0 = F_A^-(omega_0)/omega_0 = %s' % (mp.nstr(mp.re(b0), 25), mp.nstr(mp.re(b0) / w0, 20)))
    print('  b1 = %s (must be 0),  b2 = g\'(w0) = %s' % (mp.nstr(b[1], 5), mp.nstr(mp.re(b[2]), 20)))
    print('  b3 = %s   closed form -(2/(3N^2)) sqrt(2/w0) = %s   diff %s' % (mp.nstr(mp.re(b[3]), 20), mp.nstr(c_closed, 20), mp.nstr(mp.re(b[3]) - c_closed, 3)))
    print('  b4..b7 = %s' % ', '.join(mp.nstr(mp.re(b[k]), 12) for k in range(4, 8)))
    for name, gnum, gpu in checks:
        print('  check %-22s stepper %s  Puiseux %s  |diff| %s' % (name, mp.nstr(gnum, 18), mp.nstr(gpu, 18), mp.nstr(abs(gnum - gpu), 3)))
    for u, v in disc:
        print('  Im g(w0 - %s + i0)/u^{3/2} = %s   (-b3 = %s)' % (mp.nstr(u, 3), mp.nstr(v, 15), mp.nstr(-mp.re(b[3]), 15)))
    print('  S(omega_0)      = %s a^2 zeta_2   [full first-order S, d_1 term kept]' % mp.nstr(mp.re(S_full), 20))
    print('  S_{>=3}(omega_0) = %s a^2 zeta_2   [tower, n >= 3]' % mp.nstr(mp.re(S_ge3), 20))
    print('  dS_{>=3}/domega at omega_0 = %s a^{3/2} zeta_2' % mp.nstr(mp.re(dS_ge3), 15))
    print('  S singular part: gamma (w-w0)^{3/2} a^2 zeta_2, gamma = %s, closed form (8 C_F/N^2) sqrt(2 w0) = %s' % (mp.nstr(mp.re(gam), 18), mp.nstr(gam_closed, 18)))
    print('     unscaled: S ~ (8 C_F/N^2) sqrt(2 omega_0) a zeta_2 (omega-omega_0)^{3/2}')
    print('  first-order zero shift delta w0 = -2 sigma0/w0 * eps:  -2 sigma0/w0^2 = %s (relative, units a zeta_2)' % mp.nstr(-2 * mp.re(S_ge3) / w0 ** 2, 15))
    res[N] = dict(w0=w0, CF=CF, b=[mp.re(x) for x in b], Pt=Pt, p_w0=p_w0, sigma0=mp.re(S_ge3), dsigma0=mp.re(dS_ge3),
                  gamma=mp.re(gam), S_full=mp.re(S_full))
with open('open02_local.pkl', 'wb') as fh:
    pickle.dump({N: {k: (str(v) if not isinstance(v, list) else [str(x) for x in v]) for k, v in d.items()} for N, d in res.items()}, fh)


==> anc/numbers/deposit/R4/open02/open02_model.out <==
N=2 control eps=0: w_S - w0 = 0.0 (must be 0)
N=2 alpha_s=0.1  MODEL branch point w_S - w0 = -0.0296255160414 ; first-order -2 eps sigma0/w0 = -0.0295262449025 ; ratio 1.003362132 ; omega_S/omega_0 = 0.987905433722 (first order 0.987945960995)
N=2 alpha_s=0.2  MODEL branch point w_S - w0 = -0.059450286877 ; first-order -2 eps sigma0/w0 = -0.059052489805 ; ratio 1.00673633 ; omega_S/omega_0 = 0.975729522015 (first order 0.975891921989)
N=3 control eps=0: w_S - w0 = 0.0 (must be 0)
N=3 alpha_s=0.1  MODEL branch point w_S - w0 = -0.0248287132246 ; first-order -2 eps sigma0/w0 = -0.0247826351232 ; ratio 1.00185929 ; omega_S/omega_0 = 0.992397790204 (first order 0.992411898683)
N=3 alpha_s=0.2  MODEL branch point w_S - w0 = -0.0497496737695 ; first-order -2 eps sigma0/w0 = -0.0495652702464 ; ratio 1.003720418 ; omega_S/omega_0 = 0.984767335549 (first order 0.984823797367)
N=4 control eps=0: w_S - w0 = 0.0 (must be 0)
N=4 alpha_s=0.1  MODEL branch point w_S - w0 = -0.0215950180479 ; first-order -2 eps sigma0/w0 = -0.0215674605613 ; ratio 1.001277734 ; omega_S/omega_0 = 0.994424190316 (first order 0.994431305628)
N=4 alpha_s=0.2  MODEL branch point w_S - w0 = -0.0432451485398 ; first-order -2 eps sigma0/w0 = -0.0431349211225 ; ratio 1.00255541 ; omega_S/omega_0 = 0.98883415066 (first order 0.988862611257)


==> anc/numbers/deposit/R4/open02/open02_model.py <==
"""OPEN-02 part 3 (a MODEL beyond first order in zeta_2, for orientation only, not a result of the paper's system):
P^+ fed back into the source term of the F_A^- equation in place of the double-log F_1^+.
  w q = 2 C_F + q^2 - eps sigma(w),  sigma = -12 C_F (w g + 1/N)     [P(P - w) + 2C_F = S_{>=3}, scaled]
  2N g' = w g - (2N/w) g - g^2 + 1/N + (4/(N w)) q + (2(N^2-4)/(N w)) fp
Then S and P^+ share one real square-root branch point w_S where D = w^2 - w0^2 + 4 eps sigma = 0.
Run: python3 open02_model.py > open02_model.out"""
import mpmath as mp
from open02_lib import Waves, coeffs, optsum

mp.mp.dps = 30


def taylor_c(N, eps, wc, p0, g0, q0, K=50):
    CF = mp.mpf(N * N - 1) / (2 * N)
    A = mp.mpf(2 * (N * N - 4)) / N
    P = [mp.mpf(0)] * (K + 2); G = [mp.mpf(0)] * (K + 2); Q = [mp.mpf(0)] * (K + 2)
    P[0], G[0], Q[0] = p0, g0, q0
    den = wc - 2 * q0
    for k in range(0, K + 1):
        if k >= 1:
            Q[k] = (mp.fsum(Q[j] * Q[k - j] for j in range(1, k)) - Q[k - 1] + 12 * eps * CF * (wc * G[k] + G[k - 1])) / den
        PP = mp.fsum(P[j] * P[k - j] for j in range(0, k + 1))
        P[k + 1] = (wc * P[k] + (P[k - 1] if k >= 1 else 0) - PP + (mp.mpf(1) / N if k == 0 else 0)) / (2 * N * (k + 1))
        G2k = mp.fsum(G[j] * G[k - j] for j in range(0, k + 1))
        G2km = mp.fsum(G[j] * G[k - 1 - j] for j in range(0, k)) if k >= 1 else 0
        rhs = (wc * wc * G[k] + (2 * wc * G[k - 1] if k >= 1 else 0) + (G[k - 2] if k >= 2 else 0)
               - 2 * N * G[k] - (wc * G2k + G2km) + ((wc if k == 0 else (1 if k == 1 else 0)) / mp.mpf(N))
               + (4 / mp.mpf(N)) * Q[k] + A * P[k])
        G[k + 1] = (rhs - 2 * N * k * G[k]) / (2 * N * wc * (k + 1))
    return P, G, Q


def ev(C, h):
    s = mp.mpf(0)
    for c in reversed(C):
        s = s * h + c
    return s


for N in (2, 3, 4):
    E = Waves(N, dps=30)
    mp.mp.dps = 30
    CF, w0 = E.CF, E.w0
    e, c, d = coeffs(N, 300)
    W = mp.mpf(40)
    gW, _ = optsum(d, W); pW, _ = optsum(c, W)
    # sigma0 from the uncoupled system at w0 (for the first-order comparison): reuse the Puiseux value via a fresh fit
    import pickle
    with open('open02_local.pkl', 'rb') as fh:
        sigma0 = mp.mpf(pickle.load(fh)[N]['sigma0'])
    for als in ('0', '0.1', '0.2'):
        a = mp.mpf(als) / (4 * mp.pi); eps = a * mp.zeta(2)
        sig = lambda w, g: -12 * CF * (w * g + 1 / mp.mpf(N))
        Dv = lambda w, g: w * w - w0 ** 2 + 4 * eps * sig(w, g)
        w = W; p = pW; g = gW
        q = (w - mp.sqrt(Dv(w, g))) / 2
        while True:
            D = Dv(w, g)
            dist = D / (2 * w)              # estimate of w - w_S
            if dist < mp.mpf(10) ** -24:
                break
            h = -min(mp.mpf('0.35') * dist, mp.mpf('0.35') * w, mp.mpf('0.6'))
            P, G, Q = taylor_c(N, eps, w, p, g, q, K=60)
            p, g, q = ev(P, h), ev(G, h), ev(Q, h)
            w = w + h
            # re-project q on the quadratic (keeps the algebraic constraint exact)
            q = (w - mp.sqrt(Dv(w, g))) / 2
        wS = w - Dv(w, g) / (2 * w)
        first = -2 * eps * sigma0 / w0
        if eps == 0:
            print('N=%d control eps=0: w_S - w0 = %s (must be 0)' % (N, mp.nstr(wS - w0, 5))); continue
        print('N=%d alpha_s=%s  MODEL branch point w_S - w0 = %s ; first-order -2 eps sigma0/w0 = %s ; ratio %s ; omega_S/omega_0 = %s (first order %s)' % (
            N, als, mp.nstr(wS - w0, 12), mp.nstr(first, 12), mp.nstr((wS - w0) / first, 10), mp.nstr(wS / w0, 12), mp.nstr(1 + first / w0, 12)))


==> anc/numbers/deposit/R4/open02/open02_model_fullS_check.out <==
SU(3) alpha_s=0.05 MODEL with full S: omega_S/omega_0 = 0.989645304571
SU(3) alpha_s=0.1 MODEL with full S: omega_S/omega_0 = 0.979259772628
SU(3) alpha_s=0.2 MODEL with full S: omega_S/omega_0 = 0.958399398857


==> anc/numbers/deposit/R4/open02/open02_oddpart.out <==
SU(3) alpha_s=0.2: zero with full sigma t_* = (-0.0526324779352 + 0.00061792950005j) ; with sigma_even t_r = (-0.0526433054882 + 2.42370548139e-43j)
     tau      R1/eps full      R1/eps even         diff    1+Rres full    1+Rres even  e^{t_r tau}*k
      20   -39.1213316857   -39.1213316857     4.54e-13     0.33413326     0.33758824     0.33977511
      40    -76.997811925    -76.997811925     2.03e-17     0.11335737     0.11776116     0.11855985
      80    -152.73383978    -152.73383978     1.54e-17    0.011291126    0.014335951    0.014435431
     135   -256.865229236   -256.865229236     1.23e-17 -0.00079765847  0.00079241049  0.00079796051
     200   -379.927884665   -379.927884665     1.03e-17 -0.00092969949   2.5873883e-5   2.6055901e-5
     270   -512.456278541   -512.456278541     8.92e-18 -0.00067154156   6.4933023e-7   6.5390897e-7


==> anc/numbers/deposit/R4/open02/open02_oddpart.py <==
"""OPEN-02 part 5: role of the (omega - omega_0)^{3/2} part of S.
sigma(s) = sigma_even(t) + s^3 B(t): the odd Puiseux coefficients b_{2j+1} of g carry the singular part.
Compare the x-space ratios with the full sigma and with sigma_even only (odd b set to zero), SU(3) alpha_s = 0.2:
  first order dP_1:   the odd part gives -t B(t)/sqrt(2 w0 + t), regular at t = 0, so R1 must not change (up to e^{-Lam tau});
  unexpanded root:    the odd part is the only source of the singular term at w0, so without it 1 + Rres follows the moved
                      zero (a real square-root point at t_r) and the late -c/tau term must disappear.
Run: python3 open02_oddpart.py > open02_oddpart.out"""
import mpmath as mp
import open02_xspace as X

mp.mp.dps = 24
N, als = 3, '0.2'
loc = X.Local(N)
w0 = loc.w0
a = mp.mpf(als) / (4 * mp.pi); eps = a * mp.zeta(2)
sp = X.zeros(loc, eps)
even = X.Local(N)
even.b = [c if k % 2 == 0 else mp.mpf(0) for k, c in enumerate(loc.b)]
# zero of D with sigma_even: real t_r (D_even(s) is even in s, so its zeros are s = +- i sqrt(-t_r))
spe = mp.findroot(lambda s: even.D(s, eps), mp.mpc(0, mp.sqrt(2 * eps * loc.sigma0 / w0)), tol=mp.mpf(10) ** -22)
print('SU(3) alpha_s=0.2: zero with full sigma t_* = %s ; with sigma_even t_r = %s' % (mp.nstr(sp * sp, 12), mp.nstr(spe * spe, 12)))
print('  %6s %16s %16s %12s %14s %14s %14s' % ('tau', 'R1/eps full', 'R1/eps even', 'diff', '1+Rres full', '1+Rres even', 'e^{t_r tau}*k'))
k = mp.sqrt(1 + 2 * eps * loc.dsigma0 / w0)
for tau in (20, 40, 80, 135, 200, 270):
    Iex = mp.sqrt(2 * loc.CF) * mp.besseli(1, w0 * tau) / tau * mp.exp(-w0 * tau)
    r1f = X.xspace(loc, eps, sp, tau, 'first') / Iex / eps
    r1e = X.xspace(even, eps, spe, tau, 'first') / Iex / eps
    rrf = 1 + X.xspace(loc, eps, sp, tau, 'resdiff') / Iex
    rre = 1 + X.xspace(even, eps, spe, tau, 'resdiff') / Iex
    print('  %6d %16s %16s %12s %14s %14s %14s' % (tau, mp.nstr(r1f, 12), mp.nstr(r1e, 12), mp.nstr(r1f - r1e, 3),
                                                  mp.nstr(rrf, 8), mp.nstr(rre, 8), mp.nstr(k * mp.exp(mp.re(spe * spe) * tau), 8)))


==> anc/numbers/deposit/R4/open02/open02_physrange.out <==
PROJECT/ma_a/paper/revision/R4/repair/OPEN-02/open02_physrange.py:85: IntegrationWarning: Bad integrand behavior occurs within one or more of the cycles.
  Location and type of the difficulty involved can be determined from 
  the vector info['ierlist'] obtained with full_output=1.
  r2 = quad(lambda s: F(s).imag, lo, hi, weight='sin', wvar=tau, limit=500, epsabs=1e-17, epsrel=1e-11)[0]
N=3 alpha_s=0.10  ODE/series match on |w| in [30,32]: 2.4e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
       1e-2    0.41081       -1.25096       -1.25091        0.00005          0.00518            0.01018
       1e-4    0.82162       -3.11423       -3.11236        0.00187          0.02073            0.02036
       1e-6    1.23243       -4.40633       -4.39534        0.01099          0.04664            0.03054
       1e-8    1.64324       -5.49033       -5.45907        0.03127          0.08292            0.04072
N=3 alpha_s=0.20  ODE/series match on |w| in [30,32]: 2.4e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
       1e-2    0.58097       -4.17083       -4.16953        0.00130          0.04146            0.02880
       1e-4    1.16195       -8.41891       -8.38418        0.03473          0.16584            0.05759
       1e-6    1.74292      -11.49394      -11.34244        0.15150          0.37315            0.08639
       1e-8    2.32389      -14.46136      -14.10386        0.35750          0.66337            0.11518
N=2 alpha_s=0.20  ODE/series match on |w| in [30,32]: 3.5e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
       1e-2    0.58097       -5.20229       -5.20115        0.00114          0.05885            0.03431
       1e-4    1.16195      -10.75340      -10.71650        0.03690          0.23541            0.06862
       1e-6    1.74292      -14.31049      -14.12706        0.18343          0.52966            0.10292
       1e-8    2.32389      -17.77186      -17.31082        0.46103          0.94162            0.13723
N=4 alpha_s=0.20  ODE/series match on |w| in [30,32]: 1.9e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
       1e-2    0.58097       -3.66345       -3.66200        0.00145          0.03140            0.02506
       1e-4    1.16195       -7.08783       -7.05487        0.03296          0.12560            0.05012
       1e-6    1.74292       -9.73232       -9.60184        0.13048          0.28261            0.07518
       1e-8    2.32389      -12.30814      -12.01416        0.29398          0.50241            0.10024


==> anc/numbers/deposit/R4/open02/open02_physrange.py <==
"""OPEN-02 part 4: the x range of Fig. 1 (x = 1e-2 .. 1e-8), SU(3) at alpha_s = 0.1, 0.2 (and SU(2), SU(4) at 0.2).
First-order tower dP_1 = -S_{>=3}/sqrt(omega^2 - omega_0^2) against the quadratic eq. (S) solved without expanding in S
(first-order S_{>=3} inside the square root), both relative to P_LL. Own code (scipy, double precision), no project import.
Bromwich line Re w = c = w0 + 0.5 (scaled units); g on the line from the ODE (down the real axis from W = 30, then up the
line), the asymptotic series for |w| >= 30 (matching checked on the overlap). P_LL from its closed form
a sqrt(2 C_F) I_1(w0 tau)/tau.  Run: python3 open02_physrange.py > open02_physrange.out"""
from fractions import Fraction as Fr
import numpy as np
from scipy.integrate import solve_ivp, quad
from scipy.special import ive
from open02_lib import coeffs

Z2 = np.pi ** 2 / 6


def run(N, alpha):
    CF = (N * N - 1) / (2 * N)
    w0 = np.sqrt(8 * CF)
    e, c, d = coeffs(N, 90)   # d_90 fits in a double; terms beyond n = 60 are not used
    dfl = [0.0] + [float(x) for x in d[1:]]
    cfl = [0.0] + [float(x) for x in c[1:]]
    W = 30.0

    def series(coef, w, nt=60):
        x = 1 / (w * w); acc = 0.0
        for n in range(nt, 0, -1):
            acc = acc * x + coef[n]
        return w * acc * x            # sum_n coef_n w^{1-2n}

    def sig_series(w, nt=60):
        # sigma = -12 C_F (w g + 1/N) = -12 C_F w^2 sum_{n>=2} d_n w^{-2n}, summed without cancellation
        x = 1 / (w * w); acc = 0.0
        for n in range(nt, 1, -1):
            acc = acc * x + dfl[n]
        return -12 * CF * acc * x      # w^2 * x^2 * acc = x * acc

    def f1(w):
        return w0 ** 2 / (2 * (w + w * np.sqrt(1 - w0 ** 2 / (w * w))))

    def rhs(w, y):
        p, g = y
        dp = (w * p - p * p + 1 / N) / (2 * N)
        dg = (w * g - 2 * N * g / w - g * g + 1 / N + 4 * f1(w) / (N * w) + 2 * (N * N - 4) * p / (N * w)) / (2 * N)
        return [dp, dg]

    cc = w0 + 0.5
    # the series at W = 30: terms d_n W^{1-2n}, smallest term far below double precision for N <= 4
    y0 = [series(cfl, W), series(dfl, W)]
    solr = solve_ivp(rhs, (W, cc), y0, method='DOP853', rtol=1e-13, atol=1e-20)
    yc = solr.y[:, -1]
    Ytop = np.sqrt((W + 2) ** 2 - cc ** 2)

    def rhs_line(s, y):
        w = cc + 1j * s
        dp, dg = rhs(w, y)
        return [1j * dp, 1j * dg]

    soll = solve_ivp(rhs_line, (0, Ytop), [complex(yc[0]), complex(yc[1])], method='DOP853', rtol=1e-12, atol=1e-20, dense_output=True)
    sb = np.sqrt(W ** 2 - cc ** 2)
    match = max(abs(soll.sol(s)[1] / series(dfl, cc + 1j * s) - 1) for s in np.linspace(sb, Ytop, 9))

    a = alpha / (4 * np.pi); eps = a * Z2

    def sigma(s):
        w = cc + 1j * s
        if s >= sb:
            return sig_series(w)
        return -12 * CF * (w * soll.sol(s)[1] + 1 / N)

    def F1(s):
        w = cc + 1j * s
        return -eps * sigma(s) / (w * np.sqrt(1 - w0 ** 2 / (w * w)))

    def Fres(s):
        w = cc + 1j * s
        sg = sigma(s)
        sqLL = w * np.sqrt(1 - w0 ** 2 / (w * w))
        sqD = w * np.sqrt(1 - (w0 ** 2 - 4 * eps * sg) / (w * w))
        return -2 * eps * sg / (sqD + sqLL)

    def bromwich(F, tau):
        I = 0.0
        for lo, hi in ((0.0, sb), (sb, np.inf)):
            r1 = quad(lambda s: F(s).real, lo, hi, weight='cos', wvar=tau, limit=500, epsabs=1e-17, epsrel=1e-11)[0]
            r2 = quad(lambda s: F(s).imag, lo, hi, weight='sin', wvar=tau, limit=500, epsabs=1e-17, epsrel=1e-11)[0]
            I += r1 - r2
        return np.exp(cc * tau) / np.pi * I

    print('N=%d alpha_s=%.2f  ODE/series match on |w| in [30,32]: %.1e' % (N, alpha, match))
    print('   %8s %10s %14s %14s %14s %16s %18s' % ('x', 'tau', 'R1 [%]', 'Rres [%]', 'Rres-R1 [%]', '(dw0 L)^2/2 [%]', '2|S|L/omega_0'))
    sigma0 = None
    for xe in (-2, -4, -6, -8):
        L = -xe * np.log(10.0); tau = np.sqrt(a) * L
        PLL = np.sqrt(2 * CF) * ive(1, w0 * tau) * np.exp(w0 * tau) / tau
        R1 = bromwich(F1, tau) / PLL
        Rr = bromwich(Fres, tau) / PLL
        yield (N, alpha, xe, tau, R1, Rr)


SIG0 = {2: 2.7625822443500665309, 3: 3.0916706130689733728, 4: 3.1906268489014604307}
if __name__ == '__main__':
    for N, al in ((3, 0.1), (3, 0.2), (2, 0.2), (4, 0.2)):
        CF = (N * N - 1) / (2 * N); w0 = np.sqrt(8 * CF)
        a = al / (4 * np.pi); eps = a * Z2
        for (N_, al_, xe, tau, R1, Rr) in run(N, al):
            L = -xe * np.log(10.0)
            dw0L = 2 * eps * SIG0[N] / w0 * tau     # |delta omega_0| L in scaled units
            print('   %8s %10.5f %14.5f %14.5f %14.5f %16.5f %18.5f' % ('1e%d' % xe, tau, 100 * R1, 100 * Rr, 100 * (Rr - R1), 100 * dw0L ** 2 / 2, dw0L))


==> anc/numbers/deposit/R4/open02/open02_physrange_cshift.out <==
N=3 alpha_s=0.20  ODE/series match on |w| in [30,32]: 4.0e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
c = w0 + 0.3  x=1e-2  R1=-4.170827%  Rres=-4.169526%
c = w0 + 0.3  x=1e-4  R1=-8.418909%  Rres=-8.384183%
c = w0 + 0.3  x=1e-6  R1=-11.493939%  Rres=-11.342439%
c = w0 + 0.3  x=1e-8  R1=-14.461361%  Rres=-14.103856%
N=3 alpha_s=0.20  ODE/series match on |w| in [30,32]: 3.1e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
c = w0 + 0.8  x=1e-2  R1=-4.170827%  Rres=-4.169526%
c = w0 + 0.8  x=1e-4  R1=-8.418909%  Rres=-8.384183%
c = w0 + 0.8  x=1e-6  R1=-11.493939%  Rres=-11.342439%
c = w0 + 0.8  x=1e-8  R1=-14.461361%  Rres=-14.103856%


==> anc/numbers/deposit/R4/open02/open02_physrange_cshift.py <==
"""Control for open02_physrange.py: the Bromwich line position c = w0 + 0.3 and w0 + 0.8 (default 0.5) must give the same
x-space values (SU(3), alpha_s = 0.2)."""
import warnings, numpy as np
warnings.simplefilter('ignore')
src = open('open02_physrange.py').read().split("SIG0 = ")[0]
for shift in ('0.3', '0.8'):
    s2 = src.replace("cc = w0 + 0.5", "cc = w0 + " + shift)
    ns = {}
    exec(s2, ns)
    for row in ns['run'](3, 0.2):
        print('c = w0 + %s  x=1e%d  R1=%.6f%%  Rres=%.6f%%' % (shift, row[2], 100 * row[4], 100 * row[5]))


==> anc/numbers/deposit/R4/open02/open02_physrange_warncheck.out <==
N=3 alpha_s=0.10  ODE/series match on |w| in [30,32]: 2.4e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
3 0.1 -2 R1=-1.250961% Rres=-1.250912% flagged quad calls: 0
3 0.1 -4 R1=-3.114229% Rres=-3.112359% flagged quad calls: 0
3 0.1 -6 R1=-4.406332% Rres=-4.395338% flagged quad calls: 0
3 0.1 -8 R1=-5.490332% Rres=-5.459067% flagged quad calls: 0
N=3 alpha_s=0.20  ODE/series match on |w| in [30,32]: 2.4e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
3 0.2 -2 R1=-4.170827% Rres=-4.169526% flagged quad calls: 0
3 0.2 -4 R1=-8.418909% Rres=-8.384183% flagged quad calls: 0
3 0.2 -6 R1=-11.493939% Rres=-11.342439% flagged quad calls: 0
3 0.2 -8 R1=-14.461361% Rres=-14.103856% flagged quad calls: 0
N=2 alpha_s=0.20  ODE/series match on |w| in [30,32]: 3.5e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
2 0.2 -2 R1=-5.202291% Rres=-5.201154% flagged quad calls: 0
2 0.2 -4 R1=-10.753398% Rres=-10.716501% flagged quad calls: 0
2 0.2 -6 R1=-14.310492% Rres=-14.127063% flagged quad calls: 0
2 0.2 -8 R1=-17.771855% Rres=-17.310824% flagged quad calls: 0
N=4 alpha_s=0.20  ODE/series match on |w| in [30,32]: 1.9e-15
          x        tau         R1 [%]       Rres [%]    Rres-R1 [%]  (dw0 L)^2/2 [%]      2|S|L/omega_0
4 0.2 -2 R1=-3.663450% Rres=-3.662002% flagged quad calls: 0
4 0.2 -4 R1=-7.087829% Rres=-7.054869% flagged quad calls: 0
4 0.2 -6 R1=-9.732317% Rres=-9.601841% flagged quad calls: 0
4 0.2 -8 R1=-12.308135% Rres=-12.014160% flagged quad calls: 0


==> anc/numbers/deposit/R4/open02/open02_physrange_warncheck.py <==
"""Locate the scipy IntegrationWarning of open02_physrange.py: rerun every quad with full_output and report ier != 0,
then recompute that integral with a finer split of the oscillatory tail and compare."""
import warnings, numpy as np
import open02_physrange as P
from scipy.integrate import quad
warnings.simplefilter('ignore')
orig = quad
log = []
def quad_logged(f, lo, hi, **kw):
    r = orig(f, lo, hi, full_output=1, **kw)
    if len(r) > 2 and (len(r) == 4 or (isinstance(r[2], dict) and r[2].get('ierlist') is not None and np.any(np.asarray(r[2].get('ierlist', [0])) != 0))):
        log.append((lo, hi, kw.get('weight'), r[0], r[1], r[-1] if isinstance(r[-1], str) else ''))
    return r[:2]
P.quad = quad_logged
for N, al in ((3, 0.1), (3, 0.2), (2, 0.2), (4, 0.2)):
    for row in P.run(N, al):
        n0 = len(log)
        print(N, al, row[2], 'R1=%.6f%% Rres=%.6f%%' % (100 * row[4], 100 * row[5]), 'flagged quad calls:', len(log) - n0)
        for e in log[n0:]:
            print('    flagged: interval', e[0], e[1], e[2], 'value %.3e abserr %.1e' % (e[3], e[4]), e[5][:80])


==> anc/numbers/deposit/R4/open02/open02_xspace.out <==
====================================================================================================
N=2  w0=2.44948974278  sigma0=S_{>=3}(omega_0)/(a^2 zeta_2)=2.76258224435007  dsigma/dw(w0)=-3.22148111307  gamma=3.3200457591
----------------------------------------------------------------------------------------------------
alpha_s=0.1  a=0.0079577472  eps=a zeta_2=0.013089969  omega_0=0.2185096861
  zero of D: s_+ = (0.000565230141645569 + 0.175371526715452j)  arg(s_+)/(pi/2) = 0.997948153586498  (< 1: upper half t plane on the physical sheet)
  t_* = w_* - w0 = (-0.0307548528974 + 0.000198250545772j) ; first-order -2 eps sigma0/w0 = -0.0295262449025 ; Im predicted (2 eps gamma/w0)|dw|^{3/2} = 0.000180032
  unscaled: omega_* - omega_0 = (-0.002743523737 + 1.768517899e-5j) ;  first-order delta omega_0 = -2 S_{>=3}(omega_0)/omega_0 = -0.002633924279 ;  delta omega_0/omega_0 = -0.01205403901
  |D(s_+)| = 4.93e-31 ; |D(conj s_+)| = 4.93e-31
  p_res singular term at w0: -0.9987492489 * eps^{1/2} (w-w0)^{3/2} = -0.1142683 (w-w0)^{3/2};  x-space ratio to P_LL: -0.1548796/tau
  predicted crossover tau_c (e^{dw tau} = 0.15488/tau): tau_c = 250.196, |dw| tau_c = 7.387, ln(1/x) = 2804.69, log10(1/x) = 1218.06
----------------------------------------------------------------------------------------------------
alpha_s=0.2  a=0.015915494  eps=a zeta_2=0.026179939  omega_0=0.3090193616
  zero of D: s_+ = (0.00243821601494565 + 0.253164715259811j)  arg(s_+)/(pi/2) = 0.993868938120098  (< 1: upper half t plane on the physical sheet)
  t_* = w_* - w0 = (-0.0640864281552 + 0.00123454052633j) ; first-order -2 eps sigma0/w0 = -0.059052489805 ; Im predicted (2 eps gamma/w0)|dw|^{3/2} = 0.00101841
  unscaled: omega_* - omega_0 = (-0.008084927555 + 0.0001557454676j) ;  first-order delta omega_0 = -2 S_{>=3}(omega_0)/omega_0 = -0.007449862877 ;  delta omega_0/omega_0 = -0.02410807801
  |D(s_+)| = 7.4e-31 ; |D(conj s_+)| = 7.4e-31
  p_res singular term at w0: -0.9987492489 * eps^{1/2} (w-w0)^{3/2} = -0.16159979 (w-w0)^{3/2};  x-space ratio to P_LL: -0.21903283/tau
  predicted crossover tau_c (e^{dw tau} = 0.219033/tau): tau_c = 104.434, |dw| tau_c = 6.167, ln(1/x) = 827.812, log10(1/x) = 359.514
====================================================================================================
N=3  w0=3.26598632371  sigma0=S_{>=3}(omega_0)/(a^2 zeta_2)=3.09167061306897  dsigma/dw(w0)=-3.23228038599  gamma=3.02906360532
----------------------------------------------------------------------------------------------------
alpha_s=0.1  a=0.0079577472  eps=a zeta_2=0.013089969  omega_0=0.2913462482
  zero of D: s_+ = (0.000318274645814815 + 0.159796039234632j)  arg(s_+)/(pi/2) = 0.998732010720648  (< 1: upper half t plane on the physical sheet)
  t_* = w_* - w0 = (-0.0255346728563 + 0.00010171805558j) ; first-order -2 eps sigma0/w0 = -0.0247826351232 ; Im predicted (2 eps gamma/w0)|dw|^{3/2} = 9.47292e-5
  unscaled: omega_* - omega_0 = (-0.002277851282 + 9.0738818e-6j) ;  first-order delta omega_0 = -2 S_{>=3}(omega_0)/omega_0 = -0.002210764849 ;  delta omega_0/omega_0 = -0.007588101317
  |D(s_+)| = 3.7e-31 ; |D(conj s_+)| = 3.7e-31
  p_res singular term at w0: -0.8613542249 * eps^{1/2} (w-w0)^{3/2} = -0.098548746 (w-w0)^{3/2};  x-space ratio to P_LL: -0.11567784/tau
  predicted crossover tau_c (e^{dw tau} = 0.115678/tau): tau_c = 319.761, |dw| tau_c = 7.925, ln(1/x) = 3584.52, log10(1/x) = 1556.74
----------------------------------------------------------------------------------------------------
alpha_s=0.2  a=0.015915494  eps=a zeta_2=0.026179939  omega_0=0.4120258155
  zero of D: s_+ = (0.00134671141832533 + 0.229421645811427j)  arg(s_+)/(pi/2) = 0.996263067216135  (< 1: upper half t plane on the physical sheet)
  t_* = w_* - w0 = (-0.0526324779352 + 0.00061792950005j) ; first-order -2 eps sigma0/w0 = -0.0495652702464 ; Im predicted (2 eps gamma/w0)|dw|^{3/2} = 0.000535869
  unscaled: omega_* - omega_0 = (-0.00663993584 + 7.795590089e-5j) ;  first-order delta omega_0 = -2 S_{>=3}(omega_0)/omega_0 = -0.006252987266 ;  delta omega_0/omega_0 = -0.01517620263
  |D(s_+)| = 1.38e-30 ; |D(conj s_+)| = 1.38e-30
  p_res singular term at w0: -0.8613542249 * eps^{1/2} (w-w0)^{3/2} = -0.13936897 (w-w0)^{3/2};  x-space ratio to P_LL: -0.16359317/tau
  predicted crossover tau_c (e^{dw tau} = 0.163593/tau): tau_c = 135.577, |dw| tau_c = 6.72, ln(1/x) = 1074.67, log10(1/x) = 466.724
====================================================================================================
N=4  w0=3.87298334621  sigma0=S_{>=3}(omega_0)/(a^2 zeta_2)=3.19062684890146  dsigma/dw(w0)=-2.97983039394  gamma=2.60921032848
----------------------------------------------------------------------------------------------------
alpha_s=0.1  a=0.0079577472  eps=a zeta_2=0.013089969  omega_0=0.3454941495
  zero of D: s_+ = (0.000198648247866292 + 0.14856079602853j)  arg(s_+)/(pi/2) = 0.999148743609703  (< 1: upper half t plane on the physical sheet)
  t_* = w_* - w0 = (-0.0220702706555 + 5.90226836654e-5j) ; first-order -2 eps sigma0/w0 = -0.0215674605613 ; Im predicted (2 eps gamma/w0)|dw|^{3/2} = 5.58638e-5
  unscaled: omega_* - omega_0 = (-0.001968805106 + 5.265189666e-6j) ;  first-order delta omega_0 = -2 S_{>=3}(omega_0)/omega_0 = -0.001923951326 ;  delta omega_0/omega_0 = -0.005568694372
  |D(s_+)| = 2.71e-31 ; |D(conj s_+)| = 2.71e-31
  p_res singular term at w0: -0.7303669046 * eps^{1/2} (w-w0)^{3/2} = -0.083562303 (w-w0)^{3/2};  x-space ratio to P_LL: -0.090072837/tau
  predicted crossover tau_c (e^{dw tau} = 0.0900728/tau): tau_c = 387.998, |dw| tau_c = 8.368, ln(1/x) = 4349.45, log10(1/x) = 1888.94
----------------------------------------------------------------------------------------------------
alpha_s=0.2  a=0.015915494  eps=a zeta_2=0.026179939  omega_0=0.4886025119
  zero of D: s_+ = (0.000829946662079848 + 0.212552506728744j)  arg(s_+)/(pi/2) = 0.997514224705957  (< 1: upper half t plane on the physical sheet)
  t_* = w_* - w0 = (-0.0451778793052 + 0.000352814486952j) ; first-order -2 eps sigma0/w0 = -0.0431349211225 ; Im predicted (2 eps gamma/w0)|dw|^{3/2} = 0.000316013
  unscaled: omega_* - omega_0 = (-0.005699488828 + 4.450988531e-5j) ;  first-order delta omega_0 = -2 S_{>=3}(omega_0)/omega_0 = -0.005441756116 ;  delta omega_0/omega_0 = -0.01113738874
  |D(s_+)| = 0.0 ; |D(conj s_+)| = 7.7e-34
  p_res singular term at w0: -0.7303669046 * eps^{1/2} (w-w0)^{3/2} = -0.11817494 (w-w0)^{3/2};  x-space ratio to P_LL: -0.12738223/tau
  predicted crossover tau_c (e^{dw tau} = 0.127382/tau): tau_c = 166.327, |dw| tau_c = 7.175, ln(1/x) = 1318.42, log10(1/x) = 572.583
====================================================================================================
x space, N=3 alpha_s=0.2: R1 = dP_1/P_LL (first order), Rres = (P_res - P_LL)/P_LL; asymptotic first order:
  pred2 = sqrt(1 + 2 eps sigma0'/w0) exp(Re t_* tau) - (c/tau)(1 + 5/(4|Re t_*| tau))
  R1/eps -> -2 sigma0 tau/w0 + (sigma0'/w0 - sigma0/w0^2) = -1.893253864 tau + -1.279523826
     tau    ln(1/x)     P_LL check         R1/eps      R1 asym/eps         1+Rres    exp(dw tau)       -c/tau          pred2
      20    158.533      -2.84e-13   -39.12133169      -39.1446011     0.33413326     0.37109195  -0.00817966     0.32195586
      33     261.58      -1.52e-17   -63.74257839     -63.75690133     0.16590385     0.19482493  -0.00495737      0.1629226
      40    317.066      -1.55e-17   -76.99781192     -77.00967837     0.11335737     0.13770923  -0.00408983     0.11209308
      67    531.086      -1.61e-17   -128.1203907     -128.1275327    0.024850081     0.03612128  -0.00244169    0.025331934
      80    634.132      -1.62e-17   -152.7338398     -152.7398329    0.011291126    0.018963833  -0.00204491    0.011795952
     101    800.592      -1.64e-17    -192.493407     -192.4981641   0.0024137792   0.0066970222  -0.00161973   0.0027833595
     135     1070.1      -1.65e-17   -256.8652292     -256.8687954 -0.00079765847   0.0012416533   -0.0012118 -0.00062585715
     169     1339.6      -1.66e-17   -321.2365746     -321.2394268   -0.001048422  0.00023020723 -0.000968007 -0.00097055243
     203    1609.11      -1.66e-17   -385.6076818     -385.6100582  -0.0009162849   4.2681292e-5 -0.000805878 -0.00087786147
     271    2148.12      -1.67e-17    -514.349539     -514.3513209 -0.00066877167   1.4671508e-6 -0.000603665 -0.00065594595
====================================================================================================
x space, N=3 alpha_s=0.1: R1 = dP_1/P_LL (first order), Rres = (P_res - P_LL)/P_LL; asymptotic first order:
  pred2 = sqrt(1 + 2 eps sigma0'/w0) exp(Re t_* tau) - (c/tau)(1 + 5/(4|Re t_*| tau))
  R1/eps -> -2 sigma0 tau/w0 + (sigma0'/w0 - sigma0/w0^2) = -1.893253864 tau + -1.279523826
     tau    ln(1/x)     P_LL check         R1/eps      R1 asym/eps         1+Rres    exp(dw tau)       -c/tau          pred2
      20      224.2      -2.84e-13   -39.12133169      -39.1446011     0.58963704     0.60917317  -0.00578389     0.57231348
      40    448.399      -1.55e-17   -76.99781192     -77.00967837     0.35297224     0.37109195  -0.00289195     0.34896838
      79    885.589      -1.62e-17   -150.8405108     -150.8465791     0.12929467     0.14116467  -0.00146428     0.12891599
      80    896.799      -1.62e-17   -152.7338398     -152.7398329     0.12599661     0.13770923  -0.00144597     0.12564689
     159    1782.39      -1.66e-17   -302.3038575     -302.3068882    0.015876878    0.019439679 -0.000727534    0.016072345
     239    2679.19      -1.67e-17   -453.7651776     -453.7671972   0.0015294285   0.0026770233 -0.000484008   0.0016243163
     319    3575.98      -1.67e-17   -605.2259919     -605.2275063 -0.00016981649  0.00036865084 -0.000362626 -0.00013203616
     399    4472.78      -1.68e-17    -756.686604     -756.6878154 -0.00030467199   5.0766625e-5 -0.000289919 -0.00028837334
     479    5369.58      -1.68e-17   -908.1471151     -908.1481245 -0.00026947998    6.991033e-6 -0.000241499 -0.00026136662
     639    7163.18      -1.68e-17   -1211.067986     -1211.068743 -0.00019768174   1.3257679e-7 -0.000181029 -0.00019481702
====================================================================================================
x space, N=2 alpha_s=0.2: R1 = dP_1/P_LL (first order), Rres = (P_res - P_LL)/P_LL; asymptotic first order:
  pred2 = sqrt(1 + 2 eps sigma0'/w0) exp(Re t_* tau) - (c/tau)(1 + 5/(4|Re t_*| tau))
  R1/eps -> -2 sigma0 tau/w0 + (sigma0'/w0 - sigma0/w0^2) = -2.255638957 tau + -1.775594531
     tau    ln(1/x)     P_LL check         R1/eps      R1 asym/eps         1+Rres    exp(dw tau)       -c/tau          pred2
      20    158.533      -2.68e-13   -46.85134965     -46.88837367     0.25864079     0.30695633   -0.0109516     0.24619794
      26    206.093      -3.75e-17   -60.39343229     -60.42220741     0.17330744     0.21537712  -0.00842434     0.16758875
      40    317.066       -1.5e-17   -91.98221947     -92.00115281    0.066529601    0.094222187  -0.00547582      0.0661922
      52    412.186      -1.55e-17    -119.054179     -119.0688203    0.027957869    0.046387304  -0.00421217    0.028660563
      78    618.279       -1.6e-17   -177.7056145     -177.7154332   0.0023263668   0.0099907641  -0.00280811   0.0029996857
      80    634.132       -1.6e-17    -182.217135     -182.2267111   0.0016773716   0.0088778206  -0.00273791   0.0023214149
     104    824.372      -1.62e-17   -236.3546601     -236.3620461  -0.0016095711    0.002151782  -0.00210608  -0.0012709784
     130    1030.47      -1.63e-17   -295.0027396     -295.0086589  -0.0018642252  0.00046344461  -0.00168487   -0.001705229
     156    1236.56      -1.64e-17   -353.6503332     -353.6552718  -0.0016145125   9.9815367e-5  -0.00140406  -0.0015356886
     208    1648.74      -1.66e-17   -470.9447881     -470.9484976   -0.001175782   4.6301658e-6  -0.00105304   -0.001150222
====================================================================================================
x space, N=4 alpha_s=0.2: R1 = dP_1/P_LL (first order), Rres = (P_res - P_LL)/P_LL; asymptotic first order:
  pred2 = sqrt(1 + 2 eps sigma0'/w0) exp(Re t_* tau) - (c/tau)(1 + 5/(4|Re t_*| tau))
  R1/eps -> -2 sigma0 tau/w0 + (sigma0'/w0 - sigma0/w0^2) = -1.64763262 tau + -0.9820973559
     tau    ln(1/x)     P_LL check         R1/eps      R1 asym/eps         1+Rres    exp(dw tau)       -c/tau          pred2
      20    158.533      -2.91e-13   -33.91883725     -33.93474976     0.39285968     0.42202175  -0.00636911      0.3817014
      40    317.066      -1.57e-17   -66.87930652     -66.88740215     0.15702607     0.17810236  -0.00318456     0.15539967
      41    324.993      -1.58e-17   -68.52713321     -68.53503477      0.1499499     0.17058326  -0.00310688     0.14848111
      80    634.132      -1.63e-17   -132.7886232      -132.792707    0.023903268     0.03172045  -0.00159228    0.024246504
      83    657.912      -1.64e-17   -137.7316674     -137.7356048    0.020647578    0.027870167  -0.00153473    0.020998274
     124    982.905      -1.65e-17   -205.2858992     -205.2885422   0.0021358628   0.0047541839  -0.00102728   0.0023586749
     166    1315.82      -1.66e-17   -274.4871351     -274.4891123 -0.00045003459   0.0007767462 -0.000767363 -0.00035317953
     207    1640.82      -1.67e-17   -342.0404628     -342.0420497 -0.00065610229   0.0001324999 -0.000615373 -0.00061258549
     249    1973.74      -1.67e-17   -411.2412997     -411.2426197 -0.00057704304   2.1648046e-5 -0.000511575 -0.00055566885
     332    2631.65      -1.68e-17   -547.9951365     -547.9961272 -0.00042268408   6.0333465e-7 -0.000383681 -0.00041535691


==> anc/numbers/deposit/R4/open02/open02_xspace.py <==
"""OPEN-02 part 2: P^+ near omega_0 at first order in S_{>=3}, and with the quadratic eq. (S) solved
without expanding in S (first-order S inside the square root).  SU(2), SU(3), SU(4); alpha_s = 0.1, 0.2.
Run after open02_local.py:  python3 open02_xspace.py > open02_xspace.out

Scaled units (open02_lib docstring): t = w - w0, s = sqrt(t) (principal branch = physical sheet,
reached from Re w > w0), eps = a zeta_2, sigma = S_{>=3}/(a^2 zeta_2).
  D(t)  = w^2 - w0^2 + 4 eps sigma(w)      (discriminant of P(P - w) + 2 C_F = eps sigma)
  p_res = (w - sqrt(D))/2,   p_LL = (w - sqrt(w^2 - w0^2))/2,   dp_1 = -eps sigma/sqrt(w^2 - w0^2)
x space: P(x) = a (1/2 pi i) int dw e^{w tau} p(w), tau = sqrt(a) ln(1/x).
The Bromwich line is deformed into the contour Gamma: -Lam - i h -> r - i h -> r + i h -> -Lam + i h,
which encloses the cut of sigma on t < 0 and the zeros of D (h > Im t_*). By conjugation symmetry
(1/2 pi i) int_Gamma = Im(J)/pi with J the integral over the upper half (r -> r + i h -> -Lam + i h).
Contributions left of -Lam are of relative order e^{-Lam tau}; singularities at w = 0, -w0 give e^{-w0 tau}.
sqrt(D) on Gamma is written sqrt(2 w0) sqrt(s - s_+) sqrt(s - s_-) sqrt(H(s)), with s_+- the zeros of D(s)
and H = D/(2 w0 (s - s_+)(s - s_-)), each factor on its principal branch, which is continuous along the path
(checked below by the sign at t = r and by comparison with a branch-tracked evaluation)."""
import pickle
import mpmath as mp
from open02_lib import Waves

mp.mp.dps = 24
M = 400
with open('open02_local.pkl', 'rb') as fh:
    L = pickle.load(fh)


class Local:
    def __init__(self, N):
        d = L[N]
        self.N = N
        self.w0 = mp.mpf(d['w0']); self.CF = mp.mpf(d['CF'])
        self.Pt = [mp.mpf(x) for x in d['Pt']]
        b0 = mp.mpf(d['b'][0])
        E = Waves(N, dps=30)
        mp.mp.dps = 30
        # Pt may be shorter than M/2: extend Taylor coefficients of fp at w0 by its recursion
        Pt = self.Pt
        K = M // 2 + 2
        P = [mp.mpf(0)] * (K + 2); P[0] = Pt[0]
        for k in range(0, K + 1):
            PP = mp.fsum(P[j] * P[k - j] for j in range(0, k + 1))
            P[k + 1] = (self.w0 * P[k] + (P[k - 1] if k >= 1 else 0) - PP + (mp.mpf(1) / N if k == 0 else 0)) / (2 * N * (k + 1))
        self.b = [mp.re(x) for x in E.puiseux(b0, P, M)]
        self.sigma0 = mp.mpf(d['sigma0']); self.dsigma0 = mp.mpf(d['dsigma0']); self.gamma = mp.mpf(d['gamma'])

    def g(self, s):
        # truncate the Puiseux sum where |s/R|^m < 1e-26, R = sqrt(w0) (singular point w = 0 at t = -w0)
        q = abs(s) / mp.sqrt(self.w0)
        m = len(self.b) if q >= mp.mpf('0.97') else min(len(self.b), int(mp.log(mp.mpf(10) ** -26) / mp.log(q)) + 10)
        acc = mp.mpc(0)
        for c in reversed(self.b[:m]):
            acc = acc * s + c
        return acc

    def sigma(self, s):
        return -12 * self.CF * ((self.w0 + s * s) * self.g(s) + 1 / mp.mpf(self.N))

    def D(self, s, eps):
        w = self.w0 + s * s
        return w * w - self.w0 ** 2 + 4 * eps * self.sigma(s)


def zeros(loc, eps):
    """Zero s_+ of D(s) in the first quadrant (upper half t plane, physical sheet if Re s_+ > 0)."""
    kap = mp.sqrt(2 * eps * loc.sigma0 / loc.w0)
    s_guess = mp.mpc(eps * loc.gamma * kap ** 2 / loc.w0, kap)
    sp = mp.findroot(lambda s: loc.D(s, eps), s_guess, tol=mp.mpf(10) ** -25)
    return sp


def xspace(loc, eps, sp, tau, which):
    """(1/2 pi i) int_Gamma e^{t tau} F(t) dt for F = 'LL' (-sqrt(w^2-w0^2)/2), 'first' (dp_1),
    'resdiff' (p_res - p_LL = -2 eps sigma/(sqrt D + sqrt D_LL)). Returns the value times e^{-w0 tau}."""
    w0 = loc.w0
    sm = mp.conj(sp)
    tau = mp.mpf(tau)
    Lam = min(mp.mpf(40) / tau, mp.mpf('1.5'))
    h = max(1 / tau, 2 * abs(mp.im(sp * sp)) + mp.mpf('1e-4'))
    r = 1 / tau

    def sqD(s):
        Hs = loc.D(s, eps) / (2 * w0 * (s - sp) * (s - sm))
        return mp.sqrt(2 * w0) * mp.sqrt(s - sp) * mp.sqrt(s - sm) * mp.sqrt(Hs)

    def F(t):
        s = mp.sqrt(t)
        sqLL = s * mp.sqrt(s * s + 2 * w0)
        if which == 'LL':
            v = -sqLL / 2
        elif which == 'first':
            v = -eps * loc.sigma(s) / sqLL
        else:
            v = -2 * eps * loc.sigma(s) / (sqD(s) + sqLL)
        return mp.exp(t * tau) * v

    # vertical piece r -> r + i h, then horizontal r + i h -> -Lam + i h with breakpoints
    J = mp.quad(lambda y: F(r + 1j * y) * 1j, [0, h])
    tr = mp.re(sp * sp)
    pts = sorted(set([r, mp.mpf(0), tr + 4 * h, tr, tr - 4 * h, -Lam] + [-Lam * k / 8 for k in range(1, 8)]), reverse=True)
    pts = [p for p in pts if -Lam <= p <= r]
    J += mp.quad(lambda u: -F(u + 1j * h), pts[::-1]) * 1  # integral from r to -Lam = -int_{-Lam}^{r}
    # mp.quad over pts[::-1] integrates from -Lam to r; the path runs r -> -Lam, hence the minus sign
    return mp.im(J) / mp.pi


def run():
    out = {}
    for N in (2, 3, 4):
        loc = Local(N)
        w0 = loc.w0
        print('=' * 100)
        print('N=%d  w0=%s  sigma0=S_{>=3}(omega_0)/(a^2 zeta_2)=%s  dsigma/dw(w0)=%s  gamma=%s' % (
            N, mp.nstr(w0, 12), mp.nstr(loc.sigma0, 15), mp.nstr(loc.dsigma0, 12), mp.nstr(loc.gamma, 12)))
        for als in ('0.1', '0.2'):
            a = mp.mpf(als) / (4 * mp.pi)
            eps = a * mp.zeta(2)
            sp = zeros(loc, eps)
            tp = sp * sp
            dw1 = -2 * eps * loc.sigma0 / w0           # first-order shift, scaled
            ypred = 2 * eps * loc.gamma / w0 * abs(dw1) ** mp.mpf(1.5)
            print('-' * 100)
            print('alpha_s=%s  a=%s  eps=a zeta_2=%s  omega_0=%s' % (als, mp.nstr(a, 8), mp.nstr(eps, 8), mp.nstr(w0 * mp.sqrt(a), 10)))
            print('  zero of D: s_+ = %s  arg(s_+)/(pi/2) = %s  (< 1: upper half t plane on the physical sheet)' % (
                mp.nstr(sp, 15), mp.nstr(mp.arg(sp) / (mp.pi / 2), 15)))
            print('  t_* = w_* - w0 = %s ; first-order -2 eps sigma0/w0 = %s ; Im predicted (2 eps gamma/w0)|dw|^{3/2} = %s' % (
                mp.nstr(tp, 12), mp.nstr(dw1, 12), mp.nstr(ypred, 6)))
            print('  unscaled: omega_* - omega_0 = %s ;  first-order delta omega_0 = -2 S_{>=3}(omega_0)/omega_0 = %s ;  delta omega_0/omega_0 = %s' % (
                mp.nstr(tp * mp.sqrt(a), 10), mp.nstr(dw1 * mp.sqrt(a), 10), mp.nstr(dw1 / w0, 10)))
            # residual of D at the zero and the conjugate zero
            print('  |D(s_+)| = %s ; |D(conj s_+)| = %s' % (mp.nstr(abs(loc.D(sp, eps)), 3), mp.nstr(abs(loc.D(mp.conj(sp), eps)), 3)))
            coefw0 = -mp.sqrt(eps) * loc.gamma / (2 * mp.sqrt(loc.sigma0))
            crossc = 12 * loc.CF * mp.sqrt(eps) / (N * N * mp.sqrt(loc.sigma0))
            print('  p_res singular term at w0: %s * eps^{1/2} (w-w0)^{3/2} = %s (w-w0)^{3/2};  x-space ratio to P_LL: -%s/tau' % (
                mp.nstr(-loc.gamma / (2 * mp.sqrt(loc.sigma0)), 10), mp.nstr(coefw0, 8), mp.nstr(crossc, 8)))
            # crossover between e^{dw tau} and crossc/tau
            tc = mp.findroot(lambda T: dw1 * T - mp.log(crossc / T), 1 / abs(dw1) * 6)
            print('  predicted crossover tau_c (e^{dw tau} = %s/tau): tau_c = %s, |dw| tau_c = %s, ln(1/x) = %s, log10(1/x) = %s' % (
                mp.nstr(crossc, 6), mp.nstr(tc, 6), mp.nstr(abs(dw1) * tc, 4), mp.nstr(tc / mp.sqrt(a), 6), mp.nstr(tc / mp.sqrt(a) / mp.log(10), 6)))
            out[(N, als)] = dict(sp=sp, dw1=dw1, eps=eps, a=a, tc=tc, crossc=crossc)
    return out


if __name__ == '__main__':
    out = run()
    # x-space for SU(3) (both alpha_s) and SU(2), SU(4) at alpha_s = 0.2
    for (N, als) in [(3, '0.2'), (3, '0.1'), (2, '0.2'), (4, '0.2')]:
        loc = Local(N)
        d = out[(N, als)]
        eps, sp, dw1, tc = d['eps'], d['sp'], d['dw1'], d['tc']
        w0 = loc.w0
        const1 = loc.dsigma0 / w0 - loc.sigma0 / w0 ** 2
        print('=' * 100)
        print('x space, N=%d alpha_s=%s: R1 = dP_1/P_LL (first order), Rres = (P_res - P_LL)/P_LL; asymptotic first order:' % (N, als))
        print('  pred2 = sqrt(1 + 2 eps sigma0\'/w0) exp(Re t_* tau) - (c/tau)(1 + 5/(4|Re t_*| tau))')
        print('  R1/eps -> -2 sigma0 tau/w0 + (sigma0\'/w0 - sigma0/w0^2) = %s tau + %s' % (mp.nstr(-2 * loc.sigma0 / w0, 10), mp.nstr(const1, 10)))
        taus = [20, 40, 80] + [int(tc * f) for f in (0.25, 0.5, 0.75, 1.0, 1.25, 1.5, 2.0)]
        taus = sorted(set(t for t in taus if t >= 20))
        print('  %6s %10s %14s %14s %16s %14s %14s %12s %14s' % ('tau', 'ln(1/x)', 'P_LL check', 'R1/eps', 'R1 asym/eps', '1+Rres', 'exp(dw tau)', '-c/tau', 'pred2'))
        for tau in taus:
            ILL = xspace(loc, eps, sp, tau, 'LL')
            Iex = mp.sqrt(2 * loc.CF) * mp.besseli(1, w0 * tau) / tau * mp.exp(-w0 * tau)
            I1 = xspace(loc, eps, sp, tau, 'first')
            Ird = xspace(loc, eps, sp, tau, 'resdiff')
            R1 = I1 / Iex; Rr = Ird / Iex
            asym = -2 * loc.sigma0 * tau / w0 + const1
            trr = mp.re(sp * sp)
            pred = mp.sqrt(1 + 2 * eps * loc.dsigma0 / w0) * mp.exp(trr * tau) - d['crossc'] / tau * (1 + 5 / (4 * abs(trr) * tau))
            print('  %6d %10s %14s %14s %16s %14s %14s %12s %14s' % (
                tau, mp.nstr(tau / mp.sqrt(d['a']), 6), mp.nstr(ILL / Iex - 1, 3), mp.nstr(R1 / eps, 10), mp.nstr(asym, 10),
                mp.nstr(1 + Rr, 8), mp.nstr(mp.exp(dw1 * tau), 8), mp.nstr(-d['crossc'] / tau, 6), mp.nstr(pred, 8)))


==> anc/numbers/deposit/R4/open02_check/chk_largetau.out <==
c=w0+0.1 tau=  20  R1/eps = -39.1213316484   1+Rres = 0.33413326   (asymptotic first order -2 sigma3 tau/w0 = -37.8651)
c=w0+0.1 tau=  40  R1/eps = -76.9978119148   1+Rres = 0.11335737   (asymptotic first order -2 sigma3 tau/w0 = -75.7302)
c=w0+0.2 tau=  20  R1/eps = -39.1213314113   1+Rres = 0.33413327   (asymptotic first order -2 sigma3 tau/w0 = -37.8651)
c=w0+0.2 tau=  40  R1/eps = -76.9978113251   1+Rres = 0.11335739   (asymptotic first order -2 sigma3 tau/w0 = -75.7302)


==> anc/numbers/deposit/R4/open02_check/chk_largetau.py <==
"""Large tau on the full Bromwich line (scipy engine of chk_xspace.py), SU(3), alpha_s = 0.2.
Compares with OPEN-02's local-contour values (open02_xspace.out / open02_oddpart.out):
tau = 20: R1/eps = -39.1213316857, 1 + Rres = 0.33413326 ; tau = 40: R1/eps = -76.997811925, 1 + Rres = 0.11335737.
The local contour keeps only |w - w0| < 1.5; agreement on the full line shows the rest is negligible there.
Run: python3 chk_largetau.py > chk_largetau.out"""
import numpy as np
from scipy.special import ive, zeta
from scipy.integrate import simpson
import chk_xspace as X

N, als = 3, 0.2
a = als / (4 * np.pi); eps = a * zeta(2)
for dc, Y, M in ((0.1, 200.0, 800001), (0.2, 200.0, 800001)):
    L = X.Line(N, dc, Y)
    w0, c = L.w0, L.c
    yy = np.linspace(0.0, Y, M)
    w, s3 = L.sigma3(yy)
    sqLL = np.sqrt(w - w0) * np.sqrt(w + w0)
    D = w * w - w0 * w0 + 4 * eps * s3
    sqD = w * np.sqrt(D / (w * w))
    dp1 = -eps * s3 / sqLL
    K = 12 * eps * L.CF * L.d2
    sub = K * (w * w - w0 * w0) ** (-1.5)
    E = 4 * eps ** 2 * s3 ** 2 / (sqLL * (sqD + sqLL) ** 2)
    for tau in (20.0, 40.0):
        # everything scaled by e^{-w0 tau}
        def ilt_s(v):
            return np.exp((c - w0) * tau) / np.pi * simpson(np.real(np.exp(1j * yy * tau) * v), x=yy)
        Ill = w0 / (2 * tau) * ive(1, w0 * tau)          # = e^{-w0 tau} * exact ILT of p_LL
        ctl = tau * ive(1, w0 * tau) / w0
        I1 = ilt_s(dp1 - sub) + K * ctl
        IE = ilt_s(E)
        R1 = I1 / Ill
        Rres = R1 + IE / Ill
        print('c=w0+%.1f tau=%4.0f  R1/eps = %.10f   1+Rres = %.8f   (asymptotic first order -2 sigma3 tau/w0 = %.4f)' % (
            dc, tau, R1 / eps, 1 + Rres, -2 * 3.0916706130689734 * tau / w0))


==> anc/numbers/deposit/R4/open02_check/chk_model.out <==
N=2 control eps=0: w_S - w0 = 0.000e+00 (must be 0)
N=2 alpha_s=0.1  w_S - w0 = -0.0296255160  (OPEN-02 MODEL -0.0296255160, diff -5.0e-15) ; first order -0.0295262449 ; ratio 1.003362
N=2 alpha_s=0.2  w_S - w0 = -0.0594502869  (OPEN-02 MODEL -0.0594502869, diff -5.3e-14) ; first order -0.0590524898 ; ratio 1.006736
N=3 control eps=0: w_S - w0 = -8.882e-16 (must be 0)
N=3 alpha_s=0.1  w_S - w0 = -0.0248287132  (OPEN-02 MODEL -0.0248287132, diff 1.7e-14) ; first order -0.0247826351 ; ratio 1.001859
N=3 alpha_s=0.2  w_S - w0 = -0.0497496738  (OPEN-02 MODEL -0.0497496738, diff -7.2e-14) ; first order -0.0495652702 ; ratio 1.003720
N=4 control eps=0: w_S - w0 = -4.441e-16 (must be 0)
N=4 alpha_s=0.1  w_S - w0 = -0.0215950180  (OPEN-02 MODEL -0.0215950180, diff -5.8e-14) ; first order -0.0215674606 ; ratio 1.001278
N=4 alpha_s=0.2  w_S - w0 = -0.0432451485  (OPEN-02 MODEL -0.0432451485, diff 3.4e-14) ; first order -0.0431349211 ; ratio 1.002555


==> anc/numbers/deposit/R4/open02_check/chk_model.py <==
"""[M] Orientation only, beyond the paper's accuracy: the MODEL of OPEN-02 (open02_model.py), redone by an own route.
P^+ = q fed back into the source of the F_A^- equation in place of the double-log F_1^+:
   q = (w - sqrt(D))/2,  D = w^2 - w0^2 + 4 eps sigma3(w),  sigma3 = -12 C_F (w g + 1/N)
   2N g' = w g - (2N/w) g - g^2 + 1/N + (4/(N w)) q + (2(N^2-4)/(N w)) h
Own route: scipy DOP853 downward on the real axis from the asymptotic series at w = 30, terminal event D = 0
(the real square-root point w_S shared by q and S). OPEN-02 used a Taylor expansion about w_c and root finding.
Run: python3 chk_model.py > chk_model.out"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.special import zeta
import chk_xspace as X

ref = {(2, 0.1): -0.0296255160414, (2, 0.2): -0.059450286877, (3, 0.1): -0.0248287132246,
       (3, 0.2): -0.0497496737695, (4, 0.1): -0.0215950180479, (4, 0.2): -0.0432451485398}
sig3 = {2: 2.762582244350066, 3: 3.091670613068973, 4: 3.190626848901460}
for N in (2, 3, 4):
    CF = (N * N - 1) / (2 * N); w0 = np.sqrt(8 * CF); A = 2 * (N * N - 4) / N
    c, d = X.series(N, 40)
    for als in (0.0, 0.1, 0.2):
        eps = als / (4 * np.pi) * zeta(2)
        W = 30.0
        y0 = np.array([X.asym(c, W, 25), X.asym(d, W, 25)])

        def Dfun(w, y):
            return w * w - w0 * w0 + 4 * eps * (-12 * CF * (w * y[1] + 1 / N))

        def rhs(w, y):
            h, g = y
            Dv = max(Dfun(w, y), 0.0)
            q = (w - np.sqrt(Dv)) / 2
            return [(w * h - h * h + 1 / N) / (2 * N),
                    (w * g - 2 * N * g / w - g * g + 1 / N + 4 * q / (N * w) + A * h / w) / (2 * N)]

        ev = lambda w, y: Dfun(w, y)
        ev.terminal = True
        r = solve_ivp(rhs, (W, w0 - 0.5), y0, method='DOP853', rtol=1e-13, atol=1e-15, events=ev)
        wS = r.t_events[0][0] if len(r.t_events[0]) else float('nan')
        dw1 = -2 * eps * sig3[N] / w0
        if als == 0.0:
            print('N=%d control eps=0: w_S - w0 = %.3e (must be 0)' % (N, wS - w0))
        else:
            print('N=%d alpha_s=%.1f  w_S - w0 = %.10f  (OPEN-02 MODEL %.10f, diff %.1e) ; first order %.10f ; ratio %.6f' % (
                N, als, wS - w0, ref[(N, als)], wS - w0 - ref[(N, als)], dw1, (wS - w0) / dw1))


==> anc/numbers/deposit/R4/open02_check/chk_polecount.out <==
PROJECT/ma_a/paper/revision/R4/repair/OPEN-02-check/chk_polecount.py:41: ComplexWarning: Casting complex values to real discards the imaginary part
  print('N=%d X=%g: g(w0)=%.12f ; corner g: A %.12e  B %.12e  |diff| %.1e ; zeros of u in upper half-rectangle = %.2e %+.2ei' % (
N=3 X=60: g(w0)=-0.161226255857 ; corner g: A -2.997615482857e-04  B -2.997615482857e-04  |diff| 7.2e-18 ; zeros of u in upper half-rectangle = 1.00e-13 -1.47e-14i
   control around w = (-7.61126037+3.72963018j): zeros of u = 0.9642 -0.0373i ; g back at start |diff| 6.9e-01
N=2 X=40: g(w0)=-0.329437420624 ; corner g: A -7.547499363070e-04  B -7.547499363070e-04  |diff| 6.5e-17 ; zeros of u in upper half-rectangle = 2.43e-13 -3.91e-14i
N=4 X=40: g(w0)=-0.101163780658 ; corner g: A -5.898658299342e-04  B -5.898658299342e-04  |diff| 1.2e-17 ; zeros of u in upper half-rectangle = 5.25e-14 -8.21e-15i


==> anc/numbers/deposit/R4/open02_check/chk_polecount.py <==
"""Pole count of F_A^- (zeros of u, g = 2N u'/u in scaled units) in the upper half of the rectangle
w0 <= Re w <= X, 0 <= Im w <= X (lower half by conjugation), own route with scipy DOP853.
Route A: (X,0) -> (X,X) -> (w0,X); route B: (X,0) -> (w0,0) -> (w0,X); each leg run in the direction in which
Re w^2 does not increase. Number of zeros = (int_A - int_B) g dw / (2N * 2 pi i). Also the zero of u in the left
half-plane quoted in the paper (w = -7.611 + 3.730 i, SU(3)) is counted with a small square around it,
integrated from the real-axis value at w0 along Im w and then left (control that must give 1).
Run: python3 chk_polecount.py > chk_polecount.out"""
import numpy as np
from scipy.integrate import solve_ivp
import chk_xspace as X


def make(N):
    CF = (N * N - 1) / (2 * N); w0 = np.sqrt(8 * CF); A = 2 * (N * N - 4) / N

    def F(w, y):
        h, g, _ = y
        f1 = (w - np.sqrt(w - w0) * np.sqrt(w + w0)) / 2
        return np.array([(w * h - h * h + 1 / N) / (2 * N),
                         (w * g - 2 * N * g / w - g * g + 1 / N + 4 * f1 / (N * w) + A * h / w) / (2 * N), g])
    return w0, F


def leg(F, w_start, w_end, y):
    dw = w_end - w_start
    r = solve_ivp(lambda t, yy: dw * F(w_start + t * dw, yy), (0.0, 1.0), y, method='DOP853', rtol=1e-12, atol=1e-14)
    assert r.success, r.message
    return r.y[:, -1]


for N, Xh in ((3, 60.0), (2, 40.0), (4, 40.0)):
    w0, F = make(N)
    c, d = X.series(N, 60)
    y0 = np.array([X.asym(c, Xh, 40), X.asym(d, Xh, 40), 0.0], dtype=complex)
    yA = leg(F, Xh, Xh + 1j * Xh, y0)
    yA = leg(F, Xh + 1j * Xh, w0 + 1j * Xh, yA)
    yB = leg(F, Xh, w0, y0)
    gw0 = yB[1]
    yB = leg(F, w0, w0 + 1j * Xh, yB)
    n = (yA[2] - yB[2]) / (2 * N * 2j * np.pi)
    print('N=%d X=%g: g(w0)=%.12f ; corner g: A %.12e  B %.12e  |diff| %.1e ; zeros of u in upper half-rectangle = %.2e %+.2ei' % (
        N, Xh, gw0.real, yA[1], yB[1], abs(yA[1] - yB[1]), n.real, n.imag))
    if N == 3:
        # control: square of half-side 1 around the left-half-plane zero -7.611+3.730i, reached from w0 along the
        # left side and then the top at Im w = 3.73+1 (direction of non-increasing Re w^2 for Re w > 0 only is not
        # guaranteed here; the corner check measures the error)
        zc = -7.61126037 + 3.72963018j
        top = zc.imag + 1.0
        y1 = leg(F, w0, w0 + 1j * top, leg(F, Xh, w0, y0))
        y2 = leg(F, w0 + 1j * top, zc.real + 1 + 1j * top, y1)       # to the NE corner of the square
        corners = [zc + 1 + 1j, zc - 1 + 1j, zc - 1 - 1j, zc + 1 - 1j, zc + 1 + 1j]
        yy = y2.copy(); yy[2] = 0
        for k in range(4):
            yy = leg(F, corners[k], corners[k + 1], yy)
        print('   control around w = %s: zeros of u = %.4f %+.4fi ; g back at start |diff| %.1e' % (
            zc, (yy[2] / (2 * N * 2j * np.pi)).real, (yy[2] / (2 * N * 2j * np.pi)).imag, abs(yy[1] - y2[1])))


==> anc/numbers/deposit/R4/open02_check/chk_polecount_ctrl.out <==
square about (-7.61126037+3.72963018j): zeros of u = 0.964196 ; u back at start relative diff 3.6e-01
square about (-4.61126037+3.72963018j): zeros of u = 0.000000 ; u back at start relative diff 2.1e-15


==> anc/numbers/deposit/R4/open02_check/chk_polecount_ctrl.py <==
"""Control for chk_polecount.py: the argument principle must count the left-half-plane zero of u quoted in the paper
(SU(3), w = -7.611 + 3.730 i). Uses the linear equations (no poles on the path):
   4N^2 v'' - 2N w v' - v/N = 0           (h = F_A^+/sqrt(a) = 2N v'/v, v entire)
   4N^2 w u'' - 2N (w^2 - 2N) u' - (1/N)[w + 4 f1 + 2(N^2-4) h] u = 0   (g = 2N u'/u), paper eq. (linear), scaled.
Start at w0 with u = v = 1, u' = g(w0)/(2N), v' = h(w0)/(2N) (values of chk_real.py), go up to Im w = 4.73, left to
Re w = -6.611, then around the square of half-side 1 about the quoted zero; count = change of arg u / 2 pi.
A square displaced by 3 to the right (no zero expected) must give 0.
Run: python3 chk_polecount_ctrl.py > chk_polecount_ctrl.out"""
import numpy as np
from scipy.integrate import solve_ivp

N = 3; CF = (N * N - 1) / (2 * N); w0 = np.sqrt(8 * CF)
g0 = -0.1612262558564081769526217; h0 = -0.07477161291380637244858655


def F(w, y):
    v, vp, u, up = y
    h = 2 * N * vp / v
    f1 = (w - np.sqrt(w - w0) * np.sqrt(w + w0)) / 2
    vpp = (2 * N * w * vp + v / N) / (4 * N * N)
    upp = (2 * N * (w * w - 2 * N) * up + (w + 4 * f1 + 2 * (N * N - 4) * h) * u / N) / (4 * N * N * w)
    return np.array([vp, vpp, up, upp])


def leg(ws, we, y, n=4001):
    dw = we - ws
    ts = np.linspace(0, 1, n)
    r = solve_ivp(lambda t, yy: dw * F(ws + t * dw, yy), (0, 1), y, method='DOP853', rtol=1e-12, atol=1e-300, t_eval=ts)
    return r.y


y = np.array([1, h0 / (2 * N), 1, g0 / (2 * N)], dtype=complex)
Y = leg(w0, w0 + 4.73j, y); y = Y[:, -1]
for zc in (-7.61126037 + 3.72963018j, -4.61126037 + 3.72963018j):
    Y = leg(w0 + 4.73j, zc.real + 1 + 4.73j, y); ys = Y[:, -1]
    corners = [zc + 1 + 1j, zc - 1 + 1j, zc - 1 - 1j, zc + 1 - 1j, zc + 1 + 1j]
    ph = []
    yy = ys.copy()
    for k in range(4):
        Yk = leg(corners[k], corners[k + 1], yy)
        ph.append(np.angle(Yk[2]))
        yy = Yk[:, -1]
    phase = np.unwrap(np.concatenate(ph))
    print('square about %s: zeros of u = %.6f ; u back at start relative diff %.1e' % (
        zc, (phase[-1] - phase[0]) / (2 * np.pi), abs(yy[2] - ys[2]) / abs(ys[2])))


==> anc/numbers/deposit/R4/open02_check/chk_polecount_ctrl2.out <==
square about (-7.61126037+3.72963018j): zeros of u = 0.964196 ; u back at start relative diff 3.6e-01
square about (-4.61126037+3.72963018j): zeros of u = 0.000000 ; u back at start relative diff 2.1e-15
square half-side 0.4 about (-7.61126037+3.72963018j): change of arg u / 2pi = 1.000000 ; u back at start rel. diff 5.9e-13 ; v back 2.3e-14
square half-side 0.3 about (-6.80062221+3.37233739j): change of arg u / 2pi = -0.014106 ; u back at start rel. diff 1.5e-01 ; v back 1.1e-15
square half-side 0.6 about (-6.80062221+3.37233739j): change of arg u / 2pi = -0.025596 ; u back at start rel. diff 2.4e-01 ; v back 7.8e-15


==> anc/numbers/deposit/R4/open02_check/chk_polecount_v.out <==
N=3 X=60: zeros of u 1.2e-13-1.1e-14i, zeros of v 2.4e-17+1.3e-17i ; corner |dh| 4.7e-18 |dg| 2.8e-17
N=2 X=40: zeros of u 2.8e-13-4.1e-14i, zeros of v 1.1e-16-8.5e-18i ; corner |dh| 1.2e-17 |dg| 6.4e-17
N=4 X=40: zeros of u 6.1e-14-8.7e-15i, zeros of v 3.9e-17+2.6e-18i ; corner |dh| 9.6e-18 |dg| 1.5e-17


==> anc/numbers/deposit/R4/open02_check/chk_real.out <==
mpmath dps = 32
N=2  w0=2.44948974278318  start W=30: smallest asymptotic terms 6.83e-51 (h), 5.69e-52 (g)
  h(w0) = F_A^+(omega_0)/sqrt(a) = -0.14220529804168222590014581
  g(w0) = F_A^-(omega_0)/sqrt(a) = -0.3294374206232355698979268583   g(w0)/w0 = -0.1344922637842604913122033652
  g on real axis, w0+1..30, max g = -0.0167677 (negative => no pole, sign as App. tower)
  odd part [g(s)-g(-s)]/(2 s^3) at s = 1/40..8/40: -0.1505969364, -0.1505868332, -0.1505702916, -0.1505477566, -0.1505198489, -0.1504873636, -0.1504512674, -0.150412696
  even part at s=1/40: -0.329262038699 ; s=8/40: -0.318237159836
  b3 (Neville in s^2 -> 0) = -0.1506003339349741 ; closed form -(2/(3N^2)) sqrt(2/w0) = -0.1506003339349741 ; diff 1.36e-21
  sigma(w0) [full first order]  = 7.262582244350066530858981723
  sigma_{>=3}(w0) = S_{>=3}(omega_0)/(a^2 zeta_2) = 2.762582244350066530858981723
  gamma = -12 C_F w0 b3 = 3.320045759101 ; closed form (8 C_F/N^2) sqrt(2 w0) = 3.320045759101
  first-order zero shift: delta w0 / eps = -2 sigma_{>=3}(w0)/w0 = -2.2556389570435
N=3  w0=3.2659863237109  start W=30: smallest asymptotic terms 5.72e-35 (h), 2.35e-35 (g)
  h(w0) = F_A^+(omega_0)/sqrt(a) = -0.07477161291380637244858654599
  g(w0) = F_A^-(omega_0)/sqrt(a) = -0.1612262558564081769526216844   g(w0)/w0 = -0.04936525749845101585643226571
  g on real axis, w0+1..30, max g = -0.011197 (negative => no pole, sign as App. tower)
  odd part [g(s)-g(-s)]/(2 s^3) at s = 1/40..8/40: -0.05796533576, -0.05796308107, -0.05795940555, -0.0579544325, -0.05794833428, -0.05794133196, -0.05793369509, -0.0579257412
  even part at s=1/40: -0.161156743841 ; s=8/40: -0.156779441756
  b3 (Neville in s^2 -> 0) = -0.0579660955582699 ; closed form -(2/(3N^2)) sqrt(2/w0) = -0.0579660955582699 ; diff 7.84e-23
  sigma(w0) [full first order]  = 8.425003946402306706164440014
  sigma_{>=3}(w0) = S_{>=3}(omega_0)/(a^2 zeta_2) = 3.091670613068973372831106681
  gamma = -12 C_F w0 b3 = 3.0290636053157 ; closed form (8 C_F/N^2) sqrt(2 w0) = 3.0290636053157
  first-order zero shift: delta w0 / eps = -2 sigma_{>=3}(w0)/w0 = -1.8932538636942
N=4  w0=3.87298334620742  start W=30: smallest asymptotic terms 5.17e-27 (h), 2.95e-27 (g)
  h(w0) = F_A^+(omega_0)/sqrt(a) = -0.04802483483424731783039045283
  g(w0) = F_A^-(omega_0)/sqrt(a) = -0.1011637806582942948304311668   g(w0)/w0 = -0.02612037584859691979481170805
  g on real axis, w0+1..30, max g = -0.00841396 (negative => no pole, sign as App. tower)
  odd part [g(s)-g(-s)]/(2 s^3) at s = 1/40..8/40: -0.02994171628, -0.02994084692, -0.02993943065, -0.02993751643, -0.02993517272, -0.02993248739, -0.02992956764, -0.02992653989
  even part at s=1/40: -0.101126083576 ; s=8/40: -0.0987511904884
  b3 (Neville in s^2 -> 0) = -0.02994200933025702 ; closed form -(2/(3N^2)) sqrt(2/w0) = -0.02994200933025702 ; diff 1.22e-23
  sigma(w0) [full first order]  = 8.815626848901460430748951467
  sigma_{>=3}(w0) = S_{>=3}(omega_0)/(a^2 zeta_2) = 3.190626848901460430748951467
  gamma = -12 C_F w0 b3 = 2.6092103284816 ; closed form (8 C_F/N^2) sqrt(2 w0) = 2.6092103284816
  first-order zero shift: delta w0 / eps = -2 sigma_{>=3}(w0)/w0 = -1.6476326199677


==> anc/numbers/deposit/R4/open02_check/chk_real.py <==
"""Independent check of OPEN-02, items 1 and 2: F_A^- and S at omega_0 on the real axis.
Own route: mpmath odefun (finite-difference Taylor method of mpmath, not a hand-written stepper),
start from the asymptotic series at W = 30, integrate downward in w to w0 + 1, then in s = sqrt(w - w0)
through s = 0 to negative s (the other sheet of F_1^+). The odd part [g(s) - g(-s)]/2 gives the
coefficient of s^3, i.e. of (omega - omega_0)^{3/2}, without a Puiseux recursion.
Scaled units: omega = sqrt(a) w, F = sqrt(a) g (F_A^-), sqrt(a) h (F_A^+), S = a^2 zeta_2 sigma,
sigma = -12 C_F w g (full first-order S), sigma_{>=3} = sigma - 12 C_F/N (the d_1 term removed).
Equations (paper eq. tower-Q and the F_A^+ equation of App. tower), divided by a:
  2N h' = w h - h^2 + 1/N
  2N g' = w g - (2N/w) g - g^2 + 1/N + (4/(N w)) f1 + (2(N^2-4)/(N w)) h,  f1 = (w - sqrt(w^2 - w0^2))/2.
Run: python3 chk_real.py > chk_real.out
"""
import sys
from fractions import Fraction as Fr
import mpmath as mp

DPS = int(sys.argv[1]) if len(sys.argv) > 1 else 22
mp.mp.dps = DPS


def series(N, nmax):
    CF = Fr(N * N - 1, 2 * N)
    c = [None, Fr(-1, N)]
    d = [None, Fr(-1, N)]
    f = [None, 2 * CF]
    for n in range(2, nmax + 1):
        f.append(sum(f[k] * f[n - k] for k in range(1, n)))
        c.append(-2 * N * (2 * n - 3) * c[n - 1] + sum(c[k] * c[n - k] for k in range(1, n)))
        d.append(-4 * N * (n - 2) * d[n - 1] + sum(d[k] * d[n - k] for k in range(1, n))
                 - Fr(4, N) * f[n - 1] - Fr(2 * (N * N - 4), N) * c[n - 1])
    return c, d, f


def asym(coef, w):
    """sum c_n w^{1-2n}, truncated at the smallest term; returns value and size of smallest term."""
    terms = [mp.mpf(coef[n].numerator) / coef[n].denominator * w ** (1 - 2 * n) for n in range(1, len(coef))]
    best = min(range(len(terms)), key=lambda i: abs(terms[i]))
    return mp.fsum(terms[:best]), abs(terms[best])


def run(N):
    CF = mp.mpf(N * N - 1) / (2 * N)
    w0 = mp.sqrt(8 * CF)
    A = mp.mpf(2 * (N * N - 4)) / N
    W = mp.mpf(30)
    c, d, f = series(N, 120)
    h0, eh = asym(c, W)
    g0, eg = asym(d, W)

    def rhs_w(w, h, g, f1):
        dh = (w * h - h * h + mp.mpf(1) / N) / (2 * N)
        dg = (w * g - 2 * N * g / w - g * g + mp.mpf(1) / N + 4 * f1 / (N * w) + A * h / w) / (2 * N)
        return dh, dg

    # phase 1: x = W - w, from w = W to w = w0 + 1
    def F1(x, y):
        w = W - x
        f1 = (w - mp.sqrt(w - w0) * mp.sqrt(w + w0)) / 2
        dh, dg = rhs_w(w, y[0], y[1], f1)
        return [-dh, -dg]

    sol1 = mp.odefun(F1, 0, [h0, g0])
    x1 = W - (w0 + 1)
    y1 = sol1(x1)
    # phase 2: r = 1 - s, s from 1 to -smax; w = w0 + s^2, dy/dr = -2 s dy/dw
    def F2(r, y):
        s = 1 - r
        w = w0 + s * s
        f1 = (w - s * mp.sqrt(w + w0)) / 2
        dh, dg = rhs_w(w, y[0], y[1], f1)
        return [-2 * s * dh, -2 * s * dg]

    sol2 = mp.odefun(F2, 0, list(y1))
    gw0 = sol2(1)[1]
    hw0 = sol2(1)[0]
    # odd part at s = k/40
    oddq = []
    for k in range(1, 9):
        s = mp.mpf(k) / 40
        gp = sol2(1 - s)[1]
        gm = sol2(1 + s)[1]
        oddq.append((s, (gp - gm) / 2 / s ** 3, (gp + gm) / 2))
    # fit O/s^3 = b3 + b5 s^2 + b7 s^4 + ... by polynomial interpolation in s^2 (8 points, degree 7)
    xs = [q[0] ** 2 for q in oddq]
    ys = [q[1] for q in oddq]
    # Neville at s^2 = 0
    P = list(ys)
    n = len(xs)
    for m in range(1, n):
        for i in range(n - m):
            P[i] = ((0 - xs[i + m]) * P[i] + (xs[i] - 0) * P[i + 1]) / (xs[i] - xs[i + m])
    b3 = P[0]
    b3cf = -(mp.mpf(2) / (3 * N * N)) * mp.sqrt(2 / w0)
    sigma0 = -12 * CF * w0 * gw0
    sig3 = sigma0 - 12 * CF / N
    gam = -12 * CF * w0 * b3
    gamcf = 8 * CF / (N * N) * mp.sqrt(2 * w0)
    print('N=%d  w0=%s  start W=30: smallest asymptotic terms %s (h), %s (g)' % (N, mp.nstr(w0, 15), mp.nstr(eh, 3), mp.nstr(eg, 3)))
    print('  h(w0) = F_A^+(omega_0)/sqrt(a) = %s' % mp.nstr(hw0, DPS - 4))
    print('  g(w0) = F_A^-(omega_0)/sqrt(a) = %s   g(w0)/w0 = %s' % (mp.nstr(gw0, DPS - 4), mp.nstr(gw0 / w0, DPS - 4)))
    print('  g on real axis, w0+1..30, max g = %s (negative => no pole, sign as App. tower)' % mp.nstr(max(sol1(x)[1] for x in [x1 * k / 20 for k in range(21)]), 6))
    print('  odd part [g(s)-g(-s)]/(2 s^3) at s = 1/40..8/40: %s' % ', '.join(mp.nstr(q[1], 10) for q in oddq))
    print('  even part at s=1/40: %s ; s=8/40: %s' % (mp.nstr(oddq[0][2], 12), mp.nstr(oddq[-1][2], 12)))
    print('  b3 (Neville in s^2 -> 0) = %s ; closed form -(2/(3N^2)) sqrt(2/w0) = %s ; diff %s' % (
        mp.nstr(b3, 16), mp.nstr(b3cf, 16), mp.nstr(b3 - b3cf, 3)))
    print('  sigma(w0) [full first order]  = %s' % mp.nstr(sigma0, DPS - 4))
    print('  sigma_{>=3}(w0) = S_{>=3}(omega_0)/(a^2 zeta_2) = %s' % mp.nstr(sig3, DPS - 4))
    print('  gamma = -12 C_F w0 b3 = %s ; closed form (8 C_F/N^2) sqrt(2 w0) = %s' % (mp.nstr(gam, 14), mp.nstr(gamcf, 14)))
    print('  first-order zero shift: delta w0 / eps = -2 sigma_{>=3}(w0)/w0 = %s' % mp.nstr(-2 * sig3 / w0, 14))
    return dict(N=N, w0=w0, gw0=gw0, hw0=hw0, sig0=sigma0, sig3=sig3, b3=b3, gam=gamcf)


if __name__ == '__main__':
    print('mpmath dps =', DPS)
    for N in (2, 3, 4):
        run(N)
        sys.stdout.flush()


==> anc/numbers/deposit/R4/open02_check/chk_vzero.out <==
v zero search from (-7.61126037+3.72963018j): [-6.80062221  3.37233739]  |v|=5.0e-12  ier=1
v zero search from (-7.11126037+3.72963018j): [-6.80062221  3.37233739]  |v|=2.1e-12  ier=1
v zero search from (-8.11126037+3.72963018j): [-6.80062221  3.37233739]  |v|=1.8e-14  ier=1
v zero search from (-7.61126037+4.22963018j): [-6.80062221  3.37233739]  |v|=1.8e-13  ier=1
v zero search from (-7.61126037+3.22963018j): [-6.80062221  3.37233739]  |v|=1.2e-12  ier=1
u zero search from quoted value: [-7.61126037  3.72963018]  |u|=3.0e-15  ier=1
min |v| on 21x21 grid over the square: 5.257e-02 at -6.811+3.330i


==> anc/numbers/deposit/R4/open02_check/chk_vzero.py <==
"""Side check for the control of chk_polecount_ctrl.py: does v (h = F_A^+/sqrt(a) = 2N v'/v) vanish near the quoted
left-half-plane zero of u (SU(3), -7.611 + 3.730 i)? A zero of v is a regular singular point of the u equation
with exponents 0 and 1, where u generally has a logarithmic branch point, so the argument principle for u fails there.
Also locates the zero of u itself. Run: python3 chk_vzero.py > chk_vzero.out"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import fsolve
import mpmath as mp

N = 3; CF = (N * N - 1) / (2 * N); w0 = np.sqrt(8 * CF)
g0 = -0.1612262558564081769526217; h0 = -0.07477161291380637244858655


def F(w, y):
    v, vp, u, up = y
    h = 2 * N * vp / v
    f1 = (w - np.sqrt(w - w0) * np.sqrt(w + w0)) / 2
    vpp = (2 * N * w * vp + v / N) / (4 * N * N)
    upp = (2 * N * (w * w - 2 * N) * up + (w + 4 * f1 + 2 * (N * N - 4) * h) * u / N) / (4 * N * N * w)
    return np.array([vp, vpp, up, upp])


def at(w, path_top=4.73):
    """values at w reached along w0 -> w0 + i*top -> Re w + i*top -> w (vertical last leg)."""
    y = np.array([1, h0 / (2 * N), 1, g0 / (2 * N)], dtype=complex)
    pts = [w0, w0 + 1j * path_top, w.real + 1j * path_top, w]
    for p, q in zip(pts[:-1], pts[1:]):
        if p == q:
            continue
        dw = q - p
        r = solve_ivp(lambda t, yy: dw * F(p + t * dw, yy), (0, 1), y, method='DOP853', rtol=1e-12, atol=1e-300)
        y = r.y[:, -1]
    return y


zc = -7.61126037 + 3.72963018j
# v zero search
def fv(xy):
    y = at(xy[0] + 1j * xy[1]); return [y[0].real, y[0].imag]
def fu(xy):
    y = at(xy[0] + 1j * xy[1]); return [y[2].real, y[2].imag]
for guess in (zc, zc + 0.5, zc - 0.5, zc + 0.5j, zc - 0.5j):
    sv = fsolve(fv, [guess.real, guess.imag], full_output=True)
    print('v zero search from %s: %s  |v|=%.1e  ier=%d' % (guess, sv[0], np.hypot(*sv[1]['fvec']), sv[2]))
su = fsolve(fu, [zc.real, zc.imag], full_output=True)
print('u zero search from quoted value: %s  |u|=%.1e  ier=%d' % (su[0], np.hypot(*su[1]['fvec']), su[2]))
# |v| on a grid around zc
xs = np.linspace(zc.real - 1, zc.real + 1, 21); ys = np.linspace(zc.imag - 1, zc.imag + 1, 21)
best = min(((abs(at(x + 1j * y)[0]), x, y) for x in xs for y in ys))
print('min |v| on 21x21 grid over the square: %.3e at %.3f%+.3fi' % best)


==> anc/numbers/deposit/R4/open02_check/chk_xspace.out <==
N=3 alpha_s=0.10 eps=0.0130899694 c=w0+0.30 Y=200 M=400001  nfev=107071  min Re(D/w^2)=0.1715  |E(Y)|=1.86e-17 |dp1-sub|(Y)=2.48e-11
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.41081      -1.250961       0.000049      -1.250912      3.5e-06
     1e-4   0.82162      -3.114229       0.001870      -3.112359      6.6e-07
     1e-6   1.23243      -4.406332       0.010995      -4.395338      6.1e-08
     1e-8   1.64324      -5.490332       0.031265      -5.459067     -1.9e-07
N=3 alpha_s=0.20 eps=0.0261799388 c=w0+0.30 Y=200 M=400001  nfev=107071  min Re(D/w^2)=0.1818  |E(Y)|=7.45e-17 |dp1-sub|(Y)=4.96e-11
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.58097      -4.170827       0.001300      -4.169526     -2.1e-06
     1e-4   1.16195      -8.418909       0.034727      -8.384183      7.5e-07
     1e-6   1.74292     -11.493939       0.151501     -11.342439     -4.6e-07
     1e-8   2.32389     -14.461361       0.357505     -14.103856      3.5e-07
N=2 alpha_s=0.20 eps=0.0261799388 c=w0+0.30 Y=200 M=400001  nfev=143344  min Re(D/w^2)=0.2367  |E(Y)|=3.28e-17 |dp1-sub|(Y)=2.70e-11
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.58097      -5.202291       0.001138      -5.201154     -1.6e-06
     1e-4   1.16195     -10.753398       0.036897     -10.716501      5.1e-07
     1e-6   1.74292     -14.310492       0.183429     -14.127063     -3.1e-07
     1e-8   2.32389     -17.771855       0.461031     -17.310824      2.3e-07
N=4 alpha_s=0.20 eps=0.0261799388 c=w0+0.30 Y=200 M=400001  nfev=86668  min Re(D/w^2)=0.1544  |E(Y)|=1.29e-16 |dp1-sub|(Y)=7.81e-11
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.58097      -3.663450       0.001448      -3.662002     -2.6e-06
     1e-4   1.16195      -7.087829       0.032960      -7.054869      9.4e-07
     1e-6   1.74292      -9.732317       0.130475      -9.601841     -5.9e-07
     1e-8   2.32389     -12.308135       0.293976     -12.014160      4.5e-07
N=2 alpha_s=0.10 eps=0.0130899694 c=w0+0.30 Y=200 M=400001  nfev=143344  min Re(D/w^2)=0.2215  |E(Y)|=8.20e-18 |dp1-sub|(Y)=1.35e-11
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.41081      -1.525290       0.000041      -1.525250      2.8e-06
     1e-4   0.82162      -3.972063       0.001777      -3.970286      4.8e-07
     1e-6   1.23243      -5.612716       0.011920      -5.600796      4.7e-08
     1e-8   1.64324      -6.861507       0.037218      -6.824289     -1.2e-07
N=4 alpha_s=0.10 eps=0.0130899694 c=w0+0.30 Y=200 M=400001  nfev=86668  min Re(D/w^2)=0.1465  |E(Y)|=3.24e-17 |dp1-sub|(Y)=3.90e-11
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.41081      -1.128794       0.000057      -1.128737      4.1e-06
     1e-4   0.82162      -2.656381       0.001940      -2.654441      8.1e-07
     1e-6   1.23243      -3.709712       0.010276      -3.699436      6.9e-08
     1e-8   1.64324      -4.643302       0.027260      -4.616042     -2.5e-07
stability of the quadrature, SU(3) alpha_s=0.2:
N=3 alpha_s=0.20 eps=0.0261799388 c=w0+0.80 Y=200 M=400001  nfev=106912  min Re(D/w^2)=0.3670  |E(Y)|=7.45e-17 |dp1-sub|(Y)=4.96e-11
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.58097      -4.170827       0.001300      -4.169526     -2.8e-06
     1e-4   1.16195      -8.418909       0.034727      -8.384183      1.3e-06
     1e-6   1.74292     -11.493939       0.151501     -11.342439     -1.1e-06
     1e-8   2.32389     -14.461361       0.357505     -14.103856      1.1e-06
N=3 alpha_s=0.20 eps=0.0261799388 c=w0+0.30 Y=100 M=200001  nfev=45016  min Re(D/w^2)=0.1818  |E(Y)|=9.51e-15 |dp1-sub|(Y)=1.58e-09
        x       tau         R1 [%]    Rres-R1 [%]       Rres [%] ctrl rel.err
     1e-2   0.58097      -4.170827       0.001300      -4.169526     -5.6e-07
     1e-4   1.16195      -8.418909       0.034727      -8.384182     -6.0e-06
     1e-6   1.74292     -11.493940       0.151501     -11.342439      8.5e-08
     1e-8   2.32389     -14.461361       0.357505     -14.103856      2.8e-06


==> anc/numbers/deposit/R4/open02_check/chk_xspace.py <==
"""Independent check of OPEN-02, item 5: in the Fig. 1 range, the unexpanded root against the first-order tower.
Second engine: scipy DOP853 in double precision (no mpmath ODE, no Puiseux series, no local contour).
Real axis: start from the asymptotic series at w = 30 and integrate down to c = w0 + dc.
Bromwich line w = c + i y, y from 0 to Y, integrated upward (Re w^2 decreases, so the growing solutions are damped).
x space (scaled): P(x)/a = (e^{c tau}/pi) int_0^inf dy Re[e^{i y tau} p(c + i y)],  tau = sqrt(a) ln(1/x).
  p_LL = (w - sqrt(w^2 - w0^2))/2              -> exact ILT (w0/(2 tau)) I_1(w0 tau)
  dp_1 = -eps sigma3/sqrt(w^2 - w0^2)           first-order tower (Fig. 1 solid line), sigma3 = -12 C_F (w g + 1/N)
  E    = p_res - p_LL - dp_1 = 4 eps^2 sigma3^2/(sqrt(D_LL) (sqrt(D) + sqrt(D_LL))^2),   D = w^2 - w0^2 + 4 eps sigma3
dp_1 decays as w^{-3}; the term K (w^2 - w0^2)^{-3/2}, K = 12 eps C_F d_2, is subtracted on the line and added
back through its exact ILT K tau I_1(w0 tau)/w0, so the remainder decays as w^{-5}.
Control: the quadrature applied to (w^2 - w0^2)^{-3/2} alone must return tau I_1(w0 tau)/w0.
Run: python3 chk_xspace.py > chk_xspace.out
"""
from fractions import Fraction as Fr
import numpy as np
from scipy.integrate import solve_ivp, simpson
from scipy.special import iv, zeta


def series(N, nmax):
    CF = Fr(N * N - 1, 2 * N)
    c = [None, Fr(-1, N)]
    d = [None, Fr(-1, N)]
    f = [None, 2 * CF]
    for n in range(2, nmax + 1):
        f.append(sum(f[k] * f[n - k] for k in range(1, n)))
        c.append(-2 * N * (2 * n - 3) * c[n - 1] + sum(c[k] * c[n - k] for k in range(1, n)))
        d.append(-4 * N * (n - 2) * d[n - 1] + sum(d[k] * d[n - k] for k in range(1, n))
                 - Fr(4, N) * f[n - 1] - Fr(2 * (N * N - 4), N) * c[n - 1])
    return c, d


def asym(coef, w, nterms):
    return sum(float(coef[n]) * w ** (1 - 2 * n) for n in range(1, nterms + 1))


class Line:
    def __init__(self, N, dc, Y):
        self.N = N
        CF = (N * N - 1) / (2 * N)
        self.CF = CF
        w0 = np.sqrt(8 * CF)
        self.w0 = w0
        A = 2 * (N * N - 4) / N
        c, d = series(N, 40)
        self.d2 = float(d[2])
        W = 30.0
        y0 = np.array([asym(c, W, 25), asym(d, W, 25)], dtype=complex)

        def rhs_w(w, y):
            h, g = y
            f1 = (w - np.sqrt(w - w0) * np.sqrt(w + w0)) / 2
            dh = (w * h - h * h + 1 / N) / (2 * N)
            dg = (w * g - 2 * N * g / w - g * g + 1 / N + 4 * f1 / (N * w) + A * h / w) / (2 * N)
            return np.array([dh, dg])

        self.rhs_w = rhs_w
        cc = w0 + dc
        self.c = cc
        r1 = solve_ivp(lambda w, y: rhs_w(w, y), (W, cc), y0, method='DOP853', rtol=1e-13, atol=1e-16)
        yc = r1.y[:, -1]
        self.yc = yc
        r2 = solve_ivp(lambda yy, y: 1j * rhs_w(cc + 1j * yy, y), (0.0, Y), yc, method='DOP853', rtol=1e-13,
                       atol=1e-16, dense_output=True)
        self.sol = r2.sol
        self.nfev = r1.nfev + r2.nfev
        self.Y = Y

    def sigma3(self, yy):
        w = self.c + 1j * yy
        g = self.sol(yy)[1]
        return w, -12 * self.CF * (w * g + 1 / self.N)


def ilt(vals, yy, tau, c):
    return np.exp(c * tau) / np.pi * simpson(np.real(np.exp(1j * yy * tau) * vals), x=yy)


def run(N, als, dc=0.3, Y=200.0, M=400001, out=True):
    a = als / (4 * np.pi)
    eps = a * zeta(2)
    Ln = np.array([2, 4, 6, 8]) * np.log(10.0)
    taus = np.sqrt(a) * Ln
    L = Line(N, dc, Y)
    w0, c = L.w0, L.c
    yy = np.linspace(0.0, Y, M)
    w, s3 = L.sigma3(yy)
    sqLL = np.sqrt(w - w0) * np.sqrt(w + w0)
    D = w * w - w0 * w0 + 4 * eps * s3
    ratio = D / (w * w)
    assert np.min(ratio.real) > 0
    sqD = w * np.sqrt(ratio)
    dp1 = -eps * s3 / sqLL
    K = 12 * eps * L.CF * L.d2
    sub = K * (w * w - w0 * w0) ** (-1.5)
    E = 4 * eps ** 2 * s3 ** 2 / (sqLL * (sqD + sqLL) ** 2)
    ctrl = (w * w - w0 * w0) ** (-1.5)
    res = []
    for tau in taus:
        Ill = w0 / (2 * tau) * iv(1, w0 * tau)
        ctl_num = ilt(ctrl, yy, tau, c)
        ctl_ex = tau * iv(1, w0 * tau) / w0
        I1 = ilt(dp1 - sub, yy, tau, c) + K * ctl_ex
        IE = ilt(E, yy, tau, c)
        res.append((tau, 100 * I1 / Ill, 100 * IE / Ill, ctl_num / ctl_ex - 1))
    if out:
        print('N=%d alpha_s=%.2f eps=%.10f c=w0+%.2f Y=%.0f M=%d  nfev=%d  min Re(D/w^2)=%.4f  |E(Y)|=%.2e |dp1-sub|(Y)=%.2e' % (
            N, als, eps, dc, Y, M, L.nfev, np.min(ratio.real), abs(E[-1]), abs((dp1 - sub)[-1])))
        print('   %6s %9s %14s %14s %14s %12s' % ('x', 'tau', 'R1 [%]', 'Rres-R1 [%]', 'Rres [%]', 'ctrl rel.err'))
        for (tau, r1, re_, ce), k in zip(res, (2, 4, 6, 8)):
            print('   %6s %9.5f %14.6f %14.6f %14.6f %12.1e' % ('1e-%d' % k, tau, r1, re_, r1 + re_, ce))
    return res


if __name__ == '__main__':
    for (N, als) in [(3, 0.1), (3, 0.2), (2, 0.2), (4, 0.2), (2, 0.1), (4, 0.1)]:
        run(N, als)
    print('stability of the quadrature, SU(3) alpha_s=0.2:')
    run(3, 0.2, dc=0.8)
    run(3, 0.2, dc=0.3, Y=100.0, M=200001)


==> anc/numbers/deposit/R4/open02_check/chk_zero.out <==
==========================================================================================
N=2  w0=2.44948974278318  start W=30: smallest asymptotic terms 6.83e-51 (h), 5.69e-52 (g)
  h(w0) = F_A^+(omega_0)/sqrt(a) = -0.142205298041682226
  g(w0) = F_A^-(omega_0)/sqrt(a) = -0.32943742062323557   g(w0)/w0 = -0.134492263784260491
  g on real axis, w0+1..30, max g = -0.0167677 (negative => no pole, sign as App. tower)
  odd part [g(s)-g(-s)]/(2 s^3) at s = 1/40..8/40: -0.1505969364, -0.1505868332, -0.1505702916, -0.1505477566, -0.1505198489, -0.1504873636, -0.1504512674, -0.150412696
  even part at s=1/40: -0.329262038699 ; s=8/40: -0.318237159836
  b3 (Neville in s^2 -> 0) = -0.1506003339349741 ; closed form -(2/(3N^2)) sqrt(2/w0) = -0.1506003339349741 ; diff 1.11e-21
  sigma(w0) [full first order]  = 7.26258224435006653
  sigma_{>=3}(w0) = S_{>=3}(omega_0)/(a^2 zeta_2) = 2.76258224435006653
  gamma = -12 C_F w0 b3 = 3.320045759101 ; closed form (8 C_F/N^2) sqrt(2 w0) = 3.320045759101
  first-order zero shift: delta w0 / eps = -2 sigma_{>=3}(w0)/w0 = -2.2556389570435
N=2 alpha_s=0.1 eps=0.01308996939
   zero s_+ = (0.00056523014164557 + 0.17537152671545j) ; arg(s_+)/(pi/2) = 0.997948153586 ; |D(s_+)| = 2.84e-25
   t_* = w_* - w0 = (-0.0307548528974 + 0.000198250545772j) ; first-order -2 eps sigma3/w0 = -0.0295262449025 ; Re t_*/first-order = 1.041610709
   Im t_* = 0.00019825055 ; leading estimate (2 eps gamma/w0)|dw1|^{3/2} = 0.00018003187 ; ratio 1.1012
   unscaled omega_* - omega_0 = (-0.002743523737 + 1.768517899e-5j) ; delta omega_0 (first order) = -0.002633924279
   D at s = i k sqrt(-Re t_*) (real w = w0 - k^2|Re t_*|, approached from above): k=0.5: (0.108331 - 0.000116864j); k=0.9: (0.027361 - 0.000677215j); k=1.0: (8.93011e-6 - 0.00092696j); k=1.1: (-0.0301516 - 0.00123084j); k=1.5: (-0.178421 - 0.00308456j)
   unexpanded P^+ singular term at w0: -0.1142683 (w-w0)^{3/2} [scaled] = -0.99874925 eps^{1/2}; x-space ratio to P_LL: -0.1548796/tau
   crossover e^{Re t_* tau} = c/tau: tau_c = 238.667, |Re t_*| tau_c = 7.34, ln(1/x) = 2675.46 ; with first-order shift: |dw1| tau_c = 7.387, ln(1/x) = 2804.69
N=2 alpha_s=0.2 eps=0.02617993878
   zero s_+ = (0.0024382160149456 + 0.25316471525981j) ; arg(s_+)/(pi/2) = 0.99386893812 ; |D(s_+)| = 7.75e-25
   t_* = w_* - w0 = (-0.0640864281552 + 0.00123454052633j) ; first-order -2 eps sigma3/w0 = -0.059052489805 ; Re t_*/first-order = 1.08524515
   Im t_* = 0.0012345405 ; leading estimate (2 eps gamma/w0)|dw1|^{3/2} = 0.0010184141 ; ratio 1.21222
   unscaled omega_* - omega_0 = (-0.008084927555 + 0.0001557454676j) ; delta omega_0 (first order) = -0.007449862877
   D at s = i k sqrt(-Re t_*) (real w = w0 - k^2|Re t_*|, approached from above): k=0.5: (0.216411 - 0.000700886j); k=0.9: (0.0545997 - 0.00403376j); k=1.0: (0.000157883 - 0.0055086j); k=1.1: (-0.0597428 - 0.0072959j); k=1.5: (-0.352156 - 0.018058j)
   unexpanded P^+ singular term at w0: -0.16159979 (w-w0)^{3/2} [scaled] = -0.99874925 eps^{1/2}; x-space ratio to P_LL: -0.21903283/tau
   crossover e^{Re t_* tau} = c/tau: tau_c = 94.7049, |Re t_*| tau_c = 6.069, ln(1/x) = 750.693 ; with first-order shift: |dw1| tau_c = 6.167, ln(1/x) = 827.812
==========================================================================================
N=3  w0=3.2659863237109  start W=30: smallest asymptotic terms 5.72e-35 (h), 2.35e-35 (g)
  h(w0) = F_A^+(omega_0)/sqrt(a) = -0.0747716129138063724
  g(w0) = F_A^-(omega_0)/sqrt(a) = -0.161226255856408177   g(w0)/w0 = -0.0493652574984510159
  g on real axis, w0+1..30, max g = -0.011197 (negative => no pole, sign as App. tower)
  odd part [g(s)-g(-s)]/(2 s^3) at s = 1/40..8/40: -0.05796533576, -0.05796308107, -0.05795940555, -0.0579544325, -0.05794833428, -0.05794133196, -0.05793369509, -0.0579257412
  even part at s=1/40: -0.161156743841 ; s=8/40: -0.156779441756
  b3 (Neville in s^2 -> 0) = -0.0579660955582699 ; closed form -(2/(3N^2)) sqrt(2/w0) = -0.0579660955582699 ; diff -1.14e-22
  sigma(w0) [full first order]  = 8.42500394640230671
  sigma_{>=3}(w0) = S_{>=3}(omega_0)/(a^2 zeta_2) = 3.09167061306897337
  gamma = -12 C_F w0 b3 = 3.0290636053157 ; closed form (8 C_F/N^2) sqrt(2 w0) = 3.0290636053157
  first-order zero shift: delta w0 / eps = -2 sigma_{>=3}(w0)/w0 = -1.8932538636942
N=3 alpha_s=0.1 eps=0.01308996939
   zero s_+ = (0.00031827464581481 + 0.15979603923463j) ; arg(s_+)/(pi/2) = 0.998732010721 ; |D(s_+)| = 4.91e-25
   t_* = w_* - w0 = (-0.0255346728563 + 0.00010171805558j) ; first-order -2 eps sigma3/w0 = -0.0247826351232 ; Re t_*/first-order = 1.03034535
   Im t_* = 0.00010171806 ; leading estimate (2 eps gamma/w0)|dw1|^{3/2} = 9.4729203e-5 ; ratio 1.07378
   unscaled omega_* - omega_0 = (-0.002277851282 + 9.0738818e-6j) ; delta omega_0 (first order) = -0.002210764849
   D at s = i k sqrt(-Re t_*) (real w = w0 - k^2|Re t_*|, approached from above): k=0.5: (0.121299 - 8.07463e-5j); k=0.9: (0.0306686 - 0.000469004j); k=1.0: (3.8299e-6 - 0.00064247j); k=1.1: (-0.0338389 - 0.000853832j); k=1.5: (-0.200666 - 0.00214894j)
   unexpanded P^+ singular term at w0: -0.098548746 (w-w0)^{3/2} [scaled] = -0.86135422 eps^{1/2}; x-space ratio to P_LL: -0.11567784/tau
   crossover e^{Re t_* tau} = c/tau: tau_c = 309.003, |Re t_*| tau_c = 7.89, ln(1/x) = 3463.92 ; with first-order shift: |dw1| tau_c = 7.925, ln(1/x) = 3584.52
N=3 alpha_s=0.2 eps=0.02617993878
   zero s_+ = (0.0013467114183253 + 0.22942164581143j) ; arg(s_+)/(pi/2) = 0.996263067216 ; |D(s_+)| = 2.58e-25
   t_* = w_* - w0 = (-0.0526324779352 + 0.00061792950005j) ; first-order -2 eps sigma3/w0 = -0.0495652702464 ; Re t_*/first-order = 1.061882194
   Im t_* = 0.0006179295 ; leading estimate (2 eps gamma/w0)|dw1|^{3/2} = 0.00053586929 ; ratio 1.15313
   unscaled omega_* - omega_0 = (-0.00663993584 + 7.795590089e-5j) ; delta omega_0 (first order) = -0.006252987266
   D at s = i k sqrt(-Re t_*) (real w = w0 - k^2|Re t_*|, approached from above): k=0.5: (0.242407 - 0.000476981j); k=0.9: (0.0612151 - 0.00275867j); k=1.0: (6.61183e-5 - 0.00377357j); k=1.1: (-0.0673264 - 0.00500709j); k=1.5: (-0.398077 - 0.0125052j)
   unexpanded P^+ singular term at w0: -0.13936897 (w-w0)^{3/2} [scaled] = -0.86135422 eps^{1/2}; x-space ratio to P_LL: -0.16359317/tau
   crossover e^{Re t_* tau} = c/tau: tau_c = 126.335, |Re t_*| tau_c = 6.649, ln(1/x) = 1001.41 ; with first-order shift: |dw1| tau_c = 6.72, ln(1/x) = 1074.67
==========================================================================================
N=4  w0=3.87298334620742  start W=30: smallest asymptotic terms 5.17e-27 (h), 2.95e-27 (g)
  h(w0) = F_A^+(omega_0)/sqrt(a) = -0.0480248348342473178
  g(w0) = F_A^-(omega_0)/sqrt(a) = -0.101163780658294295   g(w0)/w0 = -0.0261203758485969198
  g on real axis, w0+1..30, max g = -0.00841396 (negative => no pole, sign as App. tower)
  odd part [g(s)-g(-s)]/(2 s^3) at s = 1/40..8/40: -0.02994171628, -0.02994084692, -0.02993943065, -0.02993751643, -0.02993517272, -0.02993248739, -0.02992956764, -0.02992653989
  even part at s=1/40: -0.101126083576 ; s=8/40: -0.0987511904884
  b3 (Neville in s^2 -> 0) = -0.02994200933025702 ; closed form -(2/(3N^2)) sqrt(2/w0) = -0.02994200933025702 ; diff -1.52e-24
  sigma(w0) [full first order]  = 8.81562684890146043
  sigma_{>=3}(w0) = S_{>=3}(omega_0)/(a^2 zeta_2) = 3.19062684890146043
  gamma = -12 C_F w0 b3 = 2.6092103284816 ; closed form (8 C_F/N^2) sqrt(2 w0) = 2.6092103284816
  first-order zero shift: delta w0 / eps = -2 sigma_{>=3}(w0)/w0 = -1.6476326199677
N=4 alpha_s=0.1 eps=0.01308996939
   zero s_+ = (0.00019864824786629 + 0.14856079602853j) ; arg(s_+)/(pi/2) = 0.99914874361 ; |D(s_+)| = 7.24e-25
   t_* = w_* - w0 = (-0.0220702706555 + 5.90226836654e-5j) ; first-order -2 eps sigma3/w0 = -0.0215674605613 ; Re t_*/first-order = 1.023313366
   Im t_* = 5.9022684e-5 ; leading estimate (2 eps gamma/w0)|dw1|^{3/2} = 5.5863817e-5 ; ratio 1.05655
   unscaled omega_* - omega_0 = (-0.001968805106 + 5.265189666e-6j) ; delta omega_0 (first order) = -0.001923951326
   D at s = i k sqrt(-Re t_*) (real w = w0 - k^2|Re t_*|, approached from above): k=0.5: (0.125211 - 5.59176e-5j); k=0.9: (0.0316733 - 0.000325139j); k=1.0: (1.78424e-6 - 0.000445556j); k=1.1: (-0.0349654 - 0.000592374j); k=1.5: (-0.207547 - 0.00149383j)
   unexpanded P^+ singular term at w0: -0.083562303 (w-w0)^{3/2} [scaled] = -0.7303669 eps^{1/2}; x-space ratio to P_LL: -0.090072837/tau
   crossover e^{Re t_* tau} = c/tau: tau_c = 377.973, |Re t_*| tau_c = 8.342, ln(1/x) = 4237.07 ; with first-order shift: |dw1| tau_c = 8.368, ln(1/x) = 4349.45
N=4 alpha_s=0.2 eps=0.02617993878
   zero s_+ = (0.00082994666207985 + 0.21255250672874j) ; arg(s_+)/(pi/2) = 0.997514224706 ; |D(s_+)| = 4.14e-25
   t_* = w_* - w0 = (-0.0451778793052 + 0.000352814486952j) ; first-order -2 eps sigma3/w0 = -0.0431349211225 ; Re t_*/first-order = 1.047362047
   Im t_* = 0.00035281449 ; leading estimate (2 eps gamma/w0)|dw1|^{3/2} = 0.00031601347 ; ratio 1.11645
   unscaled omega_* - omega_0 = (-0.005699488828 + 4.450988531e-5j) ; delta omega_0 (first order) = -0.005441756116
   D at s = i k sqrt(-Re t_*) (real w = w0 - k^2|Re t_*|, approached from above): k=0.5: (0.250269 - 0.000327076j); k=0.9: (0.0632368 - 0.00189593j); k=1.0: (3.02913e-5 - 0.00259538j); k=1.1: (-0.0696814 - 0.00344663j); k=1.5: (-0.412622 - 0.00864286j)
   unexpanded P^+ singular term at w0: -0.11817494 (w-w0)^{3/2} [scaled] = -0.7303669 eps^{1/2}; x-space ratio to P_LL: -0.12738223/tau
   crossover e^{Re t_* tau} = c/tau: tau_c = 157.615, |Re t_*| tau_c = 7.121, ln(1/x) = 1249.36 ; with first-order shift: |dw1| tau_c = 7.175, ln(1/x) = 1318.42


==> anc/numbers/deposit/R4/open02_check/chk_zero.py <==
"""Independent check of OPEN-02, item 4: zero of the discriminant of the unexpanded root.
P^+ = (w - sqrt(D))/2 with D = w^2 - w0^2 + 4 eps sigma_{>=3}(w), eps = a zeta_2 (scaled units of chk_real.py).
Own route: g(w0), h(w0) from chk_real (mpmath odefun on the real axis); then g at complex s = sqrt(w - w0)
by integrating the s-form of the equations along the straight ray from s = 0 (mpmath odefun, complex
values), and mpmath findroot (secant) on D(s). Physical sheet: principal sqrt(t), reached from Re w > w0,
i.e. Re s > 0. The zero in the upper half t plane must have 0 < arg s < pi/2.
Also: coefficient of the (w - w0)^{3/2} term of the unexpanded P^+ at w0, and the x-space crossover estimate.
Run: python3 chk_zero.py > chk_zero.out
"""
import mpmath as mp
import chk_real as R

mp.mp.dps = 24


def setup(N):
    base = R.run(N)
    return base


def g_at(N, w0, hw0, gw0, s_end):
    CF = mp.mpf(N * N - 1) / (2 * N)
    A = mp.mpf(2 * (N * N - 4)) / N
    ph = s_end / abs(s_end)
    rmax = abs(s_end)

    def F(r, y):
        s = r * ph
        w = w0 + s * s
        f1 = (w - s * mp.sqrt(w + w0)) / 2
        h, g = y
        dh = (w * h - h * h + mp.mpf(1) / N) / (2 * N)
        dg = (w * g - 2 * N * g / w - g * g + mp.mpf(1) / N + 4 * f1 / (N * w) + A * h / w) / (2 * N)
        return [ph * 2 * s * dh, ph * 2 * s * dg]

    sol = mp.odefun(F, 0, [mp.mpc(hw0), mp.mpc(gw0)])
    return sol(rmax)[1]


def main():
    for N in (2, 3, 4):
        print('=' * 90)
        b = setup(N)
        w0, gw0, hw0, sig3 = b['w0'], b['gw0'], b['hw0'], b['sig3']
        CF = mp.mpf(N * N - 1) / (2 * N)
        gam = b['gam']
        for als in ('0.1', '0.2'):
            a = mp.mpf(als) / (4 * mp.pi)
            eps = a * mp.zeta(2)

            def D(s):
                w = w0 + s * s
                g = g_at(N, w0, hw0, gw0, s)
                sig = -12 * CF * (w * g + mp.mpf(1) / N)
                return w * w - w0 * w0 + 4 * eps * sig

            dw1 = -2 * eps * sig3 / w0
            s_guess = mp.mpc('1e-3', mp.sqrt(-dw1))
            sp = mp.findroot(D, s_guess, solver='secant', tol=mp.mpf(10) ** -20)
            tp = sp * sp
            impred = 2 * eps * gam / w0 * abs(dw1) ** mp.mpf(1.5)
            print('N=%d alpha_s=%s eps=%s' % (N, als, mp.nstr(eps, 10)))
            print('   zero s_+ = %s ; arg(s_+)/(pi/2) = %s ; |D(s_+)| = %s' % (mp.nstr(sp, 14), mp.nstr(mp.arg(sp) / (mp.pi / 2), 12), mp.nstr(abs(D(sp)), 3)))
            print('   t_* = w_* - w0 = %s ; first-order -2 eps sigma3/w0 = %s ; Re t_*/first-order = %s' % (
                mp.nstr(tp, 12), mp.nstr(dw1, 12), mp.nstr(mp.re(tp) / dw1, 10)))
            print('   Im t_* = %s ; leading estimate (2 eps gamma/w0)|dw1|^{3/2} = %s ; ratio %s' % (
                mp.nstr(mp.im(tp), 8), mp.nstr(impred, 8), mp.nstr(mp.im(tp) / impred, 6)))
            print('   unscaled omega_* - omega_0 = %s ; delta omega_0 (first order) = %s' % (mp.nstr(tp * mp.sqrt(a), 10), mp.nstr(dw1 * mp.sqrt(a), 10)))
            # Is there a zero on the real axis left of w0 on the physical sheet? D(s) for s on the positive imaginary axis:
            vals = []
            for k in (0.5, 0.9, 1.0, 1.1, 1.5):
                s = mp.mpc(0, k * mp.sqrt(-mp.re(tp)))
                vals.append((k, D(s)))
            print('   D at s = i k sqrt(-Re t_*) (real w = w0 - k^2|Re t_*|, approached from above): ' + '; '.join(
                'k=%.1f: %s' % (k, mp.nstr(v, 6)) for k, v in vals))
            # singular term of the unexpanded root at w0
            coef = -(gam / 2) * mp.sqrt(eps / sig3)
            cross = 12 * CF * mp.sqrt(eps) / (N * N * mp.sqrt(sig3))
            # x-space: ratio of w0 term to P_LL = -cross/tau; moved-pair term ~ e^{Re t_* tau} (times ~1)
            tc = mp.findroot(lambda T: mp.re(tp) * T - mp.log(cross / T), 7 / abs(mp.re(tp)))
            tc1 = mp.findroot(lambda T: dw1 * T - mp.log(cross / T), 7 / abs(dw1))
            print('   unexpanded P^+ singular term at w0: %s (w-w0)^{3/2} [scaled] = %s eps^{1/2}; x-space ratio to P_LL: -%s/tau' % (
                mp.nstr(coef, 8), mp.nstr(-(gam / 2) / mp.sqrt(sig3), 8), mp.nstr(cross, 8)))
            print('   crossover e^{Re t_* tau} = c/tau: tau_c = %s, |Re t_*| tau_c = %s, ln(1/x) = %s ; with first-order shift: |dw1| tau_c = %s, ln(1/x) = %s' % (
                mp.nstr(tc, 6), mp.nstr(abs(mp.re(tp)) * tc, 4), mp.nstr(tc / mp.sqrt(a), 6), mp.nstr(abs(dw1) * tc1, 4), mp.nstr(tc1 / mp.sqrt(a), 6)))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R4/open03/README.txt <==
The zeta_2/N term of P^(1)+ and of P^(1)- - P^(1)+ with every NNLL constant of
the normalization and amplitude strands free, constrained by the S_1 datum, S_3 and the amplitude one- and two-loop
zeta_2 constants (and, as extensions, by S_4 and the three-loop amplitude).

Programs (run in this folder; SymPy 1.14, PARI/GP 2.17.3):
  o3_system.py         solver of eq. (system) with all constants, the map to P^pm, S, and the singlet(+) amplitude (module)
  o3_main.py           closed forms, checks, data, variants V0..V6 and R1..R5, mutations  -> o3_main.out, o3_results.json
                       python3 o3_main.py > o3_main.out   (about 15 s)
  o3_rho_probe.py      amplitude closed forms; C_F C_A prediction with rho held fixed, kappa = +-1  -> o3_rho_probe.out
  o3_rho_probe2.py     kappa = -1 with rho free; rho held fixed with the three-loop amplitude     -> o3_rho_probe2.out
  o3_data_relation.py  prediction written as a linear combination of data components, rho and kappa symbolic -> o3_data_relation.out
  o3_check.gp          second program (PARI/GP, SU(N) at N = 2..9, separate code): every result above -> o3_check.out
                       gp -q o3_check.gp > o3_check.out   (under 1 s)
The programs name the amplitude table by a project path. In this package it is
numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (amplitude data, route 1 Wolfram table).
Record values used: S_3, S_4 (paper eqs. (S3), (S4)); P^(1)+ zeta_2/N = -8 zeta_2 C_F^2 and P^(1)- - P^(1)+ zeta_2/N = -8 zeta_2 K
(eqs. (4.6), (4.7) of Moch, Vermaseren, Vogt 2004; re-derived by hand from the x-space formulas, MVV3.tex l. 1560-1650).


==> anc/numbers/deposit/R4/open03/SHA256SUMS <==
4a5dbefb17f6423a2a4cd5a6f4691ebebf33070441bb43d14bb02d64dd904a00  o3_system.py
321b75516defa5510b7afef7415c96b960c600030c35cecbc6e9cbc5179d68c4  o3_main.py
f1bdc3be22660a35caddcbb1be1eb9d8708b6102ded166622300a490acb3071f  o3_rho_probe.py
ef81529c4389d80219e498cd695d6f591735bfe1bfbb99c136c2937eb06adea3  o3_rho_probe2.py
e0b4f8b2063e504933b413187511040eada188da8d5cc35b821234abcad97e7e  o3_data_relation.py
09e265f00350e1e027d378ab278fac4f41c97f96eeb19bc2e9650ffacb66a797  o3_check.gp
722203556b50dbcccf59d0adedd786ccaf16b0c61b7d5fcea18d439c620899bd  o3_main.out
5247a3824e4967503b3d9f3941ea78055a7463f631f711e3dc3777828aa4f281  o3_results.json
5ab5d79e70c3648648bf73e0f2fa5d35ce47e7476e7a06a75b282957883c53ad  o3_rho_probe.out
9177c8080099dab36ca739ec54c07d5bab8f6d4d0c5e859e2658ed83a8c5bef3  o3_rho_probe2.out
2eda65094954d144ea51860f972025bbb6a86024ff2475fcae2a7b1773cb9445  o3_data_relation.out
58bb58a78431386a3baac1dbe54b444d169ae7f93a984f7cd52f48c9f476f87f  o3_check.out


==> anc/numbers/deposit/R4/open03/o3_check.gp <==
\\ o3_check.gp  (R4 repair task OPEN-03; PARI/GP; second program, written separately from the SymPy programs
\\ o3_system.py / o3_main.py.  Written from paper.tex eq. (system), (phases), (psiminus), (psiplus),
\\ (equations-cplus), (S) and the amplitude definition of App. sign.)
\\
\\ Differences in method from the SymPy program:
\\  - SU(N) at numeric N = 2..9 with the SU(N) matrices written in N (no formal C_A, C_F);
\\  - zeta_2 handled as a nilpotent t (z = Mod(t, t^2)), partial waves as Laurent series in w;
\\  - constraints imposed group by group (one equation per N), not as colour-component identities;
\\  - a target is "fixed" when its gradient is orthogonal to the null space of the constraint matrix
\\    (matker), and its value is then g0 + g.x0 with x0 = matinverseimage(M, rhs);
\\  - colour components of a target obtained by solving at three values of N and checked at the others;
\\  - the data relation (prediction as a linear combination of data components) from
\\    lambda = matinverseimage(M~, g~) on colour components, with rho kept symbolic.
\\ The amplitude data are parsed from the deposited Wolfram table by GP's own evaluator.

t = varhigher("t"); w = varhigher("w");
z = Mod(t, t^2);
PREC = 26; W = w + O(w^PREC);
D0 = ["be1p","be1m","beAp","beAm","l1p","l1m","lAp","lAm","gAp","gAm","rhox","ux","cp","cm","al"];
D1 = ["v1p","v1m","vAp","vAm","kP1p","kP1m","kPAp","kPAm","kEAp","kEAm","kS","dp","dm","ep","em","r"];
VL = List();
for (i = 1, #D0, listput(VL, eval(Str(D0[i], "_0"))); listput(VL, eval(Str(D0[i], "_A"))));
for (i = 1, #D1, listput(VL, eval(Str(D1[i], "_A"))); listput(VL, eval(Str(D1[i], "_F"))));
VARS = Vec(VL);
Lt = varlower("Lt");
NL = [2, 3, 4, 5, 6, 7, 8, 9];
CAf(N) = N;
CFf(N) = (N^2 - 1)/(2*N);

mk(N) =
{
  my(CA = CAf(N), CF = CFf(N), M = Map());
  for (i = 1, #D0, mapput(M, D0[i], eval(Str(D0[i], "_0")) + eval(Str(D0[i], "_A"))*CA/CF));
  for (i = 1, #D1, mapput(M, D1[i], eval(Str(D1[i], "_A"))*CA + eval(Str(D1[i], "_F"))*CF));
  M;
}
K(M, s) = mapget(M, s);

solveF(N, kap, M, nmax) =
{
  my(CF = CFf(N), C = [0, N], b = [CF, -1/(2*N)], T = [0, -(N^2-1)/N; -1/N, 2/N - N/2],
     ch = ["1", "A"], sg = ["p", "m"], phi, psi, F, rhs, sq, sm, Fp, u, nm);
  phi = [-3/2*z*W, 1/W - z*W/2];
  psi = [-3*(1 + K(M, "rhox"))*z*W, 2/W - (1 + K(M, "ux"))*z*W];
  F = vector(2, s, vector(nmax, m, vector(2)));
  for (m = 1, nmax,
    for (s = 1, 2,
      u = 3 - s;
      for (R = 1, 2,
        nm = Str(ch[R], sg[s]);
        rhs = 0*W;
        if (m == 1, rhs = 2*b[R]*(1 + 6*K(M, Str("be", nm))*z*W^2));
        if (m == 2, rhs += 2*b[R]*K(M, Str("v", nm))*z);
        if (m >= 2 && C[R] != 0,
          Fp = F[s][m-1][R];
          rhs += 2*C[R]*(deriv(Fp, w) + (phi[s] + 6*K(M, Str("g", nm))*z*W)*Fp));
        if (m >= 3 && C[R] != 0,
          Fp = F[s][m-2][R];
          rhs += 2*C[R]*K(M, Str("kE", nm))*z*(deriv(Fp, w) + phi[s]*Fp));
        if (m >= 2,
          sq = sum(k = 1, m-1, F[s][k][R]*F[s][m-k][R]);
          rhs += (1 + 6*K(M, Str("l", nm))*z*W^2)*sq);
        if (m >= 3,
          sq = sum(k = 1, m-2, F[s][k][R]*F[s][m-1-k][R]);
          rhs += K(M, Str("kP", nm))*z*sq);
        if (m >= 2,
          sm = sum(Rp = 1, 2, T[R, Rp]*F[u][m-1][Rp]);
          rhs += 2*kap*psi[s]*sm);
        if (m >= 3 && s == 2,
          sm = sum(Rp = 1, 2, T[R, Rp]*F[u][m-2][Rp]);
          rhs += 2*kap*K(M, "kS")*z*psi[s]*sm);
        F[s][m][R] = rhs/W)));
  F;
}

zc(f, k) = polcoef(lift(polcoef(f, k, w)), 1, t);      \\ zeta_2 part of the w^k coefficient
z0(f, k) = polcoef(lift(polcoef(f, k, w)), 0, t);
ker(j, al) = Lt^j/j! + if (j >= 2, z*(-3/4 + 6*al)*Lt^(j-2)/(j-2)!, 0);

\\ all observables at one N: returns a Map name -> expression (linear in VARS)
obs(N, kap) =
{
  my(M = mk(N), CF = CFf(N), F, P, S, O = Map(), A, H, f, a, sg = ["p", "m"]);
  F = solveF(N, kap, M, 4);
  P = vector(2, s, vector(4, m,
        (1 + 6*K(M, Str("c", sg[s]))*z*W^2)*F[s][m][1]
        + if (m >= 2, K(M, Str("d", sg[s]))*z*F[s][m-1][1], 0)
        + if (m == 1, K(M, Str("e", sg[s]))*z*W, 0)));
  S = vector(4, m, sum(k = 1, m-1, P[1][k]*P[1][m-k]) - W*P[1][m] + if (m == 1, 2*CF, 0));
  for (n = 1, 4, mapput(O, Str("S", n), zc(S[n], 4 - 2*n)));
  \\ structural checks: zeta_2^0 part of S and LL/NLL zeta_2 poles vanish
  for (n = 1, 4, for (k = 2 - 2*n, 4 - 2*n, if (z0(S[n], k) != 0, error("S zeta^0 part nonzero"))));
  for (n = 2, 4, for (k = 2 - 2*n, 3 - 2*n, if (zc(S[n], k) != 0, error("S LL/NLL zeta pole nonzero"))));
  mapput(O, "P0p", zc(P[1][1], 1)); mapput(O, "P0m", zc(P[2][1], 1));
  mapput(O, "P1p", zc(P[1][2], -1)); mapput(O, "P1m", zc(P[2][2], -1));
  mapput(O, "LLp", z0(P[1][2], -3)); mapput(O, "LLm", z0(P[2][2], -3));
  A = vector(4); H = vector(4);
  for (L = 0, 3,
    f = F[1][L+1][1];
    a = sum(k = -2*L - 5, -1, polcoef(f, k, w)*ker(-1 - k, K(M, "al")));
    A[L+1] = a/(2*CF));
  for (L = 0, 3, H[L+1] = A[L+1] - if (L >= 1, K(M, "r")*z*polcoef(lift(A[L]), 0, t), 0));
  for (L = 1, 3,
    mapput(O, Str("A", L), polcoef(polcoef(lift(H[L+1]), 1, t), 2*L - 2, Lt));
    mapput(O, Str("ALL", L), polcoef(polcoef(lift(H[L+1]), 0, t), 2*L, Lt)));
  O;
}

ZV = vector(#VARS, i, 0);
lin(e) = { my(row = vector(#VARS, i, polcoef(e, 1, VARS[i])), c0 = substvec(e, VARS, ZV));
           if (e - (row*VARS~ + c0) != 0, error("not linear")); [row, c0]; }

\\ ---------------------------------------------------------------------------------------- data
TAB = "PROJECT/ma_a/paper/revision/R4/work/numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt";
LINES = readstr(TAB);
tabget(L, pw, basis) =
{
  my(key = Str("sig+ singlet L=", L), s, a, b, c);
  for (i = 1, #LINES,
    s = strsplit(LINES[i], "|");
    if (#s < 4, next);
    a = s[1]; b = s[2]; c = s[3];
    if (strtrim(a) == key && strtrim(b) == Str("Ltil^", pw) && strtrim(c) == basis, return(eval(s[4]))));
  error("table entry not found");
}
strtrim(s) = { my(v = Vecsmall(s), i = 1, j = #v); while (i <= j && v[i] == 32, i++); while (j >= i && v[j] == 32, j--);
               if (j < i, "", Strchr(v[i..j])); }
TREE = tabget(0, 0, "1");
AMPD = vector(3, L, tabget(L, 2*L - 2, "z2")/TREE);
AMPLL = vector(3, L, tabget(L, 2*L, "1")/TREE);
S1d(N) = 4*CFf(N);
S3d(N) = my(CA = CAf(N), CF = CFf(N)); 12*CF*(CA - 2*CF)*(5*CA - 6*CF);
S4d(N) = my(CA = CAf(N), CF = CFf(N)); -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*(N^2-1)*(N^2+6)/48);
P1pd(N) = -8*CFf(N)^2;
Sigd(N) = my(CA = CAf(N), CF = CFf(N)); -8*CF*(CA - 2*CF);
P0d(N) = -4*CFf(N);
data(nm, N) =
{
  if (nm == "S1", return(S1d(N))); if (nm == "S3", return(S3d(N))); if (nm == "S4", return(S4d(N)));
  if (nm == "A1", return(subst(AMPD[1], 'Nc, N))); if (nm == "A2", return(subst(AMPD[2], 'Nc, N)));
  if (nm == "A3", return(subst(AMPD[3], 'Nc, N))); if (nm == "P0m", return(P0d(N)));
  error(Str("no datum ", nm));
}

\\ ---------------------------------------------------------------------------------------- solve the waves at every N
print("solving eq. (system) at N = ", NL, " for kappa = +1 and -1 ...");
OB = vector(#NL, i, obs(NL[i], 1));
OBm = vector(#NL, i, obs(NL[i], -1));
print("done");

\\ checks at zero constants
{
  for (i = 1, #NL, my(N = NL[i], O = OB[i], CA = N, CF = CFf(N), Kc = CF*(N - 2*CF), x);
    x = substvec(mapget(O, "S3"), VARS, ZV) - S3d(N); if (x != 0, error("S3(0)"));
    x = substvec(mapget(O, "S4"), VARS, ZV) - S4d(N); if (x != 0, error("S4(0)"));
    x = substvec(mapget(O, "S2"), VARS, ZV) - 12*Kc; if (x != 0, error("S2(0)"));
    x = substvec(mapget(O, "P1p"), VARS, ZV) + 12*Kc; if (x != 0, error("P1p(0)"));
    x = substvec(mapget(O, "P1m") - mapget(O, "P1p"), VARS, ZV) - 8*Kc; if (x != 0, error("sigdiff(0)"));
    if (mapget(O, "LLp") != 4*CF^2 || mapget(O, "LLm") != 4*(CF^2 + 2*Kc), error("LL of P1"));
    for (L = 1, 3, if (mapget(O, Str("ALL", L)) != subst(AMPLL[L], 'Nc, N), error("amplitude LL")));
  );
  print("checks at zero constants (S_3, S_4 = eqs. (S3), (S4); S_2 = 12K; P1+ = -12K; P1- - P1+ = 8K; LL of P1 and of the amplitude): pass at every N");
}

\\ hand closed forms (derived before the run), checked at every N with all constants on
{
  for (i = 1, #NL, my(N = NL[i], O = OB[i], M = mk(N), CA = N, CF = CFf(N), Kc = CF*(N - 2*CF), x, cat);
    x = mapget(O, "P1p") - (-12*(1 + K(M,"rhox"))*Kc + 24*(K(M,"cp") + K(M,"l1p") + 2*K(M,"be1p"))*CF^2 + 2*CF*(K(M,"v1p") + K(M,"dp")));
    if (x != 0, error("P1p closed form"));
    x = mapget(O, "P1m") - (-4*(1 + K(M,"ux"))*Kc + 48*K(M,"beAp")*Kc + 24*(K(M,"l1m") + 2*K(M,"be1m"))*CF^2
                            + 24*K(M,"cm")*(CF^2 + 2*Kc) + 2*CF*(K(M,"v1m") + K(M,"dm")));
    if (x != 0, error("P1m closed form"));
    x = mapget(O, "S1") - (-12*(K(M,"cp") + K(M,"be1p"))*CF - K(M,"ep")); if (x != 0, error("S1 closed form"));
    x = mapget(O, "S2") - (12*(1 + K(M,"rhox"))*Kc + 24*(K(M,"cp") - K(M,"l1p"))*CF^2 - 2*CF*(K(M,"v1p") + K(M,"dp")) + 4*CF*K(M,"ep"));
    if (x != 0, error("S2 closed form"));
    for (n = 3, 4,
      x = mapget(O, Str("S", n)) - (1 + K(M,"rhox"))*substvec(mapget(O, Str("S", n)), VARS, ZV)
          - (6*(K(M,"cp") - K(M,"l1p"))*binomial(2*n-2, n-1)/n*(2*CF)^n
             + (K(M,"dp") - K(M,"kP1p") + 2*K(M,"ep"))*binomial(2*n-4, n-2)/(n-1)*(2*CF)^(n-1));
      if (x != 0, error(Str("S", n, " closed form")))));
  print("hand closed forms of P1+, P1-, S_1, S_2, S_3, S_4 with every constant free: pass at every N");
}

\\ ---------------------------------------------------------------------------------------- constraint machinery
\\ fixvars: vector of [variable, value] imposed in addition (value may be another variable)
build(OBv, names, fixvars) =
{
  my(rows = List(), rhs = List(), e, lr);
  for (i = 1, #NL,
    for (j = 1, #names,
      e = mapget(OBv[i], names[j]) - data(names[j], NL[i]);
      lr = lin(e); listput(rows, lr[1]); listput(rhs, -lr[2])));
  for (j = 1, #fixvars,
    e = fixvars[j][1] - fixvars[j][2]; lr = lin(e); listput(rows, lr[1]); listput(rhs, -lr[2]));
  [matrix(#rows, #VARS, i, j, rows[i][j]), Vec(rhs)~];
}
fixclass(colourless) = if (!colourless, [], vector(#D0, i, [eval(Str(D0[i], "_A")), 0]));

\\ colour components (C_A^2, C_A C_F, C_F^2) of a degree-2 target given its values at NL[1..3]; checked at the rest
comp2(vals) =
{
  my(B = matrix(3, 3, i, j, my(N = NL[i]); [N^2, N*CFf(N), CFf(N)^2][j]), c = B^(-1)*vector(3, i, vals[i])~);
  for (i = 4, #NL, my(N = NL[i]); if (c[1]*N^2 + c[2]*N*CFf(N) + c[3]*CFf(N)^2 - vals[i] != 0, error("comp2 check")));
  c;
}
target(OBv, tname) =
{
  vector(#NL, i, if (tname == "Sig", mapget(OBv[i], "P1m") - mapget(OBv[i], "P1p"), mapget(OBv[i], tname)));
}
analyse(label, OBv, names, fixvars, tnames) =
{
  my(MR = build(OBv, names, fixvars), M = MR[1], rhs = MR[2], x0, Kn, c, lr, out, det);
  print("\n--- ", label, "   constraints ", names, ", ", matsize(M)[1], " equations, rank ", matrank(M), " of ", #VARS, " unknowns");
  x0 = matinverseimage(M, rhs);
  if (#x0 == 0, print("    INCONSISTENT"); return(0));
  Kn = matker(M);
  for (j = 1, #tnames,
    c = comp2(target(OBv, tnames[j]));
    out = vector(3); det = vector(3);
    for (q = 1, 3,
      lr = lin(c[q]);
      det[q] = (#Kn == 0) || (lr[1]*Kn == 0);
      out[q] = if (det[q], lr[2] + lr[1]*x0, "free"));
    print("    ", tnames[j], ": (C_A^2, C_A C_F, C_F^2) = ", out));
  [M, rhs, x0, Kn];
}
fixed_value(MRX, e) =
{
  my(lr = lin(e), Kn = MRX[4]);
  if (#Kn != 0 && lr[1]*Kn != 0, return("free"));
  lr[2] + lr[1]*MRX[3];
}

\\ ---------------------------------------------------------------------------------------- variants
TG = ["P1p", "P1m", "Sig", "S2"];
rh = eval("rhox_0"); alv = eval("al_0"); cpv = eval("cp_0");
R0 = analyse("V0 critic class (order-a^0 constants colourless): S_1, S_3, amplitude L = 1, 2", OB, ["S1","S3","A1","A2"], fixclass(1), TG);
{
  my(c = comp2(target(OB, "P1p")));
  print("    rho - 1 = ", fixed_value(R0, rh), ";  e_+ C_A part = ", fixed_value(R0, eval("ep_A")),
        ";  d_+A - kP_A = ", fixed_value(R0, eval("dp_A") - eval("kP1p_A")), ";  v_A + kP_A = ", fixed_value(R0, eval("v1p_A") + eval("kP1p_A")),
        ";  C_F^2 part + 4 - 24(c_+ - al) = ", fixed_value(R0, c[3] + 4 - 24*(cpv - alv)));
}
R1 = analyse("V1 order-a^0 constants with C_A/C_F parts: S_1, S_3, amplitude L = 1, 2", OB, ["S1","S3","A1","A2"], [], ["P1p"]);
{
  my(c = comp2(target(OB, "P1p")));
  print("    C_A C_F part - 24 (c_+A - al_A) = ", fixed_value(R1, c[2] - 24*(eval("cp_A") - eval("al_A"))),
        "   (the critic's 96 c_A: C_A C_F part - 96 c_+A = ", fixed_value(R1, c[2] - 96*eval("cp_A")), ")");
}
R3 = analyse("V3 critic class: S_1, S_3, S_4, amplitude L = 1, 2, 3", OB, ["S1","S3","S4","A1","A2","A3"], fixclass(1), TG);
R4 = analyse("V4 with C_A/C_F parts: S_1, S_3, S_4, amplitude L = 1, 2, 3", OB, ["S1","S3","S4","A1","A2","A3"], [], ["P1p","S2"]);
R5c = analyse("V5c critic class: S_3, amplitude L = 1, 2 (no S_1)", OB, ["S3","A1","A2"], fixclass(1), ["P1p"]);
\\ kappa = -1
Rm0 = analyse("kappa = -1, critic class: S_1, S_3, amplitude L = 1, 2", OBm, ["S1","S3","A1","A2"], fixclass(1), ["P1p"]);
if (Rm0 != 0, print("    rho = 1 + ", fixed_value(Rm0, rh)));
Rm3 = analyse("kappa = -1, critic class: S_1, S_3, S_4, amplitude L = 1, 2, 3", OBm, ["S1","S3","S4","A1","A2","A3"], fixclass(1), ["P1p"]);
\\ signature difference reductions (critic class)
NEGV = [];
{
  my(L = List());
  for (i = 1, #VARS, my(s = Str(VARS[i]));
    if (#strsplit(s, "1m_") > 1 || #strsplit(s, "Am_") > 1 || #strsplit(s, "Ap_") > 1 || s == "cm_0" || s == "dm_A" || s == "dm_F"
        || s == "em_A" || s == "em_F" || s == "ux_0" || s == "kS_A" || s == "kS_F", listput(L, [VARS[i], 0])));
  NEGV = Vec(L);
}
{RR1 = analyse("R1 critic class, every negative-signature and adjoint constant and the P^- map zero; S_1, S_3, S_4, amplitude L = 1, 2, 3",
              OB, ["S1","S3","S4","A1","A2","A3"], concat(fixclass(1), NEGV), ["P1p","P1m","Sig"]);}
SYM = [];
{
  my(L = List(), pairs = [["be1m","be1p"],["l1m","l1p"],["v1m","v1p"],["kP1m","kP1p"],["beAm","beAp"],["lAm","lAp"],["vAm","vAp"],
         ["kPAm","kPAp"],["kEAm","kEAp"],["gAm","gAp"],["cm","cp"],["dm","dp"],["em","ep"]]);
  for (i = 1, #pairs, my(a = pairs[i][1], b = pairs[i][2]);
    if (setsearch(Set(D0), a), listput(L, [eval(Str(a, "_0")), eval(Str(b, "_0"))]),
                               listput(L, [eval(Str(a, "_A")), eval(Str(b, "_A"))]); listput(L, [eval(Str(a, "_F")), eval(Str(b, "_F"))])));
  listput(L, [eval("ux_0"), 0]); listput(L, [eval("kS_A"), 0]); listput(L, [eval("kS_F"), 0]);
  SYM = Vec(L);
}
ADJ0 = vector(0);
{
  my(L = List());
  for (i = 1, #VARS, my(s = Str(VARS[i])); if (#strsplit(s, "Ap_") > 1 || #strsplit(s, "Am_") > 1, listput(L, [VARS[i], 0])));
  ADJ0 = Vec(L);
}
{RR4 = analyse("R4 critic class, constants equal in both signatures, adjoint free; S_1, S_3, S_4, amplitude L = 1, 2, 3, P^(0)-",
              OB, ["S1","S3","S4","A1","A2","A3","P0m"], concat(fixclass(1), SYM), ["P1p","P1m","Sig"]);}
{
  my(c = comp2(target(OB, "Sig")), bA = eval("beAp_0"));
  print("    signature difference C_A C_F part - 48 (al + be_A+) = ", fixed_value(RR4, c[2] - 48*(alv + bA)),
        ";  C_F^2 part + 96 (al + be_A+) = ", fixed_value(RR4, c[3] + 96*(alv + bA)));
}
RR5 = analyse("R5 as R4 with every adjoint constant zero", OB, ["S1","S3","S4","A1","A2","A3","P0m"], concat(concat(fixclass(1), SYM), ADJ0), ["Sig"]);
{
  my(c = comp2(target(OB, "Sig")));
  print("    signature difference C_A C_F part - 48 al = ", fixed_value(RR5, c[2] - 48*alv), ";  C_F^2 part + 96 al = ", fixed_value(RR5, c[3] + 96*alv));
}

\\ ---------------------------------------------------------------------------------------- data relation on colour components
\\ components (basis C_A^(d-j) C_F^j) of an observable from its values at NL, degree d; checked at the remaining N
compd(vals, d) =
{
  my(B = matrix(d+1, d+1, i, j, my(N = NL[i]); N^(d-j+1)*CFf(N)^(j-1)), c = B^(-1)*vector(d+1, i, vals[i])~);
  for (i = d+2, #NL, my(N = NL[i]); if (sum(j = 1, d+1, c[j]*N^(d-j+1)*CFf(N)^(j-1)) - vals[i] != 0, error("compd check")));
  c;
}
relation(OBv, kaplabel) =
{
  my(cls, ZN, excl, NV, cf, tg, cS1, cS3, cS4, cA1, cA2, cA3, cP, sets);
  \\ the unknowns: every constant except rho (kept symbolic); critic class (order-a^0 colour parts zero)
  cls = fixclass(1);
  ZN = vector(#cls, i, cls[i][1]);
  excl = Set(concat(vector(#ZN, i, Str(ZN[i])), ["rhox_0"]));
  NV = select(v -> !setsearch(excl, Str(v)), VARS);
  cf = (e -> substvec(e, ZN, vector(#ZN, i, 0)));
  tg = ((nm, d) -> compd(apply(cf, target(OBv, nm)), d));
  cS1 = tg("S1", 1); cS3 = tg("S3", 3); cS4 = tg("S4", 4); cA1 = tg("A1", 1); cA2 = tg("A2", 2); cA3 = tg("A3", 3); cP = tg("P1p", 2);
  sets = [[[cS1[1], "S1_CA"], [cS3[3], "S3_CACF2"], [cA1[1], "A1_CA"], [cA2[2], "A2_CACF"]], cP[2], "C_A C_F part";
          [[cS1[2], "S1_CF"], [cS3[4], "S3_CF3"], [cS4[5], "S4_CF4"], [cA1[2], "A1_CF"], [cA2[3], "A2_CF2"], [cA3[4], "A3_CF3"]], cP[3], "C_F^2 part"];
  for (q = 1, 2,
    my(eqs = sets[q, 1], tgt = cf(sets[q, 2]), rows, b0, gg, g0, lamv, br);
    rows = matrix(#eqs, #NV, i, j, polcoef(cf(eqs[i][1]), 1, NV[j]));
    b0 = vector(#eqs, i, substvec(cf(eqs[i][1]), NV, vector(#NV, k, 0)));       \\ bare parts (contain rho)
    gg = vector(#NV, j, polcoef(tgt, 1, NV[j])); g0 = substvec(tgt, NV, vector(#NV, k, 0));
    lamv = matinverseimage(rows~, gg~);
    if (#lamv == 0, print("    ", kaplabel, " ", sets[q, 3], ": not fixed by these components"); next);
    br = g0 - lamv~*b0~;
    print("    ", kaplabel, " ", sets[q, 3], " of the zeta_2/N term of P^(1)+ = ", br, " + sum over data of lambda * datum,  lambda = ",
          vector(#eqs, i, [eqs[i][2], lamv[i]])));
}
print("\n--- data relation (critic class; rho kept symbolic as 1 + rhox_0)");
relation(OB, "kappa = +1:");
relation(OBm, "kappa = -1:");
print("    data: S1_CA 0, S3_CACF2 -192, A1_CA 0, A2_CACF 48;  S1_CF 4, S3_CF3 144, S4_CF4 960, A1_CF 13/2, A2_CF2 -41, A3_CF3 -451/12");
print("    C_A C_F: ", -2*0 + 2*48 + 4*0 + (-192)/2, "   C_F^2: ", 2*13/2 - 6*(-41) + 12*(-451/12) + 4*4 - 144/2 + 960/4, "   (complete results: 0 and -8)");
quit;


==> anc/numbers/deposit/R4/open03/o3_check.out <==
solving eq. (system) at N = [2, 3, 4, 5, 6, 7, 8, 9] for kappa = +1 and -1 ...
done
checks at zero constants (S_3, S_4 = eqs. (S3), (S4); S_2 = 12K; P1+ = -12K; P1- - P1+ = 8K; LL of P1 and of the amplitude): pass at every N
hand closed forms of P1+, P1-, S_1, S_2, S_3, S_4 with every constant free: pass at every N

--- V0 critic class (order-a^0 constants colourless): S_1, S_3, amplitude L = 1, 2   constraints ["S1", "S3", "A1", "A2"], 47 equations, rank 24 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, 0, "free"]
    P1m: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    Sig: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    S2: (C_A^2, C_A C_F, C_F^2) = [0, 0, "free"]
    rho - 1 = 0;  e_+ C_A part = 0;  d_+A - kP_A = 0;  v_A + kP_A = 6;  C_F^2 part + 4 - 24(c_+ - al) = 0

--- V1 order-a^0 constants with C_A/C_F parts: S_1, S_3, amplitude L = 1, 2   constraints ["S1", "S3", "A1", "A2"], 32 equations, rank 10 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    C_A C_F part - 24 (c_+A - al_A) = 0   (the critic's 96 c_A: C_A C_F part - 96 c_+A = free)

--- V3 critic class: S_1, S_3, S_4, amplitude L = 1, 2, 3   constraints ["S1", "S3", "S4", "A1", "A2", "A3"], 63 equations, rank 26 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, 0, -8]
    P1m: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    Sig: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    S2: (C_A^2, C_A C_F, C_F^2) = [0, 0, -8]

--- V4 with C_A/C_F parts: S_1, S_3, S_4, amplitude L = 1, 2, 3   constraints ["S1", "S3", "S4", "A1", "A2", "A3"], 48 equations, rank 14 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, 0, -8]
    S2: (C_A^2, C_A C_F, C_F^2) = [0, 0, -8]

--- V5c critic class: S_3, amplitude L = 1, 2 (no S_1)   constraints ["S3", "A1", "A2"], 39 equations, rank 22 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]

--- kappa = -1, critic class: S_1, S_3, amplitude L = 1, 2   constraints ["S1", "S3", "A1", "A2"], 47 equations, rank 24 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, 0, "free"]
    rho = 1 + -2/7

--- kappa = -1, critic class: S_1, S_3, S_4, amplitude L = 1, 2, 3   constraints ["S1", "S3", "S4", "A1", "A2", "A3"], 63 equations, rank 26 of 62 unknowns
    INCONSISTENT

--- R1 critic class, every negative-signature and adjoint constant and the P^- map zero; S_1, S_3, S_4, amplitude L = 1, 2, 3   constraints ["S1", "S3", "S4", "A1", "A2", "A3"], 103 equations, rank 58 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, 0, -8]
    P1m: (C_A^2, C_A C_F, C_F^2) = [0, -4, 8]
    Sig: (C_A^2, C_A C_F, C_F^2) = [0, -4, 16]

--- R4 critic class, constants equal in both signatures, adjoint free; S_1, S_3, S_4, amplitude L = 1, 2, 3, P^(0)-   constraints ["S1", "S3", "S4", "A1", "A2", "A3", "P0m"], 94 equations, rank 49 of 62 unknowns
    P1p: (C_A^2, C_A C_F, C_F^2) = [0, 0, -8]
    P1m: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    Sig: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    signature difference C_A C_F part - 48 (al + be_A+) = 0;  C_F^2 part + 96 (al + be_A+) = 0

--- R5 as R4 with every adjoint constant zero   constraints ["S1", "S3", "S4", "A1", "A2", "A3", "P0m"], 118 equations, rank 58 of 62 unknowns
    Sig: (C_A^2, C_A C_F, C_F^2) = [0, "free", "free"]
    signature difference C_A C_F part - 48 al = 0;  C_F^2 part + 96 al = 0

--- data relation (critic class; rho kept symbolic as 1 + rhox_0)
    kappa = +1: C_A C_F part of the zeta_2/N term of P^(1)+ = 0 + sum over data of lambda * datum,  lambda = [["S1_CA", 4], ["S3_CACF2", 1/2], ["A1_CA", -2], ["A2_CACF", 2]]
    kappa = +1: C_F^2 part of the zeta_2/N term of P^(1)+ = 0 + sum over data of lambda * datum,  lambda = [["S1_CF", 4], ["S3_CF3", -1/2], ["S4_CF4", 1/4], ["A1_CF", 2], ["A2_CF2", -6], ["A3_CF3", 12]]
    kappa = -1: C_A C_F part of the zeta_2/N term of P^(1)+ = 0 + sum over data of lambda * datum,  lambda = [["S1_CA", 4], ["S3_CACF2", 1/2], ["A1_CA", -2], ["A2_CACF", 2]]
    kappa = -1: C_F^2 part of the zeta_2/N term of P^(1)+ = 0 + sum over data of lambda * datum,  lambda = [["S1_CF", 4], ["S3_CF3", -1/2], ["S4_CF4", 1/4], ["A1_CF", 2], ["A2_CF2", -6], ["A3_CF3", 12]]
    data: S1_CA 0, S3_CACF2 -192, A1_CA 0, A2_CACF 48;  S1_CF 4, S3_CF3 144, S4_CF4 960, A1_CF 13/2, A2_CF2 -41, A3_CF3 -451/12
    C_A C_F: 0   C_F^2: -8   (complete results: 0 and -8)


==> anc/numbers/deposit/R4/open03/o3_data_relation.out <==
kappa = +1: C_F C_A part of the zeta_2/N term of P^(1)+ = -2*D_A1A + 2*D_A2AC + 4*D_S1A + D_S3ACC/2   free constants left: []
            with the data (S_1: 0, S_3: -192, amplitude: 0, 48): 0 (complete results: 0)
kappa = +1: C_F^2 part = 2*E_A1F - 6*E_A2F + 12*E_A3F + 4*E_S1F - E_S3F/2 + E_S4F/4   free constants left: []
            with the data: -8 (complete results: -8)
            components free of constants that fix rho: amplitude L=2 C_A^2 -15*rho_x_0 - 15 (data -15); S_3 C_A^2 C_F 60*rho_x_0 + 60 (data 60)
kappa = -1: C_F C_A part of the zeta_2/N term of P^(1)+ = -2*D_A1A + 2*D_A2AC + 4*D_S1A + D_S3ACC/2   free constants left: []
            with the data (S_1: 0, S_3: -192, amplitude: 0, 48): 0 (complete results: 0)
kappa = -1: C_F^2 part = 2*E_A1F - 6*E_A2F + 12*E_A3F + 4*E_S1F - E_S3F/2 + E_S4F/4   free constants left: []
            with the data: -8 (complete results: -8)
            components free of constants that fix rho: amplitude L=2 C_A^2 -21*rho_x_0 - 21 (data -15); S_3 C_A^2 C_F 84*rho_x_0 + 84 (data 60)


==> anc/numbers/deposit/R4/open03/o3_data_relation.py <==
"""
o3_data_relation.py  (R4 repair OPEN-03; SymPy)
The predicted zeta_2/N term of P^(1)+ written as a linear combination of data components plus a part that comes
from the equations alone, with rho (scale of the (i pi)^2 term) and kappa kept symbolic.  Data components are
symbols here: only components that the constants can move are used (critic class: order-a^0 constants
colourless).  If the equation-only part does not depend on rho and kappa, the prediction is a relation among
data that the equations satisfy whatever the size and sign of the (i pi)^2 term.
  C_F C_A part:  S_1 (C_A), S_3 (C_A C_F^2), amplitude L=1 (C_A), L=2 (C_A C_F)
  C_F^2 part:    S_1 (C_F), S_3 (C_F^3), S_4 (C_F^4), amplitude L=1 (C_F), L=2 (C_F^2), L=3 (C_F^3)
"""
import sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/repair/OPEN-03')
from o3_system import CA, CF, Constants, all_constant_names, solve, pmap, Sser, coef, amplitude, Lt, cf_clean, components

rx = sp.Symbol('rho_x_0')
for kappa in (1, -1):
    K = Constants(colourless_deg0=True)
    for nm in all_constant_names():
        K.add(nm)
    F = solve(K, 4, kappa=kappa)
    P = pmap(K, F, 'p', 4); S = Sser(P, 4); H = amplitude(K, F, 3)
    c = lambda e, d: components(cf_clean(e), d)[0]
    S1c = c(coef(S[1], 2, 1), 1); S3c = c(coef(S[3], -2, 1), 3); S4c = c(coef(S[4], -4, 1), 4)
    A = {L: c(sp.expand(H[L][1]).coeff(Lt, 2 * L - 2), L) for L in (1, 2, 3)}
    P1c = c(coef(P[2], -1, 1), 2)
    unk = [s for s in K.syms if s != rx]
    D = sp.symbols('D_S1A D_S3ACC D_A1A D_A2AC')
    eqA = [S1c[0] - D[0], S3c[2] - D[1], A[1][0] - D[2], A[2][1] - D[3]]
    (s,) = list(sp.linsolve(eqA, unk)); sub = dict(zip(unk, s))
    predA = sp.expand(P1c[1].subs(sub))
    print(f'kappa = {kappa:+d}: C_F C_A part of the zeta_2/N term of P^(1)+ =', predA,
          '  free constants left:', sorted({str(x) for x in predA.free_symbols if x in set(unk)}))
    datA = {D[0]: 0, D[1]: -192, D[2]: 0, D[3]: 48}
    print('            with the data (S_1: 0, S_3: -192, amplitude: 0, 48):', predA.subs(datA), '(complete results: 0)')
    E = sp.symbols('E_S1F E_S3F E_S4F E_A1F E_A2F E_A3F')
    eqF = [S1c[1] - E[0], S3c[3] - E[1], S4c[4] - E[2], A[1][1] - E[3], A[2][2] - E[4], A[3][3] - E[5]]
    solF = sp.linsolve(eqF, unk)
    (s,) = list(solF); sub = dict(zip(unk, s))
    predF = sp.expand(P1c[2].subs(sub))
    print(f'kappa = {kappa:+d}: C_F^2 part =', predF, '  free constants left:', sorted({str(x) for x in predF.free_symbols if x in set(unk)}))
    datF = {E[0]: 4, E[1]: 12 * 12, E[2]: 960, E[3]: sp.Rational(13, 2), E[4]: -41, E[5]: sp.Rational(-451, 12)}
    print('            with the data:', sp.simplify(predF.subs(datF)), '(complete results: -8)')
    print('            components free of constants that fix rho: amplitude L=2 C_A^2', A[2][0], '(data -15); S_3 C_A^2 C_F', S3c[1], '(data 60)')


==> anc/numbers/deposit/R4/open03/o3_main.out <==

====================================================================================================
A. Closed forms with every constant free (general colour; constants of order a^0 may carry C_A/C_F)
====================================================================================================
constants (component symbols): 62
   be_1p_0 be_1p_A l_1p_0 l_1p_A v_1p_A v_1p_F kP_1p_A kP_1p_F be_1m_0 be_1m_A l_1m_0 l_1m_A v_1m_A v_1m_F kP_1m_A kP_1m_F be_Ap_0 be_Ap_A l_Ap_0 l_Ap_A v_Ap_A v_Ap_F kP_Ap_A kP_Ap_F kE_Ap_A kE_Ap_F g_Ap_0 g_Ap_A be_Am_0 be_Am_A l_Am_0 l_Am_A v_Am_A v_Am_F kP_Am_A kP_Am_F kE_Am_A kE_Am_F g_Am_0 g_Am_A rho_x_0 rho_x_A u_x_0 u_x_A kS_x_A kS_x_F c_p_0 c_p_A c_m_0 c_m_A d_p_A d_p_F d_m_A d_m_F e_p_A e_p_F e_m_A e_m_F r_x_A r_x_F al_x_0 al_x_A
zeta_2^0 part of S vanishes and S has no LL/NLL zeta_2 pole for n >= 2, all constants on: True
S1         enters: ['be_1p_0', 'be_1p_A', 'c_p_0', 'c_p_A', 'e_p_A', 'e_p_F']
S2         enters: ['c_p_0', 'c_p_A', 'd_p_A', 'd_p_F', 'e_p_A', 'e_p_F', 'l_1p_0', 'l_1p_A', 'rho_x_0', 'rho_x_A', 'v_1p_A', 'v_1p_F']
S3         enters: ['c_p_0', 'c_p_A', 'd_p_A', 'd_p_F', 'e_p_A', 'e_p_F', 'kP_1p_A', 'kP_1p_F', 'l_1p_0', 'l_1p_A', 'rho_x_0', 'rho_x_A']
S4         enters: ['c_p_0', 'c_p_A', 'd_p_A', 'd_p_F', 'e_p_A', 'e_p_F', 'kP_1p_A', 'kP_1p_F', 'l_1p_0', 'l_1p_A', 'rho_x_0', 'rho_x_A']
P0z_p      enters: ['be_1p_0', 'be_1p_A', 'c_p_0', 'c_p_A', 'e_p_A', 'e_p_F']
P0z_m      enters: ['be_1m_0', 'be_1m_A', 'c_m_0', 'c_m_A', 'e_m_A', 'e_m_F']
P1z_p      enters: ['be_1p_0', 'be_1p_A', 'c_p_0', 'c_p_A', 'd_p_A', 'd_p_F', 'l_1p_0', 'l_1p_A', 'rho_x_0', 'rho_x_A', 'v_1p_A', 'v_1p_F']
P1z_m      enters: ['be_1m_0', 'be_1m_A', 'be_Ap_0', 'be_Ap_A', 'c_m_0', 'c_m_A', 'd_m_A', 'd_m_F', 'l_1m_0', 'l_1m_A', 'u_x_0', 'u_x_A', 'v_1m_A', 'v_1m_F']
SigDiff_z  enters: ['be_1m_0', 'be_1m_A', 'be_1p_0', 'be_1p_A', 'be_Ap_0', 'be_Ap_A', 'c_m_0', 'c_m_A', 'c_p_0', 'c_p_A', 'd_m_A', 'd_m_F', 'd_p_A', 'd_p_F', 'l_1m_0', 'l_1m_A', 'l_1p_0', 'l_1p_A', 'rho_x_0', 'rho_x_A', 'u_x_0', 'u_x_A', 'v_1m_A', 'v_1m_F', 'v_1p_A', 'v_1p_F']
P1LL_p     enters: []
P1LL_m     enters: []
Amp1       enters: ['al_x_0', 'al_x_A', 'be_1p_0', 'be_1p_A', 'l_1p_0', 'l_1p_A', 'r_x_A', 'r_x_F', 'rho_x_0', 'rho_x_A', 'v_1p_A', 'v_1p_F']
Amp2       enters: ['al_x_0', 'al_x_A', 'be_1p_0', 'be_1p_A', 'kP_1p_A', 'kP_1p_F', 'l_1p_0', 'l_1p_A', 'r_x_A', 'r_x_F', 'rho_x_0', 'rho_x_A', 'v_1p_A', 'v_1p_F']
Amp3       enters: ['al_x_0', 'al_x_A', 'be_1p_0', 'be_1p_A', 'kP_1p_A', 'kP_1p_F', 'l_1p_0', 'l_1p_A', 'r_x_A', 'r_x_F', 'rho_x_0', 'rho_x_A', 'v_1p_A', 'v_1p_F']
AmpLL1     enters: []
AmpLL2     enters: []
AmpLL3     enters: []

Shifts by the constants (expression minus its value at zero constants), as polynomials in C_A, C_F:
  S1: at zero = 0;  shift = -12*C_A*be_1p_A - 12*C_A*c_p_A - C_A*e_p_A - 12*C_F*be_1p_0 - 12*C_F*c_p_0 - C_F*e_p_F
  S2: at zero = 12*C_F*(C_A - 2*C_F);  shift = 24*C_A*C_F*c_p_A - 2*C_A*C_F*d_p_A + 4*C_A*C_F*e_p_A - 24*C_A*C_F*l_1p_A - 2*C_A*C_F*v_1p_A + 24*C_F**2*c_p_0 - 2*C_F**2*d_p_F + 4*C_F**2*e_p_F - 24*C_F**2*l_1p_0 - 2*C_F**2*v_1p_F + rho_x_0*(12*C_A*C_F - 24*C_F**2) + rho_x_A*(12*C_A**2 - 24*C_A*C_F)
  S3: at zero = 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F);  shift = 96*C_A*C_F**2*c_p_A + 4*C_A*C_F**2*d_p_A + 8*C_A*C_F**2*e_p_A - 4*C_A*C_F**2*kP_1p_A - 96*C_A*C_F**2*l_1p_A + 96*C_F**3*c_p_0 + 4*C_F**3*d_p_F + 8*C_F**3*e_p_F - 4*C_F**3*kP_1p_F - 96*C_F**3*l_1p_0 + rho_x_0*(60*C_A**2*C_F - 192*C_A*C_F**2 + 144*C_F**3) + rho_x_A*(60*C_A**3 - 192*C_A**2*C_F + 144*C_A*C_F**2)
  S4: at zero = -48*C_F*(C_A - 2*C_F)**2*(12*C_A - 5*C_F);  shift = 480*C_A*C_F**3*c_p_A + 16*C_A*C_F**3*d_p_A + 32*C_A*C_F**3*e_p_A - 16*C_A*C_F**3*kP_1p_A - 480*C_A*C_F**3*l_1p_A + 480*C_F**4*c_p_0 + 16*C_F**4*d_p_F + 32*C_F**4*e_p_F - 16*C_F**4*kP_1p_F - 480*C_F**4*l_1p_0 + rho_x_0*(-576*C_A**3*C_F + 2544*C_A**2*C_F**2 - 3264*C_A*C_F**3 + 960*C_F**4) + rho_x_A*(-576*C_A**4 + 2544*C_A**3*C_F - 3264*C_A**2*C_F**2 + 960*C_A*C_F**3)
  P0z_p: at zero = 0;  shift = 12*C_A*be_1p_A + 12*C_A*c_p_A + C_A*e_p_A + 12*C_F*be_1p_0 + 12*C_F*c_p_0 + C_F*e_p_F
  P0z_m: at zero = 0;  shift = 12*C_A*be_1m_A + 12*C_A*c_m_A + C_A*e_m_A + 12*C_F*be_1m_0 + 12*C_F*c_m_0 + C_F*e_m_F
  P1z_p: at zero = -12*C_F*(C_A - 2*C_F);  shift = 48*C_A*C_F*be_1p_A + 24*C_A*C_F*c_p_A + 2*C_A*C_F*d_p_A + 24*C_A*C_F*l_1p_A + 2*C_A*C_F*v_1p_A + 48*C_F**2*be_1p_0 + 24*C_F**2*c_p_0 + 2*C_F**2*d_p_F + 24*C_F**2*l_1p_0 + 2*C_F**2*v_1p_F + rho_x_0*(-12*C_A*C_F + 24*C_F**2) + rho_x_A*(-12*C_A**2 + 24*C_A*C_F)
  P1z_m: at zero = -4*C_F*(C_A - 2*C_F);  shift = 48*C_A*C_F*be_1m_A + 2*C_A*C_F*d_m_A + 24*C_A*C_F*l_1m_A + 2*C_A*C_F*v_1m_A + 48*C_F**2*be_1m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 2*C_F**2*v_1m_F + be_Ap_0*(48*C_A*C_F - 96*C_F**2) + be_Ap_A*(48*C_A**2 - 96*C_A*C_F) + c_m_0*(48*C_A*C_F - 72*C_F**2) + c_m_A*(48*C_A**2 - 72*C_A*C_F) + u_x_0*(-4*C_A*C_F + 8*C_F**2) + u_x_A*(-4*C_A**2 + 8*C_A*C_F)
  SigDiff_z: at zero = 8*C_F*(C_A - 2*C_F);  shift = 48*C_A*C_F*be_1m_A - 48*C_A*C_F*be_1p_A - 24*C_A*C_F*c_p_A + 2*C_A*C_F*d_m_A - 2*C_A*C_F*d_p_A + 24*C_A*C_F*l_1m_A - 24*C_A*C_F*l_1p_A + 2*C_A*C_F*v_1m_A - 2*C_A*C_F*v_1p_A + 48*C_F**2*be_1m_0 - 48*C_F**2*be_1p_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F - 2*C_F**2*d_p_F + 24*C_F**2*l_1m_0 - 24*C_F**2*l_1p_0 + 2*C_F**2*v_1m_F - 2*C_F**2*v_1p_F + be_Ap_0*(48*C_A*C_F - 96*C_F**2) + be_Ap_A*(48*C_A**2 - 96*C_A*C_F) + c_m_0*(48*C_A*C_F - 72*C_F**2) + c_m_A*(48*C_A**2 - 72*C_A*C_F) + rho_x_0*(12*C_A*C_F - 24*C_F**2) + rho_x_A*(12*C_A**2 - 24*C_A*C_F) + u_x_0*(-4*C_A*C_F + 8*C_F**2) + u_x_A*(-4*C_A**2 + 8*C_A*C_F)

Hand forms against the program:
  S1    : program minus hand form = 0
  P0z_p : program minus hand form = 0
  P0z_m : program minus hand form = 0
  P1z_p : program minus hand form = 0
  P1z_m : program minus hand form = 0
  S2    : program minus hand form = 0
  dS3   : program minus hand form = 0
  dS4   : program minus hand form = 0
  S_3 depends on rho only through (1 + rho_x) S_3(0): True

====================================================================================================
B. Checks at zero constants
====================================================================================================
  S3(0) = eq. (S3): True
  S4(0) = eq. (S4) in SU(N): True
  S2(0) = 12 K (paper macro nmStwoOwn): True
  P1z_p(0) = -12 K (nmPonePlusZetaOwn): True
  SigDiff(0) = +8 K zeta_2/N (nmPoneSigDiffOwn): True
  P1 LL: 4C_F^2 (+) and 4(C_F^2 + 2K) (-): True
  P1 LL signature difference = 8K N^-3: True

====================================================================================================
C. Data
====================================================================================================
P^(0)/C_F at small N (expanded here): -2*n**2 + 4*n**2*zeta(3) - 4*n*zeta2 + 2*n + 1 + 2/n  -> zeta_2 N coefficient -4*C_F ; S_1 data = 4*C_F
P^(1)+ zeta_2/N data (by hand from x space, = record nmPoneZetaData -8 z2 C_F^2): -8*C_F**2
signature difference zeta_2/N data (by hand from x space, = record -8K z2): -8*C_F*(C_A - 2*C_F)
S_2 data = 2 (2C_F) P0z - P1z = -8*C_F**2 (record nmStwoData -8 C_F^2 z2)
amplitude data L=1: zeta_2 Lt^0 components (C_A^1..C_F^1) = [0, 13/2];  LL check equations - data = 0
amplitude data L=2: zeta_2 Lt^2 components (C_A^2..C_F^2) = [-15, 48, -41];  LL check equations - data = 0
amplitude data L=3: zeta_2 Lt^4 components (C_A^3..C_F^3) = [12, -58, 84, -451/12];  LL check equations - data = 0
equations at zero constants (rho = 1): {1: [-6, 21/2], 2: [-15, 36, -15], 3: [12, -58, 78, -85/4]}

====================================================================================================
D. Constraints and solutions
====================================================================================================

--- V0  critic class (order-a^0 constants colourless); S_1, S_3, amplitude L = 1, 2
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12];  remainder 0;  free constants left: ['al_x_0', 'be_1m_0', 'be_Ap_0', 'c_m_0', 'c_p_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: C_F**2*(24*al_x_0 - 24*c_p_0 - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, 24*al_x_0 - 24*c_p_0 - 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- V0a as V0 with al = 0 and rho = 1 fixed (paper normalization, (i pi)^2 term as printed)
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  9 scalar equations;  fixed by hand: {al_x_0: 0, rho_x_0: 0}
    fixed constants: {'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, 24*c_p_0 - 4];  remainder 0;  free constants left: ['c_p_0']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'c_p_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: C_F**2*(-24*c_p_0 - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*c_p_0 - 12];  remainder 0;  free constants left: ['c_p_0']

--- V1  order-a^0 constants with C_A/C_F parts; S_1, S_3, amplitude L = 1, 2
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  13 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'rho_x_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'be_1p_A': '-c_p_A - e_p_A/12', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'l_1p_A': 'c_p_A + e_p_A/12 - kP_1p_A/24 - r_x_A/24', 'v_1p_A': '-12*al_x_A + 12*c_p_A + e_p_A + kP_1p_A/2 + 3*r_x_A/2 + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_A*(-24*C_F*al_x_A + 24*C_F*c_p_A) + C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, -24*al_x_A + 24*c_p_A, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'al_x_A', 'c_p_0', 'c_p_A']
    P1z_m: C_A**2*(48*be_Ap_A + 48*c_m_A - 4*u_x_A) + C_A*(48*C_F*be_1m_A + 48*C_F*be_Ap_0 - 96*C_F*be_Ap_A + 48*C_F*c_m_0 - 72*C_F*c_m_A + 2*C_F*d_m_A + 24*C_F*l_1m_A - 4*C_F*u_x_0 + 8*C_F*u_x_A + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [48*be_Ap_A + 48*c_m_A - 4*u_x_A, 48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_1m_A', 'be_Ap_0', 'be_Ap_A', 'c_m_0', 'c_m_A', 'd_m_A', 'd_m_F', 'l_1m_0', 'l_1m_A', 'u_x_0', 'u_x_A', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A**2*(48*be_Ap_A + 48*c_m_A - 4*u_x_A) + C_A*(24*C_F*al_x_A + 48*C_F*be_1m_A + 48*C_F*be_Ap_0 - 96*C_F*be_Ap_A + 48*C_F*c_m_0 - 72*C_F*c_m_A - 24*C_F*c_p_A + 2*C_F*d_m_A + 24*C_F*l_1m_A - 4*C_F*u_x_0 + 8*C_F*u_x_A + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12)
        components (C_A^2, C_A C_F, C_F^2) = [48*be_Ap_A + 48*c_m_A - 4*u_x_A, 24*al_x_A + 48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A - 24*c_p_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4, 24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12];  remainder 0;  free constants left: ['al_x_0', 'al_x_A', 'be_1m_0', 'be_1m_A', 'be_Ap_0', 'be_Ap_A', 'c_m_0', 'c_m_A', 'c_p_0', 'c_p_A', 'd_m_A', 'd_m_F', 'l_1m_0', 'l_1m_A', 'u_x_0', 'u_x_A', 'v_1m_A', 'v_1m_F']
    S2: C_A*(24*C_F*al_x_A - 24*C_F*c_p_A) + C_F**2*(24*al_x_0 - 24*c_p_0 - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 24*al_x_A - 24*c_p_A, 24*al_x_0 - 24*c_p_0 - 12];  remainder 0;  free constants left: ['al_x_0', 'al_x_A', 'c_p_0', 'c_p_A']

--- V2  critic class; add S_4
    constraints: ['S1', 'S3', 'S4', 'Amp1', 'Amp2'];  14 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + 2*e_p_F + r_x_F + 4', 'kP_1p_A': '-r_x_A', 'kP_1p_F': '2*e_p_F - r_x_F - 10', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12];  remainder 0;  free constants left: ['al_x_0', 'be_1m_0', 'be_Ap_0', 'c_m_0', 'c_p_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: C_F**2*(24*al_x_0 - 24*c_p_0 - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, 24*al_x_0 - 24*c_p_0 - 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- V3  critic class; add S_4 and the amplitude at L = 3
    constraints: ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3'];  18 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-al_x_0 - e_p_F/12 - 1/6', 'l_1p_0': 'al_x_0 - 1/6', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '2*e_p_F + r_x_F + 2', 'kP_1p_A': '-r_x_A', 'kP_1p_F': '2*e_p_F - r_x_F - 10', 'c_p_0': 'al_x_0 - 1/6', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 16)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 16];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []

--- V4  C_A/C_F parts allowed; S_1, S_3, S_4, amplitude L = 1, 2, 3
    constraints: ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3'];  23 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'rho_x_A': '0'}
    constants expressed through others: {'be_1p_0': '-al_x_0 - e_p_F/12 - 1/6', 'be_1p_A': '-al_x_A - e_p_A/12', 'l_1p_0': 'al_x_0 - 1/6', 'l_1p_A': 'al_x_A', 'v_1p_A': '2*e_p_A + r_x_A + 6', 'v_1p_F': '2*e_p_F + r_x_F + 2', 'kP_1p_A': '2*e_p_A - r_x_A', 'kP_1p_F': '2*e_p_F - r_x_F - 10', 'c_p_0': 'al_x_0 - 1/6', 'c_p_A': 'al_x_A', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []
    P1z_m: C_A**2*(48*be_Ap_A + 48*c_m_A - 4*u_x_A) + C_A*(48*C_F*be_1m_A + 48*C_F*be_Ap_0 - 96*C_F*be_Ap_A + 48*C_F*c_m_0 - 72*C_F*c_m_A + 2*C_F*d_m_A + 24*C_F*l_1m_A - 4*C_F*u_x_0 + 8*C_F*u_x_A + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [48*be_Ap_A + 48*c_m_A - 4*u_x_A, 48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_1m_A', 'be_Ap_0', 'be_Ap_A', 'c_m_0', 'c_m_A', 'd_m_A', 'd_m_F', 'l_1m_0', 'l_1m_A', 'u_x_0', 'u_x_A', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A**2*(48*be_Ap_A + 48*c_m_A - 4*u_x_A) + C_A*(48*C_F*be_1m_A + 48*C_F*be_Ap_0 - 96*C_F*be_Ap_A + 48*C_F*c_m_0 - 72*C_F*c_m_A + 2*C_F*d_m_A + 24*C_F*l_1m_A - 4*C_F*u_x_0 + 8*C_F*u_x_A + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 16)
        components (C_A^2, C_A C_F, C_F^2) = [48*be_Ap_A + 48*c_m_A - 4*u_x_A, 48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 16];  remainder 0;  free constants left: ['be_1m_0', 'be_1m_A', 'be_Ap_0', 'be_Ap_A', 'c_m_0', 'c_m_A', 'd_m_A', 'd_m_F', 'l_1m_0', 'l_1m_A', 'u_x_0', 'u_x_A', 'v_1m_A', 'v_1m_F']
    S2: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []

--- V5  critic class; S_1, S_3 only (no amplitude)
    constraints: ['S1', 'S3'];  5 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + d_p_F/24 + e_p_F/12 - kP_1p_F/24', 'kP_1p_A': 'd_p_A'}
    P1z_p: C_A*(2*C_F*d_p_A + 2*C_F*v_1p_A - 12*C_F) + C_F**2*(3*d_p_F - 2*e_p_F - kP_1p_F + 2*v_1p_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 2*d_p_A + 2*v_1p_A - 12, 3*d_p_F - 2*e_p_F - kP_1p_F + 2*v_1p_F + 8];  remainder 0;  free constants left: ['d_p_A', 'd_p_F', 'e_p_F', 'kP_1p_F', 'v_1p_A', 'v_1p_F']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 2*C_F*d_p_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 2*C_F*v_1p_A + 8*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F - 3*d_p_F + 2*e_p_F + kP_1p_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F - 2*v_1p_F)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 2*d_p_A - 4*u_x_0 + 2*v_1m_A - 2*v_1p_A + 8, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F - 3*d_p_F + 2*e_p_F + kP_1p_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F - 2*v_1p_F];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'd_p_A', 'd_p_F', 'e_p_F', 'kP_1p_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F', 'v_1p_A', 'v_1p_F']
    S2: C_A*(-2*C_F*d_p_A - 2*C_F*v_1p_A + 12*C_F) + C_F**2*(-3*d_p_F + 2*e_p_F + kP_1p_F - 2*v_1p_F - 24)
        components (C_A^2, C_A C_F, C_F^2) = [0, -2*d_p_A - 2*v_1p_A + 12, -3*d_p_F + 2*e_p_F + kP_1p_F - 2*v_1p_F - 24];  remainder 0;  free constants left: ['d_p_A', 'd_p_F', 'e_p_F', 'kP_1p_F', 'v_1p_A', 'v_1p_F']

--- V5b critic class; amplitude L = 1, 2 only (no S_1, S_3)
    constraints: ['Amp1', 'Amp2'];  5 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0'}
    constants expressed through others: {'be_1p_0': '-al_x_0 + kP_1p_F/24 + r_x_F/8 - v_1p_F/12 + 5/12', 'l_1p_0': 'al_x_0 - kP_1p_F/12 - r_x_F/6 + v_1p_F/12 - 7/6', 'v_1p_A': 'r_x_A + 6', 'kP_1p_A': '-r_x_A'}
    P1z_p: C_A*(2*C_F*d_p_A + 2*C_F*r_x_A) + C_F**2*(-24*al_x_0 + 24*c_p_0 + 2*d_p_F + 2*r_x_F + 16)
        components (C_A^2, C_A C_F, C_F^2) = [0, 2*d_p_A + 2*r_x_A, -24*al_x_0 + 24*c_p_0 + 2*d_p_F + 2*r_x_F + 16];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 'd_p_A', 'd_p_F', 'r_x_A', 'r_x_F']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 2*C_F*d_p_A - 2*C_F*r_x_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F - 2*d_p_F + 24*l_1m_0 - 2*r_x_F + 8*u_x_0 + 2*v_1m_F - 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 2*d_p_A - 2*r_x_A - 4*u_x_0 + 2*v_1m_A - 4, 24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F - 2*d_p_F + 24*l_1m_0 - 2*r_x_F + 8*u_x_0 + 2*v_1m_F - 8];  remainder 0;  free constants left: ['al_x_0', 'be_1m_0', 'be_Ap_0', 'c_m_0', 'c_p_0', 'd_m_A', 'd_m_F', 'd_p_A', 'd_p_F', 'l_1m_0', 'r_x_A', 'r_x_F', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: C_A*(-2*C_F*d_p_A + 4*C_F*e_p_A - 2*C_F*r_x_A) + C_F**2*(-24*al_x_0 + 24*c_p_0 - 2*d_p_F + 4*e_p_F + 2*kP_1p_F + 4*r_x_F - 4*v_1p_F + 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, -2*d_p_A + 4*e_p_A - 2*r_x_A, -24*al_x_0 + 24*c_p_0 - 2*d_p_F + 4*e_p_F + 2*kP_1p_F + 4*r_x_F - 4*v_1p_F + 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 'd_p_A', 'd_p_F', 'e_p_A', 'e_p_F', 'kP_1p_F', 'r_x_A', 'r_x_F', 'v_1p_F']

--- V5c critic class; S_3 and amplitude L = 1, 2, without S_1
    constraints: ['S3', 'Amp1', 'Amp2'];  8 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - d_p_F/24 - e_p_F/12 - r_x_F/24 - 3/4', 'l_1p_0': 'c_p_0 + d_p_F/24 + e_p_F/12 - kP_1p_F/24', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + d_p_F/2 + e_p_F + kP_1p_F/2 + 2*r_x_F + 14', 'kP_1p_A': '-r_x_A', 'd_p_A': '-2*e_p_A - r_x_A'}
    P1z_p: -4*C_A*C_F*e_p_A + C_F**2*(-24*al_x_0 + 24*c_p_0 + 2*d_p_F + 2*r_x_F + 16)
        components (C_A^2, C_A C_F, C_F^2) = [0, -4*e_p_A, -24*al_x_0 + 24*c_p_0 + 2*d_p_F + 2*r_x_F + 16];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 'd_p_F', 'e_p_A', 'r_x_F']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A + 4*C_F*e_p_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F - 2*d_p_F + 24*l_1m_0 - 2*r_x_F + 8*u_x_0 + 2*v_1m_F - 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A + 4*e_p_A - 4*u_x_0 + 2*v_1m_A - 4, 24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F - 2*d_p_F + 24*l_1m_0 - 2*r_x_F + 8*u_x_0 + 2*v_1m_F - 8];  remainder 0;  free constants left: ['al_x_0', 'be_1m_0', 'be_Ap_0', 'c_m_0', 'c_p_0', 'd_m_A', 'd_m_F', 'd_p_F', 'e_p_A', 'l_1m_0', 'r_x_F', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: 8*C_A*C_F*e_p_A + C_F**2*(24*al_x_0 - 24*c_p_0 - 4*d_p_F - 4*r_x_F - 52)
        components (C_A^2, C_A C_F, C_F^2) = [0, 8*e_p_A, 24*al_x_0 - 24*c_p_0 - 4*d_p_F - 4*r_x_F - 52];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 'd_p_F', 'e_p_A', 'r_x_F']

--- V6  critic class plus Lt-dependent scalar conversion terms (condition 3 dropped); S_1, S_3, amplitude L = 1, 2
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0', 's2_AA': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - s2_FF/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + s2_FF/2 + 9', 'kP_1p_A': '-r_x_A - s2_AF', 'd_p_A': '-r_x_A - s2_AF', 'd_p_F': '-r_x_F - s2_FF - 10'}
    P1z_p: -2*C_A*C_F*s2_AF + C_F**2*(-24*al_x_0 + 24*c_p_0 - 2*s2_FF - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, -2*s2_AF, -24*al_x_0 + 24*c_p_0 - 2*s2_FF - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 's2_AF', 's2_FF']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A + 2*C_F*s2_AF - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 2*s2_FF + 8*u_x_0 + 2*v_1m_F + 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A + 2*s2_AF - 4*u_x_0 + 2*v_1m_A - 4, 24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 2*s2_FF + 8*u_x_0 + 2*v_1m_F + 12];  remainder 0;  free constants left: ['al_x_0', 'be_1m_0', 'be_Ap_0', 'c_m_0', 'c_p_0', 'd_m_A', 'd_m_F', 'l_1m_0', 's2_AF', 's2_FF', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: 2*C_A*C_F*s2_AF + C_F**2*(24*al_x_0 - 24*c_p_0 + 2*s2_FF - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 2*s2_AF, 24*al_x_0 - 24*c_p_0 + 2*s2_FF - 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 's2_AF', 's2_FF']

--- V6b as V6 with only C_F^L Lt-dependent terms (s2_FF, s3_FFF), the widening of the normalization strand
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: {s2_AA: 0, s2_AF: 0, s3_AAA: 0, s3_AAF: 0, s3_AFF: 0}
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - s2_FF/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + s2_FF/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - s2_FF - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 2*s2_FF - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 2*s2_FF - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 's2_FF']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8];  remainder 0;  free constants left: ['be_1m_0', 'be_Ap_0', 'c_m_0', 'd_m_A', 'd_m_F', 'l_1m_0', 'u_x_0', 'v_1m_A', 'v_1m_F']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_m_0 + 2*C_F*d_m_A - 4*C_F*u_x_0 + 2*C_F*v_1m_A - 4*C_F) + C_F**2*(24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 2*s2_FF + 8*u_x_0 + 2*v_1m_F + 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4, 24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 2*s2_FF + 8*u_x_0 + 2*v_1m_F + 12];  remainder 0;  free constants left: ['al_x_0', 'be_1m_0', 'be_Ap_0', 'c_m_0', 'c_p_0', 'd_m_A', 'd_m_F', 'l_1m_0', 's2_FF', 'u_x_0', 'v_1m_A', 'v_1m_F']
    S2: C_F**2*(24*al_x_0 - 24*c_p_0 + 2*s2_FF - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, 24*al_x_0 - 24*c_p_0 + 2*s2_FF - 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0', 's2_FF']

====================================================================================================
E. The signature difference under reductions of the negative-signature and adjoint constants
====================================================================================================
constants that the listed data cannot see (negative signature, adjoint channel, P^- map, psi^-):
   ['be_1m_0', 'l_1m_0', 'v_1m_A', 'v_1m_F', 'kP_1m_A', 'kP_1m_F', 'be_Ap_0', 'l_Ap_0', 'v_Ap_A', 'v_Ap_F', 'kP_Ap_A', 'kP_Ap_F', 'kE_Ap_A', 'kE_Ap_F', 'g_Ap_0', 'be_Am_0', 'l_Am_0', 'v_Am_A', 'v_Am_F', 'kP_Am_A', 'kP_Am_F', 'kE_Am_A', 'kE_Am_F', 'g_Am_0', 'u_x_0', 'kS_x_A', 'kS_x_F', 'c_m_0', 'd_m_A', 'd_m_F', 'e_m_A', 'e_m_F']

--- R1  critic class; listed data; every negative-signature and adjoint constant and the P^- map set to zero
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: {be_1m_0: 0, l_1m_0: 0, v_1m_A: 0, v_1m_F: 0, kP_1m_A: 0, kP_1m_F: 0, be_Ap_0: 0, l_Ap_0: 0, v_Ap_A: 0, v_Ap_F: 0, kP_Ap_A: 0, kP_Ap_F: 0, kE_Ap_A: 0, kE_Ap_F: 0, g_Ap_0: 0, be_Am_0: 0, l_Am_0: 0, v_Am_A: 0, v_Am_F: 0, kP_Am_A: 0, kP_Am_F: 0, kE_Am_A: 0, kE_Am_F: 0, g_Am_0: 0, u_x_0: 0, kS_x_A: 0, kS_x_F: 0, c_m_0: 0, d_m_A: 0, d_m_F: 0, e_m_A: 0, e_m_F: 0}
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']
    P1z_m: -4*C_A*C_F + 8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, -4, 8];  remainder 0;  free constants left: []
    SigDiff_z: -4*C_A*C_F + C_F**2*(24*al_x_0 - 24*c_p_0 + 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, -4, 24*al_x_0 - 24*c_p_0 + 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']
    S2: C_F**2*(24*al_x_0 - 24*c_p_0 - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, 24*al_x_0 - 24*c_p_0 - 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- R2  critic class; listed data plus the P^(0)- datum; constants equal in both signatures, u = kS = 0
    constraints: ['S1', 'S3', 'Amp1', 'Amp2', 'P0m'];  12 scalar equations;  fixed by hand: {be_1m_0: be_1p_0, l_1m_0: l_1p_0, v_1m_A: v_1p_A, v_1m_F: v_1p_F, kP_1m_A: kP_1p_A, kP_1m_F: kP_1p_F, be_Am_0: be_Ap_0, l_Am_0: l_Ap_0, v_Am_A: v_Ap_A, v_Am_F: v_Ap_F, kP_Am_A: kP_Ap_A, kP_Am_F: kP_Ap_F, kE_Am_A: kE_Ap_A, kE_Am_F: kE_Ap_F, g_Am_0: g_Ap_0, c_m_0: c_p_0, d_m_A: d_p_A, d_m_F: d_p_F, e_m_A: e_p_A, e_m_F: e_p_F, u_x_0: 0, kS_x_A: 0, kS_x_F: 0}
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']
    P1z_m: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_p_0 + 8*C_F) + C_F**2*(-24*al_x_0 - 96*be_Ap_0 - 72*c_p_0 - 20)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_p_0 + 8, -24*al_x_0 - 96*be_Ap_0 - 72*c_p_0 - 20];  remainder 0;  free constants left: ['al_x_0', 'be_Ap_0', 'c_p_0']
    SigDiff_z: C_A*(48*C_F*be_Ap_0 + 48*C_F*c_p_0 + 8*C_F) + C_F**2*(-96*be_Ap_0 - 96*c_p_0 - 16)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*be_Ap_0 + 48*c_p_0 + 8, -96*be_Ap_0 - 96*c_p_0 - 16];  remainder 0;  free constants left: ['be_Ap_0', 'c_p_0']
    S2: C_F**2*(24*al_x_0 - 24*c_p_0 - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, 24*al_x_0 - 24*c_p_0 - 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- R3  as R2 with every adjoint constant zero
    constraints: ['S1', 'S3', 'Amp1', 'Amp2', 'P0m'];  12 scalar equations;  fixed by hand: {be_1m_0: be_1p_0, l_1m_0: l_1p_0, v_1m_A: v_1p_A, v_1m_F: v_1p_F, kP_1m_A: kP_1p_A, kP_1m_F: kP_1p_F, be_Am_0: 0, l_Am_0: 0, v_Am_A: 0, v_Am_F: 0, kP_Am_A: 0, kP_Am_F: 0, kE_Am_A: 0, kE_Am_F: 0, g_Am_0: 0, c_m_0: c_p_0, d_m_A: d_p_A, d_m_F: d_p_F, e_m_A: e_p_A, e_m_F: e_p_F, u_x_0: 0, kS_x_A: 0, kS_x_F: 0, be_Ap_0: 0, l_Ap_0: 0, v_Ap_A: 0, v_Ap_F: 0, kP_Ap_A: 0, kP_Ap_F: 0, kE_Ap_A: 0, kE_Ap_F: 0, g_Ap_0: 0}
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']
    P1z_m: C_A*(48*C_F*c_p_0 + 8*C_F) + C_F**2*(-24*al_x_0 - 72*c_p_0 - 20)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*c_p_0 + 8, -24*al_x_0 - 72*c_p_0 - 20];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']
    SigDiff_z: C_A*(48*C_F*c_p_0 + 8*C_F) + C_F**2*(-96*c_p_0 - 16)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*c_p_0 + 8, -96*c_p_0 - 16];  remainder 0;  free constants left: ['c_p_0']
    S2: C_F**2*(24*al_x_0 - 24*c_p_0 - 12)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, 24*al_x_0 - 24*c_p_0 - 12];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- R4  as R2, add S_4 and the amplitude at L = 3
    constraints: ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3', 'P0m'];  20 scalar equations;  fixed by hand: {be_1m_0: be_1p_0, l_1m_0: l_1p_0, v_1m_A: v_1p_A, v_1m_F: v_1p_F, kP_1m_A: kP_1p_A, kP_1m_F: kP_1p_F, be_Am_0: be_Ap_0, l_Am_0: l_Ap_0, v_Am_A: v_Ap_A, v_Am_F: v_Ap_F, kP_Am_A: kP_Ap_A, kP_Am_F: kP_Ap_F, kE_Am_A: kE_Ap_A, kE_Am_F: kE_Ap_F, g_Am_0: g_Ap_0, c_m_0: c_p_0, d_m_A: d_p_A, d_m_F: d_p_F, e_m_A: e_p_A, e_m_F: e_p_F, u_x_0: 0, kS_x_A: 0, kS_x_F: 0}
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-al_x_0 - e_p_F/12 - 1/6', 'l_1p_0': 'al_x_0 - 1/6', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '2*e_p_F + r_x_F + 2', 'kP_1p_A': '-r_x_A', 'kP_1p_F': '2*e_p_F - r_x_F - 10', 'c_p_0': 'al_x_0 - 1/6', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []
    P1z_m: C_A*(48*C_F*al_x_0 + 48*C_F*be_Ap_0) + C_F**2*(-96*al_x_0 - 96*be_Ap_0 - 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*al_x_0 + 48*be_Ap_0, -96*al_x_0 - 96*be_Ap_0 - 8];  remainder 0;  free constants left: ['al_x_0', 'be_Ap_0']
    SigDiff_z: C_A*(48*C_F*al_x_0 + 48*C_F*be_Ap_0) + C_F**2*(-96*al_x_0 - 96*be_Ap_0)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*al_x_0 + 48*be_Ap_0, -96*al_x_0 - 96*be_Ap_0];  remainder 0;  free constants left: ['al_x_0', 'be_Ap_0']
    S2: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []

--- R5  as R3, add S_4 and the amplitude at L = 3
    constraints: ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3', 'P0m'];  20 scalar equations;  fixed by hand: {be_1m_0: be_1p_0, l_1m_0: l_1p_0, v_1m_A: v_1p_A, v_1m_F: v_1p_F, kP_1m_A: kP_1p_A, kP_1m_F: kP_1p_F, be_Am_0: 0, l_Am_0: 0, v_Am_A: 0, v_Am_F: 0, kP_Am_A: 0, kP_Am_F: 0, kE_Am_A: 0, kE_Am_F: 0, g_Am_0: 0, c_m_0: c_p_0, d_m_A: d_p_A, d_m_F: d_p_F, e_m_A: e_p_A, e_m_F: e_p_F, u_x_0: 0, kS_x_A: 0, kS_x_F: 0, be_Ap_0: 0, l_Ap_0: 0, v_Ap_A: 0, v_Ap_F: 0, kP_Ap_A: 0, kP_Ap_F: 0, kE_Ap_A: 0, kE_Ap_F: 0, g_Ap_0: 0}
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-al_x_0 - e_p_F/12 - 1/6', 'l_1p_0': 'al_x_0 - 1/6', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '2*e_p_F + r_x_F + 2', 'kP_1p_A': '-r_x_A', 'kP_1p_F': '2*e_p_F - r_x_F - 10', 'c_p_0': 'al_x_0 - 1/6', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []
    P1z_m: 48*C_A*C_F*al_x_0 + C_F**2*(-96*al_x_0 - 8)
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*al_x_0, -96*al_x_0 - 8];  remainder 0;  free constants left: ['al_x_0']
    SigDiff_z: 48*C_A*C_F*al_x_0 - 96*C_F**2*al_x_0
        components (C_A^2, C_A C_F, C_F^2) = [0, 48*al_x_0, -96*al_x_0];  remainder 0;  free constants left: ['al_x_0']
    S2: -8*C_F**2
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -8];  remainder 0;  free constants left: []

====================================================================================================
F. Mutations: the prediction of the C_F C_A part must move when an input moves
====================================================================================================

--- mutation (a): amplitude two-loop C_A C_F datum 48 -> 50
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '2 - r_x_A', 'd_p_A': '2 - r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: 4*C_A*C_F + C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 4, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- mutation (b): amplitude one-loop C_A datum 0 -> 1
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 7', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A - 2', 'd_p_A': '-r_x_A - 2', 'd_p_F': '-r_x_F - 10'}
    P1z_p: -2*C_A*C_F + C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, -2, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- mutation (c): S_3 datum + 8 C_A C_F^2
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '2 - r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: 4*C_A*C_F + C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 4, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- mutation (d): S_1 datum + C_A
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '0', 'e_p_A': '-1'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12', 'v_1p_A': 'r_x_A + 6', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9', 'kP_1p_A': '-r_x_A', 'd_p_A': '2 - r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: 4*C_A*C_F + C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 4, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- mutation (e): kappa = -1
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'rho_x_0': '-2/7', 'e_p_A': '0'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': 'c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 11/84', 'v_1p_A': 'r_x_A - 30/7', 'v_1p_F': '-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 183/7', 'kP_1p_A': '-r_x_A - 24/7', 'd_p_A': '-r_x_A', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

--- mutation (e2): kappa = -1 with rho fixed to 1 (paper psi^+)
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: {rho_x_0: 0}
    NO SOLUTION (the constraints are inconsistent)

--- mutation (f): Born correction v switched off everywhere
    constraints: ['S1', 'S3', 'Amp1', 'Amp2'];  10 scalar equations;  fixed by hand: none
    fixed constants: {'kP_1p_A': '6', 'rho_x_0': '0', 'd_p_A': '6', 'e_p_A': '0', 'r_x_A': '-6'}
    constants expressed through others: {'be_1p_0': '-c_p_0 - e_p_F/12 - 1/3', 'l_1p_0': '-al_x_0 + 2*c_p_0 + e_p_F/6 + r_x_F/12 + 1/3', 'kP_1p_F': '24*al_x_0 - 24*c_p_0 - 2*e_p_F - 3*r_x_F - 18', 'd_p_F': '-r_x_F - 10'}
    P1z_p: C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
        components (C_A^2, C_A C_F, C_F^2) = [0, 0, -24*al_x_0 + 24*c_p_0 - 4];  remainder 0;  free constants left: ['al_x_0', 'c_p_0']

mutation results, C_F C_A component of the zeta_2/N term of P^(1)+ (unperturbed: 0): {'a_amp2_CACF_48to50': '4', 'b_amp1_CA_0to1': '-2', 'c_S3_plus_8CACF2': '4', 'd_S1_plus_CA': '4', 'e_kappa_m1': '0', 'e2_kappa_m1_rho1': 'inconsistent', 'f_no_v': '0'}

time 14.3 s


==> anc/numbers/deposit/R4/open03/o3_main.py <==
"""
o3_main.py  (R4 repair task OPEN-03; SymPy)

Question (critic K13 / OPEN-03): with all NNLL constants of the normalization and amplitude strands free, and
with exactly the constraints the data provide (the S_1 datum, S_3, the amplitude one- and two-loop zeta_2
constants), is the zeta_2/N term of P^(1)+ fixed, and does its C_F C_A part vanish as in the complete results
(-8 zeta_2 C_F^2)?  Also the zeta_2/N term of the signature difference P^(1)- - P^(1)+.

Sections
  A  closed forms: which constants enter each observable, and how (general colour, formal C_A, C_F)
  B  checks at zero constants against the paper, the record and the earlier strands
  C  data (S_1 expanded here; S_3, S_4, P^(1)+ and the signature difference from the record, P^(1)
     cross-checked by hand from the x-space formulas; amplitude from the deposited Wolfram table)
  D  constraints and solutions, variants V0..V6
  E  the signature difference
  F  mutations (the conclusion must fail when an input is perturbed)
Output: o3_main.out (stdout), o3_results.json
"""
import json, re, sys, time
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/repair/OPEN-03')
from o3_system import (CA, CF, iCF, N, SUN, Constants, all_constant_names, solve, pmap, Sser, coef, amplitude,
                       Lt, cf_clean, components, to_sun)

t0 = time.time()
NMAX = 4
K_ = CF * (CA - 2 * CF)
RES = {}


def hdr(s):
    print('\n' + '=' * 100 + '\n' + s + '\n' + '=' * 100)


def build(colourless_deg0):
    K = Constants(colourless_deg0=colourless_deg0)
    for nm in all_constant_names():
        K.add(nm)
    F = solve(K, NMAX)
    P = {t: pmap(K, F, t, NMAX) for t in 'pm'}
    S = Sser(P['p'], NMAX)
    H = amplitude(K, F, 3)
    obs = {}
    for n in range(1, NMAX + 1):
        obs[f'S{n}'] = cf_clean(coef(S[n], 4 - 2 * n, 1))
    for t in 'pm':
        obs[f'P0z_{t}'] = cf_clean(coef(P[t][1], 1, 1))          # zeta_2 w term of P^(0)
        obs[f'P1z_{t}'] = cf_clean(coef(P[t][2], -1, 1))         # zeta_2/N term of P^(1)
        obs[f'P1LL_{t}'] = cf_clean(coef(P[t][2], -3, 0))        # N^-3 term of P^(1)
    obs['SigDiff_z'] = sp.expand(obs['P1z_m'] - obs['P1z_p'])
    for L in (1, 2, 3):
        obs[f'Amp{L}'] = cf_clean(sp.expand(H[L][1]).coeff(Lt, 2 * L - 2))
        obs[f'AmpLL{L}'] = cf_clean(sp.expand(H[L][0]).coeff(Lt, 2 * L))
    return K, F, P, S, H, obs


def entering(expr, K):
    return sorted({str(s) for s in sp.sympify(expr).free_symbols if s in set(K.syms)})


def zero_subs(K):
    return {s: 0 for s in K.syms}


# ====================================================================================================== A
hdr('A. Closed forms with every constant free (general colour; constants of order a^0 may carry C_A/C_F)')
K1, F1, P1, S1, H1, O1 = build(colourless_deg0=False)
print('constants (component symbols):', len(K1.syms))
print('  ', ' '.join(str(s) for s in K1.syms))
# zeta_2^0 part of S vanishes at every order; LL and NLL (both zeta orders) vanish for n >= 2
ok = True
for n in range(1, NMAX + 1):
    for k, (c0, c1) in S1[n].items():
        if sp.simplify(cf_clean(c0)) != 0:
            ok = False; print(f'  zeta_2^0 part of S at a^{n} w^{k} nonzero')
    if n >= 2:
        for k in (2 - 2 * n, 3 - 2 * n):
            if sp.simplify(cf_clean(coef(S1[n], k, 1))) != 0:
                ok = False; print(f'  LL/NLL zeta_2 pole of S at a^{n} w^{k} nonzero')
print('zeta_2^0 part of S vanishes and S has no LL/NLL zeta_2 pole for n >= 2, all constants on:', ok)
RES['S_structure_ok'] = ok
for key in ('S1', 'S2', 'S3', 'S4', 'P0z_p', 'P0z_m', 'P1z_p', 'P1z_m', 'SigDiff_z', 'P1LL_p', 'P1LL_m',
            'Amp1', 'Amp2', 'Amp3', 'AmpLL1', 'AmpLL2', 'AmpLL3'):
    print(f'{key:10s} enters: {entering(O1[key], K1)}')

Z1 = zero_subs(K1)
print('\nShifts by the constants (expression minus its value at zero constants), as polynomials in C_A, C_F:')
for key in ('S1', 'S2', 'S3', 'S4', 'P0z_p', 'P0z_m', 'P1z_p', 'P1z_m', 'SigDiff_z'):
    base = sp.factor(O1[key].subs(Z1))
    sh = sp.collect(sp.expand(O1[key] - O1[key].subs(Z1)), K1.syms)
    print(f'  {key}: at zero = {base};  shift = {sh}')
    RES[f'closed_{key}'] = {'zero': str(base), 'shift': str(sh)}

# hand forms (derived by hand before the run), checked here
hand = {
    'S1': lambda K: -12 * (K['c_p'] + K['be_1p']) * CF - K['e_p'],
    'P0z_p': lambda K: 12 * (K['c_p'] + K['be_1p']) * CF + K['e_p'],
    'P0z_m': lambda K: 12 * (K['c_m'] + K['be_1m']) * CF + K['e_m'],
    'P1z_p': lambda K: -12 * (1 + K['rho_x']) * K_ + 24 * (K['c_p'] + K['l_1p'] + 2 * K['be_1p']) * CF**2
                       + 2 * CF * (K['v_1p'] + K['d_p']),
    'P1z_m': lambda K: -4 * K_ * (1 + K['u_x']) + 48 * K['be_Ap'] * K_ + 24 * (K['l_1m'] + 2 * K['be_1m']) * CF**2
                       + 24 * K['c_m'] * (CF**2 + 2 * K_) + 2 * CF * (K['v_1m'] + K['d_m']),
    'S2': lambda K: 12 * (1 + K['rho_x']) * K_ + 24 * (K['c_p'] - K['l_1p']) * CF**2
                    - 2 * CF * (K['v_1p'] + K['d_p']) + 4 * CF * K['e_p'],
}
cat = lambda k: sp.catalan(k)
for n in (3, 4):
    hand[f'dS{n}'] = (lambda n: (lambda K: 6 * (K['c_p'] - K['l_1p']) * cat(n - 1) * (2 * CF)**n
                                 + (K['d_p'] - K['kP_1p'] + 2 * K['e_p']) * cat(n - 2) * (2 * CF)**(n - 1)))(n)
print('\nHand forms against the program:')
for key, fn in hand.items():
    if key.startswith('dS'):
        n = int(key[2]); prog = O1[f'S{n}'] - O1[f'S{n}'].subs(Z1)
        # the rho part of S_n (n >= 3) is rho_x times S_n at zero; separate it
        prog = sp.expand(prog - K1['rho_x'] * O1[f'S{n}'].subs(Z1))
    else:
        prog = O1[key]
    d = sp.simplify(cf_clean(prog - fn(K1)))
    print(f'  {key:6s}: program minus hand form = {d}')
    RES[f'hand_{key}'] = str(d)
d3rho = sp.simplify(cf_clean(O1['S3'] - O1['S3'].subs(Z1) - hand['dS3'](K1) - K1['rho_x'] * O1['S3'].subs(Z1)))
print('  S_3 depends on rho only through (1 + rho_x) S_3(0):', d3rho == 0)

# ====================================================================================================== B
hdr('B. Checks at zero constants')
S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
dFA_sun = (N**2 - 1) * (N**2 + 6) / 48
S4p_sun = (-48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4)).subs(SUN) + 48 * 24 * dFA_sun
chk = {
    'S3(0) = eq. (S3)': sp.simplify(cf_clean(O1['S3'].subs(Z1) - S3p)) == 0,
    'S4(0) = eq. (S4) in SU(N)': sp.simplify(to_sun(O1['S4'].subs(Z1)) - S4p_sun) == 0,
    'S2(0) = 12 K (paper macro nmStwoOwn)': sp.simplify(O1['S2'].subs(Z1) - 12 * K_) == 0,
    'P1z_p(0) = -12 K (nmPonePlusZetaOwn)': sp.simplify(O1['P1z_p'].subs(Z1) + 12 * K_) == 0,
    'SigDiff(0) = +8 K zeta_2/N (nmPoneSigDiffOwn)': sp.simplify(O1['SigDiff_z'].subs(Z1) - 8 * K_) == 0,
    'P1 LL: 4C_F^2 (+) and 4(C_F^2 + 2K) (-)': sp.simplify(O1['P1LL_p'] - 4 * CF**2) == 0 and
                                               sp.simplify(O1['P1LL_m'] - 4 * (CF**2 + 2 * K_)) == 0,
    'P1 LL signature difference = 8K N^-3': sp.simplify(O1['P1LL_m'] - O1['P1LL_p'] - 8 * K_) == 0,
}
for k, v in chk.items():
    print(f'  {k}: {v}')
RES['checks_zero'] = chk

# ====================================================================================================== C
hdr('C. Data')
n_ = sp.Symbol('n'); z2 = sp.Symbol('zeta2')
S1n = sp.polygamma(0, n_ + 1) + sp.EulerGamma
P0data = sp.expand(sp.series(3 + 2 / (n_ * (n_ + 1)) - 4 * S1n, n_, 0, 3).removeO().subs(sp.pi**2, 6 * z2))
P0z_data = P0data.coeff(n_, 1).coeff(z2, 1) * CF
print('P^(0)/C_F at small N (expanded here):', P0data, ' -> zeta_2 N coefficient', P0z_data, '; S_1 data =', -P0z_data)
S1_data = -P0z_data
# P^(1)+ zeta_2/N and the signature difference: record values, re-derived by hand from the x-space formulas
# (MVV3.tex l. 1560-1650): the 1/N coefficient is the x^0 ln^0 x coefficient at small x; H_{-1,0}, H_{1,0}, H_2
# vanish at x = 0, H_0 and H_{0,0} carry logarithms, p_qq(0) = p_qq(-0) = 1.  zeta_2 parts at x^0:
#   C_A C_F: 4[p_qq(0)(-z2) + p_qq(-0) z2] = 0;   C_F^2: 4[-2 p_qq(-0) z2] = -8 z2;
#   difference: 16 C_F (C_F - C_A/2) p_qq(-0) z2 = -8 K z2.
pqq = lambda x: 2 / (1 - x) - 1 - x
xx = sp.Symbol('x')
P1p_z_data = sp.expand(4 * CA * CF * (pqq(xx) * (-1) + pqq(-xx) * 1) + 4 * CF**2 * (-2 * pqq(-xx))).subs(xx, 0)
Sig_z_data = sp.expand(16 * CF * (CF - CA / 2) * pqq(-xx)).subs(xx, 0)
print('P^(1)+ zeta_2/N data (by hand from x space, = record nmPoneZetaData -8 z2 C_F^2):', sp.factor(P1p_z_data))
print('signature difference zeta_2/N data (by hand from x space, = record -8K z2):', sp.factor(Sig_z_data))
S2_data = sp.expand(2 * 2 * CF * P0z_data - P1p_z_data)
print('S_2 data = 2 (2C_F) P0z - P1z =', sp.factor(S2_data), '(record nmStwoData -8 C_F^2 z2)')
assert sp.simplify(P1p_z_data + 8 * CF**2) == 0 and sp.simplify(Sig_z_data + 8 * K_) == 0 and sp.simplify(S2_data + 8 * CF**2) == 0

# amplitude data from the deposited Wolfram table
TAB = 'PROJECT/ma_a/paper/revision/R4/work/numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt'
Nc, Nf = sp.symbols('Nc Nf')
tab = {}
for line in open(TAB):
    if line.startswith('#'):
        continue
    parts = [q.strip() for q in line.split('|')]
    mm = re.match(r'sig\+ singlet L=(\d)', parts[0])
    if not mm:
        continue
    pw = int(parts[1].replace('Ltil^', ''))
    tab[(int(mm.group(1)), pw, parts[2])] = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf}).subs(Nc, N)
tree = tab[(0, 0, '1')]
assert sp.simplify(tree + 2 * (N**2 - 1) / (2 * N)) == 0
amp_data = {L: sp.simplify(tab[(L, 2 * L - 2, 'z2')] / tree) for L in (1, 2, 3)}
ampLL_data = {L: sp.simplify(tab[(L, 2 * L, '1')] / tree) for L in (1, 2, 3)}


def sun_components(e, deg):
    cs = sp.symbols(f'q0:{deg + 1}')
    ans = sum(cs[j] * SUN[CA]**(deg - j) * SUN[CF]**j for j in range(deg + 1))
    num = sp.numer(sp.together(sp.expand(ans - e)))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    assert len(sol) == 1
    return [sol[0][c] for c in cs]


for L in (1, 2, 3):
    print(f'amplitude data L={L}: zeta_2 Lt^{2 * L - 2} components (C_A^{L}..C_F^{L}) = {sun_components(amp_data[L], L)};'
          f'  LL check equations - data = {sp.simplify(to_sun(O1[f"AmpLL{L}"]) - ampLL_data[L])}')
amp_eq0 = {L: components(O1[f'Amp{L}'].subs(Z1), L)[0] for L in (1, 2, 3)}
print('equations at zero constants (rho = 1):', amp_eq0)

# ====================================================================================================== D
hdr('D. Constraints and solutions')


def eqs_general_colour(expr, data):
    """expr - data = 0 as an identity in C_A, C_F: coefficients of every monomial after clearing C_F powers"""
    e = sp.expand(cf_clean(expr - data) * CF**4)
    P = sp.Poly(e, CA, CF)
    return [c for c in P.coeffs()]


def eqs_sun(expr, data):
    e = sp.together(to_sun(expr) - data)
    num = sp.numer(e)
    return sp.Poly(sp.expand(num), N).coeffs()


def constraint_set(O, K, names):
    E = []
    Z = zero_subs(K)
    for nm in names:
        if nm == 'S1':
            E += eqs_general_colour(O['S1'], S1_data)
        elif nm == 'S2':
            E += eqs_general_colour(O['S2'], S2_data)
        elif nm == 'S3':
            E += eqs_general_colour(O['S3'], S3p)
        elif nm == 'S4':     # shift must vanish (S4 at zero constants equals the data, checked in B)
            E += eqs_general_colour(O['S4'] - O['S4'].subs(Z), 0)
        elif nm.startswith('Amp'):
            L = int(nm[3])
            E += eqs_sun(O[f'Amp{L}'], amp_data[L])
        elif nm == 'P0m':
            E += eqs_general_colour(O['P0z_m'], P0z_data)
        elif nm == 'P1p':
            E += eqs_general_colour(O['P1z_p'], P1p_z_data)
        else:
            raise ValueError(nm)
    return [sp.expand(x) for x in E if sp.expand(x) != 0]


def analyse(label, O, K, cons, targets, fix=None, show_free=True):
    fix = fix or {}
    Os = {k: sp.expand(v.subs(fix)) for k, v in O.items()}
    E = constraint_set(Os, K, cons)
    unknowns = [s for s in K.syms if s not in fix]
    sol = sp.linsolve(E, unknowns)
    print(f'\n--- {label}')
    print(f'    constraints: {cons};  {len(E)} scalar equations;  fixed by hand: {fix if fix else "none"}')
    if sol == sp.EmptySet:
        print('    NO SOLUTION (the constraints are inconsistent)')
        return {'label': label, 'consistent': False}
    (s,) = list(sol)
    sub = dict(zip(unknowns, s))
    free = sorted({str(x) for v in s for x in sp.sympify(v).free_symbols if x in set(unknowns)})
    fixed = {str(u): str(v) for u, v in sub.items() if sp.sympify(v).free_symbols.isdisjoint(set(unknowns))}
    rel = {str(u): str(v) for u, v in sub.items() if str(u) not in fixed and sp.simplify(v - u) != 0}
    print(f'    fixed constants: {fixed}')
    print(f'    constants expressed through others: {rel}')
    out = {'label': label, 'consistent': True, 'constraints': cons, 'n_equations': len(E), 'fixed': fixed,
           'relations': rel, 'targets': {}}
    for tname in targets:
        val = cf_clean(Os[tname].subs(sub))
        comps, rem = components(val, 2) if tname not in ('S3', 'S4') else (None, None)
        fs = sorted({str(x) for x in val.free_symbols if x in set(unknowns)})
        print(f'    {tname}: {sp.collect(val, [CA, CF])}')
        if comps is not None:
            comps = [sp.simplify(c) for c in comps]
            print(f'        components (C_A^2, C_A C_F, C_F^2) = {comps};  remainder {rem};  free constants left: {fs}')
        out['targets'][tname] = {'value': str(val), 'components_CA2_CACF_CF2': [str(c) for c in comps] if comps else None,
                                 'free_left': fs}
    return out


TG = ['P1z_p', 'P1z_m', 'SigDiff_z', 'S2']
runs = []
# V0: the critic's class (constants of order a^0 colourless), exactly the listed data
K0, F0, P0_, S0_, H0, O0 = build(colourless_deg0=True)
RES['V'] = {}
base_fix0 = {}
RES['V']['V0'] = analyse('V0  critic class (order-a^0 constants colourless); S_1, S_3, amplitude L = 1, 2',
                         O0, K0, ['S1', 'S3', 'Amp1', 'Amp2'], TG)
RES['V']['V0a'] = analyse('V0a as V0 with al = 0 and rho = 1 fixed (paper normalization, (i pi)^2 term as printed)',
                          O0, K0, ['S1', 'S3', 'Amp1', 'Amp2'], TG, fix={sp.Symbol('al_x_0'): 0, sp.Symbol('rho_x_0'): 0})
RES['V']['V1'] = analyse('V1  order-a^0 constants with C_A/C_F parts; S_1, S_3, amplitude L = 1, 2',
                         O1, K1, ['S1', 'S3', 'Amp1', 'Amp2'], TG)
RES['V']['V2'] = analyse('V2  critic class; add S_4', O0, K0, ['S1', 'S3', 'S4', 'Amp1', 'Amp2'], TG)
RES['V']['V3'] = analyse('V3  critic class; add S_4 and the amplitude at L = 3', O0, K0,
                         ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3'], TG)
RES['V']['V4'] = analyse('V4  C_A/C_F parts allowed; S_1, S_3, S_4, amplitude L = 1, 2, 3', O1, K1,
                         ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3'], TG)
RES['V']['V5'] = analyse('V5  critic class; S_1, S_3 only (no amplitude)', O0, K0, ['S1', 'S3'], TG)
RES['V']['V5b'] = analyse('V5b critic class; amplitude L = 1, 2 only (no S_1, S_3)', O0, K0, ['Amp1', 'Amp2'], TG)
RES['V']['V5c'] = analyse('V5c critic class; S_3 and amplitude L = 1, 2, without S_1', O0, K0, ['S3', 'Amp1', 'Amp2'], TG)

# V6: Lt-dependent scalar terms of the amplitude conversion (condition 3 dropped), full colour degree
s2s = sp.symbols('s2_AA s2_AF s2_FF'); s3s = sp.symbols('s3_AAA s3_AAF s3_AFF s3_FFF')
s2e = s2s[0] * CA**2 + s2s[1] * CA * CF + s2s[2] * CF**2
s3e = s3s[0] * CA**3 + s3s[1] * CA**2 * CF + s3s[2] * CA * CF**2 + s3s[3] * CF**3
H6 = amplitude(K0, F0, 3, s2=s2e, s3=s3e)
O6 = dict(O0)
for L in (1, 2, 3):
    O6[f'Amp{L}'] = cf_clean(sp.expand(H6[L][1]).coeff(Lt, 2 * L - 2))
K0.syms += list(s2s) + list(s3s)
RES['V']['V6'] = analyse('V6  critic class plus Lt-dependent scalar conversion terms (condition 3 dropped); S_1, S_3, '
                         'amplitude L = 1, 2', O6, K0, ['S1', 'S3', 'Amp1', 'Amp2'], TG)
RES['V']['V6b'] = analyse('V6b as V6 with only C_F^L Lt-dependent terms (s2_FF, s3_FFF), the widening of the normalization strand',
                          O6, K0, ['S1', 'S3', 'Amp1', 'Amp2'], TG,
                          fix={s2s[0]: 0, s2s[1]: 0, s3s[0]: 0, s3s[1]: 0, s3s[2]: 0})
for s in list(s2s) + list(s3s):
    K0.syms.remove(s)

# ====================================================================================================== E
hdr('E. The signature difference under reductions of the negative-signature and adjoint constants')
neg = [s for s in K0.syms if re.search(r'_(1m|Am|Ap)_|^(c_m|d_m|e_m|u_x|kS_x)_', str(s))]
print('constants that the listed data cannot see (negative signature, adjoint channel, P^- map, psi^-):')
print('  ', [str(s) for s in neg])
red1 = {s: 0 for s in neg}
RES['E'] = {}
RES['E']['R1'] = analyse('R1  critic class; listed data; every negative-signature and adjoint constant and the P^- map set '
                         'to zero', O0, K0, ['S1', 'S3', 'Amp1', 'Amp2'], TG, fix=red1)
# R2: signature-symmetric constants (X_{R-} = X_{R+} for be, l, v, kP, kE, g; c_- = c_+, d_- = d_+, e_- = e_+),
# u = kS = 0, adjoint constants free, P^(0)- datum added
sym = {}
for s in K0.syms:
    nm = str(s)
    mm = re.match(r'^(be|l|v|kP|kE|g)_(1|A)m_(.*)$', nm)
    if mm:
        sym[s] = sp.Symbol(f'{mm.group(1)}_{mm.group(2)}p_{mm.group(3)}')
    mm = re.match(r'^(c|d|e)_m_(.*)$', nm)
    if mm:
        sym[s] = sp.Symbol(f'{mm.group(1)}_p_{mm.group(2)}')
for s in K0.syms:
    if re.match(r'^(u_x|kS_x)_', str(s)):
        sym[s] = 0
RES['E']['R2'] = analyse('R2  critic class; listed data plus the P^(0)- datum; constants equal in both signatures, u = kS = 0',
                         O0, K0, ['S1', 'S3', 'Amp1', 'Amp2', 'P0m'], TG, fix=sym)
sym3 = dict(sym)
for s in K0.syms:
    if re.match(r'^(be|l|v|kP|kE|g)_A[pm]_', str(s)):
        sym3[s] = 0
RES['E']['R3'] = analyse('R3  as R2 with every adjoint constant zero', O0, K0, ['S1', 'S3', 'Amp1', 'Amp2', 'P0m'], TG, fix=sym3)
RES['E']['R4'] = analyse('R4  as R2, add S_4 and the amplitude at L = 3', O0, K0,
                         ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3', 'P0m'], TG, fix=sym)
RES['E']['R5'] = analyse('R5  as R3, add S_4 and the amplitude at L = 3', O0, K0,
                         ['S1', 'S3', 'S4', 'Amp1', 'Amp2', 'Amp3', 'P0m'], TG, fix=sym3)

# ====================================================================================================== F
hdr('F. Mutations: the prediction of the C_F C_A part must move when an input moves')
def cfca_of(res):
    v = res['targets']['P1z_p']['components_CA2_CACF_CF2']
    return v[1] if v else None
mut = {}
# (a) two-loop amplitude C_A C_F datum 48 -> 50
saved = dict(amp_data)
amp_data[2] = sp.simplify(saved[2] + 2 * (SUN[CA] * SUN[CF]))
r = analyse('mutation (a): amplitude two-loop C_A C_F datum 48 -> 50', O0, K0, ['S1', 'S3', 'Amp1', 'Amp2'], ['P1z_p'])
mut['a_amp2_CACF_48to50'] = cfca_of(r)
amp_data.update(saved)
# (b) one-loop amplitude C_A datum 0 -> 1
amp_data[1] = sp.simplify(saved[1] + SUN[CA])
r = analyse('mutation (b): amplitude one-loop C_A datum 0 -> 1', O0, K0, ['S1', 'S3', 'Amp1', 'Amp2'], ['P1z_p'])
mut['b_amp1_CA_0to1'] = cfca_of(r)
amp_data.update(saved)
# (c) S_3 data with an extra C_A C_F^2 term
S3save = S3p
S3p = S3save + 8 * CA * CF**2
r = analyse('mutation (c): S_3 datum + 8 C_A C_F^2', O0, K0, ['S1', 'S3', 'Amp1', 'Amp2'], ['P1z_p'])
mut['c_S3_plus_8CACF2'] = cfca_of(r)
S3p = S3save
# (d) S_1 datum with a C_A part
S1save = S1_data
S1_data = S1save + CA
r = analyse('mutation (d): S_1 datum + C_A', O0, K0, ['S1', 'S3', 'Amp1', 'Amp2'], ['P1z_p'])
mut['d_S1_plus_CA'] = cfca_of(r)
S1_data = S1save
# (e) kappa = -1 in the solver
Km, Fm = K0, solve(K0, NMAX, kappa=-1)
Pm_ = {t: pmap(K0, Fm, t, NMAX) for t in 'pm'}
Sm = Sser(Pm_['p'], NMAX); Hm = amplitude(K0, Fm, 3)
Om = dict(O0)
for n in range(1, NMAX + 1):
    Om[f'S{n}'] = cf_clean(coef(Sm[n], 4 - 2 * n, 1))
Om['P1z_p'] = cf_clean(coef(Pm_['p'][2], -1, 1)); Om['P1z_m'] = cf_clean(coef(Pm_['m'][2], -1, 1))
Om['SigDiff_z'] = sp.expand(Om['P1z_m'] - Om['P1z_p'])
for L in (1, 2, 3):
    Om[f'Amp{L}'] = cf_clean(sp.expand(Hm[L][1]).coeff(Lt, 2 * L - 2))
r = analyse('mutation (e): kappa = -1', Om, K0, ['S1', 'S3', 'Amp1', 'Amp2'], ['P1z_p'])
mut['e_kappa_m1'] = cfca_of(r) if r.get('consistent') else 'inconsistent'
r = analyse('mutation (e2): kappa = -1 with rho fixed to 1 (paper psi^+)', Om, K0, ['S1', 'S3', 'Amp1', 'Amp2'], ['P1z_p'],
            fix={sp.Symbol('rho_x_0'): 0})
mut['e2_kappa_m1_rho1'] = cfca_of(r) if r.get('consistent') else 'inconsistent'
# (f) the Born correction v removed from the solver (P^(1)+ then loses 2 C_F v)
Fd = solve(K0, NMAX, drop=('v',))
Pd = {t: pmap(K0, Fd, t, NMAX) for t in 'pm'}
Sd = Sser(Pd['p'], NMAX); Hd = amplitude(K0, Fd, 3)
Od = dict(O0)
for n in range(1, NMAX + 1):
    Od[f'S{n}'] = cf_clean(coef(Sd[n], 4 - 2 * n, 1))
Od['P1z_p'] = cf_clean(coef(Pd['p'][2], -1, 1)); Od['P1z_m'] = cf_clean(coef(Pd['m'][2], -1, 1))
Od['SigDiff_z'] = sp.expand(Od['P1z_m'] - Od['P1z_p'])
for L in (1, 2, 3):
    Od[f'Amp{L}'] = cf_clean(sp.expand(Hd[L][1]).coeff(Lt, 2 * L - 2))
r = analyse('mutation (f): Born correction v switched off everywhere', Od, K0, ['S1', 'S3', 'Amp1', 'Amp2'], ['P1z_p'])
mut['f_no_v'] = cfca_of(r)
print('\nmutation results, C_F C_A component of the zeta_2/N term of P^(1)+ (unperturbed: 0):', mut)
RES['mutations'] = mut

json.dump(RES, open('PROJECT/ma_a/paper/revision/R4/repair/OPEN-03/o3_results.json', 'w'),
          indent=1, default=str)
print(f'\ntime {time.time() - t0:.1f} s')


==> anc/numbers/deposit/R4/open03/o3_results.json <==
{
 "S_structure_ok": true,
 "closed_S1": {
  "zero": "0",
  "shift": "-12*C_A*be_1p_A - 12*C_A*c_p_A - C_A*e_p_A - 12*C_F*be_1p_0 - 12*C_F*c_p_0 - C_F*e_p_F"
 },
 "closed_S2": {
  "zero": "12*C_F*(C_A - 2*C_F)",
  "shift": "24*C_A*C_F*c_p_A - 2*C_A*C_F*d_p_A + 4*C_A*C_F*e_p_A - 24*C_A*C_F*l_1p_A - 2*C_A*C_F*v_1p_A + 24*C_F**2*c_p_0 - 2*C_F**2*d_p_F + 4*C_F**2*e_p_F - 24*C_F**2*l_1p_0 - 2*C_F**2*v_1p_F + rho_x_0*(12*C_A*C_F - 24*C_F**2) + rho_x_A*(12*C_A**2 - 24*C_A*C_F)"
 },
 "closed_S3": {
  "zero": "12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)",
  "shift": "96*C_A*C_F**2*c_p_A + 4*C_A*C_F**2*d_p_A + 8*C_A*C_F**2*e_p_A - 4*C_A*C_F**2*kP_1p_A - 96*C_A*C_F**2*l_1p_A + 96*C_F**3*c_p_0 + 4*C_F**3*d_p_F + 8*C_F**3*e_p_F - 4*C_F**3*kP_1p_F - 96*C_F**3*l_1p_0 + rho_x_0*(60*C_A**2*C_F - 192*C_A*C_F**2 + 144*C_F**3) + rho_x_A*(60*C_A**3 - 192*C_A**2*C_F + 144*C_A*C_F**2)"
 },
 "closed_S4": {
  "zero": "-48*C_F*(C_A - 2*C_F)**2*(12*C_A - 5*C_F)",
  "shift": "480*C_A*C_F**3*c_p_A + 16*C_A*C_F**3*d_p_A + 32*C_A*C_F**3*e_p_A - 16*C_A*C_F**3*kP_1p_A - 480*C_A*C_F**3*l_1p_A + 480*C_F**4*c_p_0 + 16*C_F**4*d_p_F + 32*C_F**4*e_p_F - 16*C_F**4*kP_1p_F - 480*C_F**4*l_1p_0 + rho_x_0*(-576*C_A**3*C_F + 2544*C_A**2*C_F**2 - 3264*C_A*C_F**3 + 960*C_F**4) + rho_x_A*(-576*C_A**4 + 2544*C_A**3*C_F - 3264*C_A**2*C_F**2 + 960*C_A*C_F**3)"
 },
 "closed_P0z_p": {
  "zero": "0",
  "shift": "12*C_A*be_1p_A + 12*C_A*c_p_A + C_A*e_p_A + 12*C_F*be_1p_0 + 12*C_F*c_p_0 + C_F*e_p_F"
 },
 "closed_P0z_m": {
  "zero": "0",
  "shift": "12*C_A*be_1m_A + 12*C_A*c_m_A + C_A*e_m_A + 12*C_F*be_1m_0 + 12*C_F*c_m_0 + C_F*e_m_F"
 },
 "closed_P1z_p": {
  "zero": "-12*C_F*(C_A - 2*C_F)",
  "shift": "48*C_A*C_F*be_1p_A + 24*C_A*C_F*c_p_A + 2*C_A*C_F*d_p_A + 24*C_A*C_F*l_1p_A + 2*C_A*C_F*v_1p_A + 48*C_F**2*be_1p_0 + 24*C_F**2*c_p_0 + 2*C_F**2*d_p_F + 24*C_F**2*l_1p_0 + 2*C_F**2*v_1p_F + rho_x_0*(-12*C_A*C_F + 24*C_F**2) + rho_x_A*(-12*C_A**2 + 24*C_A*C_F)"
 },
 "closed_P1z_m": {
  "zero": "-4*C_F*(C_A - 2*C_F)",
  "shift": "48*C_A*C_F*be_1m_A + 2*C_A*C_F*d_m_A + 24*C_A*C_F*l_1m_A + 2*C_A*C_F*v_1m_A + 48*C_F**2*be_1m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 2*C_F**2*v_1m_F + be_Ap_0*(48*C_A*C_F - 96*C_F**2) + be_Ap_A*(48*C_A**2 - 96*C_A*C_F) + c_m_0*(48*C_A*C_F - 72*C_F**2) + c_m_A*(48*C_A**2 - 72*C_A*C_F) + u_x_0*(-4*C_A*C_F + 8*C_F**2) + u_x_A*(-4*C_A**2 + 8*C_A*C_F)"
 },
 "closed_SigDiff_z": {
  "zero": "8*C_F*(C_A - 2*C_F)",
  "shift": "48*C_A*C_F*be_1m_A - 48*C_A*C_F*be_1p_A - 24*C_A*C_F*c_p_A + 2*C_A*C_F*d_m_A - 2*C_A*C_F*d_p_A + 24*C_A*C_F*l_1m_A - 24*C_A*C_F*l_1p_A + 2*C_A*C_F*v_1m_A - 2*C_A*C_F*v_1p_A + 48*C_F**2*be_1m_0 - 48*C_F**2*be_1p_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F - 2*C_F**2*d_p_F + 24*C_F**2*l_1m_0 - 24*C_F**2*l_1p_0 + 2*C_F**2*v_1m_F - 2*C_F**2*v_1p_F + be_Ap_0*(48*C_A*C_F - 96*C_F**2) + be_Ap_A*(48*C_A**2 - 96*C_A*C_F) + c_m_0*(48*C_A*C_F - 72*C_F**2) + c_m_A*(48*C_A**2 - 72*C_A*C_F) + rho_x_0*(12*C_A*C_F - 24*C_F**2) + rho_x_A*(12*C_A**2 - 24*C_A*C_F) + u_x_0*(-4*C_A*C_F + 8*C_F**2) + u_x_A*(-4*C_A**2 + 8*C_A*C_F)"
 },
 "hand_S1": "0",
 "hand_P0z_p": "0",
 "hand_P0z_m": "0",
 "hand_P1z_p": "0",
 "hand_P1z_m": "0",
 "hand_S2": "0",
 "hand_dS3": "0",
 "hand_dS4": "0",
 "checks_zero": {
  "S3(0) = eq. (S3)": true,
  "S4(0) = eq. (S4) in SU(N)": true,
  "S2(0) = 12 K (paper macro nmStwoOwn)": true,
  "P1z_p(0) = -12 K (nmPonePlusZetaOwn)": true,
  "SigDiff(0) = +8 K zeta_2/N (nmPoneSigDiffOwn)": true,
  "P1 LL: 4C_F^2 (+) and 4(C_F^2 + 2K) (-)": true,
  "P1 LL signature difference = 8K N^-3": true
 },
 "V": {
  "V0": {
   "label": "V0  critic class (order-a^0 constants colourless); S_1, S_3, amplitude L = 1, 2",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 10,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9",
    "kP_1p_A": "-r_x_A",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-24*al_x_0 + 24*c_p_0 - 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 24*C_F**2*al_x_0 + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12"
     ],
     "free_left": [
      "al_x_0",
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "c_p_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "24*al_x_0 - 24*c_p_0 - 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    }
   }
  },
  "V0a": {
   "label": "V0a as V0 with al = 0 and rho = 1 fixed (paper normalization, (i pi)^2 term as printed)",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 9,
   "fixed": {
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9",
    "kP_1p_A": "-r_x_A",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "24*C_F**2*c_p_0 - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "24*c_p_0 - 4"
     ],
     "free_left": [
      "c_p_0"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "c_p_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "-24*C_F**2*c_p_0 - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-24*c_p_0 - 12"
     ],
     "free_left": [
      "c_p_0"
     ]
    }
   }
  },
  "V1": {
   "label": "V1  order-a^0 constants with C_A/C_F parts; S_1, S_3, amplitude L = 1, 2",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 13,
   "fixed": {
    "rho_x_0": "0",
    "rho_x_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "be_1p_A": "-c_p_A - e_p_A/12",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12",
    "l_1p_A": "c_p_A + e_p_A/12 - kP_1p_A/24 - r_x_A/24",
    "v_1p_A": "-12*al_x_A + 12*c_p_A + e_p_A + kP_1p_A/2 + 3*r_x_A/2 + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-24*C_A*C_F*al_x_A + 24*C_A*C_F*c_p_A - 24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "-24*al_x_A + 24*c_p_A",
      "-24*al_x_0 + 24*c_p_0 - 4"
     ],
     "free_left": [
      "al_x_0",
      "al_x_A",
      "c_p_0",
      "c_p_A"
     ]
    },
    "P1z_m": {
     "value": "48*C_A**2*be_Ap_A + 48*C_A**2*c_m_A - 4*C_A**2*u_x_A + 48*C_A*C_F*be_1m_A + 48*C_A*C_F*be_Ap_0 - 96*C_A*C_F*be_Ap_A + 48*C_A*C_F*c_m_0 - 72*C_A*C_F*c_m_A + 2*C_A*C_F*d_m_A + 24*C_A*C_F*l_1m_A - 4*C_A*C_F*u_x_0 + 8*C_A*C_F*u_x_A + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "48*be_Ap_A + 48*c_m_A - 4*u_x_A",
      "48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_1m_A",
      "be_Ap_0",
      "be_Ap_A",
      "c_m_0",
      "c_m_A",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "l_1m_A",
      "u_x_0",
      "u_x_A",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A**2*be_Ap_A + 48*C_A**2*c_m_A - 4*C_A**2*u_x_A + 24*C_A*C_F*al_x_A + 48*C_A*C_F*be_1m_A + 48*C_A*C_F*be_Ap_0 - 96*C_A*C_F*be_Ap_A + 48*C_A*C_F*c_m_0 - 72*C_A*C_F*c_m_A - 24*C_A*C_F*c_p_A + 2*C_A*C_F*d_m_A + 24*C_A*C_F*l_1m_A - 4*C_A*C_F*u_x_0 + 8*C_A*C_F*u_x_A + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 24*C_F**2*al_x_0 + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "48*be_Ap_A + 48*c_m_A - 4*u_x_A",
      "24*al_x_A + 48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A - 24*c_p_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4",
      "24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12"
     ],
     "free_left": [
      "al_x_0",
      "al_x_A",
      "be_1m_0",
      "be_1m_A",
      "be_Ap_0",
      "be_Ap_A",
      "c_m_0",
      "c_m_A",
      "c_p_0",
      "c_p_A",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "l_1m_A",
      "u_x_0",
      "u_x_A",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "24*C_A*C_F*al_x_A - 24*C_A*C_F*c_p_A + 24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "24*al_x_A - 24*c_p_A",
      "24*al_x_0 - 24*c_p_0 - 12"
     ],
     "free_left": [
      "al_x_0",
      "al_x_A",
      "c_p_0",
      "c_p_A"
     ]
    }
   }
  },
  "V2": {
   "label": "V2  critic class; add S_4",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "S4",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 14,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + 2*e_p_F + r_x_F + 4",
    "kP_1p_A": "-r_x_A",
    "kP_1p_F": "2*e_p_F - r_x_F - 10",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-24*al_x_0 + 24*c_p_0 - 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 24*C_F**2*al_x_0 + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 12"
     ],
     "free_left": [
      "al_x_0",
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "c_p_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "24*al_x_0 - 24*c_p_0 - 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    }
   }
  },
  "V3": {
   "label": "V3  critic class; add S_4 and the amplitude at L = 3",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "S4",
    "Amp1",
    "Amp2",
    "Amp3"
   ],
   "n_equations": 18,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-al_x_0 - e_p_F/12 - 1/6",
    "l_1p_0": "al_x_0 - 1/6",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "2*e_p_F + r_x_F + 2",
    "kP_1p_A": "-r_x_A",
    "kP_1p_F": "2*e_p_F - r_x_F - 10",
    "c_p_0": "al_x_0 - 1/6",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 16*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 16"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    }
   }
  },
  "V4": {
   "label": "V4  C_A/C_F parts allowed; S_1, S_3, S_4, amplitude L = 1, 2, 3",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "S4",
    "Amp1",
    "Amp2",
    "Amp3"
   ],
   "n_equations": 23,
   "fixed": {
    "rho_x_0": "0",
    "rho_x_A": "0"
   },
   "relations": {
    "be_1p_0": "-al_x_0 - e_p_F/12 - 1/6",
    "be_1p_A": "-al_x_A - e_p_A/12",
    "l_1p_0": "al_x_0 - 1/6",
    "l_1p_A": "al_x_A",
    "v_1p_A": "2*e_p_A + r_x_A + 6",
    "v_1p_F": "2*e_p_F + r_x_F + 2",
    "kP_1p_A": "2*e_p_A - r_x_A",
    "kP_1p_F": "2*e_p_F - r_x_F - 10",
    "c_p_0": "al_x_0 - 1/6",
    "c_p_A": "al_x_A",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    },
    "P1z_m": {
     "value": "48*C_A**2*be_Ap_A + 48*C_A**2*c_m_A - 4*C_A**2*u_x_A + 48*C_A*C_F*be_1m_A + 48*C_A*C_F*be_Ap_0 - 96*C_A*C_F*be_Ap_A + 48*C_A*C_F*c_m_0 - 72*C_A*C_F*c_m_A + 2*C_A*C_F*d_m_A + 24*C_A*C_F*l_1m_A - 4*C_A*C_F*u_x_0 + 8*C_A*C_F*u_x_A + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "48*be_Ap_A + 48*c_m_A - 4*u_x_A",
      "48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_1m_A",
      "be_Ap_0",
      "be_Ap_A",
      "c_m_0",
      "c_m_A",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "l_1m_A",
      "u_x_0",
      "u_x_A",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A**2*be_Ap_A + 48*C_A**2*c_m_A - 4*C_A**2*u_x_A + 48*C_A*C_F*be_1m_A + 48*C_A*C_F*be_Ap_0 - 96*C_A*C_F*be_Ap_A + 48*C_A*C_F*c_m_0 - 72*C_A*C_F*c_m_A + 2*C_A*C_F*d_m_A + 24*C_A*C_F*l_1m_A - 4*C_A*C_F*u_x_0 + 8*C_A*C_F*u_x_A + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 16*C_F**2",
     "components_CA2_CACF_CF2": [
      "48*be_Ap_A + 48*c_m_A - 4*u_x_A",
      "48*be_1m_A + 48*be_Ap_0 - 96*be_Ap_A + 48*c_m_0 - 72*c_m_A + 2*d_m_A + 24*l_1m_A - 4*u_x_0 + 8*u_x_A + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 16"
     ],
     "free_left": [
      "be_1m_0",
      "be_1m_A",
      "be_Ap_0",
      "be_Ap_A",
      "c_m_0",
      "c_m_A",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "l_1m_A",
      "u_x_0",
      "u_x_A",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    }
   }
  },
  "V5": {
   "label": "V5  critic class; S_1, S_3 only (no amplitude)",
   "consistent": true,
   "constraints": [
    "S1",
    "S3"
   ],
   "n_equations": 5,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + d_p_F/24 + e_p_F/12 - kP_1p_F/24",
    "kP_1p_A": "d_p_A"
   },
   "targets": {
    "P1z_p": {
     "value": "2*C_A*C_F*d_p_A + 2*C_A*C_F*v_1p_A - 12*C_A*C_F + 3*C_F**2*d_p_F - 2*C_F**2*e_p_F - C_F**2*kP_1p_F + 2*C_F**2*v_1p_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "2*d_p_A + 2*v_1p_A - 12",
      "3*d_p_F - 2*e_p_F - kP_1p_F + 2*v_1p_F + 8"
     ],
     "free_left": [
      "d_p_A",
      "d_p_F",
      "e_p_F",
      "kP_1p_F",
      "v_1p_A",
      "v_1p_F"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 2*C_A*C_F*d_p_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 2*C_A*C_F*v_1p_A + 8*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F - 3*C_F**2*d_p_F + 2*C_F**2*e_p_F + C_F**2*kP_1p_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F - 2*C_F**2*v_1p_F",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 2*d_p_A - 4*u_x_0 + 2*v_1m_A - 2*v_1p_A + 8",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F - 3*d_p_F + 2*e_p_F + kP_1p_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F - 2*v_1p_F"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "d_p_A",
      "d_p_F",
      "e_p_F",
      "kP_1p_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F",
      "v_1p_A",
      "v_1p_F"
     ]
    },
    "S2": {
     "value": "-2*C_A*C_F*d_p_A - 2*C_A*C_F*v_1p_A + 12*C_A*C_F - 3*C_F**2*d_p_F + 2*C_F**2*e_p_F + C_F**2*kP_1p_F - 2*C_F**2*v_1p_F - 24*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "-2*d_p_A - 2*v_1p_A + 12",
      "-3*d_p_F + 2*e_p_F + kP_1p_F - 2*v_1p_F - 24"
     ],
     "free_left": [
      "d_p_A",
      "d_p_F",
      "e_p_F",
      "kP_1p_F",
      "v_1p_A",
      "v_1p_F"
     ]
    }
   }
  },
  "V5b": {
   "label": "V5b critic class; amplitude L = 1, 2 only (no S_1, S_3)",
   "consistent": true,
   "constraints": [
    "Amp1",
    "Amp2"
   ],
   "n_equations": 5,
   "fixed": {
    "rho_x_0": "0"
   },
   "relations": {
    "be_1p_0": "-al_x_0 + kP_1p_F/24 + r_x_F/8 - v_1p_F/12 + 5/12",
    "l_1p_0": "al_x_0 - kP_1p_F/12 - r_x_F/6 + v_1p_F/12 - 7/6",
    "v_1p_A": "r_x_A + 6",
    "kP_1p_A": "-r_x_A"
   },
   "targets": {
    "P1z_p": {
     "value": "2*C_A*C_F*d_p_A + 2*C_A*C_F*r_x_A - 24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 + 2*C_F**2*d_p_F + 2*C_F**2*r_x_F + 16*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "2*d_p_A + 2*r_x_A",
      "-24*al_x_0 + 24*c_p_0 + 2*d_p_F + 2*r_x_F + 16"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "d_p_A",
      "d_p_F",
      "r_x_A",
      "r_x_F"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 2*C_A*C_F*d_p_A - 2*C_A*C_F*r_x_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 24*C_F**2*al_x_0 + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F - 2*C_F**2*d_p_F + 24*C_F**2*l_1m_0 - 2*C_F**2*r_x_F + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F - 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 2*d_p_A - 2*r_x_A - 4*u_x_0 + 2*v_1m_A - 4",
      "24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F - 2*d_p_F + 24*l_1m_0 - 2*r_x_F + 8*u_x_0 + 2*v_1m_F - 8"
     ],
     "free_left": [
      "al_x_0",
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "c_p_0",
      "d_m_A",
      "d_m_F",
      "d_p_A",
      "d_p_F",
      "l_1m_0",
      "r_x_A",
      "r_x_F",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "-2*C_A*C_F*d_p_A + 4*C_A*C_F*e_p_A - 2*C_A*C_F*r_x_A - 24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 2*C_F**2*d_p_F + 4*C_F**2*e_p_F + 2*C_F**2*kP_1p_F + 4*C_F**2*r_x_F - 4*C_F**2*v_1p_F + 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "-2*d_p_A + 4*e_p_A - 2*r_x_A",
      "-24*al_x_0 + 24*c_p_0 - 2*d_p_F + 4*e_p_F + 2*kP_1p_F + 4*r_x_F - 4*v_1p_F + 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "d_p_A",
      "d_p_F",
      "e_p_A",
      "e_p_F",
      "kP_1p_F",
      "r_x_A",
      "r_x_F",
      "v_1p_F"
     ]
    }
   }
  },
  "V5c": {
   "label": "V5c critic class; S_3 and amplitude L = 1, 2, without S_1",
   "consistent": true,
   "constraints": [
    "S3",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 8,
   "fixed": {
    "rho_x_0": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - d_p_F/24 - e_p_F/12 - r_x_F/24 - 3/4",
    "l_1p_0": "c_p_0 + d_p_F/24 + e_p_F/12 - kP_1p_F/24",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + d_p_F/2 + e_p_F + kP_1p_F/2 + 2*r_x_F + 14",
    "kP_1p_A": "-r_x_A",
    "d_p_A": "-2*e_p_A - r_x_A"
   },
   "targets": {
    "P1z_p": {
     "value": "-4*C_A*C_F*e_p_A - 24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 + 2*C_F**2*d_p_F + 2*C_F**2*r_x_F + 16*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "-4*e_p_A",
      "-24*al_x_0 + 24*c_p_0 + 2*d_p_F + 2*r_x_F + 16"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "d_p_F",
      "e_p_A",
      "r_x_F"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A + 4*C_A*C_F*e_p_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 24*C_F**2*al_x_0 + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F - 2*C_F**2*d_p_F + 24*C_F**2*l_1m_0 - 2*C_F**2*r_x_F + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F - 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A + 4*e_p_A - 4*u_x_0 + 2*v_1m_A - 4",
      "24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F - 2*d_p_F + 24*l_1m_0 - 2*r_x_F + 8*u_x_0 + 2*v_1m_F - 8"
     ],
     "free_left": [
      "al_x_0",
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "c_p_0",
      "d_m_A",
      "d_m_F",
      "d_p_F",
      "e_p_A",
      "l_1m_0",
      "r_x_F",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "8*C_A*C_F*e_p_A + 24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 - 4*C_F**2*d_p_F - 4*C_F**2*r_x_F - 52*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "8*e_p_A",
      "24*al_x_0 - 24*c_p_0 - 4*d_p_F - 4*r_x_F - 52"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "d_p_F",
      "e_p_A",
      "r_x_F"
     ]
    }
   }
  },
  "V6": {
   "label": "V6  critic class plus Lt-dependent scalar conversion terms (condition 3 dropped); S_1, S_3, amplitude L = 1, 2",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 10,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0",
    "s2_AA": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - s2_FF/24 - 5/12",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + s2_FF/2 + 9",
    "kP_1p_A": "-r_x_A - s2_AF",
    "d_p_A": "-r_x_A - s2_AF",
    "d_p_F": "-r_x_F - s2_FF - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-2*C_A*C_F*s2_AF - 24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 2*C_F**2*s2_FF - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "-2*s2_AF",
      "-24*al_x_0 + 24*c_p_0 - 2*s2_FF - 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "s2_AF",
      "s2_FF"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A + 2*C_A*C_F*s2_AF - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 24*C_F**2*al_x_0 + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 2*C_F**2*s2_FF + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A + 2*s2_AF - 4*u_x_0 + 2*v_1m_A - 4",
      "24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 2*s2_FF + 8*u_x_0 + 2*v_1m_F + 12"
     ],
     "free_left": [
      "al_x_0",
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "c_p_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "s2_AF",
      "s2_FF",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "2*C_A*C_F*s2_AF + 24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 + 2*C_F**2*s2_FF - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "2*s2_AF",
      "24*al_x_0 - 24*c_p_0 + 2*s2_FF - 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "s2_AF",
      "s2_FF"
     ]
    }
   }
  },
  "V6b": {
   "label": "V6b as V6 with only C_F^L Lt-dependent terms (s2_FF, s3_FFF), the widening of the normalization strand",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 10,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - s2_FF/24 - 5/12",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + s2_FF/2 + 9",
    "kP_1p_A": "-r_x_A",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - s2_FF - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 2*C_F**2*s2_FF - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-24*al_x_0 + 24*c_p_0 - 2*s2_FF - 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "s2_FF"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 + 2*d_m_F + 24*l_1m_0 + 8*u_x_0 + 2*v_1m_F + 8"
     ],
     "free_left": [
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_m_0 + 2*C_A*C_F*d_m_A - 4*C_A*C_F*u_x_0 + 2*C_A*C_F*v_1m_A - 4*C_A*C_F + 24*C_F**2*al_x_0 + 48*C_F**2*be_1m_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_m_0 - 24*C_F**2*c_p_0 + 2*C_F**2*d_m_F + 24*C_F**2*l_1m_0 + 2*C_F**2*s2_FF + 8*C_F**2*u_x_0 + 2*C_F**2*v_1m_F + 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_m_0 + 2*d_m_A - 4*u_x_0 + 2*v_1m_A - 4",
      "24*al_x_0 + 48*be_1m_0 - 96*be_Ap_0 - 72*c_m_0 - 24*c_p_0 + 2*d_m_F + 24*l_1m_0 + 2*s2_FF + 8*u_x_0 + 2*v_1m_F + 12"
     ],
     "free_left": [
      "al_x_0",
      "be_1m_0",
      "be_Ap_0",
      "c_m_0",
      "c_p_0",
      "d_m_A",
      "d_m_F",
      "l_1m_0",
      "s2_FF",
      "u_x_0",
      "v_1m_A",
      "v_1m_F"
     ]
    },
    "S2": {
     "value": "24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 + 2*C_F**2*s2_FF - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "24*al_x_0 - 24*c_p_0 + 2*s2_FF - 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0",
      "s2_FF"
     ]
    }
   }
  }
 },
 "E": {
  "R1": {
   "label": "R1  critic class; listed data; every negative-signature and adjoint constant and the P^- map set to zero",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2"
   ],
   "n_equations": 10,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9",
    "kP_1p_A": "-r_x_A",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-24*al_x_0 + 24*c_p_0 - 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    },
    "P1z_m": {
     "value": "-4*C_A*C_F + 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "-4",
      "8"
     ],
     "free_left": []
    },
    "SigDiff_z": {
     "value": "-4*C_A*C_F + 24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 + 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "-4",
      "24*al_x_0 - 24*c_p_0 + 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    },
    "S2": {
     "value": "24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "24*al_x_0 - 24*c_p_0 - 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    }
   }
  },
  "R2": {
   "label": "R2  critic class; listed data plus the P^(0)- datum; constants equal in both signatures, u = kS = 0",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2",
    "P0m"
   ],
   "n_equations": 12,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9",
    "kP_1p_A": "-r_x_A",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-24*al_x_0 + 24*c_p_0 - 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_p_0 + 8*C_A*C_F - 24*C_F**2*al_x_0 - 96*C_F**2*be_Ap_0 - 72*C_F**2*c_p_0 - 20*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_p_0 + 8",
      "-24*al_x_0 - 96*be_Ap_0 - 72*c_p_0 - 20"
     ],
     "free_left": [
      "al_x_0",
      "be_Ap_0",
      "c_p_0"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*be_Ap_0 + 48*C_A*C_F*c_p_0 + 8*C_A*C_F - 96*C_F**2*be_Ap_0 - 96*C_F**2*c_p_0 - 16*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*be_Ap_0 + 48*c_p_0 + 8",
      "-96*be_Ap_0 - 96*c_p_0 - 16"
     ],
     "free_left": [
      "be_Ap_0",
      "c_p_0"
     ]
    },
    "S2": {
     "value": "24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "24*al_x_0 - 24*c_p_0 - 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    }
   }
  },
  "R3": {
   "label": "R3  as R2 with every adjoint constant zero",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "Amp1",
    "Amp2",
    "P0m"
   ],
   "n_equations": 12,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-c_p_0 - e_p_F/12 - 1/3",
    "l_1p_0": "c_p_0 + e_p_F/12 - kP_1p_F/24 - r_x_F/24 - 5/12",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "-12*al_x_0 + 12*c_p_0 + e_p_F + kP_1p_F/2 + 3*r_x_F/2 + 9",
    "kP_1p_A": "-r_x_A",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-24*C_F**2*al_x_0 + 24*C_F**2*c_p_0 - 4*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-24*al_x_0 + 24*c_p_0 - 4"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    },
    "P1z_m": {
     "value": "48*C_A*C_F*c_p_0 + 8*C_A*C_F - 24*C_F**2*al_x_0 - 72*C_F**2*c_p_0 - 20*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*c_p_0 + 8",
      "-24*al_x_0 - 72*c_p_0 - 20"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*c_p_0 + 8*C_A*C_F - 96*C_F**2*c_p_0 - 16*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*c_p_0 + 8",
      "-96*c_p_0 - 16"
     ],
     "free_left": [
      "c_p_0"
     ]
    },
    "S2": {
     "value": "24*C_F**2*al_x_0 - 24*C_F**2*c_p_0 - 12*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "24*al_x_0 - 24*c_p_0 - 12"
     ],
     "free_left": [
      "al_x_0",
      "c_p_0"
     ]
    }
   }
  },
  "R4": {
   "label": "R4  as R2, add S_4 and the amplitude at L = 3",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "S4",
    "Amp1",
    "Amp2",
    "Amp3",
    "P0m"
   ],
   "n_equations": 20,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-al_x_0 - e_p_F/12 - 1/6",
    "l_1p_0": "al_x_0 - 1/6",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "2*e_p_F + r_x_F + 2",
    "kP_1p_A": "-r_x_A",
    "kP_1p_F": "2*e_p_F - r_x_F - 10",
    "c_p_0": "al_x_0 - 1/6",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    },
    "P1z_m": {
     "value": "48*C_A*C_F*al_x_0 + 48*C_A*C_F*be_Ap_0 - 96*C_F**2*al_x_0 - 96*C_F**2*be_Ap_0 - 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*al_x_0 + 48*be_Ap_0",
      "-96*al_x_0 - 96*be_Ap_0 - 8"
     ],
     "free_left": [
      "al_x_0",
      "be_Ap_0"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*al_x_0 + 48*C_A*C_F*be_Ap_0 - 96*C_F**2*al_x_0 - 96*C_F**2*be_Ap_0",
     "components_CA2_CACF_CF2": [
      "0",
      "48*al_x_0 + 48*be_Ap_0",
      "-96*al_x_0 - 96*be_Ap_0"
     ],
     "free_left": [
      "al_x_0",
      "be_Ap_0"
     ]
    },
    "S2": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    }
   }
  },
  "R5": {
   "label": "R5  as R3, add S_4 and the amplitude at L = 3",
   "consistent": true,
   "constraints": [
    "S1",
    "S3",
    "S4",
    "Amp1",
    "Amp2",
    "Amp3",
    "P0m"
   ],
   "n_equations": 20,
   "fixed": {
    "rho_x_0": "0",
    "e_p_A": "0"
   },
   "relations": {
    "be_1p_0": "-al_x_0 - e_p_F/12 - 1/6",
    "l_1p_0": "al_x_0 - 1/6",
    "v_1p_A": "r_x_A + 6",
    "v_1p_F": "2*e_p_F + r_x_F + 2",
    "kP_1p_A": "-r_x_A",
    "kP_1p_F": "2*e_p_F - r_x_F - 10",
    "c_p_0": "al_x_0 - 1/6",
    "d_p_A": "-r_x_A",
    "d_p_F": "-r_x_F - 10"
   },
   "targets": {
    "P1z_p": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    },
    "P1z_m": {
     "value": "48*C_A*C_F*al_x_0 - 96*C_F**2*al_x_0 - 8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "48*al_x_0",
      "-96*al_x_0 - 8"
     ],
     "free_left": [
      "al_x_0"
     ]
    },
    "SigDiff_z": {
     "value": "48*C_A*C_F*al_x_0 - 96*C_F**2*al_x_0",
     "components_CA2_CACF_CF2": [
      "0",
      "48*al_x_0",
      "-96*al_x_0"
     ],
     "free_left": [
      "al_x_0"
     ]
    },
    "S2": {
     "value": "-8*C_F**2",
     "components_CA2_CACF_CF2": [
      "0",
      "0",
      "-8"
     ],
     "free_left": []
    }
   }
  }
 },
 "mutations": {
  "a_amp2_CACF_48to50": "4",
  "b_amp1_CA_0to1": "-2",
  "c_S3_plus_8CACF2": "4",
  "d_S1_plus_CA": "4",
  "e_kappa_m1": "0",
  "e2_kappa_m1_rho1": "inconsistent",
  "f_no_v": "0"
 }
}

==> anc/numbers/deposit/R4/open03/o3_rho_probe.out <==

===== kappa = 1
amplitude L=1 components (C_A^1 .. C_F^1): [-r_x_A - 6*rho_x_0 + v_1p_A - 6, 12*al_x_0 + 24*be_1p_0 + 12*l_1p_0 - r_x_F + 12*rho_x_0 + v_1p_F + 21/2]  remainder 0
amplitude L=2 components (C_A^2 .. C_F^2): [-15*rho_x_0 - 15, kP_1p_A - r_x_A + 36*rho_x_0 + 2*v_1p_A + 36, 24*al_x_0 + 72*be_1p_0 + kP_1p_F + 48*l_1p_0 - r_x_F - 12*rho_x_0 + 2*v_1p_F - 15]  remainder 0
amplitude L=3 components (C_A^3 .. C_F^3): [12*rho_x_0 + 12, -58*rho_x_0 - 58, 2*kP_1p_A/3 - r_x_A/3 + 78*rho_x_0 + v_1p_A + 78, 10*al_x_0 + 40*be_1p_0 + 2*kP_1p_F/3 + 30*l_1p_0 - r_x_F/3 - 20*rho_x_0 + v_1p_F - 85/4]  remainder 0
C_A-linear constraints only, rho = 1 + rho_x held fixed: predicted C_F C_A part of the zeta_2/N term of P^(1)+ = 0 (data 0)
   the rho_x dependence of the four bare inputs: a1 = -6*rho_x_0 - 6 , a2 = 36*rho_x_0 + 36 , s3_{C_A C_F^2} = -192*rho_x_0 - 192 , p1 = -12*rho_x_0 - 12
   rho-fixing components: amplitude L=2 C_A^2 = -15*rho_x_0 - 15 (data -15);  S_3 C_A^2 C_F = 60*rho_x_0 + 60 (data 60)

===== kappa = -1
amplitude L=1 components (C_A^1 .. C_F^1): [-r_x_A + 6*rho_x_0 + v_1p_A + 6, 12*al_x_0 + 24*be_1p_0 + 12*l_1p_0 - r_x_F - 12*rho_x_0 + v_1p_F - 27/2]  remainder 0
amplitude L=2 components (C_A^2 .. C_F^2): [-21*rho_x_0 - 21, kP_1p_A - r_x_A + 84*rho_x_0 + 2*v_1p_A + 84, 24*al_x_0 + 72*be_1p_0 + kP_1p_F + 48*l_1p_0 - r_x_F - 84*rho_x_0 + 2*v_1p_F - 87]  remainder 0
amplitude L=3 components (C_A^3 .. C_F^3): [15*rho_x_0 + 15, -74*rho_x_0 - 74, 2*kP_1p_A/3 - r_x_A/3 + 118*rho_x_0 + v_1p_A + 118, 10*al_x_0 + 40*be_1p_0 + 2*kP_1p_F/3 + 30*l_1p_0 - r_x_F/3 - 60*rho_x_0 + v_1p_F - 245/4]  remainder 0
C_A-linear constraints only, rho = 1 + rho_x held fixed: predicted C_F C_A part of the zeta_2/N term of P^(1)+ = 0 (data 0)
   the rho_x dependence of the four bare inputs: a1 = 6*rho_x_0 + 6 , a2 = 84*rho_x_0 + 84 , s3_{C_A C_F^2} = -288*rho_x_0 - 288 , p1 = 12*rho_x_0 + 12
   rho-fixing components: amplitude L=2 C_A^2 = -21*rho_x_0 - 21 (data -15);  S_3 C_A^2 C_F = 84*rho_x_0 + 84 (data 60)


==> anc/numbers/deposit/R4/open03/o3_rho_probe.py <==
"""
o3_rho_probe.py  (R4 repair OPEN-03; SymPy): (1) the amplitude closed forms with every constant free;
(2) whether the predicted C_F C_A part of the zeta_2/N term of P^(1)+ depends on the scale rho of the (i pi)^2
term or on kappa, when only the components linear in C_A are imposed (amplitude L=1 C_A, L=2 C_A C_F,
S_3 C_A C_F^2, S_1 C_A) and rho is held fixed by hand.
"""
import sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/repair/OPEN-03')
from o3_system import CA, CF, Constants, all_constant_names, solve, pmap, Sser, coef, amplitude, Lt, cf_clean, components

def build(kappa):
    K = Constants(colourless_deg0=True)
    for nm in all_constant_names():
        K.add(nm)
    F = solve(K, 4, kappa=kappa)
    P = pmap(K, F, 'p', 4); S = Sser(P, 4); H = amplitude(K, F, 3)
    O = {'S1': cf_clean(coef(S[1], 2, 1)), 'S3': cf_clean(coef(S[3], -2, 1)), 'P1': cf_clean(coef(P[2], -1, 1))}
    for L in (1, 2, 3):
        O[f'A{L}'] = cf_clean(sp.expand(H[L][1]).coeff(Lt, 2 * L - 2))
    return K, O

for kappa in (1, -1):
    K, O = build(kappa)
    print(f'\n===== kappa = {kappa}')
    for L in (1, 2, 3):
        comps, rem = components(O[f'A{L}'], L)
        print(f'amplitude L={L} components (C_A^{L} .. C_F^{L}):', [sp.expand(c) for c in comps], ' remainder', rem)
    rx = sp.Symbol('rho_x_0')
    a1 = components(O['A1'], 1)[0][0]; a2 = components(O['A2'], 2)[0][1]
    s3 = components(O['S3'], 3)[0][2]; s1A = components(O['S1'], 1)[0][0]; p1 = components(O['P1'], 2)[0][1]
    eqs = [a1 - 0, a2 - 48, s3 - (-192), s1A - 0]
    unk = [s for s in K.syms if s != rx]
    sol = sp.linsolve(eqs, unk)
    (s,) = list(sol)
    sub = dict(zip(unk, s))
    pred = sp.simplify(p1.subs(sub))
    print('C_A-linear constraints only, rho = 1 + rho_x held fixed: predicted C_F C_A part of the zeta_2/N term of P^(1)+ =',
          pred, '(data 0)')
    print('   the rho_x dependence of the four bare inputs: a1 =', sp.expand(a1.subs({x: 0 for x in unk})),
          ', a2 =', sp.expand(a2.subs({x: 0 for x in unk})), ', s3_{C_A C_F^2} =', sp.expand(s3.subs({x: 0 for x in unk})),
          ', p1 =', sp.expand(p1.subs({x: 0 for x in unk})))
    # the C_F-free inputs that fix rho
    a2AA = components(O['A2'], 2)[0][0]; s3AAF = components(O['S3'], 3)[0][1]
    print('   rho-fixing components: amplitude L=2 C_A^2 =', sp.expand(a2AA), '(data -15);  S_3 C_A^2 C_F =', sp.expand(s3AAF), '(data 60)')


==> anc/numbers/deposit/R4/open03/o3_rho_probe2.out <==
(1) kappa = +1, rho free, constraints S1 S3 A1 A2: rho = 1 + 0;  zeta_2/N term of P^(1)+ = C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
(1) kappa = +1, rho free, constraints S1 S3 S4 A1 A2 A3: rho = 1 + 0;  zeta_2/N term of P^(1)+ = -8*C_F**2
(1) kappa = -1, rho free, constraints S1 S3 A1 A2: rho = 1 + -2/7;  zeta_2/N term of P^(1)+ = C_F**2*(-24*al_x_0 + 24*c_p_0 - 4)
(1) kappa = -1, rho free, constraints S1 S3 S4 A1 A2 A3: INCONSISTENT
(2) kappa = +1, rho = 1 + 0 held fixed: zeta_2/N term of P^(1)+ = C_F**2*(-24*al_x_0 + 24*c_p_0 - 4) ;  symbols left: ['al_x_0', 'c_p_0']
(2) kappa = +1, rho = 1 + 1/3 held fixed, S_1, S_3, amplitude L = 1, 2, 3 (components moved by constants): INCONSISTENT (the three-loop C_A C_F^2 amplitude component, the 84, depends on rho)


==> anc/numbers/deposit/R4/open03/o3_rho_probe2.py <==
"""
o3_rho_probe2.py  (R4 repair OPEN-03; SymPy)
(1) kappa = -1 with rho free: are the constraint sets of V0 (S_1, S_3, amplitude L = 1, 2) and V3 (adding S_4 and
    the amplitude at L = 3) consistent, and what do they give for the zeta_2/N term of P^(1)+?
(2) rho held fixed by hand, kappa = +1, set V3 without S_4 (S_1, S_3, amplitude L = 1, 2, 3; only the components
    the constants can move): the prediction as a function of rho.
Imposed as in o3_main.py: S_n as identities in C_A, C_F; the amplitude as an identity in N (SU(N)).
"""
import sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/repair/OPEN-03')
from o3_system import CA, CF, N, SUN, Constants, all_constant_names, solve, pmap, Sser, coef, amplitude, Lt, cf_clean, components, to_sun

S1d = 4 * CF
S3d = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
dFA = (N**2 - 1) * (N**2 + 6) / 48
S4d_sun = (-48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4)).subs(SUN) + 1152 * dFA
AMPd = {1: [0, sp.Rational(13, 2)], 2: [-15, 48, -41], 3: [12, -58, 84, sp.Rational(-451, 12)]}

def gc(expr, data):
    e = sp.expand(cf_clean(expr - data) * CF**4)
    return sp.Poly(e, CA, CF).coeffs()

def sun(expr, data_sun):
    return sp.Poly(sp.expand(sp.numer(sp.together(to_sun(expr) - data_sun))), N).coeffs()

def ampdata(L):
    return sum(AMPd[L][j] * SUN[CA]**(L - j) * SUN[CF]**j for j in range(L + 1))

def build(kappa):
    K = Constants(colourless_deg0=True)
    for nm in all_constant_names():
        K.add(nm)
    F = solve(K, 4, kappa=kappa)
    P = pmap(K, F, 'p', 4); S = Sser(P, 4); H = amplitude(K, F, 3)
    O = {'S1': cf_clean(coef(S[1], 2, 1)), 'S3': cf_clean(coef(S[3], -2, 1)), 'S4': cf_clean(coef(S[4], -4, 1)),
         'P1': cf_clean(coef(P[2], -1, 1))}
    for L in (1, 2, 3):
        O[f'A{L}'] = cf_clean(sp.expand(H[L][1]).coeff(Lt, 2 * L - 2))
    return K, O

def cons(O, which):
    E = []
    if 'S1' in which: E += gc(O['S1'], S1d)
    if 'S3' in which: E += gc(O['S3'], S3d)
    if 'S4' in which: E += sun(O['S4'], S4d_sun)
    for L in (1, 2, 3):
        if f'A{L}' in which: E += sun(O[f'A{L}'], ampdata(L))
    return [sp.expand(x) for x in E if sp.expand(x) != 0]

for kappa in (1, -1):
    K, O = build(kappa)
    for label, which in (('S1 S3 A1 A2', ['S1', 'S3', 'A1', 'A2']), ('S1 S3 S4 A1 A2 A3', ['S1', 'S3', 'S4', 'A1', 'A2', 'A3'])):
        E = cons(O, which)
        sol = sp.linsolve(E, K.syms)
        if sol == sp.EmptySet:
            print(f'(1) kappa = {kappa:+d}, rho free, constraints {label}: INCONSISTENT'); continue
        (s,) = list(sol); sub = dict(zip(K.syms, s))
        p1 = sp.collect(cf_clean(O['P1'].subs(sub)), [CA, CF])
        print(f'(1) kappa = {kappa:+d}, rho free, constraints {label}: rho = 1 + {sub[sp.Symbol("rho_x_0")]};  zeta_2/N term of P^(1)+ = {p1}')

# (2) rho held fixed, kappa = +1, S1 S3 A1 A2 A3 components moved by the constants: consistency for two values of rho
K, O = build(1)
rx = sp.Symbol('rho_x_0')
unk = [s for s in K.syms if s != rx]
zero_nonrho = {s: 0 for s in unk}
for rv in (0, sp.Rational(1, 3)):
    E = []
    def moved(expr, data, deg):
        cs, rem = components(expr.subs(rx, rv), deg); assert rem == 0
        for c, cd in zip(cs, data):
            if sp.expand(c - c.subs(zero_nonrho)) != 0:
                E.append(sp.expand(c - cd))
    moved(O['S1'], [0, 4], 1)
    moved(O['S3'], components(S3d, 3)[0], 3)
    for L in (1, 2, 3):
        moved(O[f'A{L}'], AMPd[L], L)
    sol = sp.linsolve(E, unk)
    if sol == sp.EmptySet:
        print(f'(2) kappa = +1, rho = 1 + {rv} held fixed, S_1, S_3, amplitude L = 1, 2, 3 (components moved by constants): INCONSISTENT'
              ' (the three-loop C_A C_F^2 amplitude component, the 84, depends on rho)')
        continue
    (s,) = list(sol); sub = dict(zip(unk, s))
    p1 = cf_clean(O['P1'].subs(rx, rv).subs(sub))
    print(f'(2) kappa = +1, rho = 1 + {rv} held fixed: zeta_2/N term of P^(1)+ =', sp.collect(p1, [CA, CF]),
          ';  symbols left:', sorted({str(x) for x in p1.free_symbols} - {'C_A', 'C_F'}))


==> anc/numbers/deposit/R4/open03/o3_system.py <==
"""
o3_system.py  (R4 repair task OPEN-03; SymPy; own code, written from paper.tex eqs. (system), (phases),
(psiminus), (psiplus), (equations-cplus), (S) and the amplitude definition of App. sign; it imports nothing from
normalization/nsolver.py or from the AMP deposit, which are used only as comparisons in o3_main.py)

Eq. (system) at fixed coupling, kappa = +1, order by order in a, first order in zeta_2 (pi^2 = 6 zeta_2,
zeta_2^2 dropped), with every NNLL constant of the normalization and amplitude strands kept free:

  w F_R^t = 2 a b_R [1 + be_{Rt} pi^2 w^2 + v_{Rt} zeta_2 a]                       Born (be, v)
          + 2 a C_R [1 + kE_{Rt} zeta_2 a] [dF/dw + (phi^t + g_{Rt} pi^2 w) F]        Sudakov (kE, g), C_1 = 0
          + [1 + l_{Rt} pi^2 w^2 + kP_{Rt} zeta_2 a] F^2                              quark pair (l, kP)
          + 2 a kappa psit^t [1 + kS_t zeta_2 a] sum_R' [T_rc]_{RR'} F_{R'}^{-t}       signature change
  psit^+ = rho psi^+ = -3 rho zeta_2 w        (rho: scale of the (i pi)^2 term; rho = 1 in the paper)
  psit^- = psi^- - u zeta_2 w = 2/w - (1+u) zeta_2 w
  phi^+ = -(3/2) zeta_2 w,  phi^- = 1/w - (1/2) zeta_2 w

  P^t = (1 + c_t pi^2 w^2 + d_t zeta_2 a) F_1^t + e_t zeta_2 a w                       map to MS-bar (c, d, e)
  S   = P^+ (P^+ - w) + 2 a b_1,   S_n = zeta_2 part of the coefficient of a^n w^(4-2n)

Amplitude (positive signature, singlet, normalized to the Born term; App. sign and the AMP deposit):
  A^(m) = Res_{w=0} e^{w Lt} cos(pi w/2) (1 + al pi^2 w^2) F_1^{+(m)}(w) / (2 C_F)      (L = m-1 loops)
  H_L   = A_L - r zeta_2 A_{L-1}|_{zeta_2^0} + s2 zeta_2 Lt^2 A_{L-2}|_0 + s3 zeta_2 Lt^4 A_{L-3}|_0
  (scalar map exp(-r zeta_2 a + s2 zeta_2 a^2 Lt^2 + s3 zeta_2 a^3 Lt^4) at first order in zeta_2;
   al = change of the common normalization of the signature factors; s2, s3 = Lt-dependent scalar terms,
   excluded by condition 3 of the hostile check)

Colour.  Formal symbols C_A, C_F with the SU(N) two-channel data written homogeneously:
  b = (C_F, C_F - C_A/2),  T_rc = ((0, -2C_F), (-(C_A - 2C_F), 3C_A/2 - 4C_F)),
which equal (C_F, -1/(2N)) and ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) at C_A = N, C_F = (N^2-1)/(2N).
Constants of relative order a carry a colour factor of degree one, X = X_A C_A + X_F C_F; constants of order
a^0 (be, l, c, al, rho, u, g) are X = X_0 + X_A C_A/C_F (the class of the normalization strand); iC_F stands
for 1/C_F.  The zeta_2 itself is not part of the symbol: a series slot [c0, c1] holds the zeta_2^0 and
zeta_2^1 coefficients.
"""
import sympy as sp

CA, CF, iCF = sp.symbols('C_A C_F iC_F')
N = sp.Symbol('N', positive=True)
SUN = {CA: N, CF: (N**2 - 1) / (2 * N), iCF: 2 * N / (N**2 - 1)}

CH = ('1', 'A')
SIG = ('p', 'm')            # p = +, m = -
OPP = {'p': 'm', 'm': 'p'}
Cas = {'1': sp.Integer(0), 'A': CA}
born = {'1': CF, 'A': CF - CA / 2}
T = {('1', '1'): sp.Integer(0), ('1', 'A'): -2 * CF,
     ('A', '1'): -(CA - 2 * CF), ('A', 'A'): sp.Rational(3, 2) * CA - 4 * CF}

DEG0 = ('be', 'l', 'c', 'al', 'rho', 'u', 'g')
DEG1 = ('v', 'kP', 'kE', 'd', 'e', 'r', 'kS')


class Constants:
    """Holds the free constants.  names: list of base names like 'v_1p'.  Each becomes a colour-weighted
    expression; the component symbols are collected in self.syms (ordered)."""

    def __init__(self, colourless_deg0=False):
        self.expr = {}
        self.syms = []
        self.colourless_deg0 = colourless_deg0

    def add(self, name):
        kind = name.split('_')[0]
        if kind in DEG0:
            s0 = sp.Symbol(name + '_0')
            if self.colourless_deg0:
                self.expr[name] = s0; self.syms += [s0]
            else:
                sA = sp.Symbol(name + '_A')
                self.expr[name] = s0 + sA * CA * iCF; self.syms += [s0, sA]
        elif kind in DEG1:
            sA, sF = sp.Symbol(name + '_A'), sp.Symbol(name + '_F')
            self.expr[name] = sA * CA + sF * CF; self.syms += [sA, sF]
        else:
            raise ValueError(name)
        return self.expr[name]

    def __getitem__(self, name):
        return self.expr.get(name, 0)


def all_constant_names():
    """Every constant: equation constants per channel and signature, global psi constants, maps, amplitude."""
    names = []
    for R in CH:
        for t in SIG:
            names += [f'be_{R}{t}', f'l_{R}{t}', f'v_{R}{t}', f'kP_{R}{t}']
            if R == 'A':
                names += [f'kE_{R}{t}', f'g_{R}{t}']
    names += ['rho_x', 'u_x', 'kS_x']          # rho scales psi^+ (both channels), u and kS act on psi^-
    names += ['c_p', 'c_m', 'd_p', 'd_m', 'e_p', 'e_m']
    names += ['r_x', 'al_x']
    return names


# ------------------------------------------------------------------ series in w: {k: [c0, c1]}
def ex(x):
    return sp.expand(x)


def add(*ds):
    out = {}
    for d in ds:
        for k, (a0, a1) in d.items():
            o = out.setdefault(k, [0, 0])
            o[0] += a0; o[1] += a1
    return {k: [ex(a0), ex(a1)] for k, (a0, a1) in out.items() if ex(a0) != 0 or ex(a1) != 0}


def scal(s, d, zslot=None):
    """s * d.  zslot='z' means s carries a factor zeta_2 (moves the zeta_2^0 part into the zeta_2^1 slot)."""
    if zslot == 'z':
        return {k: [0, ex(s * a0)] for k, (a0, a1) in d.items() if ex(s * a0) != 0}
    return {k: [ex(s * a0), ex(s * a1)] for k, (a0, a1) in d.items()}


def mul(A, B):
    out = {}
    for i, (a0, a1) in A.items():
        for j, (b0, b1) in B.items():
            o = out.setdefault(i + j, [0, 0])
            o[0] += a0 * b0
            o[1] += a0 * b1 + a1 * b0
    return add(out)


def deriv(d):
    return add({k - 1: [k * a0, k * a1] for k, (a0, a1) in d.items() if k != 0})


def shift(d, s):
    return {k + s: v for k, v in d.items()}


def phases(K):
    phi = {'p': {1: [0, sp.Rational(-3, 2)]}, 'm': {-1: [1, 0], 1: [0, sp.Rational(-1, 2)]}}
    psi = {'p': {1: [0, -3 * (1 + K['rho_x'])]},           # rho = 1 + rho_x
           'm': {-1: [2, 0], 1: [0, -(1 + K['u_x'])]}}
    return phi, psi


PI2W2 = {2: [0, 6]}           # pi^2 w^2
ONE = {0: [1, 0]}


def solve(K, nmax, kappa=1, psi_scale=None, drop=()):
    """Returns F[t][m][R] (t in 'pm', m = 1..nmax, R in '1A').  drop: names of terms to switch off (mutations)."""
    phi, psi = phases(K)
    if psi_scale is not None:
        psi = dict(psi); psi['p'] = scal(psi_scale, psi['p'])
    F = {t: {m: {} for m in range(1, nmax + 1)} for t in SIG}
    for m in range(1, nmax + 1):
        for t in SIG:
            u = OPP[t]
            for R in CH:
                rhs = {}
                bR = born[R]
                if m == 1:
                    rhs = add({0: [2 * bR, 0]}, scal(2 * bR * K[f'be_{R}{t}'], PI2W2))
                if m == 2 and 'v' not in drop:
                    rhs = add(rhs, {0: [0, 2 * bR * K[f'v_{R}{t}']]})
                if m >= 2 and Cas[R] != 0:
                    Fp = F[t][m - 1][R]
                    sud = add(deriv(Fp), mul(phi[t], Fp), mul({1: [0, 6 * K[f'g_{R}{t}']]}, Fp))
                    rhs = add(rhs, scal(2 * Cas[R], sud))
                if m >= 3 and Cas[R] != 0:
                    Fp = F[t][m - 2][R]
                    sud0 = add(deriv(Fp), mul(phi[t], Fp))
                    rhs = add(rhs, scal(2 * Cas[R] * K[f'kE_{R}{t}'], sud0, 'z'))
                if m >= 2:
                    sq = {}
                    for k in range(1, m):
                        sq = add(sq, mul(F[t][k][R], F[t][m - k][R]))
                    rhs = add(rhs, mul(add(ONE, scal(K[f'l_{R}{t}'], PI2W2)), sq))
                if m >= 3:
                    sq1 = {}
                    for k in range(1, m - 1):
                        sq1 = add(sq1, mul(F[t][k][R], F[t][m - 1 - k][R]))
                    rhs = add(rhs, scal(K[f'kP_{R}{t}'], sq1, 'z'))
                if m >= 2:
                    s = {}
                    for Rp in CH:
                        if T[(R, Rp)] != 0:
                            s = add(s, scal(T[(R, Rp)], F[u][m - 1][Rp]))
                    rhs = add(rhs, scal(2 * kappa, mul(psi[t], s)))
                if m >= 3 and t == 'm':
                    s = {}
                    for Rp in CH:
                        if T[(R, Rp)] != 0:
                            s = add(s, scal(T[(R, Rp)], F[u][m - 2][Rp]))
                    rhs = add(rhs, scal(2 * kappa * K['kS_x'], mul(psi[t], s), 'z'))
                F[t][m][R] = shift(rhs, -1)
    return F


def pmap(K, F, t, nmax):
    """P^t[m] for m = 1..nmax"""
    P = {}
    for m in range(1, nmax + 1):
        p = mul(add(ONE, scal(K[f'c_{t}'], PI2W2)), F[t][m]['1'])
        if m >= 2:
            p = add(p, scal(K[f'd_{t}'], F[t][m - 1]['1'], 'z'))
        if m == 1:
            p = add(p, {1: [0, K[f'e_{t}']]})
        P[m] = p
    return P


def Sser(P, nmax):
    S = {}
    for m in range(1, nmax + 1):
        s = scal(-1, shift(P[m], 1))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, {0: [2 * born['1'], 0]})
        S[m] = s
    return S


def coef(d, k, z):
    return ex(d.get(k, [0, 0])[z])


Lt = sp.Symbol('Lt')


def amplitude(K, F, Lmax, s2=0, s3=0):
    """H_L for L = 0..Lmax as (zeta_2^0 part, zeta_2^1 part), polynomials in Lt"""
    al = K['al_x']
    A = {}
    for L in range(0, Lmax + 1):
        f = F['p'][L + 1]['1']
        a0 = 0; a1 = 0
        for k, (c0, c1) in f.items():
            j = -1 - k                          # power of w needed from the kernel
            if j < 0:
                continue
            ker0 = Lt**j / sp.factorial(j)
            ker1 = (sp.Rational(-3, 4) + 6 * al) * Lt**(j - 2) / sp.factorial(j - 2) if j >= 2 else 0
            a0 += c0 * ker0
            a1 += c1 * ker0 + c0 * ker1
        A[L] = (ex(a0 / (2 * CF)), ex(a1 / (2 * CF)))
    H = {}
    for L in range(0, Lmax + 1):
        h1 = A[L][1]
        if L >= 1:
            h1 += -K['r_x'] * A[L - 1][0]
        if L >= 2:
            h1 += s2 * Lt**2 * A[L - 2][0]
        if L >= 3:
            h1 += s3 * Lt**4 * A[L - 3][0]
        H[L] = (A[L][0], ex(h1))
    return H


def to_sun(e):
    return sp.factor(sp.together(sp.sympify(e).subs(SUN)))


def cf_clean(e):
    """replace iC_F by 1/C_F and simplify to a polynomial (or Laurent polynomial) in C_A, C_F"""
    return sp.expand(sp.together(sp.sympify(e).subs(iCF, 1 / CF)))


def components(e, deg):
    """coefficients of C_A^(deg-j) C_F^j, j = 0..deg, of a homogeneous expression; returns (list, remainder)"""
    e = cf_clean(e)
    out = []
    rem = e
    for j in range(deg + 1):
        mono = CA**(deg - j) * CF**j
        cj = sp.expand(e).coeff(CA, deg - j).coeff(CF, j)
        # coeff() with symbolic powers: verify by reconstruction below
        out.append(sp.expand(cj))
        rem = sp.expand(rem - cj * mono)
    return out, sp.simplify(rem)


==> anc/numbers/deposit/R4/open03_check/README.txt <==
Separate check of the calculations in open03/, made before submission. The programs were written without
reading o3_system.py, o3_main.py or o3_check.gp; their outputs were compared only after these results
were obtained.

Routes
  hand      closed forms of S_1..S_4, A_1..A_3 and of the zeta_2/N term of P^(1)+ with every constant, derived from
            F_1^+ = F_0 + zeta_2 F_1, (w - 2F_0) F_1 = [sources], F_0 the LL square root (Catalan / central binomial
            expansions); the data relations and their rho, kappa independence follow by elimination.
  SymPy     c3_solver.py (coefficient recursion, SU(N) with symbolic N, 31 constants = 47 components in
            the class called the critic class in the programs (colorless order-a^0 constants X_0),
            62 components in the wider class X_0 + X_A C_A/C_F), c3_main.py, c3_relations.py,
            c3_wider.py, c3_side.py.
  PARI/GP   c3_pari.gp (fixed-point iteration as power series in a, exact in w, z = zeta_2 as pairs), driven by
            c3_pari_driver.py at 12 random rational points (all constants random, N = 3, 5, 8, kappa = +-1, both
            colour classes); agrees with SymPy on S_1..S_4, both zeta_2/N terms and A_1..A_3.  Two mutations of
            c3_pari.gp (cos coefficient, psi^+ coefficient) were caught and reverted.

Run (each a few seconds):
  python3 c3_main.py > c3_main.out ; python3 c3_relations.py > c3_relations.out ; python3 c3_wider.py > c3_wider.out
  python3 c3_side.py > c3_side.out ; python3 c3_pari_driver.py > c3_pari_driver.out
The programs name the amplitude table by a project path. In this package it is
numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (amplitude data).
Other inputs: the LaTeX source MVV3.tex of arXiv:hep-ph/0403192 (x-space P^(1)+-, read by eye);
  S_3, S_4 of the paper (record).


==> anc/numbers/deposit/R4/open03_check/SHA256SUMS <==
8a38260c2efb9496e591eec6d1a62920b981f5cad3f1dba7295f677ac9e44fc9  c3_solver.py
4190a6c6b252110f4dbbab305f6e9c83142c405ac890f273de9c1d8b145c91fa  c3_main.py
dd463d66b0b115fcea7ed65df7981b6e40869c792bdf6051dbadd178aba9af4d  c3_relations.py
44bc74755988c4a2da9d3872b7f6718c14d7f060a267df45a5e951b79110a7b7  c3_wider.py
8e6b5d70eb14d216abda6e22595c3df5e8bf0553e5cec434ca38977f9b212ef0  c3_side.py
d0ef554de2e2f22739fc690a92aa74a632df5b958bc89394a5233bf97c0b58a0  c3_pari.gp
11bfd769869713890bb9b7e0e211f5f71e806ac4f49a568b0839e68b58c8e200  c3_pari_driver.py
3a88fce6def512cc1178b24a6fff866b0d1f55763a1f746a4c814ac62d7b7c80  c3_pari_in.gp
fe77a75c0cb5d6df4657c679d4b62a679cd288f45df675d3d750ca23a24e04fa  c3_main.out
2e5f167559329fb7d9f25218240c4dfd67b5ca917c1040c45ab664a1dc81b097  c3_relations.out
2b637a80118ad50eaeac4841942b4e66d0b38c910db15ebbecf39bcac668176d  c3_wider.out
5386ff332265d15922dda90a9044c9ade88bd0c1c4baff4584cdc5eab6352b89  c3_side.out
c3829d76ab75c9166548d70cf1f6bf401e0726915a3b053d893f24adea88176c  c3_pari_driver.out
cce155cf5578f6cc5805b4f358e27cf3f71aba44d037b783a1d105f98487c46c  c3_vectors.pkl
10b6cf08cea1776683abc789825318d5a99d414018731d1d34e20ce4d6f3d536  README.txt


==> anc/numbers/deposit/R4/open03_check/c3_main.out <==

====================================================================================================
0. Data: S_1 from P^(0); amplitude vectors read from the deposited route-1 table
====================================================================================================
P^(0)(N) near N=0: -N*n_**2 + 2*N*n_**2*zeta(3) - 2*N*n_*zeta2 + N*n_ + N/2 + N/n_ - 2*n_**2*zeta(3)/N + n_**2/N + 2*n_*zeta2/N - n_/N - 1/(2*N) - 1/(N*n_)
S_1 (zeta_2 part of a w^2 coefficient) = 2*(N - 1)*(N + 1)/N  check == 4 C_F: True
tree (table normalisation): -N + 1/N  == -2 C_F: True
A_1 data (z2 Lt^0 / tree) = 13*(N - 1)*(N + 1)/(4*N)  in (C_A^L ... C_F^L): [0, 13/2]
A_2 data (z2 Lt^2 / tree) = -(5*N**4 + 14*N**2 + 41)/(4*N**2)  in (C_A^L ... C_F^L): [-15, 48, -41]
A_3 data (z2 Lt^4 / tree) = -(67*N**6 - 105*N**4 - 663*N**2 - 451)/(96*N**3)  in (C_A^L ... C_F^L): [12, -58, 84, -451/12]
n_f absent in these three entries: True

====================================================================================================
1. Controls at zero constants (rho = 1), kappa = +1 and -1
====================================================================================================

kappa = 1
  LL part of S, n=1..4 (must vanish): [0, 0, 0, 0]
  S_1..S_4 = [0, 6*(N - 1)*(N + 1)/N**2, 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3, -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4]
  S_2 == 12K: True  S_3 == eq.(S3): True  S_4 == eq.(S4): True
  zeta_2/N of P^(1)+ : -6*(N - 1)*(N + 1)/N**2  == -12K: True
  zeta_2/N of P^(1)- - P^(1)+ : 4*(N - 1)*(N + 1)/N**2  == 8K: True
  N^-3 of P^(1)+ : (N - 1)**2*(N + 1)**2/N**2   N^-3 of P^(1)- : (N - 1)*(N + 1)*(N**2 + 3)/N**2  == 4(C_F^2+2 kappa K): True
   amp LL ('1', '+', 1) (N - 1)*(N + 1)/(2*N)
   amp LL ('1', '+', 2) (N - 1)**2*(N + 1)**2/(12*N**2)
   amp LL ('1', '+', 3) (N - 1)**3*(N + 1)**3/(144*N**3)
   amp LL ('1', '-', 1) (N**2 + 3)/(2*N)
   amp LL ('1', '-', 2) (N**4 - 2*N**2 - 5)/(6*N**2)
   amp LL ('1', '-', 3) (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3)
   amp LL ('A', '+', 1) -(2*N**2 + 1)/(2*N)
   amp LL ('A', '+', 2) (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)
   amp LL ('A', '+', 3) -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)
   amp LL ('A', '-', 1) (2*N**2 + 3)/(2*N)
   amp LL ('A', '-', 2) -(19*N**2 + 5)/(6*N**2)
   amp LL ('A', '-', 3) -(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3)
  A_1 own (constants 0): [-6, 21/2]
  A_2 own (constants 0): [-15, 36, -15]
  A_3 own (constants 0): [12, -58, 78, -85/4]

kappa = -1
  LL part of S, n=1..4 (must vanish): [0, 0, 0, 0]
  S_1..S_4 = [0, -6*(N - 1)*(N + 1)/N**2, 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3, -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4]
  zeta_2/N of P^(1)+ : 6*(N - 1)*(N + 1)/N**2  == -12K: False
  zeta_2/N of P^(1)- - P^(1)+ : -4*(N - 1)*(N + 1)/N**2  == 8K: False
  N^-3 of P^(1)+ : (N - 1)**2*(N + 1)**2/N**2   N^-3 of P^(1)- : (N - 1)*(N + 1)*(N**2 - 5)/N**2  == 4(C_F^2+2 kappa K): True
   amp LL ('1', '+', 1) (N - 1)*(N + 1)/(2*N)
   amp LL ('1', '+', 2) (N - 1)**2*(N + 1)**2/(12*N**2)
   amp LL ('1', '+', 3) (N - 1)**3*(N + 1)**3/(144*N**3)
   amp LL ('1', '-', 1) (N**2 - 5)/(2*N)
   amp LL ('1', '-', 2) (N**4 - 2*N**2 + 7)/(6*N**2)
   amp LL ('1', '-', 3) (5*N**6 - 71*N**4 + 31*N**2 - 61)/(240*N**3)
   amp LL ('A', '+', 1) -(2*N**2 + 1)/(2*N)
   amp LL ('A', '+', 2) (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)
   amp LL ('A', '+', 3) -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)
   amp LL ('A', '-', 1) -(2*N**2 + 5)/(2*N)
   amp LL ('A', '-', 2) (23*N**2 + 7)/(6*N**2)
   amp LL ('A', '-', 3) (16*N**6 - 424*N**4 - 324*N**2 - 61)/(240*N**3)
  A_1 own (constants 0): [6, -27/2]
  A_2 own (constants 0): [-21, 84, -87]
  A_3 own (constants 0): [15, -74, 118, -245/4]

====================================================================================================
2. Which constants reach the observables (critic class, kappa symbolic in the double-log part)
====================================================================================================

wider = False:  47 component symbols
  LL part of S with all constants (must vanish): [0, 0, 0, 0]
  S1: depends on ['beta1+_0', 'cp_0', 'ep_A', 'ep_F']
  S2: depends on ['cp_0', 'dp_A', 'dp_F', 'ep_A', 'ep_F', 'l1+_0', 'rho_0', 'v1+_A', 'v1+_F']
  S3: depends on ['cp_0', 'dp_A', 'dp_F', 'ep_A', 'ep_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'rho_0']
  S4: depends on ['cp_0', 'dp_A', 'dp_F', 'ep_A', 'ep_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'rho_0']
  A1: depends on ['al_0', 'beta1+_0', 'l1+_0', 'r_A', 'r_F', 'rho_0', 'v1+_A', 'v1+_F']
  A2: depends on ['al_0', 'beta1+_0', 'kP1+_A', 'kP1+_F', 'l1+_0', 'r_A', 'r_F', 'rho_0', 'v1+_A', 'v1+_F']
  A3: depends on ['al_0', 'beta1+_0', 'kP1+_A', 'kP1+_F', 'l1+_0', 'r_A', 'r_F', 'rho_0', 'v1+_A', 'v1+_F']
  Pi+: depends on ['beta1+_0', 'cp_0', 'dp_A', 'dp_F', 'l1+_0', 'rho_0', 'v1+_A', 'v1+_F']
  Pi-: depends on ['beta1-_0', 'betaA+_0', 'cm_0', 'dm_A', 'dm_F', 'l1-_0', 'u_0', 'v1-_A', 'v1-_F']

wider = True:  62 component symbols
  LL part of S with all constants (must vanish): [0, 0, 0, 0]
  S1: depends on ['beta1+_0', 'beta1+_A', 'cp_0', 'cp_A', 'ep_A', 'ep_F']
  S2: depends on ['cp_0', 'cp_A', 'dp_A', 'dp_F', 'ep_A', 'ep_F', 'l1+_0', 'l1+_A', 'rho_0', 'rho_A', 'v1+_A', 'v1+_F']
  S3: depends on ['cp_0', 'cp_A', 'dp_A', 'dp_F', 'ep_A', 'ep_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'l1+_A', 'rho_0', 'rho_A']
  S4: depends on ['cp_0', 'cp_A', 'dp_A', 'dp_F', 'ep_A', 'ep_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'l1+_A', 'rho_0', 'rho_A']
  A1: depends on ['al_0', 'al_A', 'beta1+_0', 'beta1+_A', 'l1+_0', 'l1+_A', 'r_A', 'r_F', 'rho_0', 'rho_A', 'v1+_A', 'v1+_F']
  A2: depends on ['al_0', 'al_A', 'beta1+_0', 'beta1+_A', 'kP1+_A', 'kP1+_F', 'l1+_0', 'l1+_A', 'r_A', 'r_F', 'rho_0', 'rho_A', 'v1+_A', 'v1+_F']
  A3: depends on ['al_0', 'al_A', 'beta1+_0', 'beta1+_A', 'kP1+_A', 'kP1+_F', 'l1+_0', 'l1+_A', 'r_A', 'r_F', 'rho_0', 'rho_A', 'v1+_A', 'v1+_F']
  Pi+: depends on ['beta1+_0', 'beta1+_A', 'cp_0', 'cp_A', 'dp_A', 'dp_F', 'l1+_0', 'l1+_A', 'rho_0', 'rho_A', 'v1+_A', 'v1+_F']
  Pi-: depends on ['beta1-_0', 'beta1-_A', 'betaA+_0', 'betaA+_A', 'cm_0', 'cm_A', 'dm_A', 'dm_F', 'l1-_0', 'l1-_A', 'u_0', 'u_A', 'v1-_A', 'v1-_F']

====================================================================================================
3. Closed forms in the critic class (constants of order a^0 colourless), kappa symbolic, kappa^2 -> 1
====================================================================================================
S1 (basis C_A^1 ... C_F^1):
   [C_A^1 C_F^0]  -ep_A
   [C_A^0 C_F^1]  -12*beta1+_0 - 12*cp_0 - ep_F
S2 (basis C_A^2 ... C_F^2):
   [C_A^2 C_F^0]  0
   [C_A^1 C_F^1]  -2*dp_A + 4*ep_A + 12*kappa*rho_0 - 2*v1+_A
   [C_A^0 C_F^2]  24*cp_0 - 2*dp_F + 4*ep_F - 24*kappa*rho_0 - 24*l1+_0 - 2*v1+_F
S3 (basis C_A^3 ... C_F^3):
   [C_A^3 C_F^0]  0
   [C_A^2 C_F^1]  -12*kappa*rho_0 + 72*rho_0
   [C_A^1 C_F^2]  4*dp_A + 8*ep_A - 4*kP1+_A + 48*kappa*rho_0 - 240*rho_0
   [C_A^0 C_F^3]  96*cp_0 + 4*dp_F + 8*ep_F - 4*kP1+_F - 48*kappa*rho_0 - 96*l1+_0 + 192*rho_0
S4 (basis C_A^4 ... C_F^4):
   [C_A^4 C_F^0]  0
   [C_A^3 C_F^1]  72*kappa*rho_0 - 648*rho_0
   [C_A^2 C_F^2]  -336*kappa*rho_0 + 2880*rho_0
   [C_A^1 C_F^3]  16*dp_A + 32*ep_A - 16*kP1+_A + 480*kappa*rho_0 - 3744*rho_0
   [C_A^0 C_F^4]  480*cp_0 + 16*dp_F + 32*ep_F - 16*kP1+_F - 192*kappa*rho_0 - 480*l1+_0 + 1152*rho_0
A1 (basis C_A^1 ... C_F^1):
   [C_A^1 C_F^0]  -6*kappa*rho_0 - r_A + v1+_A
   [C_A^0 C_F^1]  12*al_0 + 24*beta1+_0 + 12*kappa*rho_0 + 12*l1+_0 - r_F + v1+_F - 3/2
A2 (basis C_A^2 ... C_F^2):
   [C_A^2 C_F^0]  3*kappa*rho_0 - 18*rho_0
   [C_A^1 C_F^1]  kP1+_A - 24*kappa*rho_0 - r_A + 60*rho_0 + 2*v1+_A
   [C_A^0 C_F^2]  24*al_0 + 72*beta1+_0 + kP1+_F + 36*kappa*rho_0 + 48*l1+_0 - r_F - 48*rho_0 + 2*v1+_F - 3
A3 (basis C_A^3 ... C_F^3):
   [C_A^3 C_F^0]  -3*kappa*rho_0/2 + 27*rho_0/2
   [C_A^2 C_F^1]  8*kappa*rho_0 - 66*rho_0
   [C_A^1 C_F^2]  2*kP1+_A/3 - 20*kappa*rho_0 - r_A/3 + 98*rho_0 + v1+_A
   [C_A^0 C_F^3]  10*al_0 + 40*beta1+_0 + 2*kP1+_F/3 + 20*kappa*rho_0 + 30*l1+_0 - r_F/3 - 40*rho_0 + v1+_F - 5/4
Pi (basis C_A^2 ... C_F^2):
   [C_A^2 C_F^0]  0
   [C_A^1 C_F^1]  2*dp_A - 12*kappa*rho_0 + 2*v1+_A
   [C_A^0 C_F^2]  48*beta1+_0 + 24*cp_0 + 2*dp_F + 24*kappa*rho_0 + 24*l1+_0 + 2*v1+_F
PiM (basis C_A^2 ... C_F^2):
   [C_A^2 C_F^0]  0
   [C_A^1 C_F^1]  48*betaA+_0*kappa + 48*cm_0*kappa + 2*dm_A - 4*kappa*u_0 - 4*kappa + 2*v1-_A
   [C_A^0 C_F^2]  48*beta1-_0 - 96*betaA+_0*kappa - 96*cm_0*kappa + 24*cm_0 + 2*dm_F + 8*kappa*u_0 + 8*kappa + 24*l1-_0 + 2*v1-_F

Data vectors (S_4 with d_FA/N_R written in SU(N) through C_A, C_F):
   S1 [0, 4]
   S3 [0, 60, -192, 144]
   S4 [0, -576, 2544, -3264, 960]
   A1 [0, 13/2]
   A2 [-15, 48, -41]
   A3 [12, -58, 84, -451/12]
   Pi [0, 0, -8]
   Sig [0, -8, 16]


==> anc/numbers/deposit/R4/open03_check/c3_main.py <==
"""Independent check of OPEN-03: controls, constant dependence, data relations.  Run: python3 c3_main.py > c3_main.out"""
import sys, re, itertools
sys.path.insert(0, '.')
from c3_solver import *

R_ = sp.Rational
DFA = (N**2 - 1) * (N**2 + 6) / 48          # d_F^abcd d_A^abcd / N_R in SU(N)
K_ = CF * (CA - 2 * CF)
S3data = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4data = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * DFA)
S1data = 4 * CF                              # zeta_2 part of the a w^2 coefficient of S, from P^(0) (derived below)
PIdata = -8 * CF**2                          # zeta_2/N term of P^(1)+, MVV (4.6); x-space check below
SIGdata = -8 * K_                            # zeta_2/N term of P^(1)- - P^(1)+, MVV (4.7)


def hdr(s):
    print('\n' + '=' * 100 + '\n' + s + '\n' + '=' * 100)


# ---------------------------------------------------------------------------------------------------------------
hdr('0. Data: S_1 from P^(0); amplitude vectors read from the deposited route-1 table')
n_ = sp.Symbol('n_')
P0 = CF * (3 + 2 / (n_ * (n_ + 1)) - 4 * (sp.polygamma(0, n_ + 1) + sp.EulerGamma))
ser = sp.series(P0, n_, 0, 3).removeO()
z2 = sp.Symbol('zeta2')
ser = sp.expand(ser.subs(sp.pi**2, 6 * z2))
print('P^(0)(N) near N=0:', ser)
# S at order a = -w P^(0) + 2 C_F ; zeta_2 part of the w^2 coefficient
S1_from_P0 = sp.expand(-ser.coeff(n_, 1)).coeff(z2)
print('S_1 (zeta_2 part of a w^2 coefficient) =', sp.factor(S1_from_P0), ' check == 4 C_F:', sp.simplify(S1_from_P0 - S1data) == 0)

tab = open('../../work/numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt').read().splitlines()
def tabval(obj, L, power, basis):
    for line in tab:
        if line.startswith(f'{obj} L={L} | Ltil^{power} | {basis} |'):
            return sp.sympify(line.split('|')[3].replace('Nc', 'N').replace('^', '**'), locals={'N': N})
    raise KeyError((obj, L, power, basis))
tree = tabval('sig+ singlet', 0, 0, '1')
print('tree (table normalisation):', tree, ' == -2 C_F:', sp.simplify(tree + 2 * CF) == 0)
Adata = {}
for L in (1, 2, 3):
    v = sp.simplify(tabval('sig+ singlet', L, 2 * L - 2, 'z2') / tree)
    Adata[L] = v
    print(f'A_{L} data (z2 Lt^{2*L-2} / tree) =', sp.factor(v), ' in (C_A^L ... C_F^L):', to_CACF(v, L))
print('n_f absent in these three entries:', all('Nf' not in str(tabval('sig+ singlet', L, 2 * L - 2, 'z2')) for L in (1, 2, 3)))

# ---------------------------------------------------------------------------------------------------------------
hdr('1. Controls at zero constants (rho = 1), kappa = +1 and -1')
for kv in (1, -1):
    F = solve_system(zero_constants(), kv)
    P = maps(F, zero_constants())
    S, SLL = S_coeffs(P['+'])
    print(f'\nkappa = {kv}')
    print('  LL part of S, n=1..4 (must vanish):', [SLL[n] for n in range(1, 5)])
    print('  S_1..S_4 =', [sp.factor(S[n]) for n in range(1, 5)])
    if kv == 1:
        print('  S_2 == 12K:', sp.simplify(S[2] - 12 * K_) == 0, ' S_3 == eq.(S3):', sp.simplify(S[3] - S3data) == 0,
              ' S_4 == eq.(S4):', sp.simplify(S[4] - S4data) == 0)
    Pi_p, Pi_m = P['+'][2][1], P['-'][2][1]
    print('  zeta_2/N of P^(1)+ :', sp.factor(Pi_p), ' == -12K:', sp.simplify(Pi_p + 12 * K_) == 0)
    print('  zeta_2/N of P^(1)- - P^(1)+ :', sp.factor(Pi_m - Pi_p), ' == 8K:', sp.simplify(Pi_m - Pi_p - 8 * K_) == 0)
    print('  N^-3 of P^(1)+ :', sp.factor(P['+'][2][0]), '  N^-3 of P^(1)- :', sp.factor(P['-'][2][0]),
          ' == 4(C_F^2+2 kappa K):', sp.simplify(P['-'][2][0] - 4 * (CF**2 + 2 * kv * K_)) == 0)
    LL = amp_LL_all(F)
    for key in sorted(LL):
        print('   amp LL', key, sp.factor(LL[key]))
    Am, _ = amp_singlet_plus(F, zero_constants())
    for L in (1, 2, 3):
        print(f'  A_{L} own (constants 0):', to_CACF(Am[L], L))

# ---------------------------------------------------------------------------------------------------------------
hdr('2. Which constants reach the observables (critic class, kappa symbolic in the double-log part)')
for wider in (False, True):
    Kc, comps = make_constants(wider)
    F = solve_system(Kc, kap)
    P = maps(F, Kc)
    S, SLL = S_coeffs(P['+'])
    Am, _ = amp_singlet_plus(F, Kc)
    obs = {'S1': S[1], 'S2': S[2], 'S3': S[3], 'S4': S[4], 'A1': Am[1], 'A2': Am[2], 'A3': Am[3],
           'Pi+': P['+'][2][1], 'Pi-': P['-'][2][1]}
    print(f'\nwider = {wider}:  {len(comps)} component symbols')
    print('  LL part of S with all constants (must vanish):', [sp.simplify(SLL[n]) for n in range(1, 5)])
    for k, e in obs.items():
        fs = sorted({str(s) for s in sp.expand(e).free_symbols} - {'N', 'kappa'})
        print(f'  {k}: depends on {fs}')

# ---------------------------------------------------------------------------------------------------------------
hdr('3. Closed forms in the critic class (constants of order a^0 colourless), kappa symbolic, kappa^2 -> 1')
Kc, comps = make_constants(False)
F = solve_system(Kc, kap)
P = maps(F, Kc)
S, _ = S_coeffs(P['+'])
Am, _ = amp_singlet_plus(F, Kc)
def red(e):
    e = sp.expand(e)
    return sp.expand(e.subs(kap**4, 1).subs(kap**3, kap).subs(kap**2, 1))
syms = comps
deg = {'S1': 1, 'S2': 2, 'S3': 3, 'S4': 4, 'A1': 1, 'A2': 2, 'A3': 3, 'Pi': 2, 'PiM': 2}
OBS = {'S1': S[1], 'S2': S[2], 'S3': S[3], 'S4': S[4], 'A1': Am[1], 'A2': Am[2], 'A3': Am[3],
       'Pi': P['+'][2][1], 'PiM': P['-'][2][1]}
VEC = {}
for k, e in OBS.items():
    VEC[k] = [red(x) for x in to_CACF_lin(e, deg[k], syms)]
    print(f'{k} (basis C_A^{deg[k]} ... C_F^{deg[k]}):')
    for j, x in enumerate(VEC[k]):
        print(f'   [C_A^{deg[k]-j} C_F^{j}] ', x)
DATA = {'S1': to_CACF(S1data, 1), 'S3': to_CACF(S3data, 3), 'S4': to_CACF(S4data, 4),
        'A1': to_CACF(Adata[1], 1), 'A2': to_CACF(Adata[2], 2), 'A3': to_CACF(Adata[3], 3),
        'Pi': to_CACF(PIdata, 2), 'Sig': to_CACF(SIGdata, 2)}
print('\nData vectors (S_4 with d_FA/N_R written in SU(N) through C_A, C_F):')
for k, v in DATA.items():
    print('  ', k, v)

import pickle
pickle.dump({'VEC': VEC, 'DATA': DATA, 'comps': [str(s) for s in comps]}, open('c3_vectors.pkl', 'wb'))


==> anc/numbers/deposit/R4/open03_check/c3_pari.gp <==
\\ Independent check of OPEN-03, second implementation (PARI/GP), written separately from c3_solver.py.
\\ Fixed-point iteration of eq. (system) as power series in a, exact in w, first order in z = zeta_2 carried as
\\ pairs [z^0 part, z^1 part].  At first order in z the phases are exact: phi^+ = -(3/2) z w, phi^- = 1/w - z w/2,
\\ psi^+ = -3 z w (times rho), psi^- = 2/w - (1+u) z w, cos(pi w/2) = 1 - (3/4) z w^2.
\\ Input: c3_pari_in.gp defines NN, KAP and the constant values (critic class or wider, already evaluated at NN).
a; w;
NMAX = 5;
tr(x) = truncate(x + O(a^(NMAX+1)));
zm(x, y) = [tr(x[1]*y[1]), tr(x[1]*y[2] + x[2]*y[1])];
zadd(x, y) = [x[1]+y[1], x[2]+y[2]];
zsc(c, x) = [tr(c*x[1]), tr(c*x[2])];
zd(x) = [deriv(x[1], w), deriv(x[2], w)];
read("c3_pari_in.gp");
CF = (NN^2-1)/(2*NN); CA = NN;
b = [CF, -1/(2*NN)]; Cas = [0, NN];
T = [0, -(NN^2-1)/NN; -1/NN, 2/NN - NN/2];
\\ F[R, s]: R = 1 (singlet), 2 (adjoint); s = 1 (+), 2 (-)
F = vector(2, R, vector(2, s, [0, 0]));
{
for (it = 1, NMAX,
  G = F;
  for (R = 1, 2, for (s = 1, 2,
    k = 2*(R-1) + s;                       \\ index into the per-(R,t) constant vectors
    born = [2*a*b[R], 2*a*b[R]*(6*BETA[k]*w^2 + V[k]*a)];
    sud = [0, 0];
    if (R == 2,
      phw = if (s == 1, [0, -3/2*w], [1/w, -w/2]);
      hh = zadd(zd(F[R][s]), zadd(zm(phw, F[R][s]), [0, 6*GG[s]*w*F[R][s][1]]));
      sud = zm([2*a*Cas[R], 2*a*Cas[R]*KE[s]*a], hh));
    pr = zm([1, 6*LL[k]*w^2 + KP[k]*a], zm(F[R][s], F[R][s]));
    os = 3 - s;
    tf = [sum(Q = 1, 2, T[R, Q]*F[Q][os][1]), sum(Q = 1, 2, T[R, Q]*F[Q][os][2])];
    psw = if (s == 1, [0, -3*RHO*w], zm([2/w, -(1+U)*w], [1, KS*a]));
    sc = zsc(2*a*KAP, zm(psw, tf));
    rhs = zadd(zadd(born, sud), zadd(pr, sc));
    G[R][s] = [tr(rhs[1]/w), tr(rhs[2]/w)]));
  F = G);
}
co(x, n, p) = polcoef(polcoef(x, n, a), p, w);
Pp = zadd(zm([1, 6*CP*w^2 + DP*a], F[1][1]), [0, EP*a*w]);
Pm = zadd(zm([1, 6*CM*w^2 + DM*a], F[1][2]), [0, EM*a*w]);
S = zadd(zm(Pp, zadd(Pp, [-w, 0])), [2*a*CF, 0]);
Sn = vector(4, n, co(S[2], n, 4-2*n));
SLL = vector(4, n, co(S[1], n, 2-2*n));
PIp = co(Pp[2], 2, -1); PIm = co(Pm[2], 2, -1);
amp = zm([1, -3/4*w^2 + 6*AL*w^2], F[1][1]);
Amp = vector(3, L, (co(amp[2], L+1, 1-2*L) - R0*co(F[1][1][1], L, 1-2*L)) / (2*CF*(2*L-2)!));
print("SLL ", SLL);
print("S ", Sn);
print("PI ", [PIp, PIm]);
print("AMP ", Amp);


==> anc/numbers/deposit/R4/open03_check/c3_pari_driver.out <==
wider=False N=3 kappa=1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=False N=3 kappa=-1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=False N=5 kappa=1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=False N=5 kappa=-1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=False N=8 kappa=1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=False N=8 kappa=-1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=True N=3 kappa=1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=True N=3 kappa=-1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=True N=5 kappa=1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=True N=5 kappa=-1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=True N=8 kappa=1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
wider=True N=8 kappa=-1: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: True;  LL part of S zero in PARI: True
ALL AGREE: True


==> anc/numbers/deposit/R4/open03_check/c3_pari_driver.py <==
"""Compare the PARI/GP implementation (c3_pari.gp) with the SymPy solver (c3_solver.py) at random rational constants
(all 31 constants, critic class and wider class), N = 3, 5, 8, kappa = +1, -1.  Run: python3 c3_pari_driver.py > c3_pari_driver.out"""
import sys, random, subprocess
sys.path.insert(0, '.')
from c3_solver import *

random.seed(20261001)
def rr():
    return sp.Rational(random.randint(-9, 9), random.randint(1, 7))

ok_all = True
for wider in (False, True):
    for Nv in (3, 5, 8):
        for kv in (1, -1):
            Kc, comps = make_constants(wider)
            vals = {s: rr() for s in comps}
            K = {nm: sp.Rational(sp.cancel(sp.sympify(e).subs(vals).subs(N, Nv))) for nm, e in Kc.items()}
            # SymPy side (evaluate at N = Nv after solving with numeric constants)
            Ks = {nm: v for nm, v in K.items()}
            F = solve_system(Ks, kv)
            F = {k: [(sp.cancel(sp.sympify(A).subs(N, Nv)), sp.cancel(sp.sympify(B).subs(N, Nv))) for (A, B) in lst] for k, lst in F.items()}
            P = maps(F, Ks)
            # S, Pi, Amp with N -> Nv (CF inside S_coeffs/amp uses symbolic N; substitute)
            S, SLL = S_coeffs(P['+'])
            Am, _ = amp_singlet_plus(F, Ks)
            py = {'S': [sp.cancel(sp.sympify(S[n]).subs(N, Nv)) for n in range(1, 5)],
                  'PI': [sp.cancel(P['+'][2][1]), sp.cancel(P['-'][2][1])],
                  'AMP': [sp.cancel(sp.sympify(Am[L]).subs(N, Nv)) for L in (1, 2, 3)]}
            # PARI side
            def vec(names):
                return '[' + ', '.join(str(K[n]) for n in names) + ']'
            src = [f'NN = {Nv};', f'KAP = {kv};',
                   'BETA = ' + vec(['beta1+', 'beta1-', 'betaA+', 'betaA-']) + ';',
                   'V = ' + vec(['v1+', 'v1-', 'vA+', 'vA-']) + ';',
                   'LL = ' + vec(['l1+', 'l1-', 'lA+', 'lA-']) + ';',
                   'KP = ' + vec(['kP1+', 'kP1-', 'kPA+', 'kPA-']) + ';',
                   'KE = ' + vec(['kEA+', 'kEA-']) + ';', 'GG = ' + vec(['gA+', 'gA-']) + ';',
                   f"RHO = {K['rho']}; U = {K['u']}; KS = {K['kS']};",
                   f"CP = {K['cp']}; CM = {K['cm']}; DP = {K['dp']}; DM = {K['dm']}; EP = {K['ep']}; EM = {K['em']};",
                   f"AL = {K['al']}; R0 = {K['r']};"]
            open('c3_pari_in.gp', 'w').write('\n'.join(src) + '\n')
            out = subprocess.run(['gp', '-q', 'c3_pari.gp'], input='', capture_output=True, text=True).stdout
            gp = {}
            for line in out.splitlines():
                key, rest = line.split(' ', 1)
                gp[key] = [sp.Rational(x.strip()) for x in rest.strip()[1:-1].split(',')]
            same = all(gp[k] == py[k] for k in ('S', 'PI', 'AMP')) and all(x == 0 for x in gp['SLL'])
            ok_all &= same
            print(f'wider={wider} N={Nv} kappa={kv}: PARI == SymPy for S_1..S_4, zeta_2/N of P^(1)+-, A_1..A_3: {same};'
                  f'  LL part of S zero in PARI: {all(x == 0 for x in gp["SLL"])}')
            if not same:
                print('   PARI ', gp); print('   SymPy', py)
print('ALL AGREE:', ok_all)


==> anc/numbers/deposit/R4/open03_check/c3_pari_in.gp <==
NN = 8;
KAP = -1;
BETA = [-383/105, 124/63, 646/63, -320/63];
V = [-125/6, -573/32, -545/224, 597/560];
LL = [-198/35, 146/63, -1969/189, 22/21];
KP = [193/32, 1829/96, 33/4, -97/16];
KE = [55/48, 1175/32];
GG = [-71/7, 697/378];
RHO = 2/63; U = 233/126; KS = 1969/80;
CP = 20/21; CM = 57/14; DP = 257/8; DM = 65/16; EP = -71/96; EM = 223/16;
AL = -335/147; R0 = -3913/80;


==> anc/numbers/deposit/R4/open03_check/c3_relations.out <==

====================================================================================================
A. Critic class.  C_A C_F part of the zeta_2/N term of P^(1)+ from S_1, S_3, A_1, A_2
====================================================================================================

--- Pi[C_A C_F], kappa = 1
    lambda (nonzero): [('S1[0]', 4), ('S3[2]', 1/2), ('A1[0]', -2), ('A2[1]', 2)]    free lambdas (rows with rho only): 3
    target - sum lambda*row  (must be free of constants) = 0
    prediction from data = 0    data = 0    agree: True

--- Pi[C_F^2] (same data), kappa = 1
    NOT determined: rank(rows) = 8 , rank(rows + target) = 9

--- Pi[C_A C_F], kappa = -1
    lambda (nonzero): [('S1[0]', 4), ('S3[2]', 1/2), ('A1[0]', -2), ('A2[1]', 2)]    free lambdas (rows with rho only): 3
    target - sum lambda*row  (must be free of constants) = 0
    prediction from data = 0    data = 0    agree: True

--- Pi[C_F^2] (same data), kappa = -1
    NOT determined: rank(rows) = 8 , rank(rows + target) = 9

The C_A^2 entry of Pi is 0 (no constant reaches it; data 0).

====================================================================================================
B. Critic class.  Whole term with S_4 and A_3 added; and each of the two left out in turn
====================================================================================================

--- Pi[C_A C_F], all data, kappa = 1
    lambda (nonzero): [('S1[0]', 4), ('S3[2]', 1/2), ('A1[0]', -2), ('A2[1]', 2)]    free lambdas (rows with rho only): 10
    target - sum lambda*row  (must be free of constants) = 0
    prediction from data = 0    data = 0    agree: True

--- Pi[C_F^2], all data, kappa = 1
    lambda (nonzero): [('S1[1]', 4), ('S3[3]', -1/2), ('S4[4]', 1/4), ('A1[1]', 2), ('A2[2]', -6), ('A3[3]', 12)]    free lambdas (rows with rho only): 10
    target - sum lambda*row  (must be free of constants) = 0
    prediction from data = -8    data = -8    agree: True

--- Pi[C_A C_F], all data, kappa = -1
    lambda (nonzero): [('S1[0]', 4), ('S3[2]', 1/2), ('A1[0]', -2), ('A2[1]', 2)]    free lambdas (rows with rho only): 10
    target - sum lambda*row  (must be free of constants) = 0
    prediction from data = 0    data = 0    agree: True

--- Pi[C_F^2], all data, kappa = -1
    lambda (nonzero): [('S1[1]', 4), ('S3[3]', -1/2), ('S4[4]', 1/4), ('A1[1]', 2), ('A2[2]', -6), ('A3[3]', 12)]    free lambdas (rows with rho only): 10
    target - sum lambda*row  (must be free of constants) = 0
    prediction from data = -8    data = -8    agree: True

--- Pi[C_F^2] without A_3, kappa = 1
    NOT determined: rank(rows) = 9 , rank(rows + target) = 10

--- Pi[C_F^2] without S_4, kappa = 1
    NOT determined: rank(rows) = 9 , rank(rows + target) = 10

====================================================================================================
C. Rho/kappa content of the relations: model value of the data combination with rho symbolic
====================================================================================================
kappa=1, Pi[C_A C_F]: Pi_model - sum lambda Obs_model = 0   (depends on rho: False )
kappa=1, Pi[C_F^2]: Pi_model - sum lambda Obs_model = 0   (depends on rho: False )
kappa=-1, Pi[C_A C_F]: Pi_model - sum lambda Obs_model = 0   (depends on rho: False )
kappa=-1, Pi[C_F^2]: Pi_model - sum lambda Obs_model = 0   (depends on rho: False )

====================================================================================================
D. Rank analysis with rho treated as an unknown as well (kappa = +1): what the data fix
====================================================================================================
S1,S3,A1,A2: rank 9 of 11 rows; consistent: True
   rho_0 = 1
   Pi[1] = 0
   Pi[2] = -24*al_0 + 24*cp_0 - 4
   zeta_2/N of P^(1)- - P^(1)+ (C_A^2, C_A C_F, C_F^2) = [0, 48*betaA+_0 + 48*cm_0 + 2*dm_A - 4*u_0 + 2*v1-_A - 4, 24*al_0 + 48*beta1-_0 - 96*betaA+_0 - 72*cm_0 - 24*cp_0 + 2*dm_F + 24*l1-_0 + 8*u_0 + 2*v1-_F + 12]
all six: rank 11 of 20 rows; consistent: True
   rho_0 = 1
   Pi[1] = 0
   Pi[2] = -8
   zeta_2/N of P^(1)- - P^(1)+ (C_A^2, C_A C_F, C_F^2) = [0, 48*betaA+_0 + 48*cm_0 + 2*dm_A - 4*u_0 + 2*v1-_A - 4, 48*beta1-_0 - 96*betaA+_0 - 72*cm_0 + 2*dm_F + 24*l1-_0 + 8*u_0 + 2*v1-_F + 16]


==> anc/numbers/deposit/R4/open03_check/c3_relations.py <==
"""Independent check of OPEN-03: determinacy of the zeta_2/N term of P^(1)+ from the listed data, the data relation
and its rho/kappa independence, the wider colour class, and the signature difference.
Run after c3_main.py:  python3 c3_relations.py > c3_relations.out"""
import sys, pickle
sys.path.insert(0, '.')
from c3_solver import *

d = pickle.load(open('c3_vectors.pkl', 'rb'))
VEC, DATA = d['VEC'], d['DATA']
comps = [sp.Symbol(s) for s in d['comps']]
rho = sp.Symbol('rho_0')
cons = [s for s in comps if s != rho]      # the NNLL constants proper (rho is the scale of the (i pi)^2 term)


def hdr(s):
    print('\n' + '=' * 100 + '\n' + s + '\n' + '=' * 100)


def rows(names):
    """Constraint rows: list of (label, model expression, data value)."""
    out = []
    for nm, js in names:
        for j in js:
            out.append((f'{nm}[{j}]', VEC[nm][j], DATA[nm][j]))
    return out


def relation(target_expr, target_data, rowlist, kv, label):
    """Find lambda with  target - sum lambda_i row_i  free of the constants (rho excluded); report the remainder's
    dependence on rho and kappa, the predicted value, and the data value."""
    lam = sp.symbols(f'lam0:{len(rowlist)}')
    expr = sp.expand(target_expr.subs(kap, kv) - sum(l * r[1].subs(kap, kv) for l, r in zip(lam, rowlist)))
    eqs = [sp.expand(expr).coeff(s) for s in cons]
    sol = sp.solve(eqs, lam, dict=True)
    print(f'\n--- {label}, kappa = {kv}')
    if not sol:
        # not determined: report the obstruction (constants that cannot be removed)
        A = sp.Matrix([[sp.expand(r[1].subs(kap, kv)).coeff(s) for s in cons] for r in rowlist])
        t = sp.Matrix([[sp.expand(target_expr.subs(kap, kv)).coeff(s) for s in cons]])
        print('    NOT determined: rank(rows) =', A.rank(), ', rank(rows + target) =', A.col_join(t).rank())
        return None
    sol = sol[0]
    free = [l for l in lam if l not in sol]
    sol = {l: sol.get(l, l) for l in lam}
    # set free lambdas (rows carrying only rho) to zero for the minimal relation
    sol0 = {l: sp.sympify(v).subs({f: 0 for f in free}) for l, v in sol.items()}
    rem = sp.expand(expr.subs(sol0))
    used = [(r[0], sol0[l]) for l, r in zip(lam, rowlist) if sol0[l] != 0]
    print('    lambda (nonzero):', used, '   free lambdas (rows with rho only):', len(free))
    print('    target - sum lambda*row  (must be free of constants) =', rem)
    pred = sp.expand(rem + sum(sol0[l] * r[2] for l, r in zip(lam, rowlist)))
    print('    prediction from data =', pred, '   data =', target_data, '   agree:', sp.simplify(pred - target_data) == 0)
    return used, rem


# ------------------------------------------------------------------------------------------------------------------
hdr('A. Critic class.  C_A C_F part of the zeta_2/N term of P^(1)+ from S_1, S_3, A_1, A_2')
base = rows([('S1', [0, 1]), ('S3', [0, 1, 2, 3]), ('A1', [0, 1]), ('A2', [0, 1, 2])])
for kv in (1, -1):
    relation(VEC['Pi'][1], DATA['Pi'][1], base, kv, 'Pi[C_A C_F]')
    relation(VEC['Pi'][2], DATA['Pi'][2], base, kv, 'Pi[C_F^2] (same data)')
print('\nThe C_A^2 entry of Pi is', VEC['Pi'][0], '(no constant reaches it; data 0).')

hdr('B. Critic class.  Whole term with S_4 and A_3 added; and each of the two left out in turn')
full = rows([('S1', [0, 1]), ('S3', [0, 1, 2, 3]), ('S4', [0, 1, 2, 3, 4]), ('A1', [0, 1]), ('A2', [0, 1, 2]),
             ('A3', [0, 1, 2, 3])])
for kv in (1, -1):
    relation(VEC['Pi'][1], DATA['Pi'][1], full, kv, 'Pi[C_A C_F], all data')
    relation(VEC['Pi'][2], DATA['Pi'][2], full, kv, 'Pi[C_F^2], all data')
noA3 = [r for r in full if not r[0].startswith('A3')]
noS4 = [r for r in full if not r[0].startswith('S4')]
relation(VEC['Pi'][2], DATA['Pi'][2], noA3, 1, 'Pi[C_F^2] without A_3')
relation(VEC['Pi'][2], DATA['Pi'][2], noS4, 1, 'Pi[C_F^2] without S_4')

hdr('C. Rho/kappa content of the relations: model value of the data combination with rho symbolic')
for kv in (1, -1):
    for tgt, rl in ((1, base), (2, full)):
        lam = sp.symbols(f'm0:{len(rl)}')
        expr = sp.expand(VEC['Pi'][tgt].subs(kap, kv) - sum(l * r[1].subs(kap, kv) for l, r in zip(lam, rl)))
        sol = sp.solve([expr.coeff(s) for s in cons], lam, dict=True)[0]
        free = [l for l in lam if l not in sol]
        sol0 = {l: sp.sympify(sol.get(l, l)).subs({f: 0 for f in free}) for l in lam}
        rem = sp.expand(expr.subs(sol0))
        print(f'kappa={kv}, Pi[{["C_A^2","C_A C_F","C_F^2"][tgt]}]: Pi_model - sum lambda Obs_model =', rem,
              '  (depends on rho:', rem.has(rho), ')')

# ------------------------------------------------------------------------------------------------------------------
hdr('D. Rank analysis with rho treated as an unknown as well (kappa = +1): what the data fix')
for kv in (1,):
    for lbl, rl in (('S1,S3,A1,A2', base), ('all six', full)):
        M = sp.Matrix([[sp.expand(r[1].subs(kap, kv)).coeff(s) for s in comps] for r in rl])
        b = sp.Matrix([r[2] - sp.expand(r[1].subs(kap, kv)).subs({s: 0 for s in comps}) for r in rl])
        sol = sp.linsolve((M, b), comps)
        sol = list(sol)
        print(f'{lbl}: rank {M.rank()} of {len(rl)} rows; consistent: {bool(sol)}')
        if sol:
            sd = dict(zip(comps, sol[0]))
            print('   rho_0 =', sd[rho])
            for tgt in (1, 2):
                print(f'   Pi[{tgt}] =', sp.simplify(VEC['Pi'][tgt].subs(kap, kv).subs(sd)))
            sig = [sp.simplify((VEC['PiM'][j] - VEC['Pi'][j]).subs(kap, kv).subs(sd)) for j in range(3)]
            print('   zeta_2/N of P^(1)- - P^(1)+ (C_A^2, C_A C_F, C_F^2) =', sig)


==> anc/numbers/deposit/R4/open03_check/c3_side.out <==
(1) Three-loop C_A C_F^2 entry of A_1^+/A_1^(1) given the one-loop C_A and two-loop C_A C_F entries
   wider=False: entries A1[C_A] = -r_A + v1+_A - 6,  A2[C_A C_F] = kP1+_A - r_A + 2*v1+_A + 36,  A3[C_A C_F^2] = 2*kP1+_A/3 - r_A/3 + v1+_A + 78
      -> predicted A3[C_A C_F^2] = 84   (data 84)
   wider=True: entries A1[C_A] = 12*al_A + 24*beta1+_A + 12*l1+_A - r_A + v1+_A - 6,  A2[C_A C_F] = 24*al_A + 72*beta1+_A + kP1+_A + 48*l1+_A - r_A + 2*v1+_A + 36,  A3[C_A C_F^2] = 10*al_A + 40*beta1+_A + 2*kP1+_A/3 + 30*l1+_A - r_A/3 + v1+_A + 78
      -> predicted A3[C_A C_F^2] = -2*al_A + 2*l1+_A + 84   (data 84)

(2) Mutation: two-loop amplitude C_A C_F datum 48 -> 50; prediction of the C_A C_F part of the zeta_2/N term
   A2[C_A C_F] = 48: prediction = 0  (data 0)
   A2[C_A C_F] = 50: prediction = 4  (data 0)

(3) Components that no constant reaches (critic class): value of rho they fix
   kappa=1: [('S3[1]', [1]), ('S4[1]', [1]), ('S4[2]', [1]), ('A2[0]', [1]), ('A3[0]', [1]), ('A3[1]', [1])]
   kappa=-1: [('S3[1]', [5/7]), ('S4[1]', [4/5]), ('S4[2]', [53/67]), ('A2[0]', [5/7]), ('A3[0]', [4/5]), ('A3[1]', [29/37])]


==> anc/numbers/deposit/R4/open03_check/c3_side.py <==
"""Side checks: (1) the three-loop C_A C_F^2 amplitude entry (84) from A_1, A_2 in the critic and wider classes;
(2) mutation of a datum in the C_A C_F relation; (3) the rho values fixed by the components no constant reaches.
Run: python3 c3_side.py > c3_side.out"""
import sys, pickle
sys.path.insert(0, '.')
from c3_solver import *
d = pickle.load(open('c3_vectors.pkl', 'rb'))
VEC, DATA = d['VEC'], d['DATA']

print('(1) Three-loop C_A C_F^2 entry of A_1^+/A_1^(1) given the one-loop C_A and two-loop C_A C_F entries')
for wider in (False, True):
    Kc, comps = make_constants(wider)
    F = solve_system(Kc, 1)
    Am, _ = amp_singlet_plus(F, Kc)
    # keep rho = 1 (fixed by the C_A^L entries); wider class: rho_A = 0
    sub = {sp.Symbol('rho_0'): 1}
    if wider:
        sub[sp.Symbol('rho_A')] = 0
    vec = [to_CACF_lin(sp.expand(Am[L].subs(sub)), L, comps) for L in (1, 2, 3)]
    vA, rA, kA = sp.symbols('v1+_A r_A kP1+_A')
    s = sp.solve([vec[0][0] - 0, vec[1][1] - 48], [vA, rA], dict=True)[0]
    pred = sp.expand(vec[2][2].subs(s))
    print(f'   wider={wider}: entries A1[C_A] = {vec[0][0]},  A2[C_A C_F] = {vec[1][1]},  A3[C_A C_F^2] = {vec[2][2]}')
    print(f'      -> predicted A3[C_A C_F^2] = {pred}   (data 84)')

print('\n(2) Mutation: two-loop amplitude C_A C_F datum 48 -> 50; prediction of the C_A C_F part of the zeta_2/N term')
lam = {('S1', 0): 4, ('S3', 2): sp.Rational(1, 2), ('A1', 0): -2, ('A2', 1): 2}
for A2v in (48, 50):
    D = {k: list(v) for k, v in DATA.items()}
    D['A2'][1] = A2v
    print(f'   A2[C_A C_F] = {A2v}: prediction =', sum(c * D[k][j] for (k, j), c in lam.items()), ' (data 0)')

print('\n(3) Components that no constant reaches (critic class): value of rho they fix')
kap_ = sp.Symbol('kappa'); rho = sp.Symbol('rho_0')
for kv in (1, -1):
    out = []
    for k, js in (('S3', [1]), ('S4', [1, 2]), ('A2', [0]), ('A3', [0, 1])):
        for j in js:
            e = VEC[k][j].subs(kap_, kv)
            assert e.free_symbols <= {rho}, (k, j, e)
            out.append((f'{k}[{j}]', sp.solve(sp.Eq(e, DATA[k][j]), rho)))
    print(f'   kappa={kv}:', out)


==> anc/numbers/deposit/R4/open03_check/c3_solver.py <==
"""Independent check of OPEN-03 (R4 repair).  Own solver of eq. (system) of draft v2, written from the paper
and from the SETUP paragraph of the OPEN-03 report, without reading o3_system.py / o3_main.py / o3_check.gp.

Representation.  Every partial wave is F = sum_{n>=1} a^n ( A_n w^(1-2n) + z B_n w^(3-2n) ), with z = zeta_2 kept to
first order (pi^2 = 6 z).  The zeta_2-free part of eq. (system) is the double-log Kirschner-Lipatov system, which is
homogeneous (only LL), and every NNLL constant comes with a factor zeta_2 and a relative w^2 or a, so the zeta_2 part is
exactly NNLL.  The equation w F^(n) = RHS^(n) is solved order by order: A_n = RHS_LL^(n), B_n = RHS_NNLL^(n).

Colour: SU(N) with symbolic N, basis (1, A).  C_F=(N^2-1)/(2N), C_A=N, b_1=C_F, b_A=-1/(2N),
T_rc = [[0, -(N^2-1)/N], [-1/N, 2/N - N/2]] (eq. (TrcSUN)).

Constants (31 symbols; 62 components in the wider colour class):
  per (R,t) in {1,A} x {+,-}:  beta (Born pi^2 w^2), v (Born, order a), l (pair pi^2 w^2), kP (pair, order a)
  adjoint only (C_1 = 0):      kE (Sudakov, order a), g (Sudakov phase pi^2 w)
  rho (scale of psi^+), u (psi^- = 2/w - (1+u) z w), kS (order-a correction of the psi^- term)
  maps P^t = (1 + c_t pi^2 w^2 + d_t z a) F_1^t + e_t z a w ;  amplitude: eta^+ -> cos(pi w/2)(1 + al pi^2 w^2),
  scalar factor (1 - r z a).
Order-a constants X = X_A C_A + X_F C_F.  Order-a^0 constants: X_0 (critic's class) or X_0 + X_A C_A/C_F (wider class).
"""
import sympy as sp

N, kap = sp.symbols('N kappa')
CF = (N**2 - 1) / (2 * N)
CA = N
bR = {'1': CF, 'A': -1 / (2 * N)}
Cas = {'1': 0, 'A': N}
T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
CH = ['1', 'A']
SG = ['+', '-']

ORDER_A = []   # names of order-a constants
ORDER_0 = []   # names of order-a^0 constants
for R in CH:
    for t in SG:
        ORDER_0 += [f'beta{R}{t}', f'l{R}{t}']
        ORDER_A += [f'v{R}{t}', f'kP{R}{t}']
for t in SG:
    ORDER_A += [f'kEA{t}']
    ORDER_0 += [f'gA{t}']
ORDER_0 += ['rho', 'u', 'cp', 'cm', 'al']
ORDER_A += ['kS', 'dp', 'dm', 'ep', 'em', 'r']
assert len(ORDER_A) + len(ORDER_0) == 31


def make_constants(wider):
    """Return dict name -> SU(N) expression, and the list of component symbols."""
    val, comps = {}, []
    for nm in ORDER_A:
        sA, sF = sp.symbols(f'{nm}_A {nm}_F')
        val[nm] = sA * CA + sF * CF
        comps += [sA, sF]
    for nm in ORDER_0:
        s0 = sp.Symbol(f'{nm}_0')
        if wider:
            sA = sp.Symbol(f'{nm}_A')
            val[nm] = s0 + sA * CA / CF
            comps += [s0, sA]
        else:
            val[nm] = s0
            comps += [s0]
    return val, comps


def zero_constants():
    val = {nm: 0 for nm in ORDER_A + ORDER_0}
    val['rho'] = 1
    return val


def solve_system(K, kappa, nmax=5):
    """K: dict of constant values.  Returns F[(R,t)] = list of (A_n, B_n), index n (index 0 unused)."""
    F = {(R, t): [(0, 0)] * (nmax + 1) for R in CH for t in SG}

    def sq(R, t, n):  # (F^2)^(n): (LL, NNLL)
        LL = sum(F[(R, t)][i][0] * F[(R, t)][n - i][0] for i in range(1, n))
        NN = sum(F[(R, t)][i][0] * F[(R, t)][n - i][1] + F[(R, t)][i][1] * F[(R, t)][n - i][0] for i in range(1, n))
        return LL, NN

    def TF(R, t, m):  # (sum_R' T_RR' F_R'^t)^(m)
        if m < 1:
            return 0, 0
        return (sum(T[(R, Rp)] * F[(Rp, t)][m][0] for Rp in CH), sum(T[(R, Rp)] * F[(Rp, t)][m][1] for Rp in CH))

    for n in range(1, nmax + 1):
        new = {}
        for R in CH:
            for t in SG:
                k = R + t
                LL, NN = 0, 0
                # Born 2 a b_R [1 + beta pi^2 w^2 + v z a]
                if n == 1:
                    LL += 2 * bR[R]
                    NN += 2 * bR[R] * 6 * K['beta' + k]
                if n == 2:
                    NN += 2 * bR[R] * K['v' + k]
                # Sudakov 2 a C_R [1 + kE z a][F' + (phi + g pi^2 w) F]
                if R == 'A':
                    g, kE = K['gA' + t], K['kEA' + t]

                    def H(m):
                        if m < 1:
                            return 0, 0
                        Am, Bm = F[(R, t)][m]
                        if t == '+':   # phi^+ = -(3/2) z w
                            return (1 - 2 * m) * Am, (3 - 2 * m) * Bm - sp.Rational(3, 2) * Am + 6 * g * Am
                        # phi^- = 1/w - z w / 2
                        return (2 - 2 * m) * Am, (4 - 2 * m) * Bm - sp.Rational(1, 2) * Am + 6 * g * Am
                    h1 = H(n - 1)
                    h2 = H(n - 2)
                    LL += 2 * Cas[R] * h1[0]
                    NN += 2 * Cas[R] * h1[1] + 2 * Cas[R] * kE * h2[0]
                # quark pair [1 + l pi^2 w^2 + kP z a] F^2
                q1 = sq(R, t, n)
                q0 = sq(R, t, n - 1) if n >= 2 else (0, 0)
                LL += q1[0]
                NN += q1[1] + 6 * K['l' + k] * q1[0] + K['kP' + k] * q0[0]
                # signature-changing 2 a kappa psihat^t sum T F^{-t}
                ot = '-' if t == '+' else '+'
                tf1 = TF(R, ot, n - 1)
                if t == '+':   # psihat^+ = rho * (-3 z w)
                    NN += 2 * kappa * K['rho'] * (-3) * tf1[0]
                else:          # psihat^- = (2/w - (1+u) z w)(1 + kS z a)
                    tf2 = TF(R, ot, n - 2)
                    LL += 4 * kappa * tf1[0]
                    NN += 4 * kappa * tf1[1] - 2 * kappa * (1 + K['u']) * tf1[0] + 4 * kappa * K['kS'] * tf2[0]
                new[(R, t)] = (sp.together(sp.expand(LL)), sp.expand(NN))
        for key in new:
            F[key][n] = new[key]
    return F


def maps(F, K, nmax=5):
    """P^t coefficients (A^P_n, B^P_n)."""
    P = {}
    for t, c, d, e in (('+', 'cp', 'dp', 'ep'), ('-', 'cm', 'dm', 'em')):
        lst = [(0, 0)]
        for n in range(1, nmax + 1):
            A, B = F[('1', t)][n]
            Bp = B + 6 * K[c] * A + (K[d] * F[('1', t)][n - 1][0] if n >= 2 else 0) + (K[e] if n == 1 else 0)
            lst.append((A, sp.expand(Bp)))
        P[t] = lst
    return P


def S_coeffs(Pp, nmax=4):
    """S_n = zeta_2 part of coefficient of a^n w^(4-2n) in S = P(P - w) + 2 a C_F; also the LL part (must vanish)."""
    out, ll = {}, {}
    for n in range(1, nmax + 1):
        L = sum(Pp[i][0] * Pp[n - i][0] for i in range(1, n)) - Pp[n][0] + (2 * CF if n == 1 else 0)
        Z = sum(Pp[i][0] * Pp[n - i][1] + Pp[i][1] * Pp[n - i][0] for i in range(1, n)) - Pp[n][1]
        out[n] = sp.factor(sp.simplify(Z))
        ll[n] = sp.simplify(L)
    return out, ll


def amp_singlet_plus(F, K, Lmax=3):
    """Coefficient of zeta_2 a^L Lt^(2L-2) in A_1^+/A_1^(1), L = 1..Lmax, and the LL coefficient of a^L Lt^(2L).
    A_1^+ = (1 - r z a) Res_w e^{w Lt} cos(pi w/2)(1 + al pi^2 w^2) F_1^+ ; Born = 2 a C_F."""
    out, ll = {}, {}
    for L in range(1, Lmax + 1):
        A1, B1 = F[('1', '+')][L + 1]
        AL = F[('1', '+')][L][0]
        val = (B1 + (6 * K['al'] - sp.Rational(3, 4)) * A1 - K['r'] * AL) / (2 * CF * sp.factorial(2 * L - 2))
        out[L] = sp.expand(sp.simplify(val))
        ll[L] = sp.factor(A1 / (2 * CF * sp.factorial(2 * L)))
    return out, ll


def amp_LL_all(F, Lmax=3):
    """LL coefficients for both channels and signatures, divided by the channel's Born term 2 a b_R.
    + : coefficient of a^L Lt^(2L);  - : coefficient of a^L Delta Lt^(2L-1), with eta^- = -i sin(pi w/2) -> Delta w/2."""
    res = {}
    for R in CH:
        for L in range(1, Lmax + 1):
            Ap = F[(R, '+')][L + 1][0]
            Am = F[(R, '-')][L + 1][0]
            res[(R, '+', L)] = sp.factor(Ap / (2 * bR[R] * sp.factorial(2 * L)))
            res[(R, '-', L)] = sp.factor(Am / 2 / (2 * bR[R] * sp.factorial(2 * L - 1)))
    return res


# ---------- colour-basis conversion: homogeneous degree-d function of N -> coefficients of C_A^(d-j) C_F^j ----------
def to_CACF(expr, d):
    """Return [c_0..c_d] with expr = sum_j c_j C_A^(d-j) C_F^j in SU(N); raises if not representable.
    expr = N^d p(1/N^2), deg p <= d;  C_A^(d-j) C_F^j = N^d ((1-u)/2)^j with u = 1/N^2."""
    u, w = sp.symbols('u_ w_')
    f = sp.cancel(sp.together(expr * N**d))
    if sp.denom(f) != 1 and not sp.denom(f).is_number:
        raise ValueError('not a polynomial in N after multiplying by N^d: %s' % f)
    fp = sp.Poly(sp.expand(f), N)
    if fp.degree() > 2 * d:
        raise ValueError('degree too high')
    p = 0
    for (k,), c in zip(fp.monoms(), fp.coeffs()):
        if (2 * d - k) % 2:
            raise ValueError('odd power: not a function of N^2 times N^d')
        p += c * u**((2 * d - k) // 2)
    q = sp.Poly(sp.expand(sp.sympify(p).subs(u, 1 - 2 * w)), w)
    if q.degree() > d:
        raise ValueError('not homogeneous of degree %d' % d)
    return [sp.nsimplify(q.coeff_monomial(w**j)) for j in range(d + 1)]


def to_CACF_lin(expr, d, syms):
    """Same, for an expression linear in the symbols syms (coefficients may contain kappa)."""
    expr = sp.expand(expr)
    out = [0] * (d + 1)
    const = expr.subs({s: 0 for s in syms})
    parts = [(1, const)] + [(s, sp.expand(expr).coeff(s)) for s in syms]
    for s, cexp in parts:
        if cexp == 0:
            continue
        cexp = sp.together(cexp)
        # separate kappa polynomially
        cp = sp.Poly(sp.expand(sp.numer(cexp)), kap)
        den = sp.denom(cexp)
        for (kp,), cc in zip(cp.monoms(), cp.coeffs()):
            v = to_CACF(cc / den, d)
            for j in range(d + 1):
                out[j] += s * kap**kp * v[j]
    return [sp.expand(x) for x in out]


==> anc/numbers/deposit/R4/open03_check/c3_wider.out <==
====================================================================================================
kappa = 1, wider class, 62 component symbols

  constraints S1,S3,A1,A2: 15 equations; solutions found: 1
   fixed to numbers: {'rho_0': 1, 'rho_A': 0}
   zeta_2/N of P^(1)+ = -(N - 1)*(N + 1)*(6*N**2*al_0 + 12*N**2*al_A - 6*N**2*cp_0 - 12*N**2*cp_A + N**2 - 6*al_0 + 6*cp_0 - 1)/N**2
   in (C_A^2, C_A C_F, C_F^2): [0, -24*al_A + 24*cp_A, -24*al_0 + 24*cp_0 - 4]
   minus data: -(N - 1)*(N + 1)*(6*N**2*al_0 + 12*N**2*al_A - 6*N**2*cp_0 - 12*N**2*cp_A - N**2 - 6*al_0 + 6*cp_0 + 1)/N**2

  constraints S1,S3,S4,A1,A2,A3: 26 equations; solutions found: 1
   fixed to numbers: {'rho_0': 1, 'rho_A': 0}
   zeta_2/N of P^(1)+ = -2*(N - 1)**2*(N + 1)**2/N**2
   in (C_A^2, C_A C_F, C_F^2): [0, 0, -8]
   minus data: 0
====================================================================================================
kappa = -1, wider class, 62 component symbols

  constraints S1,S3,A1,A2: 15 equations; solutions found: 1
   fixed to numbers: {'rho_0': 5/7, 'rho_A': 0}
   zeta_2/N of P^(1)+ = -(N - 1)*(N + 1)*(6*N**2*al_0 + 12*N**2*al_A - 6*N**2*cp_0 - 12*N**2*cp_A + N**2 - 6*al_0 + 6*cp_0 - 1)/N**2
   in (C_A^2, C_A C_F, C_F^2): [0, -24*al_A + 24*cp_A, -24*al_0 + 24*cp_0 - 4]
   minus data: -(N - 1)*(N + 1)*(6*N**2*al_0 + 12*N**2*al_A - 6*N**2*cp_0 - 12*N**2*cp_A - N**2 - 6*al_0 + 6*cp_0 + 1)/N**2

  constraints S1,S3,S4,A1,A2,A3: 26 equations; solutions found: 0


==> anc/numbers/deposit/R4/open03_check/c3_wider.py <==
"""Independent check of OPEN-03, wider colour class: order-a^0 constants X_0 + X_A C_A/C_F (rho included).
Constraints imposed as identities in N in SU(N) (numerator coefficients), since a C_A/C_F part can produce
structures outside the C_A, C_F polynomial basis.  Run: python3 c3_wider.py > c3_wider.out"""
import sys
sys.path.insert(0, '.')
from c3_solver import *

DFA = (N**2 - 1) * (N**2 + 6) / 48
S3data = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4data = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * DFA)
S1data = 4 * CF
A1data = sp.Rational(13, 2) * CF
A2data = -15 * CA**2 + 48 * CA * CF - 41 * CF**2
A3data = 12 * CA**3 - 58 * CA**2 * CF + 84 * CA * CF**2 - sp.Rational(451, 12) * CF**3
PIdata = -8 * CF**2


def identity_eqs(expr):
    num = sp.numer(sp.together(sp.expand(expr)))
    return [c for c in sp.Poly(sp.expand(num), N).coeffs()]


Kc, comps = make_constants(True)
for kv in (1, -1):
    F = solve_system(Kc, kv)
    P = maps(F, Kc)
    S, _ = S_coeffs(P['+'])
    Am, _ = amp_singlet_plus(F, Kc)
    Pi = P['+'][2][1]
    sets = {'S1,S3,A1,A2': [(S[1], S1data), (S[3], S3data), (Am[1], A1data), (Am[2], A2data)]}
    sets['S1,S3,S4,A1,A2,A3'] = sets['S1,S3,A1,A2'] + [(S[4], S4data), (Am[3], A3data)]
    print('=' * 100)
    print(f'kappa = {kv}, wider class, {len(comps)} component symbols')
    for lbl, cl in sets.items():
        eqs = []
        for m, dval in cl:
            eqs += identity_eqs(m - dval)
        sol = sp.solve(eqs, comps, dict=True)
        print(f'\n  constraints {lbl}: {len(eqs)} equations; solutions found: {len(sol)}')
        if not sol:
            continue
        sol = sol[0]
        fixed = {k: v for k, v in sol.items() if v.free_symbols == set()}
        print('   fixed to numbers:', {str(k): v for k, v in fixed.items()})
        pv = sp.factor(sp.simplify(Pi.subs(sol)))
        print('   zeta_2/N of P^(1)+ =', pv)
        try:
            vec = to_CACF_lin(sp.simplify(Pi.subs(sol)), 2, comps)
            print('   in (C_A^2, C_A C_F, C_F^2):', [sp.expand(x) for x in vec])
        except Exception as ex:
            print('   (not a C_A, C_F polynomial):', ex)
        print('   minus data:', sp.factor(sp.simplify(Pi.subs(sol) - PIdata)))


==> anc/numbers/deposit/R5/README.txt <==
Deposit item R5: calculations made before submission.

Each part is a copy of the programs of one computation of the round and of the outputs they wrote; the programs name
their inputs by paths of the project tree (ma_a/...), which correspond to the parts here, to the published files of
numbers/published/ and to the other published files that section 3 of README.txt describes.
Every value of the round was computed twice: the part without suffix holds the program that produced it first,
the part *_check the separate recomputation, which did not use the first result. make_numbers.py (section I13)
reads the outputs listed in MANIFEST.tsv (sha256 checked), requires the two values to agree, and recomputes each value with
its own solver and group data wherever its machinery allows.

  count         python3 t1_solver_shifts.py; python3 t1_counts.py; python3 t1_xk_p0.py
                (t1_counts.py compares counts from an earlier version of this work with numbers.tex.
                The current numbers.tex has different counts, so it reports SOME CHECK FAILED and exits with
                status 1. make_numbers.py computes and checks the current count.)
  count_check   python3 ve_series_v2.py; gp -q ve_series_dual.gp; python3 ve_count.py; python3 ve_tally.py; python3 ve_p0.py;
                python3 ve_sun_system.py
  asym          python3 t2_asym.py; python3 t2_repair_space.py; python3 t2_constants.py; python3 t2_controls.py; python3 t2_p4minus_nll.py
  asym_check    python3 groupdata.py; python3 check_groups_S.py; python3 item1_corrections.py; python3 item2_nll_term.py;
                python3 item2b_xspace.py; python3 item3_pminus_quartic.py; python3 item3b_quartic_structure.py; python3 item45_born_map.py;
                python3 item6_constants.py; python3 item6b_subsets.py
  amp           python3 t3_forward_eps.py; python3 t3_eps0_renormalized.py; python3 t3_eps0_crosscheck.py; python3 t3_catani_LL.py;
                python3 t3_split_dipole_ladder.py; python3 t3_split_dipole_ladder_K11.py  (the ancillary files of arXiv:2108.00055 and
                the expansion tables of numbers/deposit/AMP are read from the paths named in the programs)
  amp_check     wolfram -script data_eps0.wl; wolfram -script data_split.wl; wolfram -script nf_check.wl; wolfram -script iree_solver.wl;
                python3 iree_check.py; gp -q gcheck/gnum.gp
  regge         python3 t4_mixed_pair.py; python3 t4_even_omega.py; python3 t4_quartic_even.py; python3 t4_alt_sums.py
  regge_check   python3 vg_baseline.py; python3 vg_task1_mixed_pair.py; python3 vg_task1_m1_second_order.py; python3 vg_task23_fulltrig.py;
                python3 vg_task3_even_omega.py; python3 vg_extra_checks.py; wolfram -script vg_wolfram_check.wl
  n4            python3 t5_fplll.py; wolfram -script t5_continue.wl; wolfram -script t5_bfkl_line1.wl; python3 t5_line1_profile.py;
                python3 t5_line1_largeM.py; wolfram -script t5_basis_dl.wl; python3 t5_basis_check.py; python3 t5_factor_check.py;
                python3 t5_born_robust.py; python3 t5_lo_residue.py; python3 t5_s5_sign.py
  n4_check      python3 bs2s.py; python3 run_kv.py; python3 per_basis.py; python3 rank_fast.py; python3 rank_extra.py; python3 lll_kernel.py;
                python3 dl_w5_direct.py; python3 full_kv_limits.py; python3 moments.py; python3 H_values.py; python3 largeM_eval.py;
                python3 konishi_fp.py  (kvdata.py reads NPN4v1.tex of arXiv:2103.16420v1 and paperv2.tex of
                arXiv:2409.09463v2 at project paths; konishi_fp.py also reads paperv2.tex. The values of eq. (48)
                of arXiv:1910.09428v1 are typed in konishi_fp.py; no program here reads that source. The lists of
                words transcribed from the 2103.16420 and 2409.09463 sources are regenerated by run_kv.py.)
  color         python3 t6_color_reduction.py; python3 t6_explicit_check.py; python3 t6_compact_dn.py; python3 t6_fiveloop_dkmv.py;
                python3 t6_tan_ratio.py; wolfram -script t6_closedform_su2.wl; python3 t6_products.py
                (t6_products.py, added on 19 October 2026, lists the products of quark invariants in S_3 to S_8
                from the recursion and the moments of t6_color_reduction.json: none in S_3 to S_6, the first in S_7)
  color_check   python3 va_tower_d45.py
  color_check2  vb_color.py and vb_float_check.py use the Python interpreter of the SageMath installation.
                Use sage -python where the sage script offers it:
                sage -python vb_color.py; sage -python vb_float_check.py; python3 vb_mutations.py
  fiveloop_check  python3 p1_regular.py; python3 p2_x0.py; python3 vh_main.py; python3 s5_sun_check.py; python3 count_params.py;
                wolfram -script vh_cross.wl
  n3ll          python3 n3ll_nf_check.py; python3 n3ll_decompose.py; python3 kl47_misprints.py; python3 misprint_check.py


==> anc/numbers/deposit/R5/amp/t3_catani_LL.out <==
singlet  minimal     : Lt^2 (even) = (Nc - 1)*(Nc + 1)/(2*Nc),  Delta*Lt (odd) = (Nc**2 + 3)/(2*Nc)
singlet  Catani-type : Lt^2 (even) = (Nc - 1)*(Nc + 1)/(2*Nc),  Delta*Lt (odd) = (Nc - 1)*(Nc + 1)/(2*Nc)
adjoint  minimal     : Lt^2 (even) = -(2*Nc**2 + 1)/(2*Nc),  Delta*Lt (odd) = (2*Nc**2 + 3)/(2*Nc)
adjoint  Catani-type : Lt^2 (even) = -1/(2*Nc),  Delta*Lt (odd) = -1/(2*Nc)


==> anc/numbers/deposit/R5/amp/t3_catani_LL.py <==
"""
t3_catani_LL.py  (R5, T3-01; 1 Oct 2026)
Catani's one-loop operator, eq. (13) of hep-ph/9802439 (held: ma_a/dossier/papers/c7/hep-ph_9802439.pdf, read at source):
  I^(1) = (1/2) e^{-eps psi(1)}/Gamma(1-eps) sum_i (1/T_i^2) V_i^sing(eps) sum_{j!=i} T_i.T_j (mu^2 e^{-i lambda_ij pi}/(2 p_i.p_j))^eps,
  V_i^sing = T_i^2/eps^2 + gamma_i/eps,   normalization M^(1) = (alpha_s/2pi) I^(1) M^(0) + finite.
In units of alpha_s/(4pi), its eps^0 part contains  sum_{i<j} T_i.T_j ln^2(mu^2/(-s_ij))  (double logarithms), plus single
logarithms (gamma_i) and constants.  At mu^2 = |t| in the forward limit this double-log part is
  -T_t^2 Lt^2 + 2 T_rc Delta Lt - T_t^2 Delta^2/4 .
Check: subtracting it from the minimal finite remainder of 2108.00055 at one loop removes every Lt^2 (positive signature) and
Delta*Lt (negative signature) coefficient in both channels, i.e. Catani's scheme has no one-loop double logarithms at mu^2 = |t|.
"""
import json, sympy as sp
Nc, ly = sp.symbols('Nc ly'); Lt, PI = sp.symbols('Lt PI')
raw = json.load(open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json'))
N = Nc
Tt2 = sp.diag(0, N); Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
def vec(reg, L):
    dd = raw[str((reg, 'nonflip', L))]['0']
    v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
    return sp.Matrix([Nc * v1 + v2, v2]).applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
out = {}
for reg, Dv in (('I', -sp.I * PI), ('II', sp.I * PI)):
    H0, H1 = vec(reg, 0), vec(reg, 1)
    dbl = (-Tt2 * Lt**2 + 2 * Trc * Dv * Lt - Tt2 * Dv**2 / 4) * H0
    out[reg] = (H0, H1, (H1 - dbl).applyfunc(sp.expand))
for idx, R in ((0, 'singlet'), (1, 'adjoint')):
    tr = out['I'][0][idx]
    for name, k in (('minimal', 1), ('Catani-type', 2)):
        ev = sp.expand(sp.cancel((out['I'][k][idx] + out['II'][k][idx]) / 2 / tr))
        od = sp.expand(sp.cancel((out['I'][k][idx] - out['II'][k][idx]) / 2 / tr / (-sp.I * PI)))
        print(f"{R:8s} {name:12s}: Lt^2 (even) = {sp.factor(ev.coeff(Lt, 2))},  Delta*Lt (odd) = {sp.factor(od.coeff(Lt, 1))}")


==> anc/numbers/deposit/R5/amp/t3_eps0_crosscheck.json <==
{"zeta2_Lt4_singlet_plus_SUN": "(275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)"}

==> anc/numbers/deposit/R5/amp/t3_eps0_crosscheck.out <==
region I: eq. (5.16) bookkeeping check, nonzero orders <= eps^2: []  [3s]
region II: eq. (5.16) bookkeeping check, nonzero orders <= eps^2: []  [8s]
[H_ren^(3)]_0, positive-signature singlet / tree, zeta2 Lt^4 coefficient: (275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)
  Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): [231/4, -213, 1171/6, 271/12]
  LL (Lt^6) coefficient: -7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)
time 11s


==> anc/numbers/deposit/R5/amp/t3_eps0_crosscheck.py <==
"""
t3_eps0_crosscheck.py  (R5, T3; second code path for t3_eps0_renormalized.py)

Builds H_ren^(1)(eps) and H_ren^(2)(eps) as Laurent series (poles included) from the file remainders and Z, then applies
eq. (5.17) of 2108.00055 literally:  H_fin^(3) = H_ren^(3) - I3 H0 - I2 H_ren^(1) - I1 H_ren^(2),  I1 = Z1, I2 = Z2 - Z1^2,
I3 pure poles (its printed finite Delta_4 has no Lt^4); hence [H_ren^(3)]_0 = H_fin^(3) + [I2 H_ren^(1)]_0 + [I1 H_ren^(2)]_0.
Checks: (i) the pole parts of [I1 H_ren^(1)] reproduce those of H_ren^(2) - H_fin^(2)(eps) - I2 H0 (consistency of bookkeeping);
(ii) the zeta2 Lt^4 coefficient of the positive-signature singlet of [H_ren^(3)]_0 / tree, Casimir basis, compared with the
first code path (t3_eps0_renormalized.json).
"""
import pickle, json, time
import sympy as sp
t0 = time.time()
Nc, nf, ly, z3, z5 = sp.symbols('Nc nf ly zeta3 zeta5')
Lt, PI = sp.symbols('Lt PI')
raw = json.load(open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json'))
N = Nc; CF = (N**2 - 1) / (2 * N); CA = N
Tt2 = sp.diag(0, N); Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]); E = sp.eye(2)

def get(reg, L):
    d = raw[str((reg, 'nonflip', L))]
    out = {}
    for k, dd in d.items():
        v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
        vec = sp.Matrix([Nc * v1 + v2, v2]).applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
        out[int(k)] = vec
    return out

def mul(A, B):           # Laurent dicts {power: matrix}
    C = {}
    for i, a in A.items():
        for j, b in B.items():
            C[i + j] = C.get(i + j, sp.zeros(a.shape[0], b.shape[1])) + a * b
    return C

def add(*args):
    C = {}
    for A in args:
        for i, a in A.items():
            C[i] = C.get(i, sp.zeros(*a.shape)) + a
    return C

def scal(A, s):
    return {i: a * s for i, a in A.items()}

b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
res = {}
for reg, Dv in (('I', -sp.I * PI), ('II', sp.I * PI)):
    O = Tt2 * Lt - Trc * Dv
    G0 = 4 * O - 12 * CF * E
    gc1 = (sp.Rational(268, 9) - 4 * PI**2 / 3) * CA - sp.Rational(40, 9) * nf
    gq1 = CF**2 * (-sp.Rational(3, 2) + 2 * PI**2 - 24 * z3) + CF * CA * (-sp.Rational(961, 54) - 11 * PI**2 / 6 + 26 * z3) + CF * nf * (sp.Rational(65, 27) + PI**2 / 3)
    G1 = gc1 * O + 4 * gq1 * E
    G0p = -16 * CF; G1p = -4 * CF * gc1
    Z1 = {-2: G0p / 4 * E, -1: G0 / 2}
    Z2 = {-4: G0p**2 / 32 * E, -3: G0p / 8 * (G0 - sp.Rational(3, 2) * b0 * E), -2: G0 * (G0 - 2 * b0 * E) / 8 + G1p / 16 * E, -1: G1 / 4}
    H = {L: get(reg, L) for L in (0, 1, 2, 3)}
    H0 = {0: H[0][0]}
    Hf1 = {k: v for k, v in H[1].items()}
    Hf2 = {k: v for k, v in H[2].items()}
    Hr1 = add(Hf1, mul(Z1, H0))
    Hr2 = add(Hf2, mul(Z1, Hf1), mul(Z2, H0))
    I1 = Z1
    I2 = add(Z2, scal(mul(Z1, Z1), -1))
    # check (i): eq. (5.16): H_fin^(2) = H_ren^(2) - I2 H0 - I1 H_ren^(1) holds order by order up to eps^2
    chk = add(Hr2, scal(mul(I2, H0), -1), scal(mul(I1, Hr1), -1), scal(Hf2, -1))
    bad = [p for p, m in chk.items() if p <= 2 and any(sp.expand(x) != 0 for x in m)]
    print(f"region {reg}: eq. (5.16) bookkeeping check, nonzero orders <= eps^2: {bad}  [{time.time()-t0:.0f}s]", flush=True)
    ren3_0 = H[3][0] + mul(I2, Hr1).get(0, sp.zeros(2, 1)) + mul(I1, Hr2).get(0, sp.zeros(2, 1))
    res[reg] = ren3_0.applyfunc(sp.expand), H[0][0]

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    return [sol[0][c] for c in cs] if len(sol) == 1 else None

tr = res['I'][1][0]
ev = sp.expand(sp.cancel((res['I'][0][0] + res['II'][0][0]) / 2 / tr))
ev_re = sp.expand((ev + ev.subs(sp.I, -sp.I)) / 2)
cz = sp.factor(sp.expand(ev_re.coeff(Lt, 4)).coeff(PI, 2) * 6)
print("[H_ren^(3)]_0, positive-signature singlet / tree, zeta2 Lt^4 coefficient:", cz)
if cz.has(nf):
    print("  nf^0 part Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3):", decompose(sp.factor(cz.subs(nf, 0)), 3))
    print("  nf^1 part:", sp.factor(sp.expand(cz).coeff(nf, 1)))
else:
    print("  Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3):", decompose(cz, 3))
print("  LL (Lt^6) coefficient:", sp.factor(ev_re.coeff(Lt, 6)))
json.dump({'zeta2_Lt4_singlet_plus_SUN': str(cz)}, open('PROJECT/ma_a/paper/revision/R5/T3/t3_eps0_crosscheck.json', 'w'))
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R5/amp/t3_eps0_renormalized.json <==
{
 "fin": {
  "L=1 singlet": {
   "LL_even": "(Nc - 1)*(Nc + 1)/(2*Nc)",
   "LL_odd": "(Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=1 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)/(2*Nc)",
   "LL_odd": "(2*Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=2 singlet": {
   "LL_even": "(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2)",
   "LL_odd": "(Nc**4 - 2*Nc**2 - 5)/(6*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-(5*Nc**4 + 14*Nc**2 + 41)/(4*Nc**2)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "-15",
    "48",
    "-41"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=2 adjoint": {
   "LL_even": "(2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2)",
   "LL_odd": "-(19*Nc**2 + 5)/(6*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=3 singlet": {
   "LL_even": "(Nc - 1)**3*(Nc + 1)**3/(144*Nc**3)",
   "LL_odd": "(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-(67*Nc**6 - 105*Nc**4 - 663*Nc**2 - 451)/(96*Nc**3)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "12",
    "-58",
    "84",
    "-451/12"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=3 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3)",
   "LL_odd": "-(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  }
 },
 "ren0": {
  "L=1 singlet": {
   "LL_even": "(Nc - 1)*(Nc + 1)/(2*Nc)",
   "LL_odd": "(Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=1 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)/(2*Nc)",
   "LL_odd": "(2*Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=2 singlet": {
   "LL_even": "0",
   "LL_odd": "-2*(2*Nc**2 + 1)/(3*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-6*(2*Nc**2 + 3)/Nc**2",
   "zeta2_Lt^(2L-2)_Casimir": [
    "-30",
    "96",
    "-72"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=2 adjoint": {
   "LL_even": "2*(2*Nc**2 + 1)/3",
   "LL_odd": "-2*(Nc**4 + 10*Nc**2 + 1)/(3*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=3 singlet": {
   "LL_even": "-7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)",
   "LL_odd": "-(21*Nc**6 - 343*Nc**4 - 245*Nc**2 + 99)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "(275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "231/4",
    "-213",
    "1171/6",
    "271/12"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=3 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)*(162*Nc**4 + 2*Nc**2 - 7)/(240*Nc**3)",
   "LL_odd": "(48*Nc**6 + 2662*Nc**4 + 376*Nc**2 - 99)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  }
 },
 "flip": {
  "L=1 fin I singlet": "Re: 0 | Im: 0",
  "L=1 fin II singlet": "Re: 0 | Im: 0",
  "L=1 ren0 I singlet": "Re: 0 | Im: 0",
  "L=1 ren0 II singlet": "Re: 0 | Im: 0",
  "L=2 fin I singlet": "Re: 0 | Im: 0",
  "L=2 fin II singlet": "Re: 0 | Im: 0",
  "L=2 ren0 I singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))",
  "L=2 ren0 II singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))",
  "L=2 D I singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))",
  "L=2 D II singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))",
  "L=3 fin I singlet": "Re: 0 | Im: PI**3*(-8/9 + 16/(9*Nc**2) - 8/(9*Nc**4)) + PI*(22/3 - 44/(3*Nc**2) + 22/(3*Nc**4))",
  "L=3 fin II singlet": "Re: 0 | Im: PI**3*(8/9 - 16/(9*Nc**2) + 8/(9*Nc**4)) + PI*(-22/3 + 44/(3*Nc**2) - 22/(3*Nc**4))",
  "L=3 ren0 I singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14393/288 + 137*nf/(144*Nc) + 9781/(288*Nc**2) - 67*nf/(144*Nc**3) - 1459/(288*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3391/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 3409/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 2047/(96*Nc**4))",
  "L=3 ren0 II singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14393/288 - 137*nf/(144*Nc) - 9781/(288*Nc**2) + 67*nf/(144*Nc**3) + 1459/(288*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3391/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 3409/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 2047/(96*Nc**4))",
  "L=3 D I singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14137/288 + 137*nf/(144*Nc) + 9269/(288*Nc**2) - 67*nf/(144*Nc**3) - 401/(96*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3215/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 1297/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 917/(32*Nc**4))",
  "L=3 D II singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14137/288 - 137*nf/(144*Nc) - 9269/(288*Nc**2) + 67*nf/(144*Nc**3) + 401/(96*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3215/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 1297/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 917/(32*Nc**4))"
 }
}

==> anc/numbers/deposit/R5/amp/t3_eps0_renormalized.out <==
nonflip region I assembled [7s]
nonflip region II assembled [14s]
flip region I assembled [15s]
flip region II assembled [16s]

===== fin: finite remainder
  L=1 singlet: {'LL_even': '(Nc - 1)*(Nc + 1)/(2*Nc)', 'LL_odd': '(Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=1 adjoint: {'LL_even': '-(2*Nc**2 + 1)/(2*Nc)', 'LL_odd': '(2*Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=2 singlet: {'LL_even': '(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2)', 'LL_odd': '(Nc**4 - 2*Nc**2 - 5)/(6*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-(5*Nc**4 + 14*Nc**2 + 41)/(4*Nc**2)', 'zeta2_Lt^(2L-2)_Casimir': ['-15', '48', '-41'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=2 adjoint: {'LL_even': '(2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2)', 'LL_odd': '-(19*Nc**2 + 5)/(6*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=3 singlet: {'LL_even': '(Nc - 1)**3*(Nc + 1)**3/(144*Nc**3)', 'LL_odd': '(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-(67*Nc**6 - 105*Nc**4 - 663*Nc**2 - 451)/(96*Nc**3)', 'zeta2_Lt^(2L-2)_Casimir': ['12', '-58', '84', '-451/12'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=3 adjoint: {'LL_even': '-(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3)', 'LL_odd': '-(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}

===== ren0: eps^0 coefficient of the renormalized amplitude
  L=1 singlet: {'LL_even': '(Nc - 1)*(Nc + 1)/(2*Nc)', 'LL_odd': '(Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=1 adjoint: {'LL_even': '-(2*Nc**2 + 1)/(2*Nc)', 'LL_odd': '(2*Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=2 singlet: {'LL_even': '0', 'LL_odd': '-2*(2*Nc**2 + 1)/(3*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-6*(2*Nc**2 + 3)/Nc**2', 'zeta2_Lt^(2L-2)_Casimir': ['-30', '96', '-72'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=2 adjoint: {'LL_even': '2*(2*Nc**2 + 1)/3', 'LL_odd': '-2*(Nc**4 + 10*Nc**2 + 1)/(3*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=3 singlet: {'LL_even': '-7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)', 'LL_odd': '-(21*Nc**6 - 343*Nc**4 - 245*Nc**2 + 99)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '(275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)', 'zeta2_Lt^(2L-2)_Casimir': ['231/4', '-213', '1171/6', '271/12'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=3 adjoint: {'LL_even': '-(2*Nc**2 + 1)*(162*Nc**4 + 2*Nc**2 - 7)/(240*Nc**3)', 'LL_odd': '(48*Nc**6 + 2662*Nc**4 + 376*Nc**2 - 99)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}

===== flip helicity (+--+): y^0 constants of the finite remainder and of [H_ren]_{eps^0} (singlet component)
  L=1 fin region I: singlet Re: 0 | Im: 0
  L=1 fin region II: singlet Re: 0 | Im: 0
  L=1 ren0 region I: singlet Re: 0 | Im: 0
  L=1 ren0 region II: singlet Re: 0 | Im: 0
  L=2 fin region I: singlet Re: 0 | Im: 0
  L=2 fin region II: singlet Re: 0 | Im: 0
  L=2 ren0 region I: singlet Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))
  L=2 ren0 region II: singlet Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))
  L=2 subtraction term D = ren0 - fin, region I, singlet: Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))
  L=2 subtraction term D = ren0 - fin, region II, singlet: Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))
  L=3 fin region I: singlet Re: 0 | Im: PI**3*(-8/9 + 16/(9*Nc**2) - 8/(9*Nc**4)) + PI*(22/3 - 44/(3*Nc**2) + 22/(3*Nc**4))
  L=3 fin region II: singlet Re: 0 | Im: PI**3*(8/9 - 16/(9*Nc**2) + 8/(9*Nc**4)) + PI*(-22/3 + 44/(3*Nc**2) - 22/(3*Nc**4))
  L=3 ren0 region I: singlet Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14393/288 + 137*nf/(144*Nc) + 9781/(288*Nc**2) - 67*nf/(144*Nc**3) - 1459/(288*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3391/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 3409/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 2047/(96*Nc**4))
  L=3 ren0 region II: singlet Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14393/288 - 137*nf/(144*Nc) - 9781/(288*Nc**2) + 67*nf/(144*Nc**3) + 1459/(288*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3391/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 3409/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 2047/(96*Nc**4))
  L=3 subtraction term D = ren0 - fin, region I, singlet: Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14137/288 + 137*nf/(144*Nc) + 9269/(288*Nc**2) - 67*nf/(144*Nc**3) - 401/(96*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3215/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 1297/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 917/(32*Nc**4))
  L=3 subtraction term D = ren0 - fin, region II, singlet: Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14137/288 - 137*nf/(144*Nc) - 9269/(288*Nc**2) + 67*nf/(144*Nc**3) + 401/(96*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3215/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 1297/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 917/(32*Nc**4))
time 21s


==> anc/numbers/deposit/R5/amp/t3_eps0_renormalized.py <==
"""
t3_eps0_renormalized.py  (R5, theme T3, items T3-01, T3-02, T3-03, T3-07; written 1 Oct 2026)

Input: t3_forward_eps.json (forward-limit eps^k coefficients of the ancillary files of arXiv:2108.00055).
Relation used (eqs. (5.9)-(5.18) of 2108.00055, source 5-subtraction.tex l. 56-112):
   H_ren = Z H_fin(eps),  H_fin(eps) = Z^{-1} H_ren  (the files give H_fin^(1)(eps) to eps^4, H_fin^(2)(eps) to eps^2)
   => [H_ren^(2)]_{eps^0} = H_fin^(2) + sum_k Z1[-k] H1[eps^k]
      [H_ren^(3)]_{eps^0} = H_fin^(3) + sum_k Z2[-k] H1[eps^k] + sum_k Z1[-k] H2[eps^k]   (Z3 has poles only;
      the finite +Delta_4^(3) printed in eq. (I3) has weight 5 and no Lt^4 and is ignored here)
   Z1 = G0'/(4e^2) + G0/(2e);  Z2 = G0'^2/(32e^4) + G0'/(8e^3)(G0 - 3/2 b0) + G0(G0 - 2b0)/(8e^2) + G1'/(16e^2) + G1/(4e)
   forward limit, mu^2 = |t|:  G_n = gcusp_n (T_t^2 Lt - T_rc Delta) + 4 gq_n,  G_n' = -4 C_F gcusp_n
   gcusp_0 = 4, gcusp_1 = (268/9 - 4pi^2/3) C_A - 40/9 nf, gq_0 = -3 C_F, gq_1 from App. A of 2108.00055, b0 = 11/3 C_A - 2/3 nf.
Region I (process 1, +-+-): Delta = -i pi;  region II (process 2, ++--): Delta = +i pi;  L = -ln y = Lt + i pi/2.
Basis (singlet, adjoint) = (Nc v1 + v2, v2); T_t^2 = diag(0, Nc); T_rc of eq. (TrcSUN).
Outputs (printed, and t3_eps0_renormalized.json):
  (a) validation: finite remainders reproduce the record (-15, 48, -41), (12, -58, 84, -451/12) and the 12 LL coefficients;
  (b) the eps^0 coefficient of the renormalized amplitude: its LL coefficients, reality of its signature parts, and the
      zeta2 Lt^{2L-2} coefficient of the positive-signature singlet at L = 2, 3 in the Casimir basis;
  (c) the flip helicity: y^0 constant of [H_ren^(3)]_{eps^0}.
"""
import pickle, json, time
import sympy as sp
t0 = time.time()
Nc, nf, ly, z3, z5 = sp.symbols('Nc nf ly zeta3 zeta5')
C1, C2 = sp.symbols('C1 C2')
Lt, PI, D = sp.symbols('Lt PI Delta')
raw = json.load(open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json'))

def get(reg, hel, L):
    d = raw[str((reg, hel, L))]
    out = {}
    for k, dd in d.items():
        v1 = eval(dd['C1'], dict(sp.__dict__))
        v2 = eval(dd['C2'], dict(sp.__dict__))
        vec = sp.Matrix([sp.expand(Nc * v1 + v2), sp.expand(v2)])
        vec = vec.applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
        out[int(k)] = vec
    return out

N = Nc
CF = (N**2 - 1) / (2 * N)
CA = N
Tt2 = sp.diag(0, N)
Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
I2 = sp.eye(2)
b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
gc0 = 4
gc1 = (sp.Rational(268, 9) - 4 * PI**2 / 3) * CA - sp.Rational(40, 9) * nf
gq0 = -3 * CF
gq1 = CF**2 * (-sp.Rational(3, 2) + 2 * PI**2 - 24 * z3) + CF * CA * (-sp.Rational(961, 54) - 11 * PI**2 / 6 + 26 * z3) \
      + CF * nf * (sp.Rational(65, 27) + PI**2 / 3)

def ops(Dval):
    O = Tt2 * Lt - Trc * Dval
    G0 = gc0 * O + 4 * gq0 * I2
    G1 = gc1 * O + 4 * gq1 * I2
    G0p = -4 * CF * gc0
    G1p = -4 * CF * gc1
    Z1 = {2: G0p / 4 * I2, 1: G0 / 2}
    Z2 = {4: G0p**2 / 32 * I2, 3: G0p / 8 * (G0 - sp.Rational(3, 2) * b0 * I2), 2: G0 * (G0 - 2 * b0 * I2) / 8 + G1p / 16 * I2,
          1: G1 / 4}
    return Z1, Z2

res = {}
DATA = {}
for hel in ('nonflip', 'flip'):
    for reg, Dval in (('I', -sp.I * PI), ('II', sp.I * PI)):
        H = {L: get(reg, hel, L) for L in (0, 1, 2, 3)}
        Z1, Z2 = ops(Dval)
        D2 = sp.zeros(2, 1)
        for k in (1, 2):
            if k in H[1]:
                D2 += Z1[k] * H[1][k]
        D3 = sp.zeros(2, 1)
        for k in (1, 2, 3, 4):
            if k in H[1]:
                D3 += Z2[k] * H[1][k]
        for k in (1, 2):
            if k in H[2]:
                D3 += Z1[k] * H[2][k]
        DATA[(hel, reg)] = {'fin': {L: H[L][0] for L in (0, 1, 2, 3)},
                            'ren0': {0: H[0][0], 1: H[1][0], 2: (H[2][0] + D2).applyfunc(sp.expand),
                                     3: (H[3][0] + D3).applyfunc(sp.expand)},
                            'D': {2: D2.applyfunc(sp.expand), 3: D3.applyfunc(sp.expand)}}
        print(f"{hel} region {reg} assembled [{time.time()-t0:.0f}s]", flush=True)

def sig(hel, kind, L, idx, Lk=None):
    """even part / tree and odd part / (tree * Delta_I), as polynomials in Lt, PI (Delta_I = -i PI)"""
    trI = DATA[('nonflip', 'I')]['fin'][0][idx]
    trII = DATA[('nonflip', 'II')]['fin'][0][idx]
    assert sp.simplify(trI - trII) == 0
    vI = DATA[(hel, 'I')][kind][L][idx]
    vII = DATA[(hel, 'II')][kind][L][idx]
    ev = sp.expand(sp.cancel((vI + vII) / 2 / trI))
    od = sp.expand(sp.cancel((vI - vII) / 2 / trI / (-sp.I * PI)))
    return ev, od

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    if len(sol) != 1:
        return None
    return [sol[0][c] for c in cs]

def realparts(e):
    e = sp.expand(e)
    return sp.expand((e + e.subs(sp.I, -sp.I)) / 2), sp.expand((e - e.subs(sp.I, -sp.I)) / (2 * sp.I))

out = {}
for kind in ('fin', 'ren0'):
    out[kind] = {}
    print(f"\n===== {kind}: {'finite remainder' if kind == 'fin' else 'eps^0 coefficient of the renormalized amplitude'}")
    for L in (1, 2, 3):
        for idx, R in ((0, 'singlet'), (1, 'adjoint')):
            ev, od = sig('nonflip', kind, L, idx)
            ev_re, ev_im = realparts(ev)
            od_re, od_im = realparts(od)
            LLe = sp.factor(ev_re.coeff(Lt, 2 * L))
            LLo = sp.factor(od_re.coeff(Lt, 2 * L - 1))
            imag_powers_even = sorted({sp.degree(t, Lt) for t in (ev_im.args if ev_im.is_Add else [ev_im]) if ev_im != 0})
            imag_powers_odd = sorted({sp.degree(t, Lt) for t in (od_im.args if od_im.is_Add else [od_im]) if od_im != 0})
            rec = {'LL_even': str(LLe), 'LL_odd': str(LLo),
                   'even part has imaginary terms at Lt powers': imag_powers_even,
                   'odd part/Delta has imaginary terms at Lt powers': imag_powers_odd}
            if idx == 0 and L >= 2:
                cz = sp.expand(ev_re.coeff(Lt, 2 * L - 2)).coeff(PI, 2) * 6      # zeta2 = PI^2/6
                cz = sp.factor(cz)
                dec = decompose(cz, L) if not cz.has(nf) else None
                rec['zeta2_Lt^(2L-2)_SUN'] = str(cz)
                rec['zeta2_Lt^(2L-2)_Casimir'] = [str(x) for x in dec] if dec else 'contains nf: ' + str(sp.collect(cz, nf))
                if cz.has(nf):
                    for part, val in (('nf^0', cz.subs(nf, 0)), ('nf^1', sp.expand(cz).coeff(nf, 1))):
                        d2 = decompose(sp.factor(val), L) if part == 'nf^0' else decompose(sp.factor(val), L - 1)
                        rec[f'zeta2_Lt^(2L-2)_Casimir_{part}'] = [str(x) for x in d2] if d2 else str(sp.factor(val))
                # imaginary part of the zeta2-order coefficient (odd powers of PI)
                rec['even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)'] = [str(sp.factor(sp.expand(ev_im.coeff(Lt, j)).coeff(PI, 1))) for j in (2 * L - 1, 2 * L - 2, 2 * L - 3)]
            out[kind][f'L={L} {R}'] = rec
            print(f"  L={L} {R}: {rec}", flush=True)

# flip helicity: y^0 constants (real and imaginary parts printed separately; no factor() over Q(i))
def show(e):
    re_, im_ = realparts(sp.expand(e))
    return f"Re: {sp.collect(sp.expand(re_), [Lt, PI])} | Im: {sp.collect(sp.expand(im_), [Lt, PI])}"
print("\n===== flip helicity (+--+): y^0 constants of the finite remainder and of [H_ren]_{eps^0} (singlet component)")
flip = {}
for L in (1, 2, 3):
    for kind in ('fin', 'ren0'):
        for reg in ('I', 'II'):
            v = DATA[('flip', reg)][kind][L]
            txt = show(v[0])
            flip[f'L={L} {kind} {reg} singlet'] = txt
            print(f"  L={L} {kind} region {reg}: singlet {txt}", flush=True)
    for reg in ('I', 'II'):
        Dv = DATA[('flip', reg)]['D'].get(L)
        if Dv is not None:
            txt = show(Dv[0])
            flip[f'L={L} D {reg} singlet'] = txt
            print(f"  L={L} subtraction term D = ren0 - fin, region {reg}, singlet: {txt}", flush=True)
out['flip'] = flip
json.dump(out, open('PROJECT/ma_a/paper/revision/R5/T3/t3_eps0_renormalized.json', 'w'), indent=1)
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R5/amp/t3_forward_eps.json <==
{"('I', 'nonflip', 0)": {"0": {"C1": "Integer(-1)", "C2": "Pow(Symbol('Nc'), Integer(-1))"}}, "('I', 'nonflip', 1)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 3), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(13, 9), Symbol('Nc')), Mul(Integer(-1), Rational(5, 3), I, pi, Symbol('Nc')), Mul(Rational(2, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(10, 9), Symbol('nf')), Mul(Rational(2, 3), I, pi, Symbol('nf')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('ly'), Integer(2))), Mul(Rational(2, 3), Symbol('ly')), Rational(13, 9), Mul(Rational(1, 6), Pow(pi, Integer(2))), Mul(Rational(2, 3), I, pi), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(53, 18), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(7, 6), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Symbol('Nc')), Mul(Rational(8, 9), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(53, 18), I, pi, Symbol('Nc')), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(10, 9), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(56, 27), Symbol('nf')), Mul(Rational(10, 9), I, pi, Symbol('nf')), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(20, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(16), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(3, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 3), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 9), Symbol('ly')), Mul(Rational(1, 6), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(2, 3), I, pi, Symbol('ly')), Mul(Rational(14, 3), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2))), Rational(80, 27), Mul(Rational(17, 18), I, pi), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(16), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(6), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(1, 24), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 24), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 12), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(161, 27), Symbol('Nc'), Symbol('ly')), Mul(Rational(13, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(22, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(37, 18), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(101, 720), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(484, 81), Symbol('Nc')), Mul(Rational(43, 27), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(161, 27), I, pi, Symbol('Nc')), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(5, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(56, 27), Symbol('ly'), Symbol('nf')), Mul(Rational(10, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(328, 81), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(56, 27), I, pi, Symbol('nf')), Mul(Rational(1, 6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(13, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(32), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 144), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(8, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(5, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(14, 3), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(80, 27), Symbol('ly')), Mul(Rational(17, 18), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(14, 9), Symbol('zeta3')), Mul(Integer(-1), Rational(16, 27), Pow(pi, Integer(2))), Rational(484, 81), Mul(Rational(47, 720), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3))), Mul(Rational(79, 54), I, pi), Mul(Integer(-1), Rational(1, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(35, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(17, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(13, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(19, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(32), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(7, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(23, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Rational(1, 120), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 144), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 24), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 36), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 144), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 8), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(970, 81), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(317, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(134, 27), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(7, 24), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(209, 54), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(17, 36), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(35, 9), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(2912, 243), Symbol('Nc')), Mul(Integer(-1), Rational(43, 540), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(523, 162), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(970, 81), I, pi, Symbol('Nc')), Mul(Integer(-1), Rational(1, 45), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(47, 72), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(5, 27), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 9), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(28, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(5, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(328, 81), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(56, 27), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(98, 81), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(73, 2160), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(1952, 243), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(328, 81), I, pi, Symbol('nf')), Mul(Rational(1, 30), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(20), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(47, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(35, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(26, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(53, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(72, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(64), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(29, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(29, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(13), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(47, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 54), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 9), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 36), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(16, 27), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(484, 81), Symbol('ly')), Mul(Rational(47, 720), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(79, 54), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('zeta3')), Mul(Rational(62, 5), Symbol('zeta5')), Mul(Integer(-1), Rational(317, 324), Pow(pi, Integer(2))), Mul(Rational(73, 2160), Pow(pi, Integer(4))), Rational(2912, 243), Mul(Integer(-1), Rational(17, 72), I, Pow(pi, Integer(3))), Mul(Rational(401, 162), I, pi), Mul(Integer(-1), Rational(1, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(5, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(35, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(73, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(98, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(328, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(5, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 120), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(5, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 24), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(7), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(26), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(5, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(25, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(109, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(101, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(85, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(17, 160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(64), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(19, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(31, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(45, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Integer(-1), Rational(1, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(7, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 120), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(11, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 288), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 144), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 432), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 24), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(7, 6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(404, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(73, 2880), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(77, 108), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 48), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(371, 54), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(49, 18), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5828, 243), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(37, 864), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(965, 324), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(808, 81), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 96), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(11, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(70, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(457, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(641, 81), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(371, 54), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(139, 30), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(17488, 729), Symbol('Nc')), Mul(Integer(-1), Rational(2083, 12960), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(97, 8640), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(1576, 243), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(5828, 243), I, pi, Symbol('Nc')), Mul(Rational(41, 1440), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(143, 108), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(5, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 36), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(28, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(5, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(28, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(98, 81), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(73, 2160), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(1952, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(328, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(392, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(49, 54), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(70, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(574, 243), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(73, 1296), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(11680, 729), Symbol('nf')), Mul(Integer(-1), Rational(14, 27), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 144), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(1952, 243), I, pi, Symbol('nf')), Mul(Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(1, 60), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(47, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(9, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(35, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Integer(40), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(193, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(16, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(17), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(5, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(91, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(106, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(28, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(88, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Rational(62, 5), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(128), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(977, 60480), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(53, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(55, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(25), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(17, 1440), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(25, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5))), Mul(Rational(13, 216), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 36), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(40, 81), Pow(Symbol('ly'), Integer(3))), Mul(Rational(17, 108), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(8, 27), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(242, 81), Pow(Symbol('ly'), Integer(2))), Mul(Rational(47, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(79, 108), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Rational(62, 5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(317, 324), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(73, 2160), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(2912, 243), Symbol('ly')), Mul(Integer(-1), Rational(17, 72), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(401, 162), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(49, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(560, 81), Symbol('zeta3')), Mul(Rational(49, 54), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(119, 54), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('zeta5')), Mul(Integer(-1), Rational(1687, 972), Pow(pi, Integer(2))), Mul(Rational(409, 12960), Pow(pi, Integer(4))), Mul(Rational(949, 60480), Pow(pi, Integer(6))), Rational(17488, 729), Mul(Integer(-1), Rational(79, 216), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(1, 144), I, Pow(pi, Integer(5))), Mul(Rational(2179, 486), I, pi), Mul(Integer(-1), Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(5, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(1, 36), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(28, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(164, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(35, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(28, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(73, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(98, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(328, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(5, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(49, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(392, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(70, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(62, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(11680, 729), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(73, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(574, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1952, 243), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 144), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(14, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 720), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 120), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(5, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 48), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(23, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(167, 2880), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 16), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(25, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(91, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(22, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(103, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(52), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(13, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 96), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(49, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(70, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(109, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(23, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(14), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(7, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(181, 10), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(62, 5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(167, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(101, 8640), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(199, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(73, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(7, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(89, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}}, "('I', 'nonflip', 2)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(29, 18), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(101, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(29, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(3049, 108), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(79, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(202, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(118, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(137, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(23213, 1296), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(295, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(3049, 108), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(4, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(13, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(4, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(386, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(26, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(46, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(163, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(455, 27), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(386, 27), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(4))), Mul(Rational(77, 18), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(251, 18), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 6), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(40, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(8, 9), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(2), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(322, 27), Symbol('ly')), Mul(Rational(10, 3), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(35, 3), I, pi, Symbol('ly')), Mul(Rational(5, 6), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(100, 81), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(40, 27), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(337, 9), Symbol('zeta3')), Mul(Integer(6), I, pi, Symbol('zeta3')), Rational(-30659, 324), Mul(Integer(-1), Rational(11, 180), Pow(pi, Integer(4))), Mul(Rational(1213, 108), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(590, 27), I, pi), Mul(I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(16, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(37, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(112, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(173, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1370, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(224, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(27, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(35), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(511, 16), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(51, 4), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(17, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(19, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(103, 108), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(4, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(98, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(8), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(301, 54), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(23213, 1296), Symbol('Nc')), Mul(Rational(209, 360), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(13, 9), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(217, 108), I, pi, Symbol('Nc')), Mul(Rational(8, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(2, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(26, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(1, 9), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(34, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(34, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(455, 27), Symbol('nf')), Mul(Rational(115, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(290, 27), I, pi, Symbol('nf')), Mul(Rational(1, 9), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(47, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(113, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(19, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(8, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(262, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(83, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(100, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(343, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(589, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(77, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(30659, 324), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(758, 27), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(88, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(13, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(26, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1370, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(221, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(320, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(5, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(8, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(45, 4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(5, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(23), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(77, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(7, 24), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(511, 16), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(5, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(29, 4), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 20), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 16), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(39, 4), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(29, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(17, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1403, 27), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(581, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(117, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(35, 18), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(92525, 648), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(217, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(293, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(2806, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(275, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(544, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(5), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 18), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(17), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(1001, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(309479, 2592), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(59399, 1296), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(92525, 648), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(71, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(235, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(37, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(4, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(22, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(620, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(37, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(52, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(703, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(5378, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(20, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(1240, 27), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(52, 9), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(595, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(71, 90), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Rational(37559, 486), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(259, 54), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(5378, 81), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(11, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(407, 144), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(35, 4), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(43, 36), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(20, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(4, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(61, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(541, 108), Pow(Symbol('ly'), Integer(2))), Mul(Rational(151, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(395, 18), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(424, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(38, 27), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(40, 9), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(221, 18), Symbol('ly'), Symbol('zeta3')), Mul(Rational(32, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(21583, 162), Symbol('ly')), Mul(Integer(-1), Rational(3, 5), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(458, 27), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(889, 18), I, pi, Symbol('ly')), Mul(Rational(5, 12), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(1120, 243), Pow(Symbol('nf'), Integer(2))), Mul(Rational(190, 81), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(424, 81), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(14, 27), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(74, 9), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(4477, 18), Symbol('zeta3')), Mul(Rational(835, 9), I, pi, Symbol('zeta3')), Mul(Integer(-1), Integer(71), Symbol('zeta5')), Rational(-792047, 1944), Mul(Rational(193, 432), Pow(pi, Integer(4))), Mul(Rational(4597, 162), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(89, 90), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(4654, 81), I, pi), Mul(Rational(46, 27), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(25, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(11, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(41, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(23, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(139, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(1772, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(110, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(20, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1957, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 135), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(16159, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(95, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(2140, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(45, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(29, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(27, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(68, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(133, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(91, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(259, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(58), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(115, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(31, 8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(197, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(37, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(48), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(170, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1409, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(8, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(220), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(427, 16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4205, 32), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(427, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(5), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(453, 8), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(179, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(53, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(3, 4), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(49, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 18), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(28, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(85, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(25, 12), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(116, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(214, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(26), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(101, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(10511, 216), Symbol('Nc'), Symbol('ly')), Mul(Rational(299, 180), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(61, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(469, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(59, 6), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(11, 2), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(290, 9), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(39155, 1296), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(309479, 2592), Symbol('Nc')), Mul(Rational(2003, 1080), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(919, 108), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(11647, 648), I, pi, Symbol('Nc')), Mul(Rational(10, 9), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(8, 9), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(269, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(41, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(124, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3778, 81), Symbol('ly'), Symbol('nf')), Mul(Rational(349, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(248, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Rational(2, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 3), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(52, 9), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(37559, 486), Symbol('nf')), Mul(Integer(-1), Rational(49, 135), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(145, 9), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3962, 81), I, pi, Symbol('nf')), Mul(Rational(55, 18), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(4, 15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(191, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(20, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(13, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1499, 54), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(163, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(38, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(424, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(337, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(206, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(86, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(9361, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(2, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(856, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(190, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1120, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(14, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(424, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(232, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(2119, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(521, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(217), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(125, 144), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1403, 324), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(792047, 1944), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(53, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(19, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(19475, 162), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(310, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(14, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(71, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1124, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(493, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(826, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(52, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(20, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(16159, 243), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(13, 30), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(2917, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(3556, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(7, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 20), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(37, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(29, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(25, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(239, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(16, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(31, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(13, 60), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(463, 8), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(9, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(43, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1067, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(83, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(97, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(76), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(623, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(181, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(4205, 32), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(53, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(2, 15), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(331, 8), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(7, 360), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(343, 720), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 60), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(25, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(343, 144), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(41, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(3233, 81), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1375, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(581, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(47, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(533, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(41, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(43031, 216), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(751, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5725, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3233, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(689, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(20, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(364, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(533, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(61), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(7391, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(26885, 48), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(22519, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(43031, 108), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(199, 240), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(7879, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(757, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(293, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(1477, 324), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(22, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(364, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(2084, 15), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Integer(61), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(28433, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(23550685, 46656), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(379, 1440), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(521989, 2592), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(26885, 48), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(1873, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(9587, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 45), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(85, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(7, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1456, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(85, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(16, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(293, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(7034, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(28, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1456, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(998, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(32, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(4769, 81), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(2477, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(19865, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(41, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(14068, 81), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4013, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(13, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(998, 27), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(878, 15), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(86227, 972), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(833023, 2916), Symbol('Nc'), Symbol('nf')), Mul(Rational(28217, 6480), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(619, 27), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(137, 216), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('nf')), Mul(Rational(19865, 81), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(29, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(307, 240), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 27), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(17, 48), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(901, 216), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(13, 16), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 81), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(28, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(223, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(182, 27), Pow(Symbol('ly'), Integer(3))), Mul(Rational(385, 216), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1943, 108), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(536, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(140, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2785, 36), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(22, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(19333, 162), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1019, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3179, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4231, 54), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(56, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1184, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(50, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1072, 81), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(34, 27), I, Pow(pi, Integer(3)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(5), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(4504, 27), Symbol('ly'), Symbol('zeta3')), Mul(Rational(983, 18), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(562423, 972), Symbol('ly')), Mul(Integer(-1), Rational(317, 216), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(34403, 648), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(3349, 27), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(161, 240), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(583, 72), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(280, 81), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(56, 27), I, pi, Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(121, 324), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(3232, 243), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1714, 243), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1184, 81), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(170, 81), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(611, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(4585, 36), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(27988, 27), Symbol('zeta3')), Mul(Integer(-1), Rational(29, 18), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(3826, 9), I, pi, Symbol('zeta3')), Mul(Rational(673, 5), Symbol('zeta5')), Mul(Integer(-1), Integer(733), I, pi, Symbol('zeta5')), Rational(-16939079, 11664), Mul(Rational(47, 3240), Pow(pi, Integer(6))), Mul(Rational(60367, 12960), Pow(pi, Integer(4))), Mul(Rational(100271, 1944), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(81755, 972), I, pi), Mul(Integer(-1), Rational(3263, 648), I, Pow(pi, Integer(3))), Mul(Rational(407, 270), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(233, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(43, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(13, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(406, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(296, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(251, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(20, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1430, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(356, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(2279, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(209, 270), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(13966, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(772, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1171, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(34, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(27655, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(503, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1105, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(19, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(12758, 243), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(117, 80), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(53, 60), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(13, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(153, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(71, 16), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(365, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(229, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(175, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(67, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(45, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(367, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(66), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(395, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(453, 8), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(767, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(209, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(95), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(627, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1057, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(187, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(659), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(2623, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(595, 16), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(589, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(173, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(523, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(773, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(4961, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(469, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(11837, 12), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(439, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(403, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(68), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Integer(41), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(12467, 96), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(25863, 64), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(57527, 90720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(16637, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(255, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(317, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(4179, 16), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(5, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(127, 180), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 20), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(5, 8), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(80, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 72), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(28, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(37, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(118, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(59, 36), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(79, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(319, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(39), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(223, 12), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(10607, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(443, 240), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(253, 72), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1987, 36), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(713, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(83, 3), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(595, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(46003, 648), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1029109, 3888), Symbol('Nc'), Symbol('ly')), Mul(Rational(9163, 2160), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(2231, 108), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(97, 360), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(54235, 324), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(853, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(78019, 324), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(299, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(1598, 9), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(11, 2), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1519, 15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(426), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(91367, 864), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(1073, 30240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(23550685, 46656), Symbol('Nc')), Mul(Rational(51047, 6480), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(65, 2), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(231425, 1296), I, pi, Symbol('Nc')), Mul(Rational(157, 1080), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(16, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(31, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(11, 18), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(517, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(79, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(166, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3974, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(83, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(770, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(58, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(104, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(43759, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(439, 540), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(5803, 162), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(8810, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Rational(127, 18), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Integer(2), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(4541, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(698, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(778, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(833023, 2916), Symbol('nf')), Mul(Integer(-1), Rational(17953, 6480), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(62515, 972), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(4795, 27), I, pi, Symbol('nf')), Mul(Integer(-1), Rational(373, 1080), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(1319, 81), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(13, 120), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(85, 72), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(53, 60), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1591, 432), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(89, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(95, 72), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(140, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(28, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(98, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(223, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(335, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(103, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(73, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(536, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(140, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(248, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(2203, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(119, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(14900, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1871, 54), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(50, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1184, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(34, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1072, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1285, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(16411, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(47), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(440), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(821, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(527, 648), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(219037, 324), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(151, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(8390, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(2047, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(280, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1714, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3232, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(121, 324), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(170, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1184, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3044, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(28049, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(217, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(809, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(5797, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(1859, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(318), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(109583, 12960), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(15551, 22680), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(14809, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(16939079, 11664), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1391, 2160), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(3281, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(434273, 972), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 45), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(53, 108), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(76, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(28, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(163, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(64, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3356, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(59, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(937, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(5, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(490, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(52, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(9934, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(763, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(3007, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(7574, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(20, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(995, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(202, 15), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(12779, 6480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(51367, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(29198, 243), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(137, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(727, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(7, 360), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(91, 240), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 30), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(25, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 24), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 48), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(43, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(53, 12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(301, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(16), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(377, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(251, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(231, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(53, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(814, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(10, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(123, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(245), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Integer(11), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(19, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2573, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(11, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(233, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(931, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2624, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(8975, 12), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(629, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(799, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(37, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(41), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(91), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(799, 32), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(3557, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(2471, 12960), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(25863, 64), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(119, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(229, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1837, 16), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}}, "('I', 'nonflip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(131, 360), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 24), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1535, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(131, 72), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(13673, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(65, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1535, 54), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(167, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(761785, 2592), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(187, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(391, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(13673, 72), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(323, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(9109, 54), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(334, 9), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(86), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(7643, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(2489315, 3888), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(39071, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(761785, 1296), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(241, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(4417, 108), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(44, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(85286, 243), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Rational(266, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(9109, 54), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(2, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Rational(457, 3), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta5')), Mul(Integer(86), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('zeta5')), Mul(Integer(-1), Rational(39157, 2430), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(44357, 408240), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(15356083, 69984), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(2489315, 3888), I, pi, Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(2231, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(11725, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(311, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(4, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1763, 54), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(311, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(77, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(725, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(108853, 648), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(20, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1763, 18), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1438, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(154, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5107, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(997, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(791297, 1944), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(931, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(108853, 324), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(59, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(8755, 81), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1438, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(572, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(2393377, 17496), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(22674005, 52488), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(977, 162), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(527, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(65, 108), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(791297, 1944), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(53, 90), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 2), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(11, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1747, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 12), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(34, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(71, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2098, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(19, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(185, 54), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(767, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(20, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(140, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1141, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(5, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(33, 40), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(823, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11792, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(508, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(22, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(164, 27), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(17087, 243), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(415, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1534, 27), I, pi, Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 27), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(628, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(47, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(529, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(4676399, 11664), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(4393, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(180065, 1944), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(79229, 324), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(191, 90), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(2905, 108), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(3196, 243), Symbol('Nc'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(164, 27), I, pi, Symbol('Nc'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(469964, 6561), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(733, 1215), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(26), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(17087, 243), I, pi, Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(5), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(427, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(421, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(595237, 486), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(158, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(167), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(5983, 9), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(62, 3), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(152592883, 104976), Symbol('Nc')), Mul(Integer(-1), Rational(4031, 810), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(7870487, 69984), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1064617, 408240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Integer(-1), Rational(297, 40), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Integer(-1), Rational(1663279, 11664), I, pi, Symbol('Nc')), Mul(Rational(72853, 1944), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(13, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(775, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 6), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(8, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(2795, 54), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(203, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(8, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(71, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(2519, 24), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(47, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(961, 54), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(2, 9), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(8, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(200, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(80, 27), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(698, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(38, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(15947, 486), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(29, 54), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(381775, 2916), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(67, 54), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(9959, 324), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(1000, 729), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(8, 27), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(200, 81), I, pi, Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Integer(64), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(8, 3), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(196, 27), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(514, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(92, 9), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(111283, 2187), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(248, 945), Pow(pi, Integer(6)), Symbol('nf')), Mul(Integer(-1), Rational(1411, 1215), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(28767799, 52488), Symbol('nf')), Mul(Integer(-1), Rational(5797, 486), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(205361, 2916), I, pi, Symbol('nf')), Mul(Rational(251, 270), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(49, 360), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(487, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(61, 60), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(35, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(103, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(79, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(15889, 216), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(593, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(649, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(359, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(16, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1189, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(69, 80), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(800573, 2592), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(169, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(10201, 72), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(100, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7687, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(37, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(11), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(4985, 18), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(113), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(47), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(91781, 648), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(207793, 1296), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1463, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(143, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(33, 40), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(182351, 432), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(2960, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(188, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(169, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(700, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(18119, 1458), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(41, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(529, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(553, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(52669, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(52, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(11891, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(8336, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(154, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(2953171, 7776), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(30479, 19440), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(117353, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(36955, 648), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(699745, 1296), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7033, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(13, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(422, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(32, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(146, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(274, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3139, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(221, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(422, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(10, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(404, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(28), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(277, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(18893, 648), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(3319, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2657, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(7), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(43321, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(25, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(380, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(2308, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(41279, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(145, 972), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(151, 486), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(496, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(119, 108), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(97, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(40831, 648), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(13, 15), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 10), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(85, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(22, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(110), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(42), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(14), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(207, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(283, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(35, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(13), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(95), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(26), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(186), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(697, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(61, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(943, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(94, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(60), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(13, 9), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(212), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(301, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(1277, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(255), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(176, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(590, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Integer(338), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(49477, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(5599, 48), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(30523, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1537, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(6899, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(127, 216), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(15277, 48), I, pi, Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 30), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(43, 12), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(401, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(464, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(43, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(395, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(93233, 1296), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(217, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(145, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(2569, 36), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(17, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(2417, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(78), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(136), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(219359, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(96128, 729), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(4193, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(407, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(59689, 162), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1718, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(134581, 486), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(299, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(28, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(3335, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(163, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(254, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(15657403, 69984), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(585761, 408240), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(100463, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(13843, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(86087, 486), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7939, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(5, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(3, 2), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(14, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(473, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(4, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(86, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(203, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(53, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Integer(20), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(23, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1912, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(4), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(265, 108), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1168967, 5832), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(12127, 243), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(12766, 81), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(35, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Symbol('Nc'), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(3157, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(964, 27), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(320, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(3991, 810), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(22674005, 52488), Symbol('Nc'), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Symbol('Nc'), Symbol('nf')), Mul(Rational(1488121, 17496), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(288083, 1944), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(251, 180), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('nf')), Mul(Rational(209, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(8, 45), Pow(Symbol('ly'), Integer(6))), Mul(Rational(179, 90), Pow(Symbol('ly'), Integer(5))), Mul(Rational(14, 15), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(145, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(77, 108), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(6), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(28, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(11), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(9509, 216), Pow(Symbol('ly'), Integer(3))), Mul(Rational(275, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1226, 27), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 9), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1163, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(46, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(674, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(55, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(173297, 2592), Pow(Symbol('ly'), Integer(2))), Mul(Rational(515, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(481, 240), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(8723, 216), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(196, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(77, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40769, 729), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(4, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3038, 81), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(433, 54), Symbol('ly'), Symbol('zeta3')), Mul(Rational(73, 3), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1978, 9), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(40), Symbol('ly'), Symbol('zeta5')), Mul(Rational(5363, 648), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(421, 180), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(446731, 972), Symbol('ly')), Mul(Integer(-1), Rational(30703, 1296), I, pi, Symbol('ly')), Mul(Rational(79, 108), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(101, 72), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(2332, 243), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(140, 27), I, pi, Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(574, 27), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(71, 243), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(469964, 6561), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(11, 3), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(14459, 243), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(2309, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(453044, 243), Symbol('zeta3')), Mul(Integer(-1), Rational(1307, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5149, 18), I, pi, Symbol('zeta3')), Mul(Rational(26, 9), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(20909, 18), Symbol('zeta5')), Mul(Integer(-1), Rational(538, 3), I, pi, Symbol('zeta5')), Mul(Integer(-1), Rational(2921, 162), Pow(pi, Integer(4))), Mul(Rational(49873, 81648), Pow(pi, Integer(6))), Rational(152592883, 104976), Mul(Rational(14488753, 69984), Pow(pi, Integer(2))), Mul(Rational(59, 120), I, Pow(pi, Integer(5))), Mul(Rational(29315, 1944), I, Pow(pi, Integer(3))), Mul(Rational(656995, 2916), I, pi), Mul(Integer(-1), Rational(41, 90), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(227, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(86, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(235, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(271, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(8, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(73, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(145, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(17017, 648), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(8, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(601, 54), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(200, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(8, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(80, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(242, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(466, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(270437, 972), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(161, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(3895, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10979, 108), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(247, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1000, 729), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(40, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(200, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(8, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(2488, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(184, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(802, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(28767799, 52488), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(2986, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(128779, 2187), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(762227, 2916), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(173, 270), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(3367, 486), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(11, 180), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(77, 90), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(167, 36), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(10, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(16, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(287, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(125, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(19, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(4, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(163, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(541, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(373, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(51877, 1296), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(145, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(4637, 108), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(268, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(221, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(9557, 486), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1690, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2228, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(229, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(1219, 270), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(563, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(17269, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(49, 30), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(6083, 324), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1033, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3824, 243), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(212, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1084, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(209, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(77, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(33887, 1458), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(251, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(75683, 54), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(260, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(62), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5021, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(4129, 18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(494), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(17357, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(40867, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1503451, 7776), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1627, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4409, 81), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(55153, 648), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(7, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(13, 18), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(25, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(139, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(71, 648), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(169, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(115, 54), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(410, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(19535, 648), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(97, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(673, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2927, 324), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(79, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Integer(96), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(65, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(30847, 81), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(886, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1636, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(124, 315), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(6587, 2430), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(145, 972), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(126311, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(84821, 648), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(35, 108), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(1985, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 8), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 120), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(25, 24), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(83, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 6), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(31, 2), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(19), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(243, 32), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 8), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(99, 2), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(22, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(55), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(75), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(7, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(69, 4), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(119, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(89, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(213, 16), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(19, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Integer(70), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(145, 3), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Rational(239, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(387, 2), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(1057, 6), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Integer(94), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Integer(-1), Rational(33829, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(1, 20), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(5599, 48), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(12397, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4))), Mul(Integer(-1), Rational(829, 12), I, pi, Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(263, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(1799, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))))"}}, "('II', 'nonflip', 0)": {"0": {"C1": "Integer(-1)", "C2": "Pow(Symbol('Nc'), Integer(-1))"}}, "('II', 'nonflip', 1)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 3), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(2, 3), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(13, 9), Symbol('Nc')), Mul(Rational(2, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(10, 9), Symbol('nf')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('ly'), Integer(2))), Mul(Rational(2, 3), Symbol('ly')), Mul(Integer(-1), Integer(2), I, pi, Symbol('ly')), Rational(13, 9), Mul(Rational(7, 6), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-2))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(53, 18), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Symbol('Nc')), Mul(Rational(11, 36), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(10, 9), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(56, 27), Symbol('nf')), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(13, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(20, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(16), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 3), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 9), Symbol('ly')), Mul(Rational(7, 6), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(14, 3), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2))), Rational(80, 27), Mul(Rational(1, 2), I, pi), Mul(Rational(1, 2), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(16), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(1, 24), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 24), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(161, 27), Symbol('Nc'), Symbol('ly')), Mul(Rational(5, 36), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(37, 18), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(484, 81), Symbol('Nc')), Mul(Integer(-1), Rational(41, 720), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(10, 27), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(5, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(56, 27), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(328, 81), Symbol('nf')), Mul(Rational(1, 6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(28, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(32), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(55, 144), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(14, 3), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(80, 27), Symbol('ly')), Mul(Rational(1, 2), I, pi, Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(14, 9), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(73, 720), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(10, 27), Pow(pi, Integer(2))), Rational(484, 81), Mul(Rational(3, 2), I, pi), Mul(Integer(-1), Rational(1, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(1, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(5, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(161, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(32), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Rational(1, 120), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 144), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 144), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(970, 81), Symbol('Nc'), Symbol('ly')), Mul(Rational(53, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(209, 54), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(59, 36), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(2912, 243), Symbol('Nc')), Mul(Rational(19, 1080), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(121, 162), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(5, 27), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(28, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(328, 81), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(14, 81), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(1952, 243), Symbol('nf')), Mul(Rational(1, 30), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(28, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(20), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(11, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(193, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(16, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(53, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(72, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(64), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(17, 160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(11, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 24), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 12), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 54), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(73, 720), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(10, 27), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(484, 81), Symbol('ly')), Mul(Rational(3, 2), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(49, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('zeta3')), Mul(Rational(62, 5), Symbol('zeta5')), Mul(Integer(-1), Rational(323, 324), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4))), Rational(2912, 243), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3))), Mul(Rational(1, 48), I, Pow(pi, Integer(5))), Mul(Rational(7, 2), I, pi), Mul(Integer(-1), Rational(1, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(5, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(5, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(14, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(47, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 120), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(5, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(7), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(19, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(26), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(109, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(25, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(19, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(49, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(64), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 48), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Integer(-1), Rational(1, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(7, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(11, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 288), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 432), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(404, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 108), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(47, 2880), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(371, 54), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5828, 243), Symbol('Nc'), Symbol('ly')), Mul(Rational(161, 324), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(47, 864), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(70, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(163, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(641, 81), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(139, 30), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(17488, 729), Symbol('Nc')), Mul(Rational(1, 4320), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(557, 12960), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(364, 243), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(5, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(1, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(28, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(14, 81), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(1952, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(392, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(7, 54), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(47, 1296), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(82, 243), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(11680, 729), Symbol('nf')), Mul(Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(1, 60), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 30), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(73, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(91, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Integer(40), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(47, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(7, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 24), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(91, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(106, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(7, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(88, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(124, 5), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(128), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(67, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(359, 12096), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(25, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(15), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(3, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 60), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Rational(13, 216), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(40, 81), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(73, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 27), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(242, 81), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(49, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('ly'), Symbol('zeta3')), Mul(Rational(62, 5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(323, 324), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(2912, 243), Symbol('ly')), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(1, 48), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(7, 2), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(49, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(560, 81), Symbol('zeta3')), Mul(Rational(7, 54), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('zeta5')), Mul(Rational(62, 5), I, pi, Symbol('zeta5')), Mul(Integer(-1), Rational(2185, 972), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(437, 60480), Pow(pi, Integer(6))), Mul(Integer(-1), Rational(71, 12960), Pow(pi, Integer(4))), Rational(17488, 729), Mul(Integer(-1), Rational(3, 8), I, Pow(pi, Integer(3))), Mul(Rational(15, 2), I, pi), Mul(Integer(-1), Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(5, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(28, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(164, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(5, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(47, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(7, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(392, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(62, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(11680, 729), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(82, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(47, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 720), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 60), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(193, 2880), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(47, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(52), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 48), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(7, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(70, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(109, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(181, 10), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Rational(62, 5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(41, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(49, 2160), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(161, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(3, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}}, "('II', 'nonflip', 2)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(29, 18), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(101, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(3049, 108), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(118, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(311, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(77, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(23213, 1296), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(4, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(13, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(386, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(46, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(71, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(455, 27), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(4))), Mul(Rational(77, 18), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(251, 18), Pow(Symbol('ly'), Integer(2))), Mul(Rational(19, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(13), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(40, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(2), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 6), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(322, 27), Symbol('ly')), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(356, 9), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(100, 81), Pow(Symbol('nf'), Integer(2))), Mul(Rational(337, 9), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(1553, 108), Pow(pi, Integer(2))), Rational(-30659, 324), Mul(Rational(79, 180), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(19, 9), I, Pow(pi, Integer(3))), Mul(Rational(268, 27), I, pi), Mul(Integer(-1), Rational(16, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(37, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(112, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(7, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(80, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(85, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1370, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(112, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(27, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(61, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(20), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(25, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(35), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(20), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(901, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(23, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(511, 16), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(17, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(103, 108), Symbol('Nc'), Symbol('ly')), Mul(Rational(38, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(232, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(2, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(6), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(151, 360), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(23213, 1296), Symbol('Nc')), Mul(Rational(689, 54), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(80, 27), I, pi, Symbol('Nc')), Mul(Rational(14, 9), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(8, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(26, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(40, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(34, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(107, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(455, 27), Symbol('nf')), Mul(Integer(-1), Rational(2, 9), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(56, 27), I, pi, Symbol('nf')), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(47, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(95, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(113, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(262, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(109, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(20, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(196, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(100, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(343, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(14), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(30659, 324), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1085, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(343, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(28, 27), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(11, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(88, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(40, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(26, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1370, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(49, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(2, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(37, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(45, 4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(8, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(23), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(8), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(37, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(511, 16), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(19, 24), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 20), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 16), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(39, 4), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1403, 27), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(61, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(35, 18), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(92525, 648), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(119, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(544, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(14, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(17), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(309479, 2592), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(7945, 1296), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(17, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(37, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(620, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(52, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(37, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(5378, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1, 90), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Rational(25, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(37559, 486), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(11, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(407, 144), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 12), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(35, 4), Pow(Symbol('ly'), Integer(3))), Mul(Rational(17, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(25, 2), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(20, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(61, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(166, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(541, 108), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1735, 36), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(424, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(2, 27), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(221, 18), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(154, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5743, 108), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(21583, 162), Symbol('ly')), Mul(Rational(11, 15), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(100, 9), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(1063, 27), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(1120, 243), Pow(Symbol('nf'), Integer(2))), Mul(Rational(10, 81), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(205, 9), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(4477, 18), Symbol('zeta3')), Mul(Integer(-1), Rational(161, 2), I, pi, Symbol('zeta3')), Mul(Integer(-1), Integer(71), Symbol('zeta5')), Rational(-792047, 1944), Mul(Integer(-1), Rational(5185, 324), Pow(pi, Integer(2))), Mul(Rational(301, 108), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(1667, 108), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(12275, 162), I, pi), Mul(Rational(101, 90), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(25, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(11, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(41, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(89, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(100, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1772, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(467, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(412, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(22, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(16), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 135), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(269, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(16159, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(368, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(80, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(45, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(47, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(29, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(47, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(9, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(68, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(13, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(83, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(71, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(259, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(310, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2293, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(103, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(31, 8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(556, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1409, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(81, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(220), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(4205, 32), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(319, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(51, 16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(127, 30), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(121, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(71, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(53, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 12), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(4, 3), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(49, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(28, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(85, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(245, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(263, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(214, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(134, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(151, 180), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(10511, 216), Symbol('Nc'), Symbol('ly')), Mul(Rational(455, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(2899, 54), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(97, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(179, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 6), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(56), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(1177, 1080), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(309479, 2592), Symbol('Nc')), Mul(Rational(29401, 1296), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(19, 20), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(10795, 162), I, pi, Symbol('Nc')), Mul(Rational(1081, 108), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(37, 18), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(269, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(50, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(124, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3778, 81), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(197, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(206, 27), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 3), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(37559, 486), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(11, 135), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(184, 81), I, pi, Symbol('nf')), Mul(Rational(4, 15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(19, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(53, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(191, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(23, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(20, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(1499, 54), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(337, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(25, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(899, 36), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(424, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(337, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(68), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(9361, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(3331, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(26, 3), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(643, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(79, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(10, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1120, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2119, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(383, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(217), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(59, 48), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(125, 324), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(792047, 1944), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4304, 81), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(865, 108), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(121, 45), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(22, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(310, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(233, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1124, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(206, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(52, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(16159, 243), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(179, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(184, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 20), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(37, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(3, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(119, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(11, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(59, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(239, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(86, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(463, 8), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(131, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(253, 60), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(21, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1067, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(389, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(76), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Rational(145, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(53, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(4205, 32), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(33, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(10, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(247, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(7, 360), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(343, 720), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(41, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(3233, 81), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(173, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(533, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(43031, 216), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(359, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(7), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(364, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(61), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(26885, 48), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(743, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(3121, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(757, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(1477, 324), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(653, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(2084, 15), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(23550685, 46656), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(329, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(5617, 2592), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 60), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 45), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(85, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(14, 27), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1456, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(16, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(19, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(7034, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(998, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(401, 81), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(43, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(19865, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(61, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(4013, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(878, 15), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(1819, 972), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(763, 6480), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Rational(833023, 2916), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(29, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(307, 240), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(29, 60), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 27), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(901, 216), Pow(Symbol('ly'), Integer(4))), Mul(Rational(41, 48), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(173, 24), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 81), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(223, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(385, 27), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(182, 27), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 36), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(3745, 108), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(536, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2785, 36), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(67), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(8197, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(19333, 162), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1021, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1027, 72), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3139, 54), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(56, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1184, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(10, 27), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4504, 27), Symbol('ly'), Symbol('zeta3')), Mul(Rational(164, 3), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(628, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(54037, 648), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(562423, 972), Symbol('ly')), Mul(Rational(2903, 432), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(3737, 108), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(9286, 81), I, pi, Symbol('ly')), Mul(Rational(31, 45), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(280, 81), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(3232, 243), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1, 324), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(106, 243), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(611, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(83, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(27988, 27), Symbol('zeta3')), Mul(Integer(-1), Rational(6974, 27), I, pi, Symbol('zeta3')), Mul(Rational(253, 18), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(673, 5), Symbol('zeta5')), Mul(Integer(738), I, pi, Symbol('zeta5')), Rational(-16939079, 11664), Mul(Integer(-1), Rational(5041, 12960), Pow(pi, Integer(6))), Mul(Rational(91139, 1944), Pow(pi, Integer(2))), Mul(Rational(166417, 12960), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(120167, 243), I, pi), Mul(Integer(-1), Rational(4369, 324), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(779, 1080), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(233, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(115, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(220, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(406, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(296, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(397, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(506, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(29, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1430, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(152, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(119, 270), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(13966, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(2263, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1724, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(170, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(46, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1171, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1280, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(34, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(1129, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(3415, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1208, 243), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(121, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(421, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(117, 80), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(113, 60), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(153, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(131, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(23, 8), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(365, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(233, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(175, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(63, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(557, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(367, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(563, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(6103, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(547, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(453, 8), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3509, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(627, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(659), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(309, 80), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(163, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(595, 16), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(95, 18), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Integer(80), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(31, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(4961, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(77, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(11837, 12), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1667, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(94), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(68), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Integer(618), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(102493, 90720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(25863, 64), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(649, 96), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3887, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(224), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(139, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7, 15), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(5, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(127, 180), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(29, 60), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(23, 24), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(80, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(27, 8), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(28, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(118, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(65, 12), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(557, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 36), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(319, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(145, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 80), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(10607, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(919, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(6433, 108), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(473, 72), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(179, 3), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(713, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(137), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(5657, 2160), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1029109, 3888), Symbol('Nc'), Symbol('ly')), Mul(Rational(28361, 648), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(11207, 162), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(4, 45), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(2341, 108), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(853, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(931, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(78019, 324), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(359, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(4081, 27), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1519, 15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Integer(396), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(38473, 6480), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(11699, 30240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(32495, 2592), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(23550685, 46656), Symbol('Nc')), Mul(Rational(457, 432), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(11767, 648), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(215423, 486), I, pi, Symbol('Nc')), Mul(Rational(16, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(31, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(7, 6), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(517, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(110, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(166, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3974, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(43, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(29, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(253, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(58, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(76, 3), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(43759, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(335, 162), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(161, 540), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(862, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Rational(4541, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(80, 9), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(640, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(778, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(833023, 2916), Symbol('nf')), Mul(Rational(4483, 972), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(3767, 6480), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(421, 162), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(121, 1080), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(604, 243), I, pi, Symbol('nf')), Mul(Rational(13, 120), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(85, 72), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(23, 15), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(781, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1591, 432), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(55, 12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(140, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(98, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(335, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1633, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(95, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2003, 108), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(536, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(346, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(14900, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(497, 16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(16277, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(572, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(101, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(10, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1184, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(16411, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(2279, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(31), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(440), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(1871, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(8197, 648), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(219037, 324), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(403, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(21410, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(111, 40), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(280, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(106, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 324), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3232, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3044, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(28049, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(100, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(490, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(604, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(1859, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(122), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(141431, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(93083, 12960), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(116653, 90720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(16939079, 11664), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1993, 2160), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(11, 324), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(111419, 486), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 45), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(53, 108), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(76, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(110, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(64, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(16, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3356, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(29, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(253, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(490, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(76, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(9934, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(563, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(197, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(862, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(995, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(640, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(202, 15), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(751, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(2641, 6480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(421, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(121, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(604, 243), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(7, 360), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(91, 240), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 20), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(95, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 24), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(17, 8), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(35, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(173, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(45, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(301, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(161, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(231, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(751, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(8029, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(49, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(814, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(199, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(34, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(245), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Rational(23, 20), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(29, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2573, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(23, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(69, 40), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2624, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(8975, 12), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(565, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(41), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(154), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(3047, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(141, 32), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(25863, 64), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(163, 324), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(43, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(46), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(55, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}}, "('II', 'nonflip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(131, 360), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1535, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(13673, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(16, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(167, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(761785, 2592), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2, 15), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(449, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(9109, 54), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(86), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(2489315, 3888), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(487, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(41, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(44, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(85286, 243), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Integer(11), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Rational(457, 3), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta5')), Mul(Integer(-1), Rational(325757, 4374), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(13469, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(9953, 81648), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(311, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1763, 54), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(77, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(103, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(108853, 648), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1438, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(37, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(91, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(791297, 1944), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(8755, 81), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(572, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta5')), Mul(Rational(47, 162), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(272827, 8748), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(22674005, 52488), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(53, 90), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(2, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(37, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1747, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(127, 36), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(77, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2098, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(781, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(767, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 3), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1141, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(151, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1931, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(91, 120), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11792, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(44, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(6802, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(164, 27), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(17087, 243), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(5, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(391, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(628, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1670, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(346255, 1944), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(4676399, 11664), Symbol('Nc'), Symbol('ly')), Mul(Rational(7967, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(235, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(103, 60), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(19285, 36), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(3196, 243), Symbol('Nc'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(469964, 6561), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(65, 27), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(109, 2430), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(427, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(52), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(595237, 486), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(3881, 27), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(64, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(5983, 9), Symbol('Nc'), Symbol('zeta5')), Mul(Rational(101, 3), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(19431265, 69984), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(152592883, 104976), Symbol('Nc')), Mul(Rational(167623, 408240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(6137, 405), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(20105, 486), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(188320, 729), I, pi, Symbol('Nc')), Mul(Rational(463, 54), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(13, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(775, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(23, 18), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(8, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(2795, 54), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(572, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(71, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(2519, 24), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(785, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3712, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(11, 9), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(200, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(698, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(104, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(85, 54), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(381775, 2916), Symbol('ly'), Symbol('nf')), Mul(Rational(21110, 243), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(19493, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(10), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(1000, 729), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Integer(64), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(19, 3), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(196, 27), Symbol('nf'), Symbol('zeta3')), Mul(Rational(404, 9), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(92, 9), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(8177, 2430), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(248, 945), Pow(pi, Integer(6)), Symbol('nf')), Mul(Rational(28767799, 52488), Symbol('nf')), Mul(Rational(1483873, 17496), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(313, 270), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(88207, 1458), I, pi, Symbol('nf')), Mul(Rational(3178, 243), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(49, 360), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(487, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(35, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(217, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(103, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(757, 36), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(88, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(15889, 216), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(6157, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(71, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(232, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(28, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(649, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(359, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(119, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(703, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(800573, 2592), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(6545, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(79), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1379, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(100, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(197, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(7687, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(8, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1424, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(136, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(4985, 18), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1376, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(47), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(17537, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(12791, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(207793, 1296), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(517, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(15845, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1502, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(2960, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(112, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(146, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(25, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(40, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(5216, 729), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(529, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(143, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(52669, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(1151, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(38), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(8336, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Rational(13, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(172087, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(518143, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(6563, 9720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(9343, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(10249, 27), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(2671, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(13, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(107, 18), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(415, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(422, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(44, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(274, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(613, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3139, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(169, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(404, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(800, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(479, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(18893, 648), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(1813, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(266, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(1693, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(43321, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(167, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(736, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(2308, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(157247, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(145, 972), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(496, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(5281, 486), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(553, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(884, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(229, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(13, 15), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(37, 30), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(259, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(37, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(22, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(34, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(325, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(79, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(110), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(84), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(207, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(50), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(4243, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(35), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(23, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(95), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(152), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(250), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(186), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(3299, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1849, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(943, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(33, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(187, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(1321, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(212), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(1277, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(539, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(350), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(70, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(590, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(524), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(392837, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(4973, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(39649, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(5599, 48), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(1679, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(778, 3), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(418, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(13, 30), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(151, 36), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(83, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(464, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(83, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(93233, 1296), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(203, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2575, 18), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(23, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(103, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(2417, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1630, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(136), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(2557, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(96128, 729), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(197467, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(110663, 216), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(217, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(281, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1718, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(289, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(134581, 486), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(104, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(3916, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(163, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(154, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(67027, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(60719, 408240), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(15162827, 69984), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(2261, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(450517, 1458), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(22603, 486), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(5, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(23, 18), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(10, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(473, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(220, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(86, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(203, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(653, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1912, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(208, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(10364, 243), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1168967, 5832), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(131, 108), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(25, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(26141, 162), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Symbol('Nc'), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(3157, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(37, 3), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(316, 9), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(320, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(1302221, 17496), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(22674005, 52488), Symbol('Nc'), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Symbol('Nc'), Symbol('nf')), Mul(Rational(2429, 810), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(2633, 243), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(152359, 2916), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Rational(239, 270), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(8, 45), Pow(Symbol('ly'), Integer(6))), Mul(Rational(179, 90), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(77, 108), Pow(Symbol('ly'), Integer(4))), Mul(Rational(383, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(287, 18), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(44, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(11), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(4465, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(9509, 216), Pow(Symbol('ly'), Integer(3))), Mul(Rational(85, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1303, 27), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1163, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(674, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(154, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(9601, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(173297, 2592), Pow(Symbol('ly'), Integer(2))), Mul(Rational(581, 240), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(101, 2), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4951, 54), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(196, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(29, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40769, 729), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(712, 81), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(433, 54), Symbol('ly'), Symbol('zeta3')), Mul(Integer(94), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(70), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(40), Symbol('ly'), Symbol('zeta5')), Mul(Rational(446731, 972), Symbol('ly')), Mul(Rational(19303, 324), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(2983, 90), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(251, 2), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(71297, 648), I, pi, Symbol('ly')), Mul(Rational(947, 180), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(2332, 243), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(56, 27), I, pi, Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 243), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(17, 9), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(469964, 6561), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2608, 729), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(2309, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(453044, 243), Symbol('zeta3')), Mul(Rational(1301, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(7507, 27), I, pi, Symbol('zeta3')), Mul(Rational(457, 9), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(20909, 18), Symbol('zeta5')), Mul(Rational(418, 3), I, pi, Symbol('zeta5')), Mul(Integer(-1), Rational(51257, 51030), Pow(pi, Integer(6))), Rational(152592883, 104976), Mul(Rational(14041, 648), Pow(pi, Integer(4))), Mul(Rational(8754905, 34992), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(769, 243), I, Pow(pi, Integer(3))), Mul(Rational(341599, 1458), I, pi), Mul(Rational(10303, 1080), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(41, 90), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(227, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(43, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(235, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(307, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(44, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(73, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(17017, 648), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(485, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1358, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(38, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(200, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(242, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(68), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(94, 15), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(3028, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(270437, 972), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(3980, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(164, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1000, 729), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(355, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(2488, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(116, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(7319, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(28767799, 52488), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(288907, 17496), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(58, 45), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1718, 243), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(12271, 729), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(11, 180), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(77, 90), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(6, 5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(91, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(107, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(44, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(16, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(211, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(287, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(62, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(37, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(163, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(541, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(43), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1042, 45), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4337, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(51877, 1296), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(559, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(6193, 54), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(268, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(9557, 486), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(115, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(712, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(124), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2228, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(770, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Rational(17269, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(34609, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(2518, 135), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1249, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Integer(87), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(64043, 648), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3824, 243), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(193, 2430), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(13, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2608, 729), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(251, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(75683, 54), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(479, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(73, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(931, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(4129, 18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Integer(481), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(337133, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1960705, 7776), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(161287, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1268, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7226, 27), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(8099, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(7, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(25, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(40, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(139, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(71, 648), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(295, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(395, 27), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(56, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(410, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(292, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1897, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(116, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(19535, 648), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(1499, 162), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(29, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Integer(96), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(218, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(30847, 81), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(476, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1636, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(5791, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(124, 315), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(145, 972), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(13567, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(53, 54), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(493, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(403, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 8), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 10), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(145, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 3), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Integer(5), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(83, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(6), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(31, 2), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(30), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(979, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(73, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(243, 32), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(33, 2), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(125, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(99, 2), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(86), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(75), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta5')), Mul(Rational(69, 4), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(87, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(1211, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(37, 10), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(131, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(15, 8), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Integer(70), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(92, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(145, 3), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(22, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(144), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(1057, 6), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Integer(-1), Integer(169), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Rational(5599, 48), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(5375, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(81461, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(1151, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4))), Mul(Integer(-1), Rational(293, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(259, 3), I, pi, Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(233, 216), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4))))"}}, "('I', 'flip', 0)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}}, "('I', 'flip', 1)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Symbol('Nc')), Mul(Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "2": {"C1": "Add(Mul(Integer(-1), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), I, pi, Symbol('Nc')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Integer(2), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 2), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Integer(2), I, pi, Symbol('Nc')), Mul(Rational(1, 24), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(4), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Rational(7, 6), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Symbol('Nc'), Symbol('zeta3')), Mul(Rational(7, 6), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Integer(4), I, pi, Symbol('Nc')), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(8), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))"}}, "('I', 'flip', 2)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 2), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(55, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(64, 9), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(16, 9), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(19, 12), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(74, 9), Symbol('ly')), Mul(Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(8, 3), I, pi, Symbol('ly')), Mul(Rational(21, 2), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 9), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(5, 6), I, Pow(pi, Integer(3))), Mul(Rational(157, 18), I, pi), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(32, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(8, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(32, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(25, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(12), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(25, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(21, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(2, 3), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(3), I, pi, Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(73, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(173, 18), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(16, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(11, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(37, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(5, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(23, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(37, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(13, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(293, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(962, 27), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(85, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(28, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(236, 27), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 16), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 18), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 8), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(109, 12), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 2), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1114, 27), Symbol('ly')), Mul(Rational(389, 72), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(371, 18), I, pi, Symbol('ly')), Mul(Rational(11, 6), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(76, 3), Symbol('zeta3')), Mul(Integer(-1), Rational(45, 2), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(1345, 108), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(289, 720), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(311, 72), I, Pow(pi, Integer(3))), Mul(Rational(2795, 54), I, pi), Mul(Integer(-1), Rational(2, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(472, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(11, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(160, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(472, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(7, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(29, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(39, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(51, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(119, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(65, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(60), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(17, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(51, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(191, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(221, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(57, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(26, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(5), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Integer(16), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Integer(5), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 12), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(5, 2), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(28), I, pi, Symbol('Nc')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(59, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(13, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(109, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(29, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(32, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(53, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1361, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(2869, 54), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(77, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(28, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(236, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(11), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(23, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(30), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(133, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(35, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(4, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 16), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(37, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(39, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(47, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}}, "('I', 'flip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(88, 3), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(32, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(8, 9), I, Pow(pi, Integer(3))), Mul(Rational(22, 3), I, pi), Mul(Integer(-1), Rational(16, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(44, 3), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(8, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(22, 3), I, pi, Pow(Symbol('Nc'), Integer(-4))))"}}, "('II', 'flip', 0)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}}, "('II', 'flip', 1)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Symbol('ly')), Mul(Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')))", "C2": "Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'))"}, "2": {"C1": "Add(Mul(Integer(-1), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Integer(2), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 2), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(4), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Rational(7, 6), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))))"}}, "('II', 'flip', 2)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 2), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(13, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(19, 12), Pow(Symbol('ly'), Integer(2))), Mul(I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 4), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(74, 9), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Symbol('ly')), Mul(Rational(21, 2), Symbol('zeta3')), Mul(Integer(-1), Rational(107, 36), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(1, 2), I, pi), Mul(Rational(1, 3), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(32, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(12), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(11, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(25, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Integer(-1), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Integer(3), I, pi, Symbol('Nc')), Mul(Rational(2, 3), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(79, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(37, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(125, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(23, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(314, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(38, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 16), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 18), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 2), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(427, 72), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(1114, 27), Symbol('ly')), Mul(Integer(-1), Rational(13, 12), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(9, 2), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(76, 3), Symbol('zeta3')), Mul(Integer(4), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(2215, 108), Pow(pi, Integer(2))), Mul(Rational(149, 180), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(21, 2), I, pi), Mul(Rational(35, 12), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(2, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(472, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(5, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(76, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(39, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(27, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(119, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(60), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(26, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(27, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(13, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(197, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(37, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(35, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(63, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Integer(-1), Integer(5), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(16), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Integer(28), I, pi, Symbol('Nc')), Mul(Rational(5, 2), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(59, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(145, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(29, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(127, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1661, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(5, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(35, 2), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(38, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(11), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(30), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(59, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(13, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(9, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(11, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(7, 12), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(21, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(35, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}}, "('II', 'flip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(32, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(88, 3), I, pi, Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(22, 3), I, pi), Mul(Rational(8, 9), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(44, 3), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(16, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(22, 3), I, pi, Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(8, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))))"}}}

==> anc/numbers/deposit/R5/amp/t3_forward_eps.out <==
H_process1_qqb_QbQ_+-+-_0loops.m: eps^0..eps^0 expanded  [0s]
H_process1_qqb_QbQ_+-+-_1loops.m: eps^0..eps^4 expanded  [12s]
H_process1_qqb_QbQ_+-+-_2loops.m: eps^0..eps^2 expanded  [55s]
H_process1_qqb_QbQ_+-+-_3loops.m: eps^0..eps^0 expanded  [107s]
H_process2_qQ_qQ_++--_0loops.m: eps^0..eps^0 expanded  [107s]
H_process2_qQ_qQ_++--_1loops.m: eps^0..eps^4 expanded  [122s]
H_process2_qQ_qQ_++--_2loops.m: eps^0..eps^2 expanded  [172s]
H_process2_qQ_qQ_++--_3loops.m: eps^0..eps^0 expanded  [239s]
H_process1_qqb_QbQ_+--+_0loops.m: eps^0..eps^0 expanded  [239s]
H_process1_qqb_QbQ_+--+_1loops.m: eps^0..eps^4 expanded  [251s]
H_process1_qqb_QbQ_+--+_2loops.m: eps^0..eps^2 expanded  [295s]
H_process1_qqb_QbQ_+--+_3loops.m: eps^0..eps^0 expanded  [337s]
H_process2_qQ_qQ_+--+_0loops.m: eps^0..eps^0 expanded  [337s]
H_process2_qQ_qQ_+--+_1loops.m: eps^0..eps^4 expanded  [355s]
H_process2_qQ_qQ_+--+_2loops.m: eps^0..eps^2 expanded  [410s]
H_process2_qQ_qQ_+--+_3loops.m: eps^0..eps^0 expanded  [460s]

saved t3_forward_eps.pkl  time 460s

Flip helicity (+--+), y^0 coefficient, singlet combination Nc*v1 + v2 and v1, v2, per eps order:
  region I L=0 eps^0: C1 -> 0 ; C2 -> 0
  region I L=1 eps^0: C1 -> 0 ; C2 -> 0
  region I L=1 eps^1: C1 -> -I*pi*Nc/2 + ly*(-Nc/2 + 1/Nc) + I*pi/Nc ; C2 -> -ly/(2*Nc**2) - I*pi/(2*Nc**2)
  region I L=1 eps^2: C1 -> pi**2*Nc/4 - I*pi*Nc + ly*(-Nc + 2/Nc) - pi**2/(2*Nc) + 2*I*pi/Nc ; C2 -> -ly/Nc**2 + pi**2/(4*Nc**2) - I*pi/Nc**2
  region I L=1 eps^3: C1 -> Nc*zeta3/2 + pi**2*Nc/2 - 2*I*pi*Nc + I*pi**3*Nc/24 + ly*(-2*Nc + pi**2*Nc/24 - pi**2/(12*Nc) + 4/Nc) - zeta3/Nc - pi**2/Nc - I*pi**3/(12*Nc) + 4*I*pi/Nc ; C2 -> ly*(-2/Nc**2 + pi**2/(24*Nc**2)) + zeta3/(2*Nc**2) + pi**2/(2*Nc**2) - 2*I*pi/Nc**2 + I*pi**3/(24*Nc**2)
  region I L=1 eps^4: C1 -> Nc*zeta3 + 7*I*pi*Nc*zeta3/6 - pi**4*Nc/240 + pi**2*Nc - 4*I*pi*Nc + I*pi**3*Nc/12 + ly*(7*Nc*zeta3/6 - 4*Nc + pi**2*Nc/12 - 7*zeta3/(3*Nc) - pi**2/(6*Nc) + 8/Nc) - 2*zeta3/Nc - 7*I*pi*zeta3/(3*Nc) - 2*pi**2/Nc + pi**4/(120*Nc) - I*pi**3/(6*Nc) + 8*I*pi/Nc ; C2 -> ly*(7*zeta3/(6*Nc**2) - 4/Nc**2 + pi**2/(12*Nc**2)) + zeta3/Nc**2 + 7*I*pi*zeta3/(6*Nc**2) - pi**4/(240*Nc**2) + pi**2/Nc**2 - 4*I*pi/Nc**2 + I*pi**3/(12*Nc**2)
  region I L=2 eps^0: C1 -> 0 ; C2 -> 0
  region I L=2 eps^1: C1 -> -7*Nc**2*zeta3/2 + 55*pi**2*Nc**2/36 - 64*I*pi*Nc**2/9 + I*pi**3*Nc**2/6 - 4*pi**2*Nc*nf/9 + 16*I*pi*Nc*nf/9 + ly**3*(Nc**2/12 - 1/4 - 1/(12*Nc**2)) + ly**2*(-Nc**2/12 + I*pi*Nc**2/4 + Nc*nf/3 - 19/12 - 7*I*pi/4 - 2*nf/(3*Nc) + 11/(4*Nc**2) + 11*I*pi/(4*Nc**2)) + ly*(-64*Nc**2/9 - I*pi*Nc**2/6 + 16*Nc*nf/9 + 2*I*pi*Nc*nf/3 + 74/9 + pi**2 - 8*I*pi/3 - 32*nf/(9*Nc) - 4*I*pi*nf/(3*Nc) - 25*pi**2/(12*Nc**2) + 12/Nc**2 + 4*I*pi/Nc**2) + 21*zeta3/2 - 17*pi**2/9 - 5*I*pi**3/6 + 157*I*pi/18 + 8*pi**2*nf/(9*Nc) - 32*I*pi*nf/(9*Nc) - 25*zeta3/(2*Nc**2) - 11*pi**2/(6*Nc**2) + 21*I*pi/(2*Nc**2) + 7*I*pi**3/(4*Nc**2) ; C2 -> -pi**2*Nc - 2*I*pi**3*Nc/3 + 3*I*pi*Nc + ly**3*(1/(3*Nc) - 1/(12*Nc**3)) + ly**2*(2/(3*Nc) + nf/(3*Nc**2) - 7/(4*Nc**3) - 5*I*pi/(4*Nc**3)) + ly*(I*pi*Nc - 64/(9*Nc) + pi**2/(12*Nc) + 5*I*pi/(6*Nc) + 16*nf/(9*Nc**2) + 2*I*pi*nf/(3*Nc**2) - 6/Nc**3 + pi**2/Nc**3 - 3*I*pi/Nc**3) + 2*zeta3/Nc + 73*pi**2/(36*Nc) - 173*I*pi/(18*Nc) + I*pi**3/(12*Nc) - 4*pi**2*nf/(9*Nc**2) + 16*I*pi*nf/(9*Nc**2) + 7*zeta3/(2*Nc**3) + 7*pi**2/(6*Nc**3) - 11*I*pi/(2*Nc**3) - I*pi**3/(2*Nc**3)
  region I L=2 eps^2: C1 -> 23*Nc**2*zeta3/3 + 37*I*pi*Nc**2*zeta3/6 - 13*pi**4*Nc**2/720 + 293*pi**2*Nc**2/27 - 962*I*pi*Nc**2/27 + 85*I*pi**3*Nc**2/72 - 2*Nc*nf*zeta3/3 - 80*pi**2*Nc*nf/27 - 7*I*pi**3*Nc*nf/18 + 236*I*pi*Nc*nf/27 + ly**4*(Nc**2/48 - 1/16 - 1/(48*Nc**2)) + ly**3*(5*Nc**2/9 + I*pi*Nc**2/12 + Nc*nf/9 - 41/18 - 7*I*pi/12 - 2*nf/(9*Nc) + 2/Nc**2 + 11*I*pi/(12*Nc**2)) + ly**2*(-5*pi**2*Nc**2/24 + 7*Nc**2/9 + 5*I*pi*Nc**2/3 + 14*Nc*nf/9 + I*pi*Nc*nf/3 - 113/9 + 9*pi**2/8 - 109*I*pi/12 - 28*nf/(9*Nc) - 2*I*pi*nf/(3*Nc) - 29*pi**2/(24*Nc**2) + 39/(2*Nc**2) + 51*I*pi/(4*Nc**2)) + ly*(37*Nc**2*zeta3/6 - 962*Nc**2/27 + 5*pi**2*Nc**2/72 - I*pi**3*Nc**2/4 + 14*I*pi*Nc**2/9 - 11*pi**2*Nc*nf/18 + 236*Nc*nf/27 + 28*I*pi*Nc*nf/9 - 37*zeta3/2 + 1114/27 + 389*pi**2/72 - 371*I*pi/18 + 11*I*pi**3/6 - 472*nf/(27*Nc) + 11*pi**2*nf/(9*Nc) - 56*I*pi*nf/(9*Nc) + 119*zeta3/(6*Nc**2) - 65*pi**2/(6*Nc**2) + 60/Nc**2 - 17*I*pi**3/(6*Nc**2) + 51*I*pi/(2*Nc**2)) - 76*zeta3/3 - 45*I*pi*zeta3/2 - 1345*pi**2/108 - 289*pi**4/720 - 311*I*pi**3/72 + 2795*I*pi/54 + 4*nf*zeta3/(3*Nc) + 160*pi**2*nf/(27*Nc) - 472*I*pi*nf/(27*Nc) + 7*I*pi**3*nf/(9*Nc) + 18*zeta3/Nc**2 + 191*I*pi*zeta3/(6*Nc**2) - 61*pi**2/(4*Nc**2) + 221*pi**4/(240*Nc**2) + 57*I*pi/(2*Nc**2) + 26*I*pi**3/(3*Nc**2) ; C2 -> -16*I*pi*Nc*zeta3 - 5*pi**2*Nc + pi**4*Nc/12 - 5*I*pi**3*Nc/2 + 28*I*pi*Nc + ly**4*(1/(12*Nc) - 1/(48*Nc**3)) + ly**3*(8/(9*Nc) + nf/(9*Nc**2) - 7/(6*Nc**3) - 5*I*pi/(12*Nc**3)) + ly**2*(-5*pi**2/(12*Nc) + 59/(18*Nc) + 5*I*pi/(12*Nc) + 14*nf/(9*Nc**2) + I*pi*nf/(3*Nc**2) - 11/Nc**3 + 17*pi**2/(24*Nc**3) - 23*I*pi/(4*Nc**3)) + ly*(-I*pi**3*Nc/12 + 5*I*pi*Nc - 4*zeta3/(3*Nc) - 962/(27*Nc) - 13*pi**2/(72*Nc) + 109*I*pi/(18*Nc) - 11*pi**2*nf/(18*Nc**2) + 236*nf/(27*Nc**2) + 28*I*pi*nf/(9*Nc**2) - 37*zeta3/(6*Nc**3) - 30/Nc**3 + 133*pi**2/(24*Nc**3) - 35*I*pi/(2*Nc**3) + 4*I*pi**3/(3*Nc**3)) + 29*zeta3/(3*Nc) + 32*I*pi*zeta3/(3*Nc) - 53*pi**4/(360*Nc) + 1361*pi**2/(108*Nc) - 2869*I*pi/(54*Nc) - 77*I*pi**3/(72*Nc) - 2*nf*zeta3/(3*Nc**2) - 80*pi**2*nf/(27*Nc**2) - 7*I*pi**3*nf/(18*Nc**2) + 236*I*pi*nf/(27*Nc**2) - 10*zeta3/Nc**3 - 61*I*pi*zeta3/(6*Nc**3) - 7*pi**4/(16*Nc**3) + 37*pi**2/(4*Nc**3) - 39*I*pi/(2*Nc**3) - 47*I*pi**3/(24*Nc**3)
  region I L=3 eps^0: C1 -> -88*I*pi/(3*Nc**3) + 32*I*pi**3/(9*Nc**3) ; C2 -> -8*I*pi**3/9 + 22*I*pi/3 - 16*I*pi**3/(9*Nc**2) + 44*I*pi/(3*Nc**2) - 8*I*pi**3/(9*Nc**4) + 22*I*pi/(3*Nc**4)
  region II L=0 eps^0: C1 -> 0 ; C2 -> 0
  region II L=1 eps^0: C1 -> 0 ; C2 -> 0
  region II L=1 eps^1: C1 -> ly*(-Nc/2 + 1/Nc) ; C2 -> -ly/(2*Nc**2)
  region II L=1 eps^2: C1 -> pi**2*Nc/4 + ly*(-Nc + 2/Nc) - pi**2/(2*Nc) ; C2 -> -ly/Nc**2 + pi**2/(4*Nc**2)
  region II L=1 eps^3: C1 -> Nc*zeta3/2 + pi**2*Nc/2 + ly*(-2*Nc + pi**2*Nc/24 - pi**2/(12*Nc) + 4/Nc) - zeta3/Nc - pi**2/Nc ; C2 -> ly*(-2/Nc**2 + pi**2/(24*Nc**2)) + zeta3/(2*Nc**2) + pi**2/(2*Nc**2)
  region II L=1 eps^4: C1 -> Nc*zeta3 - pi**4*Nc/240 + pi**2*Nc + ly*(7*Nc*zeta3/6 - 4*Nc + pi**2*Nc/12 - 7*zeta3/(3*Nc) - pi**2/(6*Nc) + 8/Nc) - 2*zeta3/Nc - 2*pi**2/Nc + pi**4/(120*Nc) ; C2 -> ly*(7*zeta3/(6*Nc**2) - 4/Nc**2 + pi**2/(12*Nc**2)) + zeta3/Nc**2 - pi**4/(240*Nc**2) + pi**2/Nc**2
  region II L=2 eps^0: C1 -> 0 ; C2 -> 0
  region II L=2 eps^1: C1 -> -7*Nc**2*zeta3/2 + 13*pi**2*Nc**2/9 - pi**2*Nc*nf/9 + ly**3*(Nc**2/12 - 1/4 - 1/(12*Nc**2)) + ly**2*(-Nc**2/12 + Nc*nf/3 - 19/12 + I*pi - 2*nf/(3*Nc) + 11/(4*Nc**2) - 3*I*pi/Nc**2) + ly*(-64*Nc**2/9 + pi**2*Nc**2/4 + 16*Nc*nf/9 - 7*pi**2/4 + 74/9 - I*pi/2 - 32*nf/(9*Nc) + 12/Nc**2 + 11*pi**2/(3*Nc**2) + 3*I*pi/(2*Nc**2)) + 21*zeta3/2 - 107*pi**2/36 - I*pi/2 + I*pi**3/3 + 2*pi**2*nf/(9*Nc) - 25*zeta3/(2*Nc**2) - 7*pi**2/(12*Nc**2) - I*pi**3/Nc**2 + 3*I*pi/(2*Nc**2) ; C2 -> -3*I*pi*Nc + 2*I*pi**3*Nc/3 + ly**3*(1/(3*Nc) - 1/(12*Nc**3)) + ly**2*(2/(3*Nc) + I*pi/Nc + nf/(3*Nc**2) - 7/(4*Nc**3) + I*pi/Nc**3) + ly*(-I*pi*Nc - 11*pi**2/(12*Nc) - 64/(9*Nc) + I*pi/(2*Nc) + 16*nf/(9*Nc**2) - 5*pi**2/(4*Nc**3) - 6/Nc**3 - I*pi/(2*Nc**3)) + 2*zeta3/Nc + 79*pi**2/(36*Nc) - I*pi**3/(3*Nc) + 5*I*pi/(2*Nc) - pi**2*nf/(9*Nc**2) + 7*zeta3/(2*Nc**3) - pi**2/(12*Nc**3) - I*pi/(2*Nc**3) + I*pi**3/(3*Nc**3)
  region II L=2 eps^2: C1 -> 23*Nc**2*zeta3/3 - 11*pi**4*Nc**2/90 + 314*pi**2*Nc**2/27 - 2*Nc*nf*zeta3/3 - 38*pi**2*Nc*nf/27 + ly**4*(Nc**2/48 - 1/16 - 1/(48*Nc**2)) + ly**3*(5*Nc**2/9 + Nc*nf/9 - 41/18 + I*pi/3 - 2*nf/(9*Nc) + 2/Nc**2 - I*pi/Nc**2) + ly**2*(-pi**2*Nc**2/12 + 7*Nc**2/9 + 14*Nc*nf/9 - 113/9 - pi**2/4 + 9*I*pi/4 - 28*nf/(9*Nc) + 5*pi**2/(3*Nc**2) + 39/(2*Nc**2) - 27*I*pi/(4*Nc**2)) + ly*(37*Nc**2*zeta3/6 - 962*Nc**2/27 + 125*pi**2*Nc**2/72 - 5*pi**2*Nc*nf/18 + 236*Nc*nf/27 - 37*zeta3/2 - 427*pi**2/72 + 1114/27 - 13*I*pi**3/12 - 9*I*pi/2 - 472*nf/(27*Nc) + 5*pi**2*nf/(9*Nc) + 119*zeta3/(6*Nc**2) + 60/Nc**2 + 26*pi**2/(3*Nc**2) + 27*I*pi/(2*Nc**2) + 13*I*pi**3/(4*Nc**2)) - 76*zeta3/3 + 4*I*pi*zeta3 - 2215*pi**2/108 + 149*pi**4/180 - 21*I*pi/2 + 35*I*pi**3/12 + 4*nf*zeta3/(3*Nc) + 76*pi**2*nf/(27*Nc) + 18*zeta3/Nc**2 - 12*I*pi*zeta3/Nc**2 - 197*pi**4/(120*Nc**2) - 37*pi**2/(4*Nc**2) - 35*I*pi**3/(4*Nc**2) + 63*I*pi/(2*Nc**2) ; C2 -> 16*I*pi*Nc*zeta3 - 28*I*pi*Nc + 5*I*pi**3*Nc/2 + ly**4*(1/(12*Nc) - 1/(48*Nc**3)) + ly**3*(8/(9*Nc) + I*pi/(3*Nc) + nf/(9*Nc**2) - 7/(6*Nc**3) + I*pi/(3*Nc**3)) + ly**2*(-11*pi**2/(12*Nc) + 59/(18*Nc) + 9*I*pi/(4*Nc) + 14*nf/(9*Nc**2) - 11/Nc**3 - 5*pi**2/(12*Nc**3) + 9*I*pi/(4*Nc**3)) + ly*(-5*I*pi*Nc + I*pi**3*Nc/12 - 4*zeta3/(3*Nc) - 962/(27*Nc) - 145*pi**2/(72*Nc) - 7*I*pi**3/(6*Nc) + I*pi/(2*Nc) - 5*pi**2*nf/(18*Nc**2) + 236*nf/(27*Nc**2) - 37*zeta3/(6*Nc**3) - 30/Nc**3 - 59*pi**2/(24*Nc**3) - 13*I*pi**3/(12*Nc**3) - 9*I*pi/(2*Nc**3)) + 29*zeta3/(3*Nc) - 12*I*pi*zeta3/Nc + 127*pi**4/(360*Nc) + 1661*pi**2/(108*Nc) + 5*I*pi**3/(12*Nc) + 35*I*pi/(2*Nc) - 2*nf*zeta3/(3*Nc**2) - 38*pi**2*nf/(27*Nc**2) - 10*zeta3/Nc**3 + 4*I*pi*zeta3/Nc**3 + 11*pi**2/(4*Nc**3) + 7*pi**4/(12*Nc**3) - 21*I*pi/(2*Nc**3) + 35*I*pi**3/(12*Nc**3)
  region II L=3 eps^0: C1 -> -32*I*pi**3/(9*Nc**3) + 88*I*pi/(3*Nc**3) ; C2 -> -22*I*pi/3 + 8*I*pi**3/9 - 44*I*pi/(3*Nc**2) + 16*I*pi**3/(9*Nc**2) - 22*I*pi/(3*Nc**4) + 8*I*pi**3/(9*Nc**4)


==> anc/numbers/deposit/R5/amp/t3_forward_eps.py <==
"""
t3_forward_eps.py  (R5, theme T3; written 1 Oct 2026)

Forward-limit (x -> 1, y = 1 - x -> 0, mu^2 = |t| = s y) expansion of the eps^k coefficients carried by the
ancillary files of arXiv:2108.00055 (Caola et al., Ref. [2] of the paper):
  one-loop files to eps^4, two-loop files to eps^2, three-loop files at eps^0 (finite remainders),
for the non-flip helicities (process 1 +-+-, process 2 ++--) and the flip helicities (+--+ in both processes).

Uses the record's parser and G-expansion about x = 1 (ma_a/amp_test/matching_hostile/h4_flip_leading_power.py,
ma_a/amp_test/matching/hpl_x1.py, self-tested there to 1e-44 through weight 6).  The y^-3..y^-1 parts are
asserted to vanish; the y^0 part is stored as a polynomial in ly = ln y, pi, zeta3, zeta5, Nc, nf for each
colour structure C1, C2.  Output: t3_forward_eps.json (sympy srepr strings) for the follow-up scripts.
"""
import sys, time, json
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/amp_test/matching_hostile')
from h4_flip_leading_power import load, gexp, Nc, nf, eps, lmu, y, ly, z2, z3, z5, Rx, Rxi, Ry, Rx2, Rxi2, C1, C2

t0 = time.time()
FILES = {
    ('I', 'nonflip'): 'H_process1_qqb_QbQ_+-+-_{L}loops.m',
    ('II', 'nonflip'): 'H_process2_qQ_qQ_++--_{L}loops.m',
    ('I', 'flip'): 'H_process1_qqb_QbQ_+--+_{L}loops.m',
    ('II', 'flip'): 'H_process2_qQ_qQ_+--+_{L}loops.m',
}
KMAX = {0: 0, 1: 4, 2: 2, 3: 0}


def eps_parts(fname, kmax):
    ex, gs = load(fname)
    ex = sp.expand(ex)
    out = {}
    for k in range(0, kmax + 1):
        ck = sp.expand(ex.coeff(eps, k))
        if ck == 0:
            out[k] = {C1: sp.Integer(0), C2: sp.Integer(0)}
            continue
        rep = {sp.Symbol(nm): gexp(wd) for nm, wd in gs.items() if ck.has(sp.Symbol(nm))}
        rep.update({Rx: 1 - y, Rxi: 1 + y + y**2 + y**3, Ry: 1 / y, Rx2: (1 - y)**2,
                    Rxi2: 1 + 2 * y + 3 * y**2 + 4 * y**3})
        ck = sp.expand(ck.xreplace(rep).subs(lmu, ly))          # mu^2 = |t| = s y
        poly = sp.Poly(sp.expand(ck * y**3), y)
        neg = [sp.expand(poly.coeff_monomial(y**j).subs(z2, sp.pi**2 / 6)) for j in (0, 1, 2)]
        assert all(v == 0 for v in neg), f"power-enhanced terms in {fname} eps^{k}"
        c0 = sp.expand(poly.coeff_monomial(y**3).subs(z2, sp.pi**2 / 6))
        out[k] = {C1: sp.expand(c0.coeff(C1)), C2: sp.expand(c0.coeff(C2))}
        assert sp.expand(c0 - out[k][C1] * C1 - out[k][C2] * C2) == 0
    return out


res = {}
for (reg, hel), pat in FILES.items():
    for L in (0, 1, 2, 3):
        fn = pat.format(L=L)
        if hel == 'flip' and L == 3:
            kmax = 0
        else:
            kmax = KMAX[L]
        res[(reg, hel, L)] = eps_parts(fn, kmax)
        print(f"{fn}: eps^0..eps^{kmax} expanded  [{time.time()-t0:.0f}s]", flush=True)

json.dump({str(k): {str(kk): {str(c): sp.srepr(v) for c, v in dd.items()} for kk, dd in d.items()} for k, d in res.items()},
          open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json', 'w'))
print(f"\nsaved t3_forward_eps.json  time {time.time()-t0:.0f}s")

# report: flip helicity y^0 parts at every eps order (should they vanish in the forward limit?)
print("\nFlip helicity (+--+), y^0 coefficient, singlet combination Nc*v1 + v2 and v1, v2, per eps order:")
for reg in ('I', 'II'):
    for L in (0, 1, 2, 3):
        for k, d in sorted(res[(reg, 'flip', L)].items()):
            v1, v2 = d[C1], d[C2]
            print(f"  region {reg} L={L} eps^{k}: C1 -> {sp.collect(sp.expand(v1), [ly])} ; C2 -> {sp.collect(sp.expand(v2), [ly])}")



==> anc/numbers/deposit/R5/amp/t3_split_dipole_ladder.json <==
{
 "full": {
  "2": {
   "kappa=+1": [
    "-15",
    "36",
    "-15"
   ],
   "kappa=-1": [
    "-21",
    "84",
    "-87"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 1)": [
     "-18",
     "84",
     "-96"
    ],
    "(1, 1, 0)": [
     "0",
     "-24",
     "48"
    ],
    "(1, 0, 2)": [
     "3",
     "-12",
     "12"
    ],
    "(1, 0, 1)": [
     "0",
     "-12",
     "24"
    ],
    "(0, 0, 0)": [
     "0",
     "0",
     "-3"
    ]
   }
  },
  "3": {
   "kappa=+1": [
    "12",
    "-58",
    "78",
    "-85/4"
   ],
   "kappa=-1": [
    "15",
    "-74",
    "118",
    "-245/4"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 2)": [
     "9/2",
     "-30",
     "66",
     "-48"
    ],
    "(1, 1, 1)": [
     "9",
     "-44",
     "60",
     "-16"
    ],
    "(1, 1, 0)": [
     "0",
     "8",
     "-28",
     "24"
    ],
    "(1, 0, 3)": [
     "-1/2",
     "3",
     "-6",
     "4"
    ],
    "(1, 0, 2)": [
     "-1",
     "5",
     "-8",
     "4"
    ],
    "(1, 0, 1)": [
     "0",
     "0",
     "-6",
     "12"
    ],
    "(0, 0, 0)": [
     "0",
     "0",
     "0",
     "-5/4"
    ]
   }
  }
 },
 "soft_gluon_only": {
  "2": {
   "kappa=+1": [
    "-18",
    "60",
    "-48"
   ],
   "kappa=-1": [
    "-18",
    "60",
    "-48"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 1)": [
     "-18",
     "84",
     "-96"
    ],
    "(1, 1, 0)": [
     "0",
     "-24",
     "48"
    ]
   }
  },
  "3": {
   "kappa=+1": [
    "9",
    "-34",
    "32",
    "0"
   ],
   "kappa=-1": [
    "9",
    "-34",
    "32",
    "0"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 1)": [
     "9",
     "-42",
     "48",
     "0"
    ],
    "(1, 1, 0)": [
     "0",
     "8",
     "-16",
     "0"
    ]
   }
  }
 },
 "exp_one_loop_dipole": {
  "2": [
   "-18",
   "60",
   "-48"
  ],
  "3": [
   "12",
   "-48",
   "48",
   "0"
  ]
 }
}

==> anc/numbers/deposit/R5/amp/t3_split_dipole_ladder.out <==
--- full: Born A_1^(1) = (N - 1)*(N + 1)/N
  L=2: kappa=+1 [-15, 36, -15]   kappa=-1 [-21, 84, -87]
     monomial kp^a km^b bscale^c = (1, 1, 1): [-18, 84, -96]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, -24, 48]
     monomial kp^a km^b bscale^c = (1, 0, 2): [3, -12, 12]
     monomial kp^a km^b bscale^c = (1, 0, 1): [0, -12, 24]
     monomial kp^a km^b bscale^c = (0, 0, 0): [0, 0, -3]
  L=3: kappa=+1 [12, -58, 78, -85/4]   kappa=-1 [15, -74, 118, -245/4]
     monomial kp^a km^b bscale^c = (1, 1, 2): [9/2, -30, 66, -48]
     monomial kp^a km^b bscale^c = (1, 1, 1): [9, -44, 60, -16]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, 8, -28, 24]
     monomial kp^a km^b bscale^c = (1, 0, 3): [-1/2, 3, -6, 4]
     monomial kp^a km^b bscale^c = (1, 0, 2): [-1, 5, -8, 4]
     monomial kp^a km^b bscale^c = (1, 0, 1): [0, 0, -6, 12]
     monomial kp^a km^b bscale^c = (0, 0, 0): [0, 0, 0, -5/4]
  [7s]
--- soft_gluon_only: Born A_1^(1) = (N - 1)*(N + 1)/N
  L=2: kappa=+1 [-18, 60, -48]   kappa=-1 [-18, 60, -48]
     monomial kp^a km^b bscale^c = (1, 1, 1): [-18, 84, -96]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, -24, 48]
  L=3: kappa=+1 [9, -34, 32, 0]   kappa=-1 [9, -34, 32, 0]
     monomial kp^a km^b bscale^c = (1, 1, 1): [9, -42, 48, 0]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, 8, -16, 0]
  [10s]
--- exponentiated one-loop dipole operator acting on the Born term (positive signature: even in Delta)
  L=2: [-18, 60, -48]
  L=3: [12, -48, 48, 0]
time 10s


==> anc/numbers/deposit/R5/amp/t3_split_dipole_ladder.py <==
"""
t3_split_dipole_ladder.py  (R5, theme T3, item T3-03; written 1 Oct 2026 from the printed equations, imports nothing)

Own perturbative solver of eq. (system) of paper.tex (l. 527-531):
  omega F_R^tau = 2a b_R + 2a C_R [F' + phi^tau F] + lq (F_R^tau)^2 + 2a kap_tau psi^tau sum_R' [T_rc]_RR' F_R'^{-tau}
with phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2)
(eqs. (phases), (psiminus), (psiplus)); SU(N): C_1 = 0, C_A = N, b_1 = C_F, b_A = -1/(2N) (scaled by a symbol bscale),
T_rc of eq. (TrcSUN).  ell_pm = 0 (they do not reach the C_F-free entries, Sect. 4.1).
Amplitude (App. B, eq. (sign-eta)): A_R^+ = Res_{w=0} e^{w Lt} cos(pi w/2) F_R^+ .
Observable (Sect. 4.1): coefficient of zeta2 a^L Lt^{2L-2} in A_1^+ / A_1^(1), L = 2, 3, decomposed in (C_A^L, ..., C_F^L).

Switches: kp, km multiply psi^+ and psi^- separately (kappa = kp = km in the paper); lq multiplies the quark-pair
term (lq = 0: soft-gluon terms only, i.e. the iterated one-loop dipole operator); bscale multiplies b_A.
Also computes exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) M_0 directly (the exponentiated one-loop dipole result of
eq. (sign-M1)), positive-signature part (even in Delta at fixed Lt), for comparison with lq = 0.
"""
import sympy as sp, json, time
t0 = time.time()
w, N, Lt, z2, D = sp.symbols('omega N Lt zeta2 Delta')
kp, km, lq, bs = sp.symbols('kp km lq bscale')
pi2 = 6 * z2
KMAX = 8
NORD = 4          # orders a^1 .. a^4 (Born .. three loops)
CF = (N**2 - 1) / (2 * N)
CA = N
Cc = {0: 0, 1: N}
b = {0: CF, 1: -bs / (2 * N)}
T = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])

def ser(expr, n=KMAX + 3):
    s = sp.series(expr, w, 0, n).removeO()
    return sp.expand(s.subs(sp.pi**2, pi2).subs(sp.pi**4, pi2**2).subs(sp.pi**6, pi2**3).subs(sp.pi**8, pi2**4))

phi = {+1: ser(-(sp.pi / 2) * sp.tan(sp.pi * w / 2)), -1: ser((sp.pi / 2) * sp.cot(sp.pi * w / 2))}
psi = {+1: ser(-sp.pi * sp.tan(sp.pi * w / 2)), -1: ser(sp.pi * sp.cot(sp.pi * w / 2))}
kap = {+1: kp, -1: km}
etap = ser(sp.cos(sp.pi * w / 2))

def trunc(e, kmax=KMAX):
    e = sp.expand(e)
    return sp.Add(*[t for t in (e.args if e.is_Add else [e]) if sp.degree(t * w**40, w) - 40 <= kmax]) if e != 0 else sp.Integer(0)

def solve(lqv):
    f = {(R, tau, 1): sp.expand(2 * b[R] / w) for R in (0, 1) for tau in (1, -1)}
    for n in range(2, NORD + 1):
        for R in (0, 1):
            for tau in (1, -1):
                rhs = 2 * Cc[R] * (sp.diff(f[(R, tau, n - 1)], w) + phi[tau] * f[(R, tau, n - 1)])
                rhs += lqv * sum(f[(R, tau, k)] * f[(R, tau, n - k)] for k in range(1, n))
                rhs += 2 * kap[tau] * psi[tau] * sum(T[R, Rp] * f[(Rp, -tau, n - 1)] for Rp in (0, 1))
                f[(R, tau, n)] = trunc(sp.expand(rhs / w))
    return f

def amp_plus(f, R, n, maxL=8):
    expo = sum(Lt**k * w**k / sp.factorial(k) for k in range(0, 2 * NORD + 2))
    e = sp.expand(expo * etap * f[(R, 1, n)])
    return sp.expand(e.coeff(w, -1))

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    assert len(sol) == 1
    return [sp.nsimplify(sol[0][c]) for c in cs]

def observable(f):
    born = amp_plus(f, 0, 1)
    out = {}
    for L in (2, 3):
        A = amp_plus(f, 0, L + 1)
        c = sp.expand(sp.expand(A / born).coeff(Lt, 2 * L - 2)).coeff(z2, 1)
        out[L] = sp.factor(c)
    return born, out

res = {}
for label, lqv in (('full', 1), ('soft_gluon_only', 0)):
    f = solve(lqv)
    born, obs = observable(f)
    res[label] = {}
    print(f"--- {label}: Born A_1^(1) = {sp.factor(born)}")
    for L in (2, 3):
        cfull = sp.expand(obs[L])
        # polynomial in kp, km, bscale; decompose each monomial coefficient
        P = sp.Poly(sp.expand(sp.numer(sp.together(cfull)) ), kp, km, bs)
        den = sp.denom(sp.together(cfull))
        terms = {}
        for mon, co in P.terms():
            terms[str(mon)] = decompose(sp.factor(co / den), L)
        tot = decompose(sp.factor(cfull.subs({kp: 1, km: 1, bs: 1})), L)
        totm = decompose(sp.factor(cfull.subs({kp: -1, km: -1, bs: 1})), L)
        res[label][L] = {'kappa=+1': [str(x) for x in tot], 'kappa=-1': [str(x) for x in totm],
                         'monomials (kp,km,bscale) -> Casimir vector': {k: [str(x) for x in v] for k, v in terms.items()}}
        print(f"  L={L}: kappa=+1 {tot}   kappa=-1 {totm}")
        for k, v in terms.items():
            print(f"     monomial kp^a km^b bscale^c = {k}: {v}")
    print(f"  [{time.time()-t0:.0f}s]", flush=True)

# direct exponential of the one-loop dipole result, eq. (sign-M1): M = exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) M0
a = sp.Symbol('a')
Tt2 = sp.diag(0, N)
X = 2 * a * (-Tt2 * Lt**2 / 2 + T * D * Lt)
M0 = sp.Matrix([2 * a * CF, 2 * a * (-1 / (2 * N))])
M = M0
term = M0
for k in range(1, 4):
    term = (X * term) / k
    M = M + term
M = M.applyfunc(sp.expand)
print("--- exponentiated one-loop dipole operator acting on the Born term (positive signature: even in Delta)")
dip = {}
for L in (2, 3):
    c = sp.expand(M[0]).coeff(a, L + 1)
    ceven = sp.expand((c + c.subs(D, -D)) / 2)
    ceven = sp.expand(ceven.subs(D**2, -pi2).subs(D**4, pi2**2).subs(D**6, -pi2**3))
    val = sp.factor(sp.expand(ceven / (2 * CF)).coeff(Lt, 2 * L - 2).coeff(z2, 1))
    vec = decompose(val, L)
    dip[L] = [str(x) for x in vec]
    print(f"  L={L}: {vec}")
res['exp_one_loop_dipole'] = dip
json.dump(res, open('PROJECT/ma_a/paper/revision/R5/T3/t3_split_dipole_ladder.json', 'w'), indent=1)
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R5/amp/t3_split_dipole_ladder_K11.json <==
{
 "full": {
  "2": {
   "kappa=+1": [
    "-15",
    "36",
    "-15"
   ],
   "kappa=-1": [
    "-21",
    "84",
    "-87"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 1)": [
     "-18",
     "84",
     "-96"
    ],
    "(1, 1, 0)": [
     "0",
     "-24",
     "48"
    ],
    "(1, 0, 2)": [
     "3",
     "-12",
     "12"
    ],
    "(1, 0, 1)": [
     "0",
     "-12",
     "24"
    ],
    "(0, 0, 0)": [
     "0",
     "0",
     "-3"
    ]
   }
  },
  "3": {
   "kappa=+1": [
    "12",
    "-58",
    "78",
    "-85/4"
   ],
   "kappa=-1": [
    "15",
    "-74",
    "118",
    "-245/4"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 2)": [
     "9/2",
     "-30",
     "66",
     "-48"
    ],
    "(1, 1, 1)": [
     "9",
     "-44",
     "60",
     "-16"
    ],
    "(1, 1, 0)": [
     "0",
     "8",
     "-28",
     "24"
    ],
    "(1, 0, 3)": [
     "-1/2",
     "3",
     "-6",
     "4"
    ],
    "(1, 0, 2)": [
     "-1",
     "5",
     "-8",
     "4"
    ],
    "(1, 0, 1)": [
     "0",
     "0",
     "-6",
     "12"
    ],
    "(0, 0, 0)": [
     "0",
     "0",
     "0",
     "-5/4"
    ]
   }
  }
 },
 "soft_gluon_only": {
  "2": {
   "kappa=+1": [
    "-18",
    "60",
    "-48"
   ],
   "kappa=-1": [
    "-18",
    "60",
    "-48"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 1)": [
     "-18",
     "84",
     "-96"
    ],
    "(1, 1, 0)": [
     "0",
     "-24",
     "48"
    ]
   }
  },
  "3": {
   "kappa=+1": [
    "9",
    "-34",
    "32",
    "0"
   ],
   "kappa=-1": [
    "9",
    "-34",
    "32",
    "0"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 1)": [
     "9",
     "-42",
     "48",
     "0"
    ],
    "(1, 1, 0)": [
     "0",
     "8",
     "-16",
     "0"
    ]
   }
  }
 },
 "lq_symbolic": {
  "2": {
   "kappa=+1": [
    "-15",
    "36",
    "-15"
   ],
   "kappa=-1": [
    "-21",
    "84",
    "-87"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 1)": [
     "-18",
     "84",
     "-96"
    ],
    "(1, 1, 0)": [
     "0",
     "-24",
     "48"
    ],
    "(1, 0, 2)": [
     "3",
     "-12",
     "12"
    ],
    "(1, 0, 1)": [
     "0",
     "-12",
     "24"
    ],
    "(0, 0, 0)": [
     "0",
     "0",
     "-3"
    ]
   }
  },
  "3": {
   "kappa=+1": [
    "12",
    "-58",
    "78",
    "-85/4"
   ],
   "kappa=-1": [
    "15",
    "-74",
    "118",
    "-245/4"
   ],
   "monomials (kp,km,bscale) -> Casimir vector": {
    "(1, 1, 2)": [
     "9/2",
     "-30",
     "66",
     "-48"
    ],
    "(1, 1, 1)": [
     "9",
     "-44",
     "60",
     "-16"
    ],
    "(1, 1, 0)": [
     "0",
     "8",
     "-28",
     "24"
    ],
    "(1, 0, 3)": [
     "-1/2",
     "3",
     "-6",
     "4"
    ],
    "(1, 0, 2)": [
     "-1",
     "5",
     "-8",
     "4"
    ],
    "(1, 0, 1)": [
     "0",
     "0",
     "-6",
     "12"
    ],
    "(0, 0, 0)": [
     "0",
     "0",
     "0",
     "-5/4"
    ]
   }
  }
 },
 "exp_one_loop_dipole": {
  "2": [
   "-18",
   "60",
   "-48"
  ],
  "3": [
   "12",
   "-48",
   "48",
   "0"
  ]
 }
}

==> anc/numbers/deposit/R5/amp/t3_split_dipole_ladder_K11.out <==
--- full: Born A_1^(1) = (N - 1)*(N + 1)/N
  L=2: kappa=+1 [-15, 36, -15]   kappa=-1 [-21, 84, -87]
     monomial kp^a km^b bscale^c = (1, 1, 1): [-18, 84, -96]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, -24, 48]
     monomial kp^a km^b bscale^c = (1, 0, 2): [3, -12, 12]
     monomial kp^a km^b bscale^c = (1, 0, 1): [0, -12, 24]
     monomial kp^a km^b bscale^c = (0, 0, 0): [0, 0, -3]
  L=3: kappa=+1 [12, -58, 78, -85/4]   kappa=-1 [15, -74, 118, -245/4]
     monomial kp^a km^b bscale^c = (1, 1, 2): [9/2, -30, 66, -48]
     monomial kp^a km^b bscale^c = (1, 1, 1): [9, -44, 60, -16]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, 8, -28, 24]
     monomial kp^a km^b bscale^c = (1, 0, 3): [-1/2, 3, -6, 4]
     monomial kp^a km^b bscale^c = (1, 0, 2): [-1, 5, -8, 4]
     monomial kp^a km^b bscale^c = (1, 0, 1): [0, 0, -6, 12]
     monomial kp^a km^b bscale^c = (0, 0, 0): [0, 0, 0, -5/4]
  [8s]
--- soft_gluon_only: Born A_1^(1) = (N - 1)*(N + 1)/N
  L=2: kappa=+1 [-18, 60, -48]   kappa=-1 [-18, 60, -48]
     monomial kp^a km^b bscale^c = (1, 1, 1): [-18, 84, -96]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, -24, 48]
  L=3: kappa=+1 [9, -34, 32, 0]   kappa=-1 [9, -34, 32, 0]
     monomial kp^a km^b bscale^c = (1, 1, 1): [9, -42, 48, 0]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, 8, -16, 0]
  [12s]
--- lq_symbolic: Born A_1^(1) = (N - 1)*(N + 1)/N
     lq^0 part, kappa=+1: [-18, 60, -48]
     lq^1 part, kappa=+1: [3, -24, 36]
     lq^2 part, kappa=+1: [0, 0, -3]
     lq^3 part, kappa=+1: 0
  L=2: kappa=+1 [-15, 36, -15]   kappa=-1 [-21, 84, -87]
     monomial kp^a km^b bscale^c = (1, 1, 1): [-18, 84, -96]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, -24, 48]
     monomial kp^a km^b bscale^c = (1, 0, 2): [3, -12, 12]
     monomial kp^a km^b bscale^c = (1, 0, 1): [0, -12, 24]
     monomial kp^a km^b bscale^c = (0, 0, 0): [0, 0, -3]
     lq^0 part, kappa=+1: [9, -34, 32, 0]
     lq^1 part, kappa=+1: [7/2, -28, 62, -40]
     lq^2 part, kappa=+1: [-1/2, 4, -16, 20]
     lq^3 part, kappa=+1: [0, 0, 0, -5/4]
  L=3: kappa=+1 [12, -58, 78, -85/4]   kappa=-1 [15, -74, 118, -245/4]
     monomial kp^a km^b bscale^c = (1, 1, 2): [9/2, -30, 66, -48]
     monomial kp^a km^b bscale^c = (1, 1, 1): [9, -44, 60, -16]
     monomial kp^a km^b bscale^c = (1, 1, 0): [0, 8, -28, 24]
     monomial kp^a km^b bscale^c = (1, 0, 3): [-1/2, 3, -6, 4]
     monomial kp^a km^b bscale^c = (1, 0, 2): [-1, 5, -8, 4]
     monomial kp^a km^b bscale^c = (1, 0, 1): [0, 0, -6, 12]
     monomial kp^a km^b bscale^c = (0, 0, 0): [0, 0, 0, -5/4]
  [23s]
--- exponentiated one-loop dipole operator acting on the Born term (positive signature: even in Delta)
  L=2: [-18, 60, -48]
  L=3: [12, -48, 48, 0]
time 23s


==> anc/numbers/deposit/R5/amp/t3_split_dipole_ladder_K11.py <==
"""
t3_split_dipole_ladder.py  (R5, theme T3, item T3-03; written 1 Oct 2026 from the printed equations, imports nothing)

Own perturbative solver of eq. (system) of paper.tex (l. 527-531):
  omega F_R^tau = 2a b_R + 2a C_R [F' + phi^tau F] + lq (F_R^tau)^2 + 2a kap_tau psi^tau sum_R' [T_rc]_RR' F_R'^{-tau}
with phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2)
(eqs. (phases), (psiminus), (psiplus)); SU(N): C_1 = 0, C_A = N, b_1 = C_F, b_A = -1/(2N) (scaled by a symbol bscale),
T_rc of eq. (TrcSUN).  ell_pm = 0 (they do not reach the C_F-free entries, Sect. 4.1).
Amplitude (App. B, eq. (sign-eta)): A_R^+ = Res_{w=0} e^{w Lt} cos(pi w/2) F_R^+ .
Observable (Sect. 4.1): coefficient of zeta2 a^L Lt^{2L-2} in A_1^+ / A_1^(1), L = 2, 3, decomposed in (C_A^L, ..., C_F^L).

Switches: kp, km multiply psi^+ and psi^- separately (kappa = kp = km in the paper); lq multiplies the quark-pair
term (lq = 0: soft-gluon terms only, i.e. the iterated one-loop dipole operator); bscale multiplies b_A.
Also computes exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) M_0 directly (the exponentiated one-loop dipole result of
eq. (sign-M1)), positive-signature part (even in Delta at fixed Lt), for comparison with lq = 0.
"""
import sympy as sp, json, time
t0 = time.time()
w, N, Lt, z2, D = sp.symbols('omega N Lt zeta2 Delta')
kp, km, lq, bs = sp.symbols('kp km lq bscale')
pi2 = 6 * z2
KMAX = 11
NORD = 4          # orders a^1 .. a^4 (Born .. three loops)
CF = (N**2 - 1) / (2 * N)
CA = N
Cc = {0: 0, 1: N}
b = {0: CF, 1: -bs / (2 * N)}
T = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])

def ser(expr, n=KMAX + 3):
    s = sp.series(expr, w, 0, n).removeO()
    return sp.expand(s.subs(sp.pi**2, pi2).subs(sp.pi**4, pi2**2).subs(sp.pi**6, pi2**3).subs(sp.pi**8, pi2**4))

phi = {+1: ser(-(sp.pi / 2) * sp.tan(sp.pi * w / 2)), -1: ser((sp.pi / 2) * sp.cot(sp.pi * w / 2))}
psi = {+1: ser(-sp.pi * sp.tan(sp.pi * w / 2)), -1: ser(sp.pi * sp.cot(sp.pi * w / 2))}
kap = {+1: kp, -1: km}
etap = ser(sp.cos(sp.pi * w / 2))

def trunc(e, kmax=KMAX):
    e = sp.expand(e)
    return sp.Add(*[t for t in (e.args if e.is_Add else [e]) if sp.degree(t * w**40, w) - 40 <= kmax]) if e != 0 else sp.Integer(0)

def solve(lqv):
    f = {(R, tau, 1): sp.expand(2 * b[R] / w) for R in (0, 1) for tau in (1, -1)}
    for n in range(2, NORD + 1):
        for R in (0, 1):
            for tau in (1, -1):
                rhs = 2 * Cc[R] * (sp.diff(f[(R, tau, n - 1)], w) + phi[tau] * f[(R, tau, n - 1)])
                rhs += lqv * sum(f[(R, tau, k)] * f[(R, tau, n - k)] for k in range(1, n))
                rhs += 2 * kap[tau] * psi[tau] * sum(T[R, Rp] * f[(Rp, -tau, n - 1)] for Rp in (0, 1))
                f[(R, tau, n)] = trunc(sp.expand(rhs / w))
    return f

def amp_plus(f, R, n, maxL=8):
    expo = sum(Lt**k * w**k / sp.factorial(k) for k in range(0, 2 * NORD + 2))
    e = sp.expand(expo * etap * f[(R, 1, n)])
    return sp.expand(e.coeff(w, -1))

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    assert len(sol) == 1
    return [sp.nsimplify(sol[0][c]) for c in cs]

def observable(f):
    born = amp_plus(f, 0, 1)
    out = {}
    for L in (2, 3):
        A = amp_plus(f, 0, L + 1)
        c = sp.expand(sp.expand(A / born).coeff(Lt, 2 * L - 2)).coeff(z2, 1)
        out[L] = sp.factor(c)
    return born, out

res = {}
for label, lqv in (('full', 1), ('soft_gluon_only', 0), ('lq_symbolic', lq)):
    f = solve(lqv)
    born, obs = observable(f)
    res[label] = {}
    print(f"--- {label}: Born A_1^(1) = {sp.factor(born)}")
    for L in (2, 3):
        cfull = sp.expand(obs[L])
        # polynomial in kp, km, bscale; decompose each monomial coefficient
        if label == 'lq_symbolic':
            c1 = sp.expand(cfull.subs({kp: 1, km: 1, bs: 1}))
            for j in range(0, 4):
                cj = sp.factor(sp.expand(sp.numer(sp.together(c1))).coeff(lq, j) / sp.denom(sp.together(c1)))
                print(f"     lq^{j} part, kappa=+1: {decompose(cj, L) if cj != 0 else 0}")
            cfull = cfull.subs(lq, 1)
        P = sp.Poly(sp.expand(sp.numer(sp.together(cfull)) ), kp, km, bs)
        den = sp.denom(sp.together(cfull))
        terms = {}
        for mon, co in P.terms():
            terms[str(mon)] = decompose(sp.factor(co / den), L)
        tot = decompose(sp.factor(cfull.subs({kp: 1, km: 1, bs: 1})), L)
        totm = decompose(sp.factor(cfull.subs({kp: -1, km: -1, bs: 1})), L)
        res[label][L] = {'kappa=+1': [str(x) for x in tot], 'kappa=-1': [str(x) for x in totm],
                         'monomials (kp,km,bscale) -> Casimir vector': {k: [str(x) for x in v] for k, v in terms.items()}}
        print(f"  L={L}: kappa=+1 {tot}   kappa=-1 {totm}")
        for k, v in terms.items():
            print(f"     monomial kp^a km^b bscale^c = {k}: {v}")
    print(f"  [{time.time()-t0:.0f}s]", flush=True)

# direct exponential of the one-loop dipole result, eq. (sign-M1): M = exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) M0
a = sp.Symbol('a')
Tt2 = sp.diag(0, N)
X = 2 * a * (-Tt2 * Lt**2 / 2 + T * D * Lt)
M0 = sp.Matrix([2 * a * CF, 2 * a * (-1 / (2 * N))])
M = M0
term = M0
for k in range(1, 4):
    term = (X * term) / k
    M = M + term
M = M.applyfunc(sp.expand)
print("--- exponentiated one-loop dipole operator acting on the Born term (positive signature: even in Delta)")
dip = {}
for L in (2, 3):
    c = sp.expand(M[0]).coeff(a, L + 1)
    ceven = sp.expand((c + c.subs(D, -D)) / 2)
    ceven = sp.expand(ceven.subs(D**2, -pi2).subs(D**4, pi2**2).subs(D**6, -pi2**3))
    val = sp.factor(sp.expand(ceven / (2 * CF)).coeff(Lt, 2 * L - 2).coeff(z2, 1))
    vec = decompose(val, L)
    dip[L] = [str(x) for x in vec]
    print(f"  L={L}: {vec}")
res['exp_one_loop_dipole'] = dip
json.dump(res, open('PROJECT/ma_a/paper/revision/R5/T3/t3_split_dipole_ladder_K11.json', 'w'), indent=1)
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R5/amp_check/data_eps0.log <==
proc 1 L=0 expanded, 0. s
proc 1 L=1 expanded, 0.7000000000000001 s
proc 1 L=2 expanded, 5.5 s
proc 1 L=3 expanded, 8.5 s
proc 2 L=0 expanded, 0. s
proc 2 L=1 expanded, 1.8 s
proc 2 L=2 expanded, 9.5 s
proc 2 L=3 expanded, 3.8000000000000003 s
inverse-power check done
proc 1: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
proc 1: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
proc 2: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
proc 2: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
comparison with shared expansions.m: 32 entries, 0 differences
L=2 finite remainder (shared data): InputForm[{{-15, 48, -41}, 0}]
L=2 eps^0 of renormalized amplitude: InputForm[{{-30, 96, -72}, 0}]
L=2 infrared subtraction contribution (ren - fin): InputForm[{{-15, 48, -31}, 0}]
   piece [I1]_{-2} R1_2: InputForm[{{0, 0, 5}, 0}]
   piece [I1]_{-1} R1_1: InputForm[{{-15, 48, -36}, 0}]
L=3 finite remainder (shared data): InputForm[{{12, -58, 84, -451/12}, 0}]
L=3 eps^0 of renormalized amplitude: InputForm[{{231/4, -213, 1171/6, 271/12}, 0}]
L=3 infrared subtraction contribution (ren - fin): InputForm[{{183/4, -155, 667/6, 361/6}, 0}]
   piece [I2 Hren1]_0: InputForm[{{-29/4, 23, -77/6, -43/6}, 0}]
   piece [I1 Hren2]_0: InputForm[{{53, -178, 124, 202/3}, 0}]
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): InputForm[(11*(27 - 6*Nc^2 + 23*Nc^4))/(36*Nc^2) - (4*(6 + 5*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - (6*(3 + 2*Nc^2)*z2)/Nc^2]
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): InputForm[-1/864*((-1 + Nc)*(1 + Nc)*(-4032 + 3605*Nc^2 + 5025*Nc^4))/Nc^3 + ((-1 + Nc)*(1 + Nc)*(-185 + 1021*Nc^2)*Nf)/(432*Nc^2) - (19*(-1 + Nc)*(1 + Nc)*Nf^2)/(108*Nc) + ((-271 + 5497*Nc^2 + 43*Nc^4 + 275*Nc^6)*z2)/(96*Nc^3)]
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): InputForm[(-45 + 85*Nc^2 + 202*Nc^4)/(18*Nc^2) - ((5 + 39*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - ((41 + 14*Nc^2 + 5*Nc^4)*z2)/(4*Nc^2)]
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): InputForm[((-1 + Nc)*(1 + Nc)*(-9 + 531*Nc^2 + 1535*Nc^4))/(216*Nc^3) - ((-1 + Nc)*(1 + Nc)*(63 + 311*Nc^2)*Nf)/(108*Nc^2) + (17*(-1 + Nc)*(1 + Nc)*Nf^2)/(54*Nc) - ((-451 - 663*Nc^2 - 105*Nc^4 + 67*Nc^6)*z2)/(96*Nc^3)]


==> anc/numbers/deposit/R5/amp_check/data_eps0.out <==
proc 1 L=0 expanded, 0. s
proc 1 L=1 expanded, 0.7 s
proc 1 L=2 expanded, 5.5 s
proc 1 L=3 expanded, 8.5 s
proc 2 L=0 expanded, 0. s
proc 2 L=1 expanded, 1.8 s
proc 2 L=2 expanded, 9.5 s
proc 2 L=3 expanded, 3.8 s
inverse-power check done
proc 1: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
proc 1: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
proc 2: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
proc 2: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
comparison with shared expansions.m: 32 entries, 0 differences
L=2 finite remainder (shared data): {{-15, 48, -41}, 0}
L=2 eps^0 of renormalized amplitude: {{-30, 96, -72}, 0}
L=2 infrared subtraction contribution (ren - fin): {{-15, 48, -31}, 0}
   piece [I1]_{-2} R1_2: {{0, 0, 5}, 0}
   piece [I1]_{-1} R1_1: {{-15, 48, -36}, 0}
L=3 finite remainder (shared data): {{12, -58, 84, -451/12}, 0}
L=3 eps^0 of renormalized amplitude: {{231/4, -213, 1171/6, 271/12}, 0}
L=3 infrared subtraction contribution (ren - fin): {{183/4, -155, 667/6, 361/6}, 0}
   piece [I2 Hren1]_0: {{-29/4, 23, -77/6, -43/6}, 0}
   piece [I1 Hren2]_0: {{53, -178, 124, 202/3}, 0}
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): (11*(27 - 6*Nc^2 + 23*Nc^4))/(36*Nc^2) - (4*(6 + 5*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - (6*(3 + 2*Nc^2)*z2)/Nc^2
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): -1/864*((-1 + Nc)*(1 + Nc)*(-4032 + 3605*Nc^2 + 5025*Nc^4))/Nc^3 + ((-1 + Nc)*(1 + Nc)*(-185 + 1021*Nc^2)*Nf)/(432*Nc^2) - (19*(-1 + Nc)*(1 + Nc)*Nf^2)/(108*Nc) + ((-271 + 5497*Nc^2 + 43*Nc^4 + 275*Nc^6)*z2)/(96*Nc^3)
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): (-45 + 85*Nc^2 + 202*Nc^4)/(18*Nc^2) - ((5 + 39*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - ((41 + 14*Nc^2 + 5*Nc^4)*z2)/(4*Nc^2)
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): ((-1 + Nc)*(1 + Nc)*(-9 + 531*Nc^2 + 1535*Nc^4))/(216*Nc^3) - ((-1 + Nc)*(1 + Nc)*(63 + 311*Nc^2)*Nf)/(108*Nc^2) + (17*(-1 + Nc)*(1 + Nc)*Nf^2)/(54*Nc) - ((-451 - 663*Nc^2 - 105*Nc^4 + 67*Nc^6)*z2)/(96*Nc^3)


==> anc/numbers/deposit/R5/amp_check/data_eps0.wl <==
(* data_eps0.wl (verifier VF)
   The epsilon^0 coefficient of the renormalized forward four-quark amplitude, from the ancillary files of
   Caola et al., arXiv:2108.00055, which carry the finite remainders H_fin^(L)(eps) with their positive powers of eps
   (one loop to eps^4, two loops to eps^2).  Infrared operators exactly as printed in Sect. 5 there:
     H_ren^(1) = H_fin^(1) + I1 H0
     H_ren^(2) = H_fin^(2) + I2 H0 + I1 H_ren^(1)                       (eq. (5.17))
     H_ren^(3) = H_fin^(3) + I3 H0 + I2 H_ren^(1) + I1 H_ren^(2)          (eq. (5.18))
   I1 = Z1, I2 = Z2 - Z1^2 (eqs. (5.19),(5.20)); [I3]_{eps^0} H0 has weight 5 and cannot reach the weight-6 observable.
   Z1 = G0'/(4e^2) + G0/(2e);  Z2 as eq. (5.23);  G0' = -4 CF gcusp0, G1' = -4 CF gcusp1 (four quarks).
   Dipole matrix: sum_{i<j} Ti.Tj log(mu^2/(-s_ij)) = ls Ms + lt Mt + lu Mu in the basis (C1, C2), from App. A of 2108.00055
   (A(s,u), B(s,u)); process (7.2) uses s <-> t (crossing p2 <-> p3).
   Checks: (a) mu-independence of the bare one- and two-loop amplitudes reconstructed from the files (Lmu symbolic);
           (b) no inverse powers of (1-x) in any eps coefficient at x -> 1.
   Forward limit: x -> 1, y = 1-x, ly = Log[y], mu^2 = |u| = s y  (Lmu = ly), Lt = -ly - I Pi/2 in both regions.
   G(w;x) about x=1 from the shared table ma_a/amp_test/data/gtab.m, verified independently in gcheck/ (PARI). *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
anc = FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "caola_src", "anc"}];
gtab = Get[FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "data", "gtab.m"}]];
out = OpenWrite[FileNameJoin[{dir, "data_eps0.out"}], PageWidth -> 250];
pr[s__] := (WriteString[out, StringJoin[ToString /@ {s}], "\n"]; Print[s]);

ymax = 1;
piRed[e_] := Expand[e] /. Power[Pi, n_Integer /; n > 1] :> If[EvenQ[n], (6 z2)^(n/2), Pi (6 z2)^((n - 1)/2)];
truncY[e_] := Module[{t = Expand[piRed[e]]}, Sum[Coefficient[t, y, k] y^k, {k, -3, ymax}]];
fwd[ex_] := Module[{a},
   a = ex /. RATIO -> Identity /. Log[mu2/s] -> Lmu /. Zeta[3] -> z3 /. Zeta[5] -> z5;
   a = a /. Power[1 - x, n_Integer /; n < 0] :> y^n /. Power[x, n_Integer] :> Normal[Series[(1 - y)^n, {y, 0, ymax + 3}]];
   a = a /. x -> 1 - y /. gtab;   (* x appears only inside G after this *)
   a = a /. G[w__, 1 - y] :> (G[w, x] /. gtab);
   If[! FreeQ[a, G] || ! FreeQ[a, x], pr["unconverted G or x"]; Abort[]];
   truncY[a]];

colrules = {DD[i1, i4] DD[i2, i3] -> c1, DD[i1, i2] DD[i3, i4] -> c2, DD[i1, i3] DD[i2, i4] -> c2};
files = <|1 -> "H_process1_qqb_QbQ_+-+-_", 2 -> "H_process2_qQ_qQ_++--_"|>;
maxe = <|0 -> 0, 1 -> 4, 2 -> 2, 3 -> 0|>;
Rf = <||>;   (* Rf[{proc, L, k}] = {c1-coefficient, c2-coefficient}, forward expanded, eps^k term *)
Do[
  Module[{ex = Get[FileNameJoin[{anc, files[p] <> ToString[L] <> "loops.m"}]], t0 = AbsoluteTime[]},
   ex = Expand[ex /. colrules];
   If[! FreeQ[ex, DD], pr["colour left"]; Abort[]];
   If[Exponent[ex, e] =!= maxe[L], pr["unexpected eps power ", L]];
   Do[Rf[{p, L, k}] = Table[fwd[Coefficient[Coefficient[ex, col], e, k]], {col, {c1, c2}}], {k, 0, maxe[L]}];
   pr["proc ", p, " L=", L, " expanded, ", Round[AbsoluteTime[] - t0, 0.1], " s"]],
  {p, {1, 2}}, {L, 0, 3}];

(* check (b): no inverse powers of y *)
Do[If[Expand[Coefficient[#, y, -1]] =!= 0 || Expand[Coefficient[#, y, -2]] =!= 0, pr["INVERSE POWER in ", key]] & /@ Rf[key], {key, Keys[Rf]}];
pr["inverse-power check done"];

(* colour matrices on (c1, c2) *)
CFs = (Nc^2 - 1)/(2 Nc);
Ms = {{1/Nc, 0}, {-1, -2 CFs}}; Mt = {{-1/Nc, 1}, {1, -1/Nc}}; Mu = {{-2 CFs, -1}, {0, 1/Nc}};
Id = IdentityMatrix[2];
If[Simplify[Ms + Mt + Mu + 2 CFs Id] =!= {{0, 0}, {0, 0}}, pr["colour conservation fails"]; Abort[]];
gcusp0 = 4; gcusp1 = (268/9 - 8 z2) Nc - 40/9 Nf;
gq0 = -3 CFs; gq1 = CFs^2 (-3/2 + 12 z2 - 24 z3) + CFs Nc (-961/54 - 11 z2 + 26 z3) + CFs Nf (65/27 + 2 z2);
b0 = 11/3 Nc - 2/3 Nf; b1 = (34 Nc^2 - 10 Nc Nf)/3 - 2 CFs Nf;
(* logs log(mu^2/(-s_ij - i0)), forward-expanded, process p *)
logs[2] = {truncY[Lmu - Normal[Series[Log[1 - y], {y, 0, ymax + 2}]]], Lmu + I Pi, Lmu - ly};  (* (7.2): s<->t *)
logs[1] = {Lmu + I Pi, truncY[Lmu - Normal[Series[Log[1 - y], {y, 0, ymax + 2}]]], Lmu - ly};   (* ls, lt (-t = s x), lu (-u = s y) *)
dip[p_] := logs[p][[1]] Ms + logs[p][[2]] Mt + logs[p][[3]] Mu;
G0[p_] := gcusp0 dip[p] + 4 gq0 Id;  G1[p_] := gcusp1 dip[p] + 4 gq1 Id;
G0p = -4 CFs gcusp0 Id; G1p = -4 CFs gcusp1 Id;
Z1[p_] := G0p/(4 e^2) + G0[p]/(2 e);
Z2[p_] := G0p.G0p/(32 e^4) + G0p.(G0[p] - 3/2 b0 Id)/(8 e^3) + G0[p].(G0[p] - 2 b0 Id)/(8 e^2) + G1p/(16 e^2) + G1[p]/(4 e);
I1[p_] := Z1[p]; I2[p_] := Z2[p] - Z1[p].Z1[p];
H0f = {-(1 - y), (1 - y)/Nc};
ser[v_, kmin_, kmax_] := Sum[e^k v[k], {k, kmin, kmax}];
(* truncation of a vector Laurent series in e to orders <= kmax *)
cutE[v_, kmax_] := Map[Function[c, Module[{t = Expand[piRed[c]]}, Sum[Coefficient[t, e, k] e^k, {k, -6, kmax}]]], v];

Do[
  Module[{R1, R2, Hren1, Hren2, h1, h2, Hren3eps0, D2, D3, pieces2, pieces3, H0f = Rf[{p, 0, 0}]},
   R1 = Sum[e^k Rf[{p, 1, k}], {k, 0, 4}];
   R2 = Sum[e^k Rf[{p, 2, k}], {k, 0, 2}];
   Hren1 = cutE[R1 + I1[p].H0f, 4];
   Hren2 = cutE[R2 + I2[p].H0f + I1[p].Hren1, 2];
   (* check (a): bare amplitudes H^(L) = (mu^2/s)^(L e) h_L with h_L free of Lmu *)
   h1 = cutE[Normal[Series[Exp[-e Lmu], {e, 0, 7}]] (Hren1 + b0/e H0f), 4];
   h2 = cutE[Normal[Series[Exp[-2 e Lmu], {e, 0, 8}]] (Hren2 + 2 b0/e Normal[Series[Exp[e Lmu], {e, 0, 8}]] h1 - (2 b0^2 - b1 e)/(2 e^2) H0f), 2];
   pr["proc ", p, ": d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): ", InputForm[Table[Map[Expand[Coefficient[piRed[Coefficient[piRed[D[#, Lmu]], e, k]], y, j]] &, h1], {k, -2, 4}, {j, 0, 1}]]];
   pr["proc ", p, ": d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): ", InputForm[Table[Map[Expand[Coefficient[piRed[Coefficient[piRed[D[#, Lmu]], e, k]], y, j]] &, h2], {k, -4, 2}, {j, 0, 1}]]];
   (* epsilon^0 coefficients *)
   ren[{p, 2}] = Map[Expand[Coefficient[piRed[#], e, 0]] &, Hren2];
   pieces2 = {"[I1]_{-2} R1_2" -> Map[Expand, (G0p/4).Rf[{p, 1, 2}]], "[I1]_{-1} R1_1" -> Map[Expand, (G0[p]/2).Rf[{p, 1, 1}]]};
   pc[{p, 2}] = pieces2;
   (* three loops: H_ren^(3)|_0 = Hfin3 + [I2 Hren1]_0 + [I1 Hren2]_0  (+ [I3]_0 H0, weight 5) *)
   ren[{p, 3}] = Map[Expand[Coefficient[piRed[#], e, 0]] &, Rf[{p, 3, 0}] + I2[p].Hren1 + I1[p].Hren2];
   pc[{p, 3}] = {"[I2 Hren1]_0" -> Map[Expand[Coefficient[piRed[#], e, 0]] &, I2[p].Hren1],
                 "[I1 Hren2]_0" -> Map[Expand[Coefficient[piRed[#], e, 0]] &, I1[p].Hren2]};
   ],
  {p, {1, 2}}];

(* projection: singlet = Nc c1 + c2 ; signature at equal Lt ; observable z2 Lt^(2L-2) / Born singlet *)
sing[v_] := Expand[Nc v[[1]] + v[[2]]];
toLt[ex_] := Module[{t = Expand[piRed[ex /. Lmu -> ly]]}, If[Expand[Coefficient[t, y, -1]] =!= 0, pr["inverse power in toLt"]]; piRed[Expand[Coefficient[t, y, 0] /. ly -> -Lt - I Pi/2]]];
obs[vI_, vII_, L_, sg_] := Module[{A = Expand[(toLt[sing[vI]] + sg toLt[sing[vII]])/2], c},
   If[sg == 1 && Expand[A - (A /. I -> -I)] =!= 0, pr["warning: positive-signature part not real"]];
   c = Coefficient[A, Lt, 2 L - 2];
   c = Expand[c /. Pi -> Sqrt[6 z2]];
   c = Coefficient[c, z2, 1] /. {z3 -> 0, z5 -> 0};
   Expand[c/(-2 CFs)]];
toBasis[pol_, L_] := Module[{c, ans, sol, nfpart, CA = Nc, CF = CFs},
   nfpart = Expand[pol - (pol /. Nf -> 0)];
   ans = Sum[c[j] CA^(L - j) CF^j, {j, 0, L}];
   sol = Solve[Flatten[CoefficientList[Numerator[Together[(pol /. Nf -> 0) - ans]], Nc]] == 0, Table[c[j], {j, 0, L}]];
   If[sol === {}, {"NOT IN BASIS", pol}, {Table[c[j], {j, 0, L}] /. First[sol], If[nfpart === 0, 0, Factor[nfpart]]}]];

(* pipeline check: my eps^0 expansions against the shared expansions.m (y^0 and y^1 terms) *)
Module[{sh = Get[FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "data", "expansions.m"}]], bad = 0, n = 0},
  Do[If[MemberQ[{{1, "+-+-"}, {2, "++--"}}, r[[1 ;; 2]]] && r[[5]] >= 0,
     n++;
     If[Expand[(Coefficient[Rf[{r[[1]], r[[3]], 0}][[If[r[[4]] === c1, 1, 2]]], y, r[[5]]] /. Pi^k_ :> (6 z2)^(k/2) /; EvenQ[k]) -
         (r[[6]] /. Pi^k_ :> (6 z2)^(k/2) /; EvenQ[k])] =!= 0, bad++]], {r, sh}];
  pr["comparison with shared expansions.m: ", n, " entries, ", bad, " differences"]];

res = <||>;
Do[
  Module[{fin, rn, diff},
   fin = toBasis[obs[Rf[{1, L, 0}], Rf[{2, L, 0}], L, 1], L];
   rn = toBasis[obs[ren[{1, L}], ren[{2, L}], L, 1], L];
   diff = {rn[[1]] - fin[[1]], Simplify[rn[[2]] - fin[[2]]]};
   res[L] = <|"fin" -> fin, "ren" -> rn, "ren-fin" -> diff|>;
   pr["L=", L, " finite remainder (shared data): ", InputForm[fin]];
   pr["L=", L, " eps^0 of renormalized amplitude: ", InputForm[rn]];
   pr["L=", L, " infrared subtraction contribution (ren - fin): ", InputForm[diff]];
   Do[pr["   piece ", pc[{1, L}][[j, 1]], ": ", InputForm[toBasis[obs[pc[{1, L}][[j, 2]], pc[{2, L}][[j, 2]], L, 1], L]]], {j, Length[pc[{1, L}]]}];
   ], {L, 2, 3}];

(* negative-signature and adjoint information at the same orders, for orientation *)
Do[pr["L=", L, " full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): ",
    InputForm[Collect[Expand[Coefficient[Expand[(toLt[sing[ren[{1, L}]]] + toLt[sing[ren[{2, L}]]])/2], Lt, 2 L - 2]/(-2 CFs)], {z2, z3, Nf}, Factor]]], {L, 2, 3}];
Do[pr["L=", L, " full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): ",
    InputForm[Collect[Expand[Coefficient[Expand[(toLt[sing[Rf[{1, L, 0}]]] + toLt[sing[Rf[{2, L, 0}]]])/2], Lt, 2 L - 2]/(-2 CFs)], {z2, z3, Nf}, Factor]]], {L, 2, 3}];

Put[{res, Rf}, FileNameJoin[{dir, "data_eps0_res.m"}]];
Close[out];


==> anc/numbers/deposit/R5/amp_check/data_eps0_res.m <==
{<|2 -> <|"fin" -> {{-15, 48, -41}, 0}, "ren" -> {{-30, 96, -72}, 0}, 
    "ren-fin" -> {{-15, 48, -31}, 0}|>, 
  3 -> <|"fin" -> {{12, -58, 84, -451/12}, 0}, 
    "ren" -> {{231/4, -213, 1171/6, 271/12}, 0}, 
    "ren-fin" -> {{183/4, -155, 667/6, 361/6}, 0}|>|>, 
 <|{1, 0, 0} -> {-1 + y, Nc^(-1) - y/Nc}, 
  {1, 1, 0} -> {-8/Nc - (3*Lmu)/Nc - Lmu^2/Nc + (2*ly)/Nc + (4*Lmu*ly)/Nc - 
     ly^2/Nc - (13*Nc)/9 - (2*Lmu*Nc)/3 + Lmu^2*Nc - ly*Nc - 2*Lmu*ly*Nc + 
     (ly^2*Nc)/2 + (10*Nf)/9 + (2*Lmu*Nf)/3 - (I*Pi)/Nc - ((2*I)*Lmu*Pi)/Nc + 
     ((2*I)*ly*Pi)/Nc - ((5*I)/3)*Nc*Pi - I*ly*Nc*Pi + ((2*I)/3)*Nf*Pi + 
     (7*z2)/Nc - Nc*z2 + y*(8/Nc + (7*Lmu)/Nc + Lmu^2/Nc - (4*Lmu*ly)/Nc + 
       ly^2/Nc + (13*Nc)/9 + (2*Lmu*Nc)/3 - Lmu^2*Nc + 2*Lmu*ly*Nc - 
       (ly^2*Nc)/2 - (10*Nf)/9 - (2*Lmu*Nf)/3 + ((7*I)*Pi)/Nc + 
       ((2*I)*Lmu*Pi)/Nc - ((2*I)*ly*Pi)/Nc + ((2*I)/3)*Nc*Pi + I*ly*Nc*Pi - 
       ((2*I)/3)*Nf*Pi - (7*z2)/Nc + Nc*z2), 13/9 + (2*Lmu)/3 - Lmu^2 + 
     8/Nc^2 + (3*Lmu)/Nc^2 + Lmu^2/Nc^2 - ly/Nc^2 - (2*Lmu*ly)/Nc^2 + 
     ly^2/(2*Nc^2) - (10*Nf)/(9*Nc) - (2*Lmu*Nf)/(3*Nc) + ((2*I)/3)*Pi + 
     ((2*I)*Pi)/Nc^2 + ((2*I)*Lmu*Pi)/Nc^2 - (I*ly*Pi)/Nc^2 - 
     (((2*I)/3)*Nf*Pi)/Nc + z2 - (7*z2)/Nc^2 + 
     y*(-13/9 - (8*Lmu)/3 + Lmu^2 - 8/Nc^2 - (5*Lmu)/Nc^2 - Lmu^2/Nc^2 + 
       (2*Lmu*ly)/Nc^2 - ly^2/(2*Nc^2) + (10*Nf)/(9*Nc) + (2*Lmu*Nf)/(3*Nc) - 
       ((8*I)/3)*Pi - ((5*I)*Pi)/Nc^2 - ((2*I)*Lmu*Pi)/Nc^2 + 
       (I*ly*Pi)/Nc^2 + (((2*I)/3)*Nf*Pi)/Nc - z2 + (7*z2)/Nc^2)}, 
  {1, 1, 1} -> {-16/Nc - (8*Lmu)/Nc - (3*Lmu^2)/(2*Nc) - Lmu^3/(3*Nc) + 
     (3*ly)/Nc + (2*Lmu*ly)/Nc + (2*Lmu^2*ly)/Nc - (3*ly^2)/(2*Nc) - 
     (Lmu*ly^2)/Nc - (80*Nc)/27 - (13*Lmu*Nc)/9 - (Lmu^2*Nc)/3 + 
     (Lmu^3*Nc)/3 - (3*ly*Nc)/2 - Lmu*ly*Nc - Lmu^2*ly*Nc + (3*ly^2*Nc)/4 + 
     (Lmu*ly^2*Nc)/2 + (56*Nf)/27 + (10*Lmu*Nf)/9 + (Lmu^2*Nf)/3 - 
     ((4*I)*Pi)/Nc - (I*Lmu*Pi)/Nc - (I*Lmu^2*Pi)/Nc - (I*ly*Pi)/Nc + 
     ((2*I)*Lmu*ly*Pi)/Nc - (I*ly^2*Pi)/Nc - ((53*I)/18)*Nc*Pi - 
     ((5*I)/3)*Lmu*Nc*Pi + (I/2)*ly*Nc*Pi - I*Lmu*ly*Nc*Pi + 
     (I/2)*ly^2*Nc*Pi + ((10*I)/9)*Nf*Pi + ((2*I)/3)*Lmu*Nf*Pi + 
     (9*z2)/(2*Nc) + (7*Lmu*z2)/Nc - (8*ly*z2)/Nc + (16*Nc*z2)/3 - 
     Lmu*Nc*z2 + 4*ly*Nc*z2 - (7*Nf*z2)/3 + (I*Pi*z2)/Nc + I*Nc*Pi*z2 + 
     (20*z3)/(3*Nc) - (17*Nc*z3)/3 + y*(14/Nc + (8*Lmu)/Nc + 
       (7*Lmu^2)/(2*Nc) + Lmu^3/(3*Nc) + (2*ly)/Nc - (2*Lmu^2*ly)/Nc - 
       ly^2/(2*Nc) + (Lmu*ly^2)/Nc + (107*Nc)/27 + (13*Lmu*Nc)/9 + 
       (Lmu^2*Nc)/3 - (Lmu^3*Nc)/3 - ly*Nc + Lmu^2*ly*Nc + (ly^2*Nc)/4 - 
       (Lmu*ly^2*Nc)/2 - (56*Nf)/27 - (10*Lmu*Nf)/9 - (Lmu^2*Nf)/3 + 
       ((13*I)*Pi)/Nc + ((7*I)*Lmu*Pi)/Nc + (I*Lmu^2*Pi)/Nc - (I*ly*Pi)/Nc - 
       ((2*I)*Lmu*ly*Pi)/Nc + (I*ly^2*Pi)/Nc + ((4*I)/9)*Nc*Pi + 
       ((2*I)/3)*Lmu*Nc*Pi + (I/2)*ly*Nc*Pi + I*Lmu*ly*Nc*Pi - 
       (I/2)*ly^2*Nc*Pi - ((10*I)/9)*Nf*Pi - ((2*I)/3)*Lmu*Nf*Pi - 
       (49*z2)/(2*Nc) - (7*Lmu*z2)/Nc + (8*ly*z2)/Nc - (7*Nc*z2)/3 + 
       Lmu*Nc*z2 - 4*ly*Nc*z2 + (7*Nf*z2)/3 - (I*Pi*z2)/Nc - I*Nc*Pi*z2 - 
       (20*z3)/(3*Nc) + (17*Nc*z3)/3), 80/27 + (13*Lmu)/9 + Lmu^2/3 - 
     Lmu^3/3 + 16/Nc^2 + (8*Lmu)/Nc^2 + (3*Lmu^2)/(2*Nc^2) + Lmu^3/(3*Nc^2) - 
     (3*ly)/(2*Nc^2) - (Lmu*ly)/Nc^2 - (Lmu^2*ly)/Nc^2 + (3*ly^2)/(4*Nc^2) + 
     (Lmu*ly^2)/(2*Nc^2) - (56*Nf)/(27*Nc) - (10*Lmu*Nf)/(9*Nc) - 
     (Lmu^2*Nf)/(3*Nc) + ((17*I)/18)*Pi + ((2*I)/3)*Lmu*Pi + 
     ((6*I)*Pi)/Nc^2 + ((2*I)*Lmu*Pi)/Nc^2 + (I*Lmu^2*Pi)/Nc^2 + 
     ((I/2)*ly*Pi)/Nc^2 - (I*Lmu*ly*Pi)/Nc^2 + ((I/2)*ly^2*Pi)/Nc^2 - 
     (((10*I)/9)*Nf*Pi)/Nc - (((2*I)/3)*Lmu*Nf*Pi)/Nc - (7*z2)/3 + Lmu*z2 - 
     (15*z2)/(2*Nc^2) - (7*Lmu*z2)/Nc^2 + (4*ly*z2)/Nc^2 + (7*Nf*z2)/(3*Nc) - 
     ((2*I)*Pi*z2)/Nc^2 + (14*z3)/3 - (17*z3)/(3*Nc^2) + 
     y*(-80/27 - (13*Lmu)/9 - (4*Lmu^2)/3 + Lmu^3/3 - 15/Nc^2 - 
       (8*Lmu)/Nc^2 - (5*Lmu^2)/(2*Nc^2) - Lmu^3/(3*Nc^2) - ly/Nc^2 + 
       (Lmu^2*ly)/Nc^2 + ly^2/(4*Nc^2) - (Lmu*ly^2)/(2*Nc^2) + 
       (56*Nf)/(27*Nc) + (10*Lmu*Nf)/(9*Nc) + (Lmu^2*Nf)/(3*Nc) - 
       ((53*I)/18)*Pi - ((8*I)/3)*Lmu*Pi - (((21*I)/2)*Pi)/Nc^2 - 
       ((5*I)*Lmu*Pi)/Nc^2 - (I*Lmu^2*Pi)/Nc^2 + ((I/2)*ly*Pi)/Nc^2 + 
       (I*Lmu*ly*Pi)/Nc^2 - ((I/2)*ly^2*Pi)/Nc^2 + (((10*I)/9)*Nf*Pi)/Nc + 
       (((2*I)/3)*Lmu*Nf*Pi)/Nc + (28*z2)/3 - Lmu*z2 + (35*z2)/(2*Nc^2) + 
       (7*Lmu*z2)/Nc^2 - (4*ly*z2)/Nc^2 - (7*Nf*z2)/(3*Nc) + 
       ((2*I)*Pi*z2)/Nc^2 - (14*z3)/3 + (17*z3)/(3*Nc^2))}, 
  {1, 1, 2} -> {-32/Nc - (16*Lmu)/Nc - (4*Lmu^2)/Nc - Lmu^3/(2*Nc) - 
     Lmu^4/(12*Nc) + (6*ly)/Nc + (3*Lmu*ly)/Nc + (Lmu^2*ly)/Nc + 
     (2*Lmu^3*ly)/(3*Nc) - (2*ly^2)/Nc - (3*Lmu*ly^2)/(2*Nc) - 
     (Lmu^2*ly^2)/(2*Nc) + (2*ly^3)/(3*Nc) + ly^4/(12*Nc) - (484*Nc)/81 - 
     (80*Lmu*Nc)/27 - (13*Lmu^2*Nc)/18 - (Lmu^3*Nc)/9 + (Lmu^4*Nc)/12 - 
     3*ly*Nc - (3*Lmu*ly*Nc)/2 - (Lmu^2*ly*Nc)/2 - (Lmu^3*ly*Nc)/3 + 
     ly^2*Nc + (3*Lmu*ly^2*Nc)/4 + (Lmu^2*ly^2*Nc)/4 - (ly^3*Nc)/3 - 
     (ly^4*Nc)/24 + (328*Nf)/81 + (56*Lmu*Nf)/27 + (5*Lmu^2*Nf)/9 + 
     (Lmu^3*Nf)/9 - ((7*I)*Pi)/Nc - ((4*I)*Lmu*Pi)/Nc - ((I/2)*Lmu^2*Pi)/Nc - 
     ((I/3)*Lmu^3*Pi)/Nc - (I*ly*Pi)/Nc - (I*Lmu*ly*Pi)/Nc + 
     (I*Lmu^2*ly*Pi)/Nc + ((I/2)*ly^2*Pi)/Nc - (I*Lmu*ly^2*Pi)/Nc + 
     ((I/3)*ly^3*Pi)/Nc - ((161*I)/27)*Nc*Pi - ((53*I)/18)*Lmu*Nc*Pi - 
     ((5*I)/6)*Lmu^2*Nc*Pi + (I/2)*ly*Nc*Pi + (I/2)*Lmu*ly*Nc*Pi - 
     (I/2)*Lmu^2*ly*Nc*Pi - (I/4)*ly^2*Nc*Pi + (I/2)*Lmu*ly^2*Nc*Pi - 
     (I/6)*ly^3*Nc*Pi + ((56*I)/27)*Nf*Pi + ((10*I)/9)*Lmu*Nf*Pi + 
     (I/3)*Lmu^2*Nf*Pi + (16*z2)/Nc + (9*Lmu*z2)/(2*Nc) + 
     (7*Lmu^2*z2)/(2*Nc) + (2*ly*z2)/Nc - (8*Lmu*ly*z2)/Nc + 
     (7*ly^2*z2)/(2*Nc) + (86*Nc*z2)/9 + (16*Lmu*Nc*z2)/3 - (Lmu^2*Nc*z2)/2 - 
     ly*Nc*z2 + 4*Lmu*ly*Nc*z2 - (7*ly^2*Nc*z2)/4 - (35*Nf*z2)/9 - 
     (7*Lmu*Nf*z2)/3 + (((5*I)/2)*Pi*z2)/Nc + (I*Lmu*Pi*z2)/Nc - 
     (I*ly*Pi*z2)/Nc + (2*I)*Nc*Pi*z2 + I*Lmu*Nc*Pi*z2 + (I/2)*ly*Nc*Pi*z2 - 
     I*Nf*Pi*z2 + (7*z2^2)/(4*Nc) - (101*Nc*z2^2)/20 + (6*z3)/Nc + 
     (20*Lmu*z3)/(3*Nc) - (34*ly*z3)/(3*Nc) + (37*Nc*z3)/18 - 
     (17*Lmu*Nc*z3)/3 + (17*ly*Nc*z3)/3 - (14*Nf*z3)/9 + 
     (((14*I)/3)*Pi*z3)/Nc + y*(35/Nc + (14*Lmu)/Nc + (4*Lmu^2)/Nc + 
       (7*Lmu^3)/(6*Nc) + Lmu^4/(12*Nc) - ly/Nc + (2*Lmu*ly)/Nc - 
       (2*Lmu^3*ly)/(3*Nc) + ly^2/Nc - (Lmu*ly^2)/(2*Nc) + 
       (Lmu^2*ly^2)/(2*Nc) + ly^3/(3*Nc) - ly^4/(12*Nc) + (725*Nc)/162 + 
       (107*Lmu*Nc)/27 + (13*Lmu^2*Nc)/18 + (Lmu^3*Nc)/9 - (Lmu^4*Nc)/12 + 
       (ly*Nc)/2 - Lmu*ly*Nc + (Lmu^3*ly*Nc)/3 - (ly^2*Nc)/2 + 
       (Lmu*ly^2*Nc)/4 - (Lmu^2*ly^2*Nc)/4 - (ly^3*Nc)/6 + (ly^4*Nc)/24 - 
       (328*Nf)/81 - (56*Lmu*Nf)/27 - (5*Lmu^2*Nf)/9 - (Lmu^3*Nf)/9 + 
       ((14*I)*Pi)/Nc + ((13*I)*Lmu*Pi)/Nc + (((7*I)/2)*Lmu^2*Pi)/Nc + 
       ((I/3)*Lmu^3*Pi)/Nc + ((4*I)*ly*Pi)/Nc - (I*Lmu*ly*Pi)/Nc - 
       (I*Lmu^2*ly*Pi)/Nc + ((I/2)*ly^2*Pi)/Nc + (I*Lmu*ly^2*Pi)/Nc - 
       ((I/3)*ly^3*Pi)/Nc + ((241*I)/54)*Nc*Pi + ((4*I)/9)*Lmu*Nc*Pi + 
       (I/3)*Lmu^2*Nc*Pi - (2*I)*ly*Nc*Pi + (I/2)*Lmu*ly*Nc*Pi + 
       (I/2)*Lmu^2*ly*Nc*Pi - (I/4)*ly^2*Nc*Pi - (I/2)*Lmu*ly^2*Nc*Pi + 
       (I/6)*ly^3*Nc*Pi - ((56*I)/27)*Nf*Pi - ((10*I)/9)*Lmu*Nf*Pi - 
       (I/3)*Lmu^2*Nf*Pi - (43*z2)/Nc - (49*Lmu*z2)/(2*Nc) - 
       (7*Lmu^2*z2)/(2*Nc) + (3*ly*z2)/Nc + (8*Lmu*ly*z2)/Nc - 
       (7*ly^2*z2)/(2*Nc) - (37*Nc*z2)/18 - (7*Lmu*Nc*z2)/3 + 
       (Lmu^2*Nc*z2)/2 - (3*ly*Nc*z2)/2 - 4*Lmu*ly*Nc*z2 + (7*ly^2*Nc*z2)/4 + 
       (35*Nf*z2)/9 + (7*Lmu*Nf*z2)/3 - (((19*I)/2)*Pi*z2)/Nc - 
       (I*Lmu*Pi*z2)/Nc + (I*ly*Pi*z2)/Nc - ((3*I)/2)*Nc*Pi*z2 - 
       I*Lmu*Nc*Pi*z2 - (I/2)*ly*Nc*Pi*z2 + I*Nf*Pi*z2 - (7*z2^2)/(4*Nc) + 
       (101*Nc*z2^2)/20 - (52*z3)/(3*Nc) - (20*Lmu*z3)/(3*Nc) + 
       (34*ly*z3)/(3*Nc) - (19*Nc*z3)/18 + (17*Lmu*Nc*z3)/3 - 
       (17*ly*Nc*z3)/3 + (14*Nf*z3)/9 - (((14*I)/3)*Pi*z3)/Nc), 
    484/81 + (80*Lmu)/27 + (13*Lmu^2)/18 + Lmu^3/9 - Lmu^4/12 + 32/Nc^2 + 
     (16*Lmu)/Nc^2 + (4*Lmu^2)/Nc^2 + Lmu^3/(2*Nc^2) + Lmu^4/(12*Nc^2) - 
     (3*ly)/Nc^2 - (3*Lmu*ly)/(2*Nc^2) - (Lmu^2*ly)/(2*Nc^2) - 
     (Lmu^3*ly)/(3*Nc^2) + ly^2/Nc^2 + (3*Lmu*ly^2)/(4*Nc^2) + 
     (Lmu^2*ly^2)/(4*Nc^2) - ly^3/(3*Nc^2) - ly^4/(24*Nc^2) - 
     (328*Nf)/(81*Nc) - (56*Lmu*Nf)/(27*Nc) - (5*Lmu^2*Nf)/(9*Nc) - 
     (Lmu^3*Nf)/(9*Nc) + ((79*I)/54)*Pi + ((17*I)/18)*Lmu*Pi + 
     (I/3)*Lmu^2*Pi + (((23*I)/2)*Pi)/Nc^2 + ((6*I)*Lmu*Pi)/Nc^2 + 
     (I*Lmu^2*Pi)/Nc^2 + ((I/3)*Lmu^3*Pi)/Nc^2 + ((I/2)*ly*Pi)/Nc^2 + 
     ((I/2)*Lmu*ly*Pi)/Nc^2 - ((I/2)*Lmu^2*ly*Pi)/Nc^2 - 
     ((I/4)*ly^2*Pi)/Nc^2 + ((I/2)*Lmu*ly^2*Pi)/Nc^2 - ((I/6)*ly^3*Pi)/Nc^2 - 
     (((56*I)/27)*Nf*Pi)/Nc - (((10*I)/9)*Lmu*Nf*Pi)/Nc - 
     ((I/3)*Lmu^2*Nf*Pi)/Nc - (32*z2)/9 - (7*Lmu*z2)/3 + (Lmu^2*z2)/2 - 
     (22*z2)/Nc^2 - (15*Lmu*z2)/(2*Nc^2) - (7*Lmu^2*z2)/(2*Nc^2) - 
     (ly*z2)/Nc^2 + (4*Lmu*ly*z2)/Nc^2 - (7*ly^2*z2)/(4*Nc^2) + 
     (35*Nf*z2)/(9*Nc) + (7*Lmu*Nf*z2)/(3*Nc) - I*Pi*z2 - 
     (((7*I)/2)*Pi*z2)/Nc^2 - ((2*I)*Lmu*Pi*z2)/Nc^2 + 
     ((I/2)*ly*Pi*z2)/Nc^2 + (I*Nf*Pi*z2)/Nc + (47*z2^2)/20 + 
     (19*z2^2)/(20*Nc^2) - (14*z3)/9 + (14*Lmu*z3)/3 - (13*z3)/(2*Nc^2) - 
     (17*Lmu*z3)/(3*Nc^2) + (17*ly*z3)/(3*Nc^2) + (14*Nf*z3)/(9*Nc) - 
     (((14*I)/3)*Pi*z3)/Nc^2 + y*(-484/81 - (80*Lmu)/27 - (13*Lmu^2)/18 - 
       (4*Lmu^3)/9 + Lmu^4/12 - 67/(2*Nc^2) - (15*Lmu)/Nc^2 - 
       (4*Lmu^2)/Nc^2 - (5*Lmu^3)/(6*Nc^2) - Lmu^4/(12*Nc^2) + ly/(2*Nc^2) - 
       (Lmu*ly)/Nc^2 + (Lmu^3*ly)/(3*Nc^2) - ly^2/(2*Nc^2) + 
       (Lmu*ly^2)/(4*Nc^2) - (Lmu^2*ly^2)/(4*Nc^2) - ly^3/(6*Nc^2) + 
       ly^4/(24*Nc^2) + (328*Nf)/(81*Nc) + (56*Lmu*Nf)/(27*Nc) + 
       (5*Lmu^2*Nf)/(9*Nc) + (Lmu^3*Nf)/(9*Nc) - ((187*I)/54)*Pi - 
       ((53*I)/18)*Lmu*Pi - ((4*I)/3)*Lmu^2*Pi - ((15*I)*Pi)/Nc^2 - 
       (((21*I)/2)*Lmu*Pi)/Nc^2 - (((5*I)/2)*Lmu^2*Pi)/Nc^2 - 
       ((I/3)*Lmu^3*Pi)/Nc^2 - ((2*I)*ly*Pi)/Nc^2 + ((I/2)*Lmu*ly*Pi)/Nc^2 + 
       ((I/2)*Lmu^2*ly*Pi)/Nc^2 - ((I/4)*ly^2*Pi)/Nc^2 - 
       ((I/2)*Lmu*ly^2*Pi)/Nc^2 + ((I/6)*ly^3*Pi)/Nc^2 + 
       (((56*I)/27)*Nf*Pi)/Nc + (((10*I)/9)*Lmu*Nf*Pi)/Nc + 
       ((I/3)*Lmu^2*Nf*Pi)/Nc + (86*z2)/9 + (28*Lmu*z2)/3 - (Lmu^2*z2)/2 + 
       (71*z2)/(2*Nc^2) + (35*Lmu*z2)/(2*Nc^2) + (7*Lmu^2*z2)/(2*Nc^2) - 
       (3*ly*z2)/(2*Nc^2) - (4*Lmu*ly*z2)/Nc^2 + (7*ly^2*z2)/(4*Nc^2) - 
       (35*Nf*z2)/(9*Nc) - (7*Lmu*Nf*z2)/(3*Nc) + (4*I)*Pi*z2 + 
       ((7*I)*Pi*z2)/Nc^2 + ((2*I)*Lmu*Pi*z2)/Nc^2 - ((I/2)*ly*Pi*z2)/Nc^2 - 
       (I*Nf*Pi*z2)/Nc - (47*z2^2)/20 - (19*z2^2)/(20*Nc^2) + (56*z3)/9 - 
       (14*Lmu*z3)/3 + (73*z3)/(6*Nc^2) + (17*Lmu*z3)/(3*Nc^2) - 
       (17*ly*z3)/(3*Nc^2) - (14*Nf*z3)/(9*Nc) + (((14*I)/3)*Pi*z3)/Nc^2)}, 
  {1, 1, 3} -> {-64/Nc - (32*Lmu)/Nc - (8*Lmu^2)/Nc - (4*Lmu^3)/(3*Nc) - 
     Lmu^4/(8*Nc) - Lmu^5/(60*Nc) + (12*ly)/Nc + (6*Lmu*ly)/Nc + 
     (3*Lmu^2*ly)/(2*Nc) + (Lmu^3*ly)/(3*Nc) + (Lmu^4*ly)/(6*Nc) - 
     (4*ly^2)/Nc - (2*Lmu*ly^2)/Nc - (3*Lmu^2*ly^2)/(4*Nc) - 
     (Lmu^3*ly^2)/(6*Nc) + (5*ly^3)/(6*Nc) + (2*Lmu*ly^3)/(3*Nc) - 
     (5*ly^4)/(24*Nc) + (Lmu*ly^4)/(12*Nc) - ly^5/(30*Nc) - (2912*Nc)/243 - 
     (484*Lmu*Nc)/81 - (40*Lmu^2*Nc)/27 - (13*Lmu^3*Nc)/54 - (Lmu^4*Nc)/36 + 
     (Lmu^5*Nc)/60 - 6*ly*Nc - 3*Lmu*ly*Nc - (3*Lmu^2*ly*Nc)/4 - 
     (Lmu^3*ly*Nc)/6 - (Lmu^4*ly*Nc)/12 + 2*ly^2*Nc + Lmu*ly^2*Nc + 
     (3*Lmu^2*ly^2*Nc)/8 + (Lmu^3*ly^2*Nc)/12 - (5*ly^3*Nc)/12 - 
     (Lmu*ly^3*Nc)/3 + (5*ly^4*Nc)/48 - (Lmu*ly^4*Nc)/24 + (ly^5*Nc)/60 + 
     (1952*Nf)/243 + (328*Lmu*Nf)/81 + (28*Lmu^2*Nf)/27 + (5*Lmu^3*Nf)/27 + 
     (Lmu^4*Nf)/36 - ((13*I)*Pi)/Nc - ((7*I)*Lmu*Pi)/Nc - 
     ((2*I)*Lmu^2*Pi)/Nc - ((I/6)*Lmu^3*Pi)/Nc - ((I/12)*Lmu^4*Pi)/Nc - 
     ((2*I)*ly*Pi)/Nc - (I*Lmu*ly*Pi)/Nc - ((I/2)*Lmu^2*ly*Pi)/Nc + 
     ((I/3)*Lmu^3*ly*Pi)/Nc + ((I/2)*ly^2*Pi)/Nc + ((I/2)*Lmu*ly^2*Pi)/Nc - 
     ((I/2)*Lmu^2*ly^2*Pi)/Nc - ((I/6)*ly^3*Pi)/Nc + ((I/3)*Lmu*ly^3*Pi)/Nc - 
     ((I/12)*ly^4*Pi)/Nc - ((970*I)/81)*Nc*Pi - ((161*I)/27)*Lmu*Nc*Pi - 
     ((53*I)/36)*Lmu^2*Nc*Pi - ((5*I)/18)*Lmu^3*Nc*Pi + I*ly*Nc*Pi + 
     (I/2)*Lmu*ly*Nc*Pi + (I/4)*Lmu^2*ly*Nc*Pi - (I/6)*Lmu^3*ly*Nc*Pi - 
     (I/4)*ly^2*Nc*Pi - (I/4)*Lmu*ly^2*Nc*Pi + (I/4)*Lmu^2*ly^2*Nc*Pi + 
     (I/12)*ly^3*Nc*Pi - (I/6)*Lmu*ly^3*Nc*Pi + (I/24)*ly^4*Nc*Pi + 
     ((328*I)/81)*Nf*Pi + ((56*I)/27)*Lmu*Nf*Pi + ((5*I)/9)*Lmu^2*Nf*Pi + 
     (I/9)*Lmu^3*Nf*Pi + (29*z2)/Nc + (16*Lmu*z2)/Nc + (9*Lmu^2*z2)/(4*Nc) + 
     (7*Lmu^3*z2)/(6*Nc) + (3*ly*z2)/(2*Nc) + (2*Lmu*ly*z2)/Nc - 
     (4*Lmu^2*ly*z2)/Nc - (3*ly^2*z2)/(4*Nc) + (7*Lmu*ly^2*z2)/(2*Nc) - 
     (ly^3*z2)/Nc + (523*Nc*z2)/27 + (86*Lmu*Nc*z2)/9 + (8*Lmu^2*Nc*z2)/3 - 
     (Lmu^3*Nc*z2)/6 - (3*ly*Nc*z2)/4 - Lmu*ly*Nc*z2 + 2*Lmu^2*ly*Nc*z2 + 
     (3*ly^2*Nc*z2)/8 - (7*Lmu*ly^2*Nc*z2)/4 + (ly^3*Nc*z2)/2 - 
     (196*Nf*z2)/27 - (35*Lmu*Nf*z2)/9 - (7*Lmu^2*Nf*z2)/6 + 
     ((7*I)*Pi*z2)/Nc + (((5*I)/2)*Lmu*Pi*z2)/Nc + ((I/2)*Lmu^2*Pi*z2)/Nc + 
     ((I/2)*ly*Pi*z2)/Nc - (I*Lmu*ly*Pi*z2)/Nc + ((I/2)*ly^2*Pi*z2)/Nc + 
     ((47*I)/12)*Nc*Pi*z2 + (2*I)*Lmu*Nc*Pi*z2 + (I/2)*Lmu^2*Nc*Pi*z2 - 
     (I/4)*ly*Nc*Pi*z2 + (I/2)*Lmu*ly*Nc*Pi*z2 - (I/4)*ly^2*Nc*Pi*z2 - 
     ((5*I)/3)*Nf*Pi*z2 - I*Lmu*Nf*Pi*z2 - (87*z2^2)/(40*Nc) + 
     (7*Lmu*z2^2)/(4*Nc) - (41*ly*z2^2)/(10*Nc) - (43*Nc*z2^2)/15 - 
     (101*Lmu*Nc*z2^2)/20 + (41*ly*Nc*z2^2)/20 + (73*Nf*z2^2)/60 + 
     (((47*I)/20)*Pi*z2^2)/Nc - ((4*I)/5)*Nc*Pi*z2^2 + (53*z3)/(3*Nc) + 
     (6*Lmu*z3)/Nc + (10*Lmu^2*z3)/(3*Nc) - (11*ly*z3)/(3*Nc) - 
     (34*Lmu*ly*z3)/(3*Nc) + (10*ly^2*z3)/(3*Nc) + (209*Nc*z3)/54 + 
     (37*Lmu*Nc*z3)/18 - (17*Lmu^2*Nc*z3)/6 + (11*ly*Nc*z3)/6 + 
     (17*Lmu*ly*Nc*z3)/3 - (5*ly^2*Nc*z3)/3 - (70*Nf*z3)/27 - 
     (14*Lmu*Nf*z3)/9 + (((7*I)/3)*Pi*z3)/Nc + (((14*I)/3)*Lmu*Pi*z3)/Nc - 
     (((14*I)/3)*ly*Pi*z3)/Nc + ((35*I)/9)*Nc*Pi*z3 + ((7*I)/3)*ly*Nc*Pi*z3 - 
     ((14*I)/9)*Nf*Pi*z3 - (52*z2*z3)/(3*Nc) + (17*Nc*z2*z3)/6 + 
     (72*z5)/(5*Nc) - (67*Nc*z5)/5 + y*(62/Nc + (35*Lmu)/Nc + (7*Lmu^2)/Nc + 
       (4*Lmu^3)/(3*Nc) + (7*Lmu^4)/(24*Nc) + Lmu^5/(60*Nc) - ly/Nc - 
       (Lmu*ly)/Nc + (Lmu^2*ly)/Nc - (Lmu^4*ly)/(6*Nc) + (4*ly^2)/Nc + 
       (Lmu*ly^2)/Nc - (Lmu^2*ly^2)/(4*Nc) + (Lmu^3*ly^2)/(6*Nc) - ly^3/Nc + 
       (Lmu*ly^3)/(3*Nc) - ly^4/(8*Nc) - (Lmu*ly^4)/(12*Nc) + ly^5/(30*Nc) + 
       (3155*Nc)/243 + (725*Lmu*Nc)/162 + (107*Lmu^2*Nc)/54 + 
       (13*Lmu^3*Nc)/54 + (Lmu^4*Nc)/36 - (Lmu^5*Nc)/60 + (ly*Nc)/2 + 
       (Lmu*ly*Nc)/2 - (Lmu^2*ly*Nc)/2 + (Lmu^4*ly*Nc)/12 - 2*ly^2*Nc - 
       (Lmu*ly^2*Nc)/2 + (Lmu^2*ly^2*Nc)/8 - (Lmu^3*ly^2*Nc)/12 + 
       (ly^3*Nc)/2 - (Lmu*ly^3*Nc)/6 + (ly^4*Nc)/16 + (Lmu*ly^4*Nc)/24 - 
       (ly^5*Nc)/60 - (1952*Nf)/243 - (328*Lmu*Nf)/81 - (28*Lmu^2*Nf)/27 - 
       (5*Lmu^3*Nf)/27 - (Lmu^4*Nf)/36 + ((31*I)*Pi)/Nc + 
       ((14*I)*Lmu*Pi)/Nc + (((13*I)/2)*Lmu^2*Pi)/Nc + 
       (((7*I)/6)*Lmu^3*Pi)/Nc + ((I/12)*Lmu^4*Pi)/Nc + ((7*I)*ly*Pi)/Nc + 
       ((4*I)*Lmu*ly*Pi)/Nc - ((I/2)*Lmu^2*ly*Pi)/Nc - 
       ((I/3)*Lmu^3*ly*Pi)/Nc - ((2*I)*ly^2*Pi)/Nc + ((I/2)*Lmu*ly^2*Pi)/Nc + 
       ((I/2)*Lmu^2*ly^2*Pi)/Nc - ((I/6)*ly^3*Pi)/Nc - 
       ((I/3)*Lmu*ly^3*Pi)/Nc + ((I/12)*ly^4*Pi)/Nc + ((403*I)/81)*Nc*Pi + 
       ((241*I)/54)*Lmu*Nc*Pi + ((2*I)/9)*Lmu^2*Nc*Pi + (I/9)*Lmu^3*Nc*Pi - 
       ((7*I)/2)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi + (I/4)*Lmu^2*ly*Nc*Pi + 
       (I/6)*Lmu^3*ly*Nc*Pi + I*ly^2*Nc*Pi - (I/4)*Lmu*ly^2*Nc*Pi - 
       (I/4)*Lmu^2*ly^2*Nc*Pi + (I/12)*ly^3*Nc*Pi + (I/6)*Lmu*ly^3*Nc*Pi - 
       (I/24)*ly^4*Nc*Pi - ((328*I)/81)*Nf*Pi - ((56*I)/27)*Lmu*Nf*Pi - 
       ((5*I)/9)*Lmu^2*Nf*Pi - (I/9)*Lmu^3*Nf*Pi - (49*z2)/Nc - 
       (43*Lmu*z2)/Nc - (49*Lmu^2*z2)/(4*Nc) - (7*Lmu^3*z2)/(6*Nc) - 
       (13*ly*z2)/Nc + (3*Lmu*ly*z2)/Nc + (4*Lmu^2*ly*z2)/Nc - 
       (5*ly^2*z2)/(4*Nc) - (7*Lmu*ly^2*z2)/(2*Nc) + (ly^3*z2)/Nc - 
       (415*Nc*z2)/27 - (37*Lmu*Nc*z2)/18 - (7*Lmu^2*Nc*z2)/6 + 
       (Lmu^3*Nc*z2)/6 + (13*ly*Nc*z2)/2 - (3*Lmu*ly*Nc*z2)/2 - 
       2*Lmu^2*ly*Nc*z2 + (5*ly^2*Nc*z2)/8 + (7*Lmu*ly^2*Nc*z2)/4 - 
       (ly^3*Nc*z2)/2 + (196*Nf*z2)/27 + (35*Lmu*Nf*z2)/9 + 
       (7*Lmu^2*Nf*z2)/6 - (((47*I)/2)*Pi*z2)/Nc - (((19*I)/2)*Lmu*Pi*z2)/
        Nc - ((I/2)*Lmu^2*Pi*z2)/Nc + ((I/2)*ly*Pi*z2)/Nc + 
       (I*Lmu*ly*Pi*z2)/Nc - ((I/2)*ly^2*Pi*z2)/Nc + ((4*I)/3)*Nc*Pi*z2 - 
       ((3*I)/2)*Lmu*Nc*Pi*z2 - (I/2)*Lmu^2*Nc*Pi*z2 - (I/4)*ly*Nc*Pi*z2 - 
       (I/2)*Lmu*ly*Nc*Pi*z2 + (I/4)*ly^2*Nc*Pi*z2 + ((5*I)/3)*Nf*Pi*z2 + 
       I*Lmu*Nf*Pi*z2 + (403*z2^2)/(40*Nc) - (7*Lmu*z2^2)/(4*Nc) + 
       (41*ly*z2^2)/(10*Nc) + (77*Nc*z2^2)/30 + (101*Lmu*Nc*z2^2)/20 - 
       (41*ly*Nc*z2^2)/20 - (73*Nf*z2^2)/60 - (((47*I)/20)*Pi*z2^2)/Nc + 
       ((4*I)/5)*Nc*Pi*z2^2 - (44*z3)/(3*Nc) - (52*Lmu*z3)/(3*Nc) - 
       (10*Lmu^2*z3)/(3*Nc) + (ly*z3)/Nc + (34*Lmu*ly*z3)/(3*Nc) - 
       (10*ly^2*z3)/(3*Nc) - (145*Nc*z3)/27 - (19*Lmu*Nc*z3)/18 + 
       (17*Lmu^2*Nc*z3)/6 - (ly*Nc*z3)/2 - (17*Lmu*ly*Nc*z3)/3 + 
       (5*ly^2*Nc*z3)/3 + (70*Nf*z3)/27 + (14*Lmu*Nf*z3)/9 - 
       (((49*I)/3)*Pi*z3)/Nc - (((14*I)/3)*Lmu*Pi*z3)/Nc + 
       (((14*I)/3)*ly*Pi*z3)/Nc - ((14*I)/9)*Nc*Pi*z3 - 
       ((7*I)/3)*ly*Nc*Pi*z3 + ((14*I)/9)*Nf*Pi*z3 + (52*z2*z3)/(3*Nc) - 
       (17*Nc*z2*z3)/6 - (72*z5)/(5*Nc) + (67*Nc*z5)/5), 
    2912/243 + (484*Lmu)/81 + (40*Lmu^2)/27 + (13*Lmu^3)/54 + Lmu^4/36 - 
     Lmu^5/60 + 64/Nc^2 + (32*Lmu)/Nc^2 + (8*Lmu^2)/Nc^2 + 
     (4*Lmu^3)/(3*Nc^2) + Lmu^4/(8*Nc^2) + Lmu^5/(60*Nc^2) - (6*ly)/Nc^2 - 
     (3*Lmu*ly)/Nc^2 - (3*Lmu^2*ly)/(4*Nc^2) - (Lmu^3*ly)/(6*Nc^2) - 
     (Lmu^4*ly)/(12*Nc^2) + (2*ly^2)/Nc^2 + (Lmu*ly^2)/Nc^2 + 
     (3*Lmu^2*ly^2)/(8*Nc^2) + (Lmu^3*ly^2)/(12*Nc^2) - (5*ly^3)/(12*Nc^2) - 
     (Lmu*ly^3)/(3*Nc^2) + (5*ly^4)/(48*Nc^2) - (Lmu*ly^4)/(24*Nc^2) + 
     ly^5/(60*Nc^2) - (1952*Nf)/(243*Nc) - (328*Lmu*Nf)/(81*Nc) - 
     (28*Lmu^2*Nf)/(27*Nc) - (5*Lmu^3*Nf)/(27*Nc) - (Lmu^4*Nf)/(36*Nc) + 
     ((401*I)/162)*Pi + ((79*I)/54)*Lmu*Pi + ((17*I)/36)*Lmu^2*Pi + 
     (I/9)*Lmu^3*Pi + (((45*I)/2)*Pi)/Nc^2 + (((23*I)/2)*Lmu*Pi)/Nc^2 + 
     ((3*I)*Lmu^2*Pi)/Nc^2 + ((I/3)*Lmu^3*Pi)/Nc^2 + ((I/12)*Lmu^4*Pi)/Nc^2 + 
     (I*ly*Pi)/Nc^2 + ((I/2)*Lmu*ly*Pi)/Nc^2 + ((I/4)*Lmu^2*ly*Pi)/Nc^2 - 
     ((I/6)*Lmu^3*ly*Pi)/Nc^2 - ((I/4)*ly^2*Pi)/Nc^2 - 
     ((I/4)*Lmu*ly^2*Pi)/Nc^2 + ((I/4)*Lmu^2*ly^2*Pi)/Nc^2 + 
     ((I/12)*ly^3*Pi)/Nc^2 - ((I/6)*Lmu*ly^3*Pi)/Nc^2 + 
     ((I/24)*ly^4*Pi)/Nc^2 - (((328*I)/81)*Nf*Pi)/Nc - 
     (((56*I)/27)*Lmu*Nf*Pi)/Nc - (((5*I)/9)*Lmu^2*Nf*Pi)/Nc - 
     ((I/9)*Lmu^3*Nf*Pi)/Nc - (317*z2)/54 - (32*Lmu*z2)/9 - (7*Lmu^2*z2)/6 + 
     (Lmu^3*z2)/6 - (85*z2)/(2*Nc^2) - (22*Lmu*z2)/Nc^2 - 
     (15*Lmu^2*z2)/(4*Nc^2) - (7*Lmu^3*z2)/(6*Nc^2) - (3*ly*z2)/(4*Nc^2) - 
     (Lmu*ly*z2)/Nc^2 + (2*Lmu^2*ly*z2)/Nc^2 + (3*ly^2*z2)/(8*Nc^2) - 
     (7*Lmu*ly^2*z2)/(4*Nc^2) + (ly^3*z2)/(2*Nc^2) + (196*Nf*z2)/(27*Nc) + 
     (35*Lmu*Nf*z2)/(9*Nc) + (7*Lmu^2*Nf*z2)/(6*Nc) - ((17*I)/12)*Pi*z2 - 
     I*Lmu*Pi*z2 - (((19*I)/2)*Pi*z2)/Nc^2 - (((7*I)/2)*Lmu*Pi*z2)/Nc^2 - 
     (I*Lmu^2*Pi*z2)/Nc^2 - ((I/4)*ly*Pi*z2)/Nc^2 + 
     ((I/2)*Lmu*ly*Pi*z2)/Nc^2 - ((I/4)*ly^2*Pi*z2)/Nc^2 + 
     (((5*I)/3)*Nf*Pi*z2)/Nc + (I*Lmu*Nf*Pi*z2)/Nc + (73*z2^2)/60 + 
     (47*Lmu*z2^2)/20 + (153*z2^2)/(40*Nc^2) + (19*Lmu*z2^2)/(20*Nc^2) + 
     (41*ly*z2^2)/(20*Nc^2) - (73*Nf*z2^2)/(60*Nc) - 
     (((31*I)/20)*Pi*z2^2)/Nc^2 - (91*z3)/27 - (14*Lmu*z3)/9 + 
     (7*Lmu^2*z3)/3 - (109*z3)/(6*Nc^2) - (13*Lmu*z3)/(2*Nc^2) - 
     (17*Lmu^2*z3)/(6*Nc^2) + (11*ly*z3)/(6*Nc^2) + (17*Lmu*ly*z3)/(3*Nc^2) - 
     (5*ly^2*z3)/(3*Nc^2) + (70*Nf*z3)/(27*Nc) + (14*Lmu*Nf*z3)/(9*Nc) - 
     ((14*I)/9)*Pi*z3 - (((14*I)/3)*Pi*z3)/Nc^2 - (((14*I)/3)*Lmu*Pi*z3)/
      Nc^2 + (((7*I)/3)*ly*Pi*z3)/Nc^2 + (((14*I)/9)*Nf*Pi*z3)/Nc - 
     (7*z2*z3)/3 + (101*z2*z3)/(6*Nc^2) + (62*z5)/5 - (67*z5)/(5*Nc^2) + 
     y*(-2912/243 - (484*Lmu)/81 - (40*Lmu^2)/27 - (13*Lmu^3)/54 - Lmu^4/9 + 
       Lmu^5/60 - 63/Nc^2 - (67*Lmu)/(2*Nc^2) - (15*Lmu^2)/(2*Nc^2) - 
       (4*Lmu^3)/(3*Nc^2) - (5*Lmu^4)/(24*Nc^2) - Lmu^5/(60*Nc^2) + 
       ly/(2*Nc^2) + (Lmu*ly)/(2*Nc^2) - (Lmu^2*ly)/(2*Nc^2) + 
       (Lmu^4*ly)/(12*Nc^2) - (2*ly^2)/Nc^2 - (Lmu*ly^2)/(2*Nc^2) + 
       (Lmu^2*ly^2)/(8*Nc^2) - (Lmu^3*ly^2)/(12*Nc^2) + ly^3/(2*Nc^2) - 
       (Lmu*ly^3)/(6*Nc^2) + ly^4/(16*Nc^2) + (Lmu*ly^4)/(24*Nc^2) - 
       ly^5/(60*Nc^2) + (1952*Nf)/(243*Nc) + (328*Lmu*Nf)/(81*Nc) + 
       (28*Lmu^2*Nf)/(27*Nc) + (5*Lmu^3*Nf)/(27*Nc) + (Lmu^4*Nf)/(36*Nc) - 
       ((725*I)/162)*Pi - ((187*I)/54)*Lmu*Pi - ((53*I)/36)*Lmu^2*Pi - 
       ((4*I)/9)*Lmu^3*Pi - (((63*I)/2)*Pi)/Nc^2 - ((15*I)*Lmu*Pi)/Nc^2 - 
       (((21*I)/4)*Lmu^2*Pi)/Nc^2 - (((5*I)/6)*Lmu^3*Pi)/Nc^2 - 
       ((I/12)*Lmu^4*Pi)/Nc^2 - (((7*I)/2)*ly*Pi)/Nc^2 - 
       ((2*I)*Lmu*ly*Pi)/Nc^2 + ((I/4)*Lmu^2*ly*Pi)/Nc^2 + 
       ((I/6)*Lmu^3*ly*Pi)/Nc^2 + (I*ly^2*Pi)/Nc^2 - ((I/4)*Lmu*ly^2*Pi)/
        Nc^2 - ((I/4)*Lmu^2*ly^2*Pi)/Nc^2 + ((I/12)*ly^3*Pi)/Nc^2 + 
       ((I/6)*Lmu*ly^3*Pi)/Nc^2 - ((I/24)*ly^4*Pi)/Nc^2 + 
       (((328*I)/81)*Nf*Pi)/Nc + (((56*I)/27)*Lmu*Nf*Pi)/Nc + 
       (((5*I)/9)*Lmu^2*Nf*Pi)/Nc + ((I/9)*Lmu^3*Nf*Pi)/Nc + (641*z2)/54 + 
       (86*Lmu*z2)/9 + (14*Lmu^2*z2)/3 - (Lmu^3*z2)/6 + (105*z2)/(2*Nc^2) + 
       (71*Lmu*z2)/(2*Nc^2) + (35*Lmu^2*z2)/(4*Nc^2) + 
       (7*Lmu^3*z2)/(6*Nc^2) + (13*ly*z2)/(2*Nc^2) - (3*Lmu*ly*z2)/(2*Nc^2) - 
       (2*Lmu^2*ly*z2)/Nc^2 + (5*ly^2*z2)/(8*Nc^2) + 
       (7*Lmu*ly^2*z2)/(4*Nc^2) - (ly^3*z2)/(2*Nc^2) - (196*Nf*z2)/(27*Nc) - 
       (35*Lmu*Nf*z2)/(9*Nc) - (7*Lmu^2*Nf*z2)/(6*Nc) + ((53*I)/12)*Pi*z2 + 
       (4*I)*Lmu*Pi*z2 + (((71*I)/4)*Pi*z2)/Nc^2 + ((7*I)*Lmu*Pi*z2)/Nc^2 + 
       (I*Lmu^2*Pi*z2)/Nc^2 - ((I/4)*ly*Pi*z2)/Nc^2 - 
       ((I/2)*Lmu*ly*Pi*z2)/Nc^2 + ((I/4)*ly^2*Pi*z2)/Nc^2 - 
       (((5*I)/3)*Nf*Pi*z2)/Nc - (I*Lmu*Nf*Pi*z2)/Nc - (73*z2^2)/15 - 
       (47*Lmu*z2^2)/20 - (311*z2^2)/(40*Nc^2) - (19*Lmu*z2^2)/(20*Nc^2) - 
       (41*ly*z2^2)/(20*Nc^2) + (73*Nf*z2^2)/(60*Nc) + 
       (((31*I)/20)*Pi*z2^2)/Nc^2 + (91*z3)/27 + (56*Lmu*z3)/9 - 
       (7*Lmu^2*z3)/3 + (50*z3)/(3*Nc^2) + (73*Lmu*z3)/(6*Nc^2) + 
       (17*Lmu^2*z3)/(6*Nc^2) - (ly*z3)/(2*Nc^2) - (17*Lmu*ly*z3)/(3*Nc^2) + 
       (5*ly^2*z3)/(3*Nc^2) - (70*Nf*z3)/(27*Nc) - (14*Lmu*Nf*z3)/(9*Nc) + 
       ((56*I)/9)*Pi*z3 + (((35*I)/3)*Pi*z3)/Nc^2 + (((14*I)/3)*Lmu*Pi*z3)/
        Nc^2 - (((7*I)/3)*ly*Pi*z3)/Nc^2 - (((14*I)/9)*Nf*Pi*z3)/Nc + 
       (7*z2*z3)/3 - (101*z2*z3)/(6*Nc^2) - (62*z5)/5 + (67*z5)/(5*Nc^2))}, 
  {1, 1, 4} -> {-128/Nc - (64*Lmu)/Nc - (16*Lmu^2)/Nc - (8*Lmu^3)/(3*Nc) - 
     Lmu^4/(3*Nc) - Lmu^5/(40*Nc) - Lmu^6/(360*Nc) + (24*ly)/Nc + 
     (12*Lmu*ly)/Nc + (3*Lmu^2*ly)/Nc + (Lmu^3*ly)/(2*Nc) + 
     (Lmu^4*ly)/(12*Nc) + (Lmu^5*ly)/(30*Nc) - (8*ly^2)/Nc - 
     (4*Lmu*ly^2)/Nc - (Lmu^2*ly^2)/Nc - (Lmu^3*ly^2)/(4*Nc) - 
     (Lmu^4*ly^2)/(24*Nc) + (5*ly^3)/(3*Nc) + (5*Lmu*ly^3)/(6*Nc) + 
     (Lmu^2*ly^3)/(3*Nc) - ly^4/(4*Nc) - (5*Lmu*ly^4)/(24*Nc) + 
     (Lmu^2*ly^4)/(24*Nc) + ly^5/(20*Nc) - (Lmu*ly^5)/(30*Nc) + 
     ly^6/(120*Nc) - (17488*Nc)/729 - (2912*Lmu*Nc)/243 - (242*Lmu^2*Nc)/81 - 
     (40*Lmu^3*Nc)/81 - (13*Lmu^4*Nc)/216 - (Lmu^5*Nc)/180 + (Lmu^6*Nc)/360 - 
     12*ly*Nc - 6*Lmu*ly*Nc - (3*Lmu^2*ly*Nc)/2 - (Lmu^3*ly*Nc)/4 - 
     (Lmu^4*ly*Nc)/24 - (Lmu^5*ly*Nc)/60 + 4*ly^2*Nc + 2*Lmu*ly^2*Nc + 
     (Lmu^2*ly^2*Nc)/2 + (Lmu^3*ly^2*Nc)/8 + (Lmu^4*ly^2*Nc)/48 - 
     (5*ly^3*Nc)/6 - (5*Lmu*ly^3*Nc)/12 - (Lmu^2*ly^3*Nc)/6 + (ly^4*Nc)/8 + 
     (5*Lmu*ly^4*Nc)/48 - (Lmu^2*ly^4*Nc)/48 - (ly^5*Nc)/40 + 
     (Lmu*ly^5*Nc)/60 - (ly^6*Nc)/240 + (11680*Nf)/729 + (1952*Lmu*Nf)/243 + 
     (164*Lmu^2*Nf)/81 + (28*Lmu^3*Nf)/81 + (5*Lmu^4*Nf)/108 + 
     (Lmu^5*Nf)/180 - ((25*I)*Pi)/Nc - ((13*I)*Lmu*Pi)/Nc - 
     (((7*I)/2)*Lmu^2*Pi)/Nc - (((2*I)/3)*Lmu^3*Pi)/Nc - 
     ((I/24)*Lmu^4*Pi)/Nc - ((I/60)*Lmu^5*Pi)/Nc - ((4*I)*ly*Pi)/Nc - 
     ((2*I)*Lmu*ly*Pi)/Nc - ((I/2)*Lmu^2*ly*Pi)/Nc - ((I/6)*Lmu^3*ly*Pi)/Nc + 
     ((I/12)*Lmu^4*ly*Pi)/Nc + (I*ly^2*Pi)/Nc + ((I/2)*Lmu*ly^2*Pi)/Nc + 
     ((I/4)*Lmu^2*ly^2*Pi)/Nc - ((I/6)*Lmu^3*ly^2*Pi)/Nc - 
     ((I/6)*ly^3*Pi)/Nc - ((I/6)*Lmu*ly^3*Pi)/Nc + ((I/6)*Lmu^2*ly^3*Pi)/Nc + 
     ((I/24)*ly^4*Pi)/Nc - ((I/12)*Lmu*ly^4*Pi)/Nc + ((I/60)*ly^5*Pi)/Nc - 
     ((5828*I)/243)*Nc*Pi - ((970*I)/81)*Lmu*Nc*Pi - 
     ((161*I)/54)*Lmu^2*Nc*Pi - ((53*I)/108)*Lmu^3*Nc*Pi - 
     ((5*I)/72)*Lmu^4*Nc*Pi + (2*I)*ly*Nc*Pi + I*Lmu*ly*Nc*Pi + 
     (I/4)*Lmu^2*ly*Nc*Pi + (I/12)*Lmu^3*ly*Nc*Pi - (I/24)*Lmu^4*ly*Nc*Pi - 
     (I/2)*ly^2*Nc*Pi - (I/4)*Lmu*ly^2*Nc*Pi - (I/8)*Lmu^2*ly^2*Nc*Pi + 
     (I/12)*Lmu^3*ly^2*Nc*Pi + (I/12)*ly^3*Nc*Pi + (I/12)*Lmu*ly^3*Nc*Pi - 
     (I/12)*Lmu^2*ly^3*Nc*Pi - (I/48)*ly^4*Nc*Pi + (I/24)*Lmu*ly^4*Nc*Pi - 
     (I/120)*ly^5*Nc*Pi + ((1952*I)/243)*Nf*Pi + ((328*I)/81)*Lmu*Nf*Pi + 
     ((28*I)/27)*Lmu^2*Nf*Pi + ((5*I)/27)*Lmu^3*Nf*Pi + (I/36)*Lmu^4*Nf*Pi + 
     (55*z2)/Nc + (29*Lmu*z2)/Nc + (8*Lmu^2*z2)/Nc + (3*Lmu^3*z2)/(4*Nc) + 
     (7*Lmu^4*z2)/(24*Nc) + (3*ly*z2)/Nc + (3*Lmu*ly*z2)/(2*Nc) + 
     (Lmu^2*ly*z2)/Nc - (4*Lmu^3*ly*z2)/(3*Nc) - (ly^2*z2)/(2*Nc) - 
     (3*Lmu*ly^2*z2)/(4*Nc) + (7*Lmu^2*ly^2*z2)/(4*Nc) + (ly^3*z2)/(6*Nc) - 
     (Lmu*ly^3*z2)/Nc + (5*ly^4*z2)/(24*Nc) + (3152*Nc*z2)/81 + 
     (523*Lmu*Nc*z2)/27 + (43*Lmu^2*Nc*z2)/9 + (8*Lmu^3*Nc*z2)/9 - 
     (Lmu^4*Nc*z2)/24 - (3*ly*Nc*z2)/2 - (3*Lmu*ly*Nc*z2)/4 - 
     (Lmu^2*ly*Nc*z2)/2 + (2*Lmu^3*ly*Nc*z2)/3 + (ly^2*Nc*z2)/4 + 
     (3*Lmu*ly^2*Nc*z2)/8 - (7*Lmu^2*ly^2*Nc*z2)/8 - (ly^3*Nc*z2)/12 + 
     (Lmu*ly^3*Nc*z2)/2 - (5*ly^4*Nc*z2)/48 - (1148*Nf*z2)/81 - 
     (196*Lmu*Nf*z2)/27 - (35*Lmu^2*Nf*z2)/18 - (7*Lmu^3*Nf*z2)/18 + 
     (((25*I)/2)*Pi*z2)/Nc + ((7*I)*Lmu*Pi*z2)/Nc + 
     (((5*I)/4)*Lmu^2*Pi*z2)/Nc + ((I/6)*Lmu^3*Pi*z2)/Nc + 
     ((I/2)*ly*Pi*z2)/Nc + ((I/2)*Lmu*ly*Pi*z2)/Nc - 
     ((I/2)*Lmu^2*ly*Pi*z2)/Nc - ((I/4)*ly^2*Pi*z2)/Nc + 
     ((I/2)*Lmu*ly^2*Pi*z2)/Nc - ((I/6)*ly^3*Pi*z2)/Nc + 
     ((143*I)/18)*Nc*Pi*z2 + ((47*I)/12)*Lmu*Nc*Pi*z2 + I*Lmu^2*Nc*Pi*z2 + 
     (I/6)*Lmu^3*Nc*Pi*z2 - (I/4)*ly*Nc*Pi*z2 - (I/4)*Lmu*ly*Nc*Pi*z2 + 
     (I/4)*Lmu^2*ly*Nc*Pi*z2 + (I/8)*ly^2*Nc*Pi*z2 - 
     (I/4)*Lmu*ly^2*Nc*Pi*z2 + (I/12)*ly^3*Nc*Pi*z2 - ((28*I)/9)*Nf*Pi*z2 - 
     ((5*I)/3)*Lmu*Nf*Pi*z2 - (I/2)*Lmu^2*Nf*Pi*z2 - (53*z2^2)/(10*Nc) - 
     (87*Lmu*z2^2)/(40*Nc) + (7*Lmu^2*z2^2)/(8*Nc) - (53*ly*z2^2)/(20*Nc) - 
     (41*Lmu*ly*z2^2)/(10*Nc) + (7*ly^2*z2^2)/(8*Nc) - (2083*Nc*z2^2)/360 - 
     (43*Lmu*Nc*z2^2)/15 - (101*Lmu^2*Nc*z2^2)/40 + (53*ly*Nc*z2^2)/40 + 
     (41*Lmu*ly*Nc*z2^2)/20 - (7*ly^2*Nc*z2^2)/16 + (73*Nf*z2^2)/36 + 
     (73*Lmu*Nf*z2^2)/60 - (((17*I)/40)*Pi*z2^2)/Nc + 
     (((47*I)/20)*Lmu*Pi*z2^2)/Nc - (((47*I)/20)*ly*Pi*z2^2)/Nc + 
     ((41*I)/40)*Nc*Pi*z2^2 - ((4*I)/5)*Lmu*Nc*Pi*z2^2 + 
     ((47*I)/40)*ly*Nc*Pi*z2^2 - (I/4)*Nf*Pi*z2^2 - (977*z2^3)/(280*Nc) - 
     (97*Nc*z2^3)/40 + (106*z3)/(3*Nc) + (53*Lmu*z3)/(3*Nc) + 
     (3*Lmu^2*z3)/Nc + (10*Lmu^3*z3)/(9*Nc) - (6*ly*z3)/Nc - 
     (11*Lmu*ly*z3)/(3*Nc) - (17*Lmu^2*ly*z3)/(3*Nc) + (3*ly^2*z3)/Nc + 
     (10*Lmu*ly^2*z3)/(3*Nc) - (ly^3*z3)/(3*Nc) + (641*Nc*z3)/81 + 
     (209*Lmu*Nc*z3)/54 + (37*Lmu^2*Nc*z3)/36 - (17*Lmu^3*Nc*z3)/18 + 
     3*ly*Nc*z3 + (11*Lmu*ly*Nc*z3)/6 + (17*Lmu^2*ly*Nc*z3)/6 - 
     (3*ly^2*Nc*z3)/2 - (5*Lmu*ly^2*Nc*z3)/3 + (ly^3*Nc*z3)/6 - 
     (392*Nf*z3)/81 - (70*Lmu*Nf*z3)/27 - (7*Lmu^2*Nf*z3)/9 + 
     (((28*I)/3)*Pi*z3)/Nc + (((7*I)/3)*Lmu*Pi*z3)/Nc + 
     (((7*I)/3)*Lmu^2*Pi*z3)/Nc + (((7*I)/3)*ly*Pi*z3)/Nc - 
     (((14*I)/3)*Lmu*ly*Pi*z3)/Nc + (((7*I)/3)*ly^2*Pi*z3)/Nc + 
     ((371*I)/54)*Nc*Pi*z3 + ((35*I)/9)*Lmu*Nc*Pi*z3 - 
     ((7*I)/6)*ly*Nc*Pi*z3 + ((7*I)/3)*Lmu*ly*Nc*Pi*z3 - 
     ((7*I)/6)*ly^2*Nc*Pi*z3 - ((70*I)/27)*Nf*Pi*z3 - 
     ((14*I)/9)*Lmu*Nf*Pi*z3 - (10*z2*z3)/Nc - (52*Lmu*z2*z3)/(3*Nc) + 
     (59*ly*z2*z3)/(3*Nc) - (457*Nc*z2*z3)/36 + (17*Lmu*Nc*z2*z3)/6 - 
     (59*ly*Nc*z2*z3)/6 + (49*Nf*z2*z3)/9 - (((7*I)/3)*Pi*z2*z3)/Nc - 
     ((7*I)/3)*Nc*Pi*z2*z3 - (91*z3^2)/(9*Nc) + (70*Nc*z3^2)/9 + 
     (88*z5)/(5*Nc) + (72*Lmu*z5)/(5*Nc) - (134*ly*z5)/(5*Nc) + 
     (139*Nc*z5)/30 - (67*Lmu*Nc*z5)/5 + (67*ly*Nc*z5)/5 - (62*Nf*z5)/15 + 
     (((62*I)/5)*Pi*z5)/Nc + y*(132/Nc + (62*Lmu)/Nc + (35*Lmu^2)/(2*Nc) + 
       (7*Lmu^3)/(3*Nc) + Lmu^4/(3*Nc) + (7*Lmu^5)/(120*Nc) + 
       Lmu^6/(360*Nc) - (2*ly)/Nc - (Lmu*ly)/Nc - (Lmu^2*ly)/(2*Nc) + 
       (Lmu^3*ly)/(3*Nc) - (Lmu^5*ly)/(30*Nc) + (15*ly^2)/(2*Nc) + 
       (4*Lmu*ly^2)/Nc + (Lmu^2*ly^2)/(2*Nc) - (Lmu^3*ly^2)/(12*Nc) + 
       (Lmu^4*ly^2)/(24*Nc) - (5*ly^3)/(2*Nc) - (Lmu*ly^3)/Nc + 
       (Lmu^2*ly^3)/(6*Nc) + (5*ly^4)/(12*Nc) - (Lmu*ly^4)/(8*Nc) - 
       (Lmu^2*ly^4)/(24*Nc) + ly^5/(30*Nc) + (Lmu*ly^5)/(30*Nc) - 
       ly^6/(120*Nc) + (16030*Nc)/729 + (3155*Lmu*Nc)/243 + 
       (725*Lmu^2*Nc)/324 + (107*Lmu^3*Nc)/162 + (13*Lmu^4*Nc)/216 + 
       (Lmu^5*Nc)/180 - (Lmu^6*Nc)/360 + ly*Nc + (Lmu*ly*Nc)/2 + 
       (Lmu^2*ly*Nc)/4 - (Lmu^3*ly*Nc)/6 + (Lmu^5*ly*Nc)/60 - 
       (15*ly^2*Nc)/4 - 2*Lmu*ly^2*Nc - (Lmu^2*ly^2*Nc)/4 + 
       (Lmu^3*ly^2*Nc)/24 - (Lmu^4*ly^2*Nc)/48 + (5*ly^3*Nc)/4 + 
       (Lmu*ly^3*Nc)/2 - (Lmu^2*ly^3*Nc)/12 - (5*ly^4*Nc)/24 + 
       (Lmu*ly^4*Nc)/16 + (Lmu^2*ly^4*Nc)/48 - (ly^5*Nc)/60 - 
       (Lmu*ly^5*Nc)/60 + (ly^6*Nc)/240 - (11680*Nf)/729 - 
       (1952*Lmu*Nf)/243 - (164*Lmu^2*Nf)/81 - (28*Lmu^3*Nf)/81 - 
       (5*Lmu^4*Nf)/108 - (Lmu^5*Nf)/180 + ((49*I)*Pi)/Nc + 
       ((31*I)*Lmu*Pi)/Nc + ((7*I)*Lmu^2*Pi)/Nc + (((13*I)/6)*Lmu^3*Pi)/Nc + 
       (((7*I)/24)*Lmu^4*Pi)/Nc + ((I/60)*Lmu^5*Pi)/Nc + ((14*I)*ly*Pi)/Nc + 
       ((7*I)*Lmu*ly*Pi)/Nc + ((2*I)*Lmu^2*ly*Pi)/Nc - 
       ((I/6)*Lmu^3*ly*Pi)/Nc - ((I/12)*Lmu^4*ly*Pi)/Nc - 
       (((7*I)/2)*ly^2*Pi)/Nc - ((2*I)*Lmu*ly^2*Pi)/Nc + 
       ((I/4)*Lmu^2*ly^2*Pi)/Nc + ((I/6)*Lmu^3*ly^2*Pi)/Nc + 
       (((2*I)/3)*ly^3*Pi)/Nc - ((I/6)*Lmu*ly^3*Pi)/Nc - 
       ((I/6)*Lmu^2*ly^3*Pi)/Nc + ((I/24)*ly^4*Pi)/Nc + 
       ((I/12)*Lmu*ly^4*Pi)/Nc - ((I/60)*ly^5*Pi)/Nc + ((3398*I)/243)*Nc*Pi + 
       ((403*I)/81)*Lmu*Nc*Pi + ((241*I)/108)*Lmu^2*Nc*Pi + 
       ((2*I)/27)*Lmu^3*Nc*Pi + (I/36)*Lmu^4*Nc*Pi - (7*I)*ly*Nc*Pi - 
       ((7*I)/2)*Lmu*ly*Nc*Pi - I*Lmu^2*ly*Nc*Pi + (I/12)*Lmu^3*ly*Nc*Pi + 
       (I/24)*Lmu^4*ly*Nc*Pi + ((7*I)/4)*ly^2*Nc*Pi + I*Lmu*ly^2*Nc*Pi - 
       (I/8)*Lmu^2*ly^2*Nc*Pi - (I/12)*Lmu^3*ly^2*Nc*Pi - (I/3)*ly^3*Nc*Pi + 
       (I/12)*Lmu*ly^3*Nc*Pi + (I/12)*Lmu^2*ly^3*Nc*Pi - (I/48)*ly^4*Nc*Pi - 
       (I/24)*Lmu*ly^4*Nc*Pi + (I/120)*ly^5*Nc*Pi - ((1952*I)/243)*Nf*Pi - 
       ((328*I)/81)*Lmu*Nf*Pi - ((28*I)/27)*Lmu^2*Nf*Pi - 
       ((5*I)/27)*Lmu^3*Nf*Pi - (I/36)*Lmu^4*Nf*Pi - (221*z2)/(2*Nc) - 
       (49*Lmu*z2)/Nc - (43*Lmu^2*z2)/(2*Nc) - (49*Lmu^3*z2)/(12*Nc) - 
       (7*Lmu^4*z2)/(24*Nc) - (41*ly*z2)/(2*Nc) - (13*Lmu*ly*z2)/Nc + 
       (3*Lmu^2*ly*z2)/(2*Nc) + (4*Lmu^3*ly*z2)/(3*Nc) + 
       (11*ly^2*z2)/(2*Nc) - (5*Lmu*ly^2*z2)/(4*Nc) - 
       (7*Lmu^2*ly^2*z2)/(4*Nc) + (ly^3*z2)/(3*Nc) + (Lmu*ly^3*z2)/Nc - 
       (5*ly^4*z2)/(24*Nc) - (5561*Nc*z2)/324 - (415*Lmu*Nc*z2)/27 - 
       (37*Lmu^2*Nc*z2)/36 - (7*Lmu^3*Nc*z2)/18 + (Lmu^4*Nc*z2)/24 + 
       (41*ly*Nc*z2)/4 + (13*Lmu*ly*Nc*z2)/2 - (3*Lmu^2*ly*Nc*z2)/4 - 
       (2*Lmu^3*ly*Nc*z2)/3 - (11*ly^2*Nc*z2)/4 + (5*Lmu*ly^2*Nc*z2)/8 + 
       (7*Lmu^2*ly^2*Nc*z2)/8 - (ly^3*Nc*z2)/6 - (Lmu*ly^3*Nc*z2)/2 + 
       (5*ly^4*Nc*z2)/48 + (1148*Nf*z2)/81 + (196*Lmu*Nf*z2)/27 + 
       (35*Lmu^2*Nf*z2)/18 + (7*Lmu^3*Nf*z2)/18 - ((28*I)*Pi*z2)/Nc - 
       (((47*I)/2)*Lmu*Pi*z2)/Nc - (((19*I)/4)*Lmu^2*Pi*z2)/Nc - 
       ((I/6)*Lmu^3*Pi*z2)/Nc - ((2*I)*ly*Pi*z2)/Nc + 
       ((I/2)*Lmu*ly*Pi*z2)/Nc + ((I/2)*Lmu^2*ly*Pi*z2)/Nc - 
       ((I/4)*ly^2*Pi*z2)/Nc - ((I/2)*Lmu*ly^2*Pi*z2)/Nc + 
       ((I/6)*ly^3*Pi*z2)/Nc - ((115*I)/36)*Nc*Pi*z2 + 
       ((4*I)/3)*Lmu*Nc*Pi*z2 - ((3*I)/4)*Lmu^2*Nc*Pi*z2 - 
       (I/6)*Lmu^3*Nc*Pi*z2 + I*ly*Nc*Pi*z2 - (I/4)*Lmu*ly*Nc*Pi*z2 - 
       (I/4)*Lmu^2*ly*Nc*Pi*z2 + (I/8)*ly^2*Nc*Pi*z2 + 
       (I/4)*Lmu*ly^2*Nc*Pi*z2 - (I/12)*ly^3*Nc*Pi*z2 + ((28*I)/9)*Nf*Pi*z2 + 
       ((5*I)/3)*Lmu*Nf*Pi*z2 + (I/2)*Lmu^2*Nf*Pi*z2 + (202*z2^2)/(5*Nc) + 
       (403*Lmu*z2^2)/(40*Nc) - (7*Lmu^2*z2^2)/(8*Nc) - (3*ly*z2^2)/(10*Nc) + 
       (41*Lmu*ly*z2^2)/(10*Nc) - (7*ly^2*z2^2)/(8*Nc) - (415*Nc*z2^2)/72 + 
       (77*Lmu*Nc*z2^2)/30 + (101*Lmu^2*Nc*z2^2)/40 + (3*ly*Nc*z2^2)/20 - 
       (41*Lmu*ly*Nc*z2^2)/20 + (7*ly^2*Nc*z2^2)/16 - (73*Nf*z2^2)/36 - 
       (73*Lmu*Nf*z2^2)/60 - (((137*I)/40)*Pi*z2^2)/Nc - 
       (((47*I)/20)*Lmu*Pi*z2^2)/Nc + (((47*I)/20)*ly*Pi*z2^2)/Nc + 
       ((3*I)/20)*Nc*Pi*z2^2 + ((4*I)/5)*Lmu*Nc*Pi*z2^2 - 
       ((47*I)/40)*ly*Nc*Pi*z2^2 + (I/4)*Nf*Pi*z2^2 + (977*z2^3)/(280*Nc) + 
       (97*Nc*z2^3)/40 - (77*z3)/(3*Nc) - (44*Lmu*z3)/(3*Nc) - 
       (26*Lmu^2*z3)/(3*Nc) - (10*Lmu^3*z3)/(9*Nc) - (26*ly*z3)/(3*Nc) + 
       (Lmu*ly*z3)/Nc + (17*Lmu^2*ly*z3)/(3*Nc) + (2*ly^2*z3)/(3*Nc) - 
       (10*Lmu*ly^2*z3)/(3*Nc) + (ly^3*z3)/(3*Nc) - (2065*Nc*z3)/162 - 
       (145*Lmu*Nc*z3)/27 - (19*Lmu^2*Nc*z3)/36 + (17*Lmu^3*Nc*z3)/18 + 
       (13*ly*Nc*z3)/3 - (Lmu*ly*Nc*z3)/2 - (17*Lmu^2*ly*Nc*z3)/6 - 
       (ly^2*Nc*z3)/3 + (5*Lmu*ly^2*Nc*z3)/3 - (ly^3*Nc*z3)/6 + 
       (392*Nf*z3)/81 + (70*Lmu*Nf*z3)/27 + (7*Lmu^2*Nf*z3)/9 - 
       (((91*I)/3)*Pi*z3)/Nc - (((49*I)/3)*Lmu*Pi*z3)/Nc - 
       (((7*I)/3)*Lmu^2*Pi*z3)/Nc + (((7*I)/3)*ly*Pi*z3)/Nc + 
       (((14*I)/3)*Lmu*ly*Pi*z3)/Nc - (((7*I)/3)*ly^2*Pi*z3)/Nc - 
       ((28*I)/27)*Nc*Pi*z3 - ((14*I)/9)*Lmu*Nc*Pi*z3 - 
       ((7*I)/6)*ly*Nc*Pi*z3 - ((7*I)/3)*Lmu*ly*Nc*Pi*z3 + 
       ((7*I)/6)*ly^2*Nc*Pi*z3 + ((70*I)/27)*Nf*Pi*z3 + 
       ((14*I)/9)*Lmu*Nf*Pi*z3 + (173*z2*z3)/(3*Nc) + (52*Lmu*z2*z3)/(3*Nc) - 
       (59*ly*z2*z3)/(3*Nc) + (187*Nc*z2*z3)/36 - (17*Lmu*Nc*z2*z3)/6 + 
       (59*ly*Nc*z2*z3)/6 - (49*Nf*z2*z3)/9 + (((7*I)/3)*Pi*z2*z3)/Nc + 
       ((7*I)/3)*Nc*Pi*z2*z3 + (91*z3^2)/(9*Nc) - (70*Nc*z3^2)/9 - 
       (222*z5)/(5*Nc) - (72*Lmu*z5)/(5*Nc) + (134*ly*z5)/(5*Nc) - 
       (109*Nc*z5)/30 + (67*Lmu*Nc*z5)/5 - (67*ly*Nc*z5)/5 + (62*Nf*z5)/15 - 
       (((62*I)/5)*Pi*z5)/Nc), 17488/729 + (2912*Lmu)/243 + (242*Lmu^2)/81 + 
     (40*Lmu^3)/81 + (13*Lmu^4)/216 + Lmu^5/180 - Lmu^6/360 + 128/Nc^2 + 
     (64*Lmu)/Nc^2 + (16*Lmu^2)/Nc^2 + (8*Lmu^3)/(3*Nc^2) + Lmu^4/(3*Nc^2) + 
     Lmu^5/(40*Nc^2) + Lmu^6/(360*Nc^2) - (12*ly)/Nc^2 - (6*Lmu*ly)/Nc^2 - 
     (3*Lmu^2*ly)/(2*Nc^2) - (Lmu^3*ly)/(4*Nc^2) - (Lmu^4*ly)/(24*Nc^2) - 
     (Lmu^5*ly)/(60*Nc^2) + (4*ly^2)/Nc^2 + (2*Lmu*ly^2)/Nc^2 + 
     (Lmu^2*ly^2)/(2*Nc^2) + (Lmu^3*ly^2)/(8*Nc^2) + (Lmu^4*ly^2)/(48*Nc^2) - 
     (5*ly^3)/(6*Nc^2) - (5*Lmu*ly^3)/(12*Nc^2) - (Lmu^2*ly^3)/(6*Nc^2) + 
     ly^4/(8*Nc^2) + (5*Lmu*ly^4)/(48*Nc^2) - (Lmu^2*ly^4)/(48*Nc^2) - 
     ly^5/(40*Nc^2) + (Lmu*ly^5)/(60*Nc^2) - ly^6/(240*Nc^2) - 
     (11680*Nf)/(729*Nc) - (1952*Lmu*Nf)/(243*Nc) - (164*Lmu^2*Nf)/(81*Nc) - 
     (28*Lmu^3*Nf)/(81*Nc) - (5*Lmu^4*Nf)/(108*Nc) - (Lmu^5*Nf)/(180*Nc) + 
     ((2179*I)/486)*Pi + ((401*I)/162)*Lmu*Pi + ((79*I)/108)*Lmu^2*Pi + 
     ((17*I)/108)*Lmu^3*Pi + (I/36)*Lmu^4*Pi + (((89*I)/2)*Pi)/Nc^2 + 
     (((45*I)/2)*Lmu*Pi)/Nc^2 + (((23*I)/4)*Lmu^2*Pi)/Nc^2 + 
     (I*Lmu^3*Pi)/Nc^2 + ((I/12)*Lmu^4*Pi)/Nc^2 + ((I/60)*Lmu^5*Pi)/Nc^2 + 
     ((2*I)*ly*Pi)/Nc^2 + (I*Lmu*ly*Pi)/Nc^2 + ((I/4)*Lmu^2*ly*Pi)/Nc^2 + 
     ((I/12)*Lmu^3*ly*Pi)/Nc^2 - ((I/24)*Lmu^4*ly*Pi)/Nc^2 - 
     ((I/2)*ly^2*Pi)/Nc^2 - ((I/4)*Lmu*ly^2*Pi)/Nc^2 - 
     ((I/8)*Lmu^2*ly^2*Pi)/Nc^2 + ((I/12)*Lmu^3*ly^2*Pi)/Nc^2 + 
     ((I/12)*ly^3*Pi)/Nc^2 + ((I/12)*Lmu*ly^3*Pi)/Nc^2 - 
     ((I/12)*Lmu^2*ly^3*Pi)/Nc^2 - ((I/48)*ly^4*Pi)/Nc^2 + 
     ((I/24)*Lmu*ly^4*Pi)/Nc^2 - ((I/120)*ly^5*Pi)/Nc^2 - 
     (((1952*I)/243)*Nf*Pi)/Nc - (((328*I)/81)*Lmu*Nf*Pi)/Nc - 
     (((28*I)/27)*Lmu^2*Nf*Pi)/Nc - (((5*I)/27)*Lmu^3*Nf*Pi)/Nc - 
     ((I/36)*Lmu^4*Nf*Pi)/Nc - (1687*z2)/162 - (317*Lmu*z2)/54 - 
     (16*Lmu^2*z2)/9 - (7*Lmu^3*z2)/18 + (Lmu^4*z2)/24 - (167*z2)/(2*Nc^2) - 
     (85*Lmu*z2)/(2*Nc^2) - (11*Lmu^2*z2)/Nc^2 - (5*Lmu^3*z2)/(4*Nc^2) - 
     (7*Lmu^4*z2)/(24*Nc^2) - (3*ly*z2)/(2*Nc^2) - (3*Lmu*ly*z2)/(4*Nc^2) - 
     (Lmu^2*ly*z2)/(2*Nc^2) + (2*Lmu^3*ly*z2)/(3*Nc^2) + (ly^2*z2)/(4*Nc^2) + 
     (3*Lmu*ly^2*z2)/(8*Nc^2) - (7*Lmu^2*ly^2*z2)/(8*Nc^2) - 
     (ly^3*z2)/(12*Nc^2) + (Lmu*ly^3*z2)/(2*Nc^2) - (5*ly^4*z2)/(48*Nc^2) + 
     (1148*Nf*z2)/(81*Nc) + (196*Lmu*Nf*z2)/(27*Nc) + 
     (35*Lmu^2*Nf*z2)/(18*Nc) + (7*Lmu^3*Nf*z2)/(18*Nc) - ((79*I)/36)*Pi*z2 - 
     ((17*I)/12)*Lmu*Pi*z2 - (I/2)*Lmu^2*Pi*z2 - (((73*I)/4)*Pi*z2)/Nc^2 - 
     (((19*I)/2)*Lmu*Pi*z2)/Nc^2 - (((7*I)/4)*Lmu^2*Pi*z2)/Nc^2 - 
     ((I/3)*Lmu^3*Pi*z2)/Nc^2 - ((I/4)*ly*Pi*z2)/Nc^2 - 
     ((I/4)*Lmu*ly*Pi*z2)/Nc^2 + ((I/4)*Lmu^2*ly*Pi*z2)/Nc^2 + 
     ((I/8)*ly^2*Pi*z2)/Nc^2 - ((I/4)*Lmu*ly^2*Pi*z2)/Nc^2 + 
     ((I/12)*ly^3*Pi*z2)/Nc^2 + (((28*I)/9)*Nf*Pi*z2)/Nc + 
     (((5*I)/3)*Lmu*Nf*Pi*z2)/Nc + ((I/2)*Lmu^2*Nf*Pi*z2)/Nc + 
     (409*z2^2)/360 + (73*Lmu*z2^2)/60 + (47*Lmu^2*z2^2)/40 + 
     (199*z2^2)/(20*Nc^2) + (153*Lmu*z2^2)/(40*Nc^2) + 
     (19*Lmu^2*z2^2)/(40*Nc^2) + (53*ly*z2^2)/(40*Nc^2) + 
     (41*Lmu*ly*z2^2)/(20*Nc^2) - (7*ly^2*z2^2)/(16*Nc^2) - 
     (73*Nf*z2^2)/(36*Nc) - (73*Lmu*Nf*z2^2)/(60*Nc) - (I/4)*Pi*z2^2 - 
     (((7*I)/20)*Pi*z2^2)/Nc^2 - (((31*I)/20)*Lmu*Pi*z2^2)/Nc^2 + 
     (((47*I)/40)*ly*Pi*z2^2)/Nc^2 + ((I/4)*Nf*Pi*z2^2)/Nc + (949*z2^3)/280 + 
     (101*z2^3)/(40*Nc^2) - (560*z3)/81 - (91*Lmu*z3)/27 - (7*Lmu^2*z3)/9 + 
     (7*Lmu^3*z3)/9 - (109*z3)/(3*Nc^2) - (109*Lmu*z3)/(6*Nc^2) - 
     (13*Lmu^2*z3)/(4*Nc^2) - (17*Lmu^3*z3)/(18*Nc^2) + (3*ly*z3)/Nc^2 + 
     (11*Lmu*ly*z3)/(6*Nc^2) + (17*Lmu^2*ly*z3)/(6*Nc^2) - 
     (3*ly^2*z3)/(2*Nc^2) - (5*Lmu*ly^2*z3)/(3*Nc^2) + (ly^3*z3)/(6*Nc^2) + 
     (392*Nf*z3)/(81*Nc) + (70*Lmu*Nf*z3)/(27*Nc) + (7*Lmu^2*Nf*z3)/(9*Nc) - 
     ((119*I)/54)*Pi*z3 - ((14*I)/9)*Lmu*Pi*z3 - ((14*I)*Pi*z3)/Nc^2 - 
     (((14*I)/3)*Lmu*Pi*z3)/Nc^2 - (((7*I)/3)*Lmu^2*Pi*z3)/Nc^2 - 
     (((7*I)/6)*ly*Pi*z3)/Nc^2 + (((7*I)/3)*Lmu*ly*Pi*z3)/Nc^2 - 
     (((7*I)/6)*ly^2*Pi*z3)/Nc^2 + (((70*I)/27)*Nf*Pi*z3)/Nc + 
     (((14*I)/9)*Lmu*Nf*Pi*z3)/Nc + (49*z2*z3)/9 - (7*Lmu*z2*z3)/3 + 
     (69*z2*z3)/(4*Nc^2) + (101*Lmu*z2*z3)/(6*Nc^2) - 
     (59*ly*z2*z3)/(6*Nc^2) - (49*Nf*z2*z3)/(9*Nc) + 
     (((14*I)/3)*Pi*z2*z3)/Nc^2 - (49*z3^2)/9 + (70*z3^2)/(9*Nc^2) - 
     (62*z5)/15 + (62*Lmu*z5)/5 - (181*z5)/(10*Nc^2) - (67*Lmu*z5)/(5*Nc^2) + 
     (67*ly*z5)/(5*Nc^2) + (62*Nf*z5)/(15*Nc) - (((62*I)/5)*Pi*z5)/Nc^2 + 
     y*(-17488/729 - (2912*Lmu)/243 - (242*Lmu^2)/81 - (40*Lmu^3)/81 - 
       (13*Lmu^4)/216 - Lmu^5/45 + Lmu^6/360 - 130/Nc^2 - (63*Lmu)/Nc^2 - 
       (67*Lmu^2)/(4*Nc^2) - (5*Lmu^3)/(2*Nc^2) - Lmu^4/(3*Nc^2) - 
       Lmu^5/(24*Nc^2) - Lmu^6/(360*Nc^2) + ly/Nc^2 + (Lmu*ly)/(2*Nc^2) + 
       (Lmu^2*ly)/(4*Nc^2) - (Lmu^3*ly)/(6*Nc^2) + (Lmu^5*ly)/(60*Nc^2) - 
       (15*ly^2)/(4*Nc^2) - (2*Lmu*ly^2)/Nc^2 - (Lmu^2*ly^2)/(4*Nc^2) + 
       (Lmu^3*ly^2)/(24*Nc^2) - (Lmu^4*ly^2)/(48*Nc^2) + (5*ly^3)/(4*Nc^2) + 
       (Lmu*ly^3)/(2*Nc^2) - (Lmu^2*ly^3)/(12*Nc^2) - (5*ly^4)/(24*Nc^2) + 
       (Lmu*ly^4)/(16*Nc^2) + (Lmu^2*ly^4)/(48*Nc^2) - ly^5/(60*Nc^2) - 
       (Lmu*ly^5)/(60*Nc^2) + ly^6/(240*Nc^2) + (11680*Nf)/(729*Nc) + 
       (1952*Lmu*Nf)/(243*Nc) + (164*Lmu^2*Nf)/(81*Nc) + 
       (28*Lmu^3*Nf)/(81*Nc) + (5*Lmu^4*Nf)/(108*Nc) + (Lmu^5*Nf)/(180*Nc) - 
       ((3151*I)/486)*Pi - ((725*I)/162)*Lmu*Pi - ((187*I)/108)*Lmu^2*Pi - 
       ((53*I)/108)*Lmu^3*Pi - (I/9)*Lmu^4*Pi - (((113*I)/2)*Pi)/Nc^2 - 
       (((63*I)/2)*Lmu*Pi)/Nc^2 - (((15*I)/2)*Lmu^2*Pi)/Nc^2 - 
       (((7*I)/4)*Lmu^3*Pi)/Nc^2 - (((5*I)/24)*Lmu^4*Pi)/Nc^2 - 
       ((I/60)*Lmu^5*Pi)/Nc^2 - ((7*I)*ly*Pi)/Nc^2 - (((7*I)/2)*Lmu*ly*Pi)/
        Nc^2 - (I*Lmu^2*ly*Pi)/Nc^2 + ((I/12)*Lmu^3*ly*Pi)/Nc^2 + 
       ((I/24)*Lmu^4*ly*Pi)/Nc^2 + (((7*I)/4)*ly^2*Pi)/Nc^2 + 
       (I*Lmu*ly^2*Pi)/Nc^2 - ((I/8)*Lmu^2*ly^2*Pi)/Nc^2 - 
       ((I/12)*Lmu^3*ly^2*Pi)/Nc^2 - ((I/3)*ly^3*Pi)/Nc^2 + 
       ((I/12)*Lmu*ly^3*Pi)/Nc^2 + ((I/12)*Lmu^2*ly^3*Pi)/Nc^2 - 
       ((I/48)*ly^4*Pi)/Nc^2 - ((I/24)*Lmu*ly^4*Pi)/Nc^2 + 
       ((I/120)*ly^5*Pi)/Nc^2 + (((1952*I)/243)*Nf*Pi)/Nc + 
       (((328*I)/81)*Lmu*Nf*Pi)/Nc + (((28*I)/27)*Lmu^2*Nf*Pi)/Nc + 
       (((5*I)/27)*Lmu^3*Nf*Pi)/Nc + ((I/36)*Lmu^4*Nf*Pi)/Nc + 
       (2659*z2)/162 + (641*Lmu*z2)/54 + (43*Lmu^2*z2)/9 + (14*Lmu^3*z2)/9 - 
       (Lmu^4*z2)/24 + (445*z2)/(4*Nc^2) + (105*Lmu*z2)/(2*Nc^2) + 
       (71*Lmu^2*z2)/(4*Nc^2) + (35*Lmu^3*z2)/(12*Nc^2) + 
       (7*Lmu^4*z2)/(24*Nc^2) + (41*ly*z2)/(4*Nc^2) + 
       (13*Lmu*ly*z2)/(2*Nc^2) - (3*Lmu^2*ly*z2)/(4*Nc^2) - 
       (2*Lmu^3*ly*z2)/(3*Nc^2) - (11*ly^2*z2)/(4*Nc^2) + 
       (5*Lmu*ly^2*z2)/(8*Nc^2) + (7*Lmu^2*ly^2*z2)/(8*Nc^2) - 
       (ly^3*z2)/(6*Nc^2) - (Lmu*ly^3*z2)/(2*Nc^2) + (5*ly^4*z2)/(48*Nc^2) - 
       (1148*Nf*z2)/(81*Nc) - (196*Lmu*Nf*z2)/(27*Nc) - 
       (35*Lmu^2*Nf*z2)/(18*Nc) - (7*Lmu^3*Nf*z2)/(18*Nc) + 
       ((187*I)/36)*Pi*z2 + ((53*I)/12)*Lmu*Pi*z2 + (2*I)*Lmu^2*Pi*z2 + 
       ((26*I)*Pi*z2)/Nc^2 + (((71*I)/4)*Lmu*Pi*z2)/Nc^2 + 
       (((7*I)/2)*Lmu^2*Pi*z2)/Nc^2 + ((I/3)*Lmu^3*Pi*z2)/Nc^2 + 
       (I*ly*Pi*z2)/Nc^2 - ((I/4)*Lmu*ly*Pi*z2)/Nc^2 - 
       ((I/4)*Lmu^2*ly*Pi*z2)/Nc^2 + ((I/8)*ly^2*Pi*z2)/Nc^2 + 
       ((I/4)*Lmu*ly^2*Pi*z2)/Nc^2 - ((I/12)*ly^3*Pi*z2)/Nc^2 - 
       (((28*I)/9)*Nf*Pi*z2)/Nc - (((5*I)/3)*Lmu*Nf*Pi*z2)/Nc - 
       ((I/2)*Lmu^2*Nf*Pi*z2)/Nc - (2569*z2^2)/360 - (73*Lmu*z2^2)/15 - 
       (47*Lmu^2*z2^2)/40 - (55*z2^2)/(2*Nc^2) - (311*Lmu*z2^2)/(40*Nc^2) - 
       (19*Lmu^2*z2^2)/(40*Nc^2) + (3*ly*z2^2)/(20*Nc^2) - 
       (41*Lmu*ly*z2^2)/(20*Nc^2) + (7*ly^2*z2^2)/(16*Nc^2) + 
       (73*Nf*z2^2)/(36*Nc) + (73*Lmu*Nf*z2^2)/(60*Nc) + I*Pi*z2^2 + 
       (((91*I)/40)*Pi*z2^2)/Nc^2 + (((31*I)/20)*Lmu*Pi*z2^2)/Nc^2 - 
       (((47*I)/40)*ly*Pi*z2^2)/Nc^2 - ((I/4)*Nf*Pi*z2^2)/Nc - 
       (949*z2^3)/280 - (101*z2^3)/(40*Nc^2) + (560*z3)/81 + (91*Lmu*z3)/27 + 
       (28*Lmu^2*z3)/9 - (7*Lmu^3*z3)/9 + (63*z3)/(2*Nc^2) + 
       (50*Lmu*z3)/(3*Nc^2) + (73*Lmu^2*z3)/(12*Nc^2) + 
       (17*Lmu^3*z3)/(18*Nc^2) + (13*ly*z3)/(3*Nc^2) - (Lmu*ly*z3)/(2*Nc^2) - 
       (17*Lmu^2*ly*z3)/(6*Nc^2) - (ly^2*z3)/(3*Nc^2) + 
       (5*Lmu*ly^2*z3)/(3*Nc^2) - (ly^3*z3)/(6*Nc^2) - (392*Nf*z3)/(81*Nc) - 
       (70*Lmu*Nf*z3)/(27*Nc) - (7*Lmu^2*Nf*z3)/(9*Nc) + ((371*I)/54)*Pi*z3 + 
       ((56*I)/9)*Lmu*Pi*z3 + (((49*I)/2)*Pi*z3)/Nc^2 + 
       (((35*I)/3)*Lmu*Pi*z3)/Nc^2 + (((7*I)/3)*Lmu^2*Pi*z3)/Nc^2 - 
       (((7*I)/6)*ly*Pi*z3)/Nc^2 - (((7*I)/3)*Lmu*ly*Pi*z3)/Nc^2 + 
       (((7*I)/6)*ly^2*Pi*z3)/Nc^2 - (((70*I)/27)*Nf*Pi*z3)/Nc - 
       (((14*I)/9)*Lmu*Nf*Pi*z3)/Nc - (196*z2*z3)/9 + (7*Lmu*z2*z3)/3 - 
       (493*z2*z3)/(12*Nc^2) - (101*Lmu*z2*z3)/(6*Nc^2) + 
       (59*ly*z2*z3)/(6*Nc^2) + (49*Nf*z2*z3)/(9*Nc) - 
       (((14*I)/3)*Pi*z2*z3)/Nc^2 + (49*z3^2)/9 - (70*z3^2)/(9*Nc^2) + 
       (248*z5)/15 - (62*Lmu*z5)/5 + (63*z5)/(2*Nc^2) + 
       (67*Lmu*z5)/(5*Nc^2) - (67*ly*z5)/(5*Nc^2) - (62*Nf*z5)/(15*Nc) + 
       (((62*I)/5)*Pi*z5)/Nc^2)}, {1, 2, 0} -> 
   {-30659/324 - (1574*Lmu)/27 - (151*Lmu^2)/18 + (10*Lmu^3)/9 + Lmu^4 + 
     (1252*ly)/27 + (227*Lmu*ly)/9 + Lmu^2*ly - 6*Lmu^3*ly - (26*ly^2)/9 + 
     (19*Lmu*ly^2)/6 + (15*Lmu^2*ly^2)/2 - ly^3 - 3*Lmu*ly^3 + ly^4/4 - 
     511/(16*Nc^2) - (93*Lmu)/(4*Nc^2) - (25*Lmu^2)/(2*Nc^2) - 
     (3*Lmu^3)/Nc^2 - Lmu^4/(2*Nc^2) + (24*ly)/Nc^2 + (38*Lmu*ly)/Nc^2 + 
     (14*Lmu^2*ly)/Nc^2 + (4*Lmu^3*ly)/Nc^2 - (12*ly^2)/Nc^2 - 
     (9*Lmu*ly^2)/Nc^2 - (7*Lmu^2*ly^2)/Nc^2 + (2*ly^3)/(3*Nc^2) + 
     (3*Lmu*ly^3)/Nc^2 - ly^4/(6*Nc^2) - (23213*Nc^2)/1296 + 
     (103*Lmu*Nc^2)/108 + (67*Lmu^2*Nc^2)/9 + (17*Lmu^3*Nc^2)/9 - 
     (Lmu^4*Nc^2)/2 - (788*ly*Nc^2)/27 - (199*Lmu*ly*Nc^2)/9 - 
     4*Lmu^2*ly*Nc^2 + 2*Lmu^3*ly*Nc^2 + (31*ly^2*Nc^2)/9 + 
     (Lmu*ly^2*Nc^2)/6 - (5*Lmu^2*ly^2*Nc^2)/2 + (ly^3*Nc^2)/3 + 
     Lmu*ly^3*Nc^2 - (ly^4*Nc^2)/12 + (1370*Nf)/(81*Nc) + 
     (416*Lmu*Nf)/(27*Nc) + (47*Lmu^2*Nf)/(9*Nc) + (8*Lmu^3*Nf)/(9*Nc) - 
     (304*ly*Nf)/(27*Nc) - (104*Lmu*ly*Nf)/(9*Nc) - (4*Lmu^2*ly*Nf)/Nc + 
     (20*ly^2*Nf)/(9*Nc) + (4*Lmu*ly^2*Nf)/(3*Nc) + (455*Nc*Nf)/27 + 
     (26*Lmu*Nc*Nf)/3 - (Lmu^2*Nc*Nf)/3 - (8*Lmu^3*Nc*Nf)/9 + 
     (152*ly*Nc*Nf)/27 + (52*Lmu*ly*Nc*Nf)/9 + 2*Lmu^2*ly*Nc*Nf - 
     (10*ly^2*Nc*Nf)/9 - (2*Lmu*ly^2*Nc*Nf)/3 - (100*Nf^2)/81 - 
     (40*Lmu*Nf^2)/27 - (4*Lmu^2*Nf^2)/9 - ((590*I)/27)*Pi - 
     ((244*I)/9)*Lmu*Pi - ((17*I)/3)*Lmu^2*Pi + (2*I)*Lmu^3*Pi + 
     ((139*I)/9)*ly*Pi + ((19*I)/3)*Lmu*ly*Pi - (7*I)*Lmu^2*ly*Pi - 
     ((5*I)/6)*ly^2*Pi + (7*I)*Lmu*ly^2*Pi - (2*I)*ly^3*Pi + 
     (((51*I)/4)*Pi)/Nc^2 - ((19*I)*Lmu*Pi)/Nc^2 - ((7*I)*Lmu^2*Pi)/Nc^2 - 
     ((2*I)*Lmu^3*Pi)/Nc^2 + ((26*I)*ly*Pi)/Nc^2 + ((16*I)*Lmu*ly*Pi)/Nc^2 + 
     ((10*I)*Lmu^2*ly*Pi)/Nc^2 - ((4*I)*ly^2*Pi)/Nc^2 - 
     ((8*I)*Lmu*ly^2*Pi)/Nc^2 + (((7*I)/3)*ly^3*Pi)/Nc^2 - 
     ((3049*I)/108)*Nc^2*Pi - ((65*I)/9)*Lmu*Nc^2*Pi + 
     ((5*I)/3)*Lmu^2*Nc^2*Pi - ((137*I)/9)*ly*Nc^2*Pi - 
     ((23*I)/3)*Lmu*ly*Nc^2*Pi + I*Lmu^2*ly*Nc^2*Pi + 
     ((7*I)/6)*ly^2*Nc^2*Pi - (2*I)*Lmu*ly^2*Nc^2*Pi + 
     ((2*I)/3)*ly^3*Nc^2*Pi + (((224*I)/27)*Nf*Pi)/Nc + 
     (((70*I)/9)*Lmu*Nf*Pi)/Nc + (((8*I)/3)*Lmu^2*Nf*Pi)/Nc - 
     (((64*I)/9)*ly*Nf*Pi)/Nc - (((16*I)/3)*Lmu*ly*Nf*Pi)/Nc + 
     (((4*I)/3)*ly^2*Nf*Pi)/Nc + ((386*I)/27)*Nc*Nf*Pi + 
     ((46*I)/9)*Lmu*Nc*Nf*Pi - ((2*I)/3)*Lmu^2*Nc*Nf*Pi + 
     ((32*I)/9)*ly*Nc*Nf*Pi + ((8*I)/3)*Lmu*ly*Nc*Nf*Pi - 
     ((2*I)/3)*ly^2*Nc*Nf*Pi - ((40*I)/27)*Nf^2*Pi - ((8*I)/9)*Lmu*Nf^2*Pi + 
     (1213*z2)/18 + (145*Lmu*z2)/3 - 6*Lmu^2*z2 - (85*ly*z2)/3 + 
     22*Lmu*ly*z2 - (31*ly^2*z2)/2 + (9*z2)/(2*Nc^2) + (27*Lmu*z2)/Nc^2 + 
     (19*Lmu^2*z2)/Nc^2 - (44*ly*z2)/Nc^2 - (52*Lmu*ly*z2)/Nc^2 + 
     (28*ly^2*z2)/Nc^2 + (295*Nc^2*z2)/9 + (2*Lmu*Nc^2*z2)/3 - 
     Lmu^2*Nc^2*z2 + (77*ly*Nc^2*z2)/3 + 2*Lmu*ly*Nc^2*z2 + 
     (5*ly^2*Nc^2*z2)/2 - (173*Nf*z2)/(9*Nc) - (46*Lmu*Nf*z2)/(3*Nc) + 
     (40*ly*Nf*z2)/(3*Nc) - (163*Nc*Nf*z2)/9 - (2*Lmu*Nc*Nf*z2)/3 - 
     (20*ly*Nc*Nf*z2)/3 + (8*Nf^2*z2)/3 + (6*I)*Pi*z2 + (2*I)*Lmu*Pi*z2 + 
     (3*I)*ly*Pi*z2 + ((3*I)*Pi*z2)/Nc^2 + ((14*I)*Lmu*Pi*z2)/Nc^2 - 
     ((16*I)*ly*Pi*z2)/Nc^2 + (7*I)*Nc^2*Pi*z2 + (3*I)*ly*Nc^2*Pi*z2 - 
     ((2*I)*Nf*Pi*z2)/Nc - (2*I)*Nc*Nf*Pi*z2 - (11*z2^2)/5 - z2^2/(10*Nc^2) - 
     (137*Nc^2*z2^2)/10 + (337*z3)/9 + 2*Lmu*z3 - 4*ly*z3 + (35*z3)/Nc^2 + 
     (12*Lmu*z3)/Nc^2 - (20*ly*z3)/Nc^2 - (118*Nc^2*z3)/9 - 14*Lmu*Nc^2*z3 + 
     6*ly*Nc^2*z3 + (14*Nf*z3)/(9*Nc) + (46*Nc*Nf*z3)/9 + (6*I)*Pi*z3 + 
     ((12*I)*Pi*z3)/Nc^2 - (8*I)*Nc^2*Pi*z3 + 
     y*(33659/324 + (2534*Lmu)/27 + (331*Lmu^2)/18 - (46*Lmu^3)/9 - Lmu^4 - 
       (466*ly)/27 - (158*Lmu*ly)/9 + 6*Lmu^3*ly + (35*ly^2)/9 + 
       (11*Lmu*ly^2)/6 - (15*Lmu^2*ly^2)/2 + 3*Lmu*ly^3 - ly^4/4 + 
       223/(16*Nc^2) + (221*Lmu)/(4*Nc^2) + (49*Lmu^2)/(2*Nc^2) + 
       (7*Lmu^3)/Nc^2 + Lmu^4/(2*Nc^2) - (4*ly)/Nc^2 - (38*Lmu*ly)/Nc^2 - 
       (24*Lmu^2*ly)/Nc^2 - (4*Lmu^3*ly)/Nc^2 + (13*ly^2)/Nc^2 + 
       (6*Lmu*ly^2)/Nc^2 + (7*Lmu^2*ly^2)/Nc^2 - (3*Lmu*ly^3)/Nc^2 + 
       ly^4/(6*Nc^2) + (32717*Nc^2)/1296 - (103*Lmu*Nc^2)/108 - 
       (67*Lmu^2*Nc^2)/9 - (17*Lmu^3*Nc^2)/9 + (Lmu^4*Nc^2)/2 + 
       (260*ly*Nc^2)/27 + (160*Lmu*ly*Nc^2)/9 + 5*Lmu^2*ly*Nc^2 - 
       2*Lmu^3*ly*Nc^2 - (49*ly^2*Nc^2)/9 - (13*Lmu*ly^2*Nc^2)/6 + 
       (5*Lmu^2*ly^2*Nc^2)/2 - Lmu*ly^3*Nc^2 + (ly^4*Nc^2)/12 - 
       (1490*Nf)/(81*Nc) - (656*Lmu*Nf)/(27*Nc) - (83*Lmu^2*Nf)/(9*Nc) - 
       (8*Lmu^3*Nf)/(9*Nc) + (40*ly*Nf)/(27*Nc) + (80*Lmu*ly*Nf)/(9*Nc) + 
       (4*Lmu^2*ly*Nf)/Nc - (20*ly^2*Nf)/(9*Nc) - (4*Lmu*ly^2*Nf)/(3*Nc) - 
       (491*Nc*Nf)/27 - (26*Lmu*Nc*Nf)/3 + (Lmu^2*Nc*Nf)/3 + 
       (8*Lmu^3*Nc*Nf)/9 - (20*ly*Nc*Nf)/27 - (40*Lmu*ly*Nc*Nf)/9 - 
       2*Lmu^2*ly*Nc*Nf + (10*ly^2*Nc*Nf)/9 + (2*Lmu*ly^2*Nc*Nf)/3 + 
       (100*Nf^2)/81 + (40*Lmu*Nf^2)/27 + (4*Lmu^2*Nf^2)/9 + 
       ((3542*I)/27)*Pi + ((493*I)/9)*Lmu*Pi - ((4*I)/3)*Lmu^2*Pi - 
       (2*I)*Lmu^3*Pi - ((70*I)/9)*ly*Pi + ((11*I)/3)*Lmu*ly*Pi + 
       (7*I)*Lmu^2*ly*Pi + ((5*I)/6)*ly^2*Pi - (7*I)*Lmu*ly^2*Pi + 
       (2*I)*ly^3*Pi + (((229*I)/4)*Pi)/Nc^2 + ((43*I)*Lmu*Pi)/Nc^2 + 
       ((21*I)*Lmu^2*Pi)/Nc^2 + ((2*I)*Lmu^3*Pi)/Nc^2 - ((18*I)*ly*Pi)/Nc^2 - 
       ((36*I)*Lmu*ly*Pi)/Nc^2 - ((10*I)*Lmu^2*ly*Pi)/Nc^2 + 
       ((9*I)*ly^2*Pi)/Nc^2 + ((8*I)*Lmu*ly^2*Pi)/Nc^2 - 
       (((7*I)/3)*ly^3*Pi)/Nc^2 + ((937*I)/108)*Nc^2*Pi + 
       ((26*I)/9)*Lmu*Nc^2*Pi - ((2*I)/3)*Lmu^2*Nc^2*Pi + 
       ((62*I)/9)*ly*Nc^2*Pi + ((17*I)/3)*Lmu*ly*Nc^2*Pi - 
       I*Lmu^2*ly*Nc^2*Pi - ((13*I)/6)*ly^2*Nc^2*Pi + 
       (2*I)*Lmu*ly^2*Nc^2*Pi - ((2*I)/3)*ly^3*Nc^2*Pi - 
       (((800*I)/27)*Nf*Pi)/Nc - (((166*I)/9)*Lmu*Nf*Pi)/Nc - 
       (((8*I)/3)*Lmu^2*Nf*Pi)/Nc + (((40*I)/9)*ly*Nf*Pi)/Nc + 
       (((16*I)/3)*Lmu*ly*Nf*Pi)/Nc - (((4*I)/3)*ly^2*Nf*Pi)/Nc - 
       ((254*I)/27)*Nc*Nf*Pi - ((34*I)/9)*Lmu*Nc*Nf*Pi + 
       ((2*I)/3)*Lmu^2*Nc*Nf*Pi - ((20*I)/9)*ly*Nc*Nf*Pi - 
       ((8*I)/3)*Lmu*ly*Nc*Nf*Pi + ((2*I)/3)*ly^2*Nc*Nf*Pi + 
       ((40*I)/27)*Nf^2*Pi + ((8*I)/9)*Lmu*Nf^2*Pi - (3961*z2)/18 - 
       (121*Lmu*z2)/3 + 6*Lmu^2*z2 + (10*ly*z2)/3 - 22*Lmu*ly*z2 + 
       (31*ly^2*z2)/2 - (273*z2)/(2*Nc^2) - (127*Lmu*z2)/Nc^2 - 
       (19*Lmu^2*z2)/Nc^2 + (84*ly*z2)/Nc^2 + (52*Lmu*ly*z2)/Nc^2 - 
       (28*ly^2*z2)/Nc^2 - (49*Nc^2*z2)/9 - (2*Lmu*Nc^2*z2)/3 + 
       Lmu^2*Nc^2*z2 - (56*ly*Nc^2*z2)/3 - 2*Lmu*ly*Nc^2*z2 - 
       (5*ly^2*Nc^2*z2)/2 + (485*Nf*z2)/(9*Nc) + (46*Lmu*Nf*z2)/(3*Nc) - 
       (40*ly*Nf*z2)/(3*Nc) + (115*Nc*Nf*z2)/9 + (2*Lmu*Nc*Nf*z2)/3 + 
       (20*ly*Nc*Nf*z2)/3 - (8*Nf^2*z2)/3 - (3*I)*Pi*z2 - (2*I)*Lmu*Pi*z2 - 
       (3*I)*ly*Pi*z2 - ((43*I)*Pi*z2)/Nc^2 - ((14*I)*Lmu*Pi*z2)/Nc^2 + 
       ((16*I)*ly*Pi*z2)/Nc^2 - (8*I)*Nc^2*Pi*z2 - (3*I)*ly*Nc^2*Pi*z2 + 
       ((2*I)*Nf*Pi*z2)/Nc + (2*I)*Nc*Nf*Pi*z2 + (143*z2^2)/5 + 
       z2^2/(10*Nc^2) + (137*Nc^2*z2^2)/10 - (373*z3)/9 - 2*Lmu*z3 + 
       4*ly*z3 - (15*z3)/Nc^2 - (12*Lmu*z3)/Nc^2 + (20*ly*z3)/Nc^2 + 
       (82*Nc^2*z3)/9 + 14*Lmu*Nc^2*z3 - 6*ly*Nc^2*z3 - (14*Nf*z3)/(9*Nc) - 
       (46*Nc*Nf*z3)/9 - (30*I)*Pi*z3 - ((12*I)*Pi*z3)/Nc^2 + 
       (8*I)*Nc^2*Pi*z3), 511/(16*Nc^3) + (93*Lmu)/(4*Nc^3) + 
     (25*Lmu^2)/(2*Nc^3) + (3*Lmu^3)/Nc^3 + Lmu^4/(2*Nc^3) - (12*ly)/Nc^3 - 
     (19*Lmu*ly)/Nc^3 - (7*Lmu^2*ly)/Nc^3 - (2*Lmu^3*ly)/Nc^3 + 
     (4*ly^2)/Nc^3 + (7*Lmu*ly^2)/(2*Nc^3) + (5*Lmu^2*ly^2)/(2*Nc^3) - 
     ly^3/(3*Nc^3) - (Lmu*ly^3)/Nc^3 + ly^4/(12*Nc^3) + 30659/(324*Nc) + 
     (1574*Lmu)/(27*Nc) + (151*Lmu^2)/(18*Nc) - (10*Lmu^3)/(9*Nc) - 
     Lmu^4/Nc - (788*ly)/(27*Nc) - (199*Lmu*ly)/(9*Nc) - (4*Lmu^2*ly)/Nc + 
     (2*Lmu^3*ly)/Nc + (67*ly^2)/(9*Nc) + (13*Lmu*ly^2)/(6*Nc) - 
     (Lmu^2*ly^2)/(2*Nc) + ly^3/(3*Nc) - ly^4/(12*Nc) + (23213*Nc)/1296 - 
     (103*Lmu*Nc)/108 - (67*Lmu^2*Nc)/9 - (17*Lmu^3*Nc)/9 + (Lmu^4*Nc)/2 - 
     (455*Nf)/27 - (26*Lmu*Nf)/3 + (Lmu^2*Nf)/3 + (8*Lmu^3*Nf)/9 - 
     (1370*Nf)/(81*Nc^2) - (416*Lmu*Nf)/(27*Nc^2) - (47*Lmu^2*Nf)/(9*Nc^2) - 
     (8*Lmu^3*Nf)/(9*Nc^2) + (152*ly*Nf)/(27*Nc^2) + 
     (52*Lmu*ly*Nf)/(9*Nc^2) + (2*Lmu^2*ly*Nf)/Nc^2 - (10*ly^2*Nf)/(9*Nc^2) - 
     (2*Lmu*ly^2*Nf)/(3*Nc^2) + (100*Nf^2)/(81*Nc) + (40*Lmu*Nf^2)/(27*Nc) + 
     (4*Lmu^2*Nf^2)/(9*Nc) + (((29*I)/4)*Pi)/Nc^3 + ((22*I)*Lmu*Pi)/Nc^3 + 
     ((8*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*Lmu^3*Pi)/Nc^3 - ((15*I)*ly*Pi)/Nc^3 - 
     ((9*I)*Lmu*ly*Pi)/Nc^3 - ((5*I)*Lmu^2*ly*Pi)/Nc^3 + 
     (((3*I)/2)*ly^2*Pi)/Nc^3 + ((3*I)*Lmu*ly^2*Pi)/Nc^3 - 
     (((2*I)/3)*ly^3*Pi)/Nc^3 + (((758*I)/27)*Pi)/Nc + 
     (((256*I)/9)*Lmu*Pi)/Nc + (((11*I)/3)*Lmu^2*Pi)/Nc - 
     ((2*I)*Lmu^3*Pi)/Nc - (((173*I)/9)*ly*Pi)/Nc - 
     (((23*I)/3)*Lmu*ly*Pi)/Nc - (I*Lmu^2*ly*Pi)/Nc + 
     (((19*I)/6)*ly^2*Pi)/Nc + (I*Lmu*ly^2*Pi)/Nc - ((I/3)*ly^3*Pi)/Nc + 
     ((217*I)/108)*Nc*Pi + ((26*I)/9)*Lmu*Nc*Pi - ((2*I)/3)*Lmu^2*Nc*Pi + 
     (8*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (2*I)*Lmu^2*ly*Nc*Pi - 
     I*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi - ((290*I)/27)*Nf*Pi - 
     ((34*I)/9)*Lmu*Nf*Pi + ((2*I)/3)*Lmu^2*Nf*Pi - 
     (((320*I)/27)*Nf*Pi)/Nc^2 - (((82*I)/9)*Lmu*Nf*Pi)/Nc^2 - 
     (((8*I)/3)*Lmu^2*Nf*Pi)/Nc^2 + (((32*I)/9)*ly*Nf*Pi)/Nc^2 + 
     (((8*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 - (((2*I)/3)*ly^2*Nf*Pi)/Nc^2 + 
     (((40*I)/27)*Nf^2*Pi)/Nc + (((8*I)/9)*Lmu*Nf^2*Pi)/Nc - 
     (77*z2)/(2*Nc^3) - (39*Lmu*z2)/Nc^3 - (19*Lmu^2*z2)/Nc^3 + 
     (23*ly*z2)/Nc^3 + (26*Lmu*ly*z2)/Nc^3 - (21*ly^2*z2)/(2*Nc^3) - 
     (589*z2)/(18*Nc) - (73*Lmu*z2)/(3*Nc) + (6*Lmu^2*z2)/Nc + 
     (71*ly*z2)/(3*Nc) + (14*Lmu*ly*z2)/Nc - (21*ly^2*z2)/(2*Nc) - 
     (301*Nc*z2)/9 - (38*Lmu*Nc*z2)/3 + Lmu^2*Nc*z2 - 12*Lmu*ly*Nc*z2 + 
     6*ly^2*Nc*z2 + (115*Nf*z2)/9 + (2*Lmu*Nf*z2)/3 + (221*Nf*z2)/(9*Nc^2) + 
     (46*Lmu*Nf*z2)/(3*Nc^2) - (20*ly*Nf*z2)/(3*Nc^2) - (8*Nf^2*z2)/(3*Nc) - 
     ((10*I)*Pi*z2)/Nc^3 - ((14*I)*Lmu*Pi*z2)/Nc^3 + ((9*I)*ly*Pi*z2)/Nc^3 + 
     (((8*I)/3)*Pi*z2)/Nc - ((2*I)*Lmu*Pi*z2)/Nc + ((9*I)*ly*Pi*z2)/Nc - 
     ((26*I)/3)*Nc*Pi*z2 - (8*I)*ly*Nc*Pi*z2 + ((2*I)/3)*Nf*Pi*z2 + 
     (((10*I)/3)*Nf*Pi*z2)/Nc^2 + (21*z2^2)/(2*Nc^3) - (77*z2^2)/(5*Nc) + 
     (209*Nc*z2^2)/10 - (23*z3)/Nc^3 - (12*Lmu*z3)/Nc^3 + (8*ly*z3)/Nc^3 - 
     (343*z3)/(9*Nc) - (2*Lmu*z3)/Nc + (10*ly*z3)/Nc + (16*Nc*z3)/9 + 
     14*Lmu*Nc*z3 - (34*Nf*z3)/9 - (26*Nf*z3)/(9*Nc^2) - 
     ((12*I)*Pi*z3)/Nc^3 - ((6*I)*Pi*z3)/Nc + (8*I)*Nc*Pi*z3 + 
     y*(-415/(16*Nc^3) - (157*Lmu)/(4*Nc^3) - (37*Lmu^2)/(2*Nc^3) - 
       (5*Lmu^3)/Nc^3 - Lmu^4/(2*Nc^3) + (2*ly)/Nc^3 + (18*Lmu*ly)/Nc^3 + 
       (10*Lmu^2*ly)/Nc^3 + (2*Lmu^3*ly)/Nc^3 - (7*ly^2)/Nc^3 - 
       (5*Lmu*ly^2)/(2*Nc^3) - (5*Lmu^2*ly^2)/(2*Nc^3) + (Lmu*ly^3)/Nc^3 - 
       ly^4/(12*Nc^3) - 24059/(324*Nc) - (2486*Lmu)/(27*Nc) - 
       (349*Lmu^2)/(18*Nc) + (10*Lmu^3)/(9*Nc) + Lmu^4/Nc + 
       (152*ly)/(27*Nc) + (196*Lmu*ly)/(9*Nc) + (11*Lmu^2*ly)/Nc - 
       (2*Lmu^3*ly)/Nc - (49*ly^2)/(9*Nc) - (25*Lmu*ly^2)/(6*Nc) + 
       (Lmu^2*ly^2)/(2*Nc) + ly^4/(12*Nc) - (55565*Nc)/1296 - 
       (1817*Lmu*Nc)/108 + (22*Lmu^2*Nc)/9 + (35*Lmu^3*Nc)/9 - (Lmu^4*Nc)/2 + 
       4*ly*Nc - 2*Lmu*ly*Nc - 2*Lmu^2*ly*Nc + ly^2*Nc + Lmu*ly^2*Nc + 
       (511*Nf)/27 + (118*Lmu*Nf)/9 + (5*Lmu^2*Nf)/3 - (8*Lmu^3*Nf)/9 + 
       (1430*Nf)/(81*Nc^2) + (536*Lmu*Nf)/(27*Nc^2) + 
       (65*Lmu^2*Nf)/(9*Nc^2) + (8*Lmu^3*Nf)/(9*Nc^2) - 
       (20*ly*Nf)/(27*Nc^2) - (40*Lmu*ly*Nf)/(9*Nc^2) - 
       (2*Lmu^2*ly*Nf)/Nc^2 + (10*ly^2*Nf)/(9*Nc^2) + 
       (2*Lmu*ly^2*Nf)/(3*Nc^2) - (100*Nf^2)/(81*Nc) - 
       (40*Lmu*Nf^2)/(27*Nc) - (4*Lmu^2*Nf^2)/(9*Nc) - 
       (((157*I)/4)*Pi)/Nc^3 - ((35*I)*Lmu*Pi)/Nc^3 - 
       ((15*I)*Lmu^2*Pi)/Nc^3 - ((2*I)*Lmu^3*Pi)/Nc^3 + ((6*I)*ly*Pi)/Nc^3 + 
       ((15*I)*Lmu*ly*Pi)/Nc^3 + ((5*I)*Lmu^2*ly*Pi)/Nc^3 - 
       (((7*I)/2)*ly^2*Pi)/Nc^3 - ((3*I)*Lmu*ly^2*Pi)/Nc^3 + 
       (((2*I)/3)*ly^3*Pi)/Nc^3 - (((2396*I)/27)*Pi)/Nc - 
       (((457*I)/9)*Lmu*Pi)/Nc - (((26*I)/3)*Lmu^2*Pi)/Nc + 
       ((2*I)*Lmu^3*Pi)/Nc - (((10*I)/9)*ly*Pi)/Nc + (((41*I)/3)*Lmu*ly*Pi)/
        Nc + (I*Lmu^2*ly*Pi)/Nc - (((25*I)/6)*ly^2*Pi)/Nc - 
       (I*Lmu*ly^2*Pi)/Nc + ((I/3)*ly^3*Pi)/Nc - ((7465*I)/108)*Nc*Pi - 
       ((134*I)/9)*Lmu*Nc*Pi + ((14*I)/3)*Lmu^2*Nc*Pi + (14*I)*ly*Nc*Pi - 
       (2*I)*Lmu*ly*Nc*Pi - (2*I)*Lmu^2*ly*Nc*Pi + I*Lmu*ly^2*Nc*Pi + 
       ((446*I)/27)*Nf*Pi + ((70*I)/9)*Lmu*Nf*Pi - ((2*I)/3)*Lmu^2*Nf*Pi + 
       (((608*I)/27)*Nf*Pi)/Nc^2 + (((130*I)/9)*Lmu*Nf*Pi)/Nc^2 + 
       (((8*I)/3)*Lmu^2*Nf*Pi)/Nc^2 - (((20*I)/9)*ly*Nf*Pi)/Nc^2 - 
       (((8*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 + (((2*I)/3)*ly^2*Nf*Pi)/Nc^2 - 
       (((40*I)/27)*Nf^2*Pi)/Nc - (((8*I)/9)*Lmu*Nf^2*Pi)/Nc + 
       (217*z2)/(2*Nc^3) + (89*Lmu*z2)/Nc^3 + (19*Lmu^2*z2)/Nc^3 - 
       (34*ly*z2)/Nc^3 - (26*Lmu*ly*z2)/Nc^3 + (21*ly^2*z2)/(2*Nc^3) + 
       (4501*z2)/(18*Nc) + (301*Lmu*z2)/(3*Nc) - (6*Lmu^2*z2)/Nc - 
       (164*ly*z2)/(3*Nc) - (14*Lmu*ly*z2)/Nc + (21*ly^2*z2)/(2*Nc) + 
       (31*Nc*z2)/9 - (64*Lmu*Nc*z2)/3 - Lmu^2*Nc*z2 + 20*ly*Nc*z2 + 
       12*Lmu*ly*Nc*z2 - 6*ly^2*Nc*z2 - (223*Nf*z2)/9 - (2*Lmu*Nf*z2)/3 - 
       (377*Nf*z2)/(9*Nc^2) - (46*Lmu*Nf*z2)/(3*Nc^2) + 
       (20*ly*Nf*z2)/(3*Nc^2) + (8*Nf^2*z2)/(3*Nc) + ((29*I)*Pi*z2)/Nc^3 + 
       ((14*I)*Lmu*Pi*z2)/Nc^3 - ((9*I)*ly*Pi*z2)/Nc^3 + 
       (((103*I)/3)*Pi*z2)/Nc + ((2*I)*Lmu*Pi*z2)/Nc - ((9*I)*ly*Pi*z2)/Nc - 
       ((28*I)/3)*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - ((2*I)/3)*Nf*Pi*z2 - 
       (((10*I)/3)*Nf*Pi*z2)/Nc^2 - (21*z2^2)/(2*Nc^3) + (77*z2^2)/(5*Nc) - 
       (473*Nc*z2^2)/10 + (15*z3)/Nc^3 + (12*Lmu*z3)/Nc^3 - (8*ly*z3)/Nc^3 + 
       (325*z3)/(9*Nc) + (2*Lmu*z3)/Nc - (10*ly*z3)/Nc - (34*Nc*z3)/9 - 
       14*Lmu*Nc*z3 + (34*Nf*z3)/9 + (26*Nf*z3)/(9*Nc^2) + 
       ((12*I)*Pi*z3)/Nc^3 + ((6*I)*Pi*z3)/Nc + (16*I)*Nc*Pi*z3)}, 
  {1, 2, 1} -> {-792047/1944 - (43331*Lmu)/162 - (3497*Lmu^2)/54 - 
     (67*Lmu^3)/18 + (37*Lmu^4)/36 + (2*Lmu^5)/3 + (10874*ly)/81 + 
     (4379*Lmu*ly)/54 + (166*Lmu^2*ly)/9 - 5*Lmu^4*ly - (2305*ly^2)/108 - 
     (37*Lmu*ly^2)/36 + 7*Lmu^2*ly^2 + 8*Lmu^3*ly^2 - (89*ly^3)/18 - 
     (13*Lmu*ly^3)/2 - (9*Lmu^2*ly^3)/2 + (187*ly^4)/144 + (Lmu*ly^4)/2 + 
     (3*ly^5)/20 - 4205/(32*Nc^2) - (895*Lmu)/(8*Nc^2) - 
     (205*Lmu^2)/(4*Nc^2) - (91*Lmu^3)/(6*Nc^2) - (5*Lmu^4)/(2*Nc^2) - 
     Lmu^5/(3*Nc^2) + (108*ly)/Nc^2 + (121*Lmu*ly)/Nc^2 + 
     (60*Lmu^2*ly)/Nc^2 + (44*Lmu^3*ly)/(3*Nc^2) + (10*Lmu^4*ly)/(3*Nc^2) - 
     (181*ly^2)/(4*Nc^2) - (75*Lmu*ly^2)/(2*Nc^2) - (15*Lmu^2*ly^2)/Nc^2 - 
     (22*Lmu^3*ly^2)/(3*Nc^2) + (43*ly^3)/(6*Nc^2) + (35*Lmu*ly^3)/(6*Nc^2) + 
     (9*Lmu^2*ly^3)/(2*Nc^2) - (3*ly^4)/(16*Nc^2) - (Lmu*ly^4)/(3*Nc^2) - 
     ly^5/(4*Nc^2) - (309479*Nc^2)/2592 - (10511*Lmu*Nc^2)/216 + 
     (85*Lmu^2*Nc^2)/108 + (49*Lmu^3*Nc^2)/9 + (53*Lmu^4*Nc^2)/36 - 
     (Lmu^5*Nc^2)/3 - (7624*ly*Nc^2)/81 - (3823*Lmu*ly*Nc^2)/54 - 
     (218*Lmu^2*ly*Nc^2)/9 - (11*Lmu^3*ly*Nc^2)/3 + (5*Lmu^4*ly*Nc^2)/3 + 
     (1949*ly^2*Nc^2)/108 + (257*Lmu*ly^2*Nc^2)/36 - (Lmu^2*ly^2*Nc^2)/2 - 
     (8*Lmu^3*ly^2*Nc^2)/3 + (17*ly^3*Nc^2)/9 + (13*Lmu*ly^3*Nc^2)/6 + 
     (3*Lmu^2*ly^3*Nc^2)/2 - (77*ly^4*Nc^2)/144 - (Lmu*ly^4*Nc^2)/6 - 
     (ly^5*Nc^2)/20 + (16159*Nf)/(243*Nc) + (4972*Lmu*Nf)/(81*Nc) + 
     (661*Lmu^2*Nf)/(27*Nc) + (47*Lmu^3*Nf)/(9*Nc) + (13*Lmu^4*Nf)/(18*Nc) - 
     (3200*ly*Nf)/(81*Nc) - (940*Lmu*ly*Nf)/(27*Nc) - 
     (136*Lmu^2*ly*Nf)/(9*Nc) - (4*Lmu^3*ly*Nf)/Nc + (238*ly^2*Nf)/(27*Nc) + 
     (58*Lmu*ly^2*Nf)/(9*Nc) + (2*Lmu^2*ly^2*Nf)/Nc - (2*ly^3*Nf)/(9*Nc) - 
     (ly^4*Nf)/(9*Nc) + (37559*Nc*Nf)/486 + (3778*Lmu*Nc*Nf)/81 + 
     (269*Lmu^2*Nc*Nf)/27 - (Lmu^3*Nc*Nf)/3 - (13*Lmu^4*Nc*Nf)/18 + 
     (1600*ly*Nc*Nf)/81 + (470*Lmu*ly*Nc*Nf)/27 + (68*Lmu^2*ly*Nc*Nf)/9 + 
     2*Lmu^3*ly*Nc*Nf - (119*ly^2*Nc*Nf)/27 - (29*Lmu*ly^2*Nc*Nf)/9 - 
     Lmu^2*ly^2*Nc*Nf + (ly^3*Nc*Nf)/9 + (ly^4*Nc*Nf)/18 - (1120*Nf^2)/243 - 
     (424*Lmu*Nf^2)/81 - (20*Lmu^2*Nf^2)/9 - (4*Lmu^3*Nf^2)/9 - 
     ((4654*I)/81)*Pi - ((4093*I)/54)*Lmu*Pi - ((193*I)/6)*Lmu^2*Pi - 
     ((53*I)/9)*Lmu^3*Pi + ((5*I)/3)*Lmu^4*Pi + ((713*I)/27)*ly*Pi + 
     ((149*I)/6)*Lmu*ly*Pi + (11*I)*Lmu^2*ly*Pi - (8*I)*Lmu^3*ly*Pi - 
     ((263*I)/18)*ly^2*Pi - (6*I)*Lmu*ly^2*Pi + (12*I)*Lmu^2*ly^2*Pi - 
     ((11*I)/36)*ly^3*Pi - (7*I)*Lmu*ly^3*Pi + ((4*I)/3)*ly^4*Pi + 
     (((453*I)/8)*Pi)/Nc^2 - (((37*I)/2)*Lmu*Pi)/Nc^2 - 
     (((65*I)/2)*Lmu^2*Pi)/Nc^2 - (((22*I)/3)*Lmu^3*Pi)/Nc^2 - 
     (((5*I)/3)*Lmu^4*Pi)/Nc^2 + (((133*I)/2)*ly*Pi)/Nc^2 + 
     ((75*I)*Lmu*ly*Pi)/Nc^2 + ((23*I)*Lmu^2*ly*Pi)/Nc^2 + 
     (((32*I)/3)*Lmu^3*ly*Pi)/Nc^2 - (((79*I)/4)*ly^2*Pi)/Nc^2 - 
     ((11*I)*Lmu*ly^2*Pi)/Nc^2 - ((13*I)*Lmu^2*ly^2*Pi)/Nc^2 + 
     (((25*I)/12)*ly^3*Pi)/Nc^2 + (((23*I)/3)*Lmu*ly^3*Pi)/Nc^2 - 
     (((11*I)/6)*ly^4*Pi)/Nc^2 - ((92525*I)/648)*Nc^2*Pi - 
     ((623*I)/9)*Lmu*Nc^2*Pi - ((71*I)/9)*Lmu^2*Nc^2*Pi + 
     ((20*I)/9)*Lmu^3*Nc^2*Pi - ((937*I)/27)*ly*Nc^2*Pi - 
     ((205*I)/6)*Lmu*ly*Nc^2*Pi - (12*I)*Lmu^2*ly*Nc^2*Pi + 
     ((4*I)/3)*Lmu^3*ly*Nc^2*Pi + ((461*I)/36)*ly^2*Nc^2*Pi + 
     ((11*I)/2)*Lmu*ly^2*Nc^2*Pi - ((7*I)/2)*Lmu^2*ly^2*Nc^2*Pi + 
     (I/36)*ly^3*Nc^2*Pi + ((7*I)/3)*Lmu*ly^3*Nc^2*Pi - 
     ((5*I)/12)*ly^4*Nc^2*Pi + (((2140*I)/81)*Nf*Pi)/Nc + 
     (((794*I)/27)*Lmu*Nf*Pi)/Nc + (((35*I)/3)*Lmu^2*Nf*Pi)/Nc + 
     (((26*I)/9)*Lmu^3*Nf*Pi)/Nc - (((464*I)/27)*ly*Nf*Pi)/Nc - 
     (((52*I)/3)*Lmu*ly*Nf*Pi)/Nc - ((8*I)*Lmu^2*ly*Nf*Pi)/Nc + 
     (((52*I)/9)*ly^2*Nf*Pi)/Nc + ((4*I)*Lmu*ly^2*Nf*Pi)/Nc - 
     (((4*I)/9)*ly^3*Nf*Pi)/Nc + ((5378*I)/81)*Nc*Nf*Pi + 
     ((112*I)/3)*Lmu*Nc*Nf*Pi + ((59*I)/9)*Lmu^2*Nc*Nf*Pi - 
     ((8*I)/9)*Lmu^3*Nc*Nf*Pi + ((232*I)/27)*ly*Nc*Nf*Pi + 
     ((26*I)/3)*Lmu*ly*Nc*Nf*Pi + (4*I)*Lmu^2*ly*Nc*Nf*Pi - 
     ((26*I)/9)*ly^2*Nc*Nf*Pi - (2*I)*Lmu*ly^2*Nc*Nf*Pi + 
     ((2*I)/9)*ly^3*Nc*Nf*Pi - ((424*I)/81)*Nf^2*Pi - 
     ((40*I)/9)*Lmu*Nf^2*Pi - ((4*I)/3)*Lmu^2*Nf^2*Pi + (4597*z2)/27 + 
     (3701*Lmu*z2)/18 + (437*Lmu^2*z2)/6 - (28*Lmu^3*z2)/3 - (623*ly*z2)/6 - 
     (275*Lmu*ly*z2)/3 + 49*Lmu^2*ly*z2 + (377*ly^2*z2)/12 - 61*Lmu*ly^2*z2 + 
     (113*ly^3*z2)/6 - (1281*z2)/(8*Nc^2) + (141*Lmu*z2)/(2*Nc^2) + 
     (48*Lmu^2*z2)/Nc^2 + (64*Lmu^3*z2)/(3*Nc^2) - (371*ly*z2)/(2*Nc^2) - 
     (124*Lmu*ly*z2)/Nc^2 - (86*Lmu^2*ly*z2)/Nc^2 + (171*ly^2*z2)/(4*Nc^2) + 
     (92*Lmu*ly^2*z2)/Nc^2 - (155*ly^3*z2)/(6*Nc^2) + (59399*Nc^2*z2)/216 + 
     (266*Lmu*Nc^2*z2)/3 - (41*Lmu^2*Nc^2*z2)/6 + (320*ly*Nc^2*z2)/3 + 
     (238*Lmu*ly*Nc^2*z2)/3 - 3*Lmu^2*ly*Nc^2*z2 - (289*ly^2*Nc^2*z2)/12 + 
     13*Lmu*ly^2*Nc^2*z2 - (31*ly^3*Nc^2*z2)/6 - (1957*Nf*z2)/(27*Nc) - 
     (583*Lmu*Nf*z2)/(9*Nc) - (79*Lmu^2*Nf*z2)/(3*Nc) + 
     (148*ly*Nf*z2)/(3*Nc) + (140*Lmu*ly*Nf*z2)/(3*Nc) - 
     (38*ly^2*Nf*z2)/(3*Nc) - (1190*Nc*Nf*z2)/9 - (481*Lmu*Nc*Nf*z2)/9 + 
     (7*Lmu^2*Nc*Nf*z2)/3 - (74*ly*Nc*Nf*z2)/3 - (70*Lmu*ly*Nc*Nf*z2)/3 + 
     (19*ly^2*Nc*Nf*z2)/3 + (380*Nf^2*z2)/27 + (76*Lmu*Nf^2*z2)/9 + 
     ((92*I)/9)*Pi*z2 + (30*I)*Lmu*Pi*z2 + I*Lmu^2*Pi*z2 - 
     ((55*I)/2)*ly*Pi*z2 + (14*I)*Lmu*ly*Pi*z2 - (12*I)*ly^2*Pi*z2 - 
     ((30*I)*Pi*z2)/Nc^2 + ((18*I)*Lmu*Pi*z2)/Nc^2 + 
     ((22*I)*Lmu^2*Pi*z2)/Nc^2 - (((73*I)/2)*ly*Pi*z2)/Nc^2 - 
     ((54*I)*Lmu*ly*Pi*z2)/Nc^2 + ((21*I)*ly^2*Pi*z2)/Nc^2 + 
     ((235*I)/3)*Nc^2*Pi*z2 + ((55*I)/3)*Lmu*Nc^2*Pi*z2 - 
     I*Lmu^2*Nc^2*Pi*z2 + ((55*I)/2)*ly*Nc^2*Pi*z2 + 
     (8*I)*Lmu*ly*Nc^2*Pi*z2 + ((3*I)/2)*ly^2*Nc^2*Pi*z2 - 
     (((95*I)/9)*Nf*Pi*z2)/Nc - ((10*I)*Lmu*Nf*Pi*z2)/Nc + 
     ((16*I)*ly*Nf*Pi*z2)/Nc - ((259*I)/9)*Nc*Nf*Pi*z2 - 
     ((16*I)/3)*Lmu*Nc*Nf*Pi*z2 - (8*I)*ly*Nc*Nf*Pi*z2 + 
     ((28*I)/9)*Nf^2*Pi*z2 + (193*z2^2)/12 - (82*Lmu*z2^2)/5 - 
     (26*ly*z2^2)/5 + (427*z2^2)/(20*Nc^2) - (61*Lmu*z2^2)/(5*Nc^2) + 
     (258*ly*z2^2)/(5*Nc^2) - (1001*Nc^2*z2^2)/10 - (137*Lmu*Nc^2*z2^2)/5 - 
     16*ly*Nc^2*z2^2 + (4*Nf*z2^2)/(15*Nc) + (142*Nc*Nf*z2^2)/5 - 
     ((178*I)/5)*Pi*z2^2 + (((179*I)/5)*Pi*z2^2)/Nc^2 - 
     ((71*I)/5)*Nc^2*Pi*z2^2 + (4477*z3)/18 + (781*Lmu*z3)/9 - 
     (31*Lmu^2*z3)/3 - (149*ly*z3)/2 + 26*Lmu*ly*z3 - 36*ly^2*z3 + 
     (1409*z3)/(6*Nc^2) + (90*Lmu*z3)/Nc^2 + (56*Lmu^2*z3)/(3*Nc^2) - 
     (281*ly*z3)/(6*Nc^2) - (194*Lmu*ly*z3)/(3*Nc^2) + 
     (206*ly^2*z3)/(3*Nc^2) - (544*Nc^2*z3)/9 - (457*Lmu*Nc^2*z3)/9 - 
     (25*Lmu^2*Nc^2*z3)/3 + (293*ly*Nc^2*z3)/6 + (2*Lmu*ly*Nc^2*z3)/3 + 
     (22*ly^2*Nc^2*z3)/3 - (92*Nf*z3)/(9*Nc) - (52*Lmu*Nf*z3)/(9*Nc) + 
     (24*ly*Nf*z3)/Nc + (70*Nc*Nf*z3)/9 + (160*Lmu*Nc*Nf*z3)/9 - 
     12*ly*Nc*Nf*z3 + ((835*I)/9)*Pi*z3 + ((2*I)/3)*Lmu*Pi*z3 + 
     (10*I)*ly*Pi*z3 + (((8*I)/3)*Pi*z3)/Nc^2 + (((112*I)/3)*Lmu*Pi*z3)/
      Nc^2 - (((286*I)/3)*ly*Pi*z3)/Nc^2 - ((35*I)/18)*Nc^2*Pi*z3 - 
     (16*I)*Lmu*Nc^2*Pi*z3 + ((46*I)/3)*ly*Nc^2*Pi*z3 + 
     (((20*I)/9)*Nf*Pi*z3)/Nc + ((52*I)/9)*Nc*Nf*Pi*z3 - (148*z2*z3)/3 + 
     (340*z2*z3)/(3*Nc^2) + 30*Nc^2*z2*z3 - 71*z5 - (220*z5)/Nc^2 - 
     17*Nc^2*z5 + y*(764465/1944 + (47333*Lmu)/162 + (5735*Lmu^2)/54 + 
       (247*Lmu^3)/18 - (157*Lmu^4)/36 - (2*Lmu^5)/3 + (1507*ly)/81 - 
       (316*Lmu*ly)/27 - (130*Lmu^2*ly)/9 + 5*Lmu^4*ly - (1991*ly^2)/108 + 
       (391*Lmu*ly^2)/36 + (7*Lmu^2*ly^2)/2 - 8*Lmu^3*ly^2 + (97*ly^3)/18 - 
       (3*Lmu*ly^3)/2 + (9*Lmu^2*ly^3)/2 - (127*ly^4)/144 - (Lmu*ly^4)/2 - 
       (3*ly^5)/20 + 277/(32*Nc^2) + (1071*Lmu)/(8*Nc^2) + 
       (389*Lmu^2)/(4*Nc^2) + (163*Lmu^3)/(6*Nc^2) + (35*Lmu^4)/(6*Nc^2) + 
       Lmu^5/(3*Nc^2) + (13*ly)/Nc^2 - (69*Lmu*ly)/Nc^2 - 
       (55*Lmu^2*ly)/Nc^2 - (24*Lmu^3*ly)/Nc^2 - (10*Lmu^4*ly)/(3*Nc^2) + 
       (205*ly^2)/(4*Nc^2) + (23*Lmu*ly^2)/Nc^2 + (17*Lmu^2*ly^2)/(2*Nc^2) + 
       (22*Lmu^3*ly^2)/(3*Nc^2) - (31*ly^3)/(2*Nc^2) + 
       (3*Lmu*ly^3)/(2*Nc^2) - (9*Lmu^2*ly^3)/(2*Nc^2) + 
       (13*ly^4)/(48*Nc^2) + (Lmu*ly^4)/(3*Nc^2) + ly^5/(4*Nc^2) + 
       (415607*Nc^2)/2592 + (14615*Lmu*Nc^2)/216 - (193*Lmu^2*Nc^2)/108 - 
       (49*Lmu^3*Nc^2)/9 - (53*Lmu^4*Nc^2)/36 + (Lmu^5*Nc^2)/3 - 
       (3127*ly*Nc^2)/162 + (617*Lmu*ly*Nc^2)/27 + (182*Lmu^2*ly*Nc^2)/9 + 
       5*Lmu^3*ly*Nc^2 - (5*Lmu^4*ly*Nc^2)/3 - (71*ly^2*Nc^2)/108 - 
       (425*Lmu*ly^2*Nc^2)/36 - (7*Lmu^2*ly^2*Nc^2)/2 + 
       (8*Lmu^3*ly^2*Nc^2)/3 + (5*ly^3*Nc^2)/9 + (Lmu*ly^3*Nc^2)/2 - 
       (3*Lmu^2*ly^3*Nc^2)/2 + (53*ly^4*Nc^2)/144 + (Lmu*ly^4*Nc^2)/6 + 
       (ly^5*Nc^2)/20 - (14671*Nf)/(243*Nc) - (5668*Lmu*Nf)/(81*Nc) - 
       (961*Lmu^2*Nf)/(27*Nc) - (83*Lmu^3*Nf)/(9*Nc) - 
       (13*Lmu^4*Nf)/(18*Nc) - (712*ly*Nf)/(81*Nc) + 
       (232*Lmu*ly*Nf)/(27*Nc) + (100*Lmu^2*ly*Nf)/(9*Nc) + 
       (4*Lmu^3*ly*Nf)/Nc - (64*ly^2*Nf)/(27*Nc) - (34*Lmu*ly^2*Nf)/(9*Nc) - 
       (2*Lmu^2*ly^2*Nf)/Nc - (2*ly^3*Nf)/(9*Nc) + (ly^4*Nf)/(9*Nc) - 
       (41015*Nc*Nf)/486 - (4102*Lmu*Nc*Nf)/81 - (269*Lmu^2*Nc*Nf)/27 + 
       (Lmu^3*Nc*Nf)/3 + (13*Lmu^4*Nc*Nf)/18 + (356*ly*Nc*Nf)/81 - 
       (116*Lmu*ly*Nc*Nf)/27 - (50*Lmu^2*ly*Nc*Nf)/9 - 2*Lmu^3*ly*Nc*Nf + 
       (32*ly^2*Nc*Nf)/27 + (17*Lmu*ly^2*Nc*Nf)/9 + Lmu^2*ly^2*Nc*Nf + 
       (ly^3*Nc*Nf)/9 - (ly^4*Nc*Nf)/18 + (1120*Nf^2)/243 + 
       (424*Lmu*Nf^2)/81 + (20*Lmu^2*Nf^2)/9 + (4*Lmu^3*Nf^2)/9 + 
       ((156901*I)/324)*Pi + ((9065*I)/27)*Lmu*Pi + ((373*I)/6)*Lmu^2*Pi - 
       ((31*I)/9)*Lmu^3*Pi - ((5*I)/3)*Lmu^4*Pi - ((355*I)/54)*ly*Pi - 
       ((13*I)/6)*Lmu*ly*Pi + (7*I)*Lmu^2*ly*Pi + (8*I)*Lmu^3*ly*Pi + 
       ((124*I)/9)*ly^2*Pi + I*Lmu*ly^2*Pi - (12*I)*Lmu^2*ly^2*Pi - 
       ((133*I)/36)*ly^3*Pi + (7*I)*Lmu*ly^3*Pi - ((4*I)/3)*ly^4*Pi + 
       (((2993*I)/8)*Pi)/Nc^2 + (((403*I)/2)*Lmu*Pi)/Nc^2 + 
       (((155*I)/2)*Lmu^2*Pi)/Nc^2 + (((70*I)/3)*Lmu^3*Pi)/Nc^2 + 
       (((5*I)/3)*Lmu^4*Pi)/Nc^2 - (((185*I)/2)*ly*Pi)/Nc^2 - 
       ((79*I)*Lmu*ly*Pi)/Nc^2 - ((55*I)*Lmu^2*ly*Pi)/Nc^2 - 
       (((32*I)/3)*Lmu^3*ly*Pi)/Nc^2 + (((65*I)/4)*ly^2*Pi)/Nc^2 + 
       ((26*I)*Lmu*ly^2*Pi)/Nc^2 + ((13*I)*Lmu^2*ly^2*Pi)/Nc^2 - 
       (((17*I)/12)*ly^3*Pi)/Nc^2 - (((23*I)/3)*Lmu*ly^3*Pi)/Nc^2 + 
       (((11*I)/6)*ly^4*Pi)/Nc^2 + ((31337*I)/648)*Nc^2*Pi + 
       ((347*I)/18)*Lmu*Nc^2*Pi + ((35*I)/9)*Lmu^2*Nc^2*Pi - 
       ((8*I)/9)*Lmu^3*Nc^2*Pi + ((1163*I)/54)*ly*Nc^2*Pi + 
       ((101*I)/6)*Lmu*ly*Nc^2*Pi + (8*I)*Lmu^2*ly*Nc^2*Pi - 
       ((4*I)/3)*Lmu^3*ly*Nc^2*Pi - ((365*I)/36)*ly^2*Nc^2*Pi - 
       ((11*I)/2)*Lmu*ly^2*Nc^2*Pi + ((7*I)/2)*Lmu^2*ly^2*Nc^2*Pi + 
       ((71*I)/36)*ly^3*Nc^2*Pi - ((7*I)/3)*Lmu*ly^3*Nc^2*Pi + 
       ((5*I)/12)*ly^4*Nc^2*Pi - (((8044*I)/81)*Nf*Pi)/Nc - 
       (((2390*I)/27)*Lmu*Nf*Pi)/Nc - (((83*I)/3)*Lmu^2*Nf*Pi)/Nc - 
       (((26*I)/9)*Lmu^3*Nf*Pi)/Nc + (((104*I)/27)*ly*Nf*Pi)/Nc + 
       (((44*I)/3)*Lmu*ly*Nf*Pi)/Nc + ((8*I)*Lmu^2*ly*Nf*Pi)/Nc - 
       (((40*I)/9)*ly^2*Nf*Pi)/Nc - ((4*I)*Lmu*ly^2*Nf*Pi)/Nc + 
       (((4*I)/9)*ly^3*Nf*Pi)/Nc - ((3746*I)/81)*Nc*Nf*Pi - 
       ((218*I)/9)*Lmu*Nc*Nf*Pi - ((41*I)/9)*Lmu^2*Nc*Nf*Pi + 
       ((8*I)/9)*Lmu^3*Nc*Nf*Pi - ((52*I)/27)*ly*Nc*Nf*Pi - 
       ((22*I)/3)*Lmu*ly*Nc*Nf*Pi - (4*I)*Lmu^2*ly*Nc*Nf*Pi + 
       ((20*I)/9)*ly^2*Nc*Nf*Pi + (2*I)*Lmu*ly^2*Nc*Nf*Pi - 
       ((2*I)/9)*ly^3*Nc*Nf*Pi + ((424*I)/81)*Nf^2*Pi + 
       ((40*I)/9)*Lmu*Nf^2*Pi + ((4*I)/3)*Lmu^2*Nf^2*Pi - (65807*z2)/54 - 
       (10331*Lmu*z2)/18 - (203*Lmu^2*z2)/6 + (28*Lmu^3*z2)/3 + 
       (611*ly*z2)/6 - (31*Lmu*ly*z2)/3 - 49*Lmu^2*ly*z2 - (107*ly^2*z2)/12 + 
       61*Lmu*ly^2*z2 - (113*ly^3*z2)/6 - (3707*z2)/(8*Nc^2) - 
       (1053*Lmu*z2)/(2*Nc^2) - (218*Lmu^2*z2)/Nc^2 - 
       (64*Lmu^3*z2)/(3*Nc^2) + (179*ly*z2)/(2*Nc^2) + (312*Lmu*ly*z2)/Nc^2 + 
       (86*Lmu^2*ly*z2)/Nc^2 - (305*ly^2*z2)/(4*Nc^2) - 
       (92*Lmu*ly^2*z2)/Nc^2 + (155*ly^3*z2)/(6*Nc^2) - (17447*Nc^2*z2)/216 - 
       21*Lmu*Nc^2*z2 + (23*Lmu^2*Nc^2*z2)/6 - (218*ly*Nc^2*z2)/3 - 
       (178*Lmu*ly*Nc^2*z2)/3 + 3*Lmu^2*ly*Nc^2*z2 + (241*ly^2*Nc^2*z2)/12 - 
       13*Lmu*ly^2*Nc^2*z2 + (31*ly^3*Nc^2*z2)/6 + (7525*Nf*z2)/(27*Nc) + 
       (1531*Lmu*Nf*z2)/(9*Nc) + (79*Lmu^2*Nf*z2)/(3*Nc) - 
       (136*ly*Nf*z2)/(3*Nc) - (140*Lmu*ly*Nf*z2)/(3*Nc) + 
       (38*ly^2*Nf*z2)/(3*Nc) + (254*Nc*Nf*z2)/3 + (349*Lmu*Nc*Nf*z2)/9 - 
       (7*Lmu^2*Nc*Nf*z2)/3 + (68*ly*Nc*Nf*z2)/3 + (70*Lmu*ly*Nc*Nf*z2)/3 - 
       (19*ly^2*Nc*Nf*z2)/3 - (380*Nf^2*z2)/27 - (76*Lmu*Nf^2*z2)/9 - 
       ((1775*I)/9)*Pi*z2 - (20*I)*Lmu*Pi*z2 - I*Lmu^2*Pi*z2 - 
       ((69*I)/2)*ly*Pi*z2 - (14*I)*Lmu*ly*Pi*z2 + (12*I)*ly^2*Pi*z2 - 
       ((188*I)*Pi*z2)/Nc^2 - ((144*I)*Lmu*Pi*z2)/Nc^2 - 
       ((22*I)*Lmu^2*Pi*z2)/Nc^2 + (((249*I)/2)*ly*Pi*z2)/Nc^2 + 
       ((54*I)*Lmu*ly*Pi*z2)/Nc^2 - ((21*I)*ly^2*Pi*z2)/Nc^2 - 
       ((154*I)/3)*Nc^2*Pi*z2 - ((61*I)/3)*Lmu*Nc^2*Pi*z2 + 
       I*Lmu^2*Nc^2*Pi*z2 - ((15*I)/2)*ly*Nc^2*Pi*z2 - 
       (8*I)*Lmu*ly*Nc^2*Pi*z2 - ((3*I)/2)*ly^2*Nc^2*Pi*z2 + 
       (((455*I)/9)*Nf*Pi*z2)/Nc + ((10*I)*Lmu*Nf*Pi*z2)/Nc - 
       ((16*I)*ly*Nf*Pi*z2)/Nc + ((205*I)/9)*Nc*Nf*Pi*z2 + 
       ((16*I)/3)*Lmu*Nc*Nf*Pi*z2 + (8*I)*ly*Nc*Nf*Pi*z2 - 
       ((28*I)/9)*Nf^2*Pi*z2 + (5143*z2^2)/60 + (346*Lmu*z2^2)/5 + 
       (26*ly*z2^2)/5 + (1773*z2^2)/(20*Nc^2) + (61*Lmu*z2^2)/(5*Nc^2) - 
       (258*ly*z2^2)/(5*Nc^2) + (659*Nc^2*z2^2)/10 + (137*Lmu*Nc^2*z2^2)/5 + 
       16*ly*Nc^2*z2^2 - (4*Nf*z2^2)/(15*Nc) - (142*Nc*Nf*z2^2)/5 + 
       ((82*I)/5)*Pi*z2^2 - (((179*I)/5)*Pi*z2^2)/Nc^2 + 
       ((71*I)/5)*Nc^2*Pi*z2^2 - (5089*z3)/18 - (667*Lmu*z3)/9 + 
       (31*Lmu^2*z3)/3 + (101*ly*z3)/2 - 26*Lmu*ly*z3 + 36*ly^2*z3 + 
       (7*z3)/(6*Nc^2) - (224*Lmu*z3)/(3*Nc^2) - (56*Lmu^2*z3)/(3*Nc^2) + 
       (283*ly*z3)/(2*Nc^2) + (194*Lmu*ly*z3)/(3*Nc^2) - 
       (206*ly^2*z3)/(3*Nc^2) + (436*Nc^2*z3)/9 + (385*Lmu*Nc^2*z3)/9 + 
       (25*Lmu^2*Nc^2*z3)/3 - (95*ly*Nc^2*z3)/2 - (2*Lmu*ly*Nc^2*z3)/3 - 
       (22*ly^2*Nc^2*z3)/3 + (308*Nf*z3)/(9*Nc) + (52*Lmu*Nf*z3)/(9*Nc) - 
       (24*ly*Nf*z3)/Nc - (70*Nc*Nf*z3)/9 - (160*Lmu*Nc*Nf*z3)/9 + 
       12*ly*Nc*Nf*z3 - ((181*I)/9)*Pi*z3 - ((146*I)/3)*Lmu*Pi*z3 - 
       (10*I)*ly*Pi*z3 - (((386*I)/3)*Pi*z3)/Nc^2 - (((112*I)/3)*Lmu*Pi*z3)/
        Nc^2 + (((286*I)/3)*ly*Pi*z3)/Nc^2 - ((85*I)/18)*Nc^2*Pi*z3 + 
       (16*I)*Lmu*Nc^2*Pi*z3 - ((46*I)/3)*ly*Nc^2*Pi*z3 - 
       (((20*I)/9)*Nf*Pi*z3)/Nc - ((52*I)/9)*Nc*Nf*Pi*z3 + (1012*z2*z3)/3 - 
       (340*z2*z3)/(3*Nc^2) - 30*Nc^2*z2*z3 + 23*z5 + (220*z5)/Nc^2 + 
       17*Nc^2*z5), 4205/(32*Nc^3) + (895*Lmu)/(8*Nc^3) + 
     (205*Lmu^2)/(4*Nc^3) + (91*Lmu^3)/(6*Nc^3) + (5*Lmu^4)/(2*Nc^3) + 
     Lmu^5/(3*Nc^3) - (54*ly)/Nc^3 - (121*Lmu*ly)/(2*Nc^3) - 
     (30*Lmu^2*ly)/Nc^3 - (22*Lmu^3*ly)/(3*Nc^3) - (5*Lmu^4*ly)/(3*Nc^3) + 
     (59*ly^2)/(4*Nc^3) + (53*Lmu*ly^2)/(4*Nc^3) + (6*Lmu^2*ly^2)/Nc^3 + 
     (8*Lmu^3*ly^2)/(3*Nc^3) - (7*ly^3)/(6*Nc^3) - (13*Lmu*ly^3)/(6*Nc^3) - 
     (3*Lmu^2*ly^3)/(2*Nc^3) + (11*ly^4)/(48*Nc^3) + (Lmu*ly^4)/(6*Nc^3) + 
     ly^5/(20*Nc^3) + 792047/(1944*Nc) + (43331*Lmu)/(162*Nc) + 
     (3497*Lmu^2)/(54*Nc) + (67*Lmu^3)/(18*Nc) - (37*Lmu^4)/(36*Nc) - 
     (2*Lmu^5)/(3*Nc) - (7624*ly)/(81*Nc) - (3823*Lmu*ly)/(54*Nc) - 
     (218*Lmu^2*ly)/(9*Nc) - (11*Lmu^3*ly)/(3*Nc) + (5*Lmu^4*ly)/(3*Nc) + 
     (1825*ly^2)/(54*Nc) + (653*Lmu*ly^2)/(36*Nc) + (5*Lmu^2*ly^2)/(2*Nc) - 
     (2*Lmu^3*ly^2)/(3*Nc) - (53*ly^3)/(18*Nc) + (2*Lmu*ly^3)/(3*Nc) - 
     (29*ly^4)/(36*Nc) - (Lmu*ly^4)/(6*Nc) + ly^5/(10*Nc) + 
     (309479*Nc)/2592 + (10511*Lmu*Nc)/216 - (85*Lmu^2*Nc)/108 - 
     (49*Lmu^3*Nc)/9 - (53*Lmu^4*Nc)/36 + (Lmu^5*Nc)/3 - (37559*Nf)/486 - 
     (3778*Lmu*Nf)/81 - (269*Lmu^2*Nf)/27 + (Lmu^3*Nf)/3 + (13*Lmu^4*Nf)/18 - 
     (16159*Nf)/(243*Nc^2) - (4972*Lmu*Nf)/(81*Nc^2) - 
     (661*Lmu^2*Nf)/(27*Nc^2) - (47*Lmu^3*Nf)/(9*Nc^2) - 
     (13*Lmu^4*Nf)/(18*Nc^2) + (1600*ly*Nf)/(81*Nc^2) + 
     (470*Lmu*ly*Nf)/(27*Nc^2) + (68*Lmu^2*ly*Nf)/(9*Nc^2) + 
     (2*Lmu^3*ly*Nf)/Nc^2 - (119*ly^2*Nf)/(27*Nc^2) - 
     (29*Lmu*ly^2*Nf)/(9*Nc^2) - (Lmu^2*ly^2*Nf)/Nc^2 + (ly^3*Nf)/(9*Nc^2) + 
     (ly^4*Nf)/(18*Nc^2) + (1120*Nf^2)/(243*Nc) + (424*Lmu*Nf^2)/(81*Nc) + 
     (20*Lmu^2*Nf^2)/(9*Nc) + (4*Lmu^3*Nf^2)/(9*Nc) + (((331*I)/8)*Pi)/Nc^3 + 
     (((129*I)/2)*Lmu*Pi)/Nc^3 + ((39*I)*Lmu^2*Pi)/Nc^3 + 
     (((26*I)/3)*Lmu^3*Pi)/Nc^3 + (((5*I)/3)*Lmu^4*Pi)/Nc^3 - 
     ((43*I)*ly*Pi)/Nc^3 - (((87*I)/2)*Lmu*ly*Pi)/Nc^3 - 
     ((13*I)*Lmu^2*ly*Pi)/Nc^3 - (((16*I)/3)*Lmu^3*ly*Pi)/Nc^3 + 
     ((11*I)*ly^2*Pi)/Nc^3 + ((5*I)*Lmu*ly^2*Pi)/Nc^3 + 
     ((5*I)*Lmu^2*ly^2*Pi)/Nc^3 - ((I/4)*ly^3*Pi)/Nc^3 - 
     (((7*I)/3)*Lmu*ly^3*Pi)/Nc^3 + ((I/2)*ly^4*Pi)/Nc^3 + 
     (((19475*I)/162)*Pi)/Nc + (((4909*I)/54)*Lmu*Pi)/Nc + 
     (((181*I)/6)*Lmu^2*Pi)/Nc + (((29*I)/9)*Lmu^3*Pi)/Nc - 
     (((5*I)/3)*Lmu^4*Pi)/Nc - (((3197*I)/54)*ly*Pi)/Nc - 
     (((247*I)/6)*Lmu*ly*Pi)/Nc - ((12*I)*Lmu^2*ly*Pi)/Nc - 
     (((2*I)/3)*Lmu^3*ly*Pi)/Nc + (((361*I)/18)*ly^2*Pi)/Nc + 
     ((10*I)*Lmu*ly^2*Pi)/Nc + (I*Lmu^2*ly^2*Pi)/Nc - 
     (((26*I)/9)*ly^3*Pi)/Nc - (((2*I)/3)*Lmu*ly^3*Pi)/Nc + 
     ((I/6)*ly^4*Pi)/Nc - ((11647*I)/648)*Nc*Pi + ((73*I)/9)*Lmu*Nc*Pi + 
     ((61*I)/18)*Lmu^2*Nc*Pi - ((8*I)/9)*Lmu^3*Nc*Pi + (44*I)*ly*Nc*Pi + 
     (19*I)*Lmu*ly*Nc*Pi + (3*I)*Lmu^2*ly*Nc*Pi + (2*I)*Lmu^3*ly*Nc*Pi - 
     ((19*I)/2)*ly^2*Nc*Pi - ((7*I)/2)*Lmu*ly^2*Nc*Pi - 
     ((3*I)/2)*Lmu^2*ly^2*Nc*Pi + ((4*I)/3)*ly^3*Nc*Pi + (I/4)*ly^4*Nc*Pi - 
     ((3962*I)/81)*Nf*Pi - ((248*I)/9)*Lmu*Nf*Pi - ((41*I)/9)*Lmu^2*Nf*Pi + 
     ((8*I)/9)*Lmu^3*Nf*Pi - (((3556*I)/81)*Nf*Pi)/Nc^2 - 
     (((1058*I)/27)*Lmu*Nf*Pi)/Nc^2 - (((41*I)/3)*Lmu^2*Nf*Pi)/Nc^2 - 
     (((26*I)/9)*Lmu^3*Nf*Pi)/Nc^2 + (((232*I)/27)*ly*Nf*Pi)/Nc^2 + 
     (((26*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 + ((4*I)*Lmu^2*ly*Nf*Pi)/Nc^2 - 
     (((26*I)/9)*ly^2*Nf*Pi)/Nc^2 - ((2*I)*Lmu*ly^2*Nf*Pi)/Nc^2 + 
     (((2*I)/9)*ly^3*Nf*Pi)/Nc^2 + (((424*I)/81)*Nf^2*Pi)/Nc + 
     (((40*I)/9)*Lmu*Nf^2*Pi)/Nc + (((4*I)/3)*Lmu^2*Nf^2*Pi)/Nc - 
     (623*z2)/(8*Nc^3) - (343*Lmu*z2)/(2*Nc^3) - (69*Lmu^2*z2)/Nc^3 - 
     (64*Lmu^3*z2)/(3*Nc^3) + (219*ly*z2)/(2*Nc^3) + (67*Lmu*ly*z2)/Nc^3 + 
     (43*Lmu^2*ly*z2)/Nc^3 - (67*ly^2*z2)/(4*Nc^3) - (35*Lmu*ly^2*z2)/Nc^3 + 
     (17*ly^3*z2)/(2*Nc^3) - (1403*z2)/(54*Nc) - (1661*Lmu*z2)/(18*Nc) - 
     (185*Lmu^2*z2)/(6*Nc) + (28*Lmu^3*z2)/(3*Nc) + (439*ly*z2)/(6*Nc) + 
     (190*Lmu*ly*z2)/(3*Nc) + (15*Lmu^2*ly*z2)/Nc - (91*ly^2*z2)/(3*Nc) - 
     (27*Lmu*ly^2*z2)/Nc + (29*ly^3*z2)/(3*Nc) - (39155*Nc*z2)/216 - 
     101*Lmu*Nc*z2 - (85*Lmu^2*Nc*z2)/6 + 6*Lmu*ly*Nc*z2 - 
     18*Lmu^2*ly*Nc*z2 - 3*ly^2*Nc*z2 + 18*Lmu*ly^2*Nc*z2 - 6*ly^3*Nc*z2 + 
     (290*Nf*z2)/3 + (349*Lmu*Nf*z2)/9 - (7*Lmu^2*Nf*z2)/3 + 
     (2917*Nf*z2)/(27*Nc^2) + (715*Lmu*Nf*z2)/(9*Nc^2) + 
     (79*Lmu^2*Nf*z2)/(3*Nc^2) - (74*ly*Nf*z2)/(3*Nc^2) - 
     (70*Lmu*ly*Nf*z2)/(3*Nc^2) + (19*ly^2*Nf*z2)/(3*Nc^2) - 
     (380*Nf^2*z2)/(27*Nc) - (76*Lmu*Nf^2*z2)/(9*Nc) - 
     (((53*I)/2)*Pi*z2)/Nc^3 - ((41*I)*Lmu*Pi*z2)/Nc^3 - 
     ((23*I)*Lmu^2*Pi*z2)/Nc^3 + (((55*I)/2)*ly*Pi*z2)/Nc^3 + 
     ((30*I)*Lmu*ly*Pi*z2)/Nc^3 - ((9*I)*ly^2*Pi*z2)/Nc^3 + 
     ((19*I)*Pi*z2)/Nc - ((2*I)*Lmu*Pi*z2)/Nc + (I*Lmu^2*Pi*z2)/Nc + 
     ((6*I)*ly*Pi*z2)/Nc + ((26*I)*Lmu*ly*Pi*z2)/Nc - 
     ((13*I)*ly^2*Pi*z2)/Nc - ((919*I)/18)*Nc*Pi*z2 - 
     ((70*I)/3)*Lmu*Nc*Pi*z2 + (3*I)*ly*Nc*Pi*z2 - (24*I)*Lmu*ly*Nc*Pi*z2 + 
     ((23*I)/2)*ly^2*Nc*Pi*z2 + ((55*I)/3)*Nf*Pi*z2 + 
     ((4*I)/3)*Lmu*Nf*Pi*z2 + ((21*I)*Nf*Pi*z2)/Nc^2 + 
     ((14*I)*Lmu*Nf*Pi*z2)/Nc^2 - ((8*I)*ly*Nf*Pi*z2)/Nc^2 - 
     (((28*I)/9)*Nf^2*Pi*z2)/Nc + (543*z2^2)/(20*Nc^3) + (45*Lmu*z2^2)/Nc^3 - 
     (186*ly*z2^2)/(5*Nc^3) - (125*z2^2)/(4*Nc) - (214*Lmu*z2^2)/(5*Nc) + 
     (4*ly*z2^2)/(5*Nc) + (2003*Nc*z2^2)/30 + (269*Lmu*Nc*z2^2)/5 + 
     6*ly*Nc*z2^2 - (196*Nf*z2^2)/15 - (78*Nf*z2^2)/(5*Nc^2) - 
     (((24*I)/5)*Pi*z2^2)/Nc^3 - (((106*I)/5)*Pi*z2^2)/Nc + 
     (40*I)*Nc*Pi*z2^2 - (1067*z3)/(6*Nc^3) - (63*Lmu*z3)/Nc^3 - 
     (53*Lmu^2*z3)/(3*Nc^3) + (139*ly*z3)/(6*Nc^3) + 
     (82*Lmu*ly*z3)/(3*Nc^3) - (64*ly^2*z3)/(3*Nc^3) - (2119*z3)/(9*Nc) - 
     (781*Lmu*z3)/(9*Nc) + (25*Lmu^2*z3)/(3*Nc) + (148*ly*z3)/(3*Nc) + 
     (32*Lmu*ly*z3)/(3*Nc) - (56*ly^2*z3)/(3*Nc) - (59*Nc*z3)/6 + 
     (214*Lmu*Nc*z3)/9 + (28*Lmu^2*Nc*z3)/3 - (10*Nf*z3)/3 - 
     (124*Lmu*Nf*z3)/9 + (52*Nf*z3)/(9*Nc^2) + (16*Lmu*Nf*z3)/(9*Nc^2) - 
     (12*ly*Nf*z3)/Nc^2 - (((97*I)/3)*Pi*z3)/Nc^3 - 
     (((106*I)/3)*Lmu*Pi*z3)/Nc^3 + (((122*I)/3)*ly*Pi*z3)/Nc^3 - 
     (((521*I)/18)*Pi*z3)/Nc - (((14*I)/3)*Lmu*Pi*z3)/Nc + 
     (((220*I)/3)*ly*Pi*z3)/Nc - ((290*I)/9)*Nc*Pi*z3 + (18*I)*Lmu*Nc*Pi*z3 - 
     (44*I)*ly*Nc*Pi*z3 - ((52*I)/9)*Nf*Pi*z3 - (((20*I)/9)*Nf*Pi*z3)/Nc^2 + 
     (83*z2*z3)/(3*Nc^3) - (464*z2*z3)/(3*Nc) + 33*Nc*z2*z3 + (76*z5)/Nc^3 + 
     (217*z5)/Nc + 15*Nc*z5 + y*(-2229/(32*Nc^3) - (1031*Lmu)/(8*Nc^3) - 
       (297*Lmu^2)/(4*Nc^3) - (127*Lmu^3)/(6*Nc^3) - (25*Lmu^4)/(6*Nc^3) - 
       Lmu^5/(3*Nc^3) - (20*ly)/Nc^3 + (34*Lmu*ly)/Nc^3 + 
       (26*Lmu^2*ly)/Nc^3 + (10*Lmu^3*ly)/Nc^3 + (5*Lmu^4*ly)/(3*Nc^3) - 
       (79*ly^2)/(4*Nc^3) - (51*Lmu*ly^2)/(4*Nc^3) - 
       (7*Lmu^2*ly^2)/(2*Nc^3) - (8*Lmu^3*ly^2)/(3*Nc^3) + 
       (13*ly^3)/(2*Nc^3) - (Lmu*ly^3)/(2*Nc^3) + (3*Lmu^2*ly^3)/(2*Nc^3) - 
       (7*ly^4)/(48*Nc^3) - (Lmu*ly^4)/(6*Nc^3) - ly^5/(20*Nc^3) - 
       758087/(1944*Nc) - (42173*Lmu)/(162*Nc) - (5885*Lmu^2)/(54*Nc) - 
       (265*Lmu^3)/(18*Nc) + (37*Lmu^4)/(36*Nc) + (2*Lmu^5)/(3*Nc) + 
       (2867*ly)/(162*Nc) + (509*Lmu*ly)/(27*Nc) + (236*Lmu^2*ly)/(9*Nc) + 
       (11*Lmu^3*ly)/Nc - (5*Lmu^4*ly)/(3*Nc) - (1475*ly^2)/(108*Nc) - 
       (461*Lmu*ly^2)/(36*Nc) - (13*Lmu^2*ly^2)/(2*Nc) + 
       (2*Lmu^3*ly^2)/(3*Nc) + (79*ly^3)/(18*Nc) + (23*ly^4)/(36*Nc) + 
       (Lmu*ly^4)/(6*Nc) - ly^5/(10*Nc) - (265999*Nc)/2592 - 
       (7525*Lmu*Nc)/72 - (1991*Lmu^2*Nc)/108 + (4*Lmu^3*Nc)/9 + 
       (113*Lmu^4*Nc)/36 - (Lmu^5*Nc)/3 - 10*ly*Nc + 5*Lmu*ly*Nc - 
       3*Lmu^2*ly*Nc - 2*Lmu^3*ly*Nc + (5*ly^2*Nc)/4 + (7*Lmu*ly^2*Nc)/2 + 
       (3*Lmu^2*ly^2*Nc)/2 - (4*ly^3*Nc)/3 - (ly^4*Nc)/4 + (39527*Nf)/486 + 
       (4450*Lmu*Nf)/81 + (419*Lmu^2*Nf)/27 + (5*Lmu^3*Nf)/3 - 
       (13*Lmu^4*Nf)/18 + (15415*Nf)/(243*Nc^2) + (5320*Lmu*Nf)/(81*Nc^2) + 
       (811*Lmu^2*Nf)/(27*Nc^2) + (65*Lmu^3*Nf)/(9*Nc^2) + 
       (13*Lmu^4*Nf)/(18*Nc^2) + (356*ly*Nf)/(81*Nc^2) - 
       (116*Lmu*ly*Nf)/(27*Nc^2) - (50*Lmu^2*ly*Nf)/(9*Nc^2) - 
       (2*Lmu^3*ly*Nf)/Nc^2 + (32*ly^2*Nf)/(27*Nc^2) + 
       (17*Lmu*ly^2*Nf)/(9*Nc^2) + (Lmu^2*ly^2*Nf)/Nc^2 + 
       (ly^3*Nf)/(9*Nc^2) - (ly^4*Nf)/(18*Nc^2) - (1120*Nf^2)/(243*Nc) - 
       (424*Lmu*Nf^2)/(81*Nc) - (20*Lmu^2*Nf^2)/(9*Nc) - 
       (4*Lmu^3*Nf^2)/(9*Nc) - (((1761*I)/8)*Pi)/Nc^3 - 
       ((152*I)*Lmu*Pi)/Nc^3 - ((63*I)*Lmu^2*Pi)/Nc^3 - 
       (((50*I)/3)*Lmu^3*Pi)/Nc^3 - (((5*I)/3)*Lmu^4*Pi)/Nc^3 + 
       (((73*I)/2)*ly*Pi)/Nc^3 + (((63*I)/2)*Lmu*ly*Pi)/Nc^3 + 
       ((23*I)*Lmu^2*ly*Pi)/Nc^3 + (((16*I)/3)*Lmu^3*ly*Pi)/Nc^3 - 
       (((13*I)/2)*ly^2*Pi)/Nc^3 - ((10*I)*Lmu*ly^2*Pi)/Nc^3 - 
       ((5*I)*Lmu^2*ly^2*Pi)/Nc^3 + ((I/4)*ly^3*Pi)/Nc^3 + 
       (((7*I)/3)*Lmu*ly^3*Pi)/Nc^3 - ((I/2)*ly^4*Pi)/Nc^3 - 
       (((44549*I)/162)*Pi)/Nc - (((6632*I)/27)*Lmu*Pi)/Nc - 
       (((367*I)/6)*Lmu^2*Pi)/Nc - (((71*I)/9)*Lmu^3*Pi)/Nc + 
       (((5*I)/3)*Lmu^4*Pi)/Nc - (((3103*I)/54)*ly*Pi)/Nc + 
       (((11*I)/6)*Lmu*ly*Pi)/Nc + ((20*I)*Lmu^2*ly*Pi)/Nc + 
       (((2*I)/3)*Lmu^3*ly*Pi)/Nc + (((13*I)/36)*ly^2*Pi)/Nc - 
       ((12*I)*Lmu*ly^2*Pi)/Nc - (I*Lmu^2*ly^2*Pi)/Nc + 
       (((20*I)/9)*ly^3*Pi)/Nc + (((2*I)/3)*Lmu*ly^3*Pi)/Nc - 
       ((I/6)*ly^4*Pi)/Nc - ((266735*I)/648)*Nc*Pi - ((1430*I)/9)*Lmu*Nc*Pi - 
       ((349*I)/18)*Lmu^2*Nc*Pi + ((50*I)/9)*Lmu^3*Nc*Pi + 
       ((197*I)/2)*ly*Nc*Pi + (31*I)*Lmu*ly*Nc*Pi - (3*I)*Lmu^2*ly*Nc*Pi - 
       (2*I)*Lmu^3*ly*Nc*Pi - ((55*I)/4)*ly^2*Nc*Pi + (I/2)*Lmu*ly^2*Nc*Pi + 
       ((3*I)/2)*Lmu^2*ly^2*Nc*Pi + ((2*I)/3)*ly^3*Nc*Pi - (I/4)*ly^4*Nc*Pi + 
       ((5282*I)/81)*Nf*Pi + (44*I)*Lmu*Nf*Pi + ((95*I)/9)*Lmu^2*Nf*Pi - 
       ((8*I)/9)*Lmu^3*Nf*Pi + (((6508*I)/81)*Nf*Pi)/Nc^2 + 
       (((1856*I)/27)*Lmu*Nf*Pi)/Nc^2 + (((65*I)/3)*Lmu^2*Nf*Pi)/Nc^2 + 
       (((26*I)/9)*Lmu^3*Nf*Pi)/Nc^2 - (((52*I)/27)*ly*Nf*Pi)/Nc^2 - 
       (((22*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 - ((4*I)*Lmu^2*ly*Nf*Pi)/Nc^2 + 
       (((20*I)/9)*ly^2*Nf*Pi)/Nc^2 + ((2*I)*Lmu*ly^2*Nf*Pi)/Nc^2 - 
       (((2*I)/9)*ly^3*Nf*Pi)/Nc^2 - (((424*I)/81)*Nf^2*Pi)/Nc - 
       (((40*I)/9)*Lmu*Nf^2*Pi)/Nc - (((4*I)/3)*Lmu^2*Nf^2*Pi)/Nc + 
       (3299*z2)/(8*Nc^3) + (821*Lmu*z2)/(2*Nc^3) + (154*Lmu^2*z2)/Nc^3 + 
       (64*Lmu^3*z2)/(3*Nc^3) - (87*ly*z2)/(2*Nc^3) - (129*Lmu*ly*z2)/Nc^3 - 
       (43*Lmu^2*ly*z2)/Nc^3 + (125*ly^2*z2)/(4*Nc^3) + 
       (35*Lmu*ly^2*z2)/Nc^3 - (17*ly^3*z2)/(2*Nc^3) + (30319*z2)/(27*Nc) + 
       (12293*Lmu*z2)/(18*Nc) + (839*Lmu^2*z2)/(6*Nc) - 
       (28*Lmu^3*z2)/(3*Nc) - (320*ly*z2)/(3*Nc) - (502*Lmu*ly*z2)/(3*Nc) - 
       (15*Lmu^2*ly*z2)/Nc + (190*ly^2*z2)/(3*Nc) + (27*Lmu*ly^2*z2)/Nc - 
       (29*ly^3*z2)/(3*Nc) + (49139*Nc*z2)/216 + 28*Lmu*Nc*z2 - 
       (275*Lmu^2*Nc*z2)/6 + (63*ly*Nc*z2)/2 + 54*Lmu*ly*Nc*z2 + 
       18*Lmu^2*ly*Nc*z2 - (59*ly^2*Nc*z2)/2 - 18*Lmu*ly^2*Nc*z2 + 
       6*ly^3*Nc*z2 - (1370*Nf*z2)/9 - (691*Lmu*Nf*z2)/9 + 
       (7*Lmu^2*Nf*z2)/3 - (5701*Nf*z2)/(27*Nc^2) - (1189*Lmu*Nf*z2)/
        (9*Nc^2) - (79*Lmu^2*Nf*z2)/(3*Nc^2) + (68*ly*Nf*z2)/(3*Nc^2) + 
       (70*Lmu*ly*Nf*z2)/(3*Nc^2) - (19*ly^2*Nf*z2)/(3*Nc^2) + 
       (380*Nf^2*z2)/(27*Nc) + (76*Lmu*Nf^2*z2)/(9*Nc) + 
       (((279*I)/2)*Pi*z2)/Nc^3 + ((103*I)*Lmu*Pi*z2)/Nc^3 + 
       ((23*I)*Lmu^2*Pi*z2)/Nc^3 - (((99*I)/2)*ly*Pi*z2)/Nc^3 - 
       ((30*I)*Lmu*ly*Pi*z2)/Nc^3 + ((9*I)*ly^2*Pi*z2)/Nc^3 + 
       (((481*I)/2)*Pi*z2)/Nc + ((112*I)*Lmu*Pi*z2)/Nc - (I*Lmu^2*Pi*z2)/Nc - 
       ((46*I)*ly*Pi*z2)/Nc - ((26*I)*Lmu*ly*Pi*z2)/Nc + 
       ((13*I)*ly^2*Pi*z2)/Nc + ((509*I)/9)*Nc*Pi*z2 - 
       ((92*I)/3)*Lmu*Nc*Pi*z2 + (13*I)*ly*Nc*Pi*z2 + 
       (24*I)*Lmu*ly*Nc*Pi*z2 - ((23*I)/2)*ly^2*Nc*Pi*z2 - 
       ((97*I)/3)*Nf*Pi*z2 - ((4*I)/3)*Lmu*Nf*Pi*z2 - 
       ((41*I)*Nf*Pi*z2)/Nc^2 - ((14*I)*Lmu*Nf*Pi*z2)/Nc^2 + 
       ((8*I)*ly*Nf*Pi*z2)/Nc^2 + (((28*I)/9)*Nf^2*Pi*z2)/Nc - 
       (387*z2^2)/(4*Nc^3) - (45*Lmu*z2^2)/Nc^3 + (186*ly*z2^2)/(5*Nc^3) - 
       (2387*z2^2)/(20*Nc) + (214*Lmu*z2^2)/(5*Nc) - (4*ly*z2^2)/(5*Nc) - 
       (145*Nc*z2^2)/6 - (533*Lmu*Nc*z2^2)/5 - 6*ly*Nc*z2^2 + 
       (196*Nf*z2^2)/15 + (78*Nf*z2^2)/(5*Nc^2) + (((24*I)/5)*Pi*z2^2)/Nc^3 + 
       (((106*I)/5)*Pi*z2^2)/Nc - ((104*I)/5)*Nc*Pi*z2^2 + 
       (431*z3)/(6*Nc^3) + (175*Lmu*z3)/(3*Nc^3) + (53*Lmu^2*z3)/(3*Nc^3) - 
       (89*ly*z3)/(2*Nc^3) - (82*Lmu*ly*z3)/(3*Nc^3) + 
       (64*ly^2*z3)/(3*Nc^3) + (4661*z3)/(18*Nc) + (781*Lmu*z3)/(9*Nc) - 
       (25*Lmu^2*z3)/(3*Nc) - (112*ly*z3)/Nc - (32*Lmu*ly*z3)/(3*Nc) + 
       (56*ly^2*z3)/(3*Nc) - (293*Nc*z3)/3 - (352*Lmu*Nc*z3)/9 - 
       (28*Lmu^2*Nc*z3)/3 + 12*ly*Nc*z3 - (26*Nf*z3)/3 + (124*Lmu*Nf*z3)/9 - 
       (160*Nf*z3)/(9*Nc^2) - (16*Lmu*Nf*z3)/(9*Nc^2) + (12*ly*Nf*z3)/Nc^2 + 
       (((223*I)/3)*Pi*z3)/Nc^3 + (((106*I)/3)*Lmu*Pi*z3)/Nc^3 - 
       (((122*I)/3)*ly*Pi*z3)/Nc^3 + (((2057*I)/18)*Pi*z3)/Nc + 
       (((14*I)/3)*Lmu*Pi*z3)/Nc - (((220*I)/3)*ly*Pi*z3)/Nc - 
       ((316*I)/9)*Nc*Pi*z3 + (30*I)*Lmu*Nc*Pi*z3 + (44*I)*ly*Nc*Pi*z3 + 
       ((52*I)/9)*Nf*Pi*z3 + (((20*I)/9)*Nf*Pi*z3)/Nc^2 - 
       (83*z2*z3)/(3*Nc^3) + (464*z2*z3)/(3*Nc) - 321*Nc*z2*z3 - 
       (76*z5)/Nc^3 - (217*z5)/Nc + 33*Nc*z5)}, 
  {1, 2, 2} -> {-16939079/11664 - (944255*Lmu)/972 - (45451*Lmu^2)/162 - 
     (2213*Lmu^3)/54 - (61*Lmu^4)/72 + (49*Lmu^5)/90 + (5*Lmu^6)/18 + 
     (95458*ly)/243 + (19877*Lmu*ly)/81 + (7157*Lmu^2*ly)/108 + 
     (461*Lmu^3*ly)/54 - (5*Lmu^4*ly)/12 - (5*Lmu^5*ly)/2 - (6818*ly^2)/81 - 
     (1639*Lmu*ly^2)/54 + (313*Lmu^2*ly^2)/72 + (241*Lmu^3*ly^2)/36 + 
     (39*Lmu^4*ly^2)/8 - (181*ly^3)/108 - 14*Lmu*ly^3 - (39*Lmu^2*ly^3)/4 - 
     (7*Lmu^3*ly^3)/2 + (1325*ly^4)/216 + (29*Lmu*ly^4)/6 + 
     (3*Lmu^2*ly^4)/8 - (451*ly^5)/720 + (11*Lmu*ly^5)/20 - (19*ly^6)/120 - 
     25863/(64*Nc^2) - (5741*Lmu)/(16*Nc^2) - (1343*Lmu^2)/(8*Nc^2) - 
     (293*Lmu^3)/(6*Nc^2) - (239*Lmu^4)/(24*Nc^2) - (5*Lmu^5)/(4*Nc^2) - 
     (5*Lmu^6)/(36*Nc^2) + (396*ly)/Nc^2 + (362*Lmu*ly)/Nc^2 + 
     (327*Lmu^2*ly)/(2*Nc^2) + (145*Lmu^3*ly)/(3*Nc^2) + 
     (53*Lmu^4*ly)/(6*Nc^2) + (5*Lmu^5*ly)/(3*Nc^2) - (275*ly^2)/(2*Nc^2) - 
     (229*Lmu*ly^2)/(2*Nc^2) - (185*Lmu^2*ly^2)/(4*Nc^2) - 
     (25*Lmu^3*ly^2)/(2*Nc^2) - (53*Lmu^4*ly^2)/(12*Nc^2) + (29*ly^3)/Nc^2 + 
     (67*Lmu*ly^3)/(3*Nc^2) + (35*Lmu^2*ly^3)/(4*Nc^2) + 
     (7*Lmu^3*ly^3)/(2*Nc^2) - (235*ly^4)/(48*Nc^2) - 
     (17*Lmu*ly^4)/(8*Nc^2) - (Lmu^2*ly^4)/(4*Nc^2) - (59*ly^5)/(240*Nc^2) - 
     (3*Lmu*ly^5)/(4*Nc^2) + (2*ly^6)/(9*Nc^2) - (23550685*Nc^2)/46656 - 
     (1029109*Lmu*Nc^2)/3888 - (10607*Lmu^2*Nc^2)/216 + (118*Lmu^3*Nc^2)/81 + 
     (80*Lmu^4*Nc^2)/27 + (127*Lmu^5*Nc^2)/180 - (5*Lmu^6*Nc^2)/36 - 
     (71786*ly*Nc^2)/243 - (17269*Lmu*ly*Nc^2)/81 - 
     (7993*Lmu^2*ly*Nc^2)/108 - (883*Lmu^3*ly*Nc^2)/54 - 2*Lmu^4*ly*Nc^2 + 
     (5*Lmu^5*ly*Nc^2)/6 + (5110*ly^2*Nc^2)/81 + (1859*Lmu*ly^2*Nc^2)/54 + 
     (451*Lmu^2*ly^2*Nc^2)/72 - (29*Lmu^3*ly^2*Nc^2)/36 - 
     (13*Lmu^4*ly^2*Nc^2)/8 - (193*ly^3*Nc^2)/108 + (13*Lmu*ly^3*Nc^2)/3 + 
     (13*Lmu^2*ly^3*Nc^2)/4 + (7*Lmu^3*ly^3*Nc^2)/6 - (559*ly^4*Nc^2)/216 - 
     (23*Lmu*ly^4*Nc^2)/12 - (Lmu^2*ly^4*Nc^2)/8 + (209*ly^5*Nc^2)/720 - 
     (11*Lmu*ly^5*Nc^2)/60 + (19*ly^6*Nc^2)/360 + (300751*Nf)/(1458*Nc) + 
     (45638*Lmu*Nf)/(243*Nc) + (6416*Lmu^2*Nf)/(81*Nc) + 
     (541*Lmu^3*Nf)/(27*Nc) + (113*Lmu^4*Nf)/(36*Nc) + 
     (16*Lmu^5*Nf)/(45*Nc) - (31672*ly*Nf)/(243*Nc) - 
     (8360*Lmu*ly*Nf)/(81*Nc) - (1106*Lmu^2*ly*Nf)/(27*Nc) - 
     (304*Lmu^3*ly*Nf)/(27*Nc) - (7*Lmu^4*ly*Nf)/(3*Nc) + 
     (2240*ly^2*Nf)/(81*Nc) + (548*Lmu*ly^2*Nf)/(27*Nc) + 
     (67*Lmu^2*ly^2*Nf)/(9*Nc) + (14*Lmu^3*ly^2*Nf)/(9*Nc) - 
     (68*ly^3*Nf)/(27*Nc) - (4*Lmu*ly^3*Nf)/(3*Nc) - (4*ly^4*Nf)/(27*Nc) - 
     (Lmu*ly^4*Nf)/(3*Nc) + (4*ly^5*Nf)/(45*Nc) + (833023*Nc*Nf)/2916 + 
     (43759*Lmu*Nc*Nf)/243 + (3974*Lmu^2*Nc*Nf)/81 + (517*Lmu^3*Nc*Nf)/81 - 
     (31*Lmu^4*Nc*Nf)/108 - (16*Lmu^5*Nc*Nf)/45 + (15836*ly*Nc*Nf)/243 + 
     (4180*Lmu*ly*Nc*Nf)/81 + (553*Lmu^2*ly*Nc*Nf)/27 + 
     (152*Lmu^3*ly*Nc*Nf)/27 + (7*Lmu^4*ly*Nc*Nf)/6 - (1120*ly^2*Nc*Nf)/81 - 
     (274*Lmu*ly^2*Nc*Nf)/27 - (67*Lmu^2*ly^2*Nc*Nf)/18 - 
     (7*Lmu^3*ly^2*Nc*Nf)/9 + (34*ly^3*Nc*Nf)/27 + (2*Lmu*ly^3*Nc*Nf)/3 + 
     (2*ly^4*Nc*Nf)/27 + (Lmu*ly^4*Nc*Nf)/6 - (2*ly^5*Nc*Nf)/45 - 
     (3232*Nf^2)/243 - (1184*Lmu*Nf^2)/81 - (536*Lmu^2*Nf^2)/81 - 
     (140*Lmu^3*Nf^2)/81 - (7*Lmu^4*Nf^2)/27 - ((81755*I)/972)*Pi - 
     ((14182*I)/81)*Lmu*Pi - ((3269*I)/36)*Lmu^2*Pi - ((205*I)/9)*Lmu^3*Pi - 
     ((127*I)/36)*Lmu^4*Pi + ((5*I)/6)*Lmu^5*Pi + ((4135*I)/81)*ly*Pi + 
     ((269*I)/6)*Lmu*ly*Pi + ((839*I)/36)*Lmu^2*ly*Pi + 
     ((169*I)/18)*Lmu^3*ly*Pi - ((61*I)/12)*Lmu^4*ly*Pi - 
     ((3497*I)/108)*ly^2*Pi - ((1037*I)/36)*Lmu*ly^2*Pi - 
     ((107*I)/12)*Lmu^2*ly^2*Pi + ((61*I)/6)*Lmu^3*ly^2*Pi + 
     ((1111*I)/108)*ly^3*Pi + ((7*I)/6)*Lmu*ly^3*Pi - (9*I)*Lmu^2*ly^3*Pi + 
     ((155*I)/144)*ly^4*Pi + ((43*I)/12)*Lmu*ly^4*Pi - (I/2)*ly^5*Pi + 
     (((4179*I)/16)*Pi)/Nc^2 + (((113*I)/4)*Lmu*Pi)/Nc^2 - 
     (((95*I)/2)*Lmu^2*Pi)/Nc^2 - (((55*I)/2)*Lmu^3*Pi)/Nc^2 - 
     (((53*I)/12)*Lmu^4*Pi)/Nc^2 - (((5*I)/6)*Lmu^5*Pi)/Nc^2 + 
     ((165*I)*ly*Pi)/Nc^2 + ((179*I)*Lmu*ly*Pi)/Nc^2 + 
     (((171*I)/2)*Lmu^2*ly*Pi)/Nc^2 + (((52*I)/3)*Lmu^3*ly*Pi)/Nc^2 + 
     (((13*I)/2)*Lmu^4*ly*Pi)/Nc^2 - (((73*I)/2)*ly^2*Pi)/Nc^2 - 
     ((39*I)*Lmu*ly^2*Pi)/Nc^2 - ((12*I)*Lmu^2*ly^2*Pi)/Nc^2 - 
     (((32*I)/3)*Lmu^3*ly^2*Pi)/Nc^2 + (((7*I)/2)*ly^3*Pi)/Nc^2 + 
     ((5*I)*Lmu*ly^3*Pi)/Nc^2 + (((19*I)/2)*Lmu^2*ly^3*Pi)/Nc^2 - 
     (((71*I)/48)*ly^4*Pi)/Nc^2 - (((9*I)/2)*Lmu*ly^4*Pi)/Nc^2 + 
     (((53*I)/60)*ly^5*Pi)/Nc^2 - ((26885*I)/48)*Nc^2*Pi - 
     ((100897*I)/324)*Lmu*Nc^2*Pi - ((2507*I)/36)*Lmu^2*Nc^2*Pi - 
     ((9*I)/2)*Lmu^3*Nc^2*Pi + ((55*I)/36)*Lmu^4*Nc^2*Pi - 
     ((7049*I)/81)*ly*Nc^2*Pi - ((475*I)/6)*Lmu*ly*Nc^2*Pi - 
     ((1315*I)/36)*Lmu^2*ly*Nc^2*Pi - ((173*I)/18)*Lmu^3*ly*Nc^2*Pi + 
     ((11*I)/12)*Lmu^4*ly*Nc^2*Pi + ((3139*I)/108)*ly^2*Nc^2*Pi + 
     ((919*I)/36)*Lmu*ly^2*Nc^2*Pi + ((22*I)/3)*Lmu^2*ly^2*Nc^2*Pi - 
     (3*I)*Lmu^3*ly^2*Nc^2*Pi - ((325*I)/54)*ly^3*Nc^2*Pi - 
     ((7*I)/6)*Lmu*ly^3*Nc^2*Pi + (3*I)*Lmu^2*ly^3*Nc^2*Pi - 
     ((67*I)/144)*ly^4*Nc^2*Pi - ((7*I)/6)*Lmu*ly^4*Nc^2*Pi + 
     ((2*I)/15)*ly^5*Nc^2*Pi + (((12758*I)/243)*Nf*Pi)/Nc + 
     (((6196*I)/81)*Lmu*Nf*Pi)/Nc + (((341*I)/9)*Lmu^2*Nf*Pi)/Nc + 
     (((85*I)/9)*Lmu^3*Nf*Pi)/Nc + (((16*I)/9)*Lmu^4*Nf*Pi)/Nc - 
     (((3880*I)/81)*ly*Nf*Pi)/Nc - (((124*I)/3)*Lmu*ly*Nf*Pi)/Nc - 
     (((170*I)/9)*Lmu^2*ly*Nf*Pi)/Nc - (((56*I)/9)*Lmu^3*ly*Nf*Pi)/Nc + 
     (((344*I)/27)*ly^2*Nf*Pi)/Nc + (((98*I)/9)*Lmu*ly^2*Nf*Pi)/Nc + 
     (((14*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc - (((52*I)/27)*ly^3*Nf*Pi)/Nc - 
     (((4*I)/3)*Lmu*ly^3*Nf*Pi)/Nc + ((I/9)*ly^4*Nf*Pi)/Nc + 
     ((19865*I)/81)*Nc*Nf*Pi + ((12128*I)/81)*Lmu*Nc*Nf*Pi + 
     ((1070*I)/27)*Lmu^2*Nc*Nf*Pi + ((121*I)/27)*Lmu^3*Nc*Nf*Pi - 
     ((11*I)/18)*Lmu^4*Nc*Nf*Pi + ((1940*I)/81)*ly*Nc*Nf*Pi + 
     ((62*I)/3)*Lmu*ly*Nc*Nf*Pi + ((85*I)/9)*Lmu^2*ly*Nc*Nf*Pi + 
     ((28*I)/9)*Lmu^3*ly*Nc*Nf*Pi - ((172*I)/27)*ly^2*Nc*Nf*Pi - 
     ((49*I)/9)*Lmu*ly^2*Nc*Nf*Pi - ((7*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi + 
     ((26*I)/27)*ly^3*Nc*Nf*Pi + ((2*I)/3)*Lmu*ly^3*Nc*Nf*Pi - 
     (I/18)*ly^4*Nc*Nf*Pi - ((1184*I)/81)*Nf^2*Pi - 
     ((1072*I)/81)*Lmu*Nf^2*Pi - ((140*I)/27)*Lmu^2*Nf^2*Pi - 
     ((28*I)/27)*Lmu^3*Nf^2*Pi + (100271*z2)/324 + (13772*Lmu*z2)/27 + 
     (2815*Lmu^2*z2)/12 + 57*Lmu^3*z2 - (20*Lmu^4*z2)/3 - (6895*ly*z2)/36 - 
     (1820*Lmu*ly*z2)/9 - (673*Lmu^2*ly*z2)/6 + (137*Lmu^3*ly*z2)/3 + 
     (7207*ly^2*z2)/72 + (327*Lmu*ly^2*z2)/4 - (325*Lmu^2*ly^2*z2)/4 - 
     (143*ly^3*z2)/9 + (301*Lmu*ly^3*z2)/6 - (241*ly^4*z2)/24 - 
     (12467*z2)/(16*Nc^2) - (753*Lmu*z2)/(4*Nc^2) + (469*Lmu^2*z2)/(4*Nc^2) + 
     (81*Lmu^3*z2)/(2*Nc^2) + (161*Lmu^4*z2)/(12*Nc^2) - 
     (935*ly*z2)/(2*Nc^2) - (429*Lmu*ly*z2)/Nc^2 - (140*Lmu^2*ly*z2)/Nc^2 - 
     (214*Lmu^3*ly*z2)/(3*Nc^2) + (457*ly^2*z2)/(4*Nc^2) + 
     (84*Lmu*ly^2*z2)/Nc^2 + (227*Lmu^2*ly^2*z2)/(2*Nc^2) - 
     (68*ly^3*z2)/(3*Nc^2) - (397*Lmu*ly^3*z2)/(6*Nc^2) + 
     (51*ly^4*z2)/(4*Nc^2) + (521989*Nc^2*z2)/432 + (63871*Lmu*Nc^2*z2)/108 + 
     (272*Lmu^2*Nc^2*z2)/3 - (53*Lmu^3*Nc^2*z2)/6 + (Lmu^4*Nc^2*z2)/4 + 
     (8735*ly*Nc^2*z2)/36 + (2053*Lmu*ly*Nc^2*z2)/9 + 
     (283*Lmu^2*ly*Nc^2*z2)/3 - 5*Lmu^3*ly*Nc^2*z2 - (5777*ly^2*Nc^2*z2)/72 - 
     (231*Lmu*ly^2*Nc^2*z2)/4 + (75*Lmu^2*ly^2*Nc^2*z2)/4 + 
     (94*ly^3*Nc^2*z2)/9 - (83*Lmu*ly^3*Nc^2*z2)/6 + (71*ly^4*Nc^2*z2)/24 - 
     (27655*Nf*z2)/(162*Nc) - (5477*Lmu*Nf*z2)/(27*Nc) - 
     (491*Lmu^2*Nf*z2)/(6*Nc) - (22*Lmu^3*Nf*z2)/Nc + 
     (1066*ly*Nf*z2)/(9*Nc) + (1004*Lmu*ly*Nf*z2)/(9*Nc) + 
     (170*Lmu^2*ly*Nf*z2)/(3*Nc) - (293*ly^2*Nf*z2)/(9*Nc) - 
     (30*Lmu*ly^2*Nf*z2)/Nc + (44*ly^3*Nf*z2)/(9*Nc) - (86227*Nc*Nf*z2)/162 - 
     (7939*Lmu*Nc*Nf*z2)/27 - (349*Lmu^2*Nc*Nf*z2)/6 + 
     (10*Lmu^3*Nc*Nf*z2)/3 - (533*ly*Nc*Nf*z2)/9 - (502*Lmu*ly*Nc*Nf*z2)/9 - 
     (85*Lmu^2*ly*Nc*Nf*z2)/3 + (293*ly^2*Nc*Nf*z2)/18 + 
     15*Lmu*ly^2*Nc*Nf*z2 - (22*ly^3*Nc*Nf*z2)/9 + (3428*Nf^2*z2)/81 + 
     (100*Lmu*Nf^2*z2)/3 + 10*Lmu^2*Nf^2*z2 - ((3263*I)/108)*Pi*z2 + 
     ((1015*I)/18)*Lmu*Pi*z2 + ((77*I)/2)*Lmu^2*Pi*z2 + (I/3)*Lmu^3*Pi*z2 - 
     ((281*I)/36)*ly*Pi*z2 - ((365*I)/6)*Lmu*ly*Pi*z2 + 
     ((39*I)/2)*Lmu^2*ly*Pi*z2 + (34*I)*ly^2*Pi*z2 - 
     ((61*I)/2)*Lmu*ly^2*Pi*z2 + ((35*I)/3)*ly^3*Pi*z2 - 
     (((765*I)/4)*Pi*z2)/Nc^2 - (((41*I)/2)*Lmu*Pi*z2)/Nc^2 + 
     (((53*I)/2)*Lmu^2*Pi*z2)/Nc^2 + (((53*I)/3)*Lmu^3*Pi*z2)/Nc^2 - 
     (((305*I)/2)*ly*Pi*z2)/Nc^2 - ((84*I)*Lmu*ly*Pi*z2)/Nc^2 - 
     ((66*I)*Lmu^2*ly*Pi*z2)/Nc^2 + (((21*I)/4)*ly^2*Pi*z2)/Nc^2 + 
     ((52*I)*Lmu*ly^2*Pi*z2)/Nc^2 - (((89*I)/6)*ly^3*Pi*z2)/Nc^2 + 
     ((9587*I)/27)*Nc^2*Pi*z2 + ((496*I)/3)*Lmu*Nc^2*Pi*z2 + 
     ((37*I)/2)*Lmu^2*Nc^2*Pi*z2 - ((4*I)/3)*Lmu^3*Nc^2*Pi*z2 + 
     ((1927*I)/36)*ly*Nc^2*Pi*z2 + ((367*I)/6)*Lmu*ly*Nc^2*Pi*z2 + 
     ((17*I)/2)*Lmu^2*ly*Nc^2*Pi*z2 - ((89*I)/4)*ly^2*Nc^2*Pi*z2 + 
     (4*I)*Lmu*ly^2*Nc^2*Pi*z2 - ((10*I)/3)*ly^3*Nc^2*Pi*z2 - 
     (((1105*I)/27)*Nf*Pi*z2)/Nc - (((317*I)/9)*Lmu*Nf*Pi*z2)/Nc - 
     ((14*I)*Lmu^2*Nf*Pi*z2)/Nc + (((314*I)/9)*ly*Nf*Pi*z2)/Nc + 
     (((112*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc - ((10*I)*ly^2*Nf*Pi*z2)/Nc - 
     ((1238*I)/9)*Nc*Nf*Pi*z2 - ((581*I)/9)*Lmu*Nc*Nf*Pi*z2 - 
     (5*I)*Lmu^2*Nc*Nf*Pi*z2 - ((157*I)/9)*ly*Nc*Nf*Pi*z2 - 
     ((56*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 + (5*I)*ly^2*Nc*Nf*Pi*z2 + 
     ((340*I)/27)*Nf^2*Pi*z2 + ((68*I)/9)*Lmu*Nf^2*Pi*z2 + (60367*z2^2)/360 + 
     (3*Lmu*z2^2)/5 - (146*Lmu^2*z2^2)/5 - (1603*ly*z2^2)/30 + 
     (19*Lmu*ly*z2^2)/10 + (73*ly^2*z2^2)/40 + (16637*z2^2)/(40*Nc^2) + 
     (359*Lmu*z2^2)/(20*Nc^2) - (329*Lmu^2*z2^2)/(20*Nc^2) + 
     (635*ly*z2^2)/(4*Nc^2) + (568*Lmu*ly*z2^2)/(5*Nc^2) - 
     (409*ly^2*z2^2)/(20*Nc^2) - (28433*Nc^2*z2^2)/60 - 
     (2665*Lmu*Nc^2*z2^2)/12 - (447*Lmu^2*Nc^2*z2^2)/20 - 
     (1457*ly*Nc^2*z2^2)/60 - (421*Lmu*ly*Nc^2*z2^2)/10 + 
     (65*ly^2*Nc^2*z2^2)/8 + (503*Nf*z2^2)/(36*Nc) + 
     (51*Lmu*Nf*z2^2)/(5*Nc) - (571*ly*Nf*z2^2)/(15*Nc) + 
     (28217*Nc*Nf*z2^2)/180 + (953*Lmu*Nc*Nf*z2^2)/15 + 
     (571*ly*Nc*Nf*z2^2)/30 - (121*Nf^2*z2^2)/9 + ((814*I)/15)*Pi*z2^2 - 
     ((813*I)/10)*Lmu*Pi*z2^2 + ((1143*I)/20)*ly*Pi*z2^2 - 
     (((317*I)/10)*Pi*z2^2)/Nc^2 + (((751*I)/10)*Lmu*Pi*z2^2)/Nc^2 - 
     (((1797*I)/10)*ly*Pi*z2^2)/Nc^2 - ((1873*I)/30)*Nc^2*Pi*z2^2 - 
     ((142*I)/5)*Lmu*Nc^2*Pi*z2^2 - ((29*I)/20)*ly*Nc^2*Pi*z2^2 - 
     (((19*I)/15)*Nf*Pi*z2^2)/Nc + ((137*I)/6)*Nc*Nf*Pi*z2^2 + (47*z2^3)/15 + 
     (57527*z2^3)/(420*Nc^2) + (1137*Nc^2*z2^3)/20 + (27988*z3)/27 + 
     (9533*Lmu*z3)/18 + (799*Lmu^2*z3)/9 - (136*Lmu^3*z3)/9 - 
     (19591*ly*z3)/54 - (529*Lmu*ly*z3)/3 + 60*Lmu^2*ly*z3 + 
     (367*ly^2*z3)/36 - 106*Lmu*ly^2*z3 + (109*ly^3*z3)/3 + 
     (11837*z3)/(12*Nc^2) + (1463*Lmu*z3)/(3*Nc^2) + (106*Lmu^2*z3)/Nc^2 + 
     (152*Lmu^3*z3)/(9*Nc^2) - (1045*ly*z3)/(6*Nc^2) - 
     (458*Lmu*ly*z3)/(3*Nc^2) - (265*Lmu^2*ly*z3)/(3*Nc^2) + 
     (309*ly^2*z3)/(4*Nc^2) + (514*Lmu*ly^2*z3)/(3*Nc^2) - 
     (178*ly^3*z3)/(3*Nc^2) + (1477*Nc^2*z3)/324 - (6047*Lmu*Nc^2*z3)/54 - 
     (586*Lmu^2*Nc^2*z3)/9 - (16*Lmu^3*Nc^2*z3)/9 + (12599*ly*Nc^2*z3)/54 + 
     (379*Lmu*ly*Nc^2*z3)/3 - (32*Lmu^2*ly*Nc^2*z3)/3 - 
     (605*ly^2*Nc^2*z3)/36 + 26*Lmu*ly^2*Nc^2*z3 - 9*ly^3*Nc^2*z3 - 
     (1171*Nf*z3)/(27*Nc) - (298*Lmu*Nf*z3)/(9*Nc) - 
     (106*Lmu^2*Nf*z3)/(9*Nc) + (2324*ly*Nf*z3)/(27*Nc) + 
     (208*Lmu*ly*Nf*z3)/(3*Nc) - (112*ly^2*Nf*z3)/(9*Nc) - 
     (4013*Nc*Nf*z3)/81 + (164*Lmu*Nc*Nf*z3)/27 + (208*Lmu^2*Nc*Nf*z3)/9 - 
     (1162*ly*Nc*Nf*z3)/27 - (104*Lmu*ly*Nc*Nf*z3)/3 + (56*ly^2*Nc*Nf*z3)/9 + 
     (280*Nf^2*z3)/81 + (56*Lmu*Nf^2*z3)/27 + ((3826*I)/9)*Pi*z3 + 
     ((1889*I)/9)*Lmu*Pi*z3 - ((29*I)/3)*Lmu^2*Pi*z3 - 
     ((2795*I)/18)*ly*Pi*z3 + ((122*I)/3)*Lmu*ly*Pi*z3 - 
     ((115*I)/3)*ly^2*Pi*z3 + (((439*I)/2)*Pi*z3)/Nc^2 + 
     (((94*I)/3)*Lmu*Pi*z3)/Nc^2 + (((146*I)/3)*Lmu^2*Pi*z3)/Nc^2 - 
     ((I/6)*ly*Pi*z3)/Nc^2 - ((232*I)*Lmu*ly*Pi*z3)/Nc^2 + 
     (((352*I)/3)*ly^2*Pi*z3)/Nc^2 + ((364*I)/3)*Nc^2*Pi*z3 - 
     ((35*I)/9)*Lmu*Nc^2*Pi*z3 - (16*I)*Lmu^2*Nc^2*Pi*z3 + 
     ((1669*I)/18)*ly*Nc^2*Pi*z3 + ((92*I)/3)*Lmu*ly*Nc^2*Pi*z3 - 
     I*ly^2*Nc^2*Pi*z3 + (((50*I)/9)*Nf*Pi*z3)/Nc - 
     (((44*I)/9)*Lmu*Nf*Pi*z3)/Nc + (((400*I)/9)*ly*Nf*Pi*z3)/Nc - 
     ((998*I)/27)*Nc*Nf*Pi*z3 + ((104*I)/9)*Lmu*Nc*Nf*Pi*z3 - 
     ((200*I)/9)*ly*Nc*Nf*Pi*z3 + ((56*I)/27)*Nf^2*Pi*z3 - (4585*z2*z3)/6 - 
     (296*Lmu*z2*z3)/3 + (206*ly*z2*z3)/3 - (469*z2*z3)/(2*Nc^2) + 
     (512*Lmu*z2*z3)/(3*Nc^2) + (545*ly*z2*z3)/(3*Nc^2) - 
     (293*Nc^2*z2*z3)/6 + 60*Lmu*Nc^2*z2*z3 - 100*ly*Nc^2*z2*z3 + 
     (8*Nf*z2*z3)/(3*Nc) - (26*Nc*Nf*z2*z3)/3 - ((29*I)/3)*Pi*z2*z3 + 
     (((806*I)/3)*Pi*z2*z3)/Nc^2 + ((44*I)/3)*Nc^2*Pi*z2*z3 - (611*z3^2)/9 - 
     (4961*z3^2)/(9*Nc^2) + (757*Nc^2*z3^2)/9 + (673*z5)/5 - 142*Lmu*z5 + 
     147*ly*z5 + (68*z5)/Nc^2 - (440*Lmu*z5)/Nc^2 - (219*ly*z5)/Nc^2 - 
     (2084*Nc^2*z5)/15 - 34*Lmu*Nc^2*z5 - 27*ly*Nc^2*z5 + (34*Nf*z5)/(5*Nc) + 
     (878*Nc*Nf*z5)/15 - (733*I)*Pi*z5 - ((41*I)*Pi*z5)/Nc^2 - 
     (61*I)*Nc^2*Pi*z5 + y*(1720717/1458 + (948167*Lmu)/972 + 
       (49225*Lmu^2)/162 + (3865*Lmu^3)/54 + (481*Lmu^4)/72 - 
       (199*Lmu^5)/90 - (5*Lmu^6)/18 + (271945*ly)/1944 + 
       (14495*Lmu*ly)/162 + (65*Lmu^2*ly)/54 - (259*Lmu^3*ly)/27 + 
       (5*Lmu^5*ly)/2 - (44945*ly^2)/648 - (1054*Lmu*ly^2)/27 + 
       (785*Lmu^2*ly^2)/72 + (113*Lmu^3*ly^2)/36 - (39*Lmu^4*ly^2)/8 + 
       (541*ly^3)/12 + (277*Lmu*ly^3)/18 - (11*Lmu^2*ly^3)/4 + 
       (7*Lmu^3*ly^3)/2 - (370*ly^4)/27 - (11*Lmu*ly^4)/12 - 
       (3*Lmu^2*ly^4)/8 + (155*ly^5)/144 - (11*Lmu*ly^5)/20 + (19*ly^6)/120 + 
       32251/(64*Nc^2) + (4005*Lmu)/(16*Nc^2) + (1775*Lmu^2)/(8*Nc^2) + 
       (167*Lmu^3)/(2*Nc^2) + (407*Lmu^4)/(24*Nc^2) + (35*Lmu^5)/(12*Nc^2) + 
       (5*Lmu^6)/(36*Nc^2) - (73*ly)/(8*Nc^2) - (132*Lmu*ly)/Nc^2 - 
       (201*Lmu^2*ly)/(2*Nc^2) - (125*Lmu^3*ly)/(3*Nc^2) - 
       (14*Lmu^4*ly)/Nc^2 - (5*Lmu^5*ly)/(3*Nc^2) + (1075*ly^2)/(8*Nc^2) + 
       (229*Lmu*ly^2)/(2*Nc^2) + (45*Lmu^2*ly^2)/(2*Nc^2) + 
       (19*Lmu^3*ly^2)/(3*Nc^2) + (53*Lmu^4*ly^2)/(12*Nc^2) - 
       (267*ly^3)/(4*Nc^2) - (35*Lmu*ly^3)/Nc^2 + (31*Lmu^2*ly^3)/(12*Nc^2) - 
       (7*Lmu^3*ly^3)/(2*Nc^2) + (1033*ly^4)/(48*Nc^2) - 
       (23*Lmu*ly^4)/(24*Nc^2) + (Lmu^2*ly^4)/(4*Nc^2) - 
       (47*ly^5)/(80*Nc^2) + (3*Lmu*ly^5)/(4*Nc^2) - (2*ly^6)/(9*Nc^2) + 
       (27256165*Nc^2)/46656 + (1322221*Lmu*Nc^2)/3888 + 
       (15503*Lmu^2*Nc^2)/216 - (226*Lmu^3*Nc^2)/81 - (80*Lmu^4*Nc^2)/27 - 
       (127*Lmu^5*Nc^2)/180 + (5*Lmu^6*Nc^2)/36 - (88459*ly*Nc^2)/972 - 
       (4453*Lmu*ly*Nc^2)/162 + (652*Lmu^2*ly*Nc^2)/27 + 
       (395*Lmu^3*ly*Nc^2)/27 + (35*Lmu^4*ly*Nc^2)/12 - (5*Lmu^5*ly*Nc^2)/6 + 
       (1346*ly^2*Nc^2)/81 - (67*Lmu*ly^2*Nc^2)/27 - (847*Lmu^2*ly^2*Nc^2)/
        72 - (103*Lmu^3*ly^2*Nc^2)/36 + (13*Lmu^4*ly^2*Nc^2)/8 - 
       (77*ly^3*Nc^2)/6 - (11*Lmu*ly^3*Nc^2)/18 + (11*Lmu^2*ly^3*Nc^2)/12 - 
       (7*Lmu^3*ly^3*Nc^2)/6 + (625*ly^4*Nc^2)/216 + (7*Lmu*ly^4*Nc^2)/12 + 
       (Lmu^2*ly^4*Nc^2)/8 - (293*ly^5*Nc^2)/720 + (11*Lmu*ly^5*Nc^2)/60 - 
       (19*ly^6*Nc^2)/360 - (285079*Nf)/(1458*Nc) - (47570*Lmu*Nf)/(243*Nc) - 
       (7340*Lmu^2*Nf)/(81*Nc) - (761*Lmu^3*Nf)/(27*Nc) - 
       (197*Lmu^4*Nf)/(36*Nc) - (16*Lmu^5*Nf)/(45*Nc) - 
       (6068*ly*Nf)/(243*Nc) - (4*Lmu*ly*Nf)/(81*Nc) + 
       (308*Lmu^2*ly*Nf)/(27*Nc) + (220*Lmu^3*ly*Nf)/(27*Nc) + 
       (7*Lmu^4*ly*Nf)/(3*Nc) - (1010*ly^2*Nf)/(81*Nc) - 
       (164*Lmu*ly^2*Nf)/(27*Nc) - (31*Lmu^2*ly^2*Nf)/(9*Nc) - 
       (14*Lmu^3*ly^2*Nf)/(9*Nc) - (8*Lmu*ly^3*Nf)/(9*Nc) + 
       (16*ly^4*Nf)/(27*Nc) + (Lmu*ly^4*Nf)/(3*Nc) - (4*ly^5*Nf)/(45*Nc) - 
       (872119*Nc*Nf)/2916 - (46729*Lmu*Nc*Nf)/243 - (4352*Lmu^2*Nc*Nf)/81 - 
       (517*Lmu^3*Nc*Nf)/81 + (31*Lmu^4*Nc*Nf)/108 + (16*Lmu^5*Nc*Nf)/45 + 
       (3034*ly*Nc*Nf)/243 + (2*Lmu*ly*Nc*Nf)/81 - (154*Lmu^2*ly*Nc*Nf)/27 - 
       (110*Lmu^3*ly*Nc*Nf)/27 - (7*Lmu^4*ly*Nc*Nf)/6 + (505*ly^2*Nc*Nf)/81 + 
       (82*Lmu*ly^2*Nc*Nf)/27 + (31*Lmu^2*ly^2*Nc*Nf)/18 + 
       (7*Lmu^3*ly^2*Nc*Nf)/9 + (4*Lmu*ly^3*Nc*Nf)/9 - (8*ly^4*Nc*Nf)/27 - 
       (Lmu*ly^4*Nc*Nf)/6 + (2*ly^5*Nc*Nf)/45 + (3232*Nf^2)/243 + 
       (1184*Lmu*Nf^2)/81 + (536*Lmu^2*Nf^2)/81 + (140*Lmu^3*Nf^2)/81 + 
       (7*Lmu^4*Nf^2)/27 + ((6183275*I)/3888)*Pi + ((86377*I)/81)*Lmu*Pi + 
       ((3266*I)/9)*Lmu^2*Pi + ((715*I)/18)*Lmu^3*Pi - ((26*I)/9)*Lmu^4*Pi - 
       ((5*I)/6)*Lmu^5*Pi + ((114619*I)/648)*ly*Pi + ((31*I)/3)*Lmu*ly*Pi - 
       ((53*I)/36)*Lmu^2*ly*Pi + ((113*I)/18)*Lmu^3*ly*Pi + 
       ((61*I)/12)*Lmu^4*ly*Pi + ((5149*I)/216)*ly^2*Pi + 
       ((1457*I)/36)*Lmu*ly^2*Pi - (I/12)*Lmu^2*ly^2*Pi - 
       ((61*I)/6)*Lmu^3*ly^2*Pi - ((673*I)/27)*ly^3*Pi - 
       ((41*I)/6)*Lmu*ly^3*Pi + (9*I)*Lmu^2*ly^3*Pi + ((493*I)/144)*ly^4*Pi - 
       ((43*I)/12)*Lmu*ly^4*Pi + (I/2)*ly^5*Pi + (((9825*I)/8)*Pi)/Nc^2 + 
       (((3589*I)/4)*Lmu*Pi)/Nc^2 + ((259*I)*Lmu^2*Pi)/Nc^2 + 
       (((135*I)/2)*Lmu^3*Pi)/Nc^2 + (((175*I)/12)*Lmu^4*Pi)/Nc^2 + 
       (((5*I)/6)*Lmu^5*Pi)/Nc^2 - (((4333*I)/8)*ly*Pi)/Nc^2 - 
       ((230*I)*Lmu*ly*Pi)/Nc^2 - (((193*I)/2)*Lmu^2*ly*Pi)/Nc^2 - 
       (((130*I)/3)*Lmu^3*ly*Pi)/Nc^2 - (((13*I)/2)*Lmu^4*ly*Pi)/Nc^2 + 
       (((1051*I)/8)*ly^2*Pi)/Nc^2 + (((45*I)/2)*Lmu*ly^2*Pi)/Nc^2 + 
       (((61*I)/2)*Lmu^2*ly^2*Pi)/Nc^2 + (((32*I)/3)*Lmu^3*ly^2*Pi)/Nc^2 + 
       (((91*I)/12)*ly^3*Pi)/Nc^2 - (((17*I)/3)*Lmu*ly^3*Pi)/Nc^2 - 
       (((19*I)/2)*Lmu^2*ly^3*Pi)/Nc^2 - (((37*I)/48)*ly^4*Pi)/Nc^2 + 
       (((9*I)/2)*Lmu*ly^4*Pi)/Nc^2 - (((53*I)/60)*ly^5*Pi)/Nc^2 + 
       ((322795*I)/1296)*Nc^2*Pi + ((37603*I)/324)*Lmu*Nc^2*Pi + 
       ((142*I)/9)*Lmu^2*Nc^2*Pi + ((25*I)/9)*Lmu^3*Nc^2*Pi - 
       ((11*I)/18)*Lmu^4*Nc^2*Pi + ((931*I)/162)*ly*Nc^2*Pi + 
       ((130*I)/3)*Lmu*ly*Nc^2*Pi + ((733*I)/36)*Lmu^2*ly*Nc^2*Pi + 
       ((107*I)/18)*Lmu^3*ly*Nc^2*Pi - ((11*I)/12)*Lmu^4*ly*Nc^2*Pi - 
       ((2213*I)/54)*ly^2*Nc^2*Pi - ((913*I)/36)*Lmu*ly^2*Nc^2*Pi - 
       ((35*I)/6)*Lmu^2*ly^2*Nc^2*Pi + (3*I)*Lmu^3*ly^2*Nc^2*Pi + 
       ((296*I)/27)*ly^3*Nc^2*Pi + ((25*I)/6)*Lmu*ly^3*Nc^2*Pi - 
       (3*I)*Lmu^2*ly^3*Nc^2*Pi - ((209*I)/144)*ly^4*Nc^2*Pi + 
       ((7*I)/6)*Lmu*ly^4*Nc^2*Pi - ((2*I)/15)*ly^5*Nc^2*Pi - 
       (((62366*I)/243)*Nf*Pi)/Nc - (((19432*I)/81)*Lmu*Nf*Pi)/Nc - 
       (((947*I)/9)*Lmu^2*Nf*Pi)/Nc - (((197*I)/9)*Lmu^3*Nf*Pi)/Nc - 
       (((16*I)/9)*Lmu^4*Nf*Pi)/Nc - (((2024*I)/81)*ly*Nf*Pi)/Nc + 
       (((32*I)/3)*Lmu*ly*Nf*Pi)/Nc + (((158*I)/9)*Lmu^2*ly*Nf*Pi)/Nc + 
       (((56*I)/9)*Lmu^3*ly*Nf*Pi)/Nc - (((164*I)/27)*ly^2*Nf*Pi)/Nc - 
       (((86*I)/9)*Lmu*ly^2*Nf*Pi)/Nc - (((14*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc + 
       (((40*I)/27)*ly^3*Nf*Pi)/Nc + (((4*I)/3)*Lmu*ly^3*Nf*Pi)/Nc - 
       ((I/9)*ly^4*Nf*Pi)/Nc - ((4855*I)/27)*Nc*Nf*Pi - 
       ((8702*I)/81)*Lmu*Nc*Nf*Pi - ((671*I)/27)*Lmu^2*Nc*Nf*Pi - 
       ((79*I)/27)*Lmu^3*Nc*Nf*Pi + ((11*I)/18)*Lmu^4*Nc*Nf*Pi + 
       ((1012*I)/81)*ly*Nc*Nf*Pi - ((16*I)/3)*Lmu*ly*Nc*Nf*Pi - 
       ((79*I)/9)*Lmu^2*ly*Nc*Nf*Pi - ((28*I)/9)*Lmu^3*ly*Nc*Nf*Pi + 
       ((82*I)/27)*ly^2*Nc*Nf*Pi + ((43*I)/9)*Lmu*ly^2*Nc*Nf*Pi + 
       ((7*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi - ((20*I)/27)*ly^3*Nc*Nf*Pi - 
       ((2*I)/3)*Lmu*ly^3*Nc*Nf*Pi + (I/18)*ly^4*Nc*Nf*Pi + 
       ((1184*I)/81)*Nf^2*Pi + ((1072*I)/81)*Lmu*Nf^2*Pi + 
       ((140*I)/27)*Lmu^2*Nf^2*Pi + ((28*I)/27)*Lmu^3*Nf^2*Pi - 
       (2572039*z2)/648 - (146317*Lmu*z2)/54 - (7199*Lmu^2*z2)/12 - 
       13*Lmu^3*z2 + (20*Lmu^4*z2)/3 + (9587*ly*z2)/36 + 
       (3157*Lmu*ly*z2)/18 - (70*Lmu^2*ly*z2)/3 - (137*Lmu^3*ly*z2)/3 - 
       (14353*ly^2*z2)/72 - (49*Lmu*ly^2*z2)/4 + (325*Lmu^2*ly^2*z2)/4 + 
       (307*ly^3*z2)/18 - (301*Lmu*ly^3*z2)/6 + (241*ly^4*z2)/24 - 
       (18711*z2)/(16*Nc^2) - (5199*Lmu*z2)/(4*Nc^2) - 
       (2785*Lmu^2*z2)/(4*Nc^2) - (1103*Lmu^3*z2)/(6*Nc^2) - 
       (161*Lmu^4*z2)/(12*Nc^2) - (749*ly*z2)/(4*Nc^2) + 
       (291*Lmu*ly*z2)/Nc^2 + (387*Lmu^2*ly*z2)/Nc^2 + 
       (214*Lmu^3*ly*z2)/(3*Nc^2) + (283*ly^2*z2)/(2*Nc^2) - 
       (377*Lmu*ly^2*z2)/(2*Nc^2) - (227*Lmu^2*ly^2*z2)/(2*Nc^2) + 
       (58*ly^3*z2)/(3*Nc^2) + (397*Lmu*ly^3*z2)/(6*Nc^2) - 
       (51*ly^4*z2)/(4*Nc^2) - (82619*Nc^2*z2)/144 - (18409*Lmu*Nc^2*z2)/
        108 - 24*Lmu^2*Nc^2*z2 + (29*Lmu^3*Nc^2*z2)/6 - (Lmu^4*Nc^2*z2)/4 - 
       (2399*ly*Nc^2*z2)/18 - (2807*Lmu*ly*Nc^2*z2)/18 - 
       (413*Lmu^2*ly*Nc^2*z2)/6 + 5*Lmu^3*ly*Nc^2*z2 + 
       (5993*ly^2*Nc^2*z2)/72 + (179*Lmu*ly^2*Nc^2*z2)/4 - 
       (75*Lmu^2*ly^2*Nc^2*z2)/4 - (233*ly^3*Nc^2*z2)/18 + 
       (83*Lmu*ly^3*Nc^2*z2)/6 - (71*ly^4*Nc^2*z2)/24 + 
       (120127*Nf*z2)/(162*Nc) + (18005*Lmu*Nf*z2)/(27*Nc) + 
       (1231*Lmu^2*Nf*z2)/(6*Nc) + (22*Lmu^3*Nf*z2)/Nc - 
       (260*ly*Nf*z2)/(9*Nc) - (992*Lmu*ly*Nf*z2)/(9*Nc) - 
       (170*Lmu^2*ly*Nf*z2)/(3*Nc) + (293*ly^2*Nf*z2)/(9*Nc) + 
       (30*Lmu*ly^2*Nf*z2)/Nc - (44*ly^3*Nf*z2)/(9*Nc) + 
       (61543*Nc*Nf*z2)/162 + (5101*Lmu*Nc*Nf*z2)/27 + 
       (83*Lmu^2*Nc*Nf*z2)/2 - (10*Lmu^3*Nc*Nf*z2)/3 + (130*ly*Nc*Nf*z2)/9 + 
       (496*Lmu*ly*Nc*Nf*z2)/9 + (85*Lmu^2*ly*Nc*Nf*z2)/3 - 
       (293*ly^2*Nc*Nf*z2)/18 - 15*Lmu*ly^2*Nc*Nf*z2 + (22*ly^3*Nc*Nf*z2)/9 - 
       (3428*Nf^2*z2)/81 - (100*Lmu*Nf^2*z2)/3 - 10*Lmu^2*Nf^2*z2 - 
       ((110917*I)/108)*Pi*z2 - ((4052*I)/9)*Lmu*Pi*z2 - (19*I)*Lmu^2*Pi*z2 - 
       (I/3)*Lmu^3*Pi*z2 - ((4591*I)/36)*ly*Pi*z2 - ((469*I)/6)*Lmu*ly*Pi*
        z2 - ((39*I)/2)*Lmu^2*ly*Pi*z2 + (37*I)*ly^2*Pi*z2 + 
       ((61*I)/2)*Lmu*ly^2*Pi*z2 - ((35*I)/3)*ly^3*Pi*z2 - 
       ((239*I)*Pi*z2)/Nc^2 - (((1005*I)/2)*Lmu*Pi*z2)/Nc^2 - 
       (((365*I)/2)*Lmu^2*Pi*z2)/Nc^2 - (((53*I)/3)*Lmu^3*Pi*z2)/Nc^2 + 
       ((228*I)*ly*Pi*z2)/Nc^2 + ((294*I)*Lmu*ly*Pi*z2)/Nc^2 + 
       ((66*I)*Lmu^2*ly*Pi*z2)/Nc^2 - (((359*I)/4)*ly^2*Pi*z2)/Nc^2 - 
       ((52*I)*Lmu*ly^2*Pi*z2)/Nc^2 + (((89*I)/6)*ly^3*Pi*z2)/Nc^2 - 
       ((24971*I)/108)*Nc^2*Pi*z2 - ((655*I)/6)*Lmu*Nc^2*Pi*z2 - 
       (21*I)*Lmu^2*Nc^2*Pi*z2 + ((4*I)/3)*Lmu^3*Nc^2*Pi*z2 + 
       ((743*I)/36)*ly*Nc^2*Pi*z2 - ((121*I)/6)*Lmu*ly*Nc^2*Pi*z2 - 
       ((17*I)/2)*Lmu^2*ly*Nc^2*Pi*z2 - ((9*I)/4)*ly^2*Nc^2*Pi*z2 - 
       (4*I)*Lmu*ly^2*Nc^2*Pi*z2 + ((10*I)/3)*ly^3*Nc^2*Pi*z2 + 
       (((5899*I)/27)*Nf*Pi*z2)/Nc + (((1157*I)/9)*Lmu*Nf*Pi*z2)/Nc + 
       ((14*I)*Lmu^2*Nf*Pi*z2)/Nc - (((302*I)/9)*ly*Nf*Pi*z2)/Nc - 
       (((112*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc + ((10*I)*ly^2*Nf*Pi*z2)/Nc + 
       ((853*I)/9)*Nc*Nf*Pi*z2 + ((467*I)/9)*Lmu*Nc*Nf*Pi*z2 + 
       (5*I)*Lmu^2*Nc*Nf*Pi*z2 + ((151*I)/9)*ly*Nc*Nf*Pi*z2 + 
       ((56*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 - (5*I)*ly^2*Nc*Nf*Pi*z2 - 
       ((340*I)/27)*Nf^2*Pi*z2 - ((68*I)/9)*Lmu*Nf^2*Pi*z2 + 
       (355601*z2^2)/360 + (1059*Lmu*z2^2)/5 + 82*Lmu^2*z2^2 + 
       (5747*ly*z2^2)/60 - (19*Lmu*ly*z2^2)/10 - (73*ly^2*z2^2)/40 + 
       (44247*z2^2)/(40*Nc^2) + (5689*Lmu*z2^2)/(20*Nc^2) + 
       (329*Lmu^2*z2^2)/(20*Nc^2) - (1161*ly*z2^2)/(4*Nc^2) - 
       (568*Lmu*ly*z2^2)/(5*Nc^2) + (409*ly^2*z2^2)/(20*Nc^2) + 
       (947*Nc^2*z2^2)/4 + (9221*Lmu*Nc^2*z2^2)/60 + (447*Lmu^2*Nc^2*z2^2)/
        20 + (511*ly*Nc^2*z2^2)/30 + (421*Lmu*ly*Nc^2*z2^2)/10 - 
       (65*ly^2*Nc^2*z2^2)/8 - (5963*Nf*z2^2)/(36*Nc) - 
       (51*Lmu*Nf*z2^2)/(5*Nc) + (571*ly*Nf*z2^2)/(15*Nc) - 
       (24161*Nc*Nf*z2^2)/180 - (953*Lmu*Nc*Nf*z2^2)/15 - 
       (571*ly*Nc*Nf*z2^2)/30 + (121*Nf^2*z2^2)/9 + ((7133*I)/60)*Pi*z2^2 + 
       ((429*I)/10)*Lmu*Pi*z2^2 - ((1143*I)/20)*ly*Pi*z2^2 - 
       (((389*I)/5)*Pi*z2^2)/Nc^2 - (((751*I)/10)*Lmu*Pi*z2^2)/Nc^2 + 
       (((1797*I)/10)*ly*Pi*z2^2)/Nc^2 + ((475*I)/12)*Nc^2*Pi*z2^2 + 
       ((142*I)/5)*Lmu*Nc^2*Pi*z2^2 + ((29*I)/20)*ly*Nc^2*Pi*z2^2 + 
       (((19*I)/15)*Nf*Pi*z2^2)/Nc - ((137*I)/6)*Nc*Nf*Pi*z2^2 + 
       (33883*z2^3)/105 - (57527*z2^3)/(420*Nc^2) - (1137*Nc^2*z2^3)/20 - 
       (5661*z3)/4 - (11717*Lmu*z3)/18 - (481*Lmu^2*z3)/9 + 
       (136*Lmu^3*z3)/9 + (3836*ly*z3)/27 + (305*Lmu*ly*z3)/3 - 
       60*Lmu^2*ly*z3 - (2371*ly^2*z3)/36 + 106*Lmu*ly^2*z3 - 
       (109*ly^3*z3)/3 - (793*z3)/Nc^2 - (224*Lmu*z3)/(3*Nc^2) - 
       (343*Lmu^2*z3)/(3*Nc^2) - (152*Lmu^3*z3)/(9*Nc^2) + 
       (1723*ly*z3)/(3*Nc^2) + (410*Lmu*ly*z3)/Nc^2 + 
       (265*Lmu^2*ly*z3)/(3*Nc^2) - (815*ly^2*z3)/(12*Nc^2) - 
       (514*Lmu*ly^2*z3)/(3*Nc^2) + (178*ly^3*z3)/(3*Nc^2) + 
       (26513*Nc^2*z3)/324 + (4985*Lmu*Nc^2*z3)/54 + (505*Lmu^2*Nc^2*z3)/9 + 
       (16*Lmu^3*Nc^2*z3)/9 - (9407*ly*Nc^2*z3)/54 - (365*Lmu*ly*Nc^2*z3)/3 + 
       (32*Lmu^2*ly*Nc^2*z3)/3 + (1517*ly^2*Nc^2*z3)/36 - 
       26*Lmu*ly^2*Nc^2*z3 + 9*ly^3*Nc^2*z3 + (1037*Nf*z3)/(9*Nc) + 
       (922*Lmu*Nf*z3)/(9*Nc) + (106*Lmu^2*Nf*z3)/(9*Nc) - 
       (1796*ly*Nf*z3)/(27*Nc) - (208*Lmu*ly*Nf*z3)/(3*Nc) + 
       (112*ly^2*Nf*z3)/(9*Nc) + (3887*Nc*Nf*z3)/81 - (200*Lmu*Nc*Nf*z3)/27 - 
       (208*Lmu^2*Nc*Nf*z3)/9 + (898*ly*Nc*Nf*z3)/27 + 
       (104*Lmu*ly*Nc*Nf*z3)/3 - (56*ly^2*Nc*Nf*z3)/9 - (280*Nf^2*z3)/81 - 
       (56*Lmu*Nf^2*z3)/27 - (585*I)*Pi*z3 - ((563*I)/9)*Lmu*Pi*z3 - 
       ((115*I)/3)*Lmu^2*Pi*z3 - ((1441*I)/18)*ly*Pi*z3 - 
       ((122*I)/3)*Lmu*ly*Pi*z3 + ((115*I)/3)*ly^2*Pi*z3 - 
       (((467*I)/2)*Pi*z3)/Nc^2 - (((974*I)/3)*Lmu*Pi*z3)/Nc^2 - 
       (((146*I)/3)*Lmu^2*Pi*z3)/Nc^2 + (((2545*I)/6)*ly*Pi*z3)/Nc^2 + 
       ((232*I)*Lmu*ly*Pi*z3)/Nc^2 - (((352*I)/3)*ly^2*Pi*z3)/Nc^2 - 
       ((737*I)/9)*Nc^2*Pi*z3 - ((85*I)/9)*Lmu*Nc^2*Pi*z3 + 
       (16*I)*Lmu^2*Nc^2*Pi*z3 - ((673*I)/18)*ly*Nc^2*Pi*z3 - 
       ((92*I)/3)*Lmu*ly*Nc^2*Pi*z3 + I*ly^2*Nc^2*Pi*z3 + 
       (((250*I)/3)*Nf*Pi*z3)/Nc + (((44*I)/9)*Lmu*Nf*Pi*z3)/Nc - 
       (((400*I)/9)*ly*Nf*Pi*z3)/Nc + ((698*I)/27)*Nc*Nf*Pi*z3 - 
       ((104*I)/9)*Lmu*Nc*Nf*Pi*z3 + ((200*I)/9)*ly*Nc*Nf*Pi*z3 - 
       ((56*I)/27)*Nf^2*Pi*z3 + (4057*z2*z3)/6 + (2024*Lmu*z2*z3)/3 - 
       (206*ly*z2*z3)/3 + (1201*z2*z3)/(6*Nc^2) - (512*Lmu*z2*z3)/(3*Nc^2) - 
       (545*ly*z2*z3)/(3*Nc^2) + (299*Nc^2*z2*z3)/6 - 60*Lmu*Nc^2*z2*z3 + 
       100*ly*Nc^2*z2*z3 - (8*Nf*z2*z3)/(3*Nc) + (26*Nc*Nf*z2*z3)/3 + 
       ((1253*I)/3)*Pi*z2*z3 - (((806*I)/3)*Pi*z2*z3)/Nc^2 - 
       ((44*I)/3)*Nc^2*Pi*z2*z3 - (361*z3^2)/9 + (4961*z3^2)/(9*Nc^2) - 
       (757*Nc^2*z3^2)/9 - (88*z5)/5 + 46*Lmu*z5 - 147*ly*z5 + (81*z5)/Nc^2 + 
       (440*Lmu*z5)/Nc^2 + (219*ly*z5)/Nc^2 + (1814*Nc^2*z5)/15 + 
       34*Lmu*Nc^2*z5 + 27*ly*Nc^2*z5 - (34*Nf*z5)/(5*Nc) - 
       (878*Nc*Nf*z5)/15 - (227*I)*Pi*z5 + ((41*I)*Pi*z5)/Nc^2 + 
       (61*I)*Nc^2*Pi*z5), 25863/(64*Nc^3) + (5741*Lmu)/(16*Nc^3) + 
     (1343*Lmu^2)/(8*Nc^3) + (293*Lmu^3)/(6*Nc^3) + (239*Lmu^4)/(24*Nc^3) + 
     (5*Lmu^5)/(4*Nc^3) + (5*Lmu^6)/(36*Nc^3) - (198*ly)/Nc^3 - 
     (181*Lmu*ly)/Nc^3 - (327*Lmu^2*ly)/(4*Nc^3) - (145*Lmu^3*ly)/(6*Nc^3) - 
     (53*Lmu^4*ly)/(12*Nc^3) - (5*Lmu^5*ly)/(6*Nc^3) + (42*ly^2)/Nc^3 + 
     (77*Lmu*ly^2)/(2*Nc^3) + (135*Lmu^2*ly^2)/(8*Nc^3) + 
     (61*Lmu^3*ly^2)/(12*Nc^3) + (13*Lmu^4*ly^2)/(8*Nc^3) - 
     (21*ly^3)/(4*Nc^3) - (16*Lmu*ly^3)/(3*Nc^3) - (13*Lmu^2*ly^3)/(4*Nc^3) - 
     (7*Lmu^3*ly^3)/(6*Nc^3) + (23*ly^4)/(24*Nc^3) + (Lmu*ly^4)/Nc^3 + 
     (Lmu^2*ly^4)/(8*Nc^3) - (11*ly^5)/(240*Nc^3) + (11*Lmu*ly^5)/(60*Nc^3) - 
     (19*ly^6)/(360*Nc^3) + 16939079/(11664*Nc) + (944255*Lmu)/(972*Nc) + 
     (45451*Lmu^2)/(162*Nc) + (2213*Lmu^3)/(54*Nc) + (61*Lmu^4)/(72*Nc) - 
     (49*Lmu^5)/(90*Nc) - (5*Lmu^6)/(18*Nc) - (71786*ly)/(243*Nc) - 
     (17269*Lmu*ly)/(81*Nc) - (7993*Lmu^2*ly)/(108*Nc) - 
     (883*Lmu^3*ly)/(54*Nc) - (2*Lmu^4*ly)/Nc + (5*Lmu^5*ly)/(6*Nc) + 
     (18887*ly^2)/(162*Nc) + (1942*Lmu*ly^2)/(27*Nc) + 
     (1351*Lmu^2*ly^2)/(72*Nc) + (55*Lmu^3*ly^2)/(36*Nc) - 
     (11*Lmu^4*ly^2)/(24*Nc) - (2191*ly^3)/(108*Nc) - (22*Lmu*ly^3)/(3*Nc) + 
     (Lmu^2*ly^3)/Nc + (169*ly^4)/(432*Nc) - (43*Lmu*ly^4)/(24*Nc) - 
     (Lmu^2*ly^4)/(8*Nc) + (113*ly^5)/(180*Nc) + (Lmu*ly^5)/(5*Nc) - 
     (23*ly^6)/(360*Nc) + (23550685*Nc)/46656 + (1029109*Lmu*Nc)/3888 + 
     (10607*Lmu^2*Nc)/216 - (118*Lmu^3*Nc)/81 - (80*Lmu^4*Nc)/27 - 
     (127*Lmu^5*Nc)/180 + (5*Lmu^6*Nc)/36 - (833023*Nf)/2916 - 
     (43759*Lmu*Nf)/243 - (3974*Lmu^2*Nf)/81 - (517*Lmu^3*Nf)/81 + 
     (31*Lmu^4*Nf)/108 + (16*Lmu^5*Nf)/45 - (300751*Nf)/(1458*Nc^2) - 
     (45638*Lmu*Nf)/(243*Nc^2) - (6416*Lmu^2*Nf)/(81*Nc^2) - 
     (541*Lmu^3*Nf)/(27*Nc^2) - (113*Lmu^4*Nf)/(36*Nc^2) - 
     (16*Lmu^5*Nf)/(45*Nc^2) + (15836*ly*Nf)/(243*Nc^2) + 
     (4180*Lmu*ly*Nf)/(81*Nc^2) + (553*Lmu^2*ly*Nf)/(27*Nc^2) + 
     (152*Lmu^3*ly*Nf)/(27*Nc^2) + (7*Lmu^4*ly*Nf)/(6*Nc^2) - 
     (1120*ly^2*Nf)/(81*Nc^2) - (274*Lmu*ly^2*Nf)/(27*Nc^2) - 
     (67*Lmu^2*ly^2*Nf)/(18*Nc^2) - (7*Lmu^3*ly^2*Nf)/(9*Nc^2) + 
     (34*ly^3*Nf)/(27*Nc^2) + (2*Lmu*ly^3*Nf)/(3*Nc^2) + 
     (2*ly^4*Nf)/(27*Nc^2) + (Lmu*ly^4*Nf)/(6*Nc^2) - (2*ly^5*Nf)/(45*Nc^2) + 
     (3232*Nf^2)/(243*Nc) + (1184*Lmu*Nf^2)/(81*Nc) + 
     (536*Lmu^2*Nf^2)/(81*Nc) + (140*Lmu^3*Nf^2)/(81*Nc) + 
     (7*Lmu^4*Nf^2)/(27*Nc) + (((1837*I)/16)*Pi)/Nc^3 + 
     (((725*I)/4)*Lmu*Pi)/Nc^3 + ((101*I)*Lmu^2*Pi)/Nc^3 + 
     (((101*I)/3)*Lmu^3*Pi)/Nc^3 + (((16*I)/3)*Lmu^4*Pi)/Nc^3 + 
     (((5*I)/6)*Lmu^5*Pi)/Nc^3 - ((123*I)*ly*Pi)/Nc^3 - 
     (((227*I)/2)*Lmu*ly*Pi)/Nc^3 - (((199*I)/4)*Lmu^2*ly*Pi)/Nc^3 - 
     (((59*I)/6)*Lmu^3*ly*Pi)/Nc^3 - (((13*I)/4)*Lmu^4*ly*Pi)/Nc^3 + 
     (((103*I)/4)*ly^2*Pi)/Nc^3 + (((89*I)/4)*Lmu*ly^2*Pi)/Nc^3 + 
     (((23*I)/4)*Lmu^2*ly^2*Pi)/Nc^3 + (((25*I)/6)*Lmu^3*ly^2*Pi)/Nc^3 - 
     (((7*I)/4)*ly^3*Pi)/Nc^3 - (((7*I)/6)*Lmu*ly^3*Pi)/Nc^3 - 
     ((3*I)*Lmu^2*ly^3*Pi)/Nc^3 + (((7*I)/48)*ly^4*Pi)/Nc^3 + 
     (((5*I)/4)*Lmu*ly^4*Pi)/Nc^3 - (((7*I)/30)*ly^5*Pi)/Nc^3 + 
     (((434273*I)/972)*Pi)/Nc + (((24835*I)/81)*Lmu*Pi)/Nc + 
     (((393*I)/4)*Lmu^2*Pi)/Nc + ((19*I)*Lmu^3*Pi)/Nc + 
     (((61*I)/36)*Lmu^4*Pi)/Nc - (((5*I)/6)*Lmu^5*Pi)/Nc - 
     (((16445*I)/81)*ly*Pi)/Nc - (((751*I)/6)*Lmu*ly*Pi)/Nc - 
     (((1549*I)/36)*Lmu^2*ly*Pi)/Nc - (((173*I)/18)*Lmu^3*ly*Pi)/Nc - 
     ((I/4)*Lmu^4*ly*Pi)/Nc + (((6649*I)/108)*ly^2*Pi)/Nc + 
     (((1477*I)/36)*Lmu*ly^2*Pi)/Nc + (((145*I)/12)*Lmu^2*ly^2*Pi)/Nc + 
     ((I/2)*Lmu^3*ly^2*Pi)/Nc - (((356*I)/27)*ly^3*Pi)/Nc - 
     (((43*I)/6)*Lmu*ly^3*Pi)/Nc - ((I/2)*Lmu^2*ly^3*Pi)/Nc + 
     (((121*I)/72)*ly^4*Pi)/Nc + ((I/4)*Lmu*ly^4*Pi)/Nc - 
     ((I/20)*ly^5*Pi)/Nc - ((231425*I)/1296)*Nc*Pi - 
     ((9593*I)/324)*Lmu*Nc*Pi + ((313*I)/36)*Lmu^2*Nc*Pi + 
     ((19*I)/9)*Lmu^3*Nc*Pi - ((11*I)/18)*Lmu^4*Nc*Pi + (197*I)*ly*Nc*Pi + 
     (94*I)*Lmu*ly*Nc*Pi + ((41*I)/2)*Lmu^2*ly*Nc*Pi + 
     ((7*I)/3)*Lmu^3*ly*Nc*Pi + ((7*I)/6)*Lmu^4*ly*Nc*Pi - 
     ((95*I)/2)*ly^2*Nc*Pi - (21*I)*Lmu*ly^2*Nc*Pi - 
     ((17*I)/4)*Lmu^2*ly^2*Nc*Pi - ((7*I)/6)*Lmu^3*ly^2*Nc*Pi + 
     ((43*I)/6)*ly^3*Nc*Pi + ((10*I)/3)*Lmu*ly^3*Nc*Pi - 
     ((23*I)/24)*ly^4*Nc*Pi + ((7*I)/12)*Lmu*ly^4*Nc*Pi - 
     ((7*I)/30)*ly^5*Nc*Pi - ((4795*I)/27)*Nf*Pi - ((8810*I)/81)*Lmu*Nf*Pi - 
     ((770*I)/27)*Lmu^2*Nf*Pi - ((79*I)/27)*Lmu^3*Nf*Pi + 
     ((11*I)/18)*Lmu^4*Nf*Pi - (((29198*I)/243)*Nf*Pi)/Nc^2 - 
     (((9514*I)/81)*Lmu*Nf*Pi)/Nc^2 - ((49*I)*Lmu^2*Nf*Pi)/Nc^2 - 
     ((11*I)*Lmu^3*Nf*Pi)/Nc^2 - (((16*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + 
     (((1940*I)/81)*ly*Nf*Pi)/Nc^2 + (((62*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 + 
     (((85*I)/9)*Lmu^2*ly*Nf*Pi)/Nc^2 + (((28*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^2 - 
     (((172*I)/27)*ly^2*Nf*Pi)/Nc^2 - (((49*I)/9)*Lmu*ly^2*Nf*Pi)/Nc^2 - 
     (((7*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^2 + (((26*I)/27)*ly^3*Nf*Pi)/Nc^2 + 
     (((2*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^2 - ((I/18)*ly^4*Nf*Pi)/Nc^2 + 
     (((1184*I)/81)*Nf^2*Pi)/Nc + (((1072*I)/81)*Lmu*Nf^2*Pi)/Nc + 
     (((140*I)/27)*Lmu^2*Nf^2*Pi)/Nc + (((28*I)/27)*Lmu^3*Nf^2*Pi)/Nc - 
     (2397*z2)/(16*Nc^3) - (1439*Lmu*z2)/(4*Nc^3) - (963*Lmu^2*z2)/(4*Nc^3) - 
     (117*Lmu^3*z2)/(2*Nc^3) - (161*Lmu^4*z2)/(12*Nc^3) + 
     (1175*ly*z2)/(4*Nc^3) + (254*Lmu*ly*z2)/Nc^3 + 
     (153*Lmu^2*ly*z2)/(2*Nc^3) + (107*Lmu^3*ly*z2)/(3*Nc^3) - 
     (483*ly^2*z2)/(8*Nc^3) - (135*Lmu*ly^2*z2)/(4*Nc^3) - 
     (175*Lmu^2*ly^2*z2)/(4*Nc^3) + (5*ly^3*z2)/Nc^3 + 
     (45*Lmu*ly^3*z2)/(2*Nc^3) - (33*ly^4*z2)/(8*Nc^3) + 
     (14809*z2)/(324*Nc) - (3281*Lmu*z2)/(27*Nc) - (349*Lmu^2*z2)/(4*Nc) - 
     (21*Lmu^3*z2)/Nc + (20*Lmu^4*z2)/(3*Nc) + (4199*ly*z2)/(36*Nc) + 
     (1288*Lmu*ly*z2)/(9*Nc) + (217*Lmu^2*ly*z2)/(3*Nc) + 
     (9*Lmu^3*ly*z2)/Nc - (5093*ly^2*z2)/(72*Nc) - (261*Lmu*ly^2*z2)/(4*Nc) - 
     (113*Lmu^2*ly^2*z2)/(4*Nc) + (181*ly^3*z2)/(9*Nc) + 
     (64*Lmu*ly^3*z2)/(3*Nc) - (121*ly^4*z2)/(24*Nc) - (91367*Nc*z2)/144 - 
     (46651*Lmu*Nc*z2)/108 - (229*Lmu^2*Nc*z2)/2 - (55*Lmu^3*Nc*z2)/6 - 
     (Lmu^4*Nc*z2)/4 + 6*ly*Nc*z2 + 6*Lmu*ly*Nc*z2 + 9*Lmu^2*ly*Nc*z2 - 
     14*Lmu^3*ly*Nc*z2 - 3*ly^2*Nc*z2 - 9*Lmu*ly^2*Nc*z2 + 
     21*Lmu^2*ly^2*Nc*z2 + 3*ly^3*Nc*z2 - 14*Lmu*ly^3*Nc*z2 + 
     (7*ly^4*Nc*z2)/2 + (62515*Nf*z2)/162 + (5803*Lmu*Nf*z2)/27 + 
     (83*Lmu^2*Nf*z2)/2 - (10*Lmu^3*Nf*z2)/3 + (51367*Nf*z2)/(162*Nc^2) + 
     (7613*Lmu*Nf*z2)/(27*Nc^2) + (197*Lmu^2*Nf*z2)/(2*Nc^2) + 
     (22*Lmu^3*Nf*z2)/Nc^2 - (533*ly*Nf*z2)/(9*Nc^2) - 
     (502*Lmu*ly*Nf*z2)/(9*Nc^2) - (85*Lmu^2*ly*Nf*z2)/(3*Nc^2) + 
     (293*ly^2*Nf*z2)/(18*Nc^2) + (15*Lmu*ly^2*Nf*z2)/Nc^2 - 
     (22*ly^3*Nf*z2)/(9*Nc^2) - (3428*Nf^2*z2)/(81*Nc) - 
     (100*Lmu*Nf^2*z2)/(3*Nc) - (10*Lmu^2*Nf^2*z2)/Nc - 
     (((119*I)/4)*Pi*z2)/Nc^3 - (((215*I)/2)*Lmu*Pi*z2)/Nc^3 - 
     ((55*I)*Lmu^2*Pi*z2)/Nc^3 - ((19*I)*Lmu^3*Pi*z2)/Nc^3 + 
     (((397*I)/4)*ly*Pi*z2)/Nc^3 + (((123*I)/2)*Lmu*ly*Pi*z2)/Nc^3 + 
     (((73*I)/2)*Lmu^2*ly*Pi*z2)/Nc^3 - (((21*I)/2)*ly^2*Pi*z2)/Nc^3 - 
     (((45*I)/2)*Lmu*ly^2*Pi*z2)/Nc^3 + ((5*I)*ly^3*Pi*z2)/Nc^3 + 
     (((3281*I)/36)*Pi*z2)/Nc + (((445*I)/18)*Lmu*Pi*z2)/Nc - 
     (((19*I)/6)*Lmu^2*Pi*z2)/Nc + (((7*I)/3)*Lmu^3*Pi*z2)/Nc + 
     (((469*I)/36)*ly*Pi*z2)/Nc + (((85*I)/6)*Lmu*ly*Pi*z2)/Nc + 
     (((59*I)/2)*Lmu^2*ly*Pi*z2)/Nc - (((11*I)/4)*ly^2*Pi*z2)/Nc - 
     (((59*I)/2)*Lmu*ly^2*Pi*z2)/Nc + (((59*I)/6)*ly^3*Pi*z2)/Nc - 
     (195*I)*Nc*Pi*z2 - ((1066*I)/9)*Lmu*Nc*Pi*z2 - 
     ((76*I)/3)*Lmu^2*Nc*Pi*z2 - ((11*I)/2)*ly*Nc*Pi*z2 + 
     (8*I)*Lmu*ly*Nc*Pi*z2 - (28*I)*Lmu^2*ly*Nc*Pi*z2 - 
     ((15*I)/4)*ly^2*Nc*Pi*z2 + ((53*I)/2)*Lmu*ly^2*Nc*Pi*z2 - 
     ((25*I)/3)*ly^3*Nc*Pi*z2 + ((2638*I)/27)*Nf*Pi*z2 + 
     ((127*I)/3)*Lmu*Nf*Pi*z2 + (I/3)*Lmu^2*Nf*Pi*z2 + 
     (((727*I)/9)*Nf*Pi*z2)/Nc^2 + (((517*I)/9)*Lmu*Nf*Pi*z2)/Nc^2 + 
     (((56*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - (((157*I)/9)*ly*Nf*Pi*z2)/Nc^2 - 
     (((56*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^2 + ((5*I)*ly^2*Nf*Pi*z2)/Nc^2 - 
     (((340*I)/27)*Nf^2*Pi*z2)/Nc - (((68*I)/9)*Lmu*Nf^2*Pi*z2)/Nc - 
     (3557*z2^2)/(40*Nc^3) + (1983*Lmu*z2^2)/(20*Nc^3) + 
     (1159*Lmu^2*z2^2)/(20*Nc^3) - (102*ly*z2^2)/Nc^3 - 
     (823*Lmu*ly*z2^2)/(10*Nc^3) + (723*ly^2*z2^2)/(40*Nc^3) - 
     (109583*z2^2)/(360*Nc) - (154*Lmu*z2^2)/(3*Nc) - 
     (237*Lmu^2*z2^2)/(5*Nc) + (719*ly*z2^2)/(30*Nc) - 
     (91*Lmu*ly*z2^2)/(10*Nc) + (57*ly^2*z2^2)/(40*Nc) + 
     (51047*Nc*z2^2)/180 + (9343*Lmu*Nc*z2^2)/60 + (1149*Lmu^2*Nc*z2^2)/20 - 
     3*ly*Nc*z2^2 + 18*Lmu*ly*Nc*z2^2 - 9*ly^2*Nc*z2^2 - 
     (17953*Nf*z2^2)/180 - (439*Lmu*Nf*z2^2)/15 - 
     (12779*Nf*z2^2)/(180*Nc^2) - (667*Lmu*Nf*z2^2)/(15*Nc^2) + 
     (571*ly*Nf*z2^2)/(30*Nc^2) + (121*Nf^2*z2^2)/(9*Nc) + 
     (((229*I)/20)*Pi*z2^2)/Nc^3 - (((77*I)/10)*Lmu*Pi*z2^2)/Nc^3 + 
     (((217*I)/4)*ly*Pi*z2^2)/Nc^3 + (((1391*I)/60)*Pi*z2^2)/Nc - 
     (((431*I)/10)*Lmu*Pi*z2^2)/Nc + (((2909*I)/20)*ly*Pi*z2^2)/Nc + 
     ((157*I)/30)*Nc*Pi*z2^2 + ((427*I)/5)*Lmu*Nc*Pi*z2^2 - 
     ((757*I)/10)*ly*Nc*Pi*z2^2 - ((373*I)/30)*Nf*Pi*z2^2 - 
     (((137*I)/15)*Nf*Pi*z2^2)/Nc^2 - (2471*z2^3)/(60*Nc^3) - 
     (15551*z2^3)/(105*Nc) - (1073*Nc*z2^3)/140 - (8975*z3)/(12*Nc^3) - 
     (2251*Lmu*z3)/(6*Nc^3) - (78*Lmu^2*z3)/Nc^3 - (140*Lmu^3*z3)/(9*Nc^3) + 
     (623*ly*z3)/(6*Nc^3) + (229*Lmu*ly*z3)/(3*Nc^3) + 
     (116*Lmu^2*ly*z3)/(3*Nc^3) - (281*ly^2*z3)/(12*Nc^3) - 
     (54*Lmu*ly^2*z3)/Nc^3 + (55*ly^3*z3)/(3*Nc^3) - (28049*z3)/(27*Nc) - 
     (9067*Lmu*z3)/(18*Nc) - (784*Lmu^2*z3)/(9*Nc) + (112*Lmu^3*z3)/(9*Nc) + 
     (5395*ly*z3)/(27*Nc) + (379*Lmu*ly*z3)/(3*Nc) + (Lmu^2*ly*z3)/(3*Nc) - 
     (425*ly^2*z3)/(9*Nc) - (112*Lmu*ly^2*z3)/(3*Nc) + (41*ly^3*z3)/(3*Nc) - 
     (78019*Nc*z3)/324 - (713*Lmu*Nc*z3)/27 + (319*Lmu^2*Nc*z3)/9 + 
     (28*Lmu^3*Nc*z3)/9 + (4541*Nf*z3)/81 + (58*Lmu*Nf*z3)/27 - 
     (166*Lmu^2*Nf*z3)/9 + (995*Nf*z3)/(27*Nc^2) + (224*Lmu*Nf*z3)/(9*Nc^2) + 
     (64*Lmu^2*Nf*z3)/(9*Nc^2) - (1162*ly*Nf*z3)/(27*Nc^2) - 
     (104*Lmu*ly*Nf*z3)/(3*Nc^2) + (56*ly^2*Nf*z3)/(9*Nc^2) - 
     (280*Nf^2*z3)/(81*Nc) - (56*Lmu*Nf^2*z3)/(27*Nc) - 
     (((799*I)/3)*Pi*z3)/Nc^3 - (((275*I)/3)*Lmu*Pi*z3)/Nc^3 - 
     (((137*I)/3)*Lmu^2*Pi*z3)/Nc^3 + (((181*I)/6)*ly*Pi*z3)/Nc^3 + 
     ((102*I)*Lmu*ly*Pi*z3)/Nc^3 - (((121*I)/3)*ly^2*Pi*z3)/Nc^3 - 
     (((5797*I)/18)*Pi*z3)/Nc - (((722*I)/9)*Lmu*Pi*z3)/Nc + 
     (((11*I)/3)*Lmu^2*Pi*z3)/Nc + (((299*I)/9)*ly*Pi*z3)/Nc + 
     ((158*I)*Lmu*ly*Pi*z3)/Nc - ((79*I)*ly^2*Pi*z3)/Nc - 
     ((1598*I)/9)*Nc*Pi*z3 - ((589*I)/9)*Lmu*Nc*Pi*z3 + 
     (19*I)*Lmu^2*Nc*Pi*z3 - ((2*I)/3)*ly*Nc*Pi*z3 - 
     ((298*I)/3)*Lmu*ly*Nc*Pi*z3 + ((124*I)/3)*ly^2*Nc*Pi*z3 + 
     ((698*I)/27)*Nf*Pi*z3 - ((104*I)/9)*Lmu*Nf*Pi*z3 + 
     (((50*I)/9)*Nf*Pi*z3)/Nc^2 + (((44*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 - 
     (((200*I)/9)*ly*Nf*Pi*z3)/Nc^2 - (((56*I)/27)*Nf^2*Pi*z3)/Nc + 
     (629*z2*z3)/(2*Nc^3) + (334*Lmu*z2*z3)/(3*Nc^3) - 
     (394*ly*z2*z3)/(3*Nc^3) + (434*z2*z3)/Nc - (928*Lmu*z2*z3)/(3*Nc) - 
     (119*ly*z2*z3)/Nc + 299*Nc*z2*z3 + 66*Lmu*Nc*z2*z3 + 100*ly*Nc*z2*z3 + 
     12*Nf*z2*z3 - (6*Nf*z2*z3)/Nc^2 - ((37*I)*Pi*z2*z3)/Nc^3 - 
     (((809*I)/3)*Pi*z2*z3)/Nc + (33*I)*Nc*Pi*z2*z3 + (2624*z3^2)/(9*Nc^3) + 
     (3044*z3^2)/(9*Nc) - (853*Nc*z3^2)/9 - (41*z5)/Nc^3 + 
     (152*Lmu*z5)/Nc^3 + (93*ly*z5)/Nc^3 - (1859*z5)/(15*Nc) + 
     (434*Lmu*z5)/Nc + (6*ly*z5)/Nc + (1519*Nc*z5)/15 + 30*Lmu*Nc*z5 - 
     (778*Nf*z5)/15 - (202*Nf*z5)/(15*Nc^2) + ((91*I)*Pi*z5)/Nc^3 + 
     ((318*I)*Pi*z5)/Nc + (426*I)*Nc*Pi*z5 + 
     y*(-28467/(64*Nc^3) - (4861*Lmu)/(16*Nc^3) - (1607*Lmu^2)/(8*Nc^3) - 
       (397*Lmu^3)/(6*Nc^3) - (323*Lmu^4)/(24*Nc^3) - (25*Lmu^5)/(12*Nc^3) - 
       (5*Lmu^6)/(36*Nc^3) - (337*ly)/(8*Nc^3) + (69*Lmu*ly)/(2*Nc^3) + 
       (99*Lmu^2*ly)/(2*Nc^3) + (59*Lmu^3*ly)/(3*Nc^3) + 
       (35*Lmu^4*ly)/(6*Nc^3) + (5*Lmu^5*ly)/(6*Nc^3) - (289*ly^2)/(8*Nc^3) - 
       (44*Lmu*ly^2)/Nc^3 - (101*Lmu^2*ly^2)/(8*Nc^3) - 
       (31*Lmu^3*ly^2)/(12*Nc^3) - (13*Lmu^4*ly^2)/(8*Nc^3) + 
       (233*ly^3)/(12*Nc^3) + (85*Lmu*ly^3)/(6*Nc^3) - 
       (11*Lmu^2*ly^3)/(12*Nc^3) + (7*Lmu^3*ly^3)/(6*Nc^3) - 
       (95*ly^4)/(12*Nc^3) + (Lmu*ly^4)/(4*Nc^3) - (Lmu^2*ly^4)/(8*Nc^3) + 
       (21*ly^5)/(80*Nc^3) - (11*Lmu*ly^5)/(60*Nc^3) + (19*ly^6)/(360*Nc^3) - 
       14260001/(11664*Nc) - (990437*Lmu)/(972*Nc) - (46771*Lmu^2)/(162*Nc) - 
       (1337*Lmu^3)/(18*Nc) - (523*Lmu^4)/(72*Nc) + (49*Lmu^5)/(90*Nc) + 
       (5*Lmu^6)/(18*Nc) + (3947*ly)/(243*Nc) + (9965*Lmu*ly)/(162*Nc) + 
       (598*Lmu^2*ly)/(27*Nc) + (521*Lmu^3*ly)/(27*Nc) + 
       (77*Lmu^4*ly)/(12*Nc) - (5*Lmu^5*ly)/(6*Nc) - (10025*ly^2)/(162*Nc) - 
       (904*Lmu*ly^2)/(27*Nc) - (955*Lmu^2*ly^2)/(72*Nc) - 
       (187*Lmu^3*ly^2)/(36*Nc) + (11*Lmu^4*ly^2)/(24*Nc) + 
       (77*ly^3)/(4*Nc) + (169*Lmu*ly^3)/(18*Nc) + (Lmu^2*ly^3)/(6*Nc) - 
       (1621*ly^4)/(432*Nc) + (13*Lmu*ly^4)/(8*Nc) + (Lmu^2*ly^4)/(8*Nc) - 
       (26*ly^5)/(45*Nc) - (Lmu*ly^5)/(5*Nc) + (23*ly^6)/(360*Nc) - 
       (28037641*Nc)/46656 - (945133*Lmu*Nc)/3888 - (23311*Lmu^2*Nc)/216 - 
       (959*Lmu^3*Nc)/81 + (5*Lmu^4*Nc)/108 + (277*Lmu^5*Nc)/180 - 
       (5*Lmu^6*Nc)/36 - (111*ly*Nc)/8 - 26*Lmu*ly*Nc + (7*Lmu^2*ly*Nc)/2 - 
       (7*Lmu^3*ly*Nc)/3 - (7*Lmu^4*ly*Nc)/6 + (131*ly^2*Nc)/8 + 
       (9*Lmu*ly^2*Nc)/2 + (17*Lmu^2*ly^2*Nc)/4 + (7*Lmu^3*ly^2*Nc)/6 - 
       (25*ly^3*Nc)/6 - (10*Lmu*ly^3*Nc)/3 + (23*ly^4*Nc)/24 - 
       (7*Lmu*ly^4*Nc)/12 + (7*ly^5*Nc)/30 + (856447*Nf)/2916 + 
       (47695*Lmu*Nf)/243 + (4814*Lmu^2*Nf)/81 + (847*Lmu^3*Nf)/81 + 
       (95*Lmu^4*Nf)/108 - (16*Lmu^5*Nf)/45 + (292915*Nf)/(1458*Nc^2) + 
       (46604*Lmu*Nf)/(243*Nc^2) + (6878*Lmu^2*Nf)/(81*Nc^2) + 
       (217*Lmu^3*Nf)/(9*Nc^2) + (155*Lmu^4*Nf)/(36*Nc^2) + 
       (16*Lmu^5*Nf)/(45*Nc^2) + (3034*ly*Nf)/(243*Nc^2) + 
       (2*Lmu*ly*Nf)/(81*Nc^2) - (154*Lmu^2*ly*Nf)/(27*Nc^2) - 
       (110*Lmu^3*ly*Nf)/(27*Nc^2) - (7*Lmu^4*ly*Nf)/(6*Nc^2) + 
       (505*ly^2*Nf)/(81*Nc^2) + (82*Lmu*ly^2*Nf)/(27*Nc^2) + 
       (31*Lmu^2*ly^2*Nf)/(18*Nc^2) + (7*Lmu^3*ly^2*Nf)/(9*Nc^2) + 
       (4*Lmu*ly^3*Nf)/(9*Nc^2) - (8*ly^4*Nf)/(27*Nc^2) - 
       (Lmu*ly^4*Nf)/(6*Nc^2) + (2*ly^5*Nf)/(45*Nc^2) - 
       (3232*Nf^2)/(243*Nc) - (1184*Lmu*Nf^2)/(81*Nc) - 
       (536*Lmu^2*Nf^2)/(81*Nc) - (140*Lmu^3*Nf^2)/(81*Nc) - 
       (7*Lmu^4*Nf^2)/(27*Nc) - ((621*I)*Pi)/Nc^3 - (((2301*I)/4)*Lmu*Pi)/
        Nc^3 - (((815*I)/4)*Lmu^2*Pi)/Nc^3 - (((329*I)/6)*Lmu^3*Pi)/Nc^3 - 
       (((125*I)/12)*Lmu^4*Pi)/Nc^3 - (((5*I)/6)*Lmu^5*Pi)/Nc^3 + 
       (((1507*I)/8)*ly*Pi)/Nc^3 + ((97*I)*Lmu*ly*Pi)/Nc^3 + 
       (((157*I)/4)*Lmu^2*ly*Pi)/Nc^3 + (((109*I)/6)*Lmu^3*ly*Pi)/Nc^3 + 
       (((13*I)/4)*Lmu^4*ly*Pi)/Nc^3 - (((465*I)/8)*ly^2*Pi)/Nc^3 - 
       (((41*I)/4)*Lmu*ly^2*Pi)/Nc^3 - (((47*I)/4)*Lmu^2*ly^2*Pi)/Nc^3 - 
       (((25*I)/6)*Lmu^3*ly^2*Pi)/Nc^3 - ((3*I)*ly^3*Pi)/Nc^3 + 
       (((3*I)/2)*Lmu*ly^3*Pi)/Nc^3 + ((3*I)*Lmu^2*ly^3*Pi)/Nc^3 + 
       (((25*I)/48)*ly^4*Pi)/Nc^3 - (((5*I)/4)*Lmu*ly^4*Pi)/Nc^3 + 
       (((7*I)/30)*ly^5*Pi)/Nc^3 - (((1094221*I)/1944)*Pi)/Nc - 
       (((106475*I)/162)*Lmu*Pi)/Nc - (((1609*I)/6)*Lmu^2*Pi)/Nc - 
       (((751*I)/18)*Lmu^3*Pi)/Nc - (((77*I)/18)*Lmu^4*Pi)/Nc + 
       (((5*I)/6)*Lmu^5*Pi)/Nc - (((61925*I)/162)*ly*Pi)/Nc - 
       (((353*I)/3)*Lmu*ly*Pi)/Nc + (((211*I)/36)*Lmu^2*ly*Pi)/Nc + 
       (((275*I)/18)*Lmu^3*ly*Pi)/Nc + ((I/4)*Lmu^4*ly*Pi)/Nc + 
       (((1891*I)/54)*ly^2*Pi)/Nc - (((13*I)/36)*Lmu*ly^2*Pi)/Nc - 
       (((163*I)/12)*Lmu^2*ly^2*Pi)/Nc - ((I/2)*Lmu^3*ly^2*Pi)/Nc + 
       (((239*I)/108)*ly^3*Pi)/Nc + (((11*I)/2)*Lmu*ly^3*Pi)/Nc + 
       ((I/2)*Lmu^2*ly^3*Pi)/Nc - (((67*I)/72)*ly^4*Pi)/Nc - 
       ((I/4)*Lmu*ly^4*Pi)/Nc + ((I/20)*ly^5*Pi)/Nc - 
       ((305155*I)/162)*Nc*Pi - ((274489*I)/324)*Lmu*Nc*Pi - 
       ((663*I)/4)*Lmu^2*Nc*Pi - ((121*I)/9)*Lmu^3*Nc*Pi + 
       ((65*I)/18)*Lmu^4*Nc*Pi + ((4423*I)/8)*ly*Nc*Pi + 
       (197*I)*Lmu*ly*Nc*Pi + ((65*I)/2)*Lmu^2*ly*Nc*Pi - 
       ((7*I)/3)*Lmu^3*ly*Nc*Pi - ((7*I)/6)*Lmu^4*ly*Nc*Pi - 
       ((729*I)/8)*ly^2*Nc*Pi - (27*I)*Lmu*ly^2*Nc*Pi + 
       ((3*I)/4)*Lmu^2*ly^2*Nc*Pi + ((7*I)/6)*Lmu^3*ly^2*Nc*Pi + 
       ((43*I)/6)*ly^3*Nc*Pi + ((4*I)/3)*Lmu*ly^3*Nc*Pi - 
       ((19*I)/24)*ly^4*Nc*Pi - ((7*I)/12)*Lmu*ly^4*Nc*Pi + 
       ((7*I)/30)*ly^5*Nc*Pi + ((17353*I)/81)*Nf*Pi + ((12002*I)/81)*Lmu*Nf*
        Pi + ((1280*I)/27)*Lmu^2*Nf*Pi + ((205*I)/27)*Lmu^3*Nf*Pi - 
       ((11*I)/18)*Lmu^4*Nf*Pi + (((54002*I)/243)*Nf*Pi)/Nc^2 + 
       (((16132*I)/81)*Lmu*Nf*Pi)/Nc^2 + (((248*I)/3)*Lmu^2*Nf*Pi)/Nc^2 + 
       (((155*I)/9)*Lmu^3*Nf*Pi)/Nc^2 + (((16*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + 
       (((1012*I)/81)*ly*Nf*Pi)/Nc^2 - (((16*I)/3)*Lmu*ly*Nf*Pi)/Nc^2 - 
       (((79*I)/9)*Lmu^2*ly*Nf*Pi)/Nc^2 - (((28*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^2 + 
       (((82*I)/27)*ly^2*Nf*Pi)/Nc^2 + (((43*I)/9)*Lmu*ly^2*Nf*Pi)/Nc^2 + 
       (((7*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^2 - (((20*I)/27)*ly^3*Nf*Pi)/Nc^2 - 
       (((2*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^2 + ((I/18)*ly^4*Nf*Pi)/Nc^2 - 
       (((1184*I)/81)*Nf^2*Pi)/Nc - (((1072*I)/81)*Lmu*Nf^2*Pi)/Nc - 
       (((140*I)/27)*Lmu^2*Nf^2*Pi)/Nc - (((28*I)/27)*Lmu^3*Nf^2*Pi)/Nc + 
       (19651*z2)/(16*Nc^3) + (4621*Lmu*z2)/(4*Nc^3) + 
       (2171*Lmu^2*z2)/(4*Nc^3) + (781*Lmu^3*z2)/(6*Nc^3) + 
       (161*Lmu^4*z2)/(12*Nc^3) - (ly*z2)/(4*Nc^3) - 
       (273*Lmu*ly*z2)/(2*Nc^3) - (161*Lmu^2*ly*z2)/Nc^3 - 
       (107*Lmu^3*ly*z2)/(3*Nc^3) - (263*ly^2*z2)/(8*Nc^3) + 
       (309*Lmu*ly^2*z2)/(4*Nc^3) + (175*Lmu^2*ly^2*z2)/(4*Nc^3) - 
       (53*ly^3*z2)/(6*Nc^3) - (45*Lmu*ly^3*z2)/(2*Nc^3) + 
       (33*ly^4*z2)/(8*Nc^3) + (555715*z2)/(162*Nc) + 
       (134839*Lmu*z2)/(54*Nc) + (8981*Lmu^2*z2)/(12*Nc) + 
       (311*Lmu^3*z2)/(3*Nc) - (20*Lmu^4*z2)/(3*Nc) + (326*ly*z2)/(9*Nc) - 
       (3797*Lmu*ly*z2)/(18*Nc) - (1169*Lmu^2*ly*z2)/(6*Nc) - 
       (9*Lmu^3*ly*z2)/Nc + (1763*ly^2*z2)/(72*Nc) + (577*Lmu*ly^2*z2)/
        (4*Nc) + (113*Lmu^2*ly^2*z2)/(4*Nc) - (683*ly^3*z2)/(18*Nc) - 
       (64*Lmu*ly^3*z2)/(3*Nc) + (121*ly^4*z2)/(24*Nc) + (455263*Nc*z2)/432 + 
       (56971*Lmu*Nc*z2)/108 + 29*Lmu^2*Nc*z2 - (251*Lmu^3*Nc*z2)/6 + 
       (Lmu^4*Nc*z2)/4 + (73*ly*Nc*z2)/4 + 37*Lmu*ly*Nc*z2 + 
       61*Lmu^2*ly*Nc*z2 + 14*Lmu^3*ly*Nc*z2 - 17*ly^2*Nc*z2 - 
       (131*Lmu*ly^2*Nc*z2)/2 - 21*Lmu^2*ly^2*Nc*z2 + (70*ly^3*Nc*z2)/3 + 
       14*Lmu*ly^3*Nc*z2 - (7*ly^4*Nc*z2)/2 - (84067*Nf*z2)/162 - 
       (9229*Lmu*Nf*z2)/27 - (173*Lmu^2*Nf*z2)/2 + (10*Lmu^3*Nf*z2)/3 - 
       (97603*Nf*z2)/(162*Nc^2) - (13877*Lmu*Nf*z2)/(27*Nc^2) - 
       (961*Lmu^2*Nf*z2)/(6*Nc^2) - (22*Lmu^3*Nf*z2)/Nc^2 + 
       (130*ly*Nf*z2)/(9*Nc^2) + (496*Lmu*ly*Nf*z2)/(9*Nc^2) + 
       (85*Lmu^2*ly*Nf*z2)/(3*Nc^2) - (293*ly^2*Nf*z2)/(18*Nc^2) - 
       (15*Lmu*ly^2*Nf*z2)/Nc^2 + (22*ly^3*Nf*z2)/(9*Nc^2) + 
       (3428*Nf^2*z2)/(81*Nc) + (100*Lmu*Nf^2*z2)/(3*Nc) + 
       (10*Lmu^2*Nf^2*z2)/Nc + (((1065*I)/4)*Pi*z2)/Nc^3 + 
       ((378*I)*Lmu*Pi*z2)/Nc^3 + (((265*I)/2)*Lmu^2*Pi*z2)/Nc^3 + 
       ((19*I)*Lmu^3*Pi*z2)/Nc^3 - (((345*I)/4)*ly*Pi*z2)/Nc^3 - 
       (((237*I)/2)*Lmu*ly*Pi*z2)/Nc^3 - (((73*I)/2)*Lmu^2*ly*Pi*z2)/Nc^3 + 
       (((65*I)/2)*ly^2*Pi*z2)/Nc^3 + (((45*I)/2)*Lmu*ly^2*Pi*z2)/Nc^3 - 
       ((5*I)*ly^3*Pi*z2)/Nc^3 + (((14413*I)/18)*Pi*z2)/Nc + 
       (((5080*I)/9)*Lmu*Pi*z2)/Nc + (((392*I)/3)*Lmu^2*Pi*z2)/Nc - 
       (((7*I)/3)*Lmu^3*Pi*z2)/Nc + (((1391*I)/36)*ly*Pi*z2)/Nc - 
       (((643*I)/6)*Lmu*ly*Pi*z2)/Nc - (((59*I)/2)*Lmu^2*ly*Pi*z2)/Nc + 
       (((145*I)/4)*ly^2*Pi*z2)/Nc + (((59*I)/2)*Lmu*ly^2*Pi*z2)/Nc - 
       (((59*I)/6)*ly^3*Pi*z2)/Nc + ((1721*I)/4)*Nc*Pi*z2 + 
       ((1075*I)/9)*Lmu*Nc*Pi*z2 - ((122*I)/3)*Lmu^2*Nc*Pi*z2 - 
       ((147*I)/2)*ly*Nc*Pi*z2 + (30*I)*Lmu*ly*Nc*Pi*z2 + 
       (28*I)*Lmu^2*ly*Nc*Pi*z2 - ((55*I)/4)*ly^2*Nc*Pi*z2 - 
       ((53*I)/2)*Lmu*ly^2*Nc*Pi*z2 + ((25*I)/3)*ly^3*Nc*Pi*z2 - 
       ((3880*I)/27)*Nf*Pi*z2 - ((229*I)/3)*Lmu*Nf*Pi*z2 - 
       (I/3)*Lmu^2*Nf*Pi*z2 - (((1526*I)/9)*Nf*Pi*z2)/Nc^2 - 
       (((937*I)/9)*Lmu*Nf*Pi*z2)/Nc^2 - (((56*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 + 
       (((151*I)/9)*ly*Nf*Pi*z2)/Nc^2 + (((56*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^2 - 
       ((5*I)*ly^2*Nf*Pi*z2)/Nc^2 + (((340*I)/27)*Nf^2*Pi*z2)/Nc + 
       (((68*I)/9)*Lmu*Nf^2*Pi*z2)/Nc - (26307*z2^2)/(40*Nc^3) - 
       (1129*Lmu*z2^2)/(4*Nc^3) - (1159*Lmu^2*z2^2)/(20*Nc^3) + 
       (2597*ly*z2^2)/(20*Nc^3) + (823*Lmu*ly*z2^2)/(10*Nc^3) - 
       (723*ly^2*z2^2)/(40*Nc^3) - (103481*z2^2)/(72*Nc) - 
       (4936*Lmu*z2^2)/(15*Nc) + (237*Lmu^2*z2^2)/(5*Nc) + 
       (1841*ly*z2^2)/(60*Nc) + (91*Lmu*ly*z2^2)/(10*Nc) - 
       (57*ly^2*z2^2)/(40*Nc) - (42443*Nc*z2^2)/180 - (2317*Lmu*Nc*z2^2)/60 - 
       (441*Lmu^2*Nc*z2^2)/4 + (169*ly*Nc*z2^2)/10 - 18*Lmu*ly*Nc*z2^2 + 
       9*ly^2*Nc*z2^2 + (27547*Nf*z2^2)/180 + (439*Lmu*Nf*z2^2)/15 + 
       (26429*Nf*z2^2)/(180*Nc^2) + (667*Lmu*Nf*z2^2)/(15*Nc^2) - 
       (571*ly*Nf*z2^2)/(30*Nc^2) - (121*Nf^2*z2^2)/(9*Nc) - 
       (((111*I)/10)*Pi*z2^2)/Nc^3 + (((77*I)/10)*Lmu*Pi*z2^2)/Nc^3 - 
       (((217*I)/4)*ly*Pi*z2^2)/Nc^3 - (((73*I)/3)*Pi*z2^2)/Nc + 
       (((431*I)/10)*Lmu*Pi*z2^2)/Nc - (((2909*I)/20)*ly*Pi*z2^2)/Nc - 
       ((1357*I)/30)*Nc*Pi*z2^2 - (47*I)*Lmu*Nc*Pi*z2^2 + 
       ((757*I)/10)*ly*Nc*Pi*z2^2 + ((373*I)/30)*Nf*Pi*z2^2 + 
       (((137*I)/15)*Nf*Pi*z2^2)/Nc^2 + (2471*z2^3)/(60*Nc^3) + 
       (15551*z2^3)/(105*Nc) - (44543*Nc*z2^3)/140 + (2092*z3)/(3*Nc^3) + 
       (1159*Lmu*z3)/(6*Nc^3) + (254*Lmu^2*z3)/(3*Nc^3) + 
       (140*Lmu^3*z3)/(9*Nc^3) - (619*ly*z3)/(3*Nc^3) - 
       (425*Lmu*ly*z3)/(3*Nc^3) - (116*Lmu^2*ly*z3)/(3*Nc^3) + 
       (221*ly^2*z3)/(12*Nc^3) + (54*Lmu*ly^2*z3)/Nc^3 - 
       (55*ly^3*z3)/(3*Nc^3) + (15593*z3)/(9*Nc) + (10879*Lmu*z3)/(18*Nc) + 
       (793*Lmu^2*z3)/(9*Nc) - (112*Lmu^3*z3)/(9*Nc) - 
       (10639*ly*z3)/(27*Nc) - (851*Lmu*ly*z3)/(3*Nc) - 
       (Lmu^2*ly*z3)/(3*Nc) + (824*ly^2*z3)/(9*Nc) + (112*Lmu*ly^2*z3)/
        (3*Nc) - (41*ly^3*z3)/(3*Nc) - (24581*Nc*z3)/81 - 
       (4435*Lmu*Nc*z3)/27 - (550*Lmu^2*Nc*z3)/9 - (28*Lmu^3*Nc*z3)/9 + 
       (349*ly*Nc*z3)/6 + (106*Lmu*ly*Nc*z3)/3 - (55*ly^2*Nc*z3)/3 - 
       (7325*Nf*z3)/81 - (958*Lmu*Nf*z3)/27 + (166*Lmu^2*Nf*z3)/9 - 
       (655*Nf*z3)/(9*Nc^2) - (536*Lmu*Nf*z3)/(9*Nc^2) - 
       (64*Lmu^2*Nf*z3)/(9*Nc^2) + (898*ly*Nf*z3)/(27*Nc^2) + 
       (104*Lmu*ly*Nf*z3)/(3*Nc^2) - (56*ly^2*Nf*z3)/(9*Nc^2) + 
       (280*Nf^2*z3)/(81*Nc) + (56*Lmu*Nf^2*z3)/(27*Nc) + 
       (((770*I)/3)*Pi*z3)/Nc^3 + (((589*I)/3)*Lmu*Pi*z3)/Nc^3 + 
       (((137*I)/3)*Lmu^2*Pi*z3)/Nc^3 - (((929*I)/6)*ly*Pi*z3)/Nc^3 - 
       ((102*I)*Lmu*ly*Pi*z3)/Nc^3 + (((121*I)/3)*ly^2*Pi*z3)/Nc^3 + 
       (((1423*I)/2)*Pi*z3)/Nc + (((2528*I)/9)*Lmu*Pi*z3)/Nc - 
       (((11*I)/3)*Lmu^2*Pi*z3)/Nc - (((1805*I)/9)*ly*Pi*z3)/Nc - 
       ((158*I)*Lmu*ly*Pi*z3)/Nc + ((79*I)*ly^2*Pi*z3)/Nc - 
       ((610*I)/9)*Nc*Pi*z3 - ((725*I)/9)*Lmu*Nc*Pi*z3 + 
       (29*I)*Lmu^2*Nc*Pi*z3 + ((146*I)/3)*ly*Nc*Pi*z3 + 
       ((298*I)/3)*Lmu*ly*Nc*Pi*z3 - ((124*I)/3)*ly^2*Nc*Pi*z3 - 
       ((1598*I)/27)*Nf*Pi*z3 + ((104*I)/9)*Lmu*Nf*Pi*z3 - 
       ((50*I)*Nf*Pi*z3)/Nc^2 - (((44*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 + 
       (((200*I)/9)*ly*Nf*Pi*z3)/Nc^2 + (((56*I)/27)*Nf^2*Pi*z3)/Nc - 
       (1763*z2*z3)/(6*Nc^3) - (334*Lmu*z2*z3)/(3*Nc^3) + 
       (394*ly*z2*z3)/(3*Nc^3) - (1681*z2*z3)/(3*Nc) + 
       (928*Lmu*z2*z3)/(3*Nc) + (119*ly*z2*z3)/Nc - 72*Nc*z2*z3 - 
       642*Lmu*Nc*z2*z3 - 100*ly*Nc*z2*z3 - 12*Nf*z2*z3 + (6*Nf*z2*z3)/Nc^2 + 
       ((37*I)*Pi*z2*z3)/Nc^3 + (((809*I)/3)*Pi*z2*z3)/Nc - 
       (441*I)*Nc*Pi*z2*z3 - (2624*z3^2)/(9*Nc^3) - (3044*z3^2)/(9*Nc) + 
       (1825*Nc*z3^2)/9 - (42*z5)/Nc^3 - (152*Lmu*z5)/Nc^3 - 
       (93*ly*z5)/Nc^3 - (2071*z5)/(15*Nc) - (434*Lmu*z5)/Nc - (6*ly*z5)/Nc - 
       (64*Nc*z5)/15 + 66*Lmu*Nc*z5 + (778*Nf*z5)/15 + 
       (202*Nf*z5)/(15*Nc^2) - ((91*I)*Pi*z5)/Nc^3 - ((318*I)*Pi*z5)/Nc + 
       (534*I)*Nc*Pi*z5)}, {1, 3, 0} -> 
   {-5599/(48*Nc^3) - (1495*Lmu)/(16*Nc^3) - (1051*Lmu^2)/(16*Nc^3) - 
     (111*Lmu^3)/(4*Nc^3) - (17*Lmu^4)/(2*Nc^3) - (3*Lmu^5)/(2*Nc^3) - 
     Lmu^6/(6*Nc^3) + (1219*ly)/(8*Nc^3) + (793*Lmu*ly)/(4*Nc^3) + 
     (126*Lmu^2*ly)/Nc^3 + (56*Lmu^3*ly)/Nc^3 + (13*Lmu^4*ly)/Nc^3 + 
     (2*Lmu^5*ly)/Nc^3 - (1707*ly^2)/(16*Nc^3) - (429*Lmu*ly^2)/(4*Nc^3) - 
     (165*Lmu^2*ly^2)/(2*Nc^3) - (27*Lmu^3*ly^2)/Nc^3 - 
     (13*Lmu^4*ly^2)/(2*Nc^3) + (49*ly^3)/(3*Nc^3) + (34*Lmu*ly^3)/Nc^3 + 
     (53*Lmu^2*ly^3)/(3*Nc^3) + (25*Lmu^3*ly^3)/(3*Nc^3) - 
     (3*ly^4)/(2*Nc^3) - (5*Lmu*ly^4)/(2*Nc^3) - (25*Lmu^2*ly^4)/(6*Nc^3) - 
     (8*ly^5)/(15*Nc^3) + (Lmu*ly^5)/(2*Nc^3) + (4*ly^6)/(45*Nc^3) - 
     832741/(1296*Nc) - (7955*Lmu)/(12*Nc) - (429473*Lmu^2)/(1296*Nc) - 
     (9359*Lmu^3)/(108*Nc) - (41*Lmu^4)/(6*Nc) + (13*Lmu^5)/(9*Nc) + 
     Lmu^6/(2*Nc) + (1066933*ly)/(1296*Nc) + (598303*Lmu*ly)/(648*Nc) + 
     (3640*Lmu^2*ly)/(9*Nc) + (562*Lmu^3*ly)/(9*Nc) - 
     (101*Lmu^4*ly)/(18*Nc) - (5*Lmu^5*ly)/Nc - (733693*ly^2)/(2592*Nc) - 
     (58777*Lmu*ly^2)/(216*Nc) - (1003*Lmu^2*ly^2)/(12*Nc) + 
     (53*Lmu^3*ly^2)/(18*Nc) + (53*Lmu^4*ly^2)/(4*Nc) + (251*ly^3)/(9*Nc) + 
     (64*Lmu*ly^3)/(3*Nc) - (25*Lmu^2*ly^3)/(6*Nc) - (14*Lmu^3*ly^3)/Nc + 
     (34*ly^4)/(9*Nc) + (41*Lmu*ly^4)/(12*Nc) + (77*Lmu^2*ly^4)/(12*Nc) - 
     (11*ly^5)/(15*Nc) - (Lmu*ly^5)/Nc - (11*ly^6)/(360*Nc) - 
     (152592883*Nc)/104976 - (11290669*Lmu*Nc)/11664 - (68983*Lmu^2*Nc)/432 + 
     (4451*Lmu^3*Nc)/108 + 19*Lmu^4*Nc + (29*Lmu^5*Nc)/18 - (Lmu^6*Nc)/2 + 
     (3307135*ly*Nc)/5832 + (78401*Lmu*ly*Nc)/324 - (683*Lmu^2*ly*Nc)/6 - 
     (2513*Lmu^3*ly*Nc)/27 - (43*Lmu^4*ly*Nc)/3 + 4*Lmu^5*ly*Nc + 
     (9113*ly^2*Nc)/144 + (6787*Lmu*ly^2*Nc)/36 + (1469*Lmu^2*ly^2*Nc)/12 + 
     (113*Lmu^3*ly^2*Nc)/6 - 9*Lmu^4*ly^2*Nc - (2063*ly^3*Nc)/54 - 
     42*Lmu*ly^3*Nc - (37*Lmu^2*ly^3*Nc)/6 + (28*Lmu^3*ly^3*Nc)/3 + 
     (377*ly^4*Nc)/216 - (11*Lmu*ly^4*Nc)/12 - (13*Lmu^2*ly^4*Nc)/3 + 
     (23*ly^5*Nc)/60 + (2*Lmu*ly^5*Nc)/3 + (ly^6*Nc)/36 - 
     (59208167*Nc^3)/104976 - (96128*Lmu*Nc^3)/729 + 
     (93233*Lmu^2*Nc^3)/1296 + (2581*Lmu^3*Nc^3)/108 - (11*Lmu^4*Nc^3)/3 - 
     (14*Lmu^5*Nc^3)/9 + (Lmu^6*Nc^3)/6 - (5929897*ly*Nc^3)/11664 - 
     (27115*Lmu*ly*Nc^3)/72 - (1079*Lmu^2*ly*Nc^3)/18 + 
     (646*Lmu^3*ly*Nc^3)/27 + (125*Lmu^4*ly*Nc^3)/18 - Lmu^5*ly*Nc^3 + 
     (27889*ly^2*Nc^3)/2592 - (9427*Lmu*ly^2*Nc^3)/216 - 
     (87*Lmu^2*ly^2*Nc^3)/2 - (85*Lmu^3*ly^2*Nc^3)/9 + 
     (9*Lmu^4*ly^2*Nc^3)/4 + (295*ly^3*Nc^3)/18 + 17*Lmu*ly^3*Nc^3 + 
     (23*Lmu^2*ly^3*Nc^3)/6 - (7*Lmu^3*ly^3*Nc^3)/3 - (187*ly^4*Nc^3)/216 + 
     (13*Lmu^2*ly^4*Nc^3)/12 - (17*ly^5*Nc^3)/120 - (Lmu*ly^5*Nc^3)/6 - 
     (ly^6*Nc^3)/144 + (28767799*Nf)/52488 + (1413773*Lmu*Nf)/2916 + 
     (13504*Lmu^2*Nf)/81 + (164*Lmu^3*Nf)/9 - (10*Lmu^4*Nf)/3 - 
     (10*Lmu^5*Nf)/9 - (515999*ly*Nf)/1458 - (47273*Lmu*ly*Nf)/162 - 
     (194*Lmu^2*ly*Nf)/3 + (346*Lmu^3*ly*Nf)/27 + (22*Lmu^4*ly*Nf)/3 + 
     (4349*ly^2*Nf)/216 - (85*Lmu*ly^2*Nf)/6 - (167*Lmu^2*ly^2*Nf)/6 - 
     (31*Lmu^3*ly^2*Nf)/3 + (239*ly^3*Nf)/27 + 12*Lmu*ly^3*Nf + 
     5*Lmu^2*ly^3*Nf - (89*ly^4*Nf)/108 - (Lmu*ly^4*Nf)/2 - (ly^5*Nf)/10 + 
     (145*Nf)/(972*Nc^2) + (19321*Lmu*Nf)/(216*Nc^2) + 
     (22013*Lmu^2*Nf)/(324*Nc^2) + (707*Lmu^3*Nf)/(27*Nc^2) + 
     (16*Lmu^4*Nf)/(3*Nc^2) + (5*Lmu^5*Nf)/(9*Nc^2) - 
     (9607*ly*Nf)/(81*Nc^2) - (13565*Lmu*ly*Nf)/(81*Nc^2) - 
     (964*Lmu^2*ly*Nf)/(9*Nc^2) - (292*Lmu^3*ly*Nf)/(9*Nc^2) - 
     (44*Lmu^4*ly*Nf)/(9*Nc^2) + (19691*ly^2*Nf)/(324*Nc^2) + 
     (1931*Lmu*ly^2*Nf)/(27*Nc^2) + (115*Lmu^2*ly^2*Nf)/(3*Nc^2) + 
     (86*Lmu^3*ly^2*Nf)/(9*Nc^2) - (56*ly^3*Nf)/(9*Nc^2) - 
     (34*Lmu*ly^3*Nf)/(3*Nc^2) - (5*Lmu^2*ly^3*Nf)/Nc^2 - 
     (5*ly^4*Nf)/(18*Nc^2) + (Lmu*ly^4*Nf)/(3*Nc^2) + (ly^5*Nf)/(6*Nc^2) + 
     (22674005*Nc^2*Nf)/52488 + (1168967*Lmu*Nc^2*Nf)/5832 - 
     (203*Lmu^2*Nc^2*Nf)/108 - (473*Lmu^3*Nc^2*Nf)/27 - 2*Lmu^4*Nc^2*Nf + 
     (5*Lmu^5*Nc^2*Nf)/9 + (301231*ly*Nc^2*Nf)/1458 + 
     (30419*Lmu*ly*Nc^2*Nf)/162 + (532*Lmu^2*ly*Nc^2*Nf)/9 + 
     (46*Lmu^3*ly*Nc^2*Nf)/27 - (22*Lmu^4*ly*Nc^2*Nf)/9 - 
     (11605*ly^2*Nc^2*Nf)/648 - (293*Lmu*ly^2*Nc^2*Nf)/54 + 
     (41*Lmu^2*ly^2*Nc^2*Nf)/6 + (31*Lmu^3*ly^2*Nc^2*Nf)/9 - 
     (95*ly^3*Nc^2*Nf)/27 - 4*Lmu*ly^3*Nc^2*Nf - (5*Lmu^2*ly^3*Nc^2*Nf)/3 + 
     (37*ly^4*Nc^2*Nf)/108 + (Lmu*ly^4*Nc^2*Nf)/6 + (ly^5*Nc^2*Nf)/30 - 
     (441631*Nf^2)/(26244*Nc) - (49655*Lmu*Nf^2)/(1458*Nc) - 
     (1627*Lmu^2*Nf^2)/(81*Nc) - (146*Lmu^3*Nf^2)/(27*Nc) - 
     (2*Lmu^4*Nf^2)/(3*Nc) + (20984*ly*Nf^2)/(729*Nc) + 
     (2576*Lmu*ly*Nf^2)/(81*Nc) + (16*Lmu^2*ly*Nf^2)/Nc + 
     (88*Lmu^3*ly*Nf^2)/(27*Nc) - (100*ly^2*Nf^2)/(27*Nc) - 
     (40*Lmu*ly^2*Nf^2)/(9*Nc) - (4*Lmu^2*ly^2*Nf^2)/(3*Nc) - 
     (4*ly^3*Nf^2)/(27*Nc) + (ly^4*Nf^2)/(27*Nc) - (469964*Nc*Nf^2)/6561 - 
     (40769*Lmu*Nc*Nf^2)/729 - (1163*Lmu^2*Nc*Nf^2)/81 + 
     (14*Lmu^3*Nc*Nf^2)/27 + (2*Lmu^4*Nc*Nf^2)/3 - (10492*ly*Nc*Nf^2)/729 - 
     (1288*Lmu*ly*Nc*Nf^2)/81 - 8*Lmu^2*ly*Nc*Nf^2 - 
     (44*Lmu^3*ly*Nc*Nf^2)/27 + (50*ly^2*Nc*Nf^2)/27 + 
     (20*Lmu*ly^2*Nc*Nf^2)/9 + (2*Lmu^2*ly^2*Nc*Nf^2)/3 + 
     (2*ly^3*Nc*Nf^2)/27 - (ly^4*Nc*Nf^2)/54 + (1000*Nf^3)/729 + 
     (200*Lmu*Nf^3)/81 + (40*Lmu^2*Nf^3)/27 + (8*Lmu^3*Nf^3)/27 + 
     (((15277*I)/48)*Pi)/Nc^3 - (((199*I)/8)*Lmu*Pi)/Nc^3 - 
     (((153*I)/4)*Lmu^2*Pi)/Nc^3 - ((28*I)*Lmu^3*Pi)/Nc^3 - 
     (((13*I)/2)*Lmu^4*Pi)/Nc^3 - (I*Lmu^5*Pi)/Nc^3 + 
     (((679*I)/8)*ly*Pi)/Nc^3 + (((227*I)/2)*Lmu*ly*Pi)/Nc^3 + 
     ((129*I)*Lmu^2*ly*Pi)/Nc^3 + ((40*I)*Lmu^3*ly*Pi)/Nc^3 + 
     ((9*I)*Lmu^4*ly*Pi)/Nc^3 - (((353*I)/4)*ly^2*Pi)/Nc^3 - 
     ((118*I)*Lmu*ly^2*Pi)/Nc^3 - ((50*I)*Lmu^2*ly^2*Pi)/Nc^3 - 
     ((20*I)*Lmu^3*ly^2*Pi)/Nc^3 + (((100*I)/3)*ly^3*Pi)/Nc^3 + 
     (((58*I)/3)*Lmu*ly^3*Pi)/Nc^3 + (((49*I)/3)*Lmu^2*ly^3*Pi)/Nc^3 - 
     (I*ly^4*Pi)/Nc^3 - (((19*I)/3)*Lmu*ly^4*Pi)/Nc^3 + 
     (((13*I)/10)*ly^5*Pi)/Nc^3 + (((699745*I)/1296)*Pi)/Nc - 
     (((93949*I)/324)*Lmu*Pi)/Nc - (((9311*I)/36)*Lmu^2*Pi)/Nc - 
     (((452*I)/9)*Lmu^3*Pi)/Nc - (((23*I)/18)*Lmu^4*Pi)/Nc + 
     ((2*I)*Lmu^5*Pi)/Nc + (((922849*I)/1296)*ly*Pi)/Nc + 
     (((63311*I)/108)*Lmu*ly*Pi)/Nc + (((1195*I)/6)*Lmu^2*ly*Pi)/Nc + 
     (((139*I)/9)*Lmu^3*ly*Pi)/Nc - (((29*I)/2)*Lmu^4*ly*Pi)/Nc - 
     (((40153*I)/216)*ly^2*Pi)/Nc - (((703*I)/6)*Lmu*ly^2*Pi)/Nc - 
     (((79*I)/6)*Lmu^2*ly^2*Pi)/Nc + (((77*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
     (((307*I)/9)*ly^3*Pi)/Nc + (((32*I)/3)*Lmu*ly^3*Pi)/Nc - 
     (((64*I)/3)*Lmu^2*ly^3*Pi)/Nc - (((25*I)/6)*ly^4*Pi)/Nc + 
     (((17*I)/2)*Lmu*ly^4*Pi)/Nc - (((27*I)/20)*ly^5*Pi)/Nc - 
     ((1663279*I)/11664)*Nc*Pi - ((281741*I)/648)*Lmu*Nc*Pi - 
     ((555*I)/4)*Lmu^2*Nc*Pi + ((59*I)/3)*Lmu^3*Nc*Pi + 
     ((155*I)/18)*Lmu^4*Nc*Pi - I*Lmu^5*Nc*Pi + ((123283*I)/648)*ly*Nc*Pi + 
     ((1631*I)/54)*Lmu*ly*Nc*Pi - ((1945*I)/18)*Lmu^2*ly*Nc*Pi - 
     (35*I)*Lmu^3*ly*Nc*Pi + (6*I)*Lmu^4*ly*Nc*Pi + 
     ((9691*I)/108)*ly^2*Nc*Pi + ((799*I)/6)*Lmu*ly^2*Nc*Pi + 
     ((259*I)/6)*Lmu^2*ly^2*Nc*Pi - ((35*I)/3)*Lmu^3*ly^2*Nc*Pi - 
     ((2233*I)/54)*ly^3*Nc*Pi - ((58*I)/3)*Lmu*ly^3*Nc*Pi + 
     ((35*I)/3)*Lmu^2*ly^3*Nc*Pi + ((113*I)/36)*ly^4*Nc*Pi - 
     ((11*I)/2)*Lmu*ly^4*Nc*Pi + I*ly^5*Nc*Pi - ((2489315*I)/3888)*Nc^3*Pi - 
     ((75401*I)/324)*Lmu*Nc^3*Pi + ((47*I)/4)*Lmu^2*Nc^3*Pi + 
     ((250*I)/27)*Lmu^3*Nc^3*Pi - ((5*I)/6)*Lmu^4*Nc^3*Pi - 
     ((460181*I)/1296)*ly*Nc^3*Pi - ((22375*I)/108)*Lmu*ly*Nc^3*Pi - 
     ((137*I)/9)*Lmu^2*ly*Nc^3*Pi + ((80*I)/9)*Lmu^3*ly*Nc^3*Pi - 
     (I/2)*Lmu^4*ly*Nc^3*Pi + ((1193*I)/216)*ly^2*Nc^3*Pi - 
     (36*I)*Lmu*ly^2*Nc^3*Pi - ((101*I)/6)*Lmu^2*ly^2*Nc^3*Pi + 
     (2*I)*Lmu^3*ly^2*Nc^3*Pi + ((731*I)/54)*ly^3*Nc^3*Pi + 
     ((23*I)/3)*Lmu*ly^3*Nc^3*Pi - ((8*I)/3)*Lmu^2*ly^3*Nc^3*Pi - 
     ((17*I)/24)*ly^4*Nc^3*Pi + ((4*I)/3)*Lmu*ly^4*Nc^3*Pi - 
     ((5*I)/24)*ly^5*Nc^3*Pi + ((205361*I)/2916)*Nf*Pi + 
     ((13547*I)/54)*Lmu*Nf*Pi + ((884*I)/9)*Lmu^2*Nf*Pi + (6*I)*Lmu^3*Nf*Pi - 
     ((28*I)/9)*Lmu^4*Nf*Pi - ((71323*I)/324)*ly*Nf*Pi - 
     ((3565*I)/27)*Lmu*ly*Nf*Pi - ((5*I)/9)*Lmu^2*ly*Nf*Pi + 
     (14*I)*Lmu^3*ly*Nf*Pi + ((865*I)/54)*ly^2*Nf*Pi - 
     (21*I)*Lmu*ly^2*Nf*Pi - ((53*I)/3)*Lmu^2*ly^2*Nf*Pi + 
     ((217*I)/27)*ly^3*Nf*Pi + (8*I)*Lmu*ly^3*Nf*Pi - 
     ((19*I)/18)*ly^4*Nf*Pi + (((40831*I)/648)*Nf*Pi)/Nc^2 + 
     (((6761*I)/162)*Lmu*Nf*Pi)/Nc^2 + (((533*I)/9)*Lmu^2*Nf*Pi)/Nc^2 + 
     (((164*I)/9)*Lmu^3*Nf*Pi)/Nc^2 + (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^2 - 
     (((22703*I)/162)*ly*Nf*Pi)/Nc^2 - (((3998*I)/27)*Lmu*ly*Nf*Pi)/Nc^2 - 
     (((212*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^2 - (((148*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^2 + 
     (((1133*I)/27)*ly^2*Nf*Pi)/Nc^2 + (((140*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^2 + 
     (((56*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^2 - (((94*I)/9)*ly^3*Nf*Pi)/Nc^2 - 
     (((26*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^2 + (((4*I)/3)*ly^4*Nf*Pi)/Nc^2 + 
     ((791297*I)/1944)*Nc^2*Nf*Pi + ((14905*I)/81)*Lmu*Nc^2*Nf*Pi + 
     ((59*I)/9)*Lmu^2*Nc^2*Nf*Pi - ((170*I)/27)*Lmu^3*Nc^2*Nf*Pi + 
     (I/3)*Lmu^4*Nc^2*Nf*Pi + ((16411*I)/108)*ly*Nc^2*Nf*Pi + 
     ((2899*I)/27)*Lmu*ly*Nc^2*Nf*Pi + ((169*I)/9)*Lmu^2*ly*Nc^2*Nf*Pi - 
     ((26*I)/9)*Lmu^3*ly*Nc^2*Nf*Pi - ((863*I)/54)*ly^2*Nc^2*Nf*Pi + 
     ((5*I)/3)*Lmu*ly^2*Nc^2*Nf*Pi + ((16*I)/3)*Lmu^2*ly^2*Nc^2*Nf*Pi - 
     ((71*I)/27)*ly^3*Nc^2*Nf*Pi - ((8*I)/3)*Lmu*ly^3*Nc^2*Nf*Pi + 
     (I/3)*ly^4*Nc^2*Nf*Pi - (((18119*I)/1458)*Nf^2*Pi)/Nc - 
     (((2102*I)/81)*Lmu*Nf^2*Pi)/Nc - (((122*I)/9)*Lmu^2*Nf^2*Pi)/Nc - 
     (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc + (((1976*I)/81)*ly*Nf^2*Pi)/Nc + 
     (((208*I)/9)*Lmu*ly*Nf^2*Pi)/Nc + (((64*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc - 
     (((44*I)/9)*ly^2*Nf^2*Pi)/Nc - (((8*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc + 
     (((4*I)/27)*ly^3*Nf^2*Pi)/Nc - ((17087*I)/243)*Nc*Nf^2*Pi - 
     ((3614*I)/81)*Lmu*Nc*Nf^2*Pi - ((58*I)/9)*Lmu^2*Nc*Nf^2*Pi + 
     ((28*I)/27)*Lmu^3*Nc*Nf^2*Pi - ((988*I)/81)*ly*Nc*Nf^2*Pi - 
     ((104*I)/9)*Lmu*ly*Nc*Nf^2*Pi - ((32*I)/9)*Lmu^2*ly*Nc*Nf^2*Pi + 
     ((22*I)/9)*ly^2*Nc*Nf^2*Pi + ((4*I)/3)*Lmu*ly^2*Nc*Nf^2*Pi - 
     ((2*I)/27)*ly^3*Nc*Nf^2*Pi + ((200*I)/81)*Nf^3*Pi + 
     ((80*I)/27)*Lmu*Nf^3*Pi + ((8*I)/9)*Lmu^2*Nf^3*Pi - 
     (49477*z2)/(48*Nc^3) - (789*Lmu*z2)/(4*Nc^3) + (150*Lmu^2*z2)/Nc^3 + 
     (63*Lmu^3*z2)/Nc^3 + (31*Lmu^4*z2)/(2*Nc^3) + (23*ly*z2)/Nc^3 - 
     (518*Lmu*ly*z2)/Nc^3 - (272*Lmu^2*ly*z2)/Nc^3 - (100*Lmu^3*ly*z2)/Nc^3 + 
     (284*ly^2*z2)/Nc^3 + (260*Lmu*ly^2*z2)/Nc^3 + (154*Lmu^2*ly^2*z2)/Nc^3 - 
     (79*ly^3*z2)/Nc^3 - (105*Lmu*ly^3*z2)/Nc^3 + (64*ly^4*z2)/(3*Nc^3) - 
     (2953171*z2)/(1296*Nc) + (72365*Lmu*z2)/(108*Nc) + (563*Lmu^2*z2)/Nc + 
     (791*Lmu^3*z2)/(9*Nc) - (35*Lmu^4*z2)/(2*Nc) - (82073*ly*z2)/(54*Nc) - 
     (3818*Lmu*ly*z2)/(3*Nc) - (267*Lmu^2*ly*z2)/Nc + (90*Lmu^3*ly*z2)/Nc + 
     (1023*ly^2*z2)/(2*Nc) + (439*Lmu*ly^2*z2)/(2*Nc) - 
     (263*Lmu^2*ly^2*z2)/(2*Nc) - (122*ly^3*z2)/(3*Nc) + 
     (84*Lmu*ly^3*z2)/Nc - (221*ly^4*z2)/(12*Nc) + (7870487*Nc*z2)/11664 + 
     (392311*Lmu*Nc*z2)/324 + 168*Lmu^2*Nc*z2 - (515*Lmu^3*Nc*z2)/9 + 
     (Lmu^4*Nc*z2)/2 - (106123*ly*Nc*z2)/162 + 151*Lmu*ly*Nc*z2 + 
     (679*Lmu^2*ly*Nc*z2)/3 - 8*Lmu^3*ly*Nc*z2 - (3005*ly^2*Nc*z2)/12 - 
     246*Lmu*ly^2*Nc*z2 + 23*Lmu^2*ly^2*Nc*z2 + (479*ly^3*Nc*z2)/9 - 
     26*Lmu*ly^3*Nc*z2 + (41*ly^4*Nc*z2)/6 + (15356083*Nc^3*z2)/11664 + 
     (93935*Lmu*Nc^3*z2)/324 - (161*Lmu^2*Nc^3*z2)/3 - (17*Lmu^3*Nc^3*z2)/3 + 
     (3*Lmu^4*Nc^3*z2)/2 + (64426*ly*Nc^3*z2)/81 + (979*Lmu*ly*Nc^3*z2)/3 - 
     (38*Lmu^2*ly*Nc^3*z2)/3 - 6*Lmu^3*ly*Nc^3*z2 + (247*ly^2*Nc^3*z2)/12 + 
     (437*Lmu*ly^2*Nc^3*z2)/6 + (9*Lmu^2*ly^2*Nc^3*z2)/2 - 22*ly^3*Nc^3*z2 + 
     3*Lmu*ly^3*Nc^3*z2 - (11*ly^4*Nc^3*z2)/6 - (222566*Nf*z2)/729 - 
     (51070*Lmu*Nf*z2)/81 - (422*Lmu^2*Nf*z2)/3 + (128*Lmu^3*Nf*z2)/9 + 
     (35123*ly*Nf*z2)/81 + (370*Lmu*ly*Nf*z2)/3 - (190*Lmu^2*ly*Nf*z2)/3 + 
     (151*ly^2*Nf*z2)/6 + 76*Lmu*ly^2*Nf*z2 - (182*ly^3*Nf*z2)/9 - 
     (41279*Nf*z2)/(324*Nc^2) - (4196*Lmu*Nf*z2)/(27*Nc^2) - 
     (132*Lmu^2*Nf*z2)/Nc^2 - (296*Lmu^3*Nf*z2)/(9*Nc^2) + 
     (10834*ly*Nf*z2)/(27*Nc^2) + (1064*Lmu*ly*Nf*z2)/(3*Nc^2) + 
     (124*Lmu^2*ly*Nf*z2)/Nc^2 - (149*ly^2*Nf*z2)/Nc^2 - 
     (110*Lmu*ly^2*Nf*z2)/Nc^2 + (26*ly^3*Nf*z2)/Nc^2 - 
     (2393377*Nc^2*Nf*z2)/2916 - (19466*Lmu*Nc^2*Nf*z2)/81 + 
     18*Lmu^2*Nc^2*Nf*z2 + (8*Lmu^3*Nc^2*Nf*z2)/3 - 
     (26497*ly*Nc^2*Nf*z2)/81 - 154*Lmu*ly*Nc^2*Nf*z2 + 
     (2*Lmu^2*ly*Nc^2*Nf*z2)/3 + (91*ly^2*Nc^2*Nf*z2)/6 - 
     (52*Lmu*ly^2*Nc^2*Nf*z2)/3 + 6*ly^3*Nc^2*Nf*z2 + 
     (1400*Nf^2*z2)/(27*Nc) + (206*Lmu*Nf^2*z2)/(3*Nc) + 
     (68*Lmu^2*Nf^2*z2)/(3*Nc) - (544*ly*Nf^2*z2)/(9*Nc) - 
     (112*Lmu*ly*Nf^2*z2)/(3*Nc) + (8*ly^2*Nf^2*z2)/Nc + 156*Nc*Nf^2*z2 + 
     62*Lmu*Nc*Nf^2*z2 - (4*Lmu^2*Nc*Nf^2*z2)/3 + (272*ly*Nc*Nf^2*z2)/9 + 
     (56*Lmu*ly*Nc*Nf^2*z2)/3 - 4*ly^2*Nc*Nf^2*z2 - (80*Nf^3*z2)/9 - 
     (16*Lmu*Nf^3*z2)/3 - (((6899*I)/12)*Pi*z2)/Nc^3 + 
     ((12*I)*Lmu*Pi*z2)/Nc^3 + ((45*I)*Lmu^2*Pi*z2)/Nc^3 + 
     ((22*I)*Lmu^3*Pi*z2)/Nc^3 - ((200*I)*ly*Pi*z2)/Nc^3 - 
     ((150*I)*Lmu*ly*Pi*z2)/Nc^3 - ((96*I)*Lmu^2*ly*Pi*z2)/Nc^3 + 
     ((70*I)*ly^2*Pi*z2)/Nc^3 + ((106*I)*Lmu*ly^2*Pi*z2)/Nc^3 - 
     ((33*I)*ly^3*Pi*z2)/Nc^3 - (((36955*I)/108)*Pi*z2)/Nc + 
     ((304*I)*Lmu*Pi*z2)/Nc + (((358*I)/3)*Lmu^2*Pi*z2)/Nc - 
     ((8*I)*Lmu^3*Pi*z2)/Nc - ((447*I)*ly*Pi*z2)/Nc - 
     (((613*I)/3)*Lmu*ly*Pi*z2)/Nc + ((31*I)*Lmu^2*ly*Pi*z2)/Nc + 
     (((341*I)/6)*ly^2*Pi*z2)/Nc - ((35*I)*Lmu*ly^2*Pi*z2)/Nc + 
     (((25*I)/3)*ly^3*Pi*z2)/Nc + ((72853*I)/324)*Nc*Pi*z2 + 
     ((575*I)/3)*Lmu*Nc*Pi*z2 + ((52*I)/3)*Lmu^2*Nc*Pi*z2 - 
     (6*I)*Lmu^3*Nc*Pi*z2 - ((545*I)/18)*ly*Nc*Pi*z2 + 
     ((164*I)/3)*Lmu*ly*Nc*Pi*z2 + (18*I)*Lmu^2*ly*Nc*Pi*z2 - 
     ((172*I)/3)*ly^2*Nc*Pi*z2 - (25*I)*Lmu*ly^2*Nc*Pi*z2 + 
     ((20*I)/3)*ly^3*Nc*Pi*z2 + ((11725*I)/36)*Nc^3*Pi*z2 + 
     ((193*I)/3)*Lmu*Nc^3*Pi*z2 - ((31*I)/3)*Lmu^2*Nc^3*Pi*z2 + 
     ((3259*I)/18)*ly*Nc^3*Pi*z2 + ((149*I)/3)*Lmu*ly*Nc^3*Pi*z2 - 
     (5*I)*Lmu^2*ly*Nc^3*Pi*z2 + ((29*I)/2)*ly^2*Nc^3*Pi*z2 + 
     (10*I)*Lmu*ly^2*Nc^3*Pi*z2 - (2*I)*ly^3*Nc^3*Pi*z2 - 
     ((5797*I)/81)*Nf*Pi*z2 - ((242*I)/3)*Lmu*Nf*Pi*z2 - 
     ((22*I)/3)*Lmu^2*Nf*Pi*z2 + ((659*I)/9)*ly*Nf*Pi*z2 - 
     ((20*I)/3)*Lmu*ly*Nf*Pi*z2 + ((46*I)/3)*ly^2*Nf*Pi*z2 - 
     (((194*I)/27)*Nf*Pi*z2)/Nc^2 - ((60*I)*Lmu*Nf*Pi*z2)/Nc^2 - 
     (((88*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 + ((102*I)*ly*Nf*Pi*z2)/Nc^2 + 
     (((196*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^2 - (((88*I)/3)*ly^2*Nf*Pi*z2)/Nc^2 - 
     ((527*I)/3)*Nc^2*Nf*Pi*z2 - ((110*I)/3)*Lmu*Nc^2*Nf*Pi*z2 + 
     ((10*I)/3)*Lmu^2*Nc^2*Nf*Pi*z2 - ((601*I)/9)*ly*Nc^2*Nf*Pi*z2 - 
     ((44*I)/3)*Lmu*ly*Nc^2*Nf*Pi*z2 - (2*I)*ly^2*Nc^2*Nf*Pi*z2 + 
     (((82*I)/9)*Nf^2*Pi*z2)/Nc + ((8*I)*Lmu*Nf^2*Pi*z2)/Nc - 
     (((112*I)/9)*ly*Nf^2*Pi*z2)/Nc + (30*I)*Nc*Nf^2*Pi*z2 + 
     ((16*I)/3)*Lmu*Nc*Nf^2*Pi*z2 + ((56*I)/9)*ly*Nc*Nf^2*Pi*z2 - 
     ((16*I)/9)*Nf^3*Pi*z2 + (1537*z2^2)/(5*Nc^3) - (87*Lmu*z2^2)/(10*Nc^3) - 
     (841*Lmu^2*z2^2)/(10*Nc^3) + (74*ly*z2^2)/(5*Nc^3) + 
     (1066*Lmu*ly*z2^2)/(5*Nc^3) - (145*ly^2*z2^2)/(2*Nc^3) + 
     (117353*z2^2)/(135*Nc) - (1592*Lmu*z2^2)/(15*Nc) - 
     (521*Lmu^2*z2^2)/(10*Nc) + (7573*ly*z2^2)/(30*Nc) + 
     (207*Lmu*ly*z2^2)/(5*Nc) - (407*ly^2*z2^2)/(20*Nc) - (8062*Nc*z2^2)/45 - 
     (6817*Lmu*Nc*z2^2)/30 - (43*Lmu^2*Nc*z2^2)/10 + (404*ly*Nc*z2^2)/5 + 
     4*Lmu*ly*Nc*z2^2 + 30*ly^2*Nc*z2^2 - (78314*Nc^3*z2^2)/135 - 
     (1349*Lmu*Nc^3*z2^2)/15 + (41*Lmu^2*Nc^3*z2^2)/2 - 
     (989*ly*Nc^3*z2^2)/6 - 41*Lmu*ly*Nc^3*z2^2 - (151*ly^2*Nc^3*z2^2)/20 - 
     (5644*Nf*z2^2)/135 + (758*Lmu*Nf*z2^2)/15 - (156*ly*Nf*z2^2)/5 + 
     (302*Nf*z2^2)/(27*Nc^2) + (293*Lmu*Nf*z2^2)/(15*Nc^2) - 
     (1124*ly*Nf*z2^2)/(15*Nc^2) + (1954*Nc^2*Nf*z2^2)/9 + 
     (389*Lmu*Nc^2*Nf*z2^2)/15 + (608*ly*Nc^2*Nf*z2^2)/15 + 
     (676*Nf^2*z2^2)/(135*Nc) - (2932*Nc*Nf^2*z2^2)/135 - 
     (((127*I)/6)*Pi*z2^2)/Nc^3 - ((I/5)*Lmu*Pi*z2^2)/Nc^3 + 
     (((261*I)/5)*ly*Pi*z2^2)/Nc^3 + (((7033*I)/30)*Pi*z2^2)/Nc + 
     ((38*I)*Lmu*Pi*z2^2)/Nc - (((83*I)/10)*ly*Pi*z2^2)/Nc - 
     ((2673*I)/10)*Nc*Pi*z2^2 - ((557*I)/5)*Lmu*Nc*Pi*z2^2 + 
     (35*I)*ly*Nc*Pi*z2^2 - ((2231*I)/30)*Nc^3*Pi*z2^2 - 
     ((241*I)/10)*ly*Nc^3*Pi*z2^2 + ((502*I)/15)*Nf*Pi*z2^2 - 
     (((119*I)/3)*Nf*Pi*z2^2)/Nc^2 + ((65*I)/3)*Nc^2*Nf*Pi*z2^2 + 
     (30523*z2^3)/(630*Nc^3) - (30479*z2^3)/(90*Nc) + 
     (1064617*Nc*z2^3)/1890 + (44357*Nc^3*z2^3)/1890 - (1984*Nf*z2^3)/35 + 
     (3968*Nf*z2^3)/(35*Nc^2) + (496*Nc^2*Nf*z2^3)/35 + (1277*z3)/(6*Nc^3) + 
     (184*Lmu*z3)/Nc^3 + (71*Lmu^2*z3)/Nc^3 + (12*Lmu^3*z3)/Nc^3 - 
     (279*ly*z3)/Nc^3 - (200*Lmu*ly*z3)/Nc^3 - (68*Lmu^2*ly*z3)/Nc^3 + 
     (19*ly^2*z3)/Nc^3 + (68*Lmu*ly^2*z3)/Nc^3 - (26*ly^3*z3)/Nc^3 + 
     (52669*z3)/(27*Nc) + (1852*Lmu*z3)/(3*Nc) + (544*Lmu^2*z3)/(9*Nc) - 
     (10*Lmu^3*z3)/Nc - (6127*ly*z3)/(18*Nc) - (2206*Lmu*ly*z3)/(9*Nc) + 
     (32*Lmu^2*ly*z3)/Nc + (3683*ly^2*z3)/(18*Nc) - (16*Lmu*ly^2*z3)/Nc + 
     (9*ly^3*z3)/Nc + (595237*Nc*z3)/486 + (1895*Lmu*Nc*z3)/9 - 
     (821*Lmu^2*Nc*z3)/9 - 16*Lmu^3*Nc*z3 - (5057*ly*Nc*z3)/27 + 
     150*Lmu*ly*Nc*z3 + 70*Lmu^2*ly*Nc*z3 - (733*ly^2*Nc*z3)/6 - 
     35*Lmu*ly^2*Nc*z3 - (5*ly^3*Nc*z3)/3 - (85286*Nc^3*z3)/243 - 
     (3233*Lmu*Nc^3*z3)/9 - (362*Lmu^2*Nc^3*z3)/9 + 14*Lmu^3*Nc^3*z3 + 
     (10289*ly*Nc^3*z3)/54 - (62*Lmu*ly*Nc^3*z3)/9 - 34*Lmu^2*ly*Nc^3*z3 + 
     (257*ly^2*Nc^3*z3)/9 + 19*Lmu*ly^2*Nc^3*z3 - (4*ly^3*Nc^3*z3)/3 - 
     (196*Nf*z3)/27 - (1528*Lmu*Nf*z3)/27 + (20*Lmu^2*Nf*z3)/9 + 
     (742*ly*Nf*z3)/9 - 20*Lmu*ly*Nf*z3 + (77*ly^2*Nf*z3)/3 - 
     (43321*Nf*z3)/(81*Nc^2) - (836*Lmu*Nf*z3)/(9*Nc^2) - 
     (94*Lmu^2*Nf*z3)/(9*Nc^2) + (48*ly*Nf*z3)/Nc^2 + 
     (136*Lmu*ly*Nf*z3)/(9*Nc^2) - (316*ly^2*Nf*z3)/(9*Nc^2) + 
     (8755*Nc^2*Nf*z3)/81 + (2812*Lmu*Nc^2*Nf*z3)/27 + 
     (74*Lmu^2*Nc^2*Nf*z3)/9 - (458*ly*Nc^2*Nf*z3)/9 + 
     (80*Lmu*ly*Nc^2*Nf*z3)/9 - (77*ly^2*Nc^2*Nf*z3)/9 - 
     (2960*Nf^2*z3)/(243*Nc) - (92*Lmu*Nf^2*z3)/(27*Nc) - 
     (208*ly*Nf^2*z3)/(27*Nc) - (3196*Nc*Nf^2*z3)/243 - 
     (268*Lmu*Nc*Nf^2*z3)/27 + (104*ly*Nc*Nf^2*z3)/27 + 
     ((255*I)*Pi*z3)/Nc^3 + ((118*I)*Lmu*Pi*z3)/Nc^3 + 
     ((36*I)*Lmu^2*Pi*z3)/Nc^3 - ((88*I)*ly*Pi*z3)/Nc^3 - 
     ((112*I)*Lmu*ly*Pi*z3)/Nc^3 + ((118*I)*ly^2*Pi*z3)/Nc^3 + 
     (((11891*I)/18)*Pi*z3)/Nc + (((1898*I)/9)*Lmu*Pi*z3)/Nc - 
     ((2*I)*Lmu^2*Pi*z3)/Nc - (((2915*I)/9)*ly*Pi*z3)/Nc - 
     ((16*I)*Lmu*ly*Pi*z3)/Nc + (((70*I)/3)*ly^2*Pi*z3)/Nc + 
     (167*I)*Nc*Pi*z3 - ((248*I)/9)*Lmu*Nc*Pi*z3 - (42*I)*Lmu^2*Nc*Pi*z3 + 
     ((259*I)/3)*ly*Nc*Pi*z3 + (102*I)*Lmu*ly*Nc*Pi*z3 - 
     ((175*I)/3)*ly^2*Nc*Pi*z3 - ((9109*I)/54)*Nc^3*Pi*z3 - 
     ((262*I)/3)*Lmu*Nc^3*Pi*z3 + (8*I)*Lmu^2*Nc^3*Pi*z3 + 
     ((452*I)/9)*ly*Nc^3*Pi*z3 - (30*I)*Lmu*ly*Nc^3*Pi*z3 + 
     (15*I)*ly^2*Nc^3*Pi*z3 - ((514*I)/27)*Nf*Pi*z3 + 
     ((68*I)/9)*Lmu*Nf*Pi*z3 - ((10*I)/3)*ly*Nf*Pi*z3 - 
     (((380*I)/3)*Nf*Pi*z3)/Nc^2 - (((188*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 + 
     (((440*I)/9)*ly*Nf*Pi*z3)/Nc^2 + ((1438*I)/27)*Nc^2*Nf*Pi*z3 + 
     ((76*I)/3)*Lmu*Nc^2*Nf*Pi*z3 - ((74*I)/9)*ly*Nc^2*Nf*Pi*z3 - 
     (((188*I)/27)*Nf^2*Pi*z3)/Nc - ((164*I)/27)*Nc*Nf^2*Pi*z3 - 
     (301*z2*z3)/Nc^3 - (220*Lmu*z2*z3)/Nc^3 + (376*ly*z2*z3)/Nc^3 + 
     (1106*z2*z3)/(3*Nc) - (42*Lmu*z2*z3)/Nc - (24*ly*z2*z3)/Nc - 
     421*Nc*z2*z3 + (524*Lmu*Nc*z2*z3)/3 - (430*ly*Nc*z2*z3)/3 + 
     (532*Nc^3*z2*z3)/3 + (46*Lmu*Nc^3*z2*z3)/3 + (26*ly*Nc^3*z2*z3)/3 - 
     16*Nf*z2*z3 - (50*Nf*z2*z3)/(3*Nc^2) - (118*Nc^2*Nf*z2*z3)/3 + 
     ((352*I)*Pi*z2*z3)/Nc^3 + ((104*I)*Pi*z2*z3)/Nc - 
     ((316*I)/3)*Nc*Pi*z2*z3 - (4*I)*Nc^3*Pi*z2*z3 + (212*z3^2)/Nc^3 - 
     (529*z3^2)/(3*Nc) + (427*Nc*z3^2)/9 + (44*Nc^3*z3^2)/9 - 64*Nf*z3^2 + 
     (128*Nf*z3^2)/Nc^2 + 16*Nc^2*Nf*z3^2 + (590*z5)/(3*Nc^3) + 
     (60*Lmu*z5)/Nc^3 + (126*ly*z5)/Nc^3 - (8336*z5)/(9*Nc) - 
     (96*Lmu*z5)/Nc + (49*ly*z5)/Nc - (5983*Nc*z5)/9 - 76*Lmu*Nc*z5 + 
     89*ly*Nc*z5 + (457*Nc^3*z5)/3 + 136*Lmu*Nc^3*z5 - 50*ly*Nc^3*z5 - 
     (92*Nf*z5)/9 + (2308*Nf*z5)/(9*Nc^2) - (572*Nc^2*Nf*z5)/9 - 
     ((338*I)*Pi*z5)/Nc^3 - (((154*I)/3)*Pi*z5)/Nc - ((62*I)/3)*Nc*Pi*z5 + 
     (86*I)*Nc^3*Pi*z5 + y*(-14921/(48*Nc^3) + (2675*Lmu)/(16*Nc^3) + 
       (2251*Lmu^2)/(16*Nc^3) + (311*Lmu^3)/(4*Nc^3) + (41*Lmu^4)/(2*Nc^3) + 
       (7*Lmu^5)/(2*Nc^3) + Lmu^6/(6*Nc^3) + (217*ly)/(2*Nc^3) - 
       (655*Lmu*ly)/(4*Nc^3) - (211*Lmu^2*ly)/Nc^3 - (92*Lmu^3*ly)/Nc^3 - 
       (24*Lmu^4*ly)/Nc^3 - (2*Lmu^5*ly)/Nc^3 + (1715*ly^2)/(16*Nc^3) + 
       (329*Lmu*ly^2)/(4*Nc^3) + (181*Lmu^2*ly^2)/(2*Nc^3) + 
       (40*Lmu^3*ly^2)/Nc^3 + (13*Lmu^4*ly^2)/(2*Nc^3) - 
       (124*ly^3)/(3*Nc^3) - (42*Lmu*ly^3)/Nc^3 - (17*Lmu^2*ly^3)/Nc^3 - 
       (25*Lmu^3*ly^3)/(3*Nc^3) + (41*ly^4)/(3*Nc^3) + (Lmu*ly^4)/Nc^3 + 
       (25*Lmu^2*ly^4)/(6*Nc^3) - (Lmu*ly^5)/(2*Nc^3) - (4*ly^6)/(45*Nc^3) + 
       406237/(1296*Nc) + (397685*Lmu)/(324*Nc) + (958817*Lmu^2)/(1296*Nc) + 
       (18575*Lmu^3)/(108*Nc) + (175*Lmu^4)/(18*Nc) - (49*Lmu^5)/(9*Nc) - 
       Lmu^6/(2*Nc) - (58217*ly)/(108*Nc) - (589801*Lmu*ly)/(648*Nc) - 
       (9773*Lmu^2*ly)/(18*Nc) - (277*Lmu^3*ly)/(3*Nc) + 
       (172*Lmu^4*ly)/(9*Nc) + (5*Lmu^5*ly)/Nc + (1233445*ly^2)/(2592*Nc) + 
       (53593*Lmu*ly^2)/(216*Nc) + (841*Lmu^2*ly^2)/(12*Nc) - 
       (101*Lmu^3*ly^2)/(18*Nc) - (53*Lmu^4*ly^2)/(4*Nc) - 
       (241*ly^3)/(3*Nc) - (23*Lmu*ly^3)/Nc - (9*Lmu^2*ly^3)/(2*Nc) + 
       (14*Lmu^3*ly^3)/Nc + (83*ly^4)/(12*Nc) + (31*Lmu*ly^4)/(12*Nc) - 
       (77*Lmu^2*ly^4)/(12*Nc) - (193*ly^5)/(180*Nc) + (Lmu*ly^5)/Nc + 
       (11*ly^6)/(360*Nc) + (154558987*Nc)/104976 + (14907265*Lmu*Nc)/11664 + 
       (136615*Lmu^2*Nc)/432 - (8419*Lmu^3*Nc)/108 - (305*Lmu^4*Nc)/9 + 
       (7*Lmu^5*Nc)/18 + (Lmu^6*Nc)/2 + (109102*ly*Nc)/729 + 
       (4009*Lmu*ly*Nc)/324 + (410*Lmu^2*ly*Nc)/3 + (2558*Lmu^3*ly*Nc)/27 + 
       (37*Lmu^4*ly*Nc)/3 - 4*Lmu^5*ly*Nc - (47971*ly^2*Nc)/432 - 
       (2983*Lmu*ly^2*Nc)/36 - (1183*Lmu^2*ly^2*Nc)/12 - 
       (139*Lmu^3*ly^2*Nc)/6 + 9*Lmu^4*ly^2*Nc + (185*ly^3*Nc)/3 + 
       53*Lmu*ly^3*Nc + (29*Lmu^2*ly^3*Nc)/2 - (28*Lmu^3*ly^3*Nc)/3 - 
       (3383*ly^4*Nc)/216 - (17*Lmu*ly^4*Nc)/4 + (13*Lmu^2*ly^4*Nc)/3 + 
       (259*ly^5*Nc)/180 - (2*Lmu*ly^5*Nc)/3 - (ly^6*Nc)/36 + 
       (72091055*Nc^3)/104976 + (138896*Lmu*Nc^3)/729 - 
       (102737*Lmu^2*Nc^3)/1296 - (2581*Lmu^3*Nc^3)/108 + (11*Lmu^4*Nc^3)/3 + 
       (14*Lmu^5*Nc^3)/9 - (Lmu^6*Nc^3)/6 + (238879*ly*Nc^3)/2916 + 
       (49831*Lmu*ly*Nc^3)/216 + (1253*Lmu^2*ly*Nc^3)/18 - 
       (496*Lmu^3*ly*Nc^3)/27 - (67*Lmu^4*ly*Nc^3)/9 + Lmu^5*ly*Nc^3 - 
       (241849*ly^2*Nc^3)/2592 - (5693*Lmu*ly^2*Nc^3)/216 + 
       (199*Lmu^2*ly^2*Nc^3)/6 + (103*Lmu^3*ly^2*Nc^3)/9 - 
       (9*Lmu^4*ly^2*Nc^3)/4 - (329*ly^3*Nc^3)/54 - (55*Lmu*ly^3*Nc^3)/3 - 
       (37*Lmu^2*ly^3*Nc^3)/6 + (7*Lmu^3*ly^3*Nc^3)/3 + (577*ly^4*Nc^3)/216 + 
       (2*Lmu*ly^4*Nc^3)/3 - (13*Lmu^2*ly^4*Nc^3)/12 + (11*ly^5*Nc^3)/60 + 
       (Lmu*ly^5*Nc^3)/6 + (ly^6*Nc^3)/144 - (29272339*Nf)/52488 - 
       (1969505*Lmu*Nf)/2916 - (22594*Lmu^2*Nf)/81 - (668*Lmu^3*Nf)/27 + 
       (74*Lmu^4*Nf)/9 + (10*Lmu^5*Nf)/9 + (54463*ly*Nf)/2916 + 
       (24023*Lmu*ly*Nf)/162 + (155*Lmu^2*ly*Nf)/3 - (364*Lmu^3*ly*Nf)/27 - 
       (22*Lmu^4*ly*Nf)/3 - (2879*ly^2*Nf)/72 - (41*Lmu*ly^2*Nf)/2 + 
       (39*Lmu^2*ly^2*Nf)/2 + (31*Lmu^3*ly^2*Nf)/3 - (56*ly^3*Nf)/9 - 
       10*Lmu*ly^3*Nf - 5*Lmu^2*ly^3*Nf + (167*ly^4*Nf)/108 + 
       (Lmu*ly^4*Nf)/2 + (ly^5*Nf)/10 + (127349*Nf)/(972*Nc^2) - 
       (92515*Lmu*Nf)/(648*Nc^2) - (49589*Lmu^2*Nf)/(324*Nc^2) - 
       (1499*Lmu^3*Nf)/(27*Nc^2) - (92*Lmu^4*Nf)/(9*Nc^2) - 
       (5*Lmu^5*Nf)/(9*Nc^2) + (739*ly*Nf)/(18*Nc^2) + 
       (11519*Lmu*ly*Nf)/(81*Nc^2) + (1216*Lmu^2*ly*Nf)/(9*Nc^2) + 
       (136*Lmu^3*ly*Nf)/(3*Nc^2) + (44*Lmu^4*ly*Nf)/(9*Nc^2) - 
       (16307*ly^2*Nf)/(324*Nc^2) - (1283*Lmu*ly^2*Nf)/(27*Nc^2) - 
       (100*Lmu^2*ly^2*Nf)/(3*Nc^2) - (86*Lmu^3*ly^2*Nf)/(9*Nc^2) + 
       (104*ly^3*Nf)/(9*Nc^2) + (10*Lmu*ly^3*Nf)/Nc^2 + 
       (5*Lmu^2*ly^3*Nf)/Nc^2 - (8*ly^4*Nf)/(9*Nc^2) - 
       (Lmu*ly^4*Nf)/(3*Nc^2) - (ly^5*Nf)/(6*Nc^2) - (25794125*Nc^2*Nf)/
        52488 - (1316711*Lmu*Nc^2*Nf)/5832 + (347*Lmu^2*Nc^2*Nf)/108 + 
       (473*Lmu^3*Nc^2*Nf)/27 + 2*Lmu^4*Nc^2*Nf - (5*Lmu^5*Nc^2*Nf)/9 - 
       (35237*ly*Nc^2*Nf)/2916 - (17165*Lmu*ly*Nc^2*Nf)/162 - 
       (499*Lmu^2*ly*Nc^2*Nf)/9 - (88*Lmu^3*ly*Nc^2*Nf)/27 + 
       (22*Lmu^4*ly*Nc^2*Nf)/9 + (22561*ly^2*Nc^2*Nf)/648 + 
       (1157*Lmu*ly^2*Nc^2*Nf)/54 - (7*Lmu^2*ly^2*Nc^2*Nf)/2 - 
       (31*Lmu^3*ly^2*Nc^2*Nf)/9 + (22*ly^3*Nc^2*Nf)/27 + 
       (10*Lmu*ly^3*Nc^2*Nf)/3 + (5*Lmu^2*ly^3*Nc^2*Nf)/3 - 
       (61*ly^4*Nc^2*Nf)/108 - (Lmu*ly^4*Nc^2*Nf)/6 - (ly^5*Nc^2*Nf)/30 + 
       (302815*Nf^2)/(26244*Nc) + (67511*Lmu*Nf^2)/(1458*Nc) + 
       (2707*Lmu^2*Nf^2)/(81*Nc) + (26*Lmu^3*Nf^2)/(3*Nc) + 
       (2*Lmu^4*Nf^2)/(3*Nc) + (4504*ly*Nf^2)/(729*Nc) - 
       (992*Lmu*ly*Nf^2)/(81*Nc) - (40*Lmu^2*ly*Nf^2)/(3*Nc) - 
       (88*Lmu^3*ly*Nf^2)/(27*Nc) + (100*ly^2*Nf^2)/(27*Nc) + 
       (40*Lmu*ly^2*Nf^2)/(9*Nc) + (4*Lmu^2*ly^2*Nf^2)/(3*Nc) - 
       (ly^4*Nf^2)/(27*Nc) + (510788*Nc*Nf^2)/6561 + (42713*Lmu*Nc*Nf^2)/
        729 + (1163*Lmu^2*Nc*Nf^2)/81 - (14*Lmu^3*Nc*Nf^2)/27 - 
       (2*Lmu^4*Nc*Nf^2)/3 - (2252*ly*Nc*Nf^2)/729 + (496*Lmu*ly*Nc*Nf^2)/
        81 + (20*Lmu^2*ly*Nc*Nf^2)/3 + (44*Lmu^3*ly*Nc*Nf^2)/27 - 
       (50*ly^2*Nc*Nf^2)/27 - (20*Lmu*ly^2*Nc*Nf^2)/9 - 
       (2*Lmu^2*ly^2*Nc*Nf^2)/3 + (ly^4*Nc*Nf^2)/54 - (1000*Nf^3)/729 - 
       (200*Lmu*Nf^3)/81 - (40*Lmu^2*Nf^3)/27 - (8*Lmu^3*Nf^3)/27 + 
       (((9785*I)/48)*Pi)/Nc^3 + (((1467*I)/8)*Lmu*Pi)/Nc^3 + 
       (((869*I)/4)*Lmu^2*Pi)/Nc^3 + ((76*I)*Lmu^3*Pi)/Nc^3 + 
       (((35*I)/2)*Lmu^4*Pi)/Nc^3 + (I*Lmu^5*Pi)/Nc^3 - 
       (((1379*I)/8)*ly*Pi)/Nc^3 - (((671*I)/2)*Lmu*ly*Pi)/Nc^3 - 
       ((213*I)*Lmu^2*ly*Pi)/Nc^3 - ((84*I)*Lmu^3*ly*Pi)/Nc^3 - 
       ((9*I)*Lmu^4*ly*Pi)/Nc^3 + (((397*I)/4)*ly^2*Pi)/Nc^3 + 
       ((112*I)*Lmu*ly^2*Pi)/Nc^3 + ((89*I)*Lmu^2*ly^2*Pi)/Nc^3 + 
       ((20*I)*Lmu^3*ly^2*Pi)/Nc^3 - (((116*I)/3)*ly^3*Pi)/Nc^3 - 
       ((38*I)*Lmu*ly^3*Pi)/Nc^3 - (((49*I)/3)*Lmu^2*ly^3*Pi)/Nc^3 + 
       (((13*I)/2)*ly^4*Pi)/Nc^3 + (((19*I)/3)*Lmu*ly^4*Pi)/Nc^3 - 
       (((13*I)/10)*ly^5*Pi)/Nc^3 + (((383905*I)/162)*Pi)/Nc + 
       (((115468*I)/81)*Lmu*Pi)/Nc + (((22709*I)/36)*Lmu^2*Pi)/Nc + 
       (((863*I)/9)*Lmu^3*Pi)/Nc - (((119*I)/9)*Lmu^4*Pi)/Nc - 
       ((2*I)*Lmu^5*Pi)/Nc - (((534541*I)/1296)*ly*Pi)/Nc - 
       (((91067*I)/108)*Lmu*ly*Pi)/Nc - (((1781*I)/6)*Lmu^2*ly*Pi)/Nc + 
       (((179*I)/9)*Lmu^3*ly*Pi)/Nc + (((29*I)/2)*Lmu^4*ly*Pi)/Nc + 
       (((24601*I)/216)*ly^2*Pi)/Nc + (((715*I)/6)*Lmu*ly^2*Pi)/Nc - 
       (((101*I)/6)*Lmu^2*ly^2*Pi)/Nc - (((77*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
       (((94*I)/9)*ly^3*Pi)/Nc + ((4*I)*Lmu*ly^3*Pi)/Nc + 
       (((64*I)/3)*Lmu^2*ly^3*Pi)/Nc - (((59*I)/36)*ly^4*Pi)/Nc - 
       (((17*I)/2)*Lmu*ly^4*Pi)/Nc + (((27*I)/20)*ly^5*Pi)/Nc + 
       ((33426457*I)/11664)*Nc*Pi + ((905969*I)/648)*Lmu*Nc*Pi + 
       ((2593*I)/36)*Lmu^2*Nc*Pi - ((542*I)/9)*Lmu^3*Nc*Pi - 
       ((83*I)/18)*Lmu^4*Nc*Pi + I*Lmu^5*Nc*Pi - ((162031*I)/648)*ly*Nc*Pi + 
       ((10555*I)/54)*Lmu*ly*Nc*Pi + ((2779*I)/18)*Lmu^2*ly*Nc*Pi + 
       ((77*I)/3)*Lmu^3*ly*Nc*Pi - (6*I)*Lmu^4*ly*Nc*Pi + 
       ((12239*I)/108)*ly^2*Nc*Pi - ((121*I)/2)*Lmu*ly^2*Nc*Pi - 
       ((199*I)/6)*Lmu^2*ly^2*Nc*Pi + ((35*I)/3)*Lmu^3*ly^2*Nc*Pi - 
       ((569*I)/54)*ly^3*Nc*Pi + ((40*I)/3)*Lmu*ly^3*Nc*Pi - 
       ((35*I)/3)*Lmu^2*ly^3*Nc*Pi + ((5*I)/4)*ly^4*Nc*Pi + 
       ((11*I)/2)*Lmu*ly^4*Nc*Pi - I*ly^5*Nc*Pi + ((264821*I)/972)*Nc^3*Pi + 
       ((11689*I)/162)*Lmu*Nc^3*Pi - ((25*I)/12)*Lmu^2*Nc^3*Pi - 
       ((100*I)/27)*Lmu^3*Nc^3*Pi + (I/3)*Lmu^4*Nc^3*Pi + 
       ((57137*I)/1296)*ly*Nc^3*Pi + ((9343*I)/108)*Lmu*ly*Nc^3*Pi + 
       ((101*I)/9)*Lmu^2*ly*Nc^3*Pi - ((62*I)/9)*Lmu^3*ly*Nc^3*Pi + 
       (I/2)*Lmu^4*ly*Nc^3*Pi - ((9641*I)/216)*ly^2*Nc^3*Pi + 
       ((34*I)/3)*Lmu*ly^2*Nc^3*Pi + ((95*I)/6)*Lmu^2*ly^2*Nc^3*Pi - 
       (2*I)*Lmu^3*ly^2*Nc^3*Pi - ((413*I)/54)*ly^3*Nc^3*Pi - 
       ((29*I)/3)*Lmu*ly^3*Nc^3*Pi + ((8*I)/3)*Lmu^2*ly^3*Nc^3*Pi + 
       ((19*I)/12)*ly^4*Nc^3*Pi - ((4*I)/3)*Lmu*ly^4*Nc^3*Pi + 
       ((5*I)/24)*ly^5*Nc^3*Pi - ((753311*I)/729)*Nf*Pi - 
       ((39985*I)/54)*Lmu*Nf*Pi - ((1273*I)/9)*Lmu^2*Nf*Pi + 
       ((68*I)/9)*Lmu^3*Nf*Pi + ((28*I)/9)*Lmu^4*Nf*Pi + 
       ((11551*I)/324)*ly*Nf*Pi + ((1351*I)/27)*Lmu*ly*Nf*Pi - 
       ((133*I)/9)*Lmu^2*ly*Nf*Pi - (14*I)*Lmu^3*ly*Nf*Pi - 
       ((1411*I)/54)*ly^2*Nf*Pi + ((43*I)/3)*Lmu*ly^2*Nf*Pi + 
       ((53*I)/3)*Lmu^2*ly^2*Nf*Pi - ((127*I)/27)*ly^3*Nf*Pi - 
       (8*I)*Lmu*ly^3*Nf*Pi + ((19*I)/18)*ly^4*Nf*Pi - 
       (((192595*I)/648)*Nf*Pi)/Nc^2 - (((48293*I)/162)*Lmu*Nf*Pi)/Nc^2 - 
       (((1457*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - (((368*I)/9)*Lmu^3*Nf*Pi)/Nc^2 - 
       (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + (((23579*I)/162)*ly*Nf*Pi)/Nc^2 + 
       (((5726*I)/27)*Lmu*ly*Nf*Pi)/Nc^2 + (((328*I)/3)*Lmu^2*ly*Nf*Pi)/
        Nc^2 + (((148*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^2 - (((1403*I)/27)*ly^2*Nf*Pi)/
        Nc^2 - (((158*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^2 - 
       (((56*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^2 + (((82*I)/9)*ly^3*Nf*Pi)/Nc^2 + 
       (((26*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^2 - (((4*I)/3)*ly^4*Nf*Pi)/Nc^2 - 
       ((462395*I)/1944)*Nc^2*Nf*Pi - ((8062*I)/81)*Lmu*Nc^2*Nf*Pi - 
       ((26*I)/9)*Lmu^2*Nc^2*Nf*Pi + ((128*I)/27)*Lmu^3*Nc^2*Nf*Pi - 
       (I/3)*Lmu^4*Nc^2*Nf*Pi - ((3923*I)/108)*ly*Nc^2*Nf*Pi - 
       ((1837*I)/27)*Lmu*ly*Nc^2*Nf*Pi - ((151*I)/9)*Lmu^2*ly*Nc^2*Nf*Pi + 
       ((26*I)/9)*Lmu^3*ly*Nc^2*Nf*Pi + ((1289*I)/54)*ly^2*Nc^2*Nf*Pi + 
       (3*I)*Lmu*ly^2*Nc^2*Nf*Pi - ((16*I)/3)*Lmu^2*ly^2*Nc^2*Nf*Pi + 
       ((29*I)/27)*ly^3*Nc^2*Nf*Pi + ((8*I)/3)*Lmu*ly^3*Nc^2*Nf*Pi - 
       (I/3)*ly^4*Nc^2*Nf*Pi + (((99911*I)/1458)*Nf^2*Pi)/Nc + 
       (((6278*I)/81)*Lmu*Nf^2*Pi)/Nc + ((26*I)*Lmu^2*Nf^2*Pi)/Nc + 
       (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc - (((392*I)/81)*ly*Nf^2*Pi)/Nc - 
       (((160*I)/9)*Lmu*ly*Nf^2*Pi)/Nc - (((64*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc + 
       (((40*I)/9)*ly^2*Nf^2*Pi)/Nc + (((8*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc - 
       (((4*I)/27)*ly^3*Nf^2*Pi)/Nc + ((13487*I)/243)*Nc*Nf^2*Pi + 
       ((2822*I)/81)*Lmu*Nc*Nf^2*Pi + ((46*I)/9)*Lmu^2*Nc*Nf^2*Pi - 
       ((28*I)/27)*Lmu^3*Nc*Nf^2*Pi + ((196*I)/81)*ly*Nc*Nf^2*Pi + 
       ((80*I)/9)*Lmu*ly*Nc*Nf^2*Pi + ((32*I)/9)*Lmu^2*ly*Nc*Nf^2*Pi - 
       ((20*I)/9)*ly^2*Nc*Nf^2*Pi - ((4*I)/3)*Lmu*ly^2*Nc*Nf^2*Pi + 
       ((2*I)/27)*ly^3*Nc*Nf^2*Pi - ((200*I)/81)*Nf^3*Pi - 
       ((80*I)/27)*Lmu*Nf^3*Pi - ((8*I)/9)*Lmu^2*Nf^3*Pi - 
       (48827*z2)/(48*Nc^3) - (4499*Lmu*z2)/(4*Nc^3) - (630*Lmu^2*z2)/Nc^3 - 
       (211*Lmu^3*z2)/Nc^3 - (31*Lmu^4*z2)/(2*Nc^3) + (1119*ly*z2)/Nc^3 + 
       (1092*Lmu*ly*z2)/Nc^3 + (660*Lmu^2*ly*z2)/Nc^3 + 
       (100*Lmu^3*ly*z2)/Nc^3 - (274*ly^2*z2)/Nc^3 - (499*Lmu*ly^2*z2)/Nc^3 - 
       (154*Lmu^2*ly^2*z2)/Nc^3 + (87*ly^3*z2)/Nc^3 + 
       (105*Lmu*ly^3*z2)/Nc^3 - (64*ly^4*z2)/(3*Nc^3) - 
       (5770613*z2)/(1296*Nc) - (481325*Lmu*z2)/(108*Nc) - 
       (3673*Lmu^2*z2)/(3*Nc) + (109*Lmu^3*z2)/(9*Nc) + 
       (35*Lmu^4*z2)/(2*Nc) + (105635*ly*z2)/(54*Nc) + 
       (5885*Lmu*ly*z2)/(3*Nc) + (122*Lmu^2*ly*z2)/Nc - (90*Lmu^3*ly*z2)/Nc - 
       (1209*ly^2*z2)/(2*Nc) - (239*Lmu*ly^2*z2)/(2*Nc) + 
       (263*Lmu^2*ly^2*z2)/(2*Nc) + (235*ly^3*z2)/(9*Nc) - 
       (84*Lmu*ly^3*z2)/Nc + (221*ly^4*z2)/(12*Nc) - (73920983*Nc*z2)/11664 - 
       (747631*Lmu*Nc*z2)/324 + 44*Lmu^2*Nc*z2 + (515*Lmu^3*Nc*z2)/9 - 
       (Lmu^4*Nc*z2)/2 - (30517*ly*Nc*z2)/81 - (1999*Lmu*ly*Nc*z2)/3 - 
       (673*Lmu^2*ly*Nc*z2)/3 + 8*Lmu^3*ly*Nc*z2 + (739*ly^2*Nc*z2)/4 + 
       215*Lmu*ly^2*Nc*z2 - 23*Lmu^2*ly^2*Nc*z2 - (149*ly^3*Nc*z2)/3 + 
       26*Lmu*ly^3*Nc*z2 - (41*ly^4*Nc*z2)/6 - (1184971*Nc^3*z2)/11664 - 
       (23087*Lmu*Nc^3*z2)/324 + (79*Lmu^2*Nc^3*z2)/3 + 
       (17*Lmu^3*Nc^3*z2)/3 - (3*Lmu^4*Nc^3*z2)/2 - (58517*ly*Nc^3*z2)/162 - 
       (632*Lmu*ly*Nc^3*z2)/3 + (11*Lmu^2*ly*Nc^3*z2)/3 + 
       6*Lmu^3*ly*Nc^3*z2 + (179*ly^2*Nc^3*z2)/4 - (329*Lmu*ly^2*Nc^3*z2)/6 - 
       (9*Lmu^2*ly^2*Nc^3*z2)/2 + 22*ly^3*Nc^3*z2 - 3*Lmu*ly^3*Nc^3*z2 + 
       (11*ly^4*Nc^3*z2)/6 + (2063066*Nf*z2)/729 + (97942*Lmu*Nf*z2)/81 + 
       (278*Lmu^2*Nf*z2)/3 - (128*Lmu^3*Nf*z2)/9 - (17708*ly*Nf*z2)/81 - 
       14*Lmu*ly*Nf*z2 + (190*Lmu^2*ly*Nf*z2)/3 - (67*ly^2*Nf*z2)/6 - 
       76*Lmu*ly^2*Nf*z2 + (182*ly^3*Nf*z2)/9 + (140543*Nf*z2)/(324*Nc^2) + 
       (26408*Lmu*Nf*z2)/(27*Nc^2) + (1072*Lmu^2*Nf*z2)/(3*Nc^2) + 
       (296*Lmu^3*Nf*z2)/(9*Nc^2) - (11320*ly*Nf*z2)/(27*Nc^2) - 
       (1652*Lmu*ly*Nf*z2)/(3*Nc^2) - (124*Lmu^2*ly*Nf*z2)/Nc^2 + 
       (473*ly^2*Nf*z2)/(3*Nc^2) + (110*Lmu*ly^2*Nf*z2)/Nc^2 - 
       (26*ly^3*Nf*z2)/Nc^2 + (994993*Nc^2*Nf*z2)/2916 + 
       (11582*Lmu*Nc^2*Nf*z2)/81 - (38*Lmu^2*Nc^2*Nf*z2)/3 - 
       (8*Lmu^3*Nc^2*Nf*z2)/3 + (15670*ly*Nc^2*Nf*z2)/81 + 
       (382*Lmu*ly*Nc^2*Nf*z2)/3 - (2*Lmu^2*ly*Nc^2*Nf*z2)/3 - 
       (51*ly^2*Nc^2*Nf*z2)/2 + (52*Lmu*ly^2*Nc^2*Nf*z2)/3 - 
       6*ly^3*Nc^2*Nf*z2 - (6248*Nf^2*z2)/(27*Nc) - (446*Lmu*Nf^2*z2)/
        (3*Nc) - (68*Lmu^2*Nf^2*z2)/(3*Nc) + (400*ly*Nf^2*z2)/(9*Nc) + 
       (112*Lmu*ly*Nf^2*z2)/(3*Nc) - (8*ly^2*Nf^2*z2)/Nc - 
       (1052*Nc*Nf^2*z2)/9 - (154*Lmu*Nc*Nf^2*z2)/3 + 
       (4*Lmu^2*Nc*Nf^2*z2)/3 - (200*ly*Nc*Nf^2*z2)/9 - 
       (56*Lmu*ly*Nc*Nf^2*z2)/3 + 4*ly^2*Nc*Nf^2*z2 + (80*Nf^3*z2)/9 + 
       (16*Lmu*Nf^3*z2)/3 - (((4309*I)/12)*Pi*z2)/Nc^3 - 
       ((386*I)*Lmu*Pi*z2)/Nc^3 - ((213*I)*Lmu^2*Pi*z2)/Nc^3 - 
       ((22*I)*Lmu^3*Pi*z2)/Nc^3 + ((188*I)*ly*Pi*z2)/Nc^3 + 
       ((398*I)*Lmu*ly*Pi*z2)/Nc^3 + ((96*I)*Lmu^2*ly*Pi*z2)/Nc^3 - 
       ((187*I)*ly^2*Pi*z2)/Nc^3 - ((106*I)*Lmu*ly^2*Pi*z2)/Nc^3 + 
       ((33*I)*ly^3*Pi*z2)/Nc^3 - (((183761*I)/108)*Pi*z2)/Nc - 
       ((935*I)*Lmu*Pi*z2)/Nc - (((301*I)/3)*Lmu^2*Pi*z2)/Nc + 
       ((8*I)*Lmu^3*Pi*z2)/Nc + (((2806*I)/3)*ly*Pi*z2)/Nc + 
       (((679*I)/3)*Lmu*ly*Pi*z2)/Nc - ((31*I)*Lmu^2*ly*Pi*z2)/Nc - 
       (((265*I)/2)*ly^2*Pi*z2)/Nc + ((35*I)*Lmu*ly^2*Pi*z2)/Nc - 
       (((25*I)/3)*ly^3*Pi*z2)/Nc - ((291823*I)/324)*Nc*Pi*z2 - 
       ((605*I)/3)*Lmu*Nc*Pi*z2 - ((22*I)/3)*Lmu^2*Nc*Pi*z2 + 
       (6*I)*Lmu^3*Nc*Pi*z2 - ((5683*I)/18)*ly*Nc*Pi*z2 - 
       ((428*I)/3)*Lmu*ly*Nc*Pi*z2 - (18*I)*Lmu^2*ly*Nc*Pi*z2 + 
       (115*I)*ly^2*Nc*Pi*z2 + (25*I)*Lmu*ly^2*Nc*Pi*z2 - 
       ((20*I)/3)*ly^3*Nc*Pi*z2 - ((9839*I)/36)*Nc^3*Pi*z2 - 
       ((202*I)/3)*Lmu*Nc^3*Pi*z2 + ((28*I)/3)*Lmu^2*Nc^3*Pi*z2 - 
       ((1393*I)/18)*ly*Nc^3*Pi*z2 - ((143*I)/3)*Lmu*ly*Nc^3*Pi*z2 + 
       (5*I)*Lmu^2*ly*Nc^3*Pi*z2 - ((7*I)/2)*ly^2*Nc^3*Pi*z2 - 
       (10*I)*Lmu*ly^2*Nc^3*Pi*z2 + (2*I)*ly^3*Nc^3*Pi*z2 + 
       ((28504*I)/81)*Nf*Pi*z2 + ((266*I)/3)*Lmu*Nf*Pi*z2 + 
       ((22*I)/3)*Lmu^2*Nf*Pi*z2 - ((59*I)/9)*ly*Nf*Pi*z2 + 
       ((20*I)/3)*Lmu*ly*Nf*Pi*z2 - ((46*I)/3)*ly^2*Nf*Pi*z2 + 
       (((7736*I)/27)*Nf*Pi*z2)/Nc^2 + ((208*I)*Lmu*Nf*Pi*z2)/Nc^2 + 
       (((88*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - ((206*I)*ly*Nf*Pi*z2)/Nc^2 - 
       (((196*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc^2 + (((88*I)/3)*ly^2*Nf*Pi*z2)/Nc^2 + 
       ((1334*I)/9)*Nc^2*Nf*Pi*z2 + ((110*I)/3)*Lmu*Nc^2*Nf*Pi*z2 - 
       ((10*I)/3)*Lmu^2*Nc^2*Nf*Pi*z2 + ((415*I)/9)*ly*Nc^2*Nf*Pi*z2 + 
       ((44*I)/3)*Lmu*ly*Nc^2*Nf*Pi*z2 + (2*I)*ly^2*Nc^2*Nf*Pi*z2 - 
       (((322*I)/9)*Nf^2*Pi*z2)/Nc - ((8*I)*Lmu*Nf^2*Pi*z2)/Nc + 
       (((112*I)/9)*ly*Nf^2*Pi*z2)/Nc - ((238*I)/9)*Nc*Nf^2*Pi*z2 - 
       ((16*I)/3)*Lmu*Nc*Nf^2*Pi*z2 - ((56*I)/9)*ly*Nc*Nf^2*Pi*z2 + 
       ((16*I)/9)*Nf^3*Pi*z2 + (306*z2^2)/Nc^3 + (5099*Lmu*z2^2)/(10*Nc^3) + 
       (841*Lmu^2*z2^2)/(10*Nc^3) - (2473*ly*z2^2)/(5*Nc^3) - 
       (1066*Lmu*ly*z2^2)/(5*Nc^3) + (145*ly^2*z2^2)/(2*Nc^3) + 
       (109339*z2^2)/(135*Nc) + (4844*Lmu*z2^2)/(15*Nc) + 
       (157*Lmu^2*z2^2)/(2*Nc) - (3146*ly*z2^2)/(15*Nc) - 
       (471*Lmu*ly*z2^2)/(5*Nc) + (407*ly^2*z2^2)/(20*Nc) + 
       (51112*Nc*z2^2)/45 + (3137*Lmu*Nc*z2^2)/6 - (221*Lmu^2*Nc*z2^2)/10 + 
       (472*ly*Nc*z2^2)/5 - 4*Lmu*ly*Nc*z2^2 - 30*ly^2*Nc*z2^2 + 
       (61853*Nc^3*z2^2)/135 + (1349*Lmu*Nc^3*z2^2)/15 - 
       (41*Lmu^2*Nc^3*z2^2)/2 + (1673*ly*Nc^3*z2^2)/15 + 
       41*Lmu*ly*Nc^3*z2^2 + (151*ly^2*Nc^3*z2^2)/20 - (32786*Nf*z2^2)/135 - 
       (310*Lmu*Nf*z2^2)/3 + (156*ly*Nf*z2^2)/5 - (23002*Nf*z2^2)/
        (135*Nc^2) - (293*Lmu*Nf*z2^2)/(15*Nc^2) + (1124*ly*Nf*z2^2)/
        (15*Nc^2) - (8612*Nc^2*Nf*z2^2)/45 - (389*Lmu*Nc^2*Nf*z2^2)/15 - 
       (608*ly*Nc^2*Nf*z2^2)/15 - (676*Nf^2*z2^2)/(135*Nc) + 
       (2932*Nc*Nf^2*z2^2)/135 + (((2957*I)/30)*Pi*z2^2)/Nc^3 + 
       ((I/5)*Lmu*Pi*z2^2)/Nc^3 - (((261*I)/5)*ly*Pi*z2^2)/Nc^3 + 
       (((1211*I)/15)*Pi*z2^2)/Nc + (((74*I)/5)*Lmu*Pi*z2^2)/Nc - 
       (((65*I)/2)*ly*Pi*z2^2)/Nc + ((3937*I)/30)*Nc*Pi*z2^2 + 
       ((557*I)/5)*Lmu*Nc*Pi*z2^2 - (35*I)*ly*Nc*Pi*z2^2 + 
       ((856*I)/15)*Nc^3*Pi*z2^2 + ((241*I)/10)*ly*Nc^3*Pi*z2^2 - 
       ((98*I)/3)*Nf*Pi*z2^2 - (((317*I)/15)*Nf*Pi*z2^2)/Nc^2 - 
       ((65*I)/3)*Nc^2*Nf*Pi*z2^2 - (18139*z2^3)/(630*Nc^3) + 
       (202697*z2^3)/(630*Nc) - (73949*Nc*z2^3)/378 - 
       (285413*Nc^3*z2^3)/1890 - (3968*Nf*z2^3)/35 + 
       (7936*Nf*z2^3)/(35*Nc^2) + (992*Nc^2*Nf*z2^3)/35 + 
       (2953*z3)/(6*Nc^3) - (240*Lmu*z3)/Nc^3 - (99*Lmu^2*z3)/Nc^3 - 
       (12*Lmu^3*z3)/Nc^3 - (7*ly*z3)/Nc^3 + (176*Lmu*ly*z3)/Nc^3 + 
       (68*Lmu^2*ly*z3)/Nc^3 - (101*ly^2*z3)/Nc^3 - (68*Lmu*ly^2*z3)/Nc^3 + 
       (26*ly^3*z3)/Nc^3 - (10127*z3)/(54*Nc) - (5728*Lmu*z3)/(9*Nc) - 
       (832*Lmu^2*z3)/(9*Nc) + (10*Lmu^3*z3)/Nc + (2141*ly*z3)/(2*Nc) + 
       (3214*Lmu*ly*z3)/(9*Nc) - (32*Lmu^2*ly*z3)/Nc - 
       (4469*ly^2*z3)/(18*Nc) + (16*Lmu*ly^2*z3)/Nc - (9*ly^3*z3)/Nc - 
       (686533*Nc*z3)/486 - (1615*Lmu*Nc*z3)/9 + (1325*Lmu^2*Nc*z3)/9 + 
       16*Lmu^3*Nc*z3 - (2530*ly*Nc*z3)/27 - 168*Lmu*ly*Nc*z3 - 
       70*Lmu^2*ly*Nc*z3 + (947*ly^2*Nc*z3)/6 + 35*Lmu*ly^2*Nc*z3 + 
       (5*ly^3*Nc*z3)/3 + (295987*Nc^3*z3)/486 + (2945*Lmu*Nc^3*z3)/9 + 
       (398*Lmu^2*Nc^3*z3)/9 - 14*Lmu^3*Nc^3*z3 - (11429*ly*Nc^3*z3)/54 - 
       (136*Lmu*ly*Nc^3*z3)/9 + 34*Lmu^2*ly*Nc^3*z3 - (212*ly^2*Nc^3*z3)/9 - 
       19*Lmu*ly^2*Nc^3*z3 + (4*ly^3*Nc^3*z3)/3 + (9352*Nf*z3)/27 + 
       (688*Lmu*Nf*z3)/27 - (20*Lmu^2*Nf*z3)/9 - (520*ly*Nf*z3)/9 + 
       20*Lmu*ly*Nf*z3 - (77*ly^2*Nf*z3)/3 - (26951*Nf*z3)/(81*Nc^2) + 
       (28*Lmu*Nf*z3)/Nc^2 + (94*Lmu^2*Nf*z3)/(9*Nc^2) - 
       (1672*ly*Nf*z3)/(9*Nc^2) - (136*Lmu*ly*Nf*z3)/(9*Nc^2) + 
       (316*ly^2*Nf*z3)/(9*Nc^2) - (17053*Nc^2*Nf*z3)/81 - 
       (2596*Lmu*Nc^2*Nf*z3)/27 - (74*Lmu^2*Nc^2*Nf*z3)/9 + 
       58*ly*Nc^2*Nf*z3 - (80*Lmu*ly*Nc^2*Nf*z3)/9 + (77*ly^2*Nc^2*Nf*z3)/9 + 
       (224*Nf^2*z3)/(243*Nc) + (92*Lmu*Nf^2*z3)/(27*Nc) + 
       (208*ly*Nf^2*z3)/(27*Nc) + (3412*Nc*Nf^2*z3)/243 + 
       (268*Lmu*Nc*Nf^2*z3)/27 - (104*ly*Nc*Nf^2*z3)/27 + 
       ((189*I)*Pi*z3)/Nc^3 - ((198*I)*Lmu*Pi*z3)/Nc^3 - 
       ((36*I)*Lmu^2*Pi*z3)/Nc^3 + ((324*I)*ly*Pi*z3)/Nc^3 + 
       ((112*I)*Lmu*ly*Pi*z3)/Nc^3 - ((118*I)*ly^2*Pi*z3)/Nc^3 - 
       (((18389*I)/18)*Pi*z3)/Nc - (((2690*I)/9)*Lmu*Pi*z3)/Nc - 
       ((22*I)*Lmu^2*Pi*z3)/Nc + (((4115*I)/9)*ly*Pi*z3)/Nc + 
       ((64*I)*Lmu*ly*Pi*z3)/Nc - (((70*I)/3)*ly^2*Pi*z3)/Nc - 
       ((8786*I)/9)*Nc*Pi*z3 - ((634*I)/9)*Lmu*Nc*Pi*z3 + 
       (66*I)*Lmu^2*Nc*Pi*z3 - ((257*I)/3)*ly*Nc*Pi*z3 - 
       (102*I)*Lmu*ly*Nc*Pi*z3 + ((175*I)/3)*ly^2*Nc*Pi*z3 + 
       ((6241*I)/54)*Nc^3*Pi*z3 + ((220*I)/3)*Lmu*Nc^3*Pi*z3 - 
       (8*I)*Lmu^2*Nc^3*Pi*z3 - ((560*I)/9)*ly*Nc^3*Pi*z3 + 
       (30*I)*Lmu*ly*Nc^3*Pi*z3 - (15*I)*ly^2*Nc^3*Pi*z3 + 
       ((2464*I)/27)*Nf*Pi*z3 + ((364*I)/9)*Lmu*Nf*Pi*z3 + 
       ((10*I)/3)*ly*Nf*Pi*z3 + (((500*I)/3)*Nf*Pi*z3)/Nc^2 + 
       (((188*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 - (((440*I)/9)*ly*Nf*Pi*z3)/Nc^2 - 
       ((1030*I)/27)*Nc^2*Nf*Pi*z3 - ((76*I)/3)*Lmu*Nc^2*Nf*Pi*z3 + 
       ((74*I)/9)*ly*Nc^2*Nf*Pi*z3 + (((188*I)/27)*Nf^2*Pi*z3)/Nc + 
       ((164*I)/27)*Nc*Nf^2*Pi*z3 + (997*z2*z3)/Nc^3 + (220*Lmu*z2*z3)/Nc^3 - 
       (376*ly*z2*z3)/Nc^3 + (314*z2*z3)/Nc + (330*Lmu*z2*z3)/Nc - 
       (120*ly*z2*z3)/Nc + 717*Nc*z2*z3 - (524*Lmu*Nc*z2*z3)/3 + 
       (430*ly*Nc*z2*z3)/3 - (376*Nc^3*z2*z3)/3 - (46*Lmu*Nc^3*z2*z3)/3 - 
       (26*ly*Nc^3*z2*z3)/3 - 272*Nf*z2*z3 + (434*Nf*z2*z3)/(3*Nc^2) + 
       (118*Nc^2*Nf*z2*z3)/3 - ((400*I)*Pi*z2*z3)/Nc^3 - 
       ((8*I)*Pi*z2*z3)/Nc + ((892*I)/3)*Nc*Pi*z2*z3 + (4*I)*Nc^3*Pi*z2*z3 - 
       (236*z3^2)/Nc^3 + (133*z3^2)/(3*Nc) + (2273*Nc*z3^2)/9 - 
       (1340*Nc^3*z3^2)/9 - 128*Nf*z3^2 + (256*Nf*z3^2)/Nc^2 + 
       32*Nc^2*Nf*z3^2 + (676*z5)/(3*Nc^3) - (60*Lmu*z5)/Nc^3 - 
       (126*ly*z5)/Nc^3 + (3077*z5)/(9*Nc) + (96*Lmu*z5)/Nc + (11*ly*z5)/Nc + 
       (1360*Nc*z5)/9 + 76*Lmu*Nc*z5 - 89*ly*Nc*z5 - (349*Nc^3*z5)/3 - 
       136*Lmu*Nc^3*z5 + 50*ly*Nc^3*z5 + (2072*Nf*z5)/9 - 
       (4468*Nf*z5)/(9*Nc^2) + (572*Nc^2*Nf*z5)/9 - ((142*I)*Pi*z5)/Nc^3 - 
       (((818*I)/3)*Pi*z5)/Nc + ((1574*I)/3)*Nc*Pi*z5 - (86*I)*Nc^3*Pi*z5), 
    152592883/104976 + (11290669*Lmu)/11664 + (68983*Lmu^2)/432 - 
     (4451*Lmu^3)/108 - 19*Lmu^4 - (29*Lmu^5)/18 + Lmu^6/2 - 
     (5929897*ly)/11664 - (27115*Lmu*ly)/72 - (1079*Lmu^2*ly)/18 + 
     (646*Lmu^3*ly)/27 + (125*Lmu^4*ly)/18 - Lmu^5*ly + (388945*ly^2)/2592 + 
     (13309*Lmu*ly^2)/216 - (5*Lmu^2*ly^2)/2 - (25*Lmu^3*ly^2)/9 + 
     (Lmu^4*ly^2)/4 - (121*ly^3)/27 + (8*Lmu*ly^3)/3 - (Lmu^2*ly^3)/3 - 
     (473*ly^4)/108 - (2*Lmu*ly^4)/3 + (Lmu^2*ly^4)/12 + (13*ly^5)/30 - 
     ly^6/90 + 5599/(48*Nc^4) + (1495*Lmu)/(16*Nc^4) + 
     (1051*Lmu^2)/(16*Nc^4) + (111*Lmu^3)/(4*Nc^4) + (17*Lmu^4)/(2*Nc^4) + 
     (3*Lmu^5)/(2*Nc^4) + Lmu^6/(6*Nc^4) - (1219*ly)/(16*Nc^4) - 
     (793*Lmu*ly)/(8*Nc^4) - (63*Lmu^2*ly)/Nc^4 - (28*Lmu^3*ly)/Nc^4 - 
     (13*Lmu^4*ly)/(2*Nc^4) - (Lmu^5*ly)/Nc^4 + (827*ly^2)/(32*Nc^4) + 
     (285*Lmu*ly^2)/(8*Nc^4) + (113*Lmu^2*ly^2)/(4*Nc^4) + 
     (19*Lmu^3*ly^2)/(2*Nc^4) + (9*Lmu^4*ly^2)/(4*Nc^4) - 
     (23*ly^3)/(6*Nc^4) - (9*Lmu*ly^3)/Nc^4 - (16*Lmu^2*ly^3)/(3*Nc^4) - 
     (7*Lmu^3*ly^3)/(3*Nc^4) + (7*ly^4)/(24*Nc^4) + (11*Lmu*ly^4)/(12*Nc^4) + 
     (13*Lmu^2*ly^4)/(12*Nc^4) + ly^5/(24*Nc^4) - (Lmu*ly^5)/(6*Nc^4) - 
     ly^6/(144*Nc^4) + 832741/(1296*Nc^2) + (7955*Lmu)/(12*Nc^2) + 
     (429473*Lmu^2)/(1296*Nc^2) + (9359*Lmu^3)/(108*Nc^2) + 
     (41*Lmu^4)/(6*Nc^2) - (13*Lmu^5)/(9*Nc^2) - Lmu^6/(2*Nc^2) - 
     (145709*ly)/(324*Nc^2) - (82817*Lmu*ly)/(162*Nc^2) - 
     (4207*Lmu^2*ly)/(18*Nc^2) - (407*Lmu^3*ly)/(9*Nc^2) - 
     (4*Lmu^4*ly)/(9*Nc^2) + (2*Lmu^5*ly)/Nc^2 + (90593*ly^2)/(648*Nc^2) + 
     (7411*Lmu*ly^2)/(54*Nc^2) + (737*Lmu^2*ly^2)/(12*Nc^2) + 
     (143*Lmu^3*ly^2)/(18*Nc^2) - (5*Lmu^4*ly^2)/(2*Nc^2) - 
     (761*ly^3)/(54*Nc^2) - (24*Lmu*ly^3)/Nc^2 - (11*Lmu^2*ly^3)/(2*Nc^2) + 
     (Lmu^3*ly^3)/Nc^2 + (67*ly^4)/(72*Nc^2) - (Lmu*ly^4)/(4*Nc^2) - 
     (Lmu^2*ly^4)/(6*Nc^2) + (11*ly^5)/(20*Nc^2) + (Lmu*ly^5)/(6*Nc^2) - 
     (11*ly^6)/(180*Nc^2) + (59208167*Nc^2)/104976 + (96128*Lmu*Nc^2)/729 - 
     (93233*Lmu^2*Nc^2)/1296 - (2581*Lmu^3*Nc^2)/108 + (11*Lmu^4*Nc^2)/3 + 
     (14*Lmu^5*Nc^2)/9 - (Lmu^6*Nc^2)/6 - (145*Nf)/(972*Nc^3) - 
     (19321*Lmu*Nf)/(216*Nc^3) - (22013*Lmu^2*Nf)/(324*Nc^3) - 
     (707*Lmu^3*Nf)/(27*Nc^3) - (16*Lmu^4*Nf)/(3*Nc^3) - 
     (5*Lmu^5*Nf)/(9*Nc^3) + (9607*ly*Nf)/(162*Nc^3) + 
     (13565*Lmu*ly*Nf)/(162*Nc^3) + (482*Lmu^2*ly*Nf)/(9*Nc^3) + 
     (146*Lmu^3*ly*Nf)/(9*Nc^3) + (22*Lmu^4*ly*Nf)/(9*Nc^3) - 
     (10163*ly^2*Nf)/(648*Nc^3) - (1351*Lmu*ly^2*Nf)/(54*Nc^3) - 
     (85*Lmu^2*ly^2*Nf)/(6*Nc^3) - (31*Lmu^3*ly^2*Nf)/(9*Nc^3) + 
     (49*ly^3*Nf)/(27*Nc^3) + (4*Lmu*ly^3*Nf)/Nc^3 + 
     (5*Lmu^2*ly^3*Nf)/(3*Nc^3) - (5*ly^4*Nf)/(36*Nc^3) - 
     (Lmu*ly^4*Nf)/(6*Nc^3) - (ly^5*Nf)/(30*Nc^3) - 
     (28767799*Nf)/(52488*Nc) - (1413773*Lmu*Nf)/(2916*Nc) - 
     (13504*Lmu^2*Nf)/(81*Nc) - (164*Lmu^3*Nf)/(9*Nc) + 
     (10*Lmu^4*Nf)/(3*Nc) + (10*Lmu^5*Nf)/(9*Nc) + (301231*ly*Nf)/(1458*Nc) + 
     (30419*Lmu*ly*Nf)/(162*Nc) + (532*Lmu^2*ly*Nf)/(9*Nc) + 
     (46*Lmu^3*ly*Nf)/(27*Nc) - (22*Lmu^4*ly*Nf)/(9*Nc) - 
     (30661*ly^2*Nf)/(648*Nc) - (1453*Lmu*ly^2*Nf)/(54*Nc) - 
     (19*Lmu^2*ly^2*Nf)/(6*Nc) + (7*Lmu^3*ly^2*Nf)/(9*Nc) - 
     (25*ly^3*Nf)/(27*Nc) - (2*Lmu*ly^3*Nf)/(3*Nc) + (97*ly^4*Nf)/(108*Nc) + 
     (Lmu*ly^4*Nf)/(6*Nc) - (ly^5*Nf)/(15*Nc) - (22674005*Nc*Nf)/52488 - 
     (1168967*Lmu*Nc*Nf)/5832 + (203*Lmu^2*Nc*Nf)/108 + 
     (473*Lmu^3*Nc*Nf)/27 + 2*Lmu^4*Nc*Nf - (5*Lmu^5*Nc*Nf)/9 + 
     (469964*Nf^2)/6561 + (40769*Lmu*Nf^2)/729 + (1163*Lmu^2*Nf^2)/81 - 
     (14*Lmu^3*Nf^2)/27 - (2*Lmu^4*Nf^2)/3 + (441631*Nf^2)/(26244*Nc^2) + 
     (49655*Lmu*Nf^2)/(1458*Nc^2) + (1627*Lmu^2*Nf^2)/(81*Nc^2) + 
     (146*Lmu^3*Nf^2)/(27*Nc^2) + (2*Lmu^4*Nf^2)/(3*Nc^2) - 
     (10492*ly*Nf^2)/(729*Nc^2) - (1288*Lmu*ly*Nf^2)/(81*Nc^2) - 
     (8*Lmu^2*ly*Nf^2)/Nc^2 - (44*Lmu^3*ly*Nf^2)/(27*Nc^2) + 
     (50*ly^2*Nf^2)/(27*Nc^2) + (20*Lmu*ly^2*Nf^2)/(9*Nc^2) + 
     (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) + (2*ly^3*Nf^2)/(27*Nc^2) - 
     (ly^4*Nf^2)/(54*Nc^2) - (1000*Nf^3)/(729*Nc) - (200*Lmu*Nf^3)/(81*Nc) - 
     (40*Lmu^2*Nf^3)/(27*Nc) - (8*Lmu^3*Nf^3)/(27*Nc) + 
     ((656995*I)/2916)*Pi + ((253187*I)/648)*Lmu*Pi + ((361*I)/4)*Lmu^2*Pi - 
     ((250*I)/9)*Lmu^3*Pi - ((64*I)/9)*Lmu^4*Pi + I*Lmu^5*Pi - 
     ((537077*I)/1296)*ly*Pi - ((21287*I)/108)*Lmu*ly*Pi - 
     ((125*I)/9)*Lmu^2*ly*Pi + ((74*I)/9)*Lmu^3*ly*Pi + 
     ((7*I)/2)*Lmu^4*ly*Pi + ((14357*I)/216)*ly^2*Pi + 
     ((14*I)/3)*Lmu*ly^2*Pi - (9*I)*Lmu^2*ly^2*Pi - 
     ((22*I)/3)*Lmu^3*ly^2*Pi - ((227*I)/27)*ly^3*Pi + 
     ((2*I)/3)*Lmu*ly^3*Pi + ((13*I)/3)*Lmu^2*ly^3*Pi + ((11*I)/9)*ly^4*Pi - 
     (I/3)*Lmu*ly^4*Pi - ((7*I)/30)*ly^5*Pi - (((829*I)/12)*Pi)/Nc^4 + 
     (((673*I)/8)*Lmu*Pi)/Nc^4 + (((251*I)/4)*Lmu^2*Pi)/Nc^4 + 
     ((31*I)*Lmu^3*Pi)/Nc^4 + ((7*I)*Lmu^4*Pi)/Nc^4 + (I*Lmu^5*Pi)/Nc^4 - 
     (((1559*I)/16)*ly*Pi)/Nc^4 - (((331*I)/4)*Lmu*ly*Pi)/Nc^4 - 
     (((139*I)/2)*Lmu^2*ly*Pi)/Nc^4 - ((21*I)*Lmu^3*ly*Pi)/Nc^4 - 
     (((9*I)/2)*Lmu^4*ly*Pi)/Nc^4 + (((209*I)/8)*ly^2*Pi)/Nc^4 + 
     (((85*I)/2)*Lmu*ly^2*Pi)/Nc^4 + (((37*I)/2)*Lmu^2*ly^2*Pi)/Nc^4 + 
     ((7*I)*Lmu^3*ly^2*Pi)/Nc^4 - (((59*I)/6)*ly^3*Pi)/Nc^4 - 
     (((17*I)/3)*Lmu*ly^3*Pi)/Nc^4 - (((14*I)/3)*Lmu^2*ly^3*Pi)/Nc^4 + 
     ((I/8)*ly^4*Pi)/Nc^4 + (((3*I)/2)*Lmu*ly^4*Pi)/Nc^4 - 
     (((11*I)/40)*ly^5*Pi)/Nc^4 - (((4409*I)/81)*Pi)/Nc^2 + 
     (((39583*I)/81)*Lmu*Pi)/Nc^2 + (((9587*I)/36)*Lmu^2*Pi)/Nc^2 + 
     (((448*I)/9)*Lmu^3*Pi)/Nc^2 - (((2*I)/9)*Lmu^4*Pi)/Nc^2 - 
     ((2*I)*Lmu^5*Pi)/Nc^2 - (((152249*I)/324)*ly*Pi)/Nc^2 - 
     (((10264*I)/27)*Lmu*ly*Pi)/Nc^2 - (((317*I)/2)*Lmu^2*ly*Pi)/Nc^2 - 
     (((209*I)/9)*Lmu^3*ly*Pi)/Nc^2 + ((3*I)*Lmu^4*ly*Pi)/Nc^2 + 
     (((1411*I)/9)*ly^2*Pi)/Nc^2 + (((679*I)/6)*Lmu*ly^2*Pi)/Nc^2 + 
     (((61*I)/2)*Lmu^2*ly^2*Pi)/Nc^2 + ((2*I)*Lmu^3*ly^2*Pi)/Nc^2 - 
     (((455*I)/18)*ly^3*Pi)/Nc^2 - (((38*I)/3)*Lmu*ly^3*Pi)/Nc^2 - 
     (((8*I)/3)*Lmu^2*ly^3*Pi)/Nc^2 + (((35*I)/36)*ly^4*Pi)/Nc^2 + 
     (((2*I)/3)*Lmu*ly^4*Pi)/Nc^2 - ((I/6)*ly^5*Pi)/Nc^2 - 
     ((86087*I)/486)*Nc^2*Pi + ((3049*I)/162)*Lmu*Nc^2*Pi + 
     ((55*I)/12)*Lmu^2*Nc^2*Pi - ((100*I)/27)*Lmu^3*Nc^2*Pi + 
     (I/3)*Lmu^4*Nc^2*Pi + ((9440*I)/27)*ly*Nc^2*Pi + 
     ((3706*I)/27)*Lmu*ly*Nc^2*Pi + (37*I)*Lmu^2*ly*Nc^2*Pi + 
     ((20*I)/3)*Lmu^3*ly*Nc^2*Pi - (2*I)*Lmu^4*ly*Nc^2*Pi - 
     ((1903*I)/27)*ly^2*Nc^2*Pi - ((67*I)/3)*Lmu*ly^2*Nc^2*Pi - 
     ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi + ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi + 
     ((35*I)/9)*ly^3*Nc^2*Pi - ((2*I)/3)*Lmu*ly^3*Nc^2*Pi - 
     I*Lmu^2*ly^3*Nc^2*Pi + ((5*I)/12)*ly^4*Nc^2*Pi + 
     (I/6)*Lmu*ly^4*Nc^2*Pi - (I/15)*ly^5*Nc^2*Pi - 
     (((84821*I)/648)*Nf*Pi)/Nc^3 - (((15035*I)/162)*Lmu*Nf*Pi)/Nc^3 - 
     (((620*I)/9)*Lmu^2*Nf*Pi)/Nc^3 - (((178*I)/9)*Lmu^3*Nf*Pi)/Nc^3 - 
     (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^3 + (((27143*I)/324)*ly*Nf*Pi)/Nc^3 + 
     (((2233*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 + ((37*I)*Lmu^2*ly*Nf*Pi)/Nc^3 + 
     (((74*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^3 - (((287*I)/18)*ly^2*Nf*Pi)/Nc^3 - 
     (((53*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 - ((7*I)*Lmu^2*ly^2*Nf*Pi)/Nc^3 + 
     (((25*I)/9)*ly^3*Nf*Pi)/Nc^3 + (((8*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^3 - 
     (((7*I)/18)*ly^4*Nf*Pi)/Nc^3 - (((762227*I)/2916)*Nf*Pi)/Nc - 
     (((5165*I)/18)*Lmu*Nf*Pi)/Nc - (((842*I)/9)*Lmu^2*Nf*Pi)/Nc - 
     (((26*I)/9)*Lmu^3*Nf*Pi)/Nc + (((28*I)/9)*Lmu^4*Nf*Pi)/Nc + 
     (((20011*I)/108)*ly*Nf*Pi)/Nc + (((3227*I)/27)*Lmu*ly*Nf*Pi)/Nc + 
     (((229*I)/9)*Lmu^2*ly*Nf*Pi)/Nc - (((2*I)/9)*Lmu^3*ly*Nf*Pi)/Nc - 
     (((2003*I)/54)*ly^2*Nf*Pi)/Nc - ((15*I)*Lmu*ly^2*Nf*Pi)/Nc - 
     (I*Lmu^2*ly^2*Nf*Pi)/Nc + (((67*I)/27)*ly^3*Nf*Pi)/Nc + 
     (((2*I)/3)*Lmu*ly^3*Nf*Pi)/Nc - ((I/18)*ly^4*Nf*Pi)/Nc - 
     ((288083*I)/1944)*Nc*Nf*Pi - ((7846*I)/81)*Lmu*Nc*Nf*Pi - 
     ((14*I)/9)*Lmu^2*Nc*Nf*Pi + ((128*I)/27)*Lmu^3*Nc*Nf*Pi - 
     (I/3)*Lmu^4*Nc*Nf*Pi - ((1640*I)/27)*ly*Nc*Nf*Pi - 
     ((796*I)/27)*Lmu*ly*Nc*Nf*Pi - (10*I)*Lmu^2*ly*Nc*Nf*Pi - 
     ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi + ((298*I)/27)*ly^2*Nc*Nf*Pi + 
     ((16*I)/3)*Lmu*ly^2*Nc*Nf*Pi + ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi - 
     ((2*I)/9)*ly^3*Nc*Nf*Pi - (I/6)*ly^4*Nc*Nf*Pi + 
     ((14459*I)/243)*Nf^2*Pi + ((3038*I)/81)*Lmu*Nf^2*Pi + 
     ((46*I)/9)*Lmu^2*Nf^2*Pi - ((28*I)/27)*Lmu^3*Nf^2*Pi + 
     (((33887*I)/1458)*Nf^2*Pi)/Nc^2 + (((2678*I)/81)*Lmu*Nf^2*Pi)/Nc^2 + 
     (((134*I)/9)*Lmu^2*Nf^2*Pi)/Nc^2 + (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc^2 - 
     (((988*I)/81)*ly*Nf^2*Pi)/Nc^2 - (((104*I)/9)*Lmu*ly*Nf^2*Pi)/Nc^2 - 
     (((32*I)/9)*Lmu^2*ly*Nf^2*Pi)/Nc^2 + (((22*I)/9)*ly^2*Nf^2*Pi)/Nc^2 + 
     (((4*I)/3)*Lmu*ly^2*Nf^2*Pi)/Nc^2 - (((2*I)/27)*ly^3*Nf^2*Pi)/Nc^2 - 
     (((200*I)/81)*Nf^3*Pi)/Nc - (((80*I)/27)*Lmu*Nf^3*Pi)/Nc - 
     (((8*I)/9)*Lmu^2*Nf^3*Pi)/Nc + (14488753*z2)/11664 - 
     (119071*Lmu*z2)/324 - (274*Lmu^2*z2)/3 + (191*Lmu^3*z2)/9 - 
     (Lmu^4*z2)/2 + (33790*ly*z2)/81 + (779*Lmu*ly*z2)/3 + 
     (34*Lmu^2*ly*z2)/3 - 62*Lmu^3*ly*z2 - (1505*ly^2*z2)/12 - 
     (57*Lmu*ly^2*z2)/2 + (167*Lmu^2*ly^2*z2)/2 + (101*ly^3*z2)/9 - 
     40*Lmu*ly^3*z2 + (83*ly^4*z2)/12 + (12397*z2)/(48*Nc^4) - 
     (579*Lmu*z2)/(4*Nc^4) - (220*Lmu^2*z2)/Nc^4 - (75*Lmu^3*z2)/Nc^4 - 
     (31*Lmu^4*z2)/(2*Nc^4) + (279*ly*z2)/(2*Nc^4) + (320*Lmu*ly*z2)/Nc^4 + 
     (149*Lmu^2*ly*z2)/Nc^4 + (50*Lmu^3*ly*z2)/Nc^4 - (103*ly^2*z2)/Nc^4 - 
     (185*Lmu*ly^2*z2)/(2*Nc^4) - (109*Lmu^2*ly^2*z2)/(2*Nc^4) + 
     (21*ly^3*z2)/Nc^4 + (29*Lmu*ly^3*z2)/Nc^4 - (16*ly^4*z2)/(3*Nc^4) + 
     (1503451*z2)/(1296*Nc^2) - (82301*Lmu*z2)/(108*Nc^2) - 
     (1489*Lmu^2*z2)/(3*Nc^2) - (467*Lmu^3*z2)/(9*Nc^2) + 
     (35*Lmu^4*z2)/(2*Nc^2) + (41995*ly*z2)/(54*Nc^2) + 
     (2729*Lmu*ly*z2)/(3*Nc^2) + (247*Lmu^2*ly*z2)/Nc^2 + 
     (16*Lmu^3*ly*z2)/Nc^2 - (1605*ly^2*z2)/(4*Nc^2) - 
     (706*Lmu*ly^2*z2)/(3*Nc^2) - (55*Lmu^2*ly^2*z2)/Nc^2 + 
     (560*ly^3*z2)/(9*Nc^2) + (47*Lmu*ly^3*z2)/Nc^2 - (21*ly^4*z2)/(2*Nc^2) - 
     (15657403*Nc^2*z2)/11664 - (226559*Lmu*Nc^2*z2)/324 - 
     (59*Lmu^2*Nc^2*z2)/3 + (53*Lmu^3*Nc^2*z2)/3 - (3*Lmu^4*Nc^2*z2)/2 + 
     (200*ly*Nc^2*z2)/9 - 176*Lmu*ly*Nc^2*z2 - 82*Lmu^2*ly*Nc^2*z2 + 
     20*Lmu^3*ly*Nc^2*z2 + 64*ly^2*Nc^2*z2 + 50*Lmu*ly^2*Nc^2*z2 - 
     24*Lmu^2*ly^2*Nc^2*z2 - 6*ly^3*Nc^2*z2 + 8*Lmu*ly^3*Nc^2*z2 + 
     ly^4*Nc^2*z2 + (126311*Nf*z2)/(324*Nc^3) + (7976*Lmu*Nf*z2)/(27*Nc^3) + 
     (472*Lmu^2*Nf*z2)/(3*Nc^3) + (296*Lmu^3*Nf*z2)/(9*Nc^3) - 
     (5957*ly*Nf*z2)/(27*Nc^3) - (554*Lmu*ly*Nf*z2)/(3*Nc^3) - 
     (62*Lmu^2*ly*Nf*z2)/Nc^3 + (111*ly^2*Nf*z2)/(2*Nc^3) + 
     (124*Lmu*ly^2*Nf*z2)/(3*Nc^3) - (74*ly^3*Nf*z2)/(9*Nc^3) + 
     (257558*Nf*z2)/(729*Nc) + (38542*Lmu*Nf*z2)/(81*Nc) + 
     (90*Lmu^2*Nf*z2)/Nc - (128*Lmu^3*Nf*z2)/(9*Nc) - 
     (26857*ly*Nf*z2)/(81*Nc) - (586*Lmu*ly*Nf*z2)/(3*Nc) - 
     (82*Lmu^2*ly*Nf*z2)/(3*Nc) + (487*ly^2*Nf*z2)/(6*Nc) + 
     (30*Lmu*ly^2*Nf*z2)/Nc - (68*ly^3*Nf*z2)/(9*Nc) + 
     (1488121*Nc*Nf*z2)/2916 + (20654*Lmu*Nc*Nf*z2)/81 + 
     (22*Lmu^2*Nc*Nf*z2)/3 - (8*Lmu^3*Nc*Nf*z2)/3 + (400*ly*Nc*Nf*z2)/9 + 
     56*Lmu*ly*Nc*Nf*z2 + 28*Lmu^2*ly*Nc*Nf*z2 - 28*ly^2*Nc*Nf*z2 - 
     20*Lmu*ly^2*Nc*Nf*z2 + 4*ly^3*Nc*Nf*z2 - (1148*Nf^2*z2)/9 - 
     (154*Lmu*Nf^2*z2)/3 + (4*Lmu^2*Nf^2*z2)/3 - (2168*Nf^2*z2)/(27*Nc^2) - 
     (238*Lmu*Nf^2*z2)/(3*Nc^2) - (68*Lmu^2*Nf^2*z2)/(3*Nc^2) + 
     (272*ly*Nf^2*z2)/(9*Nc^2) + (56*Lmu*ly*Nf^2*z2)/(3*Nc^2) - 
     (4*ly^2*Nf^2*z2)/Nc^2 + (80*Nf^3*z2)/(9*Nc) + (16*Lmu*Nf^3*z2)/(3*Nc) + 
     ((29315*I)/324)*Pi*z2 - (202*I)*Lmu*Pi*z2 - ((179*I)/3)*Lmu^2*Pi*z2 + 
     (6*I)*Lmu^3*Pi*z2 + ((3715*I)/18)*ly*Pi*z2 + ((259*I)/3)*Lmu*ly*Pi*z2 - 
     (63*I)*Lmu^2*ly*Pi*z2 - ((79*I)/6)*ly^2*Pi*z2 + (78*I)*Lmu*ly^2*Pi*z2 - 
     ((61*I)/3)*ly^3*Pi*z2 + (((1799*I)/12)*Pi*z2)/Nc^4 - 
     ((95*I)*Lmu*Pi*z2)/Nc^4 - ((64*I)*Lmu^2*Pi*z2)/Nc^4 - 
     ((22*I)*Lmu^3*Pi*z2)/Nc^4 + ((114*I)*ly*Pi*z2)/Nc^4 + 
     ((87*I)*Lmu*ly*Pi*z2)/Nc^4 + ((49*I)*Lmu^2*ly*Pi*z2)/Nc^4 - 
     (((55*I)/2)*ly^2*Pi*z2)/Nc^4 - ((39*I)*Lmu*ly^2*Pi*z2)/Nc^4 + 
     ((10*I)*ly^3*Pi*z2)/Nc^4 + (((55153*I)/108)*Pi*z2)/Nc^2 - 
     (((611*I)/3)*Lmu*Pi*z2)/Nc^2 - (((209*I)/3)*Lmu^2*Pi*z2)/Nc^2 + 
     ((8*I)*Lmu^3*Pi*z2)/Nc^2 + (((2255*I)/6)*ly*Pi*z2)/Nc^2 + 
     ((196*I)*Lmu*ly*Pi*z2)/Nc^2 + ((52*I)*Lmu^2*ly*Pi*z2)/Nc^2 - 
     (((277*I)/3)*ly^2*Pi*z2)/Nc^2 - ((80*I)*Lmu*ly^2*Pi*z2)/Nc^2 + 
     (((79*I)/3)*ly^3*Pi*z2)/Nc^2 - ((13843*I)/36)*Nc^2*Pi*z2 - 
     ((214*I)/3)*Lmu*Nc^2*Pi*z2 + (22*I)*Lmu^2*Nc^2*Pi*z2 - 
     (200*I)*ly*Nc^2*Pi*z2 - ((358*I)/3)*Lmu*ly*Nc^2*Pi*z2 + 
     (14*I)*Lmu^2*ly*Nc^2*Pi*z2 + (49*I)*ly^2*Nc^2*Pi*z2 - 
     (15*I)*Lmu*ly^2*Nc^2*Pi*z2 + (4*I)*ly^3*Nc^2*Pi*z2 + 
     (((1985*I)/27)*Nf*Pi*z2)/Nc^3 + (((260*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + 
     (((92*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 - (((181*I)/3)*ly*Nf*Pi*z2)/Nc^3 - 
     ((36*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 + (((34*I)/3)*ly^2*Nf*Pi*z2)/Nc^3 + 
     (((3367*I)/81)*Nf*Pi*z2)/Nc + (((158*I)/3)*Lmu*Nf*Pi*z2)/Nc + 
     (((14*I)/3)*Lmu^2*Nf*Pi*z2)/Nc - (((721*I)/9)*ly*Nf*Pi*z2)/Nc - 
     (((112*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc + (((50*I)/3)*ly^2*Nf*Pi*z2)/Nc + 
     ((418*I)/3)*Nc*Nf*Pi*z2 + (38*I)*Lmu*Nc*Nf*Pi*z2 - 
     (2*I)*Lmu^2*Nc*Nf*Pi*z2 + (32*I)*ly*Nc*Nf*Pi*z2 + 
     ((88*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 - (12*I)*ly^2*Nc*Nf*Pi*z2 - 
     (22*I)*Nf^2*Pi*z2 - ((8*I)/3)*Lmu*Nf^2*Pi*z2 - 
     (((154*I)/9)*Nf^2*Pi*z2)/Nc^2 - (((32*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 + 
     (((56*I)/9)*ly*Nf^2*Pi*z2)/Nc^2 + (((16*I)/9)*Nf^3*Pi*z2)/Nc - 
     (5842*z2^2)/9 + (5521*Lmu*z2^2)/30 + (291*Lmu^2*z2^2)/10 - 
     (599*ly*z2^2)/6 + (803*Lmu*ly*z2^2)/5 - (2351*ly^2*z2^2)/20 + 
     (9*z2^2)/(5*Nc^4) + (1239*Lmu*z2^2)/(10*Nc^4) + 
     (189*Lmu^2*z2^2)/(2*Nc^4) - (763*ly*z2^2)/(10*Nc^4) - 
     (129*Lmu*ly*z2^2)/Nc^4 + (629*ly^2*z2^2)/(20*Nc^4) - 
     (69428*z2^2)/(135*Nc^2) - (412*Lmu*z2^2)/(15*Nc^2) + 
     (241*Lmu^2*z2^2)/(10*Nc^2) - (2026*ly*z2^2)/(15*Nc^2) - 
     (1066*Lmu*ly*z2^2)/(5*Nc^2) + (229*ly^2*z2^2)/(2*Nc^2) + 
     (100463*Nc^2*z2^2)/135 + (2273*Lmu*Nc^2*z2^2)/15 - 
     (277*Lmu^2*Nc^2*z2^2)/10 + 128*ly*Nc^2*z2^2 - 36*Lmu*ly*Nc^2*z2^2 + 
     42*ly^2*Nc^2*z2^2 - (13174*Nf*z2^2)/(135*Nc^3) - 
     (169*Lmu*Nf*z2^2)/(3*Nc^3) + (748*ly*Nf*z2^2)/(15*Nc^3) + 
     (11944*Nf*z2^2)/(135*Nc) + (50*Lmu*Nf*z2^2)/(3*Nc) + 
     (716*ly*Nf*z2^2)/(15*Nc) - (7982*Nc*Nf*z2^2)/45 - 
     (169*Lmu*Nc*Nf*z2^2)/3 - 32*ly*Nc*Nf*z2^2 + (284*Nf^2*z2^2)/27 + 
     (836*Nf^2*z2^2)/(135*Nc^2) + ((177*I)/10)*Pi*z2^2 + 
     ((277*I)/5)*Lmu*Pi*z2^2 - ((49*I)/10)*ly*Pi*z2^2 + 
     (((263*I)/30)*Pi*z2^2)/Nc^4 + ((21*I)*Lmu*Pi*z2^2)/Nc^4 - 
     (((299*I)/10)*ly*Pi*z2^2)/Nc^4 - (((1627*I)/10)*Pi*z2^2)/Nc^2 - 
     (((118*I)/5)*Lmu*Pi*z2^2)/Nc^2 - (((176*I)/5)*ly*Pi*z2^2)/Nc^2 + 
     ((7939*I)/30)*Nc^2*Pi*z2^2 + ((104*I)/5)*Lmu*Nc^2*Pi*z2^2 + 
     ((76*I)/5)*ly*Nc^2*Pi*z2^2 + (((35*I)/3)*Nf*Pi*z2^2)/Nc^3 + 
     (((346*I)/15)*Nf*Pi*z2^2)/Nc - ((251*I)/5)*Nc*Nf*Pi*z2^2 + 
     (49873*z2^3)/378 - (33829*z2^3)/(630*Nc^4) - (40867*z2^3)/(630*Nc^2) - 
     (585761*Nc^2*z2^3)/1890 - (2976*Nf*z2^3)/(35*Nc^3) + 
     (496*Nc*Nf*z2^3)/35 - (453044*z3)/243 - (2249*Lmu*z3)/9 + 
     (725*Lmu^2*z3)/9 + 16*Lmu^3*z3 + (13061*ly*z3)/54 + (430*Lmu*ly*z3)/9 - 
     38*Lmu^2*ly*z3 - (481*ly^2*z3)/9 + 7*Lmu*ly^2*z3 + 4*ly^3*z3 - 
     (145*z3)/(3*Nc^4) - (148*Lmu*z3)/Nc^4 - (59*Lmu^2*z3)/Nc^4 - 
     (12*Lmu^3*z3)/Nc^4 + (197*ly*z3)/(2*Nc^4) + (82*Lmu*ly*z3)/Nc^4 + 
     (32*Lmu^2*ly*z3)/Nc^4 - (15*ly^2*z3)/(2*Nc^4) - (22*Lmu*ly^2*z3)/Nc^4 + 
     (17*ly^3*z3)/(3*Nc^4) - (75683*z3)/(54*Nc^2) - (1570*Lmu*z3)/(3*Nc^2) - 
     (658*Lmu^2*z3)/(9*Nc^2) + (10*Lmu^3*z3)/Nc^2 + (2482*ly*z3)/(9*Nc^2) + 
     (1550*Lmu*ly*z3)/(9*Nc^2) + (6*Lmu^2*ly*z3)/Nc^2 - 
     (1243*ly^2*z3)/(18*Nc^2) - (21*Lmu*ly^2*z3)/Nc^2 + 
     (31*ly^3*z3)/(3*Nc^2) + (134581*Nc^2*z3)/486 + (2417*Lmu*Nc^2*z3)/9 + 
     (464*Lmu^2*Nc^2*z3)/9 - 14*Lmu^3*Nc^2*z3 + (30847*Nf*z3)/(81*Nc^3) + 
     (584*Lmu*Nf*z3)/(9*Nc^3) + (82*Lmu^2*Nf*z3)/(9*Nc^3) - 
     (58*ly*Nf*z3)/(3*Nc^3) - (20*Lmu*ly*Nf*z3)/(9*Nc^3) + 
     (77*ly^2*Nf*z3)/(9*Nc^3) + (2488*Nf*z3)/(27*Nc) + 
     (1384*Lmu*Nf*z3)/(27*Nc) + (4*Lmu^2*Nf*z3)/(9*Nc) - 
     (542*ly*Nf*z3)/(9*Nc) - (16*Lmu*ly*Nf*z3)/(9*Nc) + 
     (85*ly^2*Nf*z3)/(9*Nc) - (3157*Nc*Nf*z3)/81 - (1912*Lmu*Nc*Nf*z3)/27 - 
     (86*Lmu^2*Nc*Nf*z3)/9 + (2332*Nf^2*z3)/243 + (196*Lmu*Nf^2*z3)/27 + 
     (3824*Nf^2*z3)/(243*Nc^2) + (164*Lmu*Nf^2*z3)/(27*Nc^2) + 
     (104*ly*Nf^2*z3)/(27*Nc^2) - ((5149*I)/18)*Pi*z3 + 
     ((200*I)/9)*Lmu*Pi*z3 + (42*I)*Lmu^2*Pi*z3 + ((1778*I)/9)*ly*Pi*z3 - 
     (34*I)*Lmu*ly*Pi*z3 + ((31*I)/3)*ly^2*Pi*z3 - (((387*I)/2)*Pi*z3)/Nc^4 - 
     ((106*I)*Lmu*Pi*z3)/Nc^4 - ((36*I)*Lmu^2*Pi*z3)/Nc^4 + 
     ((51*I)*ly*Pi*z3)/Nc^4 + ((52*I)*Lmu*ly*Pi*z3)/Nc^4 - 
     ((35*I)*ly^2*Pi*z3)/Nc^4 - (((5021*I)/9)*Pi*z3)/Nc^2 - 
     (((2036*I)/9)*Lmu*Pi*z3)/Nc^2 + ((2*I)*Lmu^2*Pi*z3)/Nc^2 + 
     (((1807*I)/9)*ly*Pi*z3)/Nc^2 + ((58*I)*Lmu*ly*Pi*z3)/Nc^2 - 
     ((87*I)*ly^2*Pi*z3)/Nc^2 + ((3335*I)/27)*Nc^2*Pi*z3 + 
     (96*I)*Lmu*Nc^2*Pi*z3 - (8*I)*Lmu^2*Nc^2*Pi*z3 - (174*I)*ly*Nc^2*Pi*z3 - 
     (20*I)*Lmu*ly*Nc^2*Pi*z3 + ((41*I)/3)*ly^2*Nc^2*Pi*z3 + 
     (((886*I)/9)*Nf*Pi*z3)/Nc^3 + (((164*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 - 
     (((178*I)/9)*ly*Nf*Pi*z3)/Nc^3 + (((802*I)/27)*Nf*Pi*z3)/Nc - 
     (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc - (((446*I)/9)*ly*Nf*Pi*z3)/Nc - 
     ((964*I)/27)*Nc*Nf*Pi*z3 - (28*I)*Lmu*Nc*Nf*Pi*z3 + 
     (32*I)*ly*Nc*Nf*Pi*z3 + ((140*I)/27)*Nf^2*Pi*z3 + 
     (((212*I)/27)*Nf^2*Pi*z3)/Nc^2 - (1307*z2*z3)/3 - (812*Lmu*z2*z3)/3 + 
     (1250*ly*z2*z3)/3 + (239*z2*z3)/Nc^4 + (220*Lmu*z2*z3)/Nc^4 - 
     (176*ly*z2*z3)/Nc^4 + (520*z2*z3)/(3*Nc^2) + (90*Lmu*z2*z3)/Nc^2 - 
     (414*ly*z2*z3)/Nc^2 + (598*Nc^2*z2*z3)/3 + (98*Lmu*Nc^2*z2*z3)/3 - 
     44*ly*Nc^2*z2*z3 - (130*Nf*z2*z3)/(3*Nc^3) + (368*Nf*z2*z3)/(3*Nc) - 
     (22*Nc*Nf*z2*z3)/3 + ((52*I)/3)*Pi*z2*z3 - ((48*I)*Pi*z2*z3)/Nc^4 - 
     ((372*I)*Pi*z2*z3)/Nc^2 + (56*I)*Nc^2*Pi*z2*z3 + (2309*z3^2)/9 - 
     (70*z3^2)/Nc^4 - (251*z3^2)/(3*Nc^2) - (1718*Nc^2*z3^2)/9 - 
     (96*Nf*z3^2)/Nc^3 + 16*Nc*Nf*z3^2 + (20909*z5)/18 + 52*Lmu*z5 - 
     92*ly*z5 - (1057*z5)/(6*Nc^4) - (60*Lmu*z5)/Nc^4 - (15*ly*z5)/Nc^4 + 
     (4129*z5)/(18*Nc^2) + (120*Lmu*z5)/Nc^2 - (107*ly*z5)/Nc^2 + 
     (163*Nc^2*z5)/6 - 136*Lmu*Nc^2*z5 - (1636*Nf*z5)/(9*Nc^3) - 
     (328*Nf*z5)/(9*Nc) + (320*Nc*Nf*z5)/9 - ((538*I)/3)*Pi*z5 + 
     ((94*I)*Pi*z5)/Nc^4 + ((494*I)*Pi*z5)/Nc^2 - ((254*I)/3)*Nc^2*Pi*z5 + 
     y*(-152591299/104976 - (15854623*Lmu)/11664 - (205135*Lmu^2)/432 + 
       (203*Lmu^3)/12 + 25*Lmu^4 + (47*Lmu^5)/18 - Lmu^6/2 + 
       (1097911*ly)/2916 + (86503*Lmu*ly)/216 + (3209*Lmu^2*ly)/18 - 
       (118*Lmu^3*ly)/27 - (139*Lmu^4*ly)/9 + Lmu^5*ly - (538969*ly^2)/2592 - 
       (18853*Lmu*ly^2)/216 + (Lmu^2*ly^2)/6 + (100*Lmu^3*ly^2)/9 - 
       (Lmu^4*ly^2)/4 + (95*ly^3)/3 + (4*Lmu*ly^3)/3 - 4*Lmu^2*ly^3 - 
       (637*ly^4)/108 - (Lmu*ly^4)/6 - (Lmu^2*ly^4)/12 + (73*ly^5)/90 + 
       ly^6/90 + 377/(48*Nc^4) - (2229*Lmu)/(16*Nc^4) - 
       (1699*Lmu^2)/(16*Nc^4) - (211*Lmu^3)/(4*Nc^4) - (29*Lmu^4)/(2*Nc^4) - 
       (5*Lmu^5)/(2*Nc^4) - Lmu^6/(6*Nc^4) - (7*ly)/(4*Nc^4) + 
       (655*Lmu*ly)/(8*Nc^4) + (173*Lmu^2*ly)/(2*Nc^4) + (39*Lmu^3*ly)/Nc^4 + 
       (10*Lmu^4*ly)/Nc^4 + (Lmu^5*ly)/Nc^4 - (1875*ly^2)/(32*Nc^4) - 
       (261*Lmu*ly^2)/(8*Nc^4) - (129*Lmu^2*ly^2)/(4*Nc^4) - 
       (25*Lmu^3*ly^2)/(2*Nc^4) - (9*Lmu^4*ly^2)/(4*Nc^4) + 
       (17*ly^3)/(2*Nc^4) + (44*Lmu*ly^3)/(3*Nc^4) + (5*Lmu^2*ly^3)/Nc^4 + 
       (7*Lmu^3*ly^3)/(3*Nc^4) - (97*ly^4)/(24*Nc^4) - 
       (5*Lmu*ly^4)/(12*Nc^4) - (13*Lmu^2*ly^4)/(12*Nc^4) + 
       (Lmu*ly^5)/(6*Nc^4) + ly^6/(144*Nc^4) - 44821/(1296*Nc^2) - 
       (600077*Lmu)/(648*Nc^2) - (718121*Lmu^2)/(1296*Nc^2) - 
       (16667*Lmu^3)/(108*Nc^2) - (257*Lmu^4)/(18*Nc^2) + 
       (22*Lmu^5)/(9*Nc^2) + Lmu^6/(2*Nc^2) - (445*ly)/(6*Nc^2) + 
       (68327*Lmu*ly)/(162*Nc^2) + (2987*Lmu^2*ly)/(9*Nc^2) + 
       (80*Lmu^3*ly)/Nc^2 + (31*Lmu^4*ly)/(9*Nc^2) - (2*Lmu^5*ly)/Nc^2 - 
       (122357*ly^2)/(648*Nc^2) - (7537*Lmu*ly^2)/(54*Nc^2) - 
       (265*Lmu^2*ly^2)/(4*Nc^2) - (341*Lmu^3*ly^2)/(18*Nc^2) + 
       (5*Lmu^4*ly^2)/(2*Nc^2) + (1189*ly^3)/(27*Nc^2) + (19*Lmu*ly^3)/Nc^2 + 
       (67*Lmu^2*ly^3)/(6*Nc^2) - (Lmu^3*ly^3)/Nc^2 - (71*ly^4)/(24*Nc^2) - 
       (7*Lmu*ly^4)/(12*Nc^2) + (Lmu^2*ly^4)/(6*Nc^2) - (7*ly^5)/(20*Nc^2) - 
       (Lmu*ly^5)/(6*Nc^2) + (11*ly^6)/(180*Nc^2) - (71525711*Nc^2)/104976 - 
       (2557693*Lmu*Nc^2)/5832 + (22889*Lmu^2*Nc^2)/1296 + 
       (4565*Lmu^3*Nc^2)/108 + (34*Lmu^4*Nc^2)/9 - (23*Lmu^5*Nc^2)/9 + 
       (Lmu^6*Nc^2)/6 - (2744*ly*Nc^2)/27 - (1978*Lmu*ly*Nc^2)/27 - 
       49*Lmu^2*ly*Nc^2 - (20*Lmu^3*ly*Nc^2)/3 + 2*Lmu^4*ly*Nc^2 + 
       (4139*ly^2*Nc^2)/54 + (115*Lmu*ly^2*Nc^2)/3 + (19*Lmu^2*ly^2*Nc^2)/6 - 
       (7*Lmu^3*ly^2*Nc^2)/3 - (163*ly^3*Nc^2)/9 - (14*Lmu*ly^3*Nc^2)/3 + 
       Lmu^2*ly^3*Nc^2 + (191*ly^4*Nc^2)/36 + (7*Lmu*ly^4*Nc^2)/6 - 
       (91*ly^5*Nc^2)/90 - (19813*Nf)/(486*Nc^3) + (79127*Lmu*Nf)/
        (648*Nc^3) + (35801*Lmu^2*Nf)/(324*Nc^3) + (1103*Lmu^3*Nf)/
        (27*Nc^3) + (70*Lmu^4*Nf)/(9*Nc^3) + (5*Lmu^5*Nf)/(9*Nc^3) - 
       (1889*ly*Nf)/(108*Nc^3) - (10307*Lmu*ly*Nf)/(162*Nc^3) - 
       (533*Lmu^2*ly*Nf)/(9*Nc^3) - (20*Lmu^3*ly*Nf)/Nc^3 - 
       (22*Lmu^4*ly*Nf)/(9*Nc^3) + (12731*ly^2*Nf)/(648*Nc^3) + 
       (1207*Lmu*ly^2*Nf)/(54*Nc^3) + (25*Lmu^2*ly^2*Nf)/(2*Nc^3) + 
       (31*Lmu^3*ly^2*Nf)/(9*Nc^3) - (124*ly^3*Nf)/(27*Nc^3) - 
       (10*Lmu*ly^3*Nf)/(3*Nc^3) - (5*Lmu^2*ly^3*Nf)/(3*Nc^3) + 
       (5*ly^4*Nf)/(12*Nc^3) + (Lmu*ly^4*Nf)/(6*Nc^3) + (ly^5*Nf)/(30*Nc^3) + 
       (23364487*Nf)/(52488*Nc) + (1681901*Lmu*Nf)/(2916*Nc) + 
       (21550*Lmu^2*Nf)/(81*Nc) + (976*Lmu^3*Nf)/(27*Nc) - 
       (10*Lmu^4*Nf)/(3*Nc) - (10*Lmu^5*Nf)/(9*Nc) - 
       (71633*ly*Nf)/(2916*Nc) - (20477*Lmu*ly*Nf)/(162*Nc) - 
       (739*Lmu^2*ly*Nf)/(9*Nc) - (304*Lmu^3*ly*Nf)/(27*Nc) + 
       (22*Lmu^4*ly*Nf)/(9*Nc) + (24229*ly^2*Nf)/(648*Nc) + 
       (1597*Lmu*ly^2*Nf)/(54*Nc) + (13*Lmu^2*ly^2*Nf)/(2*Nc) - 
       (7*Lmu^3*ly^2*Nf)/(9*Nc) - (16*ly^3*Nf)/(9*Nc) - 
       (73*ly^4*Nf)/(108*Nc) - (Lmu*ly^4*Nf)/(6*Nc) + (ly^5*Nf)/(15*Nc) + 
       (26964935*Nc*Nf)/52488 + (2012411*Lmu*Nc*Nf)/5832 + 
       (5641*Lmu^2*Nc*Nf)/108 - (385*Lmu^3*Nc*Nf)/27 - (40*Lmu^4*Nc*Nf)/9 + 
       (5*Lmu^5*Nc*Nf)/9 - (151*ly*Nc*Nf)/27 + (148*Lmu*ly*Nc*Nf)/27 + 
       10*Lmu^2*ly*Nc*Nf + (8*Lmu^3*ly*Nc*Nf)/3 - (83*ly^2*Nc*Nf)/54 - 
       (16*Lmu*ly^2*Nc*Nf)/3 - (5*Lmu^2*ly^2*Nc*Nf)/3 + (2*ly^3*Nc*Nf)/9 + 
       (ly^4*Nc*Nf)/6 - (493436*Nf^2)/6561 - (47177*Lmu*Nf^2)/729 - 
       (1703*Lmu^2*Nf^2)/81 - (10*Lmu^3*Nf^2)/9 + (2*Lmu^4*Nf^2)/3 - 
       (372223*Nf^2)/(26244*Nc^2) - (58583*Lmu*Nf^2)/(1458*Nc^2) - 
       (2167*Lmu^2*Nf^2)/(81*Nc^2) - (190*Lmu^3*Nf^2)/(27*Nc^2) - 
       (2*Lmu^4*Nf^2)/(3*Nc^2) - (2252*ly*Nf^2)/(729*Nc^2) + 
       (496*Lmu*ly*Nf^2)/(81*Nc^2) + (20*Lmu^2*ly*Nf^2)/(3*Nc^2) + 
       (44*Lmu^3*ly*Nf^2)/(27*Nc^2) - (50*ly^2*Nf^2)/(27*Nc^2) - 
       (20*Lmu*ly^2*Nf^2)/(9*Nc^2) - (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) + 
       (ly^4*Nf^2)/(54*Nc^2) + (1000*Nf^3)/(729*Nc) + 
       (200*Lmu*Nf^3)/(81*Nc) + (40*Lmu^2*Nf^3)/(27*Nc) + 
       (8*Lmu^3*Nf^3)/(27*Nc) - ((22001227*I)/11664)*Pi - 
       ((838553*I)/648)*Lmu*Pi - ((10469*I)/36)*Lmu^2*Pi + 
       ((58*I)/3)*Lmu^3*Pi + ((281*I)/18)*Lmu^4*Pi - I*Lmu^5*Pi - 
       ((173311*I)/1296)*ly*Pi + ((28847*I)/108)*Lmu*ly*Pi + 
       ((785*I)/9)*Lmu^2*ly*Pi - ((248*I)/9)*Lmu^3*ly*Pi - 
       ((7*I)/2)*Lmu^4*ly*Pi - ((9269*I)/216)*ly^2*Pi - 
       ((154*I)/3)*Lmu*ly^2*Pi + (15*I)*Lmu^2*ly^2*Pi + 
       ((22*I)/3)*Lmu^3*ly^2*Pi - ((319*I)/27)*ly^3*Pi - (4*I)*Lmu*ly^3*Pi - 
       ((13*I)/3)*Lmu^2*ly^3*Pi + ((17*I)/9)*ly^4*Pi + (I/3)*Lmu*ly^4*Pi + 
       ((7*I)/30)*ly^5*Pi - (((3361*I)/16)*Pi)/Nc^4 - (((1443*I)/8)*Lmu*Pi)/
        Nc^4 - (((609*I)/4)*Lmu^2*Pi)/Nc^4 - ((56*I)*Lmu^3*Pi)/Nc^4 - 
       (((25*I)/2)*Lmu^4*Pi)/Nc^4 - (I*Lmu^5*Pi)/Nc^4 + 
       (((571*I)/16)*ly*Pi)/Nc^4 + (((519*I)/4)*Lmu*ly*Pi)/Nc^4 + 
       (((181*I)/2)*Lmu^2*ly*Pi)/Nc^4 + ((35*I)*Lmu^3*ly*Pi)/Nc^4 + 
       (((9*I)/2)*Lmu^4*ly*Pi)/Nc^4 - (((321*I)/8)*ly^2*Pi)/Nc^4 - 
       (((79*I)/2)*Lmu*ly^2*Pi)/Nc^4 - (((57*I)/2)*Lmu^2*ly^2*Pi)/Nc^4 - 
       ((7*I)*Lmu^3*ly^2*Pi)/Nc^4 + (((67*I)/6)*ly^3*Pi)/Nc^4 + 
       (((31*I)/3)*Lmu*ly^3*Pi)/Nc^4 + (((14*I)/3)*Lmu^2*ly^3*Pi)/Nc^4 - 
       (((7*I)/4)*ly^4*Pi)/Nc^4 - (((3*I)/2)*Lmu*ly^4*Pi)/Nc^4 + 
       (((11*I)/40)*ly^5*Pi)/Nc^4 - (((804113*I)/648)*Pi)/Nc^2 - 
       (((79279*I)/81)*Lmu*Pi)/Nc^2 - (((19073*I)/36)*Lmu^2*Pi)/Nc^2 - 
       (((883*I)/9)*Lmu^3*Pi)/Nc^2 + (((2*I)/9)*Lmu^4*Pi)/Nc^2 + 
       ((2*I)*Lmu^5*Pi)/Nc^2 + (((47237*I)/324)*ly*Pi)/Nc^2 + 
       (((11785*I)/27)*Lmu*ly*Pi)/Nc^2 + (((1361*I)/6)*Lmu^2*ly*Pi)/Nc^2 + 
       (((389*I)/9)*Lmu^3*ly*Pi)/Nc^2 - ((3*I)*Lmu^4*ly*Pi)/Nc^2 - 
       (((1763*I)/18)*ly^2*Pi)/Nc^2 - (((587*I)/6)*Lmu*ly^2*Pi)/Nc^2 - 
       (((89*I)/2)*Lmu^2*ly^2*Pi)/Nc^2 - ((2*I)*Lmu^3*ly^2*Pi)/Nc^2 + 
       (((505*I)/18)*ly^3*Pi)/Nc^2 + ((20*I)*Lmu*ly^3*Pi)/Nc^2 + 
       (((8*I)/3)*Lmu^2*ly^3*Pi)/Nc^2 - (((161*I)/36)*ly^4*Pi)/Nc^2 - 
       (((2*I)/3)*Lmu*ly^4*Pi)/Nc^2 + ((I/6)*ly^5*Pi)/Nc^2 - 
       ((4616299*I)/1944)*Nc^2*Pi - ((101407*I)/162)*Lmu*Nc^2*Pi + 
       ((1975*I)/36)*Lmu^2*Nc^2*Pi + ((724*I)/27)*Lmu^3*Nc^2*Pi - 
       ((10*I)/3)*Lmu^4*Nc^2*Pi + ((20062*I)/27)*ly*Nc^2*Pi + 
       ((1712*I)/27)*Lmu*ly*Nc^2*Pi - ((181*I)/3)*Lmu^2*ly*Nc^2*Pi - 
       ((16*I)/3)*Lmu^3*ly*Nc^2*Pi + (2*I)*Lmu^4*ly*Nc^2*Pi - 
       ((2723*I)/27)*ly^2*Nc^2*Pi + ((20*I)/3)*Lmu*ly^2*Nc^2*Pi + 
       ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi - ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi + 
       (19*I)*ly^3*Nc^2*Pi + (4*I)*Lmu*ly^3*Nc^2*Pi + I*Lmu^2*ly^3*Nc^2*Pi - 
       ((121*I)/36)*ly^4*Nc^2*Pi - (I/6)*Lmu*ly^4*Nc^2*Pi + 
       (I/15)*ly^5*Nc^2*Pi + (((115799*I)/648)*Nf*Pi)/Nc^3 + 
       (((35585*I)/162)*Lmu*Nf*Pi)/Nc^3 + (((1097*I)/9)*Lmu^2*Nf*Pi)/Nc^3 + 
       (((280*I)/9)*Lmu^3*Nf*Pi)/Nc^3 + (((25*I)/9)*Lmu^4*Nf*Pi)/Nc^3 - 
       (((22355*I)/324)*ly*Nf*Pi)/Nc^3 - (((2323*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 - 
       (((145*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^3 - (((74*I)/9)*Lmu^3*ly*Nf*Pi)/Nc^3 + 
       (((389*I)/18)*ly^2*Nf*Pi)/Nc^3 + (((61*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 + 
       ((7*I)*Lmu^2*ly^2*Nf*Pi)/Nc^3 - (((23*I)/9)*ly^3*Nf*Pi)/Nc^3 - 
       (((8*I)/3)*Lmu*ly^3*Nf*Pi)/Nc^3 + (((7*I)/18)*ly^4*Nf*Pi)/Nc^3 + 
       (((446105*I)/729)*Nf*Pi)/Nc + (((31745*I)/54)*Lmu*Nf*Pi)/Nc + 
       (((493*I)/3)*Lmu^2*Nf*Pi)/Nc + (((28*I)/3)*Lmu^3*Nf*Pi)/Nc - 
       (((28*I)/9)*Lmu^4*Nf*Pi)/Nc + (((4649*I)/108)*ly*Nf*Pi)/Nc - 
       (((2453*I)/27)*Lmu*ly*Nf*Pi)/Nc - (((367*I)/9)*Lmu^2*ly*Nf*Pi)/Nc + 
       (((2*I)/9)*Lmu^3*ly*Nf*Pi)/Nc + (((1457*I)/54)*ly^2*Nf*Pi)/Nc + 
       (((59*I)/3)*Lmu*ly^2*Nf*Pi)/Nc + (I*Lmu^2*ly^2*Nf*Pi)/Nc - 
       (((73*I)/27)*ly^3*Nf*Pi)/Nc - (((2*I)/3)*Lmu*ly^3*Nf*Pi)/Nc + 
       ((I/18)*ly^4*Nf*Pi)/Nc + ((1511999*I)/1944)*Nc*Nf*Pi + 
       ((26776*I)/81)*Lmu*Nc*Nf*Pi + (20*I)*Lmu^2*Nc*Nf*Pi - 
       ((320*I)/27)*Lmu^3*Nc*Nf*Pi + (I/3)*Lmu^4*Nc*Nf*Pi - 
       ((3211*I)/27)*ly*Nc*Nf*Pi - ((464*I)/27)*Lmu*ly*Nc*Nf*Pi + 
       ((34*I)/3)*Lmu^2*ly*Nc*Nf*Pi + ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi + 
       ((152*I)/27)*ly^2*Nc*Nf*Pi - ((14*I)/3)*Lmu*ly^2*Nc*Nf*Pi - 
       ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi - ((2*I)/9)*ly^3*Nc*Nf*Pi + 
       (I/6)*ly^4*Nc*Nf*Pi - ((17675*I)/243)*Nf^2*Pi - 
       ((4334*I)/81)*Lmu*Nf^2*Pi - (10*I)*Lmu^2*Nf^2*Pi + 
       ((28*I)/27)*Lmu^3*Nf^2*Pi - (((74783*I)/1458)*Nf^2*Pi)/Nc^2 - 
       (((4766*I)/81)*Lmu*Nf^2*Pi)/Nc^2 - (((190*I)/9)*Lmu^2*Nf^2*Pi)/Nc^2 - 
       (((8*I)/3)*Lmu^3*Nf^2*Pi)/Nc^2 + (((196*I)/81)*ly*Nf^2*Pi)/Nc^2 + 
       (((80*I)/9)*Lmu*ly*Nf^2*Pi)/Nc^2 + (((32*I)/9)*Lmu^2*ly*Nf^2*Pi)/
        Nc^2 - (((20*I)/9)*ly^2*Nf^2*Pi)/Nc^2 - (((4*I)/3)*Lmu*ly^2*Nf^2*Pi)/
        Nc^2 + (((2*I)/27)*ly^3*Nf^2*Pi)/Nc^2 + (((200*I)/81)*Nf^3*Pi)/Nc + 
       (((80*I)/27)*Lmu*Nf^3*Pi)/Nc + (((8*I)/9)*Lmu^2*Nf^3*Pi)/Nc + 
       (90192551*z2)/11664 + (1381699*Lmu*z2)/324 + (826*Lmu^2*z2)/3 - 
       (1469*Lmu^3*z2)/9 + (Lmu^4*z2)/2 - (257525*ly*z2)/162 - 
       (2662*Lmu*ly*z2)/3 + (569*Lmu^2*ly*z2)/3 + 62*Lmu^3*ly*z2 + 
       (1499*ly^2*z2)/4 - (117*Lmu*ly^2*z2)/2 - (167*Lmu^2*ly^2*z2)/2 + 
       (50*ly^3*z2)/9 + 40*Lmu*ly^3*z2 - (83*ly^4*z2)/12 + 
       (28427*z2)/(48*Nc^4) + (3263*Lmu*z2)/(4*Nc^4) + (476*Lmu^2*z2)/Nc^4 + 
       (149*Lmu^3*z2)/Nc^4 + (31*Lmu^4*z2)/(2*Nc^4) - (775*ly*z2)/(2*Nc^4) - 
       (437*Lmu*ly*z2)/Nc^4 - (272*Lmu^2*ly*z2)/Nc^4 - 
       (50*Lmu^3*ly*z2)/Nc^4 + (105*ly^2*z2)/Nc^4 + (319*Lmu*ly^2*z2)/
        (2*Nc^4) + (109*Lmu^2*ly^2*z2)/(2*Nc^4) - (71*ly^3*z2)/(3*Nc^4) - 
       (29*Lmu*ly^3*z2)/Nc^4 + (16*ly^4*z2)/(3*Nc^4) + 
       (5235413*z2)/(1296*Nc^2) + (392765*Lmu*z2)/(108*Nc^2) + 
       (1210*Lmu^2*z2)/Nc^2 + (1169*Lmu^3*z2)/(9*Nc^2) - 
       (35*Lmu^4*z2)/(2*Nc^2) - (35420*ly*z2)/(27*Nc^2) - 
       (4295*Lmu*ly*z2)/(3*Nc^2) - (535*Lmu^2*ly*z2)/Nc^2 - 
       (16*Lmu^3*ly*z2)/Nc^2 + (5171*ly^2*z2)/(12*Nc^2) + 
       (1261*Lmu*ly^2*z2)/(3*Nc^2) + (55*Lmu^2*ly^2*z2)/Nc^2 - 
       (764*ly^3*z2)/(9*Nc^2) - (47*Lmu*ly^3*z2)/Nc^2 + 
       (21*ly^4*z2)/(2*Nc^2) - (5312597*Nc^2*z2)/11664 - 
       (245185*Lmu*Nc^2*z2)/324 - (532*Lmu^2*Nc^2*z2)/3 + 
       (61*Lmu^3*Nc^2*z2)/3 + (3*Lmu^4*Nc^2*z2)/2 + (8566*ly*Nc^2*z2)/9 + 
       (1738*Lmu*ly*Nc^2*z2)/3 + 56*Lmu^2*ly*Nc^2*z2 - 20*Lmu^3*ly*Nc^2*z2 - 
       (785*ly^2*Nc^2*z2)/3 - 63*Lmu*ly^2*Nc^2*z2 + 24*Lmu^2*ly^2*Nc^2*z2 + 
       (158*ly^3*Nc^2*z2)/9 - 8*Lmu*ly^3*Nc^2*z2 - ly^4*Nc^2*z2 - 
       (109631*Nf*z2)/(324*Nc^3) - (19442*Lmu*Nf*z2)/(27*Nc^3) - 
       (270*Lmu^2*Nf*z2)/Nc^3 - (296*Lmu^3*Nf*z2)/(9*Nc^3) + 
       (4328*ly*Nf*z2)/(27*Nc^3) + (722*Lmu*ly*Nf*z2)/(3*Nc^3) + 
       (62*Lmu^2*ly*Nf*z2)/Nc^3 - (349*ly^2*Nf*z2)/(6*Nc^3) - 
       (124*Lmu*ly^2*Nf*z2)/(3*Nc^3) + (74*ly^3*Nf*z2)/(9*Nc^3) - 
       (1733522*Nf*z2)/(729*Nc) - (116626*Lmu*Nf*z2)/(81*Nc) - 
       (234*Lmu^2*Nf*z2)/Nc + (128*Lmu^3*Nf*z2)/(9*Nc) + 
       (26236*ly*Nf*z2)/(81*Nc) + (290*Lmu*ly*Nf*z2)/Nc + 
       (82*Lmu^2*ly*Nf*z2)/(3*Nc) - (599*ly^2*Nf*z2)/(6*Nc) - 
       (30*Lmu*ly^2*Nf*z2)/Nc + (68*ly^3*Nf*z2)/(9*Nc) - 
       (2591377*Nc*Nf*z2)/2916 - (13796*Lmu*Nc*Nf*z2)/81 + 
       (200*Lmu^2*Nc*Nf*z2)/3 + (8*Lmu^3*Nc*Nf*z2)/3 - (358*ly*Nc*Nf*z2)/9 - 
       (280*Lmu*ly*Nc*Nf*z2)/3 - 28*Lmu^2*ly*Nc*Nf*z2 + 37*ly^2*Nc*Nf*z2 + 
       20*Lmu*ly^2*Nc*Nf*z2 - 4*ly^3*Nc*Nf*z2 + (1604*Nf^2*z2)/9 + 
       (242*Lmu*Nf^2*z2)/3 - (4*Lmu^2*Nf^2*z2)/3 + (4592*Nf^2*z2)/(27*Nc^2) + 
       (358*Lmu*Nf^2*z2)/(3*Nc^2) + (68*Lmu^2*Nf^2*z2)/(3*Nc^2) - 
       (200*ly*Nf^2*z2)/(9*Nc^2) - (56*Lmu*ly*Nf^2*z2)/(3*Nc^2) + 
       (4*ly^2*Nf^2*z2)/Nc^2 - (80*Nf^3*z2)/(9*Nc) - 
       (16*Lmu*Nf^3*z2)/(3*Nc) + ((444211*I)/324)*Pi*z2 + 
       ((995*I)/3)*Lmu*Pi*z2 - ((304*I)/3)*Lmu^2*Pi*z2 - (6*I)*Lmu^3*Pi*z2 - 
       ((7261*I)/18)*ly*Pi*z2 + ((287*I)/3)*Lmu*ly*Pi*z2 + 
       (63*I)*Lmu^2*ly*Pi*z2 + ((77*I)/2)*ly^2*Pi*z2 - 
       (78*I)*Lmu*ly^2*Pi*z2 + ((61*I)/3)*ly^3*Pi*z2 + 
       (((3409*I)/12)*Pi*z2)/Nc^4 + ((294*I)*Lmu*Pi*z2)/Nc^4 + 
       ((147*I)*Lmu^2*Pi*z2)/Nc^4 + ((22*I)*Lmu^3*Pi*z2)/Nc^4 - 
       ((99*I)*ly*Pi*z2)/Nc^4 - ((165*I)*Lmu*ly*Pi*z2)/Nc^4 - 
       ((49*I)*Lmu^2*ly*Pi*z2)/Nc^4 + (((119*I)/2)*ly^2*Pi*z2)/Nc^4 + 
       ((39*I)*Lmu*ly^2*Pi*z2)/Nc^4 - ((10*I)*ly^3*Pi*z2)/Nc^4 + 
       (((167201*I)/108)*Pi*z2)/Nc^2 + ((1025*I)*Lmu*Pi*z2)/Nc^2 + 
       (((731*I)/3)*Lmu^2*Pi*z2)/Nc^2 - ((8*I)*Lmu^3*Pi*z2)/Nc^2 - 
       (((2611*I)/6)*ly*Pi*z2)/Nc^2 - ((452*I)*Lmu*ly*Pi*z2)/Nc^2 - 
       ((52*I)*Lmu^2*ly*Pi*z2)/Nc^2 + (((496*I)/3)*ly^2*Pi*z2)/Nc^2 + 
       ((80*I)*Lmu*ly^2*Pi*z2)/Nc^2 - (((79*I)/3)*ly^3*Pi*z2)/Nc^2 + 
       ((1127*I)/36)*Nc^2*Pi*z2 - ((182*I)/3)*Lmu*Nc^2*Pi*z2 + 
       (22*I)*Lmu^2*Nc^2*Pi*z2 + ((622*I)/3)*ly*Nc^2*Pi*z2 + 
       ((262*I)/3)*Lmu*ly*Nc^2*Pi*z2 - (14*I)*Lmu^2*ly*Nc^2*Pi*z2 - 
       ((166*I)/3)*ly^2*Nc^2*Pi*z2 + (15*I)*Lmu*ly^2*Nc^2*Pi*z2 - 
       (4*I)*ly^3*Nc^2*Pi*z2 - (((5504*I)/27)*Nf*Pi*z2)/Nc^3 - 
       ((160*I)*Lmu*Nf*Pi*z2)/Nc^3 - (((92*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 + 
       (((305*I)/3)*ly*Nf*Pi*z2)/Nc^3 + ((36*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 - 
       (((34*I)/3)*ly^2*Nf*Pi*z2)/Nc^3 - (((39088*I)/81)*Nf*Pi*z2)/Nc - 
       (((586*I)/3)*Lmu*Nf*Pi*z2)/Nc - (((14*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + 
       (((1021*I)/9)*ly*Nf*Pi*z2)/Nc + (((112*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc - 
       (((50*I)/3)*ly^2*Nf*Pi*z2)/Nc - ((902*I)/9)*Nc*Nf*Pi*z2 + 
       (22*I)*Lmu*Nc*Nf*Pi*z2 + (2*I)*Lmu^2*Nc*Nf*Pi*z2 - 
       ((146*I)/3)*ly*Nc*Nf*Pi*z2 - ((88*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 + 
       (12*I)*ly^2*Nc*Nf*Pi*z2 + ((286*I)/9)*Nf^2*Pi*z2 + 
       ((8*I)/3)*Lmu*Nf^2*Pi*z2 + (((274*I)/9)*Nf^2*Pi*z2)/Nc^2 + 
       (((32*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 - (((56*I)/9)*ly*Nf^2*Pi*z2)/Nc^2 - 
       (((16*I)/9)*Nf^3*Pi*z2)/Nc - (39967*z2^2)/45 + (6749*Lmu*z2^2)/30 - 
       (111*Lmu^2*z2^2)/2 - (7036*ly*z2^2)/15 - (539*Lmu*ly*z2^2)/5 + 
       (2351*ly^2*z2^2)/20 - (1181*z2^2)/(5*Nc^4) - (3729*Lmu*z2^2)/
        (10*Nc^4) - (189*Lmu^2*z2^2)/(2*Nc^4) + (1021*ly*z2^2)/(5*Nc^4) + 
       (129*Lmu*ly*z2^2)/Nc^4 - (629*ly^2*z2^2)/(20*Nc^4) - 
       (126997*z2^2)/(135*Nc^2) - (11069*Lmu*z2^2)/(15*Nc^2) - 
       (241*Lmu^2*z2^2)/(10*Nc^2) + (11341*ly*z2^2)/(15*Nc^2) + 
       (1066*Lmu*ly*z2^2)/(5*Nc^2) - (229*ly^2*z2^2)/(2*Nc^2) - 
       (87053*Nc^2*z2^2)/135 - (8396*Lmu*Nc^2*z2^2)/15 + 
       (541*Lmu^2*Nc^2*z2^2)/10 + (36*ly*Nc^2*z2^2)/5 + 36*Lmu*ly*Nc^2*z2^2 - 
       42*ly^2*Nc^2*z2^2 + (22948*Nf*z2^2)/(135*Nc^3) + 
       (169*Lmu*Nf*z2^2)/(3*Nc^3) - (748*ly*Nf*z2^2)/(15*Nc^3) + 
       (25568*Nf*z2^2)/(135*Nc) - (50*Lmu*Nf*z2^2)/(3*Nc) - 
       (716*ly*Nf*z2^2)/(15*Nc) + (11036*Nc*Nf*z2^2)/45 + 
       (1637*Lmu*Nc*Nf*z2^2)/15 + 32*ly*Nc*Nf*z2^2 - (284*Nf^2*z2^2)/27 - 
       (836*Nf^2*z2^2)/(135*Nc^2) - ((986*I)/15)*Pi*z2^2 - 
       (161*I)*Lmu*Pi*z2^2 + ((457*I)/10)*ly*Pi*z2^2 - 
       (((1099*I)/15)*Pi*z2^2)/Nc^4 - ((21*I)*Lmu*Pi*z2^2)/Nc^4 + 
       (((299*I)/10)*ly*Pi*z2^2)/Nc^4 - (((1707*I)/10)*Pi*z2^2)/Nc^2 + 
       (((118*I)/5)*Lmu*Pi*z2^2)/Nc^2 + (((176*I)/5)*ly*Pi*z2^2)/Nc^2 - 
       ((579*I)/10)*Nc^2*Pi*z2^2 + (32*I)*Lmu*Nc^2*Pi*z2^2 - 
       ((76*I)/5)*ly*Nc^2*Pi*z2^2 + (((509*I)/15)*Nf*Pi*z2^2)/Nc^3 - 
       (((346*I)/15)*Nf*Pi*z2^2)/Nc + ((323*I)/5)*Nc*Nf*Pi*z2^2 - 
       (533*z2^3)/1890 + (27637*z2^3)/(630*Nc^4) + (4069*z2^3)/(90*Nc^2) - 
       (66343*Nc^2*z2^3)/1890 - (5952*Nf*z2^3)/(35*Nc^3) + 
       (992*Nc*Nf*z2^3)/35 + (375745*z3)/486 + (2633*Lmu*z3)/9 - 
       (941*Lmu^2*z3)/9 - 16*Lmu^3*z3 - (35225*ly*z3)/54 - 
       (736*Lmu*ly*z3)/9 + 38*Lmu^2*ly*z3 + (907*ly^2*z3)/9 - 7*Lmu*ly^2*z3 - 
       4*ly^3*z3 - (1489*z3)/(6*Nc^4) + (170*Lmu*z3)/Nc^4 + 
       (75*Lmu^2*z3)/Nc^4 + (12*Lmu^3*z3)/Nc^4 - (39*ly*z3)/(2*Nc^4) - 
       (70*Lmu*ly*z3)/Nc^4 - (32*Lmu^2*ly*z3)/Nc^4 + (49*ly^2*z3)/(2*Nc^4) + 
       (22*Lmu*ly^2*z3)/Nc^4 - (17*ly^3*z3)/(3*Nc^4) + (9839*z3)/(54*Nc^2) + 
       (5396*Lmu*z3)/(9*Nc^2) + (964*Lmu^2*z3)/(9*Nc^2) - 
       (10*Lmu^3*z3)/Nc^2 - (743*ly*z3)/(3*Nc^2) - (2036*Lmu*ly*z3)/
        (9*Nc^2) - (6*Lmu^2*ly*z3)/Nc^2 + (2233*ly^2*z3)/(18*Nc^2) + 
       (21*Lmu*ly^2*z3)/Nc^2 - (31*ly^3*z3)/(3*Nc^2) - (101191*Nc^2*z3)/486 - 
       (3001*Lmu*Nc^2*z3)/9 - (698*Lmu^2*Nc^2*z3)/9 + 14*Lmu^3*Nc^2*z3 + 
       (484*ly*Nc^2*z3)/3 + 28*Lmu*ly*Nc^2*z3 - (103*ly^2*Nc^2*z3)/3 + 
       (14981*Nf*z3)/(81*Nc^3) - (316*Lmu*Nf*z3)/(9*Nc^3) - 
       (82*Lmu^2*Nf*z3)/(9*Nc^3) + (668*ly*Nf*z3)/(9*Nc^3) + 
       (20*Lmu*ly*Nf*z3)/(9*Nc^3) - (77*ly^2*Nf*z3)/(9*Nc^3) - 
       (3040*Nf*z3)/(27*Nc) - (484*Lmu*Nf*z3)/(27*Nc) - 
       (4*Lmu^2*Nf*z3)/(9*Nc) + (116*ly*Nf*z3)/Nc + (16*Lmu*ly*Nf*z3)/
        (9*Nc) - (85*ly^2*Nf*z3)/(9*Nc) + (10087*Nc*Nf*z3)/81 + 
       (2584*Lmu*Nc*Nf*z3)/27 + (86*Lmu^2*Nc*Nf*z3)/9 - (14*ly*Nc*Nf*z3)/3 - 
       (1180*Nf^2*z3)/243 - (196*Lmu*Nf^2*z3)/27 - (2456*Nf^2*z3)/
        (243*Nc^2) - (164*Lmu*Nf^2*z3)/(27*Nc^2) - (104*ly*Nf^2*z3)/
        (27*Nc^2) + ((24125*I)/18)*Pi*z3 + ((142*I)/9)*Lmu*Pi*z3 - 
       (18*I)*Lmu^2*Pi*z3 - ((3128*I)/9)*ly*Pi*z3 - (14*I)*Lmu*ly*Pi*z3 - 
       ((31*I)/3)*ly^2*Pi*z3 + ((I/2)*Pi*z3)/Nc^4 + ((150*I)*Lmu*Pi*z3)/
        Nc^4 + ((36*I)*Lmu^2*Pi*z3)/Nc^4 - ((105*I)*ly*Pi*z3)/Nc^4 - 
       ((52*I)*Lmu*ly*Pi*z3)/Nc^4 + ((35*I)*ly^2*Pi*z3)/Nc^4 + 
       (((1628*I)/9)*Pi*z3)/Nc^2 + (((2378*I)/9)*Lmu*Pi*z3)/Nc^2 - 
       ((2*I)*Lmu^2*Pi*z3)/Nc^2 - (((2797*I)/9)*ly*Pi*z3)/Nc^2 - 
       ((58*I)*Lmu*ly*Pi*z3)/Nc^2 + ((87*I)*ly^2*Pi*z3)/Nc^2 + 
       ((4633*I)/27)*Nc^2*Pi*z3 + (64*I)*Lmu*Nc^2*Pi*z3 - 
       (16*I)*Lmu^2*Nc^2*Pi*z3 + (130*I)*ly*Nc^2*Pi*z3 + 
       (20*I)*Lmu*ly*Nc^2*Pi*z3 - ((41*I)/3)*ly^2*Nc^2*Pi*z3 - 
       (((1120*I)/9)*Nf*Pi*z3)/Nc^3 - (((164*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 + 
       (((178*I)/9)*ly*Nf*Pi*z3)/Nc^3 - (((1420*I)/27)*Nf*Pi*z3)/Nc + 
       (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc + (((446*I)/9)*ly*Nf*Pi*z3)/Nc - 
       ((1154*I)/27)*Nc*Nf*Pi*z3 - (20*I)*Lmu*Nc*Nf*Pi*z3 - 
       (32*I)*ly*Nc*Nf*Pi*z3 - ((140*I)/27)*Nf^2*Pi*z3 - 
       (((212*I)/27)*Nf^2*Pi*z3)/Nc^2 + 1341*z2*z3 - (916*Lmu*z2*z3)/3 - 
       (818*ly*z2*z3)/3 - (575*z2*z3)/Nc^4 - (220*Lmu*z2*z3)/Nc^4 + 
       (176*ly*z2*z3)/Nc^4 - (4558*z2*z3)/(3*Nc^2) - (90*Lmu*z2*z3)/Nc^2 + 
       (414*ly*z2*z3)/Nc^2 - (3448*Nc^2*z2*z3)/3 + (766*Lmu*Nc^2*z2*z3)/3 + 
       44*ly*Nc^2*z2*z3 - (158*Nf*z2*z3)/(3*Nc^3) - (368*Nf*z2*z3)/(3*Nc) + 
       (790*Nc*Nf*z2*z3)/3 - ((1420*I)/3)*Pi*z2*z3 + ((72*I)*Pi*z2*z3)/Nc^4 + 
       ((420*I)*Pi*z2*z3)/Nc^2 + (88*I)*Nc^2*Pi*z2*z3 + (1579*z3^2)/9 + 
       (82*z3^2)/Nc^4 + (323*z3^2)/(3*Nc^2) - (2494*Nc^2*z3^2)/9 - 
       (192*Nf*z3^2)/Nc^3 + 32*Nc*Nf*z3^2 - (12761*z5)/18 - 52*Lmu*z5 + 
       32*ly*z5 + (559*z5)/(6*Nc^4) + (60*Lmu*z5)/Nc^4 + (15*ly*z5)/Nc^4 - 
       (6847*z5)/(18*Nc^2) - (120*Lmu*z5)/Nc^2 + (107*ly*z5)/Nc^2 + 
       (2365*Nc^2*z5)/6 + 136*Lmu*Nc^2*z5 + (3256*Nf*z5)/(9*Nc^3) + 
       (328*Nf*z5)/(9*Nc) - (1760*Nc*Nf*z5)/9 - ((542*I)/3)*Pi*z5 + 
       ((146*I)*Pi*z5)/Nc^4 - ((14*I)*Pi*z5)/Nc^2 + ((74*I)/3)*Nc^2*Pi*z5)}, 
  {2, 0, 0} -> {-1 - y, Nc^(-1) + y/Nc}, 
  {2, 1, 0} -> {-8/Nc - (3*Lmu)/Nc - Lmu^2/Nc + (2*ly)/Nc + (4*Lmu*ly)/Nc - 
     ly^2/Nc - (13*Nc)/9 - (2*Lmu*Nc)/3 + Lmu^2*Nc - ly*Nc - 2*Lmu*ly*Nc + 
     (ly^2*Nc)/2 + (10*Nf)/9 + (2*Lmu*Nf)/3 + ((4*I)*Lmu*Pi)/Nc - (5*z2)/Nc - 
     4*Nc*z2 + y*(-9/Nc - (5*Lmu)/Nc - Lmu^2/Nc + (2*ly)/Nc + (4*Lmu*ly)/Nc - 
       ly^2/Nc - (28*Nc)/9 - (2*Lmu*Nc)/3 + Lmu^2*Nc - ly*Nc - 2*Lmu*ly*Nc + 
       (ly^2*Nc)/2 + (16*Nf)/9 + (2*Lmu*Nf)/3 + ((4*I)*Pi)/Nc + 
       ((4*I)*Lmu*Pi)/Nc - (5*z2)/Nc - 4*Nc*z2), 13/9 + (2*Lmu)/3 - Lmu^2 + 
     8/Nc^2 + (3*Lmu)/Nc^2 + Lmu^2/Nc^2 - ly/Nc^2 - (2*Lmu*ly)/Nc^2 + 
     ly^2/(2*Nc^2) - (10*Nf)/(9*Nc) - (2*Lmu*Nf)/(3*Nc) - (2*I)*Lmu*Pi - 
     ((2*I)*Lmu*Pi)/Nc^2 + 7*z2 + (2*z2)/Nc^2 + 
     y*(19/9 + (2*Lmu)/3 - Lmu^2 + 10/Nc^2 + (5*Lmu)/Nc^2 + Lmu^2/Nc^2 - 
       ly/Nc^2 - (2*Lmu*ly)/Nc^2 + ly^2/(2*Nc^2) - (16*Nf)/(9*Nc) - 
       (2*Lmu*Nf)/(3*Nc) - (2*I)*Pi - (2*I)*Lmu*Pi - ((2*I)*Pi)/Nc^2 - 
       ((2*I)*Lmu*Pi)/Nc^2 + 7*z2 + (2*z2)/Nc^2)}, 
  {2, 1, 1} -> {-16/Nc - (8*Lmu)/Nc - (3*Lmu^2)/(2*Nc) - Lmu^3/(3*Nc) + 
     (3*ly)/Nc + (2*Lmu*ly)/Nc + (2*Lmu^2*ly)/Nc - (3*ly^2)/(2*Nc) - 
     (Lmu*ly^2)/Nc - (80*Nc)/27 - (13*Lmu*Nc)/9 - (Lmu^2*Nc)/3 + 
     (Lmu^3*Nc)/3 - (3*ly*Nc)/2 - Lmu*ly*Nc - Lmu^2*ly*Nc + (3*ly^2*Nc)/4 + 
     (Lmu*ly^2*Nc)/2 + (56*Nf)/27 + (10*Lmu*Nf)/9 + (Lmu^2*Nf)/3 - 
     (I*Pi)/Nc + ((2*I)*Lmu^2*Pi)/Nc - (3*z2)/(2*Nc) - (5*Lmu*z2)/Nc - 
     (8*ly*z2)/Nc + (11*Nc*z2)/6 - 4*Lmu*Nc*z2 + 4*ly*Nc*z2 - (Nf*z2)/3 - 
     ((6*I)*Pi*z2)/Nc + (20*z3)/(3*Nc) - (17*Nc*z3)/3 + 
     y*(-19/Nc - (9*Lmu)/Nc - (5*Lmu^2)/(2*Nc) - Lmu^3/(3*Nc) - (3*ly)/Nc + 
       (2*Lmu*ly)/Nc + (2*Lmu^2*ly)/Nc - ly^2/(2*Nc) - (Lmu*ly^2)/Nc - 
       (373*Nc)/54 - (28*Lmu*Nc)/9 - (Lmu^2*Nc)/3 + (Lmu^3*Nc)/3 + 
       (3*ly*Nc)/2 - Lmu*ly*Nc - Lmu^2*ly*Nc + (ly^2*Nc)/4 + 
       (Lmu*ly^2*Nc)/2 + (86*Nf)/27 + (16*Lmu*Nf)/9 + (Lmu^2*Nf)/3 + 
       ((3*I)*Pi)/Nc + ((4*I)*Lmu*Pi)/Nc + ((2*I)*Lmu^2*Pi)/Nc - 
       (13*z2)/(2*Nc) - (5*Lmu*z2)/Nc - (8*ly*z2)/Nc - (7*Nc*z2)/6 - 
       4*Lmu*Nc*z2 + 4*ly*Nc*z2 - (Nf*z2)/3 - ((6*I)*Pi*z2)/Nc + 
       (20*z3)/(3*Nc) - (17*Nc*z3)/3), 80/27 + (13*Lmu)/9 + Lmu^2/3 - 
     Lmu^3/3 + 16/Nc^2 + (8*Lmu)/Nc^2 + (3*Lmu^2)/(2*Nc^2) + Lmu^3/(3*Nc^2) - 
     (3*ly)/(2*Nc^2) - (Lmu*ly)/Nc^2 - (Lmu^2*ly)/Nc^2 + (3*ly^2)/(4*Nc^2) + 
     (Lmu*ly^2)/(2*Nc^2) - (56*Nf)/(27*Nc) - (10*Lmu*Nf)/(9*Nc) - 
     (Lmu^2*Nf)/(3*Nc) + (I/2)*Pi - I*Lmu^2*Pi + ((I/2)*Pi)/Nc^2 - 
     (I*Lmu^2*Pi)/Nc^2 - z2/3 + 7*Lmu*z2 + (2*Lmu*z2)/Nc^2 + (4*ly*z2)/Nc^2 + 
     (Nf*z2)/(3*Nc) + (3*I)*Pi*z2 + ((3*I)*Pi*z2)/Nc^2 + (14*z3)/3 - 
     (17*z3)/(3*Nc^2) + y*(119/27 + (19*Lmu)/9 + Lmu^2/3 - Lmu^3/3 + 
       43/(2*Nc^2) + (10*Lmu)/Nc^2 + (5*Lmu^2)/(2*Nc^2) + Lmu^3/(3*Nc^2) + 
       (3*ly)/(2*Nc^2) - (Lmu*ly)/Nc^2 - (Lmu^2*ly)/Nc^2 + ly^2/(4*Nc^2) + 
       (Lmu*ly^2)/(2*Nc^2) - (86*Nf)/(27*Nc) - (16*Lmu*Nf)/(9*Nc) - 
       (Lmu^2*Nf)/(3*Nc) - ((3*I)/2)*Pi - (2*I)*Lmu*Pi - I*Lmu^2*Pi - 
       (((3*I)/2)*Pi)/Nc^2 - ((2*I)*Lmu*Pi)/Nc^2 - (I*Lmu^2*Pi)/Nc^2 + 
       (17*z2)/3 + 7*Lmu*z2 + (2*z2)/Nc^2 + (2*Lmu*z2)/Nc^2 + 
       (4*ly*z2)/Nc^2 + (Nf*z2)/(3*Nc) + (3*I)*Pi*z2 + ((3*I)*Pi*z2)/Nc^2 + 
       (14*z3)/3 - (17*z3)/(3*Nc^2))}, 
  {2, 1, 2} -> {-32/Nc - (16*Lmu)/Nc - (4*Lmu^2)/Nc - Lmu^3/(2*Nc) - 
     Lmu^4/(12*Nc) + (6*ly)/Nc + (3*Lmu*ly)/Nc + (Lmu^2*ly)/Nc + 
     (2*Lmu^3*ly)/(3*Nc) - (2*ly^2)/Nc - (3*Lmu*ly^2)/(2*Nc) - 
     (Lmu^2*ly^2)/(2*Nc) + (2*ly^3)/(3*Nc) + ly^4/(12*Nc) - (484*Nc)/81 - 
     (80*Lmu*Nc)/27 - (13*Lmu^2*Nc)/18 - (Lmu^3*Nc)/9 + (Lmu^4*Nc)/12 - 
     3*ly*Nc - (3*Lmu*ly*Nc)/2 - (Lmu^2*ly*Nc)/2 - (Lmu^3*ly*Nc)/3 + 
     ly^2*Nc + (3*Lmu*ly^2*Nc)/4 + (Lmu^2*ly^2*Nc)/4 - (ly^3*Nc)/3 - 
     (ly^4*Nc)/24 + (328*Nf)/81 + (56*Lmu*Nf)/27 + (5*Lmu^2*Nf)/9 + 
     (Lmu^3*Nf)/9 - ((3*I)*Pi)/Nc - (I*Lmu*Pi)/Nc + (((2*I)/3)*Lmu^3*Pi)/Nc + 
     (4*z2)/Nc - (3*Lmu*z2)/(2*Nc) - (5*Lmu^2*z2)/(2*Nc) + (2*ly*z2)/Nc - 
     (8*Lmu*ly*z2)/Nc + (7*ly^2*z2)/(2*Nc) + (20*Nc*z2)/9 + 
     (11*Lmu*Nc*z2)/6 - 2*Lmu^2*Nc*z2 - ly*Nc*z2 + 4*Lmu*ly*Nc*z2 - 
     (7*ly^2*Nc*z2)/4 - (5*Nf*z2)/9 - (Lmu*Nf*z2)/3 - ((6*I)*Lmu*Pi*z2)/Nc + 
     (55*z2^2)/(4*Nc) - (41*Nc*z2^2)/20 + (6*z3)/Nc + (20*Lmu*z3)/(3*Nc) - 
     (34*ly*z3)/(3*Nc) + (37*Nc*z3)/18 - (17*Lmu*Nc*z3)/3 + (17*ly*Nc*z3)/3 - 
     (14*Nf*z3)/9 - (((28*I)/3)*Pi*z3)/Nc + 
     y*(-45/Nc - (19*Lmu)/Nc - (9*Lmu^2)/(2*Nc) - (5*Lmu^3)/(6*Nc) - 
       Lmu^4/(12*Nc) - (3*Lmu*ly)/Nc + (Lmu^2*ly)/Nc + (2*Lmu^3*ly)/(3*Nc) - 
       ly^2/(2*Nc) - (Lmu*ly^2)/(2*Nc) - (Lmu^2*ly^2)/(2*Nc) + ly^4/(12*Nc) - 
       (1691*Nc)/162 - (373*Lmu*Nc)/54 - (14*Lmu^2*Nc)/9 - (Lmu^3*Nc)/9 + 
       (Lmu^4*Nc)/12 + (3*Lmu*ly*Nc)/2 - (Lmu^2*ly*Nc)/2 - (Lmu^3*ly*Nc)/3 + 
       (ly^2*Nc)/4 + (Lmu*ly^2*Nc)/4 + (Lmu^2*ly^2*Nc)/4 - (ly^4*Nc)/24 + 
       (496*Nf)/81 + (86*Lmu*Nf)/27 + (8*Lmu^2*Nf)/9 + (Lmu^3*Nf)/9 + 
       ((3*I)*Lmu*Pi)/Nc + ((2*I)*Lmu^2*Pi)/Nc + (((2*I)/3)*Lmu^3*Pi)/Nc - 
       (33*z2)/(2*Nc) - (13*Lmu*z2)/(2*Nc) - (5*Lmu^2*z2)/(2*Nc) - 
       (4*ly*z2)/Nc - (8*Lmu*ly*z2)/Nc + (7*ly^2*z2)/(2*Nc) + (68*Nc*z2)/9 - 
       (7*Lmu*Nc*z2)/6 - 2*Lmu^2*Nc*z2 + 2*ly*Nc*z2 + 4*Lmu*ly*Nc*z2 - 
       (7*ly^2*Nc*z2)/4 - (8*Nf*z2)/9 - (Lmu*Nf*z2)/3 - ((6*I)*Pi*z2)/Nc - 
       ((6*I)*Lmu*Pi*z2)/Nc + (55*z2^2)/(4*Nc) - (41*Nc*z2^2)/20 + 
       (38*z3)/(3*Nc) + (20*Lmu*z3)/(3*Nc) - (34*ly*z3)/(3*Nc) + 
       (19*Nc*z3)/18 - (17*Lmu*Nc*z3)/3 + (17*ly*Nc*z3)/3 - (14*Nf*z3)/9 - 
       (((28*I)/3)*Pi*z3)/Nc), 484/81 + (80*Lmu)/27 + (13*Lmu^2)/18 + 
     Lmu^3/9 - Lmu^4/12 + 32/Nc^2 + (16*Lmu)/Nc^2 + (4*Lmu^2)/Nc^2 + 
     Lmu^3/(2*Nc^2) + Lmu^4/(12*Nc^2) - (3*ly)/Nc^2 - (3*Lmu*ly)/(2*Nc^2) - 
     (Lmu^2*ly)/(2*Nc^2) - (Lmu^3*ly)/(3*Nc^2) + ly^2/Nc^2 + 
     (3*Lmu*ly^2)/(4*Nc^2) + (Lmu^2*ly^2)/(4*Nc^2) - ly^3/(3*Nc^2) - 
     ly^4/(24*Nc^2) - (328*Nf)/(81*Nc) - (56*Lmu*Nf)/(27*Nc) - 
     (5*Lmu^2*Nf)/(9*Nc) - (Lmu^3*Nf)/(9*Nc) + ((3*I)/2)*Pi + (I/2)*Lmu*Pi - 
     (I/3)*Lmu^3*Pi + (((3*I)/2)*Pi)/Nc^2 + ((I/2)*Lmu*Pi)/Nc^2 - 
     ((I/3)*Lmu^3*Pi)/Nc^2 - (20*z2)/9 - (Lmu*z2)/3 + (7*Lmu^2*z2)/2 - 
     (4*z2)/Nc^2 + (Lmu^2*z2)/Nc^2 - (ly*z2)/Nc^2 + (4*Lmu*ly*z2)/Nc^2 - 
     (7*ly^2*z2)/(4*Nc^2) + (5*Nf*z2)/(9*Nc) + (Lmu*Nf*z2)/(3*Nc) + 
     (3*I)*Lmu*Pi*z2 + ((3*I)*Lmu*Pi*z2)/Nc^2 - (73*z2^2)/20 - 
     (161*z2^2)/(20*Nc^2) - (14*z3)/9 + (14*Lmu*z3)/3 - (13*z3)/(2*Nc^2) - 
     (17*Lmu*z3)/(3*Nc^2) + (17*ly*z3)/(3*Nc^2) + (14*Nf*z3)/(9*Nc) + 
     ((14*I)/3)*Pi*z3 + (((14*I)/3)*Pi*z3)/Nc^2 + 
     y*(724/81 + (119*Lmu)/27 + (19*Lmu^2)/18 + Lmu^3/9 - Lmu^4/12 + 
       93/(2*Nc^2) + (43*Lmu)/(2*Nc^2) + (5*Lmu^2)/Nc^2 + 
       (5*Lmu^3)/(6*Nc^2) + Lmu^4/(12*Nc^2) + (3*Lmu*ly)/(2*Nc^2) - 
       (Lmu^2*ly)/(2*Nc^2) - (Lmu^3*ly)/(3*Nc^2) + ly^2/(4*Nc^2) + 
       (Lmu*ly^2)/(4*Nc^2) + (Lmu^2*ly^2)/(4*Nc^2) - ly^4/(24*Nc^2) - 
       (496*Nf)/(81*Nc) - (86*Lmu*Nf)/(27*Nc) - (8*Lmu^2*Nf)/(9*Nc) - 
       (Lmu^3*Nf)/(9*Nc) - ((3*I)/2)*Lmu*Pi - I*Lmu^2*Pi - (I/3)*Lmu^3*Pi - 
       (((3*I)/2)*Lmu*Pi)/Nc^2 - (I*Lmu^2*Pi)/Nc^2 - ((I/3)*Lmu^3*Pi)/Nc^2 + 
       (31*z2)/9 + (17*Lmu*z2)/3 + (7*Lmu^2*z2)/2 + (11*z2)/(2*Nc^2) + 
       (2*Lmu*z2)/Nc^2 + (Lmu^2*z2)/Nc^2 + (2*ly*z2)/Nc^2 + 
       (4*Lmu*ly*z2)/Nc^2 - (7*ly^2*z2)/(4*Nc^2) + (8*Nf*z2)/(9*Nc) + 
       (Lmu*Nf*z2)/(3*Nc) + (3*I)*Pi*z2 + (3*I)*Lmu*Pi*z2 + 
       ((3*I)*Pi*z2)/Nc^2 + ((3*I)*Lmu*Pi*z2)/Nc^2 - (73*z2^2)/20 - 
       (161*z2^2)/(20*Nc^2) - (14*z3)/9 + (14*Lmu*z3)/3 - (73*z3)/(6*Nc^2) - 
       (17*Lmu*z3)/(3*Nc^2) + (17*ly*z3)/(3*Nc^2) + (14*Nf*z3)/(9*Nc) + 
       ((14*I)/3)*Pi*z3 + (((14*I)/3)*Pi*z3)/Nc^2)}, 
  {2, 1, 3} -> {-64/Nc - (32*Lmu)/Nc - (8*Lmu^2)/Nc - (4*Lmu^3)/(3*Nc) - 
     Lmu^4/(8*Nc) - Lmu^5/(60*Nc) + (12*ly)/Nc + (6*Lmu*ly)/Nc + 
     (3*Lmu^2*ly)/(2*Nc) + (Lmu^3*ly)/(3*Nc) + (Lmu^4*ly)/(6*Nc) - 
     (4*ly^2)/Nc - (2*Lmu*ly^2)/Nc - (3*Lmu^2*ly^2)/(4*Nc) - 
     (Lmu^3*ly^2)/(6*Nc) + (5*ly^3)/(6*Nc) + (2*Lmu*ly^3)/(3*Nc) - 
     (5*ly^4)/(24*Nc) + (Lmu*ly^4)/(12*Nc) - ly^5/(30*Nc) - (2912*Nc)/243 - 
     (484*Lmu*Nc)/81 - (40*Lmu^2*Nc)/27 - (13*Lmu^3*Nc)/54 - (Lmu^4*Nc)/36 + 
     (Lmu^5*Nc)/60 - 6*ly*Nc - 3*Lmu*ly*Nc - (3*Lmu^2*ly*Nc)/4 - 
     (Lmu^3*ly*Nc)/6 - (Lmu^4*ly*Nc)/12 + 2*ly^2*Nc + Lmu*ly^2*Nc + 
     (3*Lmu^2*ly^2*Nc)/8 + (Lmu^3*ly^2*Nc)/12 - (5*ly^3*Nc)/12 - 
     (Lmu*ly^3*Nc)/3 + (5*ly^4*Nc)/48 - (Lmu*ly^4*Nc)/24 + (ly^5*Nc)/60 + 
     (1952*Nf)/243 + (328*Lmu*Nf)/81 + (28*Lmu^2*Nf)/27 + (5*Lmu^3*Nf)/27 + 
     (Lmu^4*Nf)/36 - ((7*I)*Pi)/Nc - ((3*I)*Lmu*Pi)/Nc - 
     ((I/2)*Lmu^2*Pi)/Nc + ((I/6)*Lmu^4*Pi)/Nc + (11*z2)/Nc + (4*Lmu*z2)/Nc - 
     (3*Lmu^2*z2)/(4*Nc) - (5*Lmu^3*z2)/(6*Nc) + (3*ly*z2)/(2*Nc) + 
     (2*Lmu*ly*z2)/Nc - (4*Lmu^2*ly*z2)/Nc - (3*ly^2*z2)/(4*Nc) + 
     (7*Lmu*ly^2*z2)/(2*Nc) - (ly^3*z2)/Nc + (121*Nc*z2)/27 + 
     (20*Lmu*Nc*z2)/9 + (11*Lmu^2*Nc*z2)/12 - (2*Lmu^3*Nc*z2)/3 - 
     (3*ly*Nc*z2)/4 - Lmu*ly*Nc*z2 + 2*Lmu^2*ly*Nc*z2 + (3*ly^2*Nc*z2)/8 - 
     (7*Lmu*ly^2*Nc*z2)/4 + (ly^3*Nc*z2)/2 - (28*Nf*z2)/27 - 
     (5*Lmu*Nf*z2)/9 - (Lmu^2*Nf*z2)/6 + (((3*I)/2)*Pi*z2)/Nc - 
     ((3*I)*Lmu^2*Pi*z2)/Nc + (153*z2^2)/(40*Nc) + (55*Lmu*z2^2)/(4*Nc) - 
     (41*ly*z2^2)/(10*Nc) + (19*Nc*z2^2)/30 - (41*Lmu*Nc*z2^2)/20 + 
     (41*ly*Nc*z2^2)/20 - (47*Nf*z2^2)/60 - (((3*I)/2)*Pi*z2^2)/Nc + 
     (53*z3)/(3*Nc) + (6*Lmu*z3)/Nc + (10*Lmu^2*z3)/(3*Nc) - 
     (11*ly*z3)/(3*Nc) - (34*Lmu*ly*z3)/(3*Nc) + (10*ly^2*z3)/(3*Nc) + 
     (209*Nc*z3)/54 + (37*Lmu*Nc*z3)/18 - (17*Lmu^2*Nc*z3)/6 + 
     (11*ly*Nc*z3)/6 + (17*Lmu*ly*Nc*z3)/3 - (5*ly^2*Nc*z3)/3 - 
     (70*Nf*z3)/27 - (14*Lmu*Nf*z3)/9 - (((28*I)/3)*Lmu*Pi*z3)/Nc + 
     (32*z2*z3)/(3*Nc) + (59*Nc*z2*z3)/6 + (72*z5)/(5*Nc) - (67*Nc*z5)/5 + 
     y*(-82/Nc - (45*Lmu)/Nc - (19*Lmu^2)/(2*Nc) - (3*Lmu^3)/(2*Nc) - 
       (5*Lmu^4)/(24*Nc) - Lmu^5/(60*Nc) - ly/Nc - (3*Lmu^2*ly)/(2*Nc) + 
       (Lmu^3*ly)/(3*Nc) + (Lmu^4*ly)/(6*Nc) - (7*ly^2)/(2*Nc) - 
       (Lmu*ly^2)/(2*Nc) - (Lmu^2*ly^2)/(4*Nc) - (Lmu^3*ly^2)/(6*Nc) + 
       (5*ly^3)/(6*Nc) + ly^4/(24*Nc) + (Lmu*ly^4)/(12*Nc) - ly^5/(30*Nc) - 
       (6065*Nc)/243 - (1691*Lmu*Nc)/162 - (373*Lmu^2*Nc)/108 - 
       (14*Lmu^3*Nc)/27 - (Lmu^4*Nc)/36 + (Lmu^5*Nc)/60 + (ly*Nc)/2 + 
       (3*Lmu^2*ly*Nc)/4 - (Lmu^3*ly*Nc)/6 - (Lmu^4*ly*Nc)/12 + 
       (7*ly^2*Nc)/4 + (Lmu*ly^2*Nc)/4 + (Lmu^2*ly^2*Nc)/8 + 
       (Lmu^3*ly^2*Nc)/12 - (5*ly^3*Nc)/12 - (ly^4*Nc)/48 - 
       (Lmu*ly^4*Nc)/24 + (ly^5*Nc)/60 + (2936*Nf)/243 + (496*Lmu*Nf)/81 + 
       (43*Lmu^2*Nf)/27 + (8*Lmu^3*Nf)/27 + (Lmu^4*Nf)/36 - ((6*I)*Pi)/Nc + 
       (((3*I)/2)*Lmu^2*Pi)/Nc + (((2*I)/3)*Lmu^3*Pi)/Nc + 
       ((I/6)*Lmu^4*Pi)/Nc - (23*z2)/(2*Nc) - (33*Lmu*z2)/(2*Nc) - 
       (13*Lmu^2*z2)/(4*Nc) - (5*Lmu^3*z2)/(6*Nc) + (27*ly*z2)/(2*Nc) - 
       (4*Lmu*ly*z2)/Nc - (4*Lmu^2*ly*z2)/Nc + (7*ly^2*z2)/(4*Nc) + 
       (7*Lmu*ly^2*z2)/(2*Nc) - (ly^3*z2)/Nc + (1507*Nc*z2)/108 + 
       (68*Lmu*Nc*z2)/9 - (7*Lmu^2*Nc*z2)/12 - (2*Lmu^3*Nc*z2)/3 - 
       (27*ly*Nc*z2)/4 + 2*Lmu*ly*Nc*z2 + 2*Lmu^2*ly*Nc*z2 - 
       (7*ly^2*Nc*z2)/8 - (7*Lmu*ly^2*Nc*z2)/4 + (ly^3*Nc*z2)/2 - 
       (43*Nf*z2)/27 - (8*Lmu*Nf*z2)/9 - (Lmu^2*Nf*z2)/6 - 
       (((9*I)/2)*Pi*z2)/Nc - ((6*I)*Lmu*Pi*z2)/Nc - ((3*I)*Lmu^2*Pi*z2)/Nc + 
       (703*z2^2)/(40*Nc) + (55*Lmu*z2^2)/(4*Nc) - (41*ly*z2^2)/(10*Nc) + 
       (14*Nc*z2^2)/15 - (41*Lmu*Nc*z2^2)/20 + (41*ly*Nc*z2^2)/20 - 
       (47*Nf*z2^2)/60 - (((3*I)/2)*Pi*z2^2)/Nc + (17*z3)/Nc + 
       (38*Lmu*z3)/(3*Nc) + (10*Lmu^2*z3)/(3*Nc) - (17*ly*z3)/(3*Nc) - 
       (34*Lmu*ly*z3)/(3*Nc) + (10*ly^2*z3)/(3*Nc) + (250*Nc*z3)/27 + 
       (19*Lmu*Nc*z3)/18 - (17*Lmu^2*Nc*z3)/6 + (17*ly*Nc*z3)/6 + 
       (17*Lmu*ly*Nc*z3)/3 - (5*ly^2*Nc*z3)/3 - (112*Nf*z3)/27 - 
       (14*Lmu*Nf*z3)/9 - (((28*I)/3)*Pi*z3)/Nc - (((28*I)/3)*Lmu*Pi*z3)/Nc + 
       (32*z2*z3)/(3*Nc) + (59*Nc*z2*z3)/6 + (72*z5)/(5*Nc) - (67*Nc*z5)/5), 
    2912/243 + (484*Lmu)/81 + (40*Lmu^2)/27 + (13*Lmu^3)/54 + Lmu^4/36 - 
     Lmu^5/60 + 64/Nc^2 + (32*Lmu)/Nc^2 + (8*Lmu^2)/Nc^2 + 
     (4*Lmu^3)/(3*Nc^2) + Lmu^4/(8*Nc^2) + Lmu^5/(60*Nc^2) - (6*ly)/Nc^2 - 
     (3*Lmu*ly)/Nc^2 - (3*Lmu^2*ly)/(4*Nc^2) - (Lmu^3*ly)/(6*Nc^2) - 
     (Lmu^4*ly)/(12*Nc^2) + (2*ly^2)/Nc^2 + (Lmu*ly^2)/Nc^2 + 
     (3*Lmu^2*ly^2)/(8*Nc^2) + (Lmu^3*ly^2)/(12*Nc^2) - (5*ly^3)/(12*Nc^2) - 
     (Lmu*ly^3)/(3*Nc^2) + (5*ly^4)/(48*Nc^2) - (Lmu*ly^4)/(24*Nc^2) + 
     ly^5/(60*Nc^2) - (1952*Nf)/(243*Nc) - (328*Lmu*Nf)/(81*Nc) - 
     (28*Lmu^2*Nf)/(27*Nc) - (5*Lmu^3*Nf)/(27*Nc) - (Lmu^4*Nf)/(36*Nc) + 
     ((7*I)/2)*Pi + ((3*I)/2)*Lmu*Pi + (I/4)*Lmu^2*Pi - (I/12)*Lmu^4*Pi + 
     (((7*I)/2)*Pi)/Nc^2 + (((3*I)/2)*Lmu*Pi)/Nc^2 + ((I/4)*Lmu^2*Pi)/Nc^2 - 
     ((I/12)*Lmu^4*Pi)/Nc^2 - (323*z2)/54 - (20*Lmu*z2)/9 - (Lmu^2*z2)/6 + 
     (7*Lmu^3*z2)/6 - (19*z2)/(2*Nc^2) - (4*Lmu*z2)/Nc^2 + 
     (Lmu^3*z2)/(3*Nc^2) - (3*ly*z2)/(4*Nc^2) - (Lmu*ly*z2)/Nc^2 + 
     (2*Lmu^2*ly*z2)/Nc^2 + (3*ly^2*z2)/(8*Nc^2) - (7*Lmu*ly^2*z2)/(4*Nc^2) + 
     (ly^3*z2)/(2*Nc^2) + (28*Nf*z2)/(27*Nc) + (5*Lmu*Nf*z2)/(9*Nc) + 
     (Lmu^2*Nf*z2)/(6*Nc) - ((3*I)/4)*Pi*z2 + ((3*I)/2)*Lmu^2*Pi*z2 - 
     (((3*I)/4)*Pi*z2)/Nc^2 + (((3*I)/2)*Lmu^2*Pi*z2)/Nc^2 - (47*z2^2)/60 - 
     (73*Lmu*z2^2)/20 - (147*z2^2)/(40*Nc^2) - (161*Lmu*z2^2)/(20*Nc^2) + 
     (41*ly*z2^2)/(20*Nc^2) + (47*Nf*z2^2)/(60*Nc) + ((3*I)/4)*Pi*z2^2 + 
     (((3*I)/4)*Pi*z2^2)/Nc^2 - (91*z3)/27 - (14*Lmu*z3)/9 + (7*Lmu^2*z3)/3 - 
     (109*z3)/(6*Nc^2) - (13*Lmu*z3)/(2*Nc^2) - (17*Lmu^2*z3)/(6*Nc^2) + 
     (11*ly*z3)/(6*Nc^2) + (17*Lmu*ly*z3)/(3*Nc^2) - (5*ly^2*z3)/(3*Nc^2) + 
     (70*Nf*z3)/(27*Nc) + (14*Lmu*Nf*z3)/(9*Nc) + ((14*I)/3)*Lmu*Pi*z3 + 
     (((14*I)/3)*Lmu*Pi*z3)/Nc^2 - (49*z2*z3)/3 - (25*z2*z3)/(6*Nc^2) + 
     (62*z5)/5 - (67*z5)/(5*Nc^2) + y*(4364/243 + (724*Lmu)/81 + 
       (119*Lmu^2)/54 + (19*Lmu^3)/54 + Lmu^4/36 - Lmu^5/60 + 89/Nc^2 + 
       (93*Lmu)/(2*Nc^2) + (43*Lmu^2)/(4*Nc^2) + (5*Lmu^3)/(3*Nc^2) + 
       (5*Lmu^4)/(24*Nc^2) + Lmu^5/(60*Nc^2) + ly/(2*Nc^2) + 
       (3*Lmu^2*ly)/(4*Nc^2) - (Lmu^3*ly)/(6*Nc^2) - (Lmu^4*ly)/(12*Nc^2) + 
       (7*ly^2)/(4*Nc^2) + (Lmu*ly^2)/(4*Nc^2) + (Lmu^2*ly^2)/(8*Nc^2) + 
       (Lmu^3*ly^2)/(12*Nc^2) - (5*ly^3)/(12*Nc^2) - ly^4/(48*Nc^2) - 
       (Lmu*ly^4)/(24*Nc^2) + ly^5/(60*Nc^2) - (2936*Nf)/(243*Nc) - 
       (496*Lmu*Nf)/(81*Nc) - (43*Lmu^2*Nf)/(27*Nc) - (8*Lmu^3*Nf)/(27*Nc) - 
       (Lmu^4*Nf)/(36*Nc) + (3*I)*Pi - ((3*I)/4)*Lmu^2*Pi - (I/3)*Lmu^3*Pi - 
       (I/12)*Lmu^4*Pi + ((3*I)*Pi)/Nc^2 - (((3*I)/4)*Lmu^2*Pi)/Nc^2 - 
       ((I/3)*Lmu^3*Pi)/Nc^2 - ((I/12)*Lmu^4*Pi)/Nc^2 - (119*z2)/54 + 
       (31*Lmu*z2)/9 + (17*Lmu^2*z2)/6 + (7*Lmu^3*z2)/6 - z2/(4*Nc^2) + 
       (11*Lmu*z2)/(2*Nc^2) + (Lmu^2*z2)/Nc^2 + (Lmu^3*z2)/(3*Nc^2) - 
       (27*ly*z2)/(4*Nc^2) + (2*Lmu*ly*z2)/Nc^2 + (2*Lmu^2*ly*z2)/Nc^2 - 
       (7*ly^2*z2)/(8*Nc^2) - (7*Lmu*ly^2*z2)/(4*Nc^2) + (ly^3*z2)/(2*Nc^2) + 
       (43*Nf*z2)/(27*Nc) + (8*Lmu*Nf*z2)/(9*Nc) + (Lmu^2*Nf*z2)/(6*Nc) + 
       ((9*I)/4)*Pi*z2 + (3*I)*Lmu*Pi*z2 + ((3*I)/2)*Lmu^2*Pi*z2 + 
       (((9*I)/4)*Pi*z2)/Nc^2 + ((3*I)*Lmu*Pi*z2)/Nc^2 + 
       (((3*I)/2)*Lmu^2*Pi*z2)/Nc^2 - (407*z2^2)/60 - (73*Lmu*z2^2)/20 - 
       (469*z2^2)/(40*Nc^2) - (161*Lmu*z2^2)/(20*Nc^2) + 
       (41*ly*z2^2)/(20*Nc^2) + (47*Nf*z2^2)/(60*Nc) + ((3*I)/4)*Pi*z2^2 + 
       (((3*I)/4)*Pi*z2^2)/Nc^2 - (133*z3)/27 - (14*Lmu*z3)/9 + 
       (7*Lmu^2*z3)/3 - (64*z3)/(3*Nc^2) - (73*Lmu*z3)/(6*Nc^2) - 
       (17*Lmu^2*z3)/(6*Nc^2) + (17*ly*z3)/(6*Nc^2) + 
       (17*Lmu*ly*z3)/(3*Nc^2) - (5*ly^2*z3)/(3*Nc^2) + (112*Nf*z3)/(27*Nc) + 
       (14*Lmu*Nf*z3)/(9*Nc) + ((14*I)/3)*Pi*z3 + ((14*I)/3)*Lmu*Pi*z3 + 
       (((14*I)/3)*Pi*z3)/Nc^2 + (((14*I)/3)*Lmu*Pi*z3)/Nc^2 - (49*z2*z3)/3 - 
       (25*z2*z3)/(6*Nc^2) + (62*z5)/5 - (67*z5)/(5*Nc^2))}, 
  {2, 1, 4} -> {-128/Nc - (64*Lmu)/Nc - (16*Lmu^2)/Nc - (8*Lmu^3)/(3*Nc) - 
     Lmu^4/(3*Nc) - Lmu^5/(40*Nc) - Lmu^6/(360*Nc) + (24*ly)/Nc + 
     (12*Lmu*ly)/Nc + (3*Lmu^2*ly)/Nc + (Lmu^3*ly)/(2*Nc) + 
     (Lmu^4*ly)/(12*Nc) + (Lmu^5*ly)/(30*Nc) - (8*ly^2)/Nc - 
     (4*Lmu*ly^2)/Nc - (Lmu^2*ly^2)/Nc - (Lmu^3*ly^2)/(4*Nc) - 
     (Lmu^4*ly^2)/(24*Nc) + (5*ly^3)/(3*Nc) + (5*Lmu*ly^3)/(6*Nc) + 
     (Lmu^2*ly^3)/(3*Nc) - ly^4/(4*Nc) - (5*Lmu*ly^4)/(24*Nc) + 
     (Lmu^2*ly^4)/(24*Nc) + ly^5/(20*Nc) - (Lmu*ly^5)/(30*Nc) + 
     ly^6/(120*Nc) - (17488*Nc)/729 - (2912*Lmu*Nc)/243 - (242*Lmu^2*Nc)/81 - 
     (40*Lmu^3*Nc)/81 - (13*Lmu^4*Nc)/216 - (Lmu^5*Nc)/180 + (Lmu^6*Nc)/360 - 
     12*ly*Nc - 6*Lmu*ly*Nc - (3*Lmu^2*ly*Nc)/2 - (Lmu^3*ly*Nc)/4 - 
     (Lmu^4*ly*Nc)/24 - (Lmu^5*ly*Nc)/60 + 4*ly^2*Nc + 2*Lmu*ly^2*Nc + 
     (Lmu^2*ly^2*Nc)/2 + (Lmu^3*ly^2*Nc)/8 + (Lmu^4*ly^2*Nc)/48 - 
     (5*ly^3*Nc)/6 - (5*Lmu*ly^3*Nc)/12 - (Lmu^2*ly^3*Nc)/6 + (ly^4*Nc)/8 + 
     (5*Lmu*ly^4*Nc)/48 - (Lmu^2*ly^4*Nc)/48 - (ly^5*Nc)/40 + 
     (Lmu*ly^5*Nc)/60 - (ly^6*Nc)/240 + (11680*Nf)/729 + (1952*Lmu*Nf)/243 + 
     (164*Lmu^2*Nf)/81 + (28*Lmu^3*Nf)/81 + (5*Lmu^4*Nf)/108 + 
     (Lmu^5*Nf)/180 - ((15*I)*Pi)/Nc - ((7*I)*Lmu*Pi)/Nc - 
     (((3*I)/2)*Lmu^2*Pi)/Nc - ((I/6)*Lmu^3*Pi)/Nc + ((I/30)*Lmu^5*Pi)/Nc + 
     (25*z2)/Nc + (11*Lmu*z2)/Nc + (2*Lmu^2*z2)/Nc - (Lmu^3*z2)/(4*Nc) - 
     (5*Lmu^4*z2)/(24*Nc) + (3*ly*z2)/Nc + (3*Lmu*ly*z2)/(2*Nc) + 
     (Lmu^2*ly*z2)/Nc - (4*Lmu^3*ly*z2)/(3*Nc) - (ly^2*z2)/(2*Nc) - 
     (3*Lmu*ly^2*z2)/(4*Nc) + (7*Lmu^2*ly^2*z2)/(4*Nc) + (ly^3*z2)/(6*Nc) - 
     (Lmu*ly^3*z2)/Nc + (5*ly^4*z2)/(24*Nc) + (728*Nc*z2)/81 + 
     (121*Lmu*Nc*z2)/27 + (10*Lmu^2*Nc*z2)/9 + (11*Lmu^3*Nc*z2)/36 - 
     (Lmu^4*Nc*z2)/6 - (3*ly*Nc*z2)/2 - (3*Lmu*ly*Nc*z2)/4 - 
     (Lmu^2*ly*Nc*z2)/2 + (2*Lmu^3*ly*Nc*z2)/3 + (ly^2*Nc*z2)/4 + 
     (3*Lmu*ly^2*Nc*z2)/8 - (7*Lmu^2*ly^2*Nc*z2)/8 - (ly^3*Nc*z2)/12 + 
     (Lmu*ly^3*Nc*z2)/2 - (5*ly^4*Nc*z2)/48 - (164*Nf*z2)/81 - 
     (28*Lmu*Nf*z2)/27 - (5*Lmu^2*Nf*z2)/18 - (Lmu^3*Nf*z2)/18 + 
     (((9*I)/2)*Pi*z2)/Nc + (((3*I)/2)*Lmu*Pi*z2)/Nc - (I*Lmu^3*Pi*z2)/Nc + 
     (67*z2^2)/(10*Nc) + (153*Lmu*z2^2)/(40*Nc) + (55*Lmu^2*z2^2)/(8*Nc) - 
     (53*ly*z2^2)/(20*Nc) - (41*Lmu*ly*z2^2)/(10*Nc) + (7*ly^2*z2^2)/(8*Nc) + 
     (557*Nc*z2^2)/360 + (19*Lmu*Nc*z2^2)/30 - (41*Lmu^2*Nc*z2^2)/40 + 
     (53*ly*Nc*z2^2)/40 + (41*Lmu*ly*Nc*z2^2)/20 - (7*ly^2*Nc*z2^2)/16 - 
     (47*Nf*z2^2)/36 - (47*Lmu*Nf*z2^2)/60 - (((3*I)/2)*Lmu*Pi*z2^2)/Nc + 
     (359*z2^3)/(56*Nc) + (Nc*z2^3)/20 + (106*z3)/(3*Nc) + 
     (53*Lmu*z3)/(3*Nc) + (3*Lmu^2*z3)/Nc + (10*Lmu^3*z3)/(9*Nc) - 
     (6*ly*z3)/Nc - (11*Lmu*ly*z3)/(3*Nc) - (17*Lmu^2*ly*z3)/(3*Nc) + 
     (3*ly^2*z3)/Nc + (10*Lmu*ly^2*z3)/(3*Nc) - (ly^3*z3)/(3*Nc) + 
     (641*Nc*z3)/81 + (209*Lmu*Nc*z3)/54 + (37*Lmu^2*Nc*z3)/36 - 
     (17*Lmu^3*Nc*z3)/18 + 3*ly*Nc*z3 + (11*Lmu*ly*Nc*z3)/6 + 
     (17*Lmu^2*ly*Nc*z3)/6 - (3*ly^2*Nc*z3)/2 - (5*Lmu*ly^2*Nc*z3)/3 + 
     (ly^3*Nc*z3)/6 - (392*Nf*z3)/81 - (70*Lmu*Nf*z3)/27 - 
     (7*Lmu^2*Nf*z3)/9 + (((7*I)/3)*Pi*z3)/Nc - (((14*I)/3)*Lmu^2*Pi*z3)/Nc + 
     (4*z2*z3)/Nc + (32*Lmu*z2*z3)/(3*Nc) + (59*ly*z2*z3)/(3*Nc) - 
     (163*Nc*z2*z3)/36 + (59*Lmu*Nc*z2*z3)/6 - (59*ly*Nc*z2*z3)/6 + 
     (7*Nf*z2*z3)/9 + ((14*I)*Pi*z2*z3)/Nc - (91*z3^2)/(9*Nc) + 
     (70*Nc*z3^2)/9 + (88*z5)/(5*Nc) + (72*Lmu*z5)/(5*Nc) - 
     (134*ly*z5)/(5*Nc) + (139*Nc*z5)/30 - (67*Lmu*Nc*z5)/5 + 
     (67*ly*Nc*z5)/5 - (62*Nf*z5)/15 - (((124*I)/5)*Pi*z5)/Nc + 
     y*(-172/Nc - (82*Lmu)/Nc - (45*Lmu^2)/(2*Nc) - (19*Lmu^3)/(6*Nc) - 
       (3*Lmu^4)/(8*Nc) - Lmu^5/(24*Nc) - Lmu^6/(360*Nc) - (2*ly)/Nc - 
       (Lmu*ly)/Nc - (Lmu^3*ly)/(2*Nc) + (Lmu^4*ly)/(12*Nc) + 
       (Lmu^5*ly)/(30*Nc) - (13*ly^2)/(2*Nc) - (7*Lmu*ly^2)/(2*Nc) - 
       (Lmu^2*ly^2)/(4*Nc) - (Lmu^3*ly^2)/(12*Nc) - (Lmu^4*ly^2)/(24*Nc) + 
       (7*ly^3)/(3*Nc) + (5*Lmu*ly^3)/(6*Nc) - (3*ly^4)/(8*Nc) + 
       (Lmu*ly^4)/(24*Nc) + (Lmu^2*ly^4)/(24*Nc) - ly^5/(60*Nc) - 
       (Lmu*ly^5)/(30*Nc) + ly^6/(120*Nc) - (33514*Nc)/729 - 
       (6065*Lmu*Nc)/243 - (1691*Lmu^2*Nc)/324 - (373*Lmu^3*Nc)/324 - 
       (7*Lmu^4*Nc)/54 - (Lmu^5*Nc)/180 + (Lmu^6*Nc)/360 + ly*Nc + 
       (Lmu*ly*Nc)/2 + (Lmu^3*ly*Nc)/4 - (Lmu^4*ly*Nc)/24 - 
       (Lmu^5*ly*Nc)/60 + (13*ly^2*Nc)/4 + (7*Lmu*ly^2*Nc)/4 + 
       (Lmu^2*ly^2*Nc)/8 + (Lmu^3*ly^2*Nc)/24 + (Lmu^4*ly^2*Nc)/48 - 
       (7*ly^3*Nc)/6 - (5*Lmu*ly^3*Nc)/12 + (3*ly^4*Nc)/16 - 
       (Lmu*ly^4*Nc)/48 - (Lmu^2*ly^4*Nc)/48 + (ly^5*Nc)/120 + 
       (Lmu*ly^5*Nc)/60 - (ly^6*Nc)/240 + (17536*Nf)/729 + 
       (2936*Lmu*Nf)/243 + (248*Lmu^2*Nf)/81 + (43*Lmu^3*Nf)/81 + 
       (2*Lmu^4*Nf)/27 + (Lmu^5*Nf)/180 - ((18*I)*Pi)/Nc - 
       ((6*I)*Lmu*Pi)/Nc + ((I/2)*Lmu^3*Pi)/Nc + ((I/6)*Lmu^4*Pi)/Nc + 
       ((I/30)*Lmu^5*Pi)/Nc - (3*z2)/(2*Nc) - (23*Lmu*z2)/(2*Nc) - 
       (33*Lmu^2*z2)/(4*Nc) - (13*Lmu^3*z2)/(12*Nc) - (5*Lmu^4*z2)/(24*Nc) + 
       (21*ly*z2)/Nc + (27*Lmu*ly*z2)/(2*Nc) - (2*Lmu^2*ly*z2)/Nc - 
       (4*Lmu^3*ly*z2)/(3*Nc) - (23*ly^2*z2)/(4*Nc) + 
       (7*Lmu*ly^2*z2)/(4*Nc) + (7*Lmu^2*ly^2*z2)/(4*Nc) - (ly^3*z2)/(2*Nc) - 
       (Lmu*ly^3*z2)/Nc + (5*ly^4*z2)/(24*Nc) + (8495*Nc*z2)/324 + 
       (1507*Lmu*Nc*z2)/108 + (34*Lmu^2*Nc*z2)/9 - (7*Lmu^3*Nc*z2)/36 - 
       (Lmu^4*Nc*z2)/6 - (21*ly*Nc*z2)/2 - (27*Lmu*ly*Nc*z2)/4 + 
       Lmu^2*ly*Nc*z2 + (2*Lmu^3*ly*Nc*z2)/3 + (23*ly^2*Nc*z2)/8 - 
       (7*Lmu*ly^2*Nc*z2)/8 - (7*Lmu^2*ly^2*Nc*z2)/8 + (ly^3*Nc*z2)/4 + 
       (Lmu*ly^3*Nc*z2)/2 - (5*ly^4*Nc*z2)/48 - (248*Nf*z2)/81 - 
       (43*Lmu*Nf*z2)/27 - (4*Lmu^2*Nf*z2)/9 - (Lmu^3*Nf*z2)/18 - 
       (((9*I)/2)*Lmu*Pi*z2)/Nc - ((3*I)*Lmu^2*Pi*z2)/Nc - 
       (I*Lmu^3*Pi*z2)/Nc + (831*z2^2)/(40*Nc) + (703*Lmu*z2^2)/(40*Nc) + 
       (55*Lmu^2*z2^2)/(8*Nc) - (41*ly*z2^2)/(20*Nc) - 
       (41*Lmu*ly*z2^2)/(10*Nc) + (7*ly^2*z2^2)/(8*Nc) + (55*Nc*z2^2)/18 + 
       (14*Lmu*Nc*z2^2)/15 - (41*Lmu^2*Nc*z2^2)/40 + (41*ly*Nc*z2^2)/40 + 
       (41*Lmu*ly*Nc*z2^2)/20 - (7*ly^2*Nc*z2^2)/16 - (94*Nf*z2^2)/45 - 
       (47*Lmu*Nf*z2^2)/60 - (((3*I)/2)*Pi*z2^2)/Nc - (((3*I)/2)*Lmu*Pi*z2^2)/
        Nc + (359*z2^3)/(56*Nc) + (Nc*z2^3)/20 + (112*z3)/(3*Nc) + 
       (17*Lmu*z3)/Nc + (19*Lmu^2*z3)/(3*Nc) + (10*Lmu^3*z3)/(9*Nc) + 
       (11*ly*z3)/Nc - (17*Lmu*ly*z3)/(3*Nc) - (17*Lmu^2*ly*z3)/(3*Nc) + 
       (5*ly^2*z3)/(3*Nc) + (10*Lmu*ly^2*z3)/(3*Nc) - (ly^3*z3)/(3*Nc) + 
       (1589*Nc*z3)/81 + (250*Lmu*Nc*z3)/27 + (19*Lmu^2*Nc*z3)/36 - 
       (17*Lmu^3*Nc*z3)/18 - (11*ly*Nc*z3)/2 + (17*Lmu*ly*Nc*z3)/6 + 
       (17*Lmu^2*ly*Nc*z3)/6 - (5*ly^2*Nc*z3)/6 - (5*Lmu*ly^2*Nc*z3)/3 + 
       (ly^3*Nc*z3)/6 - (602*Nf*z3)/81 - (112*Lmu*Nf*z3)/27 - 
       (7*Lmu^2*Nf*z3)/9 - ((7*I)*Pi*z3)/Nc - (((28*I)/3)*Lmu*Pi*z3)/Nc - 
       (((14*I)/3)*Lmu^2*Pi*z3)/Nc + (44*z2*z3)/(3*Nc) + 
       (32*Lmu*z2*z3)/(3*Nc) + (59*ly*z2*z3)/(3*Nc) + (107*Nc*z2*z3)/36 + 
       (59*Lmu*Nc*z2*z3)/6 - (59*ly*Nc*z2*z3)/6 + (7*Nf*z2*z3)/9 + 
       ((14*I)*Pi*z2*z3)/Nc - (91*z3^2)/(9*Nc) + (70*Nc*z3^2)/9 + 
       (32*z5)/Nc + (72*Lmu*z5)/(5*Nc) - (134*ly*z5)/(5*Nc) + 
       (109*Nc*z5)/30 - (67*Lmu*Nc*z5)/5 + (67*ly*Nc*z5)/5 - (62*Nf*z5)/15 - 
       (((124*I)/5)*Pi*z5)/Nc), 17488/729 + (2912*Lmu)/243 + (242*Lmu^2)/81 + 
     (40*Lmu^3)/81 + (13*Lmu^4)/216 + Lmu^5/180 - Lmu^6/360 + 128/Nc^2 + 
     (64*Lmu)/Nc^2 + (16*Lmu^2)/Nc^2 + (8*Lmu^3)/(3*Nc^2) + Lmu^4/(3*Nc^2) + 
     Lmu^5/(40*Nc^2) + Lmu^6/(360*Nc^2) - (12*ly)/Nc^2 - (6*Lmu*ly)/Nc^2 - 
     (3*Lmu^2*ly)/(2*Nc^2) - (Lmu^3*ly)/(4*Nc^2) - (Lmu^4*ly)/(24*Nc^2) - 
     (Lmu^5*ly)/(60*Nc^2) + (4*ly^2)/Nc^2 + (2*Lmu*ly^2)/Nc^2 + 
     (Lmu^2*ly^2)/(2*Nc^2) + (Lmu^3*ly^2)/(8*Nc^2) + (Lmu^4*ly^2)/(48*Nc^2) - 
     (5*ly^3)/(6*Nc^2) - (5*Lmu*ly^3)/(12*Nc^2) - (Lmu^2*ly^3)/(6*Nc^2) + 
     ly^4/(8*Nc^2) + (5*Lmu*ly^4)/(48*Nc^2) - (Lmu^2*ly^4)/(48*Nc^2) - 
     ly^5/(40*Nc^2) + (Lmu*ly^5)/(60*Nc^2) - ly^6/(240*Nc^2) - 
     (11680*Nf)/(729*Nc) - (1952*Lmu*Nf)/(243*Nc) - (164*Lmu^2*Nf)/(81*Nc) - 
     (28*Lmu^3*Nf)/(81*Nc) - (5*Lmu^4*Nf)/(108*Nc) - (Lmu^5*Nf)/(180*Nc) + 
     ((15*I)/2)*Pi + ((7*I)/2)*Lmu*Pi + ((3*I)/4)*Lmu^2*Pi + 
     (I/12)*Lmu^3*Pi - (I/60)*Lmu^5*Pi + (((15*I)/2)*Pi)/Nc^2 + 
     (((7*I)/2)*Lmu*Pi)/Nc^2 + (((3*I)/4)*Lmu^2*Pi)/Nc^2 + 
     ((I/12)*Lmu^3*Pi)/Nc^2 - ((I/60)*Lmu^5*Pi)/Nc^2 - (2185*z2)/162 - 
     (323*Lmu*z2)/54 - (10*Lmu^2*z2)/9 - (Lmu^3*z2)/18 + (7*Lmu^4*z2)/24 - 
     (41*z2)/(2*Nc^2) - (19*Lmu*z2)/(2*Nc^2) - (2*Lmu^2*z2)/Nc^2 + 
     (Lmu^4*z2)/(12*Nc^2) - (3*ly*z2)/(2*Nc^2) - (3*Lmu*ly*z2)/(4*Nc^2) - 
     (Lmu^2*ly*z2)/(2*Nc^2) + (2*Lmu^3*ly*z2)/(3*Nc^2) + (ly^2*z2)/(4*Nc^2) + 
     (3*Lmu*ly^2*z2)/(8*Nc^2) - (7*Lmu^2*ly^2*z2)/(8*Nc^2) - 
     (ly^3*z2)/(12*Nc^2) + (Lmu*ly^3*z2)/(2*Nc^2) - (5*ly^4*z2)/(48*Nc^2) + 
     (164*Nf*z2)/(81*Nc) + (28*Lmu*Nf*z2)/(27*Nc) + (5*Lmu^2*Nf*z2)/(18*Nc) + 
     (Lmu^3*Nf*z2)/(18*Nc) - ((9*I)/4)*Pi*z2 - ((3*I)/4)*Lmu*Pi*z2 + 
     (I/2)*Lmu^3*Pi*z2 - (((9*I)/4)*Pi*z2)/Nc^2 - (((3*I)/4)*Lmu*Pi*z2)/
      Nc^2 + ((I/2)*Lmu^3*Pi*z2)/Nc^2 - (71*z2^2)/360 - (47*Lmu*z2^2)/60 - 
     (73*Lmu^2*z2^2)/40 - (161*z2^2)/(20*Nc^2) - (147*Lmu*z2^2)/(40*Nc^2) - 
     (161*Lmu^2*z2^2)/(40*Nc^2) + (53*ly*z2^2)/(40*Nc^2) + 
     (41*Lmu*ly*z2^2)/(20*Nc^2) - (7*ly^2*z2^2)/(16*Nc^2) + 
     (47*Nf*z2^2)/(36*Nc) + (47*Lmu*Nf*z2^2)/(60*Nc) + 
     ((3*I)/4)*Lmu*Pi*z2^2 + (((3*I)/4)*Lmu*Pi*z2^2)/Nc^2 - (437*z2^3)/280 - 
     (49*z2^3)/(10*Nc^2) - (560*z3)/81 - (91*Lmu*z3)/27 - (7*Lmu^2*z3)/9 + 
     (7*Lmu^3*z3)/9 - (109*z3)/(3*Nc^2) - (109*Lmu*z3)/(6*Nc^2) - 
     (13*Lmu^2*z3)/(4*Nc^2) - (17*Lmu^3*z3)/(18*Nc^2) + (3*ly*z3)/Nc^2 + 
     (11*Lmu*ly*z3)/(6*Nc^2) + (17*Lmu^2*ly*z3)/(6*Nc^2) - 
     (3*ly^2*z3)/(2*Nc^2) - (5*Lmu*ly^2*z3)/(3*Nc^2) + (ly^3*z3)/(6*Nc^2) + 
     (392*Nf*z3)/(81*Nc) + (70*Lmu*Nf*z3)/(27*Nc) + (7*Lmu^2*Nf*z3)/(9*Nc) - 
     ((7*I)/6)*Pi*z3 + ((7*I)/3)*Lmu^2*Pi*z3 - (((7*I)/6)*Pi*z3)/Nc^2 + 
     (((7*I)/3)*Lmu^2*Pi*z3)/Nc^2 + (7*z2*z3)/9 - (49*Lmu*z2*z3)/3 - 
     (z2*z3)/(4*Nc^2) - (25*Lmu*z2*z3)/(6*Nc^2) - (59*ly*z2*z3)/(6*Nc^2) - 
     (7*Nf*z2*z3)/(9*Nc) - (7*I)*Pi*z2*z3 - ((7*I)*Pi*z2*z3)/Nc^2 - 
     (49*z3^2)/9 + (70*z3^2)/(9*Nc^2) - (62*z5)/15 + (62*Lmu*z5)/5 - 
     (181*z5)/(10*Nc^2) - (67*Lmu*z5)/(5*Nc^2) + (67*ly*z5)/(5*Nc^2) + 
     (62*Nf*z5)/(15*Nc) + ((62*I)/5)*Pi*z5 + (((62*I)/5)*Pi*z5)/Nc^2 + 
     y*(26224/729 + (4364*Lmu)/243 + (362*Lmu^2)/81 + (119*Lmu^3)/162 + 
       (19*Lmu^4)/216 + Lmu^5/180 - Lmu^6/360 + 182/Nc^2 + (89*Lmu)/Nc^2 + 
       (93*Lmu^2)/(4*Nc^2) + (43*Lmu^3)/(12*Nc^2) + (5*Lmu^4)/(12*Nc^2) + 
       Lmu^5/(24*Nc^2) + Lmu^6/(360*Nc^2) + ly/Nc^2 + (Lmu*ly)/(2*Nc^2) + 
       (Lmu^3*ly)/(4*Nc^2) - (Lmu^4*ly)/(24*Nc^2) - (Lmu^5*ly)/(60*Nc^2) + 
       (13*ly^2)/(4*Nc^2) + (7*Lmu*ly^2)/(4*Nc^2) + (Lmu^2*ly^2)/(8*Nc^2) + 
       (Lmu^3*ly^2)/(24*Nc^2) + (Lmu^4*ly^2)/(48*Nc^2) - (7*ly^3)/(6*Nc^2) - 
       (5*Lmu*ly^3)/(12*Nc^2) + (3*ly^4)/(16*Nc^2) - (Lmu*ly^4)/(48*Nc^2) - 
       (Lmu^2*ly^4)/(48*Nc^2) + ly^5/(120*Nc^2) + (Lmu*ly^5)/(60*Nc^2) - 
       ly^6/(240*Nc^2) - (17536*Nf)/(729*Nc) - (2936*Lmu*Nf)/(243*Nc) - 
       (248*Lmu^2*Nf)/(81*Nc) - (43*Lmu^3*Nf)/(81*Nc) - 
       (2*Lmu^4*Nf)/(27*Nc) - (Lmu^5*Nf)/(180*Nc) + (9*I)*Pi + (3*I)*Lmu*Pi - 
       (I/4)*Lmu^3*Pi - (I/12)*Lmu^4*Pi - (I/60)*Lmu^5*Pi + ((9*I)*Pi)/Nc^2 + 
       ((3*I)*Lmu*Pi)/Nc^2 - ((I/4)*Lmu^3*Pi)/Nc^2 - ((I/12)*Lmu^4*Pi)/Nc^2 - 
       ((I/60)*Lmu^5*Pi)/Nc^2 - (1091*z2)/81 - (119*Lmu*z2)/54 + 
       (31*Lmu^2*z2)/18 + (17*Lmu^3*z2)/18 + (7*Lmu^4*z2)/24 - 
       (45*z2)/(4*Nc^2) - (Lmu*z2)/(4*Nc^2) + (11*Lmu^2*z2)/(4*Nc^2) + 
       (Lmu^3*z2)/(3*Nc^2) + (Lmu^4*z2)/(12*Nc^2) - (21*ly*z2)/(2*Nc^2) - 
       (27*Lmu*ly*z2)/(4*Nc^2) + (Lmu^2*ly*z2)/Nc^2 + 
       (2*Lmu^3*ly*z2)/(3*Nc^2) + (23*ly^2*z2)/(8*Nc^2) - 
       (7*Lmu*ly^2*z2)/(8*Nc^2) - (7*Lmu^2*ly^2*z2)/(8*Nc^2) + 
       (ly^3*z2)/(4*Nc^2) + (Lmu*ly^3*z2)/(2*Nc^2) - (5*ly^4*z2)/(48*Nc^2) + 
       (248*Nf*z2)/(81*Nc) + (43*Lmu*Nf*z2)/(27*Nc) + 
       (4*Lmu^2*Nf*z2)/(9*Nc) + (Lmu^3*Nf*z2)/(18*Nc) + ((9*I)/4)*Lmu*Pi*z2 + 
       ((3*I)/2)*Lmu^2*Pi*z2 + (I/2)*Lmu^3*Pi*z2 + (((9*I)/4)*Lmu*Pi*z2)/
        Nc^2 + (((3*I)/2)*Lmu^2*Pi*z2)/Nc^2 + ((I/2)*Lmu^3*Pi*z2)/Nc^2 - 
       (2513*z2^2)/360 - (407*Lmu*z2^2)/60 - (73*Lmu^2*z2^2)/40 - 
       (337*z2^2)/(20*Nc^2) - (469*Lmu*z2^2)/(40*Nc^2) - 
       (161*Lmu^2*z2^2)/(40*Nc^2) + (41*ly*z2^2)/(40*Nc^2) + 
       (41*Lmu*ly*z2^2)/(20*Nc^2) - (7*ly^2*z2^2)/(16*Nc^2) + 
       (94*Nf*z2^2)/(45*Nc) + (47*Lmu*Nf*z2^2)/(60*Nc) + ((3*I)/4)*Pi*z2^2 + 
       ((3*I)/4)*Lmu*Pi*z2^2 + (((3*I)/4)*Pi*z2^2)/Nc^2 + 
       (((3*I)/4)*Lmu*Pi*z2^2)/Nc^2 - (437*z2^3)/280 - (49*z2^3)/(10*Nc^2) - 
       (833*z3)/81 - (133*Lmu*z3)/27 - (7*Lmu^2*z3)/9 + (7*Lmu^3*z3)/9 - 
       (140*z3)/(3*Nc^2) - (64*Lmu*z3)/(3*Nc^2) - (73*Lmu^2*z3)/(12*Nc^2) - 
       (17*Lmu^3*z3)/(18*Nc^2) - (11*ly*z3)/(2*Nc^2) + 
       (17*Lmu*ly*z3)/(6*Nc^2) + (17*Lmu^2*ly*z3)/(6*Nc^2) - 
       (5*ly^2*z3)/(6*Nc^2) - (5*Lmu*ly^2*z3)/(3*Nc^2) + (ly^3*z3)/(6*Nc^2) + 
       (602*Nf*z3)/(81*Nc) + (112*Lmu*Nf*z3)/(27*Nc) + 
       (7*Lmu^2*Nf*z3)/(9*Nc) + ((7*I)/2)*Pi*z3 + ((14*I)/3)*Lmu*Pi*z3 + 
       ((7*I)/3)*Lmu^2*Pi*z3 + (((7*I)/2)*Pi*z3)/Nc^2 + 
       (((14*I)/3)*Lmu*Pi*z3)/Nc^2 + (((7*I)/3)*Lmu^2*Pi*z3)/Nc^2 - 
       (119*z2*z3)/9 - (49*Lmu*z2*z3)/3 - (53*z2*z3)/(12*Nc^2) - 
       (25*Lmu*z2*z3)/(6*Nc^2) - (59*ly*z2*z3)/(6*Nc^2) - 
       (7*Nf*z2*z3)/(9*Nc) - (7*I)*Pi*z2*z3 - ((7*I)*Pi*z2*z3)/Nc^2 - 
       (49*z3^2)/9 + (70*z3^2)/(9*Nc^2) - (62*z5)/15 + (62*Lmu*z5)/5 - 
       (63*z5)/(2*Nc^2) - (67*Lmu*z5)/(5*Nc^2) + (67*ly*z5)/(5*Nc^2) + 
       (62*Nf*z5)/(15*Nc) + ((62*I)/5)*Pi*z5 + (((62*I)/5)*Pi*z5)/Nc^2)}, 
  {2, 2, 0} -> {-30659/324 - (1574*Lmu)/27 - (151*Lmu^2)/18 + (10*Lmu^3)/9 + 
     Lmu^4 + (1252*ly)/27 + (227*Lmu*ly)/9 + Lmu^2*ly - 6*Lmu^3*ly - 
     (26*ly^2)/9 + (19*Lmu*ly^2)/6 + (15*Lmu^2*ly^2)/2 - ly^3 - 3*Lmu*ly^3 + 
     ly^4/4 - 511/(16*Nc^2) - (93*Lmu)/(4*Nc^2) - (25*Lmu^2)/(2*Nc^2) - 
     (3*Lmu^3)/Nc^2 - Lmu^4/(2*Nc^2) + (24*ly)/Nc^2 + (38*Lmu*ly)/Nc^2 + 
     (14*Lmu^2*ly)/Nc^2 + (4*Lmu^3*ly)/Nc^2 - (12*ly^2)/Nc^2 - 
     (9*Lmu*ly^2)/Nc^2 - (7*Lmu^2*ly^2)/Nc^2 + (2*ly^3)/(3*Nc^2) + 
     (3*Lmu*ly^3)/Nc^2 - ly^4/(6*Nc^2) - (23213*Nc^2)/1296 + 
     (103*Lmu*Nc^2)/108 + (67*Lmu^2*Nc^2)/9 + (17*Lmu^3*Nc^2)/9 - 
     (Lmu^4*Nc^2)/2 - (788*ly*Nc^2)/27 - (199*Lmu*ly*Nc^2)/9 - 
     4*Lmu^2*ly*Nc^2 + 2*Lmu^3*ly*Nc^2 + (31*ly^2*Nc^2)/9 + 
     (Lmu*ly^2*Nc^2)/6 - (5*Lmu^2*ly^2*Nc^2)/2 + (ly^3*Nc^2)/3 + 
     Lmu*ly^3*Nc^2 - (ly^4*Nc^2)/12 + (1370*Nf)/(81*Nc) + 
     (416*Lmu*Nf)/(27*Nc) + (47*Lmu^2*Nf)/(9*Nc) + (8*Lmu^3*Nf)/(9*Nc) - 
     (304*ly*Nf)/(27*Nc) - (104*Lmu*ly*Nf)/(9*Nc) - (4*Lmu^2*ly*Nf)/Nc + 
     (20*ly^2*Nf)/(9*Nc) + (4*Lmu*ly^2*Nf)/(3*Nc) + (455*Nc*Nf)/27 + 
     (26*Lmu*Nc*Nf)/3 - (Lmu^2*Nc*Nf)/3 - (8*Lmu^3*Nc*Nf)/9 + 
     (152*ly*Nc*Nf)/27 + (52*Lmu*ly*Nc*Nf)/9 + 2*Lmu^2*ly*Nc*Nf - 
     (10*ly^2*Nc*Nf)/9 - (2*Lmu*ly^2*Nc*Nf)/3 - (100*Nf^2)/81 - 
     (40*Lmu*Nf^2)/27 - (4*Lmu^2*Nf^2)/9 + ((268*I)/27)*Pi + 
     ((320*I)/9)*Lmu*Pi + (10*I)*Lmu^2*Pi - (4*I)*Lmu^3*Pi + (4*I)*ly*Pi + 
     (2*I)*Lmu*ly*Pi + (4*I)*Lmu^2*ly*Pi + I*ly^2*Pi - I*Lmu*ly^2*Pi - 
     ((12*I)*Pi)/Nc^2 + ((32*I)*Lmu*Pi)/Nc^2 + ((12*I)*Lmu^2*Pi)/Nc^2 + 
     ((4*I)*Lmu^3*Pi)/Nc^2 - ((12*I)*ly*Pi)/Nc^2 - ((6*I)*Lmu*ly*Pi)/Nc^2 - 
     ((12*I)*Lmu^2*ly*Pi)/Nc^2 - ((3*I)*ly^2*Pi)/Nc^2 + 
     ((3*I)*Lmu*ly^2*Pi)/Nc^2 - (((112*I)/27)*Nf*Pi)/Nc - 
     (((80*I)/9)*Lmu*Nf*Pi)/Nc - ((4*I)*Lmu^2*Nf*Pi)/Nc - (1553*z2)/18 - 
     (98*Lmu*z2)/3 + 15*Lmu^2*z2 - (79*ly*z2)/3 + 4*Lmu*ly*z2 - 
     (19*ly^2*z2)/2 - (69*z2)/(2*Nc^2) - (21*Lmu*z2)/Nc^2 + 
     (31*Lmu^2*z2)/Nc^2 + (16*ly*z2)/Nc^2 + (14*Lmu*ly*z2)/Nc^2 + 
     (16*ly^2*z2)/Nc^2 - (311*Nc^2*z2)/9 - (37*Lmu*Nc^2*z2)/3 + 
     2*Lmu^2*Nc^2*z2 + (29*ly*Nc^2*z2)/3 - 4*Lmu*ly*Nc^2*z2 + 
     (5*ly^2*Nc^2*z2)/2 + (85*Nf*z2)/(9*Nc) + (26*Lmu*Nf*z2)/(3*Nc) + 
     (16*ly*Nf*z2)/(3*Nc) + (71*Nc*Nf*z2)/9 + (10*Lmu*Nc*Nf*z2)/3 - 
     (8*ly*Nc*Nf*z2)/3 - ((38*I)/3)*Pi*z2 + (14*I)*Lmu*Pi*z2 - 
     (12*I)*ly*Pi*z2 - ((6*I)*Pi*z2)/Nc^2 + ((14*I)*Lmu*Pi*z2)/Nc^2 + 
     ((36*I)*ly*Pi*z2)/Nc^2 + (((8*I)/3)*Nf*Pi*z2)/Nc + (79*z2^2)/5 - 
     (901*z2^2)/(10*Nc^2) - (77*Nc^2*z2^2)/10 + (337*z3)/9 + 2*Lmu*z3 - 
     4*ly*z3 + (35*z3)/Nc^2 + (12*Lmu*z3)/Nc^2 - (20*ly*z3)/Nc^2 - 
     (118*Nc^2*z3)/9 - 14*Lmu*Nc^2*z3 + 6*ly*Nc^2*z3 + (14*Nf*z3)/(9*Nc) + 
     (46*Nc*Nf*z3)/9 - (8*I)*Pi*z3 - ((20*I)*Pi*z3)/Nc^2 + 
     y*(-37523/324 - (2306*Lmu)/27 - (253*Lmu^2)/18 + (28*Lmu^3)/9 + Lmu^4 + 
       (991*ly)/27 + (233*Lmu*ly)/9 - 3*Lmu^2*ly - 6*Lmu^3*ly - 
       (67*ly^2)/18 + (25*Lmu*ly^2)/6 + (15*Lmu^2*ly^2)/2 - 2*ly^3 - 
       3*Lmu*ly^3 + ly^4/4 - 211/(16*Nc^2) - (169*Lmu)/(4*Nc^2) - 
       (39*Lmu^2)/(2*Nc^2) - (5*Lmu^3)/Nc^2 - Lmu^4/(2*Nc^2) + (18*ly)/Nc^2 + 
       (48*Lmu*ly)/Nc^2 + (22*Lmu^2*ly)/Nc^2 + (4*Lmu^3*ly)/Nc^2 - 
       (20*ly^2)/Nc^2 - (11*Lmu*ly^2)/Nc^2 - (7*Lmu^2*ly^2)/Nc^2 + 
       (7*ly^3)/(3*Nc^2) + (3*Lmu*ly^3)/Nc^2 - ly^4/(6*Nc^2) - 
       (69305*Nc^2)/1296 - (677*Lmu*Nc^2)/108 + (82*Lmu^2*Nc^2)/9 + 
       (17*Lmu^3*Nc^2)/9 - (Lmu^4*Nc^2)/2 - (671*ly*Nc^2)/27 - 
       (229*Lmu*ly*Nc^2)/9 - 4*Lmu^2*ly*Nc^2 + 2*Lmu^3*ly*Nc^2 + 
       (119*ly^2*Nc^2)/18 + (Lmu*ly^2*Nc^2)/6 - (5*Lmu^2*ly^2*Nc^2)/2 + 
       (2*ly^3*Nc^2)/3 + Lmu*ly^3*Nc^2 - (ly^4*Nc^2)/12 + (1826*Nf)/(81*Nc) + 
       (626*Lmu*Nf)/(27*Nc) + (71*Lmu^2*Nf)/(9*Nc) + (8*Lmu^3*Nf)/(9*Nc) - 
       (232*ly*Nf)/(27*Nc) - (128*Lmu*ly*Nf)/(9*Nc) - (4*Lmu^2*ly*Nf)/Nc + 
       (32*ly^2*Nf)/(9*Nc) + (4*Lmu*ly^2*Nf)/(3*Nc) + (877*Nc*Nf)/27 + 
       (124*Lmu*Nc*Nf)/9 - Lmu^2*Nc*Nf - (8*Lmu^3*Nc*Nf)/9 + 
       (116*ly*Nc*Nf)/27 + (64*Lmu*ly*Nc*Nf)/9 + 2*Lmu^2*ly*Nc*Nf - 
       (16*ly^2*Nc*Nf)/9 - (2*Lmu*ly^2*Nc*Nf)/3 - (220*Nf^2)/81 - 
       (64*Lmu*Nf^2)/27 - (4*Lmu^2*Nf^2)/9 + ((2542*I)/27)*Pi + 
       ((518*I)/9)*Lmu*Pi + (6*I)*Lmu^2*Pi - (4*I)*Lmu^3*Pi + (6*I)*ly*Pi + 
       (6*I)*Lmu*ly*Pi + (4*I)*Lmu^2*ly*Pi - (2*I)*ly^2*Pi - I*Lmu*ly^2*Pi + 
       ((26*I)*Pi)/Nc^2 + ((50*I)*Lmu*Pi)/Nc^2 + ((24*I)*Lmu^2*Pi)/Nc^2 + 
       ((4*I)*Lmu^3*Pi)/Nc^2 - ((18*I)*ly*Pi)/Nc^2 - ((18*I)*Lmu*ly*Pi)/
        Nc^2 - ((12*I)*Lmu^2*ly*Pi)/Nc^2 + ((6*I)*ly^2*Pi)/Nc^2 + 
       ((3*I)*Lmu*ly^2*Pi)/Nc^2 - (((424*I)/27)*Nf*Pi)/Nc - 
       (((152*I)/9)*Lmu*Nf*Pi)/Nc - ((4*I)*Lmu^2*Nf*Pi)/Nc - (1667*z2)/18 - 
       (38*Lmu*z2)/3 + 15*Lmu^2*z2 - (85*ly*z2)/3 + 4*Lmu*ly*z2 - 
       (19*ly^2*z2)/2 - (43*z2)/(2*Nc^2) + (41*Lmu*z2)/Nc^2 + 
       (31*Lmu^2*z2)/Nc^2 - (2*ly*z2)/Nc^2 + (14*Lmu*ly*z2)/Nc^2 + 
       (16*ly^2*z2)/Nc^2 - (239*Nc^2*z2)/9 - (37*Lmu*Nc^2*z2)/3 + 
       2*Lmu^2*Nc^2*z2 + (47*ly*Nc^2*z2)/3 - 4*Lmu*ly*Nc^2*z2 + 
       (5*ly^2*Nc^2*z2)/2 + (259*Nf*z2)/(9*Nc) + (26*Lmu*Nf*z2)/(3*Nc) + 
       (16*ly*Nf*z2)/(3*Nc) + (53*Nc*Nf*z2)/9 + (10*Lmu*Nc*Nf*z2)/3 - 
       (8*ly*Nc*Nf*z2)/3 - ((8*I)/3)*Pi*z2 + (14*I)*Lmu*Pi*z2 - 
       (12*I)*ly*Pi*z2 + ((20*I)*Pi*z2)/Nc^2 + ((14*I)*Lmu*Pi*z2)/Nc^2 + 
       ((36*I)*ly*Pi*z2)/Nc^2 + (((8*I)/3)*Nf*Pi*z2)/Nc - (53*z2^2)/5 - 
       (901*z2^2)/(10*Nc^2) - (77*Nc^2*z2^2)/10 + (355*z3)/9 + 2*Lmu*z3 - 
       4*ly*z3 + (7*z3)/Nc^2 + (12*Lmu*z3)/Nc^2 - (20*ly*z3)/Nc^2 - 
       (154*Nc^2*z3)/9 - 14*Lmu*Nc^2*z3 + 6*ly*Nc^2*z3 + (14*Nf*z3)/(9*Nc) + 
       (46*Nc*Nf*z3)/9 - (32*I)*Pi*z3 - ((20*I)*Pi*z3)/Nc^2), 
    511/(16*Nc^3) + (93*Lmu)/(4*Nc^3) + (25*Lmu^2)/(2*Nc^3) + 
     (3*Lmu^3)/Nc^3 + Lmu^4/(2*Nc^3) - (12*ly)/Nc^3 - (19*Lmu*ly)/Nc^3 - 
     (7*Lmu^2*ly)/Nc^3 - (2*Lmu^3*ly)/Nc^3 + (4*ly^2)/Nc^3 + 
     (7*Lmu*ly^2)/(2*Nc^3) + (5*Lmu^2*ly^2)/(2*Nc^3) - ly^3/(3*Nc^3) - 
     (Lmu*ly^3)/Nc^3 + ly^4/(12*Nc^3) + 30659/(324*Nc) + (1574*Lmu)/(27*Nc) + 
     (151*Lmu^2)/(18*Nc) - (10*Lmu^3)/(9*Nc) - Lmu^4/Nc - (788*ly)/(27*Nc) - 
     (199*Lmu*ly)/(9*Nc) - (4*Lmu^2*ly)/Nc + (2*Lmu^3*ly)/Nc + 
     (67*ly^2)/(9*Nc) + (13*Lmu*ly^2)/(6*Nc) - (Lmu^2*ly^2)/(2*Nc) + 
     ly^3/(3*Nc) - ly^4/(12*Nc) + (23213*Nc)/1296 - (103*Lmu*Nc)/108 - 
     (67*Lmu^2*Nc)/9 - (17*Lmu^3*Nc)/9 + (Lmu^4*Nc)/2 - (455*Nf)/27 - 
     (26*Lmu*Nf)/3 + (Lmu^2*Nf)/3 + (8*Lmu^3*Nf)/9 - (1370*Nf)/(81*Nc^2) - 
     (416*Lmu*Nf)/(27*Nc^2) - (47*Lmu^2*Nf)/(9*Nc^2) - 
     (8*Lmu^3*Nf)/(9*Nc^2) + (152*ly*Nf)/(27*Nc^2) + 
     (52*Lmu*ly*Nf)/(9*Nc^2) + (2*Lmu^2*ly*Nf)/Nc^2 - (10*ly^2*Nf)/(9*Nc^2) - 
     (2*Lmu*ly^2*Nf)/(3*Nc^2) + (100*Nf^2)/(81*Nc) + (40*Lmu*Nf^2)/(27*Nc) + 
     (4*Lmu^2*Nf^2)/(9*Nc) + ((4*I)*Pi)/Nc^3 - ((16*I)*Lmu*Pi)/Nc^3 - 
     ((6*I)*Lmu^2*Pi)/Nc^3 - ((2*I)*Lmu^3*Pi)/Nc^3 + ((4*I)*ly*Pi)/Nc^3 + 
     ((2*I)*Lmu*ly*Pi)/Nc^3 + ((4*I)*Lmu^2*ly*Pi)/Nc^3 + (I*ly^2*Pi)/Nc^3 - 
     (I*Lmu*ly^2*Pi)/Nc^3 + (((28*I)/27)*Pi)/Nc - (((304*I)/9)*Lmu*Pi)/Nc - 
     ((11*I)*Lmu^2*Pi)/Nc + ((12*I)*ly*Pi)/Nc + ((4*I)*Lmu*ly*Pi)/Nc + 
     ((6*I)*Lmu^2*ly*Pi)/Nc - ((2*I)*Lmu*ly^2*Pi)/Nc - ((80*I)/27)*Nc*Pi - 
     ((160*I)/9)*Lmu*Nc*Pi - (5*I)*Lmu^2*Nc*Pi + (2*I)*Lmu^3*Nc*Pi - 
     (8*I)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi - (2*I)*Lmu^2*ly*Nc*Pi + 
     I*ly^2*Nc*Pi + I*Lmu*ly^2*Nc*Pi + ((56*I)/27)*Nf*Pi + 
     ((40*I)/9)*Lmu*Nf*Pi + (2*I)*Lmu^2*Nf*Pi + (((56*I)/27)*Nf*Pi)/Nc^2 + 
     (((40*I)/9)*Lmu*Nf*Pi)/Nc^2 + ((2*I)*Lmu^2*Nf*Pi)/Nc^2 + 
     (37*z2)/(2*Nc^3) + (12*Lmu*z2)/Nc^3 - (10*Lmu^2*z2)/Nc^3 - 
     (7*ly*z2)/Nc^3 - (4*Lmu*ly*z2)/Nc^3 - (9*ly^2*z2)/(2*Nc^3) + 
     (1085*z2)/(18*Nc) + (86*Lmu*z2)/(3*Nc) - (33*Lmu^2*z2)/Nc + 
     (23*ly*z2)/(3*Nc) - (10*Lmu*ly*z2)/Nc - (9*ly^2*z2)/(2*Nc) + 
     (689*Nc*z2)/9 + (76*Lmu*Nc*z2)/3 - 5*Lmu^2*Nc*z2 - (107*Nf*z2)/9 - 
     (22*Lmu*Nf*z2)/3 - (49*Nf*z2)/(9*Nc^2) - (14*Lmu*Nf*z2)/(3*Nc^2) - 
     (8*ly*Nf*z2)/(3*Nc^2) + ((2*I)*Pi*z2)/Nc^3 - ((4*I)*Lmu*Pi*z2)/Nc^3 - 
     ((12*I)*ly*Pi*z2)/Nc^3 + (((22*I)/3)*Pi*z2)/Nc - ((20*I)*Lmu*Pi*z2)/Nc - 
     ((20*I)*ly*Pi*z2)/Nc + ((28*I)/3)*Nc*Pi*z2 - (4*I)*Lmu*Nc*Pi*z2 + 
     (8*I)*ly*Nc*Pi*z2 - ((4*I)/3)*Nf*Pi*z2 - (((4*I)/3)*Nf*Pi*z2)/Nc^2 + 
     (57*z2^2)/(2*Nc^3) + (343*z2^2)/(5*Nc) - (151*Nc*z2^2)/10 - 
     (23*z3)/Nc^3 - (12*Lmu*z3)/Nc^3 + (8*ly*z3)/Nc^3 - (343*z3)/(9*Nc) - 
     (2*Lmu*z3)/Nc + (10*ly*z3)/Nc + (16*Nc*z3)/9 + 14*Lmu*Nc*z3 - 
     (34*Nf*z3)/9 - (26*Nf*z3)/(9*Nc^2) + ((8*I)*Pi*z3)/Nc^3 + 
     ((14*I)*Pi*z3)/Nc + (6*I)*Nc*Pi*z3 + 
     y*(595/(16*Nc^3) + (181*Lmu)/(4*Nc^3) + (41*Lmu^2)/(2*Nc^3) + 
       (5*Lmu^3)/Nc^3 + Lmu^4/(2*Nc^3) - (13*ly)/Nc^3 - (25*Lmu*ly)/Nc^3 - 
       (11*Lmu^2*ly)/Nc^3 - (2*Lmu^3*ly)/Nc^3 + (19*ly^2)/(2*Nc^3) + 
       (9*Lmu*ly^2)/(2*Nc^3) + (5*Lmu^2*ly^2)/(2*Nc^3) - (2*ly^3)/(3*Nc^3) - 
       (Lmu*ly^3)/Nc^3 + ly^4/(12*Nc^3) + 33491/(324*Nc) + 
       (2342*Lmu)/(27*Nc) + (217*Lmu^2)/(18*Nc) - (28*Lmu^3)/(9*Nc) - 
       Lmu^4/Nc - (347*ly)/(27*Nc) - (229*Lmu*ly)/(9*Nc) - (6*Lmu^2*ly)/Nc + 
       (2*Lmu^3*ly)/Nc + (155*ly^2)/(18*Nc) + (19*Lmu*ly^2)/(6*Nc) - 
       (Lmu^2*ly^2)/(2*Nc) - ly^3/(3*Nc) - ly^4/(12*Nc) + (54329*Nc)/1296 + 
       (209*Lmu*Nc)/108 - (73*Lmu^2*Nc)/9 - (17*Lmu^3*Nc)/9 + (Lmu^4*Nc)/2 - 
       4*ly*Nc + 2*Lmu*ly*Nc + 2*Lmu^2*ly*Nc - ly^2*Nc - Lmu*ly^2*Nc - 
       (745*Nf)/27 - (112*Lmu*Nf)/9 + Lmu^2*Nf + (8*Lmu^3*Nf)/9 - 
       (2222*Nf)/(81*Nc^2) - (662*Lmu*Nf)/(27*Nc^2) - 
       (71*Lmu^2*Nf)/(9*Nc^2) - (8*Lmu^3*Nf)/(9*Nc^2) + 
       (116*ly*Nf)/(27*Nc^2) + (64*Lmu*ly*Nf)/(9*Nc^2) + 
       (2*Lmu^2*ly*Nf)/Nc^2 - (16*ly^2*Nf)/(9*Nc^2) - 
       (2*Lmu*ly^2*Nf)/(3*Nc^2) + (220*Nf^2)/(81*Nc) + 
       (64*Lmu*Nf^2)/(27*Nc) + (4*Lmu^2*Nf^2)/(9*Nc) - ((14*I)*Pi)/Nc^3 - 
       ((26*I)*Lmu*Pi)/Nc^3 - ((12*I)*Lmu^2*Pi)/Nc^3 - 
       ((2*I)*Lmu^3*Pi)/Nc^3 + ((6*I)*ly*Pi)/Nc^3 + ((6*I)*Lmu*ly*Pi)/Nc^3 + 
       ((4*I)*Lmu^2*ly*Pi)/Nc^3 - ((2*I)*ly^2*Pi)/Nc^3 - 
       (I*Lmu*ly^2*Pi)/Nc^3 - (((650*I)/27)*Pi)/Nc - (((466*I)/9)*Lmu*Pi)/
        Nc - ((17*I)*Lmu^2*Pi)/Nc - ((8*I)*ly*Pi)/Nc + ((8*I)*Lmu*ly*Pi)/Nc + 
       ((6*I)*Lmu^2*ly*Pi)/Nc - ((2*I)*ly^2*Pi)/Nc - ((2*I)*Lmu*ly^2*Pi)/Nc - 
       ((2216*I)/27)*Nc*Pi - ((268*I)/9)*Lmu*Nc*Pi - I*Lmu^2*Nc*Pi + 
       (2*I)*Lmu^3*Nc*Pi + (14*I)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi - 
       (2*I)*Lmu^2*ly*Nc*Pi + I*Lmu*ly^2*Nc*Pi + ((212*I)/27)*Nf*Pi + 
       ((76*I)/9)*Lmu*Nf*Pi + (2*I)*Lmu^2*Nf*Pi + (((212*I)/27)*Nf*Pi)/Nc^2 + 
       (((76*I)/9)*Lmu*Nf*Pi)/Nc^2 + ((2*I)*Lmu^2*Nf*Pi)/Nc^2 + 
       (51*z2)/(2*Nc^3) - (8*Lmu*z2)/Nc^3 - (10*Lmu^2*z2)/Nc^3 + 
       (3*ly*z2)/Nc^3 - (4*Lmu*ly*z2)/Nc^3 - (9*ly^2*z2)/(2*Nc^3) + 
       (1427*z2)/(18*Nc) - (82*Lmu*z2)/(3*Nc) - (33*Lmu^2*z2)/Nc + 
       (59*ly*z2)/(3*Nc) - (10*Lmu*ly*z2)/Nc - (9*ly^2*z2)/(2*Nc) + 
       (323*Nc*z2)/9 + (58*Lmu*Nc*z2)/3 - 5*Lmu^2*Nc*z2 - 8*ly*Nc*z2 - 
       (173*Nf*z2)/9 - (22*Lmu*Nf*z2)/3 - (139*Nf*z2)/(9*Nc^2) - 
       (14*Lmu*Nf*z2)/(3*Nc^2) - (8*ly*Nf*z2)/(3*Nc^2) - ((6*I)*Pi*z2)/Nc^3 - 
       ((4*I)*Lmu*Pi*z2)/Nc^3 - ((12*I)*ly*Pi*z2)/Nc^3 - 
       (((26*I)/3)*Pi*z2)/Nc - ((20*I)*Lmu*Pi*z2)/Nc - ((20*I)*ly*Pi*z2)/Nc - 
       ((8*I)/3)*Nc*Pi*z2 - (4*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - 
       ((4*I)/3)*Nf*Pi*z2 - (((4*I)/3)*Nf*Pi*z2)/Nc^2 + (57*z2^2)/(2*Nc^3) + 
       (343*z2^2)/(5*Nc) + (113*Nc*z2^2)/10 - (19*z3)/Nc^3 - 
       (12*Lmu*z3)/Nc^3 + (8*ly*z3)/Nc^3 - (253*z3)/(9*Nc) - (2*Lmu*z3)/Nc + 
       (10*ly*z3)/Nc + (160*Nc*z3)/9 + 14*Lmu*Nc*z3 - (34*Nf*z3)/9 - 
       (26*Nf*z3)/(9*Nc^2) + ((8*I)*Pi*z3)/Nc^3 + ((14*I)*Pi*z3)/Nc + 
       (30*I)*Nc*Pi*z3)}, {2, 2, 1} -> 
   {-792047/1944 - (43331*Lmu)/162 - (3497*Lmu^2)/54 - (67*Lmu^3)/18 + 
     (37*Lmu^4)/36 + (2*Lmu^5)/3 + (10874*ly)/81 + (4379*Lmu*ly)/54 + 
     (166*Lmu^2*ly)/9 - 5*Lmu^4*ly - (2305*ly^2)/108 - (37*Lmu*ly^2)/36 + 
     7*Lmu^2*ly^2 + 8*Lmu^3*ly^2 - (89*ly^3)/18 - (13*Lmu*ly^3)/2 - 
     (9*Lmu^2*ly^3)/2 + (187*ly^4)/144 + (Lmu*ly^4)/2 + (3*ly^5)/20 - 
     4205/(32*Nc^2) - (895*Lmu)/(8*Nc^2) - (205*Lmu^2)/(4*Nc^2) - 
     (91*Lmu^3)/(6*Nc^2) - (5*Lmu^4)/(2*Nc^2) - Lmu^5/(3*Nc^2) + 
     (108*ly)/Nc^2 + (121*Lmu*ly)/Nc^2 + (60*Lmu^2*ly)/Nc^2 + 
     (44*Lmu^3*ly)/(3*Nc^2) + (10*Lmu^4*ly)/(3*Nc^2) - (181*ly^2)/(4*Nc^2) - 
     (75*Lmu*ly^2)/(2*Nc^2) - (15*Lmu^2*ly^2)/Nc^2 - 
     (22*Lmu^3*ly^2)/(3*Nc^2) + (43*ly^3)/(6*Nc^2) + (35*Lmu*ly^3)/(6*Nc^2) + 
     (9*Lmu^2*ly^3)/(2*Nc^2) - (3*ly^4)/(16*Nc^2) - (Lmu*ly^4)/(3*Nc^2) - 
     ly^5/(4*Nc^2) - (309479*Nc^2)/2592 - (10511*Lmu*Nc^2)/216 + 
     (85*Lmu^2*Nc^2)/108 + (49*Lmu^3*Nc^2)/9 + (53*Lmu^4*Nc^2)/36 - 
     (Lmu^5*Nc^2)/3 - (7624*ly*Nc^2)/81 - (3823*Lmu*ly*Nc^2)/54 - 
     (218*Lmu^2*ly*Nc^2)/9 - (11*Lmu^3*ly*Nc^2)/3 + (5*Lmu^4*ly*Nc^2)/3 + 
     (1949*ly^2*Nc^2)/108 + (257*Lmu*ly^2*Nc^2)/36 - (Lmu^2*ly^2*Nc^2)/2 - 
     (8*Lmu^3*ly^2*Nc^2)/3 + (17*ly^3*Nc^2)/9 + (13*Lmu*ly^3*Nc^2)/6 + 
     (3*Lmu^2*ly^3*Nc^2)/2 - (77*ly^4*Nc^2)/144 - (Lmu*ly^4*Nc^2)/6 - 
     (ly^5*Nc^2)/20 + (16159*Nf)/(243*Nc) + (4972*Lmu*Nf)/(81*Nc) + 
     (661*Lmu^2*Nf)/(27*Nc) + (47*Lmu^3*Nf)/(9*Nc) + (13*Lmu^4*Nf)/(18*Nc) - 
     (3200*ly*Nf)/(81*Nc) - (940*Lmu*ly*Nf)/(27*Nc) - 
     (136*Lmu^2*ly*Nf)/(9*Nc) - (4*Lmu^3*ly*Nf)/Nc + (238*ly^2*Nf)/(27*Nc) + 
     (58*Lmu*ly^2*Nf)/(9*Nc) + (2*Lmu^2*ly^2*Nf)/Nc - (2*ly^3*Nf)/(9*Nc) - 
     (ly^4*Nf)/(9*Nc) + (37559*Nc*Nf)/486 + (3778*Lmu*Nc*Nf)/81 + 
     (269*Lmu^2*Nc*Nf)/27 - (Lmu^3*Nc*Nf)/3 - (13*Lmu^4*Nc*Nf)/18 + 
     (1600*ly*Nc*Nf)/81 + (470*Lmu*ly*Nc*Nf)/27 + (68*Lmu^2*ly*Nc*Nf)/9 + 
     2*Lmu^3*ly*Nc*Nf - (119*ly^2*Nc*Nf)/27 - (29*Lmu*ly^2*Nc*Nf)/9 - 
     Lmu^2*ly^2*Nc*Nf + (ly^3*Nc*Nf)/9 + (ly^4*Nc*Nf)/18 - (1120*Nf^2)/243 - 
     (424*Lmu*Nf^2)/81 - (20*Lmu^2*Nf^2)/9 - (4*Lmu^3*Nf^2)/9 - 
     ((12275*I)/162)*Pi + ((739*I)/27)*Lmu*Pi + ((355*I)/9)*Lmu^2*Pi + 
     (10*I)*Lmu^3*Pi - ((10*I)/3)*Lmu^4*Pi + (12*I)*ly*Pi + 
     (10*I)*Lmu*ly*Pi + (3*I)*Lmu^2*ly*Pi + (4*I)*Lmu^3*ly*Pi - 
     ((5*I)/4)*ly^2*Pi + (I/2)*Lmu*ly^2*Pi - ((3*I)/2)*Lmu^2*ly^2*Pi - 
     I*ly^3*Pi - (I/12)*ly^4*Pi - (((121*I)/2)*Pi)/Nc^2 + 
     ((37*I)*Lmu*Pi)/Nc^2 + ((47*I)*Lmu^2*Pi)/Nc^2 + ((12*I)*Lmu^3*Pi)/Nc^2 + 
     (((10*I)/3)*Lmu^4*Pi)/Nc^2 - ((36*I)*ly*Pi)/Nc^2 - 
     ((30*I)*Lmu*ly*Pi)/Nc^2 - ((9*I)*Lmu^2*ly*Pi)/Nc^2 - 
     ((12*I)*Lmu^3*ly*Pi)/Nc^2 + (((15*I)/4)*ly^2*Pi)/Nc^2 - 
     (((3*I)/2)*Lmu*ly^2*Pi)/Nc^2 + (((9*I)/2)*Lmu^2*ly^2*Pi)/Nc^2 + 
     ((3*I)*ly^3*Pi)/Nc^2 + ((I/4)*ly^4*Pi)/Nc^2 - (((368*I)/81)*Nf*Pi)/Nc - 
     (((412*I)/27)*Lmu*Nf*Pi)/Nc - (((100*I)/9)*Lmu^2*Nf*Pi)/Nc - 
     ((4*I)*Lmu^3*Nf*Pi)/Nc - (5185*z2)/54 - (1616*Lmu*z2)/9 - 
     (277*Lmu^2*z2)/6 + (44*Lmu^3*z2)/3 - (279*ly*z2)/2 - (248*Lmu*ly*z2)/3 + 
     22*Lmu^2*ly*z2 + (109*ly^2*z2)/6 - 43*Lmu*ly^2*z2 + (89*ly^3*z2)/6 - 
     (153*z2)/(8*Nc^2) - (183*Lmu*z2)/(2*Nc^2) - (30*Lmu^2*z2)/Nc^2 + 
     (88*Lmu^3*z2)/(3*Nc^2) - (23*ly*z2)/(2*Nc^2) + (11*Lmu*ly*z2)/Nc^2 + 
     (13*Lmu^2*ly*z2)/Nc^2 + (6*ly^2*z2)/Nc^2 + (56*Lmu*ly^2*z2)/Nc^2 - 
     (167*ly^3*z2)/(6*Nc^2) - (7945*Nc^2*z2)/216 - (367*Lmu*Nc^2*z2)/6 - 
     (137*Lmu^2*Nc^2*z2)/6 + 4*Lmu^3*Nc^2*z2 + 81*ly*Nc^2*z2 + 
     (121*Lmu*ly*Nc^2*z2)/3 - 12*Lmu^2*ly*Nc^2*z2 - (22*ly^2*Nc^2*z2)/3 + 
     13*Lmu*ly^2*Nc^2*z2 - (19*ly^3*Nc^2*z2)/6 + (269*Nf*z2)/(27*Nc) + 
     (179*Lmu*Nf*z2)/(9*Nc) + (35*Lmu^2*Nf*z2)/(3*Nc) + (32*ly*Nf*z2)/Nc + 
     (68*Lmu*ly*Nf*z2)/(3*Nc) - (14*ly^2*Nf*z2)/(3*Nc) + (50*Nc*Nf*z2)/9 + 
     (107*Lmu*Nc*Nf*z2)/9 + (19*Lmu^2*Nc*Nf*z2)/3 - 16*ly*Nc*Nf*z2 - 
     (34*Lmu*ly*Nc*Nf*z2)/3 + (7*ly^2*Nc*Nf*z2)/3 + (20*Nf^2*z2)/27 + 
     (4*Lmu*Nf^2*z2)/9 - ((1667*I)/18)*Pi*z2 - ((167*I)/3)*Lmu*Pi*z2 + 
     (31*I)*Lmu^2*Pi*z2 - (11*I)*ly*Pi*z2 - (38*I)*Lmu*ly*Pi*z2 + 
     ((15*I)/2)*ly^2*Pi*z2 - (((71*I)/2)*Pi*z2)/Nc^2 - 
     ((27*I)*Lmu*Pi*z2)/Nc^2 + ((15*I)*Lmu^2*Pi*z2)/Nc^2 + 
     ((33*I)*ly*Pi*z2)/Nc^2 + ((114*I)*Lmu*ly*Pi*z2)/Nc^2 - 
     (((45*I)/2)*ly^2*Pi*z2)/Nc^2 + (((160*I)/9)*Nf*Pi*z2)/Nc + 
     (((44*I)/3)*Lmu*Nf*Pi*z2)/Nc + (301*z2^2)/3 - (22*Lmu*z2^2)/5 + 
     (154*ly*z2^2)/5 - (319*z2^2)/(10*Nc^2) - (1441*Lmu*z2^2)/(5*Nc^2) - 
     (852*ly*z2^2)/(5*Nc^2) - (17*Nc^2*z2^2)/20 - (77*Lmu*Nc^2*z2^2)/5 + 
     14*ly*Nc^2*z2^2 - (56*Nf*z2^2)/(15*Nc) + (2*Nc*Nf*z2^2)/5 + 
     ((202*I)/5)*Pi*z2^2 - (((762*I)/5)*Pi*z2^2)/Nc^2 + (4477*z3)/18 + 
     (781*Lmu*z3)/9 - (31*Lmu^2*z3)/3 - (149*ly*z3)/2 + 26*Lmu*ly*z3 - 
     36*ly^2*z3 + (1409*z3)/(6*Nc^2) + (90*Lmu*z3)/Nc^2 + 
     (56*Lmu^2*z3)/(3*Nc^2) - (281*ly*z3)/(6*Nc^2) - 
     (194*Lmu*ly*z3)/(3*Nc^2) + (206*ly^2*z3)/(3*Nc^2) - (544*Nc^2*z3)/9 - 
     (457*Lmu*Nc^2*z3)/9 - (25*Lmu^2*Nc^2*z3)/3 + (293*ly*Nc^2*z3)/6 + 
     (2*Lmu*ly*Nc^2*z3)/3 + (22*ly^2*Nc^2*z3)/3 - (92*Nf*z3)/(9*Nc) - 
     (52*Lmu*Nf*z3)/(9*Nc) + (24*ly*Nf*z3)/Nc + (70*Nc*Nf*z3)/9 + 
     (160*Lmu*Nc*Nf*z3)/9 - 12*ly*Nc*Nf*z3 - ((161*I)/2)*Pi*z3 + 
     ((14*I)/3)*Lmu*Pi*z3 - (56*I)*ly*Pi*z3 + (((81*I)/2)*Pi*z3)/Nc^2 - 
     (((194*I)/3)*Lmu*Pi*z3)/Nc^2 + ((168*I)*ly*Pi*z3)/Nc^2 + 
     ((16*I)*Nf*Pi*z3)/Nc + (410*z2*z3)/3 - (1112*z2*z3)/(3*Nc^2) + 
     28*Nc^2*z2*z3 - 71*z5 - (220*z5)/Nc^2 - 17*Nc^2*z5 + 
     y*(-1023461/1944 - (27589*Lmu)/81 - (2671*Lmu^2)/27 - (173*Lmu^3)/18 + 
       (97*Lmu^4)/36 + (2*Lmu^5)/3 + (1604*ly)/81 + (2513*Lmu*ly)/54 + 
       (256*Lmu^2*ly)/9 - 4*Lmu^3*ly - 5*Lmu^4*ly + (139*ly^2)/54 - 
       (589*Lmu*ly^2)/36 + 7*Lmu^2*ly^2 + 8*Lmu^3*ly^2 - (241*ly^3)/36 - 
       (11*Lmu*ly^3)/2 - (9*Lmu^2*ly^3)/2 + (307*ly^4)/144 + (Lmu*ly^4)/2 + 
       (3*ly^5)/20 - 401/(32*Nc^2) - (923*Lmu)/(8*Nc^2) - 
       (331*Lmu^2)/(4*Nc^2) - (45*Lmu^3)/(2*Nc^2) - (25*Lmu^4)/(6*Nc^2) - 
       Lmu^5/(3*Nc^2) + (35*ly)/(2*Nc^2) + (114*Lmu*ly)/Nc^2 + 
       (69*Lmu^2*ly)/Nc^2 + (68*Lmu^3*ly)/(3*Nc^2) + (10*Lmu^4*ly)/(3*Nc^2) - 
       (269*ly^2)/(4*Nc^2) - (71*Lmu*ly^2)/(2*Nc^2) - (17*Lmu^2*ly^2)/Nc^2 - 
       (22*Lmu^3*ly^2)/(3*Nc^2) + (247*ly^3)/(12*Nc^2) + 
       (37*Lmu*ly^3)/(6*Nc^2) + (9*Lmu^2*ly^3)/(2*Nc^2) - 
       (89*ly^4)/(48*Nc^2) - (Lmu*ly^4)/(3*Nc^2) - ly^5/(4*Nc^2) - 
       (785707*Nc^2)/2592 - (29567*Lmu*Nc^2)/216 - (659*Lmu^2*Nc^2)/108 + 
       (23*Lmu^3*Nc^2)/3 + (53*Lmu^4*Nc^2)/36 - (Lmu^5*Nc^2)/3 - 
       (2495*ly*Nc^2)/162 - (3079*Lmu*ly*Nc^2)/54 - (290*Lmu^2*ly*Nc^2)/9 - 
       (11*Lmu^3*ly*Nc^2)/3 + (5*Lmu^4*ly*Nc^2)/3 + (727*ly^2*Nc^2)/54 + 
       (623*Lmu*ly^2*Nc^2)/36 - (8*Lmu^3*ly^2*Nc^2)/3 - (19*ly^3*Nc^2)/36 + 
       (11*Lmu*ly^3*Nc^2)/6 + (3*Lmu^2*ly^3*Nc^2)/2 - (113*ly^4*Nc^2)/144 - 
       (Lmu*ly^4*Nc^2)/6 - (ly^5*Nc^2)/20 + (19987*Nf)/(243*Nc) + 
       (6814*Lmu*Nf)/(81*Nc) + (976*Lmu^2*Nf)/(27*Nc) + 
       (73*Lmu^3*Nf)/(9*Nc) + (13*Lmu^4*Nf)/(18*Nc) - (680*ly*Nf)/(81*Nc) - 
       (700*Lmu*ly*Nf)/(27*Nc) - (172*Lmu^2*ly*Nf)/(9*Nc) - 
       (4*Lmu^3*ly*Nf)/Nc + (220*ly^2*Nf)/(27*Nc) + (70*Lmu*ly^2*Nf)/(9*Nc) + 
       (2*Lmu^2*ly^2*Nf)/Nc - (2*ly^3*Nf)/(9*Nc) - (ly^4*Nf)/(9*Nc) + 
       (73283*Nc*Nf)/486 + (7126*Lmu*Nc*Nf)/81 + (446*Lmu^2*Nc*Nf)/27 - 
       (11*Lmu^3*Nc*Nf)/9 - (13*Lmu^4*Nc*Nf)/18 + (340*ly*Nc*Nf)/81 + 
       (350*Lmu*ly*Nc*Nf)/27 + (86*Lmu^2*ly*Nc*Nf)/9 + 2*Lmu^3*ly*Nc*Nf - 
       (110*ly^2*Nc*Nf)/27 - (35*Lmu*ly^2*Nc*Nf)/9 - Lmu^2*ly^2*Nc*Nf + 
       (ly^3*Nc*Nf)/9 + (ly^4*Nc*Nf)/18 - (2392*Nf^2)/243 - 
       (784*Lmu*Nf^2)/81 - (32*Lmu^2*Nf^2)/9 - (4*Lmu^3*Nf^2)/9 + 
       ((68963*I)/324)*Pi + ((6046*I)/27)*Lmu*Pi + ((616*I)/9)*Lmu^2*Pi + 
       ((14*I)/3)*Lmu^3*Pi - ((10*I)/3)*Lmu^4*Pi + ((99*I)/2)*ly*Pi + 
       (12*I)*Lmu*ly*Pi + (9*I)*Lmu^2*ly*Pi + (4*I)*Lmu^3*ly*Pi - 
       ((63*I)/4)*ly^2*Pi - ((9*I)/2)*Lmu*ly^2*Pi - ((3*I)/2)*Lmu^2*ly^2*Pi + 
       I*ly^3*Pi - (I/12)*ly^4*Pi + (((913*I)/4)*Pi)/Nc^2 + 
       ((140*I)*Lmu*Pi)/Nc^2 + ((78*I)*Lmu^2*Pi)/Nc^2 + 
       (((76*I)/3)*Lmu^3*Pi)/Nc^2 + (((10*I)/3)*Lmu^4*Pi)/Nc^2 - 
       (((297*I)/2)*ly*Pi)/Nc^2 - ((36*I)*Lmu*ly*Pi)/Nc^2 - 
       ((27*I)*Lmu^2*ly*Pi)/Nc^2 - ((12*I)*Lmu^3*ly*Pi)/Nc^2 + 
       (((189*I)/4)*ly^2*Pi)/Nc^2 + (((27*I)/2)*Lmu*ly^2*Pi)/Nc^2 + 
       (((9*I)/2)*Lmu^2*ly^2*Pi)/Nc^2 - ((3*I)*ly^3*Pi)/Nc^2 + 
       ((I/4)*ly^4*Pi)/Nc^2 - (((2900*I)/81)*Nf*Pi)/Nc - 
       (((1300*I)/27)*Lmu*Nf*Pi)/Nc - (((208*I)/9)*Lmu^2*Nf*Pi)/Nc - 
       ((4*I)*Lmu^3*Nf*Pi)/Nc - (33427*z2)/54 - (1757*Lmu*z2)/9 - 
       (97*Lmu^2*z2)/6 + (44*Lmu^3*z2)/3 - (959*ly*z2)/6 - 
       (212*Lmu*ly*z2)/3 + 22*Lmu^2*ly*z2 + (199*ly^2*z2)/6 - 
       43*Lmu*ly^2*z2 + (89*ly^3*z2)/6 + (1467*z2)/(8*Nc^2) - 
       (23*Lmu*z2)/(2*Nc^2) + (58*Lmu^2*z2)/Nc^2 + (88*Lmu^3*z2)/(3*Nc^2) - 
       (241*ly*z2)/(2*Nc^2) - (27*Lmu*ly*z2)/Nc^2 + (13*Lmu^2*ly*z2)/Nc^2 + 
       (6*ly^2*z2)/Nc^2 + (56*Lmu*ly^2*z2)/Nc^2 - (167*ly^3*z2)/(6*Nc^2) - 
       (4717*Nc^2*z2)/216 - (349*Lmu*Nc^2*z2)/6 - (119*Lmu^2*Nc^2*z2)/6 + 
       4*Lmu^3*Nc^2*z2 + (326*ly*Nc^2*z2)/3 + (139*Lmu*ly*Nc^2*z2)/3 - 
       12*Lmu^2*ly*Nc^2*z2 - (107*ly^2*Nc^2*z2)/6 + 13*Lmu*ly^2*Nc^2*z2 - 
       (19*ly^3*Nc^2*z2)/6 + (2834*Nf*z2)/(27*Nc) + (581*Lmu*Nf*z2)/(9*Nc) + 
       (35*Lmu^2*Nf*z2)/(3*Nc) + (124*ly*Nf*z2)/(3*Nc) + 
       (68*Lmu*ly*Nf*z2)/(3*Nc) - (14*ly^2*Nf*z2)/(3*Nc) - (31*Nc*Nf*z2)/3 + 
       (107*Lmu*Nc*Nf*z2)/9 + (19*Lmu^2*Nc*Nf*z2)/3 - (62*ly*Nc*Nf*z2)/3 - 
       (34*Lmu*ly*Nc*Nf*z2)/3 + (7*ly^2*Nc*Nf*z2)/3 + (32*Nf^2*z2)/27 + 
       (4*Lmu*Nf^2*z2)/9 - ((2543*I)/18)*Pi*z2 - ((53*I)/3)*Lmu*Pi*z2 + 
       (31*I)*Lmu^2*Pi*z2 - (23*I)*ly*Pi*z2 - (38*I)*Lmu*ly*Pi*z2 + 
       ((15*I)/2)*ly^2*Pi*z2 + (((89*I)/2)*Pi*z2)/Nc^2 + 
       ((27*I)*Lmu*Pi*z2)/Nc^2 + ((15*I)*Lmu^2*Pi*z2)/Nc^2 + 
       ((69*I)*ly*Pi*z2)/Nc^2 + ((114*I)*Lmu*ly*Pi*z2)/Nc^2 - 
       (((45*I)/2)*ly^2*Pi*z2)/Nc^2 + (((292*I)/9)*Nf*Pi*z2)/Nc + 
       (((44*I)/3)*Lmu*Nf*Pi*z2)/Nc + (1454*z2^2)/15 - (286*Lmu*z2^2)/5 + 
       (154*ly*z2^2)/5 - (589*z2^2)/(2*Nc^2) - (1441*Lmu*z2^2)/(5*Nc^2) - 
       (852*ly*z2^2)/(5*Nc^2) - (321*Nc^2*z2^2)/20 - (77*Lmu*Nc^2*z2^2)/5 + 
       14*ly*Nc^2*z2^2 - (56*Nf*z2^2)/(15*Nc) + (2*Nc*Nf*z2^2)/5 - 
       ((158*I)/5)*Pi*z2^2 - (((762*I)/5)*Pi*z2^2)/Nc^2 + 295*z3 + 
       (715*Lmu*z3)/9 - (31*Lmu^2*z3)/3 - (193*ly*z3)/2 + 26*Lmu*ly*z3 - 
       36*ly^2*z3 + (42*z3)/Nc^2 + (142*Lmu*z3)/(3*Nc^2) + 
       (56*Lmu^2*z3)/(3*Nc^2) - (413*ly*z3)/(6*Nc^2) - 
       (194*Lmu*ly*z3)/(3*Nc^2) + (206*ly^2*z3)/(3*Nc^2) - (907*Nc^2*z3)/18 - 
       (529*Lmu*Nc^2*z3)/9 - (25*Lmu^2*Nc^2*z3)/3 + (377*ly*Nc^2*z3)/6 + 
       (2*Lmu*ly*Nc^2*z3)/3 + (22*ly^2*Nc^2*z3)/3 - (16*Nf*z3)/Nc - 
       (52*Lmu*Nf*z3)/(9*Nc) + (24*ly*Nf*z3)/Nc + (122*Nc*Nf*z3)/9 + 
       (160*Lmu*Nc*Nf*z3)/9 - 12*ly*Nc*Nf*z3 - ((287*I)/6)*Pi*z3 - 
       ((130*I)/3)*Lmu*Pi*z3 - (56*I)*ly*Pi*z3 - (((553*I)/6)*Pi*z3)/Nc^2 - 
       (((194*I)/3)*Lmu*Pi*z3)/Nc^2 + ((168*I)*ly*Pi*z3)/Nc^2 + 
       ((16*I)*Nf*Pi*z3)/Nc + (410*z2*z3)/3 - (1112*z2*z3)/(3*Nc^2) + 
       28*Nc^2*z2*z3 - 23*z5 - (220*z5)/Nc^2 - 17*Nc^2*z5), 
    4205/(32*Nc^3) + (895*Lmu)/(8*Nc^3) + (205*Lmu^2)/(4*Nc^3) + 
     (91*Lmu^3)/(6*Nc^3) + (5*Lmu^4)/(2*Nc^3) + Lmu^5/(3*Nc^3) - 
     (54*ly)/Nc^3 - (121*Lmu*ly)/(2*Nc^3) - (30*Lmu^2*ly)/Nc^3 - 
     (22*Lmu^3*ly)/(3*Nc^3) - (5*Lmu^4*ly)/(3*Nc^3) + (59*ly^2)/(4*Nc^3) + 
     (53*Lmu*ly^2)/(4*Nc^3) + (6*Lmu^2*ly^2)/Nc^3 + (8*Lmu^3*ly^2)/(3*Nc^3) - 
     (7*ly^3)/(6*Nc^3) - (13*Lmu*ly^3)/(6*Nc^3) - (3*Lmu^2*ly^3)/(2*Nc^3) + 
     (11*ly^4)/(48*Nc^3) + (Lmu*ly^4)/(6*Nc^3) + ly^5/(20*Nc^3) + 
     792047/(1944*Nc) + (43331*Lmu)/(162*Nc) + (3497*Lmu^2)/(54*Nc) + 
     (67*Lmu^3)/(18*Nc) - (37*Lmu^4)/(36*Nc) - (2*Lmu^5)/(3*Nc) - 
     (7624*ly)/(81*Nc) - (3823*Lmu*ly)/(54*Nc) - (218*Lmu^2*ly)/(9*Nc) - 
     (11*Lmu^3*ly)/(3*Nc) + (5*Lmu^4*ly)/(3*Nc) + (1825*ly^2)/(54*Nc) + 
     (653*Lmu*ly^2)/(36*Nc) + (5*Lmu^2*ly^2)/(2*Nc) - (2*Lmu^3*ly^2)/(3*Nc) - 
     (53*ly^3)/(18*Nc) + (2*Lmu*ly^3)/(3*Nc) - (29*ly^4)/(36*Nc) - 
     (Lmu*ly^4)/(6*Nc) + ly^5/(10*Nc) + (309479*Nc)/2592 + 
     (10511*Lmu*Nc)/216 - (85*Lmu^2*Nc)/108 - (49*Lmu^3*Nc)/9 - 
     (53*Lmu^4*Nc)/36 + (Lmu^5*Nc)/3 - (37559*Nf)/486 - (3778*Lmu*Nf)/81 - 
     (269*Lmu^2*Nf)/27 + (Lmu^3*Nf)/3 + (13*Lmu^4*Nf)/18 - 
     (16159*Nf)/(243*Nc^2) - (4972*Lmu*Nf)/(81*Nc^2) - 
     (661*Lmu^2*Nf)/(27*Nc^2) - (47*Lmu^3*Nf)/(9*Nc^2) - 
     (13*Lmu^4*Nf)/(18*Nc^2) + (1600*ly*Nf)/(81*Nc^2) + 
     (470*Lmu*ly*Nf)/(27*Nc^2) + (68*Lmu^2*ly*Nf)/(9*Nc^2) + 
     (2*Lmu^3*ly*Nf)/Nc^2 - (119*ly^2*Nf)/(27*Nc^2) - 
     (29*Lmu*ly^2*Nf)/(9*Nc^2) - (Lmu^2*ly^2*Nf)/Nc^2 + (ly^3*Nf)/(9*Nc^2) + 
     (ly^4*Nf)/(18*Nc^2) + (1120*Nf^2)/(243*Nc) + (424*Lmu*Nf^2)/(81*Nc) + 
     (20*Lmu^2*Nf^2)/(9*Nc) + (4*Lmu^3*Nf^2)/(9*Nc) + (((33*I)/2)*Pi)/Nc^3 - 
     (((45*I)/2)*Lmu*Pi)/Nc^3 - (((47*I)/2)*Lmu^2*Pi)/Nc^3 - 
     ((6*I)*Lmu^3*Pi)/Nc^3 - (((5*I)/3)*Lmu^4*Pi)/Nc^3 + 
     ((12*I)*ly*Pi)/Nc^3 + ((10*I)*Lmu*ly*Pi)/Nc^3 + 
     ((3*I)*Lmu^2*ly*Pi)/Nc^3 + ((4*I)*Lmu^3*ly*Pi)/Nc^3 - 
     (((5*I)/4)*ly^2*Pi)/Nc^3 + ((I/2)*Lmu*ly^2*Pi)/Nc^3 - 
     (((3*I)/2)*Lmu^2*ly^2*Pi)/Nc^3 - (I*ly^3*Pi)/Nc^3 - 
     ((I/12)*ly^4*Pi)/Nc^3 + (((4304*I)/81)*Pi)/Nc - 
     (((869*I)/27)*Lmu*Pi)/Nc - (((389*I)/9)*Lmu^2*Pi)/Nc - 
     ((11*I)*Lmu^3*Pi)/Nc + ((56*I)*ly*Pi)/Nc + ((29*I)*Lmu*ly*Pi)/Nc + 
     ((6*I)*Lmu^2*ly*Pi)/Nc + ((6*I)*Lmu^3*ly*Pi)/Nc - 
     (((43*I)/4)*ly^2*Pi)/Nc - ((3*I)*Lmu*ly^2*Pi)/Nc - 
     ((3*I)*Lmu^2*ly^2*Pi)/Nc + ((I/3)*ly^3*Pi)/Nc + ((I/6)*ly^4*Pi)/Nc + 
     ((10795*I)/162)*Nc*Pi - ((523*I)/54)*Lmu*Nc*Pi - 
     ((355*I)/18)*Lmu^2*Nc*Pi - (5*I)*Lmu^3*Nc*Pi + ((5*I)/3)*Lmu^4*Nc*Pi - 
     (44*I)*ly*Nc*Pi - (19*I)*Lmu*ly*Nc*Pi - (3*I)*Lmu^2*ly*Nc*Pi - 
     (2*I)*Lmu^3*ly*Nc*Pi + ((19*I)/2)*ly^2*Nc*Pi + 
     ((7*I)/2)*Lmu*ly^2*Nc*Pi + ((3*I)/2)*Lmu^2*ly^2*Nc*Pi - 
     ((4*I)/3)*ly^3*Nc*Pi - (I/4)*ly^4*Nc*Pi + ((184*I)/81)*Nf*Pi + 
     ((206*I)/27)*Lmu*Nf*Pi + ((50*I)/9)*Lmu^2*Nf*Pi + (2*I)*Lmu^3*Nf*Pi + 
     (((184*I)/81)*Nf*Pi)/Nc^2 + (((206*I)/27)*Lmu*Nf*Pi)/Nc^2 + 
     (((50*I)/9)*Lmu^2*Nf*Pi)/Nc^2 + ((2*I)*Lmu^3*Nf*Pi)/Nc^2 + 
     (145*z2)/(8*Nc^3) + (43*Lmu*z2)/Nc^3 + (15*Lmu^2*z2)/Nc^3 - 
     (28*Lmu^3*z2)/(3*Nc^3) + (45*ly*z2)/(2*Nc^3) - (2*Lmu*ly*z2)/Nc^3 - 
     (2*Lmu^2*ly*z2)/Nc^3 + (7*ly^2*z2)/(2*Nc^3) - (17*Lmu*ly^2*z2)/Nc^3 + 
     (17*ly^3*z2)/(2*Nc^3) - (125*z2)/(54*Nc) + (1238*Lmu*z2)/(9*Nc) + 
     (259*Lmu^2*z2)/(6*Nc) - (92*Lmu^3*z2)/(3*Nc) + (95*ly*z2)/(2*Nc) + 
     (100*Lmu*ly*z2)/(3*Nc) - (21*Lmu^2*ly*z2)/Nc - (61*ly^2*z2)/(3*Nc) - 
     (9*Lmu*ly^2*z2)/Nc + (23*ly^3*z2)/(3*Nc) + (29401*Nc*z2)/216 + 
     (455*Lmu*Nc*z2)/3 + (245*Lmu^2*Nc*z2)/6 - 8*Lmu^3*Nc*z2 - (80*Nf*z2)/9 - 
     (197*Lmu*Nf*z2)/9 - (37*Lmu^2*Nf*z2)/3 - (179*Nf*z2)/(27*Nc^2) - 
     (89*Lmu*Nf*z2)/(9*Nc^2) - (17*Lmu^2*Nf*z2)/(3*Nc^2) - 
     (16*ly*Nf*z2)/Nc^2 - (34*Lmu*ly*Nf*z2)/(3*Nc^2) + 
     (7*ly^2*Nf*z2)/(3*Nc^2) - (20*Nf^2*z2)/(27*Nc) - 
     (4*Lmu*Nf^2*z2)/(9*Nc) + ((20*I)*Pi*z2)/Nc^3 + ((13*I)*Lmu*Pi*z2)/Nc^3 - 
     ((3*I)*Lmu^2*Pi*z2)/Nc^3 - ((11*I)*ly*Pi*z2)/Nc^3 - 
     ((38*I)*Lmu*ly*Pi*z2)/Nc^3 + (((15*I)/2)*ly^2*Pi*z2)/Nc^3 + 
     (((865*I)/18)*Pi*z2)/Nc + (((103*I)/3)*Lmu*Pi*z2)/Nc - 
     ((32*I)*Lmu^2*Pi*z2)/Nc - ((8*I)*ly*Pi*z2)/Nc - 
     ((62*I)*Lmu*ly*Pi*z2)/Nc + ((19*I)*ly^2*Pi*z2)/Nc + 
     ((1081*I)/18)*Nc*Pi*z2 + ((106*I)/3)*Lmu*Nc*Pi*z2 - 
     (11*I)*Lmu^2*Nc*Pi*z2 - (3*I)*ly*Nc*Pi*z2 + (24*I)*Lmu*ly*Nc*Pi*z2 - 
     ((23*I)/2)*ly^2*Nc*Pi*z2 - ((80*I)/9)*Nf*Pi*z2 - 
     ((22*I)/3)*Lmu*Nf*Pi*z2 - (((80*I)/9)*Nf*Pi*z2)/Nc^2 - 
     (((22*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 + (159*z2^2)/(10*Nc^3) + 
     (93*Lmu*z2^2)/Nc^3 + (294*ly*z2^2)/(5*Nc^3) - (177*z2^2)/(4*Nc) + 
     (1226*Lmu*z2^2)/(5*Nc) + (334*ly*z2^2)/(5*Nc) - (1177*Nc*z2^2)/30 - 
     (151*Lmu*Nc*z2^2)/5 + (44*Nf*z2^2)/15 + (2*Nf*z2^2)/(5*Nc^2) + 
     (((247*I)/5)*Pi*z2^2)/Nc^3 + (((484*I)/5)*Pi*z2^2)/Nc - 
     ((171*I)/5)*Nc*Pi*z2^2 - (1067*z3)/(6*Nc^3) - (63*Lmu*z3)/Nc^3 - 
     (53*Lmu^2*z3)/(3*Nc^3) + (139*ly*z3)/(6*Nc^3) + 
     (82*Lmu*ly*z3)/(3*Nc^3) - (64*ly^2*z3)/(3*Nc^3) - (2119*z3)/(9*Nc) - 
     (781*Lmu*z3)/(9*Nc) + (25*Lmu^2*z3)/(3*Nc) + (148*ly*z3)/(3*Nc) + 
     (32*Lmu*ly*z3)/(3*Nc) - (56*ly^2*z3)/(3*Nc) - (59*Nc*z3)/6 + 
     (214*Lmu*Nc*z3)/9 + (28*Lmu^2*Nc*z3)/3 - (10*Nf*z3)/3 - 
     (124*Lmu*Nf*z3)/9 + (52*Nf*z3)/(9*Nc^2) + (16*Lmu*Nf*z3)/(9*Nc^2) - 
     (12*ly*Nf*z3)/Nc^2 - (((15*I)/2)*Pi*z3)/Nc^3 + 
     (((82*I)/3)*Lmu*Pi*z3)/Nc^3 - ((56*I)*ly*Pi*z3)/Nc^3 - 
     (((17*I)/2)*Pi*z3)/Nc + ((32*I)*Lmu*Pi*z3)/Nc - ((100*I)*ly*Pi*z3)/Nc + 
     (56*I)*Nc*Pi*z3 + ((2*I)/3)*Lmu*Nc*Pi*z3 + (44*I)*ly*Nc*Pi*z3 - 
     (8*I)*Nf*Pi*z3 - ((8*I)*Nf*Pi*z3)/Nc^2 + (389*z2*z3)/(3*Nc^3) + 
     (766*z2*z3)/(3*Nc) - 179*Nc*z2*z3 + (76*z5)/Nc^3 + (217*z5)/Nc + 
     15*Nc*z5 + y*(4081/(32*Nc^3) + (1367*Lmu)/(8*Nc^3) + 
       (359*Lmu^2)/(4*Nc^3) + (143*Lmu^3)/(6*Nc^3) + (25*Lmu^4)/(6*Nc^3) + 
       Lmu^5/(3*Nc^3) - (11*ly)/Nc^3 - (135*Lmu*ly)/(2*Nc^3) - 
       (36*Lmu^2*ly)/Nc^3 - (34*Lmu^3*ly)/(3*Nc^3) - (5*Lmu^4*ly)/(3*Nc^3) + 
       (59*ly^2)/(2*Nc^3) + (73*Lmu*ly^2)/(4*Nc^3) + (7*Lmu^2*ly^2)/Nc^3 + 
       (8*Lmu^3*ly^2)/(3*Nc^3) - (31*ly^3)/(4*Nc^3) - 
       (11*Lmu*ly^3)/(6*Nc^3) - (3*Lmu^2*ly^3)/(2*Nc^3) + 
       (9*ly^4)/(16*Nc^3) + (Lmu*ly^4)/(6*Nc^3) + ly^5/(20*Nc^3) + 
       1095083/(1944*Nc) + (25843*Lmu)/(81*Nc) + (2590*Lmu^2)/(27*Nc) + 
       (125*Lmu^3)/(18*Nc) - (97*Lmu^4)/(36*Nc) - (2*Lmu^5)/(3*Nc) - 
       (1693*ly)/(81*Nc) - (1675*Lmu*ly)/(54*Nc) - (290*Lmu^2*ly)/(9*Nc) - 
       (17*Lmu^3*ly)/(3*Nc) + (5*Lmu^4*ly)/(3*Nc) + (620*ly^2)/(27*Nc) + 
       (713*Lmu*ly^2)/(36*Nc) + (9*Lmu^2*ly^2)/(2*Nc) - 
       (2*Lmu^3*ly^2)/(3*Nc) - (125*ly^3)/(18*Nc) - (2*Lmu*ly^3)/(3*Nc) - 
       (11*ly^4)/(36*Nc) - (Lmu*ly^4)/(6*Nc) + ly^5/(10*Nc) + 
       (392131*Nc)/2592 + (22235*Lmu*Nc)/216 + (227*Lmu^2*Nc)/108 - 
       (19*Lmu^3*Nc)/3 - (53*Lmu^4*Nc)/36 + (Lmu^5*Nc)/3 + 10*ly*Nc - 
       5*Lmu*ly*Nc + 3*Lmu^2*ly*Nc + 2*Lmu^3*ly*Nc - (5*ly^2*Nc)/4 - 
       (7*Lmu*ly^2*Nc)/2 - (3*Lmu^2*ly^2*Nc)/2 + (4*ly^3*Nc)/3 + 
       (ly^4*Nc)/4 - (62195*Nf)/486 - (6064*Lmu*Nf)/81 - (392*Lmu^2*Nf)/27 + 
       (11*Lmu^3*Nf)/9 + (13*Lmu^4*Nf)/18 - (25531*Nf)/(243*Nc^2) - 
       (7876*Lmu*Nf)/(81*Nc^2) - (1030*Lmu^2*Nf)/(27*Nc^2) - 
       (73*Lmu^3*Nf)/(9*Nc^2) - (13*Lmu^4*Nf)/(18*Nc^2) + 
       (340*ly*Nf)/(81*Nc^2) + (350*Lmu*ly*Nf)/(27*Nc^2) + 
       (86*Lmu^2*ly*Nf)/(9*Nc^2) + (2*Lmu^3*ly*Nf)/Nc^2 - 
       (110*ly^2*Nf)/(27*Nc^2) - (35*Lmu*ly^2*Nf)/(9*Nc^2) - 
       (Lmu^2*ly^2*Nf)/Nc^2 + (ly^3*Nf)/(9*Nc^2) + (ly^4*Nf)/(18*Nc^2) + 
       (2392*Nf^2)/(243*Nc) + (784*Lmu*Nf^2)/(81*Nc) + 
       (32*Lmu^2*Nf^2)/(9*Nc) + (4*Lmu^3*Nf^2)/(9*Nc) - 
       (((327*I)/4)*Pi)/Nc^3 - (((149*I)/2)*Lmu*Pi)/Nc^3 - 
       (((81*I)/2)*Lmu^2*Pi)/Nc^3 - (((38*I)/3)*Lmu^3*Pi)/Nc^3 - 
       (((5*I)/3)*Lmu^4*Pi)/Nc^3 + (((99*I)/2)*ly*Pi)/Nc^3 + 
       ((12*I)*Lmu*ly*Pi)/Nc^3 + ((9*I)*Lmu^2*ly*Pi)/Nc^3 + 
       ((4*I)*Lmu^3*ly*Pi)/Nc^3 - (((63*I)/4)*ly^2*Pi)/Nc^3 - 
       (((9*I)/2)*Lmu*ly^2*Pi)/Nc^3 - (((3*I)/2)*Lmu^2*ly^2*Pi)/Nc^3 + 
       (I*ly^3*Pi)/Nc^3 - ((I/12)*ly^4*Pi)/Nc^3 - (((1385*I)/162)*Pi)/Nc - 
       (((2807*I)/27)*Lmu*Pi)/Nc - (((632*I)/9)*Lmu^2*Pi)/Nc - 
       ((17*I)*Lmu^3*Pi)/Nc - (((83*I)/2)*ly*Pi)/Nc - ((19*I)*Lmu*ly*Pi)/Nc + 
       ((12*I)*Lmu^2*ly*Pi)/Nc + ((6*I)*Lmu^3*ly*Pi)/Nc - 
       ((2*I)*ly^2*Pi)/Nc - ((5*I)*Lmu*ly^2*Pi)/Nc - ((3*I)*Lmu^2*ly^2*Pi)/
        Nc + ((I/3)*ly^3*Pi)/Nc + ((I/6)*ly^4*Pi)/Nc - 
       ((113659*I)/324)*Nc*Pi - ((10015*I)/54)*Lmu*Nc*Pi - 
       ((643*I)/18)*Lmu^2*Nc*Pi - (I/3)*Lmu^3*Nc*Pi + ((5*I)/3)*Lmu^4*Nc*Pi + 
       (91*I)*ly*Nc*Pi + (31*I)*Lmu*ly*Nc*Pi - (3*I)*Lmu^2*ly*Nc*Pi - 
       (2*I)*Lmu^3*ly*Nc*Pi - ((55*I)/4)*ly^2*Nc*Pi + (I/2)*Lmu*ly^2*Nc*Pi + 
       ((3*I)/2)*Lmu^2*ly^2*Nc*Pi + ((2*I)/3)*ly^3*Nc*Pi - (I/4)*ly^4*Nc*Pi + 
       ((1450*I)/81)*Nf*Pi + ((650*I)/27)*Lmu*Nf*Pi + 
       ((104*I)/9)*Lmu^2*Nf*Pi + (2*I)*Lmu^3*Nf*Pi + (((1450*I)/81)*Nf*Pi)/
        Nc^2 + (((650*I)/27)*Lmu*Nf*Pi)/Nc^2 + (((104*I)/9)*Lmu^2*Nf*Pi)/
        Nc^2 + ((2*I)*Lmu^3*Nf*Pi)/Nc^2 - (111*z2)/(8*Nc^3) + 
       (39*Lmu*z2)/Nc^3 - (13*Lmu^2*z2)/Nc^3 - (28*Lmu^3*z2)/(3*Nc^3) + 
       (115*ly*z2)/(2*Nc^3) + (22*Lmu*ly*z2)/Nc^3 - (2*Lmu^2*ly*z2)/Nc^3 - 
       (5*ly^2*z2)/(2*Nc^3) - (17*Lmu*ly^2*z2)/Nc^3 + (17*ly^3*z2)/(2*Nc^3) + 
       (6965*z2)/(27*Nc) + (1193*Lmu*z2)/(9*Nc) - (209*Lmu^2*z2)/(6*Nc) - 
       (92*Lmu^3*z2)/(3*Nc) + (500*ly*z2)/(3*Nc) + (160*Lmu*ly*z2)/(3*Nc) - 
       (21*Lmu^2*ly*z2)/Nc - (100*ly^2*z2)/(3*Nc) - (9*Lmu*ly^2*z2)/Nc + 
       (23*ly^3*z2)/(3*Nc) + (46093*Nc*z2)/216 + (280*Lmu*Nc*z2)/3 + 
       (155*Lmu^2*Nc*z2)/6 - 8*Lmu^3*Nc*z2 - (105*ly*Nc*z2)/2 - 
       24*Lmu*ly*Nc*z2 + (29*ly^2*Nc*z2)/2 - (365*Nf*z2)/9 - 
       (401*Lmu*Nf*z2)/9 - (37*Lmu^2*Nf*z2)/3 - (1460*Nf*z2)/(27*Nc^2) - 
       (287*Lmu*Nf*z2)/(9*Nc^2) - (17*Lmu^2*Nf*z2)/(3*Nc^2) - 
       (62*ly*Nf*z2)/(3*Nc^2) - (34*Lmu*ly*Nf*z2)/(3*Nc^2) + 
       (7*ly^2*Nf*z2)/(3*Nc^2) - (32*Nf^2*z2)/(27*Nc) - 
       (4*Lmu*Nf^2*z2)/(9*Nc) - ((6*I)*Pi*z2)/Nc^3 - (I*Lmu*Pi*z2)/Nc^3 - 
       ((3*I)*Lmu^2*Pi*z2)/Nc^3 - ((23*I)*ly*Pi*z2)/Nc^3 - 
       ((38*I)*Lmu*ly*Pi*z2)/Nc^3 + (((15*I)/2)*ly^2*Pi*z2)/Nc^3 + 
       (((566*I)/9)*Pi*z2)/Nc - (((23*I)/3)*Lmu*Pi*z2)/Nc - 
       ((32*I)*Lmu^2*Pi*z2)/Nc - ((42*I)*ly*Pi*z2)/Nc - 
       ((62*I)*Lmu*ly*Pi*z2)/Nc + ((19*I)*ly^2*Pi*z2)/Nc + 
       ((359*I)/9)*Nc*Pi*z2 - ((2*I)/3)*Lmu*Nc*Pi*z2 - 
       (11*I)*Lmu^2*Nc*Pi*z2 + (19*I)*ly*Nc*Pi*z2 + (24*I)*Lmu*ly*Nc*Pi*z2 - 
       ((23*I)/2)*ly^2*Nc*Pi*z2 - ((146*I)/9)*Nf*Pi*z2 - 
       ((22*I)/3)*Lmu*Nf*Pi*z2 - (((146*I)/9)*Nf*Pi*z2)/Nc^2 - 
       (((22*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 + (813*z2^2)/(10*Nc^3) + 
       (93*Lmu*z2^2)/Nc^3 + (294*ly*z2^2)/(5*Nc^3) + (2247*z2^2)/(20*Nc) + 
       (1226*Lmu*z2^2)/(5*Nc) + (334*ly*z2^2)/(5*Nc) + (599*Nc*z2^2)/30 + 
       (113*Lmu*Nc*z2^2)/5 + (44*Nf*z2^2)/15 + (2*Nf*z2^2)/(5*Nc^2) + 
       (((247*I)/5)*Pi*z2^2)/Nc^3 + (((484*I)/5)*Pi*z2^2)/Nc + 
       ((189*I)/5)*Nc*Pi*z2^2 - (335*z3)/(3*Nc^3) - (199*Lmu*z3)/(3*Nc^3) - 
       (53*Lmu^2*z3)/(3*Nc^3) + (175*ly*z3)/(6*Nc^3) + 
       (82*Lmu*ly*z3)/(3*Nc^3) - (64*ly^2*z3)/(3*Nc^3) - (5335*z3)/(18*Nc) - 
       (535*Lmu*z3)/(9*Nc) + (25*Lmu^2*z3)/(3*Nc) + (256*ly*z3)/(3*Nc) + 
       (32*Lmu*ly*z3)/(3*Nc) - (56*ly^2*z3)/(3*Nc) + (1093*Nc*z3)/9 + 
       (520*Lmu*Nc*z3)/9 + (28*Lmu^2*Nc*z3)/3 - 12*ly*Nc*z3 - (46*Nf*z3)/9 - 
       (124*Lmu*Nf*z3)/9 + (68*Nf*z3)/(9*Nc^2) + (16*Lmu*Nf*z3)/(9*Nc^2) - 
       (12*ly*Nf*z3)/Nc^2 + (((191*I)/6)*Pi*z3)/Nc^3 + 
       (((82*I)/3)*Lmu*Pi*z3)/Nc^3 - ((56*I)*ly*Pi*z3)/Nc^3 + 
       (((143*I)/2)*Pi*z3)/Nc + ((32*I)*Lmu*Pi*z3)/Nc - 
       ((100*I)*ly*Pi*z3)/Nc + ((110*I)/3)*Nc*Pi*z3 + ((146*I)/3)*Lmu*Nc*Pi*
        z3 + (44*I)*ly*Nc*Pi*z3 - (8*I)*Nf*Pi*z3 - ((8*I)*Nf*Pi*z3)/Nc^2 + 
       (389*z2*z3)/(3*Nc^3) + (766*z2*z3)/(3*Nc) - 179*Nc*z2*z3 + 
       (76*z5)/Nc^3 + (217*z5)/Nc - 33*Nc*z5)}, 
  {2, 2, 2} -> {-16939079/11664 - (944255*Lmu)/972 - (45451*Lmu^2)/162 - 
     (2213*Lmu^3)/54 - (61*Lmu^4)/72 + (49*Lmu^5)/90 + (5*Lmu^6)/18 + 
     (95458*ly)/243 + (19877*Lmu*ly)/81 + (7157*Lmu^2*ly)/108 + 
     (461*Lmu^3*ly)/54 - (5*Lmu^4*ly)/12 - (5*Lmu^5*ly)/2 - (6818*ly^2)/81 - 
     (1639*Lmu*ly^2)/54 + (313*Lmu^2*ly^2)/72 + (241*Lmu^3*ly^2)/36 + 
     (39*Lmu^4*ly^2)/8 - (181*ly^3)/108 - 14*Lmu*ly^3 - (39*Lmu^2*ly^3)/4 - 
     (7*Lmu^3*ly^3)/2 + (1325*ly^4)/216 + (29*Lmu*ly^4)/6 + 
     (3*Lmu^2*ly^4)/8 - (451*ly^5)/720 + (11*Lmu*ly^5)/20 - (19*ly^6)/120 - 
     25863/(64*Nc^2) - (5741*Lmu)/(16*Nc^2) - (1343*Lmu^2)/(8*Nc^2) - 
     (293*Lmu^3)/(6*Nc^2) - (239*Lmu^4)/(24*Nc^2) - (5*Lmu^5)/(4*Nc^2) - 
     (5*Lmu^6)/(36*Nc^2) + (396*ly)/Nc^2 + (362*Lmu*ly)/Nc^2 + 
     (327*Lmu^2*ly)/(2*Nc^2) + (145*Lmu^3*ly)/(3*Nc^2) + 
     (53*Lmu^4*ly)/(6*Nc^2) + (5*Lmu^5*ly)/(3*Nc^2) - (275*ly^2)/(2*Nc^2) - 
     (229*Lmu*ly^2)/(2*Nc^2) - (185*Lmu^2*ly^2)/(4*Nc^2) - 
     (25*Lmu^3*ly^2)/(2*Nc^2) - (53*Lmu^4*ly^2)/(12*Nc^2) + (29*ly^3)/Nc^2 + 
     (67*Lmu*ly^3)/(3*Nc^2) + (35*Lmu^2*ly^3)/(4*Nc^2) + 
     (7*Lmu^3*ly^3)/(2*Nc^2) - (235*ly^4)/(48*Nc^2) - 
     (17*Lmu*ly^4)/(8*Nc^2) - (Lmu^2*ly^4)/(4*Nc^2) - (59*ly^5)/(240*Nc^2) - 
     (3*Lmu*ly^5)/(4*Nc^2) + (2*ly^6)/(9*Nc^2) - (23550685*Nc^2)/46656 - 
     (1029109*Lmu*Nc^2)/3888 - (10607*Lmu^2*Nc^2)/216 + (118*Lmu^3*Nc^2)/81 + 
     (80*Lmu^4*Nc^2)/27 + (127*Lmu^5*Nc^2)/180 - (5*Lmu^6*Nc^2)/36 - 
     (71786*ly*Nc^2)/243 - (17269*Lmu*ly*Nc^2)/81 - 
     (7993*Lmu^2*ly*Nc^2)/108 - (883*Lmu^3*ly*Nc^2)/54 - 2*Lmu^4*ly*Nc^2 + 
     (5*Lmu^5*ly*Nc^2)/6 + (5110*ly^2*Nc^2)/81 + (1859*Lmu*ly^2*Nc^2)/54 + 
     (451*Lmu^2*ly^2*Nc^2)/72 - (29*Lmu^3*ly^2*Nc^2)/36 - 
     (13*Lmu^4*ly^2*Nc^2)/8 - (193*ly^3*Nc^2)/108 + (13*Lmu*ly^3*Nc^2)/3 + 
     (13*Lmu^2*ly^3*Nc^2)/4 + (7*Lmu^3*ly^3*Nc^2)/6 - (559*ly^4*Nc^2)/216 - 
     (23*Lmu*ly^4*Nc^2)/12 - (Lmu^2*ly^4*Nc^2)/8 + (209*ly^5*Nc^2)/720 - 
     (11*Lmu*ly^5*Nc^2)/60 + (19*ly^6*Nc^2)/360 + (300751*Nf)/(1458*Nc) + 
     (45638*Lmu*Nf)/(243*Nc) + (6416*Lmu^2*Nf)/(81*Nc) + 
     (541*Lmu^3*Nf)/(27*Nc) + (113*Lmu^4*Nf)/(36*Nc) + 
     (16*Lmu^5*Nf)/(45*Nc) - (31672*ly*Nf)/(243*Nc) - 
     (8360*Lmu*ly*Nf)/(81*Nc) - (1106*Lmu^2*ly*Nf)/(27*Nc) - 
     (304*Lmu^3*ly*Nf)/(27*Nc) - (7*Lmu^4*ly*Nf)/(3*Nc) + 
     (2240*ly^2*Nf)/(81*Nc) + (548*Lmu*ly^2*Nf)/(27*Nc) + 
     (67*Lmu^2*ly^2*Nf)/(9*Nc) + (14*Lmu^3*ly^2*Nf)/(9*Nc) - 
     (68*ly^3*Nf)/(27*Nc) - (4*Lmu*ly^3*Nf)/(3*Nc) - (4*ly^4*Nf)/(27*Nc) - 
     (Lmu*ly^4*Nf)/(3*Nc) + (4*ly^5*Nf)/(45*Nc) + (833023*Nc*Nf)/2916 + 
     (43759*Lmu*Nc*Nf)/243 + (3974*Lmu^2*Nc*Nf)/81 + (517*Lmu^3*Nc*Nf)/81 - 
     (31*Lmu^4*Nc*Nf)/108 - (16*Lmu^5*Nc*Nf)/45 + (15836*ly*Nc*Nf)/243 + 
     (4180*Lmu*ly*Nc*Nf)/81 + (553*Lmu^2*ly*Nc*Nf)/27 + 
     (152*Lmu^3*ly*Nc*Nf)/27 + (7*Lmu^4*ly*Nc*Nf)/6 - (1120*ly^2*Nc*Nf)/81 - 
     (274*Lmu*ly^2*Nc*Nf)/27 - (67*Lmu^2*ly^2*Nc*Nf)/18 - 
     (7*Lmu^3*ly^2*Nc*Nf)/9 + (34*ly^3*Nc*Nf)/27 + (2*Lmu*ly^3*Nc*Nf)/3 + 
     (2*ly^4*Nc*Nf)/27 + (Lmu*ly^4*Nc*Nf)/6 - (2*ly^5*Nc*Nf)/45 - 
     (3232*Nf^2)/243 - (1184*Lmu*Nf^2)/81 - (536*Lmu^2*Nf^2)/81 - 
     (140*Lmu^3*Nf^2)/81 - (7*Lmu^4*Nf^2)/27 - ((120167*I)/243)*Pi - 
     ((11392*I)/81)*Lmu*Pi + ((1843*I)/54)*Lmu^2*Pi + ((754*I)/27)*Lmu^3*Pi + 
     ((35*I)/6)*Lmu^4*Pi - ((5*I)/3)*Lmu^5*Pi + (26*I)*ly*Pi + 
     (27*I)*Lmu*ly*Pi + (11*I)*Lmu^2*ly*Pi + ((7*I)/3)*Lmu^3*ly*Pi + 
     ((7*I)/3)*Lmu^4*ly*Pi - (3*I)*ly^2*Pi - ((9*I)/2)*Lmu*ly^2*Pi - 
     (I/4)*Lmu^2*ly^2*Pi - ((7*I)/6)*Lmu^3*ly^2*Pi + (I/4)*ly^3*Pi - 
     ((4*I)/3)*Lmu*ly^3*Pi + ((5*I)/8)*ly^4*Pi - (I/12)*Lmu*ly^4*Pi + 
     (I/10)*ly^5*Pi - ((224*I)*Pi)/Nc^2 - ((2*I)*Lmu*Pi)/Nc^2 + 
     (((129*I)/2)*Lmu^2*Pi)/Nc^2 + ((36*I)*Lmu^3*Pi)/Nc^2 + 
     ((7*I)*Lmu^4*Pi)/Nc^2 + (((5*I)/3)*Lmu^5*Pi)/Nc^2 - 
     ((78*I)*ly*Pi)/Nc^2 - ((81*I)*Lmu*ly*Pi)/Nc^2 - 
     ((33*I)*Lmu^2*ly*Pi)/Nc^2 - ((7*I)*Lmu^3*ly*Pi)/Nc^2 - 
     ((7*I)*Lmu^4*ly*Pi)/Nc^2 + ((9*I)*ly^2*Pi)/Nc^2 + 
     (((27*I)/2)*Lmu*ly^2*Pi)/Nc^2 + (((3*I)/4)*Lmu^2*ly^2*Pi)/Nc^2 + 
     (((7*I)/2)*Lmu^3*ly^2*Pi)/Nc^2 - (((3*I)/4)*ly^3*Pi)/Nc^2 + 
     ((4*I)*Lmu*ly^3*Pi)/Nc^2 - (((15*I)/8)*ly^4*Pi)/Nc^2 + 
     ((I/4)*Lmu*ly^4*Pi)/Nc^2 - (((3*I)/10)*ly^5*Pi)/Nc^2 + 
     (((1208*I)/243)*Nf*Pi)/Nc - (((1724*I)/81)*Lmu*Nf*Pi)/Nc - 
     (((506*I)/27)*Lmu^2*Nf*Pi)/Nc - (((220*I)/27)*Lmu^3*Nf*Pi)/Nc - 
     (((7*I)/3)*Lmu^4*Nf*Pi)/Nc + (91139*z2)/324 - (5023*Lmu*z2)/27 - 
     (1109*Lmu^2*z2)/6 - (205*Lmu^3*z2)/6 + (103*Lmu^4*z2)/12 - 
     (11315*ly*z2)/36 - (2468*Lmu*ly*z2)/9 - (302*Lmu^2*ly*z2)/3 + 
     (74*Lmu^3*ly*z2)/3 + (8461*ly^2*z2)/72 + (209*Lmu*ly^2*z2)/4 - 
     (241*Lmu^2*ly^2*z2)/4 - (107*ly^3*z2)/36 + (241*Lmu*ly^3*z2)/6 - 
     (193*ly^4*z2)/24 + (649*z2)/(16*Nc^2) - (321*Lmu*z2)/(4*Nc^2) - 
     (395*Lmu^2*z2)/(4*Nc^2) - (47*Lmu^3*z2)/(2*Nc^2) + 
     (197*Lmu^4*z2)/(12*Nc^2) + (79*ly*z2)/(2*Nc^2) - (33*Lmu*ly*z2)/Nc^2 + 
     (5*Lmu^2*ly*z2)/(2*Nc^2) + (17*Lmu^3*ly*z2)/(3*Nc^2) - 
     (5*ly^2*z2)/Nc^2 + (33*Lmu*ly^2*z2)/(2*Nc^2) + 
     (143*Lmu^2*ly^2*z2)/(2*Nc^2) - (179*ly^3*z2)/(12*Nc^2) - 
     (397*Lmu*ly^3*z2)/(6*Nc^2) + (65*ly^4*z2)/(4*Nc^2) + 
     (5617*Nc^2*z2)/432 - (6905*Lmu*Nc^2*z2)/108 - (713*Lmu^2*Nc^2*z2)/12 - 
     (58*Lmu^3*Nc^2*z2)/3 + 3*Lmu^4*Nc^2*z2 + (6463*ly*Nc^2*z2)/36 + 
     (1459*Lmu*ly*Nc^2*z2)/9 + (311*Lmu^2*ly*Nc^2*z2)/6 - 
     12*Lmu^3*ly*Nc^2*z2 - (4163*ly^2*Nc^2*z2)/72 - (97*Lmu*ly^2*Nc^2*z2)/4 + 
     (75*Lmu^2*ly^2*Nc^2*z2)/4 + (49*ly^3*Nc^2*z2)/36 - 
     (59*Lmu*ly^3*Nc^2*z2)/6 + (35*ly^4*Nc^2*z2)/24 - (3415*Nf*z2)/(162*Nc) + 
     (349*Lmu*Nf*z2)/(27*Nc) + (119*Lmu^2*Nf*z2)/(6*Nc) + 
     (26*Lmu^3*Nf*z2)/(3*Nc) + (638*ly*Nf*z2)/(9*Nc) + 
     (572*Lmu*ly*Nf*z2)/(9*Nc) + (86*Lmu^2*ly*Nf*z2)/(3*Nc) - 
     (155*ly^2*Nf*z2)/(9*Nc) - (14*Lmu*ly^2*Nf*z2)/Nc + 
     (20*ly^3*Nf*z2)/(9*Nc) - (1819*Nc*Nf*z2)/162 + (155*Lmu*Nc*Nf*z2)/27 + 
     (21*Lmu^2*Nc*Nf*z2)/2 + (16*Lmu^3*Nc*Nf*z2)/3 - (319*ly*Nc*Nf*z2)/9 - 
     (286*Lmu*ly*Nc*Nf*z2)/9 - (43*Lmu^2*ly*Nc*Nf*z2)/3 + 
     (155*ly^2*Nc*Nf*z2)/18 + 7*Lmu*ly^2*Nc*Nf*z2 - (10*ly^3*Nc*Nf*z2)/9 + 
     (212*Nf^2*z2)/81 + (20*Lmu*Nf^2*z2)/9 + (2*Lmu^2*Nf^2*z2)/3 - 
     ((4369*I)/54)*Pi*z2 - ((1747*I)/9)*Lmu*Pi*z2 - ((425*I)/6)*Lmu^2*Pi*z2 + 
     ((85*I)/3)*Lmu^3*Pi*z2 - ((27*I)/2)*ly*Pi*z2 - (20*I)*Lmu*ly*Pi*z2 - 
     (45*I)*Lmu^2*ly*Pi*z2 + ((21*I)/4)*ly^2*Pi*z2 + 
     ((37*I)/2)*Lmu*ly^2*Pi*z2 - ((5*I)/3)*ly^3*Pi*z2 - 
     (((139*I)/2)*Pi*z2)/Nc^2 - ((87*I)*Lmu*Pi*z2)/Nc^2 - 
     (((69*I)/2)*Lmu^2*Pi*z2)/Nc^2 + (((25*I)/3)*Lmu^3*Pi*z2)/Nc^2 + 
     (((81*I)/2)*ly*Pi*z2)/Nc^2 + ((60*I)*Lmu*ly*Pi*z2)/Nc^2 + 
     ((135*I)*Lmu^2*ly*Pi*z2)/Nc^2 - (((63*I)/4)*ly^2*Pi*z2)/Nc^2 - 
     (((111*I)/2)*Lmu*ly^2*Pi*z2)/Nc^2 + ((5*I)*ly^3*Pi*z2)/Nc^2 + 
     (((842*I)/27)*Nf*Pi*z2)/Nc + (((340*I)/9)*Lmu*Nf*Pi*z2)/Nc + 
     (((58*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + (166417*z2^2)/360 + 
     (2541*Lmu*z2^2)/10 - (191*Lmu^2*z2^2)/5 - (731*ly*z2^2)/60 + 
     (859*Lmu*ly*z2^2)/10 - (887*ly^2*z2^2)/40 + (3887*z2^2)/(40*Nc^2) - 
     (451*Lmu*z2^2)/(20*Nc^2) - (6569*Lmu^2*z2^2)/(20*Nc^2) - 
     (233*ly*z2^2)/(2*Nc^2) - (1922*Lmu*ly*z2^2)/(5*Nc^2) + 
     (2051*ly^2*z2^2)/(20*Nc^2) - (329*Nc^2*z2^2)/30 - 
     (127*Lmu*Nc^2*z2^2)/12 - (267*Lmu^2*Nc^2*z2^2)/20 + 
     (689*ly*Nc^2*z2^2)/30 + (239*Lmu*ly*Nc^2*z2^2)/10 - 
     (55*ly^2*Nc^2*z2^2)/8 - (1129*Nf*z2^2)/(36*Nc) - 
     (129*Lmu*Nf*z2^2)/(5*Nc) + (149*ly*Nf*z2^2)/(15*Nc) - 
     (763*Nc*Nf*z2^2)/180 + (53*Lmu*Nc*Nf*z2^2)/15 - (149*ly*Nc*Nf*z2^2)/30 - 
     (Nf^2*z2^2)/9 - ((779*I)/30)*Pi*z2^2 + ((388*I)/5)*Lmu*Pi*z2^2 - 
     ((264*I)/5)*ly*Pi*z2^2 + (((84*I)/5)*Pi*z2^2)/Nc^2 - 
     (((1742*I)/5)*Lmu*Pi*z2^2)/Nc^2 + (((792*I)/5)*ly*Pi*z2^2)/Nc^2 + 
     (((121*I)/15)*Nf*Pi*z2^2)/Nc - (5041*z2^3)/60 - 
     (102493*z2^3)/(420*Nc^2) + (126*Nc^2*z2^3)/5 + (27988*z3)/27 + 
     (9533*Lmu*z3)/18 + (799*Lmu^2*z3)/9 - (136*Lmu^3*z3)/9 - 
     (19591*ly*z3)/54 - (529*Lmu*ly*z3)/3 + 60*Lmu^2*ly*z3 + 
     (367*ly^2*z3)/36 - 106*Lmu*ly^2*z3 + (109*ly^3*z3)/3 + 
     (11837*z3)/(12*Nc^2) + (1463*Lmu*z3)/(3*Nc^2) + (106*Lmu^2*z3)/Nc^2 + 
     (152*Lmu^3*z3)/(9*Nc^2) - (1045*ly*z3)/(6*Nc^2) - 
     (458*Lmu*ly*z3)/(3*Nc^2) - (265*Lmu^2*ly*z3)/(3*Nc^2) + 
     (309*ly^2*z3)/(4*Nc^2) + (514*Lmu*ly^2*z3)/(3*Nc^2) - 
     (178*ly^3*z3)/(3*Nc^2) + (1477*Nc^2*z3)/324 - (6047*Lmu*Nc^2*z3)/54 - 
     (586*Lmu^2*Nc^2*z3)/9 - (16*Lmu^3*Nc^2*z3)/9 + (12599*ly*Nc^2*z3)/54 + 
     (379*Lmu*ly*Nc^2*z3)/3 - (32*Lmu^2*ly*Nc^2*z3)/3 - 
     (605*ly^2*Nc^2*z3)/36 + 26*Lmu*ly^2*Nc^2*z3 - 9*ly^3*Nc^2*z3 - 
     (1171*Nf*z3)/(27*Nc) - (298*Lmu*Nf*z3)/(9*Nc) - 
     (106*Lmu^2*Nf*z3)/(9*Nc) + (2324*ly*Nf*z3)/(27*Nc) + 
     (208*Lmu*ly*Nf*z3)/(3*Nc) - (112*ly^2*Nf*z3)/(9*Nc) - 
     (4013*Nc*Nf*z3)/81 + (164*Lmu*Nc*Nf*z3)/27 + (208*Lmu^2*Nc*Nf*z3)/9 - 
     (1162*ly*Nc*Nf*z3)/27 - (104*Lmu*ly*Nc*Nf*z3)/3 + (56*ly^2*Nc*Nf*z3)/9 + 
     (280*Nf^2*z3)/81 + (56*Lmu*Nf^2*z3)/27 - ((6974*I)/27)*Pi*z3 - 
     ((626*I)/3)*Lmu*Pi*z3 + ((73*I)/3)*Lmu^2*Pi*z3 - ((2*I)/3)*ly*Pi*z3 - 
     ((398*I)/3)*Lmu*ly*Pi*z3 + ((124*I)/3)*ly^2*Pi*z3 + 
     ((94*I)*Pi*z3)/Nc^2 + ((28*I)*Lmu*Pi*z3)/Nc^2 - 
     (((259*I)/3)*Lmu^2*Pi*z3)/Nc^2 + ((2*I)*ly*Pi*z3)/Nc^2 + 
     ((398*I)*Lmu*ly*Pi*z3)/Nc^2 - ((124*I)*ly^2*Pi*z3)/Nc^2 + 
     (((1280*I)/27)*Nf*Pi*z3)/Nc + (((152*I)/3)*Lmu*Nf*Pi*z3)/Nc + 
     (83*z2*z3)/3 + (652*Lmu*z2*z3)/3 + (332*ly*z2*z3)/3 - (231*z2*z3)/Nc^2 - 
     (2728*Lmu*z2*z3)/(3*Nc^2) - (781*ly*z2*z3)/(3*Nc^2) + 
     (653*Nc^2*z2*z3)/3 + 56*Lmu*Nc^2*z2*z3 - 14*ly*Nc^2*z2*z3 - 
     (92*Nf*z2*z3)/(3*Nc) - (122*Nc*Nf*z2*z3)/3 + ((253*I)/3)*Pi*z2*z3 - 
     (((1667*I)/3)*Pi*z2*z3)/Nc^2 - (611*z3^2)/9 - (4961*z3^2)/(9*Nc^2) + 
     (757*Nc^2*z3^2)/9 + (673*z5)/5 - 142*Lmu*z5 + 147*ly*z5 + (68*z5)/Nc^2 - 
     (440*Lmu*z5)/Nc^2 - (219*ly*z5)/Nc^2 - (2084*Nc^2*z5)/15 - 
     34*Lmu*Nc^2*z5 - 27*ly*Nc^2*z5 + (34*Nf*z5)/(5*Nc) + (878*Nc*Nf*z5)/15 + 
     (738*I)*Pi*z5 - ((618*I)*Pi*z5)/Nc^2 + 
     y*(-5128703/2916 - (1255055*Lmu)/972 - (116813*Lmu^2)/324 - 
       (3587*Lmu^3)/54 - (35*Lmu^4)/8 + (62*Lmu^5)/45 + (5*Lmu^6)/18 - 
       (122161*ly)/1944 - (1429*Lmu*ly)/81 + (3575*Lmu^2*ly)/108 + 
       (1151*Lmu^3*ly)/54 - (11*Lmu^4*ly)/4 - (5*Lmu^5*ly)/2 + 
       (22019*ly^2)/648 + (619*Lmu*ly^2)/108 - (1445*Lmu^2*ly^2)/72 + 
       (211*Lmu^3*ly^2)/36 + (39*Lmu^4*ly^2)/8 - (3731*ly^3)/108 - 
       (140*Lmu*ly^3)/9 - (25*Lmu^2*ly^3)/4 - (7*Lmu^3*ly^3)/2 + 
       (6655*ly^4)/432 + (53*Lmu*ly^4)/12 + (3*Lmu^2*ly^4)/8 - 
       (1063*ly^5)/720 + (11*Lmu*ly^5)/20 - (19*ly^6)/120 - 29871/(64*Nc^2) - 
       (3585*Lmu)/(16*Nc^2) - (1639*Lmu^2)/(8*Nc^2) - (75*Lmu^3)/Nc^2 - 
       (115*Lmu^4)/(8*Nc^2) - (25*Lmu^5)/(12*Nc^2) - (5*Lmu^6)/(36*Nc^2) + 
       (769*ly)/(8*Nc^2) + (230*Lmu*ly)/Nc^2 + (153*Lmu^2*ly)/Nc^2 + 
       (52*Lmu^3*ly)/Nc^2 + (27*Lmu^4*ly)/(2*Nc^2) + (5*Lmu^5*ly)/(3*Nc^2) - 
       (1295*ly^2)/(8*Nc^2) - (140*Lmu*ly^2)/Nc^2 - (135*Lmu^2*ly^2)/
        (4*Nc^2) - (27*Lmu^3*ly^2)/(2*Nc^2) - (53*Lmu^4*ly^2)/(12*Nc^2) + 
       (139*ly^3)/(2*Nc^2) + (44*Lmu*ly^3)/Nc^2 + (83*Lmu^2*ly^3)/(12*Nc^2) + 
       (7*Lmu^3*ly^3)/(2*Nc^2) - (199*ly^4)/(8*Nc^2) - 
       (79*Lmu*ly^4)/(24*Nc^2) - (Lmu^2*ly^4)/(4*Nc^2) + 
       (281*ly^5)/(240*Nc^2) - (3*Lmu*ly^5)/(4*Nc^2) + (2*ly^6)/(9*Nc^2) - 
       (53388385*Nc^2)/46656 - (2532985*Lmu*Nc^2)/3888 - 
       (30545*Lmu^2*Nc^2)/216 - (277*Lmu^3*Nc^2)/162 + (485*Lmu^4*Nc^2)/108 + 
       (127*Lmu^5*Nc^2)/180 - (5*Lmu^6*Nc^2)/36 + (3871*ly*Nc^2)/972 - 
       (4186*Lmu*ly*Nc^2)/81 - (6553*Lmu^2*ly*Nc^2)/108 - 
       (1309*Lmu^3*ly*Nc^2)/54 - 2*Lmu^4*ly*Nc^2 + (5*Lmu^5*ly*Nc^2)/6 + 
       (4033*ly^2*Nc^2)/324 + (3025*Lmu*ly^2*Nc^2)/108 + 
       (1375*Lmu^2*ly^2*Nc^2)/72 - (5*Lmu^3*ly^2*Nc^2)/36 - 
       (13*Lmu^4*ly^2*Nc^2)/8 + (184*ly^3*Nc^2)/27 - (5*Lmu*ly^3*Nc^2)/9 + 
       (25*Lmu^2*ly^3*Nc^2)/12 + (7*Lmu^3*ly^3*Nc^2)/6 - 
       (1451*ly^4*Nc^2)/432 - (7*Lmu*ly^4*Nc^2)/4 - (Lmu^2*ly^4*Nc^2)/8 + 
       (389*ly^5*Nc^2)/720 - (11*Lmu*ly^5*Nc^2)/60 + (19*ly^6*Nc^2)/360 + 
       (368875*Nf)/(1458*Nc) + (60986*Lmu*Nf)/(243*Nc) + 
       (8891*Lmu^2*Nf)/(81*Nc) + (796*Lmu^3*Nf)/(27*Nc) + 
       (59*Lmu^4*Nf)/(12*Nc) + (16*Lmu^5*Nf)/(45*Nc) - 
       (5572*ly*Nf)/(243*Nc) - (3344*Lmu*ly*Nf)/(81*Nc) - 
       (818*Lmu^2*ly*Nf)/(27*Nc) - (388*Lmu^3*ly*Nf)/(27*Nc) - 
       (7*Lmu^4*ly*Nf)/(3*Nc) + (2042*ly^2*Nf)/(81*Nc) + 
       (458*Lmu*ly^2*Nf)/(27*Nc) + (73*Lmu^2*ly^2*Nf)/(9*Nc) + 
       (14*Lmu^3*ly^2*Nf)/(9*Nc) - (52*ly^3*Nf)/(27*Nc) - 
       (4*Lmu*ly^3*Nf)/(9*Nc) - (13*ly^4*Nf)/(27*Nc) - (Lmu*ly^4*Nf)/(3*Nc) + 
       (4*ly^5*Nf)/(45*Nc) + (1587259*Nc*Nf)/2916 + (83113*Lmu*Nc*Nf)/243 + 
       (7562*Lmu^2*Nc*Nf)/81 + (880*Lmu^3*Nc*Nf)/81 - (97*Lmu^4*Nc*Nf)/108 - 
       (16*Lmu^5*Nc*Nf)/45 + (2786*ly*Nc*Nf)/243 + (1672*Lmu*ly*Nc*Nf)/81 + 
       (409*Lmu^2*ly*Nc*Nf)/27 + (194*Lmu^3*ly*Nc*Nf)/27 + 
       (7*Lmu^4*ly*Nc*Nf)/6 - (1021*ly^2*Nc*Nf)/81 - (229*Lmu*ly^2*Nc*Nf)/
        27 - (73*Lmu^2*ly^2*Nc*Nf)/18 - (7*Lmu^3*ly^2*Nc*Nf)/9 + 
       (26*ly^3*Nc*Nf)/27 + (2*Lmu*ly^3*Nc*Nf)/9 + (13*ly^4*Nc*Nf)/54 + 
       (Lmu*ly^4*Nc*Nf)/6 - (2*ly^5*Nc*Nf)/45 - (6784*Nf^2)/243 - 
       (752*Lmu*Nf^2)/27 - (956*Lmu^2*Nf^2)/81 - (224*Lmu^3*Nf^2)/81 - 
       (7*Lmu^4*Nf^2)/27 + ((1400989*I)/3888)*Pi + ((75241*I)/162)*Lmu*Pi + 
       ((6527*I)/27)*Lmu^2*Pi + ((1303*I)/27)*Lmu^3*Pi + 
       ((13*I)/6)*Lmu^4*Pi - ((5*I)/3)*Lmu^5*Pi + ((1977*I)/8)*ly*Pi + 
       (99*I)*Lmu*ly*Pi + (12*I)*Lmu^2*ly*Pi + (7*I)*Lmu^3*ly*Pi + 
       ((7*I)/3)*Lmu^4*ly*Pi - ((609*I)/8)*ly^2*Pi - (32*I)*Lmu*ly^2*Pi - 
       ((19*I)/4)*Lmu^2*ly^2*Pi - ((7*I)/6)*Lmu^3*ly^2*Pi + 
       ((47*I)/3)*ly^3*Pi + (2*I)*Lmu*ly^3*Pi - ((5*I)/8)*ly^4*Pi - 
       (I/12)*Lmu*ly^4*Pi + (I/10)*ly^5*Pi + (((14511*I)/16)*Pi)/Nc^2 + 
       (((1267*I)/2)*Lmu*Pi)/Nc^2 + ((184*I)*Lmu^2*Pi)/Nc^2 + 
       (((187*I)/3)*Lmu^3*Pi)/Nc^2 + (((46*I)/3)*Lmu^4*Pi)/Nc^2 + 
       (((5*I)/3)*Lmu^5*Pi)/Nc^2 - (((5931*I)/8)*ly*Pi)/Nc^2 - 
       ((297*I)*Lmu*ly*Pi)/Nc^2 - ((36*I)*Lmu^2*ly*Pi)/Nc^2 - 
       ((21*I)*Lmu^3*ly*Pi)/Nc^2 - ((7*I)*Lmu^4*ly*Pi)/Nc^2 + 
       (((1827*I)/8)*ly^2*Pi)/Nc^2 + ((96*I)*Lmu*ly^2*Pi)/Nc^2 + 
       (((57*I)/4)*Lmu^2*ly^2*Pi)/Nc^2 + (((7*I)/2)*Lmu^3*ly^2*Pi)/Nc^2 - 
       ((47*I)*ly^3*Pi)/Nc^2 - ((6*I)*Lmu*ly^3*Pi)/Nc^2 + 
       (((15*I)/8)*ly^4*Pi)/Nc^2 + ((I/4)*Lmu*ly^4*Pi)/Nc^2 - 
       (((3*I)/10)*ly^5*Pi)/Nc^2 - (((13900*I)/243)*Nf*Pi)/Nc - 
       (((7784*I)/81)*Lmu*Nf*Pi)/Nc - (((1526*I)/27)*Lmu^2*Nf*Pi)/Nc - 
       (((472*I)/27)*Lmu^3*Nf*Pi)/Nc - (((7*I)/3)*Lmu^4*Nf*Pi)/Nc - 
       (1326383*z2)/648 - (69251*Lmu*z2)/54 - (1057*Lmu^2*z2)/6 - 
       (61*Lmu^3*z2)/6 + (103*Lmu^4*z2)/12 - (5459*ly*z2)/18 - 
       (3368*Lmu*ly*z2)/9 - (215*Lmu^2*ly*z2)/3 + (74*Lmu^3*ly*z2)/3 + 
       (21427*ly^2*z2)/72 + (243*Lmu*ly^2*z2)/4 - (241*Lmu^2*ly^2*z2)/4 - 
       (869*ly^3*z2)/36 + (241*Lmu*ly^3*z2)/6 - (193*ly^4*z2)/24 + 
       (5447*z2)/(16*Nc^2) + (1301*Lmu*z2)/(4*Nc^2) - 
       (49*Lmu^2*z2)/(4*Nc^2) + (253*Lmu^3*z2)/(6*Nc^2) + 
       (197*Lmu^4*z2)/(12*Nc^2) - (1931*ly*z2)/(4*Nc^2) - 
       (205*Lmu*ly*z2)/Nc^2 - (85*Lmu^2*ly*z2)/(2*Nc^2) + 
       (17*Lmu^3*ly*z2)/(3*Nc^2) - (323*ly^2*z2)/(2*Nc^2) + 
       (83*Lmu*ly^2*z2)/(2*Nc^2) + (143*Lmu^2*ly^2*z2)/(2*Nc^2) - 
       (43*ly^3*z2)/(4*Nc^2) - (397*Lmu*ly^3*z2)/(6*Nc^2) + 
       (65*ly^4*z2)/(4*Nc^2) + (139933*Nc^2*z2)/432 - 
       (1181*Lmu*Nc^2*z2)/108 - (273*Lmu^2*Nc^2*z2)/4 - 
       (46*Lmu^3*Nc^2*z2)/3 + 3*Lmu^4*Nc^2*z2 + (10643*ly*Nc^2*z2)/36 + 
       (2170*Lmu*ly*Nc^2*z2)/9 + (311*Lmu^2*ly*Nc^2*z2)/6 - 
       12*Lmu^3*ly*Nc^2*z2 - (9071*ly^2*Nc^2*z2)/72 - (157*Lmu*ly^2*Nc^2*z2)/
        4 + (75*Lmu^2*ly^2*Nc^2*z2)/4 + (499*ly^3*Nc^2*z2)/36 - 
       (59*Lmu*ly^3*Nc^2*z2)/6 + (35*ly^4*Nc^2*z2)/24 + 
       (50675*Nf*z2)/(162*Nc) + (6160*Lmu*Nf*z2)/(27*Nc) + 
       (403*Lmu^2*Nf*z2)/(6*Nc) + (26*Lmu^3*Nf*z2)/(3*Nc) + 
       (562*ly*Nf*z2)/(9*Nc) + (824*Lmu*ly*Nf*z2)/(9*Nc) + 
       (86*Lmu^2*ly*Nf*z2)/(3*Nc) - (221*ly^2*Nf*z2)/(9*Nc) - 
       (14*Lmu*ly^2*Nf*z2)/Nc + (20*ly^3*Nf*z2)/(9*Nc) - 
       (20215*Nc*Nf*z2)/162 - (934*Lmu*Nc*Nf*z2)/27 + (77*Lmu^2*Nc*Nf*z2)/6 + 
       (16*Lmu^3*Nc*Nf*z2)/3 - (281*ly*Nc*Nf*z2)/9 - (412*Lmu*ly*Nc*Nf*z2)/
        9 - (43*Lmu^2*ly*Nc*Nf*z2)/3 + (221*ly^2*Nc*Nf*z2)/18 + 
       7*Lmu*ly^2*Nc*Nf*z2 - (10*ly^3*Nc*Nf*z2)/9 + (392*Nf^2*z2)/81 + 
       (32*Lmu*Nf^2*z2)/9 + (2*Lmu^2*Nf^2*z2)/3 - ((75683*I)/108)*Pi*z2 - 
       ((2851*I)/9)*Lmu*Pi*z2 - ((107*I)/6)*Lmu^2*Pi*z2 + 
       ((85*I)/3)*Lmu^3*Pi*z2 + ((159*I)/2)*ly*Pi*z2 - (56*I)*Lmu*ly*Pi*z2 - 
       (45*I)*Lmu^2*ly*Pi*z2 + ((51*I)/4)*ly^2*Pi*z2 + 
       ((37*I)/2)*Lmu*ly^2*Pi*z2 - ((5*I)/3)*ly^3*Pi*z2 + 
       (((1695*I)/4)*Pi*z2)/Nc^2 + ((115*I)*Lmu*Pi*z2)/Nc^2 + 
       (((29*I)/2)*Lmu^2*Pi*z2)/Nc^2 + (((25*I)/3)*Lmu^3*Pi*z2)/Nc^2 - 
       (((477*I)/2)*ly*Pi*z2)/Nc^2 + ((168*I)*Lmu*ly*Pi*z2)/Nc^2 + 
       ((135*I)*Lmu^2*ly*Pi*z2)/Nc^2 - (((153*I)/4)*ly^2*Pi*z2)/Nc^2 - 
       (((111*I)/2)*Lmu*ly^2*Pi*z2)/Nc^2 + ((5*I)*ly^3*Pi*z2)/Nc^2 + 
       (((2294*I)/27)*Nf*Pi*z2)/Nc + (((688*I)/9)*Lmu*Nf*Pi*z2)/Nc + 
       (((58*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + (203659*z2^2)/360 + 
       (1036*Lmu*z2^2)/5 - 91*Lmu^2*z2^2 - (1499*ly*z2^2)/60 + 
       (859*Lmu*ly*z2^2)/10 - (887*ly^2*z2^2)/40 - (23079*z2^2)/(40*Nc^2) - 
       (2513*Lmu*z2^2)/(4*Nc^2) - (6569*Lmu^2*z2^2)/(20*Nc^2) - 
       (2423*ly*z2^2)/(10*Nc^2) - (1922*Lmu*ly*z2^2)/(5*Nc^2) + 
       (2051*ly^2*z2^2)/(20*Nc^2) - (749*Nc^2*z2^2)/20 - 
       (2459*Lmu*Nc^2*z2^2)/60 - (267*Lmu^2*Nc^2*z2^2)/20 + 
       (1751*ly*Nc^2*z2^2)/30 + (239*Lmu*ly*Nc^2*z2^2)/10 - 
       (55*ly^2*Nc^2*z2^2)/8 - (11441*Nf*z2^2)/(180*Nc) - 
       (129*Lmu*Nf*z2^2)/(5*Nc) + (149*ly*Nf*z2^2)/(15*Nc) - 
       (757*Nc*Nf*z2^2)/180 + (53*Lmu*Nc*Nf*z2^2)/15 - 
       (149*ly*Nc*Nf*z2^2)/30 - (Nf^2*z2^2)/9 + ((1921*I)/30)*Pi*z2^2 - 
       ((332*I)/5)*Lmu*Pi*z2^2 - ((264*I)/5)*ly*Pi*z2^2 - 
       (((1118*I)/5)*Pi*z2^2)/Nc^2 - (((1742*I)/5)*Lmu*Pi*z2^2)/Nc^2 + 
       (((792*I)/5)*ly*Pi*z2^2)/Nc^2 + (((121*I)/15)*Nf*Pi*z2^2)/Nc + 
       (57689*z2^3)/420 - (102493*z2^3)/(420*Nc^2) + (126*Nc^2*z2^3)/5 + 
       (170863*z3)/108 + (3913*Lmu*z3)/6 + (613*Lmu^2*z3)/9 - 
       (136*Lmu^3*z3)/9 - (16093*ly*z3)/54 - (581*Lmu*ly*z3)/3 + 
       60*Lmu^2*ly*z3 + (2479*ly^2*z3)/36 - 106*Lmu*ly^2*z3 + 
       (109*ly^3*z3)/3 + (2213*z3)/(2*Nc^2) + (134*Lmu*z3)/Nc^2 + 
       (230*Lmu^2*z3)/(3*Nc^2) + (152*Lmu^3*z3)/(9*Nc^2) - 
       (1145*ly*z3)/(2*Nc^2) - (244*Lmu*ly*z3)/Nc^2 - 
       (265*Lmu^2*ly*z3)/(3*Nc^2) + (245*ly^2*z3)/(4*Nc^2) + 
       (514*Lmu*ly^2*z3)/(3*Nc^2) - (178*ly^3*z3)/(3*Nc^2) + 
       (12799*Nc^2*z3)/324 - (5195*Lmu*Nc^2*z3)/54 - (649*Lmu^2*Nc^2*z3)/9 - 
       (16*Lmu^3*Nc^2*z3)/9 + (7207*ly*Nc^2*z3)/27 + (457*Lmu*ly*Nc^2*z3)/3 - 
       (32*Lmu^2*ly*Nc^2*z3)/3 - (1553*ly^2*Nc^2*z3)/36 + 
       26*Lmu*ly^2*Nc^2*z3 - 9*ly^3*Nc^2*z3 - (1681*Nf*z3)/(27*Nc) - 
       (170*Lmu*Nf*z3)/(3*Nc) - (106*Lmu^2*Nf*z3)/(9*Nc) + 
       (2996*ly*Nf*z3)/(27*Nc) + (208*Lmu*ly*Nf*z3)/(3*Nc) - 
       (112*ly^2*Nf*z3)/(9*Nc) - (6881*Nc*Nf*z3)/81 + (512*Lmu*Nc*Nf*z3)/27 + 
       (208*Lmu^2*Nc*Nf*z3)/9 - (1498*ly*Nc*Nf*z3)/27 - 
       (104*Lmu*ly*Nc*Nf*z3)/3 + (56*ly^2*Nc*Nf*z3)/9 + (448*Nf^2*z3)/81 + 
       (56*Lmu*Nf^2*z3)/27 - ((15415*I)/54)*Pi*z3 - ((424*I)/3)*Lmu*Pi*z3 - 
       ((71*I)/3)*Lmu^2*Pi*z3 - (100*I)*ly*Pi*z3 - ((398*I)/3)*Lmu*ly*Pi*z3 + 
       ((124*I)/3)*ly^2*Pi*z3 - (((4219*I)/6)*Pi*z3)/Nc^2 - 
       (((842*I)/3)*Lmu*Pi*z3)/Nc^2 - (((259*I)/3)*Lmu^2*Pi*z3)/Nc^2 + 
       ((300*I)*ly*Pi*z3)/Nc^2 + ((398*I)*Lmu*ly*Pi*z3)/Nc^2 - 
       ((124*I)*ly^2*Pi*z3)/Nc^2 + (((2648*I)/27)*Nf*Pi*z3)/Nc + 
       (((152*I)/3)*Lmu*Nf*Pi*z3)/Nc + (1205*z2*z3)/3 + (652*Lmu*z2*z3)/3 + 
       (332*ly*z2*z3)/3 - (1801*z2*z3)/(3*Nc^2) - (2728*Lmu*z2*z3)/(3*Nc^2) - 
       (781*ly*z2*z3)/(3*Nc^2) + (398*Nc^2*z2*z3)/3 + 56*Lmu*Nc^2*z2*z3 - 
       14*ly*Nc^2*z2*z3 - (92*Nf*z2*z3)/(3*Nc) - (122*Nc*Nf*z2*z3)/3 + 
       ((613*I)/3)*Pi*z2*z3 - (((1667*I)/3)*Pi*z2*z3)/Nc^2 + (361*z3^2)/9 - 
       (4961*z3^2)/(9*Nc^2) + (757*Nc^2*z3^2)/9 + (113*z5)/5 - 46*Lmu*z5 + 
       147*ly*z5 - (740*z5)/Nc^2 - (440*Lmu*z5)/Nc^2 - (219*ly*z5)/Nc^2 - 
       (2729*Nc^2*z5)/15 - 34*Lmu*Nc^2*z5 - 27*ly*Nc^2*z5 + 
       (34*Nf*z5)/(5*Nc) + (878*Nc*Nf*z5)/15 - (126*I)*Pi*z5 - 
       ((618*I)*Pi*z5)/Nc^2), 25863/(64*Nc^3) + (5741*Lmu)/(16*Nc^3) + 
     (1343*Lmu^2)/(8*Nc^3) + (293*Lmu^3)/(6*Nc^3) + (239*Lmu^4)/(24*Nc^3) + 
     (5*Lmu^5)/(4*Nc^3) + (5*Lmu^6)/(36*Nc^3) - (198*ly)/Nc^3 - 
     (181*Lmu*ly)/Nc^3 - (327*Lmu^2*ly)/(4*Nc^3) - (145*Lmu^3*ly)/(6*Nc^3) - 
     (53*Lmu^4*ly)/(12*Nc^3) - (5*Lmu^5*ly)/(6*Nc^3) + (42*ly^2)/Nc^3 + 
     (77*Lmu*ly^2)/(2*Nc^3) + (135*Lmu^2*ly^2)/(8*Nc^3) + 
     (61*Lmu^3*ly^2)/(12*Nc^3) + (13*Lmu^4*ly^2)/(8*Nc^3) - 
     (21*ly^3)/(4*Nc^3) - (16*Lmu*ly^3)/(3*Nc^3) - (13*Lmu^2*ly^3)/(4*Nc^3) - 
     (7*Lmu^3*ly^3)/(6*Nc^3) + (23*ly^4)/(24*Nc^3) + (Lmu*ly^4)/Nc^3 + 
     (Lmu^2*ly^4)/(8*Nc^3) - (11*ly^5)/(240*Nc^3) + (11*Lmu*ly^5)/(60*Nc^3) - 
     (19*ly^6)/(360*Nc^3) + 16939079/(11664*Nc) + (944255*Lmu)/(972*Nc) + 
     (45451*Lmu^2)/(162*Nc) + (2213*Lmu^3)/(54*Nc) + (61*Lmu^4)/(72*Nc) - 
     (49*Lmu^5)/(90*Nc) - (5*Lmu^6)/(18*Nc) - (71786*ly)/(243*Nc) - 
     (17269*Lmu*ly)/(81*Nc) - (7993*Lmu^2*ly)/(108*Nc) - 
     (883*Lmu^3*ly)/(54*Nc) - (2*Lmu^4*ly)/Nc + (5*Lmu^5*ly)/(6*Nc) + 
     (18887*ly^2)/(162*Nc) + (1942*Lmu*ly^2)/(27*Nc) + 
     (1351*Lmu^2*ly^2)/(72*Nc) + (55*Lmu^3*ly^2)/(36*Nc) - 
     (11*Lmu^4*ly^2)/(24*Nc) - (2191*ly^3)/(108*Nc) - (22*Lmu*ly^3)/(3*Nc) + 
     (Lmu^2*ly^3)/Nc + (169*ly^4)/(432*Nc) - (43*Lmu*ly^4)/(24*Nc) - 
     (Lmu^2*ly^4)/(8*Nc) + (113*ly^5)/(180*Nc) + (Lmu*ly^5)/(5*Nc) - 
     (23*ly^6)/(360*Nc) + (23550685*Nc)/46656 + (1029109*Lmu*Nc)/3888 + 
     (10607*Lmu^2*Nc)/216 - (118*Lmu^3*Nc)/81 - (80*Lmu^4*Nc)/27 - 
     (127*Lmu^5*Nc)/180 + (5*Lmu^6*Nc)/36 - (833023*Nf)/2916 - 
     (43759*Lmu*Nf)/243 - (3974*Lmu^2*Nf)/81 - (517*Lmu^3*Nf)/81 + 
     (31*Lmu^4*Nf)/108 + (16*Lmu^5*Nf)/45 - (300751*Nf)/(1458*Nc^2) - 
     (45638*Lmu*Nf)/(243*Nc^2) - (6416*Lmu^2*Nf)/(81*Nc^2) - 
     (541*Lmu^3*Nf)/(27*Nc^2) - (113*Lmu^4*Nf)/(36*Nc^2) - 
     (16*Lmu^5*Nf)/(45*Nc^2) + (15836*ly*Nf)/(243*Nc^2) + 
     (4180*Lmu*ly*Nf)/(81*Nc^2) + (553*Lmu^2*ly*Nf)/(27*Nc^2) + 
     (152*Lmu^3*ly*Nf)/(27*Nc^2) + (7*Lmu^4*ly*Nf)/(6*Nc^2) - 
     (1120*ly^2*Nf)/(81*Nc^2) - (274*Lmu*ly^2*Nf)/(27*Nc^2) - 
     (67*Lmu^2*ly^2*Nf)/(18*Nc^2) - (7*Lmu^3*ly^2*Nf)/(9*Nc^2) + 
     (34*ly^3*Nf)/(27*Nc^2) + (2*Lmu*ly^3*Nf)/(3*Nc^2) + 
     (2*ly^4*Nf)/(27*Nc^2) + (Lmu*ly^4*Nf)/(6*Nc^2) - (2*ly^5*Nf)/(45*Nc^2) + 
     (3232*Nf^2)/(243*Nc) + (1184*Lmu*Nf^2)/(81*Nc) + 
     (536*Lmu^2*Nf^2)/(81*Nc) + (140*Lmu^3*Nf^2)/(81*Nc) + 
     (7*Lmu^4*Nf^2)/(27*Nc) + ((46*I)*Pi)/Nc^3 - (((53*I)/2)*Lmu*Pi)/Nc^3 - 
     (((145*I)/4)*Lmu^2*Pi)/Nc^3 - ((18*I)*Lmu^3*Pi)/Nc^3 - 
     (((7*I)/2)*Lmu^4*Pi)/Nc^3 - (((5*I)/6)*Lmu^5*Pi)/Nc^3 + 
     ((26*I)*ly*Pi)/Nc^3 + ((27*I)*Lmu*ly*Pi)/Nc^3 + 
     ((11*I)*Lmu^2*ly*Pi)/Nc^3 + (((7*I)/3)*Lmu^3*ly*Pi)/Nc^3 + 
     (((7*I)/3)*Lmu^4*ly*Pi)/Nc^3 - ((3*I)*ly^2*Pi)/Nc^3 - 
     (((9*I)/2)*Lmu*ly^2*Pi)/Nc^3 - ((I/4)*Lmu^2*ly^2*Pi)/Nc^3 - 
     (((7*I)/6)*Lmu^3*ly^2*Pi)/Nc^3 + ((I/4)*ly^3*Pi)/Nc^3 - 
     (((4*I)/3)*Lmu*ly^3*Pi)/Nc^3 + (((5*I)/8)*ly^4*Pi)/Nc^3 - 
     ((I/12)*Lmu*ly^4*Pi)/Nc^3 + ((I/10)*ly^5*Pi)/Nc^3 + 
     (((111419*I)/486)*Pi)/Nc + (((3347*I)/81)*Lmu*Pi)/Nc - 
     (((2663*I)/54)*Lmu^2*Pi)/Nc - (((863*I)/27)*Lmu^3*Pi)/Nc - 
     (((77*I)/12)*Lmu^4*Pi)/Nc + ((223*I)*ly*Pi)/Nc + 
     ((121*I)*Lmu*ly*Pi)/Nc + (((63*I)/2)*Lmu^2*ly*Pi)/Nc + 
     (((14*I)/3)*Lmu^3*ly*Pi)/Nc + (((7*I)/2)*Lmu^4*ly*Pi)/Nc - 
     (((101*I)/2)*ly^2*Pi)/Nc - (((51*I)/2)*Lmu*ly^2*Pi)/Nc - 
     (((9*I)/2)*Lmu^2*ly^2*Pi)/Nc - (((7*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
     (((89*I)/12)*ly^3*Pi)/Nc + ((2*I)*Lmu*ly^3*Pi)/Nc - ((I/3)*ly^4*Pi)/Nc + 
     ((I/2)*Lmu*ly^4*Pi)/Nc - (((2*I)/15)*ly^5*Pi)/Nc + 
     ((215423*I)/486)*Nc*Pi + ((20707*I)/162)*Lmu*Nc*Pi - 
     ((1411*I)/108)*Lmu^2*Nc*Pi - ((377*I)/27)*Lmu^3*Nc*Pi - 
     ((35*I)/12)*Lmu^4*Nc*Pi + ((5*I)/6)*Lmu^5*Nc*Pi - (197*I)*ly*Nc*Pi - 
     (94*I)*Lmu*ly*Nc*Pi - ((41*I)/2)*Lmu^2*ly*Nc*Pi - 
     ((7*I)/3)*Lmu^3*ly*Nc*Pi - ((7*I)/6)*Lmu^4*ly*Nc*Pi + 
     ((95*I)/2)*ly^2*Nc*Pi + (21*I)*Lmu*ly^2*Nc*Pi + 
     ((17*I)/4)*Lmu^2*ly^2*Nc*Pi + ((7*I)/6)*Lmu^3*ly^2*Nc*Pi - 
     ((43*I)/6)*ly^3*Nc*Pi - ((10*I)/3)*Lmu*ly^3*Nc*Pi + 
     ((23*I)/24)*ly^4*Nc*Pi - ((7*I)/12)*Lmu*ly^4*Nc*Pi + 
     ((7*I)/30)*ly^5*Nc*Pi - ((604*I)/243)*Nf*Pi + ((862*I)/81)*Lmu*Nf*Pi + 
     ((253*I)/27)*Lmu^2*Nf*Pi + ((110*I)/27)*Lmu^3*Nf*Pi + 
     ((7*I)/6)*Lmu^4*Nf*Pi - (((604*I)/243)*Nf*Pi)/Nc^2 + 
     (((862*I)/81)*Lmu*Nf*Pi)/Nc^2 + (((253*I)/27)*Lmu^2*Nf*Pi)/Nc^2 + 
     (((110*I)/27)*Lmu^3*Nf*Pi)/Nc^2 + (((7*I)/6)*Lmu^4*Nf*Pi)/Nc^2 + 
     (423*z2)/(16*Nc^3) + (169*Lmu*z2)/(4*Nc^3) + (42*Lmu^2*z2)/Nc^3 + 
     (11*Lmu^3*z2)/Nc^3 - (31*Lmu^4*z2)/(6*Nc^3) + (179*ly*z2)/(4*Nc^3) + 
     (50*Lmu*ly*z2)/Nc^3 + (3*Lmu^2*ly*z2)/Nc^3 + (2*Lmu^3*ly*z2)/(3*Nc^3) + 
     (15*ly^2*z2)/(8*Nc^3) + (15*Lmu*ly^2*z2)/(4*Nc^3) - 
     (91*Lmu^2*ly^2*z2)/(4*Nc^3) - (ly^3*z2)/(4*Nc^3) + 
     (41*Lmu*ly^3*z2)/(2*Nc^3) - (41*ly^4*z2)/(8*Nc^3) - 
     (141431*z2)/(324*Nc) + (685*Lmu*z2)/(27*Nc) + (887*Lmu^2*z2)/(6*Nc) + 
     (67*Lmu^3*z2)/(2*Nc) - (205*Lmu^4*z2)/(12*Nc) + (1819*ly*z2)/(36*Nc) + 
     (856*Lmu*ly*z2)/(9*Nc) + (130*Lmu^2*ly*z2)/(3*Nc) - 
     (19*Lmu^3*ly*z2)/Nc - (4073*ly^2*z2)/(72*Nc) - 
     (193*Lmu*ly^2*z2)/(4*Nc) - (29*Lmu^2*ly^2*z2)/(4*Nc) + 
     (151*ly^3*z2)/(9*Nc) + (46*Lmu*ly^3*z2)/(3*Nc) - (109*ly^4*z2)/(24*Nc) + 
     (32495*Nc*z2)/432 + (28361*Lmu*Nc*z2)/108 + (919*Lmu^2*Nc*z2)/6 + 
     (65*Lmu^3*Nc*z2)/2 - (23*Lmu^4*Nc*z2)/4 + (4483*Nf*z2)/162 - 
     (335*Lmu*Nf*z2)/27 - (43*Lmu^2*Nf*z2)/2 - 10*Lmu^3*Nf*z2 + 
     (751*Nf*z2)/(162*Nc^2) - (169*Lmu*Nf*z2)/(27*Nc^2) - 
     (53*Lmu^2*Nf*z2)/(6*Nc^2) - (4*Lmu^3*Nf*z2)/Nc^2 - 
     (319*ly*Nf*z2)/(9*Nc^2) - (286*Lmu*ly*Nf*z2)/(9*Nc^2) - 
     (43*Lmu^2*ly*Nf*z2)/(3*Nc^2) + (155*ly^2*Nf*z2)/(18*Nc^2) + 
     (7*Lmu*ly^2*Nf*z2)/Nc^2 - (10*ly^3*Nf*z2)/(9*Nc^2) - 
     (212*Nf^2*z2)/(81*Nc) - (20*Lmu*Nf^2*z2)/(9*Nc) - 
     (2*Lmu^2*Nf^2*z2)/(3*Nc) + (((165*I)/4)*Pi*z2)/Nc^3 + 
     ((48*I)*Lmu*Pi*z2)/Nc^3 + (((35*I)/2)*Lmu^2*Pi*z2)/Nc^3 - 
     (((2*I)/3)*Lmu^3*Pi*z2)/Nc^3 - (((27*I)/2)*ly*Pi*z2)/Nc^3 - 
     ((20*I)*Lmu*ly*Pi*z2)/Nc^3 - ((45*I)*Lmu^2*ly*Pi*z2)/Nc^3 + 
     (((21*I)/4)*ly^2*Pi*z2)/Nc^3 + (((37*I)/2)*Lmu*ly^2*Pi*z2)/Nc^3 - 
     (((5*I)/3)*ly^3*Pi*z2)/Nc^3 + (((11*I)/54)*Pi*z2)/Nc + 
     (((977*I)/9)*Lmu*Pi*z2)/Nc + (((265*I)/6)*Lmu^2*Pi*z2)/Nc - 
     (((76*I)/3)*Lmu^3*Pi*z2)/Nc - ((19*I)*ly*Pi*z2)/Nc - 
     ((12*I)*Lmu*ly*Pi*z2)/Nc - ((73*I)*Lmu^2*ly*Pi*z2)/Nc + 
     (((3*I)/2)*ly^2*Pi*z2)/Nc + ((45*I)*Lmu*ly^2*Pi*z2)/Nc - 
     ((10*I)*ly^3*Pi*z2)/Nc + ((11767*I)/108)*Nc*Pi*z2 + 
     ((1121*I)/9)*Lmu*Nc*Pi*z2 + ((131*I)/3)*Lmu^2*Nc*Pi*z2 - 
     ((32*I)/3)*Lmu^3*Nc*Pi*z2 + ((11*I)/2)*ly*Nc*Pi*z2 - 
     (8*I)*Lmu*ly*Nc*Pi*z2 + (28*I)*Lmu^2*ly*Nc*Pi*z2 + 
     ((15*I)/4)*ly^2*Nc*Pi*z2 - ((53*I)/2)*Lmu*ly^2*Nc*Pi*z2 + 
     ((25*I)/3)*ly^3*Nc*Pi*z2 - ((421*I)/27)*Nf*Pi*z2 - 
     ((170*I)/9)*Lmu*Nf*Pi*z2 - ((29*I)/3)*Lmu^2*Nf*Pi*z2 - 
     (((421*I)/27)*Nf*Pi*z2)/Nc^2 - (((170*I)/9)*Lmu*Nf*Pi*z2)/Nc^2 - 
     (((29*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - (3047*z2^2)/(40*Nc^3) + 
     (153*Lmu*z2^2)/(20*Nc^3) + (2059*Lmu^2*z2^2)/(20*Nc^3) + 
     (135*ly*z2^2)/(4*Nc^3) + (1337*Lmu*ly*z2^2)/(10*Nc^3) - 
     (1437*ly^2*z2^2)/(40*Nc^3) - (93083*z2^2)/(360*Nc) - 
     (403*Lmu*z2^2)/(3*Nc) + (1518*Lmu^2*z2^2)/(5*Nc) + 
     (2159*ly*z2^2)/(30*Nc) + (1409*Lmu*ly*z2^2)/(10*Nc) - 
     (1503*ly^2*z2^2)/(40*Nc) - (38473*Nc*z2^2)/180 - (5657*Lmu*Nc*z2^2)/60 - 
     (531*Lmu^2*Nc*z2^2)/20 + (3767*Nf*z2^2)/180 + (161*Lmu*Nf*z2^2)/15 + 
     (2641*Nf*z2^2)/(180*Nc^2) + (173*Lmu*Nf*z2^2)/(15*Nc^2) - 
     (149*ly*Nf*z2^2)/(30*Nc^2) + (Nf^2*z2^2)/(9*Nc) + 
     (((43*I)/10)*Pi*z2^2)/Nc^3 + (((1149*I)/10)*Lmu*Pi*z2^2)/Nc^3 - 
     (((264*I)/5)*ly*Pi*z2^2)/Nc^3 - (((1993*I)/60)*Pi*z2^2)/Nc + 
     (((1142*I)/5)*Lmu*Pi*z2^2)/Nc - (((257*I)/2)*ly*Pi*z2^2)/Nc + 
     ((457*I)/12)*Nc*Pi*z2^2 - ((145*I)/2)*Lmu*Nc*Pi*z2^2 + 
     ((757*I)/10)*ly*Nc*Pi*z2^2 - ((121*I)/30)*Nf*Pi*z2^2 - 
     (((121*I)/30)*Nf*Pi*z2^2)/Nc^2 + (326*z2^3)/(3*Nc^3) + 
     (116653*z2^3)/(420*Nc) - (11699*Nc*z2^3)/140 - (8975*z3)/(12*Nc^3) - 
     (2251*Lmu*z3)/(6*Nc^3) - (78*Lmu^2*z3)/Nc^3 - (140*Lmu^3*z3)/(9*Nc^3) + 
     (623*ly*z3)/(6*Nc^3) + (229*Lmu*ly*z3)/(3*Nc^3) + 
     (116*Lmu^2*ly*z3)/(3*Nc^3) - (281*ly^2*z3)/(12*Nc^3) - 
     (54*Lmu*ly^2*z3)/Nc^3 + (55*ly^3*z3)/(3*Nc^3) - (28049*z3)/(27*Nc) - 
     (9067*Lmu*z3)/(18*Nc) - (784*Lmu^2*z3)/(9*Nc) + (112*Lmu^3*z3)/(9*Nc) + 
     (5395*ly*z3)/(27*Nc) + (379*Lmu*ly*z3)/(3*Nc) + (Lmu^2*ly*z3)/(3*Nc) - 
     (425*ly^2*z3)/(9*Nc) - (112*Lmu*ly^2*z3)/(3*Nc) + (41*ly^3*z3)/(3*Nc) - 
     (78019*Nc*z3)/324 - (713*Lmu*Nc*z3)/27 + (319*Lmu^2*Nc*z3)/9 + 
     (28*Lmu^3*Nc*z3)/9 + (4541*Nf*z3)/81 + (58*Lmu*Nf*z3)/27 - 
     (166*Lmu^2*Nf*z3)/9 + (995*Nf*z3)/(27*Nc^2) + (224*Lmu*Nf*z3)/(9*Nc^2) + 
     (64*Lmu^2*Nf*z3)/(9*Nc^2) - (1162*ly*Nf*z3)/(27*Nc^2) - 
     (104*Lmu*ly*Nf*z3)/(3*Nc^2) + (56*ly^2*Nf*z3)/(9*Nc^2) - 
     (280*Nf^2*z3)/(81*Nc) - (56*Lmu*Nf^2*z3)/(27*Nc) - ((5*I)*Pi*z3)/Nc^3 + 
     ((12*I)*Lmu*Pi*z3)/Nc^3 + (((113*I)/3)*Lmu^2*Pi*z3)/Nc^3 - 
     (((2*I)/3)*ly*Pi*z3)/Nc^3 - (((398*I)/3)*Lmu*ly*Pi*z3)/Nc^3 + 
     (((124*I)/3)*ly^2*Pi*z3)/Nc^3 + (((490*I)/27)*Pi*z3)/Nc + 
     (((97*I)/3)*Lmu*Pi*z3)/Nc + ((34*I)*Lmu^2*Pi*z3)/Nc - 
     (((4*I)/3)*ly*Pi*z3)/Nc - ((232*I)*Lmu*ly*Pi*z3)/Nc + 
     (((248*I)/3)*ly^2*Pi*z3)/Nc + ((4081*I)/27)*Nc*Pi*z3 + 
     ((409*I)/3)*Lmu*Nc*Pi*z3 - ((29*I)/3)*Lmu^2*Nc*Pi*z3 + 
     ((2*I)/3)*ly*Nc*Pi*z3 + ((298*I)/3)*Lmu*ly*Nc*Pi*z3 - 
     ((124*I)/3)*ly^2*Nc*Pi*z3 - ((640*I)/27)*Nf*Pi*z3 - 
     ((76*I)/3)*Lmu*Nf*Pi*z3 - (((640*I)/27)*Nf*Pi*z3)/Nc^2 - 
     (((76*I)/3)*Lmu*Nf*Pi*z3)/Nc^2 + (96*z2*z3)/Nc^3 + 
     (946*Lmu*z2*z3)/(3*Nc^3) + (248*ly*z2*z3)/(3*Nc^3) + (200*z2*z3)/Nc + 
     (2036*Lmu*z2*z3)/(3*Nc) + (81*ly*z2*z3)/Nc - (931*Nc*z2*z3)/3 - 
     358*Lmu*Nc*z2*z3 + (160*Nf*z2*z3)/3 + (18*Nf*z2*z3)/Nc^2 + 
     (((565*I)/3)*Pi*z2*z3)/Nc^3 + (((1208*I)/3)*Pi*z2*z3)/Nc - 
     ((359*I)/3)*Nc*Pi*z2*z3 + (2624*z3^2)/(9*Nc^3) + (3044*z3^2)/(9*Nc) - 
     (853*Nc*z3^2)/9 - (41*z5)/Nc^3 + (152*Lmu*z5)/Nc^3 + (93*ly*z5)/Nc^3 - 
     (1859*z5)/(15*Nc) + (434*Lmu*z5)/Nc + (6*ly*z5)/Nc + (1519*Nc*z5)/15 + 
     30*Lmu*Nc*z5 - (778*Nf*z5)/15 - (202*Nf*z5)/(15*Nc^2) + 
     ((154*I)*Pi*z5)/Nc^3 + ((122*I)*Pi*z5)/Nc - (396*I)*Nc*Pi*z5 + 
     y*(38759/(64*Nc^3) + (7337*Lmu)/(16*Nc^3) + (2125*Lmu^2)/(8*Nc^3) + 
       (491*Lmu^3)/(6*Nc^3) + (367*Lmu^4)/(24*Nc^3) + (25*Lmu^5)/(12*Nc^3) + 
       (5*Lmu^6)/(36*Nc^3) - (439*ly)/(8*Nc^3) - (121*Lmu*ly)/Nc^3 - 
       (353*Lmu^2*ly)/(4*Nc^3) - (163*Lmu^3*ly)/(6*Nc^3) - 
       (27*Lmu^4*ly)/(4*Nc^3) - (5*Lmu^5*ly)/(6*Nc^3) + (471*ly^2)/(8*Nc^3) + 
       (247*Lmu*ly^2)/(4*Nc^3) + (145*Lmu^2*ly^2)/(8*Nc^3) + 
       (67*Lmu^3*ly^2)/(12*Nc^3) + (13*Lmu^4*ly^2)/(8*Nc^3) - 
       (251*ly^3)/(12*Nc^3) - (50*Lmu*ly^3)/(3*Nc^3) - 
       (25*Lmu^2*ly^3)/(12*Nc^3) - (7*Lmu^3*ly^3)/(6*Nc^3) + 
       (139*ly^4)/(16*Nc^3) + (11*Lmu*ly^4)/(12*Nc^3) + 
       (Lmu^2*ly^4)/(8*Nc^3) - (19*ly^5)/(48*Nc^3) + 
       (11*Lmu*ly^5)/(60*Nc^3) - (19*ly^6)/(360*Nc^3) + 22145333/(11664*Nc) + 
       (1328621*Lmu)/(972*Nc) + (109397*Lmu^2)/(324*Nc) + 
       (3311*Lmu^3)/(54*Nc) + (61*Lmu^4)/(24*Nc) - (62*Lmu^5)/(45*Nc) - 
       (5*Lmu^6)/(18*Nc) + (907*ly)/(243*Nc) - (5320*Lmu*ly)/(81*Nc) - 
       (3637*Lmu^2*ly)/(108*Nc) - (1309*Lmu^3*ly)/(54*Nc) - 
       (19*Lmu^4*ly)/(6*Nc) + (5*Lmu^5*ly)/(6*Nc) + (23635*ly^2)/(324*Nc) + 
       (5293*Lmu*ly^2)/(108*Nc) + (1501*Lmu^2*ly^2)/(72*Nc) + 
       (121*Lmu^3*ly^2)/(36*Nc) - (11*Lmu^4*ly^2)/(24*Nc) - 
       (1351*ly^3)/(54*Nc) - (131*Lmu*ly^3)/(9*Nc) - (2*Lmu^2*ly^3)/(3*Nc) + 
       (2203*ly^4)/(432*Nc) - (7*Lmu*ly^4)/(8*Nc) - (Lmu^2*ly^4)/(8*Nc) + 
       (71*ly^5)/(180*Nc) + (Lmu*ly^5)/(5*Nc) - (23*ly^6)/(360*Nc) + 
       (40386949*Nc)/46656 + (1326985*Lmu*Nc)/3888 + (22367*Lmu^2*Nc)/216 - 
       (Lmu^3*Nc)/81 - (193*Lmu^4*Nc)/54 - (127*Lmu^5*Nc)/180 + 
       (5*Lmu^6*Nc)/36 + (111*ly*Nc)/8 + 26*Lmu*ly*Nc - (7*Lmu^2*ly*Nc)/2 + 
       (7*Lmu^3*ly*Nc)/3 + (7*Lmu^4*ly*Nc)/6 - (131*ly^2*Nc)/8 - 
       (9*Lmu*ly^2*Nc)/2 - (17*Lmu^2*ly^2*Nc)/4 - (7*Lmu^3*ly^2*Nc)/6 + 
       (25*ly^3*Nc)/6 + (10*Lmu*ly^3*Nc)/3 - (23*ly^4*Nc)/24 + 
       (7*Lmu*ly^4*Nc)/12 - (7*ly^5*Nc)/30 - (1381555*Nf)/2916 - 
       (71539*Lmu*Nf)/243 - (6365*Lmu^2*Nf)/81 - (754*Lmu^3*Nf)/81 + 
       (97*Lmu^4*Nf)/108 + (16*Lmu^5*Nf)/45 - (471727*Nf)/(1458*Nc^2) - 
       (72560*Lmu*Nf)/(243*Nc^2) - (10088*Lmu^2*Nf)/(81*Nc^2) - 
       (838*Lmu^3*Nf)/(27*Nc^2) - (59*Lmu^4*Nf)/(12*Nc^2) - 
       (16*Lmu^5*Nf)/(45*Nc^2) + (2786*ly*Nf)/(243*Nc^2) + 
       (1672*Lmu*ly*Nf)/(81*Nc^2) + (409*Lmu^2*ly*Nf)/(27*Nc^2) + 
       (194*Lmu^3*ly*Nf)/(27*Nc^2) + (7*Lmu^4*ly*Nf)/(6*Nc^2) - 
       (1021*ly^2*Nf)/(81*Nc^2) - (229*Lmu*ly^2*Nf)/(27*Nc^2) - 
       (73*Lmu^2*ly^2*Nf)/(18*Nc^2) - (7*Lmu^3*ly^2*Nf)/(9*Nc^2) + 
       (26*ly^3*Nf)/(27*Nc^2) + (2*Lmu*ly^3*Nf)/(9*Nc^2) + 
       (13*ly^4*Nf)/(54*Nc^2) + (Lmu*ly^4*Nf)/(6*Nc^2) - 
       (2*ly^5*Nf)/(45*Nc^2) + (6784*Nf^2)/(243*Nc) + 
       (752*Lmu*Nf^2)/(27*Nc) + (956*Lmu^2*Nf^2)/(81*Nc) + 
       (224*Lmu^3*Nf^2)/(81*Nc) + (7*Lmu^4*Nf^2)/(27*Nc) - 
       (((4409*I)/16)*Pi)/Nc^3 - (((507*I)/2)*Lmu*Pi)/Nc^3 - 
       (((391*I)/4)*Lmu^2*Pi)/Nc^3 - (((97*I)/3)*Lmu^3*Pi)/Nc^3 - 
       (((23*I)/3)*Lmu^4*Pi)/Nc^3 - (((5*I)/6)*Lmu^5*Pi)/Nc^3 + 
       (((1977*I)/8)*ly*Pi)/Nc^3 + ((99*I)*Lmu*ly*Pi)/Nc^3 + 
       ((12*I)*Lmu^2*ly*Pi)/Nc^3 + ((7*I)*Lmu^3*ly*Pi)/Nc^3 + 
       (((7*I)/3)*Lmu^4*ly*Pi)/Nc^3 - (((609*I)/8)*ly^2*Pi)/Nc^3 - 
       ((32*I)*Lmu*ly^2*Pi)/Nc^3 - (((19*I)/4)*Lmu^2*ly^2*Pi)/Nc^3 - 
       (((7*I)/6)*Lmu^3*ly^2*Pi)/Nc^3 + (((47*I)/3)*ly^3*Pi)/Nc^3 + 
       ((2*I)*Lmu*ly^3*Pi)/Nc^3 - (((5*I)/8)*ly^4*Pi)/Nc^3 - 
       ((I/12)*Lmu*ly^4*Pi)/Nc^3 + ((I/10)*ly^5*Pi)/Nc^3 + 
       (((1368917*I)/1944)*Pi)/Nc - (((9637*I)/81)*Lmu*Pi)/Nc - 
       (((7121*I)/54)*Lmu^2*Pi)/Nc - (((1430*I)/27)*Lmu^3*Pi)/Nc - 
       (((119*I)/12)*Lmu^4*Pi)/Nc - ((300*I)*ly*Pi)/Nc - 
       ((83*I)*Lmu*ly*Pi)/Nc - (((41*I)/2)*Lmu^2*ly*Pi)/Nc + 
       (((28*I)/3)*Lmu^3*ly*Pi)/Nc + (((7*I)/2)*Lmu^4*ly*Pi)/Nc + 
       (((15*I)/2)*ly^2*Pi)/Nc - ((5*I)*Lmu*ly^2*Pi)/Nc - 
       (((11*I)/2)*Lmu^2*ly^2*Pi)/Nc - (((7*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
       (((17*I)/2)*ly^3*Pi)/Nc + (((2*I)/3)*Lmu*ly^3*Pi)/Nc + 
       ((I/6)*ly^4*Pi)/Nc + ((I/2)*Lmu*ly^4*Pi)/Nc - (((2*I)/15)*ly^5*Pi)/
        Nc - ((6593609*I)/3888)*Nc*Pi - ((117527*I)/162)*Lmu*Nc*Pi - 
       ((21181*I)/108)*Lmu^2*Nc*Pi - ((683*I)/27)*Lmu^3*Nc*Pi + 
       (I/12)*Lmu^4*Nc*Pi + ((5*I)/6)*Lmu^5*Nc*Pi + ((4377*I)/8)*ly*Nc*Pi + 
       (182*I)*Lmu*ly*Nc*Pi + ((65*I)/2)*Lmu^2*ly*Nc*Pi - 
       ((7*I)/3)*Lmu^3*ly*Nc*Pi - ((7*I)/6)*Lmu^4*ly*Nc*Pi - 
       ((669*I)/8)*ly^2*Nc*Pi - (27*I)*Lmu*ly^2*Nc*Pi + 
       ((3*I)/4)*Lmu^2*ly^2*Nc*Pi + ((7*I)/6)*Lmu^3*ly^2*Nc*Pi + 
       ((43*I)/6)*ly^3*Nc*Pi + ((4*I)/3)*Lmu*ly^3*Nc*Pi - 
       ((19*I)/24)*ly^4*Nc*Pi - ((7*I)/12)*Lmu*ly^4*Nc*Pi + 
       ((7*I)/30)*ly^5*Nc*Pi + ((6950*I)/243)*Nf*Pi + 
       ((3892*I)/81)*Lmu*Nf*Pi + ((763*I)/27)*Lmu^2*Nf*Pi + 
       ((236*I)/27)*Lmu^3*Nf*Pi + ((7*I)/6)*Lmu^4*Nf*Pi + 
       (((6950*I)/243)*Nf*Pi)/Nc^2 + (((3892*I)/81)*Lmu*Nf*Pi)/Nc^2 + 
       (((763*I)/27)*Lmu^2*Nf*Pi)/Nc^2 + (((236*I)/27)*Lmu^3*Nf*Pi)/Nc^2 + 
       (((7*I)/6)*Lmu^4*Nf*Pi)/Nc^2 - (559*z2)/(16*Nc^3) - 
       (77*Lmu*z2)/(4*Nc^3) + (77*Lmu^2*z2)/(2*Nc^3) - 
       (29*Lmu^3*z2)/(3*Nc^3) - (31*Lmu^4*z2)/(6*Nc^3) + (288*ly*z2)/Nc^3 + 
       (108*Lmu*ly*z2)/Nc^3 + (32*Lmu^2*ly*z2)/Nc^3 + 
       (2*Lmu^3*ly*z2)/(3*Nc^3) + (365*ly^2*z2)/(8*Nc^3) - 
       (71*Lmu*ly^2*z2)/(4*Nc^3) - (91*Lmu^2*ly^2*z2)/(4*Nc^3) + 
       (43*ly^3*z2)/(12*Nc^3) + (41*Lmu*ly^3*z2)/(2*Nc^3) - 
       (41*ly^4*z2)/(8*Nc^3) + (371989*z2)/(324*Nc) + 
       (29465*Lmu*z2)/(54*Nc) + (235*Lmu^2*z2)/(2*Nc) - 
       (49*Lmu^3*z2)/(2*Nc) - (205*Lmu^4*z2)/(12*Nc) + 
       (11129*ly*z2)/(36*Nc) + (2998*Lmu*ly*z2)/(9*Nc) + 
       (175*Lmu^2*ly*z2)/(3*Nc) - (19*Lmu^3*ly*z2)/Nc - 
       (7613*ly^2*z2)/(72*Nc) - (311*Lmu*ly^2*z2)/(4*Nc) - 
       (29*Lmu^2*ly^2*z2)/(4*Nc) + (268*ly^3*z2)/(9*Nc) + 
       (46*Lmu*ly^3*z2)/(3*Nc) - (109*ly^4*z2)/(24*Nc) + (12929*Nc*z2)/48 + 
       (47705*Lmu*Nc*z2)/108 + (302*Lmu^2*Nc*z2)/3 + (35*Lmu^3*Nc*z2)/2 - 
       (23*Lmu^4*Nc*z2)/4 - (427*ly*Nc*z2)/4 - 103*Lmu*ly*Nc*z2 - 
       28*Lmu^2*ly*Nc*z2 + 50*ly^2*Nc*z2 + (65*Lmu*ly^2*Nc*z2)/2 - 
       (37*ly^3*Nc*z2)/3 - (4199*Nf*z2)/162 - (2210*Lmu*Nf*z2)/27 - 
       (97*Lmu^2*Nf*z2)/2 - 10*Lmu^3*Nf*z2 - (26261*Nf*z2)/(162*Nc^2) - 
       (3016*Lmu*Nf*z2)/(27*Nc^2) - (63*Lmu^2*Nf*z2)/(2*Nc^2) - 
       (4*Lmu^3*Nf*z2)/Nc^2 - (281*ly*Nf*z2)/(9*Nc^2) - 
       (412*Lmu*ly*Nf*z2)/(9*Nc^2) - (43*Lmu^2*ly*Nf*z2)/(3*Nc^2) + 
       (221*ly^2*Nf*z2)/(18*Nc^2) + (7*Lmu*ly^2*Nf*z2)/Nc^2 - 
       (10*ly^3*Nf*z2)/(9*Nc^2) - (392*Nf^2*z2)/(81*Nc) - 
       (32*Lmu*Nf^2*z2)/(9*Nc) - (2*Lmu^2*Nf^2*z2)/(3*Nc) - 
       (((225*I)/2)*Pi*z2)/Nc^3 - ((14*I)*Lmu*Pi*z2)/Nc^3 + 
       (((15*I)/2)*Lmu^2*Pi*z2)/Nc^3 - (((2*I)/3)*Lmu^3*Pi*z2)/Nc^3 + 
       (((159*I)/2)*ly*Pi*z2)/Nc^3 - ((56*I)*Lmu*ly*Pi*z2)/Nc^3 - 
       ((45*I)*Lmu^2*ly*Pi*z2)/Nc^3 + (((51*I)/4)*ly^2*Pi*z2)/Nc^3 + 
       (((37*I)/2)*Lmu*ly^2*Pi*z2)/Nc^3 - (((5*I)/3)*ly^3*Pi*z2)/Nc^3 + 
       (((3443*I)/54)*Pi*z2)/Nc + (((971*I)/9)*Lmu*Pi*z2)/Nc - 
       (((17*I)/6)*Lmu^2*Pi*z2)/Nc - (((76*I)/3)*Lmu^3*Pi*z2)/Nc + 
       (((313*I)/2)*ly*Pi*z2)/Nc - ((98*I)*Lmu*ly*Pi*z2)/Nc - 
       ((73*I)*Lmu^2*ly*Pi*z2)/Nc + (((65*I)/2)*ly^2*Pi*z2)/Nc + 
       ((45*I)*Lmu*ly^2*Pi*z2)/Nc - ((10*I)*ly^3*Pi*z2)/Nc + 
       ((17591*I)/54)*Nc*Pi*z2 + ((971*I)/9)*Lmu*Nc*Pi*z2 - 
       ((4*I)/3)*Lmu^2*Nc*Pi*z2 - ((32*I)/3)*Lmu^3*Nc*Pi*z2 - 
       (77*I)*ly*Nc*Pi*z2 + (42*I)*Lmu*ly*Nc*Pi*z2 + (28*I)*Lmu^2*ly*Nc*Pi*
        z2 - ((79*I)/4)*ly^2*Nc*Pi*z2 - ((53*I)/2)*Lmu*ly^2*Nc*Pi*z2 + 
       ((25*I)/3)*ly^3*Nc*Pi*z2 - ((1147*I)/27)*Nf*Pi*z2 - 
       ((344*I)/9)*Lmu*Nf*Pi*z2 - ((29*I)/3)*Lmu^2*Nf*Pi*z2 - 
       (((1147*I)/27)*Nf*Pi*z2)/Nc^2 - (((344*I)/9)*Lmu*Nf*Pi*z2)/Nc^2 - 
       (((29*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 + (6273*z2^2)/(40*Nc^3) + 
       (3167*Lmu*z2^2)/(20*Nc^3) + (2059*Lmu^2*z2^2)/(20*Nc^3) + 
       (367*ly*z2^2)/(4*Nc^3) + (1337*Lmu*ly*z2^2)/(10*Nc^3) - 
       (1437*ly^2*z2^2)/(40*Nc^3) - (91727*z2^2)/(360*Nc) + 
       (1609*Lmu*z2^2)/(6*Nc) + (1518*Lmu^2*z2^2)/(5*Nc) + 
       (2236*ly*z2^2)/(15*Nc) + (1409*Lmu*ly*z2^2)/(10*Nc) - 
       (1503*ly^2*z2^2)/(40*Nc) + (13201*Nc*z2^2)/90 + 
       (2131*Lmu*Nc*z2^2)/60 + (105*Lmu^2*Nc*z2^2)/4 - (319*ly*Nc*z2^2)/10 + 
       (1381*Nf*z2^2)/36 + (161*Lmu*Nf*z2^2)/15 + (5293*Nf*z2^2)/(180*Nc^2) + 
       (173*Lmu*Nf*z2^2)/(15*Nc^2) - (149*ly*Nf*z2^2)/(30*Nc^2) + 
       (Nf^2*z2^2)/(9*Nc) + (((256*I)/5)*Pi*z2^2)/Nc^3 + 
       (((1149*I)/10)*Lmu*Pi*z2^2)/Nc^3 - (((264*I)/5)*ly*Pi*z2^2)/Nc^3 + 
       (((4229*I)/60)*Pi*z2^2)/Nc + (((1142*I)/5)*Lmu*Pi*z2^2)/Nc - 
       (((257*I)/2)*ly*Pi*z2^2)/Nc + ((2273*I)/60)*Nc*Pi*z2^2 + 
       ((143*I)/2)*Lmu*Nc*Pi*z2^2 + ((757*I)/10)*ly*Nc*Pi*z2^2 - 
       ((121*I)/30)*Nf*Pi*z2^2 - (((121*I)/30)*Nf*Pi*z2^2)/Nc^2 + 
       (326*z2^3)/(3*Nc^3) + (116653*z2^3)/(420*Nc) - (42691*Nc*z2^3)/140 - 
       (2906*z3)/(3*Nc^3) - (1637*Lmu*z3)/(6*Nc^3) - 
       (278*Lmu^2*z3)/(3*Nc^3) - (140*Lmu^3*z3)/(9*Nc^3) + 
       (1415*ly*z3)/(6*Nc^3) + (111*Lmu*ly*z3)/Nc^3 + 
       (116*Lmu^2*ly*z3)/(3*Nc^3) - (209*ly^2*z3)/(12*Nc^3) - 
       (54*Lmu*ly^2*z3)/Nc^3 + (55*ly^3*z3)/(3*Nc^3) - (109969*z3)/(54*Nc) - 
       (11741*Lmu*z3)/(18*Nc) - (454*Lmu^2*z3)/(9*Nc) + 
       (112*Lmu^3*z3)/(9*Nc) + (11500*ly*z3)/(27*Nc) + 
       (629*Lmu*ly*z3)/(3*Nc) + (Lmu^2*ly*z3)/(3*Nc) - (791*ly^2*z3)/(9*Nc) - 
       (112*Lmu*ly^2*z3)/(3*Nc) + (41*ly^3*z3)/(3*Nc) + (22442*Nc*z3)/81 + 
       (6349*Lmu*Nc*z3)/27 + (634*Lmu^2*Nc*z3)/9 + (28*Lmu^3*Nc*z3)/9 - 
       (349*ly*Nc*z3)/6 - (106*Lmu*ly*Nc*z3)/3 + (55*ly^2*Nc*z3)/3 + 
       (7499*Nf*z3)/81 - (38*Lmu*Nf*z3)/27 - (166*Lmu^2*Nf*z3)/9 + 
       (1475*Nf*z3)/(27*Nc^2) + (352*Lmu*Nf*z3)/(9*Nc^2) + 
       (64*Lmu^2*Nf*z3)/(9*Nc^2) - (1498*ly*Nf*z3)/(27*Nc^2) - 
       (104*Lmu*ly*Nf*z3)/(3*Nc^2) + (56*ly^2*Nf*z3)/(9*Nc^2) - 
       (448*Nf^2*z3)/(81*Nc) - (56*Lmu*Nf^2*z3)/(27*Nc) + 
       (((1687*I)/6)*Pi*z3)/Nc^3 + (((334*I)/3)*Lmu*Pi*z3)/Nc^3 + 
       (((113*I)/3)*Lmu^2*Pi*z3)/Nc^3 - ((100*I)*ly*Pi*z3)/Nc^3 - 
       (((398*I)/3)*Lmu*ly*Pi*z3)/Nc^3 + (((124*I)/3)*ly^2*Pi*z3)/Nc^3 + 
       (((14368*I)/27)*Pi*z3)/Nc + (((673*I)/3)*Lmu*Pi*z3)/Nc + 
       ((34*I)*Lmu^2*Pi*z3)/Nc - (((500*I)/3)*ly*Pi*z3)/Nc - 
       ((232*I)*Lmu*ly*Pi*z3)/Nc + (((248*I)/3)*ly^2*Pi*z3)/Nc + 
       ((9467*I)/54)*Nc*Pi*z3 + ((259*I)/3)*Lmu*Nc*Pi*z3 + 
       ((115*I)/3)*Lmu^2*Nc*Pi*z3 + ((200*I)/3)*ly*Nc*Pi*z3 + 
       ((298*I)/3)*Lmu*ly*Nc*Pi*z3 - ((124*I)/3)*ly^2*Nc*Pi*z3 - 
       ((1324*I)/27)*Nf*Pi*z3 - ((76*I)/3)*Lmu*Nf*Pi*z3 - 
       (((1324*I)/27)*Nf*Pi*z3)/Nc^2 - (((76*I)/3)*Lmu*Nf*Pi*z3)/Nc^2 + 
       (634*z2*z3)/(3*Nc^3) + (946*Lmu*z2*z3)/(3*Nc^3) + 
       (248*ly*z2*z3)/(3*Nc^3) + (214*z2*z3)/Nc + (2036*Lmu*z2*z3)/(3*Nc) + 
       (81*ly*z2*z3)/Nc - (1078*Nc*z2*z3)/3 - 358*Lmu*Nc*z2*z3 + 
       (160*Nf*z2*z3)/3 + (18*Nf*z2*z3)/Nc^2 + (((565*I)/3)*Pi*z2*z3)/Nc^3 + 
       (((1208*I)/3)*Pi*z2*z3)/Nc - ((719*I)/3)*Nc*Pi*z2*z3 + 
       (2624*z3^2)/(9*Nc^3) + (3044*z3^2)/(9*Nc) - (1825*Nc*z3^2)/9 + 
       (287*z5)/Nc^3 + (152*Lmu*z5)/Nc^3 + (93*ly*z5)/Nc^3 + 
       (8671*z5)/(15*Nc) + (434*Lmu*z5)/Nc + (6*ly*z5)/Nc + (514*Nc*z5)/15 - 
       66*Lmu*Nc*z5 - (778*Nf*z5)/15 - (202*Nf*z5)/(15*Nc^2) + 
       ((154*I)*Pi*z5)/Nc^3 + ((122*I)*Pi*z5)/Nc + (468*I)*Nc*Pi*z5)}, 
  {2, 3, 0} -> {-5599/(48*Nc^3) - (1495*Lmu)/(16*Nc^3) - 
     (1051*Lmu^2)/(16*Nc^3) - (111*Lmu^3)/(4*Nc^3) - (17*Lmu^4)/(2*Nc^3) - 
     (3*Lmu^5)/(2*Nc^3) - Lmu^6/(6*Nc^3) + (1219*ly)/(8*Nc^3) + 
     (793*Lmu*ly)/(4*Nc^3) + (126*Lmu^2*ly)/Nc^3 + (56*Lmu^3*ly)/Nc^3 + 
     (13*Lmu^4*ly)/Nc^3 + (2*Lmu^5*ly)/Nc^3 - (1707*ly^2)/(16*Nc^3) - 
     (429*Lmu*ly^2)/(4*Nc^3) - (165*Lmu^2*ly^2)/(2*Nc^3) - 
     (27*Lmu^3*ly^2)/Nc^3 - (13*Lmu^4*ly^2)/(2*Nc^3) + (49*ly^3)/(3*Nc^3) + 
     (34*Lmu*ly^3)/Nc^3 + (53*Lmu^2*ly^3)/(3*Nc^3) + 
     (25*Lmu^3*ly^3)/(3*Nc^3) - (3*ly^4)/(2*Nc^3) - (5*Lmu*ly^4)/(2*Nc^3) - 
     (25*Lmu^2*ly^4)/(6*Nc^3) - (8*ly^5)/(15*Nc^3) + (Lmu*ly^5)/(2*Nc^3) + 
     (4*ly^6)/(45*Nc^3) - 832741/(1296*Nc) - (7955*Lmu)/(12*Nc) - 
     (429473*Lmu^2)/(1296*Nc) - (9359*Lmu^3)/(108*Nc) - (41*Lmu^4)/(6*Nc) + 
     (13*Lmu^5)/(9*Nc) + Lmu^6/(2*Nc) + (1066933*ly)/(1296*Nc) + 
     (598303*Lmu*ly)/(648*Nc) + (3640*Lmu^2*ly)/(9*Nc) + 
     (562*Lmu^3*ly)/(9*Nc) - (101*Lmu^4*ly)/(18*Nc) - (5*Lmu^5*ly)/Nc - 
     (733693*ly^2)/(2592*Nc) - (58777*Lmu*ly^2)/(216*Nc) - 
     (1003*Lmu^2*ly^2)/(12*Nc) + (53*Lmu^3*ly^2)/(18*Nc) + 
     (53*Lmu^4*ly^2)/(4*Nc) + (251*ly^3)/(9*Nc) + (64*Lmu*ly^3)/(3*Nc) - 
     (25*Lmu^2*ly^3)/(6*Nc) - (14*Lmu^3*ly^3)/Nc + (34*ly^4)/(9*Nc) + 
     (41*Lmu*ly^4)/(12*Nc) + (77*Lmu^2*ly^4)/(12*Nc) - (11*ly^5)/(15*Nc) - 
     (Lmu*ly^5)/Nc - (11*ly^6)/(360*Nc) - (152592883*Nc)/104976 - 
     (11290669*Lmu*Nc)/11664 - (68983*Lmu^2*Nc)/432 + (4451*Lmu^3*Nc)/108 + 
     19*Lmu^4*Nc + (29*Lmu^5*Nc)/18 - (Lmu^6*Nc)/2 + (3307135*ly*Nc)/5832 + 
     (78401*Lmu*ly*Nc)/324 - (683*Lmu^2*ly*Nc)/6 - (2513*Lmu^3*ly*Nc)/27 - 
     (43*Lmu^4*ly*Nc)/3 + 4*Lmu^5*ly*Nc + (9113*ly^2*Nc)/144 + 
     (6787*Lmu*ly^2*Nc)/36 + (1469*Lmu^2*ly^2*Nc)/12 + 
     (113*Lmu^3*ly^2*Nc)/6 - 9*Lmu^4*ly^2*Nc - (2063*ly^3*Nc)/54 - 
     42*Lmu*ly^3*Nc - (37*Lmu^2*ly^3*Nc)/6 + (28*Lmu^3*ly^3*Nc)/3 + 
     (377*ly^4*Nc)/216 - (11*Lmu*ly^4*Nc)/12 - (13*Lmu^2*ly^4*Nc)/3 + 
     (23*ly^5*Nc)/60 + (2*Lmu*ly^5*Nc)/3 + (ly^6*Nc)/36 - 
     (59208167*Nc^3)/104976 - (96128*Lmu*Nc^3)/729 + 
     (93233*Lmu^2*Nc^3)/1296 + (2581*Lmu^3*Nc^3)/108 - (11*Lmu^4*Nc^3)/3 - 
     (14*Lmu^5*Nc^3)/9 + (Lmu^6*Nc^3)/6 - (5929897*ly*Nc^3)/11664 - 
     (27115*Lmu*ly*Nc^3)/72 - (1079*Lmu^2*ly*Nc^3)/18 + 
     (646*Lmu^3*ly*Nc^3)/27 + (125*Lmu^4*ly*Nc^3)/18 - Lmu^5*ly*Nc^3 + 
     (27889*ly^2*Nc^3)/2592 - (9427*Lmu*ly^2*Nc^3)/216 - 
     (87*Lmu^2*ly^2*Nc^3)/2 - (85*Lmu^3*ly^2*Nc^3)/9 + 
     (9*Lmu^4*ly^2*Nc^3)/4 + (295*ly^3*Nc^3)/18 + 17*Lmu*ly^3*Nc^3 + 
     (23*Lmu^2*ly^3*Nc^3)/6 - (7*Lmu^3*ly^3*Nc^3)/3 - (187*ly^4*Nc^3)/216 + 
     (13*Lmu^2*ly^4*Nc^3)/12 - (17*ly^5*Nc^3)/120 - (Lmu*ly^5*Nc^3)/6 - 
     (ly^6*Nc^3)/144 + (28767799*Nf)/52488 + (1413773*Lmu*Nf)/2916 + 
     (13504*Lmu^2*Nf)/81 + (164*Lmu^3*Nf)/9 - (10*Lmu^4*Nf)/3 - 
     (10*Lmu^5*Nf)/9 - (515999*ly*Nf)/1458 - (47273*Lmu*ly*Nf)/162 - 
     (194*Lmu^2*ly*Nf)/3 + (346*Lmu^3*ly*Nf)/27 + (22*Lmu^4*ly*Nf)/3 + 
     (4349*ly^2*Nf)/216 - (85*Lmu*ly^2*Nf)/6 - (167*Lmu^2*ly^2*Nf)/6 - 
     (31*Lmu^3*ly^2*Nf)/3 + (239*ly^3*Nf)/27 + 12*Lmu*ly^3*Nf + 
     5*Lmu^2*ly^3*Nf - (89*ly^4*Nf)/108 - (Lmu*ly^4*Nf)/2 - (ly^5*Nf)/10 + 
     (145*Nf)/(972*Nc^2) + (19321*Lmu*Nf)/(216*Nc^2) + 
     (22013*Lmu^2*Nf)/(324*Nc^2) + (707*Lmu^3*Nf)/(27*Nc^2) + 
     (16*Lmu^4*Nf)/(3*Nc^2) + (5*Lmu^5*Nf)/(9*Nc^2) - 
     (9607*ly*Nf)/(81*Nc^2) - (13565*Lmu*ly*Nf)/(81*Nc^2) - 
     (964*Lmu^2*ly*Nf)/(9*Nc^2) - (292*Lmu^3*ly*Nf)/(9*Nc^2) - 
     (44*Lmu^4*ly*Nf)/(9*Nc^2) + (19691*ly^2*Nf)/(324*Nc^2) + 
     (1931*Lmu*ly^2*Nf)/(27*Nc^2) + (115*Lmu^2*ly^2*Nf)/(3*Nc^2) + 
     (86*Lmu^3*ly^2*Nf)/(9*Nc^2) - (56*ly^3*Nf)/(9*Nc^2) - 
     (34*Lmu*ly^3*Nf)/(3*Nc^2) - (5*Lmu^2*ly^3*Nf)/Nc^2 - 
     (5*ly^4*Nf)/(18*Nc^2) + (Lmu*ly^4*Nf)/(3*Nc^2) + (ly^5*Nf)/(6*Nc^2) + 
     (22674005*Nc^2*Nf)/52488 + (1168967*Lmu*Nc^2*Nf)/5832 - 
     (203*Lmu^2*Nc^2*Nf)/108 - (473*Lmu^3*Nc^2*Nf)/27 - 2*Lmu^4*Nc^2*Nf + 
     (5*Lmu^5*Nc^2*Nf)/9 + (301231*ly*Nc^2*Nf)/1458 + 
     (30419*Lmu*ly*Nc^2*Nf)/162 + (532*Lmu^2*ly*Nc^2*Nf)/9 + 
     (46*Lmu^3*ly*Nc^2*Nf)/27 - (22*Lmu^4*ly*Nc^2*Nf)/9 - 
     (11605*ly^2*Nc^2*Nf)/648 - (293*Lmu*ly^2*Nc^2*Nf)/54 + 
     (41*Lmu^2*ly^2*Nc^2*Nf)/6 + (31*Lmu^3*ly^2*Nc^2*Nf)/9 - 
     (95*ly^3*Nc^2*Nf)/27 - 4*Lmu*ly^3*Nc^2*Nf - (5*Lmu^2*ly^3*Nc^2*Nf)/3 + 
     (37*ly^4*Nc^2*Nf)/108 + (Lmu*ly^4*Nc^2*Nf)/6 + (ly^5*Nc^2*Nf)/30 - 
     (441631*Nf^2)/(26244*Nc) - (49655*Lmu*Nf^2)/(1458*Nc) - 
     (1627*Lmu^2*Nf^2)/(81*Nc) - (146*Lmu^3*Nf^2)/(27*Nc) - 
     (2*Lmu^4*Nf^2)/(3*Nc) + (20984*ly*Nf^2)/(729*Nc) + 
     (2576*Lmu*ly*Nf^2)/(81*Nc) + (16*Lmu^2*ly*Nf^2)/Nc + 
     (88*Lmu^3*ly*Nf^2)/(27*Nc) - (100*ly^2*Nf^2)/(27*Nc) - 
     (40*Lmu*ly^2*Nf^2)/(9*Nc) - (4*Lmu^2*ly^2*Nf^2)/(3*Nc) - 
     (4*ly^3*Nf^2)/(27*Nc) + (ly^4*Nf^2)/(27*Nc) - (469964*Nc*Nf^2)/6561 - 
     (40769*Lmu*Nc*Nf^2)/729 - (1163*Lmu^2*Nc*Nf^2)/81 + 
     (14*Lmu^3*Nc*Nf^2)/27 + (2*Lmu^4*Nc*Nf^2)/3 - (10492*ly*Nc*Nf^2)/729 - 
     (1288*Lmu*ly*Nc*Nf^2)/81 - 8*Lmu^2*ly*Nc*Nf^2 - 
     (44*Lmu^3*ly*Nc*Nf^2)/27 + (50*ly^2*Nc*Nf^2)/27 + 
     (20*Lmu*ly^2*Nc*Nf^2)/9 + (2*Lmu^2*ly^2*Nc*Nf^2)/3 + 
     (2*ly^3*Nc*Nf^2)/27 - (ly^4*Nc*Nf^2)/54 + (1000*Nf^3)/729 + 
     (200*Lmu*Nf^3)/81 + (40*Lmu^2*Nf^3)/27 + (8*Lmu^3*Nf^3)/27 - 
     (((778*I)/3)*Pi)/Nc^3 + (((367*I)/4)*Lmu*Pi)/Nc^3 + 
     ((81*I)*Lmu^2*Pi)/Nc^3 + ((50*I)*Lmu^3*Pi)/Nc^3 + 
     ((12*I)*Lmu^4*Pi)/Nc^3 + ((2*I)*Lmu^5*Pi)/Nc^3 - ((100*I)*ly*Pi)/Nc^3 - 
     ((76*I)*Lmu*ly*Pi)/Nc^3 - ((126*I)*Lmu^2*ly*Pi)/Nc^3 - 
     ((42*I)*Lmu^3*ly*Pi)/Nc^3 - ((12*I)*Lmu^4*ly*Pi)/Nc^3 + 
     ((30*I)*ly^2*Pi)/Nc^3 + ((55*I)*Lmu*ly^2*Pi)/Nc^3 + 
     ((22*I)*Lmu^2*ly^2*Pi)/Nc^3 + ((19*I)*Lmu^3*ly^2*Pi)/Nc^3 - 
     (((16*I)/3)*ly^3*Pi)/Nc^3 + ((6*I)*Lmu*ly^3*Pi)/Nc^3 - 
     ((8*I)*Lmu^2*ly^3*Pi)/Nc^3 - (((25*I)/6)*ly^4*Pi)/Nc^3 + 
     ((I/2)*Lmu*ly^4*Pi)/Nc^3 - (((4*I)/15)*ly^5*Pi)/Nc^3 - 
     (((10249*I)/27)*Pi)/Nc + (((44591*I)/81)*Lmu*Pi)/Nc + 
     (((3628*I)/9)*Lmu^2*Pi)/Nc + (((256*I)/3)*Lmu^3*Pi)/Nc + 
     (((26*I)/9)*Lmu^4*Pi)/Nc - ((4*I)*Lmu^5*Pi)/Nc - 
     (((3194*I)/9)*ly*Pi)/Nc - (((2894*I)/9)*Lmu*ly*Pi)/Nc - 
     ((179*I)*Lmu^2*ly*Pi)/Nc - ((32*I)*Lmu^3*ly*Pi)/Nc + 
     ((16*I)*Lmu^4*ly*Pi)/Nc - (((23*I)/9)*ly^2*Pi)/Nc + 
     ((14*I)*Lmu*ly^2*Pi)/Nc + (((19*I)/2)*Lmu^2*ly^2*Pi)/Nc - 
     (((44*I)/3)*Lmu^3*ly^2*Pi)/Nc + (((7*I)/3)*ly^3*Pi)/Nc - 
     (((16*I)/3)*Lmu*ly^3*Pi)/Nc + ((5*I)*Lmu^2*ly^3*Pi)/Nc + 
     (((47*I)/12)*ly^4*Pi)/Nc - (((2*I)/3)*Lmu*ly^4*Pi)/Nc + 
     ((I/6)*ly^5*Pi)/Nc - ((188320*I)/729)*Nc*Pi + ((38599*I)/108)*Lmu*Nc*
      Pi + ((1337*I)/9)*Lmu^2*Nc*Pi - ((992*I)/27)*Lmu^3*Nc*Pi - 
     ((134*I)/9)*Lmu^4*Nc*Pi + (2*I)*Lmu^5*Nc*Pi + ((4814*I)/27)*ly*Nc*Pi + 
     ((3218*I)/27)*Lmu*ly*Nc*Pi + ((221*I)/3)*Lmu^2*ly*Nc*Pi + 
     ((46*I)/3)*Lmu^3*ly*Nc*Pi - (4*I)*Lmu^4*ly*Nc*Pi - 
     ((427*I)/27)*ly^2*Nc*Pi - ((43*I)/3)*Lmu*ly^2*Nc*Pi - 
     ((31*I)/6)*Lmu^2*ly^2*Nc*Pi + ((11*I)/3)*Lmu^3*ly^2*Nc*Pi + 
     ((19*I)/3)*ly^3*Nc*Pi + ((10*I)/3)*Lmu*ly^3*Nc*Pi - I*Lmu^2*ly^3*Nc*Pi - 
     ((77*I)/36)*ly^4*Nc*Pi + (I/6)*Lmu*ly^4*Nc*Pi - (I/6)*ly^5*Nc*Pi + 
     ((88207*I)/1458)*Nf*Pi - ((16949*I)/81)*Lmu*Nf*Pi - 
     ((974*I)/9)*Lmu^2*Nf*Pi - ((176*I)/27)*Lmu^3*Nf*Pi + 
     ((44*I)/9)*Lmu^4*Nf*Pi - ((848*I)/27)*ly*Nf*Pi - 
     ((692*I)/27)*Lmu*ly*Nf*Pi - ((50*I)/3)*Lmu^2*ly*Nf*Pi - 
     ((16*I)/3)*Lmu^3*ly*Nf*Pi - ((98*I)/27)*ly^2*Nf*Pi + 
     ((4*I)/3)*Lmu*ly^2*Nf*Pi + ((5*I)/3)*Lmu^2*ly^2*Nf*Pi + 
     ((2*I)/3)*ly^3*Nf*Pi + (I/18)*ly^4*Nf*Pi - (((553*I)/6)*Nf*Pi)/Nc^2 - 
     (((5939*I)/81)*Lmu*Nf*Pi)/Nc^2 - (((790*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - 
     (((88*I)/3)*Lmu^3*Nf*Pi)/Nc^2 - (((44*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + 
     (((848*I)/9)*ly*Nf*Pi)/Nc^2 + (((692*I)/9)*Lmu*ly*Nf*Pi)/Nc^2 + 
     ((50*I)*Lmu^2*ly*Nf*Pi)/Nc^2 + ((16*I)*Lmu^3*ly*Nf*Pi)/Nc^2 + 
     (((98*I)/9)*ly^2*Nf*Pi)/Nc^2 - ((4*I)*Lmu*ly^2*Nf*Pi)/Nc^2 - 
     ((5*I)*Lmu^2*ly^2*Nf*Pi)/Nc^2 - ((2*I)*ly^3*Nf*Pi)/Nc^2 - 
     ((I/6)*ly^4*Nf*Pi)/Nc^2 + (((5216*I)/729)*Nf^2*Pi)/Nc + 
     (((1424*I)/81)*Lmu*Nf^2*Pi)/Nc + (((40*I)/3)*Lmu^2*Nf^2*Pi)/Nc + 
     (((88*I)/27)*Lmu^3*Nf^2*Pi)/Nc - (39649*z2)/(48*Nc^3) - 
     (1377*Lmu*z2)/(4*Nc^3) + (213*Lmu^2*z2)/Nc^3 + (87*Lmu^3*z2)/Nc^3 + 
     (67*Lmu^4*z2)/(2*Nc^3) - (118*ly*z2)/Nc^3 - (26*Lmu*ly*z2)/Nc^3 + 
     (34*Lmu^2*ly*z2)/Nc^3 - (82*Lmu^3*ly*z2)/Nc^3 + (113*ly^2*z2)/Nc^3 - 
     (52*Lmu*ly^2*z2)/Nc^3 + (22*Lmu^2*ly^2*z2)/Nc^3 - (ly^3*z2)/Nc^3 - 
     (41*Lmu*ly^3*z2)/Nc^3 + (73*ly^4*z2)/(3*Nc^3) - (518143*z2)/(324*Nc) - 
     (15583*Lmu*z2)/(27*Nc) + (955*Lmu^2*z2)/(2*Nc) + 
     (1622*Lmu^3*z2)/(9*Nc) - (19*Lmu^4*z2)/Nc + (2792*ly*z2)/(27*Nc) + 
     (628*Lmu*ly*z2)/(3*Nc) + (24*Lmu^2*ly*z2)/Nc - (34*Lmu^3*ly*z2)/Nc + 
     (404*ly^2*z2)/Nc + (455*Lmu*ly^2*z2)/(2*Nc) - 
     (11*Lmu^2*ly^2*z2)/(2*Nc) - (269*ly^3*z2)/(3*Nc) + (36*Lmu*ly^3*z2)/Nc - 
     (41*ly^4*z2)/(3*Nc) - (19431265*Nc*z2)/11664 - (252701*Lmu*Nc*z2)/324 + 
     (261*Lmu^2*Nc*z2)/2 + (664*Lmu^3*Nc*z2)/9 - (29*Lmu^4*Nc*z2)/2 - 
     (46777*ly*Nc*z2)/162 - (163*Lmu*ly*Nc*z2)/3 + (190*Lmu^2*ly*Nc*z2)/3 + 
     20*Lmu^3*ly*Nc*z2 - (2845*ly^2*Nc*z2)/12 - 160*Lmu*ly^2*Nc*z2 - 
     Lmu^2*ly^2*Nc*z2 + (437*ly^3*Nc*z2)/9 - 18*Lmu*ly^3*Nc*z2 + 
     (22*ly^4*Nc*z2)/3 - (325757*Nc^3*z2)/729 - (42299*Lmu*Nc^3*z2)/162 - 
     16*Lmu^2*Nc^3*z2 + 11*Lmu^3*Nc^3*z2 + (33533*ly*Nc^3*z2)/162 + 
     19*Lmu*ly*Nc^3*z2 - (101*Lmu^2*ly*Nc^3*z2)/3 + (413*ly^2*Nc^3*z2)/12 + 
     (245*Lmu*ly^2*Nc^3*z2)/6 - (3*Lmu^2*ly^2*Nc^3*z2)/2 - 
     (15*ly^3*Nc^3*z2)/2 + 3*Lmu*ly^3*Nc^3*z2 - (23*ly^4*Nc^3*z2)/24 + 
     (1483873*Nf*z2)/2916 + (23405*Lmu*Nf*z2)/81 + (61*Lmu^2*Nf*z2)/3 - 
     (214*Lmu^3*Nf*z2)/9 + (18815*ly*Nf*z2)/81 + 86*Lmu*ly*Nf*z2 - 
     (16*Lmu^2*ly*Nf*z2)/3 + (49*ly^2*Nf*z2)/2 + 32*Lmu*ly^2*Nf*z2 - 
     (86*ly^3*Nf*z2)/9 - (157247*Nf*z2)/(324*Nc^2) + 
     (1396*Lmu*Nf*z2)/(27*Nc^2) - (66*Lmu^2*Nf*z2)/Nc^2 - 
     (344*Lmu^3*Nf*z2)/(9*Nc^2) - (2354*ly*Nf*z2)/(27*Nc^2) - 
     (196*Lmu*ly*Nf*z2)/(3*Nc^2) - (26*Lmu^2*ly*Nf*z2)/Nc^2 - 
     (73*ly^2*Nf*z2)/Nc^2 - (46*Lmu*ly^2*Nf*z2)/Nc^2 + (18*ly^3*Nf*z2)/Nc^2 + 
     (272827*Nc^2*Nf*z2)/1458 + (9811*Lmu*Nc^2*Nf*z2)/81 + 
     (53*Lmu^2*Nc^2*Nf*z2)/3 - 2*Lmu^3*Nc^2*Nf*z2 - (8173*ly*Nc^2*Nf*z2)/81 - 
     (94*Lmu*ly*Nc^2*Nf*z2)/3 + (20*Lmu^2*ly*Nc^2*Nf*z2)/3 - 
     (7*ly^2*Nc^2*Nf*z2)/2 - (28*Lmu*ly^2*Nc^2*Nf*z2)/3 + 2*ly^3*Nc^2*Nf*z2 - 
     (50*Nf^2*z2)/(9*Nc) - (70*Lmu*Nf^2*z2)/(3*Nc) - 
     (28*Lmu^2*Nf^2*z2)/(3*Nc) - (184*ly*Nf^2*z2)/(9*Nc) - 
     (32*Lmu*ly*Nf^2*z2)/(3*Nc) + (4*ly^2*Nf^2*z2)/(3*Nc) - 
     (130*Nc*Nf^2*z2)/9 - (34*Lmu*Nc*Nf^2*z2)/3 - (8*Lmu^2*Nc*Nf^2*z2)/3 + 
     (92*ly*Nc*Nf^2*z2)/9 + (16*Lmu*ly*Nc*Nf^2*z2)/3 - 
     (2*ly^2*Nc*Nf^2*z2)/3 + (((836*I)/3)*Pi*z2)/Nc^3 + 
     ((88*I)*Lmu*Pi*z2)/Nc^3 + ((60*I)*Lmu^2*Pi*z2)/Nc^3 - 
     ((18*I)*Lmu^3*Pi*z2)/Nc^3 + ((286*I)*ly*Pi*z2)/Nc^3 + 
     ((78*I)*Lmu*ly*Pi*z2)/Nc^3 - ((69*I)*ly^2*Pi*z2)/Nc^3 - 
     ((137*I)*Lmu*ly^2*Pi*z2)/Nc^3 + (((140*I)/3)*ly^3*Pi*z2)/Nc^3 - 
     (((2671*I)/27)*Pi*z2)/Nc + (((742*I)/3)*Lmu*Pi*z2)/Nc + 
     (((353*I)/3)*Lmu^2*Pi*z2)/Nc - ((40*I)*Lmu^3*Pi*z2)/Nc + 
     ((754*I)*ly*Pi*z2)/Nc + ((360*I)*Lmu*ly*Pi*z2)/Nc - 
     ((58*I)*Lmu^2*ly*Pi*z2)/Nc - ((18*I)*ly^2*Pi*z2)/Nc + 
     ((60*I)*Lmu*ly^2*Pi*z2)/Nc - (((28*I)/3)*ly^3*Pi*z2)/Nc - 
     ((20105*I)/81)*Nc*Pi*z2 + (154*I)*Lmu*Nc*Pi*z2 + 
     ((281*I)/3)*Lmu^2*Nc*Pi*z2 - (6*I)*Lmu^3*Nc*Pi*z2 - 
     ((932*I)/3)*ly*Nc*Pi*z2 - (126*I)*Lmu*ly*Nc*Pi*z2 + 
     (18*I)*Lmu^2*ly*Nc*Pi*z2 + (3*I)*ly^2*Nc*Pi*z2 - 
     (11*I)*Lmu*ly^2*Nc*Pi*z2 - ((8*I)/3)*ly^3*Nc*Pi*z2 + 
     ((6356*I)/81)*Nf*Pi*z2 + ((28*I)/3)*Lmu*Nf*Pi*z2 - 
     ((62*I)/3)*Lmu^2*Nf*Pi*z2 + ((152*I)/3)*ly*Nf*Pi*z2 + 
     (32*I)*Lmu*ly*Nf*Pi*z2 - (4*I)*ly^2*Nf*Pi*z2 + 
     (((1768*I)/27)*Nf*Pi*z2)/Nc^2 - (((76*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - 
     (((86*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - ((152*I)*ly*Nf*Pi*z2)/Nc^2 - 
     ((96*I)*Lmu*ly*Nf*Pi*z2)/Nc^2 + ((12*I)*ly^2*Nf*Pi*z2)/Nc^2 - 
     (((80*I)/9)*Nf^2*Pi*z2)/Nc - (((16*I)/3)*Lmu*Nf^2*Pi*z2)/Nc - 
     (4973*z2^2)/(5*Nc^3) - (4107*Lmu*z2^2)/(10*Nc^3) + 
     (179*Lmu^2*z2^2)/(10*Nc^3) + (404*ly*z2^2)/(5*Nc^3) + 
     (4066*Lmu*ly*z2^2)/(5*Nc^3) + (35*ly^2*z2^2)/(2*Nc^3) - 
     (172087*z2^2)/(135*Nc) - (13832*Lmu*z2^2)/(15*Nc) + 
     (2479*Lmu^2*z2^2)/(10*Nc) - (24947*ly*z2^2)/(30*Nc) - 
     (33*Lmu*ly*z2^2)/(5*Nc) - (2717*ly^2*z2^2)/(20*Nc) + 
     (24548*Nc*z2^2)/45 + (293*Lmu*Nc*z2^2)/30 - (343*Lmu^2*Nc*z2^2)/10 + 
     (1279*ly*Nc*z2^2)/5 - 68*Lmu*ly*Nc*z2^2 + 75*ly^2*Nc*z2^2 - 
     (13469*Nc^3*z2^2)/135 - (404*Lmu*Nc^3*z2^2)/15 + 
     (17*Lmu^2*Nc^3*z2^2)/2 + (89*ly*Nc^3*z2^2)/3 - 17*Lmu*ly*Nc^3*z2^2 + 
     (37*ly^2*Nc^3*z2^2)/10 - (16354*Nf*z2^2)/135 - (412*Lmu*Nf*z2^2)/15 - 
     (146*ly*Nf*z2^2)/5 + (10562*Nf*z2^2)/(27*Nc^2) + 
     (3713*Lmu*Nf*z2^2)/(15*Nc^2) + (1726*ly*Nf*z2^2)/(15*Nc^2) + 
     (94*Nc^2*Nf*z2^2)/9 + (119*Lmu*Nc^2*Nf*z2^2)/15 - 
     (82*ly*Nc^2*Nf*z2^2)/15 - (584*Nf^2*z2^2)/(135*Nc) + 
     (218*Nc*Nf^2*z2^2)/135 - (((1679*I)/15)*Pi*z2^2)/Nc^3 + 
     (((1186*I)/5)*Lmu*Pi*z2^2)/Nc^3 + (((1456*I)/5)*ly*Pi*z2^2)/Nc^3 - 
     (((9343*I)/15)*Pi*z2^2)/Nc + (((36*I)/5)*Lmu*Pi*z2^2)/Nc - 
     (((553*I)/5)*ly*Pi*z2^2)/Nc + ((926*I)/3)*Nc*Pi*z2^2 + 
     ((234*I)/5)*Lmu*Nc*Pi*z2^2 + (15*I)*ly*Nc*Pi*z2^2 - 
     ((626*I)/15)*Nf*Pi*z2^2 + (((458*I)/5)*Nf*Pi*z2^2)/Nc^2 - 
     (392837*z2^3)/(630*Nc^3) + (6563*z2^3)/(45*Nc) + (167623*Nc*z2^3)/1890 - 
     (9953*Nc^3*z2^3)/378 - (1984*Nf*z2^3)/35 + (3968*Nf*z2^3)/(35*Nc^2) + 
     (496*Nc^2*Nf*z2^3)/35 + (1277*z3)/(6*Nc^3) + (184*Lmu*z3)/Nc^3 + 
     (71*Lmu^2*z3)/Nc^3 + (12*Lmu^3*z3)/Nc^3 - (279*ly*z3)/Nc^3 - 
     (200*Lmu*ly*z3)/Nc^3 - (68*Lmu^2*ly*z3)/Nc^3 + (19*ly^2*z3)/Nc^3 + 
     (68*Lmu*ly^2*z3)/Nc^3 - (26*ly^3*z3)/Nc^3 + (52669*z3)/(27*Nc) + 
     (1852*Lmu*z3)/(3*Nc) + (544*Lmu^2*z3)/(9*Nc) - (10*Lmu^3*z3)/Nc - 
     (6127*ly*z3)/(18*Nc) - (2206*Lmu*ly*z3)/(9*Nc) + (32*Lmu^2*ly*z3)/Nc + 
     (3683*ly^2*z3)/(18*Nc) - (16*Lmu*ly^2*z3)/Nc + (9*ly^3*z3)/Nc + 
     (595237*Nc*z3)/486 + (1895*Lmu*Nc*z3)/9 - (821*Lmu^2*Nc*z3)/9 - 
     16*Lmu^3*Nc*z3 - (5057*ly*Nc*z3)/27 + 150*Lmu*ly*Nc*z3 + 
     70*Lmu^2*ly*Nc*z3 - (733*ly^2*Nc*z3)/6 - 35*Lmu*ly^2*Nc*z3 - 
     (5*ly^3*Nc*z3)/3 - (85286*Nc^3*z3)/243 - (3233*Lmu*Nc^3*z3)/9 - 
     (362*Lmu^2*Nc^3*z3)/9 + 14*Lmu^3*Nc^3*z3 + (10289*ly*Nc^3*z3)/54 - 
     (62*Lmu*ly*Nc^3*z3)/9 - 34*Lmu^2*ly*Nc^3*z3 + (257*ly^2*Nc^3*z3)/9 + 
     19*Lmu*ly^2*Nc^3*z3 - (4*ly^3*Nc^3*z3)/3 - (196*Nf*z3)/27 - 
     (1528*Lmu*Nf*z3)/27 + (20*Lmu^2*Nf*z3)/9 + (742*ly*Nf*z3)/9 - 
     20*Lmu*ly*Nf*z3 + (77*ly^2*Nf*z3)/3 - (43321*Nf*z3)/(81*Nc^2) - 
     (836*Lmu*Nf*z3)/(9*Nc^2) - (94*Lmu^2*Nf*z3)/(9*Nc^2) + 
     (48*ly*Nf*z3)/Nc^2 + (136*Lmu*ly*Nf*z3)/(9*Nc^2) - 
     (316*ly^2*Nf*z3)/(9*Nc^2) + (8755*Nc^2*Nf*z3)/81 + 
     (2812*Lmu*Nc^2*Nf*z3)/27 + (74*Lmu^2*Nc^2*Nf*z3)/9 - 
     (458*ly*Nc^2*Nf*z3)/9 + (80*Lmu*ly*Nc^2*Nf*z3)/9 - 
     (77*ly^2*Nc^2*Nf*z3)/9 - (2960*Nf^2*z3)/(243*Nc) - 
     (92*Lmu*Nf^2*z3)/(27*Nc) - (208*ly*Nf^2*z3)/(27*Nc) - 
     (3196*Nc*Nf^2*z3)/243 - (268*Lmu*Nc*Nf^2*z3)/27 + 
     (104*ly*Nc*Nf^2*z3)/27 - ((350*I)*Pi*z3)/Nc^3 - 
     ((176*I)*Lmu*Pi*z3)/Nc^3 - ((68*I)*Lmu^2*Pi*z3)/Nc^3 - 
     ((74*I)*ly*Pi*z3)/Nc^3 + ((112*I)*Lmu*ly*Pi*z3)/Nc^3 - 
     ((128*I)*ly^2*Pi*z3)/Nc^3 - (((1151*I)/3)*Pi*z3)/Nc - 
     (((3016*I)/9)*Lmu*Pi*z3)/Nc + ((4*I)*Lmu^2*Pi*z3)/Nc + 
     ((488*I)*ly*Pi*z3)/Nc + ((48*I)*Lmu*ly*Pi*z3)/Nc - 
     (((37*I)/3)*ly^2*Pi*z3)/Nc - ((3881*I)/27)*Nc*Pi*z3 - 
     ((44*I)/9)*Lmu*Nc*Pi*z3 + (64*I)*Lmu^2*Nc*Pi*z3 - 
     ((542*I)/3)*ly*Nc*Pi*z3 - (32*I)*Lmu*ly*Nc*Pi*z3 + 
     ((55*I)/3)*ly^2*Nc*Pi*z3 + ((404*I)/9)*Nf*Pi*z3 - 
     ((208*I)/9)*Lmu*Nf*Pi*z3 + ((104*I)/3)*ly*Nf*Pi*z3 + 
     (((736*I)/9)*Nf*Pi*z3)/Nc^2 + (((136*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 - 
     ((104*I)*ly*Nf*Pi*z3)/Nc^2 - (((112*I)/27)*Nf^2*Pi*z3)/Nc + 
     (539*z2*z3)/Nc^3 - (268*Lmu*z2*z3)/Nc^3 + (1180*ly*z2*z3)/Nc^3 - 
     (429*z2*z3)/Nc - (270*Lmu*z2*z3)/Nc - (2*ly*z2*z3)/Nc + 312*Nc*z2*z3 - 
     (178*Lmu*Nc*z2*z3)/3 - (604*ly*Nc*z2*z3)/3 + 66*Nc^3*z2*z3 - 
     (80*Lmu*Nc^3*z2*z3)/3 + (26*ly*Nc^3*z2*z3)/3 - 38*Nf*z2*z3 + 
     (334*Nf*z2*z3)/Nc^2 + 12*Nc^2*Nf*z2*z3 + ((140*I)*Pi*z2*z3)/Nc^3 - 
     ((228*I)*Pi*z2*z3)/Nc + ((128*I)/3)*Nc*Pi*z2*z3 + (212*z3^2)/Nc^3 - 
     (529*z3^2)/(3*Nc) + (427*Nc*z3^2)/9 + (44*Nc^3*z3^2)/9 - 64*Nf*z3^2 + 
     (128*Nf*z3^2)/Nc^2 + 16*Nc^2*Nf*z3^2 + (590*z5)/(3*Nc^3) + 
     (60*Lmu*z5)/Nc^3 + (126*ly*z5)/Nc^3 - (8336*z5)/(9*Nc) - 
     (96*Lmu*z5)/Nc + (49*ly*z5)/Nc - (5983*Nc*z5)/9 - 76*Lmu*Nc*z5 + 
     89*ly*Nc*z5 + (457*Nc^3*z5)/3 + 136*Lmu*Nc^3*z5 - 50*ly*Nc^3*z5 - 
     (92*Nf*z5)/9 + (2308*Nf*z5)/(9*Nc^2) - (572*Nc^2*Nf*z5)/9 + 
     ((524*I)*Pi*z5)/Nc^3 + (((13*I)/3)*Pi*z5)/Nc + ((101*I)/3)*Nc*Pi*z5 + 
     y*(8875/(24*Nc^3) - (1605*Lmu)/(16*Nc^3) - (1567*Lmu^2)/(16*Nc^3) - 
       (223*Lmu^3)/(4*Nc^3) - (15*Lmu^4)/Nc^3 - (5*Lmu^5)/(2*Nc^3) - 
       Lmu^6/(6*Nc^3) - (989*ly)/(8*Nc^3) + (805*Lmu*ly)/(4*Nc^3) + 
       (214*Lmu^2*ly)/Nc^3 + (90*Lmu^3*ly)/Nc^3 + (21*Lmu^4*ly)/Nc^3 + 
       (2*Lmu^5*ly)/Nc^3 - (2647*ly^2)/(16*Nc^3) - (581*Lmu*ly^2)/(4*Nc^3) - 
       (237*Lmu^2*ly^2)/(2*Nc^3) - (41*Lmu^3*ly^2)/Nc^3 - 
       (13*Lmu^4*ly^2)/(2*Nc^3) + (208*ly^3)/(3*Nc^3) + 
       (202*Lmu*ly^3)/(3*Nc^3) + (76*Lmu^2*ly^3)/(3*Nc^3) + 
       (25*Lmu^3*ly^3)/(3*Nc^3) - (113*ly^4)/(6*Nc^3) - 
       (41*Lmu*ly^4)/(6*Nc^3) - (25*Lmu^2*ly^4)/(6*Nc^3) + 
       (31*ly^5)/(30*Nc^3) + (Lmu*ly^5)/(2*Nc^3) + (4*ly^6)/(45*Nc^3) - 
       16537/(108*Nc) - (156635*Lmu)/(162*Nc) - (771581*Lmu^2)/(1296*Nc) - 
       (14783*Lmu^3)/(108*Nc) - (73*Lmu^4)/(9*Nc) + (31*Lmu^5)/(9*Nc) + 
       Lmu^6/(2*Nc) + (1161517*ly)/(1296*Nc) + (761299*Lmu*ly)/(648*Nc) + 
       (5068*Lmu^2*ly)/(9*Nc) + (682*Lmu^3*ly)/(9*Nc) - 
       (317*Lmu^4*ly)/(18*Nc) - (5*Lmu^5*ly)/Nc - (1721905*ly^2)/(2592*Nc) - 
       (75877*Lmu*ly^2)/(216*Nc) - (295*Lmu^2*ly^2)/(4*Nc) + 
       (299*Lmu^3*ly^2)/(18*Nc) + (53*Lmu^4*ly^2)/(4*Nc) + 
       (1051*ly^3)/(9*Nc) + (85*Lmu*ly^3)/(3*Nc) - (71*Lmu^2*ly^3)/(6*Nc) - 
       (14*Lmu^3*ly^3)/Nc - (43*ly^4)/(6*Nc) + (21*Lmu*ly^4)/(4*Nc) + 
       (77*Lmu^2*ly^4)/(12*Nc) - ly^5/(9*Nc) - (Lmu*ly^5)/Nc - 
       (11*ly^6)/(360*Nc) - (98323289*Nc)/52488 - (15809911*Lmu*Nc)/11664 - 
       (132379*Lmu^2*Nc)/432 + (6575*Lmu^3*Nc)/108 + (497*Lmu^4*Nc)/18 + 
       (11*Lmu^5*Nc)/18 - (Lmu^6*Nc)/2 + (1276555*ly*Nc)/5832 + 
       (44393*Lmu*ly*Nc)/324 - (3079*Lmu^2*ly*Nc)/18 - 
       (3089*Lmu^3*ly*Nc)/27 - (31*Lmu^4*ly*Nc)/3 + 4*Lmu^5*ly*Nc + 
       (79903*ly^2*Nc)/432 + (7261*Lmu*ly^2*Nc)/36 + (1639*Lmu^2*ly^2*Nc)/
        12 + (91*Lmu^3*ly^2*Nc)/6 - 9*Lmu^4*ly^2*Nc - (5221*ly^3*Nc)/54 - 
       69*Lmu*ly^3*Nc - (23*Lmu^2*ly^3*Nc)/6 + (28*Lmu^3*ly^3*Nc)/3 + 
       (3599*ly^4*Nc)/216 - (13*Lmu*ly^4*Nc)/12 - (13*Lmu^2*ly^4*Nc)/3 - 
       (109*ly^5*Nc)/180 + (2*Lmu*ly^5*Nc)/3 + (ly^6*Nc)/36 - 
       (8706410*Nc^3)/6561 - (1234193*Lmu*Nc^3)/2916 + 
       (117965*Lmu^2*Nc^3)/1296 + (3581*Lmu^3*Nc^3)/108 - (9*Lmu^4*Nc^3)/2 - 
       (14*Lmu^5*Nc^3)/9 + (Lmu^6*Nc^3)/6 - (5097145*ly*Nc^3)/11664 - 
       (3503*Lmu*ly*Nc^3)/8 - (509*Lmu^2*ly*Nc^3)/6 + 
       (736*Lmu^3*ly*Nc^3)/27 + (125*Lmu^4*ly*Nc^3)/18 - Lmu^5*ly*Nc^3 + 
       (256165*ly^2*Nc^3)/2592 - (2083*Lmu*ly^2*Nc^3)/216 - 
       50*Lmu^2*ly^2*Nc^3 - (85*Lmu^3*ly^2*Nc^3)/9 + (9*Lmu^4*ly^2*Nc^3)/4 + 
       (530*ly^3*Nc^3)/27 + 26*Lmu*ly^3*Nc^3 + (7*Lmu^2*ly^3*Nc^3)/2 - 
       (7*Lmu^3*ly^3*Nc^3)/3 - (365*ly^4*Nc^3)/108 + (2*Lmu*ly^4*Nc^3)/3 + 
       (13*Lmu^2*ly^4*Nc^3)/12 - (47*ly^5*Nc^3)/120 - (Lmu*ly^5*Nc^3)/6 - 
       (ly^6*Nc^3)/144 + (36144289*Nf)/52488 + (2090879*Lmu*Nf)/2916 + 
       (21784*Lmu^2*Nf)/81 + (218*Lmu^3*Nf)/9 - (58*Lmu^4*Nf)/9 - 
       (10*Lmu^5*Nf)/9 - (393977*ly*Nf)/1458 - (49565*Lmu*ly*Nf)/162 - 
       (620*Lmu^2*ly*Nf)/9 + (598*Lmu^3*ly*Nf)/27 + (22*Lmu^4*ly*Nf)/3 + 
       (419*ly^2*Nf)/8 + (5*Lmu*ly^2*Nf)/6 - (71*Lmu^2*ly^2*Nf)/2 - 
       (31*Lmu^3*ly^2*Nf)/3 + (403*ly^3*Nf)/27 + 18*Lmu*ly^3*Nf + 
       5*Lmu^2*ly^3*Nf - (275*ly^4*Nf)/108 - (Lmu*ly^4*Nf)/2 - (ly^5*Nf)/10 - 
       (311377*Nf)/(1944*Nc^2) + (72047*Lmu*Nf)/(648*Nc^2) + 
       (40337*Lmu^2*Nf)/(324*Nc^2) + (1199*Lmu^3*Nf)/(27*Nc^2) + 
       (73*Lmu^4*Nf)/(9*Nc^2) + (5*Lmu^5*Nf)/(9*Nc^2) - 
       (7045*ly*Nf)/(81*Nc^2) - (17285*Lmu*ly*Nf)/(81*Nc^2) - 
       (1402*Lmu^2*ly*Nf)/(9*Nc^2) - (412*Lmu^3*ly*Nf)/(9*Nc^2) - 
       (44*Lmu^4*ly*Nf)/(9*Nc^2) + (33431*ly^2*Nf)/(324*Nc^2) + 
       (2435*Lmu*ly^2*Nf)/(27*Nc^2) + (47*Lmu^2*ly^2*Nf)/Nc^2 + 
       (86*Lmu^3*ly^2*Nf)/(9*Nc^2) - (24*ly^3*Nf)/Nc^2 - 
       (56*Lmu*ly^3*Nf)/(3*Nc^2) - (5*Lmu^2*ly^3*Nf)/Nc^2 + 
       (37*ly^4*Nf)/(18*Nc^2) + (Lmu*ly^4*Nf)/(3*Nc^2) + (ly^5*Nf)/(6*Nc^2) + 
       (5894893*Nc^2*Nf)/6561 + (2389871*Lmu*Nc^2*Nf)/5832 + 
       (361*Lmu^2*Nc^2*Nf)/108 - (643*Lmu^3*Nc^2*Nf)/27 - 
       (5*Lmu^4*Nc^2*Nf)/3 + (5*Lmu^5*Nc^2*Nf)/9 + (239167*ly*Nc^2*Nf)/1458 + 
       (34559*Lmu*ly*Nc^2*Nf)/162 + (668*Lmu^2*ly*Nc^2*Nf)/9 + 
       (10*Lmu^3*ly*Nc^2*Nf)/27 - (22*Lmu^4*ly*Nc^2*Nf)/9 - 
       (32917*ly^2*Nc^2*Nf)/648 - (1067*Lmu*ly^2*Nc^2*Nf)/54 + 
       (53*Lmu^2*ly^2*Nc^2*Nf)/6 + (31*Lmu^3*ly^2*Nc^2*Nf)/9 - 
       (31*ly^3*Nc^2*Nf)/9 - 6*Lmu*ly^3*Nc^2*Nf - (5*Lmu^2*ly^3*Nc^2*Nf)/3 + 
       (97*ly^4*Nc^2*Nf)/108 + (Lmu*ly^4*Nc^2*Nf)/6 + (ly^5*Nc^2*Nf)/30 - 
       (441181*Nf^2)/(26244*Nc) - (79715*Lmu*Nf^2)/(1458*Nc) - 
       (2725*Lmu^2*Nf^2)/(81*Nc) - (218*Lmu^3*Nf^2)/(27*Nc) - 
       (2*Lmu^4*Nf^2)/(3*Nc) + (13280*ly*Nf^2)/(729*Nc) + 
       (2864*Lmu*ly*Nf^2)/(81*Nc) + (184*Lmu^2*ly*Nf^2)/(9*Nc) + 
       (88*Lmu^3*ly*Nf^2)/(27*Nc) - (232*ly^2*Nf^2)/(27*Nc) - 
       (64*Lmu*ly^2*Nf^2)/(9*Nc) - (4*Lmu^2*ly^2*Nf^2)/(3*Nc) + 
       (4*ly^3*Nf^2)/(27*Nc) + (ly^4*Nf^2)/(27*Nc) - (972137*Nc*Nf^2)/6561 - 
       (75239*Lmu*Nc*Nf^2)/729 - (1685*Lmu^2*Nc*Nf^2)/81 + 
       (14*Lmu^3*Nc*Nf^2)/9 + (2*Lmu^4*Nc*Nf^2)/3 - (6640*ly*Nc*Nf^2)/729 - 
       (1432*Lmu*ly*Nc*Nf^2)/81 - (92*Lmu^2*ly*Nc*Nf^2)/9 - 
       (44*Lmu^3*ly*Nc*Nf^2)/27 + (116*ly^2*Nc*Nf^2)/27 + 
       (32*Lmu*ly^2*Nc*Nf^2)/9 + (2*Lmu^2*ly^2*Nc*Nf^2)/3 - 
       (2*ly^3*Nc*Nf^2)/27 - (ly^4*Nc*Nf^2)/54 + (2800*Nf^3)/729 + 
       (440*Lmu*Nf^3)/81 + (64*Lmu^2*Nf^3)/27 + (8*Lmu^3*Nf^3)/27 - 
       (((961*I)/12)*Pi)/Nc^3 + (((607*I)/4)*Lmu*Pi)/Nc^3 + 
       ((219*I)*Lmu^2*Pi)/Nc^3 + ((92*I)*Lmu^3*Pi)/Nc^3 + 
       ((22*I)*Lmu^4*Pi)/Nc^3 + ((2*I)*Lmu^5*Pi)/Nc^3 - 
       ((239*I)*ly*Pi)/Nc^3 - ((220*I)*Lmu*ly*Pi)/Nc^3 - 
       ((200*I)*Lmu^2*ly*Pi)/Nc^3 - ((78*I)*Lmu^3*ly*Pi)/Nc^3 - 
       ((12*I)*Lmu^4*ly*Pi)/Nc^3 + ((180*I)*ly^2*Pi)/Nc^3 + 
       ((119*I)*Lmu*ly^2*Pi)/Nc^3 + ((53*I)*Lmu^2*ly^2*Pi)/Nc^3 + 
       ((19*I)*Lmu^3*ly^2*Pi)/Nc^3 - ((62*I)*ly^3*Pi)/Nc^3 - 
       ((22*I)*Lmu*ly^3*Pi)/Nc^3 - ((8*I)*Lmu^2*ly^3*Pi)/Nc^3 + 
       (((14*I)/3)*ly^4*Pi)/Nc^3 + ((I/2)*Lmu*ly^4*Pi)/Nc^3 - 
       (((4*I)/15)*ly^5*Pi)/Nc^3 + (((152039*I)/81)*Pi)/Nc + 
       (((108599*I)/81)*Lmu*Pi)/Nc + (((6613*I)/9)*Lmu^2*Pi)/Nc + 
       (((1160*I)/9)*Lmu^3*Pi)/Nc - (((82*I)/9)*Lmu^4*Pi)/Nc - 
       ((4*I)*Lmu^5*Pi)/Nc - (((2342*I)/3)*ly*Pi)/Nc - 
       (((5252*I)/9)*Lmu*ly*Pi)/Nc - ((237*I)*Lmu^2*ly*Pi)/Nc - 
       (((32*I)/3)*Lmu^3*ly*Pi)/Nc + ((16*I)*Lmu^4*ly*Pi)/Nc + 
       (((1150*I)/9)*ly^2*Pi)/Nc + ((51*I)*Lmu*ly^2*Pi)/Nc - 
       (((31*I)/2)*Lmu^2*ly^2*Pi)/Nc - (((44*I)/3)*Lmu^3*ly^2*Pi)/Nc + 
       (((145*I)/9)*ly^3*Pi)/Nc + ((10*I)*Lmu*ly^3*Pi)/Nc + 
       ((5*I)*Lmu^2*ly^3*Pi)/Nc + (((47*I)/36)*ly^4*Pi)/Nc - 
       (((2*I)/3)*Lmu*ly^4*Pi)/Nc + ((I/6)*ly^5*Pi)/Nc + 
       ((5755475*I)/2916)*Nc*Pi + ((126311*I)/108)*Lmu*Nc*Pi + 
       ((398*I)/3)*Lmu^2*Nc*Pi - ((1718*I)/27)*Lmu^3*Nc*Pi - 
       ((116*I)/9)*Lmu^4*Nc*Pi + (2*I)*Lmu^5*Nc*Pi + ((425*I)/9)*ly*Nc*Pi + 
       ((5576*I)/27)*Lmu*ly*Nc*Pi + (103*I)*Lmu^2*ly*Nc*Pi + 
       (14*I)*Lmu^3*ly*Nc*Pi - (4*I)*Lmu^4*ly*Nc*Pi + 
       ((428*I)/27)*ly^2*Nc*Pi - ((68*I)/3)*Lmu*ly^2*Nc*Pi + 
       ((5*I)/6)*Lmu^2*ly^2*Nc*Pi + ((11*I)/3)*Lmu^3*ly^2*Nc*Pi - 
       ((55*I)/9)*ly^3*Nc*Pi - I*Lmu^2*ly^3*Nc*Pi - ((85*I)/36)*ly^4*Nc*Pi + 
       (I/6)*Lmu*ly^4*Nc*Pi - (I/6)*ly^5*Nc*Pi - ((899975*I)/1458)*Nf*Pi - 
       ((46409*I)/81)*Lmu*Nf*Pi - ((1396*I)/9)*Lmu^2*Nf*Pi + 
       ((64*I)/27)*Lmu^3*Nf*Pi + ((44*I)/9)*Lmu^4*Nf*Pi - 
       ((590*I)/9)*ly*Nf*Pi - ((1160*I)/27)*Lmu*ly*Nf*Pi - 
       (26*I)*Lmu^2*ly*Nf*Pi - ((16*I)/3)*Lmu^3*ly*Nf*Pi + 
       ((442*I)/27)*ly^2*Nf*Pi + ((26*I)/3)*Lmu*ly^2*Nf*Pi + 
       ((5*I)/3)*Lmu^2*ly^2*Nf*Pi - ((2*I)/3)*ly^3*Nf*Pi + 
       (I/18)*ly^4*Nf*Pi - (((28285*I)/162)*Nf*Pi)/Nc^2 - 
       (((18863*I)/81)*Lmu*Nf*Pi)/Nc^2 - (((1516*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - 
       (((440*I)/9)*Lmu^3*Nf*Pi)/Nc^2 - (((44*I)/9)*Lmu^4*Nf*Pi)/Nc^2 + 
       (((608*I)/3)*ly*Nf*Pi)/Nc^2 + (((1160*I)/9)*Lmu*ly*Nf*Pi)/Nc^2 + 
       ((78*I)*Lmu^2*ly*Nf*Pi)/Nc^2 + ((16*I)*Lmu^3*ly*Nf*Pi)/Nc^2 - 
       (((442*I)/9)*ly^2*Nf*Pi)/Nc^2 - ((26*I)*Lmu*ly^2*Nf*Pi)/Nc^2 - 
       ((5*I)*Lmu^2*ly^2*Nf*Pi)/Nc^2 + ((2*I)*ly^3*Nf*Pi)/Nc^2 - 
       ((I/6)*ly^4*Nf*Pi)/Nc^2 + (((24512*I)/729)*Nf^2*Pi)/Nc + 
       (((4016*I)/81)*Lmu*Nf^2*Pi)/Nc + (((208*I)/9)*Lmu^2*Nf^2*Pi)/Nc + 
       (((88*I)/27)*Lmu^3*Nf^2*Pi)/Nc + (47699*z2)/(48*Nc^3) + 
       (1167*Lmu*z2)/(4*Nc^3) + (460*Lmu^2*z2)/Nc^3 + (221*Lmu^3*z2)/Nc^3 + 
       (67*Lmu^4*z2)/(2*Nc^3) - (1120*ly*z2)/Nc^3 - (156*Lmu*ly*z2)/Nc^3 - 
       (148*Lmu^2*ly*z2)/Nc^3 - (82*Lmu^3*ly*z2)/Nc^3 + (522*ly^2*z2)/Nc^3 + 
       (180*Lmu*ly^2*z2)/Nc^3 + (22*Lmu^2*ly^2*z2)/Nc^3 - 
       (110*ly^3*z2)/(3*Nc^3) - (41*Lmu*ly^3*z2)/Nc^3 + 
       (73*ly^4*z2)/(3*Nc^3) - (86353*z2)/(324*Nc) + (31856*Lmu*z2)/(27*Nc) + 
       (1905*Lmu^2*z2)/(2*Nc) + (1568*Lmu^3*z2)/(9*Nc) - (19*Lmu^4*z2)/Nc + 
       (27740*ly*z2)/(27*Nc) + (838*Lmu*ly*z2)/(3*Nc) + (14*Lmu^2*ly*z2)/Nc - 
       (34*Lmu^3*ly*z2)/Nc - (169*ly^2*z2)/(2*Nc) + (353*Lmu*ly^2*z2)/
        (2*Nc) - (11*Lmu^2*ly^2*z2)/(2*Nc) - (529*ly^3*z2)/(9*Nc) + 
       (36*Lmu*ly^3*z2)/Nc - (41*ly^4*z2)/(3*Nc) - (3663229*Nc*z2)/11664 + 
       (70219*Lmu*Nc*z2)/324 + (1753*Lmu^2*Nc*z2)/6 + (376*Lmu^3*Nc*z2)/9 - 
       (29*Lmu^4*Nc*z2)/2 - (283297*ly*Nc*z2)/162 - (1081*Lmu*ly*Nc*z2)/3 + 
       (268*Lmu^2*ly*Nc*z2)/3 + 20*Lmu^3*ly*Nc*z2 + (609*ly^2*Nc*z2)/4 - 
       161*Lmu*ly^2*Nc*z2 - Lmu^2*ly^2*Nc*z2 + (67*ly^3*Nc*z2)/3 - 
       18*Lmu*ly^3*Nc*z2 + (22*ly^4*Nc*z2)/3 - (439213*Nc^3*z2)/1458 - 
       (30581*Lmu*Nc^3*z2)/162 - (82*Lmu^2*Nc^3*z2)/3 + 11*Lmu^3*Nc^3*z2 + 
       (74087*ly*Nc^3*z2)/162 + (269*Lmu*ly*Nc^3*z2)/3 - 
       (119*Lmu^2*ly*Nc^3*z2)/3 + (101*ly^2*Nc^3*z2)/12 + 
       (317*Lmu*ly^2*Nc^3*z2)/6 - (3*Lmu^2*ly^2*Nc^3*z2)/2 - 
       (77*ly^3*Nc^3*z2)/6 + 3*Lmu*ly^3*Nc^3*z2 - (23*ly^4*Nc^3*z2)/24 + 
       (2613625*Nf*z2)/2916 + (29669*Lmu*Nf*z2)/81 - (139*Lmu^2*Nf*z2)/3 - 
       (214*Lmu^3*Nf*z2)/9 + (25835*ly*Nf*z2)/81 + 118*Lmu*ly*Nf*z2 - 
       (16*Lmu^2*ly*Nf*z2)/3 + (35*ly^2*Nf*z2)/6 + 32*Lmu*ly^2*Nf*z2 - 
       (86*ly^3*Nf*z2)/9 + (25609*Nf*z2)/(324*Nc^2) - 
       (4544*Lmu*Nf*z2)/(27*Nc^2) - (170*Lmu^2*Nf*z2)/Nc^2 - 
       (344*Lmu^3*Nf*z2)/(9*Nc^2) + (202*ly*Nf*z2)/(27*Nc^2) - 
       (232*Lmu*ly*Nf*z2)/(3*Nc^2) - (26*Lmu^2*ly*Nf*z2)/Nc^2 - 
       (149*ly^2*Nf*z2)/(3*Nc^2) - (46*Lmu*ly^2*Nf*z2)/Nc^2 + 
       (18*ly^3*Nf*z2)/Nc^2 + (126217*Nc^2*Nf*z2)/1458 + 
       (6679*Lmu*Nc^2*Nf*z2)/81 + 21*Lmu^2*Nc^2*Nf*z2 - 2*Lmu^3*Nc^2*Nf*z2 - 
       (13843*ly*Nc^2*Nf*z2)/81 - 50*Lmu*ly*Nc^2*Nf*z2 + 
       (20*Lmu^2*ly*Nc^2*Nf*z2)/3 + (7*ly^2*Nc^2*Nf*z2)/2 - 
       (28*Lmu*ly^2*Nc^2*Nf*z2)/3 + 2*ly^3*Nc^2*Nf*z2 - 
       (892*Nf^2*z2)/(9*Nc) - (190*Lmu*Nf^2*z2)/(3*Nc) - 
       (28*Lmu^2*Nf^2*z2)/(3*Nc) - (232*ly*Nf^2*z2)/(9*Nc) - 
       (32*Lmu*ly*Nf^2*z2)/(3*Nc) + (4*ly^2*Nf^2*z2)/(3*Nc) + 4*Nc*Nf^2*z2 - 
       6*Lmu*Nc*Nf^2*z2 - (8*Lmu^2*Nc*Nf^2*z2)/3 + (116*ly*Nc*Nf^2*z2)/9 + 
       (16*Lmu*ly*Nc*Nf^2*z2)/3 - (2*ly^2*Nc*Nf^2*z2)/3 - 
       (((1258*I)/3)*Pi*z2)/Nc^3 + ((166*I)*Lmu*Pi*z2)/Nc^3 + 
       ((18*I)*Lmu^2*Pi*z2)/Nc^3 - ((18*I)*Lmu^3*Pi*z2)/Nc^3 + 
       ((320*I)*ly*Pi*z2)/Nc^3 + ((138*I)*Lmu*ly*Pi*z2)/Nc^3 - 
       ((60*I)*ly^2*Pi*z2)/Nc^3 - ((137*I)*Lmu*ly^2*Pi*z2)/Nc^3 + 
       (((140*I)/3)*ly^3*Pi*z2)/Nc^3 + (((31655*I)/27)*Pi*z2)/Nc + 
       (((1628*I)/3)*Lmu*Pi*z2)/Nc + (((47*I)/3)*Lmu^2*Pi*z2)/Nc - 
       ((40*I)*Lmu^3*Pi*z2)/Nc + (((2126*I)/3)*ly*Pi*z2)/Nc + 
       ((356*I)*Lmu*ly*Pi*z2)/Nc - ((58*I)*Lmu^2*ly*Pi*z2)/Nc - 
       (((172*I)/3)*ly^2*Pi*z2)/Nc + ((60*I)*Lmu*ly^2*Pi*z2)/Nc - 
       (((28*I)/3)*ly^3*Pi*z2)/Nc - ((35063*I)/81)*Nc*Pi*z2 + 
       ((178*I)/3)*Lmu*Nc*Pi*z2 + ((257*I)/3)*Lmu^2*Nc*Pi*z2 - 
       (6*I)*Lmu^3*Nc*Pi*z2 - (186*I)*ly*Nc*Pi*z2 - (134*I)*Lmu*ly*Nc*Pi*z2 + 
       (18*I)*Lmu^2*ly*Nc*Pi*z2 - ((2*I)/3)*ly^2*Nc*Pi*z2 - 
       (11*I)*Lmu*ly^2*Nc*Pi*z2 - ((8*I)/3)*ly^3*Nc*Pi*z2 + 
       ((10352*I)/81)*Nf*Pi*z2 - (8*I)*Lmu*Nf*Pi*z2 - ((62*I)/3)*Lmu^2*Nf*Pi*
        z2 + ((196*I)/3)*ly*Nf*Pi*z2 + (32*I)*Lmu*ly*Nf*Pi*z2 - 
       (4*I)*ly^2*Nf*Pi*z2 - (((4784*I)/27)*Nf*Pi*z2)/Nc^2 - 
       (((416*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - (((86*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^2 - 
       ((200*I)*ly*Nf*Pi*z2)/Nc^2 - ((96*I)*Lmu*ly*Nf*Pi*z2)/Nc^2 + 
       ((12*I)*ly^2*Nf*Pi*z2)/Nc^2 - (((128*I)/9)*Nf^2*Pi*z2)/Nc - 
       (((16*I)/3)*Lmu*Nf^2*Pi*z2)/Nc - (2759*z2^2)/(10*Nc^3) - 
       (1829*Lmu*z2^2)/(10*Nc^3) + (179*Lmu^2*z2^2)/(10*Nc^3) + 
       (3144*ly*z2^2)/(5*Nc^3) + (4066*Lmu*ly*z2^2)/(5*Nc^3) + 
       (35*ly^2*z2^2)/(2*Nc^3) - (892787*z2^2)/(270*Nc) - 
       (11726*Lmu*z2^2)/(15*Nc) + (443*Lmu^2*z2^2)/(2*Nc) - 
       (10367*ly*z2^2)/(30*Nc) + (231*Lmu*ly*z2^2)/(5*Nc) - 
       (2717*ly^2*z2^2)/(20*Nc) + (40987*Nc*z2^2)/90 - 
       (3673*Lmu*Nc*z2^2)/30 - (79*Lmu^2*Nc*z2^2)/10 - (147*ly*Nc*z2^2)/5 - 
       68*Lmu*ly*Nc*z2^2 + 75*ly^2*Nc*z2^2 - (16484*Nc^3*z2^2)/135 - 
       (404*Lmu*Nc^3*z2^2)/15 + (17*Lmu^2*Nc^3*z2^2)/2 + 
       (358*ly*Nc^3*z2^2)/15 - 17*Lmu*ly*Nc^3*z2^2 + (37*ly^2*Nc^3*z2^2)/10 - 
       (3124*Nf*z2^2)/135 + (76*Lmu*Nf*z2^2)/3 - (146*ly*Nf*z2^2)/5 + 
       (109483*Nf*z2^2)/(135*Nc^2) + (3713*Lmu*Nf*z2^2)/(15*Nc^2) + 
       (1726*ly*Nf*z2^2)/(15*Nc^2) + (773*Nc^2*Nf*z2^2)/45 + 
       (119*Lmu*Nc^2*Nf*z2^2)/15 - (82*ly*Nc^2*Nf*z2^2)/15 - 
       (584*Nf^2*z2^2)/(135*Nc) + (218*Nc*Nf^2*z2^2)/135 + 
       (((1187*I)/3)*Pi*z2^2)/Nc^3 + (((1186*I)/5)*Lmu*Pi*z2^2)/Nc^3 + 
       (((1456*I)/5)*ly*Pi*z2^2)/Nc^3 - (((4739*I)/15)*Pi*z2^2)/Nc + 
       ((60*I)*Lmu*Pi*z2^2)/Nc - (((493*I)/5)*ly*Pi*z2^2)/Nc - 
       ((542*I)/3)*Nc*Pi*z2^2 + ((498*I)/5)*Lmu*Nc*Pi*z2^2 + 
       (15*I)*ly*Nc*Pi*z2^2 + ((178*I)/15)*Nf*Pi*z2^2 + 
       (((154*I)/5)*Nf*Pi*z2^2)/Nc^2 - (405221*z2^3)/(630*Nc^3) - 
       (21307*z2^3)/(315*Nc) - (165325*Nc*z2^3)/378 + 
       (191291*Nc^3*z2^3)/1890 + (3968*Nf*z2^3)/35 - 
       (7936*Nf*z2^3)/(35*Nc^2) - (992*Nc^2*Nf*z2^3)/35 - 
       (3523*z3)/(6*Nc^3) + (182*Lmu*z3)/Nc^3 + (67*Lmu^2*z3)/Nc^3 + 
       (12*Lmu^3*z3)/Nc^3 - (155*ly*z3)/Nc^3 - (176*Lmu*ly*z3)/Nc^3 - 
       (68*Lmu^2*ly*z3)/Nc^3 + (91*ly^2*z3)/Nc^3 + (68*Lmu*ly^2*z3)/Nc^3 - 
       (26*ly^3*z3)/Nc^3 + (12541*z3)/(27*Nc) + (4610*Lmu*z3)/(9*Nc) + 
       (850*Lmu^2*z3)/(9*Nc) - (10*Lmu^3*z3)/Nc - (16315*ly*z3)/(18*Nc) - 
       (2926*Lmu*ly*z3)/(9*Nc) + (32*Lmu^2*ly*z3)/Nc + 
       (4667*ly^2*z3)/(18*Nc) - (16*Lmu*ly^2*z3)/Nc + (9*ly^3*z3)/Nc + 
       (697837*Nc*z3)/486 + 147*Lmu*Nc*z3 - (1127*Lmu^2*Nc*z3)/9 - 
       16*Lmu^3*Nc*z3 - (17*ly*Nc*z3)/27 + 238*Lmu*ly*Nc*z3 + 
       70*Lmu^2*ly*Nc*z3 - (1187*ly^2*Nc*z3)/6 - 35*Lmu*ly^2*Nc*z3 - 
       (5*ly^3*Nc*z3)/3 - (188984*Nc^3*z3)/243 - (3731*Lmu*Nc^3*z3)/9 - 
       (326*Lmu^2*Nc^3*z3)/9 + 14*Lmu^3*Nc^3*z3 + (14141*ly*Nc^3*z3)/54 - 
       (134*Lmu*ly*Nc^3*z3)/9 - 34*Lmu^2*ly*Nc^3*z3 + (347*ly^2*Nc^3*z3)/9 + 
       19*Lmu*ly^2*Nc^3*z3 - (4*ly^3*Nc^3*z3)/3 - (8654*Nf*z3)/27 - 
       (1108*Lmu*Nf*z3)/27 + (20*Lmu^2*Nf*z3)/9 + (802*ly*Nf*z3)/9 - 
       20*Lmu*ly*Nf*z3 + (77*ly^2*Nf*z3)/3 + (23315*Nf*z3)/(81*Nc^2) - 
       (304*Lmu*Nf*z3)/(9*Nc^2) - (94*Lmu^2*Nf*z3)/(9*Nc^2) + 
       (392*ly*Nf*z3)/(3*Nc^2) + (136*Lmu*ly*Nf*z3)/(9*Nc^2) - 
       (316*ly^2*Nf*z3)/(9*Nc^2) + (21367*Nc^2*Nf*z3)/81 + 
       (3280*Lmu*Nc^2*Nf*z3)/27 + (74*Lmu^2*Nc^2*Nf*z3)/9 - 
       (596*ly*Nc^2*Nf*z3)/9 + (80*Lmu*ly*Nc^2*Nf*z3)/9 - 
       (77*ly^2*Nc^2*Nf*z3)/9 - (2924*Nf^2*z3)/(243*Nc) - 
       (92*Lmu*Nf^2*z3)/(27*Nc) - (208*ly*Nf^2*z3)/(27*Nc) - 
       (4888*Nc*Nf^2*z3)/243 - (268*Lmu*Nc*Nf^2*z3)/27 + 
       (104*ly*Nc*Nf^2*z3)/27 + ((186*I)*Pi*z3)/Nc^3 - 
       ((200*I)*Lmu*Pi*z3)/Nc^3 - ((68*I)*Lmu^2*Pi*z3)/Nc^3 + 
       ((206*I)*ly*Pi*z3)/Nc^3 + ((112*I)*Lmu*ly*Pi*z3)/Nc^3 - 
       ((128*I)*ly^2*Pi*z3)/Nc^3 - (((11725*I)/9)*Pi*z3)/Nc - 
       (((3736*I)/9)*Lmu*Pi*z3)/Nc - ((20*I)*Lmu^2*Pi*z3)/Nc + 
       ((620*I)*ly*Pi*z3)/Nc + ((96*I)*Lmu*ly*Pi*z3)/Nc - 
       (((37*I)/3)*ly^2*Pi*z3)/Nc - ((23993*I)/27)*Nc*Pi*z3 - 
       ((908*I)/9)*Lmu*Nc*Pi*z3 + (88*I)*Lmu^2*Nc*Pi*z3 - 
       ((686*I)/3)*ly*Nc*Pi*z3 - (32*I)*Lmu*ly*Nc*Pi*z3 + 
       ((55*I)/3)*ly^2*Nc*Pi*z3 + ((1216*I)/9)*Nf*Pi*z3 + 
       ((224*I)/9)*Lmu*Nf*Pi*z3 + ((104*I)/3)*ly*Nf*Pi*z3 + 
       (((2120*I)/9)*Nf*Pi*z3)/Nc^2 + (((136*I)/9)*Lmu*Nf*Pi*z3)/Nc^2 - 
       ((104*I)*ly*Nf*Pi*z3)/Nc^2 - (((112*I)/27)*Nf^2*Pi*z3)/Nc - 
       (985*z2*z3)/Nc^3 - (268*Lmu*z2*z3)/Nc^3 + (1180*ly*z2*z3)/Nc^3 - 
       (4313*z2*z3)/(3*Nc) - (558*Lmu*z2*z3)/Nc - (146*ly*z2*z3)/Nc + 
       (2344*Nc*z2*z3)/3 - (1042*Lmu*Nc*z2*z3)/3 - (604*ly*Nc*z2*z3)/3 + 
       74*Nc^3*z2*z3 - (80*Lmu*Nc^3*z2*z3)/3 + (26*ly*Nc^3*z2*z3)/3 - 
       38*Nf*z2*z3 + (206*Nf*z2*z3)/Nc^2 + 12*Nc^2*Nf*z2*z3 + 
       ((92*I)*Pi*z2*z3)/Nc^3 - ((420*I)*Pi*z2*z3)/Nc + 
       ((272*I)/3)*Nc*Pi*z2*z3 + (236*z3^2)/Nc^3 - (133*z3^2)/(3*Nc) - 
       (2273*Nc*z3^2)/9 + (1340*Nc^3*z3^2)/9 + 128*Nf*z3^2 - 
       (256*Nf*z3^2)/Nc^2 - 32*Nc^2*Nf*z3^2 - (118*z5)/(3*Nc^3) + 
       (60*Lmu*z5)/Nc^3 + (126*ly*z5)/Nc^3 - (3500*z5)/(9*Nc) - 
       (96*Lmu*z5)/Nc - (11*ly*z5)/Nc - (1243*Nc*z5)/9 - 76*Lmu*Nc*z5 + 
       89*ly*Nc*z5 + (607*Nc^3*z5)/3 + 136*Lmu*Nc^3*z5 - 50*ly*Nc^3*z5 - 
       (2072*Nf*z5)/9 + (4468*Nf*z5)/(9*Nc^2) - (572*Nc^2*Nf*z5)/9 + 
       ((44*I)*Pi*z5)/Nc^3 - (((1139*I)/3)*Pi*z5)/Nc + 
       ((1613*I)/3)*Nc*Pi*z5), 152592883/104976 + (11290669*Lmu)/11664 + 
     (68983*Lmu^2)/432 - (4451*Lmu^3)/108 - 19*Lmu^4 - (29*Lmu^5)/18 + 
     Lmu^6/2 - (5929897*ly)/11664 - (27115*Lmu*ly)/72 - (1079*Lmu^2*ly)/18 + 
     (646*Lmu^3*ly)/27 + (125*Lmu^4*ly)/18 - Lmu^5*ly + (388945*ly^2)/2592 + 
     (13309*Lmu*ly^2)/216 - (5*Lmu^2*ly^2)/2 - (25*Lmu^3*ly^2)/9 + 
     (Lmu^4*ly^2)/4 - (121*ly^3)/27 + (8*Lmu*ly^3)/3 - (Lmu^2*ly^3)/3 - 
     (473*ly^4)/108 - (2*Lmu*ly^4)/3 + (Lmu^2*ly^4)/12 + (13*ly^5)/30 - 
     ly^6/90 + 5599/(48*Nc^4) + (1495*Lmu)/(16*Nc^4) + 
     (1051*Lmu^2)/(16*Nc^4) + (111*Lmu^3)/(4*Nc^4) + (17*Lmu^4)/(2*Nc^4) + 
     (3*Lmu^5)/(2*Nc^4) + Lmu^6/(6*Nc^4) - (1219*ly)/(16*Nc^4) - 
     (793*Lmu*ly)/(8*Nc^4) - (63*Lmu^2*ly)/Nc^4 - (28*Lmu^3*ly)/Nc^4 - 
     (13*Lmu^4*ly)/(2*Nc^4) - (Lmu^5*ly)/Nc^4 + (827*ly^2)/(32*Nc^4) + 
     (285*Lmu*ly^2)/(8*Nc^4) + (113*Lmu^2*ly^2)/(4*Nc^4) + 
     (19*Lmu^3*ly^2)/(2*Nc^4) + (9*Lmu^4*ly^2)/(4*Nc^4) - 
     (23*ly^3)/(6*Nc^4) - (9*Lmu*ly^3)/Nc^4 - (16*Lmu^2*ly^3)/(3*Nc^4) - 
     (7*Lmu^3*ly^3)/(3*Nc^4) + (7*ly^4)/(24*Nc^4) + (11*Lmu*ly^4)/(12*Nc^4) + 
     (13*Lmu^2*ly^4)/(12*Nc^4) + ly^5/(24*Nc^4) - (Lmu*ly^5)/(6*Nc^4) - 
     ly^6/(144*Nc^4) + 832741/(1296*Nc^2) + (7955*Lmu)/(12*Nc^2) + 
     (429473*Lmu^2)/(1296*Nc^2) + (9359*Lmu^3)/(108*Nc^2) + 
     (41*Lmu^4)/(6*Nc^2) - (13*Lmu^5)/(9*Nc^2) - Lmu^6/(2*Nc^2) - 
     (145709*ly)/(324*Nc^2) - (82817*Lmu*ly)/(162*Nc^2) - 
     (4207*Lmu^2*ly)/(18*Nc^2) - (407*Lmu^3*ly)/(9*Nc^2) - 
     (4*Lmu^4*ly)/(9*Nc^2) + (2*Lmu^5*ly)/Nc^2 + (90593*ly^2)/(648*Nc^2) + 
     (7411*Lmu*ly^2)/(54*Nc^2) + (737*Lmu^2*ly^2)/(12*Nc^2) + 
     (143*Lmu^3*ly^2)/(18*Nc^2) - (5*Lmu^4*ly^2)/(2*Nc^2) - 
     (761*ly^3)/(54*Nc^2) - (24*Lmu*ly^3)/Nc^2 - (11*Lmu^2*ly^3)/(2*Nc^2) + 
     (Lmu^3*ly^3)/Nc^2 + (67*ly^4)/(72*Nc^2) - (Lmu*ly^4)/(4*Nc^2) - 
     (Lmu^2*ly^4)/(6*Nc^2) + (11*ly^5)/(20*Nc^2) + (Lmu*ly^5)/(6*Nc^2) - 
     (11*ly^6)/(180*Nc^2) + (59208167*Nc^2)/104976 + (96128*Lmu*Nc^2)/729 - 
     (93233*Lmu^2*Nc^2)/1296 - (2581*Lmu^3*Nc^2)/108 + (11*Lmu^4*Nc^2)/3 + 
     (14*Lmu^5*Nc^2)/9 - (Lmu^6*Nc^2)/6 - (145*Nf)/(972*Nc^3) - 
     (19321*Lmu*Nf)/(216*Nc^3) - (22013*Lmu^2*Nf)/(324*Nc^3) - 
     (707*Lmu^3*Nf)/(27*Nc^3) - (16*Lmu^4*Nf)/(3*Nc^3) - 
     (5*Lmu^5*Nf)/(9*Nc^3) + (9607*ly*Nf)/(162*Nc^3) + 
     (13565*Lmu*ly*Nf)/(162*Nc^3) + (482*Lmu^2*ly*Nf)/(9*Nc^3) + 
     (146*Lmu^3*ly*Nf)/(9*Nc^3) + (22*Lmu^4*ly*Nf)/(9*Nc^3) - 
     (10163*ly^2*Nf)/(648*Nc^3) - (1351*Lmu*ly^2*Nf)/(54*Nc^3) - 
     (85*Lmu^2*ly^2*Nf)/(6*Nc^3) - (31*Lmu^3*ly^2*Nf)/(9*Nc^3) + 
     (49*ly^3*Nf)/(27*Nc^3) + (4*Lmu*ly^3*Nf)/Nc^3 + 
     (5*Lmu^2*ly^3*Nf)/(3*Nc^3) - (5*ly^4*Nf)/(36*Nc^3) - 
     (Lmu*ly^4*Nf)/(6*Nc^3) - (ly^5*Nf)/(30*Nc^3) - 
     (28767799*Nf)/(52488*Nc) - (1413773*Lmu*Nf)/(2916*Nc) - 
     (13504*Lmu^2*Nf)/(81*Nc) - (164*Lmu^3*Nf)/(9*Nc) + 
     (10*Lmu^4*Nf)/(3*Nc) + (10*Lmu^5*Nf)/(9*Nc) + (301231*ly*Nf)/(1458*Nc) + 
     (30419*Lmu*ly*Nf)/(162*Nc) + (532*Lmu^2*ly*Nf)/(9*Nc) + 
     (46*Lmu^3*ly*Nf)/(27*Nc) - (22*Lmu^4*ly*Nf)/(9*Nc) - 
     (30661*ly^2*Nf)/(648*Nc) - (1453*Lmu*ly^2*Nf)/(54*Nc) - 
     (19*Lmu^2*ly^2*Nf)/(6*Nc) + (7*Lmu^3*ly^2*Nf)/(9*Nc) - 
     (25*ly^3*Nf)/(27*Nc) - (2*Lmu*ly^3*Nf)/(3*Nc) + (97*ly^4*Nf)/(108*Nc) + 
     (Lmu*ly^4*Nf)/(6*Nc) - (ly^5*Nf)/(15*Nc) - (22674005*Nc*Nf)/52488 - 
     (1168967*Lmu*Nc*Nf)/5832 + (203*Lmu^2*Nc*Nf)/108 + 
     (473*Lmu^3*Nc*Nf)/27 + 2*Lmu^4*Nc*Nf - (5*Lmu^5*Nc*Nf)/9 + 
     (469964*Nf^2)/6561 + (40769*Lmu*Nf^2)/729 + (1163*Lmu^2*Nf^2)/81 - 
     (14*Lmu^3*Nf^2)/27 - (2*Lmu^4*Nf^2)/3 + (441631*Nf^2)/(26244*Nc^2) + 
     (49655*Lmu*Nf^2)/(1458*Nc^2) + (1627*Lmu^2*Nf^2)/(81*Nc^2) + 
     (146*Lmu^3*Nf^2)/(27*Nc^2) + (2*Lmu^4*Nf^2)/(3*Nc^2) - 
     (10492*ly*Nf^2)/(729*Nc^2) - (1288*Lmu*ly*Nf^2)/(81*Nc^2) - 
     (8*Lmu^2*ly*Nf^2)/Nc^2 - (44*Lmu^3*ly*Nf^2)/(27*Nc^2) + 
     (50*ly^2*Nf^2)/(27*Nc^2) + (20*Lmu*ly^2*Nf^2)/(9*Nc^2) + 
     (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) + (2*ly^3*Nf^2)/(27*Nc^2) - 
     (ly^4*Nf^2)/(54*Nc^2) - (1000*Nf^3)/(729*Nc) - (200*Lmu*Nf^3)/(81*Nc) - 
     (40*Lmu^2*Nf^3)/(27*Nc) - (8*Lmu^3*Nf^3)/(27*Nc) + 
     ((341599*I)/1458)*Pi - ((290273*I)/648)*Lmu*Pi - ((1643*I)/6)*Lmu^2*Pi - 
     ((656*I)/27)*Lmu^3*Pi + (6*I)*Lmu^4*Pi + I*Lmu^5*Pi + 
     ((9124*I)/27)*ly*Pi + ((1804*I)/9)*Lmu*ly*Pi + ((242*I)/3)*Lmu^2*ly*Pi + 
     (14*I)*Lmu^3*ly*Pi - (8*I)*Lmu^4*ly*Pi - ((494*I)/27)*ly^2*Pi - 
     ((5*I)/3)*Lmu*ly^2*Pi - (I/3)*Lmu^2*ly^2*Pi + ((25*I)/3)*Lmu^3*ly^2*Pi - 
     ((58*I)/9)*ly^3*Pi - (4*I)*Lmu*ly^3*Pi - (4*I)*Lmu^2*ly^3*Pi + 
     ((5*I)/18)*ly^4*Pi + (I/2)*Lmu*ly^4*Pi + (I/6)*ly^5*Pi + 
     (((259*I)/3)*Pi)/Nc^4 - (((415*I)/8)*Lmu*Pi)/Nc^4 - 
     (((85*I)/2)*Lmu^2*Pi)/Nc^4 - ((25*I)*Lmu^3*Pi)/Nc^4 - 
     ((6*I)*Lmu^4*Pi)/Nc^4 - (I*Lmu^5*Pi)/Nc^4 + ((50*I)*ly*Pi)/Nc^4 + 
     ((28*I)*Lmu*ly*Pi)/Nc^4 + ((42*I)*Lmu^2*ly*Pi)/Nc^4 + 
     ((14*I)*Lmu^3*ly*Pi)/Nc^4 + ((4*I)*Lmu^4*ly*Pi)/Nc^4 - 
     ((2*I)*ly^2*Pi)/Nc^4 - ((13*I)*Lmu*ly^2*Pi)/Nc^4 - 
     ((6*I)*Lmu^2*ly^2*Pi)/Nc^4 - ((5*I)*Lmu^3*ly^2*Pi)/Nc^4 + 
     ((2*I)*ly^3*Pi)/Nc^4 - (((4*I)/3)*Lmu*ly^3*Pi)/Nc^4 + 
     ((2*I)*Lmu^2*ly^3*Pi)/Nc^4 + (I*ly^4*Pi)/Nc^4 - 
     ((I/6)*Lmu*ly^4*Pi)/Nc^4 + ((I/15)*ly^5*Pi)/Nc^4 + 
     (((7226*I)/27)*Pi)/Nc^2 - (((218459*I)/648)*Lmu*Pi)/Nc^2 - 
     (((4321*I)/18)*Lmu^2*Pi)/Nc^2 - (((203*I)/3)*Lmu^3*Pi)/Nc^2 - 
     (((67*I)/9)*Lmu^4*Pi)/Nc^2 + (I*Lmu^5*Pi)/Nc^2 + 
     (((6434*I)/27)*ly*Pi)/Nc^2 + (((5054*I)/27)*Lmu*ly*Pi)/Nc^2 + 
     (((437*I)/3)*Lmu^2*ly*Pi)/Nc^2 + (((112*I)/3)*Lmu^3*ly*Pi)/Nc^2 + 
     ((2*I)*Lmu^4*ly*Pi)/Nc^2 - (((1669*I)/27)*ly^2*Pi)/Nc^2 - 
     (((187*I)/3)*Lmu*ly^2*Pi)/Nc^2 - (((139*I)/6)*Lmu^2*ly^2*Pi)/Nc^2 - 
     ((9*I)*Lmu^3*ly^2*Pi)/Nc^2 + ((5*I)*ly^3*Pi)/Nc^2 + 
     (((2*I)/3)*Lmu*ly^3*Pi)/Nc^2 + ((5*I)*Lmu^2*ly^3*Pi)/Nc^2 + 
     (((55*I)/36)*ly^4*Pi)/Nc^2 - ((I/6)*Lmu*ly^4*Pi)/Nc^2 - 
     ((I/30)*ly^5*Pi)/Nc^2 + ((450517*I)/1458)*Nc^2*Pi - 
     ((35143*I)/216)*Lmu*Nc^2*Pi - ((1373*I)/18)*Lmu^2*Nc^2*Pi + 
     ((496*I)/27)*Lmu^3*Nc^2*Pi + ((67*I)/9)*Lmu^4*Nc^2*Pi - 
     I*Lmu^5*Nc^2*Pi - ((9440*I)/27)*ly*Nc^2*Pi - ((3706*I)/27)*Lmu*ly*Nc^2*
      Pi - (37*I)*Lmu^2*ly*Nc^2*Pi - ((20*I)/3)*Lmu^3*ly*Nc^2*Pi + 
     (2*I)*Lmu^4*ly*Nc^2*Pi + ((1903*I)/27)*ly^2*Nc^2*Pi + 
     ((67*I)/3)*Lmu*ly^2*Nc^2*Pi + ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi - 
     ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi - ((35*I)/9)*ly^3*Nc^2*Pi + 
     ((2*I)/3)*Lmu*ly^3*Nc^2*Pi + I*Lmu^2*ly^3*Nc^2*Pi - 
     ((5*I)/12)*ly^4*Nc^2*Pi - (I/6)*Lmu*ly^4*Nc^2*Pi + (I/15)*ly^5*Nc^2*Pi + 
     (((403*I)/4)*Nf*Pi)/Nc^3 + (((6587*I)/162)*Lmu*Nf*Pi)/Nc^3 + 
     (((395*I)/9)*Lmu^2*Nf*Pi)/Nc^3 + (((44*I)/3)*Lmu^3*Nf*Pi)/Nc^3 + 
     (((22*I)/9)*Lmu^4*Nf*Pi)/Nc^3 - (((848*I)/27)*ly*Nf*Pi)/Nc^3 - 
     (((692*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 - (((50*I)/3)*Lmu^2*ly*Nf*Pi)/Nc^3 - 
     (((16*I)/3)*Lmu^3*ly*Nf*Pi)/Nc^3 - (((98*I)/27)*ly^2*Nf*Pi)/Nc^3 + 
     (((4*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 + (((5*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^3 + 
     (((2*I)/3)*ly^3*Nf*Pi)/Nc^3 + ((I/18)*ly^4*Nf*Pi)/Nc^3 - 
     (((12271*I)/729)*Nf*Pi)/Nc + (((11444*I)/81)*Lmu*Nf*Pi)/Nc + 
     ((98*I)*Lmu^2*Nf*Pi)/Nc + (((484*I)/27)*Lmu^3*Nf*Pi)/Nc - 
     (((2488*I)/27)*ly*Nf*Pi)/Nc - (((496*I)/9)*Lmu*ly*Nf*Pi)/Nc - 
     (((80*I)/3)*Lmu^2*ly*Nf*Pi)/Nc - ((8*I)*Lmu^3*ly*Nf*Pi)/Nc + 
     (((200*I)/27)*ly^2*Nf*Pi)/Nc + (((20*I)/3)*Lmu*ly^2*Nf*Pi)/Nc + 
     (((10*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc + (((4*I)/9)*ly^3*Nf*Pi)/Nc - 
     ((I/9)*ly^4*Nf*Pi)/Nc - ((152359*I)/2916)*Nc*Nf*Pi + 
     ((16301*I)/162)*Lmu*Nc*Nf*Pi + ((487*I)/9)*Lmu^2*Nc*Nf*Pi + 
     ((88*I)/27)*Lmu^3*Nc*Nf*Pi - ((22*I)/9)*Lmu^4*Nc*Nf*Pi + 
     ((1640*I)/27)*ly*Nc*Nf*Pi + ((796*I)/27)*Lmu*ly*Nc*Nf*Pi + 
     (10*I)*Lmu^2*ly*Nc*Nf*Pi + ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi - 
     ((298*I)/27)*ly^2*Nc*Nf*Pi - ((16*I)/3)*Lmu*ly^2*Nc*Nf*Pi - 
     ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi + ((2*I)/9)*ly^3*Nc*Nf*Pi + 
     (I/6)*ly^4*Nc*Nf*Pi - ((2608*I)/729)*Nf^2*Pi - 
     ((712*I)/81)*Lmu*Nf^2*Pi - ((20*I)/3)*Lmu^2*Nf^2*Pi - 
     ((44*I)/27)*Lmu^3*Nf^2*Pi - (((2608*I)/729)*Nf^2*Pi)/Nc^2 - 
     (((712*I)/81)*Lmu*Nf^2*Pi)/Nc^2 - (((20*I)/3)*Lmu^2*Nf^2*Pi)/Nc^2 - 
     (((44*I)/27)*Lmu^3*Nf^2*Pi)/Nc^2 + (8754905*z2)/5832 + 
     (50573*Lmu*z2)/81 - (1219*Lmu^2*z2)/3 - (1381*Lmu^3*z2)/9 + 
     34*Lmu^4*z2 - (43237*ly*z2)/162 - (809*Lmu*ly*z2)/3 - 
     (278*Lmu^2*ly*z2)/3 - 18*Lmu^3*ly*z2 - (1489*ly^2*z2)/12 - 
     (77*Lmu*ly^2*z2)/2 + (35*Lmu^2*ly^2*z2)/2 + (329*ly^3*z2)/9 - 
     (19*ly^4*z2)/12 + (5375*z2)/(24*Nc^4) + (309*Lmu*z2)/(2*Nc^4) - 
     (101*Lmu^2*z2)/(2*Nc^4) - (24*Lmu^3*z2)/Nc^4 - (11*Lmu^4*z2)/Nc^4 - 
     (24*ly*z2)/Nc^4 - (16*Lmu*ly*z2)/Nc^4 - (19*Lmu^2*ly*z2)/Nc^4 + 
     (20*Lmu^3*ly*z2)/Nc^4 - (43*ly^2*z2)/Nc^4 + (31*Lmu*ly^2*z2)/(2*Nc^4) - 
     (13*Lmu^2*ly^2*z2)/(2*Nc^4) - (5*ly^3*z2)/(2*Nc^4) + 
     (9*Lmu*ly^3*z2)/Nc^4 - (131*ly^4*z2)/(24*Nc^4) + 
     (1960705*z2)/(1296*Nc^2) + (62005*Lmu*z2)/(108*Nc^2) - 
     (2111*Lmu^2*z2)/(6*Nc^2) - (1322*Lmu^3*z2)/(9*Nc^2) - 
     (49*Lmu^4*z2)/(2*Nc^2) + (20911*ly*z2)/(54*Nc^2) + 
     (413*Lmu*ly*z2)/(3*Nc^2) + (24*Lmu^2*ly*z2)/Nc^2 + 
     (94*Lmu^3*ly*z2)/Nc^2 - (589*ly^2*z2)/(4*Nc^2) - 
     (100*Lmu*ly^2*z2)/(3*Nc^2) - (25*Lmu^2*ly^2*z2)/Nc^2 + 
     (140*ly^3*z2)/(9*Nc^2) + (11*Lmu*ly^3*z2)/Nc^2 - (10*ly^4*z2)/Nc^2 + 
     (15162827*Nc^2*z2)/11664 + (197467*Lmu*Nc^2*z2)/324 + 
     (11*Lmu^2*Nc^2*z2)/3 - (83*Lmu^3*Nc^2*z2)/3 + (3*Lmu^4*Nc^2*z2)/2 + 
     (27134*Nf*z2)/(81*Nc^3) - (1519*Lmu*Nf*z2)/(27*Nc^3) + 
     (25*Lmu^2*Nf*z2)/(3*Nc^3) + (98*Lmu^3*Nf*z2)/(9*Nc^3) + 
     (823*ly*Nf*z2)/(27*Nc^3) + (70*Lmu*ly*Nf*z2)/(3*Nc^3) + 
     (8*Lmu^2*ly*Nf*z2)/Nc^3 + (35*ly^2*Nf*z2)/(2*Nc^3) + 
     (40*Lmu*ly^2*Nf*z2)/(3*Nc^3) - (50*ly^3*Nf*z2)/(9*Nc^3) - 
     (288907*Nf*z2)/(2916*Nc) - (12119*Lmu*Nf*z2)/(81*Nc) + 
     (59*Lmu^2*Nf*z2)/Nc + (418*Lmu^3*Nf*z2)/(9*Nc) - 
     (6049*ly*Nf*z2)/(81*Nc) - (38*Lmu*ly*Nf*z2)/(3*Nc) + 
     (50*Lmu^2*ly*Nf*z2)/(3*Nc) + (69*ly^2*Nf*z2)/(2*Nc) + 
     (10*Lmu*ly^2*Nf*z2)/Nc - (44*ly^3*Nf*z2)/(9*Nc) - 
     (1302221*Nc*Nf*z2)/2916 - (20728*Lmu*Nc*Nf*z2)/81 - 
     (118*Lmu^2*Nc*Nf*z2)/3 + (20*Lmu^3*Nc*Nf*z2)/3 + (34*Nf^2*z2)/3 + 
     (58*Lmu*Nf^2*z2)/3 + (20*Lmu^2*Nf^2*z2)/3 + (26*Nf^2*z2)/(3*Nc^2) + 
     (46*Lmu*Nf^2*z2)/(3*Nc^2) + (16*Lmu^2*Nf^2*z2)/(3*Nc^2) + 
     (92*ly*Nf^2*z2)/(9*Nc^2) + (16*Lmu*ly*Nf^2*z2)/(3*Nc^2) - 
     (2*ly^2*Nf^2*z2)/(3*Nc^2) - ((1538*I)/81)*Pi*z2 - 
     ((961*I)/3)*Lmu*Pi*z2 - ((386*I)/3)*Lmu^2*Pi*z2 + (24*I)*Lmu^3*Pi*z2 - 
     ((1298*I)/3)*ly*Pi*z2 - ((646*I)/3)*Lmu*ly*Pi*z2 + 
     (24*I)*Lmu^2*ly*Pi*z2 + (41*I)*ly^2*Pi*z2 - (31*I)*Lmu*ly^2*Pi*z2 + 
     ((34*I)/3)*ly^3*Pi*z2 - (((293*I)/3)*Pi*z2)/Nc^4 - 
     ((31*I)*Lmu*Pi*z2)/Nc^4 - ((22*I)*Lmu^2*Pi*z2)/Nc^4 + 
     ((4*I)*Lmu^3*Pi*z2)/Nc^4 - ((100*I)*ly*Pi*z2)/Nc^4 - 
     ((26*I)*Lmu*ly*Pi*z2)/Nc^4 - ((4*I)*Lmu^2*ly*Pi*z2)/Nc^4 + 
     ((15*I)*ly^2*Pi*z2)/Nc^4 + ((33*I)*Lmu*ly^2*Pi*z2)/Nc^4 - 
     ((12*I)*ly^3*Pi*z2)/Nc^4 - (((2536*I)/27)*Pi*z2)/Nc^2 - 
     (((448*I)/3)*Lmu*Pi*z2)/Nc^2 - (((268*I)/3)*Lmu^2*Pi*z2)/Nc^2 + 
     ((36*I)*Lmu^3*Pi*z2)/Nc^2 - (((1118*I)/3)*ly*Pi*z2)/Nc^2 - 
     ((158*I)*Lmu*ly*Pi*z2)/Nc^2 + ((28*I)*Lmu^2*ly*Pi*z2)/Nc^2 + 
     ((61*I)*ly^2*Pi*z2)/Nc^2 + ((83*I)*Lmu*ly^2*Pi*z2)/Nc^2 - 
     ((36*I)*ly^3*Pi*z2)/Nc^2 + ((22603*I)/81)*Nc^2*Pi*z2 + 
     ((34*I)/3)*Lmu*Nc^2*Pi*z2 - ((94*I)/3)*Lmu^2*Nc^2*Pi*z2 + 
     (176*I)*ly*Nc^2*Pi*z2 + ((262*I)/3)*Lmu*ly*Nc^2*Pi*z2 - 
     (8*I)*Lmu^2*ly*Nc^2*Pi*z2 - (33*I)*ly^2*Nc^2*Pi*z2 + 
     (3*I)*Lmu*ly^2*Nc^2*Pi*z2 + (2*I)*ly^3*Nc^2*Pi*z2 - 
     (((986*I)/27)*Nf*Pi*z2)/Nc^3 + (((22*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + 
     (((28*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 + (((152*I)/3)*ly*Nf*Pi*z2)/Nc^3 + 
     ((32*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 - ((4*I)*ly^2*Nf*Pi*z2)/Nc^3 - 
     (((3436*I)/81)*Nf*Pi*z2)/Nc + (((80*I)/3)*Lmu*Nf*Pi*z2)/Nc + 
     (((104*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + (((248*I)/3)*ly*Nf*Pi*z2)/Nc + 
     (((160*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc - ((12*I)*ly^2*Nf*Pi*z2)/Nc - 
     ((5266*I)/81)*Nc*Nf*Pi*z2 - (18*I)*Lmu*Nc*Nf*Pi*z2 + 
     ((16*I)/3)*Lmu^2*Nc*Nf*Pi*z2 - (32*I)*ly*Nc*Nf*Pi*z2 - 
     ((64*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 + (8*I)*ly^2*Nc*Nf*Pi*z2 + 
     ((40*I)/9)*Nf^2*Pi*z2 + ((8*I)/3)*Lmu*Nf^2*Pi*z2 + 
     (((40*I)/9)*Nf^2*Pi*z2)/Nc^2 + (((8*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 + 
     (14041*z2^2)/18 + (22831*Lmu*z2^2)/30 - (1209*Lmu^2*z2^2)/10 + 
     (2593*ly*z2^2)/6 + (1403*Lmu*ly*z2^2)/5 - (1451*ly^2*z2^2)/20 + 
     (3453*z2^2)/(10*Nc^4) + (1359*Lmu*z2^2)/(10*Nc^4) + 
     (9*Lmu^2*z2^2)/(2*Nc^4) - (74*ly*z2^2)/(5*Nc^4) - 
     (201*Lmu*ly*z2^2)/Nc^4 + (7*ly^2*z2^2)/(10*Nc^4) + 
     (161287*z2^2)/(135*Nc^2) + (9353*Lmu*z2^2)/(15*Nc^2) - 
     (1439*Lmu^2*z2^2)/(10*Nc^2) + (719*ly*z2^2)/(15*Nc^2) - 
     (4006*Lmu*ly*z2^2)/(5*Nc^2) + (223*ly^2*z2^2)/(2*Nc^2) - 
     (67027*Nc^2*z2^2)/135 - (2557*Lmu*Nc^2*z2^2)/15 + 
     (203*Lmu^2*Nc^2*z2^2)/10 - (23164*Nf*z2^2)/(135*Nc^3) - 
     (259*Lmu*Nf*z2^2)/(3*Nc^3) - (602*ly*Nf*z2^2)/(15*Nc^3) - 
     (29276*Nf*z2^2)/(135*Nc) - (556*Lmu*Nf*z2^2)/(3*Nc) - 
     (604*ly*Nf*z2^2)/(15*Nc) + (4858*Nc*Nf*z2^2)/45 + 
     (131*Lmu*Nc*Nf*z2^2)/3 - (4*Nf^2*z2^2)/27 + (386*Nf^2*z2^2)/(135*Nc^2) + 
     ((10303*I)/30)*Pi*z2^2 + ((637*I)/5)*Lmu*Pi*z2^2 + (62*I)*ly*Pi*z2^2 + 
     (((233*I)/6)*Pi*z2^2)/Nc^4 - ((57*I)*Lmu*Pi*z2^2)/Nc^4 - 
     (((381*I)/5)*ly*Pi*z2^2)/Nc^4 + (((8099*I)/30)*Pi*z2^2)/Nc^2 - 
     (((1547*I)/5)*Lmu*Pi*z2^2)/Nc^2 - (((951*I)/5)*ly*Pi*z2^2)/Nc^2 - 
     ((2261*I)/10)*Nc^2*Pi*z2^2 - ((261*I)/5)*Lmu*Nc^2*Pi*z2^2 + 
     ((44*I)/5)*ly*Nc^2*Pi*z2^2 - (((106*I)/3)*Nf*Pi*z2^2)/Nc^3 - 
     (((232*I)/5)*Nf*Pi*z2^2)/Nc + ((478*I)/15)*Nc*Nf*Pi*z2^2 - 
     (205028*z2^3)/945 + (81461*z2^3)/(630*Nc^4) + (337133*z2^3)/(630*Nc^2) - 
     (60719*Nc^2*z2^3)/1890 - (2976*Nf*z2^3)/(35*Nc^3) + 
     (496*Nc*Nf*z2^3)/35 - (453044*z3)/243 - (2249*Lmu*z3)/9 + 
     (725*Lmu^2*z3)/9 + 16*Lmu^3*z3 + (13061*ly*z3)/54 + (430*Lmu*ly*z3)/9 - 
     38*Lmu^2*ly*z3 - (481*ly^2*z3)/9 + 7*Lmu*ly^2*z3 + 4*ly^3*z3 - 
     (145*z3)/(3*Nc^4) - (148*Lmu*z3)/Nc^4 - (59*Lmu^2*z3)/Nc^4 - 
     (12*Lmu^3*z3)/Nc^4 + (197*ly*z3)/(2*Nc^4) + (82*Lmu*ly*z3)/Nc^4 + 
     (32*Lmu^2*ly*z3)/Nc^4 - (15*ly^2*z3)/(2*Nc^4) - (22*Lmu*ly^2*z3)/Nc^4 + 
     (17*ly^3*z3)/(3*Nc^4) - (75683*z3)/(54*Nc^2) - (1570*Lmu*z3)/(3*Nc^2) - 
     (658*Lmu^2*z3)/(9*Nc^2) + (10*Lmu^3*z3)/Nc^2 + (2482*ly*z3)/(9*Nc^2) + 
     (1550*Lmu*ly*z3)/(9*Nc^2) + (6*Lmu^2*ly*z3)/Nc^2 - 
     (1243*ly^2*z3)/(18*Nc^2) - (21*Lmu*ly^2*z3)/Nc^2 + 
     (31*ly^3*z3)/(3*Nc^2) + (134581*Nc^2*z3)/486 + (2417*Lmu*Nc^2*z3)/9 + 
     (464*Lmu^2*Nc^2*z3)/9 - 14*Lmu^3*Nc^2*z3 + (30847*Nf*z3)/(81*Nc^3) + 
     (584*Lmu*Nf*z3)/(9*Nc^3) + (82*Lmu^2*Nf*z3)/(9*Nc^3) - 
     (58*ly*Nf*z3)/(3*Nc^3) - (20*Lmu*ly*Nf*z3)/(9*Nc^3) + 
     (77*ly^2*Nf*z3)/(9*Nc^3) + (2488*Nf*z3)/(27*Nc) + 
     (1384*Lmu*Nf*z3)/(27*Nc) + (4*Lmu^2*Nf*z3)/(9*Nc) - 
     (542*ly*Nf*z3)/(9*Nc) - (16*Lmu*ly*Nf*z3)/(9*Nc) + 
     (85*ly^2*Nf*z3)/(9*Nc) - (3157*Nc*Nf*z3)/81 - (1912*Lmu*Nc*Nf*z3)/27 - 
     (86*Lmu^2*Nc*Nf*z3)/9 + (2332*Nf^2*z3)/243 + (196*Lmu*Nf^2*z3)/27 + 
     (3824*Nf^2*z3)/(243*Nc^2) + (164*Lmu*Nf^2*z3)/(27*Nc^2) + 
     (104*ly*Nf^2*z3)/(27*Nc^2) + ((7507*I)/27)*Pi*z3 + 
     ((560*I)/3)*Lmu*Pi*z3 - (32*I)*Lmu^2*Pi*z3 - ((770*I)/3)*ly*Pi*z3 - 
     (28*I)*Lmu*ly*Pi*z3 + ((26*I)/3)*ly^2*Pi*z3 + ((144*I)*Pi*z3)/Nc^4 + 
     ((70*I)*Lmu*Pi*z3)/Nc^4 + ((32*I)*Lmu^2*Pi*z3)/Nc^4 + 
     ((16*I)*ly*Pi*z3)/Nc^4 - ((32*I)*Lmu*ly*Pi*z3)/Nc^4 + 
     ((30*I)*ly^2*Pi*z3)/Nc^4 + (((931*I)/3)*Pi*z3)/Nc^2 + 
     (((2270*I)/9)*Lmu*Pi*z3)/Nc^2 + ((34*I)*Lmu^2*Pi*z3)/Nc^2 - 
     (((500*I)/3)*ly*Pi*z3)/Nc^2 - ((88*I)*Lmu*ly*Pi*z3)/Nc^2 + 
     ((97*I)*ly^2*Pi*z3)/Nc^2 + ((3916*I)/27)*Nc^2*Pi*z3 + 
     ((64*I)/9)*Lmu*Nc^2*Pi*z3 - (34*I)*Lmu^2*Nc^2*Pi*z3 + 
     (174*I)*ly*Nc^2*Pi*z3 + (20*I)*Lmu*ly*Nc^2*Pi*z3 - 
     ((41*I)/3)*ly^2*Nc^2*Pi*z3 - (((476*I)/9)*Nf*Pi*z3)/Nc^3 - 
     (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 + (((104*I)/3)*ly*Nf*Pi*z3)/Nc^3 - 
     (((116*I)/3)*Nf*Pi*z3)/Nc + (((4*I)/3)*Lmu*Nf*Pi*z3)/Nc + 
     (((200*I)/3)*ly*Nf*Pi*z3)/Nc - ((316*I)/9)*Nc*Nf*Pi*z3 + 
     ((80*I)/9)*Lmu*Nc*Nf*Pi*z3 - (32*I)*ly*Nc*Nf*Pi*z3 + 
     ((56*I)/27)*Nf^2*Pi*z3 + (((56*I)/27)*Nf^2*Pi*z3)/Nc^2 + 
     (1301*z2*z3)/3 + (466*Lmu*z2*z3)/3 + (1226*ly*z2*z3)/3 - 
     (184*z2*z3)/Nc^4 + (64*Lmu*z2*z3)/Nc^4 - (314*ly*z2*z3)/Nc^4 - 
     (479*z2*z3)/(3*Nc^2) + (336*Lmu*z2*z3)/Nc^2 - (1080*ly*z2*z3)/Nc^2 - 
     578*Nc^2*z2*z3 + (206*Lmu*Nc^2*z2*z3)/3 - (436*Nf*z2*z3)/(3*Nc^3) - 
     (710*Nf*z2*z3)/(3*Nc) + 74*Nc*Nf*z2*z3 + ((914*I)/3)*Pi*z2*z3 - 
     ((44*I)*Pi*z2*z3)/Nc^4 - ((146*I)*Pi*z2*z3)/Nc^2 - 
     ((208*I)/3)*Nc^2*Pi*z2*z3 + (2309*z3^2)/9 - (70*z3^2)/Nc^4 - 
     (251*z3^2)/(3*Nc^2) - (1718*Nc^2*z3^2)/9 - (96*Nf*z3^2)/Nc^3 + 
     16*Nc*Nf*z3^2 + (20909*z5)/18 + 52*Lmu*z5 - 92*ly*z5 - 
     (1057*z5)/(6*Nc^4) - (60*Lmu*z5)/Nc^4 - (15*ly*z5)/Nc^4 + 
     (4129*z5)/(18*Nc^2) + (120*Lmu*z5)/Nc^2 - (107*ly*z5)/Nc^2 + 
     (163*Nc^2*z5)/6 - 136*Lmu*Nc^2*z5 - (1636*Nf*z5)/(9*Nc^3) - 
     (328*Nf*z5)/(9*Nc) + (320*Nc*Nf*z5)/9 + ((418*I)/3)*Pi*z5 - 
     ((169*I)*Pi*z5)/Nc^4 - ((481*I)*Pi*z5)/Nc^2 - ((154*I)/3)*Nc^2*Pi*z5 + 
     y*(200838247/104976 + (15187075*Lmu)/11664 + (125827*Lmu^2)/432 - 
       (7451*Lmu^3)/108 - (235*Lmu^4)/9 - (11*Lmu^5)/18 + Lmu^6/2 - 
       (5283769*ly)/11664 - (85781*Lmu*ly)/216 - (223*Lmu^2*ly)/2 + 
       (718*Lmu^3*ly)/27 + (197*Lmu^4*ly)/18 - Lmu^5*ly + 
       (663829*ly^2)/2592 + (19501*Lmu*ly^2)/216 - (19*Lmu^2*ly^2)/2 - 
       (91*Lmu^3*ly^2)/9 + (Lmu^4*ly^2)/4 - (1256*ly^3)/27 - 
       (14*Lmu*ly^3)/3 + (13*Lmu^2*ly^3)/3 + (799*ly^4)/108 + (Lmu*ly^4)/3 + 
       (Lmu^2*ly^4)/12 - (79*ly^5)/90 - ly^6/90 + 451/(48*Nc^4) + 
       (2745*Lmu)/(16*Nc^4) + (2023*Lmu^2)/(16*Nc^4) + (235*Lmu^3)/(4*Nc^4) + 
       (31*Lmu^4)/(2*Nc^4) + (5*Lmu^5)/(2*Nc^4) + Lmu^6/(6*Nc^4) - 
       (731*ly)/(16*Nc^4) - (1093*Lmu*ly)/(8*Nc^4) - (114*Lmu^2*ly)/Nc^4 - 
       (46*Lmu^3*ly)/Nc^4 - (21*Lmu^4*ly)/(2*Nc^4) - (Lmu^5*ly)/Nc^4 + 
       (2647*ly^2)/(32*Nc^4) + (497*Lmu*ly^2)/(8*Nc^4) + 
       (179*Lmu^2*ly^2)/(4*Nc^4) + (29*Lmu^3*ly^2)/(2*Nc^4) + 
       (9*Lmu^4*ly^2)/(4*Nc^4) - (49*ly^3)/(3*Nc^4) - 
       (65*Lmu*ly^3)/(3*Nc^4) - (23*Lmu^2*ly^3)/(3*Nc^4) - 
       (7*Lmu^3*ly^3)/(3*Nc^4) + (31*ly^4)/(6*Nc^4) + (7*Lmu*ly^4)/(4*Nc^4) + 
       (13*Lmu^2*ly^4)/(12*Nc^4) - (5*ly^5)/(24*Nc^4) - (Lmu*ly^5)/(6*Nc^4) - 
       ly^6/(144*Nc^4) + 321125/(1296*Nc^2) + (349141*Lmu)/(324*Nc^2) + 
       (752141*Lmu^2)/(1296*Nc^2) + (14735*Lmu^3)/(108*Nc^2) + 
       (119*Lmu^4)/(18*Nc^2) - (31*Lmu^5)/(9*Nc^2) - Lmu^6/(2*Nc^2) - 
       (51011*ly)/(324*Nc^2) - (99587*Lmu*ly)/(162*Nc^2) - 
       (6205*Lmu^2*ly)/(18*Nc^2) - (593*Lmu^3*ly)/(9*Nc^2) + 
       (14*Lmu^4*ly)/(9*Nc^2) + (2*Lmu^5*ly)/Nc^2 + 
       (183893*ly^2)/(648*Nc^2) + (5141*Lmu*ly^2)/(27*Nc^2) + 
       (883*Lmu^2*ly^2)/(12*Nc^2) + (215*Lmu^3*ly^2)/(18*Nc^2) - 
       (5*Lmu^4*ly^2)/(2*Nc^2) - (3473*ly^3)/(54*Nc^2) - (31*Lmu*ly^3)/Nc^2 - 
       (53*Lmu^2*ly^3)/(6*Nc^2) + (Lmu^3*ly^3)/Nc^2 + (131*ly^4)/(24*Nc^2) + 
       (13*Lmu*ly^4)/(12*Nc^2) - (Lmu^2*ly^4)/(6*Nc^2) + (3*ly^5)/(20*Nc^2) + 
       (Lmu*ly^5)/(6*Nc^2) - (11*ly^6)/(180*Nc^2) + (85368143*Nc^2)/104976 + 
       (429649*Lmu*Nc^2)/1458 - (115805*Lmu^2*Nc^2)/1296 - 
       (2981*Lmu^3*Nc^2)/108 + 4*Lmu^4*Nc^2 + (14*Lmu^5*Nc^2)/9 - 
       (Lmu^6*Nc^2)/6 + (2744*ly*Nc^2)/27 + (1978*Lmu*ly*Nc^2)/27 + 
       49*Lmu^2*ly*Nc^2 + (20*Lmu^3*ly*Nc^2)/3 - 2*Lmu^4*ly*Nc^2 - 
       (4139*ly^2*Nc^2)/54 - (115*Lmu*ly^2*Nc^2)/3 - (19*Lmu^2*ly^2*Nc^2)/6 + 
       (7*Lmu^3*ly^2*Nc^2)/3 + (163*ly^3*Nc^2)/9 + (14*Lmu*ly^3*Nc^2)/3 - 
       Lmu^2*ly^3*Nc^2 - (191*ly^4*Nc^2)/36 - (7*Lmu*ly^4*Nc^2)/6 + 
       (91*ly^5*Nc^2)/90 + (20647*Nf)/(1944*Nc^3) - (112919*Lmu*Nf)/
        (648*Nc^3) - (43901*Lmu^2*Nf)/(324*Nc^3) - (1241*Lmu^3*Nf)/
        (27*Nc^3) - (73*Lmu^4*Nf)/(9*Nc^3) - (5*Lmu^5*Nf)/(9*Nc^3) + 
       (11317*ly*Nf)/(162*Nc^3) + (19553*Lmu*ly*Nf)/(162*Nc^3) + 
       (716*Lmu^2*ly*Nf)/(9*Nc^3) + (206*Lmu^3*ly*Nf)/(9*Nc^3) + 
       (22*Lmu^4*ly*Nf)/(9*Nc^3) - (25415*ly^2*Nf)/(648*Nc^3) - 
       (2089*Lmu*ly^2*Nf)/(54*Nc^3) - (107*Lmu^2*ly^2*Nf)/(6*Nc^3) - 
       (31*Lmu^3*ly^2*Nf)/(9*Nc^3) + (217*ly^3*Nf)/(27*Nc^3) + 
       (6*Lmu*ly^3*Nf)/Nc^3 + (5*Lmu^2*ly^3*Nf)/(3*Nc^3) - 
       (3*ly^4*Nf)/(4*Nc^3) - (Lmu*ly^4*Nf)/(6*Nc^3) - (ly^5*Nf)/(30*Nc^3) - 
       (37968085*Nf)/(52488*Nc) - (2106647*Lmu*Nf)/(2916*Nc) - 
       (21190*Lmu^2*Nf)/(81*Nc) - (190*Lmu^3*Nf)/(9*Nc) + 
       (58*Lmu^4*Nf)/(9*Nc) + (10*Lmu^5*Nf)/(9*Nc) + 
       (171613*ly*Nf)/(1458*Nc) + (30911*Lmu*ly*Nf)/(162*Nc) + 
       (728*Lmu^2*ly*Nf)/(9*Nc) + (82*Lmu^3*ly*Nf)/(27*Nc) - 
       (22*Lmu^4*ly*Nf)/(9*Nc) - (43465*ly^2*Nf)/(648*Nc) - 
       (2047*Lmu*ly^2*Nf)/(54*Nc) - (25*Lmu^2*ly^2*Nf)/(6*Nc) + 
       (7*Lmu^3*ly^2*Nf)/(9*Nc) + (127*ly^3*Nf)/(27*Nc) + 
       (2*Lmu*ly^3*Nf)/(3*Nc) + (55*ly^4*Nf)/(108*Nc) + 
       (Lmu*ly^4*Nf)/(6*Nc) - (ly^5*Nf)/(15*Nc) - (18742819*Nc*Nf)/26244 - 
       (1990487*Lmu*Nc*Nf)/5832 + (35*Lmu^2*Nc*Nf)/108 + 
       (601*Lmu^3*Nc*Nf)/27 + (5*Lmu^4*Nc*Nf)/3 - (5*Lmu^5*Nc*Nf)/9 + 
       (151*ly*Nc*Nf)/27 - (148*Lmu*ly*Nc*Nf)/27 - 10*Lmu^2*ly*Nc*Nf - 
       (8*Lmu^3*ly*Nc*Nf)/3 + (83*ly^2*Nc*Nf)/54 + (16*Lmu*ly^2*Nc*Nf)/3 + 
       (5*Lmu^2*ly^2*Nc*Nf)/3 - (2*ly^3*Nc*Nf)/9 - (ly^4*Nc*Nf)/6 + 
       (860357*Nf^2)/6561 + (68111*Lmu*Nf^2)/729 + (1577*Lmu^2*Nf^2)/81 - 
       (14*Lmu^3*Nf^2)/9 - (2*Lmu^4*Nf^2)/3 + (888301*Nf^2)/(26244*Nc^2) + 
       (93971*Lmu*Nf^2)/(1458*Nc^2) + (2833*Lmu^2*Nf^2)/(81*Nc^2) + 
       (218*Lmu^3*Nf^2)/(27*Nc^2) + (2*Lmu^4*Nf^2)/(3*Nc^2) - 
       (6640*ly*Nf^2)/(729*Nc^2) - (1432*Lmu*ly*Nf^2)/(81*Nc^2) - 
       (92*Lmu^2*ly*Nf^2)/(9*Nc^2) - (44*Lmu^3*ly*Nf^2)/(27*Nc^2) + 
       (116*ly^2*Nf^2)/(27*Nc^2) + (32*Lmu*ly^2*Nf^2)/(9*Nc^2) + 
       (2*Lmu^2*ly^2*Nf^2)/(3*Nc^2) - (2*ly^3*Nf^2)/(27*Nc^2) - 
       (ly^4*Nf^2)/(54*Nc^2) - (2800*Nf^3)/(729*Nc) - 
       (440*Lmu*Nf^3)/(81*Nc) - (64*Lmu^2*Nf^3)/(27*Nc) - 
       (8*Lmu^3*Nf^3)/(27*Nc) - ((5910797*I)/5832)*Pi - 
       ((707657*I)/648)*Lmu*Pi - ((9217*I)/18)*Lmu^2*Pi - 
       ((1034*I)/27)*Lmu^3*Pi + (15*I)*Lmu^4*Pi + I*Lmu^5*Pi + 
       ((1229*I)/27)*ly*Pi + ((2188*I)/9)*Lmu*ly*Pi + 
       ((424*I)/3)*Lmu^2*ly*Pi - ((10*I)/3)*Lmu^3*ly*Pi - (8*I)*Lmu^4*ly*Pi - 
       ((1934*I)/27)*ly^2*Pi - ((205*I)/3)*Lmu*ly^2*Pi + 
       ((20*I)/3)*Lmu^2*ly^2*Pi + ((25*I)/3)*Lmu^3*ly^2*Pi + 
       ((68*I)/9)*ly^3*Pi - ((4*I)/3)*Lmu*ly^3*Pi - (4*I)*Lmu^2*ly^3*Pi - 
       ((2*I)/3)*ly^4*Pi + (I/2)*Lmu*ly^4*Pi + (I/6)*ly^5*Pi - 
       (((567*I)/8)*Pi)/Nc^4 - (((855*I)/8)*Lmu*Pi)/Nc^4 - 
       (((227*I)/2)*Lmu^2*Pi)/Nc^4 - ((47*I)*Lmu^3*Pi)/Nc^4 - 
       ((11*I)*Lmu^4*Pi)/Nc^4 - (I*Lmu^5*Pi)/Nc^4 + ((95*I)*ly*Pi)/Nc^4 + 
       ((80*I)*Lmu*ly*Pi)/Nc^4 + ((68*I)*Lmu^2*ly*Pi)/Nc^4 + 
       ((26*I)*Lmu^3*ly*Pi)/Nc^4 + ((4*I)*Lmu^4*ly*Pi)/Nc^4 - 
       ((40*I)*ly^2*Pi)/Nc^4 - ((35*I)*Lmu*ly^2*Pi)/Nc^4 - 
       ((15*I)*Lmu^2*ly^2*Pi)/Nc^4 - ((5*I)*Lmu^3*ly^2*Pi)/Nc^4 + 
       (((46*I)/3)*ly^3*Pi)/Nc^4 + (((16*I)/3)*Lmu*ly^3*Pi)/Nc^4 + 
       ((2*I)*Lmu^2*ly^3*Pi)/Nc^4 - (((7*I)/6)*ly^4*Pi)/Nc^4 - 
       ((I/6)*Lmu*ly^4*Pi)/Nc^4 + ((I/15)*ly^5*Pi)/Nc^4 - 
       (((220019*I)/648)*Pi)/Nc^2 - (((379235*I)/648)*Lmu*Pi)/Nc^2 - 
       (((8209*I)/18)*Lmu^2*Pi)/Nc^2 - (((1021*I)/9)*Lmu^3*Pi)/Nc^2 - 
       (((76*I)/9)*Lmu^4*Pi)/Nc^2 + (I*Lmu^5*Pi)/Nc^2 + 
       (((1487*I)/9)*ly*Pi)/Nc^2 + (((5900*I)/27)*Lmu*ly*Pi)/Nc^2 + 
       ((185*I)*Lmu^2*ly*Pi)/Nc^2 + (((172*I)/3)*Lmu^3*ly*Pi)/Nc^2 + 
       ((2*I)*Lmu^4*ly*Pi)/Nc^2 - (((3721*I)/27)*ly^2*Pi)/Nc^2 - 
       (((200*I)/3)*Lmu*ly^2*Pi)/Nc^2 - (((199*I)/6)*Lmu^2*ly^2*Pi)/Nc^2 - 
       ((9*I)*Lmu^3*ly^2*Pi)/Nc^2 + (((83*I)/3)*ly^3*Pi)/Nc^2 + 
       (((28*I)/3)*Lmu*ly^3*Pi)/Nc^2 + ((5*I)*Lmu^2*ly^3*Pi)/Nc^2 - 
       (((89*I)/36)*ly^4*Pi)/Nc^2 - ((I/6)*Lmu*ly^4*Pi)/Nc^2 - 
       ((I/30)*ly^5*Pi)/Nc^2 - ((13686401*I)/5832)*Nc^2*Pi - 
       ((63205*I)/72)*Lmu*Nc^2*Pi - ((29*I)/6)*Lmu^2*Nc^2*Pi + 
       ((1120*I)/27)*Lmu^3*Nc^2*Pi + ((40*I)/9)*Lmu^4*Nc^2*Pi - 
       I*Lmu^5*Nc^2*Pi + ((18001*I)/27)*ly*Nc^2*Pi + ((1496*I)/27)*Lmu*ly*
        Nc^2*Pi - ((181*I)/3)*Lmu^2*ly*Nc^2*Pi - ((16*I)/3)*Lmu^3*ly*Nc^2*
        Pi + (2*I)*Lmu^4*ly*Nc^2*Pi - ((2003*I)/27)*ly^2*Nc^2*Pi + 
       ((68*I)/3)*Lmu*ly^2*Nc^2*Pi + ((19*I)/6)*Lmu^2*ly^2*Nc^2*Pi - 
       ((7*I)/3)*Lmu^3*ly^2*Nc^2*Pi + ((13*I)/9)*ly^3*Nc^2*Pi - 
       ((4*I)/3)*Lmu*ly^3*Nc^2*Pi + I*Lmu^2*ly^3*Nc^2*Pi + 
       ((25*I)/36)*ly^4*Nc^2*Pi - (I/6)*Lmu*ly^4*Nc^2*Pi + 
       (I/15)*ly^5*Nc^2*Pi + (((27001*I)/324)*Nf*Pi)/Nc^3 + 
       (((20159*I)/162)*Lmu*Nf*Pi)/Nc^3 + (((773*I)/9)*Lmu^2*Nf*Pi)/Nc^3 + 
       (((220*I)/9)*Lmu^3*Nf*Pi)/Nc^3 + (((22*I)/9)*Lmu^4*Nf*Pi)/Nc^3 - 
       (((698*I)/9)*ly*Nf*Pi)/Nc^3 - (((1160*I)/27)*Lmu*ly*Nf*Pi)/Nc^3 - 
       ((26*I)*Lmu^2*ly*Nf*Pi)/Nc^3 - (((16*I)/3)*Lmu^3*ly*Nf*Pi)/Nc^3 + 
       (((442*I)/27)*ly^2*Nf*Pi)/Nc^3 + (((26*I)/3)*Lmu*ly^2*Nf*Pi)/Nc^3 + 
       (((5*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc^3 - (((2*I)/3)*ly^3*Nf*Pi)/Nc^3 + 
       ((I/18)*ly^4*Nf*Pi)/Nc^3 + (((79358*I)/729)*Nf*Pi)/Nc + 
       (((26168*I)/81)*Lmu*Nf*Pi)/Nc + (((1486*I)/9)*Lmu^2*Nf*Pi)/Nc + 
       (((700*I)/27)*Lmu^3*Nf*Pi)/Nc + (((1468*I)/27)*ly*Nf*Pi)/Nc - 
       (((232*I)/9)*Lmu*ly*Nf*Pi)/Nc - (((112*I)/3)*Lmu^2*ly*Nf*Pi)/Nc - 
       ((8*I)*Lmu^3*ly*Nf*Pi)/Nc + (((290*I)/27)*ly^2*Nf*Pi)/Nc + 
       (((40*I)/3)*Lmu*ly^2*Nf*Pi)/Nc + (((10*I)/3)*Lmu^2*ly^2*Nf*Pi)/Nc - 
       (((4*I)/9)*ly^3*Nf*Pi)/Nc - ((I/9)*ly^4*Nf*Pi)/Nc + 
       ((1748639*I)/2916)*Nc*Nf*Pi + ((58049*I)/162)*Lmu*Nc*Nf*Pi + 
       ((653*I)/9)*Lmu^2*Nc*Nf*Pi - ((104*I)/27)*Lmu^3*Nc*Nf*Pi - 
       ((22*I)/9)*Lmu^4*Nc*Nf*Pi - ((3076*I)/27)*ly*Nc*Nf*Pi - 
       ((464*I)/27)*Lmu*ly*Nc*Nf*Pi + ((34*I)/3)*Lmu^2*ly*Nc*Nf*Pi + 
       ((8*I)/3)*Lmu^3*ly*Nc*Nf*Pi + ((152*I)/27)*ly^2*Nc*Nf*Pi - 
       ((14*I)/3)*Lmu*ly^2*Nc*Nf*Pi - ((5*I)/3)*Lmu^2*ly^2*Nc*Nf*Pi - 
       ((2*I)/9)*ly^3*Nc*Nf*Pi + (I/6)*ly^4*Nc*Nf*Pi - 
       ((12256*I)/729)*Nf^2*Pi - ((2008*I)/81)*Lmu*Nf^2*Pi - 
       ((104*I)/9)*Lmu^2*Nf^2*Pi - ((44*I)/27)*Lmu^3*Nf^2*Pi - 
       (((12256*I)/729)*Nf^2*Pi)/Nc^2 - (((2008*I)/81)*Lmu*Nf^2*Pi)/Nc^2 - 
       (((104*I)/9)*Lmu^2*Nf^2*Pi)/Nc^2 - (((44*I)/27)*Lmu^3*Nf^2*Pi)/Nc^2 - 
       (2928823*z2)/5832 - (124711*Lmu*z2)/81 - (2632*Lmu^2*z2)/3 - 
       (679*Lmu^3*z2)/9 + 34*Lmu^4*z2 + (93383*ly*z2)/162 + 
       (431*Lmu*ly*z2)/3 - (362*Lmu^2*ly*z2)/3 - 18*Lmu^3*ly*z2 + 
       (119*ly^2*z2)/4 + (71*Lmu*ly^2*z2)/2 + (35*Lmu^2*ly^2*z2)/2 - 
       (113*ly^3*z2)/9 - (19*ly^4*z2)/12 - (2185*z2)/(24*Nc^4) + 
       (17*Lmu*z2)/(2*Nc^4) - (231*Lmu^2*z2)/(2*Nc^4) - (68*Lmu^3*z2)/Nc^4 - 
       (11*Lmu^4*z2)/Nc^4 + (269*ly*z2)/Nc^4 + (10*Lmu*ly*z2)/Nc^4 + 
       (31*Lmu^2*ly*z2)/Nc^4 + (20*Lmu^3*ly*z2)/Nc^4 - (136*ly^2*z2)/Nc^4 - 
       (99*Lmu*ly^2*z2)/(2*Nc^4) - (13*Lmu^2*ly^2*z2)/(2*Nc^4) + 
       (65*ly^3*z2)/(6*Nc^4) + (9*Lmu*ly^3*z2)/Nc^4 - 
       (131*ly^4*z2)/(24*Nc^4) - (9707*z2)/(1296*Nc^2) - 
       (10427*Lmu*z2)/(108*Nc^2) - (4159*Lmu^2*z2)/(6*Nc^2) - 
       (2546*Lmu^3*z2)/(9*Nc^2) - (49*Lmu^4*z2)/(2*Nc^2) + 
       (44311*ly*z2)/(54*Nc^2) + (57*Lmu*ly*z2)/Nc^2 + 
       (166*Lmu^2*ly*z2)/Nc^2 + (94*Lmu^3*ly*z2)/Nc^2 - 
       (5971*ly^2*z2)/(12*Nc^2) - (670*Lmu*ly^2*z2)/(3*Nc^2) - 
       (25*Lmu^2*ly^2*z2)/Nc^2 + (677*ly^3*z2)/(9*Nc^2) + 
       (11*Lmu*ly^3*z2)/Nc^2 - (10*ly^4*z2)/Nc^2 + (5701703*Nc^2*z2)/11664 + 
       (41515*Lmu*Nc^2*z2)/324 + (26*Lmu^2*Nc^2*z2)/3 - 
       (65*Lmu^3*Nc^2*z2)/3 + (3*Lmu^4*Nc^2*z2)/2 - 282*ly*Nc^2*z2 - 
       (190*Lmu*ly*Nc^2*z2)/3 + 8*Lmu^2*ly*Nc^2*z2 + (17*ly^2*Nc^2*z2)/3 - 
       11*Lmu*ly^2*Nc^2*z2 + (112*ly^3*Nc^2*z2)/9 - (15574*Nf*z2)/(81*Nc^3) - 
       (745*Lmu*Nf*z2)/(27*Nc^3) + (107*Lmu^2*Nf*z2)/(3*Nc^3) + 
       (98*Lmu^3*Nf*z2)/(9*Nc^3) - (401*ly*Nf*z2)/(27*Nc^3) + 
       (18*Lmu*ly*Nf*z2)/Nc^3 + (8*Lmu^2*ly*Nf*z2)/Nc^3 + 
       (53*ly^2*Nf*z2)/(6*Nc^3) + (40*Lmu*ly^2*Nf*z2)/(3*Nc^3) - 
       (50*ly^3*Nf*z2)/(9*Nc^3) - (1661011*Nf*z2)/(2916*Nc) - 
       (3155*Lmu*Nf*z2)/(81*Nc) + (183*Lmu^2*Nf*z2)/Nc + 
       (418*Lmu^3*Nf*z2)/(9*Nc) - (17497*ly*Nf*z2)/(81*Nc) - 
       (30*Lmu*ly*Nf*z2)/Nc + (50*Lmu^2*ly*Nf*z2)/(3*Nc) + 
       (81*ly^2*Nf*z2)/(2*Nc) + (10*Lmu*ly^2*Nf*z2)/Nc - 
       (44*ly^3*Nf*z2)/(9*Nc) - (874865*Nc*Nf*z2)/2916 - 
       (17326*Lmu*Nc*Nf*z2)/81 - (70*Lmu^2*Nc*Nf*z2)/3 + 
       (20*Lmu^3*Nc*Nf*z2)/3 + (226*ly*Nc*Nf*z2)/3 + (64*Lmu*ly*Nc*Nf*z2)/3 - 
       9*ly^2*Nc*Nf*z2 + 36*Nf^2*z2 + (98*Lmu*Nf^2*z2)/3 + 
       (20*Lmu^2*Nf^2*z2)/3 + (532*Nf^2*z2)/(9*Nc^2) + 
       (110*Lmu*Nf^2*z2)/(3*Nc^2) + (16*Lmu^2*Nf^2*z2)/(3*Nc^2) + 
       (116*ly*Nf^2*z2)/(9*Nc^2) + (16*Lmu*ly*Nf^2*z2)/(3*Nc^2) - 
       (2*ly^2*Nf^2*z2)/(3*Nc^2) - ((66392*I)/81)*Pi*z2 - 
       ((1079*I)/3)*Lmu*Pi*z2 - ((254*I)/3)*Lmu^2*Pi*z2 + 
       (24*I)*Lmu^3*Pi*z2 - ((706*I)/3)*ly*Pi*z2 - ((274*I)/3)*Lmu*ly*Pi*z2 + 
       (24*I)*Lmu^2*ly*Pi*z2 + ((104*I)/3)*ly^2*Pi*z2 - 
       (31*I)*Lmu*ly^2*Pi*z2 + ((34*I)/3)*ly^3*Pi*z2 + 
       (((475*I)/3)*Pi*z2)/Nc^4 - ((77*I)*Lmu*Pi*z2)/Nc^4 - 
       ((14*I)*Lmu^2*Pi*z2)/Nc^4 + ((4*I)*Lmu^3*Pi*z2)/Nc^4 - 
       ((124*I)*ly*Pi*z2)/Nc^4 - ((54*I)*Lmu*ly*Pi*z2)/Nc^4 - 
       ((4*I)*Lmu^2*ly*Pi*z2)/Nc^4 + ((16*I)*ly^2*Pi*z2)/Nc^4 + 
       ((33*I)*Lmu*ly^2*Pi*z2)/Nc^4 - ((12*I)*ly^3*Pi*z2)/Nc^4 + 
       (((9209*I)/27)*Pi*z2)/Nc^2 - (((758*I)/3)*Lmu*Pi*z2)/Nc^2 + 
       (((8*I)/3)*Lmu^2*Pi*z2)/Nc^2 + ((36*I)*Lmu^3*Pi*z2)/Nc^2 - 
       (((1912*I)/3)*ly*Pi*z2)/Nc^2 - ((282*I)*Lmu*ly*Pi*z2)/Nc^2 + 
       ((28*I)*Lmu^2*ly*Pi*z2)/Nc^2 + ((88*I)*ly^2*Pi*z2)/Nc^2 + 
       ((83*I)*Lmu*ly^2*Pi*z2)/Nc^2 - ((36*I)*ly^3*Pi*z2)/Nc^2 + 
       ((4*I)/81)*Nc^2*Pi*z2 - ((236*I)/3)*Lmu*Nc^2*Pi*z2 - 
       ((70*I)/3)*Lmu^2*Nc^2*Pi*z2 + (154*I)*ly*Nc^2*Pi*z2 + 
       ((202*I)/3)*Lmu*ly*Nc^2*Pi*z2 - (8*I)*Lmu^2*ly*Nc^2*Pi*z2 - 
       ((62*I)/3)*ly^2*Nc^2*Pi*z2 + (3*I)*Lmu*ly^2*Nc^2*Pi*z2 + 
       (2*I)*ly^3*Nc^2*Pi*z2 + (((1768*I)/27)*Nf*Pi*z2)/Nc^3 + 
       (((134*I)/3)*Lmu*Nf*Pi*z2)/Nc^3 + (((28*I)/3)*Lmu^2*Nf*Pi*z2)/Nc^3 + 
       (((220*I)/3)*ly*Nf*Pi*z2)/Nc^3 + ((32*I)*Lmu*ly*Nf*Pi*z2)/Nc^3 - 
       ((4*I)*ly^2*Nf*Pi*z2)/Nc^3 + (((2504*I)/81)*Nf*Pi*z2)/Nc + 
       ((104*I)*Lmu*Nf*Pi*z2)/Nc + (((104*I)/3)*Lmu^2*Nf*Pi*z2)/Nc + 
       ((104*I)*ly*Nf*Pi*z2)/Nc + (((160*I)/3)*Lmu*ly*Nf*Pi*z2)/Nc - 
       ((12*I)*ly^2*Nf*Pi*z2)/Nc - ((3808*I)/81)*Nc*Nf*Pi*z2 - 
       (2*I)*Lmu*Nc*Nf*Pi*z2 + ((16*I)/3)*Lmu^2*Nc*Nf*Pi*z2 - 
       ((128*I)/3)*ly*Nc*Nf*Pi*z2 - ((64*I)/3)*Lmu*ly*Nc*Nf*Pi*z2 + 
       (8*I)*ly^2*Nc*Nf*Pi*z2 + ((64*I)/9)*Nf^2*Pi*z2 + 
       ((8*I)/3)*Lmu*Nf^2*Pi*z2 + (((64*I)/9)*Nf^2*Pi*z2)/Nc^2 + 
       (((8*I)/3)*Lmu*Nf^2*Pi*z2)/Nc^2 + (185987*z2^2)/90 + 
       (2993*Lmu*z2^2)/6 - (189*Lmu^2*z2^2)/2 + (2957*ly*z2^2)/30 + 
       (1139*Lmu*ly*z2^2)/5 - (1451*ly^2*z2^2)/20 + (849*z2^2)/(5*Nc^4) + 
       (969*Lmu*z2^2)/(10*Nc^4) + (9*Lmu^2*z2^2)/(2*Nc^4) - 
       (699*ly*z2^2)/(5*Nc^4) - (201*Lmu*ly*z2^2)/Nc^4 + 
       (7*ly^2*z2^2)/(10*Nc^4) + (24089*z2^2)/(27*Nc^2) + 
       (6299*Lmu*z2^2)/(15*Nc^2) - (1439*Lmu^2*z2^2)/(10*Nc^2) - 
       (3769*ly*z2^2)/(15*Nc^2) - (4006*Lmu*ly*z2^2)/(5*Nc^2) + 
       (223*ly^2*z2^2)/(2*Nc^2) + (3259*Nc^2*z2^2)/27 + 
       (295*Lmu*Nc^2*z2^2)/3 - (61*Lmu^2*Nc^2*z2^2)/10 + 
       (74*ly*Nc^2*z2^2)/5 - (48121*Nf*z2^2)/(135*Nc^3) - 
       (259*Lmu*Nf*z2^2)/(3*Nc^3) - (602*ly*Nf*z2^2)/(15*Nc^3) - 
       (52964*Nf*z2^2)/(135*Nc) - (556*Lmu*Nf*z2^2)/(3*Nc) - 
       (604*ly*Nf*z2^2)/(15*Nc) - (2531*Nc*Nf*z2^2)/45 - 
       (137*Lmu*Nc*Nf*z2^2)/15 - (4*Nf^2*z2^2)/27 + (386*Nf^2*z2^2)/
        (135*Nc^2) + ((6857*I)/30)*Pi*z2^2 + ((109*I)/5)*Lmu*Pi*z2^2 + 
       (50*I)*ly*Pi*z2^2 - (((3053*I)/30)*Pi*z2^2)/Nc^4 - 
       ((57*I)*Lmu*Pi*z2^2)/Nc^4 - (((381*I)/5)*ly*Pi*z2^2)/Nc^4 - 
       (((1355*I)/6)*Pi*z2^2)/Nc^2 - (((1547*I)/5)*Lmu*Pi*z2^2)/Nc^2 - 
       (((951*I)/5)*ly*Pi*z2^2)/Nc^2 + ((5999*I)/30)*Nc^2*Pi*z2^2 - 
       ((261*I)/5)*Lmu*Nc^2*Pi*z2^2 + ((44*I)/5)*ly*Nc^2*Pi*z2^2 + 
       (((154*I)/15)*Nf*Pi*z2^2)/Nc^3 - (((232*I)/5)*Nf*Pi*z2^2)/Nc - 
       ((98*I)/15)*Nc*Nf*Pi*z2^2 + (37532*z2^3)/189 + 
       (87653*z2^3)/(630*Nc^4) + (49931*z2^3)/(90*Nc^2) + 
       (292009*Nc^2*z2^3)/1890 + (5952*Nf*z2^3)/(35*Nc^3) - 
       (992*Nc*Nf*z2^3)/35 - (189821*z3)/243 - (251*Lmu*z3)/3 + 
       (1031*Lmu^2*z3)/9 + 16*Lmu^3*z3 + (32033*ly*z3)/54 + 
       (178*Lmu*ly*z3)/9 - 38*Lmu^2*ly*z3 - (736*ly^2*z3)/9 + 7*Lmu*ly^2*z3 + 
       4*ly^3*z3 + (596*z3)/(3*Nc^4) - (206*Lmu*z3)/Nc^4 - 
       (79*Lmu^2*z3)/Nc^4 - (12*Lmu^3*z3)/Nc^4 + (173*ly*z3)/(2*Nc^4) + 
       (90*Lmu*ly*z3)/Nc^4 + (32*Lmu^2*ly*z3)/Nc^4 - (59*ly^2*z3)/(2*Nc^4) - 
       (22*Lmu*ly^2*z3)/Nc^4 + (17*ly^3*z3)/(3*Nc^4) - (23207*z3)/(54*Nc^2) - 
       (5162*Lmu*z3)/(9*Nc^2) - (640*Lmu^2*z3)/(9*Nc^2) + 
       (10*Lmu^3*z3)/Nc^2 + (2536*ly*z3)/(9*Nc^2) + (1766*Lmu*ly*z3)/
        (9*Nc^2) + (6*Lmu^2*ly*z3)/Nc^2 - (2053*ly^2*z3)/(18*Nc^2) - 
       (21*Lmu*ly^2*z3)/Nc^2 + (31*ly^3*z3)/(3*Nc^2) + (231709*Nc^2*z3)/486 + 
       (3929*Lmu*Nc^2*z3)/9 + (320*Lmu^2*Nc^2*z3)/9 - 14*Lmu^3*Nc^2*z3 - 
       (484*ly*Nc^2*z3)/3 - 28*Lmu*ly*Nc^2*z3 + (103*ly^2*Nc^2*z3)/3 - 
       (11291*Nf*z3)/(81*Nc^3) + (460*Lmu*Nf*z3)/(9*Nc^3) + 
       (82*Lmu^2*Nf*z3)/(9*Nc^3) - (178*ly*Nf*z3)/(3*Nc^3) - 
       (20*Lmu*ly*Nf*z3)/(9*Nc^3) + (77*ly^2*Nf*z3)/(9*Nc^3) + 
       (2798*Nf*z3)/(27*Nc) + (460*Lmu*Nf*z3)/(27*Nc) + 
       (4*Lmu^2*Nf*z3)/(9*Nc) - (890*ly*Nf*z3)/(9*Nc) - 
       (16*Lmu*ly*Nf*z3)/(9*Nc) + (85*ly^2*Nf*z3)/(9*Nc) - 
       (15823*Nc*Nf*z3)/81 - (3100*Lmu*Nc*Nf*z3)/27 - (86*Lmu^2*Nc*Nf*z3)/9 + 
       (14*ly*Nc*Nf*z3)/3 + (2944*Nf^2*z3)/243 + (196*Lmu*Nf^2*z3)/27 + 
       (4868*Nf^2*z3)/(243*Nc^2) + (164*Lmu*Nf^2*z3)/(27*Nc^2) + 
       (104*ly*Nf^2*z3)/(27*Nc^2) + ((44011*I)/27)*Pi*z3 + 
       ((644*I)/3)*Lmu*Pi*z3 - (8*I)*Lmu^2*Pi*z3 - (478*I)*ly*Pi*z3 - 
       (76*I)*Lmu*ly*Pi*z3 + ((26*I)/3)*ly^2*Pi*z3 - ((64*I)*Pi*z3)/Nc^4 + 
       ((102*I)*Lmu*Pi*z3)/Nc^4 + ((32*I)*Lmu^2*Pi*z3)/Nc^4 - 
       ((56*I)*ly*Pi*z3)/Nc^4 - ((32*I)*Lmu*ly*Pi*z3)/Nc^4 + 
       ((30*I)*ly^2*Pi*z3)/Nc^4 - (((769*I)/9)*Pi*z3)/Nc^2 + 
       (((2306*I)/9)*Lmu*Pi*z3)/Nc^2 + ((34*I)*Lmu^2*Pi*z3)/Nc^2 - 
       (((680*I)/3)*ly*Pi*z3)/Nc^2 - ((88*I)*Lmu*ly*Pi*z3)/Nc^2 + 
       ((97*I)*ly^2*Pi*z3)/Nc^2 + ((14170*I)/27)*Nc^2*Pi*z3 + 
       ((1288*I)/9)*Lmu*Nc^2*Pi*z3 - (58*I)*Lmu^2*Nc^2*Pi*z3 + 
       ((490*I)/3)*ly*Nc^2*Pi*z3 + (20*I)*Lmu*ly*Nc^2*Pi*z3 - 
       ((41*I)/3)*ly^2*Nc^2*Pi*z3 - (((1180*I)/9)*Nf*Pi*z3)/Nc^3 - 
       (((20*I)/9)*Lmu*Nf*Pi*z3)/Nc^3 + (((104*I)/3)*ly*Nf*Pi*z3)/Nc^3 - 
       (((248*I)/3)*Nf*Pi*z3)/Nc + (((4*I)/3)*Lmu*Nf*Pi*z3)/Nc + 
       (((200*I)/3)*ly*Nf*Pi*z3)/Nc - ((1412*I)/9)*Nc*Nf*Pi*z3 - 
       ((352*I)/9)*Lmu*Nc*Nf*Pi*z3 - (32*I)*ly*Nc*Nf*Pi*z3 + 
       ((56*I)/27)*Nf^2*Pi*z3 + (((56*I)/27)*Nf^2*Pi*z3)/Nc^2 + 
       (2101*z2*z3)/3 + (2194*Lmu*z2*z3)/3 + (1658*ly*z2*z3)/3 + 
       (232*z2*z3)/Nc^4 + (64*Lmu*z2*z3)/Nc^4 - (314*ly*z2*z3)/Nc^4 + 
       (3253*z2*z3)/(3*Nc^2) + (336*Lmu*z2*z3)/Nc^2 - (1080*ly*z2*z3)/Nc^2 - 
       (1348*Nc^2*z2*z3)/3 + (206*Lmu*Nc^2*z2*z3)/3 - 
       (148*Nf*z2*z3)/(3*Nc^3) - (710*Nf*z2*z3)/(3*Nc) + 106*Nc*Nf*z2*z3 + 
       ((1274*I)/3)*Pi*z2*z3 - ((20*I)*Pi*z2*z3)/Nc^4 - 
       ((98*I)*Pi*z2*z3)/Nc^2 - ((208*I)/3)*Nc^2*Pi*z2*z3 - (1579*z3^2)/9 - 
       (82*z3^2)/Nc^4 - (323*z3^2)/(3*Nc^2) + (2494*Nc^2*z3^2)/9 + 
       (192*Nf*z3^2)/Nc^3 - 32*Nc*Nf*z3^2 + (12041*z5)/18 + 52*Lmu*z5 - 
       32*ly*z5 - (1009*z5)/(6*Nc^4) - (60*Lmu*z5)/Nc^4 - (15*ly*z5)/Nc^4 + 
       (7081*z5)/(18*Nc^2) + (120*Lmu*z5)/Nc^2 - (107*ly*z5)/Nc^2 - 
       (3181*Nc^2*z5)/6 - 136*Lmu*Nc^2*z5 - (3256*Nf*z5)/(9*Nc^3) - 
       (328*Nf*z5)/(9*Nc) + (1760*Nc*Nf*z5)/9 - ((482*I)/3)*Pi*z5 + 
       ((71*I)*Pi*z5)/Nc^4 - (I*Pi*z5)/Nc^2 - ((334*I)/3)*Nc^2*Pi*z5)}|>}


==> anc/numbers/deposit/R5/amp_check/data_split.wl <==
(* data_eps0.wl (verifier VF)
   The epsilon^0 coefficient of the renormalized forward four-quark amplitude, from the ancillary files of
   Caola et al., arXiv:2108.00055, which carry the finite remainders H_fin^(L)(eps) with their positive powers of eps
   (one loop to eps^4, two loops to eps^2).  Infrared operators exactly as printed in Sect. 5 there:
     H_ren^(1) = H_fin^(1) + I1 H0
     H_ren^(2) = H_fin^(2) + I2 H0 + I1 H_ren^(1)                       (eq. (5.17))
     H_ren^(3) = H_fin^(3) + I3 H0 + I2 H_ren^(1) + I1 H_ren^(2)          (eq. (5.18))
   I1 = Z1, I2 = Z2 - Z1^2 (eqs. (5.19),(5.20)); [I3]_{eps^0} H0 has weight 5 and cannot reach the weight-6 observable.
   Z1 = G0'/(4e^2) + G0/(2e);  Z2 as eq. (5.23);  G0' = -4 CF gcusp0, G1' = -4 CF gcusp1 (four quarks).
   Dipole matrix: sum_{i<j} Ti.Tj log(mu^2/(-s_ij)) = ls Ms + lt Mt + lu Mu in the basis (C1, C2), from App. A of 2108.00055
   (A(s,u), B(s,u)); process (7.2) uses s <-> t (crossing p2 <-> p3).
   Checks: (a) mu-independence of the bare one- and two-loop amplitudes reconstructed from the files (Lmu symbolic);
           (b) no inverse powers of (1-x) in any eps coefficient at x -> 1.
   Forward limit: x -> 1, y = 1-x, ly = Log[y], mu^2 = |u| = s y  (Lmu = ly), Lt = -ly - I Pi/2 in both regions.
   G(w;x) about x=1 from the shared table ma_a/amp_test/data/gtab.m, verified independently in gcheck/ (PARI). *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
anc = FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "caola_src", "anc"}];
gtab = Get[FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "data", "gtab.m"}]];
out = OpenWrite[FileNameJoin[{dir, "data_split_cph" <> Environment["CPH"] <> ".out"}], PageWidth -> 250];
pr[s__] := (WriteString[out, StringJoin[ToString /@ {s}], "\n"]; Print[s]);

ymax = 1;
piRed[e_] := Expand[e] /. Power[Pi, n_Integer /; n > 1] :> If[EvenQ[n], (6 z2)^(n/2), Pi (6 z2)^((n - 1)/2)];
truncY[e_] := Module[{t = Expand[piRed[e]]}, Sum[Coefficient[t, y, k] y^k, {k, -3, ymax}]];
fwd[ex_] := Module[{a},
   a = ex /. RATIO -> Identity /. Log[mu2/s] -> Lmu /. Zeta[3] -> z3 /. Zeta[5] -> z5;
   a = a /. Power[1 - x, n_Integer /; n < 0] :> y^n /. Power[x, n_Integer] :> Normal[Series[(1 - y)^n, {y, 0, ymax + 3}]];
   a = a /. x -> 1 - y /. gtab;   (* x appears only inside G after this *)
   a = a /. G[w__, 1 - y] :> (G[w, x] /. gtab);
   If[! FreeQ[a, G] || ! FreeQ[a, x], pr["unconverted G or x"]; Abort[]];
   truncY[a]];

colrules = {DD[i1, i4] DD[i2, i3] -> c1, DD[i1, i2] DD[i3, i4] -> c2, DD[i1, i3] DD[i2, i4] -> c2};
files = <|1 -> "H_process1_qqb_QbQ_+-+-_", 2 -> "H_process2_qQ_qQ_++--_"|>;
maxe = <|0 -> 0, 1 -> 4, 2 -> 2, 3 -> 0|>;
{resOld, Rf} = Get[FileNameJoin[{dir, "data_eps0_res.m"}]];
cph = ToExpression[Environment["CPH"]];
pr["#### Coulomb-phase switch cph = ", cph, " (1: as in 2108.00055; 0: (ls - lt) Trc dropped from Gamma0 and Gamma1)"];
(* check (b): no inverse powers of y *)
Do[If[Expand[Coefficient[#, y, -1]] =!= 0 || Expand[Coefficient[#, y, -2]] =!= 0, pr["INVERSE POWER in ", key]] & /@ Rf[key], {key, Keys[Rf]}];
pr["inverse-power check done"];

(* colour matrices on (c1, c2) *)
CFs = (Nc^2 - 1)/(2 Nc);
Ms = {{1/Nc, 0}, {-1, -2 CFs}}; Mt = {{-1/Nc, 1}, {1, -1/Nc}}; Mu = {{-2 CFs, -1}, {0, 1/Nc}};
Id = IdentityMatrix[2];
If[Simplify[Ms + Mt + Mu + 2 CFs Id] =!= {{0, 0}, {0, 0}}, pr["colour conservation fails"]; Abort[]];
gcusp0 = 4; gcusp1 = (268/9 - 8 z2) Nc - 40/9 Nf;
gq0 = -3 CFs; gq1 = CFs^2 (-3/2 + 12 z2 - 24 z3) + CFs Nc (-961/54 - 11 z2 + 26 z3) + CFs Nf (65/27 + 2 z2);
b0 = 11/3 Nc - 2/3 Nf; b1 = (34 Nc^2 - 10 Nc Nf)/3 - 2 CFs Nf;
(* logs log(mu^2/(-s_ij - i0)), forward-expanded, process p *)
logs[2] = {truncY[Lmu - Normal[Series[Log[1 - y], {y, 0, ymax + 2}]]], Lmu + I Pi, Lmu - ly};  (* (7.2): s<->t *)
logs[1] = {Lmu + I Pi, truncY[Lmu - Normal[Series[Log[1 - y], {y, 0, ymax + 2}]]], Lmu - ly};   (* ls, lt (-t = s x), lu (-u = s y) *)
TrcM = (Ms - Mt)/2;
dip[p_] := logs[p][[1]] Ms + logs[p][[2]] Mt + logs[p][[3]] Mu - (1 - cph) (logs[p][[1]] - logs[p][[2]]) TrcM;
G0[p_] := gcusp0 dip[p] + 4 gq0 Id;  G1[p_] := gcusp1 dip[p] + 4 gq1 Id;
G0p = -4 CFs gcusp0 Id; G1p = -4 CFs gcusp1 Id;
Z1[p_] := G0p/(4 e^2) + G0[p]/(2 e);
Z2[p_] := G0p.G0p/(32 e^4) + G0p.(G0[p] - 3/2 b0 Id)/(8 e^3) + G0[p].(G0[p] - 2 b0 Id)/(8 e^2) + G1p/(16 e^2) + G1[p]/(4 e);
I1[p_] := Z1[p]; I2[p_] := Z2[p] - Z1[p].Z1[p];
H0f = {-(1 - y), (1 - y)/Nc};
ser[v_, kmin_, kmax_] := Sum[e^k v[k], {k, kmin, kmax}];
(* truncation of a vector Laurent series in e to orders <= kmax *)
cutE[v_, kmax_] := Map[Function[c, Module[{t = Expand[piRed[c]]}, Sum[Coefficient[t, e, k] e^k, {k, -6, kmax}]]], v];

Do[
  Module[{R1, R2, Hren1, Hren2, h1, h2, Hren3eps0, D2, D3, pieces2, pieces3, H0f = Rf[{p, 0, 0}]},
   R1 = Sum[e^k Rf[{p, 1, k}], {k, 0, 4}];
   R2 = Sum[e^k Rf[{p, 2, k}], {k, 0, 2}];
   Hren1 = cutE[R1 + I1[p].H0f, 4];
   Hren2 = cutE[R2 + I2[p].H0f + I1[p].Hren1, 2];
   (* check (a): bare amplitudes H^(L) = (mu^2/s)^(L e) h_L with h_L free of Lmu *)
   h1 = cutE[Normal[Series[Exp[-e Lmu], {e, 0, 7}]] (Hren1 + b0/e H0f), 4];
   h2 = cutE[Normal[Series[Exp[-2 e Lmu], {e, 0, 8}]] (Hren2 + 2 b0/e Normal[Series[Exp[e Lmu], {e, 0, 8}]] h1 - (2 b0^2 - b1 e)/(2 e^2) H0f), 2];
   pr["proc ", p, ": d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): ", InputForm[Table[Map[Expand[Coefficient[piRed[Coefficient[piRed[D[#, Lmu]], e, k]], y, j]] &, h1], {k, -2, 4}, {j, 0, 1}]]];
   pr["proc ", p, ": d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): ", InputForm[Table[Map[Expand[Coefficient[piRed[Coefficient[piRed[D[#, Lmu]], e, k]], y, j]] &, h2], {k, -4, 2}, {j, 0, 1}]]];
   (* epsilon^0 coefficients *)
   ren[{p, 2}] = Map[Expand[Coefficient[piRed[#], e, 0]] &, Hren2];
   pieces2 = {"[I1]_{-2} R1_2" -> Map[Expand, (G0p/4).Rf[{p, 1, 2}]], "[I1]_{-1} R1_1" -> Map[Expand, (G0[p]/2).Rf[{p, 1, 1}]]};
   pc[{p, 2}] = pieces2;
   (* three loops: H_ren^(3)|_0 = Hfin3 + [I2 Hren1]_0 + [I1 Hren2]_0  (+ [I3]_0 H0, weight 5) *)
   ren[{p, 3}] = Map[Expand[Coefficient[piRed[#], e, 0]] &, Rf[{p, 3, 0}] + I2[p].Hren1 + I1[p].Hren2];
   pc[{p, 3}] = {"[I2 Hren1]_0" -> Map[Expand[Coefficient[piRed[#], e, 0]] &, I2[p].Hren1],
                 "[I1 Hren2]_0" -> Map[Expand[Coefficient[piRed[#], e, 0]] &, I1[p].Hren2]};
   ],
  {p, {1, 2}}];

(* projection: singlet = Nc c1 + c2 ; signature at equal Lt ; observable z2 Lt^(2L-2) / Born singlet *)
sing[v_] := Expand[Nc v[[1]] + v[[2]]];
toLt[ex_] := Module[{t = Expand[piRed[ex /. Lmu -> ly]]}, If[Expand[Coefficient[t, y, -1]] =!= 0, pr["inverse power in toLt"]]; piRed[Expand[Coefficient[t, y, 0] /. ly -> -Lt - I Pi/2]]];
obs[vI_, vII_, L_, sg_] := Module[{A = Expand[(toLt[sing[vI]] + sg toLt[sing[vII]])/2], c},
   If[sg == 1 && Expand[A - (A /. I -> -I)] =!= 0, pr["warning: positive-signature part not real"]];
   c = Coefficient[A, Lt, 2 L - 2];
   c = Expand[c /. Pi -> Sqrt[6 z2]];
   c = Coefficient[c, z2, 1] /. {z3 -> 0, z5 -> 0};
   Expand[c/(-2 CFs)]];
toBasis[pol_, L_] := Module[{c, ans, sol, nfpart, CA = Nc, CF = CFs},
   nfpart = Expand[pol - (pol /. Nf -> 0)];
   ans = Sum[c[j] CA^(L - j) CF^j, {j, 0, L}];
   sol = Solve[Flatten[CoefficientList[Numerator[Together[(pol /. Nf -> 0) - ans]], Nc]] == 0, Table[c[j], {j, 0, L}]];
   If[sol === {}, {"NOT IN BASIS", pol}, {Table[c[j], {j, 0, L}] /. First[sol], If[nfpart === 0, 0, Factor[nfpart]]}]];

(* pipeline check: my eps^0 expansions against the shared expansions.m (y^0 and y^1 terms) *)
Module[{sh = Get[FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "data", "expansions.m"}]], bad = 0, n = 0},
  Do[If[MemberQ[{{1, "+-+-"}, {2, "++--"}}, r[[1 ;; 2]]] && r[[5]] >= 0,
     n++;
     If[Expand[(Coefficient[Rf[{r[[1]], r[[3]], 0}][[If[r[[4]] === c1, 1, 2]]], y, r[[5]]] /. Pi^k_ :> (6 z2)^(k/2) /; EvenQ[k]) -
         (r[[6]] /. Pi^k_ :> (6 z2)^(k/2) /; EvenQ[k])] =!= 0, bad++]], {r, sh}];
  pr["comparison with shared expansions.m: ", n, " entries, ", bad, " differences"]];

res = <||>;
Do[
  Module[{fin, rn, diff},
   fin = toBasis[obs[Rf[{1, L, 0}], Rf[{2, L, 0}], L, 1], L];
   rn = toBasis[obs[ren[{1, L}], ren[{2, L}], L, 1], L];
   diff = {rn[[1]] - fin[[1]], Simplify[rn[[2]] - fin[[2]]]};
   res[L] = <|"fin" -> fin, "ren" -> rn, "ren-fin" -> diff|>;
   pr["L=", L, " finite remainder (shared data): ", InputForm[fin]];
   pr["L=", L, " eps^0 of renormalized amplitude: ", InputForm[rn]];
   pr["L=", L, " infrared subtraction contribution (ren - fin): ", InputForm[diff]];
   Do[pr["   piece ", pc[{1, L}][[j, 1]], ": ", InputForm[toBasis[obs[pc[{1, L}][[j, 2]], pc[{2, L}][[j, 2]], L, 1], L]]], {j, Length[pc[{1, L}]]}];
   ], {L, 2, 3}];

(* negative-signature and adjoint information at the same orders, for orientation *)
Do[pr["L=", L, " full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): ",
    InputForm[Collect[Expand[Coefficient[Expand[(toLt[sing[ren[{1, L}]]] + toLt[sing[ren[{2, L}]]])/2], Lt, 2 L - 2]/(-2 CFs)], {z2, z3, Nf}, Factor]]], {L, 2, 3}];
Do[pr["L=", L, " full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): ",
    InputForm[Collect[Expand[Coefficient[Expand[(toLt[sing[Rf[{1, L, 0}]]] + toLt[sing[Rf[{2, L, 0}]]])/2], Lt, 2 L - 2]/(-2 CFs)], {z2, z3, Nf}, Factor]]], {L, 2, 3}];

Put[res, FileNameJoin[{dir, "data_split_cph" <> Environment["CPH"] <> ".m"}]];
Close[out];


==> anc/numbers/deposit/R5/amp_check/data_split_0.log <==
#### Coulomb-phase switch cph = 0 (1: as in 2108.00055; 0: (ls - lt) Trc dropped from Gamma0 and Gamma1)
inverse-power check done
proc 1: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{((-3*I)*Pi)/Nc, I*Pi + ((2*I)*Pi)/Nc^2}, {3/Nc + ((3*I)*Pi)/Nc, -1 - 2/Nc^2 - I*Pi - ((2*I)*Pi)/Nc^2}}, {{((3*I)*Lmu*Pi)/Nc, -I*Lmu*Pi - ((2*I)*Lmu*Pi)/Nc^2}, {(-3*Lmu)/Nc - ((3*I)*Lmu*Pi)/Nc, Lmu + (2*Lmu)/Nc^2 + I*Lmu*Pi + ((2*I)*Lmu*Pi)/Nc^2}}, {{((-3*I)/2*Lmu^2*Pi)/Nc, I/2*Lmu^2*Pi + (I*Lmu^2*Pi)/Nc^2}, {(3*Lmu^2)/(2*Nc) + ((3*I)/2*Lmu^2*Pi)/Nc, -1/2*Lmu^2 - Lmu^2/Nc^2 - I/2*Lmu^2*Pi - (I*Lmu^2*Pi)/Nc^2}}, {{(I/2*Lmu^3*Pi)/Nc, (-1/6*I)*Lmu^3*Pi - (I/3*Lmu^3*Pi)/Nc^2}, {-1/2*Lmu^3/Nc - (I/2*Lmu^3*Pi)/Nc, Lmu^3/6 + Lmu^3/(3*Nc^2) + I/6*Lmu^3*Pi + (I/3*Lmu^3*Pi)/Nc^2}}, {{((-1/8*I)*Lmu^4*Pi)/Nc, I/24*Lmu^4*Pi + (I/12*Lmu^4*Pi)/Nc^2}, {Lmu^4/(8*Nc) + (I/8*Lmu^4*Pi)/Nc, -1/24*Lmu^4 - Lmu^4/(12*Nc^2) - I/24*Lmu^4*Pi - (I/12*Lmu^4*Pi)/Nc^2}}}]
proc 1: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{(6*I)*Pi - ((6*I)*Pi)/Nc^2, ((4*I)*Pi)/Nc^3 - ((2*I)*Pi)/Nc - (2*I)*Nc*Pi}, {-6 + 6/Nc^2 - (6*I)*Pi + ((6*I)*Pi)/Nc^2, -4/Nc^3 + 2/Nc + 2*Nc - ((4*I)*Pi)/Nc^3 + ((2*I)*Pi)/Nc + (2*I)*Nc*Pi}}, {{(-13*I)*Pi - (6*I)*Lmu*Pi - (4*I)*ly*Pi - ((9*I)*Pi)/Nc^2 + ((6*I)*Lmu*Pi)/Nc^2 + ((10*I)*ly*Pi)/Nc^2 + ((4*I)*Nf*Pi)/Nc - 6*z2 - (12*z2)/Nc^2, ((6*I)*Pi)/Nc^3 - ((4*I)*Lmu*Pi)/Nc^3 - ((4*I)*ly*Pi)/Nc^3 + ((35*I)/3*Pi)/Nc + ((2*I)*Lmu*Pi)/Nc - ((2*I)*ly*Pi)/Nc + (13*I)/3*Nc*Pi + (2*I)*Lmu*Nc*Pi - (4*I)/3*Nf*Pi - ((8*I)/3*Nf*Pi)/Nc^2 + (12*z2)/Nc + 6*Nc*z2}, {13 + 6*Lmu + 4*ly + 9/Nc^2 - (6*Lmu)/Nc^2 - (10*ly)/Nc^2 - (4*Nf)/Nc + (13*I)*Pi + (6*I)*Lmu*Pi + (4*I)*ly*Pi + ((9*I)*Pi)/Nc^2 - ((6*I)*Lmu*Pi)/Nc^2 - ((10*I)*ly*Pi)/Nc^2 - ((4*I)*Nf*Pi)/Nc + 6*z2 + (12*z2)/Nc^2, -6/Nc^3 + (4*Lmu)/Nc^3 + (4*ly)/Nc^3 - 35/(3*Nc) - (2*Lmu)/Nc + (2*ly)/Nc - (13*Nc)/3 - 2*Lmu*Nc + (4*Nf)/3 + (8*Nf)/(3*Nc^2) - ((6*I)*Pi)/Nc^3 + ((4*I)*Lmu*Pi)/Nc^3 + ((4*I)*ly*Pi)/Nc^3 - ((35*I)/3*Pi)/Nc - ((2*I)*Lmu*Pi)/Nc + ((2*I)*ly*Pi)/Nc - (13*I)/3*Nc*Pi - (2*I)*Lmu*Nc*Pi + (4*I)/3*Nf*Pi + ((8*I)/3*Nf*Pi)/Nc^2 - (12*z2)/Nc - 6*Nc*z2}}, {{(-80*I)/3*Pi + (24*I)*Lmu*Pi + (3*I)*Lmu^2*Pi - (2*I)*ly*Pi + (4*I)*Lmu*ly*Pi + I*ly^2*Pi - ((24*I)*Pi)/Nc^2 + ((9*I)*Lmu*Pi)/Nc^2 - ((3*I)*Lmu^2*Pi)/Nc^2 + ((5*I)*ly*Pi)/Nc^2 - ((10*I)*Lmu*ly*Pi)/Nc^2 - ((5*I)/2*ly^2*Pi)/Nc^2 + ((20*I)/3*Nf*Pi)/Nc - ((6*I)*Lmu*Nf*Pi)/Nc + 24*z2 + 12*Lmu*z2 + 12*ly*z2 + (24*z2)/Nc^2 + (60*Lmu*z2)/Nc^2 - (30*ly*z2)/Nc^2 - (12*Nf*z2)/Nc + (3*I)*Pi*z2 + ((21*I)*Pi*z2)/Nc^2, ((16*I)*Pi)/Nc^3 - ((6*I)*Lmu*Pi)/Nc^3 + ((2*I)*Lmu^2*Pi)/Nc^3 - ((2*I)*ly*Pi)/Nc^3 + ((4*I)*Lmu*ly*Pi)/Nc^3 + (I*ly^2*Pi)/Nc^3 + ((232*I)/9*Pi)/Nc - ((19*I)*Lmu*Pi)/Nc - (I*Lmu^2*Pi)/Nc - ((3*I)*ly*Pi)/Nc - ((2*I)*Lmu*ly*Pi)/Nc + ((3*I)/2*ly^2*Pi)/Nc + (80*I)/9*Nc*Pi - (8*I)*Lmu*Nc*Pi - I*Lmu^2*Nc*Pi + (2*I)*ly*Nc*Pi + (4*I)*Lmu*ly*Nc*Pi - I*ly^2*Nc*Pi - (20*I)/9*Nf*Pi + (2*I)*Lmu*Nf*Pi - ((40*I)/9*Nf*Pi)/Nc^2 + ((4*I)*Lmu*Nf*Pi)/Nc^2 - (24*z2)/Nc^3 - (24*Lmu*z2)/Nc^3 + (12*ly*z2)/Nc^3 - (8*z2)/Nc - (36*Lmu*z2)/Nc + (18*ly*z2)/Nc - 16*Nc*z2 - 12*Lmu*Nc*z2 - 12*ly*Nc*z2 + 4*Nf*z2 + (8*Nf*z2)/Nc^2 - ((14*I)*Pi*z2)/Nc^3 - ((9*I)*Pi*z2)/Nc - I*Nc*Pi*z2}, {80/3 - 24*Lmu - 3*Lmu^2 + 2*ly - 4*Lmu*ly - ly^2 + 24/Nc^2 - (9*Lmu)/Nc^2 + (3*Lmu^2)/Nc^2 - (5*ly)/Nc^2 + (10*Lmu*ly)/Nc^2 + (5*ly^2)/(2*Nc^2) - (20*Nf)/(3*Nc) + (6*Lmu*Nf)/Nc + (92*I)/3*Pi - (22*I)*Lmu*Pi - (3*I)*Lmu^2*Pi + (2*I)*ly*Pi - (4*I)*Lmu*ly*Pi - I*ly^2*Pi + ((28*I)*Pi)/Nc^2 + ((7*I)*Lmu*Pi)/Nc^2 + ((3*I)*Lmu^2*Pi)/Nc^2 - ((5*I)*ly*Pi)/Nc^2 + ((10*I)*Lmu*ly*Pi)/Nc^2 + ((5*I)/2*ly^2*Pi)/Nc^2 - ((26*I)/3*Nf*Pi)/Nc + ((6*I)*Lmu*Nf*Pi)/Nc - 27*z2 - 12*Lmu*z2 - 12*ly*z2 - (135*z2)/Nc^2 - (60*Lmu*z2)/Nc^2 + (30*ly*z2)/Nc^2 + (12*Nf*z2)/Nc - (3*I)*Pi*z2 - ((21*I)*Pi*z2)/Nc^2, -16/Nc^3 + (6*Lmu)/Nc^3 - (2*Lmu^2)/Nc^3 + (2*ly)/Nc^3 - (4*Lmu*ly)/Nc^3 - ly^2/Nc^3 - 232/(9*Nc) + (19*Lmu)/Nc + Lmu^2/Nc + (3*ly)/Nc + (2*Lmu*ly)/Nc - (3*ly^2)/(2*Nc) - (80*Nc)/9 + 8*Lmu*Nc + Lmu^2*Nc - 2*ly*Nc - 4*Lmu*ly*Nc + ly^2*Nc + (20*Nf)/9 - 2*Lmu*Nf + (40*Nf)/(9*Nc^2) - (4*Lmu*Nf)/Nc^2 - ((20*I)*Pi)/Nc^3 - ((2*I)*Lmu*Pi)/Nc^3 - ((2*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*ly*Pi)/Nc^3 - ((4*I)*Lmu*ly*Pi)/Nc^3 - (I*ly^2*Pi)/Nc^3 - ((244*I)/9*Pi)/Nc + ((7*I)*Lmu*Pi)/Nc + (I*Lmu^2*Pi)/Nc + ((3*I)*ly*Pi)/Nc + ((2*I)*Lmu*ly*Pi)/Nc - ((3*I)/2*ly^2*Pi)/Nc - (104*I)/9*Nc*Pi + (10*I)*Lmu*Nc*Pi + I*Lmu^2*Nc*Pi - (2*I)*ly*Nc*Pi - (4*I)*Lmu*ly*Nc*Pi + I*ly^2*Nc*Pi + (26*I)/9*Nf*Pi - (2*I)*Lmu*Nf*Pi + ((52*I)/9*Nf*Pi)/Nc^2 - ((4*I)*Lmu*Nf*Pi)/Nc^2 + (74*z2)/Nc^3 + (24*Lmu*z2)/Nc^3 - (12*ly*z2)/Nc^3 + (95*z2)/Nc + (36*Lmu*z2)/Nc - (18*ly*z2)/Nc - 7*Nc*z2 + 12*Lmu*Nc*z2 + 12*ly*Nc*z2 - 4*Nf*z2 - (8*Nf*z2)/Nc^2 + ((14*I)*Pi*z2)/Nc^3 + ((9*I)*Pi*z2)/Nc + I*Nc*Pi*z2}}, {{(-80*I)/9*Pi + (49*I)*Lmu*Pi - (23*I)*Lmu^2*Pi - I*Lmu^3*Pi - (3*I)*ly*Pi + (2*I)*Lmu*ly*Pi - (2*I)*Lmu^2*ly*Pi + (3*I)/2*ly^2*Pi - I*Lmu*ly^2*Pi - ((48*I)*Pi)/Nc^2 + ((24*I)*Lmu*Pi)/Nc^2 - ((9*I)/2*Lmu^2*Pi)/Nc^2 + (I*Lmu^3*Pi)/Nc^2 + ((15*I)/2*ly*Pi)/Nc^2 - ((5*I)*Lmu*ly*Pi)/Nc^2 + ((5*I)*Lmu^2*ly*Pi)/Nc^2 - ((15*I)/4*ly^2*Pi)/Nc^2 + ((5*I)/2*Lmu*ly^2*Pi)/Nc^2 + ((56*I)/9*Nf*Pi)/Nc - ((10*I)*Lmu*Nf*Pi)/Nc + ((5*I)*Lmu^2*Nf*Pi)/Nc + 41*z2 - 24*Lmu*z2 - 12*Lmu^2*z2 - 6*ly*z2 - 12*Lmu*ly*z2 - 6*ly^2*z2 + (84*z2)/Nc^2 - (24*Lmu*z2)/Nc^2 - (78*Lmu^2*z2)/Nc^2 + (15*ly*z2)/Nc^2 + (30*Lmu*ly*z2)/Nc^2 + (15*ly^2*z2)/Nc^2 - (20*Nf*z2)/Nc + (12*Lmu*Nf*z2)/Nc + (13*I)*Pi*z2 - (9*I)*Lmu*Pi*z2 + (8*I)*ly*Pi*z2 + ((33*I)/2*Pi*z2)/Nc^2 - ((21*I)*Lmu*Pi*z2)/Nc^2 - ((20*I)*ly*Pi*z2)/Nc^2 - ((7*I)*Nf*Pi*z2)/Nc - 12*z2^2 - (24*z2^2)/Nc^2 - (16*I)*Pi*z3 + ((19*I)*Pi*z3)/Nc^2, ((32*I)*Pi)/Nc^3 - ((16*I)*Lmu*Pi)/Nc^3 + ((3*I)*Lmu^2*Pi)/Nc^3 - ((2*I)/3*Lmu^3*Pi)/Nc^3 - ((3*I)*ly*Pi)/Nc^3 + ((2*I)*Lmu*ly*Pi)/Nc^3 - ((2*I)*Lmu^2*ly*Pi)/Nc^3 + ((3*I)/2*ly^2*Pi)/Nc^3 - (I*Lmu*ly^2*Pi)/Nc^3 + ((592*I)/27*Pi)/Nc - ((122*I)/3*Lmu*Pi)/Nc + ((101*I)/6*Lmu^2*Pi)/Nc + (I/3*Lmu^3*Pi)/Nc - ((9*I)/2*ly*Pi)/Nc + ((3*I)*Lmu*ly*Pi)/Nc + ((5*I)*Lmu^2*ly*Pi)/Nc + ((9*I)/4*ly^2*Pi)/Nc - ((3*I)/2*Lmu*ly^2*Pi)/Nc + (80*I)/27*Nc*Pi - (49*I)/3*Lmu*Nc*Pi + (23*I)/3*Lmu^2*Nc*Pi + I/3*Lmu^3*Nc*Pi + (3*I)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi - (6*I)*Lmu^2*ly*Nc*Pi - (3*I)/2*ly^2*Nc*Pi + I*Lmu*ly^2*Nc*Pi - (56*I)/27*Nf*Pi + (10*I)/3*Lmu*Nf*Pi - (5*I)/3*Lmu^2*Nf*Pi - ((112*I)/27*Nf*Pi)/Nc^2 + ((20*I)/3*Lmu*Nf*Pi)/Nc^2 - ((10*I)/3*Lmu^2*Nf*Pi)/Nc^2 - (72*z2)/Nc^3 + (24*Lmu*z2)/Nc^3 + (36*Lmu^2*z2)/Nc^3 - (6*ly*z2)/Nc^3 - (12*Lmu*ly*z2)/Nc^3 - (6*ly^2*z2)/Nc^3 - (70*z2)/(3*Nc) + (8*Lmu*z2)/Nc + (42*Lmu^2*z2)/Nc - (9*ly*z2)/Nc - (18*Lmu*ly*z2)/Nc - (9*ly^2*z2)/Nc - (89*Nc*z2)/3 + 16*Lmu*Nc*z2 + 12*Lmu^2*Nc*z2 + 6*ly*Nc*z2 + 12*Lmu*ly*Nc*z2 + 6*ly^2*Nc*z2 + (20*Nf*z2)/3 - 4*Lmu*Nf*z2 + (40*Nf*z2)/(3*Nc^2) - (8*Lmu*Nf*z2)/Nc^2 - ((15*I)*Pi*z2)/Nc^3 + ((14*I)*Lmu*Pi*z2)/Nc^3 + ((8*I)*ly*Pi*z2)/Nc^3 - ((37*I)/6*Pi*z2)/Nc + ((13*I)*Lmu*Pi*z2)/Nc + ((12*I)*ly*Pi*z2)/Nc - (25*I)/3*Nc*Pi*z2 + (3*I)*Lmu*Nc*Pi*z2 - (8*I)*ly*Nc*Pi*z2 + (7*I)/3*Nf*Pi*z2 + ((14*I)/3*Nf*Pi*z2)/Nc^2 + (24*z2^2)/Nc^3 + 12*Nc*z2^2 - ((34*I)/3*Pi*z3)/Nc^3 + ((5*I)/3*Pi*z3)/Nc + (20*I)/3*Nc*Pi*z3}, {80/9 - 49*Lmu + 23*Lmu^2 + Lmu^3 + 3*ly - 2*Lmu*ly + 2*Lmu^2*ly - (3*ly^2)/2 + Lmu*ly^2 + 48/Nc^2 - (24*Lmu)/Nc^2 + (9*Lmu^2)/(2*Nc^2) - Lmu^3/Nc^2 - (15*ly)/(2*Nc^2) + (5*Lmu*ly)/Nc^2 - (5*Lmu^2*ly)/Nc^2 + (15*ly^2)/(4*Nc^2) - (5*Lmu*ly^2)/(2*Nc^2) - (56*Nf)/(9*Nc) + (10*Lmu*Nf)/Nc - (5*Lmu^2*Nf)/Nc + (319*I)/18*Pi - (53*I)*Lmu*Pi + (20*I)*Lmu^2*Pi + I*Lmu^3*Pi - (3*I)*ly*Pi - (2*I)*Lmu*ly*Pi + (2*I)*Lmu^2*ly*Pi - I/2*ly^2*Pi + I*Lmu*ly^2*Pi + ((57*I)*Pi)/Nc^2 - ((28*I)*Lmu*Pi)/Nc^2 - ((39*I)/2*Lmu^2*Pi)/Nc^2 - (I*Lmu^3*Pi)/Nc^2 + ((15*I)/2*ly*Pi)/Nc^2 + ((5*I)*Lmu*ly*Pi)/Nc^2 - ((5*I)*Lmu^2*ly*Pi)/Nc^2 + ((5*I)/4*ly^2*Pi)/Nc^2 - ((5*I)/2*Lmu*ly^2*Pi)/Nc^2 - ((86*I)/9*Nf*Pi)/Nc + ((12*I)*Lmu*Nf*Pi)/Nc - ((5*I)*Lmu^2*Nf*Pi)/Nc - 36*z2 + 33*Lmu*z2 + 12*Lmu^2*z2 - 14*ly*z2 + 12*Lmu*ly*z2 + 6*ly^2*z2 - (471*z2)/(2*Nc^2) + (135*Lmu*z2)/Nc^2 + (78*Lmu^2*z2)/Nc^2 + (35*ly*z2)/Nc^2 - (30*Lmu*ly*z2)/Nc^2 - (15*ly^2*z2)/Nc^2 + (27*Nf*z2)/Nc - (12*Lmu*Nf*z2)/Nc - (16*I)*Pi*z2 + (9*I)*Lmu*Pi*z2 - (8*I)*ly*Pi*z2 - ((141*I)/2*Pi*z2)/Nc^2 + ((21*I)*Lmu*Pi*z2)/Nc^2 + ((20*I)*ly*Pi*z2)/Nc^2 + ((7*I)*Nf*Pi*z2)/Nc + 12*z2^2 + (24*z2^2)/Nc^2 + 16*z3 - (19*z3)/Nc^2 + (16*I)*Pi*z3 - ((19*I)*Pi*z3)/Nc^2, -32/Nc^3 + (16*Lmu)/Nc^3 - (3*Lmu^2)/Nc^3 + (2*Lmu^3)/(3*Nc^3) + (3*ly)/Nc^3 - (2*Lmu*ly)/Nc^3 + (2*Lmu^2*ly)/Nc^3 - (3*ly^2)/(2*Nc^3) + (Lmu*ly^2)/Nc^3 - 592/(27*Nc) + (122*Lmu)/(3*Nc) - (101*Lmu^2)/(6*Nc) - Lmu^3/(3*Nc) + (9*ly)/(2*Nc) - (3*Lmu*ly)/Nc - (5*Lmu^2*ly)/Nc - (9*ly^2)/(4*Nc) + (3*Lmu*ly^2)/(2*Nc) - (80*Nc)/27 + (49*Lmu*Nc)/3 - (23*Lmu^2*Nc)/3 - (Lmu^3*Nc)/3 - 3*ly*Nc + 2*Lmu*ly*Nc + 6*Lmu^2*ly*Nc + (3*ly^2*Nc)/2 - Lmu*ly^2*Nc + (56*Nf)/27 - (10*Lmu*Nf)/3 + (5*Lmu^2*Nf)/3 + (112*Nf)/(27*Nc^2) - (20*Lmu*Nf)/(3*Nc^2) + (10*Lmu^2*Nf)/(3*Nc^2) - ((42*I)*Pi)/Nc^3 + ((20*I)*Lmu*Pi)/Nc^3 + ((9*I)*Lmu^2*Pi)/Nc^3 + ((2*I)/3*Lmu^3*Pi)/Nc^3 - ((3*I)*ly*Pi)/Nc^3 - ((2*I)*Lmu*ly*Pi)/Nc^3 + ((2*I)*Lmu^2*ly*Pi)/Nc^3 - (I/2*ly^2*Pi)/Nc^3 + (I*Lmu*ly^2*Pi)/Nc^3 - ((616*I)/27*Pi)/Nc + ((42*I)*Lmu*Pi)/Nc + ((7*I)/6*Lmu^2*Pi)/Nc - (I/3*Lmu^3*Pi)/Nc - ((9*I)/2*ly*Pi)/Nc - ((3*I)*Lmu*ly*Pi)/Nc - ((5*I)*Lmu^2*ly*Pi)/Nc - ((3*I)/4*ly^2*Pi)/Nc + ((3*I)/2*Lmu*ly^2*Pi)/Nc - (535*I)/54*Nc*Pi + (19*I)*Lmu*Nc*Pi - (32*I)/3*Lmu^2*Nc*Pi - I/3*Lmu^3*Nc*Pi + (3*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (6*I)*Lmu^2*ly*Nc*Pi + I/2*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi + (86*I)/27*Nf*Pi - (4*I)*Lmu*Nf*Pi + (5*I)/3*Lmu^2*Nf*Pi + ((172*I)/27*Nf*Pi)/Nc^2 - ((8*I)*Lmu*Nf*Pi)/Nc^2 + ((10*I)/3*Lmu^2*Nf*Pi)/Nc^2 + (141*z2)/Nc^3 - (74*Lmu*z2)/Nc^3 - (36*Lmu^2*z2)/Nc^3 - (14*ly*z2)/Nc^3 + (12*Lmu*ly*z2)/Nc^3 + (6*ly^2*z2)/Nc^3 + (269*z2)/(2*Nc) - (99*Lmu*z2)/Nc - (42*Lmu^2*z2)/Nc - (21*ly*z2)/Nc + (18*Lmu*ly*z2)/Nc + (9*ly^2*z2)/Nc - 4*Nc*z2 + 5*Lmu*Nc*z2 - 12*Lmu^2*Nc*z2 + 14*ly*Nc*z2 - 12*Lmu*ly*Nc*z2 - 6*ly^2*Nc*z2 - 9*Nf*z2 + 4*Lmu*Nf*z2 - (18*Nf*z2)/Nc^2 + (8*Lmu*Nf*z2)/Nc^2 + ((39*I)*Pi*z2)/Nc^3 - ((14*I)*Lmu*Pi*z2)/Nc^3 - ((8*I)*ly*Pi*z2)/Nc^3 + ((301*I)/6*Pi*z2)/Nc - ((13*I)*Lmu*Pi*z2)/Nc - ((12*I)*ly*Pi*z2)/Nc - (8*I)/3*Nc*Pi*z2 - (3*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - (7*I)/3*Nf*Pi*z2 - ((14*I)/3*Nf*Pi*z2)/Nc^2 - (24*z2^2)/Nc^3 - 12*Nc*z2^2 + (34*z3)/(3*Nc^3) - (5*z3)/(3*Nc) - (20*Nc*z3)/3 + ((34*I)/3*Pi*z3)/Nc^3 - ((5*I)/3*Pi*z3)/Nc - (20*I)/3*Nc*Pi*z3}}, {{(-484*I)/27*Pi + (80*I)/9*Lmu*Pi - (281*I)/6*Lmu^2*Pi + (15*I)*Lmu^3*Pi + I/4*Lmu^4*Pi - (6*I)*ly*Pi + (3*I)*Lmu*ly*Pi - I*Lmu^2*ly*Pi + (2*I)/3*Lmu^3*ly*Pi + (2*I)*ly^2*Pi - (3*I)/2*Lmu*ly^2*Pi + I/2*Lmu^2*ly^2*Pi - (2*I)/3*ly^3*Pi - I/12*ly^4*Pi - ((96*I)*Pi)/Nc^2 + ((48*I)*Lmu*Pi)/Nc^2 - ((12*I)*Lmu^2*Pi)/Nc^2 + ((3*I)/2*Lmu^3*Pi)/Nc^2 - (I/4*Lmu^4*Pi)/Nc^2 + ((15*I)*ly*Pi)/Nc^2 - ((15*I)/2*Lmu*ly*Pi)/Nc^2 + ((5*I)/2*Lmu^2*ly*Pi)/Nc^2 - ((5*I)/3*Lmu^3*ly*Pi)/Nc^2 - ((5*I)*ly^2*Pi)/Nc^2 + ((15*I)/4*Lmu*ly^2*Pi)/Nc^2 - ((5*I)/4*Lmu^2*ly^2*Pi)/Nc^2 + ((5*I)/3*ly^3*Pi)/Nc^2 + ((5*I)/24*ly^4*Pi)/Nc^2 + ((328*I)/27*Nf*Pi)/Nc - ((56*I)/9*Lmu*Nf*Pi)/Nc + ((25*I)/3*Lmu^2*Nf*Pi)/Nc - ((3*I)*Lmu^3*Nf*Pi)/Nc + (241*z2)/3 - 41*Lmu*z2 + 12*Lmu^2*z2 + 8*Lmu^3*z2 - 6*ly*z2 + 6*Lmu*ly*z2 + 6*Lmu^2*ly*z2 + 3*ly^2*z2 + 6*Lmu*ly^2*z2 + 2*ly^3*z2 + (153*z2)/Nc^2 - (84*Lmu*z2)/Nc^2 + (12*Lmu^2*z2)/Nc^2 + (58*Lmu^3*z2)/Nc^2 + (15*ly*z2)/Nc^2 - (15*Lmu*ly*z2)/Nc^2 - (15*Lmu^2*ly*z2)/Nc^2 - (15*ly^2*z2)/(2*Nc^2) - (15*Lmu*ly^2*z2)/Nc^2 - (5*ly^3*z2)/Nc^2 - (112*Nf*z2)/(3*Nc) + (20*Lmu*Nf*z2)/Nc - (6*Lmu^2*Nf*z2)/Nc + (68*I)/3*Pi*z2 - (13*I)*Lmu*Pi*z2 + (21*I)/2*Lmu^2*Pi*z2 - (2*I)*ly*Pi*z2 - (8*I)*Lmu*ly*Pi*z2 - (7*I)/2*ly^2*Pi*z2 + ((54*I)*Pi*z2)/Nc^2 - ((33*I)/2*Lmu*Pi*z2)/Nc^2 + ((21*I)/2*Lmu^2*Pi*z2)/Nc^2 + ((5*I)*ly*Pi*z2)/Nc^2 + ((20*I)*Lmu*ly*Pi*z2)/Nc^2 + ((35*I)/4*ly^2*Pi*z2)/Nc^2 - ((35*I)/3*Nf*Pi*z2)/Nc + ((7*I)*Lmu*Nf*Pi*z2)/Nc - 30*z2^2 + 12*Lmu*z2^2 - 6*ly*z2^2 - (51*z2^2)/Nc^2 + (24*Lmu*z2^2)/Nc^2 + (15*ly*z2^2)/Nc^2 + (18*Nf*z2^2)/Nc - (249*I)/20*Pi*z2^2 + ((51*I)/20*Pi*z2^2)/Nc^2 + (17*I)/3*Pi*z3 + (16*I)*Lmu*Pi*z3 + (34*I)/3*ly*Pi*z3 + ((37*I)/2*Pi*z3)/Nc^2 - ((19*I)*Lmu*Pi*z3)/Nc^2 - ((85*I)/3*ly*Pi*z3)/Nc^2 - ((14*I)/3*Nf*Pi*z3)/Nc - (84*z2*z3)/Nc^2, ((64*I)*Pi)/Nc^3 - ((32*I)*Lmu*Pi)/Nc^3 + ((8*I)*Lmu^2*Pi)/Nc^3 - (I*Lmu^3*Pi)/Nc^3 + (I/6*Lmu^4*Pi)/Nc^3 - ((6*I)*ly*Pi)/Nc^3 + ((3*I)*Lmu*ly*Pi)/Nc^3 - (I*Lmu^2*ly*Pi)/Nc^3 + ((2*I)/3*Lmu^3*ly*Pi)/Nc^3 + ((2*I)*ly^2*Pi)/Nc^3 - ((3*I)/2*Lmu*ly^2*Pi)/Nc^3 + (I/2*Lmu^2*ly^2*Pi)/Nc^3 - ((2*I)/3*ly^3*Pi)/Nc^3 - (I/12*ly^4*Pi)/Nc^3 + ((3560*I)/81*Pi)/Nc - ((592*I)/27*Lmu*Pi)/Nc + ((317*I)/9*Lmu^2*Pi)/Nc - ((21*I)/2*Lmu^3*Pi)/Nc - (I/12*Lmu^4*Pi)/Nc - ((9*I)*ly*Pi)/Nc + ((9*I)/2*Lmu*ly*Pi)/Nc - ((3*I)/2*Lmu^2*ly*Pi)/Nc - ((13*I)/3*Lmu^3*ly*Pi)/Nc + ((3*I)*ly^2*Pi)/Nc - ((9*I)/4*Lmu*ly^2*Pi)/Nc + ((3*I)/4*Lmu^2*ly^2*Pi)/Nc - (I*ly^3*Pi)/Nc - (I/8*ly^4*Pi)/Nc + (484*I)/81*Nc*Pi - (80*I)/27*Lmu*Nc*Pi + (281*I)/18*Lmu^2*Nc*Pi - (5*I)*Lmu^3*Nc*Pi - I/12*Lmu^4*Nc*Pi + (6*I)*ly*Nc*Pi - (3*I)*Lmu*ly*Nc*Pi + I*Lmu^2*ly*Nc*Pi + (14*I)/3*Lmu^3*ly*Nc*Pi - (2*I)*ly^2*Nc*Pi + (3*I)/2*Lmu*ly^2*Nc*Pi - I/2*Lmu^2*ly^2*Nc*Pi + (2*I)/3*ly^3*Nc*Pi + I/12*ly^4*Nc*Pi - (328*I)/81*Nf*Pi + (56*I)/27*Lmu*Nf*Pi - (25*I)/9*Lmu^2*Nf*Pi + I*Lmu^3*Nf*Pi - ((656*I)/81*Nf*Pi)/Nc^2 + ((112*I)/27*Lmu*Nf*Pi)/Nc^2 - ((50*I)/9*Lmu^2*Nf*Pi)/Nc^2 + ((2*I)*Lmu^3*Nf*Pi)/Nc^2 - (138*z2)/Nc^3 + (72*Lmu*z2)/Nc^3 - (12*Lmu^2*z2)/Nc^3 - (28*Lmu^3*z2)/Nc^3 - (6*ly*z2)/Nc^3 + (6*Lmu*ly*z2)/Nc^3 + (6*Lmu^2*ly*z2)/Nc^3 + (3*ly^2*z2)/Nc^3 + (6*Lmu*ly^2*z2)/Nc^3 + (2*ly^3*z2)/Nc^3 - (293*z2)/(9*Nc) + (70*Lmu*z2)/(3*Nc) - (4*Lmu^2*z2)/Nc - (30*Lmu^3*z2)/Nc - (9*ly*z2)/Nc + (9*Lmu*ly*z2)/Nc + (9*Lmu^2*ly*z2)/Nc + (9*ly^2*z2)/(2*Nc) + (9*Lmu*ly^2*z2)/Nc + (3*ly^3*z2)/Nc - (565*Nc*z2)/9 + (89*Lmu*Nc*z2)/3 - 8*Lmu^2*Nc*z2 - 8*Lmu^3*Nc*z2 + 6*ly*Nc*z2 - 6*Lmu*ly*Nc*z2 - 6*Lmu^2*ly*Nc*z2 - 3*ly^2*Nc*z2 - 6*Lmu*ly^2*Nc*z2 - 2*ly^3*Nc*z2 + (112*Nf*z2)/9 - (20*Lmu*Nf*z2)/3 + 2*Lmu^2*Nf*z2 + (224*Nf*z2)/(9*Nc^2) - (40*Lmu*Nf*z2)/(3*Nc^2) + (4*Lmu^2*Nf*z2)/Nc^2 - ((44*I)*Pi*z2)/Nc^3 + ((15*I)*Lmu*Pi*z2)/Nc^3 - ((7*I)*Lmu^2*Pi*z2)/Nc^3 - ((2*I)*ly*Pi*z2)/Nc^3 - ((8*I)*Lmu*ly*Pi*z2)/Nc^3 - ((7*I)/2*ly^2*Pi*z2)/Nc^3 - ((154*I)/9*Pi*z2)/Nc + ((37*I)/6*Lmu*Pi*z2)/Nc - ((21*I)/2*Lmu^2*Pi*z2)/Nc - ((3*I)*ly*Pi*z2)/Nc - ((12*I)*Lmu*ly*Pi*z2)/Nc - ((21*I)/4*ly^2*Pi*z2)/Nc - (140*I)/9*Nc*Pi*z2 + (25*I)/3*Lmu*Nc*Pi*z2 - (7*I)/2*Lmu^2*Nc*Pi*z2 + (2*I)*ly*Nc*Pi*z2 + (8*I)*Lmu*ly*Nc*Pi*z2 + (7*I)/2*ly^2*Nc*Pi*z2 + (35*I)/9*Nf*Pi*z2 - (7*I)/3*Lmu*Nf*Pi*z2 + ((70*I)/9*Nf*Pi*z2)/Nc^2 - ((14*I)/3*Lmu*Nf*Pi*z2)/Nc^2 + (42*z2^2)/Nc^3 - (24*Lmu*z2^2)/Nc^3 - (6*ly*z2^2)/Nc^3 + (21*z2^2)/Nc - (9*ly*z2^2)/Nc + 18*Nc*z2^2 - 12*Lmu*Nc*z2^2 + 6*ly*Nc*z2^2 - 6*Nf*z2^2 - (12*Nf*z2^2)/Nc^2 + ((19*I)/10*Pi*z2^2)/Nc^3 + (I/4*Pi*z2^2)/Nc + (31*I)/4*Nc*Pi*z2^2 - ((13*I)*Pi*z3)/Nc^3 + ((34*I)/3*Lmu*Pi*z3)/Nc^3 + ((34*I)/3*ly*Pi*z3)/Nc^3 - ((155*I)/18*Pi*z3)/Nc - ((5*I)/3*Lmu*Pi*z3)/Nc + ((17*I)*ly*Pi*z3)/Nc - (23*I)/9*Nc*Pi*z3 - (20*I)/3*Lmu*Nc*Pi*z3 - (34*I)/3*ly*Nc*Pi*z3 + (14*I)/9*Nf*Pi*z3 + ((28*I)/9*Nf*Pi*z3)/Nc^2 + (56*z2*z3)/Nc^3 + (28*z2*z3)/Nc}, {484/27 - (80*Lmu)/9 + (281*Lmu^2)/6 - 15*Lmu^3 - Lmu^4/4 + 6*ly - 3*Lmu*ly + Lmu^2*ly - (2*Lmu^3*ly)/3 - 2*ly^2 + (3*Lmu*ly^2)/2 - (Lmu^2*ly^2)/2 + (2*ly^3)/3 + ly^4/12 + 96/Nc^2 - (48*Lmu)/Nc^2 + (12*Lmu^2)/Nc^2 - (3*Lmu^3)/(2*Nc^2) + Lmu^4/(4*Nc^2) - (15*ly)/Nc^2 + (15*Lmu*ly)/(2*Nc^2) - (5*Lmu^2*ly)/(2*Nc^2) + (5*Lmu^3*ly)/(3*Nc^2) + (5*ly^2)/Nc^2 - (15*Lmu*ly^2)/(4*Nc^2) + (5*Lmu^2*ly^2)/(4*Nc^2) - (5*ly^3)/(3*Nc^2) - (5*ly^4)/(24*Nc^2) - (328*Nf)/(27*Nc) + (56*Lmu*Nf)/(9*Nc) - (25*Lmu^2*Nf)/(3*Nc) + (3*Lmu^3*Nf)/Nc + (1529*I)/54*Pi - (319*I)/18*Lmu*Pi + (293*I)/6*Lmu^2*Pi - (38*I)/3*Lmu^3*Pi - I/4*Lmu^4*Pi + (3*I)*Lmu*ly*Pi + I*Lmu^2*ly*Pi - (2*I)/3*Lmu^3*ly*Pi - I/2*ly^2*Pi + I/2*Lmu*ly^2*Pi - I/2*Lmu^2*ly^2*Pi + I/12*ly^4*Pi + ((129*I)*Pi)/Nc^2 - ((57*I)*Lmu*Pi)/Nc^2 + ((14*I)*Lmu^2*Pi)/Nc^2 + ((103*I)/6*Lmu^3*Pi)/Nc^2 + (I/4*Lmu^4*Pi)/Nc^2 - ((15*I)/2*Lmu*ly*Pi)/Nc^2 - ((5*I)/2*Lmu^2*ly*Pi)/Nc^2 + ((5*I)/3*Lmu^3*ly*Pi)/Nc^2 + ((5*I)/4*ly^2*Pi)/Nc^2 - ((5*I)/4*Lmu*ly^2*Pi)/Nc^2 + ((5*I)/4*Lmu^2*ly^2*Pi)/Nc^2 - ((5*I)/24*ly^4*Pi)/Nc^2 - ((496*I)/27*Nf*Pi)/Nc + ((86*I)/9*Lmu*Nf*Pi)/Nc - ((28*I)/3*Lmu^2*Nf*Pi)/Nc + ((3*I)*Lmu^3*Nf*Pi)/Nc - 97*z2 + 36*Lmu*z2 - (45*Lmu^2*z2)/2 - 8*Lmu^3*z2 + 26*ly*z2 + 14*Lmu*ly*z2 - 6*Lmu^2*ly*z2 + (13*ly^2*z2)/2 - 6*Lmu*ly^2*z2 - 2*ly^3*z2 - (312*z2)/Nc^2 + (471*Lmu*z2)/(2*Nc^2) - (135*Lmu^2*z2)/(2*Nc^2) - (58*Lmu^3*z2)/Nc^2 - (65*ly*z2)/Nc^2 - (35*Lmu*ly*z2)/Nc^2 + (15*Lmu^2*ly*z2)/Nc^2 - (65*ly^2*z2)/(4*Nc^2) + (15*Lmu*ly^2*z2)/Nc^2 + (5*ly^3*z2)/Nc^2 + (49*Nf*z2)/Nc - (27*Lmu*Nf*z2)/Nc + (6*Lmu^2*Nf*z2)/Nc - (56*I)/3*Pi*z2 + (16*I)*Lmu*Pi*z2 - (21*I)/2*Lmu^2*Pi*z2 - (4*I)*ly*Pi*z2 + (8*I)*Lmu*ly*Pi*z2 + (7*I)/2*ly^2*Pi*z2 - ((130*I)*Pi*z2)/Nc^2 + ((141*I)/2*Lmu*Pi*z2)/Nc^2 - ((21*I)/2*Lmu^2*Pi*z2)/Nc^2 + ((10*I)*ly*Pi*z2)/Nc^2 - ((20*I)*Lmu*ly*Pi*z2)/Nc^2 - ((35*I)/4*ly^2*Pi*z2)/Nc^2 + ((44*I)/3*Nf*Pi*z2)/Nc - ((7*I)*Lmu*Nf*Pi*z2)/Nc + (1089*z2^2)/20 - 12*Lmu*z2^2 + 6*ly*z2^2 + (3069*z2^2)/(20*Nc^2) - (24*Lmu*z2^2)/Nc^2 - (15*ly*z2^2)/Nc^2 - (18*Nf*z2^2)/Nc + (249*I)/20*Pi*z2^2 - ((51*I)/20*Pi*z2^2)/Nc^2 - (17*z3)/3 - 16*Lmu*z3 - (34*ly*z3)/3 - (37*z3)/(2*Nc^2) + (19*Lmu*z3)/Nc^2 + (85*ly*z3)/(3*Nc^2) + (14*Nf*z3)/(3*Nc) - (25*I)/3*Pi*z3 - (16*I)*Lmu*Pi*z3 - (34*I)/3*ly*Pi*z3 - ((365*I)/6*Pi*z3)/Nc^2 + ((19*I)*Lmu*Pi*z3)/Nc^2 + ((85*I)/3*ly*Pi*z3)/Nc^2 + ((14*I)/3*Nf*Pi*z3)/Nc + (84*z2*z3)/Nc^2, -64/Nc^3 + (32*Lmu)/Nc^3 - (8*Lmu^2)/Nc^3 + Lmu^3/Nc^3 - Lmu^4/(6*Nc^3) + (6*ly)/Nc^3 - (3*Lmu*ly)/Nc^3 + (Lmu^2*ly)/Nc^3 - (2*Lmu^3*ly)/(3*Nc^3) - (2*ly^2)/Nc^3 + (3*Lmu*ly^2)/(2*Nc^3) - (Lmu^2*ly^2)/(2*Nc^3) + (2*ly^3)/(3*Nc^3) + ly^4/(12*Nc^3) - 3560/(81*Nc) + (592*Lmu)/(27*Nc) - (317*Lmu^2)/(9*Nc) + (21*Lmu^3)/(2*Nc) + Lmu^4/(12*Nc) + (9*ly)/Nc - (9*Lmu*ly)/(2*Nc) + (3*Lmu^2*ly)/(2*Nc) + (13*Lmu^3*ly)/(3*Nc) - (3*ly^2)/Nc + (9*Lmu*ly^2)/(4*Nc) - (3*Lmu^2*ly^2)/(4*Nc) + ly^3/Nc + ly^4/(8*Nc) - (484*Nc)/81 + (80*Lmu*Nc)/27 - (281*Lmu^2*Nc)/18 + 5*Lmu^3*Nc + (Lmu^4*Nc)/12 - 6*ly*Nc + 3*Lmu*ly*Nc - Lmu^2*ly*Nc - (14*Lmu^3*ly*Nc)/3 + 2*ly^2*Nc - (3*Lmu*ly^2*Nc)/2 + (Lmu^2*ly^2*Nc)/2 - (2*ly^3*Nc)/3 - (ly^4*Nc)/12 + (328*Nf)/81 - (56*Lmu*Nf)/27 + (25*Lmu^2*Nf)/9 - Lmu^3*Nf + (656*Nf)/(81*Nc^2) - (112*Lmu*Nf)/(27*Nc^2) + (50*Lmu^2*Nf)/(9*Nc^2) - (2*Lmu^3*Nf)/Nc^2 - ((90*I)*Pi)/Nc^3 + ((42*I)*Lmu*Pi)/Nc^3 - ((10*I)*Lmu^2*Pi)/Nc^3 - ((25*I)/3*Lmu^3*Pi)/Nc^3 - (I/6*Lmu^4*Pi)/Nc^3 + ((3*I)*Lmu*ly*Pi)/Nc^3 + (I*Lmu^2*ly*Pi)/Nc^3 - ((2*I)/3*Lmu^3*ly*Pi)/Nc^3 - (I/2*ly^2*Pi)/Nc^3 + (I/2*Lmu*ly^2*Pi)/Nc^3 - (I/2*Lmu^2*ly^2*Pi)/Nc^3 + (I/12*ly^4*Pi)/Nc^3 - ((4364*I)/81*Pi)/Nc + ((616*I)/27*Lmu*Pi)/Nc - ((323*I)/9*Lmu^2*Pi)/Nc - ((7*I)/2*Lmu^3*Pi)/Nc + (I/12*Lmu^4*Pi)/Nc + ((9*I)/2*Lmu*ly*Pi)/Nc + ((3*I)/2*Lmu^2*ly*Pi)/Nc + ((13*I)/3*Lmu^3*ly*Pi)/Nc - ((3*I)/4*ly^2*Pi)/Nc + ((3*I)/4*Lmu*ly^2*Pi)/Nc - ((3*I)/4*Lmu^2*ly^2*Pi)/Nc + (I/8*ly^4*Pi)/Nc - (2177*I)/162*Nc*Pi + (535*I)/54*Lmu*Nc*Pi - (305*I)/18*Lmu^2*Nc*Pi + (22*I)/3*Lmu^3*Nc*Pi + I/12*Lmu^4*Nc*Pi - (3*I)*Lmu*ly*Nc*Pi - I*Lmu^2*ly*Nc*Pi - (14*I)/3*Lmu^3*ly*Nc*Pi + I/2*ly^2*Nc*Pi - I/2*Lmu*ly^2*Nc*Pi + I/2*Lmu^2*ly^2*Nc*Pi - I/12*ly^4*Nc*Pi + (496*I)/81*Nf*Pi - (86*I)/27*Lmu*Nf*Pi + (28*I)/9*Lmu^2*Nf*Pi - I*Lmu^3*Nf*Pi + ((992*I)/81*Nf*Pi)/Nc^2 - ((172*I)/27*Lmu*Nf*Pi)/Nc^2 + ((56*I)/9*Lmu^2*Nf*Pi)/Nc^2 - ((2*I)*Lmu^3*Nf*Pi)/Nc^2 + (224*z2)/Nc^3 - (141*Lmu*z2)/Nc^3 + (37*Lmu^2*z2)/Nc^3 + (28*Lmu^3*z2)/Nc^3 + (26*ly*z2)/Nc^3 + (14*Lmu*ly*z2)/Nc^3 - (6*Lmu^2*ly*z2)/Nc^3 + (13*ly^2*z2)/(2*Nc^3) - (6*Lmu*ly^2*z2)/Nc^3 - (2*ly^3*z2)/Nc^3 + (410*z2)/(3*Nc) - (269*Lmu*z2)/(2*Nc) + (107*Lmu^2*z2)/(2*Nc) + (30*Lmu^3*z2)/Nc + (39*ly*z2)/Nc + (21*Lmu*ly*z2)/Nc - (9*Lmu^2*ly*z2)/Nc + (39*ly^2*z2)/(4*Nc) - (9*Lmu*ly^2*z2)/Nc - (3*ly^3*z2)/Nc + (145*Nc*z2)/3 + 4*Lmu*Nc*z2 - (Lmu^2*Nc*z2)/2 + 8*Lmu^3*Nc*z2 - 26*ly*Nc*z2 - 14*Lmu*ly*Nc*z2 + 6*Lmu^2*ly*Nc*z2 - (13*ly^2*Nc*z2)/2 + 6*Lmu*ly^2*Nc*z2 + 2*ly^3*Nc*z2 - (49*Nf*z2)/3 + 9*Lmu*Nf*z2 - 2*Lmu^2*Nf*z2 - (98*Nf*z2)/(3*Nc^2) + (18*Lmu*Nf*z2)/Nc^2 - (4*Lmu^2*Nf*z2)/Nc^2 + ((78*I)*Pi*z2)/Nc^3 - ((39*I)*Lmu*Pi*z2)/Nc^3 + ((7*I)*Lmu^2*Pi*z2)/Nc^3 - ((4*I)*ly*Pi*z2)/Nc^3 + ((8*I)*Lmu*ly*Pi*z2)/Nc^3 + ((7*I)/2*ly^2*Pi*z2)/Nc^3 + ((658*I)/9*Pi*z2)/Nc - ((301*I)/6*Lmu*Pi*z2)/Nc + ((21*I)/2*Lmu^2*Pi*z2)/Nc - ((6*I)*ly*Pi*z2)/Nc + ((12*I)*Lmu*ly*Pi*z2)/Nc + ((21*I)/4*ly^2*Pi*z2)/Nc - (22*I)/9*Nc*Pi*z2 + (8*I)/3*Lmu*Nc*Pi*z2 + (7*I)/2*Lmu^2*Nc*Pi*z2 + (4*I)*ly*Nc*Pi*z2 - (8*I)*Lmu*ly*Nc*Pi*z2 - (7*I)/2*ly^2*Nc*Pi*z2 - (44*I)/9*Nf*Pi*z2 + (7*I)/3*Lmu*Nf*Pi*z2 - ((88*I)/9*Nf*Pi*z2)/Nc^2 + ((14*I)/3*Lmu*Nf*Pi*z2)/Nc^2 - (859*z2^2)/(10*Nc^3) + (24*Lmu*z2^2)/Nc^3 + (6*ly*z2^2)/Nc^3 - (481*z2^2)/(4*Nc) + (9*ly*z2^2)/Nc - (7*Nc*z2^2)/4 + 12*Lmu*Nc*z2^2 - 6*ly*Nc*z2^2 + 6*Nf*z2^2 + (12*Nf*z2^2)/Nc^2 - ((19*I)/10*Pi*z2^2)/Nc^3 - (I/4*Pi*z2^2)/Nc - (31*I)/4*Nc*Pi*z2^2 + (13*z3)/Nc^3 - (34*Lmu*z3)/(3*Nc^3) - (34*ly*z3)/(3*Nc^3) + (155*z3)/(18*Nc) + (5*Lmu*z3)/(3*Nc) - (17*ly*z3)/Nc + (23*Nc*z3)/9 + (20*Lmu*Nc*z3)/3 + (34*ly*Nc*z3)/3 - (14*Nf*z3)/9 - (28*Nf*z3)/(9*Nc^2) + ((101*I)/3*Pi*z3)/Nc^3 - ((34*I)/3*Lmu*Pi*z3)/Nc^3 - ((34*I)/3*ly*Pi*z3)/Nc^3 + ((713*I)/18*Pi*z3)/Nc + ((5*I)/3*Lmu*Pi*z3)/Nc - ((17*I)*ly*Pi*z3)/Nc - (37*I)/9*Nc*Pi*z3 + (20*I)/3*Lmu*Nc*Pi*z3 + (34*I)/3*ly*Nc*Pi*z3 - (14*I)/9*Nf*Pi*z3 - ((28*I)/9*Nf*Pi*z3)/Nc^2 - (56*z2*z3)/Nc^3 - (28*z2*z3)/Nc}}}]
proc 2: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{((3*I)*Pi)/Nc, -I*Pi - ((2*I)*Pi)/Nc^2}, {-3/Nc + ((3*I)*Pi)/Nc, 1 + 2/Nc^2 - I*Pi - ((2*I)*Pi)/Nc^2}}, {{((-3*I)*Lmu*Pi)/Nc, I*Lmu*Pi + ((2*I)*Lmu*Pi)/Nc^2}, {(3*Lmu)/Nc - ((3*I)*Lmu*Pi)/Nc, -Lmu - (2*Lmu)/Nc^2 + I*Lmu*Pi + ((2*I)*Lmu*Pi)/Nc^2}}, {{((3*I)/2*Lmu^2*Pi)/Nc, (-1/2*I)*Lmu^2*Pi - (I*Lmu^2*Pi)/Nc^2}, {(-3*Lmu^2)/(2*Nc) + ((3*I)/2*Lmu^2*Pi)/Nc, Lmu^2/2 + Lmu^2/Nc^2 - I/2*Lmu^2*Pi - (I*Lmu^2*Pi)/Nc^2}}, {{((-1/2*I)*Lmu^3*Pi)/Nc, I/6*Lmu^3*Pi + (I/3*Lmu^3*Pi)/Nc^2}, {Lmu^3/(2*Nc) - (I/2*Lmu^3*Pi)/Nc, -1/6*Lmu^3 - Lmu^3/(3*Nc^2) + I/6*Lmu^3*Pi + (I/3*Lmu^3*Pi)/Nc^2}}, {{(I/8*Lmu^4*Pi)/Nc, (-1/24*I)*Lmu^4*Pi - (I/12*Lmu^4*Pi)/Nc^2}, {-1/8*Lmu^4/Nc + (I/8*Lmu^4*Pi)/Nc, Lmu^4/24 + Lmu^4/(12*Nc^2) - I/24*Lmu^4*Pi - (I/12*Lmu^4*Pi)/Nc^2}}}]
proc 2: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{(-6*I)*Pi + ((6*I)*Pi)/Nc^2, ((-4*I)*Pi)/Nc^3 + ((2*I)*Pi)/Nc + (2*I)*Nc*Pi}, {6 - 6/Nc^2 - (6*I)*Pi + ((6*I)*Pi)/Nc^2, 4/Nc^3 - 2/Nc - 2*Nc - ((4*I)*Pi)/Nc^3 + ((2*I)*Pi)/Nc + (2*I)*Nc*Pi}}, {{(13*I)*Pi + (6*I)*Lmu*Pi + (4*I)*ly*Pi + ((9*I)*Pi)/Nc^2 - ((6*I)*Lmu*Pi)/Nc^2 - ((10*I)*ly*Pi)/Nc^2 - ((4*I)*Nf*Pi)/Nc + 6*z2 + (12*z2)/Nc^2, ((-6*I)*Pi)/Nc^3 + ((4*I)*Lmu*Pi)/Nc^3 + ((4*I)*ly*Pi)/Nc^3 - ((35*I)/3*Pi)/Nc - ((2*I)*Lmu*Pi)/Nc + ((2*I)*ly*Pi)/Nc - (13*I)/3*Nc*Pi - (2*I)*Lmu*Nc*Pi + (4*I)/3*Nf*Pi + ((8*I)/3*Nf*Pi)/Nc^2 - (12*z2)/Nc - 6*Nc*z2}, {-13 - 6*Lmu - 4*ly - 9/Nc^2 + (6*Lmu)/Nc^2 + (10*ly)/Nc^2 + (4*Nf)/Nc + (13*I)*Pi + (6*I)*Lmu*Pi + (4*I)*ly*Pi + ((9*I)*Pi)/Nc^2 - ((6*I)*Lmu*Pi)/Nc^2 - ((10*I)*ly*Pi)/Nc^2 - ((4*I)*Nf*Pi)/Nc + 6*z2 + (12*z2)/Nc^2, 6/Nc^3 - (4*Lmu)/Nc^3 - (4*ly)/Nc^3 + 35/(3*Nc) + (2*Lmu)/Nc - (2*ly)/Nc + (13*Nc)/3 + 2*Lmu*Nc - (4*Nf)/3 - (8*Nf)/(3*Nc^2) - ((6*I)*Pi)/Nc^3 + ((4*I)*Lmu*Pi)/Nc^3 + ((4*I)*ly*Pi)/Nc^3 - ((35*I)/3*Pi)/Nc - ((2*I)*Lmu*Pi)/Nc + ((2*I)*ly*Pi)/Nc - (13*I)/3*Nc*Pi - (2*I)*Lmu*Nc*Pi + (4*I)/3*Nf*Pi + ((8*I)/3*Nf*Pi)/Nc^2 - (12*z2)/Nc - 6*Nc*z2}}, {{(80*I)/3*Pi - (24*I)*Lmu*Pi - (3*I)*Lmu^2*Pi + (2*I)*ly*Pi - (4*I)*Lmu*ly*Pi - I*ly^2*Pi + ((24*I)*Pi)/Nc^2 - ((9*I)*Lmu*Pi)/Nc^2 + ((3*I)*Lmu^2*Pi)/Nc^2 - ((5*I)*ly*Pi)/Nc^2 + ((10*I)*Lmu*ly*Pi)/Nc^2 + ((5*I)/2*ly^2*Pi)/Nc^2 - ((20*I)/3*Nf*Pi)/Nc + ((6*I)*Lmu*Nf*Pi)/Nc + (36*Lmu*z2)/Nc^2 + (9*I)*Pi*z2 + ((12*I)*Pi*z2)/Nc^2, ((-16*I)*Pi)/Nc^3 + ((6*I)*Lmu*Pi)/Nc^3 - ((2*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*ly*Pi)/Nc^3 - ((4*I)*Lmu*ly*Pi)/Nc^3 - (I*ly^2*Pi)/Nc^3 - ((232*I)/9*Pi)/Nc + ((19*I)*Lmu*Pi)/Nc + (I*Lmu^2*Pi)/Nc + ((3*I)*ly*Pi)/Nc + ((2*I)*Lmu*ly*Pi)/Nc - ((3*I)/2*ly^2*Pi)/Nc - (80*I)/9*Nc*Pi + (8*I)*Lmu*Nc*Pi + I*Lmu^2*Nc*Pi - (2*I)*ly*Nc*Pi - (4*I)*Lmu*ly*Nc*Pi + I*ly^2*Nc*Pi + (20*I)/9*Nf*Pi - (2*I)*Lmu*Nf*Pi + ((40*I)/9*Nf*Pi)/Nc^2 - ((4*I)*Lmu*Nf*Pi)/Nc^2 - (24*Lmu*z2)/Nc^3 - (36*Lmu*z2)/Nc + 24*Lmu*Nc*z2 - ((4*I)*Pi*z2)/Nc^3 - ((18*I)*Pi*z2)/Nc + I*Nc*Pi*z2}, {-80/3 + 24*Lmu + 3*Lmu^2 - 2*ly + 4*Lmu*ly + ly^2 - 24/Nc^2 + (9*Lmu)/Nc^2 - (3*Lmu^2)/Nc^2 + (5*ly)/Nc^2 - (10*Lmu*ly)/Nc^2 - (5*ly^2)/(2*Nc^2) + (20*Nf)/(3*Nc) - (6*Lmu*Nf)/Nc + (92*I)/3*Pi - (22*I)*Lmu*Pi - (3*I)*Lmu^2*Pi + (2*I)*ly*Pi - (4*I)*Lmu*ly*Pi - I*ly^2*Pi + ((28*I)*Pi)/Nc^2 + ((7*I)*Lmu*Pi)/Nc^2 + ((3*I)*Lmu^2*Pi)/Nc^2 - ((5*I)*ly*Pi)/Nc^2 + ((10*I)*Lmu*ly*Pi)/Nc^2 + ((5*I)/2*ly^2*Pi)/Nc^2 - ((26*I)/3*Nf*Pi)/Nc + ((6*I)*Lmu*Nf*Pi)/Nc + 3*z2 + (48*z2)/Nc^2 + (36*Lmu*z2)/Nc^2 + (9*I)*Pi*z2 + ((12*I)*Pi*z2)/Nc^2, 16/Nc^3 - (6*Lmu)/Nc^3 + (2*Lmu^2)/Nc^3 - (2*ly)/Nc^3 + (4*Lmu*ly)/Nc^3 + ly^2/Nc^3 + 232/(9*Nc) - (19*Lmu)/Nc - Lmu^2/Nc - (3*ly)/Nc - (2*Lmu*ly)/Nc + (3*ly^2)/(2*Nc) + (80*Nc)/9 - 8*Lmu*Nc - Lmu^2*Nc + 2*ly*Nc + 4*Lmu*ly*Nc - ly^2*Nc - (20*Nf)/9 + 2*Lmu*Nf - (40*Nf)/(9*Nc^2) + (4*Lmu*Nf)/Nc^2 - ((20*I)*Pi)/Nc^3 - ((2*I)*Lmu*Pi)/Nc^3 - ((2*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*ly*Pi)/Nc^3 - ((4*I)*Lmu*ly*Pi)/Nc^3 - (I*ly^2*Pi)/Nc^3 - ((244*I)/9*Pi)/Nc + ((7*I)*Lmu*Pi)/Nc + (I*Lmu^2*Pi)/Nc + ((3*I)*ly*Pi)/Nc + ((2*I)*Lmu*ly*Pi)/Nc - ((3*I)/2*ly^2*Pi)/Nc - (104*I)/9*Nc*Pi + (10*I)*Lmu*Nc*Pi + I*Lmu^2*Nc*Pi - (2*I)*ly*Nc*Pi - (4*I)*Lmu*ly*Nc*Pi + I*ly^2*Nc*Pi + (26*I)/9*Nf*Pi - (2*I)*Lmu*Nf*Pi + ((52*I)/9*Nf*Pi)/Nc^2 - ((4*I)*Lmu*Nf*Pi)/Nc^2 - (20*z2)/Nc^3 - (24*Lmu*z2)/Nc^3 - (42*z2)/Nc - (36*Lmu*z2)/Nc + 11*Nc*z2 + 24*Lmu*Nc*z2 - ((4*I)*Pi*z2)/Nc^3 - ((18*I)*Pi*z2)/Nc + I*Nc*Pi*z2}}, {{(80*I)/9*Pi - (49*I)*Lmu*Pi + (23*I)*Lmu^2*Pi + I*Lmu^3*Pi + (3*I)*ly*Pi - (2*I)*Lmu*ly*Pi + (2*I)*Lmu^2*ly*Pi - (3*I)/2*ly^2*Pi + I*Lmu*ly^2*Pi + ((48*I)*Pi)/Nc^2 - ((24*I)*Lmu*Pi)/Nc^2 + ((9*I)/2*Lmu^2*Pi)/Nc^2 - (I*Lmu^3*Pi)/Nc^2 - ((15*I)/2*ly*Pi)/Nc^2 + ((5*I)*Lmu*ly*Pi)/Nc^2 - ((5*I)*Lmu^2*ly*Pi)/Nc^2 + ((15*I)/4*ly^2*Pi)/Nc^2 - ((5*I)/2*Lmu*ly^2*Pi)/Nc^2 - ((56*I)/9*Nf*Pi)/Nc + ((10*I)*Lmu*Nf*Pi)/Nc - ((5*I)*Lmu^2*Nf*Pi)/Nc - 3*z2 - 6*Lmu^2*z2 - (15*z2)/Nc^2 - (66*Lmu^2*z2)/Nc^2 - (4*I)*Pi*z2 - (3*I)*Lmu*Pi*z2 - (8*I)*ly*Pi*z2 + ((3*I)*Pi*z2)/Nc^2 - ((12*I)*Lmu*Pi*z2)/Nc^2 + ((20*I)*ly*Pi*z2)/Nc^2 + (I*Nf*Pi*z2)/Nc - 18*z2^2 - (90*z2^2)/Nc^2 + (16*I)*Pi*z3 - ((19*I)*Pi*z3)/Nc^2, ((-32*I)*Pi)/Nc^3 + ((16*I)*Lmu*Pi)/Nc^3 - ((3*I)*Lmu^2*Pi)/Nc^3 + ((2*I)/3*Lmu^3*Pi)/Nc^3 + ((3*I)*ly*Pi)/Nc^3 - ((2*I)*Lmu*ly*Pi)/Nc^3 + ((2*I)*Lmu^2*ly*Pi)/Nc^3 - ((3*I)/2*ly^2*Pi)/Nc^3 + (I*Lmu*ly^2*Pi)/Nc^3 - ((592*I)/27*Pi)/Nc + ((122*I)/3*Lmu*Pi)/Nc - ((101*I)/6*Lmu^2*Pi)/Nc - (I/3*Lmu^3*Pi)/Nc + ((9*I)/2*ly*Pi)/Nc - ((3*I)*Lmu*ly*Pi)/Nc - ((5*I)*Lmu^2*ly*Pi)/Nc - ((9*I)/4*ly^2*Pi)/Nc + ((3*I)/2*Lmu*ly^2*Pi)/Nc - (80*I)/27*Nc*Pi + (49*I)/3*Lmu*Nc*Pi - (23*I)/3*Lmu^2*Nc*Pi - I/3*Lmu^3*Nc*Pi - (3*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (6*I)*Lmu^2*ly*Nc*Pi + (3*I)/2*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi + (56*I)/27*Nf*Pi - (10*I)/3*Lmu*Nf*Pi + (5*I)/3*Lmu^2*Nf*Pi + ((112*I)/27*Nf*Pi)/Nc^2 - ((20*I)/3*Lmu*Nf*Pi)/Nc^2 + ((10*I)/3*Lmu^2*Nf*Pi)/Nc^2 + (6*z2)/Nc^3 + (36*Lmu^2*z2)/Nc^3 + (15*z2)/Nc + (66*Lmu^2*z2)/Nc - 3*Nc*z2 - 30*Lmu^2*Nc*z2 + ((4*I)*Lmu*Pi*z2)/Nc^3 - ((8*I)*ly*Pi*z2)/Nc^3 - ((7*I)/3*Pi*z2)/Nc + ((14*I)*Lmu*Pi*z2)/Nc - ((12*I)*ly*Pi*z2)/Nc + (10*I)/3*Nc*Pi*z2 - (3*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - I/3*Nf*Pi*z2 - ((2*I)/3*Nf*Pi*z2)/Nc^2 + (36*z2^2)/Nc^3 + (90*z2^2)/Nc - 18*Nc*z2^2 + ((34*I)/3*Pi*z3)/Nc^3 - ((5*I)/3*Pi*z3)/Nc - (20*I)/3*Nc*Pi*z3}, {-80/9 + 49*Lmu - 23*Lmu^2 - Lmu^3 - 3*ly + 2*Lmu*ly - 2*Lmu^2*ly + (3*ly^2)/2 - Lmu*ly^2 - 48/Nc^2 + (24*Lmu)/Nc^2 - (9*Lmu^2)/(2*Nc^2) + Lmu^3/Nc^2 + (15*ly)/(2*Nc^2) - (5*Lmu*ly)/Nc^2 + (5*Lmu^2*ly)/Nc^2 - (15*ly^2)/(4*Nc^2) + (5*Lmu*ly^2)/(2*Nc^2) + (56*Nf)/(9*Nc) - (10*Lmu*Nf)/Nc + (5*Lmu^2*Nf)/Nc + (319*I)/18*Pi - (53*I)*Lmu*Pi + (20*I)*Lmu^2*Pi + I*Lmu^3*Pi - (3*I)*ly*Pi - (2*I)*Lmu*ly*Pi + (2*I)*Lmu^2*ly*Pi - I/2*ly^2*Pi + I*Lmu*ly^2*Pi + ((57*I)*Pi)/Nc^2 - ((28*I)*Lmu*Pi)/Nc^2 - ((39*I)/2*Lmu^2*Pi)/Nc^2 - (I*Lmu^3*Pi)/Nc^2 + ((15*I)/2*ly*Pi)/Nc^2 + ((5*I)*Lmu*ly*Pi)/Nc^2 - ((5*I)*Lmu^2*ly*Pi)/Nc^2 + ((5*I)/4*ly^2*Pi)/Nc^2 - ((5*I)/2*Lmu*ly^2*Pi)/Nc^2 - ((86*I)/9*Nf*Pi)/Nc + ((12*I)*Lmu*Nf*Pi)/Nc - ((5*I)*Lmu^2*Nf*Pi)/Nc + 13*z2 - 9*Lmu*z2 - 6*Lmu^2*z2 + 8*ly*z2 + (42*z2)/Nc^2 - (48*Lmu*z2)/Nc^2 - (66*Lmu^2*z2)/Nc^2 - (20*ly*z2)/Nc^2 - (Nf*z2)/Nc + (5*I)*Pi*z2 - (3*I)*Lmu*Pi*z2 - (8*I)*ly*Pi*z2 - ((12*I)*Lmu*Pi*z2)/Nc^2 + ((20*I)*ly*Pi*z2)/Nc^2 + (I*Nf*Pi*z2)/Nc - 18*z2^2 - (90*z2^2)/Nc^2 - 16*z3 + (19*z3)/Nc^2 + (16*I)*Pi*z3 - ((19*I)*Pi*z3)/Nc^2, 32/Nc^3 - (16*Lmu)/Nc^3 + (3*Lmu^2)/Nc^3 - (2*Lmu^3)/(3*Nc^3) - (3*ly)/Nc^3 + (2*Lmu*ly)/Nc^3 - (2*Lmu^2*ly)/Nc^3 + (3*ly^2)/(2*Nc^3) - (Lmu*ly^2)/Nc^3 + 592/(27*Nc) - (122*Lmu)/(3*Nc) + (101*Lmu^2)/(6*Nc) + Lmu^3/(3*Nc) - (9*ly)/(2*Nc) + (3*Lmu*ly)/Nc + (5*Lmu^2*ly)/Nc + (9*ly^2)/(4*Nc) - (3*Lmu*ly^2)/(2*Nc) + (80*Nc)/27 - (49*Lmu*Nc)/3 + (23*Lmu^2*Nc)/3 + (Lmu^3*Nc)/3 + 3*ly*Nc - 2*Lmu*ly*Nc - 6*Lmu^2*ly*Nc - (3*ly^2*Nc)/2 + Lmu*ly^2*Nc - (56*Nf)/27 + (10*Lmu*Nf)/3 - (5*Lmu^2*Nf)/3 - (112*Nf)/(27*Nc^2) + (20*Lmu*Nf)/(3*Nc^2) - (10*Lmu^2*Nf)/(3*Nc^2) - ((42*I)*Pi)/Nc^3 + ((20*I)*Lmu*Pi)/Nc^3 + ((9*I)*Lmu^2*Pi)/Nc^3 + ((2*I)/3*Lmu^3*Pi)/Nc^3 - ((3*I)*ly*Pi)/Nc^3 - ((2*I)*Lmu*ly*Pi)/Nc^3 + ((2*I)*Lmu^2*ly*Pi)/Nc^3 - (I/2*ly^2*Pi)/Nc^3 + (I*Lmu*ly^2*Pi)/Nc^3 - ((616*I)/27*Pi)/Nc + ((42*I)*Lmu*Pi)/Nc + ((7*I)/6*Lmu^2*Pi)/Nc - (I/3*Lmu^3*Pi)/Nc - ((9*I)/2*ly*Pi)/Nc - ((3*I)*Lmu*ly*Pi)/Nc - ((5*I)*Lmu^2*ly*Pi)/Nc - ((3*I)/4*ly^2*Pi)/Nc + ((3*I)/2*Lmu*ly^2*Pi)/Nc - (535*I)/54*Nc*Pi + (19*I)*Lmu*Nc*Pi - (32*I)/3*Lmu^2*Nc*Pi - I/3*Lmu^3*Nc*Pi + (3*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (6*I)*Lmu^2*ly*Nc*Pi + I/2*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi + (86*I)/27*Nf*Pi - (4*I)*Lmu*Nf*Pi + (5*I)/3*Lmu^2*Nf*Pi + ((172*I)/27*Nf*Pi)/Nc^2 - ((8*I)*Lmu*Nf*Pi)/Nc^2 + ((10*I)/3*Lmu^2*Nf*Pi)/Nc^2 - (18*z2)/Nc^3 + (20*Lmu*z2)/Nc^3 + (36*Lmu^2*z2)/Nc^3 + (8*ly*z2)/Nc^3 - (128*z2)/(3*Nc) + (46*Lmu*z2)/Nc + (66*Lmu^2*z2)/Nc + (12*ly*z2)/Nc + (17*Nc*z2)/3 - 9*Lmu*Nc*z2 - 30*Lmu^2*Nc*z2 - 8*ly*Nc*z2 + (Nf*z2)/3 + (2*Nf*z2)/(3*Nc^2) + ((2*I)*Pi*z2)/Nc^3 + ((4*I)*Lmu*Pi*z2)/Nc^3 - ((8*I)*ly*Pi*z2)/Nc^3 - ((22*I)/3*Pi*z2)/Nc + ((14*I)*Lmu*Pi*z2)/Nc - ((12*I)*ly*Pi*z2)/Nc + I/3*Nc*Pi*z2 - (3*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - I/3*Nf*Pi*z2 - ((2*I)/3*Nf*Pi*z2)/Nc^2 + (36*z2^2)/Nc^3 + (90*z2^2)/Nc - 18*Nc*z2^2 - (34*z3)/(3*Nc^3) + (5*z3)/(3*Nc) + (20*Nc*z3)/3 + ((34*I)/3*Pi*z3)/Nc^3 - ((5*I)/3*Pi*z3)/Nc - (20*I)/3*Nc*Pi*z3}}, {{(484*I)/27*Pi - (80*I)/9*Lmu*Pi + (281*I)/6*Lmu^2*Pi - (15*I)*Lmu^3*Pi - I/4*Lmu^4*Pi + (6*I)*ly*Pi - (3*I)*Lmu*ly*Pi + I*Lmu^2*ly*Pi - (2*I)/3*Lmu^3*ly*Pi - (2*I)*ly^2*Pi + (3*I)/2*Lmu*ly^2*Pi - I/2*Lmu^2*ly^2*Pi + (2*I)/3*ly^3*Pi + I/12*ly^4*Pi + ((96*I)*Pi)/Nc^2 - ((48*I)*Lmu*Pi)/Nc^2 + ((12*I)*Lmu^2*Pi)/Nc^2 - ((3*I)/2*Lmu^3*Pi)/Nc^2 + (I/4*Lmu^4*Pi)/Nc^2 - ((15*I)*ly*Pi)/Nc^2 + ((15*I)/2*Lmu*ly*Pi)/Nc^2 - ((5*I)/2*Lmu^2*ly*Pi)/Nc^2 + ((5*I)/3*Lmu^3*ly*Pi)/Nc^2 + ((5*I)*ly^2*Pi)/Nc^2 - ((15*I)/4*Lmu*ly^2*Pi)/Nc^2 + ((5*I)/4*Lmu^2*ly^2*Pi)/Nc^2 - ((5*I)/3*ly^3*Pi)/Nc^2 - ((5*I)/24*ly^4*Pi)/Nc^2 - ((328*I)/27*Nf*Pi)/Nc + ((56*I)/9*Lmu*Nf*Pi)/Nc - ((25*I)/3*Lmu^2*Nf*Pi)/Nc + ((3*I)*Lmu^3*Nf*Pi)/Nc - 9*z2 + 3*Lmu*z2 + 6*Lmu^3*z2 - (45*z2)/Nc^2 + (15*Lmu*z2)/Nc^2 + (54*Lmu^3*z2)/Nc^2 - (20*I)/3*Pi*z2 + (4*I)*Lmu*Pi*z2 - (9*I)/2*Lmu^2*Pi*z2 + (2*I)*ly*Pi*z2 + (8*I)*Lmu*ly*Pi*z2 + (7*I)/2*ly^2*Pi*z2 - ((12*I)*Pi*z2)/Nc^2 - ((3*I)*Lmu*Pi*z2)/Nc^2 + ((6*I)*Lmu^2*Pi*z2)/Nc^2 - ((5*I)*ly*Pi*z2)/Nc^2 - ((20*I)*Lmu*ly*Pi*z2)/Nc^2 - ((35*I)/4*ly^2*Pi*z2)/Nc^2 + ((5*I)/3*Nf*Pi*z2)/Nc - (I*Lmu*Nf*Pi*z2)/Nc + 18*Lmu*z2^2 + (90*Lmu*z2^2)/Nc^2 + (9*I)/20*Pi*z2^2 - ((711*I)/20*Pi*z2^2)/Nc^2 - (17*I)/3*Pi*z3 - (16*I)*Lmu*Pi*z3 - (34*I)/3*ly*Pi*z3 - ((37*I)/2*Pi*z3)/Nc^2 + ((19*I)*Lmu*Pi*z3)/Nc^2 + ((85*I)/3*ly*Pi*z3)/Nc^2 + ((14*I)/3*Nf*Pi*z3)/Nc - 28*z2*z3 - (140*z2*z3)/Nc^2, ((-64*I)*Pi)/Nc^3 + ((32*I)*Lmu*Pi)/Nc^3 - ((8*I)*Lmu^2*Pi)/Nc^3 + (I*Lmu^3*Pi)/Nc^3 - (I/6*Lmu^4*Pi)/Nc^3 + ((6*I)*ly*Pi)/Nc^3 - ((3*I)*Lmu*ly*Pi)/Nc^3 + (I*Lmu^2*ly*Pi)/Nc^3 - ((2*I)/3*Lmu^3*ly*Pi)/Nc^3 - ((2*I)*ly^2*Pi)/Nc^3 + ((3*I)/2*Lmu*ly^2*Pi)/Nc^3 - (I/2*Lmu^2*ly^2*Pi)/Nc^3 + ((2*I)/3*ly^3*Pi)/Nc^3 + (I/12*ly^4*Pi)/Nc^3 - ((3560*I)/81*Pi)/Nc + ((592*I)/27*Lmu*Pi)/Nc - ((317*I)/9*Lmu^2*Pi)/Nc + ((21*I)/2*Lmu^3*Pi)/Nc + (I/12*Lmu^4*Pi)/Nc + ((9*I)*ly*Pi)/Nc - ((9*I)/2*Lmu*ly*Pi)/Nc + ((3*I)/2*Lmu^2*ly*Pi)/Nc + ((13*I)/3*Lmu^3*ly*Pi)/Nc - ((3*I)*ly^2*Pi)/Nc + ((9*I)/4*Lmu*ly^2*Pi)/Nc - ((3*I)/4*Lmu^2*ly^2*Pi)/Nc + (I*ly^3*Pi)/Nc + (I/8*ly^4*Pi)/Nc - (484*I)/81*Nc*Pi + (80*I)/27*Lmu*Nc*Pi - (281*I)/18*Lmu^2*Nc*Pi + (5*I)*Lmu^3*Nc*Pi + I/12*Lmu^4*Nc*Pi - (6*I)*ly*Nc*Pi + (3*I)*Lmu*ly*Nc*Pi - I*Lmu^2*ly*Nc*Pi - (14*I)/3*Lmu^3*ly*Nc*Pi + (2*I)*ly^2*Nc*Pi - (3*I)/2*Lmu*ly^2*Nc*Pi + I/2*Lmu^2*ly^2*Nc*Pi - (2*I)/3*ly^3*Nc*Pi - I/12*ly^4*Nc*Pi + (328*I)/81*Nf*Pi - (56*I)/27*Lmu*Nf*Pi + (25*I)/9*Lmu^2*Nf*Pi - I*Lmu^3*Nf*Pi + ((656*I)/81*Nf*Pi)/Nc^2 - ((112*I)/27*Lmu*Nf*Pi)/Nc^2 + ((50*I)/9*Lmu^2*Nf*Pi)/Nc^2 - ((2*I)*Lmu^3*Nf*Pi)/Nc^2 + (18*z2)/Nc^3 - (6*Lmu*z2)/Nc^3 - (28*Lmu^3*z2)/Nc^3 + (45*z2)/Nc - (15*Lmu*z2)/Nc - (54*Lmu^3*z2)/Nc - 9*Nc*z2 + 3*Lmu*Nc*z2 + 22*Lmu^3*Nc*z2 + ((8*I)*Pi*z2)/Nc^3 - ((2*I)*Lmu^2*Pi*z2)/Nc^3 + ((2*I)*ly*Pi*z2)/Nc^3 + ((8*I)*Lmu*ly*Pi*z2)/Nc^3 + ((7*I)/2*ly^2*Pi*z2)/Nc^3 + ((76*I)/9*Pi*z2)/Nc + ((7*I)/3*Lmu*Pi*z2)/Nc - ((3*I)*Lmu^2*Pi*z2)/Nc + ((3*I)*ly*Pi*z2)/Nc + ((12*I)*Lmu*ly*Pi*z2)/Nc + ((21*I)/4*ly^2*Pi*z2)/Nc + (20*I)/9*Nc*Pi*z2 - (10*I)/3*Lmu*Nc*Pi*z2 + (7*I)/2*Lmu^2*Nc*Pi*z2 - (2*I)*ly*Nc*Pi*z2 - (8*I)*Lmu*ly*Nc*Pi*z2 - (7*I)/2*ly^2*Nc*Pi*z2 - (5*I)/9*Nf*Pi*z2 + I/3*Lmu*Nf*Pi*z2 - ((10*I)/9*Nf*Pi*z2)/Nc^2 + ((2*I)/3*Lmu*Nf*Pi*z2)/Nc^2 - (36*Lmu*z2^2)/Nc^3 - (90*Lmu*z2^2)/Nc + 18*Lmu*Nc*z2^2 + ((161*I)/10*Pi*z2^2)/Nc^3 + ((107*I)/4*Pi*z2^2)/Nc - (31*I)/4*Nc*Pi*z2^2 + ((13*I)*Pi*z3)/Nc^3 - ((34*I)/3*Lmu*Pi*z3)/Nc^3 - ((34*I)/3*ly*Pi*z3)/Nc^3 + ((155*I)/18*Pi*z3)/Nc + ((5*I)/3*Lmu*Pi*z3)/Nc - ((17*I)*ly*Pi*z3)/Nc + (23*I)/9*Nc*Pi*z3 + (20*I)/3*Lmu*Nc*Pi*z3 + (34*I)/3*ly*Nc*Pi*z3 - (14*I)/9*Nf*Pi*z3 - ((28*I)/9*Nf*Pi*z3)/Nc^2 + (56*z2*z3)/Nc^3 + (140*z2*z3)/Nc - 28*Nc*z2*z3}, {-484/27 + (80*Lmu)/9 - (281*Lmu^2)/6 + 15*Lmu^3 + Lmu^4/4 - 6*ly + 3*Lmu*ly - Lmu^2*ly + (2*Lmu^3*ly)/3 + 2*ly^2 - (3*Lmu*ly^2)/2 + (Lmu^2*ly^2)/2 - (2*ly^3)/3 - ly^4/12 - 96/Nc^2 + (48*Lmu)/Nc^2 - (12*Lmu^2)/Nc^2 + (3*Lmu^3)/(2*Nc^2) - Lmu^4/(4*Nc^2) + (15*ly)/Nc^2 - (15*Lmu*ly)/(2*Nc^2) + (5*Lmu^2*ly)/(2*Nc^2) - (5*Lmu^3*ly)/(3*Nc^2) - (5*ly^2)/Nc^2 + (15*Lmu*ly^2)/(4*Nc^2) - (5*Lmu^2*ly^2)/(4*Nc^2) + (5*ly^3)/(3*Nc^2) + (5*ly^4)/(24*Nc^2) + (328*Nf)/(27*Nc) - (56*Lmu*Nf)/(9*Nc) + (25*Lmu^2*Nf)/(3*Nc) - (3*Lmu^3*Nf)/Nc + (1529*I)/54*Pi - (319*I)/18*Lmu*Pi + (293*I)/6*Lmu^2*Pi - (38*I)/3*Lmu^3*Pi - I/4*Lmu^4*Pi + (3*I)*Lmu*ly*Pi + I*Lmu^2*ly*Pi - (2*I)/3*Lmu^3*ly*Pi - I/2*ly^2*Pi + I/2*Lmu*ly^2*Pi - I/2*Lmu^2*ly^2*Pi + I/12*ly^4*Pi + ((129*I)*Pi)/Nc^2 - ((57*I)*Lmu*Pi)/Nc^2 + ((14*I)*Lmu^2*Pi)/Nc^2 + ((103*I)/6*Lmu^3*Pi)/Nc^2 + (I/4*Lmu^4*Pi)/Nc^2 - ((15*I)/2*Lmu*ly*Pi)/Nc^2 - ((5*I)/2*Lmu^2*ly*Pi)/Nc^2 + ((5*I)/3*Lmu^3*ly*Pi)/Nc^2 + ((5*I)/4*ly^2*Pi)/Nc^2 - ((5*I)/4*Lmu*ly^2*Pi)/Nc^2 + ((5*I)/4*Lmu^2*ly^2*Pi)/Nc^2 - ((5*I)/24*ly^4*Pi)/Nc^2 - ((496*I)/27*Nf*Pi)/Nc + ((86*I)/9*Lmu*Nf*Pi)/Nc - ((28*I)/3*Lmu^2*Nf*Pi)/Nc + ((3*I)*Lmu^3*Nf*Pi)/Nc + (20*z2)/3 - 13*Lmu*z2 + (21*Lmu^2*z2)/2 + 6*Lmu^3*z2 - 2*ly*z2 - 8*Lmu*ly*z2 - (7*ly^2*z2)/2 + (12*z2)/Nc^2 - (42*Lmu*z2)/Nc^2 + (24*Lmu^2*z2)/Nc^2 + (54*Lmu^3*z2)/Nc^2 + (5*ly*z2)/Nc^2 + (20*Lmu*ly*z2)/Nc^2 + (35*ly^2*z2)/(4*Nc^2) - (5*Nf*z2)/(3*Nc) + (Lmu*Nf*z2)/Nc - (35*I)/3*Pi*z2 - (5*I)*Lmu*Pi*z2 - (9*I)/2*Lmu^2*Pi*z2 - (4*I)*ly*Pi*z2 + (8*I)*Lmu*ly*Pi*z2 + (7*I)/2*ly^2*Pi*z2 + ((77*I)/2*Pi*z2)/Nc^2 + ((6*I)*Lmu^2*Pi*z2)/Nc^2 + ((10*I)*ly*Pi*z2)/Nc^2 - ((20*I)*Lmu*ly*Pi*z2)/Nc^2 - ((35*I)/4*ly^2*Pi*z2)/Nc^2 + ((8*I)/3*Nf*Pi*z2)/Nc - (I*Lmu*Nf*Pi*z2)/Nc - (369*z2^2)/20 + 18*Lmu*z2^2 - (1089*z2^2)/(20*Nc^2) + (90*Lmu*z2^2)/Nc^2 + (9*I)/20*Pi*z2^2 - ((711*I)/20*Pi*z2^2)/Nc^2 + (17*z3)/3 + 16*Lmu*z3 + (34*ly*z3)/3 + (37*z3)/(2*Nc^2) - (19*Lmu*z3)/Nc^2 - (85*ly*z3)/(3*Nc^2) - (14*Nf*z3)/(3*Nc) - (25*I)/3*Pi*z3 - (16*I)*Lmu*Pi*z3 - (34*I)/3*ly*Pi*z3 - ((365*I)/6*Pi*z3)/Nc^2 + ((19*I)*Lmu*Pi*z3)/Nc^2 + ((85*I)/3*ly*Pi*z3)/Nc^2 + ((14*I)/3*Nf*Pi*z3)/Nc - 28*z2*z3 - (140*z2*z3)/Nc^2, 64/Nc^3 - (32*Lmu)/Nc^3 + (8*Lmu^2)/Nc^3 - Lmu^3/Nc^3 + Lmu^4/(6*Nc^3) - (6*ly)/Nc^3 + (3*Lmu*ly)/Nc^3 - (Lmu^2*ly)/Nc^3 + (2*Lmu^3*ly)/(3*Nc^3) + (2*ly^2)/Nc^3 - (3*Lmu*ly^2)/(2*Nc^3) + (Lmu^2*ly^2)/(2*Nc^3) - (2*ly^3)/(3*Nc^3) - ly^4/(12*Nc^3) + 3560/(81*Nc) - (592*Lmu)/(27*Nc) + (317*Lmu^2)/(9*Nc) - (21*Lmu^3)/(2*Nc) - Lmu^4/(12*Nc) - (9*ly)/Nc + (9*Lmu*ly)/(2*Nc) - (3*Lmu^2*ly)/(2*Nc) - (13*Lmu^3*ly)/(3*Nc) + (3*ly^2)/Nc - (9*Lmu*ly^2)/(4*Nc) + (3*Lmu^2*ly^2)/(4*Nc) - ly^3/Nc - ly^4/(8*Nc) + (484*Nc)/81 - (80*Lmu*Nc)/27 + (281*Lmu^2*Nc)/18 - 5*Lmu^3*Nc - (Lmu^4*Nc)/12 + 6*ly*Nc - 3*Lmu*ly*Nc + Lmu^2*ly*Nc + (14*Lmu^3*ly*Nc)/3 - 2*ly^2*Nc + (3*Lmu*ly^2*Nc)/2 - (Lmu^2*ly^2*Nc)/2 + (2*ly^3*Nc)/3 + (ly^4*Nc)/12 - (328*Nf)/81 + (56*Lmu*Nf)/27 - (25*Lmu^2*Nf)/9 + Lmu^3*Nf - (656*Nf)/(81*Nc^2) + (112*Lmu*Nf)/(27*Nc^2) - (50*Lmu^2*Nf)/(9*Nc^2) + (2*Lmu^3*Nf)/Nc^2 - ((90*I)*Pi)/Nc^3 + ((42*I)*Lmu*Pi)/Nc^3 - ((10*I)*Lmu^2*Pi)/Nc^3 - ((25*I)/3*Lmu^3*Pi)/Nc^3 - (I/6*Lmu^4*Pi)/Nc^3 + ((3*I)*Lmu*ly*Pi)/Nc^3 + (I*Lmu^2*ly*Pi)/Nc^3 - ((2*I)/3*Lmu^3*ly*Pi)/Nc^3 - (I/2*ly^2*Pi)/Nc^3 + (I/2*Lmu*ly^2*Pi)/Nc^3 - (I/2*Lmu^2*ly^2*Pi)/Nc^3 + (I/12*ly^4*Pi)/Nc^3 - ((4364*I)/81*Pi)/Nc + ((616*I)/27*Lmu*Pi)/Nc - ((323*I)/9*Lmu^2*Pi)/Nc - ((7*I)/2*Lmu^3*Pi)/Nc + (I/12*Lmu^4*Pi)/Nc + ((9*I)/2*Lmu*ly*Pi)/Nc + ((3*I)/2*Lmu^2*ly*Pi)/Nc + ((13*I)/3*Lmu^3*ly*Pi)/Nc - ((3*I)/4*ly^2*Pi)/Nc + ((3*I)/4*Lmu*ly^2*Pi)/Nc - ((3*I)/4*Lmu^2*ly^2*Pi)/Nc + (I/8*ly^4*Pi)/Nc - (2177*I)/162*Nc*Pi + (535*I)/54*Lmu*Nc*Pi - (305*I)/18*Lmu^2*Nc*Pi + (22*I)/3*Lmu^3*Nc*Pi + I/12*Lmu^4*Nc*Pi - (3*I)*Lmu*ly*Nc*Pi - I*Lmu^2*ly*Nc*Pi - (14*I)/3*Lmu^3*ly*Nc*Pi + I/2*ly^2*Nc*Pi - I/2*Lmu*ly^2*Nc*Pi + I/2*Lmu^2*ly^2*Nc*Pi - I/12*ly^4*Nc*Pi + (496*I)/81*Nf*Pi - (86*I)/27*Lmu*Nf*Pi + (28*I)/9*Lmu^2*Nf*Pi - I*Lmu^3*Nf*Pi + ((992*I)/81*Nf*Pi)/Nc^2 - ((172*I)/27*Lmu*Nf*Pi)/Nc^2 + ((56*I)/9*Lmu^2*Nf*Pi)/Nc^2 - ((2*I)*Lmu^3*Nf*Pi)/Nc^2 - (8*z2)/Nc^3 + (18*Lmu*z2)/Nc^3 - (10*Lmu^2*z2)/Nc^3 - (28*Lmu^3*z2)/Nc^3 - (2*ly*z2)/Nc^3 - (8*Lmu*ly*z2)/Nc^3 - (7*ly^2*z2)/(2*Nc^3) - (76*z2)/(9*Nc) + (128*Lmu*z2)/(3*Nc) - (27*Lmu^2*z2)/Nc - (54*Lmu^3*z2)/Nc - (3*ly*z2)/Nc - (12*Lmu*ly*z2)/Nc - (21*ly^2*z2)/(4*Nc) - (20*Nc*z2)/9 - (17*Lmu*Nc*z2)/3 + (5*Lmu^2*Nc*z2)/2 + 22*Lmu^3*Nc*z2 + 2*ly*Nc*z2 + 8*Lmu*ly*Nc*z2 + (7*ly^2*Nc*z2)/2 + (5*Nf*z2)/9 - (Lmu*Nf*z2)/3 + (10*Nf*z2)/(9*Nc^2) - (2*Lmu*Nf*z2)/(3*Nc^2) - ((11*I)*Pi*z2)/Nc^3 - ((2*I)*Lmu*Pi*z2)/Nc^3 - ((2*I)*Lmu^2*Pi*z2)/Nc^3 - ((4*I)*ly*Pi*z2)/Nc^3 + ((8*I)*Lmu*ly*Pi*z2)/Nc^3 + ((7*I)/2*ly^2*Pi*z2)/Nc^3 - ((619*I)/18*Pi*z2)/Nc + ((22*I)/3*Lmu*Pi*z2)/Nc - ((3*I)*Lmu^2*Pi*z2)/Nc - ((6*I)*ly*Pi*z2)/Nc + ((12*I)*Lmu*ly*Pi*z2)/Nc + ((21*I)/4*ly^2*Pi*z2)/Nc + (167*I)/9*Nc*Pi*z2 - I/3*Lmu*Nc*Pi*z2 + (7*I)/2*Lmu^2*Nc*Pi*z2 + (4*I)*ly*Nc*Pi*z2 - (8*I)*Lmu*ly*Nc*Pi*z2 - (7*I)/2*ly^2*Nc*Pi*z2 - (8*I)/9*Nf*Pi*z2 + I/3*Lmu*Nf*Pi*z2 - ((16*I)/9*Nf*Pi*z2)/Nc^2 + ((2*I)/3*Lmu*Nf*Pi*z2)/Nc^2 + (199*z2^2)/(10*Nc^3) - (36*Lmu*z2^2)/Nc^3 + (253*z2^2)/(4*Nc) - (90*Lmu*z2^2)/Nc - (41*Nc*z2^2)/4 + 18*Lmu*Nc*z2^2 + ((161*I)/10*Pi*z2^2)/Nc^3 + ((107*I)/4*Pi*z2^2)/Nc - (31*I)/4*Nc*Pi*z2^2 - (13*z3)/Nc^3 + (34*Lmu*z3)/(3*Nc^3) + (34*ly*z3)/(3*Nc^3) - (155*z3)/(18*Nc) - (5*Lmu*z3)/(3*Nc) + (17*ly*z3)/Nc - (23*Nc*z3)/9 - (20*Lmu*Nc*z3)/3 - (34*ly*Nc*z3)/3 + (14*Nf*z3)/9 + (28*Nf*z3)/(9*Nc^2) + ((101*I)/3*Pi*z3)/Nc^3 - ((34*I)/3*Lmu*Pi*z3)/Nc^3 - ((34*I)/3*ly*Pi*z3)/Nc^3 + ((713*I)/18*Pi*z3)/Nc + ((5*I)/3*Lmu*Pi*z3)/Nc - ((17*I)*ly*Pi*z3)/Nc - (37*I)/9*Nc*Pi*z3 + (20*I)/3*Lmu*Nc*Pi*z3 + (34*I)/3*ly*Nc*Pi*z3 - (14*I)/9*Nf*Pi*z3 - ((28*I)/9*Nf*Pi*z3)/Nc^2 + (56*z2*z3)/Nc^3 + (140*z2*z3)/Nc - 28*Nc*z2*z3}}}]
comparison with shared expansions.m: 32 entries, 0 differences
L=2 finite remainder (shared data): InputForm[{{-15, 48, -41}, 0}]
L=2 eps^0 of renormalized amplitude: InputForm[{{-15, 48, -36}, 0}]
L=2 infrared subtraction contribution (ren - fin): InputForm[{{0, 0, 5}, 0}]
   piece [I1]_{-2} R1_2: InputForm[{{0, 0, 5}, 0}]
   piece [I1]_{-1} R1_1: InputForm[{{0, 0, 0}, 0}]
L=3 finite remainder (shared data): InputForm[{{12, -58, 84, -451/12}, 0}]
L=3 eps^0 of renormalized amplitude: InputForm[{{12, -23, -167/6, 895/12}, 0}]
L=3 infrared subtraction contribution (ren - fin): InputForm[{{0, 35, -671/6, 673/6}, 0}]
   piece [I2 Hren1]_0: InputForm[{{0, 0, 1/6, 5/6}, 0}]
   piece [I1 Hren2]_0: InputForm[{{0, 35, -112, 334/3}, 0}]
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): InputForm[(11*(27 - 6*Nc^2 + 23*Nc^4))/(36*Nc^2) - (4*(6 + 5*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - (3*(3 + 2*Nc^2)*z2)/Nc^2]
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): InputForm[-1/864*((-1 + Nc)*(1 + Nc)*(-4032 + 3605*Nc^2 + 5025*Nc^4))/Nc^3 + ((-1 + Nc)*(1 + Nc)*(-185 + 1021*Nc^2)*Nf)/(432*Nc^2) - (19*(-1 + Nc)*(1 + Nc)*Nf^2)/(108*Nc) + ((-895 + 2017*Nc^2 - 245*Nc^4 + 275*Nc^6)*z2)/(96*Nc^3)]
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): InputForm[(-45 + 85*Nc^2 + 202*Nc^4)/(18*Nc^2) - ((5 + 39*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - ((41 + 14*Nc^2 + 5*Nc^4)*z2)/(4*Nc^2)]
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): InputForm[((-1 + Nc)*(1 + Nc)*(-9 + 531*Nc^2 + 1535*Nc^4))/(216*Nc^3) - ((-1 + Nc)*(1 + Nc)*(63 + 311*Nc^2)*Nf)/(108*Nc^2) + (17*(-1 + Nc)*(1 + Nc)*Nf^2)/(54*Nc) - ((-451 - 663*Nc^2 - 105*Nc^4 + 67*Nc^6)*z2)/(96*Nc^3)]


==> anc/numbers/deposit/R5/amp_check/data_split_1.log <==
#### Coulomb-phase switch cph = 1 (1: as in 2108.00055; 0: (ls - lt) Trc dropped from Gamma0 and Gamma1)
inverse-power check done
proc 1: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
proc 1: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
proc 2: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
proc 2: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): InputForm[{{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}]
comparison with shared expansions.m: 32 entries, 0 differences
L=2 finite remainder (shared data): InputForm[{{-15, 48, -41}, 0}]
L=2 eps^0 of renormalized amplitude: InputForm[{{-30, 96, -72}, 0}]
L=2 infrared subtraction contribution (ren - fin): InputForm[{{-15, 48, -31}, 0}]
   piece [I1]_{-2} R1_2: InputForm[{{0, 0, 5}, 0}]
   piece [I1]_{-1} R1_1: InputForm[{{-15, 48, -36}, 0}]
L=3 finite remainder (shared data): InputForm[{{12, -58, 84, -451/12}, 0}]
L=3 eps^0 of renormalized amplitude: InputForm[{{231/4, -213, 1171/6, 271/12}, 0}]
L=3 infrared subtraction contribution (ren - fin): InputForm[{{183/4, -155, 667/6, 361/6}, 0}]
   piece [I2 Hren1]_0: InputForm[{{-29/4, 23, -77/6, -43/6}, 0}]
   piece [I1 Hren2]_0: InputForm[{{53, -178, 124, 202/3}, 0}]
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): InputForm[(11*(27 - 6*Nc^2 + 23*Nc^4))/(36*Nc^2) - (4*(6 + 5*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - (6*(3 + 2*Nc^2)*z2)/Nc^2]
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): InputForm[-1/864*((-1 + Nc)*(1 + Nc)*(-4032 + 3605*Nc^2 + 5025*Nc^4))/Nc^3 + ((-1 + Nc)*(1 + Nc)*(-185 + 1021*Nc^2)*Nf)/(432*Nc^2) - (19*(-1 + Nc)*(1 + Nc)*Nf^2)/(108*Nc) + ((-271 + 5497*Nc^2 + 43*Nc^4 + 275*Nc^6)*z2)/(96*Nc^3)]
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): InputForm[(-45 + 85*Nc^2 + 202*Nc^4)/(18*Nc^2) - ((5 + 39*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - ((41 + 14*Nc^2 + 5*Nc^4)*z2)/(4*Nc^2)]
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): InputForm[((-1 + Nc)*(1 + Nc)*(-9 + 531*Nc^2 + 1535*Nc^4))/(216*Nc^3) - ((-1 + Nc)*(1 + Nc)*(63 + 311*Nc^2)*Nf)/(108*Nc^2) + (17*(-1 + Nc)*(1 + Nc)*Nf^2)/(54*Nc) - ((-451 - 663*Nc^2 - 105*Nc^4 + 67*Nc^6)*z2)/(96*Nc^3)]


==> anc/numbers/deposit/R5/amp_check/data_split_cph0.m <==
<|2 -> <|"fin" -> {{-15, 48, -41}, 0}, "ren" -> {{-15, 48, -36}, 0}, 
   "ren-fin" -> {{0, 0, 5}, 0}|>, 
 3 -> <|"fin" -> {{12, -58, 84, -451/12}, 0}, 
   "ren" -> {{12, -23, -167/6, 895/12}, 0}, 
   "ren-fin" -> {{0, 35, -671/6, 673/6}, 0}|>|>


==> anc/numbers/deposit/R5/amp_check/data_split_cph0.out <==
#### Coulomb-phase switch cph = 0 (1: as in 2108.00055; 0: (ls - lt) Trc dropped from Gamma0 and Gamma1)
inverse-power check done
proc 1: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{((-3*I)*Pi)/Nc, I*Pi + ((2*I)*Pi)/Nc^2}, {3/Nc + ((3*I)*Pi)/Nc, -1 - 2/Nc^2 - I*Pi - ((2*I)*Pi)/Nc^2}}, {{((3*I)*Lmu*Pi)/Nc, (-I)*Lmu*Pi - ((2*I)*Lmu*Pi)/Nc^2}, {(-3*Lmu)/Nc - ((3*I)*Lmu*Pi)/Nc, Lmu + (2*Lmu)/Nc^2 + I*Lmu*Pi + ((2*I)*Lmu*Pi)/Nc^2}}, {{(((-3*I)/2)*Lmu^2*Pi)/Nc, (I/2)*Lmu^2*Pi + (I*Lmu^2*Pi)/Nc^2}, {(3*Lmu^2)/(2*Nc) + (((3*I)/2)*Lmu^2*Pi)/Nc, -1/2*Lmu^2 - Lmu^2/Nc^2 - (I/2)*Lmu^2*Pi - (I*Lmu^2*Pi)/Nc^2}}, {{((I/2)*Lmu^3*Pi)/Nc, (-1/6*I)*Lmu^3*Pi - ((I/3)*Lmu^3*Pi)/Nc^2}, {-1/2*Lmu^3/Nc - ((I/2)*Lmu^3*Pi)/Nc, Lmu^3/6 + Lmu^3/(3*Nc^2) + (I/6)*Lmu^3*Pi + ((I/3)*Lmu^3*Pi)/Nc^2}}, {{((-1/8*I)*Lmu^4*Pi)/Nc, (I/24)*Lmu^4*Pi + ((I/12)*Lmu^4*Pi)/Nc^2}, {Lmu^4/(8*Nc) + ((I/8)*Lmu^4*Pi)/Nc, -1/24*Lmu^4 - Lmu^4/(12*Nc^2) - (I/24)*Lmu^4*Pi - ((I/12)*Lmu^4*Pi)/Nc^2}}}
proc 1: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{(6*I)*Pi - ((6*I)*Pi)/Nc^2, ((4*I)*Pi)/Nc^3 - ((2*I)*Pi)/Nc - (2*I)*Nc*Pi}, {-6 + 6/Nc^2 - (6*I)*Pi + ((6*I)*Pi)/Nc^2, -4/Nc^3 + 2/Nc + 2*Nc - ((4*I)*Pi)/Nc^3 + ((2*I)*Pi)/Nc + (2*I)*Nc*Pi}}, {{(-13*I)*Pi - (6*I)*Lmu*Pi - (4*I)*ly*Pi - ((9*I)*Pi)/Nc^2 + ((6*I)*Lmu*Pi)/Nc^2 + ((10*I)*ly*Pi)/Nc^2 + ((4*I)*Nf*Pi)/Nc - 6*z2 - (12*z2)/Nc^2, ((6*I)*Pi)/Nc^3 - ((4*I)*Lmu*Pi)/Nc^3 - ((4*I)*ly*Pi)/Nc^3 + (((35*I)/3)*Pi)/Nc + ((2*I)*Lmu*Pi)/Nc - ((2*I)*ly*Pi)/Nc + ((13*I)/3)*Nc*Pi + (2*I)*Lmu*Nc*Pi - ((4*I)/3)*Nf*Pi - (((8*I)/3)*Nf*Pi)/Nc^2 + (12*z2)/Nc + 6*Nc*z2}, {13 + 6*Lmu + 4*ly + 9/Nc^2 - (6*Lmu)/Nc^2 - (10*ly)/Nc^2 - (4*Nf)/Nc + (13*I)*Pi + (6*I)*Lmu*Pi + (4*I)*ly*Pi + ((9*I)*Pi)/Nc^2 - ((6*I)*Lmu*Pi)/Nc^2 - ((10*I)*ly*Pi)/Nc^2 - ((4*I)*Nf*Pi)/Nc + 6*z2 + (12*z2)/Nc^2, -6/Nc^3 + (4*Lmu)/Nc^3 + (4*ly)/Nc^3 - 35/(3*Nc) - (2*Lmu)/Nc + (2*ly)/Nc - (13*Nc)/3 - 2*Lmu*Nc + (4*Nf)/3 + (8*Nf)/(3*Nc^2) - ((6*I)*Pi)/Nc^3 + ((4*I)*Lmu*Pi)/Nc^3 + ((4*I)*ly*Pi)/Nc^3 - (((35*I)/3)*Pi)/Nc - ((2*I)*Lmu*Pi)/Nc + ((2*I)*ly*Pi)/Nc - ((13*I)/3)*Nc*Pi - (2*I)*Lmu*Nc*Pi + ((4*I)/3)*Nf*Pi + (((8*I)/3)*Nf*Pi)/Nc^2 - (12*z2)/Nc - 6*Nc*z2}}, {{((-80*I)/3)*Pi + (24*I)*Lmu*Pi + (3*I)*Lmu^2*Pi - (2*I)*ly*Pi + (4*I)*Lmu*ly*Pi + I*ly^2*Pi - ((24*I)*Pi)/Nc^2 + ((9*I)*Lmu*Pi)/Nc^2 - ((3*I)*Lmu^2*Pi)/Nc^2 + ((5*I)*ly*Pi)/Nc^2 - ((10*I)*Lmu*ly*Pi)/Nc^2 - (((5*I)/2)*ly^2*Pi)/Nc^2 + (((20*I)/3)*Nf*Pi)/Nc - ((6*I)*Lmu*Nf*Pi)/Nc + 24*z2 + 12*Lmu*z2 + 12*ly*z2 + (24*z2)/Nc^2 + (60*Lmu*z2)/Nc^2 - (30*ly*z2)/Nc^2 - (12*Nf*z2)/Nc + (3*I)*Pi*z2 + ((21*I)*Pi*z2)/Nc^2, ((16*I)*Pi)/Nc^3 - ((6*I)*Lmu*Pi)/Nc^3 + ((2*I)*Lmu^2*Pi)/Nc^3 - ((2*I)*ly*Pi)/Nc^3 + ((4*I)*Lmu*ly*Pi)/Nc^3 + (I*ly^2*Pi)/Nc^3 + (((232*I)/9)*Pi)/Nc - ((19*I)*Lmu*Pi)/Nc - (I*Lmu^2*Pi)/Nc - ((3*I)*ly*Pi)/Nc - ((2*I)*Lmu*ly*Pi)/Nc + (((3*I)/2)*ly^2*Pi)/Nc + ((80*I)/9)*Nc*Pi - (8*I)*Lmu*Nc*Pi - I*Lmu^2*Nc*Pi + (2*I)*ly*Nc*Pi + (4*I)*Lmu*ly*Nc*Pi - I*ly^2*Nc*Pi - ((20*I)/9)*Nf*Pi + (2*I)*Lmu*Nf*Pi - (((40*I)/9)*Nf*Pi)/Nc^2 + ((4*I)*Lmu*Nf*Pi)/Nc^2 - (24*z2)/Nc^3 - (24*Lmu*z2)/Nc^3 + (12*ly*z2)/Nc^3 - (8*z2)/Nc - (36*Lmu*z2)/Nc + (18*ly*z2)/Nc - 16*Nc*z2 - 12*Lmu*Nc*z2 - 12*ly*Nc*z2 + 4*Nf*z2 + (8*Nf*z2)/Nc^2 - ((14*I)*Pi*z2)/Nc^3 - ((9*I)*Pi*z2)/Nc - I*Nc*Pi*z2}, {80/3 - 24*Lmu - 3*Lmu^2 + 2*ly - 4*Lmu*ly - ly^2 + 24/Nc^2 - (9*Lmu)/Nc^2 + (3*Lmu^2)/Nc^2 - (5*ly)/Nc^2 + (10*Lmu*ly)/Nc^2 + (5*ly^2)/(2*Nc^2) - (20*Nf)/(3*Nc) + (6*Lmu*Nf)/Nc + ((92*I)/3)*Pi - (22*I)*Lmu*Pi - (3*I)*Lmu^2*Pi + (2*I)*ly*Pi - (4*I)*Lmu*ly*Pi - I*ly^2*Pi + ((28*I)*Pi)/Nc^2 + ((7*I)*Lmu*Pi)/Nc^2 + ((3*I)*Lmu^2*Pi)/Nc^2 - ((5*I)*ly*Pi)/Nc^2 + ((10*I)*Lmu*ly*Pi)/Nc^2 + (((5*I)/2)*ly^2*Pi)/Nc^2 - (((26*I)/3)*Nf*Pi)/Nc + ((6*I)*Lmu*Nf*Pi)/Nc - 27*z2 - 12*Lmu*z2 - 12*ly*z2 - (135*z2)/Nc^2 - (60*Lmu*z2)/Nc^2 + (30*ly*z2)/Nc^2 + (12*Nf*z2)/Nc - (3*I)*Pi*z2 - ((21*I)*Pi*z2)/Nc^2, -16/Nc^3 + (6*Lmu)/Nc^3 - (2*Lmu^2)/Nc^3 + (2*ly)/Nc^3 - (4*Lmu*ly)/Nc^3 - ly^2/Nc^3 - 232/(9*Nc) + (19*Lmu)/Nc + Lmu^2/Nc + (3*ly)/Nc + (2*Lmu*ly)/Nc - (3*ly^2)/(2*Nc) - (80*Nc)/9 + 8*Lmu*Nc + Lmu^2*Nc - 2*ly*Nc - 4*Lmu*ly*Nc + ly^2*Nc + (20*Nf)/9 - 2*Lmu*Nf + (40*Nf)/(9*Nc^2) - (4*Lmu*Nf)/Nc^2 - ((20*I)*Pi)/Nc^3 - ((2*I)*Lmu*Pi)/Nc^3 - ((2*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*ly*Pi)/Nc^3 - ((4*I)*Lmu*ly*Pi)/Nc^3 - (I*ly^2*Pi)/Nc^3 - (((244*I)/9)*Pi)/Nc + ((7*I)*Lmu*Pi)/Nc + (I*Lmu^2*Pi)/Nc + ((3*I)*ly*Pi)/Nc + ((2*I)*Lmu*ly*Pi)/Nc - (((3*I)/2)*ly^2*Pi)/Nc - ((104*I)/9)*Nc*Pi + (10*I)*Lmu*Nc*Pi + I*Lmu^2*Nc*Pi - (2*I)*ly*Nc*Pi - (4*I)*Lmu*ly*Nc*Pi + I*ly^2*Nc*Pi + ((26*I)/9)*Nf*Pi - (2*I)*Lmu*Nf*Pi + (((52*I)/9)*Nf*Pi)/Nc^2 - ((4*I)*Lmu*Nf*Pi)/Nc^2 + (74*z2)/Nc^3 + (24*Lmu*z2)/Nc^3 - (12*ly*z2)/Nc^3 + (95*z2)/Nc + (36*Lmu*z2)/Nc - (18*ly*z2)/Nc - 7*Nc*z2 + 12*Lmu*Nc*z2 + 12*ly*Nc*z2 - 4*Nf*z2 - (8*Nf*z2)/Nc^2 + ((14*I)*Pi*z2)/Nc^3 + ((9*I)*Pi*z2)/Nc + I*Nc*Pi*z2}}, {{((-80*I)/9)*Pi + (49*I)*Lmu*Pi - (23*I)*Lmu^2*Pi - I*Lmu^3*Pi - (3*I)*ly*Pi + (2*I)*Lmu*ly*Pi - (2*I)*Lmu^2*ly*Pi + ((3*I)/2)*ly^2*Pi - I*Lmu*ly^2*Pi - ((48*I)*Pi)/Nc^2 + ((24*I)*Lmu*Pi)/Nc^2 - (((9*I)/2)*Lmu^2*Pi)/Nc^2 + (I*Lmu^3*Pi)/Nc^2 + (((15*I)/2)*ly*Pi)/Nc^2 - ((5*I)*Lmu*ly*Pi)/Nc^2 + ((5*I)*Lmu^2*ly*Pi)/Nc^2 - (((15*I)/4)*ly^2*Pi)/Nc^2 + (((5*I)/2)*Lmu*ly^2*Pi)/Nc^2 + (((56*I)/9)*Nf*Pi)/Nc - ((10*I)*Lmu*Nf*Pi)/Nc + ((5*I)*Lmu^2*Nf*Pi)/Nc + 41*z2 - 24*Lmu*z2 - 12*Lmu^2*z2 - 6*ly*z2 - 12*Lmu*ly*z2 - 6*ly^2*z2 + (84*z2)/Nc^2 - (24*Lmu*z2)/Nc^2 - (78*Lmu^2*z2)/Nc^2 + (15*ly*z2)/Nc^2 + (30*Lmu*ly*z2)/Nc^2 + (15*ly^2*z2)/Nc^2 - (20*Nf*z2)/Nc + (12*Lmu*Nf*z2)/Nc + (13*I)*Pi*z2 - (9*I)*Lmu*Pi*z2 + (8*I)*ly*Pi*z2 + (((33*I)/2)*Pi*z2)/Nc^2 - ((21*I)*Lmu*Pi*z2)/Nc^2 - ((20*I)*ly*Pi*z2)/Nc^2 - ((7*I)*Nf*Pi*z2)/Nc - 12*z2^2 - (24*z2^2)/Nc^2 - (16*I)*Pi*z3 + ((19*I)*Pi*z3)/Nc^2, ((32*I)*Pi)/Nc^3 - ((16*I)*Lmu*Pi)/Nc^3 + ((3*I)*Lmu^2*Pi)/Nc^3 - (((2*I)/3)*Lmu^3*Pi)/Nc^3 - ((3*I)*ly*Pi)/Nc^3 + ((2*I)*Lmu*ly*Pi)/Nc^3 - ((2*I)*Lmu^2*ly*Pi)/Nc^3 + (((3*I)/2)*ly^2*Pi)/Nc^3 - (I*Lmu*ly^2*Pi)/Nc^3 + (((592*I)/27)*Pi)/Nc - (((122*I)/3)*Lmu*Pi)/Nc + (((101*I)/6)*Lmu^2*Pi)/Nc + ((I/3)*Lmu^3*Pi)/Nc - (((9*I)/2)*ly*Pi)/Nc + ((3*I)*Lmu*ly*Pi)/Nc + ((5*I)*Lmu^2*ly*Pi)/Nc + (((9*I)/4)*ly^2*Pi)/Nc - (((3*I)/2)*Lmu*ly^2*Pi)/Nc + ((80*I)/27)*Nc*Pi - ((49*I)/3)*Lmu*Nc*Pi + ((23*I)/3)*Lmu^2*Nc*Pi + (I/3)*Lmu^3*Nc*Pi + (3*I)*ly*Nc*Pi - (2*I)*Lmu*ly*Nc*Pi - (6*I)*Lmu^2*ly*Nc*Pi - ((3*I)/2)*ly^2*Nc*Pi + I*Lmu*ly^2*Nc*Pi - ((56*I)/27)*Nf*Pi + ((10*I)/3)*Lmu*Nf*Pi - ((5*I)/3)*Lmu^2*Nf*Pi - (((112*I)/27)*Nf*Pi)/Nc^2 + (((20*I)/3)*Lmu*Nf*Pi)/Nc^2 - (((10*I)/3)*Lmu^2*Nf*Pi)/Nc^2 - (72*z2)/Nc^3 + (24*Lmu*z2)/Nc^3 + (36*Lmu^2*z2)/Nc^3 - (6*ly*z2)/Nc^3 - (12*Lmu*ly*z2)/Nc^3 - (6*ly^2*z2)/Nc^3 - (70*z2)/(3*Nc) + (8*Lmu*z2)/Nc + (42*Lmu^2*z2)/Nc - (9*ly*z2)/Nc - (18*Lmu*ly*z2)/Nc - (9*ly^2*z2)/Nc - (89*Nc*z2)/3 + 16*Lmu*Nc*z2 + 12*Lmu^2*Nc*z2 + 6*ly*Nc*z2 + 12*Lmu*ly*Nc*z2 + 6*ly^2*Nc*z2 + (20*Nf*z2)/3 - 4*Lmu*Nf*z2 + (40*Nf*z2)/(3*Nc^2) - (8*Lmu*Nf*z2)/Nc^2 - ((15*I)*Pi*z2)/Nc^3 + ((14*I)*Lmu*Pi*z2)/Nc^3 + ((8*I)*ly*Pi*z2)/Nc^3 - (((37*I)/6)*Pi*z2)/Nc + ((13*I)*Lmu*Pi*z2)/Nc + ((12*I)*ly*Pi*z2)/Nc - ((25*I)/3)*Nc*Pi*z2 + (3*I)*Lmu*Nc*Pi*z2 - (8*I)*ly*Nc*Pi*z2 + ((7*I)/3)*Nf*Pi*z2 + (((14*I)/3)*Nf*Pi*z2)/Nc^2 + (24*z2^2)/Nc^3 + 12*Nc*z2^2 - (((34*I)/3)*Pi*z3)/Nc^3 + (((5*I)/3)*Pi*z3)/Nc + ((20*I)/3)*Nc*Pi*z3}, {80/9 - 49*Lmu + 23*Lmu^2 + Lmu^3 + 3*ly - 2*Lmu*ly + 2*Lmu^2*ly - (3*ly^2)/2 + Lmu*ly^2 + 48/Nc^2 - (24*Lmu)/Nc^2 + (9*Lmu^2)/(2*Nc^2) - Lmu^3/Nc^2 - (15*ly)/(2*Nc^2) + (5*Lmu*ly)/Nc^2 - (5*Lmu^2*ly)/Nc^2 + (15*ly^2)/(4*Nc^2) - (5*Lmu*ly^2)/(2*Nc^2) - (56*Nf)/(9*Nc) + (10*Lmu*Nf)/Nc - (5*Lmu^2*Nf)/Nc + ((319*I)/18)*Pi - (53*I)*Lmu*Pi + (20*I)*Lmu^2*Pi + I*Lmu^3*Pi - (3*I)*ly*Pi - (2*I)*Lmu*ly*Pi + (2*I)*Lmu^2*ly*Pi - (I/2)*ly^2*Pi + I*Lmu*ly^2*Pi + ((57*I)*Pi)/Nc^2 - ((28*I)*Lmu*Pi)/Nc^2 - (((39*I)/2)*Lmu^2*Pi)/Nc^2 - (I*Lmu^3*Pi)/Nc^2 + (((15*I)/2)*ly*Pi)/Nc^2 + ((5*I)*Lmu*ly*Pi)/Nc^2 - ((5*I)*Lmu^2*ly*Pi)/Nc^2 + (((5*I)/4)*ly^2*Pi)/Nc^2 - (((5*I)/2)*Lmu*ly^2*Pi)/Nc^2 - (((86*I)/9)*Nf*Pi)/Nc + ((12*I)*Lmu*Nf*Pi)/Nc - ((5*I)*Lmu^2*Nf*Pi)/Nc - 36*z2 + 33*Lmu*z2 + 12*Lmu^2*z2 - 14*ly*z2 + 12*Lmu*ly*z2 + 6*ly^2*z2 - (471*z2)/(2*Nc^2) + (135*Lmu*z2)/Nc^2 + (78*Lmu^2*z2)/Nc^2 + (35*ly*z2)/Nc^2 - (30*Lmu*ly*z2)/Nc^2 - (15*ly^2*z2)/Nc^2 + (27*Nf*z2)/Nc - (12*Lmu*Nf*z2)/Nc - (16*I)*Pi*z2 + (9*I)*Lmu*Pi*z2 - (8*I)*ly*Pi*z2 - (((141*I)/2)*Pi*z2)/Nc^2 + ((21*I)*Lmu*Pi*z2)/Nc^2 + ((20*I)*ly*Pi*z2)/Nc^2 + ((7*I)*Nf*Pi*z2)/Nc + 12*z2^2 + (24*z2^2)/Nc^2 + 16*z3 - (19*z3)/Nc^2 + (16*I)*Pi*z3 - ((19*I)*Pi*z3)/Nc^2, -32/Nc^3 + (16*Lmu)/Nc^3 - (3*Lmu^2)/Nc^3 + (2*Lmu^3)/(3*Nc^3) + (3*ly)/Nc^3 - (2*Lmu*ly)/Nc^3 + (2*Lmu^2*ly)/Nc^3 - (3*ly^2)/(2*Nc^3) + (Lmu*ly^2)/Nc^3 - 592/(27*Nc) + (122*Lmu)/(3*Nc) - (101*Lmu^2)/(6*Nc) - Lmu^3/(3*Nc) + (9*ly)/(2*Nc) - (3*Lmu*ly)/Nc - (5*Lmu^2*ly)/Nc - (9*ly^2)/(4*Nc) + (3*Lmu*ly^2)/(2*Nc) - (80*Nc)/27 + (49*Lmu*Nc)/3 - (23*Lmu^2*Nc)/3 - (Lmu^3*Nc)/3 - 3*ly*Nc + 2*Lmu*ly*Nc + 6*Lmu^2*ly*Nc + (3*ly^2*Nc)/2 - Lmu*ly^2*Nc + (56*Nf)/27 - (10*Lmu*Nf)/3 + (5*Lmu^2*Nf)/3 + (112*Nf)/(27*Nc^2) - (20*Lmu*Nf)/(3*Nc^2) + (10*Lmu^2*Nf)/(3*Nc^2) - ((42*I)*Pi)/Nc^3 + ((20*I)*Lmu*Pi)/Nc^3 + ((9*I)*Lmu^2*Pi)/Nc^3 + (((2*I)/3)*Lmu^3*Pi)/Nc^3 - ((3*I)*ly*Pi)/Nc^3 - ((2*I)*Lmu*ly*Pi)/Nc^3 + ((2*I)*Lmu^2*ly*Pi)/Nc^3 - ((I/2)*ly^2*Pi)/Nc^3 + (I*Lmu*ly^2*Pi)/Nc^3 - (((616*I)/27)*Pi)/Nc + ((42*I)*Lmu*Pi)/Nc + (((7*I)/6)*Lmu^2*Pi)/Nc - ((I/3)*Lmu^3*Pi)/Nc - (((9*I)/2)*ly*Pi)/Nc - ((3*I)*Lmu*ly*Pi)/Nc - ((5*I)*Lmu^2*ly*Pi)/Nc - (((3*I)/4)*ly^2*Pi)/Nc + (((3*I)/2)*Lmu*ly^2*Pi)/Nc - ((535*I)/54)*Nc*Pi + (19*I)*Lmu*Nc*Pi - ((32*I)/3)*Lmu^2*Nc*Pi - (I/3)*Lmu^3*Nc*Pi + (3*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (6*I)*Lmu^2*ly*Nc*Pi + (I/2)*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi + ((86*I)/27)*Nf*Pi - (4*I)*Lmu*Nf*Pi + ((5*I)/3)*Lmu^2*Nf*Pi + (((172*I)/27)*Nf*Pi)/Nc^2 - ((8*I)*Lmu*Nf*Pi)/Nc^2 + (((10*I)/3)*Lmu^2*Nf*Pi)/Nc^2 + (141*z2)/Nc^3 - (74*Lmu*z2)/Nc^3 - (36*Lmu^2*z2)/Nc^3 - (14*ly*z2)/Nc^3 + (12*Lmu*ly*z2)/Nc^3 + (6*ly^2*z2)/Nc^3 + (269*z2)/(2*Nc) - (99*Lmu*z2)/Nc - (42*Lmu^2*z2)/Nc - (21*ly*z2)/Nc + (18*Lmu*ly*z2)/Nc + (9*ly^2*z2)/Nc - 4*Nc*z2 + 5*Lmu*Nc*z2 - 12*Lmu^2*Nc*z2 + 14*ly*Nc*z2 - 12*Lmu*ly*Nc*z2 - 6*ly^2*Nc*z2 - 9*Nf*z2 + 4*Lmu*Nf*z2 - (18*Nf*z2)/Nc^2 + (8*Lmu*Nf*z2)/Nc^2 + ((39*I)*Pi*z2)/Nc^3 - ((14*I)*Lmu*Pi*z2)/Nc^3 - ((8*I)*ly*Pi*z2)/Nc^3 + (((301*I)/6)*Pi*z2)/Nc - ((13*I)*Lmu*Pi*z2)/Nc - ((12*I)*ly*Pi*z2)/Nc - ((8*I)/3)*Nc*Pi*z2 - (3*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - ((7*I)/3)*Nf*Pi*z2 - (((14*I)/3)*Nf*Pi*z2)/Nc^2 - (24*z2^2)/Nc^3 - 12*Nc*z2^2 + (34*z3)/(3*Nc^3) - (5*z3)/(3*Nc) - (20*Nc*z3)/3 + (((34*I)/3)*Pi*z3)/Nc^3 - (((5*I)/3)*Pi*z3)/Nc - ((20*I)/3)*Nc*Pi*z3}}, {{((-484*I)/27)*Pi + ((80*I)/9)*Lmu*Pi - ((281*I)/6)*Lmu^2*Pi + (15*I)*Lmu^3*Pi + (I/4)*Lmu^4*Pi - (6*I)*ly*Pi + (3*I)*Lmu*ly*Pi - I*Lmu^2*ly*Pi + ((2*I)/3)*Lmu^3*ly*Pi + (2*I)*ly^2*Pi - ((3*I)/2)*Lmu*ly^2*Pi + (I/2)*Lmu^2*ly^2*Pi - ((2*I)/3)*ly^3*Pi - (I/12)*ly^4*Pi - ((96*I)*Pi)/Nc^2 + ((48*I)*Lmu*Pi)/Nc^2 - ((12*I)*Lmu^2*Pi)/Nc^2 + (((3*I)/2)*Lmu^3*Pi)/Nc^2 - ((I/4)*Lmu^4*Pi)/Nc^2 + ((15*I)*ly*Pi)/Nc^2 - (((15*I)/2)*Lmu*ly*Pi)/Nc^2 + (((5*I)/2)*Lmu^2*ly*Pi)/Nc^2 - (((5*I)/3)*Lmu^3*ly*Pi)/Nc^2 - ((5*I)*ly^2*Pi)/Nc^2 + (((15*I)/4)*Lmu*ly^2*Pi)/Nc^2 - (((5*I)/4)*Lmu^2*ly^2*Pi)/Nc^2 + (((5*I)/3)*ly^3*Pi)/Nc^2 + (((5*I)/24)*ly^4*Pi)/Nc^2 + (((328*I)/27)*Nf*Pi)/Nc - (((56*I)/9)*Lmu*Nf*Pi)/Nc + (((25*I)/3)*Lmu^2*Nf*Pi)/Nc - ((3*I)*Lmu^3*Nf*Pi)/Nc + (241*z2)/3 - 41*Lmu*z2 + 12*Lmu^2*z2 + 8*Lmu^3*z2 - 6*ly*z2 + 6*Lmu*ly*z2 + 6*Lmu^2*ly*z2 + 3*ly^2*z2 + 6*Lmu*ly^2*z2 + 2*ly^3*z2 + (153*z2)/Nc^2 - (84*Lmu*z2)/Nc^2 + (12*Lmu^2*z2)/Nc^2 + (58*Lmu^3*z2)/Nc^2 + (15*ly*z2)/Nc^2 - (15*Lmu*ly*z2)/Nc^2 - (15*Lmu^2*ly*z2)/Nc^2 - (15*ly^2*z2)/(2*Nc^2) - (15*Lmu*ly^2*z2)/Nc^2 - (5*ly^3*z2)/Nc^2 - (112*Nf*z2)/(3*Nc) + (20*Lmu*Nf*z2)/Nc - (6*Lmu^2*Nf*z2)/Nc + ((68*I)/3)*Pi*z2 - (13*I)*Lmu*Pi*z2 + ((21*I)/2)*Lmu^2*Pi*z2 - (2*I)*ly*Pi*z2 - (8*I)*Lmu*ly*Pi*z2 - ((7*I)/2)*ly^2*Pi*z2 + ((54*I)*Pi*z2)/Nc^2 - (((33*I)/2)*Lmu*Pi*z2)/Nc^2 + (((21*I)/2)*Lmu^2*Pi*z2)/Nc^2 + ((5*I)*ly*Pi*z2)/Nc^2 + ((20*I)*Lmu*ly*Pi*z2)/Nc^2 + (((35*I)/4)*ly^2*Pi*z2)/Nc^2 - (((35*I)/3)*Nf*Pi*z2)/Nc + ((7*I)*Lmu*Nf*Pi*z2)/Nc - 30*z2^2 + 12*Lmu*z2^2 - 6*ly*z2^2 - (51*z2^2)/Nc^2 + (24*Lmu*z2^2)/Nc^2 + (15*ly*z2^2)/Nc^2 + (18*Nf*z2^2)/Nc - ((249*I)/20)*Pi*z2^2 + (((51*I)/20)*Pi*z2^2)/Nc^2 + ((17*I)/3)*Pi*z3 + (16*I)*Lmu*Pi*z3 + ((34*I)/3)*ly*Pi*z3 + (((37*I)/2)*Pi*z3)/Nc^2 - ((19*I)*Lmu*Pi*z3)/Nc^2 - (((85*I)/3)*ly*Pi*z3)/Nc^2 - (((14*I)/3)*Nf*Pi*z3)/Nc - (84*z2*z3)/Nc^2, ((64*I)*Pi)/Nc^3 - ((32*I)*Lmu*Pi)/Nc^3 + ((8*I)*Lmu^2*Pi)/Nc^3 - (I*Lmu^3*Pi)/Nc^3 + ((I/6)*Lmu^4*Pi)/Nc^3 - ((6*I)*ly*Pi)/Nc^3 + ((3*I)*Lmu*ly*Pi)/Nc^3 - (I*Lmu^2*ly*Pi)/Nc^3 + (((2*I)/3)*Lmu^3*ly*Pi)/Nc^3 + ((2*I)*ly^2*Pi)/Nc^3 - (((3*I)/2)*Lmu*ly^2*Pi)/Nc^3 + ((I/2)*Lmu^2*ly^2*Pi)/Nc^3 - (((2*I)/3)*ly^3*Pi)/Nc^3 - ((I/12)*ly^4*Pi)/Nc^3 + (((3560*I)/81)*Pi)/Nc - (((592*I)/27)*Lmu*Pi)/Nc + (((317*I)/9)*Lmu^2*Pi)/Nc - (((21*I)/2)*Lmu^3*Pi)/Nc - ((I/12)*Lmu^4*Pi)/Nc - ((9*I)*ly*Pi)/Nc + (((9*I)/2)*Lmu*ly*Pi)/Nc - (((3*I)/2)*Lmu^2*ly*Pi)/Nc - (((13*I)/3)*Lmu^3*ly*Pi)/Nc + ((3*I)*ly^2*Pi)/Nc - (((9*I)/4)*Lmu*ly^2*Pi)/Nc + (((3*I)/4)*Lmu^2*ly^2*Pi)/Nc - (I*ly^3*Pi)/Nc - ((I/8)*ly^4*Pi)/Nc + ((484*I)/81)*Nc*Pi - ((80*I)/27)*Lmu*Nc*Pi + ((281*I)/18)*Lmu^2*Nc*Pi - (5*I)*Lmu^3*Nc*Pi - (I/12)*Lmu^4*Nc*Pi + (6*I)*ly*Nc*Pi - (3*I)*Lmu*ly*Nc*Pi + I*Lmu^2*ly*Nc*Pi + ((14*I)/3)*Lmu^3*ly*Nc*Pi - (2*I)*ly^2*Nc*Pi + ((3*I)/2)*Lmu*ly^2*Nc*Pi - (I/2)*Lmu^2*ly^2*Nc*Pi + ((2*I)/3)*ly^3*Nc*Pi + (I/12)*ly^4*Nc*Pi - ((328*I)/81)*Nf*Pi + ((56*I)/27)*Lmu*Nf*Pi - ((25*I)/9)*Lmu^2*Nf*Pi + I*Lmu^3*Nf*Pi - (((656*I)/81)*Nf*Pi)/Nc^2 + (((112*I)/27)*Lmu*Nf*Pi)/Nc^2 - (((50*I)/9)*Lmu^2*Nf*Pi)/Nc^2 + ((2*I)*Lmu^3*Nf*Pi)/Nc^2 - (138*z2)/Nc^3 + (72*Lmu*z2)/Nc^3 - (12*Lmu^2*z2)/Nc^3 - (28*Lmu^3*z2)/Nc^3 - (6*ly*z2)/Nc^3 + (6*Lmu*ly*z2)/Nc^3 + (6*Lmu^2*ly*z2)/Nc^3 + (3*ly^2*z2)/Nc^3 + (6*Lmu*ly^2*z2)/Nc^3 + (2*ly^3*z2)/Nc^3 - (293*z2)/(9*Nc) + (70*Lmu*z2)/(3*Nc) - (4*Lmu^2*z2)/Nc - (30*Lmu^3*z2)/Nc - (9*ly*z2)/Nc + (9*Lmu*ly*z2)/Nc + (9*Lmu^2*ly*z2)/Nc + (9*ly^2*z2)/(2*Nc) + (9*Lmu*ly^2*z2)/Nc + (3*ly^3*z2)/Nc - (565*Nc*z2)/9 + (89*Lmu*Nc*z2)/3 - 8*Lmu^2*Nc*z2 - 8*Lmu^3*Nc*z2 + 6*ly*Nc*z2 - 6*Lmu*ly*Nc*z2 - 6*Lmu^2*ly*Nc*z2 - 3*ly^2*Nc*z2 - 6*Lmu*ly^2*Nc*z2 - 2*ly^3*Nc*z2 + (112*Nf*z2)/9 - (20*Lmu*Nf*z2)/3 + 2*Lmu^2*Nf*z2 + (224*Nf*z2)/(9*Nc^2) - (40*Lmu*Nf*z2)/(3*Nc^2) + (4*Lmu^2*Nf*z2)/Nc^2 - ((44*I)*Pi*z2)/Nc^3 + ((15*I)*Lmu*Pi*z2)/Nc^3 - ((7*I)*Lmu^2*Pi*z2)/Nc^3 - ((2*I)*ly*Pi*z2)/Nc^3 - ((8*I)*Lmu*ly*Pi*z2)/Nc^3 - (((7*I)/2)*ly^2*Pi*z2)/Nc^3 - (((154*I)/9)*Pi*z2)/Nc + (((37*I)/6)*Lmu*Pi*z2)/Nc - (((21*I)/2)*Lmu^2*Pi*z2)/Nc - ((3*I)*ly*Pi*z2)/Nc - ((12*I)*Lmu*ly*Pi*z2)/Nc - (((21*I)/4)*ly^2*Pi*z2)/Nc - ((140*I)/9)*Nc*Pi*z2 + ((25*I)/3)*Lmu*Nc*Pi*z2 - ((7*I)/2)*Lmu^2*Nc*Pi*z2 + (2*I)*ly*Nc*Pi*z2 + (8*I)*Lmu*ly*Nc*Pi*z2 + ((7*I)/2)*ly^2*Nc*Pi*z2 + ((35*I)/9)*Nf*Pi*z2 - ((7*I)/3)*Lmu*Nf*Pi*z2 + (((70*I)/9)*Nf*Pi*z2)/Nc^2 - (((14*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 + (42*z2^2)/Nc^3 - (24*Lmu*z2^2)/Nc^3 - (6*ly*z2^2)/Nc^3 + (21*z2^2)/Nc - (9*ly*z2^2)/Nc + 18*Nc*z2^2 - 12*Lmu*Nc*z2^2 + 6*ly*Nc*z2^2 - 6*Nf*z2^2 - (12*Nf*z2^2)/Nc^2 + (((19*I)/10)*Pi*z2^2)/Nc^3 + ((I/4)*Pi*z2^2)/Nc + ((31*I)/4)*Nc*Pi*z2^2 - ((13*I)*Pi*z3)/Nc^3 + (((34*I)/3)*Lmu*Pi*z3)/Nc^3 + (((34*I)/3)*ly*Pi*z3)/Nc^3 - (((155*I)/18)*Pi*z3)/Nc - (((5*I)/3)*Lmu*Pi*z3)/Nc + ((17*I)*ly*Pi*z3)/Nc - ((23*I)/9)*Nc*Pi*z3 - ((20*I)/3)*Lmu*Nc*Pi*z3 - ((34*I)/3)*ly*Nc*Pi*z3 + ((14*I)/9)*Nf*Pi*z3 + (((28*I)/9)*Nf*Pi*z3)/Nc^2 + (56*z2*z3)/Nc^3 + (28*z2*z3)/Nc}, {484/27 - (80*Lmu)/9 + (281*Lmu^2)/6 - 15*Lmu^3 - Lmu^4/4 + 6*ly - 3*Lmu*ly + Lmu^2*ly - (2*Lmu^3*ly)/3 - 2*ly^2 + (3*Lmu*ly^2)/2 - (Lmu^2*ly^2)/2 + (2*ly^3)/3 + ly^4/12 + 96/Nc^2 - (48*Lmu)/Nc^2 + (12*Lmu^2)/Nc^2 - (3*Lmu^3)/(2*Nc^2) + Lmu^4/(4*Nc^2) - (15*ly)/Nc^2 + (15*Lmu*ly)/(2*Nc^2) - (5*Lmu^2*ly)/(2*Nc^2) + (5*Lmu^3*ly)/(3*Nc^2) + (5*ly^2)/Nc^2 - (15*Lmu*ly^2)/(4*Nc^2) + (5*Lmu^2*ly^2)/(4*Nc^2) - (5*ly^3)/(3*Nc^2) - (5*ly^4)/(24*Nc^2) - (328*Nf)/(27*Nc) + (56*Lmu*Nf)/(9*Nc) - (25*Lmu^2*Nf)/(3*Nc) + (3*Lmu^3*Nf)/Nc + ((1529*I)/54)*Pi - ((319*I)/18)*Lmu*Pi + ((293*I)/6)*Lmu^2*Pi - ((38*I)/3)*Lmu^3*Pi - (I/4)*Lmu^4*Pi + (3*I)*Lmu*ly*Pi + I*Lmu^2*ly*Pi - ((2*I)/3)*Lmu^3*ly*Pi - (I/2)*ly^2*Pi + (I/2)*Lmu*ly^2*Pi - (I/2)*Lmu^2*ly^2*Pi + (I/12)*ly^4*Pi + ((129*I)*Pi)/Nc^2 - ((57*I)*Lmu*Pi)/Nc^2 + ((14*I)*Lmu^2*Pi)/Nc^2 + (((103*I)/6)*Lmu^3*Pi)/Nc^2 + ((I/4)*Lmu^4*Pi)/Nc^2 - (((15*I)/2)*Lmu*ly*Pi)/Nc^2 - (((5*I)/2)*Lmu^2*ly*Pi)/Nc^2 + (((5*I)/3)*Lmu^3*ly*Pi)/Nc^2 + (((5*I)/4)*ly^2*Pi)/Nc^2 - (((5*I)/4)*Lmu*ly^2*Pi)/Nc^2 + (((5*I)/4)*Lmu^2*ly^2*Pi)/Nc^2 - (((5*I)/24)*ly^4*Pi)/Nc^2 - (((496*I)/27)*Nf*Pi)/Nc + (((86*I)/9)*Lmu*Nf*Pi)/Nc - (((28*I)/3)*Lmu^2*Nf*Pi)/Nc + ((3*I)*Lmu^3*Nf*Pi)/Nc - 97*z2 + 36*Lmu*z2 - (45*Lmu^2*z2)/2 - 8*Lmu^3*z2 + 26*ly*z2 + 14*Lmu*ly*z2 - 6*Lmu^2*ly*z2 + (13*ly^2*z2)/2 - 6*Lmu*ly^2*z2 - 2*ly^3*z2 - (312*z2)/Nc^2 + (471*Lmu*z2)/(2*Nc^2) - (135*Lmu^2*z2)/(2*Nc^2) - (58*Lmu^3*z2)/Nc^2 - (65*ly*z2)/Nc^2 - (35*Lmu*ly*z2)/Nc^2 + (15*Lmu^2*ly*z2)/Nc^2 - (65*ly^2*z2)/(4*Nc^2) + (15*Lmu*ly^2*z2)/Nc^2 + (5*ly^3*z2)/Nc^2 + (49*Nf*z2)/Nc - (27*Lmu*Nf*z2)/Nc + (6*Lmu^2*Nf*z2)/Nc - ((56*I)/3)*Pi*z2 + (16*I)*Lmu*Pi*z2 - ((21*I)/2)*Lmu^2*Pi*z2 - (4*I)*ly*Pi*z2 + (8*I)*Lmu*ly*Pi*z2 + ((7*I)/2)*ly^2*Pi*z2 - ((130*I)*Pi*z2)/Nc^2 + (((141*I)/2)*Lmu*Pi*z2)/Nc^2 - (((21*I)/2)*Lmu^2*Pi*z2)/Nc^2 + ((10*I)*ly*Pi*z2)/Nc^2 - ((20*I)*Lmu*ly*Pi*z2)/Nc^2 - (((35*I)/4)*ly^2*Pi*z2)/Nc^2 + (((44*I)/3)*Nf*Pi*z2)/Nc - ((7*I)*Lmu*Nf*Pi*z2)/Nc + (1089*z2^2)/20 - 12*Lmu*z2^2 + 6*ly*z2^2 + (3069*z2^2)/(20*Nc^2) - (24*Lmu*z2^2)/Nc^2 - (15*ly*z2^2)/Nc^2 - (18*Nf*z2^2)/Nc + ((249*I)/20)*Pi*z2^2 - (((51*I)/20)*Pi*z2^2)/Nc^2 - (17*z3)/3 - 16*Lmu*z3 - (34*ly*z3)/3 - (37*z3)/(2*Nc^2) + (19*Lmu*z3)/Nc^2 + (85*ly*z3)/(3*Nc^2) + (14*Nf*z3)/(3*Nc) - ((25*I)/3)*Pi*z3 - (16*I)*Lmu*Pi*z3 - ((34*I)/3)*ly*Pi*z3 - (((365*I)/6)*Pi*z3)/Nc^2 + ((19*I)*Lmu*Pi*z3)/Nc^2 + (((85*I)/3)*ly*Pi*z3)/Nc^2 + (((14*I)/3)*Nf*Pi*z3)/Nc + (84*z2*z3)/Nc^2, -64/Nc^3 + (32*Lmu)/Nc^3 - (8*Lmu^2)/Nc^3 + Lmu^3/Nc^3 - Lmu^4/(6*Nc^3) + (6*ly)/Nc^3 - (3*Lmu*ly)/Nc^3 + (Lmu^2*ly)/Nc^3 - (2*Lmu^3*ly)/(3*Nc^3) - (2*ly^2)/Nc^3 + (3*Lmu*ly^2)/(2*Nc^3) - (Lmu^2*ly^2)/(2*Nc^3) + (2*ly^3)/(3*Nc^3) + ly^4/(12*Nc^3) - 3560/(81*Nc) + (592*Lmu)/(27*Nc) - (317*Lmu^2)/(9*Nc) + (21*Lmu^3)/(2*Nc) + Lmu^4/(12*Nc) + (9*ly)/Nc - (9*Lmu*ly)/(2*Nc) + (3*Lmu^2*ly)/(2*Nc) + (13*Lmu^3*ly)/(3*Nc) - (3*ly^2)/Nc + (9*Lmu*ly^2)/(4*Nc) - (3*Lmu^2*ly^2)/(4*Nc) + ly^3/Nc + ly^4/(8*Nc) - (484*Nc)/81 + (80*Lmu*Nc)/27 - (281*Lmu^2*Nc)/18 + 5*Lmu^3*Nc + (Lmu^4*Nc)/12 - 6*ly*Nc + 3*Lmu*ly*Nc - Lmu^2*ly*Nc - (14*Lmu^3*ly*Nc)/3 + 2*ly^2*Nc - (3*Lmu*ly^2*Nc)/2 + (Lmu^2*ly^2*Nc)/2 - (2*ly^3*Nc)/3 - (ly^4*Nc)/12 + (328*Nf)/81 - (56*Lmu*Nf)/27 + (25*Lmu^2*Nf)/9 - Lmu^3*Nf + (656*Nf)/(81*Nc^2) - (112*Lmu*Nf)/(27*Nc^2) + (50*Lmu^2*Nf)/(9*Nc^2) - (2*Lmu^3*Nf)/Nc^2 - ((90*I)*Pi)/Nc^3 + ((42*I)*Lmu*Pi)/Nc^3 - ((10*I)*Lmu^2*Pi)/Nc^3 - (((25*I)/3)*Lmu^3*Pi)/Nc^3 - ((I/6)*Lmu^4*Pi)/Nc^3 + ((3*I)*Lmu*ly*Pi)/Nc^3 + (I*Lmu^2*ly*Pi)/Nc^3 - (((2*I)/3)*Lmu^3*ly*Pi)/Nc^3 - ((I/2)*ly^2*Pi)/Nc^3 + ((I/2)*Lmu*ly^2*Pi)/Nc^3 - ((I/2)*Lmu^2*ly^2*Pi)/Nc^3 + ((I/12)*ly^4*Pi)/Nc^3 - (((4364*I)/81)*Pi)/Nc + (((616*I)/27)*Lmu*Pi)/Nc - (((323*I)/9)*Lmu^2*Pi)/Nc - (((7*I)/2)*Lmu^3*Pi)/Nc + ((I/12)*Lmu^4*Pi)/Nc + (((9*I)/2)*Lmu*ly*Pi)/Nc + (((3*I)/2)*Lmu^2*ly*Pi)/Nc + (((13*I)/3)*Lmu^3*ly*Pi)/Nc - (((3*I)/4)*ly^2*Pi)/Nc + (((3*I)/4)*Lmu*ly^2*Pi)/Nc - (((3*I)/4)*Lmu^2*ly^2*Pi)/Nc + ((I/8)*ly^4*Pi)/Nc - ((2177*I)/162)*Nc*Pi + ((535*I)/54)*Lmu*Nc*Pi - ((305*I)/18)*Lmu^2*Nc*Pi + ((22*I)/3)*Lmu^3*Nc*Pi + (I/12)*Lmu^4*Nc*Pi - (3*I)*Lmu*ly*Nc*Pi - I*Lmu^2*ly*Nc*Pi - ((14*I)/3)*Lmu^3*ly*Nc*Pi + (I/2)*ly^2*Nc*Pi - (I/2)*Lmu*ly^2*Nc*Pi + (I/2)*Lmu^2*ly^2*Nc*Pi - (I/12)*ly^4*Nc*Pi + ((496*I)/81)*Nf*Pi - ((86*I)/27)*Lmu*Nf*Pi + ((28*I)/9)*Lmu^2*Nf*Pi - I*Lmu^3*Nf*Pi + (((992*I)/81)*Nf*Pi)/Nc^2 - (((172*I)/27)*Lmu*Nf*Pi)/Nc^2 + (((56*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - ((2*I)*Lmu^3*Nf*Pi)/Nc^2 + (224*z2)/Nc^3 - (141*Lmu*z2)/Nc^3 + (37*Lmu^2*z2)/Nc^3 + (28*Lmu^3*z2)/Nc^3 + (26*ly*z2)/Nc^3 + (14*Lmu*ly*z2)/Nc^3 - (6*Lmu^2*ly*z2)/Nc^3 + (13*ly^2*z2)/(2*Nc^3) - (6*Lmu*ly^2*z2)/Nc^3 - (2*ly^3*z2)/Nc^3 + (410*z2)/(3*Nc) - (269*Lmu*z2)/(2*Nc) + (107*Lmu^2*z2)/(2*Nc) + (30*Lmu^3*z2)/Nc + (39*ly*z2)/Nc + (21*Lmu*ly*z2)/Nc - (9*Lmu^2*ly*z2)/Nc + (39*ly^2*z2)/(4*Nc) - (9*Lmu*ly^2*z2)/Nc - (3*ly^3*z2)/Nc + (145*Nc*z2)/3 + 4*Lmu*Nc*z2 - (Lmu^2*Nc*z2)/2 + 8*Lmu^3*Nc*z2 - 26*ly*Nc*z2 - 14*Lmu*ly*Nc*z2 + 6*Lmu^2*ly*Nc*z2 - (13*ly^2*Nc*z2)/2 + 6*Lmu*ly^2*Nc*z2 + 2*ly^3*Nc*z2 - (49*Nf*z2)/3 + 9*Lmu*Nf*z2 - 2*Lmu^2*Nf*z2 - (98*Nf*z2)/(3*Nc^2) + (18*Lmu*Nf*z2)/Nc^2 - (4*Lmu^2*Nf*z2)/Nc^2 + ((78*I)*Pi*z2)/Nc^3 - ((39*I)*Lmu*Pi*z2)/Nc^3 + ((7*I)*Lmu^2*Pi*z2)/Nc^3 - ((4*I)*ly*Pi*z2)/Nc^3 + ((8*I)*Lmu*ly*Pi*z2)/Nc^3 + (((7*I)/2)*ly^2*Pi*z2)/Nc^3 + (((658*I)/9)*Pi*z2)/Nc - (((301*I)/6)*Lmu*Pi*z2)/Nc + (((21*I)/2)*Lmu^2*Pi*z2)/Nc - ((6*I)*ly*Pi*z2)/Nc + ((12*I)*Lmu*ly*Pi*z2)/Nc + (((21*I)/4)*ly^2*Pi*z2)/Nc - ((22*I)/9)*Nc*Pi*z2 + ((8*I)/3)*Lmu*Nc*Pi*z2 + ((7*I)/2)*Lmu^2*Nc*Pi*z2 + (4*I)*ly*Nc*Pi*z2 - (8*I)*Lmu*ly*Nc*Pi*z2 - ((7*I)/2)*ly^2*Nc*Pi*z2 - ((44*I)/9)*Nf*Pi*z2 + ((7*I)/3)*Lmu*Nf*Pi*z2 - (((88*I)/9)*Nf*Pi*z2)/Nc^2 + (((14*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - (859*z2^2)/(10*Nc^3) + (24*Lmu*z2^2)/Nc^3 + (6*ly*z2^2)/Nc^3 - (481*z2^2)/(4*Nc) + (9*ly*z2^2)/Nc - (7*Nc*z2^2)/4 + 12*Lmu*Nc*z2^2 - 6*ly*Nc*z2^2 + 6*Nf*z2^2 + (12*Nf*z2^2)/Nc^2 - (((19*I)/10)*Pi*z2^2)/Nc^3 - ((I/4)*Pi*z2^2)/Nc - ((31*I)/4)*Nc*Pi*z2^2 + (13*z3)/Nc^3 - (34*Lmu*z3)/(3*Nc^3) - (34*ly*z3)/(3*Nc^3) + (155*z3)/(18*Nc) + (5*Lmu*z3)/(3*Nc) - (17*ly*z3)/Nc + (23*Nc*z3)/9 + (20*Lmu*Nc*z3)/3 + (34*ly*Nc*z3)/3 - (14*Nf*z3)/9 - (28*Nf*z3)/(9*Nc^2) + (((101*I)/3)*Pi*z3)/Nc^3 - (((34*I)/3)*Lmu*Pi*z3)/Nc^3 - (((34*I)/3)*ly*Pi*z3)/Nc^3 + (((713*I)/18)*Pi*z3)/Nc + (((5*I)/3)*Lmu*Pi*z3)/Nc - ((17*I)*ly*Pi*z3)/Nc - ((37*I)/9)*Nc*Pi*z3 + ((20*I)/3)*Lmu*Nc*Pi*z3 + ((34*I)/3)*ly*Nc*Pi*z3 - ((14*I)/9)*Nf*Pi*z3 - (((28*I)/9)*Nf*Pi*z3)/Nc^2 - (56*z2*z3)/Nc^3 - (28*z2*z3)/Nc}}}
proc 2: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{((3*I)*Pi)/Nc, (-I)*Pi - ((2*I)*Pi)/Nc^2}, {-3/Nc + ((3*I)*Pi)/Nc, 1 + 2/Nc^2 - I*Pi - ((2*I)*Pi)/Nc^2}}, {{((-3*I)*Lmu*Pi)/Nc, I*Lmu*Pi + ((2*I)*Lmu*Pi)/Nc^2}, {(3*Lmu)/Nc - ((3*I)*Lmu*Pi)/Nc, -Lmu - (2*Lmu)/Nc^2 + I*Lmu*Pi + ((2*I)*Lmu*Pi)/Nc^2}}, {{(((3*I)/2)*Lmu^2*Pi)/Nc, (-1/2*I)*Lmu^2*Pi - (I*Lmu^2*Pi)/Nc^2}, {(-3*Lmu^2)/(2*Nc) + (((3*I)/2)*Lmu^2*Pi)/Nc, Lmu^2/2 + Lmu^2/Nc^2 - (I/2)*Lmu^2*Pi - (I*Lmu^2*Pi)/Nc^2}}, {{((-1/2*I)*Lmu^3*Pi)/Nc, (I/6)*Lmu^3*Pi + ((I/3)*Lmu^3*Pi)/Nc^2}, {Lmu^3/(2*Nc) - ((I/2)*Lmu^3*Pi)/Nc, -1/6*Lmu^3 - Lmu^3/(3*Nc^2) + (I/6)*Lmu^3*Pi + ((I/3)*Lmu^3*Pi)/Nc^2}}, {{((I/8)*Lmu^4*Pi)/Nc, (-1/24*I)*Lmu^4*Pi - ((I/12)*Lmu^4*Pi)/Nc^2}, {-1/8*Lmu^4/Nc + ((I/8)*Lmu^4*Pi)/Nc, Lmu^4/24 + Lmu^4/(12*Nc^2) - (I/24)*Lmu^4*Pi - ((I/12)*Lmu^4*Pi)/Nc^2}}}
proc 2: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{(-6*I)*Pi + ((6*I)*Pi)/Nc^2, ((-4*I)*Pi)/Nc^3 + ((2*I)*Pi)/Nc + (2*I)*Nc*Pi}, {6 - 6/Nc^2 - (6*I)*Pi + ((6*I)*Pi)/Nc^2, 4/Nc^3 - 2/Nc - 2*Nc - ((4*I)*Pi)/Nc^3 + ((2*I)*Pi)/Nc + (2*I)*Nc*Pi}}, {{(13*I)*Pi + (6*I)*Lmu*Pi + (4*I)*ly*Pi + ((9*I)*Pi)/Nc^2 - ((6*I)*Lmu*Pi)/Nc^2 - ((10*I)*ly*Pi)/Nc^2 - ((4*I)*Nf*Pi)/Nc + 6*z2 + (12*z2)/Nc^2, ((-6*I)*Pi)/Nc^3 + ((4*I)*Lmu*Pi)/Nc^3 + ((4*I)*ly*Pi)/Nc^3 - (((35*I)/3)*Pi)/Nc - ((2*I)*Lmu*Pi)/Nc + ((2*I)*ly*Pi)/Nc - ((13*I)/3)*Nc*Pi - (2*I)*Lmu*Nc*Pi + ((4*I)/3)*Nf*Pi + (((8*I)/3)*Nf*Pi)/Nc^2 - (12*z2)/Nc - 6*Nc*z2}, {-13 - 6*Lmu - 4*ly - 9/Nc^2 + (6*Lmu)/Nc^2 + (10*ly)/Nc^2 + (4*Nf)/Nc + (13*I)*Pi + (6*I)*Lmu*Pi + (4*I)*ly*Pi + ((9*I)*Pi)/Nc^2 - ((6*I)*Lmu*Pi)/Nc^2 - ((10*I)*ly*Pi)/Nc^2 - ((4*I)*Nf*Pi)/Nc + 6*z2 + (12*z2)/Nc^2, 6/Nc^3 - (4*Lmu)/Nc^3 - (4*ly)/Nc^3 + 35/(3*Nc) + (2*Lmu)/Nc - (2*ly)/Nc + (13*Nc)/3 + 2*Lmu*Nc - (4*Nf)/3 - (8*Nf)/(3*Nc^2) - ((6*I)*Pi)/Nc^3 + ((4*I)*Lmu*Pi)/Nc^3 + ((4*I)*ly*Pi)/Nc^3 - (((35*I)/3)*Pi)/Nc - ((2*I)*Lmu*Pi)/Nc + ((2*I)*ly*Pi)/Nc - ((13*I)/3)*Nc*Pi - (2*I)*Lmu*Nc*Pi + ((4*I)/3)*Nf*Pi + (((8*I)/3)*Nf*Pi)/Nc^2 - (12*z2)/Nc - 6*Nc*z2}}, {{((80*I)/3)*Pi - (24*I)*Lmu*Pi - (3*I)*Lmu^2*Pi + (2*I)*ly*Pi - (4*I)*Lmu*ly*Pi - I*ly^2*Pi + ((24*I)*Pi)/Nc^2 - ((9*I)*Lmu*Pi)/Nc^2 + ((3*I)*Lmu^2*Pi)/Nc^2 - ((5*I)*ly*Pi)/Nc^2 + ((10*I)*Lmu*ly*Pi)/Nc^2 + (((5*I)/2)*ly^2*Pi)/Nc^2 - (((20*I)/3)*Nf*Pi)/Nc + ((6*I)*Lmu*Nf*Pi)/Nc + (36*Lmu*z2)/Nc^2 + (9*I)*Pi*z2 + ((12*I)*Pi*z2)/Nc^2, ((-16*I)*Pi)/Nc^3 + ((6*I)*Lmu*Pi)/Nc^3 - ((2*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*ly*Pi)/Nc^3 - ((4*I)*Lmu*ly*Pi)/Nc^3 - (I*ly^2*Pi)/Nc^3 - (((232*I)/9)*Pi)/Nc + ((19*I)*Lmu*Pi)/Nc + (I*Lmu^2*Pi)/Nc + ((3*I)*ly*Pi)/Nc + ((2*I)*Lmu*ly*Pi)/Nc - (((3*I)/2)*ly^2*Pi)/Nc - ((80*I)/9)*Nc*Pi + (8*I)*Lmu*Nc*Pi + I*Lmu^2*Nc*Pi - (2*I)*ly*Nc*Pi - (4*I)*Lmu*ly*Nc*Pi + I*ly^2*Nc*Pi + ((20*I)/9)*Nf*Pi - (2*I)*Lmu*Nf*Pi + (((40*I)/9)*Nf*Pi)/Nc^2 - ((4*I)*Lmu*Nf*Pi)/Nc^2 - (24*Lmu*z2)/Nc^3 - (36*Lmu*z2)/Nc + 24*Lmu*Nc*z2 - ((4*I)*Pi*z2)/Nc^3 - ((18*I)*Pi*z2)/Nc + I*Nc*Pi*z2}, {-80/3 + 24*Lmu + 3*Lmu^2 - 2*ly + 4*Lmu*ly + ly^2 - 24/Nc^2 + (9*Lmu)/Nc^2 - (3*Lmu^2)/Nc^2 + (5*ly)/Nc^2 - (10*Lmu*ly)/Nc^2 - (5*ly^2)/(2*Nc^2) + (20*Nf)/(3*Nc) - (6*Lmu*Nf)/Nc + ((92*I)/3)*Pi - (22*I)*Lmu*Pi - (3*I)*Lmu^2*Pi + (2*I)*ly*Pi - (4*I)*Lmu*ly*Pi - I*ly^2*Pi + ((28*I)*Pi)/Nc^2 + ((7*I)*Lmu*Pi)/Nc^2 + ((3*I)*Lmu^2*Pi)/Nc^2 - ((5*I)*ly*Pi)/Nc^2 + ((10*I)*Lmu*ly*Pi)/Nc^2 + (((5*I)/2)*ly^2*Pi)/Nc^2 - (((26*I)/3)*Nf*Pi)/Nc + ((6*I)*Lmu*Nf*Pi)/Nc + 3*z2 + (48*z2)/Nc^2 + (36*Lmu*z2)/Nc^2 + (9*I)*Pi*z2 + ((12*I)*Pi*z2)/Nc^2, 16/Nc^3 - (6*Lmu)/Nc^3 + (2*Lmu^2)/Nc^3 - (2*ly)/Nc^3 + (4*Lmu*ly)/Nc^3 + ly^2/Nc^3 + 232/(9*Nc) - (19*Lmu)/Nc - Lmu^2/Nc - (3*ly)/Nc - (2*Lmu*ly)/Nc + (3*ly^2)/(2*Nc) + (80*Nc)/9 - 8*Lmu*Nc - Lmu^2*Nc + 2*ly*Nc + 4*Lmu*ly*Nc - ly^2*Nc - (20*Nf)/9 + 2*Lmu*Nf - (40*Nf)/(9*Nc^2) + (4*Lmu*Nf)/Nc^2 - ((20*I)*Pi)/Nc^3 - ((2*I)*Lmu*Pi)/Nc^3 - ((2*I)*Lmu^2*Pi)/Nc^3 + ((2*I)*ly*Pi)/Nc^3 - ((4*I)*Lmu*ly*Pi)/Nc^3 - (I*ly^2*Pi)/Nc^3 - (((244*I)/9)*Pi)/Nc + ((7*I)*Lmu*Pi)/Nc + (I*Lmu^2*Pi)/Nc + ((3*I)*ly*Pi)/Nc + ((2*I)*Lmu*ly*Pi)/Nc - (((3*I)/2)*ly^2*Pi)/Nc - ((104*I)/9)*Nc*Pi + (10*I)*Lmu*Nc*Pi + I*Lmu^2*Nc*Pi - (2*I)*ly*Nc*Pi - (4*I)*Lmu*ly*Nc*Pi + I*ly^2*Nc*Pi + ((26*I)/9)*Nf*Pi - (2*I)*Lmu*Nf*Pi + (((52*I)/9)*Nf*Pi)/Nc^2 - ((4*I)*Lmu*Nf*Pi)/Nc^2 - (20*z2)/Nc^3 - (24*Lmu*z2)/Nc^3 - (42*z2)/Nc - (36*Lmu*z2)/Nc + 11*Nc*z2 + 24*Lmu*Nc*z2 - ((4*I)*Pi*z2)/Nc^3 - ((18*I)*Pi*z2)/Nc + I*Nc*Pi*z2}}, {{((80*I)/9)*Pi - (49*I)*Lmu*Pi + (23*I)*Lmu^2*Pi + I*Lmu^3*Pi + (3*I)*ly*Pi - (2*I)*Lmu*ly*Pi + (2*I)*Lmu^2*ly*Pi - ((3*I)/2)*ly^2*Pi + I*Lmu*ly^2*Pi + ((48*I)*Pi)/Nc^2 - ((24*I)*Lmu*Pi)/Nc^2 + (((9*I)/2)*Lmu^2*Pi)/Nc^2 - (I*Lmu^3*Pi)/Nc^2 - (((15*I)/2)*ly*Pi)/Nc^2 + ((5*I)*Lmu*ly*Pi)/Nc^2 - ((5*I)*Lmu^2*ly*Pi)/Nc^2 + (((15*I)/4)*ly^2*Pi)/Nc^2 - (((5*I)/2)*Lmu*ly^2*Pi)/Nc^2 - (((56*I)/9)*Nf*Pi)/Nc + ((10*I)*Lmu*Nf*Pi)/Nc - ((5*I)*Lmu^2*Nf*Pi)/Nc - 3*z2 - 6*Lmu^2*z2 - (15*z2)/Nc^2 - (66*Lmu^2*z2)/Nc^2 - (4*I)*Pi*z2 - (3*I)*Lmu*Pi*z2 - (8*I)*ly*Pi*z2 + ((3*I)*Pi*z2)/Nc^2 - ((12*I)*Lmu*Pi*z2)/Nc^2 + ((20*I)*ly*Pi*z2)/Nc^2 + (I*Nf*Pi*z2)/Nc - 18*z2^2 - (90*z2^2)/Nc^2 + (16*I)*Pi*z3 - ((19*I)*Pi*z3)/Nc^2, ((-32*I)*Pi)/Nc^3 + ((16*I)*Lmu*Pi)/Nc^3 - ((3*I)*Lmu^2*Pi)/Nc^3 + (((2*I)/3)*Lmu^3*Pi)/Nc^3 + ((3*I)*ly*Pi)/Nc^3 - ((2*I)*Lmu*ly*Pi)/Nc^3 + ((2*I)*Lmu^2*ly*Pi)/Nc^3 - (((3*I)/2)*ly^2*Pi)/Nc^3 + (I*Lmu*ly^2*Pi)/Nc^3 - (((592*I)/27)*Pi)/Nc + (((122*I)/3)*Lmu*Pi)/Nc - (((101*I)/6)*Lmu^2*Pi)/Nc - ((I/3)*Lmu^3*Pi)/Nc + (((9*I)/2)*ly*Pi)/Nc - ((3*I)*Lmu*ly*Pi)/Nc - ((5*I)*Lmu^2*ly*Pi)/Nc - (((9*I)/4)*ly^2*Pi)/Nc + (((3*I)/2)*Lmu*ly^2*Pi)/Nc - ((80*I)/27)*Nc*Pi + ((49*I)/3)*Lmu*Nc*Pi - ((23*I)/3)*Lmu^2*Nc*Pi - (I/3)*Lmu^3*Nc*Pi - (3*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (6*I)*Lmu^2*ly*Nc*Pi + ((3*I)/2)*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi + ((56*I)/27)*Nf*Pi - ((10*I)/3)*Lmu*Nf*Pi + ((5*I)/3)*Lmu^2*Nf*Pi + (((112*I)/27)*Nf*Pi)/Nc^2 - (((20*I)/3)*Lmu*Nf*Pi)/Nc^2 + (((10*I)/3)*Lmu^2*Nf*Pi)/Nc^2 + (6*z2)/Nc^3 + (36*Lmu^2*z2)/Nc^3 + (15*z2)/Nc + (66*Lmu^2*z2)/Nc - 3*Nc*z2 - 30*Lmu^2*Nc*z2 + ((4*I)*Lmu*Pi*z2)/Nc^3 - ((8*I)*ly*Pi*z2)/Nc^3 - (((7*I)/3)*Pi*z2)/Nc + ((14*I)*Lmu*Pi*z2)/Nc - ((12*I)*ly*Pi*z2)/Nc + ((10*I)/3)*Nc*Pi*z2 - (3*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - (I/3)*Nf*Pi*z2 - (((2*I)/3)*Nf*Pi*z2)/Nc^2 + (36*z2^2)/Nc^3 + (90*z2^2)/Nc - 18*Nc*z2^2 + (((34*I)/3)*Pi*z3)/Nc^3 - (((5*I)/3)*Pi*z3)/Nc - ((20*I)/3)*Nc*Pi*z3}, {-80/9 + 49*Lmu - 23*Lmu^2 - Lmu^3 - 3*ly + 2*Lmu*ly - 2*Lmu^2*ly + (3*ly^2)/2 - Lmu*ly^2 - 48/Nc^2 + (24*Lmu)/Nc^2 - (9*Lmu^2)/(2*Nc^2) + Lmu^3/Nc^2 + (15*ly)/(2*Nc^2) - (5*Lmu*ly)/Nc^2 + (5*Lmu^2*ly)/Nc^2 - (15*ly^2)/(4*Nc^2) + (5*Lmu*ly^2)/(2*Nc^2) + (56*Nf)/(9*Nc) - (10*Lmu*Nf)/Nc + (5*Lmu^2*Nf)/Nc + ((319*I)/18)*Pi - (53*I)*Lmu*Pi + (20*I)*Lmu^2*Pi + I*Lmu^3*Pi - (3*I)*ly*Pi - (2*I)*Lmu*ly*Pi + (2*I)*Lmu^2*ly*Pi - (I/2)*ly^2*Pi + I*Lmu*ly^2*Pi + ((57*I)*Pi)/Nc^2 - ((28*I)*Lmu*Pi)/Nc^2 - (((39*I)/2)*Lmu^2*Pi)/Nc^2 - (I*Lmu^3*Pi)/Nc^2 + (((15*I)/2)*ly*Pi)/Nc^2 + ((5*I)*Lmu*ly*Pi)/Nc^2 - ((5*I)*Lmu^2*ly*Pi)/Nc^2 + (((5*I)/4)*ly^2*Pi)/Nc^2 - (((5*I)/2)*Lmu*ly^2*Pi)/Nc^2 - (((86*I)/9)*Nf*Pi)/Nc + ((12*I)*Lmu*Nf*Pi)/Nc - ((5*I)*Lmu^2*Nf*Pi)/Nc + 13*z2 - 9*Lmu*z2 - 6*Lmu^2*z2 + 8*ly*z2 + (42*z2)/Nc^2 - (48*Lmu*z2)/Nc^2 - (66*Lmu^2*z2)/Nc^2 - (20*ly*z2)/Nc^2 - (Nf*z2)/Nc + (5*I)*Pi*z2 - (3*I)*Lmu*Pi*z2 - (8*I)*ly*Pi*z2 - ((12*I)*Lmu*Pi*z2)/Nc^2 + ((20*I)*ly*Pi*z2)/Nc^2 + (I*Nf*Pi*z2)/Nc - 18*z2^2 - (90*z2^2)/Nc^2 - 16*z3 + (19*z3)/Nc^2 + (16*I)*Pi*z3 - ((19*I)*Pi*z3)/Nc^2, 32/Nc^3 - (16*Lmu)/Nc^3 + (3*Lmu^2)/Nc^3 - (2*Lmu^3)/(3*Nc^3) - (3*ly)/Nc^3 + (2*Lmu*ly)/Nc^3 - (2*Lmu^2*ly)/Nc^3 + (3*ly^2)/(2*Nc^3) - (Lmu*ly^2)/Nc^3 + 592/(27*Nc) - (122*Lmu)/(3*Nc) + (101*Lmu^2)/(6*Nc) + Lmu^3/(3*Nc) - (9*ly)/(2*Nc) + (3*Lmu*ly)/Nc + (5*Lmu^2*ly)/Nc + (9*ly^2)/(4*Nc) - (3*Lmu*ly^2)/(2*Nc) + (80*Nc)/27 - (49*Lmu*Nc)/3 + (23*Lmu^2*Nc)/3 + (Lmu^3*Nc)/3 + 3*ly*Nc - 2*Lmu*ly*Nc - 6*Lmu^2*ly*Nc - (3*ly^2*Nc)/2 + Lmu*ly^2*Nc - (56*Nf)/27 + (10*Lmu*Nf)/3 - (5*Lmu^2*Nf)/3 - (112*Nf)/(27*Nc^2) + (20*Lmu*Nf)/(3*Nc^2) - (10*Lmu^2*Nf)/(3*Nc^2) - ((42*I)*Pi)/Nc^3 + ((20*I)*Lmu*Pi)/Nc^3 + ((9*I)*Lmu^2*Pi)/Nc^3 + (((2*I)/3)*Lmu^3*Pi)/Nc^3 - ((3*I)*ly*Pi)/Nc^3 - ((2*I)*Lmu*ly*Pi)/Nc^3 + ((2*I)*Lmu^2*ly*Pi)/Nc^3 - ((I/2)*ly^2*Pi)/Nc^3 + (I*Lmu*ly^2*Pi)/Nc^3 - (((616*I)/27)*Pi)/Nc + ((42*I)*Lmu*Pi)/Nc + (((7*I)/6)*Lmu^2*Pi)/Nc - ((I/3)*Lmu^3*Pi)/Nc - (((9*I)/2)*ly*Pi)/Nc - ((3*I)*Lmu*ly*Pi)/Nc - ((5*I)*Lmu^2*ly*Pi)/Nc - (((3*I)/4)*ly^2*Pi)/Nc + (((3*I)/2)*Lmu*ly^2*Pi)/Nc - ((535*I)/54)*Nc*Pi + (19*I)*Lmu*Nc*Pi - ((32*I)/3)*Lmu^2*Nc*Pi - (I/3)*Lmu^3*Nc*Pi + (3*I)*ly*Nc*Pi + (2*I)*Lmu*ly*Nc*Pi + (6*I)*Lmu^2*ly*Nc*Pi + (I/2)*ly^2*Nc*Pi - I*Lmu*ly^2*Nc*Pi + ((86*I)/27)*Nf*Pi - (4*I)*Lmu*Nf*Pi + ((5*I)/3)*Lmu^2*Nf*Pi + (((172*I)/27)*Nf*Pi)/Nc^2 - ((8*I)*Lmu*Nf*Pi)/Nc^2 + (((10*I)/3)*Lmu^2*Nf*Pi)/Nc^2 - (18*z2)/Nc^3 + (20*Lmu*z2)/Nc^3 + (36*Lmu^2*z2)/Nc^3 + (8*ly*z2)/Nc^3 - (128*z2)/(3*Nc) + (46*Lmu*z2)/Nc + (66*Lmu^2*z2)/Nc + (12*ly*z2)/Nc + (17*Nc*z2)/3 - 9*Lmu*Nc*z2 - 30*Lmu^2*Nc*z2 - 8*ly*Nc*z2 + (Nf*z2)/3 + (2*Nf*z2)/(3*Nc^2) + ((2*I)*Pi*z2)/Nc^3 + ((4*I)*Lmu*Pi*z2)/Nc^3 - ((8*I)*ly*Pi*z2)/Nc^3 - (((22*I)/3)*Pi*z2)/Nc + ((14*I)*Lmu*Pi*z2)/Nc - ((12*I)*ly*Pi*z2)/Nc + (I/3)*Nc*Pi*z2 - (3*I)*Lmu*Nc*Pi*z2 + (8*I)*ly*Nc*Pi*z2 - (I/3)*Nf*Pi*z2 - (((2*I)/3)*Nf*Pi*z2)/Nc^2 + (36*z2^2)/Nc^3 + (90*z2^2)/Nc - 18*Nc*z2^2 - (34*z3)/(3*Nc^3) + (5*z3)/(3*Nc) + (20*Nc*z3)/3 + (((34*I)/3)*Pi*z3)/Nc^3 - (((5*I)/3)*Pi*z3)/Nc - ((20*I)/3)*Nc*Pi*z3}}, {{((484*I)/27)*Pi - ((80*I)/9)*Lmu*Pi + ((281*I)/6)*Lmu^2*Pi - (15*I)*Lmu^3*Pi - (I/4)*Lmu^4*Pi + (6*I)*ly*Pi - (3*I)*Lmu*ly*Pi + I*Lmu^2*ly*Pi - ((2*I)/3)*Lmu^3*ly*Pi - (2*I)*ly^2*Pi + ((3*I)/2)*Lmu*ly^2*Pi - (I/2)*Lmu^2*ly^2*Pi + ((2*I)/3)*ly^3*Pi + (I/12)*ly^4*Pi + ((96*I)*Pi)/Nc^2 - ((48*I)*Lmu*Pi)/Nc^2 + ((12*I)*Lmu^2*Pi)/Nc^2 - (((3*I)/2)*Lmu^3*Pi)/Nc^2 + ((I/4)*Lmu^4*Pi)/Nc^2 - ((15*I)*ly*Pi)/Nc^2 + (((15*I)/2)*Lmu*ly*Pi)/Nc^2 - (((5*I)/2)*Lmu^2*ly*Pi)/Nc^2 + (((5*I)/3)*Lmu^3*ly*Pi)/Nc^2 + ((5*I)*ly^2*Pi)/Nc^2 - (((15*I)/4)*Lmu*ly^2*Pi)/Nc^2 + (((5*I)/4)*Lmu^2*ly^2*Pi)/Nc^2 - (((5*I)/3)*ly^3*Pi)/Nc^2 - (((5*I)/24)*ly^4*Pi)/Nc^2 - (((328*I)/27)*Nf*Pi)/Nc + (((56*I)/9)*Lmu*Nf*Pi)/Nc - (((25*I)/3)*Lmu^2*Nf*Pi)/Nc + ((3*I)*Lmu^3*Nf*Pi)/Nc - 9*z2 + 3*Lmu*z2 + 6*Lmu^3*z2 - (45*z2)/Nc^2 + (15*Lmu*z2)/Nc^2 + (54*Lmu^3*z2)/Nc^2 - ((20*I)/3)*Pi*z2 + (4*I)*Lmu*Pi*z2 - ((9*I)/2)*Lmu^2*Pi*z2 + (2*I)*ly*Pi*z2 + (8*I)*Lmu*ly*Pi*z2 + ((7*I)/2)*ly^2*Pi*z2 - ((12*I)*Pi*z2)/Nc^2 - ((3*I)*Lmu*Pi*z2)/Nc^2 + ((6*I)*Lmu^2*Pi*z2)/Nc^2 - ((5*I)*ly*Pi*z2)/Nc^2 - ((20*I)*Lmu*ly*Pi*z2)/Nc^2 - (((35*I)/4)*ly^2*Pi*z2)/Nc^2 + (((5*I)/3)*Nf*Pi*z2)/Nc - (I*Lmu*Nf*Pi*z2)/Nc + 18*Lmu*z2^2 + (90*Lmu*z2^2)/Nc^2 + ((9*I)/20)*Pi*z2^2 - (((711*I)/20)*Pi*z2^2)/Nc^2 - ((17*I)/3)*Pi*z3 - (16*I)*Lmu*Pi*z3 - ((34*I)/3)*ly*Pi*z3 - (((37*I)/2)*Pi*z3)/Nc^2 + ((19*I)*Lmu*Pi*z3)/Nc^2 + (((85*I)/3)*ly*Pi*z3)/Nc^2 + (((14*I)/3)*Nf*Pi*z3)/Nc - 28*z2*z3 - (140*z2*z3)/Nc^2, ((-64*I)*Pi)/Nc^3 + ((32*I)*Lmu*Pi)/Nc^3 - ((8*I)*Lmu^2*Pi)/Nc^3 + (I*Lmu^3*Pi)/Nc^3 - ((I/6)*Lmu^4*Pi)/Nc^3 + ((6*I)*ly*Pi)/Nc^3 - ((3*I)*Lmu*ly*Pi)/Nc^3 + (I*Lmu^2*ly*Pi)/Nc^3 - (((2*I)/3)*Lmu^3*ly*Pi)/Nc^3 - ((2*I)*ly^2*Pi)/Nc^3 + (((3*I)/2)*Lmu*ly^2*Pi)/Nc^3 - ((I/2)*Lmu^2*ly^2*Pi)/Nc^3 + (((2*I)/3)*ly^3*Pi)/Nc^3 + ((I/12)*ly^4*Pi)/Nc^3 - (((3560*I)/81)*Pi)/Nc + (((592*I)/27)*Lmu*Pi)/Nc - (((317*I)/9)*Lmu^2*Pi)/Nc + (((21*I)/2)*Lmu^3*Pi)/Nc + ((I/12)*Lmu^4*Pi)/Nc + ((9*I)*ly*Pi)/Nc - (((9*I)/2)*Lmu*ly*Pi)/Nc + (((3*I)/2)*Lmu^2*ly*Pi)/Nc + (((13*I)/3)*Lmu^3*ly*Pi)/Nc - ((3*I)*ly^2*Pi)/Nc + (((9*I)/4)*Lmu*ly^2*Pi)/Nc - (((3*I)/4)*Lmu^2*ly^2*Pi)/Nc + (I*ly^3*Pi)/Nc + ((I/8)*ly^4*Pi)/Nc - ((484*I)/81)*Nc*Pi + ((80*I)/27)*Lmu*Nc*Pi - ((281*I)/18)*Lmu^2*Nc*Pi + (5*I)*Lmu^3*Nc*Pi + (I/12)*Lmu^4*Nc*Pi - (6*I)*ly*Nc*Pi + (3*I)*Lmu*ly*Nc*Pi - I*Lmu^2*ly*Nc*Pi - ((14*I)/3)*Lmu^3*ly*Nc*Pi + (2*I)*ly^2*Nc*Pi - ((3*I)/2)*Lmu*ly^2*Nc*Pi + (I/2)*Lmu^2*ly^2*Nc*Pi - ((2*I)/3)*ly^3*Nc*Pi - (I/12)*ly^4*Nc*Pi + ((328*I)/81)*Nf*Pi - ((56*I)/27)*Lmu*Nf*Pi + ((25*I)/9)*Lmu^2*Nf*Pi - I*Lmu^3*Nf*Pi + (((656*I)/81)*Nf*Pi)/Nc^2 - (((112*I)/27)*Lmu*Nf*Pi)/Nc^2 + (((50*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - ((2*I)*Lmu^3*Nf*Pi)/Nc^2 + (18*z2)/Nc^3 - (6*Lmu*z2)/Nc^3 - (28*Lmu^3*z2)/Nc^3 + (45*z2)/Nc - (15*Lmu*z2)/Nc - (54*Lmu^3*z2)/Nc - 9*Nc*z2 + 3*Lmu*Nc*z2 + 22*Lmu^3*Nc*z2 + ((8*I)*Pi*z2)/Nc^3 - ((2*I)*Lmu^2*Pi*z2)/Nc^3 + ((2*I)*ly*Pi*z2)/Nc^3 + ((8*I)*Lmu*ly*Pi*z2)/Nc^3 + (((7*I)/2)*ly^2*Pi*z2)/Nc^3 + (((76*I)/9)*Pi*z2)/Nc + (((7*I)/3)*Lmu*Pi*z2)/Nc - ((3*I)*Lmu^2*Pi*z2)/Nc + ((3*I)*ly*Pi*z2)/Nc + ((12*I)*Lmu*ly*Pi*z2)/Nc + (((21*I)/4)*ly^2*Pi*z2)/Nc + ((20*I)/9)*Nc*Pi*z2 - ((10*I)/3)*Lmu*Nc*Pi*z2 + ((7*I)/2)*Lmu^2*Nc*Pi*z2 - (2*I)*ly*Nc*Pi*z2 - (8*I)*Lmu*ly*Nc*Pi*z2 - ((7*I)/2)*ly^2*Nc*Pi*z2 - ((5*I)/9)*Nf*Pi*z2 + (I/3)*Lmu*Nf*Pi*z2 - (((10*I)/9)*Nf*Pi*z2)/Nc^2 + (((2*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 - (36*Lmu*z2^2)/Nc^3 - (90*Lmu*z2^2)/Nc + 18*Lmu*Nc*z2^2 + (((161*I)/10)*Pi*z2^2)/Nc^3 + (((107*I)/4)*Pi*z2^2)/Nc - ((31*I)/4)*Nc*Pi*z2^2 + ((13*I)*Pi*z3)/Nc^3 - (((34*I)/3)*Lmu*Pi*z3)/Nc^3 - (((34*I)/3)*ly*Pi*z3)/Nc^3 + (((155*I)/18)*Pi*z3)/Nc + (((5*I)/3)*Lmu*Pi*z3)/Nc - ((17*I)*ly*Pi*z3)/Nc + ((23*I)/9)*Nc*Pi*z3 + ((20*I)/3)*Lmu*Nc*Pi*z3 + ((34*I)/3)*ly*Nc*Pi*z3 - ((14*I)/9)*Nf*Pi*z3 - (((28*I)/9)*Nf*Pi*z3)/Nc^2 + (56*z2*z3)/Nc^3 + (140*z2*z3)/Nc - 28*Nc*z2*z3}, {-484/27 + (80*Lmu)/9 - (281*Lmu^2)/6 + 15*Lmu^3 + Lmu^4/4 - 6*ly + 3*Lmu*ly - Lmu^2*ly + (2*Lmu^3*ly)/3 + 2*ly^2 - (3*Lmu*ly^2)/2 + (Lmu^2*ly^2)/2 - (2*ly^3)/3 - ly^4/12 - 96/Nc^2 + (48*Lmu)/Nc^2 - (12*Lmu^2)/Nc^2 + (3*Lmu^3)/(2*Nc^2) - Lmu^4/(4*Nc^2) + (15*ly)/Nc^2 - (15*Lmu*ly)/(2*Nc^2) + (5*Lmu^2*ly)/(2*Nc^2) - (5*Lmu^3*ly)/(3*Nc^2) - (5*ly^2)/Nc^2 + (15*Lmu*ly^2)/(4*Nc^2) - (5*Lmu^2*ly^2)/(4*Nc^2) + (5*ly^3)/(3*Nc^2) + (5*ly^4)/(24*Nc^2) + (328*Nf)/(27*Nc) - (56*Lmu*Nf)/(9*Nc) + (25*Lmu^2*Nf)/(3*Nc) - (3*Lmu^3*Nf)/Nc + ((1529*I)/54)*Pi - ((319*I)/18)*Lmu*Pi + ((293*I)/6)*Lmu^2*Pi - ((38*I)/3)*Lmu^3*Pi - (I/4)*Lmu^4*Pi + (3*I)*Lmu*ly*Pi + I*Lmu^2*ly*Pi - ((2*I)/3)*Lmu^3*ly*Pi - (I/2)*ly^2*Pi + (I/2)*Lmu*ly^2*Pi - (I/2)*Lmu^2*ly^2*Pi + (I/12)*ly^4*Pi + ((129*I)*Pi)/Nc^2 - ((57*I)*Lmu*Pi)/Nc^2 + ((14*I)*Lmu^2*Pi)/Nc^2 + (((103*I)/6)*Lmu^3*Pi)/Nc^2 + ((I/4)*Lmu^4*Pi)/Nc^2 - (((15*I)/2)*Lmu*ly*Pi)/Nc^2 - (((5*I)/2)*Lmu^2*ly*Pi)/Nc^2 + (((5*I)/3)*Lmu^3*ly*Pi)/Nc^2 + (((5*I)/4)*ly^2*Pi)/Nc^2 - (((5*I)/4)*Lmu*ly^2*Pi)/Nc^2 + (((5*I)/4)*Lmu^2*ly^2*Pi)/Nc^2 - (((5*I)/24)*ly^4*Pi)/Nc^2 - (((496*I)/27)*Nf*Pi)/Nc + (((86*I)/9)*Lmu*Nf*Pi)/Nc - (((28*I)/3)*Lmu^2*Nf*Pi)/Nc + ((3*I)*Lmu^3*Nf*Pi)/Nc + (20*z2)/3 - 13*Lmu*z2 + (21*Lmu^2*z2)/2 + 6*Lmu^3*z2 - 2*ly*z2 - 8*Lmu*ly*z2 - (7*ly^2*z2)/2 + (12*z2)/Nc^2 - (42*Lmu*z2)/Nc^2 + (24*Lmu^2*z2)/Nc^2 + (54*Lmu^3*z2)/Nc^2 + (5*ly*z2)/Nc^2 + (20*Lmu*ly*z2)/Nc^2 + (35*ly^2*z2)/(4*Nc^2) - (5*Nf*z2)/(3*Nc) + (Lmu*Nf*z2)/Nc - ((35*I)/3)*Pi*z2 - (5*I)*Lmu*Pi*z2 - ((9*I)/2)*Lmu^2*Pi*z2 - (4*I)*ly*Pi*z2 + (8*I)*Lmu*ly*Pi*z2 + ((7*I)/2)*ly^2*Pi*z2 + (((77*I)/2)*Pi*z2)/Nc^2 + ((6*I)*Lmu^2*Pi*z2)/Nc^2 + ((10*I)*ly*Pi*z2)/Nc^2 - ((20*I)*Lmu*ly*Pi*z2)/Nc^2 - (((35*I)/4)*ly^2*Pi*z2)/Nc^2 + (((8*I)/3)*Nf*Pi*z2)/Nc - (I*Lmu*Nf*Pi*z2)/Nc - (369*z2^2)/20 + 18*Lmu*z2^2 - (1089*z2^2)/(20*Nc^2) + (90*Lmu*z2^2)/Nc^2 + ((9*I)/20)*Pi*z2^2 - (((711*I)/20)*Pi*z2^2)/Nc^2 + (17*z3)/3 + 16*Lmu*z3 + (34*ly*z3)/3 + (37*z3)/(2*Nc^2) - (19*Lmu*z3)/Nc^2 - (85*ly*z3)/(3*Nc^2) - (14*Nf*z3)/(3*Nc) - ((25*I)/3)*Pi*z3 - (16*I)*Lmu*Pi*z3 - ((34*I)/3)*ly*Pi*z3 - (((365*I)/6)*Pi*z3)/Nc^2 + ((19*I)*Lmu*Pi*z3)/Nc^2 + (((85*I)/3)*ly*Pi*z3)/Nc^2 + (((14*I)/3)*Nf*Pi*z3)/Nc - 28*z2*z3 - (140*z2*z3)/Nc^2, 64/Nc^3 - (32*Lmu)/Nc^3 + (8*Lmu^2)/Nc^3 - Lmu^3/Nc^3 + Lmu^4/(6*Nc^3) - (6*ly)/Nc^3 + (3*Lmu*ly)/Nc^3 - (Lmu^2*ly)/Nc^3 + (2*Lmu^3*ly)/(3*Nc^3) + (2*ly^2)/Nc^3 - (3*Lmu*ly^2)/(2*Nc^3) + (Lmu^2*ly^2)/(2*Nc^3) - (2*ly^3)/(3*Nc^3) - ly^4/(12*Nc^3) + 3560/(81*Nc) - (592*Lmu)/(27*Nc) + (317*Lmu^2)/(9*Nc) - (21*Lmu^3)/(2*Nc) - Lmu^4/(12*Nc) - (9*ly)/Nc + (9*Lmu*ly)/(2*Nc) - (3*Lmu^2*ly)/(2*Nc) - (13*Lmu^3*ly)/(3*Nc) + (3*ly^2)/Nc - (9*Lmu*ly^2)/(4*Nc) + (3*Lmu^2*ly^2)/(4*Nc) - ly^3/Nc - ly^4/(8*Nc) + (484*Nc)/81 - (80*Lmu*Nc)/27 + (281*Lmu^2*Nc)/18 - 5*Lmu^3*Nc - (Lmu^4*Nc)/12 + 6*ly*Nc - 3*Lmu*ly*Nc + Lmu^2*ly*Nc + (14*Lmu^3*ly*Nc)/3 - 2*ly^2*Nc + (3*Lmu*ly^2*Nc)/2 - (Lmu^2*ly^2*Nc)/2 + (2*ly^3*Nc)/3 + (ly^4*Nc)/12 - (328*Nf)/81 + (56*Lmu*Nf)/27 - (25*Lmu^2*Nf)/9 + Lmu^3*Nf - (656*Nf)/(81*Nc^2) + (112*Lmu*Nf)/(27*Nc^2) - (50*Lmu^2*Nf)/(9*Nc^2) + (2*Lmu^3*Nf)/Nc^2 - ((90*I)*Pi)/Nc^3 + ((42*I)*Lmu*Pi)/Nc^3 - ((10*I)*Lmu^2*Pi)/Nc^3 - (((25*I)/3)*Lmu^3*Pi)/Nc^3 - ((I/6)*Lmu^4*Pi)/Nc^3 + ((3*I)*Lmu*ly*Pi)/Nc^3 + (I*Lmu^2*ly*Pi)/Nc^3 - (((2*I)/3)*Lmu^3*ly*Pi)/Nc^3 - ((I/2)*ly^2*Pi)/Nc^3 + ((I/2)*Lmu*ly^2*Pi)/Nc^3 - ((I/2)*Lmu^2*ly^2*Pi)/Nc^3 + ((I/12)*ly^4*Pi)/Nc^3 - (((4364*I)/81)*Pi)/Nc + (((616*I)/27)*Lmu*Pi)/Nc - (((323*I)/9)*Lmu^2*Pi)/Nc - (((7*I)/2)*Lmu^3*Pi)/Nc + ((I/12)*Lmu^4*Pi)/Nc + (((9*I)/2)*Lmu*ly*Pi)/Nc + (((3*I)/2)*Lmu^2*ly*Pi)/Nc + (((13*I)/3)*Lmu^3*ly*Pi)/Nc - (((3*I)/4)*ly^2*Pi)/Nc + (((3*I)/4)*Lmu*ly^2*Pi)/Nc - (((3*I)/4)*Lmu^2*ly^2*Pi)/Nc + ((I/8)*ly^4*Pi)/Nc - ((2177*I)/162)*Nc*Pi + ((535*I)/54)*Lmu*Nc*Pi - ((305*I)/18)*Lmu^2*Nc*Pi + ((22*I)/3)*Lmu^3*Nc*Pi + (I/12)*Lmu^4*Nc*Pi - (3*I)*Lmu*ly*Nc*Pi - I*Lmu^2*ly*Nc*Pi - ((14*I)/3)*Lmu^3*ly*Nc*Pi + (I/2)*ly^2*Nc*Pi - (I/2)*Lmu*ly^2*Nc*Pi + (I/2)*Lmu^2*ly^2*Nc*Pi - (I/12)*ly^4*Nc*Pi + ((496*I)/81)*Nf*Pi - ((86*I)/27)*Lmu*Nf*Pi + ((28*I)/9)*Lmu^2*Nf*Pi - I*Lmu^3*Nf*Pi + (((992*I)/81)*Nf*Pi)/Nc^2 - (((172*I)/27)*Lmu*Nf*Pi)/Nc^2 + (((56*I)/9)*Lmu^2*Nf*Pi)/Nc^2 - ((2*I)*Lmu^3*Nf*Pi)/Nc^2 - (8*z2)/Nc^3 + (18*Lmu*z2)/Nc^3 - (10*Lmu^2*z2)/Nc^3 - (28*Lmu^3*z2)/Nc^3 - (2*ly*z2)/Nc^3 - (8*Lmu*ly*z2)/Nc^3 - (7*ly^2*z2)/(2*Nc^3) - (76*z2)/(9*Nc) + (128*Lmu*z2)/(3*Nc) - (27*Lmu^2*z2)/Nc - (54*Lmu^3*z2)/Nc - (3*ly*z2)/Nc - (12*Lmu*ly*z2)/Nc - (21*ly^2*z2)/(4*Nc) - (20*Nc*z2)/9 - (17*Lmu*Nc*z2)/3 + (5*Lmu^2*Nc*z2)/2 + 22*Lmu^3*Nc*z2 + 2*ly*Nc*z2 + 8*Lmu*ly*Nc*z2 + (7*ly^2*Nc*z2)/2 + (5*Nf*z2)/9 - (Lmu*Nf*z2)/3 + (10*Nf*z2)/(9*Nc^2) - (2*Lmu*Nf*z2)/(3*Nc^2) - ((11*I)*Pi*z2)/Nc^3 - ((2*I)*Lmu*Pi*z2)/Nc^3 - ((2*I)*Lmu^2*Pi*z2)/Nc^3 - ((4*I)*ly*Pi*z2)/Nc^3 + ((8*I)*Lmu*ly*Pi*z2)/Nc^3 + (((7*I)/2)*ly^2*Pi*z2)/Nc^3 - (((619*I)/18)*Pi*z2)/Nc + (((22*I)/3)*Lmu*Pi*z2)/Nc - ((3*I)*Lmu^2*Pi*z2)/Nc - ((6*I)*ly*Pi*z2)/Nc + ((12*I)*Lmu*ly*Pi*z2)/Nc + (((21*I)/4)*ly^2*Pi*z2)/Nc + ((167*I)/9)*Nc*Pi*z2 - (I/3)*Lmu*Nc*Pi*z2 + ((7*I)/2)*Lmu^2*Nc*Pi*z2 + (4*I)*ly*Nc*Pi*z2 - (8*I)*Lmu*ly*Nc*Pi*z2 - ((7*I)/2)*ly^2*Nc*Pi*z2 - ((8*I)/9)*Nf*Pi*z2 + (I/3)*Lmu*Nf*Pi*z2 - (((16*I)/9)*Nf*Pi*z2)/Nc^2 + (((2*I)/3)*Lmu*Nf*Pi*z2)/Nc^2 + (199*z2^2)/(10*Nc^3) - (36*Lmu*z2^2)/Nc^3 + (253*z2^2)/(4*Nc) - (90*Lmu*z2^2)/Nc - (41*Nc*z2^2)/4 + 18*Lmu*Nc*z2^2 + (((161*I)/10)*Pi*z2^2)/Nc^3 + (((107*I)/4)*Pi*z2^2)/Nc - ((31*I)/4)*Nc*Pi*z2^2 - (13*z3)/Nc^3 + (34*Lmu*z3)/(3*Nc^3) + (34*ly*z3)/(3*Nc^3) - (155*z3)/(18*Nc) - (5*Lmu*z3)/(3*Nc) + (17*ly*z3)/Nc - (23*Nc*z3)/9 - (20*Lmu*Nc*z3)/3 - (34*ly*Nc*z3)/3 + (14*Nf*z3)/9 + (28*Nf*z3)/(9*Nc^2) + (((101*I)/3)*Pi*z3)/Nc^3 - (((34*I)/3)*Lmu*Pi*z3)/Nc^3 - (((34*I)/3)*ly*Pi*z3)/Nc^3 + (((713*I)/18)*Pi*z3)/Nc + (((5*I)/3)*Lmu*Pi*z3)/Nc - ((17*I)*ly*Pi*z3)/Nc - ((37*I)/9)*Nc*Pi*z3 + ((20*I)/3)*Lmu*Nc*Pi*z3 + ((34*I)/3)*ly*Nc*Pi*z3 - ((14*I)/9)*Nf*Pi*z3 - (((28*I)/9)*Nf*Pi*z3)/Nc^2 + (56*z2*z3)/Nc^3 + (140*z2*z3)/Nc - 28*Nc*z2*z3}}}
comparison with shared expansions.m: 32 entries, 0 differences
L=2 finite remainder (shared data): {{-15, 48, -41}, 0}
L=2 eps^0 of renormalized amplitude: {{-15, 48, -36}, 0}
L=2 infrared subtraction contribution (ren - fin): {{0, 0, 5}, 0}
   piece [I1]_{-2} R1_2: {{0, 0, 5}, 0}
   piece [I1]_{-1} R1_1: {{0, 0, 0}, 0}
L=3 finite remainder (shared data): {{12, -58, 84, -451/12}, 0}
L=3 eps^0 of renormalized amplitude: {{12, -23, -167/6, 895/12}, 0}
L=3 infrared subtraction contribution (ren - fin): {{0, 35, -671/6, 673/6}, 0}
   piece [I2 Hren1]_0: {{0, 0, 1/6, 5/6}, 0}
   piece [I1 Hren2]_0: {{0, 35, -112, 334/3}, 0}
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): (11*(27 - 6*Nc^2 + 23*Nc^4))/(36*Nc^2) - (4*(6 + 5*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - (3*(3 + 2*Nc^2)*z2)/Nc^2
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): -1/864*((-1 + Nc)*(1 + Nc)*(-4032 + 3605*Nc^2 + 5025*Nc^4))/Nc^3 + ((-1 + Nc)*(1 + Nc)*(-185 + 1021*Nc^2)*Nf)/(432*Nc^2) - (19*(-1 + Nc)*(1 + Nc)*Nf^2)/(108*Nc) + ((-895 + 2017*Nc^2 - 245*Nc^4 + 275*Nc^6)*z2)/(96*Nc^3)
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): (-45 + 85*Nc^2 + 202*Nc^4)/(18*Nc^2) - ((5 + 39*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - ((41 + 14*Nc^2 + 5*Nc^4)*z2)/(4*Nc^2)
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): ((-1 + Nc)*(1 + Nc)*(-9 + 531*Nc^2 + 1535*Nc^4))/(216*Nc^3) - ((-1 + Nc)*(1 + Nc)*(63 + 311*Nc^2)*Nf)/(108*Nc^2) + (17*(-1 + Nc)*(1 + Nc)*Nf^2)/(54*Nc) - ((-451 - 663*Nc^2 - 105*Nc^4 + 67*Nc^6)*z2)/(96*Nc^3)


==> anc/numbers/deposit/R5/amp_check/data_split_cph1.m <==
<|2 -> <|"fin" -> {{-15, 48, -41}, 0}, "ren" -> {{-30, 96, -72}, 0}, 
   "ren-fin" -> {{-15, 48, -31}, 0}|>, 
 3 -> <|"fin" -> {{12, -58, 84, -451/12}, 0}, 
   "ren" -> {{231/4, -213, 1171/6, 271/12}, 0}, 
   "ren-fin" -> {{183/4, -155, 667/6, 361/6}, 0}|>|>


==> anc/numbers/deposit/R5/amp_check/data_split_cph1.out <==
#### Coulomb-phase switch cph = 1 (1: as in 2108.00055; 0: (ls - lt) Trc dropped from Gamma0 and Gamma1)
inverse-power check done
proc 1: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
proc 1: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
proc 2: d h1/dLmu by order e^-2..e^4 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
proc 2: d h2/dLmu by order e^-4..e^2 (y^0 and y^1 parts): {{{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}, {{0, 0}, {0, 0}}}
comparison with shared expansions.m: 32 entries, 0 differences
L=2 finite remainder (shared data): {{-15, 48, -41}, 0}
L=2 eps^0 of renormalized amplitude: {{-30, 96, -72}, 0}
L=2 infrared subtraction contribution (ren - fin): {{-15, 48, -31}, 0}
   piece [I1]_{-2} R1_2: {{0, 0, 5}, 0}
   piece [I1]_{-1} R1_1: {{-15, 48, -36}, 0}
L=3 finite remainder (shared data): {{12, -58, 84, -451/12}, 0}
L=3 eps^0 of renormalized amplitude: {{231/4, -213, 1171/6, 271/12}, 0}
L=3 infrared subtraction contribution (ren - fin): {{183/4, -155, 667/6, 361/6}, 0}
   piece [I2 Hren1]_0: {{-29/4, 23, -77/6, -43/6}, 0}
   piece [I1 Hren2]_0: {{53, -178, 124, 202/3}, 0}
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): (11*(27 - 6*Nc^2 + 23*Nc^4))/(36*Nc^2) - (4*(6 + 5*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - (6*(3 + 2*Nc^2)*z2)/Nc^2
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (ren, all zetas, nf): -1/864*((-1 + Nc)*(1 + Nc)*(-4032 + 3605*Nc^2 + 5025*Nc^4))/Nc^3 + ((-1 + Nc)*(1 + Nc)*(-185 + 1021*Nc^2)*Nf)/(432*Nc^2) - (19*(-1 + Nc)*(1 + Nc)*Nf^2)/(108*Nc) + ((-271 + 5497*Nc^2 + 43*Nc^4 + 275*Nc^6)*z2)/(96*Nc^3)
L=2 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): (-45 + 85*Nc^2 + 202*Nc^4)/(18*Nc^2) - ((5 + 39*Nc^2)*Nf)/(9*Nc) + (4*Nf^2)/9 - ((41 + 14*Nc^2 + 5*Nc^4)*z2)/(4*Nc^2)
L=3 full Lt^(2L-2) coefficient of singlet A^+ / Born (fin): ((-1 + Nc)*(1 + Nc)*(-9 + 531*Nc^2 + 1535*Nc^4))/(216*Nc^3) - ((-1 + Nc)*(1 + Nc)*(63 + 311*Nc^2)*Nf)/(108*Nc^2) + (17*(-1 + Nc)*(1 + Nc)*Nf^2)/(54*Nc) - ((-451 - 663*Nc^2 - 105*Nc^4 + 67*Nc^6)*z2)/(96*Nc^3)


==> anc/numbers/deposit/R5/amp_check/gcheck/gnum.gp <==
\\ gnum.gp (verifier VF): numerical G(w;1-y), w in {0,1}^n, n<=6, independent of HarmonicSums.
\\ Path composition 0 -> 1 -> 1-y with tangential base point at 1:
\\   G(a1..an; 1-y) = sum_k G(1-a1,..,1-ak; y) * Greg(a_{k+1}..an; 1),
\\ Greg = shuffle-regularized value at 1 (G(1;1) := 0, G(0;1) = 0), convergent words via zetamult;
\\ G(.;y) at small y from polylogmult (convention checked: polylogmult([1,1],[x,1]) = log(1-x)^2/2),
\\ trailing zeros removed by the shuffle with G(0;y) = log(y).
default(realprecision, 80);
T1 = Map(); TY = Map();
ms_of(w) = { my(ms = List(), c = 0); for (i = 1, #w, if (w[i] == 0, c++, listput(ms, c + 1); c = 0)); Vec(ms); }
Greg1(w) = {
  my(n = #w, r, m, u, s, ins, k, ms);
  if (n == 0, return(1));
  if (mapisdefined(T1, w, &r), return(r));
  if (vecsum(w) == 0, mapput(T1, w, 0); return(0));
  if (w[n] == 0,
    m = 0; forstep (i = n, 1, -1, if (w[i] == 0, m++, break));
    u = w[1 .. n - 1]; s = 0;
    for (i = 0, n - 1 - m, ins = concat(concat(u[1 .. i], [0]), u[i + 1 .. n - 1]); s -= Greg1(ins));
    r = s / m; mapput(T1, w, r); return(r));
  if (w[1] == 1,
    m = 0; for (i = 1, n, if (w[i] == 1, m++, break));
    if (m == n, mapput(T1, w, 0); return(0));
    u = w[2 .. n]; s = 0;
    for (i = m, n - 1, ins = concat(concat(u[1 .. i], [1]), u[i + 1 .. n - 1]); s -= Greg1(ins));
    r = s / m; mapput(T1, w, r); return(r));
  ms = ms_of(w); k = #ms;
  r = (-1)^k * zetamult(ms); mapput(T1, w, r); return(r);
}
Gy(w, y) = {
  my(n = #w, key = [w, y], r, m, u, s, ins, k, ms);
  if (n == 0, return(1));
  if (mapisdefined(TY, key, &r), return(r));
  if (vecsum(w) == 0, r = log(y)^n / n!; mapput(TY, key, r); return(r));
  if (w[n] == 1,
    ms = ms_of(w); k = #ms;
    r = (-1)^k * polylogmult(ms, concat([y], vector(k - 1, j, 1)));
    mapput(TY, key, r); return(r));
  m = 0; forstep (i = n, 1, -1, if (w[i] == 0, m++, break));
  u = w[1 .. n - 1]; s = Gy(u, y) * log(y);
  for (i = 0, n - 1 - m, ins = concat(concat(u[1 .. i], [0]), u[i + 1 .. n - 1]); s -= Gy(ins, y));
  r = s / m; mapput(TY, key, r); return(r);
}
G1my(w, y) = sum(k = 0, #w, Gy(vector(k, j, 1 - w[j]), y) * Greg1(w[k + 1 .. #w]));
\\ self-tests
print("test G(1;1-y)-log(y): ", G1my([1], 1/10^3) - log(1/10^3));
print("test G(0;1-y)-log(1-y): ", G1my([0], 1/10^3) - log(1 - 1/10^3));
print("test G(0,1;x)+Li2(x) at x=0.7: ", G1my([0,1], 3/10) + polylog(2, 7/10));
print("test G(1,0,1;x) vs polylogmult at x=0.6: ", G1my([1,0,1], 4/10) - polylogmult([1,2],[6/10,1]));
print("test G(0,1,1,0;x) path vs direct at x=0.6: ", G1my([0,1,1,0], 4/10) - (Gy([0,1,1],6/10)*log(6/10) - Gy([0,0,1,1],6/10) - Gy([0,1,0,1],6/10) - Gy([0,1,1,0]*0+[0,1,1,0],6/10)*0 - Gy([0,1,0,1],6/10)*0) );
ys = [1/10^4, 3/10^4, 1/10^5];
f = "gnum_values.m";
write(f, "{");
first = 1;
{
for (n = 1, 6,
  forvec (v = vector(n, j, [0, 1]),
    for (iy = 1, #ys,
      my(y = ys[iy], val = G1my(v, y));
      if (!first, write(f, ","));
      first = 0;
      write(f, "{", v, ",", y, ",", strprintf("%.45e", real(val)), ",", strprintf("%.3e", imag(val)), "}"))));
}
write(f, "}");
print("done");
quit;


==> anc/numbers/deposit/R5/amp_check/gcheck/gnum_values.m <==
{
{[0],1/10000,-1.000050003333583353335000142869643968353977346 e-4,0.e-19}
,
{[0],3/10000,-3.000450090020254861215312510605804477939441691 e-4,0.e-19}
,
{[0],1/100000,-1.000005000033333583335333350000142858392868254 e-5,0.e-19}
,
{[1],1/10000,-9.210340371976182736071965818737456830404405955 e0,0.e-19}
,
{[1],3/10000,-8.111728083308073044676720581814931125756915397 e0,0.e-19}
,
{[1],1/100000,-1.151292546497022842008995727342182103800550744 e1,0.e-19}
,
{[0, 0],1/10000,5.000500045837500380590558796928996546313743744 e-9,0.e-19}
,
{[0, 0],3/10000,4.501350371351277750156627061526737785852862172 e-8,0.e-19}
,
{[0, 0],1/100000,5.000050000458337500038055905558796657182822582 e-11,0.e-19}
,
{[0, 1],1/10000,-1.643912984256145497222126241231197931485708481 e0,0.e-19}
,
{[0, 1],3/10000,-1.642200160819447776406077852354806693014222330 e0,0.e-19}
,
{[0, 1],1/100000,-1.644808936992926512157362530291993813779280278 e0,0.e-19}
,
{[1, 0],1/10000,1.644834064348115319110904027755095327741183721 e0,0.e-19}
,
{[1, 0],3/10000,1.644634044345225930125194912181734483787437278 e0,0.e-19}
,
{[1, 0],1/100000,1.644924066823226325360679051534886300125977817 e0,0.e-19}
,
{[1, 1],1/10000,4.241518488382718408449333110875214153277960063 e1,0.e-19}
,
{[1, 1],3/10000,3.290006624876443221266692250028046825931932750 e1,0.e-19}
,
{[1, 1],1/100000,6.627372638097997513202082985742522114496812599 e1,0.e-19}
,
{[0, 0, 0],1/10000,-1.666916695836458655588128255503972650196843510 e-13,0.e-19}
,
{[0, 0, 0],3/10000,-4.502025708977882991375221581142721684053677542 e-12,0.e-19}
,
{[0, 0, 0],1/100000,-1.666691666958336458365555881253255213092801870 e-16,0.e-19}
,
{[0, 0, 1],1/10000,-1.201892455084581607101708233577498212833633595 e0,0.e-19}
,
{[0, 0, 1],3/10000,-1.201563781555754957169279625902448076491100819 e0,0.e-19}
,
{[0, 0, 1],1/100000,-1.202040454387331164579388073521012428077310692 e0,0.e-19}
,
{[0, 1, 0],1/10000,2.403949309687701762129730920769958417546228618 e0,0.e-19}
,
{[0, 1, 0],3/10000,2.403620297073546113247640559601795767163110734 e0,0.e-19}
,
{[0, 1, 0],1/100000,2.404097356946273253547301765822968481706372382 e0,0.e-19}
,
{[0, 1, 1],1/10000,1.196794114267038676895198549282982400338870920 e0,0.e-19}
,
{[0, 1, 1],3/10000,1.189451690271602811942143734461069933678618252 e0,0.e-19}
,
{[0, 1, 1],1/100000,1.201269033027101920024820487221511858130933599 e0,0.e-19}
,
{[1, 0, 0],1/10000,-1.202056900659427607273904764747190326338241841 e0,0.e-19}
,
{[1, 0, 0],3/10000,-1.202056880655093357072191913073791246453252797 e0,0.e-19}
,
{[1, 0, 0],1/100000,-1.202056903134594118731925653178053231005722982 e0,0.e-19}
,
{[1, 0, 1],1/10000,1.274740989837614639895981515564172733734403001 e1,0.e-19}
,
{[1, 0, 1],3/10000,1.094217778238894280005304651707143520960197773 e1,0.e-19}
,
{[1, 0, 1],1/100000,1.653402462966227176593605284397341935930665532 e1,0.e-19}
,
{[1, 1, 0],1/10000,-1.394844574322163166882511872378112629398651232 e1,0.e-19}
,
{[1, 1, 0],3/10000,-1.214150097333432337092490411929403712415308576 e1,0.e-19}
,
{[1, 1, 0],1/100000,-1.773595640326689189616900493085761424263421725 e1,0.e-19}
,
{[1, 1, 1],1/10000,-1.302194299067824765971834362696838739354275217 e2,0.e-19}
,
{[1, 1, 1],3/10000,-8.895879711093284413678759180500374968431932691 e1,0.e-19}
,
{[1, 1, 1],1/100000,-2.543348240366845246038738989642263162801318783 e2,0.e-19}
,
{[0, 0, 0, 0],1/10000,4.167500118070140567893769944787752836220492487 e-18,0.e-19}
,
{[0, 0, 0, 0],3/10000,3.377025860944047683851092186796523936847663240 e-16,0.e-19}
,
{[0, 0, 0, 0],1/100000,4.166750001180570139056772687519942891453917047 e-22,0.e-19}
,
{[0, 0, 0, 1],1/10000,-1.082203030233788995118413691507695099257618622 e0,0.e-19}
,
{[0, 0, 0, 1],3/10000,-1.081962636536282035090542657956281524556457141 e0,0.e-19}
,
{[0, 0, 0, 1],1/100000,-1.082311213164248651134307119357396785047142046 e0,0.e-19}
,
{[0, 0, 1, 0],1/10000,3.246729285956738379806936170414641367794618405 e0,0.e-19}
,
{[0, 0, 1, 0],3/10000,3.246248432824499509552517300778208720209250446 e0,0.e-19}
,
{[0, 0, 1, 0],1/100000,3.246945659957392250117090297802594252855467365 e0,0.e-19}
,
{[0, 0, 1, 1],1/10000,2.704608866574127049663106925810717963213987393 e-1,0.e-19}
,
{[0, 0, 1, 1],3/10000,2.702222446355228535898766480003076221078052053 e-1,0.e-19}
,
{[0, 0, 1, 1],1/100000,2.705687920633458575522842428888648772074984616 e-1,0.e-19}
,
{[0, 1, 0, 0],1/10000,-3.246849489432496727384348866664270227585752451 e0,0.e-19}
,
{[0, 1, 0, 0],3/10000,-3.246609029961335951210899529088876307934217259 e0,0.e-19}
,
{[0, 1, 0, 0],1/100000,-3.246957680504279816092912835766338257253717355 e0,0.e-19}
,
{[0, 1, 0, 1],1/10000,8.103031765881476267767731327585239737820782232 e-1,0.e-19}
,
{[0, 1, 0, 1],3/10000,8.079661948266643626816993072373373648988686999 e-1,0.e-19}
,
{[0, 1, 0, 1],1/100000,8.115606354792087333761255715106048600805884525 e-1,0.e-19}
,
{[0, 1, 1, 0],1/10000,-1.351344635298769273205946412864505609737324866 e0,0.e-19}
,
{[0, 1, 1, 0],3/10000,-1.348767573140825087357497086081926253833359844 e0,0.e-19}
,
{[0, 1, 1, 0],1/100000,-1.352710232356294571577263607136569824145789955 e0,0.e-19}
,
{[0, 1, 1, 1],1/10000,-1.064037968873366118730529146908435849888117273 e0,0.e-19}
,
{[0, 1, 1, 1],3/10000,-1.043027215090962724034055291884220717893742361 e0,0.e-19}
,
{[0, 1, 1, 1],1/100000,-1.078992004428473333112108506167044744609092883 e0,0.e-19}
,
{[1, 0, 0, 0],1/10000,1.082323233711082629709864755564342098795126664 e0,0.e-19}
,
{[1, 0, 0, 0],3/10000,1.082323233709637685124215717721353231970481114 e0,0.e-19}
,
{[1, 0, 0, 0],1/100000,1.082323233711138135959823135152226930092207198 e0,0.e-19}
,
{[1, 0, 0, 1],1/10000,9.718613651936119824092248288061618529100973818 e0,0.e-19}
,
{[1, 0, 0, 1],3/10000,8.398347986633954259032210549790058572727856716 e0,0.e-19}
,
{[1, 0, 0, 1],1/100000,1.248630393763438884615055240953566431242304098 e1,0.e-19}
,
{[1, 0, 1, 0],1/10000,-2.024880528519152383682543413794690470883260968 e1,0.e-19}
,
{[1, 0, 1, 0],3/10000,-1.760794531392579153435930036476556395204762371 e1,0.e-19}
,
{[1, 0, 1, 0],1/100000,-2.578433385182098979126088195242183514038867679 e1,0.e-19}
,
{[1, 0, 1, 1],1/10000,-7.830767240957084797214707412319150163535947140 e0,0.e-19}
,
{[1, 0, 1, 1],3/10000,-6.519427034441528258668533531313021777412741980 e0,0.e-19}
,
{[1, 0, 1, 1],1/100000,-1.059314482733246405385759758076212976258072115 e1,0.e-19}
,
{[1, 1, 0, 0],1/10000,1.080077241740574690997993570716656511248752628 e1,0.e-19}
,
{[1, 1, 0, 0],3/10000,9.480177941917729409987175785445318889525126808 e0,0.e-19}
,
{[1, 1, 0, 0],1/100000,1.356861072231406038197512992288852357835209564 e1,0.e-19}
,
{[1, 1, 0, 1],1/10000,-5.087322477161423019987206472452904501987094471 e1,0.e-19}
,
{[1, 1, 0, 1],3/10000,-3.786055837053549182367420618759126997603392936 e1,0.e-19}
,
{[1, 1, 0, 1],1/100000,-8.458435177130939541029195113247766891916840961 e1,0.e-19}
,
{[1, 1, 1, 0],1/10000,5.978105257557591862977120500664074661991192651 e1,0.e-19}
,
{[1, 1, 1, 0],3/10000,4.544970426314794201040314934983120841110077654 e1,0.e-19}
,
{[1, 1, 1, 0],1/100000,9.625903196402752562325244323026229680824359522 e1,0.e-19}
,
{[1, 1, 1, 1],1/10000,2.998413181215403425736339497043589992348177660 e2,0.e-19}
,
{[1, 1, 1, 1],3/10000,1.804023931955147563970463844404635426088038267 e2,0.e-19}
,
{[1, 1, 1, 1],1/100000,7.320344680701668519864110100204077129756293116 e2,0.e-19}
,
{[0, 0, 0, 0, 0],1/10000,-8.335417013937506187084865703496770362434090467 e-23,0.e-19}
,
{[0, 0, 0, 0, 0],3/10000,-2.026519509694059309621848805917258827998068532 e-20,0.e-19}
,
{[0, 0, 0, 0, 0],1/100000,-8.333541670138937500618641681219861520216958549 e-28,0.e-19}
,
{[0, 0, 0, 0, 1],1/10000,-1.036819523418633292094137039207788954129741812 e0,0.e-19}
,
{[0, 0, 0, 0, 1],3/10000,-1.036603063560358748166221787838052405523852298 e0,0.e-19}
,
{[0, 0, 0, 0, 1],1/100000,-1.036916931917019464524592149980451906407613127 e0,0.e-19}
,
{[0, 0, 0, 1, 0],1/10000,4.147386319388932459845656579078573405876380231 e0,0.e-19}
,
{[0, 0, 0, 1, 0],3/10000,4.146736891730454376637236751140404184353568426 e0,0.e-19}
,
{[0, 0, 0, 1, 0],1/100000,4.147678550834325422016202563311915538663054506 e0,0.e-19}
,
{[0, 0, 0, 1, 1],1/10000,9.652410655621385505541809821211115610396552464 e-2,0.e-19}
,
{[0, 0, 0, 1, 1],3/10000,9.647002745144267388575183737560263506486025916 e-2,0.e-19}
,
{[0, 0, 0, 1, 1],1/100000,9.654845422791881500266102085849069743771330682 e-2,0.e-19}
,
{[0, 0, 1, 0, 0],1/10000,-6.221241823665060903714343695669509024833320021 e0,0.e-19}
,
{[0, 0, 1, 0, 0],3/10000,-6.220592347915806383996811081329102710982888763 e0,0.e-19}
,
{[0, 0, 1, 0, 0],1/100000,-6.221534061060962102646157944115671852270126367 e0,0.e-19}
,
{[0, 0, 1, 0, 1],1/10000,2.287292953796332899350078040704146795718377159 e-1,0.e-19}
,
{[0, 0, 1, 0, 1],3/10000,2.285674418574899302975814114574625640942274191 e-1,0.e-19}
,
{[0, 0, 1, 0, 1],1/100000,2.288022810885896820519841028722320440447754191 e-1,0.e-19}
,
{[0, 0, 1, 1, 0],1/10000,-5.183286624893351900497711921318594457278141880 e-1,0.e-19}
,
{[0, 0, 1, 1, 0],3/10000,-5.180586030476421649425682420795261910821983254 e-1,0.e-19}
,
{[0, 0, 1, 1, 0],1/100000,-5.184503494737952903119837630079457223418836019 e-1,0.e-19}
,
{[0, 0, 1, 1, 1],1/10000,-9.644398152625904050422125338153131979767639925 e-2,0.e-19}
,
{[0, 0, 1, 1, 1],3/10000,-9.623336323797639916019450843643882988859991357 e-2,0.e-19}
,
{[0, 0, 1, 1, 1],1/100000,-9.654035549156468776974698976871303056172951984 e-2,0.e-19}
,
{[0, 1, 0, 0, 0],1/10000,4.147602782838131622868261701567491988723329348 e0,0.e-19}
,
{[0, 1, 0, 0, 0],3/10000,4.147386274889077858090095828430645080882687989 e0,0.e-19}
,
{[0, 1, 0, 0, 0],1/100000,4.147700197287026071481011700688413727075517217 e0,0.e-19}
,
{[0, 1, 0, 0, 1],1/10000,7.104740871168568624997149584740433909404761815 e-1,0.e-19}
,
{[0, 1, 0, 0, 1],3/10000,7.086857450245587743828705496505593809265211791 e-1,0.e-19}
,
{[0, 1, 0, 0, 1],1/100000,7.114293133700386043664097086219840642432249748 e-1,0.e-19}
,
{[0, 1, 0, 1, 0],1/10000,-1.878487799362425123890924208280623083590922532 e0,0.e-19}
,
{[0, 1, 0, 1, 0],3/10000,-1.874748799988297508147359019772384462602726126 e0,0.e-19}
,
{[0, 1, 0, 1, 0],1/100000,-1.880471304564189667220322565135910719258233004 e0,0.e-19}
,
{[0, 1, 0, 1, 1],1/10000,-2.279073629484910439182045891777716392913645288 e-1,0.e-19}
,
{[0, 1, 0, 1, 1],3/10000,-2.264957391180489728804838767756879141582916010 e-1,0.e-19}
,
{[0, 1, 0, 1, 1],1/100000,-2.286924492910188170917013539203293370266008126 e-1,0.e-19}
,
{[0, 1, 1, 0, 0],1/10000,1.457640132780899519704859303311502168291663319 e0,0.e-19}
,
{[0, 1, 1, 0, 0],3/10000,1.455635348531103258482049839029322204453812003 e0,0.e-19}
,
{[0, 1, 1, 0, 0],1/100000,1.458692765340869886657306590216790703138813303 e0,0.e-19}
,
{[0, 1, 1, 0, 1],1/10000,-7.050394059218905728697012053430569659533264235 e-1,0.e-19}
,
{[0, 1, 1, 0, 1],3/10000,-6.964303602689848103607354185958929481242704284 e-1,0.e-19}
,
{[0, 1, 1, 0, 1],1/100000,-7.105385604333836614722439243218597240680357291 e-1,0.e-19}
,
{[0, 1, 1, 1, 0],1/10000,1.125941141040331584701087211684234384656065643 e0,0.e-19}
,
{[0, 1, 1, 1, 0],3/10000,1.115705780973127907045108321016882711368934916 e0,0.e-19}
,
{[0, 1, 1, 1, 0],1/100000,1.132322510681526098724893023269151027454478281 e0,0.e-19}
,
{[0, 1, 1, 1, 1],1/10000,9.886572438557350277849478629435240360913741840 e-1,0.e-19}
,
{[0, 1, 1, 1, 1],3/10000,9.435053195778414406795093241769813662272662538 e-1,0.e-19}
,
{[0, 1, 1, 1, 1],1/100000,1.026276151839970668439479427953521990311695098 e0,0.e-19}
,
{[1, 0, 0, 0, 0],1/10000,-1.036927755143369925289532133445691365591453925 e0,0.e-19}
,
{[1, 0, 0, 0, 0],3/10000,-1.036927755143369841915851138149406920636162446 e0,0.e-19}
,
{[1, 0, 0, 0, 0],1/100000,-1.036927755143369926331261318123681158589486228 e0,0.e-19}
,
{[1, 0, 0, 0, 1],1/10000,8.835206664428310402528081077416098741290241935 e0,0.e-19}
,
{[1, 0, 0, 0, 1],3/10000,7.646393462096470303664575098285912941882407880 e0,0.e-19}
,
{[1, 0, 0, 0, 1],1/100000,1.132723982414703349204209500024235241349834162 e1,0.e-19}
,
{[1, 0, 0, 1, 0],1/10000,-2.721706599036328972261572538823507728494106411 e1,0.e-19}
,
{[1, 0, 0, 1, 0],3/10000,-2.365038601371122141279924346945313390118426374 e1,0.e-19}
,
{[1, 0, 0, 1, 0],1/100000,-3.469327364947483478339540421154919212533945262 e1,0.e-19}
,
{[1, 0, 0, 1, 1],1/10000,-1.973797515893974565866338185645983336433154015 e0,0.e-19}
,
{[1, 0, 0, 1, 1],3/10000,-1.676773541712536850136475518651084030346221570 e0,0.e-19}
,
{[1, 0, 0, 1, 1],1/100000,-2.596724820406616275700935870188256991835919282 e0,0.e-19}
,
{[1, 0, 1, 0, 0],1/10000,2.815732238093415012774302016784300265273795035 e1,0.e-19}
,
{[1, 0, 1, 0, 0],3/10000,2.459040200176048218517048347834211575077508962 e1,0.e-19}
,
{[1, 0, 1, 0, 0],1/100000,3.563363822407080136567125252196699365478931059 e1,0.e-19}
,
{[1, 0, 1, 0, 1],1/10000,-5.597274523129598865403765827719904102933612047 e0,0.e-19}
,
{[1, 0, 1, 0, 1],3/10000,-4.708149874164947667134113765963160335633124477 e0,0.e-19}
,
{[1, 0, 1, 0, 1],1/100000,-7.464975087127198305097486639639527111957571389 e0,0.e-19}
,
{[1, 0, 1, 1, 0],1/10000,9.773560033746581405851621803585601779755201823 e0,0.e-19}
,
{[1, 0, 1, 1, 0],3/10000,8.290148818251307396952873231469436314202922677 e0,0.e-19}
,
{[1, 0, 1, 1, 0],1/100000,1.288722310920938377067298036402606913157928025 e1,0.e-19}
,
{[1, 0, 1, 1, 1],1/10000,5.845522886606960734606840159098641592782770656 e0,0.e-19}
,
{[1, 0, 1, 1, 1],3/10000,4.686731873996606535168941669972936695481953027 e0,0.e-19}
,
{[1, 0, 1, 1, 1],1/100000,8.317249916923957437419764539327308147305281451 e0,0.e-19}
,
{[1, 1, 0, 0, 0],1/10000,-9.872014214988084278893664792396585795734904029 e0,0.e-19}
,
{[1, 1, 0, 0, 0],3/10000,-8.682960610122502984073154495093165458569337635 e0,0.e-19}
,
{[1, 1, 0, 0, 0],1/100000,-1.236415555873244315065074815070516381647513497 e1,0.e-19}
,
{[1, 1, 0, 0, 1],1/10000,-3.998343506157429079868358588611925475759016930 e1,0.e-19}
,
{[1, 1, 0, 0, 1],3/10000,-3.003170912949121933570945122658578101007712838 e1,0.e-19}
,
{[1, 1, 0, 0, 1],1/100000,-6.554773091950427967729947015930283795444968178 e1,0.e-19}
,
{[1, 1, 0, 1, 0],1/10000,8.627427162906031533025468930736414047675998495 e1,0.e-19}
,
{[1, 1, 0, 1, 0],3/10000,6.547935836499348018192833833481505425821417347 e1,0.e-19}
,
{[1, 1, 0, 1, 0],1/100000,1.392718213343161001986836299135208616030664585 e2,0.e-19}
,
{[1, 1, 0, 1, 1],1/10000,2.729373150155735018662832671455353873497652478 e1,0.e-19}
,
{[1, 1, 0, 1, 1],3/10000,1.941181187018369656391046576548374253359645921 e1,0.e-19}
,
{[1, 1, 0, 1, 1],1/100000,4.850316854297085322843469441937477165590714231 e1,0.e-19}
,
{[1, 1, 1, 0, 0],1/10000,-4.858987560401498865136052351188961304899228052 e1,0.e-19}
,
{[1, 1, 1, 0, 0],3/10000,-3.744942496057134555315018774211678819116127412 e1,0.e-19}
,
{[1, 1, 1, 0, 0],1/100000,-7.664616477466981701406187481034648285075628931 e1,0.e-19}
,
{[1, 1, 1, 0, 1],1/10000,1.379907509878342208750236369946322023935667650 e2,0.e-19}
,
{[1, 1, 1, 0, 1],3/10000,8.943031028120996437895519300271744948341819135 e1,0.e-19}
,
{[1, 1, 1, 0, 1],1/100000,2.922690001199886261893787455760594106662024556 e2,0.e-19}
,
{[1, 1, 1, 1, 0],1/10000,-1.721486482509729660686760270944811233484597816 e2,0.e-19}
,
{[1, 1, 1, 1, 0],3/10000,-1.145264881826584440851006028912852157039199118 e2,0.e-19}
,
{[1, 1, 1, 1, 0],1/100000,-3.501230151130060766090203482054065478319674946 e2,0.e-19}
,
{[1, 1, 1, 1, 1],1/10000,-5.523281194962753640444841530472166756147979682 e2,0.e-19}
,
{[1, 1, 1, 1, 1],3/10000,-2.926750318360084547291068371107107260600828309 e2,0.e-19}
,
{[1, 1, 1, 1, 1],1/100000,-1.685571653736191906874036111594289171187737940 e3,0.e-19}
,
{[0, 0, 0, 0, 0, 0],1/10000,1.389305635429168410526937574154947131675810215 e-27,0.e-19}
,
{[0, 0, 0, 0, 0, 0],3/10000,1.013411774214890499906531740491141688132469944 e-24,0.e-19}
,
{[0, 0, 0, 0, 0, 0],1/100000,1.388930556354179166841032352458404509540955715 e-33,0.e-19}
,
{[0, 0, 0, 0, 0, 1],1/10000,-1.017239369435907372260440284472199963912811553 e0,0.e-19}
,
{[0, 0, 0, 0, 0, 1],3/10000,-1.017031985700572461289535273713387961897220757 e0,0.e-19}
,
{[0, 0, 0, 0, 0, 1],1/100000,-1.017332692709167475119906211120894527565682375 e0,0.e-19}
,
{[0, 0, 0, 0, 1, 0],1/10000,5.086300534316321974154945404963706982505006901 e0,0.e-19}
,
{[0, 0, 0, 0, 1, 0],3/10000,5.085470956078399801485431909600734783009014316 e0,0.e-19}
,
{[0, 0, 0, 0, 1, 0],1/100000,5.086673832767002738031596893493660899348891679 e0,0.e-19}
,
{[0, 0, 0, 0, 1, 1],1/10000,4.052724302557204818891387171580176285355906625 e-2,0.e-19}
,
{[0, 0, 0, 0, 1, 1],3/10000,4.050793975224787330713330132409888283494870031 e-2,0.e-19}
,
{[0, 0, 0, 0, 1, 1],1/100000,4.053593176862122861428840740962339716961849058 e-2,0.e-19}
,
{[0, 0, 0, 1, 0, 0],1/10000,-1.017280844831777047630492245544001502742402805 e1,0.e-19}
,
{[0, 0, 0, 1, 0, 0],3/10000,-1.017156401601080375065438184458352738383645462 e1,0.e-19}
,
{[0, 0, 0, 1, 0, 0],1/100000,-1.017336840403045230274610511560378781635469924 e1,0.e-19}
,
{[0, 0, 0, 1, 0, 1],1/10000,8.846050432697071462376202614427679472329229956 e-2,0.e-19}
,
{[0, 0, 0, 1, 0, 1],3/10000,8.841476551310266387054971390149192240108235774 e-2,0.e-19}
,
{[0, 0, 0, 1, 0, 1],1/100000,8.848109437953635342403771826297101699341581575 e-2,0.e-19}
,
{[0, 0, 0, 1, 1, 0],1/10000,-2.505791293225672386614734629199362876181095530 e-1,0.e-19}
,
{[0, 0, 0, 1, 1, 0],3/10000,-2.504754698723492508619337003088463634932155202 e-1,0.e-19}
,
{[0, 0, 0, 1, 1, 0],1/100000,-2.506257869433910019637967643012995489849774854 e-1,0.e-19}
,
{[0, 0, 0, 1, 1, 1],1/10000,-1.748020294364490041696529090768201746707776384 e-2,0.e-19}
,
{[0, 0, 0, 1, 1, 1],3/10000,-1.746093142427781026191666466910378705553024265 e-2,0.e-19}
,
{[0, 0, 0, 1, 1, 1],1/100000,-1.748888770663300803645323171365585865368395124 e-2,0.e-19}
,
{[0, 0, 1, 0, 0, 0],1/10000,1.017301583341465365204949581726631375956743784 e1,0.e-19}
,
{[0, 0, 1, 0, 0, 0],3/10000,1.017218616857314652698144750711761347316387792 e1,0.e-19}
,
{[0, 0, 1, 0, 0, 0],1/100000,1.017338914258101543159087696447606131424946774 e1,0.e-19}
,
{[0, 0, 1, 0, 0, 1],1/10000,2.137277656602770749061252589504856688357855320 e-1,0.e-19}
,
{[0, 0, 1, 0, 0, 1],3/10000,2.135858255204877768457955209056558994606039507 e-1,0.e-19}
,
{[0, 0, 1, 0, 0, 1],1/100000,2.137917532415143550365254752179422286801910928 e-1,0.e-19}
,
{[0, 0, 1, 0, 1, 0],1/10000,-6.928599183747269827278463057589680451230508570 e-1,0.e-19}
,
{[0, 0, 1, 0, 1, 0],3/10000,-6.924845281004332458062750469500761691425263684 e-1,0.e-19}
,
{[0, 0, 1, 0, 1, 0],1/100000,-6.930290776558888465644131489771246831500176014 e-1,0.e-19}
,
{[0, 0, 1, 0, 1, 1],1/10000,-3.228619496202536332026204730197933592697510962 e-2,0.e-19}
,
{[0, 0, 1, 0, 1, 1],3/10000,-3.224074976492911626965963748813941572901502451 e-2,0.e-19}
,
{[0, 0, 1, 0, 1, 1],1/100000,-3.230674149604195684277245885042725728392167507 e-2,0.e-19}
,
{[0, 0, 1, 1, 0, 0],1/10000,7.223245709002468669290153531187017456528578048 e-1,0.e-19}
,
{[0, 0, 1, 1, 0, 0],3/10000,7.220331893078480024666978665579911513433661248 e-1,0.e-19}
,
{[0, 0, 1, 1, 0, 0],1/100000,7.224558115077396403502378102043969609372031668 e-1,0.e-19}
,
{[0, 0, 1, 1, 0, 1],1/10000,-7.915060178159039457309049410256407074320484506 e-2,0.e-19}
,
{[0, 0, 1, 1, 0, 1],3/10000,-7.901046814013686237136705582281862419406580918 e-2,0.e-19}
,
{[0, 0, 1, 1, 0, 1],1/100000,-7.921428748090171804189139581434829827505642806 e-2,0.e-19}
,
{[0, 0, 1, 1, 1, 0],1/10000,1.638870504549551430847285673157719629889113648 e-1,0.e-19}
,
{[0, 0, 1, 1, 1, 0],3/10000,1.636628865182384432439461622688878708827836386 e-1,0.e-19}
,
{[0, 0, 1, 1, 1, 0],1/100000,1.639886575052246645958393316719095364689838659 e-1,0.e-19}
,
{[0, 0, 1, 1, 1, 1],1/10000,4.043614258623676028364940770508787843868262387 e-2,0.e-19}
,
{[0, 0, 1, 1, 1, 1],3/10000,4.024326207198882909677155147899797972899111831 e-2,0.e-19}
,
{[0, 0, 1, 1, 1, 1],1/100000,4.052659059467850880530893806486822079296108444 e-2,0.e-19}
,
{[0, 1, 0, 0, 0, 0],1/10000,-5.086611611961746917352812021690934039500809285 e0,0.e-19}
,
{[0, 1, 0, 0, 0, 0],3/10000,-5.086404184924619256069041943695563125799700390 e0,0.e-19}
,
{[0, 1, 0, 0, 0, 0],1/100000,-5.086704940592847531470980451274945847887992533 e0,0.e-19}
,
{[0, 1, 0, 0, 0, 1],1/10000,6.735321201696583240473888884509585417628366975 e-1,0.e-19}
,
{[0, 1, 0, 0, 0, 1],3/10000,6.719049846091468848640721801090570950320779330 e-1,0.e-19}
,
{[0, 1, 0, 0, 0, 1],1/100000,6.743998178700685623841269306611251707320151975 e-1,0.e-19}
,
{[0, 1, 0, 0, 1, 0],1/10000,-2.448122942790848085683930330720589378337079980 e0,0.e-19}
,
{[0, 1, 0, 0, 1, 0],3/10000,-2.443099242489161709159629393780654144870037512 e0,0.e-19}
,
{[0, 1, 0, 0, 1, 0],1/100000,-2.450790074421939800424860380926331400111658556 e0,0.e-19}
,
{[0, 1, 0, 0, 1, 1],1/10000,-7.899695518705449222585323483341498404453160996 e-2,0.e-19}
,
{[0, 1, 0, 0, 1, 1],3/10000,-7.863716357909416954373481966054482606364372464 e-2,0.e-19}
,
{[0, 1, 0, 0, 1, 1],1/100000,-7.919272443240545382160856840281423845141538637 e-2,0.e-19}
,
{[0, 1, 0, 1, 0, 0],1/10000,3.141076790252075792856903866321675827467809036 e0,0.e-19}
,
{[0, 1, 0, 1, 0, 0],3/10000,3.135865025099879467567605683517863975682061080 e0,0.e-19}
,
{[0, 1, 0, 1, 0, 0],1/100000,3.143828554481363563965949075163976020341939039 e0,0.e-19}
,
{[0, 1, 0, 1, 0, 1],1/10000,-1.901109684848584045860465848851972174186469603 e-1,0.e-19}
,
{[0, 1, 0, 1, 0, 1],3/10000,-1.890962297147949658950428580665020660856154013 e-1,0.e-19}
,
{[0, 1, 0, 1, 0, 1],1/100000,-1.906690575034882410772621693479572660423040211 e-1,0.e-19}
,
{[0, 1, 0, 1, 1, 0],1/10000,4.127000606589257543442469459798889911158538490 e-1,0.e-19}
,
{[0, 1, 0, 1, 1, 0],3/10000,4.109200153189241329419383074756788569835359724 e-1,0.e-19}
,
{[0, 1, 0, 1, 1, 0],1/100000,4.136702762963106712901342477592848743341766397 e-1,0.e-19}
,
{[0, 1, 0, 1, 1, 1],1/10000,8.779162514541148821216687774242766237071379687 e-2,0.e-19}
,
{[0, 1, 0, 1, 1, 1],3/10000,8.675937889698714579934433620064474524667587209 e-2,0.e-19}
,
{[0, 1, 0, 1, 1, 1],1/100000,8.838940506845334514294381697395654318752491434 e-2,0.e-19}
,
{[0, 1, 1, 0, 0, 0],1/10000,-1.528623901118178065686527266534168593268962180 e0,0.e-19}
,
{[0, 1, 1, 0, 0, 0],3/10000,-1.526789386612276384628056350886448626235581679 e0,0.e-19}
,
{[0, 1, 1, 0, 0, 0],1/100000,-1.529584921499143792622301101449650085938403074 e0,0.e-19}
,
{[0, 1, 1, 0, 0, 1],1/10000,-6.132589325021093119701616384149687630035013349 e-1,0.e-19}
,
{[0, 1, 1, 0, 0, 1],3/10000,-6.064584461442287613984612765588396978228575368 e-1,0.e-19}
,
{[0, 1, 1, 0, 0, 1],1/100000,-6.175571961313180784402462133267966208119490983 e-1,0.e-19}
,
{[0, 1, 1, 0, 1, 0],1/10000,1.575000544518282067101993325622675080486524213 e0,0.e-19}
,
{[0, 1, 1, 0, 1, 0],3/10000,1.560243018737242404834574410819665592394570678 e0,0.e-19}
,
{[0, 1, 1, 0, 1, 0],1/100000,1.584219130149059332747784464882962768374113552 e0,0.e-19}
,
{[0, 1, 1, 0, 1, 1],1/10000,2.101663450184577884157791666643711231052537794 e-1,0.e-19}
,
{[0, 1, 1, 0, 1, 1],3/10000,2.056599526220920617315567734291485052977276426 e-1,0.e-19}
,
{[0, 1, 1, 0, 1, 1],1/100000,2.131958860815031535003416204066113351539850075 e-1,0.e-19}
,
{[0, 1, 1, 1, 0, 0],1/10000,-1.157793652915651593920143072476129788461944212 e0,0.e-19}
,
{[0, 1, 1, 1, 0, 0],3/10000,-1.149411784521869559151303808389517395980987557 e0,0.e-19}
,
{[0, 1, 1, 1, 0, 0],1/100000,-1.162939022368771325734164326308959858765531656 e0,0.e-19}
,
{[0, 1, 1, 1, 0, 1],1/10000,6.541975014640073370176710049523768253633235537 e-1,0.e-19}
,
{[0, 1, 1, 1, 0, 1],3/10000,6.325559429533963926654114356486156566799627681 e-1,0.e-19}
,
{[0, 1, 1, 1, 0, 1],1/100000,6.705735746336165207284162396308864573835638521 e-1,0.e-19}
,
{[0, 1, 1, 1, 1, 0],1/10000,-1.033126627468351504127396652494399402270944935 e0,0.e-19}
,
{[0, 1, 1, 1, 1, 0],3/10000,-1.005744892678559450758055300403312056987515419 e0,0.e-19}
,
{[0, 1, 1, 1, 1, 0],1/100000,-1.053222309785762586375618805586294441383658157 e0,0.e-19}
,
{[0, 1, 1, 1, 1, 1],1/10000,-9.138379189214300573008716373784391217114876652 e-1,0.e-19}
,
{[0, 1, 1, 1, 1, 1],3/10000,-8.361102142651428550705464565354991298372062679 e-1,0.e-19}
,
{[0, 1, 1, 1, 1, 1],1/100000,-9.898356797965248480154248802051557257282944453 e-1,0.e-19}
,
{[1, 0, 0, 0, 0, 0],1/10000,1.017343061984449139714501259651535546496133510 e0,0.e-19}
,
{[1, 0, 0, 0, 0, 0],3/10000,1.017343061984449139710465397455700292116237199 e0,0.e-19}
,
{[1, 0, 0, 0, 0, 0],1/100000,1.017343061984449139714517929624250388963324819 e0,0.e-19}
,
{[1, 0, 0, 0, 0, 1],1/10000,8.492685838787693253047794673987527536082093779 e0,0.e-19}
,
{[1, 0, 0, 0, 0, 1],3/10000,7.353720726778512412772237836411298237686055127 e0,0.e-19}
,
{[1, 0, 0, 0, 0, 1],1/100000,1.088020282149789227665393026489828284744590752 e1,0.e-19}
,
{[1, 0, 0, 0, 1, 0],1/10000,-3.464515904016585277920635367198068074851716020 e1,0.e-19}
,
{[1, 0, 0, 0, 1, 0],3/10000,-3.008908215391836430020799203961739593381370749 e1,0.e-19}
,
{[1, 0, 0, 0, 1, 0],1/100000,-4.419532437682624490631704646092457970424027698 e1,0.e-19}
,
{[1, 0, 0, 0, 1, 1],1/10000,-7.252961165036128597643954125739348553082713189 e-1,0.e-19}
,
{[1, 0, 0, 0, 1, 1],3/10000,-6.192779232585115551015322214926548513470371100 e-1,0.e-19}
,
{[1, 0, 0, 0, 1, 1],1/100000,-9.475890282357726044027817998714827837477794533 e-1,0.e-19}
,
{[1, 0, 0, 1, 0, 0],1/10000,5.319316095299092286995145552824188563638290630 e1,0.e-19}
,
{[1, 0, 0, 1, 0, 0],3/10000,4.635872094226431998543222474162107685352616136 e1,0.e-19}
,
{[1, 0, 0, 1, 0, 0],1/100000,6.751855506968592225735442957992591317604581141 e1,0.e-19}
,
{[1, 0, 0, 1, 0, 1],1/10000,-1.693690101516611930474701950992188511012829883 e0,0.e-19}
,
{[1, 0, 0, 1, 0, 1],3/10000,-1.442478271520359296034513666873733653955003284 e0,0.e-19}
,
{[1, 0, 0, 1, 0, 1],1/100000,-2.220472492930724675190922347608428970154597728 e0,0.e-19}
,
{[1, 0, 0, 1, 1, 0],1/10000,3.948772795835739960774384699595223353229705102 e0,0.e-19}
,
{[1, 0, 0, 1, 1, 0],3/10000,3.379452312407405627158994871006149018742542366 e0,0.e-19}
,
{[1, 0, 0, 1, 1, 0],1/100000,5.142458269448489114985396138294144542908591048 e0,0.e-19}
,
{[1, 0, 0, 1, 1, 1],1/10000,6.387457011950702577769663734703419203410561844 e-1,0.e-19}
,
{[1, 0, 0, 1, 1, 1],3/10000,5.328864479437374121847410509594557717453457298 e-1,0.e-19}
,
{[1, 0, 0, 1, 1, 1],1/100000,8.609661496889461472468535556099637261641667683 e-1,0.e-19}
,
{[1, 0, 1, 0, 0, 0],1/10000,-3.651007152308933777685323225832829363055305242 e1,0.e-19}
,
{[1, 0, 1, 0, 0, 0],3/10000,-3.195356171233950036261437547476439568651627650 e1,0.e-19}
,
{[1, 0, 1, 0, 0, 0],1/100000,-4.606043167733904752528683261588797345588638674 e1,0.e-19}
,
{[1, 0, 1, 0, 0, 1],1/10000,-4.969085423952124280601409859770565069121775210 e0,0.e-19}
,
{[1, 0, 1, 0, 0, 1],3/10000,-4.189378610994377082254862887326824749820705510 e0,0.e-19}
,
{[1, 0, 1, 0, 0, 1],1/100000,-6.606463759793266735988783859560235455714794916 e0,0.e-19}
,
{[1, 0, 1, 0, 1, 0],1/10000,1.351622177486288230039024000321272617822960819 e1,0.e-19}
,
{[1, 0, 1, 0, 1, 0],3/10000,1.145422265161564442935629396084431280727915609 e1,0.e-19}
,
{[1, 0, 1, 0, 1, 0],1/100000,1.784461621307559357811977710322455578901530624 e1,0.e-19}
,
{[1, 0, 1, 0, 1, 1],1/10000,1.415396820561965846997719337279926599279836982 e0,0.e-19}
,
{[1, 0, 1, 0, 1, 1],3/10000,1.165673805818351176579181461180760970869982029 e0,0.e-19}
,
{[1, 0, 1, 0, 1, 1],1/100000,1.941359135720616857130820105185072073896442399 e0,0.e-19}
,
{[1, 0, 1, 1, 0, 0],1/10000,-1.091372241603386045042994016321090754947183597 e1,0.e-19}
,
{[1, 0, 1, 1, 0, 0],3/10000,-9.313267354763090080544889649239288253142656096 e0,0.e-19}
,
{[1, 0, 1, 1, 0, 0],1/100000,-1.427166595057217001222606713227848805913122241 e1,0.e-19}
,
{[1, 0, 1, 1, 0, 1],1/10000,4.110727709767554924372939465898537074690919246 e0,0.e-19}
,
{[1, 0, 1, 1, 0, 1],3/10000,3.340265977357909640137630569665325268264203613 e0,0.e-19}
,
{[1, 0, 1, 1, 0, 1],1/100000,5.742264990192934467561695302520228808603385280 e0,0.e-19}
,
{[1, 0, 1, 1, 1, 0],1/10000,-6.891992139383296558023655957107782948557948404 e0,0.e-19}
,
{[1, 0, 1, 1, 1, 0],3/10000,-5.659878288468046178469818811164146832168683356 e0,0.e-19}
,
{[1, 0, 1, 1, 1, 0],1/100000,-9.494029003274931472187170671206739970259112746 e0,0.e-19}
,
{[1, 0, 1, 1, 1, 1],1/10000,-4.536680132524027873126613958025660621205371381 e0,0.e-19}
,
{[1, 0, 1, 1, 1, 1],3/10000,-3.472907526244420399999449981298956214036700674 e0,0.e-19}
,
{[1, 0, 1, 1, 1, 1],1/100000,-6.866262443627426810988555286848220658490089969 e0,0.e-19}
,
{[1, 1, 0, 0, 0, 0],1/10000,9.509920668748094161033291840627954288460839316 e0,0.e-19}
,
{[1, 1, 0, 0, 0, 0],3/10000,8.370739094486551296589400046950480014781990699 e0,0.e-19}
,
{[1, 1, 0, 0, 0, 0],1/100000,1.189753506025299763542333981567034696934069388 e1,0.e-19}
,
{[1, 1, 0, 0, 0, 1],1/10000,-3.663094643883056561028081888924669458882577782 e1,0.e-19}
,
{[1, 1, 0, 0, 0, 1],3/10000,-2.757752592673971122179163035020190798348908214 e1,0.e-19}
,
{[1, 1, 0, 0, 0, 1],1/100000,-5.984377675502586867458461442196602721458989876 e1,0.e-19}
,
{[1, 1, 0, 0, 1, 0],1/10000,1.154791822163825919717183920221558908742267220 e2,0.e-19}
,
{[1, 1, 0, 0, 1, 0],3/10000,8.753742570179384391290926677863993632187324345 e1,0.e-19}
,
{[1, 1, 0, 0, 1, 0],1/100000,1.867560067015887942763623707903758764945370410 e2,0.e-19}
,
{[1, 1, 0, 0, 1, 1],1/10000,7.423856511298699269417372127689111619220373225 e0,0.e-19}
,
{[1, 1, 0, 0, 1, 1],3/10000,5.418598939003981198759877800164083385952021086 e0,0.e-19}
,
{[1, 1, 0, 0, 1, 1],1/100000,1.268582086279606013781712880394828482751349316 e1,0.e-19}
,
{[1, 1, 0, 1, 0, 0],1/10000,-1.230291073053546863676679966242526618493406655 e2,0.e-19}
,
{[1, 1, 0, 1, 0, 0],3/10000,-9.405448191430532299079357250219090859289756018 e1,0.e-19}
,
{[1, 1, 0, 1, 0, 0],1/100000,-1.964711207357896110577993610529607084589840657 e2,0.e-19}
,
{[1, 1, 0, 1, 0, 1],1/10000,2.025027722637761945542867077944480499652726773 e1,0.e-19}
,
{[1, 1, 0, 1, 0, 1],3/10000,1.458967599416732729940590850450979404808211848 e1,0.e-19}
,
{[1, 1, 0, 1, 0, 1],1/100000,3.528822676206398415457188843803814890755882749 e1,0.e-19}
,
{[1, 1, 0, 1, 1, 0],1/10000,-3.672628292418335346538072597259135518875847100 e1,0.e-19}
,
{[1, 1, 0, 1, 1, 0],3/10000,-2.680403204788306782765911095690042355682418239 e1,0.e-19}
,
{[1, 1, 0, 1, 1, 0],1/100000,-6.281490854356882874436224132827228850842250552 e1,0.e-19}
,
{[1, 1, 0, 1, 1, 1],1/10000,-1.784626745386536634813700971251196310652122083 e1,0.e-19}
,
{[1, 1, 0, 1, 1, 1],3/10000,-1.206293222812783241801949915502695927490358818 e1,0.e-19}
,
{[1, 1, 0, 1, 1, 1],1/100000,-3.414541429628281956767921604193104327211763721 e1,0.e-19}
,
{[1, 1, 1, 0, 0, 0],1/10000,4.503516086827672525700119181641116932304883792 e1,0.e-19}
,
{[1, 1, 1, 0, 0, 0],3/10000,3.484279918887989931260063999371950866520260190 e1,0.e-19}
,
{[1, 1, 1, 0, 0, 0],1/100000,7.063549739140354429385881082749258981413589136 e1,0.e-19}
,
{[1, 1, 1, 0, 0, 1],1/10000,1.110543519696435608001697366688025506473958425 e2,0.e-19}
,
{[1, 1, 1, 0, 0, 1],3/10000,7.272739482108602591960977397513548681981621662 e1,0.e-19}
,
{[1, 1, 1, 0, 0, 1],1/100000,2.313287573288403742446883021039537450723771036 e2,0.e-19}
,
{[1, 1, 1, 0, 1, 0],1/10000,-2.471377061419948420454580852652713001666053260 e2,0.e-19}
,
{[1, 1, 1, 0, 1, 0],3/10000,-1.640441206749040647475737905747269271162593086 e2,0.e-19}
,
{[1, 1, 1, 0, 1, 0],1/100000,-5.043615026891860309482306476269588678669215736 e2,0.e-19}
,
{[1, 1, 1, 0, 1, 1],1/10000,-6.594858492969189408202669695789906800751939638 e1,0.e-19}
,
{[1, 1, 1, 0, 1, 1],3/10000,-4.042484760362620017256794294829754123754767281 e1,0.e-19}
,
{[1, 1, 1, 0, 1, 1],1/100000,-1.519923737870878694084060933148020548520279826 e2,0.e-19}
,
{[1, 1, 1, 1, 0, 0],1/10000,1.459031617793277846556362091901521338598443393 e2,0.e-19}
,
{[1, 1, 1, 1, 0, 0],3/10000,9.877406950255573716138628866893246003902031817 e1,0.e-19}
,
{[1, 1, 1, 1, 0, 0],1/100000,2.888635818967364756380595456708086518619306311 e2,0.e-19}
,
{[1, 1, 1, 1, 0, 1],1/10000,-2.847611537307945137671092713240892139038596301 e2,0.e-19}
,
{[1, 1, 1, 1, 0, 1],3/10000,-1.611461660499482907254451971792449168933522622 e2,0.e-19}
,
{[1, 1, 1, 1, 0, 1],1/100000,-7.652216166321570153142379393038988129609999693 e2,0.e-19}
,
{[1, 1, 1, 1, 1, 0],1/10000,3.740617597395715803279548930574323197801788383 e2,0.e-19}
,
{[1, 1, 1, 1, 1, 0],3/10000,2.180307793047737898236410092261008782420021337 e2,0.e-19}
,
{[1, 1, 1, 1, 1, 0],1/100000,9.592323586397681624166374394425264794607873424 e2,0.e-19}
,
{[1, 1, 1, 1, 1, 1],1/10000,8.478549962623717240818320011156887219505529968 e2,0.e-19}
,
{[1, 1, 1, 1, 1, 1],3/10000,3.956833791712056868350175565638596744601759105 e2,0.e-19}
,
{[1, 1, 1, 1, 1, 1],1/100000,3.234310135888564010932281498396639716913425433 e3,0.e-19}
}


==> anc/numbers/deposit/R5/amp_check/gcheck/gtab_check.wl <==
(* gtab_check.wl (verifier VF): compare the shared table ma_a/amp_test/data/gtab.m (G(w;x) about x=1 to O(y^4))
   with independent PARI values (gnum.gp, path composition) at y = 1e-4, 3e-4, 1e-5. *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
gtab = Get[FileNameJoin[{dir, "..", "..", "..", "..", "..", "..", "amp_test", "data", "gtab.m"}]];
txt = Import[FileNameJoin[{dir, "gnum_values.m"}], "Text"];
txt = StringReplace[txt, {"[" -> "{", "]" -> "}", " e" -> "*10^"}];
vals = ToExpression[txt];
zv = {z2 -> Zeta[2], z3 -> Zeta[3], z5 -> Zeta[5]};
maxrel = 0; worst = None; count = 0;
Do[
  Module[{w = v[[1]], y0 = v[[2]], num = v[[3]], ser, val, d},
   ser = G[Sequence @@ w, x] /. gtab;
   val = N[ser /. zv /. {ly -> Log[y0], y -> y0}, 40];
   d = Abs[val - num];
   count++;
   If[d > maxrel, maxrel = d; worst = {w, y0, val, num}]],
  {v, vals}];
Print["entries compared: ", count, "  max |gtab - PARI| = ", ScientificForm[maxrel, 3], "  at ", worst];


==> anc/numbers/deposit/R5/amp_check/gcheck/gtest.gp <==
\\ gnum.gp (verifier VF): numerical G(w;1-y), w in {0,1}^n, n<=6, independent of HarmonicSums.
\\ Path composition 0 -> 1 -> 1-y with tangential base point at 1:
\\   G(a1..an; 1-y) = sum_k G(1-a1,..,1-ak; y) * Greg(a_{k+1}..an; 1),
\\ Greg = shuffle-regularized value at 1 (G(1;1) := 0, G(0;1) = 0), convergent words via zetamult;
\\ G(.;y) at small y from polylogmult (convention checked: polylogmult([1,1],[x,1]) = log(1-x)^2/2),
\\ trailing zeros removed by the shuffle with G(0;y) = log(y).
default(realprecision, 80);
T1 = Map(); TY = Map();
ms_of(w) = { my(ms = List(), c = 0); for (i = 1, #w, if (w[i] == 0, c++, listput(ms, c + 1); c = 0)); Vec(ms); }
Greg1(w) = {
  my(n = #w, r, m, u, s, ins, k, ms);
  if (n == 0, return(1));
  if (mapisdefined(T1, w, &r), return(r));
  if (vecsum(w) == 0, mapput(T1, w, 0); return(0));
  if (w[n] == 0,
    m = 0; forstep (i = n, 1, -1, if (w[i] == 0, m++, break));
    u = w[1 .. n - 1]; s = 0;
    for (i = 0, n - 1 - m, ins = concat(concat(u[1 .. i], [0]), u[i + 1 .. n - 1]); s -= Greg1(ins));
    r = s / m; mapput(T1, w, r); return(r));
  if (w[1] == 1,
    m = 0; for (i = 1, n, if (w[i] == 1, m++, break));
    if (m == n, mapput(T1, w, 0); return(0));
    u = w[2 .. n]; s = 0;
    for (i = m, n - 1, ins = concat(concat(u[1 .. i], [1]), u[i + 1 .. n - 1]); s -= Greg1(ins));
    r = s / m; mapput(T1, w, r); return(r));
  ms = ms_of(w); k = #ms;
  r = (-1)^k * zetamult(ms); mapput(T1, w, r); return(r);
}
Gy(w, y) = {
  my(n = #w, key = [w, y], r, m, u, s, ins, k, ms);
  if (n == 0, return(1));
  if (mapisdefined(TY, key, &r), return(r));
  if (vecsum(w) == 0, r = log(y)^n / n!; mapput(TY, key, r); return(r));
  if (w[n] == 1,
    ms = ms_of(w); k = #ms;
    r = (-1)^k * polylogmult(ms, concat([y], vector(k - 1, j, 1)));
    mapput(TY, key, r); return(r));
  m = 0; forstep (i = n, 1, -1, if (w[i] == 0, m++, break));
  u = w[1 .. n - 1]; s = Gy(u, y) * log(y);
  for (i = 0, n - 1 - m, ins = concat(concat(u[1 .. i], [0]), u[i + 1 .. n - 1]); s -= Gy(ins, y));
  r = s / m; mapput(TY, key, r); return(r);
}
G1my(w, y) = sum(k = 0, #w, Gy(vector(k, j, 1 - w[j]), y) * Greg1(w[k + 1 .. #w]));
\\ self-tests
print("test G(1;1-y)-log(y): ", G1my([1], 1/10^3) - log(1/10^3));
print("test G(0;1-y)-log(1-y): ", G1my([0], 1/10^3) - log(1 - 1/10^3));
print("test G(0,1;x)+Li2(x) at x=0.7: ", G1my([0,1], 3/10) + polylog(2, 7/10));
print("test G(1,0,1;x) vs polylogmult at x=0.6: ", G1my([1,0,1], 4/10) - polylogmult([1,2],[6/10,1]));
{ forvec(v=vector(4,j,[0,1]), print(v, " ", G1my(v, 4/10) - Gy(v, 6/10))); forvec(v=vector(6,j,[0,1]), my(d=abs(G1my(v, 35/100) - Gy(v, 65/100))); if(d>1e-60, print("BAD ",v," ",d))); }
quit;
f = "gnum_values.m";
write(f, "{");
first = 1;
{
for (n = 1, 6,
  forvec (v = vector(n, j, [0, 1]),
    for (iy = 1, #ys,
      my(y = ys[iy], val = G1my(v, y));
      if (!first, write(f, ","));
      first = 0;
      write(f, "{", v, ",", y, ",", strprintf("%.45e", real(val)), ",", strprintf("%.3e", imag(val)), "}"))));
}
write(f, "}");
print("done");
quit;


==> anc/numbers/deposit/R5/amp_check/iree_check.out <==
# second implementation (python/sympy) of eq.(7); basis (CA^L, ..., CF^L)
kappa=+1 L=2 total=[-15, 36, -15] soft-only=[-18, 60, -48] pair-part=[3, -24, 33]
kappa=+1 L=3 total=[12, -58, 78, -85/4] soft-only=[9, -34, 32, 0] pair-part=[3, -24, 46, -85/4]
kappa=-1 L=2 total=[-21, 84, -87] soft-only=[-18, 60, -48] pair-part=[-3, 24, -39]
kappa=-1 L=3 total=[15, -74, 118, -245/4] soft-only=[9, -34, 32, 0] pair-part=[6, -40, 86, -245/4]
exponentiated one-loop dipole (paper normalization) L=2: [-18, 60, -48]
   singlet a^2 term (even in Delta): -6*Lt**2*z2*(CA - 2*CF)*(3*CA - 4*CF)
exponentiated one-loop dipole (paper normalization) L=3: [12, -48, 48, 0]
   singlet a^3 term (even in Delta): 12*CA*Lt**4*z2*(CA - 2*CF)**2


==> anc/numbers/deposit/R5/amp_check/iree_check.py <==
#!/usr/bin/env python3
"""iree_check.py (verifier VF): second, independent implementation of the eq.(7) solver (dict-based Laurent
series in w, sympy only for the coefficient algebra), plus the exponentiated one-loop dipole operator.

Observable: coefficient of z2 a^L Lt^(2L-2) in A_1^+ / A_1^(1), L = 2, 3, in the basis CA^L ... CF^L.
pi is kept as a symbol p with p^2 = 6 z2 (only even powers occur in the positive-signature amplitude).
"""
import sympy as sp
from fractions import Fraction

CA, CF, p, Lt, kap, qp, rho, z2 = sp.symbols('CA CF p Lt kappa qp rho z2')
W = 14          # keep powers w^-W .. w^W

def tan_series(nterms=12):
    # tan(x) = sum_{n>=1} (-1)^(n-1) 2^(2n) (2^(2n)-1) B_2n / (2n)! x^(2n-1)
    out = {}
    for n in range(1, nterms + 1):
        c = sp.Rational((-1) ** (n - 1) * 2 ** (2 * n) * (2 ** (2 * n) - 1)) * sp.bernoulli(2 * n) / sp.factorial(2 * n)
        out[2 * n - 1] = c
    return out

def cot_series(nterms=12):
    # cot(x) = 1/x + sum_{n>=1} (-1)^n 2^(2n) B_2n /(2n)! x^(2n-1)
    out = {-1: sp.Integer(1)}
    for n in range(1, nterms + 1):
        out[2 * n - 1] = sp.Rational((-1) ** n * 2 ** (2 * n)) * sp.bernoulli(2 * n) / sp.factorial(2 * n)
    return out

def scale_arg(ser, c):
    # f(x) -> f(c w): coefficient of w^k multiplied by c^k
    return {k: v * c ** k for k, v in ser.items()}

def mul(a, b):
    out = {}
    for i, x in a.items():
        for j, y in b.items():
            k = i + j
            if -W <= k <= W:
                out[k] = out.get(k, 0) + x * y
    return {k: sp.expand(v) for k, v in out.items() if sp.expand(v) != 0}

def add(*args):
    out = {}
    for a in args:
        for k, v in a.items():
            out[k] = out.get(k, 0) + v
    return {k: sp.expand(v) for k, v in out.items() if sp.expand(v) != 0}

def smul(c, a):
    return {k: sp.expand(c * v) for k, v in a.items() if sp.expand(c * v) != 0}

def shiftw(a, n):
    return {k + n: v for k, v in a.items() if -W <= k + n <= W}

def deriv(a):
    return {k - 1: sp.expand(k * v) for k, v in a.items() if k != 0 and -W <= k - 1 <= W}

half_p = p / 2
tanS = scale_arg(tan_series(), half_p)        # tan(p w/2)
cotS = scale_arg(cot_series(), half_p)        # cot(p w/2)
phiP = smul(-p / 2, tanS)
phiM = smul(p / 2, cotS)
psiP = smul(-p, tanS)
psiM = smul(p, cotS)
# eta^+ = cos(p w/2), eta^- = -I sin(p w/2)
etaP = {2 * n: sp.Rational((-1) ** n) * (half_p) ** (2 * n) / sp.factorial(2 * n) for n in range(0, 8)}

bR = [CF, CF - CA / 2]
cR = [0, CA]
Trc = [[0, -2 * CF], [-(CA - 2 * CF), 2 * (CA - 2 * CF) - CA / 2]]

def solve(kapv, qpv, rhov, nmax=4):
    fP = {1: [{-1: 2 * bR[0]}, {-1: 2 * bR[1]}]}
    fM = {1: [{-1: 2 * bR[0]}, {-1: 2 * bR[1]}]}
    for n in range(2, nmax + 1):
        newP, newM = [], []
        for R in range(2):
            quadP = add(*[mul(fP[j][R], fP[n - j][R]) for j in range(1, n)])
            quadM = add(*[mul(fM[j][R], fM[n - j][R]) for j in range(1, n)])
            sudP = smul(2 * cR[R], add(deriv(fP[n - 1][R]), mul(phiP, fP[n - 1][R])))
            sudM = smul(2 * cR[R], add(deriv(fM[n - 1][R]), mul(phiM, fM[n - 1][R])))
            mixP = smul(2 * kapv * rhov, mul(psiP, add(*[smul(Trc[R][Rp], fM[n - 1][Rp]) for Rp in range(2)])))
            mixM = smul(2 * kapv, mul(psiM, add(*[smul(Trc[R][Rp], fP[n - 1][Rp]) for Rp in range(2)])))
            newP.append(shiftw(add(sudP, smul(qpv, quadP), mixP), -1))
            newM.append(shiftw(add(sudM, smul(qpv, quadM), mixM), -1))
        fP[n], fM[n] = newP, newM
    return fP, fM

def residue_ampP(f):
    # Res_{w=0} e^{w Lt} eta^+ f  = sum_k coef(eta^+ f, w^k) Lt^(-k-1)/(-k-1)!
    g = mul(etaP, f)
    return sp.expand(sum(v * Lt ** (-k - 1) / sp.factorial(-k - 1) for k, v in g.items() if k <= -1))

def to_basis(expr, L):
    c = sp.symbols('c0:%d' % (L + 1))
    ans = sum(c[j] * CA ** (L - j) * CF ** j for j in range(L + 1))
    eqs = sp.Poly(sp.expand(expr - ans), CA, CF).coeffs()
    sol = sp.solve(eqs, c, dict=True)
    if not sol:
        return 'NOT HOMOGENEOUS ' + str(sp.expand(expr))
    return [sol[0][cj] for cj in c]

def observable(fP, L):
    A = residue_ampP(fP[L + 1][0])
    c = sp.expand(A.coeff(Lt, 2 * L - 2))
    c = sp.expand(c.subs(p, sp.sqrt(6 * z2)))
    return to_basis(sp.expand(c.coeff(z2, 1) / (2 * CF)), L)

lines = []
def pr(*s):
    t = ' '.join(str(x) for x in s)
    print(t, flush=True)
    lines.append(t)

pr('# second implementation (python/sympy) of eq.(7); basis (CA^L, ..., CF^L)')
for kv in (1, -1):
    full = solve(kv, 1, 1)
    soft = solve(kv, 0, 1)
    for L in (2, 3):
        vf = observable(full[0], L)
        vs = observable(soft[0], L)
        pr('kappa=%+d L=%d total=%s soft-only=%s pair-part=%s' % (kv, L, vf, vs, [sp.expand(a - b) for a, b in zip(vf, vs)]))

# ---------------- exponentiated one-loop dipole operator ----------------
# one-loop soft operator acting on the Born (paper eq. (sign-M1)): 2a[-1/2 Tt^2 Lt^2 + Trc Delta Lt]
# amplitude = exp(2a[-1/2 Tt^2 Lt^2 + Trc Delta Lt]) M0, M0 = 2a sum_R b_R P_R ; Delta^2 = -6 z2
Dl = sp.symbols('Delta')
Tt2 = sp.Matrix([[0, 0], [0, CA]])
TrcM = sp.Matrix(Trc)
Op = 2 * (-sp.Rational(1, 2) * Tt2 * Lt ** 2 + TrcM * Dl * Lt)   # per power of a
M0 = sp.Matrix([bR[0], bR[1]])
term = M0
expo = {0: M0}
for n in range(1, 4):
    term = (Op * term) / n
    expo[n] = sp.expand(term)
for L in (2, 3):
    s1 = sp.expand(expo[L][0])
    c = sp.expand(s1.coeff(Lt, 2 * L - 2))
    c = sp.expand(c.subs(Dl ** 2, -6 * z2))
    # positive signature = even in Delta: Delta^2 -> -6 z2 already; drop odd powers
    c = sp.expand(c.subs(Dl, 0))
    pr('exponentiated one-loop dipole (paper normalization) L=%d: %s' % (L, to_basis(sp.expand(c.coeff(z2, 1) / bR[0]), L)))
    # also the full singlet positive-signature L-loop term for inspection
    pr('   singlet a^%d term (even in Delta): %s' % (L, sp.factor(sp.expand(s1.subs(Dl ** 2, -6 * z2).subs(Dl, 0) / bR[0]))))

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(lines) + '\n')


==> anc/numbers/deposit/R5/amp_check/iree_solver.log <==
# IREE eq.(7) solver; observable = coefficient of z2 a^L Lt^(2L-2) in A_1^+/A_1^(1); basis (CA^L, CA^(L-1) CF, ..., CF^L)
F_1^{+(2)} = InputForm[(4*CF^2)/w^3 - (2*CA*CF*Pi^2)/w + (4*CF^2*Pi^2)/w - (CA*CF*Pi^4*w)/6 + (CF^2*Pi^4*w)/3 - (CA*CF*Pi^6*w^3)/60 + (CF^2*Pi^6*w^3)/30 - (17*CA*CF*Pi^8*w^5)/10080 + (17*CF^2*Pi^8*w^5)/5040]
F_A^{+(2)} = InputForm[(3*CA^2)/w^3 - (8*CA*CF)/w^3 + (4*CF^2)/w^3 + (2*CA^2*Pi^2)/w - (6*CA*CF*Pi^2)/w + (4*CF^2*Pi^2)/w + (CA^2*Pi^4*w)/6 - (CA*CF*Pi^4*w)/2 + (CF^2*Pi^4*w)/3 + (CA^2*Pi^6*w^3)/60 - (CA*CF*Pi^6*w^3)/20 + (CF^2*Pi^6*w^3)/30 + (17*CA^2*Pi^8*w^5)/10080 - (17*CA*CF*Pi^8*w^5)/3360 + (17*CF^2*Pi^8*w^5)/5040]
F_1^{-(2)} = InputForm[(8*CA*CF)/w^3 - (12*CF^2)/w^3 - (2*CA*CF*Pi^2)/(3*w) + (4*CF^2*Pi^2)/(3*w) - (CA*CF*Pi^4*w)/90 + (CF^2*Pi^4*w)/45 - (CA*CF*Pi^6*w^3)/3780 + (CF^2*Pi^6*w^3)/1890 - (CA*CF*Pi^8*w^5)/151200 + (CF^2*Pi^8*w^5)/75600]
F_A^{-(2)} = InputForm[(-5*CA^2)/w^3 + (16*CA*CF)/w^3 - (12*CF^2)/w^3 + (2*CA^2*Pi^2)/(3*w) - (2*CA*CF*Pi^2)/w + (4*CF^2*Pi^2)/(3*w) + (CA^2*Pi^4*w)/90 - (CA*CF*Pi^4*w)/30 + (CF^2*Pi^4*w)/45 + (CA^2*Pi^6*w^3)/3780 - (CA*CF*Pi^6*w^3)/1260 + (CF^2*Pi^6*w^3)/1890 + (CA^2*Pi^8*w^5)/151200 - (CA*CF*Pi^8*w^5)/50400 + (CF^2*Pi^8*w^5)/75600]
LL check L=1: A_1^+ Lt^(2L) coef/(2CF) = {0, 1}   A_A^+ Lt^(2L)/(2bA) = (-3*CA + 2*CF)/2   A_1^- (i Pi Lt^(2L-1))/(2CF): I*(-2*CA + 3*CF)*Pi   A_A^- (i Pi Lt^(2L-1))/(2bA): (-1/2*I)*(5*CA - 6*CF)*Pi
LL check L=2: A_1^+ Lt^(2L) coef/(2CF) = {0, 0, 1/3}   A_A^+ Lt^(2L)/(2bA) = ((3*CA - 2*CF)*(2*CA - CF))/6   A_1^- (i Pi Lt^(2L-1))/(2CF): I/3*(3*CA^2 - 12*CA*CF + 10*CF^2)*Pi   A_A^- (i Pi Lt^(2L-1))/(2bA): I/3*(12*CA - 5*CF)*(CA - 2*CF)*Pi
LL check L=3: A_1^+ Lt^(2L) coef/(2CF) = {0, 0, 0, 1/18}   A_A^+ Lt^(2L)/(2bA) = -1/720*((3*CA - 2*CF)*(99*CA^2 - 88*CA*CF + 20*CF^2))   A_1^- (i Pi Lt^(2L-1))/(2CF): I/30*(-12*CA^3 + 40*CA^2*CF - 44*CA*CF^2 + 19*CF^3)*Pi   A_A^- (i Pi Lt^(2L-1))/(2bA): (-1/240*I)*(599*CA^3 - 1794*CA^2*CF + 1204*CA*CF^2 - 152*CF^3)*Pi
kappa=1 L=2  total: InputForm[{-15, 36, 3*(-5 + 16*ellP)}]
kappa=1 L=2  soft-gluon terms alone (no quark-pair term): InputForm[{-18, 60, -48}]
kappa=1 L=2  part involving the quark-pair term: InputForm[{3, -24, 33 + 48*ellP}]
kappa=1 L=2  with psi^+ -> rho psi^+: InputForm[{-15*rr, 36*rr, -3 + 48*ellP - 12*rr}]
kappa=1 L=3  total: InputForm[{12, -58, 78, (5*(-17 + 24*ellP))/4}]
kappa=1 L=3  soft-gluon terms alone (no quark-pair term): InputForm[{9, -34, 32, 0}]
kappa=1 L=3  part involving the quark-pair term: InputForm[{3, -24, 46, -85/4 + 30*ellP}]
kappa=1 L=3  with psi^+ -> rho psi^+: InputForm[{12*rr, -58*rr, 78*rr, -5/4 + 30*ellP - 20*rr}]
kappa=-1 L=2  total: InputForm[{-21, 84, 3*(-29 + 16*ellP)}]
kappa=-1 L=2  soft-gluon terms alone (no quark-pair term): InputForm[{-18, 60, -48}]
kappa=-1 L=2  part involving the quark-pair term: InputForm[{-3, 24, -39 + 48*ellP}]
kappa=-1 L=2  with psi^+ -> rho psi^+: InputForm[{-21*rr, 84*rr, -3 + 48*ellP - 84*rr}]
kappa=-1 L=3  total: InputForm[{15, -74, 118, (5*(-49 + 24*ellP))/4}]
kappa=-1 L=3  soft-gluon terms alone (no quark-pair term): InputForm[{9, -34, 32, 0}]
kappa=-1 L=3  part involving the quark-pair term: InputForm[{6, -40, 86, -245/4 + 30*ellP}]
kappa=-1 L=3  with psi^+ -> rho psi^+: InputForm[{15*rr, -74*rr, 118*rr, -5/4 + 30*ellP - 60*rr}]
kappa=1 L=2 total with rho=0: InputForm[{0, 0, 3*(-1 + 16*ellP)}]   soft-only with rho=0: InputForm[{0, 0, 0}]
kappa=1 L=3 total with rho=0: InputForm[{0, 0, 0, (5*(-1 + 24*ellP))/4}]   soft-only with rho=0: InputForm[{0, 0, 0, 0}]
kappa=-1 L=2 total with rho=0: InputForm[{0, 0, 3*(-1 + 16*ellP)}]   soft-only with rho=0: InputForm[{0, 0, 0}]
kappa=-1 L=3 total with rho=0: InputForm[{0, 0, 0, (5*(-1 + 24*ellP))/4}]   soft-only with rho=0: InputForm[{0, 0, 0, 0}]


==> anc/numbers/deposit/R5/amp_check/iree_solver.out <==
# IREE eq.(7) solver; observable = coefficient of z2 a^L Lt^(2L-2) in A_1^+/A_1^(1); basis (CA^L, CA^(L-1) CF, ..., CF^L)
F_1^{+(2)} = (4*CF^2)/w^3 - (2*CA*CF*Pi^2)/w + (4*CF^2*Pi^2)/w - (CA*CF*Pi^4*w)/6 + (CF^2*Pi^4*w)/3 - (CA*CF*Pi^6*w^3)/60 + (CF^2*Pi^6*w^3)/30 - (17*CA*CF*Pi^8*w^5)/10080 + (17*CF^2*Pi^8*w^5)/5040
F_A^{+(2)} = (3*CA^2)/w^3 - (8*CA*CF)/w^3 + (4*CF^2)/w^3 + (2*CA^2*Pi^2)/w - (6*CA*CF*Pi^2)/w + (4*CF^2*Pi^2)/w + (CA^2*Pi^4*w)/6 - (CA*CF*Pi^4*w)/2 + (CF^2*Pi^4*w)/3 + (CA^2*Pi^6*w^3)/60 - (CA*CF*Pi^6*w^3)/20 + (CF^2*Pi^6*w^3)/30 + (17*CA^2*Pi^8*w^5)/10080 - (17*CA*CF*Pi^8*w^5)/3360 + (17*CF^2*Pi^8*w^5)/5040
F_1^{-(2)} = (8*CA*CF)/w^3 - (12*CF^2)/w^3 - (2*CA*CF*Pi^2)/(3*w) + (4*CF^2*Pi^2)/(3*w) - (CA*CF*Pi^4*w)/90 + (CF^2*Pi^4*w)/45 - (CA*CF*Pi^6*w^3)/3780 + (CF^2*Pi^6*w^3)/1890 - (CA*CF*Pi^8*w^5)/151200 + (CF^2*Pi^8*w^5)/75600
F_A^{-(2)} = (-5*CA^2)/w^3 + (16*CA*CF)/w^3 - (12*CF^2)/w^3 + (2*CA^2*Pi^2)/(3*w) - (2*CA*CF*Pi^2)/w + (4*CF^2*Pi^2)/(3*w) + (CA^2*Pi^4*w)/90 - (CA*CF*Pi^4*w)/30 + (CF^2*Pi^4*w)/45 + (CA^2*Pi^6*w^3)/3780 - (CA*CF*Pi^6*w^3)/1260 + (CF^2*Pi^6*w^3)/1890 + (CA^2*Pi^8*w^5)/151200 - (CA*CF*Pi^8*w^5)/50400 + (CF^2*Pi^8*w^5)/75600
LL check L=1: A_1^+ Lt^(2L) coef/(2CF) = {0, 1}   A_A^+ Lt^(2L)/(2bA) = -3 CA + 2 CF
------------
     2   A_1^- (i Pi Lt^(2L-1))/(2CF): I (-2 CA + 3 CF) Pi   A_A^- (i Pi Lt^(2L-1))/(2bA):    1
(-(-) I) (5 CA - 6 CF) Pi
   2
LL check L=2: A_1^+ Lt^(2L) coef/(2CF) =        1
{0, 0, -}
       3   A_A^+ Lt^(2L)/(2bA) = (3 CA - 2 CF) (2 CA - CF)
-------------------------
            6   A_1^- (i Pi Lt^(2L-1))/(2CF): I      2                   2
- (3 CA  - 12 CA CF + 10 CF ) Pi
3   A_A^- (i Pi Lt^(2L-1))/(2bA): I
- (12 CA - 5 CF) (CA - 2 CF) Pi
3
LL check L=3: A_1^+ Lt^(2L) coef/(2CF) =           1
{0, 0, 0, --}
          18   A_A^+ Lt^(2L)/(2bA) =    1                        2                   2
-(---) ((3 CA - 2 CF) (99 CA  - 88 CA CF + 20 CF ))
  720   A_1^- (i Pi Lt^(2L-1))/(2CF): I         3        2              2        3
-- (-12 CA  + 40 CA  CF - 44 CA CF  + 19 CF ) Pi
30   A_A^- (i Pi Lt^(2L-1))/(2bA):     1             3          2                2         3
(-(---) I) (599 CA  - 1794 CA  CF + 1204 CA CF  - 152 CF ) Pi
   240
kappa=1 L=2  total: {-15, 36, 3*(-5 + 16*ellP)}
kappa=1 L=2  soft-gluon terms alone (no quark-pair term): {-18, 60, -48}
kappa=1 L=2  part involving the quark-pair term: {3, -24, 33 + 48*ellP}
kappa=1 L=2  with psi^+ -> rho psi^+: {-15*rr, 36*rr, -3 + 48*ellP - 12*rr}
kappa=1 L=3  total: {12, -58, 78, (5*(-17 + 24*ellP))/4}
kappa=1 L=3  soft-gluon terms alone (no quark-pair term): {9, -34, 32, 0}
kappa=1 L=3  part involving the quark-pair term: {3, -24, 46, -85/4 + 30*ellP}
kappa=1 L=3  with psi^+ -> rho psi^+: {12*rr, -58*rr, 78*rr, -5/4 + 30*ellP - 20*rr}
kappa=-1 L=2  total: {-21, 84, 3*(-29 + 16*ellP)}
kappa=-1 L=2  soft-gluon terms alone (no quark-pair term): {-18, 60, -48}
kappa=-1 L=2  part involving the quark-pair term: {-3, 24, -39 + 48*ellP}
kappa=-1 L=2  with psi^+ -> rho psi^+: {-21*rr, 84*rr, -3 + 48*ellP - 84*rr}
kappa=-1 L=3  total: {15, -74, 118, (5*(-49 + 24*ellP))/4}
kappa=-1 L=3  soft-gluon terms alone (no quark-pair term): {9, -34, 32, 0}
kappa=-1 L=3  part involving the quark-pair term: {6, -40, 86, -245/4 + 30*ellP}
kappa=-1 L=3  with psi^+ -> rho psi^+: {15*rr, -74*rr, 118*rr, -5/4 + 30*ellP - 60*rr}
kappa=1 L=2 total with rho=0: {0, 0, 3*(-1 + 16*ellP)}   soft-only with rho=0: {0, 0, 0}
kappa=1 L=3 total with rho=0: {0, 0, 0, (5*(-1 + 24*ellP))/4}   soft-only with rho=0: {0, 0, 0, 0}
kappa=-1 L=2 total with rho=0: {0, 0, 3*(-1 + 16*ellP)}   soft-only with rho=0: {0, 0, 0}
kappa=-1 L=3 total with rho=0: {0, 0, 0, (5*(-1 + 24*ellP))/4}   soft-only with rho=0: {0, 0, 0, 0}


==> anc/numbers/deposit/R5/amp_check/iree_solver.wl <==
(* iree_solver.wl  (verifier VF, written from eq. (7) of paper.tex draft v3, no project code used)

   Perturbative solution of
     w F_R^t = 2a b_R + 2a C_R [ dF_R^t/dw + phi^t F_R^t ] + qp (1 + ell_t Pi^2 w^2) (F_R^t)^2
               + 2a kap rho_t psi^t Sum_R' [Trc]_{RR'} F_R'^{-t}
   phi^+ = -(Pi/2) tan(Pi w/2), phi^- = (Pi/2) cot(Pi w/2), psi^+ = -Pi tan(Pi w/2), psi^- = Pi cot(Pi w/2).
   SU(Nc) in the basis (1, A):  b_1 = CF, b_A = CF - CA/2, C_1 = 0, C_A = CA,
   Trc = {{0, -2 CF}, {-1/Nc, 2/Nc - Nc/2}}  (derived independently from Caola's colour matrices, see notes),
   with 1/Nc = CA - 2 CF, Nc = CA.
   Amplitude: A_R^t(Lt) = Res_{w=0} e^{w Lt} eta^t(w) F_R^t(w), eta^+ = cos(Pi w/2), eta^- = -I sin(Pi w/2).
   Observable: coefficient of z2 a^L Lt^(2L-2) in A_1^+/A_1^(1), A_1^(1) = 2 a CF, L = 2, 3.
   Switches: qp = 1 (quark-pair term on) or 0 (soft-gluon terms alone); rhoP scales psi^+; kap = +1 or -1. *)
$AllowInternet = False;
nmax = 5;            (* orders a^1 .. a^nmax  (Born = a^1; L loops = a^(L+1)) *)
wmax = 6;            (* keep Laurent terms up to w^wmax in F *)
ser[f_] := Normal[Series[f, {w, 0, wmax + 2 nmax + 4}]];
phiP = ser[-(Pi/2) Tan[Pi w/2]]; phiM = ser[(Pi/2) Cot[Pi w/2]];
psiP = ser[-Pi Tan[Pi w/2]];     psiM = ser[Pi Cot[Pi w/2]];
etaP = ser[Cos[Pi w/2]];          etaM = ser[-I Sin[Pi w/2]];
trunc[f_] := Module[{e = Expand[f]}, Sum[Coefficient[e, w, k] w^k, {k, -2 nmax - 2, wmax}]];
bR = {CF, CF - CA/2}; cR = {0, CA};
Trc = {{0, -2 CF}, {-(CA - 2 CF), 2 (CA - 2 CF) - CA/2}};

solve[kap_, qp_, rhoP_, ellP_, ellM_] := Module[{fP, fM, n, R, quadP, quadM, rhs},
  fP[1] = Table[2 bR[[R]]/w, {R, 2}]; fM[1] = fP[1];
  Do[
   quadP = Table[Sum[fP[j][[R]] fP[n - j][[R]], {j, 1, n - 1}], {R, 2}];
   quadM = Table[Sum[fM[j][[R]] fM[n - j][[R]], {j, 1, n - 1}], {R, 2}];
   fP[n] = Table[trunc[(1/w) (2 cR[[R]] (D[fP[n - 1][[R]], w] + phiP fP[n - 1][[R]])
         + qp (1 + ellP Pi^2 w^2) quadP[[R]]
         + 2 kap rhoP psiP Sum[Trc[[R, Rp]] fM[n - 1][[Rp]], {Rp, 2}])], {R, 2}];
   fM[n] = Table[trunc[(1/w) (2 cR[[R]] (D[fM[n - 1][[R]], w] + phiM fM[n - 1][[R]])
         + qp (1 + ellM Pi^2 w^2) quadM[[R]]
         + 2 kap psiM Sum[Trc[[R, Rp]] fP[n - 1][[Rp]], {Rp, 2}])], {R, 2}],
   {n, 2, nmax}];
  {Table[fP[n], {n, 1, nmax}], Table[fM[n], {n, 1, nmax}]}];

(* residue of e^{w Lt} eta f at w = 0 *)
amp[f_, eta_] := Module[{e = Expand[Normal[Series[Exp[w Lt], {w, 0, 2 nmax + 4}]] eta f]}, Coefficient[e, w, -1]];
z2part[e_] := Coefficient[Expand[e /. Pi -> Sqrt[6 z2]], z2, 1];
toBasis[p_, L_] := Module[{c, sol, ansatz, eqs},
  ansatz = Sum[c[j] CA^(L - j) CF^j, {j, 0, L}];
  eqs = CoefficientList[Expand[p - ansatz], {CA, CF}];
  sol = Solve[Flatten[eqs] == 0, Table[c[j], {j, 0, L}]];
  If[sol === {}, "NOT HOMOGENEOUS: " <> ToString[Expand[p], InputForm], Table[c[j], {j, 0, L}] /. First[sol]]];

observable[sols_, L_] := Module[{fP = sols[[1]], A1},
  A1 = amp[fP[[L + 1, 1]], etaP];
  toBasis[Expand[z2part[Coefficient[Expand[A1], Lt, 2 L - 2]]/(2 CF)], L]];

out = OpenWrite[FileNameJoin[{DirectoryName[$InputFileName], "iree_solver.out"}], PageWidth -> 250];
pr[s__] := (WriteString[out, StringJoin[ToString /@ {s}], "\n"]; Print[s]);

pr["# IREE eq.(7) solver; observable = coefficient of z2 a^L Lt^(2L-2) in A_1^+/A_1^(1); basis (CA^L, CA^(L-1) CF, ..., CF^L)"];

(* sanity: LL coefficients vs exponentiation/known one-loop results *)
Module[{s = solve[1, 1, 1, 0, 0], fP, fM},
  {fP, fM} = s;
  pr["F_1^{+(2)} = ", InputForm[Expand[fP[[2, 1]]]]];
  pr["F_A^{+(2)} = ", InputForm[Expand[fP[[2, 2]]]]];
  pr["F_1^{-(2)} = ", InputForm[Expand[fM[[2, 1]]]]];
  pr["F_A^{-(2)} = ", InputForm[Expand[fM[[2, 2]]]]];
  Do[pr["LL check L=", L, ": A_1^+ Lt^(2L) coef/(2CF) = ", toBasis[Expand[Coefficient[Expand[amp[fP[[L + 1, 1]], etaP]], Lt, 2 L]/(2 CF)], L],
     "   A_A^+ Lt^(2L)/(2bA) = ", Factor[Expand[Coefficient[Expand[amp[fP[[L + 1, 2]], etaP]], Lt, 2 L]/(2 (CF - CA/2))]],
     "   A_1^- (i Pi Lt^(2L-1))/(2CF): ", Factor[Coefficient[Expand[amp[fM[[L + 1, 1]], etaM]], Lt, 2 L - 1]/(2 CF)],
     "   A_A^- (i Pi Lt^(2L-1))/(2bA): ", Factor[Coefficient[Expand[amp[fM[[L + 1, 2]], etaM]], Lt, 2 L - 1]/(2 (CF - CA/2))]], {L, 1, 3}];
  ];

res = <||>;
Do[
  Module[{full, soft, fullr, softr, ellt},
   full = solve[kap, 1, 1, ellP, ellM];
   soft = solve[kap, 0, 1, ellP, ellM];
   fullr = solve[kap, 1, rr, ellP, ellM];
   Do[
    Module[{vf = observable[full, L], vs = observable[soft, L], vr = observable[fullr, L]},
     res[{kap, L}] = {vf, vs, vf - vs};
     pr["kappa=", kap, " L=", L, "  total: ", InputForm[vf]];
     pr["kappa=", kap, " L=", L, "  soft-gluon terms alone (no quark-pair term): ", InputForm[vs]];
     pr["kappa=", kap, " L=", L, "  part involving the quark-pair term: ", InputForm[Expand[vf - vs]]];
     pr["kappa=", kap, " L=", L, "  with psi^+ -> rho psi^+: ", InputForm[Expand[vr]]];
     ], {L, 2, 3}]],
  {kap, {1, -1}}];

(* soft-only and full with psi^+ switched off: what does not come from psi^+ *)
Do[pr["kappa=", kap, " L=", L, " total with rho=0: ", InputForm[observable[solve[kap, 1, 0, ellP, ellM], L]],
   "   soft-only with rho=0: ", InputForm[observable[solve[kap, 0, 0, ellP, ellM], L]]], {kap, {1, -1}}, {L, 2, 3}];

Put[res, FileNameJoin[{DirectoryName[$InputFileName], "iree_solver_res.m"}]];
Close[out];


==> anc/numbers/deposit/R5/amp_check/iree_solver_res.m <==
<|{1, 2} -> {{-15, 36, 3*(-5 + 16*ellP)}, {-18, 60, -48}, 
   {3, -24, 48 + 3*(-5 + 16*ellP)}}, 
 {1, 3} -> {{12, -58, 78, (5*(-17 + 24*ellP))/4}, {9, -34, 32, 0}, 
   {3, -24, 46, (5*(-17 + 24*ellP))/4}}, 
 {-1, 2} -> {{-21, 84, 3*(-29 + 16*ellP)}, {-18, 60, -48}, 
   {-3, 24, 48 + 3*(-29 + 16*ellP)}}, 
 {-1, 3} -> {{15, -74, 118, (5*(-49 + 24*ellP))/4}, {9, -34, 32, 0}, 
   {6, -40, 86, (5*(-49 + 24*ellP))/4}}|>


==> anc/numbers/deposit/R5/amp_check/nf_check.out <==
nf part minus exact bubble, orders e^0..e^4: {0, 0, 0, 0, 0}


==> anc/numbers/deposit/R5/amp_check/nf_check.wl <==
(* nf_check.wl (verifier VF): the nf part of the one-loop file H_fin^(1)(eps) of 2108.00055 (process (7.1), +-+-)
   against the exact gluon-bubble result in MS-bar with S_eps = (4Pi)^-eps e^(-gamma eps):
   R^(1)_nf / H0 = nf [ -(2/3)(1-e)/(1-2e/3) e^(gamma e) Gamma(e)Gamma(1-e)^2/Gamma(2-2e) (mu^2/(-s-i0))^e + 2/(3e) ],
   (fermion-loop vacuum polarization, T_F = 1/2, plus the UV counterterm -beta0/e H0). *)
$AllowInternet = False;
dir = DirectoryName[$InputFileName];
f = Get[FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "caola_src", "anc", "H_process1_qqb_QbQ_+-+-_1loops.m"}]] /. RATIO -> Identity /. Log[mu2/s] -> Lmu;
t = Get[FileNameJoin[{dir, "..", "..", "..", "..", "..", "amp_test", "caola_src", "anc", "H_process1_qqb_QbQ_+-+-_0loops.m"}]] /. RATIO -> Identity;
nfpart = Coefficient[Expand[f], Nf];
pred = Normal[Series[-(2/3) (1 - e)/(1 - 2 e/3) Exp[EulerGamma e] Gamma[e] Gamma[1 - e]^2/Gamma[2 - 2 e] Exp[e (Lmu + I Pi)] + 2/(3 e), {e, 0, 4}]] t;
d = Expand[nfpart - Expand[pred]];
Print["nf part minus exact bubble, orders e^0..e^4: ", Table[Simplify[FunctionExpand[Coefficient[d, e, k]]], {k, 0, 4}]];


==> anc/numbers/deposit/R5/asym/t2_asym.out <==
groups: SU2 SU3 SU4 SU5 SU6 SO5 SO6 SO7 SO8 SO9 SO10 Sp4 Sp6 Sp8 G2 F4 E6 E7 E8

=== A  baseline
SU(3) S_3..S_6 / z2: ['112/3', '-5632/27', '305008/81', '-16283776/243']  paper: 112/3, -5632/27, 305008/81, -16283776/243
SU(3) S_1, S_2 / z2 (equations, c_+ = l_+ = 0): 0 16/3  paper S_2 = 12 z2 CF(CA-2CF) =  16/3
V_3^- equations, basis ['CF CA^2', 'CF^2 CA', 'CF^3'] : ['84', '-256', '176']  residual 0  paper (84, -256, 176)
V_4^- equations, basis ['CF CA^3', 'CF^2 CA^2', 'CF^3 CA', 'CF^4', 'dFA'] : ['112', '-496', '832', '-448', '-384']  residual 0  paper (112, -496, 832, -448, -384)
S_3 general color: ['60', '-192', '144']  (60, -192, 144);  S_4: ['-912', '3120', '-3264', '960', '1152']  (-912, 3120, -3264, 960, 1152)
SU(3) LL of P^- at a^2..a^4 (coefficient of N^(1-2n)): ['32/3', '928/27', '58112/81']

=== B  the adjoint repair of App. J (relative corrections a k_B, a k_E, a k_P^{A+} in the (A,+) equation)
 t = 16: Delta V_3^- = ['-112', '352', '-256'] (res 0), Delta V_4^- = ['608', '-2496', '3200', '-1280', '0'] (res 0)
          needed (complete minus equations): (-112, 352, -256) and (608, -2496, 3200, -1280, 0);  S_3..S_8 and P^- LL, NLL changed in: none
 t = 4: Delta V_3^- = ['-112', '352', '-256'] (res 0), Delta V_4^- = ['608', '-2496', '3200', '-1280', '0'] (res 0)
          needed (complete minus equations): (-112, 352, -256) and (608, -2496, 3200, -1280, 0);  S_3..S_8 and P^- LL, NLL changed in: none
 t = 0: Delta V_3^- = ['-112', '352', '-256'] (res 0), Delta V_4^- = ['608', '-2496', '3200', '-1280', '0'] (res 0)
          needed (complete minus equations): (-112, 352, -256) and (608, -2496, 3200, -1280, 0);  S_3..S_8 and P^- LL, NLL changed in: none
 t = 7/3: Delta V_3^- = ['-112', '352', '-256'] (res 0), Delta V_4^- = ['608', '-2496', '3200', '-1280', '0'] (res 0)
          needed (complete minus equations): (-112, 352, -256) and (608, -2496, 3200, -1280, 0);  S_3..S_8 and P^- LL, NLL changed in: none

=== C  other corrections outside the positive-signature singlet equation: change of S_3..S_8 in 19 groups
  neg. singlet: signature-changing coupling, relative a z2 (kS)         : S_n changed in none
  neg. singlet: pair, relative a z2 (kP)                                : S_n changed in none
  neg. singlet: pair weight l_- pi^2 w^2                                : S_n changed in none
  neg. singlet: zeta_2 part of psi^- changed (-u z2 w, u = 16)          : S_n changed in none
  neg. singlet: Born pi^2 w^2 part and relative a z2                    : S_n changed in none
  pos. adjoint: Born, Sudakov, pair (relative a z2)                     : S_n changed in none
  pos. adjoint: pair weight l_A+ and Born pi^2 w^2 part                 : S_n changed in none
  pos. adjoint: psi^+ coefficient changed (dpsi)                        : S_n changed in none
  pos. adjoint: NLL term a(2C_A+6C_F)F_A^+                              : S_n changed in none
  pos. adjoint: rational a e omega Born term (e = -2 b_A)               : S_n changed in none
  neg. adjoint: Born, Sudakov, pair (relative a z2)                     : S_n changed in none
  neg. adjoint: NLL term a c F_A^+ and rational a e omega Born term     : S_n changed in none
  neg. adjoint: zeta_2 part of psi^- changed                            : S_n changed in none
  neg. adjoint: pair weight and Born pi^2 w^2 part                      : S_n changed in none
 NLL fit in the record baseline (e_1 = C_F, e_R = -2b_R, -beta0 a F), S with the beta term of eq. (1):
  SU3  c = 0     : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '0', '0', '0']
  SU3  c = 14    : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '-2240/9', '253120/27', '-35109760/81']
  SO7  c = 0     : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '0', '0', '0']
  SO7  c = 14    : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '0', '0', '0']
  G2   c = 0     : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '0', '0', '0']
  G2   c = 10    : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '0', '0', '0']
  E6   c = 0     : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '0', '0', '0']
  E6   c = 38/3  : S_3..S_6 equal to the fixed-coupling values: True;  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: ['0', '0', '0', '0']

=== D  counterparts in the positive-signature singlet equation and in the map (first order, 19 groups, n <= 8)
  pattern v   holds in all 19 groups through S_8: True
  pattern be  holds in all 19 groups through S_8: True
  pattern kE  holds in all 19 groups through S_8: True
  pattern kP  holds in all 19 groups through S_8: True
  pattern d   holds in all 19 groups through S_8: True
  pattern e   holds in all 19 groups through S_8: True
  pattern cl  holds in all 19 groups through S_8: True
  pattern g   holds in all 19 groups through S_8: True
  pattern q   holds in all 19 groups through S_8: True
  pattern h2  holds in all 19 groups through S_8: True

  S_3, S_4 fix X = c_+ - l_+ and y = d - k_P/z2 + 2e in each group (determinant -384 C_F^6); then S_5..S_8:
   SU3: det = -524288/243 = -384 C_F^6: True;  data = equations at S_3, S_4 => X = y = 0, so S_5..S_8 are unchanged by any values of k_P, d, e, c_+ - l_+ compatible with S_3, S_4
   SO7: det = -4374 = -384 C_F^6: True;  data = equations at S_3, S_4 => X = y = 0, so S_5..S_8 are unchanged by any values of k_P, d, e, c_+ - l_+ compatible with S_3, S_4
   G2: det = -384 = -384 C_F^6: True;  data = equations at S_3, S_4 => X = y = 0, so S_5..S_8 are unchanged by any values of k_P, d, e, c_+ - l_+ compatible with S_3, S_4
   E8: det = -6 = -384 C_F^6: True;  data = equations at S_3, S_4 => X = y = 0, so S_5..S_8 are unchanged by any values of k_P, d, e, c_+ - l_+ compatible with S_3, S_4
  with the additive map term h2 z2 a^2/w also free, S_3 and S_4 leave one direction; per unit h2 it shifts S_5 by:
   SU3: X = 3/64, y = -9/4, delta S_5 = 1024/27 = 16 C_F^3 * h2: True
   SO7: X = 1/27, y = -2, delta S_5 = 54 = 16 C_F^3 * h2: True
   G2: X = 1/12, y = -3, delta S_5 = 16 = 16 C_F^3 * h2: True

  the two-loop mismatch of S_2 (complete -8 C_F^2 against equations 12 C_F(C_A-2C_F)) absorbed by:
   SU(3): delta S_2 needed = -176/9;  Born correction v = 22/3 (= 6 C_A - 8 C_F: True) -> delta S_3..S_8 = ['0', '0', '0', '0', '0', '0']
   SU(3): additive map term h2 = 176/9 -> delta S_3, S_4 = ['2816/27', '22528/81']  against S_3 = 112/3, S_4 = -5632/27
   SU(3): c_+ - l_+ = -11/24 -> delta S_3, S_4 = ['-2816/27', '-56320/81']

  channel-mixing pair term h a z2 (F_A^+)^2 in the singlet equation: shifts of S_3..S_6 per unit h, and with y:
   SU3: dS_3..dS_6 = ['-1/9', '38/27', '-2489/81', '236930/243'];  dS_3 = -4 b_A^2: True;  det(S_3, S_4) with y = -128/9
   SO7: dS_3..dS_6 = ['-1/4', '9/4', '-585/16', '14283/16'];  dS_3 = -4 b_A^2: True;  det(S_3, S_4) with y = -135/4
   G2: dS_3..dS_6 = ['0', '0', '0', '0'];  dS_3 = -4 b_A^2: True;  det(S_3, S_4) with y = 0
   E6: dS_3..dS_6 = ['-64/81', '3584/729', '-379904/6561', '62504960/59049'];  dS_3 = -4 b_A^2: True;  det(S_3, S_4) with y = -173056/2187

  signature-mixing pair term mix * psi^+ F_1^+ F_1^- (no factor a) in the singlet equation:
   SU(3): change of the z2 coefficient of a^2 w^-1 in S (NLL): 64/3 ; of z2 N^-2 in P^(1)+: -64/3 (the complete P^(1)+ has no z2 N^-2 term, eq. (4.6) of Ref. [MVV])

=== E  quartic component of the P^(3)- response (V_4^-) to corrections of the double-logarithmic subsystem
  neg. singlet: signature-changing coupling, relative a z2 (kS)         : V_4^- response ['72', '-312', '416', '-160', '0'] (res 0); quartic 0
  neg. singlet: pair, relative a z2 (kP)                                : V_4^- response ['0', '-64', '-128', '336', '0'] (res 0); quartic 0
  neg. singlet: pair weight l_- pi^2 w^2                                : V_4^- response ['0', '960/7', '-5760/7', '5280/7', '0'] (res 0); quartic 0
  neg. singlet: zeta_2 part of psi^- changed (-u z2 w, u = 16)          : V_4^- response ['1536', '-4864', '4096', '-1024', '0'] (res 0); quartic 0
  neg. singlet: Born pi^2 w^2 part and relative a z2                    : V_4^- response ['0', '0', '0', '0', '0'] (res 0); quartic 0
  pos. adjoint: Born, Sudakov, pair (relative a z2)                     : V_4^- response ['176', '-584', '448', '32', '0'] (res 0); quartic 0
  pos. adjoint: pair weight l_A+ and Born pi^2 w^2 part                 : V_4^- response ['-120', '1968/5', '-1632/5', '192/5', '0'] (res 0); quartic 0
  pos. adjoint: psi^+ coefficient changed (dpsi)                        : V_4^- response ['-920/3', '1120', '-1440', '640', '640'] (res 0); quartic 640
  pos. adjoint: NLL term a(2C_A+6C_F)F_A^+                              : V_4^- response ['0', '0', '0', '0', '0'] (res 0); quartic 0
  pos. adjoint: rational a e omega Born term (e = -2 b_A)               : V_4^- response ['0', '0', '0', '0', '0'] (res 0); quartic 0
  neg. adjoint: Born, Sudakov, pair (relative a z2)                     : V_4^- response ['0', '0', '0', '0', '0'] (res 0); quartic 0
  neg. adjoint: NLL term a c F_A^+ and rational a e omega Born term     : V_4^- response ['0', '0', '0', '0', '0'] (res 0); quartic 0
  neg. adjoint: zeta_2 part of psi^- changed                            : V_4^- response ['0', '0', '0', '0', '0'] (res 0); quartic 0
  neg. adjoint: pair weight and Born pi^2 w^2 part                      : V_4^- response ['0', '0', '0', '0', '0'] (res 0); quartic 0


==> anc/numbers/deposit/R5/asym/t2_asym.py <==
"""
t2_asym.py  (R5, theme T2): why the P^- defects do not reach the poles S_n of the positive-signature singlet,
and what the singlet counterparts of the P^- repair terms do.  Own solver t2_solver.py; group data from
ma_a/step5_five_loop/P1/color_data.json (19 groups, explicit generators).

Sections
  A  baseline: S_3..S_6 in SU(3), V_3^-, V_4^- in general color, against the paper's macros
  B  the adjoint repair of App. J (eq. adj-repair) reproduces the P^- mismatch; it leaves every S_n unchanged
  C  every other correction of the negative-signature equations and of the positive-signature adjoint equation,
     rational NLL or zeta_2 NNLL, leaves every S_n (n <= NMAX) unchanged; the NLL fit reaches S first at N^3LL
  D  singlet counterparts: Born (only S_1, S_2), Sudakov (absent, C_1 = 0), pair k_P and map d, e (one constant y),
     c_+ - l_+, map terms w F^2 and F^3 (reduce to c_+, d, e), additive map a^2/w (h2), channel-mixing pair term,
     signature-mixing pair term
  E  the quartic component of the P^- responses: zero for every DL-subsystem correction
"""
import json, sys
from fractions import Fraction as Fr
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R5/T2')
from t2_solver import solve, pmap, Sser, Sn, coef, group_from_json, su_n, catalan

NMAX = 8
D = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))
GROUPS = [group_from_json(g) for g in D.values()]
print('groups:', ' '.join(g['name'] for g in GROUPS))


def run(G, opt=None, mp=None, nmax=NMAX, kappa=1, beta0=0):
    F = solve(G, nmax, kappa=kappa, opt=opt)
    Pp, Pm = pmap(G, F, nmax, mp)
    return F, Sser(Pp, G['CF'], nmax, beta0), Sser(Pm, G['CF'], nmax, beta0)


def svec(S, nmax=NMAX):
    return [Sn(S, n) for n in range(1, nmax + 1)]


import sympy as sp
def fit(rows, basis_names, basis_fn):
    M = sp.Matrix([[sp.Rational(x.numerator, x.denominator) for x in basis_fn(G)] for G, _ in rows])
    y = sp.Matrix([sp.Rational(v.numerator, v.denominator) for _, v in rows])
    sol = (M.T * M).LUsolve(M.T * y)
    res = max(abs(v) for v in (M * sol - y)) if len(rows) else 0
    return dict(zip(basis_names, list(sol))), res, M.rank()


B3 = (['CF CA^2', 'CF^2 CA', 'CF^3'], lambda G: [G['CF'] * G['CA']**2, G['CF']**2 * G['CA'], G['CF']**3])
B4 = (['CF CA^3', 'CF^2 CA^2', 'CF^3 CA', 'CF^4', 'dFA'],
      lambda G: [G['CF'] * G['CA']**3, G['CF']**2 * G['CA']**2, G['CF']**3 * G['CA'], G['CF']**4, G['dFA']])

# ------------------------------------------------------------------ A
print('\n=== A  baseline')
base = {}
for G in GROUPS:
    base[G['name']] = run(G)
F, S, Sm = base['SU3']
print('SU(3) S_3..S_6 / z2:', [str(Sn(S, n)) for n in (3, 4, 5, 6)], ' paper: 112/3, -5632/27, 305008/81, -16283776/243')
print('SU(3) S_1, S_2 / z2 (equations, c_+ = l_+ = 0):', Sn(S, 1), Sn(S, 2), ' paper S_2 = 12 z2 CF(CA-2CF) = ', Fr(4, 3) * 12 * (3 - Fr(8, 3)))
v3 = fit([(G, Sn(base[G['name']][2], 3)) for G in GROUPS], *B3)
v4 = fit([(G, Sn(base[G['name']][2], 4)) for G in GROUPS], *B4)
print('V_3^- equations, basis', B3[0], ':', [str(v3[0][k]) for k in B3[0]], ' residual', v3[1], ' paper (84, -256, 176)')
print('V_4^- equations, basis', B4[0], ':', [str(v4[0][k]) for k in B4[0]], ' residual', v4[1], ' paper (112, -496, 832, -448, -384)')
s3 = fit([(G, Sn(base[G['name']][1], 3)) for G in GROUPS], *B3)
s4 = fit([(G, Sn(base[G['name']][1], 4)) for G in GROUPS], *B4)
print('S_3 general color:', [str(s3[0][k]) for k in B3[0]], ' (60, -192, 144);  S_4:', [str(s4[0][k]) for k in B4[0]],
      ' (-912, 3120, -3264, 960, 1152)')
Fm1 = {m: base['SU3'][0]['-'][m][0] for m in range(1, 5)}
LLm = [coef(Fm1, m, 1 - 2 * m, 0) for m in (2, 3, 4)]
print('SU(3) LL of P^- at a^2..a^4 (coefficient of N^(1-2n)):', [str(x) for x in LLm])


def all_Sn_unchanged(opt=None, mp=None, groups=GROUPS, beta0=0, nmax=NMAX):
    bad = []
    for G in groups:
        _, S, _ = run(G, opt=opt, mp=mp, beta0=beta0, nmax=nmax)
        _, S0, _ = base[G['name']] if (beta0 == 0 and nmax == NMAX) else run(G, nmax=nmax, beta0=beta0)
        for n in range(3, nmax + 1):
            if Sn(S, n) != Sn(S0, n):
                bad.append((G['name'], n, Sn(S, n) - Sn(S0, n)))
    return bad


def Vresp(opt, mp=None):
    r3, r4 = [], []
    for G in GROUPS:
        _, _, Sm = run(G, opt=opt, mp=mp, nmax=4)
        Sm0 = base[G['name']][2]
        r3.append((G, Sn(Sm, 3) - Sn(Sm0, 3)))
        r4.append((G, Sn(Sm, 4) - Sn(Sm0, 4)))
    f3, f4 = fit(r3, *B3), fit(r4, *B4)
    return [str(f3[0][k]) for k in B3[0]], f3[1], [str(f4[0][k]) for k in B4[0]], f4[1]


# ------------------------------------------------------------------ B
print('\n=== B  the adjoint repair of App. J (relative corrections a k_B, a k_E, a k_P^{A+} in the (A,+) equation)')
for t in (16, 4, 0, Fr(7, 3)):
    def rep(G, t=t):
        CA, CF = G['CA'], G['CF']; A = G['A']
        return {'kB': {(A, '+'): 14 * CA - 16 * CF}, 'kE': {(A, '+'): (10 - Fr(t) / 2) * CA + (Fr(t) - 16) * CF},
                'kP': {(A, '+'): Fr(t) * CA - 8 * CF}}
    r3, r4, bad = [], [], []
    for G in GROUPS:
        F1, S1, Sm1 = run(G, opt=rep(G))
        F0, S0, Sm0 = base[G['name']]
        r3.append((G, Sn(Sm1, 3) - Sn(Sm0, 3))); r4.append((G, Sn(Sm1, 4) - Sn(Sm0, 4)))
        for n in range(3, NMAX + 1):
            if Sn(S1, n) != Sn(S0, n):
                bad.append((G['name'], n))
        # LL and NLL of P^- unchanged
        for m in range(2, 5):
            for k in (1 - 2 * m, 2 - 2 * m):
                if coef({mm: F1['-'][mm][0] for mm in range(1, 5)}, m, k, 0) != coef({mm: F0['-'][mm][0] for mm in range(1, 5)}, m, k, 0):
                    bad.append((G['name'], 'P- LL/NLL', m, k))
    f3, f4 = fit(r3, *B3), fit(r4, *B4)
    print(f' t = {t}: Delta V_3^- = {[str(f3[0][k]) for k in B3[0]]} (res {f3[1]}), Delta V_4^- = {[str(f4[0][k]) for k in B4[0]]} (res {f4[1]})')
    print(f'          needed (complete minus equations): (-112, 352, -256) and (608, -2496, 3200, -1280, 0);  S_3..S_{NMAX} and P^- LL, NLL changed in: {bad if bad else "none"}')

# ------------------------------------------------------------------ C
print('\n=== C  other corrections outside the positive-signature singlet equation: change of S_3..S_%d in 19 groups' % NMAX)
def tests(G):
    A = G['A']; CA, CF = G['CA'], G['CF']
    return {
        'neg. singlet: signature-changing coupling, relative a z2 (kS)': {'kS': {(0, '-'): 3 * CA - 5 * CF}},
        'neg. singlet: pair, relative a z2 (kP)': {'kP': {(0, '-'): 2 * CA + 7 * CF}},
        'neg. singlet: pair weight l_- pi^2 w^2': {'l': {(0, '-'): Fr(5, 7)}},
        'neg. singlet: zeta_2 part of psi^- changed (-u z2 w, u = 16)': {'dpsi': {(0, '-'): -16}},
        'neg. singlet: Born pi^2 w^2 part and relative a z2': {'be': {(0, '-'): Fr(1, 3)}, 'kB': {(0, '-'): CA - 4 * CF}},
        'pos. adjoint: Born, Sudakov, pair (relative a z2)': {'kB': {(A, '+'): 5 * CA}, 'kE': {(A, '+'): -3 * CF}, 'kP': {(A, '+'): 2 * CA + CF}},
        'pos. adjoint: pair weight l_A+ and Born pi^2 w^2 part': {'l': {(A, '+'): Fr(2, 5)}, 'be': {(A, '+'): Fr(-1, 4)}},
        'pos. adjoint: psi^+ coefficient changed (dpsi)': {'dpsi': {(A, '+'): 5}},
        'pos. adjoint: NLL term a(2C_A+6C_F)F_A^+': {'nll': {(A, '+'): 2 * CA + 6 * CF}},
        'pos. adjoint: rational a e omega Born term (e = -2 b_A)': {'eBorn': {(A, '+'): -2 * G['b'][A]}},
        'neg. adjoint: Born, Sudakov, pair (relative a z2)': {'kB': {(A, '-'): 7 * CF}, 'kE': {(A, '-'): CA + CF}, 'kP': {(A, '-'): -CA}},
        'neg. adjoint: NLL term a c F_A^+ and rational a e omega Born term': {'nll': {(A, '-'): 3 * CA - CF}, 'eBorn': {(A, '-'): 5 * CF}},
        'neg. adjoint: zeta_2 part of psi^- changed': {'dpsi': {(A, '-'): 7}},
        'neg. adjoint: pair weight and Born pi^2 w^2 part': {'l': {(A, '-'): Fr(3, 2)}, 'be': {(A, '-'): 2}},
    }
names = list(tests(GROUPS[0]).keys())
for nm in names:
    bad = []
    for G in GROUPS:
        opt = tests(G)[nm]
        _, S, _ = run(G, opt=opt)
        S0 = base[G['name']][1]
        for n in range(3, NMAX + 1):
            if Sn(S, n) != Sn(S0, n):
                bad.append((G['name'], n))
    print(f'  {nm:70s}: S_n changed in {bad if bad else "none"}')
# the NLL fit, in the record's baseline (e_1 = C_F, e_R = -2 b_R, -beta0 a F in every channel), with S defined
# with the beta term of eq. (1): S = P(P - w - beta0 a) + 2 a C_F
print(' NLL fit in the record baseline (e_1 = C_F, e_R = -2b_R, -beta0 a F), S with the beta term of eq. (1):')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2', 'E6')]:
    A = G['A']; CA, CF = G['CA'], G['CF']; nfTF = Fr(3, 2)  # n_f T_F = 3/2 (n_f = 3)
    b0 = Fr(11, 3) * CA - Fr(4, 3) * nfTF
    eB = {(R, s): (CF if R == 0 else -2 * G['b'][R]) for R in range(len(G['C'])) for s in '+-'}
    for c in (0, 2 * CA + 6 * CF):
        opt = {'eBorn': eB, 'beta0': b0, 'nll': {(A, '+'): c}}
        _, S, _ = run(G, opt=opt, beta0=b0, nmax=6)
        _, S0, _ = run(G, opt={'eBorn': eB, 'beta0': b0}, beta0=b0, nmax=6)
        _, Sfc, _ = base[G['name']]
        same_fc = all(Sn(S, n) == Sn(Sfc, n) for n in range(3, 7))
        n3ll = [str(coef(S, n, 5 - 2 * n, 1) - coef(S0, n, 5 - 2 * n, 1)) for n in range(3, 7)]
        print(f'  {G["name"]:4s} c = {str(c):6s}: S_3..S_6 equal to the fixed-coupling values: {same_fc};'
              f'  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: {n3ll}')

# ------------------------------------------------------------------ D
print('\n=== D  counterparts in the positive-signature singlet equation and in the map (first order, 19 groups, n <= %d)' % NMAX)
def dS(G, opt=None, mp=None):
    _, S, _ = run(G, opt=opt, mp=mp)
    S0 = base[G['name']][1]
    return [Sn(S, n) - Sn(S0, n) for n in range(1, NMAX + 1)]
ok = {k: True for k in ('v', 'be', 'kE', 'kP', 'd', 'e', 'cl', 'g', 'q', 'h2')}
for G in GROUPS:
    CF, CA = G['CF'], G['CA']
    two = 2 * CF
    # Born correction a z2 v (constant source 2 a^2 C_F z2 v): only S_2, by -2 C_F v
    v = 3 * CA - 2 * CF
    r = dS(G, opt={'kB': {(0, '+'): v}})
    ok['v'] &= (r[1] == -2 * CF * v and all(x == 0 for i, x in enumerate(r) if i != 1))
    # pi^2 w^2 part of the singlet Born: S_1 only (with c_+ = l_+ = 0: -12 be C_F)
    r = dS(G, opt={'be': {(0, '+'): Fr(1, 3)}})
    ok['be'] &= (r[0] == -12 * Fr(1, 3) * CF and all(x == 0 for x in r[1:]))
    # relative a z2 correction of the singlet Sudakov term: absent, C_1 = 0
    r = dS(G, opt={'kE': {(0, '+'): 5 * CA}})
    ok['kE'] &= all(x == 0 for x in r)
    # pair correction a z2 k_P: S_n shifts by -k_P Cat_{n-2} (2C_F)^{n-1}, n >= 3 (S_1, S_2 unchanged)
    kP = 2 * CA - 3 * CF
    r = dS(G, opt={'kP': {(0, '+'): kP}})
    ok['kP'] &= (r[0] == 0 and r[1] == 0 and all(r[n - 1] == -kP * catalan(n - 2) * two**(n - 1) for n in range(3, NMAX + 1)))
    # map d z2 a F: y-pattern with y = d;  map e z2 a w: S_1 = -e, S_2 = 4 e C_F, S_n = 2e Cat(2CF)^{n-1}
    d = CA + CF
    r = dS(G, mp={'d': d})
    ok['d'] &= (r[0] == 0 and r[1] == -2 * d * CF and all(r[n - 1] == d * catalan(n - 2) * two**(n - 1) for n in range(3, NMAX + 1)))
    e = 2 * CA - CF
    r = dS(G, mp={'e': e})
    ok['e'] &= (r[0] == -e and r[1] == 4 * e * CF and all(r[n - 1] == 2 * e * catalan(n - 2) * two**(n - 1) for n in range(3, NMAX + 1)))
    # c_+ - l_+: 6 (c-l) Cat_{n-1} (2C_F)^n, n >= 2 (S_1 depends on c_+ alone)
    c, l = Fr(1, 5), Fr(-2, 7)
    r = dS(G, opt={'l': {(0, '+'): l}}, mp={'c_p': c})
    ok['cl'] &= (r[0] == -12 * c * CF and all(r[n - 1] == 6 * (c - l) * catalan(n - 1) * two**n for n in range(2, NMAX + 1)))
    # map g z2 w F^2 equals c_+ = g/6 and e = -2 g C_F;  map q z2 F^3 equals c_+ = q/6, e = -2 q C_F, d = -2 q C_F
    gg = Fr(3, 2)
    ok['g'] &= (dS(G, mp={'g': gg}) == dS(G, mp={'c_p': gg / 6, 'e': -2 * gg * CF}))
    qq = Fr(-5, 3)
    ok['q'] &= (dS(G, mp={'q': qq}) == dS(G, mp={'c_p': qq / 6, 'e': -2 * qq * CF, 'd': -2 * qq * CF}))
    # additive map h2 z2 a^2 / w: S_2 = -h2, S_n = 2 h2 Cat_{n-3} (2C_F)^{n-2} for n >= 3
    h2 = 7 * CF - CA
    r = dS(G, mp={'h2': h2})
    ok['h2'] &= (r[0] == 0 and r[1] == -h2 and all(r[n - 1] == 2 * h2 * catalan(n - 3) * two**(n - 2) for n in range(3, NMAX + 1)))
for k, vv in ok.items():
    print(f'  pattern {k:3s} holds in all 19 groups through S_{NMAX}: {vv}')

# five- and six-loop independence of the two constants X = c_+ - l_+ and y (any group dependence)
print('\n  S_3, S_4 fix X = c_+ - l_+ and y = d - k_P/z2 + 2e in each group (determinant -384 C_F^6); then S_5..S_8:')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2', 'E8')]:
    CF = G['CF']; two = 2 * CF
    cX = lambda n: 6 * catalan(n - 1) * two**n
    cY = lambda n: catalan(n - 2) * two**(n - 1)
    det = cX(3) * cY(4) - cX(4) * cY(3)
    print(f'   {G["name"]}: det = {det} = -384 C_F^6: {det == -384 * CF**6};  data = equations at S_3, S_4 => X = y = 0,'
          f' so S_5..S_8 are unchanged by any values of k_P, d, e, c_+ - l_+ compatible with S_3, S_4')
# with the additive term h2 admitted as well (excluded by the normalization condition): one free direction remains
print('  with the additive map term h2 z2 a^2/w also free, S_3 and S_4 leave one direction; per unit h2 it shifts S_5 by:')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2')]:
    CF = G['CF']; two = 2 * CF
    cX = lambda n: 6 * catalan(n - 1) * two**n
    cY = lambda n: catalan(n - 2) * two**(n - 1)
    cH = lambda n: 2 * catalan(n - 3) * two**(n - 2)
    M = sp.Matrix([[cX(3), cY(3)], [cX(4), cY(4)]]).applyfunc(lambda x: sp.Rational(x.numerator, x.denominator))
    rhs = -sp.Matrix([cH(3), cH(4)]).applyfunc(lambda x: sp.Rational(x.numerator, x.denominator))
    X, Y = M.LUsolve(rhs)
    s5 = X * cX(5) + Y * cY(5) + cH(5)
    print(f'   {G["name"]}: X = {X}, y = {Y}, delta S_5 = {s5} = 16 C_F^3 * h2: {s5 == 16 * sp.Rational(CF.numerator, CF.denominator)**3}')

# the two-loop boundary mismatch placed in the equation (Born correction) or in the map (h2, or c_+ - l_+)
print('\n  the two-loop mismatch of S_2 (complete -8 C_F^2 against equations 12 C_F(C_A-2C_F)) absorbed by:')
for G in [g for g in GROUPS if g['name'] in ('SU3',)]:
    CF, CA = G['CF'], G['CA']
    need = -8 * CF**2 - 12 * CF * (CA - 2 * CF)       # required delta S_2
    v = need / (-2 * CF)
    print(f'   SU(3): delta S_2 needed = {need};  Born correction v = {v} (= 6 C_A - 8 C_F: {v == 6 * CA - 8 * CF}) -> delta S_3..S_8 =',
          [str(x) for x in dS(G, opt={'kB': {(0, '+'): v}})[2:]])
    h2 = -need
    print(f'   SU(3): additive map term h2 = {h2} -> delta S_3, S_4 =', [str(x) for x in dS(G, mp={'h2': h2})[2:4]], ' against S_3 = 112/3, S_4 = -5632/27')
    X = need / (24 * CF**2)
    print(f'   SU(3): c_+ - l_+ = {X} -> delta S_3, S_4 =', [str(x) for x in dS(G, opt={'l': {(0, '+'): -X}})[2:4]])

# channel-mixing pair term h a z2 (F_A^+)^2 in the singlet equation (a model of the no-hard-gluon class)
print('\n  channel-mixing pair term h a z2 (F_A^+)^2 in the singlet equation: shifts of S_3..S_6 per unit h, and with y:')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2', 'E6')]:
    CF = G['CF']; bA = G['b'][G['A']]
    r = dS(G, opt={'hAA': 1})
    two = 2 * CF
    cY = lambda n: catalan(n - 2) * two**(n - 1)
    det = r[2] * cY(4) - r[3] * cY(3)
    print(f'   {G["name"]}: dS_3..dS_6 = {[str(x) for x in r[2:6]]};  dS_3 = -4 b_A^2: {r[2] == -4 * bA**2};'
          f'  det(S_3, S_4) with y = {det}')

# signature-mixing pair term psi^+ F_1^+ F_1^- in the singlet equation: an NLL zeta_2 term
print('\n  signature-mixing pair term mix * psi^+ F_1^+ F_1^- (no factor a) in the singlet equation:')
for G in [g for g in GROUPS if g['name'] in ('SU3',)]:
    F1, S1, _ = run(G, opt={'mix': 1}, nmax=4)
    F0, S0, _ = base[G['name']]
    print('   SU(3): change of the z2 coefficient of a^2 w^-1 in S (NLL):', coef(S1, 2, -1, 1) - coef(S0, 2, -1, 1),
          '; of z2 N^-2 in P^(1)+:', F1['+'][2][0].get((-2, 1), 0) - F0['+'][2][0].get((-2, 1), 0),
          '(the complete P^(1)+ has no z2 N^-2 term, eq. (4.6) of Ref. [MVV])')

# ------------------------------------------------------------------ E
print('\n=== E  quartic component of the P^(3)- response (V_4^-) to corrections of the double-logarithmic subsystem')
for nm in names:
    if 'adjoint' not in nm and 'neg. singlet' not in nm:
        continue

    r4 = []
    for G in GROUPS:
        opt = tests(G)[nm]
        _, _, Sm = run(G, opt=opt, nmax=4)
        r4.append((G, Sn(Sm, 4) - Sn(base[G['name']][2], 4)))
    f4 = fit(r4, *B4)
    q = f4[0]['dFA']
    # proportionality to K = C_F (C_A - 2 C_F): the response divided by K is a polynomial; test via SU(N) zero at C_A = 2 C_F
    print(f'  {nm:70s}: V_4^- response {[str(f4[0][k]) for k in B4[0]]} (res {f4[1]}); quartic {q}')


==> anc/numbers/deposit/R5/asym/t2_constants.out <==
=== equations without constants, SU(3): {'S1': '0', 'S2': '16/3', 'P1z': '-16/3', 'S3': '112/3', 'S4': '-5632/27', 'S5': '305008/81', 'S6': '-16283776/243', 'amp1': '-4', 'LL1': '4/3', 'amp2': '-53/3', 'LL2': '16/27', 'amp3': '-172/27', 'LL3': '32/243'}
=== data, SU(3): {'S1': '16/3', 'S2': '-128/9', 'P1z': '-128/9', 'amp1': '26/3', 'amp2': '-143/9', 'amp3': '-1060/81', 'LL1': '4/3', 'LL2': '16/27', 'LL3': '32/243'}

consistent set: {'c': '-1/6', 'l': '-1/6', 'alpha': '0', 'be': '-1/6', 'v_A': '6', 'v_F': '-8', 'r_A': '0', 'r_F': '-10', 'p_A': '0', 'p_F': '0', 'd_A': '0', 'd_F': '0', 'e_A': '0', 'e_F': '0'}
  the set: mismatches over SU(2)..SU(10): none
  reparametrized by t = 1/3 (alpha, l_+, c_+ shifted by t, beta_e by -t): mismatches over SU(2)..SU(10): none
  reparametrized by t = -5/7 (alpha, l_+, c_+ shifted by t, beta_e by -t): mismatches over SU(2)..SU(10): none
  with beta_e = 0 (the premise of the referee: c_+ = l_+ = -1/6, alpha + beta_e = 0): mismatches over SU(2)..SU(10): [(2, 'S1', '3/2', '3'), (2, 'P1z', '0', '-9/2'), (2, 'amp1', '63/8', '39/8'), (2, 'amp2', '-69/16', '-177/16'), (2, 'amp3', '885/256', '165/256'), (3, 'S1', '8/3', '16/3'), (3, 'P1z', '0', '-128/9'), (3, 'amp1', '14', '26/3'), (3, 'amp2', '49/9', '-143/9'), (3, 'amp3', '220/81', '-1060/81'), (4, 'S1', '15/4', '15/2'), (4, 'P1z', '0', '-225/8'), (4, 'amp1', '315/16', '195/16'), (4, 'amp2', '1155/64', '-1545/64'), (4, 'amp3', '11169/2048', '-78831/2048'), (5, 'S1', '24/5', '48/5'), (5, 'P1z', '0', '-1152/25'), (5, 'amp1', '126/5', '78/5'), (5, 'amp2', '849/25', '-879/25'), (5, 'amp3', '1476/125', '-10044/125'), (6, 'S1', '35/6', '35/3'), (6, 'P1z', '0', '-1225/18'), (6, 'amp1', '245/8', '455/24'), (6, 'amp2', '7675/144', '-7025/144'), (6, 'amp3', '464447/20736', '-2965553/20736'), (7, 'S1', '48/7', '96/7'), (7, 'P1z', '0', '-4608/49'), (7, 'amp1', '36', '156/7'), (7, 'amp2', '3729/49', '-3183/49'), (7, 'amp3', '1860/49', '-79140/343'), (8, 'S1', '63/8', '63/4'), (8, 'P1z', '0', '-3969/32'), (8, 'amp1', '1323/32', '819/32'), (8, 'amp2', '26211/256', '-21417/256'), (8, 'amp3', '971025/16384', '-5696895/16384'), (9, 'S1', '80/9', '160/9'), (9, 'P1z', '0', '-12800/81'), (9, 'amp1', '140/3', '260/9'), (9, 'amp2', '10705/81', '-8495/81'), (9, 'amp3', '190516/2187', '-1089484/2187'), (10, 'S1', '99/10', '99/5'), (10, 'P1z', '0', '-9801/50'), (10, 'amp1', '2079/40', '1287/40'), (10, 'amp2', '66171/400', '-51441/400'), (10, 'amp3', '3913557/32000', '-21961083/32000')]

=== responses, decomposed in (C_A^L ... C_F^L), and the solution space
observables: ['S1[CA^1 CF^0]', 'S1[CA^0 CF^1]', 'S2[CA^2 CF^0]', 'S2[CA^1 CF^1]', 'S2[CA^0 CF^2]', 'amp1[CA^1 CF^0]', 'amp1[CA^0 CF^1]', 'amp2[CA^2 CF^0]', 'amp2[CA^1 CF^1]', 'amp2[CA^0 CF^2]', 'amp3[CA^3 CF^0]', 'amp3[CA^2 CF^1]', 'amp3[CA^1 CF^2]', 'amp3[CA^0 CF^3]']
equations (no constants): ['0', '0', '0', '12', '-24', '-6', '21/2', '-15', '36', '-15', '12', '-58', '78', '-85/4']
data                    : ['0', '4', '0', '0', '-8', '0', '13/2', '-15', '48', '-41', '12', '-58', '84', '-451/12']
  response to c    : ['0', '-12', '0', '0', '24', '0', '0', '0', '0', '0', '0', '0', '0', '0']
  response to l    : ['0', '0', '0', '0', '-24', '0', '12', '0', '0', '48', '0', '0', '0', '30']
  response to alpha: ['0', '0', '0', '0', '0', '0', '12', '0', '0', '24', '0', '0', '0', '10']
  response to be   : ['0', '-12', '0', '0', '0', '0', '24', '0', '0', '72', '0', '0', '0', '40']
  response to v_A  : ['0', '0', '0', '-2', '0', '1', '0', '0', '2', '0', '0', '0', '1', '0']
  response to v_F  : ['0', '0', '0', '0', '-2', '0', '1', '0', '0', '2', '0', '0', '0', '1']
  response to r_A  : ['0', '0', '0', '0', '0', '-1', '0', '0', '-1', '0', '0', '0', '-1/3', '0']
  response to r_F  : ['0', '0', '0', '0', '0', '0', '-1', '0', '0', '-1', '0', '0', '0', '-1/3']
  response to p_A  : ['0', '0', '0', '0', '0', '0', '0', '0', '1', '0', '0', '0', '2/3', '0']
  response to p_F  : ['0', '0', '0', '0', '0', '0', '0', '0', '0', '1', '0', '0', '0', '2/3']
  response to d_A  : ['0', '0', '0', '-2', '0', '0', '0', '0', '0', '0', '0', '0', '0', '0']
  response to d_F  : ['0', '0', '0', '0', '-2', '0', '0', '0', '0', '0', '0', '0', '0', '0']
  response to e_A  : ['-1', '0', '0', '4', '0', '0', '0', '0', '0', '0', '0', '0', '0', '0']
  response to e_F  : ['0', '-1', '0', '0', '4', '0', '0', '0', '0', '0', '0', '0', '0', '0']

(a) normalization condition (c_+ = l_+, d = e = 0) and k_P = 0 (y = 0): [{alpha: -be - 1/6, l: -be - 1/3, r_A: 0, r_F: -10, v_A: 6, v_F: -8}]
    every observable satisfied: True ; equations 14 , unknowns 7 , rank 6
(b) c_+ free, d = e = 0, k_P = 0: [{alpha: -be - 1/6, c: -be - 1/3, l: -be - 1/3, r_A: 0, r_F: -10, v_A: 6, v_F: -8}] 
    => c_+ - l_+ = [0]
(c) c_+ and k_P free, d = e = 0: [{alpha: -be - p_F/36 - 1/6, c: -be - 1/3, l: -be - p_F/36 - 1/3, p_A: 0, r_A: 0, r_F: -p_F/3 - 10, v_A: 6, v_F: p_F/3 - 8}] 
    => c_+ - l_+ = [p_F/36]

=== N=4: the two-loop boundary term S_2 and a singlet Born correction
  SU(2): v = 0     S_2 = -96 (-24 C_A^2),  S_3 = 0,  S_4 = 18432 (3072 Y = 18432),  S_5 = -466944
  SU(2): v = -4    S_2 = -64 (-16 C_A^2),  S_3 = 0,  S_4 = 18432 (3072 Y = 18432),  S_5 = -466944
  SU(3): v = 0     S_2 = -216 (-24 C_A^2),  S_3 = 0,  S_4 = 41472 (3072 Y = 41472),  S_5 = -1575936
  SU(3): v = -6    S_2 = -144 (-16 C_A^2),  S_3 = 0,  S_4 = 41472 (3072 Y = 41472),  S_5 = -1575936
  SU(4): v = 0     S_2 = -384 (-24 C_A^2),  S_3 = 0,  S_4 = 73728 (3072 Y = 73728),  S_5 = -3735552
  SU(4): v = -8    S_2 = -256 (-16 C_A^2),  S_3 = 0,  S_4 = 73728 (3072 Y = 73728),  S_5 = -3735552

(d) case (c) with S_3 imposed (S_3 response from the solver, SU(N) decomposition):
   solution: [{alpha: -be - 1/6, c: -be - 1/3, l: -be - 1/3, p_A: 0, p_F: 0, r_A: 0, r_F: -10, v_A: 6, v_F: -8}]  => c_+ - l_+ = [0] , k_P = [(0, 0)]


==> anc/numbers/deposit/R5/asym/t2_constants.py <==
"""
t2_constants.py (R5, T2-06 and T2-07): one consistent set of the NNLL constants of the positive-signature singlet
equation and of the map, checked against S_1, S_2 (hence the two-loop zeta_2/N coefficient of P^(1)+), the one-,
two- and three-loop zeta_2 Lt^(2L-2) coefficients of the forward positive-signature singlet amplitude, and S_3..S_8;
whether the boundary data alone fix c_+ - l_+; and the N=4 two-loop boundary term.

Own code: t2_solver.py for the partial waves; the amplitude is the residue at w = 0 of
  e^{w Lt} eta^+(w) (1 + alpha pi^2 w^2) F_1^+(w) / (2 C_F),   eta^+ = cos(pi w/2) = 1 - (3/4) z2 w^2 + O(z2^2),
times the scalar map exp(-r z2 a), as in Sect. 4.1 and App. C of the paper.  Data: the finite remainders of
arXiv:2108.00055 in the forward limit, ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt (sig+ singlet rows).
Names: v = relative singlet Born correction a z2 v, r = scalar map factor 1 - a z2 r, k_P = z2 (p_A C_A + p_F C_F)
pair correction, l = l_+, c = c_+, be = beta_e (pi^2 w^2 part of the singlet Born), alpha = pi^2 w^2 part of a
factor common to the signature factors, d and e the map terms d z2 a F_1^+ and e z2 a w.
"""
import re, sys, json, itertools
from fractions import Fraction as Fr
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R5/T2')
from t2_solver import solve, pmap, Sser, Sn, mul, add, su_n, PI2W2, ONE, z2 as Z2

# ------------------------------------------------------------------ data
Ns = sp.Symbol('Nc'); Nf = sp.Symbol('Nf')
DATA = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    p = [q.strip() for q in line.split('|')]
    m = re.match(r'sig\+ singlet L=(\d)', p[0])
    if not m:
        continue
    DATA[(int(m.group(1)), int(p[1].replace('Ltil^', '')), p[2])] = sp.sympify(p[3].replace('^', '**'), locals={'Nc': Ns, 'Nf': Nf})
def data_val(L, pw, el, N):
    tree = DATA[(0, 0, '1')].subs(Ns, N)
    return Fr(str(sp.nsimplify(DATA[(L, pw, el)].subs(Ns, N) / tree)))

# ------------------------------------------------------------------ equations
def kernel(alpha, kmax=14):
    from math import factorial
    ker = {}
    for k in range(kmax):
        ker[(k, 0)] = ('Lt', k, Fr(1, factorial(k)))
        if k >= 2:
            ker[(k, 1)] = ('Lt', k - 2, (Fr(-3, 4) + 6 * Fr(alpha)) / factorial(k - 2))
    return ker
def amp_coef(F1, CF, m, alpha, pw, z):
    """coefficient of z2^z Lt^pw in the order-a^m amplitude (L = m - 1 loops), divided by the Born 2 C_F"""
    tot = Fr(0)
    for (k, zk), (_, p, c) in kernel(alpha).items():
        if p != pw:
            continue
        for (j, zj), v in F1[m].items():
            if k + j == -1 and zk + zj == z:
                tot += c * v
    return tot / (2 * CF)
def boundary(N, K):
    """all boundary numbers for SU(N) at constants K"""
    G = su_n(N); CF, CA = G['CF'], G['CA']
    col = lambda key: K.get(key + '_A', 0) * CA + K.get(key + '_F', 0) * CF
    opt = {'l': {(0, '+'): K.get('l', 0)}, 'be': {(0, '+'): K.get('be', 0)}, 'kB': {(0, '+'): col('v')},
           'kP': {(0, '+'): col('p')}}
    mp = {'c_p': K.get('c', 0), 'd': col('d'), 'e': col('e')}
    F = solve(G, 6, opt=opt)
    Pp, _ = pmap(G, F, 6, mp)
    S = Sser(Pp, CF, 6)
    F1 = {m: F['+'][m][0] for m in range(1, 7)}
    r = col('r')
    out = {'S1': Sn(S, 1), 'S2': Sn(S, 2), 'P1z': Pp[2].get((-1, 1), Fr(0)), 'S3': Sn(S, 3), 'S4': Sn(S, 4),
           'S5': Sn(S, 5), 'S6': Sn(S, 6)}
    for L in (1, 2, 3):
        # z2 Lt^(2L-2) coefficient of H = exp(-r z2 a) A at first order in z2
        A_L = amp_coef(F1, CF, L + 1, K.get('alpha', 0), 2 * L - 2, 1)
        A_Lm1 = amp_coef(F1, CF, L, K.get('alpha', 0), 2 * L - 2, 0)
        out[f'amp{L}'] = A_L - r * A_Lm1
        out[f'LL{L}'] = amp_coef(F1, CF, L + 1, K.get('alpha', 0), 2 * L, 0)
    return out
def data_boundary(N):
    G = su_n(N); CF = G['CF']
    return {'S1': 4 * CF, 'S2': -8 * CF**2, 'P1z': -8 * CF**2,
            'amp1': data_val(1, 0, 'z2', N), 'amp2': data_val(2, 2, 'z2', N), 'amp3': data_val(3, 4, 'z2', N),
            'LL1': data_val(1, 2, '1', N), 'LL2': data_val(2, 4, '1', N), 'LL3': data_val(3, 6, '1', N)}

NLIST = list(range(2, 11))
def check(label, K):
    bad = []
    for N in NLIST:
        e, d = boundary(N, K), data_boundary(N)
        e0 = boundary(N, {})
        for k in d:
            if e[k] != d[k]:
                bad.append((N, k, str(e[k]), str(d[k])))
        for k in ('S3', 'S4', 'S5', 'S6'):
            if e[k] != e0[k]:
                bad.append((N, k, 'changed'))
    print(f'{label}: mismatches over SU(2)..SU(10): {bad if bad else "none"}')
    return bad

print('=== equations without constants, SU(3):', {k: str(v) for k, v in boundary(3, {}).items()})
print('=== data, SU(3):', {k: str(v) for k, v in data_boundary(3).items()})
SET = {'c': Fr(-1, 6), 'l': Fr(-1, 6), 'alpha': 0, 'be': Fr(-1, 6), 'v_A': 6, 'v_F': -8, 'r_A': 0, 'r_F': -10,
       'p_A': 0, 'p_F': 0, 'd_A': 0, 'd_F': 0, 'e_A': 0, 'e_F': 0}
print('\nconsistent set:', {k: str(v) for k, v in SET.items()})
check('  the set', SET)
for t in (Fr(1, 3), Fr(-5, 7)):
    K = dict(SET); K['alpha'] += t; K['l'] += t; K['c'] += t; K['be'] -= t
    check(f'  reparametrized by t = {t} (alpha, l_+, c_+ shifted by t, beta_e by -t)', K)
K = dict(SET); K['be'] = 0
check('  with beta_e = 0 (the premise of the referee: c_+ = l_+ = -1/6, alpha + beta_e = 0)', K)

# ------------------------------------------------------------------ linear system: are the constants determined?
print('\n=== responses, decomposed in (C_A^L ... C_F^L), and the solution space')
KEYS = ['c', 'l', 'alpha', 'be', 'v_A', 'v_F', 'r_A', 'r_F', 'p_A', 'p_F', 'd_A', 'd_F', 'e_A', 'e_F']
def decomp(vals, deg):
    """fit sum_j c_j CA^(deg-j) CF^j to values over NLIST"""
    rows = []
    for N in NLIST:
        CF, CA = su_n(N)['CF'], su_n(N)['CA']
        rows.append([sp.Rational(*(lambda q: (q.numerator, q.denominator))(CA**(deg - j) * CF**j)) for j in range(deg + 1)])
    M = sp.Matrix(rows); y = sp.Matrix([sp.Rational(v.numerator, v.denominator) for v in vals])
    sol = (M.T * M).LUsolve(M.T * y)
    assert (M * sol - y).applyfunc(sp.simplify) == sp.zeros(len(NLIST), 1)
    return list(sol)
OBS = [('S1', 1), ('S2', 2), ('amp1', 1), ('amp2', 2), ('amp3', 3)]   # S1 per C_F: degree 1; S2: degree 2 in (C_A, C_F)
def vec(K):
    out = []
    vals = {o: [boundary(N, K)[o] for N in NLIST] for o, _ in OBS}
    for o, deg in OBS:
        out += decomp(vals[o], deg)
    return out
labels = []
for o, deg in OBS:
    labels += [f'{o}[CA^{deg - j} CF^{j}]' for j in range(deg + 1)]
v0 = vec({})
cols = {}
for k in KEYS:
    cols[k] = [a - b for a, b in zip(vec({k: 1}), v0)]
dvec = []
dv = {o: [data_boundary(N)[o] for N in NLIST] for o, _ in OBS}
for o, deg in OBS:
    dvec += decomp(dv[o], deg)
print('observables:', labels)
print('equations (no constants):', [str(x) for x in v0])
print('data                    :', [str(x) for x in dvec])
for k in KEYS:
    print(f'  response to {k:5s}:', [str(x) for x in cols[k]])
xs = sp.symbols(' '.join(KEYS))
eqs = [sum(cols[k][i] * x for k, x in zip(KEYS, xs)) - (dvec[i] - v0[i]) for i in range(len(labels))]
# (a) the normalization condition in full: c = l, d = e = 0, and y = 0 from S_3 (with d = e = 0: p = 0)
sub_nc = {xs[KEYS.index('c')]: xs[KEYS.index('l')]}
for k in ('d_A', 'd_F', 'e_A', 'e_F', 'p_A', 'p_F'):
    sub_nc[xs[KEYS.index(k)]] = 0
free = [x for x in xs if x not in sub_nc]
sol = sp.solve([e.subs(sub_nc) for e in eqs], free, dict=True)
print('\n(a) normalization condition (c_+ = l_+, d = e = 0) and k_P = 0 (y = 0):', sol)
nontriv = [sp.simplify(e.subs(sub_nc).subs(sol[0])) for e in eqs]
print('    every observable satisfied:', all(x == 0 for x in nontriv), '; equations', len(labels), ', unknowns', len(free),
      ', rank', sp.Matrix([[sp.diff(e.subs(sub_nc), x) for x in free] for e in eqs]).rank())
# (b) c_+ free (c - l not imposed), d = e = 0, k_P = 0: is c_+ - l_+ determined?
sub_b = {xs[KEYS.index(k)]: 0 for k in ('d_A', 'd_F', 'e_A', 'e_F', 'p_A', 'p_F')}
free_b = [x for x in xs if x not in sub_b]
sol_b = sp.solve([e.subs(sub_b) for e in eqs], free_b, dict=True)
X = sp.Symbol('X')
print('(b) c_+ free, d = e = 0, k_P = 0:', sol_b, '\n    => c_+ - l_+ =', [sp.simplify(s.get(xs[0], xs[0]) - s.get(xs[1], xs[1])) for s in sol_b])
# (c) also k_P free (no S_3 input): c_+ - l_+ then free?
sub_c = {xs[KEYS.index(k)]: 0 for k in ('d_A', 'd_F', 'e_A', 'e_F')}
free_c = [x for x in xs if x not in sub_c]
sol_c = sp.solve([e.subs(sub_c) for e in eqs], free_c, dict=True)
print('(c) c_+ and k_P free, d = e = 0:', sol_c, '\n    => c_+ - l_+ =', [sp.simplify(s.get(xs[0], xs[0]) - s.get(xs[1], xs[1])) for s in sol_c])

# ------------------------------------------------------------------ N = 4: the two-loop boundary term
print('\n=== N=4: the two-loop boundary term S_2 and a singlet Born correction')
C4 = json.load(open('PROJECT/ma_a/paper/numbers/deposit/N4req/n01_color.json'))
from t2_solver import PHI, PSI, sc, deriv, wsh, sq_sum
def solve_n4(g, nmax, v=0, kappa=1):
    C = [Fr(c['C']) for c in g['chans']]; eps = ['+' if c['eps'] == 1 else '-' for c in g['chans']]
    CA = Fr(g['CA']); b = [2 * CA - c for c in C]; X = [[Fr(x) for x in row] for row in g['X']]
    n = len(C); F = {m: [None] * n for m in range(1, nmax + 1)}
    for m in range(1, nmax + 1):
        for R in range(n):
            t = eps[R]
            if m == 1:
                rhs = sc(2 * b[R], ONE)
            else:
                rhs = {}
                if m == 2 and R == 0 and v:
                    rhs = add(rhs, Z2(2 * b[R] * v))
                Fp = F[m - 1][R]
                if C[R] != 0:
                    rhs = add(rhs, sc(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                rhs = add(rhs, sq_sum({k: F[k][R] for k in range(1, m)}, m))
                s = {}
                for Rp in range(n):
                    if X[R][Rp] != 0:
                        s = add(s, sc(X[R][Rp], F[m - 1][Rp]))
                rhs = add(rhs, sc(2 * kappa, mul(PSI[t], s)))
            F[m][R] = wsh(rhs, -1)
    return F, b[0], CA
for g in C4:
    if g['group'] not in ('SU(2)', 'SU(3)', 'SU(4)'):
        continue
    for v in (0, None):
        F, b1, CA = solve_n4(g, 5)
        vv = -2 * CA if v is None else 0
        F, b1, CA = solve_n4(g, 5, v=vv)
        P = {m: F[m][0] for m in range(1, 6)}
        S = Sser(P, b1 / 2, 5)          # S = P(P - w) + 2 a b_1 with b_1 = 2 C_A: Sser adds 2 * (b1/2) * 2 ... see below
        # Sser adds 2*b1arg; the N=4 S is P(P-w) + 2 a b_1, so pass b1 itself:
        S = Sser(P, b1, 5)
        Y = Fr(g['dAA']) - CA**4 / 24
        print(f"  {g['group']}: v = {str(vv):4s}  S_2 = {Sn(S, 2)} ({Sn(S, 2) / CA**2} C_A^2),  S_3 = {Sn(S, 3)},"
              f"  S_4 = {Sn(S, 4)} (3072 Y = {3072 * Y}),  S_5 = {Sn(S, 5)}")

# (d) case (c) plus the condition that S_3 keeps its value (data = equations), from the solver
print('\n(d) case (c) with S_3 imposed (S_3 response from the solver, SU(N) decomposition):')
def s3vals(K): return [boundary(N, K)['S3'] for N in NLIST]
s30 = decomp(s3vals({}), 3)
s3cols = {k: [a - b for a, b in zip(decomp(s3vals({k: 1}), 3), s30)] for k in KEYS}
eqs_s3 = [sum(s3cols[k][i] * x for k, x in zip(KEYS, xs)) for i in range(4)]
sol_d = sp.solve([e.subs(sub_c) for e in eqs + eqs_s3], free_c, dict=True)
print('   solution:', sol_d, ' => c_+ - l_+ =', [sp.simplify(s.get(xs[0], xs[0]) - s.get(xs[1], xs[1])) for s in sol_d],
      ', k_P =', [(s.get(xs[KEYS.index('p_A')]), s.get(xs[KEYS.index('p_F')])) for s in sol_d])


==> anc/numbers/deposit/R5/asym/t2_controls.out <==
control: neg. singlet: signature-changing coupling, relative a z2 (kS)          changes F_1^-: True
control: neg. singlet: pair, relative a z2 (kP)                                 changes F_1^-: True
control: neg. singlet: pair weight l_- pi^2 w^2                                 changes F_1^-: True
control: neg. singlet: zeta_2 part of psi^- changed (-u z2 w, u = 16)           changes F_1^-: True
control: neg. singlet: Born pi^2 w^2 part and relative a z2                     changes F_1^-: True
control: pos. adjoint: Born, Sudakov, pair (relative a z2)                      changes F_A^+: True
control: pos. adjoint: pair weight l_A+ and Born pi^2 w^2 part                  changes F_A^+: True
control: pos. adjoint: psi^+ coefficient changed (dpsi)                         changes F_A^+: True
control: pos. adjoint: NLL term a(2C_A+6C_F)F_A^+                               changes F_A^+: True
control: pos. adjoint: rational a e omega Born term (e = -2 b_A)                changes F_A^+: True
control: neg. adjoint: Born, Sudakov, pair (relative a z2)                      changes F_A^-: True
control: neg. adjoint: NLL term a c F_A^+ and rational a e omega Born term      changes F_A^-: True
control: neg. adjoint: zeta_2 part of psi^- changed                             changes F_A^-: True
control: neg. adjoint: pair weight and Born pi^2 w^2 part                       changes F_A^-: True
mutation psi^+ x 2: S_3..S_6 doubled: True
mutation repair C_F part -7 instead of -8: SU(3) V_4^- target met: False
control: adjoint pair correction moved into the singlet changes S_3: True  delta S_3 = -7168/27 = -4 C_F^2 k_P: True


==> anc/numbers/deposit/R5/asym/t2_controls.py <==
"""t2_controls.py (R5, T2): controls for t2_asym.py.  Every optional term used in section C must change the wave it
acts on (otherwise an 'S_n unchanged' result would be empty), and checks that must fail do fail."""
import sys
from fractions import Fraction as Fr
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R5/T2')
import contextlib, io
with contextlib.redirect_stdout(io.StringIO()):
    import t2_asym as T
from t2_solver import solve, Sn
G = [g for g in T.GROUPS if g['name'] == 'SU3'][0]
F0 = solve(G, 6)
A = G['A']
def changed(opt, t, R):
    F1 = solve(G, 6, opt=opt)
    return any(F1[t][m][R] != F0[t][m][R] for m in range(1, 7))
tests = T.tests(G)
target = {'neg. singlet': ('-', 0), 'pos. adjoint': ('+', A), 'neg. adjoint': ('-', A)}
for nm, opt in tests.items():
    key = nm.split(':')[0]
    t, R = target[key]
    print(f'control: {nm:70s} changes F_{"1" if R == 0 else "A"}^{t}: {changed(opt, t, R)}')
# mutation 1: psi^+ scaled by 2 must double every S_n at first order in zeta_2
F2 = solve(G, 6, rho={'+': 2, '-': 1})
_, S0, _ = T.base['SU3']
from t2_solver import pmap, Sser
P2, _ = pmap(G, F2, 6); S2 = Sser(P2, G['CF'], 6)
print('mutation psi^+ x 2: S_3..S_6 doubled:', all(Sn(S2, n) == 2 * Sn(S0, n) for n in range(3, 7)))
# mutation 2: the adjoint repair with k_P^{A+} = z2 (t C_A - 7 C_F) (wrong C_F part) must fail the V_4^- target
opt = {'kB': {(A, '+'): 14 * G['CA'] - 16 * G['CF']}, 'kE': {(A, '+'): 2 * G['CA']}, 'kP': {(A, '+'): 16 * G['CA'] - 7 * G['CF']}}
_, _, Sm = T.run(G, opt=opt, nmax=4)
need4 = sum(c * b for c, b in zip((608, -2496, 3200, -1280, 0), T.B4[1](G)))
print('mutation repair C_F part -7 instead of -8: SU(3) V_4^- target met:', Sn(Sm, 4) - Sn(T.base['SU3'][2], 4) == need4)
# mutation 3: the same repair placed in the singlet (pair term of the (1,+) equation) must change S_n
_, S1, _ = T.run(G, opt={'kP': {(0, '+'): 16 * G['CA'] - 8 * G['CF']}})
print('control: adjoint pair correction moved into the singlet changes S_3:', Sn(S1, 3) != Sn(S0, 3),
      ' delta S_3 =', Sn(S1, 3) - Sn(S0, 3), '= -4 C_F^2 k_P:', Sn(S1, 3) - Sn(S0, 3) == -4 * G['CF']**2 * (16 * G['CA'] - 8 * G['CF']))


==> anc/numbers/deposit/R5/asym/t2_p4minus_nll.out <==
c = 0: zeta_2 N^-7 of P^(4)- = {'CF CA^4': '15684', 'CF^2 CA^3': '-60928', 'CF^3 CA^2': '87296', 'CF^4 CA': '-51072', 'CF^5': '8896', 'CA dFA': '-60672', 'CF dFA': '56832', 'CF dAA': '3072'}  residual 0  rank 8
c = 2C_A + 6C_F in (A,+): zeta_2 N^-7 of P^(4)- = {'CF CA^4': '15684', 'CF^2 CA^3': '-60928', 'CF^3 CA^2': '87296', 'CF^4 CA': '-51072', 'CF^5': '8896', 'CA dFA': '-60672', 'CF dFA': '56832', 'CF dAA': '3072'}  residual 0  rank 8
record (PENDING_EDITS item 24): 15684, -60928, 87296, -51072, 8896, -60672, 56832, 3072


==> anc/numbers/deposit/R5/asym/t2_p4minus_nll.py <==
"""t2_p4minus_nll.py (R5, T2): the quartic coefficients of zeta_2 N^-7 in P^(4)- with the NLL term a c F_A^+ placed
in the positive-signature adjoint equation (the placement of the record and the paper), c = 0 and c = 2C_A + 6C_F."""
import sys, contextlib, io
from fractions import Fraction as Fr
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R5/T2')
with contextlib.redirect_stdout(io.StringIO()):
    import t2_asym as T
from t2_solver import solve
basis = (['CF CA^4', 'CF^2 CA^3', 'CF^3 CA^2', 'CF^4 CA', 'CF^5', 'CA dFA', 'CF dFA', 'CF dAA'],
         lambda G: [G['CF'] * G['CA']**4, G['CF']**2 * G['CA']**3, G['CF']**3 * G['CA']**2, G['CF']**4 * G['CA'], G['CF']**5,
                    G['CA'] * G['dFA'], G['CF'] * G['dFA'], G['CF'] * G['dAA']])
for label, cfun in (('c = 0', lambda G: 0), ('c = 2C_A + 6C_F in (A,+)', lambda G: 2 * G['CA'] + 6 * G['CF'])):
    rows = []
    for G in T.GROUPS:
        F = solve(G, 5, opt={'nll': {(G['A'], '+'): cfun(G)}})
        rows.append((G, F['-'][5][0].get((-7, 1), Fr(0))))
    f = T.fit(rows, *basis)
    print(f'{label}: zeta_2 N^-7 of P^(4)- =', {k: str(v) for k, v in f[0].items()}, ' residual', f[1], ' rank', f[2])
print('record (PENDING_EDITS item 24): 15684, -60928, 87296, -51072, 8896, -60672, 56832, 3072')


==> anc/numbers/deposit/R5/asym/t2_repair_space.out <==
responses (V_3^- in (CF CA^2, CF^2 CA, CF^3); V_4^- in (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA)):
  kS1-_A     ['-8', '16', '0', '24', '-64', '32', '0', '0']
  kP1-_A     ['0', '-4', '0', '0', '-32', '48', '0', '0']
  kB_A+_A    ['-8', '16', '0', '32', '-96', '64', '0', '0']
  kE_A+_A    ['0', '0', '0', '16', '-32', '0', '0', '0']
  kP_A+_A    ['0', '0', '0', '8', '-32', '32', '0', '0']
  kS1-_F     ['0', '-8', '16', '0', '24', '-64', '32', '0']
  kP1-_F     ['0', '0', '-4', '0', '0', '-32', '48', '0']
  kB_A+_F    ['0', '-8', '16', '0', '32', '-96', '64', '0']
  kE_A+_F    ['0', '0', '0', '0', '16', '-32', '0', '0']
  kP_A+_F    ['0', '0', '0', '0', '8', '-32', '32', '0']
  dpsi1-     ['12', '-32', '16', '-96', '304', '-256', '64', '0']
  l1-        ['0', '-192', '288', '0', '192', '-1152', '1056', '0']
  lA+        ['48', '-192', '192', '-480', '2304', '-3456', '1536', '0']
  beA+       ['0', '-192', '384', '-288', '2112', '-4224', '2304', '0']
rank of the response matrix: 7 of 14 terms; equations 8 (quartic row zero for all)
closable with all terms: True
closable without any adjoint pair correction k_P^{A+}: True
closable without any pair correction (k_P^{A+} and the negative-singlet pair term): True
closable within the positive adjoint equation without its pair term: True
minimal subsets without pair corrections (5 terms):
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F')  values: ['-16', '30', '2', '8', '-24']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'kS1-_F', 'dpsi1-')  values: ['32', '-54', '-46', '8', '-24']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'kS1-_F', 'lA+')  values: ['8', '2', '2', '-8', '-2/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'kS1-_F', 'beA+')  values: ['2', '12', '2', '-4', '-1/2']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'kB_A+_F', 'lA+')  values: ['-4', '16', '2', '-12', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'kB_A+_F', 'beA+')  values: ['-4', '18', '2', '-8', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'dpsi1-', 'lA+')  values: ['20', '-26', '-22', '-12', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'dpsi1-', 'beA+')  values: ['12', '-10', '-14', '-8', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_A', 'lA+', 'beA+')  values: ['-4', '22', '2', '2/3', '-1']
    ('kS1-_A', 'kB_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F')  values: ['-20', '34', '8', '-24', '4']
    ('kS1-_A', 'kB_A+_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-')  values: ['-14', '53/2', '8', '-23', '-1']
    ('kS1-_A', 'kB_A+_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-')  values: ['124', '-146', '8', '-92', '-24']
    ('kS1-_A', 'kB_A+_A', 'kS1-_F', 'kE_A+_F', 'lA+')  values: ['4', '6', '-8', '4', '-2/3']
    ('kS1-_A', 'kB_A+_A', 'kS1-_F', 'kE_A+_F', 'beA+')  values: ['-2', '16', '-4', '4', '-1/2']
    ('kS1-_A', 'kB_A+_A', 'kS1-_F', 'dpsi1-', 'lA+')  values: ['9', '-1/3', '-22/3', '-1', '-23/36']
    ('kS1-_A', 'kB_A+_A', 'kS1-_F', 'dpsi1-', 'beA+')  values: ['13/4', '37/4', '-7/2', '-1', '-23/48']
    ('kS1-_A', 'kB_A+_A', 'kB_A+_F', 'kE_A+_F', 'lA+')  values: ['-8', '20', '-12', '4', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kB_A+_F', 'kE_A+_F', 'beA+')  values: ['-8', '22', '-8', '4', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kB_A+_F', 'dpsi1-', 'lA+')  values: ['-2', '25/2', '-11', '-1', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kB_A+_F', 'dpsi1-', 'beA+')  values: ['-2', '29/2', '-7', '-1', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['64', '-70', '-44', '-12', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['40', '-38', '-28', '-8', '-1/3']
    ('kS1-_A', 'kB_A+_A', 'kE_A+_F', 'lA+', 'beA+')  values: ['-8', '26', '4', '2/3', '-1']
    ('kS1-_A', 'kB_A+_A', 'dpsi1-', 'lA+', 'beA+')  values: ['-2', '18', '-1', '7/12', '-11/12']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F')  values: ['14', '17', '8', '-24', '-30']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-')  values: ['8/7', '-106/7', '8', '-108/7', '-60/7']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'lA+')  values: ['68/7', '2', '-64/7', '12/7', '-5/7']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'beA+')  values: ['14', '2', '-12', '16', '-5/6']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-')  values: ['-22', '-73', '8', '54', '-24']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'kE_A+_F', 'lA+')  values: ['10', '3', '-8', '-2', '-2/3']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'kE_A+_F', 'beA+')  values: ['14', '8', '-4', '-12', '-1/2']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'dpsi1-', 'lA+')  values: ['62/7', '2/7', '-52/7', '-6/7', '-9/14']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'dpsi1-', 'beA+')  values: ['82/11', '-74/11', '-20/11', '-48/11', '-9/22']
    ('kS1-_A', 'kE_A+_A', 'kS1-_F', 'lA+', 'beA+')  values: ['46/5', '2', '-44/5', '-4/5', '1/10']
    ('kS1-_A', 'kE_A+_A', 'kB_A+_F', 'kE_A+_F', 'lA+')  values: ['12', '10', '-12', '-16', '-1/3']
    ('kS1-_A', 'kE_A+_A', 'kB_A+_F', 'kE_A+_F', 'beA+')  values: ['14', '11', '-8', '-18', '-1/3']
    ('kS1-_A', 'kE_A+_A', 'kB_A+_F', 'dpsi1-', 'lA+')  values: ['36/7', '-50/7', '-52/7', '-32/7', '-1/3']
    ('kS1-_A', 'kE_A+_A', 'kB_A+_F', 'dpsi1-', 'beA+')  values: ['44/7', '-58/7', '-20/7', '-36/7', '-1/3']
    ('kS1-_A', 'kE_A+_A', 'kB_A+_F', 'lA+', 'beA+')  values: ['-4', '2', '-44', '-3', '8/3']
    ('kS1-_A', 'kE_A+_A', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['-6', '-35', '26', '-12', '-1/3']
    ('kS1-_A', 'kE_A+_A', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['2', '-19', '10', '-8', '-1/3']
    ('kS1-_A', 'kE_A+_A', 'kE_A+_F', 'lA+', 'beA+')  values: ['18', '13', '-22', '2/3', '-1']
    ('kS1-_A', 'kE_A+_A', 'dpsi1-', 'lA+', 'beA+')  values: ['7', '-9', '-11/2', '5/24', '-13/24']
    ('kS1-_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'dpsi1-')  values: ['36/5', '8', '-292/15', '-212/15', '-68/15']
    ('kS1-_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'lA+')  values: ['64/7', '-80/7', '36/7', '4', '-17/21']
    ('kS1-_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'beA+')  values: ['14', '-44/3', '64/3', '4', '-17/18']
    ('kS1-_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-', 'lA+')  values: ['61/7', '-50/7', '-2/7', '-1', '-53/84']
    ('kS1-_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-', 'beA+')  values: ['25/2', '-29/3', '37/3', '-1', '-53/72']
    ('kS1-_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['166/19', '-140/19', '4/19', '-18/19', '-73/114']
    ('kS1-_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['94/9', '-76/27', '-148/27', '-64/27', '-73/162']
    ('kS1-_A', 'kS1-_F', 'kE_A+_F', 'lA+', 'beA+')  values: ['38/5', '-52/5', '4', '-16/15', '3/10']
    ('kS1-_A', 'kS1-_F', 'dpsi1-', 'lA+', 'beA+')  values: ['44/5', '-36/5', '-1', '-37/60', '-1/60']
    ('kS1-_A', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['8', '-28/3', '-20/3', '-8/3', '-1/3']
    ('kS1-_A', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['48/5', '-76/15', '-116/15', '-44/15', '-1/3']
    ('kS1-_A', 'kB_A+_F', 'kE_A+_F', 'lA+', 'beA+')  values: ['-8', '-52', '4', '-11/3', '10/3']
    ('kS1-_A', 'kB_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['-2', '-36', '-1', '-29/12', '25/12']
    ('kS1-_A', 'kE_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['23/2', '-9', '-13/4', '19/48', '-35/48']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F')  values: ['14', '10', '8', '-24', '-16']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-')  values: ['2', '-14', '8', '-16', '-8']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'lA+')  values: ['34/3', '2', '-8/3', '-8', '-4/9']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kB_A+_F', 'beA+')  values: ['14', '2', '-8/3', '-8/3', '-4/9']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-')  values: ['-22', '-62', '8', '32', '-24']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kE_A+_F', 'lA+')  values: ['10', '-2', '-8', '8', '-2/3']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'kE_A+_F', 'beA+')  values: ['14', '1', '-4', '2', '-1/2']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'dpsi1-', 'lA+')  values: ['62/3', '18', '-40/3', '8', '-8/9']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'dpsi1-', 'beA+')  values: ['82/5', '26/5', '-24/5', '8/5', '-8/15']
    ('kB_A+_A', 'kE_A+_A', 'kS1-_F', 'lA+', 'beA+')  values: ['46/3', '2', '-8/3', '2/9', '-2/3']
    ('kB_A+_A', 'kE_A+_A', 'kB_A+_F', 'kE_A+_F', 'lA+')  values: ['12', '4', '-12', '-4', '-1/3']
    ('kB_A+_A', 'kE_A+_A', 'kB_A+_F', 'kE_A+_F', 'beA+')  values: ['14', '4', '-8', '-4', '-1/3']
    ('kB_A+_A', 'kE_A+_A', 'kB_A+_F', 'dpsi1-', 'lA+')  values: ['9', '-2', '-10', '-2', '-1/3']
    ('kB_A+_A', 'kE_A+_A', 'kB_A+_F', 'dpsi1-', 'beA+')  values: ['11', '-2', '-6', '-2', '-1/3']
    ('kB_A+_A', 'kE_A+_A', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['-6', '-32', '20', '-12', '-1/3']
    ('kB_A+_A', 'kE_A+_A', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['2', '-20', '12', '-8', '-1/3']
    ('kB_A+_A', 'kE_A+_A', 'kE_A+_F', 'lA+', 'beA+')  values: ['18', '4', '-4', '2/3', '-1']
    ('kB_A+_A', 'kE_A+_A', 'dpsi1-', 'lA+', 'beA+')  values: ['14', '-2', '-2', '1/2', '-5/6']
    ('kB_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'dpsi1-')  values: ['9', '8', '-62/3', '-28/3', '-10/3']
    ('kB_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'lA+')  values: ['32/3', '-16/3', '-4', '4', '-5/9']
    ('kB_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'beA+')  values: ['14', '-16/3', '8/3', '4', '-5/9']
    ('kB_A+_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-', 'lA+')  values: ['61/6', '-4/3', '-9', '-1', '-7/18']
    ('kB_A+_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-', 'beA+')  values: ['25/2', '-4/3', '-13/3', '-1', '-7/18']
    ('kB_A+_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['166/15', '-128/15', '36/5', '4/5', '-31/45']
    ('kB_A+_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['94/7', '-80/21', '52/21', '-8/21', '-31/63']
    ('kB_A+_A', 'kS1-_F', 'kE_A+_F', 'lA+', 'beA+')  values: ['38/3', '-16/3', '4', '-2/9', '-1/3']
    ('kB_A+_A', 'kS1-_F', 'dpsi1-', 'lA+', 'beA+')  values: ['44/3', '-4/3', '-1', '13/36', '-3/4']
    ('kB_A+_A', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['10', '-32/3', '-4/3', '-4/3', '-1/3']
    ('kB_A+_A', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['12', '-20/3', '-4/3', '-4/3', '-1/3']
    ('kB_A+_A', 'kE_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['46/3', '-4/3', '-4/3', '5/9', '-8/9']
    ('kE_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'dpsi1-')  values: ['-18', '8', '-44/3', '8/3', '-28/3']
    ('kE_A+_A', 'kS1-_F', 'kB_A+_F', 'kE_A+_F', 'lA+')  values: ['-32', '-48', '60', '68', '-7/3']
    ('kE_A+_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-', 'lA+')  values: ['-122/7', '72/7', '-124/7', '-68/7', '2/21']
    ('kE_A+_A', 'kS1-_F', 'kB_A+_F', 'dpsi1-', 'beA+')  values: ['-50/3', '88/9', '-164/9', '-28/3', '2/27']
    ('kE_A+_A', 'kS1-_F', 'kB_A+_F', 'lA+', 'beA+')  values: ['2', '-8/3', '-92/3', '-7/3', '17/9']
    ('kE_A+_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['-83/4', '-3', '31/2', '-15/2', '-11/24']
    ('kE_A+_A', 'kS1-_F', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['-47/2', '2/3', '41/3', '-28/3', '-11/36']
    ('kE_A+_A', 'kS1-_F', 'kE_A+_F', 'lA+', 'beA+')  values: ['-19/2', '-18', '23', '-7/3', '5/4']
    ('kE_A+_A', 'kS1-_F', 'dpsi1-', 'lA+', 'beA+')  values: ['-44', '28', '-23', '41/12', '-31/12']
    ('kE_A+_A', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['-20', '-4', '12', '-8', '-1/3']
    ('kE_A+_A', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['-24', '4/3', '44/3', '-28/3', '-1/3']
    ('kE_A+_A', 'kB_A+_F', 'kE_A+_F', 'lA+', 'beA+')  values: ['4', '-36', '-4', '-7/3', '2']
    ('kE_A+_A', 'kB_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['-2', '-28', '-2', '-11/6', '3/2']
    ('kE_A+_A', 'kE_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['-23', '14', '-9', '-1/12', '-1/4']
    ('kS1-_F', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'lA+')  values: ['80', '-332/3', '-244/3', '-64/3', '3']
    ('kS1-_F', 'kB_A+_F', 'kE_A+_F', 'dpsi1-', 'beA+')  values: ['32', '-188/3', '-100/3', '-28/3', '1']
    ('kS1-_F', 'kB_A+_F', 'kE_A+_F', 'lA+', 'beA+')  values: ['-16/3', '-76/3', '4', '-7/3', '16/9']
    ('kS1-_F', 'kB_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['-4/3', '-88/3', '-1', '-25/12', '61/36']
    ('kS1-_F', 'kE_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['-92/3', '88/3', '19/3', '-47/12', '83/36']
    ('kB_A+_F', 'kE_A+_F', 'dpsi1-', 'lA+', 'beA+')  values: ['-92/3', '-4/3', '-4/3', '-2', '5/3']
repair 1 (positive adjoint only): k_B = 12 z2 (C_A - C_F), k_E = 4 z2 (C_A - C_F), l_A+ = -1/3:
   Delta V_3^- = ['-112', '352', '-256'], Delta V_4^- = ['608', '-2496', '3200', '-1280', '0'] (needed (-112, 352, -256), (608, -2496, 3200, -1280, 0));  S_3..S_8, P^- LL and NLL changed: none
repair 2 (positive adjoint only): k_B = z2 (14 C_A - 8 C_F), k_E = 4 z2 (C_A - C_F), pi^2 w^2 part of the adjoint Born -1/3:
   Delta V_3^- = ['-112', '352', '-256'], Delta V_4^- = ['608', '-2496', '3200', '-1280', '0'] (needed (-112, 352, -256), (608, -2496, 3200, -1280, 0));  S_3..S_8, P^- LL and NLL changed: none
repair 3 (relative order a, z2 x degree one, the class of App. J): k_S^{1-} = z2 (8 C_F - 16 C_A), k_B = z2 (30 C_A - 24 C_F), k_E = 2 z2 C_A:
   Delta V_3^- = ['-112', '352', '-256'], Delta V_4^- = ['608', '-2496', '3200', '-1280', '0'] (needed (-112, 352, -256), (608, -2496, 3200, -1280, 0));  S_3..S_8, P^- LL and NLL changed: none
relative-order-a terms (App. J class): 10; sufficient sets of five: 24 (paper: 24); of these without any pair term: 4; sufficient sets of four: 0


==> anc/numbers/deposit/R5/asym/t2_repair_space.py <==
"""
t2_repair_space.py (R5, T2): the space of corrections that close the P^- mismatch at x^0 (Sect. 10.2, App. J),
first order in zeta_2, 19 groups.  Question for T2-04: is a zeta_2 correction of the adjoint quark-pair term
required, or only a feature of the three-term repair of eq. (adj-repair)?
Elementary terms (each a relative a z2 correction with color factor C_A or C_F, or a number for the pi^2 w^2
weights and the zeta_2 part of psi^-), all outside the positive-signature singlet equation.
"""
import sys
from fractions import Fraction as Fr
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R5/T2')
import t2_asym as T   # reuses the baseline of t2_asym (runs its sections; output discarded by the caller)
from t2_solver import Sn

G19 = T.GROUPS
def elem(G):
    A = G['A']; CA, CF = G['CA'], G['CF']
    E = {}
    for col, cf in (('A', CA), ('F', CF)):
        E[f'kS1-_{col}'] = {'kS': {(0, '-'): cf}}
        E[f'kP1-_{col}'] = {'kP': {(0, '-'): cf}}
        E[f'kB_A+_{col}'] = {'kB': {(A, '+'): cf}}
        E[f'kE_A+_{col}'] = {'kE': {(A, '+'): cf}}
        E[f'kP_A+_{col}'] = {'kP': {(A, '+'): cf}}
    E['dpsi1-'] = {'dpsi': {(0, '-'): 1}}
    E['l1-'] = {'l': {(0, '-'): 1}}
    E['lA+'] = {'l': {(A, '+'): 1}}
    E['beA+'] = {'be': {(A, '+'): 1}}
    return E
names = list(elem(G19[0]).keys())
# response of (V_3^-, V_4^-) components, fitted in the bases of Table xk
cols = {}
for nm in names:
    r3, r4 = [], []
    for G in G19:
        _, _, Sm = T.run(G, opt=elem(G)[nm], nmax=4)
        Sm0 = T.base[G['name']][2]
        r3.append((G, Sn(Sm, 3) - Sn(Sm0, 3))); r4.append((G, Sn(Sm, 4) - Sn(Sm0, 4)))
    f3, f4 = T.fit(r3, *T.B3), T.fit(r4, *T.B4)
    assert f3[1] == 0 and f4[1] == 0
    cols[nm] = [f3[0][k] for k in T.B3[0]] + [f4[0][k] for k in T.B4[0]]
need = [sp.Integer(x) for x in (-112, 352, -256, 608, -2496, 3200, -1280, 0)]
print('responses (V_3^- in (CF CA^2, CF^2 CA, CF^3); V_4^- in (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA)):')
for nm in names:
    print(f'  {nm:10s}', [str(x) for x in cols[nm]])
M = sp.Matrix([[cols[nm][i] for nm in names] for i in range(8)])
print('rank of the response matrix:', M.rank(), 'of', len(names), 'terms; equations 8 (quartic row zero for all)')
x = sp.symbols('x0:%d' % len(names))
def solvable(subset):
    Ms = sp.Matrix([[cols[nm][i] for nm in subset] for i in range(8)])
    aug = Ms.row_join(sp.Matrix(need))
    return Ms.rank() == aug.rank()
print('closable with all terms:', solvable(names))
noP = [n for n in names if not n.startswith('kP_A+')]
print('closable without any adjoint pair correction k_P^{A+}:', solvable(noP))
noPairs = [n for n in names if not n.startswith('kP')]
print('closable without any pair correction (k_P^{A+} and the negative-singlet pair term):', solvable(noPairs))
onlyA = [n for n in names if 'A+' in n and not n.startswith('kP')]
print('closable within the positive adjoint equation without its pair term:', solvable(onlyA))
# example solutions without pair corrections: minimal subsets
import itertools
mins = []
for k in range(1, 7):
    for sub in itertools.combinations(noPairs, k):
        if solvable(list(sub)):
            mins.append(sub)
    if mins:
        print(f'minimal subsets without pair corrections ({k} terms):')
        for sub in mins:
            Ms = sp.Matrix([[cols[nm][i] for nm in sub] for i in range(8)])
            sol = Ms.solve_least_squares(sp.Matrix(need)) if Ms.rank() == len(sub) else None
            print('   ', sub, ' values:', [str(v) for v in sol] if sol is not None else 'not unique')
        break

# direct verification of three repairs without any pair correction, and the count of sufficient 5-sets
from t2_solver import coef
def verify(label, mk):
    bad = []; r3 = []; r4 = []
    for G in G19:
        F1, S1, Sm1 = T.run(G, opt=mk(G))
        F0, S0, Sm0 = T.base[G['name']]
        r3.append((G, Sn(Sm1, 3) - Sn(Sm0, 3))); r4.append((G, Sn(Sm1, 4) - Sn(Sm0, 4)))
        bad += [(G['name'], n) for n in range(3, T.NMAX + 1) if Sn(S1, n) != Sn(S0, n)]
        for m in range(2, 5):
            for k in (1 - 2 * m, 2 - 2 * m):
                if F1['-'][m][0].get((k, 0), 0) != F0['-'][m][0].get((k, 0), 0):
                    bad.append((G['name'], 'P- LL/NLL'))
    f3, f4 = T.fit(r3, *T.B3), T.fit(r4, *T.B4)
    print(f'{label}:\n   Delta V_3^- = {[str(f3[0][k]) for k in T.B3[0]]}, Delta V_4^- = {[str(f4[0][k]) for k in T.B4[0]]}'
          f' (needed (-112, 352, -256), (608, -2496, 3200, -1280, 0));  S_3..S_{T.NMAX}, P^- LL and NLL changed: {bad if bad else "none"}')
verify('repair 1 (positive adjoint only): k_B = 12 z2 (C_A - C_F), k_E = 4 z2 (C_A - C_F), l_A+ = -1/3',
       lambda G: {'kB': {(G['A'], '+'): 12 * (G['CA'] - G['CF'])}, 'kE': {(G['A'], '+'): 4 * (G['CA'] - G['CF'])},
                  'l': {(G['A'], '+'): Fr(-1, 3)}})
verify('repair 2 (positive adjoint only): k_B = z2 (14 C_A - 8 C_F), k_E = 4 z2 (C_A - C_F), pi^2 w^2 part of the adjoint Born -1/3',
       lambda G: {'kB': {(G['A'], '+'): 14 * G['CA'] - 8 * G['CF']}, 'kE': {(G['A'], '+'): 4 * (G['CA'] - G['CF'])},
                  'be': {(G['A'], '+'): Fr(-1, 3)}})
verify('repair 3 (relative order a, z2 x degree one, the class of App. J): k_S^{1-} = z2 (8 C_F - 16 C_A), k_B = z2 (30 C_A - 24 C_F), k_E = 2 z2 C_A',
       lambda G: {'kS': {(0, '-'): 8 * G['CF'] - 16 * G['CA']}, 'kB': {(G['A'], '+'): 30 * G['CA'] - 24 * G['CF']},
                  'kE': {(G['A'], '+'): 2 * G['CA']}})
rel = [n for n in names if n[:2] in ('kS', 'kP', 'kB', 'kE')]
suff = [s for s in itertools.combinations(rel, 5) if solvable(list(s))]
print(f'relative-order-a terms (App. J class): {len(rel)}; sufficient sets of five: {len(suff)} (paper: 24);'
      f' of these without any pair term: {sum(1 for s in suff if not any(x.startswith("kP") for x in s))};'
      f' sufficient sets of four: {sum(1 for s in itertools.combinations(rel, 4) if solvable(list(s)))}')


==> anc/numbers/deposit/R5/asym/t2_results.json <==
{
  "theme": "T2",
  "programs": ["t2_solver.py", "t2_asym.py", "t2_repair_space.py", "t2_constants.py", "t2_controls.py", "t2_p4minus_nll.py"],
  "outputs": ["t2_asym.out", "t2_repair_space.out", "t2_constants.out", "t2_controls.out", "t2_p4minus_nll.out"],
  "groups": "19 groups from ma_a/step5_five_loop/P1/color_data.json (SU2-SU6, SO5-SO10, Sp4-Sp8, G2, F4, E6, E7, E8); SU(2)..SU(10) for the amplitude; N=4 colour data of numbers/deposit/N4req/n01_color.json",
  "baseline_reproduced": {"S3_S6_SU3": ["112/3", "-5632/27", "305008/81", "-16283776/243"], "V3minus": [84, -256, 176], "V4minus": [112, -496, 832, -448, -384], "S3_gen": [60, -192, 144], "S4_gen": [-912, 3120, -3264, 960, 1152], "PminusLL_SU3": ["32/3", "928/27", "58112/81"]},
  "computed": {
    "outside_singlet_no_effect": "every correction of relative order omega or a (rational or zeta_2) in the negative-signature singlet, positive-signature adjoint and negative-signature adjoint equations leaves S_3..S_8 unchanged in all 19 groups (14 classes, each shown to change the wave it acts on); by eq. (S) this holds at every order, since S at first order in zeta_2 uses F_A^- only at double-logarithmic accuracy",
    "nll_fit_first_reaches_S": "the NLL term a(2C_A+6C_F)F_A^+ (record baseline) leaves S_n unchanged; it changes the zeta_2 N^3LL coefficients a^n w^(5-2n) of S, in SU(3) by 0, -2240/9, 253120/27, -35109760/81 at n = 3..6, and not at all where [T_rc]_AA = 0 (SO(N), G2, E6)",
    "adjoint_repair_family": "k_B = z2(14C_A-16C_F), k_E = z2[(10-t/2)C_A+(t-16)C_F], k_P^{A+} = z2(tC_A-8C_F) reproduces Delta V_3^- = (-112, 352, -256), Delta V_4^- = (608, -2496, 3200, -1280, 0) for t = 16, 4, 0, 7/3; S_3..S_8 and the LL, NLL of P^- unchanged",
    "repair_space": "14 corrections outside the positive singlet (10 of relative order a with C_A or C_F, the zeta_2 part of psi^-, l_-, l_A+, the pi^2 w^2 part of the adjoint Born): response rank 7 = number of nonzero target components; 24 sufficient sets of five among the 10 relative-order-a terms (paper: 24), 4 of them without any pair term",
    "repairs_without_pair_term": [
      "k_B = 12 z2 (C_A - C_F), k_E = 4 z2 (C_A - C_F), l_A+ = -1/3",
      "k_B = z2 (14 C_A - 8 C_F), k_E = 4 z2 (C_A - C_F), pi^2 w^2 part of the positive adjoint Born -1/3",
      "k_S^{1-} = z2 (8 C_F - 16 C_A), k_B = z2 (30 C_A - 24 C_F), k_E = 2 z2 C_A (App. J class)"
    ],
    "quartic_of_Pminus": "the V_4^- (P^(3)- zeta_2 N^-5) response has zero d_F d_A/N_R component for every correction of the double-logarithmic subsystem; only a change of the psi^+ coefficient in the positive adjoint equation moves it (640 per unit of the z2 w coefficient)",
    "singlet_patterns": {
      "born_v": "delta S = -2 v z2 C_F a^2 exactly at first order in z2: S_2 only",
      "born_pi2w2_be": "S_1 only (-12 be C_F)",
      "sudakov": "absent, C_1 = 0",
      "pair_kP": "delta S_n = -k_P Cat_{n-2} (2C_F)^{n-1}, n >= 3",
      "map_d_e": "y = d - k_P/z2 + 2e; delta S_n = y z2 Cat_{n-2}(2C_F)^{n-1}; S_1 shift -e, S_2 shift (4e - 2d) C_F",
      "c_minus_l": "6(c_+ - l_+) z2 Cat_{n-1}(2C_F)^n, n >= 2",
      "map_wF2_F3": "g z2 w F^2 = (c_+ = g/6, e = -2 g C_F); q z2 F^3 = (c_+ = q/6, e = d = -2 q C_F), through S_8 in 19 groups (F^2 = wF - 2aC_F at DL)",
      "map_additive_h2": "h2 z2 a^2/w: S_2 shift -h2, delta S_n = 2 h2 Cat_{n-3}(2C_F)^{n-2}, n >= 3",
      "X_y_fixed_by_S3_S4": "determinant -384 C_F^6 in every group; S_5..S_8 then unchanged",
      "with_h2_free": "one direction left; delta S_5 = 16 C_F^3 h2",
      "channel_mixing_hAA": "h a z2 (F_A^+)^2 in the singlet equation: delta S_3 = -4 b_A^2 h; SU(3) -1/9, 38/27, -2489/81, 236930/243 per unit h at n = 3..6; zero in G2 (b_A = 0)",
      "signature_mixing": "psi^+ F_1^+ F_1^- without a factor a gives an NLL zeta_2 term: SU(3) +64/3 in S at a^2 w^-1, -64/3 z2/N^2 in P^(1)+ per unit coefficient; the complete P^(1)+ has no z2/N^2 term"
    },
    "two_loop_mismatch_placement_SU3": {"needed_delta_S2": "-176/9", "born_v": "22/3 = 6C_A - 8C_F, delta S_3..S_8 = 0", "map_h2": "176/9, delta S_3 = 2816/27, delta S_4 = 22528/81", "c_minus_l": "-11/24, delta S_3 = -2816/27, delta S_4 = -56320/81"},
    "consistent_constant_set": {"c_+": "-1/6", "l_+": "-1/6", "alpha": "0", "beta_e": "-1/6", "v": "6C_A - 8C_F", "r": "-10 C_F", "k_P": "0", "d": "0", "e": "0",
      "reproduces": "S_1 = 4 z2 C_F, S_2 = -8 z2 C_F^2 (z2/N of P^(1)+ = -8 z2 C_F^2), all nine z2 amplitude entries at one to three loops and the three LL entries, SU(2)..SU(10); S_3..S_6 unchanged",
      "redundancy": "(alpha, l_+, c_+, beta_e) -> (alpha + t, l_+ + t, c_+ + t, beta_e - t)",
      "with_beta_e_0": "S_1 = 2 z2 C_F (referee premise confirmed)",
      "checks": "nine nontrivial equations, rank 6 under c_+ = l_+, d = e = k_P = 0: three consistency checks, all satisfied (amp2 C_A C_F, amp3 C_A C_F^2 = 84, one C_F combination)",
      "c_minus_l_determined": "with c_+ free and k_P = d = e = 0 the boundary data give c_+ - l_+ = 0; with k_P free c_+ - l_+ = p_F/36; with S_3 added c_+ - l_+ = k_P = 0"},
    "N4_boundary": "S_2 = -24 C_A^2 z2 a^2 (= -24 z2 g^4) becomes -16 with a singlet Born correction v = -2 C_A; S_3 = 0, S_4 = 3072 Y, S_5 unchanged (SU(2), SU(3), SU(4))",
    "Pminus_five_loop_nll_independent": "the whole z2 N^-7 coefficient of P^(4)- (15684, -60928, 87296, -51072, 8896, -60672, 56832, 3072) is unchanged by a(2C_A+6C_F)F_A^+ in the positive adjoint equation"
  },
  "read_at_source": {
    "DKMV_2202.10362": "p. 30 (Summary and outlook): 'the leading p = 0 contributions to the non-singlet splitting function P^- and the main nu + nubar charged-current structure function F3 are not accessible beyond the large-nc limit'; eqs. (2.17), (2.18), p. 5, and p. 13: the method applies at even p for P^+ and odd p for P^-, the covered pairings"
  }
}


==> anc/numbers/deposit/R5/asym/t2_solver.py <==
"""
t2_solver.py  (R5, theme T2; written for this theme from eq. (system), (phases), (psiminus), (psiplus),
(equations-cplus) and (S) of draft v3, ma_a/paper/draft/paper.tex; it imports none of the earlier solvers)

Fixed-coupling infrared evolution equations, order by order in a, exact in rational arithmetic, at first order
in zeta_2 (pi^2 -> 6 zeta_2, zeta_2^2 dropped).  A series in omega is a dict {(k, z): Fraction} for
omega^k zeta_2^z with z in {0, 1}.  At first order in zeta_2 the phases are exact:
  phi^+ = -(3/2) z2 w,  phi^- = 1/w - (1/2) z2 w,  psi^+ = -3 z2 w,  psi^- = 2/w - z2 w.

Equation for channel R and signature t (u = -t), with every optional term of this theme:

  w F_R^t = 2 a b_R [1 + be_{Rt} pi^2 w^2 + a z2 kB_{Rt}]                               Born
          + 2 a C_R [1 + a z2 kE_{Rt}] [ dF_R^t/dw + phi^t F_R^t ]                        Sudakov
          + [1 + l_{Rt} pi^2 w^2 + a z2 kP_{Rt}] (F_R^t)^2                                 quark pair
          + 2 a kappa rho_t [psi^t + dpsi_{Rt} z2 w] [1 + a z2 kS_{Rt}] sum_R' T_{RR'} F_R'^u   signature change
          + nll_{Rt} a F_A^+                     (NLL term; the record places it in (R, t) = (A, +))
          + hAA a z2 (F_A^+)^2                   (only in (1, +): a channel-mixing pair term, model of the
                                                  no-hard-gluon class)
          + mix a^0 psi^+ F_1^+ F_1^-            (only in (1, +): a signature-mixing pair term)

Map to the splitting functions:
  P^+ = (1 + c_p pi^2 w^2 + d z2 a) F_1^+ + e z2 a w + g z2 w (F_1^+)^2 + q z2 (F_1^+)^3 + h2 z2 a^2 / w
  P^- = (1 + c_m pi^2 w^2) F_1^-
  S   = P^+ (P^+ - w) + 2 a b_1,   S^- = P^- (P^- - w) + 2 a b_1,   b_1 = C_F.
  S_n = z2 coefficient of a^n w^(4-2n) in S;  V_n^- the same in S^-.
"""
from fractions import Fraction as Fr

PI2W2 = {(2, 1): Fr(6)}          # pi^2 w^2 = 6 z2 w^2
ONE = {(0, 0): Fr(1)}
PHI = {'+': {(1, 1): Fr(-3, 2)}, '-': {(-1, 0): Fr(1), (1, 1): Fr(-1, 2)}}
PSI = {'+': {(1, 1): Fr(-3)}, '-': {(-1, 0): Fr(2), (1, 1): Fr(-1)}}


def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            if k[1] > 1:
                continue
            out[k] = out.get(k, 0) + v
    return {k: v for k, v in out.items() if v != 0}


def sc(s, d):
    return {k: s * v for k, v in d.items() if s * v != 0}


def mul(A, B):
    out = {}
    for (i, zi), u in A.items():
        for (j, zj), v in B.items():
            z = zi + zj
            if z > 1:
                continue
            out[(i + j, z)] = out.get((i + j, z), 0) + u * v
    return {k: v for k, v in out.items() if v != 0}


def deriv(d):
    return {(k - 1, z): k * v for (k, z), v in d.items() if k != 0}


def wsh(d, s):
    return {(k + s, z): v for (k, z), v in d.items()}


def z2(x):
    """x times zeta_2 as a series"""
    return {(0, 1): Fr(x)} if x != 0 else {}


def sq_sum(F, m):
    """sum_{k=1}^{m-1} F[k] F[m-k]"""
    s = {}
    for k in range(1, m):
        s = add(s, mul(F[k], F[m - k]))
    return s


def solve(G, nmax, kappa=1, rho=None, opt=None):
    """G: {'C': [...], 'b': [...], 'T': [[...]], 'A': adjoint index}, channel 0 = singlet.
    opt: dict of optional terms, keys as in the module docstring, each a dict {(R, t): value} except
    hAA, mix (numbers) and nll (dict).  Returns F[t][m][R]."""
    opt = opt or {}
    rho = rho or {'+': 1, '-': 1}
    C, b, T, A = G['C'], G['b'], G['T'], G['A']
    n = len(C)
    g = lambda key, R, t: opt.get(key, {}).get((R, t), 0)
    F = {t: {m: [None] * n for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(n):
                if m == 1:
                    rhs = add(sc(2 * b[R], ONE), sc(2 * b[R] * g('be', R, t), PI2W2))
                    if g('eBorn', R, t):                       # rational a e omega term of the Born
                        rhs = add(rhs, {(1, 0): Fr(g('eBorn', R, t))})
                else:
                    rhs = {}
                    if opt.get('beta0', 0):                    # running-coupling term -beta0 a F in every channel
                        rhs = add(rhs, sc(-opt['beta0'], F[t][m - 1][R]))
                    if m == 2 and g('kB', R, t):
                        rhs = add(rhs, z2(2 * b[R] * g('kB', R, t)))
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, sc(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                        if m >= 3 and g('kE', R, t):
                            Fpp = F[t][m - 2][R]
                            rhs = add(rhs, mul(z2(2 * C[R] * g('kE', R, t)), add(deriv(Fpp), mul(PHI[t], Fpp))))
                    wt = add(ONE, sc(g('l', R, t), PI2W2))
                    rhs = add(rhs, mul(wt, sq_sum({k: F[t][k][R] for k in range(1, m)}, m)))
                    if m >= 3 and g('kP', R, t):
                        rhs = add(rhs, mul(z2(g('kP', R, t)), sq_sum({k: F[t][k][R] for k in range(1, m - 1)}, m - 1)))
                    s = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            s = add(s, sc(T[R][Rp], F[u][m - 1][Rp]))
                    psi = add(PSI[t], {(1, 1): Fr(g('dpsi', R, t))} if g('dpsi', R, t) else {})
                    rhs = add(rhs, sc(2 * kappa * rho[t], mul(psi, s)))
                    if m >= 3 and g('kS', R, t):
                        s2 = {}
                        for Rp in range(n):
                            if T[R][Rp] != 0:
                                s2 = add(s2, sc(T[R][Rp], F[u][m - 2][Rp]))
                        rhs = add(rhs, mul(z2(2 * kappa * rho[t] * g('kS', R, t)), mul(PSI[t], s2)))
                    if g('nll', R, t):
                        rhs = add(rhs, sc(g('nll', R, t), F['+'][m - 1][A]))
                    if (R, t) == (0, '+') and opt.get('hAA', 0) and m >= 3:
                        rhs = add(rhs, mul(z2(opt['hAA']), sq_sum({k: F['+'][k][A] for k in range(1, m - 1)}, m - 1)))
                    if (R, t) == (0, '+') and opt.get('mix', 0):
                        pm = {}
                        for k in range(1, m):
                            pm = add(pm, mul(F['+'][k][0], F['-'][m - k][0]))
                        rhs = add(rhs, sc(opt['mix'], mul(PSI['+'], pm)))
                F[t][m][R] = wsh(rhs, -1)
    return F


def pmap(G, F, nmax, mp=None):
    """P^+ and P^- order by order with the map terms of the docstring"""
    mp = mp or {}
    Pp, Pm = {}, {}
    for m in range(1, nmax + 1):
        Pp[m] = mul(add(ONE, sc(mp.get('c_p', 0), PI2W2)), F['+'][m][0])
        if m >= 2 and mp.get('d', 0):
            Pp[m] = add(Pp[m], mul(z2(mp['d']), F['+'][m - 1][0]))
        if m == 1 and mp.get('e', 0):
            Pp[m] = add(Pp[m], {(1, 1): Fr(mp['e'])})
        if m == 2 and mp.get('h2', 0):
            Pp[m] = add(Pp[m], {(-1, 1): Fr(mp['h2'])})
        if mp.get('g', 0) and m >= 2:      # g z2 w F^2
            Pp[m] = add(Pp[m], mul({(1, 1): Fr(mp['g'])}, sq_sum({k: F['+'][k][0] for k in range(1, m)}, m)))
        if mp.get('q', 0) and m >= 3:      # q z2 F^3
            cube = {}
            for i in range(1, m - 1):
                for j in range(1, m - i):
                    k = m - i - j
                    if k >= 1:
                        cube = add(cube, mul(mul(F['+'][i][0], F['+'][j][0]), F['+'][k][0]))
            Pp[m] = add(Pp[m], mul(z2(mp['q']), cube))
        Pm[m] = mul(add(ONE, sc(mp.get('c_m', 0), PI2W2)), F['-'][m][0])
    return Pp, Pm


def Sser(P, b1, nmax, beta0=0):
    """S = P (P - w - beta0 a) + 2 a b1 (beta0 = 0: the fixed-coupling S of eq. (S))"""
    S = {}
    for m in range(1, nmax + 1):
        s = sc(-1, wsh(P[m], 1))
        if beta0 and m >= 2:
            s = add(s, sc(-beta0, P[m - 1]))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, sc(2 * b1, ONE))
        S[m] = s
    return S


def coef(S, n, k, z=1):
    return S[n].get((k, z), Fr(0))


def Sn(S, n):
    return coef(S, n, 4 - 2 * n, 1)


def group_from_json(g):
    C = [Fr(x['C']) for x in g['channels']]
    b = [Fr(x) for x in g['born']]
    T = [[Fr(x) for x in row] for row in g['Tsu']]
    return {'C': C, 'b': b, 'T': T, 'A': g['adjoint_index'], 'CF': Fr(g['C_R']), 'CA': Fr(g['C_A']),
            'dFA': Fr(g['dRdA_over_NR']), 'dAA': Fr(g['dAdA_over_NA']), 'name': g['name']}


def su_n(N):
    N = Fr(N)
    CF = (N * N - 1) / (2 * N)
    return {'C': [Fr(0), N], 'b': [CF, CF - N / 2], 'T': [[Fr(0), -(N * N - 1) / N], [-1 / N, 2 / N - N / 2]],
            'A': 1, 'CF': CF, 'CA': N, 'name': f'SU{N}'}


def catalan(n):
    from math import comb
    return Fr(comb(2 * n, n), n + 1)


==> anc/numbers/deposit/R5/asym_check/check_groups_S.log <==
SU2 S3,S4,S5 = [99/4, -729/4, 50427/16]  differences from general forms: [0, 0, 0]
SU3 S3,S4,S5 = [112/3, -5632/27, 305008/81]  differences from general forms: [0, 0, 0]
SU4 S3,S4,S5 = [1575/32, -13905/64, 1282455/512]  differences from general forms: [0, 0, 0]
SU5 S3,S4,S5 = [7632/125, -27648/125, -3438864/3125]  differences from general forms: [0, 0, 0]
SO3 S3,S4,S5 = [3/2, 24, -1851/8]  differences from general forms: [0, 0, 0]
SO5 S3,S4,S5 = [-9, 222, -18051/4]  differences from general forms: [0, 0, 0]
SO6 S3,S4,S5 = [-75/4, 1815/4, -183315/16]  differences from general forms: [0, 0, 0]
SO7 S3,S4,S5 = [-63/2, 810, -195489/8]  differences from general forms: [0, 0, 0]
SO8 S3,S4,S5 = [-189/4, 5271/4, -739977/16]  differences from general forms: [0, 0, 0]
Sp4 S3,S4,S5 = [225/4, -2865/4, 304485/16]  differences from general forms: [0, 0, 0]
Sp6 S3,S4,S5 = [399/4, -7329/4, 1062831/16]  differences from general forms: [0, 0, 0]


==> anc/numbers/deposit/R5/asym_check/check_groups_S.py <==
"""Solver validation: S_3, S_4, S_5 in 11 groups from eq. (7) against the general-color forms
(S_3, S_4 of paper eqs. (16)-(17); S_5 of eq. (26) of the paper)."""
import sympy as sp
from iree import *
G = load_groups()
R = lambda x: sp.Rational(str(x))
for g, gd in G.items():
    s = group_system(gd); s.solve(5, 2)
    S = S_from_P(map_P(s.total('1', '+', 5), 5, 2), s.CF, 5, 2)
    CF, CA, dFA, dAA = R(gd['CF']), R(gd['CA']), R(gd['dFA_NR']), R(gd['dAA_NA'])
    S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
    S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
    S5 = (19252 * CF * CA**4 - 65344 * CF**2 * CA**3 + 74400 * CF**3 * CA**2 - 30720 * CF**4 * CA + 3648 * CF**5
          + (33792 * CF - 57600 * CA) * dFA + 3072 * CF * dAA)
    got = [coef(S, n, 4 - 2 * n) for n in (3, 4, 5)]
    print(g, 'S3,S4,S5 =', got, ' differences from general forms:', [sp.simplify(a - b) for a, b in zip(got, (S3, S4, S5))])


==> anc/numbers/deposit/R5/asym_check/groupdata.json <==
{
 "SU2": {
  "n": 2,
  "NA": 3,
  "CF": "3/4",
  "CA": "2",
  "C": [
   "0",
   "2"
  ],
  "dims": [
   1,
   3
  ],
  "b": [
   "3/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "dFA_NR": "5/8",
  "dAA_NA": "20/3",
  "dFF_NR": "5/128",
  "i1": 0,
  "iA": 1
 },
 "SU3": {
  "n": 3,
  "NA": 8,
  "CF": "4/3",
  "CA": "3",
  "C": [
   "0",
   "3"
  ],
  "dims": [
   1,
   8
  ],
  "b": [
   "4/3",
   "-1/6"
  ],
  "Trc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "dFA_NR": "5/2",
  "dAA_NA": "135/8",
  "dFF_NR": "5/36",
  "i1": 0,
  "iA": 1
 },
 "SU4": {
  "n": 4,
  "NA": 15,
  "CF": "15/8",
  "CA": "4",
  "C": [
   "0",
   "4"
  ],
  "dims": [
   1,
   15
  ],
  "b": [
   "15/8",
   "-1/8"
  ],
  "Trc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "dFA_NR": "55/8",
  "dAA_NA": "104/3",
  "dFF_NR": "445/1024",
  "i1": 0,
  "iA": 1
 },
 "SU5": {
  "n": 5,
  "NA": 24,
  "CF": "12/5",
  "CA": "5",
  "C": [
   "0",
   "5"
  ],
  "dims": [
   1,
   24
  ],
  "b": [
   "12/5",
   "-1/10"
  ],
  "Trc": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "dFA_NR": "31/2",
  "dAA_NA": "1525/24",
  "dFF_NR": "493/500",
  "i1": 0,
  "iA": 1
 },
 "SO3": {
  "n": 3,
  "NA": 3,
  "CF": "1/2",
  "CA": "1/2",
  "C": [
   "0",
   "1/2",
   "3/2"
  ],
  "dims": [
   1,
   3,
   5
  ],
  "b": [
   "1/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "dFA_NR": "5/192",
  "dAA_NA": "5/192",
  "dFF_NR": "5/192",
  "i1": 0,
  "iA": 1
 },
 "SO5": {
  "n": 5,
  "NA": 10,
  "CF": "1",
  "CA": "3/2",
  "C": [
   "0",
   "3/2",
   "5/2"
  ],
  "dims": [
   1,
   10,
   14
  ],
  "b": [
   "1",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "dFA_NR": "3/16",
  "dAA_NA": "9/8",
  "dFF_NR": "1/8",
  "i1": 0,
  "iA": 1
 },
 "SO6": {
  "n": 6,
  "NA": 15,
  "CF": "5/4",
  "CA": "2",
  "C": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   15,
   20
  ],
  "b": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "dFA_NR": "5/12",
  "dAA_NA": "13/6",
  "dFF_NR": "85/384",
  "i1": 0,
  "iA": 1
 },
 "SO7": {
  "n": 7,
  "NA": 21,
  "CF": "3/2",
  "CA": "5/2",
  "C": [
   "0",
   "5/2",
   "7/2"
  ],
  "dims": [
   1,
   21,
   27
  ],
  "b": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "dFA_NR": "55/64",
  "dAA_NA": "695/192",
  "dFF_NR": "23/64",
  "i1": 0,
  "iA": 1
 },
 "SO8": {
  "n": 8,
  "NA": 28,
  "CF": "7/4",
  "CA": "3",
  "C": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   1,
   28,
   35
  ],
  "b": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "dFA_NR": "105/64",
  "dAA_NA": "45/8",
  "dFF_NR": "35/64",
  "i1": 0,
  "iA": 1
 },
 "Sp4": {
  "n": 4,
  "NA": 10,
  "CF": "5/4",
  "CA": "3",
  "C": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   5,
   10
  ],
  "b": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "dFA_NR": "165/64",
  "dAA_NA": "18",
  "dFF_NR": "5/32",
  "i1": 0,
  "iA": 2
 },
 "Sp6": {
  "n": 6,
  "NA": 21,
  "CF": "7/4",
  "CA": "4",
  "C": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   1,
   14,
   21
  ],
  "b": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "dFA_NR": "175/24",
  "dAA_NA": "235/6",
  "dFF_NR": "161/384",
  "i1": 0,
  "iA": 2
 }
}

==> anc/numbers/deposit/R5/asym_check/groupdata.log <==
SU2 CF
SU2 CF 3/4 CA 2 C ['0', '2'] dims [1, 3]
   b ['3/4', '-1/4'] dFA/NR 5/8 dAA/NA 20/3
   Trc [['0', '-3/2'], ['-1/2', '0']]
SU3 CF
SU3 CF 4/3 CA 3 C ['0', '3'] dims [1, 8]
   b ['4/3', '-1/6'] dFA/NR 5/2 dAA/NA 135/8
   Trc [['0', '-8/3'], ['-1/3', '-5/6']]
SU4 CF
SU4 CF 15/8 CA 4 C ['0', '4'] dims [1, 15]
   b ['15/8', '-1/8'] dFA/NR 55/8 dAA/NA 104/3
   Trc [['0', '-15/4'], ['-1/4', '-3/2']]
SU5 CF
SU5 CF 12/5 CA 5 C ['0', '5'] dims [1, 24]
   b ['12/5', '-1/10'] dFA/NR 31/2 dAA/NA 1525/24
   Trc [['0', '-24/5'], ['-1/5', '-21/10']]
SO3 CF
SO3 CF 1/2 CA 1/2 C ['0', '1/2', '3/2'] dims [1, 3, 5]
   b ['1/2', '1/4', '-1/4'] dFA/NR 5/192 dAA/NA 5/192
   Trc [['0', '-1', '0'], ['-1/3', '0', '-5/12'], ['0', '-1/4', '0']]
SO5 CF
SO5 CF 1 CA 3/2 C ['0', '3/2', '5/2'] dims [1, 10, 14]
   b ['1', '1/4', '-1/4'] dFA/NR 3/16 dAA/NA 9/8
   Trc [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
SO6 CF
SO6 CF 5/4 CA 2 C ['0', '2', '3'] dims [1, 15, 20]
   b ['5/4', '1/4', '-1/4'] dFA/NR 5/12 dAA/NA 13/6
   Trc [['0', '-5/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-1', '0']]
SO7 CF
SO7 CF 3/2 CA 5/2 C ['0', '5/2', '7/2'] dims [1, 21, 27]
   b ['3/2', '1/4', '-1/4'] dFA/NR 55/64 dAA/NA 695/192
   Trc [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
SO8 CF
SO8 CF 7/4 CA 3 C ['0', '3', '4'] dims [1, 28, 35]
   b ['7/4', '1/4', '-1/4'] dFA/NR 105/64 dAA/NA 45/8
   Trc [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
Sp4 CF
Sp4 CF 5/4 CA 3 C ['0', '2', '3'] dims [1, 5, 10]
   b ['5/4', '1/4', '-1/4'] dFA/NR 165/64 dAA/NA 18
   Trc [['0', '0', '-5/2'], ['0', '0', '-3/2'], ['-1/4', '-3/4', '0']]
Sp6 CF
Sp6 CF 7/4 CA 4 C ['0', '3', '4'] dims [1, 14, 21]
   b ['7/4', '1/4', '-1/4'] dFA/NR 175/24 dAA/NA 235/6
   Trc [['0', '0', '-7/2'], ['0', '0', '-2'], ['-1/6', '-4/3', '0']]


==> anc/numbers/deposit/R5/asym_check/groupdata.py <==
"""Group data for the forward quark-antiquark exchange system, computed from explicit
generator matrices (verifier VD, written independently of the project programs).

Color tensors c[i1,i2,i3,i4]: leg 1 incoming quark (t^a), leg 2 incoming antiquark (-t^aT),
leg 3 outgoing quark (-t^aT), leg 4 outgoing antiquark (t^a).  Quark line A joins legs 1-2,
line B joins legs 4-3.  t channel = legs (1,3).  Matrix view M[(i1,i3),(i2,i4)]; unit color
flow U = identity; t-channel projectors P_R = spectral projectors of (T1+T3)^2.
[T]_{RR'} = coefficient of P_R in T P_R'.  Trc = T1.T2 - T1.T4.  Born B = -T1.T3 U.
Normalization Tr(t^a t^b) = delta/2 in the quark representation.
"""
import numpy as np
from fractions import Fraction
import itertools


def su_gens(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 0.5; g.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        m *= 1 / np.sqrt(2 * k * (k + 1))
        g.append(m)
    return g


def so_gens(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex)
            m[i, j] = -0.5j; m[j, i] = 0.5j
            g.append(m)
    return g


def sp_gens(n):
    # hermitian X with X^T J + J X = 0, J = [[0,1],[-1,0]] blocks, n even
    k = n // 2
    J = np.zeros((n, n)); J[:k, k:] = np.eye(k); J[k:, :k] = -np.eye(k)
    herm = []
    for i in range(n):
        for j in range(n):
            m = np.zeros((n, n), complex)
            if i == j:
                m[i, i] = 1
            elif i < j:
                m[i, j] = m[j, i] = 1
            else:
                m[i, j] = 1j; m[j, i] = -1j
            herm.append(m)
    proj = []
    for h in herm:
        # projection onto {X : X^T J + J X = 0}: X -> (X + J^{-1} (-X^T) J)/2 ... use J X^T J
        x = 0.5 * (h + J @ h.T @ J)
        proj.append(x)
    # orthonormal basis of span (hermitian), inner product Tr(A B)
    vecs = np.array([p.flatten() for p in proj])
    u, s, vh = np.linalg.svd(vecs)
    rank = int((s > 1e-9).sum())
    basis = vh[:rank]
    gens = []
    for b in basis:
        m = b.reshape(n, n)
        # make hermitian: the span is closed under hermitian conj; take hermitian part
        gens.append(m)
    # Gram-Schmidt on hermitian parts
    hs = []
    for m in gens:
        for cand in (0.5 * (m + m.conj().T), 0.5j * (m - m.conj().T)):
            if np.linalg.norm(cand) > 1e-9:
                hs.append(cand)
    out = []
    for h in hs:
        v = h.copy()
        for o in out:
            v = v - np.trace(o @ v).real / np.trace(o @ o).real * o
        if np.linalg.norm(v) > 1e-8:
            out.append(v)
        if len(out) == rank:
            break
    out = [o / np.sqrt(2 * np.trace(o @ o).real) for o in out]
    for o in out:
        assert np.allclose(o.T @ J + J @ o, 0, atol=1e-10)
        assert np.allclose(o, o.conj().T)
    return out


def rat(x, tol=1e-8, maxden=100000):
    f = Fraction(x).limit_denominator(maxden)
    assert abs(float(f) - x) < tol, (x, f)
    return f


def structure(gens):
    na = len(gens)
    n = gens[0].shape[0]
    # check normalization
    for a in range(na):
        for b in range(na):
            tr = np.trace(gens[a] @ gens[b])
            assert abs(tr - (0.5 if a == b else 0)) < 1e-10
    cas = sum(g @ g for g in gens)
    CF = cas[0, 0].real
    assert np.allclose(cas, CF * np.eye(n))
    f = np.zeros((na, na, na))
    for a in range(na):
        for b in range(na):
            comm = gens[a] @ gens[b] - gens[b] @ gens[a]
            for c in range(na):
                f[a, b, c] = (-2j * np.trace(comm @ gens[c])).real
    CA = np.einsum('acd,bcd->ab', f, f)[0, 0]
    return n, na, CF, CA, f


def sym4(T):
    out = np.zeros_like(T)
    for p in itertools.permutations(range(4)):
        out += np.transpose(T, p)
    return out / 24


def invariants(gens, f):
    t = np.array(gens)
    n = t.shape[1]
    F = -1j * f  # (F^a)_{bc} = -i f^{abc}
    Mt = np.einsum('aij,bjk->abik', t, t, optimize=True)
    MF = np.einsum('aij,bjk->abik', F, F, optimize=True)
    dR = sym4(np.einsum('abik,cdki->abcd', Mt, Mt, optimize=True)).real
    dA = sym4(np.einsum('abik,cdki->abcd', MF, MF, optimize=True)).real
    na = t.shape[0]
    dFA_NR = np.einsum('abcd,abcd->', dR, dA) / n
    dAA_NA = np.einsum('abcd,abcd->', dA, dA) / na
    dFF_NR = np.einsum('abcd,abcd->', dR, dR) / n
    return dFA_NR, dAA_NA, dFF_NR


def color_system(gens):
    n, na, CF, CA, f = structure(gens)
    t = gens
    tT = [g.T for g in gens]
    # generator on each leg acting on c[i1,i2,i3,i4]
    def act(leg, a, c):
        g = t[a] if leg in (1, 4) else -tT[a]
        if leg == 1:
            return np.einsum('ij,jklm->iklm', g, c)
        if leg == 2:
            return np.einsum('kj,ijlm->iklm', g, c)
        if leg == 3:
            return np.einsum('lj,ikjm->iklm', g, c)
        return np.einsum('mj,iklj->iklm', g, c)

    def dot(i, j, c):
        return sum(act(i, a, act(j, a, c)) for a in range(na))

    # t-channel Casimir on (i1,i3)
    I = np.eye(n)
    Ct = np.zeros((n * n, n * n), complex)
    for a in range(na):
        ga = np.kron(t[a], I) - np.kron(I, tT[a])  # acts on (i1,i3) flattened i1*n+i3
        Ct += ga @ ga
    w, v = np.linalg.eigh(Ct)
    vals = []
    for x in w:
        if not any(abs(x - y) < 1e-7 for y in vals):
            vals.append(x)
    vals.sort()
    projs = []
    for val in vals:
        cols = v[:, np.abs(w - val) < 1e-7]
        Pm = cols @ cols.conj().T  # matrix over (i1,i3),(i1',i3')
        # tensor: rows (i1,i3), cols (i2,i4) identified with (i1',i3')
        P4 = Pm.reshape(n, n, n, n).transpose(0, 2, 1, 3)  # -> c[i1,i2,i3,i4]
        projs.append((val, cols.shape[1], P4))
    nch = len(projs)

    def coeffs(X):
        out = []
        for (_, dim, P) in projs:
            out.append(np.vdot(P, X) / dim)
        recon = sum(cf * P for cf, (_, _, P) in zip(out, projs))
        assert np.allclose(recon, X, atol=1e-9), 'not in span'
        return out

    U = np.einsum('ij,kl->ijkl', I, I)  # c[i1,i2,i3,i4] = d(i1,i2) d(i3,i4)
    TrcM = np.zeros((nch, nch), complex)
    for k, (_, _, P) in enumerate(projs):
        X = dot(1, 2, P) - dot(1, 4, P)
        TrcM[:, k] = coeffs(X)
    born = coeffs(-dot(1, 3, U))
    Cs = [x for (x, _, _) in projs]
    dims = [d for (_, d, _) in projs]
    dFA, dAA, dFF = invariants(gens, f)
    data = dict(n=n, NA=na, CF=rat(CF), CA=rat(CA), C=[rat(x) for x in Cs], dims=dims,
                b=[rat(x.real) for x in born],
                Trc=[[rat(TrcM[i, j].real) for j in range(nch)] for i in range(nch)],
                dFA_NR=rat(dFA), dAA_NA=rat(dAA), dFF_NR=rat(dFF))
    assert max(abs(TrcM.imag).max(), max(abs(np.array(born).imag))) < 1e-9
    return data


def all_groups():
    G = {}
    for k in (2, 3, 4, 5):
        G['SU%d' % k] = su_gens(k)
    for k in (3, 5, 6, 7, 8):
        G['SO%d' % k] = so_gens(k)
    for k in (4, 6):
        G['Sp%d' % k] = sp_gens(k)
    return G


if __name__ == '__main__':
    import json
    out = {}
    for name, gens in all_groups().items():
        d = color_system(gens)
        # identify singlet (C=0) and adjoint (C=CA) indices
        i1 = d['C'].index(0)
        iA = d['C'].index(d['CA'])
        d['i1'] = i1; d['iA'] = iA
        out[name] = {k: (str(v) if isinstance(v, Fraction) else
                         ([str(x) for x in v] if isinstance(v, list) and v and isinstance(v[0], Fraction) else
                          ([[str(x) for x in r] for r in v] if k == 'Trc' else v)))
                     for k, v in d.items()}
        print(name, 'CF', flush=True); print(name, 'CF', d['CF'], 'CA', d['CA'], 'C', [str(x) for x in d['C']], 'dims', d['dims'])
        print('   b', [str(x) for x in d['b']], 'dFA/NR', d['dFA_NR'], 'dAA/NA', d['dAA_NA'])
        print('   Trc', [[str(x) for x in r] for r in d['Trc']])
    with open('groupdata.json', 'w') as fh:
        json.dump(out, fh, indent=1)


==> anc/numbers/deposit/R5/asym_check/iree.py <==
"""Order-by-order solver of the infrared evolution equations with full signature factors,
paper.tex eq. (7), with the map of eq. (10) and optional extra terms (verifier VD).

  omega F_R^s = 2a b_R^s M_B + 2a C_R [dF/domega + phi^s F] M_E
                + (1 + l_s pi^2 omega^2) F^2 M_P + 2a kappa psi^s sum_R' Trc_RR' F_R'^{-s} M_X
                + extra terms

Each multiplier M is a polynomial in a and omega (dict {(i,j): coeff} meaning coeff a^i omega^j),
default 1.  All quantities are kept to first order in zeta2 (pi^2 = 6 zeta2): a coefficient is a
pair (r, s) meaning r + s*zeta2.  At first order in zeta2 the phases are exact Laurent polynomials:
  phi^+ = -3/2 z w,  phi^- = 1/w - z w/2,  psi^+ = -3 z w,  psi^- = 2/w - z w.
F^(n) (order a^n) is kept from omega^(1-2n) to omega^(1-2n+K).
"""
import sympy as sp

Z = sp.Symbol('zeta2')


def ex(e):
    return sp.expand(e)


class Dual:
    __slots__ = ('r', 's')

    def __init__(self, r=0, s=0):
        self.r = sp.sympify(r)
        self.s = sp.sympify(s)

    @staticmethod
    def of(e):
        e = sp.expand(sp.sympify(e))
        return Dual(e.coeff(Z, 0), e.coeff(Z, 1))

    def __add__(self, o):
        return Dual(self.r + o.r, self.s + o.s)

    def __sub__(self, o):
        return Dual(self.r - o.r, self.s - o.s)

    def __mul__(self, o):
        if not isinstance(o, Dual):
            o = Dual.of(o)
        return Dual(self.r * o.r, self.r * o.s + self.s * o.r)

    __rmul__ = __mul__

    def simp(self):
        return Dual(ex(self.r), ex(self.s))

    def expr(self):
        return self.r + Z * self.s

    def iszero(self):
        return ex(self.r) == 0 and ex(self.s) == 0


def ser_add(A, B):
    out = dict(A)
    for k, v in B.items():
        out[k] = out[k] + v if k in out else v
    return out


def ser_mul(A, B, maxp):
    out = {}
    for i, x in A.items():
        for j, y in B.items():
            if i + j <= maxp:
                p = x * y
                out[i + j] = out[i + j] + p if (i + j) in out else p
    return out


def ser_scale(A, c):
    return {k: v * c for k, v in A.items()}


def ser_shift(A, m):
    return {k + m: v for k, v in A.items()}


def ser_deriv(A):
    return {k - 1: v * k for k, v in A.items() if k != 0}


def ser_trunc(A, maxp):
    return {k: v.simp() for k, v in A.items() if k <= maxp}


def phase(kind, sig):
    # Laurent polynomial at first order in zeta2
    if kind == 'phi':
        return {1: Dual(0, sp.Rational(-3, 2))} if sig == '+' else {-1: Dual(1), 1: Dual(0, sp.Rational(-1, 2))}
    else:
        return {1: Dual(0, -3)} if sig == '+' else {-1: Dual(2), 1: Dual(0, -1)}


def mult_terms(M):
    """multiplier dict {(apow, wpow): coeff} -> same with Dual coefficients"""
    return {k: Dual.of(v) for k, v in M.items()}


class System:
    def __init__(self, chans, C, b, Trc, CF, kappa=1, lp=0, lm=0, bminus=None,
                 mult=None, extra=None, phase_scale=None, pscale=None):
        """chans: list of labels; C, b: dict label->value; Trc: dict (R,R')->value;
        bminus: dict of negative-signature Born weights (default b);
        mult: dict (R, sig, term) -> multiplier dict, term in 'B','E','P','X';
        extra: list of callables f(order n, F, R, sig, maxp) -> series added to RHS (omega F);
        phase_scale: dict (R, sig, 'psi'|'phi') -> scalar multiplying that phase."""
        self.chans = chans
        self.C = C; self.b = b; self.Trc = Trc; self.CF = CF
        self.kappa = kappa
        self.l = {'+': lp, '-': lm}
        self.bm = bminus if bminus is not None else dict(b)
        self.mult = mult or {}
        self.extra = extra or []
        self.phase_scale = phase_scale or {}
        # pscale: (name, class, sig) -> scalar; name in B, P, E_LL, E_z, X_LL, X_z; class in 1, A, X
        self.pscale = pscale or {}

    def ps_(self, name, R, sig):
        cls = 'X' if R.startswith('X') else R
        return self.pscale.get((name, cls, sig), 1)

    def M(self, R, sig, term):
        return mult_terms(self.mult.get((R, sig, term), {(0, 0): 1}))

    def solve(self, nmax, K):
        F = {}  # F[(R,sig)][n] = series
        keys = [(R, s) for R in self.chans for s in '+-']
        for k in keys:
            F[k] = {}
        self.K = K
        pi2 = Dual(0, 6)
        for n in range(1, nmax + 1):
            maxp_rhs = 2 - 2 * n + K  # omega*F^(n) kept up to this power
            for (R, sig) in keys:
                rhs = {}
                # Born
                bR = (self.b[R] if sig == '+' else self.bm[R]) * self.ps_('B', R, sig)
                for (ia, iw), c in self.M(R, sig, 'B').items():
                    if 1 + ia == n:
                        rhs = ser_add(rhs, {iw: c * (2 * bR)})
                # Sudakov
                if self.C[R] != 0:
                    ph = phase('phi', sig)
                    ph = ser_scale(ph, self.phase_scale.get((R, sig, 'phi'), 1))
                    phLL = {k: v for k, v in ph.items() if k < 0}
                    phz = {k: v for k, v in ph.items() if k >= 0}
                    eLL, ez = self.ps_('E_LL', R, sig), self.ps_('E_z', R, sig)
                    for (ia, iw), c in self.M(R, sig, 'E').items():
                        m = n - 1 - ia
                        if m >= 1:
                            Fm = F[(R, sig)][m]
                            t = ser_scale(ser_add(ser_deriv(Fm), ser_mul(phLL, Fm, maxp_rhs + 2)), eLL)
                            t = ser_add(t, ser_scale(ser_mul(phz, Fm, maxp_rhs + 2), ez))
                            t = ser_scale(ser_shift(t, iw), c * (2 * self.C[R]))
                            rhs = ser_add(rhs, t)
                # quark pair
                Q = {0: Dual(1), 2: pi2 * self.l[sig]}
                for (ia, iw), c in self.M(R, sig, 'P').items():
                    tot = n - ia
                    for j in range(1, tot):
                        k2 = tot - j
                        pr = ser_mul(F[(R, sig)][j], F[(R, sig)][k2], maxp_rhs + 2)
                        pr = ser_mul(Q, pr, maxp_rhs + 2)
                        rhs = ser_add(rhs, ser_scale(ser_shift(pr, iw), c * self.ps_('P', R, sig)))
                # signature changing
                ps = phase('psi', sig)
                ps = ser_scale(ps, self.phase_scale.get((R, sig, 'psi'), 1))
                ps = ser_add(ser_scale({k: v for k, v in ps.items() if k < 0}, self.ps_('X_LL', R, sig)),
                             ser_scale({k: v for k, v in ps.items() if k >= 0}, self.ps_('X_z', R, sig)))
                osig = '-' if sig == '+' else '+'
                for (ia, iw), c in self.M(R, sig, 'X').items():
                    m = n - 1 - ia
                    if m >= 1:
                        acc = {}
                        for R2 in self.chans:
                            tr = self.Trc.get((R, R2), 0)
                            if tr != 0:
                                acc = ser_add(acc, ser_scale(F[(R2, osig)][m], tr))
                        t = ser_mul(ps, acc, maxp_rhs + 2)
                        rhs = ser_add(rhs, ser_scale(ser_shift(t, iw), c * (2 * self.kappa)))
                for f in self.extra:
                    rhs = ser_add(rhs, f(n, F, R, sig, maxp_rhs + 2))
                Fn = ser_trunc(ser_shift(rhs, -1), 1 - 2 * n + K)
                F[(R, sig)][n] = Fn
        self.F = F
        return F

    def total(self, R, sig, nmax):
        """full series in a: dict n -> series"""
        return {n: self.F[(R, sig)][n] for n in range(1, nmax + 1)}


def S_from_P(P, CF, nmax, K):
    """S = P(P - omega) + 2 a CF ; P: dict n -> series (order a^n). returns dict n -> series"""
    S = {}
    for n in range(1, nmax + 1):
        maxp = 2 - 2 * n + K
        acc = {}
        for j in range(1, n):
            acc = ser_add(acc, ser_mul(P.get(j, {}), P.get(n - j, {}), maxp))
        acc = ser_add(acc, ser_scale(ser_shift(P.get(n, {}), 1), -1))
        if n == 1:
            acc = ser_add(acc, {0: Dual(2 * CF)})
        S[n] = ser_trunc(acc, maxp)
    return S


def map_P(F1p, nmax, K, cplus=0, d=0, e=0, h=0, CF=None):
    """P = (1 + c pi^2 w^2 + d z a) F + e z a w + h z a^2 / w"""
    P = {}
    for n in range(1, nmax + 1):
        maxp = 1 - 2 * n + K
        s = dict(F1p[n])
        s = ser_add(s, ser_scale(ser_shift(F1p[n], 2), Dual(0, 6 * cplus)))
        if n >= 2:
            s = ser_add(s, ser_scale(F1p[n - 1], Dual(0, d)))
        if n == 1:
            s = ser_add(s, {1: Dual(0, e)})
        if n == 2:
            s = ser_add(s, {-1: Dual(0, h)})
        P[n] = ser_trunc(s, maxp)
    return P


def coef(series_by_n, n, p, part='s'):
    s = series_by_n[n].get(p, Dual(0))
    return ex(s.s if part == 's' else s.r)


# ---------------- groups ----------------
Nc = sp.Symbol('N', positive=True)


def su_system(N=Nc, **kw):
    N = sp.sympify(N)
    CF = (N**2 - 1) / (2 * N)
    CA = N
    chans = ['1', 'A']
    C = {'1': 0, 'A': CA}
    b = {'1': CF, 'A': CF - CA / 2}
    Trc = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
    Trc = {k: sp.simplify(v) for k, v in Trc.items()}
    return System(chans, C, {k: sp.simplify(v) for k, v in b.items()}, Trc, sp.simplify(CF), **kw)


def group_system(gd, **kw):
    """gd: entry of groupdata.json"""
    from fractions import Fraction
    R = lambda x: sp.Rational(str(x))
    C = [R(x) for x in gd['C']]
    b = [R(x) for x in gd['b']]
    T = [[R(x) for x in r] for r in gd['Trc']]
    i1, iA = gd['i1'], gd['iA']
    labels = []
    xi = 0
    for i in range(len(C)):
        if i == i1:
            labels.append('1')
        elif i == iA:
            labels.append('A')
        else:
            labels.append('X%d' % xi); xi += 1
    Cd = {labels[i]: C[i] for i in range(len(C))}
    bd = {labels[i]: b[i] for i in range(len(C))}
    Td = {(labels[i], labels[j]): T[i][j] for i in range(len(C)) for j in range(len(C))}
    return System(labels, Cd, bd, Td, R(gd['CF']), **kw)


def load_groups():
    import json, os
    here = os.path.dirname(os.path.abspath(__file__))
    with open(os.path.join(here, 'groupdata.json')) as fh:
        return json.load(fh)


==> anc/numbers/deposit/R5/asym_check/item1_corrections.json <==
{
 "SUN": [
  {
   "eq": "1-",
   "term": "B",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'rational', u*(N - 1)*(N + 1)/N)"
  },
  {
   "eq": "1-",
   "term": "B",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'zeta2', u*(N - 1)*(N + 1)/N)"
  },
  {
   "eq": "1-",
   "term": "B",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'rational', u*(N - 1)*(N + 1)/N)"
  },
  {
   "eq": "1-",
   "term": "B",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'zeta2', u*(N - 1)*(N + 1)/N)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'rational', u*(N - 1)**2*(N + 1)**2/N**2)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', u*(N - 1)**2*(N + 1)**2/N**2)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'rational', u*(N - 1)**2*(N + 1)**2/N**2)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', u*(N - 1)**2*(N + 1)**2/N**2)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'rational', 4*u*(N - 1)*(N + 1)/N**2)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', 4*u*(N - 1)*(N + 1)/N**2)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'rational', 4*u*(N - 1)*(N + 1)/N**2)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', 4*u*(N - 1)*(N + 1)/N**2)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(3, -1, 'zeta2', -12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)",
   "first_dwave": "(1, 0, 'rational', -u/N)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'zeta2', -u/N)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -2, 'zeta2', -12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)",
   "first_dwave": "(2, -1, 'rational', -u/N)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'zeta2', -u/N)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -3, 'zeta2', 24*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2)",
   "first_dwave": "(2, -2, 'rational', 2*u)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', 2*u)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(5, -4, 'zeta2', 24*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2)",
   "first_dwave": "(3, -3, 'rational', 2*u)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', 2*u)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -3, 'zeta2', 12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**4)",
   "first_dwave": "(2, -2, 'rational', u/N**2)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', u/N**2)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(5, -4, 'zeta2', 12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**4)",
   "first_dwave": "(3, -3, 'rational', u/N**2)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', u/N**2)"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, 0, 'zeta2', 3*u*(N**2 + 2)/N**2)"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "None"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -1, 'zeta2', 3*u*(N**2 + 2)/N**2)"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "None"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(2, 1, 'zeta2', 6*u*(N - 1)*(N + 1)/N**2)",
   "first_dwave": "(1, 0, 'rational', -u/N)"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'zeta2', -u/N)"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(3, 0, 'zeta2', 6*u*(N - 1)*(N + 1)/N**2)",
   "first_dwave": "(2, -1, 'rational', -u/N)"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'zeta2', -u/N)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -3, 'zeta2', -24*u*(N - 1)*(N + 1)*(2*N**2 + 3)/N**2)",
   "first_dwave": "(2, 0, 'zeta2', u)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -4, 'zeta2', 4*u*(2*N**2 + 3)/N)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(5, -4, 'zeta2', -24*u*(N - 1)*(N + 1)*(2*N**2 + 3)/N**2)",
   "first_dwave": "(3, -1, 'zeta2', u)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(4, -5, 'zeta2', 4*u*(2*N**2 + 3)/N)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(3, -1, 'zeta2', -6*u*(N - 1)*(N + 1)/N**3)",
   "first_dwave": "(2, -2, 'rational', u/N**2)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', u/N**2)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -2, 'zeta2', -6*u*(N - 1)*(N + 1)/N**3)",
   "first_dwave": "(3, -3, 'rational', u/N**2)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', u/N**2)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(3, -1, 'zeta2', 12*u*(N - 1)*(N + 1)*(N**2 + 2)/N**3)",
   "first_dwave": "(2, -2, 'rational', -2*u*(N**2 + 2)/N**2)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', -2*u*(N**2 + 2)/N**2)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -2, 'zeta2', 12*u*(N - 1)*(N + 1)*(N**2 + 2)/N**3)",
   "first_dwave": "(3, -3, 'rational', -2*u*(N**2 + 2)/N**2)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', -2*u*(N**2 + 2)/N**2)"
  }
 ],
 "SO5": [
  {
   "eq": "1-",
   "term": "B",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'rational', 2*u)"
  },
  {
   "eq": "1-",
   "term": "B",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'zeta2', 2*u)"
  },
  {
   "eq": "1-",
   "term": "B",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'rational', 2*u)"
  },
  {
   "eq": "1-",
   "term": "B",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'zeta2', 2*u)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'rational', 4*u)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', 4*u)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'rational', 4*u)"
  },
  {
   "eq": "1-",
   "term": "P",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', 4*u)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'rational', -4*u)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', -4*u)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'rational', -4*u)"
  },
  {
   "eq": "1-",
   "term": "X",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', -4*u)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'rational', u/2)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'zeta2', u/2)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'rational', u/2)"
  },
  {
   "eq": "A+",
   "term": "B",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'zeta2', u/2)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'rational', -3*u/2)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', -3*u/2)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'rational', -3*u/2)"
  },
  {
   "eq": "A+",
   "term": "E",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', -3*u/2)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'rational', u/4)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', u/4)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'rational', u/4)"
  },
  {
   "eq": "A+",
   "term": "P",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', u/4)"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, 0, 'zeta2', -3*u/4)"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "None"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -1, 'zeta2', -3*u/4)"
  },
  {
   "eq": "A+",
   "term": "X",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "None"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(2, 1, 'zeta2', -6*u)",
   "first_dwave": "(1, 0, 'rational', u/2)"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(1, 0, 'zeta2', u/2)"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(3, 0, 'zeta2', -6*u)",
   "first_dwave": "(2, -1, 'rational', u/2)"
  },
  {
   "eq": "A-",
   "term": "B",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -1, 'zeta2', u/2)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -3, 'zeta2', 54*u)",
   "first_dwave": "(2, 0, 'zeta2', -3*u/4)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -4, 'zeta2', -9*u/2)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(5, -4, 'zeta2', 54*u)",
   "first_dwave": "(3, -1, 'zeta2', -3*u/4)"
  },
  {
   "eq": "A-",
   "term": "E",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(4, -5, 'zeta2', -9*u/2)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(3, -1, 'zeta2', -3*u)",
   "first_dwave": "(2, -2, 'rational', u/4)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', u/4)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -2, 'zeta2', -3*u)",
   "first_dwave": "(3, -3, 'rational', u/4)"
  },
  {
   "eq": "A-",
   "term": "P",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', u/4)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "rel_omega_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(3, -1, 'zeta2', -6*u)",
   "first_dwave": "(2, -2, 'rational', u/2)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "rel_omega_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(2, -2, 'zeta2', u/2)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "order_a_rational",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "(4, -2, 'zeta2', -6*u)",
   "first_dwave": "(3, -3, 'rational', u/2)"
  },
  {
   "eq": "A-",
   "term": "X",
   "type": "order_a_zeta2",
   "dS3_6": [
    "0",
    "0",
    "0",
    "0"
   ],
   "first_dS": "None",
   "first_dwave": "(3, -3, 'zeta2', u/2)"
  }
 ]
}

==> anc/numbers/deposit/R5/asym_check/item1_corrections.log <==
SU(N) ('1', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'rational', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'rational', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('1', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('1', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('1', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('A', '+') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3) | first d(wave): (1, 0, 'rational', -u/N)
SU(N) ('A', '+') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', -u/N)
SU(N) ('A', '+') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3) | first d(wave): (2, -1, 'rational', -u/N)
SU(N) ('A', '+') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', -u/N)
SU(N) ('A', '+') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', 24*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2) | first d(wave): (2, -2, 'rational', 2*u)
SU(N) ('A', '+') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', 2*u)
SU(N) ('A', '+') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', 24*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2) | first d(wave): (3, -3, 'rational', 2*u)
SU(N) ('A', '+') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', 2*u)
SU(N) ('A', '+') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', 12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**4) | first d(wave): (2, -2, 'rational', u/N**2)
SU(N) ('A', '+') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/N**2)
SU(N) ('A', '+') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', 12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**4) | first d(wave): (3, -3, 'rational', u/N**2)
SU(N) ('A', '+') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/N**2)
SU(N) ('A', '+') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, 0, 'zeta2', 3*u*(N**2 + 2)/N**2)
SU(N) ('A', '+') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SU(N) ('A', '+') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -1, 'zeta2', 3*u*(N**2 + 2)/N**2)
SU(N) ('A', '+') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SU(N) ('A', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (2, 1, 'zeta2', 6*u*(N - 1)*(N + 1)/N**2) | first d(wave): (1, 0, 'rational', -u/N)
SU(N) ('A', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', -u/N)
SU(N) ('A', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, 0, 'zeta2', 6*u*(N - 1)*(N + 1)/N**2) | first d(wave): (2, -1, 'rational', -u/N)
SU(N) ('A', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', -u/N)
SU(N) ('A', '-') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', -24*u*(N - 1)*(N + 1)*(2*N**2 + 3)/N**2) | first d(wave): (2, 0, 'zeta2', u)
SU(N) ('A', '-') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -4, 'zeta2', 4*u*(2*N**2 + 3)/N)
SU(N) ('A', '-') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', -24*u*(N - 1)*(N + 1)*(2*N**2 + 3)/N**2) | first d(wave): (3, -1, 'zeta2', u)
SU(N) ('A', '-') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (4, -5, 'zeta2', 4*u*(2*N**2 + 3)/N)
SU(N) ('A', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -6*u*(N - 1)*(N + 1)/N**3) | first d(wave): (2, -2, 'rational', u/N**2)
SU(N) ('A', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/N**2)
SU(N) ('A', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -6*u*(N - 1)*(N + 1)/N**3) | first d(wave): (3, -3, 'rational', u/N**2)
SU(N) ('A', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/N**2)
SU(N) ('A', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', 12*u*(N - 1)*(N + 1)*(N**2 + 2)/N**3) | first d(wave): (2, -2, 'rational', -2*u*(N**2 + 2)/N**2)
SU(N) ('A', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', -2*u*(N**2 + 2)/N**2)
SU(N) ('A', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', 12*u*(N - 1)*(N + 1)*(N**2 + 2)/N**3) | first d(wave): (3, -3, 'rational', -2*u*(N**2 + 2)/N**2)
SU(N) ('A', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', -2*u*(N**2 + 2)/N**2)
SO(5) ('1', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'rational', 2*u)
SO(5) ('1', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', 2*u)
SO(5) ('1', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'rational', 2*u)
SO(5) ('1', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', 2*u)
SO(5) ('1', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', 4*u)
SO(5) ('1', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', 4*u)
SO(5) ('1', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', 4*u)
SO(5) ('1', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', 4*u)
SO(5) ('1', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', -4*u)
SO(5) ('1', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', -4*u)
SO(5) ('1', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', -4*u)
SO(5) ('1', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', -4*u)
SO(5) ('A', '+') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'rational', u/2)
SO(5) ('A', '+') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', u/2)
SO(5) ('A', '+') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'rational', u/2)
SO(5) ('A', '+') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', u/2)
SO(5) ('A', '+') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', -3*u/2)
SO(5) ('A', '+') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', -3*u/2)
SO(5) ('A', '+') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', -3*u/2)
SO(5) ('A', '+') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', -3*u/2)
SO(5) ('A', '+') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', u/4)
SO(5) ('A', '+') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/4)
SO(5) ('A', '+') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', u/4)
SO(5) ('A', '+') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/4)
SO(5) ('A', '+') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, 0, 'zeta2', -3*u/4)
SO(5) ('A', '+') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SO(5) ('A', '+') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -1, 'zeta2', -3*u/4)
SO(5) ('A', '+') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SO(5) ('A', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (2, 1, 'zeta2', -6*u) | first d(wave): (1, 0, 'rational', u/2)
SO(5) ('A', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', u/2)
SO(5) ('A', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, 0, 'zeta2', -6*u) | first d(wave): (2, -1, 'rational', u/2)
SO(5) ('A', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', u/2)
SO(5) ('A', '-') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', 54*u) | first d(wave): (2, 0, 'zeta2', -3*u/4)
SO(5) ('A', '-') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -4, 'zeta2', -9*u/2)
SO(5) ('A', '-') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', 54*u) | first d(wave): (3, -1, 'zeta2', -3*u/4)
SO(5) ('A', '-') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (4, -5, 'zeta2', -9*u/2)
SO(5) ('A', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -3*u) | first d(wave): (2, -2, 'rational', u/4)
SO(5) ('A', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/4)
SO(5) ('A', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -3*u) | first d(wave): (3, -3, 'rational', u/4)
SO(5) ('A', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/4)
SO(5) ('A', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -6*u) | first d(wave): (2, -2, 'rational', u/2)
SO(5) ('A', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/2)
SO(5) ('A', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -6*u) | first d(wave): (3, -3, 'rational', u/2)
SO(5) ('A', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/2)
SUN corrections tested: 44  with nonzero dS3..6: 0  leaving their wave unchanged: 2
SO5 corrections tested: 44  with nonzero dS3..6: 0  leaving their wave unchanged: 2
time 16.25510883331299


==> anc/numbers/deposit/R5/asym_check/item1_corrections.py <==
"""Item (1): corrections of relative order omega or of order a, rational or proportional to zeta2,
to the Born (B), Sudakov (E), quark-pair (P) and signature-changing (X) terms of the
negative-signature singlet (1,-) and of both adjoint equations (A,+), (A,-).
For each: change of S_3..S_6 (zeta2 part of a^n w^(4-2n)), first changed coefficient of S,
first changed coefficient of the wave the correction acts on.  SU(N) symbolic and SO(5)."""
import sympy as sp, time, sys, json
from iree import *

u = sp.Symbol('u')
nmax, K = 6, 5

def run(sysm):
    sysm.solve(nmax, K)
    P = map_P(sysm.total('1', '+', nmax), nmax, K)
    S = S_from_P(P, sysm.CF, nmax, K)
    return S, sysm.F

def first_diff(A, B, nmax, K):
    """first (n, power, part, value) with A != B, scanning n then power"""
    for n in range(1, nmax + 1):
        pows = sorted(set(A[n]) | set(B[n]))
        for p in pows:
            if p > 1 - 2 * n + K + 1:
                continue
            a = A[n].get(p, Dual(0)); b = B[n].get(p, Dual(0))
            dr = ex(a.r - b.r); ds = ex(a.s - b.s)
            if dr != 0:
                return (n, p, 'rational', sp.factor(dr))
            if ds != 0:
                return (n, p, 'zeta2', sp.factor(ds))
    return None

types = {
    'rel_omega_rational': {(0, 0): 1, (0, 1): u},
    'rel_omega_zeta2': {(0, 0): 1, (0, 1): u * Z},
    'order_a_rational': {(0, 0): 1, (1, 0): u},
    'order_a_zeta2': {(0, 0): 1, (1, 0): u * Z},
}

def study(make, label, N_for_print=None):
    base = make()
    S0, F0 = run(base)
    S0n = {n: coef(S0, n, 4 - 2 * n) for n in range(3, nmax + 1)}
    rows = []
    for eq in [('1', '-'), ('A', '+'), ('A', '-')]:
        for term in ['B', 'E', 'P', 'X']:
            if term == 'E' and eq[0] == '1':
                continue  # C_1 = 0: no Sudakov term in the singlet equations
            for tname, M in types.items():
                s = make(mult={(eq[0], eq[1], term): M})
                S1, F1 = run(s)
                dS = [ex(coef(S1, n, 4 - 2 * n) - S0n[n]) for n in range(3, nmax + 1)]
                fS = first_diff({n: S1[n] for n in S1}, {n: S0[n] for n in S0}, nmax, K)
                fW = first_diff(F1[eq], F0[eq], nmax, K)
                rows.append(dict(eq=eq[0] + eq[1], term=term, type=tname,
                                 dS3_6=[str(x) for x in dS], first_dS=str(fS), first_dwave=str(fW)))
                print(label, eq, term, tname, 'dS3..6 =', dS, '| first dS:', fS, '| first d(wave):', fW, flush=True)
    return rows

t0 = time.time()
out = {}
out['SUN'] = study(lambda **kw: su_system(**kw), 'SU(N)')
G = load_groups()
out['SO5'] = study(lambda **kw: group_system(G['SO5'], **kw), 'SO(5)')
# count
for g in out:
    nz = [r for r in out[g] if any(x != '0' for x in r['dS3_6'])]
    unch = [r for r in out[g] if r['first_dwave'] == 'None']
    print(g, 'corrections tested:', len(out[g]), ' with nonzero dS3..6:', len(nz), ' leaving their wave unchanged:', len(unch))
json.dump(out, open('item1_corrections.json', 'w'), indent=1)
print('time', time.time() - t0)


==> anc/numbers/deposit/R5/asym_check/item1_corrections_rerun.log <==
SU(N) ('1', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'rational', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'rational', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', u*(N - 1)*(N + 1)/N)
SU(N) ('1', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u*(N - 1)**2*(N + 1)**2/N**2)
SU(N) ('1', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('1', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('1', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('1', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', 4*u*(N - 1)*(N + 1)/N**2)
SU(N) ('A', '+') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3) | first d(wave): (1, 0, 'rational', -u/N)
SU(N) ('A', '+') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', -u/N)
SU(N) ('A', '+') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3) | first d(wave): (2, -1, 'rational', -u/N)
SU(N) ('A', '+') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', -u/N)
SU(N) ('A', '+') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', 24*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2) | first d(wave): (2, -2, 'rational', 2*u)
SU(N) ('A', '+') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', 2*u)
SU(N) ('A', '+') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', 24*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**2) | first d(wave): (3, -3, 'rational', 2*u)
SU(N) ('A', '+') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', 2*u)
SU(N) ('A', '+') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', 12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**4) | first d(wave): (2, -2, 'rational', u/N**2)
SU(N) ('A', '+') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/N**2)
SU(N) ('A', '+') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', 12*u*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**4) | first d(wave): (3, -3, 'rational', u/N**2)
SU(N) ('A', '+') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/N**2)
SU(N) ('A', '+') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, 0, 'zeta2', 3*u*(N**2 + 2)/N**2)
SU(N) ('A', '+') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SU(N) ('A', '+') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -1, 'zeta2', 3*u*(N**2 + 2)/N**2)
SU(N) ('A', '+') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SU(N) ('A', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (2, 1, 'zeta2', 6*u*(N - 1)*(N + 1)/N**2) | first d(wave): (1, 0, 'rational', -u/N)
SU(N) ('A', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', -u/N)
SU(N) ('A', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, 0, 'zeta2', 6*u*(N - 1)*(N + 1)/N**2) | first d(wave): (2, -1, 'rational', -u/N)
SU(N) ('A', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', -u/N)
SU(N) ('A', '-') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', -24*u*(N - 1)*(N + 1)*(2*N**2 + 3)/N**2) | first d(wave): (2, 0, 'zeta2', u)
SU(N) ('A', '-') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -4, 'zeta2', 4*u*(2*N**2 + 3)/N)
SU(N) ('A', '-') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', -24*u*(N - 1)*(N + 1)*(2*N**2 + 3)/N**2) | first d(wave): (3, -1, 'zeta2', u)
SU(N) ('A', '-') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (4, -5, 'zeta2', 4*u*(2*N**2 + 3)/N)
SU(N) ('A', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -6*u*(N - 1)*(N + 1)/N**3) | first d(wave): (2, -2, 'rational', u/N**2)
SU(N) ('A', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/N**2)
SU(N) ('A', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -6*u*(N - 1)*(N + 1)/N**3) | first d(wave): (3, -3, 'rational', u/N**2)
SU(N) ('A', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/N**2)
SU(N) ('A', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', 12*u*(N - 1)*(N + 1)*(N**2 + 2)/N**3) | first d(wave): (2, -2, 'rational', -2*u*(N**2 + 2)/N**2)
SU(N) ('A', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', -2*u*(N**2 + 2)/N**2)
SU(N) ('A', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', 12*u*(N - 1)*(N + 1)*(N**2 + 2)/N**3) | first d(wave): (3, -3, 'rational', -2*u*(N**2 + 2)/N**2)
SU(N) ('A', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', -2*u*(N**2 + 2)/N**2)
SO(5) ('1', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'rational', 2*u)
SO(5) ('1', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', 2*u)
SO(5) ('1', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'rational', 2*u)
SO(5) ('1', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', 2*u)
SO(5) ('1', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', 4*u)
SO(5) ('1', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', 4*u)
SO(5) ('1', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', 4*u)
SO(5) ('1', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', 4*u)
SO(5) ('1', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', -4*u)
SO(5) ('1', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', -4*u)
SO(5) ('1', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', -4*u)
SO(5) ('1', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', -4*u)
SO(5) ('A', '+') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'rational', u/2)
SO(5) ('A', '+') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', u/2)
SO(5) ('A', '+') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'rational', u/2)
SO(5) ('A', '+') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', u/2)
SO(5) ('A', '+') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', -3*u/2)
SO(5) ('A', '+') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', -3*u/2)
SO(5) ('A', '+') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', -3*u/2)
SO(5) ('A', '+') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', -3*u/2)
SO(5) ('A', '+') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'rational', u/4)
SO(5) ('A', '+') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/4)
SO(5) ('A', '+') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'rational', u/4)
SO(5) ('A', '+') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/4)
SO(5) ('A', '+') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, 0, 'zeta2', -3*u/4)
SO(5) ('A', '+') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SO(5) ('A', '+') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -1, 'zeta2', -3*u/4)
SO(5) ('A', '+') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): None
SO(5) ('A', '-') B rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (2, 1, 'zeta2', -6*u) | first d(wave): (1, 0, 'rational', u/2)
SO(5) ('A', '-') B rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (1, 0, 'zeta2', u/2)
SO(5) ('A', '-') B order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, 0, 'zeta2', -6*u) | first d(wave): (2, -1, 'rational', u/2)
SO(5) ('A', '-') B order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -1, 'zeta2', u/2)
SO(5) ('A', '-') E rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -3, 'zeta2', 54*u) | first d(wave): (2, 0, 'zeta2', -3*u/4)
SO(5) ('A', '-') E rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -4, 'zeta2', -9*u/2)
SO(5) ('A', '-') E order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (5, -4, 'zeta2', 54*u) | first d(wave): (3, -1, 'zeta2', -3*u/4)
SO(5) ('A', '-') E order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (4, -5, 'zeta2', -9*u/2)
SO(5) ('A', '-') P rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -3*u) | first d(wave): (2, -2, 'rational', u/4)
SO(5) ('A', '-') P rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/4)
SO(5) ('A', '-') P order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -3*u) | first d(wave): (3, -3, 'rational', u/4)
SO(5) ('A', '-') P order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/4)
SO(5) ('A', '-') X rel_omega_rational dS3..6 = [0, 0, 0, 0] | first dS: (3, -1, 'zeta2', -6*u) | first d(wave): (2, -2, 'rational', u/2)
SO(5) ('A', '-') X rel_omega_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (2, -2, 'zeta2', u/2)
SO(5) ('A', '-') X order_a_rational dS3..6 = [0, 0, 0, 0] | first dS: (4, -2, 'zeta2', -6*u) | first d(wave): (3, -3, 'rational', u/2)
SO(5) ('A', '-') X order_a_zeta2 dS3..6 = [0, 0, 0, 0] | first dS: None | first d(wave): (3, -3, 'zeta2', u/2)
SUN corrections tested: 44  with nonzero dS3..6: 0  leaving their wave unchanged: 2
SO5 corrections tested: 44  with nonzero dS3..6: 0  leaving their wave unchanged: 2
time 16.2594473361969


==> anc/numbers/deposit/R5/asym_check/item2_nll_term.log <==
== SU(N)  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   (4, -3, 1, 0, -12*c*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)  with c=2CA+6CF: -12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)/N**4
   (5, -5, 1, 0, 12*c*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(12*N**2 + 5)/N**4)  with c=2CA+6CF: 12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)*(12*N**2 + 5)/N**5
   (5, -4, 2, 0, -12*c**2*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)  with c=2CA+6CF: -12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)**2/N**5
   (6, -7, 1, 0, -24*c*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(90*N**4 + 60*N**2 + 7)/N**5)  with c=2CA+6CF: -24*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)*(90*N**4 + 60*N**2 + 7)/N**6
   (6, -6, 2, 0, 48*c**2*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 + 2)/N**4)  with c=2CA+6CF: 48*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)**2*(5*N**2 + 2)/N**6
   (6, -5, 3, 0, -12*c**3*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)  with c=2CA+6CF: -12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)**3/N**6
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   first rational change of F_A^-: order a^3, omega^-4 (LL is omega^-5): 2*c*(N - 2)*(N + 2)/N**2
== SU(3)  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   (4, -3, 1, 0, -160*c/9)  with c=2CA+6CF: -2240/9
   (5, -5, 1, 0, 18080*c/27)  with c=2CA+6CF: 253120/27
   (5, -4, 2, 0, -160*c**2/9)  with c=2CA+6CF: -31360/9
   (6, -7, 1, 0, -2507840*c/81)  with c=2CA+6CF: -35109760/81
   (6, -6, 2, 0, 30080*c**2/27)  with c=2CA+6CF: 5895680/27
   (6, -5, 3, 0, -160*c**3/9)  with c=2CA+6CF: -439040/9
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   first rational change of F_A^-: order a^3, omega^-4 (LL is omega^-5): 10*c/9
== SO5  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   no change of S at first order in zeta2 through a^7, 6 powers beyond LL
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   F_A^- (rational part) unchanged through a^7
== Sp4  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   no change of S at first order in zeta2 through a^7, 6 powers beyond LL
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   F_A^- (rational part) unchanged through a^7
== SO7  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   no change of S at first order in zeta2 through a^7, 6 powers beyond LL
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   F_A^- (rational part) unchanged through a^7


==> anc/numbers/deposit/R5/asym_check/item2_nll_term.py <==
"""Item (2): the NLL term a(2C_A + 6C_F) F_A^+ added to the positive-signature adjoint equation.
At which logarithmic order does it first reach S?  SU(N) symbolic, SU(3), SO(5), Sp(4), SO(7)."""
import sympy as sp
from iree import *

nmax, K = 7, 6
cs = sp.Symbol('c')   # coefficient of a F_A^+, set to 2CA+6CF afterwards

def nll_extra(c):
    def f(n, F, R, sig, maxp):
        if R == 'A' and sig == '+' and n >= 2:
            return ser_scale(F[('A', '+')][n - 1], c)
        return {}
    return f

def first_diffs(S1, S0, nmax, K, nshow=4):
    out = []
    for n in range(1, nmax + 1):
        for p in sorted(set(S1[n]) | set(S0[n])):
            if p > 2 - 2 * n + K:
                continue
            a = S1[n].get(p, Dual(0)); b = S0[n].get(p, Dual(0))
            dr, ds = ex(a.r - b.r), ex(a.s - b.s)
            if dr != 0 or ds != 0:
                out.append((n, p, p - (4 - 2 * n), sp.factor(dr), sp.factor(ds)))
    return out

def study(make, CA, CF, label):
    s0 = make(); s0.solve(nmax, K)
    S0 = S_from_P(map_P(s0.total('1', '+', nmax), nmax, K), s0.CF, nmax, K)
    s1 = make(extra=[nll_extra(cs)]); s1.solve(nmax, K)
    S1 = S_from_P(map_P(s1.total('1', '+', nmax), nmax, K), s1.CF, nmax, K)
    d = first_diffs(S1, S0, nmax, K)
    print('==', label, ' (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+')
    if not d:
        print('   no change of S at first order in zeta2 through a^%d, %d powers beyond LL' % (nmax, K))
    for row in d[:6]:
        cval = sp.factor(row[4].subs(cs, 2 * CA + 6 * CF))
        print('  ', row, ' with c=2CA+6CF:', cval)
    # NNLL S_n unchanged?
    print('   S_3..S_7 NNLL changes:', [ex(coef(S1, n, 4 - 2 * n) - coef(S0, n, 4 - 2 * n)) for n in range(3, nmax + 1)])
    # where the wave F_A^- first changes
    FA1, FA0 = s1.F[('A', '-')], s0.F[('A', '-')]
    for n in range(1, nmax + 1):
        ch = [(p, sp.factor(ex(FA1[n].get(p, Dual(0)).r - FA0[n].get(p, Dual(0)).r))) for p in sorted(FA1[n]) if ex(FA1[n].get(p, Dual(0)).r - FA0[n].get(p, Dual(0)).r) != 0]
        if ch:
            print('   first rational change of F_A^-: order a^%d, omega^%d (LL is omega^%d):' % (n, ch[0][0], 1 - 2 * n), ch[0][1])
            break
    else:
        print('   F_A^- (rational part) unchanged through a^%d' % nmax)
    return d

N = Nc
study(lambda **kw: su_system(**kw), N, (N**2 - 1) / (2 * N), 'SU(N)')
study(lambda **kw: su_system(N=3, **kw), 3, sp.Rational(4, 3), 'SU(3)')
G = load_groups()
for g in ['SO5', 'Sp4', 'SO7']:
    gd = G[g]
    study(lambda **kw: group_system(gd, **kw), sp.Rational(gd['CA']), sp.Rational(gd['CF']), g)


==> anc/numbers/deposit/R5/asym_check/item2b_xspace.log <==
== SU(N)  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   (4, -3, 1, 0, -12*c*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)  with c=2CA+6CF: -12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)/N**4
   (5, -5, 1, 0, 12*c*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(12*N**2 + 5)/N**4)  with c=2CA+6CF: 12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)*(12*N**2 + 5)/N**5
   (5, -4, 2, 0, -12*c**2*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)  with c=2CA+6CF: -12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)**2/N**5
   (6, -7, 1, 0, -24*c*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(90*N**4 + 60*N**2 + 7)/N**5)  with c=2CA+6CF: -24*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)*(90*N**4 + 60*N**2 + 7)/N**6
   (6, -6, 2, 0, 48*c**2*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 + 2)/N**4)  with c=2CA+6CF: 48*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)**2*(5*N**2 + 2)/N**6
   (6, -5, 3, 0, -12*c**3*(N - 2)*(N - 1)*(N + 1)*(N + 2)/N**3)  with c=2CA+6CF: -12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)**3/N**6
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   first rational change of F_A^-: order a^3, omega^-4 (LL is omega^-5): 2*c*(N - 2)*(N + 2)/N**2
== SU(3)  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   (4, -3, 1, 0, -160*c/9)  with c=2CA+6CF: -2240/9
   (5, -5, 1, 0, 18080*c/27)  with c=2CA+6CF: 253120/27
   (5, -4, 2, 0, -160*c**2/9)  with c=2CA+6CF: -31360/9
   (6, -7, 1, 0, -2507840*c/81)  with c=2CA+6CF: -35109760/81
   (6, -6, 2, 0, 30080*c**2/27)  with c=2CA+6CF: 5895680/27
   (6, -5, 3, 0, -160*c**3/9)  with c=2CA+6CF: -439040/9
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   first rational change of F_A^-: order a^3, omega^-4 (LL is omega^-5): 10*c/9
== SO5  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   no change of S at first order in zeta2 through a^7, 6 powers beyond LL
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   F_A^- (rational part) unchanged through a^7
== Sp4  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   no change of S at first order in zeta2 through a^7, 6 powers beyond LL
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   F_A^- (rational part) unchanged through a^7
== SO7  (n, power of omega, powers beyond NNLL, d rational, d zeta2 coefficient), c = coefficient of a F_A^+
   no change of S at first order in zeta2 through a^7, 6 powers beyond LL
   S_3..S_7 NNLL changes: [0, 0, 0, 0, 0]
   F_A^- (rational part) unchanged through a^7
N=3: first change of P^+ at a^4 omega^-4 (LL omega^-7): zeta2 part 2240/9, rational 0; x space zeta2 x^0 ln^3 x coefficient -1120/27
N=N: first change of P^+ at a^4 omega^-4 (LL omega^-7): zeta2 part 12*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)/N**4, rational 0; x space zeta2 x^0 ln^3 x coefficient -2*(N - 2)*(N - 1)*(N + 1)*(N + 2)*(5*N**2 - 3)/N**4


==> anc/numbers/deposit/R5/asym_check/item2b_xspace.py <==
"""Item (2) addendum: first change of P^+ = F_1^+ itself from the term a(2CA+6CF)F_A^+ (SU(3), SU(N))."""
import sympy as sp
from iree import *
from item2_nll_term import nll_extra
for N in (3, Nc):
    N = sp.sympify(N)
    CF = (N**2 - 1) / (2 * N); c = 2 * N + 6 * CF
    s0 = su_system(N=N); s0.solve(6, 5)
    s1 = su_system(N=N, extra=[nll_extra(c)]); s1.solve(6, 5)
    for n in range(1, 7):
        d = [(p, sp.factor(ex(s1.F[('1', '+')][n].get(p, Dual(0)).s - s0.F[('1', '+')][n].get(p, Dual(0)).s)),
              sp.factor(ex(s1.F[('1', '+')][n].get(p, Dual(0)).r - s0.F[('1', '+')][n].get(p, Dual(0)).r)))
             for p in sorted(s1.F[('1', '+')][n])]
        d = [x for x in d if x[1] != 0 or x[2] != 0]
        if d:
            p, z, r = d[0]
            print('N=%s: first change of P^+ at a^%d omega^%d (LL omega^%d): zeta2 part %s, rational %s;'
                  ' x space zeta2 x^0 ln^%d x coefficient %s' % (N, n, p, 1 - 2 * n, z, r, -p - 1, sp.factor(z / ((-1)**(-p - 1) * sp.factorial(-p - 1)))))
            break


==> anc/numbers/deposit/R5/asym_check/item3_pminus_quartic.json <==
{
 "baseline_Nspace": [
  "-112",
  "96",
  "352",
  "-320",
  "384"
 ],
 "baseline_xspace": [
  "-14/3",
  "4",
  "44/3",
  "-40/3",
  "16"
 ],
 "kappa_minus_Nspace": [
  "1056",
  "-4640",
  "7264",
  "-4032",
  "-1152"
 ],
 "LL_a2": "{(8, -12)}",
 "LL_a3": "{(-24, 96, -80)}",
 "LL_a4": "{(192, -640, 704, -304, 0)}",
 "scans": [
  {
   "param": [
    "B",
    "1",
    "+"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "P",
    "1",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "X_z",
    "1",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "B",
    "1",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "P",
    "1",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: [0, 0, -96, 192, 0]}"
  },
  {
   "param": [
    "X_LL",
    "1",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: [-96, 352, -480, 320, 0], 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "X_z",
    "1",
    "-"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-16, -192, 576, -384, 384], 1: [-96, 288, -224, 64, 0]}"
  },
  {
   "param": [
    "B",
    "A",
    "+"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: [32, -176, 320, -192, 0], 3: [-8, 48, -96, 64, 0]}"
  },
  {
   "param": [
    "P",
    "A",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-280, 928, -960, 320, 384], 1: [176, -880, 1408, -704, 0], 2: [-8, 48, -96, 64, 0]}"
  },
  {
   "param": [
    "E_LL",
    "A",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-264, 480, 192, -320, 384], 1: [200, -480, 160, 0, 0], 2: [-48, 96, 0, 0, 0]}"
  },
  {
   "param": [
    "E_z",
    "A",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-280, 672, -128, -320, 384], 1: [168, -576, 480, 0, 0]}"
  },
  {
   "param": [
    "X_z",
    "A",
    "+"
   ],
   "quartic_N": "384*t",
   "quartic_x": "16*t",
   "depends": true,
   "fit": "{0: [72, -288, 256, 64, 0], 1: [-184, 384, 96, -384, 384]}"
  },
  {
   "param": [
    "B",
    "A",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "P",
    "A",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "E_LL",
    "A",
    "-"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "E_z",
    "A",
    "-"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "X_LL",
    "A",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "X_z",
    "A",
    "-"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "B",
    "X",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "P",
    "X",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "E_LL",
    "X",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "E_z",
    "X",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "X_z",
    "X",
    "+"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "B",
    "X",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "P",
    "X",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "E_LL",
    "X",
    "-"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "E_z",
    "X",
    "-"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "param": [
    "X_LL",
    "X",
    "-"
   ],
   "quartic_N": "0",
   "quartic_x": "0",
   "depends": false,
   "fit": "{0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}"
  },
  {
   "param": [
    "X_z",
    "X",
    "-"
   ],
   "quartic_N": "384",
   "quartic_x": "16",
   "depends": false,
   "fit": "{0: [-112, 96, 352, -320, 384]}"
  }
 ]
}

==> anc/numbers/deposit/R5/asym_check/item3_pminus_quartic.log <==
baseline zeta2 a^4 N^-5 coefficient of P^- in basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/NR): [-112, 96, 352, -320, 384]
   x-space (divide by 24): [-14/3, 4, 44/3, -40/3, 16]
kappa=-1: [1056, -4640, 7264, -4032, -1152]  x-space quartic -48
LL of P^- at a^2 (coefficient of N^-3): {(8, -12)}
LL of P^- at a^3 (coefficient of N^-5): {(-24, 96, -80)}
LL of P^- at a^4 (coefficient of N^-7): {(192, -640, 704, -304, 0)}
('B', '1', '+')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('P', '1', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_z', '1', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('B', '1', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('P', '1', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: [0, 0, -96, 192, 0]}
('X_LL', '1', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: [-96, 352, -480, 320, 0], 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('X_z', '1', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-16, -192, 576, -384, 384], 1: [-96, 288, -224, 64, 0]}
('B', 'A', '+')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: [32, -176, 320, -192, 0], 3: [-8, 48, -96, 64, 0]}
('P', 'A', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-280, 928, -960, 320, 384], 1: [176, -880, 1408, -704, 0], 2: [-8, 48, -96, 64, 0]}
('E_LL', 'A', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-264, 480, 192, -320, 384], 1: [200, -480, 160, 0, 0], 2: [-48, 96, 0, 0, 0]}
('E_z', 'A', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-280, 672, -128, -320, 384], 1: [168, -576, 480, 0, 0]}
('X_z', 'A', '+')  quartic (N-space) = 384*t  depends on t: True  | full fit by power of t: {0: [72, -288, 256, 64, 0], 1: [-184, 384, 96, -384, 384]}
('B', 'A', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('P', 'A', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('E_LL', 'A', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_z', 'A', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_LL', 'A', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('X_z', 'A', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('B', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('P', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_LL', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_z', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_z', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('B', 'X', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('P', 'X', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('E_LL', 'X', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_z', 'X', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_LL', 'X', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('X_z', 'X', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}


==> anc/numbers/deposit/R5/asym_check/item3_pminus_quartic.py <==
"""Item (3): the d_F^{abcd}d_A^{abcd}/N_R component of the zeta2 x^0 ln^4 x coefficient of P^(3)-,
P^- = F_1^-(omega = N), from eq. (7).  Color decomposition by a fit over 11 groups
(SU2-SU5, SO3, SO5-SO8, Sp4, Sp6) in the basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/NR).
Each coefficient of the system is scaled by a symbol t, one at a time (t = 1 is eq. (7)).
x space: zeta2 a^4 N^-5 <-> zeta2 a^4 ln^4(1/x)/24, so x-space coefficient = N-space / 24."""
import sympy as sp, json
from iree import *

t = sp.Symbol('t')
G = load_groups()
gnames = ['SU2', 'SU3', 'SU4', 'SU5', 'SO3', 'SO5', 'SO6', 'SO7', 'SO8', 'Sp4', 'Sp6']
R = lambda x: sp.Rational(str(x))

def basis(gd):
    CF, CA, d = R(gd['CF']), R(gd['CA']), R(gd['dFA_NR'])
    return [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, d]

def pminus_coef(gd, pscale=None, kappa=1, n=4, part='s', shift=2):
    s = group_system(gd, pscale=pscale, kappa=kappa)
    s.solve(n, 2)
    F = s.F[('1', '-')][n]
    d = F.get(1 - 2 * n + shift, Dual(0))
    return ex(d.s if part == 's' else d.r)

def fit(vals):
    """vals: dict gname -> value (polynomial in t). returns per power of t the basis coefficients and residual"""
    poly = {g: sp.Poly(vals[g], t) for g in gnames}
    deg = max(p.degree() for p in poly.values())
    res = {}
    x = sp.symbols('x0:5')
    for k in range(deg + 1):
        eqs = [sum(xi * bi for xi, bi in zip(x, basis(G[g]))) - poly[g].coeff_monomial(t**k) for g in gnames]
        sol = sp.linsolve(eqs, x)
        if sol == sp.EmptySet:
            res[k] = 'NO FIT in 5-term basis'
        else:
            res[k] = list(list(sol)[0])
    return res

out = {}
# baseline: N-space and x-space, full P^(3)- zeta2 NNLL coefficient and LL check
base = {g: pminus_coef(G[g]) for g in gnames}
fb = fit({g: base[g] + 0 * t for g in gnames})
print('baseline zeta2 a^4 N^-5 coefficient of P^- in basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/NR):', fb[0])
print('   x-space (divide by 24):', [sp.nsimplify(c / 24) for c in fb[0]])
out['baseline_Nspace'] = [str(c) for c in fb[0]]
out['baseline_xspace'] = [str(c / 24) for c in fb[0]]
# kappa = -1
km = fit({g: pminus_coef(G[g], kappa=-1) + 0 * t for g in gnames})
print('kappa=-1:', km[0], ' x-space quartic', km[0][4] / 24 if isinstance(km[0], list) else km[0])
out['kappa_minus_Nspace'] = [str(c) for c in km[0]]
# LL of P^- at a^2..a^4 (rational, power 1-2n), general color
for n in (2, 3, 4):
    v = {g: pminus_coef(G[g], n=n, part='r', shift=0) for g in gnames}
    xs = sp.symbols('y0:6')
    if n == 2:
        bb = lambda gd: [R(gd['CF']) * R(gd['CA']), R(gd['CF'])**2]
    elif n == 3:
        bb = lambda gd: [R(gd['CF']) * R(gd['CA'])**2, R(gd['CF'])**2 * R(gd['CA']), R(gd['CF'])**3]
    else:
        bb = lambda gd: basis(gd)
    m = len(bb(G['SU3']))
    sol = sp.linsolve([sum(xs[i] * bb(G[g])[i] for i in range(m)) - v[g] for g in gnames], xs[:m])
    print('LL of P^- at a^%d (coefficient of N^%d):' % (n, 1 - 2 * n), sol)
    out['LL_a%d' % n] = str(sol)

params = []
for cls in ['1', 'A', 'X']:
    for sig in '+-':
        params.append(('B', cls, sig)); params.append(('P', cls, sig))
        if cls != '1':
            params.append(('E_LL', cls, sig)); params.append(('E_z', cls, sig))
        if sig == '-':
            params.append(('X_LL', cls, sig))
        params.append(('X_z', cls, sig))
rows = []
for p in params:
    vals = {g: pminus_coef(G[g], pscale={p: t}) for g in gnames}
    f = fit(vals)
    quart = {k: (v[4] if isinstance(v, list) else v) for k, v in f.items()}
    qpoly = sp.sympify(sum((quart[k] * t**k for k in quart if not isinstance(quart[k], str)), 0))
    full = {k: v for k, v in f.items()}
    depends = sp.expand(qpoly - qpoly.subs(t, 1)) != 0
    print(p, ' quartic (N-space) =', sp.expand(qpoly), ' depends on t:', depends, ' | full fit by power of t:', full)
    rows.append(dict(param=list(p), quartic_N=str(sp.expand(qpoly)), quartic_x=str(sp.expand(qpoly / 24)),
                     depends=bool(depends), fit=str(full)))
out['scans'] = rows
json.dump(out, open('item3_pminus_quartic.json', 'w'), indent=1)


==> anc/numbers/deposit/R5/asym_check/item3b_quartic_structure.json <==
{
 "CF*M2": "[23/24, -7/2, 9/2, -2, -2]",
 "CF*T2b": "[-41/24, 27/4, -9, 4, 2]",
 "CF*SC2": "[23/6, -8, 0, 0, -8]",
 "scans": [
  {
   "scan": "Born weights, negative signature, all channels",
   "quartic_N": "768 - 384*t**2",
   "quartic_x": "32 - 16*t**2",
   "fit_ok": true,
   "full": "{0: [-584, 2352, -3168, 1344, 768], 1: [288, -1296, 1792, -704, 0], 2: [184, -960, 1728, -960, -384]}"
  },
  {
   "scan": "Born weights, positive signature, all channels",
   "quartic_N": "768*t - 384",
   "quartic_x": "32*t - 16",
   "fit_ok": true,
   "full": "{0: [328, -1440, 2208, -1152, -384], 1: [-464, 1664, -2080, 960, 768], 2: [32, -176, 320, -192, 0], 3: [-8, 48, -96, 64, 0]}"
  },
  {
   "scan": "quark-pair weights, negative signature, all channels",
   "quartic_N": "768 - 384*t",
   "quartic_x": "32 - 16*t",
   "fit_ok": true,
   "full": "{0: [-296, 1168, -1696, 832, 768], 1: [184, -1072, 2144, -1344, -384], 2: [0, 0, -96, 192, 0]}"
  },
  {
   "scan": "quark-pair weights, positive signature, all channels",
   "quartic_N": "384",
   "quartic_x": "16",
   "fit_ok": true,
   "full": "{0: [-280, 928, -960, 320, 384], 1: [176, -880, 1408, -704, 0], 2: [-8, 48, -96, 64, 0]}"
  },
  {
   "scan": "Sudakov LL (derivative + 1/omega), negative signature",
   "quartic_N": "384",
   "quartic_x": "16",
   "fit_ok": true,
   "full": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "scan": "Sudakov LL (derivative), positive signature",
   "quartic_N": "384",
   "quartic_x": "16",
   "fit_ok": true,
   "full": "{0: [-264, 480, 192, -320, 384], 1: [200, -480, 160, 0, 0], 2: [-48, 96, 0, 0, 0]}"
  },
  {
   "scan": "psi^- LL coefficient (kappa*2/omega), all negative-signature equations",
   "quartic_N": "768*t**2 - 384*t",
   "quartic_x": "32*t**2 - 16*t",
   "fit_ok": true,
   "full": "{0: [-96, 352, -480, 320, 0], 1: [640, -2848, 4288, -2176, -384], 2: [-656, 2592, -3456, 1536, 768]}"
  },
  {
   "scan": "psi^+ coefficient in the positive-signature adjoint equation only",
   "quartic_N": "384*t",
   "quartic_x": "16*t",
   "fit_ok": true,
   "full": "{0: [72, -288, 256, 64, 0], 1: [-184, 384, 96, -384, 384]}"
  },
  {
   "scan": "psi^+ coefficient in the positive-signature singlet equation",
   "quartic_N": "384",
   "quartic_x": "16",
   "fit_ok": true,
   "full": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "scan": "psi^+ coefficient in the other positive-signature equations (X)",
   "quartic_N": "384",
   "quartic_x": "16",
   "fit_ok": true,
   "full": "{0: [-112, 96, 352, -320, 384]}"
  },
  {
   "scan": "zeta2 part of psi^-, all negative equations",
   "quartic_N": "384",
   "quartic_x": "16",
   "fit_ok": true,
   "full": "{0: [-16, -192, 576, -384, 384], 1: [-96, 288, -224, 64, 0]}"
  },
  {
   "scan": "zeta2 part of phi^+ and phi^-, all equations",
   "quartic_N": "384",
   "quartic_x": "16",
   "fit_ok": true,
   "full": "{0: [-280, 672, -128, -320, 384], 1: [168, -576, 480, 0, 0]}"
  },
  {
   "scan": "l_+",
   "quartic_N": "384",
   "fit_ok": true
  },
  {
   "scan": "l_-",
   "quartic_N": "384",
   "fit_ok": true
  }
 ]
}

==> anc/numbers/deposit/R5/asym_check/item3b_quartic_structure.log <==
baseline zeta2 a^4 N^-5 coefficient of P^- in basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/NR): [-112, 96, 352, -320, 384]
   x-space (divide by 24): [-14/3, 4, 44/3, -40/3, 16]
kappa=-1: [1056, -4640, 7264, -4032, -1152]  x-space quartic -48
LL of P^- at a^2 (coefficient of N^-3): {(8, -12)}
LL of P^- at a^3 (coefficient of N^-5): {(-24, 96, -80)}
LL of P^- at a^4 (coefficient of N^-7): {(192, -640, 704, -304, 0)}
('B', '1', '+')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('P', '1', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_z', '1', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('B', '1', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('P', '1', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: [0, 0, -96, 192, 0]}
('X_LL', '1', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: [-96, 352, -480, 320, 0], 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('X_z', '1', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-16, -192, 576, -384, 384], 1: [-96, 288, -224, 64, 0]}
('B', 'A', '+')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: [32, -176, 320, -192, 0], 3: [-8, 48, -96, 64, 0]}
('P', 'A', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-280, 928, -960, 320, 384], 1: [176, -880, 1408, -704, 0], 2: [-8, 48, -96, 64, 0]}
('E_LL', 'A', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-264, 480, 192, -320, 384], 1: [200, -480, 160, 0, 0], 2: [-48, 96, 0, 0, 0]}
('E_z', 'A', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-280, 672, -128, -320, 384], 1: [168, -576, 480, 0, 0]}
('X_z', 'A', '+')  quartic (N-space) = 384*t  depends on t: True  | full fit by power of t: {0: [72, -288, 256, 64, 0], 1: [-184, 384, 96, -384, 384]}
('B', 'A', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('P', 'A', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('E_LL', 'A', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_z', 'A', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_LL', 'A', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('X_z', 'A', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('B', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('P', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_LL', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_z', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_z', 'X', '+')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('B', 'X', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis', 2: 'NO FIT in 5-term basis'}
('P', 'X', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('E_LL', 'X', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('E_z', 'X', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
('X_LL', 'X', '-')  quartic (N-space) = 0  depends on t: False  | full fit by power of t: {0: 'NO FIT in 5-term basis', 1: 'NO FIT in 5-term basis'}
('X_z', 'X', '-')  quartic (N-space) = 384  depends on t: False  | full fit by power of t: {0: [-112, 96, 352, -320, 384]}
C_F * M2  in basis: [23/24, -7/2, 9/2, -2, -2]
C_F * T2b  in basis: [-41/24, 27/4, -9, 4, 2]
C_F * SC2  in basis: [23/6, -8, 0, 0, -8]
M1 - b_A(3CA/2 - 2CF) = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
Born weights, negative signature, all channels                              quartic(N-space)=768 - 384*t**2  x-space=32 - 16*t**2  fit ok=True
Born weights, positive signature, all channels                              quartic(N-space)=768*t - 384  x-space=32*t - 16  fit ok=True
quark-pair weights, negative signature, all channels                        quartic(N-space)=768 - 384*t  x-space=32 - 16*t  fit ok=True
quark-pair weights, positive signature, all channels                        quartic(N-space)=384  x-space=16  fit ok=True
Sudakov LL (derivative + 1/omega), negative signature                       quartic(N-space)=384  x-space=16  fit ok=True
Sudakov LL (derivative), positive signature                                 quartic(N-space)=384  x-space=16  fit ok=True
psi^- LL coefficient (kappa*2/omega), all negative-signature equations      quartic(N-space)=768*t**2 - 384*t  x-space=32*t**2 - 16*t  fit ok=True
psi^+ coefficient in the positive-signature adjoint equation only           quartic(N-space)=384*t  x-space=16*t  fit ok=True
psi^+ coefficient in the positive-signature singlet equation                quartic(N-space)=384  x-space=16  fit ok=True
psi^+ coefficient in the other positive-signature equations (X)             quartic(N-space)=384  x-space=16  fit ok=True
zeta2 part of psi^-, all negative equations                                 quartic(N-space)=384  x-space=16  fit ok=True
zeta2 part of phi^+ and phi^-, all equations                                quartic(N-space)=384  x-space=16  fit ok=True
l_+                                                                         quartic(N-space)=384  fit ok=True
l_-                                                                         quartic(N-space)=384  fit ok=True
kappa_1- separated from the other negative equations: (no clean fit expected because R=1 also enters the adjoint-row sum)


==> anc/numbers/deposit/R5/asym_check/item3b_quartic_structure.py <==
"""Item (3), part b: structure of the quartic component of the zeta2 a^4 N^-5 coefficient of P^-.
(i) adjoint-row sums M_2 = sum_R' Trc_AR' b_R'^2 and (Trc^2 b)_A = sum_R',R'' Trc_AR' Trc_R'R'' b_R'',
    multiplied by C_F, fitted to (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/NR) over 11 groups;
(ii) uniform scalings (the same factor in every channel of a signature class) of each coefficient
    of the double-logarithmic subsystem and of the NNLL (zeta2) inputs, with the quartic component
    fitted as a polynomial in the scaling symbol."""
import sympy as sp, json
from iree import *
from item3_pminus_quartic import G, gnames, R, basis, pminus_coef

t = sp.Symbol('t')
x = sp.symbols('x0:5')

def fit5(vals):
    eqs = [sum(xi * bi for xi, bi in zip(x, basis(G[g]))) - vals[g] for g in gnames]
    sol = sp.linsolve(eqs, x)
    return None if sol == sp.EmptySet else list(list(sol)[0])

def rowsums(gd):
    s = group_system(gd)
    ch = s.chans
    M2 = sum(s.Trc[('A', r)] * s.b[r]**2 for r in ch)
    M1 = sum(s.Trc[('A', r)] * s.b[r] for r in ch)
    T2b = sum(s.Trc[('A', r)] * s.Trc[(r, q)] * s.b[q] for r in ch for q in ch)
    SC2 = sum(s.Trc[('A', r)] * s.C[r]**2 for r in ch)
    return dict(M1=M1, M2=M2, T2b=T2b, SC2=SC2)

out = {}
rs = {g: rowsums(G[g]) for g in gnames}
for key in ['M2', 'T2b', 'SC2']:
    f = fit5({g: R(G[g]['CF']) * rs[g][key] for g in gnames})
    print('C_F *', key, ' in basis:', f)
    out['CF*' + key] = str(f)
CF = lambda g: R(G[g]['CF']); CA = lambda g: R(G[g]['CA'])
print('M1 - b_A(3CA/2 - 2CF) =', [sp.simplify(rs[g]['M1'] - (CF(g) - CA(g) / 2) * (3 * CA(g) / 2 - 2 * CF(g))) for g in gnames])

def uniform(name, classes, sigs):
    return {(name, c, s): t for c in classes for s in sigs}

scans = {
    'Born weights, negative signature, all channels': uniform('B', '1AX', '-'),
    'Born weights, positive signature, all channels': uniform('B', '1AX', '+'),
    'quark-pair weights, negative signature, all channels': uniform('P', '1AX', '-'),
    'quark-pair weights, positive signature, all channels': uniform('P', '1AX', '+'),
    'Sudakov LL (derivative + 1/omega), negative signature': uniform('E_LL', 'AX', '-'),
    'Sudakov LL (derivative), positive signature': uniform('E_LL', 'AX', '+'),
    'psi^- LL coefficient (kappa*2/omega), all negative-signature equations': uniform('X_LL', '1AX', '-'),
    'psi^+ coefficient in the positive-signature adjoint equation only': {('X_z', 'A', '+'): t},
    'psi^+ coefficient in the positive-signature singlet equation': {('X_z', '1', '+'): t},
    'psi^+ coefficient in the other positive-signature equations (X)': {('X_z', 'X', '+'): t},
    'zeta2 part of psi^-, all negative equations': uniform('X_z', '1AX', '-'),
    'zeta2 part of phi^+ and phi^-, all equations': {**uniform('E_z', 'AX', '+'), **uniform('E_z', 'AX', '-')},
}
rows = []
for label, ps in scans.items():
    vals = {g: pminus_coef(G[g], pscale=ps) for g in gnames}
    deg = max(sp.Poly(vals[g], t).degree() for g in gnames)
    q = 0; full = {}
    ok = True
    for k in range(deg + 1):
        f = fit5({g: sp.Poly(vals[g], t).coeff_monomial(t**k) for g in gnames})
        if f is None:
            ok = False; full[k] = 'NO FIT'
        else:
            full[k] = f; q += f[4] * t**k
    print('%-75s quartic(N-space)=%s  x-space=%s  fit ok=%s' % (label, sp.expand(q), sp.expand(q / 24), ok))
    rows.append(dict(scan=label, quartic_N=str(sp.expand(q)), quartic_x=str(sp.expand(q / 24)), fit_ok=ok, full=str(full)))
# l_+ and l_-
for nm, kw in [('l_+', dict(lp=t)), ('l_-', dict(lm=t))]:
    vals = {}
    for g in gnames:
        s = group_system(G[g], **kw); s.solve(4, 2)
        vals[g] = ex(s.F[('1', '-')][4].get(-5, Dual(0)).s)
    q = 0; ok = True
    for k in range(sp.Poly(sum(vals.values()), t).degree() + 1):
        f = fit5({g: sp.Poly(vals[g], t).coeff_monomial(t**k) for g in gnames})
        if f is None: ok = False
        else: q += f[4] * t**k
    print('%-75s quartic(N-space)=%s  fit ok=%s' % (nm, sp.expand(q), ok))
    rows.append(dict(scan=nm, quartic_N=str(sp.expand(q)), fit_ok=ok))
# joint check of the closed formula: kappa_1- (outer), kappa' (inner negative), rho (A+)
k1, k2, rho = sp.symbols('k1 k2 rho')
vals = {}
for g in gnames:
    ps = {('X_LL', '1', '-'): k1, ('X_LL', 'A', '-'): k2, ('X_LL', 'X', '-'): k2, ('X_z', 'A', '+'): rho}
    vals[g] = pminus_coef(G[g], pscale=ps)
print('kappa_1- separated from the other negative equations: (no clean fit expected because R=1 also enters the adjoint-row sum)')
out['scans'] = rows
json.dump(out, open('item3b_quartic_structure.json', 'w'), indent=1)


==> anc/numbers/deposit/R5/asym_check/item45_born_map.log <==
=== item (4): Born 2aCF(1 + a zeta2 v) in the (1,+) equation; all changed coefficients of S [rational part, zeta2 part]
SU(N) [('a^2 w^0', 0, -v*(N - 1)*(N + 1)/N)]
   with c_+ = l_+ = cc: [('a^2 w^0', 0, -v*(N - 1)*(N + 1)/N)]
SU(3) [('a^2 w^0', 0, -8*v/3)]
   with c_+ = l_+ = cc: [('a^2 w^0', 0, -8*v/3)]
SO5 [('a^2 w^0', 0, -2*v)]
   with c_+ = l_+ = cc: [('a^2 w^0', 0, -2*v)]
SO7 [('a^2 w^0', 0, -3*v)]
   with c_+ = l_+ = cc: [('a^2 w^0', 0, -3*v)]
Sp4 [('a^2 w^0', 0, -5*v/2)]
   with c_+ = l_+ = cc: [('a^2 w^0', 0, -5*v/2)]

=== item (5)
-- SU(N) : S_2 own = 6*(N - 1)*(N + 1)/N**2  zeta2; data = -2*(N - 1)**2*(N + 1)**2/N**2 ; mismatch data-own = -2*(N - 1)*(N + 1)*(N**2 + 2)/N**2
   (A) dS_n per unit h: [0, -h, 2*h*(N - 1)*(N + 1)/N, 2*h*(N - 1)**2*(N + 1)**2/N**2, 4*h*(N - 1)**3*(N + 1)**3/N**3, 10*h*(N - 1)**4*(N + 1)**4/N**4]  h = 2*(N - 1)*(N + 1)*(N**2 + 2)/N**2  -> dS_3 = 4*(N - 1)**2*(N + 1)**2*(N**2 + 2)/N**3  dS_4 = 4*(N - 1)**3*(N + 1)**3*(N**2 + 2)/N**4  S_3 total = 2*(N - 1)*(N + 1)*(2*N**4 + 8*N**2 + 5)/N**3
   (B) dS_n per unit (c_+ - l_+), c_+ = m: [-6*m*(N - 1)*(N + 1)/N, 6*m*(N - 1)**2*(N + 1)**2/N**2, 12*m*(N - 1)**3*(N + 1)**3/N**3, 30*m*(N - 1)**4*(N + 1)**4/N**4, 84*m*(N - 1)**5*(N + 1)**5/N**5, 252*m*(N - 1)**6*(N + 1)**6/N**6] ; l_+ = -m: [6*m*(N - 1)**2*(N + 1)**2/N**2, 12*m*(N - 1)**3*(N + 1)**3/N**3, 30*m*(N - 1)**4*(N + 1)**4/N**4, 84*m*(N - 1)**5*(N + 1)**5/N**5, 252*m*(N - 1)**6*(N + 1)**6/N**6]
       m = -(N**2 + 2)/(3*(N - 1)*(N + 1))  -> dS_3 = -4*(N - 1)**2*(N + 1)**2*(N**2 + 2)/N**3  dS_4 = -10*(N - 1)**3*(N + 1)**3*(N**2 + 2)/N**4  S_3 total = -2*(N - 1)*(N + 1)*(2*N**4 - 4*N**2 - 13)/N**3
-- SU(3) : S_2 own = 16/3  zeta2; data = -128/9 ; mismatch data-own = -176/9
   (A) dS_n per unit h: [0, -h, 16*h/3, 128*h/9, 2048*h/27, 40960*h/81]  h = 176/9  -> dS_3 = 2816/27  dS_4 = 22528/81  S_3 total = 3824/27
   (B) dS_n per unit (c_+ - l_+), c_+ = m: [-16*m, 128*m/3, 2048*m/9, 40960*m/27, 917504*m/81, 7340032*m/81] ; l_+ = -m: [128*m/3, 2048*m/9, 40960*m/27, 917504*m/81, 7340032*m/81]
       m = -11/24  -> dS_3 = -2816/27  dS_4 = -56320/81  S_3 total = -1808/27
-- SO5 : S_2 own = -6  zeta2; data = -8 ; mismatch data-own = -2
   (A) dS_n per unit h: [0, -h, 4*h, 8*h, 32*h, 160*h]  h = 2  -> dS_3 = 8  dS_4 = 16  S_3 total = -1
   (B) dS_n per unit (c_+ - l_+), c_+ = m: [-12*m, 24*m, 96*m, 480*m, 2688*m, 16128*m] ; l_+ = -m: [24*m, 96*m, 480*m, 2688*m, 16128*m]
       m = -1/12  -> dS_3 = -8  dS_4 = -40  S_3 total = -17
-- SO7 : S_2 own = -9  zeta2; data = -18 ; mismatch data-own = -9
   (A) dS_n per unit h: [0, -h, 6*h, 18*h, 108*h, 810*h]  h = 9  -> dS_3 = 54  dS_4 = 162  S_3 total = 45/2
   (B) dS_n per unit (c_+ - l_+), c_+ = m: [-18*m, 54*m, 324*m, 2430*m, 20412*m, 183708*m] ; l_+ = -m: [54*m, 324*m, 2430*m, 20412*m, 183708*m]
       m = -1/6  -> dS_3 = -54  dS_4 = -405  S_3 total = -171/2
-- Sp4 : S_2 own = 15/2  zeta2; data = -25/2 ; mismatch data-own = -20
   (A) dS_n per unit h: [0, -h, 5*h, 25*h/2, 125*h/2, 3125*h/8]  h = 20  -> dS_3 = 100  dS_4 = 250  S_3 total = 625/4
   (B) dS_n per unit (c_+ - l_+), c_+ = m: [-15*m, 75*m/2, 375*m/2, 9375*m/8, 65625*m/8, 984375*m/16] ; l_+ = -m: [75*m/2, 375*m/2, 9375*m/8, 65625*m/8, 984375*m/16]
       m = -8/15  -> dS_3 = -100  dS_4 = -625  S_3 total = -175/4


==> anc/numbers/deposit/R5/asym_check/item45_born_map.py <==
"""Items (4) and (5).
(4) relative singlet Born correction a zeta2 v in the positive-signature singlet equation:
    Born 2a C_F -> 2a C_F (1 + a zeta2 v).  Change of every coefficient of S through a^7.
(5) the two-loop mismatch of S_2 put (A) into an additive map term h zeta2 a^2/omega in
    P^+ = (1 + c_+ pi^2 w^2) F_1^+ + h zeta2 a^2/w, or (B) into c_+ - l_+ (l_+ = 0, c_+ = m).
    Shift of S_3 (and S_4..S_6) in SU(3), SU(N) and general color (via SO(5), SO(7), Sp(4))."""
import sympy as sp
from iree import *

v, h, m = sp.symbols('v h m')
nmax, K = 7, 4

def Sof(sysm, **mp):
    sysm.solve(nmax, K)
    P = map_P(sysm.total('1', '+', nmax), nmax, K, **mp)
    return S_from_P(P, sysm.CF, nmax, K)

def diff(S1, S0):
    out = []
    for n in range(1, nmax + 1):
        for p in sorted(set(S1[n]) | set(S0[n])):
            if p > 2 - 2 * n + K: continue
            a, b = S1[n].get(p, Dual(0)), S0[n].get(p, Dual(0))
            dr, ds = ex(a.r - b.r), ex(a.s - b.s)
            if dr != 0 or ds != 0:
                out.append(('a^%d w^%d' % (n, p), sp.factor(dr), sp.factor(ds)))
    return out

G = load_groups()
makers = {'SU(N)': lambda **kw: su_system(**kw), 'SU(3)': lambda **kw: su_system(N=3, **kw),
          'SO5': lambda **kw: group_system(G['SO5'], **kw), 'SO7': lambda **kw: group_system(G['SO7'], **kw),
          'Sp4': lambda **kw: group_system(G['Sp4'], **kw)}
print('=== item (4): Born 2aCF(1 + a zeta2 v) in the (1,+) equation; all changed coefficients of S [rational part, zeta2 part]')
for lab, mk in makers.items():
    S0 = Sof(mk())
    S1 = Sof(mk(mult={('1', '+', 'B'): {(0, 0): 1, (1, 0): v * Z}}))
    print(lab, diff(S1, S0))
    # also with c_+ = l_+ = cc nonzero: still only S_2?
    cc = sp.Symbol('cc')
    S0c = Sof(mk(lp=cc), cplus=cc)
    S1c = Sof(mk(lp=cc, mult={('1', '+', 'B'): {(0, 0): 1, (1, 0): v * Z}}), cplus=cc)
    print('   with c_+ = l_+ = cc:', diff(S1c, S0c))

print('\n=== item (5)')
for lab, mk in makers.items():
    s0 = mk(); S0 = Sof(s0)
    CF = s0.CF
    S2own = coef(S0, 2, 0)
    S2data = -8 * CF**2
    dS2 = sp.factor(S2data - S2own)
    # option A
    SA = Sof(mk(), h=h)
    dA = {n: sp.factor(coef(SA, n, 4 - 2 * n) - coef(S0, n, 4 - 2 * n)) for n in range(1, 7)}
    hsol = sp.solve(sp.Eq(dA[2], dS2), h)[0]
    # option B: c_+ = m, l_+ = 0
    SB = Sof(mk(), cplus=m)
    dB = {n: sp.factor(coef(SB, n, 4 - 2 * n) - coef(S0, n, 4 - 2 * n)) for n in range(1, 7)}
    msol = sp.solve(sp.Eq(dB[2], dS2), m)[0]
    # option B' : l_+ = -m, c_+ = 0 (same difference)
    SB2 = Sof(mk(lp=-m))
    dB2 = {n: sp.factor(coef(SB2, n, 4 - 2 * n) - coef(S0, n, 4 - 2 * n)) for n in range(2, 7)}
    print('--', lab, ': S_2 own =', sp.factor(S2own), ' zeta2; data =', sp.factor(S2data), '; mismatch data-own =', dS2)
    print('   (A) dS_n per unit h:', [dA[n] for n in range(1, 7)], ' h =', sp.factor(hsol),
          ' -> dS_3 =', sp.factor(dA[3].subs(h, hsol)), ' dS_4 =', sp.factor(dA[4].subs(h, hsol)),
          ' S_3 total =', sp.factor(coef(S0, 3, -2) + dA[3].subs(h, hsol)))
    print('   (B) dS_n per unit (c_+ - l_+), c_+ = m:', [dB[n] for n in range(1, 7)], '; l_+ = -m:', [dB2[n] for n in range(2, 7)])
    print('       m =', sp.factor(msol), ' -> dS_3 =', sp.factor(dB[3].subs(m, msol)), ' dS_4 =', sp.factor(dB[4].subs(m, msol)),
          ' S_3 total =', sp.factor(coef(S0, 3, -2) + dB[3].subs(m, msol)))


==> anc/numbers/deposit/R5/asym_check/item6_constants.json <==
{
 "base": {
  "c_p": "-beta_e - e_F/12 - 1/3",
  "l_p": "-beta_e + d_F/36 - e_F/36 - p_F/36 - 1/3",
  "alpha": "-beta_e + d_F/36 - e_F/36 - p_F/36 - 1/6",
  "beta_e": "beta_e",
  "v_A": "6 - d_A",
  "v_F": "-4*d_F/3 + 4*e_F/3 + p_F/3 - 8",
  "r_A": "-d_A",
  "r_F": "-2*d_F/3 + 2*e_F/3 - p_F/3 - 10",
  "p_A": "d_A",
  "p_F": "p_F",
  "d_A": "d_A",
  "d_F": "d_F",
  "e_A": "0",
  "e_F": "e_F"
 },
 "kP_d_e_0": {
  "c_p": "-beta_e - 1/3",
  "l_p": "-beta_e - 1/3",
  "alpha": "-beta_e - 1/6",
  "beta_e": "beta_e",
  "v_A": "6",
  "v_F": "-8",
  "r_A": "0",
  "r_F": "-10",
  "p_A": "0",
  "p_F": "0",
  "d_A": "0",
  "d_F": "0",
  "e_A": "0",
  "e_F": "0"
 },
 "with_S3": {
  "c_p": "-beta_e - e_F/12 - 1/3",
  "l_p": "-beta_e - e_F/12 - 1/3",
  "alpha": "-beta_e - e_F/12 - 1/6",
  "beta_e": "beta_e",
  "v_A": "6 - d_A",
  "v_F": "-d_F + 2*e_F - 8",
  "r_A": "-d_A",
  "r_F": "-d_F - 10",
  "p_A": "d_A",
  "p_F": "d_F + 2*e_F",
  "d_A": "d_A",
  "d_F": "d_F",
  "e_A": "0",
  "e_F": "e_F"
 },
 "with_S3S4": {
  "c_p": "-beta_e - e_F/12 - 1/3",
  "l_p": "-beta_e - e_F/12 - 1/3",
  "alpha": "-beta_e - e_F/12 - 1/6",
  "beta_e": "beta_e",
  "v_A": "6 - d_A",
  "v_F": "-d_F + 2*e_F - 8",
  "r_A": "-d_A",
  "r_F": "-d_F - 10",
  "p_A": "d_A",
  "p_F": "d_F + 2*e_F",
  "d_A": "d_A",
  "d_F": "d_F",
  "e_A": "0",
  "e_F": "e_F"
 },
 "with_S3S4_0": {
  "c_p": "-beta_e - 1/3",
  "l_p": "-beta_e - 1/3",
  "alpha": "-beta_e - 1/6",
  "beta_e": "beta_e",
  "v_A": "6",
  "v_F": "-8",
  "r_A": "0",
  "r_F": "-10",
  "p_A": "0",
  "p_F": "0",
  "d_A": "0",
  "d_F": "0",
  "e_A": "0",
  "e_F": "0"
 },
 "alpha0": {
  "c_p": "-1/6",
  "l_p": "-1/6",
  "beta_e": "-1/6",
  "v_A": "6",
  "v_F": "-8",
  "r_A": "0",
  "r_F": "-10",
  "p_A": "0",
  "p_F": "0",
  "d_A": "0",
  "d_F": "0",
  "e_A": "0",
  "e_F": "0",
  "alpha": "0"
 },
 "alpha0_be0": null
}

==> anc/numbers/deposit/R5/asym_check/item6_constants.log <==
L=1  LL coefficient of a^L Lt^2 (positive singlet / Born): [0, 1]
      zeta2 a^L Lt^0 entries: [-r_A + v_A - 6, 12*alpha + 24*beta_e + 12*l_p - r_F + v_F + 21/2]
L=2  LL coefficient of a^L Lt^4 (positive singlet / Born): [0, 0, 1/3]
      zeta2 a^L Lt^2 entries: [-15, p_A - r_A + 2*v_A + 36, 24*alpha + 72*beta_e + 48*l_p + p_F - r_F + 2*v_F - 15]
L=3  LL coefficient of a^L Lt^6 (positive singlet / Born): [0, 0, 0, 1/18]
      zeta2 a^L Lt^4 entries: [12, -58, 2*p_A/3 - r_A/3 + v_A + 78, 10*alpha + 40*beta_e + 30*l_p + 2*p_F/3 - r_F/3 + v_F - 85/4]
S_1 (CA, CF): [-e_A, -12*beta_e - 12*c_p - e_F]
S_2 (CA^2, CA CF, CF^2): [0, -2*d_A + 4*e_A - 2*v_A + 12, 24*c_p - 2*d_F + 4*e_F - 24*l_p - 2*v_F - 24]
S_3 (CA^3, CA^2 CF, CA CF^2, CF^3): [0, 60, 4*d_A + 8*e_A - 4*p_A - 192, 96*c_p + 4*d_F + 8*e_F - 96*l_p - 4*p_F + 144]
S_4 in SU(N): (N - 1)*(N + 1)*(30*N**6*c_p + 2*N**6*d_A + N**6*d_F + 4*N**6*e_A + 2*N**6*e_F - 30*N**6*l_p - 2*N**6*p_A - N**6*p_F - 90*N**4*c_p - 4*N**4*d_A - 3*N**4*d_F - 8*N**4*e_A - 6*N**4*e_F + 90*N**4*l_p + 4*N**4*p_A + 3*N**4*p_F + 90*N**2*c_p + 2*N**2*d_A + 3*N**2*d_F + 4*N**2*e_A + 6*N**2*e_F - 90*N**2*l_p - 2*N**2*p_A - 3*N**2*p_F - 228*N**2 - 30*c_p - d_F - 2*e_F + 30*l_p + p_F - 60)/N**4

equations model - data (component index in the basis):
   S1 0 : -e_A = 0
   S1 1 : -12*beta_e - 12*c_p - e_F - 4 = 0
   S2 0 : 0 = 0
   S2 1 : -2*d_A + 4*e_A - 2*v_A + 12 = 0
   S2 2 : 24*c_p - 2*d_F + 4*e_F - 24*l_p - 2*v_F - 16 = 0
   A1 0 : -r_A + v_A - 6 = 0
   A1 1 : 12*alpha + 24*beta_e + 12*l_p - r_F + v_F + 4 = 0
   A2 0 : 0 = 0
   A2 1 : p_A - r_A + 2*v_A - 12 = 0
   A2 2 : 24*alpha + 72*beta_e + 48*l_p + p_F - r_F + 2*v_F + 26 = 0
   A3 0 : 0 = 0
   A3 1 : 0 = 0
   A3 2 : 2*p_A/3 - r_A/3 + v_A - 6 = 0
   A3 3 : 10*alpha + 40*beta_e + 30*l_p + 2*p_F/3 - r_F/3 + v_F + 49/3 = 0

== S_1, S_2 and amplitude entries L=1..3, all constants free
   c_p      = -beta_e - e_F/12 - 1/3
   l_p      = -beta_e + d_F/36 - e_F/36 - p_F/36 - 1/3
   alpha    = -beta_e + d_F/36 - e_F/36 - p_F/36 - 1/6
   beta_e   = beta_e
   v_A      = 6 - d_A
   v_F      = -4*d_F/3 + 4*e_F/3 + p_F/3 - 8
   r_A      = -d_A
   r_F      = -2*d_F/3 + 2*e_F/3 - p_F/3 - 10
   p_A      = d_A
   p_F      = p_F
   d_A      = d_A
   d_F      = d_F
   e_A      = 0
   e_F      = e_F
   free parameters: [beta_e, d_A, d_F, e_F, p_F]
   c_+ - l_+ = -d_F/36 - e_F/18 + p_F/36   (not fixed)

== same, with k_P = d = e = 0
   c_p      = -beta_e - 1/3
   l_p      = -beta_e - 1/3
   alpha    = -beta_e - 1/6
   beta_e   = beta_e
   v_A      = 6
   v_F      = -8
   r_A      = 0
   r_F      = -10
   free parameters: [beta_e]
   c_+ - l_+ = 0   (fixed)

== S_1, S_2, S_3 and amplitudes, all constants free
   c_p      = -beta_e - e_F/12 - 1/3
   l_p      = -beta_e - e_F/12 - 1/3
   alpha    = -beta_e - e_F/12 - 1/6
   beta_e   = beta_e
   v_A      = 6 - d_A
   v_F      = -d_F + 2*e_F - 8
   r_A      = -d_A
   r_F      = -d_F - 10
   p_A      = d_A
   p_F      = d_F + 2*e_F
   d_A      = d_A
   d_F      = d_F
   e_A      = 0
   e_F      = e_F
   free parameters: [beta_e, d_A, d_F, e_F]
   c_+ - l_+ = 0   (fixed)

== S_1, S_2, S_3, S_4(SU(N)) and amplitudes, all constants free
   c_p      = -beta_e - e_F/12 - 1/3
   l_p      = -beta_e - e_F/12 - 1/3
   alpha    = -beta_e - e_F/12 - 1/6
   beta_e   = beta_e
   v_A      = 6 - d_A
   v_F      = -d_F + 2*e_F - 8
   r_A      = -d_A
   r_F      = -d_F - 10
   p_A      = d_A
   p_F      = d_F + 2*e_F
   d_A      = d_A
   d_F      = d_F
   e_A      = 0
   e_F      = e_F
   free parameters: [beta_e, d_A, d_F, e_F]
   c_+ - l_+ = 0   (fixed)

== S_1..S_4 and amplitudes, k_P = d = e = 0
   c_p      = -beta_e - 1/3
   l_p      = -beta_e - 1/3
   alpha    = -beta_e - 1/6
   beta_e   = beta_e
   v_A      = 6
   v_F      = -8
   r_A      = 0
   r_F      = -10
   free parameters: [beta_e]
   c_+ - l_+ = 0   (fixed)

== S_1, S_2, amplitudes, k_P = d = e = 0 and alpha = 0
   c_p      = -1/6
   l_p      = -1/6
   beta_e   = -1/6
   v_A      = 6
   v_F      = -8
   r_A      = 0
   r_F      = -10
   free parameters: []
   c_+ - l_+ = 0   (fixed)

== S_1, S_2, amplitudes, k_P = d = e = 0, alpha = beta_e = 0
   NO SOLUTION


==> anc/numbers/deposit/R5/asym_check/item6_constants.py <==
"""Item (6): which sets of amplitude/map constants reproduce the complete-result S_1, S_2 and the
zeta2 forward four-quark amplitude entries at one to three loops (paper Sect. 4.1, App. C).

Constants (paper's color class): relative order a^0, no color factor: c_+, l_+, alpha, beta_e;
relative order a, zeta2 times degree-one color factor: v = vA CA + vF CF, r = rA CA + rF CF,
k_P = zeta2 (pA CA + pF CF), d = dA CA + dF CF, e = eA CA + eF CF.
 - singlet positive-signature Born: 2a CF (1 + beta_e pi^2 w^2 + a zeta2 v)
 - singlet positive-signature quark pair: (1 + l_+ pi^2 w^2 + a k_P) (F_1^+)^2   [l_+ in every channel]
 - map to P^+: P = (1 + c_+ pi^2 w^2 + a zeta2 d) F_1^+ + e zeta2 a w
 - amplitude: A_1^+ = (1 - a zeta2 r) sum_n a^n Res_{w=0}[ e^{w Lt} (1 + alpha pi^2 w^2) eta^+(w) F_1^{+(n)}(w) ],
   eta^+ = cos(pi w/2) = 1 - (3/4) zeta2 w^2 at first order in zeta2.  Divided by the Born term 2a CF.
Observable: coefficient of zeta2 a^L Lt^(2L-2) in A_1^+/A_1^(1), L = 1, 2, 3, in the basis
(CA^L, CA^(L-1) CF, ..., CF^L) of SU(N).  SU(N) solved with symbolic N.
Data (paper numbers file): S_1 = 4 CF z2, S_2 = -8 CF^2 z2, amplitude (0, 13/2), (-15, 48, -41),
(12, -58, 84, -451/12); optional S_3 = (60,-192,144), S_4 = (-912,3120,-3264,960,1152)."""
import sympy as sp, json
from iree import *

N = Nc
CF = (N**2 - 1) / (2 * N); CA = N
cp, lp, al, be, vA, vF, rA, rF, pA, pF, dA, dF, eA, eF = syms = sp.symbols(
    'c_p l_p alpha beta_e v_A v_F r_A r_F p_A p_F d_A d_F e_A e_F')
Lt = sp.Symbol('Lt')
v = vA * CA + vF * CF; r = rA * CA + rF * CF; kP = Z * (pA * CA + pF * CF)
d = dA * CA + dF * CF; e = eA * CA + eF * CF

nmax, K = 6, 8
sysm = su_system(lp=lp, mult={('1', '+', 'B'): {(0, 0): 1, (0, 2): 6 * be * Z, (1, 0): v * Z},
                              ('1', '+', 'P'): {(0, 0): 1, (1, 0): kP}})
sysm.solve(nmax, K)
F1 = sysm.total('1', '+', nmax)

def residue(series, nmax_l=8):
    """Res_{w=0} e^{w Lt} (1 + alpha pi^2 w^2)(1 - 3/4 z w^2) * series, as Dual in Lt"""
    pref = {0: Dual(1), 2: Dual(0, 6 * al - sp.Rational(3, 4))}
    tot = Dual(0)
    for p, c in series.items():
        for q, w in pref.items():
            m = -1 - p - q   # need Lt^m/m! from e^{w Lt}
            if m >= 0:
                tot = tot + c * w * Dual(Lt**m / sp.factorial(m))
    return tot.simp()

A = {n: residue(F1[n]) for n in range(1, 5)}
born = A[1]
assert ex(born.r - 2 * CF) == 0 and ex(born.s) == 0, (born.r, born.s)
# apply scalar map (1 - a z2 r): A^(n) -> A^(n) - z2 r A^(n-1)
Amap = {1: A[1]}
for n in range(2, 5):
    Amap[n] = (A[n] - Dual(0, r) * A[n - 1]).simp()

def basis_coeffs(expr, L):
    """write Laurent polynomial in N as sum_j x_j CA^(L-j) CF^j"""
    xs = sp.symbols('q0:%d' % (L + 1))
    form = sum(xs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    eqs = sp.Poly(sp.expand((form - expr) * N**L), N).all_coeffs()
    sol = sp.solve(eqs, xs, dict=True)
    assert sol, expr
    return [sp.expand(sol[0][x]) for x in xs]

obs = {}
for L in (1, 2, 3):
    rat = ex(Amap[L + 1].r / (2 * CF))
    z = ex(Amap[L + 1].s / (2 * CF))
    LL = sp.Poly(rat, Lt).coeff_monomial(Lt**(2 * L))
    zc = sp.Poly(z, Lt).coeff_monomial(Lt**(2 * L - 2))
    obs[L] = basis_coeffs(zc, L)
    print('L=%d  LL coefficient of a^L Lt^%d (positive singlet / Born):' % (L, 2 * L), basis_coeffs(LL, L))
    print('      zeta2 a^L Lt^%d entries:' % (2 * L - 2), obs[L])

P = map_P(F1, nmax, K, cplus=cp, d=d, e=e)
S = S_from_P(P, sysm.CF, nmax, K)
S1 = basis_coeffs(coef(S, 1, 2), 1)
S2 = basis_coeffs(coef(S, 2, 0), 2)
S3 = basis_coeffs(coef(S, 3, -2), 3)
S4su = sp.factor(coef(S, 4, -4))
print('S_1 (CA, CF):', S1)
print('S_2 (CA^2, CA CF, CF^2):', S2)
print('S_3 (CA^3, CA^2 CF, CA CF^2, CF^3):', S3)
print('S_4 in SU(N):', S4su)

data = {'S1': [0, 4], 'S2': [0, 0, -8], 'A1': [0, sp.Rational(13, 2)], 'A2': [-15, 48, -41],
        'A3': [12, -58, 84, sp.Rational(-451, 12)], 'S3': [0, 60, -192, 144]}
dFA = (N**2 - 1) * (N**2 + 6) / 48
S4data_su = sp.factor(-912 * CF * CA**3 + 3120 * CF**2 * CA**2 - 3264 * CF**3 * CA + 960 * CF**4 + 1152 * dFA)
eqs_base = []
for (nm, model) in [('S1', S1), ('S2', S2), ('A1', obs[1]), ('A2', obs[2]), ('A3', obs[3])]:
    for j, (mv, dv) in enumerate(zip(model, data[nm])):
        eq = sp.expand(mv - dv)
        eqs_base.append((nm, j, eq))
print('\nequations model - data (component index in the basis):')
for nm, j, eq in eqs_base:
    print('  ', nm, j, ':', eq, '= 0')
eqS3 = [(('S3', j, sp.expand(mv - dv))) for j, (mv, dv) in enumerate(zip(S3, data['S3']))]
S4diff = sp.expand((S4su - S4data_su) * N**4)
eqS4 = [('S4', j, c) for j, c in enumerate(sp.Poly(S4diff, N).all_coeffs())]

def solve_report(eqs, label, fix=None):
    E = [q for (_, _, q) in eqs]
    unknowns = list(syms)
    if fix:
        E = [sp.expand(q.subs(fix)) for q in E]
        unknowns = [s for s in syms if s not in fix]
    sol = sp.linsolve(E, unknowns)
    print('\n==', label)
    if sol == sp.EmptySet:
        print('   NO SOLUTION')
        return None
    s = list(sol)[0]
    free = sorted(set().union(*[sp.sympify(x).free_symbols for x in s]) & set(unknowns), key=str)
    for u_, val in zip(unknowns, s):
        print('   %-8s = %s' % (u_, val))
    print('   free parameters:', free)
    sd = dict(zip(unknowns, s))
    if fix: sd.update(fix)
    mval = sp.simplify(sd[cp] - sd[lp])
    print('   c_+ - l_+ =', mval, '  (fixed)' if not (sp.sympify(mval).free_symbols & set(unknowns)) else '  (not fixed)')
    # y combination seen by S_n, n>=3: from the model
    return sd

res = {}
res['base'] = solve_report(eqs_base, 'S_1, S_2 and amplitude entries L=1..3, all constants free')
res['kP_d_e_0'] = solve_report(eqs_base, 'same, with k_P = d = e = 0', fix={pA: 0, pF: 0, dA: 0, dF: 0, eA: 0, eF: 0})
res['with_S3'] = solve_report(eqs_base + eqS3, 'S_1, S_2, S_3 and amplitudes, all constants free')
res['with_S3S4'] = solve_report(eqs_base + eqS3 + eqS4, 'S_1, S_2, S_3, S_4(SU(N)) and amplitudes, all constants free')
res['with_S3S4_0'] = solve_report(eqs_base + eqS3 + eqS4, 'S_1..S_4 and amplitudes, k_P = d = e = 0', fix={pA: 0, pF: 0, dA: 0, dF: 0, eA: 0, eF: 0})
res['alpha0'] = solve_report(eqs_base, 'S_1, S_2, amplitudes, k_P = d = e = 0 and alpha = 0', fix={pA: 0, pF: 0, dA: 0, dF: 0, eA: 0, eF: 0, al: 0})
res['alpha0_be0'] = solve_report(eqs_base, 'S_1, S_2, amplitudes, k_P = d = e = 0, alpha = beta_e = 0', fix={pA: 0, pF: 0, dA: 0, dF: 0, eA: 0, eF: 0, al: 0, be: 0})
json.dump({k: ({str(a): str(b) for a, b in v.items()} if v else None) for k, v in res.items()}, open('item6_constants.json', 'w'), indent=1)


==> anc/numbers/deposit/R5/asym_check/item6b_subsets.log <==
nontrivial equations at k_P=d=e=0: [('S1', 1), ('S2', 1), ('S2', 2), ('A1', 0), ('A1', 1), ('A2', 1), ('A2', 2), ('A3', 2), ('A3', 3)]
all nontrivial equations: c_+ - l_+ = 0
  without ('S1', 1) : c_+ - l_+ = free: r_F/6 + 5/3
  without ('S2', 1) : c_+ - l_+ = 0
  without ('S2', 2) : c_+ - l_+ = free: r_F/24 + 5/12
  without ('A1', 0) : c_+ - l_+ = 0
  without ('A1', 1) : c_+ - l_+ = free: r_F/96 + 5/48
  without ('A2', 1) : c_+ - l_+ = 0
  without ('A2', 2) : c_+ - l_+ = free: r_F/36 + 5/18
  without ('A3', 2) : c_+ - l_+ = 0
  without ('A3', 3) : c_+ - l_+ = free: r_F/24 + 5/12

amplitude entries alone (all constants free): {c_p: c_p, l_p: -beta_e - p_F/24 - r_F/24 - 3/4, alpha: -beta_e - p_F/24 - r_F/24 - 7/12, beta_e: beta_e, v_A: 6 - p_A, v_F: p_F + 2*r_F + 12, r_A: -p_A, r_F: r_F, p_A: p_A, p_F: p_F, d_A: d_A, d_F: d_F, e_A: e_A, e_F: e_F}
amplitude entries alone, k_P=d=e=0: {c_p: c_p, l_p: -beta_e - r_F/24 - 3/4, alpha: -beta_e - r_F/24 - 7/12, beta_e: beta_e, v_A: 6, v_F: 2*r_F + 12, r_A: 0, r_F: r_F}
amplitude entries alone, k_P=d=e=0, alpha=beta_e=0: {(c_p, -1/6, 6, -16, 0, -14)}


==> anc/numbers/deposit/R5/asym_check/item6b_subsets.py <==
"""Item (6), addendum: which data subsets fix c_+ - l_+ (k_P = d = e = 0), and what the
amplitude entries alone fix.  Reuses the equations of item6_constants.py."""
import sympy as sp, itertools, io, contextlib
buf = io.StringIO()
with contextlib.redirect_stdout(buf):
    import item6_constants as I
eqs = I.eqs_base
fix0 = {I.pA: 0, I.pF: 0, I.dA: 0, I.dF: 0, I.eA: 0, I.eF: 0}
nontriv = [(nm, j, q) for (nm, j, q) in eqs if sp.expand(q.subs(fix0)) != 0]
print('nontrivial equations at k_P=d=e=0:', [(nm, j) for nm, j, _ in nontriv])
unk = [s for s in I.syms if s not in fix0]
def mfixed(sub):
    E = [sp.expand(q.subs(fix0)) for (_, _, q) in sub]
    sol = sp.linsolve(E, unk)
    if sol == sp.EmptySet:
        return 'inconsistent'
    sd = dict(zip(unk, list(sol)[0]))
    m = sp.simplify(sd[I.cp] - sd[I.lp])
    return m if not (m.free_symbols & set(unk)) else 'free: ' + str(m)
print('all nontrivial equations: c_+ - l_+ =', mfixed(nontriv))
for drop in nontriv:
    sub = [e for e in nontriv if e is not drop]
    print('  without', drop[:2], ': c_+ - l_+ =', mfixed(sub))
# amplitude entries alone, all constants free
amp = [e for e in eqs if e[0].startswith('A')]
sol = sp.linsolve([q for (_, _, q) in amp], list(I.syms))
print('\namplitude entries alone (all constants free):', dict(zip(I.syms, list(sol)[0])))
sol = sp.linsolve([q.subs(fix0) for (_, _, q) in amp], unk)
print('amplitude entries alone, k_P=d=e=0:', dict(zip(unk, list(sol)[0])))
sol = sp.linsolve([q.subs({**fix0, I.al: 0, I.be: 0}) for (_, _, q) in amp], [u for u in unk if u not in (I.al, I.be)])
print('amplitude entries alone, k_P=d=e=0, alpha=beta_e=0:', sol)
# the S_1 value and P^(1)+ zeta2/N implied when c_+ = l_+ = amplitude value with alpha = beta_e = 0


==> anc/numbers/deposit/R5/asym_check/test_basic.py <==
import sympy as sp, time
from iree import *
t0=time.time()
N=Nc
sysm = su_system()
nmax, K = 6, 3
F = sysm.solve(nmax, K)
P = map_P(sysm.total('1','+',nmax), nmax, K)
S = S_from_P(P, sysm.CF, nmax, K)
CF=(N**2-1)/(2*N); CA=N
for n in range(1,nmax+1):
    for p in sorted(S[n]):
        d=S[n][p]
        print(n,p,'rat:',sp.factor(d.r),' z2:',sp.factor(d.s))
S3=coef(S,3,-2); S4=coef(S,4,-4)
print('S3 check', sp.simplify(S3-12*CF*(CA-2*CF)*(5*CA-6*CF)))
dFA=(N**2-1)*(N**2+6)/48
print('S4 check', sp.simplify(S4+48*(19*CA**3*CF-65*CA**2*CF**2+68*CA*CF**3-20*CF**4-24*dFA)))
print('SU3 S3..S6', [sp.nsimplify(coef(S,n,4-2*n).subs(N,3)) for n in range(1,7)])
# reduction check: S_n = -12 CF d_{n-1}
FAm=sysm.total('A','-',nmax)
print('reduction', [sp.simplify(coef(S,n,4-2*n) - (-12*CF*coef(FAm,n-1,1-2*(n-1),'r'))) for n in range(3,7)])
print('time',time.time()-t0)


==> anc/numbers/deposit/R5/color/t6_closedform_su2.out <==
equation in z (numerator):
InputForm[-3*(-1 + z)^3*(1 + z)^3*(5 + z^2)*v[z] - 8*z*(3 + 8*z^2 + 26*z^4 - 8*z^6 + 3*z^8)*Derivative[1][v][z] + 64*(-1 + z)*z^4*(1 + z)*(1 + z^2)*Derivative[2][v][z]]
DSolve result: InputForm[{{v[z] -> DifferentialRoot[Function[{, }, {-3*(-1 + )^3*(1 + )^3*(5 + ^2)*[] + (-24* - 64*^3 - 208*^5 + 64*^7 - 24*^9)*Derivative[1][][] + (-64*^4 + 64*^8)*Derivative[2][][] == 0, [2] == C[1], Derivative[1][][2] == C[2]}], Function[, {{Re[] <= 0, Im[] == 0}}]][z]}}]
DSolve in w: InputForm[DSolve[-((3/2 - Sqrt[-6 + x^2]/x)*u[x]) - 4*(-4/x + x)*Derivative[1][u][x] + 16*Derivative[2][u][x] == 0, u[x], x]]
leading coefficient factors: InputForm[{{64, 1}, {-1 + z, 1}, {z, 4}, {1 + z, 1}, {1 + z^2, 1}}]
p = c1/c2: InputForm[-1/8*(3 + 8*z^2 + 26*z^4 - 8*z^6 + 3*z^8)/((-1 + z)*z^3*(1 + z)*(1 + z^2))]
q = c0/c2: InputForm[(-3*(-1 + z)^2*(1 + z)^2*(5 + z^2))/(64*z^4*(1 + z^2))]


==> anc/numbers/deposit/R5/color/t6_closedform_su2.wl <==
(* t6_closedform_su2.wl  (R5, T6-08)
   Is there a closed form for F_A^- ?  Test the SU(2) case, where the F_A^+ term of the source is
   absent (N_c^2 - 4 = 0).  With a = 1, N_c = 2, C_F = 3/4, omega_0^2 = 6 and F_A^- = 2 a N_c u'/u,
   the linear equation (paper eq. (linear), App. F eq. (tower-Q)) is
      16 u'' - 4 (w - 4/w) u' - (3/2 - s/w) u = 0,   s = Sqrt[w^2 - 6].
   The substitution w = Sqrt[6] (z + 1/z)/2, s = Sqrt[6] (z - 1/z)/2 makes the coefficients rational in z.
   DSolve on a second-order linear equation with rational coefficients uses Kovacic's algorithm for
   Liouvillian solutions.  Output: t6_closedform_su2.out *)
w[z_] := Sqrt[6] (z + 1/z)/2;
s[z_] := Sqrt[6] (z - 1/z)/2;
(* u(w) = v(z): u' = v'/w'(z), u'' = (v'' - v' w''/w')/w'^2 *)
wp = D[w[z], z]; wpp = D[w[z], {z, 2}];
eq = Together[16 (v''[z] - v'[z] wpp/wp)/wp^2 - 4 (w[z] - 4/w[z]) v'[z]/wp - (3/2 - s[z]/w[z]) v[z]];
eqn = Collect[Numerator[eq], {v''[z], v'[z], v[z]}, Factor];
Print["equation in z (numerator):"]; Print[InputForm[eqn]];
(* check the substitution against the original equation on a numeric solution of the series *)
sol = TimeConstrained[DSolve[eqn == 0, v[z], z], 600, $TimedOut];
Print["DSolve result: ", InputForm[sol]];
(* also the original form in w with the square root, for completeness *)
sol2 = TimeConstrained[DSolve[16 u''[x] - 4 (x - 4/x) u'[x] - (3/2 - Sqrt[x^2 - 6]/x) u[x] == 0, u[x], x], 600, $TimedOut];
Print["DSolve in w: ", InputForm[sol2]];
(* singular points of the z equation *)
c2 = Coefficient[eqn, v''[z]]; c1 = Coefficient[eqn, v'[z]]; c0 = Coefficient[eqn, v[z]];
Print["leading coefficient factors: ", InputForm[FactorList[c2]]];
Print["p = c1/c2: ", InputForm[Factor[c1/c2]]];
Print["q = c0/c2: ", InputForm[Factor[c0/c2]]];


==> anc/numbers/deposit/R5/color/t6_color_reduction.json <==
{
 "d_n_general_color": {
  "1": "-C_A + 2*C_F",
  "2": "C_A**2 - 4*C_A*C_F + 4*C_F**2 + 8*M1*kappa",
  "3": "-6*C_A**3 + 28*C_A**2*C_F - 40*C_A*C_F**2 - 48*C_A*M1*kappa + 16*C_F**3 + 48*M2*kappa",
  "4": "61*C_A**4 - 312*C_A**3*C_F + 536*C_A**2*C_F**2 + 496*C_A**2*M1*kappa - 352*C_A*C_F**3 - 256*C_A*C_F*M1*kappa - 480*C_A*M2*kappa + 80*C_F**4 + 448*C_F**2*M1*kappa - 896*C_F*M2*kappa + 64*M1**2*kappa**2 + 768*M3*kappa",
  "5": "-866*C_A**5 + 4716*C_A**4*C_F - 9104*C_A**3*C_F**2 - 7136*C_A**3*M1*kappa + 7648*C_A**2*C_F**3 + 6400*C_A**2*C_F*M1*kappa + 6816*C_A**2*M2*kappa - 2976*C_A*C_F**4 - 8320*C_A*C_F**2*M1*kappa + 10240*C_A*C_F*M2*kappa - 1664*C_A*M1**2*kappa**2 - 10752*C_A*M3*kappa + 448*C_F**5 - 5632*C_F**3*M1*kappa + 28032*C_F**2*M2*kappa + 256*C_F*M1**2*kappa**2 - 39168*C_F*M3*kappa + 768*M1*M2*kappa**2 + 19008*M4*kappa"
 },
 "d_n_bA_symbol": {
  "1": "2*b_A",
  "2": "8*M1*kappa + 4*b_A**2",
  "3": "-96*C_F*M1*kappa - 32*C_F*b_A**2 + 96*M1*b_A*kappa + 48*M2*kappa + 48*b_A**3",
  "4": "1920*C_F**2*M1*kappa + 512*C_F**2*b_A**2 - 3456*C_F*M1*b_A*kappa - 1856*C_F*M2*kappa - 1408*C_F*b_A**3 + 64*M1**2*kappa**2 + 1984*M1*b_A**2*kappa + 960*M2*b_A*kappa + 768*M3*kappa + 976*b_A**4",
  "5": "-53760*C_F**3*M1*kappa - 12288*C_F**3*b_A**2 + 136704*C_F**2*M1*b_A*kappa + 75776*C_F**2*M2*kappa + 48128*C_F**2*b_A**3 - 3072*C_F*M1**2*kappa**2 - 145664*C_F*M1*b_A**2*kappa - 75008*C_F*M2*b_A*kappa - 60672*C_F*M3*kappa - 63104*C_F*b_A**4 + 3328*M1**2*b_A*kappa**2 + 768*M1*M2*kappa**2 + 57088*M1*b_A**3*kappa + 27264*M2*b_A**2*kappa + 21504*M3*b_A*kappa + 19008*M4*kappa + 27712*b_A**5"
 },
 "M_p_invariants": {
  "0": "C_A/2 - 2*C_F",
  "1": "-3*C_A**2/4 + 5*C_A*C_F/2 - 2*C_F**2",
  "2": "23*C_A**3/24 - 7*C_A**2*C_F/2 + 9*C_A*C_F**2/2 - 2*C_F**3 - 2*dRA_n/C_F",
  "3": "-163*C_A**4/144 + 39*C_A**3*C_F/8 - 33*C_A**2*C_F**2/4 + 13*C_A*C_F**3/2 + 5*C_A*dRA_n/C_F - 2*C_F**4 - dAA_n/3 - 6*dRA_n",
  "4": "1103*C_A**5/864 - 235*C_A**4*C_F/36 + 55*C_A**3*C_F**2/4 - 15*C_A**2*C_F**3 - 149*C_A**2*dRA_n/(18*C_F) + 17*C_A*C_F**4/2 + 10*C_A*dAA_n/9 + 20*C_A*dRA_n - 2*C_F**5 - 4*C_F*dAA_n/3 - 12*C_F*dRA_n - 2*d444_n/C_F"
 },
 "G_k": {
  "0": "-C_A*C_F*N_R/6 + C_A*N_A*T_R/6 + C_F**2*N_R",
  "1": "-C_A**2*N_A*T_R/4",
  "2": "C_A**3*N_A*T_R/12 + dRA",
  "3": "-5*C_A**4*N_A*T_R/144 - C_A*dRA/2 - T_R*dAA/6",
  "4": "7*C_A**5*N_A*T_R/432 + 5*C_A**2*dRA/36 + C_A*T_R*dAA/9 + dRAA"
 },
 "S_n_analytic": {
  "3": "60*C_A**2*C_F - 192*C_A*C_F**2 + 144*C_F**3",
  "4": "-912*C_A**3*C_F + 3120*C_A**2*C_F**2 - 3264*C_A*C_F**3 + 960*C_F**4 + 1152*dRA_n",
  "5": "19252*C_A**4*C_F - 65344*C_A**3*C_F**2 + 74400*C_A**2*C_F**3 - 30720*C_A*C_F**4 - 57600*C_A*dRA_n + 3648*C_F**5 + 3072*C_F*dAA_n + 33792*C_F*dRA_n",
  "6": "-551600*C_A**5*C_F + 1846640*C_A**4*C_F**2 - 2173056*C_A**3*C_F**3 + 1021056*C_A**2*C_F**4 + 2683008*C_A**2*dRA_n - 165120*C_A*C_F**5 - 296448*C_A*C_F*dAA_n - 2694144*C_A*C_F*dRA_n - 768*C_F**6 + 147456*C_F**2*dAA_n + 552960*C_F**2*dRA_n + 456192*d444_n"
 },
 "S5_vec": [
  "19252",
  "-65344",
  "74400",
  "-30720",
  "3648",
  "-57600",
  "33792",
  "3072"
 ],
 "S6_vec": [
  "-551600",
  "1846640",
  "-2173056",
  "1021056",
  "-165120",
  "-768",
  "2683008",
  "-2694144",
  "552960",
  "-296448",
  "147456",
  "456192"
 ]
}

==> anc/numbers/deposit/R5/color/t6_color_reduction.out <==
Part 1: positive-signature coefficients c^+_m as polynomials in b_R (C_R = 2(C_F-b_R)):
  c^+_1 = 2*b
  c^+_2 = 4*b*(-2*C_F + 3*b)
  c^+_3 = 16*b*(-3*C_F + 4*b)*(-2*C_F + 3*b)
  c^+_4 = 16*b*(-2*C_F + 3*b)*(60*C_F**2 - 154*C_F*b + 99*b**2)
general-color d_n (b_A = C_F - C_A/2 substituted), kappa general:
  d_1 = -C_A + 2*C_F
  d_2 = C_A**2 - 4*C_A*C_F + 4*C_F**2 + 8*M1*kappa
  d_3 = -6*C_A**3 + 28*C_A**2*C_F - 40*C_A*C_F**2 + 16*C_F**3 + kappa*(-48*C_A*M1 + 48*M2)
  d_4 = 61*C_A**4 - 312*C_A**3*C_F + 536*C_A**2*C_F**2 - 352*C_A*C_F**3 + 80*C_F**4 + 64*M1**2*kappa**2 + kappa*(496*C_A**2*M1 - 256*C_A*C_F*M1 - 480*C_A*M2 + 448*C_F**2*M1 - 896*C_F*M2 + 768*M3)
  d_5 = -866*C_A**5 + 4716*C_A**4*C_F - 9104*C_A**3*C_F**2 + 7648*C_A**2*C_F**3 - 2976*C_A*C_F**4 + 448*C_F**5 + kappa**2*(-1664*C_A*M1**2 + 256*C_F*M1**2 + 768*M1*M2) + kappa*(-7136*C_A**3*M1 + 6400*C_A**2*C_F*M1 + 6816*C_A**2*M2 - 8320*C_A*C_F**2*M1 + 10240*C_A*C_F*M2 - 10752*C_A*M3 - 5632*C_F**3*M1 + 28032*C_F**2*M2 - 39168*C_F*M3 + 19008*M4)
same with b_A as symbol and C_A = 2(C_F - b_A):
  d_1 = 2*b_A
  d_2 = 8*M1*kappa + 4*b_A**2
  d_3 = -32*C_F*b_A**2 + 48*b_A**3 + kappa*(-96*C_F*M1 + 96*M1*b_A + 48*M2)
  d_4 = 512*C_F**2*b_A**2 - 1408*C_F*b_A**3 + 64*M1**2*kappa**2 + 976*b_A**4 + kappa*(1920*C_F**2*M1 - 3456*C_F*M1*b_A - 1856*C_F*M2 + 1984*M1*b_A**2 + 960*M2*b_A + 768*M3)
  d_5 = -12288*C_F**3*b_A**2 + 48128*C_F**2*b_A**3 - 63104*C_F*b_A**4 + 27712*b_A**5 + kappa**2*(-3072*C_F*M1**2 + 3328*M1**2*b_A + 768*M1*M2) + kappa*(-53760*C_F**3*M1 + 136704*C_F**2*M1*b_A + 75776*C_F**2*M2 - 145664*C_F*M1*b_A**2 - 75008*C_F*M2*b_A - 60672*C_F*M3 + 57088*M1*b_A**3 + 27264*M2*b_A**2 + 21504*M3*b_A + 19008*M4)
  check paper d_3 = 4(b_A-C_A)d_2 + 16 kappa(3M_2 - 2C_F M_1): difference = 0

Part 2: G_k = D_k - (T_R/6)[N_{k+1} - (-C_A/2)^k C_A N_A]:
  G_0 = -(C_A*C_F*N_R - C_A*N_A*T_R - 6*C_F**2*N_R)/6
  G_1 = -C_A**2*N_A*T_R/4
  G_2 = C_A**3*N_A*T_R/12 + dRA
  G_3 = -5*C_A**4*N_A*T_R/144 - C_A*dRA/2 - T_R*dAA/6
  G_4 = 7*C_A**5*N_A*T_R/432 + 5*C_A**2*dRA/36 + C_A*T_R*dAA/9 + dRAA
M_p = (C_A/2) b_A^p - (2/(N_R C_F)) W_p, with dRA_n = d_R d_A/N_R, dAA_n = d_A d_A/N_A, d444_n = d_R d_A d_A/N_R:
  M_0 = C_A/2 - 2*C_F
  M_1 = -3*C_A**2/4 + 5*C_A*C_F/2 - 2*C_F**2
  M_2 = 23*C_A**3/24 - 7*C_A**2*C_F/2 + 9*C_A*C_F**2/2 - 2*C_F**3 - 2*dRA_n/C_F
  M_3 = -163*C_A**4/144 + 39*C_A**3*C_F/8 - 33*C_A**2*C_F**2/4 + 13*C_A*C_F**3/2 - 2*C_F**4 - dAA_n/3 + dRA_n*(5*C_A/C_F - 6)
  M_4 = 1103*C_A**5/864 - 235*C_A**4*C_F/36 + 55*C_A**3*C_F**2/4 - 15*C_A**2*C_F**3 + 17*C_A*C_F**4/2 - 2*C_F**5 + dAA_n*(10*C_A/9 - 4*C_F/3) + dRA_n*(-149*C_A**2/(18*C_F) + 20*C_A - 12*C_F) - 2*d444_n/C_F
  check M_1 against the paper, -(C_A-2C_F)(3C_A-4C_F)/4: difference = 0
  check M_2 against App. A (trace form with Tr(F^4)Tr(t^4) = dFdA + N_R C_F C_A^3/12): difference = 0

Part 3: S_n (units zeta_2), kappa = +1, from Parts 1 and 2:
  S_3 = 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)
  S_4 = -48*(19*C_A**3*C_F - 65*C_A**2*C_F**2 + 68*C_A*C_F**3 - 20*C_F**4 - 24*dRA_n)
  S_5 coefficients on (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dRA, CF dRA, CF dAA): [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072]; other monomials: {}
  S_6 coefficients on (CF CA^5, CF^2 CA^4, CF^3 CA^3, CF^4 CA^2, CF^5 CA, CF^6, CA^2 dRA, CA CF dRA, CF^2 dRA, CA CF dAA, CF^2 dAA, d444): [-551600, 1846640, -2173056, 1021056, -165120, -768, 2683008, -2694144, 552960, -296448, 147456, 456192]; other monomials: {}
  equal to nmSfiveVec (fit over 57 representations): True
  equal to nmSsixVec  (fit over 57 representations): True
  S_3 - 12 C_F(C_A-2C_F)(5C_A-6C_F) = 0;  S_4 - (eq. S4) = 0
  M_0..M_4 analytic vs moments mu_k of the record: 285/285 agree exactly (57 representations)
  S_3..S_6 analytic vs per-representation values of the full system: 228/228 agree exactly
  mutation D_3 coefficient -1/2 -> -1/3: S_6 still equal to the fit? False (must be False)
  mutation D_4 coefficient 5/36 -> 1/9: S_6 still equal to the fit? False (must be False)
  mutation N_5 coefficient -2/3 -> -1/3: S_6 still equal to the fit? False (must be False)
  mutation N_4 coefficient 1/12 -> 1/6: S_6 still equal to the fit? False (must be False)

  SU(N_c): M_1 = -(N_c**2 + 2)/(4*N_c**2)
  SU(N_c): M_2 = -(N_c**2 - 2)*(2*N_c**2 + 1)/(8*N_c**3)
  SU(N_c): M_3 = -(2*N_c**6 - 6*N_c**4 + 5*N_c**2 + 2)/(16*N_c**4)
  SU(N_c): M_4 = -(N_c**2 - 2)*(2*N_c**6 - 4*N_c**4 + 4*N_c**2 + 1)/(32*N_c**5)
  SU(N_c): S_5 = -6*(N_c - 1)*(N_c + 1)*(16*N_c**6 - 352*N_c**4 - 244*N_c**2 - 19)/N_c**5
  SU(N_c): S_6 = 12*(N_c - 1)*(N_c + 1)*(226*N_c**8 - 2488*N_c**6 - 2148*N_c**4 - 435*N_c**2 + 1)/N_c**6


==> anc/numbers/deposit/R5/color/t6_color_reduction.py <==
#!/usr/bin/env python3
"""t6_color_reduction.py  (R5, theme T6, item T6-01/T6-02/T6-09)

Analytic color reduction of S_5 and S_6 of the double-logarithmic system, written
independently of step5_five_loop/P2 (only the equations of the paper are shared).

Part 1. General-color d_n from the recursion of the double-logarithmic system
   c^+_{R,1} = 2 b_R,  c^+_{R,m} = -2 C_R (2m-3) c^+_{R,m-1} + sum_k c^+_{R,k} c^+_{R,m-k},
   d_1 = 2 b_A,        d_m = -4 C_A (m-2) d_{m-1} + sum_k d_k d_{m-k}
                              + 4 kappa sum_R' [T_{r-c}]_{AR'} c^+_{R',m-1},
   with C_R = 2(C_F - b_R) (since b_R = C_F - C_R/2), so that c^+_{R,m} is a polynomial in
   b_R alone and sum_R' [T]_{AR'} b_R'^p = M_p.  S_{n+1} = -12 kappa zeta_2 C_F d_n.

Part 2. M_p in invariants.  With the t-channel adjoint projection one finds
   M_p = (C_A/2) b_A^p - (2/(N_R C_F)) W_p ,
   W_p = Tr(t^d t^{a1}..t^{ap} t^d t^e t^{ap}..t^{a1} t^e)
       = sum_k binom(p,k) (C_F-C_A)^{p-k} (-1)^k G_k ,
   G_k = D_k - (T_R/6) [ N_{k+1} - (-C_A/2)^k C_A N_A ] ,
   D_k = d_R^{pqrs} (F^{x1}..F^{xk})_{pq} (F^{x1}..F^{xk})_{rs},
   N_n = Tr_{AxA} (T_1.T_2)^n,
   and on A x A:  (T_1.T_2)^2 = dhat_A - (C_A/6) T_1.T_2 + (C_A^2/6) P_adj, which gives
   D_0 = N_R C_F (C_F - C_A/6), D_1 = 0, D_2 = dRA, D_3 = -(C_A/2) dRA, D_4 = dRAA + (5/36) C_A^2 dRA,
   N_2 = C_A^2 N_A, N_3 = -C_A^3 N_A/4, N_4 = dAA + C_A^4 N_A/12, N_5 = -(2/3) C_A dAA - (5/144) C_A^5 N_A,
   where dRA = d_R^{abcd} d_A^{abcd}, dAA = d_A^{abcd} d_A^{abcd}, dRAA = d_R^{abcd} d_A^{abef} d_A^{cdef}.

Part 3. Checks: (a) M_p of Part 2 against the moments mu_k of the 57 representations
   (step5_five_loop/P2/ext/color_ext.json, d444.json); (b) S_5, S_6 of Parts 1+2 against the
   per-representation values of the full system and against the fitted general-color
   coefficients of numbers.tex (nmSfiveVec, nmSsixVec).  Explicit-matrix checks of the
   A x A identities are in t6_explicit_check.py.
Output: t6_color_reduction.out, t6_color_reduction.json
"""
import json, sys
import sympy as sp

ROOT = 'PROJECT/ma_a'
EXT = ROOT + '/step5_five_loop/P2/ext/'
out = []
def say(s=''):
    print(s, flush=True); out.append(str(s))

CF, CA, kap, b = sp.symbols('C_F C_A kappa b')
M = sp.symbols('M0:8')            # M_p = sum_R' [T]_{AR'} b_R'^p
NMAX = 6

# ---------------- Part 1: d_n in terms of M_p ----------------
c = {1: 2*b}
for m in range(2, NMAX):
    CR = 2*(CF - b)
    c[m] = sp.expand(-2*CR*(2*m - 3)*c[m-1] + sum(c[k]*c[m-k] for k in range(1, m)))
bA = CF - CA/2
def contract(poly):
    P = sp.Poly(sp.expand(poly), b)
    return sum(coef*M[e[0]] for e, coef in P.terms())
d = {1: 2*bA}
for m in range(2, NMAX):
    d[m] = sp.expand(-4*CA*(m - 2)*d[m-1] + sum(d[k]*d[m-k] for k in range(1, m))
                     + 4*kap*contract(c[m-1]))
say('Part 1: positive-signature coefficients c^+_m as polynomials in b_R (C_R = 2(C_F-b_R)):')
for m in range(1, 5):
    say(f'  c^+_{m} = {sp.factor(c[m])}')
say('general-color d_n (b_A = C_F - C_A/2 substituted), kappa general:')
for m in range(1, NMAX):
    say(f'  d_{m} = {sp.collect(sp.expand(d[m]), [kap] + list(M[1:]))}')
# compact forms with b_A kept as a symbol
bAs = sp.Symbol('b_A')
dd = {1: 2*bAs}
for m in range(2, NMAX):
    dd[m] = sp.expand(-4*(2*(CF - bAs))*(m - 2)*dd[m-1] + sum(dd[k]*dd[m-k] for k in range(1, m))
                      + 4*kap*contract(c[m-1]))
say('same with b_A as symbol and C_A = 2(C_F - b_A):')
for m in range(1, NMAX):
    say(f'  d_{m} = {sp.collect(dd[m], [kap] + list(M[1:]))}')
# the paper's d_3 check: d_3 = 4(b_A - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1)
d3paper = sp.expand(4*(bA - CA)*d[2] + 16*kap*(3*M[2] - 2*CF*M[1]))
say(f'  check paper d_3 = 4(b_A-C_A)d_2 + 16 kappa(3M_2 - 2C_F M_1): difference = {sp.simplify(d[3]-d3paper)}')

# ---------------- Part 2: M_p in invariants ----------------
# symbols: NR, NA, TR, dRA = d_R.d_A (unnormalized), dAA, dRAA
NR, NA, TR, dRA, dAA, dRAA = sp.symbols('N_R N_A T_R dRA dAA dRAA')
D = {0: NR*CF*(CF - CA/6), 1: 0, 2: dRA, 3: -CA/2*dRA, 4: dRAA + sp.Rational(5, 36)*CA**2*dRA}
N = {1: 0, 2: CA**2*NA, 3: -CA**3*NA/4, 4: dAA + CA**4*NA/12,
     5: -sp.Rational(2, 3)*CA*dAA - sp.Rational(5, 144)*CA**5*NA}
G = {k: sp.expand(D[k] - TR/6*(N[k+1] - (-CA/2)**k*CA*NA)) for k in range(0, 5)}
say()
say('Part 2: G_k = D_k - (T_R/6)[N_{k+1} - (-C_A/2)^k C_A N_A]:')
for k in range(5):
    say(f'  G_{k} = {sp.factor(G[k]) if k < 2 else G[k]}')
W = {p: sp.expand(sum(sp.binomial(p, k)*(CF - CA)**(p - k)*(-1)**k*G[k] for k in range(p + 1)))
     for p in range(0, 5)}
# normalized invariants: TR = NR CF / NA, and write dRA = NR*dRAn, dAA = NA*dAAn, dRAA = NR*d444n
dRAn, dAAn, d444n = sp.symbols('dRA_n dAA_n d444_n')
sub_norm = {TR: NR*CF/NA, dRA: NR*dRAn, dAA: NA*dAAn, dRAA: NR*d444n}
Mp = {}
for p in range(0, 5):
    Mp[p] = sp.expand(sp.simplify(CA/2*bA**p - 2/(NR*CF)*W[p].subs(sub_norm)))
say('M_p = (C_A/2) b_A^p - (2/(N_R C_F)) W_p, with dRA_n = d_R d_A/N_R, dAA_n = d_A d_A/N_A, d444_n = d_R d_A d_A/N_R:')
for p in range(0, 5):
    say(f'  M_{p} = {sp.collect(Mp[p], [dRAn, dAAn, d444n])}')
say(f'  check M_1 against the paper, -(C_A-2C_F)(3C_A-4C_F)/4: difference = '
    f'{sp.simplify(Mp[1] + (CA-2*CF)*(3*CA-4*CF)/4)}')
M2paper = sp.expand(CA/2*bA**2 - 2/(NR*CF)*(NR*CF*(2*(CF-CA)*(CF-CA/2)**2 - (CF-CA)**2*CF)
                                           + NR*dRAn + NR*CF*CA**3/12))
say(f'  check M_2 against App. A (trace form with Tr(F^4)Tr(t^4) = dFdA + N_R C_F C_A^3/12): difference = '
    f'{sp.simplify(Mp[2]-M2paper)}')

# ---------------- Part 3: assemble S_5, S_6 and compare ----------------
subsM = {M[p]: Mp[p] for p in range(0, 5)}
S = {}
for n in range(3, 7):
    S[n] = sp.expand((-12*kap*CF*d[n-1]).subs(subsM).subs(kap, 1))
say()
say('Part 3: S_n (units zeta_2), kappa = +1, from Parts 1 and 2:')
basis5 = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dRAn, CF*dRAn, CF*dAAn]
basis6 = [CF*CA**5, CF**2*CA**4, CF**3*CA**3, CF**4*CA**2, CF**5*CA, CF**6,
          CA**2*dRAn, CA*CF*dRAn, CF**2*dRAn, CA*CF*dAAn, CF**2*dAAn, d444n]
def coeffs(expr, basis):
    P = sp.Poly(expr, CF, CA, dRAn, dAAn, d444n)
    got = {}
    for mon, cf in P.terms():
        got[mon] = cf
    vec = []
    used = set()
    for bm in basis:
        mon = sp.Poly(bm, CF, CA, dRAn, dAAn, d444n).monoms()[0]
        vec.append(got.get(mon, 0)); used.add(mon)
    rest = {k: v for k, v in got.items() if k not in used}
    return vec, rest
for n in (3, 4):
    say(f'  S_{n} = {sp.factor(S[n])}')
v5, r5 = coeffs(S[5], basis5)
v6, r6 = coeffs(S[6], basis6)
say(f'  S_5 coefficients on (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dRA, CF dRA, CF dAA): {v5}; other monomials: {r5}')
say(f'  S_6 coefficients on (CF CA^5, CF^2 CA^4, CF^3 CA^3, CF^4 CA^2, CF^5 CA, CF^6, CA^2 dRA, CA CF dRA, CF^2 dRA, CA CF dAA, CF^2 dAA, d444): {v6}; other monomials: {r6}')
fit5 = [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072]
fit6 = [-551600, 1846640, -2173056, 1021056, -165120, -768, 2683008, -2694144, 552960, -296448, 147456, 456192]
say(f'  equal to nmSfiveVec (fit over 57 representations): {v5 == fit5 and not r5}')
say(f'  equal to nmSsixVec  (fit over 57 representations): {v6 == fit6 and not r6}')
# S3, S4 against paper
S3p = 12*CF*(CA - 2*CF)*(5*CA - 6*CF)
S4p = -48*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dRAn)
say(f'  S_3 - 12 C_F(C_A-2C_F)(5C_A-6C_F) = {sp.simplify(S[3]-S3p)};  S_4 - (eq. S4) = {sp.simplify(S[4]-S4p)}')

# per-representation checks
col = json.load(open(EXT + 'color_ext.json'))
d4 = json.load(open(EXT + 'd444.json'))
gex = json.load(open(EXT + 'groups_ext.json'))
nbadM = nbadS = ncheckM = ncheckS = 0
for name, g in col.items():
    cf = sp.Rational(g['C_R']); ca = sp.Rational(g['C_A'])
    mu = [sp.Rational(x) for x in g['mu']]
    sub = {CF: cf, CA: ca, dRAn: sp.Rational(g['dRdA_over_NR']), dAAn: sp.Rational(g['dAdA_over_NA']),
           d444n: sp.Rational(d4[name]['d444_over_NR'])}
    for p in range(0, 5):
        num = sum(sp.binomial(p, j)*cf**(p - j)*sp.Rational(-1, 2)**j*mu[j] for j in range(p + 1))
        ncheckM += 1
        if sp.simplify(Mp[p].subs(sub) - num) != 0:
            nbadM += 1; say(f'  MISMATCH M_{p} {name}: analytic {Mp[p].subs(sub)}, from mu {num}')
    for n in range(3, 7):
        ref = sp.Rational(gex[name]['S_full_system'][str(n)])
        val = S[n].subs(sub)
        ncheckS += 1
        if ref is None or val != ref:
            nbadS += 1; say(f'  MISMATCH S_{n} {name}: analytic {val}, record {ref}')
say(f'  M_0..M_4 analytic vs moments mu_k of the record: {ncheckM - nbadM}/{ncheckM} agree exactly ({len(col)} representations)')
say(f'  S_3..S_6 analytic vs per-representation values of the full system: {ncheckS - nbadS}/{ncheckS} agree exactly')

# mutation controls: change one coefficient of the A x A reduction, the check must fail
def run_mut(Dm, Nm):
    Gm = {k: sp.expand(Dm[k] - TR/6*(Nm[k+1] - (-CA/2)**k*CA*NA)) for k in range(0, 5)}
    Wm = {p: sp.expand(sum(sp.binomial(p, k)*(CF - CA)**(p - k)*(-1)**k*Gm[k] for k in range(p + 1))) for p in range(5)}
    Mm = {p: sp.expand(sp.simplify(CA/2*bA**p - 2/(NR*CF)*Wm[p].subs(sub_norm))) for p in range(5)}
    S6m = sp.expand((-12*CF*d[5]).subs({M[p]: Mm[p] for p in range(5)}).subs(kap, 1))
    v, r = coeffs(S6m, basis6)
    return v == fit6 and not r
muts = []
D2 = dict(D); D2[3] = -CA/3*dRA; muts.append(('D_3 coefficient -1/2 -> -1/3', D2, N))
D2 = dict(D); D2[4] = dRAA + sp.Rational(1, 9)*CA**2*dRA; muts.append(('D_4 coefficient 5/36 -> 1/9', D2, N))
N2 = dict(N); N2[5] = -sp.Rational(1, 3)*CA*dAA - sp.Rational(5, 144)*CA**5*NA; muts.append(('N_5 coefficient -2/3 -> -1/3', D, N2))
N2 = dict(N); N2[4] = dAA + CA**4*NA/6; muts.append(('N_4 coefficient 1/12 -> 1/6', D, N2))
for lab, Dm, Nm in muts:
    say(f'  mutation {lab}: S_6 still equal to the fit? {run_mut(Dm, Nm)} (must be False)')

# SU(N) forms
Nc = sp.Symbol('N_c')
suN = {CF: (Nc**2 - 1)/(2*Nc), CA: Nc, dRAn: (Nc**2 - 1)*(Nc**2 + 6)/48, dAAn: Nc**2*(Nc**2 + 36)/24,
       d444n: Nc**2*(Nc**2 - 1)*(Nc**2 + 51)/432}
say()
for p in range(1, 5):
    say(f'  SU(N_c): M_{p} = {sp.factor(Mp[p].subs(suN))}')
for n in (5, 6):
    say(f'  SU(N_c): S_{n} = {sp.factor(S[n].subs(suN))}')

json.dump({'d_n_general_color': {str(m): str(d[m]) for m in d},
           'd_n_bA_symbol': {str(m): str(dd[m]) for m in dd},
           'M_p_invariants': {str(p): str(Mp[p]) for p in Mp},
           'G_k': {str(k): str(G[k]) for k in G},
           'S_n_analytic': {str(n): str(S[n]) for n in S},
           'S5_vec': [str(x) for x in v5], 'S6_vec': [str(x) for x in v6]},
          open(sys.path[0] + '/t6_color_reduction.json', 'w'), indent=1)
open(sys.path[0] + '/t6_color_reduction.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/color/t6_compact_dn.out <==
d_4 compact form difference: 0
d_5 compact form difference: 0


==> anc/numbers/deposit/R5/color/t6_compact_dn.py <==
#!/usr/bin/env python3
"""t6_compact_dn.py (R5, T6-01): check the compact general-color forms of d_4, d_5 against the
recursion output of t6_color_reduction.json:
  d_4 = 4(b_A - 2C_A) d_3 + d_2^2 + 64 kappa (12 M_3 - 17 C_F M_2 + 6 C_F^2 M_1)
  d_5 = 4(b_A - 3C_A) d_4 + 2 d_2 d_3 + 64 kappa (297 M_4 - 660 C_F M_3 + 488 C_F^2 M_2 - 120 C_F^3 M_1)"""
import json, sympy as sp, sys
J = json.load(open(sys.path[0] + '/t6_color_reduction.json'))
CF, CA, kap = sp.symbols('C_F C_A kappa'); M = sp.symbols('M0:8')
loc = {'C_F': CF, 'C_A': CA, 'kappa': kap, **{f'M{i}': M[i] for i in range(8)}}
d = {int(k): sp.sympify(v, locals=loc) for k, v in J['d_n_general_color'].items()}
bA = CF - CA/2
d4c = 4*(bA - 2*CA)*d[3] + d[2]**2 + 64*kap*(12*M[3] - 17*CF*M[2] + 6*CF**2*M[1])
d5c = 4*(bA - 3*CA)*d[4] + 2*d[2]*d[3] + 64*kap*(297*M[4] - 660*CF*M[3] + 488*CF**2*M[2] - 120*CF**3*M[1])
r = [sp.expand(d[4] - d4c), sp.expand(d[5] - d5c)]
print('d_4 compact form difference:', r[0]); print('d_5 compact form difference:', r[1])
open(sys.path[0] + '/t6_compact_dn.out', 'w').write(f'd_4 compact form difference: {r[0]}\nd_5 compact form difference: {r[1]}\n')


==> anc/numbers/deposit/R5/color/t6_explicit_check.out <==
SU(2) fund: N_R=2, N_A=3, C_F=0.750000, C_A=2.000000, dRA/N_R=0.625000, dAA/N_A=6.666667, d444/N_R=1.527778
  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = 0.00e+00
  (2) D_k direct vs formula: 0.625/0.625, 0/0, 1.25/1.25, -1.25/-1.25, 3.75/3.75
  (3) N_n direct vs formula: 0/0, 12/12, -6/-6, 24/24, -30/-30
  (4) G_k direct vs formula: 1.125/1.125, -1.5/-1.5, 2.25/2.25, -3.75/-3.75, 6.75/6.75
  (5) W_p brute force vs formula: 1.125/1.125, 0.09375/0.09375, 0.257812/0.257812, 0.146484/0.146484
  (6) M_p from the t-channel projection vs trace formula: -0.5/-0.5, -0.375/-0.375, -0.28125/-0.28125, -0.210938/-0.210938, -0.158203/-0.158203
  largest deviation: 3.55e-15
SU(3) fund: N_R=3, N_A=8, C_F=1.333333, C_A=3.000000, dRA/N_R=2.500000, dAA/N_A=16.875000, d444/N_R=10.000000
  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = 8.88e-16
  (2) D_k direct vs formula: 3.33333/3.33333, -5.45096e-17/0, 7.5/7.5, -11.25/-11.25, 39.375/39.375
  (3) N_n direct vs formula: 0/0, 72/72, -54/-54, 189/189, -337.5/-337.5
  (4) G_k direct vs formula: 5.33333/5.33333, -9/-9, 16.5/16.5, -33.75/-33.75, 77.625/77.625
  (5) W_p brute force vs formula: 5.33333/5.33333, 0.111111/0.111111, 1.31481/1.31481, 1.55864/1.55864
  (6) M_p from the t-channel projection vs trace formula: -1.16667/-1.16667, -0.305556/-0.305556, -0.615741/-0.615741, -0.786265/-0.786265, -1.05414/-1.05414
  largest deviation: 2.34e-09
SU(4) fund: N_R=4, N_A=15, C_F=1.875000, C_A=4.000000, dRA/N_R=6.875000, dAA/N_A=34.666667, d444/N_R=37.222222
  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = 1.33e-15
  (2) D_k direct vs formula: 9.0625/9.0625, -5.55112e-17/0, 27.5/27.5, -55/-55, 210/210
  (3) N_n direct vs formula: 0/0, 240/240, -240/-240, 840/840, -1920/-1920
  (4) G_k direct vs formula: 14.0625/14.0625, -30/-30, 67.5/67.5, -165/-165, 450/450
  (5) W_p brute force vs formula: 14.0625/14.0625, 0.117187/0.117187, 3.50098/3.50098, 6.15417/6.15417
  (6) M_p from the t-channel projection vs trace formula: -1.75/-1.75, -0.28125/-0.28125, -0.902344/-0.902344, -1.64502/-1.64502, -3.09027/-3.09027
  largest deviation: 3.41e-12
SO(5) vector: N_R=5, N_A=10, C_F=1.000000, C_A=1.500000, dRA/N_R=0.187500, dAA/N_A=1.125000, d444/N_R=0.257812
  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = 0.00e+00
  (2) D_k direct vs formula: 3.75/3.75, 4.85723e-17/0, 0.9375/0.9375, -0.703125/-0.703125, 1.58203/1.58203
  (3) N_n direct vs formula: 0/0, 22.5/22.5, -8.4375/-8.4375, 15.4688/15.4688, -13.8867/-13.8867
  (4) G_k direct vs formula: 5/5, -2.8125/-2.8125, 2.34375/2.34375, -2.51953/-2.51953, 3.13477/3.13477
  (5) W_p brute force vs formula: 5/5, 0.3125/0.3125, 0.78125/0.78125, 0.488281/0.488281
  (6) M_p from the t-channel projection vs trace formula: -1.25/-1.25, 0.0625/0.0625, -0.265625/-0.265625, -0.183594/-0.183594, -0.204102/-0.204102
  largest deviation: 8.88e-16
Sp(4) defining: N_R=4, N_A=10, C_F=1.250000, C_A=3.000000, dRA/N_R=2.578125, dAA/N_A=18.000000, d444/N_R=9.257812
  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = 6.66e-16
  (2) D_k direct vs formula: 3.75/3.75, 2.08167e-17/0, 10.3125/10.3125, -15.4687/-15.4688, 49.9219/49.9219
  (3) N_n direct vs formula: 0/0, 90/90, -67.5/-67.5, 247.5/247.5, -444.375/-444.375
  (4) G_k direct vs formula: 6.25/6.25, -11.25/-11.25, 21.5625/21.5625, -44.5312/-44.5313, 99.6094/99.6094
  (5) W_p brute force vs formula: 6.25/6.25, 0.3125/0.3125, 1.32812/1.32813, 1.19141/1.19141
  (6) M_p from the t-channel projection vs trace formula: -1/-1, -0.5/-0.5, -0.4375/-0.4375, -0.5/-0.5, -0.613281/-0.613281
  largest deviation: 4.55e-13
SO(7) vector: N_R=7, N_A=21, C_F=1.500000, C_A=2.500000, dRA/N_R=0.859375, dAA/N_A=3.619792, d444/N_R=2.227648
  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = 2.78e-17
  (2) D_k direct vs formula: 11.375/11.375, -4.64906e-16/0, 6.01562/6.01562, -7.51953/-7.51953, 20.8154/20.8154
  (3) N_n direct vs formula: 0/0, 131.25/131.25, -82.0312/-82.0312, 144.375/144.375, -197.9/-197.9
  (4) G_k direct vs formula: 15.75/15.75, -16.4062/-16.4062, 19.6875/19.6875, -28.0957/-28.0957, 47.9883/47.9883
  (5) W_p brute force vs formula: 15.75/15.75, 0.65625/0.65625, 2.625/2.625
  (6) M_p from the t-channel projection vs trace formula: -1.75/-1.75, 0.1875/0.1875, -0.421875/-0.421875, -0.457031/-0.457031, -0.729492/-0.729492
  largest deviation: 8.24e-13
overall largest deviation: 2.34e-09


==> anc/numbers/deposit/R5/color/t6_explicit_check.py <==
#!/usr/bin/env python3
"""t6_explicit_check.py  (R5, theme T6)

Explicit-matrix check, in floating point, of every identity used in t6_color_reduction.py,
with generators built here from scratch (no project data):
  SU(2), SU(3), SU(4) fundamental (generalized Gell-Mann), SO(5) and SO(7) vector,
  Sp(4) defining; Tr_R(t^a t^b) = delta^{ab}/2 in each.
Checked:
  (1) adjoint 4-trace decomposition and the operator identity on A x A
      X^2 = dhat_A - (C_A/6) X + (C_A^2/6) P_adj,   X = T_1.T_2 = F^x (x) F^x;
  (2) D_k = d_R^{pqrs}(F^X)_{pq}(F^X)_{rs}: D_0 = N_R C_F(C_F - C_A/6), D_1 = 0, D_2 = dRA,
      D_3 = -(C_A/2) dRA, D_4 = dRAA + (5/36) C_A^2 dRA;
  (3) N_n = Tr (X^n): N_2..N_5;
  (4) G_k = sum (F^X)_{cc'}(F^X)_{ee'} Tr(t^c' t^e' t^e t^c) = D_k - (T_R/6)[N_{k+1} - (-C_A/2)^k C_A N_A];
  (5) the trace W_p = Tr(t^d X t^d t^e Xrev t^e), X = t^{a1}..t^{ap}, computed by brute force
      for p <= 3 (p = 4 by the recursion W_p = <Z|K^p|Z>), against sum_k binom(p,k)(C_F-C_A)^{p-k}(-1)^k G_k;
  (6) M_p from the t-channel projection: M_p = (C_A/2) b_A^p - 2 W_p/(N_R C_F), against the
      direct M_p = sum_R' [T_{r-c}]_{AR'} b_R'^p from the t-channel projectors built here.
Output: t6_explicit_check.out
"""
import numpy as np, itertools, sys
from math import comb
out = []
def say(s=''):
    print(s, flush=True); out.append(str(s))

def su_gens(N):
    g = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; g.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k
        m *= 1/np.sqrt(2*k*(k+1)); g.append(m)
    return g

def so_gens(N):
    g = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    return g

def sp_gens(n):  # usp(2n) defining: hermitian X with J X^T J = X  (J^T = -J, J^2 = -1)
    N = 2*n
    J = np.zeros((N, N)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    herm = []
    for i in range(N):
        for j in range(i, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 1; herm.append(m)
            if i != j:
                m = np.zeros((N, N), complex); m[i, j] = -1j; m[j, i] = 1j; herm.append(m)
    vecs = []
    for X in herm:
        Y = (X + J @ X.T @ J)/2
        v = Y.flatten()
        for w in vecs:
            v = v - np.real(np.vdot(w, v))*w
        if np.linalg.norm(v) > 1e-9:
            vecs.append(v/np.linalg.norm(v))
    gens = [v.reshape(N, N) for v in vecs]
    return [G/np.sqrt(2*np.trace(G @ G).real) for G in gens]

def check(name, t):
    t = [np.array(x) for x in t]
    NA = len(t); NR = t[0].shape[0]
    gram = np.array([[np.trace(a @ b) for b in t] for a in t])
    assert np.allclose(gram, 0.5*np.eye(NA)), name + ' normalization'
    TR = 0.5
    f = np.zeros((NA, NA, NA))
    for a in range(NA):
        for b2 in range(NA):
            com = t[a] @ t[b2] - t[b2] @ t[a]
            for c in range(NA):
                f[a, b2, c] = (-2j*np.trace(com @ t[c])).real
    F = np.array([-1j*f[a] for a in range(NA)])          # (F^a)_{bc} = -i f^{abc}
    CF = np.trace(sum(x @ x for x in t)).real/NR
    CA = np.trace(sum(Fa @ Fa for Fa in F)).real/NA
    # closure check
    for a in range(NA):
        for b2 in range(NA):
            com = t[a] @ t[b2] - t[b2] @ t[a]
            assert np.allclose(com, 1j*sum(f[a, b2, c]*t[c] for c in range(NA)))
    def str4(gen):
        n = len(gen); D = np.zeros((n, n, n, n))
        T2 = np.einsum('aij,bjk->abik', gen, gen)
        T4 = np.einsum('abij,cdji->abcd', T2, T2)            # Tr(g^a g^b g^c g^d)
        for p in itertools.permutations(range(4)):
            D += np.transpose(T4, p).real
        return D/24
    dR = str4(np.array(t)); dA = str4(F)
    dRA = np.einsum('abcd,abcd', dR, dA); dAA = np.einsum('abcd,abcd', dA, dA)
    dRAA = np.einsum('abcd,abef,cdef', dR, dA, dA)
    # X = T1.T2 on A x A, index (c,e),(c',e')
    X = np.einsum('xab,xcd->acbd', F, F).reshape(NA*NA, NA*NA)
    dAop = dA.reshape(NA*NA, NA*NA)                         # (ab),(cd) -> d_A^{abcd}
    Padj = (np.einsum('abx,cdx->abcd', f, f)/CA).reshape(NA*NA, NA*NA)
    lhs = X @ X; rhs = dAop - CA/6*X + CA**2/6*Padj
    say(f'{name}: N_R={NR}, N_A={NA}, C_F={CF:.6f}, C_A={CA:.6f}, dRA/N_R={dRA/NR:.6f}, dAA/N_A={dAA/NA:.6f}, d444/N_R={dRAA/NR:.6f}')
    say(f'  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = {np.abs(lhs-rhs).max():.2e}')
    # D_k
    Fk = [np.eye(NA)]
    # (F^X) as tensor with multi-index: compute D_k via operator trace Tr(dhat_R X^k)
    dRop = dR.reshape(NA*NA, NA*NA)
    Dk = [np.trace(dRop @ np.linalg.matrix_power(X, k)).real for k in range(5)]
    Dpred = [NR*CF*(CF - CA/6), 0.0, dRA, -CA/2*dRA, dRAA + 5/36*CA**2*dRA]
    say('  (2) D_k direct vs formula: ' + ', '.join(f'{Dk[k]:.6g}/{Dpred[k]:.6g}' for k in range(5)))
    Nn = [np.trace(np.linalg.matrix_power(X, n)).real for n in range(6)]
    Npred = [None, 0.0, CA**2*NA, -CA**3*NA/4, dAA + CA**4*NA/12, -2/3*CA*dAA - 5/144*CA**5*NA]
    say('  (3) N_n direct vs formula: ' + ', '.join(f'{Nn[n]:.6g}/{Npred[n]:.6g}' for n in range(1, 6)))
    # G_k with tau
    T = np.array(t)
    tau = np.einsum('aij,bjk,ckl,dli->abcd', T, T, T, T)    # Tr(t^a t^b t^c t^d)
    # G_k = sum (X^k)_{(c e),(c' e')} tau^{c' e' e c}
    tau_op = np.einsum('pqrs->spqr', tau)                    # index order (c, c'?)...
    # build tau as matrix with rows (c',e') cols (e,c) then contract with X^k_{(ce),(c'e')}
    Gk = []
    for k in range(5):
        Xk = np.linalg.matrix_power(X, k).reshape(NA, NA, NA, NA)   # [c,e,c',e']
        Gk.append(np.einsum('xyuv,uvyx', Xk, tau).real)            # Xk[c,e,c',e'] tau[c',e',e,c]
    Gpred = [Dpred[k] - TR/6*(Npred[k+1] - (-CA/2)**k*CA*NA) for k in range(5)]
    say('  (4) G_k direct vs formula: ' + ', '.join(f'{Gk[k]:.6g}/{Gpred[k]:.6g}' for k in range(5)))
    # W_p brute force for p <= 3
    bA = CF - CA/2
    Wf = [sum(comb(p, k)*(CF-CA)**(p-k)*(-1)**k*Gpred[k] for k in range(p+1)) for p in range(5)]
    Wb = []
    for p in range(0, 4 if NA <= 15 else 3):
        tot = 0.0
        # Y^{a1..ap} = t^{a1}..t^{ap}; compute A = sum_d t^d Y t^d and B = sum_e t^e Yrev t^e as arrays
        if p == 0:
            Wb.append(np.trace(sum(x @ x for x in T) @ sum(x @ x for x in T)).real); continue
        Y = T.copy()
        for _ in range(p-1):
            Y = np.einsum('...ij,bjk->...bik', Y, T)
        Yr = np.transpose(Y, list(range(p-1, -1, -1)) + [p, p+1]) if p > 1 else Y
        # Yr[a1..ap] should be t^{ap}..t^{a1}: Y[ap..a1] reindexed
        A = np.einsum('dij,...jk,dkl->...il', T, Y, T)
        B = np.einsum('dij,...jk,dkl->...il', T, Yr, T)
        idx = ''.join(chr(ord('m')+i) for i in range(p))
        Wb.append(np.einsum(idx + 'ij,' + idx + 'ji', A, B).real)
    say('  (5) W_p brute force vs formula: ' + ', '.join(f'{Wb[p]:.6g}/{Wf[p]:.6g}' for p in range(len(Wb))))
    # (6) t-channel projection: build the t-channel operators on V x Vbar and their projectors
    # color tensors c[i1,i2,i3,i4]; U = delta_{i2 i1} delta_{i3 i4}; B = t^a_{i2 i1} t^a_{i3 i4}
    # t-channel map (i1,i3) -> (i2,i4): U -> identity, products along the lines compose.
    I = np.eye(NR)
    U = np.einsum('ba,cd->abcd', I, I)
    Bt = np.einsum('xba,xcd->abcd', T, T)
    def tmat(c):   # matrix (i2,i4),(i1,i3) for composition along the lines
        return np.einsum('abcd->bdac', c).reshape(NR*NR, NR*NR)
    def tten(m):
        return np.einsum('bdac->abcd', m.reshape(NR, NR, NR, NR))
    Bm = tmat(Bt)
    w, V = np.linalg.eig(Bm)
    vals = sorted(set(np.round(w.real, 8)))
    proj = {}
    for v in vals:
        Pm = np.eye(NR*NR, dtype=complex)
        for u in vals:
            if u != v: Pm = Pm @ (Bm - u*np.eye(NR*NR))/(v - u)
        proj[v] = Pm
    # Trc acting on a color tensor: Trc = C_F + 2 T1.T2 + T1.T3 (color conservation on leg 1)
    # T1.T2 c = - t^x c t^x on line A (legs 1 in, 2 out); T1.T3 B^p U = - B^{p+1} U
    # direct definition: (T1.T2 c)[i1,i2,i3,i4] = - sum_x t^x_{i2 j} c[k, j, i3, i4] t^x_{k i1}
    def T12d(c):
        return -np.einsum('xbj,kjcd,xka->abcd', T, c, T)
    bA_t = None
    # adjoint eigenvalue of B is b_A = C_F - C_A/2
    vA = min(vals, key=lambda v: abs(v - bA))
    PA = tten(proj[vA])
    normA = np.einsum('abcd,abcd', PA.conj(), PA).real
    Mdirect = []
    Bp = U.copy()
    for p in range(5):
        Trc_c = CF*Bp + 2*T12d(Bp) - tten(Bm @ tmat(Bp))   # T1.T3 Bp = -B^{p+1} with B = -T1.T3 U
        Mdirect.append((np.einsum('abcd,abcd', PA.conj(), Trc_c)/normA).real)
        Bp = tten(Bm @ tmat(Bp))
    Mform = [CA/2*bA**p - 2*Wf[p]/(NR*CF) for p in range(5)]
    say('  (6) M_p from the t-channel projection vs trace formula: ' + ', '.join(f'{Mdirect[p]:.6g}/{Mform[p]:.6g}' for p in range(5)))
    dev = max([abs(Dk[k]-Dpred[k]) for k in range(5)] + [abs(Nn[n]-Npred[n]) for n in range(1, 6)] +
              [abs(Gk[k]-Gpred[k]) for k in range(5)] + [abs(Wb[p]-Wf[p]) for p in range(len(Wb))] +
              [abs(Mdirect[p]-Mform[p]) for p in range(5)] + [np.abs(lhs-rhs).max()])
    say(f'  largest deviation: {dev:.2e}')
    return dev

devs = []
devs.append(check('SU(2) fund', su_gens(2)))
devs.append(check('SU(3) fund', su_gens(3)))
devs.append(check('SU(4) fund', su_gens(4)))
devs.append(check('SO(5) vector', so_gens(5)))
devs.append(check('Sp(4) defining', sp_gens(2)))
devs.append(check('SO(7) vector', so_gens(7)))
say(f'overall largest deviation: {max(devs):.2e}')
open(sys.path[0] + '/t6_explicit_check.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/color/t6_fiveloop_dkmv.out <==
four loops: -T_4/24 = 38*C_A**3*C_F - 140*C_A**2*C_F**2 + 168*C_A*C_F**3 - 248*C_F**4/3 - 48*dFA
  eq. (3.3) of DKMV / 24 = -20*C_A**2*C_F**2 + 64*C_A*C_F**3 - 200*C_F**4/3;  difference - eq. (xzerodiff) = 0
five-loop zeta_2 x^0 ln^6 x coefficient of P^(4)+, by color structure:
  C_F C_A^4 | C_F^2 C_A^3 | C_F^3 C_A^2 | C_F^4 C_A | C_F^5 | C_A dFdA/N_R | C_F dFdA/N_R | C_F dAdA/N_A
  ours, eq. (fivegen): -4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15
  relation with complete input through four loops (S_5 = 0): 0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0
  S_5 alone: -4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15
  eq. (3.4) of DKMV: 0, 0, -5, 16, -148/9, 0, 0, 0
  relation part - eq. (3.4): 0, 76/15, -43/3, 128/15, 28/15, 0, -32/5, 0
  ours - eq. (3.4): -4813/180, 4312/45, -353/3, 256/5, -16/5, 80, -160/3, -64/15
  ours equals nmFiveLoopXzeroVec: True
  (2/15) C_F x eq.(xzerodiff) = 76*C_A**3*C_F**2/15 - 16*C_A**2*C_F**3 + 208*C_A*C_F**4/15 - 32*C_F**5/15 - 32*C_F*dFA/5
  relation part - eq. (3.4) - (2/15) C_F eq.(xzerodiff) = C_F**3*(C_A - 2*C_F)*(5*C_A - 6*C_F)/3

SU(3):
  ours, eq. (fivegen): -53857/2187 = -24.62597
  relation with complete input through four loops (S_5 = 0): -212096/10935 = -19.39607
  S_5 alone: -19063/3645 = -5.22990
  eq. (3.4) of DKMV: -53056/2187 = -24.25972
  relation part - eq. (3.4): 17728/3645 = 4.86365
  ours - eq. (3.4): -89/243 = -0.36626
  S_5 part / total = 0.2124;  (ours - eq.(3.4))/ours = 0.01487
  (relation part - eq.(3.4)) / total = -0.1975

  SU(N_c) ours, eq. (fivegen): -(N_c - 1)*(N_c + 1)*(50*N_c**8 - 212*N_c**6 + 1110*N_c**4 + 628*N_c**2 + 221)/(360*N_c**5)
  SU(N_c) relation with complete input through four loops (S_5 = 0): -(N_c - 1)**2*(N_c + 1)**2*(25*N_c**6 - 57*N_c**4 - 30*N_c**2 - 82)/(180*N_c**5)
  SU(N_c) S_5 alone: (N_c - 1)*(N_c + 1)*(16*N_c**6 - 352*N_c**4 - 244*N_c**2 - 19)/(120*N_c**5)
  SU(N_c) eq. (3.4) of DKMV: -(N_c - 1)**3*(N_c + 1)**3*(10*N_c**4 - 2*N_c**2 + 37)/(72*N_c**5)
  SU(N_c) relation part - eq. (3.4): (N_c - 1)**2*(N_c + 1)**2*(18*N_c**4 + 85*N_c**2 - 7)/(120*N_c**5)
  SU(N_c) ours - eq. (3.4): (N_c - 1)*(N_c + 1)*(34*N_c**6 - 285*N_c**4 - 336*N_c**2 - 12)/(120*N_c**5)


==> anc/numbers/deposit/R5/color/t6_fiveloop_dkmv.py <==
#!/usr/bin/env python3
"""t6_fiveloop_dkmv.py  (R5, T6-03)

Five-loop zeta_2 x^0 ln^6 x coefficient of P^(4)+ decomposed by color structure:
  ours  = -T_5/720,  T_m = sum_{n=1}^m binom(2(m-n), m-n) (2C_F)^{m-n} S_n   (paper eq. (Tm)),
          with S_1 = 4 C_F, S_2 = -8 C_F^2 (complete results), S_3, S_4 (eqs. (S3), (S4), equal to the
          complete results), S_5 (eq. (S5));
  relation part ("eq. (3.4) of Ref. [DKMV] updated with the complete four-loop input") = the same with S_5 = 0;
  S_5 part = -S_5/720;
  eq. (3.4) of Ref. [DKMV] read at source (src2202/xto0-DIS.tex l. 845-852):
     zeta_2 N^-7 term 80 C_F^3 (-148 C_F^2 + 144 C_F C_A - 45 C_A^2), i.e. /720 in x space.
Also the four-loop check: -T_4/24 must equal the complete zeta_2 ln^4 x coefficients, and
eq. (3.3) of Ref. [DKMV] (N^-5 zeta_2 term 8 C_F^2(-200 C_F^2 + 192 C_F C_A - 60 C_A^2)) must differ from it
by eq. (xzerodiff) of the paper.
Output: t6_fiveloop_dkmv.out
"""
import sympy as sp, sys
CF, CA, dFA, dAA = sp.symbols('C_F C_A dFA dAA')   # dFA = d_F d_A/N_R, dAA = d_A d_A/N_A
out = []
def say(s=''):
    print(s, flush=True); out.append(str(s))
S = {1: 4*CF, 2: -8*CF**2,
     3: 12*CF*(CA - 2*CF)*(5*CA - 6*CF),
     4: -48*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dFA),
     5: 19252*CF*CA**4 - 65344*CF**2*CA**3 + 74400*CF**3*CA**2 - 30720*CF**4*CA + 3648*CF**5
        - 57600*CA*dFA + 33792*CF*dFA + 3072*CF*dAA}
def T(m, Sd):
    return sp.expand(sum(sp.binomial(2*(m - n), m - n)*(2*CF)**(m - n)*Sd[n] for n in range(1, m + 1)))
four = sp.expand(-T(4, S)/24)
dkmv3 = sp.expand(8*CF**2*(-200*CF**2 + 192*CF*CA - 60*CA**2)/24)
xzerodiff = 38*CF*CA**3 - 120*CF**2*CA**2 + 104*CF**3*CA - 16*CF**4 - 48*dFA
say(f'four loops: -T_4/24 = {four}')
say(f'  eq. (3.3) of DKMV / 24 = {dkmv3};  difference - eq. (xzerodiff) = {sp.expand(four - dkmv3 - xzerodiff)}')
ours = sp.expand(-T(5, S)/720)
S0 = dict(S); S0[5] = 0
rel = sp.expand(-T(5, S0)/720)
s5 = sp.expand(-S[5]/720)
dkmv4 = sp.expand(80*CF**3*(-148*CF**2 + 144*CF*CA - 45*CA**2)/720)
basis = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dFA, CF*dFA, CF*dAA]
names = ['C_F C_A^4', 'C_F^2 C_A^3', 'C_F^3 C_A^2', 'C_F^4 C_A', 'C_F^5', 'C_A dFdA/N_R', 'C_F dFdA/N_R', 'C_F dAdA/N_A']
def vec(e):
    P = sp.Poly(e, CF, CA, dFA, dAA)
    d = dict(P.terms())
    v = [d.get(sp.Poly(bm, CF, CA, dFA, dAA).monoms()[0], 0) for bm in basis]
    assert sp.expand(sum(c*bm for c, bm in zip(v, basis)) - e) == 0
    return v
rows = [('ours, eq. (fivegen)', ours), ('relation with complete input through four loops (S_5 = 0)', rel),
        ('S_5 alone', s5), ('eq. (3.4) of DKMV', dkmv4),
        ('relation part - eq. (3.4)', sp.expand(rel - dkmv4)), ('ours - eq. (3.4)', sp.expand(ours - dkmv4))]
say('five-loop zeta_2 x^0 ln^6 x coefficient of P^(4)+, by color structure:')
say('  ' + ' | '.join(names))
for lab, e in rows:
    say(f'  {lab}: ' + ', '.join(str(x) for x in vec(e)))
check_paper = [sp.Rational(-4813, 180), sp.Rational(4312, 45), sp.Rational(-368, 3), sp.Rational(336, 5),
               sp.Rational(-884, 45), 80, sp.Rational(-160, 3), sp.Rational(-64, 15)]
say(f'  ours equals nmFiveLoopXzeroVec: {vec(ours) == check_paper}')
# the four-loop violation carried by the relation: (2/15) C_F times eq. (xzerodiff)
carried = sp.expand(sp.Rational(2, 15)*CF*xzerodiff)
say(f'  (2/15) C_F x eq.(xzerodiff) = {carried}')
say(f'  relation part - eq. (3.4) - (2/15) C_F eq.(xzerodiff) = {sp.factor(sp.expand(rel - dkmv4 - carried))}')
SU3 = {CF: sp.Rational(4, 3), CA: 3, dFA: sp.Rational(5, 2), dAA: sp.Rational(135, 8)}
say()
say('SU(3):')
for lab, e in rows:
    v = e.subs(SU3)
    say(f'  {lab}: {v} = {float(v):.5f}')
tot = ours.subs(SU3)
say(f'  S_5 part / total = {float(s5.subs(SU3)/tot):.4f};  (ours - eq.(3.4))/ours = {float((ours - dkmv4).subs(SU3)/tot):.5f}')
say(f'  (relation part - eq.(3.4)) / total = {float((rel - dkmv4).subs(SU3)/tot):.4f}')
Nc = sp.Symbol('N_c')
suN = {CF: (Nc**2 - 1)/(2*Nc), CA: Nc, dFA: (Nc**2 - 1)*(Nc**2 + 6)/48, dAA: Nc**2*(Nc**2 + 36)/24}
say()
for lab, e in rows:
    say(f'  SU(N_c) {lab}: {sp.factor(e.subs(suN))}')
open(sys.path[0] + '/t6_fiveloop_dkmv.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/color/t6_products.json <==
{
 "coef_M2sq_d6": "2304*kappa**2",
 "S7_coef_dRA_n_squared": "-110592*kappa**3/C_F",
 "S7_coef_dRA_n_squared_kappa1": "-110592/C_F",
 "products_by_n": {
  "3": {},
  "4": {},
  "5": {},
  "6": {},
  "7": {
   "dRA_n**2": "-110592*kappa**3/C_F"
  },
  "8": {
   "dRA_n**2": "73728*kappa**3*(183*C_A - 94*C_F)/C_F"
  }
 }
}

==> anc/numbers/deposit/R5/color/t6_products.out <==
S_3 .. S_6 (kappa = +1) equal S_n_analytic of t6_color_reduction.json
coefficient of M_2^2 in d_6: 2304*kappa**2
S_3: products of quark invariants (units zeta_2, kappa general): none
S_4: products of quark invariants (units zeta_2, kappa general): none
S_5: products of quark invariants (units zeta_2, kappa general): none
S_6: products of quark invariants (units zeta_2, kappa general): none
S_7: products of quark invariants (units zeta_2, kappa general): {'dRA_n**2': '-110592*kappa**3/C_F'}
S_8: products of quark invariants (units zeta_2, kappa general): {'dRA_n**2': '73728*kappa**3*(183*C_A - 94*C_F)/C_F'}
S_7 contains (-110592*kappa**3/C_F) zeta_2 (d_F^abcd d_A^abcd/N_R)^2; at kappa = +1: -110592/C_F


==> anc/numbers/deposit/R5/color/t6_products.py <==
#!/usr/bin/env python3
"""t6_products.py (candidate for R5/color, audit item PHY-L1-001): products of quark invariants in the S_n.

The coefficients d_n of F_A^- are polynomials in the adjoint moments M_p (eq. color-Mp), and the quark-pair
term (F_A^-)^2 makes them nonlinear.  Each M_p is linear in the four-generator-trace invariants
(t6_color_reduction.json, M_p_invariants), so S_3 .. S_6 are linear in them, while d_6 contains 2304 kappa^2 M_2^2
and S_7 = -12 kappa zeta_2 C_F d_6 contains a term in (d_F^{abcd} d_A^{abcd}/N_R)^2 / C_F.
This program recomputes d_1 .. d_7 from the recursion, reads M_1 .. M_4 from t6_color_reduction.json, checks
S_3 .. S_6 against S_n_analytic of the same file, lists every product of quark invariants in S_3 .. S_8
(M_5 and M_6 kept as symbols, linear in the quark invariants), and writes t6_products.json and t6_products.out.
Exit status 1 if an input is missing or malformed, if S_3 .. S_6 disagree with the file, or if a product
of quark invariants appears in S_3 .. S_6.
Usage: python3 t6_products.py [path/to/t6_color_reduction.json]
"""
import json, sys
import sympy as sp

def fail(msg):
    print('FAIL:', msg, flush=True); sys.exit(1)

here = sys.path[0]
src = sys.argv[1] if len(sys.argv) > 1 else here + '/t6_color_reduction.json'
try:
    J = json.load(open(src))
except Exception as e:
    fail(f'cannot read {src}: {e}')
for key in ('M_p_invariants', 'S_n_analytic'):
    if not isinstance(J.get(key), dict):
        fail(f'missing or malformed key {key}')
need_M = {'1', '2', '3', '4'}; need_S = {'3', '4', '5', '6'}
if not need_M <= set(J['M_p_invariants']) or not need_S <= set(J['S_n_analytic']):
    fail('M_1..M_4 or S_3..S_6 missing in the input')

CF, CA, kap, b = sp.symbols('C_F C_A kappa b')
Q, A4, D444 = sp.symbols('dRA_n dAA_n d444_n')         # d_F d_A/N_R, d_A d_A/N_A, d_F d_A d_A/N_R
M = sp.symbols('M0:10')
loc = {'C_F': CF, 'C_A': CA, 'dRA_n': Q, 'dAA_n': A4, 'd444_n': D444}
try:
    Mp = {p: sp.sympify(J['M_p_invariants'][str(p)], locals=loc) for p in range(1, 5)}
    Sref = {n: sp.sympify(J['S_n_analytic'][str(n)], locals=loc) for n in range(3, 7)}
except Exception as e:
    fail(f'unparsable expression: {e}')
allowed = {CF, CA, Q, A4, D444}
for p, e in list(Mp.items()) + list(Sref.items()):
    if not e.free_symbols <= allowed or e.has(sp.nan, sp.zoo, sp.oo):
        fail(f'unexpected content in input expression {p}: {e}')

NMAX = 7
c = {1: 2*b}
for m in range(2, NMAX + 1):
    c[m] = sp.expand(-2*(2*(CF - b))*(2*m - 3)*c[m-1] + sum(c[k]*c[m-k] for k in range(1, m)))
def contract(poly):
    P = sp.Poly(sp.expand(poly), b)
    return sum(coef*M[e[0]] for e, coef in P.terms())
bA = CF - CA/2
d = {1: 2*bA}
for m in range(2, NMAX + 1):
    d[m] = sp.expand(-4*CA*(m - 2)*d[m-1] + sum(d[k]*d[m-k] for k in range(1, m)) + 4*kap*contract(c[m-1]))

out = []
def say(s=''):
    print(s, flush=True); out.append(str(s))
subs = {M[p]: Mp[p] for p in range(1, 5)}
S = {n: sp.expand((-12*kap*CF*d[n-1]).subs(subs)) for n in range(3, NMAX + 2)}
for n in range(3, 7):
    if sp.simplify(S[n].subs(kap, 1) - Sref[n]) != 0:
        fail(f'S_{n} recomputed differs from S_n_analytic of the input')
say('S_3 .. S_6 (kappa = +1) equal S_n_analytic of t6_color_reduction.json')
say(f'coefficient of M_2^2 in d_6: {sp.Poly(d[6], M[2]).coeff_monomial(M[2]**2)}')
gens = (Q, D444, M[5], M[6], A4)
prods = {}
for n in range(3, NMAX + 2):
    P = sp.Poly(S[n], *gens)
    pr = {str(sp.Mul(*[g**k for g, k in zip(gens, m)])): str(sp.factor(cf))
          for m, cf in P.terms() if sum(m[:4]) >= 2}
    prods[n] = pr
    say(f'S_{n}: products of quark invariants (units zeta_2, kappa general): {pr if pr else "none"}')
    if n <= 6 and pr:
        fail(f'product of quark invariants in S_{n}')
cQ2 = sp.factor(sp.Poly(S[7], Q).coeff_monomial(Q**2))
say(f'S_7 contains ({cQ2}) zeta_2 (d_F^abcd d_A^abcd/N_R)^2; at kappa = +1: {cQ2.subs(kap, 1)}')
json.dump({'coef_M2sq_d6': str(sp.Poly(d[6], M[2]).coeff_monomial(M[2]**2)),
           'S7_coef_dRA_n_squared': str(cQ2), 'S7_coef_dRA_n_squared_kappa1': str(cQ2.subs(kap, 1)),
           'products_by_n': {str(k): v for k, v in prods.items()}},
          open(here + '/t6_products.json', 'w'), indent=1)
open(here + '/t6_products.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/color/t6_tan_ratio.out <==
alpha_s=0.1: omega_0=0.291346, full/linear - 1 = 7.6204 percent, next term/linear = 6.9813 percent
alpha_s=0.2: omega_0=0.412026, full/linear - 1 = 16.7798 percent, next term/linear = 13.9626 percent


==> anc/numbers/deposit/R5/color/t6_tan_ratio.py <==
#!/usr/bin/env python3
"""t6_tan_ratio.py (R5, T6-05): size of the omitted zeta_2^2 part of pi tan(pi w/2) at w = omega_0,
relative to its linear term 3 zeta_2 w = pi^2 w/2, SU(3), a = alpha_s/(4 pi), omega_0 = sqrt(8 a C_F)."""
from mpmath import mp, mpf, pi, tan, sqrt
mp.dps = 30
CF = mpf(4)/3
for als in (mpf('0.1'), mpf('0.2')):
    a = als/(4*pi); w0 = sqrt(8*a*CF)
    full = pi*tan(pi*w0/2); lin = pi**2*w0/2
    nxt = pi**4*w0**3/24          # next term of the expansion: pi tan(pi w/2) = pi^2 w/2 + pi^4 w^3/24 + ...
    print(f'alpha_s={als}: omega_0={float(w0):.6f}, full/linear - 1 = {float(100*(full/lin-1)):.4f} percent, '
          f'next term/linear = {float(100*nxt/lin):.4f} percent')


==> anc/numbers/deposit/R5/color_check/own_block.txt <==
d4_form1 = 128*CA**2*bA**2 - 192*CA*bA**3 + 64*M1**2 + M1*(256*CA**2 + 256*CA*CF - 384*CA*bA + 384*CF**2 - 128*CF*bA + 192*bA**2) + M2*(-384*CA - 1088*CF + 192*bA) + 768*M3 + 80*bA**4
d5_form1 = -1536*CA**3*bA**2 + 2816*CA**2*bA**3 - 1856*CA*bA**4 + M1**2*(-1280*CA - 512*CF + 768*bA) + M1*(-3072*CA**3 - 3072*CA**2*CF + 5632*CA**2*bA - 4608*CA*CF**2 + 2560*CA*CF*bA - 4352*CA*bA**2 - 7680*CF**3 + 1536*CF**2*bA - 768*CF*bA**2 + 1280*bA**3) + M2*(4608*CA**2 + 13056*CA*CF - 3840*CA*bA + 31232*CF**2 - 4352*CF*bA + 768*M1 + 1152*bA**2) + M3*(-9216*CA - 42240*CF + 3072*bA) + 19008*M4 + 448*bA**5
d4_form2 = -32*M2*(15*CA + 28*CF) + 768*M3 - 5*(CA - 2*CF)*(55*CA**3 - 66*CA**2*CF + 36*CA*CF**2 - 56*CF**3)
d5_form2 = 32*M2*(195*CA**2 + 380*CA*CF + 828*CF**2) - 768*M3*(14*CA + 51*CF) + 19008*M4 + 2*(CA - 2*CF)*(1775*CA**4 - 2220*CA**3*CF + 1088*CA**2*CF**2 + 816*CA*CF**3 - 3184*CF**4)
d4_SUN = (16*N**6 - 352*N**4 - 244*N**2 - 19)/N**4
d5_SUN = -2*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**5
d4_SU3 = -19063/81
d5_SU3 = 1017736/243
d4_SON = (120*N**3 - 512*N**2 + 916*N - 763)/16
d5_SON = -(840*N**4 - 4460*N**3 + 11476*N**2 - 16531*N + 9397)/16
d4_SpN = -(120*N**3 + 512*N**2 + 916*N + 763)/16
d5_SpN = (840*N**4 + 4460*N**3 + 11476*N**2 + 16531*N + 9397)/16


==> anc/numbers/deposit/R5/color_check/va_tower_d45.out <==
== route A vs route B (general color, general kappa, bA symbol) ==
1 True True
2 True True
3 True True
4 True True
5 True True
6 True True
== d1..d3 against paper App. F (general kappa) ==
d1 True
d2 True
d3 True

== d4, kappa=+1, form 1 (bA, M1..M3 symbols) ==
128*CA**2*bA**2 - 192*CA*bA**3 + 64*M1**2 + M1*(256*CA**2 + 256*CA*CF - 384*CA*bA + 384*CF**2 - 128*CF*bA + 192*bA**2) + M2*(-384*CA - 1088*CF + 192*bA) + 768*M3 + 80*bA**4
== d4, kappa=+1, form 2 (bA, M1 substituted) ==
-32*M2*(15*CA + 28*CF) + 768*M3 - 5*(CA - 2*CF)*(55*CA**3 - 66*CA**2*CF + 36*CA*CF**2 - 56*CF**3)

== d5, kappa=+1, form 1 (bA, M1..M4 symbols) ==
-1536*CA**3*bA**2 + 2816*CA**2*bA**3 - 1856*CA*bA**4 + M1**2*(-1280*CA - 512*CF + 768*bA) + M1*(-3072*CA**3 - 3072*CA**2*CF + 5632*CA**2*bA - 4608*CA*CF**2 + 2560*CA*CF*bA - 4352*CA*bA**2 - 7680*CF**3 + 1536*CF**2*bA - 768*CF*bA**2 + 1280*bA**3) + M2*(4608*CA**2 + 13056*CA*CF - 3840*CA*bA + 31232*CF**2 - 4352*CF*bA + 768*M1 + 1152*bA**2) + M3*(-9216*CA - 42240*CF + 3072*bA) + 19008*M4 + 448*bA**5
== d5, kappa=+1, form 2 (bA, M1 substituted) ==
32*M2*(195*CA**2 + 380*CA*CF + 828*CF**2) - 768*M3*(14*CA + 51*CF) + 19008*M4 + 2*(CA - 2*CF)*(1775*CA**4 - 2220*CA**3*CF + 1088*CA**2*CF**2 + 816*CA*CF**3 - 3184*CF**4)

== d4, general kappa (no kappa^2 reduction), form 1 ==
128*CA**2*bA**2 - 192*CA*bA**3 + 64*M1**2*kappa**2 + 80*bA**4 + kappa*(256*CA**2*M1 + 256*CA*CF*M1 - 384*CA*M1*bA - 384*CA*M2 + 384*CF**2*M1 - 128*CF*M1*bA - 1088*CF*M2 + 192*M1*bA**2 + 192*M2*bA + 768*M3)
== d4, general kappa with kappa^2 = 1, form 1 ==
128*CA**2*bA**2 - 192*CA*bA**3 + 64*M1**2 + 80*bA**4 + kappa*(256*CA**2*M1 + 256*CA*CF*M1 - 384*CA*M1*bA - 384*CA*M2 + 384*CF**2*M1 - 128*CF*M1*bA - 1088*CF*M2 + 192*M1*bA**2 + 192*M2*bA + 768*M3)

== d5, general kappa (no kappa^2 reduction), form 1 ==
-1536*CA**3*bA**2 + 2816*CA**2*bA**3 - 1856*CA*bA**4 + 448*bA**5 + kappa**2*(-1280*CA*M1**2 - 512*CF*M1**2 + 768*M1**2*bA + 768*M1*M2) + kappa*(-3072*CA**3*M1 - 3072*CA**2*CF*M1 + 5632*CA**2*M1*bA + 4608*CA**2*M2 - 4608*CA*CF**2*M1 + 2560*CA*CF*M1*bA + 13056*CA*CF*M2 - 4352*CA*M1*bA**2 - 3840*CA*M2*bA - 9216*CA*M3 - 7680*CF**3*M1 + 1536*CF**2*M1*bA + 31232*CF**2*M2 - 768*CF*M1*bA**2 - 4352*CF*M2*bA - 42240*CF*M3 + 1280*M1*bA**3 + 1152*M2*bA**2 + 3072*M3*bA + 19008*M4)
== d5, general kappa with kappa^2 = 1, form 1 ==
-1536*CA**3*bA**2 + 2816*CA**2*bA**3 - 1280*CA*M1**2 - 1856*CA*bA**4 - 512*CF*M1**2 + 768*M1**2*bA + 768*M1*M2 + 448*bA**5 + kappa*(-3072*CA**3*M1 - 3072*CA**2*CF*M1 + 5632*CA**2*M1*bA + 4608*CA**2*M2 - 4608*CA*CF**2*M1 + 2560*CA*CF*M1*bA + 13056*CA*CF*M2 - 4352*CA*M1*bA**2 - 3840*CA*M2*bA - 9216*CA*M3 - 7680*CF**3*M1 + 1536*CF**2*M1*bA + 31232*CF**2*M2 - 768*CF*M1*bA**2 - 4352*CF*M2*bA - 42240*CF*M3 + 1280*M1*bA**3 + 1152*M2*bA**2 + 3072*M3*bA + 19008*M4)

c3(b) = 16*b*(-3*CF + 4*b)*(-2*CF + 3*b)  c4(b) = 16*b*(-2*CF + 3*b)*(60*CF**2 - 154*CF*b + 99*b**2)
d4 structural check True
d5 structural check True

== SU(N) fundamental ==
 row sum check M0 = CA/2 - 2CF: True
 M1 check: True
 bA check: True
 M2 = -(N**2 - 2)*(2*N**2 + 1)/(8*N**3)
 M3 = -(2*N**6 - 6*N**4 + 5*N**2 + 2)/(16*N**4)
 M4 = -(N**2 - 2)*(2*N**6 - 4*N**4 + 4*N**2 + 1)/(32*N**5)
 d1: direct = -1/N   general formula agrees: True
 d2: direct = -(2*N**2 + 3)/N**2   general formula agrees: True
 d3: direct = 2*(19*N**2 + 5)/N**3   general formula agrees: True
 d4: direct = (16*N**6 - 352*N**4 - 244*N**2 - 19)/N**4   general formula agrees: True
 d5: direct = -2*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**5   general formula agrees: True
 SU(N) d2 vs paper -(2N^2+3)/N^2: True
 SU(N) d3 vs paper 2(19N^2+5)/N^3: True
 SU(3) d4, d5 = -19063/81 1017736/243

== SO(N) vector ==
 row sum check M0 = CA/2 - 2CF: True
 M1 check: True
 bA check: True
 M2 = -(5*N - 8)/64
 M3 = -(4*N**2 - 13*N + 12)/256
 M4 = -(4*N**3 - 16*N**2 + 25*N - 16)/1024
 d1: direct = 1/2   general formula agrees: True
 d2: direct = (2*N - 7)/4   general formula agrees: True
 d3: direct = -(6*N**2 - 19*N + 19)/4   general formula agrees: True
 d4: direct = (120*N**3 - 512*N**2 + 916*N - 763)/16   general formula agrees: True
 d5: direct = -(840*N**4 - 4460*N**3 + 11476*N**2 - 16531*N + 9397)/16   general formula agrees: True
 SO(N) S3 = -12 CF d2 vs table -3(N-1)(2N-7)/4: True
 SO(N) S4 = -12 CF d3 vs table 3(N-1)(6N^2-19N+19)/4: True

== Sp(N) defining ==
 row sum check M0 = CA/2 - 2CF: True
 M1 check: True
 bA check: True
 M2 = -(5*N + 8)/64
 M3 = -(4*N**2 + 13*N + 12)/256
 M4 = -(4*N**3 + 16*N**2 + 25*N + 16)/1024
 d1: direct = -1/2   general formula agrees: True
 d2: direct = -(2*N + 7)/4   general formula agrees: True
 d3: direct = (6*N**2 + 19*N + 19)/4   general formula agrees: True
 d4: direct = -(120*N**3 + 512*N**2 + 916*N + 763)/16   general formula agrees: True
 d5: direct = (840*N**4 + 4460*N**3 + 11476*N**2 + 16531*N + 9397)/16   general formula agrees: True
 Sp(N) S3 = -12 CF d2 vs table 3(N+1)(2N+7)/4: True
 Sp(N) S4 = -12 CF d3 vs table -3(N+1)(6N^2+19N+19)/4: True
 Sp(2) vs SU(2): d4 True  d5 True
 SU(N) -12 CF d3 vs paper S4 general formula: True

==== RESULTS (kappa = +1) ====
d4_form1 = 128*CA**2*bA**2 - 192*CA*bA**3 + 64*M1**2 + M1*(256*CA**2 + 256*CA*CF - 384*CA*bA + 384*CF**2 - 128*CF*bA + 192*bA**2) + M2*(-384*CA - 1088*CF + 192*bA) + 768*M3 + 80*bA**4
d5_form1 = -1536*CA**3*bA**2 + 2816*CA**2*bA**3 - 1856*CA*bA**4 + M1**2*(-1280*CA - 512*CF + 768*bA) + M1*(-3072*CA**3 - 3072*CA**2*CF + 5632*CA**2*bA - 4608*CA*CF**2 + 2560*CA*CF*bA - 4352*CA*bA**2 - 7680*CF**3 + 1536*CF**2*bA - 768*CF*bA**2 + 1280*bA**3) + M2*(4608*CA**2 + 13056*CA*CF - 3840*CA*bA + 31232*CF**2 - 4352*CF*bA + 768*M1 + 1152*bA**2) + M3*(-9216*CA - 42240*CF + 3072*bA) + 19008*M4 + 448*bA**5
d4_form2 = -32*M2*(15*CA + 28*CF) + 768*M3 - 5*(CA - 2*CF)*(55*CA**3 - 66*CA**2*CF + 36*CA*CF**2 - 56*CF**3)
d5_form2 = 32*M2*(195*CA**2 + 380*CA*CF + 828*CF**2) - 768*M3*(14*CA + 51*CF) + 19008*M4 + 2*(CA - 2*CF)*(1775*CA**4 - 2220*CA**3*CF + 1088*CA**2*CF**2 + 816*CA*CF**3 - 3184*CF**4)
d4_SUN = (16*N**6 - 352*N**4 - 244*N**2 - 19)/N**4
d5_SUN = -2*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**5
d4_SU3 = -19063/81
d5_SU3 = 1017736/243
d4_SON = (120*N**3 - 512*N**2 + 916*N - 763)/16
d5_SON = -(840*N**4 - 4460*N**3 + 11476*N**2 - 16531*N + 9397)/16
d4_SpN = -(120*N**3 + 512*N**2 + 916*N + 763)/16
d5_SpN = (840*N**4 + 4460*N**3 + 11476*N**2 + 16531*N + 9397)/16
M_SUN = [-(N**2 - 2)*(2*N**2 + 1)/(8*N**3), -(2*N**6 - 6*N**4 + 5*N**2 + 2)/(16*N**4), -(N**2 - 2)*(2*N**6 - 4*N**4 + 4*N**2 + 1)/(32*N**5)]
M_SON = [-(5*N - 8)/64, -(4*N**2 - 13*N + 12)/256, -(4*N**3 - 16*N**2 + 25*N - 16)/1024]
M_SpN = [-(5*N + 8)/64, -(4*N**2 + 13*N + 12)/256, -(4*N**3 + 16*N**2 + 25*N + 16)/1024]


==> anc/numbers/deposit/R5/color_check/va_tower_d45.py <==
#!/usr/bin/env python3
"""Verifier VA: d_4 and d_5 of the negative-signature adjoint wave F_A^- in general color.

Double-logarithmic system (paper.tex eq. (7) with phi^+ -> 0, phi^- -> 1/w, psi^+ -> 0, psi^- -> 2/w):
  w F_R^+ = 2a b_R + 2a C_R dF_R^+/dw + (F_R^+)^2
  w F_R^- = 2a b_R + 2a C_R [dF_R^-/dw + F_R^-/w] + (F_R^-)^2 + (4 a kappa / w) sum_R' T_{RR'} F_R'^+
with C_R = 2(C_F - b_R), F_R^+ = sum c_n a^n w^(1-2n), F_A^- = sum d_n a^n w^(1-2n).

Method 1 (route A): hand-derived recursion
  c_n = -2 C_R (2n-3) c_{n-1} + sum_{k=1}^{n-1} c_k c_{n-k},       c_1 = 2 b_R
  d_n = -4 C_A (n-2) d_{n-1} + sum_{k=1}^{n-1} d_k d_{n-k} + 4 kappa sum_R' T_{AR'} c^{(R')}_{n-1},  d_1 = 2 b_A
with c^{(R')}_m written as a polynomial in b_{R'} (C_R' = 2(C_F - b_R')) and sum_R' T_{AR'} b_R'^p -> M_p.

Method 2 (route B): no recursion; insert a truncated series ansatz with unknown coefficients into the ODEs
(symbolic in a and w), expand, and solve order by order; general color through an abstract channel with
symbolic b and the linear map b^p -> M_p.

Method 3: explicit matrices of SU(N), SO(N) vector, Sp(N) defining; direct ODE substitution with all channels,
compared with the general formula evaluated on the group's M_p.
"""
import sympy as sp

CF, CA, bA, kappa, a, w, b, N = sp.symbols('CF CA bA kappa a w b N')
M = {p: sp.Symbol(f'M{p}') for p in range(0, 7)}
NMAX = 6  # compute d_1..d_6 (d_6 only as a by-product, not reported as asked)

# ---------------------------------------------------------------- route A: recursion
def c_poly(nmax):
    """c_n^{(R)} as polynomials in b (C_R = 2(CF - b))."""
    CR = 2*(CF - b)
    c = {1: 2*b}
    for n in range(2, nmax+1):
        c[n] = sp.expand(-2*CR*(2*n-3)*c[n-1] + sum(c[k]*c[n-k] for k in range(1, n)))
    return c

def moment_map(expr):
    """Replace sum_R' T_{AR'} (polynomial in b_R') by sum_p coeff_p M_p."""
    P = sp.Poly(sp.expand(expr), b)
    out = 0
    for (p,), coef in P.terms():
        out += coef*M[p]
    return sp.expand(out)

def d_general(nmax, kap=kappa, bAsym=bA):
    c = c_poly(nmax)
    d = {1: 2*bAsym}
    for n in range(2, nmax+1):
        d[n] = sp.expand(-4*CA*(n-2)*d[n-1] + sum(d[k]*d[n-k] for k in range(1, n))
                         + 4*kap*moment_map(c[n-1]))
    return d, c

dA, cA_ = d_general(NMAX)

# ---------------------------------------------------------------- route B: ODE substitution, general color
def route_B(nmax):
    # positive wave in abstract channel with Born weight b
    cs = sp.symbols(f'cc1:{nmax+1}')
    Fp = sum(cs[n-1]*a**n*w**(1-2*n) for n in range(1, nmax+1))
    CR = 2*(CF - b)
    eqp = sp.expand(w*Fp - (2*a*b + 2*a*CR*sp.diff(Fp, w) + Fp**2))
    sol = {}
    for n in range(1, nmax+1):
        coeff = sp.expand(eqp.coeff(a, n)*w**(2*n-2))  # coefficient of a^n w^(2-2n)
        coeff = sp.expand(coeff.subs(sol))
        # pick the w^0 part
        coeff = sp.expand(coeff).subs(w, 1) if not coeff.has(w) else sp.Poly(coeff, w).coeff_monomial(1)
        s = sp.solve(coeff, cs[n-1])[0]
        sol[cs[n-1]] = sp.expand(s)
    cB = {n: sol[cs[n-1]] for n in range(1, nmax+1)}
    # negative adjoint wave with source 4 a kappa / w * sum_R' T_AR' F_R'^+  -> moments
    ds = sp.symbols(f'dd1:{nmax+1}')
    Fm = sum(ds[n-1]*a**n*w**(1-2*n) for n in range(1, nmax+1))
    src = sum(moment_map(cB[n])*a**n*w**(1-2*n) for n in range(1, nmax+1))
    eqm = sp.expand(w*Fm - (2*a*bA + 2*a*CA*(sp.diff(Fm, w) + Fm/w) + Fm**2 + 4*a*kappa/w*src))
    dsol = {}
    for n in range(1, nmax+1):
        coeff = sp.expand(sp.expand(eqm.coeff(a, n)*w**(2*n-2)).subs(dsol))
        coeff = sp.Poly(coeff, w).coeff_monomial(1) if coeff.has(w) else coeff
        dsol[ds[n-1]] = sp.expand(sp.solve(coeff, ds[n-1])[0])
    return {n: dsol[ds[n-1]] for n in range(1, nmax+1)}, cB

dB, cB = route_B(NMAX)

print('== route A vs route B (general color, general kappa, bA symbol) ==')
for n in range(1, NMAX+1):
    print(n, sp.simplify(dA[n]-dB[n]) == 0, sp.simplify(cA_[n]-cB[n]) == 0)

# ---------------------------------------------------------------- checks of d_1..d_3 against App. F
d1_ref = 2*bA
d2_ref = 4*bA**2 + 8*kappa*M[1]
d3_ref = 4*(bA - CA)*d2_ref + 16*kappa*(3*M[2] - 2*CF*M[1])
print('== d1..d3 against paper App. F (general kappa) ==')
print('d1', sp.expand(dA[1]-d1_ref) == 0)
print('d2', sp.expand(dA[2]-d2_ref) == 0)
print('d3', sp.expand(dA[3]-d3_ref) == 0)

# ---------------------------------------------------------------- results at kappa = +1
M1val = -sp.Rational(1, 4)*(CA - 2*CF)*(3*CA - 4*CF)
bAval = CF - CA/2
def form2(e):
    return sp.expand(e.subs(kappa, 1).subs({bA: bAval, M[1]: M1val}))

res = {}
for n in (4, 5):
    f1 = sp.expand(dA[n].subs(kappa, 1))
    f2 = form2(dA[n])
    res[n] = (f1, f2)
    print(f'\n== d{n}, kappa=+1, form 1 (bA, M1..M{n-1} symbols) ==')
    print(sp.collect(f1, [M[4], M[3], M[2], M[1]]))
    print(f'== d{n}, kappa=+1, form 2 (bA, M1 substituted) ==')
    print(sp.collect(f2, [M[4], M[3], M[2]], sp.factor))

# general kappa (kappa^2 kept as is, and with kappa^2 -> 1)
for n in (4, 5):
    gk = sp.expand(dA[n])
    print(f'\n== d{n}, general kappa (no kappa^2 reduction), form 1 ==')
    print(sp.collect(gk, [kappa], sp.expand))
    gk1 = sp.expand(sp.Poly(gk, kappa).as_expr().subs(kappa**3, kappa).subs(kappa**2, 1))
    print(f'== d{n}, general kappa with kappa^2 = 1, form 1 ==')
    print(sp.collect(gk1, [kappa], sp.expand))

# structural forms: d4 = 4(bA - 2CA) d3 + d2^2 + 4 kappa (192 M3 - 272 CF M2 + 96 CF^2 M1)
c3 = sp.expand(cA_[3]); c4 = sp.expand(cA_[4])
print('\nc3(b) =', sp.factor(c3), ' c4(b) =', sp.factor(c4))
d4_struct = 4*(bA - 2*CA)*dA[3] + dA[2]**2 + 4*kappa*moment_map(c3)
d5_struct = 4*(bA - 3*CA)*dA[4] + 2*dA[2]*dA[3] + 4*kappa*moment_map(c4)
print('d4 structural check', sp.expand(d4_struct - dA[4]) == 0)
print('d5 structural check', sp.expand(d5_struct - dA[5]) == 0)

# ---------------------------------------------------------------- route C: explicit groups
def group_check(name, Tm, bvec, Cvec, CFv, CAv, iA, nmax=5):
    nch = len(bvec)
    cs = [[sp.Symbol(f'x{r}_{n}') for n in range(1, nmax+1)] for r in range(nch)]
    sol = {}
    Fp = [sum(cs[r][n-1]*a**n*w**(1-2*n) for n in range(1, nmax+1)) for r in range(nch)]
    for r in range(nch):
        eq = sp.expand(w*Fp[r] - (2*a*bvec[r] + 2*a*Cvec[r]*sp.diff(Fp[r], w) + Fp[r]**2))
        for n in range(1, nmax+1):
            co = sp.expand(sp.expand(eq.coeff(a, n)*w**(2*n-2)).subs(sol))
            co = sp.Poly(co, w).coeff_monomial(1) if co.has(w) else co
            sol[cs[r][n-1]] = sp.simplify(sp.solve(co, cs[r][n-1])[0])
    Fp = [sp.expand(f.subs(sol)) for f in Fp]
    ds = [sp.Symbol(f'y{n}') for n in range(1, nmax+1)]
    Fm = sum(ds[n-1]*a**n*w**(1-2*n) for n in range(1, nmax+1))
    src = sum(Tm[iA][rp]*Fp[rp] for rp in range(nch))
    eq = sp.expand(w*Fm - (2*a*bvec[iA] + 2*a*Cvec[iA]*(sp.diff(Fm, w) + Fm/w) + Fm**2 + 4*a*1/w*src))
    dsol = {}
    for n in range(1, nmax+1):
        co = sp.expand(sp.expand(eq.coeff(a, n)*w**(2*n-2)).subs(dsol))
        co = sp.Poly(co, w).coeff_monomial(1) if co.has(w) else co
        dsol[ds[n-1]] = sp.factor(sp.solve(co, ds[n-1])[0])
    direct = {n: dsol[ds[n-1]] for n in range(1, nmax+1)}
    Mv = {p: sp.factor(sum(Tm[iA][rp]*bvec[rp]**p for rp in range(nch))) for p in range(0, 7)}
    subsd = {CF: CFv, CA: CAv, bA: bvec[iA], kappa: 1}
    subsd.update({M[p]: Mv[p] for p in range(0, 7)})
    print(f'\n== {name} ==')
    print(' row sum check M0 = CA/2 - 2CF:', sp.simplify(Mv[0] - (CAv/2 - 2*CFv)) == 0)
    print(' M1 check:', sp.simplify(Mv[1] - M1val.subs({CF: CFv, CA: CAv})) == 0)
    print(' bA check:', sp.simplify(bvec[iA] - (CFv - CAv/2)) == 0)
    for p in (2, 3, 4):
        print(f' M{p} =', Mv[p])
    for n in range(1, nmax+1):
        gen = sp.factor(dA[n].subs(subsd))
        print(f' d{n}: direct = {direct[n]}   general formula agrees: {sp.simplify(gen - direct[n]) == 0}')
    return direct, Mv

TSU = [[0, -(N**2-1)/N], [-1/N, 2/N - N/2]]
dSU, MSU = group_check('SU(N) fundamental', TSU, [(N**2-1)/(2*N), -1/(2*N)], [0, N],
                       (N**2-1)/(2*N), N, 1)
print(' SU(N) d2 vs paper -(2N^2+3)/N^2:', sp.simplify(dSU[2] + (2*N**2+3)/N**2) == 0)
print(' SU(N) d3 vs paper 2(19N^2+5)/N^3:', sp.simplify(dSU[3] - 2*(19*N**2+5)/N**3) == 0)
print(' SU(3) d4, d5 =', dSU[4].subs(N, 3), dSU[5].subs(N, 3))

TSO = [[0, -(N-1)/2, 0], [-1/N, 0, -(N**2-4)/(4*N)], [0, -(N-2)/4, 0]]
dSO, MSO = group_check('SO(N) vector', TSO, [(N-1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                       [0, (N-2)/2, N/2], (N-1)/4, (N-2)/2, 1)
z2 = sp.Symbol('z2')
print(' SO(N) S3 = -12 CF d2 vs table -3(N-1)(2N-7)/4:',
      sp.simplify(-12*(N-1)/4*dSO[2] + 3*(N-1)*(2*N-7)/4) == 0)
print(' SO(N) S4 = -12 CF d3 vs table 3(N-1)(6N^2-19N+19)/4:',
      sp.simplify(-12*(N-1)/4*dSO[3] - 3*(N-1)*(6*N**2-19*N+19)/4) == 0)

TSp = [[0, 0, -(N+1)/2], [0, 0, -(N+2)/4], [-1/N, -(N**2-4)/(4*N), 0]]
dSp, MSp = group_check('Sp(N) defining', TSp, [(N+1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                       [0, N/2, (N+2)/2], (N+1)/4, (N+2)/2, 2)
print(' Sp(N) S3 = -12 CF d2 vs table 3(N+1)(2N+7)/4:',
      sp.simplify(-12*(N+1)/4*dSp[2] - 3*(N+1)*(2*N+7)/4) == 0)
print(' Sp(N) S4 = -12 CF d3 vs table -3(N+1)(6N^2+19N+19)/4:',
      sp.simplify(-12*(N+1)/4*dSp[3] + 3*(N+1)*(6*N**2+19*N+19)/4) == 0)
print(' Sp(2) vs SU(2): d4', sp.simplify(dSp[4].subs(N, 2) - dSU[4].subs(N, 2)) == 0,
      ' d5', sp.simplify(dSp[5].subs(N, 2) - dSU[5].subs(N, 2)) == 0)

# general S_4 check of d3 with M2 from App. A (quartic invariant), SU(N)
dFA = (N**2-1)*(N**2+6)/48
S4_paper = -48*(19*N**3*(N**2-1)/(2*N) - 65*N**2*((N**2-1)/(2*N))**2 + 68*N*((N**2-1)/(2*N))**3
                - 20*((N**2-1)/(2*N))**4 - 24*dFA)
print(' SU(N) -12 CF d3 vs paper S4 general formula:',
      sp.simplify(-12*(N**2-1)/(2*N)*dSU[3] - S4_paper) == 0)

# ------------------------------------------------- final machine-readable block
print('\n==== RESULTS (kappa = +1) ====')
print('d4_form1 =', sp.collect(res[4][0], [M[4], M[3], M[2], M[1]]))
print('d5_form1 =', sp.collect(res[5][0], [M[4], M[3], M[2], M[1]]))
print('d4_form2 =', sp.collect(res[4][1], [M[4], M[3], M[2]], sp.factor))
print('d5_form2 =', sp.collect(res[5][1], [M[4], M[3], M[2]], sp.factor))
print('d4_SUN =', sp.factor(dSU[4]))
print('d5_SUN =', sp.factor(dSU[5]))
print('d4_SU3 =', dSU[4].subs(N, 3))
print('d5_SU3 =', dSU[5].subs(N, 3))
print('d4_SON =', sp.factor(dSO[4]))
print('d5_SON =', sp.factor(dSO[5]))
print('d4_SpN =', sp.factor(dSp[4]))
print('d5_SpN =', sp.factor(dSp[5]))
print('M_SUN =', [MSU[p] for p in (2, 3, 4)])
print('M_SON =', [MSO[p] for p in (2, 3, 4)])
print('M_SpN =', [MSp[p] for p in (2, 3, 4)])


==> anc/numbers/deposit/R5/color_check2/log_G2_7.txt <==
[    0.0s] === G2_7
[    0.1s]   d=7 N_A=14 C_F=1 C_A=2
[    0.4s]   channels: [('0', 1, '1'), ('1', 7, '1/2'), ('2', 14, '0'), ('7/3', 27, '-1/6')]
[    0.4s]   trace tensors ...
[    0.8s]   raising indices ...
[    0.9s]   d444 ...
[    1.0s]   invariants: {'dFdA': '5/12', 'dAdA': '25/12', 'dFdF': '1/24', 'd444': '275/432', 'TrF4TrA4': '91/12'}
[    1.5s]   result: {
 "group": "G2_7",
 "d": 7,
 "NA": 14,
 "CF": "1",
 "CA": "2",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "1",
   "Trc_row": [
    "0",
    "0",
    "-2",
    "0"
   ]
  },
  {
   "C_R": "1",
   "dim": 7,
   "b_R": "1/2",
   "Trc_row": [
    "0",
    "0",
    "0",
    "-3/2"
   ]
  },
  {
   "C_R": "2",
   "dim": 14,
   "b_R": "0",
   "Trc_row": [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ]
  },
  {
   "C_R": "7/3",
   "dim": 27,
   "b_R": "-1/6",
   "Trc_row": [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "1",
  "2",
  "7/3"
 ],
 "Tu2_eigenvalues": [
  "0",
  "1",
  "2",
  "7/3"
 ],
 "VxV_casimirs": [
  "0",
  "1",
  "2",
  "7/3"
 ],
 "M": [
  "-1",
  "0",
  "-1/6",
  "-5/36",
  "-31/216"
 ],
 "invariants": {
  "dFdA": "5/12",
  "dAdA": "25/12",
  "dFdF": "1/24",
  "d444": "275/432",
  "TrF4TrA4": "91/12"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "0",
  "0",
  "-8",
  "608/3",
  "-20792/3",
  "2603104/9"
 ],
 "S_solver": {
  "S2": "0",
  "S3": "0",
  "S4": "96",
  "S5": "-2432",
  "S6": "83168",
  "S7": "-10412416/3"
 },
 "S_solver_kappa_minus": {
  "S2": "0",
  "S3": "0",
  "S4": "96",
  "S5": "-2432",
  "S6": "83168",
  "S7": "-10407808/3"
 },
 "S_printed": {
  "S3": "0",
  "S4": "96",
  "S5": "-2432",
  "S6": "83168"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[    1.5s] done


==> anc/numbers/deposit/R5/color_check2/log_SO5_vector.txt <==
[    0.0s] === SO5_vector
[    0.0s]   d=5 N_A=10 C_F=1 C_A=3/2
[    0.1s]   channels: [('0', 1, '1'), ('3/2', 10, '1/4'), ('5/2', 14, '-1/4')]
[    0.1s]   trace tensors ...
[    0.2s]   raising indices ...
[    0.3s]   d444 ...
[    0.3s]   invariants: {'dFdA': '3/16', 'dAdA': '9/8', 'dFdF': '1/8', 'd444': '33/128', 'TrF4TrA4': '75/32'}
[    0.6s]   result: {
 "group": "SO5_vector",
 "d": 5,
 "NA": 10,
 "CF": "1",
 "CA": "3/2",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "1",
   "Trc_row": [
    "0",
    "-2",
    "0"
   ]
  },
  {
   "C_R": "3/2",
   "dim": 10,
   "b_R": "1/4",
   "Trc_row": [
    "-1/5",
    "0",
    "-21/20"
   ]
  },
  {
   "C_R": "5/2",
   "dim": 14,
   "b_R": "-1/4",
   "Trc_row": [
    "0",
    "-3/4",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3/2",
  "5/2"
 ],
 "Tu2_eigenvalues": [
  "0",
  "3/2",
  "5/2"
 ],
 "VxV_casimirs": [
  "0",
  "3/2",
  "5/2"
 ],
 "M": [
  "-5/4",
  "1/16",
  "-17/64",
  "-47/256",
  "-209/1024"
 ],
 "invariants": {
  "dFdA": "3/16",
  "dAdA": "9/8",
  "dFdF": "1/8",
  "d444": "33/128",
  "TrF4TrA4": "75/32"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "1/2",
  "3/4",
  "-37/2",
  "6017/16",
  "-90571/8",
  "13954311/32"
 ],
 "S_solver": {
  "S2": "-6",
  "S3": "-9",
  "S4": "222",
  "S5": "-18051/4",
  "S6": "271713/2",
  "S7": "-41862933/8"
 },
 "S_solver_kappa_minus": {
  "S2": "6",
  "S3": "-3",
  "S4": "192",
  "S5": "-16701/4",
  "S6": "129690",
  "S7": "-40600011/8"
 },
 "S_printed": {
  "S3": "-9",
  "S4": "222",
  "S5": "-18051/4",
  "S6": "271713/2"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[    0.6s] done


==> anc/numbers/deposit/R5/color_check2/log_SO7_vector.txt <==
[    0.0s] === SO7_vector
[    0.2s]   d=7 N_A=21 C_F=3/2 C_A=5/2
[    0.4s]   channels: [('0', 1, '3/2'), ('5/2', 21, '1/4'), ('7/2', 27, '-1/4')]
[    0.4s]   trace tensors ...
[    2.8s]   raising indices ...
[    3.4s]   d444 ...
[    4.2s]   invariants: {'dFdA': '55/64', 'dAdA': '695/192', 'dFdF': '23/64', 'd444': '10265/4608', 'TrF4TrA4': '315/16'}
[    4.6s]   result: {
 "group": "SO7_vector",
 "d": 7,
 "NA": 21,
 "CF": "3/2",
 "CA": "5/2",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "3/2",
   "Trc_row": [
    "0",
    "-3",
    "0"
   ]
  },
  {
   "C_R": "5/2",
   "dim": 21,
   "b_R": "1/4",
   "Trc_row": [
    "-1/7",
    "0",
    "-45/28"
   ]
  },
  {
   "C_R": "7/2",
   "dim": 27,
   "b_R": "-1/4",
   "Trc_row": [
    "0",
    "-5/4",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "5/2",
  "7/2"
 ],
 "Tu2_eigenvalues": [
  "0",
  "5/2",
  "7/2"
 ],
 "VxV_casimirs": [
  "0",
  "5/2",
  "7/2"
 ],
 "M": [
  "-7/4",
  "3/16",
  "-27/64",
  "-117/256",
  "-747/1024"
 ],
 "invariants": {
  "dFdA": "55/64",
  "dAdA": "695/192",
  "dFdF": "23/64",
  "d444": "10265/4608",
  "TrF4TrA4": "315/16"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "1/2",
  "7/4",
  "-45",
  "21721/16",
  "-117883/2",
  "104534131/32"
 ],
 "S_solver": {
  "S2": "-9",
  "S3": "-63/2",
  "S4": "810",
  "S5": "-195489/8",
  "S6": "1060947",
  "S7": "-940807179/16"
 },
 "S_solver_kappa_minus": {
  "S2": "9",
  "S3": "-45/2",
  "S4": "729",
  "S5": "-182511/8",
  "S6": "4036977/4",
  "S7": "-905208093/16"
 },
 "S_printed": {
  "S3": "-63/2",
  "S4": "810",
  "S5": "-195489/8",
  "S6": "1060947"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[    4.6s] done


==> anc/numbers/deposit/R5/color_check2/log_SO8_vector.txt <==
[    0.0s] === SO8_vector
[    0.4s]   d=8 N_A=28 C_F=7/4 C_A=3
[    1.0s]   channels: [('0', 1, '7/4'), ('3', 28, '1/4'), ('4', 35, '-1/4')]
[    1.0s]   trace tensors ...
[    8.2s]   raising indices ...
[   10.0s]   d444 ...
[   12.5s]   invariants: {'dFdA': '105/64', 'dAdA': '45/8', 'dFdF': '35/64', 'd444': '315/64', 'TrF4TrA4': '357/8'}
[   12.8s]   result: {
 "group": "SO8_vector",
 "d": 8,
 "NA": 28,
 "CF": "7/4",
 "CA": "3",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "7/4",
   "Trc_row": [
    "0",
    "-7/2",
    "0"
   ]
  },
  {
   "C_R": "3",
   "dim": 28,
   "b_R": "1/4",
   "Trc_row": [
    "-1/8",
    "0",
    "-15/8"
   ]
  },
  {
   "C_R": "4",
   "dim": 35,
   "b_R": "-1/4",
   "Trc_row": [
    "0",
    "-3/2",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3",
  "4"
 ],
 "Tu2_eigenvalues": [
  "0",
  "3",
  "4"
 ],
 "VxV_casimirs": [
  "0",
  "3",
  "4"
 ],
 "M": [
  "-2",
  "1/4",
  "-1/2",
  "-41/64",
  "-151/128"
 ],
 "invariants": {
  "dFdA": "105/64",
  "dAdA": "45/8",
  "dFdF": "35/64",
  "d444": "315/64",
  "TrF4TrA4": "357/8"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "1/2",
  "9/4",
  "-251/4",
  "35237/16",
  "-1768733/16",
  "226643733/32"
 ],
 "S_solver": {
  "S2": "-21/2",
  "S3": "-189/4",
  "S4": "5271/4",
  "S5": "-739977/16",
  "S6": "37143393/16",
  "S7": "-4759518393/32"
 },
 "S_solver_kappa_minus": {
  "S2": "21/2",
  "S3": "-147/4",
  "S4": "4809/4",
  "S5": "-694743/16",
  "S6": "35397999/16",
  "S7": "-4579079799/32"
 },
 "S_printed": {
  "S3": "-189/4",
  "S4": "5271/4",
  "S5": "-739977/16",
  "S6": "37143393/16"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[   12.8s] done


==> anc/numbers/deposit/R5/color_check2/log_SU3.txt <==
[    0.0s] === SU3_fund
[    0.0s]   d=3 N_A=8 C_F=4/3 C_A=3
[    0.0s]   channels: [('0', 1, '4/3'), ('3', 8, '-1/6')]
[    0.0s]   trace tensors ...
[    0.1s]   raising indices ...
[    0.1s]   d444 ...
[    0.1s]   invariants: {'dFdA': '5/2', 'dAdA': '135/8', 'dFdF': '5/36', 'd444': '10', 'TrF4TrA4': '33/2'}
[    0.7s]   result: {
 "group": "SU3_fund",
 "d": 3,
 "NA": 8,
 "CF": "4/3",
 "CA": "3",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "4/3",
   "Trc_row": [
    "0",
    "-8/3"
   ]
  },
  {
   "C_R": "3",
   "dim": 8,
   "b_R": "-1/6",
   "Trc_row": [
    "-1/3",
    "-5/6"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3"
 ],
 "Tu2_eigenvalues": [
  "4/3",
  "10/3"
 ],
 "VxV_casimirs": [
  "4/3",
  "10/3"
 ],
 "M": [
  "-7/6",
  "-11/36",
  "-133/216",
  "-1019/1296",
  "-8197/7776"
 ],
 "invariants": {
  "dFdA": "5/2",
  "dAdA": "135/8",
  "dFdF": "5/36",
  "d444": "10",
  "TrF4TrA4": "33/2"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/3",
  "-7/3",
  "352/27",
  "-19063/81",
  "1017736/243",
  "-2592986/81"
 ],
 "S_solver": {
  "S2": "16/3",
  "S3": "112/3",
  "S4": "-5632/27",
  "S5": "305008/81",
  "S6": "-16283776/243",
  "S7": "41487776/81"
 },
 "S_solver_kappa_minus": {
  "S2": "-16/3",
  "S3": "368/9",
  "S4": "-6848/27",
  "S5": "410512/81",
  "S6": "-9480256/81",
  "S7": "2184918112/729"
 },
 "S_printed": {
  "S3": "112/3",
  "S4": "-5632/27",
  "S5": "305008/81",
  "S6": "-16283776/243"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[    0.7s] done


==> anc/numbers/deposit/R5/color_check2/log_SU5_fund.txt <==
[    0.0s] === SU5_fund
[    0.2s]   d=5 N_A=24 C_F=12/5 C_A=5
[    0.3s]   channels: [('0', 1, '12/5'), ('5', 24, '-1/10')]
[    0.3s]   trace tensors ...
[    4.2s]   raising indices ...
[    5.1s]   d444 ...
[    6.3s]   invariants: {'dFdA': '31/2', 'dAdA': '1525/24', 'dFdF': '493/500', 'd444': '950/9', 'TrF4TrA4': '405/2'}
[    6.7s]   result: {
 "group": "SU5_fund",
 "d": 5,
 "NA": 24,
 "CF": "12/5",
 "CA": "5",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "12/5",
   "Trc_row": [
    "0",
    "-24/5"
   ]
  },
  {
   "C_R": "5",
   "dim": 24,
   "b_R": "-1/10",
   "Trc_row": [
    "-1/5",
    "-21/10"
   ]
  }
 ],
 "channel_order": [
  "0",
  "5"
 ],
 "Tu2_eigenvalues": [
  "18/5",
  "28/5"
 ],
 "VxV_casimirs": [
  "18/5",
  "28/5"
 ],
 "M": [
  "-23/10",
  "-27/100",
  "-1173/1000",
  "-27627/10000",
  "-663573/100000"
 ],
 "invariants": {
  "dFdA": "31/2",
  "dAdA": "1525/24",
  "dFdF": "493/500",
  "d444": "950/9",
  "TrF4TrA4": "405/2"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/5",
  "-53/25",
  "192/25",
  "23881/625",
  "-96105752/3125",
  "67139261462/15625"
 ],
 "S_solver": {
  "S2": "144/25",
  "S3": "7632/125",
  "S4": "-27648/125",
  "S5": "-3438864/3125",
  "S6": "13839228288/15625",
  "S7": "-9668053650528/78125"
 },
 "S_solver_kappa_minus": {
  "S2": "-144/25",
  "S3": "1584/25",
  "S4": "-167616/625",
  "S5": "3335184/3125",
  "S6": "11760374592/15625",
  "S7": "-8832024298656/78125"
 },
 "S_printed": {
  "S3": "7632/125",
  "S4": "-27648/125",
  "S5": "-3438864/3125",
  "S6": "13839228288/15625"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[    6.7s] done


==> anc/numbers/deposit/R5/color_check2/log_Sp4_fund.txt <==
[    0.0s] === Sp4_fund
[    0.0s]   d=4 N_A=10 C_F=5/4 C_A=3
[    0.1s]   channels: [('0', 1, '5/4'), ('2', 5, '1/4'), ('3', 10, '-1/4')]
[    0.1s]   trace tensors ...
[    0.2s]   raising indices ...
[    0.3s]   d444 ...
[    0.3s]   invariants: {'dFdA': '165/64', 'dAdA': '18', 'dFdF': '5/32', 'd444': '1185/128', 'TrF4TrA4': '345/16'}
[    0.6s]   result: {
 "group": "Sp4_fund",
 "d": 4,
 "NA": 10,
 "CF": "5/4",
 "CA": "3",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "5/4",
   "Trc_row": [
    "0",
    "0",
    "-5/2"
   ]
  },
  {
   "C_R": "2",
   "dim": 5,
   "b_R": "1/4",
   "Trc_row": [
    "0",
    "0",
    "-3/2"
   ]
  },
  {
   "C_R": "3",
   "dim": 10,
   "b_R": "-1/4",
   "Trc_row": [
    "-1/4",
    "-3/4",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "2",
  "3"
 ],
 "Tu2_eigenvalues": [
  "0",
  "2",
  "3"
 ],
 "VxV_casimirs": [
  "0",
  "2",
  "3"
 ],
 "M": [
  "-1",
  "-1/2",
  "-7/16",
  "-1/2",
  "-157/256"
 ],
 "invariants": {
  "dFdA": "165/64",
  "dAdA": "18",
  "dFdF": "5/32",
  "d444": "1185/128",
  "TrF4TrA4": "345/16"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/2",
  "-15/4",
  "191/4",
  "-20299/16",
  "759617/16",
  "-75042387/32"
 ],
 "S_solver": {
  "S2": "15/2",
  "S3": "225/4",
  "S4": "-2865/4",
  "S5": "304485/16",
  "S6": "-11394255/16",
  "S7": "1125635805/32"
 },
 "S_solver_kappa_minus": {
  "S2": "-15/2",
  "S3": "255/4",
  "S4": "-3255/4",
  "S5": "351195/16",
  "S6": "-13319145/16",
  "S7": "1327319715/32"
 },
 "S_printed": {
  "S3": "225/4",
  "S4": "-2865/4",
  "S5": "304485/16",
  "S6": "-11394255/16"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[    0.6s] done


==> anc/numbers/deposit/R5/color_check2/log_Sp6_fund.txt <==
[    0.0s] === Sp6_fund
[    0.2s]   d=6 N_A=21 C_F=7/4 C_A=4
[    0.3s]   channels: [('0', 1, '7/4'), ('3', 14, '1/4'), ('4', 21, '-1/4')]
[    0.3s]   trace tensors ...
[    2.5s]   raising indices ...
[    3.1s]   d444 ...
[    3.8s]   invariants: {'dFdA': '175/24', 'dAdA': '235/6', 'dFdF': '161/384', 'd444': '30415/864', 'TrF4TrA4': '399/4'}
[    4.0s]   result: {
 "group": "Sp6_fund",
 "d": 6,
 "NA": 21,
 "CF": "7/4",
 "CA": "4",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "7/4",
   "Trc_row": [
    "0",
    "0",
    "-7/2"
   ]
  },
  {
   "C_R": "3",
   "dim": 14,
   "b_R": "1/4",
   "Trc_row": [
    "0",
    "0",
    "-2"
   ]
  },
  {
   "C_R": "4",
   "dim": 21,
   "b_R": "-1/4",
   "Trc_row": [
    "-1/6",
    "-4/3",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3",
  "4"
 ],
 "Tu2_eigenvalues": [
  "0",
  "3",
  "4"
 ],
 "VxV_casimirs": [
  "0",
  "3",
  "4"
 ],
 "M": [
  "-3/2",
  "-5/8",
  "-19/32",
  "-117/128",
  "-803/512"
 ],
 "invariants": {
  "dFdA": "175/24",
  "dAdA": "235/6",
  "dFdF": "161/384",
  "d444": "30415/864",
  "TrF4TrA4": "399/4"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/2",
  "-19/4",
  "349/4",
  "-50611/16",
  "2573719/16",
  "-342924959/32"
 ],
 "S_solver": {
  "S2": "21/2",
  "S3": "399/4",
  "S4": "-7329/4",
  "S5": "1062831/16",
  "S6": "-54048099/16",
  "S7": "7201424139/32"
 },
 "S_solver_kappa_minus": {
  "S2": "-21/2",
  "S3": "441/4",
  "S4": "-8043/4",
  "S5": "1173921/16",
  "S6": "-60107817/16",
  "S7": "8045310189/32"
 },
 "S_printed": {
  "S3": "399/4",
  "S4": "-7329/4",
  "S5": "1062831/16",
  "S6": "-54048099/16"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}
[    4.0s] done


==> anc/numbers/deposit/R5/color_check2/log_float_check.txt <==
SU3_fund {'CF': (np.float64(1.333333333333), np.True_), 'CA': (np.float64(3.0), np.True_), 'dFdA': (np.float64(2.5), np.True_), 'dAdA': (np.float64(16.875), np.True_), 'd444': (np.float64(10.0), np.True_)}
SU5_fund {'CF': (np.float64(2.4), np.True_), 'CA': (np.float64(5.0), np.True_), 'dFdA': (np.float64(15.5), np.True_), 'dAdA': (np.float64(63.541666666666), np.True_), 'd444': (np.float64(105.555555555555), np.True_)}
SO8_vector {'CF': (np.float64(1.75), np.True_), 'CA': (np.float64(3.0), np.True_), 'dFdA': (np.float64(1.640625), np.True_), 'dAdA': (np.float64(5.625), np.True_), 'd444': (np.float64(4.921875), np.True_)}
Sp6_fund {'CF': (np.float64(1.75), np.True_), 'CA': (np.float64(4.0), np.True_), 'dFdA': (np.float64(7.291666666667), np.True_), 'dAdA': (np.float64(39.166666666666), np.True_), 'd444': (np.float64(35.202546296296), np.True_)}
G2_7 {'CF': (np.float64(1.0), np.True_), 'CA': (np.float64(2.0), np.True_), 'dFdA': (np.float64(0.416666666667), np.True_), 'dAdA': (np.float64(2.083333333333), np.True_), 'd444': (np.float64(0.636574074074), np.True_)}
SO5_vector {'CF': (np.float64(1.0), np.True_), 'CA': (np.float64(1.5), np.True_), 'dFdA': (np.float64(0.1875), np.True_), 'dAdA': (np.float64(1.125), np.True_), 'd444': (np.float64(0.2578125), np.True_)}
SO7_vector {'CF': (np.float64(1.5), np.True_), 'CA': (np.float64(2.5), np.True_), 'dFdA': (np.float64(0.859375), np.True_), 'dAdA': (np.float64(3.619791666667), np.True_), 'd444': (np.float64(2.227647569444), np.True_)}
Sp4_fund {'CF': (np.float64(1.25), np.True_), 'CA': (np.float64(3.0), np.True_), 'dFdA': (np.float64(2.578125), np.True_), 'dAdA': (np.float64(18.0), np.True_), 'd444': (np.float64(9.2578125), np.True_)}
  SU3_fund    CF    exact          4/3 = 1.33333333333   float 1.33333333333   rel diff 3.3e-16
  SU3_fund    CA    exact            3 = 3   float 3   rel diff 4.4e-16
  SU3_fund    dFdA  exact          5/2 = 2.5   float 2.5   rel diff 1.4e-15
  SU3_fund    dAdA  exact        135/8 = 16.875   float 16.875   rel diff 2.1e-15
  SU3_fund    d444  exact           10 = 10   float 10   rel diff 5.0e-15
  SU5_fund    CF    exact         12/5 = 2.4   float 2.4   rel diff 1.9e-16
  SU5_fund    CA    exact            5 = 5   float 5   rel diff 3.6e-16
  SU5_fund    dFdA  exact         31/2 = 15.5   float 15.5   rel diff 4.1e-15
  SU5_fund    dAdA  exact      1525/24 = 63.5416666667   float 63.5416666667   rel diff 4.1e-15
  SU5_fund    d444  exact        950/9 = 105.555555556   float 105.555555556   rel diff 5.9e-15
  SO8_vector  CF    exact          7/4 = 1.75   float 1.75   rel diff 0.0e+00
  SO8_vector  CA    exact            3 = 3   float 3   rel diff 0.0e+00
  SO8_vector  dFdA  exact       105/64 = 1.640625   float 1.640625   rel diff 4.1e-16
  SO8_vector  dAdA  exact         45/8 = 5.625   float 5.625   rel diff 0.0e+00
  SO8_vector  d444  exact       315/64 = 4.921875   float 4.921875   rel diff 1.8e-16
  Sp6_fund    CF    exact          7/4 = 1.75   float 1.75   rel diff 2.5e-16
  Sp6_fund    CA    exact            4 = 4   float 4   rel diff 2.2e-16
  Sp6_fund    dFdA  exact       175/24 = 7.29166666667   float 7.29166666667   rel diff 4.5e-15
  Sp6_fund    dAdA  exact        235/6 = 39.1666666667   float 39.1666666667   rel diff 4.9e-15
  Sp6_fund    d444  exact    30415/864 = 35.2025462963   float 35.2025462963   rel diff 3.4e-15
  G2_7        CF    exact            1 = 1   float 1   rel diff 1.1e-16
  G2_7        CA    exact            2 = 2   float 2   rel diff 4.4e-16
  G2_7        dFdA  exact         5/12 = 0.416666666667   float 0.416666666667   rel diff 1.1e-16
  G2_7        dAdA  exact        25/12 = 2.08333333333   float 2.08333333333   rel diff 1.9e-15
  G2_7        d444  exact      275/432 = 0.636574074074   float 0.636574074074   rel diff 1.0e-15
  SO5_vector  CF    exact            1 = 1   float 1   rel diff 0.0e+00
  SO5_vector  CA    exact          3/2 = 1.5   float 1.5   rel diff 0.0e+00
  SO5_vector  dFdA  exact         3/16 = 0.1875   float 0.1875   rel diff 1.1e-16
  SO5_vector  dAdA  exact          9/8 = 1.125   float 1.125   rel diff 0.0e+00
  SO5_vector  d444  exact       33/128 = 0.2578125   float 0.2578125   rel diff 5.6e-17
  SO7_vector  CF    exact          3/2 = 1.5   float 1.5   rel diff 0.0e+00
  SO7_vector  CA    exact          5/2 = 2.5   float 2.5   rel diff 0.0e+00
  SO7_vector  dFdA  exact        55/64 = 0.859375   float 0.859375   rel diff 1.6e-15
  SO7_vector  dAdA  exact      695/192 = 3.61979166667   float 3.61979166667   rel diff 2.5e-15
  SO7_vector  d444  exact   10265/4608 = 2.22764756944   float 2.22764756944   rel diff 4.0e-16
  Sp4_fund    CF    exact          5/4 = 1.25   float 1.25   rel diff 1.8e-16
  Sp4_fund    CA    exact            3 = 3   float 3   rel diff 0.0e+00
  Sp4_fund    dFdA  exact       165/64 = 2.578125   float 2.578125   rel diff 3.3e-15
  Sp4_fund    dAdA  exact           18 = 18   float 18   rel diff 9.9e-16
  Sp4_fund    d444  exact     1185/128 = 9.2578125   float 9.2578125   rel diff 2.9e-15
worst relative difference 5.9236825970736775e-15


==> anc/numbers/deposit/R5/color_check2/log_mutations.txt <==
SU3_fund    S5: dFdA divided by N_A instead of N_R                     diff           199600 detected
SU3_fund    S5: dAdA divided by N_R instead of N_A                     diff           115200 detected
SU3_fund    S5: solver with kappa=-1                                   diff        -35168/27 detected
SU3_fund    S6: d444 set to zero                                       diff         -4561920 detected
SU3_fund    S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff         -1140480 detected
SU3_fund    S6: solver with kappa=-1                                   diff     12156992/243 detected
SU5_fund    S5: dFdA divided by N_A instead of N_R                     diff       12694128/5 detected
SU5_fund    S5: dAdA divided by N_R instead of N_A                     diff          1780224 detected
SU5_fund    S5: solver with kappa=-1                                   diff    -6774048/3125 detected
SU5_fund    S6: d444 set to zero                                       diff        -48153600 detected
SU5_fund    S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff        -12798720 detected
SU5_fund    S6: solver with kappa=-1                                   diff 2078853696/15625 detected
SO8_vector  S5: dFdA divided by N_A instead of N_R                     diff           133200 detected
SO8_vector  S5: dAdA divided by N_R instead of N_A                     diff            75600 detected
SO8_vector  S5: solver with kappa=-1                                   diff         -22617/8 detected
SO8_vector  S6: d444 set to zero                                       diff         -2245320 detected
SO8_vector  S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff                0 NOT DETECTED
SO8_vector  S6: solver with kappa=-1                                   diff         872697/8 detected
Sp6_fund    S5: dFdA divided by N_A instead of N_R                     diff           892000 detected
Sp6_fund    S5: dAdA divided by N_R instead of N_A                     diff           526400 detected
Sp6_fund    S5: solver with kappa=-1                                   diff         -55545/8 detected
Sp6_fund    S6: d444 set to zero                                       diff        -16059120 detected
Sp6_fund    S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff         -2753520 detected
Sp6_fund    S6: solver with kappa=-1                                   diff        3029859/8 detected
G2_7        S5: dFdA divided by N_A instead of N_R                     diff            16960 detected
G2_7        S5: dAdA divided by N_R instead of N_A                     diff             6400 detected
G2_7        S5: solver with kappa=-1                                   diff                0 NOT DETECTED
G2_7        S6: d444 set to zero                                       diff          -290400 detected
G2_7        S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff            89760 detected
G2_7        S6: solver with kappa=-1                                   diff                0 NOT DETECTED
SO5_vector  S5: dFdA divided by N_A instead of N_R                     diff             4932 detected
SO5_vector  S5: dAdA divided by N_R instead of N_A                     diff             3456 detected
SO5_vector  S5: solver with kappa=-1                                   diff           -675/2 detected
SO5_vector  S6: d444 set to zero                                       diff          -117612 detected
SO5_vector  S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff            10692 detected
SO5_vector  S6: solver with kappa=-1                                   diff          12333/2 detected
SO7_vector  S5: dFdA divided by N_A instead of N_R                     diff            53460 detected
SO7_vector  S5: dAdA divided by N_R instead of N_A                     diff            33360 detected
SO7_vector  S5: solver with kappa=-1                                   diff          -6489/4 detected
SO7_vector  S6: d444 set to zero                                       diff         -1016235 detected
SO7_vector  S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff           -36135 detected
SO7_vector  S6: solver with kappa=-1                                   diff         206811/4 detected
Sp4_fund    S5: dFdA divided by N_A instead of N_R                     diff           201960 detected
Sp4_fund    S5: dAdA divided by N_R instead of N_A                     diff           103680 detected
Sp4_fund    S5: solver with kappa=-1                                   diff         -23355/8 detected
Sp4_fund    S6: d444 set to zero                                       diff         -4223340 detected
Sp4_fund    S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)     diff          -694980 detected
Sp4_fund    S6: solver with kappa=-1                                   diff         962445/8 detected
45/48 mutations detected


==> anc/numbers/deposit/R5/color_check2/out_G2_7.json <==
{
 "group": "G2_7",
 "d": 7,
 "NA": 14,
 "CF": "1",
 "CA": "2",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "1",
   "Trc_row": [
    "0",
    "0",
    "-2",
    "0"
   ]
  },
  {
   "C_R": "1",
   "dim": 7,
   "b_R": "1/2",
   "Trc_row": [
    "0",
    "0",
    "0",
    "-3/2"
   ]
  },
  {
   "C_R": "2",
   "dim": 14,
   "b_R": "0",
   "Trc_row": [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ]
  },
  {
   "C_R": "7/3",
   "dim": 27,
   "b_R": "-1/6",
   "Trc_row": [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "1",
  "2",
  "7/3"
 ],
 "Tu2_eigenvalues": [
  "0",
  "1",
  "2",
  "7/3"
 ],
 "VxV_casimirs": [
  "0",
  "1",
  "2",
  "7/3"
 ],
 "M": [
  "-1",
  "0",
  "-1/6",
  "-5/36",
  "-31/216"
 ],
 "invariants": {
  "dFdA": "5/12",
  "dAdA": "25/12",
  "dFdF": "1/24",
  "d444": "275/432",
  "TrF4TrA4": "91/12"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "0",
  "0",
  "-8",
  "608/3",
  "-20792/3",
  "2603104/9"
 ],
 "S_solver": {
  "S2": "0",
  "S3": "0",
  "S4": "96",
  "S5": "-2432",
  "S6": "83168",
  "S7": "-10412416/3"
 },
 "S_solver_kappa_minus": {
  "S2": "0",
  "S3": "0",
  "S4": "96",
  "S5": "-2432",
  "S6": "83168",
  "S7": "-10407808/3"
 },
 "S_printed": {
  "S3": "0",
  "S4": "96",
  "S5": "-2432",
  "S6": "83168"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/out_SO5_vector.json <==
{
 "group": "SO5_vector",
 "d": 5,
 "NA": 10,
 "CF": "1",
 "CA": "3/2",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "1",
   "Trc_row": [
    "0",
    "-2",
    "0"
   ]
  },
  {
   "C_R": "3/2",
   "dim": 10,
   "b_R": "1/4",
   "Trc_row": [
    "-1/5",
    "0",
    "-21/20"
   ]
  },
  {
   "C_R": "5/2",
   "dim": 14,
   "b_R": "-1/4",
   "Trc_row": [
    "0",
    "-3/4",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3/2",
  "5/2"
 ],
 "Tu2_eigenvalues": [
  "0",
  "3/2",
  "5/2"
 ],
 "VxV_casimirs": [
  "0",
  "3/2",
  "5/2"
 ],
 "M": [
  "-5/4",
  "1/16",
  "-17/64",
  "-47/256",
  "-209/1024"
 ],
 "invariants": {
  "dFdA": "3/16",
  "dAdA": "9/8",
  "dFdF": "1/8",
  "d444": "33/128",
  "TrF4TrA4": "75/32"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "1/2",
  "3/4",
  "-37/2",
  "6017/16",
  "-90571/8",
  "13954311/32"
 ],
 "S_solver": {
  "S2": "-6",
  "S3": "-9",
  "S4": "222",
  "S5": "-18051/4",
  "S6": "271713/2",
  "S7": "-41862933/8"
 },
 "S_solver_kappa_minus": {
  "S2": "6",
  "S3": "-3",
  "S4": "192",
  "S5": "-16701/4",
  "S6": "129690",
  "S7": "-40600011/8"
 },
 "S_printed": {
  "S3": "-9",
  "S4": "222",
  "S5": "-18051/4",
  "S6": "271713/2"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/out_SO7_vector.json <==
{
 "group": "SO7_vector",
 "d": 7,
 "NA": 21,
 "CF": "3/2",
 "CA": "5/2",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "3/2",
   "Trc_row": [
    "0",
    "-3",
    "0"
   ]
  },
  {
   "C_R": "5/2",
   "dim": 21,
   "b_R": "1/4",
   "Trc_row": [
    "-1/7",
    "0",
    "-45/28"
   ]
  },
  {
   "C_R": "7/2",
   "dim": 27,
   "b_R": "-1/4",
   "Trc_row": [
    "0",
    "-5/4",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "5/2",
  "7/2"
 ],
 "Tu2_eigenvalues": [
  "0",
  "5/2",
  "7/2"
 ],
 "VxV_casimirs": [
  "0",
  "5/2",
  "7/2"
 ],
 "M": [
  "-7/4",
  "3/16",
  "-27/64",
  "-117/256",
  "-747/1024"
 ],
 "invariants": {
  "dFdA": "55/64",
  "dAdA": "695/192",
  "dFdF": "23/64",
  "d444": "10265/4608",
  "TrF4TrA4": "315/16"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "1/2",
  "7/4",
  "-45",
  "21721/16",
  "-117883/2",
  "104534131/32"
 ],
 "S_solver": {
  "S2": "-9",
  "S3": "-63/2",
  "S4": "810",
  "S5": "-195489/8",
  "S6": "1060947",
  "S7": "-940807179/16"
 },
 "S_solver_kappa_minus": {
  "S2": "9",
  "S3": "-45/2",
  "S4": "729",
  "S5": "-182511/8",
  "S6": "4036977/4",
  "S7": "-905208093/16"
 },
 "S_printed": {
  "S3": "-63/2",
  "S4": "810",
  "S5": "-195489/8",
  "S6": "1060947"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/out_SO8_vector.json <==
{
 "group": "SO8_vector",
 "d": 8,
 "NA": 28,
 "CF": "7/4",
 "CA": "3",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "7/4",
   "Trc_row": [
    "0",
    "-7/2",
    "0"
   ]
  },
  {
   "C_R": "3",
   "dim": 28,
   "b_R": "1/4",
   "Trc_row": [
    "-1/8",
    "0",
    "-15/8"
   ]
  },
  {
   "C_R": "4",
   "dim": 35,
   "b_R": "-1/4",
   "Trc_row": [
    "0",
    "-3/2",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3",
  "4"
 ],
 "Tu2_eigenvalues": [
  "0",
  "3",
  "4"
 ],
 "VxV_casimirs": [
  "0",
  "3",
  "4"
 ],
 "M": [
  "-2",
  "1/4",
  "-1/2",
  "-41/64",
  "-151/128"
 ],
 "invariants": {
  "dFdA": "105/64",
  "dAdA": "45/8",
  "dFdF": "35/64",
  "d444": "315/64",
  "TrF4TrA4": "357/8"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "1/2",
  "9/4",
  "-251/4",
  "35237/16",
  "-1768733/16",
  "226643733/32"
 ],
 "S_solver": {
  "S2": "-21/2",
  "S3": "-189/4",
  "S4": "5271/4",
  "S5": "-739977/16",
  "S6": "37143393/16",
  "S7": "-4759518393/32"
 },
 "S_solver_kappa_minus": {
  "S2": "21/2",
  "S3": "-147/4",
  "S4": "4809/4",
  "S5": "-694743/16",
  "S6": "35397999/16",
  "S7": "-4579079799/32"
 },
 "S_printed": {
  "S3": "-189/4",
  "S4": "5271/4",
  "S5": "-739977/16",
  "S6": "37143393/16"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/out_SU3_fund.json <==
{
 "group": "SU3_fund",
 "d": 3,
 "NA": 8,
 "CF": "4/3",
 "CA": "3",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "4/3",
   "Trc_row": [
    "0",
    "-8/3"
   ]
  },
  {
   "C_R": "3",
   "dim": 8,
   "b_R": "-1/6",
   "Trc_row": [
    "-1/3",
    "-5/6"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3"
 ],
 "Tu2_eigenvalues": [
  "4/3",
  "10/3"
 ],
 "VxV_casimirs": [
  "4/3",
  "10/3"
 ],
 "M": [
  "-7/6",
  "-11/36",
  "-133/216",
  "-1019/1296",
  "-8197/7776"
 ],
 "invariants": {
  "dFdA": "5/2",
  "dAdA": "135/8",
  "dFdF": "5/36",
  "d444": "10",
  "TrF4TrA4": "33/2"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/3",
  "-7/3",
  "352/27",
  "-19063/81",
  "1017736/243",
  "-2592986/81"
 ],
 "S_solver": {
  "S2": "16/3",
  "S3": "112/3",
  "S4": "-5632/27",
  "S5": "305008/81",
  "S6": "-16283776/243",
  "S7": "41487776/81"
 },
 "S_solver_kappa_minus": {
  "S2": "-16/3",
  "S3": "368/9",
  "S4": "-6848/27",
  "S5": "410512/81",
  "S6": "-9480256/81",
  "S7": "2184918112/729"
 },
 "S_printed": {
  "S3": "112/3",
  "S4": "-5632/27",
  "S5": "305008/81",
  "S6": "-16283776/243"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/out_SU5_fund.json <==
{
 "group": "SU5_fund",
 "d": 5,
 "NA": 24,
 "CF": "12/5",
 "CA": "5",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "12/5",
   "Trc_row": [
    "0",
    "-24/5"
   ]
  },
  {
   "C_R": "5",
   "dim": 24,
   "b_R": "-1/10",
   "Trc_row": [
    "-1/5",
    "-21/10"
   ]
  }
 ],
 "channel_order": [
  "0",
  "5"
 ],
 "Tu2_eigenvalues": [
  "18/5",
  "28/5"
 ],
 "VxV_casimirs": [
  "18/5",
  "28/5"
 ],
 "M": [
  "-23/10",
  "-27/100",
  "-1173/1000",
  "-27627/10000",
  "-663573/100000"
 ],
 "invariants": {
  "dFdA": "31/2",
  "dAdA": "1525/24",
  "dFdF": "493/500",
  "d444": "950/9",
  "TrF4TrA4": "405/2"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/5",
  "-53/25",
  "192/25",
  "23881/625",
  "-96105752/3125",
  "67139261462/15625"
 ],
 "S_solver": {
  "S2": "144/25",
  "S3": "7632/125",
  "S4": "-27648/125",
  "S5": "-3438864/3125",
  "S6": "13839228288/15625",
  "S7": "-9668053650528/78125"
 },
 "S_solver_kappa_minus": {
  "S2": "-144/25",
  "S3": "1584/25",
  "S4": "-167616/625",
  "S5": "3335184/3125",
  "S6": "11760374592/15625",
  "S7": "-8832024298656/78125"
 },
 "S_printed": {
  "S3": "7632/125",
  "S4": "-27648/125",
  "S5": "-3438864/3125",
  "S6": "13839228288/15625"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/out_Sp4_fund.json <==
{
 "group": "Sp4_fund",
 "d": 4,
 "NA": 10,
 "CF": "5/4",
 "CA": "3",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "5/4",
   "Trc_row": [
    "0",
    "0",
    "-5/2"
   ]
  },
  {
   "C_R": "2",
   "dim": 5,
   "b_R": "1/4",
   "Trc_row": [
    "0",
    "0",
    "-3/2"
   ]
  },
  {
   "C_R": "3",
   "dim": 10,
   "b_R": "-1/4",
   "Trc_row": [
    "-1/4",
    "-3/4",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "2",
  "3"
 ],
 "Tu2_eigenvalues": [
  "0",
  "2",
  "3"
 ],
 "VxV_casimirs": [
  "0",
  "2",
  "3"
 ],
 "M": [
  "-1",
  "-1/2",
  "-7/16",
  "-1/2",
  "-157/256"
 ],
 "invariants": {
  "dFdA": "165/64",
  "dAdA": "18",
  "dFdF": "5/32",
  "d444": "1185/128",
  "TrF4TrA4": "345/16"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/2",
  "-15/4",
  "191/4",
  "-20299/16",
  "759617/16",
  "-75042387/32"
 ],
 "S_solver": {
  "S2": "15/2",
  "S3": "225/4",
  "S4": "-2865/4",
  "S5": "304485/16",
  "S6": "-11394255/16",
  "S7": "1125635805/32"
 },
 "S_solver_kappa_minus": {
  "S2": "-15/2",
  "S3": "255/4",
  "S4": "-3255/4",
  "S5": "351195/16",
  "S6": "-13319145/16",
  "S7": "1327319715/32"
 },
 "S_printed": {
  "S3": "225/4",
  "S4": "-2865/4",
  "S5": "304485/16",
  "S6": "-11394255/16"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/out_Sp6_fund.json <==
{
 "group": "Sp6_fund",
 "d": 6,
 "NA": 21,
 "CF": "7/4",
 "CA": "4",
 "channels": [
  {
   "C_R": "0",
   "dim": 1,
   "b_R": "7/4",
   "Trc_row": [
    "0",
    "0",
    "-7/2"
   ]
  },
  {
   "C_R": "3",
   "dim": 14,
   "b_R": "1/4",
   "Trc_row": [
    "0",
    "0",
    "-2"
   ]
  },
  {
   "C_R": "4",
   "dim": 21,
   "b_R": "-1/4",
   "Trc_row": [
    "-1/6",
    "-4/3",
    "0"
   ]
  }
 ],
 "channel_order": [
  "0",
  "3",
  "4"
 ],
 "Tu2_eigenvalues": [
  "0",
  "3",
  "4"
 ],
 "VxV_casimirs": [
  "0",
  "3",
  "4"
 ],
 "M": [
  "-3/2",
  "-5/8",
  "-19/32",
  "-117/128",
  "-803/512"
 ],
 "invariants": {
  "dFdA": "175/24",
  "dAdA": "235/6",
  "dFdF": "161/384",
  "d444": "30415/864",
  "TrF4TrA4": "399/4"
 },
 "TrTr_minus_formula": "0",
 "d_n": [
  "-1/2",
  "-19/4",
  "349/4",
  "-50611/16",
  "2573719/16",
  "-342924959/32"
 ],
 "S_solver": {
  "S2": "21/2",
  "S3": "399/4",
  "S4": "-7329/4",
  "S5": "1062831/16",
  "S6": "-54048099/16",
  "S7": "7201424139/32"
 },
 "S_solver_kappa_minus": {
  "S2": "-21/2",
  "S3": "441/4",
  "S4": "-8043/4",
  "S5": "1173921/16",
  "S6": "-60107817/16",
  "S7": "8045310189/32"
 },
 "S_printed": {
  "S3": "399/4",
  "S4": "-7329/4",
  "S5": "1062831/16",
  "S6": "-54048099/16"
 },
 "S_diff_solver_minus_printed": {
  "S3": "0",
  "S4": "0",
  "S5": "0",
  "S6": "0"
 }
}

==> anc/numbers/deposit/R5/color_check2/results_summary.json <==
{
 "SU5_fund": {
  "N_R": 5,
  "N_A": 24,
  "C_F": "12/5",
  "C_A": "5",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "12/5",
    "Trc_row": [
     "0",
     "-24/5"
    ]
   },
   {
    "C_R": "5",
    "dim": 24,
    "b_R": "-1/10",
    "Trc_row": [
     "-1/5",
     "-21/10"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "5"
  ],
  "M0_to_M4": [
   "-23/10",
   "-27/100",
   "-1173/1000",
   "-27627/10000",
   "-663573/100000"
  ],
  "dFdA_over_NR": "31/2",
  "dAdA_over_NA": "1525/24",
  "dFdAdA_444_over_NR": "950/9",
  "dFdF_over_NR": "493/500",
  "d1_to_d6": [
   "-1/5",
   "-53/25",
   "192/25",
   "23881/625",
   "-96105752/3125",
   "67139261462/15625"
  ],
  "S_solver_units_zeta2": {
   "S2": "144/25",
   "S3": "7632/125",
   "S4": "-27648/125",
   "S5": "-3438864/3125",
   "S6": "13839228288/15625",
   "S7": "-9668053650528/78125"
  },
  "S_printed_units_zeta2": {
   "S3": "7632/125",
   "S4": "-27648/125",
   "S5": "-3438864/3125",
   "S6": "13839228288/15625"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "-144/25",
   "S3": "1584/25",
   "S4": "-167616/625",
   "S5": "3335184/3125",
   "S6": "11760374592/15625",
   "S7": "-8832024298656/78125"
  }
 },
 "SO8_vector": {
  "N_R": 8,
  "N_A": 28,
  "C_F": "7/4",
  "C_A": "3",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "7/4",
    "Trc_row": [
     "0",
     "-7/2",
     "0"
    ]
   },
   {
    "C_R": "3",
    "dim": 28,
    "b_R": "1/4",
    "Trc_row": [
     "-1/8",
     "0",
     "-15/8"
    ]
   },
   {
    "C_R": "4",
    "dim": 35,
    "b_R": "-1/4",
    "Trc_row": [
     "0",
     "-3/2",
     "0"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "3",
   "4"
  ],
  "M0_to_M4": [
   "-2",
   "1/4",
   "-1/2",
   "-41/64",
   "-151/128"
  ],
  "dFdA_over_NR": "105/64",
  "dAdA_over_NA": "45/8",
  "dFdAdA_444_over_NR": "315/64",
  "dFdF_over_NR": "35/64",
  "d1_to_d6": [
   "1/2",
   "9/4",
   "-251/4",
   "35237/16",
   "-1768733/16",
   "226643733/32"
  ],
  "S_solver_units_zeta2": {
   "S2": "-21/2",
   "S3": "-189/4",
   "S4": "5271/4",
   "S5": "-739977/16",
   "S6": "37143393/16",
   "S7": "-4759518393/32"
  },
  "S_printed_units_zeta2": {
   "S3": "-189/4",
   "S4": "5271/4",
   "S5": "-739977/16",
   "S6": "37143393/16"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "21/2",
   "S3": "-147/4",
   "S4": "4809/4",
   "S5": "-694743/16",
   "S6": "35397999/16",
   "S7": "-4579079799/32"
  }
 },
 "Sp6_fund": {
  "N_R": 6,
  "N_A": 21,
  "C_F": "7/4",
  "C_A": "4",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "7/4",
    "Trc_row": [
     "0",
     "0",
     "-7/2"
    ]
   },
   {
    "C_R": "3",
    "dim": 14,
    "b_R": "1/4",
    "Trc_row": [
     "0",
     "0",
     "-2"
    ]
   },
   {
    "C_R": "4",
    "dim": 21,
    "b_R": "-1/4",
    "Trc_row": [
     "-1/6",
     "-4/3",
     "0"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "3",
   "4"
  ],
  "M0_to_M4": [
   "-3/2",
   "-5/8",
   "-19/32",
   "-117/128",
   "-803/512"
  ],
  "dFdA_over_NR": "175/24",
  "dAdA_over_NA": "235/6",
  "dFdAdA_444_over_NR": "30415/864",
  "dFdF_over_NR": "161/384",
  "d1_to_d6": [
   "-1/2",
   "-19/4",
   "349/4",
   "-50611/16",
   "2573719/16",
   "-342924959/32"
  ],
  "S_solver_units_zeta2": {
   "S2": "21/2",
   "S3": "399/4",
   "S4": "-7329/4",
   "S5": "1062831/16",
   "S6": "-54048099/16",
   "S7": "7201424139/32"
  },
  "S_printed_units_zeta2": {
   "S3": "399/4",
   "S4": "-7329/4",
   "S5": "1062831/16",
   "S6": "-54048099/16"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "-21/2",
   "S3": "441/4",
   "S4": "-8043/4",
   "S5": "1173921/16",
   "S6": "-60107817/16",
   "S7": "8045310189/32"
  }
 },
 "G2_7": {
  "N_R": 7,
  "N_A": 14,
  "C_F": "1",
  "C_A": "2",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "1",
    "Trc_row": [
     "0",
     "0",
     "-2",
     "0"
    ]
   },
   {
    "C_R": "1",
    "dim": 7,
    "b_R": "1/2",
    "Trc_row": [
     "0",
     "0",
     "0",
     "-3/2"
    ]
   },
   {
    "C_R": "2",
    "dim": 14,
    "b_R": "0",
    "Trc_row": [
     "-1/7",
     "0",
     "0",
     "-6/7"
    ]
   },
   {
    "C_R": "7/3",
    "dim": 27,
    "b_R": "-1/6",
    "Trc_row": [
     "0",
     "-7/18",
     "-4/9",
     "0"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "1",
   "2",
   "7/3"
  ],
  "M0_to_M4": [
   "-1",
   "0",
   "-1/6",
   "-5/36",
   "-31/216"
  ],
  "dFdA_over_NR": "5/12",
  "dAdA_over_NA": "25/12",
  "dFdAdA_444_over_NR": "275/432",
  "dFdF_over_NR": "1/24",
  "d1_to_d6": [
   "0",
   "0",
   "-8",
   "608/3",
   "-20792/3",
   "2603104/9"
  ],
  "S_solver_units_zeta2": {
   "S2": "0",
   "S3": "0",
   "S4": "96",
   "S5": "-2432",
   "S6": "83168",
   "S7": "-10412416/3"
  },
  "S_printed_units_zeta2": {
   "S3": "0",
   "S4": "96",
   "S5": "-2432",
   "S6": "83168"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "0",
   "S3": "0",
   "S4": "96",
   "S5": "-2432",
   "S6": "83168",
   "S7": "-10407808/3"
  }
 },
 "SU3_fund": {
  "N_R": 3,
  "N_A": 8,
  "C_F": "4/3",
  "C_A": "3",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "4/3",
    "Trc_row": [
     "0",
     "-8/3"
    ]
   },
   {
    "C_R": "3",
    "dim": 8,
    "b_R": "-1/6",
    "Trc_row": [
     "-1/3",
     "-5/6"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "3"
  ],
  "M0_to_M4": [
   "-7/6",
   "-11/36",
   "-133/216",
   "-1019/1296",
   "-8197/7776"
  ],
  "dFdA_over_NR": "5/2",
  "dAdA_over_NA": "135/8",
  "dFdAdA_444_over_NR": "10",
  "dFdF_over_NR": "5/36",
  "d1_to_d6": [
   "-1/3",
   "-7/3",
   "352/27",
   "-19063/81",
   "1017736/243",
   "-2592986/81"
  ],
  "S_solver_units_zeta2": {
   "S2": "16/3",
   "S3": "112/3",
   "S4": "-5632/27",
   "S5": "305008/81",
   "S6": "-16283776/243",
   "S7": "41487776/81"
  },
  "S_printed_units_zeta2": {
   "S3": "112/3",
   "S4": "-5632/27",
   "S5": "305008/81",
   "S6": "-16283776/243"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "-16/3",
   "S3": "368/9",
   "S4": "-6848/27",
   "S5": "410512/81",
   "S6": "-9480256/81",
   "S7": "2184918112/729"
  }
 },
 "SO5_vector": {
  "N_R": 5,
  "N_A": 10,
  "C_F": "1",
  "C_A": "3/2",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "1",
    "Trc_row": [
     "0",
     "-2",
     "0"
    ]
   },
   {
    "C_R": "3/2",
    "dim": 10,
    "b_R": "1/4",
    "Trc_row": [
     "-1/5",
     "0",
     "-21/20"
    ]
   },
   {
    "C_R": "5/2",
    "dim": 14,
    "b_R": "-1/4",
    "Trc_row": [
     "0",
     "-3/4",
     "0"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "3/2",
   "5/2"
  ],
  "M0_to_M4": [
   "-5/4",
   "1/16",
   "-17/64",
   "-47/256",
   "-209/1024"
  ],
  "dFdA_over_NR": "3/16",
  "dAdA_over_NA": "9/8",
  "dFdAdA_444_over_NR": "33/128",
  "dFdF_over_NR": "1/8",
  "d1_to_d6": [
   "1/2",
   "3/4",
   "-37/2",
   "6017/16",
   "-90571/8",
   "13954311/32"
  ],
  "S_solver_units_zeta2": {
   "S2": "-6",
   "S3": "-9",
   "S4": "222",
   "S5": "-18051/4",
   "S6": "271713/2",
   "S7": "-41862933/8"
  },
  "S_printed_units_zeta2": {
   "S3": "-9",
   "S4": "222",
   "S5": "-18051/4",
   "S6": "271713/2"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "6",
   "S3": "-3",
   "S4": "192",
   "S5": "-16701/4",
   "S6": "129690",
   "S7": "-40600011/8"
  }
 },
 "SO7_vector": {
  "N_R": 7,
  "N_A": 21,
  "C_F": "3/2",
  "C_A": "5/2",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "3/2",
    "Trc_row": [
     "0",
     "-3",
     "0"
    ]
   },
   {
    "C_R": "5/2",
    "dim": 21,
    "b_R": "1/4",
    "Trc_row": [
     "-1/7",
     "0",
     "-45/28"
    ]
   },
   {
    "C_R": "7/2",
    "dim": 27,
    "b_R": "-1/4",
    "Trc_row": [
     "0",
     "-5/4",
     "0"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "5/2",
   "7/2"
  ],
  "M0_to_M4": [
   "-7/4",
   "3/16",
   "-27/64",
   "-117/256",
   "-747/1024"
  ],
  "dFdA_over_NR": "55/64",
  "dAdA_over_NA": "695/192",
  "dFdAdA_444_over_NR": "10265/4608",
  "dFdF_over_NR": "23/64",
  "d1_to_d6": [
   "1/2",
   "7/4",
   "-45",
   "21721/16",
   "-117883/2",
   "104534131/32"
  ],
  "S_solver_units_zeta2": {
   "S2": "-9",
   "S3": "-63/2",
   "S4": "810",
   "S5": "-195489/8",
   "S6": "1060947",
   "S7": "-940807179/16"
  },
  "S_printed_units_zeta2": {
   "S3": "-63/2",
   "S4": "810",
   "S5": "-195489/8",
   "S6": "1060947"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "9",
   "S3": "-45/2",
   "S4": "729",
   "S5": "-182511/8",
   "S6": "4036977/4",
   "S7": "-905208093/16"
  }
 },
 "Sp4_fund": {
  "N_R": 4,
  "N_A": 10,
  "C_F": "5/4",
  "C_A": "3",
  "channels": [
   {
    "C_R": "0",
    "dim": 1,
    "b_R": "5/4",
    "Trc_row": [
     "0",
     "0",
     "-5/2"
    ]
   },
   {
    "C_R": "2",
    "dim": 5,
    "b_R": "1/4",
    "Trc_row": [
     "0",
     "0",
     "-3/2"
    ]
   },
   {
    "C_R": "3",
    "dim": 10,
    "b_R": "-1/4",
    "Trc_row": [
     "-1/4",
     "-3/4",
     "0"
    ]
   }
  ],
  "channel_order_by_C_R": [
   "0",
   "2",
   "3"
  ],
  "M0_to_M4": [
   "-1",
   "-1/2",
   "-7/16",
   "-1/2",
   "-157/256"
  ],
  "dFdA_over_NR": "165/64",
  "dAdA_over_NA": "18",
  "dFdAdA_444_over_NR": "1185/128",
  "dFdF_over_NR": "5/32",
  "d1_to_d6": [
   "-1/2",
   "-15/4",
   "191/4",
   "-20299/16",
   "759617/16",
   "-75042387/32"
  ],
  "S_solver_units_zeta2": {
   "S2": "15/2",
   "S3": "225/4",
   "S4": "-2865/4",
   "S5": "304485/16",
   "S6": "-11394255/16",
   "S7": "1125635805/32"
  },
  "S_printed_units_zeta2": {
   "S3": "225/4",
   "S4": "-2865/4",
   "S5": "304485/16",
   "S6": "-11394255/16"
  },
  "solver_minus_printed": {
   "S3": "0",
   "S4": "0",
   "S5": "0",
   "S6": "0"
  },
  "S_solver_kappa_minus1": {
   "S2": "-15/2",
   "S3": "255/4",
   "S4": "-3255/4",
   "S5": "351195/16",
   "S6": "-13319145/16",
   "S7": "1327319715/32"
  }
 }
}

==> anc/numbers/deposit/R5/color_check2/vb_color.py <==
# Verifier VB: explicit-generator computation of the t-channel color data, adjoint moments,
# quartic and sextic invariants, and the double-log solver for S_5, S_6.
# Run with:  PYTHONUNBUFFERED=1 <python of the SageMath installation> vb_color.py [group ...]
# Exact rational arithmetic throughout (Sage QQ matrices, numpy object arrays of Sage Rationals).
# No project program is imported. Conventions taken from paper.tex App. A and eq. (system).
import sys, time, json
import numpy as np
from sage.all import QQ, matrix, identity_matrix, zero_matrix, vector, Rational, PolynomialRing

t0 = time.time()
def log(*a):
    print(f"[{time.time()-t0:7.1f}s]", *a, flush=True)

def E(d, i, j):
    M = zero_matrix(QQ, d, d)
    M[i, j] = 1
    return M

# ---------------------------------------------------------------- bases (complexified algebras, rational)
def basis_sl(N):
    X = [E(N, i, j) for i in range(N) for j in range(N) if i != j]
    X += [E(N, i, i) - E(N, i + 1, i + 1) for i in range(N - 1)]
    return X

def basis_so(N):
    return [E(N, i, j) - E(N, j, i) for i in range(N) for j in range(i + 1, N)]

def basis_sp(d):
    n = d // 2
    J = zero_matrix(QQ, d, d)
    for i in range(n):
        J[i, n + i] = 1
        J[n + i, i] = -1
    # linear condition X^T J + J X = 0 on the d^2 entries x_{ij}, unknown index i*d+j
    rows = []
    for k in range(d):
        for l in range(d):
            r = [0] * (d * d)
            for m in range(d):
                r[m * d + k] += J[m, l]   # (X^T J)_{kl} = sum_m X_{mk} J_{ml}
                r[m * d + l] += J[k, m]   # (J X)_{kl}   = sum_m J_{km} X_{ml}
            rows.append(r)
    C = matrix(QQ, rows)
    K = C.right_kernel().basis()
    X = [matrix(QQ, d, d, list(v)) for v in K]
    for x in X:
        assert x.transpose() * J + J * x == 0
    return X

def basis_g2():
    # G2 = stabilizer in so(7) of the 3-form
    # phi = e123 + e145 + e167 + e246 - e257 - e347 - e356  (indices 1..7)
    terms = [((1, 2, 3), 1), ((1, 4, 5), 1), ((1, 6, 7), 1), ((2, 4, 6), 1),
             ((2, 5, 7), -1), ((3, 4, 7), -1), ((3, 5, 6), -1)]
    phi = {}
    import itertools
    for (ijk, s) in terms:
        ijk0 = tuple(x - 1 for x in ijk)
        for p in itertools.permutations(range(3)):
            perm = tuple(ijk0[q] for q in p)
            # sign of permutation p
            sgn = 1
            pl = list(p)
            for a in range(3):
                for b in range(a + 1, 3):
                    if pl[a] > pl[b]:
                        sgn = -sgn
            phi[perm] = s * sgn
    def ph(i, j, k):
        return phi.get((i, j, k), 0)
    so7 = basis_so(7)
    # (X.phi)_{ijk} = sum_l (X_{li} phi_{ljk} + X_{lj} phi_{ilk} + X_{lk} phi_{ijl})  (X acting on forms, up to overall sign)
    rows = []
    trip = [(i, j, k) for i in range(7) for j in range(i + 1, 7) for k in range(j + 1, 7)]
    A = []
    for x in so7:
        col = []
        for (i, j, k) in trip:
            v = 0
            for l in range(7):
                v += x[l, i] * ph(l, j, k) + x[l, j] * ph(i, l, k) + x[l, k] * ph(i, j, l)
            col.append(v)
        A.append(col)
    Amat = matrix(QQ, A).transpose()      # 35 x 21
    K = Amat.right_kernel().basis()
    X = [sum(c * so7[m] for m, c in enumerate(v)) for v in K]
    return X

# ---------------------------------------------------------------- group data from a basis
def lie_data(X):
    d = X[0].nrows(); NA = len(X)
    eta = matrix(QQ, NA, NA, lambda a, b: 2 * (X[a] * X[b]).trace())
    assert eta.is_symmetric() and eta.det() != 0
    ei = eta.inverse()
    nz = [(a, b, ei[a, b]) for a in range(NA) for b in range(NA) if ei[a, b] != 0]
    Cas = sum((w * X[a] * X[b] for (a, b, w) in nz), zero_matrix(QQ, d, d))
    CF = Cas[0, 0]
    assert Cas == CF * identity_matrix(QQ, d), "quark Casimir not scalar (rep reducible?)"
    def coords(Y):
        v = vector(QQ, [2 * (Y * X[e]).trace() for e in range(NA)])
        return ei * v
    ad = []
    for a in range(NA):
        cols = []
        for b in range(NA):
            Cm = X[a] * X[b] - X[b] * X[a]
            c = coords(Cm)
            assert sum((c[k] * X[k] for k in range(NA)), zero_matrix(QQ, d, d)) == Cm, "basis not closed"
            cols.append(c)
        ad.append(matrix(QQ, cols).transpose())   # (ad X_a)[c, b] = coefficient of X_c in [X_a, X_b]
    CasA = sum((w * ad[a] * ad[b] for (a, b, w) in nz), zero_matrix(QQ, NA, NA))
    CA = CasA[0, 0]
    assert CasA == CA * identity_matrix(QQ, NA), "adjoint Casimir not scalar (algebra not simple?)"
    # Tr(ad_a ad_b) = C_A eta_ab  (orthonormal: f^{acd} f^{bcd} = C_A delta^{ab})
    for a in range(NA):
        for b in range(NA):
            assert (ad[a] * ad[b]).trace() == CA * eta[a, b]
    return dict(d=d, NA=NA, eta=eta, ei=ei, nz=nz, CF=CF, CA=CA, ad=ad)

def trace4(R):
    NA = len(R); m = R[0].nrows()
    P = [R[a] * R[b] for a in range(NA) for b in range(NA)]
    Pmat = matrix(QQ, [p.list() for p in P])
    Psw = matrix(QQ, [p.transpose().list() for p in P])
    T = Pmat * Psw.transpose()          # T[(a,b),(c,d)] = Tr(R_a R_b R_c R_d)
    return T

def symmetrize(T, NA):
    A = np.array(T.list(), dtype=object).reshape(NA, NA, NA, NA)
    S = (A + A.transpose(0, 1, 3, 2) + A.transpose(0, 2, 1, 3) + A.transpose(0, 2, 3, 1)
         + A.transpose(0, 3, 1, 2) + A.transpose(0, 3, 2, 1))
    S = S / 6
    # full symmetry check (cyclicity of the trace makes the S3 symmetrization fully symmetric)
    assert (S == S.transpose(1, 0, 2, 3)).all()
    assert (S == S.transpose(3, 1, 2, 0)).all()
    return matrix(QQ, NA * NA, NA * NA, S.flatten().tolist())

def esum(A, B):
    return sum(A.elementwise_product(B).list())

def invariants(L, X):
    NA = L['NA']; d = L['d']
    log("  trace tensors ...")
    DF = symmetrize(trace4(X), NA)
    DA = symmetrize(trace4(L['ad']), NA)
    E2 = L['ei'].tensor_product(L['ei'])
    log("  raising indices ...")
    DAup = E2 * DA * E2
    dFdA = esum(DF, DAup) / d
    dAdA = esum(DA, DAup) / NA
    DFup = E2 * DF * E2
    dFdF = esum(DF, DFup) / d
    log("  d444 ...")
    Xm = DAup * DA * E2
    d444 = esum(DF, Xm) / d
    # also the unsymmetrized control of the paper's identity Tr(F^4)Tr(t^4) = dFdA + N_R CF CA^3/12 (summed with raised indices)
    TF = trace4(X); TA = trace4(L['ad'])
    TrTr = esum(TF, E2 * TA * E2)
    return dict(dFdA=dFdA, dAdA=dAdA, dFdF=dFdF, d444=d444, TrF4TrA4=TrTr)

# ---------------------------------------------------------------- t-channel color algebra
def channels(L, X):
    d = L['d']; nz = L['nz']; CF = L['CF']; CA = L['CA']; NA = L['NA']
    I = identity_matrix(QQ, d)
    Y = [x.tensor_product(I) for x in X]                 # leg 1 (right mult) / leg 2 (left mult, minus sign)
    Z = [I.tensor_product(-x.transpose()) for x in X]    # conjugate generator: legs 3 / 4
    D = d * d
    G = [Y[a] + Z[a] for a in range(NA)]
    Ct = sum((w * G[a] * G[b] for (a, b, w) in nz), zero_matrix(QQ, D, D))
    roots = Ct.charpoly().roots(QQ)
    assert sum(m for (_, m) in roots) == D, "non-rational Casimir eigenvalues"
    lams = sorted([r for (r, _) in roots])
    Pr = {}
    for lam in lams:
        P = identity_matrix(QQ, D)
        for mu in lams:
            if mu != lam:
                P = P * (Ct - mu) / (lam - mu)
        Pr[lam] = P
    for lam in lams:
        assert Pr[lam] * Pr[lam] == Pr[lam]
    assert sum(Pr.values()) == identity_matrix(QQ, D)
    dims = {lam: Pr[lam].trace() for lam in lams}
    # Born: B = -T1.T3 U ; T1.T3 M = M sum eta^{ab} Y_a Z_b
    YZ = sum((w * Y[a] * Z[b] for (a, b, w) in nz), zero_matrix(QQ, D, D))
    born = {}
    for lam in lams:
        Bp = -(Pr[lam] * YZ)
        c = Bp.trace() / dims[lam]
        assert Bp == c * Pr[lam]
        born[lam] = c
        assert c == CF - lam / 2
    # T_rc M = (T_s^2 - T_u^2)/2 M = sum eta^{ab} (Z_a - Y_a) M Y_b
    def Trc(M):
        return sum(((w * (Z[a] - Y[a])) * M * Y[b] for (a, b, w) in nz), zero_matrix(QQ, D, D))
    def Ts2(M):
        return 2 * CF * M - 2 * sum((w * Y[a] * M * Y[b] for (a, b, w) in nz), zero_matrix(QQ, D, D))
    def Tu2(M):
        return 2 * CF * M - 2 * sum((w * Z[a] * M * Y[b] for (a, b, w) in nz), zero_matrix(QQ, D, D))
    def Tt2(M):
        return M * Ct
    def decompose(Mx):
        co = {lam: (Pr[lam] * Mx).trace() / dims[lam] for lam in lams}
        res = Mx - sum((co[l] * Pr[l] for l in lams), zero_matrix(QQ, D, D))
        assert res == 0, "operator image leaves span of projectors (multiplicity?)"
        return co
    T = {}
    Tu = {}
    for lp in lams:
        co = decompose(Trc(Pr[lp]))
        cu = decompose(Tu2(Pr[lp]))
        cs = decompose(Ts2(Pr[lp]))
        ct = decompose(Tt2(Pr[lp]))
        for l in lams:
            T[(l, lp)] = co[l]
            Tu[(l, lp)] = cu[l]
            assert cs[l] + cu[l] + ct[l] == (4 * CF if l == lp else 0)
            assert co[l] == (cs[l] - cu[l]) / 2
    # symmetry dim(R) T_RR' = dim(R') T_R'R
    for l in lams:
        for lp in lams:
            assert dims[l] * T[(l, lp)] == dims[lp] * T[(lp, l)]
    # T_u^2 eigenvalues versus Casimirs of V x V
    Tu_mat = matrix(QQ, len(lams), len(lams), lambda i, j: Tu[(lams[i], lams[j])])
    tu_eig = sorted([r for (r, m) in Tu_mat.charpoly().roots(QQ) for _ in range(m)])
    G2s = [x.tensor_product(I) + I.tensor_product(x) for x in X]
    Cuu = sum((w * G2s[a] * G2s[b] for (a, b, w) in nz), zero_matrix(QQ, D, D))
    vv_eig = sorted(set(r for (r, _) in Cuu.charpoly().roots(QQ)))
    return dict(lams=lams, dims=dims, born=born, T=T, tu_eig=tu_eig, vv_casimirs=vv_eig)

# ---------------------------------------------------------------- double-log solver (recursion)
def solve_recursion(ch, CA, nmax, kappa=1):
    lams = ch['lams']; b = ch['born']; T = ch['T']
    A = CA
    c = {lam: [None, 2 * b[lam]] for lam in lams}
    for n in range(2, nmax + 1):
        for lam in lams:
            cl = c[lam]
            cl.append(-2 * lam * (2 * n - 3) * cl[n - 1] + sum(cl[k] * cl[n - k] for k in range(1, n)))
    dd = [None, 2 * b[A]]
    for n in range(2, nmax + 1):
        val = -4 * A * (n - 2) * dd[n - 1] + sum(dd[k] * dd[n - k] for k in range(1, n))
        val += 4 * kappa * sum(T[(A, lp)] * c[lp][n - 1] for lp in lams)
        dd.append(val)
    return dd, c

# ---------------------------------------------------------------- second solver: series substitution in the ODEs
def solve_series(ch, CA, nmax, kappa=1):
    # Unknowns: coefficients of F_R^+ and F_A^- as truncated series in a with omega-powers fixed by the ansatz
    # F = sum_n x_n a^n w^(1-2n). Substitute into the double-log limit of eq. (system):
    #  w F+ = 2 a b_R + 2 a C_R dF+/dw + (F+)^2
    #  w F- = 2 a b_R + 2 a C_R (dF-/dw + F-/w) + (F-)^2 + (4 a kappa / w) sum_R' T_RR' F_R'^+
    # and solve order by order in a, using sympy differentiation (independent of the hand recursion).
    import sympy as sp
    a, w = sp.symbols('a w', positive=True)
    lams = ch['lams']; b = ch['born']; T = ch['T']
    tos = lambda q: sp.Rational(int(q.numerator()), int(q.denominator()))
    sol_plus = {}
    for lam in lams:
        xs = sp.symbols(f'x1:{nmax+1}')
        F = sum(xs[n - 1] * a**n * w**(1 - 2 * n) for n in range(1, nmax + 1))
        eq = sp.expand(w * F - (2 * a * tos(b[lam]) + 2 * a * tos(lam) * sp.diff(F, w) + F**2))
        vals = {}
        for n in range(1, nmax + 1):
            co = sp.expand(eq.coeff(a, n) * w**(2 * n - 2))
            co = co.subs(vals)
            s = sp.solve(co, xs[n - 1])
            assert len(s) == 1
            vals[xs[n - 1]] = s[0]
        sol_plus[lam] = [None] + [vals[xs[n - 1]] for n in range(1, nmax + 1)]
    ys = sp.symbols(f'y1:{nmax+1}')
    Fm = sum(ys[n - 1] * a**n * w**(1 - 2 * n) for n in range(1, nmax + 1))
    Fp = {lam: sum(sol_plus[lam][n] * a**n * w**(1 - 2 * n) for n in range(1, nmax + 1)) for lam in lams}
    A = CA
    eq = sp.expand(w * Fm - (2 * a * tos(b[A]) + 2 * a * tos(A) * (sp.diff(Fm, w) + Fm / w) + Fm**2
                             + 4 * a * kappa / w * sum(tos(T[(A, lp)]) * Fp[lp] for lp in lams)))
    vals = {}
    for n in range(1, nmax + 1):
        co = sp.expand(eq.coeff(a, n) * w**(2 * n - 2))
        co = co.subs(vals)
        s = sp.solve(co, ys[n - 1])
        assert len(s) == 1
        vals[ys[n - 1]] = s[0]
    return [None] + [QQ(str(vals[ys[n - 1]])) for n in range(1, nmax + 1)]

# ---------------------------------------------------------------- printed formulas (paper.tex eqs. S3, S4, S5, S6), units zeta_2
def S3_printed(CF, CA):
    return 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
def S4_printed(CF, CA, dFA):
    return -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
def S5_printed(CF, CA, dFA, dAA):
    return (19252 * CF * CA**4 - 65344 * CF**2 * CA**3 + 74400 * CF**3 * CA**2 - 30720 * CF**4 * CA
            + 3648 * CF**5 - 57600 * CA * dFA + 33792 * CF * dFA + 3072 * CF * dAA)
def S6_printed(CF, CA, dFA, dAA, d444):
    return (-551600 * CF * CA**5 + 1846640 * CF**2 * CA**4 - 2173056 * CF**3 * CA**3 + 1021056 * CF**4 * CA**2
            - 165120 * CF**5 * CA - 768 * CF**6 + 2683008 * CA**2 * dFA - 2694144 * CA * CF * dFA
            + 552960 * CF**2 * dFA - 296448 * CA * CF * dAA + 147456 * CF**2 * dAA + 456192 * d444)

GROUPS = {
    'SU3_fund': lambda: basis_sl(3),
    'SU5_fund': lambda: basis_sl(5),
    'SO8_vector': lambda: basis_so(8),
    'Sp6_fund': lambda: basis_sp(6),
    'G2_7': lambda: basis_g2(),
    # controls with tabulated invariants (math-tools.md reference table)
    'SO5_vector': lambda: basis_so(5),
    'SO7_vector': lambda: basis_so(7),
    'Sp4_fund': lambda: basis_sp(4),
}

def run(name):
    log(f"=== {name}")
    X = GROUPS[name]()
    L = lie_data(X)
    d, NA, CF, CA = L['d'], L['NA'], L['CF'], L['CA']
    log(f"  d={d} N_A={NA} C_F={CF} C_A={CA}")
    ch = channels(L, X)
    lams = ch['lams']
    assert CA in lams and ch['dims'][CA] == NA, "adjoint channel not identified"
    assert 0 in lams and ch['dims'][0] == 1
    A = CA
    Mp = [sum(ch['T'][(A, lp)] * ch['born'][lp]**p for lp in lams) for p in range(5)]
    log("  channels:", [(str(l), int(ch['dims'][l]), str(ch['born'][l])) for l in lams])
    inv = invariants(L, X)
    log("  invariants:", {k: str(v) for k, v in inv.items()})
    nmax = 6
    dd, c = solve_recursion(ch, CA, nmax)
    dd2 = solve_series(ch, CA, nmax)
    assert all(dd[n] == dd2[n] for n in range(1, nmax + 1)), "two solvers disagree"
    S = {n + 1: -12 * CF * dd[n] for n in range(1, nmax + 1)}
    Skm = {n + 1: -12 * (-1) * CF * x for n, x in enumerate(solve_recursion(ch, CA, nmax, kappa=-1)[0]) if n >= 1}
    out = dict(
        group=name, d=int(d), NA=int(NA), CF=str(CF), CA=str(CA),
        channels=[dict(C_R=str(l), dim=int(ch['dims'][l]), b_R=str(ch['born'][l]),
                       Trc_row=[str(ch['T'][(l, lp)]) for lp in lams]) for l in lams],
        channel_order=[str(l) for l in lams],
        Tu2_eigenvalues=[str(x) for x in ch['tu_eig']],
        VxV_casimirs=[str(x) for x in ch['vv_casimirs']],
        M=[str(m) for m in Mp],
        invariants={k: str(v) for k, v in inv.items()},
        TrTr_minus_formula=str(inv['TrF4TrA4'] - (inv['dFdA'] * d + d * CF * CA**3 / 12)),
        d_n=[str(dd[n]) for n in range(1, nmax + 1)],
        S_solver={f"S{n}": str(S[n]) for n in range(2, nmax + 2)},
        S_solver_kappa_minus={f"S{n}": str(Skm[n]) for n in range(2, nmax + 2)},
        S_printed=dict(
            S3=str(S3_printed(CF, CA)), S4=str(S4_printed(CF, CA, inv['dFdA'])),
            S5=str(S5_printed(CF, CA, inv['dFdA'], inv['dAdA'])),
            S6=str(S6_printed(CF, CA, inv['dFdA'], inv['dAdA'], inv['d444']))),
    )
    out['S_diff_solver_minus_printed'] = {
        'S3': str(S[3] - S3_printed(CF, CA)),
        'S4': str(S[4] - S4_printed(CF, CA, inv['dFdA'])),
        'S5': str(S[5] - S5_printed(CF, CA, inv['dFdA'], inv['dAdA'])),
        'S6': str(S[6] - S6_printed(CF, CA, inv['dFdA'], inv['dAdA'], inv['d444'])),
    }
    log("  result:", json.dumps(out, indent=1))
    with open(f"PROJECT/ma_a/paper/revision/R5/verify/VB/out_{name}.json", "w") as f:
        json.dump(out, f, indent=1)
    return out

if __name__ == "__main__":
    names = sys.argv[1:] or list(GROUPS)
    for nm in names:
        run(nm)
    log("done")


==> anc/numbers/deposit/R5/color_check2/vb_float_check.py <==
# Second code path for the invariants: orthonormalize each basis under 2Tr(t_a t_b) = delta_ab
# (complex coefficients allowed), build the adjoint matrices directly in that basis, and contract
# the symmetrized trace tensors with plain einsum (no inverse-metric raising). Floating point.
# Run with: PYTHONUNBUFFERED=1 <python of the SageMath installation> vb_float_check.py
import itertools, json
import numpy as np
import importlib.util
spec = importlib.util.spec_from_file_location("vb", "PROJECT/ma_a/paper/revision/R5/verify/VB/vb_color.py")
vb = importlib.util.module_from_spec(spec); spec.loader.exec_module(vb)   # only the basis constructors are used

def ortho(X):
    Xn = [np.array([[complex(float(v)) for v in row] for row in x.rows()]) for x in X]
    NA = len(Xn)
    eta = np.array([[2 * np.trace(Xn[a] @ Xn[b]).real for b in range(NA)] for a in range(NA)])
    lam, O = np.linalg.eigh(eta)
    t = []
    for k in range(NA):
        s = np.sqrt(complex(lam[k]))
        t.append(sum(O[b, k] * Xn[b] for b in range(NA)) / s)
    G = np.array([[2 * np.trace(t[a] @ t[b]) for b in range(NA)] for a in range(NA)])
    assert np.allclose(G, np.eye(NA), atol=1e-12)
    return np.array(t)

def symtr(R):
    T = np.einsum('aij,bjk,ckl,dli->abcd', R, R, R, R, optimize=True)
    S = sum(np.transpose(T, (0,) + p) for p in itertools.permutations((1, 2, 3))) / 6
    return S

res = {}
for name in ['SU3_fund', 'SU5_fund', 'SO8_vector', 'Sp6_fund', 'G2_7', 'SO5_vector', 'SO7_vector', 'Sp4_fund']:
    t = ortho(vb.GROUPS[name]())
    NA, d = t.shape[0], t.shape[1]
    CF = np.einsum('aij,ajk->ik', t, t)[0, 0]
    comm = np.einsum('aij,bjk->abik', t, t) - np.einsum('bij,ajk->abik', t, t)
    F = 2 * np.einsum('abij,cji->acb', comm, t)        # F[a][c,b] = coefficient of t_c in [t_a, t_b]
    CA = np.einsum('aij,aji->', F, F) / NA              # Tr(F_a F_a)/N_A
    dF = symtr(t); dA = symtr(F)
    dFdA = np.einsum('abcd,abcd->', dF, dA) / d
    dAdA = np.einsum('abcd,abcd->', dA, dA) / NA
    d444 = np.einsum('abcd,abef,cdef->', dF, dA, dA, optimize=True) / d
    res[name] = dict(CF=CF, CA=CA, dFdA=dFdA, dAdA=dAdA, d444=d444)
    print(name, {k: (round(v.real, 12), abs(v.imag) < 1e-9) for k, v in res[name].items()}, flush=True)

# compare with the exact results
from fractions import Fraction
worst = 0
for name, r in res.items():
    o = json.load(open(f"PROJECT/ma_a/paper/revision/R5/verify/VB/out_{name}.json"))
    ex = dict(CF=o['CF'], CA=o['CA'], **{k: o['invariants'][k] for k in ['dFdA', 'dAdA', 'd444']})
    for k in ex:
        e = float(Fraction(ex[k])); f = r[k].real
        rel = abs(f - e) / max(1, abs(e))
        worst = max(worst, rel)
        print(f"  {name:11s} {k:5s} exact {ex[k]:>12s} = {e:.12g}   float {f:.12g}   rel diff {rel:.1e}")
print("worst relative difference", worst)


==> anc/numbers/deposit/R5/color_check2/vb_mutations.py <==
# Mutation checks: each perturbation of an input to the printed formulas must break the exact
# agreement with the solver. Reads the out_*.json files written by vb_color.py.
import json
from fractions import Fraction as Q
def S5p(CF,CA,dFA,dAA): return 19252*CF*CA**4-65344*CF**2*CA**3+74400*CF**3*CA**2-30720*CF**4*CA+3648*CF**5-57600*CA*dFA+33792*CF*dFA+3072*CF*dAA
def S6p(CF,CA,dFA,dAA,d444): return (-551600*CF*CA**5+1846640*CF**2*CA**4-2173056*CF**3*CA**3+1021056*CF**4*CA**2-165120*CF**5*CA-768*CF**6
    +2683008*CA**2*dFA-2694144*CA*CF*dFA+552960*CF**2*dFA-296448*CA*CF*dAA+147456*CF**2*dAA+456192*d444)
fails=0; total=0
for g in ['SU3_fund','SU5_fund','SO8_vector','Sp6_fund','G2_7','SO5_vector','SO7_vector','Sp4_fund']:
    o=json.load(open(f'out_{g}.json')); i=o['invariants']
    CF,CA,dFA,dAA,d444=Q(o['CF']),Q(o['CA']),Q(i['dFdA']),Q(i['dAdA']),Q(i['d444'])
    NR,NA=o['d'],o['NA']
    S5,S6=Q(o['S_solver']['S5']),Q(o['S_solver']['S6'])
    S5k,S6k=Q(o['S_solver_kappa_minus']['S5']),Q(o['S_solver_kappa_minus']['S6'])
    muts={
     'S5: dFdA divided by N_A instead of N_R': S5p(CF,CA,dFA*NR/NA,dAA)-S5,
     'S5: dAdA divided by N_R instead of N_A': S5p(CF,CA,dFA,dAA*NA/NR)-S5,
     'S5: solver with kappa=-1':               S5p(CF,CA,dFA,dAA)-S5k,
     'S6: d444 set to zero':                   S6p(CF,CA,dFA,dAA,0)-S6,
     'S6: d444 replaced by dFdF*CA^2-type stand-in (dFdA*CA)': S6p(CF,CA,dFA,dAA,dFA*CA)-S6,
     'S6: solver with kappa=-1':               S6p(CF,CA,dFA,dAA,d444)-S6k,
    }
    for k,v in muts.items():
        total+=1
        ok = v!=0
        fails+= ok
        print(f'{g:11s} {k:58s} diff {str(v):>16s} {"detected" if ok else "NOT DETECTED"}')
print(f'{fails}/{total} mutations detected')


==> anc/numbers/deposit/R5/count/t1_counts.out <==
== (1) totals of Table 2 from the per-row macros
raw {'Sthree': 3, 'Sfour': 5, 'Xzero': 4, 'Covone': 8, 'Covtwo': 8, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 2, 'AmpCfree': 3, 'AmpEightyfour': 1, 'AmpConst': 5} -> 41
independent {'Sthree': 2, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 1, 'AmpCfree': 1, 'AmpEightyfour': 1, 'AmpConst': 0} -> 17 ; without the 2 consistency checks 15
strict {'Sthree': 1, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 0, 'Uncquartic': 0, 'Nfour': 1, 'AmpCfree': 0, 'AmpEightyfour': 1, 'AmpConst': 0} -> 13
equal to nmCountNnllTotalRaw/Indep/NoConsist/Strict (41, 17, 15, 13): True
class (a), tests of the (i pi)^2 term: S_3 1 + S_4 4 + amplitude C_A C_F^2 1 + N=4 1 = 7
class (b), tests that also rest on the shifted-pole assumption: covered pairings at lambda = 2: 6
class (c), consistency checks, not counted: 2 (16 of P^(3)-, uncovered quartic zero at k >= 2)

== (2) components left as tests, by colour class of the NNLL constants
planar functionals P3 = [1/2, 1/4, 1/8]  P4 = [1/2, 1/4, 1/8, 1/16, 1/48]
planar parts of S_3, S_4 (lambda = 1) and V_3, V_4 (lambda = 2) vanish: True
c_+ - l_+ a number, y = 0 (the paper's count)                                  x^0: 6 | lambda=2: 6 | both, shared constants: 12 | both, separate: 12
c_+ - l_+ a number, y of colour degree one                                     x^0: 5 | lambda=2: 5 | both, shared constants: 11 | both, separate: 10
c_+ - l_+ = x_0 + x_A C_A/C_F, y of degree one                                 x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
the same, and the coefficient -12 free                                         x^0: 3 | lambda=2: 4 | both, shared constants: 9 | both, separate: 7
c_+ - l_+ a number, y of degree one, additive a^2 w^-1 map term of degree two  x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
c_+ - l_+ a number, y = 0, additive a^3 w^-3 map term of degree three          x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
x^0 values 6, 5, 4, 3 equal the paper (S_3, S_4 non-planar, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho): True

strict totals (one x^0 number for the presence of b_A^-, plus N=4 1 and amplitude C_A C_F^2 1):
   c_+ - l_+ a number, y = 0 (the paper's count)                shared constants: 13   separate constants: 13
   c_+ - l_+ a number, y of colour degree one                   shared constants: 12   separate constants: 11

== (3) N=4: m and y (degree one, y_A C_A) shift only C_A^n; the d_A d_A/N_A coefficient of S_4 is untouched
rows (S_3 C_A^3, S_4 C_A^4, S_4 d_Ad_A/N_A), columns (m, y_A): [[768, 16], [7680, 128], [0, 0]] rank 2 -> tests left: 3 - rank = 1, the d_Ad_A/N_A coefficient

ALL CHECKS PASSED


==> anc/numbers/deposit/R5/count/t1_counts.py <==
#!/usr/bin/env python3
"""R5 theme T1, program 2 (own code).

(1) The totals of Table 2 recomputed from the per-row macros of numbers.tex (17, 15, 13), and the strict count
    split into the classes the referees ask for: tests of the (i pi)^2 term in QCD at x^0, the amplitude and N=4;
    tests that also rest on the shifted-pole assumption; consistency checks.
(2) How many components of S_3 and S_4 (x^0, lambda = 1) and of V_3, V_4 (covered pairings, lambda = 2) remain
    tests for each colour class of the NNLL constants, from the closed-form shifts verified in t1_solver_shifts.py:
       c_+ - l_+ = m:      dS_n = 6 m Cat_{n-1} (2 lam C_F)^n              (n >= 2)
       y:                  dS_n = y Cat_{n-2} (2 lam C_F)^(n-1)            (n >= 3)
       additive h_k a^k w^(3-2k) in P:  dS_k = -h_k,  dS_{k+j} = 2 h_k Cat_{j-1} (2 lam C_F)^j
    (all in units of zeta_2).  A component is a test if it is annihilated by the shifts; planar combinations
    that the equations give as zero for every discrete input (checked in t1_solver_shifts.py for kappa = +-1 and
    b_A^- in {b_A, -b_A, 0}) are not tests.
(3) The same for the N=4 four-loop pole (basis C_A^4, d_A d_A/N_A at four loops, C_A^3 at three loops).
"""
import re
import itertools
import sympy as sp

ROOT = 'PROJECT/ma_a/paper/numbers/numbers.tex'
txt = open(ROOT).read()
mac = dict(re.findall(r'\\newcommand\{\\(nmCount\w+)\}\{(\d+)\}', txt))
out = []
pr = lambda *s: out.append(' '.join(str(x) for x in s))
ok_all = True

pr('== (1) totals of Table 2 from the per-row macros')
rows = ['Sthree', 'Sfour', 'Xzero', 'Covone', 'Covtwo', 'Pminusquartic', 'Uncquartic', 'Nfour', 'AmpCfree', 'AmpEightyfour', 'AmpConst']
raw = {r: int(mac['nmCount%sRaw' % r]) for r in rows}
ind = {r: int(mac['nmCount%sIndep' % r]) for r in rows}
tot_raw, tot_ind = sum(raw.values()), sum(ind.values())
cons = int(mac['nmCountConsistChecks'])
noc = tot_ind - cons
# strict: remove the consistency checks (16 of P^(3)-, uncovered quartic at k >= 2), one S_3 number for the presence
# of b_A^-, and the C_F-free amplitude number (a combination of S_3 and S_4 in SU(N_c) for every input)
strict = dict(ind)
strict['Pminusquartic'] -= 1
strict['Uncquartic'] -= 1
strict['Sthree'] -= 1
strict['AmpCfree'] -= ind['AmpCfree']
tot_strict = sum(strict.values())
pr('raw', raw, '->', tot_raw)
pr('independent', ind, '->', tot_ind, '; without the', cons, 'consistency checks', noc)
pr('strict', strict, '->', tot_strict)
chk = (tot_raw, tot_ind, noc, tot_strict) == (int(mac['nmCountNnllTotalRaw']), int(mac['nmCountNnllTotalIndep']),
                                                int(mac['nmCountNnllTotalNoConsist']), int(mac['nmCountNnllTotalStrict']))
ok_all &= chk
pr('equal to nmCountNnllTotalRaw/Indep/NoConsist/Strict (41, 17, 15, 13):', chk)
cls_a = strict['Sthree'] + strict['Sfour'] + strict['AmpEightyfour'] + strict['Nfour']
cls_b = strict['Covtwo']
pr('class (a), tests of the (i pi)^2 term: S_3 %d + S_4 %d + amplitude C_A C_F^2 %d + N=4 %d = %d'
   % (strict['Sthree'], strict['Sfour'], strict['AmpEightyfour'], strict['Nfour'], cls_a))
pr('class (b), tests that also rest on the shifted-pole assumption: covered pairings at lambda = 2: %d' % cls_b)
pr('class (c), consistency checks, not counted: %d (16 of P^(3)-, uncovered quartic zero at k >= 2)' % cons)
ok_all &= (cls_a + cls_b == tot_strict)

pr('')
pr('== (2) components left as tests, by colour class of the NNLL constants')
CF, CA, D = sp.symbols('C_F C_A dFA')
B3 = [CF * CA**2, CF**2 * CA, CF**3]
B4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, D]
cat = sp.catalan


def comps(expr, basis):
    p = sp.Poly(sp.expand(expr), CF, CA, D)
    v = [p.coeff_monomial(b) for b in basis]
    rest = sp.expand(expr - sum(c * b for c, b in zip(v, basis)))
    assert rest == 0, (expr, rest)
    return v


# planar functionals: leading large-N coefficient in SU(N): C_F -> N/2, C_A -> N, dFA -> N^4/48
def planar(basis, n):
    Nn = sp.Symbol('Nn')
    return [sp.limit(b.subs({CF: Nn / 2, CA: Nn, D: Nn**4 / 48}) / Nn**n, Nn, sp.oo) for b in basis]


P3, P4 = planar(B3, 3), planar(B4, 4)
pr('planar functionals P3 =', P3, ' P4 =', P4)
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * D)
V3l2 = [96, -288, 192]
V4l2 = [-2240, 7872, -8832, 3072, 3072]
ok_pl = all(sum(x * y for x, y in zip(v, P)) == 0
            for v, P in ((comps(S3, B3), P3), (comps(S4, B4), P4), (V3l2, P3), (V4l2, P4)))
ok_all &= ok_pl
pr('planar parts of S_3, S_4 (lambda = 1) and V_3, V_4 (lambda = 2) vanish:', ok_pl)


def shift_columns(lam, cls, tag=''):
    """columns (8-vectors: 3 + 5 components) of the shifts for the unknowns of a class"""
    cols, names = [], []
    def add(name, d3, d4):
        cols.append(comps(d3, B3) + comps(d4, B4)); names.append(name + tag)
    two = 2 * lam * CF
    if 'm0' in cls:
        add('m0', 6 * cat(2) * two**3, 6 * cat(3) * two**4)
    if 'mA' in cls:
        add('mA', 6 * cat(2) * two**3 * CA / CF, 6 * cat(3) * two**4 * CA / CF)
    if 'y' in cls:
        add('yF', cat(1) * two**2 * CF, cat(2) * two**3 * CF)
        add('yA', cat(1) * two**2 * CA, cat(2) * two**3 * CA)
    if 'h2' in cls:     # additive a^2 w^-1 in P, colour degree two (C_F times degree one)
        for nm, h in (('h2A', CF * CA), ('h2F', CF**2)):
            add(nm, 2 * h * cat(0) * two, 2 * h * cat(1) * two**2)
    if 'h3' in cls:     # additive a^3 w^-3, colour degree three
        for nm, h in (('h3AA', CF * CA**2), ('h3AF', CF**2 * CA), ('h3FF', CF**3)):
            add(nm, -h, 2 * h * cat(0) * two)
    if 'rho' in cls:    # the coefficient -12 of eq. (S) scaled, at lambda = 1 only
        add('rho', S3, S4)
    return cols, names


def tests(blocks):
    """blocks: list of (lam, cls, shared_tag). Returns (number of tests, rank, planar automatic in annihilator)"""
    nb = len(blocks)
    dim = 8 * nb
    colsets = {}
    for i, (lam, cls, tag) in enumerate(blocks):
        cols, names = shift_columns(lam, cls, tag)
        for c, nm in zip(cols, names):
            colsets.setdefault(nm, [0] * dim)
            for j in range(8):
                colsets[nm][8 * i + j] += c[j]
    J = sp.Matrix([colsets[k] for k in colsets]).T if colsets else sp.zeros(dim, 0)
    r = J.rank() if colsets else 0
    # planar functionals, two per block
    Pl = []
    for i in range(nb):
        f3 = [0] * dim; f4 = [0] * dim
        for j in range(3):
            f3[8 * i + j] = P3[j]
        for j in range(5):
            f4[8 * i + 3 + j] = P4[j]
        Pl += [f3, f4]
    Pm = sp.Matrix(Pl)                      # rows: planar functionals
    # dimension of span(Pl) intersected with Ann(J) = number of combinations u.Pm with (u.Pm).J = 0
    if colsets:
        M = Pm * J
        kdim = len(Pl) - M.rank()
    else:
        kdim = len(Pl)
    return dim - r - kdim, r, kdim


classes = [
    ('c_+ - l_+ a number, y = 0 (the paper\'s count)', ['m0']),
    ('c_+ - l_+ a number, y of colour degree one', ['m0', 'y']),
    ('c_+ - l_+ = x_0 + x_A C_A/C_F, y of degree one', ['m0', 'mA', 'y']),
    ('the same, and the coefficient -12 free', ['m0', 'mA', 'y', 'rho']),
    ('c_+ - l_+ a number, y of degree one, additive a^2 w^-1 map term of degree two', ['m0', 'y', 'h2']),
    ('c_+ - l_+ a number, y = 0, additive a^3 w^-3 map term of degree three', ['m0', 'h3']),
]
res = {}
for lab, cls in classes:
    t1, r1, k1 = tests([(1, cls, '')])
    cls2 = [c for c in cls if c != 'rho']
    t2, r2, k2 = tests([(2, cls2, '')])
    ts, rs, ks = tests([(1, cls, ''), (2, cls2, '')])                 # constants shared by x^0 and the poles N = -k
    tsep, _, _ = tests([(1, cls, '_0'), (2, cls2, '_2')])              # separate constants at each pole
    res[lab] = (t1, t2, ts, tsep)
    pr('%-78s x^0: %d | lambda=2: %d | both, shared constants: %d | both, separate: %d' % (lab, t1, t2, ts, tsep))

exp = {classes[0][0]: (6, 6, 12, 12), classes[1][0]: (5, 5, 11, 10), classes[2][0]: (4, 4, None, None), classes[3][0]: (3, None, None, None)}
for k, v in exp.items():
    for a_, b_ in zip(v, res[k]):
        if a_ is not None:
            ok_all &= (a_ == b_)
pr('x^0 values 6, 5, 4, 3 equal the paper (S_3, S_4 non-planar, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho):',
   [res[c[0]][0] for c in classes[:4]] == [6, 5, 4, 3])

pr('')
pr('strict totals (one x^0 number for the presence of b_A^-, plus N=4 1 and amplitude C_A C_F^2 1):')
for lab, _ in classes[:2]:
    t1, t2, ts, tsep = res[lab]
    pr('   %-60s shared constants: %d   separate constants: %d' % (lab, ts - 1 + 2, tsep - 1 + 2))

pr('')
pr('== (3) N=4: m and y (degree one, y_A C_A) shift only C_A^n; the d_A d_A/N_A coefficient of S_4 is untouched')
Y = sp.Symbol('Y')
b1 = 2 * CA
J4 = sp.Matrix([[6 * cat(2) * (2 * b1)**3 / CA**3, cat(1) * (2 * b1)**2 * CA / CA**3],
                [6 * cat(3) * (2 * b1)**4 / CA**4, cat(2) * (2 * b1)**3 * CA / CA**4],
                [0, 0]])
J4 = sp.simplify(J4)
pr('rows (S_3 C_A^3, S_4 C_A^4, S_4 d_Ad_A/N_A), columns (m, y_A):', J4.tolist(), 'rank', J4.rank(),
   '-> tests left: 3 - rank = %d, the d_Ad_A/N_A coefficient' % (3 - J4.rank()))
ok_all &= (J4.rank() == 2)

pr('')
pr('ALL CHECKS PASSED' if ok_all else 'SOME CHECK FAILED')
print('\n'.join(out))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')
import sys
sys.exit(0 if ok_all else 1)


==> anc/numbers/deposit/R5/count/t1_items.json <==
{
  "theme": "T1",
  "programs": {
    "t1_solver_shifts.py": "own SU(N) DL solver; S3,S4 vs paper; planar zero for kappa=+-1, b_A^- in {b_A,-b_A,0}, lambda=1,2; series solution of the singlet equation with c_+, l_+, d, e, k_P and additive map terms; closed-form shifts verified (ALL CHECKS PASSED)",
    "t1_counts.py": "Table 2 totals from macros (41/17/15/13); class split 7+6 (+2 consistency); components left as tests per colour class at x^0 and lambda=2, shared or separate constants; N=4 map-term rank (ALL CHECKS PASSED)",
    "t1_xk_p0.py": "residue and constant term of P^(0) at N=-k, k=0..6; LL identities reducing zeta_2 w F^2 and zeta_2 F^3 to the c_+, d, e types (ALL CHECKS PASSED)"
  },
  "verdicts": {
    "T1-01": "accept",
    "T1-02": "decision for the authors",
    "T1-03": "accept",
    "T1-04": "accept",
    "T1-05": "accept in part",
    "T1-06": "accept in part",
    "T1-07": "accept",
    "T1-08": "accept in part",
    "T1-09": "accept in part"
  },
  "computed_numbers": {
    "table2_totals": {"raw": 41, "independent": 17, "without_consistency": 15, "strict": 13},
    "strict_split": {"Sthree": 1, "Sfour": 4, "Covtwo_lambda2": 6, "Nfour": 1, "AmpCACF2": 1},
    "classes": {"a_iπ2_term": 7, "b_also_shifted_pole": 6, "c_consistency_not_counted": 2},
    "tests_left_x0": {"m number, y=0": 6, "m number, y degree one": 5, "m=x0+xA CA/CF, y degree one": 4, "same, -12 free": 3, "m number, y deg one, additive a^2 term deg two": 4, "m number, y=0, additive a^3 term deg three": 4, "arbitrary group functions": 0},
    "tests_left_lambda2": {"m number, y=0": 6, "m number, y degree one": 5, "m=x0+xA CA/CF, y degree one": 4},
    "x0_plus_lambda2": {"y=0": 12, "y degree one, shared constants": 11, "y degree one, separate constants": 10},
    "strict_total_y_degree_one": {"shared constants": 12, "separate constants": 11},
    "protected_components_each_block": ["S3: C_F C_A^2", "S4: C_F C_A^3", "S4: C_F^2 C_A^2", "S4: dFdA/N_R"],
    "additive_map_term_shift": "h zeta2 a^m w^(3-2m) in P: dS_m = -h zeta2, dS_{m+j} = 2 h zeta2 Cat_{j-1} (2 lambda C_F)^j",
    "N4_map_terms": "columns (m, y_A) on (S3 C_A^3, S4 C_A^4, S4 dAdA/N_A) = ((768,16),(7680,128),(0,0)), rank 2: the dAdA/N_A coefficient is untouched",
    "P0_constant_term_k0_to_6": ["C_F", "C_F", "0", "-8C_F/3", "-25C_F/6", "-157C_F/30", "-91C_F/15"],
    "lambda_k_k0_to_6": [1, 1, 2, 2, 2, 2, 2]
  }
}


==> anc/numbers/deposit/R5/count/t1_solver_shifts.out <==
== (a) SU(N) DL system: S_n = -12 kappa zeta2 C_F d_{n-1}
lam=1 kappa=+1 b_A^- = b_A   S3=6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
   against the paper (nmSthreeSUN, nmSfourSUN): S3 True, S4 True
lam=1 kappa=+1 b_A^- = -b_A  S3=6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  S4=-12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=+1 b_A^- = 0     S3=12*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=-1 b_A^- = b_A   S3=6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3  S4=-12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=-1 b_A^- = -b_A  S3=6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 - 3)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=-1 b_A^- = 0     S3=12*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=+1 b_A^- = b_A   S3=24*(N - 1)*(N + 1)*(N**2 + 1)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 4)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
   V3 at lambda=2 equals (96,-288,192) in SU(N): True
lam=2 kappa=+1 b_A^- = -b_A  S3=24*(N - 1)*(N + 1)*(N**2 + 1)/N**3  S4=48*(N - 1)*(N + 1)*(N**2 - 7)/N**2  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=+1 b_A^- = 0     S3=24*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 2)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=-1 b_A^- = b_A   S3=24*(N - 1)*(N + 1)*(N**2 + 3)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=-1 b_A^- = -b_A  S3=24*(N - 1)*(N + 1)*(N**2 + 3)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 + 4)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=-1 b_A^- = 0     S3=24*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 2)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True

== (b) shifts of S_n by the NNLL constants, series solution at first order in zeta2
lam=1 SU(3): c-l shift 6 m Cat_{n-1}(2 lam CF)^n for n=2..5: True; y shift y Cat_{n-2}(2 lam CF)^(n-1) for n=3..5: True; S_2 shift = (4e-2d) C_F (lam=1): True
lam=1 SU(3): additive map term h zeta2 a^2 w^(-1): dS_2 = -h, dS_{2+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=1 SU(3): additive map term h zeta2 a^3 w^(-3): dS_3 = -h, dS_{3+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=1 SU(3): additive map term h zeta2 a^4 w^(-5): dS_4 = -h, dS_{4+j} = 2h Cat_{j-1}(2 lam CF)^j: True
   series solution reproduces S3 = 112/3, S4 = -5632/27 in SU(3) (paper: 112/3, -5632/27): True
lam=2 SU(3): c-l shift 6 m Cat_{n-1}(2 lam CF)^n for n=2..5: True; y shift y Cat_{n-2}(2 lam CF)^(n-1) for n=3..5: True; S_2 shift = (4e-2d) C_F (lam=1): None
lam=2 SU(3): additive map term h zeta2 a^2 w^(-1): dS_2 = -h, dS_{2+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=2 SU(3): additive map term h zeta2 a^3 w^(-3): dS_3 = -h, dS_{3+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=2 SU(3): additive map term h zeta2 a^4 w^(-5): dS_4 = -h, dS_{4+j} = 2h Cat_{j-1}(2 lam CF)^j: True

ALL CHECKS PASSED


==> anc/numbers/deposit/R5/count/t1_solver_shifts.py <==
#!/usr/bin/env python3
"""R5 theme T1, program 1 (own code, imports nothing from the project).

(a) SU(N) double-logarithmic system of eq. (7) at DL accuracy, solved order by order:
    F_R^tau = sum_n c_n a^n w^(1-2n), channels 1 and A of SU(N), both signatures.
    d_n = c_n of F_A^-; S_{n+1} = -12 kappa zeta_2 C_F d_n (lambda = 1) and the same with lambda b_R at N = -k.
    Checks: S_3, S_4 against the paper's SU(N) forms (macros nmSthreeSUN, nmSfourSUN), and that the planar
    (leading large-N) parts of S_3, S_4 vanish for kappa = +-1 and b_A^- in {b_A, -b_A, 0}, at lambda = 1 and 2.
(b) The positive-signature singlet equation with the NNLL constants of the map and of the pair term,
       w F1 = 2 a lam C_F + (1 + l pi^2 w^2 + kP a) F1^2 + 12 kappa zeta_2 a C_F w F_A^-,
       P = (1 + c pi^2 w^2)(1 + d zeta_2 a) F1 + e zeta_2 a w,  pi^2 = 6 zeta_2,
    solved as a series in a at first order in zeta_2; the shifts of S_n are compared with the closed forms
       dS_n = 6 (c - l) zeta_2 Cat_{n-1} (2 lam C_F)^n                    (n >= 2)
       dS_n = y zeta_2 Cat_{n-2} (2 lam C_F)^(n-1),  y = d - kP/zeta_2 + 2e   (n >= 3)
    and, for an additive map term h zeta_2 a^m w^(3-2m),
       dS_m = -h zeta_2,  dS_{m+j} = 2 h zeta_2 Cat_{j-1} (2 lam C_F)^j    (j >= 1).
"""
import sympy as sp

N = sp.Symbol('N', positive=True)
a, w, z = sp.symbols('a w zeta2')
NMAX = 6

CF = (N**2 - 1) / (2 * N)
CA = N
b1, bA = CF, CF - CA / 2          # b_R = C_F - C_R/2, C_1 = 0
T = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])   # [T_rc] in the basis (1, A)
C = [0, CA]
cat = lambda n: sp.catalan(n)


def dl_system(kappa, bAm_factor, lam):
    """coefficients c[(R, tau)][n] of the DL system; bAm_factor multiplies the negative-signature adjoint Born weight"""
    b = {(0, '+'): lam * b1, (1, '+'): lam * bA, (0, '-'): lam * b1, (1, '-'): lam * bA * bAm_factor}
    c = {k: {} for k in b}
    for n in range(1, NMAX + 1):
        for tau in ('+', '-'):
            for R in (0, 1):
                v = 2 * b[(R, tau)] if n == 1 else 0
                if n > 1:
                    m = n - 1
                    v += 2 * C[R] * (1 - 2 * m) * c[(R, tau)][m]          # 2 a C_R dF/dw
                    if tau == '-':
                        v += 2 * C[R] * c[(R, tau)][m]                    # 2 a C_R F/w (phi^- -> 1/w)
                        v += 4 * kappa * sum(T[R, Rp] * c[(Rp, '+')][m] for Rp in (0, 1))   # 2 a kappa (2/w) T F^+
                    v += sum(c[(R, tau)][j] * c[(R, tau)][n - j] for j in range(1, n))
                c[(R, tau)][n] = sp.factor(sp.cancel(v))
    return c


out = []
pr = lambda *s: out.append(' '.join(str(x) for x in s))

pr('== (a) SU(N) DL system: S_n = -12 kappa zeta2 C_F d_{n-1}')
S3_paper = 6 * (N**2 - 1) * (2 * N**2 + 3) / N**3
S4_paper = -12 * (N**2 - 1) * (19 * N**2 + 5) / N**4
ok_all = True
for lam in (1, 2):
    for kappa in (1, -1):
        for fac, lab in ((1, 'b_A^- = b_A'), (-1, 'b_A^- = -b_A'), (0, 'b_A^- = 0')):
            c = dl_system(kappa, fac, lam)
            d = c[(1, '-')]
            S = {n + 1: sp.factor(sp.cancel(-12 * kappa * CF * d[n])) for n in range(1, 5)}
            # planar part: leading large-N power N^n at a^n would be planar for S_n; check degree in N
            deg = {n: sp.degree(sp.numer(sp.together(S[n])), N) - sp.degree(sp.denom(sp.together(S[n])), N) for n in (3, 4, 5)}
            planar_zero = all(deg[n] <= n - 2 for n in (3, 4, 5))
            ok_all &= planar_zero
            pr('lam=%d kappa=%+d %-13s S3=%s  S4=%s  large-N degree of S3,S4,S5 = %s (planar would be 3,4,5): planar part zero: %s'
               % (lam, kappa, lab, S[3], S[4], (deg[3], deg[4], deg[5]), planar_zero))
            if lam == 1 and kappa == 1 and fac == 1:
                ok3 = sp.simplify(S[3] - S3_paper) == 0
                ok4 = sp.simplify(S[4] - S4_paper) == 0
                ok_all &= ok3 and ok4
                pr('   against the paper (nmSthreeSUN, nmSfourSUN): S3 %s, S4 %s' % (ok3, ok4))
            if lam == 2 and kappa == 1 and fac == 1:
                # paper Table 7 / macros nmXkVthreeCovLamTwo = (96,-288,192) in (CF CA^2, CF^2 CA, CF^3)
                V3 = 96 * CF * CA**2 - 288 * CF**2 * CA + 192 * CF**3
                ok = sp.simplify(S[3] - V3) == 0
                ok_all &= ok
                pr('   V3 at lambda=2 equals (96,-288,192) in SU(N): %s' % ok)

pr('')
pr('== (b) shifts of S_n by the NNLL constants, series solution at first order in zeta2')


def trunc(e):
    """truncate at a^NMAX and first order in zeta2"""
    e = sp.expand(e)
    p = sp.Poly(e, a, z)
    r = 0
    for (na, nz), co in p.terms():
        if na <= NMAX and nz <= 1:
            r += co * a**na * z**nz
    return sp.expand(r)


def solve_singlet(lam, kappa, cc, ll, kk, dd, ee, hh=0, hm=0, Nval=None):
    """S as a series; constants: cc = c_+, ll = l_+, kk = k_P/zeta2, dd, ee; hh zeta2 a^hm w^(3-2hm) additive in P"""
    sub = (lambda e: e.subs(N, Nval)) if Nval is not None else (lambda e: e)
    c = dl_system(kappa, 1, lam)
    FAm = sum(sub(c[(1, '-')][n]) * a**n * w**(1 - 2 * n) for n in range(1, NMAX + 1))
    cf = sub(CF)
    pi2 = 6 * z
    Q = 1 + ll * pi2 * w**2 + kk * z * a
    X = 12 * kappa * z * a * cf * w * FAm
    F = 0
    for it in range(NMAX + 1):
        F = trunc((2 * a * lam * cf + X + Q * F**2) / w)
    P = trunc((1 + cc * pi2 * w**2) * (1 + dd * z * a) * F + ee * z * a * w + (hh * z * a**hm * w**(3 - 2 * hm) if hm else 0))
    S = trunc(P * (P - w) + 2 * a * lam * cf)
    return S


def Sn_zeta(S, n):
    return sp.simplify(sp.expand(S).coeff(a, n).coeff(z, 1).coeff(w, 4 - 2 * n))


Nv = 3
for lam in (1, 2):
    cf = CF.subs(N, Nv)
    S0 = solve_singlet(lam, 1, 0, 0, 0, 0, 0, Nval=Nv)
    # m = c - l
    Sm = solve_singlet(lam, 1, sp.Rational(3, 7), sp.Rational(-2, 5), 0, 0, 0, Nval=Nv)
    mval = sp.Rational(3, 7) + sp.Rational(2, 5)
    okm = all(sp.simplify(Sn_zeta(Sm, n) - Sn_zeta(S0, n) - 6 * mval * cat(n - 1) * (2 * lam * cf)**n) == 0 for n in range(2, 6))
    # y = d - kP + 2e (kP here without zeta2)
    dd, kk, ee = sp.Rational(5, 3), sp.Rational(-7, 2), sp.Rational(1, 4)
    Sy = solve_singlet(lam, 1, 0, 0, kk, dd, ee, Nval=Nv)
    y = dd - kk + 2 * ee
    oky = all(sp.simplify(Sn_zeta(Sy, n) - Sn_zeta(S0, n) - y * cat(n - 2) * (2 * lam * cf)**(n - 1)) == 0 for n in range(3, 6))
    s2y = sp.simplify(Sn_zeta(Sy, 2) - Sn_zeta(S0, 2))
    oks2 = sp.simplify(s2y - (4 * ee - 2 * dd) * lam * cf) == 0 if lam == 1 else None
    pr('lam=%d SU(3): c-l shift 6 m Cat_{n-1}(2 lam CF)^n for n=2..5: %s; y shift y Cat_{n-2}(2 lam CF)^(n-1) for n=3..5: %s; '
       'S_2 shift = (4e-2d) C_F (lam=1): %s' % (lam, okm, oky, oks2))
    for hm in (2, 3, 4):
        hh = sp.Rational(11, 13)
        Sh = solve_singlet(lam, 1, 0, 0, 0, 0, 0, hh=hh, hm=hm, Nval=Nv)
        okh = sp.simplify(Sn_zeta(Sh, hm) - Sn_zeta(S0, hm) + hh) == 0
        okh &= all(sp.simplify(Sn_zeta(Sh, hm + j) - Sn_zeta(S0, hm + j) - 2 * hh * cat(j - 1) * (2 * lam * cf)**j) == 0
                   for j in range(1, NMAX - hm) if hm + j <= 5)
        pr('lam=%d SU(3): additive map term h zeta2 a^%d w^(%d): dS_%d = -h, dS_{%d+j} = 2h Cat_{j-1}(2 lam CF)^j: %s'
           % (lam, hm, 3 - 2 * hm, hm, hm, okh))
        ok_all &= okh
    ok_all &= okm and oky and (oks2 is None or oks2)
    # also the reference values: S3, S4 at lam = 1 in SU(3) = 112/3, -5632/27
    if lam == 1:
        r3, r4 = Sn_zeta(S0, 3), Sn_zeta(S0, 4)
        ok = (r3 == sp.Rational(112, 3) and r4 == sp.Rational(-5632, 27))
        ok_all &= ok
        pr('   series solution reproduces S3 = %s, S4 = %s in SU(3) (paper: 112/3, -5632/27): %s' % (r3, r4, ok))

pr('')
pr('ALL CHECKS PASSED' if ok_all else 'SOME CHECK FAILED')
print('\n'.join(out))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/count/t1_xk_p0.out <==
k=0: residue 2 (= 2 lambda_k, lambda_k = 1), constant term 1 C_F
k=1: residue 2 (= 2 lambda_k, lambda_k = 1), constant term 1 C_F
k=2: residue 4 (= 2 lambda_k, lambda_k = 2), constant term 0 C_F
k=3: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -8/3 C_F
k=4: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -25/6 C_F
k=5: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -157/30 C_F
k=6: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -91/15 C_F
lambda_k = [1, 1, 2, 2, 2, 2, 2]; constant terms for k = 0..4 equal C_F, C_F, 0, -8C_F/3, -25C_F/6 (record x04): True
constant term depends on k beyond its parity for k >= 2: True (even k: [0, -25/6, -91/15], odd k: [-8/3, -157/30])
F^2 = wF - 2aC_F: True; w F^2 = w^2 F - 2aC_F w: True; F^3 = w^2 F - 2aC_F w - 2aC_F F: True (through a^5)
ALL CHECKS PASSED


==> anc/numbers/deposit/R5/count/t1_xk_p0.py <==
#!/usr/bin/env python3
"""R5 theme T1, program 4 (own code): residue and constant term of P^(0)(N) = C_F (3 + 2/(N(N+1)) - 4 S_1(N)) at N = -k + w,
k = 0..6.  The residue gives 2 lambda_k C_F (lambda_k = 1, 1, 2, 2, ...); the constant term p_00(k) varies with k beyond
its parity, which the equations under the shifted-pole assumption (depending on k only through lambda_k and the parity)
cannot reproduce.  Also: the double-logarithmic identities that reduce the map terms zeta_2 w F^2 and zeta_2 F^3 to the
c_+, d and e types (F^2 = w F - 2 a C_F for the LL wave)."""
import sympy as sp

w, a, CF = sp.symbols('w a C_F', positive=True)
out = []
lam, p00 = [], []
for k in range(0, 7):
    N = -k + w
    # S_1(N) = psi(N+1) + gamma_E; psi(w+1-k) = psi(w+1) - sum_{j=1..k} 1/(w+1-j), and psi(w+1) + gamma_E = zeta_2 w + O(w^2)
    S1 = sp.zeta(2) * w - sum(1 / (w + 1 - j) for j in range(1, k + 1))
    P0 = 3 + 2 / (N * (N + 1)) - 4 * S1
    ser = sp.series(P0, w, 0, 1).removeO()
    res = sp.simplify(ser.coeff(w, -1))
    const = sp.nsimplify(sp.simplify(ser.coeff(w, 0)))
    lam.append(res / 2)
    p00.append(const)
    out.append('k=%d: residue %s (= 2 lambda_k, lambda_k = %s), constant term %s C_F' % (k, res, res / 2, const))
ok = lam == [1, 1, 2, 2, 2, 2, 2] and p00[:5] == [1, 1, 0, sp.Rational(-8, 3), sp.Rational(-25, 6)]
out.append('lambda_k = %s; constant terms for k = 0..4 equal C_F, C_F, 0, -8C_F/3, -25C_F/6 (record x04): %s' % (lam, ok))
beyond_parity = len(set(p00[2::2])) > 1 or len(set(p00[3::2])) > 1
out.append('constant term depends on k beyond its parity for k >= 2: %s (even k: %s, odd k: %s)' % (beyond_parity, p00[2::2], p00[3::2]))

# LL wave: w F = 2 a C_F + F^2 exactly; check F^2 = w F - 2aC_F on the series and the reductions
F = sp.Rational(1, 2) * (w - sp.sqrt(w**2 - 8 * a * CF))
Fs = sp.series(F, a, 0, 6).removeO()
r1 = sp.simplify(sp.series(Fs**2 - (w * Fs - 2 * a * CF), a, 0, 6).removeO())
r2 = sp.simplify(sp.series(w * Fs**2 - (w**2 * Fs - 2 * a * CF * w), a, 0, 6).removeO())
r3 = sp.simplify(sp.series(Fs**3 - (w**2 * Fs - 2 * a * CF * w - 2 * a * CF * Fs), a, 0, 6).removeO())
out.append('F^2 = wF - 2aC_F: %s; w F^2 = w^2 F - 2aC_F w: %s; F^3 = w^2 F - 2aC_F w - 2aC_F F: %s (through a^5)'
           % (r1 == 0, r2 == 0, r3 == 0))
ok &= beyond_parity and r1 == 0 and r2 == 0 and r3 == 0
out.append('ALL CHECKS PASSED' if ok else 'SOME CHECK FAILED')
print('\n'.join(out))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/count_check/ve_count.out <==
==== c+-l+ = mu (number), y = yA CA + yF CF ====
lam=1: Jacobian rank 3 of 3 parameters; independent tests left = 8 - 3 = 5
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 4*y_A, 'S3:CF^3': 96*mu + 4*y_F, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 16*y_A, 'S4:CF^4': 480*mu + 16*y_F, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFdA/NR']
   invariant combinations involving reached components: [{'S3:CF^2 CA': -1, 'S4:CF^3 CA': 1/4}]
lam=2: Jacobian rank 3 of 3 parameters; independent tests left = 8 - 3 = 5
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 16*y_A, 'S3:CF^3': 768*mu + 16*y_F, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 128*y_A, 'S4:CF^4': 7680*mu + 128*y_F, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFdA/NR']
   invariant combinations involving reached components: [{'S3:CF^2 CA': -1, 'S4:CF^3 CA': 1/8}]
==== c+-l+ = x0 + xA CA/CF, y = yA CA + yF CF ====
lam=1: Jacobian rank 4 of 4 parameters; independent tests left = 8 - 4 = 4
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 96*x_A + 4*y_A, 'S3:CF^3': 96*x_0 + 4*y_F, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 480*x_A + 16*y_A, 'S4:CF^4': 480*x_0 + 16*y_F, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFdA/NR']
   invariant combinations involving reached components: []
lam=2: Jacobian rank 4 of 4 parameters; independent tests left = 8 - 4 = 4
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 768*x_A + 16*y_A, 'S3:CF^3': 768*x_0 + 16*y_F, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 7680*x_A + 128*y_A, 'S4:CF^4': 7680*x_0 + 128*y_F, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFdA/NR']
   invariant combinations involving reached components: []
==== c+-l+ = mu, y = yF CF only (no CA part) ====
lam=1: Jacobian rank 2 of 2 parameters; independent tests left = 8 - 2 = 6
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 0, 'S3:CF^3': 96*mu + 4*y_F, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 0, 'S4:CF^4': 480*mu + 16*y_F, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S3:CF^2 CA', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:dFdA/NR']
   invariant combinations involving reached components: []
lam=2: Jacobian rank 2 of 2 parameters; independent tests left = 8 - 2 = 6
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 0, 'S3:CF^3': 768*mu + 16*y_F, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 0, 'S4:CF^4': 7680*mu + 128*y_F, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S3:CF^2 CA', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:dFdA/NR']
   invariant combinations involving reached components: []
==== c+-l+ = mu, y = 0 (the strict-count setting) ====
lam=1: Jacobian rank 1 of 1 parameters; independent tests left = 8 - 1 = 7
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 0, 'S3:CF^3': 96*mu, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 0, 'S4:CF^4': 480*mu, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S3:CF^2 CA', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:dFdA/NR']
   invariant combinations involving reached components: [{'S3:CF^3': -1, 'S4:CF^4': 1/5}]
lam=2: Jacobian rank 1 of 1 parameters; independent tests left = 8 - 1 = 7
   shift per component: {'S3:CF CA^2': 0, 'S3:CF^2 CA': 0, 'S3:CF^3': 768*mu, 'S4:CF CA^3': 0, 'S4:CF^2 CA^2': 0, 'S4:CF^3 CA': 0, 'S4:CF^4': 7680*mu, 'S4:dFdA/NR': 0}
   components never reached: ['S3:CF CA^2', 'S3:CF^2 CA', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:dFdA/NR']
   invariant combinations involving reached components: [{'S3:CF^3': -1, 'S4:CF^4': 1/10}]
arbitrary group functions, lam=1: determinant of (c+-l+, y) -> (S_3, S_4) = -384*C_F**6
arbitrary group functions, lam=2: determinant of (c+-l+, y) -> (S_3, S_4) = -24576*C_F**6
general lam: determinant = -384*C_F**6*lam**6 (times zeta2^2 if the zeta2 is kept)


==> anc/numbers/deposit/R5/count_check/ve_count.py <==
#!/usr/bin/env python3
"""
Verifier VE, item (3): how many of the 8 colour components of S_3 and S_4
(V_3 and V_4 at Born weight lam) remain independent tests when
  y = y_A C_A + y_F C_F              (colour degree one)
  c_+ - l_+ = mu                      (colour independent)
are fitted, at lam = 1 and lam = 2.  Shift formulas from ve_series_v2.py /
ve_series_dual.gp (both agree through S_8):
  dS_n = 6 mu Cat_{n-1} (2 lam CF)^n + y Cat_{n-2} (2 lam CF)^(n-1)   (n >= 3)
Bases: S_3 (CF CA^2, CF^2 CA, CF^3); S_4 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR).
Also the variants c_+ - l_+ = x0 + xA CA/CF (4 unknowns) and arbitrary group
functions (determinant per group).
"""
import sympy as sp

lam, CF, CA, Q = sp.symbols('lam C_F C_A Q')
mu, yA, yF, x0, xA = sp.symbols('mu y_A y_F x_0 x_A')
Y, M = sp.symbols('Y M')    # arbitrary group functions (variant 3)

def cat(k):
    return sp.catalan(k)

def shift(n, cpl, yy):
    return sp.expand(6 * cpl * cat(n - 1) * (2 * lam * CF)**n + yy * cat(n - 2) * (2 * lam * CF)**(n - 1))

b3 = [CF * CA**2, CF**2 * CA, CF**3]
b4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, Q]
names = ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3',
         'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFdA/NR']

def comps(expr, basis):
    expr = sp.expand(expr)
    out = []
    for b in basis:
        out.append(sp.Poly(expr, CF, CA, Q).coeff_monomial(sp.Poly(b, CF, CA, Q).monoms()[0]))
    assert sp.expand(sum(o * b for o, b in zip(out, basis)) - expr) == 0
    return out

def analyse(cpl, yy, params, label):
    print('==== %s ====' % label)
    for L in (1, 2):
        d3 = comps(shift(3, cpl, yy).subs(lam, L), b3)
        d4 = comps(shift(4, cpl, yy).subs(lam, L), b4)
        vec = d3 + d4
        J = sp.Matrix([[sp.diff(v, p) for p in params] for v in vec])
        r = J.rank()
        reached = [names[i] for i in range(8) if any(J[i, j] != 0 for j in range(len(params)))]
        never = [names[i] for i in range(8) if all(J[i, j] == 0 for j in range(len(params)))]
        # left null space: combinations of components invariant under the shifts
        ns = J.T.nullspace()
        print('lam=%d: Jacobian rank %d of %d parameters; independent tests left = 8 - %d = %d'
              % (L, r, len(params), r, 8 - r))
        print('   shift per component:', dict(zip(names, vec)))
        print('   components never reached:', never)
        inv = []
        for v in ns:
            v = v / max(abs(x) for x in v if x != 0)
            # report only combinations that involve reached components
            if any(v[i] != 0 and names[i] in reached for i in range(8)):
                inv.append({names[i]: v[i] for i in range(8) if v[i] != 0})
        print('   invariant combinations involving reached components:', inv)

analyse(mu, yA * CA + yF * CF, [mu, yA, yF], 'c+-l+ = mu (number), y = yA CA + yF CF')
analyse(x0 + xA * CA / CF, yA * CA + yF * CF, [x0, xA, yA, yF],
        'c+-l+ = x0 + xA CA/CF, y = yA CA + yF CF')
analyse(mu, yF * CF, [mu, yF], 'c+-l+ = mu, y = yF CF only (no CA part)')
analyse(mu, 0, [mu], 'c+-l+ = mu, y = 0 (the strict-count setting)')
# arbitrary group functions: per group, two equations (S_3, S_4) for two unknowns
for L in (1, 2):
    A = sp.Matrix([[6 * cat(2) * (2 * L * CF)**3, cat(1) * (2 * L * CF)**2],
                   [6 * cat(3) * (2 * L * CF)**4, cat(2) * (2 * L * CF)**3]])
    print('arbitrary group functions, lam=%d: determinant of (c+-l+, y) -> (S_3, S_4) = %s'
          % (L, sp.factor(A.det())))
lamS = sp.Symbol('lam')
A = sp.Matrix([[6 * cat(2) * (2 * lamS * CF)**3, cat(1) * (2 * lamS * CF)**2],
               [6 * cat(3) * (2 * lamS * CF)**4, cat(2) * (2 * lamS * CF)**3]])
print('general lam: determinant =', sp.factor(A.det()), '(times zeta2^2 if the zeta2 is kept)')


==> anc/numbers/deposit/R5/count_check/ve_p0.out <==
k=0: residue 2 (lam_k = 1), constant term 1, O(t) term 2 - 2*pi**2/3
k=1: residue 2 (lam_k = 1), constant term 1, O(t) term -2*pi**2/3 - 2
k=2: residue 4 (lam_k = 2), constant term 0, O(t) term -2*pi**2/3 - 5/2
k=3: residue 4 (lam_k = 2), constant term -8/3, O(t) term -2*pi**2/3 - 85/18
k=4: residue 4 (lam_k = 2), constant term -25/6, O(t) term -2*pi**2/3 - 385/72
k=5: residue 4 (lam_k = 2), constant term -157/30, O(t) term -2*pi**2/3 - 10169/1800
k=6: residue 4 (lam_k = 2), constant term -91/15, O(t) term -2*pi**2/3 - 583/100

Method 2 (closed form):
k=0: c_k = 1 ; agrees with series: True
k=1: c_k = 1 ; agrees with series: True
k=2: c_k = 0 ; agrees with series: True
k=3: c_k = -8/3 ; agrees with series: True
k=4: c_k = -25/6 ; agrees with series: True
k=5: c_k = -157/30 ; agrees with series: True
k=6: c_k = -91/15 ; agrees with series: True

Method 3 (mpmath, 150 digits):
k=0: numerical constant 1.0  vs exact 1 (= 1.0)
k=1: numerical constant 1.0  vs exact 1 (= 1.0)
k=2: numerical constant -9.079736267392905745889661e-40  vs exact 0 (= 0.0)
k=3: numerical constant -2.666666666666666666666667  vs exact -8/3 (= -2.666666666666666666666667)
k=4: numerical constant -4.166666666666666666666667  vs exact -25/6 (= -4.166666666666666666666667)
k=5: numerical constant -5.233333333333333333333333  vs exact -157/30 (= -5.233333333333333333333333)
k=6: numerical constant -6.066666666666666666666667  vs exact -91/15 (= -6.066666666666666666666667)

x^k coefficients of (1+x^2)/(1-x): [1, 1, 2, 2, 2, 2, 2]


==> anc/numbers/deposit/R5/count_check/ve_p0.py <==
#!/usr/bin/env python3
"""
Verifier VE, item (5): Laurent expansion of the one-loop non-singlet splitting
function about its poles N = -k, k = 0..6.

P^(0)(N) = C_F [ 3 + 2/(N(N+1)) - 4 S_1(N) ],  S_1(N) = psi(N+1) + gamma_E,
normalization a = alpha_s/(4 pi), P = sum a^(n+1) P^(n), Mellin moment
int_0^1 dx x^(N-1) P(x); P^(0)(x) = C_F [ 2 p_qq(x) + 3 delta(1-x) ],
p_qq = 2/(1-x)_+ - 1 - x.

Method 1: SymPy series of the analytic continuation at N = -k + t.
Method 2: closed form  c_k = 3 + 2/(k(k-1)) - 4 H_{k-1}  for k >= 2 (shift identity
           of the digamma function), and k = 0, 1 by hand.
Method 3: high-precision numerical evaluation (mpmath, 60 digits) of
           P0(N) - 2 lam_k/(N+k) at N = -k + 1e-25.
Also the residue ratio lam_k and the x-space check: the x^k coefficient of
(1+x^2)/(1-x).
"""
import sympy as sp
import mpmath as mp

t, N = sp.symbols('t N')
def P0(Nv, k=0):
    # psi(N+1) = psi(N+k+1) - sum_{j=1}^{k} 1/(N+j): the shifted digamma is regular at N=-k
    psi_shift = sp.polygamma(0, Nv + k + 1) - sum(1 / (Nv + j) for j in range(1, k + 1))
    return 3 + 2 / (Nv * (Nv + 1)) - 4 * (psi_shift + sp.EulerGamma)

res = {}
for k in range(0, 7):
    ser = sp.series(P0(-k + t, k), t, 0, 2).removeO()
    ser = sp.expand(sp.simplify(ser))
    resid = sp.nsimplify(ser.coeff(t, -1))
    const = sp.nsimplify(sp.simplify(ser.coeff(t, 0)))
    res[k] = (resid, const)
    print('k=%d: residue %s (lam_k = %s), constant term %s, O(t) term %s'
          % (k, resid, resid / 2, const, sp.simplify(ser.coeff(t, 1))))

print('\nMethod 2 (closed form):')
closed = {0: sp.Integer(1), 1: sp.Integer(1)}
for k in range(2, 7):
    closed[k] = 3 + sp.Rational(2, k * (k - 1)) - 4 * sp.harmonic(k - 1)
for k in range(7):
    print('k=%d: c_k = %s ; agrees with series: %s' % (k, closed[k], sp.simplify(closed[k] - res[k][1]) == 0))

print('\nMethod 3 (mpmath, 150 digits):')
mp.mp.dps = 150
for k in range(7):
    lamk = res[k][0] / 2
    eps = mp.mpf("1e-40")
    Nv = -k + eps
    # subtract the pole 2*lam_k/(N+k) exactly
    val = 3 + 2 / (Nv * (Nv + 1)) - 4 * (mp.digamma(Nv + 1) + mp.euler) - mp.mpf(2) * mp.mpf(sp.Rational(lamk).p) / mp.mpf(sp.Rational(lamk).q) / eps
    print('k=%d: numerical constant %s  vs exact %s (= %s)' % (k, mp.nstr(val, 25), closed[k], mp.nstr(mp.mpf(closed[k].p) / closed[k].q, 25)))

x = sp.Symbol('x')
print('\nx^k coefficients of (1+x^2)/(1-x):', sp.Poly(sp.series((1 + x**2) / (1 - x), x, 0, 7).removeO(), x).all_coeffs()[::-1])


==> anc/numbers/deposit/R5/count_check/ve_series_dual.gp <==
\\ Verifier VE, method B (PARI/GP), written independently of ve_series.py.
\\ Scaling F = w*Phi(z) + zeta2*w^3*Psi(z), z = a/w^2 (exact for this equation at
\\ first order in zeta2), so omega is set to one and zeta2 is carried as a dual part.
\\   Phi = 2 lam CF z + Phi^2
\\   Psi = 2 Phi Psi + 6 l Phi^2 + kp z Phi^2 + 12 kap CF z PhiA,  PhiA = sum dd_n z^n
\\   P1  = Psi + 6 c Phi + d z Phi + e z + sum_m h_m z^m + f Phi^2 + g Phi^3
\\   S_n/zeta2 = [z^n] P1 (2 Phi - 1)
default(parisizemax, 2*10^9);
z; lam; CF; kap; c; l; kp; d; e; f; g;
h1;h2;h3;h4;h5;h6;h7;h8; dd1;dd2;dd3;dd4;dd5;dd6;dd7;dd8;
NM = 8;
H = [h1,h2,h3,h4,h5,h6,h7,h8];
DD = [dd1,dd2,dd3,dd4,dd5,dd6,dd7,dd8];
Phi = O(z^(NM+1));
for(it=1, NM+1, Phi = 2*lam*CF*z + Phi^2 + O(z^(NM+1)));
PhiA = sum(n=1, NM, DD[n]*z^n) + O(z^(NM+1));
Psi = O(z^(NM+1));
for(it=1, NM+1, Psi = 2*Phi*Psi + 6*l*Phi^2 + kp*z*Phi^2 + 12*kap*CF*z*PhiA + O(z^(NM+1)));
P1 = Psi + 6*c*Phi + d*z*Phi + e*z + sum(m=1, NM, H[m]*z^m) + f*Phi^2 + g*Phi^3 + O(z^(NM+1));
S0 = Phi*(Phi-1) + 2*lam*CF*z;
print("zeta2^0 part of S: ", S0);
S1 = P1*(2*Phi-1);
cat(k) = if(k<0, 0, binomial(2*k,k)/(k+1));
{
okall = 1;
for(n=1, NM,
  sn = polcoef(S1, n, z);
  \\ closed forms
  y = d - kp + 2*e;
  cl = 0;
  if(n>=2, cl += -12*kap*CF*DD[n-1] + 6*(c-l)*cat(n-1)*(2*lam*CF)^n);
  if(n==1, cl += -12*lam*c*CF - e);
  if(n==2, cl += 2*lam*CF*(2*e-d));
  if(n>=3, cl += y*cat(n-2)*(2*lam*CF)^(n-1));
  for(m=1, NM, if(n==m, cl += -H[m]); if(n>m, cl += 2*H[m]*cat(n-m-1)*(2*lam*CF)^(n-m)));
  \\ omega F^2 (coefficient f) : direct form f (2 lam CF)^n (Cat_{n-1} - 2 Cat_{n-2}), n>=2
  if(n>=2, cl += f*(2*lam*CF)^n*(cat(n-1) - 2*cat(n-2)));
  \\ F^3 (coefficient g): g (2 lam CF)^n (Cat_{n-1} - 3 Cat_{n-2} + 2 [n==2]), n>=2
  if(n>=2, cl += g*(2*lam*CF)^n*(cat(n-1) - 3*cat(n-2) + 2*(n==2)));
  dif = sn - cl;
  print("S_", n, "/zeta2 - closed form = ", dif);
  if(dif != 0, okall = 0);
);
print("ALL CLOSED FORMS AGREE (PARI): ", okall);
print();
print("Per-unit shifts at general lam (coefficient of zeta2):");
for(n=1, NM,
  sn = polcoef(S1, n, z);
  print("n=", n,
    "  c-l: ", -deriv(sn, l),
    "  y(via -kp): ", -deriv(sn, kp),
    "  c alone: ", deriv(sn, c),
    "  d: ", deriv(sn, d), "  e: ", deriv(sn, e),
    "  wF^2: ", deriv(sn, f), "  F^3: ", deriv(sn, g));
);
print();
print("Additive map term h_m zeta2 a^m w^(3-2m): shift of S_n (rows n, columns m)");
for(n=1, NM,
  print("n=", n, ": ", vector(NM, m, deriv(polcoef(S1, n, z), H[m])));
);
print();
print("Same tables at lam = 1 and lam = 2 (coefficients of zeta2*CF^power):");
for(L=1, 2,
  print("lam=", L);
  for(n=1, NM,
    sn = subst(polcoef(S1, n, z), lam, L);
    print("  n=", n, "  c-l: ", -deriv(sn, l), "  y: ", -deriv(sn, kp),
      "  h_m (m=1..8): ", vector(NM, m, deriv(sn, H[m])),
      "  wF^2: ", deriv(sn, f), "  F^3: ", deriv(sn, g));
  );
);
}


==> anc/numbers/deposit/R5/count_check/ve_series_dual.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
zeta2^0 part of S: O(z^9)
S_1/zeta2 - closed form = 0
S_2/zeta2 - closed form = 0
S_3/zeta2 - closed form = 0
S_4/zeta2 - closed form = 0
S_5/zeta2 - closed form = 0
S_6/zeta2 - closed form = 0
S_7/zeta2 - closed form = 0
S_8/zeta2 - closed form = 0
ALL CLOSED FORMS AGREE (PARI): 1

Per-unit shifts at general lam (coefficient of zeta2):
n=1  c-l: 0  y(via -kp): 0  c alone: -12*CF*lam  d: 0  e: -1  wF^2: 0  F^3: 0
n=2  c-l: 24*CF^2*lam^2  y(via -kp): 0  c alone: 24*CF^2*lam^2  d: -2*CF*lam  e: 4*CF*lam  wF^2: -4*CF^2*lam^2  F^3: 0
n=3  c-l: 96*CF^3*lam^3  y(via -kp): 4*CF^2*lam^2  c alone: 96*CF^3*lam^3  d: 4*CF^2*lam^2  e: 8*CF^2*lam^2  wF^2: 0  F^3: -8*CF^3*lam^3
n=4  c-l: 480*CF^4*lam^4  y(via -kp): 16*CF^3*lam^3  c alone: 480*CF^4*lam^4  d: 16*CF^3*lam^3  e: 32*CF^3*lam^3  wF^2: 16*CF^4*lam^4  F^3: -16*CF^4*lam^4
n=5  c-l: 2688*CF^5*lam^5  y(via -kp): 80*CF^4*lam^4  c alone: 2688*CF^5*lam^5  d: 80*CF^4*lam^4  e: 160*CF^4*lam^4  wF^2: 128*CF^5*lam^5  F^3: -32*CF^5*lam^5
n=6  c-l: 16128*CF^6*lam^6  y(via -kp): 448*CF^5*lam^5  c alone: 16128*CF^6*lam^6  d: 448*CF^5*lam^5  e: 896*CF^5*lam^5  wF^2: 896*CF^6*lam^6  F^3: 0
n=7  c-l: 101376*CF^7*lam^7  y(via -kp): 2688*CF^6*lam^6  c alone: 101376*CF^7*lam^7  d: 2688*CF^6*lam^6  e: 5376*CF^6*lam^6  wF^2: 6144*CF^7*lam^7  F^3: 768*CF^7*lam^7
n=8  c-l: 658944*CF^8*lam^8  y(via -kp): 16896*CF^7*lam^7  c alone: 658944*CF^8*lam^8  d: 16896*CF^7*lam^7  e: 33792*CF^7*lam^7  wF^2: 42240*CF^8*lam^8  F^3: 8448*CF^8*lam^8

Additive map term h_m zeta2 a^m w^(3-2m): shift of S_n (rows n, columns m)
n=1: [-1, 0, 0, 0, 0, 0, 0, 0]
n=2: [4*CF*lam, -1, 0, 0, 0, 0, 0, 0]
n=3: [8*CF^2*lam^2, 4*CF*lam, -1, 0, 0, 0, 0, 0]
n=4: [32*CF^3*lam^3, 8*CF^2*lam^2, 4*CF*lam, -1, 0, 0, 0, 0]
n=5: [160*CF^4*lam^4, 32*CF^3*lam^3, 8*CF^2*lam^2, 4*CF*lam, -1, 0, 0, 0]
n=6: [896*CF^5*lam^5, 160*CF^4*lam^4, 32*CF^3*lam^3, 8*CF^2*lam^2, 4*CF*lam, -1, 0, 0]
n=7: [5376*CF^6*lam^6, 896*CF^5*lam^5, 160*CF^4*lam^4, 32*CF^3*lam^3, 8*CF^2*lam^2, 4*CF*lam, -1, 0]
n=8: [33792*CF^7*lam^7, 5376*CF^6*lam^6, 896*CF^5*lam^5, 160*CF^4*lam^4, 32*CF^3*lam^3, 8*CF^2*lam^2, 4*CF*lam, -1]

Same tables at lam = 1 and lam = 2 (coefficients of zeta2*CF^power):
lam=1
  n=1  c-l: 0  y: 0  h_m (m=1..8): [-1, 0, 0, 0, 0, 0, 0, 0]  wF^2: 0  F^3: 0
  n=2  c-l: 24*CF^2  y: 0  h_m (m=1..8): [4*CF, -1, 0, 0, 0, 0, 0, 0]  wF^2: -4*CF^2  F^3: 0
  n=3  c-l: 96*CF^3  y: 4*CF^2  h_m (m=1..8): [8*CF^2, 4*CF, -1, 0, 0, 0, 0, 0]  wF^2: 0  F^3: -8*CF^3
  n=4  c-l: 480*CF^4  y: 16*CF^3  h_m (m=1..8): [32*CF^3, 8*CF^2, 4*CF, -1, 0, 0, 0, 0]  wF^2: 16*CF^4  F^3: -16*CF^4
  n=5  c-l: 2688*CF^5  y: 80*CF^4  h_m (m=1..8): [160*CF^4, 32*CF^3, 8*CF^2, 4*CF, -1, 0, 0, 0]  wF^2: 128*CF^5  F^3: -32*CF^5
  n=6  c-l: 16128*CF^6  y: 448*CF^5  h_m (m=1..8): [896*CF^5, 160*CF^4, 32*CF^3, 8*CF^2, 4*CF, -1, 0, 0]  wF^2: 896*CF^6  F^3: 0
  n=7  c-l: 101376*CF^7  y: 2688*CF^6  h_m (m=1..8): [5376*CF^6, 896*CF^5, 160*CF^4, 32*CF^3, 8*CF^2, 4*CF, -1, 0]  wF^2: 6144*CF^7  F^3: 768*CF^7
  n=8  c-l: 658944*CF^8  y: 16896*CF^7  h_m (m=1..8): [33792*CF^7, 5376*CF^6, 896*CF^5, 160*CF^4, 32*CF^3, 8*CF^2, 4*CF, -1]  wF^2: 42240*CF^8  F^3: 8448*CF^8
lam=2
  n=1  c-l: 0  y: 0  h_m (m=1..8): [-1, 0, 0, 0, 0, 0, 0, 0]  wF^2: 0  F^3: 0
  n=2  c-l: 96*CF^2  y: 0  h_m (m=1..8): [8*CF, -1, 0, 0, 0, 0, 0, 0]  wF^2: -16*CF^2  F^3: 0
  n=3  c-l: 768*CF^3  y: 16*CF^2  h_m (m=1..8): [32*CF^2, 8*CF, -1, 0, 0, 0, 0, 0]  wF^2: 0  F^3: -64*CF^3
  n=4  c-l: 7680*CF^4  y: 128*CF^3  h_m (m=1..8): [256*CF^3, 32*CF^2, 8*CF, -1, 0, 0, 0, 0]  wF^2: 256*CF^4  F^3: -256*CF^4
  n=5  c-l: 86016*CF^5  y: 1280*CF^4  h_m (m=1..8): [2560*CF^4, 256*CF^3, 32*CF^2, 8*CF, -1, 0, 0, 0]  wF^2: 4096*CF^5  F^3: -1024*CF^5
  n=6  c-l: 1032192*CF^6  y: 14336*CF^5  h_m (m=1..8): [28672*CF^5, 2560*CF^4, 256*CF^3, 32*CF^2, 8*CF, -1, 0, 0]  wF^2: 57344*CF^6  F^3: 0
  n=7  c-l: 12976128*CF^7  y: 172032*CF^6  h_m (m=1..8): [344064*CF^6, 28672*CF^5, 2560*CF^4, 256*CF^3, 32*CF^2, 8*CF, -1, 0]  wF^2: 786432*CF^7  F^3: 98304*CF^7
  n=8  c-l: 168689664*CF^8  y: 2162688*CF^7  h_m (m=1..8): [4325376*CF^7, 344064*CF^6, 28672*CF^5, 2560*CF^4, 256*CF^3, 32*CF^2, 8*CF, -1]  wF^2: 10813440*CF^8  F^3: 2162688*CF^8


==> anc/numbers/deposit/R5/count_check/ve_series_v2.out <==
equation residual through a^8: True
zeta2^0 part of S through a^8 vanishes: True
S_1: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
S_2: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
S_3: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
S_4: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
S_5: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
S_6: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
S_7: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
S_8: series minus closed form (with wF^2, F^3 reduced to c,d,e) = 0
ALL AGREE (SymPy, omega symbolic): True
S_1/zeta2 = -12*CF*c*lam - e - h1
S_2/zeta2 = 24*CF**2*c*lam**2 - 4*CF**2*f*lam**2 - 24*CF**2*l*lam**2 - 2*CF*d*lam - 12*CF*dd1*kappa + 4*CF*e*lam + 4*CF*h1*lam - h2
S_3/zeta2 = 96*CF**3*c*lam**3 - 8*CF**3*g*lam**3 - 96*CF**3*l*lam**3 + 4*CF**2*d*lam**2 + 8*CF**2*e*lam**2 + 8*CF**2*h1*lam**2 - 4*CF**2*kp*lam**2 - 12*CF*dd2*kappa + 4*CF*h2*lam - h3
S_4/zeta2 = 480*CF**4*c*lam**4 + 16*CF**4*f*lam**4 - 16*CF**4*g*lam**4 - 480*CF**4*l*lam**4 + 16*CF**3*d*lam**3 + 32*CF**3*e*lam**3 + 32*CF**3*h1*lam**3 - 16*CF**3*kp*lam**3 + 8*CF**2*h2*lam**2 - 12*CF*dd3*kappa + 4*CF*h3*lam - h4
S_5/zeta2 = 2688*CF**5*c*lam**5 + 128*CF**5*f*lam**5 - 32*CF**5*g*lam**5 - 2688*CF**5*l*lam**5 + 80*CF**4*d*lam**4 + 160*CF**4*e*lam**4 + 160*CF**4*h1*lam**4 - 80*CF**4*kp*lam**4 + 32*CF**3*h2*lam**3 + 8*CF**2*h3*lam**2 - 12*CF*dd4*kappa + 4*CF*h4*lam - h5
S_6/zeta2 = 16128*CF**6*c*lam**6 + 896*CF**6*f*lam**6 - 16128*CF**6*l*lam**6 + 448*CF**5*d*lam**5 + 896*CF**5*e*lam**5 + 896*CF**5*h1*lam**5 - 448*CF**5*kp*lam**5 + 160*CF**4*h2*lam**4 + 32*CF**3*h3*lam**3 + 8*CF**2*h4*lam**2 - 12*CF*dd5*kappa + 4*CF*h5*lam - h6
S_7/zeta2 = 101376*CF**7*c*lam**7 + 6144*CF**7*f*lam**7 + 768*CF**7*g*lam**7 - 101376*CF**7*l*lam**7 + 2688*CF**6*d*lam**6 + 5376*CF**6*e*lam**6 + 5376*CF**6*h1*lam**6 - 2688*CF**6*kp*lam**6 + 896*CF**5*h2*lam**5 + 160*CF**4*h3*lam**4 + 32*CF**3*h4*lam**3 + 8*CF**2*h5*lam**2 - 12*CF*dd6*kappa + 4*CF*h6*lam - h7
S_8/zeta2 = 658944*CF**8*c*lam**8 + 42240*CF**8*f*lam**8 + 8448*CF**8*g*lam**8 - 658944*CF**8*l*lam**8 + 16896*CF**7*d*lam**7 + 33792*CF**7*e*lam**7 + 33792*CF**7*h1*lam**7 - 16896*CF**7*kp*lam**7 + 5376*CF**6*h2*lam**6 + 896*CF**5*h3*lam**5 + 160*CF**4*h4*lam**4 + 32*CF**3*h5*lam**3 + 8*CF**2*h6*lam**2 - 12*CF*dd7*kappa + 4*CF*h7*lam - h8


==> anc/numbers/deposit/R5/count_check/ve_series_v2.py <==
#!/usr/bin/env python3
"""
Verifier VE, method A (SymPy), efficient version of ve_series.py.

Order-by-order solution in a with omega kept symbolic (no rescaling), first order
in zeta2, of the positive-signature singlet equation at N=-k under the
shifted-pole assumption (Born weight lam*C_F):

  w F = 2 a lam CF + (1 + 6 l z2 w^2 + a z2 kp) F^2 + 4 a CF kappa (3 z2 w) FAm
  [pi tan(pi w/2) = 3 z2 w + O(z2^2), pi^2 = 6 z2, k_P = z2*kp]

FAm = sum_n dd_n a^n w^(1-2n), symbolic coefficients (double-log wave).
Map:  P = (1 + 6 c z2 w^2) F + d z2 a F + e z2 a w + sum_m h_m z2 a^m w^(3-2m)
          + f z2 w F^2 + g z2 F^3
S = P (P - w) + 2 a lam CF.

Series are dicts {(power of a, power of z2): sympy expr in w and symbols},
multiplied with truncation a^>NMAX, z2^>1 dropped.
"""
import sympy as sp

NMAX = 8
w = sp.Symbol('w')
lam, CF, kappa = sp.symbols('lam CF kappa')
c, l, kp, d, e, f, g = sp.symbols('c l kp d e f g')
hs = sp.symbols('h1:%d' % (NMAX + 1))
dds = sp.symbols('dd1:%d' % (NMAX + 1))

def add(*xs):
    out = {}
    for x in xs:
        for k, v in x.items():
            out[k] = sp.expand(out.get(k, 0) + v)
    return {k: v for k, v in out.items() if v != 0}

def mul(x, y):
    out = {}
    for (na, nz), v in x.items():
        for (ma, mz), u in y.items():
            if na + ma <= NMAX and nz + mz <= 1:
                k = (na + ma, nz + mz)
                out[k] = out.get(k, 0) + v * u
    return {k: sp.expand(v) for k, v in out.items() if sp.expand(v) != 0}

def scal(s, x):
    return {k: sp.expand(s * v) for k, v in x.items()}

def mono(na, nz, coef):
    return {(na, nz): sp.sympify(coef)}

FAm = add(*[mono(n, 0, dds[n - 1] * w**(1 - 2 * n)) for n in range(1, NMAX + 1)])

def rhs(F):
    F2 = mul(F, F)
    pre = add(mono(0, 0, 1), mono(0, 1, 6 * l * w**2), mono(1, 1, kp))
    return add(mono(1, 0, 2 * lam * CF), mul(pre, F2),
               mul(mono(1, 1, 12 * kappa * CF * w), FAm))

# order-by-order: w F_n = [rhs(F_{<n})]_n  (F_n enters rhs only at higher order,
# except through 2 F_1 ... : the term 2*F^(1)*F^(n-1) etc. involve lower orders only,
# because F starts at a^1)
F = {}
for n in range(1, NMAX + 1):
    R = rhs(F)
    new = {}
    for nz in (0, 1):
        v = R.get((n, nz), 0)
        if v != 0:
            new[(n, nz)] = sp.expand(v / w)
    F = add(F, new)

# check the equation through a^NMAX
chk = add(scal(w, F), scal(-1, rhs(F)))
print('equation residual through a^%d:' % NMAX, chk == {})

F2 = mul(F, F)
F3 = mul(F2, F)
P = add(F, mul(mono(0, 1, 6 * c * w**2), F), mul(mono(1, 1, d), F), mono(1, 1, e * w),
        *[mono(m, 1, hs[m - 1] * w**(3 - 2 * m)) for m in range(1, NMAX + 1)],
        mul(mono(0, 1, f * w), F2), mul(mono(0, 1, g), F3))
S = add(mul(P, add(P, mono(0, 0, -w))), mono(1, 0, 2 * lam * CF))

print('zeta2^0 part of S through a^%d vanishes:' % NMAX,
      all(S.get((n, 0), 0) == 0 for n in range(1, NMAX + 1)))
Sn = {}
for n in range(1, NMAX + 1):
    v = sp.expand(S.get((n, 1), 0) * w**(2 * n - 4))
    assert sp.diff(v, w) == 0, (n, v)
    Sn[n] = v

def cat(k):
    return sp.catalan(k) if k >= 0 else 0

y = d - kp + 2 * e
allok = True
for n in range(1, NMAX + 1):
    cl = 0
    if n >= 2:
        cl += -12 * kappa * CF * dds[n - 2] + 6 * (c - l) * cat(n - 1) * (2 * lam * CF)**n
    if n == 1:
        cl += -12 * lam * c * CF - e
    if n == 2:
        cl += 2 * lam * CF * (2 * e - d)
    if n >= 3:
        cl += y * cat(n - 2) * (2 * lam * CF)**(n - 1)
    for m in range(1, NMAX + 1):
        if n == m:
            cl += -hs[m - 1]
        elif n > m:
            cl += 2 * hs[m - 1] * cat(n - m - 1) * (2 * lam * CF)**(n - m)
    # reduction of the two extra map terms to the c_+, d, e types:
    #   z2 f w F^2  ==  dc = f/6,  de = -2 lam CF f
    #   z2 g F^3    ==  dc = g/6,  de = dd = -2 lam CF g
    dc = (f + g) / sp.Integer(6)
    de = -2 * lam * CF * (f + g)
    ddd = -2 * lam * CF * g
    if n >= 2:
        cl += 6 * dc * cat(n - 1) * (2 * lam * CF)**n
    if n == 1:
        cl += -12 * lam * dc * CF - de
    if n == 2:
        cl += 2 * lam * CF * (2 * de - ddd)
    if n >= 3:
        cl += (ddd + 2 * de) * cat(n - 2) * (2 * lam * CF)**(n - 1)
    dif = sp.expand(Sn[n] - cl)
    print('S_%d: series minus closed form (with wF^2, F^3 reduced to c,d,e) = %s' % (n, dif))
    allok &= (dif == 0)
print('ALL AGREE (SymPy, omega symbolic):', allok)
for n in range(1, NMAX + 1):
    print('S_%d/zeta2 =' % n, sp.collect(Sn[n], [c, l, kp, d, e, f, g, *hs, *dds]))


==> anc/numbers/deposit/R5/count_check/ve_sun_system.out <==
lam=1 kappa=+1: V_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 ;  V_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4
lam=1 kappa=-1: V_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3 ;  V_4 = -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4
lam=2 kappa=+1: V_3 = 24*(N - 1)*(N + 1)*(N**2 + 1)/N**3 ;  V_4 = 48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 4)/N**4
lam=2 kappa=-1: V_3 = 24*(N - 1)*(N + 1)*(N**2 + 3)/N**3 ;  V_4 = 48*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4

check S_3(lam=1,kappa=1) vs eq.(S3): True
check S_4(lam=1,kappa=1) vs eq.(S4): True
SU(3): S_3 = 112/3  S_4 = -5632/27

M2 (general colour, backed out from eq.(S4) at lam=1): 23*C_A**3/24 - 7*C_A**2*C_F/2 + 9*C_A*C_F**2/2 - 2*C_F**3 - 2*Q/C_F
M2 explicit SU(N) matrix minus backed-out general form: 0
general colour lam=1 kappa=+1: V_3 comps [60, -192, 144], V_4 comps [-912, 3120, -3264, 960, 1152] ; SU(N) check True True
general colour lam=1 kappa=-1: V_3 comps [84, -288, 240], V_4 comps [-1056, 3792, -4224, 1344, 1152] ; SU(N) check True True
general colour lam=2 kappa=+1: V_3 comps [96, -288, 192], V_4 comps [-2240, 7872, -8832, 3072, 3072] ; SU(N) check True True
general colour lam=2 kappa=-1: V_3 comps [192, -672, 576], V_4 comps [-3008, 11712, -14976, 6144, 3072] ; SU(N) check True True


==> anc/numbers/deposit/R5/count_check/ve_sun_system.py <==
#!/usr/bin/env python3
"""
Verifier VE: full double-log SU(N) system at Born weight lam (shifted-pole form),
own solution, to validate the mechanism part of S_n = -12 kappa zeta2 C_F d_{n-1}
and to obtain V_3, V_4 at lam = 1 and lam = 2.

Double-log system (signature-changing term only in the negative-signature
adjoint equation, psi^- -> 2/w, phi^- -> 1/w, psi^+ -> 0, phi^+ -> 0):
  w F1p = 2 a lam CF + F1p^2
  w FAp = 2 a lam bA + 2 a CA dFAp/dw + FAp^2
  w FAm = 2 a lam bA + 2 a CA (dFAm/dw + FAm/w) + FAm^2
          + (4 a kappa / w) (T_A1 F1p + T_AA FAp)
SU(N): bA = CF - CA/2, T_A1 = -2CF/NA = -1/N, row sum of row A = -CF - bA.
General colour: M1 = sum_R' T_AR' b_R' = bA (3CA/2 - 2CF) from the row relations,
  d1 = 2 lam bA, d2 = 4 lam^2 bA^2 + 8 kappa lam M1,
  d3 = 4 (lam bA - CA) d2 + 16 kappa lam ((lam+2) M2 - 2 CF M1)   (derived here),
with M2 = sum_R' T_AR' b_R'^2 (needs the quartic invariant; here it is backed out
from S_4 at lam=1 of eq. (S4) of the draft, as a reference only, and then the
lam=2 general-colour V_4 is checked against the explicit SU(N) solution).
"""
import sympy as sp

N, a, w, lam, kappa = sp.symbols('N a w lam kappa')
CA = N
CF = (N**2 - 1) / (2 * N)
NA = N**2 - 1
bA = sp.simplify(CF - CA / 2)
TA1 = -2 * CF / NA
TAA = sp.simplify(-CF - bA - TA1)
NMAX = 5

def solve_system(lamv, kap):
    F1 = 0; FAp = 0; FAm = 0
    for n in range(1, NMAX + 1):
        # each wave: coefficient of a^n determined by lower orders
        def coef(expr):
            return sp.expand(expr).coeff(a, n)
        r1 = coef(2 * a * lamv * CF + F1**2)
        rAp = coef(2 * a * lamv * bA + 2 * a * CA * sp.diff(FAp, w) + FAp**2)
        rAm = coef(2 * a * lamv * bA + 2 * a * CA * (sp.diff(FAm, w) + FAm / w) + FAm**2
                   + 4 * a * kap / w * (TA1 * F1 + TAA * FAp))
        F1 += a**n * sp.expand(r1 / w)
        FAp += a**n * sp.expand(rAp / w)
        FAm += a**n * sp.expand(rAm / w)
    return sp.expand(F1), sp.expand(FAp), sp.expand(FAm)

z2 = sp.Symbol('zeta2')
CFs, CAs, Q = sp.symbols('C_F C_A Q')   # Q = d_F^abcd d_A^abcd / N_R
QSU = (N**2 - 1) * (N**2 + 6) / 48
S3ref = 12 * CFs * (CAs - 2 * CFs) * (5 * CAs - 6 * CFs)
S4ref = -48 * (19 * CAs**3 * CFs - 65 * CAs**2 * CFs**2 + 68 * CAs * CFs**3 - 20 * CFs**4 - 24 * Q)
toSU = {CFs: CF, CAs: CA, Q: QSU}

results = {}
for lamv in (1, 2):
    for kap in (1, -1):
        F1, FAp, FAm = solve_system(lamv, kap)
        dd = [sp.simplify(FAm.coeff(a, n) * w**(2 * n - 1)) for n in range(1, NMAX + 1)]
        V = {n: sp.factor(-12 * kap * CF * dd[n - 2]) for n in range(2, NMAX + 1)}
        results[(lamv, kap)] = V
        print('lam=%d kappa=%+d: V_3 = %s ;  V_4 = %s' % (lamv, kap, V[3], V[4]))
print()
print('check S_3(lam=1,kappa=1) vs eq.(S3):', sp.simplify(results[(1, 1)][3] - S3ref.subs(toSU)) == 0)
print('check S_4(lam=1,kappa=1) vs eq.(S4):', sp.simplify(results[(1, 1)][4] - S4ref.subs(toSU)) == 0)
print('SU(3): S_3 =', results[(1, 1)][3].subs(N, 3), ' S_4 =', results[(1, 1)][4].subs(N, 3))

# general colour
bAg = CFs - CAs / 2
M1g = sp.expand(bAg * (sp.Rational(3, 2) * CAs - 2 * CFs))
M2s = sp.Symbol('M2')
def dgen(lamv, kap):
    d1 = 2 * lamv * bAg
    d2 = 4 * lamv**2 * bAg**2 + 8 * kap * lamv * M1g
    d3 = 4 * (lamv * bAg - CAs) * d2 + 16 * kap * lamv * ((lamv + 2) * M2s - 2 * CFs * M1g)
    return d1, d2, d3
d1, d2, d3 = dgen(1, 1)
M2g = sp.solve(sp.expand(-12 * CFs * d3 - S4ref), M2s)[0]
M2g = sp.expand(M2g)
print('\nM2 (general colour, backed out from eq.(S4) at lam=1):', M2g)
# SU(N) M2 from the explicit matrix
M2SU = sp.simplify(TA1 * CF**2 + TAA * bA**2)
print('M2 explicit SU(N) matrix minus backed-out general form:',
      sp.simplify(M2SU - M2g.subs(toSU)))
basis3 = [CFs * CAs**2, CFs**2 * CAs, CFs**3]
basis4 = [CFs * CAs**3, CFs**2 * CAs**2, CFs**3 * CAs, CFs**4, Q]
def comps(expr, basis):
    p = sp.Poly(sp.expand(expr), CFs, CAs, Q)
    out = []
    for b in basis:
        mb = sp.Poly(b, CFs, CAs, Q).monoms()[0]
        out.append(p.coeff_monomial(mb))
    # check completeness
    rec = sum(o * b for o, b in zip(out, basis))
    assert sp.expand(rec - expr) == 0, expr
    return out
for lamv in (1, 2):
    for kap in (1, -1):
        d1, d2, d3 = dgen(lamv, kap)
        V3 = sp.expand(-12 * kap * CFs * d2)
        V4 = sp.expand((-12 * kap * CFs * d3).subs(M2s, M2g))
        c3, c4 = comps(V3, basis3), comps(V4, basis4)
        ok3 = sp.simplify(V3.subs(toSU) - results[(lamv, kap)][3]) == 0
        ok4 = sp.simplify(V4.subs(toSU) - results[(lamv, kap)][4]) == 0
        print('general colour lam=%d kappa=%+d: V_3 comps %s, V_4 comps %s ; SU(N) check %s %s'
              % (lamv, kap, c3, c4, ok3, ok4))


==> anc/numbers/deposit/R5/count_check/ve_tally.out <==
row                                                         raw indep strict  H?
S_3 at x^0                                                    3     2      1  no   planar combination fixes c+=l+; strict: presence of b_A^- treated as an input fixed by one component of S_3
S_4 at x^0                                                    5     4      4  no   planar combination
x^0 difference                                                5     0      0  no   combination of S_3 and S_4
covered pairings, P^- at x^1                                  8     0      0 yes   equal to S_3, S_4 in the complete results
covered pairings from x^2 on                                  8     6      6 yes   two planar combinations
quartic 16 of P^(3)- at x^0                                   1     1      0  no   consistency check; strict: consistency check removed
quartic, uncovered pairings from x^2 on                       1     1      0 yes   consistency check; strict: consistency check removed
N=4 four-loop pole + planar three-loop zero                   2     1      1  no   planar zero fixes the N=4 counterpart of c+=l+
amplitudes, three coefficients beyond the constants           3     1      0  no   two fix terms of the wider map; strict: counted once with S_3 and S_4 (expressed through S_3, S_4 in SU(N_c))
amplitudes, three-loop CA CF^2                                1     1      1  no   none
amplitudes, other zeta2 coefficients through three loops      5     0      0  no   fix constants
block 1: raw 42, independent (caption rule, consistency checks kept) 17, without the 2 consistency checks 15, strict 13
  needs the shifted-pole assumption: independent 7, strict 6
  does not: independent 10, strict 7
variant: if the three-loop CA CF^2 amplitude coefficient is also counted once with S_3, S_4: strict 12


==> anc/numbers/deposit/R5/count_check/ve_tally.py <==
#!/usr/bin/env python3
"""
Verifier VE, item (4): recount of the first block of Table tab:count of draft v3
(ma_a/paper/draft/paper.tex, Sect. 5 count paragraph, caption of tab:count,
Sects. 2.?, 6, 8, Apps. C, D), from the row definitions only (the count macros
were not opened).

Each row: (label, raw numbers compared, independent numbers by the caption's rule,
reason, needs the shifted-pole assumption?, consistency check?, strict removal).

Raw counts are colour components in general colour (splitting functions) or
coefficients of powers of N_c (amplitudes):
  S_3 basis (CF CA^2, CF^2 CA, CF^3) = 3; S_4 basis 5 (with dFdA/NR);
  x^0 difference: the 5-component vector; covered P^- at x^1: V_3 + V_4 = 3 + 5;
  covered from x^2 on: 3 + 5, one set for P^+ (even k) and P^- (odd k >= 3);
  P^(3)- quartic 16: 1; uncovered quartic from x^2 on: 1 (the zero; 2 if the two
  uncovered pairings are counted separately, which changes no independent count);
  N=4: four-loop non-planar pole (one rational coefficient, Sect. 6) and the
  planar three-loop zero = 2;
  amplitudes: the three coefficients the constants do not reach (two-loop CA^2,
  three-loop CA^3, CA^2 CF) = 3; three-loop CA CF^2 = 1; the others through three
  loops: one-loop zeta2 constant (CA, CF) 2 + two-loop (CA CF, CF^2) 2 +
  three-loop CF^3 1 = 5.
"""
rows = [
    # label, raw, indep, reason, needsH, consist, strict_removed
    ('S_3 at x^0', 3, 2, 'planar combination fixes c+=l+', False, False, 1,
     'presence of b_A^- treated as an input fixed by one component of S_3'),
    ('S_4 at x^0', 5, 4, 'planar combination', False, False, 0, ''),
    ('x^0 difference', 5, 0, 'combination of S_3 and S_4', False, False, 0, ''),
    ('covered pairings, P^- at x^1', 8, 0, 'equal to S_3, S_4 in the complete results', True, False, 0, ''),
    ('covered pairings from x^2 on', 8, 6, 'two planar combinations', True, False, 0, ''),
    ('quartic 16 of P^(3)- at x^0', 1, 1, 'consistency check', False, True, 1, 'consistency check removed'),
    ('quartic, uncovered pairings from x^2 on', 1, 1, 'consistency check', True, True, 1, 'consistency check removed'),
    ('N=4 four-loop pole + planar three-loop zero', 2, 1, 'planar zero fixes the N=4 counterpart of c+=l+', False, False, 0, ''),
    ('amplitudes, three coefficients beyond the constants', 3, 1, 'two fix terms of the wider map', False, False, 1,
     'counted once with S_3 and S_4 (expressed through S_3, S_4 in SU(N_c))'),
    ('amplitudes, three-loop CA CF^2', 1, 1, 'none', False, False, 0, ''),
    ('amplitudes, other zeta2 coefficients through three loops', 5, 0, 'fix constants', False, False, 0, ''),
]
raw = sum(r[1] for r in rows)
ind = sum(r[2] for r in rows)
noc = sum(r[2] for r in rows if not r[5])
strict = sum(r[2] - r[6] for r in rows)
print('%-58s %4s %5s %6s %3s' % ('row', 'raw', 'indep', 'strict', 'H?'))
for r in rows:
    print('%-58s %4d %5d %6d %3s   %s%s' % (r[0], r[1], r[2], r[2] - r[6], 'yes' if r[4] else 'no',
                                         r[3], ('; strict: ' + r[7]) if r[7] else ''))
print('block 1: raw %d, independent (caption rule, consistency checks kept) %d, without the %d consistency checks %d, strict %d'
      % (raw, ind, sum(1 for r in rows if r[5]), noc, strict))
for lab, sel in (('needs the shifted-pole assumption', True), ('does not', False)):
    print('  %s: independent %d, strict %d' % (lab, sum(r[2] for r in rows if r[4] == sel),
                                              sum(r[2] - r[6] for r in rows if r[4] == sel)))
print('variant: if the three-loop CA CF^2 amplitude coefficient is also counted once with S_3, S_4: strict %d'
      % (strict - 1))


==> anc/numbers/deposit/R5/fiveloop_check/count_params.out <==
SU(N): coefficients of Nc^p, p = [5, 4, 3, 2, 1, 0, -1, -2, -3, -4, -5]
  CF CA^4    [1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0]
  CF^2 CA^3  [1/4, 0, -1/2, 0, 1/4, 0, 0, 0, 0, 0, 0]
  CF^3 CA^2  [1/8, 0, -3/8, 0, 3/8, 0, -1/8, 0, 0, 0, 0]
  CF^4 CA    [1/16, 0, -1/4, 0, 3/8, 0, -1/4, 0, 1/16, 0, 0]
  CF^5       [1/32, 0, -5/32, 0, 5/16, 0, -5/16, 0, 5/32, 0, -1/32]
  CA dFA     [1/48, 0, 5/48, 0, -1/8, 0, 0, 0, 0, 0, 0]
  CF dFA     [1/96, 0, 1/24, 0, -11/96, 0, 1/16, 0, 0, 0, 0]
  CF dAA     [1/48, 0, 35/48, 0, -3/4, 0, 0, 0, 0, 0, 0]
no-Nc^5 condition: Eq(c1/2 + c2/4 + c3/8 + c4/16 + c5/32 + c6/48 + c7/96 + c8/48, 0)
rank of the 8 invariants on SU(N) (as functions of Nc): 5
free parameters after the condition: 7
dimension of SU(N) functions reachable by the constrained family: 4 -> combinations not fixed by SU(N) alone: 3
record S_5 coefficients satisfy the condition: True
SU(2)   CF=0.750000 CA=2.000000 dFA=0.625000 dAA=6.666667 (closed forms: CF=0.750000 CA=2 dFA=0.625000 dAA=6.666667)
SU(3)   CF=1.333333 CA=3.000000 dFA=2.500000 dAA=16.875000 (closed forms: CF=1.333333 CA=3 dFA=2.500000 dAA=16.875000)
SU(4)   CF=1.875000 CA=4.000000 dFA=6.875000 dAA=34.666667 (closed forms: CF=1.875000 CA=4 dFA=6.875000 dAA=34.666667)
SU(5)   CF=2.400000 CA=5.000000 dFA=15.500000 dAA=63.541667 (closed forms: CF=2.400000 CA=5 dFA=15.500000 dAA=63.541667)
SU(6)   CF=2.916667 CA=6.000000 dFA=30.625000 dAA=108.000000 (closed forms: CF=2.916667 CA=6 dFA=30.625000 dAA=108.000000)
SO(5)   CF=1.000000 CA=1.500000 dFA=0.187500 dAA=1.125000
SO(6)   CF=1.250000 CA=2.000000 dFA=0.416667 dAA=2.166667
SO(7)   CF=1.500000 CA=2.500000 dFA=0.859375 dAA=3.619792
SO(8)   CF=1.750000 CA=3.000000 dFA=1.640625 dAA=5.625000
SO(9)   CF=2.000000 CA=3.500000 dFA=2.916667 dAA=8.385417
Sp(4)   CF=1.250000 CA=3.000000 dFA=2.578125 dAA=18.000000
Sp(6)   CF=1.750000 CA=4.000000 dFA=7.291667 dAA=39.166667
Sp(8)   CF=2.250000 CA=5.000000 dFA=16.640625 dAA=74.791667
singular values (rows scaled), classical defining reps: [4.247e+00 5.380e-01 2.883e-01 1.428e-02 4.926e-03 7.644e-05 4.231e-05
 2.292e-16]
rank of the 8 invariants on SU, SO, Sp defining representations: 7
rank of the 7-parameter non-planar family on these representations: 6 -> combinations left undetermined by classical defining reps: 1
relation vector (normalized): [-17, 48, -36, 0, 0, 90, -72, -6]  residual: 2.984279490192421e-13
relation vector satisfies the no-Nc^5 condition: True
0


==> anc/numbers/deposit/R5/fiveloop_check/count_params.py <==
#!/usr/bin/env python3
"""Task (2): free parameters of a general non-planar NNLL source entering first at a^5, in the
eight-invariant basis of eq. (S5):
  I = (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA),
  dFA = d_F^{abcd} d_A^{abcd}/N_R, dAA = d_A^{abcd} d_A^{abcd}/N_A,
with the condition that the SU(Nc) value has no Nc^5 term.
Invariants are computed here from explicit generators (Tr t^a t^b = delta/2) for SU(N), SO(N)
vector and Sp(2n) fundamental representations, to get the ranks.
"""
import numpy as np, sympy as sp, itertools

# --- symbolic SU(N) part ------------------------------------------------------------------
Nc = sp.Symbol('Nc')
CF = (Nc**2-1)/(2*Nc); CA = Nc
dFA = (Nc**2-1)*(Nc**2+6)/48; dAA = Nc**2*(Nc**2+36)/24
Isun = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dFA, CF*dFA, CF*dAA]
pows = list(range(5, -6, -1))
M = sp.Matrix([[sp.expand(I*Nc**5).coeff(Nc, p+5) for p in pows] for I in Isun])  # rows: invariants
print('SU(N): coefficients of Nc^p, p =', pows)
for name, row in zip(['CF CA^4', 'CF^2 CA^3', 'CF^3 CA^2', 'CF^4 CA', 'CF^5', 'CA dFA', 'CF dFA', 'CF dAA'],
                     M.tolist()):
    print('  %-10s' % name, row)
c = sp.symbols('c1:9')
cond = sum(ci*M[i, 0] for i, ci in enumerate(c))
print('no-Nc^5 condition:', sp.Eq(cond, 0))
print('rank of the 8 invariants on SU(N) (as functions of Nc):', M.rank())
# kernel of the constraint: 7-dim; image in SU(N) functions:
A = M.T  # columns = invariants, rows = powers
Cn = sp.Matrix([[M[i, 0] for i in range(8)]])
ker = Cn.nullspace()
print('free parameters after the condition:', len(ker))
img = sp.Matrix.hstack(*[A*k for k in ker])
print('dimension of SU(N) functions reachable by the constrained family:', img.rank(),
      '-> combinations not fixed by SU(N) alone:', len(ker) - img.rank())
# record S_5 satisfies the condition
S5c = [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072]
print('record S_5 coefficients satisfy the condition:', sum(S5c[i]*M[i, 0] for i in range(8)) == 0)

# --- numerical invariants for classical groups -----------------------------------------
def orthonormalize(G):
    # Gram-Schmidt w.r.t. Tr(XY)=delta/2 (hermitian generators)
    out = []
    for X in G:
        for Y in out:
            X = X - 2*np.trace(X @ Y).real*Y
        nrm = np.sqrt(2*np.trace(X @ X).real)
        if nrm > 1e-9:
            out.append(X/nrm)
    return out

def su(n):
    G = []
    for i in range(n):
        for j in range(i+1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; G.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; G.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k; G.append(m)
    return orthonormalize(G)

def so(n):
    G = []
    for i in range(n):
        for j in range(i+1, n):
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; G.append(m)
    return orthonormalize(G)

def sp_(n2):
    n = n2//2
    J = np.block([[np.zeros((n, n)), np.eye(n)], [-np.eye(n), np.zeros((n, n))]])
    # hermitian X with X^T J + J X = 0
    basis = []
    for i in range(n2):
        for j in range(i, n2):
            for typ in ('re', 'im'):
                if typ == 'im' and i == j: continue
                m = np.zeros((n2, n2), complex)
                if typ == 're': m[i, j] = m[j, i] = 1
                else: m[i, j] = -1j; m[j, i] = 1j
                basis.append(m)
    # solve linear condition
    rows = []
    for m in basis:
        rows.append((m.T @ J + J @ m).flatten())
    R = np.array(rows).T
    # nullspace in real coefficients
    Rr = np.vstack([R.real, R.imag])
    u, s, vt = np.linalg.svd(Rr)
    nul = vt[np.sum(s > 1e-9):]
    G = [sum(v[k]*basis[k] for k in range(len(basis))) for v in nul]
    return orthonormalize(G)

def invariants(G):
    t = np.array(G); NA, n, _ = t.shape
    assert np.allclose([2*np.trace(a @ b) for a in G for b in G], np.eye(NA).flatten())
    CF = np.einsum('aij,ajk->ik', t, t); assert np.allclose(CF, CF[0, 0]*np.eye(n)); CF = CF[0, 0].real
    f = np.einsum('aij,bjk,cki->abc', t, t, t) - np.einsum('bij,ajk,cki->abc', t, t, t)
    f = (-2j*f)  # f^{abc} = -2i Tr([t^a,t^b]t^c)
    assert np.allclose(f.imag, 0); f = f.real
    F = -1j*np.transpose(f, (0, 1, 2))  # (F^a)_{bc} = -i f^{abc}
    CA = np.einsum('abc,abd->cd', f, f); CA = CA[0, 0]
    def d4(T):
        tr = np.einsum('aij,bjk,ckl,dli->abcd', T, T, T, T, optimize=True)
        s = np.zeros_like(tr)
        for p in itertools.permutations(range(4)):
            s += np.transpose(tr, p)
        return s/24
    dF = d4(t); dA = d4(F)
    dFA = np.einsum('abcd,abcd->', dF, dA).real/n
    dAA = np.einsum('abcd,abcd->', dA, dA).real/NA
    return CF, CA, dFA, dAA

rows = []; labels = []
groups = [('SU(%d)' % n, su(n)) for n in (2, 3, 4, 5, 6)] + \
         [('SO(%d)' % n, so(n)) for n in (5, 6, 7, 8, 9)] + \
         [('Sp(%d)' % n, sp_(n)) for n in (4, 6, 8)]
for name, G in groups:
    cf, ca, dfa, daa = invariants(G)
    I = [cf*ca**4, cf**2*ca**3, cf**3*ca**2, cf**4*ca, cf**5, ca*dfa, cf*dfa, cf*daa]
    rows.append(I); labels.append(name)
    extra = ''
    if name.startswith('SU'):
        n = int(name[3:-1])
        extra = ' (closed forms: CF=%.6f CA=%d dFA=%.6f dAA=%.6f)' % ((n*n-1)/(2*n), n, (n*n-1)*(n*n+6)/48, n*n*(n*n+36)/24)
    print('%-7s CF=%.6f CA=%.6f dFA=%.6f dAA=%.6f%s' % (name, cf, ca, dfa, daa, extra))
Mnum = np.array(rows)
# scale rows for conditioning
Ms = Mnum/np.max(np.abs(Mnum), axis=1, keepdims=True)
sv = np.linalg.svd(Ms, compute_uv=False)
print('singular values (rows scaled), classical defining reps:', np.array2string(sv, precision=3))
rk = int(np.sum(sv > 1e-9*sv[0]))
print('rank of the 8 invariants on SU, SO, Sp defining representations:', rk)
# constrained family: coefficient vectors in ker (7-dim); evaluation rank
K = np.array([[float(x) for x in k] for k in ker]).T   # 8 x 7
Mk = Ms @ K
svk = np.linalg.svd(Mk, compute_uv=False)
rk7 = int(np.sum(svk > 1e-9*svk[0]))
print('rank of the 7-parameter non-planar family on these representations:', rk7,
      '-> combinations left undetermined by classical defining reps:', 7 - rk7)
# relation vector among the 8 invariants on these representations
u, s, vt = np.linalg.svd(Mnum)
r = vt[-1]; r = r/r[np.argmax(np.abs(r))]
fr = [sp.nsimplify(x, tolerance=1e-8, rational=True) for x in r]
den = sp.ilcm(*[sp.fraction(x)[1] for x in fr]) if fr else 1
print('relation vector (normalized):', [x*den for x in fr], ' residual:',
      np.max(np.abs(Mnum @ np.array([float(x) for x in fr]))))
print('relation vector satisfies the no-Nc^5 condition:', sum(fr[i]*M[i, 0] for i in range(8)) == 0)


==> anc/numbers/deposit/R5/fiveloop_check/p1_regular.out <==
ca*cf  N^0 coefficient = -37.81357172680402031368574682702628877807
   PSLQ: (421/-18)*1 + (216/-18)*z3
cf*nf  N^0 coefficient = 3.222222222222222222222222222222222222222
   PSLQ: (-29/-9)*1
cf^2  N^0 coefficient = 28.73291045055350856639581058418319985224
   PSLQ: (19/2)*1 + (32/2)*z3
difference from DKMV App. A, ca*cf : 0.0
difference from DKMV App. A, cf*nf : 5.3455e-51
difference from DKMV App. A, cf^2 : 0.0


==> anc/numbers/deposit/R5/fiveloop_check/p1_regular.py <==
#!/usr/bin/env python3
"""Laurent coefficients of the two-loop P_ns^(1)+(N) at N=0, poles and the N^0 term, from the
x-space result of Moch, Vermaseren, Vogt, hep-ph/0403192 eq. (4.6) (Curci-Furmanski-Petronzio).
Expansion parameter alpha_s/(4 pi).

Poles: from the x^0 part (ln^m x -> (-1)^m m!/N^{m+1}).
N^0 term: delta(1-x) coefficient + 0 from K[1/(1-x)]_+ (its Mellin transform -psi(N)-gamma_E
= 1/N - zeta2 N + ... has no N^0 term) + int_0^1 dx [g(x) - g_x0(ln x)]/x for the rest g.
Evaluated with mpmath at 50 digits and identified with PSLQ.
"""
import mpmath as mp
mp.mp.dps = 50
z2 = mp.zeta(2); z3 = mp.zeta(3); l2 = mp.log(2)

def H0(x): return mp.log(x)
def H00(x): return mp.log(x)**2/2
def Hm10(x): return mp.log(x)*mp.log(1+x) + mp.polylog(2, -x)
def H10(x): return -mp.log(x)*mp.log(1-x) - mp.polylog(2, x)
def H01(x): return mp.polylog(2, x)
def p(x): return 2/(1-x) - 1 - x
def pm(x): return 2/(1+x) - 1 + x

# pieces without the plus-distribution constants K*2/(1-x); K and delta listed separately
def g_cacf(x):
    return 4*((-1 - x)*(mp.mpf(67)/18 - z2) + p(x)*(mp.mpf(11)/6*H0(x) + H00(x))
              + pm(x)*(z2 + 2*Hm10(x) - H00(x)) + mp.mpf(14)/3*(1 - x))
def c_cacf(L):  # x^0 part of g_cacf
    return 4*(-(mp.mpf(67)/18 - z2) + (mp.mpf(11)/6*L + L**2/2) + (z2 - L**2/2) + mp.mpf(14)/3)
delta_cacf = 4*(mp.mpf(17)/24 + mp.mpf(11)/3*z2 - 3*z3)

def g_cfnf(x):
    return -4*((-1 - x)*mp.mpf(5)/9 + p(x)*H0(x)/3 + mp.mpf(2)/3*(1 - x))
def c_cfnf(L):
    return -4*(-mp.mpf(5)/9 + L/3 + mp.mpf(2)/3)
delta_cfnf = -4*(mp.mpf(1)/12 + mp.mpf(2)/3*z2)

def g_cf2(x):
    return 4*(2*p(x)*(H10(x) - mp.mpf(3)/4*H0(x) + H01(x)) - 2*pm(x)*(z2 + 2*Hm10(x) - H00(x))
              - (1 - x)*(1 - mp.mpf(3)/2*H0(x)) - H0(x) - (1 + x)*H00(x))
def c_cf2(L):
    return 4*(2*(-mp.mpf(3)/4*L) - 2*(z2 - L**2/2) - (1 - mp.mpf(3)/2*L) - L - L**2/2)
delta_cf2 = 4*(mp.mpf(3)/8 - 3*z2 + 6*z3)

basis_names = ['1', 'z2', 'z3', 'ln2', 'ln2^2', 'z2*ln2', 'ln2^3']
basis = [mp.mpf(1), z2, z3, l2, l2**2, z2*l2, l2**3]
res = {}
for name, g, c, d in [('ca*cf', g_cacf, c_cacf, delta_cacf), ('cf*nf', g_cfnf, c_cfnf, delta_cfnf),
                      ('cf^2', g_cf2, c_cf2, delta_cf2)]:
    f = lambda x: (g(x) - c(mp.log(x)))/x
    I = mp.quad(f, [0, mp.mpf(1)/4, mp.mpf(1)/2, mp.mpf(3)/4, 1])
    val = I + d
    rel = mp.pslq([val] + basis, maxcoeff=10**6, maxsteps=10**6)
    print(name, ' N^0 coefficient =', mp.nstr(val, 40))
    if rel:
        terms = ['(%s/%s)*%s' % (-r, rel[0], bn) for r, bn in zip(rel[1:], basis_names) if r != 0]
        print('   PSLQ:', ' + '.join(terms))
    res[name] = val
# DKMV 2202.10362 App. A: cf*( -(17/3+12 z3) ca + (19/2+16 z3) cf - 29/6 beta0 ), beta0 = 11/3 ca - 2/3 nf
dk = {'ca*cf': -mp.mpf(17)/3 - 12*z3 - mp.mpf(29)/6*mp.mpf(11)/3,
      'cf*nf': mp.mpf(29)/6*mp.mpf(2)/3, 'cf^2': mp.mpf(19)/2 + 16*z3}
for k in res:
    print('difference from DKMV App. A,', k, ':', mp.nstr(res[k] - dk[k], 5))


==> anc/numbers/deposit/R5/fiveloop_check/p2_poles.json <==
{
 "1": "162*ca**2*cf*z2**2/5 - 112*ca**2*cf*z2 - 72*ca**2*cf*z3 + 9737*ca**2*cf/27 - 536*ca*cf**2*z2**2/5 + 1304*ca*cf**2*z2/9 + 808*ca*cf**2*z3/3 + 532*ca*cf**2/9 + 8*ca*cf*nf*z2 - 16*ca*cf*nf*z3 - 2474*ca*cf*nf/27 + 648*cf**3*z2**2/5 - 308*cf**3*z2 - 192*cf**3*z3 - 62*cf**3 + 160*cf**2*nf*z2/9 + 32*cf**2*nf*z3/3 - 325*cf**2*nf/9 + 32*cf*nf**2/9",
 "2": "92*ca**2*cf*z2 - 3934*ca**2*cf/27 - 216*ca*cf**2*z2 - 48*ca*cf**2*z3 - 370*ca*cf**2/9 - 8*ca*cf*nf*z2 + 1268*ca*cf*nf/27 + 192*cf**3*z2 + 96*cf**3*z3 + 30*cf**3 + 88*cf**2*nf/9 - 88*cf*nf**2/27",
 "3": "-60*ca**2*cf*z2 + 242*ca**2*cf/9 + 192*ca*cf**2*z2 + 944*ca*cf**2/9 - 88*ca*cf*nf/9 - 208*cf**3*z2 + 8*cf**3 - 128*cf**2*nf/9 + 8*cf*nf**2/9",
 "4": "-44*ca*cf**2 + 24*cf**3 + 8*cf**2*nf",
 "5": "16*cf**3"
}

==> anc/numbers/deposit/R5/fiveloop_check/p2_x0.out <==
x^0 part of P^(2)+(x), coefficient of L^m = ln^m x, per colour factor:
  cf*ca**2 : L**2*(121/9 - 30*z2) + L*(3934/27 - 92*z2) + 162*z2**2/5 - 112*z2 - 72*z3 + 9737/27
  cf**2*ca : 22*L**3/3 + L**2*(96*z2 + 472/9) + L*(216*z2 + 48*z3 + 370/9) - 536*z2**2/5 + 1304*z2/9 + 808*z3/3 + 532/9
  cf**3 : 2*L**4/3 - 4*L**3 + L**2*(4 - 104*z2) + L*(-192*z2 - 96*z3 - 30) + 648*z2**2/5 - 308*z2 - 192*z3 - 62
  nf*cf*ca : -44*L**2/9 + L*(8*z2 - 1268/27) + 8*z2 - 16*z3 - 2474/27
  nf*cf**2 : -4*L**3/3 - 64*L**2/9 - 88*L/9 + 160*z2/9 + 32*z3/3 - 325/9
  nf**2*cf : 4*L**2/9 + 88*L/27 + 32/9

Laurent poles of P^(2)+(N) at N=0:
  N^-5 : 16*cf**3
  N^-4 : 4*cf**2*(-11*ca + 6*cf + 2*nf)
  N^-3 : 2*cf*(-30*ca**2*z2 + 121*ca**2/9 - 44*ca*nf/9 + 4*cf**2*(1 - 26*z2) + 8*cf*(108*ca*z2 + 59*ca - 8*nf)/9 + 4*nf**2/9)
  N^-2 : 2*cf*(46*ca**2*z2 - 1967*ca**2/27 - 4*ca*nf*z2 + 634*ca*nf/27 + 3*cf**2*(32*z2 + 16*z3 + 5) + cf*(-972*ca*z2 - 216*ca*z3 - 185*ca + 44*nf)/9 - 44*nf**2/27)
  N^-1 : cf*(162*ca**2*z2**2/5 - 112*ca**2*z2 - 72*ca**2*z3 + 9737*ca**2/27 + 8*ca*nf*z2 - 16*ca*nf*z3 - 2474*ca*nf/27 + 2*cf**2*(324*z2**2 - 770*z2 - 480*z3 - 155)/5 + cf*(-4824*ca*z2**2 + 6520*ca*z2 + 12120*ca*z3 + 2660*ca + 800*nf*z2 + 480*nf*z3 - 1625*nf)/45 + 32*nf**2/9)

P^(2)+ poles minus DKMV App. A (N^-5..N^-2): [0, 0, 0, 0]
ln^4 x coefficient (MVV D_0^+): 2*cf**3/3

written p2_poles.json


==> anc/numbers/deposit/R5/fiveloop_check/p2_x0.py <==
#!/usr/bin/env python3
"""x^0 part of the three-loop P_ns^(2)+(x) from the exact HPL Fortran code of
Moch, Vermaseren, Vogt (hep-ph/0403192 ancillary xpns2e.f, function X2NSPA, variable gqq2,
which is the full function for 0<x<1: 'without the delta(1-x) part, but with the soft
contribution').  Expansion parameter alpha_s/(4 pi).

x^0 part: prefactors at x=0 (dm=1/(1-x)->1, dp=1/(1+x)->1, x->0); every HPL with a nonzero
letter is O(x) at x->0; H_{0^n}(x) = ln^n x / n!.  The x^0 limit of HPLs is also computed by
the shuffle recursion as an internal check.

Output: coefficients c_m of ln^m x at x^0, per colour factor, and the Laurent coefficients
P^(2)_{-m-1} via M[ln^m x] = (-1)^m m!/N^{m+1}.
"""
import re, sys, json
from fractions import Fraction
import sympy as sp

SRC = 'PROJECT/ma_a/derive_iree/papers/src0403192/xpns2e.f'
lines = open(SRC).read().split('\n')

# locate X2NSPA and its gqq2 statements (before 'A3 =')
start = next(i for i, l in enumerate(lines) if 'FUNCTION X2NSPA' in l)
end = next(i for i in range(start, len(lines)) if lines[i].strip().startswith('A3 ='))
body = lines[start:end]
# join Fortran continuation lines (non-blank character in column 6)
stmts = []
for l in body:
    if l.startswith('*') or l.strip() == '':
        continue
    if len(l) > 5 and l[5] not in (' ', '\t') and l[:5].strip() == '':
        stmts[-1] += l[6:]
    else:
        stmts.append(l)
gstmts = [s for s in stmts if s.strip().lower().startswith('gqq2')]
expr_parts = []
for s in gstmts:
    lhs, rhs = s.split('=', 1)
    rhs = rhs.strip()
    if rhs.lower().startswith('gqq2'):
        rhs = rhs[4:]
    expr_parts.append(rhs)
fexpr = ' '.join(expr_parts)
fexpr = re.sub(r'\s+', '', fexpr)

def hpl_name(m):
    idx = [int(t) for t in m.group(2).split(',')]
    return 'HPL_' + '_'.join({-1: 'm', 0: 'z', 1: 'p'}[i] for i in idx)

fexpr = re.sub(r'H[rR]([1-4])\(([-0-9,]+)\)', hpl_name, fexpr)
fexpr = re.sub(r'(\d+)\.[dD]0', r'\1', fexpr)
assert '.D' not in fexpr and 'dx' not in fexpr.lower(), 'unexpected token'
hpl_names = sorted(set(re.findall(r'HPL_[mzp_]+', fexpr)))
syms = {n: sp.Symbol(n) for n in hpl_names}
cf, ca, nf, nf2, z2, z3, z5, x, dm, dp, L = sp.symbols('cf ca nf nf2 z2 z3 z5 x dm dp L')
loc = dict(syms, cf=cf, ca=ca, nf=nf, nf2=nf2, z2=z2, z3=z3, z5=z5, x=x, dm=dm, dp=dp)
E = sp.sympify(fexpr, locals=loc)
E = E.subs(nf2, nf**2)

# x^0 limit of HPLs: shuffle recursion
from functools import lru_cache
@lru_cache(None)
def lim0(w):
    """x^0 part of H_w(x) as dict {power of L: Fraction}"""
    if len(w) == 0:
        return {0: Fraction(1)}
    if all(a == 0 for a in w):
        n = len(w); f = 1
        for i in range(2, n + 1): f *= i
        return {n: Fraction(1, f)}
    if w[-1] != 0:
        return {}
    k = 0
    while w[-1 - k] == 0: k += 1
    u = w[:-k]; v = w[:-1]
    res = {}
    for p_, c in lim0(v).items():
        res[p_ + 1] = res.get(p_ + 1, 0) + c
    for p in range(len(u)):
        s = v[:p] + (0,) + v[p:]
        for p_, c in lim0(s).items():
            res[p_] = res.get(p_, 0) - c
    return {p_: c / k for p_, c in res.items() if c != 0}

def word(name):
    return tuple({'m': -1, 'z': 0, 'p': 1}[t] for t in name[4:].split('_'))

sub = {x: 0, dm: 1, dp: 1}
for n in hpl_names:
    w = word(n)
    d = lim0(w)
    # internal check: any word with a nonzero letter has zero x^0 part
    if any(a != 0 for a in w):
        assert d == {}, (w, d)
    sub[syms[n]] = sum(sp.Rational(c.numerator, c.denominator) * L**p_ for p_, c in d.items())
X0 = sp.expand(E.subs(sub))

colours = {'cf*ca**2': cf*ca**2, 'cf**2*ca': cf**2*ca, 'cf**3': cf**3,
           'nf*cf*ca': nf*cf*ca, 'nf*cf**2': nf*cf**2, 'nf**2*cf': nf**2*cf}
poly = sp.Poly(X0, cf, ca, nf)
out = {}
for key, mono in colours.items():
    m = sp.Poly(mono, cf, ca, nf).monoms()[0]
    c = poly.coeff_monomial(mono)
    out[key] = sp.expand(c)
# check every monomial accounted for
tot = sum(out[k]*colours[k] for k in colours)
assert sp.expand(tot - X0) == 0

N = sp.Symbol('N')
def mellin(expr):
    """x^0 polynomial in L -> Laurent poles in N"""
    pl = sp.Poly(sp.expand(expr), L)
    r = 0
    for (m,), c in pl.terms():
        r += c * (-1)**m * sp.factorial(m) / N**(m + 1)
    return sp.expand(r)

print('x^0 part of P^(2)+(x), coefficient of L^m = ln^m x, per colour factor:')
for k, v in out.items():
    print(' ', k, ':', sp.collect(v, L))
P2N = mellin(X0)
print('\nLaurent poles of P^(2)+(N) at N=0:')
for m in range(5, 0, -1):
    print('  N^-%d :' % m, sp.factor_terms(sp.collect(sp.expand(P2N.coeff(N, -m)), [cf, ca, nf])))

# cross-check against DKMV 2202.10362 App. A (beta0 = 11/3 ca - 2/3 nf)
b0 = sp.Rational(11, 3)*ca - sp.Rational(2, 3)*nf
dkmv = cf*(16*cf**2*N**-5 + (24*cf**2 - 12*cf*b0)*N**-4
           - (60*z2*ca**2 - (sp.Rational(80, 3) + 192*z2)*cf*ca - (8 - 208*z2)*cf**2
              - sp.Rational(64, 3)*cf*b0 - 2*b0**2)*N**-3
           + ((14 + 48*z2)*ca**2 + (30 + 192*z2 + 96*z3)*cf**2
              - (-sp.Rational(38, 3) + 216*z2 + 48*z3)*ca*cf - sp.Rational(22, 3)*b0**2
              - (sp.Rational(50, 3) - 12*z2)*ca*b0 - sp.Rational(44, 3)*cf*b0)*N**-2)
diff = sp.expand(P2N - dkmv)
print('\nP^(2)+ poles minus DKMV App. A (N^-5..N^-2):',
      [sp.expand(diff.coeff(N, -m)) for m in (5, 4, 3, 2)])
# MVV eq. (4.x) D_0^+ ln^4 x coefficient check printed for information
print('ln^4 x coefficient (MVV D_0^+):', sp.factor(out['cf**3'].coeff(L, 4)*cf**3))

res = {str(m): str(sp.expand(P2N.coeff(N, -m))) for m in range(1, 6)}
json.dump(res, open('PROJECT/ma_a/paper/revision/R5/verify/VH/p2_poles.json', 'w'), indent=1)
print('\nwritten p2_poles.json')


==> anc/numbers/deposit/R5/fiveloop_check/s5_sun_check.out <==
N=2  Tt=diag[0. 2.]  Trc=[[0.0, -1.5], [-0.5, 0.0]]  b=[ 0.75 -0.25]
N=3  Tt=diag[0. 3.]  Trc=[[0.0, -2.6666666667], [-0.3333333333, -0.8333333333]]  b=[ 1.33333333 -0.16666667]
N=4  Tt=diag[0. 4.]  Trc=[[-0.0, -3.75], [-0.25, -1.5]]  b=[ 1.875 -0.125]
N=5  Tt=diag[0. 5.]  Trc=[[0.0, -4.8], [-0.2, -2.1]]  b=[ 2.4 -0.1]
N=6  Tt=diag[0. 6.]  Trc=[[0.0, -5.8333333333], [-0.1666666667, -2.6666666667]]  b=[ 2.91666667 -0.08333333]
closed forms: Trc = [[0, -(Nc**2 - 1)/Nc], [-1/Nc, (4 - Nc**2)/(2*Nc)]]  b = [(Nc**2 - 1)/(2*Nc), -1/(2*Nc)]
S_3 (SU(N)) = 6*z2*(Nc - 1)*(Nc + 1)*(2*Nc**2 + 3)/Nc**3    SU(3): 112*z2/3
S_4 (SU(N)) = -12*z2*(Nc - 1)*(Nc + 1)*(19*Nc**2 + 5)/Nc**4    SU(3): -5632*z2/27
S_5 (SU(N)) = -6*z2*(Nc - 1)*(Nc + 1)*(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/Nc**5    SU(3): 305008*z2/81
S_3 - data value: 0  S_4 - data value: 0  S_5 - record (general colour formula in SU(N)): 0
F_1^+ coefficients: [(Nc - 1)*(Nc + 1)/Nc, (Nc - 1)**2*(Nc + 1)**2/Nc**2, 2*(Nc - 1)**3*(Nc + 1)**3/Nc**3, 5*(Nc - 1)**4*(Nc + 1)**4/Nc**4]


==> anc/numbers/deposit/R5/fiveloop_check/s5_sun_check.py <==
#!/usr/bin/env python3
"""Independent SU(N) check of S_3, S_4, S_5 from the double-logarithmic partial-wave system of
paper.tex eq. (system) at DL accuracy (phi^+ -> 0, phi^- -> 1/w, psi^+ -> 0, psi^- -> 2/w), with
S = -12 a zeta2 CF w F_A^-(w) (eq. (S)), kappa = +1.

Colour matrix Trc = T1.T2 - T1.T4 computed here from explicit SU(N) generators in the t-channel
projector basis (P_1, P_A), amplitude = sum_R F_R P_R; Born colour of one-gluon exchange decomposed
in the same basis gives b_1, b_A.  Legs: 1 incoming quark (index a), 2 incoming antiquark (b),
3 outgoing quark (c), 4 outgoing antiquark (d); T acts as t on a, d and as -t^T on b, c.
"""
import numpy as np, sympy as sp, itertools

def gens(N):
    """SU(N) generators, Tr(t^a t^b) = delta/2"""
    G = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; G.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; G.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k
        G.append(m/np.sqrt(2*k*(k+1)))
    return G

def act(leg, t, M):
    # M[a,b,c,d]
    if leg == 1: return np.einsum('ae,ebcd->abcd', t, M)
    if leg == 4: return np.einsum('de,abce->abcd', t, M)
    if leg == 2: return -np.einsum('eb,aecd->abcd', t, M)
    if leg == 3: return -np.einsum('ec,abed->abcd', t, M)

def dot(i, j, G, M):
    return sum(act(i, t, act(j, t, M)) for t in G)

res = {}
for N in range(2, 7):
    G = gens(N); I = np.eye(N)
    P1 = np.einsum('ac,bd->abcd', I, I)/N
    PA = np.einsum('ab,cd->abcd', I, I) - P1
    basis = [P1, PA]
    B = np.array([b.flatten() for b in basis]).T
    def comps(M):
        x, *_ = np.linalg.lstsq(B, M.flatten(), rcond=None)
        assert np.allclose(B @ x, M.flatten())
        return x
    # colour conservation check on P1, PA
    for b in basis:
        assert np.allclose(sum(act(l, t, b) for l in (1, 2, 3, 4) for t in G), 0)
    Tt = np.array([comps(dot(1, 1, G, b) + dot(3, 3, G, b) + 2*dot(1, 3, G, b)) for b in basis]).T
    Trc = np.array([comps(dot(1, 2, G, b) - dot(1, 4, G, b)) for b in basis]).T
    born = sum(np.einsum('ba,cd->abcd', t, t) for t in G)
    bR = comps(born)
    res[N] = (Tt.real, Trc.real, bR.real)
    print('N=%d  Tt=diag%s  Trc=%s  b=%s' % (N, np.round(np.diag(Tt.real), 10), np.round(Trc.real, 10).tolist(),
                                         np.round(bR.real, 10)))

Nc = sp.Symbol('Nc')
CF = (Nc**2-1)/(2*Nc)
# candidate closed forms, checked against the numbers above
Trc_s = sp.Matrix([[0, -2*CF], [-1/Nc, (4-Nc**2)/(2*Nc)]])
b_s = [CF, -1/(2*Nc)]
for N, (Tt, Trc, bR) in res.items():
    assert np.allclose(np.array(Trc_s.subs(Nc, N), float), Trc), N
    assert np.allclose([float(b.subs(Nc, N)) for b in b_s], bR), N
    assert np.allclose(np.diag(Tt), [0, N]) and np.allclose(Tt - np.diag(np.diag(Tt)), 0)
print('closed forms: Trc =', Trc_s.tolist(), ' b =', b_s)

# DL recursion: F_R^tau = sum_n f_n a^n w^{1-2n}
kappa = 1
C = [0, Nc]
nmax = 5
f = {(R, s, 1): 2*b_s[R] for R in (0, 1) for s in (+1, -1)}
for n in range(1, nmax):
    for R in (0, 1):
        for s in (+1, -1):
            v = 2*C[R]*(1-2*n)*f[(R, s, n)] + sum(f[(R, s, i)]*f[(R, s, n+1-i)] for i in range(1, n+1))
            if s == -1:
                v += 2*C[R]*f[(R, s, n)] + 4*kappa*sum(Trc_s[R, Rp]*f[(Rp, +1, n)] for Rp in (0, 1))
            f[(R, s, n+1)] = sp.factor(sp.expand(v))
z2 = sp.Symbol('z2')
S = {m: sp.factor(-12*z2*CF*f[(1, -1, m-1)]) for m in range(2, nmax+1)}
for m in range(3, nmax+1):
    print('S_%d (SU(N)) =' % m, S[m], '   SU(3):', sp.nsimplify(S[m].subs(Nc, 3)))
S3 = 12*z2*CF*(Nc-2*CF)*(5*Nc-6*CF)
cA, cF, dFA, dAA = Nc, CF, (Nc**2-1)*(Nc**2+6)/48, Nc**2*(Nc**2+36)/24
S4 = -48*z2*(19*cA**3*cF - 65*cA**2*cF**2 + 68*cA*cF**3 - 20*cF**4 - 24*dFA)
S5 = z2*(19252*cF*cA**4 - 65344*cF**2*cA**3 + 74400*cF**3*cA**2 - 30720*cF**4*cA + 3648*cF**5
         + (33792*cF - 57600*cA)*dFA + 3072*cF*dAA)
print('S_3 - data value:', sp.simplify(S[3]-S3), ' S_4 - data value:', sp.simplify(S[4]-S4),
      ' S_5 - record (general colour formula in SU(N)):', sp.simplify(S[5]-S5))
# P^+ LL check: F_1^+ coefficients 2CF, 4CF^2, 16 CF^3, 80 CF^4
print('F_1^+ coefficients:', [sp.factor(f[(0, 1, n)]) for n in range(1, 5)])


==> anc/numbers/deposit/R5/fiveloop_check/vh_cross.out <==
P0 = InputForm[cf + (2*cf)/n + 2*cf*n - 2*cf*n^2 + 2*cf*n^3 - 2*cf*n^2*PolyGamma[2, 1] - 4*cf*n*z[2] - 4*cf*n^3*z[4]]
S3 (data) = 12*(5*ca - 6*cf)*(ca - 2*cf)*cf
relation part (zeta2 x^0 ln^6 x) = InputForm[(76*ca^3*cf^2)/15 - (58*ca^2*cf^3)/3 + (368*ca*cf^4)/15 - (656*cf^5)/45 - (32*cf*dFA)/5]
DKMV (3.4) = InputForm[-5*ca^2*cf^3 + 16*ca*cf^4 - (148*cf^5)/9]
x^0 difference D = InputForm[2*(19*ca^3*cf - 60*ca^2*cf^2 + 52*ca*cf^3 - 8*cf^4 - 24*dFA)]
relation - DKMV(3.4) - [(2/15) CF D + CF^2 S3/36] = 0
SU(3): relation part = -212096/10935, S5 part = -19063/3645, total = -53857/2187, DKMV(3.4) = -53056/2187, total - DKMV = -89/243
SU(N) total = -1/360*((-1 + nc)*(1 + nc)*(221 + 628*nc^2 + 1110*nc^4 - 212*nc^6 + 50*nc^8))/nc^5
SU(N) relation part = -1/180*((-1 + nc)^2*(1 + nc)^2*(-82 - 30*nc^2 - 57*nc^4 + 25*nc^6))/nc^5
a^4 N^-7: complete - relation = 0
a^4 N^-6: complete - relation = 0
a^4 N^-5: complete - relation = 48*(19*ca^3*cf - 65*ca^2*cf^2 + 68*ca*cf^3 - 20*cf^4 - 24*dFA)*z[2]
a^4 N^-4: complete - relation = 4*(16*cf^4*PolyGamma[2, 1] - 215*ca^3*cf*z[2] + 654*ca^2*cf^2*z[2] - 548*ca*cf^3*z[2] + 72*cf^4*z[2] + 384*dFA*z[2] - 14*ca^2*cf*nf*z[2] + 48*ca*cf^2*nf*z[2] - 40*cf^3*nf*z[2] + 32*cf^4*z[3])
Delta = InputForm[(-4*(215*ca^3*cf - 654*ca^2*cf^2 + 548*ca*cf^3 - 72*cf^4 - 384*dFA) - 8*(7*ca - 10*cf)*(ca - 2*cf)*cf*nf)*z[2] + 64*cf^4*(PolyGamma[2, 1] + 2*z[3])]
Delta nf-free zeta2 = -4*(215*ca^3*cf - 654*ca^2*cf^2 + 548*ca*cf^3 - 72*cf^4 - 384*dFA) ; nf part = -8*(7*ca - 10*cf)*(ca - 2*cf)*cf*nf ; non-zeta2 remainder = 64*cf^4*PolyGamma[2, 1] + 128*cf^4*z[3]
SU(3): Delta = (16384*PolyGamma[2, 1])/81 + (176*z[2])/3 - (736*nf*z[2])/27 + (32768*z[3])/81
SU(N): Delta = (-4*(-1 + nc)*(1 + nc)*(5 + 2*nc^2)*nf*z[2])/nc^3 + (2*(-1 + nc)*(1 + nc)*(-2*PolyGamma[2, 1] + 6*nc^2*PolyGamma[2, 1] - 6*nc^4*PolyGamma[2, 1] + 2*nc^6*PolyGamma[2, 1] - 9*z[2] - 110*nc^2*z[2] + 16*nc^4*z[2] - 4*z[3] + 12*nc^2*z[3] - 12*nc^4*z[3] + 4*nc^6*z[3]))/nc^4


==> anc/numbers/deposit/R5/fiveloop_check/vh_cross.wl <==
(* Verifier VH: second-engine cross-check of tasks (1) and (3).
   P^(3)+ x^0 part read natively from Gehrmann et al. anc/Pqq3NSpXto0.m;
   P^(0) exact; P^(1), P^(2) Laurent coefficients typed from DKMV 2202.10362 App. A
   (independent of the MVV-Fortran route used in vh_main.py). *)
file = "PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m";
X3 = Get[file];
X3 = X3 /. {color[c_] :> c} /. {d4FA -> dFA nc, d4FF -> dFF nc} /. zeta[k_] :> z[k];
X3 = Expand[X3];
mellin[e_] := Module[{p = Expand[e /. Log[x] -> LL]},
   Sum[Coefficient[p, LL, m] (-1)^m m!/n^(m + 1), {m, 0, 8}]];
P3 = Expand[mellin[X3]];
b0 = 11/3 ca - 2/3 nf; b1 = 34/3 ca^2 - 2 cf nf - 10/3 ca nf;
P0 = Normal[Series[cf (3 + 2/(n (n + 1)) - 4 (PolyGamma[0, n + 1] + EulerGamma)), {n, 0, 3}]] /.
     {Zeta[2] -> z[2], Zeta[3] -> z[3], Zeta[4] -> z[4], Pi^2 -> 6 z[2], Pi^4 -> 90 z[4]};
P0 = Expand[P0];
P1 = cf (4 cf n^-3 + (4 cf - 2 b0) n^-2 + (20/3 ca - (4 + 8 z[2]) cf + 22/3 b0) n^-1
        + (-(17/3 + 12 z[3]) ca + (19/2 + 16 z[3]) cf - 29/6 b0));
P2 = cf (16 cf^2 n^-5 + (24 cf^2 - 12 cf b0) n^-4
        - (60 z[2] ca^2 - (80/3 + 192 z[2]) cf ca - (8 - 208 z[2]) cf^2 - 64/3 cf b0 - 2 b0^2) n^-3
        + ((14 + 48 z[2]) ca^2 + (30 + 192 z[2] + 96 z[3]) cf^2 - (-38/3 + 216 z[2] + 48 z[3]) ca cf
           - 22/3 b0^2 - (50/3 - 12 z[2]) ca b0 - 44/3 cf b0) n^-2);
P = {Expand[P0], Expand[P1], Expand[P2], P3};
co[e_, k_] := Coefficient[Expand[e n^20], n, k + 20];
z2p[e_] := Coefficient[Expand[e], z[2], 1];
Print["P0 = ", InputForm[P0]];
(* task (1): direct relation, N P^(4) = sum P^(i)P^(j) - b0 P^(3) - b1 P^(2) *)
rhs5 = Expand[Sum[P[[i + 1]] P[[4 - i]], {i, 0, 3}] - b0 P[[4]] - b1 P[[3]]];
rel5 = z2p[co[rhs5, -6]];
relx = Expand[rel5/720];
S5 = 19252 cf ca^4 - 65344 cf^2 ca^3 + 74400 cf^3 ca^2 - 30720 cf^4 ca + 3648 cf^5 + (33792 cf - 57600 ca) dFA + 3072 cf dAA;
dk34 = z2p[80 cf^3 ((16 - 148 z[2]) cf^2 + 8/3 cf b0 + (40/3 + 144 z[2]) cf ca + 3 b0^2 - 45 z[2] ca^2)]/720;
dk33 = z2p[8 cf^2 ((16 - 200 z[2]) cf^2 + 10 cf b0 + (20 + 192 z[2]) cf ca + 3 b0^2 - 60 z[2] ca^2)];
DD = Expand[(z2p[co[P3, -5]] - dk33)/24];
(* S_3 from data: zeta2 part of a^3 N^-2 coefficient of S = P(P-N)+2 a CF *)
S3 = z2p[co[2 P[[1]] P[[2]] - n P[[3]], -2]];
Print["S3 (data) = ", Factor[S3]];
Print["relation part (zeta2 x^0 ln^6 x) = ", InputForm[Collect[relx, {cf, ca}]]];
Print["DKMV (3.4) = ", InputForm[Expand[dk34]]];
Print["x^0 difference D = ", InputForm[Factor[DD]]];
Print["relation - DKMV(3.4) - [(2/15) CF D + CF^2 S3/36] = ", Expand[relx - dk34 - (2/15 cf DD + cf^2 S3/36)]];
sun = {cf -> (nc^2 - 1)/(2 nc), ca -> nc, dFA -> (nc^2 - 1) (nc^2 + 6)/48, dAA -> nc^2 (nc^2 + 36)/24};
tot = relx - S5/720;
Print["SU(3): relation part = ", relx /. sun /. nc -> 3, ", S5 part = ", -S5/720 /. sun /. nc -> 3,
      ", total = ", tot /. sun /. nc -> 3, ", DKMV(3.4) = ", dk34 /. sun /. nc -> 3,
      ", total - DKMV = ", (tot - dk34) /. sun /. nc -> 3];
Print["SU(N) total = ", Factor[tot /. sun]];
Print["SU(N) relation part = ", Factor[relx /. sun]];
(* task (3): a^4 N^-4 *)
rhs4 = Expand[Sum[P[[i + 1]] P[[3 - i]], {i, 0, 2}] - b0 P[[3]] - b1 P[[2]]];
Do[Print["a^4 N^", k, ": complete - relation = ", Factor[co[P3, k] - co[rhs4, k + 1]]], {k, {-7, -6, -5, -4}}];
del = Expand[co[P3, -4] - co[rhs4, -3]];
Print["Delta = ", InputForm[Collect[del, {z[2], nf}, Factor]]];
Print["Delta nf-free zeta2 = ", Factor[Coefficient[del, z[2], 1] /. nf -> 0],
      " ; nf part = ", Factor[Coefficient[del, z[2], 1] - (Coefficient[del, z[2], 1] /. nf -> 0)],
      " ; non-zeta2 remainder = ", Expand[del - z[2] Coefficient[del, z[2], 1]]];
Print["SU(3): Delta = ", Expand[del /. sun /. nc -> 3]];
Print["SU(N): Delta = ", Collect[Expand[del /. sun], nf, Factor]];


==> anc/numbers/deposit/R5/fiveloop_check/vh_main.json <==
{
 "S1": "4*CF*z2",
 "S2": "-8*CF**2*z2",
 "S3": "60*CA**2*CF*z2 - 192*CA*CF**2*z2 + 144*CF**3*z2",
 "S4": "-912*CA**3*CF*z2 + 3120*CA**2*CF**2*z2 - 3264*CA*CF**3*z2 + 960*CF**4*z2 + 1152*dFA*z2",
 "rel_x": "76*CA**3*CF**2*z2/15 - 58*CA**2*CF**3*z2/3 + 368*CA*CF**4*z2/15 - 656*CF**5*z2/45 - 32*CF*dFA*z2/5",
 "s5_x": "-4813*CA**4*CF*z2/180 + 4084*CA**3*CF**2*z2/45 - 310*CA**2*CF**3*z2/3 + 128*CA*CF**4*z2/3 + 80*CA*dFA*z2 - 76*CF**5*z2/15 - 64*CF*dAA*z2/15 - 704*CF*dFA*z2/15",
 "tot_x": "-4813*CA**4*CF*z2/180 + 4312*CA**3*CF**2*z2/45 - 368*CA**2*CF**3*z2/3 + 336*CA*CF**4*z2/5 + 80*CA*dFA*z2 - 884*CF**5*z2/45 - 64*CF*dAA*z2/15 - 160*CF*dFA*z2/3",
 "dk34_x": "-5*CA**2*CF**3*z2 + 16*CA*CF**4*z2 - 148*CF**5*z2/9",
 "Delta_a4Nm4": "-860*CA**3*CF*z2 + 2616*CA**2*CF**2*z2 - 56*CA**2*CF*nf*z2 - 2192*CA*CF**3*z2 + 192*CA*CF**2*nf*z2 + 288*CF**4*z2 - 160*CF**3*nf*z2 + 1536*dFA*z2"
}

==> anc/numbers/deposit/R5/fiveloop_check/vh_main.out <==
== Laurent coefficients used ==
P0 = -4*CF*N**3*z4 + 2*CF*N**3 + 4*CF*N**2*z3 - 2*CF*N**2 - 4*CF*N*z2 + 2*CF*N + CF + 2*CF/N
P1 = -12*CA*CF*z3 - 421*CA*CF/18 + 16*CF**2*z3 + 19*CF**2/2 + 4*CF**2/N**3 + 29*CF*nf/9 + (302*CA*CF/9 - 8*CF**2*z2 - 4*CF**2 - 44*CF*nf/9)/N + (-22*CA*CF/3 + 4*CF**2 + 4*CF*nf/3)/N**2
  S at a^1 N^0 (LL/NLL) = 0
  S at a^1 N^1 (LL/NLL) = -CF
S_1 (zeta2 part of a^1 N^2) = 4*CF*z2    full coefficient: 4*CF*z2 - 2*CF
  S at a^2 N^-2 (LL/NLL) = 0
  S at a^2 N^-1 (LL/NLL) = 22*CA*CF/3 - 4*CF*nf/3
S_2 (zeta2 part of a^2 N^0) = -8*CF**2*z2    full coefficient: -302*CA*CF/9 - 8*CF**2*z2 + 13*CF**2 + 44*CF*nf/9
  S at a^3 N^-4 (LL/NLL) = 0
  S at a^3 N^-3 (LL/NLL) = 44*CA*CF**2/3 - 8*CF**2*nf/3
S_3 (zeta2 part of a^3 N^-2) = 12*CF*z2*(CA - 2*CF)*(5*CA - 6*CF)    full coefficient: 60*CA**2*CF*z2 - 242*CA**2*CF/9 - 192*CA*CF**2*z2 + 44*CA*CF**2/3 + 88*CA*CF*nf/9 + 144*CF**3*z2 - 8*CF**2*nf/3 - 8*CF*nf**2/9
  S at a^4 N^-6 (LL/NLL) = 0
  S at a^4 N^-5 (LL/NLL) = 176*CA*CF**3/3 - 32*CF**3*nf/3
S_4 (zeta2 part of a^4 N^-4) = -48*z2*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dFA)    full coefficient: -912*CA**3*CF*z2 + 3120*CA**2*CF**2*z2 - 484*CA**2*CF**2/3 - 3264*CA*CF**3*z2 + 88*CA*CF**3 + 176*CA*CF**2*nf/3 + 960*CF**4*z2 - 16*CF**3*nf - 16*CF**2*nf**2/3 + 1152*dFA*z2
S_3 - record: 0    S_4 - record: 0

== small-N relation residual P(P-N+beta/a), poles ==
  a^2 N^-2 : 0
  a^2 N^-1 : 0
  a^3 N^-4 : 0
  a^3 N^-3 : 0
  a^3 N^-2 : 12*CF*z2*(CA - 2*CF)*(5*CA - 6*CF)
  a^3 N^-1 : -4*CF*z2*(CA - 2*CF)*(23*CA - 30*CF - 2*nf)
  a^4 N^-6 : 0
  a^4 N^-5 : 0
  a^4 N^-4 : -48*z2*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dFA)
  a^4 N^-3 : 4*z2*(215*CA**3*CF - 654*CA**2*CF**2 + 14*CA**2*CF*nf + 548*CA*CF**3 - 48*CA*CF**2*nf - 72*CF**4 + 40*CF**3*nf - 384*dFA)
  a^4 N^-2 : 4*(-2058*CA**3*CF*z2 + 4680*CA**3*CF*z4 + 1080*CA**2*CF**2*z2**2 + 6366*CA**2*CF**2*z2 - 20925*CA**2*CF**2*z4 - 726*CA**2*CF*nf*z2 - 3456*CA*CF**3*z2**2 - 7168*CA*CF**3*z2 - 744*CA*CF**3*z3 + 33462*CA*CF**3*z4 - 340*CA*CF**3 + 2352*CA*CF**2*nf*z2 + 12*CA*CF*nf**2*z2 + 3888*CF**4*z2**2 + 3096*CF**4*z2 + 576*CF**4*z3 - 21312*CF**4*z4 + 288*CF**4 - 1880*CF**3*nf*z2 + 96*CF**3*nf*z3 + 40*CF**3*nf - 24*CF**2*nf**2*z2 + 9504*dFA*z2 - 8640*dFA*z4)/9
  a^4 N^-1 : -(88560*CA**3*CF*z2*z3 - 123828*CA**3*CF*z2 + 98955*CA**3*CF*z4 - 2857*CA**3*CF + 19872*CA**2*CF**2*z2**2 - 290304*CA**2*CF**2*z2*z3 + 417452*CA**2*CF**2*z2 - 34368*CA**2*CF**2*z3 - 394398*CA**2*CF**2*z4 + 6480*CA**2*CF**2*z5 - 38567*CA**2*CF**2 - 15504*CA**2*CF*nf*z2 - 2970*CA**2*CF*nf*z4 + 1415*CA**2*CF*nf - 46656*CA*CF**3*z2**2 + 300672*CA*CF**3*z2*z3 - 439044*CA*CF**3*z2 + 29424*CA*CF**3*z3 + 495396*CA*CF**3*z4 + 25920*CA*CF**3*z5 + 13773*CA*CF**3 - 1728*CA*CF**2*nf*z2**2 + 39200*CA*CF**2*nf*z2 + 7968*CA*CF**2*nf*z3 + 17856*CA*CF**2*nf*z4 + 10895*CA*CF**2*nf + 768*CA*CF*nf**2*z2 - 79*CA*CF*nf**2 + 41472*CF**4*z2**2 - 93312*CF**4*z2*z3 + 151416*CF**4*z2 + 27216*CF**4*z3 - 245160*CF**4*z4 - 51840*CF**4*z5 + 3942*CF**4 - 23808*CF**3*nf*z2 - 8544*CF**3*nf*z3 - 12312*CF**3*nf*z4 - 1470*CF**3*nf - 1216*CF**2*nf**2*z2 - 384*CF**2*nf**2*z3 - 558*CF**2*nf**2 - 165888*dFA*z2*z3 + 269568*dFA*z2 - 155520*dFA*z4)/27

== task (1): five loops ==
relation with complete input, full a^5 N^-7 coefficient of P^(4)+ = 9680*CA**2*CF**3/3 + 16640*CA*CF**4/9 - 3520*CA*CF**3*nf/3 + 1280*CF**5 - 1280*CF**4*nf/9 + 320*CF**3*nf**2/3 + z2*(3648*CA**3*CF**2 - 13920*CA**2*CF**3 + 17664*CA*CF**4 - 10496*CF**5 - 4608*CF*dFA)
  map check m=2: complete zeta2 N^-1 coefficient + T_2 = 0
  map check m=3: complete zeta2 N^-3 coefficient + T_3 = 0
  map check m=4: complete zeta2 N^-5 coefficient + T_4 = 0
  direct relation zeta2 part + T_5(S_5=0) = 0
relation part (zeta2 x^0 ln^6 x coefficient, general colour) = z2*(76*CA**3*CF**2/15 - 58*CA**2*CF**3/3 + 368*CA*CF**4/15 - 656*CF**5/45 - 32*CF*dFA/5)
S_5 part = z2*(-4813*CA**4*CF/180 + 4084*CA**3*CF**2/45 - 310*CA**2*CF**3/3 + 128*CA*CF**4/3 + 80*CA*dFA - 76*CF**5/15 - 64*CF*dAA/15 - 704*CF*dFA/15)
total = z2*(-4813*CA**4*CF/180 + 4312*CA**3*CF**2/45 - 368*CA**2*CF**3/3 + 336*CA*CF**4/5 + 80*CA*dFA - 884*CF**5/45 - 64*CF*dAA/15 - 160*CF*dFA/3)
DKMV (3.4) zeta2 x^0 ln^6 x coefficient = z2*(-5*CA**2*CF**3 + 16*CA*CF**4 - 148*CF**5/9)
relation part - DKMV(3.4) = CF*z2*(76*CA**3*CF - 215*CA**2*CF**2 + 128*CA*CF**3 + 28*CF**4 - 96*dFA)/15
total - DKMV(3.4) = z2*(-4813*CA**4*CF/180 + 4312*CA**3*CF**2/45 - 353*CA**2*CF**3/3 + 256*CA*CF**4/5 + 80*CA*dFA - 16*CF**5/5 - 64*CF*dAA/15 - 160*CF*dFA/3)
x^0 difference D (zeta2 x^0 ln^4 x, complete - DKMV(3.3)) = z2*(38*CA**3*CF - 120*CA**2*CF**2 + 104*CA*CF**3 - 16*CF**4 - 48*dFA)
  D - record (38,-120,104,-16,-48): 0
  D - (-S_4/24 + CF S_3/6): 0
claim (2/15) CF D + CF^2 S_3/36 = z2*(76*CA**3*CF**2/15 - 43*CA**2*CF**3/3 + 128*CA*CF**4/15 + 28*CF**5/15 - 32*CF*dFA/5)
relation part - DKMV(3.4) - claim = 0
  in terms of S: relation - DKMV(3.4) + CF S_4/180 = 3*CF**3*z2*(CA - 2*CF)*(5*CA - 6*CF)/5

SU(N):
  relation part          -z2*(Nc - 1)**2*(Nc + 1)**2*(25*Nc**6 - 57*Nc**4 - 30*Nc**2 - 82)/(180*Nc**5)    SU(3): -212096*z2/10935 = -19.3960676726 *z2
  S_5 part               z2*(Nc - 1)*(Nc + 1)*(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(120*Nc**5)    SU(3): -19063*z2/3645 = -5.22990397805 *z2
  total                  -z2*(Nc - 1)*(Nc + 1)*(50*Nc**8 - 212*Nc**6 + 1110*Nc**4 + 628*Nc**2 + 221)/(360*Nc**5)    SU(3): -53857*z2/2187 = -24.6259716507 *z2
  DKMV(3.4)              -z2*(Nc - 1)**3*(Nc + 1)**3*(10*Nc**4 - 2*Nc**2 + 37)/(72*Nc**5)    SU(3): -53056*z2/2187 = -24.2597165066 *z2
  relation - DKMV(3.4)   z2*(Nc - 1)**2*(Nc + 1)**2*(18*Nc**4 + 85*Nc**2 - 7)/(120*Nc**5)    SU(3): 17728*z2/3645 = 4.86364883402 *z2
  total - DKMV(3.4)      z2*(Nc - 1)*(Nc + 1)*(34*Nc**6 - 285*Nc**4 - 336*Nc**2 - 12)/(120*Nc**5)    SU(3): -89*z2/243 = -0.366255144033 *z2
  claim                  z2*(Nc - 1)**2*(Nc + 1)**2*(18*Nc**4 + 85*Nc**2 - 7)/(120*Nc**5)    SU(3): 17728*z2/3645 = 4.86364883402 *z2
  S_5                    -6*z2*(Nc - 1)*(Nc + 1)*(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/Nc**5    SU(3): 305008*z2/81 = 3765.53086420 *z2
  N^-7 total (SU(3)): -4308560*z2/243
  large-N limit of total/z2 / Nc^5... leading: -5/36
  S_5 (record) in SU(N) vs -6 z2 (N^2-1)(16N^6-352N^4-244N^2-19)/N^5: 0

== task (3): a^4 N^-4 (zeta2 x^0 ln^3 x) ==
  N^-7: complete - relation = 0
  N^-6: complete - relation = 0
  N^-5: complete - relation = 48*z2*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dFA)
  N^-4: complete - relation = -4*z2*(215*CA**3*CF - 654*CA**2*CF**2 + 14*CA**2*CF*nf + 548*CA*CF**3 - 48*CA*CF**2*nf - 72*CF**4 + 40*CF**3*nf - 384*dFA)
complete P^(3)+_{N^-4} = -2662*CA**3*CF/27 - 13060*CA**2*CF**2/9 + 484*CA**2*CF*nf/9 - 20*CA*CF**3 + 4184*CA*CF**2*nf/9 - 88*CA*CF*nf**2/9 + 212*CF**4 + 32*CF**3*nf - 304*CF**2*nf**2/9 + 16*CF*nf**3/27 + z2*(-640*CA**3*CF + 2160*CA**2*CF**2 - 96*CA**2*CF*nf - 1440*CA*CF**3 + 288*CA*CF**2*nf + 384*CF**4 - 384*CF**3*nf + 1536*dFA) + z3*(-288*CA*CF**3 + 640*CF**4)
relation P^(3)+_{N^-4} = -2662*CA**3*CF/27 - 13060*CA**2*CF**2/9 + 484*CA**2*CF*nf/9 - 20*CA*CF**3 + 4184*CA*CF**2*nf/9 - 88*CA*CF*nf**2/9 + 212*CF**4 + 32*CF**3*nf - 304*CF**2*nf**2/9 + 16*CF*nf**3/27 + z2*(220*CA**3*CF - 456*CA**2*CF**2 - 40*CA**2*CF*nf + 752*CA*CF**3 + 96*CA*CF**2*nf + 96*CF**4 - 224*CF**3*nf) + z3*(-288*CA*CF**3 + 640*CF**4)
difference (N-space, a^4 N^-4) = z2*(-860*CA**3*CF + 2616*CA**2*CF**2 - 56*CA**2*CF*nf - 2192*CA*CF**3 + 192*CA*CF**2*nf + 288*CF**4 - 160*CF**3*nf + 1536*dFA)
  zeta2 coefficient, nf-free part : -4*(215*CA**3*CF - 654*CA**2*CF**2 + 548*CA*CF**3 - 72*CF**4 - 384*dFA)
  zeta2 coefficient, nf part      : -8*CF*nf*(CA - 2*CF)*(7*CA - 10*CF)
  non-zeta2 remainder             : 0
  nf^2, nf^3 terms in difference  : 0 0
  nf part / (nf*CF(CA-2CF)) = -56*CA + 80*CF
x-space (coefficient of zeta2 x^0 ln^3 x = -Delta/6):
  nf-free: 2*(215*CA**3*CF - 654*CA**2*CF**2 + 548*CA*CF**3 - 72*CF**4 - 384*dFA)/3    nf: 4*CF*nf*(CA - 2*CF)*(7*CA - 10*CF)/3
  SU(N) nf-free zeta2 coef (N-space)         2*(Nc - 1)*(Nc + 1)*(16*Nc**4 - 110*Nc**2 - 9)/Nc**4    SU(3): 176/3
  SU(N) nf zeta2 coef (N-space)              -4*nf*(Nc - 1)*(Nc + 1)*(2*Nc**2 + 5)/Nc**3    SU(3): -736*nf/27
  SU(N) nf-free zeta2 coef (x-space ln^3x)   -(Nc - 1)*(Nc + 1)*(16*Nc**4 - 110*Nc**2 - 9)/(3*Nc**4)    SU(3): -88/9
  SU(N) nf zeta2 coef (x-space ln^3x)        2*nf*(Nc - 1)*(Nc + 1)*(2*Nc**2 + 5)/(3*Nc**3)    SU(3): 368*nf/81
  SU(3) total zeta2 coefficient (N-space): 176/3 - 736*nf/27
  (info) dropping beta1 changes the prediction by 8*CF**2*(17*CA**2 - 5*CA*nf - 3*CF*nf)/3 (no zeta2)


==> anc/numbers/deposit/R5/fiveloop_check/vh_main.py <==
#!/usr/bin/env python3
"""Verifier VH, tasks (1) and (3).

Inputs (all primary):
  P^(0)+(N) = CF [3 + 2/(N(N+1)) - 4 S_1(N)], expanded about N = 0 (exact).
  P^(1)+  : poles from the x^0 part of MVV hep-ph/0403192 eq. (4.6) (worked out below, re-derived
            in code), N^0 coefficient from p1_regular.py (mpmath + PSLQ; equals DKMV App. A).
  P^(2)+  : poles N^-5..N^-1 from p2_x0.py (MVV xpns2e.f, X2NSPA), equal to DKMV App. A N^-5..N^-2.
  P^(3)+  : poles N^-7..N^-1 from the x^0 expansion of Gehrmann et al. 2604.09534,
            anc/Pqq3NSpXto0.m (parsed here).
  DKMV 2202.10362 eq. (3.4) = label PnsP4nn: zeta2 part of the N^-7 coefficient of P^(4)+.
  beta0 = 11/3 CA - 2/3 nf, beta1 = 34/3 CA^2 - 2 CF nf - 10/3 CA nf  (a = alpha_s/(4 pi)).
Conventions: M[ln^m x](N) = (-1)^m m!/N^{m+1}; x^0 ln^m(1/x)/m! <-> N^{-m-1}.
S = P(P-N) + 2 a CF;  S_n = zeta2 part of the coefficient of a^n N^{4-2n} (includes zeta2).
"""
import json, re
import sympy as sp

VH = 'PROJECT/ma_a/paper/revision/R5/verify/VH/'
GV = 'PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m'

N, a, L = sp.symbols('N a L')
cf, ca, nf, dFA, dFF, dAA = sp.symbols('CF CA nf dFA dFF dAA')   # dFA = d_F^{abcd}d_A^{abcd}/N_R
z2, z3, z4, z5, z6 = sp.symbols('z2 z3 z4 z5 z6')
ORD = 3   # keep N^ORD in regular parts

def mellin_x0(expr):
    pl = sp.Poly(sp.expand(expr), L)
    return sp.expand(sum(c*(-1)**m*sp.factorial(m)/N**(m+1) for (m,), c in pl.terms()))

# ---- P^(0): exact expansion -------------------------------------------------------------
# S_1(N) = sum_{k>=2} (-1)^k zeta_k N^{k-1}
S1 = z2*N - z3*N**2 + z4*N**3
P0 = sp.expand(cf*(3 + sp.series(2/(N*(N+1)), N, 0, ORD+1).removeO() - 4*S1))

# ---- P^(1): x^0 part of MVV (4.6), H_w -> 0 if w has a nonzero letter, H_0^n -> L^n/n! ------
x0_p1 = sp.expand(
    4*ca*cf*((sp.Rational(67, 18) - z2 + sp.Rational(11, 6)*L + L**2/2) + (z2 - L**2/2) + sp.Rational(14, 3))
    - 4*cf*nf*((sp.Rational(5, 9) + L/3) + sp.Rational(2, 3))
    + 4*cf**2*(2*(-sp.Rational(3, 4)*L) - 2*(z2 - L**2/2) - (1 - sp.Rational(3, 2)*L) - L - L**2/2))
P1_N0 = cf*ca*(-sp.Rational(421, 18) - 12*z3) + cf*nf*sp.Rational(29, 9) + cf**2*(sp.Rational(19, 2) + 16*z3)
P1 = sp.expand(mellin_x0(x0_p1) + P1_N0)

# ---- P^(2): poles from p2_x0.py -----------------------------------------------------------
p2 = json.load(open(VH + 'p2_poles.json'))
loc2 = {'cf': cf, 'ca': ca, 'nf': nf, 'z2': z2, 'z3': z3, 'z5': z5}
P2 = sp.expand(sum(sp.sympify(p2[str(m)], locals=loc2)/N**m for m in range(1, 6)))
P2 = P2.subs(z2**2, sp.Rational(5, 2)*z4)

# ---- P^(3): parse Gehrmann et al. x->0 file -----------------------------------------------
txt = open(GV).read()
t = re.sub(r'\s+', ' ', txt).strip()
t = t.replace('color[(d4FF*nf)/nc]', '(dFF*nf)').replace('color[d4FA/nc]', '(dFA)')
t = re.sub(r'color\[([^\]]*)\]', r'(\1)', t)
t = t.replace('Log[x]', 'L')
t = re.sub(r'zeta\[(\d)\]', r'z\1', t)
t = t.replace('^', '**')
assert '[' not in t, t[:200]
loc3 = {'ca': ca, 'cf': cf, 'nf': nf, 'dFA': dFA, 'dFF': dFF, 'L': L,
        'z2': z2, 'z3': z3, 'z4': z4, 'z5': z5, 'z6': z6}
X3 = sp.expand(sp.sympify(t, locals=loc3))
P3 = mellin_x0(X3)

P = {0: P0, 1: P1, 2: P2, 3: P3}
b0 = sp.Rational(11, 3)*ca - sp.Rational(2, 3)*nf
b1 = sp.Rational(34, 3)*ca**2 - 2*cf*nf - sp.Rational(10, 3)*ca*nf

def co(expr, k):
    return sp.expand(sp.expand(expr).coeff(N, k))

def zeta2_part(expr):
    """coefficient of z2 (first power), times z2; checks no z2^2, z4, z6 appear"""
    e = sp.expand(expr)
    return sp.expand(e.coeff(z2, 1)*z2)

# ---- S and its coefficients ------------------------------------------------------------
def S_coef(n):
    """coefficient of a^n in S = P(P-N) + 2 a CF (P = sum a^{k+1} P^(k))"""
    r = -N*P[n-1]
    for i in range(0, n-1):
        r += P[i]*P[n-2-i]
    if n == 1:
        r += 2*cf
    return sp.expand(r)

Sn = {}
out = []
def pr(*s):
    line = ' '.join(str(x) for x in s); print(line); out.append(line)

pr('== Laurent coefficients used ==')
pr('P0 =', P0)
pr('P1 =', sp.collect(P1, N))
for n in range(1, 5):
    Sc = S_coef(n)
    # pole content checks
    for k in range(2-2*n, 4-2*n):
        pr('  S at a^%d N^%d (LL/NLL) =' % (n, k), co(Sc, k))
    c = co(Sc, 4-2*n)
    for bad in (z4, z6):
        assert sp.expand(c).coeff(bad) == 0 or n < 4 or True
    Sn[n] = zeta2_part(c)
    pr('S_%d (zeta2 part of a^%d N^%d) =' % (n, n, 4-2*n), sp.factor(Sn[n]), '   full coefficient:', c)

# reference S_3, S_4 (eqs. (16) and (17) of the paper) for comparison only
S3rec = 12*z2*cf*(ca-2*cf)*(5*ca-6*cf)
S4rec = -48*z2*(19*ca**3*cf - 65*ca**2*cf**2 + 68*ca*cf**3 - 20*cf**4 - 24*dFA)
pr('S_3 - record:', sp.expand(Sn[3]-S3rec), '   S_4 - record:', sp.expand(Sn[4]-S4rec))

# ---- relation residual with beta, orders a^3, a^4 (LL, NLL, NNLL, N3LL) --------------------
def rel_coef(n):
    """coefficient of a^n of P(P - N + beta/a), beta/a = -b0 a - b1 a^2"""
    r = S_coef(n) - (2*cf if n == 1 else 0)
    if n-2 >= 0: r += -b0*P[n-2]
    if n-3 >= 0: r += -b1*P[n-3]
    return sp.expand(r)
pr('\n== small-N relation residual P(P-N+beta/a), poles ==')
for n in (2, 3, 4):
    R = rel_coef(n)
    for k in range(2-2*n, 0):
        pr('  a^%d N^%d :' % (n, k), sp.factor(co(R, k)) if co(R, k) != 0 else 0)

# ---- task (1): five-loop zeta2 N^-7 ------------------------------------------------------
pr('\n== task (1): five loops ==')
# (a) direct: N P^(4) = sum_{i+j=3} P^(i)P^(j) - b0 P^(3) - b1 P^(2) - b2 P^(1) - b3 P^(0) + O(N^0)
rhs = sp.expand(sum(P[i]*P[3-i] for i in range(4)) - b0*P[3] - b1*P[2])
P4_m7_rel = co(rhs, -6)
P4_m7_rel_z2 = zeta2_part(P4_m7_rel)
pr('relation with complete input, full a^5 N^-7 coefficient of P^(4)+ =', sp.collect(P4_m7_rel, [z2, z3]))
# check beta2, beta3 cannot reach N^-6: P^(1), P^(0) have no N^-6 poles
assert co(P[1], -6) == 0 and co(P[0], -6) == 0
# (b) T-map with S_1..S_4 (first order in delta S): zeta2 N^{3-2m} coefficient = -T_m
def T(m, Sd):
    return sp.expand(sum(sp.binomial(2*(m-n), m-n)*(2*cf)**(m-n)*Sd[n] for n in range(1, m+1)))
Sd = dict(Sn); Sd[5] = 0
for m in (2, 3, 4):
    lhs = zeta2_part(co(P[m-1], 3-2*m))
    pr('  map check m=%d: complete zeta2 N^%d coefficient + T_%d =' % (m, 3-2*m, m), sp.expand(lhs + T(m, Sn)))
T5_rel = T(5, Sd)
pr('  direct relation zeta2 part + T_5(S_5=0) =', sp.expand(P4_m7_rel_z2 + T5_rel))
# S_5 from the record (general color, eq. (26) of the paper), units zeta2
S5rec = z2*(19252*cf*ca**4 - 65344*cf**2*ca**3 + 74400*cf**3*ca**2 - 30720*cf**4*ca + 3648*cf**5
            + (33792*cf - 57600*ca)*dFA + 3072*cf*dAA)
rel_x = sp.expand(P4_m7_rel_z2/720)          # zeta2 x^0 ln^6 x coefficient, relation part
s5_x = sp.expand(-S5rec/720)                 # S_5 part
tot_x = sp.expand(rel_x + s5_x)
# DKMV eq. (3.4): N^-7 coefficient 80 CF^3([16-148 z2]CF^2 + 8/3 CF b0 + [40/3+144 z2]CF CA + 3 b0^2 - 45 z2 CA^2)
dk34 = 80*cf**3*((16-148*z2)*cf**2 + sp.Rational(8, 3)*cf*b0 + (sp.Rational(40, 3)+144*z2)*cf*ca
                  + 3*b0**2 - 45*z2*ca**2)
dk34_x = sp.expand(zeta2_part(dk34)/720)
pr('relation part (zeta2 x^0 ln^6 x coefficient, general colour) =', sp.collect(rel_x, z2))
pr('S_5 part =', sp.collect(s5_x, z2))
pr('total =', sp.collect(tot_x, z2))
pr('DKMV (3.4) zeta2 x^0 ln^6 x coefficient =', sp.collect(dk34_x, z2))
pr('relation part - DKMV(3.4) =', sp.factor(rel_x - dk34_x))
pr('total - DKMV(3.4) =', sp.collect(sp.expand(tot_x - dk34_x), z2))
# x^0 difference D (coefficient of zeta2 ln^4 x): complete four-loop minus DKMV (3.3)
dk33 = 8*cf**2*((16-200*z2)*cf**2 + 10*cf*b0 + (20+192*z2)*cf*ca + 3*b0**2 - 60*z2*ca**2)
D = sp.expand((zeta2_part(co(P3, -5)) - zeta2_part(dk33))/24)
pr('x^0 difference D (zeta2 x^0 ln^4 x, complete - DKMV(3.3)) =', sp.collect(D, z2))
Drec = z2*(38*cf*ca**3 - 120*cf**2*ca**2 + 104*cf**3*ca - 16*cf**4 - 48*dFA)
pr('  D - record (38,-120,104,-16,-48):', sp.expand(D - Drec))
pr('  D - (-S_4/24 + CF S_3/6):', sp.expand(D - (-Sn[4]/24 + cf*Sn[3]/6)))
claim = sp.expand(sp.Rational(2, 15)*cf*D + cf**2*Sn[3]/36)
pr('claim (2/15) CF D + CF^2 S_3/36 =', sp.collect(claim, z2))
pr('relation part - DKMV(3.4) - claim =', sp.expand(rel_x - dk34_x - claim))
pr('  in terms of S: relation - DKMV(3.4) + CF S_4/180 =', sp.factor(rel_x - dk34_x + cf*Sn[4]/180))

# SU(N) and SU(3)
Nc = sp.Symbol('Nc')
SUN = {cf: (Nc**2-1)/(2*Nc), ca: Nc, dFA: (Nc**2-1)*(Nc**2+6)/48, dAA: Nc**2*(Nc**2+36)/24}
def su(e, n=None):
    r = sp.factor(sp.expand(e).subs(SUN))
    return r if n is None else sp.nsimplify(r.subs(Nc, n))
pr('\nSU(N):')
for name, e in [('relation part', rel_x), ('S_5 part', s5_x), ('total', tot_x), ('DKMV(3.4)', dk34_x),
                ('relation - DKMV(3.4)', rel_x - dk34_x), ('total - DKMV(3.4)', tot_x - dk34_x),
                ('claim', claim), ('S_5', S5rec)]:
    pr('  %-22s' % name, su(e), '   SU(3):', su(e, 3), '=', sp.N(su(e, 3)/z2, 12), '*z2')
pr('  N^-7 total (SU(3)):', su(sp.expand(720*tot_x), 3))
pr('  large-N limit of total/z2 / Nc^5... leading:', sp.limit(su(tot_x)/z2/Nc**5, Nc, sp.oo))
pr('  S_5 (record) in SU(N) vs -6 z2 (N^2-1)(16N^6-352N^4-244N^2-19)/N^5:',
   sp.simplify(su(S5rec) + 6*z2*(Nc**2-1)*(16*Nc**6-352*Nc**4-244*Nc**2-19)/Nc**5))

# ---- task (3): a^4 N^-4 -------------------------------------------------------------------
pr('\n== task (3): a^4 N^-4 (zeta2 x^0 ln^3 x) ==')
rhs4 = sp.expand(sum(P[i]*P[2-i] for i in range(3)) - b0*P[2] - b1*P[1])
assert co(P[0], -3) == 0
for k, lab in [(-7, 'N^-7'), (-6, 'N^-6'), (-5, 'N^-5'), (-4, 'N^-4')]:
    pred = co(rhs4, k+1)
    comp = co(P3, k)
    pr('  %s: complete - relation =' % lab, sp.factor(sp.expand(comp - pred)) if sp.expand(comp-pred) != 0 else 0)
pred4 = co(rhs4, -3); comp4 = co(P3, -4)
Delta = sp.expand(comp4 - pred4)
pr('complete P^(3)+_{N^-4} =', sp.collect(comp4, [z2, z3]))
pr('relation P^(3)+_{N^-4} =', sp.collect(pred4, [z2, z3]))
pr('difference (N-space, a^4 N^-4) =', sp.collect(Delta, [z2, z3, nf]))
Dz2 = sp.expand(Delta.coeff(z2, 1))
Dz2_nf0 = sp.expand(Dz2.subs(nf, 0))
Dz2_nf = sp.expand(Dz2 - Dz2_nf0)
Drest = sp.expand(Delta - Dz2*z2)
pr('  zeta2 coefficient, nf-free part :', sp.factor(Dz2_nf0))
pr('  zeta2 coefficient, nf part      :', sp.factor(Dz2_nf))
pr('  non-zeta2 remainder             :', sp.factor(Drest) if Drest != 0 else 0)
pr('  nf^2, nf^3 terms in difference  :', sp.expand(Delta).coeff(nf, 2), sp.expand(Delta).coeff(nf, 3))
K = cf*(ca-2*cf)
pr('  nf part / (nf*CF(CA-2CF)) =', sp.simplify(Dz2_nf/(nf*K)))
pr('x-space (coefficient of zeta2 x^0 ln^3 x = -Delta/6):')
pr('  nf-free:', sp.factor(-Dz2_nf0/6), '   nf:', sp.factor(-Dz2_nf/6))
for lab, e in [('nf-free zeta2 coef (N-space)', Dz2_nf0), ('nf zeta2 coef (N-space)', Dz2_nf),
               ('nf-free zeta2 coef (x-space ln^3x)', -Dz2_nf0/6), ('nf zeta2 coef (x-space ln^3x)', -Dz2_nf/6)]:
    pr('  SU(N) %-36s' % lab, su(e), '   SU(3):', su(e, 3))
pr('  SU(3) total zeta2 coefficient (N-space):', su(Dz2, 3).subs(nf, sp.Symbol('nf')))
# beta0-only variant (for information): drop b1 term
pred4_b0 = co(sp.expand(sum(P[i]*P[2-i] for i in range(3)) - b0*P[2]), -3)
pr('  (info) dropping beta1 changes the prediction by', sp.factor(sp.expand(pred4_b0 - pred4)), '(no zeta2)')

open(VH + 'vh_main.out', 'w').write('\n'.join(out) + '\n')
json.dump({'S1': str(Sn[1]), 'S2': str(Sn[2]), 'S3': str(Sn[3]), 'S4': str(Sn[4]),
           'rel_x': str(rel_x), 's5_x': str(s5_x), 'tot_x': str(tot_x), 'dk34_x': str(dk34_x),
           'Delta_a4Nm4': str(Delta)}, open(VH + 'vh_main.json', 'w'), indent=1)


==> anc/numbers/deposit/R5/n3ll/kl47_misprints.out <==
N = 3, g^2 = 0.7; p_i = a_i c_i/b_i: p_V = -0.055555556, p_A = 0.5, p_S = -0.1
prefactor printed, Gaussian printed:
   V: |residual of (4.1)| at w = 1.5, 3.0: ['8.55e+3', '1.71e+4'];  f/(a g^2/w) at w = 40 w_i: -259206.0
   A: |residual of (4.1)| at w = 1.5, 3.0: ['333.0', '666.0'];  f/(a g^2/w) at w = 40 w_i: 7198.5005
   S: |residual of (4.1)| at w = 1.5, 3.0: ['2.93e+3', '5.86e+3'];  f/(a g^2/w) at w = 40 w_i: 72002.998
prefactor corrected, Gaussian printed:
   V: |residual of (4.1)| at w = 1.5, 3.0: ['442.0', '887.0'];  f/(a g^2/w) at w = 40 w_i: 43200.999
   A: |residual of (4.1)| at w = 1.5, 3.0: ['442.0', '887.0'];  f/(a g^2/w) at w = 40 w_i: -4799.0003
   S: |residual of (4.1)| at w = 1.5, 3.0: ['442.0', '887.0'];  f/(a g^2/w) at w = 40 w_i: 24000.999
prefactor printed, Gaussian corrected:
   V: |residual of (4.1)| at w = 1.5, 3.0: ['0.542', '0.272'];  f/(a g^2/w) at w = 40 w_i: -5.9960493
   A: |residual of (4.1)| at w = 1.5, 3.0: ['0.781', '0.389'];  f/(a g^2/w) at w = 40 w_i: -1.4995318
   S: |residual of (4.1)| at w = 1.5, 3.0: ['0.312', '0.156'];  f/(a g^2/w) at w = 40 w_i: 2.9979416
prefactor corrected, Gaussian corrected:
   V: |residual of (4.1)| at w = 1.5, 3.0: ['1.43e-42', '7.17e-43'];  f/(a g^2/w) at w = 40 w_i: 0.99934156
   A: |residual of (4.1)| at w = 1.5, 3.0: ['0.0', '0.0'];  f/(a g^2/w) at w = 40 w_i: 0.99968789
   S: |residual of (4.1)| at w = 1.5, 3.0: ['2.87e-42', '1.43e-42'];  f/(a g^2/w) at w = 40 w_i: 0.99931387
Conclusion: with the standard D_p, eq. (4.1) and the boundary condition (4.2) hold only when both the prefactor g^2/p_i -> b_i g^2/c_i (= a_i g^2/p_i) and the Gaussian exp(-(w/w_i)^2/2) -> exp(+(w/w_i)^2/4) are corrected.


==> anc/numbers/deposit/R5/n3ll/kl47_misprints.py <==
#!/usr/bin/env python3
"""R5 theme T7, item T7-02: which misprints eq. (4.7) of Ref. [1] (Kirschner-Lipatov, NPB 213 (1983) 122) contains.

Written for R5, independent of ma_a/paper/step8/verify/citations_scratch/kl47_check.py.
Read at source (page images kl83_p-15.png, p-17.png of the step-8 citation check, NPB pp. 136 and 138):
  (4.1)  f_i^+(w) = a_i g^2/w + (b_i g^2/(8 pi^2)) (1/w) d f_i^+/dw + (c_i/(8 pi^2)) (1/w) (f_i^+)^2 ,
  (4.2)  f_i^+ -> a_i g^2/w for w -> infinity,
  (4.3)  a_V = -1/(2N), a_A = -(N+1)/(2N), a_S = (N-1)/(2N); b_V = N, b_A = (N+1)(N-2)/N, b_S = (N-1)(N+2)/N;
         c_V = +1, c_A = c_S = -1,
  (4.7)  as printed: f_i^+(w) = (g^2/p_i) d/dw ln[ exp(-(1/2)(w/w_i)^2) D_{p_i}(w/w_i) ],
         p_i = a_i c_i / b_i, w_i^2 = g^2 b_i/(8 pi^2), with D_p the parabolic cylinder function (KL ref. [19],
         Whittaker and Watson).
Derivation of the solution: f = (b g^2/c) u'/u removes the quadratic term and gives w_i^2 u'' - w u' + p u = 0;
with z = w/w_i, u = exp(z^2/4) D_p(z) solves u_zz - z u_z + p u = 0 because D_p'' + (p + 1/2 - z^2/4) D_p = 0.
So f = (b g^2/c) d/dw ln[exp(+z^2/4) D_p(z)], and b/c = a/p.
The program evaluates the residual of (4.1) and the ratio f/(a g^2/w) at large w for the printed form, for the
form with only the prefactor corrected, with only the Gaussian corrected, and with both corrected.
"""
import mpmath as mp

mp.mp.dps = 40
N = 3
g2 = mp.mpf('0.7')
pi2 = mp.pi**2
chan = {
    'V': (mp.mpf(-1) / (2 * N), mp.mpf(N), 1),
    'A': (-mp.mpf(N + 1) / (2 * N), mp.mpf((N + 1) * (N - 2)) / N, -1),
    'S': (mp.mpf(N - 1) / (2 * N), mp.mpf((N - 1) * (N + 2)) / N, -1),
}
out = []
def say(s=''):
    print(s); out.append(str(s))

def make_f(a, b, c, pref, gauss):
    p = a * c / b
    wi = mp.sqrt(g2 * b / (8 * pi2))
    P = {'printed': g2 / p, 'corrected': b * g2 / c}[pref]
    G = {'printed': mp.mpf(-1) / 2, 'corrected': mp.mpf(1) / 4}[gauss]
    def lnu(w):
        z = w / wi
        return G * z**2 + mp.log(mp.pcfd(p, z))
    return (lambda w: P * mp.diff(lnu, w)), p, wi

def residual(f, a, b, c, w):
    fw = f(w)
    fp = mp.diff(f, w)
    return fw - (a * g2 / w + b * g2 / (8 * pi2) / w * fp + c / (8 * pi2) / w * fw**2)

say(f'N = {N}, g^2 = {g2}; p_i = a_i c_i/b_i: ' + ', '.join(f'p_{k} = {mp.nstr(v[0]*v[2]/v[1], 8)}' for k, v in chan.items()))
for pref, gauss in (('printed', 'printed'), ('corrected', 'printed'), ('printed', 'corrected'), ('corrected', 'corrected')):
    say(f'prefactor {pref}, Gaussian {gauss}:')
    for k, (a, b, c) in chan.items():
        f, p, wi = make_f(a, b, c, pref, gauss)
        r = [mp.nstr(abs(residual(f, a, b, c, mp.mpf(w))), 3) for w in ('1.5', '3.0')]
        big = mp.mpf(40) * wi
        ratio = f(big) / (a * g2 / big)
        say(f'   {k}: |residual of (4.1)| at w = 1.5, 3.0: {r};  f/(a g^2/w) at w = 40 w_i: {mp.nstr(ratio, 8)}')
say('Conclusion: with the standard D_p, eq. (4.1) and the boundary condition (4.2) hold only when both the prefactor '
    'g^2/p_i -> b_i g^2/c_i (= a_i g^2/p_i) and the Gaussian exp(-(w/w_i)^2/2) -> exp(+(w/w_i)^2/4) are corrected.')
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/n3ll/misprint_check.out <==
printed first bracket: {256(1-x)^-1 - 160(1+x)}; other brackets: [('256', '160'), ('36', '22'), ('44', '24'), ('8', '6')]
-S_4/24 + C_F S_3/6 (units zeta_2) = [38, -120, 104, -16, -48]
eq. (3.15) at x^0, printed bracket: [40, -120, 104, -16, -96]
eq. (3.15) at x^0, halved bracket:  [38, -120, 104, -16, -48]
halved equals target: True; printed minus target: 2*(ca**3*cf - 24*dFA)
Ref. [22] P_(3,+)^(0,2) zeta_2 part = [38, -120, 104, -16, -48]; quartic from (3.15): halved -48, printed -96; full vector equals (3.15) with halved bracket: True
Ref. [22] P_(3,+)^(2,2) zeta_2 part = [280/3, -296, 272, -64, -128]; quartic from (3.15): halved -128, printed -256; full vector equals (3.15) with halved bracket: True
Ref. [22] P_(3,-)^(1,2) zeta_2 part = [38, -120, 104, -16, -48]; quartic from (3.15): halved -48, printed -96; full vector equals (3.15) with halved bracket: True
Ref. [22] P_(3,-)^(3,2) zeta_2 part = [280/3, -296, 272, -64, -128]; quartic from (3.15): halved -128, printed -256; full vector equals (3.15) with halved bracket: True
file, d_F d_A/N_R part of P^(3)+ at x^0: ln^4: -48*z2, ln^3: -256*z2, ln^2: -2112*z2 + 1920*z4, ln^1: 6144*z2*z3 - 9984*z2 + 5760*z4
eq. (3.14) ln x term printed as -(9984 z2 + 2304 z2^2 + 6144 z2 z3): found in source: True
file ln x term with zeta_4 = (2/5) zeta_2^2: 2304*z2**2 + 6144*z2*z3 - 9984*z2; printed: -2304*z2**2 - 6144*z2*z3 - 9984*z2
file minus printed: 4608*z2**2 + 12288*z2*z3 (zeta_2 terms agree, zeta_2^2 and zeta_2 zeta_3 terms of opposite sign)


==> anc/numbers/deposit/R5/n3ll/misprint_check.py <==
#!/usr/bin/env python3
"""R5 theme T7, items T7-01/T7-09: the arithmetic a footnote on eqs. (3.14), (3.15) of Ref. [15] needs.

Independent of the project programs. Reads at source:
  - Ref. [15] = arXiv:2605.03889 v1 LaTeX (inputs/wide_missing_papers/src2605/Pns3MV.tex), eqs. (3.14), (3.15);
  - Ref. [22] = arXiv:2609.34837 LaTeX (ma_a/dossier/papers/c12/src_2609.34837/mvLL2026.tex), eqs. (2.10), (2.14);
  - Ref. [14] ancillary file Pqq3NSpXto0.m (four-loop x -> 0 expansion of P^(3)+).
Checks:
  (1) printed first bracket {256(1-x)^-1 - 160(1+x)} and halved {128(1-x)^-1 - 80(1+x)} at x^0, in the basis
      (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, d_F d_A/N_R), against -S_4/24 + C_F S_3/6 of the paper;
  (2) the d_F d_A/N_R coefficients at x^0..x^3 implied by eq. (3.15) (even powers for P+, odd for P-) with the
      halved and the printed bracket, against eqs. (2.10), (2.14) of Ref. [22] (P_{3,+}^{(p,2)}, P_{3,-}^{(p,2)});
  (3) the x^0 zeta_2 vectors of eqs. (2.10) P_{3,+}^{(0,2)} and (2.14) P_{3,-}^{(1,2)} converted to the basis above;
  (4) the d_F d_A/N_R ln x term of P^(3)+ at x^0 in the file against eq. (3.14) as printed.
"""
import re
import sympy as sp

ROOT = 'PROJECT'
MV = ROOT + '/inputs/wide_missing_papers/src2605/Pns3MV.tex'
PROC = ROOT + '/ma_a/dossier/papers/c12/src_2609.34837/mvLL2026.tex'
XTO0 = ROOT + '/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m'

cf, ca, dFA, x, z2, z3, z4 = sp.symbols('cf ca dFA x z2 z3 z4')
basis = [cf * ca**3, cf**2 * ca**2, cf**3 * ca, cf**4, dFA]
out = []
def say(s=''):
    print(s); out.append(str(s))

def vec(e):
    p = sp.Poly(sp.expand(e), cf, ca, dFA)
    return [p.coeff_monomial(m) for m in basis]

mv = open(MV).read()
m = re.search(r'\\left\\{\s*(\d+)\s*\\,\s*\(1-x\)\^\{-1\}\s*-\s*(\d+)\\,\s*\(1\+x\)\s*\\right\\}', mv)
a1p, a2p = int(m.group(1)), int(m.group(2))
rest = re.findall(r'\\left\\{\s*(\d+)\s*\\,\(1-x\)\^\{-1\}\s*-\s*(\d+)\\,\s*\(1\+x\)\s*\\right\\}', mv)
say(f'printed first bracket: {{{a1p}(1-x)^-1 - {a2p}(1+x)}}; other brackets: {rest}')
(b1, b2), (c1, c2), (d1, d2) = [(int(p), int(q)) for p, q in rest[1:4]]
A = dFA - cf * ca**3 / 24
B = cf * ca**2 * (ca - 2 * cf)
C = cf * ca * (ca - 2 * cf)**2
D = cf * (ca - 2 * cf)**3

def mv315(a1, a2, k):
    """coefficient of x^k (k >= 0) of eq. (3.15) after expanding the brackets about x = 0"""
    def br(p, q):
        return p - q if k == 0 else (p - q if k == 1 else p)   # (1-x)^-1 -> 1 at every k; (1+x) -> 1 at k=0,1
    return sp.expand(-A * br(a1, a2) + B * br(b1, b2) + C * br(c1, c2) + D * br(d1, d2))

S3 = 12 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)          # units zeta_2
S4 = -48 * (19 * ca**3 * cf - 65 * ca**2 * cf**2 + 68 * ca * cf**3 - 20 * cf**4 - 24 * dFA)
target = sp.expand(-S4 / 24 + cf * S3 / 6)
say(f'-S_4/24 + C_F S_3/6 (units zeta_2) = {vec(target)}')
say(f'eq. (3.15) at x^0, printed bracket: {vec(mv315(a1p, a2p, 0))}')
say(f'eq. (3.15) at x^0, halved bracket:  {vec(mv315(a1p // 2, a2p // 2, 0))}')
say(f'halved equals target: {sp.expand(mv315(a1p // 2, a2p // 2, 0) - target) == 0}; printed minus target: {sp.factor(sp.expand(mv315(a1p, a2p, 0) - target))}')

# Ref. [22] eqs. (2.10), (2.14): the zeta_2 parts of P_{3,+-}^{(p,2)}; C_FA = C_F - C_A/2, D_FA = dFA - C_A^3 C_F/24
pr = open(PROC).read()
CFA = cf - ca / 2
DFA = dFA - ca**3 * cf / 24
def proc_coef(sign, p):
    pat = r'\{\\mathbb P\}_\{3,%s\}\^\{\(%d,2\)\} &\\!=\\! & (.*?)(?=\\nn \\\\\[2mm\]|\\; \.|\{\\mathbb P\})' % (re.escape(sign), p)
    mm = re.search(pat, pr, re.S)
    body = mm.group(1)
    zb = body[body.find('\\zeta_2'):] if '\\zeta_2' in body else ''
    if not zb:
        return None
    t = zb[zb.find('(') + 1: zb.rfind(')')]
    t = re.sub(r'%[^\n]*', '', t)
    t = t.replace('\\frct{', '(').replace('}{', ')/(')
    t = t.replace('\\DFAnc', '*DFA').replace('\\cf', '*cf').replace('\\cfat', '').replace('\\ca', '*ca')
    return t

def proc_eval(sign, p):
    pat = r'\{\\mathbb P\}_\{3,%s\}\^\{\(%d,2\)\}\s*&\\!=\\!\s*&(.*?)\\right\)' % (re.escape(sign), p)
    mm = re.search(pat, pr, re.S)
    if not mm:
        return None
    body = mm.group(1)
    if '\\zeta_2' not in body:
        return None
    t = body[body.rfind('\\left(') + len('\\left('):] if '\\left(' in body else body[body.find('(') + 1:]
    t = re.sub(r'%[^\n]*', '', t)
    t = re.sub(r'\\frct\{(\d+)\}\{(\d+)\}', r'(\1/\2)', t)
    t = t.replace('\\big(', '(').replace('\\big)', ')').replace('\\,', '').replace('\\*', ' MUL ').replace('\\!', '')
    t = t.replace('\\DFAnc', 'DFA').replace('\\cfat', 'CFA^3').replace('\\cfas', 'CFA^2').replace('\\cfa', 'CFA')
    t = t.replace('\\cft', 'cf^3').replace('\\cfs', 'cf^2').replace('\\cf', 'cf').replace('\\cat', 'ca^3').replace('\\cas', 'ca^2').replace('\\ca', 'ca')
    t = re.sub(r'\s+', '', t)
    t = re.sub(r'(MUL)+', '*', t).replace('(*', '(').replace('+*', '+').replace('-*', '-')
    t = t.lstrip('*').replace('^', '**')
    return sp.expand(sp.sympify(t, locals=dict(DFA=DFA, CFA=CFA, cf=cf, ca=ca)))

for sign, ks in (('+', (0, 2)), ('-', (1, 3))):
    for k in ks:
        e = proc_eval(sign, k)
        hv = vec(mv315(a1p // 2, a2p // 2, k))[4]
        pv = vec(mv315(a1p, a2p, k))[4]
        say(f'Ref. [22] P_(3,{sign})^({k},2) zeta_2 part = {vec(e)}; quartic from (3.15): halved {hv}, printed {pv}; '
            f'full vector equals (3.15) with halved bracket: {sp.expand(e - mv315(a1p // 2, a2p // 2, k)) == 0}')

# (4) eq. (3.14) ln x term against the file
s = open(XTO0).read()
s2 = re.sub(r'zeta\[(\d)\]', r'z\1', s).replace('Log[x]', 'lx').replace('^', '**')
s2 = s2.replace('color[d4FA/nc]', 'dFA').replace('color[(d4FF*nf)/nc]', '(dFF*nf)')
s2 = re.sub(r'color\[([^\]]*)\]', r'(\1)', s2)
lx, nf, dFF, z5, z6 = sp.symbols('lx nf dFF z5 z6')
P3 = sp.expand(sp.sympify(s2, locals=dict(cf=cf, ca=ca, nf=nf, dFA=dFA, dFF=dFF, z2=z2, z3=z3, z4=z4, z5=z5, z6=z6, lx=lx)))
q = sp.expand(P3.coeff(dFA, 1))
say(f'file, d_F d_A/N_R part of P^(3)+ at x^0: ln^4: {q.coeff(lx,4)}, ln^3: {q.coeff(lx,3)}, ln^2: {q.coeff(lx,2)}, ln^1: {q.coeff(lx,1)}')
lnx = q.coeff(lx, 1)
printed314 = re.search(r'- \\left\( 9984\\,\\\* \\z2 \+ 2304\\,\\\* \\zz\(2,2\) \+ 6144\\,\\\* \\z2\\\*\\z3 \\right\) \\ln x', mv)
say(f'eq. (3.14) ln x term printed as -(9984 z2 + 2304 z2^2 + 6144 z2 z3): found in source: {bool(printed314)}')
fz = sp.expand(lnx.subs(z4, sp.Rational(2, 5) * z2**2))
say(f'file ln x term with zeta_4 = (2/5) zeta_2^2: {fz}; printed: {-(9984*z2 + 2304*z2**2 + 6144*z2*z3)}')
diff = sp.expand(fz + (9984 * z2 + 2304 * z2**2 + 6144 * z2 * z3))
say(f'file minus printed: {diff} (zeta_2 terms agree, zeta_2^2 and zeta_2 zeta_3 terms of opposite sign)')

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/n3ll/n3ll_decompose.out <==
n_f zeta_2 part (per n_f): SU(N) = -4*(n - 1)*(n + 1)*(2*n**2 + 5)/n**3; SU(3) = -736/27; leading power at large N: 0 n^4
n_f-free zeta_2 part: SU(N) = 2*(n - 1)*(n + 1)*(16*n**4 - 110*n**2 - 9)/n**4; SU(3) = 176/3; leading power at large N: 0 n^4
n_f part = u C_F b_A^2 + v C_F M_1 with [{u: -32, v: 64}]


==> anc/numbers/deposit/R5/n3ll/n3ll_decompose.py <==
#!/usr/bin/env python3
"""R5 T7-11 side check: planar limit and SU(3) values of the four-loop N3LL (a^4 N^-4) violation found by
n3ll_nf_check.py, and the decomposition of its n_f zeta_2 part on the colour structures C_F b_A^2 and C_F M_1
of d_2 = 4 b_A^2 + 8 M_1 (b_A = C_F - C_A/2, M_1 = -(C_A - 2C_F)(3C_A - 4C_F)/4, eq. (color-M1) of the paper)."""
import sympy as sp
cf, ca, dFA, n, u, v = sp.symbols('cf ca dFA n u v')
nf_part = -8*cf*(ca - 2*cf)*(7*ca - 10*cf)
nf0_part = -4*(215*ca**3*cf - 654*ca**2*cf**2 + 548*ca*cf**3 - 72*cf**4 - 384*dFA)
sun = {cf: (n**2 - 1)/(2*n), ca: n, dFA: (n**2 - 1)*(n**2 + 6)/48}
su3 = {cf: sp.Rational(4, 3), ca: 3, dFA: sp.Rational(5, 2)}
out = []
for name, e in (('n_f zeta_2 part (per n_f)', nf_part), ('n_f-free zeta_2 part', nf0_part)):
    es = sp.factor(sp.expand(e.subs(sun)))
    out.append(f'{name}: SU(N) = {es}; SU(3) = {e.subs(su3)}; leading power at large N: {sp.limit(es/n**4, n, sp.oo)} n^4')
bA = cf - ca/2
M1 = -(ca - 2*cf)*(3*ca - 4*cf)/4
sol = sp.solve(sp.Poly(sp.expand(nf_part - (u*cf*bA**2 + v*cf*M1)), cf, ca).coeffs(), [u, v], dict=True)
out.append(f'n_f part = u C_F b_A^2 + v C_F M_1 with {sol}')
print('\n'.join(out)); open('n3ll_decompose.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/n3ll/n3ll_nf_check.out <==
N^-7: data minus relation = 0
N^-6: data minus relation = 0
N^-5: data minus relation = 48*z2*(19*ca**3*cf - 65*ca**2*cf**2 + 68*ca*cf**3 - 20*cf**4 - 24*dFA)
N^-5: data minus relation plus S_4 (must be 0) = 0
N^-4: data minus relation, by powers of (n_f, zeta_2, zeta_3):
   nf^0 z2^1 z3^0: -4*(215*ca**3*cf - 654*ca**2*cf**2 + 548*ca*cf**3 - 72*cf**4 - 384*dFA)
   nf^1 z2^1 z3^0: -8*cf*(ca - 2*cf)*(7*ca - 10*cf)
N^-4: n_f zeta_2 part (per n_f, per zeta_2) = -8*cf*(ca - 2*cf)*(7*ca - 10*cf)
   equals -8 C_F (C_A - 2C_F)(7C_A - 10C_F): True
band-edge estimate of the same part, -(16/3) S_3/zeta_2 = -64*cf*(ca - 2*cf)*(5*ca - 6*cf)
ratio complete/estimate = (7*ca - 10*cf)/(8*(5*ca - 6*cf))
SU(3): n_f zeta_2 part = -736/27, estimate = -1792/9, ratio = 23/168
scale lambda = 1/9 + (8/9) ratio = 4*(3*ca - 4*cf)/(9*(5*ca - 6*cf)); SU(3): 44/189; large N_c: 2/9
N^-4: n_f part free of zeta values = 0
N^-4: n_f^2 part = 0, n_f^3 part = 0
N^-4: n_f-free zeta_2 part = -4*(215*ca**3*cf - 654*ca**2*cf**2 + 548*ca*cf**3 - 72*cf**4 - 384*dFA)
N^-4: n_f-free part without zeta values = 0


==> anc/numbers/deposit/R5/n3ll/n3ll_nf_check.py <==
#!/usr/bin/env python3
"""R5 theme T7, item T7-11: what the small-N relation leaves at N3LL (a^4 N^-4) in P^(3)+.

Independent recomputation (written for R5, does not import or read any project program).
Inputs:
  - the four-loop x -> 0 expansion of P_ns^(3)+ in the ancillary file Pqq3NSpXto0.m of
    arXiv:2604.09534 (held in ma_a/dossier/papers/src2604/anc/), parsed here;
  - the one- to three-loop Laurent expansions about N = 0 of P^{+(0)}, P^{+(1)}, P^{+(2)} typed from
    Appendix A of arXiv:2202.10362 (source xto0-DIS.tex, l. 3523-3592), with b0 = beta_0;
  - beta_0 = 11/3 C_A - 2/3 n_f, beta_1 = 34/3 C_A^2 - 10/3 C_A n_f - 2 C_F n_f (a = alpha_s/(4 pi), T_F = 1/2).
The relation P (P - N + beta(a)/a) = O(N^0), beta(a)/a = -beta_0 a - beta_1 a^2 - ..., at order a^4 and
power N^-k (k = 4, 3) predicts the coefficient of N^-(k+1) of P^(3):
  P3[-(k+1)] = [2 P0 P2 + P1^2][-k] - beta_0 P2[-k] - beta_1 P1[-k].
Checks: (a) at N^-5 data minus relation must be -S_4 (S_4 of eq. (S4) of the paper, factor zeta_2 in).
         (b) at N^-4 print data minus relation, its n_f parts, and compare its n_f zeta_2 part with
             beta_0-type running of the three-loop tower term, -(16/3) n_f S_3 (the band-edge estimate).
"""
import os, re
import sympy as sp

ROOT = 'PROJECT'
DATA = os.path.join(ROOT, 'ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m')

cf, ca, nf, z2, z3, z4, z5, z6, N, lx = sp.symbols('cf ca nf z2 z3 z4 z5 z6 N lx')
dFA, dFF = sp.symbols('dFA dFF')   # d4FA/nc and d4FF/nc (the file's normalization, per n_c = N_R)
b0 = sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf
b1 = sp.Rational(34, 3) * ca**2 - sp.Rational(10, 3) * ca * nf - 2 * cf * nf

# Appendix A of 2202.10362, typed from the source
P0 = cf * (2 / N + 1 + (2 - 4 * z2) * N - (2 - 4 * z3) * N**2)
P1 = cf * (4 * cf / N**3 + (4 * cf - 2 * b0) / N**2
           + (sp.Rational(20, 3) * ca - (4 + 8 * z2) * cf + sp.Rational(22, 3) * b0) / N
           + (-(sp.Rational(17, 3) + 12 * z3) * ca + (sp.Rational(19, 2) + 16 * z3) * cf - sp.Rational(29, 6) * b0))
P2 = cf * (16 * cf**2 / N**5 + (24 * cf**2 - 12 * cf * b0) / N**4
           - (60 * z2 * ca**2 - (sp.Rational(80, 3) + 192 * z2) * cf * ca - (8 - 208 * z2) * cf**2
              - sp.Rational(64, 3) * cf * b0 - 2 * b0**2) / N**3
           + ((14 + 48 * z2) * ca**2 + (30 + 192 * z2 + 96 * z3) * cf**2
              - (-sp.Rational(38, 3) + 216 * z2 + 48 * z3) * ca * cf - sp.Rational(22, 3) * b0**2
              - (sp.Rational(50, 3) - 12 * z2) * ca * b0 - sp.Rational(44, 3) * cf * b0) / N**2)


def coef(expr, k):
    """coefficient of N^k in a Laurent polynomial"""
    e = sp.expand(expr * N**10)
    return sp.expand(e.coeff(N, k + 10))


def parse(path):
    s = open(path).read()
    s = s.replace('color[(d4FF*nf)/nc]', '(dFF*nf)').replace('color[d4FA/nc]', '(dFA)')
    s = re.sub(r'color\[([^\]]*)\]', r'(\1)', s)
    s = re.sub(r'zeta\[(\d)\]', r'z\1', s)
    s = s.replace('Log[x]', 'lx').replace('^', '**')
    loc = dict(cf=cf, ca=ca, nf=nf, z2=z2, z3=z3, z4=z4, z5=z5, z6=z6, lx=lx, dFA=dFA, dFF=dFF)
    return sp.expand(sp.sympify(s, locals=loc))


P3x = parse(DATA)
assert P3x.free_symbols <= {cf, ca, nf, z2, z3, z4, z5, z6, lx, dFA, dFF}, P3x.free_symbols
data = {k: sp.expand((-1)**(k - 1) * sp.factorial(k - 1) * P3x.coeff(lx, k - 1)) for k in range(1, 8)}  # N^-k

out = []
def say(s=''):
    print(s); out.append(str(s))

def rel(k):
    """relation prediction for the N^-(k+1) coefficient of P^(3)"""
    return sp.expand(coef(2 * P0 * P2 + P1**2, -k) - b0 * coef(P2, -k) - b1 * coef(P1, -k))

S3 = 12 * z2 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)
S4 = -48 * z2 * (19 * ca**3 * cf - 65 * ca**2 * cf**2 + 68 * ca * cf**3 - 20 * cf**4 - 24 * dFA)

for k in (7, 6):
    d = sp.expand(data[k] - rel(k - 1))
    say(f'N^-{k}: data minus relation = {sp.factor(d)}')
d5 = sp.expand(data[5] - rel(4))
say(f'N^-5: data minus relation = {sp.factor(d5)}')
say(f'N^-5: data minus relation plus S_4 (must be 0) = {sp.simplify(d5 + S4)}')

d4 = sp.expand(data[4] - rel(3))
poly = sp.Poly(d4, nf, z2, z3)
say('N^-4: data minus relation, by powers of (n_f, zeta_2, zeta_3):')
for mon, c in sorted(poly.terms()):
    say(f'   nf^{mon[0]} z2^{mon[1]} z3^{mon[2]}: {sp.factor(c)}')
nfz2 = sp.expand(d4.coeff(nf, 1).coeff(z2, 1).subs({z3: 0}))
say(f'N^-4: n_f zeta_2 part (per n_f, per zeta_2) = {sp.factor(nfz2)}')
target = sp.expand(-8 * cf * (ca - 2 * cf) * (7 * ca - 10 * cf))
say(f'   equals -8 C_F (C_A - 2C_F)(7C_A - 10C_F): {sp.simplify(nfz2 - target) == 0}')
band = sp.expand(sp.Rational(-16, 3) * S3 / z2)
say(f'band-edge estimate of the same part, -(16/3) S_3/zeta_2 = {sp.factor(band)}')
ratio = sp.factor(nfz2 / band)
say(f'ratio complete/estimate = {ratio}')
su3 = {cf: sp.Rational(4, 3), ca: 3, dFA: sp.Rational(5, 2)}
say(f'SU(3): n_f zeta_2 part = {nfz2.subs(su3)}, estimate = {band.subs(su3)}, ratio = {ratio.subs(su3)}')
lam = sp.factor(sp.Rational(1, 9) + sp.Rational(8, 9) * ratio)
say(f'scale lambda = 1/9 + (8/9) ratio = {lam}; SU(3): {lam.subs(su3)}; large N_c: {sp.limit(lam.subs({cf: (sp.Symbol("n")**2-1)/(2*sp.Symbol("n")), ca: sp.Symbol("n")}), sp.Symbol("n"), sp.oo)}')
nfz0 = sp.expand(d4.coeff(nf, 1).subs({z2: 0, z3: 0}))
say(f'N^-4: n_f part free of zeta values = {nfz0}')
say(f'N^-4: n_f^2 part = {sp.expand(d4.coeff(nf, 2))}, n_f^3 part = {sp.expand(d4.coeff(nf, 3))}')
z2nf0 = sp.expand(d4.coeff(nf, 0).coeff(z2, 1).subs({z3: 0}))
say(f'N^-4: n_f-free zeta_2 part = {sp.factor(z2nf0)}')
say(f'N^-4: n_f-free part without zeta values = {sp.factor(sp.expand(d4.coeff(nf, 0).subs({z2: 0, z3: 0})))}')

open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'n3ll_nf_check.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/n4/bsrule.py <==
# Conjectured conversion of the binomial harmonic sums BS_a(M) of arXiv:2103.16420 into S-sums.
# Discovered from exact modular fits at weights 1-5 (explore/fit_mod2.py); checked in check_rule.py.
# Composition (a1..an) <-> binary word 0^(a1-1) 1 0^(a2-1) 1 ... 0^(an-1); empty word <-> (1).
# Rules:  BS[""]  = 2 S_1 ;  BS["0"] = -2 S_{-2}
#         BS["1"+u]  =  sum_k k^-1        [BS[u](k) + BS[u](k-1)]
#         BS["01"+u] =  sum_k k^-2        [BS[u](k) - BS[u](k-1)]
#         BS["00"+u] = -sum_k (-1)^k k^-2 [BS[ubar](k) + BS[ubar](k-1)],  ubar = complement of u
from functools import lru_cache
def comp2word(c):
    w=""
    for i,a in enumerate(c):
        w+="0"*(a-1)
        if i<len(c)-1: w+="1"
    return w
def word2comp(w):
    c=[];a=1
    for ch in w:
        if ch=="0": a+=1
        else: c.append(a); a=1
    c.append(a); return tuple(c)
def add(d,k,v):
    d[k]=d.get(k,0)+v
    if d[k]==0: del d[k]
def merge(l,i):
    s=(1 if l>0 else -1)*(1 if i>0 else -1)
    return s*(abs(l)+abs(i))
def op(X, l, sgn, pref):
    """pref * sum_k f_l(k) [X(k) + sgn X(k-1)] for X a dict of S-sums (nonempty index tuples)."""
    out={}
    for idx,c in X.items():
        # X(k)+sgn X(k-1) = (1+sgn) X(k) - sgn * DeltaX(k);  DeltaX(k)= f_{idx0}(k) S_{idx[1:]}(k)
        if 1+sgn: add(out,(l,)+idx,pref*(1+sgn)*c)
        add(out,(merge(l,idx[0]),)+idx[1:],-pref*sgn*c)
    return out
@lru_cache(None)
def BSw(w):
    if w=="": return tuple({(1,):2}.items())
    if w=="0": return tuple({(-2,):-2}.items())
    if w[0]=="1": return tuple(op(dict(BSw(w[1:])),1,+1,1).items())
    if w[:2]=="01": return tuple(op(dict(BSw(w[2:])),2,-1,1).items())
    if w[:2]=="00":
        u=w[2:]; ub="".join("1" if ch=="0" else "0" for ch in u)
        return tuple(op(dict(BSw(ub)),-2,+1,-1).items())
    raise ValueError(w)
def BS2S(c): return dict(BSw(comp2word(tuple(c))))
if __name__=="__main__":
    for c in [(1,),(2,),(3,),(1,1),(1,2),(2,1),(3,1),(4,),(1,3),(3,1,1),(4,1),(5,),(1,4),(1,3,1)]:
        print(c, BS2S(c))


==> anc/numbers/deposit/R5/n4/formula.json <==
{
"rat_over_4": [
[
[
5,
2
],
2
],
[
[
4,
3
],
-2
],
[
[
1,
2,
4
],
-4
],
[
[
1,
3,
3
],
-2
],
[
[
1,
4,
2
],
2
],
[
[
1,
5,
1
],
4
],
[
[
2,
2,
3
],
-6
],
[
[
2,
3,
2
],
2
],
[
[
2,
4,
1
],
4
],
[
[
3,
1,
3
],
12
],
[
[
3,
2,
2
],
-6
],
[
[
3,
3,
1
],
-2
],
[
[
4,
1,
2
],
2
],
[
[
4,
2,
1
],
6
],
[
[
5,
1,
1
],
-12
],
[
[
1,
1,
1,
4
],
8
],
[
[
1,
1,
2,
3
],
4
],
[
[
1,
1,
3,
2
],
-8
],
[
[
1,
1,
4,
1
],
-4
],
[
[
1,
2,
1,
3
],
-1
],
[
[
1,
2,
2,
2
],
3
],
[
[
1,
2,
3,
1
],
6
],
[
[
1,
3,
1,
2
],
-14
],
[
[
1,
3,
2,
1
],
-3
],
[
[
1,
4,
1,
1
],
9
],
[
[
2,
1,
1,
3
],
-3
],
[
[
2,
1,
2,
2
],
-1
],
[
[
2,
2,
2,
1
],
1
],
[
[
2,
3,
1,
1
],
3
],
[
[
3,
1,
1,
2
],
-8
],
[
[
3,
1,
2,
1
],
-8
],
[
[
3,
2,
1,
1
],
12
],
[
[
4,
1,
1,
1
],
4
],
[
[
1,
1,
1,
2,
2
],
4
],
[
[
1,
1,
1,
3,
1
],
-12
],
[
[
1,
1,
2,
1,
2
],
4
],
[
[
1,
1,
2,
2,
1
],
-4
],
[
[
1,
1,
3,
1,
1
],
8
],
[
[
1,
2,
1,
1,
2
],
8
],
[
[
1,
2,
1,
2,
1
],
2
],
[
[
1,
2,
2,
1,
1
],
-14
],
[
[
1,
3,
1,
1,
1
],
4
],
[
[
2,
1,
1,
1,
2
],
4
],
[
[
2,
1,
1,
2,
1
],
4
],
[
[
2,
1,
2,
1,
1
],
-4
],
[
[
2,
2,
1,
1,
1
],
-4
]
],
"z3_over_8": [
[
[
4
],
8
],
[
[
1,
3
],
-9
],
[
[
2,
2
],
-3
],
[
[
3,
1
],
-4
],
[
[
1,
1,
2
],
4
],
[
[
1,
2,
1
],
5
],
[
[
2,
1,
1
],
-1
]
],
"z5": "-40*BS_1^2"
}

==> anc/numbers/deposit/R5/n4/t5_basis_S.wl <==
(* generated inline (R5/T5): the 64 weight-7 binomial sums of the ansatz of 2103.16420 in S-sum form via bsrule.py *)
basis = {
{{7}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-16)*S[-4,1,1,1,n] + (8)*S[-4,1,2,n] + (8)*S[-4,2,1,n] + (-4)*S[-4,3,n] + (32)*S[-3,1,1,1,1,n] + (-16)*S[-3,1,1,2,n] + (-16)*S[-3,1,2,1,n] + (8)*S[-3,1,3,n] + (-16)*S[-3,2,1,1,n] + (8)*S[-3,2,2,n] + (8)*S[-3,3,1,n] + (-4)*S[-3,4,n] + (-64)*S[-2,1,1,1,1,1,n] + (32)*S[-2,1,1,1,2,n] + (32)*S[-2,1,1,2,1,n] + (-16)*S[-2,1,1,3,n] + (32)*S[-2,1,2,1,1,n] + (-16)*S[-2,1,2,2,n] + (-16)*S[-2,1,3,1,n] + (8)*S[-2,1,4,n] + (32)*S[-2,2,1,1,1,n] + (-16)*S[-2,2,1,2,n] + (-16)*S[-2,2,2,1,n] + (8)*S[-2,2,3,n] + (-16)*S[-2,3,1,1,n] + (8)*S[-2,3,2,n] + (8)*S[-2,4,1,n] + (-4)*S[-2,5,n]},
{{1,6}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-16)*S[-4,1,1,1,n] + (8)*S[-4,1,2,n] + (8)*S[-4,2,1,n] + (-4)*S[-4,3,n] + (32)*S[-3,1,1,1,1,n] + (-16)*S[-3,1,1,2,n] + (-16)*S[-3,1,2,1,n] + (8)*S[-3,1,3,n] + (-16)*S[-3,2,1,1,n] + (8)*S[-3,2,2,n] + (8)*S[-3,3,1,n] + (-4)*S[-3,4,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (-16)*S[1,-4,1,1,n] + (8)*S[1,-4,2,n] + (32)*S[1,-3,1,1,1,n] + (-16)*S[1,-3,1,2,n] + (-16)*S[1,-3,2,1,n] + (8)*S[1,-3,3,n] + (-64)*S[1,-2,1,1,1,1,n] + (32)*S[1,-2,1,1,2,n] + (32)*S[1,-2,1,2,1,n] + (-16)*S[1,-2,1,3,n] + (32)*S[1,-2,2,1,1,n] + (-16)*S[1,-2,2,2,n] + (-16)*S[1,-2,3,1,n] + (8)*S[1,-2,4,n]},
{{2,5}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-16)*S[-4,1,1,1,n] + (8)*S[-4,1,2,n] + (8)*S[-4,2,1,n] + (-4)*S[-4,3,n]},
{{3,4}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-16)*S[-2,3,1,1,n] + (8)*S[-2,3,2,n] + (8)*S[-2,4,1,n] + (-4)*S[-2,5,n]},
{{4,3}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-3,3,1,n] + (-4)*S[-3,4,n] + (-16)*S[-2,1,3,1,n] + (8)*S[-2,1,4,n] + (8)*S[-2,4,1,n] + (-4)*S[-2,5,n]},
{{5,2}, (2)*S[-7,n] + (-4)*S[-4,3,n] + (8)*S[-3,1,3,n] + (-4)*S[-3,4,n] + (-16)*S[-2,1,1,3,n] + (8)*S[-2,1,4,n] + (8)*S[-2,2,3,n] + (-4)*S[-2,5,n]},
{{6,1}, (-4)*S[-5,-2,n] + (-4)*S[-4,-3,n] + (8)*S[-4,1,-2,n] + (-4)*S[-3,-4,n] + (8)*S[-3,1,-3,n] + (-16)*S[-3,1,1,-2,n] + (8)*S[-3,2,-2,n] + (-4)*S[-2,-5,n] + (8)*S[-2,1,-4,n] + (-16)*S[-2,1,1,-3,n] + (32)*S[-2,1,1,1,-2,n] + (-16)*S[-2,1,2,-2,n] + (8)*S[-2,2,-3,n] + (-16)*S[-2,2,1,-2,n] + (8)*S[-2,3,-2,n] + (2)*S[7,n]},
{{1,1,5}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-16)*S[-4,1,1,1,n] + (8)*S[-4,1,2,n] + (8)*S[-4,2,1,n] + (-4)*S[-4,3,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (-16)*S[1,-4,1,1,n] + (8)*S[1,-4,2,n] + (32)*S[1,-3,1,1,1,n] + (-16)*S[1,-3,1,2,n] + (-16)*S[1,-3,2,1,n] + (8)*S[1,-3,3,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,-4,1,n] + (32)*S[1,1,-3,1,1,n] + (-16)*S[1,1,-3,2,n] + (-64)*S[1,1,-2,1,1,1,n] + (32)*S[1,1,-2,1,2,n] + (32)*S[1,1,-2,2,1,n] + (-16)*S[1,1,-2,3,n] + (-4)*S[2,-5,n] + (8)*S[2,-4,1,n] + (-16)*S[2,-3,1,1,n] + (8)*S[2,-3,2,n] + (32)*S[2,-2,1,1,1,n] + (-16)*S[2,-2,1,2,n] + (-16)*S[2,-2,2,1,n] + (8)*S[2,-2,3,n]},
{{1,2,4}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (-16)*S[1,-4,1,1,n] + (8)*S[1,-4,2,n]},
{{1,3,3}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-3,3,1,n] + (-4)*S[-3,4,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (-16)*S[1,-2,3,1,n] + (8)*S[1,-2,4,n]},
{{1,4,2}, (2)*S[-7,n] + (-4)*S[-4,3,n] + (8)*S[-3,1,3,n] + (-4)*S[-3,4,n] + (-4)*S[1,-6,n] + (8)*S[1,-3,3,n] + (-16)*S[1,-2,1,3,n] + (8)*S[1,-2,4,n]},
{{1,5,1}, (-4)*S[-5,-2,n] + (-4)*S[-4,-3,n] + (8)*S[-4,1,-2,n] + (-4)*S[-3,-4,n] + (8)*S[-3,1,-3,n] + (-16)*S[-3,1,1,-2,n] + (8)*S[-3,2,-2,n] + (8)*S[1,-4,-2,n] + (8)*S[1,-3,-3,n] + (-16)*S[1,-3,1,-2,n] + (8)*S[1,-2,-4,n] + (-16)*S[1,-2,1,-3,n] + (32)*S[1,-2,1,1,-2,n] + (-16)*S[1,-2,2,-2,n] + (-4)*S[1,6,n] + (2)*S[7,n]},
{{2,1,4}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-4)*S[3,-4,n] + (8)*S[3,-3,1,n] + (-16)*S[3,-2,1,1,n] + (8)*S[3,-2,2,n]},
{{2,2,3}, (2)*S[-7,n] + (-4)*S[-6,1,n]},
{{2,3,2}, (2)*S[-7,n] + (-4)*S[-4,3,n]},
{{2,4,1}, (-4)*S[-5,-2,n] + (-4)*S[-4,-3,n] + (8)*S[-4,1,-2,n] + (2)*S[7,n]},
{{3,1,3}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-2,-2,-3,n] + (-16)*S[-2,-2,-2,1,n] + (8)*S[-2,4,1,n] + (-4)*S[-2,5,n] + (-4)*S[4,-3,n] + (8)*S[4,-2,1,n]},
{{3,2,2}, (2)*S[-7,n] + (-4)*S[-2,5,n]},
{{3,3,1}, (-4)*S[-5,-2,n] + (-4)*S[-2,-5,n] + (8)*S[-2,3,-2,n] + (2)*S[7,n]},
{{4,1,2}, (2)*S[-7,n] + (8)*S[-3,-2,-2,n] + (-4)*S[-3,4,n] + (8)*S[-2,-3,-2,n] + (-16)*S[-2,1,-2,-2,n] + (8)*S[-2,1,4,n] + (-4)*S[-2,5,n] + (-4)*S[5,-2,n]},
{{4,2,1}, (-4)*S[-3,-4,n] + (-4)*S[-2,-5,n] + (8)*S[-2,1,-4,n] + (2)*S[7,n]},
{{5,1,1}, (-4)*S[-4,-3,n] + (8)*S[-4,-2,1,n] + (-4)*S[-3,-4,n] + (8)*S[-3,-3,1,n] + (8)*S[-3,1,-3,n] + (-16)*S[-3,1,-2,1,n] + (-4)*S[-2,-5,n] + (8)*S[-2,-4,1,n] + (8)*S[-2,1,-4,n] + (-16)*S[-2,1,-3,1,n] + (-16)*S[-2,1,1,-3,n] + (32)*S[-2,1,1,-2,1,n] + (8)*S[-2,2,-3,n] + (-16)*S[-2,2,-2,1,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,1,1,4}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (8)*S[-5,1,1,n] + (-4)*S[-5,2,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (-16)*S[1,-4,1,1,n] + (8)*S[1,-4,2,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,-4,1,n] + (32)*S[1,1,-3,1,1,n] + (-16)*S[1,1,-3,2,n] + (-16)*S[1,1,1,-4,n] + (32)*S[1,1,1,-3,1,n] + (-64)*S[1,1,1,-2,1,1,n] + (32)*S[1,1,1,-2,2,n] + (8)*S[1,2,-4,n] + (-16)*S[1,2,-3,1,n] + (32)*S[1,2,-2,1,1,n] + (-16)*S[1,2,-2,2,n] + (-4)*S[2,-5,n] + (8)*S[2,-4,1,n] + (-16)*S[2,-3,1,1,n] + (8)*S[2,-3,2,n] + (8)*S[2,1,-4,n] + (-16)*S[2,1,-3,1,n] + (32)*S[2,1,-2,1,1,n] + (-16)*S[2,1,-2,2,n] + (-4)*S[3,-4,n] + (8)*S[3,-3,1,n] + (-16)*S[3,-2,1,1,n] + (8)*S[3,-2,2,n]},
{{1,1,2,3}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,-4,1,n] + (-4)*S[2,-5,n] + (8)*S[2,-4,1,n]},
{{1,1,3,2}, (2)*S[-7,n] + (-4)*S[-4,3,n] + (-4)*S[1,-6,n] + (8)*S[1,-3,3,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,-2,3,n] + (-4)*S[2,-5,n] + (8)*S[2,-2,3,n]},
{{1,1,4,1}, (-4)*S[-5,-2,n] + (-4)*S[-4,-3,n] + (8)*S[-4,1,-2,n] + (8)*S[1,-4,-2,n] + (8)*S[1,-3,-3,n] + (-16)*S[1,-3,1,-2,n] + (-16)*S[1,1,-3,-2,n] + (-16)*S[1,1,-2,-3,n] + (32)*S[1,1,-2,1,-2,n] + (8)*S[1,1,5,n] + (-4)*S[1,6,n] + (8)*S[2,-3,-2,n] + (8)*S[2,-2,-3,n] + (-16)*S[2,-2,1,-2,n] + (-4)*S[2,5,n] + (2)*S[7,n]},
{{1,2,1,3}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (8)*S[1,3,-3,n] + (-16)*S[1,3,-2,1,n] + (-4)*S[4,-3,n] + (8)*S[4,-2,1,n]},
{{1,2,2,2}, (2)*S[-7,n] + (-4)*S[1,-6,n]},
{{1,2,3,1}, (-4)*S[-5,-2,n] + (8)*S[1,-4,-2,n] + (-4)*S[1,6,n] + (2)*S[7,n]},
{{1,3,1,2}, (2)*S[-7,n] + (8)*S[-3,-2,-2,n] + (-4)*S[-3,4,n] + (-4)*S[1,-6,n] + (-16)*S[1,-2,-2,-2,n] + (8)*S[1,-2,4,n] + (8)*S[1,4,-2,n] + (-4)*S[5,-2,n]},
{{1,3,2,1}, (-4)*S[-3,-4,n] + (8)*S[1,-2,-4,n] + (-4)*S[1,6,n] + (2)*S[7,n]},
{{1,4,1,1}, (-4)*S[-4,-3,n] + (8)*S[-4,-2,1,n] + (-4)*S[-3,-4,n] + (8)*S[-3,-3,1,n] + (8)*S[-3,1,-3,n] + (-16)*S[-3,1,-2,1,n] + (8)*S[1,-3,-3,n] + (-16)*S[1,-3,-2,1,n] + (8)*S[1,-2,-4,n] + (-16)*S[1,-2,-3,1,n] + (-16)*S[1,-2,1,-3,n] + (32)*S[1,-2,1,-2,1,n] + (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{2,1,1,3}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (-4)*S[3,-4,n] + (8)*S[3,-3,1,n] + (8)*S[3,1,-3,n] + (-16)*S[3,1,-2,1,n] + (-4)*S[4,-3,n] + (8)*S[4,-2,1,n]},
{{2,1,2,2}, (2)*S[-7,n] + (-4)*S[3,-4,n]},
{{2,1,3,1}, (-4)*S[-5,-2,n] + (8)*S[3,-2,-2,n] + (-4)*S[3,4,n] + (2)*S[7,n]},
{{2,2,1,2}, (2)*S[-7,n] + (-4)*S[5,-2,n]},
{{2,2,2,1}, (2)*S[7,n]},
{{2,3,1,1}, (-4)*S[-4,-3,n] + (8)*S[-4,-2,1,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{3,1,1,2}, (2)*S[-7,n] + (8)*S[-2,-3,-2,n] + (8)*S[-2,-2,-3,n] + (-16)*S[-2,-2,1,-2,n] + (-4)*S[-2,5,n] + (-4)*S[4,-3,n] + (8)*S[4,1,-2,n] + (-4)*S[5,-2,n]},
{{3,1,2,1}, (-4)*S[-2,-5,n] + (8)*S[-2,-2,3,n] + (-4)*S[4,3,n] + (2)*S[7,n]},
{{3,2,1,1}, (-4)*S[-2,-5,n] + (8)*S[-2,-4,1,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{4,1,1,1}, (-4)*S[-3,-4,n] + (8)*S[-3,-3,1,n] + (-16)*S[-3,-2,1,1,n] + (8)*S[-3,-2,2,n] + (-4)*S[-2,-5,n] + (8)*S[-2,-4,1,n] + (-16)*S[-2,-3,1,1,n] + (8)*S[-2,-3,2,n] + (8)*S[-2,1,-4,n] + (-16)*S[-2,1,-3,1,n] + (32)*S[-2,1,-2,1,1,n] + (-16)*S[-2,1,-2,2,n] + (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,1,1,2,2}, (2)*S[-7,n] + (-4)*S[1,-6,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,1,-4,n] + (8)*S[1,2,-4,n] + (-4)*S[2,-5,n] + (8)*S[2,1,-4,n] + (-4)*S[3,-4,n]},
{{1,1,1,3,1}, (-4)*S[-5,-2,n] + (8)*S[1,-4,-2,n] + (-16)*S[1,1,-3,-2,n] + (32)*S[1,1,1,-2,-2,n] + (-16)*S[1,1,1,4,n] + (8)*S[1,1,5,n] + (-16)*S[1,2,-2,-2,n] + (8)*S[1,2,4,n] + (-4)*S[1,6,n] + (8)*S[2,-3,-2,n] + (-16)*S[2,1,-2,-2,n] + (8)*S[2,1,4,n] + (-4)*S[2,5,n] + (8)*S[3,-2,-2,n] + (-4)*S[3,4,n] + (2)*S[7,n]},
{{1,1,2,1,2}, (2)*S[-7,n] + (-4)*S[1,-6,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,3,-2,n] + (8)*S[1,4,-2,n] + (-4)*S[2,-5,n] + (8)*S[2,3,-2,n] + (-4)*S[5,-2,n]},
{{1,1,2,2,1}, (8)*S[1,1,5,n] + (-4)*S[1,6,n] + (-4)*S[2,5,n] + (2)*S[7,n]},
{{1,1,3,1,1}, (-4)*S[-4,-3,n] + (8)*S[-4,-2,1,n] + (8)*S[1,-3,-3,n] + (-16)*S[1,-3,-2,1,n] + (-16)*S[1,1,-2,-3,n] + (32)*S[1,1,-2,-2,1,n] + (-16)*S[1,1,4,1,n] + (8)*S[1,1,5,n] + (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (8)*S[2,-2,-3,n] + (-16)*S[2,-2,-2,1,n] + (8)*S[2,4,1,n] + (-4)*S[2,5,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,2,1,1,2}, (2)*S[-7,n] + (-4)*S[1,-6,n] + (8)*S[1,3,-3,n] + (-16)*S[1,3,1,-2,n] + (8)*S[1,4,-2,n] + (-4)*S[4,-3,n] + (8)*S[4,1,-2,n] + (-4)*S[5,-2,n]},
{{1,2,1,2,1}, (8)*S[1,3,3,n] + (-4)*S[1,6,n] + (-4)*S[4,3,n] + (2)*S[7,n]},
{{1,2,2,1,1}, (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,3,1,1,1}, (-4)*S[-3,-4,n] + (8)*S[-3,-3,1,n] + (-16)*S[-3,-2,1,1,n] + (8)*S[-3,-2,2,n] + (8)*S[1,-2,-4,n] + (-16)*S[1,-2,-3,1,n] + (32)*S[1,-2,-2,1,1,n] + (-16)*S[1,-2,-2,2,n] + (-16)*S[1,4,1,1,n] + (8)*S[1,4,2,n] + (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{2,1,1,1,2}, (2)*S[-7,n] + (-4)*S[3,-4,n] + (8)*S[3,1,-3,n] + (-16)*S[3,1,1,-2,n] + (8)*S[3,2,-2,n] + (-4)*S[4,-3,n] + (8)*S[4,1,-2,n] + (-4)*S[5,-2,n]},
{{2,1,1,2,1}, (8)*S[3,1,3,n] + (-4)*S[3,4,n] + (-4)*S[4,3,n] + (2)*S[7,n]},
{{2,1,2,1,1}, (8)*S[3,3,1,n] + (-4)*S[3,4,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{2,2,1,1,1}, (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{3,1,1,1,1}, (-4)*S[-2,-5,n] + (8)*S[-2,-4,1,n] + (-16)*S[-2,-3,1,1,n] + (8)*S[-2,-3,2,n] + (32)*S[-2,-2,1,1,1,n] + (-16)*S[-2,-2,1,2,n] + (-16)*S[-2,-2,2,1,n] + (8)*S[-2,-2,3,n] + (-16)*S[4,1,1,1,n] + (8)*S[4,1,2,n] + (8)*S[4,2,1,n] + (-4)*S[4,3,n] + (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,1,1,2,1,1}, (32)*S[1,1,1,3,1,n] + (-16)*S[1,1,1,4,n] + (-16)*S[1,1,4,1,n] + (8)*S[1,1,5,n] + (-16)*S[1,2,3,1,n] + (8)*S[1,2,4,n] + (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (-16)*S[2,1,3,1,n] + (8)*S[2,1,4,n] + (8)*S[2,4,1,n] + (-4)*S[2,5,n] + (8)*S[3,3,1,n] + (-4)*S[3,4,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,1,2,1,1,1}, (32)*S[1,1,3,1,1,n] + (-16)*S[1,1,3,2,n] + (-16)*S[1,1,4,1,n] + (8)*S[1,1,5,n] + (-16)*S[1,4,1,1,n] + (8)*S[1,4,2,n] + (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (-16)*S[2,3,1,1,n] + (8)*S[2,3,2,n] + (8)*S[2,4,1,n] + (-4)*S[2,5,n] + (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,2,1,1,1,1}, (32)*S[1,3,1,1,1,n] + (-16)*S[1,3,1,2,n] + (-16)*S[1,3,2,1,n] + (8)*S[1,3,3,n] + (-16)*S[1,4,1,1,n] + (8)*S[1,4,2,n] + (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (-16)*S[4,1,1,1,n] + (8)*S[4,1,2,n] + (8)*S[4,2,1,n] + (-4)*S[4,3,n] + (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{2,1,1,1,1,1}, (32)*S[3,1,1,1,1,n] + (-16)*S[3,1,1,2,n] + (-16)*S[3,1,2,1,n] + (8)*S[3,1,3,n] + (-16)*S[3,2,1,1,n] + (8)*S[3,2,2,n] + (8)*S[3,3,1,n] + (-4)*S[3,4,n] + (-16)*S[4,1,1,1,n] + (8)*S[4,1,2,n] + (8)*S[4,2,1,n] + (-4)*S[4,3,n] + (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]},
{{1,1,1,1,3}, (2)*S[-7,n] + (-4)*S[-6,1,n] + (-4)*S[1,-6,n] + (8)*S[1,-5,1,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,-4,1,n] + (-16)*S[1,1,1,-4,n] + (32)*S[1,1,1,-3,1,n] + (32)*S[1,1,1,1,-3,n] + (-64)*S[1,1,1,1,-2,1,n] + (-16)*S[1,1,2,-3,n] + (32)*S[1,1,2,-2,1,n] + (8)*S[1,2,-4,n] + (-16)*S[1,2,-3,1,n] + (-16)*S[1,2,1,-3,n] + (32)*S[1,2,1,-2,1,n] + (8)*S[1,3,-3,n] + (-16)*S[1,3,-2,1,n] + (-4)*S[2,-5,n] + (8)*S[2,-4,1,n] + (8)*S[2,1,-4,n] + (-16)*S[2,1,-3,1,n] + (-16)*S[2,1,1,-3,n] + (32)*S[2,1,1,-2,1,n] + (8)*S[2,2,-3,n] + (-16)*S[2,2,-2,1,n] + (-4)*S[3,-4,n] + (8)*S[3,-3,1,n] + (8)*S[3,1,-3,n] + (-16)*S[3,1,-2,1,n] + (-4)*S[4,-3,n] + (8)*S[4,-2,1,n]},
{{1,1,1,1,2,1}, (32)*S[1,1,1,1,3,n] + (-16)*S[1,1,1,4,n] + (-16)*S[1,1,2,3,n] + (8)*S[1,1,5,n] + (-16)*S[1,2,1,3,n] + (8)*S[1,2,4,n] + (8)*S[1,3,3,n] + (-4)*S[1,6,n] + (-16)*S[2,1,1,3,n] + (8)*S[2,1,4,n] + (8)*S[2,2,3,n] + (-4)*S[2,5,n] + (8)*S[3,1,3,n] + (-4)*S[3,4,n] + (-4)*S[4,3,n] + (2)*S[7,n]},
{{1,1,1,1,1,2}, (2)*S[-7,n] + (-4)*S[1,-6,n] + (8)*S[1,1,-5,n] + (-16)*S[1,1,1,-4,n] + (32)*S[1,1,1,1,-3,n] + (-64)*S[1,1,1,1,1,-2,n] + (32)*S[1,1,1,2,-2,n] + (-16)*S[1,1,2,-3,n] + (32)*S[1,1,2,1,-2,n] + (-16)*S[1,1,3,-2,n] + (8)*S[1,2,-4,n] + (-16)*S[1,2,1,-3,n] + (32)*S[1,2,1,1,-2,n] + (-16)*S[1,2,2,-2,n] + (8)*S[1,3,-3,n] + (-16)*S[1,3,1,-2,n] + (8)*S[1,4,-2,n] + (-4)*S[2,-5,n] + (8)*S[2,1,-4,n] + (-16)*S[2,1,1,-3,n] + (32)*S[2,1,1,1,-2,n] + (-16)*S[2,1,2,-2,n] + (8)*S[2,2,-3,n] + (-16)*S[2,2,1,-2,n] + (8)*S[2,3,-2,n] + (-4)*S[3,-4,n] + (8)*S[3,1,-3,n] + (-16)*S[3,1,1,-2,n] + (8)*S[3,2,-2,n] + (-4)*S[4,-3,n] + (8)*S[4,1,-2,n] + (-4)*S[5,-2,n]},
{{1,1,1,1,1,1,1}, (128)*S[1,1,1,1,1,1,1,n] + (-64)*S[1,1,1,1,1,2,n] + (-64)*S[1,1,1,1,2,1,n] + (32)*S[1,1,1,1,3,n] + (-64)*S[1,1,1,2,1,1,n] + (32)*S[1,1,1,2,2,n] + (32)*S[1,1,1,3,1,n] + (-16)*S[1,1,1,4,n] + (-64)*S[1,1,2,1,1,1,n] + (32)*S[1,1,2,1,2,n] + (32)*S[1,1,2,2,1,n] + (-16)*S[1,1,2,3,n] + (32)*S[1,1,3,1,1,n] + (-16)*S[1,1,3,2,n] + (-16)*S[1,1,4,1,n] + (8)*S[1,1,5,n] + (-64)*S[1,2,1,1,1,1,n] + (32)*S[1,2,1,1,2,n] + (32)*S[1,2,1,2,1,n] + (-16)*S[1,2,1,3,n] + (32)*S[1,2,2,1,1,n] + (-16)*S[1,2,2,2,n] + (-16)*S[1,2,3,1,n] + (8)*S[1,2,4,n] + (32)*S[1,3,1,1,1,n] + (-16)*S[1,3,1,2,n] + (-16)*S[1,3,2,1,n] + (8)*S[1,3,3,n] + (-16)*S[1,4,1,1,n] + (8)*S[1,4,2,n] + (8)*S[1,5,1,n] + (-4)*S[1,6,n] + (-64)*S[2,1,1,1,1,1,n] + (32)*S[2,1,1,1,2,n] + (32)*S[2,1,1,2,1,n] + (-16)*S[2,1,1,3,n] + (32)*S[2,1,2,1,1,n] + (-16)*S[2,1,2,2,n] + (-16)*S[2,1,3,1,n] + (8)*S[2,1,4,n] + (32)*S[2,2,1,1,1,n] + (-16)*S[2,2,1,2,n] + (-16)*S[2,2,2,1,n] + (8)*S[2,2,3,n] + (-16)*S[2,3,1,1,n] + (8)*S[2,3,2,n] + (8)*S[2,4,1,n] + (-4)*S[2,5,n] + (32)*S[3,1,1,1,1,n] + (-16)*S[3,1,1,2,n] + (-16)*S[3,1,2,1,n] + (8)*S[3,1,3,n] + (-16)*S[3,2,1,1,n] + (8)*S[3,2,2,n] + (8)*S[3,3,1,n] + (-4)*S[3,4,n] + (-16)*S[4,1,1,1,n] + (8)*S[4,1,2,n] + (8)*S[4,2,1,n] + (-4)*S[4,3,n] + (8)*S[5,1,1,n] + (-4)*S[5,2,n] + (-4)*S[6,1,n] + (2)*S[7,n]}
};


==> anc/numbers/deposit/R5/n4/t5_basis_check.json <==
{
 "line1": {
  "w^-7": "0",
  "w^-6": "0",
  "w^-5": "96*z2"
 },
 "minus4_line2": {
  "w^-7": "0",
  "w^-6": "0",
  "w^-5": "192*z2"
 },
 "w^-7_functional": "every basis element gives -2: condition sum of coefficients = 0",
 "w^-6_functional": "4 for compositions beginning with 1, else 0: True"
}

==> anc/numbers/deposit/R5/n4/t5_basis_check.py <==
# R5/T5: combine the per-basis Laurent coefficients at M = -2 + w (t5_basis_dl.out) with fplll lines 1
# and 2, as a cross-check of t5_continue.out, and state the w^-7, w^-6, w^-5 coefficients as linear
# functionals on the 64 integer coefficients of the ansatz of 2103.16420.
import re, json
import sympy as sp
z2 = sp.Symbol("z2")
from t5_fplll import ANSATZ, FPLLL1, FPLLL2
coef = {}
for line in open("t5_basis_dl.out"):
    m = re.match(r"\{\{([\d, ]+)\}, \{(.+)\}\}$", line.strip())
    if m:
        c = tuple(int(x) for x in m.group(1).split(","))
        coef[c] = [sp.sympify(x) for x in m.group(2).split(",")]
assert len(coef) == 64
out = {}
for name, vec in (("line1", FPLLL1[:64]), ("minus4_line2", [-4 * x for x in FPLLL2[:64]])):
    tot = [sp.expand(sum(vec[i] * coef[ANSATZ[i]][k] for i in range(64))) for k in range(3)]
    out[name] = {"w^-7": str(tot[0]), "w^-6": str(tot[1]), "w^-5": str(tot[2])}
    print(name, out[name])
out["w^-7_functional"] = "every basis element gives -2: condition sum of coefficients = 0"
out["w^-6_functional"] = "4 for compositions beginning with 1, else 0: " + str(all((coef[c][1] == 4) == (c[0] == 1) for c in coef))
json.dump(out, open("t5_basis_check.json", "w"), indent=1)


==> anc/numbers/deposit/R5/n4/t5_basis_dl.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
{{7}, {-2, 0, 4 + 4*z2}}
{{1, 6}, {-2, 4, 4 + 4*z2}}
{{2, 5}, {-2, 0, 4*z2}}
{{3, 4}, {-2, 0, 4 + 4*z2}}
{{4, 3}, {-2, 0, 4 + 4*z2}}
{{5, 2}, {-2, 0, 4}}
{{6, 1}, {-2, 0, 4}}
{{1, 1, 5}, {-2, 4, 4*z2}}
{{1, 2, 4}, {-2, 4, 4 + 4*z2}}
{{1, 3, 3}, {-2, 4, 4 + 4*z2}}
{{1, 4, 2}, {-2, 4, 4}}
{{1, 5, 1}, {-2, 4, 4}}
{{2, 1, 4}, {-2, 0, 4*z2}}
{{2, 2, 3}, {-2, 0, 4*z2}}
{{2, 3, 2}, {-2, 0, 0}}
{{2, 4, 1}, {-2, 0, 0}}
{{3, 1, 3}, {-2, 0, 4 + 4*z2}}
{{3, 2, 2}, {-2, 0, 4}}
{{3, 3, 1}, {-2, 0, 4}}
{{4, 1, 2}, {-2, 0, 4}}
{{4, 2, 1}, {-2, 0, 4}}
{{5, 1, 1}, {-2, 0, 4 + 4*z2}}
{{1, 1, 1, 4}, {-2, 4, 4*z2}}
{{1, 1, 2, 3}, {-2, 4, 4*z2}}
{{1, 1, 3, 2}, {-2, 4, 0}}
{{1, 1, 4, 1}, {-2, 4, 0}}
{{1, 2, 1, 3}, {-2, 4, 4 + 4*z2}}
{{1, 2, 2, 2}, {-2, 4, 4}}
{{1, 2, 3, 1}, {-2, 4, 4}}
{{1, 3, 1, 2}, {-2, 4, 4}}
{{1, 3, 2, 1}, {-2, 4, 4}}
{{1, 4, 1, 1}, {-2, 4, 4 + 4*z2}}
{{2, 1, 1, 3}, {-2, 0, 4*z2}}
{{2, 1, 2, 2}, {-2, 0, 0}}
{{2, 1, 3, 1}, {-2, 0, 0}}
{{2, 2, 1, 2}, {-2, 0, 0}}
{{2, 2, 2, 1}, {-2, 0, 0}}
{{2, 3, 1, 1}, {-2, 0, 4*z2}}
{{3, 1, 1, 2}, {-2, 0, 4}}
{{3, 1, 2, 1}, {-2, 0, 4}}
{{3, 2, 1, 1}, {-2, 0, 4 + 4*z2}}
{{4, 1, 1, 1}, {-2, 0, 4 + 4*z2}}
{{1, 1, 1, 2, 2}, {-2, 4, 0}}
{{1, 1, 1, 3, 1}, {-2, 4, 0}}
{{1, 1, 2, 1, 2}, {-2, 4, 0}}
{{1, 1, 2, 2, 1}, {-2, 4, 0}}
{{1, 1, 3, 1, 1}, {-2, 4, 4*z2}}
{{1, 2, 1, 1, 2}, {-2, 4, 4}}
{{1, 2, 1, 2, 1}, {-2, 4, 4}}
{{1, 2, 2, 1, 1}, {-2, 4, 4 + 4*z2}}
{{1, 3, 1, 1, 1}, {-2, 4, 4 + 4*z2}}
{{2, 1, 1, 1, 2}, {-2, 0, 0}}
{{2, 1, 1, 2, 1}, {-2, 0, 0}}
{{2, 1, 2, 1, 1}, {-2, 0, 4*z2}}
{{2, 2, 1, 1, 1}, {-2, 0, 4*z2}}
{{3, 1, 1, 1, 1}, {-2, 0, 4 + 4*z2}}
{{1, 1, 1, 2, 1, 1}, {-2, 4, 4*z2}}
{{1, 1, 2, 1, 1, 1}, {-2, 4, 4*z2}}
{{1, 2, 1, 1, 1, 1}, {-2, 4, 4 + 4*z2}}
{{2, 1, 1, 1, 1, 1}, {-2, 0, 4*z2}}
{{1, 1, 1, 1, 3}, {-2, 4, 4*z2}}
{{1, 1, 1, 1, 2, 1}, {-2, 4, 0}}
{{1, 1, 1, 1, 1, 2}, {-2, 4, 0}}
{{1, 1, 1, 1, 1, 1, 1}, {-2, 4, 4*z2}}
w^-6 coefficients all zero: False
distinct w^-7 coefficients: {-2}


==> anc/numbers/deposit/R5/n4/t5_basis_dl.wl <==
(* R5/T5: w^-7, w^-6, w^-5 coefficients at M = -2 + w (continuation from even M) of each of the 64
   weight-7 binomial sums of the ansatz of 2103.16420; tests whether the zero at w^-6 is automatic for
   the whole ansatz.  Same machinery as t5_continue.wl. *)
dir = "PROJECT/ma_a/paper/revision/R5/T5";
Get[FileNameJoin[{dir, "taylor.wl"}]];
Get[FileNameJoin[{dir, "t5_basis_S.wl"}]];
wt[l_List] := Total[Abs[l]];
Sw[{}] = 1; Sw[l_List] := SS[l];
Sm1[{}] = 1; Sm1[l_List] := SS[l] - w^(-Abs[First[l]]) Sw[Rest[l]];
Sm2[{}] = 1; Sm2[l_List] := Sm1[l] - Sign[First[l]] (w - 1)^(-Abs[First[l]]) Sm1[Rest[l]];
shift[expr_, fun_] := expr /. S[idx__, n] :> fun[{idx}];
kmax = -5;
expandPart[expr_, W_, fun_] := Module[{e = Expand[shift[expr, fun]]},
   e = e /. SS[c_List] :> tayRed[c, Max[W - wt[c] + kmax, 0]];
   Collect[Normal[Series[e, {w, 0, kmax}]], w, Expand]];
toZ[x_] := Expand[x /. {z2^3 -> 35/8 z6, z2^2 -> 5/2 z4}];
res = MemoryConstrained[Table[{b[[1]], Table[toZ[Coefficient[expandPart[b[[2]], 7, Sm2], w, k]], {k, -7, -5}]}, {b, basis}], 3500000000, $Aborted];
If[res === $Aborted, Print["ABORTED"]; Exit[1]];
Do[Print[ToString[r, InputForm]], {r, res}];
Print["w^-6 coefficients all zero: ", And @@ (#[[2, 2]] === 0 & /@ res)];
Print["distinct w^-7 coefficients: ", ToString[Union[#[[2, 1]] & /@ res], InputForm]];


==> anc/numbers/deposit/R5/n4/t5_basis_dl_time.out <==

real	0m3.215s
user	0m2.546s
sys	0m0.140s


==> anc/numbers/deposit/R5/n4/t5_bfkl_line1.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
=== fplll line 1 at M = -1 + w ===
{-8, 0}
{-7, 0}
{-6, 0}
{-5, 0}
{-4, 0}
{-3, 0}
{-2, -80*z2*z3 + 140*z5}
=== control: -4 x line 2 (rational part) at M = -1 + w ===
{-8, 0}
{-7, 0}
{-6, 0}
{-5, 0}
{-4, 0}
{-3, 0}
{-2, -64*z2*z3 + 160*z5}


==> anc/numbers/deposit/R5/n4/t5_bfkl_line1.wl <==
(* R5/T5: fplll line 1 of 2103.16420 at the BFKL point M = -1 + w, with the record's odd-class
   continuation (bfkl.wl of ma_a/n4_test/verification/taskB, same rule).  The five BFKL conditions of
   Ref. 2103.16420 require the poles w^-7 .. w^-3 to vanish for a homogeneous solution; control: the
   published rational part (-4 x line 2). *)
dir = "PROJECT/ma_a/paper/revision/R5/T5";
Get[FileNameJoin[{dir, "taylor.wl"}]];
Get[FileNameJoin[{dir, "t5_lines_S.wl"}]];
pr[x_] := Print[ToString[x, InputForm]];
wt[l_List] := Total[Abs[l]];
SOw[{}] = 1; SOw[l_List] := SO[l];
Ebfkl[l_List] := SOw[l] - Sign[First[l]] w^(-Abs[First[l]]) SOw[Rest[l]];
kmax = -2;
expB[expr_, W_] := Collect[Normal[Series[Expand[expr /. S[i__, n] :> Ebfkl[{i}]] /. SO[c_] :> tayORed[c, Max[W - wt[c] + kmax, 0]], {w, 0, kmax}]], w, Expand];
toZ[x_] := Expand[x /. {z2^3 -> 35/8 z6, z2^2 -> 5/2 z4}];
res = MemoryConstrained[{expB[gL1, 7], expB[gL2, 7]}, 3500000000, $Aborted];
If[res === $Aborted, Print["ABORTED: memory"]; Exit[1]];
{b1, b2} = res;
Print["=== fplll line 1 at M = -1 + w ==="];
Do[pr[{k, toZ[Coefficient[b1, w, k]]}], {k, -8, kmax}];
Print["=== control: -4 x line 2 (rational part) at M = -1 + w ==="];
Do[pr[{k, toZ[Coefficient[-4 b2, w, k]]}], {k, -8, kmax}];


==> anc/numbers/deposit/R5/n4/t5_bfkl_line1_time.out <==

real	0m4.610s
user	0m3.894s
sys	0m0.294s


==> anc/numbers/deposit/R5/n4/t5_born_robust.json <==
{
 "SU(3)": {
  "channels": [
   "1",
   "8s",
   "8a",
   "10+10b",
   "27"
  ],
  "sym": [
   1,
   1,
   -1,
   -1,
   1
  ],
  "CA": "3",
  "Y": "27/2",
  "S3": "72*z2*(9*d_27 - 2*d_8a**2 - 12*d_8a + 6*d_8s)",
  "S4": "1296*d_27**2*z2 + 2592*d_27*d_8a*z2 - 15552*d_27*z2 - 576*d_8a**3*z2 - 3456*d_8a**2*z2 + 1728*d_8a*d_8s*z2 + 864*d_8s**2*z2 + 2592*d_8s*z2 + 41472*z2",
  "S4_at_d0_over_z2Y": "3072",
  "e_symbols_entering_S": [],
  "S3_linear_in_d": "648*d_27*z2 - 864*d_8a*z2 + 432*d_8s*z2",
  "S4_linear_in_d": "-15552*d_27*z2 + 2592*d_8s*z2"
 },
 "SU(4)": {
  "channels": [
   "1",
   "8s",
   "8a",
   "0",
   "10+10b",
   "27"
  ],
  "sym": [
   1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "CA": "4",
  "Y": "24",
  "S3": "64*z2*(20*d_0 + 84*d_27 - 15*d_8a**2 - 120*d_8a + 60*d_8s)/5",
  "S4": "512*d_0**2*z2 + 1024*d_0*d_8a*z2 - 1024*d_0*z2 + 10752*d_27**2*z2/5 + 21504*d_27*d_8a*z2/5 - 150528*d_27*z2/5 - 768*d_8a**3*z2 - 6144*d_8a**2*z2 + 3072*d_8a*d_8s*z2 + 1536*d_8s**2*z2 + 6144*d_8s*z2 + 73728*z2",
  "S4_at_d0_over_z2Y": "3072",
  "e_symbols_entering_S": [],
  "S3_linear_in_d": "256*d_0*z2 + 5376*d_27*z2/5 - 1536*d_8a*z2 + 768*d_8s*z2",
  "S4_linear_in_d": "-1024*d_0*z2 - 150528*d_27*z2/5 + 6144*d_8s*z2"
 }
}

==> anc/numbers/deposit/R5/n4/t5_born_robust.out <==
== SU(3) ['1', '8s', '8a', '10+10b', '27'] sym [1, 1, -1, -1, 1]
   CA : 3
   Y : 27/2
   S3 : 72*z2*(9*d_27 - 2*d_8a**2 - 12*d_8a + 6*d_8s)
   S4 : 1296*d_27**2*z2 + 2592*d_27*d_8a*z2 - 15552*d_27*z2 - 576*d_8a**3*z2 - 3456*d_8a**2*z2 + 1728*d_8a*d_8s*z2 + 864*d_8s**2*z2 + 2592*d_8s*z2 + 41472*z2
   S4_at_d0_over_z2Y : 3072
   e_symbols_entering_S : []
   S3_linear_in_d : 648*d_27*z2 - 864*d_8a*z2 + 432*d_8s*z2
   S4_linear_in_d : -15552*d_27*z2 + 2592*d_8s*z2
== SU(4) ['1', '8s', '8a', '0', '10+10b', '27'] sym [1, 1, -1, 1, -1, 1]
   CA : 4
   Y : 24
   S3 : 64*z2*(20*d_0 + 84*d_27 - 15*d_8a**2 - 120*d_8a + 60*d_8s)/5
   S4 : 512*d_0**2*z2 + 1024*d_0*d_8a*z2 - 1024*d_0*z2 + 10752*d_27**2*z2/5 + 21504*d_27*d_8a*z2/5 - 150528*d_27*z2/5 - 768*d_8a**3*z2 - 6144*d_8a**2*z2 + 3072*d_8a*d_8s*z2 + 1536*d_8s**2*z2 + 6144*d_8s*z2 + 73728*z2
   S4_at_d0_over_z2Y : 3072
   e_symbols_entering_S : []
   S3_linear_in_d : 256*d_0*z2 + 5376*d_27*z2/5 - 1536*d_8a*z2 + 768*d_8s*z2
   S4_linear_in_d : -1024*d_0*z2 - 150528*d_27*z2/5 + 6144*d_8s*z2


==> anc/numbers/deposit/R5/n4/t5_born_robust.py <==
# R5/T5: robustness of the N=4 result against the Born weights.
# Uses the record's solver (ma_a/n4_test/lens2_iree_compute/n02_solver.py, functions solve, S_series,
# coef, zeta, unchanged) with kappa = +1 and c_+ = l_+, and with a free deviation d_R of the Born weight
# in every non-singlet channel of the sector tau = eps_R (symmetric R in positive signature,
# antisymmetric R in negative signature), b_R = 2 C_A - C_R + d_R.  The singlet weight b_1 = 2 C_A is
# kept (it is fixed by the one-loop pole).  Weights in the sector tau = -eps_R are also given free
# symbols e_R, to confirm that they do not enter S.  Prints the coefficients of S_3 (a^3 w^-2) and
# S_4 (a^4 w^-4) as polynomials in d_R, e_R, for SU(3) and SU(4).
import sys, json
sys.path.insert(0, "PROJECT/ma_a/n4_test/lens2_iree_compute")
import sympy as sp
import n02_solver as ns

ns.K = 6
COLOR = "PROJECT/ma_a/n4_test/lens2_iree_compute/n01_adjoint_color.json"
out = {}
for g in json.load(open(COLOR)):
    N = g["N"]
    if N not in (3, 4):
        continue
    Q = sp.Rational
    names = g["names"]; C = [Q(c) for c in g["C"]]; sym = [int(s) for s in g["sym"]]
    T = [[Q(x) for x in row] for row in g["T"]]
    CA = sp.Integer(N); dAA = Q(g["dAA"]); Y = dAA - CA**4 / 24
    s1 = names.index("1")
    d = {r: sp.Symbol("d_" + names[r].replace("+", "p")) for r in range(len(C)) if r != s1}
    e = {r: sp.Symbol("e_" + names[r].replace("+", "p")) for r in range(len(C))}
    bp, bm = [], []
    for r in range(len(C)):
        base = 2 * (CA - C[r] / 2)
        dr = d.get(r, 0)
        if sym[r] == 1:   # symmetric: tau = eps_R = +1 in positive signature
            bp.append(base + dr); bm.append(base + e[r])
        else:             # antisymmetric: tau = eps_R = -1 in negative signature
            bm.append(base + dr); bp.append(base + e[r])
    f = ns.solve(C, bp, bm, T, kappa=1, nmax=4)
    S3 = ns.zeta(ns.coef(ns.S_series(f, s1, 3, CA), -2))
    S4 = ns.zeta(ns.coef(ns.S_series(f, s1, 4, CA), -4))
    S3 = sp.expand(S3); S4 = sp.expand(S4)
    free_e = sorted(str(s) for s in (S3.free_symbols | S4.free_symbols) if str(s).startswith("e_"))
    res = {
        "channels": names, "sym": sym, "CA": str(CA), "Y": str(Y),
        "S3": str(sp.factor(S3)), "S4": str(S4),
        "S4_at_d0_over_z2Y": str(sp.simplify(S4.subs({s: 0 for s in d.values()}) / (sp.Symbol("z2") * Y))),
        "e_symbols_entering_S": free_e,
        "S3_linear_in_d": str(sp.expand(sum(sp.diff(S3, s).subs({t: 0 for t in d.values()}) * s for s in d.values()))),
        "S4_linear_in_d": str(sp.expand(sum(sp.diff(S4, s).subs({t: 0 for t in d.values()}) * s for s in d.values()))),
    }
    out["SU(%d)" % N] = res
    print("== SU(%d)" % N, names, "sym", sym)
    for k, v in res.items():
        if k not in ("channels", "sym"):
            print("  ", k, ":", v)
json.dump(out, open("t5_born_robust.json", "w"), indent=1)


==> anc/numbers/deposit/R5/n4/t5_born_robust_time.out <==

real	0m10.522s
user	0m10.187s
sys	0m0.048s


==> anc/numbers/deposit/R5/n4/t5_continue.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
=== fplll line 1 (homogeneous solution of the 22 conditions), M = -2 + w ===
{-8, 0}
{-7, 0}
{-6, 0}
{-5, 96*z2}
{-4, -168*z2}
{-3, 24*z2 - 180*z4}
=== control: -4 x fplll line 2 = gamma_rat (rational part of (N_c^2/48) gamma^(3)_np), M = -2 + w ===
{-8, 0}
{-7, 0}
{-6, 0}
{-5, 192*z2}
{-4, -384*z2}
{-3, -192*z2 - 720*z4}
MaxMemoryUsed (bytes): 177426728


==> anc/numbers/deposit/R5/n4/t5_continue.wl <==
(* R5/T5: continuation of fplll line 1 (homogeneous solution) and line 2 (= -gamma_rat/4) of
   2103.16420 to M = -2 + w, continuation from even M ((-1)^w -> +1), with the record's own Taylor
   expansion taylor.wl (copied from ma_a/n4_test/verification/taskB).  Laurent coefficients w^-8..w^-3.
   Same shift rules as the record's continue2.wl (which gave 192 z2 / w^5 for the full formula). *)
dir = "PROJECT/ma_a/paper/revision/R5/T5";
Get[FileNameJoin[{dir, "taylor.wl"}]];
Get[FileNameJoin[{dir, "t5_lines_S.wl"}]];
pr[x_] := Print[ToString[x, InputForm]];
wt[l_List] := Total[Abs[l]];
Sw[{}] = 1; Sw[l_List] := SS[l];
Sm1[{}] = 1; Sm1[l_List] := SS[l] - w^(-Abs[First[l]]) Sw[Rest[l]];
Sm2[{}] = 1; Sm2[l_List] := Sm1[l] - Sign[First[l]] (w - 1)^(-Abs[First[l]]) Sm1[Rest[l]];
shift[expr_, fun_] := expr /. S[idx__, n] :> fun[{idx}];
kmax = -3;  (* keep Laurent terms through w^kmax *)
expandPart[expr_, W_, fun_] := Module[{e = Expand[shift[expr, fun]]},
   e = e /. SS[c_List] :> tayRed[c, Max[W - wt[c] + kmax, 0]];
   Collect[Normal[Series[e, {w, 0, kmax}]], w, Expand]];
toZ[x_] := Expand[x /. {z2^3 -> 35/8 z6, z2^2 -> 5/2 z4}];
res = MemoryConstrained[
   {expandPart[gL1, 7, Sm2], expandPart[gL2, 7, Sm2]}, 3500000000, $Aborted];
If[res === $Aborted, Print["ABORTED: memory"]; Exit[1]];
{r1, r2} = res;
Print["=== fplll line 1 (homogeneous solution of the 22 conditions), M = -2 + w ==="];
Do[pr[{k, toZ[Coefficient[r1, w, k]]}], {k, -8, kmax}];
Print["=== control: -4 x fplll line 2 = gamma_rat (rational part of (N_c^2/48) gamma^(3)_np), M = -2 + w ==="];
Do[pr[{k, toZ[Coefficient[-4 r2, w, k]]}], {k, -8, kmax}];
Print["MaxMemoryUsed (bytes): ", MaxMemoryUsed[]];


==> anc/numbers/deposit/R5/n4/t5_continue_time.out <==

real	0m2.807s
user	0m2.364s
sys	0m0.148s


==> anc/numbers/deposit/R5/n4/t5_factor_check.out <==
Konishi M=2: KV printed (coefficient of g^8) : -17280*zeta5/N_c**2
Konishi M=2: FP shift of Delta : -17280*zeta5/N_c**2
KV - FP : 0
Konishi M=2 in the normalization of P: -(1/2) x shift : 8640*zeta5/N_c**2
planar Konishi ratio (Delta-2)/P at g^2, g^4 : (-2, -2)
Gamma_np^(4) (HKM) : -576*g**8*zeta3**2/N_c**2 - 1488*g**8*zeta6/N_c**2
KV printed ln M coefficient : 48*g**8*(-24*zeta3**2 - 62*zeta6)/N_c**2
ratio KV / (2 Gamma_np)  [shift of Delta] : 1
ratio KV / (-Gamma_np)  [normalization of P] : -2
(N_c^2/48) P_np large-spin coefficient : 12*zeta3**2 + 31*zeta6
2 Gamma_np (x N_c^2/g^8) = -4692.184752261266 ; -Gamma_np = 2346.092376130633
slope M=2->4: -3789.89  ratio to 2Gamma_np 0.8077
slope M=4->6: -3666.62  ratio to 2Gamma_np 0.7814
slope M=6->8: -3804.49  ratio to 2Gamma_np 0.8108
slope M=8->10: -3945.63  ratio to 2Gamma_np 0.8409
slope M=10->12: -4060.53  ratio to 2Gamma_np 0.8654
slope M=12->14: -4151.00  ratio to 2Gamma_np 0.8847
slope M=14->16: -4222.50  ratio to 2Gamma_np 0.8999


==> anc/numbers/deposit/R5/n4/t5_factor_check.py <==
# R5/T5: explicit non-planar values documenting the factor -2 between the four-loop values printed in
# Ref. [3] (arXiv:2103.16420) and P (one-loop term -4 S_1(M) g^2), in the coupling
# g^2 = g_YM^2 N_c/(16 pi^2).  Inputs read at source:
#   KV eq. (9):  gamma^(3)_uni,np(j=4) = -360 zeta5 * 48/N_c^2 ;  KV eq. (16): gamma^(0)_uni = -4 S_1 ;
#   KV eq. (43): (N_c^2/48) gamma^(3)_np -> (-24 zeta3^2 - 62 zeta6) ln M ;
#   FP 1910.09428 eq. (47)-(48): Delta(l) = Delta0 + sum a^l/N_c^(2g) gamma^(g,l), gamma^(1,4)_2 = -17280 zeta5;
#   HKM 1911.10174 ancillary file: Gamma_cusp ⊃ a_S^4 C4A (-(3/2) zeta3^2 - (31/8) zeta6), a_S = alpha_s/pi;
#   planar Konishi: Delta - 2 = 12 g^2 - 48 g^4 (Staudacher hep-th/0412188 Table 2);
#   P(M=2) = -6 g^2 + 24 g^4 (Kotikov-Lipatov hep-ph/0208220 eqs. (55), (70)).
# The moments of t02_moments.out (record, ma_a/n4_test/verification/taskA) give the large-spin slopes.
import sympy as sp
z3, z5, z6, N, g = sp.symbols("zeta3 zeta5 zeta6 N_c g")
out = []
# Konishi, M = 2
kv = -360 * z5 * 48 / N**2           # KV eq. (9), coefficient of g^8
fp = -17280 * z5 / N**2              # FP eq. (48), shift of Delta, coefficient of a^4/N_c^2
out.append(("Konishi M=2: KV printed (coefficient of g^8)", kv))
out.append(("Konishi M=2: FP shift of Delta", fp))
out.append(("KV - FP", sp.simplify(kv - fp)))
out.append(("Konishi M=2 in the normalization of P: -(1/2) x shift", sp.simplify(-kv / 2)))
# planar Konishi: ratio of shift to P at one and two loops
out.append(("planar Konishi ratio (Delta-2)/P at g^2, g^4", (sp.Rational(12, -6), sp.Rational(-48, 24))))
# cusp: non-planar four-loop Gamma from HKM, a_S = 4 g^2/N, non-planar part of d_A d_A/N_A = 3N^2/2
aS = 4 * g**2 / N
Gnp = sp.expand(aS**4 * sp.Rational(3, 2) * N**2 * (-sp.Rational(3, 2) * z3**2 - sp.Rational(31, 8) * z6))
out.append(("Gamma_np^(4) (HKM)", Gnp))
kv_ln = 48 / N**2 * (-24 * z3**2 - 62 * z6) * g**8
out.append(("KV printed ln M coefficient", kv_ln))
out.append(("ratio KV / (2 Gamma_np)  [shift of Delta]", sp.simplify(kv_ln / (2 * Gnp))))
out.append(("ratio KV / (-Gamma_np)  [normalization of P]", sp.simplify(kv_ln / (-Gnp))))
out.append(("(N_c^2/48) P_np large-spin coefficient", sp.simplify(N**2 / 48 * (-Gnp) / g**8)))
for k, v in out:
    print(k, ":", v)
# large-spin slopes of the computed moments (x48), from the record's t02 output
import re, math
mom = {}
for line in open("PROJECT/ma_a/n4_test/verification/taskA/t02_moments.out"):
    m = re.match(r"\s+j=\s*(\d+) M=\s*(\d+): formula \('([^']+)', '([^']+)', '([^']+)'\)", line)
    if m:
        M = int(m.group(2)); r, a, b = (sp.Rational(x) for x in m.group(3, 4, 5))
        mom[M] = 48 * (r + a * sp.zeta(3) + b * sp.zeta(5))
twoG = float((2 * Gnp / g**8 * N**2).subs({z3: sp.zeta(3), z6: sp.zeta(6)}))
print("2 Gamma_np (x N_c^2/g^8) =", twoG, "; -Gamma_np =", -twoG / 2)
Ms = sorted(mom)
for M1, M2 in zip(Ms, Ms[1:]):
    sl = float((mom[M2] - mom[M1]) / (sp.log(M2) - sp.log(M1)))
    print("slope M=%d->%d: %.2f  ratio to 2Gamma_np %.4f" % (M1, M2, sl, sl / twoG))


==> anc/numbers/deposit/R5/n4/t5_fplll.json <==
{
 "ansatz_ok": "64 distinct compositions of 7",
 "line2_equals_minus_rat_over_4": true,
 "line2_last_entry": 2,
 "line1_last_entry": 0,
 "line1_at_even_M_2_to_16": {
  "2": "0",
  "4": "0",
  "6": "0",
  "8": "0",
  "10": "0",
  "12": "0",
  "14": "0",
  "16": "0"
 },
 "line1_vanishes_at_inputs": true,
 "line1_at_M18_j20": "12178753/3596395106304000",
 "line1_at_odd_M": {
  "1": "0",
  "3": "0",
  "5": "21/40",
  "7": "1661/2520",
  "9": "30646759/45722880",
  "11": "80631729581/125737920000",
  "13": "342576966607/570810240000",
  "15": "77358359410697/138831428736000",
  "17": "32490640876213627/62936914360320000"
 },
 "rat_part_M18_from_line2": "1399928337444356711866218313/4337539760261740032000000",
 "S_form_line1_ok_M1_14": true,
 "S_form_line2_ok_M1_14": true,
 "n_Ssums_line1": 160
}

==> anc/numbers/deposit/R5/n4/t5_fplll.out <==
ansatz_ok : 64 distinct compositions of 7
line2_equals_minus_rat_over_4 : True
line2_last_entry : 2
line1_last_entry : 0
line1_at_even_M_2_to_16 : {2: '0', 4: '0', 6: '0', 8: '0', 10: '0', 12: '0', 14: '0', 16: '0'}
line1_vanishes_at_inputs : True
line1_at_M18_j20 : 12178753/3596395106304000
line1_at_odd_M : {1: '0', 3: '0', 5: '21/40', 7: '1661/2520', 9: '30646759/45722880', 11: '80631729581/125737920000', 13: '342576966607/570810240000', 15: '77358359410697/138831428736000', 17: '32490640876213627/62936914360320000'}
rat_part_M18_from_line2 : 1399928337444356711866218313/4337539760261740032000000
S_form_line1_ok_M1_14 : True
S_form_line2_ok_M1_14 : True
n_Ssums_line1 : 160


==> anc/numbers/deposit/R5/n4/t5_fplll.py <==
# R5/T5: robustness of the omega^-5 coefficient of the all-spin reconstruction of arXiv:2103.16420.
# Transcribes the 64-element weight-7 ansatz and the two fplll lines printed in the appendix of
# 2103.16420 (NPN4v1.tex l. 709-760), checks
#   (a) line 2 equals minus the published rational part gamma_rat/4 (formula.json, record transcription),
#   (b) line 1 vanishes at the eight input moments M = 2,4,...,16 (j = 4..18), i.e. it is a solution
#       of the homogeneous system as KV state,
#   (c) the value of line 1 at M = 18 (j = 20, the later moment of 2409.09463),
# and writes line 1 and the published rational part in S-sum form for the continuation to M = -2 + w
# (t5_continue.wl).  Exact rational arithmetic; binomial sums from their definition (KV eq. (38) of the arXiv PDF); ansatz eq. (48), lines eqs. (49), (50).
import json
from fractions import Fraction as F
from math import comb
from functools import lru_cache
from bsrule import BS2S

ANSATZ_TXT = """7; 1,6; 2,5; 3,4; 4,3; 5,2; 6,1; 1,1,5; 1,2,4; 1,3,3; 1,4,2; 1,5,1; 2,1,4;
2,2,3; 2,3,2; 2,4,1; 3,1,3; 3,2,2; 3,3,1; 4,1,2; 4,2,1; 5,1,1; 1,1,1,4; 1,1,2,3;
1,1,3,2; 1,1,4,1; 1,2,1,3; 1,2,2,2; 1,2,3,1; 1,3,1,2; 1,3,2,1; 1,4,1,1; 2,1,1,3;
2,1,2,2; 2,1,3,1; 2,2,1,2; 2,2,2,1; 2,3,1,1; 3,1,1,2; 3,1,2,1; 3,2,1,1; 4,1,1,1;
1,1,1,2,2; 1,1,1,3,1; 1,1,2,1,2; 1,1,2,2,1; 1,1,3,1,1; 1,2,1,1,2; 1,2,1,2,1; 1,2,2,1,1;
1,3,1,1,1; 2,1,1,1,2; 2,1,1,2,1; 2,1,2,1,1; 2,2,1,1,1; 3,1,1,1,1; 1,1,1,2,1,1; 1,1,2,1,1,1;
1,2,1,1,1,1; 2,1,1,1,1,1; 1,1,1,1,3; 1,1,1,1,2,1; 1,1,1,1,1,2; 1,1,1,1,1,1,1"""
ANSATZ = [tuple(int(x) for x in s.split(",")) for s in ANSATZ_TXT.replace("\n", " ").split(";")]
FPLLL1 = [0, 0, -3, 1, -6, -3, 3, -9, -3, 1, -2, 2, 2, 8, 1, -3, 1, -5, -7, 9,
          9, 0, 10, 9, 3, 5, 0,
          -3, 3, -1, 3, 0, 1, 7, -1, -12, 0, 5, -1, 1,
          11, -12, -2, -10, -7, -7, 1, -6, 1, 3,
          -3, 10, -11, -8, 4, -1, 2, 5,
          5, 0, 0, 0, 0, 0, 0]
FPLLL2 = [0, 0, 0, 0, 2, -2, 0, 0, 4, 2, -2, -4, 0, 6, -2, -4, -12, 6, 2, -2,
          -6, 12, -8, -4, 8,
          4, 1, -3, -6, 14, 3, -9, 3, 1, 0, 0, -1, -3, 8, 8,
          -12, -4, -4, 12, -4, 4, -8, -8,
          -2, 14, -4, -4, -4, 4, 4, 0, 0, 0, 0,
          0, 0, 0, 0, 0, 2]

out = {}
assert len(ANSATZ) == 64 and len(set(ANSATZ)) == 64 and all(sum(c) == 7 for c in ANSATZ)
assert len(FPLLL1) == 65 and len(FPLLL2) == 65
out["ansatz_ok"] = "64 distinct compositions of 7"

# (a) line 2 against the published rational part (record transcription formula.json, gamma_rat/4)
fm = json.load(open("formula.json"))
rat4 = {tuple(k): v for k, v in fm["rat_over_4"]}
line2 = {ANSATZ[i]: FPLLL2[i] for i in range(64) if FPLLL2[i]}
out["line2_equals_minus_rat_over_4"] = (line2 == {k: -v for k, v in rat4.items()})
out["line2_last_entry"] = FPLLL2[64]
out["line1_last_entry"] = FPLLL1[64]

@lru_cache(None)
def S(idx, M):
    if not idx: return F(1)
    if M == 0: return F(0)
    a = idx[0]
    return S(idx, M - 1) + F((-1 if a < 0 else 1) ** M, M ** abs(a)) * S(idx[1:], M)

def BS(idx, M):
    return (-1) ** M * sum((-1) ** j * comb(M, j) * comb(M + j, j) * S(idx, j) for j in range(1, M + 1))

def comb_value(vec, M):
    return sum(vec[i] * BS(ANSATZ[i], M) for i in range(64) if vec[i])

# (b), (c)
vals1 = {M: comb_value(FPLLL1, M) for M in range(1, 19)}
out["line1_at_even_M_2_to_16"] = {M: str(vals1[M]) for M in range(2, 17, 2)}
out["line1_vanishes_at_inputs"] = all(vals1[M] == 0 for M in range(2, 17, 2))
out["line1_at_M18_j20"] = str(vals1[18])
out["line1_at_odd_M"] = {M: str(vals1[M]) for M in range(1, 18, 2)}
# control: published rational part at M = 18 equals minus line 2 times 4
vals2_18 = comb_value(FPLLL2, 18)
out["rat_part_M18_from_line2"] = str(-4 * vals2_18)

# S-sum forms for the continuation
def to_S(vec):
    d = {}
    for i in range(64):
        if not vec[i]: continue
        for ix, v in BS2S(ANSATZ[i]).items():
            d[ix] = d.get(ix, 0) + vec[i] * v
    return {k: v for k, v in d.items() if v}

L1 = to_S(FPLLL1)
L2 = to_S(FPLLL2[:64])
def chk(dS, vec):
    return all(sum(c * S(k, M) for k, c in dS.items()) == comb_value(vec, M) for M in range(1, 15))
out["S_form_line1_ok_M1_14"] = chk(L1, FPLLL1)
out["S_form_line2_ok_M1_14"] = chk(L2, FPLLL2)
out["n_Ssums_line1"] = len(L1)

def wl(d):
    return " + ".join("(%d)*S[%s,n]" % (v, ",".join(map(str, k))) for k, v in sorted(d.items()))
open("t5_lines_S.wl", "w").write(
    "(* generated by t5_fplll.py: fplll lines 1 and 2 of 2103.16420 in S-sum form, n = M = j - 2 *)\n"
    "gL1 = " + wl(L1) + ";\n\ngL2 = " + wl(L2) + ";\n")
json.dump(out, open("t5_fplll.json", "w"), indent=1)
for k, v in out.items():
    print(k, ":", v)


==> anc/numbers/deposit/R5/n4/t5_line1_largeM.json <==
{
 "1000": -1.0323129802009001e-05,
 "4000": -1.2246863603147806e-05,
 "10000": -1.2556052926979144e-05,
 "50000": -1.266527104654136e-05,
 "100000": -1.2672326081507312e-05,
 "200000": -1.2674709626840641e-05,
 "max_abs_even_M": [
  1.2674709626840641e-05,
  200000
 ]
}

==> anc/numbers/deposit/R5/n4/t5_line1_largeM.out <==
M=    1000  line1 = -1.0323129802e-05
M=    4000  line1 = -1.2246863603e-05
M=   10000  line1 = -1.2556052927e-05
M=   50000  line1 = -1.2665271047e-05
M=  100000  line1 = -1.2672326082e-05
M=  200000  line1 = -1.2674709627e-05
max |line1| over even M <= 200000: 1.267471e-05 at M = 200000


==> anc/numbers/deposit/R5/n4/t5_line1_largeM.py <==
# R5/T5: large-M behavior of fplll line 1 (homogeneous solution of the 22 conditions of 2103.16420),
# extended-precision (numpy longdouble) cumulative sums of the S-sum form; the homogeneous large-M
# conditions (no ln^k M, k >= 2, and zero cusp coefficient of ln M) require line 1 -> constant.
import re, json
import numpy as np
txt = open("t5_lines_S.wl").read()
body = re.search(r"gL1 = (.*?);", txt, re.S).group(1)
L1 = {tuple(int(x) for x in i.split(",")): int(c) for c, i in re.findall(r"\((-?\d+)\)\*S\[([-\d,]+),n\]", body)}
MMAX = 200_000
k = np.arange(1, MMAX + 1, dtype=np.longdouble)
sgn = np.where(np.arange(1, MMAX + 1) % 2 == 1, -1.0, 1.0).astype(np.longdouble)
memo = {}
def arr(idx):
    if idx in memo: return memo[idx]
    if not idx:
        r = np.ones(MMAX, dtype=np.longdouble)
    else:
        a = idx[0]; t = arr(idx[1:]) / k ** abs(a)
        if a < 0: t = t * sgn
        r = np.cumsum(t)
    memo[idx] = r; return r
tot = np.zeros(MMAX, dtype=np.longdouble)
for idx, c in L1.items():
    tot += c * arr(idx)
out = {}
for M in (1000, 4000, 10**4, 5 * 10**4, 10**5, 2 * 10**5):
    out[M] = float(tot[M - 1]); print("M=%8d  line1 = %.10e" % (M, float(tot[M - 1])))
json.dump(out, open("t5_line1_largeM.json", "w"), indent=1)
# maximum magnitude over all even M <= MMAX (index M-1)
ev = tot[1::2]   # M = 2, 4, ...
imax = int(np.argmax(np.abs(ev))); Mmax = 2 * (imax + 1)
print("max |line1| over even M <= %d: %.6e at M = %d" % (MMAX, float(abs(ev[imax])), Mmax))
out["max_abs_even_M"] = [float(abs(ev[imax])), Mmax]
json.dump(out, open("t5_line1_largeM.json", "w"), indent=1)


==> anc/numbers/deposit/R5/n4/t5_line1_profile.json <==
{
 "even_M": {
  "2": {
   "line1": 0.0,
   "gamma_rat": 0.0,
   "line1_exact_zero": true
  },
  "4": {
   "line1": 0.0,
   "gamma_rat": 58.333333333333336,
   "line1_exact_zero": true
  },
  "6": {
   "line1": 0.0,
   "gamma_rat": 110.82166666666667,
   "line1_exact_zero": true
  },
  "8": {
   "line1": 0.0,
   "gamma_rat": 156.50101119614513,
   "line1_exact_zero": true
  },
  "10": {
   "line1": 0.0,
   "gamma_rat": 196.74988426801457,
   "line1_exact_zero": true
  },
  "12": {
   "line1": 0.0,
   "gamma_rat": 232.74498449334286,
   "line1_exact_zero": true
  },
  "14": {
   "line1": 0.0,
   "gamma_rat": 265.3494678537595,
   "line1_exact_zero": true
  },
  "16": {
   "line1": 0.0,
   "gamma_rat": 295.19370258977096,
   "line1_exact_zero": true
  },
  "18": {
   "line1": 3.3863779256768184e-09,
   "gamma_rat": 322.74709047505786,
   "line1_exact_zero": false
  },
  "20": {
   "line1": 1.3892334219769577e-08,
   "gamma_rat": 348.36725196046257,
   "line1_exact_zero": false
  },
  "22": {
   "line1": 3.3693380999356826e-08,
   "gamma_rat": 372.3325878243078,
   "line1_exact_zero": false
  },
  "24": {
   "line1": 6.314666563504663e-08,
   "gamma_rat": 394.8640445272471,
   "line1_exact_zero": false
  },
  "26": {
   "line1": 1.0125038860796493e-07,
   "gamma_rat": 416.1399663205506,
   "line1_exact_zero": false
  },
  "28": {
   "line1": 1.4622229619161708e-07,
   "gamma_rat": 436.30646297412983,
   "line1_exact_zero": false
  },
  "30": {
   "line1": 1.959663974900077e-07,
   "gamma_rat": 455.48480807722603,
   "line1_exact_zero": false
  },
  "32": {
   "line1": 2.483841575670616e-07,
   "gamma_rat": 473.7768270298795,
   "line1_exact_zero": false
  },
  "34": {
   "line1": 3.0155428298186446e-07,
   "gamma_rat": 491.2688944416992,
   "line1_exact_zero": false
  },
  "36": {
   "line1": 3.5381948938582666e-07,
   "gamma_rat": 508.03495004988423,
   "line1_exact_zero": false
  },
  "38": {
   "line1": 4.038139596549054e-07,
   "gamma_rat": 524.1388089427885,
   "line1_exact_zero": false
  },
  "40": {
   "line1": 4.5045618917426704e-07,
   "gamma_rat": 539.6359556995209,
   "line1_exact_zero": false
  },
  "42": {
   "line1": 4.929236964115216e-07,
   "gamma_rat": 554.5749552164676,
   "line1_exact_zero": false
  },
  "44": {
   "line1": 5.306199044892796e-07,
   "gamma_rat": 568.998574775159,
   "line1_exact_zero": false
  },
  "46": {
   "line1": 5.631392705917239e-07,
   "gamma_rat": 582.9446857454881,
   "line1_exact_zero": false
  },
  "48": {
   "line1": 5.902340016527634e-07,
   "gamma_rat": 596.4469951093989,
   "line1_exact_zero": false
  },
  "50": {
   "line1": 6.117839962342673e-07,
   "gamma_rat": 609.5356441183633,
   "line1_exact_zero": false
  },
  "52": {
   "line1": 6.277706413799685e-07,
   "gamma_rat": 622.2377021676144,
   "line1_exact_zero": false
  },
  "54": {
   "line1": 6.382545201617603e-07,
   "gamma_rat": 634.5775772625273,
   "line1_exact_zero": false
  },
  "56": {
   "line1": 6.433567834733734e-07,
   "gamma_rat": 646.577359517754,
   "line1_exact_zero": false
  },
  "58": {
   "line1": 6.432438001043765e-07,
   "gamma_rat": 658.2571104573647,
   "line1_exact_zero": false
  },
  "60": {
   "line1": 6.381146538514567e-07,
   "gamma_rat": 669.63510812203,
   "line1_exact_zero": false
  }
 },
 "large_M_line1_M1000": "-1.03231298348456e-5",
 "large_M_line1_M4000": "-1.22468636695655e-5"
}

==> anc/numbers/deposit/R5/n4/t5_line1_profile.out <==
M=  2  line1 = 0.000000e+00   gamma_rat = 0.000000e+00
M=  4  line1 = 0.000000e+00   gamma_rat = 5.833333e+01
M=  6  line1 = 0.000000e+00   gamma_rat = 1.108217e+02
M=  8  line1 = 0.000000e+00   gamma_rat = 1.565010e+02
M= 10  line1 = 0.000000e+00   gamma_rat = 1.967499e+02
M= 12  line1 = 0.000000e+00   gamma_rat = 2.327450e+02
M= 14  line1 = 0.000000e+00   gamma_rat = 2.653495e+02
M= 16  line1 = 0.000000e+00   gamma_rat = 2.951937e+02
M= 18  line1 = 3.386378e-09   gamma_rat = 3.227471e+02
M= 20  line1 = 1.389233e-08   gamma_rat = 3.483673e+02
M= 22  line1 = 3.369338e-08   gamma_rat = 3.723326e+02
M= 24  line1 = 6.314667e-08   gamma_rat = 3.948640e+02
M= 26  line1 = 1.012504e-07   gamma_rat = 4.161400e+02
M= 28  line1 = 1.462223e-07   gamma_rat = 4.363065e+02
M= 30  line1 = 1.959664e-07   gamma_rat = 4.554848e+02
M= 32  line1 = 2.483842e-07   gamma_rat = 4.737768e+02
M= 34  line1 = 3.015543e-07   gamma_rat = 4.912689e+02
M= 36  line1 = 3.538195e-07   gamma_rat = 5.080350e+02
M= 38  line1 = 4.038140e-07   gamma_rat = 5.241388e+02
M= 40  line1 = 4.504562e-07   gamma_rat = 5.396360e+02
M= 42  line1 = 4.929237e-07   gamma_rat = 5.545750e+02
M= 44  line1 = 5.306199e-07   gamma_rat = 5.689986e+02
M= 46  line1 = 5.631393e-07   gamma_rat = 5.829447e+02
M= 48  line1 = 5.902340e-07   gamma_rat = 5.964470e+02
M= 50  line1 = 6.117840e-07   gamma_rat = 6.095356e+02
M= 52  line1 = 6.277706e-07   gamma_rat = 6.222377e+02
M= 54  line1 = 6.382545e-07   gamma_rat = 6.345776e+02
M= 56  line1 = 6.433568e-07   gamma_rat = 6.465774e+02
M= 58  line1 = 6.432438e-07   gamma_rat = 6.582571e+02
M= 60  line1 = 6.381147e-07   gamma_rat = 6.696351e+02
M=1000  line1 = -1.03231298348456e-5
M=4000  line1 = -1.22468636695655e-5


==> anc/numbers/deposit/R5/n4/t5_line1_profile.py <==
# R5/T5: values of fplll line 1 of 2103.16420 (a solution of the homogeneous system of the 22 conditions)
# at even M = 2..60 (exact, from the S-sum form checked against the binomial definition in t5_fplll.py),
# compared with the published rational part gamma_rat at the same M; and its large-M behavior
# (high-precision floats at M = 10^3, 10^4, 10^5), which the homogeneous log and cusp conditions
# require to approach a constant.
import json, re
from fractions import Fraction as F
import mpmath as mp

def parse(name):
    txt = open("t5_lines_S.wl").read()
    body = re.search(name + r" = (.*?);", txt, re.S).group(1)
    d = {}
    for c, idx in re.findall(r"\((-?\d+)\)\*S\[([-\d,]+),n\]", body):
        d[tuple(int(x) for x in idx.split(","))] = int(c)
    return d

L1, L2 = parse("gL1"), parse("gL2")

def Svals(idxset, MMAX, exact=True):
    """all S-sums (and their tails) at M = 0..MMAX"""
    memo = {}
    def arr(idx):
        if idx in memo: return memo[idx]
        if not idx:
            r = [F(1) if exact else mp.mpf(1)] * (MMAX + 1)
        else:
            a = idx[0]; tail = arr(idx[1:]); r = [F(0) if exact else mp.mpf(0)] * (MMAX + 1); acc = r[0]
            for k in range(1, MMAX + 1):
                t = (F(1, k ** abs(a)) if exact else mp.mpf(1) / mp.mpf(k) ** abs(a)) * tail[k]
                if a < 0 and k % 2: t = -t
                acc = acc + t; r[k] = acc
        memo[idx] = r; return r
    return {idx: arr(idx) for idx in idxset}

MMAX = 60
SV = Svals(set(L1) | set(L2), MMAX)
out = {"even_M": {}}
for M in range(2, MMAX + 1, 2):
    v1 = sum(c * SV[k][M] for k, c in L1.items())
    vr = -4 * sum(c * SV[k][M] for k, c in L2.items())
    out["even_M"][M] = {"line1": float(v1), "gamma_rat": float(vr), "line1_exact_zero": v1 == 0}
    print("M=%3d  line1 = %.6e   gamma_rat = %.6e" % (M, float(v1), float(vr)))

# large M, floats with 30 digits (cumulative sums in mpmath)
mp.mp.dps = 30
for MM in (1000, 4000):
    SVf = Svals(set(L1), MM, exact=False)
    v = sum(c * SVf[k][MM] for k, c in L1.items())
    out["large_M_line1_M%d" % MM] = mp.nstr(v, 15)
    print("M=%d  line1 = %s" % (MM, mp.nstr(v, 15)))
json.dump(out, open("t5_line1_profile.json", "w"), indent=1)


==> anc/numbers/deposit/R5/n4/t5_lines_S.wl <==
(* generated by t5_fplll.py: fplll lines 1 and 2 of 2103.16420 in S-sum form, n = M = j - 2 *)
gL1 = (-48)*S[-6,1,n] + (32)*S[-5,-2,n] + (-16)*S[-5,1,1,n] + (8)*S[-5,2,n] + (-52)*S[-4,-3,n] + (48)*S[-4,-2,1,n] + (56)*S[-4,1,-2,n] + (192)*S[-4,1,1,1,n] + (-96)*S[-4,1,2,n] + (-96)*S[-4,2,1,n] + (52)*S[-4,3,n] + (-8)*S[-3,-4,n] + (-120)*S[-3,-3,1,n] + (64)*S[-3,-2,-2,n] + (240)*S[-3,-2,1,1,n] + (-120)*S[-3,-2,2,n] + (40)*S[-3,1,-3,n] + (-80)*S[-3,1,1,-2,n] + (-40)*S[-3,1,3,n] + (40)*S[-3,2,-2,n] + (-40)*S[-3,3,1,n] + (8)*S[-3,4,n] + (-16)*S[-2,-5,n] + (-16)*S[-2,-4,1,n] + (64)*S[-2,-3,-2,n] + (208)*S[-2,-3,1,1,n] + (-104)*S[-2,-3,2,n] + (-16)*S[-2,-2,-2,1,n] + (16)*S[-2,-2,1,-2,n] + (-32)*S[-2,-2,1,1,1,n] + (16)*S[-2,-2,1,2,n] + (16)*S[-2,-2,2,1,n] + (192)*S[-2,1,-3,1,n] + (-144)*S[-2,1,-2,-2,n] + (-384)*S[-2,1,-2,1,1,n] + (192)*S[-2,1,-2,2,n] + (-48)*S[-2,1,1,-3,n] + (96)*S[-2,1,1,1,-2,n] + (48)*S[-2,1,1,3,n] + (-48)*S[-2,1,2,-2,n] + (96)*S[-2,1,3,1,n] + (24)*S[-2,2,-3,n] + (-48)*S[-2,2,1,-2,n] + (-24)*S[-2,2,3,n] + (-32)*S[-2,3,-2,n] + (-16)*S[-2,3,1,1,n] + (8)*S[-2,3,2,n] + (-32)*S[-2,4,1,n] + (16)*S[-2,5,n] + (40)*S[1,-6,n] + (64)*S[1,-5,1,n] + (32)*S[1,-4,1,1,n] + (-16)*S[1,-4,2,n] + (64)*S[1,-3,-3,n] + (-16)*S[1,-3,-2,1,n] + (-112)*S[1,-3,1,-2,n] + (-288)*S[1,-3,1,1,1,n] + (144)*S[1,-3,1,2,n] + (144)*S[1,-3,2,1,n] + (-64)*S[1,-3,3,n] + (16)*S[1,-2,-4,n] + (48)*S[1,-2,-3,1,n] + (16)*S[1,-2,-2,-2,n] + (-96)*S[1,-2,-2,1,1,n] + (48)*S[1,-2,-2,2,n] + (-32)*S[1,-2,1,-3,n] + (64)*S[1,-2,1,1,-2,n] + (32)*S[1,-2,1,3,n] + (-32)*S[1,-2,2,-2,n] + (-16)*S[1,-2,3,1,n] + (-16)*S[1,-2,4,n] + (32)*S[1,1,-5,n] + (-160)*S[1,1,-4,1,n] + (80)*S[1,1,-3,-2,n] + (32)*S[1,1,-3,1,1,n] + (-16)*S[1,1,-3,2,n] + (-96)*S[1,1,-2,-3,n] + (32)*S[1,1,-2,-2,1,n] + (160)*S[1,1,-2,1,-2,n] + (576)*S[1,1,-2,1,1,1,n] + (-288)*S[1,1,-2,1,2,n] + (-288)*S[1,1,-2,2,1,n] + (96)*S[1,1,-2,3,n] + (-128)*S[1,1,1,-4,n] + (320)*S[1,1,1,-3,1,n] + (-320)*S[1,1,1,-2,-2,n] + (-640)*S[1,1,1,-2,1,1,n] + (320)*S[1,1,1,-2,2,n] + (64)*S[1,1,1,3,1,n] + (128)*S[1,1,1,4,n] + (112)*S[1,1,3,-2,n] + (160)*S[1,1,3,1,1,n] + (-80)*S[1,1,3,2,n] + (-128)*S[1,1,4,1,n] + (-32)*S[1,1,5,n] + (64)*S[1,2,-4,n] + (-160)*S[1,2,-3,1,n] + (160)*S[1,2,-2,-2,n] + (320)*S[1,2,-2,1,1,n] + (-160)*S[1,2,-2,2,n] + (-32)*S[1,2,3,1,n] + (-64)*S[1,2,4,n] + (-48)*S[1,3,-3,n] + (96)*S[1,3,1,-2,n] + (160)*S[1,3,1,1,1,n] + (-80)*S[1,3,1,2,n] + (-80)*S[1,3,2,1,n] + (48)*S[1,3,3,n] + (-112)*S[1,4,-2,n] + (-112)*S[1,4,1,1,n] + (56)*S[1,4,2,n] + (104)*S[1,5,1,n] + (-40)*S[1,6,n] + (-16)*S[2,-5,n] + (80)*S[2,-4,1,n] + (-40)*S[2,-3,-2,n] + (-16)*S[2,-3,1,1,n] + (8)*S[2,-3,2,n] + (48)*S[2,-2,-3,n] + (-16)*S[2,-2,-2,1,n] + (-80)*S[2,-2,1,-2,n] + (-288)*S[2,-2,1,1,1,n] + (144)*S[2,-2,1,2,n] + (144)*S[2,-2,2,1,n] + (-48)*S[2,-2,3,n] + (64)*S[2,1,-4,n] + (-160)*S[2,1,-3,1,n] + (160)*S[2,1,-2,-2,n] + (320)*S[2,1,-2,1,1,n] + (-160)*S[2,1,-2,2,n] + (-32)*S[2,1,3,1,n] + (-64)*S[2,1,4,n] + (-56)*S[2,3,-2,n] + (-80)*S[2,3,1,1,n] + (40)*S[2,3,2,n] + (64)*S[2,4,1,n] + (16)*S[2,5,n] + (-112)*S[3,-4,n] + (104)*S[3,-3,1,n] + (-88)*S[3,-2,-2,n] + (-192)*S[3,-2,1,1,n] + (96)*S[3,-2,2,n] + (88)*S[3,1,-3,n] + (-16)*S[3,1,-2,1,n] + (-160)*S[3,1,1,-2,n] + (-88)*S[3,1,3,n] + (80)*S[3,2,-2,n] + (-48)*S[3,3,1,n] + (112)*S[3,4,n] + (-20)*S[4,-3,n] + (16)*S[4,-2,1,n] + (24)*S[4,1,-2,n] + (-64)*S[4,1,1,1,n] + (32)*S[4,1,2,n] + (32)*S[4,2,1,n] + (20)*S[4,3,n] + (32)*S[5,-2,n] + (-16)*S[5,1,1,n] + (8)*S[5,2,n] + (-48)*S[6,1,n];

gL2 = (24)*S[-6,1,n] + (-16)*S[-5,-2,n] + (-32)*S[-5,1,1,n] + (16)*S[-5,2,n] + (48)*S[-4,-3,n] + (-64)*S[-4,-2,1,n] + (-32)*S[-4,1,-2,n] + (-8)*S[-4,3,n] + (48)*S[-3,-4,n] + (-40)*S[-3,-3,1,n] + (96)*S[-3,-2,-2,n] + (128)*S[-3,-2,1,1,n] + (-64)*S[-3,-2,2,n] + (-8)*S[-3,1,-3,n] + (-48)*S[-3,1,-2,1,n] + (64)*S[-3,1,1,-2,n] + (-32)*S[-3,1,3,n] + (-32)*S[-3,2,-2,n] + (32)*S[-3,3,1,n] + (-48)*S[-3,4,n] + (-32)*S[-2,-4,1,n] + (48)*S[-2,-3,-2,n] + (64)*S[-2,-3,1,1,n] + (-32)*S[-2,-3,2,n] + (-32)*S[-2,-2,-3,n] + (192)*S[-2,-2,-2,1,n] + (-128)*S[-2,-2,1,-2,n] + (64)*S[-2,-2,3,n] + (16)*S[-2,1,-4,n] + (-128)*S[-2,1,-3,1,n] + (32)*S[-2,1,-2,-2,n] + (-128)*S[-2,1,-2,1,1,n] + (64)*S[-2,1,-2,2,n] + (-192)*S[-2,1,1,-3,n] + (384)*S[-2,1,1,-2,1,n] + (32)*S[-2,1,1,3,n] + (-32)*S[-2,1,3,1,n] + (-16)*S[-2,1,4,n] + (96)*S[-2,2,-3,n] + (-192)*S[-2,2,-2,1,n] + (-16)*S[-2,2,3,n] + (16)*S[-2,3,-2,n] + (-80)*S[-2,4,1,n] + (16)*S[1,-6,n] + (-40)*S[1,-5,1,n] + (48)*S[1,-4,-2,n] + (64)*S[1,-4,1,1,n] + (-32)*S[1,-4,2,n] + (-136)*S[1,-3,-3,n] + (272)*S[1,-3,-2,1,n] + (48)*S[1,-3,3,n] + (-112)*S[1,-2,-4,n] + (208)*S[1,-2,-3,1,n] + (-224)*S[1,-2,-2,-2,n] + (-128)*S[1,-2,-2,1,1,n] + (64)*S[1,-2,-2,2,n] + (208)*S[1,-2,1,-3,n] + (-288)*S[1,-2,1,-2,1,n] + (-128)*S[1,-2,1,1,-2,n] + (32)*S[1,-2,1,3,n] + (64)*S[1,-2,2,-2,n] + (-32)*S[1,-2,3,1,n] + (112)*S[1,-2,4,n] + (-96)*S[1,1,-5,n] + (192)*S[1,1,-4,1,n] + (-256)*S[1,1,-3,-2,n] + (-256)*S[1,1,-3,1,1,n] + (128)*S[1,1,-3,2,n] + (64)*S[1,1,-2,-3,n] + (-256)*S[1,1,-2,-2,1,n] + (128)*S[1,1,-2,1,-2,n] + (-128)*S[1,1,-2,3,n] + (192)*S[1,1,1,-4,n] + (-256)*S[1,1,1,-3,1,n] + (384)*S[1,1,1,-2,-2,n] + (512)*S[1,1,1,-2,1,1,n] + (-256)*S[1,1,1,-2,2,n] + (-192)*S[1,1,1,4,n] + (64)*S[1,1,3,-2,n] + (128)*S[1,1,4,1,n] + (96)*S[1,1,5,n] + (-96)*S[1,2,-4,n] + (128)*S[1,2,-3,1,n] + (-192)*S[1,2,-2,-2,n] + (-256)*S[1,2,-2,1,1,n] + (128)*S[1,2,-2,2,n] + (96)*S[1,2,4,n] + (-56)*S[1,3,-3,n] + (-16)*S[1,3,-2,1,n] + (128)*S[1,3,1,-2,n] + (-16)*S[1,3,3,n] + (16)*S[1,4,-2,n] + (64)*S[1,4,1,1,n] + (-32)*S[1,4,2,n] + (-56)*S[1,5,1,n] + (-16)*S[1,6,n] + (48)*S[2,-5,n] + (-96)*S[2,-4,1,n] + (128)*S[2,-3,-2,n] + (128)*S[2,-3,1,1,n] + (-64)*S[2,-3,2,n] + (-32)*S[2,-2,-3,n] + (128)*S[2,-2,-2,1,n] + (-64)*S[2,-2,1,-2,n] + (64)*S[2,-2,3,n] + (-96)*S[2,1,-4,n] + (128)*S[2,1,-3,1,n] + (-192)*S[2,1,-2,-2,n] + (-256)*S[2,1,-2,1,1,n] + (128)*S[2,1,-2,2,n] + (96)*S[2,1,4,n] + (-32)*S[2,3,-2,n] + (-64)*S[2,4,1,n] + (-48)*S[2,5,n] + (48)*S[3,-4,n] + (-40)*S[3,-3,1,n] + (96)*S[3,-2,-2,n] + (128)*S[3,-2,1,1,n] + (-64)*S[3,-2,2,n] + (-8)*S[3,1,-3,n] + (-48)*S[3,1,-2,1,n] + (64)*S[3,1,1,-2,n] + (-32)*S[3,1,3,n] + (-32)*S[3,2,-2,n] + (32)*S[3,3,1,n] + (-48)*S[3,4,n] + (48)*S[4,-3,n] + (-64)*S[4,-2,1,n] + (-32)*S[4,1,-2,n] + (-8)*S[4,3,n] + (-16)*S[5,-2,n] + (-32)*S[5,1,1,n] + (16)*S[5,2,n] + (24)*S[6,1,n];


==> anc/numbers/deposit/R5/n4/t5_lo_residue.out <==
residue matrix at j = 0: [[-4, -4, -4], [8, 8, 8], [0, 0, 0]]  rank 1  eigenvalues {0: 2, 4: 1}
j=3  charpoly roots: [-137/15, -22/3, -4]  expected: [-137/15, -22/3, -4]
j=4  charpoly roots: [-49/5, -25/3, -6]  expected: [-49/5, -25/3, -6]
j=7  charpoly roots: [-7129/630, -363/35, -137/15]  expected: [-7129/630, -363/35, -137/15]
pole of -4 S_1(j-2) at j = w: 4/w - 4 + O(w)
-4 S_1(j) and -4 S_1(j+2) at j = w: -2*pi**2*w/3 + O(w**2) | -6 + O(w)


==> anc/numbers/deposit/R5/n4/t5_lo_residue.py <==
# R5/T5: residue at the double-logarithmic point of the one-loop mixing matrix of the N=4 twist-two
# operators built from gluons, gluinos and scalars (rows operator A, columns state B), as printed by the
# record (ma_a/n4_test/verification/C_ope_mixing/c01_LO_matrix.out, built from textbook splitting
# functions and equal entry by entry to the LO matrix of 2103.16420).  Eigenvalues -4 S_1(j-2),
# -4 S_1(j), -4 S_1(j+2); the double-logarithmic point M = j - 2 = -2 + w is j = w.
import sympy as sp
j, w = sp.symbols("j w")
S1 = lambda x: sp.harmonic(x)
G = sp.Matrix([
    [-4*S1(j) - 4/(j+2) + 4/(j+1) + 4/(j-1) - 4/j, 2/(j+1) + 4/(j-1) - 4/j, 4/(j-1) - 4/j],
    [16/(j+2) - 16/(j+1) + 8/j, -4*S1(j) - 8/(j+1) + 8/j, 8/j],
    [-12/(j+2) + 12/(j+1), 6/(j+1), -4*S1(j)]])
Res = G.applyfunc(lambda e: sp.limit(j*e, j, 0))
print("residue matrix at j = 0:", Res.tolist(), " rank", Res.rank(), " eigenvalues", Res.eigenvals())
# eigenvalue check at a generic integer j: characteristic polynomial
for jj in (3, 4, 7):
    lam = sp.Symbol("lam")
    cp = sp.factor((G.subs(j, jj) - lam*sp.eye(3)).det())
    print("j=%d  charpoly roots:" % jj, sorted(sp.solve(cp, lam)), " expected:", sorted([-4*S1(jj-2), -4*S1(jj), -4*S1(jj+2)]))
# only -4 S_1(j-2) is singular at j = w -> 0
print("pole of -4 S_1(j-2) at j = w:", sp.series(-4*(sp.polygamma(0, w + 1) + sp.EulerGamma - 1/w - 1/(w - 1)), w, 0, 1))  # psi(w-1) = psi(w+1) - 1/w - 1/(w-1)
print("-4 S_1(j) and -4 S_1(j+2) at j = w:", sp.series(-4*(sp.polygamma(0, w + 1) + sp.EulerGamma), w, 0, 2),
      "|", sp.series(-4*(sp.polygamma(0, w + 3) + sp.EulerGamma), w, 0, 1))


==> anc/numbers/deposit/R5/n4/t5_s5_sign.json <==
{
 "SU(3) b8a=+1*CA": {
  "S3": "0",
  "S4/(z2 Y)": "3072",
  "S5/(z2 CA Y)": "-38912"
 },
 "SU(3) b8a=-1*CA": {
  "S3": "0",
  "S4/(z2 Y)": "3072",
  "S5/(z2 CA Y)": "-63488"
 },
 "SU(4) b8a=+1*CA": {
  "S3": "0",
  "S4/(z2 Y)": "3072",
  "S5/(z2 CA Y)": "-38912"
 },
 "SU(4) b8a=-1*CA": {
  "S3": "0",
  "S4/(z2 Y)": "3072",
  "S5/(z2 CA Y)": "-63488"
 }
}

==> anc/numbers/deposit/R5/n4/t5_s5_sign.out <==
SU(3) b8a=+1 C_A: {'S3': '0', 'S4/(z2 Y)': '3072', 'S5/(z2 CA Y)': '-38912'}
SU(3) b8a=-1 C_A: {'S3': '0', 'S4/(z2 Y)': '3072', 'S5/(z2 CA Y)': '-63488'}
SU(4) b8a=+1 C_A: {'S3': '0', 'S4/(z2 Y)': '3072', 'S5/(z2 CA Y)': '-38912'}
SU(4) b8a=-1 C_A: {'S3': '0', 'S4/(z2 Y)': '3072', 'S5/(z2 CA Y)': '-63488'}


==> anc/numbers/deposit/R5/n4/t5_s5_sign.py <==
# R5/T5: S_5 (a^5 w^-6 coefficient of S) in N=4 for b_8a^- = +C_A and -C_A, all other weights
# 2C_A - C_R, kappa = +1, c_+ = l_+, SU(3) and SU(4), with the record's solver (n02_solver.py).
# Expected from the paper: S_5 = -38912 z2 C_A Y (b = +C_A), -63488 z2 C_A Y (b = -C_A); also S_3, S_4.
import sys, json
sys.path.insert(0, "PROJECT/ma_a/n4_test/lens2_iree_compute")
import sympy as sp
import n02_solver as ns
ns.K = 4
ns.NMAX = 5
COLOR = "PROJECT/ma_a/n4_test/lens2_iree_compute/n01_adjoint_color.json"
z2 = sp.Symbol("z2"); out = {}
for g in json.load(open(COLOR)):
    N = g["N"]
    if N not in (3, 4): continue
    Q = sp.Rational
    names = g["names"]; C = [Q(c) for c in g["C"]]; T = [[Q(x) for x in r] for r in g["T"]]
    CA = sp.Integer(N); Y = Q(g["dAA"]) - CA**4 / 24; s1 = names.index("1"); ia = names.index("8a")
    for sgn in (+1, -1):
        bp = [2 * (CA - c / 2) for c in C]; bm = list(bp); bm[ia] = sgn * bm[ia]
        f = ns.solve(C, bp, bm, T, kappa=1, nmax=5)
        S = {n: ns.zeta(ns.coef(ns.S_series(f, s1, n, CA), 4 - 2 * n)) for n in (3, 4, 5)}
        r = {"S3": str(S[3]), "S4/(z2 Y)": str(sp.simplify(S[4] / (z2 * Y))),
             "S5/(z2 CA Y)": str(sp.simplify(S[5] / (z2 * CA * Y)))}
        out["SU(%d) b8a=%+d*CA" % (N, sgn)] = r; print("SU(%d) b8a=%+d C_A:" % (N, sgn), r)
json.dump(out, open("t5_s5_sign.json", "w"), indent=1)


==> anc/numbers/deposit/R5/n4/t5_s5_sign_time.out <==

real	0m4.331s
user	0m2.033s
sys	0m0.028s


==> anc/numbers/deposit/R5/n4/t5_summary.json <==
{
 "T5-01_factor_minus2": {
  "Konishi_M2_KV_eq9": "-360 zeta5 * 48/N_c^2 (coefficient of g^8, g^2 = lambda/16pi^2; KV eq. (4))",
  "Konishi_M2_FP_eq48": "gamma^(1,4)_2 = -17280 zeta5, shift of Delta (FP eq. (47)); equal to KV x 48",
  "Konishi_M2_in_P": "+8640 zeta5 g^8/N_c^2",
  "cusp": "KV eq. (43): (-24 z3^2 - 62 z6) ln M x 48/N_c^2 = 2 Gamma_np; Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N_c^2 (HKM anc. file, Huber et al.); P normalization would need -Gamma_np = +(576 z3^2+1488 z6)/N_c^2, i.e. (N_c^2/48) P_np -> (12 z3^2 + 31 z6) ln M",
  "imposed": "the ln M coefficient was imposed in the reconstruction (KV l. 436); independent evidence = FP moments (Delta shifts) and the slope of the computed moments",
  "slopes_x48": "d gamma/d ln M between successive even M = 2..16: -3790 ... -4222, i.e. 0.78-0.90 of 2 Gamma_np = -4692; the P normalization would require approach to +2346",
  "FP_coupling_caveat": "FP l. 250 state a = g_YM^2 N_c/(4 pi^2); taken literally their numbers would be 256 x KV's per g^8; their values coincide with KV's and their slope tends to 2 Gamma_np in g^2 = lambda/16pi^2, so the paper should say 'the same numbers' and not claim FP's coupling equals g^2",
  "programs": [
   "t5_factor_check.py",
   "t5_factor_check.out"
  ]
 },
 "T5-02_reconstruction": {
  "conditions_KV": "64 integer coefficients of weight-7 binomial sums (rational part); 22 conditions: 8 moments j = 4..18, 6 large-M log cancellations, 2 cusp coefficients (z3^2 ln M, z6 ln M), 5 BFKL-point conditions (no w^-7..w^-3 at M = -1 + w), 1 DL condition (no w^-7 at M = -2 + w); selection: shortest integer vector by lattice reduction (BKZ, fplll); zeta5 part from j = 4, zeta3 part from j <= 12 (8 coefficients)",
  "line2_equals_minus_published_rat_over_4": true,
  "line1_vanishes_at_8_input_moments": true,
  "line1_BFKL_poles_w^-7..w^-3": "all zero (computed), control rational part also zero",
  "line1_DL_point": "0/w^7, 0/w^6, 96 z2/w^5, -168 z2/w^4, (24 z2 - 180 z4)/w^3",
  "published_rational_part_DL_point": "0/w^7, 0/w^6, 192 z2/w^5, -384 z2/w^4, (-192 z2 - 720 z4)/w^3 (reproduces KV eq. (45) and the record)",
  "effect_of_adding_t_x_line1": "w^-5 coefficient of (N_c^2/48) gamma^(3)_np = 192 (1 - 2t) z2; t = 1 (KV appendix: 'adding Eqs. (line1) and (line2)') gives -192 z2",
  "zeta3_zeta5_parts": "start at w^-2 at M = -2 + w (record continue2.out), so the w^-5 coefficient is from the rational part alone",
  "line1_even_M_values": "exactly 0 for M = 2..16; 3.386e-9 at M = 18 (j = 20); |line1| <= 1.2675e-5 for every even M <= 2e5, tending to -1.2675e-5",
  "j20_check": "line 1 at M = 18 equals 12178753/3596395106304000 != 0, so the exact j = 20 moment excludes adding line 1; it changes the bracket of KV eq. (9) at j = 20 by -4 t x 3.39e-9",
  "norms": "|line1|^2 = 1822, |line2|^2 = 1876 (with its last entry 2)",
  "programs": [
   "t5_fplll.py",
   "t5_continue.wl",
   "t5_bfkl_line1.wl",
   "t5_line1_profile.py",
   "t5_line1_largeM.py",
   "bsrule.py",
   "taylor.wl"
  ]
 },
 "T5-03_born": {
  "S3_S4_with_free_channel_weights": "SU(3): S3 = 72 z2 (9 d27 - 2 d8a^2 - 12 d8a + 6 d8s); S4 linear part (-15552 d27 + 2592 d8s) z2; d_{10+10b} and all weights of tau = -eps_R absent; SU(4) similar with d0 entering, d_{10+10b} absent",
  "reason": "at first order in zeta_2, S needs F_8a^- at DL, which couples through psi^- -> 2/w only to positive-signature symmetric channels; the positive-signature equations have psi^+ -> 0 at DL",
  "S3_linear_combination": "proportional to sum_R [T^2_{s-u}]_{8a,R} d_R (checked: 432:648 = 2:3 = [T]_{8a,8s}:[T]_{8a,27})",
  "programs": [
   "t5_born_robust.py",
   "t5_born_robust.out",
   "t5_born_robust.json"
  ]
 },
 "T5-04_projection": {
  "LO_residue_j0": "[[-4,-4,-4],[8,8,8],[0,0,0]], rank 1, eigenvalue 4 = residue of -4 S_1(j-2) at j = w; the eigenvalues -4 S_1(j), -4 S_1(j+2) are regular there",
  "source": "record c01_LO_matrix.out (textbook splitting functions, equal to KV LO matrix); recomputed in t5_lo_residue.py"
 },
 "T5-05_sign": {
  "S5_bplus": "-38912 z2 C_A Y",
  "S5_bminus": "-63488 z2 C_A Y",
  "S3,S4 both signs": "0, 3072 z2 Y",
  "P5": "14336 / 38912 z2 C_A Y a^5/w^7; SU(N): 21504 / 58368 z2 g^10/(N^2 w^7); KV normalization -896 / -2432 z2/w^7",
  "programs": [
   "t5_s5_sign.py",
   "t5_s5_sign.out"
  ]
 }
}

==> anc/numbers/deposit/R5/n4/taylor.wl <==
(* Own Taylor expansion at w=0 of S-sums continued from even integers ((-1)^w -> 1):
   S_a(w) = lim_k [ S_a(k) - sum_{m=1}^{n} T_{a1..am}(k;w) S_{a(m+1)..an}(w) ],
   T_{a1..am}(k;w) = sum_{k>=i1>=..>=im>=1} prod_l sgn(a_l)^{i_l} (i_l+w)^-|a_l|,
   expanded in w; S(k) -> S(Infinity) with quasi-shuffle regularization (HarmonicSums sinf). *)
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory,"Applications","HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
lift[a_, p_] := Sign[a] (Abs[a] + p);
(* series of T_{list}(infinity; w) to order P: sum over p_l >= 0, sum p_l <= P *)
Tser[l_List, P_] := Tser[l, P] = Module[{m = Length[l], ps},
   ps = Select[Tuples[Range[0, P], m], Total[#] <= P &];
   Total[Map[Function[pv, Product[(-1)^pv[[i]] Binomial[Abs[l[[i]]] + pv[[i]] - 1, pv[[i]]], {i, m}] w^Total[pv] *
       S[Sequence @@ MapThread[lift, {l, pv}], Infinity]], ps]]];
trunc[e_, P_] := Normal[Series[e, {w, 0, P}]];
tay[{}, P_] := 1;
tay[l_List, P_] := tay[l, P] = Module[{n = Length[l]},
   trunc[Expand[S[Sequence @@ l, Infinity] - Sum[Tser[Take[l, m], P] tay[Drop[l, m], P], {m, 1, n}]], P]];
tayRed[l_List, P_] := tayRed[l, P] = Collect[ReduceConstants[Expand[tay[l, P]], ToKnownConstants -> True], w, Expand];
(* odd-class (continuation from odd integers, (-1)^x -> -1) Taylor expansion at x = w near 0 *)
TserO[l_List, P_] := TserO[l, P] = Times @@ (Sign /@ l) Tser[l, P];
tayO[{}, P_] := 1;
tayO[l_List, P_] := tayO[l, P] = Module[{n = Length[l]},
   trunc[Expand[S[Sequence @@ l, Infinity] - Sum[TserO[Take[l, m], P] tayO[Drop[l, m], P], {m, 1, n}]], P]];
tayORed[l_List, P_] := tayORed[l, P] = Collect[ReduceConstants[Expand[tayO[l, P]], ToKnownConstants -> True], w, Expand];


==> anc/numbers/deposit/R5/n4_check/H_values.out <==
M=2 (j=4): H = 0  ~ 0.0
M=4 (j=6): H = 0  ~ 0.0
M=6 (j=8): H = 0  ~ 0.0
M=8 (j=10): H = 0  ~ 0.0
M=10 (j=12): H = 0  ~ 0.0
M=12 (j=14): H = 0  ~ 0.0
M=14 (j=16): H = 0  ~ 0.0
M=16 (j=18): H = 0  ~ 0.0
M=18 (j=20): H = 12178753/3596395106304000  ~ 3.38637792568e-9
M=20 (j=22): H = 1830762257/131782192109568000  ~ 1.38923342198e-8
M=22 (j=24): H = 1792435426641073/53198443536292454400000  ~ 3.36933809994e-8
M=24 (j=26): H = ...  ~ 6.3146665635e-8
M=26 (j=28): H = ...  ~ 1.01250388608e-7
M=28 (j=30): H = ...  ~ 1.46222296192e-7
M=30 (j=32): H = ...  ~ 1.9596639749e-7
M=32 (j=34): H = ...  ~ 2.48384157567e-7
M=34 (j=36): H = ...  ~ 3.01554282982e-7
M=36 (j=38): H = ...  ~ 3.53819489386e-7
M=38 (j=40): H = ...  ~ 4.03813959655e-7
M=40 (j=42): H = ...  ~ 4.50456189174e-7
M=100: H=-1.66730949106448e-7   c0=-1.26758554171778e-5   c0+a2/J^2=-8.36157144404972e-6
M=1000: H=-1.03231298348456e-5   c0=-1.26758554171778e-5   c0+a2/J^2=-1.03258623533629e-5
M=4000: H=-1.22468636695655e-5   c0=-1.26758554171778e-5   c0+a2/J^2=-1.22468820867891e-5


==> anc/numbers/deposit/R5/n4_check/H_values.py <==
"""H(M)=sum line1_i BS_i(M) (eq. (49) over eq. (48)) at even M, exact from the definition (M<=40) and via the
S-sum form in high-precision floats for large M, compared with the large-J expansion."""
from fractions import Fraction as F
from math import comb
import mpmath as mp
from kvdata import ANSATZ, LINE1
from bs2s import Sval
from limits import lin_comb_words
mp.mp.dps=40
H={ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]}
def BSdef(a,N): return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))
for M in range(2,42,2):
    v=sum(c*BSdef(a,M) for a,c in H.items())
    print("M=%d (j=%d): H = %s  ~ %s"%(M,M+2,v if M<=22 else "...",mp.nstr(mp.mpf(v.numerator)/v.denominator,12)))
words=lin_comb_words(H)
def Sfloat_all(Mmax):
    # forward recursion in floats for all suffixes
    suf=set()
    for w in words:
        for i in range(len(w)): suf.add(w[i:])
    order=sorted(suf,key=len); V={w:mp.mpf(0) for w in order}; out={}
    for n in range(1,Mmax+1):
        for w in order:
            a=w[0]; sc=V[w[1:]] if len(w)>1 else 1
            V[w]+= (1 if a>0 else (-1)**n)*sc/mp.mpf(n)**abs(a)
        if n in (100,1000,4000): out[n]={w:V[w] for w in words}
    return out
z2,z3,z5,z7=mp.zeta(2),mp.zeta(3),mp.zeta(5),mp.zeta(7)
c0=-mp.mpf(307)/8*z7+mp.mpf(53)/2*z2*z5-2*z2**2*z3
for n,vals in Sfloat_all(4000).items():
    h=sum(mp.mpf(c.numerator)/c.denominator*vals[w] for w,c in words.items())
    J2=mp.mpf(n)*(n+1); L=mp.log(mp.sqrt(J2))+mp.euler
    a2=(mp.mpf(20)/3-4*z2)*L**3+(10-20*z2+18*z3)*L**2+(4-32*z2+62*z3-mp.mpf(36)/5*z2**2)*L-mp.mpf(127)/10*z2**2+2*z2*z3-15*z2+mp.mpf(127)/3*z3-5*z5-2
    print("M=%d: H=%s   c0=%s   c0+a2/J^2=%s"%(n,mp.nstr(h,15),mp.nstr(c0,15),mp.nstr(c0+a2/J2,15)))


==> anc/numbers/deposit/R5/n4_check/bfkl_obranch.gp <==
default(realprecision,160);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,2],[-1,-1],1));
mapput(SW,8,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,9,polylogmult([2,2],[-1,1],1));
mapput(SW,10,polylogmult([2,2],[1,-1],1));
mapput(SW,11,polylogmult([2,2],[1,1],1));
mapput(SW,12,polylogmult([3,1],[1,1],1));
mapput(SW,13,polylogmult([4],[1],1));
mapput(SW,14,polylogmult([5],[-1],1));
mapput(SW,15,polylogmult([4,1],[-1,1],1));
mapput(SW,16,polylogmult([3,2],[-1,-1],1));
mapput(SW,17,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,18,polylogmult([3,2],[-1,1],1));
mapput(SW,19,polylogmult([2,3],[-1,-1],1));
mapput(SW,20,polylogmult([2,2,1],[-1,-1,1],1));
mapput(SW,21,polylogmult([2,1,2],[-1,1,-1],1));
mapput(SW,22,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,23,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,24,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,25,polylogmult([2,3],[-1,1],1));
mapput(SW,26,polylogmult([2,3],[1,-1],1));
mapput(SW,27,polylogmult([2,2,1],[1,-1,1],1));
mapput(SW,28,polylogmult([2,3],[1,1],1));
mapput(SW,29,polylogmult([3,2],[1,-1],1));
mapput(SW,30,polylogmult([3,1,1],[1,1,1],1));
mapput(SW,31,polylogmult([3,2],[1,1],1));
mapput(SW,32,polylogmult([4,1],[1,1],1));
mapput(SW,33,polylogmult([5],[1],1));
mapput(SW,34,polylogmult([6],[-1],1));
mapput(SW,35,polylogmult([5,1],[-1,1],1));
mapput(SW,36,polylogmult([4,2],[-1,-1],1));
mapput(SW,37,polylogmult([4,1,1],[-1,1,1],1));
mapput(SW,38,polylogmult([4,2],[-1,1],1));
mapput(SW,39,polylogmult([3,3],[-1,-1],1));
mapput(SW,40,polylogmult([3,2,1],[-1,-1,1],1));
mapput(SW,41,polylogmult([3,1,2],[-1,1,-1],1));
mapput(SW,42,polylogmult([3,1,1,1],[-1,1,1,1],1));
mapput(SW,43,polylogmult([3,1,2],[-1,1,1],1));
mapput(SW,44,polylogmult([3,2,1],[-1,1,1],1));
mapput(SW,45,polylogmult([3,3],[-1,1],1));
mapput(SW,46,polylogmult([2,4],[-1,-1],1));
mapput(SW,47,polylogmult([2,3,1],[-1,-1,1],1));
mapput(SW,48,polylogmult([2,2,2],[-1,-1,1],1));
mapput(SW,49,polylogmult([2,1,3],[-1,1,-1],1));
mapput(SW,50,polylogmult([2,1,1,2],[-1,1,1,1],1));
mapput(SW,51,polylogmult([2,1,2,1],[-1,1,1,1],1));
mapput(SW,52,polylogmult([2,1,3],[-1,1,1],1));
mapput(SW,53,polylogmult([2,2,2],[-1,1,-1],1));
mapput(SW,54,polylogmult([2,2,1,1],[-1,1,1,1],1));
mapput(SW,55,polylogmult([2,2,2],[-1,1,1],1));
mapput(SW,56,polylogmult([2,3,1],[-1,1,1],1));
mapput(SW,57,polylogmult([2,4],[-1,1],1));
mapput(SW,58,polylogmult([2,4],[1,-1],1));
mapput(SW,59,polylogmult([2,3,1],[1,-1,1],1));
mapput(SW,60,polylogmult([2,2,2],[1,-1,-1],1));
mapput(SW,61,polylogmult([2,2,1,1],[1,-1,1,1],1));
mapput(SW,62,polylogmult([2,2,2],[1,-1,1],1));
mapput(SW,63,polylogmult([2,2,2],[1,1,-1],1));
mapput(SW,64,polylogmult([2,2,2],[1,1,1],1));
mapput(SW,65,polylogmult([2,3,1],[1,1,1],1));
mapput(SW,66,polylogmult([2,4],[1,1],1));
mapput(SW,67,polylogmult([3,3],[1,-1],1));
mapput(SW,68,polylogmult([3,2,1],[1,-1,1],1));
mapput(SW,69,polylogmult([3,1,2],[1,1,1],1));
mapput(SW,70,polylogmult([3,2,1],[1,1,1],1));
mapput(SW,71,polylogmult([3,3],[1,1],1));
mapput(SW,72,polylogmult([4,2],[1,-1],1));
mapput(SW,73,polylogmult([4,1,1],[1,1,1],1));
mapput(SW,74,polylogmult([4,2],[1,1],1));
mapput(SW,75,polylogmult([5,1],[1,1],1));
mapput(SW,76,polylogmult([6],[1],1));
mapput(SW,77,polylogmult([7],[-1],1));
mapput(SW,78,polylogmult([6,1],[-1,1],1));
mapput(SW,79,polylogmult([5,2],[-1,-1],1));
mapput(SW,80,polylogmult([5,1,1],[-1,1,1],1));
mapput(SW,81,polylogmult([5,2],[-1,1],1));
mapput(SW,82,polylogmult([4,3],[-1,-1],1));
mapput(SW,83,polylogmult([4,2,1],[-1,-1,1],1));
mapput(SW,84,polylogmult([4,1,2],[-1,1,-1],1));
mapput(SW,85,polylogmult([4,1,1,1],[-1,1,1,1],1));
mapput(SW,86,polylogmult([4,1,2],[-1,1,1],1));
mapput(SW,87,polylogmult([4,2,1],[-1,1,1],1));
mapput(SW,88,polylogmult([4,3],[-1,1],1));
mapput(SW,89,polylogmult([3,4],[-1,-1],1));
mapput(SW,90,polylogmult([3,3,1],[-1,-1,1],1));
mapput(SW,91,polylogmult([3,2,2],[-1,-1,-1],1));
mapput(SW,92,polylogmult([3,2,1,1],[-1,-1,1,1],1));
mapput(SW,93,polylogmult([3,2,2],[-1,-1,1],1));
mapput(SW,94,polylogmult([3,1,3],[-1,1,-1],1));
mapput(SW,95,polylogmult([3,1,2,1],[-1,1,-1,1],1));
mapput(SW,96,polylogmult([3,1,1,2],[-1,1,1,-1],1));
mapput(SW,97,polylogmult([3,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,98,polylogmult([3,1,1,2],[-1,1,1,1],1));
mapput(SW,99,polylogmult([3,1,2,1],[-1,1,1,1],1));
mapput(SW,100,polylogmult([3,1,3],[-1,1,1],1));
mapput(SW,101,polylogmult([3,2,2],[-1,1,-1],1));
mapput(SW,102,polylogmult([3,2,1,1],[-1,1,1,1],1));
mapput(SW,103,polylogmult([3,2,2],[-1,1,1],1));
mapput(SW,104,polylogmult([3,3,1],[-1,1,1],1));
mapput(SW,105,polylogmult([3,4],[-1,1],1));
mapput(SW,106,polylogmult([2,5],[-1,-1],1));
mapput(SW,107,polylogmult([2,4,1],[-1,-1,1],1));
mapput(SW,108,polylogmult([2,3,2],[-1,-1,-1],1));
mapput(SW,109,polylogmult([2,3,1,1],[-1,-1,1,1],1));
mapput(SW,110,polylogmult([2,3,2],[-1,-1,1],1));
mapput(SW,111,polylogmult([2,2,3],[-1,-1,-1],1));
mapput(SW,112,polylogmult([2,2,1,2],[-1,-1,1,1],1));
mapput(SW,113,polylogmult([2,2,2,1],[-1,-1,1,1],1));
mapput(SW,114,polylogmult([2,2,3],[-1,-1,1],1));
mapput(SW,115,polylogmult([2,1,4],[-1,1,-1],1));
mapput(SW,116,polylogmult([2,1,3,1],[-1,1,-1,1],1));
mapput(SW,117,polylogmult([2,1,2,2],[-1,1,-1,1],1));
mapput(SW,118,polylogmult([2,1,1,3],[-1,1,1,-1],1));
mapput(SW,119,polylogmult([2,1,1,1,2],[-1,1,1,1,1],1));
mapput(SW,120,polylogmult([2,1,1,2,1],[-1,1,1,1,1],1));
mapput(SW,121,polylogmult([2,1,1,3],[-1,1,1,1],1));
mapput(SW,122,polylogmult([2,1,2,2],[-1,1,1,-1],1));
mapput(SW,123,polylogmult([2,1,2,1,1],[-1,1,1,1,1],1));
mapput(SW,124,polylogmult([2,1,2,2],[-1,1,1,1],1));
mapput(SW,125,polylogmult([2,1,3,1],[-1,1,1,1],1));
mapput(SW,126,polylogmult([2,1,4],[-1,1,1],1));
mapput(SW,127,polylogmult([2,2,3],[-1,1,-1],1));
mapput(SW,128,polylogmult([2,2,2,1],[-1,1,-1,1],1));
mapput(SW,129,polylogmult([2,2,1,2],[-1,1,1,-1],1));
mapput(SW,130,polylogmult([2,2,1,1,1],[-1,1,1,1,1],1));
mapput(SW,131,polylogmult([2,2,1,2],[-1,1,1,1],1));
mapput(SW,132,polylogmult([2,2,2,1],[-1,1,1,1],1));
mapput(SW,133,polylogmult([2,2,3],[-1,1,1],1));
mapput(SW,134,polylogmult([2,3,2],[-1,1,-1],1));
mapput(SW,135,polylogmult([2,3,1,1],[-1,1,1,1],1));
mapput(SW,136,polylogmult([2,3,2],[-1,1,1],1));
mapput(SW,137,polylogmult([2,4,1],[-1,1,1],1));
mapput(SW,138,polylogmult([2,5],[-1,1],1));
mapput(SW,139,polylogmult([2,5],[1,-1],1));
mapput(SW,140,polylogmult([2,4,1],[1,-1,1],1));
mapput(SW,141,polylogmult([2,3,2],[1,-1,-1],1));
mapput(SW,142,polylogmult([2,3,1,1],[1,-1,1,1],1));
mapput(SW,143,polylogmult([2,3,2],[1,-1,1],1));
mapput(SW,144,polylogmult([2,2,3],[1,-1,-1],1));
mapput(SW,145,polylogmult([2,2,2,1],[1,-1,-1,1],1));
mapput(SW,146,polylogmult([2,2,1,2],[1,-1,1,-1],1));
mapput(SW,147,polylogmult([2,2,1,1,1],[1,-1,1,1,1],1));
mapput(SW,148,polylogmult([2,2,1,2],[1,-1,1,1],1));
mapput(SW,149,polylogmult([2,2,2,1],[1,-1,1,1],1));
mapput(SW,150,polylogmult([2,2,3],[1,-1,1],1));
mapput(SW,151,polylogmult([2,2,3],[1,1,-1],1));
mapput(SW,152,polylogmult([2,2,2,1],[1,1,-1,1],1));
mapput(SW,153,polylogmult([2,2,3],[1,1,1],1));
mapput(SW,154,polylogmult([2,3,2],[1,1,-1],1));
mapput(SW,155,polylogmult([2,3,1,1],[1,1,1,1],1));
mapput(SW,156,polylogmult([2,3,2],[1,1,1],1));
mapput(SW,157,polylogmult([2,4,1],[1,1,1],1));
mapput(SW,158,polylogmult([2,5],[1,1],1));
mapput(SW,159,polylogmult([3,4],[1,-1],1));
mapput(SW,160,polylogmult([3,3,1],[1,-1,1],1));
mapput(SW,161,polylogmult([3,2,2],[1,-1,-1],1));
mapput(SW,162,polylogmult([3,2,1,1],[1,-1,1,1],1));
mapput(SW,163,polylogmult([3,2,2],[1,-1,1],1));
mapput(SW,164,polylogmult([3,1,3],[1,1,-1],1));
mapput(SW,165,polylogmult([3,1,1,2],[1,1,1,1],1));
mapput(SW,166,polylogmult([3,1,2,1],[1,1,1,1],1));
mapput(SW,167,polylogmult([3,1,3],[1,1,1],1));
mapput(SW,168,polylogmult([3,2,2],[1,1,-1],1));
mapput(SW,169,polylogmult([3,2,1,1],[1,1,1,1],1));
mapput(SW,170,polylogmult([3,2,2],[1,1,1],1));
mapput(SW,171,polylogmult([3,3,1],[1,1,1],1));
mapput(SW,172,polylogmult([3,4],[1,1],1));
mapput(SW,173,polylogmult([4,3],[1,-1],1));
mapput(SW,174,polylogmult([4,2,1],[1,-1,1],1));
mapput(SW,175,polylogmult([4,1,2],[1,1,-1],1));
mapput(SW,176,polylogmult([4,1,1,1],[1,1,1,1],1));
mapput(SW,177,polylogmult([4,1,2],[1,1,1],1));
mapput(SW,178,polylogmult([4,2,1],[1,1,1],1));
mapput(SW,179,polylogmult([4,3],[1,1],1));
mapput(SW,180,polylogmult([5,2],[1,-1],1));
mapput(SW,181,polylogmult([5,1,1],[1,1,1],1));
mapput(SW,182,polylogmult([5,2],[1,1],1));
mapput(SW,183,polylogmult([6,1],[1,1],1));
mapput(SW,184,polylogmult([7],[1],1));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KVodd_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("Hodd_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("KVodd_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-6|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("Hodd_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-6|",Vec(r),"|",v));
v=(192)*mapget(SW,1);
B=[zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-5|",Vec(r),"|",v));
v=(96)*mapget(SW,1);
B=[zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-5|",Vec(r),"|",v));
v=(-192)*mapget(SW,4)+(-256)*mapget(SW,2);
B=[zeta(3)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-4|",Vec(r),"|",v));
v=(-96)*mapget(SW,4)+(-128)*mapget(SW,2);
B=[zeta(3)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-4|",Vec(r),"|",v));
v=(-128)*mapget(SW,13)+(-256)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,11)+(-512)*mapget(SW,6)+(1024)*mapget(SW,5)+(-256)*mapget(SW,10)+(512)*mapget(SW,0)*mapget(SW,1)+(-512)*mapget(SW,9);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-3|",Vec(r),"|",v));
v=(32)*mapget(SW,1)*mapget(SW,1)+(-40)*mapget(SW,13)+(-32)*mapget(SW,11)+(32)*mapget(SW,6)+(248)*mapget(SW,5)+(-80)*mapget(SW,10)+(64)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,9);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-3|",Vec(r),"|",v));
v=(1536)*mapget(SW,32)+(-2016)*mapget(SW,33)+(-512)*mapget(SW,28)+(320)*mapget(SW,1)*mapget(SW,4)+(-832)*mapget(SW,2)*mapget(SW,1)+(4608)*mapget(SW,17)+(-1984)*mapget(SW,18)+(-1792)*mapget(SW,15)+(-192)*mapget(SW,14)+(960)*mapget(SW,26)+(-896)*mapget(SW,27)+(256)*mapget(SW,29)+(-512)*mapget(SW,0)*mapget(SW,4)+(-896)*mapget(SW,25)+(-1536)*mapget(SW,2)*mapget(SW,0)+(1536)*mapget(SW,19)+(1536)*mapget(SW,16)+(-1408)*mapget(SW,3)*mapget(SW,1)+(1408)*mapget(SW,23)+(1408)*mapget(SW,24);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-2|",Vec(r),"|",v));
v=(-152)*mapget(SW,1)*mapget(SW,4)+(120)*mapget(SW,31)+(80)*mapget(SW,33)+(160)*mapget(SW,28)+(-120)*mapget(SW,32)+(-320)*mapget(SW,2)*mapget(SW,1)+(320)*mapget(SW,17)+(-64)*mapget(SW,15)+(-112)*mapget(SW,14)+(272)*mapget(SW,26)+(-224)*mapget(SW,27)+(80)*mapget(SW,29)+(64)*mapget(SW,3)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,4)+(-64)*mapget(SW,23)+(-64)*mapget(SW,24)+(128)*mapget(SW,25)+(-48)*mapget(SW,2)*mapget(SW,0)+(48)*mapget(SW,19)+(48)*mapget(SW,16);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-2|",Vec(r),"|",v));
v=(192)*mapget(SW,1)*mapget(SW,13)+(1152)*mapget(SW,73)+(-1792)*mapget(SW,74)+(-7424)*mapget(SW,75)+(5056)*mapget(SW,76)+(1472)*mapget(SW,66)+(-256)*mapget(SW,65)+(-128)*mapget(SW,1)*mapget(SW,12)+(128)*mapget(SW,69)+(128)*mapget(SW,70)+(1152)*mapget(SW,5)*mapget(SW,1)+(-16128)*mapget(SW,37)+(8512)*mapget(SW,38)+(6272)*mapget(SW,35)+(-2240)*mapget(SW,34)+(-2688)*mapget(SW,58)+(960)*mapget(SW,2)*mapget(SW,4)+(4096)*mapget(SW,59)+(-1088)*mapget(SW,67)+(896)*mapget(SW,68)+(-192)*mapget(SW,72)+(3328)*mapget(SW,6)*mapget(SW,1)+(128)*mapget(SW,1)*mapget(SW,10)+(-512)*mapget(SW,63)+(1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-1280)*mapget(SW,7)*mapget(SW,1)+(-1280)*mapget(SW,0)*mapget(SW,9)+(1280)*mapget(SW,48)+(-4096)*mapget(SW,6)*mapget(SW,0)+(3840)*mapget(SW,47)+(3840)*mapget(SW,40)+(-1536)*mapget(SW,0)*mapget(SW,13)+(5248)*mapget(SW,57)+(8896)*mapget(SW,45)+(4608)*mapget(SW,5)*mapget(SW,0)+(-4352)*mapget(SW,46)+(-4736)*mapget(SW,39)+(256)*mapget(SW,2)*mapget(SW,3)+(2944)*mapget(SW,2)*mapget(SW,2)+(-256)*mapget(SW,49)+(-256)*mapget(SW,41)+(-1472)*mapget(SW,36)+(-640)*mapget(SW,60)+(-640)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-4608)*mapget(SW,8)*mapget(SW,1)+(4608)*mapget(SW,50)+(4608)*mapget(SW,51)+(-6016)*mapget(SW,52)+(-5632)*mapget(SW,55)+(-14336)*mapget(SW,43)+(4608)*mapget(SW,54)+(-6016)*mapget(SW,56)+(-14336)*mapget(SW,44)+(2688)*mapget(SW,62)+(18432)*mapget(SW,42)+(-4608)*mapget(SW,61)+(1408)*mapget(SW,3)*mapget(SW,4)+(2944)*mapget(SW,9)*mapget(SW,1)+(1024)*mapget(SW,0)*mapget(SW,11)+(768)*mapget(SW,0)*mapget(SW,10)+(-768)*mapget(SW,53)+(128)*mapget(SW,71)+(-64)*mapget(SW,4)*mapget(SW,4);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-1|",Vec(r),"|",v));
v=(680)*mapget(SW,1)*mapget(SW,13)+(528)*mapget(SW,73)+(-592)*mapget(SW,74)+(-192)*mapget(SW,75)+(72)*mapget(SW,76)+(-336)*mapget(SW,66)+(120)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,65)+(-408)*mapget(SW,71)+(-160)*mapget(SW,1)*mapget(SW,12)+(160)*mapget(SW,69)+(160)*mapget(SW,70)+(-128)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,1)*mapget(SW,11)+(-128)*mapget(SW,64)+(112)*mapget(SW,2)*mapget(SW,4)+(-480)*mapget(SW,6)*mapget(SW,1)+(704)*mapget(SW,5)*mapget(SW,1)+(448)*mapget(SW,42)+(-192)*mapget(SW,43)+(-192)*mapget(SW,44)+(-784)*mapget(SW,37)+(-128)*mapget(SW,45)+(24)*mapget(SW,38)+(-272)*mapget(SW,35)+(464)*mapget(SW,59)+(-128)*mapget(SW,34)+(-400)*mapget(SW,58)+(-64)*mapget(SW,67)+(256)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,61)+(224)*mapget(SW,68)+(352)*mapget(SW,72)+(-240)*mapget(SW,63)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-192)*mapget(SW,8)*mapget(SW,1)+(-64)*mapget(SW,3)*mapget(SW,4)+(104)*mapget(SW,0)*mapget(SW,13)+(192)*mapget(SW,50)+(-48)*mapget(SW,0)*mapget(SW,11)+(192)*mapget(SW,51)+(192)*mapget(SW,54)+(64)*mapget(SW,9)*mapget(SW,1)+(-144)*mapget(SW,55)+(-128)*mapget(SW,56)+(-128)*mapget(SW,52)+(-72)*mapget(SW,57)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,7)*mapget(SW,1)+(-32)*mapget(SW,0)*mapget(SW,9)+(32)*mapget(SW,48)+(64)*mapget(SW,6)*mapget(SW,0)+(96)*mapget(SW,47)+(96)*mapget(SW,40)+(-160)*mapget(SW,2)*mapget(SW,3)+(176)*mapget(SW,2)*mapget(SW,2)+(160)*mapget(SW,49)+(-248)*mapget(SW,46)+(-304)*mapget(SW,39)+(160)*mapget(SW,41)+(-176)*mapget(SW,36)+(-16)*mapget(SW,60)+(88)*mapget(SW,5)*mapget(SW,0)+(-64)*mapget(SW,0)*mapget(SW,10)+(64)*mapget(SW,53);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-1|",Vec(r),"|",v));
v=(-480)*mapget(SW,1)*mapget(SW,33)+(-8448)*mapget(SW,181)+(8480)*mapget(SW,182)+(17696)*mapget(SW,183)+(-9664)*mapget(SW,184)+(-3840)*mapget(SW,158)+(2048)*mapget(SW,157)+(-1280)*mapget(SW,172)+(-128)*mapget(SW,153)+(-128)*mapget(SW,167)+(1472)*mapget(SW,179)+(128)*mapget(SW,4)*mapget(SW,12)+(-640)*mapget(SW,177)+(-640)*mapget(SW,178)+(640)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-128)*mapget(SW,1)*mapget(SW,31)+(128)*mapget(SW,156)+(-128)*mapget(SW,1)*mapget(SW,32)+(128)*mapget(SW,171)+(-416)*mapget(SW,4)*mapget(SW,13)+(-512)*mapget(SW,15)*mapget(SW,1)+(-704)*mapget(SW,5)*mapget(SW,4)+(28544)*mapget(SW,86)+(28544)*mapget(SW,87)+(-5344)*mapget(SW,14)*mapget(SW,1)+(-13472)*mapget(SW,81)+(-10272)*mapget(SW,78)+(-17664)*mapget(SW,88)+(1664)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-896)*mapget(SW,0)*mapget(SW,31)+(8832)*mapget(SW,136)+(768)*mapget(SW,0)*mapget(SW,32)+(11008)*mapget(SW,137)+(22272)*mapget(SW,104)+(-4096)*mapget(SW,3)*mapget(SW,13)+(1408)*mapget(SW,0)*mapget(SW,33)+(11776)*mapget(SW,126)+(-1152)*mapget(SW,0)*mapget(SW,28)+(9088)*mapget(SW,133)+(22784)*mapget(SW,100)+(4096)*mapget(SW,2)*mapget(SW,13)+(-2560)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1792)*mapget(SW,6)*mapget(SW,3)+(-64)*mapget(SW,5)*mapget(SW,3)+(-2560)*mapget(SW,17)*mapget(SW,0)+(4160)*mapget(SW,18)*mapget(SW,0)+(7424)*mapget(SW,15)*mapget(SW,0)+(-7104)*mapget(SW,14)*mapget(SW,0)+(-1856)*mapget(SW,0)*mapget(SW,26)+(1024)*mapget(SW,3)*mapget(SW,10)+(640)*mapget(SW,0)*mapget(SW,27)+(-768)*mapget(SW,0)*mapget(SW,29)+(-1024)*mapget(SW,122)+(-1024)*mapget(SW,129)+(26112)*mapget(SW,80)+(5440)*mapget(SW,77)+(6144)*mapget(SW,139)+(-9088)*mapget(SW,140)+(2720)*mapget(SW,159)+(-512)*mapget(SW,2)*mapget(SW,12)+(512)*mapget(SW,164)+(-4736)*mapget(SW,160)+(1184)*mapget(SW,173)+(768)*mapget(SW,175)+(-1088)*mapget(SW,174)+(1152)*mapget(SW,180)+(1536)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-3840)*mapget(SW,2)*mapget(SW,11)+(512)*mapget(SW,1)*mapget(SW,26)+(1792)*mapget(SW,151)+(-64)*mapget(SW,1)*mapget(SW,29)+(768)*mapget(SW,154)+(-3840)*mapget(SW,6)*mapget(SW,4)+(-384)*mapget(SW,10)*mapget(SW,4)+(1024)*mapget(SW,168)+(960)*mapget(SW,2)*mapget(SW,9)+(2880)*mapget(SW,127)+(1792)*mapget(SW,134)+(2048)*mapget(SW,101)+(64)*mapget(SW,115)+(-384)*mapget(SW,94)+(7040)*mapget(SW,106)+(9824)*mapget(SW,89)+(-1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(1280)*mapget(SW,7)*mapget(SW,4)+(1920)*mapget(SW,0)*mapget(SW,25)+(-1792)*mapget(SW,114)+(1472)*mapget(SW,19)*mapget(SW,1)+(-5824)*mapget(SW,110)+(-9152)*mapget(SW,107)+(1216)*mapget(SW,16)*mapget(SW,1)+(-5568)*mapget(SW,93)+(8576)*mapget(SW,2)*mapget(SW,6)+(-12544)*mapget(SW,90)+(-4544)*mapget(SW,83)+(-8832)*mapget(SW,138)+(-12000)*mapget(SW,5)*mapget(SW,2)+(4384)*mapget(SW,82)+(1408)*mapget(SW,84)+(-3328)*mapget(SW,2)*mapget(SW,10)+(1792)*mapget(SW,141)+(640)*mapget(SW,161)+(4608)*mapget(SW,8)*mapget(SW,4)+(-3456)*mapget(SW,9)*mapget(SW,4)+(-10752)*mapget(SW,121)+(-10752)*mapget(SW,125)+(-10752)*mapget(SW,135)+(-17536)*mapget(SW,105)+(-4992)*mapget(SW,150)+(3072)*mapget(SW,17)*mapget(SW,1)+(-24576)*mapget(SW,98)+(-24576)*mapget(SW,99)+(21248)*mapget(SW,103)+(-24576)*mapget(SW,102)+(-8448)*mapget(SW,143)+(-39936)*mapget(SW,85)+(-1536)*mapget(SW,1)*mapget(SW,27)+(6144)*mapget(SW,148)+(6144)*mapget(SW,149)+(-2752)*mapget(SW,163)+(12288)*mapget(SW,142)+(4608)*mapget(SW,162)+(-1536)*mapget(SW,152)+(1536)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-6144)*mapget(SW,22)*mapget(SW,1)+(1536)*mapget(SW,23)*mapget(SW,1)+(1536)*mapget(SW,24)*mapget(SW,1)+(-2048)*mapget(SW,18)*mapget(SW,1)+(6144)*mapget(SW,119)+(6144)*mapget(SW,120)+(-7680)*mapget(SW,124)+(-7680)*mapget(SW,131)+(6144)*mapget(SW,123)+(-7680)*mapget(SW,132)+(6144)*mapget(SW,130)+(24576)*mapget(SW,97)+(-6144)*mapget(SW,147)+(1536)*mapget(SW,3)*mapget(SW,11)+(1792)*mapget(SW,116)+(-1664)*mapget(SW,128)+(1792)*mapget(SW,95)+(-1024)*mapget(SW,146)+(-1792)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(1792)*mapget(SW,2)*mapget(SW,7)+(1792)*mapget(SW,0)*mapget(SW,19)+(-1792)*mapget(SW,111)+(1792)*mapget(SW,16)*mapget(SW,0)+(-1792)*mapget(SW,108)+(-1792)*mapget(SW,91)+(512)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(128)*mapget(SW,21)*mapget(SW,1)+(128)*mapget(SW,3)*mapget(SW,9)+(-640)*mapget(SW,0)*mapget(SW,23)+(-640)*mapget(SW,0)*mapget(SW,24)+(-128)*mapget(SW,117)+(6144)*mapget(SW,109)+(3072)*mapget(SW,144)+(6144)*mapget(SW,92)+(-2560)*mapget(SW,145)+(-512)*mapget(SW,20)*mapget(SW,1)+(512)*mapget(SW,112)+(512)*mapget(SW,113)+(-512)*mapget(SW,11)*mapget(SW,4);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_0|",Vec(r),"|",v));
v=(-1304)*mapget(SW,1)*mapget(SW,33)+(-2240)*mapget(SW,181)+(1864)*mapget(SW,182)+(904)*mapget(SW,183)+(-328)*mapget(SW,184)+(464)*mapget(SW,158)+(-752)*mapget(SW,4)*mapget(SW,13)+(240)*mapget(SW,157)+(616)*mapget(SW,172)+(-256)*mapget(SW,167)+(-240)*mapget(SW,171)+(1024)*mapget(SW,179)+(544)*mapget(SW,1)*mapget(SW,32)+(-784)*mapget(SW,177)+(-784)*mapget(SW,178)+(352)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-160)*mapget(SW,11)*mapget(SW,4)+(-368)*mapget(SW,1)*mapget(SW,28)+(176)*mapget(SW,153)+(-176)*mapget(SW,1)*mapget(SW,31)+(208)*mapget(SW,156)+(-64)*mapget(SW,170)+(-344)*mapget(SW,5)*mapget(SW,4)+(48)*mapget(SW,15)*mapget(SW,1)+(-1168)*mapget(SW,14)*mapget(SW,1)+(-7392)*mapget(SW,85)+(4272)*mapget(SW,86)+(4272)*mapget(SW,87)+(2784)*mapget(SW,80)+(-1376)*mapget(SW,88)+(-704)*mapget(SW,81)+(288)*mapget(SW,78)+(-912)*mapget(SW,140)+(456)*mapget(SW,77)+(576)*mapget(SW,139)+(8)*mapget(SW,159)+(576)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(480)*mapget(SW,2)*mapget(SW,13)+(-592)*mapget(SW,1)*mapget(SW,26)+(1312)*mapget(SW,142)+(-592)*mapget(SW,143)+(-240)*mapget(SW,160)+(-808)*mapget(SW,173)+(-256)*mapget(SW,1)*mapget(SW,29)+(144)*mapget(SW,168)+(32)*mapget(SW,162)+(160)*mapget(SW,174)+(-672)*mapget(SW,180)+(128)*mapget(SW,154)+(288)*mapget(SW,6)*mapget(SW,4)+(528)*mapget(SW,151)+(-160)*mapget(SW,10)*mapget(SW,4)+(-96)*mapget(SW,152)+(2144)*mapget(SW,17)*mapget(SW,1)+(-1168)*mapget(SW,18)*mapget(SW,1)+(160)*mapget(SW,1)*mapget(SW,27)+(-32)*mapget(SW,2)*mapget(SW,12)+(32)*mapget(SW,164)+(48)*mapget(SW,175)+(-320)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-3648)*mapget(SW,22)*mapget(SW,1)+(2144)*mapget(SW,23)*mapget(SW,1)+(2144)*mapget(SW,24)*mapget(SW,1)+(192)*mapget(SW,8)*mapget(SW,4)+(-64)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,13)+(3648)*mapget(SW,119)+(3648)*mapget(SW,120)+(-3840)*mapget(SW,121)+(-3904)*mapget(SW,124)+(-3904)*mapget(SW,131)+(-8352)*mapget(SW,98)+(256)*mapget(SW,3)*mapget(SW,11)+(3648)*mapget(SW,123)+(-3840)*mapget(SW,125)+(-3904)*mapget(SW,132)+(-8352)*mapget(SW,99)+(3648)*mapget(SW,130)+(-3840)*mapget(SW,135)+(-8352)*mapget(SW,102)+(12288)*mapget(SW,97)+(-2496)*mapget(SW,147)+(-48)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,31)+(-112)*mapget(SW,0)*mapget(SW,33)+(80)*mapget(SW,0)*mapget(SW,28)+(4160)*mapget(SW,100)+(5312)*mapget(SW,103)+(4256)*mapget(SW,104)+(-912)*mapget(SW,25)*mapget(SW,1)+(-512)*mapget(SW,2)*mapget(SW,11)+(2704)*mapget(SW,133)+(2752)*mapget(SW,136)+(2128)*mapget(SW,137)+(1184)*mapget(SW,149)+(-144)*mapget(SW,0)*mapget(SW,32)+(1984)*mapget(SW,126)+(1184)*mapget(SW,148)+(-1328)*mapget(SW,105)+(-560)*mapget(SW,138)+(-336)*mapget(SW,150)+(-288)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1152)*mapget(SW,2)*mapget(SW,8)+(128)*mapget(SW,6)*mapget(SW,3)+(240)*mapget(SW,5)*mapget(SW,3)+(-64)*mapget(SW,17)*mapget(SW,0)+(144)*mapget(SW,18)*mapget(SW,0)+(16)*mapget(SW,15)*mapget(SW,0)+(-160)*mapget(SW,14)*mapget(SW,0)+(160)*mapget(SW,0)*mapget(SW,26)+(1152)*mapget(SW,118)+(-96)*mapget(SW,3)*mapget(SW,10)+(-64)*mapget(SW,0)*mapget(SW,27)+(64)*mapget(SW,0)*mapget(SW,29)+(96)*mapget(SW,122)+(96)*mapget(SW,129)+(1152)*mapget(SW,96)+(-808)*mapget(SW,5)*mapget(SW,2)+(-1984)*mapget(SW,94)+(144)*mapget(SW,2)*mapget(SW,10)+(-752)*mapget(SW,101)+(-624)*mapget(SW,84)+(784)*mapget(SW,2)*mapget(SW,9)+(-832)*mapget(SW,127)+(-1392)*mapget(SW,115)+(1672)*mapget(SW,89)+(1104)*mapget(SW,82)+(976)*mapget(SW,106)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,7)*mapget(SW,4)+(128)*mapget(SW,0)*mapget(SW,25)+(-160)*mapget(SW,114)+(-624)*mapget(SW,110)+(-1280)*mapget(SW,107)+(-560)*mapget(SW,93)+(-1696)*mapget(SW,90)+(-560)*mapget(SW,83)+(368)*mapget(SW,79)+(448)*mapget(SW,144)+(272)*mapget(SW,141)+(16)*mapget(SW,161)+(1024)*mapget(SW,116)+(160)*mapget(SW,128)+(-160)*mapget(SW,134)+(1024)*mapget(SW,95)+(-480)*mapget(SW,146)+(-32)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(32)*mapget(SW,2)*mapget(SW,7)+(32)*mapget(SW,0)*mapget(SW,19)+(-32)*mapget(SW,111)+(32)*mapget(SW,16)*mapget(SW,0)+(-32)*mapget(SW,108)+(-32)*mapget(SW,91)+(704)*mapget(SW,2)*mapget(SW,6)+(112)*mapget(SW,19)*mapget(SW,1)+(960)*mapget(SW,109)+(48)*mapget(SW,16)*mapget(SW,1)+(960)*mapget(SW,92)+(-352)*mapget(SW,145)+(128)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-32)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,20)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,9)+(32)*mapget(SW,117)+(128)*mapget(SW,112)+(128)*mapget(SW,113)+(-96)*mapget(SW,0)*mapget(SW,23)+(-96)*mapget(SW,0)*mapget(SW,24)+(-96)*mapget(SW,1)*mapget(SW,30)+(96)*mapget(SW,165)+(96)*mapget(SW,166)+(96)*mapget(SW,169)+(384)*mapget(SW,176)+(-32)*mapget(SW,155)+(160)*mapget(SW,4)*mapget(SW,12);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_0|",Vec(r),"|",v));

==> anc/numbers/deposit/R5/n4_check/bfkl_obranch.gpout <==
KVodd_BFKL_-7|ZERO|0
Hodd_BFKL_-7|ZERO|0
KVodd_BFKL_-6|ZERO|0
Hodd_BFKL_-6|ZERO|0
KVodd_BFKL_-5|[1, -192]|315.8273408348594758027037119960368363300383810317053000452271800390414343174145677760567489189936714183688292407687406104887151399049614952835397656955263251517
Hodd_BFKL_-5|[1, -96]|157.9136704174297379013518559980184181650191905158526500226135900195207171587072838880283744594968357091844146203843703052443575699524807476417698828477631625758
KVodd_BFKL_-4|ZERO|-1.0350527006597618961 E-171
Hodd_BFKL_-4|ZERO|-5.175263503298809480 E-172
KVodd_BFKL_-3|[1, 288]|-779.2727282720194978915226615096408899978206853814833735317428751197668436546175695209749378780239404077533860137907745385005315336904326514830425305956778291032
Hodd_BFKL_-3|[1, 72]|-194.8181820680048744728806653774102224994551713453708433829357187799417109136543923802437344695059851019383465034476936346251328834226081628707606326489194572758
KVodd_BFKL_-2|[1, 0, -1152]|2277.854611542485128163042428590864659038638489592474608417587263167031719336888047273146797145055547692652617256983957509137703983334749692951162038696313974114
Hodd_BFKL_-2|[-1, 0, 144]|284.7318264428106410203803035738580823798298111990593260521984078958789649171110059091433496431319434615815771571229946886422129979168437116188952548370392467642
KVodd_BFKL_-1|[-105, -3360, -43744]|-1900.515393193532260804899269220741425992258878150992196290302751439317475432171926470587549608562663534306693941291116476598816276328054068585169284048546385412
Hodd_BFKL_-1|[-105, -5040, -4]|-69.52671550181185141780930343770056912613626905833879861861590788179941379145532321069106439187859493343177880619308653124282936499076948491688614383852151629461
KVodd_BFKL_0|[5, 1120, -14440, 6512]|464.0252604348948414675070380758513880957936755285287730964094548692170799084465219790802937096092958872831505029282814885242558820482498126684816595476931984682
Hodd_BFKL_0|[2, 1777, -604, 80]|-510.9050520397600860355347201402878154737236495976169555856198746954796510386999939407841092501916839184339497251460816075710802588183878820604637967703049665977
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R5/n4_check/bfkl_obranch.out <==
KVodd_BFKL_-7 ZERO {}
Hodd_BFKL_-7 ZERO {}
KVodd_BFKL_-6 ZERO {}
Hodd_BFKL_-6 ZERO {}
KVodd_BFKL_-5 REL {'z2': Fraction(192, 1)}
Hodd_BFKL_-5 REL {'z2': Fraction(96, 1)}
KVodd_BFKL_-4 ZERO {}
Hodd_BFKL_-4 ZERO {}
KVodd_BFKL_-3 REL {'z2^2': Fraction(-288, 1)}
Hodd_BFKL_-3 REL {'z2^2': Fraction(-72, 1)}
KVodd_BFKL_-2 REL {'z2*z3': Fraction(1152, 1)}
Hodd_BFKL_-2 REL {'z2*z3': Fraction(144, 1)}
KVodd_BFKL_-1 REL {'z3^2': Fraction(-32, 1), 'z2^3': Fraction(-43744, 105)}
Hodd_BFKL_-1 REL {'z3^2': Fraction(-48, 1), 'z2^3': Fraction(-4, 105)}
KVodd_BFKL_0 REL {'z7': Fraction(-224, 1), 'z2*z5': Fraction(2888, 1), 'z2^2*z3': Fraction(-6512, 5)}
Hodd_BFKL_0 REL {'z7': Fraction(-1777, 2), 'z2*z5': Fraction(302, 1), 'z2^2*z3': Fraction(-40, 1)}


==> anc/numbers/deposit/R5/n4_check/bfkl_obranch.py <==
"""BFKL point with the O-branch (continuation from odd M): O_a(-1+w) = E_a(w) - w^-m E_c(w)."""
import pickle
from fractions import Fraction as F
from limits import *
from numeval import *
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1
def BFKLodd_word(w):
    m=abs(w[0]); c=w[1:]
    out={}
    addser(out,smul_rat(series_E(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    addser(out,smul_rat(series_E(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-1)
    return out
parts={"rat": lin_comb_words({k:4*v for k,v in NPADFL.items()}),"z3":lin_comb_words(Z3PART),
       "z5":{(1,1):F(-320),(2,):F(160)},"H":lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})}
res={n:combine(w,BFKLodd_word) for n,w in parts.items()}
def times_const(e,word):
    out={}
    for (p,ws),c in e.items():
        k=(p,tuple(sorted(ws+(word,)))); out[k]=out.get(k,0)+c
    return out
q=[]
for p in range(-7,1):
    e={}
    for nm,cw in (("rat",None),("z3",(3,)),("z5",(5,))):
        ee=res[nm].get(p,{})
        if cw: ee=times_const(ee,cw)
        for k,c in ee.items(): e[k]=e.get(k,0)+c
    e={k:c for k,c in e.items() if c!=0}
    q.append(("KVodd_BFKL_%d"%p,e,[7+p],MZVGENS))
    q.append(("Hodd_BFKL_%d"%p,res["H"].get(p,{}),[7+p],MZVGENS))
out=run_gp(build_script(q,prec=160),"bfkl_obranch")
rr=parse(out)
for k,_,_,_ in q: print(k,rr[k][0],rr[k][1] if rr[k][0]!="NOREL" else rr[k][2])


==> anc/numbers/deposit/R5/n4_check/bs2s.py <==
"""Binomial harmonic sums BS_a(M) -> alternating harmonic sums S_b(M).
Rule found by exact fitting at weights 3-4 (fit_recursion.py) and verified here for all
127 positive compositions of weight <= 7 against the definition
BS_a(M) = (-1)^M sum_{j=1}^M (-1)^j C(M,j) C(M+j,j) S_a(j), M = 1..NCHECK.
Write a composition as a bit string beta (bit p = 1 if a split follows unit p).
 beta_1 = 1:  Delta BS_beta(N) = (1/N) [BS_beta'(N) + BS_beta'(N-1)],      beta' = beta without first bit
 beta_1 = 0:  Delta BS_beta(N) = -((-1)^N/N) [BS_c(N) - BS_c(N-1)],          c = complement of beta'
 weight 1:    BS_1 = 2 S_1.
"""
from fractions import Fraction as F
from math import comb
import itertools, sys, json

def compositions(w):
    if w==0: yield (); return
    for first in range(1,w+1):
        for rest in compositions(w-first): yield (first,)+rest

def comp_to_bits(a):
    bits=[]
    for x in a:
        bits += [0]*(x-1) + [1]
    return tuple(bits[:-1])
def bits_to_comp(bits):
    a=[];cur=1
    for b in bits:
        if b==1: a.append(cur); cur=1
        else: cur+=1
    a.append(cur); return tuple(a)

def sgn(x): return 1 if x>0 else -1
def lift(c):      # index c1 -> sign(c1)(|c1|+1)
    return (c[0]+sgn(c[0]),)+c[1:]
def fliplift(c):  # index c1 -> -sign(c1)(|c1|+1)
    return (-(c[0]+sgn(c[0])),)+c[1:]

memo={}
def BS(a):
    """dict word->coef with BS_a = sum coef*S_word"""
    a=tuple(a)
    if a in memo: return memo[a]
    if a==(): return {():F(1)}
    if a==(1,): res={(1,):F(2)}
    else:
        bits=comp_to_bits(a)
        rest=bits[1:]
        res={}
        if bits[0]==1:
            g=BS(bits_to_comp(rest))
            for c,v in g.items():
                w=(1,)+c; res[w]=res.get(w,0)+2*v
                if c!=(): w2=lift(c); res[w2]=res.get(w2,0)-v
        else:
            g=BS(bits_to_comp(tuple(1-b for b in rest)))
            for c,v in g.items():
                assert c!=()
                w=fliplift(c); res[w]=res.get(w,0)-v
        res={k:v for k,v in res.items() if v!=0}
    memo[a]=res; return res

# exact evaluation
Scache={}
def Sval(idx,N):
    key=(idx,N)
    if key in Scache: return Scache[key]
    if len(idx)==0: return F(1)
    if N==0: return F(0)
    a=idx[0]
    v=Sval(idx,N-1)+F((1 if a>0 else (-1)**N),N**abs(a))*Sval(idx[1:],N)
    Scache[key]=v; return v
def BSdef(a,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))

if __name__=="__main__":
    NCHECK=int(sys.argv[1]) if len(sys.argv)>1 else 30
    allc=[a for w in range(1,8) for a in compositions(w)]
    bad=0
    for a in allc:
        e=BS(a)
        for N in range(1,NCHECK+1):
            lhs=BSdef(a,N); rhs=sum(v*Sval(w,N) for w,v in e.items())
            if lhs!=rhs: bad+=1; print("MISMATCH",a,N); break
    print("checked",len(allc),"compositions, M=1..%d, mismatches:"%NCHECK,bad)
    out={",".join(map(str,a)):{",".join(map(str,w)):str(v) for w,v in BS(a).items()} for a in allc}
    json.dump(out,open("bs2s_table.json","w"),indent=0)
    print("number of S-words in weight-7 expansions:", len({w for a in allc if sum(a)==7 for w in BS(a)}))


==> anc/numbers/deposit/R5/n4_check/bs2s_check.out <==
checked 127 compositions, M=1..90, mismatches: 0
number of S-words in weight-7 expansions: 239


==> anc/numbers/deposit/R5/n4_check/bs2s_table.json <==
{
"1": {
"1": "2"
},
"1,1": {
"1,1": "4",
"2": "-2"
},
"2": {
"-2": "-2"
},
"1,1,1": {
"1,1,1": "8",
"2,1": "-4",
"1,2": "-4",
"3": "2"
},
"1,2": {
"1,-2": "-4",
"-3": "2"
},
"2,1": {
"3": "2"
},
"3": {
"-2,1": "-4",
"-3": "2"
},
"1,1,1,1": {
"1,1,1,1": "16",
"2,1,1": "-8",
"1,2,1": "-8",
"3,1": "4",
"1,1,2": "-8",
"2,2": "4",
"1,3": "4",
"4": "-2"
},
"1,1,2": {
"1,1,-2": "-8",
"2,-2": "4",
"1,-3": "4",
"-4": "-2"
},
"1,2,1": {
"1,3": "4",
"4": "-2"
},
"1,3": {
"1,-2,1": "-8",
"-3,1": "4",
"1,-3": "4",
"-4": "-2"
},
"2,1,1": {
"3,1": "4",
"4": "-2"
},
"2,2": {
"-4": "-2"
},
"3,1": {
"-2,-2": "4",
"4": "-2"
},
"4": {
"-2,1,1": "-8",
"-3,1": "4",
"-2,2": "4",
"-4": "-2"
},
"1,1,1,1,1": {
"1,1,1,1,1": "32",
"2,1,1,1": "-16",
"1,2,1,1": "-16",
"3,1,1": "8",
"1,1,2,1": "-16",
"2,2,1": "8",
"1,3,1": "8",
"4,1": "-4",
"1,1,1,2": "-16",
"2,1,2": "8",
"1,2,2": "8",
"3,2": "-4",
"1,1,3": "8",
"2,3": "-4",
"1,4": "-4",
"5": "2"
},
"1,1,1,2": {
"1,1,1,-2": "-16",
"2,1,-2": "8",
"1,2,-2": "8",
"3,-2": "-4",
"1,1,-3": "8",
"2,-3": "-4",
"1,-4": "-4",
"-5": "2"
},
"1,1,2,1": {
"1,1,3": "8",
"2,3": "-4",
"1,4": "-4",
"5": "2"
},
"1,1,3": {
"1,1,-2,1": "-16",
"2,-2,1": "8",
"1,-3,1": "8",
"-4,1": "-4",
"1,1,-3": "8",
"2,-3": "-4",
"1,-4": "-4",
"-5": "2"
},
"1,2,1,1": {
"1,3,1": "8",
"4,1": "-4",
"1,4": "-4",
"5": "2"
},
"1,2,2": {
"1,-4": "-4",
"-5": "2"
},
"1,3,1": {
"1,-2,-2": "8",
"-3,-2": "-4",
"1,4": "-4",
"5": "2"
},
"1,4": {
"1,-2,1,1": "-16",
"-3,1,1": "8",
"1,-3,1": "8",
"-4,1": "-4",
"1,-2,2": "8",
"-3,2": "-4",
"1,-4": "-4",
"-5": "2"
},
"2,1,1,1": {
"3,1,1": "8",
"4,1": "-4",
"3,2": "-4",
"5": "2"
},
"2,1,2": {
"3,-2": "-4",
"-5": "2"
},
"2,2,1": {
"5": "2"
},
"2,3": {
"-4,1": "-4",
"-5": "2"
},
"3,1,1": {
"-2,-2,1": "8",
"4,1": "-4",
"-2,-3": "-4",
"5": "2"
},
"3,2": {
"-2,3": "-4",
"-5": "2"
},
"4,1": {
"-2,1,-2": "8",
"-3,-2": "-4",
"-2,-3": "-4",
"5": "2"
},
"5": {
"-2,1,1,1": "-16",
"-3,1,1": "8",
"-2,2,1": "8",
"-4,1": "-4",
"-2,1,2": "8",
"-3,2": "-4",
"-2,3": "-4",
"-5": "2"
},
"1,1,1,1,1,1": {
"1,1,1,1,1,1": "64",
"2,1,1,1,1": "-32",
"1,2,1,1,1": "-32",
"3,1,1,1": "16",
"1,1,2,1,1": "-32",
"2,2,1,1": "16",
"1,3,1,1": "16",
"4,1,1": "-8",
"1,1,1,2,1": "-32",
"2,1,2,1": "16",
"1,2,2,1": "16",
"3,2,1": "-8",
"1,1,3,1": "16",
"2,3,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,1,1,1,2": "-32",
"2,1,1,2": "16",
"1,2,1,2": "16",
"3,1,2": "-8",
"1,1,2,2": "16",
"2,2,2": "-8",
"1,3,2": "-8",
"4,2": "4",
"1,1,1,3": "16",
"2,1,3": "-8",
"1,2,3": "-8",
"3,3": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,1,1,2": {
"1,1,1,1,-2": "-32",
"2,1,1,-2": "16",
"1,2,1,-2": "16",
"3,1,-2": "-8",
"1,1,2,-2": "16",
"2,2,-2": "-8",
"1,3,-2": "-8",
"4,-2": "4",
"1,1,1,-3": "16",
"2,1,-3": "-8",
"1,2,-3": "-8",
"3,-3": "4",
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,1,1,2,1": {
"1,1,1,3": "16",
"2,1,3": "-8",
"1,2,3": "-8",
"3,3": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,1,3": {
"1,1,1,-2,1": "-32",
"2,1,-2,1": "16",
"1,2,-2,1": "16",
"3,-2,1": "-8",
"1,1,-3,1": "16",
"2,-3,1": "-8",
"1,-4,1": "-8",
"-5,1": "4",
"1,1,1,-3": "16",
"2,1,-3": "-8",
"1,2,-3": "-8",
"3,-3": "4",
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,1,2,1,1": {
"1,1,3,1": "16",
"2,3,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,2,2": {
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,1,3,1": {
"1,1,-2,-2": "16",
"2,-2,-2": "-8",
"1,-3,-2": "-8",
"-4,-2": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,4": {
"1,1,-2,1,1": "-32",
"2,-2,1,1": "16",
"1,-3,1,1": "16",
"-4,1,1": "-8",
"1,1,-3,1": "16",
"2,-3,1": "-8",
"1,-4,1": "-8",
"-5,1": "4",
"1,1,-2,2": "16",
"2,-2,2": "-8",
"1,-3,2": "-8",
"-4,2": "4",
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,2,1,1,1": {
"1,3,1,1": "16",
"4,1,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,3,2": "-8",
"4,2": "4",
"1,5": "4",
"6": "-2"
},
"1,2,1,2": {
"1,3,-2": "-8",
"4,-2": "4",
"1,-5": "4",
"-6": "-2"
},
"1,2,2,1": {
"1,5": "4",
"6": "-2"
},
"1,2,3": {
"1,-4,1": "-8",
"-5,1": "4",
"1,-5": "4",
"-6": "-2"
},
"1,3,1,1": {
"1,-2,-2,1": "16",
"-3,-2,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,-2,-3": "-8",
"-3,-3": "4",
"1,5": "4",
"6": "-2"
},
"1,3,2": {
"1,-2,3": "-8",
"-3,3": "4",
"1,-5": "4",
"-6": "-2"
},
"1,4,1": {
"1,-2,1,-2": "16",
"-3,1,-2": "-8",
"1,-3,-2": "-8",
"-4,-2": "4",
"1,-2,-3": "-8",
"-3,-3": "4",
"1,5": "4",
"6": "-2"
},
"1,5": {
"1,-2,1,1,1": "-32",
"-3,1,1,1": "16",
"1,-3,1,1": "16",
"-4,1,1": "-8",
"1,-2,2,1": "16",
"-3,2,1": "-8",
"1,-4,1": "-8",
"-5,1": "4",
"1,-2,1,2": "16",
"-3,1,2": "-8",
"1,-3,2": "-8",
"-4,2": "4",
"1,-2,3": "-8",
"-3,3": "4",
"1,-5": "4",
"-6": "-2"
},
"2,1,1,1,1": {
"3,1,1,1": "16",
"4,1,1": "-8",
"3,2,1": "-8",
"5,1": "4",
"3,1,2": "-8",
"4,2": "4",
"3,3": "4",
"6": "-2"
},
"2,1,1,2": {
"3,1,-2": "-8",
"4,-2": "4",
"3,-3": "4",
"-6": "-2"
},
"2,1,2,1": {
"3,3": "4",
"6": "-2"
},
"2,1,3": {
"3,-2,1": "-8",
"-5,1": "4",
"3,-3": "4",
"-6": "-2"
},
"2,2,1,1": {
"5,1": "4",
"6": "-2"
},
"2,2,2": {
"-6": "-2"
},
"2,3,1": {
"-4,-2": "4",
"6": "-2"
},
"2,4": {
"-4,1,1": "-8",
"-5,1": "4",
"-4,2": "4",
"-6": "-2"
},
"3,1,1,1": {
"-2,-2,1,1": "16",
"4,1,1": "-8",
"-2,-3,1": "-8",
"5,1": "4",
"-2,-2,2": "-8",
"4,2": "4",
"-2,-4": "4",
"6": "-2"
},
"3,1,2": {
"-2,-2,-2": "-8",
"4,-2": "4",
"-2,4": "4",
"-6": "-2"
},
"3,2,1": {
"-2,-4": "4",
"6": "-2"
},
"3,3": {
"-2,3,1": "-8",
"-5,1": "4",
"-2,4": "4",
"-6": "-2"
},
"4,1,1": {
"-2,1,-2,1": "16",
"-3,-2,1": "-8",
"-2,-3,1": "-8",
"5,1": "4",
"-2,1,-3": "-8",
"-3,-3": "4",
"-2,-4": "4",
"6": "-2"
},
"4,2": {
"-2,1,3": "-8",
"-3,3": "4",
"-2,4": "4",
"-6": "-2"
},
"5,1": {
"-2,1,1,-2": "16",
"-3,1,-2": "-8",
"-2,2,-2": "-8",
"-4,-2": "4",
"-2,1,-3": "-8",
"-3,-3": "4",
"-2,-4": "4",
"6": "-2"
},
"6": {
"-2,1,1,1,1": "-32",
"-3,1,1,1": "16",
"-2,2,1,1": "16",
"-4,1,1": "-8",
"-2,1,2,1": "16",
"-3,2,1": "-8",
"-2,3,1": "-8",
"-5,1": "4",
"-2,1,1,2": "16",
"-3,1,2": "-8",
"-2,2,2": "-8",
"-4,2": "4",
"-2,1,3": "-8",
"-3,3": "4",
"-2,4": "4",
"-6": "-2"
},
"1,1,1,1,1,1,1": {
"1,1,1,1,1,1,1": "128",
"2,1,1,1,1,1": "-64",
"1,2,1,1,1,1": "-64",
"3,1,1,1,1": "32",
"1,1,2,1,1,1": "-64",
"2,2,1,1,1": "32",
"1,3,1,1,1": "32",
"4,1,1,1": "-16",
"1,1,1,2,1,1": "-64",
"2,1,2,1,1": "32",
"1,2,2,1,1": "32",
"3,2,1,1": "-16",
"1,1,3,1,1": "32",
"2,3,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,1,1,1,2,1": "-64",
"2,1,1,2,1": "32",
"1,2,1,2,1": "32",
"3,1,2,1": "-16",
"1,1,2,2,1": "32",
"2,2,2,1": "-16",
"1,3,2,1": "-16",
"4,2,1": "8",
"1,1,1,3,1": "32",
"2,1,3,1": "-16",
"1,2,3,1": "-16",
"3,3,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,1,1,1,2": "-64",
"2,1,1,1,2": "32",
"1,2,1,1,2": "32",
"3,1,1,2": "-16",
"1,1,2,1,2": "32",
"2,2,1,2": "-16",
"1,3,1,2": "-16",
"4,1,2": "8",
"1,1,1,2,2": "32",
"2,1,2,2": "-16",
"1,2,2,2": "-16",
"3,2,2": "8",
"1,1,3,2": "-16",
"2,3,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,1,1,1,3": "32",
"2,1,1,3": "-16",
"1,2,1,3": "-16",
"3,1,3": "8",
"1,1,2,3": "-16",
"2,2,3": "8",
"1,3,3": "8",
"4,3": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,1,1,2": {
"1,1,1,1,1,-2": "-64",
"2,1,1,1,-2": "32",
"1,2,1,1,-2": "32",
"3,1,1,-2": "-16",
"1,1,2,1,-2": "32",
"2,2,1,-2": "-16",
"1,3,1,-2": "-16",
"4,1,-2": "8",
"1,1,1,2,-2": "32",
"2,1,2,-2": "-16",
"1,2,2,-2": "-16",
"3,2,-2": "8",
"1,1,3,-2": "-16",
"2,3,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,1,1,1,-3": "32",
"2,1,1,-3": "-16",
"1,2,1,-3": "-16",
"3,1,-3": "8",
"1,1,2,-3": "-16",
"2,2,-3": "8",
"1,3,-3": "8",
"4,-3": "-4",
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,1,1,2,1": {
"1,1,1,1,3": "32",
"2,1,1,3": "-16",
"1,2,1,3": "-16",
"3,1,3": "8",
"1,1,2,3": "-16",
"2,2,3": "8",
"1,3,3": "8",
"4,3": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,1,3": {
"1,1,1,1,-2,1": "-64",
"2,1,1,-2,1": "32",
"1,2,1,-2,1": "32",
"3,1,-2,1": "-16",
"1,1,2,-2,1": "32",
"2,2,-2,1": "-16",
"1,3,-2,1": "-16",
"4,-2,1": "8",
"1,1,1,-3,1": "32",
"2,1,-3,1": "-16",
"1,2,-3,1": "-16",
"3,-3,1": "8",
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,1,1,-3": "32",
"2,1,1,-3": "-16",
"1,2,1,-3": "-16",
"3,1,-3": "8",
"1,1,2,-3": "-16",
"2,2,-3": "8",
"1,3,-3": "8",
"4,-3": "-4",
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,1,2,1,1": {
"1,1,1,3,1": "32",
"2,1,3,1": "-16",
"1,2,3,1": "-16",
"3,3,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,2,2": {
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,1,3,1": {
"1,1,1,-2,-2": "32",
"2,1,-2,-2": "-16",
"1,2,-2,-2": "-16",
"3,-2,-2": "8",
"1,1,-3,-2": "-16",
"2,-3,-2": "8",
"1,-4,-2": "8",
"-5,-2": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,4": {
"1,1,1,-2,1,1": "-64",
"2,1,-2,1,1": "32",
"1,2,-2,1,1": "32",
"3,-2,1,1": "-16",
"1,1,-3,1,1": "32",
"2,-3,1,1": "-16",
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,1,1,-3,1": "32",
"2,1,-3,1": "-16",
"1,2,-3,1": "-16",
"3,-3,1": "8",
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,1,-2,2": "32",
"2,1,-2,2": "-16",
"1,2,-2,2": "-16",
"3,-2,2": "8",
"1,1,-3,2": "-16",
"2,-3,2": "8",
"1,-4,2": "8",
"-5,2": "-4",
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,2,1,1,1": {
"1,1,3,1,1": "32",
"2,3,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,3,2": "-16",
"2,3,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,2,1,2": {
"1,1,3,-2": "-16",
"2,3,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,2,2,1": {
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,2,3": {
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,3,1,1": {
"1,1,-2,-2,1": "32",
"2,-2,-2,1": "-16",
"1,-3,-2,1": "-16",
"-4,-2,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,-2,-3": "-16",
"2,-2,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,3,2": {
"1,1,-2,3": "-16",
"2,-2,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,4,1": {
"1,1,-2,1,-2": "32",
"2,-2,1,-2": "-16",
"1,-3,1,-2": "-16",
"-4,1,-2": "8",
"1,1,-3,-2": "-16",
"2,-3,-2": "8",
"1,-4,-2": "8",
"-5,-2": "-4",
"1,1,-2,-3": "-16",
"2,-2,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,5": {
"1,1,-2,1,1,1": "-64",
"2,-2,1,1,1": "32",
"1,-3,1,1,1": "32",
"-4,1,1,1": "-16",
"1,1,-3,1,1": "32",
"2,-3,1,1": "-16",
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,1,-2,2,1": "32",
"2,-2,2,1": "-16",
"1,-3,2,1": "-16",
"-4,2,1": "8",
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,-2,1,2": "32",
"2,-2,1,2": "-16",
"1,-3,1,2": "-16",
"-4,1,2": "8",
"1,1,-3,2": "-16",
"2,-3,2": "8",
"1,-4,2": "8",
"-5,2": "-4",
"1,1,-2,3": "-16",
"2,-2,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,2,1,1,1,1": {
"1,3,1,1,1": "32",
"4,1,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,3,2,1": "-16",
"4,2,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,3,1,2": "-16",
"4,1,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,3,3": "8",
"4,3": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,1,1,2": {
"1,3,1,-2": "-16",
"4,1,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,3,-3": "8",
"4,-3": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,2,1,2,1": {
"1,3,3": "8",
"4,3": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,1,3": {
"1,3,-2,1": "-16",
"4,-2,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,3,-3": "8",
"4,-3": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,2,2,1,1": {
"1,5,1": "8",
"6,1": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,2,2": {
"1,-6": "-4",
"-7": "2"
},
"1,2,3,1": {
"1,-4,-2": "8",
"-5,-2": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,4": {
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,-4,2": "8",
"-5,2": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,3,1,1,1": {
"1,-2,-2,1,1": "32",
"-3,-2,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,-2,-3,1": "-16",
"-3,-3,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,-2,-2,2": "-16",
"-3,-2,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,3,1,2": {
"1,-2,-2,-2": "-16",
"-3,-2,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,3,2,1": {
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,3,3": {
"1,-2,3,1": "-16",
"-3,3,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,4,1,1": {
"1,-2,1,-2,1": "32",
"-3,1,-2,1": "-16",
"1,-3,-2,1": "-16",
"-4,-2,1": "8",
"1,-2,-3,1": "-16",
"-3,-3,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,-2,1,-3": "-16",
"-3,1,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,4,2": {
"1,-2,1,3": "-16",
"-3,1,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,5,1": {
"1,-2,1,1,-2": "32",
"-3,1,1,-2": "-16",
"1,-3,1,-2": "-16",
"-4,1,-2": "8",
"1,-2,2,-2": "-16",
"-3,2,-2": "8",
"1,-4,-2": "8",
"-5,-2": "-4",
"1,-2,1,-3": "-16",
"-3,1,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,6": {
"1,-2,1,1,1,1": "-64",
"-3,1,1,1,1": "32",
"1,-3,1,1,1": "32",
"-4,1,1,1": "-16",
"1,-2,2,1,1": "32",
"-3,2,1,1": "-16",
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,-2,1,2,1": "32",
"-3,1,2,1": "-16",
"1,-3,2,1": "-16",
"-4,2,1": "8",
"1,-2,3,1": "-16",
"-3,3,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,-2,1,1,2": "32",
"-3,1,1,2": "-16",
"1,-3,1,2": "-16",
"-4,1,2": "8",
"1,-2,2,2": "-16",
"-3,2,2": "8",
"1,-4,2": "8",
"-5,2": "-4",
"1,-2,1,3": "-16",
"-3,1,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"2,1,1,1,1,1": {
"3,1,1,1,1": "32",
"4,1,1,1": "-16",
"3,2,1,1": "-16",
"5,1,1": "8",
"3,1,2,1": "-16",
"4,2,1": "8",
"3,3,1": "8",
"6,1": "-4",
"3,1,1,2": "-16",
"4,1,2": "8",
"3,2,2": "8",
"5,2": "-4",
"3,1,3": "8",
"4,3": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,1,1,2": {
"3,1,1,-2": "-16",
"4,1,-2": "8",
"3,2,-2": "8",
"5,-2": "-4",
"3,1,-3": "8",
"4,-3": "-4",
"3,-4": "-4",
"-7": "2"
},
"2,1,1,2,1": {
"3,1,3": "8",
"4,3": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,1,3": {
"3,1,-2,1": "-16",
"4,-2,1": "8",
"3,-3,1": "8",
"-6,1": "-4",
"3,1,-3": "8",
"4,-3": "-4",
"3,-4": "-4",
"-7": "2"
},
"2,1,2,1,1": {
"3,3,1": "8",
"6,1": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,2,2": {
"3,-4": "-4",
"-7": "2"
},
"2,1,3,1": {
"3,-2,-2": "8",
"-5,-2": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,4": {
"3,-2,1,1": "-16",
"-5,1,1": "8",
"3,-3,1": "8",
"-6,1": "-4",
"3,-2,2": "8",
"-5,2": "-4",
"3,-4": "-4",
"-7": "2"
},
"2,2,1,1,1": {
"5,1,1": "8",
"6,1": "-4",
"5,2": "-4",
"7": "2"
},
"2,2,1,2": {
"5,-2": "-4",
"-7": "2"
},
"2,2,2,1": {
"7": "2"
},
"2,2,3": {
"-6,1": "-4",
"-7": "2"
},
"2,3,1,1": {
"-4,-2,1": "8",
"6,1": "-4",
"-4,-3": "-4",
"7": "2"
},
"2,3,2": {
"-4,3": "-4",
"-7": "2"
},
"2,4,1": {
"-4,1,-2": "8",
"-5,-2": "-4",
"-4,-3": "-4",
"7": "2"
},
"2,5": {
"-4,1,1,1": "-16",
"-5,1,1": "8",
"-4,2,1": "8",
"-6,1": "-4",
"-4,1,2": "8",
"-5,2": "-4",
"-4,3": "-4",
"-7": "2"
},
"3,1,1,1,1": {
"-2,-2,1,1,1": "32",
"4,1,1,1": "-16",
"-2,-3,1,1": "-16",
"5,1,1": "8",
"-2,-2,2,1": "-16",
"4,2,1": "8",
"-2,-4,1": "8",
"6,1": "-4",
"-2,-2,1,2": "-16",
"4,1,2": "8",
"-2,-3,2": "8",
"5,2": "-4",
"-2,-2,3": "8",
"4,3": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,1,1,2": {
"-2,-2,1,-2": "-16",
"4,1,-2": "8",
"-2,-3,-2": "8",
"5,-2": "-4",
"-2,-2,-3": "8",
"4,-3": "-4",
"-2,5": "-4",
"-7": "2"
},
"3,1,2,1": {
"-2,-2,3": "8",
"4,3": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,1,3": {
"-2,-2,-2,1": "-16",
"4,-2,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,-2,-3": "8",
"4,-3": "-4",
"-2,5": "-4",
"-7": "2"
},
"3,2,1,1": {
"-2,-4,1": "8",
"6,1": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,2,2": {
"-2,5": "-4",
"-7": "2"
},
"3,3,1": {
"-2,3,-2": "8",
"-5,-2": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,4": {
"-2,3,1,1": "-16",
"-5,1,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,3,2": "8",
"-5,2": "-4",
"-2,5": "-4",
"-7": "2"
},
"4,1,1,1": {
"-2,1,-2,1,1": "32",
"-3,-2,1,1": "-16",
"-2,-3,1,1": "-16",
"5,1,1": "8",
"-2,1,-3,1": "-16",
"-3,-3,1": "8",
"-2,-4,1": "8",
"6,1": "-4",
"-2,1,-2,2": "-16",
"-3,-2,2": "8",
"-2,-3,2": "8",
"5,2": "-4",
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"4,1,2": {
"-2,1,-2,-2": "-16",
"-3,-2,-2": "8",
"-2,-3,-2": "8",
"5,-2": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
},
"4,2,1": {
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"4,3": {
"-2,1,3,1": "-16",
"-3,3,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
},
"5,1,1": {
"-2,1,1,-2,1": "32",
"-3,1,-2,1": "-16",
"-2,2,-2,1": "-16",
"-4,-2,1": "8",
"-2,1,-3,1": "-16",
"-3,-3,1": "8",
"-2,-4,1": "8",
"6,1": "-4",
"-2,1,1,-3": "-16",
"-3,1,-3": "8",
"-2,2,-3": "8",
"-4,-3": "-4",
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"5,2": {
"-2,1,1,3": "-16",
"-3,1,3": "8",
"-2,2,3": "8",
"-4,3": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
},
"6,1": {
"-2,1,1,1,-2": "32",
"-3,1,1,-2": "-16",
"-2,2,1,-2": "-16",
"-4,1,-2": "8",
"-2,1,2,-2": "-16",
"-3,2,-2": "8",
"-2,3,-2": "8",
"-5,-2": "-4",
"-2,1,1,-3": "-16",
"-3,1,-3": "8",
"-2,2,-3": "8",
"-4,-3": "-4",
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"7": {
"-2,1,1,1,1,1": "-64",
"-3,1,1,1,1": "32",
"-2,2,1,1,1": "32",
"-4,1,1,1": "-16",
"-2,1,2,1,1": "32",
"-3,2,1,1": "-16",
"-2,3,1,1": "-16",
"-5,1,1": "8",
"-2,1,1,2,1": "32",
"-3,1,2,1": "-16",
"-2,2,2,1": "-16",
"-4,2,1": "8",
"-2,1,3,1": "-16",
"-3,3,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,1,1,1,2": "32",
"-3,1,1,2": "-16",
"-2,2,1,2": "-16",
"-4,1,2": "8",
"-2,1,2,2": "-16",
"-3,2,2": "8",
"-2,3,2": "8",
"-5,2": "-4",
"-2,1,1,3": "-16",
"-3,1,3": "8",
"-2,2,3": "8",
"-4,3": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
}
}

==> anc/numbers/deposit/R5/n4_check/contin.py <==
"""Analytic continuation of alternating harmonic sums S_w(N), continued from EVEN N
(E-branch) and from ODD N (O-branch), Taylor coefficients at N=0 expressed through
S-sums at infinity (constants).  Own implementation (no HarmonicSums).

Branch functions: S_w(N) = A_w(N) + (-1)^N B_w(N);  E_w = A_w + B_w,  O_w = A_w - B_w.
Series representation (w=(c1,d), eta=sgn c1, n=|c1|), branch p in {0:E,1:O}:
  X^p_w(N) = sum_{l>=1} [ eta^l l^-n S_d(l) - eta^(l+p) (l+N)^-n X^{par(l+p)}_d(l+N) ].
At an integer i the branch is natural (q=0) if p==par(i), wrong (q=1) otherwise:
  Delta_w(i) := V_w(i)-S_w(i)  (wrong minus natural value at integer i)
     eta=+1: Delta_w(i) = -sum_{L>i} L^-n Delta_d(L)
     eta=-1: Delta_w(i) =  sum_{L>i} (-1)^L L^-n [2 S_d(L) + Delta_d(L)]
  k-th derivative (k>=1), branch wrongness q:
     D^k X_w^[q](i) = -eta^q sum_{r=0}^k C(k,r)(-1)^r (n)_r sum_{L>i} eta^L L^(-n-r) G_{k-r}(L),
     G_j = D^j X_d^[q] (j>=1),  G_0 = S_d + q Delta_d.
Functions of the integer argument are dicts {(consts, word): Fraction}, consts = sorted tuple of
words w meaning prod S_w(Kcut) (regularised at the end), word = S_word(i).
"""
from fractions import Fraction as F
from functools import lru_cache
from math import comb
import itertools

def sgn(x): return 1 if x>0 else -1
def wedge(a,b): return sgn(a)*sgn(b)*(abs(a)+abs(b))

@lru_cache(maxsize=None)
def stuffle(u,v):
    if not u: return {v:F(1)}
    if not v: return {u:F(1)}
    a,A=u[0],u[1:]; b,B=v[0],v[1:]
    out={}
    for w,c in stuffle(A,v).items(): out[(a,)+w]=out.get((a,)+w,0)+c
    for w,c in stuffle(u,B).items(): out[(b,)+w]=out.get((b,)+w,0)+c
    for w,c in stuffle(A,B).items():
        k=(wedge(a,b),)+w; out[k]=out.get(k,0)-c
    return {k:c for k,c in out.items() if c!=0}

def add(d,k,c):
    if c==0: return
    v=d.get(k,0)+c
    if v==0: d.pop(k,None)
    else: d[k]=v
def lin(*pairs):
    out={}
    for coef,fn in pairs:
        for k,c in fn.items(): add(out,k,coef*c)
    return out
def tail(eta,s,Fn):
    """sum_{L>i} eta^L L^-s Fn(L)"""
    out={}
    idx=eta*s
    for (cons,w),c in Fn.items():
        ws=(idx,)+w
        add(out,(tuple(sorted(cons+(ws,))),()),c)
        add(out,(cons,ws),-c)
    return out
ONE={((),()):F(1)}
def Nat(d): return {((),d):F(1)}

@lru_cache(maxsize=None)
def _Delta(w):
    if w==(): return {}
    eta=sgn(w[0]); n=abs(w[0]); d=w[1:]
    if eta==1: return lin((-1,tail(1,n,Delta(d))))
    return tail(-1,n,lin((2,Nat(d)),(1,Delta(d))))
def Delta(w): return _Delta(w)

def rising(n,r):
    p=1
    for t in range(r): p*=n+t
    return p
@lru_cache(maxsize=None)
def _Deriv(w,k,q):
    assert k>=1
    if w==(): return {}
    eta=sgn(w[0]); n=abs(w[0]); d=w[1:]
    out={}
    for r in range(0,k+1):
        j=k-r
        if j>=1: G=Deriv(d,j,q)
        else: G=lin((1,Nat(d)),(q,Delta(d))) if d!=() else ONE
        if not G: continue
        coef=-(eta**q)*comb(k,r)*((-1)**r)*rising(n,r)
        T=tail(eta,n+r,G)
        for kk,c in T.items(): add(out,kk,coef*c)
    return out
def Deriv(w,k,q): return _Deriv(w,k,q)

def at0(Fn):
    """evaluate function of integer i at i=0: S_w(0)=0 for w!=()"""
    out={}
    for (cons,w),c in Fn.items():
        if w==(): add(out,cons,c)
    return out

from math import factorial
@lru_cache(maxsize=None)
def taylorE(w,k):
    """coefficient of omega^k in E_w(omega) (continuation from even N), as dict consts->coef"""
    if w==(): return {():F(1)} if k==0 else {}
    if k==0: return {}
    return {c:v/factorial(k) for c,v in at0(Deriv(w,k,0)).items()}
@lru_cache(maxsize=None)
def taylorO(w,k):
    """coefficient of omega^k in O_w(omega) (continuation from odd N)"""
    if w==(): return {():F(1)} if k==0 else {}
    if k==0: return at0(Delta(w))
    return {c:v/factorial(k) for c,v in at0(Deriv(w,k,1)).items()}

# ---------- regularisation of constants S_w(K), K->infinity ----------
# result: dict {(p, convwords): coef} meaning coef * sinf^p * prod S_u(inf), u not starting with +1
def _polymul(P,Q):
    out={}
    for (p1,c1),a in P.items():
        for (p2,c2),b in Q.items():
            add(out,(p1+p2,tuple(sorted(c1+c2))),a*b)
    return out
@lru_cache(maxsize=None)
def _reg(w):
    if w==(): return {(0,()):F(1)}
    if w[0]!=1: return {(0,(w,)):F(1)}
    r=0
    while r<len(w) and w[r]==1: r+=1
    u=w[1:]   # (1^{r-1}, v)
    # S_1 * S_u = r S_w + rest
    prod=stuffle((1,),u)
    out={}
    # S_1*S_u regularised = sinf * reg(u)
    for (p,c),a in _reg(u).items(): add(out,(p+1,c),a)
    for ww,c in prod.items():
        if ww==w: assert c==r; continue
        for k,a in _reg(ww).items(): add(out,k,-c*a)
    return {k:v/r for k,v in out.items()}
def reg_consts(cons):
    P={(0,()):F(1)}
    for w in cons: P=_polymul(P,_reg(w))
    return P
def reg_expr(expr):
    """expr: dict consts->coef  ->  dict (p, convwords)->coef"""
    out={}
    for cons,c in expr.items():
        for k,a in reg_consts(cons).items(): add(out,k,c*a)
    return out


==> anc/numbers/deposit/R5/n4_check/descent_check.gp <==
default(realprecision,60); default(parisizemax,4000000000);
C=vector(485);
C[1]=polylogmult([2],[1]);
C[2]=polylogmult([5],[1]);
C[3]=polylogmult([3],[1]);
C[4]=polylogmult([7],[-1]);
C[5]=polylogmult([1],[-1]);
C[6]=polylogmult([6,1],[-1,1])+polylogmult([7],[-1]);
C[7]=polylogmult([5,2],[-1,1])+polylogmult([7],[-1]);
C[8]=polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[9]=polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[10]=polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[11]=polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[12]=polylogmult([7],[1]);
C[13]=polylogmult([6,1],[-1,-1])+polylogmult([7],[1]);
C[14]=polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[15]=polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[16]=polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[17]=polylogmult([5,2],[1,-1])+polylogmult([7],[-1]);
C[18]=polylogmult([6,1],[1,-1])+polylogmult([7],[-1]);
C[19]=polylogmult([5,1],[-1,-1])+polylogmult([6],[1]);
C[20]=polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[21]=polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[22]=polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[23]=polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1]);
C[24]=polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[25]=polylogmult([5,2],[-1,-1])+polylogmult([7],[1]);
C[26]=polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[27]=polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[28]=polylogmult([5,2],[1,1])+polylogmult([7],[1]);
C[29]=polylogmult([6,1],[1,1])+polylogmult([7],[1]);
C[30]=polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[31]=polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[32]=polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[33]=polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[34]=polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[35]=polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1]);
C[36]=polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[37]=polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[38]=polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[39]=polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[40]=polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[41]=polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[42]=polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[43]=polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[44]=polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[45]=polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[46]=polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[47]=polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[48]=polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[49]=polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[50]=polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[51]=polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[52]=polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[53]=polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[54]=polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[55]=polylogmult([2,1,1,1,2],[1,1,1,1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[56]=polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1]);
C[57]=polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[58]=polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[59]=polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[60]=polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[61]=polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[62]=polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[63]=polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[64]=polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[65]=polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[66]=polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[67]=polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[68]=polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[69]=polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[70]=polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[71]=polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1]);
C[72]=polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1]);
C[73]=polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1]);
C[74]=polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[75]=polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[76]=polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[77]=polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[78]=polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[79]=polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[80]=polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[81]=polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[82]=polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[83]=polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[84]=polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[85]=polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[86]=polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[87]=polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[88]=polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[89]=polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[90]=polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[91]=polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[92]=polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[93]=polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[94]=polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[95]=polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1]);
C[96]=polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1]);
C[97]=polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1]);
C[98]=polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[99]=polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[100]=polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[101]=polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[102]=polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[103]=polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[104]=polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[105]=polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[106]=polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[107]=polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[108]=polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[109]=polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[110]=polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[111]=polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[112]=polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[113]=polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[114]=polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[115]=polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[116]=polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[117]=polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[118]=polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[119]=polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[120]=polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[121]=polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[122]=polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[123]=polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1]);
C[124]=polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[125]=polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[126]=polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[127]=polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[128]=polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[129]=polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[130]=polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[131]=polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[132]=polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[133]=polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[134]=polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[135]=polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[136]=polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[137]=polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[138]=polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[139]=polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[140]=polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[141]=polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[142]=polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[143]=polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[144]=polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[145]=polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[146]=polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[147]=polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[148]=polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[149]=polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[150]=polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[151]=polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[152]=polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[153]=polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[154]=polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[155]=polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[156]=polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[157]=polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[158]=polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[159]=polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[160]=polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[161]=polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[162]=polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[163]=polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[164]=polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[165]=polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[166]=polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[167]=polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[168]=polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[169]=polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[170]=polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[171]=polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[172]=polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[173]=polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[174]=polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[175]=polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[176]=polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[177]=polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[178]=polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[179]=polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[180]=polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[181]=polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[182]=polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[183]=polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[184]=polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[185]=polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[186]=polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[187]=polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[188]=polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[189]=polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[190]=polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[191]=polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[192]=polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[193]=polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[194]=polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[195]=polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[196]=polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[197]=polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[198]=polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[199]=polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[200]=polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[201]=polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[202]=polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[203]=polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[204]=polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[205]=polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[206]=polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[207]=polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[208]=polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[209]=polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[210]=polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[211]=polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[212]=polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[213]=polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[214]=polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[215]=polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[216]=polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[217]=polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[218]=polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[219]=polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[220]=polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[221]=polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[222]=polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[223]=polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[224]=polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[225]=polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[226]=polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[227]=polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[228]=polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[229]=polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[230]=polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[231]=polylogmult([1,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,2,1,1,1],[-1,1,1,1,1])+polylogmult([3,1,1,1],[-1,1,1,1])+polylogmult([1,1,2,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1],[-1,1,1,1])+polylogmult([1,3,1,1],[-1,1,1,1])+polylogmult([4,1,1],[-1,1,1])+polylogmult([1,1,1,2,1],[-1,1,1,1,1])+polylogmult([2,1,2,1],[-1,1,1,1])+polylogmult([1,2,2,1],[-1,1,1,1])+polylogmult([3,2,1],[-1,1,1])+polylogmult([1,1,3,1],[-1,1,1,1])+polylogmult([2,3,1],[-1,1,1])+polylogmult([1,4,1],[-1,1,1])+polylogmult([5,1],[-1,1])+polylogmult([1,1,1,1,2],[-1,1,1,1,1])+polylogmult([2,1,1,2],[-1,1,1,1])+polylogmult([1,2,1,2],[-1,1,1,1])+polylogmult([3,1,2],[-1,1,1])+polylogmult([1,1,2,2],[-1,1,1,1])+polylogmult([2,2,2],[-1,1,1])+polylogmult([1,3,2],[-1,1,1])+polylogmult([4,2],[-1,1])+polylogmult([1,1,1,3],[-1,1,1,1])+polylogmult([2,1,3],[-1,1,1])+polylogmult([1,2,3],[-1,1,1])+polylogmult([3,3],[-1,1])+polylogmult([1,1,4],[-1,1,1])+polylogmult([2,4],[-1,1])+polylogmult([1,5],[-1,1])+polylogmult([6],[-1]);
C[232]=polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[233]=polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[234]=polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[235]=polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[236]=polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[237]=polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[238]=polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[239]=polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[240]=polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[241]=polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[242]=polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[243]=polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[244]=polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[245]=polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[246]=polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[247]=polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[248]=polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[249]=polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[250]=polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[251]=polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[252]=polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[253]=polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[254]=polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[255]=polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[256]=polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[257]=polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[258]=polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[259]=polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[260]=polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[261]=polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[262]=polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[263]=polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[264]=polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[265]=polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[266]=polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[267]=polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[268]=polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[269]=polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[270]=polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[271]=polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[272]=polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[273]=polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[274]=polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[275]=polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[276]=polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[277]=polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[278]=polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[279]=polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[280]=polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[281]=polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[282]=polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[283]=polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[284]=polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[285]=polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[286]=polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[287]=polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[288]=polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[289]=polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[290]=polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[291]=polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[292]=polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[293]=polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[294]=polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[295]=polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[296]=polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[297]=polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[298]=polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[299]=polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[300]=polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[301]=polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[302]=polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[303]=polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[304]=polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[305]=polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[306]=polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[307]=polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[308]=polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[309]=polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[310]=polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[311]=polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[312]=polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[313]=polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[314]=polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[315]=polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[316]=polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[317]=polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[318]=polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[319]=polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[320]=polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[321]=polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[322]=polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[323]=polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[324]=polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[325]=polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[326]=polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[327]=polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[328]=polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[329]=polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[330]=polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[331]=polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[332]=polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[333]=polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[334]=polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[335]=polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[336]=polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[337]=polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[338]=polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[339]=polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[340]=polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[341]=polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[342]=polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[343]=polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[344]=polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[345]=polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[346]=polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[347]=polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[348]=polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[349]=polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[350]=polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[351]=polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[352]=polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[353]=polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[354]=polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[355]=polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[356]=polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[357]=polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[358]=polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[359]=polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[360]=polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[361]=polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[362]=polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[363]=polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[364]=polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[365]=polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[366]=polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[367]=polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[368]=polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[369]=polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[370]=polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[371]=polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[372]=polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[373]=polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[374]=polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[375]=polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[376]=polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[377]=polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[378]=polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[379]=polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[380]=polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[381]=polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[382]=polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[383]=polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[384]=polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[385]=polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[386]=polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[387]=polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[388]=polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[389]=polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[390]=polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[391]=polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[392]=polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[393]=polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[394]=polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[395]=polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[396]=polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[397]=polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[398]=polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[399]=polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[400]=polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[401]=polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[402]=polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[403]=polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[404]=polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[405]=polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[406]=polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[407]=polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[408]=polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[409]=polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[410]=polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[411]=polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[412]=polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[413]=polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[414]=polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[415]=polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[416]=polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[417]=polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[418]=polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[419]=polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[420]=polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[421]=polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[422]=polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[423]=polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[424]=polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[425]=polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[426]=polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[427]=polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[428]=polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[429]=polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[430]=polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[431]=polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[432]=polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[433]=polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[434]=polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[435]=polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[436]=polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[437]=polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[438]=polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[439]=polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[440]=polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[441]=polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[442]=polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[443]=polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[444]=polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[445]=polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[446]=polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[447]=polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[448]=polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[449]=polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[450]=polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[451]=polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[452]=polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[453]=polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[454]=polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[455]=polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[456]=polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[457]=polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[458]=polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[459]=polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[460]=polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[461]=polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[462]=polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[463]=polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[464]=polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[465]=polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[466]=polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[467]=polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[468]=polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[469]=polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[470]=polylogmult([2,1,1,2,1],[-1,1,1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[471]=polylogmult([1,1,1,3,1],[-1,1,1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[472]=polylogmult([1,1,1,2,2],[-1,1,1,-1,1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[473]=polylogmult([1,1,2,2,1],[-1,1,1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[474]=polylogmult([1,2,1,2,1],[-1,1,1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[475]=polylogmult([2,1,1,1,2],[-1,1,1,1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[476]=polylogmult([1,1,1,1,3],[-1,1,1,1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[477]=polylogmult([1,1,1,2,2],[-1,1,1,1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[478]=polylogmult([1,1,2,1,2],[-1,1,1,1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[479]=polylogmult([1,2,1,1,2],[-1,1,1,1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[480]=polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[481]=polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[482]=polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[483]=polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[484]=polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[485]=polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
NW=293;
Af=vector(NW); Bf=vector(NW);
Af[1]=(n)->(-31*C[1]^3)/140;
Bf[1]=(n)->0;
Af[2]=(n)->(-15*C[2])/16;
Bf[2]=(n)->0;
Af[3]=(n)->(-7*C[1]^2)/20;
Bf[3]=(n)->1/(2*n^4);
Af[4]=(n)->(-3*C[3])/4;
Bf[4]=(n)->-3/(4*n^4) + 1/(2*n^3);
Af[5]=(n)->-1/2*C[1];
Bf[5]=(n)->-1/2*1/n^3 + 1/(2*n^2);
Af[6]=(n)->1/(120*n^4) - 1/(12*n^2) + 1/(2*n) + (log(n)+Euler);
Bf[6]=(n)->0;
Af[7]=(n)->-1/6*1/n^3 + 1/(2*n^2) - n^(-1) + C[1];
Bf[7]=(n)->0;
Af[8]=(n)->-1/4*1/n^4 + 1/(2*n^3) - 1/(2*n^2) + C[3];
Bf[8]=(n)->0;
Af[9]=(n)->1/(2*n^4) - 1/(3*n^3) + (2*C[1]^2)/5;
Bf[9]=(n)->0;
Af[10]=(n)->-1/4*1/n^4 + C[2];
Bf[10]=(n)->0;
Af[11]=(n)->(8*C[1]^3)/35;
Bf[11]=(n)->0;
Af[12]=(n)->7*C[4] - (31*C[5]*C[1]^3)/140 - C[6] - C[7] - C[8] - C[9] - C[10] - C[11];
Bf[12]=(n)->0;
Af[13]=(n)->24*C[4] + (9*C[1]^2*C[3])/20 - (89*C[1]*C[2])/32 + 5*C[12] - 5*C[13] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18];
Bf[13]=(n)->0;
Af[14]=(n)->(-11*C[1]^3)/20 + (3*C[3]^2)/4 - (31*C[5]*C[2])/16 - C[19];
Bf[14]=(n)->0;
Af[15]=(n)->(-8*C[5]*C[1]^3)/7 + (C[1]^2*C[3])/5 - 2*C[1]*C[2] - 6*C[12] + C[20] + 5*C[21];
Bf[15]=(n)->0;
Af[16]=(n)->-45*C[4] - (39*C[1]^2*C[3])/80 + (45*C[1]*C[2])/8 - 10*C[12] + 10*C[13] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18];
Bf[16]=(n)->(-3*C[3])/(8*n^4);
Af[17]=(n)->(193*C[1]^3)/420 - (3*C[3]^2)/4;
Bf[17]=(n)->-1/4*C[1]/n^4;
Af[18]=(n)->(C[1]*C[3])/2 - (59*C[2])/32;
Bf[18]=(n)->(log(n)+Euler)/(2*n^4);
Af[19]=(n)->(743*C[1]^3)/840 - (9*C[3]^2)/4 + (31*C[5]*C[2])/4 + 4*C[19];
Bf[19]=(n)->C[1]/(2*n^4);
Af[20]=(n)->(16*C[5]*C[1]^3)/7 - (9*C[1]^2*C[3])/10 + 3*C[1]*C[2] + 15*C[12] - C[22] - 4*C[20] - 10*C[21];
Bf[20]=(n)->C[3]/(2*n^4);
Af[21]=(n)->40*C[4] + (49*C[1]^2*C[3])/80 - (15*C[1]*C[2])/4 + 10*C[12] - 10*C[13] - 4*C[14] - 7*C[15] - 9*C[16] - 10*C[17] - 10*C[18];
Bf[21]=(n)->(21*C[1]^2)/(80*n^4) - (7*C[1]^2)/(40*n^3);
Af[22]=(n)->(4*C[1]^3)/35 + (9*C[3]^2)/32;
Bf[22]=(n)->(9*C[3])/(16*n^4) - (3*C[3])/(8*n^3);
Af[23]=(n)->-1/8*1/n^4 - (9*C[1]*C[3])/4 + (83*C[2])/16;
Bf[23]=(n)->(3*C[1])/(8*n^4) - C[1]/(4*n^3);
Af[24]=(n)->C[5]^4/12 - (C[5]^2*C[1])/2 - (11*C[1]^2)/10 - (7*C[5]*C[3])/4 - 2*C[23];
Bf[24]=(n)->1/(2*n^4) - (3*(log(n)+Euler))/(4*n^4) + (log(n)+Euler)/(2*n^3);
Af[25]=(n)->(-5*C[1]*C[3])/8 + (11*C[2])/32;
Bf[25]=(n)->-1/2*1/n^4 - (3*C[1])/(4*n^4) + C[1]/(2*n^3);
Af[26]=(n)->(-439*C[1]^3)/280 + (81*C[3]^2)/32 - (93*C[5]*C[2])/8 - 6*C[19];
Bf[26]=(n)->(-3*C[3])/(4*n^4) + C[3]/(2*n^3);
Af[27]=(n)->(-16*C[5]*C[1]^3)/7 - 2*C[1]*C[2] - 20*C[12] + C[24] + 3*C[22] + 6*C[20] + 10*C[21];
Bf[27]=(n)->(-3*C[1]^2)/(10*n^4) + C[1]^2/(5*n^3);
Af[28]=(n)->-15*C[4] + (45*C[1]*C[2])/32 - 5*C[12] + 5*C[13] + C[14] + 2*C[15] + 3*C[16] + 4*C[17] + 5*C[18];
Bf[28]=(n)->(15*C[2])/(32*n^3) - (15*C[2])/(32*n^2);
Af[29]=(n)->(-47*C[1]^3)/840 + (3*C[3]^2)/4;
Bf[29]=(n)->(7*C[1]^2)/(40*n^3) - (7*C[1]^2)/(40*n^2);
Af[30]=(n)->-1/8*1/n^4 + (21*C[1]*C[3])/8 - (67*C[2])/16;
Bf[30]=(n)->(3*C[3])/(8*n^3) - (3*C[3])/(8*n^2);
Af[31]=(n)->3/(8*n^4) - 1/(6*n^3) + (13*C[1]^2)/40;
Bf[31]=(n)->C[1]/(4*n^3) - C[1]/(4*n^2);
Af[32]=(n)->(-5*C[3])/8;
Bf[32]=(n)->-5/(12*n^4) + 1/(2*n^3) - (log(n)+Euler)/(2*n^3) + (log(n)+Euler)/(2*n^2);
Af[33]=(n)->-1/6*C[5]^4 + C[5]^2*C[1] + (51*C[1]^2)/40 + (7*C[5]*C[3])/2 + 4*C[23];
Bf[33]=(n)->n^(-4) - 1/(2*n^3) - C[1]/(2*n^3) + C[1]/(2*n^2);
Af[34]=(n)->(-3*C[1]*C[3])/4 + (21*C[2])/32;
Bf[34]=(n)->-1/4*1/n^4 - C[3]/(2*n^3) + C[3]/(2*n^2);
Af[35]=(n)->(143*C[1]^3)/168 - (33*C[3]^2)/16 + (31*C[5]*C[2])/4 + 4*C[19];
Bf[35]=(n)->-1/5*C[1]^2/n^3 + C[1]^2/(5*n^2);
Af[36]=(n)->(8*C[5]*C[1]^3)/7 + 15*C[12] - C[25] - 2*C[24] - 3*C[22] - 4*C[20] - 5*C[21];
Bf[36]=(n)->-1/2*C[2]/n^3 + C[2]/(2*n^2);
Af[37]=(n)->-6*C[4] - (31*C[1]^3)/(16800*n^4) + (31*C[1]^3)/(1680*n^2) - (31*C[1]^3)/(280*n) - (31*(log(n)+Euler)*C[1]^3)/140 + (31*C[5]*C[1]^3)/140 + C[6] + C[7] + C[8] + C[9] + C[10] + C[11];
Bf[37]=(n)->0;
Af[38]=(n)->(23*C[1]^3)/70 - (3*C[3]^2)/4 - C[2]/(128*n^4) + (5*C[2])/(64*n^2) - (15*C[2])/(32*n) - (15*(log(n)+Euler)*C[2])/16 + (31*C[5]*C[2])/16 + C[19];
Bf[38]=(n)->0;
Af[39]=(n)->(-7*C[1]^2)/(2400*n^4) + (7*C[1]^2)/(240*n^2) - (7*C[1]^2)/(40*n) - (7*(log(n)+Euler)*C[1]^2)/20 - (C[1]*C[3])/2 + (29*C[2])/32;
Bf[39]=(n)->0;
Af[40]=(n)->-1/12*C[5]^4 + (C[5]^2*C[1])/2 + (3*C[1]^2)/4 - C[3]/(160*n^4) + C[3]/(16*n^2) - (3*C[3])/(8*n) - (3*(log(n)+Euler)*C[3])/4 + (7*C[5]*C[3])/4 + 2*C[23];
Bf[40]=(n)->1/(4*n^4);
Af[41]=(n)->-1/240*C[1]/n^4 + C[1]/(24*n^2) - C[1]/(4*n) - ((log(n)+Euler)*C[1])/2 - C[3]/8;
Bf[41]=(n)->-5/(8*n^4) + 1/(4*n^3);
Af[42]=(n)->1/(288*n^4) - 1/(8*n^3) + 3/(8*n^2) - 1/(2*n) + (log(n)+Euler)/(120*n^4) - (log(n)+Euler)/(12*n^2) + (log(n)+Euler)/(2*n) + (log(n)+Euler)^2/2 + C[1]/2;
Bf[42]=(n)->0;
Af[43]=(n)->-5/(24*n^4) + 17/(36*n^3) - 3/(4*n^2) + n^(-1) + C[1]/(120*n^4) - C[1]/(12*n^2) + C[1]/(2*n) + (log(n)+Euler)*C[1] - C[3];
Bf[43]=(n)->0;
Af[44]=(n)->7/(16*n^4) - 5/(12*n^3) + 1/(4*n^2) - C[1]^2/10 + C[3]/(120*n^4) - C[3]/(12*n^2) + C[3]/(2*n) + (log(n)+Euler)*C[3];
Bf[44]=(n)->0;
Af[45]=(n)->-7/(24*n^4) + 1/(9*n^3) + C[1]^2/(300*n^4) - C[1]^2/(30*n^2) + C[1]^2/(5*n) + (2*(log(n)+Euler)*C[1]^2)/5 + C[1]*C[3] - 2*C[2];
Bf[45]=(n)->0;
Af[46]=(n)->1/(16*n^4) - (6*C[1]^3)/35 + C[3]^2/2 + C[2]/(120*n^4) - C[2]/(12*n^2) + C[2]/(2*n) + (log(n)+Euler)*C[2];
Bf[46]=(n)->0;
Af[47]=(n)->C[1]^3/(525*n^4) - (2*C[1]^3)/(105*n^2) + (4*C[1]^3)/(35*n) + (8*(log(n)+Euler)*C[1]^3)/35 - C[12] + C[26] + C[27] + C[28] + C[29] - C[30] - C[31] - C[32] - C[33] - C[34] - C[35] + C[36] + C[37] + C[38] + C[39] - C[40];
Bf[47]=(n)->0;
Af[48]=(n)->15*C[4] - (31*C[5]*C[1]^3)/28 + (5*C[2])/(32*n^3) - (15*C[2])/(32*n^2) + (15*C[2])/(16*n) - (45*C[1]*C[2])/32 - C[7] - 2*C[8] - 3*C[9] - 4*C[10] - 5*C[11];
Bf[48]=(n)->0;
Af[49]=(n)->(7*C[1]^2)/(120*n^3) - (7*C[1]^2)/(40*n^2) + (7*C[1]^2)/(20*n) - (1223*C[1]^3)/840 + (9*C[3]^2)/4 - (31*C[5]*C[2])/4 - 4*C[19];
Bf[49]=(n)->0;
Af[50]=(n)->C[3]/(8*n^3) - (3*C[3])/(8*n^2) + (3*C[3])/(4*n) - (C[1]*C[3])/8 - (41*C[2])/32;
Bf[50]=(n)->0;
Af[51]=(n)->C[5]^4/6 + C[1]/(12*n^3) - C[1]/(4*n^2) + C[1]/(2*n) - C[5]^2*C[1] - (17*C[1]^2)/8 - (7*C[5]*C[3])/2 - 4*C[23];
Bf[51]=(n)->1/(4*n^4);
Af[52]=(n)->-1/6*1/n^4 + 13/(36*n^3) - 1/(4*n^2) - n^(-1) - (log(n)+Euler)/(6*n^3) + (log(n)+Euler)/(2*n^2) - (log(n)+Euler)/n + 2*C[3];
Bf[52]=(n)->0;
Af[53]=(n)->-3/(8*n^4) + 1/(6*n^3) - C[3]/(6*n^3) + C[3]/(2*n^2) - C[3]/n - 2*C[1]*C[3] + (11*C[2])/2;
Bf[53]=(n)->0;
Af[54]=(n)->1/(12*n^4) - C[1]^2/(15*n^3) + C[1]^2/(5*n^2) - (2*C[1]^2)/(5*n) + (74*C[1]^3)/105 - C[3]^2;
Bf[54]=(n)->0;
Af[55]=(n)->-1/6*C[2]/n^3 + C[2]/(2*n^2) - C[2]/n + C[1]*C[2] - C[12] + C[41] + C[27] + C[28] + C[29] - C[42] - C[43] - C[44] - C[33] - C[34] - C[35] + C[45] + C[46] + C[47] + C[39] - C[48];
Bf[55]=(n)->0;
Af[56]=(n)->-20*C[4] + (7*C[1]^2)/(80*n^4) - (7*C[1]^2)/(40*n^3) + (7*C[1]^2)/(40*n^2) + (31*C[5]*C[1]^3)/14 - (49*C[1]^2*C[3])/80 + (15*C[1]*C[2])/8 + C[8] + 3*C[9] + 6*C[10] + 10*C[11];
Bf[56]=(n)->0;
Af[57]=(n)->(377*C[1]^3)/280 + (3*C[3])/(16*n^4) - (3*C[3])/(8*n^3) + (3*C[3])/(8*n^2) - (105*C[3]^2)/32 + (93*C[5]*C[2])/8 + 6*C[19];
Bf[57]=(n)->0;
Af[58]=(n)->C[1]/(8*n^4) - C[1]/(4*n^3) + C[1]/(4*n^2) + (C[1]*C[3])/4 - (51*C[2])/32;
Bf[58]=(n)->0;
Af[59]=(n)->17/(48*n^4) - 1/(6*n^3) - 1/(4*n^2) - (log(n)+Euler)/(4*n^4) + (log(n)+Euler)/(2*n^3) - (log(n)+Euler)/(2*n^2) + C[1]^2/2;
Bf[59]=(n)->0;
Af[60]=(n)->-5/(8*n^4) + 1/(3*n^3) - C[1]/(4*n^4) + C[1]/(2*n^3) - C[1]/(2*n^2) + 3*C[1]*C[3] - (9*C[2])/2;
Bf[60]=(n)->0;
Af[61]=(n)->1/(8*n^4) + (4*C[1]^3)/35 - C[3]/(4*n^4) + C[3]/(2*n^3) - C[3]/(2*n^2) + C[3]^2/2;
Bf[61]=(n)->0;
Af[62]=(n)->-1/10*C[1]^2/n^4 + C[1]^2/(5*n^3) - C[1]^2/(5*n^2) + (2*C[1]^2*C[3])/5 - C[12] + C[41] + C[26] + C[28] + C[29] - C[49] - C[43] - C[44] - C[31] - C[32] - C[35] + C[50] + C[51] + C[47] + C[38] - C[52];
Bf[62]=(n)->0;
Af[63]=(n)->15*C[4] - (31*C[5]*C[1]^3)/14 - (3*C[3])/(8*n^4) + C[3]/(4*n^3) + (9*C[1]^2*C[3])/40 - (45*C[1]*C[2])/16 - C[9] - 4*C[10] - 10*C[11];
Bf[63]=(n)->0;
Af[64]=(n)->-1/4*C[1]/n^4 + C[1]/(6*n^3) - (1069*C[1]^3)/840 + (33*C[3]^2)/16 - (31*C[5]*C[2])/4 - 4*C[19];
Bf[64]=(n)->0;
Af[65]=(n)->-1/8*1/n^4 - 1/(9*n^3) + (log(n)+Euler)/(2*n^4) - (log(n)+Euler)/(3*n^3) - C[1]*C[3] + 3*C[2];
Bf[65]=(n)->0;
Af[66]=(n)->1/(4*n^4) + C[1]/(2*n^4) - C[1]/(3*n^3) - (8*C[1]^3)/105 + C[3]^2;
Bf[66]=(n)->0;
Af[67]=(n)->C[3]/(2*n^4) - C[3]/(3*n^3) + (2*C[1]^2*C[3])/5 - C[12] + C[41] + C[26] + C[27] + C[29] - C[49] - C[42] - C[44] - C[30] - C[32] - C[34] + C[53] + C[51] + C[46] + C[37] - C[54];
Bf[67]=(n)->0;
Af[68]=(n)->-6*C[4] + C[1]/(8*n^4) + (31*C[5]*C[1]^3)/28 - (21*C[1]^2*C[3])/80 + (29*C[1]*C[2])/32 + C[10] + 5*C[11];
Bf[68]=(n)->0;
Af[69]=(n)->-1/16*1/n^4 - (log(n)+Euler)/(4*n^4) + (2*C[1]^3)/5 - C[3]^2/2;
Bf[69]=(n)->0;
Af[70]=(n)->-1/4*C[1]/n^4 + C[1]*C[2] - C[12] + C[41] + C[26] + C[27] + C[28] - C[49] - C[42] - C[43] - C[30] - C[31] - C[33] + C[53] + C[50] + C[45] + C[36] - C[55];
Bf[70]=(n)->0;
Af[71]=(n)->2*C[12] - C[26] - C[27] - C[28] - C[29] + C[30] + C[31] + C[32] + C[33] + C[34] + C[35] - C[36] - C[37] - C[38] - C[39] + C[40];
Bf[71]=(n)->0;
Af[72]=(n)->14*C[4] - (159*C[5]*C[1]^3)/280 + (C[1]^2*C[3])/10 + (3*C[5]*C[3]^2)/4 - (47*C[5]^2*C[2])/32 - (49*C[1]*C[2])/64 - 3*C[12] - 6*C[6] - C[5]*C[19] - (11*C[7])/2 - 5*C[8] - (9*C[9])/2 + C[20]/2 - 4*C[10] + (5*C[21])/2 - (7*C[11])/2 + C[56] + C[57] + C[58] + C[59] + C[60] + C[61] + C[62] + C[63] + C[64] + C[65] + C[66] + C[67] + C[68] + C[69] + C[70];
Bf[72]=(n)->0;
Af[73]=(n)->-9*C[4] + (103*C[1]^2*C[3])/160 + (183*C[1]*C[2])/64 + 9*C[12] - 5*C[13] + 15*C[6] + 7*C[7] + C[24] + 2*C[8] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - C[74] - C[75] - C[76] + 3*C[77] - 3*C[78] - C[79] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - 4*C[85] - C[86] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 4*C[91] - C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 4*C[96] + 4*C[97];
Bf[73]=(n)->(-5*C[3])/(16*n^4);
Af[74]=(n)->24*C[4] - (17*C[1]^2*C[3])/32 + (23*C[1]*C[2])/16 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 7*C[7] - C[24] - 2*C[8] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + C[74] + C[75] + C[76] + 3*C[78] + C[79] + 4*C[85] + C[86] + 4*C[91] + C[92] + 4*C[96];
Bf[74]=(n)->-1/4*((log(n)+Euler)*C[1])/n^4 - C[3]/(16*n^4);
Af[75]=(n)->(113*C[1]^3)/840 - (5*C[3]^2)/8 + (93*C[5]*C[2])/32 + (3*C[19])/2;
Bf[75]=(n)->(log(n)+Euler)^2/(4*n^4) + C[1]/(4*n^4);
Af[76]=(n)->(8*C[5]*C[1]^3)/21 - (3*C[1]^2*C[3])/8 - C[5]*C[3]^2 + (C[1]*C[2])/4 - 6*C[12] + C[20] + 5*C[21] + C[28] + 5*C[29] - C[98] - 4*C[99] - C[100];
Bf[76]=(n)->((log(n)+Euler)*C[1])/(2*n^4) - C[3]/(2*n^4);
Af[77]=(n)->(293*C[5]*C[1]^3)/280 + (C[5]^4*C[3])/6 - C[5]^2*C[1]*C[3] - (79*C[1]^2*C[3])/40 - (13*C[5]*C[3]^2)/4 + (23*C[5]^2*C[2])/4 + (3*C[1]*C[2])/4 + 21*C[12] + 4*C[5]*C[19] - 3*C[22] - 9*C[20] - 15*C[21] - C[28] - 5*C[29] + C[98] + C[101] + 4*C[99] + C[100] + 4*C[102] + C[103] - 4*C[3]*C[23];
Bf[77]=(n)->C[3]/n^4;
Af[78]=(n)->-5*C[4] - (C[5]^4*C[3])/12 + (C[5]^2*C[1]*C[3])/2 + (C[1]^2*C[3])/4 + (7*C[5]*C[3]^2)/4 + (7*C[1]*C[2])/16 - 16*C[12] + 10*C[13] - 20*C[6] - 14*C[7] - 3*C[24] - 8*C[8] - C[22] - 3*C[9] + 8*C[14] + 3*C[41] + 11*C[15] + 5*C[26] + 11*C[16] + 6*C[27] + 10*C[17] + 6*C[28] + 10*C[18] + 6*C[29] + 6*C[71] - 6*C[72] + 6*C[73] + 3*C[74] + 3*C[75] + 3*C[76] + C[104] + C[105] + C[106] + C[107] - 3*C[77] + 3*C[78] + 2*C[79] + C[108] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 5*C[84] + 5*C[85] + 3*C[86] + C[109] - 5*C[87] - 5*C[88] - 5*C[89] - 6*C[90] + 6*C[91] + 3*C[92] - 6*C[93] - 6*C[94] - 6*C[95] + 6*C[96] - 6*C[97] + 2*C[3]*C[23];
Bf[78]=(n)->-1/16*C[5]^4/n^4 + C[5]^4/(24*n^3) + (3*C[5]^2*C[1])/(8*n^4) - (C[5]^2*C[1])/(4*n^3) + (33*C[1]^2)/(40*n^4) - (11*C[1]^2)/(20*n^3) + (21*C[5]*C[3])/(16*n^4) - (7*C[5]*C[3])/(8*n^3) + (3*C[23])/(2*n^4) - C[23]/n^3;
Af[79]=(n)->-6*C[4] + C[1]/(16*n^4) - (C[5]*C[1]^3)/56 - (C[5]^4*C[3])/8 + (3*C[5]^2*C[1]*C[3])/4 + (207*C[1]^2*C[3])/80 + (9*C[5]*C[3]^2)/4 - (219*C[1]*C[2])/64 + C[10] + 5*C[11] + 2*C[16] + 4*C[17] - C[110] - 3*C[111] - 2*C[112] + 3*C[3]*C[23];
Bf[79]=(n)->(-39*C[1]^2)/(160*n^4) + (13*C[1]^2)/(80*n^3);
Af[80]=(n)->-1/32*1/n^4 - (log(n)+Euler)/(8*n^4) + (643*C[1]^3)/840 - (109*C[3]^2)/64;
Bf[80]=(n)->(15*C[3])/(32*n^4) - (5*C[3])/(16*n^3);
Af[81]=(n)->-1/8*C[1]/n^4 + (C[5]^4*C[3])/8 - (3*C[5]^2*C[1]*C[3])/4 - (57*C[1]^2*C[3])/32 - (21*C[5]*C[3]^2)/8 + 2*C[1]*C[2] + 29*C[12] - 8*C[25] - 13*C[24] - 8*C[22] - 4*C[41] - 5*C[26] - 5*C[27] - 5*C[28] - 10*C[29] + 6*C[113] + 3*C[114] + 4*C[115] + 2*C[116] + 2*C[117] + 2*C[118] + 2*C[119] + 3*C[120] + 2*C[121] + 3*C[122] - 3*C[3]*C[23];
Bf[81]=(n)->C[5]^4/(8*n^4) - C[5]^4/(12*n^3) - (3*C[5]^2*C[1])/(4*n^4) + (C[5]^2*C[1])/(2*n^3) - (153*C[1]^2)/(160*n^4) + (51*C[1]^2)/(80*n^3) - (21*C[5]*C[3])/(8*n^4) + (7*C[5]*C[3])/(4*n^3) - (3*C[23])/n^4 + (2*C[23])/n^3;
Af[82]=(n)->-45*C[4] + (C[5]^4*C[3])/48 - (C[5]^2*C[1]*C[3])/8 - (43*C[1]^2*C[3])/80 - (7*C[5]*C[3]^2)/16 + (23*C[1]*C[2])/16 - 10*C[12] + 10*C[13] + 20*C[6] + 6*C[25] + 14*C[7] + 3*C[24] + 8*C[8] + C[22] + 3*C[9] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18] - 6*C[71] - 6*C[73] - 3*C[74] - 3*C[75] - 3*C[76] - C[104] - C[105] - C[106] - C[107] - 3*C[78] - 2*C[79] - C[108] - 5*C[85] - 3*C[86] - C[109] - 6*C[91] - 3*C[92] - 6*C[96] - (C[3]*C[23])/2;
Bf[82]=(n)->C[5]^4/(16*n^4) - C[5]^4/(24*n^3) - (3*C[5]^2*C[1])/(8*n^4) + (C[5]^2*C[1])/(4*n^3) - (9*C[1]^2)/(16*n^4) + (3*C[1]^2)/(8*n^3) - (3*C[3])/(8*n^4) + (9*(log(n)+Euler)*C[3])/(16*n^4) - (3*(log(n)+Euler)*C[3])/(8*n^3) - (21*C[5]*C[3])/(16*n^4) + (7*C[5]*C[3])/(8*n^3) - (3*C[23])/(2*n^4) + C[23]/n^3;
Af[83]=(n)->(C[5]^4*C[1])/12 - (C[5]^2*C[1]^2)/2 - (9*C[1]^3)/56 - (7*C[5]*C[1]*C[3])/4 - (21*C[3]^2)/16 - 2*C[1]*C[23];
Bf[83]=(n)->-1/4*C[1]/n^4 + (3*(log(n)+Euler)*C[1])/(8*n^4) - ((log(n)+Euler)*C[1])/(4*n^3) + (3*C[3])/(32*n^4) - C[3]/(16*n^3);
Af[84]=(n)->C[5]^5/15 - (C[5]^3*C[1])/3 - (7*C[5]^2*C[3])/8 + (3*C[1]*C[3])/8 + (15*C[2])/32 - 2*C[5]*C[23] + 2*C[123];
Bf[84]=(n)->-1/4*1/n^4 + (log(n)+Euler)/(2*n^4) - (3*(log(n)+Euler)^2)/(8*n^4) + (log(n)+Euler)^2/(4*n^3) - (3*C[1])/(8*n^4) + C[1]/(4*n^3);
Af[85]=(n)->-1/24*(C[5]^4*C[1]) + (C[5]^2*C[1]^2)/4 - (83*C[1]^3)/280 + (7*C[5]*C[1]*C[3])/8 + (5*C[3]^2)/4 - (31*C[5]*C[2])/16 - C[19] + C[1]*C[23];
Bf[85]=(n)->1/(2*n^4) + C[1]/(2*n^4) - (3*(log(n)+Euler)*C[1])/(4*n^4) + ((log(n)+Euler)*C[1])/(2*n^3) + (3*C[3])/(4*n^4) - C[3]/(2*n^3);
Af[86]=(n)->-1/2*(C[1]^2*C[3]) - (C[5]*C[3]^2)/2 + (C[1]*C[2])/4 + 15*C[12] - C[22] - 4*C[20] - 10*C[21] - C[27] - 4*C[28] - 10*C[29] + C[115] + 3*C[98] + C[124] + 6*C[99] + 3*C[100] + C[125];
Bf[86]=(n)->(3*C[1]^2)/(40*n^4) - C[1]^2/(20*n^3) + C[3]/(2*n^4) - (3*(log(n)+Euler)*C[3])/(4*n^4) + ((log(n)+Euler)*C[3])/(2*n^3);
Af[87]=(n)->24*C[4] - (C[5]^4*C[3])/6 + C[5]^2*C[1]*C[3] + (551*C[1]^2*C[3])/160 + (7*C[5]*C[3]^2)/2 - (213*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 8*C[7] - 3*C[24] - 10*C[8] - 2*C[22] - 6*C[9] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 3*C[74] + 3*C[75] + 3*C[76] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[107] + 2*C[79] + 2*C[108] + 3*C[86] + 2*C[109] + 3*C[92] + 4*C[3]*C[23];
Bf[87]=(n)->-1/8*C[5]^4/n^4 + C[5]^4/(12*n^3) + C[1]/(4*n^4) + (3*C[5]^2*C[1])/(4*n^4) - (C[5]^2*C[1])/(2*n^3) + (51*C[1]^2)/(32*n^4) - (17*C[1]^2)/(16*n^3) + (21*C[5]*C[3])/(8*n^4) - (7*C[5]*C[3])/(4*n^3) + (3*C[23])/n^4 - (2*C[23])/n^3;
Af[88]=(n)->(-683*C[1]^3)/840 + (59*C[3]^2)/64 - (217*C[5]*C[2])/32 - (7*C[19])/2;
Bf[88]=(n)->-1/2*1/n^4 - (log(n)+Euler)/(2*n^4) - (3*C[3])/(2*n^4) + C[3]/n^3;
Af[89]=(n)->(-271*C[5]*C[1]^3)/280 - (C[1]^2*C[3])/4 + (97*C[5]*C[3]^2)/32 - (69*C[5]^2*C[2])/8 + (3*C[1]*C[2])/4 - 35*C[12] - 6*C[5]*C[19] + 4*C[24] + 10*C[22] + 16*C[20] + 20*C[21] + C[27] + 4*C[28] + 10*C[29] - C[115] - C[126] - 3*C[98] - C[124] - 3*C[101] - C[127] - 6*C[99] - 3*C[100] - C[125] - 6*C[102] - 3*C[103] - C[128];
Bf[89]=(n)->(-3*C[1]^2)/(8*n^4) + C[1]^2/(4*n^3);
Af[90]=(n)->5*C[4] + (27*C[1]^2*C[3])/160 - (63*C[1]*C[2])/64 + 9*C[12] - 5*C[13] + 10*C[6] + 10*C[7] + 3*C[24] + 9*C[8] + 2*C[22] + 7*C[9] + C[20] + 4*C[10] - 3*C[14] - C[41] - 5*C[15] - 2*C[26] - 6*C[16] - 3*C[27] - 6*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - 3*C[74] - 3*C[75] - 3*C[76] - 2*C[104] - 2*C[105] - 2*C[106] - 2*C[107] - C[129] - C[110] - C[130] - C[131] - C[132] + C[77] - C[78] - C[79] - C[108] - C[133] + C[80] + C[81] + C[82] + C[83] + 2*C[84] - 2*C[85] - 2*C[86] - 2*C[109] + 2*C[87] + 2*C[88] + 2*C[89] + 3*C[90] - 3*C[91] - 3*C[92] + 3*C[93] + 3*C[94] + 4*C[95] - 4*C[96] + 4*C[97];
Bf[90]=(n)->-1/4*(C[1]*C[3])/n^3 + (C[1]*C[3])/(4*n^2) + (59*C[2])/(64*n^3) - (59*C[2])/(64*n^2);
Af[91]=(n)->-6*C[4] + C[1]/(16*n^4) - (159*C[5]*C[1]^3)/280 + (C[5]^4*C[3])/4 - (3*C[5]^2*C[1]*C[3])/2 - (681*C[1]^2*C[3])/160 - (81*C[5]*C[3]^2)/16 + (155*C[1]*C[2])/64 + C[10] + 5*C[11] + 3*C[15] + 3*C[16] - C[130] - 2*C[112] - 3*C[134] - 6*C[3]*C[23];
Bf[91]=(n)->(9*C[1]*C[3])/(8*n^3) - (9*C[1]*C[3])/(8*n^2) - (83*C[2])/(32*n^3) + (83*C[2])/(32*n^2);
Af[92]=(n)->-1/32*1/n^4 - (log(n)+Euler)/(8*n^4) - (C[5]^4*C[1])/8 + (3*C[5]^2*C[1]^2)/4 + (193*C[1]^3)/420 + (21*C[5]*C[1]*C[3])/8 + (179*C[3]^2)/64 + 3*C[1]*C[23];
Bf[92]=(n)->-1/24*C[5]^4/n^3 + C[5]^4/(24*n^2) + (C[5]^2*C[1])/(4*n^3) - (C[5]^2*C[1])/(4*n^2) + (11*C[1]^2)/(20*n^3) - (11*C[1]^2)/(20*n^2) + (7*C[5]*C[3])/(8*n^3) - (7*C[5]*C[3])/(8*n^2) + C[23]/n^3 - C[23]/n^2;
Af[93]=(n)->-1/8*C[1]/n^4 + (67*C[1]^2*C[3])/80 - (33*C[1]*C[2])/64 + 29*C[12] - 3*C[24] - 11*C[22] - 15*C[20] - 4*C[41] - 5*C[26] - 5*C[27] - 5*C[28] - 10*C[29] + 4*C[115] + 2*C[116] + 2*C[117] + 6*C[98] + 3*C[124] + 3*C[135] + 3*C[136] + C[119] + 3*C[137] + 2*C[121];
Bf[93]=(n)->(5*C[1]*C[3])/(16*n^3) - (5*C[1]*C[3])/(16*n^2) - (11*C[2])/(64*n^3) + (11*C[2])/(64*n^2);
Af[94]=(n)->15*C[4] + (41*C[5]*C[1]^3)/70 - (9*C[3])/(32*n^4) + C[3]/(8*n^3) - (C[5]^4*C[3])/8 + (3*C[5]^2*C[1]*C[3])/4 + (219*C[1]^2*C[3])/160 + (45*C[5]*C[3]^2)/16 - C[9] - 4*C[10] - 10*C[11] - 3*C[15] - 6*C[16] - 6*C[17] + C[105] + 2*C[110] + 2*C[130] + 3*C[111] + 4*C[112] + 3*C[134] + 3*C[3]*C[23];
Bf[94]=(n)->(-21*C[1]*C[3])/(16*n^3) + (21*C[1]*C[3])/(16*n^2) + (67*C[2])/(32*n^3) - (67*C[2])/(32*n^2);
Af[95]=(n)->(-3*C[1])/(16*n^4) + C[1]/(12*n^3) - (109*C[1]^3)/560;
Bf[95]=(n)->(-13*C[1]^2)/(80*n^3) + (13*C[1]^2)/(80*n^2);
Af[96]=(n)->-3/(32*n^4) - 1/(18*n^3) + (3*(log(n)+Euler))/(8*n^4) - (log(n)+Euler)/(6*n^3) + (15*C[1]*C[3])/16 - (29*C[2])/32;
Bf[96]=(n)->(5*C[3])/(16*n^3) - (5*C[3])/(16*n^2);
Af[97]=(n)->1/(8*n^4) + (3*C[1])/(8*n^4) - C[1]/(6*n^3) + (C[5]^4*C[1])/4 - (3*C[5]^2*C[1]^2)/2 - (1003*C[1]^3)/560 - (21*C[5]*C[1]*C[3])/4 - (35*C[3]^2)/32 - 6*C[1]*C[23];
Bf[97]=(n)->C[5]^4/(12*n^3) - C[5]^4/(12*n^2) - (C[5]^2*C[1])/(2*n^3) + (C[5]^2*C[1])/(2*n^2) - (51*C[1]^2)/(80*n^3) + (51*C[1]^2)/(80*n^2) - (7*C[5]*C[3])/(4*n^3) + (7*C[5]*C[3])/(4*n^2) - (2*C[23])/n^3 + (2*C[23])/n^2;
Af[98]=(n)->(3*C[3])/(8*n^4) - C[3]/(6*n^3) + (3*C[1]^2*C[3])/8 - (63*C[1]*C[2])/64 - 55*C[12] + 6*C[25] + 15*C[24] + 19*C[22] + 15*C[20] + 6*C[41] + 9*C[26] + 10*C[27] + 10*C[28] + 20*C[29] - 6*C[113] - 3*C[114] - 8*C[115] - 4*C[116] - 4*C[117] - 6*C[98] - 3*C[124] - 3*C[135] - 3*C[136] - C[118] - 2*C[119] - 3*C[137] - 2*C[120] - 4*C[121] - 3*C[122];
Bf[98]=(n)->(3*C[1]*C[3])/(8*n^3) - (3*C[1]*C[3])/(8*n^2) - (21*C[2])/(64*n^3) + (21*C[2])/(64*n^2);
Af[99]=(n)->40*C[4] + (3*C[1]^2*C[3])/4 - (87*C[1]*C[2])/64 + 10*C[12] - 10*C[13] - 10*C[6] - 4*C[25] - 10*C[7] - 3*C[24] - 9*C[8] - 2*C[22] - 7*C[9] - C[20] - 4*C[10] - 4*C[14] - 7*C[15] - 9*C[16] - 10*C[17] - 10*C[18] + 4*C[71] + 4*C[73] + 3*C[74] + 3*C[75] + 3*C[76] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[107] + C[129] + C[110] + C[130] + C[131] + C[132] + C[78] + C[79] + C[108] + C[133] + 2*C[85] + 2*C[86] + 2*C[109] + 3*C[91] + 3*C[92] + 4*C[96];
Bf[99]=(n)->(7*C[1]^2)/(48*n^4) - (7*C[1]^2)/(40*n^3) + (7*(log(n)+Euler)*C[1]^2)/(40*n^3) - (7*(log(n)+Euler)*C[1]^2)/(40*n^2) + (C[1]*C[3])/(4*n^3) - (C[1]*C[3])/(4*n^2) - (29*C[2])/(64*n^3) + (29*C[2])/(64*n^2);
Af[100]=(n)->(C[5]^4*C[1])/8 - (3*C[5]^2*C[1]^2)/4 - (37*C[1]^3)/42 - (21*C[5]*C[1]*C[3])/8 - (3*C[3]^2)/8 - 3*C[1]*C[23];
Bf[100]=(n)->C[5]^4/(24*n^3) - C[5]^4/(24*n^2) - (C[5]^2*C[1])/(4*n^3) + (C[5]^2*C[1])/(4*n^2) - (3*C[1]^2)/(8*n^3) + (3*C[1]^2)/(8*n^2) + (5*C[3])/(16*n^4) - (3*C[3])/(8*n^3) + (3*(log(n)+Euler)*C[3])/(8*n^3) - (3*(log(n)+Euler)*C[3])/(8*n^2) - (7*C[5]*C[3])/(8*n^3) + (7*C[5]*C[3])/(8*n^2) - C[23]/n^3 + C[23]/n^2;
Af[101]=(n)->-1/16*1/n^4 + (C[1]*C[3])/16 + (5*C[2])/8;
Bf[101]=(n)->(5*C[1])/(24*n^4) - C[1]/(4*n^3) + ((log(n)+Euler)*C[1])/(4*n^3) - ((log(n)+Euler)*C[1])/(4*n^2) + C[3]/(16*n^3) - C[3]/(16*n^2);
Af[102]=(n)->-1/24*C[5]^4 + (C[5]^2*C[1])/4 + C[1]^2/8 + (7*C[5]*C[3])/8 + C[23];
Bf[102]=(n)->11/(16*n^4) - 1/(4*n^3) - (5*(log(n)+Euler))/(12*n^4) + (log(n)+Euler)/(2*n^3) - (log(n)+Euler)^2/(4*n^3) + (log(n)+Euler)^2/(4*n^2) - C[1]/(4*n^3) + C[1]/(4*n^2);
Af[103]=(n)->(C[1]*C[3])/16 - (53*C[2])/64;
Bf[103]=(n)->-9/(8*n^4) + 1/(2*n^3) - (5*C[1])/(12*n^4) + C[1]/(2*n^3) - ((log(n)+Euler)*C[1])/(2*n^3) + ((log(n)+Euler)*C[1])/(2*n^2) + C[3]/(2*n^3) - C[3]/(2*n^2);
Af[104]=(n)->(-493*C[1]^3)/1680 + (7*C[3]^2)/64 - (31*C[5]*C[2])/16 - C[19];
Bf[104]=(n)->1/(8*n^4) + C[1]^2/(20*n^3) - C[1]^2/(20*n^2) - (5*C[3])/(12*n^4) + C[3]/(2*n^3) - ((log(n)+Euler)*C[3])/(2*n^3) + ((log(n)+Euler)*C[3])/(2*n^2);
Af[105]=(n)->(2*C[5]*C[1]^3)/105 + C[5]*C[3]^2 - 20*C[12] + C[24] + 3*C[22] + 6*C[20] + 10*C[21] + C[26] + 3*C[27] + 6*C[28] + 10*C[29] - C[113] - 2*C[115] - C[116] - 3*C[98] - 2*C[124] - C[135] - 4*C[99] - 3*C[100] - 2*C[125] - C[138];
Bf[105]=(n)->-1/6*C[1]^2/n^4 + C[1]^2/(5*n^3) - ((log(n)+Euler)*C[1]^2)/(5*n^3) + ((log(n)+Euler)*C[1]^2)/(5*n^2) - (C[1]*C[3])/(2*n^3) + (C[1]*C[3])/(2*n^2) + C[2]/n^3 - C[2]/n^2;
Af[106]=(n)->-45*C[4] + (C[5]^4*C[3])/8 - (3*C[5]^2*C[1]*C[3])/4 - (249*C[1]^2*C[3])/160 - (21*C[5]*C[3]^2)/8 + (123*C[1]*C[2])/64 - 10*C[12] + 10*C[13] + 6*C[7] + 3*C[24] + 12*C[8] + 4*C[22] + 15*C[9] + 3*C[20] + 12*C[10] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18] - 3*C[74] - 3*C[75] - 3*C[76] - 4*C[104] - 4*C[105] - 4*C[106] - 4*C[107] - 3*C[129] - 3*C[110] - 3*C[130] - 3*C[131] - 3*C[132] - C[79] - 2*C[108] - 3*C[133] - 2*C[86] - 4*C[109] - 3*C[92] - 3*C[3]*C[23];
Bf[106]=(n)->(-3*C[3])/(4*n^4) + (3*C[3])/(8*n^3) + (C[1]*C[3])/(16*n^3) - (C[1]*C[3])/(16*n^2) + (41*C[2])/(64*n^3) - (41*C[2])/(64*n^2);
Af[107]=(n)->(-5*C[5]^4*C[1])/12 + (5*C[5]^2*C[1]^2)/2 + (45*C[1]^3)/16 + (35*C[5]*C[1]*C[3])/4 + (63*C[3]^2)/16 + 10*C[1]*C[23];
Bf[107]=(n)->-1/12*C[5]^4/n^3 + C[5]^4/(12*n^2) - C[1]/(2*n^4) + C[1]/(4*n^3) + (C[5]^2*C[1])/(2*n^3) - (C[5]^2*C[1])/(2*n^2) + (17*C[1]^2)/(16*n^3) - (17*C[1]^2)/(16*n^2) + (7*C[5]*C[3])/(4*n^3) - (7*C[5]*C[3])/(4*n^2) + (2*C[23])/n^3 - (2*C[23])/n^2;
Af[108]=(n)->(-2*C[5]^5)/15 + (2*C[5]^3*C[1])/3 + (7*C[5]^2*C[3])/4 - (7*C[1]*C[3])/4 - (89*C[2])/64 + 4*C[5]*C[23] - 4*C[123];
Bf[108]=(n)->3/(8*n^4) - 1/(2*n^3) + (log(n)+Euler)/n^4 - (log(n)+Euler)/(2*n^3) - C[3]/n^3 + C[3]/n^2;
Af[109]=(n)->(-2*C[5]*C[1]^3)/35 - (3*C[1]^2*C[3])/4 - 2*C[5]*C[3]^2 + 15*C[12] - C[22] - 4*C[20] - 10*C[21] - 3*C[26] - 6*C[27] - 6*C[28] + C[116] + 2*C[124] + 2*C[135] + 3*C[100] + 4*C[125] + 3*C[138];
Bf[109]=(n)->C[3]/n^4 - C[3]/(2*n^3) + (C[1]*C[3])/n^3 - (C[1]*C[3])/n^2 - (11*C[2])/(4*n^3) + (11*C[2])/(4*n^2);
Af[110]=(n)->24*C[4] - (3*C[1]^2*C[3])/160 - (C[1]*C[2])/32 + 5*C[12] - 5*C[13] - 3*C[8] - 2*C[22] - 9*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[107] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + 3*C[132] + C[108] + 3*C[133] + 2*C[109];
Bf[110]=(n)->C[1]/(8*n^4) - (C[1]*C[3])/(8*n^3) + (C[1]*C[3])/(8*n^2) + (51*C[2])/(64*n^3) - (51*C[2])/(64*n^2);
Af[111]=(n)->(23*C[1]^3)/120 - (23*C[3]^2)/32 + (93*C[5]*C[2])/32 + (3*C[19])/2;
Bf[111]=(n)->-1/8*1/n^4 - (log(n)+Euler)/(4*n^4) - C[1]^2/(4*n^3) + C[1]^2/(4*n^2);
Af[112]=(n)->(6*C[5]*C[1]^3)/5 - (C[5]^4*C[3])/3 + 2*C[5]^2*C[1]*C[3] + (33*C[1]^2*C[3])/10 + 5*C[5]*C[3]^2 - 6*C[12] + C[20] + 5*C[21] + 3*C[26] + 3*C[27] - C[135] - 2*C[125] - 3*C[138] + 8*C[3]*C[23];
Bf[112]=(n)->-1/4*C[1]/n^4 - (3*C[1]*C[3])/(2*n^3) + (3*C[1]*C[3])/(2*n^2) + (9*C[2])/(4*n^3) - (9*C[2])/(4*n^2);
Af[113]=(n)->(-87*C[5]*C[1]^3)/280 - (49*C[5]*C[3]^2)/16 + (23*C[5]^2*C[2])/4 - 2*C[1]*C[2] + 35*C[12] - 5*C[25] + 4*C[5]*C[19] - 9*C[24] - 12*C[22] - 14*C[20] - 15*C[21] - C[26] - 3*C[27] - 6*C[28] - 10*C[29] + C[113] + C[139] + 2*C[115] + C[116] + 2*C[126] + C[140] + 3*C[98] + 2*C[124] + C[135] + 3*C[101] + 2*C[127] + C[141] + 4*C[99] + 3*C[100] + 2*C[125] + C[138] + 4*C[102] + 3*C[103] + 2*C[128] + C[142];
Bf[113]=(n)->(C[1]*C[3])/(2*n^3) - (C[1]*C[3])/(2*n^2) - (3*C[2])/(2*n^3) + (3*C[2])/(2*n^2);
Af[114]=(n)->-21*C[4] - (11*C[1]^3)/(2400*n^4) + (11*C[1]^3)/(240*n^2) - (11*C[1]^3)/(40*n) - (11*(log(n)+Euler)*C[1]^3)/20 - (8*C[5]*C[1]^3)/35 + C[3]^2/(160*n^4) - C[3]^2/(16*n^2) + (3*C[3]^2)/(8*n) + (3*(log(n)+Euler)*C[3]^2)/4 - (3*C[5]*C[3]^2)/2 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (47*C[5]^2*C[2])/16 - (15*C[1]*C[2])/32 + 11*C[6] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + 2*C[5]*C[19] + 10*C[7] + 9*C[8] + 8*C[9] + 7*C[10] + 6*C[11] - 2*C[56] - 2*C[57] - 2*C[58] - 2*C[59] - 2*C[60] - 2*C[61] - 2*C[62] - 2*C[63] - 2*C[64] - 2*C[65] - 2*C[66] - 2*C[67] - 2*C[68] - 2*C[69] - 2*C[70];
Bf[114]=(n)->0;
Af[115]=(n)->-36*C[4] + (193*C[1]^3)/(50400*n^4) - (193*C[1]^3)/(5040*n^2) + (193*C[1]^3)/(840*n) + (193*(log(n)+Euler)*C[1]^3)/420 - (3*C[1]^2*C[3])/20 - C[3]^2/(160*n^4) + C[3]^2/(16*n^2) - (3*C[3]^2)/(8*n) - (3*(log(n)+Euler)*C[3]^2)/4 - (93*C[1]*C[2])/64 - 19*C[12] + 15*C[13] + 4*C[25] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 4*C[72] - 3*C[77] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 4*C[93] - 4*C[94] - 4*C[95] - 4*C[97];
Bf[115]=(n)->0;
Af[116]=(n)->(11*C[1]^3)/168 + (C[1]*C[3])/(240*n^4) - (C[1]*C[3])/(24*n^2) + (C[1]*C[3])/(4*n) + ((log(n)+Euler)*C[1]*C[3])/2 - C[3]^2/4 - (59*C[2])/(3840*n^4) + (59*C[2])/(384*n^2) - (59*C[2])/(64*n) - (59*(log(n)+Euler)*C[2])/32;
Bf[116]=(n)->0;
Af[117]=(n)->(743*C[1]^3)/(100800*n^4) - (743*C[1]^3)/(10080*n^2) + (743*C[1]^3)/(1680*n) + (743*(log(n)+Euler)*C[1]^3)/840 - (239*C[5]*C[1]^3)/840 - (C[5]^4*C[3])/6 + C[5]^2*C[1]*C[3] + (33*C[1]^2*C[3])/20 - (3*C[3]^2)/(160*n^4) + (3*C[3]^2)/(16*n^2) - (9*C[3]^2)/(8*n) - (9*(log(n)+Euler)*C[3]^2)/4 + (17*C[5]*C[3]^2)/4 + (31*C[5]*C[2])/(480*n^4) - (31*C[5]*C[2])/(48*n^2) + (31*C[5]*C[2])/(8*n) + (31*(log(n)+Euler)*C[5]*C[2])/4 - (23*C[5]^2*C[2])/4 - 6*C[12] + C[19]/(30*n^4) - C[19]/(3*n^2) + (2*C[19])/n + 4*(log(n)+Euler)*C[19] - 4*C[5]*C[19] + 2*C[22] + 5*C[20] + 5*C[21] - C[101] - 4*C[102] - C[103] + 4*C[3]*C[23];
Bf[117]=(n)->0;
Af[118]=(n)->45*C[4] + C[1]^3/(1050*n^4) - C[1]^3/(105*n^2) + (2*C[1]^3)/(35*n) + (4*(log(n)+Euler)*C[1]^3)/35 + (C[5]^4*C[3])/16 - (3*C[5]^2*C[1]*C[3])/8 + (33*C[1]^2*C[3])/80 + (3*C[3]^2)/(1280*n^4) - (3*C[3]^2)/(128*n^2) + (9*C[3]^2)/(64*n) + (9*(log(n)+Euler)*C[3]^2)/32 - (21*C[5]*C[3]^2)/16 + 26*C[12] - 20*C[13] - 6*C[25] - 12*C[14] - 3*C[41] - 18*C[15] - 5*C[26] - 20*C[16] - 6*C[27] - 20*C[17] - 6*C[28] - 20*C[18] - 6*C[29] + 6*C[72] + 3*C[77] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 5*C[84] + 5*C[87] + 5*C[88] + 5*C[89] + 6*C[90] + 6*C[93] + 6*C[94] + 6*C[95] + 6*C[97] - (3*C[3]*C[23])/2;
Bf[118]=(n)->(-3*C[3])/(16*n^4);
Af[119]=(n)->1/(32*n^4) - (C[5]^4*C[1])/12 + (C[5]^2*C[1]^2)/2 - (13*C[1]^3)/420 - (3*C[1]*C[3])/(160*n^4) + (3*C[1]*C[3])/(16*n^2) - (9*C[1]*C[3])/(8*n) - (9*(log(n)+Euler)*C[1]*C[3])/4 + (7*C[5]*C[1]*C[3])/4 + (163*C[3]^2)/64 + (83*C[2])/(1920*n^4) - (83*C[2])/(192*n^2) + (83*C[2])/(32*n) + (83*(log(n)+Euler)*C[2])/16 + 2*C[1]*C[23];
Bf[119]=(n)->-1/8*C[1]/n^4;
Af[120]=(n)->C[5]^4/(1440*n^4) - C[5]^4/(144*n^2) + C[5]^4/(24*n) + ((log(n)+Euler)*C[5]^4)/12 - (2*C[5]^5)/15 - (C[5]^2*C[1])/(240*n^4) + (C[5]^2*C[1])/(24*n^2) - (C[5]^2*C[1])/(4*n) - ((log(n)+Euler)*C[5]^2*C[1])/2 + (2*C[5]^3*C[1])/3 - (11*C[1]^2)/(1200*n^4) + (11*C[1]^2)/(120*n^2) - (11*C[1]^2)/(20*n) - (11*(log(n)+Euler)*C[1]^2)/10 - (7*C[5]*C[3])/(480*n^4) + (7*C[5]*C[3])/(48*n^2) - (7*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[3])/4 + (7*C[5]^2*C[3])/4 - (7*C[1]*C[3])/8 - (39*C[2])/16 - C[23]/(60*n^4) + C[23]/(6*n^2) - C[23]/n - 2*(log(n)+Euler)*C[23] + 4*C[5]*C[23] - 4*C[123];
Bf[120]=(n)->(log(n)+Euler)/(4*n^4);
Af[121]=(n)->(C[5]^4*C[1])/24 - (C[5]^2*C[1]^2)/4 + (179*C[1]^3)/420 - (C[1]*C[3])/(192*n^4) + (5*C[1]*C[3])/(96*n^2) - (5*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)*C[1]*C[3])/8 - (7*C[5]*C[1]*C[3])/8 - (121*C[3]^2)/64 + (11*C[2])/(3840*n^4) - (11*C[2])/(384*n^2) + (11*C[2])/(64*n) + (11*(log(n)+Euler)*C[2])/32 + (155*C[5]*C[2])/32 + (5*C[19])/2 - C[1]*C[23];
Bf[121]=(n)->C[1]/(4*n^4);
Af[122]=(n)->(-439*C[1]^3)/(33600*n^4) + (439*C[1]^3)/(3360*n^2) - (439*C[1]^3)/(560*n) - (439*(log(n)+Euler)*C[1]^3)/280 + (271*C[5]*C[1]^3)/280 - (3*C[1]^2*C[3])/20 + (27*C[3]^2)/(1280*n^4) - (27*C[3]^2)/(128*n^2) + (81*C[3]^2)/(64*n) + (81*(log(n)+Euler)*C[3]^2)/32 - (81*C[5]*C[3]^2)/32 - (31*C[5]*C[2])/(320*n^4) + (31*C[5]*C[2])/(32*n^2) - (93*C[5]*C[2])/(16*n) - (93*(log(n)+Euler)*C[5]*C[2])/8 + (69*C[5]^2*C[2])/8 + 15*C[12] - C[19]/(20*n^4) + C[19]/(2*n^2) - (3*C[19])/n - 6*(log(n)+Euler)*C[19] + 6*C[5]*C[19] - 3*C[24] - 7*C[22] - 10*C[20] - 10*C[21] + C[126] + 3*C[101] + C[127] + 6*C[102] + 3*C[103] + C[128];
Bf[122]=(n)->C[3]/(4*n^4);
Af[123]=(n)->-20*C[4] - (47*C[1]^3)/(100800*n^4) + (47*C[1]^3)/(10080*n^2) - (47*C[1]^3)/(1680*n) - (47*(log(n)+Euler)*C[1]^3)/840 - (49*C[1]^2*C[3])/160 + C[3]^2/(160*n^4) - C[3]^2/(16*n^2) + (3*C[3]^2)/(8*n) + (3*(log(n)+Euler)*C[3]^2)/4 - 14*C[12] + 10*C[13] + 4*C[25] + 4*C[14] + C[41] + 7*C[15] + 2*C[26] + 9*C[16] + 3*C[27] + 10*C[17] + 4*C[28] + 10*C[18] + 4*C[29] - 4*C[72] - C[77] - C[80] - C[81] - C[82] - C[83] - 2*C[84] - 2*C[87] - 2*C[88] - 2*C[89] - 3*C[90] - 3*C[93] - 3*C[94] - 4*C[95] - 4*C[97];
Bf[123]=(n)->(7*C[1]^2)/(32*n^4) - (7*C[1]^2)/(80*n^3);
Af[124]=(n)->1/(32*n^4) + (403*C[1]^3)/840 + (7*C[1]*C[3])/(320*n^4) - (7*C[1]*C[3])/(32*n^2) + (21*C[1]*C[3])/(16*n) + (21*(log(n)+Euler)*C[1]*C[3])/8 - (89*C[3]^2)/64 - (67*C[2])/(1920*n^4) + (67*C[2])/(192*n^2) - (67*C[2])/(32*n) - (67*(log(n)+Euler)*C[2])/16;
Bf[124]=(n)->(15*C[3])/(32*n^4) - (3*C[3])/(16*n^3);
Af[125]=(n)->-17/(96*n^4) + 1/(18*n^3) + (13*C[1]^2)/(4800*n^4) - (13*C[1]^2)/(480*n^2) + (13*C[1]^2)/(80*n) + (13*(log(n)+Euler)*C[1]^2)/40 - (5*C[1]*C[3])/8 + (41*C[2])/32;
Bf[125]=(n)->(5*C[1])/(16*n^4) - C[1]/(8*n^3);
Af[126]=(n)->(-3*C[1]^2)/40 - C[3]/(192*n^4) + (5*C[3])/(96*n^2) - (5*C[3])/(16*n) - (5*(log(n)+Euler)*C[3])/8;
Bf[126]=(n)->3/(8*n^4) - (5*(log(n)+Euler))/(8*n^4) + (log(n)+Euler)/(4*n^3);
Af[127]=(n)->-1/720*C[5]^4/n^4 + C[5]^4/(72*n^2) - C[5]^4/(12*n) - ((log(n)+Euler)*C[5]^4)/6 + (2*C[5]^5)/15 + (C[5]^2*C[1])/(120*n^4) - (C[5]^2*C[1])/(12*n^2) + (C[5]^2*C[1])/(2*n) + (log(n)+Euler)*C[5]^2*C[1] - (2*C[5]^3*C[1])/3 + (17*C[1]^2)/(1600*n^4) - (17*C[1]^2)/(160*n^2) + (51*C[1]^2)/(80*n) + (51*(log(n)+Euler)*C[1]^2)/40 + (7*C[5]*C[3])/(240*n^4) - (7*C[5]*C[3])/(24*n^2) + (7*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)*C[5]*C[3])/2 - (7*C[5]^2*C[3])/4 + (5*C[1]*C[3])/16 + (103*C[2])/32 + C[23]/(30*n^4) - C[23]/(3*n^2) + (2*C[23])/n + 4*(log(n)+Euler)*C[23] - 4*C[5]*C[23] + 4*C[123];
Bf[127]=(n)->-1/4*1/n^4 - (5*C[1])/(8*n^4) + C[1]/(4*n^3);
Af[128]=(n)->(-1033*C[1]^3)/1680 - (C[1]*C[3])/(160*n^4) + (C[1]*C[3])/(16*n^2) - (3*C[1]*C[3])/(8*n) - (3*(log(n)+Euler)*C[1]*C[3])/4 + (69*C[3]^2)/64 + (7*C[2])/(1280*n^4) - (7*C[2])/(128*n^2) + (21*C[2])/(64*n) + (21*(log(n)+Euler)*C[2])/32 - (155*C[5]*C[2])/32 - (5*C[19])/2;
Bf[128]=(n)->(-5*C[3])/(8*n^4) + C[3]/(4*n^3);
Af[129]=(n)->(143*C[1]^3)/(20160*n^4) - (143*C[1]^3)/(2016*n^2) + (143*C[1]^3)/(336*n) + (143*(log(n)+Euler)*C[1]^3)/168 - (143*C[5]*C[1]^3)/168 - (11*C[3]^2)/(640*n^4) + (11*C[3]^2)/(64*n^2) - (33*C[3]^2)/(32*n) - (33*(log(n)+Euler)*C[3]^2)/16 + (33*C[5]*C[3]^2)/16 + (31*C[5]*C[2])/(480*n^4) - (31*C[5]*C[2])/(48*n^2) + (31*C[5]*C[2])/(8*n) + (31*(log(n)+Euler)*C[5]*C[2])/4 - (23*C[5]^2*C[2])/4 - 20*C[12] + 4*C[25] + C[19]/(30*n^4) - C[19]/(3*n^2) + (2*C[19])/n + 4*(log(n)+Euler)*C[19] - 4*C[5]*C[19] + 7*C[24] + 9*C[22] + 10*C[20] + 10*C[21] - C[139] - 2*C[126] - C[140] - 3*C[101] - 2*C[127] - C[141] - 4*C[102] - 3*C[103] - 2*C[128] - C[142];
Bf[129]=(n)->-1/4*C[1]^2/n^4 + C[1]^2/(10*n^3);
Af[130]=(n)->15*C[4] + (23*C[1]^3)/(8400*n^4) - (23*C[1]^3)/(840*n^2) + (23*C[1]^3)/(140*n) + (23*(log(n)+Euler)*C[1]^3)/70 - (23*C[5]*C[1]^3)/70 - C[3]^2/(160*n^4) + C[3]^2/(16*n^2) - (3*C[3]^2)/(8*n) - (3*(log(n)+Euler)*C[3]^2)/4 + (3*C[5]*C[3]^2)/4 - (5*C[2])/(1536*n^4) + (15*C[2])/(128*n^3) - (45*C[2])/(128*n^2) + (15*C[2])/(32*n) - ((log(n)+Euler)*C[2])/(128*n^4) + (5*(log(n)+Euler)*C[2])/(64*n^2) - (15*(log(n)+Euler)*C[2])/(32*n) - (15*(log(n)+Euler)^2*C[2])/32 + (31*C[5]*C[2])/(1920*n^4) - (31*C[5]*C[2])/(192*n^2) + (31*C[5]*C[2])/(32*n) + (31*(log(n)+Euler)*C[5]*C[2])/16 - (47*C[5]^2*C[2])/32 - (15*C[1]*C[2])/32 - 5*C[6] + C[19]/(120*n^4) - C[19]/(12*n^2) + C[19]/(2*n) + (log(n)+Euler)*C[19] - C[5]*C[19] - 5*C[7] - 5*C[8] - 5*C[9] - 5*C[10] - 5*C[11] + C[56] + C[57] + C[58] + C[59] + C[60] + C[61] + C[62] + C[63] + C[64] + C[65] + C[66] + C[67] + C[68] + C[69] + C[70];
Bf[130]=(n)->0;
Af[131]=(n)->(-7*C[1]^2)/(5760*n^4) + (7*C[1]^2)/(160*n^3) - (21*C[1]^2)/(160*n^2) + (7*C[1]^2)/(40*n) - (7*(log(n)+Euler)*C[1]^2)/(2400*n^4) + (7*(log(n)+Euler)*C[1]^2)/(240*n^2) - (7*(log(n)+Euler)*C[1]^2)/(40*n) - (7*(log(n)+Euler)^2*C[1]^2)/40 - (167*C[1]^3)/280 - (C[1]*C[3])/(240*n^4) + (C[1]*C[3])/(24*n^2) - (C[1]*C[3])/(4*n) - ((log(n)+Euler)*C[1]*C[3])/2 + (7*C[3]^2)/8 + (29*C[2])/(3840*n^4) - (29*C[2])/(384*n^2) + (29*C[2])/(64*n) + (29*(log(n)+Euler)*C[2])/32 - (93*C[5]*C[2])/32 - (3*C[19])/2;
Bf[131]=(n)->0;
Af[132]=(n)->-1/1440*C[5]^4/n^4 + C[5]^4/(144*n^2) - C[5]^4/(24*n) - ((log(n)+Euler)*C[5]^4)/12 + C[5]^5/15 + (C[5]^2*C[1])/(240*n^4) - (C[5]^2*C[1])/(24*n^2) + (C[5]^2*C[1])/(4*n) + ((log(n)+Euler)*C[5]^2*C[1])/2 - (C[5]^3*C[1])/3 + C[1]^2/(160*n^4) - C[1]^2/(16*n^2) + (3*C[1]^2)/(8*n) + (3*(log(n)+Euler)*C[1]^2)/4 - C[3]/(384*n^4) + (3*C[3])/(32*n^3) - (9*C[3])/(32*n^2) + (3*C[3])/(8*n) - ((log(n)+Euler)*C[3])/(160*n^4) + ((log(n)+Euler)*C[3])/(16*n^2) - (3*(log(n)+Euler)*C[3])/(8*n) - (3*(log(n)+Euler)^2*C[3])/8 + (7*C[5]*C[3])/(480*n^4) - (7*C[5]*C[3])/(48*n^2) + (7*C[5]*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]*C[3])/4 - (7*C[5]^2*C[3])/8 + (C[1]*C[3])/8 + (33*C[2])/32 + C[23]/(60*n^4) - C[23]/(6*n^2) + C[23]/n + 2*(log(n)+Euler)*C[23] - 2*C[5]*C[23] + 2*C[123];
Bf[132]=(n)->0;
Af[133]=(n)->C[5]^4/24 - C[1]/(576*n^4) + C[1]/(16*n^3) - (3*C[1])/(16*n^2) + C[1]/(4*n) - ((log(n)+Euler)*C[1])/(240*n^4) + ((log(n)+Euler)*C[1])/(24*n^2) - ((log(n)+Euler)*C[1])/(4*n) - ((log(n)+Euler)^2*C[1])/4 - (C[5]^2*C[1])/4 - (13*C[1]^2)/20 - C[3]/(960*n^4) + C[3]/(96*n^2) - C[3]/(16*n) - ((log(n)+Euler)*C[3])/8 - (7*C[5]*C[3])/8 - C[23];
Bf[133]=(n)->1/(8*n^4);
Af[134]=(n)->-5/(32*n^4) + 17/(48*n^3) - 5/(12*n^2) + (log(n)+Euler)/(288*n^4) - (log(n)+Euler)/(8*n^3) + (3*(log(n)+Euler))/(8*n^2) - (log(n)+Euler)/(2*n) + (log(n)+Euler)^2/(240*n^4) - (log(n)+Euler)^2/(24*n^2) + (log(n)+Euler)^2/(4*n) + (log(n)+Euler)^3/6 + C[1]/(240*n^4) - C[1]/(24*n^2) + C[1]/(4*n) + ((log(n)+Euler)*C[1])/2 + C[3]/3;
Bf[134]=(n)->0;
Af[135]=(n)->-73/(192*n^4) + 19/(72*n^3) - 1/(8*n^2) - C[1]^2/(1200*n^4) + C[1]^2/(120*n^2) - C[1]^2/(20*n) - ((log(n)+Euler)*C[1]^2)/10 + C[3]/(288*n^4) - C[3]/(8*n^3) + (3*C[3])/(8*n^2) - C[3]/(2*n) + ((log(n)+Euler)*C[3])/(120*n^4) - ((log(n)+Euler)*C[3])/(12*n^2) + ((log(n)+Euler)*C[3])/(2*n) + ((log(n)+Euler)^2*C[3])/2 - (C[1]*C[3])/2 + 2*C[2];
Bf[135]=(n)->0;
Af[136]=(n)->37/(288*n^4) - 1/(27*n^3) + C[1]^2/(720*n^4) - C[1]^2/(20*n^3) + (3*C[1]^2)/(20*n^2) - C[1]^2/(5*n) + ((log(n)+Euler)*C[1]^2)/(300*n^4) - ((log(n)+Euler)*C[1]^2)/(30*n^2) + ((log(n)+Euler)*C[1]^2)/(5*n) + ((log(n)+Euler)^2*C[1]^2)/5 + (37*C[1]^3)/70 + (C[1]*C[3])/(120*n^4) - (C[1]*C[3])/(12*n^2) + (C[1]*C[3])/(2*n) + (log(n)+Euler)*C[1]*C[3] - C[3]^2 - C[2]/(60*n^4) + C[2]/(6*n^2) - C[2]/n - 2*(log(n)+Euler)*C[2];
Bf[136]=(n)->0;
Af[137]=(n)->-1/64*1/n^4 - C[1]^3/(700*n^4) + C[1]^3/(70*n^2) - (3*C[1]^3)/(35*n) - (6*(log(n)+Euler)*C[1]^3)/35 + C[3]^2/(240*n^4) - C[3]^2/(24*n^2) + C[3]^2/(4*n) + ((log(n)+Euler)*C[3]^2)/2 + C[2]/(288*n^4) - C[2]/(8*n^3) + (3*C[2])/(8*n^2) - C[2]/(2*n) + ((log(n)+Euler)*C[2])/(120*n^4) - ((log(n)+Euler)*C[2])/(12*n^2) + ((log(n)+Euler)*C[2])/(2*n) + ((log(n)+Euler)^2*C[2])/2 + (C[1]*C[2])/2 - C[12] + C[27] + C[28] + C[29] - C[33] - C[34] - C[35] + C[39];
Bf[137]=(n)->0;
Af[138]=(n)->-20*C[4] + (7*C[1]^2)/(96*n^4) - (119*C[1]^2)/(720*n^3) + (21*C[1]^2)/(80*n^2) - (7*C[1]^2)/(20*n) - (1223*C[1]^3)/(100800*n^4) + (1223*C[1]^3)/(10080*n^2) - (1223*C[1]^3)/(1680*n) - (1223*(log(n)+Euler)*C[1]^3)/840 + (391*C[5]*C[1]^3)/420 + (49*C[1]^2*C[3])/160 + (3*C[3]^2)/(160*n^4) - (3*C[3]^2)/(16*n^2) + (9*C[3]^2)/(8*n) + (9*(log(n)+Euler)*C[3]^2)/4 - (9*C[5]*C[3]^2)/4 - (31*C[5]*C[2])/(480*n^4) + (31*C[5]*C[2])/(48*n^2) - (31*C[5]*C[2])/(8*n) - (31*(log(n)+Euler)*C[5]*C[2])/4 + (47*C[5]^2*C[2])/8 - C[19]/(30*n^4) + C[19]/(3*n^2) - (2*C[19])/n - 4*(log(n)+Euler)*C[19] + 4*C[5]*C[19] + 4*C[7] + 7*C[8] + 9*C[9] + 10*C[10] + 10*C[11] - C[57] - 2*C[59] - C[60] - 3*C[62] - 2*C[63] - C[64] - 4*C[66] - 3*C[67] - 2*C[68] - C[69];
Bf[138]=(n)->0;
Af[139]=(n)->C[5]^4/(720*n^4) - C[5]^4/(72*n^2) + C[5]^4/(12*n) + ((log(n)+Euler)*C[5]^4)/6 - (2*C[5]^5)/15 + (5*C[1])/(48*n^4) - (17*C[1])/(72*n^3) + (3*C[1])/(8*n^2) - C[1]/(2*n) - (C[5]^2*C[1])/(120*n^4) + (C[5]^2*C[1])/(12*n^2) - (C[5]^2*C[1])/(2*n) - (log(n)+Euler)*C[5]^2*C[1] + (2*C[5]^3*C[1])/3 - (17*C[1]^2)/(960*n^4) + (17*C[1]^2)/(96*n^2) - (17*C[1]^2)/(16*n) - (17*(log(n)+Euler)*C[1]^2)/8 - (7*C[5]*C[3])/(240*n^4) + (7*C[5]*C[3])/(24*n^2) - (7*C[5]*C[3])/(4*n) - (7*(log(n)+Euler)*C[5]*C[3])/2 + (7*C[5]^2*C[3])/4 - C[1]*C[3] - (73*C[2])/64 - C[23]/(30*n^4) + C[23]/(3*n^2) - (2*C[23])/n - 4*(log(n)+Euler)*C[23] + 4*C[5]*C[23] - 4*C[123];
Bf[139]=(n)->0;
Af[140]=(n)->-1/48*1/n^4 - C[1]^2/(12*n^4) + (17*C[1]^2)/(90*n^3) - (3*C[1]^2)/(10*n^2) + (2*C[1]^2)/(5*n) + (37*C[1]^3)/(6300*n^4) - (37*C[1]^3)/(630*n^2) + (37*C[1]^3)/(105*n) + (74*(log(n)+Euler)*C[1]^3)/105 - (2*C[1]^2*C[3])/5 - C[3]^2/(120*n^4) + C[3]^2/(12*n^2) - C[3]^2/(2*n) - (log(n)+Euler)*C[3]^2 - C[12] + C[26] + C[28] + C[29] - C[31] - C[32] - C[35] + C[38];
Bf[140]=(n)->0;
Af[141]=(n)->15*C[4] + (377*C[1]^3)/(33600*n^4) - (377*C[1]^3)/(3360*n^2) + (377*C[1]^3)/(560*n) + (377*(log(n)+Euler)*C[1]^3)/280 - (23*C[5]*C[1]^3)/28 - (21*C[3])/(64*n^4) + (5*C[3])/(16*n^3) - (3*C[3])/(16*n^2) - (C[5]^4*C[3])/16 + (3*C[5]^2*C[1]*C[3])/8 + (123*C[1]^2*C[3])/160 - (7*C[3]^2)/(256*n^4) + (35*C[3]^2)/(128*n^2) - (105*C[3]^2)/(64*n) - (105*(log(n)+Euler)*C[3]^2)/32 + (105*C[5]*C[3]^2)/32 + (31*C[5]*C[2])/(320*n^4) - (31*C[5]*C[2])/(32*n^2) + (93*C[5]*C[2])/(16*n) + (93*(log(n)+Euler)*C[5]*C[2])/8 - (141*C[5]^2*C[2])/16 + C[19]/(20*n^4) - C[19]/(2*n^2) + (3*C[19])/n + 6*(log(n)+Euler)*C[19] - 6*C[5]*C[19] - 3*C[8] - 7*C[9] - 10*C[10] - 10*C[11] + C[59] + 3*C[62] + C[63] + 6*C[66] + 3*C[67] + C[68] + (3*C[3]*C[23])/2;
Bf[141]=(n)->0;
Af[142]=(n)->(-7*C[1])/(32*n^4) + (5*C[1])/(24*n^3) - C[1]/(8*n^2) - (59*C[1]^3)/210 + (C[1]*C[3])/(480*n^4) - (C[1]*C[3])/(48*n^2) + (C[1]*C[3])/(8*n) + ((log(n)+Euler)*C[1]*C[3])/4 + (19*C[3]^2)/32 - (17*C[2])/(1280*n^4) + (17*C[2])/(128*n^2) - (51*C[2])/(64*n) - (51*(log(n)+Euler)*C[2])/32 - (93*C[5]*C[2])/32 - (3*C[19])/2;
Bf[142]=(n)->0;
Af[143]=(n)->-13/(96*n^4) - 1/(8*n^3) + 1/(4*n^2) + (7*(log(n)+Euler))/(16*n^4) - (5*(log(n)+Euler))/(12*n^3) + (log(n)+Euler)/(4*n^2) + C[1]^2/(240*n^4) - C[1]^2/(24*n^2) + C[1]^2/(4*n) + ((log(n)+Euler)*C[1]^2)/2 - C[2]/2;
Bf[143]=(n)->0;
Af[144]=(n)->31/(96*n^4) - 1/(9*n^3) + (7*C[1])/(16*n^4) - (5*C[1])/(12*n^3) + C[1]/(4*n^2) + (17*C[1]^3)/42 + (C[1]*C[3])/(40*n^4) - (C[1]*C[3])/(4*n^2) + (3*C[1]*C[3])/(2*n) + 3*(log(n)+Euler)*C[1]*C[3] - (3*C[3]^2)/2 - (3*C[2])/(80*n^4) + (3*C[2])/(8*n^2) - (9*C[2])/(4*n) - (9*(log(n)+Euler)*C[2])/2;
Bf[144]=(n)->0;
Af[145]=(n)->-1/32*1/n^4 + C[1]^3/(1050*n^4) - C[1]^3/(105*n^2) + (2*C[1]^3)/(35*n) + (4*(log(n)+Euler)*C[1]^3)/35 + (7*C[3])/(16*n^4) - (5*C[3])/(12*n^3) + C[3]/(4*n^2) - (C[1]^2*C[3])/10 + C[3]^2/(240*n^4) - C[3]^2/(24*n^2) + C[3]^2/(4*n) + ((log(n)+Euler)*C[3]^2)/2 - C[12] + C[26] + C[27] + C[29] - C[30] - C[32] - C[34] + C[37];
Bf[145]=(n)->0;
Af[146]=(n)->-6*C[4] + (7*C[1])/(48*n^4) - C[1]/(18*n^3) - (1069*C[1]^3)/(100800*n^4) + (1069*C[1]^3)/(10080*n^2) - (1069*C[1]^3)/(1680*n) - (1069*(log(n)+Euler)*C[1]^3)/840 + (313*C[5]*C[1]^3)/840 + (C[5]^4*C[3])/8 - (3*C[5]^2*C[1]*C[3])/4 - (321*C[1]^2*C[3])/160 + (11*C[3]^2)/(640*n^4) - (11*C[3]^2)/(64*n^2) + (33*C[3]^2)/(32*n) + (33*(log(n)+Euler)*C[3]^2)/16 - (57*C[5]*C[3]^2)/16 - (31*C[5]*C[2])/(480*n^4) + (31*C[5]*C[2])/(48*n^2) - (31*C[5]*C[2])/(8*n) - (31*(log(n)+Euler)*C[5]*C[2])/4 + (47*C[5]^2*C[2])/8 + (93*C[1]*C[2])/64 - C[19]/(30*n^4) + C[19]/(3*n^2) - (2*C[19])/n - 4*(log(n)+Euler)*C[19] + 4*C[5]*C[19] + 2*C[9] + 5*C[10] + 5*C[11] - C[62] - 4*C[66] - C[67] - 3*C[3]*C[23];
Bf[146]=(n)->0;
Af[147]=(n)->-1/18*1/n^4 + 2/(27*n^3) - (7*(log(n)+Euler))/(24*n^4) + (log(n)+Euler)/(9*n^3) - (11*C[1]^3)/21 - (C[1]*C[3])/(120*n^4) + (C[1]*C[3])/(12*n^2) - (C[1]*C[3])/(2*n) - (log(n)+Euler)*C[1]*C[3] + (3*C[3]^2)/2 + C[2]/(40*n^4) - C[2]/(4*n^2) + (3*C[2])/(2*n) + 3*(log(n)+Euler)*C[2];
Bf[147]=(n)->0;
Af[148]=(n)->-1/16*1/n^4 - (7*C[1])/(24*n^4) + C[1]/(9*n^3) - C[1]^3/(1575*n^4) + (2*C[1]^3)/(315*n^2) - (4*C[1]^3)/(105*n) - (8*(log(n)+Euler)*C[1]^3)/105 + C[1]^2*C[3] + C[3]^2/(120*n^4) - C[3]^2/(12*n^2) + C[3]^2/(2*n) + (log(n)+Euler)*C[3]^2 - 2*C[1]*C[2] - C[12] + C[26] + C[27] + C[28] - C[30] - C[31] - C[33] + C[36];
Bf[148]=(n)->0;
Af[149]=(n)->1/(32*n^4) + (log(n)+Euler)/(16*n^4) + C[1]^3/(300*n^4) - C[1]^3/(30*n^2) + C[1]^3/(5*n) + (2*(log(n)+Euler)*C[1]^3)/5 - C[3]^2/(240*n^4) + C[3]^2/(24*n^2) - C[3]^2/(4*n) - ((log(n)+Euler)*C[3]^2)/2 + C[41] + C[26] - C[42] - C[43] - C[44] - C[30] - C[31] - C[32] + C[45] + C[46] + C[47] + C[36] + C[37] + C[38] - C[48] - C[40];
Bf[149]=(n)->0;
Af[150]=(n)->35*C[4] - (29*C[5]*C[1]^3)/140 - (C[1]*C[3])/(12*n^3) + (C[1]*C[3])/(4*n^2) - (C[1]*C[3])/(2*n) + (71*C[1]^2*C[3])/160 + 3*C[5]*C[3]^2 + (59*C[2])/(192*n^3) - (59*C[2])/(64*n^2) + (59*C[2])/(32*n) - (47*C[5]^2*C[2])/8 - (57*C[1]*C[2])/64 - 10*C[6] - 4*C[5]*C[19] - 11*C[7] - 12*C[8] - 13*C[9] - 14*C[10] - 15*C[11] + C[57] + C[58] + 2*C[59] + 2*C[60] + 2*C[61] + 3*C[62] + 3*C[63] + 3*C[64] + 3*C[65] + 4*C[66] + 4*C[67] + 4*C[68] + 4*C[69] + 4*C[70];
Bf[150]=(n)->0;
Af[151]=(n)->24*C[4] + (3*C[1]*C[3])/(8*n^3) - (9*C[1]*C[3])/(8*n^2) + (9*C[1]*C[3])/(4*n) + (9*C[1]^2*C[3])/80 - (83*C[2])/(96*n^3) + (83*C[2])/(32*n^2) - (83*C[2])/(16*n) + (217*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 16*C[14] - 3*C[41] - 14*C[15] - 2*C[26] - 8*C[16] - 5*C[17] - 5*C[18] + 3*C[77] + 6*C[80] + 4*C[81] + 3*C[82] + 3*C[83] + 2*C[84] + 4*C[87] + 2*C[88] + 2*C[89];
Bf[151]=(n)->0;
Af[152]=(n)->-1/72*C[5]^4/n^3 + C[5]^4/(24*n^2) - C[5]^4/(12*n) + (C[5]^2*C[1])/(12*n^3) - (C[5]^2*C[1])/(4*n^2) + (C[5]^2*C[1])/(2*n) + (C[5]^4*C[1])/8 + (11*C[1]^2)/(60*n^3) - (11*C[1]^2)/(20*n^2) + (11*C[1]^2)/(10*n) - (3*C[5]^2*C[1]^2)/4 - (253*C[1]^3)/120 + (7*C[5]*C[3])/(24*n^3) - (7*C[5]*C[3])/(8*n^2) + (7*C[5]*C[3])/(4*n) - (21*C[5]*C[1]*C[3])/8 + (71*C[3]^2)/64 - (155*C[5]*C[2])/32 - (5*C[19])/2 + C[23]/(3*n^3) - C[23]/n^2 + (2*C[23])/n - 3*C[1]*C[23];
Bf[152]=(n)->0;
Af[153]=(n)->(-303*C[5]*C[1]^3)/280 + (C[5]^4*C[3])/3 + (5*C[1]*C[3])/(48*n^3) - (5*C[1]*C[3])/(16*n^2) + (5*C[1]*C[3])/(8*n) - 2*C[5]^2*C[1]*C[3] - (319*C[1]^2*C[3])/80 - (67*C[5]*C[3]^2)/16 - (11*C[2])/(192*n^3) + (11*C[2])/(64*n^2) - (11*C[2])/(32*n) + (33*C[1]*C[2])/64 - 6*C[12] + 3*C[24] + 3*C[22] + C[20] + 5*C[21] - C[127] - 3*C[103] - 2*C[128] - 8*C[3]*C[23];
Bf[153]=(n)->0;
Af[154]=(n)->-45*C[4] - (C[5]^4*C[3])/8 - (7*C[1]*C[3])/(16*n^3) + (21*C[1]*C[3])/(16*n^2) - (21*C[1]*C[3])/(8*n) + (3*C[5]^2*C[1]*C[3])/4 + (3*C[1]^2*C[3])/160 + (21*C[5]*C[3]^2)/8 + (67*C[2])/(96*n^3) - (67*C[2])/(32*n^2) + (67*C[2])/(16*n) - 10*C[12] + 10*C[13] + 18*C[14] + 3*C[41] + 24*C[15] + 4*C[26] + 22*C[16] + 3*C[27] + 16*C[17] + 10*C[18] - 3*C[77] - 6*C[80] - 5*C[81] - 4*C[82] - 3*C[83] - 4*C[84] - 8*C[87] - 6*C[88] - 4*C[89] - 3*C[90] - 6*C[93] - 3*C[94] + 3*C[3]*C[23];
Bf[154]=(n)->(-3*C[3])/(16*n^4);
Af[155]=(n)->1/(24*n^4) + (C[5]^4*C[1])/6 - (13*C[1]^2)/(240*n^3) + (13*C[1]^2)/(80*n^2) - (13*C[1]^2)/(40*n) - C[5]^2*C[1]^2 - (41*C[1]^3)/140 - (7*C[5]*C[1]*C[3])/2 - (91*C[3]^2)/32 - 4*C[1]*C[23];
Bf[155]=(n)->-1/8*C[1]/n^4;
Af[156]=(n)->(2*C[5]^5)/15 - (2*C[5]^3*C[1])/3 + (5*C[3])/(48*n^3) - (5*C[3])/(16*n^2) + (5*C[3])/(8*n) - (7*C[5]^2*C[3])/4 + (13*C[1]*C[3])/16 + (33*C[2])/32 - 4*C[5]*C[23] + 4*C[123];
Bf[156]=(n)->(log(n)+Euler)/(4*n^4);
Af[157]=(n)->C[5]^4/(36*n^3) - C[5]^4/(12*n^2) + C[5]^4/(6*n) - (C[5]^2*C[1])/(6*n^3) + (C[5]^2*C[1])/(2*n^2) - (C[5]^2*C[1])/n - (C[5]^4*C[1])/3 - (17*C[1]^2)/(80*n^3) + (51*C[1]^2)/(80*n^2) - (51*C[1]^2)/(40*n) + 2*C[5]^2*C[1]^2 + (73*C[1]^3)/35 - (7*C[5]*C[3])/(12*n^3) + (7*C[5]*C[3])/(4*n^2) - (7*C[5]*C[3])/(2*n) + 7*C[5]*C[1]*C[3] + (35*C[3]^2)/16 - (2*C[23])/(3*n^3) + (2*C[23])/n^2 - (4*C[23])/n + 8*C[1]*C[23];
Bf[157]=(n)->C[1]/(4*n^4);
Af[158]=(n)->(173*C[5]*C[1]^3)/280 + (C[1]*C[3])/(8*n^3) - (3*C[1]*C[3])/(8*n^2) + (3*C[1]*C[3])/(4*n) - (33*C[1]^2*C[3])/40 - (9*C[5]*C[3]^2)/8 - (7*C[2])/(64*n^3) + (21*C[2])/(64*n^2) - (21*C[2])/(32*n) + (63*C[1]*C[2])/64 + 15*C[12] - 6*C[25] - 6*C[24] - 4*C[22] - 4*C[20] - 10*C[21] + C[140] + 2*C[127] + 2*C[141] + 3*C[103] + 4*C[128] + 3*C[142];
Bf[158]=(n)->C[3]/(4*n^4);
Af[159]=(n)->-20*C[4] + (7*C[1]^2)/(120*n^4) - (91*C[1]^2)/(720*n^3) + (7*C[1]^2)/(80*n^2) + (7*C[1]^2)/(20*n) + (7*(log(n)+Euler)*C[1]^2)/(120*n^3) - (7*(log(n)+Euler)*C[1]^2)/(40*n^2) + (7*(log(n)+Euler)*C[1]^2)/(20*n) + (23*C[5]*C[1]^3)/60 + (C[1]*C[3])/(12*n^3) - (C[1]*C[3])/(4*n^2) + (C[1]*C[3])/(2*n) - (109*C[1]^2*C[3])/80 - (3*C[5]*C[3]^2)/4 - (29*C[2])/(192*n^3) + (29*C[2])/(64*n^2) - (29*C[2])/(32*n) + (87*C[1]*C[2])/64 + 10*C[6] + 6*C[7] + 4*C[8] + 4*C[9] + 6*C[10] + 10*C[11] - C[58] - C[60] - 2*C[61] - C[63] - 2*C[64] - 3*C[65] - C[67] - 2*C[68] - 3*C[69] - 4*C[70];
Bf[159]=(n)->0;
Af[160]=(n)->C[1]/(12*n^4) - (13*C[1])/(72*n^3) + C[1]/(8*n^2) + C[1]/(2*n) + ((log(n)+Euler)*C[1])/(12*n^3) - ((log(n)+Euler)*C[1])/(4*n^2) + ((log(n)+Euler)*C[1])/(2*n) + C[3]/(48*n^3) - C[3]/(16*n^2) + C[3]/(8*n) + (5*C[1]*C[3])/16 - (177*C[2])/64;
Bf[160]=(n)->0;
Af[161]=(n)->-1/36*1/n^4 - C[1]^2/(15*n^4) + (13*C[1]^2)/(90*n^3) - C[1]^2/(10*n^2) - (2*C[1]^2)/(5*n) - ((log(n)+Euler)*C[1]^2)/(15*n^3) + ((log(n)+Euler)*C[1]^2)/(5*n^2) - (2*(log(n)+Euler)*C[1]^2)/(5*n) - (C[1]*C[3])/(6*n^3) + (C[1]*C[3])/(2*n^2) - (C[1]*C[3])/n + (9*C[1]^2*C[3])/5 + C[2]/(3*n^3) - C[2]/n^2 + (2*C[2])/n - 2*C[1]*C[2] - C[12] + C[41] + C[28] + C[29] - C[43] - C[44] - C[35] + C[47];
Bf[161]=(n)->0;
Af[162]=(n)->-6*C[4] + (3*C[1])/(16*n^4) - C[1]/(12*n^3) + (21*C[5]*C[1]^3)/40 - (C[5]^4*C[3])/4 - (C[1]*C[3])/(24*n^3) + (C[1]*C[3])/(8*n^2) - (C[1]*C[3])/(4*n) + (3*C[5]^2*C[1]*C[3])/2 + (99*C[1]^2*C[3])/20 + (33*C[5]*C[3]^2)/8 + (17*C[2])/(64*n^3) - (51*C[2])/(64*n^2) + (51*C[2])/(32*n) - (185*C[1]*C[2])/32 + 3*C[8] + 3*C[9] + C[10] + 5*C[11] - C[63] - 3*C[67] - 2*C[68] + 6*C[3]*C[23];
Bf[162]=(n)->0;
Af[163]=(n)->-11/(96*n^4) + 5/(36*n^3) - (3*(log(n)+Euler))/(8*n^4) + (log(n)+Euler)/(6*n^3) - C[1]^2/(12*n^3) + C[1]^2/(4*n^2) - C[1]^2/(2*n) + (29*C[1]^3)/21 - 3*C[3]^2;
Bf[163]=(n)->0;
Af[164]=(n)->-1/12*1/n^4 - (3*C[1])/(8*n^4) + C[1]/(6*n^3) - (C[1]*C[3])/(2*n^3) + (3*C[1]*C[3])/(2*n^2) - (3*C[1]*C[3])/n + (3*C[2])/(4*n^3) - (9*C[2])/(4*n^2) + (9*C[2])/(2*n) + C[1]*C[2] - C[12] + C[41] + C[27] + C[28] - C[42] - C[43] - C[33] + C[45];
Bf[164]=(n)->0;
Af[165]=(n)->7/(144*n^4) + (log(n)+Euler)/(12*n^4) + (C[1]*C[3])/(6*n^3) - (C[1]*C[3])/(2*n^2) + (C[1]*C[3])/n - C[1]^2*C[3] - C[2]/(2*n^3) + (3*C[2])/(2*n^2) - (3*C[2])/n + 3*C[1]*C[2] + C[41] + C[27] - C[49] - C[42] - C[43] - C[44] - C[33] - C[34] + C[50] + C[51] + C[45] + C[46] + C[47] + C[39] - C[52] - C[48];
Bf[165]=(n)->0;
Af[166]=(n)->-35*C[4] - C[5]^4/(48*n^4) + C[5]^4/(24*n^3) - C[5]^4/(24*n^2) + (C[5]^2*C[1])/(8*n^4) - (C[5]^2*C[1])/(4*n^3) + (C[5]^2*C[1])/(4*n^2) + (11*C[1]^2)/(40*n^4) - (11*C[1]^2)/(20*n^3) + (11*C[1]^2)/(20*n^2) + (23*C[5]*C[1]^3)/28 + (7*C[5]*C[3])/(16*n^4) - (7*C[5]*C[3])/(8*n^3) + (7*C[5]*C[3])/(8*n^2) + (5*C[5]^4*C[3])/24 - (5*C[5]^2*C[1]*C[3])/4 - (39*C[1]^2*C[3])/16 - (97*C[5]*C[3]^2)/16 + (141*C[5]^2*C[2])/16 - (7*C[1]*C[2])/32 + 10*C[6] + 6*C[5]*C[19] + 4*C[7] + 5*C[8] + 10*C[9] + 16*C[10] + 20*C[11] - C[59] - C[61] - 3*C[62] - C[63] - C[64] - 3*C[65] - 6*C[66] - 3*C[67] - 2*C[68] - 3*C[69] - 6*C[70] + C[23]/(2*n^4) - C[23]/n^3 + C[23]/n^2 - 5*C[3]*C[23];
Bf[166]=(n)->0;
Af[167]=(n)->24*C[4] - (13*C[1]^2)/(160*n^4) + (13*C[1]^2)/(80*n^3) - (13*C[1]^2)/(80*n^2) + (3*C[1]^2*C[3])/8 + (35*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 4*C[14] - 11*C[15] - 2*C[26] - 15*C[16] - 3*C[27] - 13*C[17] - 5*C[18] + 2*C[81] + 2*C[82] + 2*C[84] + 4*C[87] + 5*C[88] + 2*C[89] + 3*C[90] + 6*C[93] + 3*C[94];
Bf[167]=(n)->0;
Af[168]=(n)->(677*C[1]^3)/1680 + (5*C[3])/(32*n^4) - (5*C[3])/(16*n^3) + (5*C[3])/(16*n^2) - (85*C[3]^2)/64 + (155*C[5]*C[2])/32 + (5*C[19])/2;
Bf[168]=(n)->0;
Af[169]=(n)->C[5]^4/(24*n^4) - C[5]^4/(12*n^3) + C[5]^4/(12*n^2) - (C[5]^2*C[1])/(4*n^4) + (C[5]^2*C[1])/(2*n^3) - (C[5]^2*C[1])/(2*n^2) - (51*C[1]^2)/(160*n^4) + (51*C[1]^2)/(80*n^3) - (51*C[1]^2)/(80*n^2) + (13*C[5]*C[1]^3)/28 - (7*C[5]*C[3])/(8*n^4) + (7*C[5]*C[3])/(4*n^3) - (7*C[5]*C[3])/(4*n^2) - (7*C[5]^4*C[3])/24 + (7*C[5]^2*C[1]*C[3])/4 + (457*C[1]^2*C[3])/160 + (71*C[5]*C[3]^2)/16 - C[1]*C[2] - 6*C[12] + 4*C[25] + 2*C[24] + C[20] + 5*C[21] - C[141] - 2*C[128] - 3*C[142] - C[23]/n^4 + (2*C[23])/n^3 - (2*C[23])/n^2 + 7*C[3]*C[23];
Bf[169]=(n)->0;
Af[170]=(n)->15*C[4] + C[5]^4/(48*n^4) - C[5]^4/(24*n^3) + C[5]^4/(24*n^2) - (C[5]^2*C[1])/(8*n^4) + (C[5]^2*C[1])/(4*n^3) - (C[5]^2*C[1])/(4*n^2) - (3*C[1]^2)/(16*n^4) + (3*C[1]^2)/(8*n^3) - (3*C[1]^2)/(8*n^2) - (17*C[3])/(64*n^4) + C[3]/(8*n^3) + (3*C[3])/(16*n^2) + (3*(log(n)+Euler)*C[3])/(16*n^4) - (3*(log(n)+Euler)*C[3])/(8*n^3) + (3*(log(n)+Euler)*C[3])/(8*n^2) - (7*C[5]*C[3])/(16*n^4) + (7*C[5]*C[3])/(8*n^3) - (7*C[5]*C[3])/(8*n^2) - (7*C[5]^4*C[3])/48 + (7*C[5]^2*C[1]*C[3])/8 + (41*C[1]^2*C[3])/32 + (89*C[5]*C[3]^2)/32 - (23*C[1]*C[2])/32 - 10*C[6] - 4*C[7] - C[8] - C[9] - 4*C[10] - 10*C[11] + C[61] + C[64] + 3*C[65] + C[68] + 3*C[69] + 6*C[70] - C[23]/(2*n^4) + C[23]/n^3 - C[23]/n^2 + (7*C[3]*C[23])/2;
Bf[170]=(n)->0;
Af[171]=(n)->(-17*C[1])/(96*n^4) + C[1]/(12*n^3) + C[1]/(8*n^2) + ((log(n)+Euler)*C[1])/(8*n^4) - ((log(n)+Euler)*C[1])/(4*n^3) + ((log(n)+Euler)*C[1])/(4*n^2) - (27*C[1]^3)/560 + C[3]/(32*n^4) - C[3]/(16*n^3) + C[3]/(16*n^2) - (31*C[3]^2)/64 + (31*C[5]*C[2])/16 + C[19];
Bf[171]=(n)->0;
Af[172]=(n)->-65/(192*n^4) + 1/(9*n^3) - 1/(8*n^2) + (17*(log(n)+Euler))/(48*n^4) - (log(n)+Euler)/(6*n^3) - (log(n)+Euler)/(4*n^2) - (log(n)+Euler)^2/(8*n^4) + (log(n)+Euler)^2/(4*n^3) - (log(n)+Euler)^2/(4*n^2) - C[1]/(8*n^4) + C[1]/(4*n^3) - C[1]/(4*n^2) + C[1]*C[3] - C[2]/2;
Bf[172]=(n)->0;
Af[173]=(n)->11/(16*n^4) - 1/(3*n^3) + (17*C[1])/(48*n^4) - C[1]/(6*n^3) - C[1]/(4*n^2) - ((log(n)+Euler)*C[1])/(4*n^4) + ((log(n)+Euler)*C[1])/(2*n^3) - ((log(n)+Euler)*C[1])/(2*n^2) + (11*C[1]^3)/35 + C[3]/(4*n^4) - C[3]/(2*n^3) + C[3]/(2*n^2);
Bf[173]=(n)->0;
Af[174]=(n)->-1/16*1/n^4 + C[1]^2/(40*n^4) - C[1]^2/(20*n^3) + C[1]^2/(20*n^2) + (17*C[3])/(48*n^4) - C[3]/(6*n^3) - C[3]/(4*n^2) - ((log(n)+Euler)*C[3])/(4*n^4) + ((log(n)+Euler)*C[3])/(2*n^3) - ((log(n)+Euler)*C[3])/(2*n^2) + (2*C[1]^2*C[3])/5 - C[12] + C[41] + C[26] + C[29] - C[49] - C[44] - C[32] + C[51];
Bf[174]=(n)->0;
Af[175]=(n)->-6*C[4] - C[5]^4/(24*n^4) + C[5]^4/(12*n^3) - C[5]^4/(12*n^2) + (5*C[1])/(16*n^4) - C[1]/(6*n^3) + (C[5]^2*C[1])/(4*n^4) - (C[5]^2*C[1])/(2*n^3) + (C[5]^2*C[1])/(2*n^2) + (17*C[1]^2)/(32*n^4) - (17*C[1]^2)/(16*n^3) + (17*C[1]^2)/(16*n^2) + (5*C[5]*C[1]^3)/8 + (7*C[5]*C[3])/(8*n^4) - (7*C[5]*C[3])/(4*n^3) + (7*C[5]*C[3])/(4*n^2) + (7*C[5]^4*C[3])/24 - (7*C[5]^2*C[1]*C[3])/4 - (171*C[1]^2*C[3])/32 - (125*C[5]*C[3]^2)/16 + (277*C[1]*C[2])/64 + 4*C[7] + 2*C[8] + C[10] + 5*C[11] - C[64] - 2*C[68] - 3*C[69] + C[23]/n^4 - (2*C[23])/n^3 + (2*C[23])/n^2 - 7*C[3]*C[23];
Bf[175]=(n)->0;
Af[176]=(n)->-15/(32*n^4) + 4/(9*n^3) - (5*(log(n)+Euler))/(8*n^4) + (log(n)+Euler)/(3*n^3) - (143*C[1]^3)/210 - C[3]/(2*n^4) + C[3]/n^3 - C[3]/n^2 + 3*C[3]^2;
Bf[176]=(n)->0;
Af[177]=(n)->3/(32*n^4) + (log(n)+Euler)/(8*n^4) - C[1]^2/(8*n^4) + C[1]^2/(4*n^3) - C[1]^2/(4*n^2) + (C[1]^2*C[3])/2 + C[41] + C[28] - C[49] - C[42] - C[43] - C[44] - C[31] - C[35] + C[53] + C[50] + C[51] + C[46] + C[47] + C[38] - C[54] - C[52];
Bf[177]=(n)->0;
Af[178]=(n)->21*C[4] - (89*C[5]*C[1]^3)/70 - (5*C[3])/(16*n^4) + (5*C[3])/(24*n^3) - (C[5]^4*C[3])/8 + (3*C[5]^2*C[1]*C[3])/4 + (45*C[1]^2*C[3])/32 + (45*C[5]*C[3]^2)/16 - (47*C[5]^2*C[2])/8 - (107*C[1]*C[2])/64 - 5*C[6] - 4*C[5]*C[19] - C[7] - 3*C[9] - 9*C[10] - 15*C[11] + C[62] + C[65] + 4*C[66] + C[67] + C[69] + 4*C[70] + 3*C[3]*C[23];
Bf[178]=(n)->0;
Af[179]=(n)->-6*C[4] + C[1]/(16*n^4) + C[1]/(18*n^3) - ((log(n)+Euler)*C[1])/(4*n^4) + ((log(n)+Euler)*C[1])/(6*n^3) - (5*C[5]*C[1]^3)/24 - C[3]/(16*n^4) + C[3]/(24*n^3) + (9*C[1]^2*C[3])/16 + (3*C[5]*C[3]^2)/4 - (27*C[1]*C[2])/16 + 5*C[6] + C[7] + C[10] + 5*C[11] - C[65] - C[69] - 4*C[70];
Bf[179]=(n)->0;
Af[180]=(n)->3/(32*n^4) - 1/(27*n^3) - (log(n)+Euler)/(8*n^4) - (log(n)+Euler)/(9*n^3) + (log(n)+Euler)^2/(4*n^4) - (log(n)+Euler)^2/(6*n^3) + C[1]/(4*n^4) - C[1]/(6*n^3) + (89*C[1]^3)/210 - C[3]^2/2;
Bf[180]=(n)->0;
Af[181]=(n)->-1/4*1/n^4 - C[1]/(8*n^4) - C[1]/(9*n^3) + ((log(n)+Euler)*C[1])/(2*n^4) - ((log(n)+Euler)*C[1])/(3*n^3) - C[3]/(2*n^4) + C[3]/(3*n^3) - (7*C[1]^2*C[3])/5 + 3*C[1]*C[2] - C[12] + C[41] + C[26] + C[27] - C[49] - C[42] - C[30] + C[53];
Bf[181]=(n)->0;
Af[182]=(n)->5/(16*n^4) + (log(n)+Euler)/(4*n^4) + C[3]/n^4 - (2*C[3])/(3*n^3) + (4*C[1]^2*C[3])/5 + C[41] + C[29] - C[49] - C[42] - C[43] - C[44] - C[32] - C[34] + C[53] + C[50] + C[51] + C[45] + C[46] + C[37] - C[55] - C[54];
Bf[182]=(n)->0;
Af[183]=(n)->-1/64*1/n^4 - (log(n)+Euler)/(16*n^4) - (log(n)+Euler)^2/(8*n^4) - C[1]/(8*n^4) + (C[1]*C[2])/2 + C[12]/2 - C[26]/2 - C[29]/2 - C[49]/2 + C[44]/2 + C[30]/2 + C[31]/2 + C[32] + C[34]/2 + C[35]/2 + C[53]/2 + C[50]/2 - C[46]/2 - C[47]/2 - C[36]/2 - C[37] - C[38] - C[39]/2 - C[55]/2 + C[48]/2 + C[40];
Bf[183]=(n)->0;
Af[184]=(n)->14*C[4] - (7*C[5]^3*C[1]^2)/120 + (527*C[5]*C[1]^3)/1680 + (C[5]^4*C[3])/12 - (3*C[5]^2*C[1]*C[3])/4 - (347*C[1]^2*C[3])/320 - 2*C[5]*C[3]^2 + (121*C[5]^2*C[2])/64 + (19*C[1]*C[2])/128 + 5*C[12] - (21*C[6])/2 + (3*C[5]*C[19])/2 - 10*C[7] - (55*C[8])/6 - (4*C[22])/3 - 8*C[9] - (10*C[20])/3 - (13*C[10])/2 - (10*C[21])/3 - (14*C[11])/3 + 5*C[56] + (9*C[57])/2 + (9*C[58])/2 + 4*C[59] + 4*C[60] + 4*C[61] + C[101]/2 + (7*C[62])/2 + (7*C[63])/2 + (7*C[64])/2 + (7*C[65])/2 + 2*C[102] + 3*C[66] + C[103]/2 + 3*C[67] + 3*C[68] + 3*C[69] + 3*C[70] - C[143] - C[144] - C[145] - C[146] - C[147] - C[148] - C[149] - C[150] - C[151] - C[152] - 2*C[3]*C[23] - C[153] - C[154] - C[155] - C[156] - C[157] - C[158] - C[159] - C[160] - C[161] - C[162];
Bf[184]=(n)->(log(n)+Euler)^3/(12*n^4) + ((log(n)+Euler)*C[1])/(4*n^4) + C[3]/(6*n^4);
Af[185]=(n)->-1/128*1/n^4 - (log(n)+Euler)/(32*n^4) - (log(n)+Euler)^2/(16*n^4) - 13*C[4] - C[1]/(16*n^4) - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 - (C[5]^4*C[3])/48 + (9*C[5]^2*C[1]*C[3])/16 - (189*C[1]^2*C[3])/80 + (7*C[5]*C[3]^2)/16 + (201*C[1]*C[2])/64 + 17*C[12] + (5*C[13])/2 - 5*C[6] - 4*C[25] - 7*C[7] - 6*C[24] - 6*C[8] - 3*C[22] - 3*C[9] + 6*C[14] - (11*C[41])/2 + (13*C[15])/2 - (15*C[26])/2 + (9*C[16])/2 - (15*C[27])/2 + (5*C[17])/2 - (15*C[28])/2 + (5*C[18])/2 - 10*C[29] - 2*C[71] + 2*C[72] - 2*C[73] + 8*C[56] - C[74]/2 + 3*C[113] - C[75]/2 + (3*C[114])/2 + 5*C[57] - C[76]/2 + 5*C[58] + C[115] + C[126] + 2*C[59] + 2*C[60] + 2*C[61] + (3*C[77])/2 - 3*C[78] + C[118] - C[79] + 2*C[49] + C[81] + 2*C[42] + (3*C[82])/2 + 2*C[43] + (3*C[83])/2 + 2*C[44] + 2*C[84] - 3*C[85] + (3*C[120])/2 - C[86]/2 + C[87] + 3*C[30] + 2*C[88] + 3*C[31] + 2*C[89] + 3*C[32] + 2*C[90] - 2*C[91] + (3*C[122])/2 - C[92]/2 + 2*C[93] + 3*C[33] + 2*C[94] + 3*C[34] + 2*C[95] - 2*C[96] + 2*C[97] + 3*C[35] + 3*C[163] - 3*C[164] + 3*C[165] - 3*C[166] - 3*C[167] + 3*C[168] - 3*C[169] + C[170] - C[171] + C[172] + C[173] - C[174] - C[175] + C[176] + C[177] - C[178] - C[179] - C[180] - C[181] + C[182] - C[183] + C[5]*C[1]*C[23] + (C[3]*C[23])/2 + 2*C[184] - 2*C[185] + 2*C[186] - 2*C[187] + C[188] + C[189] - C[190] + C[191] - C[192] - 2*C[193] + 2*C[194] + C[195] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] + 2*C[200] + C[201] - 2*C[202] - 2*C[203] - 2*C[204] + 2*C[205] - 2*C[206] + 3*C[207] - 3*C[208] + 3*C[209] - 3*C[210] + C[211] + C[212] - C[213] + C[214] - C[215] - 3*C[216] + 3*C[217] + C[218] - 3*C[219] - 3*C[220] - 3*C[221] + 3*C[222] - 3*C[223] + 3*C[224] - 3*C[225] + 3*C[226] - 3*C[227] - 3*C[228] + 3*C[229] - 3*C[230] - C[1]*C[123];
Bf[185]=(n)->C[5]^4/(32*n^4) - C[5]^4/(48*n^3) - (3*C[5]^2*C[1])/(16*n^4) + (C[5]^2*C[1])/(8*n^3) - (3*C[1]^2)/(32*n^4) + C[1]^2/(16*n^3) - (21*C[5]*C[3])/(32*n^4) + (7*C[5]*C[3])/(16*n^3) - (3*C[23])/(4*n^4) + C[23]/(2*n^3);
Af[186]=(n)->-9*C[4] + (C[5]^5*C[1])/10 - (C[5]^3*C[1]^2)/2 + (C[5]^4*C[3])/32 - (3*C[5]^2*C[1]*C[3])/2 - (27*C[1]^2*C[3])/32 - (21*C[5]*C[3]^2)/32 + (75*C[1]*C[2])/16 + 9*C[12] - 5*C[13] + 20*C[6] - 2*C[25] + 18*C[7] - C[24] + 13*C[8] + 6*C[9] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 2*C[71] + 4*C[72] - 2*C[73] - 16*C[56] - 2*C[74] + 3*C[113] - 2*C[75] + 3*C[114] - 3*C[139] - 10*C[57] - 2*C[76] - 10*C[58] - C[104] + C[115] - C[105] + C[116] - C[106] + C[117] - 2*C[126] - 4*C[59] - C[140] - 4*C[60] - C[107] - 4*C[61] + 3*C[77] + 2*C[118] - C[79] + C[119] - C[108] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - C[85] + 3*C[120] - 2*C[86] + C[121] - C[109] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 2*C[91] + 3*C[122] - 2*C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 2*C[96] + 4*C[97] - 3*C[163] + 6*C[164] - 3*C[165] + 6*C[167] - 3*C[168] + 6*C[169] - C[170] + 2*C[171] - C[172] - C[173] + 2*C[174] + 2*C[175] - C[176] - C[177] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] - C[182] + 2*C[183] - 3*C[5]*C[1]*C[23] - (3*C[3]*C[23])/4 - 2*C[184] - 2*C[186] + 4*C[187] - C[188] - C[189] + 2*C[190] - C[191] + 2*C[192] - 2*C[194] - C[195] - 2*C[200] - C[201] - 2*C[205] - 3*C[207] - 3*C[209] + 6*C[210] - C[211] - C[212] + 2*C[213] - C[214] + 2*C[215] - 3*C[217] - C[218] - 3*C[222] - 3*C[224] - 3*C[226] + 6*C[227] - 3*C[229] + 3*C[1]*C[123];
Bf[186]=(n)->(9*C[1]^2)/(160*n^4) - (3*C[1]^2)/(80*n^3) - (5*C[3])/(16*n^4) + (15*(log(n)+Euler)*C[3])/(32*n^4) - (5*(log(n)+Euler)*C[3])/(16*n^3);
Af[187]=(n)->24*C[4] - (C[5]^5*C[1])/10 + (C[5]^3*C[1]^2)/2 - (3*C[5]^4*C[3])/32 + (15*C[5]^2*C[1]*C[3])/8 + (103*C[1]^2*C[3])/80 + (63*C[5]*C[3]^2)/32 - (211*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 15*C[7] - 4*C[24] - 12*C[8] - 2*C[22] - 6*C[9] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + 8*C[56] + 4*C[74] + 4*C[75] + 3*C[139] + 5*C[57] + 4*C[76] + 5*C[58] + 2*C[104] + 2*C[105] + 2*C[106] + C[126] + 2*C[59] + C[140] + 2*C[60] + 2*C[107] + 2*C[61] + 3*C[78] + 3*C[79] + 2*C[108] + 4*C[85] + 4*C[86] + 2*C[109] + 4*C[91] + 4*C[92] + 4*C[96] - 3*C[164] - 3*C[167] - 3*C[169] - C[171] - C[174] - C[175] - C[178] - C[179] - C[180] - C[181] - C[183] + 3*C[5]*C[1]*C[23] + (9*C[3]*C[23])/4 - 2*C[187] - C[190] - C[192] - 3*C[210] - C[213] - C[215] - 3*C[227] - 3*C[1]*C[123];
Bf[187]=(n)->-1/32*C[5]^4/n^4 + C[5]^4/(48*n^3) + C[1]/(8*n^4) - ((log(n)+Euler)*C[1])/(4*n^4) + (3*(log(n)+Euler)^2*C[1])/(16*n^4) - ((log(n)+Euler)^2*C[1])/(8*n^3) + (3*C[5]^2*C[1])/(16*n^4) - (C[5]^2*C[1])/(8*n^3) + (39*C[1]^2)/(80*n^4) - (13*C[1]^2)/(40*n^3) - C[3]/(16*n^4) + (3*(log(n)+Euler)*C[3])/(32*n^4) - ((log(n)+Euler)*C[3])/(16*n^3) + (21*C[5]*C[3])/(32*n^4) - (7*C[5]*C[3])/(16*n^3) + (3*C[23])/(4*n^4) - C[23]/(2*n^3);
Af[188]=(n)->C[5]^6/36 - (C[5]^4*C[1])/6 + (C[5]^2*C[1]^2)/4 - (85*C[1]^3)/168 - (7*C[5]^3*C[3])/24 + (7*C[5]*C[1]*C[3])/8 + (41*C[3]^2)/64 - (31*C[5]*C[2])/32 - C[19]/2 - C[5]^2*C[23] + C[1]*C[23] + 2*C[5]*C[123] - 2*C[231];
Bf[188]=(n)->-1/4*(log(n)+Euler)/n^4 + (log(n)+Euler)^2/(4*n^4) - (log(n)+Euler)^3/(8*n^4) + (log(n)+Euler)^3/(12*n^3) + C[1]/(4*n^4) - (3*(log(n)+Euler)*C[1])/(8*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) - C[3]/(4*n^4) + C[3]/(6*n^3);
Af[189]=(n)->-1/128*1/n^4 - (log(n)+Euler)/(32*n^4) - (log(n)+Euler)^2/(16*n^4) + 20*C[4] - C[1]/(16*n^4) - (C[5]^5*C[1])/10 + (C[5]^3*C[1]^2)/2 - (C[5]^4*C[3])/8 + (33*C[5]^2*C[1]*C[3])/16 + (477*C[1]^2*C[3])/160 + (21*C[5]*C[3]^2)/8 - (331*C[1]*C[2])/64 + 12*C[12] - (5*C[13])/2 + 3*C[7] - 3*C[24] + 5*C[8] - (17*C[22])/2 + (11*C[9])/2 - 9*C[20] + 4*C[10] - (13*C[14])/2 - C[41]/2 - 9*C[15] + C[26]/2 - (17*C[16])/2 + 2*C[27] - 6*C[17] + (5*C[28])/2 - (5*C[18])/2 + 2*C[71] - 2*C[72] + 2*C[73] - 6*C[56] + (3*C[74])/2 + (3*C[75])/2 - 6*C[57] + (3*C[76])/2 - 6*C[58] + C[104] + 4*C[115] + C[105] + 3*C[116] + C[106] + 3*C[117] - 2*C[126] - 5*C[59] - 5*C[60] + C[107] - 5*C[61] + C[129]/2 + 4*C[98] + C[110]/2 + (5*C[124])/2 + C[130]/2 + (5*C[135])/2 + C[131]/2 + (5*C[136])/2 - C[101] - 3*C[62] - C[127] - 3*C[63] - 3*C[64] + C[132]/2 - 3*C[65] - C[77]/2 + 2*C[78] + (3*C[79])/2 + (3*C[119])/2 + C[108] + (5*C[137])/2 + C[133]/2 + C[80] - C[49] + C[81]/2 - C[42] - C[43] - C[83]/2 - C[44] - C[84] + 3*C[85] + 2*C[86] + 3*C[121] + C[109] + C[87] - 2*C[30] - 2*C[31] - C[89] - 2*C[32] - (3*C[90])/2 + 3*C[91] + (3*C[92])/2 - 3*C[33] - (3*C[94])/2 - 3*C[34] - 2*C[95] + 2*C[96] - 2*C[97] - 3*C[35] - 3*C[163] + 3*C[164] - 3*C[165] + 3*C[166] + 3*C[167] - 3*C[168] + 3*C[169] - 2*C[170] + 2*C[171] - 2*C[172] - 2*C[173] + 2*C[174] + 2*C[175] - 2*C[176] - 2*C[177] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] - 2*C[182] + 2*C[183] - C[232] + C[233] - C[234] - C[235] + C[236] + C[237] - C[238] - C[239] - C[240] + C[241] + C[242] + C[243] - C[244] - C[245] - C[246] + C[247] + C[248] + C[249] + C[250] + C[251] + C[252] + C[253] + C[254] - C[255] + C[256] + 3*C[5]*C[1]*C[23] + 3*C[3]*C[23] - C[184] + C[185] - C[186] + C[187] - C[188] - C[189] + C[190] - C[191] + C[192] - C[257] - C[258] - C[259] + C[260] + C[261] - C[262] + C[263] + C[193] - C[194] - C[195] - C[264] + C[196] + C[197] + C[198] + C[199] - C[200] - C[201] + C[202] + C[203] + C[204] - C[205] + C[206] - 2*C[207] + 2*C[208] - 2*C[209] + 2*C[210] - 2*C[211] - 2*C[212] + 2*C[213] - 2*C[214] + 2*C[215] + 2*C[216] - 2*C[217] - 2*C[218] + 2*C[219] + 2*C[220] + 2*C[221] - 2*C[222] + 2*C[223] - 3*C[224] + 3*C[225] - 3*C[226] + 3*C[227] + 3*C[228] - 3*C[229] + 3*C[230] - 3*C[1]*C[123];
Bf[189]=(n)->-1/30*C[5]^5/n^3 + C[5]^5/(30*n^2) + (C[5]^3*C[1])/(6*n^3) - (C[5]^3*C[1])/(6*n^2) + (7*C[5]^2*C[3])/(16*n^3) - (7*C[5]^2*C[3])/(16*n^2) - (3*C[1]*C[3])/(16*n^3) + (3*C[1]*C[3])/(16*n^2) - (15*C[2])/(64*n^3) + (15*C[2])/(64*n^2) + (C[5]*C[23])/n^3 - (C[5]*C[23])/n^2 - C[123]/n^3 + C[123]/n^2;
Af[190]=(n)->21*C[4] + (C[5]^5*C[1])/15 - (C[5]^3*C[1]^2)/3 - (43*C[5]*C[1]^3)/280 - (15*C[3])/(64*n^4) + (5*C[3])/(48*n^3) - (C[5]^4*C[3])/24 - (C[5]^2*C[1]*C[3])/2 - (17*C[1]^2*C[3])/64 - (C[5]*C[3]^2)/32 - C[5]^2*C[2] + (275*C[1]*C[2])/128 - 5*C[6] - C[7] - 3*C[9] - 9*C[10] - 15*C[11] - 6*C[15] - 11*C[16] - 10*C[17] + 3*C[105] + 5*C[110] + 5*C[130] + C[62] + C[65] + 6*C[111] + 8*C[112] + 6*C[134] + 4*C[66] + C[67] + C[69] + 4*C[70] + 2*C[85] + C[86] + 2*C[87] + C[88] + 3*C[91] + 3*C[93] - C[236] - C[238] - C[248] - 2*C[265] - 2*C[266] - 2*C[267] - C[268] - 2*C[269] - C[270] - 2*C[271] - 2*C[272] - 2*C[5]*C[1]*C[23] + C[3]*C[23] - C[273] + 2*C[1]*C[123];
Bf[190]=(n)->(-15*C[1]*C[3])/(32*n^3) + (15*C[1]*C[3])/(32*n^2) + (29*C[2])/(64*n^3) - (29*C[2])/(64*n^2);
Af[191]=(n)->-6*C[4] + (3*C[1])/(64*n^4) + C[1]/(36*n^3) - (3*(log(n)+Euler)*C[1])/(16*n^4) + ((log(n)+Euler)*C[1])/(12*n^3) - (C[5]^5*C[1])/20 + (C[5]^3*C[1]^2)/6 - (67*C[5]*C[1]^3)/120 - (3*C[3])/(64*n^4) + C[3]/(48*n^3) - (C[5]^4*C[3])/48 + (C[5]^2*C[1]*C[3])/8 - (137*C[1]^2*C[3])/320 - (3*C[5]*C[3]^2)/8 - (217*C[1]*C[2])/64 + 5*C[6] + C[7] + C[10] + 5*C[11] + 3*C[15] + 3*C[16] - C[130] - C[65] - 2*C[112] - 3*C[134] - C[69] - 4*C[70] - 2*C[85] - C[86] - 3*C[91] + C[236] + 2*C[265] + 2*C[267] + C[268] + 2*C[5]*C[1]*C[23] + (C[3]*C[23])/2 - 4*C[1]*C[123];
Bf[191]=(n)->-1/32*(C[1]*C[3])/n^3 + (C[1]*C[3])/(32*n^2) - (5*C[2])/(16*n^3) + (5*C[2])/(16*n^2);
Af[192]=(n)->5/(128*n^4) - 1/(54*n^3) - (3*(log(n)+Euler))/(32*n^4) - (log(n)+Euler)/(18*n^3) + (3*(log(n)+Euler)^2)/(16*n^4) - (log(n)+Euler)^2/(12*n^3) + (3*C[1])/(16*n^4) - C[1]/(12*n^3) + (C[5]^4*C[1])/16 - (3*C[5]^2*C[1]^2)/8 - (55*C[1]^3)/112 - (21*C[5]*C[1]*C[3])/16 + (45*C[3]^2)/128 - (3*C[1]*C[23])/2;
Bf[192]=(n)->C[5]^4/(48*n^3) - C[5]^4/(48*n^2) - (C[5]^2*C[1])/(8*n^3) + (C[5]^2*C[1])/(8*n^2) - C[1]^2/(16*n^3) + C[1]^2/(16*n^2) - (7*C[5]*C[3])/(16*n^3) + (7*C[5]*C[3])/(16*n^2) - C[23]/(2*n^3) + C[23]/(2*n^2);
Af[193]=(n)->-1/8*1/n^4 + ((-1)^(2*n)*C[1])/(2*n^5) - (3*C[1])/(32*n^4) - C[1]/(18*n^3) - (5*(log(n)+Euler)*C[1])/(8*n^4) + ((-1)^(2*n)*(log(n)+Euler)*C[1])/n^4 - ((log(n)+Euler)*C[1])/(6*n^3) - (3*C[3])/(8*n^4) + C[3]/(6*n^3) - (13*C[1]^2*C[3])/32 + (159*C[1]*C[2])/128 + 29*C[12] - 3*C[24] - 11*C[22] - 15*C[20] - 4*C[41] - 5*C[26] - 8*C[27] - 16*C[28] - 25*C[29] + 3*C[113] + 10*C[115] + 7*C[116] + 2*C[117] + 12*C[98] + 9*C[124] + 6*C[135] + 3*C[136] + C[119] + 3*C[137] + C[43] + 3*C[44] + 2*C[121] + C[31] + 4*C[32] + 2*C[33] + 6*C[34] + 12*C[35] - 6*C[274] - 2*C[275] - 6*C[276] - 2*C[277] - 4*C[278] - C[279] - 2*C[280] - C[281] - 2*C[282] - C[283] - 2*C[284];
Bf[193]=(n)->-1/32*(C[1]*C[3])/n^3 + (C[1]*C[3])/(32*n^2) + (53*C[2])/(128*n^3) - (53*C[2])/(128*n^2);
Af[194]=(n)->5/(32*n^4) + (log(n)+Euler)/(8*n^4) - ((-1)^(2*n)*C[1])/(2*n^5) + ((log(n)+Euler)*C[1])/n^4 - ((-1)^(2*n)*(log(n)+Euler)*C[1])/n^4 + (C[5]^5*C[1])/5 - C[5]^3*C[1]^2 + (3*C[3])/(4*n^4) - C[3]/(3*n^3) + (3*C[5]^4*C[3])/16 - (15*C[5]^2*C[1]*C[3])/4 - (227*C[1]^2*C[3])/320 - (63*C[5]*C[3]^2)/16 + (523*C[1]*C[2])/128 + 2*C[25] + 7*C[24] + 10*C[22] + 10*C[20] - 9*C[41] - 10*C[26] - 6*C[27] - 2*C[28] + C[29] - 3*C[113] - 3*C[139] - 4*C[115] - C[116] + 2*C[117] - 8*C[126] - 3*C[140] - 4*C[98] - 2*C[124] - C[135] + 2*C[136] - 8*C[101] - 5*C[127] - 2*C[141] + C[118] + 2*C[119] + 2*C[137] + 3*C[49] + 3*C[42] + 2*C[43] + 3*C[44] + C[120] + 2*C[121] + 4*C[30] + 3*C[31] + 4*C[32] + 2*C[33] + 2*C[34] + 2*C[285] - 2*C[286] - 2*C[275] + 4*C[287] + 2*C[288] + C[289] + C[290] + 2*C[291] - 2*C[292] - C[279] - 2*C[280] + 4*C[293] + 2*C[294] + 2*C[295] + 2*C[296] + C[297] - 6*C[5]*C[1]*C[23] - (9*C[3]*C[23])/2 - C[281] - C[298] + C[299] - 2*C[282] - C[283] - 2*C[300] + 2*C[301] + C[302] - C[303] - 2*C[304] - C[305] - 2*C[284] - 2*C[306] + 2*C[307] - 2*C[308] + 6*C[1]*C[123];
Bf[194]=(n)->C[5]^5/(15*n^3) - C[5]^5/(15*n^2) - (C[5]^3*C[1])/(3*n^3) + (C[5]^3*C[1])/(3*n^2) - (7*C[5]^2*C[3])/(8*n^3) + (7*C[5]^2*C[3])/(8*n^2) + (7*C[1]*C[3])/(8*n^3) - (7*C[1]*C[3])/(8*n^2) + (89*C[2])/(128*n^3) - (89*C[2])/(128*n^2) - (2*C[5]*C[23])/n^3 + (2*C[5]*C[23])/n^2 + (2*C[123])/n^3 - (2*C[123])/n^2;
Af[195]=(n)->-5*C[4] + (C[5]^5*C[1])/5 - C[5]^3*C[1]^2 + (C[5]^4*C[3])/8 - (27*C[5]^2*C[1]*C[3])/8 - (31*C[1]^2*C[3])/80 - (21*C[5]*C[3]^2)/8 + (163*C[1]*C[2])/32 - 16*C[12] + 10*C[13] - 20*C[6] + 2*C[25] - 20*C[7] - 19*C[8] - 16*C[9] - 10*C[10] + 8*C[14] + 3*C[41] + 11*C[15] + 5*C[26] + 11*C[16] + 6*C[27] + 10*C[17] + 6*C[28] + 10*C[18] + 6*C[29] + 4*C[71] - 6*C[72] + 4*C[73] + 12*C[56] + 3*C[74] - 3*C[113] + 3*C[75] - 3*C[114] + 3*C[139] + 12*C[57] + 3*C[76] + 12*C[58] + 2*C[104] - 2*C[115] + 2*C[105] - 2*C[116] + 2*C[106] - 2*C[117] + 4*C[126] + 10*C[59] + 2*C[140] + 10*C[60] + 2*C[107] + 10*C[61] + C[129] - C[98] + C[110] - C[124] + C[130] - C[135] + C[131] - C[136] + 2*C[101] + 6*C[62] + 2*C[127] + 6*C[63] + C[141] + 6*C[64] + C[132] + 6*C[65] - 3*C[77] + C[78] - C[118] + C[79] - C[119] + C[108] - C[137] + C[133] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 5*C[84] + 2*C[85] - 2*C[120] + 2*C[86] - 2*C[121] + 2*C[109] - 5*C[87] - 5*C[88] - 5*C[89] - 6*C[90] + 3*C[91] - 3*C[122] + 3*C[92] - 6*C[93] - 6*C[94] - 6*C[95] + 4*C[96] - 6*C[97] + 3*C[163] - 6*C[164] + 3*C[165] - 6*C[167] + 3*C[168] - 6*C[169] + 2*C[170] - 4*C[171] + 2*C[172] + 2*C[173] - 4*C[174] - 4*C[175] + 2*C[176] + 2*C[177] - 4*C[178] - 4*C[179] - 4*C[180] - 4*C[181] + 2*C[182] - 4*C[183] + C[232] - 2*C[233] + C[234] + C[235] - 2*C[236] - 2*C[237] + C[238] + C[239] + C[240] - 2*C[241] - 2*C[242] - 2*C[243] + C[244] + C[245] + C[246] - 2*C[247] - 2*C[248] - 2*C[249] - 2*C[250] - 2*C[251] - 2*C[252] - 2*C[253] - 2*C[254] + C[255] - 2*C[256] - 6*C[5]*C[1]*C[23] - 3*C[3]*C[23] + C[184] + C[186] - 2*C[187] + C[188] + C[189] - 2*C[190] + C[191] - 2*C[192] + C[257] + C[258] + C[259] - 2*C[260] - 2*C[261] + C[262] - 2*C[263] + C[194] + C[195] + C[264] + C[200] + C[201] + C[205] + 2*C[207] + 2*C[209] - 4*C[210] + 2*C[211] + 2*C[212] - 4*C[213] + 2*C[214] - 4*C[215] + 2*C[217] + 2*C[218] + 2*C[222] + 3*C[224] + 3*C[226] - 6*C[227] + 3*C[229] + 6*C[1]*C[123];
Bf[195]=(n)->(-5*C[5]^4)/(144*n^4) + C[5]^4/(24*n^3) - ((log(n)+Euler)*C[5]^4)/(24*n^3) + ((log(n)+Euler)*C[5]^4)/(24*n^2) + C[5]^5/(15*n^3) - C[5]^5/(15*n^2) + (5*C[5]^2*C[1])/(24*n^4) - (C[5]^2*C[1])/(4*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(4*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n^2) - (C[5]^3*C[1])/(3*n^3) + (C[5]^3*C[1])/(3*n^2) + (11*C[1]^2)/(24*n^4) - (11*C[1]^2)/(20*n^3) + (11*(log(n)+Euler)*C[1]^2)/(20*n^3) - (11*(log(n)+Euler)*C[1]^2)/(20*n^2) + (35*C[5]*C[3])/(48*n^4) - (7*C[5]*C[3])/(8*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(8*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n^2) - (7*C[5]^2*C[3])/(8*n^3) + (7*C[5]^2*C[3])/(8*n^2) + (7*C[1]*C[3])/(16*n^3) - (7*C[1]*C[3])/(16*n^2) + (39*C[2])/(32*n^3) - (39*C[2])/(32*n^2) + (5*C[23])/(6*n^4) - C[23]/n^3 + ((log(n)+Euler)*C[23])/n^3 - ((log(n)+Euler)*C[23])/n^2 - (2*C[5]*C[23])/n^3 + (2*C[5]*C[23])/n^2 + (2*C[123])/n^3 - (2*C[123])/n^2;
Af[196]=(n)->-6*C[4] + C[1]/(32*n^4) + (71*C[5]*C[1]^3)/1680 + (C[5]^4*C[3])/16 - (3*C[5]^2*C[1]*C[3])/8 - (3*C[1]^2*C[3])/16 - (17*C[5]*C[3]^2)/32 - (93*C[1]*C[2])/128 + C[10] + 5*C[11] + 3*C[15] + 5*C[16] + 4*C[17] - C[110] - C[130] - 3*C[111] - 4*C[112] - 3*C[134] - 2*C[87] - C[88] - 3*C[93] + C[238] + 2*C[266] + 2*C[269] + C[270] - (3*C[3]*C[23])/2;
Bf[196]=(n)->(-13*C[1]^2)/(96*n^4) + (13*C[1]^2)/(80*n^3) - (13*(log(n)+Euler)*C[1]^2)/(80*n^3) + (13*(log(n)+Euler)*C[1]^2)/(80*n^2) + (5*C[1]*C[3])/(16*n^3) - (5*C[1]*C[3])/(16*n^2) - (41*C[2])/(64*n^3) + (41*C[2])/(64*n^2);
Af[197]=(n)->-1/64*1/n^4 - (log(n)+Euler)/(16*n^4) + (9*C[1]^3)/80 + (25*C[3]^2)/128;
Bf[197]=(n)->(3*C[1]^2)/(80*n^3) - (3*C[1]^2)/(80*n^2) + (25*C[3])/(96*n^4) - (5*C[3])/(16*n^3) + (5*(log(n)+Euler)*C[3])/(16*n^3) - (5*(log(n)+Euler)*C[3])/(16*n^2);
Af[198]=(n)->-1/16*C[1]/n^4 - (C[5]^5*C[1])/5 + C[5]^3*C[1]^2 + (21*C[5]^2*C[1]*C[3])/8 - (51*C[1]^2*C[3])/160 - (309*C[1]*C[2])/64 + 29*C[12] - 8*C[25] - 16*C[24] - 19*C[22] - 15*C[20] - 4*C[41] - 5*C[26] - 5*C[27] - 5*C[28] - 10*C[29] + 6*C[113] + 3*C[114] + 3*C[139] + 8*C[115] + 4*C[116] + 4*C[117] + 8*C[126] + 3*C[140] + 6*C[98] + 3*C[124] + 3*C[135] + 3*C[136] + 8*C[101] + 5*C[127] + 2*C[141] + 2*C[118] + 3*C[119] + 3*C[137] + 3*C[120] + 4*C[121] + 3*C[122] - 2*C[285] - 4*C[287] - 2*C[288] - C[289] - C[290] - 2*C[291] - 4*C[293] - 2*C[294] - 2*C[295] - 2*C[296] - C[297] + 6*C[5]*C[1]*C[23] - C[299] - 2*C[301] - C[302] - 2*C[307] - 6*C[1]*C[123];
Bf[198]=(n)->(5*C[5]^4)/(72*n^4) - C[5]^4/(12*n^3) + ((log(n)+Euler)*C[5]^4)/(12*n^3) - ((log(n)+Euler)*C[5]^4)/(12*n^2) - C[5]^5/(15*n^3) + C[5]^5/(15*n^2) - (5*C[5]^2*C[1])/(12*n^4) + (C[5]^2*C[1])/(2*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(2*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n^2) + (C[5]^3*C[1])/(3*n^3) - (C[5]^3*C[1])/(3*n^2) - (17*C[1]^2)/(32*n^4) + (51*C[1]^2)/(80*n^3) - (51*(log(n)+Euler)*C[1]^2)/(80*n^3) + (51*(log(n)+Euler)*C[1]^2)/(80*n^2) - (35*C[5]*C[3])/(24*n^4) + (7*C[5]*C[3])/(4*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(4*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n^2) + (7*C[5]^2*C[3])/(8*n^3) - (7*C[5]^2*C[3])/(8*n^2) - (5*C[1]*C[3])/(32*n^3) + (5*C[1]*C[3])/(32*n^2) - (103*C[2])/(64*n^3) + (103*C[2])/(64*n^2) - (5*C[23])/(3*n^4) + (2*C[23])/n^3 - (2*(log(n)+Euler)*C[23])/n^3 + (2*(log(n)+Euler)*C[23])/n^2 + (2*C[5]*C[23])/n^3 - (2*C[5]*C[23])/n^2 - (2*C[123])/n^3 + (2*C[123])/n^2;
Af[199]=(n)->-45*C[4] - (C[5]^5*C[1])/10 + (C[5]^3*C[1]^2)/2 + (C[5]^4*C[3])/32 + (9*C[5]^2*C[1]*C[3])/8 - (63*C[1]^2*C[3])/80 - (21*C[5]*C[3]^2)/32 - (99*C[1]*C[2])/64 - 10*C[12] + 10*C[13] + 20*C[6] + 6*C[25] + 20*C[7] + 6*C[24] + 20*C[8] + 5*C[22] + 18*C[9] + 3*C[20] + 12*C[10] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18] - 6*C[71] - 6*C[73] - 6*C[56] - 6*C[74] - 6*C[75] - 3*C[139] - 6*C[57] - 6*C[76] - 6*C[58] - 5*C[104] - 5*C[105] - 5*C[106] - 2*C[126] - 5*C[59] - 2*C[140] - 5*C[60] - 5*C[107] - 5*C[61] - 3*C[129] - 3*C[110] - 3*C[130] - 3*C[131] - C[101] - 3*C[62] - C[127] - 3*C[63] - C[141] - 3*C[64] - 3*C[132] - 3*C[65] - 3*C[78] - 3*C[79] - 3*C[108] - 3*C[133] - 5*C[85] - 5*C[86] - 5*C[109] - 6*C[91] - 6*C[92] - 6*C[96] + 3*C[164] + 3*C[167] + 3*C[169] + 2*C[171] + 2*C[174] + 2*C[175] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] + 2*C[183] + C[233] + C[236] + C[237] + C[241] + C[242] + C[243] + C[247] + C[248] + C[249] + C[250] + C[251] + C[252] + C[253] + C[254] + C[256] + 3*C[5]*C[1]*C[23] - (3*C[3]*C[23])/4 + C[187] + C[190] + C[192] + C[260] + C[261] + C[263] + 2*C[210] + 2*C[213] + 2*C[215] + 3*C[227] - 3*C[1]*C[123];
Bf[199]=(n)->(5*C[5]^4)/(144*n^4) - C[5]^4/(24*n^3) + ((log(n)+Euler)*C[5]^4)/(24*n^3) - ((log(n)+Euler)*C[5]^4)/(24*n^2) - C[5]^5/(30*n^3) + C[5]^5/(30*n^2) - (5*C[5]^2*C[1])/(24*n^4) + (C[5]^2*C[1])/(4*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(4*n^2) + (C[5]^3*C[1])/(6*n^3) - (C[5]^3*C[1])/(6*n^2) - (5*C[1]^2)/(16*n^4) + (3*C[1]^2)/(8*n^3) - (3*(log(n)+Euler)*C[1]^2)/(8*n^3) + (3*(log(n)+Euler)*C[1]^2)/(8*n^2) - (33*C[3])/(64*n^4) + (3*C[3])/(16*n^3) + (5*(log(n)+Euler)*C[3])/(16*n^4) - (3*(log(n)+Euler)*C[3])/(8*n^3) + (3*(log(n)+Euler)^2*C[3])/(16*n^3) - (3*(log(n)+Euler)^2*C[3])/(16*n^2) - (35*C[5]*C[3])/(48*n^4) + (7*C[5]*C[3])/(8*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(8*n^2) + (7*C[5]^2*C[3])/(16*n^3) - (7*C[5]^2*C[3])/(16*n^2) - (C[1]*C[3])/(16*n^3) + (C[1]*C[3])/(16*n^2) - (33*C[2])/(64*n^3) + (33*C[2])/(64*n^2) - (5*C[23])/(6*n^4) + C[23]/n^3 - ((log(n)+Euler)*C[23])/n^3 + ((log(n)+Euler)*C[23])/n^2 + (C[5]*C[23])/n^3 - (C[5]*C[23])/n^2 - C[123]/n^3 + C[123]/n^2;
Af[200]=(n)->(-5*C[5]^4*C[1])/48 + (5*C[5]^2*C[1]^2)/8 + (17*C[1]^3)/21 + (35*C[5]*C[1]*C[3])/16 + (131*C[3]^2)/128 + (5*C[1]*C[23])/2;
Bf[200]=(n)->-1/48*C[5]^4/n^3 + C[5]^4/(48*n^2) - (11*C[1])/(32*n^4) + C[1]/(8*n^3) + (5*(log(n)+Euler)*C[1])/(24*n^4) - ((log(n)+Euler)*C[1])/(4*n^3) + ((log(n)+Euler)^2*C[1])/(8*n^3) - ((log(n)+Euler)^2*C[1])/(8*n^2) + (C[5]^2*C[1])/(8*n^3) - (C[5]^2*C[1])/(8*n^2) + (13*C[1]^2)/(40*n^3) - (13*C[1]^2)/(40*n^2) + (5*C[3])/(96*n^4) - C[3]/(16*n^3) + ((log(n)+Euler)*C[3])/(16*n^3) - ((log(n)+Euler)*C[3])/(16*n^2) + (7*C[5]*C[3])/(16*n^3) - (7*C[5]*C[3])/(16*n^2) + C[23]/(2*n^3) - C[23]/(2*n^2);
Af[201]=(n)->-1/30*C[5]^5 + (C[5]^3*C[1])/6 + (7*C[5]^2*C[3])/16 - (7*C[1]*C[3])/16 - (27*C[2])/32 + C[5]*C[23] - C[123];
Bf[201]=(n)->-1/3*1/n^4 + (11*(log(n)+Euler))/(16*n^4) - (log(n)+Euler)/(4*n^3) - (5*(log(n)+Euler)^2)/(24*n^4) + (log(n)+Euler)^2/(4*n^3) - (log(n)+Euler)^3/(12*n^3) + (log(n)+Euler)^3/(12*n^2) - (5*C[1])/(24*n^4) + C[1]/(4*n^3) - ((log(n)+Euler)*C[1])/(4*n^3) + ((log(n)+Euler)*C[1])/(4*n^2) - C[3]/(6*n^3) + C[3]/(6*n^2);
Af[202]=(n)->(89*C[5]*C[1]^3)/210 - (C[5]*C[3]^2)/2 + 15*C[12] - C[22] - 4*C[20] - 10*C[21] - 3*C[26] - 7*C[27] - 10*C[28] - 10*C[29] + C[115] + C[116] + 3*C[98] + 3*C[124] + 2*C[135] + 6*C[99] + 6*C[100] + 5*C[125] + 3*C[138] + C[30] + C[31] + C[32] + 3*C[33] + 3*C[34] + 6*C[35] - C[274] - 2*C[276] - C[277] - C[278] - 3*C[309] - 2*C[310] - 2*C[311] - C[312] - C[313] - C[314];
Bf[202]=(n)->-1/16*1/n^4 + C[1]^2/(24*n^4) - C[1]^2/(20*n^3) + ((log(n)+Euler)*C[1]^2)/(20*n^3) - ((log(n)+Euler)*C[1]^2)/(20*n^2) + (11*C[3])/(16*n^4) - C[3]/(4*n^3) - (5*(log(n)+Euler)*C[3])/(12*n^4) + ((log(n)+Euler)*C[3])/(2*n^3) - ((log(n)+Euler)^2*C[3])/(4*n^3) + ((log(n)+Euler)^2*C[3])/(4*n^2) + (C[1]*C[3])/(4*n^3) - (C[1]*C[3])/(4*n^2) - C[2]/n^3 + C[2]/n^2;
Af[203]=(n)->24*C[4] + (C[5]^5*C[1])/5 - C[5]^3*C[1]^2 - (21*C[5]^2*C[1]*C[3])/8 + (327*C[1]^2*C[3])/160 + (39*C[1]*C[2])/16 + 5*C[12] - 5*C[13] - 8*C[7] - 3*C[24] - 13*C[8] - 4*C[22] - 15*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 3*C[74] + 3*C[75] + 3*C[57] + 3*C[76] + 4*C[104] + 4*C[105] + 4*C[106] + 2*C[126] + 6*C[59] + 3*C[60] + 4*C[107] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + 2*C[101] + 6*C[62] + C[127] + 4*C[63] + 2*C[64] + 3*C[132] + 2*C[79] + 3*C[108] + 3*C[133] + 3*C[86] + 4*C[109] + 3*C[92] - 2*C[175] - 2*C[178] - 2*C[179] - 2*C[180] - C[237] - C[242] - 2*C[243] - 2*C[247] - 2*C[248] - 2*C[249] - 2*C[250] - C[251] - C[252] - C[253] - 6*C[5]*C[1]*C[23] - C[190] - 2*C[260] - C[261] - 2*C[213] + 6*C[1]*C[123];
Bf[203]=(n)->(-5*C[5]^4)/(72*n^4) + C[5]^4/(12*n^3) - ((log(n)+Euler)*C[5]^4)/(12*n^3) + ((log(n)+Euler)*C[5]^4)/(12*n^2) + C[5]^5/(15*n^3) - C[5]^5/(15*n^2) + (9*C[1])/(16*n^4) - C[1]/(4*n^3) + (5*C[5]^2*C[1])/(12*n^4) - (C[5]^2*C[1])/(2*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(2*n^2) - (C[5]^3*C[1])/(3*n^3) + (C[5]^3*C[1])/(3*n^2) + (85*C[1]^2)/(96*n^4) - (17*C[1]^2)/(16*n^3) + (17*(log(n)+Euler)*C[1]^2)/(16*n^3) - (17*(log(n)+Euler)*C[1]^2)/(16*n^2) + (35*C[5]*C[3])/(24*n^4) - (7*C[5]*C[3])/(4*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(4*n^2) - (7*C[5]^2*C[3])/(8*n^3) + (7*C[5]^2*C[3])/(8*n^2) + (C[1]*C[3])/(2*n^3) - (C[1]*C[3])/(2*n^2) + (73*C[2])/(128*n^3) - (73*C[2])/(128*n^2) + (5*C[23])/(3*n^4) - (2*C[23])/n^3 + (2*(log(n)+Euler)*C[23])/n^3 - (2*(log(n)+Euler)*C[23])/n^2 - (2*C[5]*C[23])/n^3 + (2*C[5]*C[23])/n^2 + (2*C[123])/n^3 - (2*C[123])/n^2;
Af[204]=(n)->(-283*C[5]*C[1]^3)/240 - (C[5]^2*C[1]*C[3])/2 - (5*C[1]^2*C[3])/4 - (25*C[5]*C[3]^2)/64 - (27*C[5]^2*C[2])/16 + (C[1]*C[2])/4 - 35*C[12] - C[5]*C[19] + 4*C[24] + 10*C[22] + 16*C[20] + 20*C[21] + 4*C[26] + 11*C[27] + 20*C[28] + 30*C[29] - 4*C[113] - 8*C[115] - 4*C[116] - C[126] - 12*C[98] - 8*C[124] - 4*C[135] - 3*C[101] - C[127] - 16*C[99] - 12*C[100] - 8*C[125] - 4*C[138] - 6*C[102] - 3*C[103] - C[128] - 2*C[30] - 2*C[31] - 2*C[32] - 6*C[33] - 6*C[34] - 12*C[35] + 2*C[274] + C[287] + 4*C[276] + 2*C[277] + 2*C[278] + 2*C[293] + C[294] + C[296] + 6*C[309] + 4*C[310] + 4*C[311] + 2*C[312] + 2*C[313] + 2*C[314] + 3*C[315] + 2*C[316] + C[317] + 2*C[318] + C[319] + C[320];
Bf[204]=(n)->1/(8*n^4) + (log(n)+Euler)/(8*n^4) - (5*C[1]^2)/(24*n^4) + C[1]^2/(4*n^3) - ((log(n)+Euler)*C[1]^2)/(4*n^3) + ((log(n)+Euler)*C[1]^2)/(4*n^2) + C[2]/(4*n^3) - C[2]/(4*n^2);
Af[205]=(n)->-9*C[4] - (4*C[5]^5*C[1])/15 + (4*C[5]^3*C[1]^2)/3 - (7*C[5]^4*C[3])/48 + (35*C[5]^2*C[1]*C[3])/8 + (321*C[1]^2*C[3])/160 + (49*C[5]*C[3]^2)/16 - (529*C[1]*C[2])/64 + 9*C[12] - 5*C[13] + 15*C[6] + 9*C[7] + C[24] + 9*C[8] - 2*C[22] + 12*C[9] - 2*C[20] + 12*C[10] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - C[74] - C[75] - 3*C[57] - C[76] - 3*C[58] + 2*C[115] + 2*C[116] + 2*C[117] - 2*C[126] - 6*C[59] - 6*C[60] - 6*C[61] + 2*C[98] + 2*C[124] + 2*C[135] + 2*C[136] - 2*C[101] - 6*C[62] - 2*C[127] - 6*C[63] - 6*C[64] - 6*C[65] + 3*C[77] - 3*C[78] + C[119] + C[108] + 2*C[137] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - 4*C[85] + 2*C[121] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 4*C[91] - C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 4*C[96] + 4*C[97] - 2*C[170] + 2*C[171] - 2*C[172] - 2*C[173] + 2*C[174] + 2*C[175] - 2*C[176] - 2*C[177] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] - 2*C[182] + 2*C[183] - 2*C[232] + 2*C[233] - 2*C[234] - 2*C[235] + 2*C[236] + 2*C[237] - 2*C[238] - 2*C[239] - 2*C[240] + 2*C[241] + 2*C[242] + 2*C[243] - 2*C[244] - 2*C[245] - 2*C[246] + 2*C[247] + 2*C[248] + 2*C[249] + 2*C[250] + 2*C[251] + 2*C[252] + 2*C[253] + 2*C[254] - 2*C[255] + 2*C[256] + 8*C[5]*C[1]*C[23] + (7*C[3]*C[23])/2 - C[188] - C[189] + C[190] - C[191] + C[192] - 2*C[257] - 2*C[258] - 2*C[259] + 2*C[260] + 2*C[261] - 2*C[262] + 2*C[263] - C[195] - 2*C[264] - C[201] - 2*C[211] - 2*C[212] + 2*C[213] - 2*C[214] + 2*C[215] - 2*C[218] - 8*C[1]*C[123];
Bf[205]=(n)->-1/15*C[5]^5/n^3 + C[5]^5/(15*n^2) + (C[5]^3*C[1])/(3*n^3) - (C[5]^3*C[1])/(3*n^2) - (5*C[3])/(8*n^4) + (5*C[3])/(16*n^3) + (7*C[5]^2*C[3])/(8*n^3) - (7*C[5]^2*C[3])/(8*n^2) - (13*C[1]*C[3])/(32*n^3) + (13*C[1]*C[3])/(32*n^2) - (33*C[2])/(64*n^3) + (33*C[2])/(64*n^2) + (2*C[5]*C[23])/n^3 - (2*C[5]*C[23])/n^2 - (2*C[123])/n^3 + (2*C[123])/n^2;
Af[206]=(n)->24*C[4] + (2*C[5]^5*C[1])/15 - (2*C[5]^3*C[1]^2)/3 + (C[5]^4*C[3])/48 - (15*C[5]^2*C[1]*C[3])/8 - (223*C[1]^2*C[3])/320 - (7*C[5]*C[3]^2)/16 + (343*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 7*C[7] - C[24] - 5*C[8] - 2*C[22] - 9*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + C[74] + C[75] + C[76] + 3*C[58] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[140] + 3*C[60] + 2*C[107] + 6*C[61] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + C[127] + 2*C[63] + 2*C[141] + 4*C[64] + 3*C[132] + 6*C[65] + 3*C[78] + C[79] + C[108] + 3*C[133] + 4*C[85] + C[86] + 2*C[109] + 4*C[91] + C[92] + 4*C[96] - 2*C[171] - 2*C[174] - 2*C[181] - 2*C[183] - 2*C[233] - 2*C[236] - C[237] - 2*C[241] - C[242] - C[251] - C[252] - C[253] - 2*C[254] - 2*C[256] - 4*C[5]*C[1]*C[23] - (C[3]*C[23])/2 - C[192] - C[261] - 2*C[263] - 2*C[215] + 4*C[1]*C[123];
Bf[206]=(n)->(-3*C[1])/(16*n^4) + C[1]/(4*n^3) - ((log(n)+Euler)*C[1])/(2*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) - C[3]/(8*n^4) + C[3]/(16*n^3) - (5*C[1]*C[3])/(32*n^3) + (5*C[1]*C[3])/(32*n^2) + (177*C[2])/(128*n^3) - (177*C[2])/(128*n^2);
Af[207]=(n)->(C[5]^3*C[1]^2)/5 + (529*C[5]*C[1]^3)/560 - (C[5]^4*C[3])/6 + (15*C[5]^2*C[1]*C[3])/8 + (181*C[1]^2*C[3])/80 + (75*C[5]*C[3]^2)/32 + (213*C[5]^2*C[2])/64 - (117*C[1]*C[2])/128 + 32*C[12] - (15*C[25])/2 + (3*C[5]*C[19])/2 - 14*C[24] - (37*C[22])/2 - (39*C[20])/2 - 15*C[21] - C[26] - (11*C[27])/2 - 13*C[28] - 20*C[29] + 4*C[113] + 4*C[139] + 7*C[115] + (7*C[116])/2 + 7*C[126] + (7*C[140])/2 + 9*C[98] + 6*C[124] + (5*C[135])/2 + 9*C[101] + 6*C[127] + 3*C[141] + 10*C[99] + (15*C[100])/2 + 4*C[125] + C[138] + 10*C[102] + (15*C[103])/2 + 5*C[128] + (5*C[142])/2 + C[30] + C[31] + C[32] + 3*C[33] + 3*C[34] + 6*C[35] - C[274] - C[287] - C[321] - 2*C[276] - C[277] - C[278] - 2*C[293] - C[294] - 2*C[322] - C[323] - C[296] - C[324] - 3*C[309] - 2*C[310] - 2*C[311] - C[312] - C[313] - C[314] - 3*C[315] - 2*C[316] - C[317] - 3*C[325] + 4*C[3]*C[23] - 2*C[326] - C[327] - 2*C[318] - C[319] - 2*C[328] - C[329] - C[320] - C[330];
Bf[207]=(n)->-1/16*1/n^4 - (log(n)+Euler)/(8*n^4) - (log(n)+Euler)^2/(8*n^4) - C[1]/(8*n^4) - (C[1]*C[3])/(2*n^3) + (C[1]*C[3])/(2*n^2) + C[2]/(4*n^3) - C[2]/(4*n^2);
Af[208]=(n)->-28*C[4] + (7*C[5]^3*C[1]^2)/40 + (113*C[1]^3)/(100800*n^4) - (113*C[1]^3)/(10080*n^2) + (113*C[1]^3)/(1680*n) + (113*(log(n)+Euler)*C[1]^3)/840 - (137*C[5]*C[1]^3)/1680 - (C[5]^4*C[3])/12 + (5*C[5]^2*C[1]*C[3])/4 + (321*C[1]^2*C[3])/320 - C[3]^2/(192*n^4) + (5*C[3]^2)/(96*n^2) - (5*C[3]^2)/(16*n) - (5*(log(n)+Euler)*C[3]^2)/8 + (5*C[5]*C[3]^2)/2 + (31*C[5]*C[2])/(1280*n^4) - (31*C[5]*C[2])/(128*n^2) + (93*C[5]*C[2])/(64*n) + (93*(log(n)+Euler)*C[5]*C[2])/32 - (89*C[5]^2*C[2])/64 - (27*C[1]*C[2])/128 - 3*C[12] + (51*C[6])/2 + C[19]/(80*n^4) - C[19]/(8*n^2) + (3*C[19])/(4*n) + (3*(log(n)+Euler)*C[19])/2 - (3*C[5]*C[19])/2 + (49*C[7])/2 + (45*C[8])/2 + C[22] + (39*C[9])/2 + (5*C[20])/2 + (31*C[10])/2 + (5*C[21])/2 + (21*C[11])/2 - 14*C[56] - (25*C[57])/2 - (25*C[58])/2 - 11*C[59] - 11*C[60] - 11*C[61] - C[101]/2 - (19*C[62])/2 - (19*C[63])/2 - (19*C[64])/2 - (19*C[65])/2 - 2*C[102] - 8*C[66] - C[103]/2 - 8*C[67] - 8*C[68] - 8*C[69] - 8*C[70] + 3*C[143] + 3*C[144] + 3*C[145] + 3*C[146] + 3*C[147] + 3*C[148] + 3*C[149] + 3*C[150] + 3*C[151] + 3*C[152] + 2*C[3]*C[23] + 3*C[153] + 3*C[154] + 3*C[155] + 3*C[156] + 3*C[157] + 3*C[158] + 3*C[159] + 3*C[160] + 3*C[161] + 3*C[162];
Bf[208]=(n)->0;
Af[209]=(n)->1/(64*n^4) + (log(n)+Euler)/(32*n^4) + 21*C[4] - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 + (643*C[1]^3)/(100800*n^4) - (643*C[1]^3)/(10080*n^2) + (643*C[1]^3)/(1680*n) + (643*(log(n)+Euler)*C[1]^3)/840 + (5*C[5]^4*C[3])/96 + (C[5]^2*C[1]*C[3])/8 + (749*C[1]^2*C[3])/160 - (109*C[3]^2)/(7680*n^4) + (109*C[3]^2)/(768*n^2) - (109*C[3]^2)/(128*n) - (109*(log(n)+Euler)*C[3]^2)/64 - (35*C[5]*C[3]^2)/32 - (363*C[1]*C[2])/64 - 21*C[12] + 5*C[13] - 15*C[6] + 2*C[25] - 11*C[7] - 2*C[24] - 7*C[8] - 3*C[22] - 3*C[9] - 4*C[14] + 10*C[41] - 2*C[15] + 15*C[26] + 2*C[16] + 16*C[27] + 5*C[17] + 16*C[28] + 5*C[18] + 16*C[29] + 8*C[71] - 10*C[72] + 8*C[73] + 5*C[74] - 3*C[113] + 5*C[75] - 3*C[114] + 3*C[139] + 5*C[76] + 2*C[104] + C[115] + 2*C[105] + C[116] + 2*C[106] + C[117] + C[140] + 2*C[107] - 6*C[77] + 6*C[78] - 2*C[118] + 4*C[79] + C[119] + 2*C[108] - 3*C[80] - 4*C[49] - 5*C[81] - 4*C[42] - 6*C[82] - 4*C[43] - 6*C[83] - 4*C[44] - 9*C[84] + 8*C[85] - 3*C[120] + 5*C[86] + C[121] + 2*C[109] - 7*C[87] - 6*C[30] - 9*C[88] - 6*C[31] - 9*C[89] - 6*C[32] - 10*C[90] + 8*C[91] - 3*C[122] + 5*C[92] - 10*C[93] - 6*C[33] - 10*C[94] - 6*C[34] - 10*C[95] + 8*C[96] - 10*C[97] - 6*C[35] - 3*C[163] - 3*C[165] + 6*C[166] - 3*C[168] - C[170] - C[172] - C[173] - C[176] - C[177] - C[182] + C[5]*C[1]*C[23] - (5*C[3]*C[23])/4 - 2*C[184] + 4*C[185] - 2*C[186] - C[188] - C[189] - C[191] + 4*C[193] - 2*C[194] - C[195] + 4*C[196] + 4*C[197] + 4*C[198] + 4*C[199] - 2*C[200] - C[201] + 4*C[202] + 4*C[203] + 4*C[204] - 2*C[205] + 4*C[206] - 3*C[207] + 6*C[208] - 3*C[209] - C[211] - C[212] - C[214] + 6*C[216] - 3*C[217] - C[218] + 6*C[219] + 6*C[220] + 6*C[221] - 3*C[222] + 6*C[223] - 3*C[224] + 6*C[225] - 3*C[226] + 6*C[228] - 3*C[229] + 6*C[230] - C[1]*C[123];
Bf[209]=(n)->(-5*C[3])/(32*n^4);
Af[210]=(n)->-36*C[4] + (C[5]^4*C[1])/(1440*n^4) - (C[5]^4*C[1])/(144*n^2) + (C[5]^4*C[1])/(24*n) + ((log(n)+Euler)*C[5]^4*C[1])/12 + (C[5]^5*C[1])/10 - (C[5]^2*C[1]^2)/(240*n^4) + (C[5]^2*C[1]^2)/(24*n^2) - (C[5]^2*C[1]^2)/(4*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/2 - (C[5]^3*C[1]^2)/2 - (3*C[1]^3)/(2240*n^4) + (3*C[1]^3)/(224*n^2) - (9*C[1]^3)/(112*n) - (9*(log(n)+Euler)*C[1]^3)/56 + (C[5]^4*C[3])/96 - (7*C[5]*C[1]*C[3])/(480*n^4) + (7*C[5]*C[1]*C[3])/(48*n^2) - (7*C[5]*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 - (11*C[5]^2*C[1]*C[3])/8 + (103*C[1]^2*C[3])/160 - (7*C[3]^2)/(640*n^4) + (7*C[3]^2)/(64*n^2) - (21*C[3]^2)/(32*n) - (21*(log(n)+Euler)*C[3]^2)/16 - (7*C[5]*C[3]^2)/32 + (93*C[1]*C[2])/64 - 19*C[12] + 15*C[13] + 15*C[6] + 12*C[25] + 11*C[7] + 8*C[24] + 7*C[8] + 3*C[22] + 3*C[9] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 8*C[71] - 4*C[72] - 8*C[73] - 5*C[74] - 3*C[113] - 5*C[75] - 3*C[114] - 3*C[139] - 5*C[76] - 2*C[104] - C[115] - 2*C[105] - C[116] - 2*C[106] - C[117] - C[140] - 2*C[107] - 3*C[77] - 6*C[78] - 2*C[118] - 4*C[79] - C[119] - 2*C[108] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 8*C[85] - 3*C[120] - 5*C[86] - C[121] - 2*C[109] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 8*C[91] - 3*C[122] - 5*C[92] - 4*C[93] - 4*C[94] - 4*C[95] - 8*C[96] - 4*C[97] + 3*C[163] + 3*C[165] + 3*C[168] + C[170] + C[172] + C[173] + C[176] + C[177] + C[182] - (C[1]*C[23])/(60*n^4) + (C[1]*C[23])/(6*n^2) - (C[1]*C[23])/n - 2*(log(n)+Euler)*C[1]*C[23] - 3*C[5]*C[1]*C[23] - (C[3]*C[23])/4 + 2*C[184] + 2*C[186] + C[188] + C[189] + C[191] + 2*C[194] + C[195] + 2*C[200] + C[201] + 2*C[205] + 3*C[207] + 3*C[209] + C[211] + C[212] + C[214] + 3*C[217] + C[218] + 3*C[222] + 3*C[224] + 3*C[226] + 3*C[229] + 3*C[1]*C[123];
Bf[210]=(n)->-1/8*((log(n)+Euler)*C[1])/n^4 - C[3]/(32*n^4);
Af[211]=(n)->C[5]^5/(1800*n^4) - C[5]^5/(180*n^2) + C[5]^5/(30*n) + ((log(n)+Euler)*C[5]^5)/15 - C[5]^6/12 - (C[5]^3*C[1])/(360*n^4) + (C[5]^3*C[1])/(36*n^2) - (C[5]^3*C[1])/(6*n) - ((log(n)+Euler)*C[5]^3*C[1])/3 + (11*C[5]^4*C[1])/24 - (C[5]^2*C[1]^2)/2 + (19*C[1]^3)/35 - (7*C[5]^2*C[3])/(960*n^4) + (7*C[5]^2*C[3])/(96*n^2) - (7*C[5]^2*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/8 + (7*C[5]^3*C[3])/8 + (C[1]*C[3])/(320*n^4) - (C[1]*C[3])/(32*n^2) + (3*C[1]*C[3])/(16*n) + (3*(log(n)+Euler)*C[1]*C[3])/8 - (7*C[5]*C[1]*C[3])/4 - (3*C[3]^2)/8 + C[2]/(256*n^4) - (5*C[2])/(128*n^2) + (15*C[2])/(64*n) + (15*(log(n)+Euler)*C[2])/32 - (93*C[5]*C[2])/32 - (3*C[19])/2 - (C[5]*C[23])/(60*n^4) + (C[5]*C[23])/(6*n^2) - (C[5]*C[23])/n - 2*(log(n)+Euler)*C[5]*C[23] + 3*C[5]^2*C[23] - 2*C[1]*C[23] + C[123]/(60*n^4) - C[123]/(6*n^2) + C[123]/n + 2*(log(n)+Euler)*C[123] - 6*C[5]*C[123] + 6*C[231];
Bf[211]=(n)->(log(n)+Euler)^2/(8*n^4) + C[1]/(8*n^4);
Af[212]=(n)->-1/2880*(C[5]^4*C[1])/n^4 + (C[5]^4*C[1])/(288*n^2) - (C[5]^4*C[1])/(48*n) - ((log(n)+Euler)*C[5]^4*C[1])/24 + (C[5]^5*C[1])/24 + (C[5]^2*C[1]^2)/(480*n^4) - (C[5]^2*C[1]^2)/(48*n^2) + (C[5]^2*C[1]^2)/(8*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (C[5]^3*C[1]^2)/4 - (83*C[1]^3)/(33600*n^4) + (83*C[1]^3)/(3360*n^2) - (83*C[1]^3)/(560*n) - (83*(log(n)+Euler)*C[1]^3)/280 + (13*C[5]*C[1]^3)/280 + (7*C[5]*C[1]*C[3])/(960*n^4) - (7*C[5]*C[1]*C[3])/(96*n^2) + (7*C[5]*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (7*C[5]^2*C[1]*C[3])/8 - (C[1]^2*C[3])/16 + C[3]^2/(96*n^4) - (5*C[3]^2)/(48*n^2) + (5*C[3]^2)/(8*n) + (5*(log(n)+Euler)*C[3]^2)/4 - (5*C[5]*C[3]^2)/4 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (27*C[5]^2*C[2])/16 - 6*C[12] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + C[5]*C[19] + 2*C[22] + 5*C[20] + 5*C[21] + C[28] + 5*C[29] - 2*C[115] - 4*C[98] - C[124] - C[101] - 4*C[99] - C[100] - 4*C[102] - C[103] + C[293] + 3*C[315] + C[316] + (C[1]*C[23])/(120*n^4) - (C[1]*C[23])/(12*n^2) + (C[1]*C[23])/(2*n) + (log(n)+Euler)*C[1]*C[23] - C[5]*C[1]*C[23] + C[318];
Bf[212]=(n)->((log(n)+Euler)*C[1])/(4*n^4) - C[3]/(4*n^4);
Af[213]=(n)->(C[5]^5*C[1])/24 + (3*C[5]^3*C[1]^2)/20 - (683*C[1]^3)/(100800*n^4) + (683*C[1]^3)/(10080*n^2) - (683*C[1]^3)/(1680*n) - (683*(log(n)+Euler)*C[1]^3)/840 + (57*C[5]*C[1]^3)/140 - (C[5]^2*C[1]*C[3])/2 - (C[1]^2*C[3])/5 + (59*C[3]^2)/(7680*n^4) - (59*C[3]^2)/(768*n^2) + (59*C[3]^2)/(128*n) + (59*(log(n)+Euler)*C[3]^2)/64 - C[5]*C[3]^2 - (217*C[5]*C[2])/(3840*n^4) + (217*C[5]*C[2])/(384*n^2) - (217*C[5]*C[2])/(64*n) - (217*(log(n)+Euler)*C[5]*C[2])/32 + (359*C[5]^2*C[2])/32 + (11*C[1]*C[2])/64 + 21*C[12] - (7*C[19])/(240*n^4) + (7*C[19])/(24*n^2) - (7*C[19])/(4*n) - (7*(log(n)+Euler)*C[19])/2 + 6*C[5]*C[19] - 6*C[24] - 14*C[22] - 19*C[20] - 15*C[21] - C[28] - 5*C[29] + 2*C[115] + 5*C[126] + 4*C[98] + C[124] + 11*C[101] + 4*C[127] + 4*C[99] + C[100] + 14*C[102] + 8*C[103] + 3*C[128] - C[293] - 2*C[322] - 3*C[315] - C[316] - 6*C[325] - C[5]*C[1]*C[23] - 2*C[326] - C[318] - 2*C[328];
Bf[213]=(n)->C[3]/(2*n^4);
Af[214]=(n)->1/(64*n^4) + (log(n)+Euler)/(32*n^4) - 35*C[4] - (C[5]^4*C[1])/(960*n^4) + (C[5]^4*C[1])/(96*n^2) - (C[5]^4*C[1])/(16*n) - ((log(n)+Euler)*C[5]^4*C[1])/8 + (C[5]^2*C[1]^2)/(160*n^4) - (C[5]^2*C[1]^2)/(16*n^2) + (3*C[5]^2*C[1]^2)/(8*n) + (3*(log(n)+Euler)*C[5]^2*C[1]^2)/4 + (193*C[1]^3)/(50400*n^4) - (193*C[1]^3)/(5040*n^2) + (193*C[1]^3)/(840*n) + (193*(log(n)+Euler)*C[1]^3)/420 + (C[5]^4*C[3])/24 + (7*C[5]*C[1]*C[3])/(320*n^4) - (7*C[5]*C[1]*C[3])/(32*n^2) + (21*C[5]*C[1]*C[3])/(16*n) + (21*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (C[5]^2*C[1]*C[3])/4 - (691*C[1]^2*C[3])/160 + (179*C[3]^2)/(7680*n^4) - (179*C[3]^2)/(768*n^2) + (179*C[3]^2)/(128*n) + (179*(log(n)+Euler)*C[3]^2)/64 - (7*C[5]*C[3]^2)/8 + (67*C[1]*C[2])/16 + 14*C[12] + 10*C[6] - 2*C[25] + 10*C[7] + 3*C[24] + 10*C[8] + 7*C[22] + 9*C[9] + 4*C[20] + 6*C[10] + 10*C[14] - 4*C[41] + 13*C[15] - 8*C[26] + 11*C[16] - 12*C[27] + 6*C[17] - 14*C[28] - 14*C[29] - 6*C[71] + 8*C[72] - 6*C[73] - 6*C[74] + 3*C[113] - 6*C[75] + 3*C[114] - 3*C[139] - 6*C[76] - 5*C[104] - 2*C[115] - 5*C[105] - 2*C[116] - 5*C[106] - 2*C[117] - 2*C[140] - 5*C[107] - 3*C[129] - C[98] - 3*C[110] - C[124] - 3*C[130] - C[135] - 3*C[131] - C[136] - C[141] - 3*C[132] + 2*C[77] - 3*C[78] + C[118] - 3*C[79] - C[119] - 3*C[108] - C[137] - 3*C[133] - C[80] + 2*C[49] + 2*C[42] + C[82] + 2*C[43] + 2*C[83] + 2*C[44] + 4*C[84] - 5*C[85] + 2*C[120] - 5*C[86] - 2*C[121] - 5*C[109] + 4*C[30] + 2*C[88] + 4*C[31] + 4*C[89] + 4*C[32] + 6*C[90] - 6*C[91] + 3*C[122] - 6*C[92] + 3*C[93] + 6*C[33] + 6*C[94] + 6*C[34] + 8*C[95] - 6*C[96] + 8*C[97] + 6*C[35] + 3*C[163] + 3*C[165] - 6*C[166] + 3*C[168] + 2*C[170] + 2*C[172] + 2*C[173] + 2*C[176] + 2*C[177] + 2*C[182] + C[232] + C[234] + C[235] + C[238] + C[239] + C[240] + C[244] + C[245] + C[246] + C[255] + (C[1]*C[23])/(40*n^4) - (C[1]*C[23])/(4*n^2) + (3*C[1]*C[23])/(2*n) + 3*(log(n)+Euler)*C[1]*C[23] - C[3]*C[23] + C[184] - 2*C[185] + C[186] + C[188] + C[189] + C[191] + C[257] + C[258] + C[259] + C[262] - 2*C[193] + C[194] + C[195] + C[264] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] + C[200] + C[201] - 2*C[202] - 2*C[203] - 2*C[204] + C[205] - 2*C[206] + 2*C[207] - 4*C[208] + 2*C[209] + 2*C[211] + 2*C[212] + 2*C[214] - 4*C[216] + 2*C[217] + 2*C[218] - 4*C[219] - 4*C[220] - 4*C[221] + 2*C[222] - 4*C[223] + 3*C[224] - 6*C[225] + 3*C[226] - 6*C[228] + 3*C[229] - 6*C[230];
Bf[214]=(n)->(-5*C[5]^4)/(96*n^4) + C[5]^4/(48*n^3) + (5*C[5]^2*C[1])/(16*n^4) - (C[5]^2*C[1])/(8*n^3) + (11*C[1]^2)/(16*n^4) - (11*C[1]^2)/(40*n^3) + (35*C[5]*C[3])/(32*n^4) - (7*C[5]*C[3])/(16*n^3) + (5*C[23])/(4*n^4) - C[23]/(2*n^3);
Af[215]=(n)->-6*C[4] + (17*C[1])/(192*n^4) - C[1]/(36*n^3) - (C[5]^5*C[1])/60 + (C[5]^3*C[1]^2)/6 - (109*C[1]^3)/(67200*n^4) + (109*C[1]^3)/(6720*n^2) - (109*C[1]^3)/(1120*n) - (109*(log(n)+Euler)*C[1]^3)/560 + (75*C[5]*C[1]^3)/112 + (3*C[5]^2*C[1]*C[3])/4 + (93*C[1]^2*C[3])/160 + (15*C[5]*C[3]^2)/16 + C[5]^2*C[2] + (31*C[1]*C[2])/32 + 2*C[9] + 5*C[10] + 5*C[11] + 2*C[16] + 4*C[17] - 2*C[105] - 3*C[110] - 2*C[130] - C[62] - 3*C[111] - 2*C[112] - 4*C[66] - C[67] + C[248] + 2*C[271] + 2*C[272] + C[273] + 2*C[1]*C[123];
Bf[215]=(n)->(-13*C[1]^2)/(64*n^4) + (13*C[1]^2)/(160*n^3);
Af[216]=(n)->-1/36*1/n^4 + 1/(27*n^3) - (17*(log(n)+Euler))/(96*n^4) + (log(n)+Euler)/(18*n^3) + (17*C[1]^3)/56 + (C[1]*C[3])/(128*n^4) - (5*C[1]*C[3])/(64*n^2) + (15*C[1]*C[3])/(32*n) + (15*(log(n)+Euler)*C[1]*C[3])/16 - (115*C[3]^2)/128 - (29*C[2])/(3840*n^4) + (29*C[2])/(384*n^2) - (29*C[2])/(64*n) - (29*(log(n)+Euler)*C[2])/32;
Bf[216]=(n)->(25*C[3])/(64*n^4) - (5*C[3])/(32*n^3);
Af[217]=(n)->-1/32*1/n^4 - (17*C[1])/(96*n^4) + C[1]/(18*n^3) + (C[5]^4*C[1])/(480*n^4) - (C[5]^4*C[1])/(48*n^2) + (C[5]^4*C[1])/(8*n) + ((log(n)+Euler)*C[5]^4*C[1])/4 - (C[5]^2*C[1]^2)/(80*n^4) + (C[5]^2*C[1]^2)/(8*n^2) - (3*C[5]^2*C[1]^2)/(4*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/2 - (1003*C[1]^3)/(67200*n^4) + (1003*C[1]^3)/(6720*n^2) - (1003*C[1]^3)/(1120*n) - (1003*(log(n)+Euler)*C[1]^3)/560 - (C[5]^4*C[3])/16 - (7*C[5]*C[1]*C[3])/(160*n^4) + (7*C[5]*C[1]*C[3])/(16*n^2) - (21*C[5]*C[1]*C[3])/(8*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (3*C[5]^2*C[1]*C[3])/8 + (277*C[1]^2*C[3])/320 - (7*C[3]^2)/(768*n^4) + (35*C[3]^2)/(384*n^2) - (35*C[3]^2)/(64*n) - (35*(log(n)+Euler)*C[3]^2)/32 + (21*C[5]*C[3]^2)/16 - 55*C[12] + 4*C[25] + 11*C[24] + 20*C[22] + 20*C[20] + 15*C[41] + 19*C[26] + 19*C[27] + 23*C[28] + 34*C[29] - 6*C[113] - 3*C[114] - 14*C[115] - 10*C[116] - 8*C[117] - 14*C[98] - 10*C[124] - 8*C[135] - 8*C[136] - 2*C[118] - 5*C[119] - 8*C[137] - 3*C[49] - 3*C[42] - 3*C[43] - 6*C[44] - 3*C[120] - 8*C[121] - 4*C[30] - 4*C[31] - 8*C[32] - 3*C[122] - 4*C[33] - 8*C[34] - 12*C[35] + 6*C[274] + 2*C[286] + 4*C[275] + 6*C[276] + 2*C[277] + 4*C[278] + 2*C[292] + 2*C[279] + 4*C[280] - (C[1]*C[23])/(20*n^4) + (C[1]*C[23])/(2*n^2) - (3*C[1]*C[23])/n - 6*(log(n)+Euler)*C[1]*C[23] + (3*C[3]*C[23])/2 + 2*C[281] + C[298] + 4*C[282] + 2*C[283] + 2*C[300] + C[303] + 2*C[304] + C[305] + 4*C[284] + 2*C[306] + 2*C[308];
Bf[217]=(n)->(5*C[5]^4)/(48*n^4) - C[5]^4/(24*n^3) - (5*C[5]^2*C[1])/(8*n^4) + (C[5]^2*C[1])/(4*n^3) - (51*C[1]^2)/(64*n^4) + (51*C[1]^2)/(160*n^3) - (35*C[5]*C[3])/(16*n^4) + (7*C[5]*C[3])/(8*n^3) - (5*C[23])/(2*n^4) + C[23]/n^3;
Af[218]=(n)->45*C[4] + (C[5]^4*C[1])/(960*n^4) - (C[5]^4*C[1])/(96*n^2) + (C[5]^4*C[1])/(16*n) + ((log(n)+Euler)*C[5]^4*C[1])/8 - (C[5]^2*C[1]^2)/(160*n^4) + (C[5]^2*C[1]^2)/(16*n^2) - (3*C[5]^2*C[1]^2)/(8*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/4 - (37*C[1]^3)/(5040*n^4) + (37*C[1]^3)/(504*n^2) - (37*C[1]^3)/(84*n) - (37*(log(n)+Euler)*C[1]^3)/42 - (C[5]^4*C[3])/24 - (7*C[5]*C[1]*C[3])/(320*n^4) + (7*C[5]*C[1]*C[3])/(32*n^2) - (21*C[5]*C[1]*C[3])/(16*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/8 + (C[5]^2*C[1]*C[3])/4 + (99*C[1]^2*C[3])/160 - C[3]^2/(320*n^4) + C[3]^2/(32*n^2) - (3*C[3]^2)/(16*n) - (3*(log(n)+Euler)*C[3]^2)/8 + (7*C[5]*C[3]^2)/8 + 26*C[12] - 20*C[13] - 10*C[6] - 12*C[25] - 10*C[7] - 9*C[24] - 10*C[8] - 7*C[22] - 9*C[9] - 4*C[20] - 6*C[10] - 12*C[14] - 3*C[41] - 18*C[15] - 5*C[26] - 20*C[16] - 6*C[27] - 20*C[17] - 6*C[28] - 20*C[18] - 6*C[29] + 6*C[71] + 6*C[72] + 6*C[73] + 6*C[74] + 3*C[113] + 6*C[75] + 3*C[114] + 3*C[139] + 6*C[76] + 5*C[104] + 2*C[115] + 5*C[105] + 2*C[116] + 5*C[106] + 2*C[117] + 2*C[140] + 5*C[107] + 3*C[129] + C[98] + 3*C[110] + C[124] + 3*C[130] + C[135] + 3*C[131] + C[136] + C[141] + 3*C[132] + 3*C[77] + 3*C[78] + C[118] + 3*C[79] + C[119] + 3*C[108] + C[137] + 3*C[133] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 5*C[84] + 5*C[85] + 2*C[120] + 5*C[86] + 2*C[121] + 5*C[109] + 5*C[87] + 5*C[88] + 5*C[89] + 6*C[90] + 6*C[91] + 3*C[122] + 6*C[92] + 6*C[93] + 6*C[94] + 6*C[95] + 6*C[96] + 6*C[97] - 3*C[163] - 3*C[165] - 3*C[168] - 2*C[170] - 2*C[172] - 2*C[173] - 2*C[176] - 2*C[177] - 2*C[182] - C[232] - C[234] - C[235] - C[238] - C[239] - C[240] - C[244] - C[245] - C[246] - C[255] - (C[1]*C[23])/(40*n^4) + (C[1]*C[23])/(4*n^2) - (3*C[1]*C[23])/(2*n) - 3*(log(n)+Euler)*C[1]*C[23] + C[3]*C[23] - C[184] - C[186] - C[188] - C[189] - C[191] - C[257] - C[258] - C[259] - C[262] - C[194] - C[195] - C[264] - C[200] - C[201] - C[205] - 2*C[207] - 2*C[209] - 2*C[211] - 2*C[212] - 2*C[214] - 2*C[217] - 2*C[218] - 2*C[222] - 3*C[224] - 3*C[226] - 3*C[229];
Bf[218]=(n)->(5*C[5]^4)/(96*n^4) - C[5]^4/(48*n^3) - (5*C[5]^2*C[1])/(16*n^4) + (C[5]^2*C[1])/(8*n^3) - (15*C[1]^2)/(32*n^4) + (3*C[1]^2)/(16*n^3) - (9*C[3])/(32*n^4) + (15*(log(n)+Euler)*C[3])/(32*n^4) - (3*(log(n)+Euler)*C[3])/(16*n^3) - (35*C[5]*C[3])/(32*n^4) + (7*C[5]*C[3])/(16*n^3) - (5*C[23])/(4*n^4) + C[23]/(2*n^3);
Af[219]=(n)->1/(64*n^4) + (11*C[1]^3)/280 + (C[1]*C[3])/(1920*n^4) - (C[1]*C[3])/(192*n^2) + (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/16 + C[3]^2/128 + C[2]/(192*n^4) - (5*C[2])/(96*n^2) + (5*C[2])/(16*n) + (5*(log(n)+Euler)*C[2])/8;
Bf[219]=(n)->(-3*C[1])/(16*n^4) + (5*(log(n)+Euler)*C[1])/(16*n^4) - ((log(n)+Euler)*C[1])/(8*n^3) + (5*C[3])/(64*n^4) - C[3]/(32*n^3);
Af[220]=(n)->-1/2880*C[5]^4/n^4 + C[5]^4/(288*n^2) - C[5]^4/(48*n) - ((log(n)+Euler)*C[5]^4)/24 + C[5]^5/30 + (C[5]^2*C[1])/(480*n^4) - (C[5]^2*C[1])/(48*n^2) + (C[5]^2*C[1])/(8*n) + ((log(n)+Euler)*C[5]^2*C[1])/4 - (C[5]^3*C[1])/6 + C[1]^2/(960*n^4) - C[1]^2/(96*n^2) + C[1]^2/(16*n) + ((log(n)+Euler)*C[1]^2)/8 + (7*C[5]*C[3])/(960*n^4) - (7*C[5]*C[3])/(96*n^2) + (7*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[3])/8 - (7*C[5]^2*C[3])/16 + (25*C[2])/32 + C[23]/(120*n^4) - C[23]/(12*n^2) + C[23]/(2*n) + (log(n)+Euler)*C[23] - C[5]*C[23] + C[123];
Bf[220]=(n)->-1/8*1/n^4 + (3*(log(n)+Euler))/(8*n^4) - (5*(log(n)+Euler)^2)/(16*n^4) + (log(n)+Euler)^2/(8*n^3) - (5*C[1])/(16*n^4) + C[1]/(8*n^3);
Af[221]=(n)->(61*C[1]^3)/560 + (C[1]*C[3])/(1920*n^4) - (C[1]*C[3])/(192*n^2) + (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/16 - (35*C[3]^2)/128 - (53*C[2])/(7680*n^4) + (53*C[2])/(768*n^2) - (53*C[2])/(128*n) - (53*(log(n)+Euler)*C[2])/64 + (93*C[5]*C[2])/64 + (3*C[19])/4;
Bf[221]=(n)->1/(4*n^4) + (3*C[1])/(8*n^4) - (5*(log(n)+Euler)*C[1])/(8*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) + (5*C[3])/(8*n^4) - C[3]/(4*n^3);
Af[222]=(n)->(-493*C[1]^3)/(201600*n^4) + (493*C[1]^3)/(20160*n^2) - (493*C[1]^3)/(3360*n) - (493*(log(n)+Euler)*C[1]^3)/1680 + (493*C[5]*C[1]^3)/1680 + (C[5]^2*C[1]*C[3])/2 + (7*C[3]^2)/(7680*n^4) - (7*C[3]^2)/(768*n^2) + (7*C[3]^2)/(128*n) + (7*(log(n)+Euler)*C[3]^2)/64 - (7*C[5]*C[3]^2)/64 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (27*C[5]^2*C[2])/16 + 15*C[12] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + C[5]*C[19] - 3*C[24] - 7*C[22] - 10*C[20] - 10*C[21] - C[27] - 4*C[28] - 10*C[29] + 3*C[113] + 5*C[115] + 2*C[116] + C[126] + 6*C[98] + 3*C[124] + C[135] + 3*C[101] + C[127] + 6*C[99] + 3*C[100] + C[125] + 6*C[102] + 3*C[103] + C[128] - C[287] - 2*C[293] - C[294] - C[296] - 3*C[315] - 2*C[316] - C[317] - 2*C[318] - C[319] - C[320];
Bf[222]=(n)->C[1]^2/(16*n^4) - C[1]^2/(40*n^3) + (3*C[3])/(8*n^4) - (5*(log(n)+Euler)*C[3])/(8*n^4) + ((log(n)+Euler)*C[3])/(4*n^3);
Af[223]=(n)->-36*C[4] - (C[5]^4*C[1])/(288*n^4) + (5*C[5]^4*C[1])/(144*n^2) - (5*C[5]^4*C[1])/(24*n) - (5*(log(n)+Euler)*C[5]^4*C[1])/12 - (C[5]^5*C[1])/15 + (C[5]^2*C[1]^2)/(48*n^4) - (5*C[5]^2*C[1]^2)/(24*n^2) + (5*C[5]^2*C[1]^2)/(4*n) + (5*(log(n)+Euler)*C[5]^2*C[1]^2)/2 + (C[5]^3*C[1]^2)/3 + (3*C[1]^3)/(128*n^4) - (15*C[1]^3)/(64*n^2) + (45*C[1]^3)/(32*n) + (45*(log(n)+Euler)*C[1]^3)/16 + (C[5]^4*C[3])/12 + (7*C[5]*C[1]*C[3])/(96*n^4) - (35*C[5]*C[1]*C[3])/(48*n^2) + (35*C[5]*C[1]*C[3])/(8*n) + (35*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (3*C[5]^2*C[1]*C[3])/8 - (95*C[1]^2*C[3])/64 + (21*C[3]^2)/(640*n^4) - (21*C[3]^2)/(64*n^2) + (63*C[3]^2)/(32*n) + (63*(log(n)+Euler)*C[3]^2)/16 - (7*C[5]*C[3]^2)/4 - (31*C[1]*C[2])/32 - 19*C[12] + 15*C[13] + 4*C[25] + 4*C[7] + 3*C[24] + 8*C[8] + 8*C[22] + 12*C[9] + 8*C[20] + 12*C[10] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 4*C[72] - 3*C[74] - 3*C[75] - 3*C[76] - 6*C[104] - 2*C[115] - 6*C[105] - 2*C[116] - 6*C[106] - 2*C[117] - 2*C[140] - 6*C[107] - 6*C[129] - 2*C[98] - 6*C[110] - 2*C[124] - 6*C[130] - 2*C[135] - 6*C[131] - 2*C[136] - 2*C[141] - 6*C[132] - 3*C[77] - 2*C[79] - C[119] - 4*C[108] - 2*C[137] - 6*C[133] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 3*C[86] - 2*C[121] - 6*C[109] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 3*C[92] - 4*C[93] - 4*C[94] - 4*C[95] - 4*C[97] + 2*C[170] + 2*C[172] + 2*C[173] + 2*C[176] + 2*C[177] + 2*C[182] + 2*C[232] + 2*C[234] + 2*C[235] + 2*C[238] + 2*C[239] + 2*C[240] + 2*C[244] + 2*C[245] + 2*C[246] + 2*C[255] + (C[1]*C[23])/(12*n^4) - (5*C[1]*C[23])/(6*n^2) + (5*C[1]*C[23])/n + 10*(log(n)+Euler)*C[1]*C[23] + 2*C[5]*C[1]*C[23] - 2*C[3]*C[23] + C[188] + C[189] + C[191] + 2*C[257] + 2*C[258] + 2*C[259] + 2*C[262] + C[195] + 2*C[264] + C[201] + 2*C[211] + 2*C[212] + 2*C[214] + 2*C[218] - 2*C[1]*C[123];
Bf[223]=(n)->(-5*C[5]^4)/(48*n^4) + C[5]^4/(24*n^3) + C[1]/(8*n^4) + (5*C[5]^2*C[1])/(8*n^4) - (C[5]^2*C[1])/(4*n^3) + (85*C[1]^2)/(64*n^4) - (17*C[1]^2)/(32*n^3) + (35*C[5]*C[3])/(16*n^4) - (7*C[5]*C[3])/(8*n^3) + (5*C[23])/(2*n^4) - C[23]/n^3;
Af[224]=(n)->-1/900*C[5]^5/n^4 + C[5]^5/(90*n^2) - C[5]^5/(15*n) - (2*(log(n)+Euler)*C[5]^5)/15 + C[5]^6/9 + (C[5]^3*C[1])/(180*n^4) - (C[5]^3*C[1])/(18*n^2) + (C[5]^3*C[1])/(3*n) + (2*(log(n)+Euler)*C[5]^3*C[1])/3 - (7*C[5]^4*C[1])/12 + (C[5]^2*C[1]^2)/2 - (67*C[1]^3)/70 + (7*C[5]^2*C[3])/(480*n^4) - (7*C[5]^2*C[3])/(48*n^2) + (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/4 - (7*C[5]^3*C[3])/6 - (7*C[1]*C[3])/(480*n^4) + (7*C[1]*C[3])/(48*n^2) - (7*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[1]*C[3])/4 + (7*C[5]*C[1]*C[3])/4 - (7*C[3]^2)/128 - (89*C[2])/(7680*n^4) + (89*C[2])/(768*n^2) - (89*C[2])/(128*n) - (89*(log(n)+Euler)*C[2])/64 + (155*C[5]*C[2])/64 + (5*C[19])/4 + (C[5]*C[23])/(30*n^4) - (C[5]*C[23])/(3*n^2) + (2*C[5]*C[23])/n + 4*(log(n)+Euler)*C[5]*C[23] - 4*C[5]^2*C[23] + 2*C[1]*C[23] - C[123]/(30*n^4) + C[123]/(3*n^2) - (2*C[123])/n - 4*(log(n)+Euler)*C[123] + 8*C[5]*C[123] - 8*C[231];
Bf[224]=(n)->-1/4*1/n^4 - (log(n)+Euler)/(4*n^4) - (5*C[3])/(4*n^4) + C[3]/(2*n^3);
Af[225]=(n)->(-2*C[5]^3*C[1]^2)/5 + (23*C[1]^3)/(14400*n^4) - (23*C[1]^3)/(1440*n^2) + (23*C[1]^3)/(240*n) + (23*(log(n)+Euler)*C[1]^3)/120 - (265*C[5]*C[1]^3)/336 - (5*C[5]^2*C[1]*C[3])/4 - (9*C[1]^2*C[3])/40 - (23*C[3]^2)/(3840*n^4) + (23*C[3]^2)/(384*n^2) - (23*C[3]^2)/(64*n) - (23*(log(n)+Euler)*C[3]^2)/32 + (43*C[5]*C[3]^2)/64 + (31*C[5]*C[2])/(1280*n^4) - (31*C[5]*C[2])/(128*n^2) + (93*C[5]*C[2])/(64*n) + (93*(log(n)+Euler)*C[5]*C[2])/32 - (251*C[5]^2*C[2])/32 + (21*C[1]*C[2])/64 - 35*C[12] + 10*C[25] + C[19]/(80*n^4) - C[19]/(8*n^2) + (3*C[19])/(4*n) + (3*(log(n)+Euler)*C[19])/2 - 4*C[5]*C[19] + 19*C[24] + 25*C[22] + 26*C[20] + 20*C[21] + C[27] + 4*C[28] + 10*C[29] - 3*C[113] - 7*C[139] - 5*C[115] - 2*C[116] - 12*C[126] - 6*C[140] - 6*C[98] - 3*C[124] - C[135] - 15*C[101] - 10*C[127] - 5*C[141] - 6*C[99] - 3*C[100] - C[125] - 16*C[102] - 12*C[103] - 8*C[128] - 4*C[142] + C[287] + 2*C[321] + 2*C[293] + C[294] + 4*C[322] + 2*C[323] + C[296] + 2*C[324] + 3*C[315] + 2*C[316] + C[317] + 6*C[325] + 4*C[326] + 2*C[327] + 2*C[318] + C[319] + 4*C[328] + 2*C[329] + C[320] + 2*C[330];
Bf[225]=(n)->(-5*C[1]^2)/(16*n^4) + C[1]^2/(8*n^3);
Af[226]=(n)->35*C[4] - (7*C[5]^3*C[1]^2)/40 + (11*C[1]^3)/(20160*n^4) - (11*C[1]^3)/(2016*n^2) + (11*C[1]^3)/(336*n) + (11*(log(n)+Euler)*C[1]^3)/168 - (39*C[5]*C[1]^3)/140 + (C[1]*C[3])/(576*n^4) - (C[1]*C[3])/(16*n^3) + (3*C[1]*C[3])/(16*n^2) - (C[1]*C[3])/(4*n) + ((log(n)+Euler)*C[1]*C[3])/(240*n^4) - ((log(n)+Euler)*C[1]*C[3])/(24*n^2) + ((log(n)+Euler)*C[1]*C[3])/(4*n) + ((log(n)+Euler)^2*C[1]*C[3])/4 - (3*C[5]^2*C[1]*C[3])/4 + (7*C[1]^2*C[3])/160 - C[3]^2/(480*n^4) + C[3]^2/(48*n^2) - C[3]^2/(8*n) - ((log(n)+Euler)*C[3]^2)/4 + (3*C[5]*C[3]^2)/8 - (59*C[2])/(9216*n^4) + (59*C[2])/(256*n^3) - (177*C[2])/(256*n^2) + (59*C[2])/(64*n) - (59*(log(n)+Euler)*C[2])/(3840*n^4) + (59*(log(n)+Euler)*C[2])/(384*n^2) - (59*(log(n)+Euler)*C[2])/(64*n) - (59*(log(n)+Euler)^2*C[2])/64 - (189*C[5]^2*C[2])/64 - (15*C[1]*C[2])/32 - 25*C[6] - (3*C[5]*C[19])/2 - 25*C[7] - 24*C[8] - 22*C[9] - 19*C[10] - 15*C[11] + 13*C[56] + 12*C[57] + 12*C[58] + 11*C[59] + 11*C[60] + 11*C[61] + 10*C[62] + 10*C[63] + 10*C[64] + 10*C[65] + 9*C[66] + 9*C[67] + 9*C[68] + 9*C[69] + 9*C[70] - 3*C[143] - 3*C[144] - 3*C[145] - 3*C[146] - 3*C[147] - 3*C[148] - 3*C[149] - 3*C[150] - 3*C[151] - 3*C[152] - 3*C[153] - 3*C[154] - 3*C[155] - 3*C[156] - 3*C[157] - 3*C[158] - 3*C[159] - 3*C[160] - 3*C[161] - 3*C[162];
Bf[226]=(n)->0;
Af[227]=(n)->-1/128*1/n^4 + 24*C[4] - (C[5]^4*C[1])/(1440*n^4) + (C[5]^4*C[1])/(144*n^2) - (C[5]^4*C[1])/(24*n) - ((log(n)+Euler)*C[5]^4*C[1])/12 - (C[5]^5*C[1])/30 + (C[5]^2*C[1]^2)/(240*n^4) - (C[5]^2*C[1]^2)/(24*n^2) + (C[5]^2*C[1]^2)/(4*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/2 + (C[5]^3*C[1]^2)/6 - (13*C[1]^3)/(50400*n^4) + (13*C[1]^3)/(5040*n^2) - (13*C[1]^3)/(840*n) - (13*(log(n)+Euler)*C[1]^3)/420 - (C[1]*C[3])/(128*n^4) + (9*C[1]*C[3])/(32*n^3) - (27*C[1]*C[3])/(32*n^2) + (9*C[1]*C[3])/(8*n) - (3*(log(n)+Euler)*C[1]*C[3])/(160*n^4) + (3*(log(n)+Euler)*C[1]*C[3])/(16*n^2) - (9*(log(n)+Euler)*C[1]*C[3])/(8*n) - (9*(log(n)+Euler)^2*C[1]*C[3])/8 + (7*C[5]*C[1]*C[3])/(480*n^4) - (7*C[5]*C[1]*C[3])/(48*n^2) + (7*C[5]*C[1]*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (7*C[5]^2*C[1]*C[3])/16 - (99*C[1]^2*C[3])/40 + (163*C[3]^2)/(7680*n^4) - (163*C[3]^2)/(768*n^2) + (163*C[3]^2)/(128*n) + (163*(log(n)+Euler)*C[3]^2)/64 + (83*C[2])/(4608*n^4) - (83*C[2])/(128*n^3) + (249*C[2])/(128*n^2) - (83*C[2])/(32*n) + (83*(log(n)+Euler)*C[2])/(1920*n^4) - (83*(log(n)+Euler)*C[2])/(192*n^2) + (83*(log(n)+Euler)*C[2])/(32*n) + (83*(log(n)+Euler)^2*C[2])/32 + (197*C[1]*C[2])/64 + 26*C[12] - 15*C[13] - 8*C[25] - 3*C[24] - 12*C[14] - 8*C[41] - 15*C[15] - 11*C[26] - 15*C[16] - 11*C[27] - 15*C[17] - 11*C[28] - 15*C[18] - 11*C[29] + 8*C[72] + 3*C[113] + 3*C[114] + 6*C[77] + 2*C[118] + 6*C[80] + 2*C[49] + 6*C[81] + 2*C[42] + 6*C[82] + 2*C[43] + 6*C[83] + 2*C[44] + 8*C[84] + 3*C[120] + 8*C[87] + 3*C[30] + 8*C[88] + 3*C[31] + 8*C[89] + 3*C[32] + 8*C[90] + 3*C[122] + 8*C[93] + 3*C[33] + 8*C[94] + 3*C[34] + 8*C[95] + 8*C[97] + 3*C[35] - 3*C[166] + (C[1]*C[23])/(60*n^4) - (C[1]*C[23])/(6*n^2) + (C[1]*C[23])/n + 2*(log(n)+Euler)*C[1]*C[23] + C[5]*C[1]*C[23] - 2*C[185] - 2*C[193] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] - 2*C[202] - 2*C[203] - 2*C[204] - 2*C[206] - 3*C[208] - 3*C[216] - 3*C[219] - 3*C[220] - 3*C[221] - 3*C[223] - 3*C[225] - 3*C[228] - 3*C[230] - C[1]*C[123];
Bf[227]=(n)->0;
Af[228]=(n)->C[5]^4/(3456*n^4) - C[5]^4/(96*n^3) + C[5]^4/(32*n^2) - C[5]^4/(24*n) + ((log(n)+Euler)*C[5]^4)/(1440*n^4) - ((log(n)+Euler)*C[5]^4)/(144*n^2) + ((log(n)+Euler)*C[5]^4)/(24*n) + ((log(n)+Euler)^2*C[5]^4)/24 - C[5]^5/(900*n^4) + C[5]^5/(90*n^2) - C[5]^5/(15*n) - (2*(log(n)+Euler)*C[5]^5)/15 + C[5]^6/12 - (C[5]^2*C[1])/(576*n^4) + (C[5]^2*C[1])/(16*n^3) - (3*C[5]^2*C[1])/(16*n^2) + (C[5]^2*C[1])/(4*n) - ((log(n)+Euler)*C[5]^2*C[1])/(240*n^4) + ((log(n)+Euler)*C[5]^2*C[1])/(24*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n) - ((log(n)+Euler)^2*C[5]^2*C[1])/4 + (C[5]^3*C[1])/(180*n^4) - (C[5]^3*C[1])/(18*n^2) + (C[5]^3*C[1])/(3*n) + (2*(log(n)+Euler)*C[5]^3*C[1])/3 - (3*C[5]^4*C[1])/8 - (11*C[1]^2)/(2880*n^4) + (11*C[1]^2)/(80*n^3) - (33*C[1]^2)/(80*n^2) + (11*C[1]^2)/(20*n) - (11*(log(n)+Euler)*C[1]^2)/(1200*n^4) + (11*(log(n)+Euler)*C[1]^2)/(120*n^2) - (11*(log(n)+Euler)*C[1]^2)/(20*n) - (11*(log(n)+Euler)^2*C[1]^2)/20 - (227*C[1]^3)/168 - (7*C[5]*C[3])/(1152*n^4) + (7*C[5]*C[3])/(32*n^3) - (21*C[5]*C[3])/(32*n^2) + (7*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[3])/(480*n^4) + (7*(log(n)+Euler)*C[5]*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[5]*C[3])/8 + (7*C[5]^2*C[3])/(480*n^4) - (7*C[5]^2*C[3])/(48*n^2) + (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/4 - (7*C[5]^3*C[3])/8 - (7*C[1]*C[3])/(960*n^4) + (7*C[1]*C[3])/(96*n^2) - (7*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[1]*C[3])/8 - (9*C[3]^2)/64 - (13*C[2])/(640*n^4) + (13*C[2])/(64*n^2) - (39*C[2])/(32*n) - (39*(log(n)+Euler)*C[2])/16 + (93*C[5]*C[2])/32 + (3*C[19])/2 - C[23]/(144*n^4) + C[23]/(4*n^3) - (3*C[23])/(4*n^2) + C[23]/n - ((log(n)+Euler)*C[23])/(60*n^4) + ((log(n)+Euler)*C[23])/(6*n^2) - ((log(n)+Euler)*C[23])/n - (log(n)+Euler)^2*C[23] + (C[5]*C[23])/(30*n^4) - (C[5]*C[23])/(3*n^2) + (2*C[5]*C[23])/n + 4*(log(n)+Euler)*C[5]*C[23] - 3*C[5]^2*C[23] - C[123]/(30*n^4) + C[123]/(3*n^2) - (2*C[123])/n - 4*(log(n)+Euler)*C[123] + 6*C[5]*C[123] - 6*C[231];
Bf[228]=(n)->0;
Af[229]=(n)->(C[5]^4*C[1])/(2880*n^4) - (C[5]^4*C[1])/(288*n^2) + (C[5]^4*C[1])/(48*n) + ((log(n)+Euler)*C[5]^4*C[1])/24 - (C[5]^5*C[1])/24 - (C[5]^2*C[1]^2)/(480*n^4) + (C[5]^2*C[1]^2)/(48*n^2) - (C[5]^2*C[1]^2)/(8*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/4 + (C[5]^3*C[1]^2)/20 + (179*C[1]^3)/(50400*n^4) - (179*C[1]^3)/(5040*n^2) + (179*C[1]^3)/(840*n) + (179*(log(n)+Euler)*C[1]^3)/420 - (179*C[5]*C[1]^3)/420 + (C[5]^4*C[3])/12 - (5*C[1]*C[3])/(2304*n^4) + (5*C[1]*C[3])/(64*n^3) - (15*C[1]*C[3])/(64*n^2) + (5*C[1]*C[3])/(16*n) - ((log(n)+Euler)*C[1]*C[3])/(192*n^4) + (5*(log(n)+Euler)*C[1]*C[3])/(96*n^2) - (5*(log(n)+Euler)*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)^2*C[1]*C[3])/16 - (7*C[5]*C[1]*C[3])/(960*n^4) + (7*C[5]*C[1]*C[3])/(96*n^2) - (7*C[5]*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 + (3*C[5]^2*C[1]*C[3])/16 - (89*C[1]^2*C[3])/80 - (121*C[3]^2)/(7680*n^4) + (121*C[3]^2)/(768*n^2) - (121*C[3]^2)/(128*n) - (121*(log(n)+Euler)*C[3]^2)/64 - (7*C[5]*C[3]^2)/64 + (11*C[2])/(9216*n^4) - (11*C[2])/(256*n^3) + (33*C[2])/(256*n^2) - (11*C[2])/(64*n) + (11*(log(n)+Euler)*C[2])/(3840*n^4) - (11*(log(n)+Euler)*C[2])/(384*n^2) + (11*(log(n)+Euler)*C[2])/(64*n) + (11*(log(n)+Euler)^2*C[2])/64 + (31*C[5]*C[2])/(768*n^4) - (155*C[5]*C[2])/(384*n^2) + (155*C[5]*C[2])/(64*n) + (155*(log(n)+Euler)*C[5]*C[2])/32 - (321*C[5]^2*C[2])/64 + (11*C[1]*C[2])/64 - 6*C[12] + C[19]/(48*n^4) - (5*C[19])/(24*n^2) + (5*C[19])/(4*n) + (5*(log(n)+Euler)*C[19])/2 - (5*C[5]*C[19])/2 + 3*C[24] + 5*C[22] + 5*C[20] + 5*C[21] - 2*C[126] - 4*C[101] - 2*C[127] - 4*C[102] - 4*C[103] - 2*C[128] + C[322] + 3*C[325] - (C[1]*C[23])/(120*n^4) + (C[1]*C[23])/(12*n^2) - (C[1]*C[23])/(2*n) - (log(n)+Euler)*C[1]*C[23] + C[5]*C[1]*C[23] - 2*C[3]*C[23] + C[326] + C[328];
Bf[229]=(n)->0;
Af[230]=(n)->-1/128*1/n^4 - 15*C[4] + (403*C[1]^3)/(100800*n^4) - (403*C[1]^3)/(10080*n^2) + (403*C[1]^3)/(1680*n) + (403*(log(n)+Euler)*C[1]^3)/840 - (C[5]^4*C[3])/32 + (7*C[1]*C[3])/(768*n^4) - (21*C[1]*C[3])/(64*n^3) + (63*C[1]*C[3])/(64*n^2) - (21*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[1]*C[3])/(320*n^4) - (7*(log(n)+Euler)*C[1]*C[3])/(32*n^2) + (21*(log(n)+Euler)*C[1]*C[3])/(16*n) + (21*(log(n)+Euler)^2*C[1]*C[3])/16 + (3*C[5]^2*C[1]*C[3])/16 + (153*C[1]^2*C[3])/80 - (89*C[3]^2)/(7680*n^4) + (89*C[3]^2)/(768*n^2) - (89*C[3]^2)/(128*n) - (89*(log(n)+Euler)*C[3]^2)/64 + (21*C[5]*C[3]^2)/32 - (67*C[2])/(4608*n^4) + (67*C[2])/(128*n^3) - (201*C[2])/(128*n^2) + (67*C[2])/(32*n) - (67*(log(n)+Euler)*C[2])/(1920*n^4) + (67*(log(n)+Euler)*C[2])/(192*n^2) - (67*(log(n)+Euler)*C[2])/(32*n) - (67*(log(n)+Euler)^2*C[2])/32 - (67*C[1]*C[2])/32 - 19*C[12] + 10*C[13] + 6*C[25] + 3*C[24] + 6*C[14] + 4*C[41] + 9*C[15] + 7*C[26] + 10*C[16] + 9*C[27] + 10*C[17] + 9*C[28] + 10*C[18] + 9*C[29] - 6*C[72] - 3*C[113] - 3*C[114] - 3*C[77] - C[118] - 3*C[80] - C[49] - 3*C[81] - C[42] - 3*C[82] - C[43] - 3*C[83] - C[44] - 5*C[84] - 2*C[120] - 5*C[87] - 2*C[30] - 5*C[88] - 2*C[31] - 5*C[89] - 2*C[32] - 6*C[90] - 3*C[122] - 6*C[93] - 3*C[33] - 6*C[94] - 3*C[34] - 6*C[95] - 6*C[97] - 3*C[35] + 3*C[166] + (3*C[3]*C[23])/4 + C[185] + C[193] + C[196] + C[197] + C[198] + C[199] + C[202] + C[203] + C[204] + C[206] + 2*C[208] + 2*C[216] + 2*C[219] + 2*C[220] + 2*C[221] + 2*C[223] + 3*C[225] + 3*C[228] + 3*C[230];
Bf[230]=(n)->(-3*C[3])/(32*n^4);
Af[231]=(n)->83/(1152*n^4) - 1/(54*n^3) + (C[5]^4*C[1])/24 + (13*C[1]^2)/(11520*n^4) - (13*C[1]^2)/(320*n^3) + (39*C[1]^2)/(320*n^2) - (13*C[1]^2)/(80*n) + (13*(log(n)+Euler)*C[1]^2)/(4800*n^4) - (13*(log(n)+Euler)*C[1]^2)/(480*n^2) + (13*(log(n)+Euler)*C[1]^2)/(80*n) + (13*(log(n)+Euler)^2*C[1]^2)/80 - (C[5]^2*C[1]^2)/4 - (157*C[1]^3)/1680 - (C[1]*C[3])/(192*n^4) + (5*C[1]*C[3])/(96*n^2) - (5*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)*C[1]*C[3])/8 - (7*C[5]*C[1]*C[3])/8 - (51*C[3]^2)/128 + (41*C[2])/(3840*n^4) - (41*C[2])/(384*n^2) + (41*C[2])/(64*n) + (41*(log(n)+Euler)*C[2])/32 - C[1]*C[23];
Bf[231]=(n)->-1/16*C[1]/n^4;
Af[232]=(n)->C[5]^5/30 - (C[5]^3*C[1])/6 - C[1]^2/(1600*n^4) + C[1]^2/(160*n^2) - (3*C[1]^2)/(80*n) - (3*(log(n)+Euler)*C[1]^2)/40 - (5*C[3])/(2304*n^4) + (5*C[3])/(64*n^3) - (15*C[3])/(64*n^2) + (5*C[3])/(16*n) - ((log(n)+Euler)*C[3])/(192*n^4) + (5*(log(n)+Euler)*C[3])/(96*n^2) - (5*(log(n)+Euler)*C[3])/(16*n) - (5*(log(n)+Euler)^2*C[3])/16 - (7*C[5]^2*C[3])/16 + (C[1]*C[3])/8 + C[2]/8 - C[5]*C[23] + C[123];
Bf[232]=(n)->(log(n)+Euler)/(8*n^4);
Af[233]=(n)->-1/1728*C[5]^4/n^4 + C[5]^4/(48*n^3) - C[5]^4/(16*n^2) + C[5]^4/(12*n) - ((log(n)+Euler)*C[5]^4)/(720*n^4) + ((log(n)+Euler)*C[5]^4)/(72*n^2) - ((log(n)+Euler)*C[5]^4)/(12*n) - ((log(n)+Euler)^2*C[5]^4)/12 + C[5]^5/(900*n^4) - C[5]^5/(90*n^2) + C[5]^5/(15*n) + (2*(log(n)+Euler)*C[5]^5)/15 - C[5]^6/18 + (C[5]^2*C[1])/(288*n^4) - (C[5]^2*C[1])/(8*n^3) + (3*C[5]^2*C[1])/(8*n^2) - (C[5]^2*C[1])/(2*n) + ((log(n)+Euler)*C[5]^2*C[1])/(120*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(12*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/2 - (C[5]^3*C[1])/(180*n^4) + (C[5]^3*C[1])/(18*n^2) - (C[5]^3*C[1])/(3*n) - (2*(log(n)+Euler)*C[5]^3*C[1])/3 + (7*C[5]^4*C[1])/48 + (17*C[1]^2)/(3840*n^4) - (51*C[1]^2)/(320*n^3) + (153*C[1]^2)/(320*n^2) - (51*C[1]^2)/(80*n) + (17*(log(n)+Euler)*C[1]^2)/(1600*n^4) - (17*(log(n)+Euler)*C[1]^2)/(160*n^2) + (51*(log(n)+Euler)*C[1]^2)/(80*n) + (51*(log(n)+Euler)^2*C[1]^2)/80 + (5*C[5]^2*C[1]^2)/8 + (1153*C[1]^3)/840 + (7*C[5]*C[3])/(576*n^4) - (7*C[5]*C[3])/(16*n^3) + (21*C[5]*C[3])/(16*n^2) - (7*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)*C[5]*C[3])/(240*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(24*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/4 - (7*C[5]^2*C[3])/(480*n^4) + (7*C[5]^2*C[3])/(48*n^2) - (7*C[5]^2*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/4 + (7*C[5]^3*C[3])/12 + (C[1]*C[3])/(384*n^4) - (5*C[1]*C[3])/(192*n^2) + (5*C[1]*C[3])/(32*n) + (5*(log(n)+Euler)*C[1]*C[3])/16 + (35*C[5]*C[1]*C[3])/16 + (109*C[3]^2)/128 + (103*C[2])/(3840*n^4) - (103*C[2])/(384*n^2) + (103*C[2])/(64*n) + (103*(log(n)+Euler)*C[2])/32 - (31*C[5]*C[2])/16 - C[19] + C[23]/(72*n^4) - C[23]/(2*n^3) + (3*C[23])/(2*n^2) - (2*C[23])/n + ((log(n)+Euler)*C[23])/(30*n^4) - ((log(n)+Euler)*C[23])/(3*n^2) + (2*(log(n)+Euler)*C[23])/n + 2*(log(n)+Euler)^2*C[23] - (C[5]*C[23])/(30*n^4) + (C[5]*C[23])/(3*n^2) - (2*C[5]*C[23])/n - 4*(log(n)+Euler)*C[5]*C[23] + 2*C[5]^2*C[23] + (5*C[1]*C[23])/2 + C[123]/(30*n^4) - C[123]/(3*n^2) + (2*C[123])/n + 4*(log(n)+Euler)*C[123] - 4*C[5]*C[123] + 4*C[231];
Bf[233]=(n)->C[1]/(8*n^4);
Af[234]=(n)->(C[5]^3*C[1]^2)/5 - (1033*C[1]^3)/(201600*n^4) + (1033*C[1]^3)/(20160*n^2) - (1033*C[1]^3)/(3360*n) - (1033*(log(n)+Euler)*C[1]^3)/1680 + (1033*C[5]*C[1]^3)/1680 - (C[1]*C[3])/(384*n^4) + (3*C[1]*C[3])/(32*n^3) - (9*C[1]*C[3])/(32*n^2) + (3*C[1]*C[3])/(8*n) - ((log(n)+Euler)*C[1]*C[3])/(160*n^4) + ((log(n)+Euler)*C[1]*C[3])/(16*n^2) - (3*(log(n)+Euler)*C[1]*C[3])/(8*n) - (3*(log(n)+Euler)^2*C[1]*C[3])/8 + (3*C[5]^2*C[1]*C[3])/8 - (3*C[1]^2*C[3])/8 + (23*C[3]^2)/(2560*n^4) - (23*C[3]^2)/(256*n^2) + (69*C[3]^2)/(128*n) + (69*(log(n)+Euler)*C[3]^2)/64 - (69*C[5]*C[3]^2)/64 + (7*C[2])/(3072*n^4) - (21*C[2])/(256*n^3) + (63*C[2])/(256*n^2) - (21*C[2])/(64*n) + (7*(log(n)+Euler)*C[2])/(1280*n^4) - (7*(log(n)+Euler)*C[2])/(128*n^2) + (21*(log(n)+Euler)*C[2])/(64*n) + (21*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(768*n^4) + (155*C[5]*C[2])/(384*n^2) - (155*C[5]*C[2])/(64*n) - (155*(log(n)+Euler)*C[5]*C[2])/32 + (289*C[5]^2*C[2])/64 + (21*C[1]*C[2])/64 + 15*C[12] - 6*C[25] - C[19]/(48*n^4) + (5*C[19])/(24*n^2) - (5*C[19])/(4*n) - (5*(log(n)+Euler)*C[19])/2 + (5*C[5]*C[19])/2 - 9*C[24] - 10*C[22] - 10*C[20] - 10*C[21] + 3*C[139] + 5*C[126] + 3*C[140] + 6*C[101] + 5*C[127] + 3*C[141] + 6*C[102] + 6*C[103] + 5*C[128] + 3*C[142] - C[321] - 2*C[322] - C[323] - C[324] - 3*C[325] - 2*C[326] - C[327] - 2*C[328] - C[329] - C[330];
Bf[234]=(n)->C[3]/(8*n^4);
Af[235]=(n)->-20*C[4] + (7*C[1]^2)/(128*n^4) - (119*C[1]^2)/(960*n^3) + (7*C[1]^2)/(48*n^2) - (7*(log(n)+Euler)*C[1]^2)/(5760*n^4) + (7*(log(n)+Euler)*C[1]^2)/(160*n^3) - (21*(log(n)+Euler)*C[1]^2)/(160*n^2) + (7*(log(n)+Euler)*C[1]^2)/(40*n) - (7*(log(n)+Euler)^2*C[1]^2)/(4800*n^4) + (7*(log(n)+Euler)^2*C[1]^2)/(480*n^2) - (7*(log(n)+Euler)^2*C[1]^2)/(80*n) - (7*(log(n)+Euler)^3*C[1]^2)/120 + (7*C[5]^3*C[1]^2)/120 - (167*C[1]^3)/(33600*n^4) + (167*C[1]^3)/(3360*n^2) - (167*C[1]^3)/(560*n) - (167*(log(n)+Euler)*C[1]^3)/280 + (59*C[5]*C[1]^3)/140 - (C[1]*C[3])/(576*n^4) + (C[1]*C[3])/(16*n^3) - (3*C[1]*C[3])/(16*n^2) + (C[1]*C[3])/(4*n) - ((log(n)+Euler)*C[1]*C[3])/(240*n^4) + ((log(n)+Euler)*C[1]*C[3])/(24*n^2) - ((log(n)+Euler)*C[1]*C[3])/(4*n) - ((log(n)+Euler)^2*C[1]*C[3])/4 + (C[5]^2*C[1]*C[3])/4 - (11*C[1]^2*C[3])/30 + (7*C[3]^2)/(960*n^4) - (7*C[3]^2)/(96*n^2) + (7*C[3]^2)/(16*n) + (7*(log(n)+Euler)*C[3]^2)/8 - (7*C[5]*C[3]^2)/8 + (29*C[2])/(9216*n^4) - (29*C[2])/(256*n^3) + (87*C[2])/(256*n^2) - (29*C[2])/(64*n) + (29*(log(n)+Euler)*C[2])/(3840*n^4) - (29*(log(n)+Euler)*C[2])/(384*n^2) + (29*(log(n)+Euler)*C[2])/(64*n) + (29*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1280*n^4) + (31*C[5]*C[2])/(128*n^2) - (93*C[5]*C[2])/(64*n) - (93*(log(n)+Euler)*C[5]*C[2])/32 + (157*C[5]^2*C[2])/64 + (29*C[1]*C[2])/64 + 10*C[6] - C[19]/(80*n^4) + C[19]/(8*n^2) - (3*C[19])/(4*n) - (3*(log(n)+Euler)*C[19])/2 + (3*C[5]*C[19])/2 + 10*C[7] + 10*C[8] + 10*C[9] + 10*C[10] + 10*C[11] - 4*C[56] - 4*C[57] - 4*C[58] - 4*C[59] - 4*C[60] - 4*C[61] - 4*C[62] - 4*C[63] - 4*C[64] - 4*C[65] - 4*C[66] - 4*C[67] - 4*C[68] - 4*C[69] - 4*C[70] + C[143] + C[144] + C[145] + C[146] + C[147] + C[148] + C[149] + C[150] + C[151] + C[152] + C[153] + C[154] + C[155] + C[156] + C[157] + C[158] + C[159] + C[160] + C[161] + C[162];
Bf[235]=(n)->0;
Af[236]=(n)->C[5]^4/(2880*n^4) - C[5]^4/(288*n^2) + C[5]^4/(48*n) + ((log(n)+Euler)*C[5]^4)/24 - C[5]^5/30 + (5*C[1])/(64*n^4) - (17*C[1])/(96*n^3) + (5*C[1])/(24*n^2) - ((log(n)+Euler)*C[1])/(576*n^4) + ((log(n)+Euler)*C[1])/(16*n^3) - (3*(log(n)+Euler)*C[1])/(16*n^2) + ((log(n)+Euler)*C[1])/(4*n) - ((log(n)+Euler)^2*C[1])/(480*n^4) + ((log(n)+Euler)^2*C[1])/(48*n^2) - ((log(n)+Euler)^2*C[1])/(8*n) - ((log(n)+Euler)^3*C[1])/12 - (C[5]^2*C[1])/(480*n^4) + (C[5]^2*C[1])/(48*n^2) - (C[5]^2*C[1])/(8*n) - ((log(n)+Euler)*C[5]^2*C[1])/4 + (C[5]^3*C[1])/6 - (13*C[1]^2)/(2400*n^4) + (13*C[1]^2)/(240*n^2) - (13*C[1]^2)/(40*n) - (13*(log(n)+Euler)*C[1]^2)/20 - C[3]/(2304*n^4) + C[3]/(64*n^3) - (3*C[3])/(64*n^2) + C[3]/(16*n) - ((log(n)+Euler)*C[3])/(960*n^4) + ((log(n)+Euler)*C[3])/(96*n^2) - ((log(n)+Euler)*C[3])/(16*n) - ((log(n)+Euler)^2*C[3])/16 - (7*C[5]*C[3])/(960*n^4) + (7*C[5]*C[3])/(96*n^2) - (7*C[5]*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]*C[3])/8 + (7*C[5]^2*C[3])/16 - (11*C[1]*C[3])/48 - C[2] - C[23]/(120*n^4) + C[23]/(12*n^2) - C[23]/(2*n) - (log(n)+Euler)*C[23] + C[5]*C[23] - C[123];
Bf[236]=(n)->0;
Af[237]=(n)->-175/(3456*n^4) + 1/(81*n^3) - C[1]^2/(16*n^4) + (17*C[1]^2)/(120*n^3) - C[1]^2/(6*n^2) + ((log(n)+Euler)*C[1]^2)/(720*n^4) - ((log(n)+Euler)*C[1]^2)/(20*n^3) + (3*(log(n)+Euler)*C[1]^2)/(20*n^2) - ((log(n)+Euler)*C[1]^2)/(5*n) + ((log(n)+Euler)^2*C[1]^2)/(600*n^4) - ((log(n)+Euler)^2*C[1]^2)/(60*n^2) + ((log(n)+Euler)^2*C[1]^2)/(10*n) + ((log(n)+Euler)^3*C[1]^2)/15 + (37*C[1]^3)/(8400*n^4) - (37*C[1]^3)/(840*n^2) + (37*C[1]^3)/(140*n) + (37*(log(n)+Euler)*C[1]^3)/70 + (C[1]*C[3])/(288*n^4) - (C[1]*C[3])/(8*n^3) + (3*C[1]*C[3])/(8*n^2) - (C[1]*C[3])/(2*n) + ((log(n)+Euler)*C[1]*C[3])/(120*n^4) - ((log(n)+Euler)*C[1]*C[3])/(12*n^2) + ((log(n)+Euler)*C[1]*C[3])/(2*n) + ((log(n)+Euler)^2*C[1]*C[3])/2 + (19*C[1]^2*C[3])/30 - C[3]^2/(120*n^4) + C[3]^2/(12*n^2) - C[3]^2/(2*n) - (log(n)+Euler)*C[3]^2 - C[2]/(144*n^4) + C[2]/(4*n^3) - (3*C[2])/(4*n^2) + C[2]/n - ((log(n)+Euler)*C[2])/(60*n^4) + ((log(n)+Euler)*C[2])/(6*n^2) - ((log(n)+Euler)*C[2])/n - (log(n)+Euler)^2*C[2] - C[1]*C[2] - C[12] + C[28] + C[29] - C[35];
Bf[237]=(n)->0;
Af[238]=(n)->-6*C[4] + (73*C[1])/(384*n^4) - (19*C[1])/(144*n^3) + C[1]/(16*n^2) - (C[5]^5*C[1])/120 + (31*C[5]^3*C[1]^2)/120 - (59*C[1]^3)/(25200*n^4) + (59*C[1]^3)/(2520*n^2) - (59*C[1]^3)/(420*n) - (59*(log(n)+Euler)*C[1]^3)/210 + (593*C[5]*C[1]^3)/840 - (C[5]^4*C[3])/16 + (C[1]*C[3])/(1152*n^4) - (C[1]*C[3])/(32*n^3) + (3*C[1]*C[3])/(32*n^2) - (C[1]*C[3])/(8*n) + ((log(n)+Euler)*C[1]*C[3])/(480*n^4) - ((log(n)+Euler)*C[1]*C[3])/(48*n^2) + ((log(n)+Euler)*C[1]*C[3])/(8*n) + ((log(n)+Euler)^2*C[1]*C[3])/8 + (5*C[5]^2*C[1]*C[3])/8 + (59*C[1]^2*C[3])/40 + (19*C[3]^2)/(3840*n^4) - (19*C[3]^2)/(384*n^2) + (19*C[3]^2)/(64*n) + (19*(log(n)+Euler)*C[3]^2)/32 + (29*C[5]*C[3]^2)/32 - (17*C[2])/(3072*n^4) + (51*C[2])/(256*n^3) - (153*C[2])/(256*n^2) + (51*C[2])/(64*n) - (17*(log(n)+Euler)*C[2])/(1280*n^4) + (17*(log(n)+Euler)*C[2])/(128*n^2) - (51*(log(n)+Euler)*C[2])/(64*n) - (51*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1280*n^4) + (31*C[5]*C[2])/(128*n^2) - (93*C[5]*C[2])/(64*n) - (93*(log(n)+Euler)*C[5]*C[2])/32 + (237*C[5]^2*C[2])/64 - (41*C[1]*C[2])/32 - C[19]/(80*n^4) + C[19]/(8*n^2) - (3*C[19])/(4*n) - (3*(log(n)+Euler)*C[19])/2 + (3*C[5]*C[19])/2 + 3*C[8] + 5*C[9] + 5*C[10] + 5*C[11] - 2*C[59] - 4*C[62] - 2*C[63] - 4*C[66] - 4*C[67] - 2*C[68] + C[147] + (3*C[3]*C[23])/2 + 3*C[153] + C[154] + C[157] + C[1]*C[123];
Bf[238]=(n)->0;
Af[239]=(n)->-25/(256*n^4) + 23/(108*n^3) - 3/(16*n^2) - (73*(log(n)+Euler))/(192*n^4) + (19*(log(n)+Euler))/(72*n^3) - (log(n)+Euler)/(8*n^2) + C[1]^2/(576*n^4) - C[1]^2/(16*n^3) + (3*C[1]^2)/(16*n^2) - C[1]^2/(4*n) + ((log(n)+Euler)*C[1]^2)/(240*n^4) - ((log(n)+Euler)*C[1]^2)/(24*n^2) + ((log(n)+Euler)*C[1]^2)/(4*n) + ((log(n)+Euler)^2*C[1]^2)/4 + (53*C[1]^3)/84 - C[3]^2 - C[2]/(240*n^4) + C[2]/(24*n^2) - C[2]/(4*n) - ((log(n)+Euler)*C[2])/2;
Bf[239]=(n)->0;
Af[240]=(n)->-157/(1152*n^4) + 1/(27*n^3) - (73*C[1])/(192*n^4) + (19*C[1])/(72*n^3) - C[1]/(8*n^2) + (17*C[1]^3)/(5040*n^4) - (17*C[1]^3)/(504*n^2) + (17*C[1]^3)/(84*n) + (17*(log(n)+Euler)*C[1]^3)/42 + (C[1]*C[3])/(96*n^4) - (3*C[1]*C[3])/(8*n^3) + (9*C[1]*C[3])/(8*n^2) - (3*C[1]*C[3])/(2*n) + ((log(n)+Euler)*C[1]*C[3])/(40*n^4) - ((log(n)+Euler)*C[1]*C[3])/(4*n^2) + (3*(log(n)+Euler)*C[1]*C[3])/(2*n) + (3*(log(n)+Euler)^2*C[1]*C[3])/2 + (C[1]^2*C[3])/2 - C[3]^2/(80*n^4) + C[3]^2/(8*n^2) - (3*C[3]^2)/(4*n) - (3*(log(n)+Euler)*C[3]^2)/2 - C[2]/(64*n^4) + (9*C[2])/(16*n^3) - (27*C[2])/(16*n^2) + (9*C[2])/(4*n) - (3*(log(n)+Euler)*C[2])/(80*n^4) + (3*(log(n)+Euler)*C[2])/(8*n^2) - (9*(log(n)+Euler)*C[2])/(4*n) - (9*(log(n)+Euler)^2*C[2])/4 - (C[1]*C[2])/4 - C[12] + C[27] + C[28] - C[33];
Bf[240]=(n)->0;
Af[241]=(n)->239/(3456*n^4) - 1/(27*n^3) + (37*(log(n)+Euler))/(288*n^4) - (log(n)+Euler)/(27*n^3) - (11*C[1]^3)/(2520*n^4) + (11*C[1]^3)/(252*n^2) - (11*C[1]^3)/(42*n) - (11*(log(n)+Euler)*C[1]^3)/21 - (C[1]*C[3])/(288*n^4) + (C[1]*C[3])/(8*n^3) - (3*C[1]*C[3])/(8*n^2) + (C[1]*C[3])/(2*n) - ((log(n)+Euler)*C[1]*C[3])/(120*n^4) + ((log(n)+Euler)*C[1]*C[3])/(12*n^2) - ((log(n)+Euler)*C[1]*C[3])/(2*n) - ((log(n)+Euler)^2*C[1]*C[3])/2 - (C[1]^2*C[3])/2 + C[3]^2/(80*n^4) - C[3]^2/(8*n^2) + (3*C[3]^2)/(4*n) + (3*(log(n)+Euler)*C[3]^2)/2 + C[2]/(96*n^4) - (3*C[2])/(8*n^3) + (9*C[2])/(8*n^2) - (3*C[2])/(2*n) + ((log(n)+Euler)*C[2])/(40*n^4) - ((log(n)+Euler)*C[2])/(4*n^2) + (3*(log(n)+Euler)*C[2])/(2*n) + (3*(log(n)+Euler)^2*C[2])/2 + (3*C[1]*C[2])/2 + C[41] + C[26] + C[27] - C[43] - C[44] - C[31] - C[32] - C[33] - C[34] + C[47] + C[38] + C[39];
Bf[241]=(n)->0;
Af[242]=(n)->-35*C[4] - (5*C[5]^4)/(288*n^4) + (17*C[5]^4)/(432*n^3) - C[5]^4/(16*n^2) + C[5]^4/(12*n) + (5*C[5]^2*C[1])/(48*n^4) - (17*C[5]^2*C[1])/(72*n^3) + (3*C[5]^2*C[1])/(8*n^2) - (C[5]^2*C[1])/(2*n) + (C[5]^4*C[1])/(960*n^4) - (C[5]^4*C[1])/(96*n^2) + (C[5]^4*C[1])/(16*n) + ((log(n)+Euler)*C[5]^4*C[1])/8 + (11*C[1]^2)/(48*n^4) - (187*C[1]^2)/(360*n^3) + (33*C[1]^2)/(40*n^2) - (11*C[1]^2)/(10*n) - (C[5]^2*C[1]^2)/(160*n^4) + (C[5]^2*C[1]^2)/(16*n^2) - (3*C[5]^2*C[1]^2)/(8*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/4 + (7*C[5]^3*C[1]^2)/20 - (253*C[1]^3)/(14400*n^4) + (253*C[1]^3)/(1440*n^2) - (253*C[1]^3)/(240*n) - (253*(log(n)+Euler)*C[1]^3)/120 + (11*C[5]*C[1]^3)/12 + (35*C[5]*C[3])/(96*n^4) - (119*C[5]*C[3])/(144*n^3) + (21*C[5]*C[3])/(16*n^2) - (7*C[5]*C[3])/(4*n) + (C[5]^4*C[3])/48 - (7*C[5]*C[1]*C[3])/(320*n^4) + (7*C[5]*C[1]*C[3])/(32*n^2) - (21*C[5]*C[1]*C[3])/(16*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/8 + (9*C[5]^2*C[1]*C[3])/8 + (3*C[1]^2*C[3])/8 + (71*C[3]^2)/(7680*n^4) - (71*C[3]^2)/(768*n^2) + (71*C[3]^2)/(128*n) + (71*(log(n)+Euler)*C[3]^2)/64 - (53*C[5]*C[3]^2)/32 - (31*C[5]*C[2])/(768*n^4) + (155*C[5]*C[2])/(384*n^2) - (155*C[5]*C[2])/(64*n) - (155*(log(n)+Euler)*C[5]*C[2])/32 + (169*C[5]^2*C[2])/16 - (41*C[1]*C[2])/64 + 10*C[6] - C[19]/(48*n^4) + (5*C[19])/(24*n^2) - (5*C[19])/(4*n) - (5*(log(n)+Euler)*C[19])/2 + 6*C[5]*C[19] + 14*C[7] + 20*C[8] + 25*C[9] + 26*C[10] + 20*C[11] - 7*C[57] - 3*C[58] - 12*C[59] - 8*C[60] - 5*C[61] - 15*C[62] - 11*C[63] - 8*C[64] - 6*C[65] - 16*C[66] - 12*C[67] - 9*C[68] - 7*C[69] - 6*C[70] + 2*C[144] + C[145] + 4*C[147] + 3*C[148] + 2*C[149] + 2*C[150] + C[151] + (5*C[23])/(12*n^4) - (17*C[23])/(18*n^3) + (3*C[23])/(2*n^2) - (2*C[23])/n - (C[1]*C[23])/(40*n^4) + (C[1]*C[23])/(4*n^2) - (3*C[1]*C[23])/(2*n) - 3*(log(n)+Euler)*C[1]*C[23] - (C[3]*C[23])/2 + 6*C[153] + 5*C[154] + 4*C[155] + 3*C[156] + 4*C[157] + 3*C[158] + 2*C[159] + 2*C[160] + C[161];
Bf[242]=(n)->0;
Af[243]=(n)->-1/96*1/n^4 - 36*C[4] + (C[5]^4*C[1])/(720*n^4) - (C[5]^4*C[1])/(72*n^2) + (C[5]^4*C[1])/(12*n) + ((log(n)+Euler)*C[5]^4*C[1])/6 + (C[5]^5*C[1])/15 - (13*C[1]^2)/(192*n^4) + (221*C[1]^2)/(1440*n^3) - (39*C[1]^2)/(160*n^2) + (13*C[1]^2)/(40*n) - (C[5]^2*C[1]^2)/(120*n^4) + (C[5]^2*C[1]^2)/(12*n^2) - (C[5]^2*C[1]^2)/(2*n) - (log(n)+Euler)*C[5]^2*C[1]^2 - (C[5]^3*C[1]^2)/3 - (41*C[1]^3)/(16800*n^4) + (41*C[1]^3)/(1680*n^2) - (41*C[1]^3)/(280*n) - (41*(log(n)+Euler)*C[1]^3)/140 - (7*C[5]*C[1]*C[3])/(240*n^4) + (7*C[5]*C[1]*C[3])/(24*n^2) - (7*C[5]*C[1]*C[3])/(4*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/2 - (7*C[5]^2*C[1]*C[3])/8 + (33*C[1]^2*C[3])/10 - (91*C[3]^2)/(3840*n^4) + (91*C[3]^2)/(384*n^2) - (91*C[3]^2)/(64*n) - (91*(log(n)+Euler)*C[3]^2)/32 - (279*C[1]*C[2])/128 - 19*C[12] + 15*C[13] + 4*C[25] + 24*C[14] + 11*C[41] + 27*C[15] + 12*C[26] + 23*C[16] + 7*C[27] + 19*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 4*C[72] - 9*C[77] - 2*C[118] - 15*C[80] - 4*C[49] - 13*C[81] - 3*C[42] - 11*C[82] - 2*C[43] - 9*C[83] - 2*C[44] - 10*C[84] - 2*C[120] - 16*C[87] - 4*C[30] - 13*C[88] - 2*C[31] - 10*C[89] - 2*C[32] - 7*C[90] - 10*C[93] - 7*C[94] - 4*C[95] - 4*C[97] - (C[1]*C[23])/(30*n^4) + (C[1]*C[23])/(3*n^2) - (2*C[1]*C[23])/n - 4*(log(n)+Euler)*C[1]*C[23] - 2*C[5]*C[1]*C[23] + 2*C[185] + 4*C[193] + 6*C[196] + 5*C[197] + 4*C[198] + 3*C[199] + 4*C[202] + 3*C[203] + 2*C[204] + 2*C[206] + 2*C[208] + 4*C[216] + 6*C[219] + 4*C[220] + 2*C[221] + 2*C[223] + 2*C[1]*C[123];
Bf[243]=(n)->0;
Af[244]=(n)->(5*C[5]^4)/(144*n^4) - (17*C[5]^4)/(216*n^3) + C[5]^4/(8*n^2) - C[5]^4/(6*n) - (5*C[5]^2*C[1])/(24*n^4) + (17*C[5]^2*C[1])/(36*n^3) - (3*C[5]^2*C[1])/(4*n^2) + (C[5]^2*C[1])/n - (C[5]^4*C[1])/(360*n^4) + (C[5]^4*C[1])/(36*n^2) - (C[5]^4*C[1])/(6*n) - ((log(n)+Euler)*C[5]^4*C[1])/3 + (C[5]^5*C[1])/12 - (17*C[1]^2)/(64*n^4) + (289*C[1]^2)/(480*n^3) - (153*C[1]^2)/(160*n^2) + (51*C[1]^2)/(40*n) + (C[5]^2*C[1]^2)/(60*n^4) - (C[5]^2*C[1]^2)/(6*n^2) + (C[5]^2*C[1]^2)/n + 2*(log(n)+Euler)*C[5]^2*C[1]^2 - (C[5]^3*C[1]^2)/2 + (73*C[1]^3)/(4200*n^4) - (73*C[1]^3)/(420*n^2) + (73*C[1]^3)/(70*n) + (73*(log(n)+Euler)*C[1]^3)/35 - (97*C[5]*C[1]^3)/560 - (35*C[5]*C[3])/(48*n^4) + (119*C[5]*C[3])/(72*n^3) - (21*C[5]*C[3])/(8*n^2) + (7*C[5]*C[3])/(2*n) - (5*C[5]^4*C[3])/48 + (7*C[5]*C[1]*C[3])/(120*n^4) - (7*C[5]*C[1]*C[3])/(12*n^2) + (7*C[5]*C[1]*C[3])/(2*n) + 7*(log(n)+Euler)*C[5]*C[1]*C[3] - (3*C[5]^2*C[1]*C[3])/2 + (411*C[1]^2*C[3])/320 + (7*C[3]^2)/(384*n^4) - (35*C[3]^2)/(192*n^2) + (35*C[3]^2)/(32*n) + (35*(log(n)+Euler)*C[3]^2)/16 + (C[5]*C[3]^2)/2 + C[5]^2*C[2] - 6*C[12] + 4*C[25] + 2*C[24] + 2*C[22] + 5*C[20] + 5*C[21] - 2*C[140] - C[101] - 2*C[127] - 3*C[141] - 4*C[102] - C[103] - 2*C[128] - 3*C[142] + C[323] - (5*C[23])/(6*n^4) + (17*C[23])/(9*n^3) - (3*C[23])/n^2 + (4*C[23])/n + (C[1]*C[23])/(15*n^4) - (2*C[1]*C[23])/(3*n^2) + (4*C[1]*C[23])/n + 8*(log(n)+Euler)*C[1]*C[23] - 2*C[5]*C[1]*C[23] + (5*C[3]*C[23])/2 + 2*C[326] + 2*C[327] + C[329];
Bf[244]=(n)->0;
Af[245]=(n)->35/(288*n^4) - 7/(108*n^3) + (17*(log(n)+Euler))/(96*n^4) - (log(n)+Euler)/(18*n^3) - (5*C[1]^2)/(48*n^4) + (17*C[1]^2)/(72*n^3) - (3*C[1]^2)/(8*n^2) + C[1]^2/(2*n) + (29*C[1]^3)/(2520*n^4) - (29*C[1]^3)/(252*n^2) + (29*C[1]^3)/(42*n) + (29*(log(n)+Euler)*C[1]^3)/21 - (C[1]^2*C[3])/2 - C[3]^2/(40*n^4) + C[3]^2/(4*n^2) - (3*C[3]^2)/(2*n) - 3*(log(n)+Euler)*C[3]^2 + C[41] + C[26] + C[28] - C[42] - C[44] - C[30] - C[31] - C[32] - C[35] + C[46] + C[37] + C[38];
Bf[245]=(n)->0;
Af[246]=(n)->21*C[4] + (C[5]^5*C[1])/20 - (41*C[5]^3*C[1]^2)/60 + (677*C[1]^3)/(201600*n^4) - (677*C[1]^3)/(20160*n^2) + (677*C[1]^3)/(3360*n) + (677*(log(n)+Euler)*C[1]^3)/1680 - (127*C[5]*C[1]^3)/112 - (35*C[3])/(128*n^4) + (25*C[3])/(96*n^3) - (5*C[3])/(32*n^2) - (5*C[5]^4*C[3])/96 - (3*C[5]^2*C[1]*C[3])/16 + (43*C[1]^2*C[3])/64 - (17*C[3]^2)/(1536*n^4) + (85*C[3]^2)/(768*n^2) - (85*C[3]^2)/(128*n) - (85*(log(n)+Euler)*C[3]^2)/64 + (99*C[5]*C[3]^2)/64 + (31*C[5]*C[2])/(768*n^4) - (155*C[5]*C[2])/(384*n^2) + (155*C[5]*C[2])/(64*n) + (155*(log(n)+Euler)*C[5]*C[2])/32 - (73*C[5]^2*C[2])/8 - (133*C[1]*C[2])/128 - 5*C[6] + C[19]/(48*n^4) - (5*C[19])/(24*n^2) + (5*C[19])/(4*n) + (5*(log(n)+Euler)*C[19])/2 - 4*C[5]*C[19] - C[7] - 6*C[8] - 14*C[9] - 19*C[10] - 15*C[11] + 5*C[59] + 2*C[61] + 11*C[62] + 4*C[63] + C[64] + 4*C[65] + 14*C[66] + 8*C[67] + 3*C[68] + C[69] + 4*C[70] - 2*C[147] - C[149] - C[5]*C[1]*C[23] + (5*C[3]*C[23])/4 - 6*C[153] - 2*C[154] - C[155] - 3*C[156] - 2*C[157] - C[159] - C[1]*C[123];
Bf[246]=(n)->0;
Af[247]=(n)->-6*C[4] + (13*C[1])/(192*n^4) + C[1]/(16*n^3) - C[1]/(8*n^2) - (7*(log(n)+Euler)*C[1])/(32*n^4) + (5*(log(n)+Euler)*C[1])/(24*n^3) - ((log(n)+Euler)*C[1])/(8*n^2) - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 - (9*C[1]^3)/(22400*n^4) + (9*C[1]^3)/(2240*n^2) - (27*C[1]^3)/(1120*n) - (27*(log(n)+Euler)*C[1]^3)/560 - (113*C[5]*C[1]^3)/560 - (7*C[3])/(128*n^4) + (5*C[3])/(96*n^3) - C[3]/(32*n^2) - (C[5]^4*C[3])/96 + (C[5]^2*C[1]*C[3])/16 + (29*C[1]^2*C[3])/320 - (31*C[3]^2)/(7680*n^4) + (31*C[3]^2)/(768*n^2) - (31*C[3]^2)/(128*n) - (31*(log(n)+Euler)*C[3]^2)/64 + (31*C[5]*C[3]^2)/64 + (31*C[5]*C[2])/(1920*n^4) - (31*C[5]*C[2])/(192*n^2) + (31*C[5]*C[2])/(32*n) + (31*(log(n)+Euler)*C[5]*C[2])/16 - (39*C[5]^2*C[2])/32 - (93*C[1]*C[2])/128 + 5*C[6] + C[19]/(120*n^4) - C[19]/(12*n^2) + C[19]/(2*n) + (log(n)+Euler)*C[19] - C[5]*C[19] + C[7] + 2*C[9] + 5*C[10] + 5*C[11] - 2*C[61] - C[62] - C[64] - 4*C[65] - 4*C[66] - C[67] - C[69] - 4*C[70] + C[149] + C[5]*C[1]*C[23] + (C[3]*C[23])/4 + C[155] + 3*C[156] + C[159] - C[1]*C[123];
Bf[247]=(n)->0;
Af[248]=(n)->305/(2304*n^4) - 43/(432*n^3) + 3/(16*n^2) - (13*(log(n)+Euler))/(96*n^4) - (log(n)+Euler)/(8*n^3) + (log(n)+Euler)/(4*n^2) + (7*(log(n)+Euler)^2)/(32*n^4) - (5*(log(n)+Euler)^2)/(24*n^3) + (log(n)+Euler)^2/(8*n^2) + (7*C[1])/(32*n^4) - (5*C[1])/(24*n^3) + C[1]/(8*n^2) + (C[1]*C[3])/(120*n^4) - (C[1]*C[3])/(12*n^2) + (C[1]*C[3])/(2*n) + (log(n)+Euler)*C[1]*C[3] - C[3]^2/2 - C[2]/(240*n^4) + C[2]/(24*n^2) - C[2]/(4*n) - ((log(n)+Euler)*C[2])/2;
Bf[248]=(n)->0;
Af[249]=(n)->-65/(192*n^4) + 1/(9*n^3) - (13*C[1])/(96*n^4) - C[1]/(8*n^3) + C[1]/(4*n^2) + (7*(log(n)+Euler)*C[1])/(16*n^4) - (5*(log(n)+Euler)*C[1])/(12*n^3) + ((log(n)+Euler)*C[1])/(4*n^2) + (11*C[1]^3)/(4200*n^4) - (11*C[1]^3)/(420*n^2) + (11*C[1]^3)/(70*n) + (11*(log(n)+Euler)*C[1]^3)/35 - (7*C[3])/(16*n^4) + (5*C[3])/(12*n^3) - C[3]/(4*n^2) + (C[1]^2*C[3])/10 - (C[1]*C[2])/2 - C[12] + C[26] + C[27] - C[30];
Bf[249]=(n)->0;
Af[250]=(n)->109/(288*n^4) - 5/(27*n^3) + (31*(log(n)+Euler))/(96*n^4) - (log(n)+Euler)/(9*n^3) - (143*C[1]^3)/(25200*n^4) + (143*C[1]^3)/(2520*n^2) - (143*C[1]^3)/(420*n) - (143*(log(n)+Euler)*C[1]^3)/210 + (7*C[3])/(8*n^4) - (5*C[3])/(6*n^3) + C[3]/(2*n^2) - (C[1]^2*C[3])/5 + C[3]^2/(40*n^4) - C[3]^2/(4*n^2) + (3*C[3]^2)/(2*n) + 3*(log(n)+Euler)*C[3]^2 + C[41] + C[26] + C[29] - C[42] - C[43] - C[30] - C[31] - C[32] - C[34] + C[45] + C[36] + C[37];
Bf[250]=(n)->0;
Af[251]=(n)->-145/(3456*n^4) + 1/(27*n^3) - (log(n)+Euler)/(18*n^4) + (2*(log(n)+Euler))/(27*n^3) - (7*(log(n)+Euler)^2)/(48*n^4) + (log(n)+Euler)^2/(18*n^3) - (7*C[1])/(48*n^4) + C[1]/(18*n^3) + (89*C[1]^3)/(25200*n^4) - (89*C[1]^3)/(2520*n^2) + (89*C[1]^3)/(420*n) + (89*(log(n)+Euler)*C[1]^3)/210 + (C[1]^2*C[3])/2 - C[3]^2/(240*n^4) + C[3]^2/(24*n^2) - C[3]^2/(4*n) - ((log(n)+Euler)*C[3]^2)/2 - C[1]*C[2] - C[12]/2 + C[28]/2 - C[49]/2 - C[42] - C[30] + C[32]/2 + C[34]/2 + C[50]/2 + C[51]/2 + C[45] + C[46] + C[36] + C[37]/2 - C[38]/2 - C[39]/2 - C[52]/2 - C[48] - C[40]/2;
Bf[251]=(n)->0;
Af[252]=(n)->35*C[4] - C[5]^5/(90*n^3) + C[5]^5/(30*n^2) - C[5]^5/(15*n) + (C[5]^3*C[1])/(18*n^3) - (C[5]^3*C[1])/(6*n^2) + (C[5]^3*C[1])/(3*n) + (C[5]^5*C[1])/10 - (27*C[5]^3*C[1]^2)/40 - (333*C[5]*C[1]^3)/560 + (7*C[5]^2*C[3])/(48*n^3) - (7*C[5]^2*C[3])/(16*n^2) + (7*C[5]^2*C[3])/(8*n) + (5*C[5]^4*C[3])/24 - (C[1]*C[3])/(16*n^3) + (3*C[1]*C[3])/(16*n^2) - (3*C[1]*C[3])/(8*n) - (53*C[5]^2*C[1]*C[3])/16 - (149*C[1]^2*C[3])/80 - (59*C[5]*C[3]^2)/32 - (5*C[2])/(64*n^3) + (15*C[2])/(64*n^2) - (15*C[2])/(32*n) - (283*C[5]^2*C[2])/64 + (283*C[1]*C[2])/128 - 3*C[12] - 20*C[6] - (5*C[5]*C[19])/2 - (41*C[7])/2 + (3*C[24])/2 - 21*C[8] + (3*C[22])/2 - 21*C[9] + C[20]/2 - 20*C[10] + (5*C[21])/2 - (35*C[11])/2 + 6*C[56] + 7*C[57] + 7*C[58] + 8*C[59] + 8*C[60] + 8*C[61] + 9*C[62] - C[127]/2 + 9*C[63] + 9*C[64] + 9*C[65] + 10*C[66] - (3*C[103])/2 + 10*C[67] - C[128] + 10*C[68] + 10*C[69] + 10*C[70] - C[144] - C[145] - C[146] - 2*C[147] - 2*C[148] - 2*C[149] - 2*C[150] - 2*C[151] - 2*C[152] + (C[5]*C[23])/(3*n^3) - (C[5]*C[23])/n^2 + (2*C[5]*C[23])/n - 3*C[5]*C[1]*C[23] - 5*C[3]*C[23] - 3*C[153] - 3*C[154] - 3*C[155] - 3*C[156] - 3*C[157] - 3*C[158] - 3*C[159] - 3*C[160] - 3*C[161] - 3*C[162] - C[123]/(3*n^3) + C[123]/n^2 - (2*C[123])/n + 3*C[1]*C[123];
Bf[252]=(n)->0;
Af[253]=(n)->7/(288*n^4) + (log(n)+Euler)/(24*n^4) - 9*C[4] + (C[5]^5*C[1])/15 - (C[5]^3*C[1]^2)/3 - (5*C[5]^4*C[3])/48 - (5*C[1]*C[3])/(32*n^3) + (15*C[1]*C[3])/(32*n^2) - (15*C[1]*C[3])/(16*n) - (C[5]^2*C[1]*C[3])/4 + (109*C[1]^2*C[3])/320 + (35*C[5]*C[3]^2)/16 + (29*C[2])/(192*n^3) - (29*C[2])/(64*n^2) + (29*C[2])/(32*n) + (473*C[1]*C[2])/128 + 9*C[12] - 5*C[13] + 15*C[6] + 7*C[7] + C[24] + 2*C[8] + 6*C[14] - 5*C[41] + 6*C[15] - 6*C[26] + 2*C[16] - 4*C[27] - 3*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - C[74] - C[75] - C[76] + 3*C[77] - 9*C[78] - 5*C[79] - C[119] - 2*C[108] - 3*C[80] + 2*C[49] + 2*C[42] + 2*C[82] + 2*C[43] + 3*C[83] + 2*C[44] + 4*C[84] - 10*C[85] - 4*C[86] - 2*C[87] + 2*C[30] + 2*C[88] + 2*C[31] + 4*C[89] + 2*C[32] + 4*C[90] - 7*C[91] - C[92] + C[93] + 4*C[94] + 4*C[95] - 4*C[96] + 4*C[97] - 2*C[5]*C[1]*C[23] + (5*C[3]*C[23])/2 + 2*C[184] - 2*C[185] + 2*C[186] + C[188] + C[189] + C[191] - 2*C[193] + 4*C[194] + 2*C[195] - C[197] - 2*C[198] - 2*C[199] + 3*C[200] + C[201] - C[202] - 2*C[203] - 2*C[204] + 2*C[205] - 2*C[206] + 2*C[207] - 2*C[208] + 2*C[209] - 2*C[216] + 4*C[217] - 2*C[220] - 2*C[221] + 2*C[222] - 2*C[223] + 2*C[1]*C[123];
Bf[253]=(n)->(-5*C[3])/(32*n^4);
Af[254]=(n)->24*C[4] - (2*C[5]^5*C[1])/15 + (2*C[5]^3*C[1]^2)/3 - (C[5]^4*C[3])/48 - (C[1]*C[3])/(96*n^3) + (C[1]*C[3])/(32*n^2) - (C[1]*C[3])/(16*n) + (15*C[5]^2*C[1]*C[3])/8 - (217*C[1]^2*C[3])/320 + (7*C[5]*C[3]^2)/16 - (5*C[2])/(48*n^3) + (5*C[2])/(16*n^2) - (5*C[2])/(8*n) - (155*C[1]*C[2])/128 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 7*C[7] - C[24] - 2*C[8] - 16*C[14] - 3*C[41] - 14*C[15] - 2*C[26] - 8*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + C[74] + C[75] + C[76] + 3*C[77] + 9*C[78] + 2*C[118] + 5*C[79] + C[119] + 2*C[108] + 6*C[80] + 4*C[81] + 3*C[82] + 3*C[83] + 2*C[84] + 10*C[85] + 2*C[120] + 4*C[86] + 4*C[87] + 2*C[88] + 2*C[89] + 7*C[91] + C[92] + 4*C[96] + 4*C[5]*C[1]*C[23] + (C[3]*C[23])/2 - 2*C[184] - 2*C[186] - C[188] - C[189] - C[191] - 4*C[194] - 2*C[195] - 3*C[200] - C[201] - 2*C[205] - 2*C[207] - 2*C[209] - 4*C[217] - 2*C[222] - 4*C[1]*C[123];
Bf[254]=(n)->-1/8*((log(n)+Euler)*C[1])/n^4 - C[3]/(32*n^4);
Af[255]=(n)->C[5]^4/(144*n^3) - C[5]^4/(48*n^2) + C[5]^4/(24*n) + C[5]^6/18 - (C[5]^2*C[1])/(24*n^3) + (C[5]^2*C[1])/(8*n^2) - (C[5]^2*C[1])/(4*n) - (19*C[5]^4*C[1])/48 - C[1]^2/(48*n^3) + C[1]^2/(16*n^2) - C[1]^2/(8*n) + (7*C[5]^2*C[1]^2)/8 - (69*C[1]^3)/560 - (7*C[5]*C[3])/(48*n^3) + (7*C[5]*C[3])/(16*n^2) - (7*C[5]*C[3])/(8*n) - (7*C[5]^3*C[3])/12 + (49*C[5]*C[1]*C[3])/16 + (137*C[3]^2)/128 + (31*C[5]*C[2])/16 + C[19] - C[23]/(6*n^3) + C[23]/(2*n^2) - C[23]/n - 2*C[5]^2*C[23] + (7*C[1]*C[23])/2 + 4*C[5]*C[123] - 4*C[231];
Bf[255]=(n)->(log(n)+Euler)^2/(8*n^4) + C[1]/(8*n^4);
Af[256]=(n)->(-73*C[5]*C[1]^3)/336 - (C[1]*C[3])/(96*n^3) + (C[1]*C[3])/(32*n^2) - (C[1]*C[3])/(16*n) + (7*C[1]^2*C[3])/32 + (23*C[5]*C[3]^2)/32 + (53*C[2])/(384*n^3) - (53*C[2])/(128*n^2) + (53*C[2])/(64*n) - (159*C[1]*C[2])/128 - 6*C[12] + 3*C[24] + 3*C[22] + C[20] + 5*C[21] + C[28] + 5*C[29] - 3*C[113] - 2*C[115] - C[116] - C[98] - C[127] - 4*C[99] - C[100] - 3*C[103] - 2*C[128] + C[296] + 2*C[318] + C[319] + 2*C[320];
Bf[256]=(n)->((log(n)+Euler)*C[1])/(4*n^4) - C[3]/(4*n^4);
Af[257]=(n)->C[5]^5/(45*n^3) - C[5]^5/(15*n^2) + (2*C[5]^5)/(15*n) - (C[5]^3*C[1])/(9*n^3) + (C[5]^3*C[1])/(3*n^2) - (2*C[5]^3*C[1])/(3*n) - (17*C[5]^5*C[1])/60 + (3*C[5]^3*C[1]^2)/2 + (333*C[5]*C[1]^3)/560 - (7*C[5]^2*C[3])/(24*n^3) + (7*C[5]^2*C[3])/(8*n^2) - (7*C[5]^2*C[3])/(4*n) + (3*C[5]^4*C[3])/16 + (7*C[1]*C[3])/(24*n^3) - (7*C[1]*C[3])/(8*n^2) + (7*C[1]*C[3])/(4*n) + (29*C[5]^2*C[1]*C[3])/8 - (1203*C[1]^2*C[3])/320 - (113*C[5]*C[3]^2)/32 + (89*C[2])/(384*n^3) - (89*C[2])/(128*n^2) + (89*C[2])/(64*n) - C[5]^2*C[2] - (395*C[1]*C[2])/128 + 21*C[12] - 10*C[25] - 11*C[24] - 9*C[22] - 9*C[20] - 15*C[21] - C[28] - 5*C[29] + 3*C[113] + 3*C[139] + 2*C[115] + C[116] + 2*C[126] + 4*C[140] + C[98] + C[101] + 5*C[127] + 5*C[141] + 4*C[99] + C[100] + 4*C[102] + 7*C[103] + 8*C[128] + 6*C[142] - C[323] - C[296] - C[324] - (2*C[5]*C[23])/(3*n^3) + (2*C[5]*C[23])/n^2 - (4*C[5]*C[23])/n + 8*C[5]*C[1]*C[23] - (9*C[3]*C[23])/2 - 2*C[326] - 2*C[327] - 2*C[318] - C[319] - 2*C[328] - 2*C[329] - 2*C[320] - 2*C[330] + (2*C[123])/(3*n^3) - (2*C[123])/n^2 + (4*C[123])/n - 6*C[1]*C[123];
Bf[257]=(n)->C[3]/(2*n^4);
Af[258]=(n)->-35*C[4] - C[5]^4/(72*n^4) + (13*C[5]^4)/(432*n^3) - C[5]^4/(48*n^2) - C[5]^4/(12*n) - ((log(n)+Euler)*C[5]^4)/(72*n^3) + ((log(n)+Euler)*C[5]^4)/(24*n^2) - ((log(n)+Euler)*C[5]^4)/(12*n) + C[5]^5/(45*n^3) - C[5]^5/(15*n^2) + (2*C[5]^5)/(15*n) + (C[5]^2*C[1])/(12*n^4) - (13*C[5]^2*C[1])/(72*n^3) + (C[5]^2*C[1])/(8*n^2) + (C[5]^2*C[1])/(2*n) + ((log(n)+Euler)*C[5]^2*C[1])/(12*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n) - (C[5]^3*C[1])/(9*n^3) + (C[5]^3*C[1])/(3*n^2) - (2*C[5]^3*C[1])/(3*n) - (C[5]^5*C[1])/5 + (11*C[1]^2)/(60*n^4) - (143*C[1]^2)/(360*n^3) + (11*C[1]^2)/(40*n^2) + (11*C[1]^2)/(10*n) + (11*(log(n)+Euler)*C[1]^2)/(60*n^3) - (11*(log(n)+Euler)*C[1]^2)/(20*n^2) + (11*(log(n)+Euler)*C[1]^2)/(10*n) + C[5]^3*C[1]^2 - (41*C[5]*C[1]^3)/210 + (7*C[5]*C[3])/(24*n^4) - (91*C[5]*C[3])/(144*n^3) + (7*C[5]*C[3])/(16*n^2) + (7*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)*C[5]*C[3])/(24*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n) - (7*C[5]^2*C[3])/(24*n^3) + (7*C[5]^2*C[3])/(8*n^2) - (7*C[5]^2*C[3])/(4*n) + (5*C[5]^4*C[3])/48 + (7*C[1]*C[3])/(48*n^3) - (7*C[1]*C[3])/(16*n^2) + (7*C[1]*C[3])/(8*n) + (9*C[5]^2*C[1]*C[3])/4 - (421*C[1]^2*C[3])/160 - (61*C[5]*C[3]^2)/32 + (13*C[2])/(32*n^3) - (39*C[2])/(32*n^2) + (39*C[2])/(16*n) + (39*C[5]^2*C[2])/32 - (35*C[1]*C[2])/8 + 30*C[6] + C[5]*C[19] + 20*C[7] + 15*C[8] + 14*C[9] + 16*C[10] + 20*C[11] - 12*C[56] - 6*C[57] - 10*C[58] - 3*C[59] - 6*C[60] - 10*C[61] - 3*C[62] - 5*C[63] - 8*C[64] - 12*C[65] - 6*C[66] - 7*C[67] - 9*C[68] - 12*C[69] - 16*C[70] + C[145] + 2*C[146] + C[148] + 2*C[149] + 2*C[150] + 3*C[151] + 4*C[152] + C[23]/(3*n^4) - (13*C[23])/(18*n^3) + C[23]/(2*n^2) + (2*C[23])/n + ((log(n)+Euler)*C[23])/(3*n^3) - ((log(n)+Euler)*C[23])/n^2 + (2*(log(n)+Euler)*C[23])/n - (2*C[5]*C[23])/(3*n^3) + (2*C[5]*C[23])/n^2 - (4*C[5]*C[23])/n + 6*C[5]*C[1]*C[23] - (5*C[3]*C[23])/2 + C[154] + 2*C[155] + 3*C[156] + 2*C[157] + 3*C[158] + 4*C[159] + 4*C[160] + 5*C[161] + 6*C[162] + (2*C[123])/(3*n^3) - (2*C[123])/n^2 + (4*C[123])/n - 6*C[1]*C[123];
Bf[258]=(n)->0;
Af[259]=(n)->-1/72*1/n^4 + 24*C[4] - (13*C[1]^2)/(240*n^4) + (169*C[1]^2)/(1440*n^3) - (13*C[1]^2)/(160*n^2) - (13*C[1]^2)/(40*n) - (13*(log(n)+Euler)*C[1]^2)/(240*n^3) + (13*(log(n)+Euler)*C[1]^2)/(80*n^2) - (13*(log(n)+Euler)*C[1]^2)/(40*n) + (5*C[1]*C[3])/(48*n^3) - (5*C[1]*C[3])/(16*n^2) + (5*C[1]*C[3])/(8*n) - (393*C[1]^2*C[3])/160 - (41*C[2])/(192*n^3) + (41*C[2])/(64*n^2) - (41*C[2])/(32*n) + (465*C[1]*C[2])/128 + 5*C[12] - 5*C[13] - 16*C[14] - 3*C[41] - 20*C[15] - 4*C[26] - 18*C[16] - 3*C[27] - 13*C[17] - 5*C[18] + 3*C[77] + 12*C[80] + 2*C[49] + 10*C[81] + C[42] + 7*C[82] + 3*C[83] + 4*C[84] + 14*C[87] + 2*C[30] + 10*C[88] + 4*C[89] + 3*C[90] + 9*C[93] + 3*C[94] - 2*C[193] - 6*C[196] - 4*C[197] - 2*C[198] - C[199] - 3*C[202] - C[203] - 2*C[216] - 6*C[219] - 2*C[220];
Bf[259]=(n)->0;
Af[260]=(n)->C[5]^4/(36*n^4) - (13*C[5]^4)/(216*n^3) + C[5]^4/(24*n^2) + C[5]^4/(6*n) + ((log(n)+Euler)*C[5]^4)/(36*n^3) - ((log(n)+Euler)*C[5]^4)/(12*n^2) + ((log(n)+Euler)*C[5]^4)/(6*n) - C[5]^5/(45*n^3) + C[5]^5/(15*n^2) - (2*C[5]^5)/(15*n) - (C[5]^2*C[1])/(6*n^4) + (13*C[5]^2*C[1])/(36*n^3) - (C[5]^2*C[1])/(4*n^2) - (C[5]^2*C[1])/n - ((log(n)+Euler)*C[5]^2*C[1])/(6*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/n + (C[5]^3*C[1])/(9*n^3) - (C[5]^3*C[1])/(3*n^2) + (2*C[5]^3*C[1])/(3*n) + (C[5]^5*C[1])/5 - (17*C[1]^2)/(80*n^4) + (221*C[1]^2)/(480*n^3) - (51*C[1]^2)/(160*n^2) - (51*C[1]^2)/(40*n) - (17*(log(n)+Euler)*C[1]^2)/(80*n^3) + (51*(log(n)+Euler)*C[1]^2)/(80*n^2) - (51*(log(n)+Euler)*C[1]^2)/(40*n) - C[5]^3*C[1]^2 - (49*C[5]*C[1]^3)/240 - (7*C[5]*C[3])/(12*n^4) + (91*C[5]*C[3])/(72*n^3) - (7*C[5]*C[3])/(8*n^2) - (7*C[5]*C[3])/(2*n) - (7*(log(n)+Euler)*C[5]*C[3])/(12*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(2*n) + (7*C[5]^2*C[3])/(24*n^3) - (7*C[5]^2*C[3])/(8*n^2) + (7*C[5]^2*C[3])/(4*n) - (C[5]^4*C[3])/24 - (5*C[1]*C[3])/(96*n^3) + (5*C[1]*C[3])/(32*n^2) - (5*C[1]*C[3])/(16*n) - (19*C[5]^2*C[1]*C[3])/8 + (3*C[1]^2*C[3])/10 + (23*C[5]*C[3]^2)/16 - (103*C[2])/(192*n^3) + (103*C[2])/(64*n^2) - (103*C[2])/(32*n) + (309*C[1]*C[2])/64 - 6*C[12] + 4*C[25] + 5*C[24] + 3*C[22] + C[20] + 5*C[21] - 3*C[139] - 2*C[126] - C[140] - C[127] - C[141] - 3*C[103] - 4*C[128] - 3*C[142] + C[324] - (2*C[23])/(3*n^4) + (13*C[23])/(9*n^3) - C[23]/n^2 - (4*C[23])/n - (2*(log(n)+Euler)*C[23])/(3*n^3) + (2*(log(n)+Euler)*C[23])/n^2 - (4*(log(n)+Euler)*C[23])/n + (2*C[5]*C[23])/(3*n^3) - (2*C[5]*C[23])/n^2 + (4*C[5]*C[23])/n - 6*C[5]*C[1]*C[23] + C[3]*C[23] + 2*C[328] + C[329] + 2*C[330] - (2*C[123])/(3*n^3) + (2*C[123])/n^2 - (4*C[123])/n + 6*C[1]*C[123];
Bf[260]=(n)->0;
Af[261]=(n)->35/(192*n^4) - 1/(9*n^3) + (11*(log(n)+Euler))/(48*n^4) - (log(n)+Euler)/(12*n^3) - C[1]^2/(12*n^4) + (13*C[1]^2)/(72*n^3) - C[1]^2/(8*n^2) - C[1]^2/(2*n) - ((log(n)+Euler)*C[1]^2)/(12*n^3) + ((log(n)+Euler)*C[1]^2)/(4*n^2) - ((log(n)+Euler)*C[1]^2)/(2*n) + C[1]^2*C[3] + C[2]/(12*n^3) - C[2]/(4*n^2) + C[2]/(2*n) - (C[1]*C[2])/2 + C[41] + C[27] + C[28] - C[49] - C[42] - C[43] - C[44] - C[34] - C[35] + C[51] + C[46] + C[47];
Bf[261]=(n)->0;
Af[262]=(n)->-101/(1152*n^4) + 19/(216*n^3) - (11*(log(n)+Euler))/(96*n^4) + (5*(log(n)+Euler))/(36*n^3) - (3*(log(n)+Euler)^2)/(16*n^4) + (log(n)+Euler)^2/(12*n^3) - (3*C[1])/(16*n^4) + C[1]/(12*n^3) - (C[1]*C[3])/(6*n^3) + (C[1]*C[3])/(2*n^2) - (C[1]*C[3])/n - (C[1]^2*C[3])/2 + C[2]/(12*n^3) - C[2]/(4*n^2) + C[2]/(2*n) + (9*C[1]*C[2])/4 - C[12]/2 + C[41]/2 - C[26]/2 + C[27]/2 - C[49]/2 - C[42]/2 - C[43] + C[30]/2 + C[32]/2 - C[33] + C[35]/2 + C[53]/2 + C[50] + C[51]/2 + C[45] + C[47]/2 - C[37]/2 + C[39]/2 - C[54]/2 - C[52] - C[48]/2;
Bf[262]=(n)->0;
Af[263]=(n)->-28*C[4] + C[5]^4/(96*n^4) - C[5]^4/(48*n^3) + C[5]^4/(48*n^2) - (C[5]^2*C[1])/(16*n^4) + (C[5]^2*C[1])/(8*n^3) - (C[5]^2*C[1])/(8*n^2) - (C[5]^5*C[1])/30 - C[1]^2/(32*n^4) + C[1]^2/(16*n^3) - C[1]^2/(16*n^2) + (41*C[5]^3*C[1]^2)/120 + (157*C[5]*C[1]^3)/560 - (7*C[5]*C[3])/(32*n^4) + (7*C[5]*C[3])/(16*n^3) - (7*C[5]*C[3])/(16*n^2) - (C[5]^4*C[3])/12 + (5*C[5]^2*C[1]*C[3])/16 + (5*C[1]^2*C[3])/8 - (9*C[5]*C[3]^2)/16 + (347*C[5]^2*C[2])/64 - (263*C[1]*C[2])/128 - 3*C[12] + 15*C[6] + 2*C[25] + (5*C[5]*C[19])/2 + 7*C[7] + C[24] + 7*C[8] + 12*C[9] + C[20]/2 + (35*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 4*C[56] - C[57] - C[58] - 3*C[59] - 3*C[61] - 7*C[62] - (5*C[63])/2 - C[141]/2 - (5*C[64])/2 - 7*C[65] - 10*C[66] - (11*C[67])/2 - C[128] - 4*C[68] - (3*C[142])/2 - (11*C[69])/2 - 10*C[70] + C[147] + C[149] + C[152] - C[23]/(4*n^4) + C[23]/(2*n^3) - C[23]/(2*n^2) + C[5]*C[1]*C[23] + 2*C[3]*C[23] + 3*C[153] + C[154] + C[155] + 3*C[156] + C[157] + C[159] + C[160] + C[161] + 3*C[162] - C[1]*C[123];
Bf[263]=(n)->0;
Af[264]=(n)->21*C[4] + (C[5]^5*C[1])/60 + (3*C[1]^2)/(160*n^4) - (3*C[1]^2)/(80*n^3) + (3*C[1]^2)/(80*n^2) + (47*C[5]*C[1]^3)/80 - (85*C[3])/(384*n^4) + (5*C[3])/(48*n^3) + (5*C[3])/(32*n^2) + (5*(log(n)+Euler)*C[3])/(32*n^4) - (5*(log(n)+Euler)*C[3])/(16*n^3) + (5*(log(n)+Euler)*C[3])/(16*n^2) + (C[5]^4*C[3])/96 + (13*C[5]^2*C[1]*C[3])/16 - (31*C[1]^2*C[3])/320 + (49*C[5]*C[3]^2)/64 + (39*C[5]^2*C[2])/32 + (289*C[1]*C[2])/128 - 20*C[6] + C[5]*C[19] - 10*C[7] - 3*C[8] - 3*C[9] - 9*C[10] - 15*C[11] + 8*C[56] + 2*C[57] + 2*C[58] + 3*C[61] + C[62] + 3*C[64] + 8*C[65] + 4*C[66] + C[67] + 3*C[68] + 8*C[69] + 14*C[70] - C[149] - 2*C[152] - C[5]*C[1]*C[23] - (C[3]*C[23])/4 - C[155] - 3*C[156] - C[159] - 2*C[160] - 2*C[161] - 6*C[162] + 3*C[1]*C[123];
Bf[264]=(n)->0;
Af[265]=(n)->-6*C[4] - C[5]^4/(96*n^4) + C[5]^4/(48*n^3) - C[5]^4/(48*n^2) + (65*C[1])/(384*n^4) - C[1]/(18*n^3) + C[1]/(16*n^2) - (17*(log(n)+Euler)*C[1])/(96*n^4) + ((log(n)+Euler)*C[1])/(12*n^3) + ((log(n)+Euler)*C[1])/(8*n^2) + ((log(n)+Euler)^2*C[1])/(16*n^4) - ((log(n)+Euler)^2*C[1])/(8*n^3) + ((log(n)+Euler)^2*C[1])/(8*n^2) + (C[5]^2*C[1])/(16*n^4) - (C[5]^2*C[1])/(8*n^3) + (C[5]^2*C[1])/(8*n^2) + (C[5]^5*C[1])/120 + (13*C[1]^2)/(80*n^4) - (13*C[1]^2)/(40*n^3) + (13*C[1]^2)/(40*n^2) - (C[5]^3*C[1]^2)/12 + (13*C[5]*C[1]^3)/840 - (17*C[3])/(384*n^4) + C[3]/(48*n^3) + C[3]/(32*n^2) + ((log(n)+Euler)*C[3])/(32*n^4) - ((log(n)+Euler)*C[3])/(16*n^3) + ((log(n)+Euler)*C[3])/(16*n^2) + (7*C[5]*C[3])/(32*n^4) - (7*C[5]*C[3])/(16*n^3) + (7*C[5]*C[3])/(16*n^2) + (7*C[5]^4*C[3])/96 - (7*C[5]^2*C[1]*C[3])/8 - (559*C[1]^2*C[3])/320 - (177*C[5]*C[3]^2)/64 + (25*C[1]*C[2])/128 + 5*C[6] + 5*C[7] + 2*C[8] + C[10] + 5*C[11] - 4*C[56] - C[57] - C[58] - C[64] - C[65] - 2*C[68] - 4*C[69] - 4*C[70] + C[152] + C[23]/(4*n^4) - C[23]/(2*n^3) + C[23]/(2*n^2) - (7*C[3]*C[23])/4 + C[160] + C[161] + 3*C[162] - C[1]*C[123];
Bf[265]=(n)->0;
Af[266]=(n)->21/(256*n^4) + 1/(27*n^3) - 1/(16*n^2) - (65*(log(n)+Euler))/(192*n^4) + (log(n)+Euler)/(9*n^3) - (log(n)+Euler)/(8*n^2) + (17*(log(n)+Euler)^2)/(96*n^4) - (log(n)+Euler)^2/(12*n^3) - (log(n)+Euler)^2/(8*n^2) - (log(n)+Euler)^3/(24*n^4) + (log(n)+Euler)^3/(12*n^3) - (log(n)+Euler)^3/(12*n^2) + (17*C[1])/(96*n^4) - C[1]/(12*n^3) - C[1]/(8*n^2) - ((log(n)+Euler)*C[1])/(8*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) - ((log(n)+Euler)*C[1])/(4*n^2) + (2*C[1]^3)/105 - C[3]/(12*n^4) + C[3]/(6*n^3) - C[3]/(6*n^2) + C[3]^2;
Bf[266]=(n)->0;
Af[267]=(n)->3/(128*n^4) - 1/(81*n^3) + (3*(log(n)+Euler))/(32*n^4) - (log(n)+Euler)/(27*n^3) - (log(n)+Euler)^2/(16*n^4) - (log(n)+Euler)^2/(18*n^3) + (log(n)+Euler)^3/(12*n^4) - (log(n)+Euler)^3/(18*n^3) - C[1]/(16*n^4) - C[1]/(18*n^3) + ((log(n)+Euler)*C[1])/(4*n^4) - ((log(n)+Euler)*C[1])/(6*n^3) + C[3]/(6*n^4) - C[3]/(9*n^3) - (11*C[1]^2*C[3])/30 + (3*C[1]*C[2])/2 + (2*C[41])/3 + C[26]/6 + C[27]/3 - C[28]/6 + C[29]/6 - (2*C[49])/3 - C[42]/3 - C[43]/3 - C[44]/6 + C[30]/6 + C[31]/6 - C[32]/6 - C[34]/3 + C[35]/6 + (5*C[53])/6 + C[50]/3 + C[51]/6 - C[46]/6 - C[47]/6 - C[36]/2 - C[37]/6 - C[38]/6 - C[55]/2 - C[54]/3 + C[52]/6 + C[48]/2 + C[40]/2;
Bf[267]=(n)->0;
Af[268]=(n)->5/(512*n^4) - 1/(162*n^3) + (5*(log(n)+Euler))/(128*n^4) - (log(n)+Euler)/(54*n^3) - (3*(log(n)+Euler)^2)/(64*n^4) - (log(n)+Euler)^2/(36*n^3) + (log(n)+Euler)^3/(16*n^4) - (log(n)+Euler)^3/(36*n^3) + 11*C[4] - (3*C[1])/(64*n^4) - C[1]/(36*n^3) + (3*(log(n)+Euler)*C[1])/(16*n^4) - ((log(n)+Euler)*C[1])/(12*n^3) + C[3]/(8*n^4) - C[3]/(18*n^3) - (C[5]^4*C[3])/32 + (3*C[5]^2*C[1]*C[3])/16 + (41*C[1]^2*C[3])/120 + (21*C[5]*C[3]^2)/32 + (295*C[1]*C[2])/768 + 22*C[12] + (5*C[13])/3 - (15*C[6])/2 - (5*C[7])/2 - (3*C[24])/2 + C[8] - (13*C[22])/3 + (5*C[9])/2 - (9*C[20])/2 + 2*C[10] - (25*C[14])/6 - (15*C[41])/2 - (35*C[15])/6 - (29*C[26])/3 - 5*C[16] - (55*C[27])/6 - (13*C[17])/6 - (32*C[28])/3 + (5*C[18])/3 - (46*C[29])/3 + 2*C[71] - 2*C[72] + 2*C[73] - 2*C[56] + C[74] + C[113] + C[75] + C[114]/2 - (3*C[139])/2 - (7*C[57])/2 + C[76] - (7*C[58])/2 + (2*C[104])/3 + (13*C[115])/3 + (2*C[105])/3 + (11*C[116])/3 + (2*C[106])/3 + (8*C[117])/3 - 4*C[126] - 4*C[59] - (3*C[140])/2 - 4*C[60] + (2*C[107])/3 - 4*C[61] + C[129]/2 + 4*C[98] + C[110]/2 + 3*C[124] + C[130]/2 + 2*C[135] + C[131]/2 + 2*C[136] - 3*C[101] - 3*C[62] - (5*C[127])/2 - 3*C[63] - C[141] - 3*C[64] + C[132]/2 - 3*C[65] - C[77] + 4*C[78] + (2*C[118])/3 + (5*C[79])/2 + (11*C[119])/6 + (4*C[108])/3 + 2*C[137] + C[133]/2 + 2*C[80] + (5*C[49])/2 + (7*C[81])/6 + (5*C[42])/2 + C[82]/6 + (5*C[43])/2 - C[83] + 4*C[44] - (4*C[84])/3 + 5*C[85] + (5*C[120])/6 + (5*C[86])/2 + (8*C[121])/3 + (2*C[109])/3 + (7*C[87])/3 + 4*C[30] + (2*C[88])/3 + 4*C[31] - (4*C[89])/3 + 6*C[32] - (3*C[90])/2 + 4*C[91] + C[122]/2 + C[92] + C[93] + 4*C[33] - (3*C[94])/2 + 6*C[34] - 2*C[95] + 2*C[96] - 2*C[97] + 8*C[35] + 3*C[143] - 3*C[274] + C[285] - C[286] - 2*C[275] + 2*C[287] + C[288] + 3*C[144] + 3*C[145] + 3*C[146] - 2*C[276] + C[289]/2 - C[278] + C[290]/2 - C[280] + C[293] + C[322] + 2*C[147] + 2*C[148] + 2*C[149] + C[296] + C[297]/2 + 2*C[150] + 2*C[151] + 2*C[152] + (3*C[3]*C[23])/4 - C[187] - C[281] - C[298]/2 + C[299]/2 - C[190]/2 - C[192]/2 - C[282] + C[302]/2 - C[194] - C[303]/2 - C[195]/2 - C[196] - C[53] - C[197]/2 - C[50] - C[51] - C[200]/2 - C[305]/2 - C[202]/2 - C[45] - C[46] - C[47] - C[210] - 2*C[284] - C[306] + C[307] - C[217] - C[308] - C[219] - 2*C[36] - 2*C[37] - 2*C[38] - 2*C[39] + 2*C[331] - 2*C[332] + 2*C[333] - 2*C[334] - 2*C[335] + 2*C[336] - 2*C[337] + 2*C[338] + 2*C[339] - 2*C[340] + 2*C[341] - 2*C[342] - 2*C[343] + 2*C[344] - 2*C[345] + C[346] - C[347] + C[348] - C[349] - C[350] + C[351] - C[352] + C[353] - C[354] + C[355] - C[356] + C[357] + C[358] - C[359] + C[360] - C[361] - C[362] + C[363] + C[364] - C[365] - C[366] - C[367] + C[368] - C[369] + C[370] - C[371] + C[372] + C[373] - C[374] - C[375] + C[376] + C[377] - C[378] - C[379] - C[380] - C[381] + C[382] - C[383] + C[384] - C[385] + C[386] - C[387] - C[388] + C[389] - C[390] - C[391] + C[392] - C[393] + C[394] + C[395] - C[396] + C[397] - C[398] - C[399] + C[400] - C[401] - C[402] + C[403] + C[404] - C[405] - C[406] + C[407] + C[408] - C[409] + C[410] - C[411] + C[412] - C[413] + C[414] - C[415] - C[416] + C[417] - C[418] + C[419] - C[420] - C[421] + C[422] - C[423] + C[424] + C[425] - C[426] - C[427] + C[428] + C[429] + C[430] - C[431] + C[432] - C[433] + C[434] - C[435] + C[436] + C[437] - C[438] + C[439] - 2*C[440] + 2*C[441] - 2*C[442] + 2*C[443] + 2*C[444] - 2*C[445] + 2*C[446] - 2*C[447] - 2*C[448] + 2*C[449] - 2*C[450] + 2*C[451] + 2*C[452] - 2*C[453] + 2*C[454];
Bf[268]=(n)->C[5]^5/(60*n^3) - C[5]^5/(60*n^2) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(12*n^2) - (7*C[5]^2*C[3])/(32*n^3) + (7*C[5]^2*C[3])/(32*n^2) + (7*C[1]*C[3])/(32*n^3) - (7*C[1]*C[3])/(32*n^2) + (27*C[2])/(64*n^3) - (27*C[2])/(64*n^2) - (C[5]*C[23])/(2*n^3) + (C[5]*C[23])/(2*n^2) + C[123]/(2*n^3) - C[123]/(2*n^2);
Af[269]=(n)->-1/256*1/n^4 - (log(n)+Euler)/(64*n^4) - (log(n)+Euler)^2/(32*n^4) - 13*C[4] - C[1]/(32*n^4) + (C[5]^5*C[1])/20 - (C[5]^3*C[1]^2)/4 + (C[5]^4*C[3])/8 - (45*C[5]^2*C[1]*C[3])/32 - (143*C[1]^2*C[3])/160 - (21*C[5]*C[3]^2)/8 + (393*C[1]*C[2])/256 + 17*C[12] + (5*C[13])/2 + (5*C[6])/2 - 2*C[25] - (11*C[7])/2 - (13*C[24])/2 - 10*C[8] - (17*C[22])/2 - 10*C[9] - (13*C[20])/2 - 6*C[10] + 6*C[14] - (11*C[41])/2 + (13*C[15])/2 - (15*C[26])/2 + (9*C[16])/2 - (15*C[27])/2 + (5*C[17])/2 - (15*C[28])/2 + (5*C[18])/2 - 10*C[29] - 4*C[71] + 2*C[72] - 4*C[73] + 12*C[56] - (3*C[74])/2 + 3*C[113] - (3*C[75])/2 + (3*C[114])/2 + (3*C[139])/2 + (27*C[57])/2 - (3*C[76])/2 + (27*C[58])/2 - C[104] + 4*C[115] - C[105] + 2*C[116] - C[106] + 2*C[117] + 4*C[126] + 13*C[59] + (3*C[140])/2 + 13*C[60] - C[107] + 13*C[61] - C[129] + 3*C[98] - C[110] + (3*C[124])/2 - C[130] + (3*C[135])/2 - C[131] + (3*C[136])/2 + 3*C[101] + 9*C[62] + (5*C[127])/2 + 9*C[63] + C[141] + 9*C[64] - C[132] + 9*C[65] + (3*C[77])/2 - 7*C[78] + C[118] - 4*C[79] + C[119] - 2*C[108] + (3*C[137])/2 - C[133] + 2*C[49] + C[81] + 2*C[42] + (3*C[82])/2 + 2*C[43] + (3*C[83])/2 + 2*C[44] + 2*C[84] - 8*C[85] + (3*C[120])/2 - (7*C[86])/2 + 2*C[121] - C[109] + C[87] + 3*C[30] + 2*C[88] + 3*C[31] + 2*C[89] + 3*C[32] + 2*C[90] - 6*C[91] + (3*C[122])/2 - (3*C[92])/2 + 2*C[93] + 3*C[33] + 2*C[94] + 3*C[34] + 2*C[95] - 4*C[96] + 2*C[97] + 3*C[35] + 3*C[163] - 3*C[164] + 3*C[165] - 3*C[166] - 3*C[167] + 3*C[168] - 3*C[169] - 9*C[143] + 2*C[170] - 2*C[171] + 2*C[172] - 2*C[274] + 2*C[173] - 2*C[174] + C[285] - 2*C[175] + 2*C[176] - 2*C[286] + 2*C[177] - 2*C[275] - 2*C[178] - 2*C[179] + C[288] - 2*C[321] - 9*C[144] - 2*C[180] - 9*C[145] - 2*C[181] + 2*C[182] - 2*C[183] - 9*C[146] + C[232] - C[233] + C[234] - C[276] + C[235] - C[236] + C[289]/2 - C[237] + C[238] - C[277] + C[239] - C[278] + C[240] - C[241] + C[290]/2 - C[242] + C[291] - C[243] + C[244] - C[292] + C[245] - C[279] + C[246] - C[280] - C[247] - C[248] + C[294] - C[249] + C[295] - 3*C[322] - 6*C[147] - C[323] - 6*C[148] - C[250] - 6*C[149] - C[251] - C[252] + C[297]/2 - C[324] - 6*C[150] - C[253] - 6*C[151] - C[254] + C[255] - C[256] - 6*C[152] - (3*C[5]*C[1]*C[23])/2 - 3*C[3]*C[23] + 2*C[184] - 2*C[185] + 2*C[186] + (3*C[188])/2 - C[281] + (3*C[189])/2 - C[298] + C[299]/2 - C[190]/2 + (3*C[191])/2 - C[192]/2 + C[257] - C[282] + C[258] - C[283] + C[259] - C[300] + C[301] - C[260] + C[302]/2 - C[261] + C[262] - C[263] - 2*C[193] + 3*C[194] - C[303] + 2*C[195] - C[304] + C[264] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] + (5*C[200])/2 - C[305] + (3*C[201])/2 - 2*C[202] - 2*C[203] - 2*C[204] + 2*C[205] - 2*C[206] + 3*C[207] - 3*C[208] + 3*C[209] - C[210] + 2*C[211] - 2*C[284] + 2*C[212] - 2*C[306] + C[307] - 2*C[213] + 2*C[214] - 2*C[215] - 3*C[216] + 4*C[217] - 2*C[308] + 2*C[218] - 3*C[219] - 3*C[220] - 3*C[221] + 3*C[222] - 3*C[223] + 3*C[224] - 3*C[225] + 3*C[226] - 3*C[227] - 3*C[228] + 3*C[229] - 3*C[230] - 4*C[331] + 2*C[332] - 4*C[333] + 6*C[334] + 2*C[335] - 4*C[336] + 2*C[337] - 4*C[339] + 6*C[340] - 4*C[341] + 2*C[342] + 6*C[343] - 4*C[344] + 6*C[345] - 2*C[346] + C[347] - 2*C[348] + 3*C[349] + C[350] - 2*C[351] + C[352] - 2*C[353] + C[354] - 2*C[355] + 3*C[356] - 2*C[357] - 2*C[358] + 3*C[359] - 2*C[360] + 3*C[361] + C[362] - 2*C[363] - 2*C[364] + C[365] + C[366] + C[367] - 2*C[368] + C[369] - 2*C[370] + 3*C[371] - 2*C[372] - 2*C[373] + 3*C[374] + 3*C[375] - 2*C[376] - 2*C[377] + 3*C[378] + 3*C[379] + 3*C[380] + 3*C[381] - 2*C[382] + 3*C[383] - 2*C[384] + 3*C[385] - 2*C[386] + C[387] + 3*C[388] - 2*C[389] + 3*C[390] + (3*C[1]*C[123])/2 + C[391] - 2*C[392] + C[393] - 2*C[395] + C[396] - 2*C[397] + 3*C[398] + C[399] - 2*C[400] + C[401] + C[402] - 2*C[403] - 2*C[404] + C[405] + C[406] - 2*C[407] - 2*C[408] + 3*C[409] - 2*C[410] + 3*C[411] - 2*C[412] + C[413] - 2*C[414] + 3*C[415] + C[416] + C[418] - 2*C[419] + C[420] + C[421] - 2*C[422] + C[423] - 2*C[424] + C[426] + C[427] + C[431] + C[433] + C[435] - 2*C[436] + C[438] + 2*C[440] - 4*C[441] + 2*C[442] - 4*C[444] + 2*C[445] - 4*C[446] + 6*C[447] + 2*C[448] + 2*C[450] - 4*C[451] + 2*C[453];
Bf[269]=(n)->(5*C[5]^4)/(288*n^4) - C[5]^4/(48*n^3) + ((log(n)+Euler)*C[5]^4)/(48*n^3) - ((log(n)+Euler)*C[5]^4)/(48*n^2) - C[5]^5/(60*n^3) + C[5]^5/(60*n^2) - (5*C[5]^2*C[1])/(48*n^4) + (C[5]^2*C[1])/(8*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n^2) + (C[5]^3*C[1])/(12*n^3) - (C[5]^3*C[1])/(12*n^2) - (5*C[1]^2)/(96*n^4) + C[1]^2/(16*n^3) - ((log(n)+Euler)*C[1]^2)/(16*n^3) + ((log(n)+Euler)*C[1]^2)/(16*n^2) - (35*C[5]*C[3])/(96*n^4) + (7*C[5]*C[3])/(16*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n^2) + (7*C[5]^2*C[3])/(32*n^3) - (7*C[5]^2*C[3])/(32*n^2) - (25*C[2])/(64*n^3) + (25*C[2])/(64*n^2) - (5*C[23])/(12*n^4) + C[23]/(2*n^3) - ((log(n)+Euler)*C[23])/(2*n^3) + ((log(n)+Euler)*C[23])/(2*n^2) + (C[5]*C[23])/(2*n^3) - (C[5]*C[23])/(2*n^2) - C[123]/(2*n^3) + C[123]/(2*n^2);
Af[270]=(n)->-9*C[4] - (7*C[5]^5*C[1])/60 + (7*C[5]^3*C[1]^2)/12 - (19*C[5]^4*C[3])/192 + (17*C[5]^2*C[1]*C[3])/8 + (291*C[1]^2*C[3])/320 + (133*C[5]*C[3]^2)/64 - 3*C[1]*C[2] + 9*C[12] - 5*C[13] + 20*C[6] - 2*C[25] + 20*C[7] - C[24] + 20*C[8] - 2*C[22] + 18*C[9] - 2*C[20] + 12*C[10] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 2*C[71] + 4*C[72] - 2*C[73] - 18*C[56] - 2*C[74] + 3*C[113] - 2*C[75] + 3*C[114] - 3*C[139] - 18*C[57] - 2*C[76] - 18*C[58] - C[104] + 3*C[115] - C[105] + 3*C[116] - C[106] + 3*C[117] - 3*C[126] - 17*C[59] - 2*C[140] - 17*C[60] - C[107] - 17*C[61] + 2*C[98] + 2*C[124] + 2*C[135] + 2*C[136] - 2*C[101] - 12*C[62] - 2*C[127] - 12*C[63] - C[141] - 12*C[64] - 12*C[65] + 3*C[77] + 2*C[118] + 2*C[119] + 2*C[137] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - C[85] + 3*C[120] - C[86] + 3*C[121] - C[109] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 2*C[91] + 3*C[122] - 2*C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 2*C[96] + 4*C[97] - 3*C[163] + 6*C[164] - 3*C[165] + 6*C[167] - 3*C[168] + 6*C[169] + 9*C[143] - 3*C[170] + 5*C[171] - 3*C[172] - 3*C[173] + 5*C[174] - 2*C[285] + 5*C[175] - 3*C[176] - 3*C[177] + 5*C[178] - 2*C[287] + 5*C[179] - 2*C[288] + 4*C[321] + 9*C[144] + 5*C[180] + 9*C[145] + 5*C[181] - 3*C[182] + 5*C[183] + 9*C[146] - 2*C[232] + 3*C[233] - 2*C[234] - 2*C[235] + 3*C[236] - C[289] + 3*C[237] - 2*C[238] - 2*C[239] - 2*C[240] + 3*C[241] - C[290] + 3*C[242] - C[291] + 3*C[243] - 2*C[244] - 2*C[245] - 2*C[246] + 3*C[247] - C[293] + 3*C[248] - C[294] + 3*C[249] - C[295] + 3*C[322] + 6*C[147] + 2*C[323] + 6*C[148] + 3*C[250] + 6*C[149] + 3*C[251] - C[296] + 3*C[252] - C[297] + 2*C[324] + 6*C[150] + 3*C[253] + 6*C[151] + 3*C[254] - 2*C[255] + 3*C[256] + 6*C[152] + (7*C[5]*C[1]*C[23])/2 + (19*C[3]*C[23])/8 - 2*C[184] - 2*C[186] + 3*C[187] - 2*C[188] - 2*C[189] - C[299] + 3*C[190] - 2*C[191] + 3*C[192] - 2*C[257] - 2*C[258] - 2*C[259] - C[301] + 3*C[260] - C[302] + 3*C[261] - 2*C[262] + 3*C[263] - 2*C[194] - 2*C[195] - 2*C[264] - 2*C[200] - 2*C[201] - 2*C[205] - 3*C[207] - 3*C[209] + 5*C[210] - 3*C[211] - 3*C[212] - 2*C[307] + 5*C[213] - 3*C[214] + 5*C[215] - 3*C[217] - 3*C[218] - 3*C[222] - 3*C[224] - 3*C[226] + 6*C[227] - 3*C[229] + 2*C[331] + 2*C[333] - 6*C[334] + 2*C[336] + 2*C[339] - 6*C[340] + 2*C[341] - 6*C[343] + 2*C[344] - 6*C[345] + C[346] + C[348] - 3*C[349] + C[351] + C[353] + C[355] - 3*C[356] + C[357] + C[358] - 3*C[359] + C[360] - 3*C[361] + C[363] + C[364] + C[368] + C[370] - 3*C[371] + C[372] + C[373] - 3*C[374] - 3*C[375] + C[376] + C[377] - 3*C[378] - 3*C[379] - 3*C[380] - 3*C[381] + C[382] - 3*C[383] + C[384] - 3*C[385] + C[386] - 3*C[388] + C[389] - 3*C[390] - (7*C[1]*C[123])/2 + C[392] + C[395] + C[397] - 3*C[398] + C[400] + C[403] + C[404] + C[407] + C[408] - 3*C[409] + C[410] - 3*C[411] + C[412] + C[414] - 3*C[415] + C[419] + C[422] + C[424] + C[436] + 2*C[441] + 2*C[444] + 2*C[446] - 6*C[447] + 2*C[451];
Bf[270]=(n)->-1/60*C[5]^5/n^3 + C[5]^5/(60*n^2) + (C[5]^3*C[1])/(12*n^3) - (C[5]^3*C[1])/(12*n^2) + C[1]^2/(32*n^4) - (3*C[1]^2)/(80*n^3) + (3*(log(n)+Euler)*C[1]^2)/(80*n^3) - (3*(log(n)+Euler)*C[1]^2)/(80*n^2) - (55*C[3])/(128*n^4) + (5*C[3])/(32*n^3) + (25*(log(n)+Euler)*C[3])/(96*n^4) - (5*(log(n)+Euler)*C[3])/(16*n^3) + (5*(log(n)+Euler)^2*C[3])/(32*n^3) - (5*(log(n)+Euler)^2*C[3])/(32*n^2) + (7*C[5]^2*C[3])/(32*n^3) - (7*C[5]^2*C[3])/(32*n^2) - (C[1]*C[3])/(16*n^3) + (C[1]*C[3])/(16*n^2) - C[2]/(16*n^3) + C[2]/(16*n^2) + (C[5]*C[23])/(2*n^3) - (C[5]*C[23])/(2*n^2) - C[123]/(2*n^3) + C[123]/(2*n^2);
Af[271]=(n)->24*C[4] + (C[5]^5*C[1])/12 - (5*C[5]^3*C[1]^2)/12 + (C[5]^4*C[3])/192 - (9*C[5]^2*C[1]*C[3])/8 + (69*C[1]^2*C[3])/160 - (7*C[5]*C[3]^2)/64 + (127*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 15*C[7] - 4*C[24] - 15*C[8] - 4*C[22] - 15*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + 8*C[56] + 4*C[74] + 4*C[75] + 3*C[139] + 8*C[57] + 4*C[76] + 8*C[58] + 4*C[104] + 4*C[105] + 4*C[106] + 3*C[126] + 8*C[59] + 3*C[140] + 8*C[60] + 4*C[107] + 8*C[61] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + 2*C[101] + 6*C[62] + 2*C[127] + 6*C[63] + 2*C[141] + 6*C[64] + 3*C[132] + 6*C[65] + 3*C[78] + 3*C[79] + 3*C[108] + 3*C[133] + 4*C[85] + 4*C[86] + 4*C[109] + 4*C[91] + 4*C[92] + 4*C[96] - 3*C[164] - 3*C[167] - 3*C[169] - 3*C[143] - 3*C[171] - 3*C[174] - 3*C[175] - 3*C[178] - 3*C[179] - 2*C[321] - 3*C[144] - 3*C[180] - 3*C[145] - 3*C[181] - 3*C[183] - 3*C[146] - 2*C[233] - 2*C[236] - 2*C[237] - 2*C[241] - 2*C[242] - 2*C[243] - 2*C[247] - 2*C[248] - 2*C[249] - C[322] - 2*C[147] - C[323] - 2*C[148] - 2*C[250] - 2*C[149] - 2*C[251] - 2*C[252] - C[324] - 2*C[150] - 2*C[253] - 2*C[151] - 2*C[254] - 2*C[256] - 2*C[152] - (5*C[5]*C[1]*C[23])/2 - (C[3]*C[23])/8 - 2*C[187] - 2*C[190] - 2*C[192] - 2*C[260] - 2*C[261] - 2*C[263] - 3*C[210] - 3*C[213] - 3*C[215] - 3*C[227] + 2*C[334] + 2*C[340] + 2*C[343] + 2*C[345] + C[349] + C[356] + C[359] + C[361] + C[371] + C[374] + C[375] + C[378] + C[379] + C[380] + C[381] + C[383] + C[385] + C[388] + C[390] + (5*C[1]*C[123])/2 + C[398] + C[409] + C[411] + C[415] + 2*C[447];
Bf[271]=(n)->(-5*C[5]^4)/(288*n^4) + C[5]^4/(48*n^3) - ((log(n)+Euler)*C[5]^4)/(48*n^3) + ((log(n)+Euler)*C[5]^4)/(48*n^2) + C[5]^5/(60*n^3) - C[5]^5/(60*n^2) + C[1]/(6*n^4) - (11*(log(n)+Euler)*C[1])/(32*n^4) + ((log(n)+Euler)*C[1])/(8*n^3) + (5*(log(n)+Euler)^2*C[1])/(48*n^4) - ((log(n)+Euler)^2*C[1])/(8*n^3) + ((log(n)+Euler)^3*C[1])/(24*n^3) - ((log(n)+Euler)^3*C[1])/(24*n^2) + (5*C[5]^2*C[1])/(48*n^4) - (C[5]^2*C[1])/(8*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n^2) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(12*n^2) + (13*C[1]^2)/(48*n^4) - (13*C[1]^2)/(40*n^3) + (13*(log(n)+Euler)*C[1]^2)/(40*n^3) - (13*(log(n)+Euler)*C[1]^2)/(40*n^2) - (11*C[3])/(128*n^4) + C[3]/(32*n^3) + (5*(log(n)+Euler)*C[3])/(96*n^4) - ((log(n)+Euler)*C[3])/(16*n^3) + ((log(n)+Euler)^2*C[3])/(32*n^3) - ((log(n)+Euler)^2*C[3])/(32*n^2) + (35*C[5]*C[3])/(96*n^4) - (7*C[5]*C[3])/(16*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n^2) - (7*C[5]^2*C[3])/(32*n^3) + (7*C[5]^2*C[3])/(32*n^2) + (11*C[1]*C[3])/(96*n^3) - (11*C[1]*C[3])/(96*n^2) + C[2]/(2*n^3) - C[2]/(2*n^2) + (5*C[23])/(12*n^4) - C[23]/(2*n^3) + ((log(n)+Euler)*C[23])/(2*n^3) - ((log(n)+Euler)*C[23])/(2*n^2) - (C[5]*C[23])/(2*n^3) + (C[5]*C[23])/(2*n^2) + C[123]/(2*n^3) - C[123]/(2*n^2);
Af[272]=(n)->-21*C[4] + C[5]^6/(4320*n^4) - C[5]^6/(432*n^2) + C[5]^6/(72*n) + ((log(n)+Euler)*C[5]^6)/36 - C[5]^7/30 - (C[5]^4*C[1])/(720*n^4) + (C[5]^4*C[1])/(72*n^2) - (C[5]^4*C[1])/(12*n) - ((log(n)+Euler)*C[5]^4*C[1])/6 + (11*C[5]^5*C[1])/40 + (C[5]^2*C[1]^2)/(480*n^4) - (C[5]^2*C[1]^2)/(48*n^2) + (C[5]^2*C[1]^2)/(8*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (7*C[5]^3*C[1]^2)/120 - (17*C[1]^3)/(4032*n^4) + (85*C[1]^3)/(2016*n^2) - (85*C[1]^3)/(336*n) - (85*(log(n)+Euler)*C[1]^3)/168 + (1049*C[5]*C[1]^3)/840 - (7*C[5]^3*C[3])/(2880*n^4) + (7*C[5]^3*C[3])/(288*n^2) - (7*C[5]^3*C[3])/(48*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/24 + (C[5]^4*C[3])/2 + (7*C[5]*C[1]*C[3])/(960*n^4) - (7*C[5]*C[1]*C[3])/(96*n^2) + (7*C[5]*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (25*C[5]^2*C[1]*C[3])/16 - (41*C[1]^2*C[3])/192 + (41*C[3]^2)/(7680*n^4) - (41*C[3]^2)/(768*n^2) + (41*C[3]^2)/(128*n) + (41*(log(n)+Euler)*C[3]^2)/64 + (23*C[5]*C[3]^2)/64 - (31*C[5]*C[2])/(3840*n^4) + (31*C[5]*C[2])/(384*n^2) - (31*C[5]*C[2])/(64*n) - (31*(log(n)+Euler)*C[5]*C[2])/32 + (17*C[5]^2*C[2])/8 + (43*C[1]*C[2])/24 + 5*C[12] + (161*C[6])/6 - C[19]/(240*n^4) + C[19]/(24*n^2) - C[19]/(4*n) - ((log(n)+Euler)*C[19])/2 - C[5]*C[19] + (85*C[7])/3 - (5*C[24])/2 + (161*C[8])/6 - (29*C[22])/6 + (137*C[9])/6 - (16*C[20])/3 + (101*C[10])/6 - (10*C[21])/3 + (28*C[11])/3 - 25*C[56] - (47*C[57])/2 - (47*C[58])/2 + (7*C[126])/3 - (62*C[59])/3 - 21*C[60] - (62*C[61])/3 + (9*C[101])/2 - (33*C[62])/2 + (11*C[127])/6 - (103*C[63])/6 - (103*C[64])/6 - (33*C[65])/2 + 4*C[102] - 11*C[66] + 3*C[103] - 12*C[67] + (4*C[128])/3 - (37*C[68])/3 - 12*C[69] - 11*C[70] + 15*C[143] + 13*C[144] + 13*C[145] + 13*C[146] - C[322] + 11*C[147] + 11*C[148] + 11*C[149] + 11*C[150] + 11*C[151] + 11*C[152] - 3*C[325] - (C[5]^2*C[23])/(120*n^4) + (C[5]^2*C[23])/(12*n^2) - (C[5]^2*C[23])/(2*n) - (log(n)+Euler)*C[5]^2*C[23] + (4*C[5]^3*C[23])/3 + (C[1]*C[23])/(120*n^4) - (C[1]*C[23])/(12*n^2) + (C[1]*C[23])/(2*n) + (log(n)+Euler)*C[1]*C[23] - 3*C[5]*C[1]*C[23] - C[3]*C[23] + 9*C[153] - C[326] + 9*C[154] + 9*C[155] + 9*C[156] - C[328] + 9*C[157] + 9*C[158] + 9*C[159] + 9*C[160] + 9*C[161] + 9*C[162] - 4*C[455] - 4*C[456] - 4*C[457] - 4*C[458] - 4*C[459] + (C[5]*C[123])/(60*n^4) - (C[5]*C[123])/(6*n^2) + (C[5]*C[123])/n + 2*(log(n)+Euler)*C[5]*C[123] - 4*C[5]^2*C[123] + 2*C[1]*C[123] - 4*C[460] - 4*C[461] - 4*C[462] - 4*C[463] - 4*C[464] - 4*C[465] - 4*C[466] - 4*C[467] - 4*C[468] - 4*C[469] - C[231]/(60*n^4) + C[231]/(6*n^2) - C[231]/n - 2*(log(n)+Euler)*C[231] + 8*C[5]*C[231];
Bf[272]=(n)->(log(n)+Euler)^3/(24*n^4) + ((log(n)+Euler)*C[1])/(8*n^4) + C[3]/(12*n^4);
Af[273]=(n)->-263/(13824*n^4) + 1/(54*n^3) - (log(n)+Euler)/(36*n^4) + (log(n)+Euler)/(27*n^3) - (17*(log(n)+Euler)^2)/(192*n^4) + (log(n)+Euler)^2/(36*n^3) - 13*C[4] - (17*C[1])/(192*n^4) + C[1]/(36*n^3) + (C[5]^4*C[1])/(1920*n^4) - (C[5]^4*C[1])/(192*n^2) + (C[5]^4*C[1])/(32*n) + ((log(n)+Euler)*C[5]^4*C[1])/16 + (C[5]^5*C[1])/60 - (C[5]^2*C[1]^2)/(320*n^4) + (C[5]^2*C[1]^2)/(32*n^2) - (3*C[5]^2*C[1]^2)/(16*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/8 - (C[5]^3*C[1]^2)/12 - (11*C[1]^3)/(2688*n^4) + (55*C[1]^3)/(1344*n^2) - (55*C[1]^3)/(224*n) - (55*(log(n)+Euler)*C[1]^3)/112 + (C[5]^4*C[3])/96 - (7*C[5]*C[1]*C[3])/(640*n^4) + (7*C[5]*C[1]*C[3])/(64*n^2) - (21*C[5]*C[1]*C[3])/(32*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (9*C[5]^2*C[1]*C[3])/32 - (201*C[1]^2*C[3])/320 + (3*C[3]^2)/(1024*n^4) - (15*C[3]^2)/(512*n^2) + (45*C[3]^2)/(256*n) + (45*(log(n)+Euler)*C[3]^2)/128 - (7*C[5]*C[3]^2)/32 + (39*C[1]*C[2])/64 - 25*C[12] - (15*C[13])/2 + 15*C[6] + 9*C[7] + 6*C[24] + 6*C[8] + 9*C[22] + 5*C[9] + 6*C[20] + 4*C[10] + 6*C[14] + 9*C[41] + (17*C[15])/2 + (29*C[26])/2 + (13*C[16])/2 + (31*C[27])/2 + C[17]/2 + (33*C[28])/2 - (15*C[18])/2 + 22*C[29] - 2*C[71] + 4*C[72] - 2*C[73] - 4*C[56] - C[74]/2 - 3*C[113] - C[75]/2 - (3*C[114])/2 - 4*C[57] - C[76]/2 - 4*C[58] - 6*C[115] - 4*C[116] - 3*C[117] - C[126] - 4*C[59] - 4*C[60] - 4*C[61] - 3*C[98] - C[124] - 3*C[101] - 3*C[62] - C[127] - 3*C[63] - 3*C[64] - 3*C[65] + (5*C[77])/2 - 6*C[78] - C[118] - 3*C[79] - 2*C[119] - C[108] - 5*C[80] - (11*C[49])/2 - 3*C[81] - (11*C[42])/2 - C[82]/2 - (11*C[43])/2 + (5*C[83])/2 - 7*C[44] + 3*C[84] - 7*C[85] - (3*C[120])/2 - (5*C[86])/2 - 3*C[121] - 6*C[87] - 10*C[30] - 2*C[88] - 10*C[31] + 3*C[89] - 12*C[32] + 3*C[90] - 5*C[91] - (3*C[122])/2 - C[92]/2 - 3*C[93] - 11*C[33] + 3*C[94] - 13*C[34] + 4*C[95] - 2*C[96] + 4*C[97] - 15*C[35] - 3*C[163] + 3*C[164] - 3*C[165] + 3*C[166] + 3*C[167] - 3*C[168] + 3*C[169] - 3*C[170] + 3*C[171] - 3*C[172] + 5*C[274] - 3*C[173] + 3*C[174] - 2*C[285] + 3*C[175] - 3*C[176] + 3*C[286] - 3*C[177] + 4*C[275] + 3*C[178] - 2*C[287] + 3*C[179] - 2*C[288] + 2*C[321] + 3*C[180] + 3*C[181] - 3*C[182] + 3*C[183] - 2*C[232] + 2*C[233] - 2*C[234] + C[276] - 2*C[235] + 2*C[236] - C[289] + 2*C[237] - 2*C[238] - C[277] - 2*C[239] - 2*C[240] + 2*C[241] - C[290] + 2*C[242] + C[291] + 2*C[243] - 2*C[244] - C[292] - 2*C[245] - C[279] - 2*C[246] + 2*C[247] + C[293] + 2*C[248] + C[294] + 2*C[249] + C[295] + C[323] + 2*C[250] + 2*C[251] - C[296] + 2*C[252] - C[297] + C[324] + 2*C[253] + 2*C[254] - 2*C[255] + 2*C[256] - (C[1]*C[23])/(80*n^4) + (C[1]*C[23])/(8*n^2) - (3*C[1]*C[23])/(4*n) - (3*(log(n)+Euler)*C[1]*C[23])/2 - (C[5]*C[1]*C[23])/2 - (C[3]*C[23])/4 - C[184] + C[185] - C[186] + 2*C[187] - (3*C[188])/2 + 2*C[281] - (3*C[189])/2 + (3*C[298])/2 - C[299] + 2*C[190] - (3*C[191])/2 + 2*C[192] - 2*C[257] - 2*C[258] - C[283] - 2*C[259] - C[300] + C[301] + 2*C[260] - C[302] + 2*C[261] - 2*C[262] + 2*C[263] + C[193] + C[194] + (3*C[303])/2 - C[195]/2 - C[304] - 2*C[264] + 4*C[196] + 3*C[53] + (5*C[197])/2 + 3*C[50] + C[198] + 3*C[51] + C[199] + (3*C[305])/2 - (3*C[201])/2 + (5*C[202])/2 + 3*C[45] + C[203] + 3*C[46] + C[204] - C[205] + C[206] + 3*C[47] - 2*C[207] + 2*C[208] - 2*C[209] + 3*C[210] - 3*C[211] + 4*C[284] - 3*C[212] + 3*C[306] - 2*C[307] + 3*C[213] - 3*C[214] + 3*C[215] + 2*C[216] + 3*C[308] - 3*C[218] + 5*C[219] + 6*C[36] + 2*C[220] + 6*C[37] + 2*C[221] - 2*C[222] + 2*C[223] + 6*C[38] - 3*C[224] + 3*C[225] - 3*C[226] + 3*C[227] + 3*C[228] - 3*C[229] + 3*C[230] + 6*C[39] - 2*C[331] + 4*C[332] - 2*C[333] + 4*C[335] - 2*C[336] + 4*C[337] - 6*C[338] - 2*C[339] - 2*C[341] + 4*C[342] - 2*C[344] - C[346] + 2*C[347] - C[348] + 2*C[350] - C[351] + 2*C[352] - C[353] + 2*C[354] - C[355] - C[357] - C[358] - C[360] + 2*C[362] - C[363] - C[364] + 2*C[365] + 2*C[366] + 2*C[367] - C[368] + 2*C[369] - C[370] - C[372] - C[373] - C[376] - C[377] - C[382] - C[384] - C[386] + 2*C[387] - C[389] + (C[1]*C[123])/2 + 2*C[391] - C[392] + 2*C[393] - 3*C[394] - C[395] + 2*C[396] - C[397] + 2*C[399] - C[400] + 2*C[401] + 2*C[402] - C[403] - C[404] + 2*C[405] + 2*C[406] - C[407] - C[408] - C[410] - C[412] + 2*C[413] - C[414] + 2*C[416] - 3*C[417] + 2*C[418] - C[419] + 2*C[420] + 2*C[421] - C[422] + 2*C[423] - C[424] - 3*C[425] + 2*C[426] + 2*C[427] - 3*C[428] - 3*C[429] - 3*C[430] + 2*C[431] - 3*C[432] + 2*C[433] - 3*C[434] + 2*C[435] - C[436] - 3*C[437] + 2*C[438] - 3*C[439] + 4*C[440] - 2*C[441] + 4*C[442] - 6*C[443] - 2*C[444] + 4*C[445] - 2*C[446] + 4*C[448] - 6*C[449] + 4*C[450] - 2*C[451] - 6*C[452] + 4*C[453] - 6*C[454];
Bf[273]=(n)->(5*C[5]^4)/(192*n^4) - C[5]^4/(96*n^3) - (5*C[5]^2*C[1])/(32*n^4) + (C[5]^2*C[1])/(16*n^3) - (5*C[1]^2)/(64*n^4) + C[1]^2/(32*n^3) - (35*C[5]*C[3])/(64*n^4) + (7*C[5]*C[3])/(32*n^3) - (5*C[23])/(8*n^4) + C[23]/(4*n^3);
Af[274]=(n)->1/(128*n^4) + (log(n)+Euler)/(64*n^4) + 21*C[4] - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 + (3*C[1]^3)/(3200*n^4) - (3*C[1]^3)/(320*n^2) + (9*C[1]^3)/(160*n) + (9*(log(n)+Euler)*C[1]^3)/80 - (C[5]^4*C[3])/24 + (11*C[5]^2*C[1]*C[3])/16 + (17*C[1]^2*C[3])/40 + (5*C[3]^2)/(3072*n^4) - (25*C[3]^2)/(1536*n^2) + (25*C[3]^2)/(256*n) + (25*(log(n)+Euler)*C[3]^2)/128 + (7*C[5]*C[3]^2)/8 - (49*C[1]*C[2])/128 - 21*C[12] + 5*C[13] - 30*C[6] - 22*C[7] - C[24] - 17*C[8] - 14*C[9] - 10*C[10] - 4*C[14] + 10*C[41] - 2*C[15] + 15*C[26] + 2*C[16] + 16*C[27] + 5*C[17] + 16*C[28] + 5*C[18] + 16*C[29] + 10*C[71] - 10*C[72] + 10*C[73] + 8*C[56] + 7*C[74] - 6*C[113] + 7*C[75] - 6*C[114] + 6*C[139] + 8*C[57] + 7*C[76] + 8*C[58] + 5*C[104] - 5*C[115] + 5*C[105] - 5*C[116] + 5*C[106] - 5*C[117] + 6*C[126] + 8*C[59] + 5*C[140] + 8*C[60] + 5*C[107] + 8*C[61] + 3*C[129] - 3*C[98] + 3*C[110] - 3*C[124] + 3*C[130] - 3*C[135] + 3*C[131] - 3*C[136] + 6*C[101] + 6*C[62] + 4*C[127] + 6*C[63] + 3*C[141] + 6*C[64] + 3*C[132] + 6*C[65] - 6*C[77] + 12*C[78] - 3*C[118] + 8*C[79] - 2*C[119] + 5*C[108] - 3*C[137] + 3*C[133] - 3*C[80] - 4*C[49] - 5*C[81] - 4*C[42] - 6*C[82] - 4*C[43] - 6*C[83] - 4*C[44] - 9*C[84] + 15*C[85] - 5*C[120] + 9*C[86] - 5*C[121] + 5*C[109] - 7*C[87] - 6*C[30] - 9*C[88] - 6*C[31] - 9*C[89] - 6*C[32] - 10*C[90] + 13*C[91] - 6*C[122] + 7*C[92] - 10*C[93] - 6*C[33] - 10*C[94] - 6*C[34] - 10*C[95] + 10*C[96] - 10*C[97] - 6*C[35] - 6*C[164] + 6*C[166] - 6*C[167] - 6*C[169] + C[170] - 6*C[171] + C[172] + 4*C[274] + C[173] - 6*C[174] - 6*C[175] + C[176] + 4*C[286] + C[177] + 4*C[275] - 6*C[178] - 6*C[179] - 4*C[321] - 6*C[180] - 6*C[181] + C[182] - 6*C[183] + C[232] - 4*C[233] + C[234] + 2*C[276] + C[235] - 4*C[236] - 4*C[237] + C[238] + 2*C[277] + C[239] + 2*C[278] + C[240] - 4*C[241] - 4*C[242] - 2*C[291] - 4*C[243] + C[244] + 2*C[292] + C[245] + 2*C[279] + C[246] + 2*C[280] - 4*C[247] - 2*C[293] - 4*C[248] - 2*C[294] - 4*C[249] - 2*C[295] - 2*C[323] - 4*C[250] - 4*C[251] - 4*C[252] - 2*C[324] - 4*C[253] - 4*C[254] + C[255] - 4*C[256] + C[5]*C[1]*C[23] + C[3]*C[23] - C[184] + 4*C[185] - C[186] - 4*C[187] + 2*C[281] + 2*C[298] - 4*C[190] - 4*C[192] + C[257] + 2*C[282] + C[258] + 2*C[283] + C[259] + 2*C[300] - 2*C[301] - 4*C[260] - 4*C[261] + C[262] - 4*C[263] + 4*C[193] - 3*C[194] + 2*C[303] - C[195] + 2*C[304] + C[264] + 4*C[196] + 4*C[197] + 4*C[198] + 4*C[199] - 2*C[200] + 2*C[305] + 4*C[202] + 4*C[203] + 4*C[204] - C[205] + 4*C[206] - C[207] + 6*C[208] - C[209] - 6*C[210] + C[211] + 4*C[284] + C[212] + 4*C[306] - 6*C[213] + C[214] - 6*C[215] + 6*C[216] - 3*C[217] + 4*C[308] + C[218] + 6*C[219] + 6*C[220] + 6*C[221] - C[222] + 6*C[223] + 6*C[225] - 6*C[227] + 6*C[228] + 6*C[230] + 4*C[331] - 4*C[332] + 4*C[333] - 4*C[335] + 4*C[336] - 4*C[337] + 4*C[339] + 4*C[341] - 4*C[342] + 4*C[344] + 2*C[346] - 2*C[347] + 2*C[348] - 2*C[350] + 2*C[351] - 2*C[352] + 2*C[353] - 2*C[354] + 2*C[355] + 2*C[357] + 2*C[358] + 2*C[360] - 2*C[362] + 2*C[363] + 2*C[364] - 2*C[365] - 2*C[366] - 2*C[367] + 2*C[368] - 2*C[369] + 2*C[370] + 2*C[372] + 2*C[373] + 2*C[376] + 2*C[377] + 2*C[382] + 2*C[384] + 2*C[386] - 2*C[387] + 2*C[389] - C[1]*C[123] - 2*C[391] + 2*C[392] - 2*C[393] + 2*C[395] - 2*C[396] + 2*C[397] - 2*C[399] + 2*C[400] - 2*C[401] - 2*C[402] + 2*C[403] + 2*C[404] - 2*C[405] - 2*C[406] + 2*C[407] + 2*C[408] + 2*C[410] + 2*C[412] - 2*C[413] + 2*C[414] - 2*C[416] - 2*C[418] + 2*C[419] - 2*C[420] - 2*C[421] + 2*C[422] - 2*C[423] + 2*C[424] - 2*C[426] - 2*C[427] - 2*C[431] - 2*C[433] - 2*C[435] + 2*C[436] - 2*C[438] - 4*C[440] + 4*C[441] - 4*C[442] + 4*C[444] - 4*C[445] + 4*C[446] - 4*C[448] - 4*C[450] + 4*C[451] - 4*C[453];
Bf[274]=(n)->(3*C[1]^2)/(64*n^4) - (3*C[1]^2)/(160*n^3) - (15*C[3])/(64*n^4) + (25*(log(n)+Euler)*C[3])/(64*n^4) - (5*(log(n)+Euler)*C[3])/(32*n^3);
Af[275]=(n)->-36*C[4] - (C[5]^4*C[1])/(1152*n^4) + (5*C[5]^4*C[1])/(576*n^2) - (5*C[5]^4*C[1])/(96*n) - (5*(log(n)+Euler)*C[5]^4*C[1])/48 + (C[5]^2*C[1]^2)/(192*n^4) - (5*C[5]^2*C[1]^2)/(96*n^2) + (5*C[5]^2*C[1]^2)/(16*n) + (5*(log(n)+Euler)*C[5]^2*C[1]^2)/8 + (17*C[1]^3)/(2520*n^4) - (17*C[1]^3)/(252*n^2) + (17*C[1]^3)/(42*n) + (17*(log(n)+Euler)*C[1]^3)/21 + (C[5]^4*C[3])/24 + (7*C[5]*C[1]*C[3])/(384*n^4) - (35*C[5]*C[1]*C[3])/(192*n^2) + (35*C[5]*C[1]*C[3])/(32*n) + (35*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (C[5]^2*C[1]*C[3])/4 - (57*C[1]^2*C[3])/160 + (131*C[3]^2)/(15360*n^4) - (131*C[3]^2)/(1536*n^2) + (131*C[3]^2)/(256*n) + (131*(log(n)+Euler)*C[3]^2)/128 - (7*C[5]*C[3]^2)/8 - 19*C[12] + 15*C[13] + 15*C[6] + 12*C[25] + 15*C[7] + 11*C[24] + 15*C[8] + 11*C[22] + 15*C[9] + 8*C[20] + 12*C[10] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 8*C[71] - 4*C[72] - 8*C[73] - 4*C[56] - 8*C[74] - 3*C[113] - 8*C[75] - 3*C[114] - 6*C[139] - 4*C[57] - 8*C[76] - 4*C[58] - 8*C[104] - 3*C[115] - 8*C[105] - 3*C[116] - 8*C[106] - 3*C[117] - 5*C[126] - 4*C[59] - 6*C[140] - 4*C[60] - 8*C[107] - 4*C[61] - 6*C[129] - 2*C[98] - 6*C[110] - 2*C[124] - 6*C[130] - 2*C[135] - 6*C[131] - 2*C[136] - 3*C[101] - 3*C[62] - 3*C[127] - 3*C[63] - 4*C[141] - 3*C[64] - 6*C[132] - 3*C[65] - 3*C[77] - 6*C[78] - 2*C[118] - 6*C[79] - 2*C[119] - 6*C[108] - 2*C[137] - 6*C[133] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 8*C[85] - 3*C[120] - 8*C[86] - 3*C[121] - 8*C[109] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 8*C[91] - 3*C[122] - 8*C[92] - 4*C[93] - 4*C[94] - 4*C[95] - 8*C[96] - 4*C[97] + 3*C[163] + 3*C[164] + 3*C[165] + 3*C[167] + 3*C[168] + 3*C[169] + 3*C[170] + 3*C[171] + 3*C[172] + 3*C[173] + 3*C[174] + 2*C[285] + 3*C[175] + 3*C[176] + 3*C[177] + 3*C[178] + 2*C[287] + 3*C[179] + 2*C[288] + 2*C[321] + 3*C[180] + 3*C[181] + 3*C[182] + 3*C[183] + 2*C[232] + 2*C[233] + 2*C[234] + 2*C[235] + 2*C[236] + C[289] + 2*C[237] + 2*C[238] + 2*C[239] + 2*C[240] + 2*C[241] + C[290] + 2*C[242] + C[291] + 2*C[243] + 2*C[244] + 2*C[245] + 2*C[246] + 2*C[247] + C[293] + 2*C[248] + C[294] + 2*C[249] + C[295] + C[323] + 2*C[250] + 2*C[251] + C[296] + 2*C[252] + C[297] + C[324] + 2*C[253] + 2*C[254] + 2*C[255] + 2*C[256] + (C[1]*C[23])/(48*n^4) - (5*C[1]*C[23])/(24*n^2) + (5*C[1]*C[23])/(4*n) + (5*(log(n)+Euler)*C[1]*C[23])/2 - C[3]*C[23] + 2*C[184] + 2*C[186] + 2*C[187] + 2*C[188] + 2*C[189] + C[299] + 2*C[190] + 2*C[191] + 2*C[192] + 2*C[257] + 2*C[258] + 2*C[259] + C[301] + 2*C[260] + C[302] + 2*C[261] + 2*C[262] + 2*C[263] + 2*C[194] + 2*C[195] + 2*C[264] + 2*C[200] + 2*C[201] + 2*C[205] + 3*C[207] + 3*C[209] + 3*C[210] + 3*C[211] + 3*C[212] + 2*C[307] + 3*C[213] + 3*C[214] + 3*C[215] + 3*C[217] + 3*C[218] + 3*C[222] + 3*C[224] + 3*C[226] + 3*C[227] + 3*C[229] - 2*C[331] - 2*C[333] - 2*C[336] - 2*C[339] - 2*C[341] - 2*C[344] - C[346] - C[348] - C[351] - C[353] - C[355] - C[357] - C[358] - C[360] - C[363] - C[364] - C[368] - C[370] - C[372] - C[373] - C[376] - C[377] - C[382] - C[384] - C[386] - C[389] - C[392] - C[395] - C[397] - C[400] - C[403] - C[404] - C[407] - C[408] - C[410] - C[412] - C[414] - C[419] - C[422] - C[424] - C[436] - 2*C[441] - 2*C[444] - 2*C[446] - 2*C[451];
Bf[275]=(n)->(-5*C[5]^4)/(192*n^4) + C[5]^4/(96*n^3) + C[1]/(16*n^4) - (3*(log(n)+Euler)*C[1])/(16*n^4) + (5*(log(n)+Euler)^2*C[1])/(32*n^4) - ((log(n)+Euler)^2*C[1])/(16*n^3) + (5*C[5]^2*C[1])/(32*n^4) - (C[5]^2*C[1])/(16*n^3) + (13*C[1]^2)/(32*n^4) - (13*C[1]^2)/(80*n^3) - (3*C[3])/(64*n^4) + (5*(log(n)+Euler)*C[3])/(64*n^4) - ((log(n)+Euler)*C[3])/(32*n^3) + (35*C[5]*C[3])/(64*n^4) - (7*C[5]*C[3])/(32*n^3) + (5*C[23])/(8*n^4) - C[23]/(4*n^3);
Af[276]=(n)->-1/3600*C[5]^5/n^4 + C[5]^5/(360*n^2) - C[5]^5/(60*n) - ((log(n)+Euler)*C[5]^5)/30 + C[5]^6/36 + (C[5]^3*C[1])/(720*n^4) - (C[5]^3*C[1])/(72*n^2) + (C[5]^3*C[1])/(12*n) + ((log(n)+Euler)*C[5]^3*C[1])/6 - (7*C[5]^4*C[1])/48 + (C[5]^2*C[1]^2)/8 - (9*C[1]^3)/40 + (7*C[5]^2*C[3])/(1920*n^4) - (7*C[5]^2*C[3])/(192*n^2) + (7*C[5]^2*C[3])/(32*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/16 - (7*C[5]^3*C[3])/24 - (7*C[1]*C[3])/(1920*n^4) + (7*C[1]*C[3])/(192*n^2) - (7*C[1]*C[3])/(32*n) - (7*(log(n)+Euler)*C[1]*C[3])/16 + (7*C[5]*C[1]*C[3])/16 - (17*C[3]^2)/128 - (9*C[2])/(1280*n^4) + (9*C[2])/(128*n^2) - (27*C[2])/(64*n) - (27*(log(n)+Euler)*C[2])/32 + (31*C[5]*C[2])/32 + C[19]/2 + (C[5]*C[23])/(120*n^4) - (C[5]*C[23])/(12*n^2) + (C[5]*C[23])/(2*n) + (log(n)+Euler)*C[5]*C[23] - C[5]^2*C[23] + (C[1]*C[23])/2 - C[123]/(120*n^4) + C[123]/(12*n^2) - C[123]/(2*n) - (log(n)+Euler)*C[123] + 2*C[5]*C[123] - 2*C[231];
Bf[276]=(n)->-1/8*(log(n)+Euler)/n^4 + (3*(log(n)+Euler)^2)/(16*n^4) - (5*(log(n)+Euler)^3)/(48*n^4) + (log(n)+Euler)^3/(24*n^3) + (3*C[1])/(16*n^4) - (5*(log(n)+Euler)*C[1])/(16*n^4) + ((log(n)+Euler)*C[1])/(8*n^3) - (5*C[3])/(24*n^4) + C[3]/(12*n^3);
Af[277]=(n)->35*C[4] + C[5]^5/(4320*n^4) - C[5]^5/(120*n^3) + C[5]^5/(40*n^2) - C[5]^5/(30*n) + ((log(n)+Euler)*C[5]^5)/(1800*n^4) - ((log(n)+Euler)*C[5]^5)/(180*n^2) + ((log(n)+Euler)*C[5]^5)/(30*n) + ((log(n)+Euler)^2*C[5]^5)/30 - C[5]^6/(1440*n^4) + C[5]^6/(144*n^2) - C[5]^6/(24*n) - ((log(n)+Euler)*C[5]^6)/12 + C[5]^7/20 - (C[5]^3*C[1])/(864*n^4) + (C[5]^3*C[1])/(24*n^3) - (C[5]^3*C[1])/(8*n^2) + (C[5]^3*C[1])/(6*n) - ((log(n)+Euler)*C[5]^3*C[1])/(360*n^4) + ((log(n)+Euler)*C[5]^3*C[1])/(36*n^2) - ((log(n)+Euler)*C[5]^3*C[1])/(6*n) - ((log(n)+Euler)^2*C[5]^3*C[1])/6 + (11*C[5]^4*C[1])/(2880*n^4) - (11*C[5]^4*C[1])/(288*n^2) + (11*C[5]^4*C[1])/(48*n) + (11*(log(n)+Euler)*C[5]^4*C[1])/24 - (77*C[5]^5*C[1])/240 - (C[5]^2*C[1]^2)/(240*n^4) + (C[5]^2*C[1]^2)/(24*n^2) - (C[5]^2*C[1]^2)/(4*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/2 - (17*C[5]^3*C[1]^2)/80 + (19*C[1]^3)/(4200*n^4) - (19*C[1]^3)/(420*n^2) + (19*C[1]^3)/(70*n) + (19*(log(n)+Euler)*C[1]^3)/35 - (1667*C[5]*C[1]^3)/840 - (7*C[5]^2*C[3])/(2304*n^4) + (7*C[5]^2*C[3])/(64*n^3) - (21*C[5]^2*C[3])/(64*n^2) + (7*C[5]^2*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/(960*n^4) + (7*(log(n)+Euler)*C[5]^2*C[3])/(96*n^2) - (7*(log(n)+Euler)*C[5]^2*C[3])/(16*n) - (7*(log(n)+Euler)^2*C[5]^2*C[3])/16 + (7*C[5]^3*C[3])/(960*n^4) - (7*C[5]^3*C[3])/(96*n^2) + (7*C[5]^3*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]^3*C[3])/8 - (11*C[5]^4*C[3])/16 + (C[1]*C[3])/(768*n^4) - (3*C[1]*C[3])/(64*n^3) + (9*C[1]*C[3])/(64*n^2) - (3*C[1]*C[3])/(16*n) + ((log(n)+Euler)*C[1]*C[3])/(320*n^4) - ((log(n)+Euler)*C[1]*C[3])/(32*n^2) + (3*(log(n)+Euler)*C[1]*C[3])/(16*n) + (3*(log(n)+Euler)^2*C[1]*C[3])/16 - (7*C[5]*C[1]*C[3])/(480*n^4) + (7*C[5]*C[1]*C[3])/(48*n^2) - (7*C[5]*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (5*C[5]^2*C[1]*C[3])/8 - (77*C[1]^2*C[3])/320 - C[3]^2/(320*n^4) + C[3]^2/(32*n^2) - (3*C[3]^2)/(16*n) - (3*(log(n)+Euler)*C[3]^2)/8 - (171*C[5]*C[3]^2)/128 + (5*C[2])/(3072*n^4) - (15*C[2])/(256*n^3) + (45*C[2])/(256*n^2) - (15*C[2])/(64*n) + ((log(n)+Euler)*C[2])/(256*n^4) - (5*(log(n)+Euler)*C[2])/(128*n^2) + (15*(log(n)+Euler)*C[2])/(64*n) + (15*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1280*n^4) + (31*C[5]*C[2])/(128*n^2) - (93*C[5]*C[2])/(64*n) - (93*(log(n)+Euler)*C[5]*C[2])/32 + (23*C[5]^2*C[2])/64 - (205*C[1]*C[2])/128 - 3*C[12] - (75*C[6])/2 - C[19]/(80*n^4) + C[19]/(8*n^2) - (3*C[19])/(4*n) - (3*(log(n)+Euler)*C[19])/2 + 3*C[5]*C[19] - (81*C[7])/2 + (3*C[24])/2 - (79*C[8])/2 + (5*C[22])/2 - 35*C[9] + (5*C[20])/2 - (55*C[10])/2 + (5*C[21])/2 - (35*C[11])/2 + (67*C[56])/2 + (65*C[57])/2 + (65*C[58])/2 - C[126] + (59*C[59])/2 + 30*C[60] + (59*C[61])/2 - 2*C[101] + (49*C[62])/2 - C[127] + (51*C[63])/2 + (51*C[64])/2 + (49*C[65])/2 - 2*C[102] + (35*C[66])/2 - 2*C[103] + 19*C[67] - C[128] + (39*C[68])/2 + 19*C[69] + (35*C[70])/2 - 21*C[143] - (37*C[144])/2 - (37*C[145])/2 - (37*C[146])/2 + C[322]/2 - 16*C[147] - 16*C[148] - 16*C[149] - 16*C[150] - 16*C[151] - 16*C[152] + (3*C[325])/2 - (C[5]*C[23])/(144*n^4) + (C[5]*C[23])/(4*n^3) - (3*C[5]*C[23])/(4*n^2) + (C[5]*C[23])/n - ((log(n)+Euler)*C[5]*C[23])/(60*n^4) + ((log(n)+Euler)*C[5]*C[23])/(6*n^2) - ((log(n)+Euler)*C[5]*C[23])/n - (log(n)+Euler)^2*C[5]*C[23] + (C[5]^2*C[23])/(40*n^4) - (C[5]^2*C[23])/(4*n^2) + (3*C[5]^2*C[23])/(2*n) + 3*(log(n)+Euler)*C[5]^2*C[23] - 2*C[5]^3*C[23] - (C[1]*C[23])/(60*n^4) + (C[1]*C[23])/(6*n^2) - (C[1]*C[23])/n - 2*(log(n)+Euler)*C[1]*C[23] + 2*C[5]*C[1]*C[23] - (27*C[153])/2 + C[326]/2 - (27*C[154])/2 - (27*C[155])/2 - (27*C[156])/2 + C[328]/2 - (27*C[157])/2 - (27*C[158])/2 - (27*C[159])/2 - (27*C[160])/2 - (27*C[161])/2 - (27*C[162])/2 + 6*C[455] + 6*C[456] + 6*C[457] + 6*C[458] + 6*C[459] + C[123]/(144*n^4) - C[123]/(4*n^3) + (3*C[123])/(4*n^2) - C[123]/n + ((log(n)+Euler)*C[123])/(60*n^4) - ((log(n)+Euler)*C[123])/(6*n^2) + ((log(n)+Euler)*C[123])/n + (log(n)+Euler)^2*C[123] - (C[5]*C[123])/(20*n^4) + (C[5]*C[123])/(2*n^2) - (3*C[5]*C[123])/n - 6*(log(n)+Euler)*C[5]*C[123] + 6*C[5]^2*C[123] - (3*C[1]*C[123])/2 + 6*C[460] + 6*C[461] + 6*C[462] + 6*C[463] + 6*C[464] + 6*C[465] + 6*C[466] + 6*C[467] + 6*C[468] + 6*C[469] + C[231]/(20*n^4) - C[231]/(2*n^2) + (3*C[231])/n + 6*(log(n)+Euler)*C[231] - 12*C[5]*C[231];
Bf[277]=(n)->0;
Af[278]=(n)->505/(13824*n^4) - 1/(54*n^3) + (83*(log(n)+Euler))/(1152*n^4) - (log(n)+Euler)/(54*n^3) - 9*C[4] + (C[5]^5*C[1])/60 - (C[5]^3*C[1]^2)/12 + (17*C[1]^3)/(6720*n^4) - (17*C[1]^3)/(672*n^2) + (17*C[1]^3)/(112*n) + (17*(log(n)+Euler)*C[1]^3)/56 - (5*C[5]^4*C[3])/192 + (5*C[1]*C[3])/(1536*n^4) - (15*C[1]*C[3])/(128*n^3) + (45*C[1]*C[3])/(128*n^2) - (15*C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(128*n^4) - (5*(log(n)+Euler)*C[1]*C[3])/(64*n^2) + (15*(log(n)+Euler)*C[1]*C[3])/(32*n) + (15*(log(n)+Euler)^2*C[1]*C[3])/32 - (C[5]^2*C[1]*C[3])/16 + (6*C[1]^2*C[3])/5 - (23*C[3]^2)/(3072*n^4) + (115*C[3]^2)/(1536*n^2) - (115*C[3]^2)/(256*n) - (115*(log(n)+Euler)*C[3]^2)/128 + (35*C[5]*C[3]^2)/64 - (29*C[2])/(9216*n^4) + (29*C[2])/(256*n^3) - (87*C[2])/(256*n^2) + (29*C[2])/(64*n) - (29*(log(n)+Euler)*C[2])/(3840*n^4) + (29*(log(n)+Euler)*C[2])/(384*n^2) - (29*(log(n)+Euler)*C[2])/(64*n) - (29*(log(n)+Euler)^2*C[2])/64 + (11*C[1]*C[2])/16 + 9*C[12] + 5*C[13] + 5*C[6] + 2*C[25] + 5*C[7] + C[24] + 5*C[8] + 3*C[22] + 5*C[9] + 6*C[20] + 4*C[10] + 2*C[14] - 6*C[41] + C[15] - 12*C[26] - 14*C[27] + C[17] - 14*C[28] + 5*C[18] - 14*C[29] - 4*C[71] + 2*C[72] - 4*C[73] - 4*C[74] + 3*C[113] - 4*C[75] + 3*C[114] - 3*C[139] - 4*C[76] - 4*C[104] + C[115] - 4*C[105] + C[116] - 4*C[106] + C[117] - 2*C[126] - 3*C[140] - 4*C[107] - 3*C[129] - 3*C[98] - 3*C[110] - 3*C[124] - 3*C[130] - 3*C[135] - 3*C[131] - 3*C[136] - C[127] - 2*C[141] - 3*C[132] - 3*C[78] + C[118] - 3*C[79] - 3*C[108] - 3*C[137] - 3*C[133] + 3*C[80] + 6*C[49] + 3*C[81] + 6*C[42] + 2*C[82] + 6*C[43] + 6*C[44] + C[84] - 4*C[85] + 2*C[120] - 4*C[86] + C[121] - 4*C[109] + 5*C[87] + 11*C[30] + 4*C[88] + 11*C[31] + C[89] + 11*C[32] + 2*C[90] - 4*C[91] + 3*C[122] - 4*C[92] + 5*C[93] + 12*C[33] + 2*C[94] + 12*C[34] + 2*C[95] - 4*C[96] + 2*C[97] + 12*C[35] + 3*C[163] + 3*C[165] - 6*C[166] + 3*C[168] + 3*C[170] + 3*C[172] - 4*C[274] + 3*C[173] + 2*C[285] + 3*C[176] - 4*C[286] + 3*C[177] - 4*C[275] + 2*C[287] + 2*C[288] + 3*C[182] + 2*C[232] + 2*C[234] + C[276] + 2*C[235] + C[289] + 2*C[238] + C[277] + 2*C[239] + C[278] + 2*C[240] + C[290] + 2*C[244] + C[292] + 2*C[245] + C[279] + 2*C[246] + C[280] + C[296] + C[297] + 2*C[255] - (C[5]*C[1]*C[23])/2 + (5*C[3]*C[23])/8 + 2*C[184] - 3*C[185] + 2*C[186] + 2*C[188] - 2*C[281] + 2*C[189] - 2*C[298] + C[299] + 2*C[191] + 2*C[257] + C[282] + 2*C[258] + C[283] + 2*C[259] + C[300] + C[302] + 2*C[262] - 3*C[193] + 2*C[194] - 2*C[303] + 2*C[195] + C[304] + 2*C[264] - 5*C[196] - 3*C[53] - 4*C[197] - 3*C[50] - 3*C[198] - 3*C[51] - 3*C[199] + 2*C[200] - 2*C[305] + 2*C[201] - 4*C[202] - 3*C[45] - 3*C[203] - 3*C[46] - 3*C[204] + 2*C[205] - 3*C[206] - 3*C[47] + 3*C[207] - 5*C[208] + 3*C[209] + 3*C[211] - 4*C[284] + 3*C[212] - 4*C[306] + 2*C[307] + 3*C[214] - 5*C[216] + 3*C[217] - 4*C[308] + 3*C[218] - 7*C[219] - 6*C[36] - 5*C[220] - 6*C[37] - 5*C[221] + 3*C[222] - 5*C[223] - 6*C[38] + 3*C[224] - 6*C[225] + 3*C[226] - 6*C[228] + 3*C[229] - 6*C[230] - 6*C[39] - 2*C[332] - 2*C[335] - 2*C[337] + 6*C[338] - 2*C[342] - C[347] - C[350] - C[352] - C[354] - C[362] - C[365] - C[366] - C[367] - C[369] - C[387] + (C[1]*C[123])/2 - C[391] - C[393] + 3*C[394] - C[396] - C[399] - C[401] - C[402] - C[405] - C[406] - C[413] - C[416] + 3*C[417] - C[418] - C[420] - C[421] - C[423] + 3*C[425] - C[426] - C[427] + 3*C[428] + 3*C[429] + 3*C[430] - C[431] + 3*C[432] - C[433] + 3*C[434] - C[435] + 3*C[437] - C[438] + 3*C[439] - 2*C[440] - 2*C[442] + 6*C[443] - 2*C[445] - 2*C[448] + 6*C[449] - 2*C[450] + 6*C[452] - 2*C[453] + 6*C[454];
Bf[278]=(n)->(-5*C[3])/(64*n^4);
Af[279]=(n)->-1/256*1/n^4 + 24*C[4] - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 + (11*C[1]^3)/(33600*n^4) - (11*C[1]^3)/(3360*n^2) + (11*C[1]^3)/(560*n) + (11*(log(n)+Euler)*C[1]^3)/280 - (C[5]^4*C[3])/192 + (C[1]*C[3])/(4608*n^4) - (C[1]*C[3])/(128*n^3) + (3*C[1]*C[3])/(128*n^2) - (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(1920*n^4) - ((log(n)+Euler)*C[1]*C[3])/(192*n^2) + ((log(n)+Euler)*C[1]*C[3])/(32*n) + ((log(n)+Euler)^2*C[1]*C[3])/32 + (15*C[5]^2*C[1]*C[3])/32 - (49*C[1]^2*C[3])/160 + C[3]^2/(15360*n^4) - C[3]^2/(1536*n^2) + C[3]^2/(256*n) + ((log(n)+Euler)*C[3]^2)/128 + (7*C[5]*C[3]^2)/64 + (5*C[2])/(2304*n^4) - (5*C[2])/(64*n^3) + (15*C[2])/(64*n^2) - (5*C[2])/(16*n) + ((log(n)+Euler)*C[2])/(192*n^4) - (5*(log(n)+Euler)*C[2])/(96*n^2) + (5*(log(n)+Euler)*C[2])/(16*n) + (5*(log(n)+Euler)^2*C[2])/16 - (11*C[1]*C[2])/64 + 26*C[12] - 15*C[13] - 5*C[6] - 12*C[25] - 5*C[7] - 10*C[24] - 5*C[8] - 9*C[22] - 5*C[9] - 6*C[20] - 4*C[10] - 12*C[14] - 8*C[41] - 15*C[15] - 11*C[26] - 15*C[16] - 11*C[27] - 15*C[17] - 11*C[28] - 15*C[18] - 11*C[29] + 4*C[71] + 8*C[72] + 4*C[73] + 4*C[74] + 6*C[113] + 4*C[75] + 6*C[114] + 3*C[139] + 4*C[76] + 4*C[104] + 5*C[115] + 4*C[105] + 5*C[116] + 4*C[106] + 5*C[117] + 2*C[126] + 3*C[140] + 4*C[107] + 3*C[129] + 3*C[98] + 3*C[110] + 3*C[124] + 3*C[130] + 3*C[135] + 3*C[131] + 3*C[136] + C[127] + 2*C[141] + 3*C[132] + 6*C[77] + 3*C[78] + 4*C[118] + 3*C[79] + 3*C[119] + 3*C[108] + 3*C[137] + 3*C[133] + 6*C[80] + 2*C[49] + 6*C[81] + 2*C[42] + 6*C[82] + 2*C[43] + 6*C[83] + 2*C[44] + 8*C[84] + 4*C[85] + 6*C[120] + 4*C[86] + 5*C[121] + 4*C[109] + 8*C[87] + 3*C[30] + 8*C[88] + 3*C[31] + 8*C[89] + 3*C[32] + 8*C[90] + 4*C[91] + 6*C[122] + 4*C[92] + 8*C[93] + 3*C[33] + 8*C[94] + 3*C[34] + 8*C[95] + 4*C[96] + 8*C[97] + 3*C[35] - 3*C[163] - 3*C[165] - 3*C[166] - 3*C[168] - 3*C[170] - 3*C[172] - 2*C[274] - 3*C[173] - 2*C[285] - 3*C[176] - 2*C[286] - 3*C[177] - 2*C[275] - 2*C[287] - 2*C[288] - 3*C[182] - 2*C[232] - 2*C[234] - C[276] - 2*C[235] - C[289] - 2*C[238] - C[277] - 2*C[239] - C[278] - 2*C[240] - C[290] - 2*C[244] - C[292] - 2*C[245] - C[279] - 2*C[246] - C[280] - C[296] - C[297] - 2*C[255] + C[5]*C[1]*C[23] + (C[3]*C[23])/8 - 2*C[184] - 2*C[185] - 2*C[186] - 2*C[188] - C[281] - 2*C[189] - C[298] - C[299] - 2*C[191] - 2*C[257] - C[282] - 2*C[258] - C[283] - 2*C[259] - C[300] - C[302] - 2*C[262] - 2*C[193] - 2*C[194] - C[303] - 2*C[195] - C[304] - 2*C[264] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] - 2*C[200] - C[305] - 2*C[201] - 2*C[202] - 2*C[203] - 2*C[204] - 2*C[205] - 2*C[206] - 3*C[207] - 3*C[208] - 3*C[209] - 3*C[211] - 2*C[284] - 3*C[212] - 2*C[306] - 2*C[307] - 3*C[214] - 3*C[216] - 3*C[217] - 2*C[308] - 3*C[218] - 3*C[219] - 3*C[220] - 3*C[221] - 3*C[222] - 3*C[223] - 3*C[224] - 3*C[225] - 3*C[226] - 3*C[228] - 3*C[229] - 3*C[230] + 2*C[332] + 2*C[335] + 2*C[337] + 2*C[342] + C[347] + C[350] + C[352] + C[354] + C[362] + C[365] + C[366] + C[367] + C[369] + C[387] - C[1]*C[123] + C[391] + C[393] + C[396] + C[399] + C[401] + C[402] + C[405] + C[406] + C[413] + C[416] + C[418] + C[420] + C[421] + C[423] + C[426] + C[427] + C[431] + C[433] + C[435] + C[438] + 2*C[440] + 2*C[442] + 2*C[445] + 2*C[448] + 2*C[450] + 2*C[453];
Bf[279]=(n)->-1/16*((log(n)+Euler)*C[1])/n^4 - C[3]/(64*n^4);
Af[280]=(n)->-1/6912*C[5]^4/n^4 + C[5]^4/(192*n^3) - C[5]^4/(64*n^2) + C[5]^4/(48*n) - ((log(n)+Euler)*C[5]^4)/(2880*n^4) + ((log(n)+Euler)*C[5]^4)/(288*n^2) - ((log(n)+Euler)*C[5]^4)/(48*n) - ((log(n)+Euler)^2*C[5]^4)/48 + C[5]^5/(3600*n^4) - C[5]^5/(360*n^2) + C[5]^5/(60*n) + ((log(n)+Euler)*C[5]^5)/30 + (C[5]^2*C[1])/(1152*n^4) - (C[5]^2*C[1])/(32*n^3) + (3*C[5]^2*C[1])/(32*n^2) - (C[5]^2*C[1])/(8*n) + ((log(n)+Euler)*C[5]^2*C[1])/(480*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(48*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/8 - (C[5]^3*C[1])/(720*n^4) + (C[5]^3*C[1])/(72*n^2) - (C[5]^3*C[1])/(12*n) - ((log(n)+Euler)*C[5]^3*C[1])/6 - (C[5]^4*C[1])/24 + C[1]^2/(2304*n^4) - C[1]^2/(64*n^3) + (3*C[1]^2)/(64*n^2) - C[1]^2/(16*n) + ((log(n)+Euler)*C[1]^2)/(960*n^4) - ((log(n)+Euler)*C[1]^2)/(96*n^2) + ((log(n)+Euler)*C[1]^2)/(16*n) + ((log(n)+Euler)^2*C[1]^2)/16 + (C[5]^2*C[1]^2)/4 + (69*C[1]^3)/560 + (7*C[5]*C[3])/(2304*n^4) - (7*C[5]*C[3])/(64*n^3) + (21*C[5]*C[3])/(64*n^2) - (7*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[3])/(960*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(96*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/16 - (7*C[5]^2*C[3])/(1920*n^4) + (7*C[5]^2*C[3])/(192*n^2) - (7*C[5]^2*C[3])/(32*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/16 + (7*C[5]*C[1]*C[3])/8 + (49*C[3]^2)/128 + (5*C[2])/(768*n^4) - (25*C[2])/(384*n^2) + (25*C[2])/(64*n) + (25*(log(n)+Euler)*C[2])/32 + C[23]/(288*n^4) - C[23]/(8*n^3) + (3*C[23])/(8*n^2) - C[23]/(2*n) + ((log(n)+Euler)*C[23])/(120*n^4) - ((log(n)+Euler)*C[23])/(12*n^2) + ((log(n)+Euler)*C[23])/(2*n) + ((log(n)+Euler)^2*C[23])/2 - (C[5]*C[23])/(120*n^4) + (C[5]*C[23])/(12*n^2) - (C[5]*C[23])/(2*n) - (log(n)+Euler)*C[5]*C[23] + C[1]*C[23] + C[123]/(120*n^4) - C[123]/(12*n^2) + C[123]/(2*n) + (log(n)+Euler)*C[123];
Bf[280]=(n)->(log(n)+Euler)^2/(16*n^4) + C[1]/(16*n^4);
Af[281]=(n)->(C[5]^3*C[1]^2)/12 + (61*C[1]^3)/(67200*n^4) - (61*C[1]^3)/(6720*n^2) + (61*C[1]^3)/(1120*n) + (61*(log(n)+Euler)*C[1]^3)/560 - (61*C[5]*C[1]^3)/560 + (C[1]*C[3])/(4608*n^4) - (C[1]*C[3])/(128*n^3) + (3*C[1]*C[3])/(128*n^2) - (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(1920*n^4) - ((log(n)+Euler)*C[1]*C[3])/(192*n^2) + ((log(n)+Euler)*C[1]*C[3])/(32*n) + ((log(n)+Euler)^2*C[1]*C[3])/32 - (C[5]^2*C[1]*C[3])/32 + (C[1]^2*C[3])/32 - (7*C[3]^2)/(3072*n^4) + (35*C[3]^2)/(1536*n^2) - (35*C[3]^2)/(256*n) - (35*(log(n)+Euler)*C[3]^2)/128 + (35*C[5]*C[3]^2)/128 - (53*C[2])/(18432*n^4) + (53*C[2])/(512*n^3) - (159*C[2])/(512*n^2) + (53*C[2])/(128*n) - (53*(log(n)+Euler)*C[2])/(7680*n^4) + (53*(log(n)+Euler)*C[2])/(768*n^2) - (53*(log(n)+Euler)*C[2])/(128*n) - (53*(log(n)+Euler)^2*C[2])/128 + (31*C[5]*C[2])/(2560*n^4) - (31*C[5]*C[2])/(256*n^2) + (93*C[5]*C[2])/(128*n) + (93*(log(n)+Euler)*C[5]*C[2])/64 - (133*C[5]^2*C[2])/128 - (53*C[1]*C[2])/128 - 6*C[12] + C[19]/(160*n^4) - C[19]/(16*n^2) + (3*C[19])/(8*n) + (3*(log(n)+Euler)*C[19])/4 - (3*C[5]*C[19])/4 + 3*C[24] + 5*C[22] + 5*C[20] + 5*C[21] + C[28] + 5*C[29] - 3*C[113] - 4*C[115] - C[116] - 2*C[126] - 4*C[98] - C[124] - 4*C[101] - 2*C[127] - 4*C[99] - C[100] - 4*C[102] - 4*C[103] - 2*C[128] + 2*C[287] + 3*C[293] + C[294] + C[322] + 2*C[296] + 3*C[315] + C[316] + 3*C[325] + C[326] + 3*C[318] + C[319] + C[328] + 2*C[320] - C[470] - 2*C[471] - C[472] - C[473] - C[474];
Bf[281]=(n)->((log(n)+Euler)*C[1])/(8*n^4) - C[3]/(8*n^4);
Af[282]=(n)->-1/2160*C[5]^5/n^4 + C[5]^5/(60*n^3) - C[5]^5/(20*n^2) + C[5]^5/(15*n) - ((log(n)+Euler)*C[5]^5)/(900*n^4) + ((log(n)+Euler)*C[5]^5)/(90*n^2) - ((log(n)+Euler)*C[5]^5)/(15*n) - ((log(n)+Euler)^2*C[5]^5)/15 + C[5]^6/(1080*n^4) - C[5]^6/(108*n^2) + C[5]^6/(18*n) + ((log(n)+Euler)*C[5]^6)/9 - C[5]^7/20 + (C[5]^3*C[1])/(432*n^4) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(4*n^2) - (C[5]^3*C[1])/(3*n) + ((log(n)+Euler)*C[5]^3*C[1])/(180*n^4) - ((log(n)+Euler)*C[5]^3*C[1])/(18*n^2) + ((log(n)+Euler)*C[5]^3*C[1])/(3*n) + ((log(n)+Euler)^2*C[5]^3*C[1])/3 - (7*C[5]^4*C[1])/(1440*n^4) + (7*C[5]^4*C[1])/(144*n^2) - (7*C[5]^4*C[1])/(24*n) - (7*(log(n)+Euler)*C[5]^4*C[1])/12 + (11*C[5]^5*C[1])/48 + (C[5]^2*C[1]^2)/(240*n^4) - (C[5]^2*C[1]^2)/(24*n^2) + (C[5]^2*C[1]^2)/(4*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/2 + (163*C[5]^3*C[1]^2)/240 - (67*C[1]^3)/(8400*n^4) + (67*C[1]^3)/(840*n^2) - (67*C[1]^3)/(140*n) - (67*(log(n)+Euler)*C[1]^3)/70 + (3571*C[5]*C[1]^3)/1680 + (7*C[5]^2*C[3])/(1152*n^4) - (7*C[5]^2*C[3])/(32*n^3) + (21*C[5]^2*C[3])/(32*n^2) - (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/(480*n^4) - (7*(log(n)+Euler)*C[5]^2*C[3])/(48*n^2) + (7*(log(n)+Euler)*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)^2*C[5]^2*C[3])/8 - (7*C[5]^3*C[3])/(720*n^4) + (7*C[5]^3*C[3])/(72*n^2) - (7*C[5]^3*C[3])/(12*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/6 + (35*C[5]^4*C[3])/48 - (7*C[1]*C[3])/(1152*n^4) + (7*C[1]*C[3])/(32*n^3) - (21*C[1]*C[3])/(32*n^2) + (7*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[1]*C[3])/(480*n^4) + (7*(log(n)+Euler)*C[1]*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[1]*C[3])/8 + (7*C[5]*C[1]*C[3])/(480*n^4) - (7*C[5]*C[1]*C[3])/(48*n^2) + (7*C[5]*C[1]*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (C[5]^2*C[1]*C[3])/8 - (537*C[1]^2*C[3])/320 - (7*C[3]^2)/(15360*n^4) + (7*C[3]^2)/(1536*n^2) - (7*C[3]^2)/(256*n) - (7*(log(n)+Euler)*C[3]^2)/128 - (15*C[5]*C[3]^2)/32 - (89*C[2])/(18432*n^4) + (89*C[2])/(512*n^3) - (267*C[2])/(512*n^2) + (89*C[2])/(128*n) - (89*(log(n)+Euler)*C[2])/(7680*n^4) + (89*(log(n)+Euler)*C[2])/(768*n^2) - (89*(log(n)+Euler)*C[2])/(128*n) - (89*(log(n)+Euler)^2*C[2])/128 + (31*C[5]*C[2])/(1536*n^4) - (155*C[5]*C[2])/(768*n^2) + (155*C[5]*C[2])/(128*n) + (155*(log(n)+Euler)*C[5]*C[2])/64 + (71*C[5]^2*C[2])/128 + (117*C[1]*C[2])/128 + 21*C[12] - 10*C[25] + C[19]/(96*n^4) - (5*C[19])/(48*n^2) + (5*C[19])/(8*n) + (5*(log(n)+Euler)*C[19])/4 - (9*C[5]*C[19])/4 - 17*C[24] - 20*C[22] - 19*C[20] - 15*C[21] - C[28] - 5*C[29] + 3*C[113] + 9*C[139] + 4*C[115] + C[116] + 15*C[126] + 9*C[140] + 4*C[98] + C[124] + 17*C[101] + 14*C[127] + 8*C[141] + 4*C[99] + C[100] + 14*C[102] + 14*C[103] + 11*C[128] + 6*C[142] - 2*C[287] - 7*C[321] - 3*C[293] - C[294] - 11*C[322] - 6*C[323] - 2*C[296] - 6*C[324] - 3*C[315] - C[316] - 12*C[325] + (C[5]*C[23])/(72*n^4) - (C[5]*C[23])/(2*n^3) + (3*C[5]*C[23])/(2*n^2) - (2*C[5]*C[23])/n + ((log(n)+Euler)*C[5]*C[23])/(30*n^4) - ((log(n)+Euler)*C[5]*C[23])/(3*n^2) + (2*(log(n)+Euler)*C[5]*C[23])/n + 2*(log(n)+Euler)^2*C[5]*C[23] - (C[5]^2*C[23])/(30*n^4) + (C[5]^2*C[23])/(3*n^2) - (2*C[5]^2*C[23])/n - 4*(log(n)+Euler)*C[5]^2*C[23] + 2*C[5]^3*C[23] + (C[1]*C[23])/(60*n^4) - (C[1]*C[23])/(6*n^2) + (C[1]*C[23])/n + 2*(log(n)+Euler)*C[1]*C[23] + (C[5]*C[1]*C[23])/2 - (5*C[3]*C[23])/2 - 9*C[326] - 5*C[327] - 3*C[318] - C[319] - 9*C[328] - 5*C[329] - 2*C[320] - 5*C[330] + C[470] + 3*C[475] + 2*C[471] + C[472] + 6*C[476] - C[123]/(72*n^4) + C[123]/(2*n^3) - (3*C[123])/(2*n^2) + (2*C[123])/n - ((log(n)+Euler)*C[123])/(30*n^4) + ((log(n)+Euler)*C[123])/(3*n^2) - (2*(log(n)+Euler)*C[123])/n - 2*(log(n)+Euler)^2*C[123] + (C[5]*C[123])/(15*n^4) - (2*C[5]*C[123])/(3*n^2) + (4*C[5]*C[123])/n + 8*(log(n)+Euler)*C[5]*C[123] - 6*C[5]^2*C[123] + 3*C[477] + C[473] + 3*C[478] + C[474] + 3*C[479] - C[231]/(15*n^4) + (2*C[231])/(3*n^2) - (4*C[231])/n - 8*(log(n)+Euler)*C[231] + 12*C[5]*C[231];
Bf[282]=(n)->C[3]/(4*n^4);
Af[283]=(n)->-35*C[4] - (5*C[5]^4)/(384*n^4) + (17*C[5]^4)/(576*n^3) - (5*C[5]^4)/(144*n^2) + ((log(n)+Euler)*C[5]^4)/(3456*n^4) - ((log(n)+Euler)*C[5]^4)/(96*n^3) + ((log(n)+Euler)*C[5]^4)/(32*n^2) - ((log(n)+Euler)*C[5]^4)/(24*n) + ((log(n)+Euler)^2*C[5]^4)/(2880*n^4) - ((log(n)+Euler)^2*C[5]^4)/(288*n^2) + ((log(n)+Euler)^2*C[5]^4)/(48*n) + ((log(n)+Euler)^3*C[5]^4)/72 - C[5]^5/(2160*n^4) + C[5]^5/(60*n^3) - C[5]^5/(20*n^2) + C[5]^5/(15*n) - ((log(n)+Euler)*C[5]^5)/(900*n^4) + ((log(n)+Euler)*C[5]^5)/(90*n^2) - ((log(n)+Euler)*C[5]^5)/(15*n) - ((log(n)+Euler)^2*C[5]^5)/15 + C[5]^6/(1440*n^4) - C[5]^6/(144*n^2) + C[5]^6/(24*n) + ((log(n)+Euler)*C[5]^6)/12 - C[5]^7/30 + (5*C[5]^2*C[1])/(64*n^4) - (17*C[5]^2*C[1])/(96*n^3) + (5*C[5]^2*C[1])/(24*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(576*n^4) + ((log(n)+Euler)*C[5]^2*C[1])/(16*n^3) - (3*(log(n)+Euler)*C[5]^2*C[1])/(16*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(4*n) - ((log(n)+Euler)^2*C[5]^2*C[1])/(480*n^4) + ((log(n)+Euler)^2*C[5]^2*C[1])/(48*n^2) - ((log(n)+Euler)^2*C[5]^2*C[1])/(8*n) - ((log(n)+Euler)^3*C[5]^2*C[1])/12 + (C[5]^3*C[1])/(432*n^4) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(4*n^2) - (C[5]^3*C[1])/(3*n) + ((log(n)+Euler)*C[5]^3*C[1])/(180*n^4) - ((log(n)+Euler)*C[5]^3*C[1])/(18*n^2) + ((log(n)+Euler)*C[5]^3*C[1])/(3*n) + ((log(n)+Euler)^2*C[5]^3*C[1])/3 - (C[5]^4*C[1])/(320*n^4) + (C[5]^4*C[1])/(32*n^2) - (3*C[5]^4*C[1])/(16*n) - (3*(log(n)+Euler)*C[5]^4*C[1])/8 + (2*C[5]^5*C[1])/15 + (11*C[1]^2)/(64*n^4) - (187*C[1]^2)/(480*n^3) + (11*C[1]^2)/(24*n^2) - (11*(log(n)+Euler)*C[1]^2)/(2880*n^4) + (11*(log(n)+Euler)*C[1]^2)/(80*n^3) - (33*(log(n)+Euler)*C[1]^2)/(80*n^2) + (11*(log(n)+Euler)*C[1]^2)/(20*n) - (11*(log(n)+Euler)^2*C[1]^2)/(2400*n^4) + (11*(log(n)+Euler)^2*C[1]^2)/(240*n^2) - (11*(log(n)+Euler)^2*C[1]^2)/(40*n) - (11*(log(n)+Euler)^3*C[1]^2)/60 + (11*C[5]^3*C[1]^2)/20 - (227*C[1]^3)/(20160*n^4) + (227*C[1]^3)/(2016*n^2) - (227*C[1]^3)/(336*n) - (227*(log(n)+Euler)*C[1]^3)/168 + (93*C[5]*C[1]^3)/70 + (35*C[5]*C[3])/(128*n^4) - (119*C[5]*C[3])/(192*n^3) + (35*C[5]*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(1152*n^4) + (7*(log(n)+Euler)*C[5]*C[3])/(32*n^3) - (21*(log(n)+Euler)*C[5]*C[3])/(32*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[5]*C[3])/(960*n^4) + (7*(log(n)+Euler)^2*C[5]*C[3])/(96*n^2) - (7*(log(n)+Euler)^2*C[5]*C[3])/(16*n) - (7*(log(n)+Euler)^3*C[5]*C[3])/24 + (7*C[5]^2*C[3])/(1152*n^4) - (7*C[5]^2*C[3])/(32*n^3) + (21*C[5]^2*C[3])/(32*n^2) - (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/(480*n^4) - (7*(log(n)+Euler)*C[5]^2*C[3])/(48*n^2) + (7*(log(n)+Euler)*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)^2*C[5]^2*C[3])/8 - (7*C[5]^3*C[3])/(960*n^4) + (7*C[5]^3*C[3])/(96*n^2) - (7*C[5]^3*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/8 + (19*C[5]^4*C[3])/36 - (7*C[1]*C[3])/(2304*n^4) + (7*C[1]*C[3])/(64*n^3) - (21*C[1]*C[3])/(64*n^2) + (7*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[1]*C[3])/(960*n^4) + (7*(log(n)+Euler)*C[1]*C[3])/(96*n^2) - (7*(log(n)+Euler)*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)^2*C[1]*C[3])/16 + (25*C[5]^2*C[1]*C[3])/48 - (91*C[1]^2*C[3])/96 - (3*C[3]^2)/(2560*n^4) + (3*C[3]^2)/(256*n^2) - (9*C[3]^2)/(128*n) - (9*(log(n)+Euler)*C[3]^2)/64 - (5*C[5]*C[3]^2)/24 - (13*C[2])/(1536*n^4) + (39*C[2])/(128*n^3) - (117*C[2])/(128*n^2) + (39*C[2])/(32*n) - (13*(log(n)+Euler)*C[2])/(640*n^4) + (13*(log(n)+Euler)*C[2])/(64*n^2) - (39*(log(n)+Euler)*C[2])/(32*n) - (39*(log(n)+Euler)^2*C[2])/32 + (31*C[5]*C[2])/(1280*n^4) - (31*C[5]*C[2])/(128*n^2) + (93*C[5]*C[2])/(64*n) + (93*(log(n)+Euler)*C[5]*C[2])/32 + (33*C[5]^2*C[2])/32 - (45*C[1]*C[2])/64 + 30*C[6] + C[19]/(80*n^4) - C[19]/(8*n^2) + (3*C[19])/(4*n) + (3*(log(n)+Euler)*C[19])/2 - C[5]*C[19] + 30*C[7] + 30*C[8] + 29*C[9] + 26*C[10] + 20*C[11] - 22*C[56] - 22*C[57] - 22*C[58] - 21*C[59] - 21*C[60] - 21*C[61] - 19*C[62] - 19*C[63] - 19*C[64] - 19*C[65] - 16*C[66] - 16*C[67] - 16*C[68] - 16*C[69] - 16*C[70] + 13*C[143] + 12*C[144] + 12*C[145] + 12*C[146] + 11*C[147] + 11*C[148] + 11*C[149] + 11*C[150] + 11*C[151] + 11*C[152] + (5*C[23])/(16*n^4) - (17*C[23])/(24*n^3) + (5*C[23])/(6*n^2) - ((log(n)+Euler)*C[23])/(144*n^4) + ((log(n)+Euler)*C[23])/(4*n^3) - (3*(log(n)+Euler)*C[23])/(4*n^2) + ((log(n)+Euler)*C[23])/n - ((log(n)+Euler)^2*C[23])/(120*n^4) + ((log(n)+Euler)^2*C[23])/(12*n^2) - ((log(n)+Euler)^2*C[23])/(2*n) - ((log(n)+Euler)^3*C[23])/3 + (C[5]*C[23])/(72*n^4) - (C[5]*C[23])/(2*n^3) + (3*C[5]*C[23])/(2*n^2) - (2*C[5]*C[23])/n + ((log(n)+Euler)*C[5]*C[23])/(30*n^4) - ((log(n)+Euler)*C[5]*C[23])/(3*n^2) + (2*(log(n)+Euler)*C[5]*C[23])/n + 2*(log(n)+Euler)^2*C[5]*C[23] - (C[5]^2*C[23])/(40*n^4) + (C[5]^2*C[23])/(4*n^2) - (3*C[5]^2*C[23])/(2*n) - 3*(log(n)+Euler)*C[5]^2*C[23] + (4*C[5]^3*C[23])/3 + C[5]*C[1]*C[23] - (5*C[3]*C[23])/3 + 10*C[153] + 10*C[154] + 10*C[155] + 10*C[156] + 10*C[157] + 10*C[158] + 10*C[159] + 10*C[160] + 10*C[161] + 10*C[162] - 4*C[455] - 4*C[456] - 4*C[457] - 4*C[458] - 4*C[459] - C[123]/(72*n^4) + C[123]/(2*n^3) - (3*C[123])/(2*n^2) + (2*C[123])/n - ((log(n)+Euler)*C[123])/(30*n^4) + ((log(n)+Euler)*C[123])/(3*n^2) - (2*(log(n)+Euler)*C[123])/n - 2*(log(n)+Euler)^2*C[123] + (C[5]*C[123])/(20*n^4) - (C[5]*C[123])/(2*n^2) + (3*C[5]*C[123])/n + 6*(log(n)+Euler)*C[5]*C[123] - 4*C[5]^2*C[123] - C[1]*C[123] - 4*C[460] - 4*C[461] - 4*C[462] - 4*C[463] - 4*C[464] - 4*C[465] - 4*C[466] - 4*C[467] - 4*C[468] - 4*C[469] - C[231]/(20*n^4) + C[231]/(2*n^2) - (3*C[231])/n - 6*(log(n)+Euler)*C[231] + 8*C[5]*C[231];
Bf[283]=(n)->0;
Af[284]=(n)->-377/(13824*n^4) + 1/(162*n^3) - 6*C[4] + (C[5]^4*C[1])/(2880*n^4) - (C[5]^4*C[1])/(288*n^2) + (C[5]^4*C[1])/(48*n) + ((log(n)+Euler)*C[5]^4*C[1])/24 + (C[5]^5*C[1])/60 - (13*C[1]^2)/(256*n^4) + (221*C[1]^2)/(1920*n^3) - (13*C[1]^2)/(96*n^2) + (13*(log(n)+Euler)*C[1]^2)/(11520*n^4) - (13*(log(n)+Euler)*C[1]^2)/(320*n^3) + (39*(log(n)+Euler)*C[1]^2)/(320*n^2) - (13*(log(n)+Euler)*C[1]^2)/(80*n) + (13*(log(n)+Euler)^2*C[1]^2)/(9600*n^4) - (13*(log(n)+Euler)^2*C[1]^2)/(960*n^2) + (13*(log(n)+Euler)^2*C[1]^2)/(160*n) + (13*(log(n)+Euler)^3*C[1]^2)/240 - (C[5]^2*C[1]^2)/(480*n^4) + (C[5]^2*C[1]^2)/(48*n^2) - (C[5]^2*C[1]^2)/(8*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (C[5]^3*C[1]^2)/12 - (157*C[1]^3)/(201600*n^4) + (157*C[1]^3)/(20160*n^2) - (157*C[1]^3)/(3360*n) - (157*(log(n)+Euler)*C[1]^3)/1680 - (5*C[1]*C[3])/(2304*n^4) + (5*C[1]*C[3])/(64*n^3) - (15*C[1]*C[3])/(64*n^2) + (5*C[1]*C[3])/(16*n) - ((log(n)+Euler)*C[1]*C[3])/(192*n^4) + (5*(log(n)+Euler)*C[1]*C[3])/(96*n^2) - (5*(log(n)+Euler)*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)^2*C[1]*C[3])/16 - (7*C[5]*C[1]*C[3])/(960*n^4) + (7*C[5]*C[1]*C[3])/(96*n^2) - (7*C[5]*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (7*C[5]^2*C[1]*C[3])/32 - (49*C[1]^2*C[3])/240 - (17*C[3]^2)/(5120*n^4) + (17*C[3]^2)/(512*n^2) - (51*C[3]^2)/(256*n) - (51*(log(n)+Euler)*C[3]^2)/128 + (41*C[2])/(9216*n^4) - (41*C[2])/(256*n^3) + (123*C[2])/(256*n^2) - (41*C[2])/(64*n) + (41*(log(n)+Euler)*C[2])/(3840*n^4) - (41*(log(n)+Euler)*C[2])/(384*n^2) + (41*(log(n)+Euler)*C[2])/(64*n) + (41*(log(n)+Euler)^2*C[2])/64 + (41*C[1]*C[2])/64 - 14*C[12] + 5*C[13] + 4*C[25] + 3*C[24] + 2*C[22] + 4*C[14] + 6*C[41] + 5*C[15] + 9*C[26] + 5*C[16] + 9*C[27] + 5*C[17] + 9*C[28] + 5*C[18] + 9*C[29] - 4*C[72] - 3*C[113] - 3*C[114] - 2*C[115] - 2*C[116] - 2*C[117] - 3*C[77] - 2*C[118] - C[119] - 3*C[80] - 3*C[49] - 3*C[81] - 3*C[42] - 3*C[82] - 3*C[43] - 3*C[83] - 3*C[44] - 4*C[84] - 3*C[120] - 2*C[121] - 4*C[87] - 5*C[30] - 4*C[88] - 5*C[31] - 4*C[89] - 5*C[32] - 4*C[90] - 3*C[122] - 4*C[93] - 5*C[33] - 4*C[94] - 5*C[34] - 4*C[95] - 4*C[97] - 5*C[35] + 3*C[166] + 2*C[274] + 2*C[286] + 2*C[275] - (C[1]*C[23])/(120*n^4) + (C[1]*C[23])/(12*n^2) - (C[1]*C[23])/(2*n) - (log(n)+Euler)*C[1]*C[23] - (C[5]*C[1]*C[23])/2 + 2*C[185] + C[281] + C[298] + 2*C[193] + C[303] + 2*C[196] + C[53] + 2*C[197] + C[50] + 2*C[198] + C[51] + 2*C[199] + C[305] + 2*C[202] + C[45] + 2*C[203] + C[46] + 2*C[204] + 2*C[206] + C[47] + 3*C[208] + 2*C[284] + 2*C[306] + 3*C[216] + 2*C[308] + 3*C[219] + 2*C[36] + 3*C[220] + 2*C[37] + 3*C[221] + 3*C[223] + 2*C[38] + 3*C[225] + 3*C[228] + 3*C[230] + 2*C[39] - 2*C[338] + (C[1]*C[123])/2 - C[394] - C[417] - C[425] - C[428] - C[429] - C[430] - C[432] - C[434] - C[437] - C[439] - 2*C[443] - 2*C[449] - 2*C[452] - 2*C[454];
Bf[284]=(n)->0;
Af[285]=(n)->(5*C[5]^4)/(192*n^4) - (17*C[5]^4)/(288*n^3) + (5*C[5]^4)/(72*n^2) - ((log(n)+Euler)*C[5]^4)/(1728*n^4) + ((log(n)+Euler)*C[5]^4)/(48*n^3) - ((log(n)+Euler)*C[5]^4)/(16*n^2) + ((log(n)+Euler)*C[5]^4)/(12*n) - ((log(n)+Euler)^2*C[5]^4)/(1440*n^4) + ((log(n)+Euler)^2*C[5]^4)/(144*n^2) - ((log(n)+Euler)^2*C[5]^4)/(24*n) - ((log(n)+Euler)^3*C[5]^4)/36 + C[5]^5/(2160*n^4) - C[5]^5/(60*n^3) + C[5]^5/(20*n^2) - C[5]^5/(15*n) + ((log(n)+Euler)*C[5]^5)/(900*n^4) - ((log(n)+Euler)*C[5]^5)/(90*n^2) + ((log(n)+Euler)*C[5]^5)/(15*n) + ((log(n)+Euler)^2*C[5]^5)/15 - C[5]^6/(2160*n^4) + C[5]^6/(216*n^2) - C[5]^6/(36*n) - ((log(n)+Euler)*C[5]^6)/18 + C[5]^7/60 - (5*C[5]^2*C[1])/(32*n^4) + (17*C[5]^2*C[1])/(48*n^3) - (5*C[5]^2*C[1])/(12*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(288*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n^3) + (3*(log(n)+Euler)*C[5]^2*C[1])/(8*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(2*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/(240*n^4) - ((log(n)+Euler)^2*C[5]^2*C[1])/(24*n^2) + ((log(n)+Euler)^2*C[5]^2*C[1])/(4*n) + ((log(n)+Euler)^3*C[5]^2*C[1])/6 - (C[5]^3*C[1])/(432*n^4) + (C[5]^3*C[1])/(12*n^3) - (C[5]^3*C[1])/(4*n^2) + (C[5]^3*C[1])/(3*n) - ((log(n)+Euler)*C[5]^3*C[1])/(180*n^4) + ((log(n)+Euler)*C[5]^3*C[1])/(18*n^2) - ((log(n)+Euler)*C[5]^3*C[1])/(3*n) - ((log(n)+Euler)^2*C[5]^3*C[1])/3 + (7*C[5]^4*C[1])/(5760*n^4) - (7*C[5]^4*C[1])/(576*n^2) + (7*C[5]^4*C[1])/(96*n) + (7*(log(n)+Euler)*C[5]^4*C[1])/48 + (C[5]^5*C[1])/240 - (51*C[1]^2)/(256*n^4) + (289*C[1]^2)/(640*n^3) - (17*C[1]^2)/(32*n^2) + (17*(log(n)+Euler)*C[1]^2)/(3840*n^4) - (51*(log(n)+Euler)*C[1]^2)/(320*n^3) + (153*(log(n)+Euler)*C[1]^2)/(320*n^2) - (51*(log(n)+Euler)*C[1]^2)/(80*n) + (17*(log(n)+Euler)^2*C[1]^2)/(3200*n^4) - (17*(log(n)+Euler)^2*C[1]^2)/(320*n^2) + (51*(log(n)+Euler)^2*C[1]^2)/(160*n) + (17*(log(n)+Euler)^3*C[1]^2)/80 + (C[5]^2*C[1]^2)/(192*n^4) - (5*C[5]^2*C[1]^2)/(96*n^2) + (5*C[5]^2*C[1]^2)/(16*n) + (5*(log(n)+Euler)*C[5]^2*C[1]^2)/8 - (161*C[5]^3*C[1]^2)/240 + (1153*C[1]^3)/(100800*n^4) - (1153*C[1]^3)/(10080*n^2) + (1153*C[1]^3)/(1680*n) + (1153*(log(n)+Euler)*C[1]^3)/840 - (247*C[5]*C[1]^3)/336 - (35*C[5]*C[3])/(64*n^4) + (119*C[5]*C[3])/(96*n^3) - (35*C[5]*C[3])/(24*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(576*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n^3) + (21*(log(n)+Euler)*C[5]*C[3])/(16*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/(480*n^4) - (7*(log(n)+Euler)^2*C[5]*C[3])/(48*n^2) + (7*(log(n)+Euler)^2*C[5]*C[3])/(8*n) + (7*(log(n)+Euler)^3*C[5]*C[3])/12 - (7*C[5]^2*C[3])/(1152*n^4) + (7*C[5]^2*C[3])/(32*n^3) - (21*C[5]^2*C[3])/(32*n^2) + (7*C[5]^2*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/(480*n^4) + (7*(log(n)+Euler)*C[5]^2*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[5]^2*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[5]^2*C[3])/8 + (7*C[5]^3*C[3])/(1440*n^4) - (7*C[5]^3*C[3])/(144*n^2) + (7*C[5]^3*C[3])/(24*n) + (7*(log(n)+Euler)*C[5]^3*C[3])/12 - (19*C[5]^4*C[3])/72 + (5*C[1]*C[3])/(4608*n^4) - (5*C[1]*C[3])/(128*n^3) + (15*C[1]*C[3])/(128*n^2) - (5*C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(384*n^4) - (5*(log(n)+Euler)*C[1]*C[3])/(192*n^2) + (5*(log(n)+Euler)*C[1]*C[3])/(32*n) + (5*(log(n)+Euler)^2*C[1]*C[3])/32 + (7*C[5]*C[1]*C[3])/(384*n^4) - (35*C[5]*C[1]*C[3])/(192*n^2) + (35*C[5]*C[1]*C[3])/(32*n) + (35*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (109*C[5]^2*C[1]*C[3])/96 + (93*C[1]^2*C[3])/160 + (109*C[3]^2)/(15360*n^4) - (109*C[3]^2)/(1536*n^2) + (109*C[3]^2)/(256*n) + (109*(log(n)+Euler)*C[3]^2)/128 + (121*C[5]*C[3]^2)/384 + (103*C[2])/(9216*n^4) - (103*C[2])/(256*n^3) + (309*C[2])/(256*n^2) - (103*C[2])/(64*n) + (103*(log(n)+Euler)*C[2])/(3840*n^4) - (103*(log(n)+Euler)*C[2])/(384*n^2) + (103*(log(n)+Euler)*C[2])/(64*n) + (103*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (21*C[5]^2*C[2])/64 + (103*C[1]*C[2])/64 - 6*C[12] + 4*C[25] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + C[5]*C[19] + 5*C[24] + 5*C[22] + 5*C[20] + 5*C[21] - 3*C[139] - 4*C[126] - 3*C[140] - 4*C[101] - 4*C[127] - 3*C[141] - 4*C[102] - 4*C[103] - 4*C[128] - 3*C[142] + 2*C[321] + 3*C[322] + 2*C[323] + 2*C[324] + 3*C[325] - (5*C[23])/(8*n^4) + (17*C[23])/(12*n^3) - (5*C[23])/(3*n^2) + ((log(n)+Euler)*C[23])/(72*n^4) - ((log(n)+Euler)*C[23])/(2*n^3) + (3*(log(n)+Euler)*C[23])/(2*n^2) - (2*(log(n)+Euler)*C[23])/n + ((log(n)+Euler)^2*C[23])/(60*n^4) - ((log(n)+Euler)^2*C[23])/(6*n^2) + ((log(n)+Euler)^2*C[23])/n + (2*(log(n)+Euler)^3*C[23])/3 - (C[5]*C[23])/(72*n^4) + (C[5]*C[23])/(2*n^3) - (3*C[5]*C[23])/(2*n^2) + (2*C[5]*C[23])/n - ((log(n)+Euler)*C[5]*C[23])/(30*n^4) + ((log(n)+Euler)*C[5]*C[23])/(3*n^2) - (2*(log(n)+Euler)*C[5]*C[23])/n - 2*(log(n)+Euler)^2*C[5]*C[23] + (C[5]^2*C[23])/(60*n^4) - (C[5]^2*C[23])/(6*n^2) + (C[5]^2*C[23])/n + 2*(log(n)+Euler)*C[5]^2*C[23] - (2*C[5]^3*C[23])/3 + (C[1]*C[23])/(48*n^4) - (5*C[1]*C[23])/(24*n^2) + (5*C[1]*C[23])/(4*n) + (5*(log(n)+Euler)*C[1]*C[23])/2 - (5*C[5]*C[1]*C[23])/2 + (4*C[3]*C[23])/3 + 3*C[326] + 2*C[327] + 3*C[328] + 2*C[329] + 2*C[330] - C[475] - 2*C[476] + C[123]/(72*n^4) - C[123]/(2*n^3) + (3*C[123])/(2*n^2) - (2*C[123])/n + ((log(n)+Euler)*C[123])/(30*n^4) - ((log(n)+Euler)*C[123])/(3*n^2) + (2*(log(n)+Euler)*C[123])/n + 2*(log(n)+Euler)^2*C[123] - (C[5]*C[123])/(30*n^4) + (C[5]*C[123])/(3*n^2) - (2*C[5]*C[123])/n - 4*(log(n)+Euler)*C[5]*C[123] + 2*C[5]^2*C[123] + 2*C[1]*C[123] - C[477] - C[478] - C[479] + C[231]/(30*n^4) - C[231]/(3*n^2) + (2*C[231])/n + 4*(log(n)+Euler)*C[231] - 4*C[5]*C[231];
Bf[285]=(n)->0;
Af[286]=(n)->1321/(6912*n^4) - 503/(2592*n^3) + 1/(8*n^2) + (595*(log(n)+Euler))/(2304*n^4) - (65*(log(n)+Euler))/(432*n^3) + (log(n)+Euler)/(16*n^2) - (5*C[1]^2)/(64*n^4) + (17*C[1]^2)/(96*n^3) - (5*C[1]^2)/(24*n^2) + ((log(n)+Euler)*C[1]^2)/(576*n^4) - ((log(n)+Euler)*C[1]^2)/(16*n^3) + (3*(log(n)+Euler)*C[1]^2)/(16*n^2) - ((log(n)+Euler)*C[1]^2)/(4*n) + ((log(n)+Euler)^2*C[1]^2)/(480*n^4) - ((log(n)+Euler)^2*C[1]^2)/(48*n^2) + ((log(n)+Euler)^2*C[1]^2)/(8*n) + ((log(n)+Euler)^3*C[1]^2)/12 + (53*C[1]^3)/(10080*n^4) - (53*C[1]^3)/(1008*n^2) + (53*C[1]^3)/(168*n) + (53*(log(n)+Euler)*C[1]^3)/84 + (C[1]^2*C[3])/6 - C[3]^2/(120*n^4) + C[3]^2/(12*n^2) - C[3]^2/(2*n) - (log(n)+Euler)*C[3]^2 - C[2]/(576*n^4) + C[2]/(16*n^3) - (3*C[2])/(16*n^2) + C[2]/(4*n) - ((log(n)+Euler)*C[2])/(240*n^4) + ((log(n)+Euler)*C[2])/(24*n^2) - ((log(n)+Euler)*C[2])/(4*n) - ((log(n)+Euler)^2*C[2])/4 - (C[1]*C[2])/4 + C[41] + C[26] + C[27] + C[28] - C[44] - C[32] - C[34] - C[35];
Bf[286]=(n)->0;
Af[287]=(n)->-1483/(13824*n^4) + 5/(32*n^3) - 3/(16*n^2) - (25*(log(n)+Euler))/(256*n^4) + (23*(log(n)+Euler))/(108*n^3) - (3*(log(n)+Euler))/(16*n^2) - (73*(log(n)+Euler)^2)/(384*n^4) + (19*(log(n)+Euler)^2)/(144*n^3) - (log(n)+Euler)^2/(16*n^2) - (73*C[1])/(384*n^4) + (19*C[1])/(144*n^3) - C[1]/(16*n^2) + (C[1]*C[3])/(288*n^4) - (C[1]*C[3])/(8*n^3) + (3*C[1]*C[3])/(8*n^2) - (C[1]*C[3])/(2*n) + ((log(n)+Euler)*C[1]*C[3])/(120*n^4) - ((log(n)+Euler)*C[1]*C[3])/(12*n^2) + ((log(n)+Euler)*C[1]*C[3])/(2*n) + ((log(n)+Euler)^2*C[1]*C[3])/2 - C[3]^2/(240*n^4) + C[3]^2/(24*n^2) - C[3]^2/(4*n) - ((log(n)+Euler)*C[3]^2)/2 - C[2]/(576*n^4) + C[2]/(16*n^3) - (3*C[2])/(16*n^2) + C[2]/(4*n) - ((log(n)+Euler)*C[2])/(240*n^4) + ((log(n)+Euler)*C[2])/(24*n^2) - ((log(n)+Euler)*C[2])/(4*n) - ((log(n)+Euler)^2*C[2])/4 + (3*C[1]*C[2])/4 - C[12]/2 - C[26]/2 - C[49]/2 - C[42] - C[43] - C[30]/2 - C[31] + C[32]/2 - C[33] + C[34]/2 + C[35]/2 + C[51]/2 + C[46] + C[47] + C[37]/2 + C[38] + C[39]/2;
Bf[287]=(n)->0;
Af[288]=(n)->-28*C[4] + (5*C[5]^4)/(576*n^4) - (17*C[5]^4)/(864*n^3) + C[5]^4/(32*n^2) - C[5]^4/(24*n) + C[5]^6/(2160*n^4) - C[5]^6/(216*n^2) + C[5]^6/(36*n) + ((log(n)+Euler)*C[5]^6)/18 - C[5]^7/20 - (5*C[5]^2*C[1])/(96*n^4) + (17*C[5]^2*C[1])/(144*n^3) - (3*C[5]^2*C[1])/(16*n^2) + (C[5]^2*C[1])/(4*n) - (19*C[5]^4*C[1])/(5760*n^4) + (19*C[5]^4*C[1])/(576*n^2) - (19*C[5]^4*C[1])/(96*n) - (19*(log(n)+Euler)*C[5]^4*C[1])/48 + (41*C[5]^5*C[1])/120 - (5*C[1]^2)/(192*n^4) + (17*C[1]^2)/(288*n^3) - (3*C[1]^2)/(32*n^2) + C[1]^2/(8*n) + (7*C[5]^2*C[1]^2)/(960*n^4) - (7*C[5]^2*C[1]^2)/(96*n^2) + (7*C[5]^2*C[1]^2)/(16*n) + (7*(log(n)+Euler)*C[5]^2*C[1]^2)/8 + (11*C[5]^3*C[1]^2)/48 - (23*C[1]^3)/(22400*n^4) + (23*C[1]^3)/(2240*n^2) - (69*C[1]^3)/(1120*n) - (69*(log(n)+Euler)*C[1]^3)/560 + (3443*C[5]*C[1]^3)/1680 - (35*C[5]*C[3])/(192*n^4) + (119*C[5]*C[3])/(288*n^3) - (21*C[5]*C[3])/(32*n^2) + (7*C[5]*C[3])/(8*n) - (7*C[5]^3*C[3])/(1440*n^4) + (7*C[5]^3*C[3])/(144*n^2) - (7*C[5]^3*C[3])/(24*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/12 + (59*C[5]^4*C[3])/96 + (49*C[5]*C[1]*C[3])/(1920*n^4) - (49*C[5]*C[1]*C[3])/(192*n^2) + (49*C[5]*C[1]*C[3])/(32*n) + (49*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (23*C[5]^2*C[1]*C[3])/32 + (1063*C[1]^2*C[3])/640 + (137*C[3]^2)/(15360*n^4) - (137*C[3]^2)/(1536*n^2) + (137*C[3]^2)/(256*n) + (137*(log(n)+Euler)*C[3]^2)/128 + (9*C[5]*C[3]^2)/4 + (31*C[5]*C[2])/(1920*n^4) - (31*C[5]*C[2])/(192*n^2) + (31*C[5]*C[2])/(32*n) + (31*(log(n)+Euler)*C[5]*C[2])/16 + (265*C[5]^2*C[2])/128 + (23*C[1]*C[2])/128 - 3*C[12] + 15*C[6] + 2*C[25] + C[19]/(120*n^4) - C[19]/(12*n^2) + C[19]/(2*n) + (log(n)+Euler)*C[19] - (9*C[5]*C[19])/4 + 17*C[7] + C[24] + 23*C[8] + C[22] + 28*C[9] + (5*C[20])/2 + (55*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 4*C[56] - 12*C[57] - 7*C[58] - 20*C[59] - C[140] - 14*C[60] - 11*C[61] - C[101]/2 - 24*C[62] - C[127] - (37*C[63])/2 - (3*C[141])/2 - (29*C[64])/2 - 13*C[65] - 2*C[102] - 20*C[66] - C[103]/2 - (33*C[67])/2 - C[128] - 13*C[68] - (3*C[142])/2 - (21*C[69])/2 - 10*C[70] + 8*C[144] + 5*C[145] + 2*C[146] + 13*C[147] + C[323]/2 + 10*C[148] + 8*C[149] + (15*C[150])/2 + 5*C[151] + 3*C[152] - (5*C[23])/(24*n^4) + (17*C[23])/(36*n^3) - (3*C[23])/(4*n^2) + C[23]/n - (C[5]^2*C[23])/(60*n^4) + (C[5]^2*C[23])/(6*n^2) - (C[5]^2*C[23])/n - 2*(log(n)+Euler)*C[5]^2*C[23] + 2*C[5]^3*C[23] + (7*C[1]*C[23])/(240*n^4) - (7*C[1]*C[23])/(24*n^2) + (7*C[1]*C[23])/(4*n) + (7*(log(n)+Euler)*C[1]*C[23])/2 - (5*C[5]*C[1]*C[23])/2 + (7*C[3]*C[23])/4 + 15*C[153] + C[326] + 12*C[154] + C[327] + 10*C[155] + 9*C[156] + 10*C[157] + C[329]/2 + (15*C[158])/2 + 6*C[159] + 6*C[160] + 4*C[161] + 3*C[162] - 3*C[456] - 2*C[457] - C[458] + (C[5]*C[123])/(30*n^4) - (C[5]*C[123])/(3*n^2) + (2*C[5]*C[123])/n + 4*(log(n)+Euler)*C[5]*C[123] - 6*C[5]^2*C[123] + (3*C[1]*C[123])/2 - 6*C[460] - 5*C[461] - 4*C[462] - 4*C[463] - 3*C[464] - 2*C[465] - 3*C[466] - 2*C[467] - C[468] - C[231]/(30*n^4) + C[231]/(3*n^2) - (2*C[231])/n - 4*(log(n)+Euler)*C[231] + 12*C[5]*C[231];
Bf[288]=(n)->0;
Af[289]=(n)->137/(6912*n^4) - 145/(2592*n^3) + 1/(8*n^2) + (305*(log(n)+Euler))/(2304*n^4) - (43*(log(n)+Euler))/(432*n^3) + (3*(log(n)+Euler))/(16*n^2) - (13*(log(n)+Euler)^2)/(192*n^4) - (log(n)+Euler)^2/(16*n^3) + (log(n)+Euler)^2/(8*n^2) + (7*(log(n)+Euler)^3)/(96*n^4) - (5*(log(n)+Euler)^3)/(72*n^3) + (log(n)+Euler)^3/(24*n^2) - (13*C[1])/(192*n^4) - C[1]/(16*n^3) + C[1]/(8*n^2) + (7*(log(n)+Euler)*C[1])/(32*n^4) - (5*(log(n)+Euler)*C[1])/(24*n^3) + ((log(n)+Euler)*C[1])/(8*n^2) + C[1]^3/(6300*n^4) - C[1]^3/(630*n^2) + C[1]^3/(105*n) + (2*(log(n)+Euler)*C[1]^3)/105 + (7*C[3])/(48*n^4) - (5*C[3])/(36*n^3) + C[3]/(12*n^2) - (C[1]^2*C[3])/30 + C[3]^2/(120*n^4) - C[3]^2/(12*n^2) + C[3]^2/(2*n) + (log(n)+Euler)*C[3]^2 - (C[1]*C[2])/4 - C[12]/3 + C[41]/2 + (5*C[26])/6 + C[27]/2 + C[28]/6 + C[29]/3 - C[42]/6 - C[30]/2 + C[31]/3 - C[32]/3 + C[33]/3 - C[34]/2 - C[35]/6 + C[53]/6 + C[50]/2 + C[45] - C[46]/3 - C[47]/2 + (2*C[36])/3 - (5*C[38])/6 - C[39]/3 - C[54]/6 - C[52]/2 - C[48]/2 - C[40]/6;
Bf[289]=(n)->0;
Af[290]=(n)->21*C[4] + C[5]^5/(180*n^3) - C[5]^5/(60*n^2) + C[5]^5/(30*n) + C[5]^7/60 - (C[5]^3*C[1])/(36*n^3) + (C[5]^3*C[1])/(12*n^2) - (C[5]^3*C[1])/(6*n) - (23*C[5]^5*C[1])/120 + (C[5]^3*C[1]^2)/3 - (449*C[5]*C[1]^3)/840 - (7*C[5]^2*C[3])/(96*n^3) + (7*C[5]^2*C[3])/(32*n^2) - (7*C[5]^2*C[3])/(16*n) - (11*C[5]^4*C[3])/96 + (7*C[1]*C[3])/(96*n^3) - (7*C[1]*C[3])/(32*n^2) + (7*C[1]*C[3])/(16*n) + (3*C[5]^2*C[1]*C[3])/4 - (667*C[1]^2*C[3])/384 - (39*C[5]*C[3]^2)/16 + (9*C[2])/(64*n^3) - (27*C[2])/(64*n^2) + (27*C[2])/(32*n) - (17*C[5]^2*C[2])/32 - (325*C[1]*C[2])/192 + 5*C[12] - (35*C[6])/2 - 4*C[25] + C[5]*C[19] - (55*C[7])/3 - 3*C[24] - (56*C[8])/3 - (7*C[22])/3 - 18*C[9] - (10*C[20])/3 - (95*C[10])/6 - (10*C[21])/3 - (35*C[11])/3 + 10*C[56] + (3*C[139])/2 + (21*C[57])/2 + (21*C[58])/2 + C[126] + 11*C[59] + (11*C[140])/6 + 11*C[60] + 11*C[61] + C[101]/2 + 11*C[62] + (5*C[127])/3 + (67*C[63])/6 + (13*C[141])/6 + (67*C[64])/6 + 11*C[65] + 2*C[102] + 10*C[66] + (3*C[103])/2 + (21*C[67])/2 + (7*C[128])/3 + (32*C[68])/3 + (5*C[142])/2 + (21*C[69])/2 + 10*C[70] - 3*C[143] - 4*C[144] - 4*C[145] - 4*C[146] - 5*C[147] - C[323]/2 - 5*C[148] - 5*C[149] - C[324]/2 - 5*C[150] - 5*C[151] - 5*C[152] - (C[5]*C[23])/(6*n^3) + (C[5]*C[23])/(2*n^2) - (C[5]*C[23])/n - (2*C[5]^3*C[23])/3 + 3*C[5]*C[1]*C[23] - (11*C[3]*C[23])/4 - 6*C[153] - C[326] - 6*C[154] - C[327] - 6*C[155] - 6*C[156] - C[328] - 6*C[157] - C[329] - 6*C[158] - 6*C[159] - C[330] - 6*C[160] - 6*C[161] - 6*C[162] + C[456] + C[457] + C[458] + C[459] + C[123]/(6*n^3) - C[123]/(2*n^2) + C[123]/n + 2*C[5]^2*C[123] - 2*C[1]*C[123] + 2*C[460] + 2*C[461] + 2*C[462] + 2*C[463] + 2*C[464] + 2*C[465] + 2*C[466] + 2*C[467] + 2*C[468] + 2*C[469] - 4*C[5]*C[231];
Bf[290]=(n)->(log(n)+Euler)^3/(24*n^4) + ((log(n)+Euler)*C[1])/(8*n^4) + C[3]/(12*n^4);
Af[291]=(n)->-28*C[4] + C[5]^4/(144*n^4) - (13*C[5]^4)/(864*n^3) + C[5]^4/(96*n^2) + C[5]^4/(24*n) + ((log(n)+Euler)*C[5]^4)/(144*n^3) - ((log(n)+Euler)*C[5]^4)/(48*n^2) + ((log(n)+Euler)*C[5]^4)/(24*n) - C[5]^5/(180*n^3) + C[5]^5/(60*n^2) - C[5]^5/(30*n) - (C[5]^2*C[1])/(24*n^4) + (13*C[5]^2*C[1])/(144*n^3) - (C[5]^2*C[1])/(16*n^2) - (C[5]^2*C[1])/(4*n) - ((log(n)+Euler)*C[5]^2*C[1])/(24*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n) + (C[5]^3*C[1])/(36*n^3) - (C[5]^3*C[1])/(12*n^2) + (C[5]^3*C[1])/(6*n) + (C[5]^5*C[1])/60 - C[1]^2/(48*n^4) + (13*C[1]^2)/(288*n^3) - C[1]^2/(32*n^2) - C[1]^2/(8*n) - ((log(n)+Euler)*C[1]^2)/(48*n^3) + ((log(n)+Euler)*C[1]^2)/(16*n^2) - ((log(n)+Euler)*C[1]^2)/(8*n) - (C[5]^3*C[1]^2)/16 - (643*C[5]*C[1]^3)/1680 - (7*C[5]*C[3])/(48*n^4) + (91*C[5]*C[3])/(288*n^3) - (7*C[5]*C[3])/(32*n^2) - (7*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[3])/(48*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n) + (7*C[5]^2*C[3])/(96*n^3) - (7*C[5]^2*C[3])/(32*n^2) + (7*C[5]^2*C[3])/(16*n) + (C[5]^4*C[3])/24 - (29*C[5]^2*C[1]*C[3])/32 - (393*C[1]^2*C[3])/320 - (5*C[5]*C[3]^2)/32 - (25*C[2])/(192*n^3) + (25*C[2])/(64*n^2) - (25*C[2])/(32*n) - (61*C[5]^2*C[2])/128 + (93*C[1]*C[2])/128 - 3*C[12] + (65*C[6])/2 + 2*C[25] - (3*C[5]*C[19])/4 + (49*C[7])/2 + (5*C[24])/2 + 19*C[8] + (3*C[22])/2 + 17*C[9] + C[20]/2 + (35*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 24*C[56] - (3*C[139])/2 - (27*C[57])/2 - (37*C[58])/2 - C[126] - 8*C[59] - C[140]/2 - 11*C[60] - 17*C[61] - 7*C[62] - C[127]/2 - (17*C[63])/2 - C[141]/2 - (25*C[64])/2 - 18*C[65] - 10*C[66] - (3*C[103])/2 - (21*C[67])/2 - 2*C[128] - 13*C[68] - (3*C[142])/2 - (33*C[69])/2 - 20*C[70] + 9*C[143] + 3*C[144] + 6*C[145] + 9*C[146] + C[147] + 3*C[148] + 6*C[149] + C[324]/2 + (11*C[150])/2 + 8*C[151] + 11*C[152] - C[23]/(6*n^4) + (13*C[23])/(36*n^3) - C[23]/(4*n^2) - C[23]/n - ((log(n)+Euler)*C[23])/(6*n^3) + ((log(n)+Euler)*C[23])/(2*n^2) - ((log(n)+Euler)*C[23])/n + (C[5]*C[23])/(6*n^3) - (C[5]*C[23])/(2*n^2) + (C[5]*C[23])/n - (C[5]*C[1]*C[23])/2 - C[3]*C[23] + 3*C[153] + 4*C[154] + 6*C[155] + 9*C[156] + C[328] + 6*C[157] + C[329]/2 + (15*C[158])/2 + 10*C[159] + C[330] + 10*C[160] + 12*C[161] + 15*C[162] - C[457] - 2*C[458] - 3*C[459] - C[123]/(6*n^3) + C[123]/(2*n^2) - C[123]/n + (C[1]*C[123])/2 - C[461] - 2*C[462] - 2*C[463] - 3*C[464] - 4*C[465] - 3*C[466] - 4*C[467] - 5*C[468] - 6*C[469];
Bf[291]=(n)->0;
Af[292]=(n)->21*C[4] - C[5]^5/(8640*n^4) + C[5]^5/(240*n^3) - C[5]^5/(80*n^2) + C[5]^5/(60*n) - ((log(n)+Euler)*C[5]^5)/(3600*n^4) + ((log(n)+Euler)*C[5]^5)/(360*n^2) - ((log(n)+Euler)*C[5]^5)/(60*n) - ((log(n)+Euler)^2*C[5]^5)/60 + C[5]^6/(4320*n^4) - C[5]^6/(432*n^2) + C[5]^6/(72*n) + ((log(n)+Euler)*C[5]^6)/36 - C[5]^7/120 + (C[5]^3*C[1])/(1728*n^4) - (C[5]^3*C[1])/(48*n^3) + (C[5]^3*C[1])/(16*n^2) - (C[5]^3*C[1])/(12*n) + ((log(n)+Euler)*C[5]^3*C[1])/(720*n^4) - ((log(n)+Euler)*C[5]^3*C[1])/(72*n^2) + ((log(n)+Euler)*C[5]^3*C[1])/(12*n) + ((log(n)+Euler)^2*C[5]^3*C[1])/12 - (7*C[5]^4*C[1])/(5760*n^4) + (7*C[5]^4*C[1])/(576*n^2) - (7*C[5]^4*C[1])/(96*n) - (7*(log(n)+Euler)*C[5]^4*C[1])/48 - (11*C[5]^5*C[1])/288 + (C[5]^2*C[1]^2)/(960*n^4) - (C[5]^2*C[1]^2)/(96*n^2) + (C[5]^2*C[1]^2)/(16*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/8 + (491*C[5]^3*C[1]^2)/1440 - (3*C[1]^3)/(1600*n^4) + (3*C[1]^3)/(160*n^2) - (9*C[1]^3)/(80*n) - (9*(log(n)+Euler)*C[1]^3)/40 + (821*C[5]*C[1]^3)/2520 + (7*C[5]^2*C[3])/(4608*n^4) - (7*C[5]^2*C[3])/(128*n^3) + (21*C[5]^2*C[3])/(128*n^2) - (7*C[5]^2*C[3])/(32*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/(1920*n^4) - (7*(log(n)+Euler)*C[5]^2*C[3])/(192*n^2) + (7*(log(n)+Euler)*C[5]^2*C[3])/(32*n) + (7*(log(n)+Euler)^2*C[5]^2*C[3])/32 - (7*C[5]^3*C[3])/(2880*n^4) + (7*C[5]^3*C[3])/(288*n^2) - (7*C[5]^3*C[3])/(48*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/24 - (31*C[5]^4*C[3])/288 - (7*C[1]*C[3])/(4608*n^4) + (7*C[1]*C[3])/(128*n^3) - (21*C[1]*C[3])/(128*n^2) + (7*C[1]*C[3])/(32*n) - (7*(log(n)+Euler)*C[1]*C[3])/(1920*n^4) + (7*(log(n)+Euler)*C[1]*C[3])/(192*n^2) - (7*(log(n)+Euler)*C[1]*C[3])/(32*n) - (7*(log(n)+Euler)^2*C[1]*C[3])/32 + (7*C[5]*C[1]*C[3])/(1920*n^4) - (7*C[5]*C[1]*C[3])/(192*n^2) + (7*C[5]*C[1]*C[3])/(32*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/16 + (151*C[5]^2*C[1]*C[3])/192 - (291*C[1]^2*C[3])/640 - (17*C[3]^2)/(15360*n^4) + (17*C[3]^2)/(1536*n^2) - (17*C[3]^2)/(256*n) - (17*(log(n)+Euler)*C[3]^2)/128 + (103*C[5]*C[3]^2)/768 - (3*C[2])/(1024*n^4) + (27*C[2])/(256*n^3) - (81*C[2])/(256*n^2) + (27*C[2])/(64*n) - (9*(log(n)+Euler)*C[2])/(1280*n^4) + (9*(log(n)+Euler)*C[2])/(128*n^2) - (27*(log(n)+Euler)*C[2])/(64*n) - (27*(log(n)+Euler)^2*C[2])/64 + (31*C[5]*C[2])/(3840*n^4) - (31*C[5]*C[2])/(384*n^2) + (31*C[5]*C[2])/(64*n) + (31*(log(n)+Euler)*C[5]*C[2])/32 - (79*C[5]^2*C[2])/384 - (137*C[1]*C[2])/192 + 5*C[12] - (175*C[6])/6 - 4*C[25] + C[19]/(240*n^4) - C[19]/(24*n^2) + C[19]/(4*n) + ((log(n)+Euler)*C[19])/2 - (C[5]*C[19])/2 - (205*C[7])/6 - (11*C[24])/2 - (205*C[8])/6 - (35*C[22])/6 - (89*C[9])/3 - (16*C[20])/3 - (65*C[10])/3 - (10*C[21])/3 - (35*C[11])/3 + (215*C[56])/6 + 4*C[139] + (227*C[57])/6 + (227*C[58])/6 + (17*C[126])/3 + (69*C[59])/2 + 4*C[140] + (110*C[60])/3 + (69*C[61])/2 + (11*C[101])/2 + (161*C[62])/6 + (31*C[127])/6 + 30*C[63] + (7*C[141])/2 + 30*C[64] + (161*C[65])/6 + 4*C[102] + (95*C[66])/6 + 4*C[103] + (113*C[67])/6 + (11*C[128])/3 + (119*C[68])/6 + (5*C[142])/2 + (113*C[69])/6 + (95*C[70])/6 - 36*C[143] - (10*C[321])/3 - (67*C[144])/2 - (67*C[145])/2 - (67*C[146])/2 - (14*C[322])/3 - (83*C[147])/3 - (17*C[323])/6 - (57*C[148])/2 - (83*C[149])/3 - (17*C[324])/6 - (57*C[150])/2 - (57*C[151])/2 - (83*C[152])/3 - 4*C[325] + (C[5]*C[23])/(288*n^4) - (C[5]*C[23])/(8*n^3) + (3*C[5]*C[23])/(8*n^2) - (C[5]*C[23])/(2*n) + ((log(n)+Euler)*C[5]*C[23])/(120*n^4) - ((log(n)+Euler)*C[5]*C[23])/(12*n^2) + ((log(n)+Euler)*C[5]*C[23])/(2*n) + ((log(n)+Euler)^2*C[5]*C[23])/2 - (C[5]^2*C[23])/(120*n^4) + (C[5]^2*C[23])/(12*n^2) - (C[5]^2*C[23])/(2*n) - (log(n)+Euler)*C[5]^2*C[23] + (C[5]^3*C[23])/3 + (C[1]*C[23])/(240*n^4) - (C[1]*C[23])/(24*n^2) + (C[1]*C[23])/(4*n) + ((log(n)+Euler)*C[1]*C[23])/2 + (13*C[5]*C[1]*C[23])/12 - (5*C[3]*C[23])/12 - (37*C[153])/2 - (11*C[326])/3 - (121*C[154])/6 - (7*C[327])/3 - (121*C[155])/6 - (37*C[156])/2 - (11*C[328])/3 - (121*C[157])/6 - (7*C[329])/3 - 21*C[158] - (121*C[159])/6 - (7*C[330])/3 - (121*C[160])/6 - (121*C[161])/6 - (37*C[162])/2 + 26*C[455] + (3*C[475])/2 + (43*C[456])/2 + (43*C[457])/2 + (43*C[458])/2 + (43*C[459])/2 + 3*C[476] - C[123]/(288*n^4) + C[123]/(8*n^3) - (3*C[123])/(8*n^2) + C[123]/(2*n) - ((log(n)+Euler)*C[123])/(120*n^4) + ((log(n)+Euler)*C[123])/(12*n^2) - ((log(n)+Euler)*C[123])/(2*n) - ((log(n)+Euler)^2*C[123])/2 + (C[5]*C[123])/(60*n^4) - (C[5]*C[123])/(6*n^2) + (C[5]*C[123])/n + 2*(log(n)+Euler)*C[5]*C[123] - C[5]^2*C[123] - (5*C[1]*C[123])/6 + 17*C[460] + (3*C[477])/2 + 17*C[461] + 17*C[462] + (3*C[478])/2 + 17*C[463] + 17*C[464] + 17*C[465] + (3*C[479])/2 + 17*C[466] + 17*C[467] + 17*C[468] + 17*C[469] - 10*C[480] - C[231]/(60*n^4) + C[231]/(6*n^2) - C[231]/n - 2*(log(n)+Euler)*C[231] + 2*C[5]*C[231] - 10*C[481] - 10*C[482] - 10*C[483] - 10*C[484] - 10*C[485];
Bf[292]=(n)->(log(n)+Euler)^3/(48*n^4) + ((log(n)+Euler)*C[1])/(16*n^4) + C[3]/(24*n^4);
Af[293]=(n)->-28*C[4] + (5*C[5]^4)/(768*n^4) - (17*C[5]^4)/(1152*n^3) + (5*C[5]^4)/(288*n^2) - ((log(n)+Euler)*C[5]^4)/(6912*n^4) + ((log(n)+Euler)*C[5]^4)/(192*n^3) - ((log(n)+Euler)*C[5]^4)/(64*n^2) + ((log(n)+Euler)*C[5]^4)/(48*n) - ((log(n)+Euler)^2*C[5]^4)/(5760*n^4) + ((log(n)+Euler)^2*C[5]^4)/(576*n^2) - ((log(n)+Euler)^2*C[5]^4)/(96*n) - ((log(n)+Euler)^3*C[5]^4)/144 + C[5]^5/(8640*n^4) - C[5]^5/(240*n^3) + C[5]^5/(80*n^2) - C[5]^5/(60*n) + ((log(n)+Euler)*C[5]^5)/(3600*n^4) - ((log(n)+Euler)*C[5]^5)/(360*n^2) + ((log(n)+Euler)*C[5]^5)/(60*n) + ((log(n)+Euler)^2*C[5]^5)/60 - C[5]^7/120 - (5*C[5]^2*C[1])/(128*n^4) + (17*C[5]^2*C[1])/(192*n^3) - (5*C[5]^2*C[1])/(48*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(1152*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(32*n^3) + (3*(log(n)+Euler)*C[5]^2*C[1])/(32*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/(960*n^4) - ((log(n)+Euler)^2*C[5]^2*C[1])/(96*n^2) + ((log(n)+Euler)^2*C[5]^2*C[1])/(16*n) + ((log(n)+Euler)^3*C[5]^2*C[1])/24 - (C[5]^3*C[1])/(1728*n^4) + (C[5]^3*C[1])/(48*n^3) - (C[5]^3*C[1])/(16*n^2) + (C[5]^3*C[1])/(12*n) - ((log(n)+Euler)*C[5]^3*C[1])/(720*n^4) + ((log(n)+Euler)*C[5]^3*C[1])/(72*n^2) - ((log(n)+Euler)*C[5]^3*C[1])/(12*n) - ((log(n)+Euler)^2*C[5]^3*C[1])/12 - (C[5]^4*C[1])/(2880*n^4) + (C[5]^4*C[1])/(288*n^2) - (C[5]^4*C[1])/(48*n) - ((log(n)+Euler)*C[5]^4*C[1])/24 + (61*C[5]^5*C[1])/480 - (5*C[1]^2)/(256*n^4) + (17*C[1]^2)/(384*n^3) - (5*C[1]^2)/(96*n^2) + ((log(n)+Euler)*C[1]^2)/(2304*n^4) - ((log(n)+Euler)*C[1]^2)/(64*n^3) + (3*(log(n)+Euler)*C[1]^2)/(64*n^2) - ((log(n)+Euler)*C[1]^2)/(16*n) + ((log(n)+Euler)^2*C[1]^2)/(1920*n^4) - ((log(n)+Euler)^2*C[1]^2)/(192*n^2) + ((log(n)+Euler)^2*C[1]^2)/(32*n) + ((log(n)+Euler)^3*C[1]^2)/48 + (C[5]^2*C[1]^2)/(480*n^4) - (C[5]^2*C[1]^2)/(48*n^2) + (C[5]^2*C[1]^2)/(8*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (49*C[5]^3*C[1]^2)/480 + (23*C[1]^3)/(22400*n^4) - (23*C[1]^3)/(2240*n^2) + (69*C[1]^3)/(1120*n) + (69*(log(n)+Euler)*C[1]^3)/560 + (101*C[5]*C[1]^3)/420 - (35*C[5]*C[3])/(256*n^4) + (119*C[5]*C[3])/(384*n^3) - (35*C[5]*C[3])/(96*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(2304*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(64*n^3) + (21*(log(n)+Euler)*C[5]*C[3])/(64*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/(1920*n^4) - (7*(log(n)+Euler)^2*C[5]*C[3])/(192*n^2) + (7*(log(n)+Euler)^2*C[5]*C[3])/(32*n) + (7*(log(n)+Euler)^3*C[5]*C[3])/48 - (7*C[5]^2*C[3])/(4608*n^4) + (7*C[5]^2*C[3])/(128*n^3) - (21*C[5]^2*C[3])/(128*n^2) + (7*C[5]^2*C[3])/(32*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/(1920*n^4) + (7*(log(n)+Euler)*C[5]^2*C[3])/(192*n^2) - (7*(log(n)+Euler)*C[5]^2*C[3])/(32*n) - (7*(log(n)+Euler)^2*C[5]^2*C[3])/32 + (49*C[5]^4*C[3])/144 + (7*C[5]*C[1]*C[3])/(960*n^4) - (7*C[5]*C[1]*C[3])/(96*n^2) + (7*C[5]*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (209*C[5]^2*C[1]*C[3])/192 - (29*C[1]^2*C[3])/960 + (49*C[3]^2)/(15360*n^4) - (49*C[3]^2)/(1536*n^2) + (49*C[3]^2)/(256*n) + (49*(log(n)+Euler)*C[3]^2)/128 + (41*C[5]*C[3]^2)/768 + (25*C[2])/(9216*n^4) - (25*C[2])/(256*n^3) + (75*C[2])/(256*n^2) - (25*C[2])/(64*n) + (5*(log(n)+Euler)*C[2])/(768*n^4) - (25*(log(n)+Euler)*C[2])/(384*n^2) + (25*(log(n)+Euler)*C[2])/(64*n) + (25*(log(n)+Euler)^2*C[2])/64 + (89*C[5]^2*C[2])/128 + (83*C[1]*C[2])/128 - 3*C[12] + (65*C[6])/2 + 2*C[25] - (C[5]*C[19])/2 + (69*C[7])/2 + (5*C[24])/2 + 35*C[8] + (5*C[22])/2 + 33*C[9] + (5*C[20])/2 + (55*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 34*C[56] - (3*C[139])/2 - (71*C[57])/2 - (71*C[58])/2 - 2*C[126] - 34*C[59] - (3*C[140])/2 - 35*C[60] - 34*C[61] - 2*C[101] - 29*C[62] - 2*C[127] - (61*C[63])/2 - (3*C[141])/2 - (61*C[64])/2 - 29*C[65] - 2*C[102] - 20*C[66] - 2*C[103] - (43*C[67])/2 - 2*C[128] - 22*C[68] - (3*C[142])/2 - (43*C[69])/2 - 20*C[70] + 32*C[143] + C[321] + 31*C[144] + 31*C[145] + 31*C[146] + (3*C[322])/2 + 27*C[147] + C[323] + (55*C[148])/2 + 27*C[149] + C[324] + (55*C[150])/2 + (55*C[151])/2 + 27*C[152] + (3*C[325])/2 - (5*C[23])/(32*n^4) + (17*C[23])/(48*n^3) - (5*C[23])/(12*n^2) + ((log(n)+Euler)*C[23])/(288*n^4) - ((log(n)+Euler)*C[23])/(8*n^3) + (3*(log(n)+Euler)*C[23])/(8*n^2) - ((log(n)+Euler)*C[23])/(2*n) + ((log(n)+Euler)^2*C[23])/(240*n^4) - ((log(n)+Euler)^2*C[23])/(24*n^2) + ((log(n)+Euler)^2*C[23])/(4*n) + ((log(n)+Euler)^3*C[23])/6 - (C[5]*C[23])/(288*n^4) + (C[5]*C[23])/(8*n^3) - (3*C[5]*C[23])/(8*n^2) + (C[5]*C[23])/(2*n) - ((log(n)+Euler)*C[5]*C[23])/(120*n^4) + ((log(n)+Euler)*C[5]*C[23])/(12*n^2) - ((log(n)+Euler)*C[5]*C[23])/(2*n) - ((log(n)+Euler)^2*C[5]*C[23])/2 + (C[5]^3*C[23])/3 + (C[1]*C[23])/(120*n^4) - (C[1]*C[23])/(12*n^2) + (C[1]*C[23])/(2*n) + (log(n)+Euler)*C[1]*C[23] - (5*C[5]*C[1]*C[23])/4 - (C[3]*C[23])/6 + 20*C[153] + (3*C[326])/2 + 21*C[154] + C[327] + 21*C[155] + 20*C[156] + (3*C[328])/2 + 21*C[157] + C[329] + (43*C[158])/2 + 21*C[159] + C[330] + 21*C[160] + 21*C[161] + 20*C[162] - 24*C[455] - C[475]/2 - (41*C[456])/2 - (41*C[457])/2 - (41*C[458])/2 - (41*C[459])/2 - C[476] + C[123]/(288*n^4) - C[123]/(8*n^3) + (3*C[123])/(8*n^2) - C[123]/(2*n) + ((log(n)+Euler)*C[123])/(120*n^4) - ((log(n)+Euler)*C[123])/(12*n^2) + ((log(n)+Euler)*C[123])/(2*n) + ((log(n)+Euler)^2*C[123])/2 - C[5]^2*C[123] + C[1]*C[123] - 17*C[460] - C[477]/2 - 17*C[461] - 17*C[462] - C[478]/2 - 17*C[463] - 17*C[464] - 17*C[465] - C[479]/2 - 17*C[466] - 17*C[467] - 17*C[468] - 17*C[469] + 10*C[480] + 2*C[5]*C[231] + 10*C[481] + 10*C[482] + 10*C[483] + 10*C[484] + 10*C[485];
Bf[293]=(n)->0;
FI=[-6,-5,-4,-3,-2,1,2,3,4,5,6,-6,-5,-5,-5,-4,-4,-4,-4,-4,-3,-3,-3,-3,-3,-3,-3,-2,-2,-2,-2,-2,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,4,4,4,4,4,5,5,5,6,-5,-4,-4,-4,-4,-4,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,3,3,3,3,3,4,4,4,4,4,5,-4,-3,-3,-3,-3,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,3,3,3,3,4,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,1,1]; SU=[0,0,0,0,0,0,0,0,0,0,0,6,5,6,7,4,5,6,7,8,3,4,5,6,7,8,9,2,3,4,5,6,7,8,9,10,1,2,3,4,5,6,7,8,9,10,11,2,3,4,5,6,8,9,10,3,4,5,6,7,8,9,4,5,6,7,8,5,6,7,6,42,32,41,42,43,52,24,31,32,33,40,41,42,43,44,51,52,59,18,23,24,25,30,31,32,33,34,39,40,41,42,43,44,45,50,51,52,53,58,59,60,65,14,17,18,19,22,23,24,25,26,29,30,31,32,33,34,35,38,39,40,41,42,44,45,46,49,51,54,57,58,59,60,61,64,65,66,69,18,23,24,25,30,31,32,33,34,39,41,45,58,59,60,65,24,31,32,33,40,41,42,43,44,51,52,59,32,41,42,43,52,42,134,102,126,133,134,84,96,101,102,103,108,120,125,126,127,132,133,134,135,139,143,156,160,172,75,80,83,84,85,88,92,95,96,97,100,101,102,103,104,107,108,111,116,119,120,121,124,125,126,127,128,131,133,136,142,143,144,147,152,155,157,163,168,171,172,173,176,180,84,96,101,102,103,108,120,125,127,143,172,102,126,133,134,134,201,220,232,236,188,192,197,200,201,211,216,219,220,221,224,228,231,233,239,248,255,266,201,220,276,280];
Sexact(N)={my(V=vector(NW),Vp,ord=vecsort(vector(NW,i,i),(i,j)->#Str(i)-#Str(j)));
  \\ compute all S_w(n) for n=1..N by forward recursion: S_w(n)=S_w(n-1)+sgn^n n^-|a| S_c(n); process words in order of increasing length
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  my(perm=vecsort(L,,1)); V=vector(NW,i,0.);
  for(n=1,N, for(t=1,NW, my(i=perm[t],a=FI[i],sc=if(SU[i]==0,1.,V[SU[i]])); V[i]+= if(a>0,1,(-1)^n)/n^abs(a)*sc)); V}
chk(N)={my(V=Sexact(N),s=if(N%2==0,1,-1),m=0.); for(i=1,NW, my(x=Af[i](N)+s*Bf[i](N)); m=max(m,abs(x-V[i])/max(1,abs(V[i])))); m}
print("max rel deviation asymptotic vs exact at N=600: ",chk(600)); print("at N=601: ",chk(601));
desc(N0,K)={my(z=N0+2*K,E=vector(NW,i,Af[i](z)+Bf[i](z)),O=vector(NW,i,Af[i](z)-Bf[i](z)),E2,O2);
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  for(s=1,2*K, E2=vector(NW); O2=vector(NW);
     for(i=1,NW, my(a=FI[i],m=abs(a),e1=sign(a),Ec=if(SU[i]==0,1,E[SU[i]]),Oc=if(SU[i]==0,1,O[SU[i]]));
        E2[i]=O[i]-e1*z^(-m)*Oc; O2[i]=E[i]-z^(-m)*Ec);
     E=E2; O=O2; z=z-1);
  [E,O]}
CO_rat=vector(NW); CO_rat[202]=-128; CO_rat[86]=128; CO_rat[109]=64; CO_rat[20]=32; CO_rat[204]=128; CO_rat[89]=-128; CO_rat[113]=320; CO_rat[12]=-96; CO_rat[208]=-256; CO_rat[72]=128; CO_rat[114]=160; CO_rat[117]=128; CO_rat[15]=-64; CO_rat[225]=128; CO_rat[222]=-128; CO_rat[122]=-192; CO_rat[275]=512; CO_rat[187]=-256; CO_rat[74]=128; CO_rat[223]=-256; CO_rat[87]=128; CO_rat[13]=64; CO_rat[218]=-832; CO_rat[82]=32; CO_rat[16]=-192; CO_rat[123]=448; CO_rat[21]=-192; CO_rat[190]=-768; CO_rat[178]=256; CO_rat[94]=128; CO_rat[110]=-64; CO_rat[196]=-128; CO_rat[79]=-384; CO_rat[91]=-192; CO_rat[68]=64; CO_rat[105]=64; CO_rat[27]=192; CO_rat[99]=-64; CO_rat[270]=-1536; CO_rat[186]=192; CO_rat[205]=768; CO_rat[195]=512; CO_rat[78]=160; CO_rat[199]=768; CO_rat[106]=-384; CO_rat[293]=-2048; CO_rat[291]=1024; CO_rat[288]=1024; CO_rat[263]=-512; CO_rat[277]=1024; CO_rat[252]=-512; CO_rat[283]=1024; CO_rat[258]=-512; CO_rat[242]=-512; CO_rat[166]=160; CO_rat[226]=-768; CO_rat[150]=384; CO_rat[285]=1024; CO_rat[260]=-512; CO_rat[244]=-512; CO_rat[169]=256; CO_rat[229]=-512; CO_rat[153]=256; CO_rat[235]=-768; CO_rat[159]=384; CO_rat[138]=384; CO_rat[56]=-192; CO_rat[130]=384; CO_rat[48]=-192; CO_rat[234]=512; CO_rat[158]=-256; CO_rat[279]=-512; CO_rat[254]=256; CO_rat[227]=1024; CO_rat[151]=-512; CO_rat[230]=-256; CO_rat[154]=128; CO_rat[137]=-384; CO_rat[55]=192; CO_rat[246]=64; CO_rat[141]=224; CO_rat[37]=-64; CO_rat[115]=-192; CO_rat[215]=896; CO_rat[146]=-64; CO_rat[129]=-448; CO_rat[274]=1152; CO_rat[209]=-1088; CO_rat[214]=-832; CO_rat[149]=224; CO_rat[118]=544; CO_rat[264]=192; CO_rat[170]=32; CO_rat[191]=512; CO_rat[98]=-256; CO_rat[67]=32; CO_rat[71]=-96; CO_rat[269]=512; CO_rat[185]=-512; CO_rat[189]=-256; CO_rat[183]=128; CO_rat[90]=128; CO_rat[198]=-256; CO_rat[81]=256; CO_rat[93]=128; CO_rat[70]=-64; CO_rat[284]=-1536; CO_rat[259]=768; CO_rat[243]=768; CO_rat[167]=-384; CO_rat[237]=768; CO_rat[161]=-384; CO_rat[140]=-384; CO_rat[62]=192; CO_rat[238]=-256; CO_rat[162]=128; CO_rat[47]=64; CO_rat[278]=1024; CO_rat[253]=-512; CO_rat[73]=256; CO_rat[241]=-512; CO_rat[165]=256; CO_rat[247]=-512; CO_rat[63]=-192; CO_rat[145]=64; CO_rat[273]=512; CO_rat[251]=-256; CO_rat[217]=-256; CO_rat[148]=128; CO_rat[265]=-256; CO_rat[179]=128; CO_rat[175]=128; CO_rat[174]=128; CO_rat[177]=-128;
CO_z3=vector(NW); CO_z3[102]=-512; CO_z3[24]=-32; CO_z3[33]=256; CO_z3[126]=576; CO_z3[40]=-160; CO_z3[31]=-128; CO_z3[133]=-256; CO_z3[51]=128; CO_z3[44]=160; CO_z3[59]=-32;
CO_z5=vector(NW); CO_z5[42]=-320; CO_z5[7]=160;
CO_H=vector(NW); CO_H[184]=192; CO_H[72]=-16; CO_H[77]=-96; CO_H[12]=-48; CO_H[76]=-96; CO_H[15]=8; CO_H[20]=52; CO_H[207]=-16; CO_H[113]=-32; CO_H[112]=8; CO_H[36]=16; CO_H[204]=96; CO_H[89]=-40; CO_H[27]=8; CO_H[202]=48; CO_H[86]=-40; CO_H[109]=-24; CO_H[271]=96; CO_H[187]=-80; CO_H[206]=-48; CO_H[74]=56; CO_H[203]=-48; CO_H[87]=40; CO_H[110]=-32; CO_H[199]=-48; CO_H[82]=40; CO_H[106]=24; CO_H[16]=-52; CO_H[21]=-8; CO_H[28]=-16; CO_H[292]=576; CO_H[290]=-288; CO_H[272]=-288; CO_H[277]=32; CO_H[252]=-16; CO_H[208]=32; CO_H[282]=-288; CO_H[257]=144; CO_H[213]=144; CO_H[226]=-160; CO_H[150]=80; CO_H[114]=64; CO_H[281]=-288; CO_H[256]=144; CO_H[212]=144; CO_H[229]=-16; CO_H[153]=8; CO_H[117]=-16; CO_H[234]=96; CO_H[158]=-48; CO_H[122]=-64; CO_H[130]=32; CO_H[48]=-16; CO_H[37]=40; CO_H[225]=-16; CO_H[129]=-16; CO_H[222]=32; CO_H[275]=64; CO_H[210]=-112; CO_H[223]=-32; CO_H[218]=-32; CO_H[118]=64; CO_H[123]=16; CO_H[263]=-192; CO_H[166]=104; CO_H[169]=96; CO_H[56]=-112; CO_H[190]=-16; CO_H[178]=16; CO_H[63]=-20; CO_H[196]=-144; CO_H[79]=64; CO_H[91]=64; CO_H[68]=32; CO_H[293]=-640; CO_H[291]=320; CO_H[288]=320; CO_H[283]=320; CO_H[258]=-160; CO_H[242]=-160; CO_H[285]=320; CO_H[260]=-160; CO_H[244]=-160; CO_H[235]=-128; CO_H[159]=64; CO_H[138]=64; CO_H[279]=160; CO_H[254]=-80; CO_H[227]=80; CO_H[151]=-40; CO_H[230]=-96; CO_H[154]=48; CO_H[137]=-32; CO_H[55]=16; CO_H[13]=32; CO_H[215]=16; CO_H[146]=-112; CO_H[264]=-16; CO_H[170]=88; CO_H[167]=-88; CO_H[62]=112; CO_H[73]=48; CO_H[191]=16; CO_H[179]=24; CO_H[67]=20; CO_H[90]=-16; CO_H[269]=-384; CO_H[185]=240; CO_H[189]=208; CO_H[183]=-16; CO_H[195]=192; CO_H[78]=-120; CO_H[198]=192; CO_H[81]=-120; CO_H[93]=-104; CO_H[70]=8; CO_H[284]=-320; CO_H[259]=160; CO_H[243]=160; CO_H[237]=128; CO_H[161]=-64; CO_H[140]=-64; CO_H[238]=112; CO_H[162]=-56; CO_H[278]=32; CO_H[253]=-16; CO_H[209]=-16; CO_H[241]=-128; CO_H[165]=64; CO_H[149]=104; CO_H[247]=96; CO_H[141]=-48; CO_H[145]=48; CO_H[273]=-96; CO_H[251]=-112; CO_H[214]=48; CO_H[217]=48; CO_H[148]=56; CO_H[265]=-160; CO_H[175]=80; CO_H[174]=-88; CO_H[177]=-48; CO_H[268]=-32; CO_H[267]=-64; CO_H[194]=16; CO_H[182]=32; CO_H[193]=16; CO_H[181]=32; CO_H[286]=64; CO_H[261]=-32; CO_H[245]=-32; CO_H[71]=-48; CO_H[287]=160; CO_H[262]=-80; CO_H[240]=-80; CO_H[164]=40; CO_H[47]=-40; CO_H[289]=160; CO_H[250]=-80; CO_H[249]=-80;
comb(E,CO)=sum(i=1,NW,CO[i]*E[i]);
lau(M0,K,NP,r)={my(res=vector(4,k,vector(8)));
  for(j=0,NP-1, my(w=r*exp(2*Pi*I*j/NP),EO=desc(M0+w,K),E=EO[1]);
     my(f=[comb(E,CO_rat),comb(E,CO_z3),comb(E,CO_z5),comb(E,CO_H)]);
     for(k=1,4, for(p=-7,0, res[k][p+8]+=f[k]*w^(-p)/NP)));
  res}
DLr=lau(-2,300,32,1/2); print("DL"); for(k=1,4,print(DLr[k]));
BFr=lau(-1,300,32,1/2); print("BFKL"); for(k=1,4,print(BFr[k]));

==> anc/numbers/deposit/R5/n4_check/descent_check.gpout <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
max rel deviation asymptotic vs exact at N=600: 6.66951420684432321220093633217698112995574346209890217847625 E-13
at N=601: 6.61886271635630009913249724087542493955460531784333438838343 E-13
DL
[0.00303719743874287535727056338684182979347529379288991013478257 + 6.166224348337433463 E-75*I, -0.00371694936146436800847147768890424547283527509119641456450835 - 2.1935868129939889348 E-75*I, 315.831856620290592814864259814430512461050688429888539799073 - 2.2764940311228956033 E-74*I, -631.660128265208778587092504496489749942414984262984683506099 + 3.886275849792500081 E-74*I, -1095.09354180951831459597786862451974775979907874264597632319 - 2.6323041755927867218 E-74*I, 3875.75325745411358927939827444456004525349686614766828997141 + 4.248994929106466756 E-74*I, -4378.57448717824449006480884025840040767305013756257403344999 - 8.304539682578817952 E-74*I, 1393.89167868575014172579628445775834246443328769603719647879 - 4.559896997089866762 E-73*I]
[4.13743546577239599442379042832515542291873468602974471053100 E-5 + 6.682235419504326529 E-76*I, -3.92084157258470749647489981520292194730589648983238331358177 E-5 - 7.081658215177444593 E-76*I, 4.77073481773841562016689328936758957951938326100368445664582 E-5 - 9.672508781705777980 E-76*I, -4.53727438161514131652724249400773968897562616299068450584087 E-5 + 2.849935623181166726 E-75*I, 5.44873765263950119683336931915957227262380723446290176709813 E-5 - 3.005386657172866730 E-75*I, 105.275728294179725114965050048392794487042024403232010160921 - 3.454467422037777850 E-76*I, -1024.41360259232163150581690848797613115280537374370497338386 - 1.3817869688151111401 E-75*I, 142.836257825418749951481599662948066551910770282570474588524 + 0.E-75*I]
[-1.11758703798771525658547442584021231314144621301974691526610 E-7 - 2.2912834697734948397 E-76*I, -1.89989805594236405632249501817226583500009359027982222667340 E-6 - 2.1563433361001441424 E-76*I, -1.11758707545831785825313420991521100724138764280020879349431 E-7 + 9.942389049052479375 E-76*I, -2.04890966593792969498102345016661306090288646927768946713209 E-6 - 1.0687258586929375224 E-75*I, -1.11758708586673230596828689993276023142682100204575511610455 E-7 - 1.6754166996883222573 E-75*I, -160.000002197921277364660218249752032093579641781153057151632 + 4.939888413514022326 E-75*I, 319.999999888241291154864244517610516516978994565410761824544 + 7.599828328483111270 E-76*I, 686.378899044499587885492260633453472635849166731119134717123 - 1.5199656656966222541 E-75*I]
[-0.00465378997340690725188170674185182020035517351142871155748283 + 2.599486735083427832 E-75*I, 0.00553997163734337380811458794587476797966467468814709150027375 - 1.3386061260396389169 E-75*I, 157.907115198066037793922085243716148979377254673723777470600 - 4.369901288877788980 E-75*I, -276.341211145553949399237875537290401605585860873260660487763 + 9.327062039502000195 E-76*I, -155.348790115866973677894580378766578342263117796697771250087 - 4.145360906445333420 E-75*I, 512.030215742174234515131701724252273524778084314230729962356 + 2.7635739376302222801 E-74*I, -802.489363567618552047376554085909238736840447334407170419254 - 1.7963230594596444821 E-74*I, 205.232620738291488128833105499094379166707206533515116742589 - 6.715484668441440141 E-74*I]
BFKL
[-0.00119766349509191092473694307169832232941028082210596834837004 + 1.7596193431004930924 E-76*I, 0.00140478397716621385051862072057551207468080928835485981443507 + 1.8135953965698333713 E-76*I, -0.00163738648533190618371210342154932146639504135387169020458667 - 3.216972786772680623 E-76*I, 0.00189745644529581490507677274006101325844854969296253296069679 - 3.473898801286740351 E-75*I, -0.00218705281702091251411768686912708193901954539328705404423129 - 4.555578912812319540 E-75*I, 39.3634707127425645052171008834170054677895477642935530427089 + 1.2004274291581278029 E-74*I, 68.3500443160811976421081108262251983544990333964762378674495 - 9.361606713722377974 E-75*I, -179.597984112469523829405805180206375926767430484771333670707 - 2.0450447138463644873 E-74*I]
[-3.98782085988544893277917107650457285932112887368672652349195 E-7 + 1.4249678115905833632 E-76*I, 4.23293578688306746973262931104390984403211639248196361134463 E-7 + 4.620350176975527875 E-76*I, -4.47805041579750866176122571073515910422407892993683767768981 E-7 - 1.2349721033785055814 E-75*I, 4.72316488270560218070054851114103299227858926090535075092602 E-7 + 1.3126976203743555831 E-75*I, -4.96827926186794608147189871150723196569339022889170829993657 E-7 + 1.2436082719336000261 E-75*I, 421.103121634487014622389637027052274577662246714655053362277 - 3.523556770478533407 E-75*I, 38.4658203552887434383292645634310157371619132016858706625293 + 4.145360906445333420 E-76*I, -969.761616834598556944884039112799257568532149662915908712242 - 8.843436600416711296 E-75*I]
[8.94069677667770369544417146946680614541175357443620542216746 E-7 - 9.445809357134548809 E-77*I, -9.31322578024236206072759027974755439822681984125542255207269 E-7 - 2.2022229815490833795 E-76*I, 9.68575479629733352466753921058542069074382994290031903034996 E-7 + 7.189610322116125151 E-76*I, -1.00582838189443627864276837953403772457814574803081341946256 E-6 - 4.274903434771750090 E-76*I, 1.04308128450608776073595611331183379303816112415253790078671 E-6 - 1.5372380028068111433 E-75*I, -160.000001080334187299886575083013505598715396602309185277754 + 2.245403824324555603 E-75*I, 1.11758709021658645391814747128864002783778540935929685931086 E-6 + 4.490807648649111205 E-76*I, 526.378900236592483828291810138158124509160627457625171538851 + 5.803505269023466788 E-75*I]
[-0.000652688163582218040109045151168690560240859255950593891809358 + 4.138656068553438807 E-76*I, 0.000761856515800832734197637306091688883833669840673297770021439 - 5.062279114755751408 E-76*I, -0.000884114570014837970156082905952701796354127053221853828842732 - 1.6174430447589089640 E-75*I, 0.00102046423068895494060496540544999791355588611361778734727934 + 8.753566471390259732 E-76*I, -0.00117194422374842860584247882102716114177182175724804316971590 + 7.382912063603200024 E-75*I, -13.0131226743951207506332529130112763606570979952071357761978 - 6.411275631088238329 E-75*I, 78.0261418250704713969970666581640109763978728872475621415555 - 2.7511054692788046757 E-74*I, -233.120216129926423662867623695248837912607901716499467334565 + 1.6235996883577555896 E-74*I]


==> anc/numbers/deposit/R5/n4_check/descent_check.py <==
"""Independent numerical check of the continuation engine: asymptotic expansions (HarmonicSums
SExpansion, split into A and (-1)^n B parts) at z0=N0+2K, descent to N0 with the analytic shift
identities E_a(z-1)=O_a(z)-e1 z^-m O_c(z), O_a(z-1)=E_a(z)-z^-m E_c(z), and Laurent coefficients
by a discrete Cauchy integral on |w|=r.  Compared with contin.py/limits.py exact results."""
import re, json, pickle, sys
from fractions import Fraction as F
from limits import lin_comb_words
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1
K=int(sys.argv[1]) if len(sys.argv)>1 else 400
NP=int(sys.argv[2]) if len(sys.argv)>2 else 32
R="1/2"
lines=[l.rstrip("\n").split("|") for l in open("sexp_all.out")]
words=[tuple(json.loads(l[0].replace("{","[").replace("}","]"))) for l in lines]
widx={w:i for i,w in enumerate(words)}
consts={}
def conv(expr):
    def rep(m):
        idx=[int(x) for x in m.group(1).split(",")]
        key=tuple(idx)
        if key not in consts: consts[key]=len(consts)
        return "C[%d]"%(consts[key]+1)
    e=re.sub(r"S\[([-\d,\s]+),\s*Infinity\]",rep,expr)
    e=e.replace("LG[n]","(log(n)+Euler)")
    assert "[" not in re.sub(r"C\[\d+\]","",e), e
    return e
AB=[(conv(a),conv(b)) for _,a,b in lines]
parts={"rat":lin_comb_words({k:4*v for k,v in NPADFL.items()}),"z3":lin_comb_words(Z3PART),
       "z5":{(1,1):F(-320),(2,):F(160)},"H":lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})}
for nm,ws in parts.items():
    for w in ws: assert w in widx,(nm,w)
g=[]
g.append("default(realprecision,60); default(parisizemax,4000000000);")
g.append("C=vector(%d);"%len(consts))
def strict_terms(w):
    # S-sum (>=) at infinity = sum over merges of adjacent entries of Z-sums (>)
    if len(w)<=1: return [w]
    out=[]
    for rest in strict_terms(w[1:]):
        out.append((w[0],)+rest)
        a,b=w[0],rest[0]
        out.append(((1 if a>0 else -1)*(1 if b>0 else -1)*(abs(a)+abs(b)),)+rest[1:])
    return out
for key,i in consts.items():
    assert key[0]!=1
    terms=["polylogmult([%s],[%s])"%(",".join(str(abs(x)) for x in z),",".join("1" if x>0 else "-1" for x in z)) for z in strict_terms(key)]
    g.append("C[%d]=%s;"%(i+1,"+".join(terms)))
nw=len(words)
g.append("NW=%d;"%nw)
g.append("Af=vector(NW); Bf=vector(NW);")
for i,(a,b) in enumerate(AB):
    g.append("Af[%d]=(n)->%s;"%(i+1,a)); g.append("Bf[%d]=(n)->%s;"%(i+1,b))
# word structure: first index, suffix index (0 for empty)
first=[w[0] for w in words]; suf=[(widx[w[1:]]+1 if len(w)>1 else 0) for w in words]
g.append("FI=[%s]; SU=[%s];"%(",".join(map(str,first)),",".join(map(str,suf))))
# exact check at integers: S_w(N) by recursion
g.append("""Sexact(N)={my(V=vector(NW),Vp,ord=vecsort(vector(NW,i,i),(i,j)->#Str(i)-#Str(j)));
  \\\\ compute all S_w(n) for n=1..N by forward recursion: S_w(n)=S_w(n-1)+sgn^n n^-|a| S_c(n); process words in order of increasing length
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  my(perm=vecsort(L,,1)); V=vector(NW,i,0.);
  for(n=1,N, for(t=1,NW, my(i=perm[t],a=FI[i],sc=if(SU[i]==0,1.,V[SU[i]])); V[i]+= if(a>0,1,(-1)^n)/n^abs(a)*sc)); V}""")
g.append("""chk(N)={my(V=Sexact(N),s=if(N%2==0,1,-1),m=0.); for(i=1,NW, my(x=Af[i](N)+s*Bf[i](N)); m=max(m,abs(x-V[i])/max(1,abs(V[i])))); m}""")
g.append('print("max rel deviation asymptotic vs exact at N=600: ",chk(600)); print("at N=601: ",chk(601));')
# descent
g.append("""desc(N0,K)={my(z=N0+2*K,E=vector(NW,i,Af[i](z)+Bf[i](z)),O=vector(NW,i,Af[i](z)-Bf[i](z)),E2,O2);
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  for(s=1,2*K, E2=vector(NW); O2=vector(NW);
     for(i=1,NW, my(a=FI[i],m=abs(a),e1=sign(a),Ec=if(SU[i]==0,1,E[SU[i]]),Oc=if(SU[i]==0,1,O[SU[i]]));
        E2[i]=O[i]-e1*z^(-m)*Oc; O2[i]=E[i]-z^(-m)*Ec);
     E=E2; O=O2; z=z-1);
  [E,O]}""")
for nm,ws in parts.items():
    g.append("CO_%s=vector(NW); "%nm + " ".join("CO_%s[%d]=%s;"%(nm,widx[w]+1,str(c)) for w,c in ws.items()))
g.append("comb(E,CO)=sum(i=1,NW,CO[i]*E[i]);")
g.append("""lau(M0,K,NP,r)={my(res=vector(4,k,vector(8)));
  for(j=0,NP-1, my(w=r*exp(2*Pi*I*j/NP),EO=desc(M0+w,K),E=EO[1]);
     my(f=[comb(E,CO_rat),comb(E,CO_z3),comb(E,CO_z5),comb(E,CO_H)]);
     for(k=1,4, for(p=-7,0, res[k][p+8]+=f[k]*w^(-p)/NP)));
  res}""")
g.append("DLr=lau(-2,%d,%d,%s); print(\"DL\"); for(k=1,4,print(DLr[k]));"%(K,NP,R))
g.append("BFr=lau(-1,%d,%d,%s); print(\"BFKL\"); for(k=1,4,print(BFr[k]));"%(K,NP,R))
open("descent_check.gp","w").write("\n".join(g))
print("words",nw,"constants",len(consts))


==> anc/numbers/deposit/R5/n4_check/dl_w5_direct.out <==
KV rational part 4*eq.(42): (Fraction(192, 1), {(6, 1): Fraction(-96, 1), (-6, 1): Fraction(-96, 1), (6, -1): Fraction(0, 1), (-6, -1): Fraction(0, 1)})
H = eq.(49): (Fraction(96, 1), {(6, 1): Fraction(-48, 1), (-6, 1): Fraction(-48, 1), (6, -1): Fraction(0, 1), (-6, -1): Fraction(0, 1)})
per ansatz element:
   (7,) 4
   (1, 6) 4
   (2, 5) 4
   (3, 4) 4
   (4, 3) 4
   (1, 1, 5) 4
   (1, 2, 4) 4
   (1, 3, 3) 4
   (2, 1, 4) 4
   (2, 2, 3) 4
   (3, 1, 3) 4
   (5, 1, 1) 4
   (1, 1, 1, 4) 4
   (1, 1, 2, 3) 4
   (1, 2, 1, 3) 4
   (1, 4, 1, 1) 4
   (2, 1, 1, 3) 4
   (2, 3, 1, 1) 4
   (3, 2, 1, 1) 4
   (4, 1, 1, 1) 4
   (1, 1, 3, 1, 1) 4
   (1, 2, 2, 1, 1) 4
   (1, 3, 1, 1, 1) 4
   (2, 1, 2, 1, 1) 4
   (2, 2, 1, 1, 1) 4
   (3, 1, 1, 1, 1) 4
   (1, 1, 1, 2, 1, 1) 4
   (1, 1, 2, 1, 1, 1) 4
   (1, 2, 1, 1, 1, 1) 4
   (2, 1, 1, 1, 1, 1) 4
   (1, 1, 1, 1, 3) 4
   (1, 1, 1, 1, 1, 1, 1) 4


==> anc/numbers/deposit/R5/n4_check/dl_w5_direct.py <==
"""Direct formula for the zeta2/w^5 coefficient at M=-2+w (even-M continuation) of a weight-7
combination sum_w c_w S_w(M):  only words (+-6,+-1) contribute, through -w^-6 E_{+-1}(w),
E_1(w)=z2 w+..., E_-1(w)=S_-2(inf) w+...=-(z2/2) w+...  =>  [z2/w^5] = -(c_{6,1}+c_{-6,1}) + (c_{6,-1}+c_{-6,-1})/2."""
from fractions import Fraction as F
from limits import lin_comb_words
from kvdata import NPADFL, ANSATZ, LINE1, LINE2
def z2w5(words):
    g=lambda w: words.get(w,F(0))
    return -(g((6,1))+g((-6,1)))+(g((6,-1))+g((-6,-1)))/2, {w:g(w) for w in [(6,1),(-6,1),(6,-1),(-6,-1)]}
H=lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})
R=lin_comb_words({k:4*v for k,v in NPADFL.items()})
print("KV rational part 4*eq.(42):", z2w5(R))
print("H = eq.(49):", z2w5(H))
print("per ansatz element:")
for a in ANSATZ:
    v,_=z2w5(lin_comb_words({a:F(1)}))
    if v: print("  ",a,v)


==> anc/numbers/deposit/R5/n4_check/eval_test.gp <==
default(realprecision,120);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,8,polylogmult([2,2],[-1,1],1));
mapput(SW,9,polylogmult([2,2],[1,-1],1));
mapput(SW,10,polylogmult([4],[1],1));
mapput(SW,11,polylogmult([5],[-1],1));
mapput(SW,12,polylogmult([4,1],[-1,1],1));
mapput(SW,13,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,14,polylogmult([3,2],[-1,1],1));
mapput(SW,15,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,16,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,17,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,18,polylogmult([2,3],[-1,1],1));
mapput(SW,19,polylogmult([3,2],[1,-1],1));
v=(192)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-100), print("rat_DL_-5|ZERO|",v), r=lindep(concat([v],B),90); print("rat_DL_-5|",Vec(r),"|",v));
v=(-192)*mapget(SW,4)+(-384)*mapget(SW,1)+(-256)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-100), print("rat_DL_-4|ZERO|",v), r=lindep(concat([v],B),90); print("rat_DL_-4|",Vec(r),"|",v));
v=(96)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-100), print("H_DL_-5|ZERO|",v), r=lindep(concat([v],B),90); print("H_DL_-5|",Vec(r),"|",v));
v=(-32)*mapget(SW,10)+(96)*mapget(SW,0)*mapget(SW,1)+(960)*mapget(SW,7)+(-512)*mapget(SW,8)+(224)*mapget(SW,5)+(-32)*mapget(SW,9)+(-480)*mapget(SW,6)+(304)*mapget(SW,0)*mapget(SW,0);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-100), print("H_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),90); print("H_BFKL_-3|",Vec(r),"|",v));
v=(3072)*mapget(SW,13)+(-1536)*mapget(SW,14)+(-640)*mapget(SW,12)+(256)*mapget(SW,11)+(-384)*mapget(SW,19)+(384)*mapget(SW,0)*mapget(SW,4)+(-640)*mapget(SW,2)*mapget(SW,0)+(1280)*mapget(SW,0)*mapget(SW,3)+(-6144)*mapget(SW,15)+(3072)*mapget(SW,16)+(3072)*mapget(SW,17)+(-1024)*mapget(SW,18);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-100), print("rat_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),90); print("rat_BFKL_-2|",Vec(r),"|",v));

==> anc/numbers/deposit/R5/n4_check/eval_test.gpout <==
rat_DL_-5|[-1, 0, 0, 192, 0]|315.827340834859475802703711996036836330038381031705300045227180039041434317414567776056748918993671418368829240768740610
rat_DL_-4|[-1, 0, 0, -384, 0, 0, 0, 0]|-631.654681669718951605407423992073672660076762063410600090454360078082868634829135552113497837987342836737658481537481221
H_DL_-5|[1, 0, 0, -96, 0]|157.913670417429737901351855998018418165019190515852650022613590019520717158707283888028374459496835709184414620384370305
H_BFKL_-3|ZERO|-1.7610509143420669137 E-132
rat_BFKL_-2|[1, 0, -160, 0, 64, 0, 0, 0, 0]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R5/n4_check/eval_test.py <==
import pickle
from numeval import *
r=pickle.load(open('kv_limits.pkl','rb'))
q=[("rat_DL_-5",r['rat']['DL'][-5],[0,1,2],ALTGENS),
   ("rat_DL_-4",r['rat']['DL'][-4],[0,1,2,3],ALTGENS),
   ("H_DL_-5",r['H']['DL'][-5],[0,1,2],ALTGENS),
   ("H_BFKL_-3",r['H']['BFKL'][-3],[4],ALTGENS),
   ("rat_BFKL_-2",r['rat']['BFKL'][-2],[5],ALTGENS)]
out=run_gp(build_script(q,prec=120),"eval_test")
print(out)
for k,v in parse(out).items(): print(k,v[0],v[1])


==> anc/numbers/deposit/R5/n4_check/exact_numeric.gp <==
default(realprecision,60);
print("DL");
print([1.*(0),1.*(0),1.*((192)*polylogmult([2],[1],1)),1.*((-192)*polylogmult([3],[1],1)+(-384)*polylogmult([2],[1],1)+(-256)*polylogmult([3],[-1],1)),1.*((-192)*polylogmult([2],[1],1)+(384)*polylogmult([3],[1],1)+(-128)*polylogmult([4],[1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(256)*polylogmult([2,2],[1,1],1)+(-512)*polylogmult([3,1],[-1,1],1)+(1024)*polylogmult([4],[-1],1)+(-256)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2,2],[-1,1],1)+(512)*polylogmult([3],[-1],1)),1.*((1536)*polylogmult([4,1],[1,1],1)+(-1856)*polylogmult([5],[1],1)+(-512)*polylogmult([2,3],[1,1],1)+(256)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(192)*polylogmult([3],[1],1)+(256)*polylogmult([4],[1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2,2],[1,1],1)+(-832)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(4608)*polylogmult([3,1,1],[-1,1,1],1)+(-1984)*polylogmult([3,2],[-1,1],1)+(-1792)*polylogmult([4,1],[-1,1],1)+(-192)*polylogmult([5],[-1],1)+(960)*polylogmult([2,3],[1,-1],1)+(-896)*polylogmult([2,2,1],[1,-1,1],1)+(256)*polylogmult([3,2],[1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-896)*polylogmult([2,3],[-1,1],1)+(-1536)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(1536)*polylogmult([2,3],[-1,-1],1)+(1536)*polylogmult([3,2],[-1,-1],1)+(-1408)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(1408)*polylogmult([2,1,2],[-1,1,1],1)+(1408)*polylogmult([2,2,1],[-1,1,1],1)+(-1024)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2,2],[-1,1],1)+(1024)*polylogmult([3,1],[-1,1],1)+(-2048)*polylogmult([4],[-1],1)+(256)*polylogmult([3],[-1],1)+(512)*polylogmult([2,2],[1,-1],1)),1.*((192)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(1152)*polylogmult([4,1,1],[1,1,1],1)+(-1792)*polylogmult([4,2],[1,1],1)+(-7424)*polylogmult([5,1],[1,1],1)+(5056)*polylogmult([6],[1],1)+(1472)*polylogmult([2,4],[1,1],1)+(-256)*polylogmult([2,3,1],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(128)*polylogmult([3,1,2],[1,1,1],1)+(128)*polylogmult([3,2,1],[1,1,1],1)+(192)*polylogmult([2],[1],1)+(-768)*polylogmult([4,1],[1,1],1)+(2816)*polylogmult([5],[1],1)+(-896)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(640)*polylogmult([2,3],[1,1],1)+(384)*polylogmult([3,2],[1,1],1)+(2880)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(512)*polylogmult([3,1,1],[-1,1,1],1)+(-2112)*polylogmult([3,2],[-1,1],1)+(-1280)*polylogmult([4,1],[-1,1],1)+(2752)*polylogmult([5],[-1],1)+(-704)*polylogmult([2,3],[1,-1],1)+(-640)*polylogmult([2,2,1],[1,-1,1],1)+(-512)*polylogmult([3,2],[1,-1],1)+(1152)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-16128)*polylogmult([4,1,1],[-1,1,1],1)+(8512)*polylogmult([4,2],[-1,1],1)+(6272)*polylogmult([5,1],[-1,1],1)+(-2240)*polylogmult([6],[-1],1)+(-2688)*polylogmult([2,4],[1,-1],1)+(960)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(4096)*polylogmult([2,3,1],[1,-1,1],1)+(-1088)*polylogmult([3,3],[1,-1],1)+(896)*polylogmult([3,2,1],[1,-1,1],1)+(-192)*polylogmult([4,2],[1,-1],1)+(3328)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(128)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(-512)*polylogmult([2,2,2],[1,1,-1],1)+(1280)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-1280)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(-1280)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(1280)*polylogmult([2,2,2],[-1,-1,1],1)+(-4096)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(3840)*polylogmult([2,3,1],[-1,-1,1],1)+(3840)*polylogmult([3,2,1],[-1,-1,1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(5248)*polylogmult([2,4],[-1,1],1)+(8896)*polylogmult([3,3],[-1,1],1)+(4608)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(-4352)*polylogmult([2,4],[-1,-1],1)+(-4736)*polylogmult([3,3],[-1,-1],1)+(256)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(2944)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(-256)*polylogmult([2,1,3],[-1,1,-1],1)+(-256)*polylogmult([3,1,2],[-1,1,-1],1)+(-1472)*polylogmult([4,2],[-1,-1],1)+(-640)*polylogmult([2,2,2],[1,-1,-1],1)+(-640)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-4608)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(4608)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(4608)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(-6016)*polylogmult([2,1,3],[-1,1,1],1)+(-5632)*polylogmult([2,2,2],[-1,1,1],1)+(-14336)*polylogmult([3,1,2],[-1,1,1],1)+(4608)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(-6016)*polylogmult([2,3,1],[-1,1,1],1)+(-14336)*polylogmult([3,2,1],[-1,1,1],1)+(2688)*polylogmult([2,2,2],[1,-1,1],1)+(18432)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-4608)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(1408)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(2944)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(384)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-384)*polylogmult([2,1,2],[-1,1,1],1)+(-384)*polylogmult([2,2,1],[-1,1,1],1)+(1024)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(768)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(-768)*polylogmult([2,2,2],[-1,1,-1],1)+(512)*polylogmult([3,1],[-1,1],1)+(-1024)*polylogmult([4],[-1],1)+(256)*polylogmult([2,2],[1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2],[-1,1],1)+(3328)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(-3328)*polylogmult([2,3],[-1,-1],1)+(-3328)*polylogmult([3,2],[-1,-1],1)+(-640)*polylogmult([2,3],[-1,1],1)+(128)*polylogmult([3,3],[1,1],1)+(128)*polylogmult([4],[1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-256)*polylogmult([2,2],[1,1],1)),1.*((-800)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-8448)*polylogmult([5,1,1],[1,1,1],1)+(8480)*polylogmult([5,2],[1,1],1)+(17696)*polylogmult([6,1],[1,1],1)+(-9664)*polylogmult([7],[1],1)+(-3840)*polylogmult([2,5],[1,1],1)+(2048)*polylogmult([2,4,1],[1,1,1],1)+(-1280)*polylogmult([3,4],[1,1],1)+(-128)*polylogmult([2,2,3],[1,1,1],1)+(-128)*polylogmult([3,1,3],[1,1,1],1)+(-1536)*polylogmult([4,1],[1,1],1)+(1856)*polylogmult([5],[1],1)+(1472)*polylogmult([4,3],[1,1],1)+(128)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1)+(-640)*polylogmult([4,1,2],[1,1,1],1)+(-640)*polylogmult([4,2,1],[1,1,1],1)+(128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(128)*polylogmult([2,3,2],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1)+(128)*polylogmult([3,3,1],[1,1,1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-256)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(384)*polylogmult([2],[1],1)+(-192)*polylogmult([3],[1],1)+(-512)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(-1696)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(28544)*polylogmult([4,1,2],[-1,1,1],1)+(28544)*polylogmult([4,2,1],[-1,1,1],1)+(6656)*polylogmult([5,1],[1,1],1)+(-8576)*polylogmult([6],[1],1)+(-1664)*polylogmult([2,4],[1,1],1)+(384)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(-512)*polylogmult([3,3],[1,1],1)+(384)*polylogmult([4,2],[1,1],1)+(-5344)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(-13472)*polylogmult([5,2],[-1,1],1)+(-10272)*polylogmult([6,1],[-1,1],1)+(-17664)*polylogmult([4,3],[-1,1],1)+(1088)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-896)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(8832)*polylogmult([2,3,2],[-1,1,1],1)+(768)*polylogmult([2],[-1],1)*polylogmult([4,1],[1,1],1)+(11008)*polylogmult([2,4,1],[-1,1,1],1)+(22272)*polylogmult([3,3,1],[-1,1,1],1)+(-4096)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(1408)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(11776)*polylogmult([2,1,4],[-1,1,1],1)+(-1152)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(9088)*polylogmult([2,2,3],[-1,1,1],1)+(22784)*polylogmult([3,1,3],[-1,1,1],1)+(4096)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-2560)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-1792)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-64)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-2560)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(4160)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(7424)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(-7104)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(-1856)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(1024)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(640)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(-768)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(-1024)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(-1024)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(832)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(-4608)*polylogmult([3,1,1],[-1,1,1],1)+(1984)*polylogmult([3,2],[-1,1],1)+(1792)*polylogmult([4,1],[-1,1],1)+(192)*polylogmult([5],[-1],1)+(-960)*polylogmult([2,3],[1,-1],1)+(896)*polylogmult([2,2,1],[1,-1,1],1)+(-256)*polylogmult([3,2],[1,-1],1)+(-1152)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(6400)*polylogmult([4,1,1],[-1,1,1],1)+(-2112)*polylogmult([4,2],[-1,1],1)+(-2176)*polylogmult([5,1],[-1,1],1)+(-1664)*polylogmult([6],[-1],1)+(832)*polylogmult([2,4],[1,-1],1)+(-3392)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(256)*polylogmult([2,3,1],[1,-1,1],1)+(1216)*polylogmult([3,3],[1,-1],1)+(640)*polylogmult([3,2,1],[1,-1,1],1)+(1024)*polylogmult([4,2],[1,-1],1)+(-1664)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([2,2,2],[1,1,-1],1)+(26112)*polylogmult([5,1,1],[-1,1,1],1)+(5440)*polylogmult([7],[-1],1)+(6144)*polylogmult([2,5],[1,-1],1)+(-9088)*polylogmult([2,4,1],[1,-1,1],1)+(2720)*polylogmult([3,4],[1,-1],1)+(-512)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(512)*polylogmult([3,1,3],[1,1,-1],1)+(-4736)*polylogmult([3,3,1],[1,-1,1],1)+(1184)*polylogmult([4,3],[1,-1],1)+(768)*polylogmult([4,1,2],[1,1,-1],1)+(-1088)*polylogmult([4,2,1],[1,-1,1],1)+(1152)*polylogmult([5,2],[1,-1],1)+(1536)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-3840)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(1792)*polylogmult([2,2,3],[1,1,-1],1)+(-64)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(768)*polylogmult([2,3,2],[1,1,-1],1)+(-2176)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(-640)*polylogmult([2,2],[1,-1],1)*polylogmult([3],[1],1)+(1024)*polylogmult([3,2,2],[1,1,-1],1)+(-256)*polylogmult([3],[-1],1)+(960)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(2880)*polylogmult([2,2,3],[-1,1,-1],1)+(1792)*polylogmult([2,3,2],[-1,1,-1],1)+(2048)*polylogmult([3,2,2],[-1,1,-1],1)+(64)*polylogmult([2,1,4],[-1,1,-1],1)+(-384)*polylogmult([3,1,3],[-1,1,-1],1)+(7040)*polylogmult([2,5],[-1,-1],1)+(9824)*polylogmult([3,4],[-1,-1],1)+(-1280)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(1280)*polylogmult([2,2],[-1,-1],1)*polylogmult([3],[1],1)+(1920)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(-1792)*polylogmult([2,2,3],[-1,-1,1],1)+(1472)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(-5824)*polylogmult([2,3,2],[-1,-1,1],1)+(-9152)*polylogmult([2,4,1],[-1,-1,1],1)+(1216)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(-5568)*polylogmult([3,2,2],[-1,-1,1],1)+(8576)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(-12544)*polylogmult([3,3,1],[-1,-1,1],1)+(-4544)*polylogmult([4,2,1],[-1,-1,1],1)+(-8832)*polylogmult([2,5],[-1,1],1)+(-12000)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(4384)*polylogmult([4,3],[-1,-1],1)+(1408)*polylogmult([4,1,2],[-1,1,-1],1)+(-3328)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(1792)*polylogmult([2,3,2],[1,-1,-1],1)+(640)*polylogmult([3,2,2],[1,-1,-1],1)+(4608)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(-2880)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(-10752)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(-10752)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-10752)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-17536)*polylogmult([3,4],[-1,1],1)+(-4992)*polylogmult([2,2,3],[1,-1,1],1)+(3072)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-24576)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(-24576)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(21248)*polylogmult([3,2,2],[-1,1,1],1)+(-24576)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(-8448)*polylogmult([2,3,2],[1,-1,1],1)+(-39936)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(-1536)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(6144)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(6144)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(-2752)*polylogmult([3,2,2],[1,-1,1],1)+(12288)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(4608)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(-1536)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(1408)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-1408)*polylogmult([2,1,2],[-1,1,1],1)+(-1408)*polylogmult([2,2,1],[-1,1,1],1)+(896)*polylogmult([2,3],[-1,1],1)+(1536)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-6144)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-2048)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(6144)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(6144)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-7680)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(-7680)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(6144)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-7680)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(6144)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(24576)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(-6144)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(4096)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-4736)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(-4096)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(-384)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(-4096)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-4096)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(4480)*polylogmult([2,1,3],[-1,1,1],1)+(5632)*polylogmult([2,2,2],[-1,1,1],1)+(8960)*polylogmult([3,1,2],[-1,1,1],1)+(-4096)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(4480)*polylogmult([2,3,1],[-1,1,1],1)+(8960)*polylogmult([3,2,1],[-1,1,1],1)+(-12288)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(2048)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(1536)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(1280)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(2688)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(-4032)*polylogmult([3,3],[-1,1],1)+(-3712)*polylogmult([2,4],[-1,1],1)+(128)*polylogmult([2,2,2],[1,-1,1],1)+(1792)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(-1664)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(1792)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-1024)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(2048)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(3072)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(-6784)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(-2048)*polylogmult([2,1,3],[-1,1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([2,2,2],[-1,1,-1],1)+(-2048)*polylogmult([3,1,2],[-1,1,-1],1)+(-7680)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(11264)*polylogmult([3,3],[-1,-1],1)+(4992)*polylogmult([4,2],[-1,-1],1)+(8832)*polylogmult([2,4],[-1,-1],1)+(-1792)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(1792)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(1792)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(-1792)*polylogmult([2,2,3],[-1,-1,-1],1)+(1792)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(-1792)*polylogmult([2,3,2],[-1,-1,-1],1)+(-1792)*polylogmult([3,2,2],[-1,-1,-1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(128)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(128)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(-640)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(-640)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(-128)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(512)*polylogmult([2,3],[1,1],1)+(6144)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(3072)*polylogmult([2,2,3],[1,-1,-1],1)+(6144)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-2560)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-5120)*polylogmult([2,3,1],[-1,-1,1],1)+(-5120)*polylogmult([3,2,1],[-1,-1,1],1)+(1536)*polylogmult([2,2,2],[1,-1,-1],1)+(1536)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(-1536)*polylogmult([2,3],[-1,-1],1)+(-1536)*polylogmult([3,2],[-1,-1],1)+(-512)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(512)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-1024)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-1024)*polylogmult([2,2,2],[-1,-1,1],1)+(512)*polylogmult([2],[1],1)*polylogmult([4],[1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((64)*polylogmult([2],[1],1)),1.*((-64)*polylogmult([3],[1],1)+(-576)*polylogmult([2],[1],1)),1.*((-160)*polylogmult([4],[1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2,2],[1,1],1)+(-64)*polylogmult([2],[1],1)+(576)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-576)*polylogmult([2,2],[-1,1],1)+(-1664)*polylogmult([3,1],[-1,1],1)+(576)*polylogmult([3],[1],1)+(992)*polylogmult([4],[-1],1)+(256)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([3],[-1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((-160)*1),1.*((320)*1),1.*((320)*polylogmult([2],[1],1)+(160)*1)]);
print([1.*(0),1.*(0),1.*((96)*polylogmult([2],[1],1)),1.*((-96)*polylogmult([3],[1],1)+(-168)*polylogmult([2],[1],1)+(-128)*polylogmult([3],[-1],1)),1.*((32)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-40)*polylogmult([4],[1],1)+(-32)*polylogmult([2,2],[1,1],1)+(24)*polylogmult([2],[1],1)+(32)*polylogmult([3,1],[-1,1],1)+(248)*polylogmult([4],[-1],1)+(-80)*polylogmult([2,2],[1,-1],1)+(168)*polylogmult([3],[1],1)+(64)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-64)*polylogmult([2,2],[-1,1],1)+(224)*polylogmult([3],[-1],1)),1.*((-152)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(120)*polylogmult([3,2],[1,1],1)+(80)*polylogmult([5],[1],1)+(160)*polylogmult([2,3],[1,1],1)+(-120)*polylogmult([4,1],[1,1],1)+(-24)*polylogmult([3],[1],1)+(-320)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(320)*polylogmult([3,1,1],[-1,1,1],1)+(-64)*polylogmult([4,1],[-1,1],1)+(-112)*polylogmult([5],[-1],1)+(272)*polylogmult([2,3],[1,-1],1)+(-224)*polylogmult([2,2,1],[1,-1,1],1)+(80)*polylogmult([3,2],[1,-1],1)+(-32)*polylogmult([3],[-1],1)+(80)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-144)*polylogmult([4],[1],1)+(-80)*polylogmult([2,2],[1,1],1)+(-352)*polylogmult([4],[-1],1)+(16)*polylogmult([2,2],[1,-1],1)+(64)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-64)*polylogmult([2,1,2],[-1,1,1],1)+(-64)*polylogmult([2,2,1],[-1,1,1],1)+(128)*polylogmult([2,3],[-1,1],1)+(-48)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(48)*polylogmult([2,3],[-1,-1],1)+(48)*polylogmult([3,2],[-1,-1],1)+(-16)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(16)*polylogmult([2,2],[-1,1],1)),1.*((680)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(528)*polylogmult([4,1,1],[1,1,1],1)+(-592)*polylogmult([4,2],[1,1],1)+(-192)*polylogmult([5,1],[1,1],1)+(72)*polylogmult([6],[1],1)+(-336)*polylogmult([2,4],[1,1],1)+(120)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(-16)*polylogmult([2,3,1],[1,1,1],1)+(-408)*polylogmult([3,3],[1,1],1)+(-160)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(160)*polylogmult([3,1,2],[1,1,1],1)+(160)*polylogmult([3,2,1],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2,2],[1,1],1)+(-128)*polylogmult([2,2,2],[1,1,1],1)+(-144)*polylogmult([2],[1],1)+(-40)*polylogmult([4],[1],1)+(112)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(-480)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(704)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(448)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-192)*polylogmult([3,1,2],[-1,1,1],1)+(-192)*polylogmult([3,2,1],[-1,1,1],1)+(-784)*polylogmult([4,1,1],[-1,1,1],1)+(-128)*polylogmult([3,3],[-1,1],1)+(24)*polylogmult([4,2],[-1,1],1)+(-272)*polylogmult([5,1],[-1,1],1)+(464)*polylogmult([2,3,1],[1,-1,1],1)+(-128)*polylogmult([6],[-1],1)+(-400)*polylogmult([2,4],[1,-1],1)+(-64)*polylogmult([3,3],[1,-1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(-32)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(224)*polylogmult([3,2,1],[1,-1,1],1)+(352)*polylogmult([4,2],[1,-1],1)+(-240)*polylogmult([2,2,2],[1,1,-1],1)+(96)*polylogmult([3,1],[-1,1],1)+(8)*polylogmult([4],[-1],1)+(-32)*polylogmult([2,2],[1,-1],1)+(-64)*polylogmult([3],[-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-192)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-64)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(104)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(192)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-48)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(192)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(192)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(-208)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(128)*polylogmult([3,2],[1,1],1)+(344)*polylogmult([5],[1],1)+(48)*polylogmult([2,3],[1,1],1)+(-208)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(208)*polylogmult([2,2],[1,1],1)+(240)*polylogmult([4,1],[1,1],1)+(64)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(-144)*polylogmult([2,2,2],[-1,1,1],1)+(-128)*polylogmult([2,3,1],[-1,1,1],1)+(-128)*polylogmult([2,1,3],[-1,1,1],1)+(-72)*polylogmult([2,4],[-1,1],1)+(-48)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(-576)*polylogmult([3,1,1],[-1,1,1],1)+(368)*polylogmult([3,2],[-1,1],1)+(368)*polylogmult([4,1],[-1,1],1)+(208)*polylogmult([5],[-1],1)+(-64)*polylogmult([2,3],[1,-1],1)+(64)*polylogmult([2,2,1],[1,-1,1],1)+(-16)*polylogmult([3,2],[1,-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(32)*polylogmult([2,2,2],[-1,-1,1],1)+(64)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(96)*polylogmult([2,3,1],[-1,-1,1],1)+(96)*polylogmult([3,2,1],[-1,-1,1],1)+(-160)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(176)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(160)*polylogmult([2,1,3],[-1,1,-1],1)+(-248)*polylogmult([2,4],[-1,-1],1)+(-304)*polylogmult([3,3],[-1,-1],1)+(160)*polylogmult([3,1,2],[-1,1,-1],1)+(-176)*polylogmult([4,2],[-1,-1],1)+(-16)*polylogmult([2,2,2],[1,-1,-1],1)+(88)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(224)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(16)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-224)*polylogmult([2,1,2],[-1,1,1],1)+(-224)*polylogmult([2,2,1],[-1,1,1],1)+(208)*polylogmult([2,3],[-1,1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(64)*polylogmult([2,2,2],[-1,1,-1],1)+(352)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(-352)*polylogmult([2,3],[-1,-1],1)+(-352)*polylogmult([3,2],[-1,-1],1)+(-16)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(16)*polylogmult([2,2],[-1,1],1)),1.*((-1304)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-2240)*polylogmult([5,1,1],[1,1,1],1)+(1864)*polylogmult([5,2],[1,1],1)+(904)*polylogmult([6,1],[1,1],1)+(-328)*polylogmult([7],[1],1)+(464)*polylogmult([2,5],[1,1],1)+(-752)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(240)*polylogmult([2,4,1],[1,1,1],1)+(616)*polylogmult([3,4],[1,1],1)+(-256)*polylogmult([3,1,3],[1,1,1],1)+(-240)*polylogmult([3,3,1],[1,1,1],1)+(1024)*polylogmult([4,3],[1,1],1)+(544)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1)+(-784)*polylogmult([4,1,2],[1,1,1],1)+(-784)*polylogmult([4,2,1],[1,1,1],1)+(352)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-160)*polylogmult([2,2],[1,1],1)*polylogmult([3],[1],1)+(-368)*polylogmult([2],[1],1)*polylogmult([2,3],[1,1],1)+(176)*polylogmult([2,2,3],[1,1,1],1)+(-176)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(208)*polylogmult([2,3,2],[1,1,1],1)+(-64)*polylogmult([3,2,2],[1,1,1],1)+(144)*polylogmult([3],[1],1)+(-312)*polylogmult([2],[1],1)+(-72)*polylogmult([5],[1],1)+(496)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-288)*polylogmult([2,3],[1,1],1)+(-288)*polylogmult([3,2],[1,1],1)+(-344)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(48)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(-1168)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(-7392)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(4272)*polylogmult([4,1,2],[-1,1,1],1)+(4272)*polylogmult([4,2,1],[-1,1,1],1)+(2784)*polylogmult([5,1,1],[-1,1,1],1)+(-1376)*polylogmult([4,3],[-1,1],1)+(-704)*polylogmult([5,2],[-1,1],1)+(288)*polylogmult([6,1],[-1,1],1)+(-912)*polylogmult([2,4,1],[1,-1,1],1)+(456)*polylogmult([7],[-1],1)+(576)*polylogmult([2,5],[1,-1],1)+(8)*polylogmult([3,4],[1,-1],1)+(576)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(480)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-592)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(1312)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(-592)*polylogmult([2,3,2],[1,-1,1],1)+(-240)*polylogmult([3,3,1],[1,-1,1],1)+(-808)*polylogmult([4,3],[1,-1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(144)*polylogmult([3,2,2],[1,1,-1],1)+(32)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(160)*polylogmult([4,2,1],[1,-1,1],1)+(-672)*polylogmult([5,2],[1,-1],1)+(128)*polylogmult([2,3,2],[1,1,-1],1)+(288)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(528)*polylogmult([2,2,3],[1,1,-1],1)+(-160)*polylogmult([2,2],[1,-1],1)*polylogmult([3],[1],1)+(-96)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(2144)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-1168)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(160)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(208)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(640)*polylogmult([3,1,1],[-1,1,1],1)+(-592)*polylogmult([3,2],[-1,1],1)+(-784)*polylogmult([4,1],[-1,1],1)+(-16)*polylogmult([2,3],[1,-1],1)+(160)*polylogmult([2,2,1],[1,-1,1],1)+(32)*polylogmult([3,2],[1,-1],1)+(-32)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(32)*polylogmult([3,1,3],[1,1,-1],1)+(48)*polylogmult([4,1,2],[1,1,-1],1)+(64)*polylogmult([3],[-1],1)+(48)*polylogmult([4],[-1],1)+(-320)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-3648)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(2144)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(2144)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(192)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(-64)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(32)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(3648)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(3648)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-3840)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(-3904)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(-3904)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(-8352)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(256)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(3648)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-3840)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-3904)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(-8352)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(3648)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(-3840)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-8352)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(12288)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(-2496)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(224)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(1856)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-224)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(96)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(-1856)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-224)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(-1856)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(-1856)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(-4992)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-48)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(-112)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(80)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(-64)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(208)*polylogmult([4],[1],1)+(64)*polylogmult([2,2],[1,1],1)+(272)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(-96)*polylogmult([4,1,1],[1,1,1],1)+(352)*polylogmult([5,1],[1,1],1)+(-1040)*polylogmult([6],[1],1)+(-176)*polylogmult([2,4],[1,1],1)+(128)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(-64)*polylogmult([2,3,1],[1,1,1],1)+(96)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(-96)*polylogmult([3,1,2],[1,1,1],1)+(-96)*polylogmult([3,2,1],[1,1,1],1)+(-176)*polylogmult([4,2],[1,1],1)+(128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([2,2],[1,1],1)+(128)*polylogmult([2,2,2],[1,1,1],1)+(4160)*polylogmult([3,1,3],[-1,1,1],1)+(5312)*polylogmult([3,2,2],[-1,1,1],1)+(4256)*polylogmult([3,3,1],[-1,1,1],1)+(-1248)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(272)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(3872)*polylogmult([3,1,2],[-1,1,1],1)+(3872)*polylogmult([3,2,1],[-1,1,1],1)+(3968)*polylogmult([4,1,1],[-1,1,1],1)+(-912)*polylogmult([2,3],[-1,1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(2704)*polylogmult([2,2,3],[-1,1,1],1)+(2752)*polylogmult([2,3,2],[-1,1,1],1)+(2128)*polylogmult([2,4,1],[-1,1,1],1)+(1184)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(-1152)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(2080)*polylogmult([2,2,2],[-1,1,1],1)+(2080)*polylogmult([2,3,1],[-1,1,1],1)+(-144)*polylogmult([2],[-1],1)*polylogmult([4,1],[1,1],1)+(368)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-2432)*polylogmult([4,2],[-1,1],1)+(-1504)*polylogmult([5,1],[-1,1],1)+(1984)*polylogmult([2,1,4],[-1,1,1],1)+(1184)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(2080)*polylogmult([2,1,3],[-1,1,1],1)+(-1328)*polylogmult([3,4],[-1,1],1)+(-2288)*polylogmult([3,3],[-1,1],1)+(-560)*polylogmult([2,5],[-1,1],1)+(-336)*polylogmult([2,2,3],[1,-1,1],1)+(-1248)*polylogmult([2,4],[-1,1],1)+(-288)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-1152)*polylogmult([3],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(128)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(240)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-64)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(144)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(16)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(-160)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(160)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(1152)*polylogmult([2,1,1,3],[-1,1,1,-1],1)+(-96)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(64)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(96)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(96)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(1152)*polylogmult([3,1,1,2],[-1,1,1,-1],1)+(400)*polylogmult([6],[-1],1)+(208)*polylogmult([2,4],[1,-1],1)+(-448)*polylogmult([2,3,1],[1,-1,1],1)+(-160)*polylogmult([3,3],[1,-1],1)+(-64)*polylogmult([3,2,1],[1,-1,1],1)+(-352)*polylogmult([4,2],[1,-1],1)+(-64)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(64)*polylogmult([2,2,2],[1,1,-1],1)+(-808)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(-1984)*polylogmult([3,1,3],[-1,1,-1],1)+(144)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(-752)*polylogmult([3,2,2],[-1,1,-1],1)+(-624)*polylogmult([4,1,2],[-1,1,-1],1)+(784)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(-832)*polylogmult([2,2,3],[-1,1,-1],1)+(-1392)*polylogmult([2,1,4],[-1,1,-1],1)+(1672)*polylogmult([3,4],[-1,-1],1)+(1104)*polylogmult([4,3],[-1,-1],1)+(976)*polylogmult([2,5],[-1,-1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(32)*polylogmult([2,2],[-1,-1],1)*polylogmult([3],[1],1)+(128)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(-160)*polylogmult([2,2,3],[-1,-1,1],1)+(-624)*polylogmult([2,3,2],[-1,-1,1],1)+(-1280)*polylogmult([2,4,1],[-1,-1,1],1)+(-560)*polylogmult([3,2,2],[-1,-1,1],1)+(-1696)*polylogmult([3,3,1],[-1,-1,1],1)+(-560)*polylogmult([4,2,1],[-1,-1,1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2,2],[-1,1],1)+(64)*polylogmult([3,1],[-1,1],1)+(16)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-496)*polylogmult([2,3],[-1,1],1)+(368)*polylogmult([5,2],[-1,-1],1)+(448)*polylogmult([2,2,3],[1,-1,-1],1)+(272)*polylogmult([2,3,2],[1,-1,-1],1)+(16)*polylogmult([3,2,2],[1,-1,-1],1)+(-256)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(256)*polylogmult([2,3],[-1,-1],1)+(256)*polylogmult([3,2],[-1,-1],1)+(640)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(-320)*polylogmult([2,2,2],[1,-1,1],1)+(1024)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(160)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(-160)*polylogmult([2,3,2],[-1,1,-1],1)+(1024)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-480)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(960)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(-256)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(-496)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(-960)*polylogmult([2,1,3],[-1,1,-1],1)+(160)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(-160)*polylogmult([2,2,2],[-1,1,-1],1)+(-960)*polylogmult([3,1,2],[-1,1,-1],1)+(-1184)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(2016)*polylogmult([3,3],[-1,-1],1)+(928)*polylogmult([4,2],[-1,-1],1)+(1456)*polylogmult([2,4],[-1,-1],1)+(-32)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(32)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(-32)*polylogmult([2,2,3],[-1,-1,-1],1)+(32)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(-32)*polylogmult([2,3,2],[-1,-1,-1],1)+(-32)*polylogmult([3,2,2],[-1,-1,-1],1)+(-480)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(480)*polylogmult([2,1,2],[-1,1,1],1)+(480)*polylogmult([2,2,1],[-1,1,1],1)+(704)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(112)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(960)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(48)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(960)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-352)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-704)*polylogmult([2,3,1],[-1,-1,1],1)+(-704)*polylogmult([3,2,1],[-1,-1,1],1)+(320)*polylogmult([2,2,2],[1,-1,-1],1)+(128)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(-128)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(32)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(128)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(128)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-32)*polylogmult([2,2,2],[-1,-1,1],1)+(-96)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(-96)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(-96)*polylogmult([2],[1],1)*polylogmult([3,1,1],[1,1,1],1)+(96)*polylogmult([3,1,1,2],[1,1,1,1],1)+(96)*polylogmult([3,1,2,1],[1,1,1,1],1)+(96)*polylogmult([3,2,1,1],[1,1,1,1],1)+(384)*polylogmult([4,1,1,1],[1,1,1,1],1)+(-32)*polylogmult([2,3,1,1],[1,1,1,1],1)+(160)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1))]);
print("BFKL");
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((3072)*polylogmult([3,1,1],[-1,1,1],1)+(-1536)*polylogmult([3,2],[-1,1],1)+(-640)*polylogmult([4,1],[-1,1],1)+(256)*polylogmult([5],[-1],1)+(-384)*polylogmult([3,2],[1,-1],1)+(384)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-640)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(1280)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(-6144)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(3072)*polylogmult([2,1,2],[-1,1,1],1)+(3072)*polylogmult([2,2,1],[-1,1,1],1)+(-1024)*polylogmult([2,3],[-1,1],1)),1.*((-192)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(-1152)*polylogmult([4,1,1],[1,1,1],1)+(768)*polylogmult([4,2],[1,1],1)+(-768)*polylogmult([5,1],[1,1],1)+(640)*polylogmult([6],[1],1)+(320)*polylogmult([2,4],[1,1],1)+(256)*polylogmult([2,3,1],[1,1,1],1)+(128)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(-128)*polylogmult([3,1,2],[1,1,1],1)+(-128)*polylogmult([3,2,1],[1,1,1],1)+(-576)*polylogmult([5,1],[-1,1],1)+(-512)*polylogmult([4,2],[-1,1],1)+(4352)*polylogmult([2,3,1],[-1,1,1],1)+(4864)*polylogmult([2,1,3],[-1,1,1],1)+(-1408)*polylogmult([3,3],[-1,1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1792)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-4864)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(1280)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(1536)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(640)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-192)*polylogmult([6],[-1],1)+(-320)*polylogmult([2,4],[1,-1],1)+(-960)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(1280)*polylogmult([2,3,1],[1,-1,1],1)+(448)*polylogmult([3,3],[1,-1],1)+(512)*polylogmult([3,1,2],[1,1,-1],1)+(-640)*polylogmult([3,2,1],[1,-1,1],1)+(1216)*polylogmult([4,2],[1,-1],1)+(-2304)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(-1792)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(256)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(-256)*polylogmult([2,2,2],[-1,-1,1],1)+(1280)*polylogmult([2,3,1],[-1,-1,1],1)+(1280)*polylogmult([3,2,1],[-1,-1,1],1)+(-896)*polylogmult([2,4],[-1,1],1)+(-2944)*polylogmult([3,3],[-1,-1],1)+(576)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(2304)*polylogmult([2,1,3],[-1,1,-1],1)+(-1792)*polylogmult([2,4],[-1,-1],1)+(2304)*polylogmult([3,1,2],[-1,1,-1],1)+(-832)*polylogmult([4,2],[-1,-1],1)+(-896)*polylogmult([2,2,2],[1,-1,-1],1)+(4608)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-2304)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(-11776)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-11776)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(5632)*polylogmult([2,2,2],[-1,1,1],1)+(2816)*polylogmult([3,1,2],[-1,1,1],1)+(-11776)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(2816)*polylogmult([3,2,1],[-1,1,1],1)+(1280)*polylogmult([2,2,2],[1,-1,1],1)+(-6144)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-2560)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(1152)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(24576)*polylogmult([2,1,1,1,1],[-1,1,1,1,1],1)+(1024)*polylogmult([4,1,1],[-1,1,1],1)+(2560)*polylogmult([2],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(-2048)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(256)*polylogmult([2,2,2],[-1,1,-1],1)+(-1792)*polylogmult([2,2,2],[-1,-1,-1],1)+(-1792)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(1792)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([3,1],[1,1],1)+(128)*polylogmult([3,3],[1,1],1)),1.*((41216/3)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(1760)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-3840)*polylogmult([5,1,1],[1,1,1],1)+(1568)*polylogmult([5,2],[1,1],1)+(4384)*polylogmult([6,1],[1,1],1)+(-1216)*polylogmult([7],[1],1)+(-1792)*polylogmult([2,5],[1,1],1)+(384)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(512)*polylogmult([2,4,1],[1,1,1],1)+(-640)*polylogmult([3,4],[1,1],1)+(128)*polylogmult([2,2,3],[1,1,1],1)+(128)*polylogmult([3,1,3],[1,1,1],1)+(-576)*polylogmult([4,3],[1,1],1)+(2688)*polylogmult([4,3],[-1,1],1)+(41216/3)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-128)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1)+(128)*polylogmult([4,1,2],[1,1,1],1)+(128)*polylogmult([4,2,1],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(128)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(-128)*polylogmult([2,3,2],[1,1,1],1)+(640)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1)+(-128)*polylogmult([3,3,1],[1,1,1],1)+(-14720/3)*polylogmult([2,4,1],[-1,1,1],1)+(4192/3)*polylogmult([6,1],[-1,1],1)+(-4608)*polylogmult([4,1,2],[-1,1,1],1)+(-4608)*polylogmult([4,2,1],[-1,1,1],1)+(-5504/3)*polylogmult([5,1,1],[-1,1,1],1)+(1024)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(608)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(4000/3)*polylogmult([5,2],[-1,1],1)+(-160)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(38912/3)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-23680/3)*polylogmult([2,3,2],[-1,1,1],1)+(-32128/3)*polylogmult([3,3,1],[-1,1,1],1)+(-1344)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-640)*polylogmult([2,3],[-1,1],1)*polylogmult([2],[1],1)+(1408)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(896)*polylogmult([2],[-1],1)*polylogmult([4,1],[1,1],1)+(-20096/3)*polylogmult([2,1,4],[-1,1,1],1)+(-25600/3)*polylogmult([2,2,3],[-1,1,1],1)+(-33664/3)*polylogmult([3,1,3],[-1,1,1],1)+(-4224)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(640)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(11968/3)*polylogmult([3,4],[-1,1],1)+(3904)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-15360)*polylogmult([2],[-1],1)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(9088)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(9088)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(5120)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(7168)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1,1],[-1,1,1],1)+(-2176)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(-8960)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-8704)*polylogmult([3],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(3648)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(9600)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(8832)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1600)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-2752)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(2560)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(1472)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(-4416)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(4096)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(2688)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(-1920)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(-1024)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(-7936)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-1024)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(-1824)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(-3328)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(704)*polylogmult([7],[-1],1)+(128)*polylogmult([2,5],[1,-1],1)+(-1280)*polylogmult([2,4,1],[1,-1,1],1)+(-32)*polylogmult([3,4],[1,-1],1)+(384)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(-1408)*polylogmult([3,1,3],[1,1,-1],1)+(-1408/3)*polylogmult([3,3,1],[1,-1,1],1)+(-2848)*polylogmult([4,3],[1,-1],1)+(-896)*polylogmult([4,1,2],[1,1,-1],1)+(3008)*polylogmult([4,2,1],[1,-1,1],1)+(-2432)*polylogmult([5,2],[1,-1],1)+(768)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-1280)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(768)*polylogmult([2,2,3],[1,1,-1],1)+(448)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(1024/3)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(6784)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(-4352)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(832)*polylogmult([2,2,3],[-1,1,-1],1)+(768)*polylogmult([2,3,2],[-1,1,-1],1)+(1920)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-3776)*polylogmult([2,1,4],[-1,1,-1],1)+(-5504)*polylogmult([3,1,3],[-1,1,-1],1)+(3200)*polylogmult([2,5],[-1,-1],1)+(6624)*polylogmult([3,4],[-1,-1],1)+(-3328)*polylogmult([2,2,2,1],[-1,-1,-1,1],1)+(-3328)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(2560)*polylogmult([2,2],[-1,-1],1)*polylogmult([2,1],[-1,1],1)+(-256)*polylogmult([2,2],[-1,-1],1)*polylogmult([3],[1],1)+(-256)*polylogmult([2,2,3],[-1,-1,1],1)+(-2112)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(-2752)*polylogmult([2,3,2],[-1,-1,1],1)+(-5312)*polylogmult([2,4,1],[-1,-1,1],1)+(-2368)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(-2496)*polylogmult([3,2,2],[-1,-1,1],1)+(-7424)*polylogmult([3,3,1],[-1,-1,1],1)+(-704)*polylogmult([4,2,1],[-1,-1,1],1)+(2176/3)*polylogmult([2,5],[-1,1],1)+(3840)*polylogmult([2,2,3],[-1,-1,-1],1)+(10624)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(-3072)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(3104)*polylogmult([4,3],[-1,-1],1)+(-2048)*polylogmult([2,1,2,2],[-1,1,-1,-1],1)+(2048)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,-1],1)+(-2432)*polylogmult([4,1,2],[-1,1,-1],1)+(3584)*polylogmult([2,2,3],[1,-1,-1],1)+(2304)*polylogmult([2,3,2],[1,-1,-1],1)+(896)*polylogmult([3,2,2],[1,-1,-1],1)+(2816)*polylogmult([3,2,2],[-1,-1,-1],1)+(-6400)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(3200)*polylogmult([2,3,2],[-1,-1,-1],1)+(-6784)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(512)*polylogmult([2,2,3],[1,-1,1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(4288/3)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(-2048)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(-2048)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(-1536)*polylogmult([2,3,2],[1,-1,1],1)+(-1984/3)*polylogmult([3,2,2],[1,-1,1],1)+(2048)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(768)*polylogmult([3,1,2,1],[1,1,-1,1],1)+(4352/3)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(256)*polylogmult([2,1],[-1,1],1)*polylogmult([3,1],[1,1],1)+(-1536)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(1280)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(-1536)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(2560)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(-8960/3)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(40960)*polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1)+(-26624)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(-26624)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-26624)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-26624)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(-45056)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(16896)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(16896)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(24576)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(16896)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(24576)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(24576)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(6144)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(-13568)*polylogmult([3,2,2],[-1,1,1],1)+(-1024)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2],[1,-1],1)*polylogmult([3],[1],1)+(-6144)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(7680)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(1792)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(-1664)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(1792)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-1024)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(-768)*polylogmult([2,2,1,2],[-1,-1,1,-1],1)+(768)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,-1,1],1)+(128)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(-128)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(6144)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(6144)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-2560)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-1024)*polylogmult([2],[-1],1)*polylogmult([3,1,1],[1,1,1],1)+(1024)*polylogmult([3,1,1,2],[1,1,1,-1],1)+(-256)*polylogmult([2,3,2],[1,1,-1],1)+(-512)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(512)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-1024)*polylogmult([3,2,2],[1,1,-1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((-512)*polylogmult([2],[-1],1)),1.*((-1664)*polylogmult([2,1],[-1,1],1)+(1344)*polylogmult([3],[-1],1)),1.*((-3840)*polylogmult([2,1,1],[-1,1,1],1)+(-736)*polylogmult([4],[1],1)+(-512)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2],[1,1],1)+(3584)*polylogmult([3,1],[-1,1],1)+(2496)*polylogmult([2,2],[-1,1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-2336)*polylogmult([4],[-1],1)+(-256)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(-256)*polylogmult([2,2],[1,-1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((-160)*1),1.*(0),1.*((320)*polylogmult([2],[1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*((-32)*polylogmult([4],[1],1)+(96)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(960)*polylogmult([2,1,1],[-1,1,1],1)+(-512)*polylogmult([2,2],[-1,1],1)+(224)*polylogmult([4],[-1],1)+(-32)*polylogmult([2,2],[1,-1],1)+(-480)*polylogmult([3,1],[-1,1],1)+(304)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)),1.*((-8)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(8)*polylogmult([3,2],[1,1],1)+(-208)*polylogmult([5],[1],1)+(48)*polylogmult([2,3],[1,1],1)+(-120)*polylogmult([4,1],[1,1],1)+(-112)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(288)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-272)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(4544)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(-2688)*polylogmult([2,1,2],[-1,1,1],1)+(-2688)*polylogmult([2,2,1],[-1,1,1],1)+(-3232)*polylogmult([3,1,1],[-1,1,1],1)+(1216)*polylogmult([2,3],[-1,1],1)+(1888)*polylogmult([3,2],[-1,1],1)+(1296)*polylogmult([4,1],[-1,1],1)+(64)*polylogmult([2,2,1],[1,-1,1],1)+(-592)*polylogmult([5],[-1],1)+(32)*polylogmult([2,3],[1,-1],1)+(48)*polylogmult([3,2],[1,-1],1)+(608)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(-1216)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(304)*polylogmult([2,3],[-1,-1],1)+(304)*polylogmult([3,2],[-1,-1],1)),1.*((392)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(-432)*polylogmult([4,1,1],[1,1,1],1)+(96)*polylogmult([4,2],[1,1],1)+(-160)*polylogmult([5,1],[1,1],1)+(1016)*polylogmult([6],[1],1)+(-160)*polylogmult([2,4],[1,1],1)+(8)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(80)*polylogmult([2,3,1],[1,1,1],1)+(8)*polylogmult([3,3],[1,1],1)+(64)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(-64)*polylogmult([3,1,2],[1,1,1],1)+(-64)*polylogmult([3,2,1],[1,1,1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2],[1],1)*polylogmult([2,2],[1,1],1)+(256)*polylogmult([2,2,2],[1,1,1],1)+(384)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(-928)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(944)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-10688)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(7008)*polylogmult([3,1,2],[-1,1,1],1)+(7008)*polylogmult([3,2,1],[-1,1,1],1)+(5648)*polylogmult([4,1,1],[-1,1,1],1)+(-3696)*polylogmult([3,3],[-1,1],1)+(-3816)*polylogmult([4,2],[-1,1],1)+(-2544)*polylogmult([5,1],[-1,1],1)+(-432)*polylogmult([2,3,1],[1,-1,1],1)+(1344)*polylogmult([6],[-1],1)+(-16)*polylogmult([2,4],[1,-1],1)+(-176)*polylogmult([3,3],[1,-1],1)+(-96)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(608)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(-288)*polylogmult([2,2,2],[1,-1,1],1)+(160)*polylogmult([3,2,1],[1,-1,1],1)+(-96)*polylogmult([4,2],[1,-1],1)+(608)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(456)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(80)*polylogmult([2,2,2],[1,1,-1],1)+(-592)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(-480)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(448)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-672)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(32)*polylogmult([3,1,2],[1,1,-1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([3,1],[1,1],1)+(12288)*polylogmult([2,1,1,1,1],[-1,1,1,1,1],1)+(-7808)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-7808)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(-7808)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(5168)*polylogmult([2,2,2],[-1,1,1],1)+(4160)*polylogmult([2,3,1],[-1,1,1],1)+(4064)*polylogmult([2,1,3],[-1,1,1],1)+(-1992)*polylogmult([2,4],[-1,1],1)+(-416)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1216)*polylogmult([2],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(-128)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-288)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(-800)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-2016)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(2040)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(784)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(800)*polylogmult([2,1,3],[-1,1,-1],1)+(608)*polylogmult([2,3,1],[-1,-1,1],1)+(-1208)*polylogmult([2,4],[-1,-1],1)+(-1712)*polylogmult([3,3],[-1,-1],1)+(800)*polylogmult([3,1,2],[-1,1,-1],1)+(608)*polylogmult([3,2,1],[-1,-1,1],1)+(-752)*polylogmult([4,2],[-1,-1],1)+(-304)*polylogmult([2,2,2],[1,-1,-1],1)+(96)*polylogmult([2,2,2],[-1,1,-1],1)+(-32)*polylogmult([2,2,2],[-1,-1,-1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,-1],1)),1.*((16672)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(-440)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-320)*polylogmult([5,1,1],[1,1,1],1)+(456)*polylogmult([5,2],[1,1],1)+(968)*polylogmult([6,1],[1,1],1)+(-2208)*polylogmult([7],[1],1)+(48)*polylogmult([2,5],[1,1],1)+(-368)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(-48)*polylogmult([2,4,1],[1,1,1],1)+(120)*polylogmult([3,4],[1,1],1)+(-64)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1)+(-32)*polylogmult([3,1,3],[1,1,1],1)+(-112)*polylogmult([3,3,1],[1,1,1],1)+(112)*polylogmult([4,3],[1,1],1)+(-112)*polylogmult([4,1,2],[1,1,1],1)+(-112)*polylogmult([4,2,1],[1,1,1],1)+(-960)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(576)*polylogmult([2,2],[1,1],1)*polylogmult([3],[1],1)+(688)*polylogmult([2],[1],1)*polylogmult([2,3],[1,1],1)+(-304)*polylogmult([2,2,3],[1,1,1],1)+(752)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(-368)*polylogmult([2,3,2],[1,1,1],1)+(-416)*polylogmult([3,2,2],[1,1,1],1)+(-27232/3)*polylogmult([5,1,1],[-1,1,1],1)+(-11792)*polylogmult([4,2,1],[-1,1,1],1)+(13280/3)*polylogmult([6,1],[-1,1],1)+(-11792)*polylogmult([4,1,2],[-1,1,1],1)+(20096/3)*polylogmult([5,2],[-1,1],1)+(21608/3)*polylogmult([4,3],[-1,1],1)+(28192/3)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-16528/3)*polylogmult([2,4,1],[-1,1,1],1)+(-20144/3)*polylogmult([2,3,2],[-1,1,1],1)+(8912/3)*polylogmult([2,5],[-1,1],1)+(28576/3)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-33008/3)*polylogmult([3,3,1],[-1,1,1],1)+(18320/3)*polylogmult([3,4],[-1,1],1)+(28000/3)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(-32432/3)*polylogmult([3,1,3],[-1,1,1],1)+(-19904/3)*polylogmult([2,2,3],[-1,1,1],1)+(-256)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(1744/3)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(3456)*polylogmult([2],[-1],1)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(-704)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1,1],[-1,1,1],1)+(192)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(736)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(704)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-352)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(-2016)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(-2016)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(-4096)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(2912/3)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(2576)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(3552)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(896)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(-7616/3)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(-1472)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(-2032/3)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(-2552/3)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(1680)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(-1840)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(1488)*polylogmult([2,4,1],[1,-1,1],1)+(-7808/3)*polylogmult([7],[-1],1)+(-224)*polylogmult([2,5],[1,-1],1)+(-136/3)*polylogmult([3,4],[1,-1],1)+(-1088)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-1400)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-208)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(208)*polylogmult([3,1,3],[1,1,-1],1)+(-2464)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(1552)*polylogmult([2,3,2],[1,-1,1],1)+(544/3)*polylogmult([3,3,1],[1,-1,1],1)+(192)*polylogmult([4,3],[1,-1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(-480)*polylogmult([3,1,1,2],[1,1,1,-1],1)+(256)*polylogmult([3,2,2],[1,1,-1],1)+(192)*polylogmult([4,1,2],[1,1,-1],1)+(-1664/3)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(784/3)*polylogmult([3,2,2],[1,-1,1],1)+(-192)*polylogmult([4,2,1],[1,-1,1],1)+(32)*polylogmult([2,3,2],[1,1,-1],1)+(-816)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(480)*polylogmult([2],[-1],1)*polylogmult([3,1,1],[1,1,1],1)+(176)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(-576)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(336)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(1408)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(2720/3)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(-112)*polylogmult([2,2,3],[1,1,-1],1)+(-96)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(-480)*polylogmult([2,1],[-1,1],1)*polylogmult([3,1],[1,1],1)+(1360)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(272)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(-1440)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(1744)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(800)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(64)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-768)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(-64/3)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(1376/3)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(1376)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1488)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(-928)*polylogmult([3],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(736)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(-2768)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(-240)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(-1344)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(24320)*polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1)+(-15808)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(-15808)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-15808)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-15808)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(-24448)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(10688)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(10688)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(17376)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(10688)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(17376)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(17376)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(2496)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(-12608)*polylogmult([3,2,2],[-1,1,1],1)+(-1952)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(496)*polylogmult([2,3],[-1,1],1)*polylogmult([2],[1],1)+(-15616/3)*polylogmult([2,1,4],[-1,1,1],1)+(-1952)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(1104)*polylogmult([2,2,3],[1,-1,1],1)+(1152)*polylogmult([2,1,1,3],[-1,1,1,-1],1)+(96)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(96)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(1152)*polylogmult([3,1,1,2],[-1,1,1,-1],1)+(-3264)*polylogmult([3,1,3],[-1,1,-1],1)+(-816)*polylogmult([3,2,2],[-1,1,-1],1)+(-1584)*polylogmult([4,1,2],[-1,1,-1],1)+(-896)*polylogmult([2,2,3],[-1,1,-1],1)+(-192)*polylogmult([2,3,2],[-1,1,-1],1)+(-2352)*polylogmult([2,1,4],[-1,1,-1],1)+(4072)*polylogmult([3,4],[-1,-1],1)+(3120)*polylogmult([4,3],[-1,-1],1)+(2352)*polylogmult([2,5],[-1,-1],1)+(-64)*polylogmult([2,2,2,1],[-1,-1,-1,1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(64)*polylogmult([2,2],[-1,-1],1)*polylogmult([2,1],[-1,1],1)+(-528)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(-592)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(-320)*polylogmult([2,1,2,2],[-1,1,-1,-1],1)+(192)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(320)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,-1],1)+(-2048)*polylogmult([2,4,1],[-1,-1,1],1)+(-2720)*polylogmult([3,3,1],[-1,-1,1],1)+(-1328)*polylogmult([4,2,1],[-1,-1,1],1)+(976)*polylogmult([5,2],[-1,-1],1)+(1024)*polylogmult([2,2,3],[1,-1,-1],1)+(848)*polylogmult([2,3,2],[1,-1,-1],1)+(304)*polylogmult([3,2,2],[1,-1,-1],1)+(192)*polylogmult([3,2,2],[-1,-1,-1],1)+(-256)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(192)*polylogmult([2,3,2],[-1,-1,-1],1)+(-256)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(1024)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(160)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(1024)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-480)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(64)*polylogmult([2,2,3],[-1,-1,-1],1)+(-64)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(416)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(416)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(960)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(-560)*polylogmult([2,3,2],[-1,-1,1],1)+(960)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-496)*polylogmult([3,2,2],[-1,-1,1],1)+(-352)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-32)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(-128)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(128)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(128)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-128)*polylogmult([2,2,3],[-1,-1,1],1)+(-96)*polylogmult([2],[1],1)*polylogmult([3,1,1],[1,1,1],1)+(96)*polylogmult([3,1,1,2],[1,1,1,1],1)+(96)*polylogmult([3,1,2,1],[1,1,1,1],1)+(96)*polylogmult([3,2,1,1],[1,1,1,1],1)+(384)*polylogmult([4,1,1,1],[1,1,1,1],1)+(-32)*polylogmult([2,3,1,1],[1,1,1,1],1)+(160)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1))]);

==> anc/numbers/deposit/R5/n4_check/exact_numeric.gpout <==
DL
[0, 0, 315.827340834859475802703711996036836330038381031705300045227, -631.654681669718951605407423992073672660076762063410600090454, -1095.10006910687897369422637350567772632785906641318867357697, 3875.76103049043636059449276118822386931015511360949881604041, -4378.58369153503717070428841030740166761629790083808563506911, 1393.90251752853027741890679042618651162307067276178729398705]
[0, 0, 0, 0, 0, 105.275780278286491934234570665345612110012793677235100015076, -1024.41366430679246167369437832484330839907426580490782857039, 142.836316867733821926771215489511472561260589682840315811968]
[0, 0, 0, 0, 0, -160.000000000000000000000000000000000000000000000000000000000, 320.000000000000000000000000000000000000000000000000000000000, 686.378901391432459671172853326728060550063968386175500075379]
[0, 0, 157.913670417429737901351855998018418165019190515852650022614, -276.348923230502041327365747996532231788783583402742137539574, -155.339764463647439997542701377905617958200373716407680877282, 512.019705522149661238741079847503341962527511101991976665623, -802.477180793880684108760921693838197366224828693037031613894, 205.218561273758160944897284465375198748279712820469301360130]
BFKL
[0, 0, 0, 0, 0, 39.3609624039122366484050095780774302758752532540574605593382, 68.3529077487263239680528201417946323724759525335182947032013, -179.601238798609112524362972542492172851836052382509335753021]
[0, 0, 0, 0, 0, 421.103121113145967736938282661382448440051174708940400060303, 38.4658209011070171327916211683663997044795613548959642173527, -969.761617405179819598339312100886440886176852919179309283947]
[0, 0, 0, 0, 0, -160.000000000000000000000000000000000000000000000000000000000, 0, 526.378901391432459671172853326728060550063968386175500075379]
[0, 0, 0, 0, -8.843436600416711296 E-75, -13.0144623037118997693756672148252622385807886025429430192788, 78.0276664603794129300200031343586415621214645609091013727727, -233.121944230235587969488206206260619048687741270427421453939]


==> anc/numbers/deposit/R5/n4_check/exact_numeric.py <==
"""Numerical values (60 digits) of the exact engine results for parts rat, z3, z5, H at DL and BFKL."""
import pickle
from numeval import word_pari, run_gp
r=pickle.load(open('kv_limits.pkl','rb'))
s=["default(realprecision,60);"]
for lim in ("DL","BFKL"):
    s.append('print("%s");'%lim)
    for nm in ("rat","z3","z5","H"):
        vals=[]
        for p in range(-7,1):
            e=r[nm][lim].get(p,{})
            terms=["(%s)*%s"%(str(c),"*".join(word_pari(w) for w in ws) if ws else "1") for (pp,ws),c in e.items()]
            vals.append("+".join(terms) if terms else "0")
        s.append("print([%s]);"%",".join("1.*(%s)"%v for v in vals))
print(run_gp("\n".join(s),"exact_numeric"))


==> anc/numbers/deposit/R5/n4_check/fit_lowweight.py <==
# Fit binomial harmonic sums BS_a(N) (positive indices, weight w) to alternating harmonic sums S_b(N) of weight w.
import itertools, sys
from fractions import Fraction as F
from math import comb
import sympy as sp

def compositions(w):
    if w==0: yield (); return
    for first in range(1,w+1):
        for rest in compositions(w-first): yield (first,)+rest

def signed(w):
    for c in compositions(w):
        for s in itertools.product([1,-1],repeat=len(c)):
            yield tuple(a*b for a,b in zip(c,s))

Nmax=int(sys.argv[2]) if len(sys.argv)>2 else 40
cache={}
def S(idx,N):
    key=(idx,N)
    if key in cache: return cache[key]
    if len(idx)==0: return F(1)
    if N==0: return F(0)
    a=idx[0]
    val=S(idx,N-1)+F((1 if a>0 else (-1)**N),N**abs(a))*S(idx[1:],N)
    cache[key]=val
    return val
def BS(idx,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*S(idx,j) for j in range(1,N+1))

w=int(sys.argv[1])
basis=list(signed(w))
nb=len(basis)
for N in range(1,Nmax+1):
    for b in basis: S(b,N)
for a in compositions(w):
    rows=[]; rhs=[]
    for N in range(1,Nmax+1):
        rows.append([S(b,N) for b in basis]); rhs.append(BS(a,N))
    M=sp.Matrix(rows); R=sp.Matrix(rhs)
    sol,params=M.gauss_jordan_solve(R)
    if params.shape[0]>0:
        print("underdetermined", a, params.shape); continue
    terms=[(b,sol[i]) for i,b in enumerate(basis) if sol[i]!=0]
    print("BS",a,"=", " + ".join(f"({c})*S{b}" for b,c in terms))


==> anc/numbers/deposit/R5/n4_check/fit_recursion.py <==
# Hypothesis: Delta BS_a(N) = sum_{c,k,s,t} coef * s^N / N^k * BS_c(N-t), |c|+k=|a|, s=+-1, t in {0,1}
import itertools, sys
from fractions import Fraction as F
from math import comb
import sympy as sp
def compositions(w):
    if w==0: yield (); return
    for first in range(1,w+1):
        for rest in compositions(w-first): yield (first,)+rest
Nmax=int(sys.argv[2])
cache={}
def S(idx,N):
    key=(idx,N)
    if key in cache: return cache[key]
    if len(idx)==0: return F(1)
    if N==0: return F(0)
    a=idx[0]
    val=S(idx,N-1)+F(1,N**a)*S(idx[1:],N)
    cache[key]=val; return val
bcache={}
def BS(idx,N):
    if len(idx)==0: return F(1)
    key=(idx,N)
    if key in bcache: return bcache[key]
    v=sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*S(idx,j) for j in range(1,N+1))
    bcache[key]=v; return v
w=int(sys.argv[1])
for a in compositions(w):
    cols=[]
    for k in range(1,w+1):
        for c in compositions(w-k):
            for s in (1,-1):
                for t in ((0,) if len(c)==0 else (0,1)):
                    cols.append((c,k,s,t))
    rows=[];rhs=[]
    for N in range(2,Nmax+1):
        rows.append([F(s**N, N**k)*BS(c,N-t) for (c,k,s,t) in cols])
        rhs.append(BS(a,N)-BS(a,N-1))
    M=sp.Matrix(rows);R=sp.Matrix(rhs)
    try:
        sol,params=M.gauss_jordan_solve(R)
    except ValueError:
        print("NO SOLUTION",a); continue
    if params.shape[0]>0: print("underdetermined",a,params.shape)
    print("Delta BS",a,"=", " + ".join(f"({sol[i]})*{'(-1)^N' if s<0 else ''}/N^{k}*BS{c}(N-{t})" for i,(c,k,s,t) in enumerate(cols) if sol[i]!=0))


==> anc/numbers/deposit/R5/n4_check/full_kv_limits.gp <==
default(realprecision,160);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,2],[-1,-1],1));
mapput(SW,8,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,9,polylogmult([2,2],[-1,1],1));
mapput(SW,10,polylogmult([2,2],[1,-1],1));
mapput(SW,11,polylogmult([2,2],[1,1],1));
mapput(SW,12,polylogmult([3,1],[1,1],1));
mapput(SW,13,polylogmult([4],[1],1));
mapput(SW,14,polylogmult([5],[-1],1));
mapput(SW,15,polylogmult([4,1],[-1,1],1));
mapput(SW,16,polylogmult([3,2],[-1,-1],1));
mapput(SW,17,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,18,polylogmult([3,2],[-1,1],1));
mapput(SW,19,polylogmult([2,3],[-1,-1],1));
mapput(SW,20,polylogmult([2,2,1],[-1,-1,1],1));
mapput(SW,21,polylogmult([2,1,2],[-1,1,-1],1));
mapput(SW,22,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,23,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,24,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,25,polylogmult([2,3],[-1,1],1));
mapput(SW,26,polylogmult([2,3],[1,-1],1));
mapput(SW,27,polylogmult([2,2,1],[1,-1,1],1));
mapput(SW,28,polylogmult([2,3],[1,1],1));
mapput(SW,29,polylogmult([3,2],[1,-1],1));
mapput(SW,30,polylogmult([3,1,1],[1,1,1],1));
mapput(SW,31,polylogmult([3,2],[1,1],1));
mapput(SW,32,polylogmult([4,1],[1,1],1));
mapput(SW,33,polylogmult([5],[1],1));
mapput(SW,34,polylogmult([6],[-1],1));
mapput(SW,35,polylogmult([5,1],[-1,1],1));
mapput(SW,36,polylogmult([4,2],[-1,-1],1));
mapput(SW,37,polylogmult([4,1,1],[-1,1,1],1));
mapput(SW,38,polylogmult([4,2],[-1,1],1));
mapput(SW,39,polylogmult([3,3],[-1,-1],1));
mapput(SW,40,polylogmult([3,2,1],[-1,-1,1],1));
mapput(SW,41,polylogmult([3,1,2],[-1,1,-1],1));
mapput(SW,42,polylogmult([3,1,1,1],[-1,1,1,1],1));
mapput(SW,43,polylogmult([3,1,2],[-1,1,1],1));
mapput(SW,44,polylogmult([3,2,1],[-1,1,1],1));
mapput(SW,45,polylogmult([3,3],[-1,1],1));
mapput(SW,46,polylogmult([2,4],[-1,-1],1));
mapput(SW,47,polylogmult([2,3,1],[-1,-1,1],1));
mapput(SW,48,polylogmult([2,2,2],[-1,-1,-1],1));
mapput(SW,49,polylogmult([2,2,1,1],[-1,-1,1,1],1));
mapput(SW,50,polylogmult([2,2,2],[-1,-1,1],1));
mapput(SW,51,polylogmult([2,1,3],[-1,1,-1],1));
mapput(SW,52,polylogmult([2,1,2,1],[-1,1,-1,1],1));
mapput(SW,53,polylogmult([2,1,1,2],[-1,1,1,-1],1));
mapput(SW,54,polylogmult([2,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,55,polylogmult([2,1,1,2],[-1,1,1,1],1));
mapput(SW,56,polylogmult([2,1,2,1],[-1,1,1,1],1));
mapput(SW,57,polylogmult([2,1,3],[-1,1,1],1));
mapput(SW,58,polylogmult([2,2,2],[-1,1,-1],1));
mapput(SW,59,polylogmult([2,2,1,1],[-1,1,1,1],1));
mapput(SW,60,polylogmult([2,2,2],[-1,1,1],1));
mapput(SW,61,polylogmult([2,3,1],[-1,1,1],1));
mapput(SW,62,polylogmult([2,4],[-1,1],1));
mapput(SW,63,polylogmult([2,4],[1,-1],1));
mapput(SW,64,polylogmult([2,3,1],[1,-1,1],1));
mapput(SW,65,polylogmult([2,2,2],[1,-1,-1],1));
mapput(SW,66,polylogmult([2,2,1,1],[1,-1,1,1],1));
mapput(SW,67,polylogmult([2,2,2],[1,-1,1],1));
mapput(SW,68,polylogmult([2,2,2],[1,1,-1],1));
mapput(SW,69,polylogmult([2,2,2],[1,1,1],1));
mapput(SW,70,polylogmult([2,3,1],[1,1,1],1));
mapput(SW,71,polylogmult([2,4],[1,1],1));
mapput(SW,72,polylogmult([3,3],[1,-1],1));
mapput(SW,73,polylogmult([3,2,1],[1,-1,1],1));
mapput(SW,74,polylogmult([3,1,2],[1,1,-1],1));
mapput(SW,75,polylogmult([3,1,1,1],[1,1,1,1],1));
mapput(SW,76,polylogmult([3,1,2],[1,1,1],1));
mapput(SW,77,polylogmult([3,2,1],[1,1,1],1));
mapput(SW,78,polylogmult([3,3],[1,1],1));
mapput(SW,79,polylogmult([4,2],[1,-1],1));
mapput(SW,80,polylogmult([4,1,1],[1,1,1],1));
mapput(SW,81,polylogmult([4,2],[1,1],1));
mapput(SW,82,polylogmult([5,1],[1,1],1));
mapput(SW,83,polylogmult([6],[1],1));
mapput(SW,84,polylogmult([7],[-1],1));
mapput(SW,85,polylogmult([6,1],[-1,1],1));
mapput(SW,86,polylogmult([5,2],[-1,-1],1));
mapput(SW,87,polylogmult([5,1,1],[-1,1,1],1));
mapput(SW,88,polylogmult([5,2],[-1,1],1));
mapput(SW,89,polylogmult([4,3],[-1,-1],1));
mapput(SW,90,polylogmult([4,2,1],[-1,-1,1],1));
mapput(SW,91,polylogmult([4,1,2],[-1,1,-1],1));
mapput(SW,92,polylogmult([4,1,1,1],[-1,1,1,1],1));
mapput(SW,93,polylogmult([4,1,2],[-1,1,1],1));
mapput(SW,94,polylogmult([4,2,1],[-1,1,1],1));
mapput(SW,95,polylogmult([4,3],[-1,1],1));
mapput(SW,96,polylogmult([3,4],[-1,-1],1));
mapput(SW,97,polylogmult([3,3,1],[-1,-1,1],1));
mapput(SW,98,polylogmult([3,2,2],[-1,-1,-1],1));
mapput(SW,99,polylogmult([3,2,1,1],[-1,-1,1,1],1));
mapput(SW,100,polylogmult([3,2,2],[-1,-1,1],1));
mapput(SW,101,polylogmult([3,1,3],[-1,1,-1],1));
mapput(SW,102,polylogmult([3,1,2,1],[-1,1,-1,1],1));
mapput(SW,103,polylogmult([3,1,1,2],[-1,1,1,-1],1));
mapput(SW,104,polylogmult([3,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,105,polylogmult([3,1,1,2],[-1,1,1,1],1));
mapput(SW,106,polylogmult([3,1,2,1],[-1,1,1,1],1));
mapput(SW,107,polylogmult([3,1,3],[-1,1,1],1));
mapput(SW,108,polylogmult([3,2,2],[-1,1,-1],1));
mapput(SW,109,polylogmult([3,2,1,1],[-1,1,1,1],1));
mapput(SW,110,polylogmult([3,2,2],[-1,1,1],1));
mapput(SW,111,polylogmult([3,3,1],[-1,1,1],1));
mapput(SW,112,polylogmult([3,4],[-1,1],1));
mapput(SW,113,polylogmult([2,5],[-1,-1],1));
mapput(SW,114,polylogmult([2,4,1],[-1,-1,1],1));
mapput(SW,115,polylogmult([2,3,2],[-1,-1,-1],1));
mapput(SW,116,polylogmult([2,3,1,1],[-1,-1,1,1],1));
mapput(SW,117,polylogmult([2,3,2],[-1,-1,1],1));
mapput(SW,118,polylogmult([2,2,3],[-1,-1,-1],1));
mapput(SW,119,polylogmult([2,2,2,1],[-1,-1,-1,1],1));
mapput(SW,120,polylogmult([2,2,1,2],[-1,-1,1,-1],1));
mapput(SW,121,polylogmult([2,2,1,1,1],[-1,-1,1,1,1],1));
mapput(SW,122,polylogmult([2,2,1,2],[-1,-1,1,1],1));
mapput(SW,123,polylogmult([2,2,2,1],[-1,-1,1,1],1));
mapput(SW,124,polylogmult([2,2,3],[-1,-1,1],1));
mapput(SW,125,polylogmult([2,1,4],[-1,1,-1],1));
mapput(SW,126,polylogmult([2,1,3,1],[-1,1,-1,1],1));
mapput(SW,127,polylogmult([2,1,2,2],[-1,1,-1,-1],1));
mapput(SW,128,polylogmult([2,1,2,1,1],[-1,1,-1,1,1],1));
mapput(SW,129,polylogmult([2,1,2,2],[-1,1,-1,1],1));
mapput(SW,130,polylogmult([2,1,1,3],[-1,1,1,-1],1));
mapput(SW,131,polylogmult([2,1,1,2,1],[-1,1,1,-1,1],1));
mapput(SW,132,polylogmult([2,1,1,1,2],[-1,1,1,1,-1],1));
mapput(SW,133,polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1));
mapput(SW,134,polylogmult([2,1,1,1,2],[-1,1,1,1,1],1));
mapput(SW,135,polylogmult([2,1,1,2,1],[-1,1,1,1,1],1));
mapput(SW,136,polylogmult([2,1,1,3],[-1,1,1,1],1));
mapput(SW,137,polylogmult([2,1,2,2],[-1,1,1,-1],1));
mapput(SW,138,polylogmult([2,1,2,1,1],[-1,1,1,1,1],1));
mapput(SW,139,polylogmult([2,1,2,2],[-1,1,1,1],1));
mapput(SW,140,polylogmult([2,1,3,1],[-1,1,1,1],1));
mapput(SW,141,polylogmult([2,1,4],[-1,1,1],1));
mapput(SW,142,polylogmult([2,2,3],[-1,1,-1],1));
mapput(SW,143,polylogmult([2,2,2,1],[-1,1,-1,1],1));
mapput(SW,144,polylogmult([2,2,1,2],[-1,1,1,-1],1));
mapput(SW,145,polylogmult([2,2,1,1,1],[-1,1,1,1,1],1));
mapput(SW,146,polylogmult([2,2,1,2],[-1,1,1,1],1));
mapput(SW,147,polylogmult([2,2,2,1],[-1,1,1,1],1));
mapput(SW,148,polylogmult([2,2,3],[-1,1,1],1));
mapput(SW,149,polylogmult([2,3,2],[-1,1,-1],1));
mapput(SW,150,polylogmult([2,3,1,1],[-1,1,1,1],1));
mapput(SW,151,polylogmult([2,3,2],[-1,1,1],1));
mapput(SW,152,polylogmult([2,4,1],[-1,1,1],1));
mapput(SW,153,polylogmult([2,5],[-1,1],1));
mapput(SW,154,polylogmult([2,5],[1,-1],1));
mapput(SW,155,polylogmult([2,4,1],[1,-1,1],1));
mapput(SW,156,polylogmult([2,3,2],[1,-1,-1],1));
mapput(SW,157,polylogmult([2,3,1,1],[1,-1,1,1],1));
mapput(SW,158,polylogmult([2,3,2],[1,-1,1],1));
mapput(SW,159,polylogmult([2,2,3],[1,-1,-1],1));
mapput(SW,160,polylogmult([2,2,2,1],[1,-1,-1,1],1));
mapput(SW,161,polylogmult([2,2,1,2],[1,-1,1,-1],1));
mapput(SW,162,polylogmult([2,2,1,1,1],[1,-1,1,1,1],1));
mapput(SW,163,polylogmult([2,2,1,2],[1,-1,1,1],1));
mapput(SW,164,polylogmult([2,2,2,1],[1,-1,1,1],1));
mapput(SW,165,polylogmult([2,2,3],[1,-1,1],1));
mapput(SW,166,polylogmult([2,2,3],[1,1,-1],1));
mapput(SW,167,polylogmult([2,2,2,1],[1,1,-1,1],1));
mapput(SW,168,polylogmult([2,2,3],[1,1,1],1));
mapput(SW,169,polylogmult([2,3,2],[1,1,-1],1));
mapput(SW,170,polylogmult([2,3,1,1],[1,1,1,1],1));
mapput(SW,171,polylogmult([2,3,2],[1,1,1],1));
mapput(SW,172,polylogmult([2,4,1],[1,1,1],1));
mapput(SW,173,polylogmult([2,5],[1,1],1));
mapput(SW,174,polylogmult([3,4],[1,-1],1));
mapput(SW,175,polylogmult([3,3,1],[1,-1,1],1));
mapput(SW,176,polylogmult([3,2,2],[1,-1,-1],1));
mapput(SW,177,polylogmult([3,2,1,1],[1,-1,1,1],1));
mapput(SW,178,polylogmult([3,2,2],[1,-1,1],1));
mapput(SW,179,polylogmult([3,1,3],[1,1,-1],1));
mapput(SW,180,polylogmult([3,1,2,1],[1,1,-1,1],1));
mapput(SW,181,polylogmult([3,1,1,2],[1,1,1,-1],1));
mapput(SW,182,polylogmult([3,1,1,1,1],[1,1,1,1,1],1));
mapput(SW,183,polylogmult([3,1,1,2],[1,1,1,1],1));
mapput(SW,184,polylogmult([3,1,2,1],[1,1,1,1],1));
mapput(SW,185,polylogmult([3,1,3],[1,1,1],1));
mapput(SW,186,polylogmult([3,2,2],[1,1,-1],1));
mapput(SW,187,polylogmult([3,2,1,1],[1,1,1,1],1));
mapput(SW,188,polylogmult([3,2,2],[1,1,1],1));
mapput(SW,189,polylogmult([3,3,1],[1,1,1],1));
mapput(SW,190,polylogmult([3,4],[1,1],1));
mapput(SW,191,polylogmult([4,3],[1,-1],1));
mapput(SW,192,polylogmult([4,2,1],[1,-1,1],1));
mapput(SW,193,polylogmult([4,1,2],[1,1,-1],1));
mapput(SW,194,polylogmult([4,1,1,1],[1,1,1,1],1));
mapput(SW,195,polylogmult([4,1,2],[1,1,1],1));
mapput(SW,196,polylogmult([4,2,1],[1,1,1],1));
mapput(SW,197,polylogmult([4,3],[1,1],1));
mapput(SW,198,polylogmult([5,2],[1,-1],1));
mapput(SW,199,polylogmult([5,1,1],[1,1,1],1));
mapput(SW,200,polylogmult([5,2],[1,1],1));
mapput(SW,201,polylogmult([6,1],[1,1],1));
mapput(SW,202,polylogmult([7],[1],1));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KV_DL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("H_DL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KV_DL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("H_DL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-6|",Vec(r),"|",v));
v=(192)*mapget(SW,1);
B=[1,zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-5|",Vec(r),"|",v));
v=(96)*mapget(SW,1);
B=[1,zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-5|",Vec(r),"|",v));
v=(-192)*mapget(SW,4)+(-384)*mapget(SW,1)+(-256)*mapget(SW,2);
B=[1,zeta(2),zeta(3)];
if(abs(v)<10^(-140), print("KV_DL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-4|",Vec(r),"|",v));
v=(-96)*mapget(SW,4)+(-168)*mapget(SW,1)+(-128)*mapget(SW,2);
B=[1,zeta(2),zeta(3)];
if(abs(v)<10^(-140), print("H_DL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-4|",Vec(r),"|",v));
v=(-192)*mapget(SW,1)+(384)*mapget(SW,4)+(-128)*mapget(SW,13)+(-256)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,11)+(-512)*mapget(SW,6)+(1024)*mapget(SW,5)+(-256)*mapget(SW,10)+(512)*mapget(SW,0)*mapget(SW,1)+(-512)*mapget(SW,9)+(512)*mapget(SW,2);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-3|",Vec(r),"|",v));
v=(32)*mapget(SW,1)*mapget(SW,1)+(-40)*mapget(SW,13)+(-32)*mapget(SW,11)+(24)*mapget(SW,1)+(32)*mapget(SW,6)+(248)*mapget(SW,5)+(-80)*mapget(SW,10)+(168)*mapget(SW,4)+(64)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,9)+(224)*mapget(SW,2);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-3|",Vec(r),"|",v));
v=(1536)*mapget(SW,32)+(-2016)*mapget(SW,33)+(-512)*mapget(SW,28)+(320)*mapget(SW,1)*mapget(SW,4)+(192)*mapget(SW,4)+(256)*mapget(SW,13)+(512)*mapget(SW,1)*mapget(SW,1)+(-512)*mapget(SW,11)+(-832)*mapget(SW,2)*mapget(SW,1)+(4608)*mapget(SW,17)+(-1984)*mapget(SW,18)+(-1792)*mapget(SW,15)+(-192)*mapget(SW,14)+(960)*mapget(SW,26)+(-896)*mapget(SW,27)+(256)*mapget(SW,29)+(-512)*mapget(SW,0)*mapget(SW,4)+(-896)*mapget(SW,25)+(-1536)*mapget(SW,2)*mapget(SW,0)+(1536)*mapget(SW,19)+(1536)*mapget(SW,16)+(-1408)*mapget(SW,3)*mapget(SW,1)+(1408)*mapget(SW,23)+(1408)*mapget(SW,24)+(-1024)*mapget(SW,0)*mapget(SW,1)+(1024)*mapget(SW,9)+(1024)*mapget(SW,6)+(-2048)*mapget(SW,5)+(256)*mapget(SW,2)+(512)*mapget(SW,10);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-2|",Vec(r),"|",v));
v=(-152)*mapget(SW,1)*mapget(SW,4)+(120)*mapget(SW,31)+(80)*mapget(SW,33)+(160)*mapget(SW,28)+(-120)*mapget(SW,32)+(-24)*mapget(SW,4)+(-320)*mapget(SW,2)*mapget(SW,1)+(320)*mapget(SW,17)+(-64)*mapget(SW,15)+(-112)*mapget(SW,14)+(272)*mapget(SW,26)+(-224)*mapget(SW,27)+(80)*mapget(SW,29)+(-32)*mapget(SW,2)+(80)*mapget(SW,1)*mapget(SW,1)+(-144)*mapget(SW,13)+(-80)*mapget(SW,11)+(-352)*mapget(SW,5)+(16)*mapget(SW,10)+(64)*mapget(SW,3)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,4)+(-64)*mapget(SW,23)+(-64)*mapget(SW,24)+(128)*mapget(SW,25)+(-48)*mapget(SW,2)*mapget(SW,0)+(48)*mapget(SW,19)+(48)*mapget(SW,16)+(-16)*mapget(SW,0)*mapget(SW,1)+(16)*mapget(SW,9);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-2|",Vec(r),"|",v));
v=(192)*mapget(SW,1)*mapget(SW,13)+(1152)*mapget(SW,80)+(-1792)*mapget(SW,81)+(-7424)*mapget(SW,82)+(5056)*mapget(SW,83)+(1472)*mapget(SW,71)+(-256)*mapget(SW,70)+(-128)*mapget(SW,1)*mapget(SW,12)+(128)*mapget(SW,76)+(128)*mapget(SW,77)+(192)*mapget(SW,1)+(-768)*mapget(SW,32)+(3136)*mapget(SW,33)+(-1472)*mapget(SW,1)*mapget(SW,4)+(640)*mapget(SW,28)+(384)*mapget(SW,31)+(2880)*mapget(SW,2)*mapget(SW,1)+(512)*mapget(SW,17)+(-2112)*mapget(SW,18)+(-1280)*mapget(SW,15)+(2752)*mapget(SW,14)+(-704)*mapget(SW,26)+(-640)*mapget(SW,27)+(-512)*mapget(SW,29)+(1152)*mapget(SW,5)*mapget(SW,1)+(-16128)*mapget(SW,37)+(8512)*mapget(SW,38)+(6272)*mapget(SW,35)+(-2240)*mapget(SW,34)+(-2688)*mapget(SW,63)+(960)*mapget(SW,2)*mapget(SW,4)+(4096)*mapget(SW,64)+(-1088)*mapget(SW,72)+(896)*mapget(SW,73)+(-192)*mapget(SW,79)+(3328)*mapget(SW,6)*mapget(SW,1)+(128)*mapget(SW,1)*mapget(SW,10)+(-512)*mapget(SW,68)+(1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-1280)*mapget(SW,7)*mapget(SW,1)+(-1280)*mapget(SW,0)*mapget(SW,9)+(1280)*mapget(SW,50)+(-4096)*mapget(SW,6)*mapget(SW,0)+(3840)*mapget(SW,47)+(3840)*mapget(SW,40)+(-1536)*mapget(SW,0)*mapget(SW,13)+(5248)*mapget(SW,62)+(8896)*mapget(SW,45)+(4608)*mapget(SW,5)*mapget(SW,0)+(-4352)*mapget(SW,46)+(-4736)*mapget(SW,39)+(256)*mapget(SW,2)*mapget(SW,3)+(2944)*mapget(SW,2)*mapget(SW,2)+(-256)*mapget(SW,51)+(-256)*mapget(SW,41)+(-1472)*mapget(SW,36)+(-640)*mapget(SW,65)+(-640)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-4608)*mapget(SW,8)*mapget(SW,1)+(4608)*mapget(SW,55)+(4608)*mapget(SW,56)+(-6016)*mapget(SW,57)+(-5632)*mapget(SW,60)+(-14336)*mapget(SW,43)+(4608)*mapget(SW,59)+(-6016)*mapget(SW,61)+(-14336)*mapget(SW,44)+(2688)*mapget(SW,67)+(18432)*mapget(SW,42)+(-4608)*mapget(SW,66)+(1408)*mapget(SW,3)*mapget(SW,4)+(2944)*mapget(SW,9)*mapget(SW,1)+(384)*mapget(SW,3)*mapget(SW,1)+(1024)*mapget(SW,0)*mapget(SW,4)+(-384)*mapget(SW,23)+(-384)*mapget(SW,24)+(1024)*mapget(SW,0)*mapget(SW,11)+(768)*mapget(SW,0)*mapget(SW,10)+(-768)*mapget(SW,58)+(512)*mapget(SW,6)+(-1024)*mapget(SW,5)+(256)*mapget(SW,10)+(-512)*mapget(SW,0)*mapget(SW,1)+(512)*mapget(SW,9)+(3328)*mapget(SW,2)*mapget(SW,0)+(-3328)*mapget(SW,19)+(-3328)*mapget(SW,16)+(-640)*mapget(SW,25)+(128)*mapget(SW,78)+(128)*mapget(SW,13)+(256)*mapget(SW,1)*mapget(SW,1)+(-256)*mapget(SW,11)+(-64)*mapget(SW,4)*mapget(SW,4);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-1|",Vec(r),"|",v));
v=(680)*mapget(SW,1)*mapget(SW,13)+(528)*mapget(SW,80)+(-592)*mapget(SW,81)+(-192)*mapget(SW,82)+(72)*mapget(SW,83)+(-336)*mapget(SW,71)+(120)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,70)+(-408)*mapget(SW,78)+(-160)*mapget(SW,1)*mapget(SW,12)+(160)*mapget(SW,76)+(160)*mapget(SW,77)+(-128)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,1)*mapget(SW,11)+(-128)*mapget(SW,69)+(-144)*mapget(SW,1)+(-40)*mapget(SW,13)+(112)*mapget(SW,2)*mapget(SW,4)+(-480)*mapget(SW,6)*mapget(SW,1)+(704)*mapget(SW,5)*mapget(SW,1)+(448)*mapget(SW,42)+(-192)*mapget(SW,43)+(-192)*mapget(SW,44)+(-784)*mapget(SW,37)+(-128)*mapget(SW,45)+(24)*mapget(SW,38)+(-272)*mapget(SW,35)+(464)*mapget(SW,64)+(-128)*mapget(SW,34)+(-400)*mapget(SW,63)+(-64)*mapget(SW,72)+(256)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,66)+(224)*mapget(SW,73)+(352)*mapget(SW,79)+(-240)*mapget(SW,68)+(96)*mapget(SW,6)+(8)*mapget(SW,5)+(-32)*mapget(SW,10)+(-64)*mapget(SW,2)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-192)*mapget(SW,8)*mapget(SW,1)+(-64)*mapget(SW,3)*mapget(SW,4)+(104)*mapget(SW,0)*mapget(SW,13)+(192)*mapget(SW,55)+(-48)*mapget(SW,0)*mapget(SW,11)+(192)*mapget(SW,56)+(192)*mapget(SW,59)+(-208)*mapget(SW,1)*mapget(SW,4)+(128)*mapget(SW,31)+(344)*mapget(SW,33)+(48)*mapget(SW,28)+(-208)*mapget(SW,1)*mapget(SW,1)+(208)*mapget(SW,11)+(240)*mapget(SW,32)+(64)*mapget(SW,9)*mapget(SW,1)+(-144)*mapget(SW,60)+(-128)*mapget(SW,61)+(-128)*mapget(SW,57)+(-72)*mapget(SW,62)+(-48)*mapget(SW,2)*mapget(SW,1)+(-576)*mapget(SW,17)+(368)*mapget(SW,18)+(368)*mapget(SW,15)+(208)*mapget(SW,14)+(-64)*mapget(SW,26)+(64)*mapget(SW,27)+(-16)*mapget(SW,29)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,7)*mapget(SW,1)+(-32)*mapget(SW,0)*mapget(SW,9)+(32)*mapget(SW,50)+(64)*mapget(SW,6)*mapget(SW,0)+(96)*mapget(SW,47)+(96)*mapget(SW,40)+(-160)*mapget(SW,2)*mapget(SW,3)+(176)*mapget(SW,2)*mapget(SW,2)+(160)*mapget(SW,51)+(-248)*mapget(SW,46)+(-304)*mapget(SW,39)+(160)*mapget(SW,41)+(-176)*mapget(SW,36)+(-16)*mapget(SW,65)+(88)*mapget(SW,5)*mapget(SW,0)+(224)*mapget(SW,3)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,4)+(-224)*mapget(SW,23)+(-224)*mapget(SW,24)+(208)*mapget(SW,25)+(-64)*mapget(SW,0)*mapget(SW,10)+(64)*mapget(SW,58)+(352)*mapget(SW,2)*mapget(SW,0)+(-352)*mapget(SW,19)+(-352)*mapget(SW,16)+(-16)*mapget(SW,0)*mapget(SW,1)+(16)*mapget(SW,9);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-1|",Vec(r),"|",v));
v=(-480)*mapget(SW,1)*mapget(SW,33)+(-8448)*mapget(SW,199)+(8480)*mapget(SW,200)+(17696)*mapget(SW,201)+(-9664)*mapget(SW,202)+(-3840)*mapget(SW,173)+(2048)*mapget(SW,172)+(-1280)*mapget(SW,190)+(-128)*mapget(SW,168)+(-128)*mapget(SW,185)+(-1536)*mapget(SW,32)+(2016)*mapget(SW,33)+(1472)*mapget(SW,197)+(128)*mapget(SW,4)*mapget(SW,12)+(-640)*mapget(SW,195)+(-640)*mapget(SW,196)+(640)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-128)*mapget(SW,1)*mapget(SW,31)+(128)*mapget(SW,171)+(-128)*mapget(SW,1)*mapget(SW,32)+(128)*mapget(SW,189)+(-320)*mapget(SW,1)*mapget(SW,4)+(-416)*mapget(SW,4)*mapget(SW,13)+(384)*mapget(SW,1)+(-192)*mapget(SW,4)+(-512)*mapget(SW,15)*mapget(SW,1)+(-704)*mapget(SW,5)*mapget(SW,4)+(28544)*mapget(SW,93)+(28544)*mapget(SW,94)+(6656)*mapget(SW,82)+(-8576)*mapget(SW,83)+(-1664)*mapget(SW,71)+(960)*mapget(SW,4)*mapget(SW,4)+(-512)*mapget(SW,78)+(384)*mapget(SW,81)+(-5344)*mapget(SW,14)*mapget(SW,1)+(-13472)*mapget(SW,88)+(-10272)*mapget(SW,85)+(-17664)*mapget(SW,95)+(1664)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-896)*mapget(SW,0)*mapget(SW,31)+(8832)*mapget(SW,151)+(768)*mapget(SW,0)*mapget(SW,32)+(11008)*mapget(SW,152)+(22272)*mapget(SW,111)+(-4096)*mapget(SW,3)*mapget(SW,13)+(1408)*mapget(SW,0)*mapget(SW,33)+(11776)*mapget(SW,141)+(-1152)*mapget(SW,0)*mapget(SW,28)+(9088)*mapget(SW,148)+(22784)*mapget(SW,107)+(4096)*mapget(SW,2)*mapget(SW,13)+(-2560)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1792)*mapget(SW,6)*mapget(SW,3)+(-64)*mapget(SW,5)*mapget(SW,3)+(-2560)*mapget(SW,17)*mapget(SW,0)+(4160)*mapget(SW,18)*mapget(SW,0)+(7424)*mapget(SW,15)*mapget(SW,0)+(-7104)*mapget(SW,14)*mapget(SW,0)+(-1856)*mapget(SW,0)*mapget(SW,26)+(1024)*mapget(SW,3)*mapget(SW,10)+(640)*mapget(SW,0)*mapget(SW,27)+(-768)*mapget(SW,0)*mapget(SW,29)+(-1024)*mapget(SW,137)+(-1024)*mapget(SW,144)+(832)*mapget(SW,2)*mapget(SW,1)+(-4608)*mapget(SW,17)+(1984)*mapget(SW,18)+(1792)*mapget(SW,15)+(192)*mapget(SW,14)+(-960)*mapget(SW,26)+(896)*mapget(SW,27)+(-256)*mapget(SW,29)+(-1152)*mapget(SW,5)*mapget(SW,1)+(6400)*mapget(SW,37)+(-2112)*mapget(SW,38)+(-2176)*mapget(SW,35)+(-1664)*mapget(SW,34)+(832)*mapget(SW,63)+(-2880)*mapget(SW,2)*mapget(SW,4)+(256)*mapget(SW,64)+(1216)*mapget(SW,72)+(640)*mapget(SW,73)+(1024)*mapget(SW,79)+(-1664)*mapget(SW,1)*mapget(SW,10)+(512)*mapget(SW,68)+(26112)*mapget(SW,87)+(5440)*mapget(SW,84)+(6144)*mapget(SW,154)+(-9088)*mapget(SW,155)+(2720)*mapget(SW,174)+(-512)*mapget(SW,2)*mapget(SW,12)+(512)*mapget(SW,179)+(-4736)*mapget(SW,175)+(1184)*mapget(SW,191)+(768)*mapget(SW,193)+(-1088)*mapget(SW,192)+(1152)*mapget(SW,198)+(1536)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-3840)*mapget(SW,2)*mapget(SW,11)+(512)*mapget(SW,1)*mapget(SW,26)+(1792)*mapget(SW,166)+(-64)*mapget(SW,1)*mapget(SW,29)+(768)*mapget(SW,169)+(-3840)*mapget(SW,6)*mapget(SW,4)+(-384)*mapget(SW,10)*mapget(SW,4)+(1024)*mapget(SW,186)+(-256)*mapget(SW,2)+(960)*mapget(SW,2)*mapget(SW,9)+(2880)*mapget(SW,142)+(1792)*mapget(SW,149)+(2048)*mapget(SW,108)+(64)*mapget(SW,125)+(-384)*mapget(SW,101)+(7040)*mapget(SW,113)+(9824)*mapget(SW,96)+(-1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(1280)*mapget(SW,7)*mapget(SW,4)+(1920)*mapget(SW,0)*mapget(SW,25)+(-1792)*mapget(SW,124)+(1472)*mapget(SW,19)*mapget(SW,1)+(-5824)*mapget(SW,117)+(-9152)*mapget(SW,114)+(1216)*mapget(SW,16)*mapget(SW,1)+(-5568)*mapget(SW,100)+(8576)*mapget(SW,2)*mapget(SW,6)+(-12544)*mapget(SW,97)+(-4544)*mapget(SW,90)+(-8832)*mapget(SW,153)+(-12000)*mapget(SW,5)*mapget(SW,2)+(4384)*mapget(SW,89)+(1408)*mapget(SW,91)+(-3328)*mapget(SW,2)*mapget(SW,10)+(1792)*mapget(SW,156)+(640)*mapget(SW,176)+(4608)*mapget(SW,8)*mapget(SW,4)+(-3456)*mapget(SW,9)*mapget(SW,4)+(-10752)*mapget(SW,136)+(-10752)*mapget(SW,140)+(-10752)*mapget(SW,150)+(-17536)*mapget(SW,112)+(-4992)*mapget(SW,165)+(3072)*mapget(SW,17)*mapget(SW,1)+(-24576)*mapget(SW,105)+(-24576)*mapget(SW,106)+(21248)*mapget(SW,110)+(-24576)*mapget(SW,109)+(-8448)*mapget(SW,158)+(-39936)*mapget(SW,92)+(-1536)*mapget(SW,1)*mapget(SW,27)+(6144)*mapget(SW,163)+(6144)*mapget(SW,164)+(-2752)*mapget(SW,178)+(12288)*mapget(SW,157)+(4608)*mapget(SW,177)+(-1536)*mapget(SW,167)+(1408)*mapget(SW,3)*mapget(SW,1)+(-1408)*mapget(SW,23)+(-1408)*mapget(SW,24)+(896)*mapget(SW,25)+(1536)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-6144)*mapget(SW,22)*mapget(SW,1)+(1536)*mapget(SW,23)*mapget(SW,1)+(1536)*mapget(SW,24)*mapget(SW,1)+(-2048)*mapget(SW,18)*mapget(SW,1)+(6144)*mapget(SW,134)+(6144)*mapget(SW,135)+(-7680)*mapget(SW,139)+(-7680)*mapget(SW,146)+(6144)*mapget(SW,138)+(-7680)*mapget(SW,147)+(6144)*mapget(SW,145)+(24576)*mapget(SW,104)+(-6144)*mapget(SW,162)+(4096)*mapget(SW,8)*mapget(SW,1)+(-4736)*mapget(SW,9)*mapget(SW,1)+(-4096)*mapget(SW,6)*mapget(SW,1)+(-384)*mapget(SW,3)*mapget(SW,4)+(-4096)*mapget(SW,55)+(-4096)*mapget(SW,56)+(4480)*mapget(SW,57)+(5632)*mapget(SW,60)+(8960)*mapget(SW,43)+(-4096)*mapget(SW,59)+(4480)*mapget(SW,61)+(8960)*mapget(SW,44)+(-12288)*mapget(SW,42)+(2048)*mapget(SW,66)+(1536)*mapget(SW,3)*mapget(SW,11)+(1280)*mapget(SW,0)*mapget(SW,13)+(2688)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-1536)*mapget(SW,0)*mapget(SW,11)+(-4032)*mapget(SW,45)+(-3712)*mapget(SW,62)+(128)*mapget(SW,67)+(1792)*mapget(SW,126)+(-1664)*mapget(SW,143)+(1792)*mapget(SW,102)+(-1024)*mapget(SW,161)+(2048)*mapget(SW,2)*mapget(SW,3)+(3072)*mapget(SW,6)*mapget(SW,0)+(-6784)*mapget(SW,5)*mapget(SW,0)+(-2048)*mapget(SW,51)+(-512)*mapget(SW,0)*mapget(SW,10)+(512)*mapget(SW,58)+(-2048)*mapget(SW,41)+(-7680)*mapget(SW,2)*mapget(SW,2)+(11264)*mapget(SW,39)+(4992)*mapget(SW,36)+(8832)*mapget(SW,46)+(-1792)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(1792)*mapget(SW,2)*mapget(SW,7)+(1792)*mapget(SW,0)*mapget(SW,19)+(-1792)*mapget(SW,118)+(1792)*mapget(SW,16)*mapget(SW,0)+(-1792)*mapget(SW,115)+(-1792)*mapget(SW,98)+(512)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(128)*mapget(SW,21)*mapget(SW,1)+(128)*mapget(SW,3)*mapget(SW,9)+(-640)*mapget(SW,0)*mapget(SW,23)+(-640)*mapget(SW,0)*mapget(SW,24)+(-128)*mapget(SW,129)+(512)*mapget(SW,0)*mapget(SW,4)+(512)*mapget(SW,28)+(6144)*mapget(SW,116)+(3072)*mapget(SW,159)+(6144)*mapget(SW,99)+(-2560)*mapget(SW,160)+(-5120)*mapget(SW,47)+(-5120)*mapget(SW,40)+(1536)*mapget(SW,65)+(1536)*mapget(SW,2)*mapget(SW,0)+(-1536)*mapget(SW,19)+(-1536)*mapget(SW,16)+(-512)*mapget(SW,20)*mapget(SW,1)+(512)*mapget(SW,122)+(512)*mapget(SW,123)+(-1024)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(1024)*mapget(SW,7)*mapget(SW,1)+(1024)*mapget(SW,0)*mapget(SW,9)+(-1024)*mapget(SW,50)+(512)*mapget(SW,1)*mapget(SW,13)+(-512)*mapget(SW,11)*mapget(SW,4);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_0|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_0|",Vec(r),"|",v));
v=(-1304)*mapget(SW,1)*mapget(SW,33)+(-2240)*mapget(SW,199)+(1864)*mapget(SW,200)+(904)*mapget(SW,201)+(-328)*mapget(SW,202)+(464)*mapget(SW,173)+(-752)*mapget(SW,4)*mapget(SW,13)+(240)*mapget(SW,172)+(616)*mapget(SW,190)+(-256)*mapget(SW,185)+(-240)*mapget(SW,189)+(1024)*mapget(SW,197)+(544)*mapget(SW,1)*mapget(SW,32)+(-784)*mapget(SW,195)+(-784)*mapget(SW,196)+(352)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-160)*mapget(SW,11)*mapget(SW,4)+(-368)*mapget(SW,1)*mapget(SW,28)+(176)*mapget(SW,168)+(-176)*mapget(SW,1)*mapget(SW,31)+(208)*mapget(SW,171)+(-64)*mapget(SW,188)+(144)*mapget(SW,4)+(-312)*mapget(SW,1)+(-72)*mapget(SW,33)+(496)*mapget(SW,1)*mapget(SW,4)+(-288)*mapget(SW,28)+(-288)*mapget(SW,31)+(-344)*mapget(SW,5)*mapget(SW,4)+(48)*mapget(SW,15)*mapget(SW,1)+(-1168)*mapget(SW,14)*mapget(SW,1)+(-7392)*mapget(SW,92)+(4272)*mapget(SW,93)+(4272)*mapget(SW,94)+(2784)*mapget(SW,87)+(-1376)*mapget(SW,95)+(-704)*mapget(SW,88)+(288)*mapget(SW,85)+(-912)*mapget(SW,155)+(456)*mapget(SW,84)+(576)*mapget(SW,154)+(8)*mapget(SW,174)+(576)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(480)*mapget(SW,2)*mapget(SW,13)+(-592)*mapget(SW,1)*mapget(SW,26)+(1312)*mapget(SW,157)+(-592)*mapget(SW,158)+(-240)*mapget(SW,175)+(-808)*mapget(SW,191)+(-256)*mapget(SW,1)*mapget(SW,29)+(144)*mapget(SW,186)+(32)*mapget(SW,177)+(160)*mapget(SW,192)+(-672)*mapget(SW,198)+(128)*mapget(SW,169)+(288)*mapget(SW,6)*mapget(SW,4)+(528)*mapget(SW,166)+(-160)*mapget(SW,10)*mapget(SW,4)+(-96)*mapget(SW,167)+(2144)*mapget(SW,17)*mapget(SW,1)+(-1168)*mapget(SW,18)*mapget(SW,1)+(160)*mapget(SW,1)*mapget(SW,27)+(208)*mapget(SW,2)*mapget(SW,1)+(640)*mapget(SW,17)+(-592)*mapget(SW,18)+(-784)*mapget(SW,15)+(-16)*mapget(SW,26)+(160)*mapget(SW,27)+(32)*mapget(SW,29)+(-32)*mapget(SW,2)*mapget(SW,12)+(32)*mapget(SW,179)+(48)*mapget(SW,193)+(64)*mapget(SW,2)+(48)*mapget(SW,5)+(-320)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-3648)*mapget(SW,22)*mapget(SW,1)+(2144)*mapget(SW,23)*mapget(SW,1)+(2144)*mapget(SW,24)*mapget(SW,1)+(192)*mapget(SW,8)*mapget(SW,4)+(-64)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,13)+(3648)*mapget(SW,134)+(3648)*mapget(SW,135)+(-3840)*mapget(SW,136)+(-3904)*mapget(SW,139)+(-3904)*mapget(SW,146)+(-8352)*mapget(SW,105)+(256)*mapget(SW,3)*mapget(SW,11)+(3648)*mapget(SW,138)+(-3840)*mapget(SW,140)+(-3904)*mapget(SW,147)+(-8352)*mapget(SW,106)+(3648)*mapget(SW,145)+(-3840)*mapget(SW,150)+(-8352)*mapget(SW,109)+(12288)*mapget(SW,104)+(-2496)*mapget(SW,162)+(224)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(1856)*mapget(SW,8)*mapget(SW,1)+(-224)*mapget(SW,3)*mapget(SW,4)+(96)*mapget(SW,0)*mapget(SW,13)+(-1856)*mapget(SW,55)+(-224)*mapget(SW,0)*mapget(SW,11)+(-1856)*mapget(SW,56)+(-1856)*mapget(SW,59)+(-4992)*mapget(SW,42)+(-48)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,31)+(-112)*mapget(SW,0)*mapget(SW,33)+(80)*mapget(SW,0)*mapget(SW,28)+(-64)*mapget(SW,1)*mapget(SW,1)+(208)*mapget(SW,13)+(64)*mapget(SW,11)+(272)*mapget(SW,1)*mapget(SW,13)+(-96)*mapget(SW,80)+(352)*mapget(SW,82)+(-1040)*mapget(SW,83)+(-176)*mapget(SW,71)+(128)*mapget(SW,4)*mapget(SW,4)+(-64)*mapget(SW,70)+(96)*mapget(SW,1)*mapget(SW,12)+(-96)*mapget(SW,76)+(-96)*mapget(SW,77)+(-176)*mapget(SW,81)+(128)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-256)*mapget(SW,1)*mapget(SW,11)+(128)*mapget(SW,69)+(4160)*mapget(SW,107)+(5312)*mapget(SW,110)+(4256)*mapget(SW,111)+(-1248)*mapget(SW,6)*mapget(SW,1)+(272)*mapget(SW,2)*mapget(SW,4)+(3872)*mapget(SW,43)+(3872)*mapget(SW,44)+(3968)*mapget(SW,37)+(-912)*mapget(SW,25)*mapget(SW,1)+(-512)*mapget(SW,2)*mapget(SW,11)+(2704)*mapget(SW,148)+(2752)*mapget(SW,151)+(2128)*mapget(SW,152)+(1184)*mapget(SW,164)+(-1152)*mapget(SW,9)*mapget(SW,1)+(2080)*mapget(SW,60)+(2080)*mapget(SW,61)+(-144)*mapget(SW,0)*mapget(SW,32)+(368)*mapget(SW,5)*mapget(SW,1)+(-2432)*mapget(SW,38)+(-1504)*mapget(SW,35)+(1984)*mapget(SW,141)+(1184)*mapget(SW,163)+(2080)*mapget(SW,57)+(-1328)*mapget(SW,112)+(-2288)*mapget(SW,45)+(-560)*mapget(SW,153)+(-336)*mapget(SW,165)+(-1248)*mapget(SW,62)+(-288)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1152)*mapget(SW,2)*mapget(SW,8)+(128)*mapget(SW,6)*mapget(SW,3)+(240)*mapget(SW,5)*mapget(SW,3)+(-64)*mapget(SW,17)*mapget(SW,0)+(144)*mapget(SW,18)*mapget(SW,0)+(16)*mapget(SW,15)*mapget(SW,0)+(-160)*mapget(SW,14)*mapget(SW,0)+(160)*mapget(SW,0)*mapget(SW,26)+(1152)*mapget(SW,130)+(-96)*mapget(SW,3)*mapget(SW,10)+(-64)*mapget(SW,0)*mapget(SW,27)+(64)*mapget(SW,0)*mapget(SW,29)+(96)*mapget(SW,137)+(96)*mapget(SW,144)+(1152)*mapget(SW,103)+(400)*mapget(SW,34)+(208)*mapget(SW,63)+(-448)*mapget(SW,64)+(-160)*mapget(SW,72)+(-64)*mapget(SW,73)+(-352)*mapget(SW,79)+(-64)*mapget(SW,1)*mapget(SW,10)+(64)*mapget(SW,68)+(-808)*mapget(SW,5)*mapget(SW,2)+(-1984)*mapget(SW,101)+(144)*mapget(SW,2)*mapget(SW,10)+(-752)*mapget(SW,108)+(-624)*mapget(SW,91)+(784)*mapget(SW,2)*mapget(SW,9)+(-832)*mapget(SW,142)+(-1392)*mapget(SW,125)+(1672)*mapget(SW,96)+(1104)*mapget(SW,89)+(976)*mapget(SW,113)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,7)*mapget(SW,4)+(128)*mapget(SW,0)*mapget(SW,25)+(-160)*mapget(SW,124)+(-624)*mapget(SW,117)+(-1280)*mapget(SW,114)+(-560)*mapget(SW,100)+(-1696)*mapget(SW,97)+(-560)*mapget(SW,90)+(-32)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,9)+(64)*mapget(SW,6)+(16)*mapget(SW,0)*mapget(SW,4)+(-496)*mapget(SW,25)+(368)*mapget(SW,86)+(448)*mapget(SW,159)+(272)*mapget(SW,156)+(16)*mapget(SW,176)+(-256)*mapget(SW,2)*mapget(SW,0)+(256)*mapget(SW,19)+(256)*mapget(SW,16)+(640)*mapget(SW,66)+(-320)*mapget(SW,67)+(1024)*mapget(SW,126)+(160)*mapget(SW,143)+(-160)*mapget(SW,149)+(1024)*mapget(SW,102)+(-480)*mapget(SW,161)+(960)*mapget(SW,2)*mapget(SW,3)+(-256)*mapget(SW,6)*mapget(SW,0)+(-496)*mapget(SW,5)*mapget(SW,0)+(-960)*mapget(SW,51)+(160)*mapget(SW,0)*mapget(SW,10)+(-160)*mapget(SW,58)+(-960)*mapget(SW,41)+(-1184)*mapget(SW,2)*mapget(SW,2)+(2016)*mapget(SW,39)+(928)*mapget(SW,36)+(1456)*mapget(SW,46)+(-32)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(32)*mapget(SW,2)*mapget(SW,7)+(32)*mapget(SW,0)*mapget(SW,19)+(-32)*mapget(SW,118)+(32)*mapget(SW,16)*mapget(SW,0)+(-32)*mapget(SW,115)+(-32)*mapget(SW,98)+(-480)*mapget(SW,3)*mapget(SW,1)+(480)*mapget(SW,23)+(480)*mapget(SW,24)+(704)*mapget(SW,2)*mapget(SW,6)+(112)*mapget(SW,19)*mapget(SW,1)+(960)*mapget(SW,116)+(48)*mapget(SW,16)*mapget(SW,1)+(960)*mapget(SW,99)+(-352)*mapget(SW,160)+(-704)*mapget(SW,47)+(-704)*mapget(SW,40)+(320)*mapget(SW,65)+(128)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-32)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,20)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,9)+(32)*mapget(SW,129)+(128)*mapget(SW,122)+(128)*mapget(SW,123)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,7)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,9)+(-32)*mapget(SW,50)+(-96)*mapget(SW,0)*mapget(SW,23)+(-96)*mapget(SW,0)*mapget(SW,24)+(-96)*mapget(SW,1)*mapget(SW,30)+(96)*mapget(SW,183)+(96)*mapget(SW,184)+(96)*mapget(SW,187)+(384)*mapget(SW,194)+(-32)*mapget(SW,170)+(160)*mapget(SW,4)*mapget(SW,12);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_0|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_0|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KV_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("H_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("KV_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-6|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("H_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-6|",Vec(r),"|",v));
v=0;
B=[zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-5|",Vec(r),"|",v));
v=0;
B=[zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-5|",Vec(r),"|",v));
v=0;
B=[zeta(3)];
if(abs(v)<10^(-140), print("KV_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-4|",Vec(r),"|",v));
v=0;
B=[zeta(3)];
if(abs(v)<10^(-140), print("H_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-4|",Vec(r),"|",v));
v=0;
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,13)+(96)*mapget(SW,0)*mapget(SW,1)+(960)*mapget(SW,8)+(-512)*mapget(SW,9)+(224)*mapget(SW,5)+(-32)*mapget(SW,10)+(-480)*mapget(SW,6)+(304)*mapget(SW,0)*mapget(SW,0);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-3|",Vec(r),"|",v));
v=(3072)*mapget(SW,17)+(-1536)*mapget(SW,18)+(-640)*mapget(SW,15)+(256)*mapget(SW,14)+(-384)*mapget(SW,29)+(-128)*mapget(SW,0)*mapget(SW,4)+(-640)*mapget(SW,2)*mapget(SW,0)+(1280)*mapget(SW,0)*mapget(SW,3)+(-6144)*mapget(SW,22)+(3072)*mapget(SW,23)+(3072)*mapget(SW,24)+(-1024)*mapget(SW,25)+(-160)*mapget(SW,33);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(-208)*mapget(SW,33)+(48)*mapget(SW,28)+(-120)*mapget(SW,32)+(-112)*mapget(SW,0)*mapget(SW,4)+(288)*mapget(SW,3)*mapget(SW,1)+(-272)*mapget(SW,2)*mapget(SW,1)+(4544)*mapget(SW,22)+(-2688)*mapget(SW,23)+(-2688)*mapget(SW,24)+(-3232)*mapget(SW,17)+(1216)*mapget(SW,25)+(1888)*mapget(SW,18)+(1296)*mapget(SW,15)+(64)*mapget(SW,27)+(-592)*mapget(SW,14)+(32)*mapget(SW,26)+(48)*mapget(SW,29)+(608)*mapget(SW,0)*mapget(SW,3)+(-1216)*mapget(SW,2)*mapget(SW,0)+(304)*mapget(SW,19)+(304)*mapget(SW,16);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-2|",Vec(r),"|",v));
v=(-192)*mapget(SW,1)*mapget(SW,13)+(-1152)*mapget(SW,80)+(768)*mapget(SW,81)+(-768)*mapget(SW,82)+(640)*mapget(SW,83)+(320)*mapget(SW,71)+(256)*mapget(SW,70)+(128)*mapget(SW,1)*mapget(SW,12)+(-128)*mapget(SW,76)+(-128)*mapget(SW,77)+(-576)*mapget(SW,35)+(-512)*mapget(SW,38)+(4352)*mapget(SW,61)+(4864)*mapget(SW,57)+(-1408)*mapget(SW,45)+(-1536)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(1792)*mapget(SW,3)*mapget(SW,3)+(-1536)*mapget(SW,0)*mapget(SW,9)+(-4864)*mapget(SW,6)*mapget(SW,0)+(1280)*mapget(SW,5)*mapget(SW,0)+(1536)*mapget(SW,0)*mapget(SW,10)+(640)*mapget(SW,5)*mapget(SW,1)+(-192)*mapget(SW,34)+(-320)*mapget(SW,63)+(384)*mapget(SW,2)*mapget(SW,4)+(1280)*mapget(SW,64)+(448)*mapget(SW,72)+(512)*mapget(SW,74)+(-640)*mapget(SW,73)+(1216)*mapget(SW,79)+(-2304)*mapget(SW,6)*mapget(SW,1)+(-1792)*mapget(SW,0)*mapget(SW,13)+(256)*mapget(SW,7)*mapget(SW,1)+(-256)*mapget(SW,50)+(1280)*mapget(SW,47)+(1280)*mapget(SW,40)+(-896)*mapget(SW,62)+(-2944)*mapget(SW,39)+(576)*mapget(SW,2)*mapget(SW,2)+(2304)*mapget(SW,51)+(-1792)*mapget(SW,46)+(2304)*mapget(SW,41)+(-832)*mapget(SW,36)+(-896)*mapget(SW,65)+(4608)*mapget(SW,8)*mapget(SW,1)+(-2304)*mapget(SW,9)*mapget(SW,1)+(-11776)*mapget(SW,55)+(-11776)*mapget(SW,56)+(5632)*mapget(SW,60)+(2816)*mapget(SW,43)+(-11776)*mapget(SW,59)+(2816)*mapget(SW,44)+(1280)*mapget(SW,67)+(-6144)*mapget(SW,42)+(-2560)*mapget(SW,66)+(-512)*mapget(SW,3)*mapget(SW,4)+(24576)*mapget(SW,54)+(1024)*mapget(SW,37)+(2560)*mapget(SW,0)*mapget(SW,8)+(-2048)*mapget(SW,2)*mapget(SW,3)+(256)*mapget(SW,58)+(-1792)*mapget(SW,48)+(-1792)*mapget(SW,0)*mapget(SW,0)*mapget(SW,0)+(1792)*mapget(SW,0)*mapget(SW,7)+(-512)*mapget(SW,0)*mapget(SW,12)+(128)*mapget(SW,78);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-1|",Vec(r),"|",v));
v=(392)*mapget(SW,1)*mapget(SW,13)+(-432)*mapget(SW,80)+(96)*mapget(SW,81)+(-160)*mapget(SW,82)+(1016)*mapget(SW,83)+(-160)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(80)*mapget(SW,70)+(8)*mapget(SW,78)+(64)*mapget(SW,1)*mapget(SW,12)+(-64)*mapget(SW,76)+(-64)*mapget(SW,77)+(256)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-512)*mapget(SW,1)*mapget(SW,11)+(256)*mapget(SW,69)+(384)*mapget(SW,2)*mapget(SW,4)+(-928)*mapget(SW,6)*mapget(SW,1)+(944)*mapget(SW,5)*mapget(SW,1)+(-10688)*mapget(SW,42)+(7008)*mapget(SW,43)+(7008)*mapget(SW,44)+(5648)*mapget(SW,37)+(-3696)*mapget(SW,45)+(-3816)*mapget(SW,38)+(-2544)*mapget(SW,35)+(-432)*mapget(SW,64)+(1344)*mapget(SW,34)+(-16)*mapget(SW,63)+(-176)*mapget(SW,72)+(-96)*mapget(SW,1)*mapget(SW,10)+(608)*mapget(SW,66)+(-288)*mapget(SW,67)+(160)*mapget(SW,73)+(-96)*mapget(SW,79)+(608)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(456)*mapget(SW,0)*mapget(SW,13)+(80)*mapget(SW,68)+(-592)*mapget(SW,0)*mapget(SW,11)+(-480)*mapget(SW,3)*mapget(SW,4)+(448)*mapget(SW,8)*mapget(SW,1)+(-672)*mapget(SW,9)*mapget(SW,1)+(32)*mapget(SW,74)+(-32)*mapget(SW,0)*mapget(SW,12)+(12288)*mapget(SW,54)+(-7808)*mapget(SW,55)+(-7808)*mapget(SW,56)+(-7808)*mapget(SW,59)+(5168)*mapget(SW,60)+(4160)*mapget(SW,61)+(4064)*mapget(SW,57)+(-1992)*mapget(SW,62)+(-416)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(1216)*mapget(SW,0)*mapget(SW,8)+(-128)*mapget(SW,3)*mapget(SW,3)+(-288)*mapget(SW,2)*mapget(SW,3)+(-800)*mapget(SW,0)*mapget(SW,9)+(-2016)*mapget(SW,6)*mapget(SW,0)+(2040)*mapget(SW,5)*mapget(SW,0)+(512)*mapget(SW,0)*mapget(SW,10)+(784)*mapget(SW,2)*mapget(SW,2)+(800)*mapget(SW,51)+(608)*mapget(SW,47)+(-1208)*mapget(SW,46)+(-1712)*mapget(SW,39)+(800)*mapget(SW,41)+(608)*mapget(SW,40)+(-752)*mapget(SW,36)+(-304)*mapget(SW,65)+(96)*mapget(SW,58)+(-32)*mapget(SW,48)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,0)+(32)*mapget(SW,0)*mapget(SW,7);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-1|",Vec(r),"|",v));
v=(41216/3)*mapget(SW,136)+(2080)*mapget(SW,1)*mapget(SW,33)+(-3840)*mapget(SW,199)+(1568)*mapget(SW,200)+(4384)*mapget(SW,201)+(-1216)*mapget(SW,202)+(-1792)*mapget(SW,173)+(-352)*mapget(SW,4)*mapget(SW,13)+(512)*mapget(SW,172)+(-640)*mapget(SW,190)+(128)*mapget(SW,168)+(128)*mapget(SW,185)+(-576)*mapget(SW,197)+(2688)*mapget(SW,95)+(41216/3)*mapget(SW,140)+(-128)*mapget(SW,4)*mapget(SW,12)+(128)*mapget(SW,195)+(128)*mapget(SW,196)+(-640)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(128)*mapget(SW,1)*mapget(SW,31)+(-128)*mapget(SW,171)+(640)*mapget(SW,1)*mapget(SW,32)+(-128)*mapget(SW,189)+(-14720/3)*mapget(SW,152)+(4192/3)*mapget(SW,85)+(-4608)*mapget(SW,93)+(-4608)*mapget(SW,94)+(-5504/3)*mapget(SW,87)+(1024)*mapget(SW,15)*mapget(SW,1)+(-1728)*mapget(SW,5)*mapget(SW,4)+(4000/3)*mapget(SW,88)+(-160)*mapget(SW,14)*mapget(SW,1)+(38912/3)*mapget(SW,150)+(-23680/3)*mapget(SW,151)+(-32128/3)*mapget(SW,111)+(-1408)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-640)*mapget(SW,25)*mapget(SW,1)+(1408)*mapget(SW,0)*mapget(SW,31)+(896)*mapget(SW,0)*mapget(SW,32)+(-20096/3)*mapget(SW,141)+(-25600/3)*mapget(SW,148)+(-33664/3)*mapget(SW,107)+(-4224)*mapget(SW,3)*mapget(SW,13)+(640)*mapget(SW,0)*mapget(SW,28)+(11968/3)*mapget(SW,112)+(3904)*mapget(SW,2)*mapget(SW,13)+(-15360)*mapget(SW,0)*mapget(SW,22)+(9088)*mapget(SW,0)*mapget(SW,23)+(9088)*mapget(SW,0)*mapget(SW,24)+(5120)*mapget(SW,17)*mapget(SW,0)+(7168)*mapget(SW,3)*mapget(SW,8)+(-2176)*mapget(SW,3)*mapget(SW,9)+(-8960)*mapget(SW,6)*mapget(SW,3)+(-8704)*mapget(SW,2)*mapget(SW,8)+(3648)*mapget(SW,2)*mapget(SW,9)+(9600)*mapget(SW,2)*mapget(SW,6)+(8832)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(1600)*mapget(SW,5)*mapget(SW,3)+(-2752)*mapget(SW,18)*mapget(SW,0)+(2560)*mapget(SW,15)*mapget(SW,0)+(1472)*mapget(SW,14)*mapget(SW,0)+(-4416)*mapget(SW,0)*mapget(SW,26)+(4096)*mapget(SW,3)*mapget(SW,10)+(2688)*mapget(SW,0)*mapget(SW,27)+(-1920)*mapget(SW,0)*mapget(SW,29)+(-1024)*mapget(SW,137)+(-7936)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-1024)*mapget(SW,144)+(-1824)*mapget(SW,5)*mapget(SW,2)+(-3328)*mapget(SW,2)*mapget(SW,10)+(704)*mapget(SW,84)+(128)*mapget(SW,154)+(-1280)*mapget(SW,155)+(-32)*mapget(SW,174)+(384)*mapget(SW,2)*mapget(SW,12)+(-1408)*mapget(SW,179)+(-1408/3)*mapget(SW,175)+(-2848)*mapget(SW,191)+(-896)*mapget(SW,193)+(3008)*mapget(SW,192)+(-2432)*mapget(SW,198)+(768)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-1280)*mapget(SW,2)*mapget(SW,11)+(-256)*mapget(SW,1)*mapget(SW,26)+(768)*mapget(SW,166)+(448)*mapget(SW,1)*mapget(SW,29)+(11776/3)*mapget(SW,6)*mapget(SW,4)+(6784)*mapget(SW,0)*mapget(SW,33)+(-4352)*mapget(SW,0)*mapget(SW,25)+(832)*mapget(SW,142)+(768)*mapget(SW,149)+(1664)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-3776)*mapget(SW,125)+(-5504)*mapget(SW,101)+(3200)*mapget(SW,113)+(6624)*mapget(SW,96)+(-3328)*mapget(SW,119)+(-3328)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(2560)*mapget(SW,7)*mapget(SW,3)+(-256)*mapget(SW,7)*mapget(SW,4)+(-256)*mapget(SW,124)+(-2112)*mapget(SW,19)*mapget(SW,1)+(-2752)*mapget(SW,117)+(-5312)*mapget(SW,114)+(-2368)*mapget(SW,16)*mapget(SW,1)+(-2496)*mapget(SW,100)+(-7424)*mapget(SW,97)+(-704)*mapget(SW,90)+(2176/3)*mapget(SW,153)+(3840)*mapget(SW,118)+(10624)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(-3072)*mapget(SW,2)*mapget(SW,7)+(3104)*mapget(SW,89)+(-2048)*mapget(SW,127)+(2048)*mapget(SW,0)*mapget(SW,21)+(-2432)*mapget(SW,91)+(3584)*mapget(SW,159)+(2304)*mapget(SW,156)+(896)*mapget(SW,176)+(2816)*mapget(SW,98)+(-6400)*mapget(SW,16)*mapget(SW,0)+(3200)*mapget(SW,115)+(-6784)*mapget(SW,0)*mapget(SW,19)+(512)*mapget(SW,165)+(512)*mapget(SW,1)*mapget(SW,27)+(11776/3)*mapget(SW,9)*mapget(SW,4)+(-2048)*mapget(SW,163)+(-2048)*mapget(SW,164)+(-1536)*mapget(SW,158)+(-1984/3)*mapget(SW,178)+(2048)*mapget(SW,157)+(768)*mapget(SW,180)+(4352/3)*mapget(SW,177)+(256)*mapget(SW,3)*mapget(SW,12)+(-1536)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(1536)*mapget(SW,23)*mapget(SW,1)+(1536)*mapget(SW,24)*mapget(SW,1)+(1280)*mapget(SW,18)*mapget(SW,1)+(-1536)*mapget(SW,167)+(2560)*mapget(SW,3)*mapget(SW,11)+(-20480/3)*mapget(SW,8)*mapget(SW,4)+(40960)*mapget(SW,133)+(-26624)*mapget(SW,134)+(-26624)*mapget(SW,135)+(-26624)*mapget(SW,138)+(-26624)*mapget(SW,145)+(-45056)*mapget(SW,104)+(16896)*mapget(SW,139)+(16896)*mapget(SW,146)+(24576)*mapget(SW,105)+(16896)*mapget(SW,147)+(24576)*mapget(SW,106)+(24576)*mapget(SW,109)+(6144)*mapget(SW,162)+(-13568)*mapget(SW,110)+(-1024)*mapget(SW,17)*mapget(SW,1)+(256)*mapget(SW,10)*mapget(SW,4)+(-6144)*mapget(SW,22)*mapget(SW,1)+(7680)*mapget(SW,92)+(1792)*mapget(SW,126)+(-1664)*mapget(SW,143)+(1792)*mapget(SW,102)+(-1024)*mapget(SW,161)+(-768)*mapget(SW,120)+(768)*mapget(SW,0)*mapget(SW,20)+(128)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,129)+(6144)*mapget(SW,116)+(6144)*mapget(SW,99)+(-2560)*mapget(SW,160)+(-1024)*mapget(SW,0)*mapget(SW,30)+(1024)*mapget(SW,181)+(-256)*mapget(SW,169)+(-512)*mapget(SW,20)*mapget(SW,1)+(512)*mapget(SW,122)+(512)*mapget(SW,123)+(-1024)*mapget(SW,186)+(512)*mapget(SW,11)*mapget(SW,4);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_0|",Vec(r),"|",v));
v=(16672)*mapget(SW,92)+(-440)*mapget(SW,1)*mapget(SW,33)+(-320)*mapget(SW,199)+(456)*mapget(SW,200)+(968)*mapget(SW,201)+(-2208)*mapget(SW,202)+(48)*mapget(SW,173)+(-368)*mapget(SW,4)*mapget(SW,13)+(-48)*mapget(SW,172)+(120)*mapget(SW,190)+(-64)*mapget(SW,4)*mapget(SW,12)+(-32)*mapget(SW,185)+(-112)*mapget(SW,189)+(112)*mapget(SW,197)+(-112)*mapget(SW,195)+(-112)*mapget(SW,196)+(-960)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(576)*mapget(SW,11)*mapget(SW,4)+(688)*mapget(SW,1)*mapget(SW,28)+(-304)*mapget(SW,168)+(752)*mapget(SW,1)*mapget(SW,31)+(-368)*mapget(SW,171)+(-416)*mapget(SW,188)+(-27232/3)*mapget(SW,87)+(-11792)*mapget(SW,94)+(13280/3)*mapget(SW,85)+(-11792)*mapget(SW,93)+(20096/3)*mapget(SW,88)+(21608/3)*mapget(SW,95)+(28192/3)*mapget(SW,150)+(-16528/3)*mapget(SW,152)+(-20144/3)*mapget(SW,151)+(8912/3)*mapget(SW,153)+(28576/3)*mapget(SW,140)+(-33008/3)*mapget(SW,111)+(18320/3)*mapget(SW,112)+(28000/3)*mapget(SW,136)+(-32432/3)*mapget(SW,107)+(-19904/3)*mapget(SW,148)+(-256)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(1744/3)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(3456)*mapget(SW,0)*mapget(SW,22)+(-704)*mapget(SW,3)*mapget(SW,8)+(192)*mapget(SW,3)*mapget(SW,9)+(736)*mapget(SW,6)*mapget(SW,3)+(704)*mapget(SW,5)*mapget(SW,3)+(-352)*mapget(SW,3)*mapget(SW,10)+(-2016)*mapget(SW,0)*mapget(SW,23)+(-2016)*mapget(SW,0)*mapget(SW,24)+(-4096)*mapget(SW,17)*mapget(SW,0)+(2912/3)*mapget(SW,0)*mapget(SW,25)+(2576)*mapget(SW,18)*mapget(SW,0)+(3552)*mapget(SW,15)*mapget(SW,0)+(896)*mapget(SW,0)*mapget(SW,27)+(-7616/3)*mapget(SW,14)*mapget(SW,0)+(-1472)*mapget(SW,0)*mapget(SW,26)+(-2032/3)*mapget(SW,0)*mapget(SW,29)+(-2552/3)*mapget(SW,5)*mapget(SW,4)+(1680)*mapget(SW,15)*mapget(SW,1)+(-1840)*mapget(SW,14)*mapget(SW,1)+(1488)*mapget(SW,155)+(-7808/3)*mapget(SW,84)+(-224)*mapget(SW,154)+(-136/3)*mapget(SW,174)+(-1088)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-1400)*mapget(SW,2)*mapget(SW,13)+(-208)*mapget(SW,1)*mapget(SW,26)+(208)*mapget(SW,179)+(-2464)*mapget(SW,157)+(1552)*mapget(SW,158)+(544/3)*mapget(SW,175)+(192)*mapget(SW,191)+(-128)*mapget(SW,1)*mapget(SW,29)+(-480)*mapget(SW,181)+(256)*mapget(SW,186)+(192)*mapget(SW,193)+(-1664/3)*mapget(SW,177)+(784/3)*mapget(SW,178)+(-192)*mapget(SW,192)+(32)*mapget(SW,169)+(-816)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(480)*mapget(SW,0)*mapget(SW,30)+(176)*mapget(SW,0)*mapget(SW,31)+(-576)*mapget(SW,0)*mapget(SW,33)+(336)*mapget(SW,0)*mapget(SW,28)+(1408)*mapget(SW,2)*mapget(SW,11)+(2720/3)*mapget(SW,6)*mapget(SW,4)+(-112)*mapget(SW,166)+(-96)*mapget(SW,167)+(-480)*mapget(SW,3)*mapget(SW,12)+(1360)*mapget(SW,3)*mapget(SW,13)+(272)*mapget(SW,2)*mapget(SW,12)+(-1440)*mapget(SW,17)*mapget(SW,1)+(1744)*mapget(SW,18)*mapget(SW,1)+(800)*mapget(SW,1)*mapget(SW,27)+(64)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-768)*mapget(SW,3)*mapget(SW,11)+(-64/3)*mapget(SW,8)*mapget(SW,4)+(1376/3)*mapget(SW,9)*mapget(SW,4)+(1376)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(1488)*mapget(SW,2)*mapget(SW,6)+(-928)*mapget(SW,2)*mapget(SW,8)+(736)*mapget(SW,2)*mapget(SW,9)+(-2768)*mapget(SW,5)*mapget(SW,2)+(-240)*mapget(SW,2)*mapget(SW,10)+(-1344)*mapget(SW,22)*mapget(SW,1)+(24320)*mapget(SW,133)+(-15808)*mapget(SW,134)+(-15808)*mapget(SW,135)+(-15808)*mapget(SW,138)+(-15808)*mapget(SW,145)+(-24448)*mapget(SW,104)+(10688)*mapget(SW,139)+(10688)*mapget(SW,146)+(17376)*mapget(SW,105)+(10688)*mapget(SW,147)+(17376)*mapget(SW,106)+(17376)*mapget(SW,109)+(2496)*mapget(SW,162)+(-12608)*mapget(SW,110)+(-1952)*mapget(SW,164)+(496)*mapget(SW,25)*mapget(SW,1)+(-15616/3)*mapget(SW,141)+(-1952)*mapget(SW,163)+(1104)*mapget(SW,165)+(1152)*mapget(SW,130)+(96)*mapget(SW,137)+(96)*mapget(SW,144)+(1152)*mapget(SW,103)+(-3264)*mapget(SW,101)+(-816)*mapget(SW,108)+(-1584)*mapget(SW,91)+(-896)*mapget(SW,142)+(-192)*mapget(SW,149)+(-2352)*mapget(SW,125)+(4072)*mapget(SW,96)+(3120)*mapget(SW,89)+(2352)*mapget(SW,113)+(-64)*mapget(SW,119)+(-64)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(64)*mapget(SW,7)*mapget(SW,3)+(-528)*mapget(SW,19)*mapget(SW,1)+(-592)*mapget(SW,16)*mapget(SW,1)+(-320)*mapget(SW,127)+(192)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(320)*mapget(SW,0)*mapget(SW,21)+(-2048)*mapget(SW,114)+(-2720)*mapget(SW,97)+(-1328)*mapget(SW,90)+(976)*mapget(SW,86)+(1024)*mapget(SW,159)+(848)*mapget(SW,156)+(304)*mapget(SW,176)+(192)*mapget(SW,98)+(-256)*mapget(SW,16)*mapget(SW,0)+(192)*mapget(SW,115)+(-256)*mapget(SW,0)*mapget(SW,19)+(1024)*mapget(SW,126)+(160)*mapget(SW,143)+(1024)*mapget(SW,102)+(-480)*mapget(SW,161)+(64)*mapget(SW,118)+(-64)*mapget(SW,2)*mapget(SW,7)+(416)*mapget(SW,23)*mapget(SW,1)+(416)*mapget(SW,24)*mapget(SW,1)+(960)*mapget(SW,116)+(-560)*mapget(SW,117)+(960)*mapget(SW,99)+(-496)*mapget(SW,100)+(-352)*mapget(SW,160)+(-32)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,20)*mapget(SW,1)+(32)*mapget(SW,129)+(128)*mapget(SW,122)+(128)*mapget(SW,123)+(-128)*mapget(SW,124)+(-96)*mapget(SW,1)*mapget(SW,30)+(96)*mapget(SW,183)+(96)*mapget(SW,184)+(96)*mapget(SW,187)+(384)*mapget(SW,194)+(-32)*mapget(SW,170)+(160)*mapget(SW,1)*mapget(SW,32);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_0|",Vec(r),"|",v));
v=(12160/3)*mapget(SW,136)+(-6080/3)*mapget(SW,148)+(480)*mapget(SW,95)+(-1408/3)*mapget(SW,152)+(-256/3)*mapget(SW,85)+(2304)*mapget(SW,92)+(-1152)*mapget(SW,93)+(-1152)*mapget(SW,94)+(-448/3)*mapget(SW,87)+(224/3)*mapget(SW,88)+(11008/3)*mapget(SW,150)+(-5504/3)*mapget(SW,151)+(12160/3)*mapget(SW,140)+(-2944/3)*mapget(SW,141)+(-6080/3)*mapget(SW,107)+(-6080/3)*mapget(SW,111)+(-1536)*mapget(SW,132)+(-2816)*mapget(SW,131)+(2176)*mapget(SW,130)+(768)*mapget(SW,137)+(768)*mapget(SW,144)+(768)*mapget(SW,103)+(-192)*mapget(SW,91)+(1408)*mapget(SW,143)+(-1088)*mapget(SW,142)+(-320)*mapget(SW,149)+(-384)*mapget(SW,108)+(128)*mapget(SW,86)+(1024)*mapget(SW,126)+(-576)*mapget(SW,125)+(-1088)*mapget(SW,101)+(288)*mapget(SW,89)+(384)*mapget(SW,114)+(64)*mapget(SW,113)+(288)*mapget(SW,96)+(-1664)*mapget(SW,119)+(640)*mapget(SW,192)+(1024)*mapget(SW,118)+(-1024)*mapget(SW,127)+(512)*mapget(SW,98)+(704)*mapget(SW,115)+(1408)*mapget(SW,102)+(-512)*mapget(SW,97)+(20480)*mapget(SW,133)+(-10240)*mapget(SW,134)+(-10240)*mapget(SW,135)+(-10240)*mapget(SW,138)+(-10240)*mapget(SW,145)+(-10240)*mapget(SW,104)+(5120)*mapget(SW,139)+(5120)*mapget(SW,146)+(5120)*mapget(SW,105)+(5120)*mapget(SW,147)+(5120)*mapget(SW,106)+(5120)*mapget(SW,109)+(-2560)*mapget(SW,110)+(-1664/3)*mapget(SW,177)+(1472/3)*mapget(SW,112)+(256/3)*mapget(SW,175)+(-64/3)*mapget(SW,153)+(832/3)*mapget(SW,178)+(32)*mapget(SW,174)+(768)*mapget(SW,128)+(-384)*mapget(SW,129)+(-384)*mapget(SW,99)+(192)*mapget(SW,100)+(-384)*mapget(SW,90)+(-1920)*mapget(SW,116)+(960)*mapget(SW,117)+(832)*mapget(SW,199)+(-416)*mapget(SW,200)+(-192)*mapget(SW,201)+(384)*mapget(SW,180)+(-448)*mapget(SW,179)+(-288)*mapget(SW,191)+(-384)*mapget(SW,120)+(-64)*mapget(SW,193)+(-160)*mapget(SW,197)+(3072)*mapget(SW,121)+(-1536)*mapget(SW,122)+(-1536)*mapget(SW,123)+(-128)*mapget(SW,176)+(-1536)*mapget(SW,194)+(768)*mapget(SW,195)+(768)*mapget(SW,196)+(128)*mapget(SW,190)+(512)*mapget(SW,181)+(-256)*mapget(SW,186)+(-128)*mapget(SW,198)+(256)*mapget(SW,124)+(64)*mapget(SW,185)+(-192)*mapget(SW,189);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L0|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L0|",Vec(r),"|",v));
v=(-1536)*mapget(SW,37)+(288)*mapget(SW,35)+(768)*mapget(SW,38)+(-2432)*mapget(SW,61)+(-2688)*mapget(SW,57)+(1344)*mapget(SW,45)+(448)*mapget(SW,51)+(-576)*mapget(SW,46)+(-12288)*mapget(SW,54)+(6144)*mapget(SW,55)+(6144)*mapget(SW,56)+(6144)*mapget(SW,59)+(6144)*mapget(SW,42)+(-3072)*mapget(SW,60)+(-3072)*mapget(SW,43)+(-3072)*mapget(SW,44)+(576)*mapget(SW,62)+(-896)*mapget(SW,52)+(448)*mapget(SW,40)+(-224)*mapget(SW,39)+(64)*mapget(SW,36)+(1984)*mapget(SW,47)+(-672)*mapget(SW,82)+(320)*mapget(SW,73)+(-32)*mapget(SW,72)+(-64)*mapget(SW,34)+(896)*mapget(SW,48)+(-320)*mapget(SW,79)+(-3072)*mapget(SW,49)+(1536)*mapget(SW,50)+(1536)*mapget(SW,80)+(-768)*mapget(SW,81)+(-256)*mapget(SW,74)+(64)*mapget(SW,83)+(64)*mapget(SW,78);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L1|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L1|",Vec(r),"|",v));
v=(3072)*mapget(SW,22)+(-1536)*mapget(SW,23)+(-1536)*mapget(SW,24)+(-1536)*mapget(SW,17)+(768)*mapget(SW,18)+(512)*mapget(SW,15)+(768)*mapget(SW,25)+(-192)*mapget(SW,14)+(512)*mapget(SW,21)+(-256)*mapget(SW,16)+(-896)*mapget(SW,19)+(192)*mapget(SW,33)+(1280)*mapget(SW,20)+(-640)*mapget(SW,32)+(-128)*mapget(SW,29);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L2|",Vec(r),"|",v));
v=(-1024/3)*mapget(SW,8)+(512/3)*mapget(SW,6)+(512/3)*mapget(SW,9)+(-128)*mapget(SW,5)+(-256)*mapget(SW,7)+(128)*mapget(SW,13);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L3|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L3|",Vec(r),"|",v));
v=(-1920)*mapget(SW,8)+(960)*mapget(SW,6)+(960)*mapget(SW,9)+(-288)*mapget(SW,5)+(-128)*mapget(SW,7)+(-192)*mapget(SW,12)+(160)*mapget(SW,13);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_z3_L0|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z3_L0|",Vec(r),"|",v));
v=(832)*mapget(SW,3)+(-416)*mapget(SW,2)+(160)*mapget(SW,4);
B=[zeta(3)];
if(abs(v)<10^(-140), print("LM_z3_L1|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z3_L1|",Vec(r),"|",v));
v=(-128)*mapget(SW,0);
B=[zeta(2)];
if(abs(v)<10^(-140), print("LM_z3_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z3_L2|",Vec(r),"|",v));
v=(-160)*1;
B=[1];
if(abs(v)<10^(-140), print("LM_z5_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z5_L2|",Vec(r),"|",v));
v=(-784)*mapget(SW,94)+(-56/3)*mapget(SW,85)+(-784)*mapget(SW,93)+(448/3)*mapget(SW,88)+(796/3)*mapget(SW,95)+(6128/3)*mapget(SW,150)+(-1616/3)*mapget(SW,152)+(-3064/3)*mapget(SW,151)+(304/3)*mapget(SW,153)+(6320/3)*mapget(SW,140)+(-3160/3)*mapget(SW,111)+(6032/3)*mapget(SW,136)+(-3016/3)*mapget(SW,107)+(-3016/3)*mapget(SW,148)+(704)*mapget(SW,132)+(-352)*mapget(SW,103)+(-352)*mapget(SW,144)+(104)*mapget(SW,91)+(-352)*mapget(SW,137)+(176)*mapget(SW,108)+(208/3)*mapget(SW,149)+(-656)*mapget(SW,130)+(328)*mapget(SW,101)+(328)*mapget(SW,142)+(-116)*mapget(SW,89)+(-144)*mapget(SW,96)+(12160)*mapget(SW,133)+(-6080)*mapget(SW,134)+(-6080)*mapget(SW,135)+(-6080)*mapget(SW,138)+(-6080)*mapget(SW,145)+(-6080)*mapget(SW,104)+(3040)*mapget(SW,139)+(3040)*mapget(SW,146)+(3040)*mapget(SW,105)+(3040)*mapget(SW,147)+(3040)*mapget(SW,106)+(3040)*mapget(SW,109)+(-1520)*mapget(SW,110)+(-896/3)*mapget(SW,87)+(1568)*mapget(SW,92)+(-1376/3)*mapget(SW,141)+(688/3)*mapget(SW,112)+(104/3)*mapget(SW,84)+(608)*mapget(SW,131)+(-304)*mapget(SW,102)+(-304)*mapget(SW,143)+(-432)*mapget(SW,126)+(288)*mapget(SW,125)+(216)*mapget(SW,97)+(288)*mapget(SW,114)+(80/3)*mapget(SW,177)+(-40/3)*mapget(SW,175)+(-40/3)*mapget(SW,178)+(-248/3)*mapget(SW,174)+(-32)*mapget(SW,119)+(16)*mapget(SW,192)+(-68)*mapget(SW,191)+(-160)*mapget(SW,127)+(80)*mapget(SW,98)+(80)*mapget(SW,115)+(-24)*mapget(SW,198)+(256)*mapget(SW,128)+(-128)*mapget(SW,129)+(128)*mapget(SW,90)+(56/3)*mapget(SW,86)+(-464)*mapget(SW,116)+(232)*mapget(SW,117)+(-304/3)*mapget(SW,113)+(32)*mapget(SW,199)+(-16)*mapget(SW,200)+(32/3)*mapget(SW,201)+(-104/3)*mapget(SW,202)+(16)*mapget(SW,118)+(120)*mapget(SW,193)+(120)*mapget(SW,179)+(-104/3)*mapget(SW,176)+(328/3)*mapget(SW,190)+(-28/3)*mapget(SW,197)+(672)*mapget(SW,121)+(-336)*mapget(SW,122)+(-336)*mapget(SW,123)+(352/3)*mapget(SW,124)+(-368)*mapget(SW,194)+(184)*mapget(SW,195)+(184)*mapget(SW,196)+(-240)*mapget(SW,181)+(120)*mapget(SW,186)+(-128)*mapget(SW,99)+(64)*mapget(SW,100)+(-296/3)*mapget(SW,185)+(-208/3)*mapget(SW,189)+(64)*mapget(SW,182)+(-32)*mapget(SW,183)+(-32)*mapget(SW,184)+(-32)*mapget(SW,187)+(16)*mapget(SW,188);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L0|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L0|",Vec(r),"|",v));
v=(-6144)*mapget(SW,54)+(3072)*mapget(SW,55)+(3072)*mapget(SW,56)+(3072)*mapget(SW,59)+(3072)*mapget(SW,42)+(-1536)*mapget(SW,43)+(-1536)*mapget(SW,44)+(-704)*mapget(SW,37)+(-1536)*mapget(SW,60)+(-1040)*mapget(SW,61)+(352)*mapget(SW,38)+(160)*mapget(SW,35)+(-992)*mapget(SW,57)+(496)*mapget(SW,45)+(240)*mapget(SW,62)+(8)*mapget(SW,34)+(-576)*mapget(SW,53)+(288)*mapget(SW,41)+(288)*mapget(SW,58)+(544)*mapget(SW,51)+(-272)*mapget(SW,39)+(-240)*mapget(SW,46)+(-512)*mapget(SW,52)+(256)*mapget(SW,40)+(-80)*mapget(SW,36)+(496)*mapget(SW,47)+(-88)*mapget(SW,82)+(-8)*mapget(SW,83)+(16)*mapget(SW,48)+(-480)*mapget(SW,49)+(240)*mapget(SW,50)+(304)*mapget(SW,80)+(-152)*mapget(SW,81)+(-16)*mapget(SW,74)+(-112)*mapget(SW,73)+(64)*mapget(SW,72)+(-128)*mapget(SW,75)+(64)*mapget(SW,76)+(64)*mapget(SW,77);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L1|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L1|",Vec(r),"|",v));
v=(1248)*mapget(SW,22)+(-624)*mapget(SW,17)+(-624)*mapget(SW,24)+(144)*mapget(SW,15)+(-624)*mapget(SW,23)+(312)*mapget(SW,18)+(208)*mapget(SW,25)+(-48)*mapget(SW,14)+(240)*mapget(SW,21)+(-120)*mapget(SW,16)+(-208)*mapget(SW,19)+(48)*mapget(SW,33)+(176)*mapget(SW,20)+(-96)*mapget(SW,32)+(56)*mapget(SW,29)+(16)*mapget(SW,30)+(-8)*mapget(SW,31);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L2|",Vec(r),"|",v));
v=(-320/3)*mapget(SW,8)+(160/3)*mapget(SW,6)+(160/3)*mapget(SW,9)+(-64/3)*mapget(SW,5)+(-160/3)*mapget(SW,7)+(64/3)*mapget(SW,13)+(32/3)*mapget(SW,12);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L3|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L3|",Vec(r),"|",v));

==> anc/numbers/deposit/R5/n4_check/full_kv_limits.gpout <==
KV_DL_-7|ZERO|0
H_DL_-7|ZERO|0
KV_DL_-6|ZERO|0
H_DL_-6|ZERO|0
KV_DL_-5|[1, 0, -192]|315.8273408348594758027037119960368363300383810317053000452271800390414343174145677760567489189936714183688292407687406104887151399049614952835397656955263251517
H_DL_-5|[1, 0, -96]|157.9136704174297379013518559980184181650191905158526500226135900195207171587072838880283744594968357091844146203843703052443575699524807476417698828477631625758
KV_DL_-4|[-1, 0, -384, 0]|-631.6546816697189516054074239920736726600767620634106000904543600780828686348291355521134978379873428367376584815374812209774302798099229905670795313910526503034
H_DL_-4|[1, 0, 168, 0]|-276.3489232305020413273657479965322317887835834027421375395737825341612550277377468040496553041194624910727255856726480341776257474168413083730972949835855345077
KV_DL_-3|[1, 0, 192, 0, 288]|-1095.100069106878973694226373505677726327859066413188673576970055158808277972032137297031686797017611826122215254559515148989246673595394146766582296291204154255
H_DL_-3|[-1, 0, 24, 0, -72]|-155.3397644636474399975427013779056179582003737164076808772823212750615316239775714082366408546317761746422428483516010583140434909344879759603181619369786666318
KV_DL_-2|[1, 0, 0, 0, -576, 0, -1152]|3836.400068086524123946087751610146439034279860355441355481073013406565406646123186315096672901103428508159389284565506586138767050715614995917247099887669632320
H_DL_-2|[1, 0, 0, 0, -84, 0, -144]|512.0197055221496612387410798475033419625275111019919766656234131391442943163744636860943731908889260805096480778119705957048680285765532349681159929274452802526
KV_DL_-1|[105, 0, -20160, 0, -30240, -8400, 241920, 3360, 43744]|-5278.170326760153949330248513980230284297110317362599714590571808382268348951013364955046008577085480183120085883374987622460900627069681640374102207405900063491
H_DL_-1|[105, 0, 15120, -5040, 9492, -19950, 26880, 5040, 4]|-802.4771807938806841087609216938381973662248286930370316138937770693278815921653751410475309904125029759750373953876887488383904572040909550964827968181780622119
KV_DL_0|[-35, 0, 13440, 0, 0, 0, -40320, 5040, 25568, -7840, 101080, -45584]|2277.325231638871445121041988437048656005898544574464717492541161251509961043960042574524434080766013261170683505045507654863359091644158538830321742069171009857
H_DL_0|[-210, 0, -65520, 20160, 7056, 38220, 55440, -10920, 18280, -186585, 63420, -8400]|205.2185612737581609448972844653751987482797128204693013601302341283944525361647336899422155898119765396117092139623019353021282125548627856421928536368964090277
KV_BFKL_-7|ZERO|0
H_BFKL_-7|ZERO|0
KV_BFKL_-6|ZERO|0
H_BFKL_-6|ZERO|0
KV_BFKL_-5|ZERO|0
H_BFKL_-5|ZERO|0
KV_BFKL_-4|ZERO|0
H_BFKL_-4|ZERO|0
KV_BFKL_-3|ZERO|0
H_BFKL_-3|ZERO|8.280421605278095169 E-171
KV_BFKL_-2|[1, 0, -192]|379.6424352570808546938404047651441098397730815987457680695978771945052865561480078788577995241759246154421028761639929181896173305557916154918603397827189956856
H_BFKL_-2|[-1, 140, -80]|-13.01446230371189976937566721482526223858078860254294301927880725784470016164892877778471488374130149662069505975040511658687257198307725526469297385734354538953
KV_BFKL_-1|[-35, -280, 992]|114.5910132986026194532907426636182428423554855179627322754072010413485198307919465217344284762302213004751643250641135043187751104684078574356681829573134224863
H_BFKL_-1|[-15, 1500, -224]|78.02766646037941293002000313435864156212146456090910137277271680824201633020749420161140995986745025801495174892584959447914450943678033431869750295878657999630
KV_BFKL_0|[1, 138, -40, 224]|-799.4929928450675340108833101264031623152775865474386604212647337972126358115261580176954009818519749234399935956581745524988659030235915323740087989719054524740
H_BFKL_0|[-8, 299, -1560, 152]|-233.1219442302355879694882062062606190486877412704274214539394235223383092490580793363856824730102020391600563817155936752264913463495441945687115541793592318328
LM_rat_L0|[-5, -875, -100, 232]|-59.65704204198352890479237967170986182856912229144535779302505071678215151020471004827410781008827364864910943597321427960077735885662500563335777571406013354633
LM_rat_L1|[35, -840, 496]|-28.39669068062862504837166975566936487750303464370359265507491728270258279276889122154335226774476103703894371489342726406288908242196199763120048406941668061567
LM_rat_L2|[-1, 160, -64]|39.36096240391223664840500957807743027587525325405746055933820273310681218042236823665429720774935894892522034259439314078494810781302479619633093556056723322419
LM_rat_L3|ZERO|-2.070105401319523792 E-171
LM_z3_L0|[-5, -224]|-121.2202021756474774497924140126108051107721066148974136604933361297415090129405108143738792254703907300949711577007871504334160163518450791195843936482165511938
LM_z3_L1|[1, 48]|-57.69873135166052569918743175254959955671934203234394632602903465640823387774302832894988193324809239101755957417251453208761580793631759426126704818597920774979
LM_z3_L2|[1, -64]|105.2757802782864919342345706653456121100127936772351000150757266796804781058048559253522496396645571394562764135895802034962383799683204984278465885651754417172
LM_z5_L2|[1, 160]|-160
LM_H_L0|[8, 307, -212, 16]|-1.267585541717784444317584855795145301917449586762042198148429892873582063716101069720393467595101242463677240608346165095464632711750189050598765796084691537985 E-5
LM_H_L1|ZERO|-4.347221342770999964 E-170
LM_H_L2|ZERO|-1.1644342882422321331 E-171
LM_H_L3|ZERO|-5.175263503298809480 E-172
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R5/n4_check/full_kv_limits.out <==
KV_DL_-7 ZERO {}
H_DL_-7 ZERO {}
KV_DL_-6 ZERO {}
H_DL_-6 ZERO {}
KV_DL_-5 REL {'z2': Fraction(192, 1)}
H_DL_-5 REL {'z2': Fraction(96, 1)}
KV_DL_-4 REL {'z2': Fraction(-384, 1)}
H_DL_-4 REL {'z2': Fraction(-168, 1)}
KV_DL_-3 REL {'z2': Fraction(-192, 1), 'z2^2': Fraction(-288, 1)}
H_DL_-3 REL {'z2': Fraction(24, 1), 'z2^2': Fraction(-72, 1)}
KV_DL_-2 REL {'z2^2': Fraction(576, 1), 'z2*z3': Fraction(1152, 1)}
H_DL_-2 REL {'z2^2': Fraction(84, 1), 'z2*z3': Fraction(144, 1)}
KV_DL_-1 REL {'z2': Fraction(192, 1), 'z2^2': Fraction(288, 1), 'z5': Fraction(80, 1), 'z2*z3': Fraction(-2304, 1), 'z3^2': Fraction(-32, 1), 'z2^3': Fraction(-43744, 105)}
H_DL_-1 REL {'z2': Fraction(-144, 1), 'z3': Fraction(48, 1), 'z2^2': Fraction(-452, 5), 'z5': Fraction(190, 1), 'z2*z3': Fraction(-256, 1), 'z3^2': Fraction(-48, 1), 'z2^3': Fraction(-4, 105)}
KV_DL_0 REL {'z2': Fraction(384, 1), 'z2*z3': Fraction(-1152, 1), 'z3^2': Fraction(144, 1), 'z2^3': Fraction(25568, 35), 'z7': Fraction(-224, 1), 'z2*z5': Fraction(2888, 1), 'z2^2*z3': Fraction(-6512, 5)}
H_DL_0 REL {'z2': Fraction(-312, 1), 'z3': Fraction(96, 1), 'z2^2': Fraction(168, 5), 'z5': Fraction(182, 1), 'z2*z3': Fraction(264, 1), 'z3^2': Fraction(-52, 1), 'z2^3': Fraction(1828, 21), 'z7': Fraction(-1777, 2), 'z2*z5': Fraction(302, 1), 'z2^2*z3': Fraction(-40, 1)}
KV_BFKL_-7 ZERO {}
H_BFKL_-7 ZERO {}
KV_BFKL_-6 ZERO {}
H_BFKL_-6 ZERO {}
KV_BFKL_-5 ZERO {}
H_BFKL_-5 ZERO {}
KV_BFKL_-4 ZERO {}
H_BFKL_-4 ZERO {}
KV_BFKL_-3 ZERO {}
H_BFKL_-3 ZERO {}
KV_BFKL_-2 REL {'z2*z3': Fraction(192, 1)}
H_BFKL_-2 REL {'z5': Fraction(140, 1), 'z2*z3': Fraction(-80, 1)}
KV_BFKL_-1 REL {'z3^2': Fraction(-8, 1), 'z2^3': Fraction(992, 35)}
H_BFKL_-1 REL {'z3^2': Fraction(100, 1), 'z2^3': Fraction(-224, 15)}
KV_BFKL_0 REL {'z7': Fraction(-138, 1), 'z2*z5': Fraction(40, 1), 'z2^2*z3': Fraction(-224, 1)}
H_BFKL_0 REL {'z7': Fraction(299, 8), 'z2*z5': Fraction(-195, 1), 'z2^2*z3': Fraction(19, 1)}
LM_rat_L0 REL {'z7': Fraction(-175, 1), 'z2*z5': Fraction(-20, 1), 'z2^2*z3': Fraction(232, 5)}
LM_rat_L1 REL {'z3^2': Fraction(24, 1), 'z2^3': Fraction(-496, 35)}
LM_rat_L2 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
LM_rat_L3 ZERO {}
LM_z3_L0 REL {'z2^2': Fraction(-224, 5)}
LM_z3_L1 REL {'z3': Fraction(-48, 1)}
LM_z3_L2 REL {'z2': Fraction(64, 1)}
LM_z5_L2 REL {'1': Fraction(-160, 1)}
LM_H_L0 REL {'z7': Fraction(-307, 8), 'z2*z5': Fraction(53, 2), 'z2^2*z3': Fraction(-2, 1)}
LM_H_L1 ZERO {}
LM_H_L2 ZERO {}
LM_H_L3 ZERO {}


==> anc/numbers/deposit/R5/n4_check/full_kv_limits.py <==
"""Full KV formula (rational + zeta3 + zeta5 parts) and homogeneous vector H (eq. (49)):
DL (M=-2+w), BFKL (M=-1+w) Laurent coefficients w^-7..w^0 and large-M non-decaying part,
constants identified by PSLQ (PARI lindep, 160 digits) against MZV bases."""
import pickle
from fractions import Fraction as F
from numeval import *
r=pickle.load(open('kv_limits.pkl','rb'))
def times_const(e,word):
    out={}
    for (p,ws),c in e.items():
        k=(p,tuple(sorted(ws+(word,))))
        out[k]=out.get(k,0)+c
    return out
def addto(A,B):
    for k,c in B.items():
        A[k]=A.get(k,0)+c
        if A[k]==0: del A[k]
def full(lim,p):
    e={}
    addto(e,r['rat'][lim].get(p,{}))
    addto(e,times_const(r['z3'][lim].get(p,{}),(3,)))
    addto(e,times_const(r['z5'][lim].get(p,{}),(5,)))
    return e
q=[]
for lim in ("DL","BFKL"):
    for p in range(-7,1):
        wts=list(range(0,8+p)) if lim=="DL" else [7+p]
        q.append(("KV_%s_%d"%(lim,p),full(lim,p),wts,MZVGENS))
        q.append(("H_%s_%d"%(lim,p),r['H'][lim].get(p,{}),wts,MZVGENS))
# large M: split by power of L
for name in ("rat","z3","z5","H"):
    LM=r[name]['LM']
    pw=sorted({k[0] for k in LM})
    for P in pw:
        e={(0,ws):c for (pp,ws),c in LM.items() if pp==P}
        wt={"rat":7,"H":7,"z3":4,"z5":2}[name]-P
        q.append(("LM_%s_L%d"%(name,P),e,[wt],MZVGENS))
out=run_gp(build_script(q,prec=160),"full_kv_limits")
res=parse(out)
pickle.dump(res,open("full_kv_limits_res.pkl","wb"))
for k,_,_,_ in q:
    v=res.get(k)
    print(k, v[0], v[1] if v[0]!="NOREL" else v[2])


==> anc/numbers/deposit/R5/n4_check/konishi_fp.out <==
spin l=M=2 (j=4): 48*KV = (Fraction(0, 1), Fraction(0, 1), Fraction(-17280, 1))  FP eq.(48) = (Fraction(0, 1), Fraction(0, 1), Fraction(-17280, 1))  equal: True
spin l=M=4 (j=6): 48*KV = (Fraction(2800, 1), Fraction(28000, 3), Fraction(-100000, 3))  FP eq.(48) = (Fraction(2800, 1), Fraction(28000, 3), Fraction(-100000, 3))  equal: True
spin l=M=6 (j=8): 48*KV = (Fraction(132986, 25), Fraction(85064, 5), Fraction(-230496, 5))  FP eq.(48) = (Fraction(132986, 25), Fraction(85064, 5), Fraction(-230496, 5))  equal: True
spin l=M=8 (j=10): 48*KV = (Fraction(220854227, 29400), Fraction(164142, 7), Fraction(-13898904, 245))  FP eq.(48) = (Fraction(220854227, 29400), Fraction(164142, 7), Fraction(-13898904, 245))  equal: True
2409.09463 rational bracket terms: 46  identical to 2103.16420 eq.(42): True


==> anc/numbers/deposit/R5/n4_check/konishi_fp.py <==
"""Compare KV (2103.16420) moments eqs.(9)-(11),(29) times 48 with Fleury-Pereira (1910.09428) eq.(48);
and the all-j formula printed in 2409.09463 eq.(npadres) with 2103.16420 eq.(42)."""
import re
from fractions import Fraction as F
from kvdata import MOM, NPADFL, parse_BS_combination
FP={2:(F(0),F(0),F(-17280)),4:(F(2800),F(28000,3),F(-100000,3)),6:(F(132986,25),F(85064,5),F(-230496,5)),
    8:(F(220854227,29400),F(164142,7),F(-13898904,245))}
for l,v in FP.items():
    kv=tuple(48*x for x in MOM[l+2])
    print("spin l=M=%d (j=%d): 48*KV ="%(l,l+2),kv," FP eq.(48) =",v," equal:",kv==v)
t=open("PROJECT/ma_a/paper/revision/R5/verify/VC/src2409/paperv2.tex").read()
i=t.index(r"\label{npadres}"); j=t.rfind(r"\begin{eqnarray}",0,i); blk=t[j:i]
rat=blk.split("4\\left(",1)[1].split("8\\z3",1)[0].replace("\\left.","").replace("\\right)","")
P=parse_BS_combination(rat)
print("2409.09463 rational bracket terms:",len(P)," identical to 2103.16420 eq.(42):",P==NPADFL)


==> anc/numbers/deposit/R5/n4_check/kvdata.py <==
"""Data transcribed from the LaTeX source of arXiv:2103.16420 (NPN4v1.tex) and 2409.09463 (paperv2.tex).
All parsing is done from the .tex files directly where possible."""
import re
from fractions import Fraction as F
SRC="PROJECT/ma_a/n4_test/lens2_iree_compute/src/NPN4v1.tex"
SRC20="PROJECT/ma_a/paper/revision/R5/verify/VC/src2409/paperv2.tex"
tex=open(SRC).read()
def block(label):
    i=tex.index(r"\label{%s}"%label)
    j=max(tex.rfind(r"\begin{eqnarray}",0,i),tex.rfind(r"\begin{equation}",0,i))
    k=min(x for x in (tex.find(r"\end{eqnarray}",i),tex.find(r"\end{equation}",i)) if x>=0)
    return tex[j:k].replace(r"\label{%s}"%label,"")
def parse_BS_combination(s):
    s=re.sub(r"%.*","",s)
    s=s.replace(r"\nonumber","").replace(r"\\","").replace("&","").replace(r"{}","")
    s=s.replace(r"{\BS}",r"\BS").replace(r"\,"," ")
    s=re.sub(r"\\BS_(\d)",r"\\BS_{\1}",s)
    terms=re.findall(r"([+-]?)\s*(\d*)\s*\\BS_\{([\d,\s]+)\}",s)
    out={}
    for sg,num,idx in terms:
        c=F(int(num) if num else 1)*(-1 if sg=='-' else 1)
        key=tuple(int(x) for x in idx.replace(" ","").split(","))
        out[key]=out.get(key,0)+c
    return out
# rational part: gamma_rat/4 = NPADFL
NPADFL=parse_BS_combination(block("NPADFL").split("=",1)[1])
# zeta3 part (HSZ3ResS1): 8*( ... )   uses \HBS
z3blk=block("HSZ3ResS1").replace(r"{\HBS}",r"\BS").replace(r"\HBS",r"\BS")
Z3PART={k:8*v for k,v in parse_BS_combination(z3blk.split("=",1)[1]).items()}
# zeta5 part: -40 BS_1^2
# Ansatz order
ans=block("Ansatz")
ANSATZ=[tuple(int(x) for x in m.replace(" ","").split(",")) for m in re.findall(r"\\BS_\{([\d,\s]+)\}",ans)]
def parse_vec(label):
    b=block(label)
    b=b[b.index(r"\big\{")+6:]
    b=b[:b.index(r"\big\}")]
    b=re.sub(r"\\nonumber|\\\\|&","",b)
    return [int(x) for x in b.replace("\n","").split(",") if x.strip()!=""]
LINE1=parse_vec("line1"); LINE2=parse_vec("line2")
# moments (coefficients of 48/Nc^2): rational, zeta3, zeta5
MOM={4:(F(0),F(0),F(-360)),
     6:(F(25,9)*21,F(25,9)*70,F(25,9)*(-250)),
     8:(F(49,600)*1357,F(49,600)*4340,F(49,600)*(-11760)),
     10:(F(220854227,1411200),F(27357,56),F(-579121,490)),
     12:(F(28337309747461,144027072000),F(345385183,571536),F(-54479161,39690)),
     14:(F(9657407179406311,41493513600000),F(158654990663,224532000),F(-7399612441,4802490)),
     16:(F(74429504651244877,280496151936000),F(205108095887,256864608),F(-1372958223289,811620810)),
     18:(F(8122582838282649980649377,27516111512617728000000),F(72169501556777041,81811377648000),F(-5936819760481,3246483240)),
     20:(F(1399928337444356711866218313,4337539760261740032000000),F(27787856664398189,28974862917000),F(-203755669038601,104248184040))}
if __name__=="__main__":
    print("NPADFL terms",len(NPADFL)); print("Z3PART",Z3PART)
    print("Ansatz length",len(ANSATZ), "distinct",len(set(ANSATZ)))
    print("line1 length",len(LINE1),"line2 length",len(LINE2))
    print("line2[64]=",LINE2[64],"line1[64]=",LINE1[64])
    # compare NPADFL with -line2 in ansatz order
    diff=[(ANSATZ[i],LINE2[i],NPADFL.get(ANSATZ[i],0)) for i in range(64) if -LINE2[i]!=NPADFL.get(ANSATZ[i],0)]
    print("NPADFL vs -line2 mismatches:",diff)
    print("NPADFL keys not in ansatz:",[k for k in NPADFL if k not in ANSATZ])


==> anc/numbers/deposit/R5/n4_check/largeM_J.out <==
orders present (k,l): [(0, 0), (2, 0), (2, 1), (2, 2), (2, 3), (3, 0), (3, 1), (3, 2), (3, 3), (4, 0), (4, 1), (4, 2), (4, 3)]
1/J^0 : -2*z2**2*z3 + 53*z2*z5/2 - 307*z7/8
1/J^1 : 0
1/J^2 : LJ**3*(20/3 - 4*z2) + LJ**2*(-20*z2 + 18*z3 + 10) + LJ*(-36*z2**2/5 - 32*z2 + 62*z3 + 4) - 127*z2**2/10 + 2*z2*z3 - 15*z2 + 127*z3/3 - 5*z5 - 2
1/J^3 : 0
1/J^4 : LJ**3*(4*z2 + 5/3) + LJ**2*(6*z2 - 18*z3 - 35/12) + LJ*(36*z2**2/5 + 7*z2/3 - 19*z3 + 109/12) + 127*z2**2/20 - 2*z2*z3 + z2/24 - 7*z3/12 + 5*z5 + 101/8


==> anc/numbers/deposit/R5/n4_check/largeM_J.py <==
"""Re-expand the large-M series of H (from largeM_eval.out) in 1/J^2, J^2=M(M+1); check odd powers vanish."""
import re, sympy as sp
from fractions import Fraction as F
z2,z3,z5,z7,J,LJ,u=sp.symbols('z2 z3 z5 z7 J LJ u')
coef={}
for line in open("largeM_eval.out"):
    m=re.match(r"H:(\d+):(\d+) REL (.*)",line.strip())
    if not m: continue
    k,l=int(m.group(1)),int(m.group(2)); d=eval(m.group(3),{"Fraction":F})
    expr=0
    for name,c in d.items():
        t=sp.Rational(c.numerator,c.denominator)
        if name!="1":
            for fac in name.split("*"):
                b,_,p=fac.partition("^"); t*=sp.Symbol(b)**(int(p) if p else 1)
        expr+=t
    coef[(k,l)]=expr
print("orders present (k,l):",sorted(coef))
# M as function of J (u=1/J): M = (-1+sqrt(1+4J^2))/2
M=(-1+sp.sqrt(1+4/u**2))/2
Minv=sp.series(1/M,u,0,7).removeO()
lnMoverJ=sp.series(sp.log(M*u),u,0,7).removeO()
L=LJ+lnMoverJ   # L = ln M + gamma = (ln J + gamma) + ln(M/J);  LJ := ln J + gamma
H=sum(c*Minv**k*L**l for (k,l),c in coef.items())
H=sp.expand(sp.series(sp.expand(H),u,0,5).removeO())
for p in range(0,5):
    cp=sp.collect(sp.expand(H.coeff(u,p)),LJ)
    print("1/J^%d :"%p, cp)


==> anc/numbers/deposit/R5/n4_check/largeM_J_KV.out <==
1/J^0 : LJ*(-496*z2**3/35 - 24*z3**2) + 8*z2**2*z3/5 - 20*z2*z5 - 175*z7
1/J^1 : 0
1/J^2 : LJ**2*(-32*z2 - 64*z3) + LJ*(-128*z2**2/5 + 32*z2 + 8*z3) - 248*z2**3/105 + 168*z2**2/5 + 24*z2*z3 + 32*z2 - 4*z3**2 + 24*z3 - 20*z5


==> anc/numbers/deposit/R5/n4_check/largeM_J_KV.py <==
"""Large-J expansion (J^2=M(M+1)) of the full KV formula (rational + z3*zeta3-part + z5*zeta5-part), for comparison
with eq. (largeJexp) of 2409.09463."""
import re, sympy as sp
from fractions import Fraction as F
LJ,u=sp.symbols('LJ u')
def load(tag,mult):
    coef={}
    for line in open("largeM_eval.out"):
        m=re.match(r"%s:(\d+):(\d+) REL (.*)"%tag,line.strip())
        if not m: continue
        k,l=int(m.group(1)),int(m.group(2)); d=eval(m.group(3),{"Fraction":F}); expr=0
        for name,c in d.items():
            t=sp.Rational(c.numerator,c.denominator)
            if name!="1":
                for fac in name.split("*"):
                    b,_,p=fac.partition("^"); t*=sp.Symbol(b)**(int(p) if p else 1)
            expr+=t
        coef[(k,l)]=coef.get((k,l),0)+expr*mult
    return coef
z3,z5=sp.symbols('z3 z5')
allc={}
for tag,mult in (("KV_rat",1),("KV_z3",z3),("KV_z5",z5)):
    for k,v in load(tag,mult).items(): allc[k]=allc.get(k,0)+v
M=(-1+sp.sqrt(1+4/u**2))/2
Minv=sp.series(1/M,u,0,7).removeO(); lnMJ=sp.series(sp.log(M*u),u,0,7).removeO()
L=LJ+lnMJ
H=sp.expand(sp.series(sp.expand(sum(c*Minv**k*L**l for (k,l),c in allc.items())),u,0,3).removeO())
for p in range(0,3): print("1/J^%d :"%p, sp.collect(sp.expand(H.coeff(u,p)),LJ))


==> anc/numbers/deposit/R5/n4_check/largeM_all.out <==
H_words.m|4|3|25/3
H_words.m|4|2|-95/12 - 5*S[2, Infinity]
H_words.m|4|1|37/12 - (8*S[2, Infinity])/3 + 16*S[3, Infinity]
H_words.m|4|0|81/8 + (97*S[2, Infinity])/24 - (19*S[2, Infinity]^2)/20 - S[3, Infinity]/4
H_words.m|3|3|-20/3 + 4*S[2, Infinity]
H_words.m|3|2|14*S[2, Infinity] - 18*S[3, Infinity]
H_words.m|3|1|6 + 12*S[2, Infinity] + (36*S[2, Infinity]^2)/5 - 44*S[3, Infinity]
H_words.m|3|0|4 - S[2, Infinity] + (91*S[2, Infinity]^2)/10 - (34*S[3, Infinity])/3 - 2*S[2, Infinity]*S[3, Infinity] + 5*S[5, Infinity]
H_words.m|2|3|20/3 - 4*S[2, Infinity]
H_words.m|2|2|10 - 20*S[2, Infinity] + 18*S[3, Infinity]
H_words.m|2|1|4 - 32*S[2, Infinity] - (36*S[2, Infinity]^2)/5 + 62*S[3, Infinity]
H_words.m|2|0|-2 - 15*S[2, Infinity] - (127*S[2, Infinity]^2)/10 + (127*S[3, Infinity])/3 + 2*S[2, Infinity]*S[3, Infinity] - 5*S[5, Infinity]
H_words.m|0|0|23360*S[-7, Infinity] - (1982*S[-1, Infinity]^5*S[2, Infinity])/15 + (2302*S[-1, Infinity]^3*S[2, Infinity]^2)/5 - (638*S[-1, Infinity]*S[2, Infinity]^3)/15 - (1058*S[-1, Infinity]^4*S[3, Infinity])/3 + 2192*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (1004*S[2, Infinity]^2*S[3, Infinity])/5 + 2192*S[-1, Infinity]*S[3, Infinity]^2 - 63*S[-1, Infinity]^2*S[5, Infinity] - (8161*S[2, Infinity]*S[5, Infinity])/6 + (23240*S[7, Infinity])/3 - (13960*S[-6, -1, Infinity])/3 - 27320*S[-6, 1, Infinity] - 4424*S[-5, -2, Infinity] - 29432*S[-5, 2, Infinity] - 3056*S[-4, -3, Infinity] - 26832*S[-4, 3, Infinity] - (3676*S[-3, -4, Infinity])/3 - 21052*S[-3, 4, Infinity] + 464*S[-2, -5, Infinity] - 13896*S[-2, 5, Infinity] + 1200*S[-1, -6, Infinity] - 7440*S[-1, 6, Infinity] - (11024*S[2, -5, Infinity])/3 - (7244*S[2, 5, Infinity])/3 - (16636*S[3, -4, Infinity])/3 - 4076*S[3, 4, Infinity] - 6048*S[4, -3, Infinity] - 4532*S[4, 3, Infinity] - (16832*S[5, -2, Infinity])/3 - (12040*S[5, 2, Infinity])/3 - (13960*S[6, -1, Infinity])/3 - (9500*S[6, 1, Infinity])/3 + 1696*S[-5, -1, -1, Infinity] + 2800*S[-5, -1, 1, Infinity] + 1696*S[-5, 1, -1, Infinity] + 32704*S[-5, 1, 1, Infinity] + 1176*S[-4, -2, -1, Infinity] + 1840*S[-4, -2, 1, Infinity] + 1176*S[-4, -1, -2, Infinity] + 2192*S[-4, -1, 2, Infinity] + 848*S[-4, 1, -2, Infinity] + 33168*S[-4, 1, 2, Infinity] + 1176*S[-4, 2, -1, Infinity] + 33168*S[-4, 2, 1, Infinity] + (2720*S[-3, -3, -1, Infinity])/3 + (832*S[-3, -3, 1, Infinity])/3 + (2480*S[-3, -2, -2, Infinity])/3 + (1808*S[-3, -2, 2, Infinity])/3 + (2720*S[-3, -1, -3, Infinity])/3 + (2864*S[-3, -1, 3, Infinity])/3 + 840*S[-3, 1, -3, Infinity] + 28424*S[-3, 1, 3, Infinity] + 616*S[-3, 2, -2, Infinity] + 31024*S[-3, 2, 2, Infinity] + (2720*S[-3, 3, -1, Infinity])/3 + 28544*S[-3, 3, 1, Infinity] + 608*S[-2, -4, -1, Infinity] - 1088*S[-2, -4, 1, Infinity] + 560*S[-2, -3, -2, Infinity] - 800*S[-2, -3, 2, Infinity] + 560*S[-2, -2, -3, Infinity] - 480*S[-2, -2, 3, Infinity] + 608*S[-2, -1, -4, Infinity] - 112*S[-2, -1, 4, Infinity] + 696*S[-2, 1, -4, Infinity] + 20456*S[-2, 1, 4, Infinity] + 344*S[-2, 2, -3, Infinity] + 24112*S[-2, 2, 3, Infinity] + 336*S[-2, 3, -2, Infinity] + 24352*S[-2, 3, 2, Infinity] + 608*S[-2, 4, -1, Infinity] + 20936*S[-2, 4, 1, Infinity] - 1248*S[-1, -5, 1, Infinity] + 96*S[-1, -4, -2, Infinity] - 1008*S[-1, -4, 2, Infinity] + 128*S[-1, -3, -3, Infinity] - 720*S[-1, -3, 3, Infinity] + 96*S[-1, -2, -4, Infinity] - 384*S[-1, -2, 4, Infinity] - 208*S[-1, 1, -5, Infinity] + 11248*S[-1, 1, 5, Infinity] - 96*S[-1, 2, -4, Infinity] + 14416*S[-1, 2, 4, Infinity] - 24*S[-1, 3, -3, Infinity] + 15832*S[-1, 3, 3, Infinity] + 8*S[-1, 4, -2, Infinity] + 15256*S[-1, 4, 2, Infinity] + 12448*S[-1, 5, 1, Infinity] + 1072*S[2, -4, -1, Infinity] + 2392*S[2, -4, 1, Infinity] + (3104*S[2, -3, -2, Infinity])/3 + 1704*S[2, -3, 2, Infinity] + (1696*S[2, -2, -3, Infinity])/3 + (3328*S[2, -2, 3, Infinity])/3 - 112*S[2, -1, -4, Infinity] + 608*S[2, -1, 4, Infinity] + 2200*S[2, 1, -4, Infinity] + (4076*S[2, 1, 4, Infinity])/3 + (5792*S[2, 2, -3, Infinity])/3 + (3764*S[2, 2, 3, Infinity])/3 + (4664*S[2, 3, -2, Infinity])/3 + (3928*S[2, 3, 2, Infinity])/3 + 1072*S[2, 4, -1, Infinity] + (4124*S[2, 4, 1, Infinity])/3 + (5768*S[3, -3, -1, Infinity])/3 + 2912*S[3, -3, 1, Infinity] + (5296*S[3, -2, -2, Infinity])/3 + 1816*S[3, -2, 2, Infinity] + (2864*S[3, -1, -3, Infinity])/3 + (2720*S[3, -1, 3, Infinity])/3 + (10552*S[3, 1, -3, Infinity])/3 + (6916*S[3, 1, 3, Infinity])/3 + (8480*S[3, 2, -2, Infinity])/3 + (7304*S[3, 2, 2, Infinity])/3 + (5768*S[3, 3, -1, Infinity])/3 + (7276*S[3, 3, 1, Infinity])/3 + 2512*S[4, -2, -1, Infinity] + 2400*S[4, -2, 1, Infinity] + 2192*S[4, -1, -2, Infinity] + 1176*S[4, -1, 2, Infinity] + 3776*S[4, 1, -2, Infinity] + (7984*S[4, 1, 2, Infinity])/3 + 2512*S[4, 2, -1, Infinity] + (7852*S[4, 2, 1, Infinity])/3 + 2800*S[5, -1, -1, Infinity] + 1696*S[5, -1, 1, Infinity] + 2800*S[5, 1, -1, Infinity] + (6296*S[5, 1, 1, Infinity])/3 - 432*S[-4, -1, -1, -1, Infinity] - 384*S[-4, -1, -1, 1, Infinity] - 432*S[-4, -1, 1, -1, Infinity] - 1776*S[-4, -1, 1, 1, Infinity] - 384*S[-4, 1, -1, -1, Infinity] - 432*S[-4, 1, -1, 1, Infinity] - 384*S[-4, 1, 1, -1, Infinity] - 34976*S[-4, 1, 1, 1, Infinity] - 464*S[-3, -2, -1, -1, Infinity] - 128*S[-3, -2, -1, 1, Infinity] - 464*S[-3, -2, 1, -1, Infinity] - 352*S[-3, -2, 1, 1, Infinity] - 464*S[-3, -1, -2, -1, Infinity] - 128*S[-3, -1, -2, 1, Infinity] - 704*S[-3, -1, -1, -2, Infinity] - 128*S[-3, -1, -1, 2, Infinity] - 464*S[-3, -1, 1, -2, Infinity] - 512*S[-3, -1, 1, 2, Infinity] - 464*S[-3, -1, 2, -1, Infinity] - 512*S[-3, -1, 2, 1, Infinity] - 128*S[-3, 1, -2, -1, Infinity] - 640*S[-3, 1, -2, 1, Infinity] - 128*S[-3, 1, -1, -2, Infinity] - 704*S[-3, 1, -1, 2, Infinity] + 496*S[-3, 1, 1, -2, Infinity] - 31936*S[-3, 1, 1, 2, Infinity] - 128*S[-3, 1, 2, -1, Infinity] - 31936*S[-3, 1, 2, 1, Infinity] - 128*S[-3, 2, -1, -1, Infinity] - 464*S[-3, 2, -1, 1, Infinity] - 128*S[-3, 2, 1, -1, Infinity] - 31936*S[-3, 2, 1, 1, Infinity] - 320*S[-2, -3, -1, -1, Infinity] - 320*S[-2, -3, 1, -1, Infinity] + 736*S[-2, -3, 1, 1, Infinity] - 320*S[-2, -2, -2, -1, Infinity] + 32*S[-2, -2, -2, 1, Infinity] - 352*S[-2, -2, -1, -2, Infinity] - 448*S[-2, -2, 1, -2, Infinity] + 576*S[-2, -2, 1, 2, Infinity] - 320*S[-2, -2, 2, -1, Infinity] + 576*S[-2, -2, 2, 1, Infinity] - 320*S[-2, -1, -3, -1, Infinity] - 352*S[-2, -1, -2, -2, Infinity] - 768*S[-2, -1, -1, -3, Infinity] - 320*S[-2, -1, 1, -3, Infinity] + 416*S[-2, -1, 1, 3, Infinity] - 320*S[-2, -1, 2, -2, Infinity] + 416*S[-2, -1, 2, 2, Infinity] - 320*S[-2, -1, 3, -1, Infinity] + 416*S[-2, -1, 3, 1, Infinity] - 640*S[-2, 1, -3, 1, Infinity] + 32*S[-2, 1, -2, -2, Infinity] - 704*S[-2, 1, -2, 2, Infinity] - 768*S[-2, 1, -1, 3, Infinity] + 992*S[-2, 1, 1, -3, Infinity] - 25840*S[-2, 1, 1, 3, Infinity] + 240*S[-2, 1, 2, -2, Infinity] - 26880*S[-2, 1, 2, 2, Infinity] - 25840*S[-2, 1, 3, 1, Infinity] - 288*S[-2, 2, -2, 1, Infinity] - 352*S[-2, 2, -1, 2, Infinity] + 240*S[-2, 2, 1, -2, Infinity] - 26880*S[-2, 2, 1, 2, Infinity] - 26880*S[-2, 2, 2, 1, Infinity] - 320*S[-2, 3, -1, 1, Infinity] - 26080*S[-2, 3, 1, 1, Infinity] + 480*S[-1, -4, 1, 1, Infinity] + 64*S[-1, -3, -2, 1, Infinity] - 256*S[-1, -3, 1, -2, Infinity] + 320*S[-1, -3, 1, 2, Infinity] + 320*S[-1, -3, 2, 1, Infinity] + 64*S[-1, -2, -3, 1, Infinity] + 32*S[-1, -2, -2, 2, Infinity] - 256*S[-1, -2, 1, -3, Infinity] + 160*S[-1, -2, 1, 3, Infinity] - 128*S[-1, -2, 2, -2, Infinity] + 160*S[-1, -2, 2, 2, Infinity] + 160*S[-1, -2, 3, 1, Infinity] + 192*S[-1, 1, -4, 1, Infinity] + 64*S[-1, 1, -3, -2, Infinity] + 128*S[-1, 1, -3, 2, Infinity] + 64*S[-1, 1, -2, -3, Infinity] + 64*S[-1, 1, -2, 3, Infinity] - 48*S[-1, 1, 1, -4, Infinity] + 2384*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2384*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 16688*S[-1, 1, 1, 4, Infinity] - 32*S[-1, 1, 2, -3, Infinity] - 18768*S[-1, 1, 2, 3, Infinity] - 16*S[-1, 1, 3, -2, Infinity] - 18768*S[-1, 1, 3, 2, Infinity] - 16688*S[-1, 1, 4, 1, Infinity] + 128*S[-1, 2, -3, 1, Infinity] + 32*S[-1, 2, -2, -2, Infinity] + 64*S[-1, 2, -2, 2, Infinity] - 32*S[-1, 2, 1, -3, Infinity] - 18768*S[-1, 2, 1, 3, Infinity] - 16*S[-1, 2, 2, -2, Infinity] - 19808*S[-1, 2, 2, 2, Infinity] - 18768*S[-1, 2, 3, 1, Infinity] + 64*S[-1, 3, -2, 1, Infinity] - 16*S[-1, 3, 1, -2, Infinity] - 19008*S[-1, 3, 1, 2, Infinity] - 19008*S[-1, 3, 2, 1, Infinity] - 17408*S[-1, 4, 1, 1, Infinity] - 320*S[2, -3, -1, -1, Infinity] - 720*S[2, -3, -1, 1, Infinity] - 320*S[2, -3, 1, -1, Infinity] - 768*S[2, -3, 1, 1, Infinity] - 320*S[2, -2, -2, -1, Infinity] - 256*S[2, -2, -2, 1, Infinity] - 320*S[2, -2, -1, -2, Infinity] - 256*S[2, -2, -1, 2, Infinity] - 352*S[2, -2, 1, -2, Infinity] - 384*S[2, -2, 1, 2, Infinity] - 320*S[2, -2, 2, -1, Infinity] - 384*S[2, -2, 2, 1, Infinity] - 320*S[2, -1, -3, -1, Infinity] + 416*S[2, -1, -3, 1, Infinity] - 320*S[2, -1, -2, -2, Infinity] + 416*S[2, -1, -2, 2, Infinity] - 320*S[2, -1, -1, -3, Infinity] + 416*S[2, -1, -1, 3, Infinity] - 768*S[2, -1, 1, -3, Infinity] - 352*S[2, -1, 2, -2, Infinity] - 320*S[2, -1, 3, -1, Infinity] - 720*S[2, 1, -3, -1, Infinity] - 736*S[2, 1, -3, 1, Infinity] - 256*S[2, 1, -2, -2, Infinity] - 528*S[2, 1, -2, 2, Infinity] + 416*S[2, 1, -1, -3, Infinity] - 320*S[2, 1, -1, 3, Infinity] - 1392*S[2, 1, 1, -3, Infinity] - (2108*S[2, 1, 1, 3, Infinity])/3 - 1056*S[2, 1, 2, -2, Infinity] - (1768*S[2, 1, 2, 2, Infinity])/3 - 720*S[2, 1, 3, -1, Infinity] - (1916*S[2, 1, 3, 1, Infinity])/3 - 720*S[2, 2, -2, -1, Infinity] - 528*S[2, 2, -2, 1, Infinity] - 256*S[2, 2, -1, -2, Infinity] - 320*S[2, 2, -1, 2, Infinity] - 1056*S[2, 2, 1, -2, Infinity] - 520*S[2, 2, 1, 2, Infinity] - 720*S[2, 2, 2, -1, Infinity] - (1604*S[2, 2, 2, 1, Infinity])/3 - 720*S[2, 3, -1, -1, Infinity] - 320*S[2, 3, -1, 1, Infinity] - 720*S[2, 3, 1, -1, Infinity] - (1768*S[2, 3, 1, 1, Infinity])/3 - 464*S[3, -2, -1, -1, Infinity] - 1312*S[3, -2, -1, 1, Infinity] - 464*S[3, -2, 1, -1, Infinity] - 896*S[3, -2, 1, 1, Infinity] - 464*S[3, -1, -2, -1, Infinity] - 512*S[3, -1, -2, 1, Infinity] - 464*S[3, -1, -1, -2, Infinity] - 512*S[3, -1, -1, 2, Infinity] - 704*S[3, -1, 1, -2, Infinity] - 128*S[3, -1, 1, 2, Infinity] - 464*S[3, -1, 2, -1, Infinity] - 128*S[3, -1, 2, 1, Infinity] - 1312*S[3, 1, -2, -1, Infinity] - 880*S[3, 1, -2, 1, Infinity] - 512*S[3, 1, -1, -2, Infinity] - 464*S[3, 1, -1, 2, Infinity] - 1984*S[3, 1, 1, -2, Infinity] - (3640*S[3, 1, 1, 2, Infinity])/3 - 1312*S[3, 1, 2, -1, Infinity] - (3460*S[3, 1, 2, 1, Infinity])/3 - 1312*S[3, 2, -1, -1, Infinity] - 464*S[3, 2, -1, 1, Infinity] - 1312*S[3, 2, 1, -1, Infinity] - (3848*S[3, 2, 1, 1, Infinity])/3 - 432*S[4, -1, -1, -1, Infinity] - 1776*S[4, -1, -1, 1, Infinity] - 432*S[4, -1, 1, -1, Infinity] - 384*S[4, -1, 1, 1, Infinity] - 1776*S[4, 1, -1, -1, Infinity] - 432*S[4, 1, -1, 1, Infinity] - 1776*S[4, 1, 1, -1, Infinity] - (4096*S[4, 1, 1, 1, Infinity])/3 + 1536*S[-3, -1, -1, -1, -1, Infinity] - 832*S[-3, -1, -1, -1, 1, Infinity] + 1536*S[-3, -1, -1, 1, -1, Infinity] - 2048*S[-3, -1, -1, 1, 1, Infinity] - 832*S[-3, -1, 1, -1, -1, Infinity] + 1536*S[-3, -1, 1, -1, 1, Infinity] - 832*S[-3, -1, 1, 1, -1, Infinity] + 1344*S[-3, -1, 1, 1, 1, Infinity] + 1536*S[-3, 1, -1, -1, -1, Infinity] - 2048*S[-3, 1, -1, -1, 1, Infinity] + 1536*S[-3, 1, -1, 1, -1, Infinity] - 832*S[-3, 1, -1, 1, 1, Infinity] - 2048*S[-3, 1, 1, -1, -1, Infinity] + 1536*S[-3, 1, 1, -1, 1, Infinity] - 2048*S[-3, 1, 1, 1, -1, Infinity] + 30400*S[-3, 1, 1, 1, 1, Infinity] + 768*S[-2, -2, -1, -1, -1, Infinity] - 416*S[-2, -2, -1, -1, 1, Infinity] + 768*S[-2, -2, -1, 1, -1, Infinity] - 1024*S[-2, -2, -1, 1, 1, Infinity] - 416*S[-2, -2, 1, -1, -1, Infinity] + 768*S[-2, -2, 1, -1, 1, Infinity] - 416*S[-2, -2, 1, 1, -1, Infinity] + 768*S[-2, -1, -2, -1, -1, Infinity] - 416*S[-2, -1, -2, -1, 1, Infinity] + 768*S[-2, -1, -2, 1, -1, Infinity] - 1024*S[-2, -1, -2, 1, 1, Infinity] + 768*S[-2, -1, -1, -2, -1, Infinity] + 768*S[-2, -1, -1, -1, -2, Infinity] - 1024*S[-2, -1, -1, 1, 2, Infinity] + 768*S[-2, -1, -1, 2, -1, Infinity] - 1024*S[-2, -1, -1, 2, 1, Infinity] - 416*S[-2, -1, 1, -2, -1, Infinity] + 768*S[-2, -1, 1, -2, 1, Infinity] + 768*S[-2, -1, 1, -1, 2, Infinity] - 416*S[-2, -1, 1, 1, -2, Infinity] - 416*S[-2, -1, 1, 2, -1, Infinity] - 416*S[-2, -1, 2, -1, -1, Infinity] + 768*S[-2, -1, 2, -1, 1, Infinity] - 416*S[-2, -1, 2, 1, -1, Infinity] + 768*S[-2, 1, -2, -1, -1, Infinity] - 1024*S[-2, 1, -2, -1, 1, Infinity] + 768*S[-2, 1, -2, 1, -1, Infinity] + 768*S[-2, 1, -1, -2, -1, Infinity] - 1024*S[-2, 1, -1, -2, 1, Infinity] - 1024*S[-2, 1, -1, -1, 2, Infinity] + 768*S[-2, 1, -1, 1, -2, Infinity] + 768*S[-2, 1, -1, 2, -1, Infinity] - 1024*S[-2, 1, 1, -2, -1, Infinity] - 1024*S[-2, 1, 1, -1, -2, Infinity] + 24320*S[-2, 1, 1, 1, 2, Infinity] - 1024*S[-2, 1, 1, 2, -1, Infinity] + 24320*S[-2, 1, 1, 2, 1, Infinity] - 1024*S[-2, 1, 2, -1, -1, Infinity] + 768*S[-2, 1, 2, -1, 1, Infinity] - 1024*S[-2, 1, 2, 1, -1, Infinity] + 24320*S[-2, 1, 2, 1, 1, Infinity] + 768*S[-2, 2, -1, -1, -1, Infinity] - 1024*S[-2, 2, -1, -1, 1, Infinity] + 768*S[-2, 2, -1, 1, -1, Infinity] - 416*S[-2, 2, -1, 1, 1, Infinity] - 1024*S[-2, 2, 1, -1, -1, Infinity] + 768*S[-2, 2, 1, -1, 1, Infinity] - 1024*S[-2, 2, 1, 1, -1, Infinity] + 24320*S[-2, 2, 1, 1, 1, Infinity] - 2144*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 18240*S[-1, 1, 1, 1, 3, Infinity] + 18240*S[-1, 1, 1, 2, 2, Infinity] + 18240*S[-1, 1, 1, 3, 1, Infinity] + 18240*S[-1, 1, 2, 1, 2, Infinity] + 18240*S[-1, 1, 2, 2, 1, Infinity] + 18240*S[-1, 1, 3, 1, 1, Infinity] + 18240*S[-1, 2, 1, 1, 2, Infinity] + 18240*S[-1, 2, 1, 2, 1, Infinity] + 18240*S[-1, 2, 2, 1, 1, Infinity] + 18240*S[-1, 3, 1, 1, 1, Infinity] - 416*S[2, -2, -1, -1, -1, Infinity] + 768*S[2, -2, -1, -1, 1, Infinity] - 416*S[2, -2, -1, 1, -1, Infinity] + 672*S[2, -2, -1, 1, 1, Infinity] + 768*S[2, -2, 1, -1, -1, Infinity] - 416*S[2, -2, 1, -1, 1, Infinity] + 768*S[2, -2, 1, 1, -1, Infinity] - 1024*S[2, -2, 1, 1, 1, Infinity] - 416*S[2, -1, -2, -1, -1, Infinity] + 768*S[2, -1, -2, -1, 1, Infinity] - 416*S[2, -1, -2, 1, -1, Infinity] - 416*S[2, -1, -1, -2, -1, Infinity] + 768*S[2, -1, -1, -2, 1, Infinity] + 768*S[2, -1, -1, -1, 2, Infinity] - 416*S[2, -1, -1, 1, -2, Infinity] - 416*S[2, -1, -1, 2, -1, Infinity] + 768*S[2, -1, 1, -2, -1, Infinity] + 768*S[2, -1, 1, -1, -2, Infinity] - 1024*S[2, -1, 1, 1, 2, Infinity] + 768*S[2, -1, 1, 2, -1, Infinity] - 1024*S[2, -1, 1, 2, 1, Infinity] + 768*S[2, -1, 2, -1, -1, Infinity] - 416*S[2, -1, 2, -1, 1, Infinity] + 768*S[2, -1, 2, 1, -1, Infinity] - 1024*S[2, -1, 2, 1, 1, Infinity] - 416*S[2, 1, -2, -1, -1, Infinity] + 672*S[2, 1, -2, -1, 1, Infinity] - 416*S[2, 1, -2, 1, -1, Infinity] + 768*S[2, 1, -2, 1, 1, Infinity] - 416*S[2, 1, -1, -2, -1, Infinity] - 416*S[2, 1, -1, -1, -2, Infinity] + 768*S[2, 1, -1, 1, 2, Infinity] - 416*S[2, 1, -1, 2, -1, Infinity] + 768*S[2, 1, -1, 2, 1, Infinity] + 672*S[2, 1, 1, -2, -1, Infinity] - 416*S[2, 1, 1, -2, 1, Infinity] - 416*S[2, 1, 1, -1, 2, Infinity] + 672*S[2, 1, 1, 1, -2, Infinity] + 672*S[2, 1, 1, 2, -1, Infinity] + (92*S[2, 1, 1, 2, 1, Infinity])/3 + 672*S[2, 1, 2, -1, -1, Infinity] - 416*S[2, 1, 2, -1, 1, Infinity] + 672*S[2, 1, 2, 1, -1, Infinity] - (248*S[2, 1, 2, 1, 1, Infinity])/3 - 416*S[2, 2, -1, -1, -1, Infinity] + 672*S[2, 2, -1, -1, 1, Infinity] - 416*S[2, 2, -1, 1, -1, Infinity] + 768*S[2, 2, -1, 1, 1, Infinity] + 672*S[2, 2, 1, -1, -1, Infinity] - 416*S[2, 2, 1, -1, 1, Infinity] + 672*S[2, 2, 1, 1, -1, Infinity] - 152*S[2, 2, 1, 1, 1, Infinity] - 832*S[3, -1, -1, -1, -1, Infinity] + 1536*S[3, -1, -1, -1, 1, Infinity] - 832*S[3, -1, -1, 1, -1, Infinity] + 1344*S[3, -1, -1, 1, 1, Infinity] + 1536*S[3, -1, 1, -1, -1, Infinity] - 832*S[3, -1, 1, -1, 1, Infinity] + 1536*S[3, -1, 1, 1, -1, Infinity] - 2048*S[3, -1, 1, 1, 1, Infinity] - 832*S[3, 1, -1, -1, -1, Infinity] + 1344*S[3, 1, -1, -1, 1, Infinity] - 832*S[3, 1, -1, 1, -1, Infinity] + 1536*S[3, 1, -1, 1, 1, Infinity] + 1344*S[3, 1, 1, -1, -1, Infinity] - 832*S[3, 1, 1, -1, 1, Infinity] + 1344*S[3, 1, 1, 1, -1, Infinity] - (392*S[3, 1, 1, 1, 1, Infinity])/3 - 12160*S[-2, 1, 1, 1, 1, 1, Infinity] - 12160*S[-1, 1, 1, 1, 1, 2, Infinity] - 12160*S[-1, 1, 1, 1, 2, 1, Infinity] - 12160*S[-1, 1, 1, 2, 1, 1, Infinity] - 12160*S[-1, 1, 2, 1, 1, 1, Infinity] - 12160*S[-1, 2, 1, 1, 1, 1, Infinity]
KV_rat_words.m|4|2|8 + 16*S[2, Infinity]
KV_rat_words.m|4|1|-12 - (104*S[2, Infinity])/3 + (172*S[3, Infinity])/3 - (16*S[2, Infinity]*S[3, Infinity])/15 + (8*S[5, Infinity])/3
KV_rat_words.m|4|0|-2 - (2*S[2, Infinity])/3 - (412*S[2, Infinity]^2)/15 - (62*S[2, Infinity]^3)/525 - (112*S[3, Infinity])/3 - (4*S[2, Infinity]*S[3, Infinity])/9 + S[3, Infinity]^2/5 + (10*S[5, Infinity])/9
KV_rat_words.m|3|2|32*S[2, Infinity] - 64*S[3, Infinity]
KV_rat_words.m|3|1|-64*S[2, Infinity] + (128*S[2, Infinity]^2)/5 + 72*S[3, Infinity]
KV_rat_words.m|3|0|-16*S[2, Infinity] - (232*S[2, Infinity]^2)/5 + 20*S[3, Infinity] + (40*S[2, Infinity]*S[3, Infinity])/3 + (20*S[5, Infinity])/3
KV_rat_words.m|2|2|-32*S[2, Infinity] + 64*S[3, Infinity]
KV_rat_words.m|2|1|32*S[2, Infinity] - (128*S[2, Infinity]^2)/5 - 8*S[3, Infinity] + (32*S[2, Infinity]*S[3, Infinity])/3 - (80*S[5, Infinity])/3
KV_rat_words.m|2|0|32*S[2, Infinity] + (168*S[2, Infinity]^2)/5 + (124*S[2, Infinity]^3)/105 - 24*S[3, Infinity] - 24*S[2, Infinity]*S[3, Infinity] - 2*S[3, Infinity]^2 + 20*S[5, Infinity]
KV_rat_words.m|1|1|-64*S[2, Infinity]*S[3, Infinity] + 160*S[5, Infinity]
KV_rat_words.m|1|0|(-248*S[2, Infinity]^3)/35 + 12*S[3, Infinity]^2
KV_rat_words.m|0|2|-64*S[2, Infinity]*S[3, Infinity] + 160*S[5, Infinity]
KV_rat_words.m|0|1|(-496*S[2, Infinity]^3)/35 + 24*S[3, Infinity]^2
KV_rat_words.m|0|0|-12928*S[-7, Infinity] - (896*S[-1, Infinity]^5*S[2, Infinity])/15 - (784*S[-1, Infinity]^3*S[2, Infinity]^2)/15 + (1112*S[-1, Infinity]*S[2, Infinity]^3)/5 - 384*S[-1, Infinity]^4*S[3, Infinity] + 872*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] - 1522*S[2, Infinity]^2*S[3, Infinity] - 392*S[-1, Infinity]*S[3, Infinity]^2 + 488*S[-1, Infinity]^2*S[5, Infinity] + 3381*S[2, Infinity]*S[5, Infinity] + 10496*S[7, Infinity] + 22720*S[-6, -1, Infinity] - 48384*S[-6, 1, Infinity] + 10816*S[-5, -2, Infinity] - 60448*S[-5, 2, Infinity] + 6208*S[-4, -3, Infinity] - 64736*S[-4, 3, Infinity] + 5472*S[-3, -4, Infinity] - 58208*S[-3, 4, Infinity] + 3968*S[-2, -5, Infinity] - 40064*S[-2, 5, Infinity] - 4480*S[-1, -6, Infinity] - 11744*S[-1, 6, Infinity] + 10688*S[2, -5, Infinity] - 3520*S[2, 5, Infinity] + 18816*S[3, -4, Infinity] - 8096*S[3, 4, Infinity] + 24544*S[4, -3, Infinity] - 9792*S[4, 3, Infinity] + 26688*S[5, -2, Infinity] - 9120*S[5, 2, Infinity] + 22720*S[6, -1, Infinity] - 10688*S[6, 1, Infinity] - 11392*S[-5, -1, -1, Infinity] - 4608*S[-5, -1, 1, Infinity] - 11392*S[-5, 1, -1, Infinity] + 90048*S[-5, 1, 1, Infinity] - 8192*S[-4, -2, -1, Infinity] - 6784*S[-4, -2, 1, Infinity] - 8192*S[-4, -1, -2, Infinity] - 6528*S[-4, -1, 2, Infinity] - 128*S[-4, 1, -2, Infinity] + 93504*S[-4, 1, 2, Infinity] - 8192*S[-4, 2, -1, Infinity] + 93504*S[-4, 2, 1, Infinity] - 6464*S[-3, -3, -1, Infinity] - 9344*S[-3, -3, 1, Infinity] - 10432*S[-3, -2, -2, Infinity] - 9536*S[-3, -2, 2, Infinity] - 6464*S[-3, -1, -3, Infinity] - 8704*S[-3, -1, 3, Infinity] + 5952*S[-3, 1, -3, Infinity] + 86848*S[-3, 1, 3, Infinity] + 896*S[-3, 2, -2, Infinity] + 89536*S[-3, 2, 2, Infinity] - 6464*S[-3, 3, -1, Infinity] + 87552*S[-3, 3, 1, Infinity] - 4352*S[-2, -4, -1, Infinity] - 9216*S[-2, -4, 1, Infinity] - 10112*S[-2, -3, -2, Infinity] - 9344*S[-2, -3, 2, Infinity] - 9920*S[-2, -2, -3, Infinity] - 8704*S[-2, -2, 3, Infinity] - 4352*S[-2, -1, -4, Infinity] - 8064*S[-2, -1, 4, Infinity] + 7872*S[-2, 1, -4, Infinity] + 64576*S[-2, 1, 4, Infinity] + 5056*S[-2, 2, -3, Infinity] + 68864*S[-2, 2, 3, Infinity] + 1280*S[-2, 3, -2, Infinity] + 69312*S[-2, 3, 2, Infinity] - 4352*S[-2, 4, -1, Infinity] + 65856*S[-2, 4, 1, Infinity] - 1792*S[-1, -5, 1, Infinity] - 5376*S[-1, -4, -2, Infinity] - 1344*S[-1, -4, 2, Infinity] - 6784*S[-1, -3, -3, Infinity] - 896*S[-1, -3, 3, Infinity] - 4800*S[-1, -2, -4, Infinity] - 448*S[-1, -2, 4, Infinity] + 2176*S[-1, 1, -5, Infinity] + 21184*S[-1, 1, 5, Infinity] + 2112*S[-1, 2, -4, Infinity] + 25984*S[-1, 2, 4, Infinity] + 1728*S[-1, 3, -3, Infinity] + 27776*S[-1, 3, 3, Infinity] + 1024*S[-1, 4, -2, Infinity] + 26496*S[-1, 4, 2, Infinity] + 22080*S[-1, 5, 1, Infinity] - 3840*S[2, -4, -1, Infinity] - 4160*S[2, -4, 1, Infinity] - 3584*S[2, -3, -2, Infinity] - 4096*S[2, -3, 2, Infinity] - 5248*S[2, -2, -3, Infinity] - 4160*S[2, -2, 3, Infinity] - 8064*S[2, -1, -4, Infinity] - 4352*S[2, -1, 4, Infinity] + 1920*S[2, 1, -4, Infinity] + 5408*S[2, 1, 4, Infinity] + 448*S[2, 2, -3, Infinity] + 5504*S[2, 2, 3, Infinity] - 1472*S[2, 3, -2, Infinity] + 5984*S[2, 3, 2, Infinity] - 3840*S[2, 4, -1, Infinity] + 5824*S[2, 4, 1, Infinity] - 4992*S[3, -3, -1, Infinity] - 9280*S[3, -3, 1, Infinity] - 5760*S[3, -2, -2, Infinity] - 7744*S[3, -2, 2, Infinity] - 8704*S[3, -1, -3, Infinity] - 6464*S[3, -1, 3, Infinity] + 512*S[3, 1, -3, Infinity] + 10528*S[3, 1, 3, Infinity] - 1792*S[3, 2, -2, Infinity] + 11200*S[3, 2, 2, Infinity] - 4992*S[3, 3, -1, Infinity] + 10848*S[3, 3, 1, Infinity] - 4800*S[4, -2, -1, Infinity] - 12608*S[4, -2, 1, Infinity] - 6528*S[4, -1, -2, Infinity] - 8192*S[4, -1, 2, Infinity] - 2304*S[4, 1, -2, Infinity] + 12128*S[4, 1, 2, Infinity] - 4800*S[4, 2, -1, Infinity] + 12032*S[4, 2, 1, Infinity] - 4608*S[5, -1, -1, Infinity] - 11392*S[5, -1, 1, Infinity] - 4608*S[5, 1, -1, Infinity] + 10784*S[5, 1, 1, Infinity] + 14208*S[-4, -1, -1, -1, Infinity] - 12672*S[-4, -1, -1, 1, Infinity] + 14208*S[-4, -1, 1, -1, Infinity] - 6912*S[-4, -1, 1, 1, Infinity] - 12672*S[-4, 1, -1, -1, Infinity] + 14208*S[-4, 1, -1, 1, Infinity] - 12672*S[-4, 1, 1, -1, Infinity] - 82176*S[-4, 1, 1, 1, Infinity] + 11264*S[-3, -2, -1, -1, Infinity] - 10880*S[-3, -2, -1, 1, Infinity] + 11264*S[-3, -2, 1, -1, Infinity] - 1152*S[-3, -2, 1, 1, Infinity] + 11264*S[-3, -1, -2, -1, Infinity] - 10880*S[-3, -1, -2, 1, Infinity] + 7168*S[-3, -1, -1, -2, Infinity] - 10880*S[-3, -1, -1, 2, Infinity] + 11264*S[-3, -1, 1, -2, Infinity] - 1536*S[-3, -1, 1, 2, Infinity] + 11264*S[-3, -1, 2, -1, Infinity] - 1536*S[-3, -1, 2, 1, Infinity] - 10880*S[-3, 1, -2, -1, Infinity] + 7552*S[-3, 1, -2, 1, Infinity] - 10880*S[-3, 1, -1, -2, Infinity] + 7168*S[-3, 1, -1, 2, Infinity] - 9984*S[-3, 1, 1, -2, Infinity] - 77056*S[-3, 1, 1, 2, Infinity] - 10880*S[-3, 1, 2, -1, Infinity] - 77056*S[-3, 1, 2, 1, Infinity] - 10880*S[-3, 2, -1, -1, Infinity] + 11264*S[-3, 2, -1, 1, Infinity] - 10880*S[-3, 2, 1, -1, Infinity] - 77056*S[-3, 2, 1, 1, Infinity] + 6528*S[-2, -3, -1, -1, Infinity] - 6656*S[-2, -3, -1, 1, Infinity] + 6528*S[-2, -3, 1, -1, Infinity] + 3072*S[-2, -3, 1, 1, Infinity] + 6528*S[-2, -2, -2, -1, Infinity] - 5376*S[-2, -2, -2, 1, Infinity] + 3584*S[-2, -2, -1, -2, Infinity] - 6656*S[-2, -2, -1, 2, Infinity] + 7168*S[-2, -2, 1, -2, Infinity] + 2688*S[-2, -2, 1, 2, Infinity] + 6528*S[-2, -2, 2, -1, Infinity] + 2688*S[-2, -2, 2, 1, Infinity] + 6528*S[-2, -1, -3, -1, Infinity] - 6656*S[-2, -1, -3, 1, Infinity] + 3584*S[-2, -1, -2, -2, Infinity] - 6656*S[-2, -1, -2, 2, Infinity] + 1280*S[-2, -1, -1, -3, Infinity] - 6656*S[-2, -1, -1, 3, Infinity] + 6528*S[-2, -1, 1, -3, Infinity] + 2304*S[-2, -1, 1, 3, Infinity] + 6528*S[-2, -1, 2, -2, Infinity] + 2304*S[-2, -1, 2, 2, Infinity] + 6528*S[-2, -1, 3, -1, Infinity] + 2304*S[-2, -1, 3, 1, Infinity] - 6656*S[-2, 1, -3, -1, Infinity] + 2048*S[-2, 1, -3, 1, Infinity] - 4992*S[-2, 1, -2, -2, Infinity] + 1664*S[-2, 1, -2, 2, Infinity] - 6656*S[-2, 1, -1, -3, Infinity] + 1280*S[-2, 1, -1, 3, Infinity] - 6656*S[-2, 1, 1, -3, Infinity] - 59520*S[-2, 1, 1, 3, Infinity] - 5120*S[-2, 1, 2, -2, Infinity] - 60672*S[-2, 1, 2, 2, Infinity] - 6656*S[-2, 1, 3, -1, Infinity] - 59904*S[-2, 1, 3, 1, Infinity] - 6656*S[-2, 2, -2, -1, Infinity] + 3968*S[-2, 2, -2, 1, Infinity] - 6656*S[-2, 2, -1, -2, Infinity] + 3584*S[-2, 2, -1, 2, Infinity] - 5120*S[-2, 2, 1, -2, Infinity] - 60672*S[-2, 2, 1, 2, Infinity] - 6656*S[-2, 2, 2, -1, Infinity] - 60672*S[-2, 2, 2, 1, Infinity] - 6656*S[-2, 3, -1, -1, Infinity] + 6528*S[-2, 3, -1, 1, Infinity] - 6656*S[-2, 3, 1, -1, Infinity] - 59776*S[-2, 3, 1, 1, Infinity] + 1152*S[-1, -4, 1, 1, Infinity] + 2560*S[-1, -3, -2, 1, Infinity] + 1280*S[-1, -3, 1, -2, Infinity] + 768*S[-1, -3, 1, 2, Infinity] + 768*S[-1, -3, 2, 1, Infinity] + 2560*S[-1, -2, -3, 1, Infinity] + 1280*S[-1, -2, -2, 2, Infinity] + 1280*S[-1, -2, 1, -3, Infinity] + 384*S[-1, -2, 1, 3, Infinity] + 640*S[-1, -2, 2, -2, Infinity] + 384*S[-1, -2, 2, 2, Infinity] + 384*S[-1, -2, 3, 1, Infinity] + 1152*S[-1, 1, -4, 1, Infinity] + 3328*S[-1, 1, -3, -2, Infinity] + 768*S[-1, 1, -3, 2, Infinity] + 3328*S[-1, 1, -2, -3, Infinity] + 384*S[-1, 1, -2, 3, Infinity] - 768*S[-1, 1, 1, -4, Infinity] - 1024*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 1024*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 29568*S[-1, 1, 1, 4, Infinity] - 512*S[-1, 1, 2, -3, Infinity] - 31872*S[-1, 1, 2, 3, Infinity] - 256*S[-1, 1, 3, -2, Infinity] - 32256*S[-1, 1, 3, 2, Infinity] - 30720*S[-1, 1, 4, 1, Infinity] + 768*S[-1, 2, -3, 1, Infinity] + 1664*S[-1, 2, -2, -2, Infinity] + 384*S[-1, 2, -2, 2, Infinity] - 512*S[-1, 2, 1, -3, Infinity] - 31872*S[-1, 2, 1, 3, Infinity] - 256*S[-1, 2, 2, -2, Infinity] - 33024*S[-1, 2, 2, 2, Infinity] - 32256*S[-1, 2, 3, 1, Infinity] + 384*S[-1, 3, -2, 1, Infinity] - 256*S[-1, 3, 1, -2, Infinity] - 32128*S[-1, 3, 1, 2, Infinity] - 32128*S[-1, 3, 2, 1, Infinity] - 30336*S[-1, 4, 1, 1, Infinity] + 6528*S[2, -3, -1, -1, Infinity] - 2688*S[2, -3, -1, 1, Infinity] + 6528*S[2, -3, 1, -1, Infinity] - 5376*S[2, -3, 1, 1, Infinity] + 6528*S[2, -2, -2, -1, Infinity] - 768*S[2, -2, -2, 1, Infinity] + 6528*S[2, -2, -1, -2, Infinity] - 768*S[2, -2, -1, 2, Infinity] + 3584*S[2, -2, 1, -2, Infinity] - 6016*S[2, -2, 1, 2, Infinity] + 6528*S[2, -2, 2, -1, Infinity] - 6016*S[2, -2, 2, 1, Infinity] + 6528*S[2, -1, -3, -1, Infinity] + 2304*S[2, -1, -3, 1, Infinity] + 6528*S[2, -1, -2, -2, Infinity] + 2304*S[2, -1, -2, 2, Infinity] + 6528*S[2, -1, -1, -3, Infinity] + 2304*S[2, -1, -1, 3, Infinity] + 1280*S[2, -1, 1, -3, Infinity] - 6656*S[2, -1, 1, 3, Infinity] + 3584*S[2, -1, 2, -2, Infinity] - 6656*S[2, -1, 2, 2, Infinity] + 6528*S[2, -1, 3, -1, Infinity] - 6656*S[2, -1, 3, 1, Infinity] - 2688*S[2, 1, -3, -1, Infinity] + 4224*S[2, 1, -3, 1, Infinity] - 768*S[2, 1, -2, -2, Infinity] + 5376*S[2, 1, -2, 2, Infinity] + 2304*S[2, 1, -1, -3, Infinity] + 6528*S[2, 1, -1, 3, Infinity] - 5760*S[2, 1, 1, -3, Infinity] - 3168*S[2, 1, 1, 3, Infinity] - 4224*S[2, 1, 2, -2, Infinity] - 2880*S[2, 1, 2, 2, Infinity] - 2688*S[2, 1, 3, -1, Infinity] - 2720*S[2, 1, 3, 1, Infinity] - 2688*S[2, 2, -2, -1, Infinity] + 5376*S[2, 2, -2, 1, Infinity] - 768*S[2, 2, -1, -2, Infinity] + 6528*S[2, 2, -1, 2, Infinity] - 4224*S[2, 2, 1, -2, Infinity] - 2720*S[2, 2, 1, 2, Infinity] - 2688*S[2, 2, 2, -1, Infinity] - 2816*S[2, 2, 2, 1, Infinity] - 2688*S[2, 3, -1, -1, Infinity] + 6528*S[2, 3, -1, 1, Infinity] - 2688*S[2, 3, 1, -1, Infinity] - 3296*S[2, 3, 1, 1, Infinity] + 11264*S[3, -2, -1, -1, Infinity] - 4992*S[3, -2, -1, 1, Infinity] + 11264*S[3, -2, 1, -1, Infinity] - 9600*S[3, -2, 1, 1, Infinity] + 11264*S[3, -1, -2, -1, Infinity] - 1536*S[3, -1, -2, 1, Infinity] + 11264*S[3, -1, -1, -2, Infinity] - 1536*S[3, -1, -1, 2, Infinity] + 7168*S[3, -1, 1, -2, Infinity] - 10880*S[3, -1, 1, 2, Infinity] + 11264*S[3, -1, 2, -1, Infinity] - 10880*S[3, -1, 2, 1, Infinity] - 4992*S[3, 1, -2, -1, Infinity] + 8960*S[3, 1, -2, 1, Infinity] - 1536*S[3, 1, -1, -2, Infinity] + 11264*S[3, 1, -1, 2, Infinity] - 8064*S[3, 1, 1, -2, Infinity] - 6016*S[3, 1, 1, 2, Infinity] - 4992*S[3, 1, 2, -1, Infinity] - 5920*S[3, 1, 2, 1, Infinity] - 4992*S[3, 2, -1, -1, Infinity] + 11264*S[3, 2, -1, 1, Infinity] - 4992*S[3, 2, 1, -1, Infinity] - 6592*S[3, 2, 1, 1, Infinity] + 14208*S[4, -1, -1, -1, Infinity] - 6912*S[4, -1, -1, 1, Infinity] + 14208*S[4, -1, 1, -1, Infinity] - 12672*S[4, -1, 1, 1, Infinity] - 6912*S[4, 1, -1, -1, Infinity] + 14208*S[4, 1, -1, 1, Infinity] - 6912*S[4, 1, 1, -1, Infinity] - 6368*S[4, 1, 1, 1, Infinity] - 2560*S[-3, -1, -1, -1, -1, Infinity] - 4608*S[-3, -1, -1, -1, 1, Infinity] - 2560*S[-3, -1, -1, 1, -1, Infinity] + 12288*S[-3, -1, -1, 1, 1, Infinity] - 4608*S[-3, -1, 1, -1, -1, Infinity] - 2560*S[-3, -1, 1, -1, 1, Infinity] - 4608*S[-3, -1, 1, 1, -1, Infinity] + 6144*S[-3, -1, 1, 1, 1, Infinity] - 2560*S[-3, 1, -1, -1, -1, Infinity] + 12288*S[-3, 1, -1, -1, 1, Infinity] - 2560*S[-3, 1, -1, 1, -1, Infinity] - 4608*S[-3, 1, -1, 1, 1, Infinity] + 12288*S[-3, 1, 1, -1, -1, Infinity] - 2560*S[-3, 1, 1, -1, 1, Infinity] + 12288*S[-3, 1, 1, 1, -1, Infinity] + 51200*S[-3, 1, 1, 1, 1, Infinity] - 1280*S[-2, -2, -1, -1, -1, Infinity] - 2304*S[-2, -2, -1, -1, 1, Infinity] - 1280*S[-2, -2, -1, 1, -1, Infinity] + 6144*S[-2, -2, -1, 1, 1, Infinity] - 2304*S[-2, -2, 1, -1, -1, Infinity] - 1280*S[-2, -2, 1, -1, 1, Infinity] - 2304*S[-2, -2, 1, 1, -1, Infinity] - 1280*S[-2, -1, -2, -1, -1, Infinity] - 2304*S[-2, -1, -2, -1, 1, Infinity] - 1280*S[-2, -1, -2, 1, -1, Infinity] + 6144*S[-2, -1, -2, 1, 1, Infinity] - 1280*S[-2, -1, -1, -2, -1, Infinity] - 1280*S[-2, -1, -1, -1, -2, Infinity] + 6144*S[-2, -1, -1, 1, 2, Infinity] - 1280*S[-2, -1, -1, 2, -1, Infinity] + 6144*S[-2, -1, -1, 2, 1, Infinity] - 2304*S[-2, -1, 1, -2, -1, Infinity] - 1280*S[-2, -1, 1, -2, 1, Infinity] - 1280*S[-2, -1, 1, -1, 2, Infinity] - 2304*S[-2, -1, 1, 1, -2, Infinity] - 2304*S[-2, -1, 1, 2, -1, Infinity] - 2304*S[-2, -1, 2, -1, -1, Infinity] - 1280*S[-2, -1, 2, -1, 1, Infinity] - 2304*S[-2, -1, 2, 1, -1, Infinity] - 1280*S[-2, 1, -2, -1, -1, Infinity] + 6144*S[-2, 1, -2, -1, 1, Infinity] - 1280*S[-2, 1, -2, 1, -1, Infinity] - 1280*S[-2, 1, -1, -2, -1, Infinity] + 6144*S[-2, 1, -1, -2, 1, Infinity] + 6144*S[-2, 1, -1, -1, 2, Infinity] - 1280*S[-2, 1, -1, 1, -2, Infinity] - 1280*S[-2, 1, -1, 2, -1, Infinity] + 6144*S[-2, 1, 1, -2, -1, Infinity] + 6144*S[-2, 1, 1, -1, -2, Infinity] + 40960*S[-2, 1, 1, 1, 2, Infinity] + 6144*S[-2, 1, 1, 2, -1, Infinity] + 40960*S[-2, 1, 1, 2, 1, Infinity] + 6144*S[-2, 1, 2, -1, -1, Infinity] - 1280*S[-2, 1, 2, -1, 1, Infinity] + 6144*S[-2, 1, 2, 1, -1, Infinity] + 40960*S[-2, 1, 2, 1, 1, Infinity] - 1280*S[-2, 2, -1, -1, -1, Infinity] + 6144*S[-2, 2, -1, -1, 1, Infinity] - 1280*S[-2, 2, -1, 1, -1, Infinity] - 2304*S[-2, 2, -1, 1, 1, Infinity] + 6144*S[-2, 2, 1, -1, -1, Infinity] - 1280*S[-2, 2, 1, -1, 1, Infinity] + 6144*S[-2, 2, 1, 1, -1, Infinity] + 40960*S[-2, 2, 1, 1, 1, Infinity] + 2048*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 30720*S[-1, 1, 1, 1, 3, Infinity] + 30720*S[-1, 1, 1, 2, 2, Infinity] + 30720*S[-1, 1, 1, 3, 1, Infinity] + 30720*S[-1, 1, 2, 1, 2, Infinity] + 30720*S[-1, 1, 2, 2, 1, Infinity] + 30720*S[-1, 1, 3, 1, 1, Infinity] + 30720*S[-1, 2, 1, 1, 2, Infinity] + 30720*S[-1, 2, 1, 2, 1, Infinity] + 30720*S[-1, 2, 2, 1, 1, Infinity] + 30720*S[-1, 3, 1, 1, 1, Infinity] - 2304*S[2, -2, -1, -1, -1, Infinity] - 1280*S[2, -2, -1, -1, 1, Infinity] - 2304*S[2, -2, -1, 1, -1, Infinity] + 3072*S[2, -2, -1, 1, 1, Infinity] - 1280*S[2, -2, 1, -1, -1, Infinity] - 2304*S[2, -2, 1, -1, 1, Infinity] - 1280*S[2, -2, 1, 1, -1, Infinity] + 6144*S[2, -2, 1, 1, 1, Infinity] - 2304*S[2, -1, -2, -1, -1, Infinity] - 1280*S[2, -1, -2, -1, 1, Infinity] - 2304*S[2, -1, -2, 1, -1, Infinity] - 2304*S[2, -1, -1, -2, -1, Infinity] - 1280*S[2, -1, -1, -2, 1, Infinity] - 1280*S[2, -1, -1, -1, 2, Infinity] - 2304*S[2, -1, -1, 1, -2, Infinity] - 2304*S[2, -1, -1, 2, -1, Infinity] - 1280*S[2, -1, 1, -2, -1, Infinity] - 1280*S[2, -1, 1, -1, -2, Infinity] + 6144*S[2, -1, 1, 1, 2, Infinity] - 1280*S[2, -1, 1, 2, -1, Infinity] + 6144*S[2, -1, 1, 2, 1, Infinity] - 1280*S[2, -1, 2, -1, -1, Infinity] - 2304*S[2, -1, 2, -1, 1, Infinity] - 1280*S[2, -1, 2, 1, -1, Infinity] + 6144*S[2, -1, 2, 1, 1, Infinity] - 2304*S[2, 1, -2, -1, -1, Infinity] + 3072*S[2, 1, -2, -1, 1, Infinity] - 2304*S[2, 1, -2, 1, -1, Infinity] - 1280*S[2, 1, -2, 1, 1, Infinity] - 2304*S[2, 1, -1, -2, -1, Infinity] - 2304*S[2, 1, -1, -1, -2, Infinity] - 1280*S[2, 1, -1, 1, 2, Infinity] - 2304*S[2, 1, -1, 2, -1, Infinity] - 1280*S[2, 1, -1, 2, 1, Infinity] + 3072*S[2, 1, 1, -2, -1, Infinity] - 2304*S[2, 1, 1, -2, 1, Infinity] - 2304*S[2, 1, 1, -1, 2, Infinity] + 3072*S[2, 1, 1, 1, -2, Infinity] + 3072*S[2, 1, 1, 2, -1, Infinity] + 96*S[2, 1, 1, 2, 1, Infinity] + 3072*S[2, 1, 2, -1, -1, Infinity] - 2304*S[2, 1, 2, -1, 1, Infinity] + 3072*S[2, 1, 2, 1, -1, Infinity] - 192*S[2, 1, 2, 1, 1, Infinity] - 2304*S[2, 2, -1, -1, -1, Infinity] + 3072*S[2, 2, -1, -1, 1, Infinity] - 2304*S[2, 2, -1, 1, -1, Infinity] - 1280*S[2, 2, -1, 1, 1, Infinity] + 3072*S[2, 2, 1, -1, -1, Infinity] - 2304*S[2, 2, 1, -1, 1, Infinity] + 3072*S[2, 2, 1, 1, -1, Infinity] - 352*S[2, 2, 1, 1, 1, Infinity] - 4608*S[3, -1, -1, -1, -1, Infinity] - 2560*S[3, -1, -1, -1, 1, Infinity] - 4608*S[3, -1, -1, 1, -1, Infinity] + 6144*S[3, -1, -1, 1, 1, Infinity] - 2560*S[3, -1, 1, -1, -1, Infinity] - 4608*S[3, -1, 1, -1, 1, Infinity] - 2560*S[3, -1, 1, 1, -1, Infinity] + 12288*S[3, -1, 1, 1, 1, Infinity] - 4608*S[3, 1, -1, -1, -1, Infinity] + 6144*S[3, 1, -1, -1, 1, Infinity] - 4608*S[3, 1, -1, 1, -1, Infinity] - 2560*S[3, 1, -1, 1, 1, Infinity] + 6144*S[3, 1, 1, -1, -1, Infinity] - 4608*S[3, 1, 1, -1, 1, Infinity] + 6144*S[3, 1, 1, 1, -1, Infinity] - 128*S[3, 1, 1, 1, 1, Infinity] - 20480*S[-2, 1, 1, 1, 1, 1, Infinity] - 20480*S[-1, 1, 1, 1, 1, 2, Infinity] - 20480*S[-1, 1, 1, 1, 2, 1, Infinity] - 20480*S[-1, 1, 1, 2, 1, 1, Infinity] - 20480*S[-1, 1, 2, 1, 1, 1, Infinity] - 20480*S[-1, 2, 1, 1, 1, 1, Infinity]
KV_z3_words.m|4|1|-344/3 + (16*S[2, Infinity])/15
KV_z3_words.m|4|0|224/3 + (4*S[2, Infinity])/9 - (2*S[3, Infinity])/5
KV_z3_words.m|3|2|128
KV_z3_words.m|3|1|-144
KV_z3_words.m|3|0|-40 - (112*S[2, Infinity])/3
KV_z3_words.m|2|2|-128
KV_z3_words.m|2|1|16 - (32*S[2, Infinity])/3
KV_z3_words.m|2|0|48 + 48*S[2, Infinity] + 4*S[3, Infinity]
KV_z3_words.m|1|1|64*S[2, Infinity]
KV_z3_words.m|1|0|-24*S[3, Infinity]
KV_z3_words.m|0|2|64*S[2, Infinity]
KV_z3_words.m|0|1|-48*S[3, Infinity]
KV_z3_words.m|0|0|(-224*S[2, Infinity]^2)/5
KV_z5_words.m|4|1|-8/3
KV_z5_words.m|4|0|-10/9
KV_z5_words.m|3|0|40/3
KV_z5_words.m|2|1|80/3
KV_z5_words.m|2|0|-40
KV_z5_words.m|1|1|-160
KV_z5_words.m|0|2|-160


==> anc/numbers/deposit/R5/n4_check/largeM_all.wl <==
(* Large-M expansions (even branch) of H and of the KV formula parts from the SExpansion data.
   Output: one line per (name, power k of 1/n, power l of LG[n]) with the coefficient (constants S[..,Infinity]). *)
$AllowInternet = False;
dir="PROJECT/ma_a/paper/revision/R5/verify/VC/";
lines=StringSplit[ReadList[dir<>"sexp_all.out",String],"|"];
tab=Association[Table[ToExpression[l[[1]]] -> (ToExpression[l[[2]]]+ToExpression[l[[3]]]), {l,lines}]];
ex[f_]:=Module[{c=Get[dir<>f],e}, e=Expand[Total[(#[[2]]*tab[#[[1]]])& /@ c] /. LG[n]->LL /. n->1/xx];
   CoefficientRules[e,{xx,LL}]];
out=OpenWrite[dir<>"largeM_all.out"];
Do[ Do[WriteString[out,f<>"|"<>ToString[r[[1,1]]]<>"|"<>ToString[r[[1,2]]]<>"|"<>ToString[r[[2]],InputForm]<>"\n"],{r,ex[f]}],
  {f,{"H_words.m","KV_rat_words.m","KV_z3_words.m","KV_z5_words.m"}}];
Close[out]; Print["done"];


==> anc/numbers/deposit/R5/n4_check/largeM_eval.gp <==
default(realprecision,120);
v=25/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:3|",Vec(r),"|",v));
v=-95/12 - 5*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:4:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:2|",Vec(r),"|",v));
v=37/12 - (8*(polylogmult([2],[1])))/3 + 16*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:1|",Vec(r),"|",v));
v=81/8 + (97*(polylogmult([2],[1])))/24 - (19*(polylogmult([2],[1]))^2)/20 - (polylogmult([3],[1]))/4;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:0|",Vec(r),"|",v));
v=-20/3 + 4*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:3|",Vec(r),"|",v));
v=14*(polylogmult([2],[1])) - 18*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:2|",Vec(r),"|",v));
v=6 + 12*(polylogmult([2],[1])) + (36*(polylogmult([2],[1]))^2)/5 - 44*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:1|",Vec(r),"|",v));
v=4 - (polylogmult([2],[1])) + (91*(polylogmult([2],[1]))^2)/10 - (34*(polylogmult([3],[1])))/3 - 2*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 5*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:0|",Vec(r),"|",v));
v=20/3 - 4*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:3|",Vec(r),"|",v));
v=10 - 20*(polylogmult([2],[1])) + 18*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:2|",Vec(r),"|",v));
v=4 - 32*(polylogmult([2],[1])) - (36*(polylogmult([2],[1]))^2)/5 + 62*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:1|",Vec(r),"|",v));
v=-2 - 15*(polylogmult([2],[1])) - (127*(polylogmult([2],[1]))^2)/10 + (127*(polylogmult([3],[1])))/3 + 2*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 5*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:0|",Vec(r),"|",v));
v=23360*(polylogmult([7],[-1])) - (1982*(polylogmult([1],[-1]))^5*(polylogmult([2],[1])))/15 + (2302*(polylogmult([1],[-1]))^3*(polylogmult([2],[1]))^2)/5 - (638*(polylogmult([1],[-1]))*(polylogmult([2],[1]))^3)/15 - (1058*(polylogmult([1],[-1]))^4*(polylogmult([3],[1])))/3 + 2192*(polylogmult([1],[-1]))^2*(polylogmult([2],[1]))*(polylogmult([3],[1])) + (1004*(polylogmult([2],[1]))^2*(polylogmult([3],[1])))/5 + 2192*(polylogmult([1],[-1]))*(polylogmult([3],[1]))^2 - 63*(polylogmult([1],[-1]))^2*(polylogmult([5],[1])) - (8161*(polylogmult([2],[1]))*(polylogmult([5],[1])))/6 + (23240*(polylogmult([7],[1])))/3 - (13960*(polylogmult([6,1],[-1,-1])+polylogmult([7],[1])))/3 - 27320*(polylogmult([6,1],[-1,1])+polylogmult([7],[-1])) - 4424*(polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 29432*(polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 3056*(polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 26832*(polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - (3676*(polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 - 21052*(polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 464*(polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 13896*(polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1200*(polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 7440*(polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - (11024*(polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 - (7244*(polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - (16636*(polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 - 4076*(polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 6048*(polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 4532*(polylogmult([4,3],[1,1])+polylogmult([7],[1])) - (16832*(polylogmult([5,2],[1,-1])+polylogmult([7],[-1])))/3 - (12040*(polylogmult([5,2],[1,1])+polylogmult([7],[1])))/3 - (13960*(polylogmult([6,1],[1,-1])+polylogmult([7],[-1])))/3 - (9500*(polylogmult([6,1],[1,1])+polylogmult([7],[1])))/3 + 1696*(polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 2800*(polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 1696*(polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 32704*(polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 1176*(polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 1840*(polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 1176*(polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 2192*(polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 848*(polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 33168*(polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 1176*(polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 33168*(polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + (2720*(polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (832*(polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + (2480*(polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (1808*(polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + (2720*(polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (2864*(polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + 840*(polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 28424*(polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 616*(polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 31024*(polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + (2720*(polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + 28544*(polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 608*(polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1088*(polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 560*(polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 800*(polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 560*(polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 480*(polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 608*(polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 112*(polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 696*(polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 20456*(polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 344*(polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24112*(polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 336*(polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24352*(polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 608*(polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 20936*(polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1248*(polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 96*(polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 1008*(polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 128*(polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 720*(polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 96*(polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 384*(polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 208*(polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 11248*(polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 96*(polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 14416*(polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 24*(polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 15832*(polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 8*(polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 15256*(polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 12448*(polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1072*(polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 2392*(polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (3104*(polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 1704*(polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (1696*(polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (3328*(polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 - 112*(polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 608*(polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2200*(polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (4076*(polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (5792*(polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 + (3764*(polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (4664*(polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 + (3928*(polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 1072*(polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (4124*(polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (5768*(polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 2912*(polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + (5296*(polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 1816*(polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + (2864*(polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (2720*(polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (10552*(polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (6916*(polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (8480*(polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (7304*(polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (5768*(polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (7276*(polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 2512*(polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 2400*(polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 2192*(polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 1176*(polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 3776*(polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + (7984*(polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 2512*(polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + (7852*(polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 2800*(polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 1696*(polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + 2800*(polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + (6296*(polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])))/3 - 432*(polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 432*(polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 432*(polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 34976*(polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 352*(polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 640*(polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 496*(polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 128*(polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 128*(polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 736*(polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 352*(polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 448*(polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 576*(polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 576*(polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 352*(polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 640*(polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 992*(polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 25840*(polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 240*(polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26880*(polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 25840*(polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 288*(polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 352*(polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 240*(polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26880*(polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 26880*(polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26080*(polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 480*(polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 320*(polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 320*(polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 32*(polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 160*(polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 160*(polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 160*(polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 192*(polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 128*(polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 48*(polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2384*(polylogmult([1],[-1]))*(polylogmult([2],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) + 2384*(polylogmult([3],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 16688*(polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32*(polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16*(polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16688*(polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 128*(polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32*(polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16*(polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 19808*(polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 18768*(polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 16*(polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 19008*(polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 19008*(polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 17408*(polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 720*(polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 768*(polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 352*(polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 352*(polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 720*(polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 736*(polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 528*(polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1392*(polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (2108*(polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 1056*(polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1768*(polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1916*(polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 528*(polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1056*(polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 520*(polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 720*(polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1604*(polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 720*(polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1768*(polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 464*(polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 896*(polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 704*(polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 880*(polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1984*(polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3640*(polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 1312*(polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3460*(polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 1312*(polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3848*(polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 432*(polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 432*(polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 432*(polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - (4096*(polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 1536*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 30400*(polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 24320*(polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2144*(polylogmult([2],[1]))*(polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1])) + 18240*(polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (92*(polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 672*(polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (248*(polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 416*(polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 152*(polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (392*(polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 12160*(polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:0:0|",Vec(r),"|",v));
v=8 + 16*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:2|",Vec(r),"|",v));
v=-12 - (104*(polylogmult([2],[1])))/3 + (172*(polylogmult([3],[1])))/3 - (16*(polylogmult([2],[1]))*(polylogmult([3],[1])))/15 + (8*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:1|",Vec(r),"|",v));
v=-2 - (2*(polylogmult([2],[1])))/3 - (412*(polylogmult([2],[1]))^2)/15 - (62*(polylogmult([2],[1]))^3)/525 - (112*(polylogmult([3],[1])))/3 - (4*(polylogmult([2],[1]))*(polylogmult([3],[1])))/9 + (polylogmult([3],[1]))^2/5 + (10*(polylogmult([5],[1])))/9;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:0|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) - 64*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:2|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1])) + (128*(polylogmult([2],[1]))^2)/5 + 72*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:1|",Vec(r),"|",v));
v=-16*(polylogmult([2],[1])) - (232*(polylogmult([2],[1]))^2)/5 + 20*(polylogmult([3],[1])) + (40*(polylogmult([2],[1]))*(polylogmult([3],[1])))/3 + (20*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:0|",Vec(r),"|",v));
v=-32*(polylogmult([2],[1])) + 64*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:2|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) - (128*(polylogmult([2],[1]))^2)/5 - 8*(polylogmult([3],[1])) + (32*(polylogmult([2],[1]))*(polylogmult([3],[1])))/3 - (80*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:1|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) + (168*(polylogmult([2],[1]))^2)/5 + (124*(polylogmult([2],[1]))^3)/105 - 24*(polylogmult([3],[1])) - 24*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 2*(polylogmult([3],[1]))^2 + 20*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:0|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 160*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:1:1|",Vec(r),"|",v));
v=(-248*(polylogmult([2],[1]))^3)/35 + 12*(polylogmult([3],[1]))^2;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:1:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:1:0|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 160*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:2|",Vec(r),"|",v));
v=(-496*(polylogmult([2],[1]))^3)/35 + 24*(polylogmult([3],[1]))^2;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:1|",Vec(r),"|",v));
v=-12928*(polylogmult([7],[-1])) - (896*(polylogmult([1],[-1]))^5*(polylogmult([2],[1])))/15 - (784*(polylogmult([1],[-1]))^3*(polylogmult([2],[1]))^2)/15 + (1112*(polylogmult([1],[-1]))*(polylogmult([2],[1]))^3)/5 - 384*(polylogmult([1],[-1]))^4*(polylogmult([3],[1])) + 872*(polylogmult([1],[-1]))^2*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 1522*(polylogmult([2],[1]))^2*(polylogmult([3],[1])) - 392*(polylogmult([1],[-1]))*(polylogmult([3],[1]))^2 + 488*(polylogmult([1],[-1]))^2*(polylogmult([5],[1])) + 3381*(polylogmult([2],[1]))*(polylogmult([5],[1])) + 10496*(polylogmult([7],[1])) + 22720*(polylogmult([6,1],[-1,-1])+polylogmult([7],[1])) - 48384*(polylogmult([6,1],[-1,1])+polylogmult([7],[-1])) + 10816*(polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 60448*(polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 6208*(polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 64736*(polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 5472*(polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 58208*(polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 3968*(polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 40064*(polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 4480*(polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 11744*(polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 10688*(polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3520*(polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 18816*(polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8096*(polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 24544*(polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 9792*(polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 26688*(polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) - 9120*(polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 22720*(polylogmult([6,1],[1,-1])+polylogmult([7],[-1])) - 10688*(polylogmult([6,1],[1,1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 90048*(polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 8192*(polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6784*(polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 8192*(polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6528*(polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 93504*(polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 8192*(polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 93504*(polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6464*(polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 9344*(polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10432*(polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 9536*(polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 6464*(polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 8704*(polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 5952*(polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 86848*(polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 896*(polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 89536*(polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 6464*(polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 87552*(polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4352*(polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 9216*(polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 10112*(polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 9344*(polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 9920*(polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 8704*(polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 4352*(polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 8064*(polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 7872*(polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 64576*(polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 5056*(polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 68864*(polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 69312*(polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 4352*(polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 65856*(polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1792*(polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 5376*(polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 1344*(polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 6784*(polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 896*(polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 4800*(polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 448*(polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2176*(polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 21184*(polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 2112*(polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 25984*(polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1728*(polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 27776*(polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1024*(polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 26496*(polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 22080*(polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 3840*(polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4160*(polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3584*(polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4096*(polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 5248*(polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4160*(polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 8064*(polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4352*(polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 1920*(polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5408*(polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 448*(polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5504*(polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1472*(polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5984*(polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 3840*(polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5824*(polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 9280*(polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 5760*(polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 7744*(polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8704*(polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 6464*(polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 512*(polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 10528*(polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 1792*(polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11200*(polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 10848*(polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4800*(polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 12608*(polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6528*(polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 8192*(polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 12128*(polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 4800*(polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 12032*(polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + 10784*(polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 14208*(polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 14208*(polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 82176*(polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1152*(polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7552*(polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 9984*(polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 10880*(polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 10880*(polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 5376*(polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2688*(polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2688*(polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2048*(polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 4992*(polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1664*(polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59520*(polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 5120*(polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59904*(polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3968*(polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 5120*(polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59776*(polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1152*(polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2560*(polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2560*(polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 640*(polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 384*(polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 1152*(polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 3328*(polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 3328*(polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([1],[-1]))*(polylogmult([2],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 1024*(polylogmult([3],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 29568*(polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 31872*(polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32256*(polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 30720*(polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 1664*(polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 512*(polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 31872*(polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 33024*(polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32256*(polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 256*(polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32128*(polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32128*(polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 30336*(polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 5376*(polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 3584*(polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6016*(polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6016*(polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 1280*(polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 4224*(polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 5376*(polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 5760*(polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3168*(polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4224*(polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2880*(polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2720*(polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 5376*(polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 4224*(polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2720*(polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2816*(polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3296*(polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 9600*(polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 7168*(polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 8960*(polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8064*(polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 6016*(polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 5920*(polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 6592*(polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6368*(polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 51200*(polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 40960*(polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2048*(polylogmult([2],[1]))*(polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1])) + 30720*(polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 96*(polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 192*(polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 352*(polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 128*(polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 20480*(polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:0|",Vec(r),"|",v));
v=-344/3 + (16*(polylogmult([2],[1])))/15;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:4:1|",Vec(r),"|",v));
v=224/3 + (4*(polylogmult([2],[1])))/9 - (2*(polylogmult([3],[1])))/5;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:4:0|",Vec(r),"|",v));
v=128;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:2|",Vec(r),"|",v));
v=-144;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:1|",Vec(r),"|",v));
v=-40 - (112*(polylogmult([2],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:0|",Vec(r),"|",v));
v=-128;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:2|",Vec(r),"|",v));
v=16 - (32*(polylogmult([2],[1])))/3;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:1|",Vec(r),"|",v));
v=48 + 48*(polylogmult([2],[1])) + 4*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:0|",Vec(r),"|",v));
v=64*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:1:1|",Vec(r),"|",v));
v=-24*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:1:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:1:0|",Vec(r),"|",v));
v=64*(polylogmult([2],[1]));
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:2|",Vec(r),"|",v));
v=-48*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:0:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:1|",Vec(r),"|",v));
v=(-224*(polylogmult([2],[1]))^2)/5;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:0|",Vec(r),"|",v));
v=-8/3;
B=[1];
if(abs(v)<1e-100, print("KV_z5:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:4:1|",Vec(r),"|",v));
v=-10/9;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:4:0|",Vec(r),"|",v));
v=40/3;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:3:0|",Vec(r),"|",v));
v=80/3;
B=[1];
if(abs(v)<1e-100, print("KV_z5:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:2:1|",Vec(r),"|",v));
v=-40;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:2:0|",Vec(r),"|",v));
v=-160;
B=[1];
if(abs(v)<1e-100, print("KV_z5:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:1:1|",Vec(r),"|",v));
v=-160;
B=[1];
if(abs(v)<1e-100, print("KV_z5:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:0:2|",Vec(r),"|",v));

==> anc/numbers/deposit/R5/n4_check/largeM_eval.gpout <==
H:4:3|[3, -25, 0, 0, 0]|25/3
H:4:2|[12, 95, 60, 0, 0, 0, 0]|-16.1413370009077988490287424998967926127614161727006588553444578135167040186826710358348111697654601931866882614783526201
H:4:1|[12, -37, 32, -192, 0, 0, 0, 0, 0]|17.9297529389582380691360368064604660143225809408965196080481896071493913715058071127602835760966742495285083408246056689
H:4:0|[120, -1215, -485, 30, 114, 0, 0, 0, 0, 0, 0, 0]|13.9022432809910634045422346455312155396453091001520425596527447765218675113223075819583091195743203159721144833256961192
H:3:3|[3, 20, -12, 0, 0]|-0.0869303992737609207770060000825659097908670618394729157244337491866367850538631713321510641876318454506493908173179039482
H:3:2|[1, 0, -14, 18, 0, 0, 0]|1.39205267900247297341852542583825281529554535476619825603692721502701688149117661031459888370858722762447562515802771998
H:3:1|[-5, 30, 60, -220, 36, 0, 0, 0, 0]|-7.66947673004294387263143056901047507308648091396328520773967780460662031839392624417613818442304838459087646509865600280
H:3:0|[30, -120, 30, 340, -273, -150, 60, 0, 0, 0, 0, 0]|14.5846380060603562479156263151840310663578912726078803608857252135191580962436577039516788705569489532435260448054218315
H:2:3|[3, -20, 12, 0, 0]|0.0869303992737609207770060000825659097908670618394729157244337491866367850538631713321510641876318454506493908173179039482
H:2:2|[-1, 10, -20, 18, 0, 0, 0]|-1.26165708009183159225301642571440395060924476200698888245027659124706170391038185331637228742713945944850153893205086406
H:2:1|[-5, 20, -160, 310, -36, 0, 0, 0, 0]|6.40781964995111228037841414329607112247723615195629632528940121335955861448354439085976589699590892514237492616660513874
H:2:0|[-30, -60, -450, 1270, -381, -150, 60, 0, 0, 0, 0, 0]|-11.3807281810848001077264192435359955051192731966297321982410246068393787890018855085217959220589944906723385817221192621
H:0:0|[-8, 0, 0, 0, 0, 0, 0, 0, 0, -307, 212, -16]|-1.26758554171778444431758485579514530191744958676204219814842989287358206371610106972039346759510124246367724060834616510 E-5
KV_rat:4:2|[-1, 8, 16, 0, 0, 0, 0]|34.3189450695716229835586426663364030275031984193087750037689316699201195264512139813380624099161392848640691033973950509
KV_rat:4:1|[-15, -180, -520, 860, 0, 40, -16, 0, 0]|0.549564170476759842681345642562216748866871739920547723913187266990245027444693015068573152246075665658688995277165188779
KV_rat:4:0|[-1575, -3150, -1050, -58800, -43260, 1750, -700, 315, -186, 0, 0, 0]|-122.256241549666563662015484429245608324523967354368980224540874915658637857594268838293995532558029995822817826150766350
KV_rat:3:2|[1, 0, -32, 64, 0, 0, 0]|-24.2937516630707882984659570040599933539527258711743784271675162020374061174216098092570510911651779516286078921018959410
KV_rat:3:1|[5, 0, 320, -360, -128, 0, 0, 0, 0]|50.5410037067171408715708135421135330026502802940793415656783030933555921467756927477147899604763761499814750377839271092
KV_rat:3:0|[-15, 0, -240, 300, -696, 100, 200, 0, 0, 0, 0, 0]|-94.5503924119520197399167324387009778525986906429232437967098266745131225012167390451117170296290741801416276068700396585
KV_rat:2:2|[1, 0, 32, -64, 0, 0, 0]|24.2937516630707882984659570040599933539527258711743784271675162020374061174216098092570510911651779516286078921018959410
KV_rat:2:1|[-15, 0, 480, -120, -384, -400, 160, 0, 0]|-32.8074124442983920145056914677331113613434299652478732317338206801693213927578109779001217372694246898404038694477633583
KV_rat:2:0|[105, 0, -3360, 2520, -3528, -2100, 2520, 210, -124, 0, 0, 0]|90.3533176808332683154627782456595601473543751941223050419337101245970467493408332171205098185770983255393094007025418700
KV_rat:1:1|[-1, 0, 0, 0, 0, 160, -64, 0, 0]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
KV_rat:1:0|[35, 0, 0, 0, 0, 0, 0, -420, 248, 0, 0, 0]|-14.1983453403143125241858348778346824387515173218517963275374586413512913963844456107716761338723805185194718574467136320
KV_rat:0:2|[1, 0, 0, 0, 0, -160, 64]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
KV_rat:0:1|[35, 0, 0, 0, 0, 0, 0, -840, 496]|-28.3966906806286250483716697556693648775030346437035926550749172827025827927688912215433522677447610370389437148934272641
KV_rat:0:0|[5, 0, 0, 0, 0, 0, 0, 0, 0, 875, 100, -232]|-59.6570420419835289047923796717098618285691222914453577930250507167821515102047100482741078100882736486491094359732142796
KV_z3:4:1|[-15, -1720, 16, 0]|-112.912070328695225134429423822244239798166453438712748333082071222005325364903252401244129172672257381009062059773506997
KV_z3:4:0|[45, -3360, -20, 18, 0]|74.9169257128909295909389559205714311989024276613779330862766728131388235934202307078514749397206030990988555897540455748
KV_z3:3:2|[-1, 128, 0]|128
KV_z3:3:1|[-1, -144, 0, 0]|-144
KV_z3:3:0|[3, 120, 112, 0, 0]|-101.410871829000453628303499554784940397507462978387141675460840563146945561719499289788812289804324998016161241260588452
KV_z3:2:2|[-1, -128, 0]|-128
KV_z3:2:1|[3, -48, 32, 0]|-1.54596337971441532237242844422426868500213227953918333584595444661341301763414265422537493994409285657604606893159670058
KV_z3:2:0|[-1, 48, 48, 4, 0]|131.765062821353246092274880645055009045569540427288320538475881231127711402498894304760010724185758887177003941373228030
KV_z3:1:1|[1, 0, -64, 0]|105.275780278286491934234570665345612110012793677235100015075726679680478105804855925352249639664557139456276413589580203
KV_z3:1:0|[-1, 0, 0, -24, 0]|-28.8493656758302628495937158762747997783596710161719731630145173282041169388715141644749409666240461955087797870862572660
KV_z3:0:2|[1, 0, -64]|105.275780278286491934234570665345612110012793677235100015075726679680478105804855925352249639664557139456276413589580203
KV_z3:0:1|[-1, 0, 0, -48]|-57.6987313516605256991874317525495995567193420323439463260290346564082338777430283289498819332480923910175595741725145321
KV_z3:0:0|[5, 0, 0, 0, 224]|-121.220202175647477449792414012610805110772106614897413660493336129741509012940510814373879225470390730094971157700787150
KV_z5:4:1|[-3, -8]|-8/3
KV_z5:4:0|[9, 10, 0]|-10/9
KV_z5:3:0|[3, -40, 0]|40/3
KV_z5:2:1|[3, -80]|80/3
KV_z5:2:0|[-1, -40, 0]|-40
KV_z5:1:1|[1, 160]|-160
KV_z5:0:2|[1, 160]|-160


==> anc/numbers/deposit/R5/n4_check/largeM_eval.out <==
H:4:3 REL {'1': Fraction(25, 3)}
H:4:2 REL {'1': Fraction(-95, 12), 'z2': Fraction(-5, 1)}
H:4:1 REL {'1': Fraction(37, 12), 'z2': Fraction(-8, 3), 'z3': Fraction(16, 1)}
H:4:0 REL {'1': Fraction(81, 8), 'z2': Fraction(97, 24), 'z3': Fraction(-1, 4), 'z2^2': Fraction(-19, 20)}
H:3:3 REL {'1': Fraction(-20, 3), 'z2': Fraction(4, 1)}
H:3:2 REL {'z2': Fraction(14, 1), 'z3': Fraction(-18, 1)}
H:3:1 REL {'1': Fraction(6, 1), 'z2': Fraction(12, 1), 'z3': Fraction(-44, 1), 'z2^2': Fraction(36, 5)}
H:3:0 REL {'1': Fraction(4, 1), 'z2': Fraction(-1, 1), 'z3': Fraction(-34, 3), 'z2^2': Fraction(91, 10), 'z5': Fraction(5, 1), 'z2*z3': Fraction(-2, 1)}
H:2:3 REL {'1': Fraction(20, 3), 'z2': Fraction(-4, 1)}
H:2:2 REL {'1': Fraction(10, 1), 'z2': Fraction(-20, 1), 'z3': Fraction(18, 1)}
H:2:1 REL {'1': Fraction(4, 1), 'z2': Fraction(-32, 1), 'z3': Fraction(62, 1), 'z2^2': Fraction(-36, 5)}
H:2:0 REL {'1': Fraction(-2, 1), 'z2': Fraction(-15, 1), 'z3': Fraction(127, 3), 'z2^2': Fraction(-127, 10), 'z5': Fraction(-5, 1), 'z2*z3': Fraction(2, 1)}
H:0:0 REL {'z7': Fraction(-307, 8), 'z2*z5': Fraction(53, 2), 'z2^2*z3': Fraction(-2, 1)}
KV_rat:4:2 REL {'1': Fraction(8, 1), 'z2': Fraction(16, 1)}
KV_rat:4:1 REL {'1': Fraction(-12, 1), 'z2': Fraction(-104, 3), 'z3': Fraction(172, 3), 'z5': Fraction(8, 3), 'z2*z3': Fraction(-16, 15)}
KV_rat:4:0 REL {'1': Fraction(-2, 1), 'z2': Fraction(-2, 3), 'z3': Fraction(-112, 3), 'z2^2': Fraction(-412, 15), 'z5': Fraction(10, 9), 'z2*z3': Fraction(-4, 9), 'z3^2': Fraction(1, 5), 'z2^3': Fraction(-62, 525)}
KV_rat:3:2 REL {'z2': Fraction(32, 1), 'z3': Fraction(-64, 1)}
KV_rat:3:1 REL {'z2': Fraction(-64, 1), 'z3': Fraction(72, 1), 'z2^2': Fraction(128, 5)}
KV_rat:3:0 REL {'z2': Fraction(-16, 1), 'z3': Fraction(20, 1), 'z2^2': Fraction(-232, 5), 'z5': Fraction(20, 3), 'z2*z3': Fraction(40, 3)}
KV_rat:2:2 REL {'z2': Fraction(-32, 1), 'z3': Fraction(64, 1)}
KV_rat:2:1 REL {'z2': Fraction(32, 1), 'z3': Fraction(-8, 1), 'z2^2': Fraction(-128, 5), 'z5': Fraction(-80, 3), 'z2*z3': Fraction(32, 3)}
KV_rat:2:0 REL {'z2': Fraction(32, 1), 'z3': Fraction(-24, 1), 'z2^2': Fraction(168, 5), 'z5': Fraction(20, 1), 'z2*z3': Fraction(-24, 1), 'z3^2': Fraction(-2, 1), 'z2^3': Fraction(124, 105)}
KV_rat:1:1 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
KV_rat:1:0 REL {'z3^2': Fraction(12, 1), 'z2^3': Fraction(-248, 35)}
KV_rat:0:2 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
KV_rat:0:1 REL {'z3^2': Fraction(24, 1), 'z2^3': Fraction(-496, 35)}
KV_rat:0:0 REL {'z7': Fraction(-175, 1), 'z2*z5': Fraction(-20, 1), 'z2^2*z3': Fraction(232, 5)}
KV_z3:4:1 REL {'1': Fraction(-344, 3), 'z2': Fraction(16, 15)}
KV_z3:4:0 REL {'1': Fraction(224, 3), 'z2': Fraction(4, 9), 'z3': Fraction(-2, 5)}
KV_z3:3:2 REL {'1': Fraction(128, 1)}
KV_z3:3:1 REL {'1': Fraction(-144, 1)}
KV_z3:3:0 REL {'1': Fraction(-40, 1), 'z2': Fraction(-112, 3)}
KV_z3:2:2 REL {'1': Fraction(-128, 1)}
KV_z3:2:1 REL {'1': Fraction(16, 1), 'z2': Fraction(-32, 3)}
KV_z3:2:0 REL {'1': Fraction(48, 1), 'z2': Fraction(48, 1), 'z3': Fraction(4, 1)}
KV_z3:1:1 REL {'z2': Fraction(64, 1)}
KV_z3:1:0 REL {'z3': Fraction(-24, 1)}
KV_z3:0:2 REL {'z2': Fraction(64, 1)}
KV_z3:0:1 REL {'z3': Fraction(-48, 1)}
KV_z3:0:0 REL {'z2^2': Fraction(-224, 5)}
KV_z5:4:1 REL {'1': Fraction(-8, 3)}
KV_z5:4:0 REL {'1': Fraction(-10, 9)}
KV_z5:3:0 REL {'1': Fraction(40, 3)}
KV_z5:2:1 REL {'1': Fraction(80, 3)}
KV_z5:2:0 REL {'1': Fraction(-40, 1)}
KV_z5:1:1 REL {'1': Fraction(-160, 1)}
KV_z5:0:2 REL {'1': Fraction(-160, 1)}


==> anc/numbers/deposit/R5/n4_check/largeM_eval.py <==
"""PSLQ identification of the large-M expansion coefficients (1/M^k ln^l M) of H and of the KV formula."""
import re
from collections import defaultdict
from numeval import *
rows=[l.rstrip("\n").split("|") for l in open("largeM_all.out")]
q=[]
def conv(e):
    terms=[]
    return re.sub(r"S\[([-\d,\s]+),\s*Infinity\]",lambda m: word_pari(tuple(int(x) for x in m.group(1).split(","))),e)
s=["default(realprecision,120);"]
labels=[]
for f,k,l,c in rows:
    lab="%s:%s:%s"%(f.replace("_words.m",""),k,l)
    labels.append(lab)
    wmax={"H":7,"KV_rat":7,"KV_z3":4,"KV_z5":2}[f.replace("_words.m","")]-int(l)
    basis=[]
    for w in range(0,wmax+1): basis+=monomials(MZVGENS,w)
    quantities_basis[lab]=basis
    s.append("v=%s;"%conv(c))
    s.append("B=[%s];"%",".join(mono_pari(m) for m in basis))
    s.append('if(abs(v)<1e-100, print("%s|ZERO|",v), r=lindep(concat([v],B),100); print("%s|",Vec(r),"|",v));'%(lab,lab))
out=run_gp("\n".join(s),"largeM_eval")
res=parse(out)
for lab in labels: print(lab,res[lab][0],res[lab][1] if res[lab][0]!="NOREL" else res[lab][2])


==> anc/numbers/deposit/R5/n4_check/limits.py <==
"""Laurent expansions of binomial-sum combinations at M=-2+w (DL) and M=-1+w (BFKL), continued
from even M, and the non-decaying large-M part; constants left as products of S_u(inf)."""
from fractions import Fraction as F
from math import comb
from contin import taylorE, taylorO, reg_expr, add, sgn
import bs2s

def lin_comb_words(bsdict):
    """dict composition->coef  ->  dict S-word -> coef"""
    out={}
    for a,c in bsdict.items():
        for w,v in bs2s.BS(a).items(): add(out,w,c*v)
    return out

def series_E(w,kmax):  # {k: constexpr}
    return {k:taylorE(w,k) for k in range(0,kmax+1)}
def series_O(w,kmax):
    return {k:taylorO(w,k) for k in range(0,kmax+1)}
def smul_rat(ser,ratser,shift,kmin,kmax):
    """(sum_k ser[k] w^k) * (sum_j ratser[j] w^j) * w^shift, kept for kmin<=power<=kmax"""
    out={}
    for k,e in ser.items():
        for j,r in ratser.items():
            p=k+j+shift
            if kmin<=p<=kmax and r!=0:
                tgt=out.setdefault(p,{})
                for cons,c in e.items(): add(tgt,cons,c*r)
    return out
def addser(A,B,coef=1):
    for p,e in B.items():
        tgt=A.setdefault(p,{})
        for cons,c in e.items(): add(tgt,cons,coef*c)

PMIN,PMAX=-7,0
def DL_word(w):
    """E_w(-2+omega) Laurent coefficients p in [PMIN,PMAX]"""
    a1=w[0]; m=abs(a1); e1=sgn(a1); c=w[1:]
    out={}
    # E_w(omega)
    addser(out,smul_rat(series_E(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    # -(omega)^-m E_c(omega)
    addser(out,smul_rat(series_E(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-1)
    # -e1 (omega-1)^-m [E_c(omega) - omega^-|c1| E_c'(omega)]
    K=PMAX-PMIN+2
    rat={k:F((-1)**m*comb(m+k-1,k)) for k in range(0,K+8)}
    addser(out,smul_rat(series_E(c,PMAX),rat,0,PMIN,PMAX),-e1)
    if c!=():
        n=abs(c[0]); cp=c[1:]
        addser(out,smul_rat(series_E(cp,PMAX+n),rat,-n,PMIN,PMAX),+e1)
    return out
def BFKL_word(w):
    """E_w(-1+omega) = O_w(omega) - e1 omega^-m O_c(omega)"""
    a1=w[0]; m=abs(a1); e1=sgn(a1); c=w[1:]
    out={}
    addser(out,smul_rat(series_O(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    addser(out,smul_rat(series_O(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-e1)
    return out
def combine(words,fn):
    out={}
    for w,c in words.items():
        addser(out,fn(w),c)
    return {p:reg_expr(e) for p,e in out.items()}
def largeM(words):
    out={}
    for w,c in words.items():
        for k,v in reg_expr({(w,):F(1)}).items(): add(out,k,c*v)
    return out


==> anc/numbers/deposit/R5/n4_check/lll_kernel.gp <==
default(parisizemax,4000000000);
T=[4,4,4,4,4,0,0,4,4,4,0,0,4,4,0,0,4,0,0,0,0,4,4,4,0,0,4,0,0,0,0,4,4,0,0,0,0,4,0,0,4,4,0,0,0,0,4,0,0,4,4,0,0,4,4,4,4,4,4,4,4,0,0,4]; H=[0,0,-3,1,-6,-3,3,-9,-3,1,-2,2,2,8,1,-3,1,-5,-7,9,9,0,10,9,3,5,0,-3,3,-1,3,0,1,7,-1,-12,0,5,-1,1,11,-12,-2,-10,-7,-7,1,-6,1,3,-3,10,-11,-8,4,-1,2,5,5,0,0,0,0,0]~;
doit(A,lab)={my(K=matkerint(A),n=#K, nr=vector(n,i,norml2(K[,i])), tv=vector(n,i,T*K[,i]), p=vecsort(nr,,1));
  print(lab,": kernel rank ",n,"; |H|^2=",norml2(H), "; H in kernel: ",A*H==0);
  print(lab,": 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):");
  for(i=1,min(12,n), print("   ",nr[p[i]],"  ",tv[p[i]]));
  print(lab,": number of kernel basis vectors with nonzero shift: ",#select(x->x!=0,tv));
  }
doit(Mat([3,195,99,51,27,15,9,291,243,219,207,201,147,123,111,105,75,63,57,39,33,21,339,315,303,297,267,255,249,231,225,213,171,159,153,135,129,117,87,81,69,45,351,345,327,321,309,279,273,261,237,183,177,165,141,93,357,333,285,189,363,369,375,381;2302465,75749185,29335585,18802705,12971785,8715685,5882035,158302945,103135825,86418505,80468965,77998195,43114225,34561705,31757125,30556435,23393785,21224245,20114275,16134205,14721835,10939495,235222705,189656425,172094725,164725075,125145145,112573045,107471395,93693565,89741035,83297575,55325785,48075925,45332995,38087005,36130315,33073735,25830445,24508795,22268695,17344975,260263765,246997315,210358045,199329355,180547975,140403565,132187195,118576855,98412175,64657165,59525275,51479095,40567855,27494815,275158135,222878575,149930335,70857535,290979865,307638235,326196685,346791295;100030287511,2319181515371,772629175311,526759471511,402487022511,300995013011,221362122261,5717081653171,3264199099371,2669663150371,2470786370871,2390094135121,1135344059311,900210510311,828826200811,799930360061,625440186511,576345277011,553172986261,468799706011,439767659261,354259253761,9799492937171,7167681888171,6319835808671,5991922122921,4108163514371,3605985834871,3418458199121,2917899043871,2781771092121,2564862956621,1501358974311,1274295364811,1196435924061,992535893811,940908897061,862172991561,683746830011,651741183261,599742477761,494313328761,11325522172671,10485972886921,8262379481671,7656010079921,6716901444421,4779766967871,4402525416121,3838480980621,3087018331621,1829790717811,1639828321061,1376546515561,1060653266561,725411132761,12358945768421,9021541019421,5268041735621,2092663770561,13532977552171,14811270303921,16392867105671,18348333123421;14360530939738882169,271194289708275809209,81736230933994665369,57198456532659228169,45982224450813647169,36575030993573596669,28470902360701627419,742780875073977976409,388658748397499035209,313806962873404974209,289496253687290843709,279707854613562794459,120195822496687931369,94896567716701030369,87409765017654579869,84433137972036810619,66606772071229813169,61730060584196262669,59548730964971193419,51827224984125443669,49248947806638350419,41498031717521215919,1401616384533951402409,956425399226489141409,828900489447610210909,781646014355172361659,498976200344642420209,432052895421963589709,408081810685682440459,344426915287374210709,327561685500499197459,300966496499166542959,161098796586029316369,135234967415586965869,126767739226965296619,104641240264127626869,99184670126682733619,90904379158486399119,72560496165173449669,69277251982813456419,64042122642148221919,54186132072824840919,1667646100480489956909,1518003070631664207659,1129594738160645177909,1031543252765512364659,887640946366494110159,593271919699329896709,539069068596405983459,462482889784242028959,365746134938902167959,200899962535061352869,177243674690422359619,146606841334438725119,111924007738040024119,76865686416763066919,1863675379444704196159,1260528202030806135159,668641949612495273959,236709554096493970119,2099964412028863987409,2361920240122088950659,2714830818157319863909,3194100895454164241159;115827715845695824606009,1917618167197584687277585,537044330256854411530297,380903281667851277422153,315355731544652151214081,260886250795678385626045,211227014014341613480027,5665621996092843945505873,2780482825648335992077729,2226520606733909423605657,2049820570718325695845621,1978982986212440367157603,790256503517841964594441,622619400695138924842369,573576219445073207014333,554211394102597188052315,439196165949735283402225,408150066368295197146189,394713569657688617980171,348770950839806388868117,333799132014857945854099,289268073969164871886063,11476743333666964405850017,7427834962893279348985945,6362356924750978310617909,5978073690921735535033891,3615812599079904513409801,3103248317277918112309765,2924244669444082656121747,2450337779182169511415693,2326728810975705195283675,2133050369250269164807639,1066924532342516998366513,890175725288765979166477,833793115874699914480459,686579762671447287520405,650750820166709327386387,596463381414825526810351,477674851116428315776261,456403206479417173846243,422825268004577684002207,362985624886068872218135,13943856049909293888290053,12535686813311340146822035,8922523212731899065979981,8064159473085302026567963,6847703568700819325515927,4362143249070021842659837,3926867170191093704251819,3333599820293221543627783,2608150168072321715179711,1349405713945139429908549,1178682210572678313274531,966741733324019311318495,734608627662380579542423,505630955055904137442279,15871711358158609390904071,10121673872563223746015999,4998342043394623954819855,1624543651889392875526567,18314170044292439035742089,21049582142696434195448107,24993515642442308265440125,30786387207540868763552143;2616798605261584644176000929139,39594989627181552184734515922455,10472617937187165404718641419787,7486084573526413446694132258163,6315269785616960644485658364651,5366959642771135805728184812895,4471590667574749341469579815017,124024754316277052732867688322943,57891096592366461869386609531799,46085642479020301594154395870127,42366507548290043780968580630291,40880051077793308884510782212373,15417937259453280598830638330411,12133107170984322865987228748099,11177981963646391461763108921943,10802005545192520715969633650865,8582763020428702715157337529675,7988116610024221622447309797919,7736070933010608993810443544041,6900974698952954302693761222407,6634002291516994680503940316529,5858851065004653897348233904773,265579472672103903004120370093087,164764346673636246359712943133015,139913722380190913115748092349979,131119239557455696301132300448461,75972709384900014586533461363471,64792852965905046172908321303635,60955103929553740911327226685717,50815245677543908175079757319963,48198349143818198121782894018045,44116197996929807978790709422209,20907949623895583502011881910723,17378687989105916219462420336567,16270894447363144915343096633489,13379708799314239234564816424255,12681293507322704937269896541177,11623682445317016230778142607021,9326446592399268874204866699431,8914714833403747673440078561553,8268684135186465702676144041797,7162394837841495356891420984285,327865600271905038399653641232123,291941192300852848266097869954605,200438983377170771781221539982051,179746880299447256415044920092533,151142631612011078106902338065497,92626682435416658766814578373307,82815895548820174546963839135389,69775979151870015183834007951553,54178268862269388039158583573881,26692614685480373799926920106879,23157269079439431664749090935801,18892467181450671841858441325645,14317773630168373633442131355333,9868087936415139467236719893309,378701198310214596930657994155641,230333207936336433168433575015569,107503556816971495175072871083225,32658740711464543641149704541957,445873052186144777397789725363159,521561507338226632377598254498677,636881942439982185836744214620195,817786600668943340187871121781713;183509060266019106565850791279735625663,2603502004957453509665860040251142899595,657378547581834126393829873920109505879,472239117686991738318669597707905966271,403511740419567036190179874088388370967,349651884543901729470054747540464660315,297711908616238764765917672035631790989,8549055976255665590563976077116112657811,3830646863078098620074791905800943168203,3035914365243338976771647518348175304899,2787836021455844132459509535160076780247,2688913429249970386265577512221284911921,968152020014086635629909043304581562487,761334834773566298574717874421666819183,701418772863011808510243856683566408531,677869555637643619763650679360768917205,539489912559968739364109060574177315575,502576440282952784276572342800946128923,487144876238961481173450494288786819597,437352469282918579139291525983919443619,421673082289123653838559214332642298293,377467443894230855904698127230586927641,19154075196785906014536809018320208034419,11474146758474422790274943543941683727115,9678202755205570697866113348182242846463,9051599747991715410613276830013442856137,5061883622689786803432773438570830001507,4296413857763992016233299111242471696855,4036930532857829378814168905638053628529,3352338808329378396120831726510389679551,3177020472191744482590849038987341103225,2904439932764039319805517929342750166573,1316704205562931778800820012244329895791,1091711942097185117370856745224024681139,1021849442676372222485023524940398821813,839562794345568376119430498703109679835,795732381288691429080031515331406184509,729377249142647365727477665483118337857,585922652848330840615241378774246028227,560190766137923734936031677769966770901,519972147149027362608007981549300268249,453095979387003227228001852395368340945,23948836479473585089904914926067962519071,21161428020914020815667397850353971840745,14097574108040828705162466907968596889767,12564527669137524717231312619623707903441,10484706367593476393166183452386123634789,6221550533452669198194375964668889856159,5533337826306595523005014109465235247833,4635511804669542490227696243498577675181,3578713959312979068903440792746199479877,1692136583000831517097185761363553804443,1460860575600471279085217858111278109117,1187547931028465332997668205720344202465,898491376248220304178711499401366591161,619791511242942225117380934205672837553,27996713207464910115235663386971679619397,16371033498561178896747535227449314844093,7295211873609270410700110888501676528485,2096440184010231724777326143574100987769,33541583641041381521922354849672059387723,39813482761324299385655881149451577932049,49819005750725940570302720478944322878375,66419604937546448542595755829418047664701;25616777039119335459442199585687705055319,346511367351747737280658387494552469534999,84161899564730238892344810885844955706679,60660351561930100834473156950820300722119,52309171993293881187531700713045000891919,45994483177967806571784521269644445040659,39832966318138076812349848774259151577429,1183478479415843702950294936702282582753399,512396788423588560407895978937490103894919,404658535714793021282536948771196043454159,371266809330689823554636982023679225892819,357976231608071808169544834167488322246549,123982504074851304584843434319099606057959,97450876778621259689747675803626441265519,89782691468587682883460216982978057121139,86771335954796177748887779455384880911349,69133749834612818006459055975793290526879,64442524397114337166995804911304151361539,62499970761062243907715520961293740511269,56367178162359195780724337119010083761979,54459043859144843237907315804998812703389,49242334327476891435561785052085086571009,2754231917175078678808483307062875759132199,1601561768500123862160837707713345487821999,1343564137560649505017914459208042221973939,1254548016662385762886471595593366820944309,680786615631876530977874739851771475667039,575658287796936805556042497922358616129219,540363690252585871596498079359296126244709,447349943541633195634323161488467260738299,423671123598299670077387973302121458075869,386950640003272491556894234285556131199809,168958306031808199208021117013655616816959,139842525109589118766012087805685444462499,130870579171076813107457340294208190017669,107464414924068247841726638191584841148699,101853745772435672040195214916143634191549,93360828170297191313839178347800351222049,75057879194173451972425053325311281571019,71772680513488439119141358383380532925389,66651476875170649577997188347714708958929,58322456455934169554837342853698958521689,3479837941949365136321788186882891437205219,3055364942907608472703715695657700335809349,1983631990000000608776393063001713479872859,1759053364657361932894716344034458117395069,1458853190747656758824424047850359564088289,842146837882657993437367903690904354507659,745840631511826437827365524659647518686989,622007161732271281428351255999332976434449,478035528953382987110892695832734801015449,218190484385862353808361847063601319210219,187683009526040355032593288165809364058029,152181634882470983137060746321102311798449,115011928787897498503374064490146537150969,79383428535270307755897178488692271957769,4109328713446008417864503000436636666845809,2323761189259836148221841823790646485469369,995839924488405790271820286047723930783049,273028817101381750485197674948641398247529,4999042276349141301237570051725637361765759,6007920757543162790422486226078971054825069,7681548187207530776815921424789373560749099,10596240675569364521753544955121211329911849;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,12,-6,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,10,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,-2,-24,8,0;0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-20,55,-45,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-55,-5,45,20,-5,0,0,0,0,0,0,0,0,0,-60,40,0,0,20,40,-10,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-12,18,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,-6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,4,0;0,0,0,0,0,0,0,9,-18,9,18,-9,0,0,0,0,0,0,0,0,0,0,-18,36,-27,27,9,0,-54,0,54,-9,0,0,0,0,0,0,0,0,0,0,-18,-18,9,36,-9,-18,36,-36,18,0,0,0,0,0,0,0,0,0,21,24,-12,4;0,48,0,0,0,0,0,-36,148,24,-16,84,0,0,0,0,0,0,0,0,0,0,69,-203,85,-110,85,93,290,66,-143,89,0,0,0,0,0,0,0,0,0,0,148,80,-228,-240,0,236,0,240,4,0,0,0,0,0,480,-480,240,0,-36,-240,48,0;2,2,2,2,2,2,-2,2,2,2,2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,-2,-2,-2,-2,-2,-2,-2,2,-2,2,-2;-4,-4,-4,-4,-4,0,4,-4,-4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,4,0,4,-4,0,4,-4,0,4,4,-4,0,4,4,4,4,4,4,4,-4,0,-4,4;4,4,4,4,4,0,-2,4,4,4,0,-2,4,4,0,-2,8,0,-6,6,0,-8,4,4,0,-2,8,0,-6,6,0,-8,8,0,-6,6,0,-8,2,0,-4,-4,0,-6,6,0,-8,2,0,-4,-4,2,0,-4,-4,-4,-4,-4,-4,-4,8,0,2,-4;4,4,4,12,-8,-24,-7,4,12,-8,-24,-7,4,-8,-24,-15,-4,0,21,-1,14,2,4,-8,-24,-15,-4,0,21,-1,14,2,-2,-14,1,-21,0,4,15,24,8,-4,-14,1,-21,0,4,15,24,8,-4,7,24,8,-12,-4,8,-12,-4,-4,-2,24,7,-4;-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2]),"listed");
doit(Mat([3,195,99,51,27,15,9,291,243,219,207,201,147,123,111,105,75,63,57,39,33,21,339,315,303,297,267,255,249,231,225,213,171,159,153,135,129,117,87,81,69,45,351,345,327,321,309,279,273,261,237,183,177,165,141,93,357,333,285,189,363,369,375,381;2302465,75749185,29335585,18802705,12971785,8715685,5882035,158302945,103135825,86418505,80468965,77998195,43114225,34561705,31757125,30556435,23393785,21224245,20114275,16134205,14721835,10939495,235222705,189656425,172094725,164725075,125145145,112573045,107471395,93693565,89741035,83297575,55325785,48075925,45332995,38087005,36130315,33073735,25830445,24508795,22268695,17344975,260263765,246997315,210358045,199329355,180547975,140403565,132187195,118576855,98412175,64657165,59525275,51479095,40567855,27494815,275158135,222878575,149930335,70857535,290979865,307638235,326196685,346791295;100030287511,2319181515371,772629175311,526759471511,402487022511,300995013011,221362122261,5717081653171,3264199099371,2669663150371,2470786370871,2390094135121,1135344059311,900210510311,828826200811,799930360061,625440186511,576345277011,553172986261,468799706011,439767659261,354259253761,9799492937171,7167681888171,6319835808671,5991922122921,4108163514371,3605985834871,3418458199121,2917899043871,2781771092121,2564862956621,1501358974311,1274295364811,1196435924061,992535893811,940908897061,862172991561,683746830011,651741183261,599742477761,494313328761,11325522172671,10485972886921,8262379481671,7656010079921,6716901444421,4779766967871,4402525416121,3838480980621,3087018331621,1829790717811,1639828321061,1376546515561,1060653266561,725411132761,12358945768421,9021541019421,5268041735621,2092663770561,13532977552171,14811270303921,16392867105671,18348333123421;14360530939738882169,271194289708275809209,81736230933994665369,57198456532659228169,45982224450813647169,36575030993573596669,28470902360701627419,742780875073977976409,388658748397499035209,313806962873404974209,289496253687290843709,279707854613562794459,120195822496687931369,94896567716701030369,87409765017654579869,84433137972036810619,66606772071229813169,61730060584196262669,59548730964971193419,51827224984125443669,49248947806638350419,41498031717521215919,1401616384533951402409,956425399226489141409,828900489447610210909,781646014355172361659,498976200344642420209,432052895421963589709,408081810685682440459,344426915287374210709,327561685500499197459,300966496499166542959,161098796586029316369,135234967415586965869,126767739226965296619,104641240264127626869,99184670126682733619,90904379158486399119,72560496165173449669,69277251982813456419,64042122642148221919,54186132072824840919,1667646100480489956909,1518003070631664207659,1129594738160645177909,1031543252765512364659,887640946366494110159,593271919699329896709,539069068596405983459,462482889784242028959,365746134938902167959,200899962535061352869,177243674690422359619,146606841334438725119,111924007738040024119,76865686416763066919,1863675379444704196159,1260528202030806135159,668641949612495273959,236709554096493970119,2099964412028863987409,2361920240122088950659,2714830818157319863909,3194100895454164241159;115827715845695824606009,1917618167197584687277585,537044330256854411530297,380903281667851277422153,315355731544652151214081,260886250795678385626045,211227014014341613480027,5665621996092843945505873,2780482825648335992077729,2226520606733909423605657,2049820570718325695845621,1978982986212440367157603,790256503517841964594441,622619400695138924842369,573576219445073207014333,554211394102597188052315,439196165949735283402225,408150066368295197146189,394713569657688617980171,348770950839806388868117,333799132014857945854099,289268073969164871886063,11476743333666964405850017,7427834962893279348985945,6362356924750978310617909,5978073690921735535033891,3615812599079904513409801,3103248317277918112309765,2924244669444082656121747,2450337779182169511415693,2326728810975705195283675,2133050369250269164807639,1066924532342516998366513,890175725288765979166477,833793115874699914480459,686579762671447287520405,650750820166709327386387,596463381414825526810351,477674851116428315776261,456403206479417173846243,422825268004577684002207,362985624886068872218135,13943856049909293888290053,12535686813311340146822035,8922523212731899065979981,8064159473085302026567963,6847703568700819325515927,4362143249070021842659837,3926867170191093704251819,3333599820293221543627783,2608150168072321715179711,1349405713945139429908549,1178682210572678313274531,966741733324019311318495,734608627662380579542423,505630955055904137442279,15871711358158609390904071,10121673872563223746015999,4998342043394623954819855,1624543651889392875526567,18314170044292439035742089,21049582142696434195448107,24993515642442308265440125,30786387207540868763552143;2616798605261584644176000929139,39594989627181552184734515922455,10472617937187165404718641419787,7486084573526413446694132258163,6315269785616960644485658364651,5366959642771135805728184812895,4471590667574749341469579815017,124024754316277052732867688322943,57891096592366461869386609531799,46085642479020301594154395870127,42366507548290043780968580630291,40880051077793308884510782212373,15417937259453280598830638330411,12133107170984322865987228748099,11177981963646391461763108921943,10802005545192520715969633650865,8582763020428702715157337529675,7988116610024221622447309797919,7736070933010608993810443544041,6900974698952954302693761222407,6634002291516994680503940316529,5858851065004653897348233904773,265579472672103903004120370093087,164764346673636246359712943133015,139913722380190913115748092349979,131119239557455696301132300448461,75972709384900014586533461363471,64792852965905046172908321303635,60955103929553740911327226685717,50815245677543908175079757319963,48198349143818198121782894018045,44116197996929807978790709422209,20907949623895583502011881910723,17378687989105916219462420336567,16270894447363144915343096633489,13379708799314239234564816424255,12681293507322704937269896541177,11623682445317016230778142607021,9326446592399268874204866699431,8914714833403747673440078561553,8268684135186465702676144041797,7162394837841495356891420984285,327865600271905038399653641232123,291941192300852848266097869954605,200438983377170771781221539982051,179746880299447256415044920092533,151142631612011078106902338065497,92626682435416658766814578373307,82815895548820174546963839135389,69775979151870015183834007951553,54178268862269388039158583573881,26692614685480373799926920106879,23157269079439431664749090935801,18892467181450671841858441325645,14317773630168373633442131355333,9868087936415139467236719893309,378701198310214596930657994155641,230333207936336433168433575015569,107503556816971495175072871083225,32658740711464543641149704541957,445873052186144777397789725363159,521561507338226632377598254498677,636881942439982185836744214620195,817786600668943340187871121781713;183509060266019106565850791279735625663,2603502004957453509665860040251142899595,657378547581834126393829873920109505879,472239117686991738318669597707905966271,403511740419567036190179874088388370967,349651884543901729470054747540464660315,297711908616238764765917672035631790989,8549055976255665590563976077116112657811,3830646863078098620074791905800943168203,3035914365243338976771647518348175304899,2787836021455844132459509535160076780247,2688913429249970386265577512221284911921,968152020014086635629909043304581562487,761334834773566298574717874421666819183,701418772863011808510243856683566408531,677869555637643619763650679360768917205,539489912559968739364109060574177315575,502576440282952784276572342800946128923,487144876238961481173450494288786819597,437352469282918579139291525983919443619,421673082289123653838559214332642298293,377467443894230855904698127230586927641,19154075196785906014536809018320208034419,11474146758474422790274943543941683727115,9678202755205570697866113348182242846463,9051599747991715410613276830013442856137,5061883622689786803432773438570830001507,4296413857763992016233299111242471696855,4036930532857829378814168905638053628529,3352338808329378396120831726510389679551,3177020472191744482590849038987341103225,2904439932764039319805517929342750166573,1316704205562931778800820012244329895791,1091711942097185117370856745224024681139,1021849442676372222485023524940398821813,839562794345568376119430498703109679835,795732381288691429080031515331406184509,729377249142647365727477665483118337857,585922652848330840615241378774246028227,560190766137923734936031677769966770901,519972147149027362608007981549300268249,453095979387003227228001852395368340945,23948836479473585089904914926067962519071,21161428020914020815667397850353971840745,14097574108040828705162466907968596889767,12564527669137524717231312619623707903441,10484706367593476393166183452386123634789,6221550533452669198194375964668889856159,5533337826306595523005014109465235247833,4635511804669542490227696243498577675181,3578713959312979068903440792746199479877,1692136583000831517097185761363553804443,1460860575600471279085217858111278109117,1187547931028465332997668205720344202465,898491376248220304178711499401366591161,619791511242942225117380934205672837553,27996713207464910115235663386971679619397,16371033498561178896747535227449314844093,7295211873609270410700110888501676528485,2096440184010231724777326143574100987769,33541583641041381521922354849672059387723,39813482761324299385655881149451577932049,49819005750725940570302720478944322878375,66419604937546448542595755829418047664701;25616777039119335459442199585687705055319,346511367351747737280658387494552469534999,84161899564730238892344810885844955706679,60660351561930100834473156950820300722119,52309171993293881187531700713045000891919,45994483177967806571784521269644445040659,39832966318138076812349848774259151577429,1183478479415843702950294936702282582753399,512396788423588560407895978937490103894919,404658535714793021282536948771196043454159,371266809330689823554636982023679225892819,357976231608071808169544834167488322246549,123982504074851304584843434319099606057959,97450876778621259689747675803626441265519,89782691468587682883460216982978057121139,86771335954796177748887779455384880911349,69133749834612818006459055975793290526879,64442524397114337166995804911304151361539,62499970761062243907715520961293740511269,56367178162359195780724337119010083761979,54459043859144843237907315804998812703389,49242334327476891435561785052085086571009,2754231917175078678808483307062875759132199,1601561768500123862160837707713345487821999,1343564137560649505017914459208042221973939,1254548016662385762886471595593366820944309,680786615631876530977874739851771475667039,575658287796936805556042497922358616129219,540363690252585871596498079359296126244709,447349943541633195634323161488467260738299,423671123598299670077387973302121458075869,386950640003272491556894234285556131199809,168958306031808199208021117013655616816959,139842525109589118766012087805685444462499,130870579171076813107457340294208190017669,107464414924068247841726638191584841148699,101853745772435672040195214916143634191549,93360828170297191313839178347800351222049,75057879194173451972425053325311281571019,71772680513488439119141358383380532925389,66651476875170649577997188347714708958929,58322456455934169554837342853698958521689,3479837941949365136321788186882891437205219,3055364942907608472703715695657700335809349,1983631990000000608776393063001713479872859,1759053364657361932894716344034458117395069,1458853190747656758824424047850359564088289,842146837882657993437367903690904354507659,745840631511826437827365524659647518686989,622007161732271281428351255999332976434449,478035528953382987110892695832734801015449,218190484385862353808361847063601319210219,187683009526040355032593288165809364058029,152181634882470983137060746321102311798449,115011928787897498503374064490146537150969,79383428535270307755897178488692271957769,4109328713446008417864503000436636666845809,2323761189259836148221841823790646485469369,995839924488405790271820286047723930783049,273028817101381750485197674948641398247529,4999042276349141301237570051725637361765759,6007920757543162790422486226078971054825069,7681548187207530776815921424789373560749099,10596240675569364521753544955121211329911849;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,12,-6,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,10,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,-2,-24,8,0;0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-20,55,-45,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-55,-5,45,20,-5,0,0,0,0,0,0,0,0,0,-60,40,0,0,20,40,-10,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-12,18,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,-6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,4,0;0,0,0,0,0,0,0,9,-18,9,18,-9,0,0,0,0,0,0,0,0,0,0,-18,36,-27,27,9,0,-54,0,54,-9,0,0,0,0,0,0,0,0,0,0,-18,-18,9,36,-9,-18,36,-36,18,0,0,0,0,0,0,0,0,0,21,24,-12,4;0,48,0,0,0,0,0,-36,148,24,-16,84,0,0,0,0,0,0,0,0,0,0,69,-203,85,-110,85,93,290,66,-143,89,0,0,0,0,0,0,0,0,0,0,148,80,-228,-240,0,236,0,240,4,0,0,0,0,0,480,-480,240,0,-36,-240,48,0;2,2,2,2,2,2,-2,2,2,2,2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,-2,-2,-2,-2,-2,-2,-2,2,-2,2,-2;-4,-4,-4,-4,-4,0,4,-4,-4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,4,0,4,-4,0,4,-4,0,4,4,-4,0,4,4,4,4,4,4,4,-4,0,-4,4;4,4,4,4,4,0,-2,4,4,4,0,-2,4,4,0,-2,8,0,-6,6,0,-8,4,4,0,-2,8,0,-6,6,0,-8,8,0,-6,6,0,-8,2,0,-4,-4,0,-6,6,0,-8,2,0,-4,-4,2,0,-4,-4,-4,-4,-4,-4,-4,8,0,2,-4;4,4,4,12,-8,-24,-7,4,12,-8,-24,-7,4,-8,-24,-15,-4,0,21,-1,14,2,4,-8,-24,-15,-4,0,21,-1,14,2,-2,-14,1,-21,0,4,15,24,8,-4,-14,1,-21,0,4,15,24,8,-4,7,24,8,-12,-4,8,-12,-4,-4,-2,24,7,-4;-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2;3756239784630327769748446367957325264061261809229,49002412113592922079568591435357541024665315776509,11513086613616899753504847451820777218675955098989,8317582424267085839232243222769532689322911008029,7221507471357708063831189532984633646919578939829,6422122878886038891138070379870534305705206667169,5638138609297143761596730954645462208628728529239,173078599285834605072713989065505656032742412330909,72759022347039150072690543312538709222016332609229,57294456613783746691871576325749862381292934500069,52528898334723611982122259263830173434955492762129,50634991213310967334959968435937137981589246963559,16963877333960706105200610916160949544969198569469,13329288906945716090737505050003090890175595705429,12280517938905783895592387886708061168041950902849,11868858846142752988820144982069058554701135499959,9463597713199747246064592140646125016879124009189,8825129933476643834341817515813358456033973771249,8562548769912826800276538312585885650531226020679,7748253728963273585000703279320958055723947363289,7497328925826186641230630555226814161292679119599,6831712573157134163795429407796552859416391489019,416137526757375735588656253250154608006259485489709,235827242651593991531254402970697985760237638357509,196947123267099863481222990567243897600717226336049,183653449335842241990169142050134639892657371355719,97100102950886814528359169162543258270553904688149,81853177795386057520256581907204875462007152722529,76773579785268702015858188690163782917384957260119,63398864335730264397872697432145323726630452292809,60010150110790231514880607260974426715743504567679,54765941745825353443920715807428405131570067638219,23151443436306414630295539391286976442445229638469,19137412236341928383775430443898659173385871094609,17907429336851991541076926593519400407185017391079,14698963171242254422118629503554718623789967778809,13931510349684302707879332122964873313394948158159,12769893091652254598994296434961647553763540733659,10272093478400376456415634977955621291949999057929,9823531432560093958580448111099721955490943801599,9125588580843983036894647527529323641145938485739,8009665431968655801056889724396868797300428184899,530409269824608389787905277174008406678524868158529,463219495303178986233537274221759438424396614506359,294050620784371840053817850424483303940418648913769,259664914639997221882133347857768580325114200454879,214250944971266956845353538583188250671452072057899,120748572117839120080759184266188047274810036088569,106570103460645810498810070797788128594458144179599,88549412020340903001128804192494226153309792022459,67803005669771025135961412876667643863101114509459,30008104401982414413576307343334105155377487953129,25739998940421360882319579711838238948459502071839,20832025572642219455989649284395208456213091426059,15731682901758081466112363531471005165632500041379,10862853482685444145900608879741374270529102932179,631804906635027819414386528008329595282339297712219,347043595019672703051138208707016561795620786808179,143800885906464898601643271500762302514001358529059,37855268943910252364506379760016884668098768116339,779122022406506594761795636306658766344089915303669,946444939885041094756902522973822491799286043192879,1233569402893359484802600716576467083010834895403609,1755318263354732794986937069767535576507733965569859]),"listed+j20");


==> anc/numbers/deposit/R5/n4_check/lll_kernel.out <==
listed: kernel rank 43; |H|^2=1822; H in kernel: 1
listed: 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):
   1822  96
   1890  0
   1954  -96
   2044  0
   2064  120
   2156  48
   2156  0
   2176  0
   2190  -48
   2254  96
   2314  0
   2328  -48
listed: number of kernel basis vectors with nonzero shift: 35
listed+j20: kernel rank 42; |H|^2=1822; H in kernel: 0
listed+j20: 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):
   5166  0
   5690  48
   5868  48
   6032  -144
   6418  -72
   6776  168
   6878  0
   7662  -96
   7702  96
   7788  -144
   8264  96
   8774  24
listed+j20: number of kernel basis vectors with nonzero shift: 39


==> anc/numbers/deposit/R5/n4_check/lll_kernel.py <==
"""Integer kernel of the reconstruction conditions (LLL-reduced by PARI matkerint) without and with
the j=20 moment; norms of the shortest homogeneous integer solutions and their zeta2/w^5 shifts."""
import subprocess
from fractions import Fraction as F
from math import lcm
import rank_fast as R
A=[R.rows[n] for n in R.names if any(R.rows[n])]
row20=[R.data[a]["mom"][18] for a in R.ANSATZ]
tgt=R.tgt["z2"]
def introw(r):
    L=1
    for x in r: L=lcm(L,x.denominator)
    return [int(x*L) for x in r]
def mat(rows): return "Mat(["+";".join(",".join(str(x) for x in introw(r)) for r in rows)+"])"
H=[int(x) for x in R.LINE1[:64]]
gp="""default(parisizemax,4000000000);
T=[%s]; H=[%s]~;
doit(A,lab)={my(K=matkerint(A),n=#K, nr=vector(n,i,norml2(K[,i])), tv=vector(n,i,T*K[,i]), p=vecsort(nr,,1));
  print(lab,": kernel rank ",n,"; |H|^2=",norml2(H), "; H in kernel: ",A*H==0);
  print(lab,": 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):");
  for(i=1,min(12,n), print("   ",nr[p[i]],"  ",tv[p[i]]));
  print(lab,": number of kernel basis vectors with nonzero shift: ",#select(x->x!=0,tv));
  }
doit(%s,"listed");
doit(%s,"listed+j20");
"""%(",".join(str(int(x)) for x in tgt), ",".join(map(str,H)), mat(A), mat(A+[row20]))
open("lll_kernel.gp","w").write(gp)
out=subprocess.run(["gp","-q","lll_kernel.gp"],input="",capture_output=True,text=True,timeout=3000)
print(out.stdout); print(out.stderr[-2000:])
open("lll_kernel.out","w").write(out.stdout)


==> anc/numbers/deposit/R5/n4_check/moments.out <==
homogeneous vector eq.(49): nonzero entries 53
j=4 M=2: rational=0  zeta3=0  zeta5=-360  [match]   H(M)=0
j=6 M=4: rational=175/3  zeta3=1750/9  zeta5=-6250/9  [match]   H(M)=0
j=8 M=6: rational=66493/600  zeta3=10633/30  zeta5=-4802/5  [match]   H(M)=0
j=10 M=8: rational=220854227/1411200  zeta3=27357/56  zeta5=-579121/490  [match]   H(M)=0
j=12 M=10: rational=28337309747461/144027072000  zeta3=345385183/571536  zeta5=-54479161/39690  [match]   H(M)=0
j=14 M=12: rational=9657407179406311/41493513600000  zeta3=158654990663/224532000  zeta5=-7399612441/4802490  [match]   H(M)=0
j=16 M=14: rational=74429504651244877/280496151936000  zeta3=205108095887/256864608  zeta5=-1372958223289/811620810  [match]   H(M)=0
j=18 M=16: rational=8122582838282649980649377/27516111512617728000000  zeta3=72169501556777041/81811377648000  zeta5=-5936819760481/3246483240  [match]   H(M)=0
j=20 M=18: rational=1399928337444356711866218313/4337539760261740032000000  zeta3=27787856664398189/28974862917000  zeta5=-203755669038601/104248184040  [match]   H(M)=12178753/3596395106304000


==> anc/numbers/deposit/R5/n4_check/moments.py <==
"""Values of the KV all-spin formula and of the homogeneous vector (eq. (49)) at even M=j-2.
Binomial sums evaluated exactly from their definition (no conversion used)."""
from fractions import Fraction as F
from math import comb
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1, LINE2, MOM, tex
from bs2s import Sval
import re
def BSdef(a,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))
def comb_val(d,M): return sum(v*BSdef(k,M) for k,v in d.items())
H={ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]!=0}
print("homogeneous vector eq.(49): nonzero entries",len(H))
rows=[]
for j in range(4,22,2):
    M=j-2
    rat=4*comb_val(NPADFL,M); z3=comb_val(Z3PART,M); z5=-40*BSdef((1,),M)**2
    h=comb_val(H,M)
    ok = MOM.get(j)
    st = "" if ok is None else ("match" if (rat,z3,z5)==ok else "MISMATCH %s"%(str(ok)))
    print(f"j={j} M={M}: rational={rat}  zeta3={z3}  zeta5={z5}  [{st}]   H(M)={h}")


==> anc/numbers/deposit/R5/n4_check/numeval.py <==
"""Numerical evaluation (PARI/GP polylogmult star values) of expressions in S_u(inf) and PSLQ
against bases of (alternating) MZV products.  Expressions: {(p, words): coef} with p = power of
sinf (must be 0 here, except for large-M where p = power of L and handled separately)."""
import subprocess, os, re, itertools
from fractions import Fraction as F
HERE=os.path.dirname(os.path.abspath(__file__))
def _strict_terms(w):
    if len(w)<=1: return [tuple(w)]
    out=[]
    for rest in _strict_terms(w[1:]):
        out.append((w[0],)+rest)
        a,b=w[0],rest[0]
        out.append(((1 if a>0 else -1)*(1 if b>0 else -1)*(abs(a)+abs(b)),)+rest[1:])
    return out
def word_pari(w):
    """S_w(inf) (non-strict nested sum) as a sum of strict multiple polylogarithms at +-1
    (PARI's star option rejects a leading index 1 with sign -1)."""
    assert w[0]!=1
    return "("+"+".join("polylogmult([%s],[%s])"%(",".join(str(abs(x)) for x in z),",".join(("1" if x>0 else "-1") for x in z)) for z in _strict_terms(w))+")"

def run_gp(script, name):
    path=os.path.join(HERE,name+".gp")
    open(path,"w").write(script)
    out=subprocess.run(["gp","-q","-s","2000000000",path],input="",capture_output=True,text=True,timeout=3000)
    open(os.path.join(HERE,name+".gpout"),"w").write(out.stdout+out.stderr)
    return out.stdout

# basis constants (PARI expressions) with weights
GEN={"ln2":("log(2)",1),"z2":("zeta(2)",2),"z3":("zeta(3)",3),"z5":("zeta(5)",5),"z7":("zeta(7)",7),
     "Li4h":("polylog(4,1/2)",4),"Li5h":("polylog(5,1/2)",5),"Li6h":("polylog(6,1/2)",6),"Li7h":("polylog(7,1/2)",7),
     "s6":("polylogmult([5,1],[-1,-1],1)",6)}
def monomials(gens, w):
    """all monomials in gens of total weight exactly w"""
    names=sorted(gens,key=lambda g:(-GEN[g][1],g))
    res=[]
    def rec(i,rem,cur):
        if rem==0: res.append(tuple(cur)); return
        if i==len(names): return
        g=names[i]; wt=GEN[g][1]
        for k in range(rem//wt,-1,-1):
            rec(i+1,rem-k*wt,cur+[g]*k)
    rec(0,w,[])
    return res
MZVGENS=["z2","z3","z5","z7"]
ALTGENS=["ln2","z2","z3","z5","z7","Li4h","Li5h","Li6h","Li7h","s6"]
def mono_pari(m):
    return "*".join(GEN[g][0] for g in m) if m else "1"
def mono_name(m):
    if not m: return "1"
    out=[]
    for g in sorted(set(m)):
        k=m.count(g); out.append(g if k==1 else "%s^%d"%(g,k))
    return "*".join(out)

def build_script(quantities, prec=150):
    """quantities: list of (label, expr, weights(list), gens) ; expr dict (0,words)->coef"""
    words=set()
    for _,e,_,_ in quantities:
        for (p,ws) in e: words.update(ws)
    words=sorted(words,key=lambda w:(sum(map(abs,w)),w))
    s=["default(realprecision,%d);"%prec,"default(parisizemax,4000000000);","SW=Map();"]
    for i,w in enumerate(words):
        s.append("mapput(SW,%d,%s);"%(i,word_pari(w)))
    widx={w:i for i,w in enumerate(words)}
    for label,e,wts,gens in quantities:
        terms=[]
        for (p,ws),c in e.items():
            assert p==0
            fac="*".join("mapget(SW,%d)"%widx[w] for w in ws) if ws else "1"
            terms.append("(%s)*%s"%(str(c),fac))
        val="0" if not terms else "+".join(terms)
        basis=[]
        for w in wts: basis+=monomials(gens,w)
        s.append("v=%s;"%val)
        bvec="["+",".join(mono_pari(m) for m in basis)+"]"
        s.append("B=%s;"%bvec)
        s.append('if(abs(v)<10^(-%d), print("%s|ZERO|",v), r=lindep(concat([v],B),%d); print("%s|",Vec(r),"|",v));'%(prec-20,label,prec-30,label))
        quantities_basis[label]=basis
    return "\n".join(s)
quantities_basis={}
def parse(out):
    res={}
    for line in out.splitlines():
        if "|" not in line: continue
        parts=line.split("|")
        label=parts[0]
        if parts[1]=="ZERO": res[label]=("ZERO",{} ,parts[2]); continue
        vec=[int(x) for x in parts[1].strip()[1:-1].split(",")]
        basis=quantities_basis[label]
        if vec[0]==0: res[label]=("NOREL",vec,parts[2]); continue
        coeffs={mono_name(basis[i]):F(-vec[i+1],vec[0]) for i in range(len(basis)) if vec[i+1]!=0}
        res[label]=("REL",coeffs,parts[2])
    return res


==> anc/numbers/deposit/R5/n4_check/per_basis.gp <==
default(realprecision,200);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,2],[-1,-1],1));
mapput(SW,8,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,9,polylogmult([2,2],[-1,1],1));
mapput(SW,10,polylogmult([2,2],[1,-1],1));
mapput(SW,11,polylogmult([2,2],[1,1],1));
mapput(SW,12,polylogmult([3,1],[1,1],1));
mapput(SW,13,polylogmult([4],[1],1));
mapput(SW,14,polylogmult([5],[-1],1));
mapput(SW,15,polylogmult([4,1],[-1,1],1));
mapput(SW,16,polylogmult([3,2],[-1,-1],1));
mapput(SW,17,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,18,polylogmult([3,2],[-1,1],1));
mapput(SW,19,polylogmult([2,3],[-1,-1],1));
mapput(SW,20,polylogmult([2,2,1],[-1,-1,1],1));
mapput(SW,21,polylogmult([2,1,2],[-1,1,-1],1));
mapput(SW,22,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,23,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,24,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,25,polylogmult([2,3],[-1,1],1));
mapput(SW,26,polylogmult([2,3],[1,-1],1));
mapput(SW,27,polylogmult([2,2,1],[1,-1,1],1));
mapput(SW,28,polylogmult([2,3],[1,1],1));
mapput(SW,29,polylogmult([3,2],[1,-1],1));
mapput(SW,30,polylogmult([3,1,1],[1,1,1],1));
mapput(SW,31,polylogmult([3,2],[1,1],1));
mapput(SW,32,polylogmult([4,1],[1,1],1));
mapput(SW,33,polylogmult([5],[1],1));
mapput(SW,34,polylogmult([6],[-1],1));
mapput(SW,35,polylogmult([5,1],[-1,1],1));
mapput(SW,36,polylogmult([4,2],[-1,-1],1));
mapput(SW,37,polylogmult([4,1,1],[-1,1,1],1));
mapput(SW,38,polylogmult([4,2],[-1,1],1));
mapput(SW,39,polylogmult([3,3],[-1,-1],1));
mapput(SW,40,polylogmult([3,2,1],[-1,-1,1],1));
mapput(SW,41,polylogmult([3,1,2],[-1,1,-1],1));
mapput(SW,42,polylogmult([3,1,1,1],[-1,1,1,1],1));
mapput(SW,43,polylogmult([3,1,2],[-1,1,1],1));
mapput(SW,44,polylogmult([3,2,1],[-1,1,1],1));
mapput(SW,45,polylogmult([3,3],[-1,1],1));
mapput(SW,46,polylogmult([2,4],[-1,-1],1));
mapput(SW,47,polylogmult([2,3,1],[-1,-1,1],1));
mapput(SW,48,polylogmult([2,2,2],[-1,-1,-1],1));
mapput(SW,49,polylogmult([2,2,1,1],[-1,-1,1,1],1));
mapput(SW,50,polylogmult([2,2,2],[-1,-1,1],1));
mapput(SW,51,polylogmult([2,1,3],[-1,1,-1],1));
mapput(SW,52,polylogmult([2,1,2,1],[-1,1,-1,1],1));
mapput(SW,53,polylogmult([2,1,1,2],[-1,1,1,-1],1));
mapput(SW,54,polylogmult([2,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,55,polylogmult([2,1,1,2],[-1,1,1,1],1));
mapput(SW,56,polylogmult([2,1,2,1],[-1,1,1,1],1));
mapput(SW,57,polylogmult([2,1,3],[-1,1,1],1));
mapput(SW,58,polylogmult([2,2,2],[-1,1,-1],1));
mapput(SW,59,polylogmult([2,2,1,1],[-1,1,1,1],1));
mapput(SW,60,polylogmult([2,2,2],[-1,1,1],1));
mapput(SW,61,polylogmult([2,3,1],[-1,1,1],1));
mapput(SW,62,polylogmult([2,4],[-1,1],1));
mapput(SW,63,polylogmult([2,4],[1,-1],1));
mapput(SW,64,polylogmult([2,3,1],[1,-1,1],1));
mapput(SW,65,polylogmult([2,2,2],[1,-1,-1],1));
mapput(SW,66,polylogmult([2,2,1,1],[1,-1,1,1],1));
mapput(SW,67,polylogmult([2,2,2],[1,-1,1],1));
mapput(SW,68,polylogmult([2,2,2],[1,1,-1],1));
mapput(SW,69,polylogmult([2,2,2],[1,1,1],1));
mapput(SW,70,polylogmult([2,3,1],[1,1,1],1));
mapput(SW,71,polylogmult([2,4],[1,1],1));
mapput(SW,72,polylogmult([3,3],[1,-1],1));
mapput(SW,73,polylogmult([3,2,1],[1,-1,1],1));
mapput(SW,74,polylogmult([3,1,2],[1,1,-1],1));
mapput(SW,75,polylogmult([3,1,1,1],[1,1,1,1],1));
mapput(SW,76,polylogmult([3,1,2],[1,1,1],1));
mapput(SW,77,polylogmult([3,2,1],[1,1,1],1));
mapput(SW,78,polylogmult([3,3],[1,1],1));
mapput(SW,79,polylogmult([4,2],[1,-1],1));
mapput(SW,80,polylogmult([4,1,1],[1,1,1],1));
mapput(SW,81,polylogmult([4,2],[1,1],1));
mapput(SW,82,polylogmult([5,1],[1,1],1));
mapput(SW,83,polylogmult([6],[1],1));
mapput(SW,84,polylogmult([7],[-1],1));
mapput(SW,85,polylogmult([6,1],[-1,1],1));
mapput(SW,86,polylogmult([5,2],[-1,-1],1));
mapput(SW,87,polylogmult([5,1,1],[-1,1,1],1));
mapput(SW,88,polylogmult([5,2],[-1,1],1));
mapput(SW,89,polylogmult([4,3],[-1,-1],1));
mapput(SW,90,polylogmult([4,2,1],[-1,-1,1],1));
mapput(SW,91,polylogmult([4,1,2],[-1,1,-1],1));
mapput(SW,92,polylogmult([4,1,1,1],[-1,1,1,1],1));
mapput(SW,93,polylogmult([4,1,2],[-1,1,1],1));
mapput(SW,94,polylogmult([4,2,1],[-1,1,1],1));
mapput(SW,95,polylogmult([4,3],[-1,1],1));
mapput(SW,96,polylogmult([3,4],[-1,-1],1));
mapput(SW,97,polylogmult([3,3,1],[-1,-1,1],1));
mapput(SW,98,polylogmult([3,2,2],[-1,-1,-1],1));
mapput(SW,99,polylogmult([3,2,1,1],[-1,-1,1,1],1));
mapput(SW,100,polylogmult([3,2,2],[-1,-1,1],1));
mapput(SW,101,polylogmult([3,1,3],[-1,1,-1],1));
mapput(SW,102,polylogmult([3,1,2,1],[-1,1,-1,1],1));
mapput(SW,103,polylogmult([3,1,1,2],[-1,1,1,-1],1));
mapput(SW,104,polylogmult([3,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,105,polylogmult([3,1,1,2],[-1,1,1,1],1));
mapput(SW,106,polylogmult([3,1,2,1],[-1,1,1,1],1));
mapput(SW,107,polylogmult([3,1,3],[-1,1,1],1));
mapput(SW,108,polylogmult([3,2,2],[-1,1,-1],1));
mapput(SW,109,polylogmult([3,2,1,1],[-1,1,1,1],1));
mapput(SW,110,polylogmult([3,2,2],[-1,1,1],1));
mapput(SW,111,polylogmult([3,3,1],[-1,1,1],1));
mapput(SW,112,polylogmult([3,4],[-1,1],1));
mapput(SW,113,polylogmult([2,5],[-1,-1],1));
mapput(SW,114,polylogmult([2,4,1],[-1,-1,1],1));
mapput(SW,115,polylogmult([2,3,2],[-1,-1,-1],1));
mapput(SW,116,polylogmult([2,3,1,1],[-1,-1,1,1],1));
mapput(SW,117,polylogmult([2,3,2],[-1,-1,1],1));
mapput(SW,118,polylogmult([2,2,3],[-1,-1,-1],1));
mapput(SW,119,polylogmult([2,2,2,1],[-1,-1,-1,1],1));
mapput(SW,120,polylogmult([2,2,1,2],[-1,-1,1,-1],1));
mapput(SW,121,polylogmult([2,2,1,1,1],[-1,-1,1,1,1],1));
mapput(SW,122,polylogmult([2,2,1,2],[-1,-1,1,1],1));
mapput(SW,123,polylogmult([2,2,2,1],[-1,-1,1,1],1));
mapput(SW,124,polylogmult([2,2,3],[-1,-1,1],1));
mapput(SW,125,polylogmult([2,1,4],[-1,1,-1],1));
mapput(SW,126,polylogmult([2,1,3,1],[-1,1,-1,1],1));
mapput(SW,127,polylogmult([2,1,2,2],[-1,1,-1,-1],1));
mapput(SW,128,polylogmult([2,1,2,1,1],[-1,1,-1,1,1],1));
mapput(SW,129,polylogmult([2,1,2,2],[-1,1,-1,1],1));
mapput(SW,130,polylogmult([2,1,1,3],[-1,1,1,-1],1));
mapput(SW,131,polylogmult([2,1,1,2,1],[-1,1,1,-1,1],1));
mapput(SW,132,polylogmult([2,1,1,1,2],[-1,1,1,1,-1],1));
mapput(SW,133,polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1));
mapput(SW,134,polylogmult([2,1,1,1,2],[-1,1,1,1,1],1));
mapput(SW,135,polylogmult([2,1,1,2,1],[-1,1,1,1,1],1));
mapput(SW,136,polylogmult([2,1,1,3],[-1,1,1,1],1));
mapput(SW,137,polylogmult([2,1,2,2],[-1,1,1,-1],1));
mapput(SW,138,polylogmult([2,1,2,1,1],[-1,1,1,1,1],1));
mapput(SW,139,polylogmult([2,1,2,2],[-1,1,1,1],1));
mapput(SW,140,polylogmult([2,1,3,1],[-1,1,1,1],1));
mapput(SW,141,polylogmult([2,1,4],[-1,1,1],1));
mapput(SW,142,polylogmult([2,2,3],[-1,1,-1],1));
mapput(SW,143,polylogmult([2,2,2,1],[-1,1,-1,1],1));
mapput(SW,144,polylogmult([2,2,1,2],[-1,1,1,-1],1));
mapput(SW,145,polylogmult([2,2,1,1,1],[-1,1,1,1,1],1));
mapput(SW,146,polylogmult([2,2,1,2],[-1,1,1,1],1));
mapput(SW,147,polylogmult([2,2,2,1],[-1,1,1,1],1));
mapput(SW,148,polylogmult([2,2,3],[-1,1,1],1));
mapput(SW,149,polylogmult([2,3,2],[-1,1,-1],1));
mapput(SW,150,polylogmult([2,3,1,1],[-1,1,1,1],1));
mapput(SW,151,polylogmult([2,3,2],[-1,1,1],1));
mapput(SW,152,polylogmult([2,4,1],[-1,1,1],1));
mapput(SW,153,polylogmult([2,5],[-1,1],1));
mapput(SW,154,polylogmult([2,5],[1,-1],1));
mapput(SW,155,polylogmult([2,4,1],[1,-1,1],1));
mapput(SW,156,polylogmult([2,3,2],[1,-1,-1],1));
mapput(SW,157,polylogmult([2,3,1,1],[1,-1,1,1],1));
mapput(SW,158,polylogmult([2,3,2],[1,-1,1],1));
mapput(SW,159,polylogmult([2,2,3],[1,-1,-1],1));
mapput(SW,160,polylogmult([2,2,2,1],[1,-1,-1,1],1));
mapput(SW,161,polylogmult([2,2,1,2],[1,-1,1,-1],1));
mapput(SW,162,polylogmult([2,2,1,1,1],[1,-1,1,1,1],1));
mapput(SW,163,polylogmult([2,2,1,2],[1,-1,1,1],1));
mapput(SW,164,polylogmult([2,2,2,1],[1,-1,1,1],1));
mapput(SW,165,polylogmult([2,2,3],[1,-1,1],1));
mapput(SW,166,polylogmult([2,2,3],[1,1,-1],1));
mapput(SW,167,polylogmult([2,2,2,1],[1,1,-1,1],1));
mapput(SW,168,polylogmult([2,2,3],[1,1,1],1));
mapput(SW,169,polylogmult([2,3,2],[1,1,-1],1));
mapput(SW,170,polylogmult([2,3,1,1],[1,1,1,1],1));
mapput(SW,171,polylogmult([2,3,2],[1,1,1],1));
mapput(SW,172,polylogmult([2,4,1],[1,1,1],1));
mapput(SW,173,polylogmult([2,5],[1,1],1));
mapput(SW,174,polylogmult([3,4],[1,-1],1));
mapput(SW,175,polylogmult([3,3,1],[1,-1,1],1));
mapput(SW,176,polylogmult([3,2,2],[1,-1,-1],1));
mapput(SW,177,polylogmult([3,2,1,1],[1,-1,1,1],1));
mapput(SW,178,polylogmult([3,2,2],[1,-1,1],1));
mapput(SW,179,polylogmult([3,1,3],[1,1,-1],1));
mapput(SW,180,polylogmult([3,1,2,1],[1,1,-1,1],1));
mapput(SW,181,polylogmult([3,1,1,2],[1,1,1,-1],1));
mapput(SW,182,polylogmult([3,1,1,1,1],[1,1,1,1,1],1));
mapput(SW,183,polylogmult([3,1,1,2],[1,1,1,1],1));
mapput(SW,184,polylogmult([3,1,2,1],[1,1,1,1],1));
mapput(SW,185,polylogmult([3,1,3],[1,1,1],1));
mapput(SW,186,polylogmult([3,2,2],[1,1,-1],1));
mapput(SW,187,polylogmult([3,2,1,1],[1,1,1,1],1));
mapput(SW,188,polylogmult([3,2,2],[1,1,1],1));
mapput(SW,189,polylogmult([3,3,1],[1,1,1],1));
mapput(SW,190,polylogmult([3,4],[1,1],1));
mapput(SW,191,polylogmult([4,3],[1,-1],1));
mapput(SW,192,polylogmult([4,2,1],[1,-1,1],1));
mapput(SW,193,polylogmult([4,1,2],[1,1,-1],1));
mapput(SW,194,polylogmult([4,1,1,1],[1,1,1,1],1));
mapput(SW,195,polylogmult([4,1,2],[1,1,1],1));
mapput(SW,196,polylogmult([4,2,1],[1,1,1],1));
mapput(SW,197,polylogmult([4,3],[1,1],1));
mapput(SW,198,polylogmult([5,2],[1,-1],1));
mapput(SW,199,polylogmult([5,1,1],[1,1,1],1));
mapput(SW,200,polylogmult([5,2],[1,1],1));
mapput(SW,201,polylogmult([6,1],[1,1],1));
mapput(SW,202,polylogmult([7],[1],1));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:0:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:0:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:0:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:0:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:0:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:0:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:0:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-3|",Vec(r),"|",v));
v=(-56/3)*mapget(SW,1)*mapget(SW,4)+(32/3)*mapget(SW,31)+(4/3)*mapget(SW,33)+(32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,13)+(32)*mapget(SW,1)*mapget(SW,11)+(32/3)*mapget(SW,4)*mapget(SW,4)+(-40/3)*mapget(SW,78)+(-4/3)*mapget(SW,83)+(-8)*mapget(SW,81)+(-16)*mapget(SW,69)+(-8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-1|",Vec(r),"|",v));
v=(-128)*mapget(SW,133)+(176/3)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,4)*mapget(SW,13)+(-112/3)*mapget(SW,11)*mapget(SW,4)+(-128/3)*mapget(SW,1)*mapget(SW,31)+(-16/3)*mapget(SW,1)*mapget(SW,33)+(-128/3)*mapget(SW,1)*mapget(SW,28)+(64/3)*mapget(SW,188)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8/3)*mapget(SW,200)+(64/3)*mapget(SW,171)+(4)*mapget(SW,202)+(8/3)*mapget(SW,173)+(64/3)*mapget(SW,168)+(64)*mapget(SW,104)+(64)*mapget(SW,145)+(-32)*mapget(SW,92)+(64)*mapget(SW,138)+(-32)*mapget(SW,109)+(-32)*mapget(SW,150)+(16)*mapget(SW,87)+(64)*mapget(SW,135)+(-32)*mapget(SW,106)+(-32)*mapget(SW,147)+(16)*mapget(SW,94)+(-32)*mapget(SW,140)+(16)*mapget(SW,111)+(16)*mapget(SW,152)+(-8)*mapget(SW,85)+(64)*mapget(SW,134)+(-32)*mapget(SW,105)+(-32)*mapget(SW,146)+(16)*mapget(SW,93)+(-32)*mapget(SW,139)+(16)*mapget(SW,110)+(16)*mapget(SW,151)+(-8)*mapget(SW,88)+(-32)*mapget(SW,136)+(16)*mapget(SW,107)+(16)*mapget(SW,148)+(-8)*mapget(SW,95)+(16)*mapget(SW,141)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:0:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,133)+(32)*mapget(SW,104)+(32)*mapget(SW,145)+(-16)*mapget(SW,92)+(32)*mapget(SW,138)+(-16)*mapget(SW,109)+(-16)*mapget(SW,150)+(8)*mapget(SW,87)+(32)*mapget(SW,135)+(-16)*mapget(SW,106)+(-16)*mapget(SW,147)+(8)*mapget(SW,94)+(-16)*mapget(SW,140)+(8)*mapget(SW,111)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(32)*mapget(SW,134)+(-16)*mapget(SW,105)+(-16)*mapget(SW,146)+(8)*mapget(SW,93)+(-16)*mapget(SW,139)+(8)*mapget(SW,110)+(8)*mapget(SW,151)+(-4)*mapget(SW,88)+(-16)*mapget(SW,136)+(8)*mapget(SW,107)+(8)*mapget(SW,148)+(-4)*mapget(SW,95)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:0:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:0:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:0:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:1:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:1:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:1:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:1:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:1:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:1:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:1:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-3|",Vec(r),"|",v));
v=(-56/3)*mapget(SW,1)*mapget(SW,4)+(32/3)*mapget(SW,31)+(4/3)*mapget(SW,33)+(32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-2|",Vec(r),"|",v));
v=(128)*mapget(SW,54)+(32/3)*mapget(SW,4)*mapget(SW,4)+(16)*mapget(SW,1)*mapget(SW,13)+(-40/3)*mapget(SW,78)+(8/3)*mapget(SW,83)+(-8)*mapget(SW,71)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,11)+(-16)*mapget(SW,69)+(-8)*mapget(SW,81)+(-64)*mapget(SW,42)+(-64)*mapget(SW,59)+(32)*mapget(SW,37)+(-64)*mapget(SW,56)+(32)*mapget(SW,44)+(32)*mapget(SW,61)+(-16)*mapget(SW,35)+(-64)*mapget(SW,55)+(32)*mapget(SW,43)+(32)*mapget(SW,60)+(-16)*mapget(SW,38)+(32)*mapget(SW,57)+(-16)*mapget(SW,45)+(-16)*mapget(SW,62)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-1|",Vec(r),"|",v));
v=(640)*mapget(SW,133)+(-384)*mapget(SW,134)+(-384)*mapget(SW,135)+(-384)*mapget(SW,138)+(-384)*mapget(SW,145)+(-448)*mapget(SW,104)+(-16/3)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(64)*mapget(SW,22)*mapget(SW,1)+(16)*mapget(SW,3)*mapget(SW,13)+(16/3)*mapget(SW,0)*mapget(SW,31)+(-16/3)*mapget(SW,0)*mapget(SW,33)+(16/3)*mapget(SW,0)*mapget(SW,28)+(-56/3)*mapget(SW,4)*mapget(SW,13)+(-16)*mapget(SW,1)*mapget(SW,33)+(32/3)*mapget(SW,197)+(-32/3)*mapget(SW,202)+(8)*mapget(SW,173)+(32/3)*mapget(SW,190)+(48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,1)*mapget(SW,28)+(-32)*mapget(SW,1)*mapget(SW,31)+(8)*mapget(SW,200)+(-32)*mapget(SW,11)*mapget(SW,4)+(16)*mapget(SW,168)+(16)*mapget(SW,171)+(16)*mapget(SW,188)+(256)*mapget(SW,105)+(256)*mapget(SW,106)+(256)*mapget(SW,109)+(224)*mapget(SW,92)+(-32)*mapget(SW,17)*mapget(SW,1)+(-8)*mapget(SW,2)*mapget(SW,13)+(224)*mapget(SW,146)+(224)*mapget(SW,147)+(192)*mapget(SW,150)+(-32)*mapget(SW,24)*mapget(SW,1)+(-128)*mapget(SW,93)+(-128)*mapget(SW,94)+(-112)*mapget(SW,87)+(16)*mapget(SW,15)*mapget(SW,1)+(224)*mapget(SW,139)+(192)*mapget(SW,140)+(-32)*mapget(SW,23)*mapget(SW,1)+(-144)*mapget(SW,110)+(-128)*mapget(SW,111)+(16)*mapget(SW,18)*mapget(SW,1)+(-112)*mapget(SW,151)+(-96)*mapget(SW,152)+(16)*mapget(SW,25)*mapget(SW,1)+(64)*mapget(SW,88)+(56)*mapget(SW,85)+(-8)*mapget(SW,14)*mapget(SW,1)+(192)*mapget(SW,136)+(-128)*mapget(SW,107)+(-112)*mapget(SW,148)+(64)*mapget(SW,95)+(-96)*mapget(SW,141)+(64)*mapget(SW,112)+(48)*mapget(SW,153)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:1:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:0|",Vec(r),"|",v));
v=(320)*mapget(SW,133)+(-160)*mapget(SW,134)+(-160)*mapget(SW,135)+(-160)*mapget(SW,138)+(-160)*mapget(SW,145)+(-160)*mapget(SW,104)+(80)*mapget(SW,105)+(80)*mapget(SW,106)+(80)*mapget(SW,109)+(64)*mapget(SW,92)+(80)*mapget(SW,146)+(80)*mapget(SW,147)+(64)*mapget(SW,150)+(-32)*mapget(SW,93)+(-32)*mapget(SW,94)+(-24)*mapget(SW,87)+(80)*mapget(SW,139)+(64)*mapget(SW,140)+(-40)*mapget(SW,110)+(-32)*mapget(SW,111)+(-32)*mapget(SW,151)+(-24)*mapget(SW,152)+(12)*mapget(SW,88)+(8)*mapget(SW,85)+(64)*mapget(SW,136)+(-32)*mapget(SW,107)+(-32)*mapget(SW,148)+(12)*mapget(SW,95)+(-24)*mapget(SW,141)+(12)*mapget(SW,112)+(8)*mapget(SW,153)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:1:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,54)+(32)*mapget(SW,42)+(32)*mapget(SW,59)+(-16)*mapget(SW,37)+(32)*mapget(SW,56)+(-16)*mapget(SW,44)+(-16)*mapget(SW,61)+(8)*mapget(SW,35)+(32)*mapget(SW,55)+(-16)*mapget(SW,43)+(-16)*mapget(SW,60)+(8)*mapget(SW,38)+(-16)*mapget(SW,57)+(8)*mapget(SW,45)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:1:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:1:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:2:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:2:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:2:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:2:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:2:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:2:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:2:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(4)*mapget(SW,33)+(8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,83)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,11)+(-16)*mapget(SW,69);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,92)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(16)*mapget(SW,202)+(-8)*mapget(SW,173)+(48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,11)*mapget(SW,4)+(-32)*mapget(SW,1)*mapget(SW,28)+(16)*mapget(SW,168)+(-32)*mapget(SW,1)*mapget(SW,31)+(16)*mapget(SW,171)+(16)*mapget(SW,188)+(16)*mapget(SW,87)+(16)*mapget(SW,94)+(-8)*mapget(SW,85)+(16)*mapget(SW,93)+(-8)*mapget(SW,88)+(-8)*mapget(SW,95)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:2:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,92)+(8)*mapget(SW,87)+(8)*mapget(SW,94)+(-4)*mapget(SW,85)+(8)*mapget(SW,93)+(-4)*mapget(SW,88)+(-4)*mapget(SW,95)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:2:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:2:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:2:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:3:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:3:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:3:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:3:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:3:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:3:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:3:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-3|",Vec(r),"|",v));
v=(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,12)+(8)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,76)+(-16)*mapget(SW,77)+(-48)*mapget(SW,80)+(32)*mapget(SW,82)+(-12)*mapget(SW,83)+(8)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,78)+(24)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,150)+(-16)*mapget(SW,4)*mapget(SW,12)+(16)*mapget(SW,185)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,1)*mapget(SW,31)+(-16)*mapget(SW,11)*mapget(SW,4)+(16)*mapget(SW,188)+(16)*mapget(SW,189)+(-48)*mapget(SW,1)*mapget(SW,32)+(48)*mapget(SW,195)+(48)*mapget(SW,196)+(96)*mapget(SW,199)+(16)*mapget(SW,87)+(-80)*mapget(SW,201)+(48)*mapget(SW,202)+(16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,190)+(-72)*mapget(SW,200)+(16)*mapget(SW,152)+(-8)*mapget(SW,85)+(16)*mapget(SW,151)+(-48)*mapget(SW,197)+(-8)*mapget(SW,88)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:3:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,150)+(8)*mapget(SW,87)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(8)*mapget(SW,151)+(-4)*mapget(SW,88)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:3:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:3:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:3:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:4:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:4:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:4:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:4:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:4:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:4:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:4:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-3|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(24)*mapget(SW,32)+(-12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,12)+(32)*mapget(SW,1)*mapget(SW,13)+(16)*mapget(SW,76)+(16)*mapget(SW,77)+(-24)*mapget(SW,78)+(-80)*mapget(SW,81)+(96)*mapget(SW,80)+(-96)*mapget(SW,82)+(-16)*mapget(SW,70)+(8)*mapget(SW,4)*mapget(SW,4)+(48)*mapget(SW,83)+(8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,140)+(16)*mapget(SW,4)*mapget(SW,12)+(-40)*mapget(SW,4)*mapget(SW,13)+(-16)*mapget(SW,185)+(16)*mapget(SW,190)+(80)*mapget(SW,197)+(-32)*mapget(SW,1)*mapget(SW,33)+(-48)*mapget(SW,195)+(-48)*mapget(SW,196)+(160)*mapget(SW,200)+(-192)*mapget(SW,199)+(176)*mapget(SW,201)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,1)*mapget(SW,28)+(-16)*mapget(SW,1)*mapget(SW,31)+(16)*mapget(SW,171)+(48)*mapget(SW,172)+(16)*mapget(SW,111)+(16)*mapget(SW,152)+(-8)*mapget(SW,85)+(-96)*mapget(SW,202)+(16)*mapget(SW,141)+(-32)*mapget(SW,173)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:4:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,140)+(8)*mapget(SW,111)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:4:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:4:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:4:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:5:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:5:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:5:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:5:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:5:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:5:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:5:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,32)+(32)*mapget(SW,33)+(8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-2|",Vec(r),"|",v));
v=(24)*mapget(SW,1)*mapget(SW,13)+(-48)*mapget(SW,80)+(24)*mapget(SW,81)+(64)*mapget(SW,82)+(-60)*mapget(SW,83)+(-32)*mapget(SW,71)+(16)*mapget(SW,70)+(-8)*mapget(SW,78);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,136)+(-64)*mapget(SW,1)*mapget(SW,33)+(96)*mapget(SW,199)+(-48)*mapget(SW,200)+(-96)*mapget(SW,201)+(88)*mapget(SW,202)+(64)*mapget(SW,173)+(-24)*mapget(SW,4)*mapget(SW,13)+(-48)*mapget(SW,172)+(32)*mapget(SW,190)+(-16)*mapget(SW,189)+(48)*mapget(SW,1)*mapget(SW,32)+(-16)*mapget(SW,1)*mapget(SW,28)+(16)*mapget(SW,168)+(16)*mapget(SW,107)+(16)*mapget(SW,148)+(-8)*mapget(SW,95)+(16)*mapget(SW,141)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:5:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,136)+(8)*mapget(SW,107)+(8)*mapget(SW,148)+(-4)*mapget(SW,95)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:5:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:5:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:5:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:6:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:6:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:6:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:6:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:6:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:6:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:6:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,8)+(16)*mapget(SW,9)+(32)*mapget(SW,6)+(-24)*mapget(SW,5)+(-8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-3|",Vec(r),"|",v));
v=(-64/3)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,1)+(-64)*mapget(SW,22)+(32)*mapget(SW,23)+(32)*mapget(SW,24)+(64)*mapget(SW,17)+(-32/3)*mapget(SW,25)+(-32)*mapget(SW,18)+(-48)*mapget(SW,15)+(-16)*mapget(SW,27)+(80/3)*mapget(SW,14)+(24)*mapget(SW,26)+(40/3)*mapget(SW,29);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-2|",Vec(r),"|",v));
v=(112/3)*mapget(SW,2)*mapget(SW,4)+(-64)*mapget(SW,6)*mapget(SW,1)+(48)*mapget(SW,5)*mapget(SW,1)+(64)*mapget(SW,42)+(-32)*mapget(SW,43)+(-32)*mapget(SW,44)+(-64)*mapget(SW,37)+(32/3)*mapget(SW,45)+(32)*mapget(SW,38)+(48)*mapget(SW,35)+(48)*mapget(SW,64)+(-80/3)*mapget(SW,34)+(-40)*mapget(SW,63)+(-88/3)*mapget(SW,72)+(16)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,66)+(16)*mapget(SW,67)+(16)*mapget(SW,73)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,68)+(32)*mapget(SW,0)*mapget(SW,11)+(-32)*mapget(SW,3)*mapget(SW,4)+(64)*mapget(SW,8)*mapget(SW,1)+(-32)*mapget(SW,9)*mapget(SW,1)+(-8)*mapget(SW,79)+(16)*mapget(SW,0)*mapget(SW,13);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-1|",Vec(r),"|",v));
v=(-16/3)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16/3)*mapget(SW,0)*mapget(SW,25)+(-16/3)*mapget(SW,14)*mapget(SW,0)+(16/3)*mapget(SW,0)*mapget(SW,29)+(-56)*mapget(SW,5)*mapget(SW,4)+(64)*mapget(SW,15)*mapget(SW,1)+(-48)*mapget(SW,14)*mapget(SW,1)+(-96)*mapget(SW,92)+(48)*mapget(SW,93)+(48)*mapget(SW,94)+(64)*mapget(SW,87)+(-16)*mapget(SW,95)+(-32)*mapget(SW,88)+(-56)*mapget(SW,85)+(-64)*mapget(SW,155)+(48)*mapget(SW,154)+(48)*mapget(SW,174)+(64)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,2)*mapget(SW,13)+(-48)*mapget(SW,1)*mapget(SW,26)+(64)*mapget(SW,157)+(-32)*mapget(SW,158)+(-48)*mapget(SW,175)+(16)*mapget(SW,191)+(-16)*mapget(SW,1)*mapget(SW,29)+(16)*mapget(SW,186)+(32)*mapget(SW,177)+(-16)*mapget(SW,178)+(8)*mapget(SW,198)+(16)*mapget(SW,169)+(64)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,31)+(-16)*mapget(SW,0)*mapget(SW,33)+(-32)*mapget(SW,0)*mapget(SW,28)+(-64)*mapget(SW,2)*mapget(SW,11)+(64)*mapget(SW,6)*mapget(SW,4)+(48)*mapget(SW,166)+(-16)*mapget(SW,10)*mapget(SW,4)+(-32)*mapget(SW,167)+(-64)*mapget(SW,17)*mapget(SW,1)+(32)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,27)+(-64)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(64)*mapget(SW,3)*mapget(SW,11)+(-64)*mapget(SW,8)*mapget(SW,4)+(32)*mapget(SW,9)*mapget(SW,4)+(24)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:6:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:0|",Vec(r),"|",v));
v=(32)*mapget(SW,132)+(-16)*mapget(SW,103)+(-16)*mapget(SW,144)+(8)*mapget(SW,91)+(-16)*mapget(SW,137)+(8)*mapget(SW,108)+(8)*mapget(SW,149)+(-4)*mapget(SW,86)+(-16)*mapget(SW,130)+(8)*mapget(SW,101)+(8)*mapget(SW,142)+(-4)*mapget(SW,89)+(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:6:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:6:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:6:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:7:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:7:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:7:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:7:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:7:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:7:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:7:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-3|",Vec(r),"|",v));
v=(-64)*mapget(SW,22)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(4)*mapget(SW,33)+(8)*mapget(SW,28)+(32)*mapget(SW,17)+(32)*mapget(SW,24)+(-16)*mapget(SW,15)+(32)*mapget(SW,23)+(-16)*mapget(SW,18)+(-16)*mapget(SW,25)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-2|",Vec(r),"|",v));
v=(-512)*mapget(SW,54)+(288)*mapget(SW,55)+(288)*mapget(SW,56)+(288)*mapget(SW,59)+(320)*mapget(SW,42)+(-32)*mapget(SW,8)*mapget(SW,1)+(-8)*mapget(SW,0)*mapget(SW,13)+(-8)*mapget(SW,83)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,11)+(-16)*mapget(SW,69)+(-176)*mapget(SW,43)+(-176)*mapget(SW,44)+(-144)*mapget(SW,37)+(16)*mapget(SW,6)*mapget(SW,1)+(-160)*mapget(SW,60)+(-128)*mapget(SW,61)+(16)*mapget(SW,9)*mapget(SW,1)+(80)*mapget(SW,38)+(64)*mapget(SW,35)+(-8)*mapget(SW,5)*mapget(SW,1)+(-128)*mapget(SW,57)+(80)*mapget(SW,45)+(56)*mapget(SW,62)+(-28)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,22)*mapget(SW,1)+(-1280)*mapget(SW,133)+(832)*mapget(SW,134)+(832)*mapget(SW,135)+(832)*mapget(SW,138)+(832)*mapget(SW,145)+(1152)*mapget(SW,104)+(-448)*mapget(SW,136)+(-544)*mapget(SW,139)+(-544)*mapget(SW,146)+(-736)*mapget(SW,105)+(-448)*mapget(SW,140)+(-544)*mapget(SW,147)+(-736)*mapget(SW,106)+(-448)*mapget(SW,150)+(-736)*mapget(SW,109)+(-640)*mapget(SW,92)+(-64)*mapget(SW,162)+(16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(64)*mapget(SW,23)*mapget(SW,1)+(64)*mapget(SW,24)*mapget(SW,1)+(96)*mapget(SW,17)*mapget(SW,1)+(32)*mapget(SW,8)*mapget(SW,4)+(-16)*mapget(SW,9)*mapget(SW,4)+(-16)*mapget(SW,6)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,11)+(-16)*mapget(SW,2)*mapget(SW,11)+(16)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(16)*mapget(SW,202)+(-8)*mapget(SW,173)+(48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,11)*mapget(SW,4)+(-32)*mapget(SW,1)*mapget(SW,28)+(16)*mapget(SW,168)+(-32)*mapget(SW,1)*mapget(SW,31)+(16)*mapget(SW,171)+(16)*mapget(SW,188)+(384)*mapget(SW,107)+(464)*mapget(SW,110)+(400)*mapget(SW,93)+(384)*mapget(SW,111)+(400)*mapget(SW,94)+(320)*mapget(SW,87)+(32)*mapget(SW,157)+(-64)*mapget(SW,18)*mapget(SW,1)+(-48)*mapget(SW,15)*mapget(SW,1)+(8)*mapget(SW,5)*mapget(SW,4)+(288)*mapget(SW,148)+(288)*mapget(SW,151)+(224)*mapget(SW,152)+(32)*mapget(SW,164)+(-32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,25)*mapget(SW,1)+(-208)*mapget(SW,95)+(-200)*mapget(SW,88)+(-160)*mapget(SW,85)+(-16)*mapget(SW,155)+(24)*mapget(SW,14)*mapget(SW,1)+(224)*mapget(SW,141)+(32)*mapget(SW,163)+(-32)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,2)*mapget(SW,13)+(-192)*mapget(SW,112)+(-16)*mapget(SW,158)+(-112)*mapget(SW,153)+(-16)*mapget(SW,165)+(80)*mapget(SW,84)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:7:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:0|",Vec(r),"|",v));
v=(-640)*mapget(SW,133)+(320)*mapget(SW,134)+(320)*mapget(SW,135)+(320)*mapget(SW,138)+(320)*mapget(SW,145)+(320)*mapget(SW,104)+(-112)*mapget(SW,136)+(-160)*mapget(SW,139)+(-160)*mapget(SW,146)+(-160)*mapget(SW,105)+(-112)*mapget(SW,140)+(-160)*mapget(SW,147)+(-160)*mapget(SW,106)+(-112)*mapget(SW,150)+(-160)*mapget(SW,109)+(-112)*mapget(SW,92)+(56)*mapget(SW,107)+(80)*mapget(SW,110)+(56)*mapget(SW,93)+(56)*mapget(SW,111)+(56)*mapget(SW,94)+(32)*mapget(SW,87)+(56)*mapget(SW,148)+(56)*mapget(SW,151)+(32)*mapget(SW,152)+(-20)*mapget(SW,95)+(-16)*mapget(SW,88)+(-8)*mapget(SW,85)+(32)*mapget(SW,141)+(-16)*mapget(SW,112)+(-8)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:7:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:0|",Vec(r),"|",v));
v=(256)*mapget(SW,54)+(-128)*mapget(SW,55)+(-128)*mapget(SW,56)+(-128)*mapget(SW,59)+(-128)*mapget(SW,42)+(64)*mapget(SW,43)+(64)*mapget(SW,44)+(48)*mapget(SW,37)+(64)*mapget(SW,60)+(48)*mapget(SW,61)+(-24)*mapget(SW,38)+(-16)*mapget(SW,35)+(48)*mapget(SW,57)+(-24)*mapget(SW,45)+(-16)*mapget(SW,62)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:1|",Vec(r),"|",v));
v=(-32)*mapget(SW,22)+(16)*mapget(SW,17)+(16)*mapget(SW,24)+(-8)*mapget(SW,15)+(16)*mapget(SW,23)+(-8)*mapget(SW,18)+(-8)*mapget(SW,25)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:7:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:7:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:8:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:8:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:8:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:8:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:8:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:8:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:8:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-3|",Vec(r),"|",v));
v=(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,37)+(8)*mapget(SW,83)+(16)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-8)*mapget(SW,81)+(-16)*mapget(SW,35)+(-16)*mapget(SW,38)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-1|",Vec(r),"|",v));
v=(96)*mapget(SW,92)+(-64)*mapget(SW,93)+(-64)*mapget(SW,94)+(-112)*mapget(SW,87)+(16)*mapget(SW,15)*mapget(SW,1)+(-12)*mapget(SW,202)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8)*mapget(SW,200)+(64)*mapget(SW,88)+(56)*mapget(SW,85)+(-8)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,95)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:8:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:0|",Vec(r),"|",v));
v=(48)*mapget(SW,92)+(-24)*mapget(SW,93)+(-24)*mapget(SW,94)+(-24)*mapget(SW,87)+(12)*mapget(SW,88)+(8)*mapget(SW,85)+(8)*mapget(SW,95)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:8:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,37)+(8)*mapget(SW,35)+(8)*mapget(SW,38)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:8:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:8:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:9:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:9:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:9:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:9:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:9:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:9:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:9:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-3|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(24)*mapget(SW,32)+(-12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,61)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(24)*mapget(SW,1)*mapget(SW,13)+(-24)*mapget(SW,81)+(-48)*mapget(SW,82)+(-16)*mapget(SW,35)+(36)*mapget(SW,83)+(-16)*mapget(SW,62)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,140)+(64)*mapget(SW,150)+(-48)*mapget(SW,151)+(-96)*mapget(SW,152)+(-48)*mapget(SW,111)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,31)+(48)*mapget(SW,0)*mapget(SW,32)+(-32)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(24)*mapget(SW,197)+(-48)*mapget(SW,1)*mapget(SW,33)+(48)*mapget(SW,200)+(80)*mapget(SW,201)+(-32)*mapget(SW,87)+(24)*mapget(SW,88)+(56)*mapget(SW,85)+(-8)*mapget(SW,14)*mapget(SW,1)+(-76)*mapget(SW,202)+(-16)*mapget(SW,141)+(48)*mapget(SW,153)+(24)*mapget(SW,112)+(-32)*mapget(SW,0)*mapget(SW,33)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:9:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:0|",Vec(r),"|",v));
v=(16)*mapget(SW,140)+(32)*mapget(SW,150)+(-16)*mapget(SW,151)+(-24)*mapget(SW,152)+(-8)*mapget(SW,111)+(-16)*mapget(SW,87)+(8)*mapget(SW,88)+(8)*mapget(SW,85)+(-8)*mapget(SW,141)+(8)*mapget(SW,153)+(4)*mapget(SW,112)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:9:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,61)+(8)*mapget(SW,35)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:9:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:9:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:10:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:10:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:10:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:10:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:10:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:10:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:10:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,32)+(32)*mapget(SW,33)+(8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,57)+(48)*mapget(SW,82)+(-48)*mapget(SW,83)+(24)*mapget(SW,1)*mapget(SW,13)+(-24)*mapget(SW,71)+(-8)*mapget(SW,78)+(-16)*mapget(SW,45)+(-16)*mapget(SW,62)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,136)+(32)*mapget(SW,140)+(-96)*mapget(SW,141)+(-48)*mapget(SW,148)+(-64)*mapget(SW,107)+(48)*mapget(SW,3)*mapget(SW,13)+(-48)*mapget(SW,0)*mapget(SW,32)+(16)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,0)*mapget(SW,28)+(-80)*mapget(SW,201)+(60)*mapget(SW,202)+(-48)*mapget(SW,1)*mapget(SW,33)+(48)*mapget(SW,173)+(-24)*mapget(SW,4)*mapget(SW,13)+(24)*mapget(SW,190)+(8)*mapget(SW,197)+(-16)*mapget(SW,111)+(64)*mapget(SW,112)+(32)*mapget(SW,95)+(-24)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,152)+(48)*mapget(SW,153)+(8)*mapget(SW,85)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:10:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:0|",Vec(r),"|",v));
v=(32)*mapget(SW,136)+(16)*mapget(SW,140)+(-24)*mapget(SW,141)+(-16)*mapget(SW,148)+(-16)*mapget(SW,107)+(-8)*mapget(SW,111)+(12)*mapget(SW,112)+(4)*mapget(SW,95)+(-8)*mapget(SW,152)+(8)*mapget(SW,153)+(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:10:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,57)+(8)*mapget(SW,45)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:10:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:10:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:11:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:11:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:11:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:11:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:11:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:11:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:11:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,8)+(16)*mapget(SW,9)+(32)*mapget(SW,6)+(-24)*mapget(SW,5)+(-8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,2)*mapget(SW,1)+(32)*mapget(SW,17)+(-16)*mapget(SW,18)+(-32)*mapget(SW,15)+(24)*mapget(SW,14)+(24)*mapget(SW,26)+(-16)*mapget(SW,27)+(8)*mapget(SW,29)+(-16)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,1);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-2|",Vec(r),"|",v));
v=(-128)*mapget(SW,0)*mapget(SW,8)+(64)*mapget(SW,3)*mapget(SW,3)+(-64)*mapget(SW,2)*mapget(SW,3)+(64)*mapget(SW,0)*mapget(SW,9)+(64)*mapget(SW,6)*mapget(SW,0)+(-32)*mapget(SW,5)*mapget(SW,0)+(32)*mapget(SW,5)*mapget(SW,1)+(-48)*mapget(SW,37)+(24)*mapget(SW,38)+(32)*mapget(SW,35)+(-28)*mapget(SW,34)+(-32)*mapget(SW,63)+(32)*mapget(SW,2)*mapget(SW,4)+(32)*mapget(SW,64)+(-24)*mapget(SW,72)+(16)*mapget(SW,73)+(-32)*mapget(SW,6)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,10)+(-16)*mapget(SW,68)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,11)+(-32)*mapget(SW,3)*mapget(SW,4)+(16)*mapget(SW,2)*mapget(SW,2);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-1|",Vec(r),"|",v));
v=(-192)*mapget(SW,0)*mapget(SW,22)+(160)*mapget(SW,0)*mapget(SW,23)+(160)*mapget(SW,0)*mapget(SW,24)+(288)*mapget(SW,17)*mapget(SW,0)+(64)*mapget(SW,3)*mapget(SW,8)+(-96)*mapget(SW,3)*mapget(SW,9)+(-48)*mapget(SW,2)*mapget(SW,9)+(112)*mapget(SW,5)*mapget(SW,3)+(-8)*mapget(SW,5)*mapget(SW,2)+(-16)*mapget(SW,2)*mapget(SW,10)+(-224)*mapget(SW,6)*mapget(SW,3)+(-176)*mapget(SW,18)*mapget(SW,0)+(-144)*mapget(SW,15)*mapget(SW,0)+(16)*mapget(SW,0)*mapget(SW,26)+(-64)*mapget(SW,130)+(-32)*mapget(SW,0)*mapget(SW,27)+(-32)*mapget(SW,137)+(-32)*mapget(SW,144)+(-64)*mapget(SW,103)+(160)*mapget(SW,2)*mapget(SW,8)+(-32)*mapget(SW,14)*mapget(SW,1)+(64)*mapget(SW,87)+(-32)*mapget(SW,88)+(-24)*mapget(SW,85)+(36)*mapget(SW,84)+(32)*mapget(SW,154)+(-32)*mapget(SW,5)*mapget(SW,4)+(-48)*mapget(SW,155)+(32)*mapget(SW,174)+(-16)*mapget(SW,2)*mapget(SW,13)+(-32)*mapget(SW,175)+(8)*mapget(SW,191)+(-16)*mapget(SW,192)+(-8)*mapget(SW,198)+(16)*mapget(SW,0)*mapget(SW,33)+(48)*mapget(SW,15)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,11)+(-32)*mapget(SW,1)*mapget(SW,26)+(32)*mapget(SW,166)+(-16)*mapget(SW,1)*mapget(SW,29)+(16)*mapget(SW,169)+(64)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,28)+(32)*mapget(SW,6)*mapget(SW,4)+(-16)*mapget(SW,10)*mapget(SW,4)+(16)*mapget(SW,186)+(-32)*mapget(SW,0)*mapget(SW,31)+(32)*mapget(SW,3)*mapget(SW,13)+(16)*mapget(SW,2)*mapget(SW,6)+(64)*mapget(SW,101)+(48)*mapget(SW,108)+(48)*mapget(SW,91)+(-96)*mapget(SW,0)*mapget(SW,25)+(32)*mapget(SW,3)*mapget(SW,10)+(48)*mapget(SW,142)+(32)*mapget(SW,149)+(-40)*mapget(SW,89)+(-32)*mapget(SW,86)+(88)*mapget(SW,14)*mapget(SW,0)+(48)*mapget(SW,125)+(-40)*mapget(SW,96)+(-32)*mapget(SW,113)+(24)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:11:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:0|",Vec(r),"|",v));
v=(-96)*mapget(SW,132)+(-32)*mapget(SW,131)+(64)*mapget(SW,130)+(48)*mapget(SW,137)+(48)*mapget(SW,144)+(48)*mapget(SW,103)+(16)*mapget(SW,102)+(-32)*mapget(SW,101)+(-24)*mapget(SW,108)+(-16)*mapget(SW,91)+(16)*mapget(SW,143)+(-32)*mapget(SW,142)+(-16)*mapget(SW,149)+(-8)*mapget(SW,90)+(12)*mapget(SW,89)+(4)*mapget(SW,86)+(16)*mapget(SW,126)+(-24)*mapget(SW,125)+(-8)*mapget(SW,97)+(12)*mapget(SW,96)+(-8)*mapget(SW,114)+(8)*mapget(SW,113)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:11:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:0|",Vec(r),"|",v));
v=(32)*mapget(SW,53)+(-16)*mapget(SW,41)+(-16)*mapget(SW,58)+(8)*mapget(SW,36)+(-16)*mapget(SW,51)+(8)*mapget(SW,39)+(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:11:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:11:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:12:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:12:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:12:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:12:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:12:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:12:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:12:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-4|",Vec(r),"|",v));
v=(32)*mapget(SW,8)+(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-16)*mapget(SW,6)+(-16)*mapget(SW,9)+(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,3)*mapget(SW,1)+(-16)*mapget(SW,23)+(-16)*mapget(SW,24)+(-32)*mapget(SW,17)+(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31)+(-8)*mapget(SW,2)*mapget(SW,1)+(24)*mapget(SW,18)+(24)*mapget(SW,15)+(16)*mapget(SW,25)+(-16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,13)+(16)*mapget(SW,57)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,9)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,11)+(16)*mapget(SW,60)+(16)*mapget(SW,61)+(-32)*mapget(SW,6)*mapget(SW,1)+(8)*mapget(SW,2)*mapget(SW,4)+(32)*mapget(SW,43)+(32)*mapget(SW,44)+(48)*mapget(SW,37)+(8)*mapget(SW,83)+(16)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-8)*mapget(SW,81)+(-40)*mapget(SW,45)+(24)*mapget(SW,5)*mapget(SW,1)+(-48)*mapget(SW,38)+(-48)*mapget(SW,35)+(-24)*mapget(SW,62)+(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,8)*mapget(SW,4)+(-32)*mapget(SW,177)+(16)*mapget(SW,3)*mapget(SW,13)+(-16)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,141)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,28)+(-16)*mapget(SW,148)+(16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,31)+(-16)*mapget(SW,151)+(-16)*mapget(SW,152)+(16)*mapget(SW,6)*mapget(SW,4)+(-24)*mapget(SW,2)*mapget(SW,13)+(-32)*mapget(SW,107)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,11)+(-32)*mapget(SW,110)+(-32)*mapget(SW,111)+(48)*mapget(SW,15)*mapget(SW,1)+(-16)*mapget(SW,5)*mapget(SW,4)+(-48)*mapget(SW,93)+(-48)*mapget(SW,94)+(-48)*mapget(SW,87)+(-12)*mapget(SW,202)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8)*mapget(SW,200)+(16)*mapget(SW,175)+(56)*mapget(SW,112)+(72)*mapget(SW,95)+(-48)*mapget(SW,14)*mapget(SW,1)+(72)*mapget(SW,88)+(72)*mapget(SW,85)+(16)*mapget(SW,178)+(32)*mapget(SW,153)+(-8)*mapget(SW,174)+(-76)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:12:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,177)+(8)*mapget(SW,87)+(8)*mapget(SW,175)+(-4)*mapget(SW,85)+(8)*mapget(SW,178)+(-4)*mapget(SW,88)+(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:12:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:12:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:12:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:13:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:13:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:13:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:13:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:13:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:13:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:13:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-3|",Vec(r),"|",v));
v=(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-2|",Vec(r),"|",v));
v=(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-1|",Vec(r),"|",v));
v=(-8)*mapget(SW,85)+(4)*mapget(SW,202)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:13:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:13:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:13:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:13:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:14:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:14:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:14:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:14:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:14:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:14:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:14:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-2|",Vec(r),"|",v));
v=(-40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-1|",Vec(r),"|",v));
v=(-8)*mapget(SW,95)+(60)*mapget(SW,202)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:14:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,95)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:14:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:14:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:14:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:15:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:15:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:15:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:15:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:15:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:15:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:15:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,15)+(16)*mapget(SW,14)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,26)+(8)*mapget(SW,29)+(-16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,35)+(-12)*mapget(SW,34)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,63)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,72)+(-8)*mapget(SW,79)+(16)*mapget(SW,0)*mapget(SW,13);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,15)*mapget(SW,0)+(-16)*mapget(SW,5)*mapget(SW,3)+(8)*mapget(SW,5)*mapget(SW,2)+(-40)*mapget(SW,85)+(4)*mapget(SW,84)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,154)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,174)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,191)+(8)*mapget(SW,198)+(-16)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,14)*mapget(SW,0);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:15:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:0|",Vec(r),"|",v));
v=(8)*mapget(SW,91)+(-4)*mapget(SW,86)+(-4)*mapget(SW,89)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:15:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:15:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:15:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:16:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:16:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:16:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:16:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:16:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:16:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:16:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,0)*mapget(SW,1)+(8)*mapget(SW,9)+(16)*mapget(SW,6)+(-4)*mapget(SW,13)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,3)+(8)*mapget(SW,0)*mapget(SW,4)+(-8)*mapget(SW,25)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,18)+(-24)*mapget(SW,15)+(4)*mapget(SW,33)+(16)*mapget(SW,2)*mapget(SW,0)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(16)*mapget(SW,7)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,9)+(-16)*mapget(SW,50)+(32)*mapget(SW,6)*mapget(SW,0)+(-32)*mapget(SW,47)+(-32)*mapget(SW,40)+(64)*mapget(SW,2)*mapget(SW,3)+(-8)*mapget(SW,0)*mapget(SW,13)+(8)*mapget(SW,62)+(-16)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,45)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,38)+(32)*mapget(SW,35)+(-8)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,81)+(32)*mapget(SW,82)+(-24)*mapget(SW,83)+(-24)*mapget(SW,5)*mapget(SW,0)+(24)*mapget(SW,46)+(16)*mapget(SW,39)+(-32)*mapget(SW,2)*mapget(SW,2)+(-40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,119)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(32)*mapget(SW,7)*mapget(SW,3)+(16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-16)*mapget(SW,7)*mapget(SW,4)+(-16)*mapget(SW,0)*mapget(SW,25)+(16)*mapget(SW,124)+(64)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,19)*mapget(SW,1)+(-32)*mapget(SW,18)*mapget(SW,0)+(32)*mapget(SW,117)+(-48)*mapget(SW,15)*mapget(SW,0)+(48)*mapget(SW,114)+(-32)*mapget(SW,16)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,9)+(32)*mapget(SW,100)+(-64)*mapget(SW,2)*mapget(SW,6)+(64)*mapget(SW,97)+(48)*mapget(SW,90)+(-96)*mapget(SW,5)*mapget(SW,3)+(-16)*mapget(SW,3)*mapget(SW,13)+(16)*mapget(SW,192)+(8)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,153)+(24)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,112)+(24)*mapget(SW,5)*mapget(SW,4)+(-24)*mapget(SW,95)+(32)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,88)+(-48)*mapget(SW,85)+(16)*mapget(SW,152)+(8)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,197)+(32)*mapget(SW,1)*mapget(SW,33)+(-32)*mapget(SW,200)+(-80)*mapget(SW,201)+(64)*mapget(SW,202)+(16)*mapget(SW,118)+(16)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(-16)*mapget(SW,2)*mapget(SW,7)+(48)*mapget(SW,14)*mapget(SW,0)+(-48)*mapget(SW,113)+(96)*mapget(SW,5)*mapget(SW,2)+(-48)*mapget(SW,96)+(-24)*mapget(SW,89)+(-8)*mapget(SW,191)+(64)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:16:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,119)+(8)*mapget(SW,192)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(8)*mapget(SW,118)+(-4)*mapget(SW,191)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:16:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:16:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:16:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:17:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:17:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:17:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-5|",Vec(r),"|",v));
v=(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:17:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-4|",Vec(r),"|",v));
v=(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:17:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:17:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:17:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-2|",Vec(r),"|",v));
v=(-20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-1|",Vec(r),"|",v));
v=(-8)*mapget(SW,153)+(60)*mapget(SW,202)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:17:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:17:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:17:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:17:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:18:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:18:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:18:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:18:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:18:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:18:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:18:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,29)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,72)+(-24)*mapget(SW,79)+(48)*mapget(SW,0)*mapget(SW,13);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,25)+(16)*mapget(SW,0)*mapget(SW,29)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,174)+(-48)*mapget(SW,2)*mapget(SW,13)+(48)*mapget(SW,191)+(48)*mapget(SW,198)+(-96)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,14)*mapget(SW,0)+(-36)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:18:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:0|",Vec(r),"|",v));
v=(8)*mapget(SW,149)+(-4)*mapget(SW,86)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:18:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:18:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:18:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:19:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:19:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:19:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:19:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:19:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:19:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:19:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,0)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-3|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,3)+(-64)*mapget(SW,2)*mapget(SW,0)+(16)*mapget(SW,19)+(16)*mapget(SW,16)+(-16)*mapget(SW,14)+(-16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,2)*mapget(SW,3)+(48)*mapget(SW,2)*mapget(SW,2)+(32)*mapget(SW,51)+(32)*mapget(SW,47)+(-56)*mapget(SW,46)+(-80)*mapget(SW,39)+(32)*mapget(SW,41)+(32)*mapget(SW,40)+(-32)*mapget(SW,36)+(-64)*mapget(SW,6)*mapget(SW,0)+(88)*mapget(SW,5)*mapget(SW,0)+(-16)*mapget(SW,65)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,10)+(20)*mapget(SW,34)+(-32)*mapget(SW,82)+(52)*mapget(SW,83)+(8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,127)+(32)*mapget(SW,0)*mapget(SW,21)+(48)*mapget(SW,5)*mapget(SW,3)+(-136)*mapget(SW,5)*mapget(SW,2)+(-48)*mapget(SW,125)+(-48)*mapget(SW,114)+(80)*mapget(SW,113)+(136)*mapget(SW,96)+(64)*mapget(SW,2)*mapget(SW,6)+(-64)*mapget(SW,101)+(-64)*mapget(SW,97)+(112)*mapget(SW,89)+(-48)*mapget(SW,91)+(-48)*mapget(SW,90)+(32)*mapget(SW,86)+(96)*mapget(SW,15)*mapget(SW,0)+(-96)*mapget(SW,14)*mapget(SW,0)+(96)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,10)+(-32)*mapget(SW,19)*mapget(SW,1)+(32)*mapget(SW,159)+(-32)*mapget(SW,16)*mapget(SW,1)+(32)*mapget(SW,156)+(-64)*mapget(SW,0)*mapget(SW,26)+(16)*mapget(SW,176)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,29)+(16)*mapget(SW,98)+(-16)*mapget(SW,16)*mapget(SW,0)+(16)*mapget(SW,115)+(-16)*mapget(SW,0)*mapget(SW,19)+(8)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,198)+(-20)*mapget(SW,84)+(16)*mapget(SW,141)+(80)*mapget(SW,201)+(-100)*mapget(SW,202)+(32)*mapget(SW,1)*mapget(SW,33)+(-32)*mapget(SW,173)+(-8)*mapget(SW,190)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:19:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,127)+(8)*mapget(SW,98)+(8)*mapget(SW,115)+(-4)*mapget(SW,198)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:19:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:19:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:19:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:20:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:20:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:20:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:20:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-4|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:20:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:20:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:20:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,15)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,35)+(-52)*mapget(SW,34)+(-8)*mapget(SW,63)+(16)*mapget(SW,5)*mapget(SW,1);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,5)*mapget(SW,3)+(-16)*mapget(SW,15)*mapget(SW,0)+(8)*mapget(SW,14)*mapget(SW,0)+(-80)*mapget(SW,85)+(100)*mapget(SW,84)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,154)+(8)*mapget(SW,174)+(-16)*mapget(SW,5)*mapget(SW,4)+(-8)*mapget(SW,5)*mapget(SW,2);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:20:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:0|",Vec(r),"|",v));
v=(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:20:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:20:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:20:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:21:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:21:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:21:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:21:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:21:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:21:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:21:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-4|",Vec(r),"|",v));
v=(64)*mapget(SW,8)+(-40)*mapget(SW,9)+(-48)*mapget(SW,6)+(8)*mapget(SW,0)*mapget(SW,1)+(4)*mapget(SW,13)+(20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,1)+(192)*mapget(SW,22)+(-112)*mapget(SW,23)+(-112)*mapget(SW,24)+(-160)*mapget(SW,17)+(56)*mapget(SW,25)+(104)*mapget(SW,18)+(88)*mapget(SW,15)+(16)*mapget(SW,27)+(-8)*mapget(SW,2)*mapget(SW,1)+(-8)*mapget(SW,0)*mapget(SW,4)+(-4)*mapget(SW,33)+(-40)*mapget(SW,14)+(-8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-96)*mapget(SW,8)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,55)+(-32)*mapget(SW,56)+(48)*mapget(SW,57)+(32)*mapget(SW,60)+(144)*mapget(SW,43)+(-32)*mapget(SW,59)+(48)*mapget(SW,61)+(144)*mapget(SW,44)+(-40)*mapget(SW,62)+(-104)*mapget(SW,45)+(-128)*mapget(SW,38)+(-48)*mapget(SW,67)+(-192)*mapget(SW,42)+(176)*mapget(SW,37)+(-112)*mapget(SW,35)+(-64)*mapget(SW,64)+(64)*mapget(SW,66)+(-16)*mapget(SW,73)+(16)*mapget(SW,3)*mapget(SW,4)+(64)*mapget(SW,9)*mapget(SW,1)+(48)*mapget(SW,6)*mapget(SW,1)+(8)*mapget(SW,2)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,13)+(4)*mapget(SW,83)+(60)*mapget(SW,34)+(32)*mapget(SW,63)+(8)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,3)*mapget(SW,8)+(32)*mapget(SW,3)*mapget(SW,9)+(192)*mapget(SW,0)*mapget(SW,22)+(-96)*mapget(SW,0)*mapget(SW,23)+(-96)*mapget(SW,0)*mapget(SW,24)+(-96)*mapget(SW,17)*mapget(SW,0)+(32)*mapget(SW,0)*mapget(SW,25)+(48)*mapget(SW,18)*mapget(SW,0)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(96)*mapget(SW,8)*mapget(SW,4)+(-64)*mapget(SW,9)*mapget(SW,4)+(-48)*mapget(SW,6)*mapget(SW,4)+(-16)*mapget(SW,10)*mapget(SW,4)+(-48)*mapget(SW,25)*mapget(SW,1)+(32)*mapget(SW,136)+(32)*mapget(SW,140)+(-48)*mapget(SW,141)+(-16)*mapget(SW,148)+(-112)*mapget(SW,107)+(32)*mapget(SW,150)+(-16)*mapget(SW,151)+(-48)*mapget(SW,152)+(-112)*mapget(SW,111)+(40)*mapget(SW,153)+(104)*mapget(SW,112)+(152)*mapget(SW,95)+(48)*mapget(SW,165)+(16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(64)*mapget(SW,17)*mapget(SW,1)+(16)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,26)+(64)*mapget(SW,105)+(64)*mapget(SW,106)+(-64)*mapget(SW,110)+(-208)*mapget(SW,93)+(64)*mapget(SW,109)+(-208)*mapget(SW,94)+(160)*mapget(SW,88)+(112)*mapget(SW,158)+(288)*mapget(SW,92)+(-224)*mapget(SW,87)+(152)*mapget(SW,85)+(112)*mapget(SW,155)+(-16)*mapget(SW,1)*mapget(SW,29)+(-32)*mapget(SW,163)+(-32)*mapget(SW,164)+(48)*mapget(SW,178)+(-128)*mapget(SW,157)+(64)*mapget(SW,175)+(-64)*mapget(SW,177)+(16)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,23)*mapget(SW,1)+(32)*mapget(SW,24)*mapget(SW,1)+(-80)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,167)+(-64)*mapget(SW,3)*mapget(SW,11)+(32)*mapget(SW,2)*mapget(SW,8)+(-16)*mapget(SW,2)*mapget(SW,9)+(-24)*mapget(SW,2)*mapget(SW,13)+(-8)*mapget(SW,0)*mapget(SW,33)+(32)*mapget(SW,15)*mapget(SW,0)+(-4)*mapget(SW,202)+(32)*mapget(SW,6)*mapget(SW,3)+(-88)*mapget(SW,84)+(-64)*mapget(SW,154)+(-32)*mapget(SW,174)+(-48)*mapget(SW,15)*mapget(SW,1)+(-16)*mapget(SW,166)+(32)*mapget(SW,2)*mapget(SW,11)+(-16)*mapget(SW,2)*mapget(SW,6)+(-8)*mapget(SW,14)*mapget(SW,0);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:21:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:0|",Vec(r),"|",v));
v=(32)*mapget(SW,131)+(-16)*mapget(SW,102)+(-16)*mapget(SW,143)+(8)*mapget(SW,90)+(-16)*mapget(SW,126)+(8)*mapget(SW,97)+(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-16)*mapget(SW,130)+(8)*mapget(SW,101)+(8)*mapget(SW,142)+(-4)*mapget(SW,89)+(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:21:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:21:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:21:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:22:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:22:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:22:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:22:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:22:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:22:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:22:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-4|",Vec(r),"|",v));
v=(32)*mapget(SW,8)+(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-16)*mapget(SW,6)+(-16)*mapget(SW,9)+(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-3|",Vec(r),"|",v));
v=(192)*mapget(SW,22)+(-112)*mapget(SW,23)+(-112)*mapget(SW,24)+(-128)*mapget(SW,17)+(16)*mapget(SW,3)*mapget(SW,1)+(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31)+(72)*mapget(SW,18)+(56)*mapget(SW,15)+(-8)*mapget(SW,2)*mapget(SW,1)+(48)*mapget(SW,25)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-2|",Vec(r),"|",v));
v=(768)*mapget(SW,54)+(-448)*mapget(SW,55)+(-448)*mapget(SW,56)+(-448)*mapget(SW,59)+(-576)*mapget(SW,42)+(208)*mapget(SW,57)+(272)*mapget(SW,60)+(352)*mapget(SW,43)+(208)*mapget(SW,61)+(352)*mapget(SW,44)+(288)*mapget(SW,37)+(32)*mapget(SW,66)+(-16)*mapget(SW,9)*mapget(SW,1)+(-32)*mapget(SW,6)*mapget(SW,1)+(-16)*mapget(SW,3)*mapget(SW,4)+(8)*mapget(SW,2)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,13)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,11)+(8)*mapget(SW,83)+(16)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-8)*mapget(SW,81)+(-168)*mapget(SW,45)+(-176)*mapget(SW,38)+(-128)*mapget(SW,35)+(-16)*mapget(SW,64)+(-88)*mapget(SW,62)+(-16)*mapget(SW,67)+(60)*mapget(SW,34)+(8)*mapget(SW,63)+(16)*mapget(SW,5)*mapget(SW,1);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-1|",Vec(r),"|",v));
v=(32/3)*mapget(SW,8)*mapget(SW,4)+(1280)*mapget(SW,133)+(-832)*mapget(SW,134)+(-832)*mapget(SW,135)+(-832)*mapget(SW,138)+(-832)*mapget(SW,145)+(-1408)*mapget(SW,104)+(1408/3)*mapget(SW,136)+(544)*mapget(SW,139)+(544)*mapget(SW,146)+(928)*mapget(SW,105)+(1408/3)*mapget(SW,140)+(544)*mapget(SW,147)+(928)*mapget(SW,106)+(1408/3)*mapget(SW,150)+(928)*mapget(SW,109)+(896)*mapget(SW,92)+(192)*mapget(SW,162)+(-736/3)*mapget(SW,141)+(-944/3)*mapget(SW,148)+(-1568/3)*mapget(SW,107)+(-944/3)*mapget(SW,151)+(-624)*mapget(SW,110)+(-592)*mapget(SW,93)+(-128)*mapget(SW,163)+(-736/3)*mapget(SW,152)+(-1568/3)*mapget(SW,111)+(-592)*mapget(SW,94)+(-128)*mapget(SW,164)+(-1408/3)*mapget(SW,87)+(-160)*mapget(SW,157)+(-128/3)*mapget(SW,177)+(-16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,15)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,27)+(80/3)*mapget(SW,6)*mapget(SW,4)+(-40/3)*mapget(SW,5)*mapget(SW,4)+(-192)*mapget(SW,22)*mapget(SW,1)+(96)*mapget(SW,23)*mapget(SW,1)+(96)*mapget(SW,24)*mapget(SW,1)+(32)*mapget(SW,3)*mapget(SW,13)+(-32)*mapget(SW,2)*mapget(SW,13)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,11)+(48)*mapget(SW,2)*mapget(SW,11)+(-16)*mapget(SW,0)*mapget(SW,33)+(32/3)*mapget(SW,9)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,28)+(16)*mapget(SW,0)*mapget(SW,31)+(-12)*mapget(SW,202)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8)*mapget(SW,200)+(32)*mapget(SW,17)*mapget(SW,1)+(800/3)*mapget(SW,112)+(976/3)*mapget(SW,95)+(920/3)*mapget(SW,88)+(96)*mapget(SW,158)+(704/3)*mapget(SW,85)+(80)*mapget(SW,155)+(64/3)*mapget(SW,175)+(-24)*mapget(SW,14)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,26)+(368/3)*mapget(SW,153)+(64)*mapget(SW,165)+(64/3)*mapget(SW,178)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-352/3)*mapget(SW,84)+(-40)*mapget(SW,154)+(-32/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:22:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:0|",Vec(r),"|",v));
v=(640)*mapget(SW,133)+(-320)*mapget(SW,134)+(-320)*mapget(SW,135)+(-320)*mapget(SW,138)+(-320)*mapget(SW,145)+(-320)*mapget(SW,104)+(320/3)*mapget(SW,136)+(160)*mapget(SW,139)+(160)*mapget(SW,146)+(160)*mapget(SW,105)+(320/3)*mapget(SW,140)+(160)*mapget(SW,147)+(160)*mapget(SW,106)+(320/3)*mapget(SW,150)+(160)*mapget(SW,109)+(-80/3)*mapget(SW,141)+(-160/3)*mapget(SW,148)+(-160/3)*mapget(SW,107)+(-160/3)*mapget(SW,151)+(-80)*mapget(SW,110)+(-80/3)*mapget(SW,152)+(-160/3)*mapget(SW,111)+(-80/3)*mapget(SW,87)+(-16/3)*mapget(SW,177)+(112)*mapget(SW,92)+(-56)*mapget(SW,93)+(-56)*mapget(SW,94)+(40/3)*mapget(SW,112)+(56/3)*mapget(SW,95)+(16/3)*mapget(SW,85)+(8/3)*mapget(SW,175)+(40/3)*mapget(SW,88)+(16/3)*mapget(SW,153)+(8/3)*mapget(SW,178)+(-2/3)*mapget(SW,84)+(-4/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:22:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:0|",Vec(r),"|",v));
v=(-384)*mapget(SW,54)+(192)*mapget(SW,55)+(192)*mapget(SW,56)+(192)*mapget(SW,59)+(192)*mapget(SW,42)+(-64)*mapget(SW,57)+(-96)*mapget(SW,60)+(-96)*mapget(SW,43)+(-64)*mapget(SW,61)+(-96)*mapget(SW,44)+(-64)*mapget(SW,37)+(32)*mapget(SW,45)+(32)*mapget(SW,38)+(16)*mapget(SW,35)+(16)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:1|",Vec(r),"|",v));
v=(96)*mapget(SW,22)+(-48)*mapget(SW,23)+(-48)*mapget(SW,24)+(-48)*mapget(SW,17)+(24)*mapget(SW,18)+(16)*mapget(SW,15)+(16)*mapget(SW,25)+(-4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:2|",Vec(r),"|",v));
v=(-32/3)*mapget(SW,8)+(16/3)*mapget(SW,6)+(16/3)*mapget(SW,9)+(-8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:22:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:22:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:23:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:23:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:23:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:23:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(4)*mapget(SW,13)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:23:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:23:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:23:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,15)+(4)*mapget(SW,33)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-2|",Vec(r),"|",v));
v=(-64)*mapget(SW,37)+(40)*mapget(SW,38)+(64)*mapget(SW,35)+(-8)*mapget(SW,5)*mapget(SW,1)+(-4)*mapget(SW,83)+(-28)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-1|",Vec(r),"|",v));
v=(-96)*mapget(SW,92)+(64)*mapget(SW,93)+(64)*mapget(SW,94)+(176)*mapget(SW,87)+(-40)*mapget(SW,95)+(-128)*mapget(SW,88)+(-160)*mapget(SW,85)+(-16)*mapget(SW,155)+(24)*mapget(SW,14)*mapget(SW,1)+(16)*mapget(SW,15)*mapget(SW,1)+(8)*mapget(SW,5)*mapget(SW,4)+(4)*mapget(SW,202)+(80)*mapget(SW,84)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:23:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:0|",Vec(r),"|",v));
v=(-48)*mapget(SW,92)+(24)*mapget(SW,93)+(24)*mapget(SW,94)+(24)*mapget(SW,87)+(-8)*mapget(SW,95)+(-12)*mapget(SW,88)+(-8)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:23:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:0|",Vec(r),"|",v));
v=(32)*mapget(SW,37)+(-16)*mapget(SW,38)+(-16)*mapget(SW,35)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:1|",Vec(r),"|",v));
v=(-8)*mapget(SW,15)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:23:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:23:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:24:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:24:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:24:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-5|",Vec(r),"|",v));
v=(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:24:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:24:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:24:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:24:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,25)+(24)*mapget(SW,33)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,57)+(-32)*mapget(SW,61)+(56)*mapget(SW,62)+(32)*mapget(SW,45)+(-24)*mapget(SW,0)*mapget(SW,13)+(-40)*mapget(SW,83)+(16)*mapget(SW,35)+(-28)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,25)*mapget(SW,1)+(-32)*mapget(SW,136)+(-32)*mapget(SW,140)+(80)*mapget(SW,141)+(16)*mapget(SW,148)+(48)*mapget(SW,107)+(-32)*mapget(SW,150)+(16)*mapget(SW,151)+(80)*mapget(SW,152)+(48)*mapget(SW,111)+(-112)*mapget(SW,153)+(-120)*mapget(SW,112)+(-40)*mapget(SW,95)+(-16)*mapget(SW,165)+(-48)*mapget(SW,3)*mapget(SW,13)+(72)*mapget(SW,2)*mapget(SW,13)+(48)*mapget(SW,0)*mapget(SW,33)+(60)*mapget(SW,202)+(-16)*mapget(SW,14)*mapget(SW,1)+(16)*mapget(SW,87)+(-8)*mapget(SW,88)+(-48)*mapget(SW,85)+(80)*mapget(SW,84)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:24:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,136)+(-16)*mapget(SW,140)+(16)*mapget(SW,141)+(8)*mapget(SW,148)+(8)*mapget(SW,107)+(-16)*mapget(SW,150)+(8)*mapget(SW,151)+(16)*mapget(SW,152)+(8)*mapget(SW,111)+(-8)*mapget(SW,153)+(-8)*mapget(SW,112)+(-4)*mapget(SW,95)+(8)*mapget(SW,87)+(-4)*mapget(SW,88)+(-4)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:24:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:0|",Vec(r),"|",v));
v=(16)*mapget(SW,57)+(16)*mapget(SW,61)+(-16)*mapget(SW,62)+(-8)*mapget(SW,45)+(-8)*mapget(SW,35)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:1|",Vec(r),"|",v));
v=(-8)*mapget(SW,25)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:24:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:24:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:25:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:25:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:25:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:25:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:25:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:25:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:25:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,15)+(16)*mapget(SW,14)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,26)+(8)*mapget(SW,29)+(-16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-2|",Vec(r),"|",v));
v=(128)*mapget(SW,0)*mapget(SW,8)+(-96)*mapget(SW,0)*mapget(SW,9)+(-96)*mapget(SW,6)*mapget(SW,0)+(-64)*mapget(SW,3)*mapget(SW,3)+(96)*mapget(SW,2)*mapget(SW,3)+(-32)*mapget(SW,2)*mapget(SW,2)+(32)*mapget(SW,51)+(-16)*mapget(SW,0)*mapget(SW,10)+(16)*mapget(SW,58)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,41)+(32)*mapget(SW,35)+(-12)*mapget(SW,34)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,63)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,72)+(-8)*mapget(SW,79)+(16)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,39)+(-24)*mapget(SW,36)+(56)*mapget(SW,5)*mapget(SW,0)+(-24)*mapget(SW,46)+(20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-1|",Vec(r),"|",v));
v=(192)*mapget(SW,0)*mapget(SW,22)+(-160)*mapget(SW,0)*mapget(SW,23)+(-160)*mapget(SW,0)*mapget(SW,24)+(-352)*mapget(SW,17)*mapget(SW,0)+(128)*mapget(SW,0)*mapget(SW,25)+(272)*mapget(SW,18)*mapget(SW,0)+(208)*mapget(SW,15)*mapget(SW,0)+(64)*mapget(SW,0)*mapget(SW,27)+(-128)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,3)*mapget(SW,8)+(32)*mapget(SW,3)*mapget(SW,9)+(224)*mapget(SW,6)*mapget(SW,3)+(-112)*mapget(SW,5)*mapget(SW,3)+(-96)*mapget(SW,3)*mapget(SW,10)+(-96)*mapget(SW,2)*mapget(SW,8)+(80)*mapget(SW,2)*mapget(SW,9)+(8)*mapget(SW,5)*mapget(SW,2)+(80)*mapget(SW,2)*mapget(SW,10)+(-48)*mapget(SW,2)*mapget(SW,6)+(128)*mapget(SW,130)+(64)*mapget(SW,126)+(-160)*mapget(SW,125)+(-128)*mapget(SW,142)+(-224)*mapget(SW,101)+(32)*mapget(SW,137)+(32)*mapget(SW,144)+(32)*mapget(SW,143)+(-48)*mapget(SW,149)+(-112)*mapget(SW,108)+(64)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(128)*mapget(SW,103)+(64)*mapget(SW,102)+(-112)*mapget(SW,91)+(-32)*mapget(SW,161)+(-136)*mapget(SW,14)*mapget(SW,0)+(16)*mapget(SW,0)*mapget(SW,29)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-40)*mapget(SW,85)+(4)*mapget(SW,84)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,154)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,174)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,191)+(8)*mapget(SW,198)+(-16)*mapget(SW,0)*mapget(SW,33)+(-64)*mapget(SW,97)+(160)*mapget(SW,96)+(144)*mapget(SW,89)+(-48)*mapget(SW,90)+(64)*mapget(SW,86)+(16)*mapget(SW,156)+(-48)*mapget(SW,114)+(96)*mapget(SW,113)+(16)*mapget(SW,159)+(40)*mapget(SW,201)+(-76)*mapget(SW,202)+(-8)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:25:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:0|",Vec(r),"|",v));
v=(96)*mapget(SW,132)+(64)*mapget(SW,131)+(-80)*mapget(SW,130)+(-48)*mapget(SW,137)+(-48)*mapget(SW,144)+(-48)*mapget(SW,103)+(32)*mapget(SW,128)+(-16)*mapget(SW,129)+(-48)*mapget(SW,126)+(-32)*mapget(SW,143)+(-32)*mapget(SW,102)+(32)*mapget(SW,125)+(40)*mapget(SW,142)+(40)*mapget(SW,101)+(16)*mapget(SW,149)+(24)*mapget(SW,108)+(16)*mapget(SW,91)+(-16)*mapget(SW,99)+(8)*mapget(SW,100)+(24)*mapget(SW,97)+(8)*mapget(SW,90)+(-16)*mapget(SW,96)+(-12)*mapget(SW,89)+(-4)*mapget(SW,86)+(-16)*mapget(SW,116)+(8)*mapget(SW,117)+(16)*mapget(SW,114)+(-8)*mapget(SW,113)+(8)*mapget(SW,199)+(-4)*mapget(SW,200)+(-4)*mapget(SW,201)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:25:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,53)+(-32)*mapget(SW,52)+(48)*mapget(SW,51)+(32)*mapget(SW,58)+(32)*mapget(SW,41)+(16)*mapget(SW,40)+(-24)*mapget(SW,39)+(-8)*mapget(SW,36)+(16)*mapget(SW,47)+(-16)*mapget(SW,46)+(-8)*mapget(SW,82)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:1|",Vec(r),"|",v));
v=(16)*mapget(SW,21)+(-8)*mapget(SW,16)+(-8)*mapget(SW,19)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:25:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:25:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:26:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:26:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:26:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:26:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:26:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:26:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:26:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,0)*mapget(SW,1)+(8)*mapget(SW,9)+(16)*mapget(SW,6)+(-4)*mapget(SW,13)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-3|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,4)+(-8)*mapget(SW,25)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,18)+(-24)*mapget(SW,15)+(4)*mapget(SW,33)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,3)*mapget(SW,4)+(32)*mapget(SW,73)+(-8)*mapget(SW,0)*mapget(SW,13)+(8)*mapget(SW,62)+(16)*mapget(SW,45)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,38)+(16)*mapget(SW,35)+(-4)*mapget(SW,83)+(-16)*mapget(SW,72)+(-32)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,3)*mapget(SW,12)+(112)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,180)+(64)*mapget(SW,177)+(-48)*mapget(SW,178)+(-80)*mapget(SW,175)+(-64)*mapget(SW,192)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,1)*mapget(SW,29)+(16)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,6)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,153)+(-40)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,112)+(-24)*mapget(SW,95)+(24)*mapget(SW,14)*mapget(SW,1)+(-8)*mapget(SW,88)+(-32)*mapget(SW,87)+(16)*mapget(SW,85)+(4)*mapget(SW,202)+(16)*mapget(SW,2)*mapget(SW,12)+(-16)*mapget(SW,179)+(40)*mapget(SW,174)+(32)*mapget(SW,191)+(32)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:26:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:0|",Vec(r),"|",v));
v=(16)*mapget(SW,180)+(32)*mapget(SW,177)+(-16)*mapget(SW,178)+(-24)*mapget(SW,175)+(-8)*mapget(SW,192)+(-16)*mapget(SW,87)+(8)*mapget(SW,88)+(8)*mapget(SW,85)+(-8)*mapget(SW,179)+(8)*mapget(SW,174)+(4)*mapget(SW,191)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:26:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,73)+(8)*mapget(SW,35)+(8)*mapget(SW,72)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:26:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:26:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:27:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:27:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:27:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:27:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-4|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:27:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:27:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:27:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,85)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:27:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:0|",Vec(r),"|",v));
v=(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:27:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:27:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:27:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:28:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:28:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:28:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:28:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:28:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:28:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:28:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,0)+(-20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,15)*mapget(SW,0)+(72)*mapget(SW,14)*mapget(SW,0)+(16)*mapget(SW,5)*mapget(SW,2)+(-16)*mapget(SW,89)+(-32)*mapget(SW,86)+(24)*mapget(SW,84)+(24)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:28:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,91)+(-8)*mapget(SW,90)+(8)*mapget(SW,89)+(4)*mapget(SW,86)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:28:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:0|",Vec(r),"|",v));
v=(8)*mapget(SW,36)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:28:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:28:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:29:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:29:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:29:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:29:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:29:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:29:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:29:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,0)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-3|",Vec(r),"|",v));
v=(-48)*mapget(SW,2)*mapget(SW,0)+(16)*mapget(SW,19)+(16)*mapget(SW,16)+(-16)*mapget(SW,14)+(-16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,48)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,0)+(-32)*mapget(SW,0)*mapget(SW,7)+(72)*mapget(SW,5)*mapget(SW,0)+(-24)*mapget(SW,46)+(32)*mapget(SW,2)*mapget(SW,2)+(-32)*mapget(SW,39)+(-24)*mapget(SW,36)+(16)*mapget(SW,0)*mapget(SW,13)+(-16)*mapget(SW,79)+(28)*mapget(SW,34)+(-16)*mapget(SW,62)+(40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,127)+(32)*mapget(SW,120)+(32)*mapget(SW,119)+(-64)*mapget(SW,118)+(-64)*mapget(SW,115)+(-48)*mapget(SW,98)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(-176)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(-32)*mapget(SW,0)*mapget(SW,21)+(-32)*mapget(SW,0)*mapget(SW,20)+(128)*mapget(SW,0)*mapget(SW,19)+(112)*mapget(SW,16)*mapget(SW,0)+(32)*mapget(SW,2)*mapget(SW,7)+(-96)*mapget(SW,14)*mapget(SW,0)+(32)*mapget(SW,113)+(-96)*mapget(SW,5)*mapget(SW,2)+(48)*mapget(SW,96)+(48)*mapget(SW,89)+(32)*mapget(SW,86)+(16)*mapget(SW,0)*mapget(SW,32)+(-104)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,193)+(-16)*mapget(SW,192)+(32)*mapget(SW,191)+(40)*mapget(SW,198)+(-16)*mapget(SW,2)*mapget(SW,13)+(-52)*mapget(SW,84)+(-16)*mapget(SW,141)+(-16)*mapget(SW,152)+(48)*mapget(SW,153)+(24)*mapget(SW,112)+(-80)*mapget(SW,202)+(8)*mapget(SW,85);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:29:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:0|",Vec(r),"|",v));
v=(16)*mapget(SW,127)+(16)*mapget(SW,120)+(16)*mapget(SW,119)+(-16)*mapget(SW,118)+(-16)*mapget(SW,115)+(-8)*mapget(SW,98)+(-8)*mapget(SW,193)+(-8)*mapget(SW,192)+(8)*mapget(SW,191)+(4)*mapget(SW,198)+(-8)*mapget(SW,141)+(-8)*mapget(SW,152)+(8)*mapget(SW,153)+(4)*mapget(SW,112)+(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:29:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,48)+(8)*mapget(SW,79)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:29:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:29:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:30:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:30:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:30:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:30:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-4|",Vec(r),"|",v));
v=(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:30:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:30:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:30:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,0)+(-40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,3)+(40)*mapget(SW,5)*mapget(SW,2)+(32)*mapget(SW,14)*mapget(SW,0)+(-32)*mapget(SW,113)+(-16)*mapget(SW,96)+(80)*mapget(SW,84)+(24)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:30:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,125)+(-8)*mapget(SW,114)+(8)*mapget(SW,113)+(4)*mapget(SW,96)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:30:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:0|",Vec(r),"|",v));
v=(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:30:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:30:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:31:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:31:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:31:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:31:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:31:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:31:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:31:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-4|",Vec(r),"|",v));
v=(64)*mapget(SW,8)+(-40)*mapget(SW,9)+(-48)*mapget(SW,6)+(8)*mapget(SW,0)*mapget(SW,1)+(4)*mapget(SW,13)+(20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,1)+(-8)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,23)+(-16)*mapget(SW,24)+(24)*mapget(SW,25)+(56)*mapget(SW,18)+(-64)*mapget(SW,17)+(56)*mapget(SW,15)+(16)*mapget(SW,27)+(-8)*mapget(SW,0)*mapget(SW,4)+(-4)*mapget(SW,33)+(-32)*mapget(SW,14)+(-8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-2|",Vec(r),"|",v));
v=(-64)*mapget(SW,3)*mapget(SW,3)+(128)*mapget(SW,0)*mapget(SW,8)+(-64)*mapget(SW,0)*mapget(SW,9)+(-64)*mapget(SW,6)*mapget(SW,0)+(16)*mapget(SW,3)*mapget(SW,4)+(8)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,57)+(16)*mapget(SW,61)+(-24)*mapget(SW,62)+(-56)*mapget(SW,45)+(8)*mapget(SW,5)*mapget(SW,1)+(32)*mapget(SW,43)+(32)*mapget(SW,44)+(-80)*mapget(SW,38)+(96)*mapget(SW,37)+(-80)*mapget(SW,35)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,10)+(16)*mapget(SW,9)*mapget(SW,1)+(-16)*mapget(SW,67)+(-32)*mapget(SW,64)+(-16)*mapget(SW,73)+(64)*mapget(SW,2)*mapget(SW,3)+(8)*mapget(SW,0)*mapget(SW,13)+(4)*mapget(SW,83)+(16)*mapget(SW,5)*mapget(SW,0)+(48)*mapget(SW,34)+(24)*mapget(SW,63)+(8)*mapget(SW,72)+(-16)*mapget(SW,2)*mapget(SW,2);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-1|",Vec(r),"|",v));
v=(-256)*mapget(SW,2)*mapget(SW,8)+(80)*mapget(SW,2)*mapget(SW,9)+(-64)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,21)*mapget(SW,1)+(96)*mapget(SW,3)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,23)+(-32)*mapget(SW,0)*mapget(SW,24)+(32)*mapget(SW,0)*mapget(SW,25)+(80)*mapget(SW,18)*mapget(SW,0)+(-32)*mapget(SW,129)+(192)*mapget(SW,6)*mapget(SW,3)+(-128)*mapget(SW,17)*mapget(SW,0)+(64)*mapget(SW,15)*mapget(SW,0)+(-64)*mapget(SW,126)+(32)*mapget(SW,0)*mapget(SW,27)+(-32)*mapget(SW,143)+(-64)*mapget(SW,102)+(-16)*mapget(SW,3)*mapget(SW,13)+(-8)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,141)+(-16)*mapget(SW,152)+(24)*mapget(SW,153)+(56)*mapget(SW,112)+(-8)*mapget(SW,5)*mapget(SW,4)+(-32)*mapget(SW,107)+(-32)*mapget(SW,111)+(80)*mapget(SW,95)+(16)*mapget(SW,14)*mapget(SW,1)+(-48)*mapget(SW,93)+(-48)*mapget(SW,94)+(96)*mapget(SW,88)+(-128)*mapget(SW,87)+(104)*mapget(SW,85)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,10)*mapget(SW,4)+(-16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,165)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,26)+(-32)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,158)+(48)*mapget(SW,155)+(-16)*mapget(SW,1)*mapget(SW,29)+(-16)*mapget(SW,9)*mapget(SW,4)+(16)*mapget(SW,178)+(32)*mapget(SW,175)+(16)*mapget(SW,192)+(-144)*mapget(SW,5)*mapget(SW,3)+(-16)*mapget(SW,16)*mapget(SW,1)+(16)*mapget(SW,100)+(64)*mapget(SW,97)+(48)*mapget(SW,90)+(-8)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,19)*mapget(SW,1)+(16)*mapget(SW,117)+(48)*mapget(SW,114)+(8)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(-40)*mapget(SW,201)+(20)*mapget(SW,202)+(40)*mapget(SW,5)*mapget(SW,2)+(-16)*mapget(SW,14)*mapget(SW,0)+(48)*mapget(SW,125)+(-16)*mapget(SW,0)*mapget(SW,26)+(16)*mapget(SW,142)+(32)*mapget(SW,101)+(32)*mapget(SW,2)*mapget(SW,6)+(-60)*mapget(SW,84)+(-48)*mapget(SW,154)+(-24)*mapget(SW,174)+(-8)*mapget(SW,191)+(-40)*mapget(SW,96)+(-24)*mapget(SW,89)+(-32)*mapget(SW,113);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:31:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,131)+(-64)*mapget(SW,128)+(32)*mapget(SW,129)+(64)*mapget(SW,126)+(32)*mapget(SW,143)+(32)*mapget(SW,102)+(32)*mapget(SW,99)+(-16)*mapget(SW,100)+(-32)*mapget(SW,97)+(-8)*mapget(SW,90)+(32)*mapget(SW,116)+(-16)*mapget(SW,117)+(-24)*mapget(SW,114)+(-16)*mapget(SW,199)+(8)*mapget(SW,200)+(8)*mapget(SW,201)+(32)*mapget(SW,130)+(-24)*mapget(SW,125)+(-16)*mapget(SW,142)+(-16)*mapget(SW,101)+(12)*mapget(SW,96)+(4)*mapget(SW,89)+(8)*mapget(SW,113)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:31:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:0|",Vec(r),"|",v));
v=(32)*mapget(SW,52)+(-16)*mapget(SW,40)+(-16)*mapget(SW,47)+(8)*mapget(SW,82)+(-16)*mapget(SW,51)+(8)*mapget(SW,39)+(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:31:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:31:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:32:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:32:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:32:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:32:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:32:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:32:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:32:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-4|",Vec(r),"|",v));
v=(-64)*mapget(SW,8)+(40)*mapget(SW,9)+(48)*mapget(SW,6)+(-8)*mapget(SW,0)*mapget(SW,1)+(-4)*mapget(SW,13)+(-20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,3)*mapget(SW,1)+(8)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,23)+(16)*mapget(SW,24)+(-24)*mapget(SW,25)+(-56)*mapget(SW,18)+(64)*mapget(SW,17)+(-56)*mapget(SW,15)+(-16)*mapget(SW,27)+(8)*mapget(SW,0)*mapget(SW,4)+(4)*mapget(SW,33)+(32)*mapget(SW,14)+(8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,4)+(-8)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,57)+(-16)*mapget(SW,61)+(24)*mapget(SW,62)+(56)*mapget(SW,45)+(-8)*mapget(SW,5)*mapget(SW,1)+(-32)*mapget(SW,43)+(-32)*mapget(SW,44)+(80)*mapget(SW,38)+(-96)*mapget(SW,37)+(80)*mapget(SW,35)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(-16)*mapget(SW,9)*mapget(SW,1)+(16)*mapget(SW,67)+(32)*mapget(SW,64)+(16)*mapget(SW,73)+(-8)*mapget(SW,0)*mapget(SW,13)+(-4)*mapget(SW,83)+(-48)*mapget(SW,34)+(-24)*mapget(SW,63)+(-8)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,3)*mapget(SW,12)+(-64)*mapget(SW,8)*mapget(SW,4)+(48)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,6)*mapget(SW,4)+(-32)*mapget(SW,180)+(16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,141)+(16)*mapget(SW,152)+(-24)*mapget(SW,153)+(-56)*mapget(SW,112)+(32)*mapget(SW,107)+(32)*mapget(SW,111)+(-80)*mapget(SW,95)+(-16)*mapget(SW,14)*mapget(SW,1)+(48)*mapget(SW,93)+(48)*mapget(SW,94)+(-96)*mapget(SW,88)+(128)*mapget(SW,87)+(-112)*mapget(SW,85)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(16)*mapget(SW,25)*mapget(SW,1)+(-16)*mapget(SW,165)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,26)+(32)*mapget(SW,18)*mapget(SW,1)+(-32)*mapget(SW,158)+(-48)*mapget(SW,155)+(16)*mapget(SW,1)*mapget(SW,29)+(-16)*mapget(SW,178)+(-16)*mapget(SW,175)+(8)*mapget(SW,0)*mapget(SW,33)+(4)*mapget(SW,202)+(-16)*mapget(SW,2)*mapget(SW,12)+(16)*mapget(SW,179)+(64)*mapget(SW,84)+(48)*mapget(SW,154)+(16)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:32:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,180)+(8)*mapget(SW,192)+(8)*mapget(SW,175)+(-4)*mapget(SW,85)+(8)*mapget(SW,179)+(-4)*mapget(SW,191)+(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:32:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:32:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:32:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:33:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:33:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:33:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:33:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-4|",Vec(r),"|",v));
v=(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:33:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:33:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:33:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-2|",Vec(r),"|",v));
v=(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,5)*mapget(SW,4)+(-8)*mapget(SW,174)+(-76)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:33:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:33:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:33:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:33:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:34:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:34:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:34:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:34:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:34:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:34:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:34:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-3|",Vec(r),"|",v));
v=(48)*mapget(SW,2)*mapget(SW,0)+(-16)*mapget(SW,19)+(-16)*mapget(SW,16)+(16)*mapget(SW,14)+(16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-2|",Vec(r),"|",v));
v=(-72)*mapget(SW,5)*mapget(SW,0)+(24)*mapget(SW,46)+(-32)*mapget(SW,2)*mapget(SW,2)+(32)*mapget(SW,39)+(24)*mapget(SW,36)+(-20)*mapget(SW,34)+(-40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,29)+(88)*mapget(SW,14)*mapget(SW,0)+(-32)*mapget(SW,113)+(96)*mapget(SW,5)*mapget(SW,2)+(-48)*mapget(SW,96)+(-48)*mapget(SW,89)+(-32)*mapget(SW,86)+(24)*mapget(SW,84)+(80)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:34:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:0|",Vec(r),"|",v));
v=(8)*mapget(SW,176)+(-4)*mapget(SW,86)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:34:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:34:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:34:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:35:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:35:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:35:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:35:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:35:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:35:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:35:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-2|",Vec(r),"|",v));
v=(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,198)+(-20)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:35:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,198)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:35:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:35:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:35:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:36:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:36:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:36:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:36:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-4|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:36:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:36:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:36:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-2|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-1|",Vec(r),"|",v));
v=0;
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:36:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:0|",Vec(r),"|",v));
v=(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:36:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:36:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:36:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:37:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:37:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:37:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:37:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:37:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:37:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:37:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-3|",Vec(r),"|",v));
v=(-8)*mapget(SW,0)*mapget(SW,4)+(8)*mapget(SW,25)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,18)+(24)*mapget(SW,15)+(-4)*mapget(SW,33)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,13)+(-8)*mapget(SW,62)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,45)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,38)+(-32)*mapget(SW,35)+(4)*mapget(SW,83)+(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,5)*mapget(SW,3)+(-8)*mapget(SW,0)*mapget(SW,33)+(8)*mapget(SW,153)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,112)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,88)+(40)*mapget(SW,85)+(-4)*mapget(SW,202)+(-8)*mapget(SW,5)*mapget(SW,2)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:37:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:0|",Vec(r),"|",v));
v=(8)*mapget(SW,90)+(-4)*mapget(SW,201)+(-4)*mapget(SW,89)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:37:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:37:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:37:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:38:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:38:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:38:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:38:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:38:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:38:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:38:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,6)+(16)*mapget(SW,5)+(8)*mapget(SW,10)+(-16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,15)+(-16)*mapget(SW,14)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,26)+(-8)*mapget(SW,29)+(16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,2)*mapget(SW,3)+(32)*mapget(SW,6)*mapget(SW,0)+(-40)*mapget(SW,5)*mapget(SW,0)+(-32)*mapget(SW,51)+(16)*mapget(SW,0)*mapget(SW,10)+(-16)*mapget(SW,58)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,9)+(-32)*mapget(SW,41)+(16)*mapget(SW,2)*mapget(SW,2)+(-32)*mapget(SW,35)+(12)*mapget(SW,34)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,63)+(-16)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,72)+(8)*mapget(SW,79)+(-16)*mapget(SW,0)*mapget(SW,13)+(32)*mapget(SW,39)+(24)*mapget(SW,36)+(24)*mapget(SW,46)+(-20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,120)+(32)*mapget(SW,0)*mapget(SW,20)+(-32)*mapget(SW,7)*mapget(SW,3)+(16)*mapget(SW,2)*mapget(SW,7)+(48)*mapget(SW,5)*mapget(SW,3)+(-48)*mapget(SW,15)*mapget(SW,0)+(96)*mapget(SW,14)*mapget(SW,0)+(48)*mapget(SW,125)+(96)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,26)+(32)*mapget(SW,142)+(-16)*mapget(SW,0)*mapget(SW,29)+(16)*mapget(SW,149)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,25)+(8)*mapget(SW,5)*mapget(SW,2)+(64)*mapget(SW,101)+(-32)*mapget(SW,2)*mapget(SW,10)+(32)*mapget(SW,108)+(-64)*mapget(SW,18)*mapget(SW,0)+(48)*mapget(SW,91)+(-16)*mapget(SW,0)*mapget(SW,32)+(16)*mapget(SW,3)*mapget(SW,13)+(8)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,193)+(40)*mapget(SW,85)+(32)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,154)+(24)*mapget(SW,5)*mapget(SW,4)+(-24)*mapget(SW,174)+(-24)*mapget(SW,191)+(-16)*mapget(SW,198)+(24)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,115)+(-16)*mapget(SW,0)*mapget(SW,19)+(-72)*mapget(SW,96)+(-72)*mapget(SW,89)+(-48)*mapget(SW,86)+(16)*mapget(SW,118)+(-48)*mapget(SW,113)+(-8)*mapget(SW,153)+(60)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:38:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,120)+(8)*mapget(SW,193)+(8)*mapget(SW,115)+(-4)*mapget(SW,198)+(8)*mapget(SW,118)+(-4)*mapget(SW,191)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:38:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:38:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:38:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:39:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:39:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:39:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-5|",Vec(r),"|",v));
v=(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:39:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:39:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:39:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:39:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,25)+(-24)*mapget(SW,33)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-2|",Vec(r),"|",v));
v=(24)*mapget(SW,0)*mapget(SW,13)+(-24)*mapget(SW,62)+(-16)*mapget(SW,45)+(40)*mapget(SW,83)+(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,25)+(-48)*mapget(SW,0)*mapget(SW,33)+(48)*mapget(SW,153)+(-48)*mapget(SW,2)*mapget(SW,13)+(48)*mapget(SW,112)+(24)*mapget(SW,95)+(-60)*mapget(SW,202)+(-8)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:39:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:0|",Vec(r),"|",v));
v=(8)*mapget(SW,124)+(-4)*mapget(SW,197)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:39:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:39:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:39:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:40:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:40:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:40:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:40:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:40:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:40:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:40:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,15)+(-4)*mapget(SW,33)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,5)*mapget(SW,1)+(-8)*mapget(SW,38)+(-32)*mapget(SW,35)+(4)*mapget(SW,83)+(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,15)*mapget(SW,0)+(-8)*mapget(SW,5)*mapget(SW,4)+(8)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,88)+(80)*mapget(SW,85)+(-4)*mapget(SW,202)+(-8)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:40:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:0|",Vec(r),"|",v));
v=(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:40:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:40:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:40:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:41:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:41:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:41:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:41:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:41:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:41:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:41:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-4|",Vec(r),"|",v));
v=(-32)*mapget(SW,8)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(16)*mapget(SW,6)+(16)*mapget(SW,9)+(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-3|",Vec(r),"|",v));
v=(-192)*mapget(SW,22)+(112)*mapget(SW,23)+(112)*mapget(SW,24)+(128)*mapget(SW,17)+(-16)*mapget(SW,3)*mapget(SW,1)+(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31)+(-72)*mapget(SW,18)+(-56)*mapget(SW,15)+(8)*mapget(SW,2)*mapget(SW,1)+(-48)*mapget(SW,25)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,9)*mapget(SW,1)+(32)*mapget(SW,6)*mapget(SW,1)+(16)*mapget(SW,3)*mapget(SW,4)+(-8)*mapget(SW,2)*mapget(SW,4)+(64)*mapget(SW,55)+(64)*mapget(SW,56)+(-80)*mapget(SW,57)+(-80)*mapget(SW,60)+(-160)*mapget(SW,43)+(64)*mapget(SW,59)+(-80)*mapget(SW,61)+(-160)*mapget(SW,44)+(192)*mapget(SW,42)+(-160)*mapget(SW,37)+(-32)*mapget(SW,66)+(-8)*mapget(SW,0)*mapget(SW,13)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,11)+(-8)*mapget(SW,83)+(-16)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(8)*mapget(SW,81)+(-16)*mapget(SW,5)*mapget(SW,1)+(104)*mapget(SW,45)+(112)*mapget(SW,38)+(96)*mapget(SW,35)+(16)*mapget(SW,64)+(56)*mapget(SW,62)+(16)*mapget(SW,67)+(-52)*mapget(SW,34)+(-8)*mapget(SW,63);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,8)+(-192)*mapget(SW,0)*mapget(SW,22)+(96)*mapget(SW,0)*mapget(SW,23)+(96)*mapget(SW,0)*mapget(SW,24)+(96)*mapget(SW,17)*mapget(SW,0)+(-16)*mapget(SW,9)*mapget(SW,4)+(-32)*mapget(SW,6)*mapget(SW,4)+(-32)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,2)*mapget(SW,13)+(-64)*mapget(SW,136)+(-64)*mapget(SW,140)+(96)*mapget(SW,141)+(80)*mapget(SW,148)+(192)*mapget(SW,107)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,25)*mapget(SW,1)+(-64)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,3)*mapget(SW,11)+(-48)*mapget(SW,2)*mapget(SW,11)+(-32)*mapget(SW,139)+(-32)*mapget(SW,146)+(-32)*mapget(SW,147)+(80)*mapget(SW,151)+(176)*mapget(SW,110)+(-64)*mapget(SW,150)+(96)*mapget(SW,152)+(192)*mapget(SW,111)+(64)*mapget(SW,17)*mapget(SW,1)+(-64)*mapget(SW,15)*mapget(SW,1)+(16)*mapget(SW,5)*mapget(SW,4)+(-128)*mapget(SW,105)+(-128)*mapget(SW,106)+(256)*mapget(SW,93)+(-128)*mapget(SW,109)+(256)*mapget(SW,94)+(-288)*mapget(SW,92)+(256)*mapget(SW,87)+(-32)*mapget(SW,1)*mapget(SW,27)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,163)+(32)*mapget(SW,164)+(64)*mapget(SW,157)+(32)*mapget(SW,177)+(-32)*mapget(SW,2)*mapget(SW,8)+(16)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,0)*mapget(SW,28)+(-16)*mapget(SW,0)*mapget(SW,31)+(12)*mapget(SW,202)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,173)+(16)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,190)+(-8)*mapget(SW,197)+(-8)*mapget(SW,200)+(-32)*mapget(SW,6)*mapget(SW,3)+(-48)*mapget(SW,18)*mapget(SW,0)+(-32)*mapget(SW,15)*mapget(SW,0)+(-160)*mapget(SW,112)+(-192)*mapget(SW,95)+(32)*mapget(SW,14)*mapget(SW,1)+(-192)*mapget(SW,88)+(-176)*mapget(SW,85)+(16)*mapget(SW,1)*mapget(SW,26)+(-48)*mapget(SW,158)+(-48)*mapget(SW,155)+(-16)*mapget(SW,175)+(16)*mapget(SW,2)*mapget(SW,6)+(-32)*mapget(SW,3)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,25)+(-80)*mapget(SW,153)+(-32)*mapget(SW,165)+(-16)*mapget(SW,178)+(16)*mapget(SW,2)*mapget(SW,9)+(16)*mapget(SW,5)*mapget(SW,3)+(8)*mapget(SW,14)*mapget(SW,0)+(100)*mapget(SW,84)+(32)*mapget(SW,154)+(8)*mapget(SW,174)+(-8)*mapget(SW,5)*mapget(SW,2);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:41:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:0|",Vec(r),"|",v));
v=(32)*mapget(SW,128)+(-16)*mapget(SW,99)+(-16)*mapget(SW,116)+(8)*mapget(SW,199)+(-16)*mapget(SW,126)+(8)*mapget(SW,97)+(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-16)*mapget(SW,129)+(8)*mapget(SW,100)+(8)*mapget(SW,117)+(-4)*mapget(SW,200)+(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:41:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:41:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:41:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:42:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:42:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:42:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:42:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-4|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:42:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:42:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:42:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,15)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,1)+(32)*mapget(SW,37)+(-16)*mapget(SW,38)+(-48)*mapget(SW,35)+(60)*mapget(SW,34)+(8)*mapget(SW,63);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-1|",Vec(r),"|",v));
v=(56/3)*mapget(SW,5)*mapget(SW,4)+(-32)*mapget(SW,15)*mapget(SW,1)+(48)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,92)+(-16)*mapget(SW,93)+(-16)*mapget(SW,94)+(-80)*mapget(SW,87)+(16/3)*mapget(SW,95)+(40)*mapget(SW,88)+(112)*mapget(SW,85)+(16)*mapget(SW,155)+(-352/3)*mapget(SW,84)+(-40)*mapget(SW,154)+(-32/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:42:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:0|",Vec(r),"|",v));
v=(16)*mapget(SW,92)+(-8)*mapget(SW,93)+(-8)*mapget(SW,94)+(-8)*mapget(SW,87)+(8/3)*mapget(SW,95)+(4)*mapget(SW,88)+(-2/3)*mapget(SW,84)+(-4/3)*mapget(SW,174)+(4)*mapget(SW,85);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:42:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,37)+(8)*mapget(SW,38)+(8)*mapget(SW,35)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:1|",Vec(r),"|",v));
v=(8)*mapget(SW,15)+(-4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:2|",Vec(r),"|",v));
v=(-8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:42:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:42:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:43:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:43:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:43:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:43:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:43:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:43:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:43:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,3)+(64)*mapget(SW,2)*mapget(SW,0)+(-16)*mapget(SW,19)+(-16)*mapget(SW,16)+(16)*mapget(SW,14)+(16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,8)+(32)*mapget(SW,0)*mapget(SW,9)+(96)*mapget(SW,6)*mapget(SW,0)+(-104)*mapget(SW,5)*mapget(SW,0)+(-32)*mapget(SW,0)*mapget(SW,10)+(32)*mapget(SW,2)*mapget(SW,3)+(-48)*mapget(SW,2)*mapget(SW,2)+(-32)*mapget(SW,51)+(-32)*mapget(SW,47)+(56)*mapget(SW,46)+(80)*mapget(SW,39)+(-32)*mapget(SW,41)+(-32)*mapget(SW,40)+(32)*mapget(SW,36)+(16)*mapget(SW,65)+(-20)*mapget(SW,34)+(32)*mapget(SW,82)+(-52)*mapget(SW,83)+(-8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-1|",Vec(r),"|",v));
v=(-112/3)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(64)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-128)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,22)+(32)*mapget(SW,0)*mapget(SW,23)+(32)*mapget(SW,0)*mapget(SW,24)+(160)*mapget(SW,17)*mapget(SW,0)+(-32/3)*mapget(SW,0)*mapget(SW,25)+(-80)*mapget(SW,18)*mapget(SW,0)+(-144)*mapget(SW,15)*mapget(SW,0)+(-64)*mapget(SW,0)*mapget(SW,27)+(392/3)*mapget(SW,14)*mapget(SW,0)+(96)*mapget(SW,0)*mapget(SW,26)+(112/3)*mapget(SW,0)*mapget(SW,29)+(64)*mapget(SW,2)*mapget(SW,8)+(-32)*mapget(SW,2)*mapget(SW,9)+(-96)*mapget(SW,2)*mapget(SW,6)+(152)*mapget(SW,5)*mapget(SW,2)+(32)*mapget(SW,2)*mapget(SW,10)+(32)*mapget(SW,19)*mapget(SW,1)+(-64)*mapget(SW,130)+(-64)*mapget(SW,126)+(112)*mapget(SW,125)+(32)*mapget(SW,142)+(160)*mapget(SW,101)+(-64)*mapget(SW,116)+(32)*mapget(SW,117)+(112)*mapget(SW,114)+(160)*mapget(SW,97)+(-112)*mapget(SW,113)+(-200)*mapget(SW,96)+(-144)*mapget(SW,89)+(-64)*mapget(SW,159)+(32)*mapget(SW,16)*mapget(SW,1)+(-64)*mapget(SW,103)+(-64)*mapget(SW,102)+(32)*mapget(SW,108)+(64)*mapget(SW,91)+(-64)*mapget(SW,99)+(32)*mapget(SW,100)+(64)*mapget(SW,90)+(-48)*mapget(SW,86)+(-48)*mapget(SW,156)+(32)*mapget(SW,161)+(32)*mapget(SW,160)+(-16)*mapget(SW,176)+(-48)*mapget(SW,5)*mapget(SW,3)+(24)*mapget(SW,84)+(-32)*mapget(SW,1)*mapget(SW,33)+(64)*mapget(SW,199)+(-32)*mapget(SW,200)+(-104)*mapget(SW,201)+(116)*mapget(SW,202)+(40)*mapget(SW,173)+(-16)*mapget(SW,172)+(8)*mapget(SW,190);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:43:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,132)+(-32)*mapget(SW,131)+(32)*mapget(SW,130)+(16)*mapget(SW,137)+(16)*mapget(SW,144)+(16)*mapget(SW,103)+(-32)*mapget(SW,128)+(16)*mapget(SW,129)+(32)*mapget(SW,126)+(16)*mapget(SW,143)+(16)*mapget(SW,102)+(-16)*mapget(SW,125)+(-16)*mapget(SW,142)+(-16)*mapget(SW,101)+(-16/3)*mapget(SW,149)+(-8)*mapget(SW,108)+(-32)*mapget(SW,121)+(16)*mapget(SW,122)+(16)*mapget(SW,123)+(32)*mapget(SW,116)+(16)*mapget(SW,99)+(-16/3)*mapget(SW,124)+(-16)*mapget(SW,117)+(-8)*mapget(SW,100)+(-16)*mapget(SW,114)+(-16)*mapget(SW,97)+(16/3)*mapget(SW,113)+(8)*mapget(SW,96)+(4/3)*mapget(SW,86)+(8/3)*mapget(SW,176)+(-8)*mapget(SW,91)+(-8)*mapget(SW,90)+(8)*mapget(SW,89)+(16)*mapget(SW,194)+(-8)*mapget(SW,195)+(-8)*mapget(SW,196)+(-8)*mapget(SW,199)+(8/3)*mapget(SW,197)+(4)*mapget(SW,200)+(-2/3)*mapget(SW,202)+(-4/3)*mapget(SW,190)+(4)*mapget(SW,201);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:43:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:0|",Vec(r),"|",v));
v=(32)*mapget(SW,53)+(32)*mapget(SW,52)+(-32)*mapget(SW,51)+(-16)*mapget(SW,58)+(-16)*mapget(SW,41)+(32)*mapget(SW,49)+(-16)*mapget(SW,50)+(-32)*mapget(SW,47)+(-16)*mapget(SW,40)+(16)*mapget(SW,46)+(16)*mapget(SW,39)+(8)*mapget(SW,36)+(-16)*mapget(SW,80)+(8)*mapget(SW,81)+(8)*mapget(SW,82)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:1|",Vec(r),"|",v));
v=(-16)*mapget(SW,21)+(-16)*mapget(SW,20)+(16)*mapget(SW,19)+(8)*mapget(SW,16)+(8)*mapget(SW,32)+(-4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:2|",Vec(r),"|",v));
v=(16/3)*mapget(SW,7)+(-8/3)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:43:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:43:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:44:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:44:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:44:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:44:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:44:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:44:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:44:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,4)+(-16)*mapget(SW,29)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,12)+(-64)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,74)+(-32)*mapget(SW,73)+(48)*mapget(SW,72)+(40)*mapget(SW,79)+(-16)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,35)+(-8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,30)+(-16)*mapget(SW,0)*mapget(SW,31)+(-112)*mapget(SW,0)*mapget(SW,32)+(136)*mapget(SW,0)*mapget(SW,33)+(32)*mapget(SW,0)*mapget(SW,28)+(32)*mapget(SW,1)*mapget(SW,29)+(-32)*mapget(SW,181)+(-32)*mapget(SW,180)+(64)*mapget(SW,179)+(16)*mapget(SW,186)+(64)*mapget(SW,193)+(-32)*mapget(SW,177)+(16)*mapget(SW,178)+(64)*mapget(SW,175)+(64)*mapget(SW,192)+(-72)*mapget(SW,174)+(-128)*mapget(SW,191)+(-72)*mapget(SW,198)+(-16)*mapget(SW,169)+(-32)*mapget(SW,2)*mapget(SW,12)+(64)*mapget(SW,2)*mapget(SW,13)+(24)*mapget(SW,5)*mapget(SW,4)+(56)*mapget(SW,84)+(-16)*mapget(SW,14)*mapget(SW,1)+(16)*mapget(SW,87)+(-8)*mapget(SW,88)+(-48)*mapget(SW,85)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:44:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,181)+(-16)*mapget(SW,180)+(16)*mapget(SW,179)+(8)*mapget(SW,186)+(8)*mapget(SW,193)+(-16)*mapget(SW,177)+(8)*mapget(SW,178)+(16)*mapget(SW,175)+(8)*mapget(SW,192)+(-8)*mapget(SW,174)+(-8)*mapget(SW,191)+(-4)*mapget(SW,198)+(8)*mapget(SW,87)+(-4)*mapget(SW,88)+(-4)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:44:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:0|",Vec(r),"|",v));
v=(16)*mapget(SW,74)+(16)*mapget(SW,73)+(-16)*mapget(SW,72)+(-8)*mapget(SW,79)+(-8)*mapget(SW,35)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:1|",Vec(r),"|",v));
v=(-8)*mapget(SW,29)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:44:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:44:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:45:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:45:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:45:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-5|",Vec(r),"|",v));
v=(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:45:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-4|",Vec(r),"|",v));
v=(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:45:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:45:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:45:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-2|",Vec(r),"|",v));
v=(20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-1|",Vec(r),"|",v));
v=(40)*mapget(SW,201)+(-76)*mapget(SW,202)+(-8)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:45:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:0|",Vec(r),"|",v));
v=(8)*mapget(SW,199)+(-4)*mapget(SW,200)+(-4)*mapget(SW,201)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:45:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,82)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:1|",Vec(r),"|",v));
v=(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:45:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:45:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:46:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:46:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:46:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:46:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:46:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:46:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:46:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-3|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,3)+(-8)*mapget(SW,0)*mapget(SW,4)+(8)*mapget(SW,25)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,18)+(24)*mapget(SW,15)+(-4)*mapget(SW,33)+(-16)*mapget(SW,2)*mapget(SW,0)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-2|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,3)+(-128)*mapget(SW,2)*mapget(SW,3)+(16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-16)*mapget(SW,7)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,9)+(16)*mapget(SW,50)+(-32)*mapget(SW,6)*mapget(SW,0)+(32)*mapget(SW,47)+(32)*mapget(SW,40)+(8)*mapget(SW,0)*mapget(SW,13)+(-8)*mapget(SW,62)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,45)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,38)+(-32)*mapget(SW,35)+(8)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,81)+(-32)*mapget(SW,82)+(24)*mapget(SW,83)+(48)*mapget(SW,2)*mapget(SW,2)+(24)*mapget(SW,5)*mapget(SW,0)+(-24)*mapget(SW,46)+(-16)*mapget(SW,39)+(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,8)+(-64)*mapget(SW,3)*mapget(SW,9)+(-224)*mapget(SW,6)*mapget(SW,3)+(192)*mapget(SW,5)*mapget(SW,3)+(64)*mapget(SW,3)*mapget(SW,10)+(-48)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,21)*mapget(SW,1)+(-32)*mapget(SW,20)*mapget(SW,1)+(64)*mapget(SW,19)*mapget(SW,1)+(48)*mapget(SW,16)*mapget(SW,1)+(64)*mapget(SW,2)*mapget(SW,9)+(32)*mapget(SW,129)+(32)*mapget(SW,122)+(32)*mapget(SW,123)+(-48)*mapget(SW,124)+(-128)*mapget(SW,117)+(-112)*mapget(SW,100)+(176)*mapget(SW,2)*mapget(SW,6)+(64)*mapget(SW,126)+(128)*mapget(SW,116)+(-160)*mapget(SW,114)+(-192)*mapget(SW,97)+(64)*mapget(SW,102)+(128)*mapget(SW,99)+(-64)*mapget(SW,90)+(-32)*mapget(SW,160)+(-32)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,7)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,25)+(32)*mapget(SW,18)*mapget(SW,0)+(48)*mapget(SW,15)*mapget(SW,0)+(-8)*mapget(SW,0)*mapget(SW,33)+(8)*mapget(SW,153)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,112)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,88)+(40)*mapget(SW,85)+(16)*mapget(SW,1)*mapget(SW,32)+(-40)*mapget(SW,1)*mapget(SW,33)+(-16)*mapget(SW,195)+(-16)*mapget(SW,196)+(24)*mapget(SW,197)+(104)*mapget(SW,200)+(-128)*mapget(SW,199)+(144)*mapget(SW,201)+(16)*mapget(SW,172)+(-8)*mapget(SW,4)*mapget(SW,13)+(-80)*mapget(SW,202)+(-32)*mapget(SW,2)*mapget(SW,8)+(-144)*mapget(SW,5)*mapget(SW,2)+(-32)*mapget(SW,2)*mapget(SW,10)+(-48)*mapget(SW,125)+(96)*mapget(SW,113)+(104)*mapget(SW,96)+(-32)*mapget(SW,101)+(32)*mapget(SW,89)+(16)*mapget(SW,159)+(-48)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84)+(-8)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:46:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:0|",Vec(r),"|",v));
v=(32)*mapget(SW,131)+(64)*mapget(SW,128)+(-32)*mapget(SW,129)+(-48)*mapget(SW,126)+(-16)*mapget(SW,143)+(-16)*mapget(SW,102)+(96)*mapget(SW,121)+(-48)*mapget(SW,122)+(-48)*mapget(SW,123)+(-80)*mapget(SW,116)+(-32)*mapget(SW,99)+(16)*mapget(SW,124)+(40)*mapget(SW,117)+(16)*mapget(SW,100)+(32)*mapget(SW,114)+(24)*mapget(SW,97)+(8)*mapget(SW,90)+(-48)*mapget(SW,194)+(24)*mapget(SW,195)+(24)*mapget(SW,196)+(24)*mapget(SW,199)+(-8)*mapget(SW,197)+(-12)*mapget(SW,200)+(-8)*mapget(SW,201)+(-16)*mapget(SW,130)+(16)*mapget(SW,125)+(8)*mapget(SW,142)+(8)*mapget(SW,101)+(-8)*mapget(SW,113)+(-8)*mapget(SW,96)+(-4)*mapget(SW,89)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:46:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,52)+(-64)*mapget(SW,49)+(32)*mapget(SW,50)+(48)*mapget(SW,47)+(16)*mapget(SW,40)+(32)*mapget(SW,80)+(-16)*mapget(SW,81)+(-16)*mapget(SW,82)+(16)*mapget(SW,51)+(-16)*mapget(SW,46)+(-8)*mapget(SW,39)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:1|",Vec(r),"|",v));
v=(16)*mapget(SW,20)+(-8)*mapget(SW,32)+(-8)*mapget(SW,19)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:46:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:46:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:47:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:47:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:47:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:47:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:47:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:47:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:47:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,6)+(16)*mapget(SW,5)+(8)*mapget(SW,10)+(-16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,15)+(-16)*mapget(SW,14)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,26)+(-8)*mapget(SW,29)+(16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,12)+(32)*mapget(SW,3)*mapget(SW,4)+(-32)*mapget(SW,2)*mapget(SW,4)+(32)*mapget(SW,74)+(-32)*mapget(SW,35)+(20)*mapget(SW,34)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,63)+(-8)*mapget(SW,79);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,0)*mapget(SW,30)+(64)*mapget(SW,0)*mapget(SW,31)+(128)*mapget(SW,0)*mapget(SW,32)+(32)*mapget(SW,3)*mapget(SW,12)+(-112)*mapget(SW,3)*mapget(SW,13)+(56)*mapget(SW,2)*mapget(SW,13)+(64)*mapget(SW,181)+(32)*mapget(SW,180)+(-80)*mapget(SW,179)+(-48)*mapget(SW,186)+(-80)*mapget(SW,193)+(-32)*mapget(SW,6)*mapget(SW,4)+(32)*mapget(SW,5)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(48)*mapget(SW,85)+(-32)*mapget(SW,84)+(32)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,154)+(32)*mapget(SW,198)+(-56)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,192)+(48)*mapget(SW,191)+(16)*mapget(SW,2)*mapget(SW,12)+(-16)*mapget(SW,175)+(16)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:47:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:0|",Vec(r),"|",v));
v=(32)*mapget(SW,181)+(16)*mapget(SW,180)+(-24)*mapget(SW,179)+(-16)*mapget(SW,186)+(-16)*mapget(SW,193)+(-8)*mapget(SW,192)+(12)*mapget(SW,191)+(4)*mapget(SW,198)+(-8)*mapget(SW,175)+(8)*mapget(SW,174)+(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:47:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,74)+(8)*mapget(SW,79)+(8)*mapget(SW,72)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:47:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:47:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:48:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:48:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:48:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:48:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:48:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:48:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:48:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-2|",Vec(r),"|",v));
v=(40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-1|",Vec(r),"|",v));
v=(24)*mapget(SW,4)*mapget(SW,13)+(-24)*mapget(SW,190)+(-24)*mapget(SW,197)+(-36)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:48:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,185)+(-8)*mapget(SW,189)+(8)*mapget(SW,190)+(4)*mapget(SW,197)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:48:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:0|",Vec(r),"|",v));
v=(8)*mapget(SW,78)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:48:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:48:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:49:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:49:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:49:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:49:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:49:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:49:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:49:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-3|",Vec(r),"|",v));
v=(-4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-2|",Vec(r),"|",v));
v=(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(-40)*mapget(SW,201)+(20)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:49:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,199)+(8)*mapget(SW,200)+(8)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:49:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:0|",Vec(r),"|",v));
v=(8)*mapget(SW,82)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:49:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:49:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:50:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:50:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:50:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:50:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:50:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:50:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:50:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-4|",Vec(r),"|",v));
v=(-32)*mapget(SW,8)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(16)*mapget(SW,6)+(16)*mapget(SW,9)+(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,1)+(16)*mapget(SW,23)+(16)*mapget(SW,24)+(32)*mapget(SW,17)+(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31)+(8)*mapget(SW,2)*mapget(SW,1)+(-24)*mapget(SW,18)+(-24)*mapget(SW,15)+(-16)*mapget(SW,25)+(16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-2|",Vec(r),"|",v));
v=(-64)*mapget(SW,0)*mapget(SW,8)+(16)*mapget(SW,3)*mapget(SW,4)+(-8)*mapget(SW,0)*mapget(SW,13)+(-16)*mapget(SW,57)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,9)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,11)+(-16)*mapget(SW,60)+(-16)*mapget(SW,61)+(32)*mapget(SW,6)*mapget(SW,1)+(-8)*mapget(SW,2)*mapget(SW,4)+(-32)*mapget(SW,43)+(-32)*mapget(SW,44)+(-48)*mapget(SW,37)+(-8)*mapget(SW,83)+(-16)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(8)*mapget(SW,81)+(32)*mapget(SW,6)*mapget(SW,0)+(40)*mapget(SW,45)+(-24)*mapget(SW,5)*mapget(SW,1)+(48)*mapget(SW,38)+(48)*mapget(SW,35)+(32)*mapget(SW,0)*mapget(SW,9)+(24)*mapget(SW,62)+(-16)*mapget(SW,5)*mapget(SW,0)+(-40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,3)*mapget(SW,8)+(160)*mapget(SW,2)*mapget(SW,8)+(-32)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(32)*mapget(SW,20)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,23)+(-32)*mapget(SW,122)+(32)*mapget(SW,0)*mapget(SW,24)+(-32)*mapget(SW,123)+(64)*mapget(SW,17)*mapget(SW,0)+(-64)*mapget(SW,116)+(-64)*mapget(SW,99)+(-16)*mapget(SW,3)*mapget(SW,13)+(16)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,141)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,9)*mapget(SW,4)+(-16)*mapget(SW,0)*mapget(SW,28)+(16)*mapget(SW,148)+(-16)*mapget(SW,25)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,31)+(16)*mapget(SW,151)+(16)*mapget(SW,152)+(-32)*mapget(SW,6)*mapget(SW,4)+(24)*mapget(SW,2)*mapget(SW,13)+(32)*mapget(SW,107)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,18)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,11)+(32)*mapget(SW,110)+(32)*mapget(SW,111)+(-48)*mapget(SW,15)*mapget(SW,1)+(24)*mapget(SW,5)*mapget(SW,4)+(48)*mapget(SW,93)+(48)*mapget(SW,94)+(64)*mapget(SW,87)+(-16)*mapget(SW,1)*mapget(SW,32)+(16)*mapget(SW,4)*mapget(SW,13)+(16)*mapget(SW,195)+(16)*mapget(SW,196)+(64)*mapget(SW,199)+(-40)*mapget(SW,201)+(36)*mapget(SW,202)+(24)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,173)+(-8)*mapget(SW,190)+(-24)*mapget(SW,197)+(-48)*mapget(SW,200)+(32)*mapget(SW,6)*mapget(SW,3)+(-80)*mapget(SW,2)*mapget(SW,6)+(16)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-16)*mapget(SW,19)*mapget(SW,1)+(-48)*mapget(SW,18)*mapget(SW,0)+(48)*mapget(SW,117)+(-48)*mapget(SW,15)*mapget(SW,0)+(48)*mapget(SW,114)+(32)*mapget(SW,97)+(-56)*mapget(SW,112)+(-72)*mapget(SW,95)+(48)*mapget(SW,14)*mapget(SW,1)+(-80)*mapget(SW,88)+(-80)*mapget(SW,85)+(32)*mapget(SW,3)*mapget(SW,9)+(-80)*mapget(SW,2)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,25)+(32)*mapget(SW,124)+(32)*mapget(SW,100)+(-32)*mapget(SW,153)+(-16)*mapget(SW,5)*mapget(SW,3)+(40)*mapget(SW,5)*mapget(SW,2)+(32)*mapget(SW,14)*mapget(SW,0)+(-32)*mapget(SW,113)+(-16)*mapget(SW,96)+(80)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:50:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,128)+(-96)*mapget(SW,121)+(48)*mapget(SW,122)+(48)*mapget(SW,123)+(64)*mapget(SW,116)+(16)*mapget(SW,99)+(48)*mapget(SW,194)+(-24)*mapget(SW,195)+(-24)*mapget(SW,196)+(-24)*mapget(SW,199)+(16)*mapget(SW,126)+(-32)*mapget(SW,117)+(-24)*mapget(SW,114)+(-8)*mapget(SW,97)+(12)*mapget(SW,200)+(8)*mapget(SW,201)+(16)*mapget(SW,129)+(-16)*mapget(SW,124)+(-8)*mapget(SW,100)+(8)*mapget(SW,197)+(-8)*mapget(SW,125)+(8)*mapget(SW,113)+(4)*mapget(SW,96)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:50:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:0|",Vec(r),"|",v));
v=(32)*mapget(SW,49)+(-16)*mapget(SW,80)+(-16)*mapget(SW,47)+(8)*mapget(SW,82)+(-16)*mapget(SW,50)+(8)*mapget(SW,81)+(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:50:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:50:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:51:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:51:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:51:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:51:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:51:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:51:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:51:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,8)+(-16)*mapget(SW,9)+(-32)*mapget(SW,6)+(24)*mapget(SW,5)+(8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-3|",Vec(r),"|",v));
v=(32)*mapget(SW,2)*mapget(SW,1)+(-32)*mapget(SW,17)+(16)*mapget(SW,18)+(32)*mapget(SW,15)+(-24)*mapget(SW,14)+(-24)*mapget(SW,26)+(16)*mapget(SW,27)+(-8)*mapget(SW,29)+(16)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,3)*mapget(SW,1);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,5)*mapget(SW,1)+(48)*mapget(SW,37)+(-24)*mapget(SW,38)+(-32)*mapget(SW,35)+(28)*mapget(SW,34)+(32)*mapget(SW,63)+(-32)*mapget(SW,2)*mapget(SW,4)+(-32)*mapget(SW,64)+(24)*mapget(SW,72)+(-16)*mapget(SW,73)+(32)*mapget(SW,6)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(16)*mapget(SW,68)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,0)*mapget(SW,11)+(32)*mapget(SW,3)*mapget(SW,4);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,30)+(-32)*mapget(SW,3)*mapget(SW,12)+(32)*mapget(SW,8)*mapget(SW,4)+(-16)*mapget(SW,9)*mapget(SW,4)+(-48)*mapget(SW,6)*mapget(SW,4)+(40)*mapget(SW,5)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(-32)*mapget(SW,181)+(32)*mapget(SW,14)*mapget(SW,1)+(-64)*mapget(SW,87)+(32)*mapget(SW,88)+(24)*mapget(SW,85)+(-32)*mapget(SW,84)+(-32)*mapget(SW,154)+(48)*mapget(SW,155)+(-40)*mapget(SW,174)+(8)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,179)+(32)*mapget(SW,175)+(-16)*mapget(SW,191)+(16)*mapget(SW,193)+(16)*mapget(SW,192)+(-16)*mapget(SW,0)*mapget(SW,32)+(-8)*mapget(SW,0)*mapget(SW,33)+(-48)*mapget(SW,15)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,11)+(32)*mapget(SW,1)*mapget(SW,26)+(-32)*mapget(SW,166)+(16)*mapget(SW,1)*mapget(SW,29)+(-16)*mapget(SW,169)+(32)*mapget(SW,0)*mapget(SW,28)+(16)*mapget(SW,2)*mapget(SW,12)+(16)*mapget(SW,0)*mapget(SW,31)+(-16)*mapget(SW,3)*mapget(SW,13);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:51:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,181)+(8)*mapget(SW,193)+(8)*mapget(SW,186)+(-4)*mapget(SW,198)+(8)*mapget(SW,179)+(-4)*mapget(SW,191)+(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:51:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:51:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:51:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:52:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:52:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:52:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:52:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:52:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:52:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:52:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,32)+(-32)*mapget(SW,33)+(-8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-2|",Vec(r),"|",v));
v=(-48)*mapget(SW,82)+(48)*mapget(SW,83)+(-24)*mapget(SW,1)*mapget(SW,13)+(24)*mapget(SW,71)+(8)*mapget(SW,78);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-1|",Vec(r),"|",v));
v=(80)*mapget(SW,201)+(-60)*mapget(SW,202)+(48)*mapget(SW,1)*mapget(SW,33)+(-48)*mapget(SW,173)+(24)*mapget(SW,4)*mapget(SW,13)+(-24)*mapget(SW,190)+(-8)*mapget(SW,197);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:52:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:0|",Vec(r),"|",v));
v=(8)*mapget(SW,185)+(-4)*mapget(SW,197)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:52:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:52:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:52:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:53:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:53:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:53:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:53:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:53:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:53:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:53:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-3|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-24)*mapget(SW,32)+(12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(-24)*mapget(SW,1)*mapget(SW,13)+(24)*mapget(SW,81)+(48)*mapget(SW,82)+(-36)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,190)+(-24)*mapget(SW,197)+(48)*mapget(SW,1)*mapget(SW,33)+(-48)*mapget(SW,200)+(-80)*mapget(SW,201)+(76)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:53:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:0|",Vec(r),"|",v));
v=(8)*mapget(SW,189)+(-4)*mapget(SW,201)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:53:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:53:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:53:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:54:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:54:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:54:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:54:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:54:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:54:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:54:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-3|",Vec(r),"|",v));
v=(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,83)+(-16)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(8)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-1|",Vec(r),"|",v));
v=(12)*mapget(SW,202)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,173)+(16)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,190)+(-8)*mapget(SW,197)+(-8)*mapget(SW,200);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:54:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:0|",Vec(r),"|",v));
v=(8)*mapget(SW,199)+(-4)*mapget(SW,201)+(-4)*mapget(SW,200)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:54:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:54:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:54:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:55:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:55:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:55:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:55:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:55:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:55:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:55:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-3|",Vec(r),"|",v));
v=(64)*mapget(SW,22)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-4)*mapget(SW,33)+(-8)*mapget(SW,28)+(-32)*mapget(SW,17)+(-32)*mapget(SW,24)+(16)*mapget(SW,15)+(-32)*mapget(SW,23)+(16)*mapget(SW,18)+(16)*mapget(SW,25)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,8)*mapget(SW,1)+(8)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,55)+(-32)*mapget(SW,56)+(-32)*mapget(SW,59)+(-64)*mapget(SW,42)+(8)*mapget(SW,83)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,11)+(16)*mapget(SW,69)+(-16)*mapget(SW,6)*mapget(SW,1)+(48)*mapget(SW,43)+(48)*mapget(SW,44)+(48)*mapget(SW,37)+(-16)*mapget(SW,9)*mapget(SW,1)+(32)*mapget(SW,60)+(32)*mapget(SW,61)+(8)*mapget(SW,5)*mapget(SW,1)+(-32)*mapget(SW,38)+(-32)*mapget(SW,35)+(32)*mapget(SW,57)+(-32)*mapget(SW,45)+(-24)*mapget(SW,62)+(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,0)*mapget(SW,22)+(-32)*mapget(SW,8)*mapget(SW,4)+(16)*mapget(SW,3)*mapget(SW,13)+(-16)*mapget(SW,0)*mapget(SW,33)+(32)*mapget(SW,136)+(32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,23)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,11)+(32)*mapget(SW,139)+(32)*mapget(SW,140)+(-32)*mapget(SW,24)*mapget(SW,1)+(16)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,146)+(32)*mapget(SW,147)+(32)*mapget(SW,150)+(-16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-64)*mapget(SW,17)*mapget(SW,1)+(16)*mapget(SW,6)*mapget(SW,4)+(-24)*mapget(SW,2)*mapget(SW,13)+(64)*mapget(SW,105)+(16)*mapget(SW,2)*mapget(SW,11)+(64)*mapget(SW,106)+(64)*mapget(SW,109)+(96)*mapget(SW,92)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,200)+(-16)*mapget(SW,202)+(8)*mapget(SW,173)+(-48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,11)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,28)+(-16)*mapget(SW,168)+(32)*mapget(SW,1)*mapget(SW,31)+(-16)*mapget(SW,171)+(-16)*mapget(SW,188)+(-32)*mapget(SW,17)*mapget(SW,0)+(-80)*mapget(SW,107)+(48)*mapget(SW,18)*mapget(SW,1)+(-80)*mapget(SW,110)+(-80)*mapget(SW,111)+(48)*mapget(SW,15)*mapget(SW,1)+(-8)*mapget(SW,5)*mapget(SW,4)+(-96)*mapget(SW,93)+(-96)*mapget(SW,94)+(-96)*mapget(SW,87)+(-32)*mapget(SW,0)*mapget(SW,24)+(-48)*mapget(SW,148)+(32)*mapget(SW,25)*mapget(SW,1)+(-48)*mapget(SW,151)+(-48)*mapget(SW,152)+(16)*mapget(SW,15)*mapget(SW,0)+(80)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(80)*mapget(SW,88)+(80)*mapget(SW,85)+(-32)*mapget(SW,0)*mapget(SW,23)+(-48)*mapget(SW,141)+(16)*mapget(SW,18)*mapget(SW,0)+(72)*mapget(SW,112)+(16)*mapget(SW,0)*mapget(SW,25)+(48)*mapget(SW,153)+(-8)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:55:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:0|",Vec(r),"|",v));
v=(32)*mapget(SW,121)+(-16)*mapget(SW,194)+(-16)*mapget(SW,116)+(8)*mapget(SW,199)+(-16)*mapget(SW,123)+(8)*mapget(SW,196)+(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-16)*mapget(SW,122)+(8)*mapget(SW,195)+(8)*mapget(SW,117)+(-4)*mapget(SW,200)+(8)*mapget(SW,124)+(-4)*mapget(SW,197)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:55:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:55:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:55:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:56:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:56:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:56:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:56:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:56:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:56:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:56:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-3|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-24)*mapget(SW,32)+(12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,12)+(-32)*mapget(SW,1)*mapget(SW,13)+(-16)*mapget(SW,76)+(-16)*mapget(SW,77)+(24)*mapget(SW,78)+(80)*mapget(SW,81)+(-96)*mapget(SW,80)+(96)*mapget(SW,82)+(16)*mapget(SW,70)+(-8)*mapget(SW,4)*mapget(SW,4)+(-48)*mapget(SW,83)+(-8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,30)+(-16)*mapget(SW,1)*mapget(SW,32)+(40)*mapget(SW,1)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,28)+(-32)*mapget(SW,183)+(-32)*mapget(SW,184)+(48)*mapget(SW,185)+(32)*mapget(SW,188)+(208)*mapget(SW,195)+(-32)*mapget(SW,187)+(208)*mapget(SW,196)+(-32)*mapget(SW,190)+(-144)*mapget(SW,197)+(-232)*mapget(SW,200)+(-48)*mapget(SW,171)+(-288)*mapget(SW,194)+(320)*mapget(SW,199)+(-224)*mapget(SW,201)+(-80)*mapget(SW,172)+(64)*mapget(SW,170)+(-16)*mapget(SW,4)*mapget(SW,12)+(40)*mapget(SW,4)*mapget(SW,13)+(32)*mapget(SW,189)+(112)*mapget(SW,202)+(40)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:56:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:0|",Vec(r),"|",v));
v=(-128)*mapget(SW,182)+(64)*mapget(SW,183)+(64)*mapget(SW,184)+(64)*mapget(SW,187)+(64)*mapget(SW,194)+(-64/3)*mapget(SW,185)+(-32)*mapget(SW,188)+(-32)*mapget(SW,195)+(-56/3)*mapget(SW,189)+(-32)*mapget(SW,196)+(32/3)*mapget(SW,197)+(16/3)*mapget(SW,201)+(-24)*mapget(SW,199)+(12)*mapget(SW,200)+(-2/3)*mapget(SW,202)+(4)*mapget(SW,190);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:56:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:0|",Vec(r),"|",v));
v=(96)*mapget(SW,75)+(-48)*mapget(SW,76)+(-48)*mapget(SW,77)+(-48)*mapget(SW,80)+(16)*mapget(SW,78)+(24)*mapget(SW,81)+(16)*mapget(SW,82)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:1|",Vec(r),"|",v));
v=(-32)*mapget(SW,30)+(16)*mapget(SW,31)+(16)*mapget(SW,32)+(-4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:2|",Vec(r),"|",v));
v=(16/3)*mapget(SW,12)+(-8/3)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:56:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:56:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:57:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:57:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:57:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:57:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:57:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:57:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:57:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-3|",Vec(r),"|",v));
v=(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,12)+(-8)*mapget(SW,4)*mapget(SW,4)+(16)*mapget(SW,76)+(16)*mapget(SW,77)+(48)*mapget(SW,80)+(-32)*mapget(SW,82)+(12)*mapget(SW,83)+(-8)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,78)+(-24)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,1)*mapget(SW,30)+(48)*mapget(SW,1)*mapget(SW,31)+(80)*mapget(SW,1)*mapget(SW,32)+(64)*mapget(SW,183)+(64)*mapget(SW,184)+(-80)*mapget(SW,185)+(-80)*mapget(SW,188)+(-224)*mapget(SW,195)+(64)*mapget(SW,187)+(-80)*mapget(SW,189)+(-224)*mapget(SW,196)+(288)*mapget(SW,194)+(-256)*mapget(SW,199)+(-32)*mapget(SW,170)+(16)*mapget(SW,4)*mapget(SW,12)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,11)*mapget(SW,4)+(144)*mapget(SW,201)+(-64)*mapget(SW,202)+(-24)*mapget(SW,1)*mapget(SW,33)+(-16)*mapget(SW,173)+(48)*mapget(SW,190)+(160)*mapget(SW,200)+(128)*mapget(SW,197)+(16)*mapget(SW,172)+(16)*mapget(SW,171);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:57:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:0|",Vec(r),"|",v));
v=(192)*mapget(SW,182)+(-96)*mapget(SW,183)+(-96)*mapget(SW,184)+(-96)*mapget(SW,187)+(-96)*mapget(SW,194)+(32)*mapget(SW,185)+(48)*mapget(SW,188)+(48)*mapget(SW,195)+(32)*mapget(SW,189)+(48)*mapget(SW,196)+(32)*mapget(SW,199)+(-16)*mapget(SW,197)+(-16)*mapget(SW,200)+(-8)*mapget(SW,201)+(-8)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:57:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:0|",Vec(r),"|",v));
v=(-96)*mapget(SW,75)+(48)*mapget(SW,76)+(48)*mapget(SW,77)+(48)*mapget(SW,80)+(-24)*mapget(SW,81)+(-16)*mapget(SW,82)+(-16)*mapget(SW,78)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:1|",Vec(r),"|",v));
v=(16)*mapget(SW,30)+(-8)*mapget(SW,32)+(-8)*mapget(SW,31)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:57:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:57:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:58:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:58:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:58:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:58:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:58:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:58:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:58:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-4)*mapget(SW,33)+(-8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,83)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,11)+(16)*mapget(SW,69);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-1|",Vec(r),"|",v));
v=(-48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,30)+(8)*mapget(SW,4)*mapget(SW,13)+(-32)*mapget(SW,183)+(32)*mapget(SW,11)*mapget(SW,4)+(-32)*mapget(SW,184)+(-32)*mapget(SW,187)+(-96)*mapget(SW,194)+(-8)*mapget(SW,1)*mapget(SW,33)+(64)*mapget(SW,199)+(-32)*mapget(SW,200)+(8)*mapget(SW,202)+(8)*mapget(SW,173)+(-24)*mapget(SW,190)+(32)*mapget(SW,185)+(32)*mapget(SW,189)+(-40)*mapget(SW,197)+(-16)*mapget(SW,1)*mapget(SW,32)+(64)*mapget(SW,195)+(64)*mapget(SW,196)+(32)*mapget(SW,1)*mapget(SW,28)+(-16)*mapget(SW,168)+(16)*mapget(SW,1)*mapget(SW,31)+(-16)*mapget(SW,171)+(-40)*mapget(SW,201)+(16)*mapget(SW,188);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:58:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:0|",Vec(r),"|",v));
v=(-128)*mapget(SW,182)+(64)*mapget(SW,183)+(64)*mapget(SW,184)+(64)*mapget(SW,187)+(64)*mapget(SW,194)+(-32)*mapget(SW,195)+(-32)*mapget(SW,196)+(-24)*mapget(SW,199)+(-32)*mapget(SW,188)+(-24)*mapget(SW,189)+(12)*mapget(SW,200)+(8)*mapget(SW,201)+(-24)*mapget(SW,185)+(12)*mapget(SW,197)+(8)*mapget(SW,190)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:58:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:0|",Vec(r),"|",v));
v=(32)*mapget(SW,75)+(-16)*mapget(SW,80)+(-16)*mapget(SW,77)+(8)*mapget(SW,82)+(-16)*mapget(SW,76)+(8)*mapget(SW,81)+(8)*mapget(SW,78)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:58:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:58:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:59:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:59:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:59:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:59:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:59:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:59:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:59:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-3|",Vec(r),"|",v));
v=(56/3)*mapget(SW,1)*mapget(SW,4)+(-32/3)*mapget(SW,31)+(-4/3)*mapget(SW,33)+(-32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-2|",Vec(r),"|",v));
v=(-32/3)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,1)*mapget(SW,13)+(40/3)*mapget(SW,78)+(-8/3)*mapget(SW,83)+(8)*mapget(SW,71)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,11)+(16)*mapget(SW,69)+(8)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-1|",Vec(r),"|",v));
v=(56/3)*mapget(SW,4)*mapget(SW,13)+(16)*mapget(SW,1)*mapget(SW,33)+(-32/3)*mapget(SW,197)+(32/3)*mapget(SW,202)+(-8)*mapget(SW,173)+(-32/3)*mapget(SW,190)+(-48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,28)+(32)*mapget(SW,1)*mapget(SW,31)+(-8)*mapget(SW,200)+(32)*mapget(SW,11)*mapget(SW,4)+(-16)*mapget(SW,168)+(-16)*mapget(SW,171)+(-16)*mapget(SW,188);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:59:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:0|",Vec(r),"|",v));
v=(32)*mapget(SW,182)+(-16)*mapget(SW,194)+(-16)*mapget(SW,187)+(8)*mapget(SW,199)+(-16)*mapget(SW,184)+(8)*mapget(SW,196)+(8)*mapget(SW,189)+(-4)*mapget(SW,201)+(-16)*mapget(SW,183)+(8)*mapget(SW,195)+(8)*mapget(SW,188)+(-4)*mapget(SW,200)+(8)*mapget(SW,185)+(-4)*mapget(SW,197)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:59:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:59:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:59:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:60:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:60:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:60:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:60:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:60:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:60:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:60:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-4|",Vec(r),"|",v));
v=(-64)*mapget(SW,8)+(40)*mapget(SW,9)+(48)*mapget(SW,6)+(-8)*mapget(SW,0)*mapget(SW,1)+(-4)*mapget(SW,13)+(-20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,3)*mapget(SW,1)+(-192)*mapget(SW,22)+(112)*mapget(SW,23)+(112)*mapget(SW,24)+(160)*mapget(SW,17)+(-56)*mapget(SW,25)+(-104)*mapget(SW,18)+(-88)*mapget(SW,15)+(-16)*mapget(SW,27)+(8)*mapget(SW,2)*mapget(SW,1)+(8)*mapget(SW,0)*mapget(SW,4)+(4)*mapget(SW,33)+(40)*mapget(SW,14)+(8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-2|",Vec(r),"|",v));
v=(-80/3)*mapget(SW,3)*mapget(SW,4)+(96)*mapget(SW,8)*mapget(SW,1)+(-64)*mapget(SW,9)*mapget(SW,1)+(-48)*mapget(SW,6)*mapget(SW,1)+(-512)*mapget(SW,54)+(288)*mapget(SW,55)+(288)*mapget(SW,56)+(288)*mapget(SW,59)+(448)*mapget(SW,42)+(-400/3)*mapget(SW,57)+(-160)*mapget(SW,60)+(-272)*mapget(SW,43)+(-400/3)*mapget(SW,61)+(-272)*mapget(SW,44)+(-272)*mapget(SW,37)+(-64)*mapget(SW,66)+(184/3)*mapget(SW,62)+(440/3)*mapget(SW,45)+(176)*mapget(SW,38)+(48)*mapget(SW,67)+(400/3)*mapget(SW,35)+(64)*mapget(SW,64)+(80/3)*mapget(SW,73)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(-8/3)*mapget(SW,2)*mapget(SW,4)+(-8)*mapget(SW,0)*mapget(SW,13)+(-4)*mapget(SW,83)+(-188/3)*mapget(SW,34)+(-32)*mapget(SW,63)+(-40/3)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,11)+(-352/3)*mapget(SW,8)*mapget(SW,4)+(80)*mapget(SW,9)*mapget(SW,4)+(320)*mapget(SW,22)*mapget(SW,1)+(-192)*mapget(SW,23)*mapget(SW,1)+(-192)*mapget(SW,24)*mapget(SW,1)+(-224)*mapget(SW,17)*mapget(SW,1)+(304/3)*mapget(SW,25)*mapget(SW,1)+(160)*mapget(SW,18)*mapget(SW,1)+(-640)*mapget(SW,133)+(384)*mapget(SW,134)+(384)*mapget(SW,135)+(384)*mapget(SW,138)+(384)*mapget(SW,145)+(832)*mapget(SW,104)+(-608/3)*mapget(SW,136)+(-224)*mapget(SW,139)+(-224)*mapget(SW,146)+(-512)*mapget(SW,105)+(-608/3)*mapget(SW,140)+(-224)*mapget(SW,147)+(-512)*mapget(SW,106)+(-608/3)*mapget(SW,150)+(-512)*mapget(SW,109)+(-608)*mapget(SW,92)+(-192)*mapget(SW,162)+(320/3)*mapget(SW,141)+(112)*mapget(SW,148)+(848/3)*mapget(SW,107)+(112)*mapget(SW,151)+(304)*mapget(SW,110)+(384)*mapget(SW,93)+(128)*mapget(SW,163)+(320/3)*mapget(SW,152)+(848/3)*mapget(SW,111)+(384)*mapget(SW,94)+(128)*mapget(SW,164)+(1040/3)*mapget(SW,87)+(224)*mapget(SW,157)+(256/3)*mapget(SW,177)+(-56)*mapget(SW,153)+(-464/3)*mapget(SW,112)+(-664/3)*mapget(SW,95)+(-80)*mapget(SW,165)+(-224)*mapget(SW,88)+(-160)*mapget(SW,158)+(-64)*mapget(SW,178)+(-536/3)*mapget(SW,85)+(-144)*mapget(SW,155)+(-256/3)*mapget(SW,175)+(-16)*mapget(SW,192)+(-32)*mapget(SW,167)+(-112/3)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-88/3)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,26)+(64/3)*mapget(SW,1)*mapget(SW,29)+(96)*mapget(SW,15)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-32/3)*mapget(SW,5)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(8)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,3)*mapget(SW,13)+(8)*mapget(SW,0)*mapget(SW,33)+(208/3)*mapget(SW,6)*mapget(SW,4)+(4)*mapget(SW,202)+(-32)*mapget(SW,2)*mapget(SW,11)+(268/3)*mapget(SW,84)+(72)*mapget(SW,154)+(128/3)*mapget(SW,174)+(8)*mapget(SW,191)+(16)*mapget(SW,166)+(-16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:60:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:0|",Vec(r),"|",v));
v=(-320)*mapget(SW,133)+(160)*mapget(SW,134)+(160)*mapget(SW,135)+(160)*mapget(SW,138)+(160)*mapget(SW,145)+(160)*mapget(SW,104)+(-160/3)*mapget(SW,136)+(-80)*mapget(SW,139)+(-80)*mapget(SW,146)+(-80)*mapget(SW,105)+(-160/3)*mapget(SW,140)+(-80)*mapget(SW,147)+(-80)*mapget(SW,106)+(-160/3)*mapget(SW,150)+(-80)*mapget(SW,109)+(40/3)*mapget(SW,141)+(80/3)*mapget(SW,148)+(80/3)*mapget(SW,107)+(80/3)*mapget(SW,151)+(40)*mapget(SW,110)+(40/3)*mapget(SW,152)+(80/3)*mapget(SW,111)+(40/3)*mapget(SW,87)+(32/3)*mapget(SW,177)+(-8/3)*mapget(SW,153)+(-20/3)*mapget(SW,112)+(-20/3)*mapget(SW,88)+(-16/3)*mapget(SW,178)+(-8/3)*mapget(SW,85)+(-16/3)*mapget(SW,175)+(-64)*mapget(SW,92)+(32)*mapget(SW,93)+(32)*mapget(SW,94)+(-32/3)*mapget(SW,95)+(2/3)*mapget(SW,84)+(4/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:60:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:0|",Vec(r),"|",v));
v=(256)*mapget(SW,54)+(-128)*mapget(SW,55)+(-128)*mapget(SW,56)+(-128)*mapget(SW,59)+(-128)*mapget(SW,42)+(128/3)*mapget(SW,57)+(64)*mapget(SW,60)+(64)*mapget(SW,43)+(128/3)*mapget(SW,61)+(64)*mapget(SW,44)+(-32/3)*mapget(SW,62)+(-64/3)*mapget(SW,45)+(-32/3)*mapget(SW,35)+(-16/3)*mapget(SW,73)+(48)*mapget(SW,37)+(-24)*mapget(SW,38)+(4/3)*mapget(SW,34)+(8/3)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:1|",Vec(r),"|",v));
v=(-96)*mapget(SW,22)+(48)*mapget(SW,23)+(48)*mapget(SW,24)+(48)*mapget(SW,17)+(-16)*mapget(SW,25)+(-24)*mapget(SW,18)+(-16)*mapget(SW,15)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:2|",Vec(r),"|",v));
v=(64/3)*mapget(SW,8)+(-32/3)*mapget(SW,9)+(-32/3)*mapget(SW,6)+(8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:3|",Vec(r),"|",v));
v=(-8/3)*mapget(SW,3)+(4/3)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:60:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:60:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:61:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:61:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:61:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:61:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:61:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:61:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:61:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,32)+(-32)*mapget(SW,33)+(-8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-2|",Vec(r),"|",v));
v=(-24)*mapget(SW,1)*mapget(SW,13)+(48)*mapget(SW,80)+(-24)*mapget(SW,81)+(-64)*mapget(SW,82)+(60)*mapget(SW,83)+(32)*mapget(SW,71)+(-16)*mapget(SW,70)+(8)*mapget(SW,78);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,4)*mapget(SW,13)+(-48)*mapget(SW,1)*mapget(SW,32)+(64)*mapget(SW,1)*mapget(SW,33)+(96)*mapget(SW,194)+(-48)*mapget(SW,195)+(-48)*mapget(SW,196)+(-128)*mapget(SW,199)+(64)*mapget(SW,200)+(120)*mapget(SW,201)+(64)*mapget(SW,172)+(-88)*mapget(SW,202)+(-72)*mapget(SW,173)+(-40)*mapget(SW,190)+(16)*mapget(SW,1)*mapget(SW,28)+(-32)*mapget(SW,170)+(16)*mapget(SW,171)+(16)*mapget(SW,189)+(-16)*mapget(SW,168)+(8)*mapget(SW,197);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:61:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:0|",Vec(r),"|",v));
v=(32)*mapget(SW,182)+(-16)*mapget(SW,183)+(-16)*mapget(SW,184)+(-16)*mapget(SW,187)+(-16)*mapget(SW,194)+(16/3)*mapget(SW,185)+(8)*mapget(SW,188)+(8)*mapget(SW,195)+(8/3)*mapget(SW,189)+(8)*mapget(SW,196)+(-8/3)*mapget(SW,197)+(-4/3)*mapget(SW,201)+(2/3)*mapget(SW,202)+(8)*mapget(SW,199)+(-4)*mapget(SW,200);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:61:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,75)+(16)*mapget(SW,76)+(16)*mapget(SW,77)+(16)*mapget(SW,80)+(-8/3)*mapget(SW,78)+(-8)*mapget(SW,81)+(4/3)*mapget(SW,83)+(-8)*mapget(SW,82);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:1|",Vec(r),"|",v));
v=(16)*mapget(SW,30)+(-8)*mapget(SW,31)+(-8)*mapget(SW,32)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:2|",Vec(r),"|",v));
v=(-16/3)*mapget(SW,12)+(8/3)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:3|",Vec(r),"|",v));
v=(4/3)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:61:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:61:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:62:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:62:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:62:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:62:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:62:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:62:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:62:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,8)+(-16)*mapget(SW,9)+(-32)*mapget(SW,6)+(24)*mapget(SW,5)+(8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-3|",Vec(r),"|",v));
v=(64/3)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,3)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,1)+(64)*mapget(SW,22)+(-32)*mapget(SW,23)+(-32)*mapget(SW,24)+(-64)*mapget(SW,17)+(32/3)*mapget(SW,25)+(32)*mapget(SW,18)+(48)*mapget(SW,15)+(16)*mapget(SW,27)+(-80/3)*mapget(SW,14)+(-24)*mapget(SW,26)+(-40/3)*mapget(SW,29);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,0)*mapget(SW,11)+(128/3)*mapget(SW,3)*mapget(SW,4)+(-128/3)*mapget(SW,2)*mapget(SW,4)+(-64)*mapget(SW,8)*mapget(SW,1)+(32)*mapget(SW,9)*mapget(SW,1)+(64)*mapget(SW,6)*mapget(SW,1)+(-48)*mapget(SW,5)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(128)*mapget(SW,54)+(-64)*mapget(SW,55)+(-64)*mapget(SW,56)+(-64)*mapget(SW,59)+(-128)*mapget(SW,42)+(64/3)*mapget(SW,57)+(32)*mapget(SW,60)+(64)*mapget(SW,43)+(64/3)*mapget(SW,61)+(64)*mapget(SW,44)+(96)*mapget(SW,37)+(32)*mapget(SW,66)+(-16/3)*mapget(SW,62)+(-64/3)*mapget(SW,45)+(-48)*mapget(SW,38)+(-16)*mapget(SW,67)+(-160/3)*mapget(SW,35)+(-48)*mapget(SW,64)+(-80/3)*mapget(SW,73)+(88/3)*mapget(SW,34)+(40)*mapget(SW,63)+(104/3)*mapget(SW,72)+(8)*mapget(SW,79)+(16)*mapget(SW,68);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-1|",Vec(r),"|",v));
v=(-256/3)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(128/3)*mapget(SW,0)*mapget(SW,31)+(104/15)*mapget(SW,0)*mapget(SW,33)+(128/3)*mapget(SW,0)*mapget(SW,28)+(64)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-64)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,13)+(-64)*mapget(SW,3)*mapget(SW,11)+(32)*mapget(SW,2)*mapget(SW,13)+(64)*mapget(SW,2)*mapget(SW,11)+(224/3)*mapget(SW,8)*mapget(SW,4)+(-112/3)*mapget(SW,9)*mapget(SW,4)+(-80)*mapget(SW,6)*mapget(SW,4)+(184/3)*mapget(SW,5)*mapget(SW,4)+(64/3)*mapget(SW,10)*mapget(SW,4)+(-128)*mapget(SW,22)*mapget(SW,1)+(64)*mapget(SW,23)*mapget(SW,1)+(64)*mapget(SW,24)*mapget(SW,1)+(128)*mapget(SW,17)*mapget(SW,1)+(-64/3)*mapget(SW,25)*mapget(SW,1)+(-64)*mapget(SW,18)*mapget(SW,1)+(-96)*mapget(SW,15)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,27)+(160/3)*mapget(SW,14)*mapget(SW,1)+(48)*mapget(SW,1)*mapget(SW,26)+(80/3)*mapget(SW,1)*mapget(SW,29)+(128)*mapget(SW,133)+(-64)*mapget(SW,134)+(-64)*mapget(SW,135)+(-64)*mapget(SW,138)+(-64)*mapget(SW,145)+(-192)*mapget(SW,104)+(64/3)*mapget(SW,136)+(32)*mapget(SW,139)+(32)*mapget(SW,146)+(96)*mapget(SW,105)+(64/3)*mapget(SW,140)+(32)*mapget(SW,147)+(96)*mapget(SW,106)+(64/3)*mapget(SW,150)+(96)*mapget(SW,109)+(160)*mapget(SW,92)+(64)*mapget(SW,162)+(-16/3)*mapget(SW,141)+(-32/3)*mapget(SW,148)+(-32)*mapget(SW,107)+(-32/3)*mapget(SW,151)+(-48)*mapget(SW,110)+(-80)*mapget(SW,93)+(-32)*mapget(SW,163)+(-16/3)*mapget(SW,152)+(-32)*mapget(SW,111)+(-80)*mapget(SW,94)+(-32)*mapget(SW,164)+(-304/3)*mapget(SW,87)+(-96)*mapget(SW,157)+(-128/3)*mapget(SW,177)+(16/15)*mapget(SW,153)+(8)*mapget(SW,112)+(80/3)*mapget(SW,95)+(32/3)*mapget(SW,165)+(152/3)*mapget(SW,88)+(48)*mapget(SW,158)+(64/3)*mapget(SW,178)+(56)*mapget(SW,85)+(80)*mapget(SW,155)+(64)*mapget(SW,175)+(16)*mapget(SW,192)+(32)*mapget(SW,167)+(-436/15)*mapget(SW,84)+(-152/3)*mapget(SW,154)+(-160/3)*mapget(SW,174)+(-24)*mapget(SW,191)+(-48)*mapget(SW,166)+(-64/3)*mapget(SW,186)+(-64/15)*mapget(SW,198)+(-64/3)*mapget(SW,169);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:62:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:0|",Vec(r),"|",v));
v=(64)*mapget(SW,133)+(-32)*mapget(SW,134)+(-32)*mapget(SW,135)+(-32)*mapget(SW,138)+(-32)*mapget(SW,145)+(-32)*mapget(SW,104)+(32/3)*mapget(SW,136)+(16)*mapget(SW,139)+(16)*mapget(SW,146)+(16)*mapget(SW,105)+(32/3)*mapget(SW,140)+(16)*mapget(SW,147)+(16)*mapget(SW,106)+(32/3)*mapget(SW,150)+(16)*mapget(SW,109)+(-8/3)*mapget(SW,141)+(-16/3)*mapget(SW,148)+(-16/3)*mapget(SW,107)+(-16/3)*mapget(SW,151)+(-8)*mapget(SW,110)+(-8/3)*mapget(SW,152)+(-16/3)*mapget(SW,111)+(-8/3)*mapget(SW,87)+(-16/3)*mapget(SW,177)+(8/15)*mapget(SW,153)+(4/3)*mapget(SW,112)+(4/3)*mapget(SW,88)+(8/3)*mapget(SW,178)+(4/3)*mapget(SW,85)+(8/3)*mapget(SW,175)+(2/15)*mapget(SW,84)+(-4/5)*mapget(SW,198)+(16)*mapget(SW,92)+(-8)*mapget(SW,93)+(-8)*mapget(SW,94)+(8/3)*mapget(SW,95)+(-4/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:62:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,54)+(32)*mapget(SW,55)+(32)*mapget(SW,56)+(32)*mapget(SW,59)+(32)*mapget(SW,42)+(-32/3)*mapget(SW,57)+(-16)*mapget(SW,60)+(-16)*mapget(SW,43)+(-32/3)*mapget(SW,61)+(-16)*mapget(SW,44)+(8/3)*mapget(SW,62)+(16/3)*mapget(SW,45)+(8/3)*mapget(SW,35)+(16/3)*mapget(SW,73)+(-4/3)*mapget(SW,34)+(-8/3)*mapget(SW,72)+(-16)*mapget(SW,37)+(8)*mapget(SW,38);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:1|",Vec(r),"|",v));
v=(32)*mapget(SW,22)+(-16)*mapget(SW,23)+(-16)*mapget(SW,24)+(-16)*mapget(SW,17)+(16/3)*mapget(SW,25)+(8)*mapget(SW,18)+(-4/3)*mapget(SW,14)+(-8/3)*mapget(SW,29)+(8)*mapget(SW,15);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:2|",Vec(r),"|",v));
v=(-32/3)*mapget(SW,8)+(16/3)*mapget(SW,9)+(16/3)*mapget(SW,6)+(-8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:3|",Vec(r),"|",v));
v=(8/3)*mapget(SW,3)+(-4/3)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:4|",Vec(r),"|",v));
v=(-8/15)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:62:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:62:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:63:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:63:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:63:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:63:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:63:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:63:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:63:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-3|",Vec(r),"|",v));
v=(56/3)*mapget(SW,1)*mapget(SW,4)+(-32/3)*mapget(SW,31)+(-4/3)*mapget(SW,33)+(-32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,13)+(-32)*mapget(SW,1)*mapget(SW,11)+(-32/3)*mapget(SW,4)*mapget(SW,4)+(40/3)*mapget(SW,78)+(4/3)*mapget(SW,83)+(8)*mapget(SW,81)+(16)*mapget(SW,69)+(8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-1|",Vec(r),"|",v));
v=(-176/3)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(128/3)*mapget(SW,1)*mapget(SW,31)+(104/15)*mapget(SW,1)*mapget(SW,33)+(128/3)*mapget(SW,1)*mapget(SW,28)+(56/3)*mapget(SW,4)*mapget(SW,13)+(112/3)*mapget(SW,11)*mapget(SW,4)+(-64/3)*mapget(SW,168)+(-64/3)*mapget(SW,188)+(-64/15)*mapget(SW,173)+(-32/3)*mapget(SW,190)+(-32/3)*mapget(SW,197)+(-64/15)*mapget(SW,200)+(4/15)*mapget(SW,202)+(-64/3)*mapget(SW,171);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:63:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:0|",Vec(r),"|",v));
v=(2/7)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:63:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:0|",Vec(r),"|",v));
v=(8/9)*mapget(SW,78)+(-4/9)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:1|",Vec(r),"|",v));
v=(4/5)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:3|",Vec(r),"|",v));
v=(4/9)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:63:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:6|",Vec(r),"|",v));
v=(8/315)*1;
B=[1];
if(abs(v)<10^(-180), print("LM:63:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:7|",Vec(r),"|",v));

==> anc/numbers/deposit/R5/n4_check/per_basis.gpout <==
DL:0:-7|[1, 2]|-2
DL:0:-6|ZERO|0
DL:0:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:0:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:0:-3|[5, -20, 0, 40, 0, 0, 0, 0, 0, 0, 4, 0, 0]|-11.324119002208087874811328726250537319301101113491841317250418265848300995599544683782850476841469476898016179514783010266197940645180153002044830600079368628829433436763774899414385524629470985582963
BF:0:-7|[1, -2]|2
BF:0:-6|ZERO|0
BF:0:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:0:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:0:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:0:-2|[1, 0, -12, 0, 8, 0, 0, 0, 0]|-3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:0:-1|[7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 8, 0, 0, 0]|0.69304788381229123708215066627334866922585417289128688731369332757267451001562691845090250438139406998833173371645310328230878732078287694836213979148472246673585469598768726051965486760561486100144307
BF:0:0|[-5, 190, -120, 8]|2.5850620555441711448425460025815929874141238458367260603682733153059371450728373912107726124812149294928533251350855395187343657474432398979035313733863238345267827642480467161064675402597168688552477
LM:0:0|[-1, 1, 0, 0]|1.0083492773819228268397975498497967595998635605652387064172831365716014783173557353460969689138513239689614536514910748872867774198403354403157983010339845621210694635852439065833539646769975676966914
LM:0:1|ZERO|0
LM:0:2|ZERO|0
LM:0:3|ZERO|0
LM:0:4|ZERO|0
LM:0:5|ZERO|0
LM:0:6|ZERO|0
LM:0:7|ZERO|0
DL:1:-7|[1, 2]|-2
DL:1:-6|[-1, 4, 0]|4
DL:1:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:1:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:1:-3|[-5, -20, 0, -40, 0, 40, 0, 0, 0, 0, -4, 0, 0]|-9.7076637769313335916134234341589373931812107747678502629122458231135953493090399622912034879667874117284229171526972549182619726557938872918336559024161673371978991731688943656608529204515310316312710
BF:1:-7|[1, -2]|2
BF:1:-6|ZERO|0
BF:1:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:1:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:1:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:1:-2|[1, 0, -12, 0, 8, 0, 0, 0, 0]|-3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:1:-1|[7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 8, 0, 0, 0]|0.69304788381229123708215066627334866922585417289128688731369332757267451001562691845090250438139406998833173371645310328230878732078287694836213979148472246673585469598768726051965486760561486100144307
BF:1:0|[-5, 160, -130, 4]|-9.4784174164039138454790121106656942256311892191645867504685764124456953858398027730168182165675278051095994196566941263448040763406185334165138614713056995076093466029974720381779052818130885817043630
LM:1:0|[5, 15, -5, -2]|-0.018355928317494465878006242475136951076524830890775833085273955553792604447814329962786398958736576512542349513056616391951443475011125984686093383857895701658352097888704062357937377025582680900343209
LM:1:1|[-35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0]|2.0346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
LM:1:2|ZERO|0
LM:1:3|ZERO|0
LM:1:4|ZERO|0
LM:1:5|ZERO|0
LM:1:6|ZERO|0
LM:1:7|ZERO|0
DL:2:-7|[1, 2]|-2
DL:2:-6|ZERO|0
DL:2:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:2:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:2:-3|[5, -20, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|1.8353535325777236169679926069176641944504980961625461846340475691117587676260623068861807281166001655340183721839145151708318568508599093014359929705675615858244330381783259413476225303476494527915290
BF:2:-7|[1, -2]|2
BF:2:-6|ZERO|0
BF:2:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:2:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:2:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:2:-2|[1, 0, -12, 0, 8, 0, 0, 0, 0]|-3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:2:-1|[7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 24, 0, 0, 0]|-9.4803827360322001600630286316358566097923207274372487311103933124706473190039520603768372750039576353144601779060924853916730271625481415895670235892418448507894494005478746164431405463170088243151895
BF:2:0|[5, -230, 80, -16]|29.501335047095791580074372961106651402001432141987269131823524180388362915486365072030556428834210097522634422882286534450635387579138163076781125307617478193870946790606584650288866066481313326670268
LM:2:0|[5, -55, 20, 4]|1.6671026649530321849810497684844221867042992604033090605316216160328092895535721897815626255312722755195312558987656258433511503817575700152981775483941912521439599405993896316591102070441652865428614
LM:2:1|ZERO|0
LM:2:2|ZERO|0
LM:2:3|ZERO|0
LM:2:4|ZERO|0
LM:2:5|ZERO|0
LM:2:6|ZERO|0
LM:2:7|ZERO|0
DL:3:-7|[1, 2]|-2
DL:3:-6|ZERO|0
DL:3:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:3:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:3:-3|[5, -60, 0, 40, 0, 0, 0, 0, 0, 0, 12, 0, 0]|-7.6534119370526406408753435124152089304001049211667489479823231276247834603474200700104890206082691458299794351469539799245342269434603343991728446589442454571805673604071230167191404639341720799999055
BF:3:-7|[1, -2]|2
BF:3:-6|ZERO|0
BF:3:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:3:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:3:-3|[-5, 0, 0, 12, 0, 0]|6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:3:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:3:-1|[35, 0, 0, 0, 0, 0, 0, -140, 0, 0, -8, 0, 0, 0]|6.7971062557189860753692582450188718366367591130884082583681453115986676074273743057475463720126050931700068806899804564866978760107814880711196378199206628572510371539090243866973321159591890721914226
BF:3:0|[5, -160, 140, -28]|2.7223963793943781633999715142214971129091235610636437194529351919569634037093857117677707581380784581699797379466843032552032234012355165290507516881823355764022878996771936687128483295079162883834344
LM:3:0|[-5, -85, 50, 2]|1.2158542919976549227476051553444682250416922401158448968368010331413115982889635361270836125469036259986205005976817513824689791508227940513312336618781737566480874908869523623560117842603969831817467
LM:3:1|ZERO|0
LM:3:2|ZERO|0
LM:3:3|ZERO|0
LM:3:4|ZERO|0
LM:3:5|ZERO|0
LM:3:6|ZERO|0
LM:3:7|ZERO|0
DL:4:-7|[1, 2]|-2
DL:4:-6|ZERO|0
DL:4:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:4:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:4:-3|[5, 0, 0, 40, 0, 0, 0, 0, 0, 0, -8, 0, 0]|-8.8301795999412587257153065470035299026525954019794798711525609731835772984777316044413926611912699735000712960665265557786935111977598809063528095117820533863027325512987527234572531156724193439575504
BF:4:-7|[1, -2]|2
BF:4:-6|ZERO|0
BF:4:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:4:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:4:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:4:-2|[-1, 0, 24, 0, -8, 0, 0, 0, 0]|9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:4:-1|[-35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -32, 0, 0, 0]|1.7103909457967403767966685960642691971276716629241404491561019915770066929175848163336764823199292405186109248787076621497069687691159788021550561295573791984883851056412434482159344089978772295331063
BF:4:0|[-5, 160, -140, -16]|-25.899914140320370467997074318548885449069574910396245061232963042324680447166990946273883226573871769651576688531648283535950469515851900156514873765780187507545543239250796508205012970299237148636545
LM:4:0|[1, -18, 10, 0]|1.0935090999167564782466035687221641055572030691521160268843865686249100550682275018572703556720363446895026088028244410862338752197942421474193657961541073092887924790132001886326995122260166498340347
LM:4:1|ZERO|0
LM:4:2|ZERO|0
LM:4:3|ZERO|0
LM:4:4|ZERO|0
LM:4:5|ZERO|0
LM:4:6|ZERO|0
LM:4:7|ZERO|0
DL:5:-7|[1, 2]|-2
DL:5:-6|ZERO|0
DL:5:-5|[-1, 4, 0, 0, 0]|4
DL:5:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:5:-3|[5, -20, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|16.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:5:-7|[1, -2]|2
BF:5:-6|ZERO|0
BF:5:-5|ZERO|0
BF:5:-4|ZERO|0
BF:5:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:5:-2|[1, 0, -4, 0, -8, 0, 0, 0, 0]|19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:5:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, 72, 0, 0, 0]|-14.935850751594579193085401683346236059851299033351236753107414623633325070643037488809738195520886457412240409988016927425883327597446302901462968524501916711271280431137473888267568447097288020444729
BF:5:0|[5, -230, -50, 64]|21.808392987486670066559282046726090236865048848536050230096791285729738955967809875868711677051611694310857440924120589094805417225132801762878088446075416544353716988365333211730519609200513592543338
LM:5:0|[5, 50, -25, -4]|1.0469244017246760823457230142227923296195984022641477147483325095051838442282011190017818518603077971246105534451269397324284388718159450028441211148855547908661553095379732879110109428288262380244712
LM:5:1|ZERO|0
LM:5:2|ZERO|0
LM:5:3|ZERO|0
LM:5:4|ZERO|0
LM:5:5|ZERO|0
LM:5:6|ZERO|0
LM:5:7|ZERO|0
DL:6:-7|[1, 2]|-2
DL:6:-6|ZERO|0
DL:6:-5|[-1, 4, 0, 0, 0]|4
DL:6:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:6:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0]|17.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:6:-7|[1, 2]|-2
BF:6:-6|ZERO|0
BF:6:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:6:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:6:-3|[-5, 0, 0, -7, 0, 0]|-3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:6:-2|[1, 0, 10, 0, -4, 0, 0, 0, 0]|-2.4600601502445147905253130986298393922422033283785912849586376708191757612763980147908935754843349343078262714121495712990592567383140497622706834725354520765120285231061612281307190954217752439800977
BF:6:-1|[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]|4.4508758961819649862510159428352773095704515188937343330605379050189533001960658032371361534810913710699714613348636950448670438364573206103440089790678732014173205422343083211712229935911478623260268
BF:6:0|[5, 120, -120, 2]|15.434870171400214153377853217966068359981061248184782481385403992280344076489648811549355950227969546230091993232834861647528748982651558541822048312084349546615621244890093909276559960646497274855702
LM:6:0|[-5, 20, -5, -2]|1.0267052056994172927178037923249337106763883914560145395025570921253940827651700653088833678725879004815038031645476912792382208948514614250018916848918802637794215614739479689412913417025802485970346
LM:6:1|ZERO|0
LM:6:2|ZERO|0
LM:6:3|ZERO|0
LM:6:4|ZERO|0
LM:6:5|ZERO|0
LM:6:6|ZERO|0
LM:6:7|ZERO|0
DL:7:-7|[1, 2]|-2
DL:7:-6|[-1, 4, 0]|4
DL:7:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:7:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:7:-3|[-5, -20, 0, 0, 0, 40, 0, 0, 0, 0, -4, 0, 0]|3.4518087578544779001658978990092641205703884348865372389722200118464644139165670283778277169912822307036116345460002705187678248402461750116471676682307628774559673017732064751011551345255894067432215
BF:7:-7|[1, -2]|2
BF:7:-6|ZERO|0
BF:7:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:7:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:7:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:7:-2|[1, 0, -16, 0, 8, 0, 0, 0, 0]|0.77240927991554987572516425143154211225608297874953132202050463002313716340767009134161472474013652309717117695807270642691466636000421615720092405786739835837260355899817852170294358568799123454912442
BF:7:-1|[-7, 0, 0, 0, 0, 0, 0, 14, 0, 0, -16, 0, 0, 0]|-7.2835490229772229293178091402952296246507040888007582701612183162461541167568707748953535823483167439829280668586826398643319672021068254292658026398025642547760507244078277774622691266391603334867529
BF:7:0|[5, -210, 140, -19]|6.9513256378174078481030967287437046394121162975537808057581964642971873992036842033565839504036927876233668235910270230116986513211437175192521294920298469304418352571125438347222799831355196714144438
LM:7:0|[2, -10, 4, 1]|0.0041231651524325355320233157631038208024599127433546227311931234319488618581494015581685784824383140954944871863834960826781672432644420978824893344305292190574926119283457014365387882312298430933124691
LM:7:1|[-35, 0, 0, 0, 0, 0, 0, 35, 0, 0, -12, 0, 0, 0]|-0.081073794543039475658091815879392964668990829285391668632178834107914418221582744857967868389285275135486864361450363896272348531887556226357694136646983566254168928416467231794156168446661876882555046
LM:7:2|[1, 0, -2, 0, 0, 0, 0, 0, 0]|2.0738555102867398526627309729140683361141618390038256239483853558076071795725629691200862131142666727592406829331132180856019235583119416836702214436017528973257267436070719672792473025777796267055355
LM:7:3|ZERO|0
LM:7:4|ZERO|0
LM:7:5|ZERO|0
LM:7:6|ZERO|0
LM:7:7|ZERO|0
DL:8:-7|[1, 2]|-2
DL:8:-6|[-1, 4, 0]|4
DL:8:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:8:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:8:-3|[5, -20, 0, 40, 0, -40, 0, 0, 0, 0, 12, 0, 0]|-6.0369567117758863576774382203236090042802145824427578936441506848900778140569153485188420317335870806603861727848682245765982589540740686889616699612810441655490330968122424829656078597562321260482130
BF:8:-7|[1, -2]|2
BF:8:-6|ZERO|0
BF:8:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:8:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:8:-3|[-5, 0, 0, 12, 0, 0]|6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:8:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:8:-1|[-15, 0, 0, 0, 0, 0, 0, 120, 0, 0, -8, 0, 0, 0]|9.1857259095053592119756054609437547190323091027011177487525197458452290889462643873364055062915577807088039330101911578813369657454528681091366381748598132102411091993193052933774528858852412140789711
BF:8:0|[40, -735, 760, -16]|-12.578445910194602851916838271584086349110123265853159860669266690663644114702686955684913857979739500179598391560464704446052812800587547504465911944171705304101408044796495818874090085974638808796386
LM:8:0|[-16, -221, 88, 16]|-1.2940612663797676876603119410424311524933484969883547103842717215935408766045911839674605882323416778098839828804744791403979556490703936952292091481844823598679938739472552772419637889995219777242994
LM:8:1|[105, 0, 0, 0, 0, 0, 0, 210, 0, 0, -148, 0, 0, 0]|3.3837339520368345604121570760967009343604037103414862830986517708962140822993654996780533335839319236168578340700401642059722716501632683230596233438573801163913508207358623912931975513021545874487104
LM:8:2|ZERO|0
LM:8:3|ZERO|0
LM:8:4|ZERO|0
LM:8:5|ZERO|0
LM:8:6|ZERO|0
LM:8:7|ZERO|0
DL:9:-7|[1, 2]|-2
DL:9:-6|[-1, 4, 0]|4
DL:9:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:9:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:9:-3|[-5, -40, 0, -40, 0, 40, 0, 0, 0, 0, 8, 0, 0]|-7.2137243746645044425174012549119299765327050632554888168143885304488716521872268829497456723165879083304780337044408004307575432083736151961416348141188520946711982877038721897037205114944793900058579
BF:9:-7|[1, -2]|2
BF:9:-6|ZERO|0
BF:9:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:9:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:9:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:9:-2|[-1, 0, 24, 0, -8, 0, 0, 0, 0]|9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:9:-1|[-35, 0, 0, 0, 0, 0, 0, 70, 0, 0, -32, 0, 0, 0]|-1.1794906510705280910307015615497064572397991486036368991067663322201610193451233875987097147171057208012529198851552866599428785121082143065083046113666238642608682664864906512845918782855861222967734
BF:9:0|[-20, 945, -780, -84]|-32.537578628830908639432917180313169116633610106657559089118537251224616550535497546651269542155376931349802572335363583031788236411293511943877456552211040484518263837436407686676697375654497930136778
LM:9:0|[40, -305, 180, 4]|-0.31214034042699507107653502380788850605895174732571672777621165028895622118000042411318865000793518545477093046044104147800999466321092555741998987397136850378150400622577793184371768567222036856038532
LM:9:1|[35, 0, 0, 0, 0, 0, 0, -35, 0, 0, -8, 0, 0, 0]|2.4622838604180833736282030085979083550855528957967422359738428259029160390333119998489670764570526511902111135441860332722231050889451984081245967085346582631271570957174232374465426850339940444466031
LM:9:2|ZERO|0
LM:9:3|ZERO|0
LM:9:4|ZERO|0
LM:9:5|ZERO|0
LM:9:6|ZERO|0
LM:9:7|ZERO|0
DL:10:-7|[1, 2]|-2
DL:10:-6|[-1, 4, 0]|4
DL:10:-5|[-1, 4, 0, 0, 0]|4
DL:10:-4|ZERO|0
DL:10:-3|[-5, -20, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|8.9878788045336582981920443584940148332970114230247228921957145853294473942436261586829156313003990067958897668965129089750088588948405441913840421765946304850534017709300443519142648179141032832508261
BF:10:-7|[1, -2]|2
BF:10:-6|ZERO|0
BF:10:-5|ZERO|0
BF:10:-4|ZERO|0
BF:10:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:10:-2|[1, 0, -4, 0, -8, 0, 0, 0, 0]|19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:10:-1|[-105, 0, 0, 0, 0, 0, 0, -840, 0, 0, 32, 0, 0, 0]|-10.203068971489808351690123390734675246934126592733971310594928409849561271848222285219179484230092951239083124172445716748735147193785969962929554512932469941993639608972861481073732427277503582610634
BF:10:0|[40, -735, -240, 472]|-9.6174316710408683514519982637621273464797390487307357668715781549397680668072243502205646248417245082345199995953885234669228639559474311910648381764757116482574838235982341485683090762619798792626026
LM:10:0|[-16, -109, 48, 8]|-0.12607844111138221869218114200844269085317851416563170924984781950158488584393909843572182616106509011405676623730957862739263948299187050562837339280886475701288522812448126913210066401229397767292458
LM:10:1|[-105, 0, 0, 0, 0, 0, 0, 210, 0, 0, -16, 0, 0, 0]|2.2116528888776357080176915377533619690995924848392083070345958811276129236614029386772035450780115142996777173223599095647177263156687918728014165155422319082475664323586966410363399263552884394754375
LM:10:2|ZERO|0
LM:10:3|ZERO|0
LM:10:4|ZERO|0
LM:10:5|ZERO|0
LM:10:6|ZERO|0
LM:10:7|ZERO|0
DL:11:-7|[1, 2]|-2
DL:11:-6|[-1, 4, 0]|4
DL:11:-5|[-1, 4, 0, 0, 0]|4
DL:11:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:11:-3|[-1, -4, 0, 0, 0, 12, 0, 0, 0, 0, 5, 0, 0]|23.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:11:-7|[1, 2]|-2
BF:11:-6|ZERO|0
BF:11:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:11:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:11:-3|[-5, 0, 0, -7, 0, 0]|-3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:11:-2|[1, 0, 14, 0, -4, 0, 0, 0, 0]|-6.6077711708179944958507750444579760644705270063862425328554083824343901204215239530310660017128682798263076372783760074702631038549379331296111263597389578711634820103203051626892137005773344973911687
BF:11:-1|[-35, 0, 0, 0, 0, 0, 0, 140, 0, 0, 131, 0, 0, 0]|22.438755833729891598479971415554274953127203022343531771695178520665274919544976985695196282817583340073049444809644299072944915778902929073185726517787760107946192202332450772527630064865222988365745
BF:11:0|[-5, -230, 120, -39]|-30.817575049853126658954299601740918414698024435250830079917057618395361684729130464872531853020899545391550618456748461128977777843204785176169335715131796140640401320811081957056337900721646422874674
LM:11:0|[-5, -10, 0, 3]|-0.065177382965112792447978338374340162701179498076394086878709575351272694074958516734808438870069677859180423679459473402449439413515619742979394866570524368518423167698124846558671931639871037414747898
LM:11:1|[-5, 0, 0, 0, 0, 0, 0, -5, 0, 0, 4, 0, 0, 0]|2.1157599185119377550871276754612340204726258093510987923169961621165787840254985406235158242663556161960452466859594816310687114285537599339435268127922970297592297477235796071867152512311866139458816
LM:11:2|ZERO|0
LM:11:3|ZERO|0
LM:11:4|ZERO|0
LM:11:5|ZERO|0
LM:11:6|ZERO|0
LM:11:7|ZERO|0
DL:12:-7|[1, 2]|-2
DL:12:-6|ZERO|0
DL:12:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:12:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:12:-3|[5, -60, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0]|5.5060605977331708509039778207529925833514942884876385539021427073352763028781869206585421843498004966020551165517435455124955705525797279043079789117026847574732991145349778240428675910429483583745870
BF:12:-7|[1, -2]|2
BF:12:-6|ZERO|0
BF:12:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:12:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:12:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:12:-2|[-1, 0, 14, 0, -12, 0, 0, 0, 0]|-9.2106636315603744497259084874230285121866847268948311367111698340033301527513097085880089784611285791504466492284570307876376182515533841825497211312076669490697283795380920538418211343569112817039909
BF:12:-1|[105, 0, 0, 0, 0, 0, 0, -630, 0, 0, 128, 0, 0, 0]|3.2438151266847433250046815139570174809593858210747797149624254300350648279776824897556973754389173077981025147595645324694925741192293694390945284197178399522342645982309026307880879744249907566541017
BF:12:0|[20, -945, 580, -124]|18.345566241971648693451525677898733296581556380635399249409688733499424555144396056315887524554215370100204034063044380969957882646232503553692377152202283423583267192272407197730265103350259336865973
LM:12:0|[40, -25, -20, -12]|2.4588177789109609176341694657474585313612055879314248889200658037364118829604325982886271092888379368575623281901440053348626995173493250079367249870178434696320491877530184314119978193781825072350702
LM:12:1|ZERO|0
LM:12:2|ZERO|0
LM:12:3|ZERO|0
LM:12:4|ZERO|0
LM:12:5|ZERO|0
LM:12:6|ZERO|0
LM:12:7|ZERO|0
DL:13:-7|[1, 2]|-2
DL:13:-6|ZERO|0
DL:13:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:13:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:13:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:13:-7|[1, -2]|2
BF:13:-6|ZERO|0
BF:13:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:13:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:13:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:13:-2|[1, 0, -4, 0, 0, 0, 0, 0, 0]|4.1477110205734797053254619458281366722283236780076512478967707116152143591451259382401724262285333455184813658662264361712038471166238833673404428872035057946514534872141439345584946051555592534110710
BF:13:-1|[-35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 0, 0, 0]|-4.0693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:13:0|[-40, 945, -160, -112]|7.8924417192373650030614379642539284216574179690258366425302988892761770781110118353347518615432020070318613295037648583882663305533583011571111253139567638298434093867885507302471673520441792521181408
LM:13:0|[80, -785, 160, 112]|1.9295223048548368478511238824273706916289818633824409084305831714948855824207944469751819929438983555780077574489002794195596104369984796979239660549104127906795657662237875519568757466680944906656875
LM:13:1|ZERO|0
LM:13:2|ZERO|0
LM:13:3|ZERO|0
LM:13:4|ZERO|0
LM:13:5|ZERO|0
LM:13:6|ZERO|0
LM:13:7|ZERO|0
DL:14:-7|[1, 2]|-2
DL:14:-6|ZERO|0
DL:14:-5|ZERO|0
DL:14:-4|ZERO|0
DL:14:-3|[5, -20, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|16.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:14:-7|[1, -2]|2
BF:14:-6|ZERO|0
BF:14:-5|ZERO|0
BF:14:-4|ZERO|0
BF:14:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:14:-2|[1, 0, -24, 0, 0, 0, 0, 0, 0]|24.886266123440878231952771674968820033369942068045907487380624269691286154870755629441034557371200073110888195197358617027223082699743300204042657323221034767908720923284863607350967630933355520466426
BF:14:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -64, 0, 0, 0]|-40.693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:14:0|[4, -315, 36, 0]|64.056405490164353649251279954954735007972948475592585510597008104316091518312005997569908725666233024479091273823308731177398415308827799724430612946214430939032808178368886526558220051549612844278680
LM:14:0|[-8, 75, -36, 0]|1.7777244236244920194317134819834647159905674208391315627800099550100014096353309384020452954175767931707020273669221189700958850592038366527413574420876786058843201816271260657784910854648793912385972
LM:14:1|ZERO|0
LM:14:2|ZERO|0
LM:14:3|ZERO|0
LM:14:4|ZERO|0
LM:14:5|ZERO|0
LM:14:6|ZERO|0
LM:14:7|ZERO|0
DL:15:-7|[1, 2]|-2
DL:15:-6|ZERO|0
DL:15:-5|ZERO|0
DL:15:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:15:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0]|17.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:15:-7|[1, 2]|-2
BF:15:-6|ZERO|0
BF:15:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:15:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:15:-3|[-1, 0, 0, -3, 0, 0]|-8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:15:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:15:-1|[105, 0, 0, 0, 0, 0, 0, 630, 0, 0, 311, 0, 0, 0]|-21.852715302150292172282738646382605470496797409592392783663150575780974340225995705194771388564623135414459386435804171752317643111655690848056623103630186003874300008143867897399201252391789914379109
BF:15:0|[-1, -4, 19, 3]|38.132086746085896368051423031518017121849931812951605112500899733034686853353275723710242280209605779346293361667277405392836892292394325905701322356020753667026170887511100453455340648586515399648590
LM:15:0|[-80, 575, 0, -136]|1.7182004444194938777547973991238630328781344095760837788326285670312498814866943115874797170216796424704734111867778510313553856643014327539218953714390038990279921176805788398450879609259017402138373
LM:15:1|ZERO|0
LM:15:2|ZERO|0
LM:15:3|ZERO|0
LM:15:4|ZERO|0
LM:15:5|ZERO|0
LM:15:6|ZERO|0
LM:15:7|ZERO|0
DL:16:-7|[1, 2]|-2
DL:16:-6|ZERO|0
DL:16:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:16:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:16:-3|[-5, 40, 0, -40, 0, 0, 0, 0, 0, 0, 4, 0, 0]|-2.9948260673635351087473139400858657082020973058169336865185134040718185308516692975552119330746698079660529238826120406078616543468999716049168165412144918004782995131204267821096305853247698911660215
BF:16:-7|[1, -2]|2
BF:16:-6|ZERO|0
BF:16:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:16:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:16:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:16:-2|[1, 0, -15, 0, 16, 0, 0, 0, 0]|-16.082953277606188996182884766906496632458209674033455159520266264318386699551445054837503361990993672259203451015316940873787017525643071996795034154880102910523470202663754678467714900535144357898803
BF:16:-1|[35, 0, 0, 0, 0, 0, 0, -525, 0, 0, -72, 0, 0, 0]|30.830199534364555766135937550223102158872388496754012168553190404517747488087932610437862279224578744671491556189263145878957487644179364999111452599583933556392173977840011435520463027156336455509067
BF:16:0|[10, -315, 300, 46]|-34.368993758466612771931362668947543840814186015342828312730612216724435109893927520055326225554065192503483921863749713891535751220956879686847577690282740513739506316249836742888974984362680074842988
LM:16:0|[4, 1, 0, -2]|1.3741803238201300109830645803085952738488237957370930950255597973503748492204551944612970069028979774067117062733961282549484018335107920879645518709893744892394957669973248288608581735925206897246896
LM:16:1|ZERO|0
LM:16:2|ZERO|0
LM:16:3|ZERO|0
LM:16:4|ZERO|0
LM:16:5|ZERO|0
LM:16:6|ZERO|0
LM:16:7|ZERO|0
DL:17:-7|[1, 2]|-2
DL:17:-6|ZERO|0
DL:17:-5|[-1, 4, 0, 0, 0]|4
DL:17:-4|[1, -8, 0, 0, 0, 0, 0, 0]|8
DL:17:-3|[1, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|12
BF:17:-7|[1, -2]|2
BF:17:-6|ZERO|0
BF:17:-5|ZERO|0
BF:17:-4|ZERO|0
BF:17:-3|ZERO|0
BF:17:-2|ZERO|0
BF:17:-1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|-20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
BF:17:0|[40, -945, -600, -168]|63.068066720175838420016162937339488291897121511265618753739375820543471595132063526811952010459099549445617063267157739144411102032880976408423652444096420783511963191789713254089497177432845575744396
LM:17:0|[-80, -1455, 600, 168]|1.2835550386302344048141549731758413579526539386756481843511938131236914480453597030230669378140100556539649220888466229536022284212304249947378771910286735281238976883375394295441296484064957569714553
LM:17:1|ZERO|0
LM:17:2|ZERO|0
LM:17:3|ZERO|0
LM:17:4|ZERO|0
LM:17:5|ZERO|0
LM:17:6|ZERO|0
LM:17:7|ZERO|0
DL:18:-7|[1, 2]|-2
DL:18:-6|ZERO|0
DL:18:-5|[-1, 4, 0, 0, 0]|4
DL:18:-4|[1, -8, 0, 0, 0, 6, 0, 0]|0.78765858104243428760157103093130005541008224595700670924637066794897076528212145888126475834398845112280505322843568348904802400796030071734161897675259903127634930230383959968485054686654503453623062
DL:18:-3|[-5, 60, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|23.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:18:-7|[1, 2]|-2
BF:18:-6|ZERO|0
BF:18:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:18:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:18:-3|[-5, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:18:-2|[-1, 0, -33, 0, 12, 0, 0, 0, 0]|-10.490963716163654150570035755260620680897852743641512290798491046168938053188038498052810046124404812062339838636118541025580655552410061812317382583008985575524675684729091635311028240131995171998596
BF:18:-1|[-5, 0, 0, 0, 0, 0, 0, -45, 0, 0, -3, 0, 0, 0]|-15.674992723611887096973775274964056830395889563211238667019230200098626685299826399638019578755312148581370178238301486670344539067383261355191528721598737703222032499915388440455102088930273800630075
BF:18:0|[5, 300, -240, -63]|62.353521851055721618850910173998567233231323351127894765444209929721246277005511437327157750210192869924562010239783263625054746778238567207420355771203817225608060888306700527132342960784461925540621
LM:18:0|[8, 51, -36, 0]|1.2473234085212764610876791675659255628090232608565845564718394547048030253167362676362456113239771787361823335875511056917644472003171696682060374610142750804788882091286056539715708085661133118514771
LM:18:1|ZERO|0
LM:18:2|ZERO|0
LM:18:3|ZERO|0
LM:18:4|ZERO|0
LM:18:5|ZERO|0
LM:18:6|ZERO|0
LM:18:7|ZERO|0
DL:19:-7|[1, 2]|-2
DL:19:-6|ZERO|0
DL:19:-5|[-1, 4, 0, 0, 0]|4
DL:19:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:19:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:19:-7|[1, -2]|2
BF:19:-6|ZERO|0
BF:19:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:19:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:19:-3|[5, 0, 0, 1, 0, 0]|-0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:19:-2|[-1, 0, 15, 0, -8, 0, 0, 0, 0]|-0.26451847522782005060620123502549205580099794075238148995368804788066642637861139321842838181699681328244916450848390261588629541915175468463418666393347809029025981280535746193668006560089857880364334
BF:19:-1|[-3, 0, 0, 0, 0, 0, 0, 18, 0, 0, -11, 0, 0, 0]|-7.6502334953987328794382813175540898386559098013603605097667006803446589639307833334056739716528968099636371572695780354022296188900042629119379507004768592169490818718092615457929054479838187730391257
BF:19:0|[-20, 945, -380, 4]|15.887132416942174486005110393220377298836421171116746678477831645244038484191042251114507619755173156064582754751832524133644846721913787955435363419685450675236567463069967661517576978168957925786034
LM:19:0|[-40, 305, -100, -28]|1.1476940663658429486657986805816936508905688338246360839932736298518968271890817688039208679898893418168472973008392635268515135780903824605808091150227097022728718074060971275217806870056434472022619
LM:19:1|ZERO|0
LM:19:2|ZERO|0
LM:19:3|ZERO|0
LM:19:4|ZERO|0
LM:19:5|ZERO|0
LM:19:6|ZERO|0
LM:19:7|ZERO|0
DL:20:-7|[1, 2]|-2
DL:20:-6|ZERO|0
DL:20:-5|[-1, 4, 0, 0, 0]|4
DL:20:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:20:-3|ZERO|0
BF:20:-7|[1, 2]|-2
BF:20:-6|ZERO|0
BF:20:-5|ZERO|0
BF:20:-4|ZERO|0
BF:20:-3|[5, 0, 0, -14, 0, 0]|7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:20:-2|[-1, 0, 7, 0, -8, 0, 0, 0, 0]|-8.5599405163747794612571251266817654002576452967676839857472294711110951446688632696987732342740635043194118962409367749582939896523995214193150724383404896795931667872336453310536692759120170856257854
BF:20:-1|[105, 0, 0, 0, 0, 0, 0, -630, 0, 0, 4, 0, 0, 0]|8.5000876136043972135296908178767735417854428529111897844815368607241144396377982954833629281213490222045450024312130866177165116022837290170245961664265663996223383814409429338855322716183463274010285
BF:20:0|[-5, -20, -55, 13]|-14.339261047320155420712245128421351150870122998817659170683134401151682985619086782045439973427345327628278964853782432843363539670377762187528489668350387263461013215367378580553032239102719371789733
LM:20:0|[-16, 115, -88, 16]|1.1188178763869718306187090443717054751394111517572593668892932677797819579512859504908531657035198901113226311844216959192034399965116751953110511888258171548949612092695576181540304320614934183291685
LM:20:1|ZERO|0
LM:20:2|ZERO|0
LM:20:3|ZERO|0
LM:20:4|ZERO|0
LM:20:5|ZERO|0
LM:20:6|ZERO|0
LM:20:7|ZERO|0
DL:21:-7|[1, 2]|-2
DL:21:-6|ZERO|0
DL:21:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:21:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:21:-3|[5, -20, 0, 40, 0, 0, 0, 0, 0, 0, -4, 0, 0]|-6.9948260673635351087473139400858657082020973058169336865185134040718185308516692975552119330746698079660529238826120406078616543468999716049168165412144918004782995131204267821096305853247698911660215
BF:21:-7|[1, 2]|-2
BF:21:-6|ZERO|0
BF:21:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:21:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:21:-3|[-5, 0, 0, 2, 0, 0]|1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:21:-2|[-1, 0, -18, 0, 16, 0, 0, 0, 0]|12.972170012176079217188788307535394128286966915527716723597688230606975930192600601157374042319593663120342426615647113745384132188175159471289701989477473564534880087253146727548843946668474917840500
BF:21:-1|[-7, 0, 0, 0, 0, 0, 0, -91, 0, 0, 6, 0, 0, 0]|-14.969193897195560766948463787774889773756744687307351906799611614665344443825261208500107863471220359090568024106654571509980826896708123254588408548233557163798157882629435942892372587121527904900481
BF:21:0|[-5, -230, 160, 6]|12.100664841494149783415753680997223986572462727378164360322160760214725497382504431986230699165424995191029481435303609960826448219136418511225693215295967042327701363691314645958339546558166701769980
LM:21:0|[10, 20, -20, 1]|1.0694034951946030837557525724610331014985831458982781705647995884909253105341648505227368293014826877326473901445670522070580495900915130854127038331739797115820000193550230517054871080856387620181269
LM:21:1|ZERO|0
LM:21:2|ZERO|0
LM:21:3|ZERO|0
LM:21:4|ZERO|0
LM:21:5|ZERO|0
LM:21:6|ZERO|0
LM:21:7|ZERO|0
DL:22:-7|[1, 2]|-2
DL:22:-6|[-1, 4, 0]|4
DL:22:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:22:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:22:-3|[5, -20, 0, 0, 0, -40, 0, 0, 0, 0, 12, 0, 0]|7.1225158230099251341018831128445925094713846272116296082403151500699819491686916421501891732244825617716483789138293008604315385419659936145191536093658860491048333781298583577964001952208883123262795
BF:22:-7|[1, -2]|2
BF:22:-6|ZERO|0
BF:22:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:22:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:22:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:22:-2|[-1, 0, 6, 0, -8, 0, 0, 0, 0]|-9.5968682715181493875884906131387995683147262162695967977214221490148987344551447542588163408311968406990322377074933840010949514315554922611501831601413661282560301590371813146932929272009068989785531
BF:22:-1|[-7, 0, 0, 0, 0, 0, 0, 49, 0, 0, 4, 0, 0, 0]|12.657943243996562486682090376126216110040691565429354623526060793300917450174373458470286634475960290945221434579156718002269919105117430514804053438415652549003712826580959817492540858972777652733737
BF:22:0|[-5, 160, -80, -6]|1.0732899038914976886186843468243054866139930583439828516386111512451202936051964481643718716843164480463958585222451926330436572428297585695771363661604327822020587309491748696629799110997706604065981
LM:22:0|[30, 150, -60, -23]|0.86321957786922651390425080038145322653022791972512685547140985336446458816840746686733608772095411705061328331295991563826588405725335840774071143690166845015304772561492672816703276630838086711941418
LM:22:1|[35, 0, 0, 0, 0, 0, 0, 70, 0, 0, -23, 0, 0, 0]|0.034979706338022808851868890534920863350254472316676642034056585215287313580420752480588989536253653954688829827618907934119924382733474720991273731034885041039271555626239940126277394219290957698652185
LM:22:2|[1, 0, 4, 0, -2, 0, 0, 0, 0]|-0.19310231997888746893129106285788552806402074468738283050512615750578429085191752283540368118503413077429279423951817660672866659000105403930023101446684958959315088974954463042573589642199780863728110
LM:22:3|[-15, 0, 0, 8, 0, 0]|1.4430976449481842553546715953882238703663346025583025435773016205921608215826251287425461812555998896439877518773903232194454287660933937990426713529549589427837113078811160391015849797682336981389807
LM:22:4|ZERO|0
LM:22:5|ZERO|0
LM:22:6|ZERO|0
LM:22:7|ZERO|0
DL:23:-7|[1, 2]|-2
DL:23:-6|[-1, 4, 0]|4
DL:23:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:23:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:23:-3|[5, 40, 0, 0, 0, -40, 0, 0, 0, 0, -8, 0, 0]|5.9457481601213070492619200782562715372188941463988986850700773045111881110383801077192855326414817341015565179942567250062722542876664471073391887565280781199826681872382286510582875434826410483686345
BF:23:-7|[1, -2]|2
BF:23:-6|ZERO|0
BF:23:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:23:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:23:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:23:-2|[-1, 0, 26, 0, -8, 0, 0, 0, 0]|11.141686831349249139038819116001883792826892173768659441762431409061173061270484936942045790311469886893374591623638796854924284151563924575552031275876162845001237277033538358099180098576889368076802
BF:23:-1|[-35, 0, 0, 0, 0, 0, 0, -70, 0, 0, -12, 0, 0, 0]|-4.4158961898439421773991470523003564462201970465770576910264813198036659866156450507565471639448377171152826315072447871107471194537238458893527352480329881603780489866080683810449455993718569046273746
BF:23:0|[-5, 230, -205, 12]|-15.742637914363821580408830208762463658097483907973627024351059474160668821203744869177145281719185912795197780925780967924517062165744727885750986062523151835986818885826207963191028227037367725733940
LM:23:0|[16, -221, 88, 16]|1.2940612663797676876603119410424311524933484969883547103842717215935408766045911839674605882323416778098839828804744791403979556490703936952292091481844823598679938739472552772419637889995219777242994
LM:23:1|[-15, 0, 0, 0, 0, 0, 0, 60, 0, 0, -29, 0, 0, 0]|-2.8252635388839287044305571742535848231012646468056650140579699687756409558536441450603575026560400614288838023863439128007765901880357669626716958776832153972416463040641945552633118797092924968372257
LM:23:2|[-1, 0, 11, 0, -4, 0, 0, 0, 0]|3.4969879053878847168566785850868735602992842478805040969328303487229793510626794993509366820414682706874466128787061803418602185174700206041057941943363285251748918949096972117703427467106650573328655
LM:23:3|ZERO|0
LM:23:4|ZERO|0
LM:23:5|ZERO|0
LM:23:6|ZERO|0
LM:23:7|ZERO|0
DL:24:-7|[1, 2]|-2
DL:24:-6|[-1, 4, 0]|4
DL:24:-5|ZERO|0
DL:24:-4|[1, 4, 0, 0, 0, 0, 0, 0]|-4
DL:24:-3|[-5, -20, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|8.9878788045336582981920443584940148332970114230247228921957145853294473942436261586829156313003990067958897668965129089750088588948405441913840421765946304850534017709300443519142648179141032832508261
BF:24:-7|[1, -2]|2
BF:24:-6|ZERO|0
BF:24:-5|ZERO|0
BF:24:-4|ZERO|0
BF:24:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:24:-2|[1, 0, -6, 0, -12, 0, 0, 0, 0]|29.949218734427772976353218216563711873328303116933087376195023392079401948476939399788871109603795306742853478559589211643656853834672801019251935567225195922326995815608811726634294160134707548759346
BF:24:-1|[-21, 0, 0, 0, 0, 0, 0, -63, 0, 0, -130, 0, 0, 0]|-31.887863657379733569009249168258394445558763239014783322292870469146414855322088706890374531390879977174857194456855392539842185147524464869886525267520457745754911986308747899358360343632300842144033
BF:24:0|[-5, 230, 85, -88]|18.135968138167305260115174586125987681944906578818910104488634626159038443740709258270360244734649174407180061782749612937262176651944649706445977097816188864787311418451262569773601923859478506808746
LM:24:0|[-8, -5, -4, 4]|0.14321045015401623067465288268621261063685790947401954568774312665282846711923800698788688932133935658076098330788622982796945438420407650893287732697874953799957182487679885739871684424064962340310977
LM:24:1|[-21, 0, 0, 0, 0, 0, 0, -63, 0, 0, 17, 0, 0, 0]|-0.73173238410597866525213756841145327856560260675864299086910513401374175394962808423042145702324037968505696511280952722577287829232322059747846241404534533583366819066858965115979938849426580586184548
LM:24:2|[-1, 0, -9, 0, 6, 0, 0, 0, 0]|2.5314763054934473722002232707974459199791805244435899444071995611940578968030918851739182761162976168159826416811152973082168855674647504076046391220020805772091374461619740596416632646006760141464599
LM:24:3|ZERO|0
LM:24:4|ZERO|0
LM:24:5|ZERO|0
LM:24:6|ZERO|0
LM:24:7|ZERO|0
DL:25:-7|[1, 2]|-2
DL:25:-6|[-1, 4, 0]|4
DL:25:-5|ZERO|0
DL:25:-4|[1, 4, 0, 0, 0, 6, 0, 0]|-11.212341418957565712398428969068699944589917754042993290753629332051029234717878541118735241656011548877194946771564316510951975992039699282658381023247400968723650697696160400315149453133454965463769
DL:25:-3|[-1, -4, 0, 0, 0, 12, 0, 0, 0, 0, 5, 0, 0]|23.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:25:-7|[1, 2]|-2
BF:25:-6|ZERO|0
BF:25:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:25:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:25:-3|[-1, 0, 0, -3, 0, 0]|-8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:25:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:25:-1|[-15, 0, 0, 0, 0, 0, 0, -60, 0, 0, 17, 0, 0, 0]|-0.73543717806164328457025558001463702455509656830932245239046035523952168430320849752935142012883303542709336668154704323511704488113008952560351130557108316389221012972325210167366651516362579302359571
BF:25:0|[40, 735, -480, 256]|-18.876510332863223843808155971670371512943591679403199880927997210020400099145765597949673690940691441334088934521572494094638024297195220916841607946523072619359070055791966938113640187538559869084451
LM:25:0|[-80, 545, 0, -168]|0.039055350868784243535462143713353677029153825661397046622242925622279152077850608194436354373896749262951210318453580367206767181084606205368669851552963184416780562521203730470972892362611587008488000
LM:25:1|[21, 0, 0, 0, 0, 0, 0, -63, 0, 0, 22, 0, 0, 0]|-0.32799997212782252195048527512075560466545727869224613605007055765743760323991139273080143666273375628398385901453897159443356071635709383355582543811367209307521765272053137769049180045600749469197041
LM:25:2|[1, 0, -6, 0, 2, 0, 0, 0, 0]|2.2669578302656273215940220357719538641781825836912084544535115133133914704244804919554898942993008035335334771726313946923305901483129957229704524580686024869188776333566165977049831989997774353428166
LM:25:3|ZERO|0
LM:25:4|ZERO|0
LM:25:5|ZERO|0
LM:25:6|ZERO|0
LM:25:7|ZERO|0
DL:26:-7|[1, 2]|-2
DL:26:-6|[-1, 4, 0]|4
DL:26:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:26:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:26:-3|[5, 0, 0, 40, 0, -40, 0, 0, 0, 0, -4, 0, 0]|-1.3783708420867808255494086479942657820822069670929426321803409613371128845611645760635649441999877427964596615205262852599256863575137058947056418435512905088467652495255462483560979811468299372143289
BF:26:-7|[1, -2]|2
BF:26:-6|ZERO|0
BF:26:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:26:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:26:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:26:-2|[-1, 0, 15, 0, -12, 0, 0, 0, 0]|-8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:26:-1|[-105, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 176, 0, 0, 0]|24.799805369089571164870685764150604464151486462740923543088206812148108948190607141401326353771467685141230470439711124552152414308454572246461550924743501076014076570225816640109207693910704146878142
BF:26:0|[-1, 32, -39, -7]|-57.022003910632651767820708035040418697524751646196504883109436340303880320154019629147047313227230148910596330763708298132824130719295532717736988741967380583575246701315737772910346659644623294744952
LM:26:0|[-40, -305, 180, -44]|-3.5909020031704706513866984988426182069381434987824499241355017452949043039395054838015823479073307547027140367866043112662382361891191767178844135970235210076659275127189480013723543097560278273968846
LM:26:1|[-21, 0, 0, 0, 0, 0, 0, 21, 0, 0, 17, 0, 0, 0]|5.0480308096285582704026027468164980301693390162969117056566315135805936705757883236343509370508295429546707244149163703935268162701251656198482590678026607896648385535868785478412531860726608977979139
LM:26:2|ZERO|0
LM:26:3|ZERO|0
LM:26:4|ZERO|0
LM:26:5|ZERO|0
LM:26:6|ZERO|0
LM:26:7|ZERO|0
DL:27:-7|[1, 2]|-2
DL:27:-6|[-1, 4, 0]|4
DL:27:-5|[-1, 4, 0, 0, 0]|4
DL:27:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:27:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|4
BF:27:-7|[1, -2]|2
BF:27:-6|ZERO|0
BF:27:-5|ZERO|0
BF:27:-4|ZERO|0
BF:27:-3|ZERO|0
BF:27:-2|ZERO|0
BF:27:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 0]|-7.8844087303794808327875139558796340912390855477546151042786671460335744174901737085914983290236475716096637315074728312223359062245815393668951016200630896710821106748150604546461664457900333561203902
BF:27:0|[-5, 20, 20, 14]|19.963207068438253088387969350346707062288812891588882622247147758514313760405940353601176904701940817610698827618676085373030895669730965381612802752107059698751134544753812189117985922157878555502960
LM:27:0|[-80, -785, 160, 112]|-1.9295223048548368478511238824273706916289818633824409084305831714948855824207944469751819929438983555780077574489002794195596104369984796979239660549104127906795657662237875519568757466680944906656875
LM:27:1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -31, 0, 0, 0]|3.9422043651897404163937569779398170456195427738773075521393335730167872087450868542957491645118237858048318657537364156111679531122907696834475508100315448355410553374075302273230832228950166780601951
LM:27:2|ZERO|0
LM:27:3|ZERO|0
LM:27:4|ZERO|0
LM:27:5|ZERO|0
LM:27:6|ZERO|0
LM:27:7|ZERO|0
DL:28:-7|[1, 2]|-2
DL:28:-6|[-1, 4, 0]|4
DL:28:-5|[-1, 4, 0, 0, 0]|4
DL:28:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:28:-3|[5, -20, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|29.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:28:-7|[1, 2]|-2
BF:28:-6|ZERO|0
BF:28:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:28:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:28:-3|[-5, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:28:-2|[1, 0, 15, 0, 0, 0, 0, 0, 0]|-15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:28:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -57, 0, 0, 0]|7.2485693166392001204659402497603087613004496164840816281271617310308668031764500224147645928120630900282392370310637319302120428193733507082745289087676792137367791687815878373359917324198693757881007
BF:28:0|[-20, -1575, 380, 368]|12.847021671287975166721386387593878825222852985754817174009307184300353088164593658162388327145132211354148447555401584452669242764232230941835243898164823045384932977638101245955889063643465729105870
LM:28:0|[-40, -655, 0, 184]|-1.5500571000053676867259563752968128719589006941744783185881100116218421944885941859523823739557959927213847624294924990930360953159534341131709838739510874108506916435869195596408118557775504198637875
LM:28:1|[21, 0, 0, 0, 0, 0, 0, 126, 0, 0, -58, 0, 0, 0]|3.6232505417102883680683145121316960823778822366469818274738330519941774066105333209530269756461950932812820255856537398854451506570190680740076568622725929870953156669306016361617989299727802309346253
LM:28:2|ZERO|0
LM:28:3|ZERO|0
LM:28:4|ZERO|0
LM:28:5|ZERO|0
LM:28:6|ZERO|0
LM:28:7|ZERO|0
DL:29:-7|[1, 2]|-2
DL:29:-6|[-1, 4, 0]|4
DL:29:-5|[-1, 4, 0, 0, 0]|4
DL:29:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:29:-3|[5, 40, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|17.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:29:-7|[1, -2]|2
BF:29:-6|ZERO|0
BF:29:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:29:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:29:-3|[5, 0, 0, 1, 0, 0]|-0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:29:-2|[-1, 0, 15, 0, -12, 0, 0, 0, 0]|-8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:29:-1|[-7, 0, 0, 0, 0, 0, 0, 63, 0, 0, 5, 0, 0, 0]|16.183664254604111666831034239859517094346798308227665447940434532100792776750805348579406567724579733846509773819428766104043629791549812282087986890635066069098297704742166534303241859626404984895906
BF:29:0|[5, -160, 150, 13]|-27.359748547113208487739408022938467606019095491546597873002448322465533495536073139190992744571696296923194916292928588540811977757153208174515672754774265713599919052882671567570511342977100964399192
LM:29:0|[4, -1, 2, 0]|-0.60075157530241201353353822896625968846205116090979935782701471034029545815286985288209951201040154334534981443332797662242471156190650592883430060586438459991425552737974852984754510142874758651114769
LM:29:1|[-35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0]|2.7976934204572351342149243069250314517299980975903472950666238260119135029803842191776284393309717189582677756962000368853449989829160300979305199296998060123194586265472795161647687388287215134620740
LM:29:2|ZERO|0
LM:29:3|ZERO|0
LM:29:4|ZERO|0
LM:29:5|ZERO|0
LM:29:6|ZERO|0
LM:29:7|ZERO|0
DL:30:-7|[1, 2]|-2
DL:30:-6|[-1, 4, 0]|4
DL:30:-5|[-1, 4, 0, 0, 0]|4
DL:30:-4|ZERO|0
DL:30:-3|[1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|-8
BF:30:-7|[1, 2]|-2
BF:30:-6|ZERO|0
BF:30:-5|ZERO|0
BF:30:-4|ZERO|0
BF:30:-3|[5, 0, 0, -14, 0, 0]|7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:30:-2|[1, 0, 15, 0, 0, 0, 0, 0, 0]|-15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:30:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -212, 0, 0, 0]|26.959591142587902202434725139459393989398163485870619388823829596114802846901884293893510415371182019052398565799745809986051808380827199125512282958925403391442055855819238973951407846894952766089076
BF:30:0|[-40, -945, 0, -296]|-47.891012796998965405946823838212906509028863969354125459230546707604558163484482346359295377733877493071204973873256319468347540133096888808504556266396370600702760444027197214530848053968264745237499
LM:30:0|[-80, 895, 0, -288]|-0.42821949008213554211946547900691889096781215450089192769178509635679003668310043455985315402208613356969863901507965793122387017252655408738021692016696624561282993297426159474694350646083429926507440
LM:30:1|[105, 0, 0, 0, 0, 0, 0, -630, 0, 0, 143, 0, 0, 0]|2.6079757129444626126831078078376921510207498898042462388109200150323572136639588035789636392273328262166780202831554331773687107140211807804739557084224294948889330921974300134779132610548267763218121
LM:30:2|ZERO|0
LM:30:3|ZERO|0
LM:30:4|ZERO|0
LM:30:5|ZERO|0
LM:30:6|ZERO|0
LM:30:7|ZERO|0
DL:31:-7|[1, 2]|-2
DL:31:-6|[-1, 4, 0]|4
DL:31:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:31:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:31:-3|[-5, -20, 0, -40, 0, 40, 0, 0, 0, 0, 4, 0, 0]|-5.3783708420867808255494086479942657820822069670929426321803409613371128845611645760635649441999877427964596615205262852599256863575137058947056418435512905088467652495255462483560979811468299372143289
BF:31:-7|[1, 2]|-2
BF:31:-6|ZERO|0
BF:31:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:31:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:31:-3|[-5, 0, 0, 2, 0, 0]|1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:31:-2|[1, 0, 10, 0, -12, 0, 0, 0, 0]|13.358374652133854155051370433251165184415008404902482384607940545618544511896435646828181404689661924668928015094683466958841465368177267549890164018411172743721181866752235988400315739512470535115062
BF:31:-1|[-105, 0, 0, 0, 0, 0, 0, -1470, 0, 0, 58, 0, 0, 0]|-17.770592111608460520481506106303104971476236746448378663387590661903037877159225840976666265907784733790872201371592124404669992468431022280643977369459101004176158448231377909571008452619609405524305
BF:31:0|[20, 945, -400, -104]|3.3822359185422067055664156915643206663745415384722213239875496238497255343111519079392093793412523233192799535522730539039650039473048518612609525620373136071659201587334180509415141864541529128923217
LM:31:0|[-40, -305, 0, 92]|-0.20783208147535225326559206585789575870452709426929238693433324148939526569078449184401164196385662662815156353578251992241923535931652837140785539264392738923224424852676008236726932275796407810250480
LM:31:1|[105, 0, 0, 0, 0, 0, 0, 105, 0, 0, -89, 0, 0, 0]|2.3277063897586979925276522441676757971188377864412766177008313004508146554634064360157604030035504433898534115114291813951099992302898228201503843832241005155410069164014038129567734890212412740566447
LM:31:2|ZERO|0
LM:31:3|ZERO|0
LM:31:4|ZERO|0
LM:31:5|ZERO|0
LM:31:6|ZERO|0
LM:31:7|ZERO|0
DL:32:-7|[1, 2]|-2
DL:32:-6|ZERO|0
DL:32:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:32:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:32:-3|[-5, 40, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|10.164646467422276383032007393082335805549501903837453815365952430888241232373937693113819271883399834465981627816085484829168143149140090698564007029432438414175566961821674058652377469652350547208471
BF:32:-7|[1, -2]|2
BF:32:-6|ZERO|0
BF:32:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:32:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:32:-3|[5, 0, 0, 2, 0, 0]|-1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:32:-2|[-1, 0, 10, 0, -12, 0, 0, 0, 0]|-13.358374652133854155051370433251165184415008404902482384607940545618544511896435646828181404689661924668928015094683466958841465368177267549890164018411172743721181866752235988400315739512470535115062
BF:32:-1|[-105, 0, 0, 0, 0, 0, 0, 1050, 0, 0, -16, 0, 0, 0]|13.771179276346709579327172168209264586569475730950317700086069176316283772712235754406748333226151359579133096377811704803317115440565564307454859479238244159244579920869633039038445075489141846794956
BF:32:0|[-5, 160, -70, -21]|-5.2729603765105957365654489940871257824306768527219976404153303597817477082647331747480606061483909049969558482105652078505912962205291379630308715868352680346384284933084019374036657070788619157452945
LM:32:0|[16, -109, 48, -8]|3.3786137274426036540782090775505316183507578859224372525096089824881353234435273550313643244237867069119609056098473725809328318599336224017153762853046060165524114939117528801454939935358341409706495
LM:32:1|ZERO|0
LM:32:2|ZERO|0
LM:32:3|ZERO|0
LM:32:4|ZERO|0
LM:32:5|ZERO|0
LM:32:6|ZERO|0
LM:32:7|ZERO|0
DL:33:-7|[1, 2]|-2
DL:33:-6|ZERO|0
DL:33:-5|ZERO|0
DL:33:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:33:-3|[1, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|12
BF:33:-7|[1, -2]|2
BF:33:-6|ZERO|0
BF:33:-5|ZERO|0
BF:33:-4|ZERO|0
BF:33:-3|[-5, 0, 0, -14, 0, 0]|-7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:33:-2|[-1, 0, 15, 0, 0, 0, 0, 0, 0]|15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:33:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -62, 0, 0, 0]|-39.422043651897404163937569779398170456195427738773075521393335730167872087450868542957491645118237858048318657537364156111679531122907696834475508100315448355410553374075302273230832228950166780601951
BF:33:0|[1, -60, -9, 0]|75.852056746577438574770630086704565386508120552834285004801027094993613598221102281701045711130638176214310420321077909433641951694018742619386401322250927055265579894083705511882142547383799673637256
LM:33:0|[40, 375, -180, -56]|2.7758249772392179901087256277754597825060436996203961977836556731711692030040926208318542021502334703463637677546307925648603842685146160017804466074063591574710165904750541896402595758680768373782177
LM:33:1|ZERO|0
LM:33:2|ZERO|0
LM:33:3|ZERO|0
LM:33:4|ZERO|0
LM:33:5|ZERO|0
LM:33:6|ZERO|0
LM:33:7|ZERO|0
DL:34:-7|[1, 2]|-2
DL:34:-6|ZERO|0
DL:34:-5|ZERO|0
DL:34:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:34:-3|[-5, 60, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|23.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:34:-7|[1, 2]|-2
BF:34:-6|ZERO|0
BF:34:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:34:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:34:-3|[-5, 0, 0, 1, 0, 0]|0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:34:-2|[-1, 0, -15, 0, 12, 0, 0, 0, 0]|8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:34:-1|[-35, 0, 0, 0, 0, 0, 0, -315, 0, 0, -139, 0, 0, 0]|-30.680802887882511907762914739380134616947697541195828704194757994162526383103705393408935753348705913902988247881556229964467715430296513698637044708170424496571856042305342208975225324466143736472108
BF:34:0|[40, 945, -1560, -264]|64.165914994173766868449601340815630988174577217227656832050278143896422526022038610032352428575646340431486849345930932732434814659681641271946998356128704787523392952527246846140578782005061858885653
LM:34:0|[16, -67, 0, 8]|2.5961949558711911196986382722249794670756389739885343114924925529003059716541330134639598081953916107210740174793499791137432842571105287082789039393319397241122152458695730533110980623231572330810329
LM:34:1|ZERO|0
LM:34:2|ZERO|0
LM:34:3|ZERO|0
LM:34:4|ZERO|0
LM:34:5|ZERO|0
LM:34:6|ZERO|0
LM:34:7|ZERO|0
DL:35:-7|[1, 2]|-2
DL:35:-6|ZERO|0
DL:35:-5|ZERO|0
DL:35:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:35:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:35:-7|[1, -2]|2
BF:35:-6|ZERO|0
BF:35:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:35:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:35:-3|[5, 0, 0, 21, 0, 0]|-11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:35:-2|[-1, 0, 15, 0, 0, 0, 0, 0, 0]|15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:35:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -31, 0, 0, 0]|-19.711021825948702081968784889699085228097713869386537760696667865083936043725434271478745822559118929024159328768682078055839765561453848417237754050157724177705276687037651136615416114475083390300976
BF:35:0|[-5, 300, -75, -21]|21.255141600887457974461907168849765729641468741002468070405926475256702029156809841505407014961717417458784498338783398304945659701267074787984980479870538223862470700526308433943478118681076022891424
LM:35:0|[-80, 1455, -440, -168]|2.1278005399613364761597954925389941554954142655287879533741481648090918628834754438514280791414474416963957892959563584233833952462359341609151235334628494336541938847666985964294047219854921567698269
LM:35:1|ZERO|0
LM:35:2|ZERO|0
LM:35:3|ZERO|0
LM:35:4|ZERO|0
LM:35:5|ZERO|0
LM:35:6|ZERO|0
LM:35:7|ZERO|0
DL:36:-7|[1, 2]|-2
DL:36:-6|ZERO|0
DL:36:-5|ZERO|0
DL:36:-4|ZERO|0
DL:36:-3|ZERO|0
BF:36:-7|[1, 2]|-2
BF:36:-6|ZERO|0
BF:36:-5|ZERO|0
BF:36:-4|ZERO|0
BF:36:-3|ZERO|0
BF:36:-2|ZERO|0
BF:36:-1|ZERO|0
BF:36:0|ZERO|0
LM:36:0|[-1, 2, 0, 0]|2.0166985547638456536795950996995935191997271211304774128345662731432029566347114706921939378277026479379229073029821497745735548396806708806315966020679691242421389271704878131667079293539951353933829
LM:36:1|ZERO|0
LM:36:2|ZERO|0
LM:36:3|ZERO|0
LM:36:4|ZERO|0
LM:36:5|ZERO|0
LM:36:6|ZERO|0
LM:36:7|ZERO|0
DL:37:-7|[1, 2]|-2
DL:37:-6|ZERO|0
DL:37:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:37:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:37:-3|[-5, 20, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|6.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:37:-7|[1, 2]|-2
BF:37:-6|ZERO|0
BF:37:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:37:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:37:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:37:-2|[-1, 0, -15, 0, 12, 0, 0, 0, 0]|8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:37:-1|[-105, 0, 0, 0, 0, 0, 0, -630, 0, 0, -346, 0, 0, 0]|-23.336340600877613834366410627327697907020281249223637561349996544120625440291350972940483439724986925771116540214092070100606657723808131051504626096652810404346740188888637337789608916922172535154451
BF:37:0|[-40, -945, 1200, 248]|47.513800775979209329912413070882035606659238549604971994982334778004277451802445146458867852970998955635701992365302398954583431205306324313073693938918554955706170367243267084854316783431700181730793
LM:37:0|[80, -895, 0, 232]|1.8485552103497194626507540758725433582804934057288719525900477177337952696366113450570965947618189981888342585456967978362542644913326722398806851045800526360648384530768285329624318242056438150433331
LM:37:1|ZERO|0
LM:37:2|ZERO|0
LM:37:3|ZERO|0
LM:37:4|ZERO|0
LM:37:5|ZERO|0
LM:37:6|ZERO|0
LM:37:7|ZERO|0
DL:38:-7|[1, 2]|-2
DL:38:-6|ZERO|0
DL:38:-5|[-1, 4, 0, 0, 0]|4
DL:38:-4|[1, -8, 0, 0, 0, 6, 0, 0]|0.78765858104243428760157103093130005541008224595700670924637066794897076528212145888126475834398845112280505322843568348904802400796030071734161897675259903127634930230383959968485054686654503453623062
DL:38:-3|[-1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0]|21.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:38:-7|[1, -2]|2
BF:38:-6|ZERO|0
BF:38:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:38:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:38:-3|[1, 0, 0, -3, 0, 0]|8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:38:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:38:-1|[15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11, 0, 0, 0]|-3.2639756572001076565840783580792033603516644471887385109110611303472324201437815890405665125528003387846457383122333763662358321467353684475856065846497736810393683976384927688588968619668417657057530
BF:38:0|[5, -160, 95, -63]|40.841243487374997175484944158732879415908486082281245142035302233560341366086261668872495822276688513831931914786062277126419876543426396002098275195864377721180383839157166062687506302936643043303279
LM:38:0|[-40, -305, 200, 8]|1.4902327637080099348586254337908062771707267355525063165335232610708070926721680364913766540730717214721515222438955662176104198177716905359419403443438233701799795260805645994384406112225713633254784
LM:38:1|ZERO|0
LM:38:2|ZERO|0
LM:38:3|ZERO|0
LM:38:4|ZERO|0
LM:38:5|ZERO|0
LM:38:6|ZERO|0
LM:38:7|ZERO|0
DL:39:-7|[1, 2]|-2
DL:39:-6|ZERO|0
DL:39:-5|[-1, 4, 0, 0, 0]|4
DL:39:-4|[1, -8, 0, 0, 0, 0, 0, 0]|8
DL:39:-3|[5, -40, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|20.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:39:-7|[1, 2]|-2
BF:39:-6|ZERO|0
BF:39:-5|ZERO|0
BF:39:-4|ZERO|0
BF:39:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:39:-2|[1, 0, 6, 0, 12, 0, 0, 0, 0]|-29.949218734427772976353218216563711873328303116933087376195023392079401948476939399788871109603795306742853478559589211643656853834672801019251935567225195922326995815608811726634294160134707548759346
BF:39:-1|[-7, 0, 0, 0, 0, 0, 0, 63, 0, 0, 32, 0, 0, 0]|33.351328425591690899513524305081301002689968452532069304031080737173898363221344875351217445437360736544971124682474446991387941732170906064843450095611148417422248367645927201677959120620832453867724
BF:39:0|[-40, -945, -360, 312]|-13.803576548426468552461976313689914621581964437570643821446215930906516411150499007040756980440067655819685256642295267570971922507180876188420615560672956783703373283029739844008174111974399874947850
LM:39:0|[16, -67, 72, -24]|1.4257154767025995082793055954507774168126442580421640881299954285246443972634304461876310165710554752785706956086188589226060157591947244002336580942174955791905617379595807168974323879882647537585978
LM:39:1|ZERO|0
LM:39:2|ZERO|0
LM:39:3|ZERO|0
LM:39:4|ZERO|0
LM:39:5|ZERO|0
LM:39:6|ZERO|0
LM:39:7|ZERO|0
DL:40:-7|[1, 2]|-2
DL:40:-6|ZERO|0
DL:40:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:40:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:40:-3|[5, -60, 0, 40, 0, 0, 0, 0, 0, 0, -8, 0, 0]|3.1698204000587412742846934529964700973474045980205201288474390268164227015222683955586073388087300264999287039334734442213064888022401190936471904882179466136972674487012472765427468843275806560424496
BF:40:-7|[1, 2]|-2
BF:40:-6|ZERO|0
BF:40:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:40:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:40:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:40:-2|[1, 0, 26, 0, -8, 0, 0, 0, 0]|-11.141686831349249139038819116001883792826892173768659441762431409061173061270484936942045790311469886893374591623638796854924284151563924575552031275876162845001237277033538358099180098576889368076802
BF:40:-1|[105, 0, 0, 0, 0, 0, 0, 630, 0, 0, -442, 0, 0, 0]|10.066423267611799586260261400807526092422726340188387719142421257354947898322933340877262169256917839973050236279932612712300299829795379814696127003399418954861341594736457491571569358790441898301826
BF:40:0|[20, 1575, -820, -88]|4.8364390271581547620304504128678244881854920274083370833514126597492633819875446814428385379770620470374583215727052642499484098291776551088002113726311979913905725607629169774772605246257704940918250
LM:40:0|[-40, -655, 220, 104]|1.3261001684590093651803515343348069350281281238741099736370581017202110353665259547611939261462688913962989151336401117865939850156955497727007623334091182149600076508751917897596210037533360163292888
LM:40:1|ZERO|0
LM:40:2|ZERO|0
LM:40:3|ZERO|0
LM:40:4|ZERO|0
LM:40:5|ZERO|0
LM:40:6|ZERO|0
LM:40:7|ZERO|0
DL:41:-7|[1, 2]|-2
DL:41:-6|ZERO|0
DL:41:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:41:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:41:-3|[5, 0, 0, 40, 0, 0, 0, 0, 0, 0, 12, 0, 0]|-19.653411937052640640875343512415208930400104921166748947982323127624783460347420070010489020608269145829979435146953979924534226943460334399172844658944245457180567360407123016719140463934172079999906
BF:41:-7|[1, 2]|-2
BF:41:-6|ZERO|0
BF:41:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:41:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:41:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:41:-2|[1, 0, 6, 0, -8, 0, 0, 0, 0]|9.5968682715181493875884906131387995683147262162695967977214221490148987344551447542588163408311968406990322377074933840010949514315554922611501831601413661282560301590371813146932929272009068989785531
BF:41:-1|[-35, 0, 0, 0, 0, 0, 0, -105, 0, 0, -66, 0, 0, 0]|-12.727902656672608104385828157196057836741200510062707907594173963731492077335214963431464613548467598854599094234394533870509767870584379956786600900485422631082255937833439697745095647411359568131041
BF:41:0|[40, 735, -640, 56]|4.2088772559760250950698846374697441514404415877897001108214925607779187107098459787775288342838316373561531851107224384270341849224462568748994079649386796018947444193528671689003952008631167748867378
LM:41:0|[-80, 545, -160, -56]|1.1812491731409233721019507877574426620776967419164886694605665758706664537884390205538408349862495154296562940552035105251774128413366997042374731765554779859940257615191459599161891833035799018840207
LM:41:1|ZERO|0
LM:41:2|ZERO|0
LM:41:3|ZERO|0
LM:41:4|ZERO|0
LM:41:5|ZERO|0
LM:41:6|ZERO|0
LM:41:7|ZERO|0
DL:42:-7|[1, 2]|-2
DL:42:-6|[-1, 4, 0]|4
DL:42:-5|ZERO|0
DL:42:-4|ZERO|0
DL:42:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|4
BF:42:-7|[1, -2]|2
BF:42:-6|ZERO|0
BF:42:-5|ZERO|0
BF:42:-4|ZERO|0
BF:42:-3|[-5, 0, 0, -14, 0, 0]|-7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:42:-2|[-1, 0, -7, 0, 8, 0, 0, 0, 0]|8.5599405163747794612571251266817654002576452967676839857472294711110951446688632696987732342740635043194118962409367749582939896523995214193150724383404896795931667872336453310536692759120170856257854
BF:42:-1|[105, 0, 0, 0, 0, 0, 0, 210, 0, 0, 292, 0, 0, 0]|-15.267555517678066334354004970070175410506250273594162350678840402516542604236529294839469595289212869438260670571293415029661054902610265663143842854141326632405040022912667716471927374222655502298449
BF:42:0|[-1, 24, 30, -10]|42.845363472727496704904118826696765657141954799064215587297313316844680767553182285467327525637078067531444164682452578414265089318745918941504141167231061322181778064736708037469577412892358697862578
LM:42:0|[15, 165, -60, -19]|-0.14925286466512884846757006523144735387209555358346647367706640663908575200709767003692945967533552101384265752491465533169906060585141913045757619856284533102551434989866287985285998659984654367058972
LM:42:1|[105, 0, 0, 0, 0, 0, 0, 210, 0, 0, -148, 0, 0, 0]|3.3837339520368345604121570760967009343604037103414862830986517708962140822993654996780533335839319236168578340700401642059722716501632683230596233438573801163913508207358623912931975513021545874487104
LM:42:2|[-1, 0, -11, 0, 4, 0, 0, 0, 0]|-3.4969879053878847168566785850868735602992842478805040969328303487229793510626794993509366820414682706874466128787061803418602185174700206041057941943363285251748918949096972117703427467106650573328655
LM:42:3|[-15, 0, 0, 14, 0, 0]|2.5254208786593224468706752919293917731410855544770294512602778360362814377695939752994558171972998068769785657854330656340295003406634391483246748676711781498714947887919530684277737145944089717432162
LM:42:4|ZERO|0
LM:42:5|ZERO|0
LM:42:6|ZERO|0
LM:42:7|ZERO|0
DL:43:-7|[1, 2]|-2
DL:43:-6|[-1, 4, 0]|4
DL:43:-5|ZERO|0
DL:43:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:43:-3|[5, -20, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|29.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:43:-7|[1, 2]|-2
BF:43:-6|ZERO|0
BF:43:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:43:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:43:-3|[-5, 0, 0, 1, 0, 0]|0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:43:-2|[1, 0, 15, 0, -8, 0, 0, 0, 0]|0.26451847522782005060620123502549205580099794075238148995368804788066642637861139321842838181699681328244916450848390261588629541915175468463418666393347809029025981280535746193668006560089857880364334
BF:43:-1|[-15, 0, 0, 0, 0, 0, 0, -90, 0, 0, 31, 0, 0, 0]|0.52883206150758890143665580901764614334318737113038557686984003231433368361707804822625612608315061625168281913379612333044234875167254993538753633396826209468136900423436823191894865823798219331748291
BF:43:0|[5, 230, -140, -26]|18.288094829635893763011964491735908669666643805996514257910521456295360625923187164619810658305396467681924616155848823021015970391970707784267703336295886156929623280631925038064844123868351527478315
LM:43:0|[-15, -60, 0, 23]|0.95382366284684822689938596843201598376350079443281367399583457029297142438327905206226395501410118321427386576526031784628118529861601114607021123102419834947632908653284084388712057989477131293641251
LM:43:1|[21, 0, 0, 0, 0, 0, 0, 42, 0, 0, -16, 0, 0, 0]|0.50126194308089533122102294168909277197192082191506785787849388955060623074381812234352706275808227378106679244365224741501075754655281307064636038598485270975918132671745319282040551735741120994233118
LM:43:2|[1, 0, 1, 0, 0, 0, 0, 0, 0]|-1.0369277551433699263313654864570341680570809195019128119741926779038035897862814845600431065571333363796203414665566090428009617791559708418351107218008764486628633718035359836396236512888898133527678
LM:43:3|[-3, 0, 0, 2, 0, 0]|1.8038720561852303191933394942352798379579182531978781794716270257402010269782814109281827265694998620549846898467379040243067859576167422488033391911936986784796391348513950488769812247102921226737258
LM:43:4|ZERO|0
LM:43:5|ZERO|0
LM:43:6|ZERO|0
LM:43:7|ZERO|0
DL:44:-7|[1, 2]|-2
DL:44:-6|[-1, 4, 0]|4
DL:44:-5|ZERO|0
DL:44:-4|[1, 4, 0, 0, 0, 6, 0, 0]|-11.212341418957565712398428969068699944589917754042993290753629332051029234717878541118735241656011548877194946771564316510951975992039699282658381023247400968723650697696160400315149453133454965463769
DL:44:-3|[5, 40, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|17.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:44:-7|[1, -2]|2
BF:44:-6|ZERO|0
BF:44:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:44:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:44:-3|[5, 0, 0, 21, 0, 0]|-11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:44:-2|[1, 0, -33, 0, 12, 0, 0, 0, 0]|10.490963716163654150570035755260620680897852743641512290798491046168938053188038498052810046124404812062339838636118541025580655552410061812317382583008985575524675684729091635311028240131995171998596
BF:44:-1|[-7, 0, 0, 0, 0, 0, 0, 49, 0, 0, 1, 0, 0, 0]|10.750425002775720349717369257768240120224783771617754195071544548292794607233202399940085425841206846200947951149929420125898328889492864538942335304529421176967718308480541965562016718862285711736868
BF:44:0|[5, -330, 230, 31]|-32.075844775652796590367595621715582026199565804288470912352697689244931295535177036163968930890209081253846084961791951621691227379302983274915746728535642830050584432652460751172967493379831560513751
LM:44:0|[-5, 85, -30, -2]|5.6068568651854868392002957760852028018544441682930273786138829227242550235687067576219064213640113687021009221719242113715022681841099242599747677871048721669080956553215236895910569565235788443008177
LM:44:1|[-35, 0, 0, 0, 0, 0, 0, 35, 0, 0, -76, 0, 0, 0]|-8.2198182904186325933742352542067571878835307495482201633714481461425718814372459279201596918975666393777203936594868348354578001185523710567010248412282374202744122056449167333643924995847608251358611
LM:44:2|[-1, 0, 9, 0, -2, 0, 0, 0, 0]|5.3777410956957371005881184951430563683494253421969468903760895470248022397833249456356192139707008126723945015723012218207334754857809082484757846234712318329074677487672245486238541528664468754011199
LM:44:3|ZERO|0
LM:44:4|ZERO|0
LM:44:5|ZERO|0
LM:44:6|ZERO|0
LM:44:7|ZERO|0
DL:45:-7|[1, 2]|-2
DL:45:-6|[-1, 4, 0]|4
DL:45:-5|ZERO|0
DL:45:-4|[1, 4, 0, 0, 0, 0, 0, 0]|-4
DL:45:-3|[1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|-8
BF:45:-7|[1, 2]|-2
BF:45:-6|ZERO|0
BF:45:-5|ZERO|0
BF:45:-4|ZERO|0
BF:45:-3|ZERO|0
BF:45:-2|ZERO|0
BF:45:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
BF:45:0|[-5, -20, -40, -48]|-48.903158172673700610960860243462582796168489027944032591864207622688423357940810792200535926799362806537168398121539047011075451167867596586310423870061146187176096298315735195956129303701927493410054
LM:45:0|[-5, 50, 0, -12]|2.2774080866242968234715084531969541700044451134360537603494045745482937329345455376314276933079813593746446020208200433843713124937431498525491760683500665983158315979629871994013956559134792850523744
LM:45:1|[-7, 0, 0, 0, 0, 0, 0, 28, 0, 0, -16, 0, 0, 0]|-4.3936674261099544614904389826812539702832332772729809218983499924489864044941625709629673853112817826630642220948196910546821199208826323206024418988785611920267973522800936779617428393556969816568732
LM:45:2|[1, 0, -4, 0, 0, 0, 0, 0, 0]|4.1477110205734797053254619458281366722283236780076512478967707116152143591451259382401724262285333455184813658662264361712038471166238833673404428872035057946514534872141439345584946051555592534110710
LM:45:3|ZERO|0
LM:45:4|ZERO|0
LM:45:5|ZERO|0
LM:45:6|ZERO|0
LM:45:7|ZERO|0
DL:46:-7|[1, 2]|-2
DL:46:-6|[-1, 4, 0]|4
DL:46:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:46:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:46:-3|[5, 20, 0, 0, 0, -40, 0, 0, 0, 0, -4, 0, 0]|7.7811016926990306662299126851739357316693922425614448697041248736229468786644424146054662607580818996355748901781712401771041111385263564087751817270956397058071012254165545924059100738302905011601635
BF:46:-7|[1, 2]|-2
BF:46:-6|ZERO|0
BF:46:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:46:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:46:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:46:-2|[-1, 0, -15, 0, 16, 0, 0, 0, 0]|16.082953277606188996182884766906496632458209674033455159520266264318386699551445054837503361990993672259203451015316940873787017525643071996795034154880102910523470202663754678467714900535144357898803
BF:46:-1|[35, 0, 0, 0, 0, 0, 0, 385, 0, 0, 72, 0, 0, 0]|-25.050436340630018830481197234995150850137446873698457472027453756923412063562516202573089885150508822031763866661537248259657793081730978781784731117735927430893667233584543236519410452589409751849308
BF:46:0|[-1, -32, 30, 1]|22.155692088983254191121763326071125322022968496735709003786830461687052795376731928637964747351341710046548293296868118215147669954046405140776468126781079698336677027623036989949082015739436703122832
LM:46:0|[5, -15, 0, 4]|0.42301960308079133221057030111571913680152718429027168464404047932556408487239660076177690813137667846856104945644298949902817835796760480407779258910536067873158737812591443093934723041216057245189434
LM:46:1|[1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]|-1.4449407984336342339136850788069878271837354057638886741314341618985838561313541019661930985185174806599319223819314744048249236406120965543316803704620015313746266860638670497502631436417316759149398
LM:46:2|[-1, 0, -1, 0, 2, 0, 0, 0, 0]|2.9176809454512223100628053965132169761072220138183556054174518762056264785069269308447256384863658783645682301601516505216742187474668584862051011509357797563954392256610633204931350574446716314210222
LM:46:3|ZERO|0
LM:46:4|ZERO|0
LM:46:5|ZERO|0
LM:46:6|ZERO|0
LM:46:7|ZERO|0
DL:47:-7|[1, 2]|-2
DL:47:-6|[-1, 4, 0]|4
DL:47:-5|[-1, 4, 0, 0, 0]|4
DL:47:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:47:-3|[1, 0, 0, 0, 0, -12, 0, 0, 0, 0, -5, 0, 0]|27.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:47:-7|[1, -2]|2
BF:47:-6|ZERO|0
BF:47:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:47:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:47:-3|[1, 0, 0, -3, 0, 0]|8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:47:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:47:-1|[-15, 0, 0, 0, 0, 0, 0, 30, 0, 0, 49, 0, 0, 0]|17.429409524395020756247355570875881532297612439913976169593958813525748492903189827840364298408600106815103951791084352622882190480318107102453790072545722187379167143426474615326521399681213035428234
BF:47:0|[-5, -20, -140, 54]|-16.664994117432492138825395015552323809698551886149560886618499677090627540197561826394379131794416797363531068769797864128711763352919449462665572108063254110350676207297774591018249085341587299549287
LM:47:0|[5, 90, -20, -6]|-7.4245334920940033987052214432161639329043124356572577881486991068393994627352270345659844086231428965830997757101880324729425153698632173390739644986337866831756356793811883333372306279737321951006114
LM:47:1|[-105, 0, 0, 0, 0, 0, 0, -210, 0, 0, 236, 0, 0, 0]|7.1139918459798147393653894853300762033337345071286160098541502055787654196065444585815579193585608822278815349983068800530989369607179751203003165834571214661506289894655684128462225364071166053981424
LM:47:2|ZERO|0
LM:47:3|ZERO|0
LM:47:4|ZERO|0
LM:47:5|ZERO|0
LM:47:6|ZERO|0
LM:47:7|ZERO|0
DL:48:-7|[1, 2]|-2
DL:48:-6|[-1, 4, 0]|4
DL:48:-5|[-1, 4, 0, 0, 0]|4
DL:48:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:48:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:48:-7|[1, 2]|-2
BF:48:-6|ZERO|0
BF:48:-5|ZERO|0
BF:48:-4|ZERO|0
BF:48:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:48:-2|[-1, 0, -24, 0, 0, 0, 0, 0, 0]|-24.886266123440878231952771674968820033369942068045907487380624269691286154870755629441034557371200073110888195197358617027223082699743300204042657323221034767908720923284863607350967630933355520466426
BF:48:-1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -64, 0, 0, 0]|40.693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:48:0|[-1, -60, 0, 0]|-60.500956642915369610387852990987805575991813633914322385036988194296088699041344120765818134831079438137687219089464493237206645190420126418947898062039073727264167815114634395001237880619854061801486
LM:48:0|[-5, 15, 0, -12]|-4.7810368550491629644070743957516231471945998105206171845715773814529166152869446097912510890889779084080855735396174808266361294451391982296614120388878253365316546471337201466820820968255036888244655
LM:48:1|[-1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0]|5.7797631937345369356547403152279513087349416230555546965257366475943354245254164078647723940740699226397276895277258976192996945624483862173267214818480061254985067442554681990010525745669267036597594
LM:48:2|ZERO|0
LM:48:3|ZERO|0
LM:48:4|ZERO|0
LM:48:5|ZERO|0
LM:48:6|ZERO|0
LM:48:7|ZERO|0
DL:49:-7|[1, 2]|-2
DL:49:-6|[-1, 4, 0]|4
DL:49:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:49:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:49:-3|[5, -20, 0, 40, 0, -40, 0, 0, 0, 0, -8, 0, 0]|4.7862756253354955574825987450880700234672949367445111831856114695511283478127731170502543276834120916695219662955591995692424567916263848038583651858811479053288017122961278102962794885055206099941421
BF:49:-7|[1, 2]|-2
BF:49:-6|ZERO|0
BF:49:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:49:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:49:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:49:-2|[1, 0, 4, 0, 0, 0, 0, 0, 0]|-4.1477110205734797053254619458281366722283236780076512478967707116152143591451259382401724262285333455184813658662264361712038471166238833673404428872035057946514534872141439345584946051555592534110710
BF:49:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 0, 0, 0]|4.0693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:49:0|[5, 300, -40, -48]|-15.631195579769360306786182946924409818222778848231244618841913117894071254369956269949670083687121927476364635573889745775278303701913871593900667396113865788572349371139874825378524435625916839178198
LM:49:0|[-5, -90, 0, 24]|-2.5381176184847479932634218066943148208091631057416301078642428759533845092343796045706614487882600708113662967386579369941690701478056288244667555346321640723895242687554865856360833824729634347113660
LM:49:1|[-7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 16, 0, 0, 0]|4.3936674261099544614904389826812539702832332772729809218983499924489864044941625709629673853112817826630642220948196910546821199208826323206024418988785611920267973522800936779617428393556969816568732
LM:49:2|ZERO|0
LM:49:3|ZERO|0
LM:49:4|ZERO|0
LM:49:5|ZERO|0
LM:49:6|ZERO|0
LM:49:7|ZERO|0
DL:50:-7|[1, 2]|-2
DL:50:-6|[-1, 4, 0]|4
DL:50:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:50:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:50:-3|[-5, -40, 0, -40, 0, 40, 0, 0, 0, 0, -12, 0, 0]|-18.036956711775886357677438220323609004280214582442757893644150684890077814056915348518842031733587080660386172784868224576598258954074068688961669961281044165549033096812242482965607859756232126048213
BF:50:-7|[1, 2]|-2
BF:50:-6|ZERO|0
BF:50:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:50:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:50:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:50:-2|[1, 0, 14, 0, -12, 0, 0, 0, 0]|9.2106636315603744497259084874230285121866847268948311367111698340033301527513097085880089784611285791504466492284570307876376182515533841825497211312076669490697283795380920538418211343569112817039909
BF:50:-1|[-21, 0, 0, 0, 0, 0, 0, -126, 0, 0, -8, 0, 0, 0]|-10.365216560575887303006307022493461176272108251304754647859286078065390108291387774935115221008663501510056852895346444541279844257561082415644942786226437074501977465805795944662044764170827336375744
BF:50:0|[1, 32, -28, 8]|-10.528481066589309608326438559522510538903314053279977023276361983124684453948397527597312753968610338484949672440775008743699685105895721079659558630172114599297150937566645535144992320364412680297974
LM:50:0|[-5, 15, 0, -6]|-0.87799451145169724194384087310111643419750456441245053265986398586905609016743870187648009117371196825060060629257212808238789859280909595435700856789293582508422312818899421346601010139725549286719563
LM:50:1|[-105, 0, 0, 0, 0, 0, 0, 210, 0, 0, 4, 0, 0, 0]|3.0594387738646766577797898125791290756844403931999196085699364344645564094130345202461818600267908230749103766242387086208828775226130434176288467972694458513746751070699934641165728775155070799184902
LM:50:2|ZERO|0
LM:50:3|ZERO|0
LM:50:4|ZERO|0
LM:50:5|ZERO|0
LM:50:6|ZERO|0
LM:50:7|ZERO|0
DL:51:-7|[1, 2]|-2
DL:51:-6|ZERO|0
DL:51:-5|ZERO|0
DL:51:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:51:-3|[-1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0]|21.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:51:-7|[1, -2]|2
BF:51:-6|ZERO|0
BF:51:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:51:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:51:-3|[-5, 0, 0, 7, 0, 0]|3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:51:-2|[1, 0, -14, 0, 4, 0, 0, 0, 0]|6.6077711708179944958507750444579760644705270063862425328554083824343901204215239530310660017128682798263076372783760074702631038549379331296111263597389578711634820103203051626892137005773344973911687
BF:51:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 243, 0, 0, 0]|-30.901795507777642618828482117399211035017706259747926940963163169131590055646971148189259579883005804857230431553482225597219761493117968808959833768956948226983111193226769201274491069789969444149271
BF:51:0|[-1, 66, -18, 6]|55.364063817870097254977251711905600077543857390006662643571176190249950396183491750545799785291399606585634374770410873889297850963915418036487698702793722001224918033411585266819912312295189224096444
LM:51:0|[-5, 50, -5, -6]|4.4747726409259771054477667429900431262775062574420023433984469811657626025896338721089511827455185508569492135754639054401267315123400725500270791770991946288742173303555941196307004661457335241390033
LM:51:1|ZERO|0
LM:51:2|ZERO|0
LM:51:3|ZERO|0
LM:51:4|ZERO|0
LM:51:5|ZERO|0
LM:51:6|ZERO|0
LM:51:7|ZERO|0
DL:52:-7|[1, 2]|-2
DL:52:-6|ZERO|0
DL:52:-5|ZERO|0
DL:52:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:52:-3|[5, -40, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|20.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:52:-7|[1, 2]|-2
BF:52:-6|ZERO|0
BF:52:-5|ZERO|0
BF:52:-4|ZERO|0
BF:52:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:52:-2|[-1, 0, -4, 0, -8, 0, 0, 0, 0]|-19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:52:-1|[-1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0]|5.7797631937345369356547403152279513087349416230555546965257366475943354245254164078647723940740699226397276895277258976192996945624483862173267214818480061254985067442554681990010525745669267036597594
BF:52:0|[5, 20, 0, -32]|16.782828722992125879111388588070182097585053736982600651193338896827516887367941900827724113226013051630740677378277581753510121533065870373693625307836805812568690246697562684152301450242666774318674
LM:52:0|[-5, -20, 0, 12]|3.7726875776672401375672768459018263875947362499553784781542942448813151369695888744451541201751265844391241198881264059393493520252988627893456137378538407744105851835484762400987281321485061211277741
LM:52:1|ZERO|0
LM:52:2|ZERO|0
LM:52:3|ZERO|0
LM:52:4|ZERO|0
LM:52:5|ZERO|0
LM:52:6|ZERO|0
LM:52:7|ZERO|0
DL:53:-7|[1, 2]|-2
DL:53:-6|ZERO|0
DL:53:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:53:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:53:-3|[5, -60, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0]|16.329292934844552766064014786164671611099003807674907630731904861776482464747875386227638543766799668931963255632170969658336286298280181397128014058864876828351133923643348117304754939304701094416942
BF:53:-7|[1, 2]|-2
BF:53:-6|ZERO|0
BF:53:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:53:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:53:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:53:-2|[1, 0, 24, 0, -8, 0, 0, 0, 0]|-9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:53:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -16, 0, 0, 0]|-3.7450770697656386562257044556461102529313066429898475728409193195856710587215006120992244381969995815791693072032167798845033316657821825097408888057026926619934459249483558236084934917824019665964328
BF:53:0|[5, 300, -240, -16]|31.779690159542240126222247579902931314754077256613922658802454997647672163569381825328118266540609672024263100137928000461776938434986099384202528581743849385936513989906347383606445663263184390542007
LM:53:0|[-1, 3, 0, 0]|3.0250478321457684805193926495493902787995906816957161192518494097148044349520672060382909067415539719068843609544732246618603322595210063209473949031019536863632083907557317197500618940309927030900743
LM:53:1|ZERO|0
LM:53:2|ZERO|0
LM:53:3|ZERO|0
LM:53:4|ZERO|0
LM:53:5|ZERO|0
LM:53:6|ZERO|0
LM:53:7|ZERO|0
DL:54:-7|[1, 2]|-2
DL:54:-6|ZERO|0
DL:54:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:54:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:54:-3|[5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0]|-6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:54:-7|[1, 2]|-2
BF:54:-6|ZERO|0
BF:54:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:54:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:54:-3|[5, 0, 0, 12, 0, 0]|-6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:54:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:54:-1|[7, 0, 0, 0, 0, 0, 0, 28, 0, 0, 16, 0, 0, 0]|-15.953193813579028332799919613137156587753116523384090314949823287637657253544995386692512173459421627942519601150271486293281509045779404755255884862574573443023810840791030075963847988489550388976392
BF:54:0|[5, 20, -40, -16]|20.020138121098500809771901057194839583385072564178567463663471087001688730764600067219648186607133867278890276925368566610124000596717700928827218949816525629154572488595245632803580277335289906731083
LM:54:0|[-5, 50, 0, -12]|2.2774080866242968234715084531969541700044451134360537603494045745482937329345455376314276933079813593746446020208200433843713124937431498525491760683500665983158315979629871994013956559134792850523744
LM:54:1|ZERO|0
LM:54:2|ZERO|0
LM:54:3|ZERO|0
LM:54:4|ZERO|0
LM:54:5|ZERO|0
LM:54:6|ZERO|0
LM:54:7|ZERO|0
DL:55:-7|[1, 2]|-2
DL:55:-6|ZERO|0
DL:55:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:55:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:55:-3|[5, -40, 0, 40, 0, 0, 0, 0, 0, 0, 4, 0, 0]|-7.3241190022080878748113287262505373193011011134918413172504182658483009955995446837828504768414694768980161795147830102661979406451801530020448306000793686288294334367637748994143855246294709855829635
BF:55:-7|[1, 2]|-2
BF:55:-6|ZERO|0
BF:55:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:55:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:55:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:55:-2|[-1, 0, -16, 0, 8, 0, 0, 0, 0]|-0.77240927991554987572516425143154211225608297874953132202050463002313716340767009134161472474013652309717117695807270642691466636000421615720092405786739835837260355899817852170294358568799123454912442
BF:55:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -104, 0, 0, 0]|7.4456966120633018806339927720540155539886857473715416074255759844619829532000362646112893191268872942539017955815833676568766642658819378819811909130965313872843885812407622410505814635324840872518630
BF:55:0|[-1, -46, 30, -4]|-8.2238742260197725615655420495364739498630182099616606023539392652481200890641896491856053087561849095084327546866958999745681758084270505040797225501734104690559267915067357572848401373562300611194723
LM:55:0|[5, 20, -5, -6]|1.5753230233655598555910185561087374313216751059494298951052518382638462673145005399676306307375893929568195083334825438835939330067019400918677106291047127438521994511558693198694233219162518820411453
LM:55:1|ZERO|0
LM:55:2|ZERO|0
LM:55:3|ZERO|0
LM:55:4|ZERO|0
LM:55:5|ZERO|0
LM:55:6|ZERO|0
LM:55:7|ZERO|0
DL:56:-7|[1, 2]|-2
DL:56:-6|[-1, 4, 0]|4
DL:56:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:56:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:56:-3|[-5, 20, 0, 0, 0, 40, 0, 0, 0, 0, 8, 0, 0]|17.945748160121307049261920078256271537218894146398898685070077304511188111038380107719285532641481734101556517994256725006272254287666447107339188756528078119982668187238228651058287543482641048368635
BF:56:-7|[1, 2]|-2
BF:56:-6|ZERO|0
BF:56:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:56:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:56:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:56:-2|[1, 0, 24, 0, -8, 0, 0, 0, 0]|-9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:56:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -32, 0, 0, 0]|-1.7103909457967403767966685960642691971276716629241404491561019915770066929175848163336764823199292405186109248787076621497069687691159788021550561295573791984883851056412434482159344089978772295331063
BF:56:0|[-5, -330, 240, 16]|25.729594495250703165183462280804150757154895893222490420298756178218063293665247413251536453057501728210494378228981551138056273915944086742307738775539942013210097208394883944106321875201198984361858
LM:56:0|[5, 75, 0, -4]|-12.523210931663865254288140899313280251999889911073136161651438118184781824680665424914940535097592566096098493274335888146469507396051630087867372201513175424184420941148841309939594806536131384812191
LM:56:1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
LM:56:2|[1, 0, 12, 0, 0, 0, 0, 0, 0]|-12.443133061720439115976385837484410016684971034022953743690312134845643077435377814720517278685600036555444097598679308513611541349871650102021328661610517383954360461642431803675483815466677760233213
LM:56:3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
LM:56:4|ZERO|0
LM:56:5|ZERO|0
LM:56:6|ZERO|0
LM:56:7|ZERO|0
DL:57:-7|[1, 2]|-2
DL:57:-6|[-1, 4, 0]|4
DL:57:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:57:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:57:-3|[-5, -40, 0, 0, 0, 40, 0, 0, 0, 0, -12, 0, 0]|-4.8774841769900748658981168871554074905286153727883703917596848499300180508313083578498108267755174382283516210861706991395684614580340063854808463906341139508951666218701416422035998047791116876737205
BF:57:-7|[1, 2]|-2
BF:57:-6|ZERO|0
BF:57:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:57:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:57:-3|[5, 0, 0, 12, 0, 0]|-6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:57:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:57:-1|[-35, 0, 0, 0, 0, 0, 0, -140, 0, 0, -8, 0, 0, 0]|-6.7971062557189860753692582450188718366367591130884082583681453115986676074273743057475463720126050931700068806899804564866978760107814880711196378199206628572510371539090243866973321159591890721914226
BF:57:0|[5, -20, -40, 24]|2.0666500495041119414020579716565022402033460746460327689236468756820970565067398972232839518161715246473487911569948140800966809399063692826575822181224720498069180709790239973632653585629491419228149
LM:57:0|[-1, 20, 0, 0]|20.166985547638456536795950996995935191997271211304774128345662731432029566347114706921939378277026479379229073029821497745735548396806708806315966020679691242421389271704878131667079293539951353933829
LM:57:1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|-20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
LM:57:2|[1, 0, -8, 0, 0, 0, 0, 0, 0]|8.2954220411469594106509238916562733444566473560153024957935414232304287182902518764803448524570666910369627317324528723424076942332477667346808857744070115893029069744282878691169892103111185068221420
LM:57:3|ZERO|0
LM:57:4|ZERO|0
LM:57:5|ZERO|0
LM:57:6|ZERO|0
LM:57:7|ZERO|0
DL:58:-7|[1, 2]|-2
DL:58:-6|[-1, 4, 0]|4
DL:58:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:58:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:58:-3|[5, 0, 0, 40, 0, -40, 0, 0, 0, 0, 4, 0, 0]|-5.7076637769313335916134234341589373931812107747678502629122458231135953493090399622912034879667874117284229171526972549182619726557938872918336559024161673371978991731688943656608529204515310316312710
BF:58:-7|[1, 2]|-2
BF:58:-6|ZERO|0
BF:58:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:58:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:58:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:58:-2|[-1, 0, -12, 0, 8, 0, 0, 0, 0]|3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:58:-1|[-7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 24, 0, 0, 0]|9.4803827360322001600630286316358566097923207274372487311103933124706473190039520603768372750039576353144601779060924853916730271625481415895670235892418448507894494005478746164431405463170088243151895
BF:58:0|[5, 330, -120, 8]|-30.818841822238010296356877398375902256210303541663409840052201139310778537958797980901487742069052000623774027376835636362764133502972632226745883802337891573916727744634876100440378551215648764362608
LM:58:0|[-1, -15, 0, 0]|-15.125239160728842402596963247746951393997953408478580596259247048574022174760336030191454533707769859534421804772366123309301661297605031604736974515509768431816041953778658598750309470154963515450371
LM:58:1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 0, 0, 0]|10.173430619844491397145179297909205279018174900328535618424086640043321829019578978827739779385351705302791911622545588673981814483331018537929163380726567317525304096535561876962795413922623685316633
LM:58:2|ZERO|0
LM:58:3|ZERO|0
LM:58:4|ZERO|0
LM:58:5|ZERO|0
LM:58:6|ZERO|0
LM:58:7|ZERO|0
DL:59:-7|[1, 2]|-2
DL:59:-6|ZERO|0
DL:59:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:59:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:59:-3|[5, -40, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|5.8353535325777236169679926069176641944504980961625461846340475691117587676260623068861807281166001655340183721839145151708318568508599093014359929705675615858244330381783259413476225303476494527915290
BF:59:-7|[1, 2]|-2
BF:59:-6|ZERO|0
BF:59:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:59:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:59:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:59:-2|[-1, 0, -12, 0, 8, 0, 0, 0, 0]|3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:59:-1|[-35, 0, 0, 0, 0, 0, 0, -140, 0, 0, 8, 0, 0, 0]|-4.7624201317500877959402223854370307808331241330227011346833279835900032416234585099819984161355347521094484983654713387519015131141152843635338051437753493937459763346019120113047730331746643351280961
BF:59:0|[5, 120, -120, 8]|11.531827827802748430914619695315561646983966002076615829473690596696483551370142903634584952312703606072607025985789508903280518130321456266517644841089460035168189725945367976060487965218249078898432
LM:59:0|[-1, 6, 0, 0]|6.0500956642915369610387852990987805575991813633914322385036988194296088699041344120765818134831079438137687219089464493237206645190420126418947898062039073727264167815114634395001237880619854061801486
LM:59:1|ZERO|0
LM:59:2|ZERO|0
LM:59:3|ZERO|0
LM:59:4|ZERO|0
LM:59:5|ZERO|0
LM:59:6|ZERO|0
LM:59:7|ZERO|0
DL:60:-7|[1, 2]|-2
DL:60:-6|[-1, 4, 0]|4
DL:60:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:60:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:60:-3|[5, 0, 0, 0, 0, -40, 0, 0, 0, 0, -4, 0, 0]|11.781101692699030666229912685173935731669392242561444869704124873622946878664442414605466260758081899635574890178171240177104111138526356408775181727095639705807101225416554592405910073830290501160164
BF:60:-7|[1, -2]|2
BF:60:-6|ZERO|0
BF:60:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:60:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:60:-3|[5, 0, 0, 2, 0, 0]|-1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:60:-2|[1, 0, -18, 0, 16, 0, 0, 0, 0]|-12.972170012176079217188788307535394128286966915527716723597688230606975930192600601157374042319593663120342426615647113745384132188175159471289701989477473564534880087253146727548843946668474917840500
BF:60:-1|[35, 0, 0, 0, 0, 0, 0, -385, 0, 0, 6, 0, 0, 0]|15.131341486281639718264647419533675703094726345878135244063969282881173280268426698216043600249790909361541752829555299302525523960483235707303796821527524296306495739462370406480684924014851658665591
BF:60:0|[5, -190, 170, -11]|-12.520194665614950398795589564667331223327669552131371302302579876566049147011585389204316973338439587180207748165406690994069637163723504742709270513573846218639959341800780447153168313986098601872528
LM:60:0|[15, -45, 15, 7]|-0.19847975743792029648106228656100231075664712722634453646537678864531075805882488714358976759211153127398459311177923653828456935011832414171970680897515371564428298649711404504295551160931999665283845
LM:60:1|[-105, 0, 0, 0, 0, 0, 0, 245, 0, 0, -36, 0, 0, 0]|1.8455139367018061695601549558632574715759897117331265635430667150901973899535560577636229296354046990777556988144582686434942163222619058460845463573023518089119999863353555012061946897423136910040314
LM:60:2|[-1, 0, 4, 0, -2, 0, 0, 0, 0]|0.19310231997888746893129106285788552806402074468738283050512615750578429085191752283540368118503413077429279423951817660672866659000105403930023101446684958959315088974954463042573589642199780863728110
LM:60:3|[-15, 0, 0, -2, 0, 0]|-0.36077441123704606383866789884705596759158365063957563589432540514804020539565628218563654531389997241099693796934758080486135719152334844976066783823873973569592782697027900977539624494205842453474517
LM:60:4|[3, -2, 0, 0]|0.80137126877306285693315877434096666050999086156033258786151437022789213719087539345763724907289017209746610519684047961232799733244885547585093122480526677430262785529957337781279438368149499616264104
LM:60:5|ZERO|0
LM:60:6|ZERO|0
LM:60:7|ZERO|0
DL:61:-7|[1, 2]|-2
DL:61:-6|[-1, 4, 0]|4
DL:61:-5|ZERO|0
DL:61:-4|ZERO|0
DL:61:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:61:-7|[1, 2]|-2
BF:61:-6|ZERO|0
BF:61:-5|ZERO|0
BF:61:-4|ZERO|0
BF:61:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:61:-2|[-1, 0, -4, 0, -8, 0, 0, 0, 0]|-19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:61:-1|[-35, 0, 0, 0, 0, 0, 0, 140, 0, 0, 72, 0, 0, 0]|14.935850751594579193085401683346236059851299033351236753107414623633325070643037488809738195520886457412240409988016927425883327597446302901462968524501916711271280431137473888267568447097288020444729
BF:61:0|[-5, -120, -80, 56]|-15.062832078989034815623232044042410350008382123524995971308206075731337065931830349431091409033609645921434217741786356031117492794151302576628732624795511078287705534062315922438764824720195105716333
LM:61:0|[-5, 30, 0, -4]|3.4480674352265598127299629506651094156011178659859878038958898890403685198244638068000678148729306503754454104109162141608885106174886111250251874922073143650947957688816461506894091244431532755419686
LM:61:1|[21, 0, 0, 0, 0, 0, 0, -56, 0, 0, 48, 0, 0, 0]|-6.3202551573548001067086857544239044065282138182914991540735955416470982126693013735845581833359717568763067852707283235944486847750320943930446823928278965671929662670319164109620936975446725495434597
LM:61:2|[1, 0, -8, 0, 0, 0, 0, 0, 0]|8.2954220411469594106509238916562733444566473560153024957935414232304287182902518764803448524570666910369627317324528723424076942332477667346808857744070115893029069744282878691169892103111185068221420
LM:61:3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
LM:61:4|[3, -4, 0, 0]|1.6027425375461257138663175486819333210199817231206651757230287404557842743817507869152744981457803441949322103936809592246559946648977109517018624496105335486052557105991467556255887673629899923252821
LM:61:5|ZERO|0
LM:61:6|ZERO|0
LM:61:7|ZERO|0
DL:62:-7|[1, 2]|-2
DL:62:-6|[-1, 4, 0]|4
DL:62:-5|ZERO|0
DL:62:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:62:-3|[1, 0, 0, 0, 0, -12, 0, 0, 0, 0, -5, 0, 0]|27.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:62:-7|[1, -2]|2
BF:62:-6|ZERO|0
BF:62:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:62:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:62:-3|[-5, 0, 0, 7, 0, 0]|3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:62:-2|[-1, 0, 10, 0, -4, 0, 0, 0, 0]|2.4600601502445147905253130986298393922422033283785912849586376708191757612763980147908935754843349343078262714121495712990592567383140497622706834725354520765120285231061612281307190954217752439800977
BF:62:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0]|-8.5202481441197615451090876619989594211777214790251485804301725610362820318038973947682320652352320531910882259838819305144597696297897280255156743313585001284274421808485330719563411591601973364526798
BF:62:0|[1, -36, 20, -2]|8.6920887724959558272652630085285060661095648818178431402882954632229209853356315169058257078695159229748134963507244700795481351934719880870127373772996971376566374896009435992921856834991136262635192
LM:62:0|[-15, -15, 6, 4]|0.54126458135805039879126665943772739042243791274412999933038823581136863389496816245430670068063260664721845912481293310905439861417073689643800261519651769944508918857887612821492446394101072526429166
LM:62:1|[105, 0, 0, 0, 0, 0, 0, 140, 0, 0, -48, 0, 0, 0]|0.10809839272405263421078908783919061955865443904718889150957177881055255762877699314395715785238036684731581914860048519502979804251674163514359218219597808833889190455528964239220822459554916917674006
LM:62:2|[-3, 0, -6, 0, 4, 0, 0, 0, 0]|0.56255029010965497160004961573276575999537344987635332097937768026534619928957597448309295024806613707021836481802562162404819679276994453502325313822268457271314165470266090214259183657792800314365777
LM:62:3|[-15, 0, 0, 8, 0, 0]|1.4430976449481842553546715953882238703663346025583025435773016205921608215826251287425461812555998896439877518773903232194454287660933937990426713529549589427837113078811160391015849797682336981389807
LM:62:4|[3, 2, 0, 0]|-0.80137126877306285693315877434096666050999086156033258786151437022789213719087539345763724907289017209746610519684047961232799733244885547585093122480526677430262785529957337781279438368149499616264104
LM:62:5|[-15, 4, 0]|0.43864908449286038305931071110560671712505330698847958339614886116533532544085356635563437349860232141440115172328991751456765991653466874344936078568823100715512888249807002802540026849923734794581642
LM:62:6|ZERO|0
LM:62:7|ZERO|0
DL:63:-7|[1, 2]|-2
DL:63:-6|[-1, 4, 0]|4
DL:63:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:63:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:63:-3|[-5, 0, 0, 0, 0, 40, 0, 0, 0, 0, -4, 0, 0]|7.4518087578544779001658978990092641205703884348865372389722200118464644139165670283778277169912822307036116345460002705187678248402461750116471676682307628774559673017732064751011551345255894067432215
BF:63:-7|[1, 2]|-2
BF:63:-6|ZERO|0
BF:63:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:63:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:63:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:63:-2|[-1, 0, -12, 0, 8, 0, 0, 0, 0]|3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:63:-1|[-7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 8, 0, 0, 0]|-0.69304788381229123708215066627334866922585417289128688731369332757267451001562691845090250438139406998833173371645310328230878732078287694836213979148472246673585469598768726051965486760561486100144307
BF:63:0|[5, 180, -120, 8]|-0.56836350078032549116295090288199946821439672470624864753370704216273418843812592051857867465351228155493041783210338974416081090776256901727193477131835471028464383707755890293975961090572173346186483
LM:63:0|[7, -2, 0, 0]|0.28809979353769223623994215709994193131424673159006820183350946759188613666210163867031341968967180684827470104328316425351050783424009584009022808600970987489173413245292683045238684705057073362762612
LM:63:1|[-9, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0]|0.64219591041494854840608225724755014541499351367283941072508184973270393605837960087386359934156332473774752105863621084658885495138315402414741349798311179172205630491727424433345028606299185596219548
LM:63:2|[-5, 0, 4, 0, 0, 0, 0, 0, 0]|0.82954220411469594106509238916562733444566473560153024957935414232304287182902518764803448524570666910369627317324528723424076942332477667346808857744070115893029069744282878691169892103111185068221420
LM:63:3|ZERO|0
LM:63:4|[-9, 4, 0, 0]|0.53424751251537523795543918289397777367332724104022172524100958015192809146058359563842483271526011473164407013122698640821866488829923698390062081653684451620175190353304891854186292245432999744176070
LM:63:5|ZERO|0
LM:63:6|ZERO|0
LM:63:7|[315, -8]|8/315
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R5/n4_check/per_basis.py <==
"""Constraint vectors of each of the 64 binomial sums of the ansatz (eq. (48)):
moments M=2..18, large-M L^7..L^0, BFKL (E-branch) w^-7..w^0, DL w^-7..w^-3; constants by PSLQ."""
import pickle, time
from fractions import Fraction as F
from limits import *
from numeval import *
from kvdata import ANSATZ
from moments import BSdef
t0=time.time()
data={}
q=[]
for i,a in enumerate(ANSATZ):
    words=lin_comb_words({a:F(1)})
    dl=combine(words,DL_word); bf=combine(words,BFKL_word); lm=largeM(words)
    data[a]={"mom":{M:BSdef(a,M) for M in range(2,20,2)}}
    for p in range(-7,-2):
        q.append(("DL:%d:%d"%(i,p),dl.get(p,{}),list(range(0,8+p)),ALTGENS))
    for p in range(-7,1):
        q.append(("BF:%d:%d"%(i,p),bf.get(p,{}),[7+p],ALTGENS if 7+p<=6 else MZVGENS))
    for P in range(0,8):
        e={(0,ws):c for (pp,ws),c in lm.items() if pp==P}
        q.append(("LM:%d:%d"%(i,P),e,[7-P],ALTGENS if 7-P<=6 else MZVGENS))
print("expansions done",round(time.time()-t0,1),flush=True)
out=run_gp(build_script(q,prec=200),"per_basis")
res=parse(out)
bad=[k for k,v in res.items() if v[0]=="NOREL"]
print("NOREL:",len(bad),bad[:10])
pickle.dump({"data":data,"res":res,"basis":quantities_basis},open("per_basis.pkl","wb"))
print("done",round(time.time()-t0,1))


==> anc/numbers/deposit/R5/n4_check/rank_extra.out <==
DL w^-6 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-5 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-5 z2    fixed by listed? False  fixed with j=20? False  KV value 192  H value 96
DL w^-4 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-4 z2    fixed by listed? False  fixed with j=20? False  KV value -384  H value -168
DL w^-4 z3    fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-3 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-3 z2    fixed by listed? False  fixed with j=20? False  KV value -192  H value 24
DL w^-3 z3    fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-3 z2^2  fixed by listed? False  fixed with j=20? False  KV value -288  H value -72


==> anc/numbers/deposit/R5/n4_check/rank_extra.py <==
import pickle
from fractions import Fraction as F
import rank_fast as R
A=[R.rows[n] for n in R.names]; rA=R.rank(A)
row20=[R.data[a]["mom"][18] for a in R.ANSATZ]; r20=R.rank(A+[row20])
H=[F(x) for x in R.LINE1[:64]]; c=[4*R.NPADFL.get(a,F(0)) for a in R.ANSATZ]
dot=lambda r,v: sum(a*b for a,b in zip(r,v))
for p,comps in ((-6,["1"]),(-5,["1","z2"]),(-4,["1","z2","z3"]),(-3,["1","z2","z3","z2^2"])):
    for nm in comps:
        row=[R.comp("DL",i,p,nm) for i in range(64)]
        if not any(row): print("DL w^%d %s: zero for every ansatz element"%(p,nm)); continue
        print("DL w^%d %-5s fixed by listed? %-5s  fixed with j=20? %-5s  KV value %s  H value %s"%(p,nm,R.rank(A+[row])==rA,R.rank(A+[row20,row])==r20,dot(row,c),dot(row,H)))


==> anc/numbers/deposit/R5/n4_check/rank_fast.out <==
listed conditions: 23 ; identically zero on the ansatz: ['largeM L^6 ln2', 'BFKL w^-6 ln2']
rank of listed conditions: 21 ; null space dimension: 43
  rank of group mom : 8
  rank of group largeM : 8
  rank of group BFKL : 4
  rank of group DL : 1
DL w^-5 component 1 : in row space of listed conditions? False
DL w^-5 component z2 : in row space of listed conditions? False
H = eq.(49): listed conditions violated: []
H: DL zeta2/w^5 = 96 ; DL rational/w^5 = 0
KV rational part: DL zeta2/w^5 = 192
with j=20 moment added: rank 22 ; null dim 42
with j=20: DL zeta2/w^5 in row space? False
H(M=18) = 12178753/3596395106304000
null vectors (listed+j=20) with nonzero zeta2/w^5: 30 of 42 basis vectors
example: basis element (4, 1, 2) -> target -4 ; check conditions: True


==> anc/numbers/deposit/R5/n4_check/rank_fast.py <==
"""Exact rank / row-space tests by Fraction Gaussian elimination (same rows as rank_analysis.py)."""
import pickle
from fractions import Fraction as F
from kvdata import ANSATZ, LINE1, NPADFL
d=pickle.load(open("per_basis.pkl","rb")); res=d["res"]; data=d["data"]
def comp(kind,i,p,name):
    st,co,val=res["%s:%d:%d"%(kind,i,p)]
    return F(0) if st=="ZERO" else co.get(name,F(0))
rows={}
for M in range(2,18,2): rows["mom M=%d (j=%d)"%(M,M+2)]=[data[a]["mom"][M] for a in ANSATZ]
for P,nm in [(7,"1"),(6,"ln2"),(5,"z2"),(4,"z3"),(3,"z2^2"),(2,"z5"),(2,"z2*z3"),(1,"z3^2"),(1,"z2^3")]:
    rows["largeM L^%d %s"%(P,nm)]=[comp("LM",i,P,nm) for i in range(64)]
for p,nm in [(-7,"1"),(-6,"ln2"),(-5,"z2"),(-4,"z3"),(-3,"z2^2")]:
    rows["BFKL w^%d %s"%(p,nm)]=[comp("BF",i,p,nm) for i in range(64)]
rows["DL w^-7 1"]=[comp("DL",i,-7,"1") for i in range(64)]
def echelon(R):
    R=[list(r) for r in R]; piv=[]; rank=0; ncol=len(R[0]) if R else 0
    for col in range(ncol):
        pr=next((k for k in range(rank,len(R)) if R[k][col]!=0),None)
        if pr is None: continue
        R[rank],R[pr]=R[pr],R[rank]
        pv=R[rank][col]; R[rank]=[x/pv for x in R[rank]]
        for k in range(len(R)):
            if k!=rank and R[k][col]!=0:
                f=R[k][col]; R[k]=[a-f*b for a,b in zip(R[k],R[rank])]
        piv.append(col); rank+=1
    return rank,R[:rank],piv
def rank(R): return echelon(R)[0]
names=list(rows); A=[rows[n] for n in names]
print("listed conditions:",len(names),"; identically zero on the ansatz:",[n for n in names if not any(rows[n])])
rA=rank(A); print("rank of listed conditions:",rA,"; null space dimension:",64-rA)
# per-group ranks
grp=lambda key:[rows[n] for n in names if n.startswith(key)]
for g in ("mom","largeM","BFKL","DL"): print("  rank of group",g,":",rank(grp(g)))
tgt={nm:[comp("DL",i,-5,nm) for i in range(64)] for nm in ("1","z2")}
for nm,row in tgt.items():
    if not any(row): print("DL w^-5 component",nm,"vanishes for every ansatz element"); continue
    print("DL w^-5 component",nm,": in row space of listed conditions?", rank(A+[row])==rA)
H=[F(x) for x in LINE1[:64]]
dot=lambda r,v: sum(a*b for a,b in zip(r,v))
print("H = eq.(49): listed conditions violated:",[n for n in names if dot(rows[n],H)!=0])
print("H: DL zeta2/w^5 =",dot(tgt["z2"],H),"; DL rational/w^5 =",dot(tgt["1"],H))
c=[4*NPADFL.get(a,F(0)) for a in ANSATZ]
print("KV rational part: DL zeta2/w^5 =",dot(tgt["z2"],c))
row20=[data[a]["mom"][18] for a in ANSATZ]
r20=rank(A+[row20]); print("with j=20 moment added: rank",r20,"; null dim",64-r20)
print("with j=20: DL zeta2/w^5 in row space?", rank(A+[row20,tgt["z2"]])==r20)
print("H(M=18) =",dot(row20,H))
# exhibit a vector in the null space of listed+j=20 with nonzero target: combine H with another null vector
rk,E,piv=echelon(A+[row20])
free=[c for c in range(64) if c not in piv]
def nullvec(fc):
    v=[F(0)]*64; v[fc]=F(1)
    for r,pc in zip(E,piv): v[pc]=-r[fc]
    return v
vals=[(fc,dot(tgt["z2"],nullvec(fc))) for fc in free]
nz=[x for x in vals if x[1]!=0]
print("null vectors (listed+j=20) with nonzero zeta2/w^5: %d of %d basis vectors"%(len(nz),len(free)))
if nz:
    fc,val=nz[0]; v=nullvec(fc)
    print("example: basis element",ANSATZ[fc],"-> target",val, "; check conditions:", all(dot(r,v)==0 for r in A+[row20]))
pickle.dump({"names":names,"rows":rows,"tgt":tgt},open("rank_fast.pkl","wb"))


==> anc/numbers/deposit/R5/n4_check/run_kv.py <==
import pickle, time, sys
from fractions import Fraction as F
from limits import *
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1
t0=time.time()
parts={
 "rat": lin_comb_words({k:4*v for k,v in NPADFL.items()}),
 "z3":  lin_comb_words(Z3PART),
 "z5":  {(1,1):F(-320),(2,):F(160)},          # -40*BS_1^2 = -40*4*(2S_{1,1}-S_2)
 "H":   lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})
}
res={}
for name,words in parts.items():
    res[name]={"DL":combine(words,DL_word),"BFKL":combine(words,BFKL_word),"LM":largeM(words),"nwords":len(words)}
    print(name,"done",len(words),"words", round(time.time()-t0,1),"s",flush=True)
pickle.dump(res,open("kv_limits.pkl","wb"))
# check: no sinf in DL/BFKL coefficients
for name in res:
    for lim in ("DL","BFKL"):
        for p,e in res[name][lim].items():
            bad=[k for k in e if k[0]!=0]
            if bad: print("SINF LEFT",name,lim,p,len(bad))
print("total time",round(time.time()-t0,1))


==> anc/numbers/deposit/R5/n4_check/sexp_all.log <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
1 {-6} 1.18297 0.19402791200000002
2 {-5} 0.038405 0.19402791200000002
3 {-4} 0.035087 0.19402791200000002
4 {-3} 0.026599 0.19402791200000002
5 {-2} 0.012302 0.19402791200000002
6 {1} 0.018496 0.19402791200000002
7 {2} 0.013498 0.19402791200000002
8 {3} 0.010904 0.19402791200000002
9 {4} 0.011101 0.19402791200000002
10 {5} 0.010212 0.19402791200000002
11 {6} 0.01067 0.19402791200000002
12 {-6, 1} 0.556781 0.19402791200000002
13 {-5, -2} 2.094965 0.201462664
14 {-5, 1} 0.022528 0.201462664
15 {-5, 2} 0.298043 0.202461032
16 {-4, -3} 2.285029 0.21026368
17 {-4, -2} 0.041666 0.21026368
18 {-4, 1} 0.088303 0.21026368
19 {-4, 2} 0.066635 0.21026368
20 {-4, 3} 0.40489 0.210767168
21 {-3, -4} 3.106422 0.220044344
22 {-3, -3} 0.037987 0.220044344
23 {-3, -2} 0.037299 0.220057256
24 {-3, 1} 0.06337 0.22006793600000002
25 {-3, 2} 0.057312 0.220089576
26 {-3, 3} 0.064089 0.22009250400000002
27 {-3, 4} 0.504733 0.220813736
28 {-2, -5} 1.709102 0.22700800000000002
29 {-2, -4} 0.03684 0.22700800000000002
30 {-2, -3} 0.021841 0.22700800000000002
31 {-2, -2} 0.017764 0.22700800000000002
32 {-2, 1} 0.038581 0.22702284
33 {-2, 2} 0.028281 0.227050464
34 {-2, 3} 0.025232 0.227057536
35 {-2, 4} 0.028407 0.22708582400000002
36 {-2, 5} 0.600935 0.227999784
37 {1, -6} 0.182561 0.227999784
38 {1, -5} 0.073924 0.227999784
39 {1, -4} 0.041073 0.227999784
40 {1, -3} 0.048389 0.228019728
41 {1, -2} 0.04537 0.22803909600000002
42 {1, 1} 0.080811 0.22804680800000002
43 {1, 2} 0.028827 0.228081008
44 {1, 3} 0.025928 0.228100872
45 {1, 4} 0.029099 0.22813452
46 {1, 5} 0.02812 0.22814952000000002
47 {1, 6} 0.813068 0.230045616
48 {2, -5} 0.411173 0.23040021600000002
49 {2, -4} 0.042949 0.23040021600000002
50 {2, -3} 0.035357 0.230407208
51 {2, -2} 0.046885 0.230440152
52 {2, 1} 0.061823 0.230450184
53 {2, 3} 0.031794 0.23046875200000003
54 {2, 4} 0.031055 0.23049956000000002
55 {2, 5} 1.889818 0.23400762400000003
56 {3, -4} 0.290513 0.234323416
57 {3, -3} 0.026771 0.234323416
58 {3, -2} 0.023918 0.23433836800000002
59 {3, 1} 0.040959 0.23433836800000002
60 {3, 2} 0.021506 0.23437174400000002
61 {3, 3} 0.020169 0.23437174400000002
62 {3, 4} 2.033869 0.239431304
63 {4, -3} 0.276449 0.239717216
64 {4, -2} 0.023256 0.239717216
65 {4, 1} 0.030417 0.239717216
66 {4, 2} 0.020884 0.23972111200000001
67 {4, 3} 3.227534 0.246236792
68 {5, -2} 0.212217 0.24643012800000003
69 {5, 1} 0.027005 0.24643012800000003
70 {5, 2} 5.285622 0.2573172
71 {6, 1} 0.964 0.25923490400000004
72 {-5, 1, 1} 1.621398 0.26023808000000004
73 {-4, -2, 1} 13.291049 0.29392288
74 {-4, 1, -2} 0.122717 0.29392288
75 {-4, 1, 1} 0.043745 0.29392288
76 {-4, 1, 2} 1.417532 0.29474974400000004
77 {-4, 2, 1} 0.891998 0.296417152
78 {-3, -3, 1} 9.163453 0.320405312
79 {-3, -2, -2} 3.289128 0.32215686400000004
80 {-3, -2, 1} 0.098125 0.32215686400000004
81 {-3, -2, 2} 13.857568 0.368468544
82 {-3, 1, -3} 0.615854 0.36867847200000003
83 {-3, 1, -2} 0.141352 0.36867847200000003
84 {-3, 1, 1} 0.21558 0.36867847200000003
85 {-3, 1, 2} 0.046181 0.36867847200000003
86 {-3, 1, 3} 0.880953 0.369185912
87 {-3, 2, -2} 2.530879 0.375722376
88 {-3, 2, 1} 0.053818 0.375722376
89 {-3, 3, 1} 0.942971 0.37613753600000005
90 {-2, -4, 1} 9.208185 0.39354068000000003
91 {-2, -3, -2} 4.884853 0.396692496
92 {-2, -3, 1} 0.15783 0.396692496
93 {-2, -3, 2} 13.980364 0.42223602400000004
94 {-2, -2, -3} 3.103921 0.42463698400000005
95 {-2, -2, -2} 0.060195 0.42463698400000005
96 {-2, -2, 1} 0.113434 0.42463698400000005
97 {-2, -2, 2} 0.130114 0.42463698400000005
98 {-2, -2, 3} 10.419783 0.44074259200000004
99 {-2, 1, -4} 0.695571 0.44090428800000003
100 {-2, 1, -3} 0.17432 0.44090428800000003
101 {-2, 1, -2} 0.096571 0.44090428800000003
102 {-2, 1, 1} 0.1787 0.44090428800000003
103 {-2, 1, 2} 0.100653 0.44090428800000003
104 {-2, 1, 3} 0.107197 0.44090428800000003
105 {-2, 1, 4} 1.499315 0.44162889600000005
106 {-2, 2, -3} 4.76791 0.44813819200000005
107 {-2, 2, -2} 0.187905 0.44813819200000005
108 {-2, 2, 1} 0.14826 0.44813819200000005
109 {-2, 2, 3} 1.674037 0.449049584
110 {-2, 3, -2} 4.043852 0.455217592
111 {-2, 3, 1} 0.127239 0.455217592
112 {-2, 3, 2} 1.590814 0.45604484
113 {-2, 4, 1} 0.89814 0.456503928
114 {1, -5, 1} 0.319213 0.45657852000000004
115 {1, -4, -2} 0.410886 0.45666784000000005
116 {1, -4, 1} 0.043379 0.45666784000000005
117 {1, -4, 2} 0.158172 0.456685192
118 {1, -3, -3} 0.351858 0.45685767200000005
119 {1, -3, -2} 0.04348 0.45685767200000005
120 {1, -3, 1} 0.07643 0.45685767200000005
121 {1, -3, 2} 0.043351 0.45685767200000005
122 {1, -3, 3} 0.225416 0.45700689600000005
123 {1, -2, -4} 0.432288 0.457115288
124 {1, -2, -3} 0.055576 0.457115288
125 {1, -2, -2} 0.039782 0.457115288
126 {1, -2, 1} 0.046977 0.457115288
127 {1, -2, 2} 0.077625 0.457174776
128 {1, -2, 3} 0.042805 0.457174776
129 {1, -2, 4} 0.231825 0.457329696
130 {1, 1, -5} 0.193561 0.457437664
131 {1, 1, -4} 0.054736 0.457437664
132 {1, 1, -3} 0.079247 0.457448944
133 {1, 1, -2} 0.048616 0.45745990400000003
134 {1, 1, 1} 0.062059 0.4574612
135 {1, 1, 3} 0.051842 0.45749888000000005
136 {1, 1, 4} 0.079272 0.457549656
137 {1, 1, 5} 3.555075 0.46015931200000004
138 {1, 2, -4} 0.884792 0.460566752
139 {1, 2, -2} 0.231584 0.460566752
140 {1, 2, 4} 5.591732 0.49818492000000003
141 {1, 3, -3} 0.950397 0.49818492000000003
142 {1, 3, -2} 0.102415 0.49818492000000003
143 {1, 3, 1} 0.109632 0.49818492000000003
144 {1, 3, 2} 0.076825 0.49818492000000003
145 {1, 3, 3} 7.683767 0.49818492000000003
146 {1, 4, -2} 0.372797 0.49818492000000003
147 {1, 4, 1} 0.073561 0.49818492000000003
148 {1, 4, 2} 8.978376 0.504256056
149 {1, 5, 1} 0.143712 0.504333896
150 {2, -4, 1} 0.741216 0.5048649040000001
151 {2, -3, -2} 14.891621 0.530081912
152 {2, -3, 1} 0.0757 0.530081912
153 {2, -3, 2} 0.746435 0.5303517680000001
154 {2, -2, -3} 11.981322 0.54480096
155 {2, -2, -2} 0.064125 0.54480096
156 {2, -2, 1} 0.09887 0.54480096
157 {2, -2, 2} 0.11951 0.54480096
158 {2, -2, 3} 1.190134 0.5450290640000001
159 {2, 1, -4} 0.229232 0.5450290640000001
160 {2, 1, -2} 0.08284 0.5450290640000001
161 {2, 1, 4} 7.773943 0.554233928
162 {2, 3, -2} 0.37701 0.554453152
163 {2, 3, 1} 0.054104 0.554453152
164 {2, 3, 2} 13.852908 0.5669875440000001
165 {2, 4, 1} 0.204798 0.5670900560000001
166 {3, -3, 1} 1.167761 0.567367568
167 {3, -2, -2} 19.430553 0.5921514640000001
168 {3, -2, 1} 0.114364 0.5921514640000001
169 {3, -2, 2} 1.174865 0.5921942560000001
170 {3, 1, -3} 0.151944 0.5921942560000001
171 {3, 1, -2} 0.052666 0.5921942560000001
172 {3, 1, 1} 0.095621 0.5921942560000001
173 {3, 1, 2} 0.09368 0.5921942560000001
174 {3, 1, 3} 14.689816 0.6066134400000001
175 {3, 2, -2} 0.566326 0.6068825200000001
176 {3, 2, 1} 0.115369 0.6068825200000001
177 {3, 3, 1} 0.740821 0.6068825200000001
178 {4, -2, 1} 0.52232 0.6071890400000001
179 {4, 1, -2} 0.115219 0.6071890400000001
180 {4, 1, 1} 0.059336 0.6071890400000001
181 {4, 1, 2} 22.627723 0.626756824
182 {4, 2, 1} 0.900253 0.6268315200000001
183 {5, 1, 1} 0.351287 0.6268435280000001
184 {-4, 1, 1, 1} 3.048167 0.630285624
185 {-3, -2, 1, 1} 57.946346 0.726089392
186 {-3, 1, -2, 1} 2.423134 0.726089392
187 {-3, 1, 1, -2} 0.608376 0.726089392
188 {-3, 1, 1, 1} 0.251917 0.726089392
189 {-2, -3, 1, 1} 45.302706 0.7713854880000001
190 {-2, -2, -2, 1} 15.020656 0.7713854880000001
191 {-2, -2, 1, -2} 1.300794 0.7713854880000001
192 {-2, -2, 1, 1} 0.283716 0.7713854880000001
193 {-2, -2, 1, 2} 63.242457 0.856331456
194 {-2, -2, 2, 1} 59.644562 0.9213056000000001
195 {-2, 1, -3, 1} 6.659537 0.9228457520000001
196 {-2, 1, -2, -2} 0.859744 0.9228457520000001
197 {-2, 1, -2, 1} 0.101655 0.9228457520000001
198 {-2, 1, -2, 2} 1.324604 0.9228457520000001
199 {-2, 1, 1, -3} 1.021879 0.9228457520000001
200 {-2, 1, 1, -2} 0.152274 0.9228457520000001
201 {-2, 1, 1, 1} 0.157227 0.9228457520000001
202 {-2, 1, 1, 3} 2.121563 0.9228457520000001
203 {-2, 1, 2, -2} 6.849452 0.928269
204 {-2, 1, 3, 1} 2.502559 0.9294726080000001
205 {-2, 2, -2, 1} 27.65801 0.9642447040000001
206 {-2, 2, 1, -2} 1.021632 0.9642447040000001
207 {-2, 3, 1, 1} 3.920379 0.964360768
208 {1, -4, 1, 1} 5.997098 0.964360768
209 {1, -3, -2, 1} 4.412396 0.964360768
210 {1, -3, 1, -2} 1.500563 0.964360768
211 {1, -3, 1, 1} 0.194199 0.964360768
212 {1, -3, 1, 2} 2.14617 0.964360768
213 {1, -3, 2, 1} 3.114247 0.964360768
214 {1, -2, -3, 1} 4.563524 0.9647004240000001
215 {1, -2, -2, -2} 0.646431 0.9647004240000001
216 {1, -2, -2, 1} 0.081893 0.9647004240000001
217 {1, -2, -2, 2} 0.857142 0.9647004240000001
218 {1, -2, 1, -3} 1.620388 0.9647004240000001
219 {1, -2, 1, -2} 0.07092 0.9647004240000001
220 {1, -2, 1, 1} 0.105172 0.9647004240000001
221 {1, -2, 1, 2} 0.072776 0.9647004240000001
222 {1, -2, 1, 3} 0.409487 0.9647004240000001
223 {1, -2, 2, -2} 1.427997 0.9647004240000001
224 {1, -2, 2, 1} 0.414228 0.9647004240000001
225 {1, -2, 3, 1} 1.629207 0.964800328
226 {1, 1, -4, 1} 3.30668 0.964800328
227 {1, 1, -3, -2} 2.543669 0.964836856
228 {1, 1, -3, 1} 0.21397 0.964836856
229 {1, 1, -3, 2} 1.004457 0.964836856
230 {1, 1, -2, -3} 3.139384 0.9651304960000001
231 {1, 1, -2, -2} 0.424204 0.9651304960000001
232 {1, 1, -2, 1} 0.229805 0.9651304960000001
233 {1, 1, -2, 2} 0.244685 0.9651304960000001
234 {1, 1, -2, 3} 0.695281 0.9652383600000001
235 {1, 1, 1, -4} 0.830802 0.9655447760000001
236 {1, 1, 1, -2} 0.221018 0.9655447760000001
237 {1, 1, 1, 4} 8.118705 0.9680512720000001
238 {1, 1, 3, -2} 2.060764 0.9685608400000001
239 {1, 1, 3, 1} 0.174976 0.9685608400000001
240 {1, 1, 3, 2} 18.774577 0.9785600160000001
241 {1, 1, 4, 1} 0.887091 0.9787697040000001
242 {1, 2, -3, 1} 5.467773 0.98177548
243 {1, 2, -2, -2} 64.013871 1.0339209040000001
244 {1, 2, -2, 2} 2.46872 1.0339209040000001
245 {1, 2, 3, 1} 43.819435 1.0645722720000002
246 {1, 3, -2, 1} 3.373655 1.065562488
247 {1, 3, 1, -2} 0.318339 1.0655801520000001
248 {1, 3, 1, 1} 0.106508 1.0655801520000001
249 {1, 3, 1, 2} 26.931206 1.081332584
250 {1, 3, 2, 1} 2.589168 1.0816501360000002
251 {1, 4, 1, 1} 2.983724 1.0816501360000002
252 {2, -3, 1, 1} 2.623812 1.0839665920000001
253 {2, -2, -2, 1} 118.331529 1.1699245520000001
254 {2, -2, 1, -2} 2.084349 1.1699245520000001
255 {2, -2, 1, 1} 0.125532 1.1699245520000001
256 {2, -2, 1, 2} 1.550956 1.1699245520000001
257 {2, -2, 2, 1} 4.551513 1.1699245520000001
258 {2, 1, -3, 1} 2.730442 1.1699245520000001
259 {2, 1, -2, -2} 0.749272 1.1699245520000001
260 {2, 1, -2, 2} 0.934313 1.1699245520000001
261 {2, 1, 3, 1} 21.60211 1.171294824
262 {2, 3, 1, 1} 1.899543 1.171294824
263 {3, -2, 1, 1} 3.546799 1.172270672
264 {3, 1, -2, 1} 1.823955 1.172270672
265 {3, 1, 1, -2} 1.535467 1.172270672
266 {3, 1, 1, 1} 0.257009 1.172270672
267 {4, 1, 1, 1} 1.671221 1.172373512
268 {-2, -2, 1, 1, 1} 165.904075 1.2872890160000001
269 {-2, 1, -2, 1, 1} 12.011694 1.2903498720000002
270 {-2, 1, 1, -2, 1} 3.977249 1.2903498720000002
271 {-2, 1, 1, 1, -2} 1.77411 1.2903498720000002
272 {1, -3, 1, 1, 1} 13.781876 1.2903498720000002
273 {1, -2, -2, 1, 1} 22.718022 1.29110944
274 {1, -2, 1, -2, 1} 9.472554 1.29110944
275 {1, -2, 1, 1, -2} 6.02313 1.29110944
276 {1, -2, 1, 1, 1} 0.521137 1.29110944
277 {1, 1, -3, 1, 1} 6.463428 1.29110944
278 {1, 1, -2, -2, 1} 7.379534 1.29110944
279 {1, 1, -2, 1, -2} 5.793457 1.29110944
280 {1, 1, -2, 1, 1} 0.395001 1.29110944
281 {1, 1, -2, 1, 2} 8.366008 1.29110944
282 {1, 1, -2, 2, 1} 10.58159 1.29110944
283 {1, 1, 1, -3, 1} 8.391397 1.29110944
284 {1, 1, 1, -2, -2} 2.417776 1.29110944
285 {1, 1, 1, -2, 2} 1.703855 1.29110944
286 {1, 1, 1, 3, 1} 13.243364 1.29110944
287 {1, 1, 3, 1, 1} 2.648659 1.29110944
288 {1, 2, -2, 1, 1} 20.288254 1.295138696
289 {1, 3, 1, 1, 1} 3.857695 1.295138696
290 {2, -2, 1, 1, 1} 14.379725 1.29612236
291 {2, 1, -2, 1, 1} 6.524499 1.29640848
292 {1, 1, -2, 1, 1, 1} 16.387173 1.303006
293 {1, 1, 1, -2, 1, 1} 22.720168 1.303006
DONE


==> anc/numbers/deposit/R5/n4_check/sexp_all.out <==
{-6}|(-31*S[2, Infinity]^3)/140|0
{-5}|(-15*S[5, Infinity])/16|0
{-4}|(-7*S[2, Infinity]^2)/20|1/(2*n^4)
{-3}|(-3*S[3, Infinity])/4|-3/(4*n^4) + 1/(2*n^3)
{-2}|-1/2*S[2, Infinity]|-1/2*1/n^3 + 1/(2*n^2)
{1}|1/(120*n^4) - 1/(12*n^2) + 1/(2*n) + LG[n]|0
{2}|-1/6*1/n^3 + 1/(2*n^2) - n^(-1) + S[2, Infinity]|0
{3}|-1/4*1/n^4 + 1/(2*n^3) - 1/(2*n^2) + S[3, Infinity]|0
{4}|1/(2*n^4) - 1/(3*n^3) + (2*S[2, Infinity]^2)/5|0
{5}|-1/4*1/n^4 + S[5, Infinity]|0
{6}|(8*S[2, Infinity]^3)/35|0
{-6, 1}|7*S[-7, Infinity] - (31*S[-1, Infinity]*S[2, Infinity]^3)/140 - S[-6, 1, Infinity] - S[-5, 2, Infinity] - S[-4, 3, Infinity] - S[-3, 4, Infinity] - S[-2, 5, Infinity] - S[-1, 6, Infinity]|0
{-5, -2}|24*S[-7, Infinity] + (9*S[2, Infinity]^2*S[3, Infinity])/20 - (89*S[2, Infinity]*S[5, Infinity])/32 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity]|0
{-5, 1}|(-11*S[2, Infinity]^3)/20 + (3*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity]|0
{-5, 2}|(-8*S[-1, Infinity]*S[2, Infinity]^3)/7 + (S[2, Infinity]^2*S[3, Infinity])/5 - 2*S[2, Infinity]*S[5, Infinity] - 6*S[7, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity]|0
{-4, -3}|-45*S[-7, Infinity] - (39*S[2, Infinity]^2*S[3, Infinity])/80 + (45*S[2, Infinity]*S[5, Infinity])/8 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity]|(-3*S[3, Infinity])/(8*n^4)
{-4, -2}|(193*S[2, Infinity]^3)/420 - (3*S[3, Infinity]^2)/4|-1/4*S[2, Infinity]/n^4
{-4, 1}|(S[2, Infinity]*S[3, Infinity])/2 - (59*S[5, Infinity])/32|LG[n]/(2*n^4)
{-4, 2}|(743*S[2, Infinity]^3)/840 - (9*S[3, Infinity]^2)/4 + (31*S[-1, Infinity]*S[5, Infinity])/4 + 4*S[-5, -1, Infinity]|S[2, Infinity]/(2*n^4)
{-4, 3}|(16*S[-1, Infinity]*S[2, Infinity]^3)/7 - (9*S[2, Infinity]^2*S[3, Infinity])/10 + 3*S[2, Infinity]*S[5, Infinity] + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity]|S[3, Infinity]/(2*n^4)
{-3, -4}|40*S[-7, Infinity] + (49*S[2, Infinity]^2*S[3, Infinity])/80 - (15*S[2, Infinity]*S[5, Infinity])/4 + 10*S[7, Infinity] - 10*S[-6, -1, Infinity] - 4*S[2, -5, Infinity] - 7*S[3, -4, Infinity] - 9*S[4, -3, Infinity] - 10*S[5, -2, Infinity] - 10*S[6, -1, Infinity]|(21*S[2, Infinity]^2)/(80*n^4) - (7*S[2, Infinity]^2)/(40*n^3)
{-3, -3}|(4*S[2, Infinity]^3)/35 + (9*S[3, Infinity]^2)/32|(9*S[3, Infinity])/(16*n^4) - (3*S[3, Infinity])/(8*n^3)
{-3, -2}|-1/8*1/n^4 - (9*S[2, Infinity]*S[3, Infinity])/4 + (83*S[5, Infinity])/16|(3*S[2, Infinity])/(8*n^4) - S[2, Infinity]/(4*n^3)
{-3, 1}|S[-1, Infinity]^4/12 - (S[-1, Infinity]^2*S[2, Infinity])/2 - (11*S[2, Infinity]^2)/10 - (7*S[-1, Infinity]*S[3, Infinity])/4 - 2*S[-1, 1, 1, 1, Infinity]|1/(2*n^4) - (3*LG[n])/(4*n^4) + LG[n]/(2*n^3)
{-3, 2}|(-5*S[2, Infinity]*S[3, Infinity])/8 + (11*S[5, Infinity])/32|-1/2*1/n^4 - (3*S[2, Infinity])/(4*n^4) + S[2, Infinity]/(2*n^3)
{-3, 3}|(-439*S[2, Infinity]^3)/280 + (81*S[3, Infinity]^2)/32 - (93*S[-1, Infinity]*S[5, Infinity])/8 - 6*S[-5, -1, Infinity]|(-3*S[3, Infinity])/(4*n^4) + S[3, Infinity]/(2*n^3)
{-3, 4}|(-16*S[-1, Infinity]*S[2, Infinity]^3)/7 - 2*S[2, Infinity]*S[5, Infinity] - 20*S[7, Infinity] + S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + 6*S[-2, -5, Infinity] + 10*S[-1, -6, Infinity]|(-3*S[2, Infinity]^2)/(10*n^4) + S[2, Infinity]^2/(5*n^3)
{-2, -5}|-15*S[-7, Infinity] + (45*S[2, Infinity]*S[5, Infinity])/32 - 5*S[7, Infinity] + 5*S[-6, -1, Infinity] + S[2, -5, Infinity] + 2*S[3, -4, Infinity] + 3*S[4, -3, Infinity] + 4*S[5, -2, Infinity] + 5*S[6, -1, Infinity]|(15*S[5, Infinity])/(32*n^3) - (15*S[5, Infinity])/(32*n^2)
{-2, -4}|(-47*S[2, Infinity]^3)/840 + (3*S[3, Infinity]^2)/4|(7*S[2, Infinity]^2)/(40*n^3) - (7*S[2, Infinity]^2)/(40*n^2)
{-2, -3}|-1/8*1/n^4 + (21*S[2, Infinity]*S[3, Infinity])/8 - (67*S[5, Infinity])/16|(3*S[3, Infinity])/(8*n^3) - (3*S[3, Infinity])/(8*n^2)
{-2, -2}|3/(8*n^4) - 1/(6*n^3) + (13*S[2, Infinity]^2)/40|S[2, Infinity]/(4*n^3) - S[2, Infinity]/(4*n^2)
{-2, 1}|(-5*S[3, Infinity])/8|-5/(12*n^4) + 1/(2*n^3) - LG[n]/(2*n^3) + LG[n]/(2*n^2)
{-2, 2}|-1/6*S[-1, Infinity]^4 + S[-1, Infinity]^2*S[2, Infinity] + (51*S[2, Infinity]^2)/40 + (7*S[-1, Infinity]*S[3, Infinity])/2 + 4*S[-1, 1, 1, 1, Infinity]|n^(-4) - 1/(2*n^3) - S[2, Infinity]/(2*n^3) + S[2, Infinity]/(2*n^2)
{-2, 3}|(-3*S[2, Infinity]*S[3, Infinity])/4 + (21*S[5, Infinity])/32|-1/4*1/n^4 - S[3, Infinity]/(2*n^3) + S[3, Infinity]/(2*n^2)
{-2, 4}|(143*S[2, Infinity]^3)/168 - (33*S[3, Infinity]^2)/16 + (31*S[-1, Infinity]*S[5, Infinity])/4 + 4*S[-5, -1, Infinity]|-1/5*S[2, Infinity]^2/n^3 + S[2, Infinity]^2/(5*n^2)
{-2, 5}|(8*S[-1, Infinity]*S[2, Infinity]^3)/7 + 15*S[7, Infinity] - S[-5, -2, Infinity] - 2*S[-4, -3, Infinity] - 3*S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 5*S[-1, -6, Infinity]|-1/2*S[5, Infinity]/n^3 + S[5, Infinity]/(2*n^2)
{1, -6}|-6*S[-7, Infinity] - (31*S[2, Infinity]^3)/(16800*n^4) + (31*S[2, Infinity]^3)/(1680*n^2) - (31*S[2, Infinity]^3)/(280*n) - (31*LG[n]*S[2, Infinity]^3)/140 + (31*S[-1, Infinity]*S[2, Infinity]^3)/140 + S[-6, 1, Infinity] + S[-5, 2, Infinity] + S[-4, 3, Infinity] + S[-3, 4, Infinity] + S[-2, 5, Infinity] + S[-1, 6, Infinity]|0
{1, -5}|(23*S[2, Infinity]^3)/70 - (3*S[3, Infinity]^2)/4 - S[5, Infinity]/(128*n^4) + (5*S[5, Infinity])/(64*n^2) - (15*S[5, Infinity])/(32*n) - (15*LG[n]*S[5, Infinity])/16 + (31*S[-1, Infinity]*S[5, Infinity])/16 + S[-5, -1, Infinity]|0
{1, -4}|(-7*S[2, Infinity]^2)/(2400*n^4) + (7*S[2, Infinity]^2)/(240*n^2) - (7*S[2, Infinity]^2)/(40*n) - (7*LG[n]*S[2, Infinity]^2)/20 - (S[2, Infinity]*S[3, Infinity])/2 + (29*S[5, Infinity])/32|0
{1, -3}|-1/12*S[-1, Infinity]^4 + (S[-1, Infinity]^2*S[2, Infinity])/2 + (3*S[2, Infinity]^2)/4 - S[3, Infinity]/(160*n^4) + S[3, Infinity]/(16*n^2) - (3*S[3, Infinity])/(8*n) - (3*LG[n]*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[3, Infinity])/4 + 2*S[-1, 1, 1, 1, Infinity]|1/(4*n^4)
{1, -2}|-1/240*S[2, Infinity]/n^4 + S[2, Infinity]/(24*n^2) - S[2, Infinity]/(4*n) - (LG[n]*S[2, Infinity])/2 - S[3, Infinity]/8|-5/(8*n^4) + 1/(4*n^3)
{1, 1}|1/(288*n^4) - 1/(8*n^3) + 3/(8*n^2) - 1/(2*n) + LG[n]/(120*n^4) - LG[n]/(12*n^2) + LG[n]/(2*n) + LG[n]^2/2 + S[2, Infinity]/2|0
{1, 2}|-5/(24*n^4) + 17/(36*n^3) - 3/(4*n^2) + n^(-1) + S[2, Infinity]/(120*n^4) - S[2, Infinity]/(12*n^2) + S[2, Infinity]/(2*n) + LG[n]*S[2, Infinity] - S[3, Infinity]|0
{1, 3}|7/(16*n^4) - 5/(12*n^3) + 1/(4*n^2) - S[2, Infinity]^2/10 + S[3, Infinity]/(120*n^4) - S[3, Infinity]/(12*n^2) + S[3, Infinity]/(2*n) + LG[n]*S[3, Infinity]|0
{1, 4}|-7/(24*n^4) + 1/(9*n^3) + S[2, Infinity]^2/(300*n^4) - S[2, Infinity]^2/(30*n^2) + S[2, Infinity]^2/(5*n) + (2*LG[n]*S[2, Infinity]^2)/5 + S[2, Infinity]*S[3, Infinity] - 2*S[5, Infinity]|0
{1, 5}|1/(16*n^4) - (6*S[2, Infinity]^3)/35 + S[3, Infinity]^2/2 + S[5, Infinity]/(120*n^4) - S[5, Infinity]/(12*n^2) + S[5, Infinity]/(2*n) + LG[n]*S[5, Infinity]|0
{1, 6}|S[2, Infinity]^3/(525*n^4) - (2*S[2, Infinity]^3)/(105*n^2) + (4*S[2, Infinity]^3)/(35*n) + (8*LG[n]*S[2, Infinity]^3)/35 - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity] + S[3, 2, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity] - S[3, 1, 1, 1, 1, Infinity]|0
{2, -5}|15*S[-7, Infinity] - (31*S[-1, Infinity]*S[2, Infinity]^3)/28 + (5*S[5, Infinity])/(32*n^3) - (15*S[5, Infinity])/(32*n^2) + (15*S[5, Infinity])/(16*n) - (45*S[2, Infinity]*S[5, Infinity])/32 - S[-5, 2, Infinity] - 2*S[-4, 3, Infinity] - 3*S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 5*S[-1, 6, Infinity]|0
{2, -4}|(7*S[2, Infinity]^2)/(120*n^3) - (7*S[2, Infinity]^2)/(40*n^2) + (7*S[2, Infinity]^2)/(20*n) - (1223*S[2, Infinity]^3)/840 + (9*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/4 - 4*S[-5, -1, Infinity]|0
{2, -3}|S[3, Infinity]/(8*n^3) - (3*S[3, Infinity])/(8*n^2) + (3*S[3, Infinity])/(4*n) - (S[2, Infinity]*S[3, Infinity])/8 - (41*S[5, Infinity])/32|0
{2, -2}|S[-1, Infinity]^4/6 + S[2, Infinity]/(12*n^3) - S[2, Infinity]/(4*n^2) + S[2, Infinity]/(2*n) - S[-1, Infinity]^2*S[2, Infinity] - (17*S[2, Infinity]^2)/8 - (7*S[-1, Infinity]*S[3, Infinity])/2 - 4*S[-1, 1, 1, 1, Infinity]|1/(4*n^4)
{2, 1}|-1/6*1/n^4 + 13/(36*n^3) - 1/(4*n^2) - n^(-1) - LG[n]/(6*n^3) + LG[n]/(2*n^2) - LG[n]/n + 2*S[3, Infinity]|0
{2, 3}|-3/(8*n^4) + 1/(6*n^3) - S[3, Infinity]/(6*n^3) + S[3, Infinity]/(2*n^2) - S[3, Infinity]/n - 2*S[2, Infinity]*S[3, Infinity] + (11*S[5, Infinity])/2|0
{2, 4}|1/(12*n^4) - S[2, Infinity]^2/(15*n^3) + S[2, Infinity]^2/(5*n^2) - (2*S[2, Infinity]^2)/(5*n) + (74*S[2, Infinity]^3)/105 - S[3, Infinity]^2|0
{2, 5}|-1/6*S[5, Infinity]/n^3 + S[5, Infinity]/(2*n^2) - S[5, Infinity]/n + S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity]|0
{3, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(80*n^4) - (7*S[2, Infinity]^2)/(40*n^3) + (7*S[2, Infinity]^2)/(40*n^2) + (31*S[-1, Infinity]*S[2, Infinity]^3)/14 - (49*S[2, Infinity]^2*S[3, Infinity])/80 + (15*S[2, Infinity]*S[5, Infinity])/8 + S[-4, 3, Infinity] + 3*S[-3, 4, Infinity] + 6*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity]|0
{3, -3}|(377*S[2, Infinity]^3)/280 + (3*S[3, Infinity])/(16*n^4) - (3*S[3, Infinity])/(8*n^3) + (3*S[3, Infinity])/(8*n^2) - (105*S[3, Infinity]^2)/32 + (93*S[-1, Infinity]*S[5, Infinity])/8 + 6*S[-5, -1, Infinity]|0
{3, -2}|S[2, Infinity]/(8*n^4) - S[2, Infinity]/(4*n^3) + S[2, Infinity]/(4*n^2) + (S[2, Infinity]*S[3, Infinity])/4 - (51*S[5, Infinity])/32|0
{3, 1}|17/(48*n^4) - 1/(6*n^3) - 1/(4*n^2) - LG[n]/(4*n^4) + LG[n]/(2*n^3) - LG[n]/(2*n^2) + S[2, Infinity]^2/2|0
{3, 2}|-5/(8*n^4) + 1/(3*n^3) - S[2, Infinity]/(4*n^4) + S[2, Infinity]/(2*n^3) - S[2, Infinity]/(2*n^2) + 3*S[2, Infinity]*S[3, Infinity] - (9*S[5, Infinity])/2|0
{3, 3}|1/(8*n^4) + (4*S[2, Infinity]^3)/35 - S[3, Infinity]/(4*n^4) + S[3, Infinity]/(2*n^3) - S[3, Infinity]/(2*n^2) + S[3, Infinity]^2/2|0
{3, 4}|-1/10*S[2, Infinity]^2/n^4 + S[2, Infinity]^2/(5*n^3) - S[2, Infinity]^2/(5*n^2) + (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity] - S[2, 1, 2, 1, 1, Infinity]|0
{4, -3}|15*S[-7, Infinity] - (31*S[-1, Infinity]*S[2, Infinity]^3)/14 - (3*S[3, Infinity])/(8*n^4) + S[3, Infinity]/(4*n^3) + (9*S[2, Infinity]^2*S[3, Infinity])/40 - (45*S[2, Infinity]*S[5, Infinity])/16 - S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity]|0
{4, -2}|-1/4*S[2, Infinity]/n^4 + S[2, Infinity]/(6*n^3) - (1069*S[2, Infinity]^3)/840 + (33*S[3, Infinity]^2)/16 - (31*S[-1, Infinity]*S[5, Infinity])/4 - 4*S[-5, -1, Infinity]|0
{4, 1}|-1/8*1/n^4 - 1/(9*n^3) + LG[n]/(2*n^4) - LG[n]/(3*n^3) - S[2, Infinity]*S[3, Infinity] + 3*S[5, Infinity]|0
{4, 2}|1/(4*n^4) + S[2, Infinity]/(2*n^4) - S[2, Infinity]/(3*n^3) - (8*S[2, Infinity]^3)/105 + S[3, Infinity]^2|0
{4, 3}|S[3, Infinity]/(2*n^4) - S[3, Infinity]/(3*n^3) + (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 4, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity] - S[2, 1, 1, 2, 1, Infinity]|0
{5, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(8*n^4) + (31*S[-1, Infinity]*S[2, Infinity]^3)/28 - (21*S[2, Infinity]^2*S[3, Infinity])/80 + (29*S[2, Infinity]*S[5, Infinity])/32 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity]|0
{5, 1}|-1/16*1/n^4 - LG[n]/(4*n^4) + (2*S[2, Infinity]^3)/5 - S[3, Infinity]^2/2|0
{5, 2}|-1/4*S[2, Infinity]/n^4 + S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[4, 1, 2, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 2, 1, 2, Infinity] + S[3, 1, 1, 2, Infinity] - S[2, 1, 1, 1, 2, Infinity]|0
{6, 1}|2*S[7, Infinity] - S[3, 4, Infinity] - S[4, 3, Infinity] - S[5, 2, Infinity] - S[6, 1, Infinity] + S[3, 1, 3, Infinity] + S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity] + S[4, 1, 2, Infinity] + S[4, 2, 1, Infinity] + S[5, 1, 1, Infinity] - S[3, 1, 1, 2, Infinity] - S[3, 1, 2, 1, Infinity] - S[3, 2, 1, 1, Infinity] - S[4, 1, 1, 1, Infinity] + S[3, 1, 1, 1, 1, Infinity]|0
{-5, 1, 1}|14*S[-7, Infinity] - (159*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[2, Infinity]^2*S[3, Infinity])/10 + (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (47*S[-1, Infinity]^2*S[5, Infinity])/32 - (49*S[2, Infinity]*S[5, Infinity])/64 - 3*S[7, Infinity] - 6*S[-6, 1, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] - (11*S[-5, 2, Infinity])/2 - 5*S[-4, 3, Infinity] - (9*S[-3, 4, Infinity])/2 + S[-2, -5, Infinity]/2 - 4*S[-2, 5, Infinity] + (5*S[-1, -6, Infinity])/2 - (7*S[-1, 6, Infinity])/2 + S[-5, 1, 1, Infinity] + S[-4, 1, 2, Infinity] + S[-4, 2, 1, Infinity] + S[-3, 1, 3, Infinity] + S[-3, 2, 2, Infinity] + S[-3, 3, 1, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 2, 3, Infinity] + S[-2, 3, 2, Infinity] + S[-2, 4, 1, Infinity] + S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 3, 3, Infinity] + S[-1, 4, 2, Infinity] + S[-1, 5, 1, Infinity]|0
{-4, -2, 1}|-9*S[-7, Infinity] + (103*S[2, Infinity]^2*S[3, Infinity])/160 + (183*S[2, Infinity]*S[5, Infinity])/64 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 7*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 2*S[-4, 3, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - S[-4, -2, -1, Infinity] - S[-4, -1, -2, Infinity] - S[-4, 2, -1, Infinity] + 3*S[2, -4, -1, Infinity] - 3*S[2, -4, 1, Infinity] - S[2, -3, 2, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - 4*S[3, -3, 1, Infinity] - S[3, -2, 2, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 4*S[4, -2, 1, Infinity] - S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity]|(-5*S[3, Infinity])/(16*n^4)
{-4, 1, -2}|24*S[-7, Infinity] - (17*S[2, Infinity]^2*S[3, Infinity])/32 + (23*S[2, Infinity]*S[5, Infinity])/16 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 2*S[-4, 3, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, 2, -1, Infinity] + 3*S[2, -4, 1, Infinity] + S[2, -3, 2, Infinity] + 4*S[3, -3, 1, Infinity] + S[3, -2, 2, Infinity] + 4*S[4, -2, 1, Infinity] + S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity]|-1/4*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(16*n^4)
{-4, 1, 1}|(113*S[2, Infinity]^3)/840 - (5*S[3, Infinity]^2)/8 + (93*S[-1, Infinity]*S[5, Infinity])/32 + (3*S[-5, -1, Infinity])/2|LG[n]^2/(4*n^4) + S[2, Infinity]/(4*n^4)
{-4, 1, 2}|(8*S[-1, Infinity]*S[2, Infinity]^3)/21 - (3*S[2, Infinity]^2*S[3, Infinity])/8 - S[-1, Infinity]*S[3, Infinity]^2 + (S[2, Infinity]*S[5, Infinity])/4 - 6*S[7, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - S[-2, -4, 1, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity]|(LG[n]*S[2, Infinity])/(2*n^4) - S[3, Infinity]/(2*n^4)
{-4, 2, 1}|(293*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[-1, Infinity]^4*S[3, Infinity])/6 - S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] - (79*S[2, Infinity]^2*S[3, Infinity])/40 - (13*S[-1, Infinity]*S[3, Infinity]^2)/4 + (23*S[-1, Infinity]^2*S[5, Infinity])/4 + (3*S[2, Infinity]*S[5, Infinity])/4 + 21*S[7, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-3, -4, Infinity] - 9*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + S[-2, -4, 1, Infinity] + S[-2, 1, -4, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 4*S[-1, 1, -5, Infinity] + S[-1, 2, -4, Infinity] - 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|S[3, Infinity]/n^4
{-3, -3, 1}|-5*S[-7, Infinity] - (S[-1, Infinity]^4*S[3, Infinity])/12 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (S[2, Infinity]^2*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[3, Infinity]^2)/4 + (7*S[2, Infinity]*S[5, Infinity])/16 - 16*S[7, Infinity] + 10*S[-6, -1, Infinity] - 20*S[-6, 1, Infinity] - 14*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 8*S[-4, 3, Infinity] - S[-3, -4, Infinity] - 3*S[-3, 4, Infinity] + 8*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 11*S[3, -4, Infinity] + 5*S[3, 4, Infinity] + 11*S[4, -3, Infinity] + 6*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 6*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 6*S[6, 1, Infinity] + 6*S[-5, -1, -1, Infinity] - 6*S[-5, -1, 1, Infinity] + 6*S[-5, 1, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 2, -1, Infinity] + S[-3, -3, -1, Infinity] + S[-3, -2, -2, Infinity] + S[-3, -1, -3, Infinity] + S[-3, 3, -1, Infinity] - 3*S[2, -4, -1, Infinity] + 3*S[2, -4, 1, Infinity] + 2*S[2, -3, 2, Infinity] + S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 5*S[3, -3, -1, Infinity] + 5*S[3, -3, 1, Infinity] + 3*S[3, -2, 2, Infinity] + S[3, -1, 3, Infinity] - 5*S[3, 1, -3, Infinity] - 5*S[3, 2, -2, Infinity] - 5*S[3, 3, -1, Infinity] - 6*S[4, -2, -1, Infinity] + 6*S[4, -2, 1, Infinity] + 3*S[4, -1, 2, Infinity] - 6*S[4, 1, -2, Infinity] - 6*S[4, 2, -1, Infinity] - 6*S[5, -1, -1, Infinity] + 6*S[5, -1, 1, Infinity] - 6*S[5, 1, -1, Infinity] + 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/16*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(24*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (33*S[2, Infinity]^2)/(40*n^4) - (11*S[2, Infinity]^2)/(20*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(16*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(2*n^4) - S[-1, 1, 1, 1, Infinity]/n^3
{-3, -2, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(16*n^4) - (S[-1, Infinity]*S[2, Infinity]^3)/56 - (S[-1, Infinity]^4*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (207*S[2, Infinity]^2*S[3, Infinity])/80 + (9*S[-1, Infinity]*S[3, Infinity]^2)/4 - (219*S[2, Infinity]*S[5, Infinity])/64 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 2*S[4, -3, Infinity] + 4*S[5, -2, Infinity] - S[-2, -3, -2, Infinity] - 3*S[-1, -4, -2, Infinity] - 2*S[-1, -3, -3, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-39*S[2, Infinity]^2)/(160*n^4) + (13*S[2, Infinity]^2)/(80*n^3)
{-3, -2, 1}|-1/32*1/n^4 - LG[n]/(8*n^4) + (643*S[2, Infinity]^3)/840 - (109*S[3, Infinity]^2)/64|(15*S[3, Infinity])/(32*n^4) - (5*S[3, Infinity])/(16*n^3)
{-3, -2, 2}|-1/8*S[2, Infinity]/n^4 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (57*S[2, Infinity]^2*S[3, Infinity])/32 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + 2*S[2, Infinity]*S[5, Infinity] + 29*S[7, Infinity] - 8*S[-5, -2, Infinity] - 13*S[-4, -3, Infinity] - 8*S[-3, -4, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 5*S[4, 3, Infinity] - 5*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 6*S[-4, -2, 1, Infinity] + 3*S[-4, -1, 2, Infinity] + 4*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] + 2*S[2, -3, -2, Infinity] + 2*S[2, -2, -3, Infinity] + 3*S[3, -2, -2, Infinity] + 2*S[3, -1, -3, Infinity] + 3*S[4, -1, -2, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(8*n^4) - S[-1, Infinity]^4/(12*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (153*S[2, Infinity]^2)/(160*n^4) + (51*S[2, Infinity]^2)/(80*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(8*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (3*S[-1, 1, 1, 1, Infinity])/n^4 + (2*S[-1, 1, 1, 1, Infinity])/n^3
{-3, 1, -3}|-45*S[-7, Infinity] + (S[-1, Infinity]^4*S[3, Infinity])/48 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (43*S[2, Infinity]^2*S[3, Infinity])/80 - (7*S[-1, Infinity]*S[3, Infinity]^2)/16 + (23*S[2, Infinity]*S[5, Infinity])/16 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] + 6*S[-5, -2, Infinity] + 14*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 8*S[-4, 3, Infinity] + S[-3, -4, Infinity] + 3*S[-3, 4, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 6*S[-5, -1, -1, Infinity] - 6*S[-5, 1, -1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - S[-3, -3, -1, Infinity] - S[-3, -2, -2, Infinity] - S[-3, -1, -3, Infinity] - S[-3, 3, -1, Infinity] - 3*S[2, -4, 1, Infinity] - 2*S[2, -3, 2, Infinity] - S[2, -2, 3, Infinity] - 5*S[3, -3, 1, Infinity] - 3*S[3, -2, 2, Infinity] - S[3, -1, 3, Infinity] - 6*S[4, -2, 1, Infinity] - 3*S[4, -1, 2, Infinity] - 6*S[5, -1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|S[-1, Infinity]^4/(16*n^4) - S[-1, Infinity]^4/(24*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (9*S[2, Infinity]^2)/(16*n^4) + (3*S[2, Infinity]^2)/(8*n^3) - (3*S[3, Infinity])/(8*n^4) + (9*LG[n]*S[3, Infinity])/(16*n^4) - (3*LG[n]*S[3, Infinity])/(8*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(16*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(2*n^4) + S[-1, 1, 1, 1, Infinity]/n^3
{-3, 1, -2}|(S[-1, Infinity]^4*S[2, Infinity])/12 - (S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (9*S[2, Infinity]^3)/56 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (21*S[3, Infinity]^2)/16 - 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/4*S[2, Infinity]/n^4 + (3*LG[n]*S[2, Infinity])/(8*n^4) - (LG[n]*S[2, Infinity])/(4*n^3) + (3*S[3, Infinity])/(32*n^4) - S[3, Infinity]/(16*n^3)
{-3, 1, 1}|S[-1, Infinity]^5/15 - (S[-1, Infinity]^3*S[2, Infinity])/3 - (7*S[-1, Infinity]^2*S[3, Infinity])/8 + (3*S[2, Infinity]*S[3, Infinity])/8 + (15*S[5, Infinity])/32 - 2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, 1, 1, 1, 1, Infinity]|-1/4*1/n^4 + LG[n]/(2*n^4) - (3*LG[n]^2)/(8*n^4) + LG[n]^2/(4*n^3) - (3*S[2, Infinity])/(8*n^4) + S[2, Infinity]/(4*n^3)
{-3, 1, 2}|-1/24*(S[-1, Infinity]^4*S[2, Infinity]) + (S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (83*S[2, Infinity]^3)/280 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (5*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|1/(2*n^4) + S[2, Infinity]/(2*n^4) - (3*LG[n]*S[2, Infinity])/(4*n^4) + (LG[n]*S[2, Infinity])/(2*n^3) + (3*S[3, Infinity])/(4*n^4) - S[3, Infinity]/(2*n^3)
{-3, 1, 3}|-1/2*(S[2, Infinity]^2*S[3, Infinity]) - (S[-1, Infinity]*S[3, Infinity]^2)/2 + (S[2, Infinity]*S[5, Infinity])/4 + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - S[4, 3, Infinity] - 4*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + S[-3, -3, 1, Infinity] + 3*S[-2, -4, 1, Infinity] + S[-2, -3, 2, Infinity] + 6*S[-1, -5, 1, Infinity] + 3*S[-1, -4, 2, Infinity] + S[-1, -3, 3, Infinity]|(3*S[2, Infinity]^2)/(40*n^4) - S[2, Infinity]^2/(20*n^3) + S[3, Infinity]/(2*n^4) - (3*LG[n]*S[3, Infinity])/(4*n^4) + (LG[n]*S[3, Infinity])/(2*n^3)
{-3, 2, -2}|24*S[-7, Infinity] - (S[-1, Infinity]^4*S[3, Infinity])/6 + S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (551*S[2, Infinity]^2*S[3, Infinity])/160 + (7*S[-1, Infinity]*S[3, Infinity]^2)/2 - (213*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 8*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 10*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 6*S[-3, 4, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 2, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 3, -1, Infinity] + 2*S[2, -3, 2, Infinity] + 2*S[2, -2, 3, Infinity] + 3*S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 3*S[4, -1, 2, Infinity] + 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/8*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(12*n^3) + S[2, Infinity]/(4*n^4) + (3*S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (51*S[2, Infinity]^2)/(32*n^4) - (17*S[2, Infinity]^2)/(16*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(8*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (3*S[-1, 1, 1, 1, Infinity])/n^4 - (2*S[-1, 1, 1, 1, Infinity])/n^3
{-3, 2, 1}|(-683*S[2, Infinity]^3)/840 + (59*S[3, Infinity]^2)/64 - (217*S[-1, Infinity]*S[5, Infinity])/32 - (7*S[-5, -1, Infinity])/2|-1/2*1/n^4 - LG[n]/(2*n^4) - (3*S[3, Infinity])/(2*n^4) + S[3, Infinity]/n^3
{-3, 3, 1}|(-271*S[-1, Infinity]*S[2, Infinity]^3)/280 - (S[2, Infinity]^2*S[3, Infinity])/4 + (97*S[-1, Infinity]*S[3, Infinity]^2)/32 - (69*S[-1, Infinity]^2*S[5, Infinity])/8 + (3*S[2, Infinity]*S[5, Infinity])/4 - 35*S[7, Infinity] - 6*S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-4, -3, Infinity] + 10*S[-3, -4, Infinity] + 16*S[-2, -5, Infinity] + 20*S[-1, -6, Infinity] + S[4, 3, Infinity] + 4*S[5, 2, Infinity] + 10*S[6, 1, Infinity] - S[-3, -3, 1, Infinity] - S[-3, 1, -3, Infinity] - 3*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - 3*S[-2, 1, -4, Infinity] - S[-2, 2, -3, Infinity] - 6*S[-1, -5, 1, Infinity] - 3*S[-1, -4, 2, Infinity] - S[-1, -3, 3, Infinity] - 6*S[-1, 1, -5, Infinity] - 3*S[-1, 2, -4, Infinity] - S[-1, 3, -3, Infinity]|(-3*S[2, Infinity]^2)/(8*n^4) + S[2, Infinity]^2/(4*n^3)
{-2, -4, 1}|5*S[-7, Infinity] + (27*S[2, Infinity]^2*S[3, Infinity])/160 - (63*S[2, Infinity]*S[5, Infinity])/64 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 10*S[-6, 1, Infinity] + 10*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 9*S[-4, 3, Infinity] + 2*S[-3, -4, Infinity] + 7*S[-3, 4, Infinity] + S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] - 3*S[2, -5, Infinity] - S[2, 5, Infinity] - 5*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 6*S[4, -3, Infinity] - 3*S[4, 3, Infinity] - 6*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - 2*S[-3, -3, -1, Infinity] - 2*S[-3, -2, -2, Infinity] - 2*S[-3, -1, -3, Infinity] - 2*S[-3, 3, -1, Infinity] - S[-2, -4, -1, Infinity] - S[-2, -3, -2, Infinity] - S[-2, -2, -3, Infinity] - S[-2, -1, -4, Infinity] - S[-2, 4, -1, Infinity] + S[2, -4, -1, Infinity] - S[2, -4, 1, Infinity] - S[2, -3, 2, Infinity] - S[2, -2, 3, Infinity] - S[2, -1, 4, Infinity] + S[2, 1, -4, Infinity] + S[2, 2, -3, Infinity] + S[2, 3, -2, Infinity] + S[2, 4, -1, Infinity] + 2*S[3, -3, -1, Infinity] - 2*S[3, -3, 1, Infinity] - 2*S[3, -2, 2, Infinity] - 2*S[3, -1, 3, Infinity] + 2*S[3, 1, -3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[4, -2, -1, Infinity] - 3*S[4, -2, 1, Infinity] - 3*S[4, -1, 2, Infinity] + 3*S[4, 1, -2, Infinity] + 3*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity]|-1/4*(S[2, Infinity]*S[3, Infinity])/n^3 + (S[2, Infinity]*S[3, Infinity])/(4*n^2) + (59*S[5, Infinity])/(64*n^3) - (59*S[5, Infinity])/(64*n^2)
{-2, -3, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(16*n^4) - (159*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[-1, Infinity]^4*S[3, Infinity])/4 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (681*S[2, Infinity]^2*S[3, Infinity])/160 - (81*S[-1, Infinity]*S[3, Infinity]^2)/16 + (155*S[2, Infinity]*S[5, Infinity])/64 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 3*S[3, -4, Infinity] + 3*S[4, -3, Infinity] - S[-2, -2, -3, Infinity] - 2*S[-1, -3, -3, Infinity] - 3*S[-1, -2, -4, Infinity] - 6*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(9*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (9*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (83*S[5, Infinity])/(32*n^3) + (83*S[5, Infinity])/(32*n^2)
{-2, -3, 1}|-1/32*1/n^4 - LG[n]/(8*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (193*S[2, Infinity]^3)/420 + (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (179*S[3, Infinity]^2)/64 + 3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/24*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (11*S[2, Infinity]^2)/(20*n^3) - (11*S[2, Infinity]^2)/(20*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + S[-1, 1, 1, 1, Infinity]/n^3 - S[-1, 1, 1, 1, Infinity]/n^2
{-2, -3, 2}|-1/8*S[2, Infinity]/n^4 + (67*S[2, Infinity]^2*S[3, Infinity])/80 - (33*S[2, Infinity]*S[5, Infinity])/64 + 29*S[7, Infinity] - 3*S[-4, -3, Infinity] - 11*S[-3, -4, Infinity] - 15*S[-2, -5, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 5*S[4, 3, Infinity] - 5*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 4*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] + 6*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, 4, Infinity] + S[2, -2, -3, Infinity] + 3*S[2, -1, -4, Infinity] + 2*S[3, -1, -3, Infinity]|(5*S[2, Infinity]*S[3, Infinity])/(16*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (11*S[5, Infinity])/(64*n^3) + (11*S[5, Infinity])/(64*n^2)
{-2, -2, -3}|15*S[-7, Infinity] + (41*S[-1, Infinity]*S[2, Infinity]^3)/70 - (9*S[3, Infinity])/(32*n^4) + S[3, Infinity]/(8*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (219*S[2, Infinity]^2*S[3, Infinity])/160 + (45*S[-1, Infinity]*S[3, Infinity]^2)/16 - S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity] - 3*S[3, -4, Infinity] - 6*S[4, -3, Infinity] - 6*S[5, -2, Infinity] + S[-3, -2, -2, Infinity] + 2*S[-2, -3, -2, Infinity] + 2*S[-2, -2, -3, Infinity] + 3*S[-1, -4, -2, Infinity] + 4*S[-1, -3, -3, Infinity] + 3*S[-1, -2, -4, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-21*S[2, Infinity]*S[3, Infinity])/(16*n^3) + (21*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (67*S[5, Infinity])/(32*n^3) - (67*S[5, Infinity])/(32*n^2)
{-2, -2, -2}|(-3*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(12*n^3) - (109*S[2, Infinity]^3)/560|(-13*S[2, Infinity]^2)/(80*n^3) + (13*S[2, Infinity]^2)/(80*n^2)
{-2, -2, 1}|-3/(32*n^4) - 1/(18*n^3) + (3*LG[n])/(8*n^4) - LG[n]/(6*n^3) + (15*S[2, Infinity]*S[3, Infinity])/16 - (29*S[5, Infinity])/32|(5*S[3, Infinity])/(16*n^3) - (5*S[3, Infinity])/(16*n^2)
{-2, -2, 2}|1/(8*n^4) + (3*S[2, Infinity])/(8*n^4) - S[2, Infinity]/(6*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/4 - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (1003*S[2, Infinity]^3)/560 - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (35*S[3, Infinity]^2)/32 - 6*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(12*n^3) - S[-1, Infinity]^4/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (51*S[2, Infinity]^2)/(80*n^3) + (51*S[2, Infinity]^2)/(80*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, Infinity])/n^2
{-2, -2, 3}|(3*S[3, Infinity])/(8*n^4) - S[3, Infinity]/(6*n^3) + (3*S[2, Infinity]^2*S[3, Infinity])/8 - (63*S[2, Infinity]*S[5, Infinity])/64 - 55*S[7, Infinity] + 6*S[-5, -2, Infinity] + 15*S[-4, -3, Infinity] + 19*S[-3, -4, Infinity] + 15*S[-2, -5, Infinity] + 6*S[2, 5, Infinity] + 9*S[3, 4, Infinity] + 10*S[4, 3, Infinity] + 10*S[5, 2, Infinity] + 20*S[6, 1, Infinity] - 6*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 8*S[-3, -3, 1, Infinity] - 4*S[-3, -2, 2, Infinity] - 4*S[-3, -1, 3, Infinity] - 6*S[-2, -4, 1, Infinity] - 3*S[-2, -3, 2, Infinity] - 3*S[-2, -2, 3, Infinity] - 3*S[-2, -1, 4, Infinity] - S[2, -3, -2, Infinity] - 2*S[2, -2, -3, Infinity] - 3*S[2, -1, -4, Infinity] - 2*S[3, -2, -2, Infinity] - 4*S[3, -1, -3, Infinity] - 3*S[4, -1, -2, Infinity]|(3*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (21*S[5, Infinity])/(64*n^3) + (21*S[5, Infinity])/(64*n^2)
{-2, 1, -4}|40*S[-7, Infinity] + (3*S[2, Infinity]^2*S[3, Infinity])/4 - (87*S[2, Infinity]*S[5, Infinity])/64 + 10*S[7, Infinity] - 10*S[-6, -1, Infinity] - 10*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 10*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 9*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 7*S[-3, 4, Infinity] - S[-2, -5, Infinity] - 4*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 7*S[3, -4, Infinity] - 9*S[4, -3, Infinity] - 10*S[5, -2, Infinity] - 10*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 2, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 3, -1, Infinity] + S[-2, -4, -1, Infinity] + S[-2, -3, -2, Infinity] + S[-2, -2, -3, Infinity] + S[-2, -1, -4, Infinity] + S[-2, 4, -1, Infinity] + S[2, -4, 1, Infinity] + S[2, -3, 2, Infinity] + S[2, -2, 3, Infinity] + S[2, -1, 4, Infinity] + 2*S[3, -3, 1, Infinity] + 2*S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 3*S[4, -2, 1, Infinity] + 3*S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity]|(7*S[2, Infinity]^2)/(48*n^4) - (7*S[2, Infinity]^2)/(40*n^3) + (7*LG[n]*S[2, Infinity]^2)/(40*n^3) - (7*LG[n]*S[2, Infinity]^2)/(40*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n^3) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) - (29*S[5, Infinity])/(64*n^3) + (29*S[5, Infinity])/(64*n^2)
{-2, 1, -3}|(S[-1, Infinity]^4*S[2, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (37*S[2, Infinity]^3)/42 - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (3*S[3, Infinity]^2)/8 - 3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(24*n^3) - S[-1, Infinity]^4/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (3*S[2, Infinity]^2)/(8*n^3) + (3*S[2, Infinity]^2)/(8*n^2) + (5*S[3, Infinity])/(16*n^4) - (3*S[3, Infinity])/(8*n^3) + (3*LG[n]*S[3, Infinity])/(8*n^3) - (3*LG[n]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - S[-1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, Infinity]/n^2
{-2, 1, -2}|-1/16*1/n^4 + (S[2, Infinity]*S[3, Infinity])/16 + (5*S[5, Infinity])/8|(5*S[2, Infinity])/(24*n^4) - S[2, Infinity]/(4*n^3) + (LG[n]*S[2, Infinity])/(4*n^3) - (LG[n]*S[2, Infinity])/(4*n^2) + S[3, Infinity]/(16*n^3) - S[3, Infinity]/(16*n^2)
{-2, 1, 1}|-1/24*S[-1, Infinity]^4 + (S[-1, Infinity]^2*S[2, Infinity])/4 + S[2, Infinity]^2/8 + (7*S[-1, Infinity]*S[3, Infinity])/8 + S[-1, 1, 1, 1, Infinity]|11/(16*n^4) - 1/(4*n^3) - (5*LG[n])/(12*n^4) + LG[n]/(2*n^3) - LG[n]^2/(4*n^3) + LG[n]^2/(4*n^2) - S[2, Infinity]/(4*n^3) + S[2, Infinity]/(4*n^2)
{-2, 1, 2}|(S[2, Infinity]*S[3, Infinity])/16 - (53*S[5, Infinity])/64|-9/(8*n^4) + 1/(2*n^3) - (5*S[2, Infinity])/(12*n^4) + S[2, Infinity]/(2*n^3) - (LG[n]*S[2, Infinity])/(2*n^3) + (LG[n]*S[2, Infinity])/(2*n^2) + S[3, Infinity]/(2*n^3) - S[3, Infinity]/(2*n^2)
{-2, 1, 3}|(-493*S[2, Infinity]^3)/1680 + (7*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity]|1/(8*n^4) + S[2, Infinity]^2/(20*n^3) - S[2, Infinity]^2/(20*n^2) - (5*S[3, Infinity])/(12*n^4) + S[3, Infinity]/(2*n^3) - (LG[n]*S[3, Infinity])/(2*n^3) + (LG[n]*S[3, Infinity])/(2*n^2)
{-2, 1, 4}|(2*S[-1, Infinity]*S[2, Infinity]^3)/105 + S[-1, Infinity]*S[3, Infinity]^2 - 20*S[7, Infinity] + S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + 6*S[-2, -5, Infinity] + 10*S[-1, -6, Infinity] + S[3, 4, Infinity] + 3*S[4, 3, Infinity] + 6*S[5, 2, Infinity] + 10*S[6, 1, Infinity] - S[-4, -2, 1, Infinity] - 2*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] - 3*S[-2, -4, 1, Infinity] - 2*S[-2, -3, 2, Infinity] - S[-2, -2, 3, Infinity] - 4*S[-1, -5, 1, Infinity] - 3*S[-1, -4, 2, Infinity] - 2*S[-1, -3, 3, Infinity] - S[-1, -2, 4, Infinity]|-1/6*S[2, Infinity]^2/n^4 + S[2, Infinity]^2/(5*n^3) - (LG[n]*S[2, Infinity]^2)/(5*n^3) + (LG[n]*S[2, Infinity]^2)/(5*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) + S[5, Infinity]/n^3 - S[5, Infinity]/n^2
{-2, 2, -3}|-45*S[-7, Infinity] + (S[-1, Infinity]^4*S[3, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (249*S[2, Infinity]^2*S[3, Infinity])/160 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (123*S[2, Infinity]*S[5, Infinity])/64 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 6*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 12*S[-4, 3, Infinity] + 4*S[-3, -4, Infinity] + 15*S[-3, 4, Infinity] + 3*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - 4*S[-3, -3, -1, Infinity] - 4*S[-3, -2, -2, Infinity] - 4*S[-3, -1, -3, Infinity] - 4*S[-3, 3, -1, Infinity] - 3*S[-2, -4, -1, Infinity] - 3*S[-2, -3, -2, Infinity] - 3*S[-2, -2, -3, Infinity] - 3*S[-2, -1, -4, Infinity] - 3*S[-2, 4, -1, Infinity] - S[2, -3, 2, Infinity] - 2*S[2, -2, 3, Infinity] - 3*S[2, -1, 4, Infinity] - 2*S[3, -2, 2, Infinity] - 4*S[3, -1, 3, Infinity] - 3*S[4, -1, 2, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-3*S[3, Infinity])/(4*n^4) + (3*S[3, Infinity])/(8*n^3) + (S[2, Infinity]*S[3, Infinity])/(16*n^3) - (S[2, Infinity]*S[3, Infinity])/(16*n^2) + (41*S[5, Infinity])/(64*n^3) - (41*S[5, Infinity])/(64*n^2)
{-2, 2, -2}|(-5*S[-1, Infinity]^4*S[2, Infinity])/12 + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (45*S[2, Infinity]^3)/16 + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (63*S[3, Infinity]^2)/16 + 10*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/12*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(12*n^2) - S[2, Infinity]/(2*n^4) + S[2, Infinity]/(4*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) + (17*S[2, Infinity]^2)/(16*n^3) - (17*S[2, Infinity]^2)/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) + (2*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, Infinity])/n^2
{-2, 2, 1}|(-2*S[-1, Infinity]^5)/15 + (2*S[-1, Infinity]^3*S[2, Infinity])/3 + (7*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[2, Infinity]*S[3, Infinity])/4 - (89*S[5, Infinity])/64 + 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, Infinity]|3/(8*n^4) - 1/(2*n^3) + LG[n]/n^4 - LG[n]/(2*n^3) - S[3, Infinity]/n^3 + S[3, Infinity]/n^2
{-2, 2, 3}|(-2*S[-1, Infinity]*S[2, Infinity]^3)/35 - (3*S[2, Infinity]^2*S[3, Infinity])/4 - 2*S[-1, Infinity]*S[3, Infinity]^2 + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - 3*S[3, 4, Infinity] - 6*S[4, 3, Infinity] - 6*S[5, 2, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 3*S[-1, -4, 2, Infinity] + 4*S[-1, -3, 3, Infinity] + 3*S[-1, -2, 4, Infinity]|S[3, Infinity]/n^4 - S[3, Infinity]/(2*n^3) + (S[2, Infinity]*S[3, Infinity])/n^3 - (S[2, Infinity]*S[3, Infinity])/n^2 - (11*S[5, Infinity])/(4*n^3) + (11*S[5, Infinity])/(4*n^2)
{-2, 3, -2}|24*S[-7, Infinity] - (3*S[2, Infinity]^2*S[3, Infinity])/160 - (S[2, Infinity]*S[5, Infinity])/32 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 3*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 9*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + 3*S[-2, 4, -1, Infinity] + S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 2*S[3, -1, 3, Infinity]|S[2, Infinity]/(8*n^4) - (S[2, Infinity]*S[3, Infinity])/(8*n^3) + (S[2, Infinity]*S[3, Infinity])/(8*n^2) + (51*S[5, Infinity])/(64*n^3) - (51*S[5, Infinity])/(64*n^2)
{-2, 3, 1}|(23*S[2, Infinity]^3)/120 - (23*S[3, Infinity]^2)/32 + (93*S[-1, Infinity]*S[5, Infinity])/32 + (3*S[-5, -1, Infinity])/2|-1/8*1/n^4 - LG[n]/(4*n^4) - S[2, Infinity]^2/(4*n^3) + S[2, Infinity]^2/(4*n^2)
{-2, 3, 2}|(6*S[-1, Infinity]*S[2, Infinity]^3)/5 - (S[-1, Infinity]^4*S[3, Infinity])/3 + 2*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (33*S[2, Infinity]^2*S[3, Infinity])/10 + 5*S[-1, Infinity]*S[3, Infinity]^2 - 6*S[7, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + 3*S[3, 4, Infinity] + 3*S[4, 3, Infinity] - S[-2, -2, 3, Infinity] - 2*S[-1, -3, 3, Infinity] - 3*S[-1, -2, 4, Infinity] + 8*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/4*S[2, Infinity]/n^4 - (3*S[2, Infinity]*S[3, Infinity])/(2*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(2*n^2) + (9*S[5, Infinity])/(4*n^3) - (9*S[5, Infinity])/(4*n^2)
{-2, 4, 1}|(-87*S[-1, Infinity]*S[2, Infinity]^3)/280 - (49*S[-1, Infinity]*S[3, Infinity]^2)/16 + (23*S[-1, Infinity]^2*S[5, Infinity])/4 - 2*S[2, Infinity]*S[5, Infinity] + 35*S[7, Infinity] - 5*S[-5, -2, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] - 9*S[-4, -3, Infinity] - 12*S[-3, -4, Infinity] - 14*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[3, 4, Infinity] - 3*S[4, 3, Infinity] - 6*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + S[-4, -2, 1, Infinity] + S[-4, 1, -2, Infinity] + 2*S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-3, 1, -3, Infinity] + S[-3, 2, -2, Infinity] + 3*S[-2, -4, 1, Infinity] + 2*S[-2, -3, 2, Infinity] + S[-2, -2, 3, Infinity] + 3*S[-2, 1, -4, Infinity] + 2*S[-2, 2, -3, Infinity] + S[-2, 3, -2, Infinity] + 4*S[-1, -5, 1, Infinity] + 3*S[-1, -4, 2, Infinity] + 2*S[-1, -3, 3, Infinity] + S[-1, -2, 4, Infinity] + 4*S[-1, 1, -5, Infinity] + 3*S[-1, 2, -4, Infinity] + 2*S[-1, 3, -3, Infinity] + S[-1, 4, -2, Infinity]|(S[2, Infinity]*S[3, Infinity])/(2*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^2) - (3*S[5, Infinity])/(2*n^3) + (3*S[5, Infinity])/(2*n^2)
{1, -5, 1}|-21*S[-7, Infinity] - (11*S[2, Infinity]^3)/(2400*n^4) + (11*S[2, Infinity]^3)/(240*n^2) - (11*S[2, Infinity]^3)/(40*n) - (11*LG[n]*S[2, Infinity]^3)/20 - (8*S[-1, Infinity]*S[2, Infinity]^3)/35 + S[3, Infinity]^2/(160*n^4) - S[3, Infinity]^2/(16*n^2) + (3*S[3, Infinity]^2)/(8*n) + (3*LG[n]*S[3, Infinity]^2)/4 - (3*S[-1, Infinity]*S[3, Infinity]^2)/2 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (47*S[-1, Infinity]^2*S[5, Infinity])/16 - (15*S[2, Infinity]*S[5, Infinity])/32 + 11*S[-6, 1, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + 2*S[-1, Infinity]*S[-5, -1, Infinity] + 10*S[-5, 2, Infinity] + 9*S[-4, 3, Infinity] + 8*S[-3, 4, Infinity] + 7*S[-2, 5, Infinity] + 6*S[-1, 6, Infinity] - 2*S[-5, 1, 1, Infinity] - 2*S[-4, 1, 2, Infinity] - 2*S[-4, 2, 1, Infinity] - 2*S[-3, 1, 3, Infinity] - 2*S[-3, 2, 2, Infinity] - 2*S[-3, 3, 1, Infinity] - 2*S[-2, 1, 4, Infinity] - 2*S[-2, 2, 3, Infinity] - 2*S[-2, 3, 2, Infinity] - 2*S[-2, 4, 1, Infinity] - 2*S[-1, 1, 5, Infinity] - 2*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - 2*S[-1, 4, 2, Infinity] - 2*S[-1, 5, 1, Infinity]|0
{1, -4, -2}|-36*S[-7, Infinity] + (193*S[2, Infinity]^3)/(50400*n^4) - (193*S[2, Infinity]^3)/(5040*n^2) + (193*S[2, Infinity]^3)/(840*n) + (193*LG[n]*S[2, Infinity]^3)/420 - (3*S[2, Infinity]^2*S[3, Infinity])/20 - S[3, Infinity]^2/(160*n^4) + S[3, Infinity]^2/(16*n^2) - (3*S[3, Infinity]^2)/(8*n) - (3*LG[n]*S[3, Infinity]^2)/4 - (93*S[2, Infinity]*S[5, Infinity])/64 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 3*S[2, -4, -1, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity]|0
{1, -4, 1}|(11*S[2, Infinity]^3)/168 + (S[2, Infinity]*S[3, Infinity])/(240*n^4) - (S[2, Infinity]*S[3, Infinity])/(24*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/2 - S[3, Infinity]^2/4 - (59*S[5, Infinity])/(3840*n^4) + (59*S[5, Infinity])/(384*n^2) - (59*S[5, Infinity])/(64*n) - (59*LG[n]*S[5, Infinity])/32|0
{1, -4, 2}|(743*S[2, Infinity]^3)/(100800*n^4) - (743*S[2, Infinity]^3)/(10080*n^2) + (743*S[2, Infinity]^3)/(1680*n) + (743*LG[n]*S[2, Infinity]^3)/840 - (239*S[-1, Infinity]*S[2, Infinity]^3)/840 - (S[-1, Infinity]^4*S[3, Infinity])/6 + S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (33*S[2, Infinity]^2*S[3, Infinity])/20 - (3*S[3, Infinity]^2)/(160*n^4) + (3*S[3, Infinity]^2)/(16*n^2) - (9*S[3, Infinity]^2)/(8*n) - (9*LG[n]*S[3, Infinity]^2)/4 + (17*S[-1, Infinity]*S[3, Infinity]^2)/4 + (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(8*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 - (23*S[-1, Infinity]^2*S[5, Infinity])/4 - 6*S[7, Infinity] + S[-5, -1, Infinity]/(30*n^4) - S[-5, -1, Infinity]/(3*n^2) + (2*S[-5, -1, Infinity])/n + 4*LG[n]*S[-5, -1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] + 2*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - S[-2, 1, -4, Infinity] - 4*S[-1, 1, -5, Infinity] - S[-1, 2, -4, Infinity] + 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{1, -3, -3}|45*S[-7, Infinity] + S[2, Infinity]^3/(1050*n^4) - S[2, Infinity]^3/(105*n^2) + (2*S[2, Infinity]^3)/(35*n) + (4*LG[n]*S[2, Infinity]^3)/35 + (S[-1, Infinity]^4*S[3, Infinity])/16 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (33*S[2, Infinity]^2*S[3, Infinity])/80 + (3*S[3, Infinity]^2)/(1280*n^4) - (3*S[3, Infinity]^2)/(128*n^2) + (9*S[3, Infinity]^2)/(64*n) + (9*LG[n]*S[3, Infinity]^2)/32 - (21*S[-1, Infinity]*S[3, Infinity]^2)/16 + 26*S[7, Infinity] - 20*S[-6, -1, Infinity] - 6*S[-5, -2, Infinity] - 12*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 18*S[3, -4, Infinity] - 5*S[3, 4, Infinity] - 20*S[4, -3, Infinity] - 6*S[4, 3, Infinity] - 20*S[5, -2, Infinity] - 6*S[5, 2, Infinity] - 20*S[6, -1, Infinity] - 6*S[6, 1, Infinity] + 6*S[-5, -1, 1, Infinity] + 3*S[2, -4, -1, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 5*S[3, -3, -1, Infinity] + 5*S[3, 1, -3, Infinity] + 5*S[3, 2, -2, Infinity] + 5*S[3, 3, -1, Infinity] + 6*S[4, -2, -1, Infinity] + 6*S[4, 1, -2, Infinity] + 6*S[4, 2, -1, Infinity] + 6*S[5, -1, -1, Infinity] + 6*S[5, 1, -1, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|(-3*S[3, Infinity])/(16*n^4)
{1, -3, -2}|1/(32*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/12 + (S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (13*S[2, Infinity]^3)/420 - (3*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (9*S[2, Infinity]*S[3, Infinity])/(8*n) - (9*LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (163*S[3, Infinity]^2)/64 + (83*S[5, Infinity])/(1920*n^4) - (83*S[5, Infinity])/(192*n^2) + (83*S[5, Infinity])/(32*n) + (83*LG[n]*S[5, Infinity])/16 + 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/8*S[2, Infinity]/n^4
{1, -3, 1}|S[-1, Infinity]^4/(1440*n^4) - S[-1, Infinity]^4/(144*n^2) + S[-1, Infinity]^4/(24*n) + (LG[n]*S[-1, Infinity]^4)/12 - (2*S[-1, Infinity]^5)/15 - (S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/2 + (2*S[-1, Infinity]^3*S[2, Infinity])/3 - (11*S[2, Infinity]^2)/(1200*n^4) + (11*S[2, Infinity]^2)/(120*n^2) - (11*S[2, Infinity]^2)/(20*n) - (11*LG[n]*S[2, Infinity]^2)/10 - (7*S[-1, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[2, Infinity]*S[3, Infinity])/8 - (39*S[5, Infinity])/16 - S[-1, 1, 1, 1, Infinity]/(60*n^4) + S[-1, 1, 1, 1, Infinity]/(6*n^2) - S[-1, 1, 1, 1, Infinity]/n - 2*LG[n]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, Infinity]|LG[n]/(4*n^4)
{1, -3, 2}|(S[-1, Infinity]^4*S[2, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (179*S[2, Infinity]^3)/420 - (S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (121*S[3, Infinity]^2)/64 + (11*S[5, Infinity])/(3840*n^4) - (11*S[5, Infinity])/(384*n^2) + (11*S[5, Infinity])/(64*n) + (11*LG[n]*S[5, Infinity])/32 + (155*S[-1, Infinity]*S[5, Infinity])/32 + (5*S[-5, -1, Infinity])/2 - S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[2, Infinity]/(4*n^4)
{1, -3, 3}|(-439*S[2, Infinity]^3)/(33600*n^4) + (439*S[2, Infinity]^3)/(3360*n^2) - (439*S[2, Infinity]^3)/(560*n) - (439*LG[n]*S[2, Infinity]^3)/280 + (271*S[-1, Infinity]*S[2, Infinity]^3)/280 - (3*S[2, Infinity]^2*S[3, Infinity])/20 + (27*S[3, Infinity]^2)/(1280*n^4) - (27*S[3, Infinity]^2)/(128*n^2) + (81*S[3, Infinity]^2)/(64*n) + (81*LG[n]*S[3, Infinity]^2)/32 - (81*S[-1, Infinity]*S[3, Infinity]^2)/32 - (31*S[-1, Infinity]*S[5, Infinity])/(320*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(16*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/8 + (69*S[-1, Infinity]^2*S[5, Infinity])/8 + 15*S[7, Infinity] - S[-5, -1, Infinity]/(20*n^4) + S[-5, -1, Infinity]/(2*n^2) - (3*S[-5, -1, Infinity])/n - 6*LG[n]*S[-5, -1, Infinity] + 6*S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-4, -3, Infinity] - 7*S[-3, -4, Infinity] - 10*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] + S[-3, 1, -3, Infinity] + 3*S[-2, 1, -4, Infinity] + S[-2, 2, -3, Infinity] + 6*S[-1, 1, -5, Infinity] + 3*S[-1, 2, -4, Infinity] + S[-1, 3, -3, Infinity]|S[3, Infinity]/(4*n^4)
{1, -2, -4}|-20*S[-7, Infinity] - (47*S[2, Infinity]^3)/(100800*n^4) + (47*S[2, Infinity]^3)/(10080*n^2) - (47*S[2, Infinity]^3)/(1680*n) - (47*LG[n]*S[2, Infinity]^3)/840 - (49*S[2, Infinity]^2*S[3, Infinity])/160 + S[3, Infinity]^2/(160*n^4) - S[3, Infinity]^2/(16*n^2) + (3*S[3, Infinity]^2)/(8*n) + (3*LG[n]*S[3, Infinity]^2)/4 - 14*S[7, Infinity] + 10*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 4*S[2, -5, Infinity] + S[2, 5, Infinity] + 7*S[3, -4, Infinity] + 2*S[3, 4, Infinity] + 9*S[4, -3, Infinity] + 3*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - S[2, -4, -1, Infinity] - S[2, 1, -4, Infinity] - S[2, 2, -3, Infinity] - S[2, 3, -2, Infinity] - S[2, 4, -1, Infinity] - 2*S[3, -3, -1, Infinity] - 2*S[3, 1, -3, Infinity] - 2*S[3, 2, -2, Infinity] - 2*S[3, 3, -1, Infinity] - 3*S[4, -2, -1, Infinity] - 3*S[4, 1, -2, Infinity] - 3*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity]|(7*S[2, Infinity]^2)/(32*n^4) - (7*S[2, Infinity]^2)/(80*n^3)
{1, -2, -3}|1/(32*n^4) + (403*S[2, Infinity]^3)/840 + (7*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (7*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (21*S[2, Infinity]*S[3, Infinity])/(16*n) + (21*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (89*S[3, Infinity]^2)/64 - (67*S[5, Infinity])/(1920*n^4) + (67*S[5, Infinity])/(192*n^2) - (67*S[5, Infinity])/(32*n) - (67*LG[n]*S[5, Infinity])/16|(15*S[3, Infinity])/(32*n^4) - (3*S[3, Infinity])/(16*n^3)
{1, -2, -2}|-17/(96*n^4) + 1/(18*n^3) + (13*S[2, Infinity]^2)/(4800*n^4) - (13*S[2, Infinity]^2)/(480*n^2) + (13*S[2, Infinity]^2)/(80*n) + (13*LG[n]*S[2, Infinity]^2)/40 - (5*S[2, Infinity]*S[3, Infinity])/8 + (41*S[5, Infinity])/32|(5*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(8*n^3)
{1, -2, 1}|(-3*S[2, Infinity]^2)/40 - S[3, Infinity]/(192*n^4) + (5*S[3, Infinity])/(96*n^2) - (5*S[3, Infinity])/(16*n) - (5*LG[n]*S[3, Infinity])/8|3/(8*n^4) - (5*LG[n])/(8*n^4) + LG[n]/(4*n^3)
{1, -2, 2}|-1/720*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(72*n^2) - S[-1, Infinity]^4/(12*n) - (LG[n]*S[-1, Infinity]^4)/6 + (2*S[-1, Infinity]^5)/15 + (S[-1, Infinity]^2*S[2, Infinity])/(120*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + LG[n]*S[-1, Infinity]^2*S[2, Infinity] - (2*S[-1, Infinity]^3*S[2, Infinity])/3 + (17*S[2, Infinity]^2)/(1600*n^4) - (17*S[2, Infinity]^2)/(160*n^2) + (51*S[2, Infinity]^2)/(80*n) + (51*LG[n]*S[2, Infinity]^2)/40 + (7*S[-1, Infinity]*S[3, Infinity])/(240*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(24*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/2 - (7*S[-1, Infinity]^2*S[3, Infinity])/4 + (5*S[2, Infinity]*S[3, Infinity])/16 + (103*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(30*n^4) - S[-1, 1, 1, 1, Infinity]/(3*n^2) + (2*S[-1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, 1, 1, 1, 1, Infinity]|-1/4*1/n^4 - (5*S[2, Infinity])/(8*n^4) + S[2, Infinity]/(4*n^3)
{1, -2, 3}|(-1033*S[2, Infinity]^3)/1680 - (S[2, Infinity]*S[3, Infinity])/(160*n^4) + (S[2, Infinity]*S[3, Infinity])/(16*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(8*n) - (3*LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (69*S[3, Infinity]^2)/64 + (7*S[5, Infinity])/(1280*n^4) - (7*S[5, Infinity])/(128*n^2) + (21*S[5, Infinity])/(64*n) + (21*LG[n]*S[5, Infinity])/32 - (155*S[-1, Infinity]*S[5, Infinity])/32 - (5*S[-5, -1, Infinity])/2|(-5*S[3, Infinity])/(8*n^4) + S[3, Infinity]/(4*n^3)
{1, -2, 4}|(143*S[2, Infinity]^3)/(20160*n^4) - (143*S[2, Infinity]^3)/(2016*n^2) + (143*S[2, Infinity]^3)/(336*n) + (143*LG[n]*S[2, Infinity]^3)/168 - (143*S[-1, Infinity]*S[2, Infinity]^3)/168 - (11*S[3, Infinity]^2)/(640*n^4) + (11*S[3, Infinity]^2)/(64*n^2) - (33*S[3, Infinity]^2)/(32*n) - (33*LG[n]*S[3, Infinity]^2)/16 + (33*S[-1, Infinity]*S[3, Infinity]^2)/16 + (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(8*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 - (23*S[-1, Infinity]^2*S[5, Infinity])/4 - 20*S[7, Infinity] + 4*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(30*n^4) - S[-5, -1, Infinity]/(3*n^2) + (2*S[-5, -1, Infinity])/n + 4*LG[n]*S[-5, -1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] + 7*S[-4, -3, Infinity] + 9*S[-3, -4, Infinity] + 10*S[-2, -5, Infinity] + 10*S[-1, -6, Infinity] - S[-4, 1, -2, Infinity] - 2*S[-3, 1, -3, Infinity] - S[-3, 2, -2, Infinity] - 3*S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - S[-2, 3, -2, Infinity] - 4*S[-1, 1, -5, Infinity] - 3*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] - S[-1, 4, -2, Infinity]|-1/4*S[2, Infinity]^2/n^4 + S[2, Infinity]^2/(10*n^3)
{1, 1, -5}|15*S[-7, Infinity] + (23*S[2, Infinity]^3)/(8400*n^4) - (23*S[2, Infinity]^3)/(840*n^2) + (23*S[2, Infinity]^3)/(140*n) + (23*LG[n]*S[2, Infinity]^3)/70 - (23*S[-1, Infinity]*S[2, Infinity]^3)/70 - S[3, Infinity]^2/(160*n^4) + S[3, Infinity]^2/(16*n^2) - (3*S[3, Infinity]^2)/(8*n) - (3*LG[n]*S[3, Infinity]^2)/4 + (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (5*S[5, Infinity])/(1536*n^4) + (15*S[5, Infinity])/(128*n^3) - (45*S[5, Infinity])/(128*n^2) + (15*S[5, Infinity])/(32*n) - (LG[n]*S[5, Infinity])/(128*n^4) + (5*LG[n]*S[5, Infinity])/(64*n^2) - (15*LG[n]*S[5, Infinity])/(32*n) - (15*LG[n]^2*S[5, Infinity])/32 + (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 - (47*S[-1, Infinity]^2*S[5, Infinity])/32 - (15*S[2, Infinity]*S[5, Infinity])/32 - 5*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(120*n^4) - S[-5, -1, Infinity]/(12*n^2) + S[-5, -1, Infinity]/(2*n) + LG[n]*S[-5, -1, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] - 5*S[-5, 2, Infinity] - 5*S[-4, 3, Infinity] - 5*S[-3, 4, Infinity] - 5*S[-2, 5, Infinity] - 5*S[-1, 6, Infinity] + S[-5, 1, 1, Infinity] + S[-4, 1, 2, Infinity] + S[-4, 2, 1, Infinity] + S[-3, 1, 3, Infinity] + S[-3, 2, 2, Infinity] + S[-3, 3, 1, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 2, 3, Infinity] + S[-2, 3, 2, Infinity] + S[-2, 4, 1, Infinity] + S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 3, 3, Infinity] + S[-1, 4, 2, Infinity] + S[-1, 5, 1, Infinity]|0
{1, 1, -4}|(-7*S[2, Infinity]^2)/(5760*n^4) + (7*S[2, Infinity]^2)/(160*n^3) - (21*S[2, Infinity]^2)/(160*n^2) + (7*S[2, Infinity]^2)/(40*n) - (7*LG[n]*S[2, Infinity]^2)/(2400*n^4) + (7*LG[n]*S[2, Infinity]^2)/(240*n^2) - (7*LG[n]*S[2, Infinity]^2)/(40*n) - (7*LG[n]^2*S[2, Infinity]^2)/40 - (167*S[2, Infinity]^3)/280 - (S[2, Infinity]*S[3, Infinity])/(240*n^4) + (S[2, Infinity]*S[3, Infinity])/(24*n^2) - (S[2, Infinity]*S[3, Infinity])/(4*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/2 + (7*S[3, Infinity]^2)/8 + (29*S[5, Infinity])/(3840*n^4) - (29*S[5, Infinity])/(384*n^2) + (29*S[5, Infinity])/(64*n) + (29*LG[n]*S[5, Infinity])/32 - (93*S[-1, Infinity]*S[5, Infinity])/32 - (3*S[-5, -1, Infinity])/2|0
{1, 1, -3}|-1/1440*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(144*n^2) - S[-1, Infinity]^4/(24*n) - (LG[n]*S[-1, Infinity]^4)/12 + S[-1, Infinity]^5/15 + (S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/2 - (S[-1, Infinity]^3*S[2, Infinity])/3 + S[2, Infinity]^2/(160*n^4) - S[2, Infinity]^2/(16*n^2) + (3*S[2, Infinity]^2)/(8*n) + (3*LG[n]*S[2, Infinity]^2)/4 - S[3, Infinity]/(384*n^4) + (3*S[3, Infinity])/(32*n^3) - (9*S[3, Infinity])/(32*n^2) + (3*S[3, Infinity])/(8*n) - (LG[n]*S[3, Infinity])/(160*n^4) + (LG[n]*S[3, Infinity])/(16*n^2) - (3*LG[n]*S[3, Infinity])/(8*n) - (3*LG[n]^2*S[3, Infinity])/8 + (7*S[-1, Infinity]*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/4 - (7*S[-1, Infinity]^2*S[3, Infinity])/8 + (S[2, Infinity]*S[3, Infinity])/8 + (33*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(60*n^4) - S[-1, 1, 1, 1, Infinity]/(6*n^2) + S[-1, 1, 1, 1, Infinity]/n + 2*LG[n]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, -2}|S[-1, Infinity]^4/24 - S[2, Infinity]/(576*n^4) + S[2, Infinity]/(16*n^3) - (3*S[2, Infinity])/(16*n^2) + S[2, Infinity]/(4*n) - (LG[n]*S[2, Infinity])/(240*n^4) + (LG[n]*S[2, Infinity])/(24*n^2) - (LG[n]*S[2, Infinity])/(4*n) - (LG[n]^2*S[2, Infinity])/4 - (S[-1, Infinity]^2*S[2, Infinity])/4 - (13*S[2, Infinity]^2)/20 - S[3, Infinity]/(960*n^4) + S[3, Infinity]/(96*n^2) - S[3, Infinity]/(16*n) - (LG[n]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[3, Infinity])/8 - S[-1, 1, 1, 1, Infinity]|1/(8*n^4)
{1, 1, 1}|-5/(32*n^4) + 17/(48*n^3) - 5/(12*n^2) + LG[n]/(288*n^4) - LG[n]/(8*n^3) + (3*LG[n])/(8*n^2) - LG[n]/(2*n) + LG[n]^2/(240*n^4) - LG[n]^2/(24*n^2) + LG[n]^2/(4*n) + LG[n]^3/6 + S[2, Infinity]/(240*n^4) - S[2, Infinity]/(24*n^2) + S[2, Infinity]/(4*n) + (LG[n]*S[2, Infinity])/2 + S[3, Infinity]/3|0
{1, 1, 3}|-73/(192*n^4) + 19/(72*n^3) - 1/(8*n^2) - S[2, Infinity]^2/(1200*n^4) + S[2, Infinity]^2/(120*n^2) - S[2, Infinity]^2/(20*n) - (LG[n]*S[2, Infinity]^2)/10 + S[3, Infinity]/(288*n^4) - S[3, Infinity]/(8*n^3) + (3*S[3, Infinity])/(8*n^2) - S[3, Infinity]/(2*n) + (LG[n]*S[3, Infinity])/(120*n^4) - (LG[n]*S[3, Infinity])/(12*n^2) + (LG[n]*S[3, Infinity])/(2*n) + (LG[n]^2*S[3, Infinity])/2 - (S[2, Infinity]*S[3, Infinity])/2 + 2*S[5, Infinity]|0
{1, 1, 4}|37/(288*n^4) - 1/(27*n^3) + S[2, Infinity]^2/(720*n^4) - S[2, Infinity]^2/(20*n^3) + (3*S[2, Infinity]^2)/(20*n^2) - S[2, Infinity]^2/(5*n) + (LG[n]*S[2, Infinity]^2)/(300*n^4) - (LG[n]*S[2, Infinity]^2)/(30*n^2) + (LG[n]*S[2, Infinity]^2)/(5*n) + (LG[n]^2*S[2, Infinity]^2)/5 + (37*S[2, Infinity]^3)/70 + (S[2, Infinity]*S[3, Infinity])/(120*n^4) - (S[2, Infinity]*S[3, Infinity])/(12*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[3, Infinity] - S[3, Infinity]^2 - S[5, Infinity]/(60*n^4) + S[5, Infinity]/(6*n^2) - S[5, Infinity]/n - 2*LG[n]*S[5, Infinity]|0
{1, 1, 5}|-1/64*1/n^4 - S[2, Infinity]^3/(700*n^4) + S[2, Infinity]^3/(70*n^2) - (3*S[2, Infinity]^3)/(35*n) - (6*LG[n]*S[2, Infinity]^3)/35 + S[3, Infinity]^2/(240*n^4) - S[3, Infinity]^2/(24*n^2) + S[3, Infinity]^2/(4*n) + (LG[n]*S[3, Infinity]^2)/2 + S[5, Infinity]/(288*n^4) - S[5, Infinity]/(8*n^3) + (3*S[5, Infinity])/(8*n^2) - S[5, Infinity]/(2*n) + (LG[n]*S[5, Infinity])/(120*n^4) - (LG[n]*S[5, Infinity])/(12*n^2) + (LG[n]*S[5, Infinity])/(2*n) + (LG[n]^2*S[5, Infinity])/2 + (S[2, Infinity]*S[5, Infinity])/2 - S[7, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity]|0
{1, 2, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(96*n^4) - (119*S[2, Infinity]^2)/(720*n^3) + (21*S[2, Infinity]^2)/(80*n^2) - (7*S[2, Infinity]^2)/(20*n) - (1223*S[2, Infinity]^3)/(100800*n^4) + (1223*S[2, Infinity]^3)/(10080*n^2) - (1223*S[2, Infinity]^3)/(1680*n) - (1223*LG[n]*S[2, Infinity]^3)/840 + (391*S[-1, Infinity]*S[2, Infinity]^3)/420 + (49*S[2, Infinity]^2*S[3, Infinity])/160 + (3*S[3, Infinity]^2)/(160*n^4) - (3*S[3, Infinity]^2)/(16*n^2) + (9*S[3, Infinity]^2)/(8*n) + (9*LG[n]*S[3, Infinity]^2)/4 - (9*S[-1, Infinity]*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(8*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 + (47*S[-1, Infinity]^2*S[5, Infinity])/8 - S[-5, -1, Infinity]/(30*n^4) + S[-5, -1, Infinity]/(3*n^2) - (2*S[-5, -1, Infinity])/n - 4*LG[n]*S[-5, -1, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-5, 2, Infinity] + 7*S[-4, 3, Infinity] + 9*S[-3, 4, Infinity] + 10*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity] - S[-4, 1, 2, Infinity] - 2*S[-3, 1, 3, Infinity] - S[-3, 2, 2, Infinity] - 3*S[-2, 1, 4, Infinity] - 2*S[-2, 2, 3, Infinity] - S[-2, 3, 2, Infinity] - 4*S[-1, 1, 5, Infinity] - 3*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - S[-1, 4, 2, Infinity]|0
{1, 2, -2}|S[-1, Infinity]^4/(720*n^4) - S[-1, Infinity]^4/(72*n^2) + S[-1, Infinity]^4/(12*n) + (LG[n]*S[-1, Infinity]^4)/6 - (2*S[-1, Infinity]^5)/15 + (5*S[2, Infinity])/(48*n^4) - (17*S[2, Infinity])/(72*n^3) + (3*S[2, Infinity])/(8*n^2) - S[2, Infinity]/(2*n) - (S[-1, Infinity]^2*S[2, Infinity])/(120*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n) - LG[n]*S[-1, Infinity]^2*S[2, Infinity] + (2*S[-1, Infinity]^3*S[2, Infinity])/3 - (17*S[2, Infinity]^2)/(960*n^4) + (17*S[2, Infinity]^2)/(96*n^2) - (17*S[2, Infinity]^2)/(16*n) - (17*LG[n]*S[2, Infinity]^2)/8 - (7*S[-1, Infinity]*S[3, Infinity])/(240*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(24*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/2 + (7*S[-1, Infinity]^2*S[3, Infinity])/4 - S[2, Infinity]*S[3, Infinity] - (73*S[5, Infinity])/64 - S[-1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 2, 4}|-1/48*1/n^4 - S[2, Infinity]^2/(12*n^4) + (17*S[2, Infinity]^2)/(90*n^3) - (3*S[2, Infinity]^2)/(10*n^2) + (2*S[2, Infinity]^2)/(5*n) + (37*S[2, Infinity]^3)/(6300*n^4) - (37*S[2, Infinity]^3)/(630*n^2) + (37*S[2, Infinity]^3)/(105*n) + (74*LG[n]*S[2, Infinity]^3)/105 - (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[3, Infinity]^2/(120*n^4) + S[3, Infinity]^2/(12*n^2) - S[3, Infinity]^2/(2*n) - LG[n]*S[3, Infinity]^2 - S[7, Infinity] + S[3, 4, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[5, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity]|0
{1, 3, -3}|15*S[-7, Infinity] + (377*S[2, Infinity]^3)/(33600*n^4) - (377*S[2, Infinity]^3)/(3360*n^2) + (377*S[2, Infinity]^3)/(560*n) + (377*LG[n]*S[2, Infinity]^3)/280 - (23*S[-1, Infinity]*S[2, Infinity]^3)/28 - (21*S[3, Infinity])/(64*n^4) + (5*S[3, Infinity])/(16*n^3) - (3*S[3, Infinity])/(16*n^2) - (S[-1, Infinity]^4*S[3, Infinity])/16 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (123*S[2, Infinity]^2*S[3, Infinity])/160 - (7*S[3, Infinity]^2)/(256*n^4) + (35*S[3, Infinity]^2)/(128*n^2) - (105*S[3, Infinity]^2)/(64*n) - (105*LG[n]*S[3, Infinity]^2)/32 + (105*S[-1, Infinity]*S[3, Infinity]^2)/32 + (31*S[-1, Infinity]*S[5, Infinity])/(320*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(16*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/8 - (141*S[-1, Infinity]^2*S[5, Infinity])/16 + S[-5, -1, Infinity]/(20*n^4) - S[-5, -1, Infinity]/(2*n^2) + (3*S[-5, -1, Infinity])/n + 6*LG[n]*S[-5, -1, Infinity] - 6*S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-4, 3, Infinity] - 7*S[-3, 4, Infinity] - 10*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity] + S[-3, 1, 3, Infinity] + 3*S[-2, 1, 4, Infinity] + S[-2, 2, 3, Infinity] + 6*S[-1, 1, 5, Infinity] + 3*S[-1, 2, 4, Infinity] + S[-1, 3, 3, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|0
{1, 3, -2}|(-7*S[2, Infinity])/(32*n^4) + (5*S[2, Infinity])/(24*n^3) - S[2, Infinity]/(8*n^2) - (59*S[2, Infinity]^3)/210 + (S[2, Infinity]*S[3, Infinity])/(480*n^4) - (S[2, Infinity]*S[3, Infinity])/(48*n^2) + (S[2, Infinity]*S[3, Infinity])/(8*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (19*S[3, Infinity]^2)/32 - (17*S[5, Infinity])/(1280*n^4) + (17*S[5, Infinity])/(128*n^2) - (51*S[5, Infinity])/(64*n) - (51*LG[n]*S[5, Infinity])/32 - (93*S[-1, Infinity]*S[5, Infinity])/32 - (3*S[-5, -1, Infinity])/2|0
{1, 3, 1}|-13/(96*n^4) - 1/(8*n^3) + 1/(4*n^2) + (7*LG[n])/(16*n^4) - (5*LG[n])/(12*n^3) + LG[n]/(4*n^2) + S[2, Infinity]^2/(240*n^4) - S[2, Infinity]^2/(24*n^2) + S[2, Infinity]^2/(4*n) + (LG[n]*S[2, Infinity]^2)/2 - S[5, Infinity]/2|0
{1, 3, 2}|31/(96*n^4) - 1/(9*n^3) + (7*S[2, Infinity])/(16*n^4) - (5*S[2, Infinity])/(12*n^3) + S[2, Infinity]/(4*n^2) + (17*S[2, Infinity]^3)/42 + (S[2, Infinity]*S[3, Infinity])/(40*n^4) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(2*n) + 3*LG[n]*S[2, Infinity]*S[3, Infinity] - (3*S[3, Infinity]^2)/2 - (3*S[5, Infinity])/(80*n^4) + (3*S[5, Infinity])/(8*n^2) - (9*S[5, Infinity])/(4*n) - (9*LG[n]*S[5, Infinity])/2|0
{1, 3, 3}|-1/32*1/n^4 + S[2, Infinity]^3/(1050*n^4) - S[2, Infinity]^3/(105*n^2) + (2*S[2, Infinity]^3)/(35*n) + (4*LG[n]*S[2, Infinity]^3)/35 + (7*S[3, Infinity])/(16*n^4) - (5*S[3, Infinity])/(12*n^3) + S[3, Infinity]/(4*n^2) - (S[2, Infinity]^2*S[3, Infinity])/10 + S[3, Infinity]^2/(240*n^4) - S[3, Infinity]^2/(24*n^2) + S[3, Infinity]^2/(4*n) + (LG[n]*S[3, Infinity]^2)/2 - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[6, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity]|0
{1, 4, -2}|-6*S[-7, Infinity] + (7*S[2, Infinity])/(48*n^4) - S[2, Infinity]/(18*n^3) - (1069*S[2, Infinity]^3)/(100800*n^4) + (1069*S[2, Infinity]^3)/(10080*n^2) - (1069*S[2, Infinity]^3)/(1680*n) - (1069*LG[n]*S[2, Infinity]^3)/840 + (313*S[-1, Infinity]*S[2, Infinity]^3)/840 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (321*S[2, Infinity]^2*S[3, Infinity])/160 + (11*S[3, Infinity]^2)/(640*n^4) - (11*S[3, Infinity]^2)/(64*n^2) + (33*S[3, Infinity]^2)/(32*n) + (33*LG[n]*S[3, Infinity]^2)/16 - (57*S[-1, Infinity]*S[3, Infinity]^2)/16 - (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(8*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 + (47*S[-1, Infinity]^2*S[5, Infinity])/8 + (93*S[2, Infinity]*S[5, Infinity])/64 - S[-5, -1, Infinity]/(30*n^4) + S[-5, -1, Infinity]/(3*n^2) - (2*S[-5, -1, Infinity])/n - 4*LG[n]*S[-5, -1, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] + 2*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 1, 4, Infinity] - 4*S[-1, 1, 5, Infinity] - S[-1, 2, 4, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{1, 4, 1}|-1/18*1/n^4 + 2/(27*n^3) - (7*LG[n])/(24*n^4) + LG[n]/(9*n^3) - (11*S[2, Infinity]^3)/21 - (S[2, Infinity]*S[3, Infinity])/(120*n^4) + (S[2, Infinity]*S[3, Infinity])/(12*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) - LG[n]*S[2, Infinity]*S[3, Infinity] + (3*S[3, Infinity]^2)/2 + S[5, Infinity]/(40*n^4) - S[5, Infinity]/(4*n^2) + (3*S[5, Infinity])/(2*n) + 3*LG[n]*S[5, Infinity]|0
{1, 4, 2}|-1/16*1/n^4 - (7*S[2, Infinity])/(24*n^4) + S[2, Infinity]/(9*n^3) - S[2, Infinity]^3/(1575*n^4) + (2*S[2, Infinity]^3)/(315*n^2) - (4*S[2, Infinity]^3)/(105*n) - (8*LG[n]*S[2, Infinity]^3)/105 + S[2, Infinity]^2*S[3, Infinity] + S[3, Infinity]^2/(120*n^4) - S[3, Infinity]^2/(12*n^2) + S[3, Infinity]^2/(2*n) + LG[n]*S[3, Infinity]^2 - 2*S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[4, 1, 2, Infinity] + S[3, 1, 1, 2, Infinity]|0
{1, 5, 1}|1/(32*n^4) + LG[n]/(16*n^4) + S[2, Infinity]^3/(300*n^4) - S[2, Infinity]^3/(30*n^2) + S[2, Infinity]^3/(5*n) + (2*LG[n]*S[2, Infinity]^3)/5 - S[3, Infinity]^2/(240*n^4) + S[3, Infinity]^2/(24*n^2) - S[3, Infinity]^2/(4*n) - (LG[n]*S[3, Infinity]^2)/2 + S[2, 5, Infinity] + S[3, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity] + S[3, 2, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity] - S[3, 1, 1, 1, 1, Infinity]|0
{2, -4, 1}|35*S[-7, Infinity] - (29*S[-1, Infinity]*S[2, Infinity]^3)/140 - (S[2, Infinity]*S[3, Infinity])/(12*n^3) + (S[2, Infinity]*S[3, Infinity])/(4*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) + (71*S[2, Infinity]^2*S[3, Infinity])/160 + 3*S[-1, Infinity]*S[3, Infinity]^2 + (59*S[5, Infinity])/(192*n^3) - (59*S[5, Infinity])/(64*n^2) + (59*S[5, Infinity])/(32*n) - (47*S[-1, Infinity]^2*S[5, Infinity])/8 - (57*S[2, Infinity]*S[5, Infinity])/64 - 10*S[-6, 1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] - 11*S[-5, 2, Infinity] - 12*S[-4, 3, Infinity] - 13*S[-3, 4, Infinity] - 14*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + S[-4, 1, 2, Infinity] + S[-4, 2, 1, Infinity] + 2*S[-3, 1, 3, Infinity] + 2*S[-3, 2, 2, Infinity] + 2*S[-3, 3, 1, Infinity] + 3*S[-2, 1, 4, Infinity] + 3*S[-2, 2, 3, Infinity] + 3*S[-2, 3, 2, Infinity] + 3*S[-2, 4, 1, Infinity] + 4*S[-1, 1, 5, Infinity] + 4*S[-1, 2, 4, Infinity] + 4*S[-1, 3, 3, Infinity] + 4*S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity]|0
{2, -3, -2}|24*S[-7, Infinity] + (3*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (9*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (9*S[2, Infinity]*S[3, Infinity])/(4*n) + (9*S[2, Infinity]^2*S[3, Infinity])/80 - (83*S[5, Infinity])/(96*n^3) + (83*S[5, Infinity])/(32*n^2) - (83*S[5, Infinity])/(16*n) + (217*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 16*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 14*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 8*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 6*S[2, 1, -4, Infinity] + 4*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 2*S[3, -3, -1, Infinity] + 4*S[3, 1, -3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity]|0
{2, -3, 1}|-1/72*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(24*n^2) - S[-1, Infinity]^4/(12*n) + (S[-1, Infinity]^2*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (S[-1, Infinity]^4*S[2, Infinity])/8 + (11*S[2, Infinity]^2)/(60*n^3) - (11*S[2, Infinity]^2)/(20*n^2) + (11*S[2, Infinity]^2)/(10*n) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (253*S[2, Infinity]^3)/120 + (7*S[-1, Infinity]*S[3, Infinity])/(24*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (71*S[3, Infinity]^2)/64 - (155*S[-1, Infinity]*S[5, Infinity])/32 - (5*S[-5, -1, Infinity])/2 + S[-1, 1, 1, 1, Infinity]/(3*n^3) - S[-1, 1, 1, 1, Infinity]/n^2 + (2*S[-1, 1, 1, 1, Infinity])/n - 3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{2, -3, 2}|(-303*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[-1, Infinity]^4*S[3, Infinity])/3 + (5*S[2, Infinity]*S[3, Infinity])/(48*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(8*n) - 2*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] - (319*S[2, Infinity]^2*S[3, Infinity])/80 - (67*S[-1, Infinity]*S[3, Infinity]^2)/16 - (11*S[5, Infinity])/(192*n^3) + (11*S[5, Infinity])/(64*n^2) - (11*S[5, Infinity])/(32*n) + (33*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + 3*S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] - 8*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{2, -2, -3}|-45*S[-7, Infinity] - (S[-1, Infinity]^4*S[3, Infinity])/8 - (7*S[2, Infinity]*S[3, Infinity])/(16*n^3) + (21*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (21*S[2, Infinity]*S[3, Infinity])/(8*n) + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (3*S[2, Infinity]^2*S[3, Infinity])/160 + (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (67*S[5, Infinity])/(96*n^3) - (67*S[5, Infinity])/(32*n^2) + (67*S[5, Infinity])/(16*n) - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 18*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 24*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 22*S[4, -3, Infinity] + 3*S[4, 3, Infinity] + 16*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 3*S[2, -4, -1, Infinity] - 6*S[2, 1, -4, Infinity] - 5*S[2, 2, -3, Infinity] - 4*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 8*S[3, 1, -3, Infinity] - 6*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 3*S[4, -2, -1, Infinity] - 6*S[4, 1, -2, Infinity] - 3*S[4, 2, -1, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-3*S[3, Infinity])/(16*n^4)
{2, -2, -2}|1/(24*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/6 - (13*S[2, Infinity]^2)/(240*n^3) + (13*S[2, Infinity]^2)/(80*n^2) - (13*S[2, Infinity]^2)/(40*n) - S[-1, Infinity]^2*S[2, Infinity]^2 - (41*S[2, Infinity]^3)/140 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/2 - (91*S[3, Infinity]^2)/32 - 4*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/8*S[2, Infinity]/n^4
{2, -2, 1}|(2*S[-1, Infinity]^5)/15 - (2*S[-1, Infinity]^3*S[2, Infinity])/3 + (5*S[3, Infinity])/(48*n^3) - (5*S[3, Infinity])/(16*n^2) + (5*S[3, Infinity])/(8*n) - (7*S[-1, Infinity]^2*S[3, Infinity])/4 + (13*S[2, Infinity]*S[3, Infinity])/16 + (33*S[5, Infinity])/32 - 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, 1, 1, 1, 1, Infinity]|LG[n]/(4*n^4)
{2, -2, 2}|S[-1, Infinity]^4/(36*n^3) - S[-1, Infinity]^4/(12*n^2) + S[-1, Infinity]^4/(6*n) - (S[-1, Infinity]^2*S[2, Infinity])/(6*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/n - (S[-1, Infinity]^4*S[2, Infinity])/3 - (17*S[2, Infinity]^2)/(80*n^3) + (51*S[2, Infinity]^2)/(80*n^2) - (51*S[2, Infinity]^2)/(40*n) + 2*S[-1, Infinity]^2*S[2, Infinity]^2 + (73*S[2, Infinity]^3)/35 - (7*S[-1, Infinity]*S[3, Infinity])/(12*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(2*n) + 7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity] + (35*S[3, Infinity]^2)/16 - (2*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, 1, 1, 1, Infinity])/n + 8*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[2, Infinity]/(4*n^4)
{2, -2, 3}|(173*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[2, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(4*n) - (33*S[2, Infinity]^2*S[3, Infinity])/40 - (9*S[-1, Infinity]*S[3, Infinity]^2)/8 - (7*S[5, Infinity])/(64*n^3) + (21*S[5, Infinity])/(64*n^2) - (21*S[5, Infinity])/(32*n) + (63*S[2, Infinity]*S[5, Infinity])/64 + 15*S[7, Infinity] - 6*S[-5, -2, Infinity] - 6*S[-4, -3, Infinity] - 4*S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] + S[-3, 2, -2, Infinity] + 2*S[-2, 2, -3, Infinity] + 2*S[-2, 3, -2, Infinity] + 3*S[-1, 2, -4, Infinity] + 4*S[-1, 3, -3, Infinity] + 3*S[-1, 4, -2, Infinity]|S[3, Infinity]/(4*n^4)
{2, 1, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(120*n^4) - (91*S[2, Infinity]^2)/(720*n^3) + (7*S[2, Infinity]^2)/(80*n^2) + (7*S[2, Infinity]^2)/(20*n) + (7*LG[n]*S[2, Infinity]^2)/(120*n^3) - (7*LG[n]*S[2, Infinity]^2)/(40*n^2) + (7*LG[n]*S[2, Infinity]^2)/(20*n) + (23*S[-1, Infinity]*S[2, Infinity]^3)/60 + (S[2, Infinity]*S[3, Infinity])/(12*n^3) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) - (109*S[2, Infinity]^2*S[3, Infinity])/80 - (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (29*S[5, Infinity])/(192*n^3) + (29*S[5, Infinity])/(64*n^2) - (29*S[5, Infinity])/(32*n) + (87*S[2, Infinity]*S[5, Infinity])/64 + 10*S[-6, 1, Infinity] + 6*S[-5, 2, Infinity] + 4*S[-4, 3, Infinity] + 4*S[-3, 4, Infinity] + 6*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity] - S[-4, 2, 1, Infinity] - S[-3, 2, 2, Infinity] - 2*S[-3, 3, 1, Infinity] - S[-2, 2, 3, Infinity] - 2*S[-2, 3, 2, Infinity] - 3*S[-2, 4, 1, Infinity] - S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - 3*S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity]|0
{2, 1, -2}|S[2, Infinity]/(12*n^4) - (13*S[2, Infinity])/(72*n^3) + S[2, Infinity]/(8*n^2) + S[2, Infinity]/(2*n) + (LG[n]*S[2, Infinity])/(12*n^3) - (LG[n]*S[2, Infinity])/(4*n^2) + (LG[n]*S[2, Infinity])/(2*n) + S[3, Infinity]/(48*n^3) - S[3, Infinity]/(16*n^2) + S[3, Infinity]/(8*n) + (5*S[2, Infinity]*S[3, Infinity])/16 - (177*S[5, Infinity])/64|0
{2, 1, 4}|-1/36*1/n^4 - S[2, Infinity]^2/(15*n^4) + (13*S[2, Infinity]^2)/(90*n^3) - S[2, Infinity]^2/(10*n^2) - (2*S[2, Infinity]^2)/(5*n) - (LG[n]*S[2, Infinity]^2)/(15*n^3) + (LG[n]*S[2, Infinity]^2)/(5*n^2) - (2*LG[n]*S[2, Infinity]^2)/(5*n) - (S[2, Infinity]*S[3, Infinity])/(6*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) - (S[2, Infinity]*S[3, Infinity])/n + (9*S[2, Infinity]^2*S[3, Infinity])/5 + S[5, Infinity]/(3*n^3) - S[5, Infinity]/n^2 + (2*S[5, Infinity])/n - 2*S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 3, 1, 1, Infinity]|0
{2, 3, -2}|-6*S[-7, Infinity] + (3*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(12*n^3) + (21*S[-1, Infinity]*S[2, Infinity]^3)/40 - (S[-1, Infinity]^4*S[3, Infinity])/4 - (S[2, Infinity]*S[3, Infinity])/(24*n^3) + (S[2, Infinity]*S[3, Infinity])/(8*n^2) - (S[2, Infinity]*S[3, Infinity])/(4*n) + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (99*S[2, Infinity]^2*S[3, Infinity])/20 + (33*S[-1, Infinity]*S[3, Infinity]^2)/8 + (17*S[5, Infinity])/(64*n^3) - (51*S[5, Infinity])/(64*n^2) + (51*S[5, Infinity])/(32*n) - (185*S[2, Infinity]*S[5, Infinity])/32 + 3*S[-4, 3, Infinity] + 3*S[-3, 4, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 2, 3, Infinity] - 3*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] + 6*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{2, 3, 1}|-11/(96*n^4) + 5/(36*n^3) - (3*LG[n])/(8*n^4) + LG[n]/(6*n^3) - S[2, Infinity]^2/(12*n^3) + S[2, Infinity]^2/(4*n^2) - S[2, Infinity]^2/(2*n) + (29*S[2, Infinity]^3)/21 - 3*S[3, Infinity]^2|0
{2, 3, 2}|-1/12*1/n^4 - (3*S[2, Infinity])/(8*n^4) + S[2, Infinity]/(6*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(2*n^2) - (3*S[2, Infinity]*S[3, Infinity])/n + (3*S[5, Infinity])/(4*n^3) - (9*S[5, Infinity])/(4*n^2) + (9*S[5, Infinity])/(2*n) + S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[4, 1, 2, Infinity] + S[2, 2, 1, 2, Infinity]|0
{2, 4, 1}|7/(144*n^4) + LG[n]/(12*n^4) + (S[2, Infinity]*S[3, Infinity])/(6*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^2) + (S[2, Infinity]*S[3, Infinity])/n - S[2, Infinity]^2*S[3, Infinity] - S[5, Infinity]/(2*n^3) + (3*S[5, Infinity])/(2*n^2) - (3*S[5, Infinity])/n + 3*S[2, Infinity]*S[5, Infinity] + S[2, 5, Infinity] + S[4, 3, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity] - S[2, 1, 2, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity]|0
{3, -3, 1}|-35*S[-7, Infinity] - S[-1, Infinity]^4/(48*n^4) + S[-1, Infinity]^4/(24*n^3) - S[-1, Infinity]^4/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (11*S[2, Infinity]^2)/(40*n^4) - (11*S[2, Infinity]^2)/(20*n^3) + (11*S[2, Infinity]^2)/(20*n^2) + (23*S[-1, Infinity]*S[2, Infinity]^3)/28 + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (5*S[-1, Infinity]^4*S[3, Infinity])/24 - (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (39*S[2, Infinity]^2*S[3, Infinity])/16 - (97*S[-1, Infinity]*S[3, Infinity]^2)/16 + (141*S[-1, Infinity]^2*S[5, Infinity])/16 - (7*S[2, Infinity]*S[5, Infinity])/32 + 10*S[-6, 1, Infinity] + 6*S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-5, 2, Infinity] + 5*S[-4, 3, Infinity] + 10*S[-3, 4, Infinity] + 16*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - S[-3, 1, 3, Infinity] - S[-3, 3, 1, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, 3, Infinity] - S[-2, 3, 2, Infinity] - 3*S[-2, 4, 1, Infinity] - 6*S[-1, 1, 5, Infinity] - 3*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - 3*S[-1, 4, 2, Infinity] - 6*S[-1, 5, 1, Infinity] + S[-1, 1, 1, 1, Infinity]/(2*n^4) - S[-1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, Infinity]/n^2 - 5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{3, -2, -2}|24*S[-7, Infinity] - (13*S[2, Infinity]^2)/(160*n^4) + (13*S[2, Infinity]^2)/(80*n^3) - (13*S[2, Infinity]^2)/(80*n^2) + (3*S[2, Infinity]^2*S[3, Infinity])/8 + (35*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 4*S[2, -5, Infinity] - 11*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 15*S[4, -3, Infinity] - 3*S[4, 3, Infinity] - 13*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 2*S[2, 2, -3, Infinity] + 2*S[2, 3, -2, Infinity] + 2*S[3, -3, -1, Infinity] + 4*S[3, 1, -3, Infinity] + 5*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[4, -2, -1, Infinity] + 6*S[4, 1, -2, Infinity] + 3*S[4, 2, -1, Infinity]|0
{3, -2, 1}|(677*S[2, Infinity]^3)/1680 + (5*S[3, Infinity])/(32*n^4) - (5*S[3, Infinity])/(16*n^3) + (5*S[3, Infinity])/(16*n^2) - (85*S[3, Infinity]^2)/64 + (155*S[-1, Infinity]*S[5, Infinity])/32 + (5*S[-5, -1, Infinity])/2|0
{3, -2, 2}|S[-1, Infinity]^4/(24*n^4) - S[-1, Infinity]^4/(12*n^3) + S[-1, Infinity]^4/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (51*S[2, Infinity]^2)/(160*n^4) + (51*S[2, Infinity]^2)/(80*n^3) - (51*S[2, Infinity]^2)/(80*n^2) + (13*S[-1, Infinity]*S[2, Infinity]^3)/28 - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*S[-1, Infinity]^4*S[3, Infinity])/24 + (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (457*S[2, Infinity]^2*S[3, Infinity])/160 + (71*S[-1, Infinity]*S[3, Infinity]^2)/16 - S[2, Infinity]*S[5, Infinity] - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] + 2*S[-4, -3, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - S[-2, 3, -2, Infinity] - 2*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] - S[-1, 1, 1, 1, Infinity]/n^4 + (2*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, Infinity])/n^2 + 7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{3, 1, -3}|15*S[-7, Infinity] + S[-1, Infinity]^4/(48*n^4) - S[-1, Infinity]^4/(24*n^3) + S[-1, Infinity]^4/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (3*S[2, Infinity]^2)/(16*n^4) + (3*S[2, Infinity]^2)/(8*n^3) - (3*S[2, Infinity]^2)/(8*n^2) - (17*S[3, Infinity])/(64*n^4) + S[3, Infinity]/(8*n^3) + (3*S[3, Infinity])/(16*n^2) + (3*LG[n]*S[3, Infinity])/(16*n^4) - (3*LG[n]*S[3, Infinity])/(8*n^3) + (3*LG[n]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^4*S[3, Infinity])/48 + (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (41*S[2, Infinity]^2*S[3, Infinity])/32 + (89*S[-1, Infinity]*S[3, Infinity]^2)/32 - (23*S[2, Infinity]*S[5, Infinity])/32 - 10*S[-6, 1, Infinity] - 4*S[-5, 2, Infinity] - S[-4, 3, Infinity] - S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity] + S[-3, 3, 1, Infinity] + S[-2, 3, 2, Infinity] + 3*S[-2, 4, 1, Infinity] + S[-1, 3, 3, Infinity] + 3*S[-1, 4, 2, Infinity] + 6*S[-1, 5, 1, Infinity] - S[-1, 1, 1, 1, Infinity]/(2*n^4) + S[-1, 1, 1, 1, Infinity]/n^3 - S[-1, 1, 1, 1, Infinity]/n^2 + (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|0
{3, 1, -2}|(-17*S[2, Infinity])/(96*n^4) + S[2, Infinity]/(12*n^3) + S[2, Infinity]/(8*n^2) + (LG[n]*S[2, Infinity])/(8*n^4) - (LG[n]*S[2, Infinity])/(4*n^3) + (LG[n]*S[2, Infinity])/(4*n^2) - (27*S[2, Infinity]^3)/560 + S[3, Infinity]/(32*n^4) - S[3, Infinity]/(16*n^3) + S[3, Infinity]/(16*n^2) - (31*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/16 + S[-5, -1, Infinity]|0
{3, 1, 1}|-65/(192*n^4) + 1/(9*n^3) - 1/(8*n^2) + (17*LG[n])/(48*n^4) - LG[n]/(6*n^3) - LG[n]/(4*n^2) - LG[n]^2/(8*n^4) + LG[n]^2/(4*n^3) - LG[n]^2/(4*n^2) - S[2, Infinity]/(8*n^4) + S[2, Infinity]/(4*n^3) - S[2, Infinity]/(4*n^2) + S[2, Infinity]*S[3, Infinity] - S[5, Infinity]/2|0
{3, 1, 2}|11/(16*n^4) - 1/(3*n^3) + (17*S[2, Infinity])/(48*n^4) - S[2, Infinity]/(6*n^3) - S[2, Infinity]/(4*n^2) - (LG[n]*S[2, Infinity])/(4*n^4) + (LG[n]*S[2, Infinity])/(2*n^3) - (LG[n]*S[2, Infinity])/(2*n^2) + (11*S[2, Infinity]^3)/35 + S[3, Infinity]/(4*n^4) - S[3, Infinity]/(2*n^3) + S[3, Infinity]/(2*n^2)|0
{3, 1, 3}|-1/16*1/n^4 + S[2, Infinity]^2/(40*n^4) - S[2, Infinity]^2/(20*n^3) + S[2, Infinity]^2/(20*n^2) + (17*S[3, Infinity])/(48*n^4) - S[3, Infinity]/(6*n^3) - S[3, Infinity]/(4*n^2) - (LG[n]*S[3, Infinity])/(4*n^4) + (LG[n]*S[3, Infinity])/(2*n^3) - (LG[n]*S[3, Infinity])/(2*n^2) + (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 4, 1, Infinity] - S[3, 3, 1, Infinity] + S[2, 1, 3, 1, Infinity]|0
{3, 2, -2}|-6*S[-7, Infinity] - S[-1, Infinity]^4/(24*n^4) + S[-1, Infinity]^4/(12*n^3) - S[-1, Infinity]^4/(12*n^2) + (5*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(6*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) + (17*S[2, Infinity]^2)/(32*n^4) - (17*S[2, Infinity]^2)/(16*n^3) + (17*S[2, Infinity]^2)/(16*n^2) + (5*S[-1, Infinity]*S[2, Infinity]^3)/8 + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) + (7*S[-1, Infinity]^4*S[3, Infinity])/24 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (171*S[2, Infinity]^2*S[3, Infinity])/32 - (125*S[-1, Infinity]*S[3, Infinity]^2)/16 + (277*S[2, Infinity]*S[5, Infinity])/64 + 4*S[-5, 2, Infinity] + 2*S[-4, 3, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 3, 2, Infinity] - 2*S[-1, 3, 3, Infinity] - 3*S[-1, 4, 2, Infinity] + S[-1, 1, 1, 1, Infinity]/n^4 - (2*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, Infinity])/n^2 - 7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{3, 2, 1}|-15/(32*n^4) + 4/(9*n^3) - (5*LG[n])/(8*n^4) + LG[n]/(3*n^3) - (143*S[2, Infinity]^3)/210 - S[3, Infinity]/(2*n^4) + S[3, Infinity]/n^3 - S[3, Infinity]/n^2 + 3*S[3, Infinity]^2|0
{3, 3, 1}|3/(32*n^4) + LG[n]/(8*n^4) - S[2, Infinity]^2/(8*n^4) + S[2, Infinity]^2/(4*n^3) - S[2, Infinity]^2/(4*n^2) + (S[2, Infinity]^2*S[3, Infinity])/2 + S[2, 5, Infinity] + S[5, 2, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 2, 2, Infinity] - S[5, 1, 1, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity] - S[2, 1, 1, 2, 1, Infinity] - S[2, 1, 2, 1, 1, Infinity]|0
{4, -2, 1}|21*S[-7, Infinity] - (89*S[-1, Infinity]*S[2, Infinity]^3)/70 - (5*S[3, Infinity])/(16*n^4) + (5*S[3, Infinity])/(24*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (45*S[2, Infinity]^2*S[3, Infinity])/32 + (45*S[-1, Infinity]*S[3, Infinity]^2)/16 - (47*S[-1, Infinity]^2*S[5, Infinity])/8 - (107*S[2, Infinity]*S[5, Infinity])/64 - 5*S[-6, 1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] - S[-5, 2, Infinity] - 3*S[-3, 4, Infinity] - 9*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 4, 1, Infinity] + 4*S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{4, 1, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(16*n^4) + S[2, Infinity]/(18*n^3) - (LG[n]*S[2, Infinity])/(4*n^4) + (LG[n]*S[2, Infinity])/(6*n^3) - (5*S[-1, Infinity]*S[2, Infinity]^3)/24 - S[3, Infinity]/(16*n^4) + S[3, Infinity]/(24*n^3) + (9*S[2, Infinity]^2*S[3, Infinity])/16 + (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (27*S[2, Infinity]*S[5, Infinity])/16 + 5*S[-6, 1, Infinity] + S[-5, 2, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 4, 1, Infinity] - S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity]|0
{4, 1, 1}|3/(32*n^4) - 1/(27*n^3) - LG[n]/(8*n^4) - LG[n]/(9*n^3) + LG[n]^2/(4*n^4) - LG[n]^2/(6*n^3) + S[2, Infinity]/(4*n^4) - S[2, Infinity]/(6*n^3) + (89*S[2, Infinity]^3)/210 - S[3, Infinity]^2/2|0
{4, 1, 2}|-1/4*1/n^4 - S[2, Infinity]/(8*n^4) - S[2, Infinity]/(9*n^3) + (LG[n]*S[2, Infinity])/(2*n^4) - (LG[n]*S[2, Infinity])/(3*n^3) - S[3, Infinity]/(2*n^4) + S[3, Infinity]/(3*n^3) - (7*S[2, Infinity]^2*S[3, Infinity])/5 + 3*S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[3, 1, 3, Infinity] + S[2, 1, 1, 3, Infinity]|0
{4, 2, 1}|5/(16*n^4) + LG[n]/(4*n^4) + S[3, Infinity]/n^4 - (2*S[3, Infinity])/(3*n^3) + (4*S[2, Infinity]^2*S[3, Infinity])/5 + S[2, 5, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity] - S[2, 1, 1, 1, 2, Infinity] - S[2, 1, 1, 2, 1, Infinity]|0
{5, 1, 1}|-1/64*1/n^4 - LG[n]/(16*n^4) - LG[n]^2/(8*n^4) - S[2, Infinity]/(8*n^4) + (S[2, Infinity]*S[5, Infinity])/2 + S[7, Infinity]/2 - S[3, 4, Infinity]/2 - S[6, 1, Infinity]/2 - S[2, 1, 4, Infinity]/2 + S[2, 4, 1, Infinity]/2 + S[3, 1, 3, Infinity]/2 + S[3, 2, 2, Infinity]/2 + S[3, 3, 1, Infinity] + S[4, 2, 1, Infinity]/2 + S[5, 1, 1, Infinity]/2 + S[2, 1, 1, 3, Infinity]/2 + S[2, 1, 2, 2, Infinity]/2 - S[2, 2, 2, 1, Infinity]/2 - S[2, 3, 1, 1, Infinity]/2 - S[3, 1, 1, 2, Infinity]/2 - S[3, 1, 2, 1, Infinity] - S[3, 2, 1, 1, Infinity] - S[4, 1, 1, 1, Infinity]/2 - S[2, 1, 1, 1, 2, Infinity]/2 + S[2, 2, 1, 1, 1, Infinity]/2 + S[3, 1, 1, 1, 1, Infinity]|0
{-4, 1, 1, 1}|14*S[-7, Infinity] - (7*S[-1, Infinity]^3*S[2, Infinity]^2)/120 + (527*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (S[-1, Infinity]^4*S[3, Infinity])/12 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (347*S[2, Infinity]^2*S[3, Infinity])/320 - 2*S[-1, Infinity]*S[3, Infinity]^2 + (121*S[-1, Infinity]^2*S[5, Infinity])/64 + (19*S[2, Infinity]*S[5, Infinity])/128 + 5*S[7, Infinity] - (21*S[-6, 1, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 10*S[-5, 2, Infinity] - (55*S[-4, 3, Infinity])/6 - (4*S[-3, -4, Infinity])/3 - 8*S[-3, 4, Infinity] - (10*S[-2, -5, Infinity])/3 - (13*S[-2, 5, Infinity])/2 - (10*S[-1, -6, Infinity])/3 - (14*S[-1, 6, Infinity])/3 + 5*S[-5, 1, 1, Infinity] + (9*S[-4, 1, 2, Infinity])/2 + (9*S[-4, 2, 1, Infinity])/2 + 4*S[-3, 1, 3, Infinity] + 4*S[-3, 2, 2, Infinity] + 4*S[-3, 3, 1, Infinity] + S[-2, 1, -4, Infinity]/2 + (7*S[-2, 1, 4, Infinity])/2 + (7*S[-2, 2, 3, Infinity])/2 + (7*S[-2, 3, 2, Infinity])/2 + (7*S[-2, 4, 1, Infinity])/2 + 2*S[-1, 1, -5, Infinity] + 3*S[-1, 1, 5, Infinity] + S[-1, 2, -4, Infinity]/2 + 3*S[-1, 2, 4, Infinity] + 3*S[-1, 3, 3, Infinity] + 3*S[-1, 4, 2, Infinity] + 3*S[-1, 5, 1, Infinity] - S[-4, 1, 1, 1, Infinity] - S[-3, 1, 1, 2, Infinity] - S[-3, 1, 2, 1, Infinity] - S[-3, 2, 1, 1, Infinity] - S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, 2, Infinity] - S[-2, 1, 3, 1, Infinity] - S[-2, 2, 1, 2, Infinity] - S[-2, 2, 2, 1, Infinity] - S[-2, 3, 1, 1, Infinity] - 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 4, Infinity] - S[-1, 1, 2, 3, Infinity] - S[-1, 1, 3, 2, Infinity] - S[-1, 1, 4, 1, Infinity] - S[-1, 2, 1, 3, Infinity] - S[-1, 2, 2, 2, Infinity] - S[-1, 2, 3, 1, Infinity] - S[-1, 3, 1, 2, Infinity] - S[-1, 3, 2, 1, Infinity] - S[-1, 4, 1, 1, Infinity]|LG[n]^3/(12*n^4) + (LG[n]*S[2, Infinity])/(4*n^4) + S[3, Infinity]/(6*n^4)
{-3, -2, 1, 1}|-1/128*1/n^4 - LG[n]/(32*n^4) - LG[n]^2/(16*n^4) - 13*S[-7, Infinity] - S[2, Infinity]/(16*n^4) - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (S[-1, Infinity]^4*S[3, Infinity])/48 + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (189*S[2, Infinity]^2*S[3, Infinity])/80 + (7*S[-1, Infinity]*S[3, Infinity]^2)/16 + (201*S[2, Infinity]*S[5, Infinity])/64 + 17*S[7, Infinity] + (5*S[-6, -1, Infinity])/2 - 5*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - 6*S[-4, -3, Infinity] - 6*S[-4, 3, Infinity] - 3*S[-3, -4, Infinity] - 3*S[-3, 4, Infinity] + 6*S[2, -5, Infinity] - (11*S[2, 5, Infinity])/2 + (13*S[3, -4, Infinity])/2 - (15*S[3, 4, Infinity])/2 + (9*S[4, -3, Infinity])/2 - (15*S[4, 3, Infinity])/2 + (5*S[5, -2, Infinity])/2 - (15*S[5, 2, Infinity])/2 + (5*S[6, -1, Infinity])/2 - 10*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 2*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] - S[-4, -2, -1, Infinity]/2 + 3*S[-4, -2, 1, Infinity] - S[-4, -1, -2, Infinity]/2 + (3*S[-4, -1, 2, Infinity])/2 + 5*S[-4, 1, 2, Infinity] - S[-4, 2, -1, Infinity]/2 + 5*S[-4, 2, 1, Infinity] + S[-3, -3, 1, Infinity] + S[-3, 1, -3, Infinity] + 2*S[-3, 1, 3, Infinity] + 2*S[-3, 2, 2, Infinity] + 2*S[-3, 3, 1, Infinity] + (3*S[2, -4, -1, Infinity])/2 - 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - S[2, -3, 2, Infinity] + 2*S[2, 1, 4, Infinity] + S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + (3*S[2, 3, -2, Infinity])/2 + 2*S[2, 3, 2, Infinity] + (3*S[2, 4, -1, Infinity])/2 + 2*S[2, 4, 1, Infinity] + 2*S[3, -3, -1, Infinity] - 3*S[3, -3, 1, Infinity] + (3*S[3, -2, -2, Infinity])/2 - S[3, -2, 2, Infinity]/2 + S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 2*S[4, -2, -1, Infinity] - 2*S[4, -2, 1, Infinity] + (3*S[4, -1, -2, Infinity])/2 - S[4, -1, 2, Infinity]/2 + 2*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 2*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 2*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 2*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] + S[-3, -2, -1, -1, Infinity] - S[-3, -2, -1, 1, Infinity] + S[-3, -2, 1, -1, Infinity] + S[-3, -1, -2, -1, Infinity] - S[-3, -1, -2, 1, Infinity] - S[-3, -1, -1, 2, Infinity] + S[-3, -1, 1, -2, Infinity] + S[-3, -1, 2, -1, Infinity] - S[-3, 1, -2, -1, Infinity] - S[-3, 1, -1, -2, Infinity] - S[-3, 1, 2, -1, Infinity] - S[-3, 2, -1, -1, Infinity] + S[-3, 2, -1, 1, Infinity] - S[-3, 2, 1, -1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] - 2*S[2, -3, 1, 1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] - S[2, -2, 1, 2, Infinity] + S[2, -2, 2, -1, Infinity] - S[2, -2, 2, 1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + 2*S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + 2*S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] + 3*S[3, -2, 1, -1, Infinity] - 3*S[3, -2, 1, 1, Infinity] + S[3, -1, -2, -1, Infinity] + S[3, -1, -1, -2, Infinity] - S[3, -1, 1, 2, Infinity] + S[3, -1, 2, -1, Infinity] - S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, -1, Infinity] + 3*S[3, 1, -2, 1, Infinity] + S[3, 1, -1, 2, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, -1, 1, Infinity] - 3*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 3*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 3*S[4, 1, 1, -1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(32*n^4) - S[-1, Infinity]^4/(48*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (3*S[2, Infinity]^2)/(32*n^4) + S[2, Infinity]^2/(16*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(32*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(4*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3)
{-3, 1, -2, 1}|-9*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/10 - (S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (S[-1, Infinity]^4*S[3, Infinity])/32 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (27*S[2, Infinity]^2*S[3, Infinity])/32 - (21*S[-1, Infinity]*S[3, Infinity]^2)/32 + (75*S[2, Infinity]*S[5, Infinity])/16 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] - 2*S[-5, -2, Infinity] + 18*S[-5, 2, Infinity] - S[-4, -3, Infinity] + 13*S[-4, 3, Infinity] + 6*S[-3, 4, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] - 16*S[-5, 1, 1, Infinity] - 2*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 2*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 10*S[-4, 1, 2, Infinity] - 2*S[-4, 2, -1, Infinity] - 10*S[-4, 2, 1, Infinity] - S[-3, -3, -1, Infinity] + S[-3, -3, 1, Infinity] - S[-3, -2, -2, Infinity] + S[-3, -2, 2, Infinity] - S[-3, -1, -3, Infinity] + S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - S[-3, 2, -2, Infinity] - 4*S[-3, 2, 2, Infinity] - S[-3, 3, -1, Infinity] - 4*S[-3, 3, 1, Infinity] + 3*S[2, -4, -1, Infinity] + 2*S[2, -3, -2, Infinity] - S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] - S[2, -2, 3, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - S[3, -3, 1, Infinity] + 3*S[3, -2, -2, Infinity] - 2*S[3, -2, 2, Infinity] + S[3, -1, -3, Infinity] - S[3, -1, 3, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 2*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 2*S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 6*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 6*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 6*S[-4, 1, 1, -1, Infinity] - S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] - S[-3, -2, 1, -1, Infinity] - S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] - S[-3, -1, 1, -2, Infinity] - S[-3, -1, 2, -1, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] - S[-3, 2, -1, 1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, 1, -1, Infinity] + 4*S[2, -3, 1, 1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] + 2*S[2, -2, 1, 2, Infinity] - S[2, -2, 2, -1, Infinity] + 2*S[2, -2, 2, 1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - 2*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, 1, -1, Infinity] + 6*S[3, -2, 1, 1, Infinity] - S[3, -1, -2, -1, Infinity] - S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, 2, Infinity] - S[3, -1, 2, -1, Infinity] + 2*S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - S[3, 1, -1, 2, Infinity] - 3*S[3, 2, -1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 6*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(9*S[2, Infinity]^2)/(160*n^4) - (3*S[2, Infinity]^2)/(80*n^3) - (5*S[3, Infinity])/(16*n^4) + (15*LG[n]*S[3, Infinity])/(32*n^4) - (5*LG[n]*S[3, Infinity])/(16*n^3)
{-3, 1, 1, -2}|24*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/10 + (S[-1, Infinity]^3*S[2, Infinity]^2)/2 - (3*S[-1, Infinity]^4*S[3, Infinity])/32 + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (103*S[2, Infinity]^2*S[3, Infinity])/80 + (63*S[-1, Infinity]*S[3, Infinity]^2)/32 - (211*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 15*S[-5, 2, Infinity] - 4*S[-4, -3, Infinity] - 12*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 6*S[-3, 4, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] + 4*S[-4, -2, -1, Infinity] + 4*S[-4, -1, -2, Infinity] + 3*S[-4, 1, -2, Infinity] + 5*S[-4, 1, 2, Infinity] + 4*S[-4, 2, -1, Infinity] + 5*S[-4, 2, 1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + S[-3, 1, -3, Infinity] + 2*S[-3, 1, 3, Infinity] + S[-3, 2, -2, Infinity] + 2*S[-3, 2, 2, Infinity] + 2*S[-3, 3, -1, Infinity] + 2*S[-3, 3, 1, Infinity] + 3*S[2, -4, 1, Infinity] + 3*S[2, -3, 2, Infinity] + 2*S[2, -2, 3, Infinity] + 4*S[3, -3, 1, Infinity] + 4*S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 4*S[4, -2, 1, Infinity] + 4*S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] - S[-3, -2, -1, 1, Infinity] - S[-3, -1, -2, 1, Infinity] - S[-3, -1, -1, 2, Infinity] - S[-3, 1, -2, -1, Infinity] - S[-3, 1, -1, -2, Infinity] - S[-3, 1, 2, -1, Infinity] - S[-3, 2, -1, -1, Infinity] - S[-3, 2, 1, -1, Infinity] + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (9*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 2*S[2, -3, 1, 1, Infinity] - S[2, -2, 1, 2, Infinity] - S[2, -2, 2, 1, Infinity] - 3*S[3, -2, 1, 1, Infinity] - S[3, -1, 1, 2, Infinity] - S[3, -1, 2, 1, Infinity] - 3*S[4, -1, 1, 1, Infinity] - 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/32*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(48*n^3) + S[2, Infinity]/(8*n^4) - (LG[n]*S[2, Infinity])/(4*n^4) + (3*LG[n]^2*S[2, Infinity])/(16*n^4) - (LG[n]^2*S[2, Infinity])/(8*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (39*S[2, Infinity]^2)/(80*n^4) - (13*S[2, Infinity]^2)/(40*n^3) - S[3, Infinity]/(16*n^4) + (3*LG[n]*S[3, Infinity])/(32*n^4) - (LG[n]*S[3, Infinity])/(16*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(32*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(4*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3)
{-3, 1, 1, 1}|S[-1, Infinity]^6/36 - (S[-1, Infinity]^4*S[2, Infinity])/6 + (S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (85*S[2, Infinity]^3)/168 - (7*S[-1, Infinity]^3*S[3, Infinity])/24 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (41*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/32 - S[-5, -1, Infinity]/2 - S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 2*S[-1, 1, 1, 1, 1, 1, Infinity]|-1/4*LG[n]/n^4 + LG[n]^2/(4*n^4) - LG[n]^3/(8*n^4) + LG[n]^3/(12*n^3) + S[2, Infinity]/(4*n^4) - (3*LG[n]*S[2, Infinity])/(8*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) - S[3, Infinity]/(4*n^4) + S[3, Infinity]/(6*n^3)
{-2, -3, 1, 1}|-1/128*1/n^4 - LG[n]/(32*n^4) - LG[n]^2/(16*n^4) + 20*S[-7, Infinity] - S[2, Infinity]/(16*n^4) - (S[-1, Infinity]^5*S[2, Infinity])/10 + (S[-1, Infinity]^3*S[2, Infinity]^2)/2 - (S[-1, Infinity]^4*S[3, Infinity])/8 + (33*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (477*S[2, Infinity]^2*S[3, Infinity])/160 + (21*S[-1, Infinity]*S[3, Infinity]^2)/8 - (331*S[2, Infinity]*S[5, Infinity])/64 + 12*S[7, Infinity] - (5*S[-6, -1, Infinity])/2 + 3*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] + 5*S[-4, 3, Infinity] - (17*S[-3, -4, Infinity])/2 + (11*S[-3, 4, Infinity])/2 - 9*S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] - (13*S[2, -5, Infinity])/2 - S[2, 5, Infinity]/2 - 9*S[3, -4, Infinity] + S[3, 4, Infinity]/2 - (17*S[4, -3, Infinity])/2 + 2*S[4, 3, Infinity] - 6*S[5, -2, Infinity] + (5*S[5, 2, Infinity])/2 - (5*S[6, -1, Infinity])/2 + 2*S[-5, -1, -1, Infinity] - 2*S[-5, -1, 1, Infinity] + 2*S[-5, 1, -1, Infinity] - 6*S[-5, 1, 1, Infinity] + (3*S[-4, -2, -1, Infinity])/2 + (3*S[-4, -1, -2, Infinity])/2 - 6*S[-4, 1, 2, Infinity] + (3*S[-4, 2, -1, Infinity])/2 - 6*S[-4, 2, 1, Infinity] + S[-3, -3, -1, Infinity] + 4*S[-3, -3, 1, Infinity] + S[-3, -2, -2, Infinity] + 3*S[-3, -2, 2, Infinity] + S[-3, -1, -3, Infinity] + 3*S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 5*S[-3, 1, 3, Infinity] - 5*S[-3, 2, 2, Infinity] + S[-3, 3, -1, Infinity] - 5*S[-3, 3, 1, Infinity] + S[-2, -4, -1, Infinity]/2 + 4*S[-2, -4, 1, Infinity] + S[-2, -3, -2, Infinity]/2 + (5*S[-2, -3, 2, Infinity])/2 + S[-2, -2, -3, Infinity]/2 + (5*S[-2, -2, 3, Infinity])/2 + S[-2, -1, -4, Infinity]/2 + (5*S[-2, -1, 4, Infinity])/2 - S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - 3*S[-2, 3, 2, Infinity] + S[-2, 4, -1, Infinity]/2 - 3*S[-2, 4, 1, Infinity] - S[2, -4, -1, Infinity]/2 + 2*S[2, -4, 1, Infinity] + (3*S[2, -3, 2, Infinity])/2 + (3*S[2, -2, -3, Infinity])/2 + S[2, -2, 3, Infinity] + (5*S[2, -1, -4, Infinity])/2 + S[2, -1, 4, Infinity]/2 + S[2, 1, -4, Infinity] - S[2, 1, 4, Infinity] + S[2, 2, -3, Infinity]/2 - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, -1, Infinity]/2 - S[2, 4, 1, Infinity] - S[3, -3, -1, Infinity] + 3*S[3, -3, 1, Infinity] + 2*S[3, -2, 2, Infinity] + 3*S[3, -1, -3, Infinity] + S[3, -1, 3, Infinity] + S[3, 1, -3, Infinity] - 2*S[3, 1, 3, Infinity] - 2*S[3, 2, 2, Infinity] - S[3, 3, -1, Infinity] - 2*S[3, 3, 1, Infinity] - (3*S[4, -2, -1, Infinity])/2 + 3*S[4, -2, 1, Infinity] + (3*S[4, -1, 2, Infinity])/2 - 3*S[4, 1, 2, Infinity] - (3*S[4, 2, -1, Infinity])/2 - 3*S[4, 2, 1, Infinity] - 2*S[5, -1, -1, Infinity] + 2*S[5, -1, 1, Infinity] - 2*S[5, 1, -1, Infinity] - 3*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] - 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] - 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] - 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] - 2*S[-3, 2, -1, 1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] - S[-2, -3, -1, -1, Infinity] + S[-2, -3, -1, 1, Infinity] - S[-2, -3, 1, -1, Infinity] - S[-2, -2, -2, -1, Infinity] + S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, 2, Infinity] - S[-2, -2, 1, -2, Infinity] - S[-2, -2, 2, -1, Infinity] - S[-2, -1, -3, -1, Infinity] + S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, 3, Infinity] - S[-2, -1, 1, -3, Infinity] - S[-2, -1, 2, -2, Infinity] - S[-2, -1, 3, -1, Infinity] + S[-2, 1, -3, -1, Infinity] + S[-2, 1, -2, -2, Infinity] + S[-2, 1, -1, -3, Infinity] + S[-2, 1, 3, -1, Infinity] + S[-2, 2, -2, -1, Infinity] + S[-2, 2, -1, -2, Infinity] + S[-2, 2, 2, -1, Infinity] + S[-2, 3, -1, -1, Infinity] - S[-2, 3, -1, 1, Infinity] + S[-2, 3, 1, -1, Infinity] + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -3, -1, -1, Infinity] + S[2, -3, -1, 1, Infinity] - S[2, -3, 1, -1, Infinity] + S[2, -3, 1, 1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] + S[2, -2, 1, 2, Infinity] - S[2, -2, 2, -1, Infinity] + S[2, -2, 2, 1, Infinity] - S[2, -1, -3, -1, Infinity] - S[2, -1, -2, -2, Infinity] - S[2, -1, -1, -3, Infinity] + S[2, -1, 1, 3, Infinity] + S[2, -1, 2, 2, Infinity] - S[2, -1, 3, -1, Infinity] + S[2, -1, 3, 1, Infinity] + S[2, 1, -3, -1, Infinity] - S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - S[2, 1, -1, 3, Infinity] + S[2, 1, 1, -3, Infinity] + S[2, 1, 2, -2, Infinity] + S[2, 1, 3, -1, Infinity] + S[2, 2, -2, -1, Infinity] - S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] + S[2, 2, 1, -2, Infinity] + S[2, 2, 2, -1, Infinity] + S[2, 3, -1, -1, Infinity] - S[2, 3, -1, 1, Infinity] + S[2, 3, 1, -1, Infinity] - 2*S[3, -2, -1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] - 2*S[3, -2, 1, -1, Infinity] + 2*S[3, -2, 1, 1, Infinity] - 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, 2, Infinity] - 2*S[3, -1, 2, -1, Infinity] + 2*S[3, -1, 2, 1, Infinity] + 2*S[3, 1, -2, -1, Infinity] - 2*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, 2, Infinity] + 2*S[3, 1, 1, -2, Infinity] + 2*S[3, 1, 2, -1, Infinity] + 2*S[3, 2, -1, -1, Infinity] - 2*S[3, 2, -1, 1, Infinity] + 2*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 3*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 3*S[4, 1, 1, -1, Infinity] - 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/30*S[-1, Infinity]^5/n^3 + S[-1, Infinity]^5/(30*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (15*S[5, Infinity])/(64*n^3) + (15*S[5, Infinity])/(64*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - S[-1, 1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, 1, Infinity]/n^2
{-2, -2, -2, 1}|21*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/15 - (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (43*S[-1, Infinity]*S[2, Infinity]^3)/280 - (15*S[3, Infinity])/(64*n^4) + (5*S[3, Infinity])/(48*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (17*S[2, Infinity]^2*S[3, Infinity])/64 - (S[-1, Infinity]*S[3, Infinity]^2)/32 - S[-1, Infinity]^2*S[5, Infinity] + (275*S[2, Infinity]*S[5, Infinity])/128 - 5*S[-6, 1, Infinity] - S[-5, 2, Infinity] - 3*S[-3, 4, Infinity] - 9*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] - 6*S[3, -4, Infinity] - 11*S[4, -3, Infinity] - 10*S[5, -2, Infinity] + 3*S[-3, -2, -2, Infinity] + 5*S[-2, -3, -2, Infinity] + 5*S[-2, -2, -3, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 4, 1, Infinity] + 6*S[-1, -4, -2, Infinity] + 8*S[-1, -3, -3, Infinity] + 6*S[-1, -2, -4, Infinity] + 4*S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity] + 2*S[3, -3, 1, Infinity] + S[3, -2, 2, Infinity] + 2*S[3, 1, -3, Infinity] + S[3, 2, -2, Infinity] + 3*S[4, -2, 1, Infinity] + 3*S[4, 1, -2, Infinity] - S[-2, -2, -2, 1, Infinity] - S[-2, -2, 1, -2, Infinity] - S[-2, 1, -2, -2, Infinity] - 2*S[-1, -3, -2, 1, Infinity] - 2*S[-1, -3, 1, -2, Infinity] - 2*S[-1, -2, -3, 1, Infinity] - S[-1, -2, -2, 2, Infinity] - 2*S[-1, -2, 1, -3, Infinity] - S[-1, -2, 2, -2, Infinity] - 2*S[-1, 1, -3, -2, Infinity] - 2*S[-1, 1, -2, -3, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 2, -2, -2, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-15*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (15*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (29*S[5, Infinity])/(64*n^3) - (29*S[5, Infinity])/(64*n^2)
{-2, -2, 1, -2}|-6*S[-7, Infinity] + (3*S[2, Infinity])/(64*n^4) + S[2, Infinity]/(36*n^3) - (3*LG[n]*S[2, Infinity])/(16*n^4) + (LG[n]*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^5*S[2, Infinity])/20 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (67*S[-1, Infinity]*S[2, Infinity]^3)/120 - (3*S[3, Infinity])/(64*n^4) + S[3, Infinity]/(48*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (137*S[2, Infinity]^2*S[3, Infinity])/320 - (3*S[-1, Infinity]*S[3, Infinity]^2)/8 - (217*S[2, Infinity]*S[5, Infinity])/64 + 5*S[-6, 1, Infinity] + S[-5, 2, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 3*S[3, -4, Infinity] + 3*S[4, -3, Infinity] - S[-2, -2, -3, Infinity] - S[-2, 4, 1, Infinity] - 2*S[-1, -3, -3, Infinity] - 3*S[-1, -2, -4, Infinity] - S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] - 2*S[3, -3, 1, Infinity] - S[3, -2, 2, Infinity] - 3*S[4, -2, 1, Infinity] + S[-2, -2, -2, 1, Infinity] + 2*S[-1, -3, -2, 1, Infinity] + 2*S[-1, -2, -3, 1, Infinity] + S[-1, -2, -2, 2, Infinity] + 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 4*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/32*(S[2, Infinity]*S[3, Infinity])/n^3 + (S[2, Infinity]*S[3, Infinity])/(32*n^2) - (5*S[5, Infinity])/(16*n^3) + (5*S[5, Infinity])/(16*n^2)
{-2, -2, 1, 1}|5/(128*n^4) - 1/(54*n^3) - (3*LG[n])/(32*n^4) - LG[n]/(18*n^3) + (3*LG[n]^2)/(16*n^4) - LG[n]^2/(12*n^3) + (3*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(12*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/16 - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (55*S[2, Infinity]^3)/112 - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (45*S[3, Infinity]^2)/128 - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2|S[-1, Infinity]^4/(48*n^3) - S[-1, Infinity]^4/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - S[2, Infinity]^2/(16*n^3) + S[2, Infinity]^2/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2)
{-2, -2, 1, 2}|-1/8*1/n^4 + ((-1)^(2*n)*S[2, Infinity])/(2*n^5) - (3*S[2, Infinity])/(32*n^4) - S[2, Infinity]/(18*n^3) - (5*LG[n]*S[2, Infinity])/(8*n^4) + ((-1)^(2*n)*LG[n]*S[2, Infinity])/n^4 - (LG[n]*S[2, Infinity])/(6*n^3) - (3*S[3, Infinity])/(8*n^4) + S[3, Infinity]/(6*n^3) - (13*S[2, Infinity]^2*S[3, Infinity])/32 + (159*S[2, Infinity]*S[5, Infinity])/128 + 29*S[7, Infinity] - 3*S[-4, -3, Infinity] - 11*S[-3, -4, Infinity] - 15*S[-2, -5, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 8*S[4, 3, Infinity] - 16*S[5, 2, Infinity] - 25*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 10*S[-3, -3, 1, Infinity] + 7*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] + 12*S[-2, -4, 1, Infinity] + 9*S[-2, -3, 2, Infinity] + 6*S[-2, -2, 3, Infinity] + 3*S[-2, -1, 4, Infinity] + S[2, -2, -3, Infinity] + 3*S[2, -1, -4, Infinity] + S[2, 3, 2, Infinity] + 3*S[2, 4, 1, Infinity] + 2*S[3, -1, -3, Infinity] + S[3, 2, 2, Infinity] + 4*S[3, 3, 1, Infinity] + 2*S[4, 1, 2, Infinity] + 6*S[4, 2, 1, Infinity] + 12*S[5, 1, 1, Infinity] - 6*S[-3, -2, 1, 1, Infinity] - 2*S[-3, -1, 2, 1, Infinity] - 6*S[-2, -3, 1, 1, Infinity] - 2*S[-2, -2, 1, 2, Infinity] - 4*S[-2, -2, 2, 1, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, 1, Infinity] - S[2, -2, -2, 1, Infinity] - 2*S[2, -1, -3, 1, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[3, -1, -2, 1, Infinity]|-1/32*(S[2, Infinity]*S[3, Infinity])/n^3 + (S[2, Infinity]*S[3, Infinity])/(32*n^2) + (53*S[5, Infinity])/(128*n^3) - (53*S[5, Infinity])/(128*n^2)
{-2, -2, 2, 1}|5/(32*n^4) + LG[n]/(8*n^4) - ((-1)^(2*n)*S[2, Infinity])/(2*n^5) + (LG[n]*S[2, Infinity])/n^4 - ((-1)^(2*n)*LG[n]*S[2, Infinity])/n^4 + (S[-1, Infinity]^5*S[2, Infinity])/5 - S[-1, Infinity]^3*S[2, Infinity]^2 + (3*S[3, Infinity])/(4*n^4) - S[3, Infinity]/(3*n^3) + (3*S[-1, Infinity]^4*S[3, Infinity])/16 - (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (227*S[2, Infinity]^2*S[3, Infinity])/320 - (63*S[-1, Infinity]*S[3, Infinity]^2)/16 + (523*S[2, Infinity]*S[5, Infinity])/128 + 2*S[-5, -2, Infinity] + 7*S[-4, -3, Infinity] + 10*S[-3, -4, Infinity] + 10*S[-2, -5, Infinity] - 9*S[2, 5, Infinity] - 10*S[3, 4, Infinity] - 6*S[4, 3, Infinity] - 2*S[5, 2, Infinity] + S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 3*S[-4, 1, -2, Infinity] - 4*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] - 8*S[-3, 1, -3, Infinity] - 3*S[-3, 2, -2, Infinity] - 4*S[-2, -4, 1, Infinity] - 2*S[-2, -3, 2, Infinity] - S[-2, -2, 3, Infinity] + 2*S[-2, -1, 4, Infinity] - 8*S[-2, 1, -4, Infinity] - 5*S[-2, 2, -3, Infinity] - 2*S[-2, 3, -2, Infinity] + S[2, -3, -2, Infinity] + 2*S[2, -2, -3, Infinity] + 2*S[2, -1, -4, Infinity] + 3*S[2, 1, 4, Infinity] + 3*S[2, 2, 3, Infinity] + 2*S[2, 3, 2, Infinity] + 3*S[2, 4, 1, Infinity] + S[3, -2, -2, Infinity] + 2*S[3, -1, -3, Infinity] + 4*S[3, 1, 3, Infinity] + 3*S[3, 2, 2, Infinity] + 4*S[3, 3, 1, Infinity] + 2*S[4, 1, 2, Infinity] + 2*S[4, 2, 1, Infinity] + 2*S[-3, -1, -1, -2, Infinity] - 2*S[-3, -1, 1, 2, Infinity] - 2*S[-3, -1, 2, 1, Infinity] + 4*S[-3, 1, -2, 1, Infinity] + 2*S[-3, 1, -1, 2, Infinity] + S[-2, -2, -1, -2, Infinity] + S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, -1, -3, Infinity] - 2*S[-2, -1, 1, 3, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, 1, Infinity] + 4*S[-2, 1, -3, 1, Infinity] + 2*S[-2, 1, -2, 2, Infinity] + 2*S[-2, 1, -1, 3, Infinity] + 2*S[-2, 2, -2, 1, Infinity] + S[-2, 2, -1, 2, Infinity] - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (9*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[2, -2, -2, 1, Infinity] - S[2, -2, -1, 2, Infinity] + S[2, -2, 1, -2, Infinity] - 2*S[2, -1, -3, 1, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[2, -1, -1, 3, Infinity] + 2*S[2, -1, 1, -3, Infinity] + S[2, -1, 2, -2, Infinity] - S[2, 1, -2, -2, Infinity] - 2*S[2, 1, -1, -3, Infinity] - S[2, 2, -1, -2, Infinity] - 2*S[3, -1, -2, 1, Infinity] - 2*S[3, -1, -1, 2, Infinity] + 2*S[3, -1, 1, -2, Infinity] - 2*S[3, 1, -1, -2, Infinity] + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|S[-1, Infinity]^5/(15*n^3) - S[-1, Infinity]^5/(15*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (89*S[5, Infinity])/(128*n^3) - (89*S[5, Infinity])/(128*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, -3, 1}|-5*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/5 - S[-1, Infinity]^3*S[2, Infinity]^2 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (27*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (31*S[2, Infinity]^2*S[3, Infinity])/80 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (163*S[2, Infinity]*S[5, Infinity])/32 - 16*S[7, Infinity] + 10*S[-6, -1, Infinity] - 20*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] - 20*S[-5, 2, Infinity] - 19*S[-4, 3, Infinity] - 16*S[-3, 4, Infinity] - 10*S[-2, 5, Infinity] + 8*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 11*S[3, -4, Infinity] + 5*S[3, 4, Infinity] + 11*S[4, -3, Infinity] + 6*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 6*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 6*S[6, 1, Infinity] + 4*S[-5, -1, -1, Infinity] - 6*S[-5, -1, 1, Infinity] + 4*S[-5, 1, -1, Infinity] + 12*S[-5, 1, 1, Infinity] + 3*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] + 3*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 12*S[-4, 1, 2, Infinity] + 3*S[-4, 2, -1, Infinity] + 12*S[-4, 2, 1, Infinity] + 2*S[-3, -3, -1, Infinity] - 2*S[-3, -3, 1, Infinity] + 2*S[-3, -2, -2, Infinity] - 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, -3, Infinity] - 2*S[-3, -1, 3, Infinity] + 4*S[-3, 1, -3, Infinity] + 10*S[-3, 1, 3, Infinity] + 2*S[-3, 2, -2, Infinity] + 10*S[-3, 2, 2, Infinity] + 2*S[-3, 3, -1, Infinity] + 10*S[-3, 3, 1, Infinity] + S[-2, -4, -1, Infinity] - S[-2, -4, 1, Infinity] + S[-2, -3, -2, Infinity] - S[-2, -3, 2, Infinity] + S[-2, -2, -3, Infinity] - S[-2, -2, 3, Infinity] + S[-2, -1, -4, Infinity] - S[-2, -1, 4, Infinity] + 2*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + 2*S[-2, 2, -3, Infinity] + 6*S[-2, 2, 3, Infinity] + S[-2, 3, -2, Infinity] + 6*S[-2, 3, 2, Infinity] + S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] - 3*S[2, -4, -1, Infinity] + S[2, -4, 1, Infinity] - S[2, -3, -2, Infinity] + S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] + S[2, -2, 3, Infinity] - S[2, -1, -4, Infinity] + S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 5*S[3, -3, -1, Infinity] + 2*S[3, -3, 1, Infinity] - 2*S[3, -2, -2, Infinity] + 2*S[3, -2, 2, Infinity] - 2*S[3, -1, -3, Infinity] + 2*S[3, -1, 3, Infinity] - 5*S[3, 1, -3, Infinity] - 5*S[3, 2, -2, Infinity] - 5*S[3, 3, -1, Infinity] - 6*S[4, -2, -1, Infinity] + 3*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] + 3*S[4, -1, 2, Infinity] - 6*S[4, 1, -2, Infinity] - 6*S[4, 2, -1, Infinity] - 6*S[5, -1, -1, Infinity] + 4*S[5, -1, 1, Infinity] - 6*S[5, 1, -1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] - 6*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 6*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] - 6*S[-4, 1, 1, -1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] - 4*S[-3, -2, -1, 1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] - 4*S[-3, -1, -2, 1, Infinity] - 4*S[-3, -1, -1, 2, Infinity] + 2*S[-3, -1, 1, -2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] - 4*S[-3, 1, -2, -1, Infinity] - 4*S[-3, 1, -1, -2, Infinity] - 4*S[-3, 1, 2, -1, Infinity] - 4*S[-3, 2, -1, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] - 4*S[-3, 2, 1, -1, Infinity] + S[-2, -3, -1, -1, Infinity] - 2*S[-2, -3, -1, 1, Infinity] + S[-2, -3, 1, -1, Infinity] + S[-2, -2, -2, -1, Infinity] - 2*S[-2, -2, -2, 1, Infinity] - 2*S[-2, -2, -1, 2, Infinity] + S[-2, -2, 1, -2, Infinity] + S[-2, -2, 2, -1, Infinity] + S[-2, -1, -3, -1, Infinity] - 2*S[-2, -1, -3, 1, Infinity] - 2*S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, 3, Infinity] + S[-2, -1, 1, -3, Infinity] + S[-2, -1, 2, -2, Infinity] + S[-2, -1, 3, -1, Infinity] - 2*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -1, -3, Infinity] - 2*S[-2, 1, 3, -1, Infinity] - 2*S[-2, 2, -2, -1, Infinity] - 2*S[-2, 2, -1, -2, Infinity] - 2*S[-2, 2, 2, -1, Infinity] - 2*S[-2, 3, -1, -1, Infinity] + S[-2, 3, -1, 1, Infinity] - 2*S[-2, 3, 1, -1, Infinity] - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, -3, -1, -1, Infinity] + S[2, -3, 1, -1, Infinity] - 2*S[2, -3, 1, 1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] - 2*S[2, -2, 1, 2, Infinity] + S[2, -2, 2, -1, Infinity] - 2*S[2, -2, 2, 1, Infinity] + S[2, -1, -3, -1, Infinity] + S[2, -1, -2, -2, Infinity] + S[2, -1, -1, -3, Infinity] - 2*S[2, -1, 1, 3, Infinity] - 2*S[2, -1, 2, 2, Infinity] + S[2, -1, 3, -1, Infinity] - 2*S[2, -1, 3, 1, Infinity] + S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] + S[2, 1, -1, 3, Infinity] + S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] + S[2, 3, -1, 1, Infinity] + 2*S[3, -2, -1, -1, Infinity] + 2*S[3, -2, 1, -1, Infinity] - 4*S[3, -2, 1, 1, Infinity] + 2*S[3, -1, -2, -1, Infinity] + 2*S[3, -1, -1, -2, Infinity] - 4*S[3, -1, 1, 2, Infinity] + 2*S[3, -1, 2, -1, Infinity] - 4*S[3, -1, 2, 1, Infinity] + 2*S[3, 1, -2, 1, Infinity] + 2*S[3, 1, -1, 2, Infinity] + 2*S[3, 2, -1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 6*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, 1, Infinity] + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(144*n^4) + S[-1, Infinity]^4/(24*n^3) - (LG[n]*S[-1, Infinity]^4)/(24*n^3) + (LG[n]*S[-1, Infinity]^4)/(24*n^2) + S[-1, Infinity]^5/(15*n^3) - S[-1, Infinity]^5/(15*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) + (11*S[2, Infinity]^2)/(24*n^4) - (11*S[2, Infinity]^2)/(20*n^3) + (11*LG[n]*S[2, Infinity]^2)/(20*n^3) - (11*LG[n]*S[2, Infinity]^2)/(20*n^2) + (35*S[-1, Infinity]*S[3, Infinity])/(48*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(16*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (39*S[5, Infinity])/(32*n^3) - (39*S[5, Infinity])/(32*n^2) + (5*S[-1, 1, 1, 1, Infinity])/(6*n^4) - S[-1, 1, 1, 1, Infinity]/n^3 + (LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 - (LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, -2, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(32*n^4) + (71*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (S[-1, Infinity]^4*S[3, Infinity])/16 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (3*S[2, Infinity]^2*S[3, Infinity])/16 - (17*S[-1, Infinity]*S[3, Infinity]^2)/32 - (93*S[2, Infinity]*S[5, Infinity])/128 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 3*S[3, -4, Infinity] + 5*S[4, -3, Infinity] + 4*S[5, -2, Infinity] - S[-2, -3, -2, Infinity] - S[-2, -2, -3, Infinity] - 3*S[-1, -4, -2, Infinity] - 4*S[-1, -3, -3, Infinity] - 3*S[-1, -2, -4, Infinity] - 2*S[3, 1, -3, Infinity] - S[3, 2, -2, Infinity] - 3*S[4, 1, -2, Infinity] + S[-2, -2, 1, -2, Infinity] + 2*S[-1, -3, 1, -2, Infinity] + 2*S[-1, -2, 1, -3, Infinity] + S[-1, -2, 2, -2, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|(-13*S[2, Infinity]^2)/(96*n^4) + (13*S[2, Infinity]^2)/(80*n^3) - (13*LG[n]*S[2, Infinity]^2)/(80*n^3) + (13*LG[n]*S[2, Infinity]^2)/(80*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(16*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (41*S[5, Infinity])/(64*n^3) + (41*S[5, Infinity])/(64*n^2)
{-2, 1, -2, 1}|-1/64*1/n^4 - LG[n]/(16*n^4) + (9*S[2, Infinity]^3)/80 + (25*S[3, Infinity]^2)/128|(3*S[2, Infinity]^2)/(80*n^3) - (3*S[2, Infinity]^2)/(80*n^2) + (25*S[3, Infinity])/(96*n^4) - (5*S[3, Infinity])/(16*n^3) + (5*LG[n]*S[3, Infinity])/(16*n^3) - (5*LG[n]*S[3, Infinity])/(16*n^2)
{-2, 1, -2, 2}|-1/16*S[2, Infinity]/n^4 - (S[-1, Infinity]^5*S[2, Infinity])/5 + S[-1, Infinity]^3*S[2, Infinity]^2 + (21*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (51*S[2, Infinity]^2*S[3, Infinity])/160 - (309*S[2, Infinity]*S[5, Infinity])/64 + 29*S[7, Infinity] - 8*S[-5, -2, Infinity] - 16*S[-4, -3, Infinity] - 19*S[-3, -4, Infinity] - 15*S[-2, -5, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 5*S[4, 3, Infinity] - 5*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 6*S[-4, -2, 1, Infinity] + 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 8*S[-3, -3, 1, Infinity] + 4*S[-3, -2, 2, Infinity] + 4*S[-3, -1, 3, Infinity] + 8*S[-3, 1, -3, Infinity] + 3*S[-3, 2, -2, Infinity] + 6*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, 4, Infinity] + 8*S[-2, 1, -4, Infinity] + 5*S[-2, 2, -3, Infinity] + 2*S[-2, 3, -2, Infinity] + 2*S[2, -3, -2, Infinity] + 3*S[2, -2, -3, Infinity] + 3*S[2, -1, -4, Infinity] + 3*S[3, -2, -2, Infinity] + 4*S[3, -1, -3, Infinity] + 3*S[4, -1, -2, Infinity] - 2*S[-3, -1, -1, -2, Infinity] - 4*S[-3, 1, -2, 1, Infinity] - 2*S[-3, 1, -1, 2, Infinity] - S[-2, -2, -1, -2, Infinity] - S[-2, -1, -2, -2, Infinity] - 2*S[-2, -1, -1, -3, Infinity] - 4*S[-2, 1, -3, 1, Infinity] - 2*S[-2, 1, -2, 2, Infinity] - 2*S[-2, 1, -1, 3, Infinity] - 2*S[-2, 2, -2, 1, Infinity] - S[-2, 2, -1, 2, Infinity] + 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -2, 1, -2, Infinity] - 2*S[2, -1, 1, -3, Infinity] - S[2, -1, 2, -2, Infinity] - 2*S[3, -1, 1, -2, Infinity] - 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(5*S[-1, Infinity]^4)/(72*n^4) - S[-1, Infinity]^4/(12*n^3) + (LG[n]*S[-1, Infinity]^4)/(12*n^3) - (LG[n]*S[-1, Infinity]^4)/(12*n^2) - S[-1, Infinity]^5/(15*n^3) + S[-1, Infinity]^5/(15*n^2) - (5*S[-1, Infinity]^2*S[2, Infinity])/(12*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (17*S[2, Infinity]^2)/(32*n^4) + (51*S[2, Infinity]^2)/(80*n^3) - (51*LG[n]*S[2, Infinity]^2)/(80*n^3) + (51*LG[n]*S[2, Infinity]^2)/(80*n^2) - (35*S[-1, Infinity]*S[3, Infinity])/(24*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (5*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (103*S[5, Infinity])/(64*n^3) + (103*S[5, Infinity])/(64*n^2) - (5*S[-1, 1, 1, 1, Infinity])/(3*n^4) + (2*S[-1, 1, 1, 1, Infinity])/n^3 - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, 1, -3}|-45*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/10 + (S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (S[-1, Infinity]^4*S[3, Infinity])/32 + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (63*S[2, Infinity]^2*S[3, Infinity])/80 - (21*S[-1, Infinity]*S[3, Infinity]^2)/32 - (99*S[2, Infinity]*S[5, Infinity])/64 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] + 6*S[-5, -2, Infinity] + 20*S[-5, 2, Infinity] + 6*S[-4, -3, Infinity] + 20*S[-4, 3, Infinity] + 5*S[-3, -4, Infinity] + 18*S[-3, 4, Infinity] + 3*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 6*S[-5, -1, -1, Infinity] - 6*S[-5, 1, -1, Infinity] - 6*S[-5, 1, 1, Infinity] - 6*S[-4, -2, -1, Infinity] - 6*S[-4, -1, -2, Infinity] - 3*S[-4, 1, -2, Infinity] - 6*S[-4, 1, 2, Infinity] - 6*S[-4, 2, -1, Infinity] - 6*S[-4, 2, 1, Infinity] - 5*S[-3, -3, -1, Infinity] - 5*S[-3, -2, -2, Infinity] - 5*S[-3, -1, -3, Infinity] - 2*S[-3, 1, -3, Infinity] - 5*S[-3, 1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 5*S[-3, 2, 2, Infinity] - 5*S[-3, 3, -1, Infinity] - 5*S[-3, 3, 1, Infinity] - 3*S[-2, -4, -1, Infinity] - 3*S[-2, -3, -2, Infinity] - 3*S[-2, -2, -3, Infinity] - 3*S[-2, -1, -4, Infinity] - S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-2, 3, 2, Infinity] - 3*S[-2, 4, -1, Infinity] - 3*S[-2, 4, 1, Infinity] - 3*S[2, -4, 1, Infinity] - 3*S[2, -3, 2, Infinity] - 3*S[2, -2, 3, Infinity] - 3*S[2, -1, 4, Infinity] - 5*S[3, -3, 1, Infinity] - 5*S[3, -2, 2, Infinity] - 5*S[3, -1, 3, Infinity] - 6*S[4, -2, 1, Infinity] - 6*S[4, -1, 2, Infinity] - 6*S[5, -1, 1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] + S[-2, -3, -1, 1, Infinity] + S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, 2, Infinity] + S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, 3, Infinity] + S[-2, 1, -3, -1, Infinity] + S[-2, 1, -2, -2, Infinity] + S[-2, 1, -1, -3, Infinity] + S[-2, 1, 3, -1, Infinity] + S[-2, 2, -2, -1, Infinity] + S[-2, 2, -1, -2, Infinity] + S[-2, 2, 2, -1, Infinity] + S[-2, 3, -1, -1, Infinity] + S[-2, 3, 1, -1, Infinity] + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[2, -3, 1, 1, Infinity] + S[2, -2, 1, 2, Infinity] + S[2, -2, 2, 1, Infinity] + S[2, -1, 1, 3, Infinity] + S[2, -1, 2, 2, Infinity] + S[2, -1, 3, 1, Infinity] + 2*S[3, -2, 1, 1, Infinity] + 2*S[3, -1, 1, 2, Infinity] + 2*S[3, -1, 2, 1, Infinity] + 3*S[4, -1, 1, 1, Infinity] - 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(5*S[-1, Infinity]^4)/(144*n^4) - S[-1, Infinity]^4/(24*n^3) + (LG[n]*S[-1, Infinity]^4)/(24*n^3) - (LG[n]*S[-1, Infinity]^4)/(24*n^2) - S[-1, Infinity]^5/(30*n^3) + S[-1, Infinity]^5/(30*n^2) - (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n^2) - (5*S[2, Infinity]^2)/(16*n^4) + (3*S[2, Infinity]^2)/(8*n^3) - (3*LG[n]*S[2, Infinity]^2)/(8*n^3) + (3*LG[n]*S[2, Infinity]^2)/(8*n^2) - (33*S[3, Infinity])/(64*n^4) + (3*S[3, Infinity])/(16*n^3) + (5*LG[n]*S[3, Infinity])/(16*n^4) - (3*LG[n]*S[3, Infinity])/(8*n^3) + (3*LG[n]^2*S[3, Infinity])/(16*n^3) - (3*LG[n]^2*S[3, Infinity])/(16*n^2) - (35*S[-1, Infinity]*S[3, Infinity])/(48*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (S[2, Infinity]*S[3, Infinity])/(16*n^2) - (33*S[5, Infinity])/(64*n^3) + (33*S[5, Infinity])/(64*n^2) - (5*S[-1, 1, 1, 1, Infinity])/(6*n^4) + S[-1, 1, 1, 1, Infinity]/n^3 - (LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 + (LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - S[-1, 1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, 1, Infinity]/n^2
{-2, 1, 1, -2}|(-5*S[-1, Infinity]^4*S[2, Infinity])/48 + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (17*S[2, Infinity]^3)/21 + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (131*S[3, Infinity]^2)/128 + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2|-1/48*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(48*n^2) - (11*S[2, Infinity])/(32*n^4) + S[2, Infinity]/(8*n^3) + (5*LG[n]*S[2, Infinity])/(24*n^4) - (LG[n]*S[2, Infinity])/(4*n^3) + (LG[n]^2*S[2, Infinity])/(8*n^3) - (LG[n]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (13*S[2, Infinity]^2)/(40*n^3) - (13*S[2, Infinity]^2)/(40*n^2) + (5*S[3, Infinity])/(96*n^4) - S[3, Infinity]/(16*n^3) + (LG[n]*S[3, Infinity])/(16*n^3) - (LG[n]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + S[-1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, 1, 1}|-1/30*S[-1, Infinity]^5 + (S[-1, Infinity]^3*S[2, Infinity])/6 + (7*S[-1, Infinity]^2*S[3, Infinity])/16 - (7*S[2, Infinity]*S[3, Infinity])/16 - (27*S[5, Infinity])/32 + S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]|-1/3*1/n^4 + (11*LG[n])/(16*n^4) - LG[n]/(4*n^3) - (5*LG[n]^2)/(24*n^4) + LG[n]^2/(4*n^3) - LG[n]^3/(12*n^3) + LG[n]^3/(12*n^2) - (5*S[2, Infinity])/(24*n^4) + S[2, Infinity]/(4*n^3) - (LG[n]*S[2, Infinity])/(4*n^3) + (LG[n]*S[2, Infinity])/(4*n^2) - S[3, Infinity]/(6*n^3) + S[3, Infinity]/(6*n^2)
{-2, 1, 1, 3}|(89*S[-1, Infinity]*S[2, Infinity]^3)/210 - (S[-1, Infinity]*S[3, Infinity]^2)/2 + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - 3*S[3, 4, Infinity] - 7*S[4, 3, Infinity] - 10*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 3*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 6*S[-1, -5, 1, Infinity] + 6*S[-1, -4, 2, Infinity] + 5*S[-1, -3, 3, Infinity] + 3*S[-1, -2, 4, Infinity] + S[3, 1, 3, Infinity] + S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity] + 3*S[4, 1, 2, Infinity] + 3*S[4, 2, 1, Infinity] + 6*S[5, 1, 1, Infinity] - S[-3, -2, 1, 1, Infinity] - 2*S[-2, -3, 1, 1, Infinity] - S[-2, -2, 1, 2, Infinity] - S[-2, -2, 2, 1, Infinity] - 3*S[-1, -4, 1, 1, Infinity] - 2*S[-1, -3, 1, 2, Infinity] - 2*S[-1, -3, 2, 1, Infinity] - S[-1, -2, 1, 3, Infinity] - S[-1, -2, 2, 2, Infinity] - S[-1, -2, 3, 1, Infinity]|-1/16*1/n^4 + S[2, Infinity]^2/(24*n^4) - S[2, Infinity]^2/(20*n^3) + (LG[n]*S[2, Infinity]^2)/(20*n^3) - (LG[n]*S[2, Infinity]^2)/(20*n^2) + (11*S[3, Infinity])/(16*n^4) - S[3, Infinity]/(4*n^3) - (5*LG[n]*S[3, Infinity])/(12*n^4) + (LG[n]*S[3, Infinity])/(2*n^3) - (LG[n]^2*S[3, Infinity])/(4*n^3) + (LG[n]^2*S[3, Infinity])/(4*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n^3) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) - S[5, Infinity]/n^3 + S[5, Infinity]/n^2
{-2, 1, 2, -2}|24*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/5 - S[-1, Infinity]^3*S[2, Infinity]^2 - (21*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (327*S[2, Infinity]^2*S[3, Infinity])/160 + (39*S[2, Infinity]*S[5, Infinity])/16 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 8*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 13*S[-4, 3, Infinity] - 4*S[-3, -4, Infinity] - 15*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 1, 2, Infinity] + 3*S[-4, 2, -1, Infinity] + 4*S[-3, -3, -1, Infinity] + 4*S[-3, -2, -2, Infinity] + 4*S[-3, -1, -3, Infinity] + 2*S[-3, 1, -3, Infinity] + 6*S[-3, 1, 3, Infinity] + 3*S[-3, 2, 2, Infinity] + 4*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + 2*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + S[-2, 2, -3, Infinity] + 4*S[-2, 2, 3, Infinity] + 2*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 2*S[2, -3, 2, Infinity] + 3*S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 3*S[3, -2, 2, Infinity] + 4*S[3, -1, 3, Infinity] + 3*S[4, -1, 2, Infinity] - 2*S[-3, -1, -1, 2, Infinity] - 2*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, 2, -1, Infinity] - S[-2, -2, -1, 2, Infinity] - S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -1, -3, Infinity] - 2*S[-2, 1, 3, -1, Infinity] - S[-2, 2, -2, -1, Infinity] - S[-2, 2, -1, -2, Infinity] - S[-2, 2, 2, -1, Infinity] - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -2, 1, 2, Infinity] - 2*S[2, -1, 1, 3, Infinity] - S[2, -1, 2, 2, Infinity] - 2*S[3, -1, 1, 2, Infinity] + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(72*n^4) + S[-1, Infinity]^4/(12*n^3) - (LG[n]*S[-1, Infinity]^4)/(12*n^3) + (LG[n]*S[-1, Infinity]^4)/(12*n^2) + S[-1, Infinity]^5/(15*n^3) - S[-1, Infinity]^5/(15*n^2) + (9*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(4*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(12*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) + (85*S[2, Infinity]^2)/(96*n^4) - (17*S[2, Infinity]^2)/(16*n^3) + (17*LG[n]*S[2, Infinity]^2)/(16*n^3) - (17*LG[n]*S[2, Infinity]^2)/(16*n^2) + (35*S[-1, Infinity]*S[3, Infinity])/(24*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^2) + (73*S[5, Infinity])/(128*n^3) - (73*S[5, Infinity])/(128*n^2) + (5*S[-1, 1, 1, 1, Infinity])/(3*n^4) - (2*S[-1, 1, 1, 1, Infinity])/n^3 + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, 3, 1}|(-283*S[-1, Infinity]*S[2, Infinity]^3)/240 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (5*S[2, Infinity]^2*S[3, Infinity])/4 - (25*S[-1, Infinity]*S[3, Infinity]^2)/64 - (27*S[-1, Infinity]^2*S[5, Infinity])/16 + (S[2, Infinity]*S[5, Infinity])/4 - 35*S[7, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-4, -3, Infinity] + 10*S[-3, -4, Infinity] + 16*S[-2, -5, Infinity] + 20*S[-1, -6, Infinity] + 4*S[3, 4, Infinity] + 11*S[4, 3, Infinity] + 20*S[5, 2, Infinity] + 30*S[6, 1, Infinity] - 4*S[-4, -2, 1, Infinity] - 8*S[-3, -3, 1, Infinity] - 4*S[-3, -2, 2, Infinity] - S[-3, 1, -3, Infinity] - 12*S[-2, -4, 1, Infinity] - 8*S[-2, -3, 2, Infinity] - 4*S[-2, -2, 3, Infinity] - 3*S[-2, 1, -4, Infinity] - S[-2, 2, -3, Infinity] - 16*S[-1, -5, 1, Infinity] - 12*S[-1, -4, 2, Infinity] - 8*S[-1, -3, 3, Infinity] - 4*S[-1, -2, 4, Infinity] - 6*S[-1, 1, -5, Infinity] - 3*S[-1, 2, -4, Infinity] - S[-1, 3, -3, Infinity] - 2*S[3, 1, 3, Infinity] - 2*S[3, 2, 2, Infinity] - 2*S[3, 3, 1, Infinity] - 6*S[4, 1, 2, Infinity] - 6*S[4, 2, 1, Infinity] - 12*S[5, 1, 1, Infinity] + 2*S[-3, -2, 1, 1, Infinity] + S[-3, 1, -2, 1, Infinity] + 4*S[-2, -3, 1, 1, Infinity] + 2*S[-2, -2, 1, 2, Infinity] + 2*S[-2, -2, 2, 1, Infinity] + 2*S[-2, 1, -3, 1, Infinity] + S[-2, 1, -2, 2, Infinity] + S[-2, 2, -2, 1, Infinity] + 6*S[-1, -4, 1, 1, Infinity] + 4*S[-1, -3, 1, 2, Infinity] + 4*S[-1, -3, 2, 1, Infinity] + 2*S[-1, -2, 1, 3, Infinity] + 2*S[-1, -2, 2, 2, Infinity] + 2*S[-1, -2, 3, 1, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + 2*S[-1, 1, -3, 2, Infinity] + S[-1, 1, -2, 3, Infinity] + 2*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + S[-1, 3, -2, 1, Infinity]|1/(8*n^4) + LG[n]/(8*n^4) - (5*S[2, Infinity]^2)/(24*n^4) + S[2, Infinity]^2/(4*n^3) - (LG[n]*S[2, Infinity]^2)/(4*n^3) + (LG[n]*S[2, Infinity]^2)/(4*n^2) + S[5, Infinity]/(4*n^3) - S[5, Infinity]/(4*n^2)
{-2, 2, -2, 1}|-9*S[-7, Infinity] - (4*S[-1, Infinity]^5*S[2, Infinity])/15 + (4*S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (7*S[-1, Infinity]^4*S[3, Infinity])/48 + (35*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (321*S[2, Infinity]^2*S[3, Infinity])/160 + (49*S[-1, Infinity]*S[3, Infinity]^2)/16 - (529*S[2, Infinity]*S[5, Infinity])/64 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 9*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 9*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] + 12*S[-3, 4, Infinity] - 2*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - S[-4, -2, -1, Infinity] - S[-4, -1, -2, Infinity] - 3*S[-4, 1, 2, Infinity] - S[-4, 2, -1, Infinity] - 3*S[-4, 2, 1, Infinity] + 2*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 6*S[-3, 1, 3, Infinity] - 6*S[-3, 2, 2, Infinity] - 6*S[-3, 3, 1, Infinity] + 2*S[-2, -4, 1, Infinity] + 2*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 2*S[-2, -1, 4, Infinity] - 2*S[-2, 1, -4, Infinity] - 6*S[-2, 1, 4, Infinity] - 2*S[-2, 2, -3, Infinity] - 6*S[-2, 2, 3, Infinity] - 6*S[-2, 3, 2, Infinity] - 6*S[-2, 4, 1, Infinity] + 3*S[2, -4, -1, Infinity] - 3*S[2, -4, 1, Infinity] + S[2, -2, -3, Infinity] + S[2, -2, 3, Infinity] + 2*S[2, -1, -4, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - 4*S[3, -3, 1, Infinity] + 2*S[3, -1, -3, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 4*S[4, -2, 1, Infinity] - S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] - 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] - 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] - 2*S[-3, 2, -1, 1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, -2, 1, Infinity] + 2*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, -3, 1, Infinity] + 2*S[-2, -1, -2, 2, Infinity] + 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 1, -3, -1, Infinity] + 2*S[-2, 1, -2, -2, Infinity] + 2*S[-2, 1, -1, -3, Infinity] + 2*S[-2, 1, 3, -1, Infinity] + 2*S[-2, 2, -2, -1, Infinity] + 2*S[-2, 2, -1, -2, Infinity] + 2*S[-2, 2, 2, -1, Infinity] + 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + 2*S[-2, 3, 1, -1, Infinity] + 8*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] + S[2, -2, 1, 2, Infinity] - S[2, -2, 2, -1, Infinity] + S[2, -2, 2, 1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - 2*S[2, -1, -1, -3, Infinity] + 2*S[2, -1, 1, 3, Infinity] + 2*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, -1, Infinity] + 2*S[2, -1, 3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - 2*S[2, 1, -1, 3, Infinity] - S[2, 2, -1, 2, Infinity] - 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, 2, Infinity] - 2*S[3, -1, 2, -1, Infinity] + 2*S[3, -1, 2, 1, Infinity] - 2*S[3, 1, -1, 2, Infinity] - 8*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/15*S[-1, Infinity]^5/n^3 + S[-1, Infinity]^5/(15*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (5*S[3, Infinity])/(8*n^4) + (5*S[3, Infinity])/(16*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (13*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (13*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (33*S[5, Infinity])/(64*n^3) + (33*S[5, Infinity])/(64*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 2, 1, -2}|24*S[-7, Infinity] + (2*S[-1, Infinity]^5*S[2, Infinity])/15 - (2*S[-1, Infinity]^3*S[2, Infinity]^2)/3 + (S[-1, Infinity]^4*S[3, Infinity])/48 - (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (223*S[2, Infinity]^2*S[3, Infinity])/320 - (7*S[-1, Infinity]*S[3, Infinity]^2)/16 + (343*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 5*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 9*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, 2, -1, Infinity] + 3*S[-4, 2, 1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 2, -2, Infinity] + 3*S[-3, 2, 2, Infinity] + 2*S[-3, 3, -1, Infinity] + 6*S[-3, 3, 1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + S[-2, 2, -3, Infinity] + 2*S[-2, 2, 3, Infinity] + 2*S[-2, 3, -2, Infinity] + 4*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] + 3*S[2, -4, 1, Infinity] + S[2, -3, 2, Infinity] + S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 4*S[3, -3, 1, Infinity] + S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 4*S[4, -2, 1, Infinity] + S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] - 2*S[-3, -2, -1, 1, Infinity] - 2*S[-3, -1, -2, 1, Infinity] - 2*S[-3, 2, -1, -1, Infinity] - 2*S[-3, 2, 1, -1, Infinity] - 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -2, -2, 1, Infinity] - S[-2, -2, -1, 2, Infinity] - 2*S[-2, -1, -3, 1, Infinity] - S[-2, -1, -2, 2, Infinity] - S[-2, 2, -2, -1, Infinity] - S[-2, 2, -1, -2, Infinity] - S[-2, 2, 2, -1, Infinity] - 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, 1, -1, Infinity] - 4*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[2, -2, 2, 1, Infinity] - S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, 1, Infinity] - 2*S[3, -1, 2, 1, Infinity] + 4*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-3*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(4*n^3) - (LG[n]*S[2, Infinity])/(2*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) - S[3, Infinity]/(8*n^4) + S[3, Infinity]/(16*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (5*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (177*S[5, Infinity])/(128*n^3) - (177*S[5, Infinity])/(128*n^2)
{-2, 3, 1, 1}|(S[-1, Infinity]^3*S[2, Infinity]^2)/5 + (529*S[-1, Infinity]*S[2, Infinity]^3)/560 - (S[-1, Infinity]^4*S[3, Infinity])/6 + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (181*S[2, Infinity]^2*S[3, Infinity])/80 + (75*S[-1, Infinity]*S[3, Infinity]^2)/32 + (213*S[-1, Infinity]^2*S[5, Infinity])/64 - (117*S[2, Infinity]*S[5, Infinity])/128 + 32*S[7, Infinity] - (15*S[-5, -2, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 14*S[-4, -3, Infinity] - (37*S[-3, -4, Infinity])/2 - (39*S[-2, -5, Infinity])/2 - 15*S[-1, -6, Infinity] - S[3, 4, Infinity] - (11*S[4, 3, Infinity])/2 - 13*S[5, 2, Infinity] - 20*S[6, 1, Infinity] + 4*S[-4, -2, 1, Infinity] + 4*S[-4, 1, -2, Infinity] + 7*S[-3, -3, 1, Infinity] + (7*S[-3, -2, 2, Infinity])/2 + 7*S[-3, 1, -3, Infinity] + (7*S[-3, 2, -2, Infinity])/2 + 9*S[-2, -4, 1, Infinity] + 6*S[-2, -3, 2, Infinity] + (5*S[-2, -2, 3, Infinity])/2 + 9*S[-2, 1, -4, Infinity] + 6*S[-2, 2, -3, Infinity] + 3*S[-2, 3, -2, Infinity] + 10*S[-1, -5, 1, Infinity] + (15*S[-1, -4, 2, Infinity])/2 + 4*S[-1, -3, 3, Infinity] + S[-1, -2, 4, Infinity] + 10*S[-1, 1, -5, Infinity] + (15*S[-1, 2, -4, Infinity])/2 + 5*S[-1, 3, -3, Infinity] + (5*S[-1, 4, -2, Infinity])/2 + S[3, 1, 3, Infinity] + S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity] + 3*S[4, 1, 2, Infinity] + 3*S[4, 2, 1, Infinity] + 6*S[5, 1, 1, Infinity] - S[-3, -2, 1, 1, Infinity] - S[-3, 1, -2, 1, Infinity] - S[-3, 1, 1, -2, Infinity] - 2*S[-2, -3, 1, 1, Infinity] - S[-2, -2, 1, 2, Infinity] - S[-2, -2, 2, 1, Infinity] - 2*S[-2, 1, -3, 1, Infinity] - S[-2, 1, -2, 2, Infinity] - 2*S[-2, 1, 1, -3, Infinity] - S[-2, 1, 2, -2, Infinity] - S[-2, 2, -2, 1, Infinity] - S[-2, 2, 1, -2, Infinity] - 3*S[-1, -4, 1, 1, Infinity] - 2*S[-1, -3, 1, 2, Infinity] - 2*S[-1, -3, 2, 1, Infinity] - S[-1, -2, 1, 3, Infinity] - S[-1, -2, 2, 2, Infinity] - S[-1, -2, 3, 1, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - 2*S[-1, 1, -3, 2, Infinity] - S[-1, 1, -2, 3, Infinity] - 3*S[-1, 1, 1, -4, Infinity] + 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, 1, 2, -3, Infinity] - S[-1, 1, 3, -2, Infinity] - 2*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - 2*S[-1, 2, 1, -3, Infinity] - S[-1, 2, 2, -2, Infinity] - S[-1, 3, -2, 1, Infinity] - S[-1, 3, 1, -2, Infinity]|-1/16*1/n^4 - LG[n]/(8*n^4) - LG[n]^2/(8*n^4) - S[2, Infinity]/(8*n^4) - (S[2, Infinity]*S[3, Infinity])/(2*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) + S[5, Infinity]/(4*n^3) - S[5, Infinity]/(4*n^2)
{1, -4, 1, 1}|-28*S[-7, Infinity] + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/40 + (113*S[2, Infinity]^3)/(100800*n^4) - (113*S[2, Infinity]^3)/(10080*n^2) + (113*S[2, Infinity]^3)/(1680*n) + (113*LG[n]*S[2, Infinity]^3)/840 - (137*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (S[-1, Infinity]^4*S[3, Infinity])/12 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (321*S[2, Infinity]^2*S[3, Infinity])/320 - S[3, Infinity]^2/(192*n^4) + (5*S[3, Infinity]^2)/(96*n^2) - (5*S[3, Infinity]^2)/(16*n) - (5*LG[n]*S[3, Infinity]^2)/8 + (5*S[-1, Infinity]*S[3, Infinity]^2)/2 + (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(64*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (89*S[-1, Infinity]^2*S[5, Infinity])/64 - (27*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + (51*S[-6, 1, Infinity])/2 + S[-5, -1, Infinity]/(80*n^4) - S[-5, -1, Infinity]/(8*n^2) + (3*S[-5, -1, Infinity])/(4*n) + (3*LG[n]*S[-5, -1, Infinity])/2 - (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 + (49*S[-5, 2, Infinity])/2 + (45*S[-4, 3, Infinity])/2 + S[-3, -4, Infinity] + (39*S[-3, 4, Infinity])/2 + (5*S[-2, -5, Infinity])/2 + (31*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (21*S[-1, 6, Infinity])/2 - 14*S[-5, 1, 1, Infinity] - (25*S[-4, 1, 2, Infinity])/2 - (25*S[-4, 2, 1, Infinity])/2 - 11*S[-3, 1, 3, Infinity] - 11*S[-3, 2, 2, Infinity] - 11*S[-3, 3, 1, Infinity] - S[-2, 1, -4, Infinity]/2 - (19*S[-2, 1, 4, Infinity])/2 - (19*S[-2, 2, 3, Infinity])/2 - (19*S[-2, 3, 2, Infinity])/2 - (19*S[-2, 4, 1, Infinity])/2 - 2*S[-1, 1, -5, Infinity] - 8*S[-1, 1, 5, Infinity] - S[-1, 2, -4, Infinity]/2 - 8*S[-1, 2, 4, Infinity] - 8*S[-1, 3, 3, Infinity] - 8*S[-1, 4, 2, Infinity] - 8*S[-1, 5, 1, Infinity] + 3*S[-4, 1, 1, 1, Infinity] + 3*S[-3, 1, 1, 2, Infinity] + 3*S[-3, 1, 2, 1, Infinity] + 3*S[-3, 2, 1, 1, Infinity] + 3*S[-2, 1, 1, 3, Infinity] + 3*S[-2, 1, 2, 2, Infinity] + 3*S[-2, 1, 3, 1, Infinity] + 3*S[-2, 2, 1, 2, Infinity] + 3*S[-2, 2, 2, 1, Infinity] + 3*S[-2, 3, 1, 1, Infinity] + 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 4, Infinity] + 3*S[-1, 1, 2, 3, Infinity] + 3*S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + 3*S[-1, 2, 1, 3, Infinity] + 3*S[-1, 2, 2, 2, Infinity] + 3*S[-1, 2, 3, 1, Infinity] + 3*S[-1, 3, 1, 2, Infinity] + 3*S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity]|0
{1, -3, -2, 1}|1/(64*n^4) + LG[n]/(32*n^4) + 21*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 + (643*S[2, Infinity]^3)/(100800*n^4) - (643*S[2, Infinity]^3)/(10080*n^2) + (643*S[2, Infinity]^3)/(1680*n) + (643*LG[n]*S[2, Infinity]^3)/840 + (5*S[-1, Infinity]^4*S[3, Infinity])/96 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (749*S[2, Infinity]^2*S[3, Infinity])/160 - (109*S[3, Infinity]^2)/(7680*n^4) + (109*S[3, Infinity]^2)/(768*n^2) - (109*S[3, Infinity]^2)/(128*n) - (109*LG[n]*S[3, Infinity]^2)/64 - (35*S[-1, Infinity]*S[3, Infinity]^2)/32 - (363*S[2, Infinity]*S[5, Infinity])/64 - 21*S[7, Infinity] + 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] - 11*S[-5, 2, Infinity] - 2*S[-4, -3, Infinity] - 7*S[-4, 3, Infinity] - 3*S[-3, -4, Infinity] - 3*S[-3, 4, Infinity] - 4*S[2, -5, Infinity] + 10*S[2, 5, Infinity] - 2*S[3, -4, Infinity] + 15*S[3, 4, Infinity] + 2*S[4, -3, Infinity] + 16*S[4, 3, Infinity] + 5*S[5, -2, Infinity] + 16*S[5, 2, Infinity] + 5*S[6, -1, Infinity] + 16*S[6, 1, Infinity] + 8*S[-5, -1, -1, Infinity] - 10*S[-5, -1, 1, Infinity] + 8*S[-5, 1, -1, Infinity] + 5*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] + 5*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 5*S[-4, 2, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + S[-3, -3, 1, Infinity] + 2*S[-3, -2, -2, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-3, -1, -3, Infinity] + S[-3, -1, 3, Infinity] + S[-3, 2, -2, Infinity] + 2*S[-3, 3, -1, Infinity] - 6*S[2, -4, -1, Infinity] + 6*S[2, -4, 1, Infinity] - 2*S[2, -3, -2, Infinity] + 4*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] + 2*S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] - 4*S[2, 1, 4, Infinity] - 5*S[2, 2, -3, Infinity] - 4*S[2, 2, 3, Infinity] - 6*S[2, 3, -2, Infinity] - 4*S[2, 3, 2, Infinity] - 6*S[2, 4, -1, Infinity] - 4*S[2, 4, 1, Infinity] - 9*S[3, -3, -1, Infinity] + 8*S[3, -3, 1, Infinity] - 3*S[3, -2, -2, Infinity] + 5*S[3, -2, 2, Infinity] + S[3, -1, -3, Infinity] + 2*S[3, -1, 3, Infinity] - 7*S[3, 1, -3, Infinity] - 6*S[3, 1, 3, Infinity] - 9*S[3, 2, -2, Infinity] - 6*S[3, 2, 2, Infinity] - 9*S[3, 3, -1, Infinity] - 6*S[3, 3, 1, Infinity] - 10*S[4, -2, -1, Infinity] + 8*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] + 5*S[4, -1, 2, Infinity] - 10*S[4, 1, -2, Infinity] - 6*S[4, 1, 2, Infinity] - 10*S[4, 2, -1, Infinity] - 6*S[4, 2, 1, Infinity] - 10*S[5, -1, -1, Infinity] + 8*S[5, -1, 1, Infinity] - 10*S[5, 1, -1, Infinity] - 6*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 6*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] - S[-3, -2, -1, -1, Infinity] - S[-3, -2, 1, -1, Infinity] - S[-3, -1, -2, -1, Infinity] - S[-3, -1, 1, -2, Infinity] - S[-3, -1, 2, -1, Infinity] - S[-3, 2, -1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 2*S[2, -3, -1, -1, Infinity] + 4*S[2, -3, -1, 1, Infinity] - 2*S[2, -3, 1, -1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] - S[2, -2, 2, -1, Infinity] + 4*S[2, 1, -3, -1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] + 4*S[2, 1, 1, -3, Infinity] + 4*S[2, 1, 2, -2, Infinity] + 4*S[2, 1, 3, -1, Infinity] + 4*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] + 4*S[2, 2, 1, -2, Infinity] + 4*S[2, 2, 2, -1, Infinity] + 4*S[2, 3, -1, -1, Infinity] - 2*S[2, 3, -1, 1, Infinity] + 4*S[2, 3, 1, -1, Infinity] - 3*S[3, -2, -1, -1, Infinity] + 6*S[3, -2, -1, 1, Infinity] - 3*S[3, -2, 1, -1, Infinity] - S[3, -1, -2, -1, Infinity] - S[3, -1, -1, -2, Infinity] - S[3, -1, 2, -1, Infinity] + 6*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - S[3, 1, -1, 2, Infinity] + 6*S[3, 1, 1, -2, Infinity] + 6*S[3, 1, 2, -1, Infinity] + 6*S[3, 2, -1, -1, Infinity] - 3*S[3, 2, -1, 1, Infinity] + 6*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, -1, Infinity] + 6*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 6*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 6*S[4, 1, 1, -1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[3, Infinity])/(32*n^4)
{1, -3, 1, -2}|-36*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(1440*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(24*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 + (S[-1, Infinity]^5*S[2, Infinity])/10 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (S[-1, Infinity]^3*S[2, Infinity]^2)/2 - (3*S[2, Infinity]^3)/(2240*n^4) + (3*S[2, Infinity]^3)/(224*n^2) - (9*S[2, Infinity]^3)/(112*n) - (9*LG[n]*S[2, Infinity]^3)/56 + (S[-1, Infinity]^4*S[3, Infinity])/96 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (11*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (103*S[2, Infinity]^2*S[3, Infinity])/160 - (7*S[3, Infinity]^2)/(640*n^4) + (7*S[3, Infinity]^2)/(64*n^2) - (21*S[3, Infinity]^2)/(32*n) - (21*LG[n]*S[3, Infinity]^2)/16 - (7*S[-1, Infinity]*S[3, Infinity]^2)/32 + (93*S[2, Infinity]*S[5, Infinity])/64 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 12*S[-5, -2, Infinity] + 11*S[-5, 2, Infinity] + 8*S[-4, -3, Infinity] + 7*S[-4, 3, Infinity] + 3*S[-3, -4, Infinity] + 3*S[-3, 4, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 8*S[-5, -1, -1, Infinity] - 4*S[-5, -1, 1, Infinity] - 8*S[-5, 1, -1, Infinity] - 5*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] - 5*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 5*S[-4, 2, -1, Infinity] - 2*S[-3, -3, -1, Infinity] - S[-3, -3, 1, Infinity] - 2*S[-3, -2, -2, Infinity] - S[-3, -2, 2, Infinity] - 2*S[-3, -1, -3, Infinity] - S[-3, -1, 3, Infinity] - S[-3, 2, -2, Infinity] - 2*S[-3, 3, -1, Infinity] - 3*S[2, -4, -1, Infinity] - 6*S[2, -4, 1, Infinity] - 2*S[2, -3, -2, Infinity] - 4*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 2*S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 8*S[3, -3, 1, Infinity] - 3*S[3, -2, -2, Infinity] - 5*S[3, -2, 2, Infinity] - S[3, -1, -3, Infinity] - 2*S[3, -1, 3, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 8*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] - 5*S[4, -1, 2, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 8*S[5, -1, 1, Infinity] - 4*S[5, 1, -1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + S[-3, -2, -1, -1, Infinity] + S[-3, -2, 1, -1, Infinity] + S[-3, -1, -2, -1, Infinity] + S[-3, -1, 1, -2, Infinity] + S[-3, -1, 2, -1, Infinity] + S[-3, 2, -1, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + 2*S[2, -3, -1, -1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] + 2*S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] + 2*S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] + 2*S[2, 3, -1, 1, Infinity] + 3*S[3, -2, -1, -1, Infinity] + 3*S[3, -2, 1, -1, Infinity] + S[3, -1, -2, -1, Infinity] + S[3, -1, -1, -2, Infinity] + S[3, -1, 2, -1, Infinity] + 3*S[3, 1, -2, 1, Infinity] + S[3, 1, -1, 2, Infinity] + 3*S[3, 2, -1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, 1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/8*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(32*n^4)
{1, -3, 1, 1}|S[-1, Infinity]^5/(1800*n^4) - S[-1, Infinity]^5/(180*n^2) + S[-1, Infinity]^5/(30*n) + (LG[n]*S[-1, Infinity]^5)/15 - S[-1, Infinity]^6/12 - (S[-1, Infinity]^3*S[2, Infinity])/(360*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(36*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 + (11*S[-1, Infinity]^4*S[2, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (19*S[2, Infinity]^3)/35 - (7*S[-1, Infinity]^2*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/8 + (7*S[-1, Infinity]^3*S[3, Infinity])/8 + (S[2, Infinity]*S[3, Infinity])/(320*n^4) - (S[2, Infinity]*S[3, Infinity])/(32*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(16*n) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (3*S[3, Infinity]^2)/8 + S[5, Infinity]/(256*n^4) - (5*S[5, Infinity])/(128*n^2) + (15*S[5, Infinity])/(64*n) + (15*LG[n]*S[5, Infinity])/32 - (93*S[-1, Infinity]*S[5, Infinity])/32 - (3*S[-5, -1, Infinity])/2 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(60*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(6*n^2) + S[-1, 1, 1, 1, 1, Infinity]/n + 2*LG[n]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 6*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^2/(8*n^4) + S[2, Infinity]/(8*n^4)
{1, -3, 1, 2}|-1/2880*(S[-1, Infinity]^4*S[2, Infinity])/n^4 + (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(48*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 + (S[-1, Infinity]^5*S[2, Infinity])/24 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (S[-1, Infinity]^3*S[2, Infinity]^2)/4 - (83*S[2, Infinity]^3)/(33600*n^4) + (83*S[2, Infinity]^3)/(3360*n^2) - (83*S[2, Infinity]^3)/(560*n) - (83*LG[n]*S[2, Infinity]^3)/280 + (13*S[-1, Infinity]*S[2, Infinity]^3)/280 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (S[2, Infinity]^2*S[3, Infinity])/16 + S[3, Infinity]^2/(96*n^4) - (5*S[3, Infinity]^2)/(48*n^2) + (5*S[3, Infinity]^2)/(8*n) + (5*LG[n]*S[3, Infinity]^2)/4 - (5*S[-1, Infinity]*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (27*S[-1, Infinity]^2*S[5, Infinity])/16 - 6*S[7, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] + 2*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - 2*S[-3, -3, 1, Infinity] - 4*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - S[-2, 1, -4, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity] - 4*S[-1, 1, -5, Infinity] - S[-1, 2, -4, Infinity] + S[-2, 1, -3, 1, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + S[-1, 1, -3, 2, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 2, -3, 1, Infinity]|(LG[n]*S[2, Infinity])/(4*n^4) - S[3, Infinity]/(4*n^4)
{1, -3, 2, 1}|(S[-1, Infinity]^5*S[2, Infinity])/24 + (3*S[-1, Infinity]^3*S[2, Infinity]^2)/20 - (683*S[2, Infinity]^3)/(100800*n^4) + (683*S[2, Infinity]^3)/(10080*n^2) - (683*S[2, Infinity]^3)/(1680*n) - (683*LG[n]*S[2, Infinity]^3)/840 + (57*S[-1, Infinity]*S[2, Infinity]^3)/140 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (S[2, Infinity]^2*S[3, Infinity])/5 + (59*S[3, Infinity]^2)/(7680*n^4) - (59*S[3, Infinity]^2)/(768*n^2) + (59*S[3, Infinity]^2)/(128*n) + (59*LG[n]*S[3, Infinity]^2)/64 - S[-1, Infinity]*S[3, Infinity]^2 - (217*S[-1, Infinity]*S[5, Infinity])/(3840*n^4) + (217*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (217*S[-1, Infinity]*S[5, Infinity])/(64*n) - (217*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (359*S[-1, Infinity]^2*S[5, Infinity])/32 + (11*S[2, Infinity]*S[5, Infinity])/64 + 21*S[7, Infinity] - (7*S[-5, -1, Infinity])/(240*n^4) + (7*S[-5, -1, Infinity])/(24*n^2) - (7*S[-5, -1, Infinity])/(4*n) - (7*LG[n]*S[-5, -1, Infinity])/2 + 6*S[-1, Infinity]*S[-5, -1, Infinity] - 6*S[-4, -3, Infinity] - 14*S[-3, -4, Infinity] - 19*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + 2*S[-3, -3, 1, Infinity] + 5*S[-3, 1, -3, Infinity] + 4*S[-2, -4, 1, Infinity] + S[-2, -3, 2, Infinity] + 11*S[-2, 1, -4, Infinity] + 4*S[-2, 2, -3, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 14*S[-1, 1, -5, Infinity] + 8*S[-1, 2, -4, Infinity] + 3*S[-1, 3, -3, Infinity] - S[-2, 1, -3, 1, Infinity] - 2*S[-2, 1, 1, -3, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - S[-1, 1, -3, 2, Infinity] - 6*S[-1, 1, 1, -4, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, 1, 2, -3, Infinity] - S[-1, 2, -3, 1, Infinity] - 2*S[-1, 2, 1, -3, Infinity]|S[3, Infinity]/(2*n^4)
{1, -2, -3, 1}|1/(64*n^4) + LG[n]/(32*n^4) - 35*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(960*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(96*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(16*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(160*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n^2) + (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (193*S[2, Infinity]^3)/(50400*n^4) - (193*S[2, Infinity]^3)/(5040*n^2) + (193*S[2, Infinity]^3)/(840*n) + (193*LG[n]*S[2, Infinity]^3)/420 + (S[-1, Infinity]^4*S[3, Infinity])/24 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (691*S[2, Infinity]^2*S[3, Infinity])/160 + (179*S[3, Infinity]^2)/(7680*n^4) - (179*S[3, Infinity]^2)/(768*n^2) + (179*S[3, Infinity]^2)/(128*n) + (179*LG[n]*S[3, Infinity]^2)/64 - (7*S[-1, Infinity]*S[3, Infinity]^2)/8 + (67*S[2, Infinity]*S[5, Infinity])/16 + 14*S[7, Infinity] + 10*S[-6, 1, Infinity] - 2*S[-5, -2, Infinity] + 10*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 10*S[-4, 3, Infinity] + 7*S[-3, -4, Infinity] + 9*S[-3, 4, Infinity] + 4*S[-2, -5, Infinity] + 6*S[-2, 5, Infinity] + 10*S[2, -5, Infinity] - 4*S[2, 5, Infinity] + 13*S[3, -4, Infinity] - 8*S[3, 4, Infinity] + 11*S[4, -3, Infinity] - 12*S[4, 3, Infinity] + 6*S[5, -2, Infinity] - 14*S[5, 2, Infinity] - 14*S[6, 1, Infinity] - 6*S[-5, -1, -1, Infinity] + 8*S[-5, -1, 1, Infinity] - 6*S[-5, 1, -1, Infinity] - 6*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 6*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 6*S[-4, 2, -1, Infinity] - 5*S[-3, -3, -1, Infinity] - 2*S[-3, -3, 1, Infinity] - 5*S[-3, -2, -2, Infinity] - 2*S[-3, -2, 2, Infinity] - 5*S[-3, -1, -3, Infinity] - 2*S[-3, -1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 5*S[-3, 3, -1, Infinity] - 3*S[-2, -4, -1, Infinity] - S[-2, -4, 1, Infinity] - 3*S[-2, -3, -2, Infinity] - S[-2, -3, 2, Infinity] - 3*S[-2, -2, -3, Infinity] - S[-2, -2, 3, Infinity] - 3*S[-2, -1, -4, Infinity] - S[-2, -1, 4, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-2, 4, -1, Infinity] + 2*S[2, -4, -1, Infinity] - 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - 3*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 3*S[2, -2, 3, Infinity] - S[2, -1, -4, Infinity] - 3*S[2, -1, 4, Infinity] - S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 2*S[2, 2, 3, Infinity] + S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 2*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 4*S[3, -3, -1, Infinity] - 5*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] - 5*S[3, -2, 2, Infinity] - 2*S[3, -1, -3, Infinity] - 5*S[3, -1, 3, Infinity] + 4*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 4*S[3, 2, 2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[3, 3, 1, Infinity] + 6*S[4, -2, -1, Infinity] - 6*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 6*S[4, -1, 2, Infinity] + 3*S[4, 1, -2, Infinity] + 6*S[4, 1, 2, Infinity] + 6*S[4, 2, -1, Infinity] + 6*S[4, 2, 1, Infinity] + 8*S[5, -1, -1, Infinity] - 6*S[5, -1, 1, Infinity] + 8*S[5, 1, -1, Infinity] + 6*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 6*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, 1, -2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] + S[-2, -3, -1, -1, Infinity] + S[-2, -3, 1, -1, Infinity] + S[-2, -2, -2, -1, Infinity] + S[-2, -2, 1, -2, Infinity] + S[-2, -2, 2, -1, Infinity] + S[-2, -1, -3, -1, Infinity] + S[-2, -1, 1, -3, Infinity] + S[-2, -1, 2, -2, Infinity] + S[-2, -1, 3, -1, Infinity] + S[-2, 3, -1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(40*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + 3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + S[2, -3, 1, -1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] + S[2, -1, -3, -1, Infinity] + S[2, -1, -2, -2, Infinity] + S[2, -1, -1, -3, Infinity] + S[2, -1, 3, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] + S[2, 1, -1, 3, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, -1, Infinity] - 4*S[3, -2, -1, 1, Infinity] + 2*S[3, -2, 1, -1, Infinity] + 2*S[3, -1, -2, -1, Infinity] + 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 2, -1, Infinity] - 4*S[3, 1, -2, -1, Infinity] + 2*S[3, 1, -2, 1, Infinity] + 2*S[3, 1, -1, 2, Infinity] - 4*S[3, 1, 1, -2, Infinity] - 4*S[3, 1, 2, -1, Infinity] - 4*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, -1, 1, Infinity] - 4*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 6*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 6*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 6*S[4, 1, 1, -1, Infinity]|(-5*S[-1, Infinity]^4)/(96*n^4) + S[-1, Infinity]^4/(48*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (11*S[2, Infinity]^2)/(16*n^4) - (11*S[2, Infinity]^2)/(40*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(32*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(4*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3)
{1, -2, -2, -2}|-6*S[-7, Infinity] + (17*S[2, Infinity])/(192*n^4) - S[2, Infinity]/(36*n^3) - (S[-1, Infinity]^5*S[2, Infinity])/60 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (109*S[2, Infinity]^3)/(67200*n^4) + (109*S[2, Infinity]^3)/(6720*n^2) - (109*S[2, Infinity]^3)/(1120*n) - (109*LG[n]*S[2, Infinity]^3)/560 + (75*S[-1, Infinity]*S[2, Infinity]^3)/112 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (93*S[2, Infinity]^2*S[3, Infinity])/160 + (15*S[-1, Infinity]*S[3, Infinity]^2)/16 + S[-1, Infinity]^2*S[5, Infinity] + (31*S[2, Infinity]*S[5, Infinity])/32 + 2*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 2*S[4, -3, Infinity] + 4*S[5, -2, Infinity] - 2*S[-3, -2, -2, Infinity] - 3*S[-2, -3, -2, Infinity] - 2*S[-2, -2, -3, Infinity] - S[-2, 1, 4, Infinity] - 3*S[-1, -4, -2, Infinity] - 2*S[-1, -3, -3, Infinity] - 4*S[-1, 1, 5, Infinity] - S[-1, 2, 4, Infinity] + S[-2, 1, -2, -2, Infinity] + 2*S[-1, 1, -3, -2, Infinity] + 2*S[-1, 1, -2, -3, Infinity] + S[-1, 2, -2, -2, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-13*S[2, Infinity]^2)/(64*n^4) + (13*S[2, Infinity]^2)/(160*n^3)
{1, -2, -2, 1}|-1/36*1/n^4 + 1/(27*n^3) - (17*LG[n])/(96*n^4) + LG[n]/(18*n^3) + (17*S[2, Infinity]^3)/56 + (S[2, Infinity]*S[3, Infinity])/(128*n^4) - (5*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (15*S[2, Infinity]*S[3, Infinity])/(32*n) + (15*LG[n]*S[2, Infinity]*S[3, Infinity])/16 - (115*S[3, Infinity]^2)/128 - (29*S[5, Infinity])/(3840*n^4) + (29*S[5, Infinity])/(384*n^2) - (29*S[5, Infinity])/(64*n) - (29*LG[n]*S[5, Infinity])/32|(25*S[3, Infinity])/(64*n^4) - (5*S[3, Infinity])/(32*n^3)
{1, -2, -2, 2}|-1/32*1/n^4 - (17*S[2, Infinity])/(96*n^4) + S[2, Infinity]/(18*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/(480*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(48*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(8*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/4 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(80*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (1003*S[2, Infinity]^3)/(67200*n^4) + (1003*S[2, Infinity]^3)/(6720*n^2) - (1003*S[2, Infinity]^3)/(1120*n) - (1003*LG[n]*S[2, Infinity]^3)/560 - (S[-1, Infinity]^4*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (277*S[2, Infinity]^2*S[3, Infinity])/320 - (7*S[3, Infinity]^2)/(768*n^4) + (35*S[3, Infinity]^2)/(384*n^2) - (35*S[3, Infinity]^2)/(64*n) - (35*LG[n]*S[3, Infinity]^2)/32 + (21*S[-1, Infinity]*S[3, Infinity]^2)/16 - 55*S[7, Infinity] + 4*S[-5, -2, Infinity] + 11*S[-4, -3, Infinity] + 20*S[-3, -4, Infinity] + 20*S[-2, -5, Infinity] + 15*S[2, 5, Infinity] + 19*S[3, 4, Infinity] + 19*S[4, 3, Infinity] + 23*S[5, 2, Infinity] + 34*S[6, 1, Infinity] - 6*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 14*S[-3, -3, 1, Infinity] - 10*S[-3, -2, 2, Infinity] - 8*S[-3, -1, 3, Infinity] - 14*S[-2, -4, 1, Infinity] - 10*S[-2, -3, 2, Infinity] - 8*S[-2, -2, 3, Infinity] - 8*S[-2, -1, 4, Infinity] - 2*S[2, -3, -2, Infinity] - 5*S[2, -2, -3, Infinity] - 8*S[2, -1, -4, Infinity] - 3*S[2, 1, 4, Infinity] - 3*S[2, 2, 3, Infinity] - 3*S[2, 3, 2, Infinity] - 6*S[2, 4, 1, Infinity] - 3*S[3, -2, -2, Infinity] - 8*S[3, -1, -3, Infinity] - 4*S[3, 1, 3, Infinity] - 4*S[3, 2, 2, Infinity] - 8*S[3, 3, 1, Infinity] - 3*S[4, -1, -2, Infinity] - 4*S[4, 1, 2, Infinity] - 8*S[4, 2, 1, Infinity] - 12*S[5, 1, 1, Infinity] + 6*S[-3, -2, 1, 1, Infinity] + 2*S[-3, -1, 1, 2, Infinity] + 4*S[-3, -1, 2, 1, Infinity] + 6*S[-2, -3, 1, 1, Infinity] + 2*S[-2, -2, 1, 2, Infinity] + 4*S[-2, -2, 2, 1, Infinity] + 2*S[-2, -1, 1, 3, Infinity] + 2*S[-2, -1, 2, 2, Infinity] + 4*S[-2, -1, 3, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(20*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 6*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -2, -2, 1, Infinity] + S[2, -2, -1, 2, Infinity] + 4*S[2, -1, -3, 1, Infinity] + 2*S[2, -1, -2, 2, Infinity] + 2*S[2, -1, -1, 3, Infinity] + S[2, 1, -2, -2, Infinity] + 2*S[2, 1, -1, -3, Infinity] + S[2, 2, -1, -2, Infinity] + 4*S[3, -1, -2, 1, Infinity] + 2*S[3, -1, -1, 2, Infinity] + 2*S[3, 1, -1, -2, Infinity]|(5*S[-1, Infinity]^4)/(48*n^4) - S[-1, Infinity]^4/(24*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (51*S[2, Infinity]^2)/(64*n^4) + (51*S[2, Infinity]^2)/(160*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(16*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(2*n^4) + S[-1, 1, 1, 1, Infinity]/n^3
{1, -2, 1, -3}|45*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(960*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(96*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(16*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(160*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (37*S[2, Infinity]^3)/(5040*n^4) + (37*S[2, Infinity]^3)/(504*n^2) - (37*S[2, Infinity]^3)/(84*n) - (37*LG[n]*S[2, Infinity]^3)/42 - (S[-1, Infinity]^4*S[3, Infinity])/24 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(320*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (99*S[2, Infinity]^2*S[3, Infinity])/160 - S[3, Infinity]^2/(320*n^4) + S[3, Infinity]^2/(32*n^2) - (3*S[3, Infinity]^2)/(16*n) - (3*LG[n]*S[3, Infinity]^2)/8 + (7*S[-1, Infinity]*S[3, Infinity]^2)/8 + 26*S[7, Infinity] - 20*S[-6, -1, Infinity] - 10*S[-6, 1, Infinity] - 12*S[-5, -2, Infinity] - 10*S[-5, 2, Infinity] - 9*S[-4, -3, Infinity] - 10*S[-4, 3, Infinity] - 7*S[-3, -4, Infinity] - 9*S[-3, 4, Infinity] - 4*S[-2, -5, Infinity] - 6*S[-2, 5, Infinity] - 12*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 18*S[3, -4, Infinity] - 5*S[3, 4, Infinity] - 20*S[4, -3, Infinity] - 6*S[4, 3, Infinity] - 20*S[5, -2, Infinity] - 6*S[5, 2, Infinity] - 20*S[6, -1, Infinity] - 6*S[6, 1, Infinity] + 6*S[-5, -1, -1, Infinity] + 6*S[-5, -1, 1, Infinity] + 6*S[-5, 1, -1, Infinity] + 6*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] + 6*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 6*S[-4, 2, -1, Infinity] + 5*S[-3, -3, -1, Infinity] + 2*S[-3, -3, 1, Infinity] + 5*S[-3, -2, -2, Infinity] + 2*S[-3, -2, 2, Infinity] + 5*S[-3, -1, -3, Infinity] + 2*S[-3, -1, 3, Infinity] + 2*S[-3, 2, -2, Infinity] + 5*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + S[-2, -4, 1, Infinity] + 3*S[-2, -3, -2, Infinity] + S[-2, -3, 2, Infinity] + 3*S[-2, -2, -3, Infinity] + S[-2, -2, 3, Infinity] + 3*S[-2, -1, -4, Infinity] + S[-2, -1, 4, Infinity] + S[-2, 3, -2, Infinity] + 3*S[-2, 4, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] + 3*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] + 3*S[2, -2, 3, Infinity] + S[2, -1, -4, Infinity] + 3*S[2, -1, 4, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 5*S[3, -3, -1, Infinity] + 5*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] + 5*S[3, -2, 2, Infinity] + 2*S[3, -1, -3, Infinity] + 5*S[3, -1, 3, Infinity] + 5*S[3, 1, -3, Infinity] + 5*S[3, 2, -2, Infinity] + 5*S[3, 3, -1, Infinity] + 6*S[4, -2, -1, Infinity] + 6*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] + 6*S[4, -1, 2, Infinity] + 6*S[4, 1, -2, Infinity] + 6*S[4, 2, -1, Infinity] + 6*S[5, -1, -1, Infinity] + 6*S[5, -1, 1, Infinity] + 6*S[5, 1, -1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] - 2*S[-3, -2, -1, -1, Infinity] - 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -1, -2, -1, Infinity] - 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 2, -1, Infinity] - 2*S[-3, 2, -1, 1, Infinity] - S[-2, -3, -1, -1, Infinity] - S[-2, -3, 1, -1, Infinity] - S[-2, -2, -2, -1, Infinity] - S[-2, -2, 1, -2, Infinity] - S[-2, -2, 2, -1, Infinity] - S[-2, -1, -3, -1, Infinity] - S[-2, -1, 1, -3, Infinity] - S[-2, -1, 2, -2, Infinity] - S[-2, -1, 3, -1, Infinity] - S[-2, 3, -1, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(40*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - 3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -3, -1, -1, Infinity] - S[2, -3, 1, -1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] - S[2, -2, 2, -1, Infinity] - S[2, -1, -3, -1, Infinity] - S[2, -1, -2, -2, Infinity] - S[2, -1, -1, -3, Infinity] - S[2, -1, 3, -1, Infinity] - S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - S[2, 1, -1, 3, Infinity] - S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] - S[2, 3, -1, 1, Infinity] - 2*S[3, -2, -1, -1, Infinity] - 2*S[3, -2, 1, -1, Infinity] - 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, 2, -1, Infinity] - 2*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, 2, Infinity] - 2*S[3, 2, -1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, 1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity]|(5*S[-1, Infinity]^4)/(96*n^4) - S[-1, Infinity]^4/(48*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (15*S[2, Infinity]^2)/(32*n^4) + (3*S[2, Infinity]^2)/(16*n^3) - (9*S[3, Infinity])/(32*n^4) + (15*LG[n]*S[3, Infinity])/(32*n^4) - (3*LG[n]*S[3, Infinity])/(16*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(32*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(4*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3)
{1, -2, 1, -2}|1/(64*n^4) + (11*S[2, Infinity]^3)/280 + (S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (S[2, Infinity]*S[3, Infinity])/(192*n^2) + (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/16 + S[3, Infinity]^2/128 + S[5, Infinity]/(192*n^4) - (5*S[5, Infinity])/(96*n^2) + (5*S[5, Infinity])/(16*n) + (5*LG[n]*S[5, Infinity])/8|(-3*S[2, Infinity])/(16*n^4) + (5*LG[n]*S[2, Infinity])/(16*n^4) - (LG[n]*S[2, Infinity])/(8*n^3) + (5*S[3, Infinity])/(64*n^4) - S[3, Infinity]/(32*n^3)
{1, -2, 1, 1}|-1/2880*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(288*n^2) - S[-1, Infinity]^4/(48*n) - (LG[n]*S[-1, Infinity]^4)/24 + S[-1, Infinity]^5/30 + (S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/4 - (S[-1, Infinity]^3*S[2, Infinity])/6 + S[2, Infinity]^2/(960*n^4) - S[2, Infinity]^2/(96*n^2) + S[2, Infinity]^2/(16*n) + (LG[n]*S[2, Infinity]^2)/8 + (7*S[-1, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]^2*S[3, Infinity])/16 + (25*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(120*n^4) - S[-1, 1, 1, 1, Infinity]/(12*n^2) + S[-1, 1, 1, 1, Infinity]/(2*n) + LG[n]*S[-1, 1, 1, 1, Infinity] - S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]|-1/8*1/n^4 + (3*LG[n])/(8*n^4) - (5*LG[n]^2)/(16*n^4) + LG[n]^2/(8*n^3) - (5*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(8*n^3)
{1, -2, 1, 2}|(61*S[2, Infinity]^3)/560 + (S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (S[2, Infinity]*S[3, Infinity])/(192*n^2) + (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/16 - (35*S[3, Infinity]^2)/128 - (53*S[5, Infinity])/(7680*n^4) + (53*S[5, Infinity])/(768*n^2) - (53*S[5, Infinity])/(128*n) - (53*LG[n]*S[5, Infinity])/64 + (93*S[-1, Infinity]*S[5, Infinity])/64 + (3*S[-5, -1, Infinity])/4|1/(4*n^4) + (3*S[2, Infinity])/(8*n^4) - (5*LG[n]*S[2, Infinity])/(8*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) + (5*S[3, Infinity])/(8*n^4) - S[3, Infinity]/(4*n^3)
{1, -2, 1, 3}|(-493*S[2, Infinity]^3)/(201600*n^4) + (493*S[2, Infinity]^3)/(20160*n^2) - (493*S[2, Infinity]^3)/(3360*n) - (493*LG[n]*S[2, Infinity]^3)/1680 + (493*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (7*S[3, Infinity]^2)/(7680*n^4) - (7*S[3, Infinity]^2)/(768*n^2) + (7*S[3, Infinity]^2)/(128*n) + (7*LG[n]*S[3, Infinity]^2)/64 - (7*S[-1, Infinity]*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (27*S[-1, Infinity]^2*S[5, Infinity])/16 + 15*S[7, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-4, -3, Infinity] - 7*S[-3, -4, Infinity] - 10*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - S[4, 3, Infinity] - 4*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 5*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + S[-3, 1, -3, Infinity] + 6*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + S[-2, -2, 3, Infinity] + 3*S[-2, 1, -4, Infinity] + S[-2, 2, -3, Infinity] + 6*S[-1, -5, 1, Infinity] + 3*S[-1, -4, 2, Infinity] + S[-1, -3, 3, Infinity] + 6*S[-1, 1, -5, Infinity] + 3*S[-1, 2, -4, Infinity] + S[-1, 3, -3, Infinity] - S[-3, 1, -2, 1, Infinity] - 2*S[-2, 1, -3, 1, Infinity] - S[-2, 1, -2, 2, Infinity] - S[-2, 2, -2, 1, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - 2*S[-1, 1, -3, 2, Infinity] - S[-1, 1, -2, 3, Infinity] - 2*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - S[-1, 3, -2, 1, Infinity]|S[2, Infinity]^2/(16*n^4) - S[2, Infinity]^2/(40*n^3) + (3*S[3, Infinity])/(8*n^4) - (5*LG[n]*S[3, Infinity])/(8*n^4) + (LG[n]*S[3, Infinity])/(4*n^3)
{1, -2, 2, -2}|-36*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(288*n^4) + (5*S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) - (5*S[-1, Infinity]^4*S[2, Infinity])/(24*n) - (5*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 - (S[-1, Infinity]^5*S[2, Infinity])/15 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^4) - (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) + (5*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (S[-1, Infinity]^3*S[2, Infinity]^2)/3 + (3*S[2, Infinity]^3)/(128*n^4) - (15*S[2, Infinity]^3)/(64*n^2) + (45*S[2, Infinity]^3)/(32*n) + (45*LG[n]*S[2, Infinity]^3)/16 + (S[-1, Infinity]^4*S[3, Infinity])/12 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^4) - (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) + (35*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (95*S[2, Infinity]^2*S[3, Infinity])/64 + (21*S[3, Infinity]^2)/(640*n^4) - (21*S[3, Infinity]^2)/(64*n^2) + (63*S[3, Infinity]^2)/(32*n) + (63*LG[n]*S[3, Infinity]^2)/16 - (7*S[-1, Infinity]*S[3, Infinity]^2)/4 - (31*S[2, Infinity]*S[5, Infinity])/32 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 4*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 8*S[-4, 3, Infinity] + 8*S[-3, -4, Infinity] + 12*S[-3, 4, Infinity] + 8*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - 6*S[-3, -3, -1, Infinity] - 2*S[-3, -3, 1, Infinity] - 6*S[-3, -2, -2, Infinity] - 2*S[-3, -2, 2, Infinity] - 6*S[-3, -1, -3, Infinity] - 2*S[-3, -1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 6*S[-3, 3, -1, Infinity] - 6*S[-2, -4, -1, Infinity] - 2*S[-2, -4, 1, Infinity] - 6*S[-2, -3, -2, Infinity] - 2*S[-2, -3, 2, Infinity] - 6*S[-2, -2, -3, Infinity] - 2*S[-2, -2, 3, Infinity] - 6*S[-2, -1, -4, Infinity] - 2*S[-2, -1, 4, Infinity] - 2*S[-2, 3, -2, Infinity] - 6*S[-2, 4, -1, Infinity] - 3*S[2, -4, -1, Infinity] - 2*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 4*S[2, -2, 3, Infinity] - 2*S[2, -1, -4, Infinity] - 6*S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 3*S[3, -2, 2, Infinity] - 2*S[3, -1, -3, Infinity] - 6*S[3, -1, 3, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 3*S[4, -1, 2, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, 1, -2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] + 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, 1, -1, Infinity] + 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, 1, -2, Infinity] + 2*S[-2, -2, 2, -1, Infinity] + 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, 1, -3, Infinity] + 2*S[-2, -1, 2, -2, Infinity] + 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 3, -1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^4) - (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 10*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] + 2*S[2, -1, -3, -1, Infinity] + 2*S[2, -1, -2, -2, Infinity] + 2*S[2, -1, -1, -3, Infinity] + 2*S[2, -1, 3, -1, Infinity] + S[2, 1, -2, 2, Infinity] + 2*S[2, 1, -1, 3, Infinity] + S[2, 2, -1, 2, Infinity] + 2*S[3, -1, -2, -1, Infinity] + 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 2, -1, Infinity] + 2*S[3, 1, -1, 2, Infinity] - 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(48*n^4) + S[-1, Infinity]^4/(24*n^3) + S[2, Infinity]/(8*n^4) + (5*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (85*S[2, Infinity]^2)/(64*n^4) - (17*S[2, Infinity]^2)/(32*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(16*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(2*n^4) - S[-1, 1, 1, 1, Infinity]/n^3
{1, -2, 2, 1}|-1/900*S[-1, Infinity]^5/n^4 + S[-1, Infinity]^5/(90*n^2) - S[-1, Infinity]^5/(15*n) - (2*LG[n]*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/9 + (S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (2*LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 - (7*S[-1, Infinity]^4*S[2, Infinity])/12 + (S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (67*S[2, Infinity]^3)/70 + (7*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[-1, Infinity]^3*S[3, Infinity])/6 - (7*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (7*S[3, Infinity]^2)/128 - (89*S[5, Infinity])/(7680*n^4) + (89*S[5, Infinity])/(768*n^2) - (89*S[5, Infinity])/(128*n) - (89*LG[n]*S[5, Infinity])/64 + (155*S[-1, Infinity]*S[5, Infinity])/64 + (5*S[-5, -1, Infinity])/4 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, 1, Infinity] + 8*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 8*S[-1, 1, 1, 1, 1, 1, Infinity]|-1/4*1/n^4 - LG[n]/(4*n^4) - (5*S[3, Infinity])/(4*n^4) + S[3, Infinity]/(2*n^3)
{1, -2, 3, 1}|(-2*S[-1, Infinity]^3*S[2, Infinity]^2)/5 + (23*S[2, Infinity]^3)/(14400*n^4) - (23*S[2, Infinity]^3)/(1440*n^2) + (23*S[2, Infinity]^3)/(240*n) + (23*LG[n]*S[2, Infinity]^3)/120 - (265*S[-1, Infinity]*S[2, Infinity]^3)/336 - (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (9*S[2, Infinity]^2*S[3, Infinity])/40 - (23*S[3, Infinity]^2)/(3840*n^4) + (23*S[3, Infinity]^2)/(384*n^2) - (23*S[3, Infinity]^2)/(64*n) - (23*LG[n]*S[3, Infinity]^2)/32 + (43*S[-1, Infinity]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(64*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (251*S[-1, Infinity]^2*S[5, Infinity])/32 + (21*S[2, Infinity]*S[5, Infinity])/64 - 35*S[7, Infinity] + 10*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(80*n^4) - S[-5, -1, Infinity]/(8*n^2) + (3*S[-5, -1, Infinity])/(4*n) + (3*LG[n]*S[-5, -1, Infinity])/2 - 4*S[-1, Infinity]*S[-5, -1, Infinity] + 19*S[-4, -3, Infinity] + 25*S[-3, -4, Infinity] + 26*S[-2, -5, Infinity] + 20*S[-1, -6, Infinity] + S[4, 3, Infinity] + 4*S[5, 2, Infinity] + 10*S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 7*S[-4, 1, -2, Infinity] - 5*S[-3, -3, 1, Infinity] - 2*S[-3, -2, 2, Infinity] - 12*S[-3, 1, -3, Infinity] - 6*S[-3, 2, -2, Infinity] - 6*S[-2, -4, 1, Infinity] - 3*S[-2, -3, 2, Infinity] - S[-2, -2, 3, Infinity] - 15*S[-2, 1, -4, Infinity] - 10*S[-2, 2, -3, Infinity] - 5*S[-2, 3, -2, Infinity] - 6*S[-1, -5, 1, Infinity] - 3*S[-1, -4, 2, Infinity] - S[-1, -3, 3, Infinity] - 16*S[-1, 1, -5, Infinity] - 12*S[-1, 2, -4, Infinity] - 8*S[-1, 3, -3, Infinity] - 4*S[-1, 4, -2, Infinity] + S[-3, 1, -2, 1, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 2*S[-2, 1, -3, 1, Infinity] + S[-2, 1, -2, 2, Infinity] + 4*S[-2, 1, 1, -3, Infinity] + 2*S[-2, 1, 2, -2, Infinity] + S[-2, 2, -2, 1, Infinity] + 2*S[-2, 2, 1, -2, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + 2*S[-1, 1, -3, 2, Infinity] + S[-1, 1, -2, 3, Infinity] + 6*S[-1, 1, 1, -4, Infinity] + 4*S[-1, 1, 2, -3, Infinity] + 2*S[-1, 1, 3, -2, Infinity] + 2*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + 4*S[-1, 2, 1, -3, Infinity] + 2*S[-1, 2, 2, -2, Infinity] + S[-1, 3, -2, 1, Infinity] + 2*S[-1, 3, 1, -2, Infinity]|(-5*S[2, Infinity]^2)/(16*n^4) + S[2, Infinity]^2/(8*n^3)
{1, 1, -4, 1}|35*S[-7, Infinity] - (7*S[-1, Infinity]^3*S[2, Infinity]^2)/40 + (11*S[2, Infinity]^3)/(20160*n^4) - (11*S[2, Infinity]^3)/(2016*n^2) + (11*S[2, Infinity]^3)/(336*n) + (11*LG[n]*S[2, Infinity]^3)/168 - (39*S[-1, Infinity]*S[2, Infinity]^3)/140 + (S[2, Infinity]*S[3, Infinity])/(576*n^4) - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (S[2, Infinity]*S[3, Infinity])/(4*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(240*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(24*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(4*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/4 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (7*S[2, Infinity]^2*S[3, Infinity])/160 - S[3, Infinity]^2/(480*n^4) + S[3, Infinity]^2/(48*n^2) - S[3, Infinity]^2/(8*n) - (LG[n]*S[3, Infinity]^2)/4 + (3*S[-1, Infinity]*S[3, Infinity]^2)/8 - (59*S[5, Infinity])/(9216*n^4) + (59*S[5, Infinity])/(256*n^3) - (177*S[5, Infinity])/(256*n^2) + (59*S[5, Infinity])/(64*n) - (59*LG[n]*S[5, Infinity])/(3840*n^4) + (59*LG[n]*S[5, Infinity])/(384*n^2) - (59*LG[n]*S[5, Infinity])/(64*n) - (59*LG[n]^2*S[5, Infinity])/64 - (189*S[-1, Infinity]^2*S[5, Infinity])/64 - (15*S[2, Infinity]*S[5, Infinity])/32 - 25*S[-6, 1, Infinity] - (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 25*S[-5, 2, Infinity] - 24*S[-4, 3, Infinity] - 22*S[-3, 4, Infinity] - 19*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + 13*S[-5, 1, 1, Infinity] + 12*S[-4, 1, 2, Infinity] + 12*S[-4, 2, 1, Infinity] + 11*S[-3, 1, 3, Infinity] + 11*S[-3, 2, 2, Infinity] + 11*S[-3, 3, 1, Infinity] + 10*S[-2, 1, 4, Infinity] + 10*S[-2, 2, 3, Infinity] + 10*S[-2, 3, 2, Infinity] + 10*S[-2, 4, 1, Infinity] + 9*S[-1, 1, 5, Infinity] + 9*S[-1, 2, 4, Infinity] + 9*S[-1, 3, 3, Infinity] + 9*S[-1, 4, 2, Infinity] + 9*S[-1, 5, 1, Infinity] - 3*S[-4, 1, 1, 1, Infinity] - 3*S[-3, 1, 1, 2, Infinity] - 3*S[-3, 1, 2, 1, Infinity] - 3*S[-3, 2, 1, 1, Infinity] - 3*S[-2, 1, 1, 3, Infinity] - 3*S[-2, 1, 2, 2, Infinity] - 3*S[-2, 1, 3, 1, Infinity] - 3*S[-2, 2, 1, 2, Infinity] - 3*S[-2, 2, 2, 1, Infinity] - 3*S[-2, 3, 1, 1, Infinity] - 3*S[-1, 1, 1, 4, Infinity] - 3*S[-1, 1, 2, 3, Infinity] - 3*S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - 3*S[-1, 2, 1, 3, Infinity] - 3*S[-1, 2, 2, 2, Infinity] - 3*S[-1, 2, 3, 1, Infinity] - 3*S[-1, 3, 1, 2, Infinity] - 3*S[-1, 3, 2, 1, Infinity] - 3*S[-1, 4, 1, 1, Infinity]|0
{1, 1, -3, -2}|-1/128*1/n^4 + 24*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(1440*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(24*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (13*S[2, Infinity]^3)/(50400*n^4) + (13*S[2, Infinity]^3)/(5040*n^2) - (13*S[2, Infinity]^3)/(840*n) - (13*LG[n]*S[2, Infinity]^3)/420 - (S[2, Infinity]*S[3, Infinity])/(128*n^4) + (9*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (27*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (9*S[2, Infinity]*S[3, Infinity])/(8*n) - (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (9*LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) - (9*LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (99*S[2, Infinity]^2*S[3, Infinity])/40 + (163*S[3, Infinity]^2)/(7680*n^4) - (163*S[3, Infinity]^2)/(768*n^2) + (163*S[3, Infinity]^2)/(128*n) + (163*LG[n]*S[3, Infinity]^2)/64 + (83*S[5, Infinity])/(4608*n^4) - (83*S[5, Infinity])/(128*n^3) + (249*S[5, Infinity])/(128*n^2) - (83*S[5, Infinity])/(32*n) + (83*LG[n]*S[5, Infinity])/(1920*n^4) - (83*LG[n]*S[5, Infinity])/(192*n^2) + (83*LG[n]*S[5, Infinity])/(32*n) + (83*LG[n]^2*S[5, Infinity])/32 + (197*S[2, Infinity]*S[5, Infinity])/64 + 26*S[7, Infinity] - 15*S[-6, -1, Infinity] - 8*S[-5, -2, Infinity] - 3*S[-4, -3, Infinity] - 12*S[2, -5, Infinity] - 8*S[2, 5, Infinity] - 15*S[3, -4, Infinity] - 11*S[3, 4, Infinity] - 15*S[4, -3, Infinity] - 11*S[4, 3, Infinity] - 15*S[5, -2, Infinity] - 11*S[5, 2, Infinity] - 15*S[6, -1, Infinity] - 11*S[6, 1, Infinity] + 8*S[-5, -1, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 3*S[-4, -1, 2, Infinity] + 6*S[2, -4, -1, Infinity] + 2*S[2, -3, -2, Infinity] + 6*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 6*S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + 6*S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 6*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 8*S[3, -3, -1, Infinity] + 3*S[3, -2, -2, Infinity] + 8*S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 8*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 8*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 8*S[4, -2, -1, Infinity] + 3*S[4, -1, -2, Infinity] + 8*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 8*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 8*S[5, -1, -1, Infinity] + 8*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[2, -3, -1, 1, Infinity] - 2*S[2, 1, -3, -1, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] - 2*S[2, 3, 1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] - 3*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] - 3*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] - 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, 1, -1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, -3, 1}|S[-1, Infinity]^4/(3456*n^4) - S[-1, Infinity]^4/(96*n^3) + S[-1, Infinity]^4/(32*n^2) - S[-1, Infinity]^4/(24*n) + (LG[n]*S[-1, Infinity]^4)/(1440*n^4) - (LG[n]*S[-1, Infinity]^4)/(144*n^2) + (LG[n]*S[-1, Infinity]^4)/(24*n) + (LG[n]^2*S[-1, Infinity]^4)/24 - S[-1, Infinity]^5/(900*n^4) + S[-1, Infinity]^5/(90*n^2) - S[-1, Infinity]^5/(15*n) - (2*LG[n]*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/12 - (S[-1, Infinity]^2*S[2, Infinity])/(576*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/4 + (S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (2*LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 - (3*S[-1, Infinity]^4*S[2, Infinity])/8 - (11*S[2, Infinity]^2)/(2880*n^4) + (11*S[2, Infinity]^2)/(80*n^3) - (33*S[2, Infinity]^2)/(80*n^2) + (11*S[2, Infinity]^2)/(20*n) - (11*LG[n]*S[2, Infinity]^2)/(1200*n^4) + (11*LG[n]*S[2, Infinity]^2)/(120*n^2) - (11*LG[n]*S[2, Infinity]^2)/(20*n) - (11*LG[n]^2*S[2, Infinity]^2)/20 - (227*S[2, Infinity]^3)/168 - (7*S[-1, Infinity]*S[3, Infinity])/(1152*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(32*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(480*n^4) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[-1, Infinity]^3*S[3, Infinity])/8 - (7*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (9*S[3, Infinity]^2)/64 - (13*S[5, Infinity])/(640*n^4) + (13*S[5, Infinity])/(64*n^2) - (39*S[5, Infinity])/(32*n) - (39*LG[n]*S[5, Infinity])/16 + (93*S[-1, Infinity]*S[5, Infinity])/32 + (3*S[-5, -1, Infinity])/2 - S[-1, 1, 1, 1, Infinity]/(144*n^4) + S[-1, 1, 1, 1, Infinity]/(4*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(4*n^2) + S[-1, 1, 1, 1, Infinity]/n - (LG[n]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/n - LG[n]^2*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, 1, Infinity] + 6*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, -3, 2}|(S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(48*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 - (S[-1, Infinity]^5*S[2, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (S[-1, Infinity]^3*S[2, Infinity]^2)/20 + (179*S[2, Infinity]^3)/(50400*n^4) - (179*S[2, Infinity]^3)/(5040*n^2) + (179*S[2, Infinity]^3)/(840*n) + (179*LG[n]*S[2, Infinity]^3)/420 - (179*S[-1, Infinity]*S[2, Infinity]^3)/420 + (S[-1, Infinity]^4*S[3, Infinity])/12 - (5*S[2, Infinity]*S[3, Infinity])/(2304*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(64*n^3) - (15*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (89*S[2, Infinity]^2*S[3, Infinity])/80 - (121*S[3, Infinity]^2)/(7680*n^4) + (121*S[3, Infinity]^2)/(768*n^2) - (121*S[3, Infinity]^2)/(128*n) - (121*LG[n]*S[3, Infinity]^2)/64 - (7*S[-1, Infinity]*S[3, Infinity]^2)/64 + (11*S[5, Infinity])/(9216*n^4) - (11*S[5, Infinity])/(256*n^3) + (33*S[5, Infinity])/(256*n^2) - (11*S[5, Infinity])/(64*n) + (11*LG[n]*S[5, Infinity])/(3840*n^4) - (11*LG[n]*S[5, Infinity])/(384*n^2) + (11*LG[n]*S[5, Infinity])/(64*n) + (11*LG[n]^2*S[5, Infinity])/64 + (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) - (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) + (155*S[-1, Infinity]*S[5, Infinity])/(64*n) + (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (321*S[-1, Infinity]^2*S[5, Infinity])/64 + (11*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + S[-5, -1, Infinity]/(48*n^4) - (5*S[-5, -1, Infinity])/(24*n^2) + (5*S[-5, -1, Infinity])/(4*n) + (5*LG[n]*S[-5, -1, Infinity])/2 - (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 3*S[-4, -3, Infinity] + 5*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 2*S[-3, 1, -3, Infinity] - 4*S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - 4*S[-1, 1, -5, Infinity] - 4*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] + S[-2, 1, 1, -3, Infinity] + 3*S[-1, 1, 1, -4, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 2, -3, Infinity] + S[-1, 2, 1, -3, Infinity]|0
{1, 1, -2, -3}|-1/128*1/n^4 - 15*S[-7, Infinity] + (403*S[2, Infinity]^3)/(100800*n^4) - (403*S[2, Infinity]^3)/(10080*n^2) + (403*S[2, Infinity]^3)/(1680*n) + (403*LG[n]*S[2, Infinity]^3)/840 - (S[-1, Infinity]^4*S[3, Infinity])/32 + (7*S[2, Infinity]*S[3, Infinity])/(768*n^4) - (21*S[2, Infinity]*S[3, Infinity])/(64*n^3) + (63*S[2, Infinity]*S[3, Infinity])/(64*n^2) - (21*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (21*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) + (21*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (153*S[2, Infinity]^2*S[3, Infinity])/80 - (89*S[3, Infinity]^2)/(7680*n^4) + (89*S[3, Infinity]^2)/(768*n^2) - (89*S[3, Infinity]^2)/(128*n) - (89*LG[n]*S[3, Infinity]^2)/64 + (21*S[-1, Infinity]*S[3, Infinity]^2)/32 - (67*S[5, Infinity])/(4608*n^4) + (67*S[5, Infinity])/(128*n^3) - (201*S[5, Infinity])/(128*n^2) + (67*S[5, Infinity])/(32*n) - (67*LG[n]*S[5, Infinity])/(1920*n^4) + (67*LG[n]*S[5, Infinity])/(192*n^2) - (67*LG[n]*S[5, Infinity])/(32*n) - (67*LG[n]^2*S[5, Infinity])/32 - (67*S[2, Infinity]*S[5, Infinity])/32 - 19*S[7, Infinity] + 10*S[-6, -1, Infinity] + 6*S[-5, -2, Infinity] + 3*S[-4, -3, Infinity] + 6*S[2, -5, Infinity] + 4*S[2, 5, Infinity] + 9*S[3, -4, Infinity] + 7*S[3, 4, Infinity] + 10*S[4, -3, Infinity] + 9*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 9*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 9*S[6, 1, Infinity] - 6*S[-5, -1, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 3*S[2, -4, -1, Infinity] - S[2, -3, -2, Infinity] - 3*S[2, 1, -4, Infinity] - S[2, 1, 4, Infinity] - 3*S[2, 2, -3, Infinity] - S[2, 2, 3, Infinity] - 3*S[2, 3, -2, Infinity] - S[2, 3, 2, Infinity] - 3*S[2, 4, -1, Infinity] - S[2, 4, 1, Infinity] - 5*S[3, -3, -1, Infinity] - 2*S[3, -2, -2, Infinity] - 5*S[3, 1, -3, Infinity] - 2*S[3, 1, 3, Infinity] - 5*S[3, 2, -2, Infinity] - 2*S[3, 2, 2, Infinity] - 5*S[3, 3, -1, Infinity] - 2*S[3, 3, 1, Infinity] - 6*S[4, -2, -1, Infinity] - 3*S[4, -1, -2, Infinity] - 6*S[4, 1, -2, Infinity] - 3*S[4, 1, 2, Infinity] - 6*S[4, 2, -1, Infinity] - 3*S[4, 2, 1, Infinity] - 6*S[5, -1, -1, Infinity] - 6*S[5, 1, -1, Infinity] - 3*S[5, 1, 1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[2, -3, -1, 1, Infinity] + S[2, 1, -3, -1, Infinity] + S[2, 1, 1, -3, Infinity] + S[2, 1, 2, -2, Infinity] + S[2, 1, 3, -1, Infinity] + S[2, 2, -2, -1, Infinity] + S[2, 2, 1, -2, Infinity] + S[2, 2, 2, -1, Infinity] + S[2, 3, -1, -1, Infinity] + S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] + 2*S[3, 1, -2, -1, Infinity] + 2*S[3, 1, 1, -2, Infinity] + 2*S[3, 1, 2, -1, Infinity] + 2*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, 1, -1, Infinity]|(-3*S[3, Infinity])/(32*n^4)
{1, 1, -2, -2}|83/(1152*n^4) - 1/(54*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/24 + (13*S[2, Infinity]^2)/(11520*n^4) - (13*S[2, Infinity]^2)/(320*n^3) + (39*S[2, Infinity]^2)/(320*n^2) - (13*S[2, Infinity]^2)/(80*n) + (13*LG[n]*S[2, Infinity]^2)/(4800*n^4) - (13*LG[n]*S[2, Infinity]^2)/(480*n^2) + (13*LG[n]*S[2, Infinity]^2)/(80*n) + (13*LG[n]^2*S[2, Infinity]^2)/80 - (S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (157*S[2, Infinity]^3)/1680 - (S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (51*S[3, Infinity]^2)/128 + (41*S[5, Infinity])/(3840*n^4) - (41*S[5, Infinity])/(384*n^2) + (41*S[5, Infinity])/(64*n) + (41*LG[n]*S[5, Infinity])/32 - S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/16*S[2, Infinity]/n^4
{1, 1, -2, 1}|S[-1, Infinity]^5/30 - (S[-1, Infinity]^3*S[2, Infinity])/6 - S[2, Infinity]^2/(1600*n^4) + S[2, Infinity]^2/(160*n^2) - (3*S[2, Infinity]^2)/(80*n) - (3*LG[n]*S[2, Infinity]^2)/40 - (5*S[3, Infinity])/(2304*n^4) + (5*S[3, Infinity])/(64*n^3) - (15*S[3, Infinity])/(64*n^2) + (5*S[3, Infinity])/(16*n) - (LG[n]*S[3, Infinity])/(192*n^4) + (5*LG[n]*S[3, Infinity])/(96*n^2) - (5*LG[n]*S[3, Infinity])/(16*n) - (5*LG[n]^2*S[3, Infinity])/16 - (7*S[-1, Infinity]^2*S[3, Infinity])/16 + (S[2, Infinity]*S[3, Infinity])/8 + S[5, Infinity]/8 - S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]|LG[n]/(8*n^4)
{1, 1, -2, 2}|-1/1728*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(48*n^3) - S[-1, Infinity]^4/(16*n^2) + S[-1, Infinity]^4/(12*n) - (LG[n]*S[-1, Infinity]^4)/(720*n^4) + (LG[n]*S[-1, Infinity]^4)/(72*n^2) - (LG[n]*S[-1, Infinity]^4)/(12*n) - (LG[n]^2*S[-1, Infinity]^4)/12 + S[-1, Infinity]^5/(900*n^4) - S[-1, Infinity]^5/(90*n^2) + S[-1, Infinity]^5/(15*n) + (2*LG[n]*S[-1, Infinity]^5)/15 - S[-1, Infinity]^6/18 + (S[-1, Infinity]^2*S[2, Infinity])/(288*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(120*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/2 - (S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (2*LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 + (7*S[-1, Infinity]^4*S[2, Infinity])/48 + (17*S[2, Infinity]^2)/(3840*n^4) - (51*S[2, Infinity]^2)/(320*n^3) + (153*S[2, Infinity]^2)/(320*n^2) - (51*S[2, Infinity]^2)/(80*n) + (17*LG[n]*S[2, Infinity]^2)/(1600*n^4) - (17*LG[n]*S[2, Infinity]^2)/(160*n^2) + (51*LG[n]*S[2, Infinity]^2)/(80*n) + (51*LG[n]^2*S[2, Infinity]^2)/80 + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (1153*S[2, Infinity]^3)/840 + (7*S[-1, Infinity]*S[3, Infinity])/(576*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(240*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(24*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/4 - (7*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/4 + (7*S[-1, Infinity]^3*S[3, Infinity])/12 + (S[2, Infinity]*S[3, Infinity])/(384*n^4) - (5*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(32*n) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/16 + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (109*S[3, Infinity]^2)/128 + (103*S[5, Infinity])/(3840*n^4) - (103*S[5, Infinity])/(384*n^2) + (103*S[5, Infinity])/(64*n) + (103*LG[n]*S[5, Infinity])/32 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity] + S[-1, 1, 1, 1, Infinity]/(72*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + S[-1, 1, 1, 1, 1, Infinity]/(30*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(3*n^2) + (2*S[-1, 1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 4*S[-1, 1, 1, 1, 1, 1, Infinity]|S[2, Infinity]/(8*n^4)
{1, 1, -2, 3}|(S[-1, Infinity]^3*S[2, Infinity]^2)/5 - (1033*S[2, Infinity]^3)/(201600*n^4) + (1033*S[2, Infinity]^3)/(20160*n^2) - (1033*S[2, Infinity]^3)/(3360*n) - (1033*LG[n]*S[2, Infinity]^3)/1680 + (1033*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (S[2, Infinity]*S[3, Infinity])/(384*n^4) + (3*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (9*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(8*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) - (3*LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (3*S[2, Infinity]^2*S[3, Infinity])/8 + (23*S[3, Infinity]^2)/(2560*n^4) - (23*S[3, Infinity]^2)/(256*n^2) + (69*S[3, Infinity]^2)/(128*n) + (69*LG[n]*S[3, Infinity]^2)/64 - (69*S[-1, Infinity]*S[3, Infinity]^2)/64 + (7*S[5, Infinity])/(3072*n^4) - (21*S[5, Infinity])/(256*n^3) + (63*S[5, Infinity])/(256*n^2) - (21*S[5, Infinity])/(64*n) + (7*LG[n]*S[5, Infinity])/(1280*n^4) - (7*LG[n]*S[5, Infinity])/(128*n^2) + (21*LG[n]*S[5, Infinity])/(64*n) + (21*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) + (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (155*S[-1, Infinity]*S[5, Infinity])/(64*n) - (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (289*S[-1, Infinity]^2*S[5, Infinity])/64 + (21*S[2, Infinity]*S[5, Infinity])/64 + 15*S[7, Infinity] - 6*S[-5, -2, Infinity] - S[-5, -1, Infinity]/(48*n^4) + (5*S[-5, -1, Infinity])/(24*n^2) - (5*S[-5, -1, Infinity])/(4*n) - (5*LG[n]*S[-5, -1, Infinity])/2 + (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 9*S[-4, -3, Infinity] - 10*S[-3, -4, Infinity] - 10*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] + 3*S[-4, 1, -2, Infinity] + 5*S[-3, 1, -3, Infinity] + 3*S[-3, 2, -2, Infinity] + 6*S[-2, 1, -4, Infinity] + 5*S[-2, 2, -3, Infinity] + 3*S[-2, 3, -2, Infinity] + 6*S[-1, 1, -5, Infinity] + 6*S[-1, 2, -4, Infinity] + 5*S[-1, 3, -3, Infinity] + 3*S[-1, 4, -2, Infinity] - S[-3, 1, 1, -2, Infinity] - 2*S[-2, 1, 1, -3, Infinity] - S[-2, 1, 2, -2, Infinity] - S[-2, 2, 1, -2, Infinity] - 3*S[-1, 1, 1, -4, Infinity] - 2*S[-1, 1, 2, -3, Infinity] - S[-1, 1, 3, -2, Infinity] - 2*S[-1, 2, 1, -3, Infinity] - S[-1, 2, 2, -2, Infinity] - S[-1, 3, 1, -2, Infinity]|S[3, Infinity]/(8*n^4)
{1, 1, 1, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(128*n^4) - (119*S[2, Infinity]^2)/(960*n^3) + (7*S[2, Infinity]^2)/(48*n^2) - (7*LG[n]*S[2, Infinity]^2)/(5760*n^4) + (7*LG[n]*S[2, Infinity]^2)/(160*n^3) - (21*LG[n]*S[2, Infinity]^2)/(160*n^2) + (7*LG[n]*S[2, Infinity]^2)/(40*n) - (7*LG[n]^2*S[2, Infinity]^2)/(4800*n^4) + (7*LG[n]^2*S[2, Infinity]^2)/(480*n^2) - (7*LG[n]^2*S[2, Infinity]^2)/(80*n) - (7*LG[n]^3*S[2, Infinity]^2)/120 + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/120 - (167*S[2, Infinity]^3)/(33600*n^4) + (167*S[2, Infinity]^3)/(3360*n^2) - (167*S[2, Infinity]^3)/(560*n) - (167*LG[n]*S[2, Infinity]^3)/280 + (59*S[-1, Infinity]*S[2, Infinity]^3)/140 - (S[2, Infinity]*S[3, Infinity])/(576*n^4) + (S[2, Infinity]*S[3, Infinity])/(16*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(240*n^4) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(24*n^2) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(4*n) - (LG[n]^2*S[2, Infinity]*S[3, Infinity])/4 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (11*S[2, Infinity]^2*S[3, Infinity])/30 + (7*S[3, Infinity]^2)/(960*n^4) - (7*S[3, Infinity]^2)/(96*n^2) + (7*S[3, Infinity]^2)/(16*n) + (7*LG[n]*S[3, Infinity]^2)/8 - (7*S[-1, Infinity]*S[3, Infinity]^2)/8 + (29*S[5, Infinity])/(9216*n^4) - (29*S[5, Infinity])/(256*n^3) + (87*S[5, Infinity])/(256*n^2) - (29*S[5, Infinity])/(64*n) + (29*LG[n]*S[5, Infinity])/(3840*n^4) - (29*LG[n]*S[5, Infinity])/(384*n^2) + (29*LG[n]*S[5, Infinity])/(64*n) + (29*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(64*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (157*S[-1, Infinity]^2*S[5, Infinity])/64 + (29*S[2, Infinity]*S[5, Infinity])/64 + 10*S[-6, 1, Infinity] - S[-5, -1, Infinity]/(80*n^4) + S[-5, -1, Infinity]/(8*n^2) - (3*S[-5, -1, Infinity])/(4*n) - (3*LG[n]*S[-5, -1, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 10*S[-5, 2, Infinity] + 10*S[-4, 3, Infinity] + 10*S[-3, 4, Infinity] + 10*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity] - 4*S[-5, 1, 1, Infinity] - 4*S[-4, 1, 2, Infinity] - 4*S[-4, 2, 1, Infinity] - 4*S[-3, 1, 3, Infinity] - 4*S[-3, 2, 2, Infinity] - 4*S[-3, 3, 1, Infinity] - 4*S[-2, 1, 4, Infinity] - 4*S[-2, 2, 3, Infinity] - 4*S[-2, 3, 2, Infinity] - 4*S[-2, 4, 1, Infinity] - 4*S[-1, 1, 5, Infinity] - 4*S[-1, 2, 4, Infinity] - 4*S[-1, 3, 3, Infinity] - 4*S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] + S[-4, 1, 1, 1, Infinity] + S[-3, 1, 1, 2, Infinity] + S[-3, 1, 2, 1, Infinity] + S[-3, 2, 1, 1, Infinity] + S[-2, 1, 1, 3, Infinity] + S[-2, 1, 2, 2, Infinity] + S[-2, 1, 3, 1, Infinity] + S[-2, 2, 1, 2, Infinity] + S[-2, 2, 2, 1, Infinity] + S[-2, 3, 1, 1, Infinity] + S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, 2, Infinity] + S[-1, 1, 4, 1, Infinity] + S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, 2, Infinity] + S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity] + S[-1, 4, 1, 1, Infinity]|0
{1, 1, 1, -2}|S[-1, Infinity]^4/(2880*n^4) - S[-1, Infinity]^4/(288*n^2) + S[-1, Infinity]^4/(48*n) + (LG[n]*S[-1, Infinity]^4)/24 - S[-1, Infinity]^5/30 + (5*S[2, Infinity])/(64*n^4) - (17*S[2, Infinity])/(96*n^3) + (5*S[2, Infinity])/(24*n^2) - (LG[n]*S[2, Infinity])/(576*n^4) + (LG[n]*S[2, Infinity])/(16*n^3) - (3*LG[n]*S[2, Infinity])/(16*n^2) + (LG[n]*S[2, Infinity])/(4*n) - (LG[n]^2*S[2, Infinity])/(480*n^4) + (LG[n]^2*S[2, Infinity])/(48*n^2) - (LG[n]^2*S[2, Infinity])/(8*n) - (LG[n]^3*S[2, Infinity])/12 - (S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/4 + (S[-1, Infinity]^3*S[2, Infinity])/6 - (13*S[2, Infinity]^2)/(2400*n^4) + (13*S[2, Infinity]^2)/(240*n^2) - (13*S[2, Infinity]^2)/(40*n) - (13*LG[n]*S[2, Infinity]^2)/20 - S[3, Infinity]/(2304*n^4) + S[3, Infinity]/(64*n^3) - (3*S[3, Infinity])/(64*n^2) + S[3, Infinity]/(16*n) - (LG[n]*S[3, Infinity])/(960*n^4) + (LG[n]*S[3, Infinity])/(96*n^2) - (LG[n]*S[3, Infinity])/(16*n) - (LG[n]^2*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]^2*S[3, Infinity])/16 - (11*S[2, Infinity]*S[3, Infinity])/48 - S[5, Infinity] - S[-1, 1, 1, 1, Infinity]/(120*n^4) + S[-1, 1, 1, 1, Infinity]/(12*n^2) - S[-1, 1, 1, 1, Infinity]/(2*n) - LG[n]*S[-1, 1, 1, 1, Infinity] + S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, 1, 4}|-175/(3456*n^4) + 1/(81*n^3) - S[2, Infinity]^2/(16*n^4) + (17*S[2, Infinity]^2)/(120*n^3) - S[2, Infinity]^2/(6*n^2) + (LG[n]*S[2, Infinity]^2)/(720*n^4) - (LG[n]*S[2, Infinity]^2)/(20*n^3) + (3*LG[n]*S[2, Infinity]^2)/(20*n^2) - (LG[n]*S[2, Infinity]^2)/(5*n) + (LG[n]^2*S[2, Infinity]^2)/(600*n^4) - (LG[n]^2*S[2, Infinity]^2)/(60*n^2) + (LG[n]^2*S[2, Infinity]^2)/(10*n) + (LG[n]^3*S[2, Infinity]^2)/15 + (37*S[2, Infinity]^3)/(8400*n^4) - (37*S[2, Infinity]^3)/(840*n^2) + (37*S[2, Infinity]^3)/(140*n) + (37*LG[n]*S[2, Infinity]^3)/70 + (S[2, Infinity]*S[3, Infinity])/(288*n^4) - (S[2, Infinity]*S[3, Infinity])/(8*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(120*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(12*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 + (19*S[2, Infinity]^2*S[3, Infinity])/30 - S[3, Infinity]^2/(120*n^4) + S[3, Infinity]^2/(12*n^2) - S[3, Infinity]^2/(2*n) - LG[n]*S[3, Infinity]^2 - S[5, Infinity]/(144*n^4) + S[5, Infinity]/(4*n^3) - (3*S[5, Infinity])/(4*n^2) + S[5, Infinity]/n - (LG[n]*S[5, Infinity])/(60*n^4) + (LG[n]*S[5, Infinity])/(6*n^2) - (LG[n]*S[5, Infinity])/n - LG[n]^2*S[5, Infinity] - S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[5, 1, 1, Infinity]|0
{1, 1, 3, -2}|-6*S[-7, Infinity] + (73*S[2, Infinity])/(384*n^4) - (19*S[2, Infinity])/(144*n^3) + S[2, Infinity]/(16*n^2) - (S[-1, Infinity]^5*S[2, Infinity])/120 + (31*S[-1, Infinity]^3*S[2, Infinity]^2)/120 - (59*S[2, Infinity]^3)/(25200*n^4) + (59*S[2, Infinity]^3)/(2520*n^2) - (59*S[2, Infinity]^3)/(420*n) - (59*LG[n]*S[2, Infinity]^3)/210 + (593*S[-1, Infinity]*S[2, Infinity]^3)/840 - (S[-1, Infinity]^4*S[3, Infinity])/16 + (S[2, Infinity]*S[3, Infinity])/(1152*n^4) - (S[2, Infinity]*S[3, Infinity])/(32*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(8*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(480*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (59*S[2, Infinity]^2*S[3, Infinity])/40 + (19*S[3, Infinity]^2)/(3840*n^4) - (19*S[3, Infinity]^2)/(384*n^2) + (19*S[3, Infinity]^2)/(64*n) + (19*LG[n]*S[3, Infinity]^2)/32 + (29*S[-1, Infinity]*S[3, Infinity]^2)/32 - (17*S[5, Infinity])/(3072*n^4) + (51*S[5, Infinity])/(256*n^3) - (153*S[5, Infinity])/(256*n^2) + (51*S[5, Infinity])/(64*n) - (17*LG[n]*S[5, Infinity])/(1280*n^4) + (17*LG[n]*S[5, Infinity])/(128*n^2) - (51*LG[n]*S[5, Infinity])/(64*n) - (51*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(64*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (237*S[-1, Infinity]^2*S[5, Infinity])/64 - (41*S[2, Infinity]*S[5, Infinity])/32 - S[-5, -1, Infinity]/(80*n^4) + S[-5, -1, Infinity]/(8*n^2) - (3*S[-5, -1, Infinity])/(4*n) - (3*LG[n]*S[-5, -1, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 3*S[-4, 3, Infinity] + 5*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - 2*S[-3, 1, 3, Infinity] - 4*S[-2, 1, 4, Infinity] - 2*S[-2, 2, 3, Infinity] - 4*S[-1, 1, 5, Infinity] - 4*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] + S[-2, 1, 1, 3, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 3*S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, 3, Infinity] + S[-1, 2, 1, 3, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, 3, 1}|-25/(256*n^4) + 23/(108*n^3) - 3/(16*n^2) - (73*LG[n])/(192*n^4) + (19*LG[n])/(72*n^3) - LG[n]/(8*n^2) + S[2, Infinity]^2/(576*n^4) - S[2, Infinity]^2/(16*n^3) + (3*S[2, Infinity]^2)/(16*n^2) - S[2, Infinity]^2/(4*n) + (LG[n]*S[2, Infinity]^2)/(240*n^4) - (LG[n]*S[2, Infinity]^2)/(24*n^2) + (LG[n]*S[2, Infinity]^2)/(4*n) + (LG[n]^2*S[2, Infinity]^2)/4 + (53*S[2, Infinity]^3)/84 - S[3, Infinity]^2 - S[5, Infinity]/(240*n^4) + S[5, Infinity]/(24*n^2) - S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/2|0
{1, 1, 3, 2}|-157/(1152*n^4) + 1/(27*n^3) - (73*S[2, Infinity])/(192*n^4) + (19*S[2, Infinity])/(72*n^3) - S[2, Infinity]/(8*n^2) + (17*S[2, Infinity]^3)/(5040*n^4) - (17*S[2, Infinity]^3)/(504*n^2) + (17*S[2, Infinity]^3)/(84*n) + (17*LG[n]*S[2, Infinity]^3)/42 + (S[2, Infinity]*S[3, Infinity])/(96*n^4) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^3) + (9*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(40*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(4*n^2) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) + (3*LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 + (S[2, Infinity]^2*S[3, Infinity])/2 - S[3, Infinity]^2/(80*n^4) + S[3, Infinity]^2/(8*n^2) - (3*S[3, Infinity]^2)/(4*n) - (3*LG[n]*S[3, Infinity]^2)/2 - S[5, Infinity]/(64*n^4) + (9*S[5, Infinity])/(16*n^3) - (27*S[5, Infinity])/(16*n^2) + (9*S[5, Infinity])/(4*n) - (3*LG[n]*S[5, Infinity])/(80*n^4) + (3*LG[n]*S[5, Infinity])/(8*n^2) - (9*LG[n]*S[5, Infinity])/(4*n) - (9*LG[n]^2*S[5, Infinity])/4 - (S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[4, 1, 2, Infinity]|0
{1, 1, 4, 1}|239/(3456*n^4) - 1/(27*n^3) + (37*LG[n])/(288*n^4) - LG[n]/(27*n^3) - (11*S[2, Infinity]^3)/(2520*n^4) + (11*S[2, Infinity]^3)/(252*n^2) - (11*S[2, Infinity]^3)/(42*n) - (11*LG[n]*S[2, Infinity]^3)/21 - (S[2, Infinity]*S[3, Infinity])/(288*n^4) + (S[2, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(120*n^4) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(12*n^2) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) - (LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 - (S[2, Infinity]^2*S[3, Infinity])/2 + S[3, Infinity]^2/(80*n^4) - S[3, Infinity]^2/(8*n^2) + (3*S[3, Infinity]^2)/(4*n) + (3*LG[n]*S[3, Infinity]^2)/2 + S[5, Infinity]/(96*n^4) - (3*S[5, Infinity])/(8*n^3) + (9*S[5, Infinity])/(8*n^2) - (3*S[5, Infinity])/(2*n) + (LG[n]*S[5, Infinity])/(40*n^4) - (LG[n]*S[5, Infinity])/(4*n^2) + (3*LG[n]*S[5, Infinity])/(2*n) + (3*LG[n]^2*S[5, Infinity])/2 + (3*S[2, Infinity]*S[5, Infinity])/2 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity]|0
{1, 2, -3, 1}|-35*S[-7, Infinity] - (5*S[-1, Infinity]^4)/(288*n^4) + (17*S[-1, Infinity]^4)/(432*n^3) - S[-1, Infinity]^4/(16*n^2) + S[-1, Infinity]^4/(12*n) + (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^4) - (17*S[-1, Infinity]^2*S[2, Infinity])/(72*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (S[-1, Infinity]^4*S[2, Infinity])/(960*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(96*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(16*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 + (11*S[2, Infinity]^2)/(48*n^4) - (187*S[2, Infinity]^2)/(360*n^3) + (33*S[2, Infinity]^2)/(40*n^2) - (11*S[2, Infinity]^2)/(10*n) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(160*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/20 - (253*S[2, Infinity]^3)/(14400*n^4) + (253*S[2, Infinity]^3)/(1440*n^2) - (253*S[2, Infinity]^3)/(240*n) - (253*LG[n]*S[2, Infinity]^3)/120 + (11*S[-1, Infinity]*S[2, Infinity]^3)/12 + (35*S[-1, Infinity]*S[3, Infinity])/(96*n^4) - (119*S[-1, Infinity]*S[3, Infinity])/(144*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (S[-1, Infinity]^4*S[3, Infinity])/48 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(320*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (3*S[2, Infinity]^2*S[3, Infinity])/8 + (71*S[3, Infinity]^2)/(7680*n^4) - (71*S[3, Infinity]^2)/(768*n^2) + (71*S[3, Infinity]^2)/(128*n) + (71*LG[n]*S[3, Infinity]^2)/64 - (53*S[-1, Infinity]*S[3, Infinity]^2)/32 - (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) + (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (155*S[-1, Infinity]*S[5, Infinity])/(64*n) - (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (169*S[-1, Infinity]^2*S[5, Infinity])/16 - (41*S[2, Infinity]*S[5, Infinity])/64 + 10*S[-6, 1, Infinity] - S[-5, -1, Infinity]/(48*n^4) + (5*S[-5, -1, Infinity])/(24*n^2) - (5*S[-5, -1, Infinity])/(4*n) - (5*LG[n]*S[-5, -1, Infinity])/2 + 6*S[-1, Infinity]*S[-5, -1, Infinity] + 14*S[-5, 2, Infinity] + 20*S[-4, 3, Infinity] + 25*S[-3, 4, Infinity] + 26*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - 7*S[-4, 1, 2, Infinity] - 3*S[-4, 2, 1, Infinity] - 12*S[-3, 1, 3, Infinity] - 8*S[-3, 2, 2, Infinity] - 5*S[-3, 3, 1, Infinity] - 15*S[-2, 1, 4, Infinity] - 11*S[-2, 2, 3, Infinity] - 8*S[-2, 3, 2, Infinity] - 6*S[-2, 4, 1, Infinity] - 16*S[-1, 1, 5, Infinity] - 12*S[-1, 2, 4, Infinity] - 9*S[-1, 3, 3, Infinity] - 7*S[-1, 4, 2, Infinity] - 6*S[-1, 5, 1, Infinity] + 2*S[-3, 1, 1, 2, Infinity] + S[-3, 1, 2, 1, Infinity] + 4*S[-2, 1, 1, 3, Infinity] + 3*S[-2, 1, 2, 2, Infinity] + 2*S[-2, 1, 3, 1, Infinity] + 2*S[-2, 2, 1, 2, Infinity] + S[-2, 2, 2, 1, Infinity] + (5*S[-1, 1, 1, 1, Infinity])/(12*n^4) - (17*S[-1, 1, 1, 1, Infinity])/(18*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(40*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - 3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 6*S[-1, 1, 1, 4, Infinity] + 5*S[-1, 1, 2, 3, Infinity] + 4*S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + 4*S[-1, 2, 1, 3, Infinity] + 3*S[-1, 2, 2, 2, Infinity] + 2*S[-1, 2, 3, 1, Infinity] + 2*S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity]|0
{1, 2, -2, -2}|-1/96*1/n^4 - 36*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(720*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(72*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(12*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/6 + (S[-1, Infinity]^5*S[2, Infinity])/15 - (13*S[2, Infinity]^2)/(192*n^4) + (221*S[2, Infinity]^2)/(1440*n^3) - (39*S[2, Infinity]^2)/(160*n^2) + (13*S[2, Infinity]^2)/(40*n) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(120*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(2*n) - LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2 - (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (41*S[2, Infinity]^3)/(16800*n^4) + (41*S[2, Infinity]^3)/(1680*n^2) - (41*S[2, Infinity]^3)/(280*n) - (41*LG[n]*S[2, Infinity]^3)/140 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(240*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(24*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(4*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/2 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (33*S[2, Infinity]^2*S[3, Infinity])/10 - (91*S[3, Infinity]^2)/(3840*n^4) + (91*S[3, Infinity]^2)/(384*n^2) - (91*S[3, Infinity]^2)/(64*n) - (91*LG[n]*S[3, Infinity]^2)/32 - (279*S[2, Infinity]*S[5, Infinity])/128 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 24*S[2, -5, Infinity] + 11*S[2, 5, Infinity] + 27*S[3, -4, Infinity] + 12*S[3, 4, Infinity] + 23*S[4, -3, Infinity] + 7*S[4, 3, Infinity] + 19*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 9*S[2, -4, -1, Infinity] - 2*S[2, -3, -2, Infinity] - 15*S[2, 1, -4, Infinity] - 4*S[2, 1, 4, Infinity] - 13*S[2, 2, -3, Infinity] - 3*S[2, 2, 3, Infinity] - 11*S[2, 3, -2, Infinity] - 2*S[2, 3, 2, Infinity] - 9*S[2, 4, -1, Infinity] - 2*S[2, 4, 1, Infinity] - 10*S[3, -3, -1, Infinity] - 2*S[3, -2, -2, Infinity] - 16*S[3, 1, -3, Infinity] - 4*S[3, 1, 3, Infinity] - 13*S[3, 2, -2, Infinity] - 2*S[3, 2, 2, Infinity] - 10*S[3, 3, -1, Infinity] - 2*S[3, 3, 1, Infinity] - 7*S[4, -2, -1, Infinity] - 10*S[4, 1, -2, Infinity] - 7*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[2, -3, -1, 1, Infinity] + 4*S[2, 1, -3, -1, Infinity] + 6*S[2, 1, 1, -3, Infinity] + 5*S[2, 1, 2, -2, Infinity] + 4*S[2, 1, 3, -1, Infinity] + 3*S[2, 2, -2, -1, Infinity] + 4*S[2, 2, 1, -2, Infinity] + 3*S[2, 2, 2, -1, Infinity] + 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] + 4*S[3, 1, -2, -1, Infinity] + 6*S[3, 1, 1, -2, Infinity] + 4*S[3, 1, 2, -1, Infinity] + 2*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, 1, -1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 2, -2, 2}|(5*S[-1, Infinity]^4)/(144*n^4) - (17*S[-1, Infinity]^4)/(216*n^3) + S[-1, Infinity]^4/(8*n^2) - S[-1, Infinity]^4/(6*n) - (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(36*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/n - (S[-1, Infinity]^4*S[2, Infinity])/(360*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(36*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(6*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/3 + (S[-1, Infinity]^5*S[2, Infinity])/12 - (17*S[2, Infinity]^2)/(64*n^4) + (289*S[2, Infinity]^2)/(480*n^3) - (153*S[2, Infinity]^2)/(160*n^2) + (51*S[2, Infinity]^2)/(40*n) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(60*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(6*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/n + 2*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2 - (S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (73*S[2, Infinity]^3)/(4200*n^4) - (73*S[2, Infinity]^3)/(420*n^2) + (73*S[2, Infinity]^3)/(70*n) + (73*LG[n]*S[2, Infinity]^3)/35 - (97*S[-1, Infinity]*S[2, Infinity]^3)/560 - (35*S[-1, Infinity]*S[3, Infinity])/(48*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(72*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(2*n) - (5*S[-1, Infinity]^4*S[3, Infinity])/48 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(120*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(12*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(2*n) + 7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity] - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (411*S[2, Infinity]^2*S[3, Infinity])/320 + (7*S[3, Infinity]^2)/(384*n^4) - (35*S[3, Infinity]^2)/(192*n^2) + (35*S[3, Infinity]^2)/(32*n) + (35*LG[n]*S[3, Infinity]^2)/16 + (S[-1, Infinity]*S[3, Infinity]^2)/2 + S[-1, Infinity]^2*S[5, Infinity] - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] + 2*S[-4, -3, Infinity] + 2*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 2*S[-3, 2, -2, Infinity] - S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - 3*S[-2, 3, -2, Infinity] - 4*S[-1, 1, -5, Infinity] - S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] + S[-2, 1, 2, -2, Infinity] - (5*S[-1, 1, 1, 1, Infinity])/(6*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(9*n^3) - (3*S[-1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, 1, 1, 1, Infinity])/n + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(15*n^4) - (2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (4*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 8*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[-1, 1, 2, -3, Infinity] + 2*S[-1, 1, 3, -2, Infinity] + S[-1, 2, 2, -2, Infinity]|0
{1, 2, 3, 1}|35/(288*n^4) - 7/(108*n^3) + (17*LG[n])/(96*n^4) - LG[n]/(18*n^3) - (5*S[2, Infinity]^2)/(48*n^4) + (17*S[2, Infinity]^2)/(72*n^3) - (3*S[2, Infinity]^2)/(8*n^2) + S[2, Infinity]^2/(2*n) + (29*S[2, Infinity]^3)/(2520*n^4) - (29*S[2, Infinity]^3)/(252*n^2) + (29*S[2, Infinity]^3)/(42*n) + (29*LG[n]*S[2, Infinity]^3)/21 - (S[2, Infinity]^2*S[3, Infinity])/2 - S[3, Infinity]^2/(40*n^4) + S[3, Infinity]^2/(4*n^2) - (3*S[3, Infinity]^2)/(2*n) - 3*LG[n]*S[3, Infinity]^2 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[5, 2, Infinity] - S[2, 2, 3, Infinity] - S[2, 4, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity] + S[3, 2, 1, 1, Infinity]|0
{1, 3, -2, 1}|21*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/20 - (41*S[-1, Infinity]^3*S[2, Infinity]^2)/60 + (677*S[2, Infinity]^3)/(201600*n^4) - (677*S[2, Infinity]^3)/(20160*n^2) + (677*S[2, Infinity]^3)/(3360*n) + (677*LG[n]*S[2, Infinity]^3)/1680 - (127*S[-1, Infinity]*S[2, Infinity]^3)/112 - (35*S[3, Infinity])/(128*n^4) + (25*S[3, Infinity])/(96*n^3) - (5*S[3, Infinity])/(32*n^2) - (5*S[-1, Infinity]^4*S[3, Infinity])/96 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (43*S[2, Infinity]^2*S[3, Infinity])/64 - (17*S[3, Infinity]^2)/(1536*n^4) + (85*S[3, Infinity]^2)/(768*n^2) - (85*S[3, Infinity]^2)/(128*n) - (85*LG[n]*S[3, Infinity]^2)/64 + (99*S[-1, Infinity]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) - (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) + (155*S[-1, Infinity]*S[5, Infinity])/(64*n) + (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (73*S[-1, Infinity]^2*S[5, Infinity])/8 - (133*S[2, Infinity]*S[5, Infinity])/128 - 5*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(48*n^4) - (5*S[-5, -1, Infinity])/(24*n^2) + (5*S[-5, -1, Infinity])/(4*n) + (5*LG[n]*S[-5, -1, Infinity])/2 - 4*S[-1, Infinity]*S[-5, -1, Infinity] - S[-5, 2, Infinity] - 6*S[-4, 3, Infinity] - 14*S[-3, 4, Infinity] - 19*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + 5*S[-3, 1, 3, Infinity] + 2*S[-3, 3, 1, Infinity] + 11*S[-2, 1, 4, Infinity] + 4*S[-2, 2, 3, Infinity] + S[-2, 3, 2, Infinity] + 4*S[-2, 4, 1, Infinity] + 14*S[-1, 1, 5, Infinity] + 8*S[-1, 2, 4, Infinity] + 3*S[-1, 3, 3, Infinity] + S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity] - 2*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 3, 1, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 6*S[-1, 1, 1, 4, Infinity] - 2*S[-1, 1, 2, 3, Infinity] - S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - 2*S[-1, 2, 1, 3, Infinity] - S[-1, 2, 3, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 3, 1, -2}|-6*S[-7, Infinity] + (13*S[2, Infinity])/(192*n^4) + S[2, Infinity]/(16*n^3) - S[2, Infinity]/(8*n^2) - (7*LG[n]*S[2, Infinity])/(32*n^4) + (5*LG[n]*S[2, Infinity])/(24*n^3) - (LG[n]*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (9*S[2, Infinity]^3)/(22400*n^4) + (9*S[2, Infinity]^3)/(2240*n^2) - (27*S[2, Infinity]^3)/(1120*n) - (27*LG[n]*S[2, Infinity]^3)/560 - (113*S[-1, Infinity]*S[2, Infinity]^3)/560 - (7*S[3, Infinity])/(128*n^4) + (5*S[3, Infinity])/(96*n^3) - S[3, Infinity]/(32*n^2) - (S[-1, Infinity]^4*S[3, Infinity])/96 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (29*S[2, Infinity]^2*S[3, Infinity])/320 - (31*S[3, Infinity]^2)/(7680*n^4) + (31*S[3, Infinity]^2)/(768*n^2) - (31*S[3, Infinity]^2)/(128*n) - (31*LG[n]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 - (39*S[-1, Infinity]^2*S[5, Infinity])/32 - (93*S[2, Infinity]*S[5, Infinity])/128 + 5*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(120*n^4) - S[-5, -1, Infinity]/(12*n^2) + S[-5, -1, Infinity]/(2*n) + LG[n]*S[-5, -1, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] + S[-5, 2, Infinity] + 2*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - 2*S[-3, 3, 1, Infinity] - S[-2, 1, 4, Infinity] - S[-2, 3, 2, Infinity] - 4*S[-2, 4, 1, Infinity] - 4*S[-1, 1, 5, Infinity] - S[-1, 2, 4, Infinity] - S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] + S[-2, 1, 3, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + S[-1, 2, 3, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 3, 1, 1}|305/(2304*n^4) - 43/(432*n^3) + 3/(16*n^2) - (13*LG[n])/(96*n^4) - LG[n]/(8*n^3) + LG[n]/(4*n^2) + (7*LG[n]^2)/(32*n^4) - (5*LG[n]^2)/(24*n^3) + LG[n]^2/(8*n^2) + (7*S[2, Infinity])/(32*n^4) - (5*S[2, Infinity])/(24*n^3) + S[2, Infinity]/(8*n^2) + (S[2, Infinity]*S[3, Infinity])/(120*n^4) - (S[2, Infinity]*S[3, Infinity])/(12*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[3, Infinity] - S[3, Infinity]^2/2 - S[5, Infinity]/(240*n^4) + S[5, Infinity]/(24*n^2) - S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/2|0
{1, 3, 1, 2}|-65/(192*n^4) + 1/(9*n^3) - (13*S[2, Infinity])/(96*n^4) - S[2, Infinity]/(8*n^3) + S[2, Infinity]/(4*n^2) + (7*LG[n]*S[2, Infinity])/(16*n^4) - (5*LG[n]*S[2, Infinity])/(12*n^3) + (LG[n]*S[2, Infinity])/(4*n^2) + (11*S[2, Infinity]^3)/(4200*n^4) - (11*S[2, Infinity]^3)/(420*n^2) + (11*S[2, Infinity]^3)/(70*n) + (11*LG[n]*S[2, Infinity]^3)/35 - (7*S[3, Infinity])/(16*n^4) + (5*S[3, Infinity])/(12*n^3) - S[3, Infinity]/(4*n^2) + (S[2, Infinity]^2*S[3, Infinity])/10 - (S[2, Infinity]*S[5, Infinity])/2 - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] - S[3, 1, 3, Infinity]|0
{1, 3, 2, 1}|109/(288*n^4) - 5/(27*n^3) + (31*LG[n])/(96*n^4) - LG[n]/(9*n^3) - (143*S[2, Infinity]^3)/(25200*n^4) + (143*S[2, Infinity]^3)/(2520*n^2) - (143*S[2, Infinity]^3)/(420*n) - (143*LG[n]*S[2, Infinity]^3)/210 + (7*S[3, Infinity])/(8*n^4) - (5*S[3, Infinity])/(6*n^3) + S[3, Infinity]/(2*n^2) - (S[2, Infinity]^2*S[3, Infinity])/5 + S[3, Infinity]^2/(40*n^4) - S[3, Infinity]^2/(4*n^2) + (3*S[3, Infinity]^2)/(2*n) + 3*LG[n]*S[3, Infinity]^2 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[6, 1, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity]|0
{1, 4, 1, 1}|-145/(3456*n^4) + 1/(27*n^3) - LG[n]/(18*n^4) + (2*LG[n])/(27*n^3) - (7*LG[n]^2)/(48*n^4) + LG[n]^2/(18*n^3) - (7*S[2, Infinity])/(48*n^4) + S[2, Infinity]/(18*n^3) + (89*S[2, Infinity]^3)/(25200*n^4) - (89*S[2, Infinity]^3)/(2520*n^2) + (89*S[2, Infinity]^3)/(420*n) + (89*LG[n]*S[2, Infinity]^3)/210 + (S[2, Infinity]^2*S[3, Infinity])/2 - S[3, Infinity]^2/(240*n^4) + S[3, Infinity]^2/(24*n^2) - S[3, Infinity]^2/(4*n) - (LG[n]*S[3, Infinity]^2)/2 - S[2, Infinity]*S[5, Infinity] - S[7, Infinity]/2 + S[5, 2, Infinity]/2 - S[2, 1, 4, Infinity]/2 - S[2, 2, 3, Infinity] - S[3, 1, 3, Infinity] + S[3, 3, 1, Infinity]/2 + S[4, 2, 1, Infinity]/2 + S[2, 1, 2, 2, Infinity]/2 + S[2, 1, 3, 1, Infinity]/2 + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity]/2 - S[3, 2, 1, 1, Infinity]/2 - S[4, 1, 1, 1, Infinity]/2 - S[2, 1, 2, 1, 1, Infinity]/2 - S[2, 2, 1, 1, 1, Infinity] - S[3, 1, 1, 1, 1, Infinity]/2|0
{2, -3, 1, 1}|35*S[-7, Infinity] - S[-1, Infinity]^5/(90*n^3) + S[-1, Infinity]^5/(30*n^2) - S[-1, Infinity]^5/(15*n) + (S[-1, Infinity]^3*S[2, Infinity])/(18*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (S[-1, Infinity]^5*S[2, Infinity])/10 - (27*S[-1, Infinity]^3*S[2, Infinity]^2)/40 - (333*S[-1, Infinity]*S[2, Infinity]^3)/560 + (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (5*S[-1, Infinity]^4*S[3, Infinity])/24 - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(8*n) - (53*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (149*S[2, Infinity]^2*S[3, Infinity])/80 - (59*S[-1, Infinity]*S[3, Infinity]^2)/32 - (5*S[5, Infinity])/(64*n^3) + (15*S[5, Infinity])/(64*n^2) - (15*S[5, Infinity])/(32*n) - (283*S[-1, Infinity]^2*S[5, Infinity])/64 + (283*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] - 20*S[-6, 1, Infinity] - (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 - (41*S[-5, 2, Infinity])/2 + (3*S[-4, -3, Infinity])/2 - 21*S[-4, 3, Infinity] + (3*S[-3, -4, Infinity])/2 - 21*S[-3, 4, Infinity] + S[-2, -5, Infinity]/2 - 20*S[-2, 5, Infinity] + (5*S[-1, -6, Infinity])/2 - (35*S[-1, 6, Infinity])/2 + 6*S[-5, 1, 1, Infinity] + 7*S[-4, 1, 2, Infinity] + 7*S[-4, 2, 1, Infinity] + 8*S[-3, 1, 3, Infinity] + 8*S[-3, 2, 2, Infinity] + 8*S[-3, 3, 1, Infinity] + 9*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity]/2 + 9*S[-2, 2, 3, Infinity] + 9*S[-2, 3, 2, Infinity] + 9*S[-2, 4, 1, Infinity] + 10*S[-1, 1, 5, Infinity] - (3*S[-1, 2, -4, Infinity])/2 + 10*S[-1, 2, 4, Infinity] - S[-1, 3, -3, Infinity] + 10*S[-1, 3, 3, Infinity] + 10*S[-1, 4, 2, Infinity] + 10*S[-1, 5, 1, Infinity] - S[-3, 1, 1, 2, Infinity] - S[-3, 1, 2, 1, Infinity] - S[-3, 2, 1, 1, Infinity] - 2*S[-2, 1, 1, 3, Infinity] - 2*S[-2, 1, 2, 2, Infinity] - 2*S[-2, 1, 3, 1, Infinity] - 2*S[-2, 2, 1, 2, Infinity] - 2*S[-2, 2, 2, 1, Infinity] - 2*S[-2, 3, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, 1, 1, 4, Infinity] - 3*S[-1, 1, 2, 3, Infinity] - 3*S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - 3*S[-1, 2, 1, 3, Infinity] - 3*S[-1, 2, 2, 2, Infinity] - 3*S[-1, 2, 3, 1, Infinity] - 3*S[-1, 3, 1, 2, Infinity] - 3*S[-1, 3, 2, 1, Infinity] - 3*S[-1, 4, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(3*n^3) + S[-1, 1, 1, 1, 1, Infinity]/n^2 - (2*S[-1, 1, 1, 1, 1, Infinity])/n + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{2, -2, -2, 1}|7/(288*n^4) + LG[n]/(24*n^4) - 9*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/15 - (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (5*S[-1, Infinity]^4*S[3, Infinity])/48 - (5*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (15*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (15*S[2, Infinity]*S[3, Infinity])/(16*n) - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (109*S[2, Infinity]^2*S[3, Infinity])/320 + (35*S[-1, Infinity]*S[3, Infinity]^2)/16 + (29*S[5, Infinity])/(192*n^3) - (29*S[5, Infinity])/(64*n^2) + (29*S[5, Infinity])/(32*n) + (473*S[2, Infinity]*S[5, Infinity])/128 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 7*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 2*S[-4, 3, Infinity] + 6*S[2, -5, Infinity] - 5*S[2, 5, Infinity] + 6*S[3, -4, Infinity] - 6*S[3, 4, Infinity] + 2*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 3*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - S[-4, -2, -1, Infinity] - S[-4, -1, -2, Infinity] - S[-4, 2, -1, Infinity] + 3*S[2, -4, -1, Infinity] - 9*S[2, -4, 1, Infinity] - 5*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 2*S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 2*S[2, 2, 3, Infinity] + 2*S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 3*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 4*S[3, -3, -1, Infinity] - 10*S[3, -3, 1, Infinity] - 4*S[3, -2, 2, Infinity] - 2*S[3, 1, -3, Infinity] + 2*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 2, 2, Infinity] + 4*S[3, 3, -1, Infinity] + 2*S[3, 3, 1, Infinity] + 4*S[4, -2, -1, Infinity] - 7*S[4, -2, 1, Infinity] - S[4, -1, 2, Infinity] + S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + 4*S[2, 1, -3, 1, Infinity] + 2*S[2, 1, -2, 2, Infinity] - S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + 3*S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] - S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, -1, Infinity] - 2*S[3, -2, -1, 1, Infinity] + 2*S[3, -2, 1, -1, Infinity] - 2*S[3, 1, -2, -1, Infinity] + 4*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, 2, -1, Infinity] - 2*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, -1, 1, Infinity] - 2*S[3, 2, 1, -1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[3, Infinity])/(32*n^4)
{2, -2, 1, -2}|24*S[-7, Infinity] - (2*S[-1, Infinity]^5*S[2, Infinity])/15 + (2*S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (S[-1, Infinity]^4*S[3, Infinity])/48 - (S[2, Infinity]*S[3, Infinity])/(96*n^3) + (S[2, Infinity]*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n) + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (217*S[2, Infinity]^2*S[3, Infinity])/320 + (7*S[-1, Infinity]*S[3, Infinity]^2)/16 - (5*S[5, Infinity])/(48*n^3) + (5*S[5, Infinity])/(16*n^2) - (5*S[5, Infinity])/(8*n) - (155*S[2, Infinity]*S[5, Infinity])/128 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 2*S[-4, 3, Infinity] - 16*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 14*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 8*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, 2, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 9*S[2, -4, 1, Infinity] + 2*S[2, -3, -2, Infinity] + 5*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] + 2*S[2, -2, 3, Infinity] + 6*S[2, 1, -4, Infinity] + 4*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 2*S[3, -3, -1, Infinity] + 10*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] + 4*S[3, -2, 2, Infinity] + 4*S[3, 1, -3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity] + 7*S[4, -2, 1, Infinity] + S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] + 4*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, 1, -1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] - S[2, -2, 2, -1, Infinity] - 4*S[2, 1, -3, 1, Infinity] - 2*S[2, 1, -2, 2, Infinity] - 3*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 2*S[3, -2, -1, -1, Infinity] - 2*S[3, -2, 1, -1, Infinity] - 4*S[3, 1, -2, 1, Infinity] - 2*S[3, 2, -1, 1, Infinity] - 4*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/8*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(32*n^4)
{2, -2, 1, 1}|S[-1, Infinity]^4/(144*n^3) - S[-1, Infinity]^4/(48*n^2) + S[-1, Infinity]^4/(24*n) + S[-1, Infinity]^6/18 - (S[-1, Infinity]^2*S[2, Infinity])/(24*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (19*S[-1, Infinity]^4*S[2, Infinity])/48 - S[2, Infinity]^2/(48*n^3) + S[2, Infinity]^2/(16*n^2) - S[2, Infinity]^2/(8*n) + (7*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (69*S[2, Infinity]^3)/560 - (7*S[-1, Infinity]*S[3, Infinity])/(48*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*S[-1, Infinity]^3*S[3, Infinity])/12 + (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (137*S[3, Infinity]^2)/128 + (31*S[-1, Infinity]*S[5, Infinity])/16 + S[-5, -1, Infinity] - S[-1, 1, 1, 1, Infinity]/(6*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2) - S[-1, 1, 1, 1, Infinity]/n - 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^2/(8*n^4) + S[2, Infinity]/(8*n^4)
{2, -2, 1, 2}|(-73*S[-1, Infinity]*S[2, Infinity]^3)/336 - (S[2, Infinity]*S[3, Infinity])/(96*n^3) + (S[2, Infinity]*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n) + (7*S[2, Infinity]^2*S[3, Infinity])/32 + (23*S[-1, Infinity]*S[3, Infinity]^2)/32 + (53*S[5, Infinity])/(384*n^3) - (53*S[5, Infinity])/(128*n^2) + (53*S[5, Infinity])/(64*n) - (159*S[2, Infinity]*S[5, Infinity])/128 - 6*S[7, Infinity] + 3*S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 2*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] - S[-2, -4, 1, Infinity] - S[-2, 2, -3, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity] - 3*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] + S[-2, 2, -2, 1, Infinity] + 2*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + 2*S[-1, 3, -2, 1, Infinity]|(LG[n]*S[2, Infinity])/(4*n^4) - S[3, Infinity]/(4*n^4)
{2, -2, 2, 1}|S[-1, Infinity]^5/(45*n^3) - S[-1, Infinity]^5/(15*n^2) + (2*S[-1, Infinity]^5)/(15*n) - (S[-1, Infinity]^3*S[2, Infinity])/(9*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (2*S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (17*S[-1, Infinity]^5*S[2, Infinity])/60 + (3*S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (333*S[-1, Infinity]*S[2, Infinity]^3)/560 - (7*S[-1, Infinity]^2*S[3, Infinity])/(24*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(4*n) + (3*S[-1, Infinity]^4*S[3, Infinity])/16 + (7*S[2, Infinity]*S[3, Infinity])/(24*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(4*n) + (29*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (1203*S[2, Infinity]^2*S[3, Infinity])/320 - (113*S[-1, Infinity]*S[3, Infinity]^2)/32 + (89*S[5, Infinity])/(384*n^3) - (89*S[5, Infinity])/(128*n^2) + (89*S[5, Infinity])/(64*n) - S[-1, Infinity]^2*S[5, Infinity] - (395*S[2, Infinity]*S[5, Infinity])/128 + 21*S[7, Infinity] - 10*S[-5, -2, Infinity] - 11*S[-4, -3, Infinity] - 9*S[-3, -4, Infinity] - 9*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 3*S[-4, 1, -2, Infinity] + 2*S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-3, 1, -3, Infinity] + 4*S[-3, 2, -2, Infinity] + S[-2, -4, 1, Infinity] + S[-2, 1, -4, Infinity] + 5*S[-2, 2, -3, Infinity] + 5*S[-2, 3, -2, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 4*S[-1, 1, -5, Infinity] + 7*S[-1, 2, -4, Infinity] + 8*S[-1, 3, -3, Infinity] + 6*S[-1, 4, -2, Infinity] - S[-2, 1, 2, -2, Infinity] - S[-2, 2, -2, 1, Infinity] - S[-2, 2, 1, -2, Infinity] - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 8*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (9*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 2*S[-1, 1, 2, -3, Infinity] - 2*S[-1, 1, 3, -2, Infinity] - 2*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - 2*S[-1, 2, 1, -3, Infinity] - 2*S[-1, 2, 2, -2, Infinity] - 2*S[-1, 3, -2, 1, Infinity] - 2*S[-1, 3, 1, -2, Infinity] + (2*S[-1, 1, 1, 1, 1, Infinity])/(3*n^3) - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, 1, 1, 1, 1, Infinity])/n - 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|S[3, Infinity]/(2*n^4)
{2, 1, -3, 1}|-35*S[-7, Infinity] - S[-1, Infinity]^4/(72*n^4) + (13*S[-1, Infinity]^4)/(432*n^3) - S[-1, Infinity]^4/(48*n^2) - S[-1, Infinity]^4/(12*n) - (LG[n]*S[-1, Infinity]^4)/(72*n^3) + (LG[n]*S[-1, Infinity]^4)/(24*n^2) - (LG[n]*S[-1, Infinity]^4)/(12*n) + S[-1, Infinity]^5/(45*n^3) - S[-1, Infinity]^5/(15*n^2) + (2*S[-1, Infinity]^5)/(15*n) + (S[-1, Infinity]^2*S[2, Infinity])/(12*n^4) - (13*S[-1, Infinity]^2*S[2, Infinity])/(72*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(12*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n) - (S[-1, Infinity]^3*S[2, Infinity])/(9*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (2*S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (S[-1, Infinity]^5*S[2, Infinity])/5 + (11*S[2, Infinity]^2)/(60*n^4) - (143*S[2, Infinity]^2)/(360*n^3) + (11*S[2, Infinity]^2)/(40*n^2) + (11*S[2, Infinity]^2)/(10*n) + (11*LG[n]*S[2, Infinity]^2)/(60*n^3) - (11*LG[n]*S[2, Infinity]^2)/(20*n^2) + (11*LG[n]*S[2, Infinity]^2)/(10*n) + S[-1, Infinity]^3*S[2, Infinity]^2 - (41*S[-1, Infinity]*S[2, Infinity]^3)/210 + (7*S[-1, Infinity]*S[3, Infinity])/(24*n^4) - (91*S[-1, Infinity]*S[3, Infinity])/(144*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(24*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n) - (7*S[-1, Infinity]^2*S[3, Infinity])/(24*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(4*n) + (5*S[-1, Infinity]^4*S[3, Infinity])/48 + (7*S[2, Infinity]*S[3, Infinity])/(48*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(8*n) + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (421*S[2, Infinity]^2*S[3, Infinity])/160 - (61*S[-1, Infinity]*S[3, Infinity]^2)/32 + (13*S[5, Infinity])/(32*n^3) - (39*S[5, Infinity])/(32*n^2) + (39*S[5, Infinity])/(16*n) + (39*S[-1, Infinity]^2*S[5, Infinity])/32 - (35*S[2, Infinity]*S[5, Infinity])/8 + 30*S[-6, 1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] + 20*S[-5, 2, Infinity] + 15*S[-4, 3, Infinity] + 14*S[-3, 4, Infinity] + 16*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - 12*S[-5, 1, 1, Infinity] - 6*S[-4, 1, 2, Infinity] - 10*S[-4, 2, 1, Infinity] - 3*S[-3, 1, 3, Infinity] - 6*S[-3, 2, 2, Infinity] - 10*S[-3, 3, 1, Infinity] - 3*S[-2, 1, 4, Infinity] - 5*S[-2, 2, 3, Infinity] - 8*S[-2, 3, 2, Infinity] - 12*S[-2, 4, 1, Infinity] - 6*S[-1, 1, 5, Infinity] - 7*S[-1, 2, 4, Infinity] - 9*S[-1, 3, 3, Infinity] - 12*S[-1, 4, 2, Infinity] - 16*S[-1, 5, 1, Infinity] + S[-3, 1, 2, 1, Infinity] + 2*S[-3, 2, 1, 1, Infinity] + S[-2, 1, 2, 2, Infinity] + 2*S[-2, 1, 3, 1, Infinity] + 2*S[-2, 2, 1, 2, Infinity] + 3*S[-2, 2, 2, 1, Infinity] + 4*S[-2, 3, 1, 1, Infinity] + S[-1, 1, 1, 1, Infinity]/(3*n^4) - (13*S[-1, 1, 1, 1, Infinity])/(18*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2) + (2*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, 1, 1, 1, Infinity])/(3*n^3) - (LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + S[-1, 1, 2, 3, Infinity] + 2*S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + 2*S[-1, 2, 1, 3, Infinity] + 3*S[-1, 2, 2, 2, Infinity] + 4*S[-1, 2, 3, 1, Infinity] + 4*S[-1, 3, 1, 2, Infinity] + 5*S[-1, 3, 2, 1, Infinity] + 6*S[-1, 4, 1, 1, Infinity] + (2*S[-1, 1, 1, 1, 1, Infinity])/(3*n^3) - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, 1, 1, 1, 1, Infinity])/n - 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{2, 1, -2, -2}|-1/72*1/n^4 + 24*S[-7, Infinity] - (13*S[2, Infinity]^2)/(240*n^4) + (169*S[2, Infinity]^2)/(1440*n^3) - (13*S[2, Infinity]^2)/(160*n^2) - (13*S[2, Infinity]^2)/(40*n) - (13*LG[n]*S[2, Infinity]^2)/(240*n^3) + (13*LG[n]*S[2, Infinity]^2)/(80*n^2) - (13*LG[n]*S[2, Infinity]^2)/(40*n) + (5*S[2, Infinity]*S[3, Infinity])/(48*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(8*n) - (393*S[2, Infinity]^2*S[3, Infinity])/160 - (41*S[5, Infinity])/(192*n^3) + (41*S[5, Infinity])/(64*n^2) - (41*S[5, Infinity])/(32*n) + (465*S[2, Infinity]*S[5, Infinity])/128 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 16*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 20*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 18*S[4, -3, Infinity] - 3*S[4, 3, Infinity] - 13*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 12*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 10*S[2, 2, -3, Infinity] + S[2, 2, 3, Infinity] + 7*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] + 14*S[3, 1, -3, Infinity] + 2*S[3, 1, 3, Infinity] + 10*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 3*S[4, -2, -1, Infinity] + 9*S[4, 1, -2, Infinity] + 3*S[4, 2, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] - 6*S[2, 1, 1, -3, Infinity] - 4*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - S[2, 2, -2, -1, Infinity] - 3*S[2, 2, 1, -2, Infinity] - S[2, 2, 2, -1, Infinity] - 2*S[3, 1, -2, -1, Infinity] - 6*S[3, 1, 1, -2, Infinity] - 2*S[3, 1, 2, -1, Infinity]|0
{2, 1, -2, 2}|S[-1, Infinity]^4/(36*n^4) - (13*S[-1, Infinity]^4)/(216*n^3) + S[-1, Infinity]^4/(24*n^2) + S[-1, Infinity]^4/(6*n) + (LG[n]*S[-1, Infinity]^4)/(36*n^3) - (LG[n]*S[-1, Infinity]^4)/(12*n^2) + (LG[n]*S[-1, Infinity]^4)/(6*n) - S[-1, Infinity]^5/(45*n^3) + S[-1, Infinity]^5/(15*n^2) - (2*S[-1, Infinity]^5)/(15*n) - (S[-1, Infinity]^2*S[2, Infinity])/(6*n^4) + (13*S[-1, Infinity]^2*S[2, Infinity])/(36*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/n - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(6*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/n + (S[-1, Infinity]^3*S[2, Infinity])/(9*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) + (2*S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (S[-1, Infinity]^5*S[2, Infinity])/5 - (17*S[2, Infinity]^2)/(80*n^4) + (221*S[2, Infinity]^2)/(480*n^3) - (51*S[2, Infinity]^2)/(160*n^2) - (51*S[2, Infinity]^2)/(40*n) - (17*LG[n]*S[2, Infinity]^2)/(80*n^3) + (51*LG[n]*S[2, Infinity]^2)/(80*n^2) - (51*LG[n]*S[2, Infinity]^2)/(40*n) - S[-1, Infinity]^3*S[2, Infinity]^2 - (49*S[-1, Infinity]*S[2, Infinity]^3)/240 - (7*S[-1, Infinity]*S[3, Infinity])/(12*n^4) + (91*S[-1, Infinity]*S[3, Infinity])/(72*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(2*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(12*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(2*n) + (7*S[-1, Infinity]^2*S[3, Infinity])/(24*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(4*n) - (S[-1, Infinity]^4*S[3, Infinity])/24 - (5*S[2, Infinity]*S[3, Infinity])/(96*n^3) + (5*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (19*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (3*S[2, Infinity]^2*S[3, Infinity])/10 + (23*S[-1, Infinity]*S[3, Infinity]^2)/16 - (103*S[5, Infinity])/(192*n^3) + (103*S[5, Infinity])/(64*n^2) - (103*S[5, Infinity])/(32*n) + (309*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] + 5*S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 3*S[-4, 1, -2, Infinity] - 2*S[-3, 1, -3, Infinity] - S[-3, 2, -2, Infinity] - S[-2, 2, -3, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-1, 2, -4, Infinity] - 4*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] + S[-2, 2, 1, -2, Infinity] - (2*S[-1, 1, 1, 1, Infinity])/(3*n^4) + (13*S[-1, 1, 1, 1, Infinity])/(9*n^3) - S[-1, 1, 1, 1, Infinity]/n^2 - (4*S[-1, 1, 1, 1, Infinity])/n - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 - (4*LG[n]*S[-1, 1, 1, 1, Infinity])/n + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, 2, 1, -3, Infinity] + S[-1, 2, 2, -2, Infinity] + 2*S[-1, 3, 1, -2, Infinity] - (2*S[-1, 1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, 1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, 1, 1, 1, 1, Infinity])/n + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{2, 1, 3, 1}|35/(192*n^4) - 1/(9*n^3) + (11*LG[n])/(48*n^4) - LG[n]/(12*n^3) - S[2, Infinity]^2/(12*n^4) + (13*S[2, Infinity]^2)/(72*n^3) - S[2, Infinity]^2/(8*n^2) - S[2, Infinity]^2/(2*n) - (LG[n]*S[2, Infinity]^2)/(12*n^3) + (LG[n]*S[2, Infinity]^2)/(4*n^2) - (LG[n]*S[2, Infinity]^2)/(2*n) + S[2, Infinity]^2*S[3, Infinity] + S[5, Infinity]/(12*n^3) - S[5, Infinity]/(4*n^2) + S[5, Infinity]/(2*n) - (S[2, Infinity]*S[5, Infinity])/2 + S[2, 5, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity]|0
{2, 3, 1, 1}|-101/(1152*n^4) + 19/(216*n^3) - (11*LG[n])/(96*n^4) + (5*LG[n])/(36*n^3) - (3*LG[n]^2)/(16*n^4) + LG[n]^2/(12*n^3) - (3*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(12*n^3) - (S[2, Infinity]*S[3, Infinity])/(6*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) - (S[2, Infinity]*S[3, Infinity])/n - (S[2, Infinity]^2*S[3, Infinity])/2 + S[5, Infinity]/(12*n^3) - S[5, Infinity]/(4*n^2) + S[5, Infinity]/(2*n) + (9*S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity]/2 + S[2, 5, Infinity]/2 - S[3, 4, Infinity]/2 + S[4, 3, Infinity]/2 - S[2, 1, 4, Infinity]/2 - S[2, 2, 3, Infinity]/2 - S[2, 3, 2, Infinity] + S[3, 1, 3, Infinity]/2 + S[3, 3, 1, Infinity]/2 - S[4, 1, 2, Infinity] + S[5, 1, 1, Infinity]/2 + S[2, 1, 1, 3, Infinity]/2 + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity]/2 + S[2, 2, 1, 2, Infinity] + S[2, 3, 1, 1, Infinity]/2 - S[3, 1, 2, 1, Infinity]/2 + S[4, 1, 1, 1, Infinity]/2 - S[2, 1, 1, 2, 1, Infinity]/2 - S[2, 1, 2, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity]/2|0
{3, -2, 1, 1}|-28*S[-7, Infinity] + S[-1, Infinity]^4/(96*n^4) - S[-1, Infinity]^4/(48*n^3) + S[-1, Infinity]^4/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^5*S[2, Infinity])/30 - S[2, Infinity]^2/(32*n^4) + S[2, Infinity]^2/(16*n^3) - S[2, Infinity]^2/(16*n^2) + (41*S[-1, Infinity]^3*S[2, Infinity]^2)/120 + (157*S[-1, Infinity]*S[2, Infinity]^3)/560 - (7*S[-1, Infinity]*S[3, Infinity])/(32*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (S[-1, Infinity]^4*S[3, Infinity])/12 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (5*S[2, Infinity]^2*S[3, Infinity])/8 - (9*S[-1, Infinity]*S[3, Infinity]^2)/16 + (347*S[-1, Infinity]^2*S[5, Infinity])/64 - (263*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + 15*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] + (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 7*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 7*S[-4, 3, Infinity] + 12*S[-3, 4, Infinity] + S[-2, -5, Infinity]/2 + (35*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 4*S[-5, 1, 1, Infinity] - S[-4, 1, 2, Infinity] - S[-4, 2, 1, Infinity] - 3*S[-3, 1, 3, Infinity] - 3*S[-3, 3, 1, Infinity] - 7*S[-2, 1, 4, Infinity] - (5*S[-2, 2, 3, Infinity])/2 - S[-2, 3, -2, Infinity]/2 - (5*S[-2, 3, 2, Infinity])/2 - 7*S[-2, 4, 1, Infinity] - 10*S[-1, 1, 5, Infinity] - (11*S[-1, 2, 4, Infinity])/2 - S[-1, 3, -3, Infinity] - 4*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (11*S[-1, 4, 2, Infinity])/2 - 10*S[-1, 5, 1, Infinity] + S[-2, 1, 1, 3, Infinity] + S[-2, 1, 3, 1, Infinity] + S[-2, 3, 1, 1, Infinity] - S[-1, 1, 1, 1, Infinity]/(4*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, Infinity]/(2*n^2) + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + S[-1, 2, 1, 3, Infinity] + S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{3, 1, -2, 1}|21*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/60 + (3*S[2, Infinity]^2)/(160*n^4) - (3*S[2, Infinity]^2)/(80*n^3) + (3*S[2, Infinity]^2)/(80*n^2) + (47*S[-1, Infinity]*S[2, Infinity]^3)/80 - (85*S[3, Infinity])/(384*n^4) + (5*S[3, Infinity])/(48*n^3) + (5*S[3, Infinity])/(32*n^2) + (5*LG[n]*S[3, Infinity])/(32*n^4) - (5*LG[n]*S[3, Infinity])/(16*n^3) + (5*LG[n]*S[3, Infinity])/(16*n^2) + (S[-1, Infinity]^4*S[3, Infinity])/96 + (13*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (31*S[2, Infinity]^2*S[3, Infinity])/320 + (49*S[-1, Infinity]*S[3, Infinity]^2)/64 + (39*S[-1, Infinity]^2*S[5, Infinity])/32 + (289*S[2, Infinity]*S[5, Infinity])/128 - 20*S[-6, 1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] - 10*S[-5, 2, Infinity] - 3*S[-4, 3, Infinity] - 3*S[-3, 4, Infinity] - 9*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + 8*S[-5, 1, 1, Infinity] + 2*S[-4, 1, 2, Infinity] + 2*S[-4, 2, 1, Infinity] + 3*S[-3, 3, 1, Infinity] + S[-2, 1, 4, Infinity] + 3*S[-2, 3, 2, Infinity] + 8*S[-2, 4, 1, Infinity] + 4*S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + 3*S[-1, 3, 3, Infinity] + 8*S[-1, 4, 2, Infinity] + 14*S[-1, 5, 1, Infinity] - S[-2, 1, 3, 1, Infinity] - 2*S[-2, 3, 1, 1, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - S[-1, 2, 3, 1, Infinity] - 2*S[-1, 3, 1, 2, Infinity] - 2*S[-1, 3, 2, 1, Infinity] - 6*S[-1, 4, 1, 1, Infinity] + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{3, 1, 1, -2}|-6*S[-7, Infinity] - S[-1, Infinity]^4/(96*n^4) + S[-1, Infinity]^4/(48*n^3) - S[-1, Infinity]^4/(48*n^2) + (65*S[2, Infinity])/(384*n^4) - S[2, Infinity]/(18*n^3) + S[2, Infinity]/(16*n^2) - (17*LG[n]*S[2, Infinity])/(96*n^4) + (LG[n]*S[2, Infinity])/(12*n^3) + (LG[n]*S[2, Infinity])/(8*n^2) + (LG[n]^2*S[2, Infinity])/(16*n^4) - (LG[n]^2*S[2, Infinity])/(8*n^3) + (LG[n]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^5*S[2, Infinity])/120 + (13*S[2, Infinity]^2)/(80*n^4) - (13*S[2, Infinity]^2)/(40*n^3) + (13*S[2, Infinity]^2)/(40*n^2) - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (13*S[-1, Infinity]*S[2, Infinity]^3)/840 - (17*S[3, Infinity])/(384*n^4) + S[3, Infinity]/(48*n^3) + S[3, Infinity]/(32*n^2) + (LG[n]*S[3, Infinity])/(32*n^4) - (LG[n]*S[3, Infinity])/(16*n^3) + (LG[n]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(32*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]^4*S[3, Infinity])/96 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (559*S[2, Infinity]^2*S[3, Infinity])/320 - (177*S[-1, Infinity]*S[3, Infinity]^2)/64 + (25*S[2, Infinity]*S[5, Infinity])/128 + 5*S[-6, 1, Infinity] + 5*S[-5, 2, Infinity] + 2*S[-4, 3, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - 4*S[-5, 1, 1, Infinity] - S[-4, 1, 2, Infinity] - S[-4, 2, 1, Infinity] - S[-2, 3, 2, Infinity] - S[-2, 4, 1, Infinity] - 2*S[-1, 3, 3, Infinity] - 4*S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] + S[-2, 3, 1, 1, Infinity] + S[-1, 1, 1, 1, Infinity]/(4*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2) - (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{3, 1, 1, 1}|21/(256*n^4) + 1/(27*n^3) - 1/(16*n^2) - (65*LG[n])/(192*n^4) + LG[n]/(9*n^3) - LG[n]/(8*n^2) + (17*LG[n]^2)/(96*n^4) - LG[n]^2/(12*n^3) - LG[n]^2/(8*n^2) - LG[n]^3/(24*n^4) + LG[n]^3/(12*n^3) - LG[n]^3/(12*n^2) + (17*S[2, Infinity])/(96*n^4) - S[2, Infinity]/(12*n^3) - S[2, Infinity]/(8*n^2) - (LG[n]*S[2, Infinity])/(8*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) - (LG[n]*S[2, Infinity])/(4*n^2) + (2*S[2, Infinity]^3)/105 - S[3, Infinity]/(12*n^4) + S[3, Infinity]/(6*n^3) - S[3, Infinity]/(6*n^2) + S[3, Infinity]^2|0
{4, 1, 1, 1}|3/(128*n^4) - 1/(81*n^3) + (3*LG[n])/(32*n^4) - LG[n]/(27*n^3) - LG[n]^2/(16*n^4) - LG[n]^2/(18*n^3) + LG[n]^3/(12*n^4) - LG[n]^3/(18*n^3) - S[2, Infinity]/(16*n^4) - S[2, Infinity]/(18*n^3) + (LG[n]*S[2, Infinity])/(4*n^4) - (LG[n]*S[2, Infinity])/(6*n^3) + S[3, Infinity]/(6*n^4) - S[3, Infinity]/(9*n^3) - (11*S[2, Infinity]^2*S[3, Infinity])/30 + (3*S[2, Infinity]*S[5, Infinity])/2 + (2*S[2, 5, Infinity])/3 + S[3, 4, Infinity]/6 + S[4, 3, Infinity]/3 - S[5, 2, Infinity]/6 + S[6, 1, Infinity]/6 - (2*S[2, 1, 4, Infinity])/3 - S[2, 2, 3, Infinity]/3 - S[2, 3, 2, Infinity]/3 - S[2, 4, 1, Infinity]/6 + S[3, 1, 3, Infinity]/6 + S[3, 2, 2, Infinity]/6 - S[3, 3, 1, Infinity]/6 - S[4, 2, 1, Infinity]/3 + S[5, 1, 1, Infinity]/6 + (5*S[2, 1, 1, 3, Infinity])/6 + S[2, 1, 2, 2, Infinity]/3 + S[2, 1, 3, 1, Infinity]/6 - S[2, 2, 2, 1, Infinity]/6 - S[2, 3, 1, 1, Infinity]/6 - S[3, 1, 1, 2, Infinity]/2 - S[3, 1, 2, 1, Infinity]/6 - S[3, 2, 1, 1, Infinity]/6 - S[2, 1, 1, 1, 2, Infinity]/2 - S[2, 1, 1, 2, 1, Infinity]/3 + S[2, 1, 2, 1, 1, Infinity]/6 + S[2, 2, 1, 1, 1, Infinity]/2 + S[3, 1, 1, 1, 1, Infinity]/2|0
{-2, -2, 1, 1, 1}|5/(512*n^4) - 1/(162*n^3) + (5*LG[n])/(128*n^4) - LG[n]/(54*n^3) - (3*LG[n]^2)/(64*n^4) - LG[n]^2/(36*n^3) + LG[n]^3/(16*n^4) - LG[n]^3/(36*n^3) + 11*S[-7, Infinity] - (3*S[2, Infinity])/(64*n^4) - S[2, Infinity]/(36*n^3) + (3*LG[n]*S[2, Infinity])/(16*n^4) - (LG[n]*S[2, Infinity])/(12*n^3) + S[3, Infinity]/(8*n^4) - S[3, Infinity]/(18*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/32 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (41*S[2, Infinity]^2*S[3, Infinity])/120 + (21*S[-1, Infinity]*S[3, Infinity]^2)/32 + (295*S[2, Infinity]*S[5, Infinity])/768 + 22*S[7, Infinity] + (5*S[-6, -1, Infinity])/3 - (15*S[-6, 1, Infinity])/2 - (5*S[-5, 2, Infinity])/2 - (3*S[-4, -3, Infinity])/2 + S[-4, 3, Infinity] - (13*S[-3, -4, Infinity])/3 + (5*S[-3, 4, Infinity])/2 - (9*S[-2, -5, Infinity])/2 + 2*S[-2, 5, Infinity] - (25*S[2, -5, Infinity])/6 - (15*S[2, 5, Infinity])/2 - (35*S[3, -4, Infinity])/6 - (29*S[3, 4, Infinity])/3 - 5*S[4, -3, Infinity] - (55*S[4, 3, Infinity])/6 - (13*S[5, -2, Infinity])/6 - (32*S[5, 2, Infinity])/3 + (5*S[6, -1, Infinity])/3 - (46*S[6, 1, Infinity])/3 + 2*S[-5, -1, -1, Infinity] - 2*S[-5, -1, 1, Infinity] + 2*S[-5, 1, -1, Infinity] - 2*S[-5, 1, 1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -2, 1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, -1, 2, Infinity]/2 - (3*S[-4, 1, -2, Infinity])/2 - (7*S[-4, 1, 2, Infinity])/2 + S[-4, 2, -1, Infinity] - (7*S[-4, 2, 1, Infinity])/2 + (2*S[-3, -3, -1, Infinity])/3 + (13*S[-3, -3, 1, Infinity])/3 + (2*S[-3, -2, -2, Infinity])/3 + (11*S[-3, -2, 2, Infinity])/3 + (2*S[-3, -1, -3, Infinity])/3 + (8*S[-3, -1, 3, Infinity])/3 - 4*S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - (3*S[-3, 2, -2, Infinity])/2 - 4*S[-3, 2, 2, Infinity] + (2*S[-3, 3, -1, Infinity])/3 - 4*S[-3, 3, 1, Infinity] + S[-2, -4, -1, Infinity]/2 + 4*S[-2, -4, 1, Infinity] + S[-2, -3, -2, Infinity]/2 + 3*S[-2, -3, 2, Infinity] + S[-2, -2, -3, Infinity]/2 + 2*S[-2, -2, 3, Infinity] + S[-2, -1, -4, Infinity]/2 + 2*S[-2, -1, 4, Infinity] - 3*S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - (5*S[-2, 2, -3, Infinity])/2 - 3*S[-2, 2, 3, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-2, 3, 2, Infinity] + S[-2, 4, -1, Infinity]/2 - 3*S[-2, 4, 1, Infinity] - S[2, -4, -1, Infinity] + 4*S[2, -4, 1, Infinity] + (2*S[2, -3, -2, Infinity])/3 + (5*S[2, -3, 2, Infinity])/2 + (11*S[2, -2, -3, Infinity])/6 + (4*S[2, -2, 3, Infinity])/3 + 2*S[2, -1, -4, Infinity] + S[2, -1, 4, Infinity]/2 + 2*S[2, 1, -4, Infinity] + (5*S[2, 1, 4, Infinity])/2 + (7*S[2, 2, -3, Infinity])/6 + (5*S[2, 2, 3, Infinity])/2 + S[2, 3, -2, Infinity]/6 + (5*S[2, 3, 2, Infinity])/2 - S[2, 4, -1, Infinity] + 4*S[2, 4, 1, Infinity] - (4*S[3, -3, -1, Infinity])/3 + 5*S[3, -3, 1, Infinity] + (5*S[3, -2, -2, Infinity])/6 + (5*S[3, -2, 2, Infinity])/2 + (8*S[3, -1, -3, Infinity])/3 + (2*S[3, -1, 3, Infinity])/3 + (7*S[3, 1, -3, Infinity])/3 + 4*S[3, 1, 3, Infinity] + (2*S[3, 2, -2, Infinity])/3 + 4*S[3, 2, 2, Infinity] - (4*S[3, 3, -1, Infinity])/3 + 6*S[3, 3, 1, Infinity] - (3*S[4, -2, -1, Infinity])/2 + 4*S[4, -2, 1, Infinity] + S[4, -1, -2, Infinity]/2 + S[4, -1, 2, Infinity] + S[4, 1, -2, Infinity] + 4*S[4, 1, 2, Infinity] - (3*S[4, 2, -1, Infinity])/2 + 6*S[4, 2, 1, Infinity] - 2*S[5, -1, -1, Infinity] + 2*S[5, -1, 1, Infinity] - 2*S[5, 1, -1, Infinity] + 8*S[5, 1, 1, Infinity] + 3*S[-4, 1, 1, 1, Infinity] - 3*S[-3, -2, 1, 1, Infinity] + S[-3, -1, -1, -2, Infinity] - S[-3, -1, 1, 2, Infinity] - 2*S[-3, -1, 2, 1, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + S[-3, 1, -1, 2, Infinity] + 3*S[-3, 1, 1, 2, Infinity] + 3*S[-3, 1, 2, 1, Infinity] + 3*S[-3, 2, 1, 1, Infinity] - 2*S[-2, -3, 1, 1, Infinity] + S[-2, -2, -1, -2, Infinity]/2 - S[-2, -2, 2, 1, Infinity] + S[-2, -1, -2, -2, Infinity]/2 - S[-2, -1, 3, 1, Infinity] + S[-2, 1, -3, 1, Infinity] + S[-2, 1, 1, -3, Infinity] + 2*S[-2, 1, 1, 3, Infinity] + 2*S[-2, 1, 2, 2, Infinity] + 2*S[-2, 1, 3, 1, Infinity] + S[-2, 2, -2, 1, Infinity] + S[-2, 2, -1, 2, Infinity]/2 + 2*S[-2, 2, 1, 2, Infinity] + 2*S[-2, 2, 2, 1, Infinity] + 2*S[-2, 3, 1, 1, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - S[2, -3, 1, 1, Infinity] - S[2, -2, -2, 1, Infinity] - S[2, -2, -1, 2, Infinity]/2 + S[2, -2, 1, -2, Infinity]/2 - S[2, -2, 1, 2, Infinity]/2 - S[2, -2, 2, 1, Infinity]/2 - S[2, -1, -3, 1, Infinity] + S[2, -1, 2, -2, Infinity]/2 - S[2, 1, -3, 1, Infinity] - S[2, 1, -2, -2, Infinity]/2 - S[2, 1, -2, 2, Infinity]/2 - S[2, 1, 1, -3, Infinity] - S[2, 1, 1, 3, Infinity] - S[2, 1, 2, -2, Infinity]/2 - S[2, 1, 2, 2, Infinity] - S[2, 1, 3, 1, Infinity] - S[2, 2, -2, 1, Infinity]/2 - S[2, 2, -1, -2, Infinity]/2 - S[2, 2, 1, -2, Infinity]/2 - S[2, 2, 1, 2, Infinity] - S[2, 2, 2, 1, Infinity] - S[2, 3, 1, 1, Infinity] - S[3, -2, 1, 1, Infinity] - 2*S[3, -1, -2, 1, Infinity] - S[3, -1, -1, 2, Infinity] + S[3, -1, 1, -2, Infinity] - S[3, 1, -2, 1, Infinity] - S[3, 1, -1, -2, Infinity] - S[3, 1, 1, -2, Infinity] - 2*S[3, 1, 1, 2, Infinity] - 2*S[3, 1, 2, 1, Infinity] - 2*S[3, 2, 1, 1, Infinity] - 2*S[4, 1, 1, 1, Infinity] + 2*S[-3, -1, -1, -1, -1, Infinity] - 2*S[-3, -1, -1, -1, 1, Infinity] + 2*S[-3, -1, -1, 1, -1, Infinity] - 2*S[-3, -1, -1, 1, 1, Infinity] - 2*S[-3, -1, 1, -1, -1, Infinity] + 2*S[-3, -1, 1, -1, 1, Infinity] - 2*S[-3, -1, 1, 1, -1, Infinity] + 2*S[-3, -1, 1, 1, 1, Infinity] + 2*S[-3, 1, -1, -1, -1, Infinity] - 2*S[-3, 1, -1, -1, 1, Infinity] + 2*S[-3, 1, -1, 1, -1, Infinity] - 2*S[-3, 1, -1, 1, 1, Infinity] - 2*S[-3, 1, 1, -1, -1, Infinity] + 2*S[-3, 1, 1, -1, 1, Infinity] - 2*S[-3, 1, 1, 1, -1, Infinity] + S[-2, -2, -1, -1, -1, Infinity] - S[-2, -2, -1, -1, 1, Infinity] + S[-2, -2, -1, 1, -1, Infinity] - S[-2, -2, -1, 1, 1, Infinity] - S[-2, -2, 1, -1, -1, Infinity] + S[-2, -2, 1, -1, 1, Infinity] - S[-2, -2, 1, 1, -1, Infinity] + S[-2, -1, -2, -1, -1, Infinity] - S[-2, -1, -2, -1, 1, Infinity] + S[-2, -1, -2, 1, -1, Infinity] - S[-2, -1, -2, 1, 1, Infinity] + S[-2, -1, -1, -2, -1, Infinity] + S[-2, -1, -1, -1, -2, Infinity] - S[-2, -1, -1, 1, 2, Infinity] + S[-2, -1, -1, 2, -1, Infinity] - S[-2, -1, -1, 2, 1, Infinity] - S[-2, -1, 1, -2, -1, Infinity] + S[-2, -1, 1, -2, 1, Infinity] + S[-2, -1, 1, -1, 2, Infinity] - S[-2, -1, 1, 1, -2, Infinity] - S[-2, -1, 1, 2, -1, Infinity] - S[-2, -1, 2, -1, -1, Infinity] + S[-2, -1, 2, -1, 1, Infinity] - S[-2, -1, 2, 1, -1, Infinity] + S[-2, 1, -2, -1, -1, Infinity] - S[-2, 1, -2, -1, 1, Infinity] + S[-2, 1, -2, 1, -1, Infinity] + S[-2, 1, -1, -2, -1, Infinity] - S[-2, 1, -1, -2, 1, Infinity] - S[-2, 1, -1, -1, 2, Infinity] + S[-2, 1, -1, 1, -2, Infinity] + S[-2, 1, -1, 2, -1, Infinity] - S[-2, 1, 1, -2, -1, Infinity] - S[-2, 1, 1, -1, -2, Infinity] - S[-2, 1, 1, 2, -1, Infinity] - S[-2, 1, 2, -1, -1, Infinity] + S[-2, 1, 2, -1, 1, Infinity] - S[-2, 1, 2, 1, -1, Infinity] + S[-2, 2, -1, -1, -1, Infinity] - S[-2, 2, -1, -1, 1, Infinity] + S[-2, 2, -1, 1, -1, Infinity] - S[-2, 2, -1, 1, 1, Infinity] - S[-2, 2, 1, -1, -1, Infinity] + S[-2, 2, 1, -1, 1, Infinity] - S[-2, 2, 1, 1, -1, Infinity] - S[2, -2, -1, -1, -1, Infinity] + S[2, -2, -1, -1, 1, Infinity] - S[2, -2, -1, 1, -1, Infinity] + S[2, -2, -1, 1, 1, Infinity] + S[2, -2, 1, -1, -1, Infinity] - S[2, -2, 1, -1, 1, Infinity] + S[2, -2, 1, 1, -1, Infinity] - S[2, -2, 1, 1, 1, Infinity] - S[2, -1, -2, -1, -1, Infinity] + S[2, -1, -2, -1, 1, Infinity] - S[2, -1, -2, 1, -1, Infinity] - S[2, -1, -1, -2, -1, Infinity] + S[2, -1, -1, -2, 1, Infinity] + S[2, -1, -1, -1, 2, Infinity] - S[2, -1, -1, 1, -2, Infinity] - S[2, -1, -1, 2, -1, Infinity] + S[2, -1, 1, -2, -1, Infinity] + S[2, -1, 1, -1, -2, Infinity] - S[2, -1, 1, 1, 2, Infinity] + S[2, -1, 1, 2, -1, Infinity] - S[2, -1, 1, 2, 1, Infinity] + S[2, -1, 2, -1, -1, Infinity] - S[2, -1, 2, -1, 1, Infinity] + S[2, -1, 2, 1, -1, Infinity] - S[2, -1, 2, 1, 1, Infinity] - S[2, 1, -2, -1, -1, Infinity] + S[2, 1, -2, -1, 1, Infinity] - S[2, 1, -2, 1, -1, Infinity] + S[2, 1, -2, 1, 1, Infinity] - S[2, 1, -1, -2, -1, Infinity] - S[2, 1, -1, -1, -2, Infinity] + S[2, 1, -1, 1, 2, Infinity] - S[2, 1, -1, 2, -1, Infinity] + S[2, 1, -1, 2, 1, Infinity] + S[2, 1, 1, -2, -1, Infinity] - S[2, 1, 1, -2, 1, Infinity] - S[2, 1, 1, -1, 2, Infinity] + S[2, 1, 1, 1, -2, Infinity] + S[2, 1, 1, 2, -1, Infinity] + S[2, 1, 2, -1, -1, Infinity] - S[2, 1, 2, -1, 1, Infinity] + S[2, 1, 2, 1, -1, Infinity] - S[2, 2, -1, -1, -1, Infinity] + S[2, 2, -1, -1, 1, Infinity] - S[2, 2, -1, 1, -1, Infinity] + S[2, 2, -1, 1, 1, Infinity] + S[2, 2, 1, -1, -1, Infinity] - S[2, 2, 1, -1, 1, Infinity] + S[2, 2, 1, 1, -1, Infinity] - 2*S[3, -1, -1, -1, -1, Infinity] + 2*S[3, -1, -1, -1, 1, Infinity] - 2*S[3, -1, -1, 1, -1, Infinity] + 2*S[3, -1, -1, 1, 1, Infinity] + 2*S[3, -1, 1, -1, -1, Infinity] - 2*S[3, -1, 1, -1, 1, Infinity] + 2*S[3, -1, 1, 1, -1, Infinity] - 2*S[3, -1, 1, 1, 1, Infinity] - 2*S[3, 1, -1, -1, -1, Infinity] + 2*S[3, 1, -1, -1, 1, Infinity] - 2*S[3, 1, -1, 1, -1, Infinity] + 2*S[3, 1, -1, 1, 1, Infinity] + 2*S[3, 1, 1, -1, -1, Infinity] - 2*S[3, 1, 1, -1, 1, Infinity] + 2*S[3, 1, 1, 1, -1, Infinity]|S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(60*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (27*S[5, Infinity])/(64*n^3) - (27*S[5, Infinity])/(64*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, -2, 1, 1}|-1/256*1/n^4 - LG[n]/(64*n^4) - LG[n]^2/(32*n^4) - 13*S[-7, Infinity] - S[2, Infinity]/(32*n^4) + (S[-1, Infinity]^5*S[2, Infinity])/20 - (S[-1, Infinity]^3*S[2, Infinity]^2)/4 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (45*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (143*S[2, Infinity]^2*S[3, Infinity])/160 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (393*S[2, Infinity]*S[5, Infinity])/256 + 17*S[7, Infinity] + (5*S[-6, -1, Infinity])/2 + (5*S[-6, 1, Infinity])/2 - 2*S[-5, -2, Infinity] - (11*S[-5, 2, Infinity])/2 - (13*S[-4, -3, Infinity])/2 - 10*S[-4, 3, Infinity] - (17*S[-3, -4, Infinity])/2 - 10*S[-3, 4, Infinity] - (13*S[-2, -5, Infinity])/2 - 6*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] - (11*S[2, 5, Infinity])/2 + (13*S[3, -4, Infinity])/2 - (15*S[3, 4, Infinity])/2 + (9*S[4, -3, Infinity])/2 - (15*S[4, 3, Infinity])/2 + (5*S[5, -2, Infinity])/2 - (15*S[5, 2, Infinity])/2 + (5*S[6, -1, Infinity])/2 - 10*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 2*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] + 12*S[-5, 1, 1, Infinity] - (3*S[-4, -2, -1, Infinity])/2 + 3*S[-4, -2, 1, Infinity] - (3*S[-4, -1, -2, Infinity])/2 + (3*S[-4, -1, 2, Infinity])/2 + (3*S[-4, 1, -2, Infinity])/2 + (27*S[-4, 1, 2, Infinity])/2 - (3*S[-4, 2, -1, Infinity])/2 + (27*S[-4, 2, 1, Infinity])/2 - S[-3, -3, -1, Infinity] + 4*S[-3, -3, 1, Infinity] - S[-3, -2, -2, Infinity] + 2*S[-3, -2, 2, Infinity] - S[-3, -1, -3, Infinity] + 2*S[-3, -1, 3, Infinity] + 4*S[-3, 1, -3, Infinity] + 13*S[-3, 1, 3, Infinity] + (3*S[-3, 2, -2, Infinity])/2 + 13*S[-3, 2, 2, Infinity] - S[-3, 3, -1, Infinity] + 13*S[-3, 3, 1, Infinity] - S[-2, -4, -1, Infinity] + 3*S[-2, -4, 1, Infinity] - S[-2, -3, -2, Infinity] + (3*S[-2, -3, 2, Infinity])/2 - S[-2, -2, -3, Infinity] + (3*S[-2, -2, 3, Infinity])/2 - S[-2, -1, -4, Infinity] + (3*S[-2, -1, 4, Infinity])/2 + 3*S[-2, 1, -4, Infinity] + 9*S[-2, 1, 4, Infinity] + (5*S[-2, 2, -3, Infinity])/2 + 9*S[-2, 2, 3, Infinity] + S[-2, 3, -2, Infinity] + 9*S[-2, 3, 2, Infinity] - S[-2, 4, -1, Infinity] + 9*S[-2, 4, 1, Infinity] + (3*S[2, -4, -1, Infinity])/2 - 7*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - 4*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] - 2*S[2, -2, 3, Infinity] + (3*S[2, -1, -4, Infinity])/2 - S[2, -1, 4, Infinity] + 2*S[2, 1, 4, Infinity] + S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + (3*S[2, 3, -2, Infinity])/2 + 2*S[2, 3, 2, Infinity] + (3*S[2, 4, -1, Infinity])/2 + 2*S[2, 4, 1, Infinity] + 2*S[3, -3, -1, Infinity] - 8*S[3, -3, 1, Infinity] + (3*S[3, -2, -2, Infinity])/2 - (7*S[3, -2, 2, Infinity])/2 + 2*S[3, -1, -3, Infinity] - S[3, -1, 3, Infinity] + S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 2*S[4, -2, -1, Infinity] - 6*S[4, -2, 1, Infinity] + (3*S[4, -1, -2, Infinity])/2 - (3*S[4, -1, 2, Infinity])/2 + 2*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 2*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 2*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 2*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] - 9*S[-4, 1, 1, 1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] - 2*S[-3, -2, -1, 1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -2, 1, 1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] - 2*S[-3, -1, -2, 1, Infinity] + S[-3, -1, -1, -2, Infinity] - 2*S[-3, -1, -1, 2, Infinity] + 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 1, 2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] - 2*S[-3, -1, 2, 1, Infinity] - 2*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -1, -2, Infinity] + S[-3, 1, -1, 2, Infinity] - 2*S[-3, 1, 1, -2, Infinity] - 9*S[-3, 1, 1, 2, Infinity] - 2*S[-3, 1, 2, -1, Infinity] - 9*S[-3, 1, 2, 1, Infinity] - 2*S[-3, 2, -1, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] - 2*S[-3, 2, 1, -1, Infinity] - 9*S[-3, 2, 1, 1, Infinity] + S[-2, -3, -1, -1, Infinity] - S[-2, -3, -1, 1, Infinity] + S[-2, -3, 1, -1, Infinity] - S[-2, -3, 1, 1, Infinity] + S[-2, -2, -2, -1, Infinity] - S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, -2, Infinity]/2 - S[-2, -2, -1, 2, Infinity] + S[-2, -2, 1, -2, Infinity] - S[-2, -2, 1, 2, Infinity] + S[-2, -2, 2, -1, Infinity] - S[-2, -2, 2, 1, Infinity] + S[-2, -1, -3, -1, Infinity] - S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, -2, Infinity]/2 - S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, -3, Infinity] - S[-2, -1, -1, 3, Infinity] + S[-2, -1, 1, -3, Infinity] - S[-2, -1, 1, 3, Infinity] + S[-2, -1, 2, -2, Infinity] - S[-2, -1, 2, 2, Infinity] + S[-2, -1, 3, -1, Infinity] - S[-2, -1, 3, 1, Infinity] - S[-2, 1, -3, -1, Infinity] - S[-2, 1, -2, -2, Infinity] + S[-2, 1, -2, 2, Infinity] - S[-2, 1, -1, -3, Infinity] + S[-2, 1, -1, 3, Infinity] - 3*S[-2, 1, 1, -3, Infinity] - 6*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, -2, Infinity] - 6*S[-2, 1, 2, 2, Infinity] - S[-2, 1, 3, -1, Infinity] - 6*S[-2, 1, 3, 1, Infinity] - S[-2, 2, -2, -1, Infinity] - S[-2, 2, -1, -2, Infinity] + S[-2, 2, -1, 2, Infinity]/2 - S[-2, 2, 1, -2, Infinity] - 6*S[-2, 2, 1, 2, Infinity] - S[-2, 2, 2, -1, Infinity] - 6*S[-2, 2, 2, 1, Infinity] - S[-2, 3, -1, -1, Infinity] + S[-2, 3, -1, 1, Infinity] - S[-2, 3, 1, -1, Infinity] - 6*S[-2, 3, 1, 1, Infinity] - (3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + (3*S[2, -2, -2, -1, Infinity])/2 - S[2, -2, -2, 1, Infinity] + (3*S[2, -2, -1, -2, Infinity])/2 - S[2, -2, -1, 2, Infinity] + S[2, -2, 1, -2, Infinity]/2 - S[2, -2, 1, 2, Infinity]/2 + (3*S[2, -2, 2, -1, Infinity])/2 - S[2, -2, 2, 1, Infinity]/2 + S[2, -1, -3, -1, Infinity] - S[2, -1, -3, 1, Infinity] + S[2, -1, -2, -2, Infinity] - S[2, -1, -2, 2, Infinity] + S[2, -1, -1, -3, Infinity] - S[2, -1, -1, 3, Infinity] + S[2, -1, 1, -3, Infinity] - S[2, -1, 1, 3, Infinity] + S[2, -1, 2, -2, Infinity]/2 - S[2, -1, 2, 2, Infinity] + S[2, -1, 3, -1, Infinity] - S[2, -1, 3, 1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + 3*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, -2, Infinity] + 2*S[2, 1, -2, 2, Infinity] - S[2, 1, -1, -3, Infinity] + S[2, 1, -1, 3, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + (5*S[2, 2, -2, 1, Infinity])/2 - S[2, 2, -1, -2, Infinity] + (3*S[2, 2, -1, 2, Infinity])/2 - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] + 3*S[3, -2, 1, -1, Infinity] - S[3, -2, 1, 1, Infinity] + 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -2, 1, Infinity] + 2*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, -1, 2, Infinity] + S[3, -1, 1, -2, Infinity] - 2*S[3, -1, 1, 2, Infinity] + 2*S[3, -1, 2, -1, Infinity] - 2*S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, -1, Infinity] + 4*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, -2, Infinity] + 2*S[3, 1, -1, 2, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, -1, 1, Infinity] - 3*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 3*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 3*S[4, 1, 1, -1, Infinity] - 4*S[-3, -1, -1, -1, -1, Infinity] + 2*S[-3, -1, -1, -1, 1, Infinity] - 4*S[-3, -1, -1, 1, -1, Infinity] + 6*S[-3, -1, -1, 1, 1, Infinity] + 2*S[-3, -1, 1, -1, -1, Infinity] - 4*S[-3, -1, 1, -1, 1, Infinity] + 2*S[-3, -1, 1, 1, -1, Infinity] - 4*S[-3, 1, -1, -1, -1, Infinity] + 6*S[-3, 1, -1, -1, 1, Infinity] - 4*S[-3, 1, -1, 1, -1, Infinity] + 2*S[-3, 1, -1, 1, 1, Infinity] + 6*S[-3, 1, 1, -1, -1, Infinity] - 4*S[-3, 1, 1, -1, 1, Infinity] + 6*S[-3, 1, 1, 1, -1, Infinity] - 2*S[-2, -2, -1, -1, -1, Infinity] + S[-2, -2, -1, -1, 1, Infinity] - 2*S[-2, -2, -1, 1, -1, Infinity] + 3*S[-2, -2, -1, 1, 1, Infinity] + S[-2, -2, 1, -1, -1, Infinity] - 2*S[-2, -2, 1, -1, 1, Infinity] + S[-2, -2, 1, 1, -1, Infinity] - 2*S[-2, -1, -2, -1, -1, Infinity] + S[-2, -1, -2, -1, 1, Infinity] - 2*S[-2, -1, -2, 1, -1, Infinity] + 3*S[-2, -1, -2, 1, 1, Infinity] - 2*S[-2, -1, -1, -2, -1, Infinity] - 2*S[-2, -1, -1, -1, -2, Infinity] + 3*S[-2, -1, -1, 1, 2, Infinity] - 2*S[-2, -1, -1, 2, -1, Infinity] + 3*S[-2, -1, -1, 2, 1, Infinity] + S[-2, -1, 1, -2, -1, Infinity] - 2*S[-2, -1, 1, -2, 1, Infinity] - 2*S[-2, -1, 1, -1, 2, Infinity] + S[-2, -1, 1, 1, -2, Infinity] + S[-2, -1, 1, 2, -1, Infinity] + S[-2, -1, 2, -1, -1, Infinity] - 2*S[-2, -1, 2, -1, 1, Infinity] + S[-2, -1, 2, 1, -1, Infinity] - 2*S[-2, 1, -2, -1, -1, Infinity] + 3*S[-2, 1, -2, -1, 1, Infinity] - 2*S[-2, 1, -2, 1, -1, Infinity] - 2*S[-2, 1, -1, -2, -1, Infinity] + 3*S[-2, 1, -1, -2, 1, Infinity] + 3*S[-2, 1, -1, -1, 2, Infinity] - 2*S[-2, 1, -1, 1, -2, Infinity] - 2*S[-2, 1, -1, 2, -1, Infinity] + 3*S[-2, 1, 1, -2, -1, Infinity] + 3*S[-2, 1, 1, -1, -2, Infinity] + 3*S[-2, 1, 1, 2, -1, Infinity] + 3*S[-2, 1, 2, -1, -1, Infinity] - 2*S[-2, 1, 2, -1, 1, Infinity] + 3*S[-2, 1, 2, 1, -1, Infinity] - 2*S[-2, 2, -1, -1, -1, Infinity] + 3*S[-2, 2, -1, -1, 1, Infinity] - 2*S[-2, 2, -1, 1, -1, Infinity] + S[-2, 2, -1, 1, 1, Infinity] + 3*S[-2, 2, 1, -1, -1, Infinity] - 2*S[-2, 2, 1, -1, 1, Infinity] + 3*S[-2, 2, 1, 1, -1, Infinity] + (3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + S[2, -2, -1, -1, -1, Infinity] - 2*S[2, -2, -1, -1, 1, Infinity] + S[2, -2, -1, 1, -1, Infinity] - 2*S[2, -2, 1, -1, -1, Infinity] + S[2, -2, 1, -1, 1, Infinity] - 2*S[2, -2, 1, 1, -1, Infinity] + 3*S[2, -2, 1, 1, 1, Infinity] + S[2, -1, -2, -1, -1, Infinity] - 2*S[2, -1, -2, -1, 1, Infinity] + S[2, -1, -2, 1, -1, Infinity] + S[2, -1, -1, -2, -1, Infinity] - 2*S[2, -1, -1, -2, 1, Infinity] - 2*S[2, -1, -1, -1, 2, Infinity] + S[2, -1, -1, 1, -2, Infinity] + S[2, -1, -1, 2, -1, Infinity] - 2*S[2, -1, 1, -2, -1, Infinity] - 2*S[2, -1, 1, -1, -2, Infinity] + 3*S[2, -1, 1, 1, 2, Infinity] - 2*S[2, -1, 1, 2, -1, Infinity] + 3*S[2, -1, 1, 2, 1, Infinity] - 2*S[2, -1, 2, -1, -1, Infinity] + S[2, -1, 2, -1, 1, Infinity] - 2*S[2, -1, 2, 1, -1, Infinity] + 3*S[2, -1, 2, 1, 1, Infinity] + S[2, 1, -2, -1, -1, Infinity] + S[2, 1, -2, 1, -1, Infinity] - 2*S[2, 1, -2, 1, 1, Infinity] + S[2, 1, -1, -2, -1, Infinity] + S[2, 1, -1, -1, -2, Infinity] - 2*S[2, 1, -1, 1, 2, Infinity] + S[2, 1, -1, 2, -1, Infinity] - 2*S[2, 1, -1, 2, 1, Infinity] + S[2, 1, 1, -2, 1, Infinity] + S[2, 1, 1, -1, 2, Infinity] + S[2, 1, 2, -1, 1, Infinity] + S[2, 2, -1, -1, -1, Infinity] + S[2, 2, -1, 1, -1, Infinity] - 2*S[2, 2, -1, 1, 1, Infinity] + S[2, 2, 1, -1, 1, Infinity] + 2*S[3, -1, -1, -1, -1, Infinity] - 4*S[3, -1, -1, -1, 1, Infinity] + 2*S[3, -1, -1, 1, -1, Infinity] - 4*S[3, -1, 1, -1, -1, Infinity] + 2*S[3, -1, 1, -1, 1, Infinity] - 4*S[3, -1, 1, 1, -1, Infinity] + 6*S[3, -1, 1, 1, 1, Infinity] + 2*S[3, 1, -1, -1, -1, Infinity] + 2*S[3, 1, -1, 1, -1, Infinity] - 4*S[3, 1, -1, 1, 1, Infinity] + 2*S[3, 1, 1, -1, 1, Infinity]|(5*S[-1, Infinity]^4)/(288*n^4) - S[-1, Infinity]^4/(48*n^3) + (LG[n]*S[-1, Infinity]^4)/(48*n^3) - (LG[n]*S[-1, Infinity]^4)/(48*n^2) - S[-1, Infinity]^5/(60*n^3) + S[-1, Infinity]^5/(60*n^2) - (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) - (5*S[2, Infinity]^2)/(96*n^4) + S[2, Infinity]^2/(16*n^3) - (LG[n]*S[2, Infinity]^2)/(16*n^3) + (LG[n]*S[2, Infinity]^2)/(16*n^2) - (35*S[-1, Infinity]*S[3, Infinity])/(96*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (25*S[5, Infinity])/(64*n^3) + (25*S[5, Infinity])/(64*n^2) - (5*S[-1, 1, 1, 1, Infinity])/(12*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, 1, -2, 1}|-9*S[-7, Infinity] - (7*S[-1, Infinity]^5*S[2, Infinity])/60 + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/12 - (19*S[-1, Infinity]^4*S[3, Infinity])/192 + (17*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (291*S[2, Infinity]^2*S[3, Infinity])/320 + (133*S[-1, Infinity]*S[3, Infinity]^2)/64 - 3*S[2, Infinity]*S[5, Infinity] + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] - 2*S[-5, -2, Infinity] + 20*S[-5, 2, Infinity] - S[-4, -3, Infinity] + 20*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] + 18*S[-3, 4, Infinity] - 2*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] - 18*S[-5, 1, 1, Infinity] - 2*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 2*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 18*S[-4, 1, 2, Infinity] - 2*S[-4, 2, -1, Infinity] - 18*S[-4, 2, 1, Infinity] - S[-3, -3, -1, Infinity] + 3*S[-3, -3, 1, Infinity] - S[-3, -2, -2, Infinity] + 3*S[-3, -2, 2, Infinity] - S[-3, -1, -3, Infinity] + 3*S[-3, -1, 3, Infinity] - 3*S[-3, 1, -3, Infinity] - 17*S[-3, 1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 17*S[-3, 2, 2, Infinity] - S[-3, 3, -1, Infinity] - 17*S[-3, 3, 1, Infinity] + 2*S[-2, -4, 1, Infinity] + 2*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 2*S[-2, -1, 4, Infinity] - 2*S[-2, 1, -4, Infinity] - 12*S[-2, 1, 4, Infinity] - 2*S[-2, 2, -3, Infinity] - 12*S[-2, 2, 3, Infinity] - S[-2, 3, -2, Infinity] - 12*S[-2, 3, 2, Infinity] - 12*S[-2, 4, 1, Infinity] + 3*S[2, -4, -1, Infinity] + 2*S[2, -3, -2, Infinity] + 2*S[2, -2, -3, Infinity] + 2*S[2, -1, -4, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - S[3, -3, 1, Infinity] + 3*S[3, -2, -2, Infinity] - S[3, -2, 2, Infinity] + 3*S[3, -1, -3, Infinity] - S[3, -1, 3, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 2*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 2*S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 6*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 6*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 6*S[-4, 1, 1, -1, Infinity] + 9*S[-4, 1, 1, 1, Infinity] - 3*S[-3, -2, -1, -1, Infinity] + 5*S[-3, -2, -1, 1, Infinity] - 3*S[-3, -2, 1, -1, Infinity] - 3*S[-3, -1, -2, -1, Infinity] + 5*S[-3, -1, -2, 1, Infinity] - 2*S[-3, -1, -1, -2, Infinity] + 5*S[-3, -1, -1, 2, Infinity] - 3*S[-3, -1, 1, -2, Infinity] - 3*S[-3, -1, 2, -1, Infinity] + 5*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -2, 1, Infinity] + 5*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, -1, 2, Infinity] + 4*S[-3, 1, 1, -2, Infinity] + 9*S[-3, 1, 1, 2, Infinity] + 5*S[-3, 1, 2, -1, Infinity] + 9*S[-3, 1, 2, 1, Infinity] + 5*S[-3, 2, -1, -1, Infinity] - 3*S[-3, 2, -1, 1, Infinity] + 5*S[-3, 2, 1, -1, Infinity] + 9*S[-3, 2, 1, 1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] + 3*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] + 3*S[-2, -2, -2, 1, Infinity] - S[-2, -2, -1, -2, Infinity] + 3*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] + 3*S[-2, -1, -3, 1, Infinity] - S[-2, -1, -2, -2, Infinity] + 3*S[-2, -1, -2, 2, Infinity] - S[-2, -1, -1, -3, Infinity] + 3*S[-2, -1, -1, 3, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] + 3*S[-2, 1, -3, -1, Infinity] - S[-2, 1, -3, 1, Infinity] + 3*S[-2, 1, -2, -2, Infinity] - S[-2, 1, -2, 2, Infinity] + 3*S[-2, 1, -1, -3, Infinity] - S[-2, 1, -1, 3, Infinity] + 3*S[-2, 1, 1, -3, Infinity] + 6*S[-2, 1, 1, 3, Infinity] + 2*S[-2, 1, 2, -2, Infinity] + 6*S[-2, 1, 2, 2, Infinity] + 3*S[-2, 1, 3, -1, Infinity] + 6*S[-2, 1, 3, 1, Infinity] + 3*S[-2, 2, -2, -1, Infinity] - S[-2, 2, -2, 1, Infinity] + 3*S[-2, 2, -1, -2, Infinity] - S[-2, 2, -1, 2, Infinity] + 2*S[-2, 2, 1, -2, Infinity] + 6*S[-2, 2, 1, 2, Infinity] + 3*S[-2, 2, 2, -1, Infinity] + 6*S[-2, 2, 2, 1, Infinity] + 3*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + 3*S[-2, 3, 1, -1, Infinity] + 6*S[-2, 3, 1, 1, Infinity] + (7*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (19*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, 1, -1, Infinity] + 3*S[2, -3, 1, 1, Infinity] - 2*S[2, -2, -2, -1, Infinity] - 2*S[2, -2, -1, -2, Infinity] - S[2, -2, 1, -2, Infinity] + 3*S[2, -2, 1, 2, Infinity] - 2*S[2, -2, 2, -1, Infinity] + 3*S[2, -2, 2, 1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - 2*S[2, -1, -1, -3, Infinity] - S[2, -1, 1, -3, Infinity] + 3*S[2, -1, 1, 3, Infinity] - S[2, -1, 2, -2, Infinity] + 3*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, -1, Infinity] + 3*S[2, -1, 3, 1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - 2*S[2, 1, -2, 2, Infinity] - 2*S[2, 1, -1, 3, Infinity] - 2*S[2, 2, -2, 1, Infinity] - 2*S[2, 2, -1, 2, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, 1, -1, Infinity] + 5*S[3, -2, 1, 1, Infinity] - 3*S[3, -1, -2, -1, Infinity] - 3*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, 1, -2, Infinity] + 5*S[3, -1, 1, 2, Infinity] - 3*S[3, -1, 2, -1, Infinity] + 5*S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - 3*S[3, 1, -1, 2, Infinity] - 3*S[3, 2, -1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 6*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 2*S[-3, -1, -1, -1, -1, Infinity] + 2*S[-3, -1, -1, 1, -1, Infinity] - 6*S[-3, -1, -1, 1, 1, Infinity] + 2*S[-3, -1, 1, -1, 1, Infinity] + 2*S[-3, 1, -1, -1, -1, Infinity] - 6*S[-3, 1, -1, -1, 1, Infinity] + 2*S[-3, 1, -1, 1, -1, Infinity] - 6*S[-3, 1, 1, -1, -1, Infinity] + 2*S[-3, 1, 1, -1, 1, Infinity] - 6*S[-3, 1, 1, 1, -1, Infinity] + S[-2, -2, -1, -1, -1, Infinity] + S[-2, -2, -1, 1, -1, Infinity] - 3*S[-2, -2, -1, 1, 1, Infinity] + S[-2, -2, 1, -1, 1, Infinity] + S[-2, -1, -2, -1, -1, Infinity] + S[-2, -1, -2, 1, -1, Infinity] - 3*S[-2, -1, -2, 1, 1, Infinity] + S[-2, -1, -1, -2, -1, Infinity] + S[-2, -1, -1, -1, -2, Infinity] - 3*S[-2, -1, -1, 1, 2, Infinity] + S[-2, -1, -1, 2, -1, Infinity] - 3*S[-2, -1, -1, 2, 1, Infinity] + S[-2, -1, 1, -2, 1, Infinity] + S[-2, -1, 1, -1, 2, Infinity] + S[-2, -1, 2, -1, 1, Infinity] + S[-2, 1, -2, -1, -1, Infinity] - 3*S[-2, 1, -2, -1, 1, Infinity] + S[-2, 1, -2, 1, -1, Infinity] + S[-2, 1, -1, -2, -1, Infinity] - 3*S[-2, 1, -1, -2, 1, Infinity] - 3*S[-2, 1, -1, -1, 2, Infinity] + S[-2, 1, -1, 1, -2, Infinity] + S[-2, 1, -1, 2, -1, Infinity] - 3*S[-2, 1, 1, -2, -1, Infinity] - 3*S[-2, 1, 1, -1, -2, Infinity] - 3*S[-2, 1, 1, 2, -1, Infinity] - 3*S[-2, 1, 2, -1, -1, Infinity] + S[-2, 1, 2, -1, 1, Infinity] - 3*S[-2, 1, 2, 1, -1, Infinity] + S[-2, 2, -1, -1, -1, Infinity] - 3*S[-2, 2, -1, -1, 1, Infinity] + S[-2, 2, -1, 1, -1, Infinity] - 3*S[-2, 2, 1, -1, -1, Infinity] + S[-2, 2, 1, -1, 1, Infinity] - 3*S[-2, 2, 1, 1, -1, Infinity] - (7*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + S[2, -2, -1, -1, 1, Infinity] + S[2, -2, 1, -1, -1, Infinity] + S[2, -2, 1, 1, -1, Infinity] - 3*S[2, -2, 1, 1, 1, Infinity] + S[2, -1, -2, -1, 1, Infinity] + S[2, -1, -1, -2, 1, Infinity] + S[2, -1, -1, -1, 2, Infinity] + S[2, -1, 1, -2, -1, Infinity] + S[2, -1, 1, -1, -2, Infinity] - 3*S[2, -1, 1, 1, 2, Infinity] + S[2, -1, 1, 2, -1, Infinity] - 3*S[2, -1, 1, 2, 1, Infinity] + S[2, -1, 2, -1, -1, Infinity] + S[2, -1, 2, 1, -1, Infinity] - 3*S[2, -1, 2, 1, 1, Infinity] + S[2, 1, -2, 1, 1, Infinity] + S[2, 1, -1, 1, 2, Infinity] + S[2, 1, -1, 2, 1, Infinity] + S[2, 2, -1, 1, 1, Infinity] + 2*S[3, -1, -1, -1, 1, Infinity] + 2*S[3, -1, 1, -1, -1, Infinity] + 2*S[3, -1, 1, 1, -1, Infinity] - 6*S[3, -1, 1, 1, 1, Infinity] + 2*S[3, 1, -1, 1, 1, Infinity]|-1/60*S[-1, Infinity]^5/n^3 + S[-1, Infinity]^5/(60*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) + S[2, Infinity]^2/(32*n^4) - (3*S[2, Infinity]^2)/(80*n^3) + (3*LG[n]*S[2, Infinity]^2)/(80*n^3) - (3*LG[n]*S[2, Infinity]^2)/(80*n^2) - (55*S[3, Infinity])/(128*n^4) + (5*S[3, Infinity])/(32*n^3) + (25*LG[n]*S[3, Infinity])/(96*n^4) - (5*LG[n]*S[3, Infinity])/(16*n^3) + (5*LG[n]^2*S[3, Infinity])/(32*n^3) - (5*LG[n]^2*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (S[2, Infinity]*S[3, Infinity])/(16*n^2) - S[5, Infinity]/(16*n^3) + S[5, Infinity]/(16*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, 1, 1, -2}|24*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/12 - (5*S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (S[-1, Infinity]^4*S[3, Infinity])/192 - (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (69*S[2, Infinity]^2*S[3, Infinity])/160 - (7*S[-1, Infinity]*S[3, Infinity]^2)/64 + (127*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 15*S[-5, 2, Infinity] - 4*S[-4, -3, Infinity] - 15*S[-4, 3, Infinity] - 4*S[-3, -4, Infinity] - 15*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] + 4*S[-4, -2, -1, Infinity] + 4*S[-4, -1, -2, Infinity] + 3*S[-4, 1, -2, Infinity] + 8*S[-4, 1, 2, Infinity] + 4*S[-4, 2, -1, Infinity] + 8*S[-4, 2, 1, Infinity] + 4*S[-3, -3, -1, Infinity] + 4*S[-3, -2, -2, Infinity] + 4*S[-3, -1, -3, Infinity] + 3*S[-3, 1, -3, Infinity] + 8*S[-3, 1, 3, Infinity] + 3*S[-3, 2, -2, Infinity] + 8*S[-3, 2, 2, Infinity] + 4*S[-3, 3, -1, Infinity] + 8*S[-3, 3, 1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + 2*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + 2*S[-2, 2, -3, Infinity] + 6*S[-2, 2, 3, Infinity] + 2*S[-2, 3, -2, Infinity] + 6*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] + 3*S[2, -4, 1, Infinity] + 3*S[2, -3, 2, Infinity] + 3*S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 4*S[3, -3, 1, Infinity] + 4*S[3, -2, 2, Infinity] + 4*S[3, -1, 3, Infinity] + 4*S[4, -2, 1, Infinity] + 4*S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] - 3*S[-4, 1, 1, 1, Infinity] - 3*S[-3, -2, -1, 1, Infinity] - 3*S[-3, -1, -2, 1, Infinity] - 3*S[-3, -1, -1, 2, Infinity] - 3*S[-3, 1, -2, -1, Infinity] - 3*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, 1, -2, Infinity] - 3*S[-3, 1, 1, 2, Infinity] - 3*S[-3, 1, 2, -1, Infinity] - 3*S[-3, 1, 2, 1, Infinity] - 3*S[-3, 2, -1, -1, Infinity] - 3*S[-3, 2, 1, -1, Infinity] - 3*S[-3, 2, 1, 1, Infinity] - 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -2, -2, 1, Infinity] - 2*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -1, -3, 1, Infinity] - 2*S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -1, -3, Infinity] - S[-2, 1, 1, -3, Infinity] - 2*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, -2, Infinity] - 2*S[-2, 1, 2, 2, Infinity] - 2*S[-2, 1, 3, -1, Infinity] - 2*S[-2, 1, 3, 1, Infinity] - 2*S[-2, 2, -2, -1, Infinity] - 2*S[-2, 2, -1, -2, Infinity] - S[-2, 2, 1, -2, Infinity] - 2*S[-2, 2, 1, 2, Infinity] - 2*S[-2, 2, 2, -1, Infinity] - 2*S[-2, 2, 2, 1, Infinity] - 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, 1, -1, Infinity] - 2*S[-2, 3, 1, 1, Infinity] - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 - 2*S[2, -3, 1, 1, Infinity] - 2*S[2, -2, 1, 2, Infinity] - 2*S[2, -2, 2, 1, Infinity] - 2*S[2, -1, 1, 3, Infinity] - 2*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, 1, Infinity] - 3*S[3, -2, 1, 1, Infinity] - 3*S[3, -1, 1, 2, Infinity] - 3*S[3, -1, 2, 1, Infinity] - 3*S[4, -1, 1, 1, Infinity] + 2*S[-3, -1, -1, 1, 1, Infinity] + 2*S[-3, 1, -1, -1, 1, Infinity] + 2*S[-3, 1, 1, -1, -1, Infinity] + 2*S[-3, 1, 1, 1, -1, Infinity] + S[-2, -2, -1, 1, 1, Infinity] + S[-2, -1, -2, 1, 1, Infinity] + S[-2, -1, -1, 1, 2, Infinity] + S[-2, -1, -1, 2, 1, Infinity] + S[-2, 1, -2, -1, 1, Infinity] + S[-2, 1, -1, -2, 1, Infinity] + S[-2, 1, -1, -1, 2, Infinity] + S[-2, 1, 1, -2, -1, Infinity] + S[-2, 1, 1, -1, -2, Infinity] + S[-2, 1, 1, 2, -1, Infinity] + S[-2, 1, 2, -1, -1, Infinity] + S[-2, 1, 2, 1, -1, Infinity] + S[-2, 2, -1, -1, 1, Infinity] + S[-2, 2, 1, -1, -1, Infinity] + S[-2, 2, 1, 1, -1, Infinity] + (5*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + S[2, -2, 1, 1, 1, Infinity] + S[2, -1, 1, 1, 2, Infinity] + S[2, -1, 1, 2, 1, Infinity] + S[2, -1, 2, 1, 1, Infinity] + 2*S[3, -1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(288*n^4) + S[-1, Infinity]^4/(48*n^3) - (LG[n]*S[-1, Infinity]^4)/(48*n^3) + (LG[n]*S[-1, Infinity]^4)/(48*n^2) + S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(60*n^2) + S[2, Infinity]/(6*n^4) - (11*LG[n]*S[2, Infinity])/(32*n^4) + (LG[n]*S[2, Infinity])/(8*n^3) + (5*LG[n]^2*S[2, Infinity])/(48*n^4) - (LG[n]^2*S[2, Infinity])/(8*n^3) + (LG[n]^3*S[2, Infinity])/(24*n^3) - (LG[n]^3*S[2, Infinity])/(24*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) + (13*S[2, Infinity]^2)/(48*n^4) - (13*S[2, Infinity]^2)/(40*n^3) + (13*LG[n]*S[2, Infinity]^2)/(40*n^3) - (13*LG[n]*S[2, Infinity]^2)/(40*n^2) - (11*S[3, Infinity])/(128*n^4) + S[3, Infinity]/(32*n^3) + (5*LG[n]*S[3, Infinity])/(96*n^4) - (LG[n]*S[3, Infinity])/(16*n^3) + (LG[n]^2*S[3, Infinity])/(32*n^3) - (LG[n]^2*S[3, Infinity])/(32*n^2) + (35*S[-1, Infinity]*S[3, Infinity])/(96*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (11*S[2, Infinity]*S[3, Infinity])/(96*n^3) - (11*S[2, Infinity]*S[3, Infinity])/(96*n^2) + S[5, Infinity]/(2*n^3) - S[5, Infinity]/(2*n^2) + (5*S[-1, 1, 1, 1, Infinity])/(12*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{1, -3, 1, 1, 1}|-21*S[-7, Infinity] + S[-1, Infinity]^6/(4320*n^4) - S[-1, Infinity]^6/(432*n^2) + S[-1, Infinity]^6/(72*n) + (LG[n]*S[-1, Infinity]^6)/36 - S[-1, Infinity]^7/30 - (S[-1, Infinity]^4*S[2, Infinity])/(720*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(72*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(12*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/6 + (11*S[-1, Infinity]^5*S[2, Infinity])/40 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (7*S[-1, Infinity]^3*S[2, Infinity]^2)/120 - (17*S[2, Infinity]^3)/(4032*n^4) + (85*S[2, Infinity]^3)/(2016*n^2) - (85*S[2, Infinity]^3)/(336*n) - (85*LG[n]*S[2, Infinity]^3)/168 + (1049*S[-1, Infinity]*S[2, Infinity]^3)/840 - (7*S[-1, Infinity]^3*S[3, Infinity])/(2880*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(288*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(48*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/24 + (S[-1, Infinity]^4*S[3, Infinity])/2 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (25*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (41*S[2, Infinity]^2*S[3, Infinity])/192 + (41*S[3, Infinity]^2)/(7680*n^4) - (41*S[3, Infinity]^2)/(768*n^2) + (41*S[3, Infinity]^2)/(128*n) + (41*LG[n]*S[3, Infinity]^2)/64 + (23*S[-1, Infinity]*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/(3840*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(64*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (17*S[-1, Infinity]^2*S[5, Infinity])/8 + (43*S[2, Infinity]*S[5, Infinity])/24 + 5*S[7, Infinity] + (161*S[-6, 1, Infinity])/6 - S[-5, -1, Infinity]/(240*n^4) + S[-5, -1, Infinity]/(24*n^2) - S[-5, -1, Infinity]/(4*n) - (LG[n]*S[-5, -1, Infinity])/2 - S[-1, Infinity]*S[-5, -1, Infinity] + (85*S[-5, 2, Infinity])/3 - (5*S[-4, -3, Infinity])/2 + (161*S[-4, 3, Infinity])/6 - (29*S[-3, -4, Infinity])/6 + (137*S[-3, 4, Infinity])/6 - (16*S[-2, -5, Infinity])/3 + (101*S[-2, 5, Infinity])/6 - (10*S[-1, -6, Infinity])/3 + (28*S[-1, 6, Infinity])/3 - 25*S[-5, 1, 1, Infinity] - (47*S[-4, 1, 2, Infinity])/2 - (47*S[-4, 2, 1, Infinity])/2 + (7*S[-3, 1, -3, Infinity])/3 - (62*S[-3, 1, 3, Infinity])/3 - 21*S[-3, 2, 2, Infinity] - (62*S[-3, 3, 1, Infinity])/3 + (9*S[-2, 1, -4, Infinity])/2 - (33*S[-2, 1, 4, Infinity])/2 + (11*S[-2, 2, -3, Infinity])/6 - (103*S[-2, 2, 3, Infinity])/6 - (103*S[-2, 3, 2, Infinity])/6 - (33*S[-2, 4, 1, Infinity])/2 + 4*S[-1, 1, -5, Infinity] - 11*S[-1, 1, 5, Infinity] + 3*S[-1, 2, -4, Infinity] - 12*S[-1, 2, 4, Infinity] + (4*S[-1, 3, -3, Infinity])/3 - (37*S[-1, 3, 3, Infinity])/3 - 12*S[-1, 4, 2, Infinity] - 11*S[-1, 5, 1, Infinity] + 15*S[-4, 1, 1, 1, Infinity] + 13*S[-3, 1, 1, 2, Infinity] + 13*S[-3, 1, 2, 1, Infinity] + 13*S[-3, 2, 1, 1, Infinity] - S[-2, 1, 1, -3, Infinity] + 11*S[-2, 1, 1, 3, Infinity] + 11*S[-2, 1, 2, 2, Infinity] + 11*S[-2, 1, 3, 1, Infinity] + 11*S[-2, 2, 1, 2, Infinity] + 11*S[-2, 2, 2, 1, Infinity] + 11*S[-2, 3, 1, 1, Infinity] - 3*S[-1, 1, 1, -4, Infinity] - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (4*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 9*S[-1, 1, 1, 4, Infinity] - S[-1, 1, 2, -3, Infinity] + 9*S[-1, 1, 2, 3, Infinity] + 9*S[-1, 1, 3, 2, Infinity] + 9*S[-1, 1, 4, 1, Infinity] - S[-1, 2, 1, -3, Infinity] + 9*S[-1, 2, 1, 3, Infinity] + 9*S[-1, 2, 2, 2, Infinity] + 9*S[-1, 2, 3, 1, Infinity] + 9*S[-1, 3, 1, 2, Infinity] + 9*S[-1, 3, 2, 1, Infinity] + 9*S[-1, 4, 1, 1, Infinity] - 4*S[-3, 1, 1, 1, 1, Infinity] - 4*S[-2, 1, 1, 1, 2, Infinity] - 4*S[-2, 1, 1, 2, 1, Infinity] - 4*S[-2, 1, 2, 1, 1, Infinity] - 4*S[-2, 2, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(60*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(6*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 3, Infinity] - 4*S[-1, 1, 1, 2, 2, Infinity] - 4*S[-1, 1, 1, 3, 1, Infinity] - 4*S[-1, 1, 2, 1, 2, Infinity] - 4*S[-1, 1, 2, 2, 1, Infinity] - 4*S[-1, 1, 3, 1, 1, Infinity] - 4*S[-1, 2, 1, 1, 2, Infinity] - 4*S[-1, 2, 1, 2, 1, Infinity] - 4*S[-1, 2, 2, 1, 1, Infinity] - 4*S[-1, 3, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(60*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(6*n^2) - S[-1, 1, 1, 1, 1, 1, Infinity]/n - 2*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 8*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^3/(24*n^4) + (LG[n]*S[2, Infinity])/(8*n^4) + S[3, Infinity]/(12*n^4)
{1, -2, -2, 1, 1}|-263/(13824*n^4) + 1/(54*n^3) - LG[n]/(36*n^4) + LG[n]/(27*n^3) - (17*LG[n]^2)/(192*n^4) + LG[n]^2/(36*n^3) - 13*S[-7, Infinity] - (17*S[2, Infinity])/(192*n^4) + S[2, Infinity]/(36*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/(1920*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(192*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(32*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/16 + (S[-1, Infinity]^5*S[2, Infinity])/60 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(320*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(32*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 - (11*S[2, Infinity]^3)/(2688*n^4) + (55*S[2, Infinity]^3)/(1344*n^2) - (55*S[2, Infinity]^3)/(224*n) - (55*LG[n]*S[2, Infinity]^3)/112 + (S[-1, Infinity]^4*S[3, Infinity])/96 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(640*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(64*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (201*S[2, Infinity]^2*S[3, Infinity])/320 + (3*S[3, Infinity]^2)/(1024*n^4) - (15*S[3, Infinity]^2)/(512*n^2) + (45*S[3, Infinity]^2)/(256*n) + (45*LG[n]*S[3, Infinity]^2)/128 - (7*S[-1, Infinity]*S[3, Infinity]^2)/32 + (39*S[2, Infinity]*S[5, Infinity])/64 - 25*S[7, Infinity] - (15*S[-6, -1, Infinity])/2 + 15*S[-6, 1, Infinity] + 9*S[-5, 2, Infinity] + 6*S[-4, -3, Infinity] + 6*S[-4, 3, Infinity] + 9*S[-3, -4, Infinity] + 5*S[-3, 4, Infinity] + 6*S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] + 9*S[2, 5, Infinity] + (17*S[3, -4, Infinity])/2 + (29*S[3, 4, Infinity])/2 + (13*S[4, -3, Infinity])/2 + (31*S[4, 3, Infinity])/2 + S[5, -2, Infinity]/2 + (33*S[5, 2, Infinity])/2 - (15*S[6, -1, Infinity])/2 + 22*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] - 4*S[-5, 1, 1, Infinity] - S[-4, -2, -1, Infinity]/2 - 3*S[-4, -2, 1, Infinity] - S[-4, -1, -2, Infinity]/2 - (3*S[-4, -1, 2, Infinity])/2 - 4*S[-4, 1, 2, Infinity] - S[-4, 2, -1, Infinity]/2 - 4*S[-4, 2, 1, Infinity] - 6*S[-3, -3, 1, Infinity] - 4*S[-3, -2, 2, Infinity] - 3*S[-3, -1, 3, Infinity] - S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - 4*S[-3, 2, 2, Infinity] - 4*S[-3, 3, 1, Infinity] - 3*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - 3*S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - 3*S[-2, 3, 2, Infinity] - 3*S[-2, 4, 1, Infinity] + (5*S[2, -4, -1, Infinity])/2 - 6*S[2, -4, 1, Infinity] - S[2, -3, -2, Infinity] - 3*S[2, -3, 2, Infinity] - 2*S[2, -2, -3, Infinity] - S[2, -2, 3, Infinity] - 5*S[2, 1, -4, Infinity] - (11*S[2, 1, 4, Infinity])/2 - 3*S[2, 2, -3, Infinity] - (11*S[2, 2, 3, Infinity])/2 - S[2, 3, -2, Infinity]/2 - (11*S[2, 3, 2, Infinity])/2 + (5*S[2, 4, -1, Infinity])/2 - 7*S[2, 4, 1, Infinity] + 3*S[3, -3, -1, Infinity] - 7*S[3, -3, 1, Infinity] - (3*S[3, -2, -2, Infinity])/2 - (5*S[3, -2, 2, Infinity])/2 - 3*S[3, -1, -3, Infinity] - 6*S[3, 1, -3, Infinity] - 10*S[3, 1, 3, Infinity] - 2*S[3, 2, -2, Infinity] - 10*S[3, 2, 2, Infinity] + 3*S[3, 3, -1, Infinity] - 12*S[3, 3, 1, Infinity] + 3*S[4, -2, -1, Infinity] - 5*S[4, -2, 1, Infinity] - (3*S[4, -1, -2, Infinity])/2 - S[4, -1, 2, Infinity]/2 - 3*S[4, 1, -2, Infinity] - 11*S[4, 1, 2, Infinity] + 3*S[4, 2, -1, Infinity] - 13*S[4, 2, 1, Infinity] + 4*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 15*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] - 3*S[-3, -2, -1, -1, Infinity] + 3*S[-3, -2, -1, 1, Infinity] - 3*S[-3, -2, 1, -1, Infinity] + 5*S[-3, -2, 1, 1, Infinity] - 3*S[-3, -1, -2, -1, Infinity] + 3*S[-3, -1, -2, 1, Infinity] - 2*S[-3, -1, -1, -2, Infinity] + 3*S[-3, -1, -1, 2, Infinity] - 3*S[-3, -1, 1, -2, Infinity] + 3*S[-3, -1, 1, 2, Infinity] - 3*S[-3, -1, 2, -1, Infinity] + 4*S[-3, -1, 2, 1, Infinity] + 3*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -2, 1, Infinity] + 3*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, -1, 2, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 3*S[-3, 1, 2, -1, Infinity] + 3*S[-3, 2, -1, -1, Infinity] - 3*S[-3, 2, -1, 1, Infinity] + 3*S[-3, 2, 1, -1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] + S[-2, -3, 1, 1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, -2, 1, Infinity] - S[-2, -2, -1, -2, Infinity] + 2*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - S[-2, -2, 1, 2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, -3, 1, Infinity] - S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, -3, Infinity] + 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - S[-2, -1, 1, 3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 1, -3, -1, Infinity] + S[-2, 1, -3, 1, Infinity] + 2*S[-2, 1, -2, -2, Infinity] + S[-2, 1, -2, 2, Infinity] + 2*S[-2, 1, -1, -3, Infinity] + S[-2, 1, -1, 3, Infinity] + S[-2, 1, 2, -2, Infinity] + 2*S[-2, 1, 3, -1, Infinity] + 2*S[-2, 2, -2, -1, Infinity] - S[-2, 2, -2, 1, Infinity] + 2*S[-2, 2, -1, -2, Infinity] - S[-2, 2, -1, 2, Infinity] + S[-2, 2, 1, -2, Infinity] + 2*S[-2, 2, 2, -1, Infinity] + 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + 2*S[-2, 3, 1, -1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(80*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) - (3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - S[2, -3, -1, -1, Infinity] + S[2, -3, -1, 1, Infinity] - S[2, -3, 1, -1, Infinity] + 2*S[2, -3, 1, 1, Infinity] - (3*S[2, -2, -2, -1, Infinity])/2 + 2*S[2, -2, -2, 1, Infinity] - (3*S[2, -2, -1, -2, Infinity])/2 + (3*S[2, -2, -1, 2, Infinity])/2 - S[2, -2, 1, -2, Infinity] + 2*S[2, -2, 1, 2, Infinity] - (3*S[2, -2, 2, -1, Infinity])/2 + 2*S[2, -2, 2, 1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[2, -1, -1, -3, Infinity] - S[2, -1, -1, 3, Infinity] + S[2, -1, 1, -3, Infinity] + 2*S[2, -1, 1, 3, Infinity] - S[2, -1, 2, -2, Infinity] + 2*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, -1, Infinity] + 2*S[2, -1, 3, 1, Infinity] + S[2, 1, -3, -1, Infinity] + S[2, 1, -3, 1, Infinity] + (3*S[2, 1, -2, -2, Infinity])/2 - S[2, 1, -2, 2, Infinity]/2 - S[2, 1, -1, -3, Infinity] - 2*S[2, 1, -1, 3, Infinity] + 4*S[2, 1, 1, -3, Infinity] + 3*S[2, 1, 1, 3, Infinity] + (5*S[2, 1, 2, -2, Infinity])/2 + 3*S[2, 1, 2, 2, Infinity] + S[2, 1, 3, -1, Infinity] + 3*S[2, 1, 3, 1, Infinity] + S[2, 2, -2, -1, Infinity] + (3*S[2, 2, -1, -2, Infinity])/2 - (3*S[2, 2, -1, 2, Infinity])/2 + (5*S[2, 2, 1, -2, Infinity])/2 + 3*S[2, 2, 1, 2, Infinity] + S[2, 2, 2, -1, Infinity] + 3*S[2, 2, 2, 1, Infinity] + S[2, 3, -1, -1, Infinity] - S[2, 3, -1, 1, Infinity] + S[2, 3, 1, -1, Infinity] + 3*S[2, 3, 1, 1, Infinity] - 2*S[3, -2, -1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] - 2*S[3, -2, 1, -1, Infinity] + 3*S[3, -2, 1, 1, Infinity] - 3*S[3, -1, -2, -1, Infinity] + 4*S[3, -1, -2, 1, Infinity] - 3*S[3, -1, -1, -2, Infinity] + 3*S[3, -1, -1, 2, Infinity] - 2*S[3, -1, 1, -2, Infinity] + 3*S[3, -1, 1, 2, Infinity] - 3*S[3, -1, 2, -1, Infinity] + 3*S[3, -1, 2, 1, Infinity] + 2*S[3, 1, -2, -1, Infinity] + 3*S[3, 1, -1, -2, Infinity] - 3*S[3, 1, -1, 2, Infinity] + 5*S[3, 1, 1, -2, Infinity] + 6*S[3, 1, 1, 2, Infinity] + 2*S[3, 1, 2, -1, Infinity] + 6*S[3, 1, 2, 1, Infinity] + 2*S[3, 2, -1, -1, Infinity] - 2*S[3, 2, -1, 1, Infinity] + 2*S[3, 2, 1, -1, Infinity] + 6*S[3, 2, 1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 3*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 3*S[4, 1, 1, -1, Infinity] + 6*S[4, 1, 1, 1, Infinity] - 2*S[-3, -1, -1, -1, -1, Infinity] + 4*S[-3, -1, -1, -1, 1, Infinity] - 2*S[-3, -1, -1, 1, -1, Infinity] + 4*S[-3, -1, 1, -1, -1, Infinity] - 2*S[-3, -1, 1, -1, 1, Infinity] + 4*S[-3, -1, 1, 1, -1, Infinity] - 6*S[-3, -1, 1, 1, 1, Infinity] - 2*S[-3, 1, -1, -1, -1, Infinity] - 2*S[-3, 1, -1, 1, -1, Infinity] + 4*S[-3, 1, -1, 1, 1, Infinity] - 2*S[-3, 1, 1, -1, 1, Infinity] - S[-2, -2, -1, -1, -1, Infinity] + 2*S[-2, -2, -1, -1, 1, Infinity] - S[-2, -2, -1, 1, -1, Infinity] + 2*S[-2, -2, 1, -1, -1, Infinity] - S[-2, -2, 1, -1, 1, Infinity] + 2*S[-2, -2, 1, 1, -1, Infinity] - S[-2, -1, -2, -1, -1, Infinity] + 2*S[-2, -1, -2, -1, 1, Infinity] - S[-2, -1, -2, 1, -1, Infinity] - S[-2, -1, -1, -2, -1, Infinity] - S[-2, -1, -1, -1, -2, Infinity] - S[-2, -1, -1, 2, -1, Infinity] + 2*S[-2, -1, 1, -2, -1, Infinity] - S[-2, -1, 1, -2, 1, Infinity] - S[-2, -1, 1, -1, 2, Infinity] + 2*S[-2, -1, 1, 1, -2, Infinity] + 2*S[-2, -1, 1, 2, -1, Infinity] + 2*S[-2, -1, 2, -1, -1, Infinity] - S[-2, -1, 2, -1, 1, Infinity] + 2*S[-2, -1, 2, 1, -1, Infinity] - S[-2, 1, -2, -1, -1, Infinity] - S[-2, 1, -2, 1, -1, Infinity] - S[-2, 1, -1, -2, -1, Infinity] - S[-2, 1, -1, 1, -2, Infinity] - S[-2, 1, -1, 2, -1, Infinity] - S[-2, 1, 2, -1, 1, Infinity] - S[-2, 2, -1, -1, -1, Infinity] - S[-2, 2, -1, 1, -1, Infinity] + 2*S[-2, 2, -1, 1, 1, Infinity] - S[-2, 2, 1, -1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + 2*S[2, -2, -1, -1, -1, Infinity] - S[2, -2, -1, -1, 1, Infinity] + 2*S[2, -2, -1, 1, -1, Infinity] - 3*S[2, -2, -1, 1, 1, Infinity] - S[2, -2, 1, -1, -1, Infinity] + 2*S[2, -2, 1, -1, 1, Infinity] - S[2, -2, 1, 1, -1, Infinity] + 2*S[2, -1, -2, -1, -1, Infinity] - S[2, -1, -2, -1, 1, Infinity] + 2*S[2, -1, -2, 1, -1, Infinity] + 2*S[2, -1, -1, -2, -1, Infinity] - S[2, -1, -1, -2, 1, Infinity] - S[2, -1, -1, -1, 2, Infinity] + 2*S[2, -1, -1, 1, -2, Infinity] + 2*S[2, -1, -1, 2, -1, Infinity] - S[2, -1, 1, -2, -1, Infinity] - S[2, -1, 1, -1, -2, Infinity] - S[2, -1, 1, 2, -1, Infinity] - S[2, -1, 2, -1, -1, Infinity] + 2*S[2, -1, 2, -1, 1, Infinity] - S[2, -1, 2, 1, -1, Infinity] + 2*S[2, 1, -2, -1, -1, Infinity] - 3*S[2, 1, -2, -1, 1, Infinity] + 2*S[2, 1, -2, 1, -1, Infinity] - S[2, 1, -2, 1, 1, Infinity] + 2*S[2, 1, -1, -2, -1, Infinity] + 2*S[2, 1, -1, -1, -2, Infinity] - S[2, 1, -1, 1, 2, Infinity] + 2*S[2, 1, -1, 2, -1, Infinity] - S[2, 1, -1, 2, 1, Infinity] - 3*S[2, 1, 1, -2, -1, Infinity] + 2*S[2, 1, 1, -2, 1, Infinity] + 2*S[2, 1, 1, -1, 2, Infinity] - 3*S[2, 1, 1, 1, -2, Infinity] - 3*S[2, 1, 1, 2, -1, Infinity] - 3*S[2, 1, 2, -1, -1, Infinity] + 2*S[2, 1, 2, -1, 1, Infinity] - 3*S[2, 1, 2, 1, -1, Infinity] + 2*S[2, 2, -1, -1, -1, Infinity] - 3*S[2, 2, -1, -1, 1, Infinity] + 2*S[2, 2, -1, 1, -1, Infinity] - S[2, 2, -1, 1, 1, Infinity] - 3*S[2, 2, 1, -1, -1, Infinity] + 2*S[2, 2, 1, -1, 1, Infinity] - 3*S[2, 2, 1, 1, -1, Infinity] + 4*S[3, -1, -1, -1, -1, Infinity] - 2*S[3, -1, -1, -1, 1, Infinity] + 4*S[3, -1, -1, 1, -1, Infinity] - 6*S[3, -1, -1, 1, 1, Infinity] - 2*S[3, -1, 1, -1, -1, Infinity] + 4*S[3, -1, 1, -1, 1, Infinity] - 2*S[3, -1, 1, 1, -1, Infinity] + 4*S[3, 1, -1, -1, -1, Infinity] - 6*S[3, 1, -1, -1, 1, Infinity] + 4*S[3, 1, -1, 1, -1, Infinity] - 2*S[3, 1, -1, 1, 1, Infinity] - 6*S[3, 1, 1, -1, -1, Infinity] + 4*S[3, 1, 1, -1, 1, Infinity] - 6*S[3, 1, 1, 1, -1, Infinity]|(5*S[-1, Infinity]^4)/(192*n^4) - S[-1, Infinity]^4/(96*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(32*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) - (5*S[2, Infinity]^2)/(64*n^4) + S[2, Infinity]^2/(32*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(64*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(32*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(8*n^4) + S[-1, 1, 1, 1, Infinity]/(4*n^3)
{1, -2, 1, -2, 1}|1/(128*n^4) + LG[n]/(64*n^4) + 21*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 + (3*S[2, Infinity]^3)/(3200*n^4) - (3*S[2, Infinity]^3)/(320*n^2) + (9*S[2, Infinity]^3)/(160*n) + (9*LG[n]*S[2, Infinity]^3)/80 - (S[-1, Infinity]^4*S[3, Infinity])/24 + (11*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (17*S[2, Infinity]^2*S[3, Infinity])/40 + (5*S[3, Infinity]^2)/(3072*n^4) - (25*S[3, Infinity]^2)/(1536*n^2) + (25*S[3, Infinity]^2)/(256*n) + (25*LG[n]*S[3, Infinity]^2)/128 + (7*S[-1, Infinity]*S[3, Infinity]^2)/8 - (49*S[2, Infinity]*S[5, Infinity])/128 - 21*S[7, Infinity] + 5*S[-6, -1, Infinity] - 30*S[-6, 1, Infinity] - 22*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 17*S[-4, 3, Infinity] - 14*S[-3, 4, Infinity] - 10*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] + 10*S[2, 5, Infinity] - 2*S[3, -4, Infinity] + 15*S[3, 4, Infinity] + 2*S[4, -3, Infinity] + 16*S[4, 3, Infinity] + 5*S[5, -2, Infinity] + 16*S[5, 2, Infinity] + 5*S[6, -1, Infinity] + 16*S[6, 1, Infinity] + 10*S[-5, -1, -1, Infinity] - 10*S[-5, -1, 1, Infinity] + 10*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] + 7*S[-4, -2, -1, Infinity] - 6*S[-4, -2, 1, Infinity] + 7*S[-4, -1, -2, Infinity] - 6*S[-4, -1, 2, Infinity] + 6*S[-4, 1, -2, Infinity] + 8*S[-4, 1, 2, Infinity] + 7*S[-4, 2, -1, Infinity] + 8*S[-4, 2, 1, Infinity] + 5*S[-3, -3, -1, Infinity] - 5*S[-3, -3, 1, Infinity] + 5*S[-3, -2, -2, Infinity] - 5*S[-3, -2, 2, Infinity] + 5*S[-3, -1, -3, Infinity] - 5*S[-3, -1, 3, Infinity] + 6*S[-3, 1, -3, Infinity] + 8*S[-3, 1, 3, Infinity] + 5*S[-3, 2, -2, Infinity] + 8*S[-3, 2, 2, Infinity] + 5*S[-3, 3, -1, Infinity] + 8*S[-3, 3, 1, Infinity] + 3*S[-2, -4, -1, Infinity] - 3*S[-2, -4, 1, Infinity] + 3*S[-2, -3, -2, Infinity] - 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, -3, Infinity] - 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, -4, Infinity] - 3*S[-2, -1, 4, Infinity] + 6*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + 4*S[-2, 2, -3, Infinity] + 6*S[-2, 2, 3, Infinity] + 3*S[-2, 3, -2, Infinity] + 6*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] - 6*S[2, -4, -1, Infinity] + 12*S[2, -4, 1, Infinity] - 3*S[2, -3, -2, Infinity] + 8*S[2, -3, 2, Infinity] - 2*S[2, -2, -3, Infinity] + 5*S[2, -2, 3, Infinity] - 3*S[2, -1, -4, Infinity] + 3*S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 4*S[2, 1, 4, Infinity] - 5*S[2, 2, -3, Infinity] - 4*S[2, 2, 3, Infinity] - 6*S[2, 3, -2, Infinity] - 4*S[2, 3, 2, Infinity] - 6*S[2, 4, -1, Infinity] - 4*S[2, 4, 1, Infinity] - 9*S[3, -3, -1, Infinity] + 15*S[3, -3, 1, Infinity] - 5*S[3, -2, -2, Infinity] + 9*S[3, -2, 2, Infinity] - 5*S[3, -1, -3, Infinity] + 5*S[3, -1, 3, Infinity] - 7*S[3, 1, -3, Infinity] - 6*S[3, 1, 3, Infinity] - 9*S[3, 2, -2, Infinity] - 6*S[3, 2, 2, Infinity] - 9*S[3, 3, -1, Infinity] - 6*S[3, 3, 1, Infinity] - 10*S[4, -2, -1, Infinity] + 13*S[4, -2, 1, Infinity] - 6*S[4, -1, -2, Infinity] + 7*S[4, -1, 2, Infinity] - 10*S[4, 1, -2, Infinity] - 6*S[4, 1, 2, Infinity] - 10*S[4, 2, -1, Infinity] - 6*S[4, 2, 1, Infinity] - 10*S[5, -1, -1, Infinity] + 10*S[5, -1, 1, Infinity] - 10*S[5, 1, -1, Infinity] - 6*S[5, 1, 1, Infinity] - 6*S[-4, -1, -1, 1, Infinity] + 6*S[-4, -1, 1, 1, Infinity] - 6*S[-4, 1, -1, -1, Infinity] - 6*S[-4, 1, 1, -1, Infinity] + S[-3, -2, -1, -1, Infinity] - 6*S[-3, -2, -1, 1, Infinity] + S[-3, -2, 1, -1, Infinity] + 4*S[-3, -2, 1, 1, Infinity] + S[-3, -1, -2, -1, Infinity] - 6*S[-3, -1, -2, 1, Infinity] - 6*S[-3, -1, -1, 2, Infinity] + S[-3, -1, 1, -2, Infinity] + 4*S[-3, -1, 1, 2, Infinity] + S[-3, -1, 2, -1, Infinity] + 4*S[-3, -1, 2, 1, Infinity] - 6*S[-3, 1, -2, -1, Infinity] - 6*S[-3, 1, -1, -2, Infinity] - 4*S[-3, 1, 1, -2, Infinity] - 6*S[-3, 1, 2, -1, Infinity] - 6*S[-3, 2, -1, -1, Infinity] + S[-3, 2, -1, 1, Infinity] - 6*S[-3, 2, 1, -1, Infinity] + S[-2, -3, -1, -1, Infinity] - 4*S[-2, -3, -1, 1, Infinity] + S[-2, -3, 1, -1, Infinity] + 2*S[-2, -3, 1, 1, Infinity] + S[-2, -2, -2, -1, Infinity] - 4*S[-2, -2, -2, 1, Infinity] - 4*S[-2, -2, -1, 2, Infinity] + S[-2, -2, 1, -2, Infinity] + 2*S[-2, -2, 1, 2, Infinity] + S[-2, -2, 2, -1, Infinity] + 2*S[-2, -2, 2, 1, Infinity] + S[-2, -1, -3, -1, Infinity] - 4*S[-2, -1, -3, 1, Infinity] - 4*S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, -3, Infinity] - 4*S[-2, -1, -1, 3, Infinity] + S[-2, -1, 1, -3, Infinity] + 2*S[-2, -1, 1, 3, Infinity] + S[-2, -1, 2, -2, Infinity] + 2*S[-2, -1, 2, 2, Infinity] + S[-2, -1, 3, -1, Infinity] + 2*S[-2, -1, 3, 1, Infinity] - 4*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -3, 1, Infinity] - 4*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -2, 2, Infinity] - 4*S[-2, 1, -1, -3, Infinity] - 2*S[-2, 1, -1, 3, Infinity] - 2*S[-2, 1, 2, -2, Infinity] - 4*S[-2, 1, 3, -1, Infinity] - 4*S[-2, 2, -2, -1, Infinity] - 4*S[-2, 2, -1, -2, Infinity] - 2*S[-2, 2, 1, -2, Infinity] - 4*S[-2, 2, 2, -1, Infinity] - 4*S[-2, 3, -1, -1, Infinity] + S[-2, 3, -1, 1, Infinity] - 4*S[-2, 3, 1, -1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -3, -1, -1, Infinity] + 4*S[2, -3, -1, 1, Infinity] - S[2, -3, 1, -1, Infinity] - 4*S[2, -3, 1, 1, Infinity] + 2*S[2, -2, -2, 1, Infinity] + 2*S[2, -2, -1, 2, Infinity] - 4*S[2, -2, 1, 2, Infinity] - 4*S[2, -2, 2, 1, Infinity] + S[2, -1, -3, -1, Infinity] + 2*S[2, -1, -3, 1, Infinity] + S[2, -1, -2, -2, Infinity] + 2*S[2, -1, -2, 2, Infinity] + S[2, -1, -1, -3, Infinity] + 2*S[2, -1, -1, 3, Infinity] - 2*S[2, -1, 1, -3, Infinity] - 4*S[2, -1, 1, 3, Infinity] - 4*S[2, -1, 2, 2, Infinity] + S[2, -1, 3, -1, Infinity] - 4*S[2, -1, 3, 1, Infinity] + 4*S[2, 1, -3, -1, Infinity] - 3*S[2, 1, -3, 1, Infinity] + 2*S[2, 1, -2, -2, Infinity] - S[2, 1, -2, 2, Infinity] + 2*S[2, 1, -1, -3, Infinity] + S[2, 1, -1, 3, Infinity] + 4*S[2, 1, 1, -3, Infinity] + 4*S[2, 1, 2, -2, Infinity] + 4*S[2, 1, 3, -1, Infinity] + 4*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, -2, 1, Infinity] + 2*S[2, 2, -1, -2, Infinity] + 4*S[2, 2, 1, -2, Infinity] + 4*S[2, 2, 2, -1, Infinity] + 4*S[2, 3, -1, -1, Infinity] - S[2, 3, -1, 1, Infinity] + 4*S[2, 3, 1, -1, Infinity] - S[3, -2, -1, -1, Infinity] + 6*S[3, -2, -1, 1, Infinity] - S[3, -2, 1, -1, Infinity] - 6*S[3, -2, 1, 1, Infinity] + S[3, -1, -2, -1, Infinity] + 4*S[3, -1, -2, 1, Infinity] + S[3, -1, -1, -2, Infinity] + 4*S[3, -1, -1, 2, Infinity] - 6*S[3, -1, 1, 2, Infinity] + S[3, -1, 2, -1, Infinity] - 6*S[3, -1, 2, 1, Infinity] + 6*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, -2, 1, Infinity] + 4*S[3, 1, -1, -2, Infinity] + S[3, 1, -1, 2, Infinity] + 6*S[3, 1, 1, -2, Infinity] + 6*S[3, 1, 2, -1, Infinity] + 6*S[3, 2, -1, -1, Infinity] - S[3, 2, -1, 1, Infinity] + 6*S[3, 2, 1, -1, Infinity] + 6*S[4, -1, -1, 1, Infinity] - 6*S[4, -1, 1, 1, Infinity] + 6*S[4, 1, -1, -1, Infinity] + 6*S[4, 1, 1, -1, Infinity] + 4*S[-3, -1, -1, -1, -1, Infinity] - 4*S[-3, -1, -1, -1, 1, Infinity] + 4*S[-3, -1, -1, 1, -1, Infinity] - 4*S[-3, -1, 1, -1, -1, Infinity] + 4*S[-3, -1, 1, -1, 1, Infinity] - 4*S[-3, -1, 1, 1, -1, Infinity] + 4*S[-3, 1, -1, -1, -1, Infinity] + 4*S[-3, 1, -1, 1, -1, Infinity] - 4*S[-3, 1, -1, 1, 1, Infinity] + 4*S[-3, 1, 1, -1, 1, Infinity] + 2*S[-2, -2, -1, -1, -1, Infinity] - 2*S[-2, -2, -1, -1, 1, Infinity] + 2*S[-2, -2, -1, 1, -1, Infinity] - 2*S[-2, -2, 1, -1, -1, Infinity] + 2*S[-2, -2, 1, -1, 1, Infinity] - 2*S[-2, -2, 1, 1, -1, Infinity] + 2*S[-2, -1, -2, -1, -1, Infinity] - 2*S[-2, -1, -2, -1, 1, Infinity] + 2*S[-2, -1, -2, 1, -1, Infinity] + 2*S[-2, -1, -1, -2, -1, Infinity] + 2*S[-2, -1, -1, -1, -2, Infinity] + 2*S[-2, -1, -1, 2, -1, Infinity] - 2*S[-2, -1, 1, -2, -1, Infinity] + 2*S[-2, -1, 1, -2, 1, Infinity] + 2*S[-2, -1, 1, -1, 2, Infinity] - 2*S[-2, -1, 1, 1, -2, Infinity] - 2*S[-2, -1, 1, 2, -1, Infinity] - 2*S[-2, -1, 2, -1, -1, Infinity] + 2*S[-2, -1, 2, -1, 1, Infinity] - 2*S[-2, -1, 2, 1, -1, Infinity] + 2*S[-2, 1, -2, -1, -1, Infinity] + 2*S[-2, 1, -2, 1, -1, Infinity] + 2*S[-2, 1, -1, -2, -1, Infinity] + 2*S[-2, 1, -1, 1, -2, Infinity] + 2*S[-2, 1, -1, 2, -1, Infinity] + 2*S[-2, 1, 2, -1, 1, Infinity] + 2*S[-2, 2, -1, -1, -1, Infinity] + 2*S[-2, 2, -1, 1, -1, Infinity] - 2*S[-2, 2, -1, 1, 1, Infinity] + 2*S[-2, 2, 1, -1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 2*S[2, -2, -1, -1, -1, Infinity] + 2*S[2, -2, -1, -1, 1, Infinity] - 2*S[2, -2, -1, 1, -1, Infinity] + 2*S[2, -2, 1, -1, -1, Infinity] - 2*S[2, -2, 1, -1, 1, Infinity] + 2*S[2, -2, 1, 1, -1, Infinity] - 2*S[2, -1, -2, -1, -1, Infinity] + 2*S[2, -1, -2, -1, 1, Infinity] - 2*S[2, -1, -2, 1, -1, Infinity] - 2*S[2, -1, -1, -2, -1, Infinity] + 2*S[2, -1, -1, -2, 1, Infinity] + 2*S[2, -1, -1, -1, 2, Infinity] - 2*S[2, -1, -1, 1, -2, Infinity] - 2*S[2, -1, -1, 2, -1, Infinity] + 2*S[2, -1, 1, -2, -1, Infinity] + 2*S[2, -1, 1, -1, -2, Infinity] + 2*S[2, -1, 1, 2, -1, Infinity] + 2*S[2, -1, 2, -1, -1, Infinity] - 2*S[2, -1, 2, -1, 1, Infinity] + 2*S[2, -1, 2, 1, -1, Infinity] - 2*S[2, 1, -2, -1, -1, Infinity] - 2*S[2, 1, -2, 1, -1, Infinity] + 2*S[2, 1, -2, 1, 1, Infinity] - 2*S[2, 1, -1, -2, -1, Infinity] - 2*S[2, 1, -1, -1, -2, Infinity] + 2*S[2, 1, -1, 1, 2, Infinity] - 2*S[2, 1, -1, 2, -1, Infinity] + 2*S[2, 1, -1, 2, 1, Infinity] - 2*S[2, 1, 1, -2, 1, Infinity] - 2*S[2, 1, 1, -1, 2, Infinity] - 2*S[2, 1, 2, -1, 1, Infinity] - 2*S[2, 2, -1, -1, -1, Infinity] - 2*S[2, 2, -1, 1, -1, Infinity] + 2*S[2, 2, -1, 1, 1, Infinity] - 2*S[2, 2, 1, -1, 1, Infinity] - 4*S[3, -1, -1, -1, -1, Infinity] + 4*S[3, -1, -1, -1, 1, Infinity] - 4*S[3, -1, -1, 1, -1, Infinity] + 4*S[3, -1, 1, -1, -1, Infinity] - 4*S[3, -1, 1, -1, 1, Infinity] + 4*S[3, -1, 1, 1, -1, Infinity] - 4*S[3, 1, -1, -1, -1, Infinity] - 4*S[3, 1, -1, 1, -1, Infinity] + 4*S[3, 1, -1, 1, 1, Infinity] - 4*S[3, 1, 1, -1, 1, Infinity]|(3*S[2, Infinity]^2)/(64*n^4) - (3*S[2, Infinity]^2)/(160*n^3) - (15*S[3, Infinity])/(64*n^4) + (25*LG[n]*S[3, Infinity])/(64*n^4) - (5*LG[n]*S[3, Infinity])/(32*n^3)
{1, -2, 1, 1, -2}|-36*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(1152*n^4) + (5*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) - (5*S[-1, Infinity]^4*S[2, Infinity])/(96*n) - (5*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(192*n^4) - (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (5*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (17*S[2, Infinity]^3)/(2520*n^4) - (17*S[2, Infinity]^3)/(252*n^2) + (17*S[2, Infinity]^3)/(42*n) + (17*LG[n]*S[2, Infinity]^3)/21 + (S[-1, Infinity]^4*S[3, Infinity])/24 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(384*n^4) - (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (35*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (57*S[2, Infinity]^2*S[3, Infinity])/160 + (131*S[3, Infinity]^2)/(15360*n^4) - (131*S[3, Infinity]^2)/(1536*n^2) + (131*S[3, Infinity]^2)/(256*n) + (131*LG[n]*S[3, Infinity]^2)/128 - (7*S[-1, Infinity]*S[3, Infinity]^2)/8 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 12*S[-5, -2, Infinity] + 15*S[-5, 2, Infinity] + 11*S[-4, -3, Infinity] + 15*S[-4, 3, Infinity] + 11*S[-3, -4, Infinity] + 15*S[-3, 4, Infinity] + 8*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 8*S[-5, -1, -1, Infinity] - 4*S[-5, -1, 1, Infinity] - 8*S[-5, 1, -1, Infinity] - 4*S[-5, 1, 1, Infinity] - 8*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] - 8*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] - 6*S[-4, 1, -2, Infinity] - 4*S[-4, 1, 2, Infinity] - 8*S[-4, 2, -1, Infinity] - 4*S[-4, 2, 1, Infinity] - 8*S[-3, -3, -1, Infinity] - 3*S[-3, -3, 1, Infinity] - 8*S[-3, -2, -2, Infinity] - 3*S[-3, -2, 2, Infinity] - 8*S[-3, -1, -3, Infinity] - 3*S[-3, -1, 3, Infinity] - 5*S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - 6*S[-3, 2, -2, Infinity] - 4*S[-3, 2, 2, Infinity] - 8*S[-3, 3, -1, Infinity] - 4*S[-3, 3, 1, Infinity] - 6*S[-2, -4, -1, Infinity] - 2*S[-2, -4, 1, Infinity] - 6*S[-2, -3, -2, Infinity] - 2*S[-2, -3, 2, Infinity] - 6*S[-2, -2, -3, Infinity] - 2*S[-2, -2, 3, Infinity] - 6*S[-2, -1, -4, Infinity] - 2*S[-2, -1, 4, Infinity] - 3*S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - 3*S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - 4*S[-2, 3, -2, Infinity] - 3*S[-2, 3, 2, Infinity] - 6*S[-2, 4, -1, Infinity] - 3*S[-2, 4, 1, Infinity] - 3*S[2, -4, -1, Infinity] - 6*S[2, -4, 1, Infinity] - 2*S[2, -3, -2, Infinity] - 6*S[2, -3, 2, Infinity] - 2*S[2, -2, -3, Infinity] - 6*S[2, -2, 3, Infinity] - 2*S[2, -1, -4, Infinity] - 6*S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 8*S[3, -3, 1, Infinity] - 3*S[3, -2, -2, Infinity] - 8*S[3, -2, 2, Infinity] - 3*S[3, -1, -3, Infinity] - 8*S[3, -1, 3, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 8*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] - 8*S[4, -1, 2, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 8*S[5, -1, 1, Infinity] - 4*S[5, 1, -1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] + 3*S[-3, -2, -1, -1, Infinity] + 3*S[-3, -2, -1, 1, Infinity] + 3*S[-3, -2, 1, -1, Infinity] + 3*S[-3, -1, -2, -1, Infinity] + 3*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, -2, Infinity] + 3*S[-3, -1, -1, 2, Infinity] + 3*S[-3, -1, 1, -2, Infinity] + 3*S[-3, -1, 2, -1, Infinity] + 3*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + 3*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, -1, 2, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 3*S[-3, 1, 2, -1, Infinity] + 3*S[-3, 2, -1, -1, Infinity] + 3*S[-3, 2, -1, 1, Infinity] + 3*S[-3, 2, 1, -1, Infinity] + 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, -1, 1, Infinity] + 2*S[-2, -3, 1, -1, Infinity] + 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, -2, Infinity] + 2*S[-2, -2, -1, 2, Infinity] + 2*S[-2, -2, 1, -2, Infinity] + 2*S[-2, -2, 2, -1, Infinity] + 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, -3, Infinity] + 2*S[-2, -1, -1, 3, Infinity] + 2*S[-2, -1, 1, -3, Infinity] + 2*S[-2, -1, 2, -2, Infinity] + 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 1, -3, -1, Infinity] + S[-2, 1, -3, 1, Infinity] + 2*S[-2, 1, -2, -2, Infinity] + S[-2, 1, -2, 2, Infinity] + 2*S[-2, 1, -1, -3, Infinity] + S[-2, 1, -1, 3, Infinity] + S[-2, 1, 2, -2, Infinity] + 2*S[-2, 1, 3, -1, Infinity] + 2*S[-2, 2, -2, -1, Infinity] + S[-2, 2, -2, 1, Infinity] + 2*S[-2, 2, -1, -2, Infinity] + S[-2, 2, -1, 2, Infinity] + S[-2, 2, 1, -2, Infinity] + 2*S[-2, 2, 2, -1, Infinity] + 2*S[-2, 3, -1, -1, Infinity] + 2*S[-2, 3, -1, 1, Infinity] + 2*S[-2, 3, 1, -1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(48*n^4) - (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (5*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[2, -3, -1, -1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + 2*S[2, -3, 1, 1, Infinity] + 2*S[2, -2, -2, -1, Infinity] + 2*S[2, -2, -1, -2, Infinity] + S[2, -2, 1, -2, Infinity] + 2*S[2, -2, 1, 2, Infinity] + 2*S[2, -2, 2, -1, Infinity] + 2*S[2, -2, 2, 1, Infinity] + 2*S[2, -1, -3, -1, Infinity] + 2*S[2, -1, -2, -2, Infinity] + 2*S[2, -1, -1, -3, Infinity] + S[2, -1, 1, -3, Infinity] + 2*S[2, -1, 1, 3, Infinity] + S[2, -1, 2, -2, Infinity] + 2*S[2, -1, 2, 2, Infinity] + 2*S[2, -1, 3, -1, Infinity] + 2*S[2, -1, 3, 1, Infinity] + 2*S[2, 1, -3, 1, Infinity] + 2*S[2, 1, -2, 2, Infinity] + 2*S[2, 1, -1, 3, Infinity] + 2*S[2, 2, -2, 1, Infinity] + 2*S[2, 2, -1, 2, Infinity] + 2*S[2, 3, -1, 1, Infinity] + 3*S[3, -2, -1, -1, Infinity] + 3*S[3, -2, 1, -1, Infinity] + 3*S[3, -2, 1, 1, Infinity] + 3*S[3, -1, -2, -1, Infinity] + 3*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, -2, Infinity] + 3*S[3, -1, 1, 2, Infinity] + 3*S[3, -1, 2, -1, Infinity] + 3*S[3, -1, 2, 1, Infinity] + 3*S[3, 1, -2, 1, Infinity] + 3*S[3, 1, -1, 2, Infinity] + 3*S[3, 2, -1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, 1, -1, Infinity] + 3*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 2*S[-3, -1, -1, -1, -1, Infinity] - 2*S[-3, -1, -1, 1, -1, Infinity] - 2*S[-3, -1, 1, -1, 1, Infinity] - 2*S[-3, 1, -1, -1, -1, Infinity] - 2*S[-3, 1, -1, 1, -1, Infinity] - 2*S[-3, 1, 1, -1, 1, Infinity] - S[-2, -2, -1, -1, -1, Infinity] - S[-2, -2, -1, 1, -1, Infinity] - S[-2, -2, 1, -1, 1, Infinity] - S[-2, -1, -2, -1, -1, Infinity] - S[-2, -1, -2, 1, -1, Infinity] - S[-2, -1, -1, -2, -1, Infinity] - S[-2, -1, -1, -1, -2, Infinity] - S[-2, -1, -1, 2, -1, Infinity] - S[-2, -1, 1, -2, 1, Infinity] - S[-2, -1, 1, -1, 2, Infinity] - S[-2, -1, 2, -1, 1, Infinity] - S[-2, 1, -2, -1, -1, Infinity] - S[-2, 1, -2, 1, -1, Infinity] - S[-2, 1, -1, -2, -1, Infinity] - S[-2, 1, -1, 1, -2, Infinity] - S[-2, 1, -1, 2, -1, Infinity] - S[-2, 1, 2, -1, 1, Infinity] - S[-2, 2, -1, -1, -1, Infinity] - S[-2, 2, -1, 1, -1, Infinity] - S[-2, 2, 1, -1, 1, Infinity] - S[2, -2, -1, -1, 1, Infinity] - S[2, -2, 1, -1, -1, Infinity] - S[2, -2, 1, 1, -1, Infinity] - S[2, -1, -2, -1, 1, Infinity] - S[2, -1, -1, -2, 1, Infinity] - S[2, -1, -1, -1, 2, Infinity] - S[2, -1, 1, -2, -1, Infinity] - S[2, -1, 1, -1, -2, Infinity] - S[2, -1, 1, 2, -1, Infinity] - S[2, -1, 2, -1, -1, Infinity] - S[2, -1, 2, 1, -1, Infinity] - S[2, 1, -2, 1, 1, Infinity] - S[2, 1, -1, 1, 2, Infinity] - S[2, 1, -1, 2, 1, Infinity] - S[2, 2, -1, 1, 1, Infinity] - 2*S[3, -1, -1, -1, 1, Infinity] - 2*S[3, -1, 1, -1, -1, Infinity] - 2*S[3, -1, 1, 1, -1, Infinity] - 2*S[3, 1, -1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(192*n^4) + S[-1, Infinity]^4/(96*n^3) + S[2, Infinity]/(16*n^4) - (3*LG[n]*S[2, Infinity])/(16*n^4) + (5*LG[n]^2*S[2, Infinity])/(32*n^4) - (LG[n]^2*S[2, Infinity])/(16*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(32*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) + (13*S[2, Infinity]^2)/(32*n^4) - (13*S[2, Infinity]^2)/(80*n^3) - (3*S[3, Infinity])/(64*n^4) + (5*LG[n]*S[3, Infinity])/(64*n^4) - (LG[n]*S[3, Infinity])/(32*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(64*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(32*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(8*n^4) - S[-1, 1, 1, 1, Infinity]/(4*n^3)
{1, -2, 1, 1, 1}|-1/3600*S[-1, Infinity]^5/n^4 + S[-1, Infinity]^5/(360*n^2) - S[-1, Infinity]^5/(60*n) - (LG[n]*S[-1, Infinity]^5)/30 + S[-1, Infinity]^6/36 + (S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/6 - (7*S[-1, Infinity]^4*S[2, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (9*S[2, Infinity]^3)/40 + (7*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/16 - (7*S[-1, Infinity]^3*S[3, Infinity])/24 - (7*S[2, Infinity]*S[3, Infinity])/(1920*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(192*n^2) - (7*S[2, Infinity]*S[3, Infinity])/(32*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/16 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (17*S[3, Infinity]^2)/128 - (9*S[5, Infinity])/(1280*n^4) + (9*S[5, Infinity])/(128*n^2) - (27*S[5, Infinity])/(64*n) - (27*LG[n]*S[5, Infinity])/32 + (31*S[-1, Infinity]*S[5, Infinity])/32 + S[-5, -1, Infinity]/2 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[-1, 1, 1, 1, 1, Infinity]/(120*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(12*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n) - LG[n]*S[-1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 2*S[-1, 1, 1, 1, 1, 1, Infinity]|-1/8*LG[n]/n^4 + (3*LG[n]^2)/(16*n^4) - (5*LG[n]^3)/(48*n^4) + LG[n]^3/(24*n^3) + (3*S[2, Infinity])/(16*n^4) - (5*LG[n]*S[2, Infinity])/(16*n^4) + (LG[n]*S[2, Infinity])/(8*n^3) - (5*S[3, Infinity])/(24*n^4) + S[3, Infinity]/(12*n^3)
{1, 1, -3, 1, 1}|35*S[-7, Infinity] + S[-1, Infinity]^5/(4320*n^4) - S[-1, Infinity]^5/(120*n^3) + S[-1, Infinity]^5/(40*n^2) - S[-1, Infinity]^5/(30*n) + (LG[n]*S[-1, Infinity]^5)/(1800*n^4) - (LG[n]*S[-1, Infinity]^5)/(180*n^2) + (LG[n]*S[-1, Infinity]^5)/(30*n) + (LG[n]^2*S[-1, Infinity]^5)/30 - S[-1, Infinity]^6/(1440*n^4) + S[-1, Infinity]^6/(144*n^2) - S[-1, Infinity]^6/(24*n) - (LG[n]*S[-1, Infinity]^6)/12 + S[-1, Infinity]^7/20 - (S[-1, Infinity]^3*S[2, Infinity])/(864*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(24*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(360*n^4) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(36*n^2) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/6 + (11*S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) - (11*S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) + (11*S[-1, Infinity]^4*S[2, Infinity])/(48*n) + (11*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 - (77*S[-1, Infinity]^5*S[2, Infinity])/240 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (17*S[-1, Infinity]^3*S[2, Infinity]^2)/80 + (19*S[2, Infinity]^3)/(4200*n^4) - (19*S[2, Infinity]^3)/(420*n^2) + (19*S[2, Infinity]^3)/(70*n) + (19*LG[n]*S[2, Infinity]^3)/35 - (1667*S[-1, Infinity]*S[2, Infinity]^3)/840 - (7*S[-1, Infinity]^2*S[3, Infinity])/(2304*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(64*n^3) - (21*S[-1, Infinity]^2*S[3, Infinity])/(64*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(960*n^4) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(96*n^2) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/16 + (7*S[-1, Infinity]^3*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]^3*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]^3*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/8 - (11*S[-1, Infinity]^4*S[3, Infinity])/16 + (S[2, Infinity]*S[3, Infinity])/(768*n^4) - (3*S[2, Infinity]*S[3, Infinity])/(64*n^3) + (9*S[2, Infinity]*S[3, Infinity])/(64*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(16*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) + (3*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (77*S[2, Infinity]^2*S[3, Infinity])/320 - S[3, Infinity]^2/(320*n^4) + S[3, Infinity]^2/(32*n^2) - (3*S[3, Infinity]^2)/(16*n) - (3*LG[n]*S[3, Infinity]^2)/8 - (171*S[-1, Infinity]*S[3, Infinity]^2)/128 + (5*S[5, Infinity])/(3072*n^4) - (15*S[5, Infinity])/(256*n^3) + (45*S[5, Infinity])/(256*n^2) - (15*S[5, Infinity])/(64*n) + (LG[n]*S[5, Infinity])/(256*n^4) - (5*LG[n]*S[5, Infinity])/(128*n^2) + (15*LG[n]*S[5, Infinity])/(64*n) + (15*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(64*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (23*S[-1, Infinity]^2*S[5, Infinity])/64 - (205*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] - (75*S[-6, 1, Infinity])/2 - S[-5, -1, Infinity]/(80*n^4) + S[-5, -1, Infinity]/(8*n^2) - (3*S[-5, -1, Infinity])/(4*n) - (3*LG[n]*S[-5, -1, Infinity])/2 + 3*S[-1, Infinity]*S[-5, -1, Infinity] - (81*S[-5, 2, Infinity])/2 + (3*S[-4, -3, Infinity])/2 - (79*S[-4, 3, Infinity])/2 + (5*S[-3, -4, Infinity])/2 - 35*S[-3, 4, Infinity] + (5*S[-2, -5, Infinity])/2 - (55*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 - (35*S[-1, 6, Infinity])/2 + (67*S[-5, 1, 1, Infinity])/2 + (65*S[-4, 1, 2, Infinity])/2 + (65*S[-4, 2, 1, Infinity])/2 - S[-3, 1, -3, Infinity] + (59*S[-3, 1, 3, Infinity])/2 + 30*S[-3, 2, 2, Infinity] + (59*S[-3, 3, 1, Infinity])/2 - 2*S[-2, 1, -4, Infinity] + (49*S[-2, 1, 4, Infinity])/2 - S[-2, 2, -3, Infinity] + (51*S[-2, 2, 3, Infinity])/2 + (51*S[-2, 3, 2, Infinity])/2 + (49*S[-2, 4, 1, Infinity])/2 - 2*S[-1, 1, -5, Infinity] + (35*S[-1, 1, 5, Infinity])/2 - 2*S[-1, 2, -4, Infinity] + 19*S[-1, 2, 4, Infinity] - S[-1, 3, -3, Infinity] + (39*S[-1, 3, 3, Infinity])/2 + 19*S[-1, 4, 2, Infinity] + (35*S[-1, 5, 1, Infinity])/2 - 21*S[-4, 1, 1, 1, Infinity] - (37*S[-3, 1, 1, 2, Infinity])/2 - (37*S[-3, 1, 2, 1, Infinity])/2 - (37*S[-3, 2, 1, 1, Infinity])/2 + S[-2, 1, 1, -3, Infinity]/2 - 16*S[-2, 1, 1, 3, Infinity] - 16*S[-2, 1, 2, 2, Infinity] - 16*S[-2, 1, 3, 1, Infinity] - 16*S[-2, 2, 1, 2, Infinity] - 16*S[-2, 2, 2, 1, Infinity] - 16*S[-2, 3, 1, 1, Infinity] + (3*S[-1, 1, 1, -4, Infinity])/2 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(144*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^3) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(40*n^4) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) + 3*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (27*S[-1, 1, 1, 4, Infinity])/2 + S[-1, 1, 2, -3, Infinity]/2 - (27*S[-1, 1, 2, 3, Infinity])/2 - (27*S[-1, 1, 3, 2, Infinity])/2 - (27*S[-1, 1, 4, 1, Infinity])/2 + S[-1, 2, 1, -3, Infinity]/2 - (27*S[-1, 2, 1, 3, Infinity])/2 - (27*S[-1, 2, 2, 2, Infinity])/2 - (27*S[-1, 2, 3, 1, Infinity])/2 - (27*S[-1, 3, 1, 2, Infinity])/2 - (27*S[-1, 3, 2, 1, Infinity])/2 - (27*S[-1, 4, 1, 1, Infinity])/2 + 6*S[-3, 1, 1, 1, 1, Infinity] + 6*S[-2, 1, 1, 1, 2, Infinity] + 6*S[-2, 1, 1, 2, 1, Infinity] + 6*S[-2, 1, 2, 1, 1, Infinity] + 6*S[-2, 2, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(144*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(4*n^3) + (3*S[-1, 1, 1, 1, 1, Infinity])/(4*n^2) - S[-1, 1, 1, 1, 1, Infinity]/n + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(60*n^4) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(6*n^2) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n + LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(20*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n - 6*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 6*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - (3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + 6*S[-1, 1, 1, 1, 3, Infinity] + 6*S[-1, 1, 1, 2, 2, Infinity] + 6*S[-1, 1, 1, 3, 1, Infinity] + 6*S[-1, 1, 2, 1, 2, Infinity] + 6*S[-1, 1, 2, 2, 1, Infinity] + 6*S[-1, 1, 3, 1, 1, Infinity] + 6*S[-1, 2, 1, 1, 2, Infinity] + 6*S[-1, 2, 1, 2, 1, Infinity] + 6*S[-1, 2, 2, 1, 1, Infinity] + 6*S[-1, 3, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, 1, Infinity]/(20*n^4) - S[-1, 1, 1, 1, 1, 1, Infinity]/(2*n^2) + (3*S[-1, 1, 1, 1, 1, 1, Infinity])/n + 6*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] - 12*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, -2, -2, 1}|505/(13824*n^4) - 1/(54*n^3) + (83*LG[n])/(1152*n^4) - LG[n]/(54*n^3) - 9*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/60 - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (17*S[2, Infinity]^3)/(6720*n^4) - (17*S[2, Infinity]^3)/(672*n^2) + (17*S[2, Infinity]^3)/(112*n) + (17*LG[n]*S[2, Infinity]^3)/56 - (5*S[-1, Infinity]^4*S[3, Infinity])/192 + (5*S[2, Infinity]*S[3, Infinity])/(1536*n^4) - (15*S[2, Infinity]*S[3, Infinity])/(128*n^3) + (45*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (15*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(128*n^4) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (15*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (15*LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (6*S[2, Infinity]^2*S[3, Infinity])/5 - (23*S[3, Infinity]^2)/(3072*n^4) + (115*S[3, Infinity]^2)/(1536*n^2) - (115*S[3, Infinity]^2)/(256*n) - (115*LG[n]*S[3, Infinity]^2)/128 + (35*S[-1, Infinity]*S[3, Infinity]^2)/64 - (29*S[5, Infinity])/(9216*n^4) + (29*S[5, Infinity])/(256*n^3) - (87*S[5, Infinity])/(256*n^2) + (29*S[5, Infinity])/(64*n) - (29*LG[n]*S[5, Infinity])/(3840*n^4) + (29*LG[n]*S[5, Infinity])/(384*n^2) - (29*LG[n]*S[5, Infinity])/(64*n) - (29*LG[n]^2*S[5, Infinity])/64 + (11*S[2, Infinity]*S[5, Infinity])/16 + 9*S[7, Infinity] + 5*S[-6, -1, Infinity] + 5*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] + 5*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 5*S[-4, 3, Infinity] + 3*S[-3, -4, Infinity] + 5*S[-3, 4, Infinity] + 6*S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] + 2*S[2, -5, Infinity] - 6*S[2, 5, Infinity] + S[3, -4, Infinity] - 12*S[3, 4, Infinity] - 14*S[4, 3, Infinity] + S[5, -2, Infinity] - 14*S[5, 2, Infinity] + 5*S[6, -1, Infinity] - 14*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 2*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - 4*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 4*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 4*S[-4, 2, -1, Infinity] - 4*S[-3, -3, -1, Infinity] + S[-3, -3, 1, Infinity] - 4*S[-3, -2, -2, Infinity] + S[-3, -2, 2, Infinity] - 4*S[-3, -1, -3, Infinity] + S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 3*S[-3, 2, -2, Infinity] - 4*S[-3, 3, -1, Infinity] - 3*S[-2, -4, -1, Infinity] - 3*S[-2, -4, 1, Infinity] - 3*S[-2, -3, -2, Infinity] - 3*S[-2, -3, 2, Infinity] - 3*S[-2, -2, -3, Infinity] - 3*S[-2, -2, 3, Infinity] - 3*S[-2, -1, -4, Infinity] - 3*S[-2, -1, 4, Infinity] - S[-2, 2, -3, Infinity] - 2*S[-2, 3, -2, Infinity] - 3*S[-2, 4, -1, Infinity] - 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - 3*S[2, -3, 2, Infinity] - 3*S[2, -2, 3, Infinity] - 3*S[2, -1, -4, Infinity] - 3*S[2, -1, 4, Infinity] + 3*S[2, 1, -4, Infinity] + 6*S[2, 1, 4, Infinity] + 3*S[2, 2, -3, Infinity] + 6*S[2, 2, 3, Infinity] + 2*S[2, 3, -2, Infinity] + 6*S[2, 3, 2, Infinity] + 6*S[2, 4, 1, Infinity] + S[3, -3, -1, Infinity] - 4*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] - 4*S[3, -2, 2, Infinity] + S[3, -1, -3, Infinity] - 4*S[3, -1, 3, Infinity] + 5*S[3, 1, -3, Infinity] + 11*S[3, 1, 3, Infinity] + 4*S[3, 2, -2, Infinity] + 11*S[3, 2, 2, Infinity] + S[3, 3, -1, Infinity] + 11*S[3, 3, 1, Infinity] + 2*S[4, -2, -1, Infinity] - 4*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 4*S[4, -1, 2, Infinity] + 5*S[4, 1, -2, Infinity] + 12*S[4, 1, 2, Infinity] + 2*S[4, 2, -1, Infinity] + 12*S[4, 2, 1, Infinity] + 2*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 2*S[5, 1, -1, Infinity] + 12*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 6*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + 3*S[-3, -2, -1, -1, Infinity] + 3*S[-3, -2, 1, -1, Infinity] - 4*S[-3, -2, 1, 1, Infinity] + 3*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -1, -2, Infinity] + 3*S[-3, -1, 1, -2, Infinity] - 4*S[-3, -1, 1, 2, Infinity] + 3*S[-3, -1, 2, -1, Infinity] - 4*S[-3, -1, 2, 1, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + 2*S[-3, 1, -1, 2, Infinity] + 3*S[-3, 2, -1, 1, Infinity] + 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, 1, -1, Infinity] + S[-2, -3, 1, 1, Infinity] + 2*S[-2, -2, -2, -1, Infinity] + S[-2, -2, -1, -2, Infinity] + 2*S[-2, -2, 1, -2, Infinity] + S[-2, -2, 1, 2, Infinity] + 2*S[-2, -2, 2, -1, Infinity] + S[-2, -2, 2, 1, Infinity] + 2*S[-2, -1, -3, -1, Infinity] + S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, 1, -3, Infinity] + S[-2, -1, 1, 3, Infinity] + 2*S[-2, -1, 2, -2, Infinity] + S[-2, -1, 2, 2, Infinity] + 2*S[-2, -1, 3, -1, Infinity] + S[-2, -1, 3, 1, Infinity] + S[-2, 2, -2, 1, Infinity] + S[-2, 2, -1, 2, Infinity] + 2*S[-2, 3, -1, 1, Infinity] - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 + 2*S[2, -3, -1, -1, Infinity] - 3*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + 2*S[2, -2, -2, -1, Infinity] - 2*S[2, -2, -2, 1, Infinity] + 2*S[2, -2, -1, -2, Infinity] - 2*S[2, -2, -1, 2, Infinity] + S[2, -2, 1, -2, Infinity] + 2*S[2, -2, 2, -1, Infinity] + 2*S[2, -1, -3, -1, Infinity] + S[2, -1, -3, 1, Infinity] + 2*S[2, -1, -2, -2, Infinity] + S[2, -1, -2, 2, Infinity] + 2*S[2, -1, -1, -3, Infinity] + S[2, -1, -1, 3, Infinity] + S[2, -1, 2, -2, Infinity] + 2*S[2, -1, 3, -1, Infinity] - 3*S[2, 1, -3, -1, Infinity] + 2*S[2, 1, -3, 1, Infinity] - 2*S[2, 1, -2, -2, Infinity] + 2*S[2, 1, -2, 2, Infinity] + S[2, 1, -1, -3, Infinity] + 2*S[2, 1, -1, 3, Infinity] - 5*S[2, 1, 1, -3, Infinity] - 3*S[2, 1, 1, 3, Infinity] - 4*S[2, 1, 2, -2, Infinity] - 3*S[2, 1, 2, 2, Infinity] - 3*S[2, 1, 3, -1, Infinity] - 3*S[2, 1, 3, 1, Infinity] - 3*S[2, 2, -2, -1, Infinity] + 2*S[2, 2, -2, 1, Infinity] - 2*S[2, 2, -1, -2, Infinity] + 2*S[2, 2, -1, 2, Infinity] - 4*S[2, 2, 1, -2, Infinity] - 3*S[2, 2, 1, 2, Infinity] - 3*S[2, 2, 2, -1, Infinity] - 3*S[2, 2, 2, 1, Infinity] - 3*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 3*S[2, 3, 1, -1, Infinity] - 3*S[2, 3, 1, 1, Infinity] + 3*S[3, -2, -1, -1, Infinity] - 5*S[3, -2, -1, 1, Infinity] + 3*S[3, -2, 1, -1, Infinity] + 3*S[3, -1, -2, -1, Infinity] - 4*S[3, -1, -2, 1, Infinity] + 3*S[3, -1, -1, -2, Infinity] - 4*S[3, -1, -1, 2, Infinity] + 2*S[3, -1, 1, -2, Infinity] + 3*S[3, -1, 2, -1, Infinity] - 5*S[3, 1, -2, -1, Infinity] + 3*S[3, 1, -2, 1, Infinity] - 4*S[3, 1, -1, -2, Infinity] + 3*S[3, 1, -1, 2, Infinity] - 7*S[3, 1, 1, -2, Infinity] - 6*S[3, 1, 1, 2, Infinity] - 5*S[3, 1, 2, -1, Infinity] - 6*S[3, 1, 2, 1, Infinity] - 5*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, -1, 1, Infinity] - 5*S[3, 2, 1, -1, Infinity] - 6*S[3, 2, 1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 6*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 6*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 6*S[4, 1, 1, -1, Infinity] - 6*S[4, 1, 1, 1, Infinity] - 2*S[-3, -1, -1, -1, 1, Infinity] - 2*S[-3, -1, 1, -1, -1, Infinity] - 2*S[-3, -1, 1, 1, -1, Infinity] + 6*S[-3, -1, 1, 1, 1, Infinity] - 2*S[-3, 1, -1, 1, 1, Infinity] - S[-2, -2, -1, -1, 1, Infinity] - S[-2, -2, 1, -1, -1, Infinity] - S[-2, -2, 1, 1, -1, Infinity] - S[-2, -1, -2, -1, 1, Infinity] - S[-2, -1, 1, -2, -1, Infinity] - S[-2, -1, 1, 1, -2, Infinity] - S[-2, -1, 1, 2, -1, Infinity] - S[-2, -1, 2, -1, -1, Infinity] - S[-2, -1, 2, 1, -1, Infinity] - S[-2, 2, -1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - S[2, -2, -1, -1, -1, Infinity] - S[2, -2, -1, 1, -1, Infinity] + 3*S[2, -2, -1, 1, 1, Infinity] - S[2, -2, 1, -1, 1, Infinity] - S[2, -1, -2, -1, -1, Infinity] - S[2, -1, -2, 1, -1, Infinity] - S[2, -1, -1, -2, -1, Infinity] - S[2, -1, -1, 1, -2, Infinity] - S[2, -1, -1, 2, -1, Infinity] - S[2, -1, 2, -1, 1, Infinity] - S[2, 1, -2, -1, -1, Infinity] + 3*S[2, 1, -2, -1, 1, Infinity] - S[2, 1, -2, 1, -1, Infinity] - S[2, 1, -1, -2, -1, Infinity] - S[2, 1, -1, -1, -2, Infinity] - S[2, 1, -1, 2, -1, Infinity] + 3*S[2, 1, 1, -2, -1, Infinity] - S[2, 1, 1, -2, 1, Infinity] - S[2, 1, 1, -1, 2, Infinity] + 3*S[2, 1, 1, 1, -2, Infinity] + 3*S[2, 1, 1, 2, -1, Infinity] + 3*S[2, 1, 2, -1, -1, Infinity] - S[2, 1, 2, -1, 1, Infinity] + 3*S[2, 1, 2, 1, -1, Infinity] - S[2, 2, -1, -1, -1, Infinity] + 3*S[2, 2, -1, -1, 1, Infinity] - S[2, 2, -1, 1, -1, Infinity] + 3*S[2, 2, 1, -1, -1, Infinity] - S[2, 2, 1, -1, 1, Infinity] + 3*S[2, 2, 1, 1, -1, Infinity] - 2*S[3, -1, -1, -1, -1, Infinity] - 2*S[3, -1, -1, 1, -1, Infinity] + 6*S[3, -1, -1, 1, 1, Infinity] - 2*S[3, -1, 1, -1, 1, Infinity] - 2*S[3, 1, -1, -1, -1, Infinity] + 6*S[3, 1, -1, -1, 1, Infinity] - 2*S[3, 1, -1, 1, -1, Infinity] + 6*S[3, 1, 1, -1, -1, Infinity] - 2*S[3, 1, 1, -1, 1, Infinity] + 6*S[3, 1, 1, 1, -1, Infinity]|(-5*S[3, Infinity])/(64*n^4)
{1, 1, -2, 1, -2}|-1/256*1/n^4 + 24*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 + (11*S[2, Infinity]^3)/(33600*n^4) - (11*S[2, Infinity]^3)/(3360*n^2) + (11*S[2, Infinity]^3)/(560*n) + (11*LG[n]*S[2, Infinity]^3)/280 - (S[-1, Infinity]^4*S[3, Infinity])/192 + (S[2, Infinity]*S[3, Infinity])/(4608*n^4) - (S[2, Infinity]*S[3, Infinity])/(128*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (49*S[2, Infinity]^2*S[3, Infinity])/160 + S[3, Infinity]^2/(15360*n^4) - S[3, Infinity]^2/(1536*n^2) + S[3, Infinity]^2/(256*n) + (LG[n]*S[3, Infinity]^2)/128 + (7*S[-1, Infinity]*S[3, Infinity]^2)/64 + (5*S[5, Infinity])/(2304*n^4) - (5*S[5, Infinity])/(64*n^3) + (15*S[5, Infinity])/(64*n^2) - (5*S[5, Infinity])/(16*n) + (LG[n]*S[5, Infinity])/(192*n^4) - (5*LG[n]*S[5, Infinity])/(96*n^2) + (5*LG[n]*S[5, Infinity])/(16*n) + (5*LG[n]^2*S[5, Infinity])/16 - (11*S[2, Infinity]*S[5, Infinity])/64 + 26*S[7, Infinity] - 15*S[-6, -1, Infinity] - 5*S[-6, 1, Infinity] - 12*S[-5, -2, Infinity] - 5*S[-5, 2, Infinity] - 10*S[-4, -3, Infinity] - 5*S[-4, 3, Infinity] - 9*S[-3, -4, Infinity] - 5*S[-3, 4, Infinity] - 6*S[-2, -5, Infinity] - 4*S[-2, 5, Infinity] - 12*S[2, -5, Infinity] - 8*S[2, 5, Infinity] - 15*S[3, -4, Infinity] - 11*S[3, 4, Infinity] - 15*S[4, -3, Infinity] - 11*S[4, 3, Infinity] - 15*S[5, -2, Infinity] - 11*S[5, 2, Infinity] - 15*S[6, -1, Infinity] - 11*S[6, 1, Infinity] + 4*S[-5, -1, -1, Infinity] + 8*S[-5, -1, 1, Infinity] + 4*S[-5, 1, -1, Infinity] + 4*S[-4, -2, -1, Infinity] + 6*S[-4, -2, 1, Infinity] + 4*S[-4, -1, -2, Infinity] + 6*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 4*S[-4, 2, -1, Infinity] + 4*S[-3, -3, -1, Infinity] + 5*S[-3, -3, 1, Infinity] + 4*S[-3, -2, -2, Infinity] + 5*S[-3, -2, 2, Infinity] + 4*S[-3, -1, -3, Infinity] + 5*S[-3, -1, 3, Infinity] + 2*S[-3, 1, -3, Infinity] + 3*S[-3, 2, -2, Infinity] + 4*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -4, 1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, -4, Infinity] + 3*S[-2, -1, 4, Infinity] + S[-2, 2, -3, Infinity] + 2*S[-2, 3, -2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[2, -4, -1, Infinity] + 3*S[2, -4, 1, Infinity] + 4*S[2, -3, -2, Infinity] + 3*S[2, -3, 2, Infinity] + 3*S[2, -2, -3, Infinity] + 3*S[2, -2, 3, Infinity] + 3*S[2, -1, -4, Infinity] + 3*S[2, -1, 4, Infinity] + 6*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 6*S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + 6*S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 6*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 8*S[3, -3, -1, Infinity] + 4*S[3, -3, 1, Infinity] + 6*S[3, -2, -2, Infinity] + 4*S[3, -2, 2, Infinity] + 5*S[3, -1, -3, Infinity] + 4*S[3, -1, 3, Infinity] + 8*S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 8*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 8*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 8*S[4, -2, -1, Infinity] + 4*S[4, -2, 1, Infinity] + 6*S[4, -1, -2, Infinity] + 4*S[4, -1, 2, Infinity] + 8*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 8*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 8*S[5, -1, -1, Infinity] + 4*S[5, -1, 1, Infinity] + 8*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] - 3*S[-3, -2, -1, -1, Infinity] - 3*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -2, 1, 1, Infinity] - 3*S[-3, -1, -2, -1, Infinity] - 2*S[-3, -1, -1, -2, Infinity] - 3*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 1, 2, Infinity] - 3*S[-3, -1, 2, -1, Infinity] - 2*S[-3, -1, 2, 1, Infinity] - 2*S[-3, 1, -2, 1, Infinity] - 2*S[-3, 1, -1, 2, Infinity] - 3*S[-3, 2, -1, 1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] - S[-2, -3, 1, 1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] - S[-2, -2, -1, -2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - S[-2, -2, 1, 2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - S[-2, -2, 2, 1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] - S[-2, -1, -2, -2, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - S[-2, -1, 1, 3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] - S[-2, -1, 3, 1, Infinity] - S[-2, 2, -2, 1, Infinity] - S[-2, 2, -1, 2, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] - 2*S[2, -3, 1, -1, Infinity] - 2*S[2, -2, -2, -1, Infinity] - S[2, -2, -2, 1, Infinity] - 2*S[2, -2, -1, -2, Infinity] - S[2, -2, -1, 2, Infinity] - S[2, -2, 1, -2, Infinity] - 2*S[2, -2, 2, -1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - S[2, -1, -3, 1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[2, -1, -1, -3, Infinity] - S[2, -1, -1, 3, Infinity] - S[2, -1, 2, -2, Infinity] - 2*S[2, -1, 3, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, -2, Infinity] - 2*S[2, 1, -2, 2, Infinity] - S[2, 1, -1, -3, Infinity] - 2*S[2, 1, -1, 3, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, -2, Infinity] - 2*S[2, 2, -1, 2, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] - 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] - 3*S[3, -2, 1, -1, Infinity] - 3*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -2, 1, Infinity] - 3*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, -1, 2, Infinity] - 2*S[3, -1, 1, -2, Infinity] - 3*S[3, -1, 2, -1, Infinity] - 3*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, -2, Infinity] - 3*S[3, 1, -1, 2, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] - 3*S[3, 2, -1, 1, Infinity] - 3*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] - 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] - 3*S[4, 1, 1, -1, Infinity] + 2*S[-3, -1, -1, -1, 1, Infinity] + 2*S[-3, -1, 1, -1, -1, Infinity] + 2*S[-3, -1, 1, 1, -1, Infinity] + 2*S[-3, 1, -1, 1, 1, Infinity] + S[-2, -2, -1, -1, 1, Infinity] + S[-2, -2, 1, -1, -1, Infinity] + S[-2, -2, 1, 1, -1, Infinity] + S[-2, -1, -2, -1, 1, Infinity] + S[-2, -1, 1, -2, -1, Infinity] + S[-2, -1, 1, 1, -2, Infinity] + S[-2, -1, 1, 2, -1, Infinity] + S[-2, -1, 2, -1, -1, Infinity] + S[-2, -1, 2, 1, -1, Infinity] + S[-2, 2, -1, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + S[2, -2, -1, -1, -1, Infinity] + S[2, -2, -1, 1, -1, Infinity] + S[2, -2, 1, -1, 1, Infinity] + S[2, -1, -2, -1, -1, Infinity] + S[2, -1, -2, 1, -1, Infinity] + S[2, -1, -1, -2, -1, Infinity] + S[2, -1, -1, 1, -2, Infinity] + S[2, -1, -1, 2, -1, Infinity] + S[2, -1, 2, -1, 1, Infinity] + S[2, 1, -2, -1, -1, Infinity] + S[2, 1, -2, 1, -1, Infinity] + S[2, 1, -1, -2, -1, Infinity] + S[2, 1, -1, -1, -2, Infinity] + S[2, 1, -1, 2, -1, Infinity] + S[2, 1, 1, -2, 1, Infinity] + S[2, 1, 1, -1, 2, Infinity] + S[2, 1, 2, -1, 1, Infinity] + S[2, 2, -1, -1, -1, Infinity] + S[2, 2, -1, 1, -1, Infinity] + S[2, 2, 1, -1, 1, Infinity] + 2*S[3, -1, -1, -1, -1, Infinity] + 2*S[3, -1, -1, 1, -1, Infinity] + 2*S[3, -1, 1, -1, 1, Infinity] + 2*S[3, 1, -1, -1, -1, Infinity] + 2*S[3, 1, -1, 1, -1, Infinity] + 2*S[3, 1, 1, -1, 1, Infinity]|-1/16*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(64*n^4)
{1, 1, -2, 1, 1}|-1/6912*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(192*n^3) - S[-1, Infinity]^4/(64*n^2) + S[-1, Infinity]^4/(48*n) - (LG[n]*S[-1, Infinity]^4)/(2880*n^4) + (LG[n]*S[-1, Infinity]^4)/(288*n^2) - (LG[n]*S[-1, Infinity]^4)/(48*n) - (LG[n]^2*S[-1, Infinity]^4)/48 + S[-1, Infinity]^5/(3600*n^4) - S[-1, Infinity]^5/(360*n^2) + S[-1, Infinity]^5/(60*n) + (LG[n]*S[-1, Infinity]^5)/30 + (S[-1, Infinity]^2*S[2, Infinity])/(1152*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(32*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(32*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/8 - (S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/6 - (S[-1, Infinity]^4*S[2, Infinity])/24 + S[2, Infinity]^2/(2304*n^4) - S[2, Infinity]^2/(64*n^3) + (3*S[2, Infinity]^2)/(64*n^2) - S[2, Infinity]^2/(16*n) + (LG[n]*S[2, Infinity]^2)/(960*n^4) - (LG[n]*S[2, Infinity]^2)/(96*n^2) + (LG[n]*S[2, Infinity]^2)/(16*n) + (LG[n]^2*S[2, Infinity]^2)/16 + (S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (69*S[2, Infinity]^3)/560 + (7*S[-1, Infinity]*S[3, Infinity])/(2304*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(64*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(64*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(960*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(96*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/16 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (49*S[3, Infinity]^2)/128 + (5*S[5, Infinity])/(768*n^4) - (25*S[5, Infinity])/(384*n^2) + (25*S[5, Infinity])/(64*n) + (25*LG[n]*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(288*n^4) - S[-1, 1, 1, 1, Infinity]/(8*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(8*n^2) - S[-1, 1, 1, 1, Infinity]/(2*n) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/2 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(120*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(12*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n) + LG[n]*S[-1, 1, 1, 1, 1, Infinity]|LG[n]^2/(16*n^4) + S[2, Infinity]/(16*n^4)
{1, 1, -2, 1, 2}|(S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (61*S[2, Infinity]^3)/(67200*n^4) - (61*S[2, Infinity]^3)/(6720*n^2) + (61*S[2, Infinity]^3)/(1120*n) + (61*LG[n]*S[2, Infinity]^3)/560 - (61*S[-1, Infinity]*S[2, Infinity]^3)/560 + (S[2, Infinity]*S[3, Infinity])/(4608*n^4) - (S[2, Infinity]*S[3, Infinity])/(128*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 + (S[2, Infinity]^2*S[3, Infinity])/32 - (7*S[3, Infinity]^2)/(3072*n^4) + (35*S[3, Infinity]^2)/(1536*n^2) - (35*S[3, Infinity]^2)/(256*n) - (35*LG[n]*S[3, Infinity]^2)/128 + (35*S[-1, Infinity]*S[3, Infinity]^2)/128 - (53*S[5, Infinity])/(18432*n^4) + (53*S[5, Infinity])/(512*n^3) - (159*S[5, Infinity])/(512*n^2) + (53*S[5, Infinity])/(128*n) - (53*LG[n]*S[5, Infinity])/(7680*n^4) + (53*LG[n]*S[5, Infinity])/(768*n^2) - (53*LG[n]*S[5, Infinity])/(128*n) - (53*LG[n]^2*S[5, Infinity])/128 + (31*S[-1, Infinity]*S[5, Infinity])/(2560*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(256*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(128*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/64 - (133*S[-1, Infinity]^2*S[5, Infinity])/128 - (53*S[2, Infinity]*S[5, Infinity])/128 - 6*S[7, Infinity] + S[-5, -1, Infinity]/(160*n^4) - S[-5, -1, Infinity]/(16*n^2) + (3*S[-5, -1, Infinity])/(8*n) + (3*LG[n]*S[-5, -1, Infinity])/4 - (3*S[-1, Infinity]*S[-5, -1, Infinity])/4 + 3*S[-4, -3, Infinity] + 5*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 4*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] - 2*S[-3, 1, -3, Infinity] - 4*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - 4*S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity] - 4*S[-1, 1, -5, Infinity] - 4*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + 3*S[-2, 1, -3, 1, Infinity] + S[-2, 1, -2, 2, Infinity] + S[-2, 1, 1, -3, Infinity] + 2*S[-2, 2, -2, 1, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + S[-1, 1, -3, 2, Infinity] + 3*S[-1, 1, 1, -4, Infinity] + S[-1, 1, 2, -3, Infinity] + 3*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + S[-1, 2, 1, -3, Infinity] + 2*S[-1, 3, -2, 1, Infinity] - S[-2, 1, 1, -2, 1, Infinity] - 2*S[-1, 1, 1, -3, 1, Infinity] - S[-1, 1, 1, -2, 2, Infinity] - S[-1, 1, 2, -2, 1, Infinity] - S[-1, 2, 1, -2, 1, Infinity]|(LG[n]*S[2, Infinity])/(8*n^4) - S[3, Infinity]/(8*n^4)
{1, 1, -2, 2, 1}|-1/2160*S[-1, Infinity]^5/n^4 + S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(20*n^2) + S[-1, Infinity]^5/(15*n) - (LG[n]*S[-1, Infinity]^5)/(900*n^4) + (LG[n]*S[-1, Infinity]^5)/(90*n^2) - (LG[n]*S[-1, Infinity]^5)/(15*n) - (LG[n]^2*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/(1080*n^4) - S[-1, Infinity]^6/(108*n^2) + S[-1, Infinity]^6/(18*n) + (LG[n]*S[-1, Infinity]^6)/9 - S[-1, Infinity]^7/20 + (S[-1, Infinity]^3*S[2, Infinity])/(432*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/3 - (7*S[-1, Infinity]^4*S[2, Infinity])/(1440*n^4) + (7*S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) - (7*S[-1, Infinity]^4*S[2, Infinity])/(24*n) - (7*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 + (11*S[-1, Infinity]^5*S[2, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (163*S[-1, Infinity]^3*S[2, Infinity]^2)/240 - (67*S[2, Infinity]^3)/(8400*n^4) + (67*S[2, Infinity]^3)/(840*n^2) - (67*S[2, Infinity]^3)/(140*n) - (67*LG[n]*S[2, Infinity]^3)/70 + (3571*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (7*S[-1, Infinity]^2*S[3, Infinity])/(1152*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (21*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/8 - (7*S[-1, Infinity]^3*S[3, Infinity])/(720*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(72*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(12*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/6 + (35*S[-1, Infinity]^4*S[3, Infinity])/48 - (7*S[2, Infinity]*S[3, Infinity])/(1152*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (21*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (537*S[2, Infinity]^2*S[3, Infinity])/320 - (7*S[3, Infinity]^2)/(15360*n^4) + (7*S[3, Infinity]^2)/(1536*n^2) - (7*S[3, Infinity]^2)/(256*n) - (7*LG[n]*S[3, Infinity]^2)/128 - (15*S[-1, Infinity]*S[3, Infinity]^2)/32 - (89*S[5, Infinity])/(18432*n^4) + (89*S[5, Infinity])/(512*n^3) - (267*S[5, Infinity])/(512*n^2) + (89*S[5, Infinity])/(128*n) - (89*LG[n]*S[5, Infinity])/(7680*n^4) + (89*LG[n]*S[5, Infinity])/(768*n^2) - (89*LG[n]*S[5, Infinity])/(128*n) - (89*LG[n]^2*S[5, Infinity])/128 + (31*S[-1, Infinity]*S[5, Infinity])/(1536*n^4) - (155*S[-1, Infinity]*S[5, Infinity])/(768*n^2) + (155*S[-1, Infinity]*S[5, Infinity])/(128*n) + (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/64 + (71*S[-1, Infinity]^2*S[5, Infinity])/128 + (117*S[2, Infinity]*S[5, Infinity])/128 + 21*S[7, Infinity] - 10*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(96*n^4) - (5*S[-5, -1, Infinity])/(48*n^2) + (5*S[-5, -1, Infinity])/(8*n) + (5*LG[n]*S[-5, -1, Infinity])/4 - (9*S[-1, Infinity]*S[-5, -1, Infinity])/4 - 17*S[-4, -3, Infinity] - 20*S[-3, -4, Infinity] - 19*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 9*S[-4, 1, -2, Infinity] + 4*S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 15*S[-3, 1, -3, Infinity] + 9*S[-3, 2, -2, Infinity] + 4*S[-2, -4, 1, Infinity] + S[-2, -3, 2, Infinity] + 17*S[-2, 1, -4, Infinity] + 14*S[-2, 2, -3, Infinity] + 8*S[-2, 3, -2, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 14*S[-1, 1, -5, Infinity] + 14*S[-1, 2, -4, Infinity] + 11*S[-1, 3, -3, Infinity] + 6*S[-1, 4, -2, Infinity] - 2*S[-3, 1, -2, 1, Infinity] - 7*S[-3, 1, 1, -2, Infinity] - 3*S[-2, 1, -3, 1, Infinity] - S[-2, 1, -2, 2, Infinity] - 11*S[-2, 1, 1, -3, Infinity] - 6*S[-2, 1, 2, -2, Infinity] - 2*S[-2, 2, -2, 1, Infinity] - 6*S[-2, 2, 1, -2, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - S[-1, 1, -3, 2, Infinity] - 12*S[-1, 1, 1, -4, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(72*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 9*S[-1, 1, 2, -3, Infinity] - 5*S[-1, 1, 3, -2, Infinity] - 3*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - 9*S[-1, 2, 1, -3, Infinity] - 5*S[-1, 2, 2, -2, Infinity] - 2*S[-1, 3, -2, 1, Infinity] - 5*S[-1, 3, 1, -2, Infinity] + S[-2, 1, 1, -2, 1, Infinity] + 3*S[-2, 1, 1, 1, -2, Infinity] + 2*S[-1, 1, 1, -3, 1, Infinity] + S[-1, 1, 1, -2, 2, Infinity] + 6*S[-1, 1, 1, 1, -3, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(72*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - (3*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) + (2*S[-1, 1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) - (2*LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n - 2*LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(15*n^4) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) + (4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 8*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 2, -2, Infinity] + S[-1, 1, 2, -2, 1, Infinity] + 3*S[-1, 1, 2, 1, -2, Infinity] + S[-1, 2, 1, -2, 1, Infinity] + 3*S[-1, 2, 1, 1, -2, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(15*n^4) + (2*S[-1, 1, 1, 1, 1, 1, Infinity])/(3*n^2) - (4*S[-1, 1, 1, 1, 1, 1, Infinity])/n - 8*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 12*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|S[3, Infinity]/(4*n^4)
{1, 1, 1, -3, 1}|-35*S[-7, Infinity] - (5*S[-1, Infinity]^4)/(384*n^4) + (17*S[-1, Infinity]^4)/(576*n^3) - (5*S[-1, Infinity]^4)/(144*n^2) + (LG[n]*S[-1, Infinity]^4)/(3456*n^4) - (LG[n]*S[-1, Infinity]^4)/(96*n^3) + (LG[n]*S[-1, Infinity]^4)/(32*n^2) - (LG[n]*S[-1, Infinity]^4)/(24*n) + (LG[n]^2*S[-1, Infinity]^4)/(2880*n^4) - (LG[n]^2*S[-1, Infinity]^4)/(288*n^2) + (LG[n]^2*S[-1, Infinity]^4)/(48*n) + (LG[n]^3*S[-1, Infinity]^4)/72 - S[-1, Infinity]^5/(2160*n^4) + S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(20*n^2) + S[-1, Infinity]^5/(15*n) - (LG[n]*S[-1, Infinity]^5)/(900*n^4) + (LG[n]*S[-1, Infinity]^5)/(90*n^2) - (LG[n]*S[-1, Infinity]^5)/(15*n) - (LG[n]^2*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/(1440*n^4) - S[-1, Infinity]^6/(144*n^2) + S[-1, Infinity]^6/(24*n) + (LG[n]*S[-1, Infinity]^6)/12 - S[-1, Infinity]^7/30 + (5*S[-1, Infinity]^2*S[2, Infinity])/(64*n^4) - (17*S[-1, Infinity]^2*S[2, Infinity])/(96*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(576*n^4) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(8*n) - (LG[n]^3*S[-1, Infinity]^2*S[2, Infinity])/12 + (S[-1, Infinity]^3*S[2, Infinity])/(432*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/3 - (S[-1, Infinity]^4*S[2, Infinity])/(320*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(32*n^2) - (3*S[-1, Infinity]^4*S[2, Infinity])/(16*n) - (3*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 + (2*S[-1, Infinity]^5*S[2, Infinity])/15 + (11*S[2, Infinity]^2)/(64*n^4) - (187*S[2, Infinity]^2)/(480*n^3) + (11*S[2, Infinity]^2)/(24*n^2) - (11*LG[n]*S[2, Infinity]^2)/(2880*n^4) + (11*LG[n]*S[2, Infinity]^2)/(80*n^3) - (33*LG[n]*S[2, Infinity]^2)/(80*n^2) + (11*LG[n]*S[2, Infinity]^2)/(20*n) - (11*LG[n]^2*S[2, Infinity]^2)/(2400*n^4) + (11*LG[n]^2*S[2, Infinity]^2)/(240*n^2) - (11*LG[n]^2*S[2, Infinity]^2)/(40*n) - (11*LG[n]^3*S[2, Infinity]^2)/60 + (11*S[-1, Infinity]^3*S[2, Infinity]^2)/20 - (227*S[2, Infinity]^3)/(20160*n^4) + (227*S[2, Infinity]^3)/(2016*n^2) - (227*S[2, Infinity]^3)/(336*n) - (227*LG[n]*S[2, Infinity]^3)/168 + (93*S[-1, Infinity]*S[2, Infinity]^3)/70 + (35*S[-1, Infinity]*S[3, Infinity])/(128*n^4) - (119*S[-1, Infinity]*S[3, Infinity])/(192*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(1152*n^4) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(32*n^3) - (21*LG[n]*S[-1, Infinity]*S[3, Infinity])/(32*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(960*n^4) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(96*n^2) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]^3*S[-1, Infinity]*S[3, Infinity])/24 + (7*S[-1, Infinity]^2*S[3, Infinity])/(1152*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (21*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/8 - (7*S[-1, Infinity]^3*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/8 + (19*S[-1, Infinity]^4*S[3, Infinity])/36 - (7*S[2, Infinity]*S[3, Infinity])/(2304*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(64*n^3) - (21*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 + (25*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/48 - (91*S[2, Infinity]^2*S[3, Infinity])/96 - (3*S[3, Infinity]^2)/(2560*n^4) + (3*S[3, Infinity]^2)/(256*n^2) - (9*S[3, Infinity]^2)/(128*n) - (9*LG[n]*S[3, Infinity]^2)/64 - (5*S[-1, Infinity]*S[3, Infinity]^2)/24 - (13*S[5, Infinity])/(1536*n^4) + (39*S[5, Infinity])/(128*n^3) - (117*S[5, Infinity])/(128*n^2) + (39*S[5, Infinity])/(32*n) - (13*LG[n]*S[5, Infinity])/(640*n^4) + (13*LG[n]*S[5, Infinity])/(64*n^2) - (39*LG[n]*S[5, Infinity])/(32*n) - (39*LG[n]^2*S[5, Infinity])/32 + (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(64*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (33*S[-1, Infinity]^2*S[5, Infinity])/32 - (45*S[2, Infinity]*S[5, Infinity])/64 + 30*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(80*n^4) - S[-5, -1, Infinity]/(8*n^2) + (3*S[-5, -1, Infinity])/(4*n) + (3*LG[n]*S[-5, -1, Infinity])/2 - S[-1, Infinity]*S[-5, -1, Infinity] + 30*S[-5, 2, Infinity] + 30*S[-4, 3, Infinity] + 29*S[-3, 4, Infinity] + 26*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - 22*S[-5, 1, 1, Infinity] - 22*S[-4, 1, 2, Infinity] - 22*S[-4, 2, 1, Infinity] - 21*S[-3, 1, 3, Infinity] - 21*S[-3, 2, 2, Infinity] - 21*S[-3, 3, 1, Infinity] - 19*S[-2, 1, 4, Infinity] - 19*S[-2, 2, 3, Infinity] - 19*S[-2, 3, 2, Infinity] - 19*S[-2, 4, 1, Infinity] - 16*S[-1, 1, 5, Infinity] - 16*S[-1, 2, 4, Infinity] - 16*S[-1, 3, 3, Infinity] - 16*S[-1, 4, 2, Infinity] - 16*S[-1, 5, 1, Infinity] + 13*S[-4, 1, 1, 1, Infinity] + 12*S[-3, 1, 1, 2, Infinity] + 12*S[-3, 1, 2, 1, Infinity] + 12*S[-3, 2, 1, 1, Infinity] + 11*S[-2, 1, 1, 3, Infinity] + 11*S[-2, 1, 2, 2, Infinity] + 11*S[-2, 1, 3, 1, Infinity] + 11*S[-2, 2, 1, 2, Infinity] + 11*S[-2, 2, 2, 1, Infinity] + 11*S[-2, 3, 1, 1, Infinity] + (5*S[-1, 1, 1, 1, Infinity])/(16*n^4) - (17*S[-1, 1, 1, 1, Infinity])/(24*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(144*n^4) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(4*n^3) - (3*LG[n]*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/n - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - (LG[n]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(72*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(40*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(4*n^2) - (3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - 3*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (4*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/3 + 10*S[-1, 1, 1, 4, Infinity] + 10*S[-1, 1, 2, 3, Infinity] + 10*S[-1, 1, 3, 2, Infinity] + 10*S[-1, 1, 4, 1, Infinity] + 10*S[-1, 2, 1, 3, Infinity] + 10*S[-1, 2, 2, 2, Infinity] + 10*S[-1, 2, 3, 1, Infinity] + 10*S[-1, 3, 1, 2, Infinity] + 10*S[-1, 3, 2, 1, Infinity] + 10*S[-1, 4, 1, 1, Infinity] - 4*S[-3, 1, 1, 1, 1, Infinity] - 4*S[-2, 1, 1, 1, 2, Infinity] - 4*S[-2, 1, 1, 2, 1, Infinity] - 4*S[-2, 1, 2, 1, 1, Infinity] - 4*S[-2, 2, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(72*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - (3*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) + (2*S[-1, 1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) - (2*LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n - 2*LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(20*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 6*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 3, Infinity] - 4*S[-1, 1, 1, 2, 2, Infinity] - 4*S[-1, 1, 1, 3, 1, Infinity] - 4*S[-1, 1, 2, 1, 2, Infinity] - 4*S[-1, 1, 2, 2, 1, Infinity] - 4*S[-1, 1, 3, 1, 1, Infinity] - 4*S[-1, 2, 1, 1, 2, Infinity] - 4*S[-1, 2, 1, 2, 1, Infinity] - 4*S[-1, 2, 2, 1, 1, Infinity] - 4*S[-1, 3, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(20*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(2*n^2) - (3*S[-1, 1, 1, 1, 1, 1, Infinity])/n - 6*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 8*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, 1, -2, -2}|-377/(13824*n^4) + 1/(162*n^3) - 6*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(48*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 + (S[-1, Infinity]^5*S[2, Infinity])/60 - (13*S[2, Infinity]^2)/(256*n^4) + (221*S[2, Infinity]^2)/(1920*n^3) - (13*S[2, Infinity]^2)/(96*n^2) + (13*LG[n]*S[2, Infinity]^2)/(11520*n^4) - (13*LG[n]*S[2, Infinity]^2)/(320*n^3) + (39*LG[n]*S[2, Infinity]^2)/(320*n^2) - (13*LG[n]*S[2, Infinity]^2)/(80*n) + (13*LG[n]^2*S[2, Infinity]^2)/(9600*n^4) - (13*LG[n]^2*S[2, Infinity]^2)/(960*n^2) + (13*LG[n]^2*S[2, Infinity]^2)/(160*n) + (13*LG[n]^3*S[2, Infinity]^2)/240 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 - (157*S[2, Infinity]^3)/(201600*n^4) + (157*S[2, Infinity]^3)/(20160*n^2) - (157*S[2, Infinity]^3)/(3360*n) - (157*LG[n]*S[2, Infinity]^3)/1680 - (5*S[2, Infinity]*S[3, Infinity])/(2304*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(64*n^3) - (15*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (49*S[2, Infinity]^2*S[3, Infinity])/240 - (17*S[3, Infinity]^2)/(5120*n^4) + (17*S[3, Infinity]^2)/(512*n^2) - (51*S[3, Infinity]^2)/(256*n) - (51*LG[n]*S[3, Infinity]^2)/128 + (41*S[5, Infinity])/(9216*n^4) - (41*S[5, Infinity])/(256*n^3) + (123*S[5, Infinity])/(256*n^2) - (41*S[5, Infinity])/(64*n) + (41*LG[n]*S[5, Infinity])/(3840*n^4) - (41*LG[n]*S[5, Infinity])/(384*n^2) + (41*LG[n]*S[5, Infinity])/(64*n) + (41*LG[n]^2*S[5, Infinity])/64 + (41*S[2, Infinity]*S[5, Infinity])/64 - 14*S[7, Infinity] + 5*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 3*S[-4, -3, Infinity] + 2*S[-3, -4, Infinity] + 4*S[2, -5, Infinity] + 6*S[2, 5, Infinity] + 5*S[3, -4, Infinity] + 9*S[3, 4, Infinity] + 5*S[4, -3, Infinity] + 9*S[4, 3, Infinity] + 5*S[5, -2, Infinity] + 9*S[5, 2, Infinity] + 5*S[6, -1, Infinity] + 9*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 2*S[-3, -3, 1, Infinity] - 2*S[-3, -2, 2, Infinity] - 2*S[-3, -1, 3, Infinity] - 3*S[2, -4, -1, Infinity] - 2*S[2, -3, -2, Infinity] - S[2, -2, -3, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 1, 4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 2, 3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 3, 2, Infinity] - 3*S[2, 4, -1, Infinity] - 3*S[2, 4, 1, Infinity] - 4*S[3, -3, -1, Infinity] - 3*S[3, -2, -2, Infinity] - 2*S[3, -1, -3, Infinity] - 4*S[3, 1, -3, Infinity] - 5*S[3, 1, 3, Infinity] - 4*S[3, 2, -2, Infinity] - 5*S[3, 2, 2, Infinity] - 4*S[3, 3, -1, Infinity] - 5*S[3, 3, 1, Infinity] - 4*S[4, -2, -1, Infinity] - 3*S[4, -1, -2, Infinity] - 4*S[4, 1, -2, Infinity] - 5*S[4, 1, 2, Infinity] - 4*S[4, 2, -1, Infinity] - 5*S[4, 2, 1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity] - 5*S[5, 1, 1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + 2*S[-3, -2, 1, 1, Infinity] + 2*S[-3, -1, 1, 2, Infinity] + 2*S[-3, -1, 2, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -3, -1, 1, Infinity] + S[2, -2, -2, 1, Infinity] + S[2, -2, -1, 2, Infinity] + 2*S[2, 1, -3, -1, Infinity] + S[2, 1, -2, -2, Infinity] + 2*S[2, 1, 1, -3, Infinity] + S[2, 1, 1, 3, Infinity] + 2*S[2, 1, 2, -2, Infinity] + S[2, 1, 2, 2, Infinity] + 2*S[2, 1, 3, -1, Infinity] + S[2, 1, 3, 1, Infinity] + 2*S[2, 2, -2, -1, Infinity] + S[2, 2, -1, -2, Infinity] + 2*S[2, 2, 1, -2, Infinity] + S[2, 2, 1, 2, Infinity] + 2*S[2, 2, 2, -1, Infinity] + S[2, 2, 2, 1, Infinity] + 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, 1, -1, Infinity] + S[2, 3, 1, 1, Infinity] + 3*S[3, -2, -1, 1, Infinity] + 2*S[3, -1, -2, 1, Infinity] + 2*S[3, -1, -1, 2, Infinity] + 3*S[3, 1, -2, -1, Infinity] + 2*S[3, 1, -1, -2, Infinity] + 3*S[3, 1, 1, -2, Infinity] + 2*S[3, 1, 1, 2, Infinity] + 3*S[3, 1, 2, -1, Infinity] + 2*S[3, 1, 2, 1, Infinity] + 3*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, 1, -1, Infinity] + 2*S[3, 2, 1, 1, Infinity] + 3*S[4, -1, -1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, 1, -1, Infinity] + 2*S[4, 1, 1, 1, Infinity] - 2*S[-3, -1, 1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - S[2, -2, -1, 1, 1, Infinity] - S[2, 1, -2, -1, 1, Infinity] - S[2, 1, 1, -2, -1, Infinity] - S[2, 1, 1, 1, -2, Infinity] - S[2, 1, 1, 2, -1, Infinity] - S[2, 1, 2, -1, -1, Infinity] - S[2, 1, 2, 1, -1, Infinity] - S[2, 2, -1, -1, 1, Infinity] - S[2, 2, 1, -1, -1, Infinity] - S[2, 2, 1, 1, -1, Infinity] - 2*S[3, -1, -1, 1, 1, Infinity] - 2*S[3, 1, -1, -1, 1, Infinity] - 2*S[3, 1, 1, -1, -1, Infinity] - 2*S[3, 1, 1, 1, -1, Infinity]|0
{1, 1, 1, -2, 2}|(5*S[-1, Infinity]^4)/(192*n^4) - (17*S[-1, Infinity]^4)/(288*n^3) + (5*S[-1, Infinity]^4)/(72*n^2) - (LG[n]*S[-1, Infinity]^4)/(1728*n^4) + (LG[n]*S[-1, Infinity]^4)/(48*n^3) - (LG[n]*S[-1, Infinity]^4)/(16*n^2) + (LG[n]*S[-1, Infinity]^4)/(12*n) - (LG[n]^2*S[-1, Infinity]^4)/(1440*n^4) + (LG[n]^2*S[-1, Infinity]^4)/(144*n^2) - (LG[n]^2*S[-1, Infinity]^4)/(24*n) - (LG[n]^3*S[-1, Infinity]^4)/36 + S[-1, Infinity]^5/(2160*n^4) - S[-1, Infinity]^5/(60*n^3) + S[-1, Infinity]^5/(20*n^2) - S[-1, Infinity]^5/(15*n) + (LG[n]*S[-1, Infinity]^5)/(900*n^4) - (LG[n]*S[-1, Infinity]^5)/(90*n^2) + (LG[n]*S[-1, Infinity]^5)/(15*n) + (LG[n]^2*S[-1, Infinity]^5)/15 - S[-1, Infinity]^6/(2160*n^4) + S[-1, Infinity]^6/(216*n^2) - S[-1, Infinity]^6/(36*n) - (LG[n]*S[-1, Infinity]^6)/18 + S[-1, Infinity]^7/60 - (5*S[-1, Infinity]^2*S[2, Infinity])/(32*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(48*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(288*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(4*n) + (LG[n]^3*S[-1, Infinity]^2*S[2, Infinity])/6 - (S[-1, Infinity]^3*S[2, Infinity])/(432*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/3 + (7*S[-1, Infinity]^4*S[2, Infinity])/(5760*n^4) - (7*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) + (7*S[-1, Infinity]^4*S[2, Infinity])/(96*n) + (7*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 + (S[-1, Infinity]^5*S[2, Infinity])/240 - (51*S[2, Infinity]^2)/(256*n^4) + (289*S[2, Infinity]^2)/(640*n^3) - (17*S[2, Infinity]^2)/(32*n^2) + (17*LG[n]*S[2, Infinity]^2)/(3840*n^4) - (51*LG[n]*S[2, Infinity]^2)/(320*n^3) + (153*LG[n]*S[2, Infinity]^2)/(320*n^2) - (51*LG[n]*S[2, Infinity]^2)/(80*n) + (17*LG[n]^2*S[2, Infinity]^2)/(3200*n^4) - (17*LG[n]^2*S[2, Infinity]^2)/(320*n^2) + (51*LG[n]^2*S[2, Infinity]^2)/(160*n) + (17*LG[n]^3*S[2, Infinity]^2)/80 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(192*n^4) - (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (5*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (161*S[-1, Infinity]^3*S[2, Infinity]^2)/240 + (1153*S[2, Infinity]^3)/(100800*n^4) - (1153*S[2, Infinity]^3)/(10080*n^2) + (1153*S[2, Infinity]^3)/(1680*n) + (1153*LG[n]*S[2, Infinity]^3)/840 - (247*S[-1, Infinity]*S[2, Infinity]^3)/336 - (35*S[-1, Infinity]*S[3, Infinity])/(64*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(96*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(24*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(576*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (21*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(480*n^4) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(48*n^2) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]^3*S[-1, Infinity]*S[3, Infinity])/12 - (7*S[-1, Infinity]^2*S[3, Infinity])/(1152*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) - (21*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/8 + (7*S[-1, Infinity]^3*S[3, Infinity])/(1440*n^4) - (7*S[-1, Infinity]^3*S[3, Infinity])/(144*n^2) + (7*S[-1, Infinity]^3*S[3, Infinity])/(24*n) + (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/12 - (19*S[-1, Infinity]^4*S[3, Infinity])/72 + (5*S[2, Infinity]*S[3, Infinity])/(4608*n^4) - (5*S[2, Infinity]*S[3, Infinity])/(128*n^3) + (15*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(384*n^4) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (5*LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(384*n^4) - (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (35*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (109*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/96 + (93*S[2, Infinity]^2*S[3, Infinity])/160 + (109*S[3, Infinity]^2)/(15360*n^4) - (109*S[3, Infinity]^2)/(1536*n^2) + (109*S[3, Infinity]^2)/(256*n) + (109*LG[n]*S[3, Infinity]^2)/128 + (121*S[-1, Infinity]*S[3, Infinity]^2)/384 + (103*S[5, Infinity])/(9216*n^4) - (103*S[5, Infinity])/(256*n^3) + (309*S[5, Infinity])/(256*n^2) - (103*S[5, Infinity])/(64*n) + (103*LG[n]*S[5, Infinity])/(3840*n^4) - (103*LG[n]*S[5, Infinity])/(384*n^2) + (103*LG[n]*S[5, Infinity])/(64*n) + (103*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (21*S[-1, Infinity]^2*S[5, Infinity])/64 + (103*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] + 5*S[-4, -3, Infinity] + 5*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 3*S[-4, 1, -2, Infinity] - 4*S[-3, 1, -3, Infinity] - 3*S[-3, 2, -2, Infinity] - 4*S[-2, 1, -4, Infinity] - 4*S[-2, 2, -3, Infinity] - 3*S[-2, 3, -2, Infinity] - 4*S[-1, 1, -5, Infinity] - 4*S[-1, 2, -4, Infinity] - 4*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 3*S[-2, 1, 1, -3, Infinity] + 2*S[-2, 1, 2, -2, Infinity] + 2*S[-2, 2, 1, -2, Infinity] + 3*S[-1, 1, 1, -4, Infinity] - (5*S[-1, 1, 1, 1, Infinity])/(8*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(12*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(72*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (3*LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/n + (2*LG[n]^3*S[-1, 1, 1, 1, Infinity])/3 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(72*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - (2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(48*n^4) - (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (5*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/3 + 3*S[-1, 1, 2, -3, Infinity] + 2*S[-1, 1, 3, -2, Infinity] + 3*S[-1, 2, 1, -3, Infinity] + 2*S[-1, 2, 2, -2, Infinity] + 2*S[-1, 3, 1, -2, Infinity] - S[-2, 1, 1, 1, -2, Infinity] - 2*S[-1, 1, 1, 1, -3, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(72*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) + (3*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, 1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - S[-1, 1, 1, 2, -2, Infinity] - S[-1, 1, 2, 1, -2, Infinity] - S[-1, 2, 1, 1, -2, Infinity] + S[-1, 1, 1, 1, 1, 1, Infinity]/(30*n^4) - S[-1, 1, 1, 1, 1, 1, Infinity]/(3*n^2) + (2*S[-1, 1, 1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, 1, 3, 1}|1321/(6912*n^4) - 503/(2592*n^3) + 1/(8*n^2) + (595*LG[n])/(2304*n^4) - (65*LG[n])/(432*n^3) + LG[n]/(16*n^2) - (5*S[2, Infinity]^2)/(64*n^4) + (17*S[2, Infinity]^2)/(96*n^3) - (5*S[2, Infinity]^2)/(24*n^2) + (LG[n]*S[2, Infinity]^2)/(576*n^4) - (LG[n]*S[2, Infinity]^2)/(16*n^3) + (3*LG[n]*S[2, Infinity]^2)/(16*n^2) - (LG[n]*S[2, Infinity]^2)/(4*n) + (LG[n]^2*S[2, Infinity]^2)/(480*n^4) - (LG[n]^2*S[2, Infinity]^2)/(48*n^2) + (LG[n]^2*S[2, Infinity]^2)/(8*n) + (LG[n]^3*S[2, Infinity]^2)/12 + (53*S[2, Infinity]^3)/(10080*n^4) - (53*S[2, Infinity]^3)/(1008*n^2) + (53*S[2, Infinity]^3)/(168*n) + (53*LG[n]*S[2, Infinity]^3)/84 + (S[2, Infinity]^2*S[3, Infinity])/6 - S[3, Infinity]^2/(120*n^4) + S[3, Infinity]^2/(12*n^2) - S[3, Infinity]^2/(2*n) - LG[n]*S[3, Infinity]^2 - S[5, Infinity]/(576*n^4) + S[5, Infinity]/(16*n^3) - (3*S[5, Infinity])/(16*n^2) + S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/(240*n^4) + (LG[n]*S[5, Infinity])/(24*n^2) - (LG[n]*S[5, Infinity])/(4*n) - (LG[n]^2*S[5, Infinity])/4 - (S[2, Infinity]*S[5, Infinity])/4 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity]|0
{1, 1, 3, 1, 1}|-1483/(13824*n^4) + 5/(32*n^3) - 3/(16*n^2) - (25*LG[n])/(256*n^4) + (23*LG[n])/(108*n^3) - (3*LG[n])/(16*n^2) - (73*LG[n]^2)/(384*n^4) + (19*LG[n]^2)/(144*n^3) - LG[n]^2/(16*n^2) - (73*S[2, Infinity])/(384*n^4) + (19*S[2, Infinity])/(144*n^3) - S[2, Infinity]/(16*n^2) + (S[2, Infinity]*S[3, Infinity])/(288*n^4) - (S[2, Infinity]*S[3, Infinity])/(8*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(120*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(12*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 - S[3, Infinity]^2/(240*n^4) + S[3, Infinity]^2/(24*n^2) - S[3, Infinity]^2/(4*n) - (LG[n]*S[3, Infinity]^2)/2 - S[5, Infinity]/(576*n^4) + S[5, Infinity]/(16*n^3) - (3*S[5, Infinity])/(16*n^2) + S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/(240*n^4) + (LG[n]*S[5, Infinity])/(24*n^2) - (LG[n]*S[5, Infinity])/(4*n) - (LG[n]^2*S[5, Infinity])/4 + (3*S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity]/2 - S[3, 4, Infinity]/2 - S[2, 1, 4, Infinity]/2 - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[3, 1, 3, Infinity]/2 - S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity]/2 - S[4, 1, 2, Infinity] + S[4, 2, 1, Infinity]/2 + S[5, 1, 1, Infinity]/2 + S[2, 1, 3, 1, Infinity]/2 + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 1, 2, 1, Infinity]/2 + S[3, 2, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity]/2|0
{1, 2, -2, 1, 1}|-28*S[-7, Infinity] + (5*S[-1, Infinity]^4)/(576*n^4) - (17*S[-1, Infinity]^4)/(864*n^3) + S[-1, Infinity]^4/(32*n^2) - S[-1, Infinity]^4/(24*n) + S[-1, Infinity]^6/(2160*n^4) - S[-1, Infinity]^6/(216*n^2) + S[-1, Infinity]^6/(36*n) + (LG[n]*S[-1, Infinity]^6)/18 - S[-1, Infinity]^7/20 - (5*S[-1, Infinity]^2*S[2, Infinity])/(96*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(144*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (19*S[-1, Infinity]^4*S[2, Infinity])/(5760*n^4) + (19*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) - (19*S[-1, Infinity]^4*S[2, Infinity])/(96*n) - (19*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 + (41*S[-1, Infinity]^5*S[2, Infinity])/120 - (5*S[2, Infinity]^2)/(192*n^4) + (17*S[2, Infinity]^2)/(288*n^3) - (3*S[2, Infinity]^2)/(32*n^2) + S[2, Infinity]^2/(8*n) + (7*S[-1, Infinity]^2*S[2, Infinity]^2)/(960*n^4) - (7*S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (7*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (7*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (11*S[-1, Infinity]^3*S[2, Infinity]^2)/48 - (23*S[2, Infinity]^3)/(22400*n^4) + (23*S[2, Infinity]^3)/(2240*n^2) - (69*S[2, Infinity]^3)/(1120*n) - (69*LG[n]*S[2, Infinity]^3)/560 + (3443*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (35*S[-1, Infinity]*S[3, Infinity])/(192*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(288*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*S[-1, Infinity]^3*S[3, Infinity])/(1440*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(144*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(24*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/12 + (59*S[-1, Infinity]^4*S[3, Infinity])/96 + (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (49*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (23*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 + (1063*S[2, Infinity]^2*S[3, Infinity])/640 + (137*S[3, Infinity]^2)/(15360*n^4) - (137*S[3, Infinity]^2)/(1536*n^2) + (137*S[3, Infinity]^2)/(256*n) + (137*LG[n]*S[3, Infinity]^2)/128 + (9*S[-1, Infinity]*S[3, Infinity]^2)/4 + (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (265*S[-1, Infinity]^2*S[5, Infinity])/128 + (23*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + 15*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(120*n^4) - S[-5, -1, Infinity]/(12*n^2) + S[-5, -1, Infinity]/(2*n) + LG[n]*S[-5, -1, Infinity] - (9*S[-1, Infinity]*S[-5, -1, Infinity])/4 + 17*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 23*S[-4, 3, Infinity] + S[-3, -4, Infinity] + 28*S[-3, 4, Infinity] + (5*S[-2, -5, Infinity])/2 + (55*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 4*S[-5, 1, 1, Infinity] - 12*S[-4, 1, 2, Infinity] - 7*S[-4, 2, 1, Infinity] - 20*S[-3, 1, 3, Infinity] - S[-3, 2, -2, Infinity] - 14*S[-3, 2, 2, Infinity] - 11*S[-3, 3, 1, Infinity] - S[-2, 1, -4, Infinity]/2 - 24*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - (37*S[-2, 2, 3, Infinity])/2 - (3*S[-2, 3, -2, Infinity])/2 - (29*S[-2, 3, 2, Infinity])/2 - 13*S[-2, 4, 1, Infinity] - 2*S[-1, 1, -5, Infinity] - 20*S[-1, 1, 5, Infinity] - S[-1, 2, -4, Infinity]/2 - (33*S[-1, 2, 4, Infinity])/2 - S[-1, 3, -3, Infinity] - 13*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (21*S[-1, 4, 2, Infinity])/2 - 10*S[-1, 5, 1, Infinity] + 8*S[-3, 1, 1, 2, Infinity] + 5*S[-3, 1, 2, 1, Infinity] + 2*S[-3, 2, 1, 1, Infinity] + 13*S[-2, 1, 1, 3, Infinity] + S[-2, 1, 2, -2, Infinity]/2 + 10*S[-2, 1, 2, 2, Infinity] + 8*S[-2, 1, 3, 1, Infinity] + (15*S[-2, 2, 1, 2, Infinity])/2 + 5*S[-2, 2, 2, 1, Infinity] + 3*S[-2, 3, 1, 1, Infinity] - (5*S[-1, 1, 1, 1, Infinity])/(24*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(36*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(4*n^2) + S[-1, 1, 1, 1, Infinity]/n - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity] + (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(240*n^4) - (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (7*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + 15*S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, -3, Infinity] + 12*S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, -2, Infinity] + 10*S[-1, 1, 3, 2, Infinity] + 9*S[-1, 1, 4, 1, Infinity] + 10*S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, -2, Infinity]/2 + (15*S[-1, 2, 2, 2, Infinity])/2 + 6*S[-1, 2, 3, 1, Infinity] + 6*S[-1, 3, 1, 2, Infinity] + 4*S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity] - 3*S[-2, 1, 1, 1, 2, Infinity] - 2*S[-2, 1, 1, 2, 1, Infinity] - S[-2, 1, 2, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + (3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - 6*S[-1, 1, 1, 1, 3, Infinity] - 5*S[-1, 1, 1, 2, 2, Infinity] - 4*S[-1, 1, 1, 3, 1, Infinity] - 4*S[-1, 1, 2, 1, 2, Infinity] - 3*S[-1, 1, 2, 2, 1, Infinity] - 2*S[-1, 1, 3, 1, 1, Infinity] - 3*S[-1, 2, 1, 1, 2, Infinity] - 2*S[-1, 2, 1, 2, 1, Infinity] - S[-1, 2, 2, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 12*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 3, 1, 1, 1}|137/(6912*n^4) - 145/(2592*n^3) + 1/(8*n^2) + (305*LG[n])/(2304*n^4) - (43*LG[n])/(432*n^3) + (3*LG[n])/(16*n^2) - (13*LG[n]^2)/(192*n^4) - LG[n]^2/(16*n^3) + LG[n]^2/(8*n^2) + (7*LG[n]^3)/(96*n^4) - (5*LG[n]^3)/(72*n^3) + LG[n]^3/(24*n^2) - (13*S[2, Infinity])/(192*n^4) - S[2, Infinity]/(16*n^3) + S[2, Infinity]/(8*n^2) + (7*LG[n]*S[2, Infinity])/(32*n^4) - (5*LG[n]*S[2, Infinity])/(24*n^3) + (LG[n]*S[2, Infinity])/(8*n^2) + S[2, Infinity]^3/(6300*n^4) - S[2, Infinity]^3/(630*n^2) + S[2, Infinity]^3/(105*n) + (2*LG[n]*S[2, Infinity]^3)/105 + (7*S[3, Infinity])/(48*n^4) - (5*S[3, Infinity])/(36*n^3) + S[3, Infinity]/(12*n^2) - (S[2, Infinity]^2*S[3, Infinity])/30 + S[3, Infinity]^2/(120*n^4) - S[3, Infinity]^2/(12*n^2) + S[3, Infinity]^2/(2*n) + LG[n]*S[3, Infinity]^2 - (S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity]/3 + S[2, 5, Infinity]/2 + (5*S[3, 4, Infinity])/6 + S[4, 3, Infinity]/2 + S[5, 2, Infinity]/6 + S[6, 1, Infinity]/3 - S[2, 2, 3, Infinity]/6 - S[3, 1, 3, Infinity]/2 + S[3, 2, 2, Infinity]/3 - S[3, 3, 1, Infinity]/3 + S[4, 1, 2, Infinity]/3 - S[4, 2, 1, Infinity]/2 - S[5, 1, 1, Infinity]/6 + S[2, 1, 1, 3, Infinity]/6 + S[2, 1, 2, 2, Infinity]/2 + S[2, 2, 1, 2, Infinity] - S[2, 2, 2, 1, Infinity]/3 - S[2, 3, 1, 1, Infinity]/2 + (2*S[3, 1, 1, 2, Infinity])/3 - (5*S[3, 2, 1, 1, Infinity])/6 - S[4, 1, 1, 1, Infinity]/3 - S[2, 1, 1, 2, 1, Infinity]/6 - S[2, 1, 2, 1, 1, Infinity]/2 - S[2, 2, 1, 1, 1, Infinity]/2 - S[3, 1, 1, 1, 1, Infinity]/6|0
{2, -2, 1, 1, 1}|21*S[-7, Infinity] + S[-1, Infinity]^5/(180*n^3) - S[-1, Infinity]^5/(60*n^2) + S[-1, Infinity]^5/(30*n) + S[-1, Infinity]^7/60 - (S[-1, Infinity]^3*S[2, Infinity])/(36*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (23*S[-1, Infinity]^5*S[2, Infinity])/120 + (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (449*S[-1, Infinity]*S[2, Infinity]^3)/840 - (7*S[-1, Infinity]^2*S[3, Infinity])/(96*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (11*S[-1, Infinity]^4*S[3, Infinity])/96 + (7*S[2, Infinity]*S[3, Infinity])/(96*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(16*n) + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (667*S[2, Infinity]^2*S[3, Infinity])/384 - (39*S[-1, Infinity]*S[3, Infinity]^2)/16 + (9*S[5, Infinity])/(64*n^3) - (27*S[5, Infinity])/(64*n^2) + (27*S[5, Infinity])/(32*n) - (17*S[-1, Infinity]^2*S[5, Infinity])/32 - (325*S[2, Infinity]*S[5, Infinity])/192 + 5*S[7, Infinity] - (35*S[-6, 1, Infinity])/2 - 4*S[-5, -2, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] - (55*S[-5, 2, Infinity])/3 - 3*S[-4, -3, Infinity] - (56*S[-4, 3, Infinity])/3 - (7*S[-3, -4, Infinity])/3 - 18*S[-3, 4, Infinity] - (10*S[-2, -5, Infinity])/3 - (95*S[-2, 5, Infinity])/6 - (10*S[-1, -6, Infinity])/3 - (35*S[-1, 6, Infinity])/3 + 10*S[-5, 1, 1, Infinity] + (3*S[-4, 1, -2, Infinity])/2 + (21*S[-4, 1, 2, Infinity])/2 + (21*S[-4, 2, 1, Infinity])/2 + S[-3, 1, -3, Infinity] + 11*S[-3, 1, 3, Infinity] + (11*S[-3, 2, -2, Infinity])/6 + 11*S[-3, 2, 2, Infinity] + 11*S[-3, 3, 1, Infinity] + S[-2, 1, -4, Infinity]/2 + 11*S[-2, 1, 4, Infinity] + (5*S[-2, 2, -3, Infinity])/3 + (67*S[-2, 2, 3, Infinity])/6 + (13*S[-2, 3, -2, Infinity])/6 + (67*S[-2, 3, 2, Infinity])/6 + 11*S[-2, 4, 1, Infinity] + 2*S[-1, 1, -5, Infinity] + 10*S[-1, 1, 5, Infinity] + (3*S[-1, 2, -4, Infinity])/2 + (21*S[-1, 2, 4, Infinity])/2 + (7*S[-1, 3, -3, Infinity])/3 + (32*S[-1, 3, 3, Infinity])/3 + (5*S[-1, 4, -2, Infinity])/2 + (21*S[-1, 4, 2, Infinity])/2 + 10*S[-1, 5, 1, Infinity] - 3*S[-4, 1, 1, 1, Infinity] - 4*S[-3, 1, 1, 2, Infinity] - 4*S[-3, 1, 2, 1, Infinity] - 4*S[-3, 2, 1, 1, Infinity] - 5*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, -2, Infinity]/2 - 5*S[-2, 1, 2, 2, Infinity] - 5*S[-2, 1, 3, 1, Infinity] - S[-2, 2, 1, -2, Infinity]/2 - 5*S[-2, 2, 1, 2, Infinity] - 5*S[-2, 2, 2, 1, Infinity] - 5*S[-2, 3, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^3) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (11*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 6*S[-1, 1, 1, 4, Infinity] - S[-1, 1, 2, -3, Infinity] - 6*S[-1, 1, 2, 3, Infinity] - S[-1, 1, 3, -2, Infinity] - 6*S[-1, 1, 3, 2, Infinity] - 6*S[-1, 1, 4, 1, Infinity] - S[-1, 2, 1, -3, Infinity] - 6*S[-1, 2, 1, 3, Infinity] - S[-1, 2, 2, -2, Infinity] - 6*S[-1, 2, 2, 2, Infinity] - 6*S[-1, 2, 3, 1, Infinity] - S[-1, 3, 1, -2, Infinity] - 6*S[-1, 3, 1, 2, Infinity] - 6*S[-1, 3, 2, 1, Infinity] - 6*S[-1, 4, 1, 1, Infinity] + S[-2, 1, 1, 1, 2, Infinity] + S[-2, 1, 1, 2, 1, Infinity] + S[-2, 1, 2, 1, 1, Infinity] + S[-2, 2, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(6*n^3) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^2) + S[-1, 1, 1, 1, 1, Infinity]/n + 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 2*S[-1, 1, 1, 1, 3, Infinity] + 2*S[-1, 1, 1, 2, 2, Infinity] + 2*S[-1, 1, 1, 3, 1, Infinity] + 2*S[-1, 1, 2, 1, 2, Infinity] + 2*S[-1, 1, 2, 2, 1, Infinity] + 2*S[-1, 1, 3, 1, 1, Infinity] + 2*S[-1, 2, 1, 1, 2, Infinity] + 2*S[-1, 2, 1, 2, 1, Infinity] + 2*S[-1, 2, 2, 1, 1, Infinity] + 2*S[-1, 3, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^3/(24*n^4) + (LG[n]*S[2, Infinity])/(8*n^4) + S[3, Infinity]/(12*n^4)
{2, 1, -2, 1, 1}|-28*S[-7, Infinity] + S[-1, Infinity]^4/(144*n^4) - (13*S[-1, Infinity]^4)/(864*n^3) + S[-1, Infinity]^4/(96*n^2) + S[-1, Infinity]^4/(24*n) + (LG[n]*S[-1, Infinity]^4)/(144*n^3) - (LG[n]*S[-1, Infinity]^4)/(48*n^2) + (LG[n]*S[-1, Infinity]^4)/(24*n) - S[-1, Infinity]^5/(180*n^3) + S[-1, Infinity]^5/(60*n^2) - S[-1, Infinity]^5/(30*n) - (S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) + (13*S[-1, Infinity]^2*S[2, Infinity])/(144*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(24*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n) + (S[-1, Infinity]^3*S[2, Infinity])/(36*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n) + (S[-1, Infinity]^5*S[2, Infinity])/60 - S[2, Infinity]^2/(48*n^4) + (13*S[2, Infinity]^2)/(288*n^3) - S[2, Infinity]^2/(32*n^2) - S[2, Infinity]^2/(8*n) - (LG[n]*S[2, Infinity]^2)/(48*n^3) + (LG[n]*S[2, Infinity]^2)/(16*n^2) - (LG[n]*S[2, Infinity]^2)/(8*n) - (S[-1, Infinity]^3*S[2, Infinity]^2)/16 - (643*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (7*S[-1, Infinity]*S[3, Infinity])/(48*n^4) + (91*S[-1, Infinity]*S[3, Infinity])/(288*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(48*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n) + (7*S[-1, Infinity]^2*S[3, Infinity])/(96*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) + (S[-1, Infinity]^4*S[3, Infinity])/24 - (29*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (393*S[2, Infinity]^2*S[3, Infinity])/320 - (5*S[-1, Infinity]*S[3, Infinity]^2)/32 - (25*S[5, Infinity])/(192*n^3) + (25*S[5, Infinity])/(64*n^2) - (25*S[5, Infinity])/(32*n) - (61*S[-1, Infinity]^2*S[5, Infinity])/128 + (93*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + (65*S[-6, 1, Infinity])/2 + 2*S[-5, -2, Infinity] - (3*S[-1, Infinity]*S[-5, -1, Infinity])/4 + (49*S[-5, 2, Infinity])/2 + (5*S[-4, -3, Infinity])/2 + 19*S[-4, 3, Infinity] + (3*S[-3, -4, Infinity])/2 + 17*S[-3, 4, Infinity] + S[-2, -5, Infinity]/2 + (35*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 24*S[-5, 1, 1, Infinity] - (3*S[-4, 1, -2, Infinity])/2 - (27*S[-4, 1, 2, Infinity])/2 - (37*S[-4, 2, 1, Infinity])/2 - S[-3, 1, -3, Infinity] - 8*S[-3, 1, 3, Infinity] - S[-3, 2, -2, Infinity]/2 - 11*S[-3, 2, 2, Infinity] - 17*S[-3, 3, 1, Infinity] - 7*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity]/2 - (17*S[-2, 2, 3, Infinity])/2 - S[-2, 3, -2, Infinity]/2 - (25*S[-2, 3, 2, Infinity])/2 - 18*S[-2, 4, 1, Infinity] - 10*S[-1, 1, 5, Infinity] - (3*S[-1, 2, -4, Infinity])/2 - (21*S[-1, 2, 4, Infinity])/2 - 2*S[-1, 3, -3, Infinity] - 13*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (33*S[-1, 4, 2, Infinity])/2 - 20*S[-1, 5, 1, Infinity] + 9*S[-4, 1, 1, 1, Infinity] + 3*S[-3, 1, 1, 2, Infinity] + 6*S[-3, 1, 2, 1, Infinity] + 9*S[-3, 2, 1, 1, Infinity] + S[-2, 1, 1, 3, Infinity] + 3*S[-2, 1, 2, 2, Infinity] + 6*S[-2, 1, 3, 1, Infinity] + S[-2, 2, 1, -2, Infinity]/2 + (11*S[-2, 2, 1, 2, Infinity])/2 + 8*S[-2, 2, 2, 1, Infinity] + 11*S[-2, 3, 1, 1, Infinity] - S[-1, 1, 1, 1, Infinity]/(6*n^4) + (13*S[-1, 1, 1, 1, Infinity])/(36*n^3) - S[-1, 1, 1, 1, Infinity]/(4*n^2) - S[-1, 1, 1, 1, Infinity]/n - (LG[n]*S[-1, 1, 1, 1, Infinity])/(6*n^3) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/n + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 4, Infinity] + 4*S[-1, 1, 2, 3, Infinity] + 6*S[-1, 1, 3, 2, Infinity] + 9*S[-1, 1, 4, 1, Infinity] + S[-1, 2, 1, -3, Infinity] + 6*S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, -2, Infinity]/2 + (15*S[-1, 2, 2, 2, Infinity])/2 + 10*S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, -2, Infinity] + 10*S[-1, 3, 1, 2, Infinity] + 12*S[-1, 3, 2, 1, Infinity] + 15*S[-1, 4, 1, 1, Infinity] - S[-2, 1, 1, 2, 1, Infinity] - 2*S[-2, 1, 2, 1, 1, Infinity] - 3*S[-2, 2, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(6*n^3) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^2) - S[-1, 1, 1, 1, 1, Infinity]/n + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - S[-1, 1, 1, 2, 2, Infinity] - 2*S[-1, 1, 1, 3, 1, Infinity] - 2*S[-1, 1, 2, 1, 2, Infinity] - 3*S[-1, 1, 2, 2, 1, Infinity] - 4*S[-1, 1, 3, 1, 1, Infinity] - 3*S[-1, 2, 1, 1, 2, Infinity] - 4*S[-1, 2, 1, 2, 1, Infinity] - 5*S[-1, 2, 2, 1, 1, Infinity] - 6*S[-1, 3, 1, 1, 1, Infinity]|0
{1, 1, -2, 1, 1, 1}|21*S[-7, Infinity] - S[-1, Infinity]^5/(8640*n^4) + S[-1, Infinity]^5/(240*n^3) - S[-1, Infinity]^5/(80*n^2) + S[-1, Infinity]^5/(60*n) - (LG[n]*S[-1, Infinity]^5)/(3600*n^4) + (LG[n]*S[-1, Infinity]^5)/(360*n^2) - (LG[n]*S[-1, Infinity]^5)/(60*n) - (LG[n]^2*S[-1, Infinity]^5)/60 + S[-1, Infinity]^6/(4320*n^4) - S[-1, Infinity]^6/(432*n^2) + S[-1, Infinity]^6/(72*n) + (LG[n]*S[-1, Infinity]^6)/36 - S[-1, Infinity]^7/120 + (S[-1, Infinity]^3*S[2, Infinity])/(1728*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(48*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(16*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(12*n) + (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/12 - (7*S[-1, Infinity]^4*S[2, Infinity])/(5760*n^4) + (7*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) - (7*S[-1, Infinity]^4*S[2, Infinity])/(96*n) - (7*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 - (11*S[-1, Infinity]^5*S[2, Infinity])/288 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(960*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (491*S[-1, Infinity]^3*S[2, Infinity]^2)/1440 - (3*S[2, Infinity]^3)/(1600*n^4) + (3*S[2, Infinity]^3)/(160*n^2) - (9*S[2, Infinity]^3)/(80*n) - (9*LG[n]*S[2, Infinity]^3)/40 + (821*S[-1, Infinity]*S[2, Infinity]^3)/2520 + (7*S[-1, Infinity]^2*S[3, Infinity])/(4608*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(128*n^3) + (21*S[-1, Infinity]^2*S[3, Infinity])/(128*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(32*n) + (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/32 - (7*S[-1, Infinity]^3*S[3, Infinity])/(2880*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(288*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(48*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/24 - (31*S[-1, Infinity]^4*S[3, Infinity])/288 - (7*S[2, Infinity]*S[3, Infinity])/(4608*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(128*n^3) - (21*S[2, Infinity]*S[3, Infinity])/(128*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(32*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) - (7*LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (151*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/192 - (291*S[2, Infinity]^2*S[3, Infinity])/640 - (17*S[3, Infinity]^2)/(15360*n^4) + (17*S[3, Infinity]^2)/(1536*n^2) - (17*S[3, Infinity]^2)/(256*n) - (17*LG[n]*S[3, Infinity]^2)/128 + (103*S[-1, Infinity]*S[3, Infinity]^2)/768 - (3*S[5, Infinity])/(1024*n^4) + (27*S[5, Infinity])/(256*n^3) - (81*S[5, Infinity])/(256*n^2) + (27*S[5, Infinity])/(64*n) - (9*LG[n]*S[5, Infinity])/(1280*n^4) + (9*LG[n]*S[5, Infinity])/(128*n^2) - (27*LG[n]*S[5, Infinity])/(64*n) - (27*LG[n]^2*S[5, Infinity])/64 + (31*S[-1, Infinity]*S[5, Infinity])/(3840*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(384*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(64*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (79*S[-1, Infinity]^2*S[5, Infinity])/384 - (137*S[2, Infinity]*S[5, Infinity])/192 + 5*S[7, Infinity] - (175*S[-6, 1, Infinity])/6 - 4*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(240*n^4) - S[-5, -1, Infinity]/(24*n^2) + S[-5, -1, Infinity]/(4*n) + (LG[n]*S[-5, -1, Infinity])/2 - (S[-1, Infinity]*S[-5, -1, Infinity])/2 - (205*S[-5, 2, Infinity])/6 - (11*S[-4, -3, Infinity])/2 - (205*S[-4, 3, Infinity])/6 - (35*S[-3, -4, Infinity])/6 - (89*S[-3, 4, Infinity])/3 - (16*S[-2, -5, Infinity])/3 - (65*S[-2, 5, Infinity])/3 - (10*S[-1, -6, Infinity])/3 - (35*S[-1, 6, Infinity])/3 + (215*S[-5, 1, 1, Infinity])/6 + 4*S[-4, 1, -2, Infinity] + (227*S[-4, 1, 2, Infinity])/6 + (227*S[-4, 2, 1, Infinity])/6 + (17*S[-3, 1, -3, Infinity])/3 + (69*S[-3, 1, 3, Infinity])/2 + 4*S[-3, 2, -2, Infinity] + (110*S[-3, 2, 2, Infinity])/3 + (69*S[-3, 3, 1, Infinity])/2 + (11*S[-2, 1, -4, Infinity])/2 + (161*S[-2, 1, 4, Infinity])/6 + (31*S[-2, 2, -3, Infinity])/6 + 30*S[-2, 2, 3, Infinity] + (7*S[-2, 3, -2, Infinity])/2 + 30*S[-2, 3, 2, Infinity] + (161*S[-2, 4, 1, Infinity])/6 + 4*S[-1, 1, -5, Infinity] + (95*S[-1, 1, 5, Infinity])/6 + 4*S[-1, 2, -4, Infinity] + (113*S[-1, 2, 4, Infinity])/6 + (11*S[-1, 3, -3, Infinity])/3 + (119*S[-1, 3, 3, Infinity])/6 + (5*S[-1, 4, -2, Infinity])/2 + (113*S[-1, 4, 2, Infinity])/6 + (95*S[-1, 5, 1, Infinity])/6 - 36*S[-4, 1, 1, 1, Infinity] - (10*S[-3, 1, 1, -2, Infinity])/3 - (67*S[-3, 1, 1, 2, Infinity])/2 - (67*S[-3, 1, 2, 1, Infinity])/2 - (67*S[-3, 2, 1, 1, Infinity])/2 - (14*S[-2, 1, 1, -3, Infinity])/3 - (83*S[-2, 1, 1, 3, Infinity])/3 - (17*S[-2, 1, 2, -2, Infinity])/6 - (57*S[-2, 1, 2, 2, Infinity])/2 - (83*S[-2, 1, 3, 1, Infinity])/3 - (17*S[-2, 2, 1, -2, Infinity])/6 - (57*S[-2, 2, 1, 2, Infinity])/2 - (57*S[-2, 2, 2, 1, Infinity])/2 - (83*S[-2, 3, 1, 1, Infinity])/3 - 4*S[-1, 1, 1, -4, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(288*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^3) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(240*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (13*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/12 - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/12 - (37*S[-1, 1, 1, 4, Infinity])/2 - (11*S[-1, 1, 2, -3, Infinity])/3 - (121*S[-1, 1, 2, 3, Infinity])/6 - (7*S[-1, 1, 3, -2, Infinity])/3 - (121*S[-1, 1, 3, 2, Infinity])/6 - (37*S[-1, 1, 4, 1, Infinity])/2 - (11*S[-1, 2, 1, -3, Infinity])/3 - (121*S[-1, 2, 1, 3, Infinity])/6 - (7*S[-1, 2, 2, -2, Infinity])/3 - 21*S[-1, 2, 2, 2, Infinity] - (121*S[-1, 2, 3, 1, Infinity])/6 - (7*S[-1, 3, 1, -2, Infinity])/3 - (121*S[-1, 3, 1, 2, Infinity])/6 - (121*S[-1, 3, 2, 1, Infinity])/6 - (37*S[-1, 4, 1, 1, Infinity])/2 + 26*S[-3, 1, 1, 1, 1, Infinity] + (3*S[-2, 1, 1, 1, -2, Infinity])/2 + (43*S[-2, 1, 1, 1, 2, Infinity])/2 + (43*S[-2, 1, 1, 2, 1, Infinity])/2 + (43*S[-2, 1, 2, 1, 1, Infinity])/2 + (43*S[-2, 2, 1, 1, 1, Infinity])/2 + 3*S[-1, 1, 1, 1, -3, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(288*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(8*n^3) - (3*S[-1, 1, 1, 1, 1, Infinity])/(8*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(120*n^4) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(12*n^2) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(2*n) - (LG[n]^2*S[-1, 1, 1, 1, 1, Infinity])/2 + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(60*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(6*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - (5*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/6 + 17*S[-1, 1, 1, 1, 3, Infinity] + (3*S[-1, 1, 1, 2, -2, Infinity])/2 + 17*S[-1, 1, 1, 2, 2, Infinity] + 17*S[-1, 1, 1, 3, 1, Infinity] + (3*S[-1, 1, 2, 1, -2, Infinity])/2 + 17*S[-1, 1, 2, 1, 2, Infinity] + 17*S[-1, 1, 2, 2, 1, Infinity] + 17*S[-1, 1, 3, 1, 1, Infinity] + (3*S[-1, 2, 1, 1, -2, Infinity])/2 + 17*S[-1, 2, 1, 1, 2, Infinity] + 17*S[-1, 2, 1, 2, 1, Infinity] + 17*S[-1, 2, 2, 1, 1, Infinity] + 17*S[-1, 3, 1, 1, 1, Infinity] - 10*S[-2, 1, 1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(60*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(6*n^2) - S[-1, 1, 1, 1, 1, 1, Infinity]/n - 2*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity] - 10*S[-1, 1, 1, 1, 1, 2, Infinity] - 10*S[-1, 1, 1, 1, 2, 1, Infinity] - 10*S[-1, 1, 1, 2, 1, 1, Infinity] - 10*S[-1, 1, 2, 1, 1, 1, Infinity] - 10*S[-1, 2, 1, 1, 1, 1, Infinity]|LG[n]^3/(48*n^4) + (LG[n]*S[2, Infinity])/(16*n^4) + S[3, Infinity]/(24*n^4)
{1, 1, 1, -2, 1, 1}|-28*S[-7, Infinity] + (5*S[-1, Infinity]^4)/(768*n^4) - (17*S[-1, Infinity]^4)/(1152*n^3) + (5*S[-1, Infinity]^4)/(288*n^2) - (LG[n]*S[-1, Infinity]^4)/(6912*n^4) + (LG[n]*S[-1, Infinity]^4)/(192*n^3) - (LG[n]*S[-1, Infinity]^4)/(64*n^2) + (LG[n]*S[-1, Infinity]^4)/(48*n) - (LG[n]^2*S[-1, Infinity]^4)/(5760*n^4) + (LG[n]^2*S[-1, Infinity]^4)/(576*n^2) - (LG[n]^2*S[-1, Infinity]^4)/(96*n) - (LG[n]^3*S[-1, Infinity]^4)/144 + S[-1, Infinity]^5/(8640*n^4) - S[-1, Infinity]^5/(240*n^3) + S[-1, Infinity]^5/(80*n^2) - S[-1, Infinity]^5/(60*n) + (LG[n]*S[-1, Infinity]^5)/(3600*n^4) - (LG[n]*S[-1, Infinity]^5)/(360*n^2) + (LG[n]*S[-1, Infinity]^5)/(60*n) + (LG[n]^2*S[-1, Infinity]^5)/60 - S[-1, Infinity]^7/120 - (5*S[-1, Infinity]^2*S[2, Infinity])/(128*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(192*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(1152*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(32*n^3) + (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(32*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(960*n^4) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(96*n^2) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(16*n) + (LG[n]^3*S[-1, Infinity]^2*S[2, Infinity])/24 - (S[-1, Infinity]^3*S[2, Infinity])/(1728*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(48*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(16*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(12*n) - (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/12 - (S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(48*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 + (61*S[-1, Infinity]^5*S[2, Infinity])/480 - (5*S[2, Infinity]^2)/(256*n^4) + (17*S[2, Infinity]^2)/(384*n^3) - (5*S[2, Infinity]^2)/(96*n^2) + (LG[n]*S[2, Infinity]^2)/(2304*n^4) - (LG[n]*S[2, Infinity]^2)/(64*n^3) + (3*LG[n]*S[2, Infinity]^2)/(64*n^2) - (LG[n]*S[2, Infinity]^2)/(16*n) + (LG[n]^2*S[2, Infinity]^2)/(1920*n^4) - (LG[n]^2*S[2, Infinity]^2)/(192*n^2) + (LG[n]^2*S[2, Infinity]^2)/(32*n) + (LG[n]^3*S[2, Infinity]^2)/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (49*S[-1, Infinity]^3*S[2, Infinity]^2)/480 + (23*S[2, Infinity]^3)/(22400*n^4) - (23*S[2, Infinity]^3)/(2240*n^2) + (69*S[2, Infinity]^3)/(1120*n) + (69*LG[n]*S[2, Infinity]^3)/560 + (101*S[-1, Infinity]*S[2, Infinity]^3)/420 - (35*S[-1, Infinity]*S[3, Infinity])/(256*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(384*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(96*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(2304*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(64*n^3) + (21*LG[n]*S[-1, Infinity]*S[3, Infinity])/(64*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(1920*n^4) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(192*n^2) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(32*n) + (7*LG[n]^3*S[-1, Infinity]*S[3, Infinity])/48 - (7*S[-1, Infinity]^2*S[3, Infinity])/(4608*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(128*n^3) - (21*S[-1, Infinity]^2*S[3, Infinity])/(128*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(32*n) - (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/32 + (49*S[-1, Infinity]^4*S[3, Infinity])/144 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (209*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/192 - (29*S[2, Infinity]^2*S[3, Infinity])/960 + (49*S[3, Infinity]^2)/(15360*n^4) - (49*S[3, Infinity]^2)/(1536*n^2) + (49*S[3, Infinity]^2)/(256*n) + (49*LG[n]*S[3, Infinity]^2)/128 + (41*S[-1, Infinity]*S[3, Infinity]^2)/768 + (25*S[5, Infinity])/(9216*n^4) - (25*S[5, Infinity])/(256*n^3) + (75*S[5, Infinity])/(256*n^2) - (25*S[5, Infinity])/(64*n) + (5*LG[n]*S[5, Infinity])/(768*n^4) - (25*LG[n]*S[5, Infinity])/(384*n^2) + (25*LG[n]*S[5, Infinity])/(64*n) + (25*LG[n]^2*S[5, Infinity])/64 + (89*S[-1, Infinity]^2*S[5, Infinity])/128 + (83*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + (65*S[-6, 1, Infinity])/2 + 2*S[-5, -2, Infinity] - (S[-1, Infinity]*S[-5, -1, Infinity])/2 + (69*S[-5, 2, Infinity])/2 + (5*S[-4, -3, Infinity])/2 + 35*S[-4, 3, Infinity] + (5*S[-3, -4, Infinity])/2 + 33*S[-3, 4, Infinity] + (5*S[-2, -5, Infinity])/2 + (55*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 34*S[-5, 1, 1, Infinity] - (3*S[-4, 1, -2, Infinity])/2 - (71*S[-4, 1, 2, Infinity])/2 - (71*S[-4, 2, 1, Infinity])/2 - 2*S[-3, 1, -3, Infinity] - 34*S[-3, 1, 3, Infinity] - (3*S[-3, 2, -2, Infinity])/2 - 35*S[-3, 2, 2, Infinity] - 34*S[-3, 3, 1, Infinity] - 2*S[-2, 1, -4, Infinity] - 29*S[-2, 1, 4, Infinity] - 2*S[-2, 2, -3, Infinity] - (61*S[-2, 2, 3, Infinity])/2 - (3*S[-2, 3, -2, Infinity])/2 - (61*S[-2, 3, 2, Infinity])/2 - 29*S[-2, 4, 1, Infinity] - 2*S[-1, 1, -5, Infinity] - 20*S[-1, 1, 5, Infinity] - 2*S[-1, 2, -4, Infinity] - (43*S[-1, 2, 4, Infinity])/2 - 2*S[-1, 3, -3, Infinity] - 22*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (43*S[-1, 4, 2, Infinity])/2 - 20*S[-1, 5, 1, Infinity] + 32*S[-4, 1, 1, 1, Infinity] + S[-3, 1, 1, -2, Infinity] + 31*S[-3, 1, 1, 2, Infinity] + 31*S[-3, 1, 2, 1, Infinity] + 31*S[-3, 2, 1, 1, Infinity] + (3*S[-2, 1, 1, -3, Infinity])/2 + 27*S[-2, 1, 1, 3, Infinity] + S[-2, 1, 2, -2, Infinity] + (55*S[-2, 1, 2, 2, Infinity])/2 + 27*S[-2, 1, 3, 1, Infinity] + S[-2, 2, 1, -2, Infinity] + (55*S[-2, 2, 1, 2, Infinity])/2 + (55*S[-2, 2, 2, 1, Infinity])/2 + 27*S[-2, 3, 1, 1, Infinity] + (3*S[-1, 1, 1, -4, Infinity])/2 - (5*S[-1, 1, 1, 1, Infinity])/(32*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(48*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(288*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(8*n^3) + (3*LG[n]*S[-1, 1, 1, 1, Infinity])/(8*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(240*n^4) - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(4*n) + (LG[n]^3*S[-1, 1, 1, 1, Infinity])/6 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(288*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^3) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - (LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/6 + 20*S[-1, 1, 1, 4, Infinity] + (3*S[-1, 1, 2, -3, Infinity])/2 + 21*S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, -2, Infinity] + 21*S[-1, 1, 3, 2, Infinity] + 20*S[-1, 1, 4, 1, Infinity] + (3*S[-1, 2, 1, -3, Infinity])/2 + 21*S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, -2, Infinity] + (43*S[-1, 2, 2, 2, Infinity])/2 + 21*S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, -2, Infinity] + 21*S[-1, 3, 1, 2, Infinity] + 21*S[-1, 3, 2, 1, Infinity] + 20*S[-1, 4, 1, 1, Infinity] - 24*S[-3, 1, 1, 1, 1, Infinity] - S[-2, 1, 1, 1, -2, Infinity]/2 - (41*S[-2, 1, 1, 1, 2, Infinity])/2 - (41*S[-2, 1, 1, 2, 1, Infinity])/2 - (41*S[-2, 1, 2, 1, 1, Infinity])/2 - (41*S[-2, 2, 1, 1, 1, Infinity])/2 - S[-1, 1, 1, 1, -3, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(288*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(8*n^3) + (3*S[-1, 1, 1, 1, 1, Infinity])/(8*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(120*n^4) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, 1, 1, 1, 1, Infinity])/2 - S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 17*S[-1, 1, 1, 1, 3, Infinity] - S[-1, 1, 1, 2, -2, Infinity]/2 - 17*S[-1, 1, 1, 2, 2, Infinity] - 17*S[-1, 1, 1, 3, 1, Infinity] - S[-1, 1, 2, 1, -2, Infinity]/2 - 17*S[-1, 1, 2, 1, 2, Infinity] - 17*S[-1, 1, 2, 2, 1, Infinity] - 17*S[-1, 1, 3, 1, 1, Infinity] - S[-1, 2, 1, 1, -2, Infinity]/2 - 17*S[-1, 2, 1, 1, 2, Infinity] - 17*S[-1, 2, 1, 2, 1, Infinity] - 17*S[-1, 2, 2, 1, 1, Infinity] - 17*S[-1, 3, 1, 1, 1, Infinity] + 10*S[-2, 1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity] + 10*S[-1, 1, 1, 1, 1, 2, Infinity] + 10*S[-1, 1, 1, 1, 2, 1, Infinity] + 10*S[-1, 1, 1, 2, 1, 1, Infinity] + 10*S[-1, 1, 2, 1, 1, 1, Infinity] + 10*S[-1, 2, 1, 1, 1, 1, Infinity]|0


==> anc/numbers/deposit/R5/n4_check/sexp_all.wl <==
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory,"Applications","HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
$HistoryLength=0;
dir="PROJECT/ma_a/paper/revision/R5/verify/VC/";
words=Get[dir<>"suffix_words.m"];
ORD=4;
out=OpenWrite[dir<>"sexp_all.out"];
Do[
  w=words[[i]];
  t=AbsoluteTiming[ex=SExpansion[S@@Append[w,n],n,ORD]];
  ex=Expand[ex /. (-1)^n -> sg];
  A=Coefficient[ex,sg,0]; B=Coefficient[ex,sg,1];
  A=ConstantsToHarmonicSums[A]; B=ConstantsToHarmonicSums[B];
  WriteString[out, ToString[w,InputForm]<>"|"<>ToString[A,InputForm]<>"|"<>ToString[B,InputForm]<>"\n"];
  Print[i," ",w," ",t[[1]]," ",MaxMemoryUsed[]/10.^9];
, {i,Length[words]}];
Close[out];
Print["DONE"];


==> anc/numbers/deposit/R5/n4_check/suffix_words.json <==
[[-6], [-5], [-4], [-3], [-2], [1], [2], [3], [4], [5], [6], [-6, 1], [-5, -2], [-5, 1], [-5, 2], [-4, -3], [-4, -2], [-4, 1], [-4, 2], [-4, 3], [-3, -4], [-3, -3], [-3, -2], [-3, 1], [-3, 2], [-3, 3], [-3, 4], [-2, -5], [-2, -4], [-2, -3], [-2, -2], [-2, 1], [-2, 2], [-2, 3], [-2, 4], [-2, 5], [1, -6], [1, -5], [1, -4], [1, -3], [1, -2], [1, 1], [1, 2], [1, 3], [1, 4], [1, 5], [1, 6], [2, -5], [2, -4], [2, -3], [2, -2], [2, 1], [2, 3], [2, 4], [2, 5], [3, -4], [3, -3], [3, -2], [3, 1], [3, 2], [3, 3], [3, 4], [4, -3], [4, -2], [4, 1], [4, 2], [4, 3], [5, -2], [5, 1], [5, 2], [6, 1], [-5, 1, 1], [-4, -2, 1], [-4, 1, -2], [-4, 1, 1], [-4, 1, 2], [-4, 2, 1], [-3, -3, 1], [-3, -2, -2], [-3, -2, 1], [-3, -2, 2], [-3, 1, -3], [-3, 1, -2], [-3, 1, 1], [-3, 1, 2], [-3, 1, 3], [-3, 2, -2], [-3, 2, 1], [-3, 3, 1], [-2, -4, 1], [-2, -3, -2], [-2, -3, 1], [-2, -3, 2], [-2, -2, -3], [-2, -2, -2], [-2, -2, 1], [-2, -2, 2], [-2, -2, 3], [-2, 1, -4], [-2, 1, -3], [-2, 1, -2], [-2, 1, 1], [-2, 1, 2], [-2, 1, 3], [-2, 1, 4], [-2, 2, -3], [-2, 2, -2], [-2, 2, 1], [-2, 2, 3], [-2, 3, -2], [-2, 3, 1], [-2, 3, 2], [-2, 4, 1], [1, -5, 1], [1, -4, -2], [1, -4, 1], [1, -4, 2], [1, -3, -3], [1, -3, -2], [1, -3, 1], [1, -3, 2], [1, -3, 3], [1, -2, -4], [1, -2, -3], [1, -2, -2], [1, -2, 1], [1, -2, 2], [1, -2, 3], [1, -2, 4], [1, 1, -5], [1, 1, -4], [1, 1, -3], [1, 1, -2], [1, 1, 1], [1, 1, 3], [1, 1, 4], [1, 1, 5], [1, 2, -4], [1, 2, -2], [1, 2, 4], [1, 3, -3], [1, 3, -2], [1, 3, 1], [1, 3, 2], [1, 3, 3], [1, 4, -2], [1, 4, 1], [1, 4, 2], [1, 5, 1], [2, -4, 1], [2, -3, -2], [2, -3, 1], [2, -3, 2], [2, -2, -3], [2, -2, -2], [2, -2, 1], [2, -2, 2], [2, -2, 3], [2, 1, -4], [2, 1, -2], [2, 1, 4], [2, 3, -2], [2, 3, 1], [2, 3, 2], [2, 4, 1], [3, -3, 1], [3, -2, -2], [3, -2, 1], [3, -2, 2], [3, 1, -3], [3, 1, -2], [3, 1, 1], [3, 1, 2], [3, 1, 3], [3, 2, -2], [3, 2, 1], [3, 3, 1], [4, -2, 1], [4, 1, -2], [4, 1, 1], [4, 1, 2], [4, 2, 1], [5, 1, 1], [-4, 1, 1, 1], [-3, -2, 1, 1], [-3, 1, -2, 1], [-3, 1, 1, -2], [-3, 1, 1, 1], [-2, -3, 1, 1], [-2, -2, -2, 1], [-2, -2, 1, -2], [-2, -2, 1, 1], [-2, -2, 1, 2], [-2, -2, 2, 1], [-2, 1, -3, 1], [-2, 1, -2, -2], [-2, 1, -2, 1], [-2, 1, -2, 2], [-2, 1, 1, -3], [-2, 1, 1, -2], [-2, 1, 1, 1], [-2, 1, 1, 3], [-2, 1, 2, -2], [-2, 1, 3, 1], [-2, 2, -2, 1], [-2, 2, 1, -2], [-2, 3, 1, 1], [1, -4, 1, 1], [1, -3, -2, 1], [1, -3, 1, -2], [1, -3, 1, 1], [1, -3, 1, 2], [1, -3, 2, 1], [1, -2, -3, 1], [1, -2, -2, -2], [1, -2, -2, 1], [1, -2, -2, 2], [1, -2, 1, -3], [1, -2, 1, -2], [1, -2, 1, 1], [1, -2, 1, 2], [1, -2, 1, 3], [1, -2, 2, -2], [1, -2, 2, 1], [1, -2, 3, 1], [1, 1, -4, 1], [1, 1, -3, -2], [1, 1, -3, 1], [1, 1, -3, 2], [1, 1, -2, -3], [1, 1, -2, -2], [1, 1, -2, 1], [1, 1, -2, 2], [1, 1, -2, 3], [1, 1, 1, -4], [1, 1, 1, -2], [1, 1, 1, 4], [1, 1, 3, -2], [1, 1, 3, 1], [1, 1, 3, 2], [1, 1, 4, 1], [1, 2, -3, 1], [1, 2, -2, -2], [1, 2, -2, 2], [1, 2, 3, 1], [1, 3, -2, 1], [1, 3, 1, -2], [1, 3, 1, 1], [1, 3, 1, 2], [1, 3, 2, 1], [1, 4, 1, 1], [2, -3, 1, 1], [2, -2, -2, 1], [2, -2, 1, -2], [2, -2, 1, 1], [2, -2, 1, 2], [2, -2, 2, 1], [2, 1, -3, 1], [2, 1, -2, -2], [2, 1, -2, 2], [2, 1, 3, 1], [2, 3, 1, 1], [3, -2, 1, 1], [3, 1, -2, 1], [3, 1, 1, -2], [3, 1, 1, 1], [4, 1, 1, 1], [-2, -2, 1, 1, 1], [-2, 1, -2, 1, 1], [-2, 1, 1, -2, 1], [-2, 1, 1, 1, -2], [1, -3, 1, 1, 1], [1, -2, -2, 1, 1], [1, -2, 1, -2, 1], [1, -2, 1, 1, -2], [1, -2, 1, 1, 1], [1, 1, -3, 1, 1], [1, 1, -2, -2, 1], [1, 1, -2, 1, -2], [1, 1, -2, 1, 1], [1, 1, -2, 1, 2], [1, 1, -2, 2, 1], [1, 1, 1, -3, 1], [1, 1, 1, -2, -2], [1, 1, 1, -2, 2], [1, 1, 1, 3, 1], [1, 1, 3, 1, 1], [1, 2, -2, 1, 1], [1, 3, 1, 1, 1], [2, -2, 1, 1, 1], [2, 1, -2, 1, 1], [1, 1, -2, 1, 1, 1], [1, 1, 1, -2, 1, 1]]

==> anc/numbers/deposit/R5/n4_check/test_contin.py <==
from contin import *
from fractions import Fraction as F
# E_1(w)=z2 w - z3 w^2 + z4 w^3 ...
for k in range(1,4): print("E_1 order",k, reg_expr(taylorE((1,),k)))
print("O_-1 order0", reg_expr(taylorO((-1,),0)))
print("E_-1 order1", reg_expr(taylorE((-1,),1)))
print("E_2,1 order 1", reg_expr(taylorE((2,1),1)))
print("E_1,1 order 2", reg_expr(taylorE((1,1),2)))
print("reg S_1,1", reg_expr({((1,1),):F(1)}))
print("reg S_1,2", reg_expr({((1,2),):F(1)}))


==> anc/numbers/deposit/R5/n4_check/test_limits.py <==
from limits import *
from fractions import Fraction as F
# S_1 at -2+w: S_1(w) -1/w - 1/(w-1)
r=combine({(1,):F(1)},DL_word)
for p in sorted(r): print(p, r[p])
r=combine({(1,):F(1)},BFKL_word)
for p in sorted(r): print("B",p, r[p])


==> anc/numbers/deposit/R5/n4_check/usage.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
==== SExpansion
SExpansion[expr_,n_,ord_] calculates the expansion of an expr involing S-sums with respect to n about infinity up to order m. Example:
  
  In[1]:= SExpansion[S[1,1,n],n,6]
  Out[1]:= -DisplayForm[FractionBox[1, RowBox[{1440,  , SuperscriptBox[n, 6]}]]]+DisplayForm[FractionBox[1, RowBox[{48,  , SuperscriptBox[n, 5]}]]]+DisplayForm[FractionBox[1, RowBox[{288,  , SuperscriptBox[n, 4]}]]]-DisplayForm[FractionBox[1, RowBox[{8,  , SuperscriptBox[n, 3]}]]]+DisplayForm[FractionBox[3, RowBox[{8,  , SuperscriptBox[n, 2]}]]]-DisplayForm[FractionBox[1, RowBox[{2,  , n}]]]+DisplayForm[FractionBox[z2, 2]]+(-DisplayForm[FractionBox[1, RowBox[{252,  , SuperscriptBox[n, 6]}]]]+DisplayForm[FractionBox[1, RowBox[{120,  , SuperscriptBox[n, 4]}]]]-DisplayForm[FractionBox[1, RowBox[{12,  , SuperscriptBox[n, 2]}]]]+DisplayForm[FractionBox[1, RowBox[{2,  , n}]]]) LG[n]+DisplayForm[FractionBox[SuperscriptBox[RowBox[{LG, [, n, ]}], 2], 2]]
==== HarmonicSumsSeries
HarmonicSumsSeries[expr, x, c, ord] computes the series expansion of expr with respect to x around c up to order ord. expr may contain harmonic sums, cyclotomic sums, harmonic polylogarithms, multiple polylogarithms, etc. 
  Examples:
  
  In[1]:= HarmonicSumsSeries[H[1,1,x], x, 0, 8]
  Out[1]:= DisplayForm[FractionBox[SuperscriptBox[x, 2], 2]]+DisplayForm[FractionBox[SuperscriptBox[x, 3], 2]]+DisplayForm[FractionBox[11, 24]] DisplayForm[SuperscriptBox[x, 4]]+DisplayForm[FractionBox[5, 12]] DisplayForm[SuperscriptBox[x, 5]]+DisplayForm[FractionBox[137, 360]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[7, 20]] DisplayForm[SuperscriptBox[x, 7]]+DisplayForm[FractionBox[363, 1120]] DisplayForm[SuperscriptBox[x, 8]]
  
  In[2]:= HarmonicSumsSeries[H[{3,1},{4,0},x]/(1-x), x, 0, 8]
  Out[2]:= DisplayForm[FractionBox[SuperscriptBox[x, 3], 3]]+DisplayForm[FractionBox[SuperscriptBox[x, 4], 12]]+DisplayForm[FractionBox[SuperscriptBox[x, 5], 60]]+DisplayForm[FractionBox[43, 180]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[157, 1260]] DisplayForm[SuperscriptBox[x, 7]]+DisplayForm[FractionBox[73, 1260]] DisplayForm[SuperscriptBox[x, 8]]
  
  In[3]:= HarmonicSumsSeries[GL[{1/VarGL,1/(1-VarGL)},x]/(1+x), x, 0, 8]
  Out[3]:= x-DisplayForm[FractionBox[3, 4]] DisplayForm[SuperscriptBox[x, 2]]+DisplayForm[FractionBox[31, 36]] DisplayForm[SuperscriptBox[x, 3]]-DisplayForm[FractionBox[115, 144]] DisplayForm[SuperscriptBox[x, 4]]+DisplayForm[FractionBox[3019, 3600]] DisplayForm[SuperscriptBox[x, 5]]-DisplayForm[FractionBox[973, 1200]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[48877, 58800]] DisplayForm[SuperscriptBox[x, 7]]-DisplayForm[FractionBox[191833, 235200]] DisplayForm[SuperscriptBox[x, 8]]
==== AnalyticContinuation
MessageName[AnalyticContinuation, usage]
==== BinomialSumToGL
BinomialSumToGL[f[n],x,{n,a,Infinity}] tries to find a closed form representation of Sum[f[n]*x^n,{n,a,Infinity}], by using the rewrite rules of BSToGL. Examples:
  
  In[1]:= BinomialSumToGL[1/(2 n+3)^2,x,{n,1,Infinity}]
  Out[1]:= -DisplayForm[FractionBox[1, 9]]+DisplayForm[FractionBox[1, RowBox[{4,  , SuperscriptBox[x, RowBox[{3, /, 2}]]}]]] GL[{DisplayForm[FractionBox[1, VarGL]],DisplayForm[FractionBox[SqrtBox[VarGL], RowBox[{1, -, VarGL}]]]},x]
  
  In[2]:= BinomialSumToGL[n!^2/(2*n)!/n,x,{n,1,Infinity}]
  Out[2]:= DisplayForm[FractionBox[1, 4]] (2-x) x+DisplayForm[FractionBox[SqrtBox[x], RowBox[{2,  , SqrtBox[RowBox[{4, -, x}]]}]]]GL[{DisplayForm[SqrtBox[RowBox[{4, -, VarGL}]]] DisplayForm[SqrtBox[VarGL]])},x]
==== TransformToSSums
Rewrites, if possiple, expressions containing nested sums into expressions in terms of cyclotomic S-sums.
  Example:
  
  In[1]:= expr2=DisplayForm[FractionBox[1, RowBox[{SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 2}], +, n}], )}], 2],  , SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 1}], +, n}], )}], 2],  , SuperscriptBox[n, 2],  , SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 3]}]]]((-4+7 n+27 DisplayForm[SuperscriptBox[n, 2]]-7 DisplayForm[SuperscriptBox[n, 3]]-3 DisplayForm[SuperscriptBox[n, 4]]-14 DisplayForm[SuperscriptBox[n, 5]]+6 DisplayForm[SuperscriptBox[n, 6]]+2 DisplayForm[SuperscriptBox[n, 7]]-2 DisplayForm[SuperscriptBox[n, 8]]) (-1DisplayForm[SuperscriptBox[), UnderscriptBox[n, .]]]+(-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] n (1+nDisplayForm[SuperscriptBox[), 2]] (1+4 n+2 DisplayForm[SuperscriptBox[n, 2]]) DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 4}], n]]DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 1], .]], SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 3}], +, SubscriptBox[ι, 1]}], )}], 2]]]+4 (-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] DisplayForm[SuperscriptBox[n, 2]] (1+nDisplayForm[SuperscriptBox[), 3]] DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 3}], n]]DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 1], .]], RowBox[{RowBox[{-, 2}], +, SubscriptBox[ι, 1]}]]]+(-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] DisplayForm[SuperscriptBox[n, 2]] (1+nDisplayForm[SuperscriptBox[), 3]] DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 2}], n]]DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 1], .]], SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 1}], +, SubscriptBox[ι, 1]}], )}], 3]]]+2 (-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] DisplayForm[SuperscriptBox[n, 2]] (1+nDisplayForm[SuperscriptBox[), 3]] DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 4}], n]]DisplayForm[FractionBox[RowBox[{UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 2], =, 4}], SubscriptBox[ι, 1]], FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 2], .]], SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 3}], +, SubscriptBox[ι, 2]}], )}], 2]]}], RowBox[{RowBox[{-, 1}], +, SubscriptBox[ι, 1]}]]]);
  
  In[2]:= TransformToSSums[expr2]
  Out[2]:= -DisplayForm[FractionBox[RowBox[{2, +, RowBox[{6,  , n}], +, RowBox[{6,  , SuperscriptBox[n, 2]}], +, RowBox[{2,  , SuperscriptBox[n, 3]}], -, SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[n, .]]}], SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 3]]]+S[-3,n]+DisplayForm[FractionBox[RowBox[{S, [, RowBox[{RowBox[{-, 2}], ,, n}], ]}], RowBox[{n,  , RowBox[{(, RowBox[{1, +, n}], )}]}]]]-2 S[1,-2,n]
  
  Options: UseSigmaReduce, FinalSigmaReduce
==== SToZ
Converts S-sums to Z-sums. Examples:
  
  In[1]:= SToZ[S[1,1,2,N]]
  Out[1]:= Z[4,N]+Z[1,3,N]+Z[2,2,N]+Z[1,1,2,N]
  
  In[2]:= SToZ[S[1,N]+2*S[-1,1,N]]
  Out[2]:= Z[1,N]+2 (Z[-2,N]+Z[-1,1,N])
==== ComputeSToZeta
MessageName[ComputeSToZeta, usage]
==== ReduceConstants
Replaces harmonic polylogartihms at one and harmonic sums at infinity by a special set of constants. In order to find the result in terms of known constants, such as multiple zeta values, the option 'ToKnwonConstantsTrue' must be included. Examples:
  
  In[1]:= ReduceConstants[S[2,∞]]
  Out[1]:= S[2,∞]
  
  In[2]:= ReduceConstants[S[2,∞],ToKnownConstantsTrue]
  Out[2]:= z2
  
  In[3]:= ReduceConstants[S[2,2,∞]+2*S[3,2,2,∞],ToKnownConstantsTrue]
  Out[3]:= DisplayForm[FractionBox[RowBox[{7,  , SuperscriptBox[z2, 2]}], 10]]+2 (DisplayForm[FractionBox[RowBox[{21,  , SuperscriptBox[z2, 2],  , z3}], 10]]+DisplayForm[FractionBox[RowBox[{15,  , z2,  , z5}], 2]]-DisplayForm[FractionBox[RowBox[{291,  , z7}], 16]])
  
  In[4]:= ReduceConstants[S[-5,-1,∞],ToKnownConstantsTrue]
  Out[4]:= s6
  
  Some examples with harmononic polylogarithms evaluated at one:
  
  In[5]:= ReduceConstants[H[0,1,-1,1],ToKnownConstantsTrue]
  Out[5]:= (3 ln2 z2)/2-z3
  
  In[6]:= ReduceConstants[H[0,1,-1,1]+2H[0,0,0,0,1,1],ToKnownConstantsTrue]
  Out[6]:= (3 ln2 z2)/2-z3+2 z5.
  
  The results can be divergent:
  
  In[7]:= ReduceConstants[S[1,∞],ToKnownConstantsTrue]
  Out[7]:= sinf
  
  In[8]:= ReduceConstants[H[1,1,-1,1],ToKnownConstantsTrue]
  Out[8]:= DisplayForm[SuperscriptBox[ln2, 3]]/6+(DisplayForm[SuperscriptBox[ln2, 2]] sinf)/2+(ln2 DisplayForm[SuperscriptBox[sinf, 2]])/2-ln2 z2-(sinf z2)/2+(7 z3)/8
  
  The option 'DefineConstants' allows us to replace the consntants by whatever expression we wish:
  
  In[9]:= ReduceConstants[H[1,1,-1,1],DefineConstants{S[1,∞]SINF,S[-1,∞]Sm1inf,S[2,∞]zeta2,S[3,∞]zeta3+nothing}]
  Out[9]:= -DisplayForm[FractionBox[1, 2]] DisplayForm[SuperscriptBox[SINF, 2]] Sm1inf+DisplayForm[FractionBox[1, 2]] DisplayForm[SuperscriptBox[Sm1inf, 2]]-DisplayForm[FractionBox[1, 6]] DisplayForm[SuperscriptBox[Sm1inf, 3]]-DisplayForm[FractionBox[1, 2]] SINF zeta2+Sm1inf zeta2+DisplayForm[FractionBox[7, 8]] (nothing+zeta3)
==== SigmaReduce
MessageName[SigmaReduce, usage]
==== HarmonicSumsBinomial
HarmonicSumsBinomial[a_,b_] represents Binomial[a,b].
==== BinomialSums
MessageName[BinomialSums, usage]
==== ShiftS
MessageName[ShiftS, usage]
==== SToH
SToH[expr,x] takes (part of) a powerseries expansion of a harmonic polylogarithm (expr) and finds the harmonic polylogratithm(s) it orignates form. It is the inverse of HToS. 
  Examples:
  
  In[1]:=SToH[DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]],x]
  Out[1]:= H[0,0,2,x]
  
  In[2]:= SToH[DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]],x]
  Out[2]:= -H[0,-1,2,x]+H[0,0,2,x]
  
  In[3]:= SToH[-(DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]])+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]]+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[2,{1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]-DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[1,1,{-1,-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]],x]
  Out[3]:= H[1,-1,2,x]
==== HToS
HToS[expr] computes the power series expansion of harmonic polylogarithms without trailing zeroes. Example:
  
  In[1]:= HToS[H[1,-1,2,x]]
  Out[1]:= -(DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]])+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]]+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[2,{1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]-DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[1,1,{-1,-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]
==== ToS
MessageName[ToS, usage]
==== SRemoveLeading1
SRemoveLeading1[S[__,n]] extracts leading ones. Example: 
  
  In[1]:= SRemoveLeading1[S[1,1,2,n]+2*S[1,-1,n]]
  Out[1]:= DisplayForm[FractionBox[1, 2]] S[1,nDisplayForm[SuperscriptBox[], 2]] S[2,n]+S[1,n] S[3,n]+DisplayForm[FractionBox[1, 2]] S[4,n]+2 (S[-2,n]+S[-1,n] S[1,n]-S[-1,1,n])-S[1,n] S[2,1,n]-S[3,1,n]+S[2,1,1,n]
  
  We see that, except for S[1,n], none of the S-sums in the output has a 1 as the first index.
==== LinearExpand
Expands all the products of harmonic sums, cyclotomic sums and binomial sums at same upper summation limit. Examples:
  
  In[1]:= LinearExpand[S[1,1,-1,N]*S[1,N]+S[2,N]*S[-1,N]]
  Out[1]:= -S[-3,N]+S[-1,2,N]+S[2,-1,N]-S[1,1,-2,N]-S[1,2,-1,N]-S[2,1,-1,N]+S[1,1,-1,1,N]+3 S[1,1,1,-1,N]
  
  In[2]:= LinearExpand[CS[{{1,0,1},{2,1,3}},N]*S[1,N]]
  Out[2]:= 2 CS[{{1,0,1},{2,1,1}},N]+2 CS[{{1,0,1},{2,1,2}},N]+2 CS[{{1,0,1},{2,1,3}},N]-CS[{{1,0,2},{2,1,3}},N]+2 CS[{{1,0,1},{1,0,1},{2,1,3}},N]+CS[{{1,0,1},{2,1,3},{1,0,1}},N]-S[1,1,N]
  
  In[3]:= LinearExpand[BS[2,{1},{{{1},{2,3}}},N]*S[1,N]]
  Out[3]:= -BS[{{1,0,3}},{1},{{{1},{2,3}}},N]+BS[{{1,0,1},{1,0,2}},{1,1},{{{},{}},{{1},{2,3}}},N]+BS[{{1,0,2},{1,0,1}},{1,1},{{{1},{2,3}},{{},{}}},N]
==== ReduceToBasis
For default option setting ReduceToBasis[expr] replaces dependent harmonic sums up to weight 6 using algebraic relations. In order to replace harmonic sums of higher weight you have to load in additonal relation tables by using DefineRelationTableStatic. Relationtables up to weight 8 are available.
  Examples:
  
  In[1]:= ReduceToBasis[S[1,1,N]+3*S[2,N]]
  Out[1]:= DisplayForm[FractionBox[1, 2]] S[1,NDisplayForm[SuperscriptBox[], 2]]+DisplayForm[FractionBox[7, 2]] S[2,N]
  
  In[2]:= ReduceToBasis[S[1,1,N]+5*S[-1,-1,N]]
  Out[2]:= DisplayForm[FractionBox[5, 2]] S[-1,NDisplayForm[SuperscriptBox[], 2]]+DisplayForm[FractionBox[1, 2]] S[1,NDisplayForm[SuperscriptBox[], 2]]+3 S[2,N]
  
  Options: UseDifferentiation, UseHalfInteger, Partly, Online.
==== ComputeGLToSSums
MessageName[ComputeGLToSSums, usage]
==== GLToS
Expresses GL functions in terms of harmonic sums or cyclotomic harmonic sums. Examples:
  
  In[1]:= GLToS[GL[{1/(1-VarGL),1/(1+VarGL)},x],x]
  Out[1]:= DisplayForm[SuperscriptBox[x, 2]]/2+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ο, 1], =, 3}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[ο, 1]]] (DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 2}], SubscriptBox[ο, 1]]](-1DisplayForm[SuperscriptBox[), UnderscriptBox[SubscriptBox[ι, 1], .]]]/(-1+DisplayForm[SubscriptBox[ι, 1]])))/DisplayForm[SubscriptBox[ο, 1]]
  
  In[2]:= GLToS[GL[{1/(1-VarGL),1/√(1+VarGL)},x],x]
  Out[2]:= DisplayForm[SuperscriptBox[x, 2]]/2+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ο, 1], =, 3}], ∞]]DisplayForm[SuperscriptBox[x, SubscriptBox[ο, 1]]] (-((2 (DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 1}], SubscriptBox[ο, 1]]](DisplayForm[UnderoverscriptBox[SuperscriptBox[∏, .], RowBox[{SubscriptBox[ι, 2], =, 1}], SubscriptBox[ι, 1]]]((1-2 DisplayForm[SubscriptBox[ι, 2]])/(2 DisplayForm[SubscriptBox[ι, 2]])))/(-1+2 DisplayForm[SubscriptBox[ι, 1]])))/DisplayForm[SubscriptBox[ο, 1]])+(2 DisplayForm[UnderoverscriptBox[SuperscriptBox[∏, .], RowBox[{SubscriptBox[ι, 1], =, 1}], SubscriptBox[ο, 1]]]((1-2 DisplayForm[SubscriptBox[ι, 1]])/(2 DisplayForm[SubscriptBox[ι, 1]])))/(DisplayForm[SubscriptBox[ο, 1]] (-1+2 DisplayForm[SubscriptBox[ο, 1]])))
389
{AnalyticContinuationFactor, AsymptoticExpansionTest, BinomialSumToGL, BSExpansion, DEGenerateExpansion, ExpandExpression, ExpandMellinExpression, ExpandSInf, Expansion, ExpansionOrder, GeneralExpansion, GLExpansion, GLLetterExpand, HarmonicSumsBinomial, HarmonicSumsSeries, HExpansion, HInfSeries, HwExpansion, LinearExpand, LinearHExpand, NiceExpansionForm, QLSeries, SeriesHForNIntegrate, SExpansion, TaylorSeries}


==> anc/numbers/deposit/R5/regge/t4_alt_sums.out <==
S_1: closed form equals the sum at N=1..6: True
S_-1: closed form equals the sum at N=1..6: True
S_-2: closed form equals the sum at N=1..6: True
S_1 (even-N continuation) about N=0: c0 = 0, c1 = (1*zeta(2)), c2 = -((1*zeta(3)))
S_1 (odd-N continuation) about N=0: c0 = 0, c1 = (1*zeta(2)), c2 = -((1*zeta(3)))
S_-1 (even-N continuation) about N=0: c0 = 0, c1 = -(((1/2)*zeta(2))), c2 = ((3/4)*zeta(3))
S_-1 (odd-N continuation) about N=0: c0 = -((2*log(2))), c1 = ((1/2)*zeta(2)), c2 = -(((3/4)*zeta(3)))
S_-2 (even-N continuation) about N=0: c0 = 0, c1 = -(((3/2)*zeta(3))), c2 = zeta(2)*((21/20)*zeta(2))
S_-2 (odd-N continuation) about N=0: c0 = -((1*zeta(2))), c1 = ((3/2)*zeta(3)), c2 = -(zeta(2)*((21/20)*zeta(2)))
S_-2: even minus odd continuation at N=0 = (1*zeta(2))  (zeta2 = 1.64493406685 )
w=0.1: -pi tan(pi w/2) = -0.49757939416649422834, psi((1-w)/2)-psi((1+w)/2) = -0.49757939416649422834
w=0.37: -pi tan(pi w/2) = -2.0636406562063280526, psi((1-w)/2)-psi((1+w)/2) = -2.0636406562063280526
w=1.3: -pi tan(pi w/2) = 6.1657227459531315289, psi((1-w)/2)-psi((1+w)/2) = 6.1657227459531315289


==> anc/numbers/deposit/R5/regge/t4_alt_sums.py <==
#!/usr/bin/env python3
"""T4-07: small-N expansions of harmonic sums continued from even and from odd N.

S_1(N)  = psi(N+1) + gamma_E                          (no (-1)^N)
S_-1(N) = -ln2 + (-1)^N (1/2)[psi(N/2+1) - psi((N+1)/2)]
S_-2(N) = -zeta2/2 + (-1)^N (1/4)[psi'((N+1)/2) - psi'(N/2+1)]
'even' replaces (-1)^N by +1, 'odd' by -1.  Checked against the direct sums at N = 1..6, then expanded
about N = 0 with 40-digit arithmetic and the coefficients identified with PSLQ on {zeta2, zeta3, ln2, 1}.
Also checks psi^+(w) = -pi tan(pi w/2) = psi((1-w)/2) - psi((1+w)/2) (reflection formula) at sample points.
"""
import mpmath as mp

mp.mp.dps = 40
z2, z3, l2 = mp.zeta(2), mp.zeta(3), mp.log(2)
out = []
pr = lambda *x: (print(*x), out.append(' '.join(str(y) for y in x)))


def S1(N, s=1): return mp.digamma(N + 1) + mp.euler
def Sm1(N, s): return -l2 + s * (mp.digamma(N / 2 + 1) - mp.digamma((N + 1) / 2)) / 2
def Sm2(N, s): return -z2 / 2 + s * (mp.psi(1, (N + 1) / 2) - mp.psi(1, N / 2 + 1)) / 4


# direct check at integers, with s = (-1)^N
for name, f, k in [('S_1', S1, 1), ('S_-1', Sm1, -1), ('S_-2', Sm2, -2)]:
    ok = True
    for n in range(1, 7):
        direct = sum((mp.mpf(-1)**i if k < 0 else 1) / mp.mpf(i)**abs(k) for i in range(1, n + 1))
        ok &= abs(f(mp.mpf(n), (-1)**n) - direct) < mp.mpf(10)**-30
    pr(f'{name}: closed form equals the sum at N=1..6: {ok}')


def ident(x):
    r = mp.identify(x, ['zeta(2)', 'zeta(3)', 'log(2)'])
    return r if r else mp.nstr(x, 15)


for name, f in [('S_1', S1), ('S_-1', Sm1), ('S_-2', Sm2)]:
    for s, lab in [(1, 'even'), (-1, 'odd')]:
        c = mp.taylor(lambda N: f(N, s), 0, 2)
        pr(f'{name} ({lab}-N continuation) about N=0: c0 = {ident(c[0])}, c1 = {ident(c[1])}, c2 = {ident(c[2])}')
d0 = Sm2(0, 1) - Sm2(0, -1)
pr('S_-2: even minus odd continuation at N=0 =', ident(d0), ' (zeta2 =', mp.nstr(z2, 12), ')')
for wv in [mp.mpf('0.1'), mp.mpf('0.37'), mp.mpf('1.3')]:
    lhs = -mp.pi * mp.tan(mp.pi * wv / 2)
    rhs = mp.digamma((1 - wv) / 2) - mp.digamma((1 + wv) / 2)
    pr(f'w={wv}: -pi tan(pi w/2) = {mp.nstr(lhs, 20)}, psi((1-w)/2)-psi((1+w)/2) = {mp.nstr(rhs, 20)}')
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/regge/t4_even_omega.out <==
=== mode mixed (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = 0   [SU(3): 0 = 0]
S_3(w -> 4) = 0   [SU(3): 0 = 0]
S_4(w -> 2) = 0   [SU(3): 0 = 0]
S_4(w -> 4) = 0   [SU(3): 0 = 0]
=== mode full (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/N**3   [SU(3): 80*pi**2/27 = 29.2432722995240]
S_3(w -> 4) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/(4*N**3)   [SU(3): 20*pi**2/27 = 7.31081807488101]
S_4(w -> 2) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(4*N**4)   [SU(3): -236*pi**2/27 = -86.2676532835959]
S_4(w -> 4) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(64*N**4)   [SU(3): -59*pi**2/108 = -5.39172833022474]
S_3(w -> 2) by tag (t_psi = psi^-, t_phi = phi^- in the negative-signature equations):
  t_psi^1 t_phi^0: pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(2*N**3)
  t_psi^0 t_phi^1: pi**2*(N - 1)*(N + 1)/(2*N)
S_3 part linear in psi^- (full functions): 2*pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(N**3*w**2)
first-order S_3 (coefficient of a^3 w^-2): 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
  part through psi^- : 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3  macro nmSthreePsiMinusPartSUN = 12(N^2-1)(N^2+2)/N^3 zeta2 -> True
  rest              : -6*zeta2*(N - 1)*(N + 1)/N**3  macro nmSthreeRestSUN = -6(N^2-1)/N^3 zeta2 -> True
  total equals 12 z2 C_F (C_A-2C_F)(5C_A-6C_F): True


==> anc/numbers/deposit/R5/regge/t4_even_omega.py <==
#!/usr/bin/env python3
"""T4-08: does the signature-changing term vanish at even integer omega?

Solves eq. (7) of draft v3 (paper.tex, eq:system) perturbatively in a, SU(N), basis (1, A), kappa = +1,
l_+- = c_+ = 0, with the omega dependence kept in closed form through T = tan(pi w/2):
    psi^+ = -pi T, psi^- = pi/T, phi^+ = -(pi/2) T, phi^- = (pi/2)/T,   dT/dw = (pi/2)(1 + T^2).
Modes
  full  : every equation with the full tan/cot of eq. (7)
  mixed : the F_1^+ equation with the full psi^+ = -pi tan(pi w/2); every other equation at
          double-logarithmic accuracy (psi^+ -> 0, phi^+ -> 0, psi^- -> 2/w, phi^- -> 1/w), which is how
          eq. (13) (eq:S) uses F_A^- at first order in zeta_2
Tags t_psi, t_phi multiply psi^-, phi^- in the negative-signature equations, so that the part of S that
passes through them can be isolated.
Output: S_n(w) = coefficient of a^n in S = P(P - w) + 2 a C_F, P = F_1^+, its limit at w -> 2 and w -> 4,
and the split of S_3 into the part through psi^- and the rest (compared with the macros
nmSthreePsiMinusPartSUN, nmSthreeRestSUN of numbers.tex).
"""
import sympy as sp

w, T, Pi, N, eps, a = sp.symbols('w T Pi N epsilon a')
t_psi, t_phi = sp.symbols('t_psi t_phi')

CF = (N**2 - 1) / (2 * N)
CA = N
C = {'1': 0, 'A': CA}
b = {'1': CF, 'A': CF - CA / 2}
Trc = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
REPS = ['1', 'A']
NMAX = 4  # F to a^4 is enough for S to a^5; we use S to a^4


def D(f):
    """total derivative in w, with T = tan(pi w/2) and Pi standing for pi"""
    return sp.diff(f, w) + Pi / 2 * (1 + T**2) * sp.diff(f, T)


def weights(mode):
    full = {('psi', '+'): -Pi * T, ('psi', '-'): t_psi * Pi / T,
            ('phi', '+'): -Pi / 2 * T, ('phi', '-'): t_phi * Pi / 2 / T}
    dl = {('psi', '+'): 0, ('psi', '-'): t_psi * 2 / w, ('phi', '+'): 0, ('phi', '-'): t_phi / w}
    return full if mode == 'full' else dl


def solve(mode):
    W = weights(mode)
    f = {(R, s, 0): 0 for R in REPS for s in '+-'}
    for n in range(1, NMAX + 1):
        for R in REPS:
            for s in '+-':
                other = '-' if s == '+' else '+'
                rhs = 2 * b[R] if n == 1 else 0
                if n >= 2:
                    rhs += 2 * C[R] * (D(f[(R, s, n - 1)]) + W[('phi', s)] * f[(R, s, n - 1)])
                    rhs += sum(f[(R, s, k)] * f[(R, s, n - k)] for k in range(1, n))
                    psi = W[('psi', s)]
                    if mode == 'mixed' and R == '1' and s == '+':
                        psi = -Pi * T  # the full psi^+ only in the positive-signature singlet equation
                    rhs += 2 * psi * sum(Trc[(R, Rp)] * f[(Rp, other, n - 1)] for Rp in REPS)
                f[(R, s, n)] = sp.together(sp.expand(rhs) / w)
    return f


def S_coeffs(f, nmax):
    P = sum(a**n * f[('1', '+', n)] for n in range(1, NMAX + 1))
    S = sp.expand(P * (P - w) + 2 * a * CF)
    return {n: sp.simplify(S.coeff(a, n)) for n in range(1, nmax + 1)}


def at_even(expr, w0, order=1):
    """limit of expr at w = w0 (even integer): w = w0 + eps, T = tan(pi eps/2) as a series"""
    Tser = sp.series(sp.tan(sp.pi * eps / 2), eps, 0, 2 * order + 6).removeO()
    e = expr.subs(Pi, sp.pi).subs({T: Tser, w: w0 + eps})
    ser = sp.series(sp.simplify(e), eps, 0, 1)
    return sp.simplify(ser.removeO()), ser


out = []
pr = lambda *x: (print(*x), out.append(' '.join(str(y) for y in x)))

for mode in ['mixed', 'full']:
    f = solve(mode)
    Sn = S_coeffs(f, 4)
    pr(f'=== mode {mode} (t_psi = t_phi = 1 unless stated) ===')
    # identity check: S = -4 a C_F pi tan(pi w/2) F_A^- at every order (c_+ = l_+ = 0)
    for n in range(2, 5):
        ident = sp.simplify(Sn[n] - (-4 * CF * (-(-Pi * T)) * f[('A', '-', n - 1)]))
        pr(f'S_{n} - (-4 C_F pi tan F_A^-) = {sp.simplify(ident)}')
    for n in range(2, 5):
        Sn1 = Sn[n].subs({t_psi: 1, t_phi: 1})
        for w0 in (2, 4):
            lim, ser = at_even(Sn1, w0)
            lim3 = sp.simplify(lim.subs(N, 3))
            pr(f'S_{n}(w -> {w0}) = {sp.factor(lim)}   [SU(3): {lim3} = {sp.N(lim3)}]')
    if mode == 'full':
        # which parts survive at w = 2: expand in the tags
        S3 = sp.expand(Sn[3])
        lim, _ = at_even(S3, 2)
        lim = sp.expand(lim)
        pr('S_3(w -> 2) by tag (t_psi = psi^-, t_phi = phi^- in the negative-signature equations):')
        for mon, cf in sp.Poly(lim, t_psi, t_phi).terms():
            pr(f'  t_psi^{mon[0]} t_phi^{mon[1]}: {sp.factor(cf)}')
        # the part through psi^- is omega independent: psi^+ psi^- = -pi^2
        S3psi = sp.expand(S3).coeff(t_psi, 1).subs(t_phi, 0)
        pr('S_3 part linear in psi^- (full functions):', sp.factor(sp.simplify(S3psi.subs(T, sp.tan(sp.pi * w / 2)).subs(Pi, sp.pi))))

# first-order zeta_2 split of S_3 at small w (DL F_A^- with psi^- tagged), compared with the macros
f = solve('mixed')
Sn = S_coeffs(f, 3)
S3 = Sn[3]
# small-w: pi tan(pi w/2) -> 3 zeta_2 w ; coefficient of a^3 w^-2
z2 = sp.symbols('zeta2')
S3_first = sp.expand(sp.simplify(S3.subs(T, 0) + sp.diff(S3, T).subs(T, 0) * (3 * z2 * w / Pi)))  # linear in T
S3_coef = sp.simplify(S3_first * w**2)
psi_part = sp.factor(sp.expand(S3_coef).coeff(t_psi, 1).subs(t_phi, 1))
rest = sp.factor(sp.expand(S3_coef).subs(t_psi, 0).subs(t_phi, 1))
pr('first-order S_3 (coefficient of a^3 w^-2):', sp.factor(S3_coef.subs({t_psi: 1, t_phi: 1})))
pr('  part through psi^- :', psi_part, ' macro nmSthreePsiMinusPartSUN = 12(N^2-1)(N^2+2)/N^3 zeta2 ->',
   sp.simplify(psi_part - 12 * (N**2 - 1) * (N**2 + 2) / N**3 * z2) == 0)
pr('  rest              :', rest, ' macro nmSthreeRestSUN = -6(N^2-1)/N^3 zeta2 ->',
   sp.simplify(rest + 6 * (N**2 - 1) / N**3 * z2) == 0)
S3_paper = 12 * z2 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
pr('  total equals 12 z2 C_F (C_A-2C_F)(5C_A-6C_F):', sp.simplify(S3_coef.subs({t_psi: 1, t_phi: 1}) - S3_paper) == 0)

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/regge/t4_mixed_pair.out <==
check F_1^+ (LL P^+):  [2*C_F/w, 4*C_F**2/w**3, 16*C_F**3/w**5]
check F_1^- - F_1^+ at a^2: 8*C_F*(C_A - 2*C_F)/w**3  (paper: -16 C_F b_A/w^3 = 8C_F(C_A-2C_F)/w^3)
=== X = g zeta2 w^1 F_1^+ F_1^- ===
n=2: dS_n = -4*C_F**2*g*zeta2/w   powers of w: [-1]  [NLL: -1, NNLL: 0]
      l_+-shift part -4*C_F**2*g*zeta2/w ; non-planar part 0
n=3: dS_n = -16*C_F**2*g*zeta2*(C_A - C_F)/w**3   powers of w: [-3]  [NLL: -3, NNLL: -2]
      l_+-shift part -16*C_F**3*g*zeta2/w**3 ; non-planar part -16*C_F**2*g*zeta2*(C_A - 2*C_F)/w**3
n=4: dS_n = 16*C_F**2*g*zeta2*(C_A - C_F)*(3*C_A - 11*C_F)/w**5   powers of w: [-5]  [NLL: -5, NNLL: -4]
      l_+-shift part -80*C_F**4*g*zeta2/w**5 ; non-planar part 16*C_F**2*g*zeta2*(C_A - 2*C_F)*(3*C_A - 8*C_F)/w**5
n=5: dS_n = -32*C_F**2*g*zeta2*(12*C_A**3 - 43*C_A**2*C_F + 60*C_A*C_F**2 - 30*C_F**3)/w**7   powers of w: [-7]  [NLL: -7, NNLL: -6]
      l_+-shift part -448*C_F**5*g*zeta2/w**7 ; non-planar part -32*C_F**2*g*zeta2*(C_A - 2*C_F)*(12*C_A**2 - 19*C_A*C_F + 22*C_F**2)/w**7
=== X = g zeta2 w^2 F_1^+ F_1^- ===
n=2: dS_n = -4*C_F**2*g*zeta2   powers of w: [0]  [NLL: -1, NNLL: 0]
      l_+-shift part -4*C_F**2*g*zeta2 ; non-planar part 0
n=3: dS_n = -16*C_F**2*g*zeta2*(C_A - C_F)/w**2   powers of w: [-2]  [NLL: -3, NNLL: -2]
      l_+-shift part -16*C_F**3*g*zeta2/w**2 ; non-planar part -16*C_F**2*g*zeta2*(C_A - 2*C_F)/w**2
n=4: dS_n = 16*C_F**2*g*zeta2*(C_A - C_F)*(3*C_A - 11*C_F)/w**4   powers of w: [-4]  [NLL: -5, NNLL: -4]
      l_+-shift part -80*C_F**4*g*zeta2/w**4 ; non-planar part 16*C_F**2*g*zeta2*(C_A - 2*C_F)*(3*C_A - 8*C_F)/w**4
n=5: dS_n = -32*C_F**2*g*zeta2*(12*C_A**3 - 43*C_A**2*C_F + 60*C_A*C_F**2 - 30*C_F**3)/w**6   powers of w: [-6]  [NLL: -7, NNLL: -6]
      l_+-shift part -448*C_F**5*g*zeta2/w**6 ; non-planar part -32*C_F**2*g*zeta2*(C_A - 2*C_F)*(12*C_A**2 - 19*C_A*C_F + 22*C_F**2)/w**6
m=2, per unit g zeta2: dS_3 components (C_F C_A^2, C_F^2 C_A, C_F^3) = [0, -16, 16]
m=2, per unit g zeta2: dS_4 components (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4) = [0, 48, -224, 176]  quartic: 0 (only C_F, C_A enter)
rows: S_3 (CF CA^2, CF^2 CA, CF^3), S_4 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4); quartic row is zero for all unknowns
rank without g: 4  -> tests left among 8 components: 4
rank with g   : 5  -> tests left among 8 components: 3
g column: [0, -16, 16, 0, 48, -224, 176]


==> anc/numbers/deposit/R5/regge/t4_mixed_pair.py <==
#!/usr/bin/env python3
"""T4-04: what would a signature-mixed quark-pair term do?

A hypothetical term X = g zeta2 w^m F_1^+ F_1^- is added to the positive-signature singlet equation of
eq. (7) (draft v3, eq:system).  With P = F_1^+ and c_+ = l_+ = 0, S = P(P - w) + 2aC_F = -X - (psi^+ term),
so at first order in zeta2 its shift is dS = -X evaluated with the double-logarithmic waves.
General color with one adjoint in R x Rbar: b_A = C_F - C_A/2, [T_rc]_{1A} = -2 C_F, kappa = +1.
Double-logarithmic equations used (phi^+ -> 0, psi^+ -> 0, psi^- -> 2/w):
   w F_1^+ = 2aC_F + (F_1^+)^2
   w F_A^+ = 2a b_A + 2a C_A dF_A^+/dw + (F_A^+)^2
   w F_1^- = 2aC_F + (F_1^-)^2 + 2a (2/w)(-2C_F) F_A^+
Prints dS_n for m = 1 (a phase times the signature ratio, weight of order pi^2 w, no extra coupling) and
m = 2 (one further power of w), split into the part equal to a shift of l_+ (from (F_1^+)^2) and the
non-planar remainder F_1^+(F_1^- - F_1^+); then the rank of the shifts of S_3, S_4 together with the
unknowns of App. D of the paper (c_+ - l_+ = x0 + xA C_A/C_F, y = yF C_F + yA C_A).
"""
import sympy as sp

w, a, CF, CA, g, z2 = sp.symbols('w a C_F C_A g zeta2')
bA = CF - CA / 2
NMAX = 6


def series_solve():
    F1p = [0] * (NMAX + 1); FAp = [0] * (NMAX + 1); F1m = [0] * (NMAX + 1)
    for n in range(1, NMAX + 1):
        r1p = (2 * CF if n == 1 else 0) + sum(F1p[k] * F1p[n - k] for k in range(1, n))
        rAp = (2 * bA if n == 1 else 0) + sum(FAp[k] * FAp[n - k] for k in range(1, n))
        if n >= 2:
            rAp += 2 * CA * sp.diff(FAp[n - 1], w)
        r1m = (2 * CF if n == 1 else 0) + sum(F1m[k] * F1m[n - k] for k in range(1, n))
        if n >= 2:
            r1m += 2 * (2 / w) * (-2 * CF) * FAp[n - 1]
        F1p[n] = sp.expand(r1p / w); FAp[n] = sp.expand(rAp / w); F1m[n] = sp.expand(r1m / w)
    return F1p, FAp, F1m


F1p, FAp, F1m = series_solve()
out = []
pr = lambda *x: (print(*x), out.append(' '.join(str(y) for y in x)))
pr('check F_1^+ (LL P^+): ', [sp.factor(F1p[n]) for n in (1, 2, 3)])
pr('check F_1^- - F_1^+ at a^2:', sp.factor(F1m[2] - F1p[2]), ' (paper: -16 C_F b_A/w^3 = 8C_F(C_A-2C_F)/w^3)')


def prod(A, B, n):
    return sp.expand(sum(A[k] * B[n - k] for k in range(1, n)))


res = {}
for m in (1, 2):
    pr(f'=== X = g zeta2 w^{m} F_1^+ F_1^- ===')
    for n in range(2, 6):
        tot = sp.expand(-g * z2 * w**m * prod(F1p, F1m, n))
        pl = sp.expand(-g * z2 * w**m * prod(F1p, F1p, n))  # same as a shift of l_+ by g/6 (m = 2)
        npl = sp.expand(tot - pl)
        # power of w: NNLL in S is a^n w^(4-2n), NLL is a^n w^(3-2n)
        pw = sp.Poly(sp.expand(tot * w**(3 * n)), w).monoms()
        powers = sorted(set(mm[0] - 3 * n for mm in pw)) if tot != 0 else []
        pr(f'n={n}: dS_n = {sp.factor(tot)}   powers of w: {powers}  [NLL: {3-2*n}, NNLL: {4-2*n}]')
        pr(f'      l_+-shift part {sp.factor(pl)} ; non-planar part {sp.factor(npl)}')
        res[(m, n)] = (tot, pl, npl)

# components of dS_3, dS_4 for m = 2 in the basis of the paper
basis3 = [CF * CA**2, CF**2 * CA, CF**3]
basis4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4]


def comps(expr, basis):
    p = sp.Poly(sp.expand(expr), CF, CA)
    return [p.coeff_monomial(bb) for bb in basis]


dS3 = sp.expand(res[(2, 3)][0] * w**2 / (z2 * g))
dS4 = sp.expand(res[(2, 4)][0] * w**4 / (z2 * g))
pr('m=2, per unit g zeta2: dS_3 components (C_F C_A^2, C_F^2 C_A, C_F^3) =', comps(dS3, basis3))
pr('m=2, per unit g zeta2: dS_4 components (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4) =', comps(dS4, basis4), ' quartic: 0 (only C_F, C_A enter)')

# rank analysis: unknowns of App. D plus g
x0, xA, yF, yA = sp.symbols('x0 xA yF yA')
cat = lambda k: sp.binomial(2 * k, k) / (k + 1)
cpl = x0 + xA * CA / CF
y = yF * CF + yA * CA
dS = {}
for n in (3, 4):
    dS[n] = sp.expand(6 * cpl * cat(n - 1) * (2 * CF)**n + y * cat(n - 2) * (2 * CF)**(n - 1))
eqs = comps(dS[3], basis3) + comps(dS[4], basis4)
M0 = sp.Matrix([[sp.diff(e, v) for v in (x0, xA, yF, yA)] for e in eqs])
gcol = sp.Matrix(comps(dS3, basis3) + comps(dS4, basis4))
M1 = M0.row_join(gcol)
pr('rows: S_3 (CF CA^2, CF^2 CA, CF^3), S_4 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4); quartic row is zero for all unknowns')
pr('rank without g:', M0.rank(), ' -> tests left among 8 components:', 8 - M0.rank())
pr('rank with g   :', M1.rank(), ' -> tests left among 8 components:', 8 - M1.rank())
pr('g column:', list(gcol))

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/regge/t4_quartic_even.out <==
coefficient of M_2 in S_4(w), full functions: -32*C_F*Pi**2*(Pi*T*w + 3)/w**4
  w^4 x coefficient at w -> 0: -96*pi**2*C_F = -576*C_F zeta2  (expected -576 zeta2 C_F)
  at w = 2: -6*pi**2*C_F = -36*C_F zeta2
  at w = 4: -3*pi**2*C_F/8 = -9*C_F/4 zeta2
note: the M_2 term needs psi^- once; tan(pi w/2) cot(pi w/2) = 1, so the zero of tan at even w is cancelled.


==> anc/numbers/deposit/R5/regge/t4_quartic_even.py <==
#!/usr/bin/env python3
"""T4-08, general color: the quartic part of S_4 at even omega with the full signature factors.

General gauge group, one copy of each irrep in R x Rbar, kappa = +1, l_+- = c_+ = 0.  The negative-signature
adjoint wave couples to the positive-signature waves of every channel R' through psi^- [T_rc]_{AR'}.
At first order in zeta_2 the positive-signature waves are diagonal; here they keep the full phi^+ = -(pi/2) tan
(their psi^+ coupling is dropped, it changes F_{R'}^+ at order zeta_2 times waves that start at a^1 and reaches
S_4 only through products with further tan factors; it is irrelevant for the M_2 coefficient checked here,
see the note printed at the end).  With C_{R'} = 2C_F - 2b_{R'}, every sum over R' reduces to
M_k = sum_{R'} [T_rc]_{AR'} b_{R'}^k (M_1 and M_2 of App. A of the paper; M_0 is the row sum).
The quartic invariant enters S_4 only through M_2 (App. A).  Output: the coefficient of M_2 in S_4(w) with
full tan/cot, its small-w limit (check: -576 zeta_2 C_F, from d_3 = ... + 48 M_2 and S_4 = -12 zeta_2 C_F d_3),
and its value at w = 2 and w = 4.
"""
import sympy as sp

w, T, Pi, CF, CA, bA, bp = sp.symbols('w T Pi C_F C_A b_A b')
M = sp.symbols('M0:5')
NMAX = 3


def D(f):
    return sp.diff(f, w) + Pi / 2 * (1 + T**2) * sp.diff(f, T)


psi_m, phi_m, phi_p = Pi / T, Pi / 2 / T, -Pi / 2 * T
# positive-signature wave of a generic channel R' (Born b, Casimir 2C_F - 2b), full phi^+
Cp = 2 * CF - 2 * bp
fp = [0] * (NMAX + 1)
for n in range(1, NMAX + 1):
    r = (2 * bp if n == 1 else 0) + sum(fp[k] * fp[n - k] for k in range(1, n))
    if n >= 2:
        r += 2 * Cp * (D(fp[n - 1]) + phi_p * fp[n - 1])
    fp[n] = sp.expand(r / w)


def to_M(expr):
    p = sp.Poly(sp.expand(expr), bp)
    return sum(c * M[k[0]] for k, c in zip(p.monoms(), p.coeffs()))


# negative-signature adjoint wave, full psi^-, phi^-
fA = [0] * (NMAX + 1)
for n in range(1, NMAX + 1):
    r = (2 * bA if n == 1 else 0) + sum(fA[k] * fA[n - k] for k in range(1, n))
    if n >= 2:
        r += 2 * CA * (D(fA[n - 1]) + phi_m * fA[n - 1])
        r += 2 * psi_m * to_M(fp[n - 1])
    fA[n] = sp.expand(r / w)

S4 = sp.expand(-4 * CF * (Pi * T) * fA[3])
cM2 = sp.simplify(S4.coeff(M[2]))
z2 = sp.symbols('zeta2')
out = []
pr = lambda *x: (print(*x), out.append(' '.join(str(y) for y in x)))
pr('coefficient of M_2 in S_4(w), full functions:', sp.factor(cM2))
small = sp.limit((cM2 * w**4).subs(Pi, sp.pi).subs(T, sp.tan(sp.pi * w / 2)), w, 0)
pr('  w^4 x coefficient at w -> 0:', sp.nsimplify(small), '=', sp.simplify(small / (sp.pi**2 / 6)), 'zeta2  (expected -576 zeta2 C_F)')
for w0 in (2, 4):
    eps = sp.symbols('eps')
    e = cM2.subs(Pi, sp.pi).subs({T: sp.tan(sp.pi * eps / 2), w: w0 + eps})
    val = sp.limit(e, eps, 0)
    pr(f'  at w = {w0}:', sp.simplify(val), '=', sp.simplify(val / (sp.pi**2 / 6)), 'zeta2')
pr('note: the M_2 term needs psi^- once; tan(pi w/2) cot(pi w/2) = 1, so the zero of tan at even w is cancelled.')
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R5/regge/t4_results.json <==
{
 "t4_even_omega.py": {
  "mixed (F_A^- at DL, full tan only in singlet eq.)": "S_n(w->2)=S_n(w->4)=0 for n=2,3,4",
  "full (eq. (7) with full tan/cot everywhere, l=c=0, SU(N))": {
   "S_3(w->2)": "pi^2 (N^2-1)(N^2+1)/N^3  [SU(3): 80 pi^2/27]",
   "S_3(w->4)": "pi^2 (N^2-1)(N^2+1)/(4 N^3)",
   "S_4(w->2)": "-3 pi^2 (N^2-1)(N^4+4N^2+1)/(4N^4)  [SU(3): -236 pi^2/27]",
   "S_3(w->2) split": {
    "through psi^-": "pi^2 (N^2-1)(N^2+2)/(2N^3)",
    "through phi^-": "pi^2 (N^2-1)/(2N)"
   },
   "S_3 part through psi^- at every w": "2 pi^2 (N^2-1)(N^2+2)/(N^3 w^2) = 12 zeta2 (N^2-1)(N^2+2)/N^3 a^3/w^2 (macro nmSthreePsiMinusPartSUN)"
  },
  "first-order S_3 split": {
   "psi^- part": "12 zeta2 (N^2-1)(N^2+2)/N^3 (= nmSthreePsiMinusPartSUN)",
   "rest": "-6 zeta2 (N^2-1)/N^3 (= nmSthreeRestSUN)"
  }
 },
 "t4_quartic_even.py": {
  "M_2 coefficient of S_4, full functions, l=c=0": "-32 C_F pi^2 (pi w tan(pi w/2) + 3)/w^4",
  "w->0": "-576 zeta2 C_F (matches d_3 = ... + 48 M_2, S_4 = -12 zeta2 C_F d_3)",
  "w=2": "-6 pi^2 C_F = -36 zeta2 C_F",
  "w=4": "-3 pi^2 C_F/8"
 },
 "t4_mixed_pair.py": {
  "X = g zeta2 w^m F_1^+ F_1^- in the F_1^+ equation": {
   "m=1": "NLL in S at every order, e.g. dS = -4 g zeta2 C_F^2 a^2/w at two loops",
   "m=2 dS_3": "-16 g zeta2 C_F^2 (C_A - C_F)  [l_+-shift part -16 g C_F^3, non-planar part -16 g C_F^2 (C_A-2C_F)]",
   "m=2 dS_4": "16 g zeta2 C_F^2 (C_A-C_F)(3C_A-11C_F)  [no quartic invariant]",
   "rank (x0,xA,yF,yA) -> tests left": "4 of 8",
   "rank with g -> tests left": "3 of 8 (g column (0,-16,16 | 0,48,-224,176))"
  }
 },
 "t4_alt_sums.py": {
  "S_1(N)": "zeta2 N - zeta3 N^2 + ... (both continuations)",
  "S_-2 even": "-(3/2) zeta3 N + (21/20) zeta2^2 N^2",
  "S_-2 odd": "-zeta2 + (3/2) zeta3 N - ...",
  "even - odd at N=0": "zeta2",
  "identity": "-pi tan(pi w/2) = psi((1-w)/2) - psi((1+w)/2)"
 }
}

==> anc/numbers/deposit/R5/regge_check/vg_baseline.out <==
== SU(N): App. A relations satisfied: True; T = [[0, (1 - N**2)/N], [-1/N, -N/2 + 2/N]]
  kappa=+1: S_1..S_5 (units zeta2) = [0, 6*(N - 1)*(N + 1)/N**2, 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3, -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4, -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5]
  kappa=+1: other nonzero terms in S (n, z, p): []
  check vs eq.(16): 0;  eq.(17): 0;  general S_5 (CLAUDE.md): 0
  check S_5 SU(N) vs -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5: 0
  kappa=-1: S_1..S_5 (units zeta2) = [0, -6*(N - 1)*(N + 1)/N**2, 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3, -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4, -6*(N - 1)*(N + 1)*(16*N**6 - 424*N**4 - 324*N**2 - 61)/N**5]
  kappa=-1: other nonzero terms in S (n, z, p): []
  check S_3 at kappa=-1 vs 12CF(CA-2CF)(7CA-10CF): 0
== SO(5): App. A relations satisfied: True; T = [[0, -2, 0], [-1/5, 0, -21/20], [0, -3/4, 0]]
  kappa=+1: S_1..S_5 (units zeta2) = [0, -6, -9, 222, -18051/4]
  kappa=+1: other nonzero terms in S (n, z, p): []
  check vs eq.(16): 0;  eq.(17): 0;  general S_5 (CLAUDE.md): 0
  kappa=-1: S_1..S_5 (units zeta2) = [0, 6, -3, 192, -16701/4]
  kappa=-1: other nonzero terms in S (n, z, p): []
  check S_3 at kappa=-1 vs 12CF(CA-2CF)(7CA-10CF): 0
== SO(7): App. A relations satisfied: True; T = [[0, -3, 0], [-1/7, 0, -45/28], [0, -5/4, 0]]
  kappa=+1: S_1..S_5 (units zeta2) = [0, -9, -63/2, 810, -195489/8]
  kappa=+1: other nonzero terms in S (n, z, p): []
  check vs eq.(16): 0;  eq.(17): 0;  general S_5 (CLAUDE.md): 0
  kappa=-1: S_1..S_5 (units zeta2) = [0, 9, -45/2, 729, -182511/8]
  kappa=-1: other nonzero terms in S (n, z, p): []
  check S_3 at kappa=-1 vs 12CF(CA-2CF)(7CA-10CF): 0
== Sp(4): App. A relations satisfied: True; T = [[0, -5/2, 0], [-1/4, 0, -3/4], [0, -3/2, 0]]
  kappa=+1: S_1..S_5 (units zeta2) = [0, 15/2, 225/4, -2865/4, 304485/16]
  kappa=+1: other nonzero terms in S (n, z, p): []
  check vs eq.(16): 0;  eq.(17): 0;  general S_5 (CLAUDE.md): 0
  kappa=-1: S_1..S_5 (units zeta2) = [0, -15/2, 255/4, -3255/4, 351195/16]
  kappa=-1: other nonzero terms in S (n, z, p): []
  check S_3 at kappa=-1 vs 12CF(CA-2CF)(7CA-10CF): 0
ALL BASELINE CHECKS PASS: True


==> anc/numbers/deposit/R5/regge_check/vg_baseline.py <==
"""Validation of the own solver: baseline S_3, S_4, S_5 (no extra term) against the expressions printed
in the draft (eqs. (16), (17)) and the general-color S_5 of eq. (26) of the paper, in SU(N)
symbolic and in SO(5), SO(7), Sp(4) with tabulated invariants.  Also checks that the DL part of S vanishes
and that no zeta2 term other than a^n omega^(4-2n) appears."""
import sympy as sp
from vg_groups import su_n, so_n, sp_n, catalogue
from vg_solver_z1 import solve, Sn

N = sp.symbols('N', positive=True)
z2 = sp.symbols('zeta2')


def S3gen(CF, CA):
    return 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)


def S4gen(CF, CA, q):
    return -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * q)


def S5gen(CF, CA, q, dAA):
    return (19252 * CF * CA**4 - 65344 * CF**2 * CA**3 + 74400 * CF**3 * CA**2 - 30720 * CF**4 * CA
            + 3648 * CF**5 + (33792 * CF - 57600 * CA) * q + 3072 * CF * dAA)


groups = [su_n(N), so_n(5, sp.Rational(3, 16), sp.Rational(9, 8)), so_n(7, sp.Rational(55, 64), sp.Rational(695, 192)),
          sp_n(4, sp.Rational(165, 64), sp.Integer(18))]
allok = True
for G in groups:
    rel = G.check_relations()
    relok = all(sp.simplify(r) == 0 for r in rel)
    print(f"== {G.name}: App. A relations satisfied: {relok}; T = {G.T.tolist()}")
    allok &= relok
    for kappa in (+1, -1):
        F, S = solve(G, 5, kappa=kappa)
        # DL part and other zeta2 powers
        extra = []
        for n in range(1, 6):
            for (z, p), c in S[n].items():
                if not (z == 1 and p == 4 - 2 * n) and sp.simplify(c) != 0:
                    extra.append(((n, z, p), c))
        s = [sp.factor(sp.simplify(Sn(S, n))) for n in range(1, 6)]
        print(f"  kappa={kappa:+d}: S_1..S_5 (units zeta2) = {s}")
        print(f"  kappa={kappa:+d}: other nonzero terms in S (n, z, p): {extra}")
        if kappa == 1:
            chk3 = sp.simplify(s[2] - S3gen(G.CF, G.CA))
            chk4 = sp.simplify(s[3] - S4gen(G.CF, G.CA, G.quartic))
            chk5 = sp.simplify(s[4] - S5gen(G.CF, G.CA, G.quartic, G.dAA))
            print(f"  check vs eq.(16): {chk3};  eq.(17): {chk4};  general S_5 (CLAUDE.md): {chk5}")
            allok &= (chk3 == 0 and chk4 == 0 and chk5 == 0)
            if G.name.startswith('SU'):
                s5ref = -6 * (N**2 - 1) * (16 * N**6 - 352 * N**4 - 244 * N**2 - 19) / N**5
                c5 = sp.simplify(s[4] - s5ref)
                print(f"  check S_5 SU(N) vs -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5: {c5}")
                allok &= (c5 == 0)
        else:
            km3 = 12 * G.CF * (G.CA - 2 * G.CF) * (7 * G.CA - 10 * G.CF)
            print(f"  check S_3 at kappa=-1 vs 12CF(CA-2CF)(7CA-10CF): {sp.simplify(s[2]-km3)}")
            allok &= sp.simplify(s[2] - km3) == 0
        allok &= (len(extra) == 0)
print("ALL BASELINE CHECKS PASS:", allok)


==> anc/numbers/deposit/R5/regge_check/vg_extra_checks.out <==
SU(N) (b) S_n(l,l_m) - S_n(0,0), n=1..5: [6*l*(1 - N**2)/N, 0, 0, 0, 0]
SO(5) (b) S_n(l,l_m) - S_n(0,0), n=1..5: [-12*l, 0, 0, 0, 0]
SU(N) (a) a^1 zeta2^2 terms (z, omega power): {}
SU(N) (a) a^2 zeta2^2 terms (z, omega power): {(2, 2): 3*(N - 1)*(N + 1)/N**2}
SU(N) (a) a^3 zeta2^2 terms (z, omega power): {(2, 0): -3*(N - 1)*(N + 1)*(2*N**2 + 1)/N**3}
SU(N) (a) a^4 zeta2^2 terms (z, omega power): {(2, -2): 6*(N - 1)*(N + 1)*(2*N**2 - 23)*(3*N**2 + 1)/N**4}
SU(N) (a) a^5 zeta2^2 terms (z, omega power): {(2, -4): -3*(N - 1)*(N + 1)*(120*N**6 - 848*N**4 - 708*N**2 - 59)/N**5}
SU(3) (a) a^1 zeta2^2 terms (z, omega power): {}
SU(3) (a) a^2 zeta2^2 terms (z, omega power): {(2, 2): 8/3}
SU(3) (a) a^3 zeta2^2 terms (z, omega power): {(2, 0): -152/9}
SU(3) (a) a^4 zeta2^2 terms (z, omega power): {(2, -2): -2240/27}
SU(3) (a) a^5 zeta2^2 terms (z, omega power): {(2, -4): -98888/81}


==> anc/numbers/deposit/R5/regge_check/vg_extra_checks.py <==
"""Extra checks: (a) baseline system has no zeta2^2 term at the NNLL position a^n omega^(4-2n) and its
zeta2^2 terms start at a^n omega^(6-2n); (b) S_n (n>=2) independent of l_+ = c_+ and of l_-."""
import sympy as sp
import vg_solver_z1 as Z
from vg_groups import su_n, so_n
N = sp.symbols('N', positive=True)
l, lm = sp.symbols('l l_m')
# (b) first order
for G in (su_n(N), so_n(5)):
    _, S0 = Z.solve(G, 5)
    _, S1 = Z.solve(G, 5, lp=l, cp=l, lm=lm)
    print(G.name, "(b) S_n(l,l_m) - S_n(0,0), n=1..5:", [sp.simplify(Z.Sn(S1, n) - Z.Sn(S0, n)) for n in range(1, 6)])
# (a) zeta2^2
Z.Z1 = 2
Z.PITAN = {(1, 1): sp.Integer(3), (2, 3): sp.Rational(3, 2)}
Z.PICOT = {(0, -1): sp.Integer(2), (1, 1): sp.Integer(-1), (2, 3): sp.Rational(-1, 10)}
Z.PHI = {+1: Z.dscale(Z.PITAN, sp.Rational(-1, 2)), -1: Z.dscale(Z.PICOT, sp.Rational(1, 2))}
Z.PSI = {+1: Z.dscale(Z.PITAN, -1), -1: Z.PICOT}
for G in (su_n(N), su_n(3)):
    _, S = Z.solve(G, 5)
    for n in range(1, 6):
        z2terms = {k: sp.factor(v) for k, v in S[n].items() if k[0] == 2}
        print(G.name, f"(a) a^{n} zeta2^2 terms (z, omega power): {z2terms}")


==> anc/numbers/deposit/R5/regge_check/vg_fulltrig.py <==
"""Own solver of eq. (7) of paper.tex (draft v3) with the FULL tangent and cotangent kept.

Exact perturbative solution in a.  Each coefficient F^(n)(omega) is a rational function of
  w = omega,  t = pi tan(pi w/2),  P = pi,
and the derivative acts as  d/dw = partial_w + (P^2 + t^2)/2 partial_t,  since dt/dw = (pi^2 + t^2)/2.
Factors:  phi^+ = -t/2,  phi^- = (pi/2) cot = P^2/(2t),  psi^+ = -t,  psi^- = pi cot = P^2/t.
Quark-pair weight 1 + l_s P^2 w^2;  map P^+ = (1 + c_+ P^2 w^2) F_1^+;  S = P^+(P^+ - w) + 2 a C_F.
Tags (lam_*) multiply the individual terms of the negative-signature adjoint equation so that the parts
of S at order a^3 can be separated (they are set to 1 otherwise).
"""
import sympy as sp

w, t, P, eps = sp.symbols('w t P epsilon')


def D(expr):
    return sp.diff(expr, w) + (P**2 + t**2) / 2 * sp.diff(expr, t)


def simp(e):
    return sp.cancel(sp.together(e))


def solve_full(G, nmax, kappa=1, lp=0, lm=0, cp=0, tags=None):
    nch = len(G.chans)
    phi = {+1: -t / 2, -1: P**2 / (2 * t)}
    psi = {+1: -t, -1: P**2 / t}
    ell = {+1: lp, -1: lm}
    tg = dict(born=1, deriv=1, phi=1, pair=1, psi=1)
    if tags:
        tg.update(tags)
    F = {(R, s): [None] * (nmax + 1) for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                isAm = (R == 1 and s == -1)
                T_ = (lambda k: tg[k]) if isAm else (lambda k: 1)
                if n == 1:
                    rhs = 2 * G.b[R] * T_('born')
                else:
                    prev = F[(R, s)][n - 1]
                    rhs = 2 * G.cas[R] * (T_('deriv') * D(prev) + T_('phi') * phi[s] * prev)
                    qq = sum(F[(R, s)][k] * F[(R, s)][n - k] for k in range(1, n))
                    rhs += T_('pair') * (1 + ell[s] * P**2 * w**2) * qq
                    mix = sum(G.T[R, Rp] * F[(Rp, -s)][n - 1] for Rp in range(nch) if G.T[R, Rp] != 0)
                    rhs += T_('psi') * 2 * kappa * psi[s] * mix
                F[(R, s)][n] = simp(rhs / w)
    Fp = F[(0, +1)]
    Pp = [None] + [(1 + cp * P**2 * w**2) * Fp[n] for n in range(1, nmax + 1)]
    S = [None]
    for n in range(1, nmax + 1):
        acc = -w * Pp[n] + sum(Pp[k] * Pp[n - k] for k in range(1, n))
        if n == 1:
            acc += 2 * G.CF
        S.append(simp(acc))
    return F, S


def tan_series(x, P, order):
    """P*tan(P*x/2) as a polynomial in x through x^order (odd powers)."""
    return sp.series(P * sp.tan(P * x / 2), x, 0, order + 1).removeO()


def laurent_at(expr, w0, nterms, torder=15):
    """Laurent expansion of expr(w, t) at w = w0 (w0 even integer, where t vanishes), in eps = w - w0.
    Uses t = P tan(P eps / 2), valid since tan has period pi."""
    ts = tan_series(eps, P, torder)
    e = expr.subs({w: w0 + eps, t: ts})
    return sp.series(e, eps, 0, nterms)


==> anc/numbers/deposit/R5/regge_check/vg_groups.py <==
"""Group data for the partial-wave system of eq. (7) of paper.tex (draft v3).

Channels R of the product of the quark representation and its conjugate, with dimension, Casimir C_R,
Born weight b_R = C_F - C_R/2 (same in both signatures), and the matrix [T_{r-c}]_{RR'}.

For three-channel cases (SO(N) vector, Sp(N) defining) the matrix is obtained from the relations of
App. A of the draft:  row sums  sum_R' T_RR' = -C_F - b_R,  Born row  sum_R' T_RR' b_R' = (C_F-2 b_A) b_R - b_R^2,
singlet row with only the adjoint entry, and the symmetry dim(R) T_RR' = dim(R') T_R'R.
The Born-row relation of the third row is NOT used to build the matrix; it is checked afterwards.

Casimirs are normalized with Tr(t^a t^b) = delta^{ab}/2 in the quark representation.  The Sp(N) and SO(N)
Casimirs follow from (lambda, lambda + 2 rho) with the normalization fixed by C_F = N_A/(2 N_R).
"""
import sympy as sp


class Group:
    def __init__(self, name, chans, dims, cas, CF, CA, T, quartic=None, dAA=None):
        self.name = name
        self.chans = chans          # list of labels, chans[0] = '1', chans[1] = 'A'
        self.dims = dims
        self.cas = cas              # Casimirs C_R
        self.CF = CF
        self.CA = CA
        self.b = [sp.nsimplify(CF - c / 2) for c in cas]
        self.T = T                  # sympy Matrix, T[R, R']
        self.quartic = quartic      # d_F^{abcd} d_A^{abcd} / N_R (only where known)
        self.dAA = dAA              # d_A^{abcd} d_A^{abcd} / N_A (only where known)

    def check_relations(self):
        """Return list of residuals of all App. A relations (should all be zero)."""
        res = []
        n = len(self.chans)
        bA = self.b[1]
        for R in range(n):
            rs = sum(self.T[R, Rp] for Rp in range(n))
            res.append(sp.simplify(rs - (-self.CF - self.b[R])))
            rb = sum(self.T[R, Rp] * self.b[Rp] for Rp in range(n))
            res.append(sp.simplify(rb - ((self.CF - 2 * bA) * self.b[R] - self.b[R] ** 2)))
            for Rp in range(n):
                res.append(sp.simplify(self.dims[R] * self.T[R, Rp] - self.dims[Rp] * self.T[Rp, R]))
        # singlet row: only adjoint entry
        for Rp in range(n):
            if Rp != 1:
                res.append(sp.simplify(self.T[0, Rp]))
        res.append(sp.simplify(self.T[0, 1] + 2 * self.CF))
        return res


def su_n(N):
    N = sp.sympify(N)
    CF = (N**2 - 1) / (2 * N)
    CA = N
    T = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])  # eq. (9) of the draft
    quartic = (N**2 - 1) * (N**2 + 6) / 48
    dAA = N**2 * (N**2 + 36) / 24
    return Group(f"SU({N})", ['1', 'A'], [1, N**2 - 1], [0, CA], CF, CA, T, quartic, dAA)


def three_channel(name, dims, cas, CF, quartic=None, dAA=None):
    """Channels ordered (1, A, X).  Build T from the relations; the X Born row is a check."""
    dims = [sp.nsimplify(d) for d in dims]
    cas = [sp.nsimplify(c) for c in cas]
    CF = sp.nsimplify(CF)
    b = [CF - c / 2 for c in cas]
    tAA, tAX = sp.symbols('tAA tAX')
    tA1 = -2 * CF * dims[0] / dims[1]
    eqs = [sp.Eq(tA1 + tAA + tAX, -CF - b[1]),
           sp.Eq(tA1 * b[0] + tAA * b[1] + tAX * b[2], (CF - 2 * b[1]) * b[1] - b[1] ** 2)]
    sol = sp.solve(eqs, [tAA, tAX], dict=True)[0]
    TAA, TAX = sol[tAA], sol[tAX]
    TXA = dims[1] * TAX / dims[2]
    TXX = -CF - b[2] - TXA
    T = sp.Matrix([[0, -2 * CF, 0], [tA1, TAA, TAX], [0, TXA, TXX]])
    return Group(name, ['1', 'A', 'X'], dims, cas, CF, cas[1], T, quartic, dAA)


def so_n(N, quartic=None, dAA=None):
    N = sp.Integer(N)
    CF = (N - 1) / 4
    CA = (N - 2) / 2
    CS = N / 2
    return three_channel(f"SO({N})", [1, N * (N - 1) / 2, (N - 1) * (N + 2) / 2], [0, CA, CS], CF, quartic, dAA)


def sp_n(N, quartic=None, dAA=None):
    N = sp.Integer(N)
    r = N / 2
    CF = (2 * r + 1) / 4
    CA = r + 1
    CAS = r
    return three_channel(f"Sp({N})", [1, N * (N + 1) / 2, N * (N - 1) / 2 - 1], [0, CA, CAS], CF, quartic, dAA)


def catalogue():
    """Groups used for checks and fits; quartic invariants only where tabulated (math-tools.md sect. 4)."""
    gs = []
    gs.append(so_n(5, sp.Rational(3, 16), sp.Rational(9, 8)))
    gs.append(so_n(7, sp.Rational(55, 64), sp.Rational(695, 192)))
    gs.append(sp_n(4, sp.Rational(165, 64), sp.Integer(18)))
    for N in [6, 8, 9, 10, 11, 12]:
        gs.append(so_n(N))
    for N in [6, 8, 10, 12]:
        gs.append(sp_n(N))
    return gs


==> anc/numbers/deposit/R5/regge_check/vg_solver_z1.py <==
"""Own solver of eq. (7) of paper.tex (draft v3), perturbative in a, first order in zeta_2.

Every partial wave F_R^sigma is a series  sum_n a^n F^(n)(omega), where F^(n) is stored as a dict
{(z, p): coeff} for the term zeta2^z omega^p, truncated at z <= 1.

Eq. (7):
  omega F_R^s = 2 a b_R + 2 a C_R [ dF_R^s/domega + phi^s F_R^s ] + (1 + l_s pi^2 omega^2) (F_R^s)^2
                + 2 a kappa psi^s sum_R' [T]_RR' F_R'^{-s}
with the trigonometric factors expanded to first order in zeta_2 (pi^2 = 6 zeta2):
  pi tan(pi w/2) = 3 z2 w,   pi cot(pi w/2) = 2/w - z2 w,
  phi^+ = -(1/2) pi tan,  phi^- = (1/2) pi cot,  psi^+ = -pi tan,  psi^- = pi cot.
Optional extra term in the positive-signature singlet equation (task 1):
  + g zeta2 omega^m F_1^+ F_1^-
Map eq. (10):  P^+ = (1 + c_+ pi^2 omega^2) F_1^+,  S = P^+ (P^+ - omega) + 2 a C_F.
S_n = zeta2 part of the coefficient of a^n omega^(4-2n) in S.
"""
import sympy as sp

Z1 = 1  # max zeta2 power kept


def dmul(A, B):
    out = {}
    for (za, pa), ca in A.items():
        for (zb, pb), cb in B.items():
            z = za + zb
            if z > Z1:
                continue
            k = (z, pa + pb)
            out[k] = out.get(k, 0) + ca * cb
    return out


def dadd(*Ds):
    out = {}
    for D in Ds:
        for k, c in D.items():
            out[k] = out.get(k, 0) + c
    return out


def dscale(A, s):
    return {k: c * s for k, c in A.items()}


def dderiv(A):
    return {(z, p - 1): p * c for (z, p), c in A.items() if p != 0}


def dshift(A, k):
    return {(z, p + k): c for (z, p), c in A.items()}


def dsimp(A):
    out = {}
    for k, c in A.items():
        c2 = sp.factor(sp.expand(c)) if isinstance(c, sp.Basic) else c
        if c2 != 0:
            out[k] = c2
    return out


# expanded trigonometric factors, first order in zeta2
PITAN = {(1, 1): sp.Integer(3)}
PICOT = {(0, -1): sp.Integer(2), (1, 1): sp.Integer(-1)}
PHI = {+1: dscale(PITAN, sp.Rational(-1, 2)), -1: dscale(PICOT, sp.Rational(1, 2))}
PSI = {+1: dscale(PITAN, -1), -1: PICOT}


def solve(G, nmax, kappa=1, lp=0, lm=0, cp=0, g=0, m=2, simplify=True):
    """Return (F, S): F[(R, s)] = list of dicts for n = 0..nmax (index 0 unused); S list of dicts."""
    nch = len(G.chans)
    ell = {+1: lp, -1: lm}
    F = {(R, s): [None] + [dict() for _ in range(nmax)] for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                rhs = {}
                if n == 1:
                    rhs = {(0, 0): 2 * G.b[R]}
                else:
                    prev = F[(R, s)][n - 1]
                    # Sudakov
                    sud = dadd(dderiv(prev), dmul(PHI[s], prev))
                    rhs = dadd(rhs, dscale(sud, 2 * G.cas[R]))
                    # quark pair
                    qq = {}
                    for k in range(1, n):
                        qq = dadd(qq, dmul(F[(R, s)][k], F[(R, s)][n - k]))
                    w = {(0, 0): 1, (1, 2): 6 * ell[s]}
                    rhs = dadd(rhs, dmul(w, qq))
                    # signature change
                    mix = {}
                    for Rp in range(nch):
                        if G.T[R, Rp] != 0:
                            mix = dadd(mix, dscale(F[(Rp, -s)][n - 1], G.T[R, Rp]))
                    rhs = dadd(rhs, dscale(dmul(PSI[s], mix), 2 * kappa))
                    # extra signature-mixed quark-pair term (task 1)
                    if g != 0 and R == 0 and s == +1:
                        pm = {}
                        for k in range(1, n):
                            pm = dadd(pm, dmul(F[(0, +1)][k], F[(0, -1)][n - k]))
                        rhs = dadd(rhs, dscale(dmul({(1, m): 1}, pm), g))
                F[(R, s)][n] = dshift(rhs, -1)
                if simplify:
                    F[(R, s)][n] = dsimp(F[(R, s)][n])
    # map and S
    Fp = F[(0, +1)]
    P = [None] + [dmul({(0, 0): 1, (1, 2): 6 * cp}, Fp[n]) for n in range(1, nmax + 1)]
    S = [None]
    for n in range(1, nmax + 1):
        acc = dscale(dshift(P[n], 1), -1)
        for k in range(1, n):
            acc = dadd(acc, dmul(P[k], P[n - k]))
        if n == 1:
            acc = dadd(acc, {(0, 0): 2 * G.CF})
        S.append(dsimp(acc))
    return F, S


def Sn(S, n):
    return S[n].get((1, 4 - 2 * n), 0)


==> anc/numbers/deposit/R5/regge_check/vg_task1_m1_second_order.out <==
Analytic route, general color, coefficient of g^2 zeta2^2 a^n omega^(4-2n):
  kappa=+1: {2: 0, 3: -8*C_F**3, 4: -16*C_F**3*(4*C_A - 3*C_F), 5: 32*C_F**3*(2*C_A**2 - 24*C_A*C_F + 19*C_F**2)}
     SU(N): [0, -(N - 1)**3*(N + 1)**3/N**3, -(N - 1)**3*(N + 1)**3*(5*N**2 + 3)/N**4, -(N - 1)**3*(N + 1)**3*(21*N**4 - 10*N**2 - 19)/N**5]
     SU(3): [0, -512/27, -8192/27, -815104/243]
     SO(5): [0, -8, -48, -400]
  kappa=-1: {2: 0, 3: -8*C_F**3, 4: 16*C_F**3*(4*C_A - 13*C_F), 5: -32*C_F**3*(10*C_A**2 - 56*C_A*C_F + 93*C_F**2)}
     SU(N): [0, -(N - 1)**3*(N + 1)**3/N**3, -(N - 1)**3*(N + 1)**3*(5*N**2 - 13)/N**4, -(N - 1)**3*(N + 1)**3*(21*N**4 - 74*N**2 + 93)/N**5]
     SU(3): [0, -512/27, -16384/81, -192512/81]
     SO(5): [0, -8, -112, -1008]

Second route (solver to zeta2^2), shift of the zeta2^2 a^n omega^(4-2n) coefficient, m = 1:
  SU(N) kappa=+1: zeta2^2 shift n=2..5 = [0, -g**2*(N - 1)**3*(N + 1)**3/N**3, -g**2*(N - 1)**3*(N + 1)**3*(5*N**2 + 3)/N**4, -g**2*(N - 1)**3*(N + 1)**3*(21*N**4 - 10*N**2 - 19)/N**5];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  SU(N) kappa=-1: zeta2^2 shift n=2..5 = [0, -g**2*(N - 1)**3*(N + 1)**3/N**3, -g**2*(N - 1)**3*(N + 1)**3*(5*N**2 - 13)/N**4, -g**2*(N - 1)**3*(N + 1)**3*(21*N**4 - 74*N**2 + 93)/N**5];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  SU(N) m=2 kappa=+1: zeta2^2 shift at NNLL position n=2..5 = [0, 0, 0, 0]
  SU(3) kappa=+1: zeta2^2 shift n=2..5 = [0, -512*g**2/27, -8192*g**2/27, -815104*g**2/243];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  SU(3) kappa=-1: zeta2^2 shift n=2..5 = [0, -512*g**2/27, -16384*g**2/81, -192512*g**2/81];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  SU(3) m=2 kappa=+1: zeta2^2 shift at NNLL position n=2..5 = [0, 0, 0, 0]
  SO(5) kappa=+1: zeta2^2 shift n=2..5 = [0, -8*g**2, -48*g**2, -400*g**2];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  SO(5) kappa=-1: zeta2^2 shift n=2..5 = [0, -8*g**2, -112*g**2, -1008*g**2];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  SO(5) m=2 kappa=+1: zeta2^2 shift at NNLL position n=2..5 = [0, 0, 0, 0]
  Sp(4) kappa=+1: zeta2^2 shift n=2..5 = [0, -125*g**2/8, -4125*g**2/16, -84625*g**2/32];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  Sp(4) kappa=-1: zeta2^2 shift n=2..5 = [0, -125*g**2/8, -2125*g**2/16, -50625*g**2/32];  zeta2^1 shift = [0, 0, 0, 0];  equals analytic: True
  Sp(4) m=2 kappa=+1: zeta2^2 shift at NNLL position n=2..5 = [0, 0, 0, 0]


==> anc/numbers/deposit/R5/regge_check/vg_task1_m1_second_order.py <==
"""Task (1), side result: for m = 1 the extra term  g zeta2 omega F_1^+ F_1^-  gives no zeta2^1 term at
the NNLL position, but at second order in g it gives zeta2^2 terms there.

Analytic route: linearize the F_1^+ equation, (omega - 2F_1^+) dF = g zeta2 omega F_1^+ F_1^-, so
  dF_1^+ = g zeta2 omega F_1^+ F_1^- / sqrt(omega^2 - 8 a C_F),
and the term itself then shifts S at order g^2 by
  d2S = - g zeta2 omega dF_1^+ F_1^- = - g^2 zeta2^2 omega^2 F_1^+ (F_1^-)^2 / sqrt(omega^2 - 8 a C_F),
which sits at a^n omega^(4-2n).  (For m = 2 the same term sits at a^n omega^(6-2n), beyond NNLL.)
Other O(g zeta2^2) paths (through F_A^- and psi^+) land beyond NNLL.
Second route: the dictionary solver of vg_solver_z1 run with zeta2^2 kept (trig expansions to zeta2^2).
"""
import sympy as sp
import vg_solver_z1 as Z
from vg_groups import su_n, so_n, sp_n

CF, CA, kap, g = sp.symbols('C_F C_A kappa g')
N = sp.symbols('N', positive=True)
NMAX = 5


def dl_coeffs(CFv, CAv, kappa, nmax=NMAX):
    bA = CFv - CAv / 2
    f = [None, 2 * CFv]; c = [None, 2 * bA]; e = [None, 2 * CFv]
    for n in range(2, nmax + 1):
        f.append(sp.expand(sum(f[k] * f[n - k] for k in range(1, n))))
        c.append(sp.expand(-2 * CAv * (2 * n - 3) * c[n - 1] + sum(c[k] * c[n - k] for k in range(1, n))))
        e.append(sp.expand(sum(e[k] * e[n - k] for k in range(1, n)) - 8 * kappa * CFv * c[n - 1]))
    return f, e


def d2S(CFv, CAv, kappa, nmax=NMAX):
    """coefficient of g^2 zeta2^2 a^n omega^(4-2n) in d2S, n = 1..nmax"""
    a, w = sp.symbols('a w')
    f, e = dl_coeffs(CFv, CAv, kappa, nmax)
    Fp = sum(f[n] * a**n * w**(1 - 2 * n) for n in range(1, nmax + 1))
    Fm = sum(e[n] * a**n * w**(1 - 2 * n) for n in range(1, nmax + 1))
    R = sum(sp.binomial(2 * k, k) * (2 * a * CFv)**k * w**(-2 * k - 1) for k in range(0, nmax + 1))
    expr = sp.expand(-w**2 * Fp * Fm**2 * R)
    out = {}
    for n in range(1, nmax + 1):
        out[n] = sp.factor(sp.expand(expr.coeff(a, n)).coeff(w, 4 - 2 * n))
    return out


print("Analytic route, general color, coefficient of g^2 zeta2^2 a^n omega^(4-2n):")
for kappa in (+1, -1):
    r = d2S(CF, CA, kappa)
    print(f"  kappa={kappa:+d}:", {n: r[n] for n in range(2, NMAX + 1)})
    for name, cf, ca in (("SU(N)", (N**2 - 1) / (2 * N), N), ("SU(3)", sp.Rational(4, 3), 3), ("SO(5)", 1, sp.Rational(3, 2))):
        print(f"     {name}:", [sp.factor(r[n].subs({CF: cf, CA: ca})) for n in range(2, NMAX + 1)])

# second route: dictionary solver with zeta2^2 kept
Z.Z1 = 2
Z.PITAN = {(1, 1): sp.Integer(3), (2, 3): sp.Rational(3, 2)}
Z.PICOT = {(0, -1): sp.Integer(2), (1, 1): sp.Integer(-1), (2, 3): sp.Rational(-1, 10)}
Z.PHI = {+1: Z.dscale(Z.PITAN, sp.Rational(-1, 2)), -1: Z.dscale(Z.PICOT, sp.Rational(1, 2))}
Z.PSI = {+1: Z.dscale(Z.PITAN, -1), -1: Z.PICOT}
print("\nSecond route (solver to zeta2^2), shift of the zeta2^2 a^n omega^(4-2n) coefficient, m = 1:")
for G in (su_n(N), su_n(3), so_n(5), sp_n(4)):
    for kappa in (+1, -1):
        _, S0 = Z.solve(G, NMAX, kappa=kappa)
        _, S1 = Z.solve(G, NMAX, kappa=kappa, g=g, m=1)
        sh = [sp.factor(sp.simplify(S1[n].get((2, 4 - 2 * n), 0) - S0[n].get((2, 4 - 2 * n), 0))) for n in range(2, NMAX + 1)]
        sh1 = [sp.factor(sp.simplify(S1[n].get((1, 4 - 2 * n), 0) - S0[n].get((1, 4 - 2 * n), 0))) for n in range(2, NMAX + 1)]
        r = d2S(G.CF, G.CA, kappa)
        ok = all(sp.simplify(sh[n - 2] - g**2 * r[n]) == 0 for n in range(2, NMAX + 1))
        print(f"  {G.name} kappa={kappa:+d}: zeta2^2 shift n=2..5 = {sh};  zeta2^1 shift = {sh1};  equals analytic: {ok}")
    # also m = 2: no zeta2^2 shift at the NNLL position
    _, S0 = Z.solve(G, NMAX, kappa=1)
    _, S2 = Z.solve(G, NMAX, kappa=1, g=g, m=2)
    sh2 = [sp.factor(sp.simplify(S2[n].get((2, 4 - 2 * n), 0) - S0[n].get((2, 4 - 2 * n), 0))) for n in range(2, NMAX + 1)]
    print(f"  {G.name} m=2 kappa=+1: zeta2^2 shift at NNLL position n=2..5 = {sh2}")


==> anc/numbers/deposit/R5/regge_check/vg_task1_mixed_pair.out <==

######## m = 1 ########
Route B, general color, kappa symbolic (kappa^2=1):
  a^2: delta S term = zeta2 * (-4*C_F**2*g) * omega^-1   [NNLL position is omega^0]
  a^3: delta S term = zeta2 * (-16*C_F**2*g*(C_A*kappa - 2*C_F*kappa + C_F)) * omega^-3   [NNLL position is omega^-2]
  a^4: delta S term = zeta2 * (16*C_F**2*g*(3*C_A**2*kappa - 14*C_A*C_F*kappa + 16*C_F**2*kappa - 5*C_F**2)) * omega^-5   [NNLL position is omega^-4]
  a^5: delta S term = zeta2 * (-32*C_F**2*g*(12*C_A**3*kappa - 47*C_A**2*C_F*kappa + 4*C_A**2*C_F + 76*C_A*C_F**2*kappa - 16*C_A*C_F**2 - 60*C_F**3*kappa + 30*C_F**3)) * omega^-7   [NNLL position is omega^-6]
Route B at kappa=+1:
   a^2 omega^-1: -4*C_F**2*g
   a^3 omega^-3: -16*C_F**2*g*(C_A - C_F)
   a^4 omega^-5: 16*C_F**2*g*(C_A - C_F)*(3*C_A - 11*C_F)
   a^5 omega^-7: -32*C_F**2*g*(12*C_A**3 - 43*C_A**2*C_F + 60*C_A*C_F**2 - 30*C_F**3)
Route B at kappa=-1:
   a^2 omega^-1: -4*C_F**2*g
   a^3 omega^-3: 16*C_F**2*g*(C_A - 3*C_F)
   a^4 omega^-5: -16*C_F**2*g*(3*C_A**2 - 14*C_A*C_F + 21*C_F**2)
   a^5 omega^-7: 32*C_F**2*g*(12*C_A**3 - 51*C_A**2*C_F + 92*C_A*C_F**2 - 90*C_F**3)
Route A kappa=+1 SU(N): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-g*(N - 1)**2*(N + 1)**2/N**2, -2*g*(N - 1)**2*(N + 1)**2*(N**2 + 1)/N**3, -g*(N - 1)**2*(N + 1)**2*(N**2 + 1)*(5*N**2 - 11)/N**4, -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 + 11*N**4 + 15*N**2 + 15)/N**5]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -g*(N - 1)**2*(N + 1)**2/N**2, (3, 1, -3): -2*g*(N - 1)**2*(N + 1)**2*(N**2 + 1)/N**3, (4, 1, -5): -g*(N - 1)**2*(N + 1)**2*(N**2 + 1)*(5*N**2 - 11)/N**4, (5, 1, -7): -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 + 11*N**4 + 15*N**2 + 15)/N**5}
Route A kappa=+1 SU(3): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-64*g/9, -1280*g/27, -21760*g/81, -262144*g/81]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -64*g/9, (3, 1, -3): -1280*g/27, (4, 1, -5): -21760*g/81, (5, 1, -7): -262144*g/81}
Route A kappa=+1 SO(5): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-4*g, -8*g, -52*g, -120*g]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -4*g, (3, 1, -3): -8*g, (4, 1, -5): -52*g, (5, 1, -7): -120*g}
Route A kappa=+1 SO(7): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-9*g, -36*g, -324*g, -1485*g]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -9*g, (3, 1, -3): -36*g, (4, 1, -5): -324*g, (5, 1, -7): -1485*g}
Route A kappa=+1 Sp(4): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-25*g/4, -175*g/4, -3325*g/16, -50325*g/16]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -25*g/4, (3, 1, -3): -175*g/4, (4, 1, -5): -3325*g/16, (5, 1, -7): -50325*g/16}
Route A agrees with Route B in every group and has no other term (kappa=+1): True
Route A kappa=-1 SU(N): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-g*(N - 1)**2*(N + 1)**2/N**2, -2*g*(N - 1)**2*(N + 1)**2*(N**2 - 3)/N**3, -g*(N - 1)**2*(N + 1)**2*(5*N**4 - 14*N**2 + 21)/N**4, -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 - 53*N**4 + 43*N**2 - 45)/N**5]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -g*(N - 1)**2*(N + 1)**2/N**2, (3, 1, -3): -2*g*(N - 1)**2*(N + 1)**2*(N**2 - 3)/N**3, (4, 1, -5): -g*(N - 1)**2*(N + 1)**2*(5*N**4 - 14*N**2 + 21)/N**4, (5, 1, -7): -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 - 53*N**4 + 43*N**2 - 45)/N**5}
Route A kappa=-1 SU(3): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-64*g/9, -256*g/9, -6400*g/27, -16384*g/27]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -64*g/9, (3, 1, -3): -256*g/9, (4, 1, -5): -6400*g/27, (5, 1, -7): -16384*g/27}
Route A kappa=-1 SO(5): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-4*g, -24*g, -108*g, -840*g]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -4*g, (3, 1, -3): -24*g, (4, 1, -5): -108*g, (5, 1, -7): -840*g}
Route A kappa=-1 SO(7): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-9*g, -72*g, -486*g, -5535*g]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -9*g, (3, 1, -3): -72*g, (4, 1, -5): -486*g, (5, 1, -7): -5535*g}
Route A kappa=-1 Sp(4): shifts of S_2..S_5 (NNLL position) = [0, 0, 0, 0]
      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: [-25*g/4, -75*g/4, -2925*g/16, 4575*g/16]
      all shift terms (n, z2 power, omega power): {(2, 1, -1): -25*g/4, (3, 1, -3): -75*g/4, (4, 1, -5): -2925*g/16, (5, 1, -7): 4575*g/16}
Route A agrees with Route B in every group and has no other term (kappa=-1): True

######## m = 2 ########
Route B, general color, kappa symbolic (kappa^2=1):
  a^2: delta S term = zeta2 * (-4*C_F**2*g) * omega^0   [NNLL position is omega^0]
  a^3: delta S term = zeta2 * (-16*C_F**2*g*(C_A*kappa - 2*C_F*kappa + C_F)) * omega^-2   [NNLL position is omega^-2]
  a^4: delta S term = zeta2 * (16*C_F**2*g*(3*C_A**2*kappa - 14*C_A*C_F*kappa + 16*C_F**2*kappa - 5*C_F**2)) * omega^-4   [NNLL position is omega^-4]
  a^5: delta S term = zeta2 * (-32*C_F**2*g*(12*C_A**3*kappa - 47*C_A**2*C_F*kappa + 4*C_A**2*C_F + 76*C_A*C_F**2*kappa - 16*C_A*C_F**2 - 60*C_F**3*kappa + 30*C_F**3)) * omega^-6   [NNLL position is omega^-6]
Route B at kappa=+1:
   a^2 omega^0: -4*C_F**2*g
   a^3 omega^-2: -16*C_F**2*g*(C_A - C_F)
   a^4 omega^-4: 16*C_F**2*g*(C_A - C_F)*(3*C_A - 11*C_F)
   a^5 omega^-6: -32*C_F**2*g*(12*C_A**3 - 43*C_A**2*C_F + 60*C_A*C_F**2 - 30*C_F**3)
Route B at kappa=-1:
   a^2 omega^0: -4*C_F**2*g
   a^3 omega^-2: 16*C_F**2*g*(C_A - 3*C_F)
   a^4 omega^-4: -16*C_F**2*g*(3*C_A**2 - 14*C_A*C_F + 21*C_F**2)
   a^5 omega^-6: 32*C_F**2*g*(12*C_A**3 - 51*C_A**2*C_F + 92*C_A*C_F**2 - 90*C_F**3)
Route A kappa=+1 SU(N): shifts of S_2..S_5 (NNLL position) = [-g*(N - 1)**2*(N + 1)**2/N**2, -2*g*(N - 1)**2*(N + 1)**2*(N**2 + 1)/N**3, -g*(N - 1)**2*(N + 1)**2*(N**2 + 1)*(5*N**2 - 11)/N**4, -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 + 11*N**4 + 15*N**2 + 15)/N**5]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -g*(N - 1)**2*(N + 1)**2/N**2, (3, 1, -2): -2*g*(N - 1)**2*(N + 1)**2*(N**2 + 1)/N**3, (4, 1, -4): -g*(N - 1)**2*(N + 1)**2*(N**2 + 1)*(5*N**2 - 11)/N**4, (5, 1, -6): -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 + 11*N**4 + 15*N**2 + 15)/N**5}
Route A kappa=+1 SU(3): shifts of S_2..S_5 (NNLL position) = [-64*g/9, -1280*g/27, -21760*g/81, -262144*g/81]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -64*g/9, (3, 1, -2): -1280*g/27, (4, 1, -4): -21760*g/81, (5, 1, -6): -262144*g/81}
Route A kappa=+1 SO(5): shifts of S_2..S_5 (NNLL position) = [-4*g, -8*g, -52*g, -120*g]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -4*g, (3, 1, -2): -8*g, (4, 1, -4): -52*g, (5, 1, -6): -120*g}
Route A kappa=+1 SO(7): shifts of S_2..S_5 (NNLL position) = [-9*g, -36*g, -324*g, -1485*g]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -9*g, (3, 1, -2): -36*g, (4, 1, -4): -324*g, (5, 1, -6): -1485*g}
Route A kappa=+1 Sp(4): shifts of S_2..S_5 (NNLL position) = [-25*g/4, -175*g/4, -3325*g/16, -50325*g/16]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -25*g/4, (3, 1, -2): -175*g/4, (4, 1, -4): -3325*g/16, (5, 1, -6): -50325*g/16}
Route A agrees with Route B in every group and has no other term (kappa=+1): True
Route C fit kappa=+1 n=2: 16 groups, 3 unknowns, solution unique: True; delta S_2/(g zeta2) = -4*C_F**2; check vs SU(N) symbolic: 0
Route C fit kappa=+1 n=3: 16 groups, 4 unknowns, solution unique: True; delta S_3/(g zeta2) = -16*C_F**2*(C_A - C_F); check vs SU(N) symbolic: 0
Route C fit kappa=+1 n=4: 16 groups, 5 unknowns, solution unique: True; delta S_4/(g zeta2) = 16*C_F**2*(C_A - C_F)*(3*C_A - 11*C_F); check vs SU(N) symbolic: 0
Route C fit kappa=+1 n=5: 16 groups, 6 unknowns, solution unique: True; delta S_5/(g zeta2) = -32*C_F**2*(12*C_A**3 - 43*C_A**2*C_F + 60*C_A*C_F**2 - 30*C_F**3); check vs SU(N) symbolic: 0
Route A kappa=-1 SU(N): shifts of S_2..S_5 (NNLL position) = [-g*(N - 1)**2*(N + 1)**2/N**2, -2*g*(N - 1)**2*(N + 1)**2*(N**2 - 3)/N**3, -g*(N - 1)**2*(N + 1)**2*(5*N**4 - 14*N**2 + 21)/N**4, -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 - 53*N**4 + 43*N**2 - 45)/N**5]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -g*(N - 1)**2*(N + 1)**2/N**2, (3, 1, -2): -2*g*(N - 1)**2*(N + 1)**2*(N**2 - 3)/N**3, (4, 1, -4): -g*(N - 1)**2*(N + 1)**2*(5*N**4 - 14*N**2 + 21)/N**4, (5, 1, -6): -2*g*(N - 1)**2*(N + 1)**2*(7*N**6 - 53*N**4 + 43*N**2 - 45)/N**5}
Route A kappa=-1 SU(3): shifts of S_2..S_5 (NNLL position) = [-64*g/9, -256*g/9, -6400*g/27, -16384*g/27]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -64*g/9, (3, 1, -2): -256*g/9, (4, 1, -4): -6400*g/27, (5, 1, -6): -16384*g/27}
Route A kappa=-1 SO(5): shifts of S_2..S_5 (NNLL position) = [-4*g, -24*g, -108*g, -840*g]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -4*g, (3, 1, -2): -24*g, (4, 1, -4): -108*g, (5, 1, -6): -840*g}
Route A kappa=-1 SO(7): shifts of S_2..S_5 (NNLL position) = [-9*g, -72*g, -486*g, -5535*g]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -9*g, (3, 1, -2): -72*g, (4, 1, -4): -486*g, (5, 1, -6): -5535*g}
Route A kappa=-1 Sp(4): shifts of S_2..S_5 (NNLL position) = [-25*g/4, -75*g/4, -2925*g/16, 4575*g/16]
      all shift terms (n, z2 power, omega power): {(2, 1, 0): -25*g/4, (3, 1, -2): -75*g/4, (4, 1, -4): -2925*g/16, (5, 1, -6): 4575*g/16}
Route A agrees with Route B in every group and has no other term (kappa=-1): True
Route C fit kappa=-1 n=2: 16 groups, 3 unknowns, solution unique: True; delta S_2/(g zeta2) = -4*C_F**2; check vs SU(N) symbolic: 0
Route C fit kappa=-1 n=3: 16 groups, 4 unknowns, solution unique: True; delta S_3/(g zeta2) = 16*C_F**2*(C_A - 3*C_F); check vs SU(N) symbolic: 0
Route C fit kappa=-1 n=4: 16 groups, 5 unknowns, solution unique: True; delta S_4/(g zeta2) = -16*C_F**2*(3*C_A**2 - 14*C_A*C_F + 21*C_F**2); check vs SU(N) symbolic: 0
Route C fit kappa=-1 n=5: 16 groups, 6 unknowns, solution unique: True; delta S_5/(g zeta2) = 32*C_F**2*(12*C_A**3 - 51*C_A**2*C_F + 92*C_A*C_F**2 - 90*C_F**3); check vs SU(N) symbolic: 0

SUMMARY route A == route B: [(1, 1, True), (1, -1, True), (2, 1, True), (2, -1, True)]


==> anc/numbers/deposit/R5/regge_check/vg_task1_mixed_pair.py <==
"""Task (1): add  g zeta2 omega^m F_1^+ F_1^-  to the positive-signature singlet equation of eq. (7),
m = 1 and m = 2, and compute the shifts of S_2..S_5.

Route A (full system): own solver vg_solver_z1.solve with the extra term, in SU(N) symbolic N and in
SO(N), Sp(N) groups; shift = S(g) - S(0), all zeta2 terms listed.
Route B (general color, analytic): at first order in zeta2 and with c_+ = l_+, the map gives
  S = -2 a C_F c_+ pi^2 omega^2 - (1 + c_+ pi^2 omega^2) X,
X = the non-quark-pair, non-Born terms of the F_1^+ equation, so the extra term shifts S by
  delta S = - g zeta2 omega^m F_1^+ F_1^-   (DL waves).
F_1^+ = sum f_n a^n w^(1-2n),  f_1 = 2C_F,  f_n = sum f_k f_(n-k)
F_A^+ = sum c_n a^n w^(1-2n),  c_1 = 2b_A, c_n = -2C_A(2n-3)c_(n-1) + sum c_k c_(n-k)
F_1^- = sum e_n a^n w^(1-2n),  e_1 = 2C_F,  e_n = sum e_k e_(n-k) + 4 kappa [T]_1A c_(n-1),  [T]_1A = -2C_F
Route C (fit): ansatz in the monomials C_F^i C_A^j (i+j = n) fitted over all groups, overdetermined.
"""
import sympy as sp
from vg_groups import su_n, so_n, sp_n, catalogue
from vg_solver_z1 import solve, Sn

N = sp.symbols('N', positive=True)
g = sp.symbols('g')
CF, CA, kap = sp.symbols('C_F C_A kappa')
NMAX = 5


def general_color_shift(m, kappa=kap, nmax=NMAX):
    bA = CF - CA / 2
    f = [None, 2 * CF]
    c = [None, 2 * bA]
    e = [None, 2 * CF]
    for n in range(2, nmax + 1):
        f.append(sp.expand(sum(f[k] * f[n - k] for k in range(1, n))))
        c.append(sp.expand(-2 * CA * (2 * n - 3) * c[n - 1] + sum(c[k] * c[n - k] for k in range(1, n))))
        e.append(sp.expand(sum(e[k] * e[n - k] for k in range(1, n)) + 4 * kappa * (-2 * CF) * c[n - 1]))
    # delta S at order a^n:  -g zeta2 * sum_k f_k e_(n-k) * omega^(m + 2 - 2n)
    out = {}
    for n in range(2, nmax + 1):
        coef = sp.expand(-g * sum(f[k] * e[n - k] for k in range(1, n)))
        coef = sp.expand(coef.subs(kappa**2, 1)) if kappa == kap else coef
        out[n] = (m + 2 - 2 * n, sp.factor(coef))
    return out, f, e, c


def run():
    report = []
    groups = [su_n(N)] + [su_n(k) for k in (2, 3, 4)] + catalogue()
    for m in (1, 2):
        print(f"\n######## m = {m} ########")
        gen, f, e, c = general_color_shift(m)
        print("Route B, general color, kappa symbolic (kappa^2=1):")
        for n in range(2, NMAX + 1):
            p, cf = gen[n]
            print(f"  a^{n}: delta S term = zeta2 * ({cf}) * omega^{p}   [NNLL position is omega^{4-2*n}]")
        for kappa in (+1, -1):
            genk, _, _, _ = general_color_shift(m, kappa=kappa)
            print(f"Route B at kappa={kappa:+d}:")
            for n in range(2, NMAX + 1):
                print(f"   a^{n} omega^{genk[n][0]}: {sp.factor(genk[n][1])}")
        # Route A
        for kappa in (+1, -1):
            data = {}
            allmatch = True
            for G in groups:
                F0, S0 = solve(G, NMAX, kappa=kappa, lp=sp.Symbol('l'), cp=sp.Symbol('l'), lm=sp.Symbol('lm'))
                F1, S1 = solve(G, NMAX, kappa=kappa, lp=sp.Symbol('l'), cp=sp.Symbol('l'), lm=sp.Symbol('lm'), g=g, m=m)
                shifts = {}
                for n in range(1, NMAX + 1):
                    keys = set(S0[n]) | set(S1[n])
                    for k in keys:
                        d = sp.factor(sp.simplify(S1[n].get(k, 0) - S0[n].get(k, 0)))
                        if d != 0:
                            shifts[(n,) + k] = d
                # compare with Route B
                genk, _, _, _ = general_color_shift(m, kappa=kappa)
                ok = True
                for n in range(2, NMAX + 1):
                    p, cf = genk[n]
                    val = sp.simplify(cf.subs({CF: G.CF, CA: G.CA}))
                    got = shifts.get((n, 1, p), 0)
                    if sp.simplify(got - val) != 0:
                        ok = False
                # anything else?
                expected_keys = {(n, 1, genk[n][0]) for n in range(2, NMAX + 1)}
                stray = {k: v for k, v in shifts.items() if k not in expected_keys}
                if stray:
                    ok = False
                allmatch &= ok
                dS = [shifts.get((n, 1, 4 - 2 * n), 0) for n in range(2, NMAX + 1)]
                data[G.name] = (G, dS)
                if G.name in ('SU(N)', 'SO(5)', 'Sp(4)', 'SO(7)', 'SU(3)'):
                    print(f"Route A kappa={kappa:+d} {G.name}: shifts of S_2..S_5 (NNLL position) = {dS}")
                    if m == 1:
                        nll = [shifts.get((n, 1, 3 - 2 * n), 0) for n in range(2, NMAX + 1)]
                        print(f"      zeta2 a^n omega^(3-2n) (NLL position) n=2..5: {nll}")
                    print(f"      all shift terms (n, z2 power, omega power): {shifts}")
            print(f"Route A agrees with Route B in every group and has no other term (kappa={kappa:+d}): {allmatch}")
            report.append((m, kappa, allmatch))
            # Route C: fit
            if m == 2:
                for n in range(2, NMAX + 1):
                    xs = sp.symbols(f'x0:{n+1}')
                    ans = lambda cf, ca: sum(xs[i] * cf**(n - i) * ca**i for i in range(n + 1))
                    eqs = []
                    for name, (G, dS) in data.items():
                        if G.name == 'SU(N)':
                            continue
                        eqs.append(sp.Eq(ans(G.CF, G.CA), dS[n - 2] / g))
                    sol = sp.solve(eqs, xs, dict=True)
                    fit = sp.factor(ans(CF, CA).subs(sol[0])) if sol else None
                    # check against SU(N) symbolic
                    suN = data['SU(N)'][1][n - 2] / g
                    chkN = sp.simplify(fit.subs({CF: (N**2 - 1) / (2 * N), CA: N}) - suN) if fit is not None else None
                    print(f"Route C fit kappa={kappa:+d} n={n}: {len(eqs)} groups, {n+1} unknowns, solution unique: {len(sol)==1}; "
                          f"delta S_{n}/(g zeta2) = {fit}; check vs SU(N) symbolic: {chkN}")
    return report


if __name__ == '__main__':
    rep = run()
    print("\nSUMMARY route A == route B:", rep)


==> anc/numbers/deposit/R5/regge_check/vg_task23_fulltrig.out <==

=== SU(N), kappa=+1, full tan/cot, l_+ = c_+ ===
Sigma_1(w) = -P**2*c_p*w**2*(N - 1)*(N + 1)/N
Sigma_2(w) = 2*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N**2*w)
Sigma_3(w) = -2*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)*(-2*N**2*P**2*w + 2*N**2*t + P**2*l_m*t*w**2 - 2*P**2*w + t)/(N**3*w**3)
Sigma_3 minus hand closed form: 0
omega->0: coefficient of omega^-2 in Sigma_3 = 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  (units: zeta2 explicit)
   first-order solver S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 * zeta2
omega->2: Laurent of Sigma_3 = 4*N*P**4*c_p + N*P**2 + epsilon*(-N*P**4*c_p - 5*N*P**2/4 - 2*P**6*c_p*l_m/N + P**4*c_p/(2*N) - P**4*l_m/(2*N) + P**2/(8*N) + 2*P**6*c_p*l_m/N**3 + P**4*c_p/(2*N**3) + P**4*l_m/(2*N**3) + 9*P**2/(8*N**3)) - 4*P**4*c_p/N**3 - P**2/N**3
   Sigma_3(2) = 6*zeta2*(N - 1)*(N + 1)*(N**2 + 1)*(24*c_p*zeta2 + 1)/N**3 ;  S_3(omega=2) = 4*Sigma_3(2) = 24*zeta2*(N - 1)*(N + 1)*(N**2 + 1)*(24*c_p*zeta2 + 1)/N**3
   at c_+ = 0: Sigma_3(2) = 6*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/N**3 ; S_3(2) = 24*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/N**3
omega->4: Sigma_3(4) = 3*zeta2*(N - 1)*(N + 1)*(N**2 + 1)*(96*c_p*zeta2 + 1)/(2*N**3) ;  16*Sigma_3(4) = 24*zeta2*(N - 1)*(N + 1)*(N**2 + 1)*(96*c_p*zeta2 + 1)/N**3

=== SU(N), kappa=-1, full tan/cot, l_+ = c_+ ===
Sigma_1(w) = -P**2*c_p*w**2*(N - 1)*(N + 1)/N
Sigma_2(w) = -2*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N**2*w)
Sigma_3(w) = 2*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)*(2*N**2*t + P**2*l_m*t*w**2 + 2*P**2*w + t)/(N**3*w**3)
Sigma_3 minus hand closed form: 0
omega->0: coefficient of omega^-2 in Sigma_3 = 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3  (units: zeta2 explicit)
   first-order solver S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3 * zeta2
omega->2: Laurent of Sigma_3 = epsilon*(N*P**4*c_p + N*P**2/4 + 2*P**6*c_p*l_m/N - P**4*c_p/(2*N) + P**4*l_m/(2*N) - 9*P**2/(8*N) - 2*P**6*c_p*l_m/N**3 - P**4*c_p/(2*N**3) - P**4*l_m/(2*N**3) + 7*P**2/(8*N**3)) + 4*P**4*c_p/N + P**2/N - 4*P**4*c_p/N**3 - P**2/N**3
   Sigma_3(2) = 6*zeta2*(N - 1)*(N + 1)*(24*c_p*zeta2 + 1)/N**3 ;  S_3(omega=2) = 4*Sigma_3(2) = 24*zeta2*(N - 1)*(N + 1)*(24*c_p*zeta2 + 1)/N**3
   at c_+ = 0: Sigma_3(2) = 6*zeta2*(N - 1)*(N + 1)/N**3 ; S_3(2) = 24*zeta2*(N - 1)*(N + 1)/N**3
omega->4: Sigma_3(4) = 3*zeta2*(N - 1)*(N + 1)*(96*c_p*zeta2 + 1)/(2*N**3) ;  16*Sigma_3(4) = 24*zeta2*(N - 1)*(N + 1)*(96*c_p*zeta2 + 1)/N**3

=== SU(N), kappa=+1: parts of Sigma_3 by term of the F_A^- equation (exponents of lam_born,lam_deriv,lam_phi,lam_pair,lam_psi) ===
  (2, 0, 0, 1, 0): exact = -2*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)*(P**2*l_m*w**2 + 1)/(N**3*w**3)
     omega^2 * part (exact function): -2*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)*(P**2*l_m*w**2 + 1)/(N**3*w)
     omega->0 coefficient of omega^-2: -6*zeta2*(N - 1)*(N + 1)/N**3 ; at omega->2: part(2) = 0, omega^2*part at 2 = 0
  (1, 1, 0, 0, 0): exact = -4*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N*w**3)
     omega^2 * part (exact function): -4*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N*w)
     omega->0 coefficient of omega^-2: -12*zeta2*(N - 1)*(N + 1)/N ; at omega->2: part(2) = 0, omega^2*part at 2 = 0
  (1, 0, 1, 0, 0): exact = 2*P**2*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N*w**2)
     omega^2 * part (exact function): 2*P**2*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/N
     omega->0 coefficient of omega^-2: 12*zeta2*(N - 1)*(N + 1)/N ; at omega->2: part(2) = 3*zeta2*(N - 1)*(N + 1)*(24*c_p*zeta2 + 1)/N, omega^2*part at 2 = 12*zeta2*(N - 1)*(N + 1)*(24*c_p*zeta2 + 1)/N
  psi^-: exact = 2*P**2*(N - 1)*(N + 1)*(N**2 + 2)*(P**2*c_p*w**2 + 1)/(N**3*w**2)
     omega^2 * part (exact function): 2*P**2*(N - 1)*(N + 1)*(N**2 + 2)*(P**2*c_p*w**2 + 1)/N**3
     omega->0 coefficient of omega^-2: 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3 ; at omega->2: part(2) = 3*zeta2*(N - 1)*(N + 1)*(N**2 + 2)*(24*c_p*zeta2 + 1)/N**3, omega^2*part at 2 = 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)*(24*c_p*zeta2 + 1)/N**3

=== SU(N), kappa=-1: parts of Sigma_3 by term of the F_A^- equation (exponents of lam_born,lam_deriv,lam_phi,lam_pair,lam_psi) ===
  (2, 0, 0, 1, 0): exact = 2*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)*(P**2*l_m*w**2 + 1)/(N**3*w**3)
     omega^2 * part (exact function): 2*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)*(P**2*l_m*w**2 + 1)/(N**3*w)
     omega->0 coefficient of omega^-2: 6*zeta2*(N - 1)*(N + 1)/N**3 ; at omega->2: part(2) = 0, omega^2*part at 2 = 0
  (1, 1, 0, 0, 0): exact = 4*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N*w**3)
     omega^2 * part (exact function): 4*t*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N*w)
     omega->0 coefficient of omega^-2: 12*zeta2*(N - 1)*(N + 1)/N ; at omega->2: part(2) = 0, omega^2*part at 2 = 0
  (1, 0, 1, 0, 0): exact = -2*P**2*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/(N*w**2)
     omega^2 * part (exact function): -2*P**2*(N - 1)*(N + 1)*(P**2*c_p*w**2 + 1)/N
     omega->0 coefficient of omega^-2: -12*zeta2*(N - 1)*(N + 1)/N ; at omega->2: part(2) = -3*zeta2*(N - 1)*(N + 1)*(24*c_p*zeta2 + 1)/N, omega^2*part at 2 = -12*zeta2*(N - 1)*(N + 1)*(24*c_p*zeta2 + 1)/N
  psi^-: exact = 2*P**2*(N - 1)*(N + 1)*(N**2 + 2)*(P**2*c_p*w**2 + 1)/(N**3*w**2)
     omega^2 * part (exact function): 2*P**2*(N - 1)*(N + 1)*(N**2 + 2)*(P**2*c_p*w**2 + 1)/N**3
     omega->0 coefficient of omega^-2: 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3 ; at omega->2: part(2) = 3*zeta2*(N - 1)*(N + 1)*(N**2 + 2)*(24*c_p*zeta2 + 1)/N**3, omega^2*part at 2 = 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)*(24*c_p*zeta2 + 1)/N**3
SO(5) kappa=+1: Sigma_3 - closed form = 0;  Sigma_3(2) = -6*zeta2*(24*c_p*zeta2 + 1);  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives -6*zeta2*(24*c_p*zeta2 + 1); diff 0
SO(5) kappa=-1: Sigma_3 - closed form = 0;  Sigma_3(2) = 3*zeta2*(24*c_p*zeta2 + 1);  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives 3*zeta2*(24*c_p*zeta2 + 1); diff 0
Sp(4) kappa=+1: Sigma_3 - closed form = 0;  Sigma_3(2) = 105*zeta2*(24*c_p*zeta2 + 1)/4;  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives 105*zeta2*(24*c_p*zeta2 + 1)/4; diff 0
Sp(4) kappa=-1: Sigma_3 - closed form = 0;  Sigma_3(2) = 15*zeta2*(24*c_p*zeta2 + 1)/4;  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives 15*zeta2*(24*c_p*zeta2 + 1)/4; diff 0
SO(7) kappa=+1: Sigma_3 - closed form = 0;  Sigma_3(2) = -18*zeta2*(24*c_p*zeta2 + 1);  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives -18*zeta2*(24*c_p*zeta2 + 1); diff 0
SO(7) kappa=-1: Sigma_3 - closed form = 0;  Sigma_3(2) = 9*zeta2*(24*c_p*zeta2 + 1)/2;  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives 9*zeta2*(24*c_p*zeta2 + 1)/2; diff 0
SU(3) kappa=+1: Sigma_3 - closed form = 0;  Sigma_3(2) = 160*zeta2*(24*c_p*zeta2 + 1)/9;  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives 160*zeta2*(24*c_p*zeta2 + 1)/9; diff 0
SU(3) kappa=-1: Sigma_3 - closed form = 0;  Sigma_3(2) = 16*zeta2*(24*c_p*zeta2 + 1)/9;  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives 16*zeta2*(24*c_p*zeta2 + 1)/9; diff 0


==> anc/numbers/deposit/R5/regge_check/vg_task23_fulltrig.py <==
"""Tasks (2) and (3): eq. (7) with the full tan and cot, coefficient of a^n in S as an exact function of
omega, its limit at omega -> 2 (and 4), the psi^- part, and the behavior of S at even omega.

Notation:  Sigma_n(omega) = coefficient of a^n in S (full trigonometric functions),
           S_n(omega) = omega^(2n-4) Sigma_n(omega), so that S_n(omega -> 0) = S_n of the draft.
zeta2 = P^2/6.
"""
import sympy as sp
from vg_groups import su_n, so_n, sp_n
from vg_fulltrig import solve_full, laurent_at, w, t, P, eps
from vg_solver_z1 import solve as solve_z1, Sn as Sn_z1

N = sp.symbols('N', positive=True)
kap, lp, lm, cp = sp.symbols('kappa l_p l_m c_p')
z2 = sp.symbols('zeta2')
CF, CA = sp.symbols('C_F C_A')


def to_z2(e):
    return sp.factor(sp.expand(e).subs(P, sp.sqrt(6 * z2)))


def closed_sigma3(G, kappa):
    """Analytic closed form of Sigma_3(omega), general color (derived by hand, see report)."""
    bA = G.b[1]
    M1 = sum(G.T[1, R] * G.b[R] for R in range(len(G.chans)))
    return -(1 + cp * P**2 * w**2) * 16 * kappa * G.CF / w * (
        t * ((bA**2 - G.CA * bA) / w**2 + lm * P**2 * bA**2) + P**2 / 2 * G.CA * bA / w + kappa * P**2 * M1 / w)


def main():
    out = []
    pr = lambda *a: (print(*a, flush=True), out.append(' '.join(str(x) for x in a)))

    # ---------- SU(N) symbolic, order a^3, kappa = +-1, with l_p = c_p (normalization condition) ----------
    for kappa in (+1, -1):
        G = su_n(N)
        F, S = solve_full(G, 3, kappa=kappa, lp=cp, lm=lm, cp=cp)
        pr(f"\n=== SU(N), kappa={kappa:+d}, full tan/cot, l_+ = c_+ ===")
        pr("Sigma_1(w) =", sp.factor(S[1]))
        pr("Sigma_2(w) =", sp.factor(S[2]))
        s3 = sp.factor(S[3])
        pr("Sigma_3(w) =", s3)
        diff = sp.simplify(S[3] - closed_sigma3(G, kappa))
        pr("Sigma_3 minus hand closed form:", diff)
        # omega -> 0: leading Laurent coefficient must be S_3 of the first-order solver
        L0 = laurent_at(S[3], 0, 1)
        lead0 = sp.expand(L0.removeO()).coeff(eps, -2)
        pr("omega->0: coefficient of omega^-2 in Sigma_3 =", to_z2(lead0), " (units: zeta2 explicit)")
        _, Sz = solve_z1(G, 3, kappa=kappa)
        pr("   first-order solver S_3 =", sp.factor(Sn_z1(Sz, 3)), "* zeta2")
        # omega -> 2
        L2 = laurent_at(S[3], 2, 2)
        pr("omega->2: Laurent of Sigma_3 =", sp.expand(L2.removeO()).collect(eps))
        lim2 = sp.limit(sp.expand(L2.removeO()), eps, 0)
        pr("   Sigma_3(2) =", to_z2(lim2), ";  S_3(omega=2) = 4*Sigma_3(2) =", to_z2(4 * lim2))
        pr("   at c_+ = 0: Sigma_3(2) =", to_z2(lim2.subs(cp, 0)), "; S_3(2) =", to_z2(4 * lim2.subs(cp, 0)))
        # omega -> 4
        L4 = laurent_at(S[3], 4, 2)
        lim4 = sp.limit(sp.expand(L4.removeO()), eps, 0)
        pr("omega->4: Sigma_3(4) =", to_z2(lim4), ";  16*Sigma_3(4) =", to_z2(16 * lim4))

    # ---------- parts of Sigma_3: tag the terms of the F_A^- equation ----------
    lb, ld, lf, lq, ls = sp.symbols('lam_born lam_deriv lam_phi lam_pair lam_psi')
    for kappa in (+1, -1):
        G = su_n(N)
        F, S = solve_full(G, 3, kappa=kappa, lp=cp, lm=lm, cp=cp,
                          tags=dict(born=lb, deriv=ld, phi=lf, pair=lq, psi=ls))
        s3 = sp.expand(sp.together(S[3]))
        num, den = sp.fraction(sp.together(S[3]))
        num = sp.expand(num)
        parts = {}
        poly = sp.Poly(num, lb, ld, lf, lq, ls)
        for mon, c in poly.terms():
            parts[mon] = sp.factor(c / den)
        pr(f"\n=== SU(N), kappa={kappa:+d}: parts of Sigma_3 by term of the F_A^- equation (exponents of lam_born,lam_deriv,lam_phi,lam_pair,lam_psi) ===")
        names = {(0, 0, 0, 0, 1): 'psi^-', (0, 0, 1, 0, 0): 'phi^-', (0, 1, 0, 0, 0): 'derivative', (0, 0, 0, 1, 0): 'quark pair'}
        for mon, c in parts.items():
            nm = names.get(mon, str(mon))
            L0 = laurent_at(c, 0, 1)
            lead0 = sp.expand(L0.removeO()).coeff(eps, -2)
            L2 = laurent_at(c, 2, 2)
            lim2 = sp.limit(sp.expand(L2.removeO()), eps, 0)
            pr(f"  {nm}: exact = {c}")
            pr(f"     omega^2 * part (exact function):", sp.factor(sp.simplify(w**2 * c)))
            pr(f"     omega->0 coefficient of omega^-2:", to_z2(lead0),
               f"; at omega->2: part(2) = {to_z2(lim2)}, omega^2*part at 2 = {to_z2(4*lim2)}")
        # SU(3)
    # ---------- general color check of the closed form in SO(5), Sp(4), SO(7) ----------
    for G in (so_n(5), sp_n(4), so_n(7), su_n(3)):
        for kappa in (+1, -1):
            F, S = solve_full(G, 3, kappa=kappa, lp=cp, lm=lm, cp=cp)
            d = sp.simplify(S[3] - closed_sigma3(G, kappa))
            L2 = laurent_at(S[3], 2, 2)
            lim2 = sp.limit(sp.expand(L2.removeO()), eps, 0)
            M1 = sum(G.T[1, R] * G.b[R] for R in range(len(G.chans)))
            gen = -2 * P**2 * G.CF * (kappa * G.CA * G.b[1] + 2 * M1) * (1 + 4 * P**2 * cp)
            pr(f"{G.name} kappa={kappa:+d}: Sigma_3 - closed form = {d};  Sigma_3(2) = {to_z2(lim2)};"
               f"  general formula -2 pi^2 C_F (kappa C_A b_A + 2 M_1)(1+4pi^2 c_+) gives {to_z2(gen)}; diff {sp.simplify(lim2-gen)}")
    return out


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R5/regge_check/vg_task3_even_omega.out <==

===== SU(N), kappa=+1, l_+ = c_+ = 0, l_- = 0, through a^4 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/(2*N)) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/(4*N)) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (3*zeta2*(N - 1)*(N + 1)/N**2) * (omega-2)^1;   F_A^-(2) ~ (-(N**2 + 1)/N**2) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (3*zeta2*(N - 1)*(N + 1)/(2*N**2)) * (omega-4)^1;   F_A^-(2) ~ (-(N**2 + 1)/(4*N**2)) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 6*(N - 1)*(N + 1)/N**2 zeta2; value at omega=2: 6*(N - 1)*(N + 1)/N**2 zeta2, at omega=4: 6*(N - 1)*(N + 1)/N**2 zeta2
  a^3, omega -> 2: Sigma_3 ~ (6*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/N**3) * (omega-2)^0;   F_A^-(3) ~ (3*(N**4 + 4*N**2 + 1)/(4*N**3)) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (3*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/(2*N**3)) * (omega-4)^0;   F_A^-(3) ~ (3*(N**4 + 4*N**2 + 1)/(64*N**3)) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 zeta2; value at omega=2: 3*(N - 1)*(N + 1)*(2*N**2 + 3)/(2*N**3) zeta2, at omega=4: 3*(N - 1)*(N + 1)*(2*N**2 + 3)/(8*N**3) zeta2
  a^4, omega -> 2: Sigma_4 ~ (-9*zeta2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(2*N**4)) * (omega-2)^0;   F_A^-(4) ~ ((N**2 + 1)**2/(2*N**4)) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (-9*zeta2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(32*N**4)) * (omega-4)^0;   F_A^-(4) ~ ((N**2 + 1)**2/(64*N**4)) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 zeta2; value at omega=2: -3*(N - 1)*(N + 1)*(19*N**2 + 5)/(4*N**4) zeta2, at omega=4: -3*(N - 1)*(N + 1)*(19*N**2 + 5)/(64*N**4) zeta2

===== SU(3), kappa=+1, l_+ = c_+ = 0, l_- = 0, through a^5 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (8*zeta2/3) * (omega-2)^1;   F_A^-(2) ~ (-10/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (4*zeta2/3) * (omega-4)^1;   F_A^-(2) ~ (-5/18) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 16/3 zeta2; value at omega=2: 16/3 zeta2, at omega=4: 16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (160*zeta2/9) * (omega-2)^0;   F_A^-(3) ~ (59/18) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (40*zeta2/9) * (omega-4)^0;   F_A^-(3) ~ (59/288) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 112/3 zeta2; value at omega=2: 28/3 zeta2, at omega=4: 7/3 zeta2
  a^4, omega -> 2: Sigma_4 ~ (-472*zeta2/9) * (omega-2)^0;   F_A^-(4) ~ (50/81) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (-59*zeta2/18) * (omega-4)^0;   F_A^-(4) ~ (25/1296) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -5632/27 zeta2; value at omega=2: -352/27 zeta2, at omega=4: -22/27 zeta2
  a^5, omega -> 2: Sigma_5 ~ (-800*zeta2/81) * (omega-2)^-1;   F_A^-(5) ~ (-50/27) * (omega-2)^-3
  a^5, omega -> 4: Sigma_5 ~ (-25*zeta2/81) * (omega-4)^-1;   F_A^-(5) ~ (-25/864) * (omega-4)^-3
     NNLL pole term S_5 a^5 omega^-6: S_5 = 305008/81 zeta2; value at omega=2: 19063/324 zeta2, at omega=4: 19063/20736 zeta2

===== SU(3), kappa=-1, l_+ = c_+ = 0, l_- = 0, through a^5 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (-8*zeta2/3) * (omega-2)^1;   F_A^-(2) ~ (1/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (-4*zeta2/3) * (omega-4)^1;   F_A^-(2) ~ (1/36) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = -16/3 zeta2; value at omega=2: -16/3 zeta2, at omega=4: -16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (16*zeta2/9) * (omega-2)^0;   F_A^-(3) ~ (53/36) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (4*zeta2/9) * (omega-4)^0;   F_A^-(3) ~ (53/576) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 368/9 zeta2; value at omega=2: 92/9 zeta2, at omega=4: 23/9 zeta2
  a^4, omega -> 2: Sigma_4 ~ (212*zeta2/9) * (omega-2)^0;   F_A^-(4) ~ (1/162) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (53*zeta2/36) * (omega-4)^0;   F_A^-(4) ~ (1/5184) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -6848/27 zeta2; value at omega=2: -428/27 zeta2, at omega=4: -107/108 zeta2
  a^5, omega -> 2: Sigma_5 ~ (8*zeta2/81) * (omega-2)^-1;   F_A^-(5) ~ (-1/54) * (omega-2)^-3
  a^5, omega -> 4: Sigma_5 ~ (zeta2/324) * (omega-4)^-1;   F_A^-(5) ~ (-1/3456) * (omega-4)^-3
     NNLL pole term S_5 a^5 omega^-6: S_5 = 410512/81 zeta2; value at omega=2: 25657/324 zeta2, at omega=4: 25657/20736 zeta2

===== SU(3), kappa=+1, l_+ = c_+ = c_p, l_- = l_m, through a^4 =====
  a^1, omega -> 2: Sigma_1 ~ (-64*c_p*zeta2) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (-256*c_p*zeta2) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (8*zeta2*(24*c_p*zeta2 + 1)/3) * (omega-2)^1;   F_A^-(2) ~ (-10/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (4*zeta2*(96*c_p*zeta2 + 1)/3) * (omega-4)^1;   F_A^-(2) ~ (-5/18) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 16/3 zeta2; value at omega=2: 16/3 zeta2, at omega=4: 16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (160*zeta2*(24*c_p*zeta2 + 1)/9) * (omega-2)^0;   F_A^-(3) ~ (-(266*c_p*zeta2 - 98*l_m*zeta2 - 59)/18) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (40*zeta2*(96*c_p*zeta2 + 1)/9) * (omega-4)^0;   F_A^-(3) ~ (-(1064*c_p*zeta2 - 392*l_m*zeta2 - 59)/288) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 112/3 zeta2; value at omega=2: 28/3 zeta2, at omega=4: 7/3 zeta2
  a^4, omega -> 2: Sigma_4 ~ (8*zeta2*(24*c_p*zeta2 + 1)*(266*c_p*zeta2 - 98*l_m*zeta2 - 59)/9) * (omega-2)^0;   F_A^-(4) ~ (50*(24*l_m*zeta2 + 1)/81) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (zeta2*(96*c_p*zeta2 + 1)*(1064*c_p*zeta2 - 392*l_m*zeta2 - 59)/18) * (omega-4)^0;   F_A^-(4) ~ (25*(96*l_m*zeta2 + 1)/1296) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -5632/27 zeta2; value at omega=2: -352/27 zeta2, at omega=4: -22/27 zeta2


==> anc/numbers/deposit/R5/regge_check/vg_task3_even_omega.py <==
"""Task (3): with the full signature factors kept in eq. (7), does S vanish at even omega, where
pi tan(pi omega/2) = 0?  Order-by-order Laurent expansions of Sigma_n(omega) (coefficient of a^n in S)
and of F_A^-(n) at omega = 2 and 4, n = 1..5; and the values there of the NNLL pole terms S_n a^n omega^(4-2n).
SU(N) symbolic through a^4, SU(3) through a^5.  l_+ = c_+ and l_- kept symbolic where noted, else 0.
"""
import sympy as sp
from vg_groups import su_n
from vg_fulltrig import solve_full, laurent_at, w, t, P, eps
from vg_solver_z1 import solve as solve_z1, Sn as Sn_z1

N = sp.symbols('N', positive=True)
cp, lm = sp.symbols('c_p l_m')
z2 = sp.symbols('zeta2')


def to_z2(e):
    return sp.factor(sp.expand(e).subs(P, sp.sqrt(6 * z2)))


def lead(expr, w0, nterms=3):
    L = sp.expand(laurent_at(expr, w0, nterms).removeO())
    pows = sorted({term.as_coeff_exponent(eps)[1] for term in sp.Add.make_args(L)})
    if not pows:
        return None, 0, L
    k = pows[0]
    return k, to_z2(L.coeff(eps, k)), L


def run(G, nmax, kappa, lpcp, lmv):
    print(f"\n===== {G.name}, kappa={kappa:+d}, l_+ = c_+ = {lpcp}, l_- = {lmv}, through a^{nmax} =====", flush=True)
    F, S = solve_full(G, nmax, kappa=kappa, lp=lpcp, lm=lmv, cp=lpcp)
    _, Sz = solve_z1(G, nmax, kappa=kappa)
    for n in range(1, nmax + 1):
        for w0 in (2, 4):
            kS, cS, _ = lead(S[n], w0)
            kF, cF, _ = lead(F[(1, -1)][n], w0)
            print(f"  a^{n}, omega -> {w0}: Sigma_{n} ~ ({cS}) * (omega-{w0})^{kS};   F_A^-({n}) ~ ({cF}) * (omega-{w0})^{kF}", flush=True)
        if n >= 2:
            Snv = Sn_z1(Sz, n)
            print(f"     NNLL pole term S_{n} a^{n} omega^{4-2*n}: S_{n} = {sp.factor(Snv)} zeta2; value at omega=2: "
                  f"{sp.factor(Snv * sp.Integer(2)**(4-2*n))} zeta2, at omega=4: {sp.factor(Snv * sp.Integer(4)**(4-2*n))} zeta2", flush=True)
    return F, S


if __name__ == '__main__':
    run(su_n(N), 4, +1, 0, 0)
    run(su_n(3), 5, +1, 0, 0)
    run(su_n(3), 5, -1, 0, 0)
    run(su_n(3), 4, +1, cp, lm)


==> anc/numbers/deposit/R5/regge_check/vg_wolfram_check.out <==
SU(nc) kappa=1 baseline S_n (coeff of a^n w^(4-2n)) n=2..5: {(6*(-1 + nc)*(1 + nc)*z2)/nc^2, (6*(-1 + nc)*(1 + nc)*(3 + 2*nc^2)*z2)/nc^3, (-12*(-1 + nc)*(1 + nc)*(5 + 19*nc^2)*z2)/nc^4, (-6*(-1 + nc)*(1 + nc)*(-19 - 244*nc^2 - 352*nc^4 + 16*nc^6)*z2)/nc^5}
SU(nc) kappa=1 m=1 shift at w^(4-2n), n=2..5: {0, -((gsym^2*(-1 + nc)^3*(1 + nc)^3*z2^2)/nc^3), -((gsym^2*(-1 + nc)^3*(1 + nc)^3*(3 + 5*nc^2)*z2^2)/nc^4), -((gsym^2*(-1 + nc)^3*(1 + nc)^3*(-19 - 10*nc^2 + 21*nc^4)*z2^2)/nc^5)}
SU(nc) kappa=1 m=1 shift at w^(3-2n), n=2..5: {-((gsym*(-1 + nc)^2*(1 + nc)^2*z2)/nc^2), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*z2)/nc^3, -((gsym*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*(-11 + 5*nc^2)*z2)/nc^4), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(15 + 15*nc^2 + 11*nc^4 + 7*nc^6)*z2)/nc^5}
SU(nc) kappa=1 m=1 shift: lowest power of w at n=2..5: {1, 3, 5, 7}
SU(nc) kappa=1 m=2 shift at w^(4-2n), n=2..5: {-((gsym*(-1 + nc)^2*(1 + nc)^2*z2)/nc^2), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*z2)/nc^3, -((gsym*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*(-11 + 5*nc^2)*z2)/nc^4), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(15 + 15*nc^2 + 11*nc^4 + 7*nc^6)*z2)/nc^5}
SU(nc) kappa=1 m=2 shift at w^(3-2n), n=2..5: {0, 0, 0, 0}
SU(nc) kappa=1 m=2 shift: lowest power of w at n=2..5: {0, 2, 4, 6}
SU(nc) kappa=-1 baseline S_n (coeff of a^n w^(4-2n)) n=2..5: {(-6*(-1 + nc)*(1 + nc)*z2)/nc^2, (6*(-1 + nc)*(1 + nc)*(5 + 2*nc^2)*z2)/nc^3, (-12*(-1 + nc)*(1 + nc)*(7 + 23*nc^2)*z2)/nc^4, (-6*(-1 + nc)*(1 + nc)*(-61 - 324*nc^2 - 424*nc^4 + 16*nc^6)*z2)/nc^5}
SU(nc) kappa=-1 m=1 shift at w^(4-2n), n=2..5: {0, -((gsym^2*(-1 + nc)^3*(1 + nc)^3*z2^2)/nc^3), -((gsym^2*(-1 + nc)^3*(1 + nc)^3*(-13 + 5*nc^2)*z2^2)/nc^4), -((gsym^2*(-1 + nc)^3*(1 + nc)^3*(93 - 74*nc^2 + 21*nc^4)*z2^2)/nc^5)}
SU(nc) kappa=-1 m=1 shift at w^(3-2n), n=2..5: {-((gsym*(-1 + nc)^2*(1 + nc)^2*z2)/nc^2), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(-3 + nc^2)*z2)/nc^3, -((gsym*(-1 + nc)^2*(1 + nc)^2*(21 - 14*nc^2 + 5*nc^4)*z2)/nc^4), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(-45 + 43*nc^2 - 53*nc^4 + 7*nc^6)*z2)/nc^5}
SU(nc) kappa=-1 m=1 shift: lowest power of w at n=2..5: {1, 3, 5, 7}
SU(nc) kappa=-1 m=2 shift at w^(4-2n), n=2..5: {-((gsym*(-1 + nc)^2*(1 + nc)^2*z2)/nc^2), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(-3 + nc^2)*z2)/nc^3, -((gsym*(-1 + nc)^2*(1 + nc)^2*(21 - 14*nc^2 + 5*nc^4)*z2)/nc^4), (-2*gsym*(-1 + nc)^2*(1 + nc)^2*(-45 + 43*nc^2 - 53*nc^4 + 7*nc^6)*z2)/nc^5}
SU(nc) kappa=-1 m=2 shift at w^(3-2n), n=2..5: {0, 0, 0, 0}
SU(nc) kappa=-1 m=2 shift: lowest power of w at n=2..5: {0, 2, 4, 6}
SU(3) kappa=1 baseline S_n (coeff of a^n w^(4-2n)) n=2..5: {(16*z2)/3, (112*z2)/3, (-5632*z2)/27, (305008*z2)/81}
SU(3) kappa=1 m=1 shift at w^(4-2n), n=2..5: {0, (-512*gsym^2*z2^2)/27, (-8192*gsym^2*z2^2)/27, (-815104*gsym^2*z2^2)/243}
SU(3) kappa=1 m=1 shift at w^(3-2n), n=2..5: {(-64*gsym*z2)/9, (-1280*gsym*z2)/27, (-21760*gsym*z2)/81, (-262144*gsym*z2)/81}
SU(3) kappa=1 m=1 shift: lowest power of w at n=2..5: {1, 3, 5, 7}
SU(3) kappa=1 m=2 shift at w^(4-2n), n=2..5: {(-64*gsym*z2)/9, (-1280*gsym*z2)/27, (-21760*gsym*z2)/81, (-262144*gsym*z2)/81}
SU(3) kappa=1 m=2 shift at w^(3-2n), n=2..5: {0, 0, 0, 0}
SU(3) kappa=1 m=2 shift: lowest power of w at n=2..5: {0, 2, 4, 6}
SU(3) kappa=-1 baseline S_n (coeff of a^n w^(4-2n)) n=2..5: {(-16*z2)/3, (368*z2)/9, (-6848*z2)/27, (410512*z2)/81}
SU(3) kappa=-1 m=1 shift at w^(4-2n), n=2..5: {0, (-512*gsym^2*z2^2)/27, (-16384*gsym^2*z2^2)/81, (-192512*gsym^2*z2^2)/81}
SU(3) kappa=-1 m=1 shift at w^(3-2n), n=2..5: {(-64*gsym*z2)/9, (-256*gsym*z2)/9, (-6400*gsym*z2)/27, (-16384*gsym*z2)/27}
SU(3) kappa=-1 m=1 shift: lowest power of w at n=2..5: {1, 3, 5, 7}
SU(3) kappa=-1 m=2 shift at w^(4-2n), n=2..5: {(-64*gsym*z2)/9, (-256*gsym*z2)/9, (-6400*gsym*z2)/27, (-16384*gsym*z2)/27}
SU(3) kappa=-1 m=2 shift at w^(3-2n), n=2..5: {0, 0, 0, 0}
SU(3) kappa=-1 m=2 shift: lowest power of w at n=2..5: {0, 2, 4, 6}
SO(5) kappa=1 baseline S_n (coeff of a^n w^(4-2n)) n=2..5: {-6*z2, -9*z2, 222*z2, (-18051*z2)/4}
SO(5) kappa=1 m=1 shift at w^(4-2n), n=2..5: {0, -8*gsym^2*z2^2, -48*gsym^2*z2^2, -400*gsym^2*z2^2}
SO(5) kappa=1 m=1 shift at w^(3-2n), n=2..5: {-4*gsym*z2, -8*gsym*z2, -52*gsym*z2, -120*gsym*z2}
SO(5) kappa=1 m=1 shift: lowest power of w at n=2..5: {1, 3, 5, 7}
SO(5) kappa=1 m=2 shift at w^(4-2n), n=2..5: {-4*gsym*z2, -8*gsym*z2, -52*gsym*z2, -120*gsym*z2}
SO(5) kappa=1 m=2 shift at w^(3-2n), n=2..5: {0, 0, 0, 0}
SO(5) kappa=1 m=2 shift: lowest power of w at n=2..5: {0, 2, 4, 6}
SO(5) kappa=-1 baseline S_n (coeff of a^n w^(4-2n)) n=2..5: {6*z2, -3*z2, 192*z2, (-16701*z2)/4}
SO(5) kappa=-1 m=1 shift at w^(4-2n), n=2..5: {0, -8*gsym^2*z2^2, -112*gsym^2*z2^2, -1008*gsym^2*z2^2}
SO(5) kappa=-1 m=1 shift at w^(3-2n), n=2..5: {-4*gsym*z2, -24*gsym*z2, -108*gsym*z2, -840*gsym*z2}
SO(5) kappa=-1 m=1 shift: lowest power of w at n=2..5: {1, 3, 5, 7}
SO(5) kappa=-1 m=2 shift at w^(4-2n), n=2..5: {-4*gsym*z2, -24*gsym*z2, -108*gsym*z2, -840*gsym*z2}
SO(5) kappa=-1 m=2 shift at w^(3-2n), n=2..5: {0, 0, 0, 0}
SO(5) kappa=-1 m=2 shift: lowest power of w at n=2..5: {0, 2, 4, 6}
task2 SU(nc) kappa=1 Sigma_3(2) = (6*(-1 + nc)*(1 + nc)*(1 + nc^2)*z2*(1 + 24*cp*z2))/nc^3
task2 SU(nc) kappa=1 omega^2 Sigma_3 at 2 = (24*(-1 + nc)*(1 + nc)*(1 + nc^2)*z2*(1 + 24*cp*z2))/nc^3
task2 SU(nc) kappa=1 Sigma_3 at omega->0, coeff of w^-2 = (6*(-1 + nc)*(1 + nc)*(3 + 2*nc^2)*z2)/nc^3
task2 SU(nc) kappa=1 psi^- part of Sigma_3, times w^2, simplified = (12*(-1 + nc)*(1 + nc)*(2 + nc^2)*z2*(1 + 6*cp*w^2*z2))/nc^3
task2 SU(nc) kappa=1 phi^- part of Sigma_3 at 2 = (3*(-1 + nc)*(1 + nc)*z2*(1 + 24*cp*z2))/nc
task2 SU(nc) kappa=-1 Sigma_3(2) = (6*(-1 + nc)*(1 + nc)*z2*(1 + 24*cp*z2))/nc^3
task2 SU(nc) kappa=-1 omega^2 Sigma_3 at 2 = (24*(-1 + nc)*(1 + nc)*z2*(1 + 24*cp*z2))/nc^3
task2 SU(nc) kappa=-1 Sigma_3 at omega->0, coeff of w^-2 = (6*(-1 + nc)*(1 + nc)*(5 + 2*nc^2)*z2)/nc^3
task2 SU(nc) kappa=-1 psi^- part of Sigma_3, times w^2, simplified = (12*(-1 + nc)*(1 + nc)*(2 + nc^2)*z2*(1 + 6*cp*w^2*z2))/nc^3
task2 SU(nc) kappa=-1 phi^- part of Sigma_3 at 2 = (-3*(-1 + nc)*(1 + nc)*z2*(1 + 24*cp*z2))/nc

Part::partd: Part specification 0[[4]] is longer than depth of object.

Part::partd: Part specification 0[[6]] is longer than depth of object.

Part::partd: Part specification 0[[3]] is longer than depth of object.

General::stop: Further output of Part::partd will be suppressed during this calculation.
task3 SU(3) kappa=1 n=1 Sigma_n near w=2: leading order e^ {0[[4]]/0[[6]], 0}
task3 SU(3) kappa=1 n=1 F_A^- near w=2: leading order e^ {0, -1/6}

Part::partw: Part 1 of {} does not exist.
task3 SU(3) kappa=1 n=2 Sigma_n near w=2: leading order e^ {1, {}[[1]]}
task3 SU(3) kappa=1 n=2 F_A^- near w=2: leading order e^ {-1, -10/9}
task3 SU(3) kappa=1 n=3 Sigma_n near w=2: leading order e^ {0, (160*z2)/9}
task3 SU(3) kappa=1 n=3 F_A^- near w=2: leading order e^ {-1, 59/18}
task3 SU(3) kappa=1 n=4 Sigma_n near w=2: leading order e^ {0, (-472*z2)/9}
task3 SU(3) kappa=1 n=4 F_A^- near w=2: leading order e^ {-2, 50/81}
task3 SU(3) kappa=1 n=5 Sigma_n near w=2: leading order e^ {-1, (-800*z2)/81}
task3 SU(3) kappa=1 n=5 F_A^- near w=2: leading order e^ {-3, -50/27}
task3 SU(3) kappa=-1 n=1 Sigma_n near w=2: leading order e^ {0[[4]]/0[[6]], 0}
task3 SU(3) kappa=-1 n=1 F_A^- near w=2: leading order e^ {0, -1/6}

Part::partw: Part 1 of {} does not exist.
task3 SU(3) kappa=-1 n=2 Sigma_n near w=2: leading order e^ {1, {}[[1]]}
task3 SU(3) kappa=-1 n=2 F_A^- near w=2: leading order e^ {-1, 1/9}
task3 SU(3) kappa=-1 n=3 Sigma_n near w=2: leading order e^ {0, (16*z2)/9}
task3 SU(3) kappa=-1 n=3 F_A^- near w=2: leading order e^ {-1, 53/36}
task3 SU(3) kappa=-1 n=4 Sigma_n near w=2: leading order e^ {0, (212*z2)/9}
task3 SU(3) kappa=-1 n=4 F_A^- near w=2: leading order e^ {-2, 1/162}
task3 SU(3) kappa=-1 n=5 Sigma_n near w=2: leading order e^ {-1, (8*z2)/81}
task3 SU(3) kappa=-1 n=5 F_A^- near w=2: leading order e^ {-3, -1/54}
DONE


==> anc/numbers/deposit/R5/regge_check/vg_wolfram_check.wl <==
(* Independent implementation (Wolfram Engine) of eq. (7) of paper.tex draft v3 with the actual
   Tan and Cot functions; derivatives by D, expansions by Series.  Written separately from the Python
   solvers (no shared code).  Checks: baseline S_3, S_4 at omega -> 0; task (1) shifts from the leading
   small-omega Laurent coefficients of the full-trig solution with the extra term g zeta2 w^m F1p F1m;
   task (2) Sigma_3 at omega -> 2 and its psi^- part; task (3) Laurent orders at omega = 2. *)
$AllowInternet = False;
$HistoryLength = 0;

phi[1] = -(Pi/2) Tan[Pi w/2];  phi[-1] = (Pi/2) Cot[Pi w/2];
psi[1] = -Pi Tan[Pi w/2];      psi[-1] = Pi Cot[Pi w/2];

(* group: list {dims, casimirs, CF, T}; channel 1 = singlet, 2 = adjoint *)
suN[n_] := {{1, n^2 - 1}, {0, n}, (n^2 - 1)/(2 n), {{0, -(n^2 - 1)/n}, {-1/n, 2/n - n/2}}};
(* SO(5) vector: channels 1, A(10), S(14); T from Python run printed in vg_baseline.out *)
so5 = {{1, 10, 14}, {0, 3/2, 5/2}, 1, {{0, -2, 0}, {-1/5, 0, -21/20}, {0, -3/4, 0}}};

solveSys[grp_, nmax_, kap_, lp_, lm_, gg_, m_, tagpsi_: 1, tagphi_: 1] :=
 Module[{dims, cas, CF, T, nch, b, F, rhs, ell, Pp, S},
  {dims, cas, CF, T} = grp; nch = Length[dims];
  b = CF - cas/2; ell[1] = lp; ell[-1] = lm;
  Do[
   Do[
    rhs = If[n == 1, 2 b[[R]],
      2 cas[[R]] (D[F[R, s, n - 1], w] + If[R == 2 && s == -1, tagphi, 1] phi[s] F[R, s, n - 1]) +
       (1 + ell[s] Pi^2 w^2) Sum[F[R, s, k] F[R, s, n - k], {k, 1, n - 1}] +
       If[R == 2 && s == -1, tagpsi, 1] 2 kap psi[s] Sum[T[[R, Rp]] F[Rp, -s, n - 1], {Rp, 1, nch}] +
       If[R == 1 && s == 1, gg (Pi^2/6) w^m Sum[F[1, 1, k] F[1, -1, n - k], {k, 1, n - 1}], 0]];
    F[R, s, n] = Together[rhs/w],
    {s, {1, -1}}, {R, 1, nch}],
   {n, 1, nmax}];
  Pp[n_] := (1 + lp Pi^2 w^2) F[1, 1, n];
  S = Table[Together[-w Pp[n] + Sum[Pp[k] Pp[n - k], {k, 1, n - 1}] + If[n == 1, 2 CF, 0]], {n, 1, nmax}];
  {S, F}];

pr[label_, x_] := Print[label, " ", ToString[x, InputForm]];
toz2[x_] := Factor[Simplify[x /. Pi -> Sqrt[6 z2]]];

(* ---------- baseline and task (1): SU(nc), SU(3), SO(5) ---------- *)
lead0[expr_, p_] := SeriesCoefficient[expr, {w, 0, p}];
Do[
  Module[{grp = g0[[1]], name = g0[[2]], res0, res1, S0, S1, F0},
   Do[
    res0 = solveSys[grp, 5, kap, 0, 0, 0, 2];
    S0 = res0[[1]];
    pr[name <> " kappa=" <> ToString[kap] <> " baseline S_n (coeff of a^n w^(4-2n)) n=2..5:",
     Table[toz2[lead0[S0[[n]], 4 - 2 n]], {n, 2, 5}]];
    Do[
     res1 = solveSys[grp, 5, kap, 0, 0, gsym, m];
     S1 = res1[[1]];
     pr[name <> " kappa=" <> ToString[kap] <> " m=" <> ToString[m] <> " shift at w^(4-2n), n=2..5:",
      Table[toz2[lead0[S1[[n]] - S0[[n]], 4 - 2 n]], {n, 2, 5}]];
     pr[name <> " kappa=" <> ToString[kap] <> " m=" <> ToString[m] <> " shift at w^(3-2n), n=2..5:",
      Table[toz2[lead0[S1[[n]] - S0[[n]], 3 - 2 n]], {n, 2, 5}]];
     pr[name <> " kappa=" <> ToString[kap] <> " m=" <> ToString[m] <> " shift: lowest power of w at n=2..5:",
      Table[Exponent[Normal[Series[S1[[n]] - S0[[n]], {w, 0, 8 - 2 n}]] /. w -> 1/x, x], {n, 2, 5}]],
     {m, {1, 2}}],
    {kap, {1, -1}}]],
  {g0, {{suN[nc], "SU(nc)"}, {suN[3], "SU(3)"}, {so5, "SO(5)"}}}];

(* ---------- task (2): Sigma_3 at omega -> 2, SU(nc), with l_+ = c_+ = cp, l_- = lm ---------- *)
Do[
  Module[{res, S, Spsi, lim, limpsi},
   res = solveSys[suN[nc], 3, kap, cp, lm, 0, 2];
   S = res[[1]];
   lim = Limit[S[[3]] /. w -> 2 + e, e -> 0];
   pr["task2 SU(nc) kappa=" <> ToString[kap] <> " Sigma_3(2) =", toz2[lim]];
   pr["task2 SU(nc) kappa=" <> ToString[kap] <> " omega^2 Sigma_3 at 2 =", toz2[4 lim]];
   pr["task2 SU(nc) kappa=" <> ToString[kap] <> " Sigma_3 at omega->0, coeff of w^-2 =", toz2[lead0[S[[3]], -2]]];
   (* psi^- part: derivative with respect to the tag of the psi^- term of the F_A^- equation *)
   res = solveSys[suN[nc], 3, kap, cp, lm, 0, 2, tp, 1];
   Spsi = Together[D[res[[1]][[3]], tp]];
   pr["task2 SU(nc) kappa=" <> ToString[kap] <> " psi^- part of Sigma_3, times w^2, simplified =",
    toz2[Simplify[w^2 Spsi]]];
   limpsi = Limit[Spsi /. w -> 2 + e, e -> 0];
   pr["task2 SU(nc) kappa=" <> ToString[kap] <> " psi^- part of Sigma_3 at 2 =", toz2[limpsi], " ; times 4 =", toz2[4 limpsi]];
   res = solveSys[suN[nc], 3, kap, cp, lm, 0, 2, 1, tf];
   pr["task2 SU(nc) kappa=" <> ToString[kap] <> " phi^- part of Sigma_3 at 2 =",
    toz2[Limit[Together[D[res[[1]][[3]], tf]] /. w -> 2 + e, e -> 0]]];
   ],
  {kap, {1, -1}}];

(* ---------- task (3): Laurent orders at omega = 2, SU(3), n = 1..5 ---------- *)
Do[
  Module[{res, S, F, ser, serF},
   res = solveSys[suN[3], 5, kap, 0, 0, 0, 2];
   {S, F} = res;
   Do[
    ser = Series[S[[n]] /. w -> 2 + e, {e, 0, 0}];
    serF = Series[F[2, -1, n] /. w -> 2 + e, {e, 0, 0}];
    pr["task3 SU(3) kappa=" <> ToString[kap] <> " n=" <> ToString[n] <> " Sigma_n near w=2: leading order e^",
     {ser[[4]]/ser[[6]], toz2[ser[[3]][[1]]]}];
    pr["task3 SU(3) kappa=" <> ToString[kap] <> " n=" <> ToString[n] <> " F_A^- near w=2: leading order e^",
     {serF[[4]]/serF[[6]], toz2[serF[[3]][[1]]]}],
    {n, 1, 5}]],
  {kap, {1, -1}}];
Print["DONE"];


==> anc/numbers/deposit/R6/B1/check_color.out <==
N=2: born=0.750000 (C_F=0.750000), box=0.562500 (C_F^2=0.562500), xbox=-0.187500 (C_F b_A=-0.187500)
N=3: born=1.333333 (C_F=1.333333), box=1.777778 (C_F^2=1.777778), xbox=-0.222222 (C_F b_A=-0.222222)
N=4: born=1.875000 (C_F=1.875000), box=3.515625 (C_F^2=3.515625), xbox=-0.234375 (C_F b_A=-0.234375)
N=5: born=2.400000 (C_F=2.400000), box=5.760000 (C_F^2=5.760000), xbox=-0.240000 (C_F b_A=-0.240000)
LL: top leg, bottom leg (Glauber after leg sum): per Born (C_A^2, C_A C_F, C_F^2) = (+0.250000, -1.000000, +1.000000);  N=5 check 0.010000+0.000000j vs 0.010000+0.000000j
LR: top leg, bottom rung (f vertex, factor i omitted): per Born (C_A^2, C_A C_F, C_F^2) = (+0.000000+0.250000i, -0.000000-0.500000i, -0.000000);  N=5 check 0.000000+0.250000j vs 0.000000+0.250000j
RR: top rung, bottom rung (f f): per Born (C_A^2, C_A C_F, C_F^2) = (+0.250000, -0.000000, +0.000000);  N=5 check 6.250000+0.000000j vs 6.250000+0.000000j


==> anc/numbers/deposit/R6/B1/check_color.py <==
#!/usr/bin/env python3
"""Color factors of a gluon c across the softest pair in the two-rung ladder, t-channel singlet.

u-line matrix U (right index at p1, left at p2), d-line matrix D (left index at p3, right at p4).
t-channel singlet projection (1/N) Tr(U D); checks: Born -> C_F, planar box -> C_F^2,
crossed box -> C_F (C_F - C_A/2).
Attachments of c: top leg 1 (U -> U t^c) or top leg 3 (D -> t^c D) give the SAME tensor
(the insertion sits at the 1-3 junction of the trace), so with the opposite principal-value
eikonal signs of an incoming and an outgoing quark they cancel and leave the delta(p1.l) part.
Top rung g1 with a three-gluon vertex f^{a1 b1 c}; bottom likewise.
Results divided by the Born value C_F and decomposed in (C_A^2, C_A C_F, C_F^2) by a fit over
N = 2..5 (exact rational fit).
"""
import numpy as np
from fractions import Fraction
import itertools


def generators(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return T


def fstruct(T):
    n = len(T)
    f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))
    return f


def factors(N):
    T = generators(N); n = len(T); f = fstruct(T)
    tr = lambda M: np.trace(M) / N
    born = sum(tr(T[a] @ T[a]) for a in range(n))
    box = sum(tr(T[a2] @ T[a1] @ T[a1] @ T[a2]) for a1 in range(n) for a2 in range(n))
    xbox = sum(tr(T[a2] @ T[a1] @ T[a2] @ T[a1]) for a1 in range(n) for a2 in range(n))
    LL = LR = RR = 0
    for a1 in range(n):
        for a2 in range(n):
            for c in range(n):
                # legs top (1) and bottom (2): U = t^c t^a2 t^a1 t^c, D = t^a1 t^a2
                LL += tr(T[c] @ T[a2] @ T[a1] @ T[c] @ T[a1] @ T[a2])
                for b2 in range(n):
                    if f[a2, b2, c] != 0:
                        # top leg 1, bottom rung g2 with vertex f^{a2 b2 c}
                        LR += f[a2, b2, c] * tr(T[a2] @ T[a1] @ T[c] @ T[a1] @ T[b2])
                    for b1 in range(n):
                        if f[a1, b1, c] != 0 and f[a2, b2, c] != 0:
                            RR += f[a1, b1, c] * f[a2, b2, c] * tr(T[a2] @ T[a1] @ T[b1] @ T[b2])
    CF = (N * N - 1) / (2 * N)
    return dict(born=born, box=box, xbox=xbox, LL=LL / CF, LR=LR / CF, RR=RR / CF, CF=CF)


res = {N: factors(N) for N in (2, 3, 4, 5)}
for N, r in res.items():
    CF, CA = r['CF'], N
    print(f"N={N}: born={r['born'].real:.6f} (C_F={CF:.6f}), box={r['box'].real:.6f} (C_F^2={CF*CF:.6f}),"
          f" xbox={r['xbox'].real:.6f} (C_F b_A={CF*(CF-CA/2):.6f})")


def fit(key):
    # solve x CA^2 + y CA CF + z CF^2 = value for N=2,3,4 and test N=5
    A = []; v = []
    for N in (2, 3, 4):
        CF = Fraction(N * N - 1, 2 * N)
        A.append([Fraction(N * N), N * CF, CF * CF])
        v.append(res[N][key])
    A = np.array([[float(x) for x in row] for row in A]); v = np.array(v)
    sol = np.linalg.solve(A, v)
    N = 5; CF = (N * N - 1) / (2 * N)
    pred = sol[0] * N * N + sol[1] * N * CF + sol[2] * CF * CF
    return sol, pred, res[5][key]


for key, label in [('LL', 'top leg, bottom leg (Glauber after leg sum)'),
                   ('LR', 'top leg, bottom rung (f vertex, factor i omitted)'),
                   ('RR', 'top rung, bottom rung (f f)')]:
    sol, pred, val = fit(key)
    s = ', '.join(f"{x.real:+.6f}{'' if abs(x.imag)<1e-9 else f'{x.imag:+.6f}i'}" for x in sol)
    print(f"{key}: {label}: per Born (C_A^2, C_A C_F, C_F^2) = ({s});  N=5 check {pred:.6f} vs {val:.6f}")


==> anc/numbers/deposit/R6/B1/check_transverse.out <==
Check A: <KA.KB/(KA^2 KB^2)>_phi  vs  -theta(K-l)/K^2   (l = 1)
  K/l= 0.001: avg =   5.39214287917459e-29   target =                    0.0
  K/l=   0.1: avg =   4.90683800058355e-31   target =                    0.0
  K/l=   0.5: avg =   7.19779593801056e-32   target =                    0.0
  K/l=   0.9: avg =   3.13237498970046e-32   target =                    0.0
  K/l=  0.99: avg =   2.41955438662322e-32   target =                    0.0
  K/l=  1.01: avg =     -0.980296049406921   target =     -0.980296049406921
  K/l=   1.1: avg =     -0.826446280991736   target =     -0.826446280991736
  K/l=     2: avg =                  -0.25   target =                  -0.25
  K/l=    10: avg =                  -0.01   target =                  -0.01
  K/l=  1000: avg =                -1.0e-6   target =                -1.0e-6

Check B: I(l) = int_{mu<|K|<Lam} d^2K KA.KB/(KA^2 KB^2), mu=1e-3, Lam=1e3
  strongly ordered value -2 pi ln(Lam/max(l,mu)); a constant would signal a
  remainder from the comparable region, a dependence on mu a log from K<l
  l= 1e-4: I =    -86.8054129489856  ordered =    -86.8054129489856  diff = 4.04e-28
  l= 0.01: I =    -72.3378441241546  ordered =    -72.3378441241546  diff = 3.79e-29
  l=    1: I =    -43.4027064744928  ordered =    -43.4027064744928  diff = 0.0
  l=   30: I =    -22.0323530592155  ordered =    -22.0323530592155  diff = 0.0

Check C: hard region, l = 1, zA = K^2/10 (soft quark A in its log region), zB = 0.3
  soft-pair reference: -K^2/((K^2+zA)^2) ~ -1/K^2 ; ratio R = avg*K^2 must vanish like K^2
  K/l=    0.1: avg =      -0.163007681048   R = avg*K^2 =    -0.00163008   avg = const + O(K^2)
  K/l=   0.01: avg =      -0.161393318381   R = avg*K^2 =    -1.61393e-5   avg = const + O(K^2)
  K/l=  0.001: avg =      -0.161377246786   R = avg*K^2 =    -1.61377e-7   avg = const + O(K^2)
  K/l= 0.0001: avg =      -0.161377086077   R = avg*K^2 =    -1.61377e-9   avg = const + O(K^2)
  -> avg tends to a K-independent constant, so int d^2K avg ~ K^2: no ln(l/mu) from K << l

Check D: J(w) = int_0^inf dz z^(w-1)/((a+z)(b+z)) vs pi/sin(pi w) (a^(w-1)-b^(w-1))/(b-a)
  a=1.0, b=4.0, w=0.1: J = 2.41562450829727  closed = 2.41562450829727  w*J = 0.24156245  1/(ab) = 0.25
  a=2.0, b=0.5, w=0.03: J = 32.2329095502099  closed = 32.2329095502099  w*J = 0.96698729  1/(ab) = 1.0
  a=1.0, b=1.0001, w=0.2: J = 4.27545253901644  closed = 4.27545253901644  w*J = 0.85509051  1/(ab) = 0.99990001
  -> the 1/w pole (the z logarithm of the pair) has residue 1/(KA^2 KB^2), so the
     leading-pole transverse factor is KA.KB/(KA^2 KB^2), the function of Checks A, B.
     pi/sin(pi w) = 1/w + zeta_2 w + ...: the zeta_2 of the pair weight, two logs down.


==> anc/numbers/deposit/R6/B1/check_transverse.py <==
#!/usr/bin/env python3
"""Transverse-plane checks for a gluon across the softest t-channel quark pair.

Notation.  The t-channel cut crosses quark A (transverse momentum KA), antiquark B (KB)
and the gluon (l).  Forward kinematics: KA + KB + l = 0 up to sqrt|t| ~ mu.
KL 1983 eq. (3.15): the pair integrand has numerator -2 K^2 = 2 KA.KB at KB = -KA and the
two quark propagators (K^2 + z)^2 with z = s alpha beta.  With a gluon across the pair the
numerator becomes 2 KA.KB and the propagators (KA^2 + zA)(KB^2 + zB).

Check A: azimuthal average of KA.KB/(KA^2 KB^2) with KA = K, KB = -(K + l).
Check B: annulus integral int d^2K KA.KB/(KA^2 KB^2) for mu<|K|<Lam at fixed l.
Check C: hard region with longitudinal dressing zA, zB > 0: scaling for |K| << |l|.
Check D: z integral int_0^inf dz z^(w-1)/((a+z)(b+z)) and its 1/w pole residue 1/(ab).
"""
import mpmath as mp

mp.mp.dps = 30


def avg_pair(K, l):
    """(1/2pi) int dphi KA.KB/(KA^2 KB^2), KA=K(cos,sin), l along x, KB=-(KA+l)."""
    def f(phi):
        kx, ky = K * mp.cos(phi), K * mp.sin(phi)
        bx, by = -(kx + l), -ky
        return (kx * bx + ky * by) / ((kx**2 + ky**2) * (bx**2 + by**2))
    return mp.quad(f, [0, mp.pi / 2, mp.pi, 3 * mp.pi / 2, 2 * mp.pi]) / (2 * mp.pi)


print("Check A: <KA.KB/(KA^2 KB^2)>_phi  vs  -theta(K-l)/K^2   (l = 1)")
for r in ['0.001', '0.1', '0.5', '0.9', '0.99', '1.01', '1.1', '2', '10', '1000']:
    K = mp.mpf(r)
    val = avg_pair(K, 1)
    target = -1 / K**2 if K > 1 else mp.mpf(0)
    print(f"  K/l={r:>6}: avg = {mp.nstr(val, 15):>22}   target = {mp.nstr(target, 15):>22}")

print("\nCheck B: I(l) = int_{mu<|K|<Lam} d^2K KA.KB/(KA^2 KB^2), mu=1e-3, Lam=1e3")
print("  strongly ordered value -2 pi ln(Lam/max(l,mu)); a constant would signal a")
print("  remainder from the comparable region, a dependence on mu a log from K<l")
mu, Lam = mp.mpf('1e-3'), mp.mpf('1e3')
for l in ['1e-4', '0.01', '1', '30']:
    lv = mp.mpf(l)
    # radial integral of 2 pi K * avg; the average is a step function, integrate piecewise
    pts = [mu] + ([lv] if mu < lv < Lam else []) + [Lam]
    I = mp.quad(lambda K: 2 * mp.pi * K * avg_pair(K, lv), pts)
    ordered = -2 * mp.pi * mp.log(Lam / max(lv, mu))
    print(f"  l={l:>5}: I = {mp.nstr(I, 15):>20}  ordered = {mp.nstr(ordered, 15):>20}  diff = {mp.nstr(I - ordered, 3)}")


def avg_dressed(K, l, zA, zB):
    def f(phi):
        kx, ky = K * mp.cos(phi), K * mp.sin(phi)
        bx, by = -(kx + l), -ky
        return (kx * bx + ky * by) / ((kx**2 + ky**2 + zA) * (bx**2 + by**2 + zB))
    return mp.quad(f, [0, mp.pi / 2, mp.pi, 3 * mp.pi / 2, 2 * mp.pi]) / (2 * mp.pi)


print("\nCheck C: hard region, l = 1, zA = K^2/10 (soft quark A in its log region), zB = 0.3")
print("  soft-pair reference: -K^2/((K^2+zA)^2) ~ -1/K^2 ; ratio R = avg*K^2 must vanish like K^2")
for r in ['0.1', '0.01', '0.001', '0.0001']:
    K = mp.mpf(r)
    zA = K**2 / 10
    a = avg_dressed(K, 1, zA, mp.mpf('0.3'))
    print(f"  K/l={r:>7}: avg = {mp.nstr(a, 12):>20}   R = avg*K^2 = {mp.nstr(a * K**2, 6):>14}   avg = const + O(K^2)")
print("  -> avg tends to a K-independent constant, so int d^2K avg ~ K^2: no ln(l/mu) from K << l")

print("\nCheck D: J(w) = int_0^inf dz z^(w-1)/((a+z)(b+z)) vs pi/sin(pi w) (a^(w-1)-b^(w-1))/(b-a)")
for (a, b, w) in [(1, 4, '0.1'), (2, '0.5', '0.03'), (1, 1.0001, '0.2')]:
    a, b, w = mp.mpf(a), mp.mpf(b), mp.mpf(w)
    # substitution z = t^(1/w), dz z^(w-1) = dt/w, removes the endpoint singularity
    J = mp.quad(lambda t: 1 / ((a + t**(1 / w)) * (b + t**(1 / w))), [0, a**w, b**w, 1, mp.inf]) / w
    closed = mp.pi / mp.sin(mp.pi * w) * (a**(w - 1) - b**(w - 1)) / (b - a)
    print(f"  a={a}, b={mp.nstr(b,6)}, w={w}: J = {mp.nstr(J, 15)}  closed = {mp.nstr(closed, 15)}  w*J = {mp.nstr(w*J, 8)}  1/(ab) = {mp.nstr(1/(a*b), 8)}")
print("  -> the 1/w pole (the z logarithm of the pair) has residue 1/(KA^2 KB^2), so the")
print("     leading-pole transverse factor is KA.KB/(KA^2 KB^2), the function of Checks A, B.")
print("     pi/sin(pi w) = 1/w + zeta_2 w + ...: the zeta_2 of the pair weight, two logs down.")


==> anc/numbers/deposit/R6/B1/check_two_loop.out <==
coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), equation system, kappa free:
  kappa=+1: (C_A^2, C_A C_F, C_F^2) = (-15, 36, 48*l_plus - 15)
  kappa=-1: (C_A^2, C_A C_F, C_F^2) = (-21, 84, 48*l_plus - 87)
  l_plus dependence: (0, 0, 48)

exponentiated one-loop Coulomb term, zeta_2 a^2 Lt^2 / Born: (-18, 60, -48)

shift of zeta_2 a^2 Lt^2 / Born per z2 a h (F_A^+)^2: h/(2*N*(N - 1)*(N + 1))
   h = h_F C_F: basis (C_A^2, C_A C_F, C_F^2) = (1/4, -1, 1)
   h = h_A C_A: not a polynomial in C_A, C_F after division by the Born term: 1/(2*(N - 1)*(N + 1))
shift per z2 a kP (F_1^+)^2: k_P*(N - 1)*(N + 1)/(2*N)
   kP = p_F C_F: basis = (0, 0, 1)
   kP = p_A C_A: basis = (0, 1, 0)


==> anc/numbers/deposit/R6/B1/check_two_loop.py <==
#!/usr/bin/env python3
"""Two-loop (order a^3) positive-signature singlet amplitude from the equation system, SU(N).

omega F_R^tau = 2a b_R + 2a C_R [F' + phi^tau F] + (1 + l_tau p^2 w^2) F^2
               + 2a kappa psi^tau sum_R' [Trc]_{RR'} F_{R'}^{-tau}
               (+ optional test terms in the singlet positive-signature equation:
                  z2 a h (F_A^+)^2   [channel-mixing pair correction]
                  z2 a kP (F_1^+)^2  [diagonal pair correction])
p stands for pi.  Amplitude A_R^tau = Res_{w=0} e^{w Lt} eta^tau F_R^tau.
Output: coefficient of zeta_2 a^2 Lt^2 in A_1^+/(Born residue 2 a C_F) in the basis
(C_A^2, C_A C_F, C_F^2), independently of the paper's programs.
"""
import sympy as sp

w, a, Lt, p, N, z2 = sp.symbols('omega a Lt p N zeta2')
lp, lm, h, kP, kappa = sp.symbols('l_plus l_minus h k_P kappa')
ORD = 9  # omega-series order kept

CF = (N**2 - 1) / (2 * N)
CA = N
C = {1: 0, 'A': CA}
b = {1: CF, 'A': CF - CA / 2}
Trc = {(1, 1): 0, (1, 'A'): -(N**2 - 1) / N, ('A', 1): -1 / N, ('A', 'A'): 2 / N - N / 2}

tanx = sp.series(sp.tan(p * w / 2), w, 0, ORD).removeO()
cotx = sp.series(sp.cot(p * w / 2), w, 0, ORD).removeO()
psi = {'+': sp.expand(-p * tanx), '-': sp.expand(p * cotx)}
phi = {'+': sp.expand(-p / 2 * tanx), '-': sp.expand(p / 2 * cotx)}
ell = {'+': lp, '-': lm}
other = {'+': '-', '-': '+'}


def trunc(expr):
    """keep omega powers below ORD-1 (Laurent)."""
    expr = sp.expand(expr)
    return sum(expr.coeff(w, k) * w**k for k in range(-12, ORD - 1))


def solve(with_h=False, with_kP=False, nmax=3):
    F = {(R, t): {1: 2 * b[R] / w} for R in (1, 'A') for t in '+-'}
    for n in range(2, nmax + 1):
        new = {}
        for R in (1, 'A'):
            for t in '+-':
                fprev = F[(R, t)][n - 1]
                rhs = 2 * C[R] * (sp.diff(fprev, w) + phi[t] * fprev)
                quad = sum(F[(R, t)][i] * F[(R, t)][n - i] for i in range(1, n))
                rhs += (1 + ell[t] * p**2 * w**2) * quad
                rhs += 2 * kappa * psi[t] * sum(Trc[(R, Rp)] * F[(Rp, other[t])][n - 1] for Rp in (1, 'A'))
                if R == 1 and t == '+':
                    if with_h and n >= 3:
                        rhs += z2 * h * sum(F[('A', '+')][i] * F[('A', '+')][n - 1 - i] for i in range(1, n - 1))
                    if with_kP and n >= 3:
                        rhs += z2 * kP * sum(F[(1, '+')][i] * F[(1, '+')][n - 1 - i] for i in range(1, n - 1))
                new[(R, t)] = trunc(rhs / w)
        for key in new:
            F[key][n] = new[key]
    return F


def residue_plus(f):
    eta = sp.series(sp.cos(p * w / 2), w, 0, ORD).removeO()
    expo = sum((w * Lt)**k / sp.factorial(k) for k in range(ORD))
    return sp.expand(trunc(sp.expand(expo * eta * f))).coeff(w, -1)


def basis(expr):
    """expr = c2 N^2 + c0 + cm2 N^-2  ->  (C_A^2, C_A C_F, C_F^2) coefficients."""
    e = sp.expand(sp.simplify(expr))
    poly = sp.Poly(sp.expand(e * N**2), N)
    d = {m[0]: c for m, c in zip(poly.monoms(), poly.coeffs())}
    c2, c0, cm2 = d.get(4, 0), d.get(2, 0), d.get(0, 0)
    assert set(d) <= {0, 2, 4}, d
    x, y, zc = sp.symbols('x y zc')
    # x CA^2 + y CA CF + zc CF^2 = x N^2 + y (N^2-1)/2 + zc (N^2/4 - 1/2 + 1/(4N^2))
    sol = sp.solve([sp.Eq(x + y / 2 + zc / 4, c2), sp.Eq(-y / 2 - zc / 2, c0), sp.Eq(zc / 4, cm2)], [x, y, zc])
    return (sp.simplify(sol[x]), sp.simplify(sol[y]), sp.simplify(sol[zc]))


def zeta2_Lt2(F):
    A3 = residue_plus(F[(1, '+')][3])
    coef = sp.expand(A3).coeff(Lt, 2)
    coef = sp.expand(coef).coeff(p, 2) * 6  # p^2 = 6 zeta_2
    return sp.simplify(coef / (2 * CF))


F = solve()
base = zeta2_Lt2(F)
print("coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), equation system, kappa free:")
for k in (1, -1):
    print(f"  kappa={k:+d}: (C_A^2, C_A C_F, C_F^2) =", basis(base.subs(kappa, k)))
print("  l_plus dependence:", basis(sp.diff(base, lp)) if base.has(lp) else 0)

# Coulomb phase squared, independent of the system: (1/2)(2a Trc Delta Lt)^2 on the Born vector
Trc_m = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
bvec = sp.Matrix([CF, CF - CA / 2])
coul = sp.Rational(1, 2) * 4 * (-6) * (Trc_m * Trc_m * bvec)[0] / CF  # Delta^2 = -pi^2 = -6 zeta_2
print("\nexponentiated one-loop Coulomb term, zeta_2 a^2 Lt^2 / Born:", basis(coul))

# quark-pair corrections of relative order a (entered with an explicit zeta_2 symbol z2)
def z2_shift(Fx):
    A3 = residue_plus(Fx[(1, '+')][3])
    c = sp.expand(sp.expand(A3).coeff(Lt, 2)).coeff(z2, 1)
    c = sp.expand(c).coeff(p, 0)
    return sp.simplify(c / (2 * CF))

dh = z2_shift(solve(with_h=True))
print("\nshift of zeta_2 a^2 Lt^2 / Born per z2 a h (F_A^+)^2:", sp.factor(dh))
for (lab, hh) in [("h = h_F C_F", CF), ("h = h_A C_A", CA)]:
    e = sp.simplify(dh.subs(h, hh))
    try:
        print(f"   {lab}: basis (C_A^2, C_A C_F, C_F^2) =", basis(e))
    except (AssertionError, sp.PolynomialError):
        print(f"   {lab}: not a polynomial in C_A, C_F after division by the Born term:", sp.factor(e))
dk = z2_shift(solve(with_kP=True))
print("shift per z2 a kP (F_1^+)^2:", sp.factor(dk))
for (lab, kk) in [("kP = p_F C_F", CF), ("kP = p_A C_A", CA)]:
    print(f"   {lab}: basis =", basis(sp.simplify(dk.subs(kP, kk))))


==> anc/numbers/deposit/R6/B1_eft/READING_NOTE.md <==
# B1_eft: reading note on the reggeized-quark operator papers, with a transverse count

Written 2 October 2026. Files in this folder:
`quote_check.py` and `quotes.json` (every quotation below located in the PDF text layer after
normalizing ligatures, hyphenation, whitespace and case; five first misses were extraction effects,
re-found by substring, see the end of this note), `transverse_check.py` with its output
`transverse_check.out`, and `mutation_check.py` with `mutation_check.out`.

Page numbers are PDF pages. For 1709.09174 and 2207.02859 the printed page is the PDF page minus 1.
For Fadin-Sherman 1977 the journal page is 860 plus the PDF page. For KL 1983 the journal page is
121 plus the PDF page.

## 1. What each source contains and does not contain

**arXiv:2609.06833 (Altinoluk, Beuf, Favrel, Fucilla; 33 pp.; read in full from the LaTeX source,
appendices included; the appendices sit inside a `comment` environment and are not in the PDF).**
The object is a single reggeized quark: a colour-triplet t-channel exchange at fixed t, with the
logarithmic order counted in single powers of alpha_s ln s (eq. (13), p. 6: "the leading-logarithmic
series of the negative-signature component is suppressed by one power of" alpha_s). The one-loop
rapidity evolution gives the quark trajectory for the positive-signature operator, eq. (104); the
signature-violating term cancels there ("contribution coupling the positive-signature operator to an
additional Reggeized-gluon degree of freedom. The first possible contamination of the
one-Reggeized-quark sector starts instead at order" g^4 R^2, p. 21). Eqs. (108)-(116), pp. 22-23,
give the first allowed mixing of R_Q^(+) with the composite R R_Q^(-). The authors state its limits:
eq. (111) "isolates only the mixing generated by relaxing" eqs. (103) (p. 22); it "identifies one of
the operator structures belonging to the positive-signature composite sector. Additional operators
with the same quantum numbers contribute at the same order" (p. 22); the g^4 lower-left entry of
eq. (114) is a "scaling of the lower-left transition, which has not been derived in the present work"
(p. 23); and the Hermiticity step "would require identifying the inner product appropriate to the
NEik operator space" (p. 23). The outcome is a power count, eq. (116): the mixing shifts the
Regge-pole eigenvalue at g^6, "Multi-operator mixing is therefore not expected to affect the
positive-signature Regge-pole eigenvalue through NLLA" (p. 23). The authors describe the section's
aim as "not to determine the complete higher-order evolution kernels, but to identify the first
multi-Reggeon-operator sectors allowed by signature and their perturbative power counting" (p. 22).
For the gluon they quote that "three-Reggeon cuts first appear at two loops, where they contribute
only to energy-independent terms, without any accompanying logarithms of" s (p. 16). Only the
rapidity-singular part of the propagators is kept ("Since we are interested in the leading
logarithmic evolution, only the rapidity-singular contribution needs to be retained", p. 12), and
impact factors enter only as "once the appropriate external-state impact factors are specified"
(p. 23).
Not in the paper (normalized counts over the PDF text and the source): no quark-antiquark pair in
the t-channel ("pair" 0 in the PDF text; the one source hit is in the commented appendix), no double
logarithm (0), no zeta_2 or pi^2 term (0), no colour singlet (0), no NNLL calculation (the 3 hits
for "NNLLA" are remarks without calculation, two of them about gluon exchange), no region with a gluon harder than the exchanged quark. The
paper does not establish anything at partial-wave level, anything for two-quark exchange, or any
non-logarithmic (constant, i pi or zeta_2) term.

**arXiv:2606.25685 (same authors, letter, 7 pp., read in full).** The same content in short form:
"We provide strong evidence that this operator remains an eigenstate of the rapidity evolution up
to next-to-leading logarithmic accuracy" (abstract, p. 1); "The RPB term starts to contribute at the
NLLA and prevents the Regge-pole behavior of" R_Q (p. 4); and, from operator mixing at g^4, "its
Regge-pole behaviour is expected to break only at" g^6, NNLLA (p. 5). Nothing beyond 2609.06833.

**arXiv:1709.09174 (Moult, Solon, Stewart, Vita, 32 pp., read in full from source).** SCET with
fermionic Glauber potentials, at leading logarithm. The operator basis is stated for LL only: it
"is the complete basis of operators for describing quark Reggeization at LL order. We have not ruled
out the presence of additional fermionic exchange operators from one-loop matching, and we leave the
study of the general operator basis to future work" (p. 7). The Lagrangian term does not describe
power corrections "to the t-channel exchange of a Glauber gluon, or of compound states" (p. 7).
The case relevant to u ubar -> d dbar is mentioned once: "For scattering configurations that
preserve fermion number in each collinear sector", the quark potential contributes through T-products
starting at O(lambda^2) (p. 8), and it is not studied further. For gluon exchange the soft operator
"is exact: it is not corrected at higher orders in perturbation theory since Glauber exchange is
instantaneous in both time and longitudinal position, and there is no hard contribution that is
integrated out" (p. 8); for the quark case "it is more complicated to show that this is true in this
case, and we leave it to future work" (p. 8). The two-emission matching assumes "only one ordering of
Wilson lines appears" (p. 15). The negative signature "has a series that starts at next-to-leading
logarithmic (NLL) order, which is beyond the order we are working" (p. 16). The simultaneous Glauber
quark and Glauber gluon exchanges "are rapidity finite at lowest order" (p. 17) and give "factors
that are characteristic of Glauber loops", i.e. i pi with no ln s, in the 3, 6bar and 15 channels at
one loop (p. 22). The result is not projected on signature ("We emphasize again that we have not
decomposed this result into amplitudes of definite signature", p. 21). The cross-section level
equation for q qbar -> gamma gamma uses "a single quark Glauber operator insertion on either side of
the cut" because the quark operators "cannot be iteratively inserted" (p. 23); all modes have
transverse momenta of order sqrt|t|.
Not in the paper: no double logarithm (0), no zeta_2 (0), no colour singlet q qbar pair exchange in
the amplitude, no operator basis beyond LL, no statement about a gluon harder than the Glauber quark.

**arXiv:2207.02859 (Moult, Raman, Ridgway, Stewart, 32 pp., read in full from source).** Gluon
exchange only (antisymmetric octet), planar collinear factors. It supplies the general mode
statements: "Since there is no hard scattering process in the Regge limit" (p. 5); the expansion in
Glauber insertions is meaningful "since the Glauber potential loops do not give logarithms, and so
the addition of extra Glauber potential operators reduces the logarithmic order of a perturbative
correction" (p. 6); "logarithms are reproduced by soft or collinear loops, whereas factors of" i pi
"are reproduced by Glauber loops" (p. 18); "Beyond NLL, one must incorporate triple Glauber exchange,
which we leave to future work" (p. 18). Quark exchange appears only as a future direction ("Using an
identical approach combined with the Glauber quark operators", p. 26).

**Fadin and Sherman, JETP 45 (1977) 861 (10 pp., OCR text layer, read in full).** Leading
single-log approximation in a Higgs-massive gauge model: "The amplitudes of elastic and inelastic
processes with fermion exchange in channels with small momentum transfers in multireggeon kinematics
are calculated in the leading logarithmic approximation" (p. 861). The transverse integrals converge
at q_perp ~ m and the integration over the Sudakov fractions "gives powers of logarithms; i.e., the
multireggeon kinematics makes the principal contribution to the integral" (p. 866). The positive
signature is nonzero "only in a channel with the quantum numbers of the fermion" and "only it is used
in the unitarity relation" (p. 867); "For the negative signature it has not been possible to solve
Eq. (55)" (p. 868); the negative-signature partial waves have "branch points arising from the
exchange of a reggeized fermion and a reggeized vector meson" (p. 868). No pair exchange, no double
logarithm, no pi^2, no gluon harder than the exchanged fermion.

**Kirschner and Lipatov, Nucl. Phys. B 213 (1983) 122 (base of the question; Sect. 3 reread).**
Sect. 3.2 treats the configuration of the question at double-log accuracy, p. 130: "It is
sufficient to study the case of an additional gluon (fig. 4) connecting the blobs in such a way that
no cut including only the two soft fermions can be drawn. Then the loop of the soft quarks gives a
double logarithmic contribution only if |K_s| << |K| which contradicts our condition. The
contribution from the region |K_s| >> |K| is a small (power-like) correction." (The moduli are
OCR-damaged in the text layer and written here as they stand in the scan; K_s is the additional
gluon, K the soft quark loop.) The soft gluon
(p. 129) "is attached to the external lines and the blob represents the amplitude on the mass shell
with the cut-off" mu replaced by |K|, and its leading part comes from the longitudinal ("nonsense")
part of the propagator, with no gauge condition needed. The signature-changing term is set aside for
the positive signature on p. 134. KL give the hard-gluon statement as an argument ("using arguments
similar to the ones given above"), at DL accuracy, with nothing on comparable momenta or on NNLL
phases.

## 2. Answer to the reading question

None of the five works enumerates the operators or Regge structures that feed the positive-signature
channel at NNLL for two-quark (q qbar) exchange, and none computes a non-logarithmic term (i pi
squared, zeta_2) there. The R R_Q^(-) mixing of 2609.06833 is a single-quark, fixed-t, single-log
statement; one representative operator is displayed, others of the same quantum numbers are said to
exist and are not listed, one matrix element is assumed, and the conclusion is a power count for the
trajectory eigenvalue. A gluon with transverse momentum larger than the exchanged quark's appears in
none of them as an additional Regge structure. In the SCET papers all modes have k_perp ~ sqrt|t|,
so such a gluon could only sit in matching coefficients or collinear impact factors; 2207.02859 says
there is no hard matching for the gluon potential, and 1709.09174 expects the same for the quark
potential without showing it. The double-log region k_perp^2 >> |t| that drives P^+ at small x is
outside all four modern papers. The only source that addresses the hard-gluon configuration is KL
Sect. 3.2, at DL accuracy, by argument.

## 3. Supplementary transverse count (argued, with one model integral; not a two-loop calculation)

Kinematics. In a t-channel cut carrying the quark (k1), the antiquark (k2) and the gluon (l),
|l| <= |k1| + |k2| + |q|. A gluon harder than both quarks is harder by at most a factor 2, so strong
ordering with a gluon harder than the whole pair is empty; the strongly ordered hard-gluon
configuration is |k1| << |l| ~ |k2| (one soft quark).

Model integrand: helicity non-flip pair, fermion propagators contracted with delta_ij, gluon coupled
eikonally to the external lines on the two sides of the pair (KL's longitudinal "nonsense" part):
W = -(k1.k2)/(k1^2 k2^2 l^2), k2 = -k1 - l, equal to 1/(k1^2 l^2) at l = 0.
(A) The azimuthal average at fixed |k1| = r|l| has the closed form
    Int dphi (r^2 + r cos phi)/(r^2 + 2 r cos phi + 1) = 2 pi theta(r - 1),
checked by mpmath to 30 digits. Configurations with the gluon harder than k1 contribute zero after
the angle integration; softer ones give the strongly ordered value. A mutation (numerator k1^2)
breaks the step function (r^2/|1-r^2|), so the check can fail.
(B) With all three momenta between mu and Lambda, I(L) = (2 pi)^2 (L^2/2 - zeta_2/4) + O(e^-L),
L = ln(Lambda/mu): no single logarithm (total - 2 pi^2 L^2 = -16.2343, -16.2348 at L = 10, 12).
Region pieces carry single logs (+25.2 L for "k1 softest", -12.5 L for "gluon hardest") that cancel
in the sum. (B2) The constant is -(J_UV + J_IR) with J_UV = 7 pi^4/54, J_IR = pi^4/27, sum pi^4/6 to
2e-8. With the cut on |k1| and |l| only, the constant is absent, so this zeta_2 is a boundary
(regulator) constant.

Colour. For a gluon exchanged between the upper pair (A, A') and the lower pair (B, B'), colour
conservation gives Sum T_i.T_j = -T_t^2, which is zero in the t-channel singlet. With |u| = s the
real logarithms of the four dipoles are equal, so only the -i pi of the two s-channel dipoles
survives, with colour T_s^2 - 2C_F, whose singlet-singlet element is zero and whose off-diagonal part
is (T_s^2 - T_u^2)/2: in this model the across-pair gluon enters the singlet only through KL's
signature-changing term, whatever its k_perp.

Consequence in the model: the (i pi)^2 zeta_2 a^2 L^2 term is the strongly ordered KL term; the
hard region adds nothing; the comparable region adds no logarithm, only the regulator constant, which
accompanies the i pi part and gives zeta_2 x (i pi)^2 ~ zeta_2^2 at a^2 L^0. Without the model, the
general count (each i pi replaces one power of L; the comparable region loses one transverse log;
the soft single quark has neither a transverse nor a longitudinal log) bounds the (i pi)^2 term from
the hard and comparable regions at zeta_2 a^2 L (N3LL). Not covered: attachments of the hard gluon to
the pair lines themselves (argued only, through the soft-quark count of KL), and the coupling of the
transverse and longitudinal integrals at the edges of the DL region, where boundary constants such as
the zeta_2/4 above are fixed.

Quotation search: 51 quotations in quotes.json and 12 from KL 1983 (checked with the same
normalization), all located. Five first misses were extraction effects (a real
hyphen at a line end removed by the normalization: "negative-signature", "energy-independent",
"next-to-leading"; a superscript "(0)" inserted by pdftotext; OCR spacing "i. e."), each re-found by
substring on the page given above.


==> anc/numbers/deposit/R6/B1_eft/mutation_check.out <==
r =   0.1: mutated average = 0.0101010101010101   (closed form r^2/|1-r^2| = 0.0101010101010101)
r =   0.5: mutated average = 0.333333333333333   (closed form r^2/|1-r^2| = 0.333333333333333)
r =   0.9: mutated average = 4.26315789473684   (closed form r^2/|1-r^2| = 4.26315789473684)
r =   1.1: mutated average = 5.76190476190476   (closed form r^2/|1-r^2| = 5.76190476190476)
r =   2.0: mutated average = 1.33333333333333   (closed form r^2/|1-r^2| = 1.33333333333333)
r =  10.0: mutated average = 1.01010101010101   (closed form r^2/|1-r^2| = 1.01010101010101)
The mutated weight is nonzero for r < 1 (~ r^2): the step function of (A) is a property of the
fermion-pair numerator, and the check is able to fail.


==> anc/numbers/deposit/R6/B1_eft/mutation_check.py <==
"""Mutation of check (A) of transverse_check.py: replace the fermion-pair numerator
-(k1.k2) by k1^2 (a scalar-like pair, weight 1/(k2^2 l^2) at |l| = 1).  The exact
step function of (A) must then fail, and the region |k1| < |l| must contribute."""
import mpmath as mp
mp.mp.dps = 25
for r in ["0.1", "0.5", "0.9", "1.1", "2", "10"]:
    r = mp.mpf(r)
    f = lambda p: r**2 / (r**2 + 2*r*mp.cos(p) + 1)
    val = mp.quad(f, [0, mp.pi, 2*mp.pi]) / (2*mp.pi)
    print(f"r = {mp.nstr(r,3):>5}: mutated average = {mp.nstr(val, 15)}   (closed form r^2/|1-r^2| = {mp.nstr(r**2/abs(1-r**2), 15)})")
print("The mutated weight is nonzero for r < 1 (~ r^2): the step function of (A) is a property of the")
print("fermion-pair numerator, and the check is able to fail.")


==> anc/numbers/deposit/R6/B1_eft/quote_check.py <==
"""Locate each quotation in the PDF text layer (pdftotext, reading order) after
normalizing ligatures, hyphenation, whitespace and case; report the PDF page.
A quotation that is not found in the PDF text is then searched in the LaTeX
source (normalized the same way) so that a failure of the PDF extraction is
not mistaken for an absent sentence."""
import re, subprocess, sys, unicodedata, json
P='PROJECT'
SRC={
 '2609.06833':(P+'/ma_a/dossier/papers/c13/2609.06833.pdf', P+'/ma_a/dossier/papers/c13/src_2609.06833/main.tex'),
 '2606.25685':(P+'/ma_a/dossier/papers/c13/2606.25685.pdf', P+'/ma_a/dossier/papers/c13/src_2606.25685/main.tex'),
 '1709.09174':(P+'/ma_a/round2/priority/regge/papers2/1709.09174.pdf', P+'/ma_a/round2/priority/regge/papers2/src_1709.09174/quark_reggeization.tex'),
 '2207.02859':(P+'/ma_a/round2/priority/regge/papers2/2207.02859.pdf', P+'/ma_a/round2/priority/regge/papers2/src_2207.02859/SoftConsts.tex'),
 'FS1977':(P+'/ma_a/dossier/papers/c1/FadinSherman1977_JETP45_861.pdf', None),
}
def norm(t):
    t=unicodedata.normalize('NFKC',t)
    for a,b in {'\ufb01':'fi','\ufb02':'fl','\ufb00':'ff','\ufb03':'ffi','\ufb04':'ffl','\u00ad':'','\u2010':'-','\u2011':'-','\u2013':'-','\u2014':'-','\u2019':"'",'\u2018':"'",'\u201c':'"','\u201d':'"'}.items(): t=t.replace(a,b)
    t=re.sub(r'-\s*\n\s*','',t)
    t=re.sub(r'\\[a-zA-Z]+\{([^{}]*)\}',r'\1',t)   # \emph{x} -> x (source only)
    t=re.sub(r'[{}~$\\]',' ',t)
    t=re.sub(r'\s+',' ',t)
    return t.lower().strip()
def pages(pdf):
    out=subprocess.run(['pdftotext',pdf,'-'],capture_output=True,text=True).stdout
    return [norm(p) for p in out.split('\f')]
quotes=json.load(open(sys.argv[1]))
cache={}
res=[]
for q in quotes:
    key=q['src']; pdf,tex=SRC[key]
    if key not in cache:
        cache[key]=(pages(pdf), norm(open(tex,errors='ignore').read()) if tex else None)
    pg,src=cache[key]
    nq=norm(q['text'])
    hit=[i+1 for i,p in enumerate(pg) if nq in p]
    # allow a quotation that runs across a page break
    if not hit:
        for i in range(len(pg)-1):
            if nq in pg[i]+' '+pg[i+1]: hit=[i+1,i+2]; break
    insrc = (nq in src) if src else None
    res.append((key,q.get('loc',''),hit,insrc,q['text'][:90]))
for r in res: print(r)
print('not found in PDF text:',sum(1 for r in res if not r[2]))


==> anc/numbers/deposit/R6/B1_eft/quotes.json <==
[
{"src":"2609.06833","loc":"abstract","text":"In the dilute regime, its positive-signature component exhibits Regge-pole evolution governed by the quark Regge trajectory, whereas the negative-signature sector displays mixing between quark and gluon degrees of freedom, in accordance with its known Regge-cut structure."},
{"src":"2609.06833","loc":"Sec. II C, Eq. (13)","text":"the leading-logarithmic series of the negative-signature component is suppressed by one power of"},
{"src":"2609.06833","loc":"Sec. II C","text":"Notice that establishing the full amplitude at NLLA requires the positive-signature component at NLLA but the negative-signature component only at its own LLA."},
{"src":"2609.06833","loc":"Sec. II C","text":"The NLLA evolution intrinsic to the negative-signature sector would first contribut at the NNLLA to the full amplitude and remains unknown."},
{"src":"2609.06833","loc":"Sec. I","text":"channel quark exchange has remained an open problem."},
{"src":"2609.06833","loc":"Sec. III B","text":"factorized structure: the convolution of the projectile impact factor with the non-perturbative matrix element of Wilson-line operators evaluated between target states."},
{"src":"2609.06833","loc":"Sec. III D, before Eq. (31)","text":"Since we are interested in the leading logarithmic evolution, only the rapidity-singular contribution needs to be retained."},
{"src":"2609.06833","loc":"Sec. IV C (gluon case)","text":"At the amplitude level, three-Reggeon cuts first appear at two loops, where they contribute only to energy-independent terms, without any accompanying logarithms of"},
{"src":"2609.06833","loc":"Sec. V D 1, after Eq. (104)","text":"contribution coupling the positive-signature operator to an additional Reggeized-gluon degree of freedom. The first possible contamination of the one-Reggeized-quark sector starts instead at order"},
{"src":"2609.06833","loc":"Sec. V E","text":"Our aim is not to determine the complete higher-order evolution kernels, but to identify the first multi-Reggeon-operator sectors allowed by signature and their perturbative power counting."},
{"src":"2609.06833","loc":"Sec. V E 1, after Eq. (111)","text":"isolates only the mixing generated by relaxing"},
{"src":"2609.06833","loc":"Sec. V E 1, after Eq. (112)","text":"identifies one of the operator structures belonging to the positive-signature composite sector. Additional operators with the same quantum numbers contribute at the same order."},
{"src":"2609.06833","loc":"Sec. V E 1, after Eq. (114)","text":"scaling of the lower-left transition, which has not been derived in the present work."},
{"src":"2609.06833","loc":"Sec. V E 1, after Eq. (115)","text":"A rigorous implementation of this argument would require identifying the inner product appropriate to the NEik operator space"},
{"src":"2609.06833","loc":"Sec. V E 1, after Eq. (115)","text":"This correlator provides the corresponding high-energy scattering amplitude (once the appropriate external-state impact factors are specified)."},
{"src":"2609.06833","loc":"Sec. V E 1, after Eq. (116)","text":"Multi-operator mixing is therefore not expected to affect the positive-signature Regge-pole eigenvalue through NLLA."},
{"src":"2609.06833","loc":"Sec. V E 2","text":"In the planar limit, the nonplanar off-diagonal contributions are suppressed"},
{"src":"2609.06833","loc":"Sec. VI","text":"lies beyond the scope of the present work and is left for future studies"},
{"src":"2609.06833","loc":"Sec. VIII","text":"The linearization of such a hierarchy would provide systematic access to multi-Reggeon states carrying fermion quantum numbers."},
{"src":"2606.25685","loc":"abstract","text":"We provide strong evidence that this operator remains an eigenstate of the rapidity evolution up to next-to-leading logarithmic accuracy."},
{"src":"2606.25685","loc":"introduction","text":"Beyond NLLA, Regge-pole factorization breaks down through Regge cuts generated by multi-Reggeon exchange"},
{"src":"2606.25685","loc":"after Eq. (12)","text":"The RPB term starts to contribute at the NLLA and prevents the Regge-pole behavior of"},
{"src":"2606.25685","loc":"after Eq. (14)","text":"its Regge-pole behaviour is expected to break only at"},
{"src":"1709.09174","loc":"Sec. 3.1","text":"exchange of a Glauber gluon, or of compound states."},
{"src":"1709.09174","loc":"Sec. 3.1","text":"is the complete basis of operators for describing quark Reggeization at LL order. We have not ruled out the presence of additional fermionic exchange operators from one-loop matching, and we leave the study of the general operator basis to future work."},
{"src":"1709.09174","loc":"Sec. 3.1","text":"For scattering configurations that preserve fermion number in each collinear sector"},
{"src":"1709.09174","loc":"Sec. 3.1","text":"is exact: it is not corrected at higher orders in perturbation theory since Glauber exchange is instantaneous in both time and longitudinal position, and there is no hard contribution that is integrated out"},
{"src":"1709.09174","loc":"Sec. 3.1","text":"it is more complicated to show that this is true in this case, and we leave it to future work."},
{"src":"1709.09174","loc":"Sec. 4.3.2","text":"Instead of performing the complete two emission matching, we will assume that only one ordering of Wilson lines appears"},
{"src":"1709.09174","loc":"Sec. 5","text":"and has a series that starts at next-to-leading logarithmic (NLL) order, which is beyond the order we are working."},
{"src":"1709.09174","loc":"Sec. 5","text":"These diagrams are rapidity finite at lowest order"},
{"src":"1709.09174","loc":"Sec. 5.4","text":"We emphasize again that we have not decomposed this result into amplitudes of definite signature."},
{"src":"1709.09174","loc":"Sec. 5.4","text":"are equivalent, and only differ at NLL order."},
{"src":"1709.09174","loc":"Sec. 5.5","text":"factors that are characteristic of Glauber loops."},
{"src":"1709.09174","loc":"Sec. 6","text":"the Glauber quark operators have an explicit power suppression, and therefore cannot be iteratively inserted."},
{"src":"1709.09174","loc":"Sec. 6","text":"Instead, we must consider a single quark Glauber operator insertion on either side of the cut plus an arbitrary number of Glauber gluon operator insertions"},
{"src":"1709.09174","loc":"Sec. 7","text":"the structure of the higher logarithmic corrections for quantum numbers corresponding to compound Reggeon states can be studied using techniques in the effective theory."},
{"src":"1709.09174","loc":"Sec. 7","text":"Finally, we have studied the subset of operators responsible for quark Reggeization at LL order, and it would be interesting to derive the complete set of power suppressed operators in the EFT for forward scattering"},
{"src":"2207.02859","loc":"Sec. 2.1","text":"Since there is no hard scattering process in the Regge limit, we have"},
{"src":"2207.02859","loc":"Sec. 2.1","text":"In perturbation theory, this is a meaningful expansion, since the Glauber potential loops do not give logarithms, and so the addition of extra Glauber potential operators reduces the logarithmic order of a perturbative correction."},
{"src":"2207.02859","loc":"Sec. 1","text":"with simpler Glauber loops, which produce factors of"},
{"src":"2207.02859","loc":"Sec. 3","text":"logarithms are reproduced by soft or collinear loops, whereas factors of"},
{"src":"2207.02859","loc":"Sec. 3","text":"Beyond NLL, one must incorporate triple Glauber exchange, which we leave to future work."},
{"src":"2207.02859","loc":"Sec. 2.3","text":"The Glauber loops never diverge, ie. never give"},
{"src":"2207.02859","loc":"Sec. 5","text":"Using an identical approach combined with the Glauber quark operators"},
{"src":"FS1977","loc":"abstract, p. 861","text":"The amplitudes of elastic and inelastic processes with fermion exchange in channels with small momentum transfers in multireggeon kinematics are calculated in the leading logarithmic approximation"},
{"src":"FS1977","loc":"Sec. 3","text":"gives powers of logarithms; i.e., the multireggeon kinematics makes the principal contribution to the integral."},
{"src":"FS1977","loc":"Sec. 3","text":"only in a channel with the quantum numbers of the fermion"},
{"src":"FS1977","loc":"Sec. 3","text":"only it is used in the unitarity relation"},
{"src":"FS1977","loc":"Sec. 4","text":"For the negative signature it has not been possible to solve Eq. (55)."},
{"src":"FS1977","loc":"Sec. 5","text":"For the negative signature we can state that, besides poles, the partial amplitudes have branch points arising from the exchange of a reggeized fermion and a reggeized vector meson."}
]


==> anc/numbers/deposit/R6/B1_eft/transverse_check.err <==
PROJECT/ma_a/referee_calc/B1_eft/transverse_check.py:154: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  a = integrate.quad(h, 1.0, 3.0, limit=400, epsabs=1e-12, epsrel=1e-11)[0]


==> anc/numbers/deposit/R6/B1_eft/transverse_check.out <==
(A) azimuthal average of w = -(k1.k2)/k2^2 at |l| = 1, |k1| = r
   r =    0.1:  integral/(2 pi) = -3.1104473968106088218e-33
   r =    0.5:  integral/(2 pi) = -1.7972473139342001684e-32
   r =    0.9:  integral/(2 pi) = -2.5019638103911497939e-32
   r =  0.999:  integral/(2 pi) = 2.3993263041455940495e-32
   r =  1.001:  integral/(2 pi) = 1.0
   r =    1.1:  integral/(2 pi) = 1.0
   r =      2:  integral/(2 pi) = 1.0
   r =     10:  integral/(2 pi) = 1.0
   -> 0 for r < 1 (gluon harder than k1) and 1 for r > 1 (gluon softer).

(B) I(L) by region (units: the soft-gluon ln^2 coefficient is 2 pi^2 = 19.739209)
   L                  gluon softest   gluon middle (k1 softest)               gluon hardest   total     total - 2pi^2 L^2
    4.0                259.62935662                 70.02702184                -29.83038777    299.825991    -16.001350
    6.0                628.70625536                120.64225023                -54.94062743    694.407878    -16.203639
    8.0               1155.86890369                171.60485324                -80.39502544   1247.078731    -16.230632
   10.0               1840.96851078                222.61409289               -105.89600013   1957.686604    -16.234277
   12.0               2683.98494001                273.62963441               -131.40327829   2826.211296    -16.234771
   fits a2 L^2 + a1 L + a0 (least squares over the five L):
                gluon softest:  a2 =  19.746715  (a2/2pi^2 =  1.000380),  a1 = -12.898763,  a0 = -4.741756
    gluon middle (k1 softest):  a2 =  0.015130  (a2/2pi^2 =  0.000766),  a1 =  25.216778,  a0 = -31.119994
                gluon hardest:  a2 = -0.015012  (a2/2pi^2 = -0.000761),  a1 = -12.464871,  a0 =  20.306744
                        total:  a2 =  19.746833  (a2/2pi^2 =  1.000386),  a1 = -0.146856,  a0 = -15.555005

(C) one-loop positive-signature log structure, s >> |t|, u ~ -s
   A+ ~ [ln^2(-s - i0) + ln^2(-u - i0)]/2 with ln(-s - i0) = L - i pi, ln(-u) = L
   L =   5:  A+ - L^2 = (-4.93480220054 - 15.7079632679j)   (expect -i pi L - pi^2/2 = (-4.93480220054 - 15.7079632679j))
   L =  10:  A+ - L^2 = (-4.93480220054 - 31.4159265359j)   (expect -i pi L - pi^2/2 = (-4.93480220054 - 31.4159265359j))
   L =  20:  A+ - L^2 = (-4.93480220054 - 62.8318530718j)   (expect -i pi L - pi^2/2 = (-4.93480220054 - 62.8318530718j))
   Each i pi stands where a power of L stood; (i pi)^2 = -6 zeta_2 costs two powers.
   Mellin map used in the brief: a^n L^k  <->  a^n k!/omega^(k+1); zeta_2 a^2 L^2 relative to
   the Born a gives zeta_2 a^3 * 2/omega^3, i.e. the a^3 omega^-3 (NNLL) term; a^2 L gives omega^-2.

(B2) corner integrals: J_UV = 12.6271043933, J_IR = 3.6077438599, sum = 16.2348482532;  pi^4/6 = 16.2348485057;  sum/(pi^4/6) = 0.99999998
     constant of (B) at L = 12: total - 2 pi^2 L^2 = -16.234771 (converging), i.e. -(J_UV + J_IR).
     In units of (2 pi)^2: I = L^2/2 - zeta_2/4 with the symmetric sharp cut on all three momenta,
     and exactly L^2/2 with the cut on |k1| and |l| only, so this zeta_2 is a boundary (regulator)
     constant from configurations with all three momenta comparable and at the edge of the range.


==> anc/numbers/deposit/R6/B1_eft/transverse_check.py <==
"""Transverse logarithm count for a t-channel cut that carries a quark (k1),
an antiquark (k2) and a gluon (l), with k1 + k2 + l = q = 0 in the forward
limit.  Model weight: helicity non-flip pair, each fermion propagator
k-slash/k^2, the two transverse vectors contracted with delta_ij, and the
gluon propagator 1/l^2 with eikonal couplings to the external lines on the
two sides of the pair:

    W(k1, l) = -(k1.k2) / (k1^2 k2^2 l^2),   k2 = -k1 - l.

At l = 0 this is 1/k1^2 / l^2, the strongly ordered product of the pair log
and the soft-gluon log used in the infrared evolution equations.

Checks:
 (A) the azimuthal identity  Int_0^{2pi} dphi (r^2 + r cos phi)/(r^2 + 2 r cos phi + 1)
     = 2 pi theta(r > 1),  r = |k1|/|l|   (mpmath, 30 digits);
 (B) the full integral with all three momenta between mu and Lambda,
     I(L) = Int d^2k1 d^2l W,  L = ln(Lambda/mu),  split by which parton is
     softest, with a fit in powers of L;
 (C) bookkeeping of i pi against powers of L at one loop (positive signature).
Run: python3 transverse_check.py   (one process, < 200 MB)
"""
import math
import mpmath as mp
import numpy as np
from scipy import integrate

mp.mp.dps = 30

# ---------------------------------------------------------------- (A)
print("(A) azimuthal average of w = -(k1.k2)/k2^2 at |l| = 1, |k1| = r")
def ang(r):
    r = mp.mpf(r)
    f = lambda p: (r**2 + r*mp.cos(p)) / (r**2 + 2*r*mp.cos(p) + 1)
    return mp.quad(f, [0, mp.pi, 2*mp.pi])
for r in ["0.1", "0.5", "0.9", "0.999", "1.001", "1.1", "2", "10"]:
    val = ang(r)
    print(f"   r = {r:>6}:  integral/(2 pi) = {mp.nstr(val/(2*mp.pi), 20)}")
print("   -> 0 for r < 1 (gluon harder than k1) and 1 for r > 1 (gluon softer).")

# ---------------------------------------------------------------- (B)
# Units |l| = 1 (scale invariance); k1 = e^v (cos phi, sin phi).
# Measure: d^2l d^2k1 W = 2 pi du * dv dphi * w(v, phi), w = -(k1.k2)/k2^2,
# u = ln|l| runs over an interval of length (L - R)_+ with
# R = max(0, v, v2) - min(0, v, v2), v2 = ln|k2|.
# Symmetry k1 <-> k2 of W and of the cuts: integrate over |k1| < |k2| and double.
def w_and_v2(v, phi):
    r = math.exp(v)
    c = math.cos(phi)
    k2sq = r*r + 2*r*c + 1.0
    w = (r*r + r*c) / k2sq
    return w, 0.5*math.log(k2sq)

def region_of(v, v2):
    # within |k1| < |k2|: gluon softest if |l| < |k1|; middle if |k1| < |l| < |k2|;
    # hardest if |k2| < |l|
    if v > 0:
        return "gluon softest"
    if v2 > 0:
        return "gluon middle (k1 softest)"
    return "gluon hardest"

def I_region(L, region):
    def inner(v):
        def f(phi):
            w, v2 = w_and_v2(v, phi)
            if v2 <= v:          # keep |k1| < |k2|
                return 0.0
            if region_of(v, v2) != region:
                return 0.0
            R = max(0.0, v, v2) - min(0.0, v, v2)
            return w * max(0.0, L - R)
        r = math.exp(v)
        pts = []
        if r >= 0.5:
            pts.append(math.acos(max(-1.0, min(1.0, -1.0/(2*r)))))   # |k1| = |k2|
        if r <= 2.0:
            pts.append(math.acos(max(-1.0, min(1.0, -r/2.0))))        # |k2| = |l|
        val, _ = integrate.quad(f, 0.0, math.pi, points=pts or None, limit=400,
                                epsabs=1e-11, epsrel=1e-10)
        return 2.0 * val                                               # phi -> -phi
    val, _ = integrate.quad(inner, -L - 1.0, L + 1.0, points=[0.0, math.log(0.5), math.log(2.0)],
                            limit=800, epsabs=1e-9, epsrel=1e-9)
    return 2.0 * 2.0*math.pi * val                                     # k1 <-> k2, u-measure 2 pi

regions = ["gluon softest", "gluon middle (k1 softest)", "gluon hardest"]
Ls = [4.0, 6.0, 8.0, 10.0, 12.0]
table = {reg: [I_region(L, reg) for L in Ls] for reg in regions}
print("\n(B) I(L) by region (units: the soft-gluon ln^2 coefficient is 2 pi^2 = %.6f)" % (2*math.pi**2))
print("   L     " + "  ".join(f"{reg:>26}" for reg in regions) + "   total     total - 2pi^2 L^2")
for i, L in enumerate(Ls):
    tot = sum(table[reg][i] for reg in regions)
    print(f"   {L:4.1f}  " + "  ".join(f"{table[reg][i]:26.8f}" for reg in regions)
          + f"  {tot:12.6f}  {tot - 2*math.pi**2*L*L:12.6f}")
print("   fits a2 L^2 + a1 L + a0 (least squares over the five L):")
for reg in regions + ["total"]:
    y = np.array([sum(table[r][i] for r in regions) for i in range(len(Ls))]) if reg == "total" \
        else np.array(table[reg])
    a2, a1, a0 = np.polyfit(np.array(Ls), y, 2)
    print(f"   {reg:>26}:  a2 = {a2: .6f}  (a2/2pi^2 = {a2/(2*math.pi**2): .6f}),  a1 = {a1: .6f},  a0 = {a0: .6f}")

# ---------------------------------------------------------------- (C)
print("\n(C) one-loop positive-signature log structure, s >> |t|, u ~ -s")
print("   A+ ~ [ln^2(-s - i0) + ln^2(-u - i0)]/2 with ln(-s - i0) = L - i pi, ln(-u) = L")
for L in [5, 10, 20]:
    Lm = mp.mpf(L)
    lnms = mp.log(-mp.mpf(1)*mp.e**Lm - mp.mpc(0, 1e-40))   # ln(-s - i0), s = e^L
    Ap = (lnms**2 + Lm**2) / 2
    print(f"   L = {L:3d}:  A+ - L^2 = {mp.nstr(Ap - Lm**2, 12)}   (expect -i pi L - pi^2/2 = "
          f"{mp.nstr(-1j*mp.pi*Lm - mp.pi**2/2, 12)})")
print("   Each i pi stands where a power of L stood; (i pi)^2 = -6 zeta_2 costs two powers.")
print("   Mellin map used in the brief: a^n L^k  <->  a^n k!/omega^(k+1); zeta_2 a^2 L^2 relative to")
print("   the Born a gives zeta_2 a^3 * 2/omega^3, i.e. the a^3 omega^-3 (NNLL) term; a^2 L gives omega^-2.")

# ---------------------------------------------------------------- (B2)
# The L-independent remainder of (B).  By (A), cutting only |k1| and |l| gives exactly
# (2 pi)^2 L^2/2, with no single log and no constant.  Adding the cut mu < |k2| < Lambda
# removes two corners where all three momenta sit at a boundary:
#   J_UV = Int_{|k1|<1, |l|<1, |k1+l|>1} d^2k1 d^2l W   (upper edge),
#   J_IR = Int_{|k1|>1, |l|>1, |k1+l|<1} d^2k1 d^2l W   (lower edge),
# so the constant of (B) should be -(J_UV + J_IR).  Compare with pi^2 zeta_2 = pi^4/6.
def corner_uv():
    # |l| = rho < 1, |k1| = r < 1, |k1 + l| > 1;  coordinates (rho, r, phi)
    def f_phi(phi, r, rho):
        c = math.cos(phi)
        k2sq = r*r + 2*r*rho*c + rho*rho
        return (r*r + r*rho*c) / (r*r*k2sq*rho*rho) if k2sq > 1.0 else 0.0
    def g(r, rho):
        x = (1.0 - r*r - rho*rho) / (2*r*rho)        # |k1+l| = 1 at cos phi = x
        if x >= 1.0: return 0.0
        hi = math.pi if x <= -1.0 else math.acos(x)
        val, _ = integrate.quad(f_phi, 0.0, hi, args=(r, rho), limit=200, epsabs=1e-13, epsrel=1e-12)
        return 2.0 * val * r
    def h(rho):
        val, _ = integrate.quad(g, max(0.0, 1.0 - rho), 1.0, args=(rho,), limit=200, epsabs=1e-12, epsrel=1e-11)
        return 2*math.pi*rho*val
    return integrate.quad(h, 0.0, 1.0, limit=200, epsabs=1e-11, epsrel=1e-10)[0]

def corner_ir():
    # |k2| = s < 1, |l| = rho > 1, |k1| = |l + k2| > 1; coordinates (rho, s, psi), psi = angle(k2, l)
    # W d^2k2 d^2l = 2 pi (rho cos psi + s) / (rho (rho^2 + 2 rho s cos psi + s^2)) ds dpsi drho
    def f_psi(psi, s, rho):
        c = math.cos(psi)
        k1sq = rho*rho + 2*rho*s*c + s*s
        return (rho*c + s) / (rho*k1sq) if k1sq > 1.0 else 0.0
    def g(s, rho):
        x = (1.0 - rho*rho - s*s) / (2*rho*s)        # |k1| = 1 at cos psi = x
        if x >= 1.0: return 0.0
        hi = math.pi if x <= -1.0 else math.acos(x)
        val, _ = integrate.quad(f_psi, 0.0, hi, args=(s, rho), limit=200, epsabs=1e-13, epsrel=1e-12)
        return 2.0 * val
    def h(rho):
        val, _ = integrate.quad(g, 0.0, 1.0, args=(rho,), limit=200, epsabs=1e-13, epsrel=1e-11)
        return 2*math.pi*val
    a = integrate.quad(h, 1.0, 3.0, limit=400, epsabs=1e-12, epsrel=1e-11)[0]
    b = integrate.quad(h, 3.0, 400.0, limit=400, epsabs=1e-12, epsrel=1e-11)[0]
    return a + b

JUV, JIR = corner_uv(), corner_ir()
print("\n(B2) corner integrals: J_UV = %.10f, J_IR = %.10f, sum = %.10f;  pi^4/6 = %.10f;  sum/(pi^4/6) = %.8f"
      % (JUV, JIR, JUV + JIR, math.pi**4/6, (JUV + JIR)/(math.pi**4/6)))
print("     constant of (B) at L = 12: total - 2 pi^2 L^2 = -16.234771 (converging), i.e. -(J_UV + J_IR).")
print("     In units of (2 pi)^2: I = L^2/2 - zeta_2/4 with the symmetric sharp cut on all three momenta,")
print("     and exactly L^2/2 with the cut on |k1| and |l| only, so this zeta_2 is a boundary (regulator)")
print("     constant from configurations with all three momenta comparable and at the edge of the range.")


==> anc/numbers/deposit/R6/B2_route1/basis_decomposition.out <==
data (-15,48,-41) -> (Fraction(-60, 1), Fraction(24, 1), Fraction(-5, 1))
equations at l+=0 (-15,36,-15) -> (Fraction(-60, 1), Fraction(48, 1), Fraction(-3, 1))
Coulomb^2 (-18,60,-48) -> (Fraction(-72, 1), Fraction(24, 1), Fraction(0, 1))  pair-soft (3,-12,12) -> (Fraction(12, 1), Fraction(0, 1), Fraction(0, 1))


==> anc/numbers/deposit/R6/B2_route1/check_color.py <==
#!/usr/bin/env python3
"""Color factors of a gluon c across the softest pair in the two-rung ladder, t-channel singlet.

u-line matrix U (right index at p1, left at p2), d-line matrix D (left index at p3, right at p4).
t-channel singlet projection (1/N) Tr(U D); checks: Born -> C_F, planar box -> C_F^2,
crossed box -> C_F (C_F - C_A/2).
Attachments of c: top leg 1 (U -> U t^c) or top leg 3 (D -> t^c D) give the SAME tensor
(the insertion sits at the 1-3 junction of the trace), so with the opposite principal-value
eikonal signs of an incoming and an outgoing quark they cancel and leave the delta(p1.l) part.
Top rung g1 with a three-gluon vertex f^{a1 b1 c}; bottom likewise.
Results divided by the Born value C_F and decomposed in (C_A^2, C_A C_F, C_F^2) by a fit over
N = 2..5 (exact rational fit).
"""
import numpy as np
from fractions import Fraction
import itertools


def generators(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return T


def fstruct(T):
    n = len(T)
    f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))
    return f


def factors(N):
    T = generators(N); n = len(T); f = fstruct(T)
    tr = lambda M: np.trace(M) / N
    born = sum(tr(T[a] @ T[a]) for a in range(n))
    box = sum(tr(T[a2] @ T[a1] @ T[a1] @ T[a2]) for a1 in range(n) for a2 in range(n))
    xbox = sum(tr(T[a2] @ T[a1] @ T[a2] @ T[a1]) for a1 in range(n) for a2 in range(n))
    LL = LR = RR = 0
    for a1 in range(n):
        for a2 in range(n):
            for c in range(n):
                # legs top (1) and bottom (2): U = t^c t^a2 t^a1 t^c, D = t^a1 t^a2
                LL += tr(T[c] @ T[a2] @ T[a1] @ T[c] @ T[a1] @ T[a2])
                for b2 in range(n):
                    if f[a2, b2, c] != 0:
                        # top leg 1, bottom rung g2 with vertex f^{a2 b2 c}
                        LR += f[a2, b2, c] * tr(T[a2] @ T[a1] @ T[c] @ T[a1] @ T[b2])
                    for b1 in range(n):
                        if f[a1, b1, c] != 0 and f[a2, b2, c] != 0:
                            RR += f[a1, b1, c] * f[a2, b2, c] * tr(T[a2] @ T[a1] @ T[b1] @ T[b2])
    CF = (N * N - 1) / (2 * N)
    return dict(born=born, box=box, xbox=xbox, LL=LL / CF, LR=LR / CF, RR=RR / CF, CF=CF)


res = {N: factors(N) for N in (2, 3, 4, 5)}
for N, r in res.items():
    CF, CA = r['CF'], N
    print(f"N={N}: born={r['born'].real:.6f} (C_F={CF:.6f}), box={r['box'].real:.6f} (C_F^2={CF*CF:.6f}),"
          f" xbox={r['xbox'].real:.6f} (C_F b_A={CF*(CF-CA/2):.6f})")


def fit(key):
    # solve x CA^2 + y CA CF + z CF^2 = value for N=2,3,4 and test N=5
    A = []; v = []
    for N in (2, 3, 4):
        CF = Fraction(N * N - 1, 2 * N)
        A.append([Fraction(N * N), N * CF, CF * CF])
        v.append(res[N][key])
    A = np.array([[float(x) for x in row] for row in A]); v = np.array(v)
    sol = np.linalg.solve(A, v)
    N = 5; CF = (N * N - 1) / (2 * N)
    pred = sol[0] * N * N + sol[1] * N * CF + sol[2] * CF * CF
    return sol, pred, res[5][key]


for key, label in [('LL', 'top leg, bottom leg (Glauber after leg sum)'),
                   ('LR', 'top leg, bottom rung (f vertex, factor i omitted)'),
                   ('RR', 'top rung, bottom rung (f f)')]:
    sol, pred, val = fit(key)
    s = ', '.join(f"{x.real:+.6f}{'' if abs(x.imag)<1e-9 else f'{x.imag:+.6f}i'}" for x in sol)
    print(f"{key}: {label}: per Born (C_A^2, C_A C_F, C_F^2) = ({s});  N=5 check {pred:.6f} vs {val:.6f}")


==> anc/numbers/deposit/R6/B2_route1/check_feynman_rules.out <==
Dirac equation residuals: 0.0 0.0

Check 1: Ward identity, eps -> l (sum of the five graphs, relative to the largest graph)
  lam=0.1 c=0 hel=(1, 1, 1, -1): |sum|/max = 7.31e-16   p3^2/s = -5.8e-17
  lam=0.1 c=0 hel=(1, 1, -1, 1): |sum|/max = 1.23e-15   p3^2/s = -5.8e-17
  lam=0.1 c=0 hel=(-1, -1, 1, -1): |sum|/max = 1.25e-15   p3^2/s = -5.8e-17
  lam=0.1 c=3 hel=(1, 1, 1, -1): |sum|/max = 1.62e-17   p3^2/s = -5.8e-17
  lam=0.1 c=3 hel=(1, 1, -1, 1): |sum|/max = 2.75e-16   p3^2/s = -5.8e-17
  lam=0.1 c=3 hel=(-1, -1, 1, -1): |sum|/max = 6.14e-16   p3^2/s = -5.8e-17
  lam=0.1 c=7 hel=(1, 1, 1, -1): |sum|/max = 3.26e-16   p3^2/s = -5.8e-17
  lam=0.1 c=7 hel=(1, 1, -1, 1): |sum|/max = 2.85e-16   p3^2/s = -5.8e-17
  lam=0.1 c=7 hel=(-1, -1, 1, -1): |sum|/max = 3.09e-16   p3^2/s = -5.8e-17
  lam=0.01 c=0 hel=(1, 1, 1, -1): |sum|/max = 1.39e-12   p3^2/s = 3.8e-14
  lam=0.01 c=0 hel=(1, 1, -1, 1): |sum|/max = 2.05e-12   p3^2/s = 3.8e-14
  lam=0.01 c=0 hel=(-1, -1, 1, -1): |sum|/max = 1.87e-12   p3^2/s = 3.8e-14
  lam=0.01 c=3 hel=(1, 1, 1, -1): |sum|/max = 4.99e-13   p3^2/s = 3.8e-14
  lam=0.01 c=3 hel=(1, 1, -1, 1): |sum|/max = 1.70e-12   p3^2/s = 3.8e-14
  lam=0.01 c=3 hel=(-1, -1, 1, -1): |sum|/max = 1.28e-12   p3^2/s = 3.8e-14
  lam=0.01 c=7 hel=(1, 1, 1, -1): |sum|/max = 3.99e-13   p3^2/s = 3.8e-14
  lam=0.01 c=7 hel=(1, 1, -1, 1): |sum|/max = 1.70e-12   p3^2/s = 3.8e-14
  lam=0.01 c=7 hel=(-1, -1, 1, -1): |sum|/max = 1.18e-12   p3^2/s = 3.8e-14

Check 2: leading-power formulas for leg 1, leg 3 and rung (ratio exact / eikonal formula)
  lam=0.01: alpha_A+alpha_B+alpha_l = -1.665e-04 (vs alpha_A 1.125e-02)
     c=0: leg1 1.052827+0.060146j  leg3 1.005973+0.023251j  rung 1.039995+0.083297j
     c=3: leg1 1.052827+0.060146j  leg3 1.005973+0.023251j  rung 1.039995+0.083297j
     c=7: leg1 1.052827+0.060146j  leg3 1.005973+0.023251j  rung 1.039995+0.083297j
  lam=0.001: alpha_A+alpha_B+alpha_l = -1.642e-06 (vs alpha_A 1.125e-03)
     c=0: leg1 1.005239+0.005932j  leg3 1.000564+0.002324j  rung 1.003887+0.008254j
     c=3: leg1 1.005239+0.005932j  leg3 1.000564+0.002324j  rung 1.003887+0.008254j
     c=7: leg1 1.005239+0.005932j  leg3 1.000564+0.002324j  rung 1.003887+0.008254j
  lam=0.0001: alpha_A+alpha_B+alpha_l = -1.640e-08 (vs alpha_A 1.125e-04)
     c=0: leg1 1.000523+0.000592j  leg3 1.000056+0.000232j  rung 1.000388+0.000825j
     c=3: leg1 1.000523+0.000592j  leg3 1.000056+0.000232j  rung 1.000388+0.000825j
     c=7: leg1 1.000523+0.000592j  leg3 1.000056+0.000232j  rung 1.000388+0.000825j

Check 3: lower blob, Ward identity and leading-power formulas
  Ward lam=0.1 c=0 hel=(1, -1, 1, -1): |sum|/max = 1.23e-12
  Ward lam=0.1 c=0 hel=(-1, 1, 1, -1): |sum|/max = 1.89e-12
  Ward lam=0.1 c=0 hel=(1, -1, -1, 1): |sum|/max = 1.89e-12
  Ward lam=0.1 c=3 hel=(1, -1, 1, -1): |sum|/max = 1.32e-12
  Ward lam=0.1 c=3 hel=(-1, 1, 1, -1): |sum|/max = 2.02e-12
  Ward lam=0.1 c=3 hel=(1, -1, -1, 1): |sum|/max = 2.02e-12
  Ward lam=0.1 c=7 hel=(1, -1, 1, -1): |sum|/max = 4.73e-13
  Ward lam=0.1 c=7 hel=(-1, 1, 1, -1): |sum|/max = 7.28e-13
  Ward lam=0.1 c=7 hel=(1, -1, -1, 1): |sum|/max = 7.29e-13
  Ward lam=0.01 c=0 hel=(1, -1, 1, -1): |sum|/max = 1.09e-14
  Ward lam=0.01 c=0 hel=(-1, 1, 1, -1): |sum|/max = 2.29e-14
  Ward lam=0.01 c=0 hel=(1, -1, -1, 1): |sum|/max = 1.48e-14
  Ward lam=0.01 c=3 hel=(1, -1, 1, -1): |sum|/max = 2.05e-14
  Ward lam=0.01 c=3 hel=(-1, 1, 1, -1): |sum|/max = 1.38e-14
  Ward lam=0.01 c=3 hel=(1, -1, -1, 1): |sum|/max = 5.80e-14
  Ward lam=0.01 c=7 hel=(1, -1, 1, -1): |sum|/max = 5.97e-15
  Ward lam=0.01 c=7 hel=(-1, 1, 1, -1): |sum|/max = 1.13e-15
  Ward lam=0.01 c=7 hel=(1, -1, -1, 1): |sum|/max = 1.60e-14
  lam=0.01: beta_A+beta_l-beta_qB = 9.13e-05 (beta_A 8.71e-03)
     c=0: leg2 0.969575+0.000860j  leg4 1.034396+0.000694j  rung 0.969759+0.001516j
     c=3: leg2 0.969575+0.000860j  leg4 1.034396+0.000694j  rung 0.969759+0.001516j
     c=7: leg2 0.969575+0.000860j  leg4 1.034396+0.000694j  rung 0.969759+0.001516j
  lam=0.001: beta_A+beta_l-beta_qB = 9.12e-07 (beta_A 8.71e-04)
     c=0: leg2 0.996932+0.000098j  leg4 1.003112+0.000062j  rung 0.996940+0.000160j
     c=3: leg2 0.996932+0.000098j  leg4 1.003112+0.000062j  rung 0.996940+0.000160j
     c=7: leg2 0.996932+0.000098j  leg4 1.003112+0.000062j  rung 0.996940+0.000160j
  lam=0.0001: beta_A+beta_l-beta_qB = 9.13e-09 (beta_A 8.71e-05)
     c=0: leg2 0.999693+0.000010j  leg4 1.000308+0.000006j  rung 0.999694+0.000016j
     c=3: leg2 0.999693+0.000010j  leg4 1.000308+0.000006j  rung 0.999694+0.000016j
     c=7: leg2 0.999693+0.000010j  leg4 1.000308+0.000006j  rung 0.999694+0.000016j


==> anc/numbers/deposit/R6/B2_route1/check_feynman_rules.py <==
#!/usr/bin/env python3
"""Exact tree-level check of the leading-power couplings of a soft gluon l to the upper blob.

Upper blob: u(p1) -> u(kA) + d(p3) + dbar(pB) + g(l), via the rung gluon g1 (u-line vertex V1, d-line vertex V3).
Five tree graphs: l on leg 1, on the outgoing u (A), on leg 3, on the outgoing dbar (B), on the rung.
Conventions (Peskin): quark vertex i g gamma^mu t^a, quark propagator i pslash/p^2, gluon propagator
-i g_{mu nu}/k^2, three-gluon vertex g f^{abc}[g^{mu nu}(k1-k2)^rho + g^{nu rho}(k2-k3)^mu + g^{rho mu}(k3-k1)^nu]
with all momenta incoming, [t^a,t^b] = i f^{abc} t^c.

Check 1 (Ward identity): replacing the gluon polarization by l gives zero for on-shell external quarks.
Check 2 (leading power): with kA, pB, l soft (all Sudakov components of order lambda, transverse of order
lambda sqrt(s)), the graphs with l on leg 1, leg 3 and the rung approach
   leg1 -> (i g)^3 2 p1.eps c_L /((-s alpha_l)(s alpha_B)) x S0,
   leg3 -> (i g)^3 2 p1.eps c_L /(( s alpha_l)(-s alpha_A)) x S0,
   rung -> (i g)^3 2 p1.eps c_R /((-s alpha_A)(s alpha_B)) x S0,
where S0 is the spinor structure of the no-gluon blob with gamma^nu x gamma_nu, c_L the color with t^c on
leg 1 (or leg 3), c_R = i f^{a b c} t^a x t^b, and alpha_B = -alpha_A - alpha_l (alpha's of kA, pB, l as
outgoing from the blob, so alpha_B is the alpha of pB).  These are the formulas (U1)-(U3) of derivation_identity.py.
"""
import numpy as np
import itertools

rng = np.random.default_rng(7)
g = 1.0

# Dirac matrices, Dirac representation, metric (+,-,-,-)
I2 = np.eye(2); Z2 = np.zeros((2, 2))
sx = np.array([[0, 1], [1, 0]], complex); sy = np.array([[0, -1j], [1j, 0]]); sz = np.array([[1, 0], [0, -1]], complex)
G0 = np.block([[I2, Z2], [Z2, -I2]]).astype(complex)
Gs = [np.block([[Z2, s], [-s, Z2]]) for s in (sx, sy, sz)]
GAM = [G0] + Gs
METRIC = np.diag([1., -1., -1., -1.])


def sl(p):
    return sum(METRIC[m, m] * p[m] * GAM[m] for m in range(4))


def dot(p, q):
    return p[0] * q[0] - p[1] * q[1] - p[2] * q[2] - p[3] * q[3]


def u_spinor(p, h):
    """massless Dirac spinor u(p) of helicity h (Dirac rep)."""
    E = p[0]; pv = np.array(p[1:], float); n = pv / np.linalg.norm(pv)
    th = np.arccos(np.clip(n[2], -1, 1)); ph = np.arctan2(n[1], n[0])
    if h > 0:
        chi = np.array([np.cos(th / 2), np.exp(1j * ph) * np.sin(th / 2)])
    else:
        chi = np.array([-np.exp(-1j * ph) * np.sin(th / 2), np.cos(th / 2)])
    return np.sqrt(E) * np.concatenate([chi, h * chi]) / np.sqrt(1.0) * (1 / np.sqrt(1.0))


def v_spinor(p, h):
    # v(p,h) = C ubar^T ; for massless spinors use v(p,h) = u(p,-h) up to phase (valid for chirality bookkeeping)
    return u_spinor(p, -h)


def bar(s):
    return s.conj() @ G0


def check_dirac(p, h):
    u = u_spinor(p, h)
    return np.linalg.norm(sl(p) @ u)


def generators(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return T


N = 3
T = generators(N); nA = len(T)
f = np.zeros((nA, nA, nA))
for a, b, c in itertools.product(range(nA), repeat=3):
    f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))

# random external color wave functions
c1 = rng.normal(size=N) + 1j * rng.normal(size=N)   # incoming u
cA = rng.normal(size=N) + 1j * rng.normal(size=N)   # outgoing u
c3 = rng.normal(size=N) + 1j * rng.normal(size=N)   # outgoing d
cB = rng.normal(size=N) + 1j * rng.normal(size=N)   # outgoing dbar


def Sq(p):
    return 1j * sl(p) / dot(p, p)


def graphs(p1, kA, p3, pB, l, eps, cidx, hel):
    """Return the five graphs (amplitudes) for gluon color index cidx and polarization vector eps (upper index)."""
    h1, hA, h3, hB = hel
    u1 = u_spinor(p1, h1); uA = u_spinor(kA, hA); u3 = u_spinor(p3, h3); vB = v_spinor(pB, hB)
    epsl = METRIC @ eps  # lower index
    es = sl(eps)
    out = {}
    tc = T[cidx]
    # helper: color factors
    def col_u(mats):  # cA^dagger M c1
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return cA.conj() @ M @ c1

    def col_d(mats):  # c3^dagger M cB  (antiquark color as conjugate index, simple bookkeeping)
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return c3.conj() @ M @ cB

    g1a = p1 - kA            # rung momentum when l is not on leg 1 or A
    # graph 1: l on leg 1
    amp = 0
    q = p1 - l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([T[a], tc]) * col_d([T[a]])
        sp_u = bar(uA) @ (1j * g * GAM[mu]) @ Sq(q) @ (1j * g * es) @ u1
        sp_d = bar(u3) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ vB
        gg = p1 - l - kA
        amp += sp_u * sp_d * cu * (-1j) / dot(gg, gg)
    out['leg1'] = amp
    # graph 2: l on A
    amp = 0
    q = kA + l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([tc, T[a]]) * col_d([T[a]])
        sp_u = bar(uA) @ (1j * g * es) @ Sq(q) @ (1j * g * GAM[mu]) @ u1
        sp_d = bar(u3) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ vB
        gg = p1 - kA - l
        amp += sp_u * sp_d * cu * (-1j) / dot(gg, gg)
    out['A'] = amp
    # graph 3: l on leg 3
    amp = 0
    q = p3 + l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([T[a]]) * col_d([tc, T[a]])
        sp_u = bar(uA) @ (1j * g * GAM[mu]) @ u1
        sp_d = bar(u3) @ (1j * g * es) @ Sq(q) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ vB
        amp += sp_u * sp_d * cu * (-1j) / dot(g1a, g1a)
    out['leg3'] = amp
    # graph 4: l on B (antiquark line; propagator momentum along the fermion arrow is -pB - l)
    amp = 0
    q = -pB - l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([T[a]]) * col_d([T[a], tc])
        sp_u = bar(uA) @ (1j * g * GAM[mu]) @ u1
        sp_d = bar(u3) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ Sq(q) @ (1j * g * es) @ vB
        amp += sp_u * sp_d * cu * (-1j) / dot(g1a, g1a)
    out['B'] = amp
    # graph 5: rung. g1 = p1 - kA flows into the vertex (color a, index mu), g1' = p3 + pB flows out
    # (incoming momentum -g1', color b, index nu), l flows out (incoming -l, color c, index rho).
    k1 = g1a; k2 = -(p3 + pB); k3 = -l
    amp = 0
    for a in range(nA):
        for b in range(nA):
            if f[a, b, cidx] == 0:
                continue
            cu = col_u([T[a]]) * col_d([T[b]])
            # Vertex V^{mu nu rho} contracted: u-line current J_u^mu, d-line current J_d^nu, eps_rho
            Ju = np.array([bar(uA) @ (1j * g * GAM[m]) @ u1 for m in range(4)])  # upper index mu
            Jd = np.array([bar(u3) @ (1j * g * GAM[m]) @ vB for m in range(4)])
            # propagators -i g_{mu mu'}/k^2 lower the indices
            Ju_l = METRIC @ Ju * (-1j) / dot(k1, k1)
            Jd_l = METRIC @ Jd * (-1j) / dot(k2, k2)
            # V^{mu nu rho} with upper indices contracted with lower-index currents and lower eps
            def V(mu, nu, rho):
                gm = METRIC
                return (gm[mu, nu] * (k1 - k2)[rho] + gm[nu, rho] * (k2 - k3)[mu] + gm[rho, mu] * (k3 - k1)[nu])
            val = 0
            for mu in range(4):
                for nu in range(4):
                    for rho in range(4):
                        val += Ju_l[mu] * Jd_l[nu] * epsl[rho] * V(mu, nu, rho)
            amp += g * f[a, b, cidx] * cu * val
    out['rung'] = amp
    return out


def sudakov(beta, alpha, kx, ky, rs):
    """k = beta p1 + alpha p2 + k_perp with p1=(rs/2)(1,0,0,1), p2=(rs/2)(1,0,0,-1)."""
    return np.array([rs / 2 * (beta + alpha), kx, ky, rs / 2 * (beta - alpha)])


def onshell_alpha(beta, kx, ky, rs):
    return (kx * kx + ky * ky) / (rs * rs * beta)


rs = 1.0e3
s = rs * rs
p1 = sudakov(1.0, 0.0, 0.0, 0.0, rs)
p2 = sudakov(0.0, 1.0, 0.0, 0.0, rs)


def kinematics(lam):
    # soft on-shell kA and pB, generic soft l; p3 fixed on shell by the alpha component of l
    bA, KAx, KAy = 0.8 * lam, 0.9 * lam * rs, 0.3 * lam * rs
    bB, KBx, KBy = 1.3 * lam, -0.4 * lam * rs, 0.7 * lam * rs
    kA = sudakov(bA, onshell_alpha(bA, KAx, KAy, rs), KAx, KAy, rs)
    pB = sudakov(bB, onshell_alpha(bB, KBx, KBy, rs), KBx, KBy, rs)
    bl, lx, ly = -0.6 * lam, 0.5 * lam * rs, -0.2 * lam * rs
    # choose alpha_l so that p3 = p1 - kA - pB - l is massless
    def p3sq(al):
        l = sudakov(bl, al, lx, ly, rs)
        p3 = p1 - kA - pB - l
        return dot(p3, p3)
    # p3sq is linear-ish in al; solve by secant
    a0, a1 = 0.0, 1e-3 * lam
    f0, f1 = p3sq(a0), p3sq(a1)
    for _ in range(60):
        a2 = a1 - f1 * (a1 - a0) / (f1 - f0)
        a0, f0, a1, f1 = a1, f1, a2, p3sq(a2)
        if abs(f1) < 1e-12 * s:
            break
    l = sudakov(bl, a1, lx, ly, rs)
    p3 = p1 - kA - pB - l
    return kA, pB, l, p3


def alpha_of(k):
    return (k[0] - k[3]) / rs


if __name__ == '__main__':
    print("Dirac equation residuals:", check_dirac(p1, 1), check_dirac(p1, -1))
    hel = (1, 1, 1, 1)
    print("\nCheck 1: Ward identity, eps -> l (sum of the five graphs, relative to the largest graph)")
    for lam in (1e-1, 1e-2):
        kA, pB, l, p3 = kinematics(lam)
        for cidx in (0, 3, 7):
            for hel in [(1, 1, 1, -1), (1, 1, -1, 1), (-1, -1, 1, -1)]:
                gr = graphs(p1, kA, p3, pB, l, l.astype(complex), cidx, hel)
                tot = sum(gr.values()); big = max(abs(v) for v in gr.values())
                print(f"  lam={lam:g} c={cidx} hel={hel}: |sum|/max = {abs(tot)/big:.2e}   p3^2/s = {dot(p3,p3)/s:.1e}")
    print("\nCheck 2: leading-power formulas for leg 1, leg 3 and rung (ratio exact / eikonal formula)")
    for lam in (1e-2, 1e-3, 1e-4):
        kA, pB, l, p3 = kinematics(lam)
        aA, aB, al = alpha_of(kA), alpha_of(pB), alpha_of(l)
        print(f"  lam={lam:g}: alpha_A+alpha_B+alpha_l = {aA+aB+al:.3e} (vs alpha_A {aA:.3e})")
        eps = np.array([0.3, 0.7, -0.2, 0.5], complex)  # generic polarization
        for cidx in (0, 3, 7):
            hel = (1, 1, 1, -1)  # nonvanishing chiralities (v(p,h) = u(p,-h))
            gr = graphs(p1, kA, p3, pB, l, eps, cidx, hel)
            # spinor structure S0 with gamma^nu x gamma_nu, and the colour factors
            u1 = u_spinor(p1, hel[0]); uA = u_spinor(kA, hel[1]); u3 = u_spinor(p3, hel[2]); vB = v_spinor(pB, hel[3])
            S0 = sum(METRIC[m, m] * (bar(uA) @ GAM[m] @ u1) * (bar(u3) @ GAM[m] @ vB) for m in range(4))
            def colu(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return cA.conj() @ M @ c1
            def cold(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return c3.conj() @ M @ cB
            cL1 = sum(colu([T[a], T[cidx]]) * cold([T[a]]) for a in range(nA))
            cL3 = sum(colu([T[a]]) * cold([T[cidx], T[a]]) for a in range(nA))
            cR = sum(1j * f[a, b, cidx] * colu([T[a]]) * cold([T[b]]) for a in range(nA) for b in range(nA))
            p1e = dot(p1, eps)
            pref = (1j * g) ** 3 * 2 * p1e * S0
            e1 = pref * cL1 / ((-s * al) * (s * aB))
            e3 = pref * cL3 / ((s * al) * (-s * aA))
            er = pref * cR / ((-s * aA) * (s * aB))
            print(f"     c={cidx}: leg1 {gr['leg1']/e1:.6f}  leg3 {gr['leg3']/e3:.6f}  rung {gr['rung']/er:.6f}")


# ---------------------------------------------------------------------------------------------
# Lower blob: u(kA) + ubar(p2) + g(l) -> d(qB) + dbar(p4), rung g2 between V2 (u-line) and V4 (d-line).
# Leading-power formulas (L1)-(L3) of derivation_identity.py:
#   leg2 -> (i g)^3 (-2 p2.eps) c_L2 /((s beta_l)(s beta_qB)),   leg4 -> (i g)^3 (-2 p2.eps) c_L4 /((-s beta_l)(s beta_A)),
#   rung -> (i g)^3 ( 2 p2.eps) c_R  /((s beta_A)(s beta_qB)),  c_R = i f^{abc} t^a(V2) x t^b(V4),
# with beta_qB = beta_A + beta_l (= -beta_B for the downward momentum k_B of the B line).

def lower_graphs(kA, p2, l, qB, p4, eps, cidx, hel):
    hA, h2, hB, h4 = hel
    uA = u_spinor(kA, hA); v2 = v_spinor(p2, h2); uB = u_spinor(qB, hB); v4 = v_spinor(p4, h4)
    epsl = METRIC @ eps; es = sl(eps); tc = T[cidx]
    def colu(mats):  # c2^dagger M cA  (u-line from the p2 end to the kA end)
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return c1.conj() @ M @ cA
    def cold(mats):
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return c3.conj() @ M @ cB
    out = {}
    # leg 2
    amp = 0; g2 = kA + p2 + l
    for mu in range(4):
        cu = sum(colu([tc, T[a]]) * cold([T[a]]) for a in range(nA))
        su = bar(v2) @ (1j * g * es) @ Sq(-p2 - l) @ (1j * g * GAM[mu]) @ uA
        sd = bar(uB) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ v4
        amp += su * sd * cu * (-1j) / dot(g2, g2)
    out['leg2'] = amp
    # A
    amp = 0
    for mu in range(4):
        cu = sum(colu([T[a], tc]) * cold([T[a]]) for a in range(nA))
        su = bar(v2) @ (1j * g * GAM[mu]) @ Sq(kA + l) @ (1j * g * es) @ uA
        sd = bar(uB) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ v4
        amp += su * sd * cu * (-1j) / dot(g2, g2)
    out['A'] = amp
    # leg 4
    amp = 0; g2b = kA + p2
    for mu in range(4):
        cu = sum(colu([T[a]]) * cold([T[a], tc]) for a in range(nA))
        su = bar(v2) @ (1j * g * GAM[mu]) @ uA
        sd = bar(uB) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ Sq(-p4 + l) @ (1j * g * es) @ v4
        amp += su * sd * cu * (-1j) / dot(g2b, g2b)
    out['leg4'] = amp
    # B
    amp = 0
    for mu in range(4):
        cu = sum(colu([T[a]]) * cold([tc, T[a]]) for a in range(nA))
        su = bar(v2) @ (1j * g * GAM[mu]) @ uA
        sd = bar(uB) @ (1j * g * es) @ Sq(qB - l) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ v4
        amp += su * sd * cu * (-1j) / dot(g2b, g2b)
    out['B'] = amp
    # rung: k1 = kA + p2 (color a, into vertex, from V2), k2 = -(kA + p2 + l) (color b, out to V4), k3 = l (color c, in)
    k1 = kA + p2; k2 = -(kA + p2 + l); k3 = l
    Ju = np.array([bar(v2) @ (1j * g * GAM[m]) @ uA for m in range(4)])
    Jd = np.array([bar(uB) @ (1j * g * GAM[m]) @ v4 for m in range(4)])
    Ju_l = METRIC @ Ju * (-1j) / dot(k1, k1); Jd_l = METRIC @ Jd * (-1j) / dot(k2, k2)
    def V(mu, nu, rho):
        gm = METRIC
        return gm[mu, nu] * (k1 - k2)[rho] + gm[nu, rho] * (k2 - k3)[mu] + gm[rho, mu] * (k3 - k1)[nu]
    val = sum(Ju_l[mu] * Jd_l[nu] * epsl[rho] * V(mu, nu, rho) for mu in range(4) for nu in range(4) for rho in range(4))
    amp = 0
    for a in range(nA):
        for b in range(nA):
            if f[a, b, cidx] != 0:
                amp += g * f[a, b, cidx] * colu([T[a]]) * cold([T[b]]) * val
    out['rung'] = amp
    return out


def beta_of(k):
    return (k[0] + k[3]) / rs


def lower_kinematics(lam):
    aA, KAx, KAy = 0.7 * lam, 0.6 * lam * rs, -0.5 * lam * rs
    kA = sudakov((KAx**2 + KAy**2) / (s * aA), aA, KAx, KAy, rs)      # on shell, beta from alpha
    aB, KBx, KBy = 1.1 * lam, 0.3 * lam * rs, 0.8 * lam * rs
    qB = sudakov((KBx**2 + KBy**2) / (s * aB), aB, KBx, KBy, rs)
    al, lx, ly = 0.4 * lam, -0.2 * lam * rs, 0.35 * lam * rs
    def p4sq(bl):
        l = sudakov(bl, al, lx, ly, rs)
        p4 = kA + p2 + l - qB
        return dot(p4, p4)
    b0, b1 = 0.0, 1e-3 * lam
    f0, f1 = p4sq(b0), p4sq(b1)
    for _ in range(60):
        b2 = b1 - f1 * (b1 - b0) / (f1 - f0)
        b0, f0, b1, f1 = b1, f1, b2, p4sq(b2)
        if abs(f1) < 1e-12 * s:
            break
    l = sudakov(b1, al, lx, ly, rs)
    p4 = kA + p2 + l - qB
    return kA, l, qB, p4


if __name__ == '__main__':
    print("\nCheck 3: lower blob, Ward identity and leading-power formulas")
    for lam in (1e-1, 1e-2):
        kA, l, qB, p4 = lower_kinematics(lam)
        for cidx in (0, 3, 7):
            for hel in [(1, -1, 1, -1), (-1, 1, 1, -1), (1, -1, -1, 1)]:
                gr = lower_graphs(kA, p2, l, qB, p4, l.astype(complex), cidx, hel)
                tot = sum(gr.values()); big = max(abs(v) for v in gr.values())
                print(f"  Ward lam={lam:g} c={cidx} hel={hel}: |sum|/max = {abs(tot)/big:.2e}")
    for lam in (1e-2, 1e-3, 1e-4):
        kA, l, qB, p4 = lower_kinematics(lam)
        bA, bl, bq = beta_of(kA), beta_of(l), beta_of(qB)
        eps = np.array([0.3, 0.7, -0.2, 0.5], complex)
        hel = (1, -1, 1, -1)
        uA = u_spinor(kA, hel[0]); v2 = v_spinor(p2, hel[1]); uB = u_spinor(qB, hel[2]); v4 = v_spinor(p4, hel[3])
        S0 = sum(METRIC[m, m] * (bar(v2) @ GAM[m] @ uA) * (bar(uB) @ GAM[m] @ v4) for m in range(4))
        print(f"  lam={lam:g}: beta_A+beta_l-beta_qB = {bA+bl-bq:.2e} (beta_A {bA:.2e})")
        for cidx in (0, 3, 7):
            gr = lower_graphs(kA, p2, l, qB, p4, eps, cidx, hel)
            def colu(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return c1.conj() @ M @ cA
            def cold(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return c3.conj() @ M @ cB
            cL2 = sum(colu([T[cidx], T[a]]) * cold([T[a]]) for a in range(nA))
            cL4 = sum(colu([T[a]]) * cold([T[a], T[cidx]]) for a in range(nA))
            cR = sum(1j * f[a, b, cidx] * colu([T[a]]) * cold([T[b]]) for a in range(nA) for b in range(nA))
            p2e = dot(p2, eps); pref = (1j * g) ** 3 * S0
            e2 = pref * (-2 * p2e) * cL2 / ((s * bl) * (s * bq))
            e4 = pref * (-2 * p2e) * cL4 / ((-s * bl) * (s * bA))
            er = pref * (2 * p2e) * cR / ((s * bA) * (s * bq))
            print(f"     c={cidx}: leg2 {gr['leg2']/e2:.6f}  leg4 {gr['leg4']/e4:.6f}  rung {gr['rung']/er:.6f}")


==> anc/numbers/deposit/R6/B2_route1/check_transverse.py <==
#!/usr/bin/env python3
"""Transverse-plane checks for a gluon across the softest t-channel quark pair.

Notation.  The t-channel cut crosses quark A (transverse momentum KA), antiquark B (KB)
and the gluon (l).  Forward kinematics: KA + KB + l = 0 up to sqrt|t| ~ mu.
KL 1983 eq. (3.15): the pair integrand has numerator -2 K^2 = 2 KA.KB at KB = -KA and the
two quark propagators (K^2 + z)^2 with z = s alpha beta.  With a gluon across the pair the
numerator becomes 2 KA.KB and the propagators (KA^2 + zA)(KB^2 + zB).

Check A: azimuthal average of KA.KB/(KA^2 KB^2) with KA = K, KB = -(K + l).
Check B: annulus integral int d^2K KA.KB/(KA^2 KB^2) for mu<|K|<Lam at fixed l.
Check C: hard region with longitudinal dressing zA, zB > 0: scaling for |K| << |l|.
Check D: z integral int_0^inf dz z^(w-1)/((a+z)(b+z)) and its 1/w pole residue 1/(ab).
"""
import mpmath as mp

mp.mp.dps = 30


def avg_pair(K, l):
    """(1/2pi) int dphi KA.KB/(KA^2 KB^2), KA=K(cos,sin), l along x, KB=-(KA+l)."""
    def f(phi):
        kx, ky = K * mp.cos(phi), K * mp.sin(phi)
        bx, by = -(kx + l), -ky
        return (kx * bx + ky * by) / ((kx**2 + ky**2) * (bx**2 + by**2))
    return mp.quad(f, [0, mp.pi / 2, mp.pi, 3 * mp.pi / 2, 2 * mp.pi]) / (2 * mp.pi)


print("Check A: <KA.KB/(KA^2 KB^2)>_phi  vs  -theta(K-l)/K^2   (l = 1)")
for r in ['0.001', '0.1', '0.5', '0.9', '0.99', '1.01', '1.1', '2', '10', '1000']:
    K = mp.mpf(r)
    val = avg_pair(K, 1)
    target = -1 / K**2 if K > 1 else mp.mpf(0)
    print(f"  K/l={r:>6}: avg = {mp.nstr(val, 15):>22}   target = {mp.nstr(target, 15):>22}")

print("\nCheck B: I(l) = int_{mu<|K|<Lam} d^2K KA.KB/(KA^2 KB^2), mu=1e-3, Lam=1e3")
print("  strongly ordered value -2 pi ln(Lam/max(l,mu)); a constant would signal a")
print("  remainder from the comparable region, a dependence on mu a log from K<l")
mu, Lam = mp.mpf('1e-3'), mp.mpf('1e3')
for l in ['1e-4', '0.01', '1', '30']:
    lv = mp.mpf(l)
    # radial integral of 2 pi K * avg; the average is a step function, integrate piecewise
    pts = [mu] + ([lv] if mu < lv < Lam else []) + [Lam]
    I = mp.quad(lambda K: 2 * mp.pi * K * avg_pair(K, lv), pts)
    ordered = -2 * mp.pi * mp.log(Lam / max(lv, mu))
    print(f"  l={l:>5}: I = {mp.nstr(I, 15):>20}  ordered = {mp.nstr(ordered, 15):>20}  diff = {mp.nstr(I - ordered, 3)}")


def avg_dressed(K, l, zA, zB):
    def f(phi):
        kx, ky = K * mp.cos(phi), K * mp.sin(phi)
        bx, by = -(kx + l), -ky
        return (kx * bx + ky * by) / ((kx**2 + ky**2 + zA) * (bx**2 + by**2 + zB))
    return mp.quad(f, [0, mp.pi / 2, mp.pi, 3 * mp.pi / 2, 2 * mp.pi]) / (2 * mp.pi)


print("\nCheck C: hard region, l = 1, zA = K^2/10 (soft quark A in its log region), zB = 0.3")
print("  soft-pair reference: -K^2/((K^2+zA)^2) ~ -1/K^2 ; ratio R = avg*K^2 must vanish like K^2")
for r in ['0.1', '0.01', '0.001', '0.0001']:
    K = mp.mpf(r)
    zA = K**2 / 10
    a = avg_dressed(K, 1, zA, mp.mpf('0.3'))
    print(f"  K/l={r:>7}: avg = {mp.nstr(a, 12):>20}   R = avg*K^2 = {mp.nstr(a * K**2, 6):>14}   avg = const + O(K^2)")
print("  -> avg tends to a K-independent constant, so int d^2K avg ~ K^2: no ln(l/mu) from K << l")

print("\nCheck D: J(w) = int_0^inf dz z^(w-1)/((a+z)(b+z)) vs pi/sin(pi w) (a^(w-1)-b^(w-1))/(b-a)")
for (a, b, w) in [(1, 4, '0.1'), (2, '0.5', '0.03'), (1, 1.0001, '0.2')]:
    a, b, w = mp.mpf(a), mp.mpf(b), mp.mpf(w)
    # substitution z = t^(1/w), dz z^(w-1) = dt/w, removes the endpoint singularity
    J = mp.quad(lambda t: 1 / ((a + t**(1 / w)) * (b + t**(1 / w))), [0, a**w, b**w, 1, mp.inf]) / w
    closed = mp.pi / mp.sin(mp.pi * w) * (a**(w - 1) - b**(w - 1)) / (b - a)
    print(f"  a={a}, b={mp.nstr(b,6)}, w={w}: J = {mp.nstr(J, 15)}  closed = {mp.nstr(closed, 15)}  w*J = {mp.nstr(w*J, 8)}  1/(ab) = {mp.nstr(1/(a*b), 8)}")
print("  -> the 1/w pole (the z logarithm of the pair) has residue 1/(KA^2 KB^2), so the")
print("     leading-pole transverse factor is KA.KB/(KA^2 KB^2), the function of Checks A, B.")
print("     pi/sin(pi w) = 1/w + zeta_2 w + ...: the zeta_2 of the pair weight, two logs down.")


==> anc/numbers/deposit/R6/B2_route1/check_two_loop.py <==
#!/usr/bin/env python3
"""Two-loop (order a^3) positive-signature singlet amplitude from the equation system, SU(N).

omega F_R^tau = 2a b_R + 2a C_R [F' + phi^tau F] + (1 + l_tau p^2 w^2) F^2
               + 2a kappa psi^tau sum_R' [Trc]_{RR'} F_{R'}^{-tau}
               (+ optional test terms in the singlet positive-signature equation:
                  z2 a h (F_A^+)^2   [channel-mixing pair correction]
                  z2 a kP (F_1^+)^2  [diagonal pair correction])
p stands for pi.  Amplitude A_R^tau = Res_{w=0} e^{w Lt} eta^tau F_R^tau.
Output: coefficient of zeta_2 a^2 Lt^2 in A_1^+/(Born residue 2 a C_F) in the basis
(C_A^2, C_A C_F, C_F^2), independently of the paper's programs.
"""
import sympy as sp

w, a, Lt, p, N, z2 = sp.symbols('omega a Lt p N zeta2')
lp, lm, h, kP, kappa = sp.symbols('l_plus l_minus h k_P kappa')
ORD = 9  # omega-series order kept

CF = (N**2 - 1) / (2 * N)
CA = N
C = {1: 0, 'A': CA}
b = {1: CF, 'A': CF - CA / 2}
Trc = {(1, 1): 0, (1, 'A'): -(N**2 - 1) / N, ('A', 1): -1 / N, ('A', 'A'): 2 / N - N / 2}

tanx = sp.series(sp.tan(p * w / 2), w, 0, ORD).removeO()
cotx = sp.series(sp.cot(p * w / 2), w, 0, ORD).removeO()
psi = {'+': sp.expand(-p * tanx), '-': sp.expand(p * cotx)}
phi = {'+': sp.expand(-p / 2 * tanx), '-': sp.expand(p / 2 * cotx)}
ell = {'+': lp, '-': lm}
other = {'+': '-', '-': '+'}


def trunc(expr):
    """keep omega powers below ORD-1 (Laurent)."""
    expr = sp.expand(expr)
    return sum(expr.coeff(w, k) * w**k for k in range(-12, ORD - 1))


def solve(with_h=False, with_kP=False, nmax=3):
    F = {(R, t): {1: 2 * b[R] / w} for R in (1, 'A') for t in '+-'}
    for n in range(2, nmax + 1):
        new = {}
        for R in (1, 'A'):
            for t in '+-':
                fprev = F[(R, t)][n - 1]
                rhs = 2 * C[R] * (sp.diff(fprev, w) + phi[t] * fprev)
                quad = sum(F[(R, t)][i] * F[(R, t)][n - i] for i in range(1, n))
                rhs += (1 + ell[t] * p**2 * w**2) * quad
                rhs += 2 * kappa * psi[t] * sum(Trc[(R, Rp)] * F[(Rp, other[t])][n - 1] for Rp in (1, 'A'))
                if R == 1 and t == '+':
                    if with_h and n >= 3:
                        rhs += z2 * h * sum(F[('A', '+')][i] * F[('A', '+')][n - 1 - i] for i in range(1, n - 1))
                    if with_kP and n >= 3:
                        rhs += z2 * kP * sum(F[(1, '+')][i] * F[(1, '+')][n - 1 - i] for i in range(1, n - 1))
                new[(R, t)] = trunc(rhs / w)
        for key in new:
            F[key][n] = new[key]
    return F


def residue_plus(f):
    eta = sp.series(sp.cos(p * w / 2), w, 0, ORD).removeO()
    expo = sum((w * Lt)**k / sp.factorial(k) for k in range(ORD))
    return sp.expand(trunc(sp.expand(expo * eta * f))).coeff(w, -1)


def basis(expr):
    """expr = c2 N^2 + c0 + cm2 N^-2  ->  (C_A^2, C_A C_F, C_F^2) coefficients."""
    e = sp.expand(sp.simplify(expr))
    poly = sp.Poly(sp.expand(e * N**2), N)
    d = {m[0]: c for m, c in zip(poly.monoms(), poly.coeffs())}
    c2, c0, cm2 = d.get(4, 0), d.get(2, 0), d.get(0, 0)
    assert set(d) <= {0, 2, 4}, d
    x, y, zc = sp.symbols('x y zc')
    # x CA^2 + y CA CF + zc CF^2 = x N^2 + y (N^2-1)/2 + zc (N^2/4 - 1/2 + 1/(4N^2))
    sol = sp.solve([sp.Eq(x + y / 2 + zc / 4, c2), sp.Eq(-y / 2 - zc / 2, c0), sp.Eq(zc / 4, cm2)], [x, y, zc])
    return (sp.simplify(sol[x]), sp.simplify(sol[y]), sp.simplify(sol[zc]))


def zeta2_Lt2(F):
    A3 = residue_plus(F[(1, '+')][3])
    coef = sp.expand(A3).coeff(Lt, 2)
    coef = sp.expand(coef).coeff(p, 2) * 6  # p^2 = 6 zeta_2
    return sp.simplify(coef / (2 * CF))


F = solve()
base = zeta2_Lt2(F)
print("coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), equation system, kappa free:")
for k in (1, -1):
    print(f"  kappa={k:+d}: (C_A^2, C_A C_F, C_F^2) =", basis(base.subs(kappa, k)))
print("  l_plus dependence:", basis(sp.diff(base, lp)) if base.has(lp) else 0)

# Coulomb phase squared, independent of the system: (1/2)(2a Trc Delta Lt)^2 on the Born vector
Trc_m = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
bvec = sp.Matrix([CF, CF - CA / 2])
coul = sp.Rational(1, 2) * 4 * (-6) * (Trc_m * Trc_m * bvec)[0] / CF  # Delta^2 = -pi^2 = -6 zeta_2
print("\nexponentiated one-loop Coulomb term, zeta_2 a^2 Lt^2 / Born:", basis(coul))

# quark-pair corrections of relative order a (entered with an explicit zeta_2 symbol z2)
def z2_shift(Fx):
    A3 = residue_plus(Fx[(1, '+')][3])
    c = sp.expand(sp.expand(A3).coeff(Lt, 2)).coeff(z2, 1)
    c = sp.expand(c).coeff(p, 0)
    return sp.simplify(c / (2 * CF))

dh = z2_shift(solve(with_h=True))
print("\nshift of zeta_2 a^2 Lt^2 / Born per z2 a h (F_A^+)^2:", sp.factor(dh))
for (lab, hh) in [("h = h_F C_F", CF), ("h = h_A C_A", CA)]:
    e = sp.simplify(dh.subs(h, hh))
    try:
        print(f"   {lab}: basis (C_A^2, C_A C_F, C_F^2) =", basis(e))
    except (AssertionError, sp.PolynomialError):
        print(f"   {lab}: not a polynomial in C_A, C_F after division by the Born term:", sp.factor(e))
dk = z2_shift(solve(with_kP=True))
print("shift per z2 a kP (F_1^+)^2:", sp.factor(dk))
for (lab, kk) in [("kP = p_F C_F", CF), ("kP = p_A C_A", CA)]:
    print(f"   {lab}: basis =", basis(sp.simplify(dk.subs(kP, kk))))


==> anc/numbers/deposit/R6/B2_route1/color_all.out <==
L1 - L2: per Born (C_A^2, C_A C_F, C_F^2) = (1/4, -1, 1)   N=5 residual 1.8e-16
L1 - L4: per Born (C_A^2, C_A C_F, C_F^2) = (1/4, -1, 1)   N=5 residual 1.8e-16
L1 - R2: per Born (C_A^2, C_A C_F, C_F^2) = (-1/4, 1/2, 0)   N=5 residual 2.4e-15
L1 - A : per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.7e-15
L1 - B : per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.7e-15
L3 - L2: per Born (C_A^2, C_A C_F, C_F^2) = (1/4, -1, 1)   N=5 residual 1.8e-16
L3 - L4: per Born (C_A^2, C_A C_F, C_F^2) = (1/4, -1, 1)   N=5 residual 1.8e-16
L3 - R2: per Born (C_A^2, C_A C_F, C_F^2) = (-1/4, 1/2, 0)   N=5 residual 2.4e-15
L3 - A : per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.7e-15
L3 - B : per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.7e-15
R1 - L2: per Born (C_A^2, C_A C_F, C_F^2) = (1/4, -1/2, 0)   N=5 residual 4.7e-16
R1 - L4: per Born (C_A^2, C_A C_F, C_F^2) = (1/4, -1/2, 0)   N=5 residual 4.7e-16
R1 - R2: per Born (C_A^2, C_A C_F, C_F^2) = (-1/4, 0, 0)   N=5 residual 1.1e-13
R1 - A : per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 0)   N=5 residual 1.0e-13
R1 - B : per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 0)   N=5 residual 9.9e-14
 A - L2: per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.3e-16
 A - L4: per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.3e-16
 A - R2: per Born (C_A^2, C_A C_F, C_F^2) = (0, 1/2, 0)   N=5 residual 1.2e-13
 A - A : per Born (C_A^2, C_A C_F, C_F^2) = (0, 0, 1)   N=5 residual 7.7e-14
 A - B : per Born (C_A^2, C_A C_F, C_F^2) = (0, 0, 1)   N=5 residual 8.9e-14
 B - L2: per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.3e-16
 B - L4: per Born (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)   N=5 residual 5.3e-16
 B - R2: per Born (C_A^2, C_A C_F, C_F^2) = (0, 1/2, 0)   N=5 residual 1.2e-13
 B - A : per Born (C_A^2, C_A C_F, C_F^2) = (0, 0, 1)   N=5 residual 8.9e-14
 B - B : per Born (C_A^2, C_A C_F, C_F^2) = (0, 0, 1)   N=5 residual 7.7e-14

G_up x G_dn   (L1 x L2)                  : (1/4, -1, 1)
G_up x C_dn   (L1 x (R2 + L2))           : (0, -1/2, 1)
C_up x G_dn   ((R1 - L1) x L2)           : (0, 1/2, -1)
C_up x C_dn   ((R1 - L1) x (R2 + L2))    : (0, 0, -1)
G_up x A,  G_up x B                      : (0, -1/2, 1)
A x G_dn,  B x G_dn                      : (0, -1/2, 1)
C_up x A,  C_up x B                      : (0, 0, -1)
A x C_dn,  B x C_dn                      : (0, 0, 1)
A x B, A x A, B x B                      : (0, 0, 1)
checks: G_up x B = (0, -1/2, 1)  B x G_dn = (0, -1/2, 1)  C_up x B = (0, 0, -1)  B x C_dn = (0, 0, 1)  A x A = (0, 0, 1)  B x B = (0, 0, 1)
leg equivalences L1~L3, L2~L4 (must vanish): (0, 0, 0) (0, 0, 0) (0, 0, 0)
operator identities: C_up = -A = -B and C_dn = +A = +B as color insertions (differences must vanish):
   lower end L2: C_up + A = (0, 0, 0),  C_up + B = (0, 0, 0)
   lower end R2: C_up + A = (0, 0, 0),  C_up + B = (0, 0, 0)
   lower end A: C_up + A = (0, 0, 0),  C_up + B = (0, 0, 0)
   lower end B: C_up + A = (0, 0, 0),  C_up + B = (0, 0, 0)
   upper end L1: C_dn - A = (0, 0, 0),  C_dn - B = (0, 0, 0)
   upper end R1: C_dn - A = (0, 0, 0),  C_dn - B = (0, 0, 0)
   upper end A: C_dn - A = (0, 0, 0),  C_dn - B = (0, 0, 0)
   upper end B: C_dn - A = (0, 0, 0),  C_dn - B = (0, 0, 0)
b_A^2 = (1/4, -1, 1), b_A C_F = (0, -1/2, 1), C_F^2 = (0, 0, 1)


==> anc/numbers/deposit/R6/B2_route1/color_all.py <==
#!/usr/bin/env python3
"""Color factors of every attachment of one extra gluon c to the two-rung ladder (one-loop box),
t-channel singlet, divided by the Born color factor C_F, in the basis (C_A^2, C_A C_F, C_F^2).

Conventions (Peskin): quark-gluon vertex i g gamma^mu t^a, three-gluon vertex g f^{abc}[...],
[t^a, t^b] = i f^{abc} t^c.  All attachments carry the common factor (i g)^3 2p^rho; the rung
attachments then carry the extra factor i f^{abc} (derived in derivation_identity.py, eqs. (U1)-(L3)).

u-line matrix U: left index at the p2 end, right index at the p1 end.
d-line matrix D: left index at the p3 end, right index at the p4 end.
Box: U = t^{a2} t^{a1}, D = t^{a1} t^{a2}; a1 = upper rung, a2 = lower rung.
t-channel singlet projection (1/N) Tr(U D).

Upper ends of gluon c:  L1 (leg 1: U -> U t^c), L3 (leg 3: D -> t^c D),
   R1 (upper rung, colors a1 at V1 on the u-line and b1 at V3 on the d-line, factor i f^{a1 b1 c}),
   A (soft u-line between V2 and V1), B (soft d-line between V3 and V4).
Lower ends: L2 (U -> t^c U), L4 (D -> D t^c), R2 (lower rung, a2 at V2, b2 at V4, factor i f^{a2 b2 c}),
   A, B.
"""
import numpy as np
import itertools
from fractions import Fraction


def generators(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return T


def fstruct(T):
    n = len(T)
    f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))
    return f


def check_conventions(T, f):
    n = len(T)
    for a in range(n):
        for b in range(n):
            lhs = T[a] @ T[b] - T[b] @ T[a]
            rhs = sum(1j * f[a, b, c] * T[c] for c in range(n))
            assert np.allclose(lhs, rhs)


def color_factor(N, up, dn):
    """Singlet color factor (1/N) Tr(U D) summed over a1, a2, c (and b1/b2 for rungs)."""
    T = generators(N); n = len(T); f = fstruct(T)
    check_conventions(T, f)
    I = np.eye(N)
    total = 0
    # Upper rung relabels the d-line color at V3 to b1; lower rung relabels the d-line color at V4 to b2.
    for a1 in range(n):
        for a2 in range(n):
            for c in range(n):
                b1_list = [(b1, 1j * f[a1, b1, c]) for b1 in range(n) if f[a1, b1, c] != 0] if up == 'R1' else [(a1, 1.0)]
                b2_list = [(b2, 1j * f[a2, b2, c]) for b2 in range(n) if f[a2, b2, c] != 0] if dn == 'R2' else [(a2, 1.0)]
                for b1, w1 in b1_list:
                    for b2, w2 in b2_list:
                        # u-line pieces from p2 end (left) to p1 end (right)
                        uL = []  # list of matrices, left to right
                        if dn == 'L2':
                            uL.append(T[c])
                        uL.append(T[a2])
                        if 'A' in (up, dn):
                            # soft u-line insertion(s)
                            k = [up, dn].count('A')
                            uL += [T[c]] * k
                        uL.append(T[a1])
                        if up == 'L1':
                            uL.append(T[c])
                        # d-line pieces from p3 end (left) to p4 end (right)
                        dL = []
                        if up == 'L3':
                            dL.append(T[c])
                        dL.append(T[b1])
                        if 'B' in (up, dn):
                            k = [up, dn].count('B')
                            dL += [T[c]] * k
                        dL.append(T[b2])
                        if dn == 'L4':
                            dL.append(T[c])
                        U = I.copy()
                        for m in uL:
                            U = U @ m
                        D = I.copy()
                        for m in dL:
                            D = D @ m
                        total += w1 * w2 * np.trace(U @ D) / N
    CF = (N * N - 1) / (2 * N)
    return total / CF  # per Born


def fit(vals):
    """vals: dict N -> value; fit x CA^2 + y CA CF + z CF^2 on N=2,3,4, test N=5."""
    A = []; v = []
    for N in (2, 3, 4):
        CF = (N * N - 1) / (2 * N)
        A.append([N * N, N * CF, CF * CF]); v.append(vals[N])
    sol = np.linalg.solve(np.array(A, complex), np.array(v, complex))
    N = 5; CF = (N * N - 1) / (2 * N)
    pred = sol[0] * N * N + sol[1] * N * CF + sol[2] * CF * CF
    return sol, abs(pred - vals[5])


def fmt(sol):
    out = []
    for x in sol:
        re = Fraction(x.real).limit_denominator(64); im = Fraction(x.imag).limit_denominator(64)
        out.append(f"{re}" if im == 0 else f"{re}{'+' if im > 0 else ''}{im}i")
    return '(' + ', '.join(out) + ')'


if __name__ == '__main__':
    ups = ['L1', 'L3', 'R1', 'A', 'B']
    dns = ['L2', 'L4', 'R2', 'A', 'B']
    res = {}
    for up in ups:
        for dn in dns:
            vals = {N: color_factor(N, up, dn) for N in (2, 3, 4, 5)}
            sol, err = fit(vals)
            res[(up, dn)] = sol
            print(f"{up:>2} - {dn:<2}: per Born (C_A^2, C_A C_F, C_F^2) = {fmt(sol)}   N=5 residual {err:.1e}")
    # combinations (derivation_identity.py): upper coherent current = R1 - L1, lower coherent current = R2 + L2;
    # upper Glauber end = L1 (or L3), lower Glauber end = L2 (or L4).
    print()
    def comb(u, d):
        return res[(u, d)]
    cohU = lambda d: comb('R1', d) - comb('L1', d)
    cohD = lambda u: comb(u, 'R2') + comb(u, 'L2')
    rows = [
        ("G_up x G_dn   (L1 x L2)                 ", comb('L1', 'L2')),
        ("G_up x C_dn   (L1 x (R2 + L2))          ", cohD('L1')),
        ("C_up x G_dn   ((R1 - L1) x L2)          ", cohU('L2')),
        ("C_up x C_dn   ((R1 - L1) x (R2 + L2))   ", cohU('R2') + cohU('L2')),
        ("G_up x A,  G_up x B                     ", comb('L1', 'A')),
        ("A x G_dn,  B x G_dn                     ", comb('A', 'L2')),
        ("C_up x A,  C_up x B                     ", cohU('A')),
        ("A x C_dn,  B x C_dn                     ", cohD('A')),
        ("A x B, A x A, B x B                     ", comb('A', 'B')),
    ]
    for lab, v in rows:
        print(lab, ":", fmt(v))
    print("checks: G_up x B =", fmt(comb('L1', 'B')), " B x G_dn =", fmt(comb('B', 'L2')), " C_up x B =", fmt(cohU('B')),
          " B x C_dn =", fmt(cohD('B')), " A x A =", fmt(comb('A', 'A')), " B x B =", fmt(comb('B', 'B')))
    print("leg equivalences L1~L3, L2~L4 (must vanish):", fmt(comb('L1', 'L2') - comb('L3', 'L4')),
          fmt(comb('L1', 'R2') - comb('L3', 'R2')), fmt(comb('R1', 'L2') - comb('R1', 'L4')))
    print("operator identities: C_up = -A = -B and C_dn = +A = +B as color insertions (differences must vanish):")
    for d in ('L2', 'R2', 'A', 'B'):
        print(f"   lower end {d}: C_up + A = {fmt(cohU(d) + comb('A', d))},  C_up + B = {fmt(cohU(d) + comb('B', d))}")
    for u in ('L1', 'R1', 'A', 'B'):
        print(f"   upper end {u}: C_dn - A = {fmt(cohD(u) - comb(u, 'A'))},  C_dn - B = {fmt(cohD(u) - comb(u, 'B'))}")
    print("b_A^2 = (1/4, -1, 1), b_A C_F = (0, -1/2, 1), C_F^2 = (0, 0, 1)")


==> anc/numbers/deposit/R6/B2_route1/derivation_identity.out <==
y = 1.3: target 2 pi i phi(0)/y = (0.0 + 4.83321946706j)
   eps=1e-2: upper (-0.0204316659854 + 4.7847500689j)  |diff| 0.0526;  lower (0.0204316659854 + 4.7847500689j)  |diff| 0.0526
   eps=1e-3: upper (-0.00205228987784 + 4.82834359279j)  |diff| 0.00529;  lower (0.00205228987784 + 4.82834359279j)  |diff| 0.00529
   eps=1e-4: upper (-0.000205320108739 + 4.83273158715j)  |diff| 0.000529;  lower (0.000205320108739 + 4.83273158715j)  |diff| 0.000529
y = -0.7: target 2 pi i phi(0)/y = (0.0 - 8.97597901026j)
   eps=1e-2: upper (-0.112081275383 - 8.91878268347j)  |diff| 0.126;  lower (0.112081275383 - 8.91878268347j)  |diff| 0.126
   eps=1e-3: upper (-0.0112511722215 - 8.9703909983j)  |diff| 0.0126;  lower (0.0112511722215 - 8.9703909983j)  |diff| 0.0126
   eps=1e-4: upper (-0.0011255251049 - 8.9754215325j)  |diff| 0.00126;  lower (0.0011255251049 - 8.9754215325j)  |diff| 0.00126


==> anc/numbers/deposit/R6/B2_route1/derivation_identity.py <==
#!/usr/bin/env python3
r"""Derivation and numerical check of the leading-power decomposition of the jet couplings of the gluon l.

Notation.  Sudakov components k = beta p1 + alpha p2 + k_perp, s = 2 p1.p2.  The soft lines leaving the
upper blob carry kA (u-quark A), kB (B line, downward momentum) and l, with alpha_A + alpha_B + alpha_l = 0.
The lower blob receives them; beta_qB = beta_A + beta_l = -beta_B.

Leading-power couplings (verified against exact tree-level Feynman rules in check_feynman_rules.py,
Checks 1-3; Ward identity to 1e-12, eikonal ratios -> 1 linearly in lambda):

 upper blob (common factor (i g)^3 2 p1^rho, spinor structure of the one-loop upper blob):
   (U1) leg 1 : c_L1 / ((-s alpha_l + i0)(s alpha_B + i0))
   (U2) leg 3 : c_L3 / (( s alpha_l + i0)(-s alpha_A + i0))
   (U3) rung  : c_R  / ((-s alpha_A + i0)(s alpha_B + i0)),         c_R = i f^{a b c} t^a(V1) x t^b(V3)
 lower blob (common factor (i g)^3, spinor structure of the one-loop lower blob):
   (L1) leg 2 : -2 p2^sigma c_L2 / (( s beta_l + i0)(s beta_qB + i0))
   (L2) leg 4 : -2 p2^sigma c_L4 / ((-s beta_l + i0)(s beta_A + i0))
   (L3) rung  : +2 p2^sigma c_R' / (( s beta_A + i0)(s beta_qB + i0)),  c_R' = i f^{a b c} t^a(V2) x t^b(V4)

In the t-channel singlet projection c_L1 = c_L3 =: c_L and c_L2 = c_L4 =: c_L' (color_all.py).  Partial
fractions with the i0 kept (x = s alpha_l, y = s alpha_A; x' = s beta_l, y' = s beta_A):

   (U1)+(U2) = c_L [ 2 pi i delta(x)/(y - i0) - K ],   K  = 1/((-y + i0)(-x - y + i0))       [ = (U3)/c_R ]
   (L1)+(L2) = c_L'[ 2 pi i delta(x')/(y' + i0) + K'], K' = 1/((y' + i0)(x' + y' + i0))       [ = (L3)/c_R' ]

hence, exactly at leading power,
   upper = 2 p1 { c_L 2 pi i delta(s alpha_l)/(s alpha_A - i0)  +  (c_R - c_L) K }
   lower = 2 p2 { c_L' 2 pi i delta(s beta_l)/(s beta_A + i0)   +  (c_R' + c_L') K' }.
The first terms (Glauber, G) exist only for the external legs; the second terms (coherent, C) combine legs
and rung with one kinematic function.  color_all.py shows that C_up acts as -T_A = -T_B and C_dn as
+T_A = +T_B (insertions on the soft quark lines), so every product has color b_A^2 (G x G), b_A C_F
(G x anything else) or C_F^2 (no G), per Born.

This program checks the two distribution identities numerically: for a smooth test function phi,
   int dx phi(x) [ (U1)+(U2) + K ]  ->  2 pi i phi(0) / y      as i0 = eps -> 0,
   int dx' phi(x') [ (L1)+(L2) - K' ]  ->  2 pi i phi(0) / y'  as eps -> 0.
"""
import mpmath as mp

mp.mp.dps = 30


def phi(x):
    return mp.e ** (-x * x) * (1 + x / 3)


def upper_check(y, eps):
    ie = 1j * eps
    def integrand(x):
        U1 = 1 / ((-x + ie) * (-x - y + ie))
        U2 = 1 / ((x + ie) * (-y + ie))
        K = 1 / ((-y + ie) * (-x - y + ie))
        return phi(x) * (U1 + U2 + K)
    pts = [-mp.inf, -abs(y) - 1, -y, -10 * eps, 0, 10 * eps, abs(y) + 1, mp.inf]
    pts = sorted(set(pts), key=lambda t: float(t) if t not in (-mp.inf, mp.inf) else (-1e99 if t == -mp.inf else 1e99))
    return mp.quad(integrand, pts, maxdegree=10)


def lower_check(y, eps):
    ie = 1j * eps
    def integrand(x):
        L1 = 1 / ((x + ie) * (x + y + ie))
        L2 = 1 / ((-x + ie) * (y + ie))
        Kp = 1 / ((y + ie) * (x + y + ie))
        # (L1)+(L2) carry the factor -2 p2 c_L'; the identity is -( (L1)+(L2) ) = 2 pi i delta/(y' + i0) + K'
        return phi(x) * (-(L1 + L2) - Kp)
    pts = [-mp.inf, -abs(y) - 1, -y, -10 * eps, 0, 10 * eps, abs(y) + 1, mp.inf]
    pts = sorted(set(pts), key=lambda t: float(t) if t not in (-mp.inf, mp.inf) else (-1e99 if t == -mp.inf else 1e99))
    return mp.quad(integrand, pts, maxdegree=10)


if __name__ == '__main__':
    for y in (mp.mpf('1.3'), mp.mpf('-0.7')):
        target = 2j * mp.pi * phi(0) / y
        print(f"y = {y}: target 2 pi i phi(0)/y = {mp.nstr(target, 12)}")
        for eps in ('1e-2', '1e-3', '1e-4'):
            e = mp.mpf(eps)
            u = upper_check(y, e); l = lower_check(y, e)
            print(f"   eps={eps}: upper {mp.nstr(u, 12)}  |diff| {mp.nstr(abs(u - target), 3)};"
                  f"  lower {mp.nstr(l, 12)}  |diff| {mp.nstr(abs(l - target), 3)}")


==> anc/numbers/deposit/R6/B2_route1/exact_integrand_color.out <==
color factors per Born, basis (C_A^2, C_A C_F, C_F^2):
  L1-A : (0, -1/2, 1)
  L1-L2: (1/4, -1, 1)
  L1-L4: (1/4, -1, 1)
  L1-B : (0, -1/2, 1)
  L1-L3: (0, 0, 1)
  L1-R1: (0, 1/2, 0)
  L1-R2: (-1/4, 1/2, 0)
   A-A : (0, 0, 1)
   A-L2: (0, -1/2, 1)
   A-L4: (0, -1/2, 1)
   A-B : (0, 0, 1)
   A-L3: (0, -1/2, 1)
   A-R1: (0, -1/2, 0)
   A-R2: (0, 1/2, 0)
  L2-L4: (0, 0, 1)
  L2-B : (0, -1/2, 1)
  L2-L3: (1/4, -1, 1)
  L2-R1: (1/4, -1/2, 0)
  L2-R2: (0, -1/2, 0)
  L4-B : (0, -1/2, 1)
  L4-L3: (1/4, -1, 1)
  L4-R1: (1/4, -1/2, 0)
  L4-R2: (0, -1/2, 0)
   B-B : (0, 0, 1)
   B-L3: (0, -1/2, 1)
   B-R1: (0, -1/2, 0)
   B-R2: (0, 1/2, 0)
  L3-R1: (0, 1/2, 0)
  L3-R2: (-1/4, 1/2, 0)
  R1-R2: (-1/4, 0, 0)

Born spinor factor |S| for helicity labels (u-line, d-line):
   (1, 1): |Born| = 2.000e+00
   (-1, -1): |Born| = 2.000e+00
   (1, -1): |Born| = 3.749e-33   (helicity flip 1 -> 3: vanishes in the forward limit)

leading-power test at generic soft points (alpha_l, beta_l != 0):
for each group, |C_A^2 part| and |C_A C_F part| of sum(color x kinematic)/Born, divided by the largest
single graph of the group; the C_F^2 part is shown after the bar. Both first numbers must fall like lambda.
 trial 0, helicities (1, 1), (beta_A, alpha_A, beta_l, alpha_l) = (1.27, -1.27, 0.64, -0.36)
   lam=0.01: JJ[4e-03,3e-02|0.01] Jup-A[6e-15,1e-01|0.04] Jup-B[2e-16,6e-02|0.12] A-Jdn[2e-14,8e-03|0.45] B-Jdn[2e-14,2e-02|0.31] soft-soft[4e-14,2e-13|1.00] same[3e-14,5e-01|0.05]
   lam=0.001: JJ[3e-05,4e-03|0.07] Jup-A[4e-15,1e-02|0.20] Jup-B[5e-16,6e-03|0.21] A-Jdn[3e-14,1e-05|0.50] B-Jdn[2e-14,2e-03|0.33] soft-soft[4e-14,2e-13|1.00] same[3e-14,5e-01|0.00]
   lam=0.0001: JJ[3e-07,4e-04|0.07] Jup-A[4e-15,1e-03|0.22] Jup-B[5e-16,6e-04|0.22] A-Jdn[3e-14,6e-06|0.51] B-Jdn[2e-14,2e-04|0.34] soft-soft[4e-14,2e-13|1.00] same[3e-14,5e-01|0.00]
 trial 0, helicities (-1, -1), (beta_A, alpha_A, beta_l, alpha_l) = (1.27, -1.27, 0.64, -0.36)
   lam=0.01: JJ[4e-03,3e-02|0.01] Jup-A[6e-15,1e-01|0.04] Jup-B[2e-16,6e-02|0.12] A-Jdn[2e-14,8e-03|0.45] B-Jdn[2e-14,2e-02|0.31] soft-soft[4e-14,2e-13|1.00] same[3e-14,5e-01|0.05]
   lam=0.001: JJ[3e-05,4e-03|0.07] Jup-A[4e-15,1e-02|0.20] Jup-B[5e-16,6e-03|0.21] A-Jdn[3e-14,1e-05|0.50] B-Jdn[2e-14,2e-03|0.33] soft-soft[4e-14,2e-13|1.00] same[3e-14,5e-01|0.00]
   lam=0.0001: JJ[3e-07,4e-04|0.07] Jup-A[4e-15,1e-03|0.22] Jup-B[5e-16,6e-04|0.22] A-Jdn[3e-14,6e-06|0.51] B-Jdn[2e-14,2e-04|0.34] soft-soft[4e-14,2e-13|1.00] same[3e-14,5e-01|0.00]
 trial 1, helicities (1, 1), (beta_A, alpha_A, beta_l, alpha_l) = (1.08, -0.58, -0.82, 1.38)
   lam=0.01: JJ[2e-04,3e-02|0.86] Jup-A[2e-14,6e-02|1.11] Jup-B[2e-15,4e-02|0.93] A-Jdn[2e-14,1e-02|0.42] B-Jdn[3e-14,1e-01|0.75] soft-soft[9e-14,5e-13|1.72] same[5e-14,4e-01|0.00]
   lam=0.001: JJ[2e-06,3e-03|0.77] Jup-A[2e-14,5e-03|1.01] Jup-B[2e-15,4e-03|0.99] A-Jdn[2e-14,1e-03|0.43] B-Jdn[4e-14,7e-03|0.76] soft-soft[9e-14,5e-13|1.72] same[5e-14,4e-01|0.00]
   lam=0.0001: JJ[2e-08,2e-04|0.76] Jup-A[2e-14,5e-04|1.00] Jup-B[2e-15,4e-04|1.00] A-Jdn[2e-14,1e-04|0.43] B-Jdn[4e-14,7e-04|0.76] soft-soft[9e-14,5e-13|1.72] same[5e-14,4e-01|0.00]
 trial 1, helicities (-1, -1), (beta_A, alpha_A, beta_l, alpha_l) = (1.08, -0.58, -0.82, 1.38)
   lam=0.01: JJ[2e-04,3e-02|0.86] Jup-A[2e-14,6e-02|1.11] Jup-B[2e-15,4e-02|0.93] A-Jdn[2e-14,1e-02|0.42] B-Jdn[3e-14,1e-01|0.75] soft-soft[9e-14,5e-13|1.72] same[5e-14,4e-01|0.00]
   lam=0.001: JJ[2e-06,3e-03|0.77] Jup-A[2e-14,5e-03|1.01] Jup-B[2e-15,4e-03|0.99] A-Jdn[2e-14,1e-03|0.43] B-Jdn[4e-14,7e-03|0.76] soft-soft[9e-14,5e-13|1.72] same[5e-14,4e-01|0.00]
   lam=0.0001: JJ[2e-08,2e-04|0.76] Jup-A[2e-14,5e-04|1.00] Jup-B[2e-15,4e-04|1.00] A-Jdn[2e-14,1e-04|0.43] B-Jdn[4e-14,7e-04|0.76] soft-soft[9e-14,5e-13|1.72] same[5e-14,4e-01|0.00]
 trial 2, helicities (1, 1), (beta_A, alpha_A, beta_l, alpha_l) = (0.37, 0.97, -1.36, -0.38)
   lam=0.01: JJ[5e-05,6e-03|0.38] Jup-A[7e-15,2e-03|0.38] Jup-B[1e-15,1e-02|0.41] A-Jdn[4e-14,3e-05|0.79] B-Jdn[6e-14,2e-02|0.95] soft-soft[2e-14,8e-14|0.42] same[6e-15,3e-01|0.03]
   lam=0.001: JJ[8e-07,5e-04|0.39] Jup-A[7e-15,6e-05|0.39] Jup-B[9e-16,9e-04|0.39] A-Jdn[4e-14,1e-05|0.79] B-Jdn[6e-14,3e-03|0.99] soft-soft[2e-14,8e-14|0.45] same[5e-15,3e-01|0.00]
   lam=0.0001: JJ[8e-09,5e-05|0.39] Jup-A[7e-15,8e-06|0.39] Jup-B[9e-16,8e-05|0.39] A-Jdn[4e-14,2e-06|0.78] B-Jdn[6e-14,3e-04|1.00] soft-soft[2e-14,8e-14|0.46] same[5e-15,3e-01|0.00]
 trial 2, helicities (-1, -1), (beta_A, alpha_A, beta_l, alpha_l) = (0.37, 0.97, -1.36, -0.38)
   lam=0.01: JJ[5e-05,6e-03|0.38] Jup-A[7e-15,2e-03|0.38] Jup-B[1e-15,1e-02|0.41] A-Jdn[4e-14,3e-05|0.79] B-Jdn[6e-14,2e-02|0.95] soft-soft[2e-14,8e-14|0.42] same[6e-15,3e-01|0.03]
   lam=0.001: JJ[8e-07,5e-04|0.39] Jup-A[7e-15,6e-05|0.39] Jup-B[9e-16,9e-04|0.39] A-Jdn[4e-14,1e-05|0.79] B-Jdn[6e-14,3e-03|0.99] soft-soft[2e-14,8e-14|0.45] same[5e-15,3e-01|0.00]
   lam=0.0001: JJ[8e-09,5e-05|0.39] Jup-A[7e-15,8e-06|0.39] Jup-B[9e-16,8e-05|0.39] A-Jdn[4e-14,2e-06|0.78] B-Jdn[6e-14,3e-04|1.00] soft-soft[2e-14,8e-14|0.46] same[5e-15,3e-01|0.00]
 trial 3, helicities (1, 1), (beta_A, alpha_A, beta_l, alpha_l) = (0.32, 1.15, -0.30, 0.82)
   lam=0.01: JJ[3e-03,8e-02|0.54] Jup-A[7e-15,3e-02|0.46] Jup-B[1e-15,2e-02|0.45] A-Jdn[3e-14,7e-02|0.38] B-Jdn[6e-14,1e-01|0.70] soft-soft[1e-13,6e-13|2.52] same[6e-14,7e-01|0.02]
   lam=0.001: JJ[2e-05,6e-03|0.41] Jup-A[8e-15,3e-03|0.42] Jup-B[1e-15,2e-03|0.42] A-Jdn[3e-14,7e-03|0.47] B-Jdn[4e-14,7e-02|0.92] soft-soft[1e-13,6e-13|2.53] same[6e-14,5e-01|0.00]
   lam=0.0001: JJ[2e-07,6e-04|0.39] Jup-A[8e-15,3e-04|0.42] Jup-B[1e-15,2e-04|0.42] A-Jdn[3e-14,6e-04|0.48] B-Jdn[5e-14,4e-03|0.93] soft-soft[1e-13,6e-13|2.53] same[5e-14,5e-01|0.00]
 trial 3, helicities (-1, -1), (beta_A, alpha_A, beta_l, alpha_l) = (0.32, 1.15, -0.30, 0.82)
   lam=0.01: JJ[3e-03,8e-02|0.54] Jup-A[7e-15,3e-02|0.46] Jup-B[1e-15,2e-02|0.45] A-Jdn[3e-14,7e-02|0.38] B-Jdn[6e-14,1e-01|0.70] soft-soft[1e-13,6e-13|2.52] same[6e-14,7e-01|0.02]
   lam=0.001: JJ[2e-05,6e-03|0.41] Jup-A[8e-15,3e-03|0.42] Jup-B[1e-15,2e-03|0.42] A-Jdn[3e-14,7e-03|0.47] B-Jdn[4e-14,7e-02|0.92] soft-soft[1e-13,6e-13|2.53] same[6e-14,5e-01|0.00]
   lam=0.0001: JJ[2e-07,6e-04|0.39] Jup-A[8e-15,3e-04|0.42] Jup-B[1e-15,2e-04|0.42] A-Jdn[3e-14,6e-04|0.48] B-Jdn[5e-14,4e-03|0.93] soft-soft[1e-13,6e-13|2.53] same[5e-14,5e-01|0.00]

largest |C_A^2| or |C_A C_F| fraction over all trials (groups other than 'same jet'):
   lam=0.01: JJ (jet-jet): 8.1e-02, Jup-A: 1.5e-01, Jup-B: 5.9e-02, A-Jdn: 6.8e-02, B-Jdn: 1.5e-01, soft-soft: 5.9e-13
   lam=0.001: JJ (jet-jet): 6.2e-03, Jup-A: 1.4e-02, Jup-B: 5.6e-03, A-Jdn: 6.5e-03, B-Jdn: 7.4e-02, soft-soft: 5.9e-13
   lam=0.0001: JJ (jet-jet): 6.0e-04, Jup-A: 1.4e-03, Jup-B: 5.5e-04, A-Jdn: 6.5e-04, B-Jdn: 3.6e-03, soft-soft: 5.9e-13

same-jet graphs / jet-jet graphs at lam = 1e-4: 8.7e-05 (power suppressed)


==> anc/numbers/deposit/R6/B2_route1/exact_integrand_color.py <==
#!/usr/bin/env python3
"""Exact two-loop integrand of the one-loop box plus one gluon l, all attachments, at generic soft points.

Purpose: test the statement (derived in derivation_identity.py) that at every point of the soft region with alpha_l != 0 and
beta_l != 0 (no Glauber delta function), the sum of all attachments of l (external legs, rungs, soft quark
lines) has, at leading power, a color factor proportional to C_F^2 only: its C_A^2 and C_A C_F components
vanish like a power of the soft scaling parameter lambda.

Graph: u-line u(p1) -> V1 -> A -> V2 -> vbar(p2); d-line v(p4) -> V4 -> B -> V3 -> ubar(p3);
rungs g1 (V1-V3) and g2 (V2-V4).  Forward kinematics q = 0: p3 = p1, p4 = p2.
Segments where an end of l can sit: 'L1' (u-line, p1 side of V1), 'A', 'L2' (u-line, p2 side of V2),
'L4' (d-line, p4 side of V4), 'B', 'L3' (d-line, p3 side of V3), 'R1', 'R2' (three-gluon vertex on a rung).
Loop momenta: kA = u-line momentum (along the arrow) just after V1; l = gluon momentum from end X to end Y.
Feynman rules (Peskin): quark vertex i g gamma^mu t^a, quark propagator i pslash/p^2, gluon propagator
-i g_{mu nu}/k^2, three-gluon vertex g f^{abc} V^{mu nu rho}(k1,k2,k3) (all momenta incoming).
The color factor of each graph is computed separately with explicit SU(N) generators (N = 2..5), with the
rung factor i f^{abc}; the kinematic part of a three-gluon vertex is then -i g V.
"""
import numpy as np
import itertools
import sys
from fractions import Fraction

sys.path.insert(0, '.')
from check_feynman_rules import GAM, METRIC, sl, dot, u_spinor, bar, sudakov, generators

g = 1.0
rs = 1.0e3
s = rs * rs
p1 = sudakov(1.0, 0.0, 0.0, 0.0, rs)
p2 = sudakov(0.0, 1.0, 0.0, 0.0, rs)
p3 = p1.copy()
p4 = p2.copy()
ID4 = np.eye(4, dtype=complex)


def Sq(p):
    return 1j * sl(p) / dot(p, p)


def Dg(k):
    return -1j / dot(k, k)


def V3(k1, k2, k3):
    """V^{mu nu rho} with upper indices for incoming momenta k1 (mu), k2 (nu), k3 (rho)."""
    gm = METRIC
    V = np.zeros((4, 4, 4), complex)
    for mu, nu, rho in itertools.product(range(4), repeat=3):
        V[mu, nu, rho] = gm[mu, nu] * (k1 - k2)[rho] + gm[nu, rho] * (k2 - k3)[mu] + gm[rho, mu] * (k3 - k1)[nu]
    return V


SEGS_U = ['L1', 'A', 'L2']      # along the u-line arrow: L1, V1, A, V2, L2
SEGS_D = ['L4', 'B', 'L3']      # along the d-line arrow: L4, V4, B, V3, L3


def line_vertices(segs, ends, Vfirst, Vsecond):
    """Ordered list of vertex labels along the arrow for a line with segments segs=[s0,s1,s2]
    and the vertices Vfirst (between s0 and s1), Vsecond (between s1 and s2).
    ends: dict end_label -> segment, e.g. {'X': 'A', 'Y': 'L1'}; two ends in one segment are ordered X first."""
    out = []
    for i, seg in enumerate(segs):
        here = [e for e in ('X', 'Y') if ends.get(e) == seg]
        out += here
        if i == 0:
            out.append(Vfirst)
        elif i == 1:
            out.append(Vsecond)
    return out


def kinematic(posX, posY, kA, l, hel):
    """Color-stripped kinematic integrand of the graph with l emitted at posX and absorbed at posY."""
    ends = {'X': posX, 'Y': posY}
    hu1, hu3 = hel
    u1 = u_spinor(p1, hu1); ub3 = bar(u_spinor(p3, hu3))
    vb2 = bar(u_spinor(p2, hu1)); v4 = u_spinor(p4, hu3)   # chiralities that give a nonzero Born
    # ---- u-line momenta
    uvert = line_vertices(SEGS_U, {k: v for k, v in ends.items() if v in SEGS_U}, 'V1', 'V2')
    # momentum after the last vertex must be -p2; momentum just after V1 is kA
    # walk forward from p1 to V1
    p = p1.copy(); umom = []   # momentum of the segment after each vertex
    idx_V1 = uvert.index('V1'); idx_V2 = uvert.index('V2')
    for v in uvert[:idx_V1]:
        p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    G1 = p - kA                # rung g1 leaves V1 toward V3 (or the three-gluon vertex)
    p = kA.copy(); umom.append(p.copy())
    for v in uvert[idx_V1 + 1:idx_V2]:
        p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    # after V2: determined backward from -p2
    q = -p2.copy()
    post = uvert[idx_V2 + 1:]
    for v in reversed(post):
        q = q + l if v == 'X' else q - l
    G2 = p - q                 # rung g2 leaves V2 toward V4
    p = q.copy(); umom.append(p.copy())
    for v in post:
        p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    assert np.allclose(p, -p2), (p, -p2)
    # rung arrivals at the d-line
    if 'R1' in (posX, posY):
        G1a = G1 - l if posX == 'R1' else G1 + l
    else:
        G1a = G1
    if 'R2' in (posX, posY):
        G2a = G2 - l if posX == 'R2' else G2 + l
    else:
        G2a = G2
    # ---- d-line momenta, from -p4
    dvert = line_vertices(SEGS_D, {k: v for k, v in ends.items() if v in SEGS_D}, 'V4', 'V3')
    p = -p4.copy(); dmom = []
    for v in dvert:
        if v == 'V4':
            p = p + G2a
        elif v == 'V3':
            p = p + G1a
        else:
            p = p - l if v == 'X' else p + l
        dmom.append(p.copy())
    assert np.allclose(p, p3), (p, p3)
    # ---- Dirac chains as tensors in the vertex indices (order: index per vertex in line order)
    def chain(left, vlist, moms, right):
        nv = len(vlist)
        T = np.zeros((4,) * nv, complex)
        for idx in itertools.product(range(4), repeat=nv):
            M = ID4.copy()
            # build from the right end: right spinor, then vertex 0, propagator after vertex 0, ...
            vec = right.copy()
            for j in range(nv):
                vec = (1j * g * GAM[idx[j]]) @ vec
                if j < nv - 1:
                    vec = Sq(moms[j]) @ vec
            T[idx] = left @ vec
        return T
    Tu = chain(vb2, uvert, umom, u1)
    Td = chain(ub3, dvert, dmom, v4)
    # ---- contract: map each vertex label to an index letter
    letters = iter('abcdefghijklmnop')
    lab = {}
    for v in uvert:
        lab[('u', v)] = next(letters)
    for v in dvert:
        lab[('d', v)] = next(letters)
    tensors = [Tu, Td]
    subs = [''.join(lab[('u', v)] for v in uvert), ''.join(lab[('d', v)] for v in dvert)]
    G = METRIC.astype(complex)
    # rung g1
    def add(t, sub):
        tensors.append(t); subs.append(sub)
    if 'R1' in (posX, posY):
        r1u, r1d, r1l = next(letters), next(letters), next(letters)   # three-gluon vertex indices
        k1 = G1; k2 = -G1a; k3 = (-l if posX == 'R1' else l)
        add(-1j * g * V3(k1, k2, k3), r1u + r1d + r1l)
        add(G * Dg(G1), lab[('u', 'V1')] + r1u)
        add(G * Dg(G1a), lab[('d', 'V3')] + r1d)
        lab['R1'] = r1l
    else:
        add(G * Dg(G1), lab[('u', 'V1')] + lab[('d', 'V3')])
    if 'R2' in (posX, posY):
        r2u, r2d, r2l = next(letters), next(letters), next(letters)
        k1 = G2; k2 = -G2a; k3 = (-l if posX == 'R2' else l)
        add(-1j * g * V3(k1, k2, k3), r2u + r2d + r2l)
        add(G * Dg(G2), lab[('u', 'V2')] + r2u)
        add(G * Dg(G2a), lab[('d', 'V4')] + r2d)
        lab['R2'] = r2l
    else:
        add(G * Dg(G2), lab[('u', 'V2')] + lab[('d', 'V4')])
    # gluon l propagator between the two ends
    def endlab(e, pos):
        if pos in ('R1', 'R2'):
            return lab[pos]
        line = 'u' if pos in SEGS_U else 'd'
        return lab[(line, e)]
    add(G * Dg(l), endlab('X', posX) + endlab('Y', posY))
    expr = ','.join(subs) + '->'
    return np.einsum(expr, *tensors, optimize=True)


def born_kin(hel):
    hu1, hu3 = hel
    u1 = u_spinor(p1, hu1); ub3 = bar(u_spinor(p3, hu3))
    vb2 = bar(u_spinor(p2, hu1)); v4 = u_spinor(p4, hu3)
    S = sum(METRIC[m, m] * (vb2 @ GAM[m] @ u1) * (ub3 @ GAM[m] @ v4) for m in range(4))
    return (1j * g) ** 2 * (-1j / s) * S


# ---------------- color factors (per Born) for every pair of ends
def fstruct(T):
    n = len(T)
    f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))
    return f


def color_pair(N, posX, posY):
    T = generators(N); n = len(T); f = fstruct(T); I = np.eye(N)
    pos = [posX, posY]
    total = 0
    for a1, a2, c in itertools.product(range(n), repeat=3):
        b1l = [(b, 1j * f[a1, b, c]) for b in range(n) if f[a1, b, c] != 0] if 'R1' in pos else [(a1, 1.0)]
        b2l = [(b, 1j * f[a2, b, c]) for b in range(n) if f[a2, b, c] != 0] if 'R2' in pos else [(a2, 1.0)]
        for b1, w1 in b1l:
            for b2, w2 in b2l:
                # u-line color from the p2 end (left) to the p1 end (right): L2, t^{a2}, A, t^{a1}, L1
                U = I.copy()
                for seg, gen in (('L2', None), (None, T[a2]), ('A', None), (None, T[a1]), ('L1', None)):
                    if gen is not None:
                        U = U @ gen
                    else:
                        for _ in range(pos.count(seg)):
                            U = U @ T[c]
                # d-line color from the p3 end (left) to the p4 end (right): L3, t^{b1}, B, t^{b2}, L4
                D = I.copy()
                for seg, gen in (('L3', None), (None, T[b1]), ('B', None), (None, T[b2]), ('L4', None)):
                    if gen is not None:
                        D = D @ gen
                    else:
                        for _ in range(pos.count(seg)):
                            D = D @ T[c]
                total += w1 * w2 * np.trace(U @ D) / N
    CF = (N * N - 1) / (2 * N)
    return total / CF


def fit_basis(vals):
    A = []; v = []
    for N in (2, 3, 4):
        CF = (N * N - 1) / (2 * N)
        A.append([N * N, N * CF, CF * CF]); v.append(vals[N])
    sol = np.linalg.solve(np.array(A, complex), np.array(v, complex))
    N = 5; CF = (N * N - 1) / (2 * N)
    resid = abs(sol[0] * N * N + sol[1] * N * CF + sol[2] * CF * CF - vals[5])
    return sol, resid


ALLPOS = ['L1', 'A', 'L2', 'L4', 'B', 'L3', 'R1', 'R2']
PAIRS = [(x, y) for i, x in enumerate(ALLPOS) for y in ALLPOS[i:]
         if not (x == y and x in ('L1', 'L2', 'L3', 'L4', 'R1', 'R2'))]


if __name__ == '__main__':
    colors = {}
    for (x, y) in PAIRS:
        vals = {N: color_pair(N, x, y) for N in (2, 3, 4, 5)}
        sol, res = fit_basis(vals)
        assert res < 1e-9, (x, y, res)
        colors[(x, y)] = sol
    print("color factors per Born, basis (C_A^2, C_A C_F, C_F^2):")
    for k, v in colors.items():
        print(f"  {k[0]:>2}-{k[1]:<2}: ({Fraction(v[0].real).limit_denominator(64)}, {Fraction(v[1].real).limit_denominator(64)},"
              f" {Fraction(v[2].real).limit_denominator(64)})" + ("" if np.allclose(v.imag, 0) else f"  imag {v.imag}"))

    def col(x, y):
        return colors[(x, y)] if (x, y) in colors else colors[(y, x)]
    # Consistent routing within each gauge-invariant group: l always flows from the upper blob
    # (or from the soft line) toward the soft line (or the lower blob), so that the soft momenta
    # leaving the upper blob and entering the lower blob are the same for every attachment in a group.
    UP = ['L1', 'L3', 'R1']; DN = ['L2', 'L4', 'R2']
    groups = {
        'JJ (jet-jet)': [(x, y) for x in UP for y in DN],
        'Jup-A': [(x, 'A') for x in UP], 'Jup-B': [(x, 'B') for x in UP],
        'A-Jdn': [('A', y) for y in DN], 'B-Jdn': [('B', y) for y in DN],
        'soft-soft': [('A', 'A'), ('A', 'B'), ('B', 'B')],
        'same jet': [('L1', 'L3'), ('L1', 'R1'), ('L3', 'R1'), ('L2', 'L4'), ('L2', 'R2'), ('L4', 'R2')],
    }
    print("\nBorn spinor factor |S| for helicity labels (u-line, d-line):")
    for hel in [(1, 1), (-1, -1), (1, -1)]:
        print(f"   {hel}: |Born| = {abs(born_kin(hel)):.3e}" + ("   (helicity flip 1 -> 3: vanishes in the forward limit)" if hel == (1, -1) else ""))
    rng = np.random.default_rng(5)
    print("\nleading-power test at generic soft points (alpha_l, beta_l != 0):")
    print("for each group, |C_A^2 part| and |C_A C_F part| of sum(color x kinematic)/Born, divided by the largest")
    print("single graph of the group; the C_F^2 part is shown after the bar. Both first numbers must fall like lambda.")
    worst = {}
    for trial in range(4):
        bA, aA = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
        bl, al = rng.uniform(0.3, 1.5) * rng.choice([-1, 1]), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
        KA = rng.normal(size=2); kl = rng.normal(size=2)
        for hel in [(1, 1), (-1, -1)]:
            print(f" trial {trial}, helicities {hel}, (beta_A, alpha_A, beta_l, alpha_l) = ({bA:.2f}, {aA:.2f}, {bl:.2f}, {al:.2f})")
            for lam in (1e-2, 1e-3, 1e-4):
                kA = sudakov(bA * lam, aA * lam, KA[0] * lam * rs, KA[1] * lam * rs, rs)
                l = sudakov(bl * lam, al * lam, kl[0] * lam * rs, kl[1] * lam * rs, rs)
                B = born_kin(hel)
                line = f"   lam={lam:g}:"
                for gname, lst in groups.items():
                    tot = np.zeros(3, complex); sc = 0.0
                    for (x, y) in lst:
                        k = kinematic(x, y, kA, l, hel) / B
                        tot += col(x, y) * k; sc = max(sc, abs(k))
                    r = np.abs(tot) / sc
                    if gname != 'same jet':
                        worst[(gname, lam)] = max(worst.get((gname, lam), 0), r[0], r[1])
                    line += f" {gname.split()[0]}[{r[0]:.0e},{r[1]:.0e}|{r[2]:.2f}]"
                print(line)
    print("\nlargest |C_A^2| or |C_A C_F| fraction over all trials (groups other than 'same jet'):")
    for lam in (1e-2, 1e-3, 1e-4):
        print(f"   lam={lam:g}: " + ", ".join(f"{g}: {worst[(g, lam)]:.1e}" for g in groups if g != 'same jet'))
    # same-jet graphs: power suppressed relative to the jet-jet graphs
    kA = sudakov(0.7e-4, 0.9e-4, 0.5e-4 * rs, -0.3e-4 * rs, rs); l = sudakov(-0.6e-4, 0.8e-4, 0.2e-4 * rs, 0.6e-4 * rs, rs)
    B = born_kin((1, 1))
    jj = max(abs(kinematic(x, y, kA, l, (1, 1)) / B) for x in UP for y in DN)
    sj = max(abs(kinematic(x, y, kA, l, (1, 1)) / B) for (x, y) in groups['same jet'])
    print(f"\nsame-jet graphs / jet-jet graphs at lam = 1e-4: {sj/jj:.1e} (power suppressed)")


==> anc/numbers/deposit/R6/B2_route1/exact_integrand_color_deep.out <==
lam=0.001:  JJ[2.0e-05,6.2e-03|0.406]  Jup-A[7.9e-15,3.3e-03|0.422]  Jup-B[9.7e-16,1.8e-03|0.420]  A-Jdn[2.7e-14,6.5e-03|0.474]  B-Jdn[4.3e-14,7.4e-02|0.919]
lam=0.0001:  JJ[1.9e-07,6.0e-04|0.392]  Jup-A[7.9e-15,3.3e-04|0.418]  Jup-B[9.6e-16,1.8e-04|0.418]  A-Jdn[2.7e-14,6.5e-04|0.482]  B-Jdn[5.2e-14,3.6e-03|0.935]
lam=1e-05:  JJ[1.9e-09,5.9e-05|0.391]  Jup-A[8.0e-15,3.3e-05|0.418]  Jup-B[9.6e-16,1.8e-05|0.418]  A-Jdn[2.7e-14,6.5e-05|0.483]  B-Jdn[5.2e-14,3.4e-04|0.935]
lam=1e-06:  JJ[1.9e-11,5.9e-06|0.391]  Jup-A[8.0e-15,3.3e-06|0.418]  Jup-B[9.6e-16,1.8e-06|0.418]  A-Jdn[2.7e-14,6.5e-06|0.483]  B-Jdn[5.2e-14,3.4e-05|0.935]


==> anc/numbers/deposit/R6/B2_route1/exact_integrand_color_deep.py <==
#!/usr/bin/env python3
"""Deeper lambda scan (to 1e-6) of the group test of exact_integrand_color.py at the trial-3 point,
where the B-Jdn group converged most slowly."""
import numpy as np, sys
sys.path.insert(0, '.')
from exact_integrand_color import *

colors = {}
for (x, y) in PAIRS:
    vals = {N: color_pair(N, x, y) for N in (2, 3, 4, 5)}
    colors[(x, y)] = fit_basis(vals)[0]
col = lambda x, y: colors[(x, y)] if (x, y) in colors else colors[(y, x)]
UP = ['L1', 'L3', 'R1']; DN = ['L2', 'L4', 'R2']
groups = {'JJ': [(x, y) for x in UP for y in DN], 'Jup-A': [(x, 'A') for x in UP], 'Jup-B': [(x, 'B') for x in UP],
          'A-Jdn': [('A', y) for y in DN], 'B-Jdn': [('B', y) for y in DN]}
rng = np.random.default_rng(5)
pts = []
for trial in range(4):
    bA, aA = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
    bl, al = rng.uniform(0.3, 1.5) * rng.choice([-1, 1]), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
    KA = rng.normal(size=2); kl = rng.normal(size=2)
    pts.append((bA, aA, bl, al, KA, kl))
bA, aA, bl, al, KA, kl = pts[3]
hel = (1, 1)
for lam in (1e-3, 1e-4, 1e-5, 1e-6):
    kA = sudakov(bA * lam, aA * lam, KA[0] * lam * rs, KA[1] * lam * rs, rs)
    l = sudakov(bl * lam, al * lam, kl[0] * lam * rs, kl[1] * lam * rs, rs)
    B = born_kin(hel); line = f"lam={lam:g}:"
    for gname, lst in groups.items():
        tot = np.zeros(3, complex); sc = 0.0
        for (x, y) in lst:
            k = kinematic(x, y, kA, l, hel) / B
            tot += col(x, y) * k; sc = max(sc, abs(k))
        r = np.abs(tot) / sc
        line += f"  {gname}[{r[0]:.1e},{r[1]:.1e}|{r[2]:.3f}]"
    print(line)


==> anc/numbers/deposit/R6/B2_route1/longitudinal_GC.out <==
a = 1.0, c = 2.29999999999999982236431605997: principal-value part (x a c) with cuts on |beta|:
   eps = 1e-3: 3.15544362088e-30   (ln(1/eps) = 6.90776)
   eps = 1e-5: -1.51461293802e-28   (ln(1/eps) = 11.5129)
   eps = 1e-7: -1.51335076058e-26   (ln(1/eps) = 16.1181)
   eps = 1e-9: -1.97078911141e-24   (ln(1/eps) = 20.7233)
   beta-first residues at alpha_A = -1: (0.0 + 6.283185307j), (0.0 + 2.731819699j)  (expected 2 pi i/a, 2 pi i/c: (0.0 + 6.283185307j), (0.0 + 2.731819699j)); then int_(-A)^(-eps) d alpha/(-s alpha) = ln(A/eps)
a = 0.400000000000000022204460492503, c = 1.69999999999999995559107901499: principal-value part (x a c) with cuts on |beta|:
   eps = 1e-3: 3.15544362088e-30   (ln(1/eps) = 6.90776)
   eps = 1e-5: -1.45150406561e-28   (ln(1/eps) = 11.5129)
   eps = 1e-7: -1.49694245375e-26   (ln(1/eps) = 16.1181)
   eps = 1e-9: -1.95526432879e-24   (ln(1/eps) = 20.7233)
   beta-first residues at alpha_A = -1: (0.0 + 15.70796327j), (0.0 + 3.695991357j)  (expected 2 pi i/a, 2 pi i/c: (0.0 + 15.70796327j), (0.0 + 3.695991357j)); then int_(-A)^(-eps) d alpha/(-s alpha) = ln(A/eps)


==> anc/numbers/deposit/R6/B2_route1/longitudinal_GC.py <==
#!/usr/bin/env python3
r"""Longitudinal integral of one term with a Glauber end, G_up x C_dn, at leading power.

After the Glauber delta(s alpha_l) the term depends on alpha_A, b1 = beta_A, b2 = beta_A + beta_l:
   J = int d alpha_A db1 db2  1/(-s alpha_A + i0) * 1/((s alpha_A b1 - a + i0)(s alpha_A b2 - c + i0))
                           * 1/((s b1 + i0)(s b2 + i0)),      a = K_A^2, c = (K_A + k_l)^2.
The integrand is homogeneous (scaleless) in the longitudinal variables, so J depends on how the
integration is cut off at the edges where the leading-power approximations fail.

Order 1 (alpha_A first, cuts eps < |b1|, |b2| < 1): residues give, up to the factor 2 pi i/s^3,
   quadrant b1,b2 > 0:      -1/(a c b1 b2)
   b1 > 0 > b2 (w = |b2|):   1/(a w (a w + c b1))
   b1 < 0 < b2 (u = |b1|):   1/(c u (c u + a b2))
   b1,b2 < 0:                0
The terms with delta(b1) or delta(b2) from the i0 of the lower factors lie outside this domain.  The principal-value part
(the three quadrants) cancels completely as eps -> 0: ln^2, ln and constant (Li_2 terms) all cancel.
Order 2 (beta's first, cut eps < |alpha_A| < A): J = (2 pi i)^2/(s^3 a c) * ln(A/eps), a logarithm.
The two evaluations cut different variables (|beta| in Order 1, |alpha| in Order 2) and give different results,
so the leading-power integrand of this term does not fix its logarithms or constants; they depend on the edges,
i.e. on the regions where the leading-power expansion fails.  With a common bounded domain and finite i0 the
order of integration cannot matter.
"""
import mpmath as mp

mp.mp.dps = 30


def pv_sum(a, c, eps):
    L = mp.log(1 / eps)
    q1 = -L ** 2
    q4 = mp.quad(lambda w: mp.log((a * w + c) / (a * w + c * eps)) / w, [eps, 1])
    q2 = mp.quad(lambda u: mp.log((c * u + a) / (c * u + a * eps)) / u, [eps, 1])
    return q1 + q4 + q2   # times 1/(a c)


def beta_first(a, c, s=1):
    """beta integrals by residues at fixed alpha_A < 0: each gives 2 pi i/(s a) (resp. c); zero for alpha_A > 0."""
    def one(alpha, m):
        # int db 1/((s b + i0)(s alpha b - m + i0)) by residues; alpha < 0: close upper (pole b = m/(s alpha) + i0)
        if alpha > 0:
            return 0
        bstar = m / (s * alpha)
        return 2j * mp.pi * (1 / (s * bstar)) * (1 / (s * alpha))
    return one(mp.mpf(-1), a), one(mp.mpf(-1), c), 2j * mp.pi / (s * a), 2j * mp.pi / (s * c)


if __name__ == '__main__':
    for (a, c) in [(1, 2.3), (0.4, 1.7)]:
        a, c = mp.mpf(a), mp.mpf(c)
        print(f"a = {a}, c = {c}: principal-value part (x a c) with cuts on |beta|:")
        for eps in ('1e-3', '1e-5', '1e-7', '1e-9'):
            print(f"   eps = {eps}: {mp.nstr(pv_sum(a, c, mp.mpf(eps)), 12)}   (ln(1/eps) = {mp.nstr(mp.log(1/mp.mpf(eps)), 6)})")
        r = beta_first(a, c)
        print(f"   beta-first residues at alpha_A = -1: {mp.nstr(r[0], 10)}, {mp.nstr(r[1], 10)}  (expected 2 pi i/a, 2 pi i/c:"
              f" {mp.nstr(r[2], 10)}, {mp.nstr(r[3], 10)}); then int_(-A)^(-eps) d alpha/(-s alpha) = ln(A/eps)")


==> anc/numbers/deposit/R6/B2_route2/s01_box_numerator.out <==
helicities (h1 h2 h3 h4): Born; fit N = a s^2 al be + b s kT^2 + c (complex kperp terms) per Born
+-+- planar  Born=392 coeffs [s^2 al be, s kT^2, s k+^2, s k-^2, s^2al^2, s^2be^2] = [ 0.      -0.j -0.010204+0.j -0.      -0.j -0.      -0.j  0.      +0.j
  0.      +0.j] resid [0.]
+-+- crossed Born=392 coeffs [s^2 al be, s kT^2, s k+^2, s k-^2, s^2al^2, s^2be^2] = [ 0.020408+0.j -0.020408-0.j  0.      +0.j  0.      -0.j  0.      +0.j
 -0.      -0.j] resid [0.]
-+-+ planar  Born=392 coeffs [s^2 al be, s kT^2, s k+^2, s k-^2, s^2al^2, s^2be^2] = [-0.      -0.j -0.010204+0.j  0.      -0.j  0.      +0.j  0.      -0.j
  0.      -0.j] resid [0.]
-+-+ crossed Born=392 coeffs [s^2 al be, s kT^2, s k+^2, s k-^2, s^2al^2, s^2be^2] = [ 0.020408+0.j -0.020408+0.j  0.      -0.j  0.      +0.j  0.      -0.j
 -0.      +0.j] resid [0.]


==> anc/numbers/deposit/R6/B2_route2/s01_box_numerator.py <==
#!/usr/bin/env python3
"""Step 1: Dirac numerator of the one-loop planar box for u(p1) ubar(p2) -> d(p3) dbar(p4)
in the forward limit (p3 = p1, p4 = p2 in the numerator), all helicity combinations.
Box Dirac string: [ubar3 g_mu S(k-q) g_nu v4][vbar2 g^nu S(k) g^mu u1], with S(k) -> kslash.
Also the crossed box: [ubar3 g_nu S(k'') g_mu v4][vbar2 g^nu S(k) g^mu u1].
Born string: [ubar3 g_mu v4][vbar2 g^mu u1].
Decompose N(k) in s^2 alpha beta, s kT^2, with k = alpha p1 + beta p2 + kperp, 2 p1.p2 = s.
"""
import numpy as np, itertools
I2 = np.eye(2); Z2 = np.zeros((2, 2))
sx = np.array([[0, 1], [1, 0]], complex); sy = np.array([[0, -1j], [1j, 0]]); sz = np.array([[1, 0], [0, -1]], complex)
# Weyl (chiral) representation
g0 = np.block([[Z2, I2], [I2, Z2]]).astype(complex)
gs = [np.block([[Z2, s], [-s, Z2]]) for s in (sx, sy, sz)]
G = [g0] + gs
g5 = np.block([[-I2, Z2], [Z2, I2]]).astype(complex)
eta = np.diag([1, -1, -1, -1]).astype(float)

def sl(p):
    return sum(eta[m, m] * p[m] * G[m] for m in range(4))

def spinors(p):
    """massless u_+ (right-handed, lower block in Weyl rep with g5=diag(-1,1)) and u_-; v_pm = u_mp up to phase."""
    E = p[0]; px, py, pz = p[1:]
    th = np.arccos(pz / E); ph = np.arctan2(py, px)
    xi_p = np.array([np.cos(th / 2), np.exp(1j * ph) * np.sin(th / 2)])   # helicity + along p
    xi_m = np.array([-np.exp(-1j * ph) * np.sin(th / 2), np.cos(th / 2)])  # helicity -
    uR = np.sqrt(2 * E) * np.concatenate([np.zeros(2), xi_p])
    uL = np.sqrt(2 * E) * np.concatenate([xi_m, np.zeros(2)])
    return {'+': uR, '-': uL}

def bar(u):
    return u.conj() @ g0

rs = np.sqrt(2.0)
E = 7.0
p1 = np.array([E, 0, 0, E]); p2 = np.array([E, 0, 0, -E]); s = 4 * E * E
u1 = spinors(p1); u2 = spinors(p2)
# check Dirac eq
for h in '+-':
    assert np.allclose(sl(p1) @ u1[h], 0) and np.allclose(sl(p2) @ u2[h], 0)
# v spinors for massless: v_h(p) = u_{-h}(p) (phase irrelevant for |.|-ratios but keep fixed)
v2 = {'+': u2['-'], '-': u2['+']}

def kvec(al, be, kx, ky):
    return al * p1 + be * p2 + np.array([0, kx, ky, 0])

def strings(k, h1, h2, h3, h4, crossed=False):
    """returns box numerator and Born numerator (forward: p3=p1 spinor u1, p4=p2 spinor v2)."""
    ub3 = bar(u1[h3]); v4 = v2[h4]; vb2 = bar(v2[h2]); uu1 = u1[h1]
    born = sum(eta[m, m] * (ub3 @ G[m] @ v4) * (vb2 @ G[m] @ uu1) for m in range(4))
    ks = sl(k)
    tot = 0
    for m in range(4):
        for n in range(4):
            if not crossed:
                A = ub3 @ G[m] @ ks @ G[n] @ v4
            else:
                A = ub3 @ G[n] @ ks @ G[m] @ v4
            B = vb2 @ G[n] @ ks @ G[m] @ uu1
            tot += eta[m, m] * eta[n, n] * A * B
    return tot, born

rng = np.random.default_rng(1)
print("helicities (h1 h2 h3 h4): Born; fit N = a s^2 al be + b s kT^2 + c (complex kperp terms) per Born")
for hs in itertools.product('+-', repeat=4):
    _, born = strings(kvec(0.1, 0.2, 0.3, 0.1), *hs)
    if abs(born) < 1e-9:
        continue
    for crossed in (False, True):
        rows = []; vals = []
        for _ in range(12):
            al, be, kx, ky = rng.normal(size=4)
            k = kvec(al, be, kx, ky)
            N, b = strings(k, *hs, crossed=crossed)
            kT2 = kx * kx + ky * ky
            rows.append([s * s * al * be, s * kT2, s * (kx + 1j * ky) ** 2, s * (kx - 1j * ky) ** 2, s * s * al * al, s * s * be * be])
            vals.append(N / b)
        sol, res, *_ = np.linalg.lstsq(np.array(rows), np.array(vals), rcond=None)
        print(''.join(hs), 'crossed' if crossed else 'planar ', 'Born=%.3g' % abs(born),
              'coeffs [s^2 al be, s kT^2, s k+^2, s k-^2, s^2al^2, s^2be^2] =', np.round(sol, 6), 'resid', np.round(res, 9) if len(res) else '')


==> anc/numbers/deposit/R6/B2_route2/s02_numerator_two_momenta.out <==
helicity +-+-  N/Born =
   -2.000000/s * s k.K
   -2.000000/s * s i(kxK)
   residual [3.24787518e-27]
helicity -+-+  N/Born =
   -2.000000/s * s k.K
   +2.000000/s * s i(kxK)
   residual [1.23003395e-26]


==> anc/numbers/deposit/R6/B2_route2/s02_numerator_two_momenta.py <==
#!/usr/bin/env python3
"""Step 2: box Dirac numerator with different soft-quark momenta,
N(k,K) = [ubar3 g_mu Kslash g_nu v4][vbar2 g^nu kslash g^mu u1], forward spinors (p3=p1, p4=p2),
non-flip helicity +-+- (the one with nonzero forward Born in this spinor convention), divided by Born.
Fit N/Born to the basis built from k = (al1,be1,k_perp), K = (al2,be2,K_perp):
 s^2 al1 be2, s^2 al2 be1, s^2 al1 be1, s^2 al2 be2, s k.K_perp, s i(k x K)_perp, ...
Result needed: at al1 = al2 = 0 (the residue of the lower eikonal pole), N/Born = -2 kperp.Kperp ?
"""
import numpy as np, itertools, importlib.util, sys
spec = importlib.util.spec_from_file_location('s01', 'PROJECT/ma_a/referee_calc/B2_route2/s01_box_numerator.py')
src = open('PROJECT/ma_a/referee_calc/B2_route2/s01_box_numerator.py').read().split('rng = np.random')[0]
ns = {}; exec(src, ns)
G, eta, sl, bar, u1, v2, p1, p2, s = ns['G'], ns['eta'], ns['sl'], ns['bar'], ns['u1'], ns['v2'], ns['p1'], ns['p2'], ns['s']

def kvec(al, be, kx, ky):
    return al * p1 + be * p2 + np.array([0, kx, ky, 0])

def NK(k, K, hs=('+', '-', '+', '-'), crossed=False):
    h1, h2, h3, h4 = hs
    ub3 = bar(u1[h3]); v4 = v2[h4]; vb2 = bar(v2[h2]); uu1 = u1[h1]
    born = sum(eta[m, m] * (ub3 @ G[m] @ v4) * (vb2 @ G[m] @ uu1) for m in range(4))
    tot = 0
    for m in range(4):
        for n in range(4):
            A = (ub3 @ G[m] @ sl(K) @ G[n] @ v4) if not crossed else (ub3 @ G[n] @ sl(K) @ G[m] @ v4)
            B = vb2 @ G[n] @ sl(k) @ G[m] @ uu1
            tot += eta[m, m] * eta[n, n] * A * B
    return tot / born

rng = np.random.default_rng(7)
labels = ['s^2 a1 b2', 's^2 a2 b1', 's^2 a1 b1', 's^2 a2 b2', 's k.K', 's i(kxK)', 's^2 a1 a2', 's^2 b1 b2']
for hs in [('+', '-', '+', '-'), ('-', '+', '-', '+')]:
    rows, vals = [], []
    for _ in range(30):
        a1, b1, kx, ky, a2, b2, Kx, Ky = rng.normal(size=8)
        k = kvec(a1, b1, kx, ky); K = kvec(a2, b2, Kx, Ky)
        rows.append([s*s*a1*b2, s*s*a2*b1, s*s*a1*b1, s*s*a2*b2, s*(kx*Kx+ky*Ky), 1j*s*(kx*Ky-ky*Kx), s*s*a1*a2, s*s*b1*b2])
        vals.append(NK(k, K, hs))
    sol, res, *_ = np.linalg.lstsq(np.array(rows), np.array(vals), rcond=None)
    print('helicity', ''.join(hs), ' N/Born =')
    for lab, c in zip(labels, sol):
        if abs(c) > 1e-10:
            print(f"   {c.real*s:+.6f}/s * {lab}" + (f"  (imag {c.imag*s:+.6f}/s)" if abs(c.imag) > 1e-10 else ''))
    print('   residual', res)


==> anc/numbers/deposit/R6/B2_route2/s03_color_charges.out <==
conservation x1: Q_u + Q_g1 + Q_us: max |.| = 1.18e-16
conservation y1: Q_ubar - Q_us + Q_g2: max |.| = 1.11e-16
conservation x2: Q_d - Q_g1 - Q_ds: max |.| = 1.18e-16
conservation y2: Q_dbar - Q_g2 + Q_ds: max |.| = 1.18e-16
conservation total external: max |.| = 5.72e-17
Born projected: 1.3333333333333333  box projected: 1.777777777777778 (expect C_F=4/3, C_F^2=16/9)

Dipole Q_X.Q_Y on the singlet box, per Born, basis (C_A^2, C_A C_F, C_F^2); [N=5 check]
     u . u   : (+0.0000, -0.0000, +1.0000)   [9.9e-14]
     u . g1  : (-0.0000, -0.5000, -0.0000)   [9.5e-14]
     u . d   : (-0.0000, +0.0000, -1.0000)   [9.9e-14]
     u . us  : (+0.0000, +0.5000, -1.0000)   [7.4e-15]
     u . ds  : (+0.0000, +0.5000, -1.0000)   [7.4e-15]
     u . ubar: (-0.2500, +1.0000, -1.0000)   [2.0e-15]
     u . g2  : (+0.2500, -0.5000, +0.0000)   [9.2e-16]
     u . dbar: (+0.2500, -1.0000, +1.0000)   [2.0e-15]
    g1 . g1  : (-0.0000, +1.0000, -0.0000)   [3.5e-13]
    g1 . d   : (+0.0000, +0.5000, +0.0000)   [9.5e-14]
    g1 . us  : (+0.0000, -0.5000, +0.0000)   [9.1e-14]
    g1 . ds  : (+0.0000, -0.5000, +0.0000)   [8.6e-14]
    g1 . ubar: (+0.2500, -0.5000, -0.0000)   [5.3e-16]
    g1 . g2  : (-0.2500, +0.0000, -0.0000)   [3.0e-14]
    g1 . dbar: (-0.2500, +0.5000, +0.0000)   [5.3e-16]
     d . d   : (+0.0000, -0.0000, +1.0000)   [9.9e-14]
     d . us  : (-0.0000, -0.5000, +1.0000)   [7.4e-15]
     d . ds  : (-0.0000, -0.5000, +1.0000)   [7.4e-15]
     d . ubar: (+0.2500, -1.0000, +1.0000)   [2.0e-15]
     d . g2  : (-0.2500, +0.5000, -0.0000)   [9.2e-16]
     d . dbar: (-0.2500, +1.0000, -1.0000)   [2.0e-15]
    us . us  : (+0.0000, -0.0000, +1.0000)   [7.7e-14]
    us . ds  : (+0.0000, -0.0000, +1.0000)   [6.9e-14]
    us . ubar: (-0.0000, -0.5000, +1.0000)   [5.7e-15]
    us . g2  : (-0.0000, +0.5000, -0.0000)   [9.6e-14]
    us . dbar: (+0.0000, +0.5000, -1.0000)   [5.7e-15]
    ds . ds  : (+0.0000, -0.0000, +1.0000)   [7.7e-14]
    ds . ubar: (-0.0000, -0.5000, +1.0000)   [5.7e-15]
    ds . g2  : (-0.0000, +0.5000, -0.0000)   [9.4e-14]
    ds . dbar: (+0.0000, +0.5000, -1.0000)   [5.7e-15]
  ubar . ubar: (+0.0000, -0.0000, +1.0000)   [8.9e-14]
  ubar . g2  : (-0.0000, -0.5000, -0.0000)   [9.3e-14]
  ubar . dbar: (-0.0000, +0.0000, -1.0000)   [8.9e-14]
    g2 . g2  : (-0.0000, +1.0000, -0.0000)   [3.4e-13]
    g2 . dbar: (+0.0000, +0.5000, +0.0000)   [9.3e-14]
  dbar . dbar: (+0.0000, -0.0000, +1.0000)   [8.9e-14]

C_A^2 coefficient of cross-sector dipoles (rows u,g1,d; cols ubar,g2,dbar):
[[-0.25  0.25  0.25]
 [ 0.25 -0.25 -0.25]
 [ 0.25 -0.25 -0.25]]
rank-one test: M = -(1/4) a b^T with a = b = (1,-1,-1): True
max |C_A^2 coefficient| over dipoles with a soft-quark charge: 6.161737786669619e-14
max |C_A^2 coefficient| over same-sector eikonal dipoles: 3.592959263443163e-14


==> anc/numbers/deposit/R6/B2_route2/s03_color_charges.py <==
#!/usr/bin/env python3
"""Step 3: color charges of every attachment point of a gluon c on the one-loop planar box,
t-channel singlet, per Born term, in the basis (C_A^2, C_A C_F, C_F^2).

Box color: D[i3,i4] = (T^a T^b)_{i3 i4} (d line, g1 = a at x2 (top), g2 = b at y2 (bottom)),
           U[i2,i1] = (T^b T^a)_{i2 i1} (u line, g1 = a at x1, g2 = b at y1).
Charge insertions (color-operator convention, conservation at every vertex):
  u   incoming quark (i1)      : U -> -(T^b T^a t^c)
  ubar incoming antiquark (i2) : U -> +(t^c T^b T^a)
  us  soft quark u*, out of x1 : U -> +(T^b t^c T^a)
  g1  gluon, out of x1         : T^a(x1) -> -i f^{cad} T^d(x1)
  d   outgoing quark (i3)      : D -> +(t^c T^a T^b)
  dbar outgoing antiquark (i4) : D -> -(T^a T^b t^c)
  ds  soft quark d*, out of y2 : D -> +(T^a t^c T^b)
  g2  gluon, out of y1         : T^b(y1) -> -i f^{cbd} T^d(y1)
Singlet projection P1 = delta_{i1 i3} delta_{i2 i4}/N; Born -> C_F.
"""
import numpy as np, itertools
from fractions import Fraction

def generators(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return np.array(T)

def fstruct(T):
    n = len(T)
    comm = np.einsum('aij,bjk->abik', T, T) - np.einsum('bij,ajk->abik', T, T)
    # [T^a,T^b] = i f^{abc} T^c, Tr(T^c T^d) = delta/2  =>  f^{abc} = -2i Tr([T^a,T^b] T^c)
    return np.real(-2j * np.einsum('abij,cji->abc', comm, T))

POINTS = ['u', 'g1', 'd', 'us', 'ds', 'ubar', 'g2', 'dbar']

def insertion_tensors(N):
    """return dict point -> tensor X[c, i1, i2, i3, i4] of the box with one charge insertion."""
    T = generators(N); f = fstruct(T); n = len(T)
    # building blocks: products along each line, keeping a and b open
    TT = np.einsum('aij,bjk->abik', T, T)           # (T^a T^b)_{ik}
    out = {}
    I = np.eye(N)
    # plain D[a,b,i3,i4] and U[a,b,i2,i1]
    D = np.einsum('aij,bjk->abik', T, T)            # (T^a T^b)_{i3 i4}
    U = np.einsum('bij,ajk->abik', T, T)            # (T^b T^a)_{i2 i1}
    def combine(Dx, Ux):
        # Dx[(c),a,b,i3,i4], Ux[(c),a,b,i2,i1] -> X[c,i1,i2,i3,i4]
        return np.einsum('cabij,cabkl->clkij', Dx, Ux)
    Dc = np.broadcast_to(D, (n,) + D.shape); Uc = np.broadcast_to(U, (n,) + U.shape)
    # u-line insertions
    out['u'] = combine(Dc, -np.einsum('bij,ajk,ckl->cabil', T, T, T))
    out['ubar'] = combine(Dc, np.einsum('cij,bjk,akl->cabil', T, T, T))
    out['us'] = combine(Dc, np.einsum('bij,cjk,akl->cabil', T, T, T))
    out['g1'] = combine(Dc, np.einsum('cad,bij,djk->cabik', -1j * f, T, T))
    out['g2'] = combine(Dc, np.einsum('cbd,dij,ajk->cabik', -1j * f, T, T))
    # d-line insertions
    out['d'] = combine(np.einsum('cij,ajk,bkl->cabil', T, T, T), Uc)
    out['dbar'] = combine(-np.einsum('aij,bjk,ckl->cabil', T, T, T), Uc)
    out['ds'] = combine(np.einsum('aij,cjk,bkl->cabil', T, T, T), Uc)
    born = np.einsum('aij,akl->ljik', T, T)   # T^a_{i3 i4} T^a_{i2 i1} -> [i1,i2,i3,i4]
    box = np.einsum('abij,abkl->lkij', D, U)
    return T, f, out, born, box

def project(X):
    N = X.shape[-1]
    return np.einsum('ijij->', X) / N   # X[i1,i2,i3,i4] with i1=i3, i2=i4

def double(N):
    """dipole Q_X . Q_Y on the box for all pairs, via explicit double insertions."""
    T = generators(N); f = fstruct(T); n = len(T); F = -1j * f   # (F^c)_{ad} = -i f^{cad}
    # represent each line as a list of factors; insert generators by position.
    # u line (fermion flow i1 -> i2): factors [T^a (x1), T^b (y1)] read right-to-left: U = T^b T^a
    # positions on u line: 'u' = right of T^a (with minus), 'us' = between, 'ubar' = left of T^b.
    # d line: D = T^a T^b ; 'd' left of T^a, 'ds' between, 'dbar' right of T^b (minus).
    # gluon insertions modify the vertex matrix: g1: T^a(x1) -> F^c_{ad} T^d ; g2: T^b(y1) -> F^c_{bd} T^d.
    res = {}
    for X, Y in itertools.combinations_with_replacement(POINTS, 2):
        tot = 0
        for c in range(n):
            for a in range(n):
                for b in range(n):
                    # build u-line and d-line matrices with insertions X and Y (same c)
                    def uline(ins):
                        # ins: list of points on u line or g1/g2 (vertex modifications)
                        Ta = T[a]; Tb = T[b]
                        Va = Ta; Vb = Tb
                        if 'g1' in ins:
                            Va = sum(F[c, a, d] * T[d] for d in range(n)) if ins.count('g1') == 1 else \
                                sum(F[c, a, d] * F[c, d, e] * T[e] for d in range(n) for e in range(n))
                        if 'g2' in ins:
                            Vb = sum(F[c, b, d] * T[d] for d in range(n)) if ins.count('g2') == 1 else \
                                sum(F[c, b, d] * F[c, d, e] * T[e] for d in range(n) for e in range(n))
                        M = np.eye(N, dtype=complex)
                        k_u = ins.count('u'); k_s = ins.count('us'); k_b = ins.count('ubar')
                        R = np.linalg.matrix_power(-T[c], k_u)
                        S = np.linalg.matrix_power(T[c], k_s)
                        L = np.linalg.matrix_power(T[c], k_b)
                        return L @ Vb @ S @ Va @ R
                    def dline(ins):
                        Va = T[a]; Vb = T[b]
                        k_d = ins.count('d'); k_s = ins.count('ds'); k_b = ins.count('dbar')
                        L = np.linalg.matrix_power(T[c], k_d)
                        S = np.linalg.matrix_power(T[c], k_s)
                        R = np.linalg.matrix_power(-T[c], k_b)
                        return L @ Va @ S @ Vb @ R
                    ins = [X, Y]
                    Um = uline(ins); Dm = dline(ins)
                    # projection: sum_{i1,i2} D[i1,i2] U[i2,i1] / N  (i3=i1, i4=i2)
                    tot += np.trace(Dm @ Um) / N
        CF = (N * N - 1) / (2 * N)
        res[(X, Y)] = tot / CF
    return res

def fit(vals):
    """vals: {N: value per Born}; solve x CA^2 + y CA CF + z CF^2 for N=2,3,4, check N=5."""
    A = []; v = []
    for N in (2, 3, 4):
        CF = (N * N - 1) / (2 * N)
        A.append([N * N, N * CF, CF * CF]); v.append(vals[N])
    sol = np.linalg.solve(np.array(A, float), np.array(v))
    N = 5; CF = (N * N - 1) / (2 * N)
    pred = sol[0] * N * N + sol[1] * N * CF + sol[2] * CF * CF
    return sol, abs(pred - vals[5])

if __name__ == '__main__':
    # 1. conservation checks with single insertions (N=3)
    T, f, out, born, box = insertion_tensors(3)
    chk = {
        'x1: Q_u + Q_g1 + Q_us': out['u'] + out['g1'] + out['us'],
        'y1: Q_ubar - Q_us + Q_g2': out['ubar'] - out['us'] + out['g2'],
        'x2: Q_d - Q_g1 - Q_ds': out['d'] - out['g1'] - out['ds'],
        'y2: Q_dbar - Q_g2 + Q_ds': out['dbar'] - out['g2'] + out['ds'],
        'total external': out['u'] + out['d'] + out['ubar'] + out['dbar'],
    }
    for k, v in chk.items():
        print(f"conservation {k}: max |.| = {np.abs(v).max():.2e}")
    print("Born projected:", project(born).real, " box projected:", project(box).real, "(expect C_F=4/3, C_F^2=16/9)")
    # 2. dipoles
    allres = {N: double(N) for N in (2, 3, 4, 5)}
    print("\nDipole Q_X.Q_Y on the singlet box, per Born, basis (C_A^2, C_A C_F, C_F^2); [N=5 check]")
    table = {}
    for key in allres[2]:
        vals = {N: allres[N][key] for N in allres}
        sol, err = fit(vals)
        assert np.max(np.abs(np.imag(sol))) < 1e-9, (key, sol)
        sol = np.real(sol)
        table[key] = sol
        print(f"  {key[0]:>4} . {key[1]:<4}: ({sol[0]:+.4f}, {sol[1]:+.4f}, {sol[2]:+.4f})   [{err:.1e}]")
    np.save('PROJECT/ma_a/referee_calc/B2_route2/s03_dipoles.npy', table, allow_pickle=True)
    # 3. structural statements
    up = ['u', 'g1', 'd']; low = ['ubar', 'g2', 'dbar']; soft = ['us', 'ds']
    get = lambda X, Y: table.get((X, Y), table.get((Y, X)))
    print("\nC_A^2 coefficient of cross-sector dipoles (rows u,g1,d; cols ubar,g2,dbar):")
    M = np.array([[get(X, Y)[0] for Y in low] for X in up]); print(M)
    print("rank-one test: M = -(1/4) a b^T with a = b = (1,-1,-1):", np.allclose(M, -0.25 * np.outer([1, -1, -1], [1, -1, -1])))
    mx = max(abs(get(X, Y)[0]) for X in POINTS for Y in POINTS if (X in soft or Y in soft))
    print("max |C_A^2 coefficient| over dipoles with a soft-quark charge:", mx)
    mx2 = max(abs(get(X, Y)[0]) for grp in (up, low) for X in grp for Y in grp)
    print("max |C_A^2 coefficient| over same-sector eikonal dipoles:", mx2)


==> anc/numbers/deposit/R6/B2_route2/s04_eikonal_identities.out <==
(A) U_a+U_b - U_0/(-s bl + ie) = 0
    L_a+L_b - L_0/( s al + ie) = 0
(B) upper current identity residual: 0
(C) l.J_U at e=0: (-Q_ds*beta_k - Q_ds*beta_l + Q_us*beta_k)/(2*beta_k*s*(beta_k + beta_l))   (depends only on Q_us, Q_ds: True )
    lower current identity residual: 0
    l.J_L at e=0: (Q_ds*alpha_k + Q_ds*alpha_l - Q_us*alpha_k)/(2*alpha_k*s*(alpha_k + alpha_l))
(D) upper C_A^2 combination - (-U_0)[1/(-x+ie)+1/(x+ie)] = 0
    1/(-x+ie)+1/(x+ie) = -2*I*epsilon/(epsilon**2 + x**2)  ; integral over x: -2*I*pi  (= -2 pi i for any e>0)
    lower C_A^2 combination - (-L_0)[1/(y+ie)+1/(-y+ie)] = 0
(E) gauge-term C_A^2 upper factor: -I*beta_l*epsilon*s/(beta_k*beta_l**2*s**3 + beta_k*epsilon**2*s - I*beta_l**2*epsilon*s**2 - I*epsilon**3) -> x * (-2 i e/(x^2+e^2)) -> 0 as e->0 (x delta(x) = 0)
    integral of x*glau(x)*test(x) with test = exp(-x^2), e -> 0: [0.e-100*I, 0.e-100*I, 0.e-100*I]


==> anc/numbers/deposit/R6/B2_route2/s04_eikonal_identities.py <==
#!/usr/bin/env python3
"""Step 4: eikonal-line identities for a gluon c (momentum l, flowing from the upper to the lower
system) attached to the one-loop planar box in the soft region (leading power, Feynman gauge).

Upper line (direction p1, 2 p1.k = s beta_k):   u (incoming) --x1 [emits u*(k)]--> g1 --x2 [absorbs d*(k+l-q)]--> d
Lower line (direction p2, 2 p2.k = s alpha_k):  ubar (incoming) --y1 [absorbs u*]--> g2 --y2 [emits d*]--> dbar
Attachment of c, eikonal factor P_X^mu times the product of eikonal propagators (i0 kept as +i e):
  u   : P=-p1, U_a = 1/((-s bl + ie)(-s(bl+bk) + ie))
  g1  : P=+p1, U_b = 1/((-s bk + ie)(-s(bk+bl) + ie))
  d   : P=+p1, U_c = 1/((-s bk + ie)( s bl + ie))
  ubar: P=-p2, L_a = 1/(( s al + ie)( s(al+ak) + ie))
  g2  : P=+p2, L_b = 1/(( s ak + ie)( s(ak+al) + ie))
  dbar: P=+p2, L_c = 1/(( s ak + ie)(-s al + ie))
  box without c: U_0 = 1/(-s bk + ie), L_0 = 1/(s ak + ie).
Charges: Q_g1 = -Q_u - Q_us, Q_d = Q_g1 + Q_ds, Q_g2 = Q_us - Q_ubar, Q_dbar = Q_g2 - Q_ds (s03 checks these).
Checks:
 (A) partial fractions: U_a + U_b = U_0/(-s bl + ie) exactly (with a common ie bookkeeping), L_a + L_b = L_0/(s al + ie)
 (B) upper current p1[-Q_u U_a + Q_g1 U_b + Q_d U_c] = p1{U_0[Q_u/(s bl - ie) + Q_d/(s bl + ie)] - Q_us U_b}
 (C) Ward identity: l.J_U contains only soft-quark charges Q_us, Q_ds (cancelled by c on the u*, d* lines)
 (D) C_A^2 weights a = (1,-1,-1) on (u,g1,d), b = (1,-1,-1) on (ubar,g2,dbar) (from s03):
     sum_X a_X P_X U_X = -p1 (U_a+U_b+U_c) = -p1 U_0 [1/(-x+ie) + 1/(x+ie)],  x = s bl,
     and [1/(-x+ie) + 1/(x+ie)] = -2 i e/(x^2+e^2) -> -2 pi i delta(x): pure Glauber.
 (E) gauge term xi l^mu l^nu: its C_A^2 part ~ (l.p1) delta(s bl) = 0.
"""
import sympy as sp

s, bk, bl, ak, al, e = sp.symbols('s beta_k beta_l alpha_k alpha_l epsilon', real=True)
Qu, Qus, Qds, Qub = sp.symbols('Q_u Q_us Q_ds Q_ubar', commutative=True)  # charges as formal symbols
I = sp.I
A = -s*bl + I*e; B = -s*bk + I*e
Ua = 1/(A*(A + B)); Ub = 1/(B*(A + B)); Uc = 1/(B*(s*bl + I*e)); U0 = 1/B
Ap = s*al + I*e; Bp = s*ak + I*e
La = 1/(Ap*(Ap + Bp)); Lb = 1/(Bp*(Ap + Bp)); Lc = 1/(Bp*(-s*al + I*e)); L0 = 1/Bp
# note: the common propagator carries 2ie in the A+B form; physically one ie, same sign: harmless.
print("(A) U_a+U_b - U_0/(-s bl + ie) =", sp.simplify(Ua + Ub - U0/A))
print("    L_a+L_b - L_0/( s al + ie) =", sp.simplify(La + Lb - L0/Ap))
Qg1 = -Qu - Qus
Qd = sp.Symbol('Q_d')
lhs = -Qu*Ua + Qg1*Ub + Qd*Uc
rhs = U0*(Qu/(s*bl - I*e) + Qd/(s*bl + I*e)) - Qus*Ub
print("(B) upper current identity residual:", sp.simplify(lhs - rhs))
# (C) Ward identity: l.p1 = s bl / 2 ; use Q_d = Q_g1 + Q_ds
lJ = (s*bl/2)*(-Qu*Ua + Qg1*Ub + (Qg1 + Qds)*Uc)
lJ0 = lJ.subs(e, 0)
print("(C) l.J_U at e=0:", sp.simplify(lJ0), "  (depends only on Q_us, Q_ds:",
      sp.simplify(sp.diff(lJ0, Qu)) == 0, ")")
# lower current and its Ward identity (c absorbed: momentum -l emitted), Q_g2 = Q_us - Q_ubar, Q_dbar = Q_g2 - Q_ds
Qg2 = Qus - Qub
lowJ = -Qub*La + Qg2*Lb + (Qg2 - Qds)*Lc
lowJ_rhs = L0*(-Qub/(s*al + I*e) - (Qg2 - Qds)/(s*al - I*e)) + Qus*Lb
print("    lower current identity residual:", sp.simplify(lowJ - lowJ_rhs))
print("    l.J_L at e=0:", sp.simplify(((s*al/2)*lowJ).subs(e, 0)))
# (D) uniform-charge (C_A^2) combination
up = -(Ua + Ub + Uc)          # sum_X a_X (P_X/p1) U_X with a=(1,-1,-1), P=(-p1,p1,p1)
low = -(La + Lb + Lc)
print("(D) upper C_A^2 combination - (-U_0)[1/(-x+ie)+1/(x+ie)] =",
      sp.simplify(up - (-U0)*(1/(-s*bl + I*e) + 1/(s*bl + I*e))))
x = sp.symbols('x', real=True)
glau = sp.simplify(1/(-x + I*e) + 1/(x + I*e))
print("    1/(-x+ie)+1/(x+ie) =", glau, " ; integral over x:",
      sp.integrate(glau.subs(e, sp.Rational(1, 7)), (x, -sp.oo, sp.oo)), " (= -2 pi i for any e>0)")
print("    lower C_A^2 combination - (-L_0)[1/(y+ie)+1/(-y+ie)] =",
      sp.simplify(low - (-L0)*(1/(s*al + I*e) + 1/(-s*al + I*e))))
# (E) gauge term: (l.P_X) weights; C_A^2 part of sum_X a_X (l.P_X) U_X = -(l.p1)(U_a+U_b+U_c)
gt = sp.simplify(-(s*bl/2)*(Ua + Ub + Uc))
print("(E) gauge-term C_A^2 upper factor:", gt, "-> x * (-2 i e/(x^2+e^2)) -> 0 as e->0 (x delta(x) = 0)")
print("    integral of x*glau(x)*test(x) with test = exp(-x^2), e -> 0:",
      [sp.N(sp.Integral((x*glau*sp.exp(-x**2)).subs(e, ee), (x, -sp.oo, sp.oo)), 8) for ee in (sp.Rational(1, 10), sp.Rational(1, 100), sp.Rational(1, 1000))])


==> anc/numbers/deposit/R6/B2_route2/s05_glauber_transverse.out <==
(a) azimuthal average, l = 1:  |k|   Re-avg   target theta(k-l)/k^2   Im-avg
     0.01  -5.34409107217362467e-30                         0  7.66e-36
      0.3   -1.3843596158791416e-31                         0  2.39e-37
      0.9  -3.13237349301457021e-32                         0  5.99e-38
    0.999   5.16218937665433775e-33                         0   2.2e-36
    1.001      0.998002996004994007      0.998002996004994007  1.59e-36
      1.5      0.444444444444444444      0.444444444444444444  2.25e-38
        4                    0.0625                    0.0625  9.35e-40
      100                    0.0001                    0.0001  5.71e-44

(b) int_{mu<|k|<Lam} d^2k Re[k*K]/(k^2 K^2) vs pi ln(Lam^2/max(l,mu)^2), mu=1e-3, Lam=1e3
   l= 1e-2: 72.337844124154648125   ordered 72.337844124154648125   diff -3.79e-29
   l=  0.5: 47.757878655099993136   ordered 47.757878655099993136   diff 6.31e-30
   l=    1: 43.402706474492788875   ordered 43.402706474492788875   diff 0.0
   l=   20: 24.579965469054654989   ordered 24.579965469054654989   diff 3.16e-30

(c) with q = (0.01, 0): ratio of avg to theta(k-l)/k^2 for |l| = 1 (bulk) and |l| = 0.02 (IR end)
   |l|=    1 |k|/|l|= 0.5: avg*k^2 = -1.811513769e-32   theta = 0.0
   |l|=    1 |k|/|l|=   2: avg*k^2 =            1.0   theta = 1.0
   |l|=    1 |k|/|l|=  10: avg*k^2 =            1.0   theta = 1.0
   |l|= 0.02 |k|/|l|= 0.5: avg*k^2 =            0.5   theta = 0.0
   |l|= 0.02 |k|/|l|=   2: avg*k^2 =            1.0   theta = 1.0
   |l|= 0.02 |k|/|l|=  10: avg*k^2 =            1.0   theta = 1.0


==> anc/numbers/deposit/R6/B2_route2/s05_glauber_transverse.py <==
#!/usr/bin/env python3
"""Step 5: transverse structure of the external-leg Glauber term (the only carrier of C_A^2, s03/s04).
After the Glauber delta(beta_l) delta(alpha_l) and the residue of the lower eikonal pole (alpha_k = 0),
the pair integrand is N(k,K)/(k^2 K^2) with K = k + l (q -> 0 in the bulk), and from s02
N/Born = -2 k*.K (complex transverse notation, k* K = k.K + i k x K) for helicity +-+- (c.c. for -+-+).
Claims checked numerically (mpmath, 30 digits):
 (a) <Re k* K/(|k|^2 |K|^2)>_phi = theta(|k|-|l|)/|k|^2  (the cross term k x K averages to zero)
 (b) hence int d^2k N/(k^2 K^2) over |k| in (mu, Lambda) = -2 pi ln(Lambda^2/max(l,mu)^2):
     the pair's transverse logarithm starts exactly at the Glauber momentum (strict ordering),
     with no constant left over from |k| ~ |l| (the region "gluon at the pair's k_T").
 (c) with the momentum transfer q kept (K = k + l - q), the deviation from strict ordering is
     confined to |k|, |l| ~ |q| (IR end), i.e. it shifts the Glauber's IR constant only.
"""
import mpmath as mp
mp.mp.dps = 30

def avg(kmag, l, q=(0, 0)):
    """azimuthal average over the direction of k of k*.K/(|k|^2|K|^2), K = k + l - q, l along x."""
    def f(phi, part):
        kx, ky = kmag * mp.cos(phi), kmag * mp.sin(phi)
        Kx, Ky = kx + l - q[0], ky - q[1]
        z = (kx - 1j * ky) * (Kx + 1j * Ky) / ((kx**2 + ky**2) * (Kx**2 + Ky**2))
        return mp.re(z) if part == 'r' else mp.im(z)
    pts = [0, mp.pi / 2, mp.pi, 3 * mp.pi / 2, 2 * mp.pi]
    return (mp.quad(lambda p: f(p, 'r'), pts) / (2 * mp.pi), mp.quad(lambda p: f(p, 'i'), pts) / (2 * mp.pi))

print("(a) azimuthal average, l = 1:  |k|   Re-avg   target theta(k-l)/k^2   Im-avg")
for r in ['0.01', '0.3', '0.9', '0.999', '1.001', '1.5', '4', '100']:
    k = mp.mpf(r); re, im = avg(k, 1)
    tgt = 1 / k**2 if k > 1 else 0
    print(f"   {r:>6}  {mp.nstr(re, 18):>24}  {mp.nstr(tgt, 18):>24}  {mp.nstr(im, 3):>8}")

print("\n(b) int_{mu<|k|<Lam} d^2k Re[k*K]/(k^2 K^2) vs pi ln(Lam^2/max(l,mu)^2), mu=1e-3, Lam=1e3")
mu, Lam = mp.mpf('1e-3'), mp.mpf('1e3')
for l in ['1e-2', '0.5', '1', '20']:
    lv = mp.mpf(l)
    pts = [mu] + ([lv] if mu < lv < Lam else []) + [Lam]
    val = mp.quad(lambda k: 2 * mp.pi * k * avg(k, lv)[0], pts)
    ref = mp.pi * mp.log(Lam**2 / max(lv, mu)**2)
    print(f"   l={l:>5}: {mp.nstr(val, 20)}   ordered {mp.nstr(ref, 20)}   diff {mp.nstr(val - ref, 3)}")

print("\n(c) with q = (0.01, 0): ratio of avg to theta(k-l)/k^2 for |l| = 1 (bulk) and |l| = 0.02 (IR end)")
for l in ['1', '0.02']:
    for r in ['0.5', '2', '10']:
        k = mp.mpf(r) * mp.mpf(l)
        re, _ = avg(k, mp.mpf(l), q=(mp.mpf('0.01'), 0))
        tgt = 1 / k**2 if k > mp.mpf(l) else mp.mpf(0)
        print(f"   |l|={l:>5} |k|/|l|={r:>4}: avg*k^2 = {mp.nstr(re * k**2, 10):>14}   theta = {mp.nstr(tgt * k**2, 3)}")


==> anc/numbers/deposit/R6/B2_route2/s06_glauber_signature.out <==
one-loop negative-signature singlet LL coefficient of (-i pi a Lt): (N**2 + 3)/(2*N)   table: (N**2 + 3)/(2*N)  equal: True

x-space: zeta_2 a^2 Lt^2 coefficient of A_1^+/A_1^(1) from the Glauber term: 3/N**2
   imaginary part present? False
Mellin: zeta_2 a^2 Lt^2 coefficient from psi^+ acting on the adjoint pair term: 3/N**2
   equal: True
   basis (C_A^2, C_A C_F, C_F^2): (3, -12, 12)    [12 b_A^2 = (3, -12, 12)]

C_A^2 entry: data -15  minus Coulomb^2 -18  = 3 ; Glauber term (all C_A^2 of the box+gluon set): 3


==> anc/numbers/deposit/R6/B2_route2/s06_glauber_signature.py <==
#!/usr/bin/env python3
"""Step 6: zeta_2 a^2 Lt^2 of the external-leg Glauber term in the positive-signature t-channel singlet,
and comparison with the term of the equation system it must reproduce.

x-space: strictly ordered Glauber (s05) of transverse momentum l, softer than the pair, exchanged between
the external legs, acting as 2a [T_rc]_{1A} Delta_rho dl^2/l^2 (Delta_r = -i pi in s_r>0, +i pi in s_c>0;
normalization checked below against the one-loop negative-signature LL), on the adjoint pair term above
the scale l, A_A^pair(l) = (2a b_A)(2a b_A) (1/2) ln^2(-s_rho/l^2), ln(-s_r/l^2) = Ll - i pi, ln(-s_c/l^2) = Ll.
A^+ = (A(s_r>0) + A(s_c>0))/2 at equal Lt; divide by the singlet Born 2 a C_F.
Mellin space: the term of eq. (system) with psi^+ = -pi tan(pi w/2) acting on F_A^-(2) = 4a^2 b_A^2/w^3.
"""
import sympy as sp
a, L, Ll, w, N = sp.symbols('a L L_l omega N', positive=True)
pi = sp.pi
CF = (N**2 - 1) / (2 * N); CA = N; bA = CF - CA / 2
TrcA = -2 * CF          # [T_rc]_{1A}, singlet row of eq. (TrcSUN)

# normalization check of Delta and T_rc: one-loop negative-signature singlet LL per Born,
# x-space pair odd part + Glauber on the adjoint Born; table value (N^2+3)/(2N) multiplies (-i pi a Lt) -> here a Delta Lt
pair_odd = (2 * a * CF) * ((L - sp.I * pi)**2 - L**2) / 4          # c_box [..]/4, per Born (c_box = 2 a C_F)
glau_one = 2 * a * TrcA * (-sp.I * pi) * L * (2 * a * bA) / (2 * a * CF)  # region s_r>0; odd part = itself
odd = sp.expand(pair_odd + glau_one)
coef = sp.simplify(sp.expand(odd).coeff(L, 1) / (-sp.I * pi * a))
print("one-loop negative-signature singlet LL coefficient of (-i pi a Lt):", sp.factor(coef),
      "  table:", sp.factor((N**2 + 3) / (2 * N)), " equal:", sp.simplify(coef - (N**2 + 3) / (2 * N)) == 0)

# two loops, strictly ordered Glauber x adjoint pair
def region(Delta, phase):
    integrand = 2 * a * TrcA * Delta * (2 * a * bA)**2 * sp.Rational(1, 2) * (Ll - phase)**2
    return sp.integrate(sp.expand(integrand), (Ll, 0, L)) / (2 * a * CF)
Ar = region(-sp.I * pi, sp.I * pi)
Ac = region(+sp.I * pi, 0)
Aplus = sp.expand((Ar + Ac) / 2)
z2L2 = sp.simplify(Aplus.coeff(L, 2) / (pi**2 / 6) / a**2)
print("\nx-space: zeta_2 a^2 Lt^2 coefficient of A_1^+/A_1^(1) from the Glauber term:", sp.factor(z2L2))
print("   imaginary part present?", sp.simplify(sp.im(Aplus.coeff(L, 2))) != 0)

# Mellin space: equation-system term 2 a kappa psi^+ [T_rc]_{1A} F_A^-(2) / w, A = Res e^{w L} eta^+ F, eta^+ = cos(pi w/2)
psi_p = -pi * sp.tan(pi * w / 2)
FA2 = 4 * a**2 * bA**2 / w**3
F1 = 2 * a * psi_p * TrcA * FA2 / w
expr = sp.series(sp.exp(w * L) * sp.cos(pi * w / 2) * F1, w, 0, 1).removeO()
res = sp.expand(expr).coeff(w, -1)
z2L2_M = sp.simplify(sp.expand(res).coeff(L, 2) / (2 * a * CF) / (pi**2 / 6) / a**2)
print("Mellin: zeta_2 a^2 Lt^2 coefficient from psi^+ acting on the adjoint pair term:", sp.factor(z2L2_M))
print("   equal:", sp.simplify(z2L2 - z2L2_M) == 0)

def basis(expr):
    e = sp.expand(sp.simplify(expr) * N**2)
    poly = sp.Poly(e, N); d = {m[0]: c for m, c in zip(poly.monoms(), poly.coeffs())}
    assert set(d) <= {0, 2, 4}, d
    x, y, z = sp.symbols('x y z')
    sol = sp.solve([sp.Eq(x + y / 2 + z / 4, d.get(4, 0)), sp.Eq(-y / 2 - z / 2, d.get(2, 0)), sp.Eq(z / 4, d.get(0, 0))], [x, y, z])
    return (sol[x], sol[y], sol[z])
print("   basis (C_A^2, C_A C_F, C_F^2):", basis(z2L2), "   [12 b_A^2 = (3, -12, 12)]")

# consistency with the complete amplitude: data minus the exponentiated one-loop Coulomb term
data = (-15, 48, -41); coul2 = (-18, 60, -48)
print("\nC_A^2 entry: data", data[0], " minus Coulomb^2", coul2[0], " =", data[0] - coul2[0],
      "; Glauber term (all C_A^2 of the box+gluon set):", basis(z2L2)[0])


==> anc/numbers/deposit/R6/B2_route2/s07_planar_double_box.out <==
(i) t-form minus s-form, by eps order
  x= 0.2: e^-4: 0  e^-3: 0.0  e^-2: 0.0  e^-1: 0.0  e^0: 5.05e-29
  x=   1: e^-4: 0  e^-3: 0.0  e^-2: 0.0  e^-1: 0.0  e^0: -2.52e-29
  x= 3.7: e^-4: 0  e^-3: -1.58e-30  e^-2: 0.0  e^-1: 6.31e-30  e^0: -2.52e-29

(ii) K - K0t as x -> 0 (should vanish like x ln^n x), eps^0 and eps^-1 parts
  x= 1e-2: eps^-1:       0.84215525  eps^0:         1.528586   eps^0/(x ln^4 x): 0.339866
  x= 1e-4: eps^-1:      0.023023087  eps^0:       0.18907228   eps^0/(x ln^4 x): 0.262739
  x= 1e-6: eps^-1:     0.0004607377  eps^0:     0.0066680599   eps^0/(x ln^4 x): 0.183034
    K - K0s as x -> oo (vanish like (1/x) ln^n x)
  x=  1e2: eps^-1:       0.84215525  eps^0:      -0.13486298
  x=  1e4: eps^-1:      0.023023087  eps^0:      -0.12232751
  x=  1e6: eps^-1:     0.0004607377  eps^0:    -0.0046910365

(iii) leading Regge terms, coefficient of zeta_2 = pi^2/6 times powers of ln:
   K0t eps^0: (4/3) ln^4 x + 36 zeta_2 ln^2 x - (88/3) zeta_3 ln x + (29/30)pi^4 ; x = t/s -> 0
   K0s eps^0: 2 zeta_2 ln^2 y + (76/3) zeta_3 ln y - (83/90) pi^4 ; y = s/t -> 0


==> anc/numbers/deposit/R6/B2_route2/s07_planar_double_box.py <==
#!/usr/bin/env python3
"""Step 7a: planar massless double box (Smirnov, hep-ph/9905323), checks of the analytic result and of its
two asymptotic (Regge-type) expansions, as the known expansions against which regions are compared.
K(x,eps) with x = t/s, (s,t) Euclidean (x>0); prefactor (i pi^{d/2} e^{-gE eps})^2/((-s)^{2+2eps}(-t)).
 t-form: K = K0t + K1t,  K1t = O(x)   (limit t/s -> 0: three rungs carry t; our RR topology)
 s-form: K = K0s + K1s,  K1s = O(1/x) (limit s/t -> 0: s across the rails; our pair-line-rung topology)
Checks: (i) t-form = s-form at several x for every eps order; (ii) K - K0t -> 0 as x -> 0 and K - K0s -> 0 as
x -> oo, with the decay rate x ln^n x. The leading terms K0t, K0s are, by eq. (K0t) and the text of the paper,
the sum of the leading-power contributions (the MB residue collection = the regions).
"""
import mpmath as mp
mp.mp.dps = 30
pi = mp.pi; z3 = mp.zeta(3)

def S(a, b, z):
    f = lambda t: mp.log(t)**(a - 1) * mp.log(1 - z * t)**b / t
    return (-1)**(a + b - 1) / (mp.factorial(a - 1) * mp.factorial(b)) * mp.quad(f, [0, 1])

def Li(n, z):
    return mp.polylog(n, z)

def K0t(x):
    L = mp.log(x)
    return {-4: -4, -3: 5 * L, -2: -(2 * L**2 - mp.mpf(5) / 2 * pi**2),
            -1: -(mp.mpf(2) / 3 * L**3 + mp.mpf(11) / 2 * pi**2 * L - mp.mpf(65) / 3 * z3),
            0: mp.mpf(4) / 3 * L**4 + 6 * pi**2 * L**2 - mp.mpf(88) / 3 * z3 * L + mp.mpf(29) / 30 * pi**4}

def K1t(x):
    L = mp.log(x); l1 = mp.log(1 + x)
    m1 = -(2 * Li(3, -x) - 2 * L * Li(2, -x) - (L**2 + pi**2) * l1) * 2
    m0 = (-4 * (S(2, 2, -x) - L * S(1, 2, -x)) + 44 * Li(4, -x) - 4 * (l1 + 6 * L) * Li(3, -x)
          + 2 * (L**2 + 2 * L * l1 + mp.mpf(10) / 3 * pi**2) * Li(2, -x)
          + (L**2 + pi**2) * l1**2 - mp.mpf(2) / 3 * (4 * L**3 + 5 * pi**2 * L - 6 * z3) * l1)
    return {-4: 0, -3: 0, -2: 0, -1: m1, 0: m0}

def K0s(x):
    y = 1 / x; L = mp.log(y)
    return {-4: -4, -3: -5 * L, -2: -(2 * L**2 - mp.mpf(5) / 2 * pi**2),
            -1: (mp.mpf(7) / 2 * pi**2 * L + mp.mpf(65) / 3 * z3),
            0: mp.mpf(1) / 3 * pi**2 * L**2 + mp.mpf(76) / 3 * z3 * L - mp.mpf(83) / 90 * pi**4}

def K1s(x):
    y = 1 / x; L = mp.log(y); l1 = mp.log(1 + y)
    m1 = -(2 * Li(3, -y) - 2 * L * Li(2, -y) - (L**2 + pi**2) * l1) * 2
    m0 = (-4 * (S(2, 2, -y) - L * S(1, 2, -y)) - 36 * Li(4, -y) - 4 * (l1 - 5 * L) * Li(3, -y)
          - 2 * (L**2 - 2 * L * l1 + mp.mpf(10) / 3 * pi**2) * Li(2, -y)
          + (L**2 + pi**2) * l1**2 + 2 * (L**3 + mp.mpf(2) / 3 * pi**2 * L + 2 * z3) * l1)
    return {-4: 0, -3: 0, -2: 0, -1: m1, 0: m0}

def add(a, b):
    return {k: a[k] + b[k] for k in a}

print("(i) t-form minus s-form, by eps order")
for x in ['0.2', '1', '3.7']:
    xv = mp.mpf(x)
    kt = add(K0t(xv), K1t(xv)); ks = add(K0s(xv), K1s(xv))
    print(f"  x={x:>4}: " + "  ".join(f"e^{k}: {mp.nstr(kt[k] - ks[k], 3)}" for k in sorted(kt)))
print("\n(ii) K - K0t as x -> 0 (should vanish like x ln^n x), eps^0 and eps^-1 parts")
for x in ['1e-2', '1e-4', '1e-6']:
    xv = mp.mpf(x); d = K1t(xv)
    print(f"  x={x:>5}: eps^-1: {mp.nstr(d[-1], 8):>16}  eps^0: {mp.nstr(d[0], 8):>16}   eps^0/(x ln^4 x): {mp.nstr(d[0] / (xv * mp.log(xv)**4), 6)}")
print("    K - K0s as x -> oo (vanish like (1/x) ln^n x)")
for x in ['1e2', '1e4', '1e6']:
    xv = mp.mpf(x); d = K1s(xv)
    print(f"  x={x:>5}: eps^-1: {mp.nstr(d[-1], 8):>16}  eps^0: {mp.nstr(d[0], 8):>16}")
print("\n(iii) leading Regge terms, coefficient of zeta_2 = pi^2/6 times powers of ln:")
print("   K0t eps^0: (4/3) ln^4 x + 36 zeta_2 ln^2 x - (88/3) zeta_3 ln x + (29/30)pi^4 ; x = t/s -> 0")
print("   K0s eps^0: 2 zeta_2 ln^2 y + (76/3) zeta_3 ln y - (83/90) pi^4 ; y = s/t -> 0")


==> anc/numbers/deposit/R6/B2_route2/s08_regions_polytope.out <==
(I) x = t/s -> 0
   r(a1..a7) = (-0 0 0 0 -0 0 0)
   r(a1..a7) = (0 1 0 1 0 -0 0)
   r(a1..a7) = (1 -0 1 0 0 0 0)
   3 regions
(II) y = s/t -> 0 (F/x = y A + a5 a6 a7)
   r(a1..a7) = (-0 -0 -0 0 0 0 0)
   r(a1..a7) = (0 0 0 0 0 0 1)
   r(a1..a7) = (0 0 0 -0 -0 1 0)
   r(a1..a7) = (-0 -0 -0 0 1 0 0)
   r(a1..a7) = (0 0 1 1 1 1 0)
   r(a1..a7) = (1 1 0 0 0 1 1)
   6 regions


==> anc/numbers/deposit/R6/B2_route2/s08_regions_polytope.py <==
#!/usr/bin/env python3
"""Step 7b: regions of the planar double box by the Newton-polytope algorithm of asy.m / asy2.m
(Pak-Smirnov; Jantzen-Smirnov-Smirnov, 1206.0546), reimplemented in Python (sympy + scipy.qhull).
Alpha representation of hep-ph/9905323: U = D, F = A + x a5 a6 a7 (units -s = 1), x = t/s.
Lines: 3,1 bottom rail; 4,2 top rail; 5,6,7 rungs (left, middle, right); t flows through the rungs.
Limit (I)  x -> 0  (t/s -> 0, t through the rungs)      : our RR topology (rails g1, g2; rungs u*, c, d*)
Limit (II) y = 1/x -> 0 (s/t -> 0, s across the rails)  : our pair-line-rung topology (rails u*, d*; rungs g1, c, g2)
Output: region vectors r (alpha_i ~ rho^{r_i}, defined modulo (1,...,1)), normalized so min r = 0.
In the Euclidean region F has terms of one sign, so (Pak-Smirnov) the polytope gives all regions; no
Glauber region is expected for the planar topology (1206.0546: Glauber regions need opposite-sign terms).
"""
import sympy as sp, numpy as np, itertools
from scipy.spatial import ConvexHull
a = sp.symbols('a1:8'); a1, a2, a3, a4, a5, a6, a7 = a
x = sp.symbols('x')
D = (a1 + a2 + a7) * (a3 + a4 + a5) + a6 * (a1 + a2 + a3 + a4 + a5 + a7)
A = a1 * a2 * (a3 + a4 + a5) + a3 * a4 * (a1 + a2 + a7) + a6 * (a1 + a3) * (a2 + a4)
cases = {'(I) x = t/s -> 0': (D, A + x * a5 * a6 * a7),
         '(II) y = s/t -> 0 (F/x = y A + a5 a6 a7)': (D, x * A + a5 * a6 * a7)}

def regions(U, F):
    P = sp.Poly(sp.expand(U * F), *a, x)
    pts = np.array([list(m) for m in P.monoms()], float)   # exponents (e1..e7, e_rho)
    # homogeneity: sum e1..e7 = 5 -> drop e7
    Q = np.delete(pts, 6, axis=1)
    Q = np.unique(Q, axis=0)
    hull = ConvexHull(Q)
    regs = set()
    for eq in hull.equations:
        n = eq[:-1]
        if n[-1] < -1e-9:                       # outward normal points to smaller rho-exponent: lower facet
            r6 = -n[:-1] / (-n[-1])            # r_i for alpha_1..alpha_6, with r_rho = 1
            r = np.concatenate([r6[:6], [0.0]])
            r = r - r.min()
            regs.add(tuple(np.round(r, 6)))
    return sorted(regs)

for name, (U, F) in cases.items():
    print(name)
    R = regions(U, F)
    for r in R:
        lab = ' '.join(f"{v:g}" for v in r)
        print(f"   r(a1..a7) = ({lab})")
    print(f"   {len(R)} regions")


==> anc/numbers/deposit/R6/B2_route2/s09_topologies.out <==
  c:    u - u    (leg-leg             ) props=7  planar=True   [(3, 1)]
  c:    u - g1   (leg-rung            ) props=7  planar=True   penta-triangle (planar)
  c:    u - d    (leg-leg             ) props=7  planar=True   planar double box
  c:    u - us   (leg-pair line       ) props=7  planar=True   penta-triangle (planar)
  c:    u - ds   (leg-pair line       ) props=7  planar=False  non-planar double box
  c:    u - ubar (leg-leg             ) props=7  planar=True   planar double box
  c:    u - g2   (leg-rung            ) props=7  planar=False  non-planar double box
  c:    u - dbar (leg-leg             ) props=7  planar=False  non-planar double box
  c:   g1 - g1   (rung-rung           ) props=7  planar=True   [(1, 0), (1, 0), (5, 4)]
  c:   g1 - d    (rung-leg            ) props=7  planar=True   penta-triangle (planar)
  c:   g1 - us   (rung-pair line      ) props=7  planar=True   penta-triangle (planar)
  c:   g1 - ds   (rung-pair line      ) props=7  planar=True   penta-triangle (planar)
  c:   g1 - ubar (rung-leg            ) props=7  planar=False  non-planar double box
  c:   g1 - g2   (rung-rung           ) props=7  planar=True   planar double box
  c:   g1 - dbar (rung-leg            ) props=7  planar=False  non-planar double box
  c:    d - d    (leg-leg             ) props=7  planar=True   [(5, 3)]
  c:    d - us   (leg-pair line       ) props=7  planar=False  non-planar double box
  c:    d - ds   (leg-pair line       ) props=7  planar=True   penta-triangle (planar)
  c:    d - ubar (leg-leg             ) props=7  planar=False  non-planar double box
  c:    d - g2   (leg-rung            ) props=7  planar=False  non-planar double box
  c:    d - dbar (leg-leg             ) props=7  planar=True   planar double box
  c:   us - us   (pair line-pair line ) props=7  planar=True   [(1, 0), (1, 0), (5, 4)]
  c:   us - ds   (pair line-pair line ) props=7  planar=True   planar double box
  c:   us - ubar (pair line-leg       ) props=7  planar=True   penta-triangle (planar)
  c:   us - g2   (pair line-rung      ) props=7  planar=True   penta-triangle (planar)
  c:   us - dbar (pair line-leg       ) props=7  planar=False  non-planar double box
  c:   ds - ds   (pair line-pair line ) props=7  planar=True   [(1, 0), (1, 0), (5, 4)]
  c:   ds - ubar (pair line-leg       ) props=7  planar=False  non-planar double box
  c:   ds - g2   (pair line-rung      ) props=7  planar=True   penta-triangle (planar)
  c:   ds - dbar (pair line-leg       ) props=7  planar=True   penta-triangle (planar)
  c: ubar - ubar (leg-leg             ) props=7  planar=True   [(5, 3)]
  c: ubar - g2   (leg-rung            ) props=7  planar=True   penta-triangle (planar)
  c: ubar - dbar (leg-leg             ) props=7  planar=True   planar double box
  c:   g2 - g2   (rung-rung           ) props=7  planar=True   [(1, 0), (1, 0), (5, 4)]
  c:   g2 - dbar (rung-leg            ) props=7  planar=True   penta-triangle (planar)
  c: dbar - dbar (leg-leg             ) props=7  planar=True   [(5, 3)]


==> anc/numbers/deposit/R6/B2_route2/s09_topologies.py <==
#!/usr/bin/env python3
"""Step 7c: which two-loop master topology each attachment of the gluon c on the planar box belongs to.
Box lines: u-leg p1-x1, g1 x1-x2, d-leg x2-p3, u* x1-y1, d* y2-x2, ubar-leg p2-y1, g2 y1-y2, dbar-leg y2-p4.
c joins two lines (each split by a new vertex). For each class: number of internal propagators,
planarity with the external legs on one face (auxiliary vertex joined to p1..p4), and the theta-graph
chain structure (propagators per chain, legs per chain):
  planar double box   : chains (3,1,3), legs (2,0,2)
  non-planar double box: chains (3,2,2), legs (2,1,1)
  penta-triangle      : chains (4,1,2) with legs (3,0,1) etc.
"""
import networkx as nx, itertools
LINES = {'u': ('p1', 'x1'), 'g1': ('x1', 'x2'), 'd': ('x2', 'p3'), 'us': ('x1', 'y1'), 'ds': ('y2', 'x2'),
         'ubar': ('p2', 'y1'), 'g2': ('y1', 'y2'), 'dbar': ('y2', 'p4')}
EXT = ['p1', 'p2', 'p3', 'p4']

def build(X, Y):
    G = nx.MultiGraph()
    for name, (a, b) in LINES.items():
        if name in (X, Y):
            if X == Y:
                G.add_edge(a, 'cX'); G.add_edge('cX', 'cY'); G.add_edge('cY', b)
                G.add_edge('cX', 'cY', c=True)
            else:
                v = 'cX' if name == X else 'cY'
                G.add_edge(a, v); G.add_edge(v, b)
        else:
            G.add_edge(a, b)
    if X != Y:
        G.add_edge('cX', 'cY', c=True)
    return G

def classify(G):
    H = G.copy(); H.remove_nodes_from(EXT)
    nprop = H.number_of_edges()
    legs = {v: sum(1 for e in EXT if G.has_edge(v, e)) for v in H.nodes}
    A = nx.Graph(); A.add_edges_from((u, v) for u, v in G.edges()); A.add_edges_from(('O', e) for e in EXT)
    planar = nx.check_planarity(A)[0]
    deg = dict(H.degree())
    tri = [v for v in H.nodes if deg[v] == 3]
    chains = None
    if len(tri) == 2 and all(deg[v] in (2, 3) for v in H.nodes):
        a, b = tri; chains = []
        # walk chains: enumerate edge-disjoint paths from a to b through degree-2 vertices
        used = set(); chains = []
        for e in list(H.edges(a, keys=True)):
            if e in used: continue
            path_len, nlegs, prev, cur, key = 1, 0, a, e[1], e
            used.add(key); used.add((e[1], e[0], e[2]))
            while cur != b:
                nlegs += legs[cur]
                nxt = [f for f in H.edges(cur, keys=True) if (f not in used and (f[1], f[0], f[2]) not in used)]
                f = nxt[0]; used.add(f); used.add((f[1], f[0], f[2]))
                prev, cur = cur, f[1]; path_len += 1
            chains.append((path_len, nlegs + 0))
        chains = sorted(chains)
    return nprop, planar, chains

names = list(LINES)
kind = lambda n: 'leg' if n in ('u', 'd', 'ubar', 'dbar') else ('rung' if n in ('g1', 'g2') else 'pair line')
rows = []
for X, Y in itertools.combinations_with_replacement(names, 2):
    G = build(X, Y)
    nprop, planar, chains = classify(G)
    tag = ''
    if chains and nprop == 7:
        cs = sorted(chains)
        if cs == [(1, 0), (3, 2), (3, 2)]: tag = 'planar double box'
        elif cs == [(2, 1), (2, 1), (3, 2)]: tag = 'non-planar double box'
        elif [c[0] for c in cs] == [1, 2, 4]: tag = 'penta-triangle (planar)' if planar else 'non-planar penta-triangle'
        else: tag = str(cs)
    elif X == Y:
        tag = 'self-energy insertion'
    else:
        tag = f'{nprop} propagators, chains {chains}'
    rows.append((X, Y, kind(X) + '-' + kind(Y), nprop, planar, tag))
for r in rows:
    print(f"  c: {r[0]:>4} - {r[1]:<4} ({r[2]:<20}) props={r[3]}  planar={str(r[4]):5}  {r[5]}")


==> anc/numbers/deposit/R6/B2_route2/s10_mutations.out <==
g1 eikonal sign +1: Ward residual depends on Q_u?  False
g1 eikonal sign -1: Ward residual depends on Q_u?  True
rung weight factor -1 (+1 = correct, -1 = mutated): uniform sum equals Glauber?  False
rung weight factor +1 (+1 = correct, -1 = mutated): uniform sum equals Glauber?  True
Glauber phase sign +1: zeta_2 a^2 L^2 / b_A^2 = 12
Glauber phase sign -1: zeta_2 a^2 L^2 / b_A^2 = -12


==> anc/numbers/deposit/R6/B2_route2/s10_mutations.py <==
#!/usr/bin/env python3
"""Step 8: mutation checks: each guard of s04/s06 must fail when the input it protects is perturbed."""
import sympy as sp
s, bk, bl, e = sp.symbols('s beta_k beta_l epsilon', real=True)
Qu, Qus, Qds = sp.symbols('Q_u Q_us Q_ds')
I = sp.I
A = -s*bl + I*e; B = -s*bk + I*e
Ua = 1/(A*(A + B)); Ub = 1/(B*(A + B)); Uc = 1/(B*(s*bl + I*e))
Qg1 = -Qu - Qus
for sign_g1 in (+1, -1):
    lJ = ((s*bl/2)*(-Qu*Ua + sign_g1*Qg1*Ub + (Qg1 + Qds)*Uc)).subs(e, 0)
    print(f"g1 eikonal sign {sign_g1:+d}: Ward residual depends on Q_u? ", sp.simplify(sp.diff(lJ, Qu)) != 0)
# uniform-charge collapse fails if the rung weight is flipped
for wg in (-1, +1):
    up = sp.simplify(-(Ua) + wg*Ub*(+1)*(-1) - Uc)   # a_g1 P_g1 = wg*(-1)... mutated when wg=+1
    glau = -(1/B)*(1/(-s*bl + I*e) + 1/(s*bl + I*e))
    print(f"rung weight factor {wg:+d} (+1 = correct, -1 = mutated): uniform sum equals Glauber? ", sp.simplify(up - glau) == 0)
# Glauber phase sign (kappa) reversal in s06 gives -12 b_A^2 (C_A^2 entry -3, total -21 = kappa=-1 value)
a, L, Ll, N = sp.symbols('a L L_l N', positive=True)
CF = (N**2 - 1)/(2*N); bA = CF - N/2
def region(Delta, phase):
    return sp.integrate(sp.expand(2*a*(-2*CF)*Delta*(2*a*bA)**2*sp.Rational(1, 2)*(Ll - phase)**2), (Ll, 0, L))/(2*a*CF)
for sg in (+1, -1):
    Ap = sp.expand((region(-sg*I*sp.pi, I*sp.pi) + region(sg*I*sp.pi, 0))/2)
    print(f"Glauber phase sign {sg:+d}: zeta_2 a^2 L^2 / b_A^2 =", sp.simplify(Ap.coeff(L, 2)/(sp.pi**2/6)/a**2/bA**2))


==> anc/numbers/deposit/R6/B2cmp/c1_colour.out <==
dipoles per Born, basis (C_A^2, C_A C_F, C_F^2), fitted on N=2,3,4, N=5 held out:
     u.u    [ 0. -0.  1.]
     u.g1   [ 0.  -0.5  0. ]
     u.d    [-0.  0. -1.]
     u.us   [-0.   0.5 -1. ]
     u.ds   [-0.   0.5 -1. ]
     u.ubar [-0.25  1.   -1.  ]
     u.g2   [ 0.25 -0.5  -0.  ]
     u.dbar [ 0.25 -1.    1.  ]
    g1.g1   [0. 1. 0.]
    g1.d    [-0.   0.5 -0. ]
    g1.us   [ 0.  -0.5  0. ]
    g1.ds   [ 0.  -0.5  0. ]
    g1.ubar [ 0.25 -0.5  -0.  ]
    g1.g2   [-0.25 -0.    0.  ]
    g1.dbar [-0.25  0.5   0.  ]
     d.d    [ 0. -0.  1.]
     d.us   [ 0.  -0.5  1. ]
     d.ds   [ 0.  -0.5  1. ]
     d.ubar [ 0.25 -1.    1.  ]
     d.g2   [-0.25  0.5   0.  ]
     d.dbar [-0.25  1.   -1.  ]
    us.us   [-0.  0.  1.]
    us.ds   [-0.  0.  1.]
    us.ubar [ 0.  -0.5  1. ]
    us.g2   [-0.   0.5 -0. ]
    us.dbar [-0.   0.5 -1. ]
    ds.ds   [-0.  0.  1.]
    ds.ubar [ 0.  -0.5  1. ]
    ds.g2   [-0.   0.5 -0. ]
    ds.dbar [-0.   0.5 -1. ]
  ubar.ubar [-0.  0.  1.]
  ubar.g2   [ 0.  -0.5  0. ]
  ubar.dbar [ 0. -0. -1.]
    g2.g2   [0. 1. 0.]
    g2.dbar [-0.   0.5 -0. ]
  dbar.dbar [-0.  0.  1.]

(2) structure:
  ext.ext' u.ubar: -b_A^2
  ext.ext' u.dbar: +b_A^2
  ext.ext' d.ubar: +b_A^2
  ext.ext' d.dbar: -b_A^2
  ext.soft u.us: -b_A C_F
  ext.soft u.ds: -b_A C_F
  ext.soft d.us: +b_A C_F
  ext.soft d.ds: +b_A C_F
  ext.soft ubar.us: +b_A C_F
  ext.soft ubar.ds: +b_A C_F
  ext.soft dbar.us: -b_A C_F
  ext.soft dbar.ds: -b_A C_F
  soft.soft us.us: +C_F^2
  soft.soft us.ds: +C_F^2
  soft.soft ds.ds: +C_F^2

(3) C_A^2 part times the line sign (-1 incoming u/ubar, +1 g1/g2, +1 outgoing d/dbar):
[[-0.25 -0.25 -0.25]
 [-0.25 -0.25 -0.25]
 [-0.25 -0.25 -0.25]] 
  uniform: True
  max |C_A^2| over dipoles with a soft charge: 0.0

(1) conservation residuals (max |.|):
  x1: Q_u + Q_us + Q_g1           5.868522664074233e-16
  x2: Q_d - Q_g1 - Q_ds           5.595978321670152e-16
  y1: Q_ubar - Q_us + Q_g2         5.000658326867291e-16
  y2: Q_dbar - Q_g2 + Q_ds         5.54558675083305e-16
  total external                   3.969747624591068e-16


==> anc/numbers/deposit/R6/B2cmp/c1_colour.py <==
#!/usr/bin/env python3
"""Comparator check 1 (independent code): colour of the box + gluon c in the t-channel singlet.
Generators are built in a randomly rotated basis (T'^a = O^{ab} U T^b U^+), so nothing depends on a
particular basis. Colour-operator convention: an insertion of T^c at every attachment point, with
conservation enforced at each vertex; the upper current is
   J_up = -Q_u U_a + Q_g1 U_b + Q_d U_c,  Q_g1 = -Q_u - Q_us,  Q_d = Q_g1 + Q_ds
(derived independently from the Feynman rules of the eikonal lines; see c2_eikonal.py).
Claims tested:
 (1) conservation of my insertions at the four vertices (built from matrix strings, not imposed);
 (2) dipoles ext.ext' (u.ubar, u.dbar, d.ubar, d.dbar) per Born are +-b_A^2,
     ext.soft are +-b_A C_F, soft.soft are +-C_F^2 (basis C_A^2, C_A C_F, C_F^2);
 (3) the C_A^2 part of rung.rung' and leg.rung' equals that of leg.leg' up to the line sign,
     i.e. the C_A^2 charge is uniform along each energetic line.
"""
import numpy as np, itertools
rng = np.random.default_rng(20261002)

def gens(N):
    T = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N,N),complex); m[i,j]=m[j,i]=.5; T.append(m)
            m = np.zeros((N,N),complex); m[i,j]=-.5j; m[j,i]=.5j; T.append(m)
    for k in range(1,N):
        m = np.zeros((N,N),complex)
        m[:k,:k] = np.eye(k); m[k,k] = -k
        T.append(m/np.sqrt(2*k*(k+1)))
    T = np.array(T)
    n = len(T)
    # random orthogonal rotation in adjoint space and random unitary conjugation
    O, _ = np.linalg.qr(rng.normal(size=(n,n)))
    Z = rng.normal(size=(N,N)) + 1j*rng.normal(size=(N,N)); U, _ = np.linalg.qr(Z)
    T = np.einsum('ab,bij->aij', O, T)
    T = np.einsum('ij,ajk,lk->ail', U, T, U.conj())
    return T

def fabc(T):
    comm = np.einsum('aij,bjk->abik', T, T) - np.einsum('bij,ajk->abik', T, T)
    return np.real(-2j*np.einsum('abij,cji->abc', comm, T))

def colour(N):
    T = gens(N); n = len(T); f = fabc(T)
    F = -1j*f            # (F^c)_{ad} = -i f^{cad}: adjoint generator
    CF = (N*N-1)/(2*N)
    # u fermion line (flow i1 -> i2): string  [ubar-end] t^b [us] t^a [u-end]
    # d fermion line (flow i4 -> i3): string  [d-end] t^a [ds] t^b [dbar-end]
    def strings(ins, a, b, c):
        Va, Vb, Wa, Wb = T[a], T[b], T[a], T[b]      # u-line vertices x1 (a), y1 (b); d-line x2 (a), y2 (b)
        # gluon insertions act on the adjoint index of the rung at its emission vertex on the u line
        k1, k2 = ins.count('g1'), ins.count('g2')
        if k1:   # g1 colour a -> (F^c)^k1_{ad} T^d at x1
            Va = np.einsum('d,dij->ij', np.linalg.matrix_power(F[c], k1)[a, :], T)
        if k2:
            Vb = np.einsum('d,dij->ij', np.linalg.matrix_power(F[c], k2)[b, :], T)
        I = np.eye(N)
        Lu = I.copy(); Mu = I.copy(); Ru = I.copy()
        Ld = I.copy(); Md = I.copy(); Rd = I.copy()
        for p in ins:
            if p == 'u':    Ru = Ru @ (-T[c])        # incoming quark at the start of the flow
            if p == 'us':   Mu = Mu @ T[c]
            if p == 'ubar': Lu = T[c] @ Lu           # incoming antiquark at the end of the flow
            if p == 'd':    Ld = T[c] @ Ld           # outgoing quark at the end of the flow
            if p == 'ds':   Md = Md @ T[c]
            if p == 'dbar': Rd = Rd @ (-T[c])        # outgoing antiquark at the start of the flow
        Us = Lu @ Vb @ Mu @ Va @ Ru
        Ds = Ld @ Wa @ Md @ Wb @ Rd
        return Us, Ds
    def proj(ins):
        tot = 0
        for a, b, c in itertools.product(range(n), repeat=3):
            Us, Ds = strings(ins, a, b, c)
            tot += np.trace(Ds @ Us)/N        # t-channel singlet: i3=i1, i4=i2
        return tot/CF                         # per Born (Born colour C_F)
    return proj, CF

def fit(vals):
    A = [[N*N, N*(N*N-1)/(2*N), ((N*N-1)/(2*N))**2] for N in (2,3,4)]
    sol = np.linalg.solve(np.array(A), np.array([vals[N] for N in (2,3,4)]))
    N = 5; CF = (N*N-1)/(2*N)
    return sol, abs(sol[0]*N*N + sol[1]*N*CF + sol[2]*CF*CF - vals[5])

pts = ['u','g1','d','us','ds','ubar','g2','dbar']
pairs = list(itertools.combinations_with_replacement(pts, 2))
res = {p: {} for p in pairs}
for N in (2,3,4,5):
    proj, CF = colour(N)
    for p in pairs:
        v = proj(list(p)); assert abs(v.imag) < 1e-10, (p, v)
        res[p][N] = v.real
table = {}
for p in pairs:
    sol, err = fit(res[p]); table[p] = np.round(sol, 10)
    assert err < 1e-9, (p, err)
get = lambda X, Y: table[(X, Y)] if (X, Y) in table else table[(Y, X)]
bA2 = np.array([.25, -1, 1]); bACF = np.array([0, -.5, 1]); CF2 = np.array([0, 0, 1])
print("dipoles per Born, basis (C_A^2, C_A C_F, C_F^2), fitted on N=2,3,4, N=5 held out:")
for p in pairs:
    print(f"  {p[0]:>4}.{p[1]:<4} {table[p]}")
print("\n(2) structure:")
def which(v):
    for name, b in (('b_A^2', bA2), ('b_A C_F', bACF), ('C_F^2', CF2)):
        for sgn in (1, -1):
            if np.allclose(v, sgn*b): return f"{'+' if sgn > 0 else '-'}{name}"
    return 'other ' + str(v)
for X in ('u','d'):
    for Y in ('ubar','dbar'): print(f"  ext.ext' {X}.{Y}: {which(get(X,Y))}")
for X in ('u','d','ubar','dbar'):
    for Y in ('us','ds'): print(f"  ext.soft {X}.{Y}: {which(get(X,Y))}")
for X, Y in (('us','us'),('us','ds'),('ds','ds')): print(f"  soft.soft {X}.{Y}: {which(get(X,Y))}")
print("\n(3) C_A^2 part times the line sign (-1 incoming u/ubar, +1 g1/g2, +1 outgoing d/dbar):")
sg = {'u': -1, 'g1': 1, 'd': 1, 'ubar': -1, 'g2': 1, 'dbar': 1}
M = np.array([[sg[X]*sg[Y]*get(X, Y)[0] for Y in ('ubar','g2','dbar')] for X in ('u','g1','d')])
print(M, "\n  uniform:", np.allclose(M, M[0,0]))
print("  max |C_A^2| over dipoles with a soft charge:", max(abs(get(X,Y)[0]) for X in pts for Y in pts if 'us' in (X,Y) or 'ds' in (X,Y)))
# (1) conservation at the four vertices: open-colour tensors with one insertion, fixed random c-vector
N = 3; T = gens(N); n = len(T); f = fabc(T); F = -1j*f
w = rng.normal(size=n); Tc = np.einsum('c,cij->ij', w, T); Fc = np.einsum('c,cad->ad', w, F)
def tensor(p):
    out = np.zeros((N,)*4, complex)
    for a, b in itertools.product(range(n), repeat=2):
        Va, Vb = T[a], T[b]
        if p == 'g1': Va = np.einsum('d,dij->ij', Fc[a, :], T)
        if p == 'g2': Vb = np.einsum('d,dij->ij', Fc[b, :], T)
        I = np.eye(N); Lu=Mu=Ru=Ld=Md=Rd=I
        if p == 'u': Ru = -Tc
        if p == 'us': Mu = Tc
        if p == 'ubar': Lu = Tc
        if p == 'd': Ld = Tc
        if p == 'ds': Md = Tc
        if p == 'dbar': Rd = -Tc
        Us = Lu @ Vb @ Mu @ Va @ Ru; Ds = Ld @ T[a] @ Md @ T[b] @ Rd
        out += np.einsum('ji,kl->ijkl', Us, Ds)   # [i1,i2,i3,i4]
    return out
t = {p: tensor(p) for p in pts}
print("\n(1) conservation residuals (max |.|):")
print("  x1: Q_u + Q_us + Q_g1          ", np.abs(t['u'] + t['us'] + t['g1']).max())
print("  x2: Q_d - Q_g1 - Q_ds          ", np.abs(t['d'] - t['g1'] - t['ds']).max())
print("  y1: Q_ubar - Q_us + Q_g2        ", np.abs(t['ubar'] - t['us'] + t['g2']).max())
print("  y2: Q_dbar - Q_g2 + Q_ds        ", np.abs(t['dbar'] - t['g2'] + t['ds']).max())
print("  total external                  ", np.abs(t['u'] + t['d'] + t['ubar'] + t['dbar']).max())


==> anc/numbers/deposit/R6/B2cmp/c2.out <==
(a) U_a+U_b+U_c = I*epsilon*(-3*I*epsilon + x + 2*y)/((-I*epsilon + x)*(-I*epsilon + y)*(I*epsilon + x)*(-I*epsilon + x + y))
    at fixed x != 0, limit e->0: 0
    y=1.3 e=0.001: int dx S e^(-x^2) = (-0.00220115972318 + 4.82878197203j)   target -2 pi i/(-y) = (-0.00371785892859 + 4.83321660717j)
    y=1.3 e=1.0e-5: int dx S e^(-x^2) = (-2.20193175824e-5 + 4.83317506989j)   target -2 pi i/(-y) = (-3.71786112829e-5 + 4.83321946678j)
    y=-0.7 e=0.001: int dx S e^(-x^2) = (-0.0103351699015 - 8.96953265787j)   target -2 pi i/(-y) = (-0.0128228009885 - 8.97596069197j)
    y=-0.7 e=1.0e-5: int dx S e^(-x^2) = (-0.000103391745348 - 8.97591465849j)   target -2 pi i/(-y) = (-0.000128228271549 - 8.97597900842j)
(b) coefficient of Q_u in J_up minus -(U_a+U_b+U_c): 0
    remaining charges in J_up + Q_u(U_a+U_b+U_c): {Q_ds, Q_us}
(c) x-space Glauber x adjoint pair, zeta_2 a^2 Lt^2 per Born: 3/N**2   12 b_A^2 = 3/N**2
    Sudakov part of F_A^-(2): 0
    Mellin psi^+ on adjoint pair: 3/N**2   equal to x-space: True
    Mellin psi^+ on psi^- feed (two Glauber gluons): -6*(N**2 + 2)/N**2
    basis (C_A^2, C_A C_F, C_F^2): pair (3, -12, 12)  two-Glauber (-18, 60, -48)  c_feed (-15, 48, -36)
(d) eq2 - 2 C_F c1(eq)               : (-15, p_A + r_A + 48, 24*l_p + p_F + r_F - 36)    [astra: 3 d_2 + 24 l_+ C_F^2 + C_F(p + r)]
    eq2 at zero constants minus c_feed: (0, -12, 21)    [2 C_F c1(eq) at zero constants: (0, -12, 21) = 24 C_F b_A - 3 C_F^2]
    one-loop C_A and two-loop C_A C_F data: v_A = r_A + 6 , p_A = -r_A  => p_A + r_A = 0 , p_A + v_A = 6
    data - (c_feed + 2 C_F c1(data))    : (0, 0, -18)


==> anc/numbers/deposit/R6/B2cmp/c2_eikonal_and_bookkeeping.py <==
#!/usr/bin/env python3
"""Comparator check 2 (independent derivation).
(a) Eikonal factors of the upper energetic line u(p1) -> g1 -> d(p3 = p1), gluon l emitted, loop momenta
    routed as (k_A, l) so that the rest of the graph is common to the three attachments:
       leg 1: 1/((-x + i e)(-y - x + i e)),  rung: 1/((-y + i e)(-y - x + i e)),  leg 3: 1/((x + i e)(-y + i e)),
    x = s alpha_l (2 p1.l), y = s alpha_A.  With the line-uniform charge (C_A^2 part, c1_colour.py (3)) the
    three add with equal weight.  Claim: the sum is a nascent delta, -> -2 pi i delta(x)/(-y + i0).
(b) Upper current with conservation: -Q_u U_a + Q_g1 U_b + Q_d U_c = -Q_u (U_a+U_b+U_c) + soft-charge terms.
(c) x-space Glauber (strictly ordered, below the pair) times the adjoint pair term, positive signature,
    against the psi^+ term of eq. (system) in Mellin space; and the full two-loop psi^+ insertion (c_feed).
(d) Bookkeeping of the three parametrizations (paper macro vectors, Route 2's 'C_F-proportional terms',
    GPT-6-astra's c_2 - 2 C_F c_1 form).
"""
import sympy as sp, mpmath as mp
x, y, e = sp.symbols('x y epsilon', real=True)
I = sp.I
Ua = 1/((-x + I*e)*(-y - x + I*e)); Ub = 1/((-y + I*e)*(-y - x + I*e)); Uc = 1/((x + I*e)*(-y + I*e))
S = sp.simplify(Ua + Ub + Uc)
print("(a) U_a+U_b+U_c =", sp.factor(S))
print("    at fixed x != 0, limit e->0:", sp.limit(S.subs({x: sp.Rational(3, 7), y: sp.Rational(5, 3)}), e, 0))
mp.mp.dps = 30
for yv in (mp.mpf('1.3'), mp.mpf('-0.7')):
    for ev in (mp.mpf('1e-3'), mp.mpf('1e-5')):
        f = sp.lambdify((x, y, e), S, 'mpmath')
        val = mp.quad(lambda xx: f(xx, yv, ev) * mp.exp(-xx**2), sorted(set([-mp.inf, -5, -1, -ev*1000, -ev*10, -ev, 0, ev, ev*10, ev*1000, 1, 5, mp.inf] + [-yv - ev*k for k in (1000, 10, 1, 0)] + [-yv + ev*k for k in (1, 10, 1000)])))
        tgt = -2j*mp.pi/(-yv + 1j*ev)
        print(f"    y={mp.nstr(yv,3)} e={mp.nstr(ev,1)}: int dx S e^(-x^2) = {mp.nstr(val,12)}   target -2 pi i/(-y) = {mp.nstr(tgt,12)}")
Qu, Qus, Qds = sp.symbols('Q_u Q_us Q_ds')
Qg1 = -Qu - Qus; Qd = Qg1 + Qds
J = sp.expand(-Qu*Ua + Qg1*Ub + Qd*Uc)
print("(b) coefficient of Q_u in J_up minus -(U_a+U_b+U_c):", sp.simplify(J.coeff(Qu) + (Ua + Ub + Uc)))
print("    remaining charges in J_up + Q_u(U_a+U_b+U_c):", sp.simplify(J + Qu*(Ua + Ub + Uc)).free_symbols & {Qu, Qus, Qds})

# (c) x-space: Glauber at transverse scale l (Ll = ln(s/l^2) in (0, L)), weight 2a [T_rc]_{1A} Delta per dl^2/l^2,
#     pair above l in the adjoint: (2 a b_A)^2 (1/2) ln^2(-s_rho/l^2); s_r>0: Delta=-i pi, ln(-s_r) = ln s - i pi;
#     s_c>0: Delta=+i pi, pair real. A^+ = half sum. Per singlet Born 2 a C_F.
a, L, Ll, w, N = sp.symbols('a L L_l omega N', positive=True)
CF = (N**2 - 1)/(2*N); CA = N; bA = CF - CA/2
T1A, TA1, TAA = -(N**2 - 1)/N, -1/N, 2/N - N/2
pi = sp.pi
def reg(D, ph):
    return sp.integrate(sp.expand(2*a*T1A*D*(2*a*bA)**2*(Ll - ph)**2/2), (Ll, 0, L))/(2*a*CF)
Ap = sp.expand((reg(-I*pi, I*pi) + reg(I*pi, 0))/2)
E_x = sp.simplify(Ap.coeff(L, 2)/(pi**2/6)/a**2)
print("(c) x-space Glauber x adjoint pair, zeta_2 a^2 Lt^2 per Born:", sp.factor(E_x), "  12 b_A^2 =", sp.factor(12*bA**2))
# Mellin: omega F_1^+ contains 2 a psi^+ [T_rc]_{1A} F_A^-, psi^+ = -pi tan(pi w/2); F_A^-(2) from the
# negative-signature adjoint equation at double-log accuracy (phi^- -> 1/w, psi^- -> 2/w, kappa = +1)
FA1, F11 = 2*a*bA/w, 2*a*CF/w
FA2_pair = FA1**2/w
FA2_odd = 2*a*(2/w)*(TA1*F11 + TAA*FA1)/w      # psi^- feed of F_1^+ and F_A^+ (Born level)
FA2_sud = 2*a*CA*(sp.diff(FA1, w) + FA1/w)/w   # Sudakov term, vanishes at this accuracy
print("    Sudakov part of F_A^-(2):", sp.simplify(FA2_sud))
def amp(Fterm):
    F1 = 2*a*(-pi*sp.tan(pi*w/2))*T1A*Fterm/w
    r = sp.expand(sp.series(sp.exp(w*L)*sp.cos(pi*w/2)*F1, w, 0, 1).removeO()).coeff(w, -1)
    return sp.simplify(sp.expand(r).coeff(L, 2)/(2*a*CF)/(pi**2/6)/a**2)
E_M, odd_M = amp(FA2_pair), amp(FA2_odd)
print("    Mellin psi^+ on adjoint pair:", sp.factor(E_M), "  equal to x-space:", sp.simplify(E_M - E_x) == 0)
print("    Mellin psi^+ on psi^- feed (two Glauber gluons):", sp.factor(odd_M))
def basis(ex):
    cA2, cAF, cF2 = sp.symbols('cA2 cAF cF2')
    eq = sp.expand((cA2*CA**2 + cAF*CA*CF + cF2*CF**2 - ex)*N**2)
    sol = sp.solve(sp.Poly(eq, N).coeffs(), [cA2, cAF, cF2], dict=True)[0]
    return (sol[cA2], sol[cAF], sol[cF2])
print("    basis (C_A^2, C_A C_F, C_F^2): pair", basis(E_M), " two-Glauber", basis(odd_M), " c_feed", basis(E_M + odd_M))

# (d) bookkeeping
pA, pF, vA, vF, rA, rF, lp = sp.symbols('p_A p_F v_A v_F r_A r_F l_p')
eq1 = (-6 + vA - rA, sp.Rational(21, 2) + 12*lp + vF - rF)             # zeta_2 a: (C_A, C_F)
eq2 = (-15, 36 + pA + 2*vA - rA, -15 + 48*lp + pF + 2*vF - rF)          # zeta_2 a^2 Lt^2: (C_A^2, C_A C_F, C_F^2)
dat1 = (0, sp.Rational(13, 2)); dat2 = (-15, 48, -41)
two_CF_c1 = (0, 2*eq1[0], 2*eq1[1])
astra = tuple(sp.expand(eq2[i] - two_CF_c1[i]) for i in range(3))
print("(d) eq2 - 2 C_F c1(eq)               :", astra, "   [astra: 3 d_2 + 24 l_+ C_F^2 + C_F(p + r)]")
print("    eq2 at zero constants minus c_feed:", tuple(sp.expand(sp.sympify(eq2[i]).subs({pA:0,pF:0,vA:0,vF:0,rA:0,rF:0,lp:0}) - basis(E_M + odd_M)[i]) for i in range(3)),
      "   [2 C_F c1(eq) at zero constants:", tuple(sp.sympify(c).subs({vA:0,vF:0,rA:0,rF:0,lp:0}) for c in two_CF_c1), "= 24 C_F b_A - 3 C_F^2]")
sol = sp.solve([eq1[0] - dat1[0], eq2[1] - dat2[1]], [vA, pA], dict=True)[0]
print("    one-loop C_A and two-loop C_A C_F data: v_A =", sol[vA], ", p_A =", sol[pA], " => p_A + r_A =", sp.simplify(sol[pA] + rA), ", p_A + v_A =", sp.simplify(sol[pA] + sol[vA]))
print("    data - (c_feed + 2 C_F c1(data))    :", tuple(sp.Rational(dat2[i]) - basis(E_M + odd_M)[i] - (0, 0, 13)[i] for i in range(3)))


==> anc/numbers/deposit/R6/B3_route1/check_feynman_rules.py <==
#!/usr/bin/env python3
"""Exact tree-level check of the leading-power couplings of a soft gluon l to the upper blob.

Upper blob: u(p1) -> u(kA) + d(p3) + dbar(pB) + g(l), via the rung gluon g1 (u-line vertex V1, d-line vertex V3).
Five tree graphs: l on leg 1, on the outgoing u (A), on leg 3, on the outgoing dbar (B), on the rung.
Conventions (Peskin): quark vertex i g gamma^mu t^a, quark propagator i pslash/p^2, gluon propagator
-i g_{mu nu}/k^2, three-gluon vertex g f^{abc}[g^{mu nu}(k1-k2)^rho + g^{nu rho}(k2-k3)^mu + g^{rho mu}(k3-k1)^nu]
with all momenta incoming, [t^a,t^b] = i f^{abc} t^c.

Check 1 (Ward identity): replacing the gluon polarization by l gives zero for on-shell external quarks.
Check 2 (leading power): with kA, pB, l soft (all Sudakov components of order lambda, transverse of order
lambda sqrt(s)), the graphs with l on leg 1, leg 3 and the rung approach
   leg1 -> (i g)^3 2 p1.eps c_L /((-s alpha_l)(s alpha_B)) x S0,
   leg3 -> (i g)^3 2 p1.eps c_L /(( s alpha_l)(-s alpha_A)) x S0,
   rung -> (i g)^3 2 p1.eps c_R /((-s alpha_A)(s alpha_B)) x S0,
where S0 is the spinor structure of the no-gluon blob with gamma^nu x gamma_nu, c_L the color with t^c on
leg 1 (or leg 3), c_R = i f^{a b c} t^a x t^b, and alpha_B = -alpha_A - alpha_l (alpha's of kA, pB, l as
outgoing from the blob, so alpha_B is the alpha of pB).  These are the formulas (U1)-(U3) of derivation_identity.py.
"""
import numpy as np
import itertools

rng = np.random.default_rng(7)
g = 1.0

# Dirac matrices, Dirac representation, metric (+,-,-,-)
I2 = np.eye(2); Z2 = np.zeros((2, 2))
sx = np.array([[0, 1], [1, 0]], complex); sy = np.array([[0, -1j], [1j, 0]]); sz = np.array([[1, 0], [0, -1]], complex)
G0 = np.block([[I2, Z2], [Z2, -I2]]).astype(complex)
Gs = [np.block([[Z2, s], [-s, Z2]]) for s in (sx, sy, sz)]
GAM = [G0] + Gs
METRIC = np.diag([1., -1., -1., -1.])


def sl(p):
    return sum(METRIC[m, m] * p[m] * GAM[m] for m in range(4))


def dot(p, q):
    return p[0] * q[0] - p[1] * q[1] - p[2] * q[2] - p[3] * q[3]


def u_spinor(p, h):
    """massless Dirac spinor u(p) of helicity h (Dirac rep)."""
    E = p[0]; pv = np.array(p[1:], float); n = pv / np.linalg.norm(pv)
    th = np.arccos(np.clip(n[2], -1, 1)); ph = np.arctan2(n[1], n[0])
    if h > 0:
        chi = np.array([np.cos(th / 2), np.exp(1j * ph) * np.sin(th / 2)])
    else:
        chi = np.array([-np.exp(-1j * ph) * np.sin(th / 2), np.cos(th / 2)])
    return np.sqrt(E) * np.concatenate([chi, h * chi]) / np.sqrt(1.0) * (1 / np.sqrt(1.0))


def v_spinor(p, h):
    # v(p,h) = C ubar^T ; for massless spinors use v(p,h) = u(p,-h) up to phase (valid for chirality bookkeeping)
    return u_spinor(p, -h)


def bar(s):
    return s.conj() @ G0


def check_dirac(p, h):
    u = u_spinor(p, h)
    return np.linalg.norm(sl(p) @ u)


def generators(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return T


N = 3
T = generators(N); nA = len(T)
f = np.zeros((nA, nA, nA))
for a, b, c in itertools.product(range(nA), repeat=3):
    f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))

# random external color wave functions
c1 = rng.normal(size=N) + 1j * rng.normal(size=N)   # incoming u
cA = rng.normal(size=N) + 1j * rng.normal(size=N)   # outgoing u
c3 = rng.normal(size=N) + 1j * rng.normal(size=N)   # outgoing d
cB = rng.normal(size=N) + 1j * rng.normal(size=N)   # outgoing dbar


def Sq(p):
    return 1j * sl(p) / dot(p, p)


def graphs(p1, kA, p3, pB, l, eps, cidx, hel):
    """Return the five graphs (amplitudes) for gluon color index cidx and polarization vector eps (upper index)."""
    h1, hA, h3, hB = hel
    u1 = u_spinor(p1, h1); uA = u_spinor(kA, hA); u3 = u_spinor(p3, h3); vB = v_spinor(pB, hB)
    epsl = METRIC @ eps  # lower index
    es = sl(eps)
    out = {}
    tc = T[cidx]
    # helper: color factors
    def col_u(mats):  # cA^dagger M c1
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return cA.conj() @ M @ c1

    def col_d(mats):  # c3^dagger M cB  (antiquark color as conjugate index, simple bookkeeping)
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return c3.conj() @ M @ cB

    g1a = p1 - kA            # rung momentum when l is not on leg 1 or A
    # graph 1: l on leg 1
    amp = 0
    q = p1 - l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([T[a], tc]) * col_d([T[a]])
        sp_u = bar(uA) @ (1j * g * GAM[mu]) @ Sq(q) @ (1j * g * es) @ u1
        sp_d = bar(u3) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ vB
        gg = p1 - l - kA
        amp += sp_u * sp_d * cu * (-1j) / dot(gg, gg)
    out['leg1'] = amp
    # graph 2: l on A
    amp = 0
    q = kA + l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([tc, T[a]]) * col_d([T[a]])
        sp_u = bar(uA) @ (1j * g * es) @ Sq(q) @ (1j * g * GAM[mu]) @ u1
        sp_d = bar(u3) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ vB
        gg = p1 - kA - l
        amp += sp_u * sp_d * cu * (-1j) / dot(gg, gg)
    out['A'] = amp
    # graph 3: l on leg 3
    amp = 0
    q = p3 + l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([T[a]]) * col_d([tc, T[a]])
        sp_u = bar(uA) @ (1j * g * GAM[mu]) @ u1
        sp_d = bar(u3) @ (1j * g * es) @ Sq(q) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ vB
        amp += sp_u * sp_d * cu * (-1j) / dot(g1a, g1a)
    out['leg3'] = amp
    # graph 4: l on B (antiquark line; propagator momentum along the fermion arrow is -pB - l)
    amp = 0
    q = -pB - l
    for mu in range(4):
        cu = 0
        for a in range(nA):
            cu += col_u([T[a]]) * col_d([T[a], tc])
        sp_u = bar(uA) @ (1j * g * GAM[mu]) @ u1
        sp_d = bar(u3) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ Sq(q) @ (1j * g * es) @ vB
        amp += sp_u * sp_d * cu * (-1j) / dot(g1a, g1a)
    out['B'] = amp
    # graph 5: rung. g1 = p1 - kA flows into the vertex (color a, index mu), g1' = p3 + pB flows out
    # (incoming momentum -g1', color b, index nu), l flows out (incoming -l, color c, index rho).
    k1 = g1a; k2 = -(p3 + pB); k3 = -l
    amp = 0
    for a in range(nA):
        for b in range(nA):
            if f[a, b, cidx] == 0:
                continue
            cu = col_u([T[a]]) * col_d([T[b]])
            # Vertex V^{mu nu rho} contracted: u-line current J_u^mu, d-line current J_d^nu, eps_rho
            Ju = np.array([bar(uA) @ (1j * g * GAM[m]) @ u1 for m in range(4)])  # upper index mu
            Jd = np.array([bar(u3) @ (1j * g * GAM[m]) @ vB for m in range(4)])
            # propagators -i g_{mu mu'}/k^2 lower the indices
            Ju_l = METRIC @ Ju * (-1j) / dot(k1, k1)
            Jd_l = METRIC @ Jd * (-1j) / dot(k2, k2)
            # V^{mu nu rho} with upper indices contracted with lower-index currents and lower eps
            def V(mu, nu, rho):
                gm = METRIC
                return (gm[mu, nu] * (k1 - k2)[rho] + gm[nu, rho] * (k2 - k3)[mu] + gm[rho, mu] * (k3 - k1)[nu])
            val = 0
            for mu in range(4):
                for nu in range(4):
                    for rho in range(4):
                        val += Ju_l[mu] * Jd_l[nu] * epsl[rho] * V(mu, nu, rho)
            amp += g * f[a, b, cidx] * cu * val
    out['rung'] = amp
    return out


def sudakov(beta, alpha, kx, ky, rs):
    """k = beta p1 + alpha p2 + k_perp with p1=(rs/2)(1,0,0,1), p2=(rs/2)(1,0,0,-1)."""
    return np.array([rs / 2 * (beta + alpha), kx, ky, rs / 2 * (beta - alpha)])


def onshell_alpha(beta, kx, ky, rs):
    return (kx * kx + ky * ky) / (rs * rs * beta)


rs = 1.0e3
s = rs * rs
p1 = sudakov(1.0, 0.0, 0.0, 0.0, rs)
p2 = sudakov(0.0, 1.0, 0.0, 0.0, rs)


def kinematics(lam):
    # soft on-shell kA and pB, generic soft l; p3 fixed on shell by the alpha component of l
    bA, KAx, KAy = 0.8 * lam, 0.9 * lam * rs, 0.3 * lam * rs
    bB, KBx, KBy = 1.3 * lam, -0.4 * lam * rs, 0.7 * lam * rs
    kA = sudakov(bA, onshell_alpha(bA, KAx, KAy, rs), KAx, KAy, rs)
    pB = sudakov(bB, onshell_alpha(bB, KBx, KBy, rs), KBx, KBy, rs)
    bl, lx, ly = -0.6 * lam, 0.5 * lam * rs, -0.2 * lam * rs
    # choose alpha_l so that p3 = p1 - kA - pB - l is massless
    def p3sq(al):
        l = sudakov(bl, al, lx, ly, rs)
        p3 = p1 - kA - pB - l
        return dot(p3, p3)
    # p3sq is linear-ish in al; solve by secant
    a0, a1 = 0.0, 1e-3 * lam
    f0, f1 = p3sq(a0), p3sq(a1)
    for _ in range(60):
        a2 = a1 - f1 * (a1 - a0) / (f1 - f0)
        a0, f0, a1, f1 = a1, f1, a2, p3sq(a2)
        if abs(f1) < 1e-12 * s:
            break
    l = sudakov(bl, a1, lx, ly, rs)
    p3 = p1 - kA - pB - l
    return kA, pB, l, p3


def alpha_of(k):
    return (k[0] - k[3]) / rs


if __name__ == '__main__':
    print("Dirac equation residuals:", check_dirac(p1, 1), check_dirac(p1, -1))
    hel = (1, 1, 1, 1)
    print("\nCheck 1: Ward identity, eps -> l (sum of the five graphs, relative to the largest graph)")
    for lam in (1e-1, 1e-2):
        kA, pB, l, p3 = kinematics(lam)
        for cidx in (0, 3, 7):
            for hel in [(1, 1, 1, -1), (1, 1, -1, 1), (-1, -1, 1, -1)]:
                gr = graphs(p1, kA, p3, pB, l, l.astype(complex), cidx, hel)
                tot = sum(gr.values()); big = max(abs(v) for v in gr.values())
                print(f"  lam={lam:g} c={cidx} hel={hel}: |sum|/max = {abs(tot)/big:.2e}   p3^2/s = {dot(p3,p3)/s:.1e}")
    print("\nCheck 2: leading-power formulas for leg 1, leg 3 and rung (ratio exact / eikonal formula)")
    for lam in (1e-2, 1e-3, 1e-4):
        kA, pB, l, p3 = kinematics(lam)
        aA, aB, al = alpha_of(kA), alpha_of(pB), alpha_of(l)
        print(f"  lam={lam:g}: alpha_A+alpha_B+alpha_l = {aA+aB+al:.3e} (vs alpha_A {aA:.3e})")
        eps = np.array([0.3, 0.7, -0.2, 0.5], complex)  # generic polarization
        for cidx in (0, 3, 7):
            hel = (1, 1, 1, -1)  # nonvanishing chiralities (v(p,h) = u(p,-h))
            gr = graphs(p1, kA, p3, pB, l, eps, cidx, hel)
            # spinor structure S0 with gamma^nu x gamma_nu, and the colour factors
            u1 = u_spinor(p1, hel[0]); uA = u_spinor(kA, hel[1]); u3 = u_spinor(p3, hel[2]); vB = v_spinor(pB, hel[3])
            S0 = sum(METRIC[m, m] * (bar(uA) @ GAM[m] @ u1) * (bar(u3) @ GAM[m] @ vB) for m in range(4))
            def colu(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return cA.conj() @ M @ c1
            def cold(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return c3.conj() @ M @ cB
            cL1 = sum(colu([T[a], T[cidx]]) * cold([T[a]]) for a in range(nA))
            cL3 = sum(colu([T[a]]) * cold([T[cidx], T[a]]) for a in range(nA))
            cR = sum(1j * f[a, b, cidx] * colu([T[a]]) * cold([T[b]]) for a in range(nA) for b in range(nA))
            p1e = dot(p1, eps)
            pref = (1j * g) ** 3 * 2 * p1e * S0
            e1 = pref * cL1 / ((-s * al) * (s * aB))
            e3 = pref * cL3 / ((s * al) * (-s * aA))
            er = pref * cR / ((-s * aA) * (s * aB))
            print(f"     c={cidx}: leg1 {gr['leg1']/e1:.6f}  leg3 {gr['leg3']/e3:.6f}  rung {gr['rung']/er:.6f}")


# ---------------------------------------------------------------------------------------------
# Lower blob: u(kA) + ubar(p2) + g(l) -> d(qB) + dbar(p4), rung g2 between V2 (u-line) and V4 (d-line).
# Leading-power formulas (L1)-(L3) of derivation_identity.py:
#   leg2 -> (i g)^3 (-2 p2.eps) c_L2 /((s beta_l)(s beta_qB)),   leg4 -> (i g)^3 (-2 p2.eps) c_L4 /((-s beta_l)(s beta_A)),
#   rung -> (i g)^3 ( 2 p2.eps) c_R  /((s beta_A)(s beta_qB)),  c_R = i f^{abc} t^a(V2) x t^b(V4),
# with beta_qB = beta_A + beta_l (= -beta_B for the downward momentum k_B of the B line).

def lower_graphs(kA, p2, l, qB, p4, eps, cidx, hel):
    hA, h2, hB, h4 = hel
    uA = u_spinor(kA, hA); v2 = v_spinor(p2, h2); uB = u_spinor(qB, hB); v4 = v_spinor(p4, h4)
    epsl = METRIC @ eps; es = sl(eps); tc = T[cidx]
    def colu(mats):  # c2^dagger M cA  (u-line from the p2 end to the kA end)
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return c1.conj() @ M @ cA
    def cold(mats):
        M = np.eye(N)
        for m in mats:
            M = M @ m
        return c3.conj() @ M @ cB
    out = {}
    # leg 2
    amp = 0; g2 = kA + p2 + l
    for mu in range(4):
        cu = sum(colu([tc, T[a]]) * cold([T[a]]) for a in range(nA))
        su = bar(v2) @ (1j * g * es) @ Sq(-p2 - l) @ (1j * g * GAM[mu]) @ uA
        sd = bar(uB) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ v4
        amp += su * sd * cu * (-1j) / dot(g2, g2)
    out['leg2'] = amp
    # A
    amp = 0
    for mu in range(4):
        cu = sum(colu([T[a], tc]) * cold([T[a]]) for a in range(nA))
        su = bar(v2) @ (1j * g * GAM[mu]) @ Sq(kA + l) @ (1j * g * es) @ uA
        sd = bar(uB) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ v4
        amp += su * sd * cu * (-1j) / dot(g2, g2)
    out['A'] = amp
    # leg 4
    amp = 0; g2b = kA + p2
    for mu in range(4):
        cu = sum(colu([T[a]]) * cold([T[a], tc]) for a in range(nA))
        su = bar(v2) @ (1j * g * GAM[mu]) @ uA
        sd = bar(uB) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ Sq(-p4 + l) @ (1j * g * es) @ v4
        amp += su * sd * cu * (-1j) / dot(g2b, g2b)
    out['leg4'] = amp
    # B
    amp = 0
    for mu in range(4):
        cu = sum(colu([T[a]]) * cold([tc, T[a]]) for a in range(nA))
        su = bar(v2) @ (1j * g * GAM[mu]) @ uA
        sd = bar(uB) @ (1j * g * es) @ Sq(qB - l) @ (1j * g * GAM[mu] * METRIC[mu, mu]) @ v4
        amp += su * sd * cu * (-1j) / dot(g2b, g2b)
    out['B'] = amp
    # rung: k1 = kA + p2 (color a, into vertex, from V2), k2 = -(kA + p2 + l) (color b, out to V4), k3 = l (color c, in)
    k1 = kA + p2; k2 = -(kA + p2 + l); k3 = l
    Ju = np.array([bar(v2) @ (1j * g * GAM[m]) @ uA for m in range(4)])
    Jd = np.array([bar(uB) @ (1j * g * GAM[m]) @ v4 for m in range(4)])
    Ju_l = METRIC @ Ju * (-1j) / dot(k1, k1); Jd_l = METRIC @ Jd * (-1j) / dot(k2, k2)
    def V(mu, nu, rho):
        gm = METRIC
        return gm[mu, nu] * (k1 - k2)[rho] + gm[nu, rho] * (k2 - k3)[mu] + gm[rho, mu] * (k3 - k1)[nu]
    val = sum(Ju_l[mu] * Jd_l[nu] * epsl[rho] * V(mu, nu, rho) for mu in range(4) for nu in range(4) for rho in range(4))
    amp = 0
    for a in range(nA):
        for b in range(nA):
            if f[a, b, cidx] != 0:
                amp += g * f[a, b, cidx] * colu([T[a]]) * cold([T[b]]) * val
    out['rung'] = amp
    return out


def beta_of(k):
    return (k[0] + k[3]) / rs


def lower_kinematics(lam):
    aA, KAx, KAy = 0.7 * lam, 0.6 * lam * rs, -0.5 * lam * rs
    kA = sudakov((KAx**2 + KAy**2) / (s * aA), aA, KAx, KAy, rs)      # on shell, beta from alpha
    aB, KBx, KBy = 1.1 * lam, 0.3 * lam * rs, 0.8 * lam * rs
    qB = sudakov((KBx**2 + KBy**2) / (s * aB), aB, KBx, KBy, rs)
    al, lx, ly = 0.4 * lam, -0.2 * lam * rs, 0.35 * lam * rs
    def p4sq(bl):
        l = sudakov(bl, al, lx, ly, rs)
        p4 = kA + p2 + l - qB
        return dot(p4, p4)
    b0, b1 = 0.0, 1e-3 * lam
    f0, f1 = p4sq(b0), p4sq(b1)
    for _ in range(60):
        b2 = b1 - f1 * (b1 - b0) / (f1 - f0)
        b0, f0, b1, f1 = b1, f1, b2, p4sq(b2)
        if abs(f1) < 1e-12 * s:
            break
    l = sudakov(b1, al, lx, ly, rs)
    p4 = kA + p2 + l - qB
    return kA, l, qB, p4


if __name__ == '__main__':
    print("\nCheck 3: lower blob, Ward identity and leading-power formulas")
    for lam in (1e-1, 1e-2):
        kA, l, qB, p4 = lower_kinematics(lam)
        for cidx in (0, 3, 7):
            for hel in [(1, -1, 1, -1), (-1, 1, 1, -1), (1, -1, -1, 1)]:
                gr = lower_graphs(kA, p2, l, qB, p4, l.astype(complex), cidx, hel)
                tot = sum(gr.values()); big = max(abs(v) for v in gr.values())
                print(f"  Ward lam={lam:g} c={cidx} hel={hel}: |sum|/max = {abs(tot)/big:.2e}")
    for lam in (1e-2, 1e-3, 1e-4):
        kA, l, qB, p4 = lower_kinematics(lam)
        bA, bl, bq = beta_of(kA), beta_of(l), beta_of(qB)
        eps = np.array([0.3, 0.7, -0.2, 0.5], complex)
        hel = (1, -1, 1, -1)
        uA = u_spinor(kA, hel[0]); v2 = v_spinor(p2, hel[1]); uB = u_spinor(qB, hel[2]); v4 = v_spinor(p4, hel[3])
        S0 = sum(METRIC[m, m] * (bar(v2) @ GAM[m] @ uA) * (bar(uB) @ GAM[m] @ v4) for m in range(4))
        print(f"  lam={lam:g}: beta_A+beta_l-beta_qB = {bA+bl-bq:.2e} (beta_A {bA:.2e})")
        for cidx in (0, 3, 7):
            gr = lower_graphs(kA, p2, l, qB, p4, eps, cidx, hel)
            def colu(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return c1.conj() @ M @ cA
            def cold(mats):
                M = np.eye(N)
                for m in mats:
                    M = M @ m
                return c3.conj() @ M @ cB
            cL2 = sum(colu([T[cidx], T[a]]) * cold([T[a]]) for a in range(nA))
            cL4 = sum(colu([T[a]]) * cold([T[a], T[cidx]]) for a in range(nA))
            cR = sum(1j * f[a, b, cidx] * colu([T[a]]) * cold([T[b]]) for a in range(nA) for b in range(nA))
            p2e = dot(p2, eps); pref = (1j * g) ** 3 * S0
            e2 = pref * (-2 * p2e) * cL2 / ((s * bl) * (s * bq))
            e4 = pref * (-2 * p2e) * cL4 / ((-s * bl) * (s * bA))
            er = pref * (2 * p2e) * cR / ((s * bA) * (s * bq))
            print(f"     c={cidx}: leg2 {gr['leg2']/e2:.6f}  leg4 {gr['leg4']/e4:.6f}  rung {gr['rung']/er:.6f}")


==> anc/numbers/deposit/R6/B3_route1/check_symmetry_3rung.out <==
largest relative difference |K(X,Y,l) - K(Y,X,-l)|/|K| over 59 pairs, 3 points, 2 helicities: 0.0e+00


==> anc/numbers/deposit/R6/B3_route1/check_symmetry_3rung.py <==
#!/usr/bin/env python3
"""Bookkeeping check of integrand_3rung.kinematic: the graph with l emitted at X and absorbed at Y equals the graph
with l emitted at Y and absorbed at X after l -> -l (same loop momenta k1, k2), for every pair of positions.
Also checks that the uninserted three-rung ladder is reproduced by the product of chains (forward ladder, no l)."""
import numpy as np
import integrand_3rung as I
from color_3rung import PAIRS

rng = np.random.default_rng(3)
worst = 0
for trial in range(3):
    k1 = I.sudakov(*rng.normal(size=2) * 0.1, *(rng.normal(size=2) * 30), I.rs)
    k2 = I.sudakov(*rng.normal(size=2) * 0.1, *(rng.normal(size=2) * 30), I.rs)
    l = I.sudakov(*rng.normal(size=2) * 0.1, *(rng.normal(size=2) * 30), I.rs)
    for hel in [(1, 1), (-1, -1)]:
        for (X, Y) in PAIRS:
            if X == Y:
                continue
            a = I.kinematic(X, Y, k1, k2, l, hel)
            b = I.kinematic(Y, X, k1, k2, -l, hel)
            worst = max(worst, abs(a - b) / max(abs(a), 1e-300))
print(f"largest relative difference |K(X,Y,l) - K(Y,X,-l)|/|K| over {len(PAIRS)} pairs, 3 points, 2 helicities: {worst:.1e}")


==> anc/numbers/deposit/R6/B3_route1/color_3rung.out <==
Class I: three-rung ladder + one gluon; color per Born in ['C_A^3', 'C_A^2 C_F', 'C_A C_F^2', 'C_F^3', 'dFA/(N_R C_F)']
fit over SU(2)-SU(5), SO(5), SO(7), Sp(4), G2; residual includes the SU(6) holdout

  L1-L3: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 
  L1-R1: (0, 0, 1/2, 0, 0)                            rank 5  resid 2.1e-14   protected: 
  L1-A1: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  L1-B1: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  L1-R2: (0, -1/4, 1/2, 0, 0)                         rank 5  resid 3.7e-15   protected: C_A^2C_F 
  L1-A2: (0, 1/4, -1, 1, 0)                           rank 5  resid 5.6e-15   protected: C_A^2C_F 
  L1-B2: (0, 1/4, -1, 1, 0)                           rank 5  resid 6.1e-15   protected: C_A^2C_F 
  L1-R3: (1/8, -1/2, 1/2, 0, 0)                       rank 5  resid 7.4e-15   protected: C_A^3 C_A^2C_F 
  L1-L2: (-1/8, 3/4, -3/2, 1, 0)                      rank 5  resid 4.8e-15   protected: C_A^3 C_A^2C_F 
  L1-L4: (-1/8, 3/4, -3/2, 1, 0)                      rank 5  resid 1.9e-14   protected: C_A^3 C_A^2C_F 
  L3-R1: (0, 0, 1/2, 0, 0)                            rank 5  resid 2.1e-14   protected: 
  L3-A1: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  L3-B1: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  L3-R2: (0, -1/4, 1/2, 0, 0)                         rank 5  resid 3.7e-15   protected: C_A^2C_F 
  L3-A2: (0, 1/4, -1, 1, 0)                           rank 5  resid 5.6e-15   protected: C_A^2C_F 
  L3-B2: (0, 1/4, -1, 1, 0)                           rank 5  resid 6.1e-15   protected: C_A^2C_F 
  L3-R3: (1/8, -1/2, 1/2, 0, 0)                       rank 5  resid 7.4e-15   protected: C_A^3 C_A^2C_F 
  L3-L2: (-1/8, 3/4, -3/2, 1, 0)                      rank 5  resid 4.8e-15   protected: C_A^3 C_A^2C_F 
  L3-L4: (-1/8, 3/4, -3/2, 1, 0)                      rank 5  resid 1.9e-14   protected: C_A^3 C_A^2C_F 
  R1-A1: (0, 0, -1/2, 0, 0)                           rank 5  resid 2.1e-14   protected: 
  R1-B1: (0, 0, -1/2, 0, 0)                           rank 5  resid 2.1e-14   protected: 
  R1-R2: (0, -1/4, 0, 0, 0)                           rank 5  resid 2.1e-14   protected: C_A^2C_F 
  R1-A2: (0, 1/4, -1/2, 0, 0)                         rank 5  resid 7.7e-15   protected: C_A^2C_F 
  R1-B2: (0, 1/4, -1/2, 0, 0)                         rank 5  resid 3.7e-15   protected: C_A^2C_F 
  R1-R3: (1/8, -1/4, 0, 0, 0)                         rank 5  resid 1.2e-14   protected: C_A^3 C_A^2C_F 
  R1-L2: (-1/8, 1/2, -1/2, 0, 0)                      rank 5  resid 2.3e-14   protected: C_A^3 C_A^2C_F 
  R1-L4: (-1/8, 1/2, -1/2, 0, 0)                      rank 5  resid 5.5e-15   protected: C_A^3 C_A^2C_F 
  A1-A1: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 
  A1-B1: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 
  A1-R2: (0, 0, 1/2, 0, 0)                            rank 5  resid 1.4e-14   protected: 
  A1-A2: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.6e-15   protected: 
  A1-B2: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  A1-R3: (0, -1/4, 1/2, 0, 0)                         rank 5  resid 1.1e-14   protected: C_A^2C_F 
  A1-L2: (0, 1/4, -1, 1, 0)                           rank 5  resid 1.5e-14   protected: C_A^2C_F 
  A1-L4: (0, 1/4, -1, 1, 0)                           rank 5  resid 7.6e-15   protected: C_A^2C_F 
  B1-B1: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 
  B1-R2: (0, 0, 1/2, 0, 0)                            rank 5  resid 1.4e-14   protected: 
  B1-A2: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  B1-B2: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.6e-15   protected: 
  B1-R3: (0, -1/4, 1/2, 0, 0)                         rank 5  resid 1.1e-14   protected: C_A^2C_F 
  B1-L2: (0, 1/4, -1, 1, 0)                           rank 5  resid 4.8e-15   protected: C_A^2C_F 
  B1-L4: (0, 1/4, -1, 1, 0)                           rank 5  resid 7.7e-15   protected: C_A^2C_F 
  R2-A2: (0, 0, -1/2, 0, 0)                           rank 5  resid 1.4e-14   protected: 
  R2-B2: (0, 0, -1/2, 0, 0)                           rank 5  resid 1.4e-14   protected: 
  R2-R3: (0, -1/4, 0, 0, 0)                           rank 5  resid 2.5e-14   protected: C_A^2C_F 
  R2-L2: (0, 1/4, -1/2, 0, 0)                         rank 5  resid 1.1e-14   protected: C_A^2C_F 
  R2-L4: (0, 1/4, -1/2, 0, 0)                         rank 5  resid 1.1e-14   protected: C_A^2C_F 
  A2-A2: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 
  A2-B2: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 
  A2-R3: (0, 0, 1/2, 0, 0)                            rank 5  resid 2.1e-14   protected: 
  A2-L2: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.2e-15   protected: 
  A2-L4: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  B2-B2: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 
  B2-R3: (0, 0, 1/2, 0, 0)                            rank 5  resid 2.1e-14   protected: 
  B2-L2: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.4e-15   protected: 
  B2-L4: (0, 0, -1/2, 1, 0)                           rank 5  resid 8.2e-15   protected: 
  R3-L2: (0, 0, -1/2, 0, 0)                           rank 5  resid 2.1e-14   protected: 
  R3-L4: (0, 0, -1/2, 0, 0)                           rank 5  resid 2.1e-14   protected: 
  L2-L4: (0, 0, 0, 1, 0)                              rank 5  resid 1.1e-14   protected: 

largest fit residual (with SU(6) holdout): 2.49e-14
graphs with a dFA component: 0 of 59

factorization across the cut through P2: col(X,Y) - kappa_up(X) kappa_dn(Y) (must vanish; signs as in the
graph colors, l emitted above the cut, absorbed below)
   largest deviation: 4.2e-13

softest pair P2 (P1 in the upper blob):
   G_up x G_dn  = col(L1,L2)  = (-1/8, 3/4, -3/2, 1, 0)   (b_A^3 = (-1/8, 3/4, -3/2, 1, 0) )
   G_up x C_dn  = col(L1,A2)  = (0, 1/4, -1, 1, 0)   = col(L1,B2) = (0, 1/4, -1, 1, 0)   (C_F b_A^2)
   C_up x G_dn  = col(A2,L2)  = (0, 0, -1/2, 1, 0)   = col(B2,L2) = (0, 0, -1/2, 1, 0)   (C_F^2 b_A)
   C_up x C_dn  = col(A2,B2)  = (0, 0, 0, 1, 0)   A2-A2 = (0, 0, 0, 1, 0)   B2-B2 = (0, 0, 0, 1, 0)
   lower coherent identity col(X,R3) + col(X,L2) - col(X,A2) for upper X (must vanish): 1.9817480989559044e-14
   nested upper identities, for every lower Y:
      Y=L2: R1 - L1 + A1 = (0, 0, 0, 0, 0);  R2 - A1 + A2 = (0, 0, 0, 0, 0)
      Y=R3: R1 - L1 + A1 = (0, 0, 0, 0, 0);  R2 - A1 + A2 = (0, 0, 0, 0, 0)
      Y=A2: R1 - L1 + A1 = (0, 0, 0, 0, 0);  R2 - A1 + A2 = (0, 0, 0, 0, 0)

softest pair P1 (P2 in the lower blob):
   G_up x G_dn  = col(L1,L2)  = (-1/8, 3/4, -3/2, 1, 0)
   G_up x C_dn  = col(L1,A1)  = (0, 0, -1/2, 1, 0)   = col(L1,B1) = (0, 0, -1/2, 1, 0)   (C_F^2 b_A)
   C_up x G_dn  = col(A1,L2)  = (0, 1/4, -1, 1, 0)   = col(B1,L2) = (0, 1/4, -1, 1, 0)   (C_F b_A^2)
   C_up x C_dn  = col(A1,B1)  = (0, 0, 0, 1, 0)   A1-A1 = (0, 0, 0, 1, 0)

protected components (C_A^3, C_A^2 C_F, dFA) of each product:
   G x G               : C_A^3 -1/8, C_A^2C_F 3/4, dFA 0
   G(harder side) x C  : C_A^3 0, C_A^2C_F 1/4, dFA 0
   C x G(softer side)  : C_A^3 0, C_A^2C_F 0, dFA 0
   C x C               : C_A^3 0, C_A^2C_F 0, dFA 0


==> anc/numbers/deposit/R6/B3_route1/color_3rung.py <==
#!/usr/bin/env python3
"""Class I color: the three-rung ladder (two t-channel quark pairs) plus one extra gluon c, all attachments.

Ladder: u-line u(p1) -> V1 -> A1 -> V2 -> A2 -> V3 -> vbar(p2); d-line v(p4) -> W3 -> B2 -> W2 -> B1 -> W1 -> ubar(p3);
rungs g1 = V1-W1 (color a1), g2 = V2-W2 (a2), g3 = V3-W3 (a3).  Pair P1 = (A1, B1) between g1 and g2, pair
P2 = (A2, B2) between g2 and g3.
  U (p2 end -> p1 end) = [L2] t^{a3} [A2] t^{a2} [A1] t^{a1} [L1]
  D (p3 end -> p4 end) = [L3] t^{b1} [B1] t^{b2} [B2] t^{b3} [L4]
with b_k = a_k unless the gluon ends on rung k (position Rk), where the factor i f^{a_k b_k c} appears (the
convention of B2_route1/color_all.py).  Positions: L1, L3 (upper legs), L2, L4 (lower legs), R1, R2, R3,
A1, A2, B1, B2.  Two ends in the same soft segment give t^c t^c.

Output, per Born, in the basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F)):
 1. the table of every attachment (fit over SU(2)-SU(5), SO(5), SO(7), Sp(4), G2; SU(6) held out);
 2. the factorization col(X,Y) = kappa_up(X) kappa_dn(Y) across the cut through either pair (Adj occurs once in
    R x Rbar, so an arc of the trace with one insertion is proportional to t^c);
 3. the products Glauber/coherent for both placements of the softest pair, and which carry the protected
    components C_A^3, C_A^2 C_F and dFA (per Born; these map onto C_F C_A^3, C_F^2 C_A^2 and dFA/N_R of S_4).
"""
import itertools
import numpy as np
from fractions import Fraction
from color_engine import ColorFitter, fmt, to_fracs, color_value
from groups import BASIS_NAMES

POS = ['L1', 'L3', 'R1', 'A1', 'B1', 'R2', 'A2', 'B2', 'R3', 'L2', 'L4']


def graph(X, Y):
    pos = [X, Y]
    fv = []
    b = {}
    for k in (1, 2, 3):
        if f'R{k}' in pos:
            b[k] = f'b{k}'
            fv.append((f'a{k}', f'b{k}', 'c'))
        else:
            b[k] = f'a{k}'
    u = ['c'] * pos.count('L2') + ['a3'] + ['c'] * pos.count('A2') + ['a2'] + ['c'] * pos.count('A1') + ['a1'] + ['c'] * pos.count('L1')
    d = ['c'] * pos.count('L3') + [b[1]] + ['c'] * pos.count('B1') + [b[2]] + ['c'] * pos.count('B2') + [b[3]] + ['c'] * pos.count('L4')
    return u, d, fv


PAIRS = []
for i, X in enumerate(POS):
    for Y in POS[i:]:
        if X == Y and X not in ('A1', 'A2', 'B1', 'B2'):
            continue
        PAIRS.append((X, Y))


def casimir_vec(expr_coeffs):
    return np.array(expr_coeffs, dtype=float)


if __name__ == '__main__':
    CF_ = ColorFitter()
    table = {}
    print("Class I: three-rung ladder + one gluon; color per Born in", BASIS_NAMES)
    print("fit over SU(2)-SU(5), SO(5), SO(7), Sp(4), G2; residual includes the SU(6) holdout\n")
    worst = 0
    for (X, Y) in PAIRS:
        u, d, fv = graph(X, Y)
        sol, res, rank = CF_.fit(u, d, fv)
        worst = max(worst, res)
        table[(X, Y)] = sol
        prot = [abs(sol[0]) > 1e-9, abs(sol[1]) > 1e-9, abs(sol[4]) > 1e-9]
        print(f"  {X:>2}-{Y:<2}: {fmt(sol):<44} rank {rank}  resid {res:.1e}   protected: "
              f"{'C_A^3 ' if prot[0] else ''}{'C_A^2C_F ' if prot[1] else ''}{'dFA' if prot[2] else ''}")
    print(f"\nlargest fit residual (with SU(6) holdout): {worst:.2e}")
    nd = sum(1 for v in table.values() if abs(v[4]) > 1e-9)
    print(f"graphs with a dFA component: {nd} of {len(table)}")

    def col(X, Y):
        return table[(X, Y)] if (X, Y) in table else table[(Y, X)]

    # ---- factorization across the cut through P2 (upper: L1 L3 R1 A1 B1 R2, lower: R3 L2 L4, cut lines A2 B2)
    # kappa values derived by hand (arc of the trace with one insertion = kappa t^c, arc without = C_F^k):
    #   cut at P2, upper arc t^{a2}[A1]t^{a1}[J]t^{a1}[B1]t^{a2}: L1,L3 -> b_A^2; A1,B1 -> C_F b_A; R1 -> -(C_A/2) b_A = kappa(L1) - kappa(A1);
    #   R2 -> -(C_A/2) C_F; A2,B2 (insertion at the cut) -> C_F^2.  lower arc t^{a3}[J']t^{a3}: L2,L4 -> b_A;
    #   R3 -> +C_A/2; A2,B2 -> C_F.
    # In the basis, products of (C_A, C_F) monomials:
    def poly(cA3=0, cA2F=0, cAF2=0, cF3=0):
        return np.array([cA3, cA2F, cAF2, cF3, 0.0])
    bA2 = (0.25, -1.0, 1.0)            # b_A^2 in (C_A^2, C_A C_F, C_F^2)
    def times(two, one):
        """(x C_A^2 + y C_A C_F + z C_F^2) * (p C_A + q C_F) -> basis"""
        x, y, z = two; p, q = one
        return poly(x * p, x * q + y * p, y * q + z * p, z * q)
    kup = {'L1': bA2, 'L3': bA2, 'A1': (0, -0.5, 1.0), 'B1': (0, -0.5, 1.0), 'R1': (0.25, -0.5, 0.0),
           'R2': (0, -0.5, 0), 'A2': (0, 0, 1.0), 'B2': (0, 0, 1.0)}
    kdn = {'L2': (-0.5, 1.0), 'L4': (-0.5, 1.0), 'R3': (0.5, 0.0), 'A2': (0.0, 1.0), 'B2': (0.0, 1.0)}
    print("\nfactorization across the cut through P2: col(X,Y) - kappa_up(X) kappa_dn(Y) (must vanish; signs as in the")
    print("graph colors, l emitted above the cut, absorbed below)")
    mx = 0
    for X in ['L1', 'L3', 'R1', 'A1', 'B1', 'R2']:
        for Y in ['L2', 'L4', 'R3', 'A2', 'B2']:
            pred = times(kup[X], kdn[Y])
            diff = np.max(np.abs(col(X, Y) - pred))
            mx = max(mx, diff)
            if diff > 1e-8:
                print(f"   {X}-{Y}: graph {fmt(col(X, Y))}  predicted {fmt(pred.astype(complex))}")
    for Y in ['L2', 'L4', 'R3']:
        pred = times(kup['A2'], kdn[Y]); diff = np.max(np.abs(col('A2', Y) - pred)); mx = max(mx, diff)
        if diff > 1e-8:
            print(f"   A2-{Y}: graph {fmt(col('A2', Y))} predicted {fmt(pred.astype(complex))}")
    print(f"   largest deviation: {mx:.1e}")

    # ---- Glauber / coherent products, softest pair P2 (harder pair P1 in the upper blob)
    GU = col('L1', 'L2')
    print("\nsoftest pair P2 (P1 in the upper blob):")
    print("   G_up x G_dn  = col(L1,L2)  =", fmt(GU), "  (b_A^3 =", fmt(times(bA2, (-0.5, 1.0)).astype(complex)), ")")
    print("   G_up x C_dn  = col(L1,A2)  =", fmt(col('L1', 'A2')), "  = col(L1,B2) =", fmt(col('L1', 'B2')),
          "  (C_F b_A^2)")
    print("   C_up x G_dn  = col(A2,L2)  =", fmt(col('A2', 'L2')), "  = col(B2,L2) =", fmt(col('B2', 'L2')), "  (C_F^2 b_A)")
    print("   C_up x C_dn  = col(A2,B2)  =", fmt(col('A2', 'B2')), "  A2-A2 =", fmt(col('A2', 'A2')), "  B2-B2 =", fmt(col('B2', 'B2')))
    print("   lower coherent identity col(X,R3) + col(X,L2) - col(X,A2) for upper X (must vanish):",
          max(np.max(np.abs(col(X, 'R3') + col(X, 'L2') - col(X, 'A2'))) for X in ['L1', 'L3', 'R1', 'A1', 'B1', 'R2']))
    print("   nested upper identities, for every lower Y:")
    for Y in ['L2', 'R3', 'A2']:
        r1 = col('R1', Y) - col('L1', Y) + col('A1', Y)
        r2 = col('R2', Y) - col('A1', Y) + col('A2', Y)
        print(f"      Y={Y}: R1 - L1 + A1 = {fmt(r1)};  R2 - A1 + A2 = {fmt(r2)}")

    # ---- softest pair P1 (harder pair P2 in the lower blob): mirror
    print("\nsoftest pair P1 (P2 in the lower blob):")
    print("   G_up x G_dn  = col(L1,L2)  =", fmt(GU))
    print("   G_up x C_dn  = col(L1,A1)  =", fmt(col('L1', 'A1')), "  = col(L1,B1) =", fmt(col('L1', 'B1')), "  (C_F^2 b_A)")
    print("   C_up x G_dn  = col(A1,L2)  =", fmt(col('A1', 'L2')), "  = col(B1,L2) =", fmt(col('B1', 'L2')), "  (C_F b_A^2)")
    print("   C_up x C_dn  = col(A1,B1)  =", fmt(col('A1', 'B1')), "  A1-A1 =", fmt(col('A1', 'A1')))
    print("\nprotected components (C_A^3, C_A^2 C_F, dFA) of each product:")
    for lab, v in [("G x G", GU), ("G(harder side) x C", col('L1', 'A2')), ("C x G(softer side)", col('A2', 'L2')),
                   ("C x C", col('A2', 'B2'))]:
        print(f"   {lab:<20}: C_A^3 {Fraction(v[0].real).limit_denominator(100)}, C_A^2C_F {Fraction(v[1].real).limit_denominator(100)},"
              f" dFA {Fraction(v[4].real).limit_denominator(100)}")
    np.save('color_3rung_table.npy', {f"{k[0]}-{k[1]}": v for k, v in table.items()}, allow_pickle=True)


==> anc/numbers/deposit/R6/B3_route1/color_all.py <==
#!/usr/bin/env python3
"""Color factors of every attachment of one extra gluon c to the two-rung ladder (one-loop box),
t-channel singlet, divided by the Born color factor C_F, in the basis (C_A^2, C_A C_F, C_F^2).

Conventions (Peskin): quark-gluon vertex i g gamma^mu t^a, three-gluon vertex g f^{abc}[...],
[t^a, t^b] = i f^{abc} t^c.  All attachments carry the common factor (i g)^3 2p^rho; the rung
attachments then carry the extra factor i f^{abc} (derived in derivation_identity.py, eqs. (U1)-(L3)).

u-line matrix U: left index at the p2 end, right index at the p1 end.
d-line matrix D: left index at the p3 end, right index at the p4 end.
Box: U = t^{a2} t^{a1}, D = t^{a1} t^{a2}; a1 = upper rung, a2 = lower rung.
t-channel singlet projection (1/N) Tr(U D).

Upper ends of gluon c:  L1 (leg 1: U -> U t^c), L3 (leg 3: D -> t^c D),
   R1 (upper rung, colors a1 at V1 on the u-line and b1 at V3 on the d-line, factor i f^{a1 b1 c}),
   A (soft u-line between V2 and V1), B (soft d-line between V3 and V4).
Lower ends: L2 (U -> t^c U), L4 (D -> D t^c), R2 (lower rung, a2 at V2, b2 at V4, factor i f^{a2 b2 c}),
   A, B.
"""
import numpy as np
import itertools
from fractions import Fraction


def generators(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return T


def fstruct(T):
    n = len(T)
    f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))
    return f


def check_conventions(T, f):
    n = len(T)
    for a in range(n):
        for b in range(n):
            lhs = T[a] @ T[b] - T[b] @ T[a]
            rhs = sum(1j * f[a, b, c] * T[c] for c in range(n))
            assert np.allclose(lhs, rhs)


def color_factor(N, up, dn):
    """Singlet color factor (1/N) Tr(U D) summed over a1, a2, c (and b1/b2 for rungs)."""
    T = generators(N); n = len(T); f = fstruct(T)
    check_conventions(T, f)
    I = np.eye(N)
    total = 0
    # Upper rung relabels the d-line color at V3 to b1; lower rung relabels the d-line color at V4 to b2.
    for a1 in range(n):
        for a2 in range(n):
            for c in range(n):
                b1_list = [(b1, 1j * f[a1, b1, c]) for b1 in range(n) if f[a1, b1, c] != 0] if up == 'R1' else [(a1, 1.0)]
                b2_list = [(b2, 1j * f[a2, b2, c]) for b2 in range(n) if f[a2, b2, c] != 0] if dn == 'R2' else [(a2, 1.0)]
                for b1, w1 in b1_list:
                    for b2, w2 in b2_list:
                        # u-line pieces from p2 end (left) to p1 end (right)
                        uL = []  # list of matrices, left to right
                        if dn == 'L2':
                            uL.append(T[c])
                        uL.append(T[a2])
                        if 'A' in (up, dn):
                            # soft u-line insertion(s)
                            k = [up, dn].count('A')
                            uL += [T[c]] * k
                        uL.append(T[a1])
                        if up == 'L1':
                            uL.append(T[c])
                        # d-line pieces from p3 end (left) to p4 end (right)
                        dL = []
                        if up == 'L3':
                            dL.append(T[c])
                        dL.append(T[b1])
                        if 'B' in (up, dn):
                            k = [up, dn].count('B')
                            dL += [T[c]] * k
                        dL.append(T[b2])
                        if dn == 'L4':
                            dL.append(T[c])
                        U = I.copy()
                        for m in uL:
                            U = U @ m
                        D = I.copy()
                        for m in dL:
                            D = D @ m
                        total += w1 * w2 * np.trace(U @ D) / N
    CF = (N * N - 1) / (2 * N)
    return total / CF  # per Born


def fit(vals):
    """vals: dict N -> value; fit x CA^2 + y CA CF + z CF^2 on N=2,3,4, test N=5."""
    A = []; v = []
    for N in (2, 3, 4):
        CF = (N * N - 1) / (2 * N)
        A.append([N * N, N * CF, CF * CF]); v.append(vals[N])
    sol = np.linalg.solve(np.array(A, complex), np.array(v, complex))
    N = 5; CF = (N * N - 1) / (2 * N)
    pred = sol[0] * N * N + sol[1] * N * CF + sol[2] * CF * CF
    return sol, abs(pred - vals[5])


def fmt(sol):
    out = []
    for x in sol:
        re = Fraction(x.real).limit_denominator(64); im = Fraction(x.imag).limit_denominator(64)
        out.append(f"{re}" if im == 0 else f"{re}{'+' if im > 0 else ''}{im}i")
    return '(' + ', '.join(out) + ')'


if __name__ == '__main__':
    ups = ['L1', 'L3', 'R1', 'A', 'B']
    dns = ['L2', 'L4', 'R2', 'A', 'B']
    res = {}
    for up in ups:
        for dn in dns:
            vals = {N: color_factor(N, up, dn) for N in (2, 3, 4, 5)}
            sol, err = fit(vals)
            res[(up, dn)] = sol
            print(f"{up:>2} - {dn:<2}: per Born (C_A^2, C_A C_F, C_F^2) = {fmt(sol)}   N=5 residual {err:.1e}")
    # combinations (derivation_identity.py): upper coherent current = R1 - L1, lower coherent current = R2 + L2;
    # upper Glauber end = L1 (or L3), lower Glauber end = L2 (or L4).
    print()
    def comb(u, d):
        return res[(u, d)]
    cohU = lambda d: comb('R1', d) - comb('L1', d)
    cohD = lambda u: comb(u, 'R2') + comb(u, 'L2')
    rows = [
        ("G_up x G_dn   (L1 x L2)                 ", comb('L1', 'L2')),
        ("G_up x C_dn   (L1 x (R2 + L2))          ", cohD('L1')),
        ("C_up x G_dn   ((R1 - L1) x L2)          ", cohU('L2')),
        ("C_up x C_dn   ((R1 - L1) x (R2 + L2))   ", cohU('R2') + cohU('L2')),
        ("G_up x A,  G_up x B                     ", comb('L1', 'A')),
        ("A x G_dn,  B x G_dn                     ", comb('A', 'L2')),
        ("C_up x A,  C_up x B                     ", cohU('A')),
        ("A x C_dn,  B x C_dn                     ", cohD('A')),
        ("A x B, A x A, B x B                     ", comb('A', 'B')),
    ]
    for lab, v in rows:
        print(lab, ":", fmt(v))
    print("checks: G_up x B =", fmt(comb('L1', 'B')), " B x G_dn =", fmt(comb('B', 'L2')), " C_up x B =", fmt(cohU('B')),
          " B x C_dn =", fmt(cohD('B')), " A x A =", fmt(comb('A', 'A')), " B x B =", fmt(comb('B', 'B')))
    print("leg equivalences L1~L3, L2~L4 (must vanish):", fmt(comb('L1', 'L2') - comb('L3', 'L4')),
          fmt(comb('L1', 'R2') - comb('L3', 'R2')), fmt(comb('R1', 'L2') - comb('R1', 'L4')))
    print("operator identities: C_up = -A = -B and C_dn = +A = +B as color insertions (differences must vanish):")
    for d in ('L2', 'R2', 'A', 'B'):
        print(f"   lower end {d}: C_up + A = {fmt(cohU(d) + comb('A', d))},  C_up + B = {fmt(cohU(d) + comb('B', d))}")
    for u in ('L1', 'R1', 'A', 'B'):
        print(f"   upper end {u}: C_dn - A = {fmt(cohD(u) - comb(u, 'A'))},  C_dn - B = {fmt(cohD(u) - comb(u, 'B'))}")
    print("b_A^2 = (1/4, -1, 1), b_A C_F = (0, -1/2, 1), C_F^2 = (0, 0, 1)")


==> anc/numbers/deposit/R6/B3_route1/color_box2g.out <==
Class II: box + two gluons, every end at a leg (G) or on the soft pair (C), all orderings
per Born in (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F))

== types (c, d) = ('GG', 'GG'): 36 graphs; C_A^3 yes, C_A^2C_F yes, dFA yes
     U=c d a2 a1 c d | D=a1 a2                      (-13/24, 2, -5/2, 1, 1)
     U=d c a2 a1 c d | D=a1 a2                      (-5/12, 3/2, -2, 1, 1)
     U=c d a2 a1 d c | D=a1 a2                      (-5/12, 3/2, -2, 1, 1)
     U=d c a2 a1 d c | D=a1 a2                      (-13/24, 2, -5/2, 1, 1)
     U=c a2 a1 c d | D=a1 a2 d                      (-5/12, 3/2, -2, 1, 1)
     U=c a2 a1 d c | D=a1 a2 d                      (-13/24, 2, -5/2, 1, 1)
     U=c d a2 a1 c | D=d a1 a2                      (-13/24, 2, -5/2, 1, 1)
     U=d c a2 a1 c | D=d a1 a2                      (-5/12, 3/2, -2, 1, 1)
     U=c a2 a1 c | D=d a1 a2 d                      (-5/12, 3/2, -2, 1, 1)
     U=d a2 a1 c d | D=a1 a2 c                      (-13/24, 2, -5/2, 1, 1)
     U=d a2 a1 d c | D=a1 a2 c                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 c d | D=a1 a2 c d                      (-13/24, 2, -5/2, 1, 1)
     U=a2 a1 c d | D=a1 a2 d c                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 d c | D=a1 a2 c d                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 d c | D=a1 a2 d c                      (-13/24, 2, -5/2, 1, 1)
     U=d a2 a1 c | D=d a1 a2 c                      (-13/24, 2, -5/2, 1, 1)
     U=a2 a1 c | D=d a1 a2 c d                      (-13/24, 2, -5/2, 1, 1)
     U=a2 a1 c | D=d a1 a2 d c                      (-5/12, 3/2, -2, 1, 1)
     U=c d a2 a1 d | D=c a1 a2                      (-5/12, 3/2, -2, 1, 1)
     U=d c a2 a1 d | D=c a1 a2                      (-13/24, 2, -5/2, 1, 1)
     U=c a2 a1 d | D=c a1 a2 d                      (-13/24, 2, -5/2, 1, 1)
     U=c d a2 a1 | D=c d a1 a2                      (-13/24, 2, -5/2, 1, 1)
     U=d c a2 a1 | D=c d a1 a2                      (-5/12, 3/2, -2, 1, 1)
     U=c d a2 a1 | D=d c a1 a2                      (-5/12, 3/2, -2, 1, 1)
     U=d c a2 a1 | D=d c a1 a2                      (-13/24, 2, -5/2, 1, 1)
     U=c a2 a1 | D=c d a1 a2 d                      (-5/12, 3/2, -2, 1, 1)
     U=c a2 a1 | D=d c a1 a2 d                      (-13/24, 2, -5/2, 1, 1)
     U=d a2 a1 d | D=c a1 a2 c                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 d | D=c a1 a2 c d                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 d | D=c a1 a2 d c                      (-13/24, 2, -5/2, 1, 1)
     U=d a2 a1 | D=c d a1 a2 c                      (-13/24, 2, -5/2, 1, 1)
     U=d a2 a1 | D=d c a1 a2 c                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 | D=c d a1 a2 c d                      (-13/24, 2, -5/2, 1, 1)
     U=a2 a1 | D=c d a1 a2 d c                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 | D=d c a1 a2 c d                      (-5/12, 3/2, -2, 1, 1)
     U=a2 a1 | D=d c a1 a2 d c                      (-13/24, 2, -5/2, 1, 1)
== types (c, d) = ('GG', 'GC'): 24 graphs; C_A^3 yes, C_A^2C_F yes, dFA no
     U=c a2 d a1 c d | D=a1 a2                      (-1/4, 5/4, -2, 1, 0)
     U=c a2 d a1 d c | D=a1 a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 c d | D=a1 d a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 d c | D=a1 d a2                      (-1/4, 5/4, -2, 1, 0)
     U=c a2 d a1 c | D=d a1 a2                      (-1/4, 5/4, -2, 1, 0)
     U=c a2 a1 c | D=d a1 d a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 d a1 c d | D=a1 a2 c                      (-1/4, 5/4, -2, 1, 0)
     U=a2 d a1 d c | D=a1 a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 c d | D=a1 d a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 d c | D=a1 d a2 c                      (-1/4, 5/4, -2, 1, 0)
     U=a2 d a1 c | D=d a1 a2 c                      (-1/4, 5/4, -2, 1, 0)
     U=a2 a1 c | D=d a1 d a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 d a1 d | D=c a1 a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 d | D=c a1 d a2                      (-1/4, 5/4, -2, 1, 0)
     U=c a2 d a1 | D=c d a1 a2                      (-1/4, 5/4, -2, 1, 0)
     U=c a2 d a1 | D=d c a1 a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 | D=c d a1 d a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 | D=d c a1 d a2                      (-1/4, 5/4, -2, 1, 0)
     U=a2 d a1 d | D=c a1 a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 d | D=c a1 d a2 c                      (-1/4, 5/4, -2, 1, 0)
     U=a2 d a1 | D=c d a1 a2 c                      (-1/4, 5/4, -2, 1, 0)
     U=a2 d a1 | D=d c a1 a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 | D=c d a1 d a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 | D=d c a1 d a2 c                      (-1/4, 5/4, -2, 1, 0)
== types (c, d) = ('GG', 'CG'): 24 graphs; C_A^3 yes, C_A^2C_F yes, dFA no
     U=c d a2 d a1 c | D=a1 a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=d c a2 d a1 c | D=a1 a2                      (-1/4, 5/4, -2, 1, 0)
     U=c a2 d a1 c | D=a1 a2 d                      (-1/4, 5/4, -2, 1, 0)
     U=c d a2 a1 c | D=a1 d a2                      (-1/4, 5/4, -2, 1, 0)
     U=d c a2 a1 c | D=a1 d a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 c | D=a1 d a2 d                      (-1/8, 3/4, -3/2, 1, 0)
     U=d a2 d a1 c | D=a1 a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 d a1 c | D=a1 a2 c d                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 d a1 c | D=a1 a2 d c                      (-1/4, 5/4, -2, 1, 0)
     U=d a2 a1 c | D=a1 d a2 c                      (-1/4, 5/4, -2, 1, 0)
     U=a2 a1 c | D=a1 d a2 c d                      (-1/4, 5/4, -2, 1, 0)
     U=a2 a1 c | D=a1 d a2 d c                      (-1/8, 3/4, -3/2, 1, 0)
     U=c d a2 d a1 | D=c a1 a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=d c a2 d a1 | D=c a1 a2                      (-1/4, 5/4, -2, 1, 0)
     U=c a2 d a1 | D=c a1 a2 d                      (-1/4, 5/4, -2, 1, 0)
     U=c d a2 a1 | D=c a1 d a2                      (-1/4, 5/4, -2, 1, 0)
     U=d c a2 a1 | D=c a1 d a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 | D=c a1 d a2 d                      (-1/8, 3/4, -3/2, 1, 0)
     U=d a2 d a1 | D=c a1 a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 d a1 | D=c a1 a2 c d                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 d a1 | D=c a1 a2 d c                      (-1/4, 5/4, -2, 1, 0)
     U=d a2 a1 | D=c a1 d a2 c                      (-1/4, 5/4, -2, 1, 0)
     U=a2 a1 | D=c a1 d a2 c d                      (-1/4, 5/4, -2, 1, 0)
     U=a2 a1 | D=c a1 d a2 d c                      (-1/8, 3/4, -3/2, 1, 0)
== types (c, d) = ('GG', 'CC'): 12 graphs; C_A^3 yes, C_A^2C_F yes, dFA no
     U=c a2 d d a1 c | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=c a2 d a1 c | D=a1 d a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 c | D=a1 d d a2                      (0, 1/4, -1, 1, 0)
     U=a2 d d a1 c | D=a1 a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 c | D=a1 d a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 c | D=a1 d d a2 c                      (0, 1/4, -1, 1, 0)
     U=c a2 d d a1 | D=c a1 a2                      (0, 1/4, -1, 1, 0)
     U=c a2 d a1 | D=c a1 d a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=c a2 a1 | D=c a1 d d a2                      (0, 1/4, -1, 1, 0)
     U=a2 d d a1 | D=c a1 a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 | D=c a1 d a2 c                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 | D=c a1 d d a2 c                      (0, 1/4, -1, 1, 0)
== types (c, d) = ('GC', 'GC'): 36 graphs; C_A^3 no, C_A^2C_F yes, dFA no
     U=a2 c d a1 c d | D=a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d c a1 c d | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 c d a1 d c | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 d c a1 d c | D=a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 c a1 c d | D=a1 d a2                      (0, 1/4, -1, 1, 0)
     U=a2 c a1 d c | D=a1 d a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 c d a1 c | D=d a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d c a1 c | D=d a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 c a1 c | D=d a1 d a2                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 c d | D=a1 c a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d a1 d c | D=a1 c a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 c d | D=a1 c d a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 a1 c d | D=a1 d c a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 d c | D=a1 c d a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 d c | D=a1 d c a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d a1 c | D=d a1 c a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 a1 c | D=d a1 c d a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 a1 c | D=d a1 d c a2                      (0, 1/4, -1, 1, 0)
     U=a2 c d a1 d | D=c a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 d c a1 d | D=c a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 c a1 d | D=c a1 d a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 c d a1 | D=c d a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d c a1 | D=c d a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 c d a1 | D=d c a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 d c a1 | D=d c a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 c a1 | D=c d a1 d a2                      (0, 1/4, -1, 1, 0)
     U=a2 c a1 | D=d c a1 d a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d a1 d | D=c a1 c a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 d | D=c a1 c d a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 d | D=c a1 d c a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d a1 | D=c d a1 c a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 d a1 | D=d c a1 c a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=c d a1 c d a2                      (0, 1/2, -3/2, 1, 0)
     U=a2 a1 | D=c d a1 d c a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=d c a1 c d a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=d c a1 d c a2                      (0, 1/2, -3/2, 1, 0)
== types (c, d) = ('GC', 'CG'): 24 graphs; C_A^3 yes, C_A^2C_F yes, dFA no
     U=d a2 c d a1 c | D=a1 a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=d a2 d c a1 c | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 c d a1 c | D=a1 a2 d                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 d c a1 c | D=a1 a2 d                      (0, 1/4, -1, 1, 0)
     U=d a2 c a1 c | D=a1 d a2                      (0, 1/4, -1, 1, 0)
     U=a2 c a1 c | D=a1 d a2 d                      (0, 1/4, -1, 1, 0)
     U=d a2 d a1 c | D=a1 c a2                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 c | D=a1 c a2 d                      (0, 1/4, -1, 1, 0)
     U=d a2 a1 c | D=a1 c d a2                      (0, 1/4, -1, 1, 0)
     U=d a2 a1 c | D=a1 d c a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 c | D=a1 c d a2 d                      (0, 1/4, -1, 1, 0)
     U=a2 a1 c | D=a1 d c a2 d                      (-1/8, 3/4, -3/2, 1, 0)
     U=d a2 c d a1 | D=c a1 a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=d a2 d c a1 | D=c a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 c d a1 | D=c a1 a2 d                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 d c a1 | D=c a1 a2 d                      (0, 1/4, -1, 1, 0)
     U=d a2 c a1 | D=c a1 d a2                      (0, 1/4, -1, 1, 0)
     U=a2 c a1 | D=c a1 d a2 d                      (0, 1/4, -1, 1, 0)
     U=d a2 d a1 | D=c a1 c a2                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 | D=c a1 c a2 d                      (0, 1/4, -1, 1, 0)
     U=d a2 a1 | D=c a1 c d a2                      (0, 1/4, -1, 1, 0)
     U=d a2 a1 | D=c a1 d c a2                      (-1/8, 3/4, -3/2, 1, 0)
     U=a2 a1 | D=c a1 c d a2 d                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=c a1 d c a2 d                      (-1/8, 3/4, -3/2, 1, 0)
== types (c, d) = ('GC', 'CC'): 24 graphs; C_A^3 no, C_A^2C_F yes, dFA no
     U=a2 c d d a1 c | D=a1 a2                      (0, 0, -1/2, 1, 0)
     U=a2 d c d a1 c | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 d d c a1 c | D=a1 a2                      (0, 0, -1/2, 1, 0)
     U=a2 c d a1 c | D=a1 d a2                      (0, 1/4, -1, 1, 0)
     U=a2 d c a1 c | D=a1 d a2                      (0, 0, -1/2, 1, 0)
     U=a2 c a1 c | D=a1 d d a2                      (0, 0, -1/2, 1, 0)
     U=a2 d d a1 c | D=a1 c a2                      (0, 0, -1/2, 1, 0)
     U=a2 d a1 c | D=a1 c d a2                      (0, 0, -1/2, 1, 0)
     U=a2 d a1 c | D=a1 d c a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 c | D=a1 c d d a2                      (0, 0, -1/2, 1, 0)
     U=a2 a1 c | D=a1 d c d a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 c | D=a1 d d c a2                      (0, 0, -1/2, 1, 0)
     U=a2 c d d a1 | D=c a1 a2                      (0, 0, -1/2, 1, 0)
     U=a2 d c d a1 | D=c a1 a2                      (0, 1/4, -1, 1, 0)
     U=a2 d d c a1 | D=c a1 a2                      (0, 0, -1/2, 1, 0)
     U=a2 c d a1 | D=c a1 d a2                      (0, 1/4, -1, 1, 0)
     U=a2 d c a1 | D=c a1 d a2                      (0, 0, -1/2, 1, 0)
     U=a2 c a1 | D=c a1 d d a2                      (0, 0, -1/2, 1, 0)
     U=a2 d d a1 | D=c a1 c a2                      (0, 0, -1/2, 1, 0)
     U=a2 d a1 | D=c a1 c d a2                      (0, 0, -1/2, 1, 0)
     U=a2 d a1 | D=c a1 d c a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=c a1 c d d a2                      (0, 0, -1/2, 1, 0)
     U=a2 a1 | D=c a1 d c d a2                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=c a1 d d c a2                      (0, 0, -1/2, 1, 0)
== types (c, d) = ('CG', 'CG'): 36 graphs; C_A^3 no, C_A^2C_F yes, dFA no
     U=c d a2 c d a1 | D=a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=d c a2 c d a1 | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=c d a2 d c a1 | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=d c a2 d c a1 | D=a1 a2                      (0, 1/2, -3/2, 1, 0)
     U=c a2 c d a1 | D=a1 a2 d                      (0, 1/4, -1, 1, 0)
     U=c a2 d c a1 | D=a1 a2 d                      (0, 1/2, -3/2, 1, 0)
     U=c d a2 c a1 | D=a1 d a2                      (0, 1/2, -3/2, 1, 0)
     U=d c a2 c a1 | D=a1 d a2                      (0, 1/4, -1, 1, 0)
     U=c a2 c a1 | D=a1 d a2 d                      (0, 1/4, -1, 1, 0)
     U=d a2 c d a1 | D=a1 a2 c                      (0, 1/2, -3/2, 1, 0)
     U=d a2 d c a1 | D=a1 a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 c d a1 | D=a1 a2 c d                      (0, 1/2, -3/2, 1, 0)
     U=a2 c d a1 | D=a1 a2 d c                      (0, 1/4, -1, 1, 0)
     U=a2 d c a1 | D=a1 a2 c d                      (0, 1/4, -1, 1, 0)
     U=a2 d c a1 | D=a1 a2 d c                      (0, 1/2, -3/2, 1, 0)
     U=d a2 c a1 | D=a1 d a2 c                      (0, 1/2, -3/2, 1, 0)
     U=a2 c a1 | D=a1 d a2 c d                      (0, 1/2, -3/2, 1, 0)
     U=a2 c a1 | D=a1 d a2 d c                      (0, 1/4, -1, 1, 0)
     U=c d a2 d a1 | D=a1 c a2                      (0, 1/4, -1, 1, 0)
     U=d c a2 d a1 | D=a1 c a2                      (0, 1/2, -3/2, 1, 0)
     U=c a2 d a1 | D=a1 c a2 d                      (0, 1/2, -3/2, 1, 0)
     U=c d a2 a1 | D=a1 c d a2                      (0, 1/2, -3/2, 1, 0)
     U=d c a2 a1 | D=a1 c d a2                      (0, 1/4, -1, 1, 0)
     U=c d a2 a1 | D=a1 d c a2                      (0, 1/4, -1, 1, 0)
     U=d c a2 a1 | D=a1 d c a2                      (0, 1/2, -3/2, 1, 0)
     U=c a2 a1 | D=a1 c d a2 d                      (0, 1/4, -1, 1, 0)
     U=c a2 a1 | D=a1 d c a2 d                      (0, 1/2, -3/2, 1, 0)
     U=d a2 d a1 | D=a1 c a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 | D=a1 c a2 c d                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 | D=a1 c a2 d c                      (0, 1/2, -3/2, 1, 0)
     U=d a2 a1 | D=a1 c d a2 c                      (0, 1/2, -3/2, 1, 0)
     U=d a2 a1 | D=a1 d c a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=a1 c d a2 c d                      (0, 1/2, -3/2, 1, 0)
     U=a2 a1 | D=a1 c d a2 d c                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=a1 d c a2 c d                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=a1 d c a2 d c                      (0, 1/2, -3/2, 1, 0)
== types (c, d) = ('CG', 'CC'): 24 graphs; C_A^3 no, C_A^2C_F yes, dFA no
     U=c a2 c d d a1 | D=a1 a2                      (0, 0, -1/2, 1, 0)
     U=c a2 d c d a1 | D=a1 a2                      (0, 1/4, -1, 1, 0)
     U=c a2 d d c a1 | D=a1 a2                      (0, 0, -1/2, 1, 0)
     U=c a2 c d a1 | D=a1 d a2                      (0, 0, -1/2, 1, 0)
     U=c a2 d c a1 | D=a1 d a2                      (0, 1/4, -1, 1, 0)
     U=c a2 c a1 | D=a1 d d a2                      (0, 0, -1/2, 1, 0)
     U=a2 c d d a1 | D=a1 a2 c                      (0, 0, -1/2, 1, 0)
     U=a2 d c d a1 | D=a1 a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 d d c a1 | D=a1 a2 c                      (0, 0, -1/2, 1, 0)
     U=a2 c d a1 | D=a1 d a2 c                      (0, 0, -1/2, 1, 0)
     U=a2 d c a1 | D=a1 d a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 c a1 | D=a1 d d a2 c                      (0, 0, -1/2, 1, 0)
     U=c a2 d d a1 | D=a1 c a2                      (0, 0, -1/2, 1, 0)
     U=c a2 d a1 | D=a1 c d a2                      (0, 1/4, -1, 1, 0)
     U=c a2 d a1 | D=a1 d c a2                      (0, 0, -1/2, 1, 0)
     U=c a2 a1 | D=a1 c d d a2                      (0, 0, -1/2, 1, 0)
     U=c a2 a1 | D=a1 d c d a2                      (0, 1/4, -1, 1, 0)
     U=c a2 a1 | D=a1 d d c a2                      (0, 0, -1/2, 1, 0)
     U=a2 d d a1 | D=a1 c a2 c                      (0, 0, -1/2, 1, 0)
     U=a2 d a1 | D=a1 c d a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 d a1 | D=a1 d c a2 c                      (0, 0, -1/2, 1, 0)
     U=a2 a1 | D=a1 c d d a2 c                      (0, 0, -1/2, 1, 0)
     U=a2 a1 | D=a1 d c d a2 c                      (0, 1/4, -1, 1, 0)
     U=a2 a1 | D=a1 d d c a2 c                      (0, 0, -1/2, 1, 0)
== types (c, d) = ('CC', 'CC'): 30 graphs; C_A^3 no, C_A^2C_F no, dFA no
     U=a2 c c d d a1 | D=a1 a2                      (0, 0, 0, 1, 0)
     U=a2 c d c d a1 | D=a1 a2                      (0, 0, -1/2, 1, 0)
     U=a2 c d d c a1 | D=a1 a2                      (0, 0, 0, 1, 0)
     U=a2 d c c d a1 | D=a1 a2                      (0, 0, 0, 1, 0)
     U=a2 d c d c a1 | D=a1 a2                      (0, 0, -1/2, 1, 0)
     U=a2 d d c c a1 | D=a1 a2                      (0, 0, 0, 1, 0)
     U=a2 c c d a1 | D=a1 d a2                      (0, 0, 0, 1, 0)
     U=a2 c d c a1 | D=a1 d a2                      (0, 0, -1/2, 1, 0)
     U=a2 d c c a1 | D=a1 d a2                      (0, 0, 0, 1, 0)
     U=a2 c c a1 | D=a1 d d a2                      (0, 0, 0, 1, 0)
     U=a2 c d d a1 | D=a1 c a2                      (0, 0, 0, 1, 0)
     U=a2 d c d a1 | D=a1 c a2                      (0, 0, -1/2, 1, 0)
     U=a2 d d c a1 | D=a1 c a2                      (0, 0, 0, 1, 0)
     U=a2 c d a1 | D=a1 c d a2                      (0, 0, -1/2, 1, 0)
     U=a2 c d a1 | D=a1 d c a2                      (0, 0, 0, 1, 0)
     U=a2 d c a1 | D=a1 c d a2                      (0, 0, 0, 1, 0)
     U=a2 d c a1 | D=a1 d c a2                      (0, 0, -1/2, 1, 0)
     U=a2 c a1 | D=a1 c d d a2                      (0, 0, 0, 1, 0)
     U=a2 c a1 | D=a1 d c d a2                      (0, 0, -1/2, 1, 0)
     U=a2 c a1 | D=a1 d d c a2                      (0, 0, 0, 1, 0)
     U=a2 d d a1 | D=a1 c c a2                      (0, 0, 0, 1, 0)
     U=a2 d a1 | D=a1 c c d a2                      (0, 0, 0, 1, 0)
     U=a2 d a1 | D=a1 c d c a2                      (0, 0, -1/2, 1, 0)
     U=a2 d a1 | D=a1 d c c a2                      (0, 0, 0, 1, 0)
     U=a2 a1 | D=a1 c c d d a2                      (0, 0, 0, 1, 0)
     U=a2 a1 | D=a1 c d c d a2                      (0, 0, -1/2, 1, 0)
     U=a2 a1 | D=a1 c d d c a2                      (0, 0, 0, 1, 0)
     U=a2 a1 | D=a1 d c c d a2                      (0, 0, 0, 1, 0)
     U=a2 a1 | D=a1 d c d c a2                      (0, 0, -1/2, 1, 0)
     U=a2 a1 | D=a1 d d c c a2                      (0, 0, 0, 1, 0)

summary (type of gluon c, type of gluon d): which protected structures occur in some graph of the class
   GG x GG: C_A^3 Y  C_A^2C_F Y  dFA Y   (36 graphs)
   GG x GC: C_A^3 Y  C_A^2C_F Y  dFA -   (24 graphs)
   GG x CG: C_A^3 Y  C_A^2C_F Y  dFA -   (24 graphs)
   GG x CC: C_A^3 Y  C_A^2C_F Y  dFA -   (12 graphs)
   GC x GC: C_A^3 -  C_A^2C_F Y  dFA -   (36 graphs)
   GC x CG: C_A^3 Y  C_A^2C_F Y  dFA -   (24 graphs)
   GC x CC: C_A^3 -  C_A^2C_F Y  dFA -   (24 graphs)
   CG x CG: C_A^3 -  C_A^2C_F Y  dFA -   (36 graphs)
   CG x CC: C_A^3 -  C_A^2C_F Y  dFA -   (24 graphs)
   CC x CC: C_A^3 -  C_A^2C_F -  dFA -   (30 graphs)

connected configurations: i f^{c d e} with c, d one end each and e inserted; here c ends at a leg above,
d at a leg below, e at a third position (leg or soft line).  This is a class-I structure with one extra f.
     U=d a2 a1 c e      D=a1 a2          i f^(cde): (1/8, -1/2, 1/2, 0, 0)
     U=d a2 a1 e c      D=a1 a2          i f^(cde): (-1/8, 1/2, -1/2, 0, 0)
     U=d a2 a1 c        D=e a1 a2        i f^(cde): (1/8, -1/2, 1/2, 0, 0)
     U=d a2 e a1 c      D=a1 a2          i f^(cde): (-1/8, 1/2, -1/2, 0, 0)
     U=d a2 a1 c        D=a1 e a2        i f^(cde): (1/8, -1/2, 1/2, 0, 0)
     U=e d a2 a1 c      D=a1 a2          i f^(cde): (1/8, -1/2, 1/2, 0, 0)
     U=d a2 a1 c        D=a1 a2 e        i f^(cde): (1/8, -1/2, 1/2, 0, 0)

softest gluon s (outermost on the legs, both ends Glauber: the dipole phase) plus one gluon l of each type:
   l of type GG:
       (-5/12, 3/2, -2, 1, 1)                       e.g. l:L1-L2 s:L1-L2 (8 placements)
       (-13/24, 2, -5/2, 1, 1)                      e.g. l:L1-L4 s:L1-L2 (8 placements)
   l of type GC:
       (-1/8, 3/4, -3/2, 1, 0)                      e.g. l:L1-A s:L1-L2 (8 placements)
       (-1/4, 5/4, -2, 1, 0)                        e.g. l:L1-B s:L1-L2 (8 placements)
   l of type CG:
       (-1/8, 3/4, -3/2, 1, 0)                      e.g. l:A-L2 s:L1-L2 (8 placements)
       (-1/4, 5/4, -2, 1, 0)                        e.g. l:A-L4 s:L1-L2 (8 placements)
   l of type CC:
       (0, 1/4, -1, 1, 0)                           e.g. l:A-A s:L1-L2 (8 placements)
       (-1/8, 3/4, -3/2, 1, 0)                      e.g. l:A-B s:L1-L2 (8 placements)


==> anc/numbers/deposit/R6/B3_route1/color_box2g.py <==
#!/usr/bin/env python3
"""Class II color: the two-rung ladder (one soft pair A, B) plus two extra gluons c and d, three loops in all.

Box: U (p2 end -> p1 end) = [L2] t^{a2} [A] t^{a1} [L1],  D (p3 end -> p4 end) = [L3] t^{a1} [B] t^{a2} [L4].
In the leading-power language of B2 (and of class I) a gluon end in a jet is either a Glauber end, an insertion on
that jet's external legs (L1 or L3 above, L2 or L4 below), or a coherent end, an insertion on the soft pair
(A or B).  Each gluon here has one end above the pair or on it and one end below or on it:
   type GG : (L1|L3, L2|L4)    type GC : (L1|L3, A|B)    type CG : (A|B, L2|L4)    type CC : (A|B, A|B)
For two gluons every assignment of the four ends to segments is generated, with every ordering of ends that share
a segment.  The color per Born is fitted in (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F)) over SU(2)-SU(5),
SO(5), SO(7), Sp(4), G2 (SU(6) held out).

The equations' own two-gluon terms correspond to both gluons being Glauber exchanges of the external charge
(type GG for both), the dipole operator applied twice: there the softer gluon sits outside the harder one on
each leg.  The question answered here is which other type pairs carry the protected structures C_A^3 and dFA
(per Born; C_F C_A^3 and dFA/N_R of S_4), and C_A^2 C_F.
Also printed: the 'connected' configurations, where c and d meet at a three-gluon vertex in a single gluon e that
ends on the box (color i f^{c d e} times a class-I insertion of e), and the softest-gluon class, a gluon s
attached to the outermost leg positions (dipole operator) on top of a box plus a gluon l of any type.
"""
import itertools
from collections import defaultdict
import numpy as np
from fractions import Fraction
from color_engine import ColorFitter, fmt

UPPER_SEGS = ['L1', 'L3']
LOWER_SEGS = ['L2', 'L4']
SOFT_SEGS = ['A', 'B']
TYPES = {'G': None}


def end_choices(t, side):
    if t == 'G':
        return UPPER_SEGS if side == 'up' else LOWER_SEGS
    return SOFT_SEGS


def build(assign, orders):
    """assign: dict end_label -> segment; orders: dict segment -> tuple of end labels in order along the
    color sequence (left to right as written in U or D).  End labels are like 'c_up', 'c_dn', 'd_up', 'd_dn';
    the adjoint label of an end is its first letter."""
    def ins(seg):
        return [e[0] for e in orders.get(seg, ())]
    u = ins('L2') + ['a2'] + ins('A') + ['a1'] + ins('L1')
    d = ins('L3') + ['a1'] + ins('B') + ['a2'] + ins('L4')
    return u, d


def all_orderings(assign):
    segs = defaultdict(list)
    for e, sgm in assign.items():
        segs[sgm].append(e)
    keys = list(segs)
    for perms in itertools.product(*[list(itertools.permutations(segs[k])) for k in keys]):
        yield dict(zip(keys, perms))


if __name__ == '__main__':
    F = ColorFitter()
    results = defaultdict(list)    # (type_c, type_d) -> list of (description, sol)
    seen = set()
    types = ['GG', 'GC', 'CG', 'CC']
    for tc in types:
        for td in types:
            if types.index(td) < types.index(tc):
                continue
            for cu in end_choices(tc[0], 'up'):
                for cd in end_choices(tc[1], 'dn'):
                    for du in end_choices(td[0], 'up'):
                        for dd in end_choices(td[1], 'dn'):
                            assign = {'c_up': cu, 'c_dn': cd, 'd_up': du, 'd_dn': dd}
                            for orders in all_orderings(assign):
                                u, d = build(assign, orders)
                                key = (tuple(u), tuple(d))
                                if key in seen:
                                    continue
                                seen.add(key)
                                sol, res, rank = F.fit(u, d)
                                assert res < 1e-9, (u, d, res)
                                desc = 'U=' + ' '.join(u) + ' | D=' + ' '.join(d)
                                results[(tc, td)].append((desc, sol))
    print("Class II: box + two gluons, every end at a leg (G) or on the soft pair (C), all orderings")
    print("per Born in (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F))\n")
    summary = {}
    for k, lst in results.items():
        has3 = any(abs(s[0]) > 1e-9 for _, s in lst)
        has2 = any(abs(s[1]) > 1e-9 for _, s in lst)
        hasd = any(abs(s[4]) > 1e-9 for _, s in lst)
        summary[k] = (has3, has2, hasd, len(lst))
        print(f"== types (c, d) = {k}: {len(lst)} graphs; C_A^3 {'yes' if has3 else 'no'}, C_A^2C_F {'yes' if has2 else 'no'},"
              f" dFA {'yes' if hasd else 'no'}")
        for desc, sol in lst:
            print(f"     {desc:<46} {fmt(sol)}")
    print("\nsummary (type of gluon c, type of gluon d): which protected structures occur in some graph of the class")
    for k, (h3, h2, hd, n) in summary.items():
        print(f"   {k[0]} x {k[1]}: C_A^3 {'Y' if h3 else '-'}  C_A^2C_F {'Y' if h2 else '-'}  dFA {'Y' if hd else '-'}   ({n} graphs)")

    # ---- connected two-gluon configurations: c and d join at a three-gluon vertex into e, e ends on the box
    print("\nconnected configurations: i f^{c d e} with c, d one end each and e inserted; here c ends at a leg above,")
    print("d at a leg below, e at a third position (leg or soft line).  This is a class-I structure with one extra f.")
    for (cu, dd) in [('L1', 'L2')]:
        for epos in ['L1', 'L3', 'A', 'B', 'L2', 'L4']:
            for ordr in itertools.permutations(['c', 'e']) if epos == cu else [None]:
                orders = defaultdict(list)
                orders[cu] += list(ordr) if ordr else ['c']
                if epos != cu:
                    orders[epos] += ['e']
                if epos == dd:
                    orders[dd] = ['d', 'e'] if 'e' not in orders[dd] else orders[dd]
                    orders[dd] = list(dict.fromkeys(orders[dd] + ['d']))
                else:
                    orders[dd] += ['d']
                ins = lambda sgm: list(orders.get(sgm, []))
                u = ins('L2') + ['a2'] + ins('A') + ['a1'] + ins('L1')
                d_ = ins('L3') + ['a1'] + ins('B') + ['a2'] + ins('L4')
                sol, res, rank = F.fit(u, d_, [('c', 'd', 'e')])
                print(f"     U={' '.join(u):<16} D={' '.join(d_):<14} i f^(cde): {fmt(sol)}")

    # ---- softest gluon s at the outermost leg positions, on top of the box plus one gluon l of each type
    print("\nsoftest gluon s (outermost on the legs, both ends Glauber: the dipole phase) plus one gluon l of each type:")
    for tl in types:
        found = defaultdict(set)
        for lu in end_choices(tl[0], 'up'):
            for ld in end_choices(tl[1], 'dn'):
                for su in UPPER_SEGS:
                    for sd in LOWER_SEGS:
                        orders = defaultdict(list)
                        # l first (inner), then s outermost: on L1 the outer end is the right end of U,
                        # on L3 the left end of D, on L2 the left end of U, on L4 the right end of D.
                        for e_, sgm in (('l', lu), ('l', ld)):
                            orders[sgm].append(e_)
                        for sgm in (su, sd):
                            if sgm in ('L1', 'L4'):
                                orders[sgm].append('s')
                            else:
                                orders[sgm].insert(0, 's')
                        ins = lambda sgm: list(orders.get(sgm, []))
                        u = ins('L2') + ['a2'] + ins('A') + ['a1'] + ins('L1')
                        d_ = ins('L3') + ['a1'] + ins('B') + ['a2'] + ins('L4')
                        sol, res, rank = F.fit(u, d_)
                        found[fmt(sol)].add(f"l:{lu}-{ld} s:{su}-{sd}")
        print(f"   l of type {tl}:")
        for v, where in found.items():
            print(f"       {v:<44} e.g. {sorted(where)[0]} ({len(where)} placements)")


==> anc/numbers/deposit/R6/B3_route1/color_box2g_raw.out <==
  ... 0 graphs, 0 s
  ... 100 graphs, 0 s
  ... 200 graphs, 0 s
  ... 300 graphs, 1 s
  ... 400 graphs, 1 s
  ... 500 graphs, 1 s
  ... 600 graphs, 1 s
  ... 700 graphs, 1 s
  ... 800 graphs, 1 s
  ... 900 graphs, 1 s
  ... 1000 graphs, 2 s
  ... 1100 graphs, 2 s
  ... 1200 graphs, 2 s
  ... 1300 graphs, 2 s
raw two-gluon graphs on the box: 1386; largest fit residual (SU(6) holdout included) 9.4e-14
graphs with a dFA component: 144; graphs with a C_A^3 component: 606
dFA-carrying graphs grouped by the end types of the two gluons (G leg, C soft line, R rung):
  ('GG', 'GG'): 36 graphs, dFA coefficients [np.float64(1.0)]
      U=c d a2 a1 c d | D=a1 a2                                              (-13/24, 2, -5/2, 1, 1)
      U=d c a2 a1 c d | D=a1 a2                                              (-5/12, 3/2, -2, 1, 1)
      U=c d a2 a1 d c | D=a1 a2                                              (-5/12, 3/2, -2, 1, 1)
      U=d c a2 a1 d c | D=a1 a2                                              (-13/24, 2, -5/2, 1, 1)
  ('GG', 'GR'): 48 graphs, dFA coefficients [np.float64(-1.0), np.float64(1.0)]
      U=d a2 a1 c d | D=a1 b2 | f:[('a2', 'c', 'b2')]                        (-7/24, 3/4, -1/2, 0, 1)
      U=d a2 a1 d c | D=a1 b2 | f:[('a2', 'c', 'b2')]                        (-7/24, 3/4, -1/2, 0, 1)
      U=a2 a1 c d | D=a1 b2 d | f:[('a2', 'c', 'b2')]                        (-7/24, 3/4, -1/2, 0, 1)
      U=a2 a1 d c | D=a1 b2 d | f:[('a2', 'c', 'b2')]                        (-7/24, 3/4, -1/2, 0, 1)
  ('GG', 'RR'): 8 graphs, dFA coefficients [np.float64(-1.0)]
      U=c a2 a1 c | D=b1 b2 | f:[('a1', 'd', 'b1'), ('a2', 'd', 'b2')]       (1/6, -1/4, 0, 0, -1)
      U=a2 a1 c | D=b1 b2 c | f:[('a1', 'd', 'b1'), ('a2', 'd', 'b2')]       (1/6, -1/4, 0, 0, -1)
      U=a2 a1 | D=c b1 b2 c | f:[('a1', 'd', 'b1'), ('a2', 'd', 'b2')]       (1/6, -1/4, 0, 0, -1)
      U=d a2 a1 d | D=b1 b2 | f:[('a1', 'c', 'b1'), ('a2', 'c', 'b2')]       (1/6, -1/4, 0, 0, -1)
  ('GR', 'GR'): 32 graphs, dFA coefficients [np.float64(-1.0), np.float64(1.0)]
      U=a2 a1 c d | D=a1 b2 | f:[('a2', 'c', 'e2'), ('e2', 'd', 'b2')]       (-1/6, 1/4, 0, 0, 1)
      U=a2 a1 c d | D=a1 b2 | f:[('a2', 'd', 'e2'), ('e2', 'c', 'b2')]       (-1/24, 0, 0, 0, 1)
      U=a2 a1 d c | D=a1 b2 | f:[('a2', 'c', 'e2'), ('e2', 'd', 'b2')]       (-1/24, 0, 0, 0, 1)
      U=a2 a1 d c | D=a1 b2 | f:[('a2', 'd', 'e2'), ('e2', 'c', 'b2')]       (-1/6, 1/4, 0, 0, 1)
  ('GR', 'RR'): 16 graphs, dFA coefficients [np.float64(-1.0), np.float64(1.0)]
      U=a2 a1 c | D=b1 b2 | f:[('a1', 'd', 'b1'), ('a2', 'c', 'e2'), ('e2', 'd', 'b2')] (1/24, 0, 0, 0, -1)
      U=a2 a1 c | D=b1 b2 | f:[('a1', 'd', 'b1'), ('a2', 'd', 'e2'), ('e2', 'c', 'b2')] (1/24, 0, 0, 0, -1)
      U=a2 a1 | D=c b1 b2 | f:[('a1', 'd', 'b1'), ('a2', 'c', 'e2'), ('e2', 'd', 'b2')] (1/24, 0, 0, 0, -1)
      U=a2 a1 | D=c b1 b2 | f:[('a1', 'd', 'b1'), ('a2', 'd', 'e2'), ('e2', 'c', 'b2')] (1/24, 0, 0, 0, -1)
  ('RR', 'RR'): 4 graphs, dFA coefficients [np.float64(1.0)]
      U=a2 a1 | D=b1 b2 | f:[('a1', 'c', 'e1'), ('e1', 'd', 'b1'), ('a2', 'c', 'e2'), ('e2', 'd', 'b2')] (1/12, 0, 0, 0, 1)
      U=a2 a1 | D=b1 b2 | f:[('a1', 'c', 'e1'), ('e1', 'd', 'b1'), ('a2', 'd', 'e2'), ('e2', 'c', 'b2')] (-1/24, 0, 0, 0, 1)
      U=a2 a1 | D=b1 b2 | f:[('a1', 'd', 'e1'), ('e1', 'c', 'b1'), ('a2', 'c', 'e2'), ('e2', 'd', 'b2')] (-1/24, 0, 0, 0, 1)
      U=a2 a1 | D=b1 b2 | f:[('a1', 'd', 'e1'), ('e1', 'c', 'b1'), ('a2', 'd', 'e2'), ('e2', 'c', 'b2')] (1/12, 0, 0, 0, 1)


==> anc/numbers/deposit/R6/B3_route1/color_box2g_raw.py <==
#!/usr/bin/env python3
"""Class II, raw graphs: the two-rung ladder plus two gluons c and d, with every end at a leg (L1, L3, L2, L4),
a soft line (A, B) or a rung (R1, R2, three-gluon vertex), all orderings of ends sharing a segment, and both
orderings of two attachments on one rung.  Rung k with attachments x (nearer the u-line) then y carries
i f^{a_k x e} i f^{e y b_k}; with one attachment i f^{a_k x b_k} (B2 convention).  Gluon self-interaction graphs
(c and d meeting at a vertex) are in color_box2g.py.  Printed: how many graphs carry dFA, C_A^3, and the list of
the dFA-carrying graphs with the type (G = leg, C = soft line, R = rung) of each end."""
import itertools
from collections import defaultdict
import numpy as np
from color_engine import ColorFitter, fmt

POS = ['L1', 'L3', 'R1', 'A', 'B', 'R2', 'L2', 'L4']
TYPE = {'L1': 'G', 'L3': 'G', 'L2': 'G', 'L4': 'G', 'A': 'C', 'B': 'C', 'R1': 'R', 'R2': 'R'}


def graphs():
    ends = ['c1', 'c2', 'd1', 'd2']
    seen = set()
    for assign in itertools.product(POS, repeat=4):
        a = dict(zip(ends, assign))
        if (a['c1'], a['c2']) > (a['c2'], a['c1']) or (a['d1'], a['d2']) > (a['d2'], a['d1']):
            continue
        if a['c1'] == a['c2'] and a['c1'] not in ('A', 'B'):
            continue
        if a['d1'] == a['d2'] and a['d1'] not in ('A', 'B'):
            continue
        segs = defaultdict(list)
        for e, sgm in a.items():
            segs[sgm].append(e)
        keys = list(segs)
        for perms in itertools.product(*[list(itertools.permutations(segs[k])) for k in keys]):
            od = dict(zip(keys, perms))
            ins = lambda sgm: [e[0] for e in od.get(sgm, ())]
            fv = []
            bl = {}
            for k in (1, 2):
                att = [e[0] for e in od.get(f'R{k}', ())]
                if not att:
                    bl[k] = f'a{k}'
                elif len(att) == 1:
                    bl[k] = f'b{k}'; fv.append((f'a{k}', att[0], f'b{k}'))
                else:
                    bl[k] = f'b{k}'; fv += [(f'a{k}', att[0], f'e{k}'), (f'e{k}', att[1], f'b{k}')]
            u = ins('L2') + ['a2'] + ins('A') + ['a1'] + ins('L1')
            d = ins('L3') + [bl[1]] + ins('B') + [bl[2]] + ins('L4')
            key = (tuple(u), tuple(d), tuple(fv))
            if key in seen:
                continue
            seen.add(key)
            types = ''.join(sorted([TYPE[a['c1']] + TYPE[a['c2']], TYPE[a['d1']] + TYPE[a['d2']]]))
            yield u, d, fv, a, types


class CommFitter(ColorFitter):
    """ColorFitter (fit over SU(2)-SU(5), SO(5), SO(7), Sp(4), G2, SU(6) held out) evaluated with color_value_comm,
    which removes each i f^{xyz} through sum_z i f^{xyz} t^z = [t^x, t^y] (cross-checked against the expanded-trace
    contraction to 1e-15 on every class-I graph and on a sample of box graphs with one or two f)."""

    def fit(self, u, d, fv=()):
        from color_engine import color_value_comm
        from groups import fit_basis
        vals = [color_value_comm(g, u, d, fv) for g in self.fitgroups]
        sol, resid, rank = fit_basis(self.fitgroups, vals)
        hv = color_value_comm(self.hold, u, d, fv)
        return sol, max(resid, abs(np.dot(self.hold.basis, sol) - hv)), rank


if __name__ == '__main__':
    import sys, time
    F = CommFitter()
    only_rung = '--only-rung' in sys.argv
    t0 = time.time()
    n = 0; nd = 0; n3 = 0
    dlist = defaultdict(list)
    worst = 0
    for u, d, fv, a, types in graphs():
        if only_rung and not fv:
            continue
        sol, res, rank = F.fit(u, d, fv)
        if n % 100 == 0:
            print(f"  ... {n} graphs, {time.time() - t0:.0f} s", flush=True)
        worst = max(worst, res)
        n += 1
        if abs(sol[4]) > 1e-9:
            nd += 1
            gtypes = tuple(sorted([''.join(sorted(TYPE[a['c1']] + TYPE[a['c2']])), ''.join(sorted(TYPE[a['d1']] + TYPE[a['d2']]))]))
            dlist[gtypes].append(('U=' + ' '.join(u) + ' | D=' + ' '.join(d) + (' | f:' + str(fv) if fv else ''), sol))
        if abs(sol[0]) > 1e-9:
            n3 += 1
    print(f"raw two-gluon graphs on the box{' with at least one rung end' if only_rung else ''}: {n}; largest fit residual (SU(6) holdout included) {worst:.1e}")
    print(f"graphs with a dFA component: {nd}; graphs with a C_A^3 component: {n3}")
    print("dFA-carrying graphs grouped by the end types of the two gluons (G leg, C soft line, R rung):")
    for k, lst in sorted(dlist.items()):
        print(f"  {k}: {len(lst)} graphs, dFA coefficients {sorted(set(round(s[4].real, 6) for _, s in lst))}")
        for desc, sol in lst[:4]:
            print(f"      {desc:<70} {fmt(sol)}")


==> anc/numbers/deposit/R6/B3_route1/color_engine.py <==
#!/usr/bin/env python3
"""General color factor of a two-line graph in the t-channel singlet projection, with explicit generators.

A graph is given by
  u_seq : adjoint labels of the generators on the u-line, from the p2 end (left) to the p1 end (right),
  d_seq : adjoint labels on the d-line, from the p3 end (left) to the p4 end (right),
  fverts: list of (x, y, z) adjoint-label triples, each contributing a factor i f^{xyz}.
All labels are summed.  The singlet projection is (1/N_R) Tr(U D), and the result is divided by the Born
value C_F, so it is a color factor per Born (the same conventions as B2_route1/color_all.py).
The contraction is done with numpy.einsum on the generator tensor T[a,i,j] and f[a,b,c].
"""
import numpy as np
from fractions import Fraction
from groups import all_groups, fit_basis, BASIS_NAMES

LETTERS = 'abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ'
_PATHS = {}      # cached contraction paths, keyed by (expression, N_R)


def color_value(G, u_seq, d_seq, fverts=()):
    """Every adjoint label must occur exactly twice among the generators and f's.  Each factor i f^{xyz} is written
    as 2 Tr(t^x t^y t^z) - 2 Tr(t^y t^x t^z) (Tr(t^a t^b) = delta/2), so that every adjoint label sits on two
    generators; each such pair is replaced by the completeness tensor P_{ij,kl} = sum_a t^a_{ij} t^a_{kl}."""
    if not hasattr(G, 'P'):
        G.P = np.einsum('aij,akl->ijkl', G.T, G.T)
    terms = [(1.0, [list(u_seq) + list(d_seq)])]
    for (x, y, z) in fverts:
        nt = []
        for c, trs in terms:
            nt.append((2.0 * c, trs + [[x, y, z]]))
            nt.append((-2.0 * c, trs + [[y, x, z]]))
        terms = nt
    total = 0
    for c, trs in terms:
        slots = {}            # label -> list of (left index letter, right index letter)
        k = 0
        letters = []
        for tr in trs:
            n = len(tr)
            idx = [LETTERS[k + m] for m in range(n)]
            k += n
            for m, lab in enumerate(tr):
                slots.setdefault(lab, []).append((idx[m], idx[(m + 1) % n]))
        ops, subs = [], []
        for lab, sl in slots.items():
            assert len(sl) == 2, (lab, sl)
            (i, j), (kk, l) = sl
            ops.append(G.P); subs.append(i + j + kk + l)
        expr = ','.join(subs) + '->'
        key = (expr, G.N)
        if key not in _PATHS:
            _PATHS[key] = np.einsum_path(expr, *ops, optimize='greedy')[0]
        total += c * np.einsum(expr, *ops, optimize=_PATHS[key])
    return total / G.N / G.CF


class ColorFitter:
    """Evaluates a graph on all groups and fits the five-element per-Born basis; SU(6) is a holdout."""

    def __init__(self):
        self.groups = all_groups(include_su6=True)
        self.fitgroups = [g for g in self.groups if g.name != 'SU(6)']
        self.hold = [g for g in self.groups if g.name == 'SU(6)'][0]

    def fit(self, u_seq, d_seq, fverts=()):
        vals = [color_value(g, u_seq, d_seq, fverts) for g in self.fitgroups]
        sol, resid, rank = fit_basis(self.fitgroups, vals)
        hv = color_value(self.hold, u_seq, d_seq, fverts)
        hres = abs(np.dot(self.hold.basis, sol) - hv)
        return sol, max(resid, hres), rank

    def values(self, u_seq, d_seq, fverts=()):
        return np.array([color_value(g, u_seq, d_seq, fverts) for g in self.groups])


def frac(x, den=2000):
    if abs(x.imag) > 1e-9:
        return f"{Fraction(x.real).limit_denominator(den)}{'+' if x.imag > 0 else ''}{Fraction(x.imag).limit_denominator(den)}i"
    return str(Fraction(x.real).limit_denominator(den))


def fmt(sol):
    return '(' + ', '.join(frac(x) for x in sol) + ')'


def to_fracs(sol, den=2000):
    out = []
    for x in sol:
        assert abs(x.imag) < 1e-9, sol
        out.append(Fraction(x.real).limit_denominator(den))
    return out


_PATHS_DIRECT = {}


def color_value_direct(G, u_seq, d_seq, fverts=()):
    """Same quantity as color_value, contracted directly with T[a,i,j] and i f[a,b,c] (no expansion of f into
    traces); used for graphs with several three-gluon vertices, where the expanded network is large."""
    adj = []
    for x in list(u_seq) + list(d_seq) + [y for t in fverts for y in t]:
        if x not in adj:
            adj.append(x)
    seq = list(u_seq) + list(d_seq)
    n = len(seq)
    amap = {x: LETTERS[i] for i, x in enumerate(adj)}
    mlet = LETTERS[len(adj):len(adj) + n]
    ops, subs = [], []
    for k, x in enumerate(seq):
        ops.append(G.T); subs.append(amap[x] + mlet[k] + mlet[(k + 1) % n])
    for (x, y, z) in fverts:
        ops.append(1j * G.f); subs.append(amap[x] + amap[y] + amap[z])
    expr = ','.join(subs) + '->'
    key = (expr, G.N, G.nA)
    if key not in _PATHS_DIRECT:
        _PATHS_DIRECT[key] = np.einsum_path(expr, *ops, optimize='optimal' if len(ops) <= 10 else 'greedy')[0]
    return np.einsum(expr, *ops, optimize=_PATHS_DIRECT[key]) / G.N / G.CF


def color_value_comm(G, u_seq, d_seq, fverts=()):
    """Same quantity as color_value, with every factor i f^{xyz} removed through sum_z i f^{xyz} t^z = [t^x, t^y]
    (applied to a generator that carries one of the three labels; f is totally antisymmetric, so the label may be
    any of the three, with the cyclic order kept).  The result is a sum of single traces of generators with every
    adjoint label on exactly two generators, contracted with the completeness tensor P."""
    if not hasattr(G, 'P'):
        G.P = np.einsum('aij,akl->ijkl', G.T, G.T)
    terms = [(1.0, list(u_seq) + list(d_seq))]
    fl = [tuple(f) for f in fverts]
    while fl:
        done = False
        for idx, (x, y, z) in enumerate(fl):
            for (p, q, r) in ((x, y, z), (y, z, x), (z, x, y)):
                if all(r in seq for _, seq in terms) and all(r not in f for j, f in enumerate(fl) if j != idx):
                    nt = []
                    for c, seq in terms:
                        k = seq.index(r)
                        nt.append((c, seq[:k] + [p, q] + seq[k + 1:]))
                        nt.append((-c, seq[:k] + [q, p] + seq[k + 1:]))
                    terms = nt
                    fl.pop(idx)
                    done = True
                    break
            if done:
                break
        assert done, (u_seq, d_seq, fverts)
    total = 0
    for c, seq in terms:
        n = len(seq)
        idx = [LETTERS[m] for m in range(n)]
        slots = {}
        for m, lab in enumerate(seq):
            slots.setdefault(lab, []).append((idx[m], idx[(m + 1) % n]))
        ops, subs = [], []
        for lab, sl in slots.items():
            assert len(sl) == 2, (lab, seq)
            (i, j), (kk, l) = sl
            ops.append(G.P); subs.append(i + j + kk + l)
        expr = ','.join(subs) + '->'
        key = (expr, G.N)
        if key not in _PATHS:
            _PATHS[key] = np.einsum_path(expr, *ops, optimize='greedy')[0]
        total += c * np.einsum(expr, *ops, optimize=_PATHS[key])
    return total / G.N / G.CF


==> anc/numbers/deposit/R6/B3_route1/derivation_identity.py <==
#!/usr/bin/env python3
r"""Derivation and numerical check of the leading-power decomposition of the jet couplings of the gluon l.

Notation.  Sudakov components k = beta p1 + alpha p2 + k_perp, s = 2 p1.p2.  The soft lines leaving the
upper blob carry kA (u-quark A), kB (B line, downward momentum) and l, with alpha_A + alpha_B + alpha_l = 0.
The lower blob receives them; beta_qB = beta_A + beta_l = -beta_B.

Leading-power couplings (verified against exact tree-level Feynman rules in check_feynman_rules.py,
Checks 1-3; Ward identity to 1e-12, eikonal ratios -> 1 linearly in lambda):

 upper blob (common factor (i g)^3 2 p1^rho, spinor structure of the one-loop upper blob):
   (U1) leg 1 : c_L1 / ((-s alpha_l + i0)(s alpha_B + i0))
   (U2) leg 3 : c_L3 / (( s alpha_l + i0)(-s alpha_A + i0))
   (U3) rung  : c_R  / ((-s alpha_A + i0)(s alpha_B + i0)),         c_R = i f^{a b c} t^a(V1) x t^b(V3)
 lower blob (common factor (i g)^3, spinor structure of the one-loop lower blob):
   (L1) leg 2 : -2 p2^sigma c_L2 / (( s beta_l + i0)(s beta_qB + i0))
   (L2) leg 4 : -2 p2^sigma c_L4 / ((-s beta_l + i0)(s beta_A + i0))
   (L3) rung  : +2 p2^sigma c_R' / (( s beta_A + i0)(s beta_qB + i0)),  c_R' = i f^{a b c} t^a(V2) x t^b(V4)

In the t-channel singlet projection c_L1 = c_L3 =: c_L and c_L2 = c_L4 =: c_L' (color_all.py).  Partial
fractions with the i0 kept (x = s alpha_l, y = s alpha_A; x' = s beta_l, y' = s beta_A):

   (U1)+(U2) = c_L [ 2 pi i delta(x)/(y - i0) - K ],   K  = 1/((-y + i0)(-x - y + i0))       [ = (U3)/c_R ]
   (L1)+(L2) = c_L'[ 2 pi i delta(x')/(y' + i0) + K'], K' = 1/((y' + i0)(x' + y' + i0))       [ = (L3)/c_R' ]

hence, exactly at leading power,
   upper = 2 p1 { c_L 2 pi i delta(s alpha_l)/(s alpha_A - i0)  +  (c_R - c_L) K }
   lower = 2 p2 { c_L' 2 pi i delta(s beta_l)/(s beta_A + i0)   +  (c_R' + c_L') K' }.
The first terms (Glauber, G) exist only for the external legs; the second terms (coherent, C) combine legs
and rung with one kinematic function.  color_all.py shows that C_up acts as -T_A = -T_B and C_dn as
+T_A = +T_B (insertions on the soft quark lines), so every product has color b_A^2 (G x G), b_A C_F
(G x anything else) or C_F^2 (no G), per Born.

This program checks the two distribution identities numerically: for a smooth test function phi,
   int dx phi(x) [ (U1)+(U2) + K ]  ->  2 pi i phi(0) / y      as i0 = eps -> 0,
   int dx' phi(x') [ (L1)+(L2) - K' ]  ->  2 pi i phi(0) / y'  as eps -> 0.
"""
import mpmath as mp

mp.mp.dps = 30


def phi(x):
    return mp.e ** (-x * x) * (1 + x / 3)


def upper_check(y, eps):
    ie = 1j * eps
    def integrand(x):
        U1 = 1 / ((-x + ie) * (-x - y + ie))
        U2 = 1 / ((x + ie) * (-y + ie))
        K = 1 / ((-y + ie) * (-x - y + ie))
        return phi(x) * (U1 + U2 + K)
    pts = [-mp.inf, -abs(y) - 1, -y, -10 * eps, 0, 10 * eps, abs(y) + 1, mp.inf]
    pts = sorted(set(pts), key=lambda t: float(t) if t not in (-mp.inf, mp.inf) else (-1e99 if t == -mp.inf else 1e99))
    return mp.quad(integrand, pts, maxdegree=10)


def lower_check(y, eps):
    ie = 1j * eps
    def integrand(x):
        L1 = 1 / ((x + ie) * (x + y + ie))
        L2 = 1 / ((-x + ie) * (y + ie))
        Kp = 1 / ((y + ie) * (x + y + ie))
        # (L1)+(L2) carry the factor -2 p2 c_L'; the identity is -( (L1)+(L2) ) = 2 pi i delta/(y' + i0) + K'
        return phi(x) * (-(L1 + L2) - Kp)
    pts = [-mp.inf, -abs(y) - 1, -y, -10 * eps, 0, 10 * eps, abs(y) + 1, mp.inf]
    pts = sorted(set(pts), key=lambda t: float(t) if t not in (-mp.inf, mp.inf) else (-1e99 if t == -mp.inf else 1e99))
    return mp.quad(integrand, pts, maxdegree=10)


if __name__ == '__main__':
    for y in (mp.mpf('1.3'), mp.mpf('-0.7')):
        target = 2j * mp.pi * phi(0) / y
        print(f"y = {y}: target 2 pi i phi(0)/y = {mp.nstr(target, 12)}")
        for eps in ('1e-2', '1e-3', '1e-4'):
            e = mp.mpf(eps)
            u = upper_check(y, e); l = lower_check(y, e)
            print(f"   eps={eps}: upper {mp.nstr(u, 12)}  |diff| {mp.nstr(abs(u - target), 3)};"
                  f"  lower {mp.nstr(l, 12)}  |diff| {mp.nstr(abs(l - target), 3)}")


==> anc/numbers/deposit/R6/B3_route1/exact_integrand_color.py <==
#!/usr/bin/env python3
"""Exact two-loop integrand of the one-loop box plus one gluon l, all attachments, at generic soft points.

Purpose: test the statement (derived in derivation_identity.py) that at every point of the soft region with alpha_l != 0 and
beta_l != 0 (no Glauber delta function), the sum of all attachments of l (external legs, rungs, soft quark
lines) has, at leading power, a color factor proportional to C_F^2 only: its C_A^2 and C_A C_F components
vanish like a power of the soft scaling parameter lambda.

Graph: u-line u(p1) -> V1 -> A -> V2 -> vbar(p2); d-line v(p4) -> V4 -> B -> V3 -> ubar(p3);
rungs g1 (V1-V3) and g2 (V2-V4).  Forward kinematics q = 0: p3 = p1, p4 = p2.
Segments where an end of l can sit: 'L1' (u-line, p1 side of V1), 'A', 'L2' (u-line, p2 side of V2),
'L4' (d-line, p4 side of V4), 'B', 'L3' (d-line, p3 side of V3), 'R1', 'R2' (three-gluon vertex on a rung).
Loop momenta: kA = u-line momentum (along the arrow) just after V1; l = gluon momentum from end X to end Y.
Feynman rules (Peskin): quark vertex i g gamma^mu t^a, quark propagator i pslash/p^2, gluon propagator
-i g_{mu nu}/k^2, three-gluon vertex g f^{abc} V^{mu nu rho}(k1,k2,k3) (all momenta incoming).
The color factor of each graph is computed separately with explicit SU(N) generators (N = 2..5), with the
rung factor i f^{abc}; the kinematic part of a three-gluon vertex is then -i g V.
"""
import numpy as np
import itertools
import sys
from fractions import Fraction

sys.path.insert(0, '.')
from check_feynman_rules import GAM, METRIC, sl, dot, u_spinor, bar, sudakov, generators

g = 1.0
rs = 1.0e3
s = rs * rs
p1 = sudakov(1.0, 0.0, 0.0, 0.0, rs)
p2 = sudakov(0.0, 1.0, 0.0, 0.0, rs)
p3 = p1.copy()
p4 = p2.copy()
ID4 = np.eye(4, dtype=complex)


def Sq(p):
    return 1j * sl(p) / dot(p, p)


def Dg(k):
    return -1j / dot(k, k)


def V3(k1, k2, k3):
    """V^{mu nu rho} with upper indices for incoming momenta k1 (mu), k2 (nu), k3 (rho)."""
    gm = METRIC
    V = np.zeros((4, 4, 4), complex)
    for mu, nu, rho in itertools.product(range(4), repeat=3):
        V[mu, nu, rho] = gm[mu, nu] * (k1 - k2)[rho] + gm[nu, rho] * (k2 - k3)[mu] + gm[rho, mu] * (k3 - k1)[nu]
    return V


SEGS_U = ['L1', 'A', 'L2']      # along the u-line arrow: L1, V1, A, V2, L2
SEGS_D = ['L4', 'B', 'L3']      # along the d-line arrow: L4, V4, B, V3, L3


def line_vertices(segs, ends, Vfirst, Vsecond):
    """Ordered list of vertex labels along the arrow for a line with segments segs=[s0,s1,s2]
    and the vertices Vfirst (between s0 and s1), Vsecond (between s1 and s2).
    ends: dict end_label -> segment, e.g. {'X': 'A', 'Y': 'L1'}; two ends in one segment are ordered X first."""
    out = []
    for i, seg in enumerate(segs):
        here = [e for e in ('X', 'Y') if ends.get(e) == seg]
        out += here
        if i == 0:
            out.append(Vfirst)
        elif i == 1:
            out.append(Vsecond)
    return out


def kinematic(posX, posY, kA, l, hel):
    """Color-stripped kinematic integrand of the graph with l emitted at posX and absorbed at posY."""
    ends = {'X': posX, 'Y': posY}
    hu1, hu3 = hel
    u1 = u_spinor(p1, hu1); ub3 = bar(u_spinor(p3, hu3))
    vb2 = bar(u_spinor(p2, hu1)); v4 = u_spinor(p4, hu3)   # chiralities that give a nonzero Born
    # ---- u-line momenta
    uvert = line_vertices(SEGS_U, {k: v for k, v in ends.items() if v in SEGS_U}, 'V1', 'V2')
    # momentum after the last vertex must be -p2; momentum just after V1 is kA
    # walk forward from p1 to V1
    p = p1.copy(); umom = []   # momentum of the segment after each vertex
    idx_V1 = uvert.index('V1'); idx_V2 = uvert.index('V2')
    for v in uvert[:idx_V1]:
        p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    G1 = p - kA                # rung g1 leaves V1 toward V3 (or the three-gluon vertex)
    p = kA.copy(); umom.append(p.copy())
    for v in uvert[idx_V1 + 1:idx_V2]:
        p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    # after V2: determined backward from -p2
    q = -p2.copy()
    post = uvert[idx_V2 + 1:]
    for v in reversed(post):
        q = q + l if v == 'X' else q - l
    G2 = p - q                 # rung g2 leaves V2 toward V4
    p = q.copy(); umom.append(p.copy())
    for v in post:
        p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    assert np.allclose(p, -p2), (p, -p2)
    # rung arrivals at the d-line
    if 'R1' in (posX, posY):
        G1a = G1 - l if posX == 'R1' else G1 + l
    else:
        G1a = G1
    if 'R2' in (posX, posY):
        G2a = G2 - l if posX == 'R2' else G2 + l
    else:
        G2a = G2
    # ---- d-line momenta, from -p4
    dvert = line_vertices(SEGS_D, {k: v for k, v in ends.items() if v in SEGS_D}, 'V4', 'V3')
    p = -p4.copy(); dmom = []
    for v in dvert:
        if v == 'V4':
            p = p + G2a
        elif v == 'V3':
            p = p + G1a
        else:
            p = p - l if v == 'X' else p + l
        dmom.append(p.copy())
    assert np.allclose(p, p3), (p, p3)
    # ---- Dirac chains as tensors in the vertex indices (order: index per vertex in line order)
    def chain(left, vlist, moms, right):
        nv = len(vlist)
        T = np.zeros((4,) * nv, complex)
        for idx in itertools.product(range(4), repeat=nv):
            M = ID4.copy()
            # build from the right end: right spinor, then vertex 0, propagator after vertex 0, ...
            vec = right.copy()
            for j in range(nv):
                vec = (1j * g * GAM[idx[j]]) @ vec
                if j < nv - 1:
                    vec = Sq(moms[j]) @ vec
            T[idx] = left @ vec
        return T
    Tu = chain(vb2, uvert, umom, u1)
    Td = chain(ub3, dvert, dmom, v4)
    # ---- contract: map each vertex label to an index letter
    letters = iter('abcdefghijklmnop')
    lab = {}
    for v in uvert:
        lab[('u', v)] = next(letters)
    for v in dvert:
        lab[('d', v)] = next(letters)
    tensors = [Tu, Td]
    subs = [''.join(lab[('u', v)] for v in uvert), ''.join(lab[('d', v)] for v in dvert)]
    G = METRIC.astype(complex)
    # rung g1
    def add(t, sub):
        tensors.append(t); subs.append(sub)
    if 'R1' in (posX, posY):
        r1u, r1d, r1l = next(letters), next(letters), next(letters)   # three-gluon vertex indices
        k1 = G1; k2 = -G1a; k3 = (-l if posX == 'R1' else l)
        add(-1j * g * V3(k1, k2, k3), r1u + r1d + r1l)
        add(G * Dg(G1), lab[('u', 'V1')] + r1u)
        add(G * Dg(G1a), lab[('d', 'V3')] + r1d)
        lab['R1'] = r1l
    else:
        add(G * Dg(G1), lab[('u', 'V1')] + lab[('d', 'V3')])
    if 'R2' in (posX, posY):
        r2u, r2d, r2l = next(letters), next(letters), next(letters)
        k1 = G2; k2 = -G2a; k3 = (-l if posX == 'R2' else l)
        add(-1j * g * V3(k1, k2, k3), r2u + r2d + r2l)
        add(G * Dg(G2), lab[('u', 'V2')] + r2u)
        add(G * Dg(G2a), lab[('d', 'V4')] + r2d)
        lab['R2'] = r2l
    else:
        add(G * Dg(G2), lab[('u', 'V2')] + lab[('d', 'V4')])
    # gluon l propagator between the two ends
    def endlab(e, pos):
        if pos in ('R1', 'R2'):
            return lab[pos]
        line = 'u' if pos in SEGS_U else 'd'
        return lab[(line, e)]
    add(G * Dg(l), endlab('X', posX) + endlab('Y', posY))
    expr = ','.join(subs) + '->'
    return np.einsum(expr, *tensors, optimize=True)


def born_kin(hel):
    hu1, hu3 = hel
    u1 = u_spinor(p1, hu1); ub3 = bar(u_spinor(p3, hu3))
    vb2 = bar(u_spinor(p2, hu1)); v4 = u_spinor(p4, hu3)
    S = sum(METRIC[m, m] * (vb2 @ GAM[m] @ u1) * (ub3 @ GAM[m] @ v4) for m in range(4))
    return (1j * g) ** 2 * (-1j / s) * S


# ---------------- color factors (per Born) for every pair of ends
def fstruct(T):
    n = len(T)
    f = np.zeros((n, n, n))
    for a, b, c in itertools.product(range(n), repeat=3):
        f[a, b, c] = np.real(-2j * np.trace((T[a] @ T[b] - T[b] @ T[a]) @ T[c]))
    return f


def color_pair(N, posX, posY):
    T = generators(N); n = len(T); f = fstruct(T); I = np.eye(N)
    pos = [posX, posY]
    total = 0
    for a1, a2, c in itertools.product(range(n), repeat=3):
        b1l = [(b, 1j * f[a1, b, c]) for b in range(n) if f[a1, b, c] != 0] if 'R1' in pos else [(a1, 1.0)]
        b2l = [(b, 1j * f[a2, b, c]) for b in range(n) if f[a2, b, c] != 0] if 'R2' in pos else [(a2, 1.0)]
        for b1, w1 in b1l:
            for b2, w2 in b2l:
                # u-line color from the p2 end (left) to the p1 end (right): L2, t^{a2}, A, t^{a1}, L1
                U = I.copy()
                for seg, gen in (('L2', None), (None, T[a2]), ('A', None), (None, T[a1]), ('L1', None)):
                    if gen is not None:
                        U = U @ gen
                    else:
                        for _ in range(pos.count(seg)):
                            U = U @ T[c]
                # d-line color from the p3 end (left) to the p4 end (right): L3, t^{b1}, B, t^{b2}, L4
                D = I.copy()
                for seg, gen in (('L3', None), (None, T[b1]), ('B', None), (None, T[b2]), ('L4', None)):
                    if gen is not None:
                        D = D @ gen
                    else:
                        for _ in range(pos.count(seg)):
                            D = D @ T[c]
                total += w1 * w2 * np.trace(U @ D) / N
    CF = (N * N - 1) / (2 * N)
    return total / CF


def fit_basis(vals):
    A = []; v = []
    for N in (2, 3, 4):
        CF = (N * N - 1) / (2 * N)
        A.append([N * N, N * CF, CF * CF]); v.append(vals[N])
    sol = np.linalg.solve(np.array(A, complex), np.array(v, complex))
    N = 5; CF = (N * N - 1) / (2 * N)
    resid = abs(sol[0] * N * N + sol[1] * N * CF + sol[2] * CF * CF - vals[5])
    return sol, resid


ALLPOS = ['L1', 'A', 'L2', 'L4', 'B', 'L3', 'R1', 'R2']
PAIRS = [(x, y) for i, x in enumerate(ALLPOS) for y in ALLPOS[i:]
         if not (x == y and x in ('L1', 'L2', 'L3', 'L4', 'R1', 'R2'))]


if __name__ == '__main__':
    colors = {}
    for (x, y) in PAIRS:
        vals = {N: color_pair(N, x, y) for N in (2, 3, 4, 5)}
        sol, res = fit_basis(vals)
        assert res < 1e-9, (x, y, res)
        colors[(x, y)] = sol
    print("color factors per Born, basis (C_A^2, C_A C_F, C_F^2):")
    for k, v in colors.items():
        print(f"  {k[0]:>2}-{k[1]:<2}: ({Fraction(v[0].real).limit_denominator(64)}, {Fraction(v[1].real).limit_denominator(64)},"
              f" {Fraction(v[2].real).limit_denominator(64)})" + ("" if np.allclose(v.imag, 0) else f"  imag {v.imag}"))

    def col(x, y):
        return colors[(x, y)] if (x, y) in colors else colors[(y, x)]
    # Consistent routing within each gauge-invariant group: l always flows from the upper blob
    # (or from the soft line) toward the soft line (or the lower blob), so that the soft momenta
    # leaving the upper blob and entering the lower blob are the same for every attachment in a group.
    UP = ['L1', 'L3', 'R1']; DN = ['L2', 'L4', 'R2']
    groups = {
        'JJ (jet-jet)': [(x, y) for x in UP for y in DN],
        'Jup-A': [(x, 'A') for x in UP], 'Jup-B': [(x, 'B') for x in UP],
        'A-Jdn': [('A', y) for y in DN], 'B-Jdn': [('B', y) for y in DN],
        'soft-soft': [('A', 'A'), ('A', 'B'), ('B', 'B')],
        'same jet': [('L1', 'L3'), ('L1', 'R1'), ('L3', 'R1'), ('L2', 'L4'), ('L2', 'R2'), ('L4', 'R2')],
    }
    print("\nBorn spinor factor |S| for helicity labels (u-line, d-line):")
    for hel in [(1, 1), (-1, -1), (1, -1)]:
        print(f"   {hel}: |Born| = {abs(born_kin(hel)):.3e}" + ("   (helicity flip 1 -> 3: vanishes in the forward limit)" if hel == (1, -1) else ""))
    rng = np.random.default_rng(5)
    print("\nleading-power test at generic soft points (alpha_l, beta_l != 0):")
    print("for each group, |C_A^2 part| and |C_A C_F part| of sum(color x kinematic)/Born, divided by the largest")
    print("single graph of the group; the C_F^2 part is shown after the bar. Both first numbers must fall like lambda.")
    worst = {}
    for trial in range(4):
        bA, aA = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
        bl, al = rng.uniform(0.3, 1.5) * rng.choice([-1, 1]), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
        KA = rng.normal(size=2); kl = rng.normal(size=2)
        for hel in [(1, 1), (-1, -1)]:
            print(f" trial {trial}, helicities {hel}, (beta_A, alpha_A, beta_l, alpha_l) = ({bA:.2f}, {aA:.2f}, {bl:.2f}, {al:.2f})")
            for lam in (1e-2, 1e-3, 1e-4):
                kA = sudakov(bA * lam, aA * lam, KA[0] * lam * rs, KA[1] * lam * rs, rs)
                l = sudakov(bl * lam, al * lam, kl[0] * lam * rs, kl[1] * lam * rs, rs)
                B = born_kin(hel)
                line = f"   lam={lam:g}:"
                for gname, lst in groups.items():
                    tot = np.zeros(3, complex); sc = 0.0
                    for (x, y) in lst:
                        k = kinematic(x, y, kA, l, hel) / B
                        tot += col(x, y) * k; sc = max(sc, abs(k))
                    r = np.abs(tot) / sc
                    if gname != 'same jet':
                        worst[(gname, lam)] = max(worst.get((gname, lam), 0), r[0], r[1])
                    line += f" {gname.split()[0]}[{r[0]:.0e},{r[1]:.0e}|{r[2]:.2f}]"
                print(line)
    print("\nlargest |C_A^2| or |C_A C_F| fraction over all trials (groups other than 'same jet'):")
    for lam in (1e-2, 1e-3, 1e-4):
        print(f"   lam={lam:g}: " + ", ".join(f"{g}: {worst[(g, lam)]:.1e}" for g in groups if g != 'same jet'))
    # same-jet graphs: power suppressed relative to the jet-jet graphs
    kA = sudakov(0.7e-4, 0.9e-4, 0.5e-4 * rs, -0.3e-4 * rs, rs); l = sudakov(-0.6e-4, 0.8e-4, 0.2e-4 * rs, 0.6e-4 * rs, rs)
    B = born_kin((1, 1))
    jj = max(abs(kinematic(x, y, kA, l, (1, 1)) / B) for x in UP for y in DN)
    sj = max(abs(kinematic(x, y, kA, l, (1, 1)) / B) for (x, y) in groups['same jet'])
    print(f"\nsame-jet graphs / jet-jet graphs at lam = 1e-4: {sj/jj:.1e} (power suppressed)")


==> anc/numbers/deposit/R6/B3_route1/groups.out <==
SU(2): N_R=2, N_A=3, C_F=0.750000, C_A=2.000000, dFA/N_R=0.625000    [(N^2-1)(N^2+6)/48 = 0.625000, C_F=(N^2-1)/(2N)=0.750000]
SU(3): N_R=3, N_A=8, C_F=1.333333, C_A=3.000000, dFA/N_R=2.500000    [(N^2-1)(N^2+6)/48 = 2.500000, C_F=(N^2-1)/(2N)=1.333333]
SU(4): N_R=4, N_A=15, C_F=1.875000, C_A=4.000000, dFA/N_R=6.875000    [(N^2-1)(N^2+6)/48 = 6.875000, C_F=(N^2-1)/(2N)=1.875000]
SU(5): N_R=5, N_A=24, C_F=2.400000, C_A=5.000000, dFA/N_R=15.500000    [(N^2-1)(N^2+6)/48 = 15.500000, C_F=(N^2-1)/(2N)=2.400000]
SU(6): N_R=6, N_A=35, C_F=2.916667, C_A=6.000000, dFA/N_R=30.625000    [(N^2-1)(N^2+6)/48 = 30.625000, C_F=(N^2-1)/(2N)=2.916667]
SO(5): N_R=5, N_A=10, C_F=1.000000, C_A=1.500000, dFA/N_R=0.187500 
SO(7): N_R=7, N_A=21, C_F=1.500000, C_A=2.500000, dFA/N_R=0.859375 
Sp(4): N_R=4, N_A=10, C_F=1.250000, C_A=3.000000, dFA/N_R=2.578125 
G2: N_R=7, N_A=14, C_F=1.000000, C_A=2.000000, dFA/N_R=0.416667 
rank of the basis matrix over all groups: 5
rank over SU(2)..SU(6) only: 4
singular values (all groups): [2.98126587e+02 4.65785003e+00 7.00046253e-01 1.09283526e-01
 6.82730989e-03]


==> anc/numbers/deposit/R6/B3_route1/groups.py <==
#!/usr/bin/env python3
"""Explicit generators of the quark representation for the groups used in the three-loop color analysis.

Groups: SU(N) fundamental (N = 2..6), SO(5) and SO(7) vector, Sp(4) fundamental, G2 seven-dimensional.
Normalization Tr(t^a t^b) = delta^{ab}/2 for every group, Hermitian generators, f^{abc} from
[t^a, t^b] = i f^{abc} t^c, i.e. f^{abc} = -2 i Tr([t^a, t^b] t^c).

For each group the invariants are computed from the generators themselves:
  C_F  from sum_a t^a t^a = C_F 1,
  C_A  from f^{acd} f^{bcd} = C_A delta^{ab},
  dFA  = d_F^{abcd} d_A^{abcd} / N_R, with d_R^{abcd} the fully symmetrized trace (1/6) sum_perm Tr(T^a T^b T^c T^d)
         and (T_A^a)_{bc} = -i f^{abc}.
The per-Born basis of a three-loop color factor (total degree four, one quark trace) is
   B = (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/C_F).
Run as a program it prints the invariants and the checks (Jacobi, closure, C_F and C_A proportional to the identity,
SU(N) values of dFA against (N^2-1)(N^2+6)/48).
"""
import itertools
import numpy as np


def su_gens(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return np.array(T)


def so_gens(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex)
            m[i, j] = -1j; m[j, i] = 1j
            T.append(m / 2.0)          # Tr = 1/2
    return np.array(T)


def orthonormalize(mats):
    """Gram-Schmidt on Hermitian matrices with <X,Y> = Tr(X Y), result scaled to Tr = 1/2."""
    out = []
    for X in mats:
        Y = X.copy()
        for Z in out:
            Y = Y - 2 * np.trace(Z @ Y) * Z
        nrm = np.real(np.trace(Y @ Y))
        if nrm > 1e-10:
            out.append(Y / np.sqrt(2 * nrm))
    return np.array(out)


def herm_basis(n):
    B = []
    for i in range(n):
        m = np.zeros((n, n), complex); m[i, i] = 1; B.append(m)
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; B.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; B.append(m)
    return B


def sp4_gens():
    """Hermitian X with X^T J + J X = 0, J = [[0, 1], [-1, 0]] (2x2 blocks); dimension 10."""
    n = 4
    J = np.zeros((n, n)); J[0, 2] = J[1, 3] = 1; J[2, 0] = J[3, 1] = -1
    H = herm_basis(n)
    # linear map from real coefficients to the constraint (real and imaginary parts)
    A = []
    for X in H:
        C = X.T @ J + J @ X
        A.append(np.concatenate([C.real.ravel(), C.imag.ravel()]))
    A = np.array(A).T
    u, sv, vt = np.linalg.svd(A)
    null = vt[np.sum(sv > 1e-10):]
    mats = [sum(c * X for c, X in zip(v, H)) for v in null]
    T = orthonormalize(mats)
    assert len(T) == 10
    return T


def g2_gens():
    """so(7) generators that annihilate the octonion three-form phi; dimension 14."""
    lines = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in lines:
        i, j, k = i - 1, j - 1, k - 1
        for (a, b, c), sgn in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1), ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[a, b, c] = sgn
    basis = []
    for i in range(7):
        for j in range(i + 1, 7):
            m = np.zeros((7, 7)); m[i, j] = 1; m[j, i] = -1; basis.append(m)
    A = []
    for X in basis:
        D = (np.einsum('il,ljk->ijk', X, phi) + np.einsum('jl,ilk->ijk', X, phi) + np.einsum('kl,ijl->ijk', X, phi))
        A.append(D.ravel())
    A = np.array(A).T
    u, sv, vt = np.linalg.svd(A)
    null = vt[np.sum(sv > 1e-10):]
    mats = [1j * sum(c * X for c, X in zip(v, basis)) for v in null]
    T = orthonormalize(mats)
    assert len(T) == 14, len(T)
    return T


def fstruct(T):
    comm = np.einsum('aij,bjk->abik', T, T) - np.einsum('bij,ajk->abik', T, T)
    f = -2j * np.einsum('abik,cki->abc', comm, T)
    assert np.max(np.abs(f.imag)) < 1e-10
    return f.real


def sym_trace4(M):
    """(1/6) sum over the six orderings of b,c,d with a fixed: fully symmetric for a cyclic trace."""
    n, d = M.shape[0], M.shape[1]
    AB = np.einsum('aij,bjk->abik', M, M).reshape(n * n, d * d)          # (ab), (ik)
    CDt = np.einsum('ckl,dli->cdki', M, M).reshape(n * n, d * d)         # (cd), (ki) -> matches (ik) after transpose
    CDt = np.einsum('cdki->cdik', CDt.reshape(n, n, d, d)).reshape(n * n, d * d)
    t = (AB @ CDt.T).reshape(n, n, n, n)
    out = np.zeros_like(t)
    for p in itertools.permutations(range(4)):
        out += np.transpose(t, p)
    return out / 24.0


class Group:
    def __init__(self, name, T):
        self.name = name
        self.T = np.array(T)
        self.nA, self.N = self.T.shape[0], self.T.shape[1]
        self.f = fstruct(self.T)
        cas = np.einsum('aij,ajk->ik', self.T, self.T)
        self.CF = np.real(cas[0, 0])
        assert np.allclose(cas, self.CF * np.eye(self.N)), name
        ff = np.einsum('acd,bcd->ab', self.f, self.f)
        self.CA = ff[0, 0]
        assert np.allclose(ff, self.CA * np.eye(self.nA)), name
        # closure [t^a,t^b] = i f^{abc} t^c
        comm = np.einsum('aij,bjk->abik', self.T, self.T) - np.einsum('bij,ajk->abik', self.T, self.T)
        assert np.allclose(comm, 1j * np.einsum('abc,cik->abik', self.f, self.T))
        # Jacobi
        jac = (np.einsum('abe,ecd->abcd', self.f, self.f) + np.einsum('bce,ead->abcd', self.f, self.f)
               + np.einsum('cae,ebd->abcd', self.f, self.f))
        assert np.max(np.abs(jac)) < 1e-10
        TA = -1j * self.f            # (T_A^a)_{bc}
        dF = sym_trace4(self.T)
        dA = sym_trace4(TA)
        self.dFA = np.real(np.einsum('abcd,abcd->', dF, dA)) / self.N
        self.basis = np.array([self.CA ** 3, self.CA ** 2 * self.CF, self.CA * self.CF ** 2, self.CF ** 3,
                               self.dFA / self.CF])

    def __repr__(self):
        return f"{self.name}: N_R={self.N}, N_A={self.nA}, C_F={self.CF:.6f}, C_A={self.CA:.6f}, dFA/N_R={self.dFA:.6f}"


def all_groups(include_su6=False):
    gs = [Group(f"SU({n})", su_gens(n)) for n in (2, 3, 4, 5)]
    if include_su6:
        gs.append(Group("SU(6)", su_gens(6)))
    gs += [Group("SO(5)", so_gens(5)), Group("SO(7)", so_gens(7)), Group("Sp(4)", sp4_gens()), Group("G2", g2_gens())]
    return gs


BASIS_NAMES = ['C_A^3', 'C_A^2 C_F', 'C_A C_F^2', 'C_F^3', 'dFA/(N_R C_F)']


def fit_basis(groups, vals, holdout=None):
    """Least-squares fit of per-Born values over the groups to the five-element basis.
    Returns coefficients, the largest residual and the rank of the design matrix."""
    A = np.array([g.basis for g in groups])
    v = np.array(vals)
    sol, res, rank, sv = np.linalg.lstsq(A.astype(complex), v.astype(complex), rcond=None)
    resid = np.max(np.abs(A @ sol - v)) if len(v) else 0
    return sol, resid, rank


if __name__ == '__main__':
    gs = all_groups(include_su6=True)
    for g in gs:
        extra = ''
        if g.name.startswith('SU'):
            n = g.N
            extra = f"   [(N^2-1)(N^2+6)/48 = {(n*n-1)*(n*n+6)/48:.6f}, C_F=(N^2-1)/(2N)={(n*n-1)/(2*n):.6f}]"
        print(g, extra)
    A = np.array([g.basis for g in gs])
    print("rank of the basis matrix over all groups:", np.linalg.matrix_rank(A, tol=1e-8))
    A_su = np.array([g.basis for g in gs if g.name.startswith('SU')])
    print("rank over SU(2)..SU(6) only:", np.linalg.matrix_rank(A_su, tol=1e-8))
    print("singular values (all groups):", np.linalg.svd(A, compute_uv=False))


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung.out <==

===== softest pair P2, harder pair P1 (upper jet); entries: max(|C_A^3|,|C_A^2C_F|,|C_AC_F^2|,|dFA|) / largest graph  [|C_F^3| / largest graph]
 trial 0, hel (1, 1)
   lam=1e-02: JJ[3.5e-01|0.53] Jup-A2[5.2e-01|0.78] Jup-B2[2.5e-01|0.31] A2-Jdn[1.2e-02|0.98] B2-Jdn[4.4e-03|0.74] softsoft[7.4e-14|0.49] same-up[1.8e-02|1.75] same-dn[7.3e-01|0.11]
   lam=1e-04: JJ[1.3e-01|0.10] Jup-A2[1.7e-01|0.17] Jup-B2[1.9e-01|0.08] A2-Jdn[1.4e-04|1.00] B2-Jdn[6.8e-05|0.76] softsoft[5.0e-14|0.33] same-up[5.1e-01|1.64] same-dn[7.6e-01|0.00]
   lam=1e-06: JJ[1.4e-01|0.03] Jup-A2[1.8e-01|0.04] Jup-B2[2.1e-01|0.09] A2-Jdn[1.4e-06|1.00] B2-Jdn[6.8e-07|0.76] softsoft[4.9e-14|0.33] same-up[3.9e-01|1.37] same-dn[7.6e-01|0.00]
   lam=1e-08: JJ[1.7e-01|0.10] Jup-A2[2.2e-01|0.12] Jup-B2[2.3e-01|0.15] A2-Jdn[1.4e-08|1.00] B2-Jdn[6.4e-09|0.76] softsoft[4.9e-14|0.33] same-up[3.4e-01|1.22] same-dn[7.6e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 8.4e-04, dn 4.7e-09
 trial 0, hel (-1, -1)
   lam=1e-02: JJ[3.5e-01|0.53] Jup-A2[5.2e-01|0.78] Jup-B2[2.5e-01|0.31] A2-Jdn[1.2e-02|0.98] B2-Jdn[4.4e-03|0.74] softsoft[7.4e-14|0.49] same-up[1.8e-02|1.75] same-dn[7.3e-01|0.11]
   lam=1e-04: JJ[1.3e-01|0.10] Jup-A2[1.7e-01|0.17] Jup-B2[1.9e-01|0.08] A2-Jdn[1.4e-04|1.00] B2-Jdn[6.8e-05|0.76] softsoft[5.0e-14|0.33] same-up[5.1e-01|1.64] same-dn[7.6e-01|0.00]
   lam=1e-06: JJ[1.4e-01|0.03] Jup-A2[1.8e-01|0.04] Jup-B2[2.1e-01|0.09] A2-Jdn[1.4e-06|1.00] B2-Jdn[6.8e-07|0.76] softsoft[4.9e-14|0.33] same-up[3.9e-01|1.37] same-dn[7.6e-01|0.00]
   lam=1e-08: JJ[1.7e-01|0.10] Jup-A2[2.2e-01|0.12] Jup-B2[2.3e-01|0.15] A2-Jdn[1.4e-08|1.00] B2-Jdn[6.4e-09|0.76] softsoft[4.9e-14|0.33] same-up[3.4e-01|1.22] same-dn[7.6e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 8.4e-04, dn 4.7e-09
 trial 1, hel (1, 1)
   lam=1e-02: JJ[4.1e-01|0.68] Jup-A2[7.8e-01|1.36] Jup-B2[6.0e-01|1.01] A2-Jdn[2.1e-01|1.19] B2-Jdn[4.0e-03|0.55] softsoft[1.4e-13|0.95] same-up[2.2e-01|0.91] same-dn[5.3e-01|0.01]
   lam=1e-04: JJ[5.2e-01|0.86] Jup-A2[9.3e-01|1.55] Jup-B2[6.8e-01|1.13] A2-Jdn[1.3e-03|1.00] B2-Jdn[4.3e-05|0.54] softsoft[1.5e-13|0.97] same-up[3.1e-01|0.80] same-dn[5.4e-01|0.00]
   lam=1e-06: JJ[5.8e-01|0.97] Jup-A2[1.1e+00|1.75] Jup-B2[8.1e-01|1.34] A2-Jdn[1.3e-05|1.00] B2-Jdn[4.3e-07|0.54] softsoft[1.5e-13|0.97] same-up[3.6e-01|0.74] same-dn[5.4e-01|0.00]
   lam=1e-08: JJ[6.1e-01|1.01] Jup-A2[1.1e+00|1.84] Jup-B2[9.6e-01|1.59] A2-Jdn[1.3e-07|1.00] B2-Jdn[5.5e-09|0.54] softsoft[1.5e-13|0.97] same-up[3.7e-01|0.72] same-dn[5.4e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 1.6e-04, dn 2.7e-08
 trial 1, hel (-1, -1)
   lam=1e-02: JJ[4.1e-01|0.68] Jup-A2[7.8e-01|1.36] Jup-B2[6.0e-01|1.01] A2-Jdn[2.1e-01|1.19] B2-Jdn[4.0e-03|0.55] softsoft[1.4e-13|0.95] same-up[2.2e-01|0.91] same-dn[5.3e-01|0.01]
   lam=1e-04: JJ[5.2e-01|0.86] Jup-A2[9.3e-01|1.55] Jup-B2[6.8e-01|1.13] A2-Jdn[1.3e-03|1.00] B2-Jdn[4.3e-05|0.54] softsoft[1.5e-13|0.97] same-up[3.1e-01|0.80] same-dn[5.4e-01|0.00]
   lam=1e-06: JJ[5.8e-01|0.97] Jup-A2[1.1e+00|1.75] Jup-B2[8.1e-01|1.34] A2-Jdn[1.3e-05|1.00] B2-Jdn[4.3e-07|0.54] softsoft[1.5e-13|0.97] same-up[3.6e-01|0.74] same-dn[5.4e-01|0.00]
   lam=1e-08: JJ[6.1e-01|1.01] Jup-A2[1.1e+00|1.84] Jup-B2[9.6e-01|1.59] A2-Jdn[1.3e-07|1.00] B2-Jdn[5.5e-09|0.54] softsoft[1.5e-13|0.97] same-up[3.7e-01|0.72] same-dn[5.4e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 1.6e-04, dn 2.7e-08
 trial 2, hel (1, 1)
   lam=1e-02: JJ[2.1e-01|0.24] Jup-A2[5.5e-01|0.60] Jup-B2[1.2e-01|0.35] A2-Jdn[8.8e-03|0.55] B2-Jdn[4.9e-03|0.35] softsoft[2.7e-14|0.18] same-up[9.3e-01|0.77] same-dn[3.6e-01|0.01]
   lam=1e-04: JJ[9.7e-02|0.24] Jup-A2[3.1e-01|0.71] Jup-B2[2.9e-01|0.70] A2-Jdn[6.8e-05|0.55] B2-Jdn[5.0e-05|0.36] softsoft[4.4e-14|0.29] same-up[1.1e+00|0.29] same-dn[3.6e-01|0.00]
   lam=1e-06: JJ[1.2e-01|0.28] Jup-A2[3.5e-01|0.81] Jup-B2[3.5e-01|0.80] A2-Jdn[6.8e-07|0.55] B2-Jdn[5.0e-07|0.36] softsoft[4.5e-14|0.30] same-up[1.2e+00|0.16] same-dn[3.6e-01|0.00]
   lam=1e-08: JJ[1.3e-01|0.30] Jup-A2[3.7e-01|0.83] Jup-B2[3.7e-01|0.83] A2-Jdn[6.0e-09|0.55] B2-Jdn[4.3e-09|0.36] softsoft[4.5e-14|0.30] same-up[1.2e+00|0.12] same-dn[3.6e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 8.2e-06, dn 6.7e-09
 trial 2, hel (-1, -1)
   lam=1e-02: JJ[2.1e-01|0.24] Jup-A2[5.5e-01|0.60] Jup-B2[1.2e-01|0.35] A2-Jdn[8.8e-03|0.55] B2-Jdn[4.9e-03|0.35] softsoft[2.7e-14|0.18] same-up[9.3e-01|0.77] same-dn[3.6e-01|0.01]
   lam=1e-04: JJ[9.7e-02|0.24] Jup-A2[3.1e-01|0.71] Jup-B2[2.9e-01|0.70] A2-Jdn[6.8e-05|0.55] B2-Jdn[5.0e-05|0.36] softsoft[4.4e-14|0.29] same-up[1.1e+00|0.29] same-dn[3.6e-01|0.00]
   lam=1e-06: JJ[1.2e-01|0.28] Jup-A2[3.5e-01|0.81] Jup-B2[3.5e-01|0.80] A2-Jdn[6.8e-07|0.55] B2-Jdn[5.0e-07|0.36] softsoft[4.5e-14|0.30] same-up[1.2e+00|0.16] same-dn[3.6e-01|0.00]
   lam=1e-08: JJ[1.3e-01|0.30] Jup-A2[3.7e-01|0.83] Jup-B2[3.7e-01|0.83] A2-Jdn[6.0e-09|0.55] B2-Jdn[4.3e-09|0.36] softsoft[4.5e-14|0.30] same-up[1.2e+00|0.12] same-dn[3.6e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 8.2e-06, dn 6.7e-09
 trial 3, hel (1, 1)
   lam=1e-02: JJ[9.1e-03|0.11] Jup-A2[2.1e-01|0.52] Jup-B2[9.1e-01|1.01] A2-Jdn[2.0e-02|0.75] B2-Jdn[4.3e-03|0.42] softsoft[6.3e-14|0.42] same-up[1.4e+00|0.26] same-dn[4.3e-01|0.01]
   lam=1e-04: JJ[1.2e-01|0.30] Jup-A2[3.4e-01|0.77] Jup-B2[1.3e-01|0.19] A2-Jdn[1.6e-04|0.75] B2-Jdn[4.4e-05|0.43] softsoft[5.1e-14|0.35] same-up[1.3e+00|0.22] same-dn[4.3e-01|0.00]
   lam=1e-06: JJ[1.5e-01|0.34] Jup-A2[3.6e-01|0.81] Jup-B2[2.1e-01|0.62] A2-Jdn[1.6e-06|0.75] B2-Jdn[4.4e-07|0.43] softsoft[5.1e-14|0.34] same-up[1.3e+00|0.14] same-dn[4.3e-01|0.00]
   lam=1e-08: JJ[1.5e-01|0.34] Jup-A2[3.6e-01|0.81] Jup-B2[3.1e-01|0.75] A2-Jdn[1.7e-08|0.75] B2-Jdn[3.9e-09|0.43] softsoft[5.1e-14|0.34] same-up[1.3e+00|0.12] same-dn[4.3e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 7.2e-06, dn 8.5e-09
 trial 3, hel (-1, -1)
   lam=1e-02: JJ[9.1e-03|0.11] Jup-A2[2.1e-01|0.52] Jup-B2[9.1e-01|1.01] A2-Jdn[2.0e-02|0.75] B2-Jdn[4.3e-03|0.42] softsoft[6.3e-14|0.42] same-up[1.4e+00|0.26] same-dn[4.3e-01|0.01]
   lam=1e-04: JJ[1.2e-01|0.30] Jup-A2[3.4e-01|0.77] Jup-B2[1.3e-01|0.19] A2-Jdn[1.6e-04|0.75] B2-Jdn[4.4e-05|0.43] softsoft[5.1e-14|0.35] same-up[1.3e+00|0.22] same-dn[4.3e-01|0.00]
   lam=1e-06: JJ[1.5e-01|0.34] Jup-A2[3.6e-01|0.81] Jup-B2[2.1e-01|0.62] A2-Jdn[1.6e-06|0.75] B2-Jdn[4.4e-07|0.43] softsoft[5.1e-14|0.34] same-up[1.3e+00|0.14] same-dn[4.3e-01|0.00]
   lam=1e-08: JJ[1.5e-01|0.34] Jup-A2[3.6e-01|0.81] Jup-B2[3.1e-01|0.75] A2-Jdn[1.7e-08|0.75] B2-Jdn[3.9e-09|0.43] softsoft[5.1e-14|0.34] same-up[1.3e+00|0.12] same-dn[4.3e-01|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 7.2e-06, dn 8.5e-09
 largest non-C_F^3 fraction over all cross groups, trials, helicities: lam=1e-02: 9.1e-01, lam=1e-04: 9.3e-01, lam=1e-06: 1.1e+00, lam=1e-08: 1.1e+00

===== softest pair P1, harder pair P2 (lower jet); entries: max(|C_A^3|,|C_A^2C_F|,|C_AC_F^2|,|dFA|) / largest graph  [|C_F^3| / largest graph]
 trial 0, hel (1, 1)
   lam=1e-02: JJ[1.8e-01|0.37] Jup-A1[2.2e-02|0.64] Jup-B1[1.2e-03|0.62] A1-Jdn[2.4e-01|0.53] B1-Jdn[6.1e-02|0.34] softsoft[3.0e-13|2.03] same-up[6.2e-01|0.00] same-dn[3.2e-01|0.36]
   lam=1e-04: JJ[2.4e-01|0.52] Jup-A1[2.2e-04|0.62] Jup-B1[1.2e-05|0.62] A1-Jdn[1.8e-01|0.54] B1-Jdn[3.5e-01|0.79] softsoft[2.9e-13|1.95] same-up[6.2e-01|0.00] same-dn[1.6e-01|0.07]
   lam=1e-06: JJ[2.6e-01|0.57] Jup-A1[2.2e-06|0.62] Jup-B1[1.2e-07|0.62] A1-Jdn[3.1e-01|0.77] B1-Jdn[4.2e-01|0.90] softsoft[2.9e-13|1.93] same-up[6.2e-01|0.00] same-dn[1.0e-01|0.01]
   lam=1e-08: JJ[2.7e-01|0.57] Jup-A1[1.9e-08|0.62] Jup-B1[1.3e-09|0.62] A1-Jdn[4.0e-01|0.88] B1-Jdn[4.4e-01|0.93] softsoft[2.9e-13|1.93] same-up[6.2e-01|0.00] same-dn[8.7e-02|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 1.8e-08, dn 8.6e-05
 trial 0, hel (-1, -1)
   lam=1e-02: JJ[1.8e-01|0.37] Jup-A1[2.2e-02|0.64] Jup-B1[1.2e-03|0.62] A1-Jdn[2.4e-01|0.53] B1-Jdn[6.1e-02|0.34] softsoft[3.0e-13|2.03] same-up[6.2e-01|0.00] same-dn[3.2e-01|0.36]
   lam=1e-04: JJ[2.4e-01|0.52] Jup-A1[2.2e-04|0.62] Jup-B1[1.2e-05|0.62] A1-Jdn[1.8e-01|0.54] B1-Jdn[3.5e-01|0.79] softsoft[2.9e-13|1.95] same-up[6.2e-01|0.00] same-dn[1.6e-01|0.07]
   lam=1e-06: JJ[2.6e-01|0.57] Jup-A1[2.2e-06|0.62] Jup-B1[1.2e-07|0.62] A1-Jdn[3.1e-01|0.77] B1-Jdn[4.2e-01|0.90] softsoft[2.9e-13|1.93] same-up[6.2e-01|0.00] same-dn[1.0e-01|0.01]
   lam=1e-08: JJ[2.7e-01|0.57] Jup-A1[1.9e-08|0.62] Jup-B1[1.3e-09|0.62] A1-Jdn[4.0e-01|0.88] B1-Jdn[4.4e-01|0.93] softsoft[2.9e-13|1.93] same-up[6.2e-01|0.00] same-dn[8.7e-02|0.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 1.8e-08, dn 8.6e-05
 trial 1, hel (1, 1)
   lam=1e-02: JJ[1.7e-01|0.42] Jup-A1[5.0e-02|0.61] Jup-B1[1.8e-02|0.59] A1-Jdn[1.1e+00|1.35] B1-Jdn[1.7e-01|0.71] softsoft[1.3e-13|0.84] same-up[5.5e-01|0.00] same-dn[2.2e-01|0.34]
   lam=1e-04: JJ[1.6e-01|0.43] Jup-A1[5.3e-04|0.56] Jup-B1[1.7e-04|0.56] A1-Jdn[6.8e-01|1.30] B1-Jdn[3.1e-01|0.77] softsoft[1.3e-13|0.88] same-up[5.6e-01|0.00] same-dn[2.6e-01|0.12]
   lam=1e-06: JJ[1.7e-01|0.43] Jup-A1[5.3e-06|0.56] Jup-B1[1.7e-06|0.56] A1-Jdn[3.9e-01|0.91] B1-Jdn[3.2e-01|0.77] softsoft[1.4e-13|0.93] same-up[5.6e-01|0.00] same-dn[2.4e-01|0.01]
   lam=1e-08: JJ[1.8e-01|0.43] Jup-A1[5.0e-08|0.56] Jup-B1[1.4e-08|0.56] A1-Jdn[3.3e-01|0.81] B1-Jdn[3.2e-01|0.76] softsoft[1.4e-13|0.95] same-up[5.6e-01|0.00] same-dn[2.4e-01|0.05]
   same-jet / jet-jet largest graph at lam=1e-08: up 9.8e-08, dn 1.3e-04
 trial 1, hel (-1, -1)
   lam=1e-02: JJ[1.7e-01|0.42] Jup-A1[5.0e-02|0.61] Jup-B1[1.8e-02|0.59] A1-Jdn[1.1e+00|1.35] B1-Jdn[1.7e-01|0.71] softsoft[1.3e-13|0.84] same-up[5.5e-01|0.00] same-dn[2.2e-01|0.34]
   lam=1e-04: JJ[1.6e-01|0.43] Jup-A1[5.3e-04|0.56] Jup-B1[1.7e-04|0.56] A1-Jdn[6.8e-01|1.30] B1-Jdn[3.1e-01|0.77] softsoft[1.3e-13|0.88] same-up[5.6e-01|0.00] same-dn[2.6e-01|0.12]
   lam=1e-06: JJ[1.7e-01|0.43] Jup-A1[5.3e-06|0.56] Jup-B1[1.7e-06|0.56] A1-Jdn[3.9e-01|0.91] B1-Jdn[3.2e-01|0.77] softsoft[1.4e-13|0.93] same-up[5.6e-01|0.00] same-dn[2.4e-01|0.01]
   lam=1e-08: JJ[1.8e-01|0.43] Jup-A1[5.0e-08|0.56] Jup-B1[1.4e-08|0.56] A1-Jdn[3.3e-01|0.81] B1-Jdn[3.2e-01|0.76] softsoft[1.4e-13|0.95] same-up[5.6e-01|0.00] same-dn[2.4e-01|0.05]
   same-jet / jet-jet largest graph at lam=1e-08: up 9.8e-08, dn 1.3e-04
 trial 2, hel (1, 1)
   lam=1e-02: JJ[1.3e-01|0.07] Jup-A1[9.5e-03|0.32] Jup-B1[9.0e-03|0.32] A1-Jdn[9.5e-01|0.95] B1-Jdn[4.1e-01|0.17] softsoft[2.0e-13|1.33] same-up[3.2e-01|0.00] same-dn[7.2e-03|2.19]
   lam=1e-04: JJ[1.6e-01|0.01] Jup-A1[1.0e-04|0.33] Jup-B1[9.5e-05|0.33] A1-Jdn[9.9e-01|0.98] B1-Jdn[4.8e-01|0.04] softsoft[1.6e-13|1.06] same-up[3.3e-01|0.00] same-dn[6.8e-03|1.98]
   lam=1e-06: JJ[1.7e-01|0.00] Jup-A1[1.0e-06|0.33] Jup-B1[9.5e-07|0.33] A1-Jdn[9.6e-01|0.97] B1-Jdn[5.1e-01|0.02] softsoft[1.5e-13|1.03] same-up[3.3e-01|0.00] same-dn[8.4e-03|2.00]
   lam=1e-08: JJ[1.7e-01|0.01] Jup-A1[2.7e-09|0.33] Jup-B1[1.9e-09|0.33] A1-Jdn[9.6e-01|0.97] B1-Jdn[5.1e-01|0.02] softsoft[1.5e-13|1.03] same-up[3.3e-01|0.00] same-dn[8.6e-03|2.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 3.9e-10, dn 1.6e-05
 trial 2, hel (-1, -1)
   lam=1e-02: JJ[1.3e-01|0.07] Jup-A1[9.5e-03|0.32] Jup-B1[9.0e-03|0.32] A1-Jdn[9.5e-01|0.95] B1-Jdn[4.1e-01|0.17] softsoft[2.0e-13|1.33] same-up[3.2e-01|0.00] same-dn[7.2e-03|2.19]
   lam=1e-04: JJ[1.6e-01|0.01] Jup-A1[1.0e-04|0.33] Jup-B1[9.5e-05|0.33] A1-Jdn[9.9e-01|0.98] B1-Jdn[4.8e-01|0.04] softsoft[1.6e-13|1.06] same-up[3.3e-01|0.00] same-dn[6.8e-03|1.98]
   lam=1e-06: JJ[1.7e-01|0.00] Jup-A1[1.0e-06|0.33] Jup-B1[9.5e-07|0.33] A1-Jdn[9.6e-01|0.97] B1-Jdn[5.1e-01|0.02] softsoft[1.5e-13|1.03] same-up[3.3e-01|0.00] same-dn[8.4e-03|2.00]
   lam=1e-08: JJ[1.7e-01|0.01] Jup-A1[2.7e-09|0.33] Jup-B1[1.9e-09|0.33] A1-Jdn[9.6e-01|0.97] B1-Jdn[5.1e-01|0.02] softsoft[1.5e-13|1.03] same-up[3.3e-01|0.00] same-dn[8.6e-03|2.00]
   same-jet / jet-jet largest graph at lam=1e-08: up 3.9e-10, dn 1.6e-05
 trial 3, hel (1, 1)
   lam=1e-02: JJ[1.2e-01|0.28] Jup-A1[3.2e-04|0.47] Jup-B1[1.3e-04|0.47] A1-Jdn[5.3e-01|0.08] B1-Jdn[2.2e-01|1.01] softsoft[2.6e-13|1.71] same-up[4.7e-01|0.00] same-dn[2.9e-02|0.21]
   lam=1e-04: JJ[4.0e-02|0.40] Jup-A1[3.4e-06|0.47] Jup-B1[5.4e-07|0.47] A1-Jdn[5.6e-01|0.14] B1-Jdn[1.0e-01|0.81] softsoft[1.9e-13|1.26] same-up[4.7e-01|0.00] same-dn[5.0e-02|0.46]
   lam=1e-06: JJ[7.9e-02|0.32] Jup-A1[3.4e-08|0.47] Jup-B1[5.7e-09|0.47] A1-Jdn[5.9e-01|0.21] B1-Jdn[1.8e-01|0.65] softsoft[1.4e-13|0.92] same-up[4.7e-01|0.00] same-dn[6.0e-02|0.53]
   lam=1e-08: JJ[9.7e-02|0.28] Jup-A1[2.9e-09|0.47] Jup-B1[3.3e-09|0.47] A1-Jdn[6.2e-01|0.26] B1-Jdn[2.1e-01|0.58] softsoft[1.1e-13|0.72] same-up[4.7e-01|0.00] same-dn[6.3e-02|0.55]
   same-jet / jet-jet largest graph at lam=1e-08: up 7.8e-08, dn 3.2e-04
 trial 3, hel (-1, -1)
   lam=1e-02: JJ[1.2e-01|0.28] Jup-A1[3.2e-04|0.47] Jup-B1[1.3e-04|0.47] A1-Jdn[5.3e-01|0.08] B1-Jdn[2.2e-01|1.01] softsoft[2.6e-13|1.71] same-up[4.7e-01|0.00] same-dn[2.9e-02|0.21]
   lam=1e-04: JJ[4.0e-02|0.40] Jup-A1[3.4e-06|0.47] Jup-B1[5.4e-07|0.47] A1-Jdn[5.6e-01|0.14] B1-Jdn[1.0e-01|0.81] softsoft[1.9e-13|1.26] same-up[4.7e-01|0.00] same-dn[5.0e-02|0.46]
   lam=1e-06: JJ[7.9e-02|0.32] Jup-A1[3.4e-08|0.47] Jup-B1[5.7e-09|0.47] A1-Jdn[5.9e-01|0.21] B1-Jdn[1.8e-01|0.65] softsoft[1.4e-13|0.92] same-up[4.7e-01|0.00] same-dn[6.0e-02|0.53]
   lam=1e-08: JJ[9.7e-02|0.28] Jup-A1[2.9e-09|0.47] Jup-B1[3.3e-09|0.47] A1-Jdn[6.2e-01|0.26] B1-Jdn[2.1e-01|0.58] softsoft[1.1e-13|0.72] same-up[4.7e-01|0.00] same-dn[6.3e-02|0.55]
   same-jet / jet-jet largest graph at lam=1e-08: up 7.8e-08, dn 3.2e-04
 largest non-C_F^3 fraction over all cross groups, trials, helicities: lam=1e-02: 1.1e+00, lam=1e-04: 9.9e-01, lam=1e-06: 9.6e-01, lam=1e-08: 9.6e-01


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung.py <==
#!/usr/bin/env python3
"""Exact three-loop integrand of the three-rung ladder plus one gluon l, all attachments, at generic soft points.

Extension of B2_route1/exact_integrand_color.py (same Feynman rules, spinors, Born normalization and color
conventions) from the one-loop box to the two-loop ladder with two t-channel quark pairs.

Graph: u-line u(p1) -> V1 -> A1 -> V2 -> A2 -> V3 -> vbar(p2); d-line v(p4) -> W3 -> B2 -> W2 -> B1 -> W1 -> ubar(p3);
rungs g1 (V1-W1), g2 (V2-W2), g3 (V3-W3); forward kinematics p3 = p1, p4 = p2.
Segments for an end of l: u-line 'L1','A1','A2','L2'; d-line 'L4','B2','B1','L3'; three-gluon vertices 'R1','R2','R3'.
Loop momenta: k1 = u-line momentum just after V1, k2 = just after V2, l (emitted at end X, absorbed at end Y).
Feynman rules (Peskin): quark vertex i g gamma^mu t^a, quark propagator i pslash/p^2, gluon propagator
-i g_{mu nu}/k^2, three-gluon vertex g f^{abc} V^{mu nu rho}; color factor with the rung factor i f^{abc} is
taken from color_3rung.py (fit over nine groups), so the kinematic part of a three-gluon vertex is -i g V.

Test.  The softest pair (P2 or P1) and l are soft, all Sudakov components of order lambda; the harder pair is
strongly ordered, collinear to the jet it belongs to, with components (eta, eta*lambda, sqrt(eta*lambda)) for
P1 (above) or (eta*lambda, eta, sqrt(eta*lambda)) for P2 (below), eta = sqrt(lambda): the double-logarithmic
ordering in rapidity and transverse momentum, with the rungs adjacent to the harder pair able to be near their
mass shell.  For each gauge-invariant group of attachments the sum color x kinematic / Born is decomposed in
(C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F)).  The prediction of the external-charge decomposition
(Glauber part at the external legs only, coherent part acting as the softest-pair charge, nested through the
harder pair) is that at generic points (alpha_l and beta_l nonzero, no Glauber delta function) only C_F^3
survives at leading power: the other four components, divided by the largest single graph in the group, must
fall with a power of lambda.
"""
import sys
import itertools
import numpy as np

sys.path.insert(0, '.')
from check_feynman_rules import GAM, METRIC, sl, dot, u_spinor, bar, sudakov

g = 1.0
rs = 1.0e3
s = rs * rs
p1 = sudakov(1.0, 0.0, 0.0, 0.0, rs)
p2 = sudakov(0.0, 1.0, 0.0, 0.0, rs)
p3 = p1.copy()
p4 = p2.copy()
GAMA = np.array(GAM)
GMET = METRIC.astype(complex)

SEGS_U = ['L1', 'A1', 'A2', 'L2']   # along the u-line arrow, vertices V1, V2, V3 between consecutive segments
SEGS_D = ['L4', 'B2', 'B1', 'L3']   # along the d-line arrow, vertices W3, W2, W1


def Sq(p):
    return 1j * sl(p) / dot(p, p)


def Dg(k):
    return -1j / dot(k, k)


def V3(k1, k2, k3):
    gm = METRIC
    V = np.zeros((4, 4, 4), complex)
    for mu, nu, rho in itertools.product(range(4), repeat=3):
        V[mu, nu, rho] = gm[mu, nu] * (k1 - k2)[rho] + gm[nu, rho] * (k2 - k3)[mu] + gm[rho, mu] * (k3 - k1)[nu]
    return V


def line_vertices(segs, ends, vnames):
    out = []
    for i, seg in enumerate(segs):
        out += [e for e in ('X', 'Y') if ends.get(e) == seg]
        if i < len(vnames):
            out.append(vnames[i])
    return out


def chain(left, nverts, moms, right):
    """left Gamma right with vertices i g gamma^{mu_j} (j in arrow order, applied right to left) and propagators
    Sq(moms[j]) after vertex j.  Returns a tensor with one Lorentz index per vertex, in arrow order."""
    vec = right.reshape(1, 4)                     # (multi-index, spinor)
    for j in range(nverts):
        vec = np.einsum('mab,kb->kma', 1j * g * GAMA, vec).reshape(-1, 4)
        if j < nverts - 1:
            vec = vec @ Sq(moms[j]).T
    T = vec @ left
    return T.reshape((4,) * nverts)


XI = 1.0   # covariant gauge parameter of the l propagator only (1 = Feynman gauge)


def kinematic(posX, posY, k1, k2, l, hel):
    ends = {'X': posX, 'Y': posY}
    hu1, hu3 = hel
    u1 = u_spinor(p1, hu1); ub3 = bar(u_spinor(p3, hu3))
    vb2 = bar(u_spinor(p2, hu1)); v4 = u_spinor(p4, hu3)
    # ---- u-line
    uvert = line_vertices(SEGS_U, {k: v for k, v in ends.items() if v in SEGS_U}, ['V1', 'V2', 'V3'])
    p = p1.copy(); umom = []; G = {}
    iV3 = uvert.index('V3')
    for v in uvert[:iV3]:
        if v == 'V1':
            G[1] = p - k1; p = k1.copy()
        elif v == 'V2':
            G[2] = p - k2; p = k2.copy()
        else:
            p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    q = -p2.copy()
    post = uvert[iV3 + 1:]
    for v in reversed(post):
        q = q + l if v == 'X' else q - l
    G[3] = p - q; p = q.copy(); umom.append(p.copy())
    for v in post:
        p = p - l if v == 'X' else p + l
        umom.append(p.copy())
    assert np.allclose(p, -p2)
    Ga = {}
    for k in (1, 2, 3):
        Rk = f'R{k}'
        Ga[k] = G[k] - l if posX == Rk else (G[k] + l if posY == Rk else G[k])
    # ---- d-line, from -p4 along the arrow
    dvert = line_vertices(SEGS_D, {k: v for k, v in ends.items() if v in SEGS_D}, ['W3', 'W2', 'W1'])
    p = -p4.copy(); dmom = []
    for v in dvert:
        if v[0] == 'W':
            p = p + Ga[int(v[1])]
        else:
            p = p - l if v == 'X' else p + l
        dmom.append(p.copy())
    assert np.allclose(p, p3), (posX, posY)
    Tu = chain(vb2, len(uvert), umom, u1)
    Td = chain(ub3, len(dvert), dmom, v4)
    letters = iter('abcdefghijklmnopqrstuvwxyz')
    lab = {}
    for v in uvert:
        lab[('u', v)] = next(letters)
    for v in dvert:
        lab[('d', v)] = next(letters)
    tensors = [Tu, Td]
    subs = [''.join(lab[('u', v)] for v in uvert), ''.join(lab[('d', v)] for v in dvert)]
    for k in (1, 2, 3):
        Rk = f'R{k}'
        if Rk in (posX, posY):
            ru, rd, rl = next(letters), next(letters), next(letters)
            k3 = (-l if posX == Rk else l)
            tensors += [-1j * g * V3(G[k], -Ga[k], k3), GMET * Dg(G[k]), GMET * Dg(Ga[k])]
            subs += [ru + rd + rl, lab[('u', f'V{k}')] + ru, lab[('d', f'W{k}')] + rd]
            lab[Rk] = rl
        else:
            tensors.append(GMET * Dg(G[k])); subs.append(lab[('u', f'V{k}')] + lab[('d', f'W{k}')])

    def endlab(e, pos):
        if pos[0] == 'R':
            return lab[pos]
        return lab[('u' if pos in SEGS_U else 'd', e)]
    ll = METRIC @ l
    prop_l = (GMET - (1.0 - XI) * np.outer(ll, ll) / dot(l, l)) * Dg(l)
    tensors.append(prop_l); subs.append(endlab('X', posX) + endlab('Y', posY))
    return np.einsum(','.join(subs) + '->', *tensors, optimize='greedy')


def born_kin(hel):
    hu1, hu3 = hel
    u1 = u_spinor(p1, hu1); ub3 = bar(u_spinor(p3, hu3))
    vb2 = bar(u_spinor(p2, hu1)); v4 = u_spinor(p4, hu3)
    S = sum(METRIC[m, m] * (vb2 @ GAM[m] @ u1) * (ub3 @ GAM[m] @ v4) for m in range(4))
    return (1j * g) ** 2 * (-1j / s) * S


def load_colors():
    d = np.load('color_3rung_table.npy', allow_pickle=True).item()
    out = {}
    for k, v in d.items():
        X, Y = k.split('-')
        out[(X, Y)] = v; out[(Y, X)] = v
    return out


COL = None


def groups_for(placement):
    if placement == 'P2':
        UP = ['L1', 'L3', 'R1', 'A1', 'B1', 'R2']; SOFT = ['A2', 'B2']; DN = ['R3', 'L2', 'L4']
    else:
        UP = ['L1', 'L3', 'R1']; SOFT = ['A1', 'B1']; DN = ['R2', 'A2', 'B2', 'R3', 'L2', 'L4']
    a, b = SOFT
    grp = {
        'JJ': [(x, y) for x in UP for y in DN],
        f'Jup-{a}': [(x, a) for x in UP], f'Jup-{b}': [(x, b) for x in UP],
        f'{a}-Jdn': [(a, y) for y in DN], f'{b}-Jdn': [(b, y) for y in DN],
        'softsoft': [(a, a), (a, b), (b, b)],
        'same-up': [(x, y) for i, x in enumerate(UP) for y in UP[i + 1:]] + [(x, x) for x in UP if x in ('A1', 'B1', 'A2', 'B2')],
        'same-dn': [(x, y) for i, x in enumerate(DN) for y in DN[i + 1:]] + [(x, x) for x in DN if x in ('A1', 'B1', 'A2', 'B2')],
    }
    return grp


def point(placement, lam, pars, hel, eta=None):
    if eta is None:
        eta = np.sqrt(lam)
    (bS, aS, KS), (bl, al, Kl), (bH, aH, KH) = pars
    soft = sudakov(bS * lam, aS * lam, KS[0] * lam * rs, KS[1] * lam * rs, rs)
    l = sudakov(bl * lam, al * lam, Kl[0] * lam * rs, Kl[1] * lam * rs, rs)
    kt = np.sqrt(eta * lam) * rs
    if placement == 'P2':
        hard = sudakov(bH * eta, aH * eta * lam, KH[0] * kt, KH[1] * kt, rs)
        k1, k2 = hard, soft
    else:
        hard = sudakov(bH * eta * lam, aH * eta, KH[0] * kt, KH[1] * kt, rs)
        k1, k2 = soft, hard
    B = born_kin(hel)
    out = {}
    for gname, lst in groups_for(placement).items():
        tot = np.zeros(5, complex); sc = 0.0
        for (x, y) in lst:
            kk = kinematic(x, y, k1, k2, l, hel) / B
            tot += COL[(x, y)] * kk; sc = max(sc, abs(kk))
        out[gname] = (tot, sc)
    return out


if __name__ == '__main__':
    COL = load_colors()
    rng = np.random.default_rng(11)
    lams = [1e-2, 1e-4, 1e-6, 1e-8]
    names = ['C_A^3', 'C_A^2C_F', 'C_AC_F^2', 'C_F^3', 'dFA']
    for placement in ('P2', 'P1'):
        print(f"\n===== softest pair {placement}, harder pair {'P1 (upper jet)' if placement == 'P2' else 'P2 (lower jet)'};"
              f" entries: max(|C_A^3|,|C_A^2C_F|,|C_AC_F^2|,|dFA|) / largest graph  [|C_F^3| / largest graph]")
        worst = {}
        for trial in range(4):
            def r(lo=0.3, hi=1.5):
                return rng.uniform(lo, hi) * rng.choice([-1, 1])
            pars = ((r(), r(), rng.normal(size=2)), (r(), r(), rng.normal(size=2)), (abs(r()), r(), rng.normal(size=2)))
            for hel in [(1, 1), (-1, -1)]:
                print(f" trial {trial}, hel {hel}")
                for lam in lams:
                    res = point(placement, lam, pars, hel)
                    line = f"   lam={lam:.0e}:"
                    for gname, (tot, sc) in res.items():
                        prot = max(abs(tot[0]), abs(tot[1]), abs(tot[2]), abs(tot[4])) / sc
                        line += f" {gname}[{prot:.1e}|{abs(tot[3]) / sc:.2f}]"
                        if not gname.startswith('same'):
                            worst[(lam)] = max(worst.get(lam, 0), prot)
                    print(line)
                # size of same-jet groups relative to the jet-jet group
                res = point(placement, lams[-1], pars, hel)
                print(f"   same-jet / jet-jet largest graph at lam={lams[-1]:.0e}: up {res['same-up'][1] / res['JJ'][1]:.1e},"
                      f" dn {res['same-dn'][1] / res['JJ'][1]:.1e}")
        print(" largest non-C_F^3 fraction over all cross groups, trials, helicities: " +
              ", ".join(f"lam={k:.0e}: {v:.1e}" for k, v in sorted(worst.items(), reverse=True)))


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_band.out <==
trial 0, eta = 0.01: alpha_P1 = 1.3e-09, alpha_P2 = 6.4e-08
   alpha_l = 1.0e-06 lambda:  alpha_l*|R_G| = 1.27e+30  alpha_l*|R_1| = 2.83e+25  alpha_l*|R_2| = 4.85e+23   (beta_l->0 stability 2e-03)
   alpha_l = 3.2e-06 lambda:  alpha_l*|R_G| = 3.13e+29  alpha_l*|R_1| = 8.96e+25  alpha_l*|R_2| = 1.53e+24   (beta_l->0 stability 2e-04)
   alpha_l = 1.0e-05 lambda:  alpha_l*|R_G| = 9.54e+28  alpha_l*|R_1| = 2.83e+26  alpha_l*|R_2| = 4.85e+24   (beta_l->0 stability 5e-09)
   alpha_l = 3.2e-05 lambda:  alpha_l*|R_G| = 2.87e+28  alpha_l*|R_1| = 8.95e+26  alpha_l*|R_2| = 1.53e+25   (beta_l->0 stability 2e-07)
   alpha_l = 1.0e-04 lambda:  alpha_l*|R_G| = 7.60e+27  alpha_l*|R_1| = 2.83e+27  alpha_l*|R_2| = 4.85e+25   (beta_l->0 stability 8e-07)
   alpha_l = 3.2e-04 lambda:  alpha_l*|R_G| = 8.74e+26  alpha_l*|R_1| = 8.87e+27  alpha_l*|R_2| = 1.53e+26   (beta_l->0 stability 1e-04)
   alpha_l = 1.0e-03 lambda:  alpha_l*|R_G| = 1.46e+27  alpha_l*|R_1| = 2.75e+28  alpha_l*|R_2| = 4.85e+26   (beta_l->0 stability 6e-07)
   alpha_l = 3.2e-03 lambda:  alpha_l*|R_G| = 2.82e+27  alpha_l*|R_1| = 8.15e+28  alpha_l*|R_2| = 1.53e+27   (beta_l->0 stability 6e-08)
   alpha_l = 1.0e-02 lambda:  alpha_l*|R_G| = 4.75e+27  alpha_l*|R_1| = 2.15e+29  alpha_l*|R_2| = 4.82e+27   (beta_l->0 stability 1e-07)
   alpha_l = 3.2e-02 lambda:  alpha_l*|R_G| = 7.91e+27  alpha_l*|R_1| = 4.41e+29  alpha_l*|R_2| = 1.50e+28   (beta_l->0 stability 8e-08)
   alpha_l = 1.0e-01 lambda:  alpha_l*|R_G| = 1.13e+28  alpha_l*|R_1| = 6.19e+29  alpha_l*|R_2| = 4.54e+28   (beta_l->0 stability 9e-08)
   alpha_l = 3.2e-01 lambda:  alpha_l*|R_G| = 1.39e+28  alpha_l*|R_1| = 5.66e+29  alpha_l*|R_2| = 1.25e+29   (beta_l->0 stability 9e-08)
   alpha_l = 1.0e+00 lambda:  alpha_l*|R_G| = 2.57e+28  alpha_l*|R_1| = 2.67e+29  alpha_l*|R_2| = 2.75e+29   (beta_l->0 stability 1e-07)
   alpha_l = 3.2e+00 lambda:  alpha_l*|R_G| = 8.38e+26  alpha_l*|R_1| = 8.10e+28  alpha_l*|R_2| = 3.79e+29   (beta_l->0 stability 2e-07)
   alpha_l = 1.0e+01 lambda:  alpha_l*|R_G| = 2.02e+27  alpha_l*|R_1| = 8.96e+27  alpha_l*|R_2| = 2.87e+29   (beta_l->0 stability 3e-07)
trial 0, eta = 0.001: alpha_P1 = 1.3e-10, alpha_P2 = 6.4e-08
   alpha_l = 1.0e-06 lambda:  alpha_l*|R_G| = 1.24e+33  alpha_l*|R_1| = 2.94e+29  alpha_l*|R_2| = 4.70e+26   (beta_l->0 stability 2e-03)
   alpha_l = 3.2e-06 lambda:  alpha_l*|R_G| = 3.02e+32  alpha_l*|R_1| = 9.28e+29  alpha_l*|R_2| = 1.49e+27   (beta_l->0 stability 2e-04)
   alpha_l = 1.0e-05 lambda:  alpha_l*|R_G| = 8.90e+31  alpha_l*|R_1| = 2.93e+30  alpha_l*|R_2| = 4.70e+27   (beta_l->0 stability 1e-06)
   alpha_l = 3.2e-05 lambda:  alpha_l*|R_G| = 2.36e+31  alpha_l*|R_1| = 9.20e+30  alpha_l*|R_2| = 1.49e+28   (beta_l->0 stability 3e-06)
   alpha_l = 1.0e-04 lambda:  alpha_l*|R_G| = 3.09e+30  alpha_l*|R_1| = 2.85e+31  alpha_l*|R_2| = 4.70e+28   (beta_l->0 stability 4e-06)
   alpha_l = 3.2e-04 lambda:  alpha_l*|R_G| = 3.13e+30  alpha_l*|R_1| = 8.47e+31  alpha_l*|R_2| = 1.49e+29   (beta_l->0 stability 2e-05)
   alpha_l = 1.0e-03 lambda:  alpha_l*|R_G| = 4.44e+30  alpha_l*|R_1| = 2.25e+32  alpha_l*|R_2| = 4.70e+29   (beta_l->0 stability 5e-07)
   alpha_l = 3.2e-03 lambda:  alpha_l*|R_G| = 3.75e+30  alpha_l*|R_1| = 4.73e+32  alpha_l*|R_2| = 1.48e+30   (beta_l->0 stability 8e-08)
   alpha_l = 1.0e-02 lambda:  alpha_l*|R_G| = 2.58e+30  alpha_l*|R_1| = 7.20e+32  alpha_l*|R_2| = 4.67e+30   (beta_l->0 stability 8e-08)
   alpha_l = 3.2e-02 lambda:  alpha_l*|R_G| = 1.85e+30  alpha_l*|R_1| = 8.42e+32  alpha_l*|R_2| = 1.46e+31   (beta_l->0 stability 9e-08)
   alpha_l = 1.0e-01 lambda:  alpha_l*|R_G| = 1.56e+30  alpha_l*|R_1| = 8.24e+32  alpha_l*|R_2| = 4.40e+31   (beta_l->0 stability 9e-08)
   alpha_l = 3.2e-01 lambda:  alpha_l*|R_G| = 1.54e+30  alpha_l*|R_1| = 6.48e+32  alpha_l*|R_2| = 1.22e+32   (beta_l->0 stability 9e-08)
   alpha_l = 1.0e+00 lambda:  alpha_l*|R_G| = 2.63e+30  alpha_l*|R_1| = 3.36e+32  alpha_l*|R_2| = 2.67e+32   (beta_l->0 stability 1e-07)
   alpha_l = 3.2e+00 lambda:  alpha_l*|R_G| = 7.78e+28  alpha_l*|R_1| = 7.31e+31  alpha_l*|R_2| = 3.69e+32   (beta_l->0 stability 2e-07)
   alpha_l = 1.0e+01 lambda:  alpha_l*|R_G| = 1.96e+29  alpha_l*|R_1| = 6.66e+30  alpha_l*|R_2| = 2.80e+32   (beta_l->0 stability 3e-07)
trial 1, eta = 0.01: alpha_P1 = 1.2e-09, alpha_P2 = 1.5e-07
   alpha_l = 1.0e-06 lambda:  alpha_l*|R_G| = 8.27e+31  alpha_l*|R_1| = 1.36e+27  alpha_l*|R_2| = 1.19e+25   (beta_l->0 stability 3e-03)
   alpha_l = 3.2e-06 lambda:  alpha_l*|R_G| = 1.08e+31  alpha_l*|R_1| = 4.30e+27  alpha_l*|R_2| = 3.75e+25   (beta_l->0 stability 2e-04)
   alpha_l = 1.0e-05 lambda:  alpha_l*|R_G| = 3.19e+30  alpha_l*|R_1| = 1.36e+28  alpha_l*|R_2| = 1.19e+26   (beta_l->0 stability 2e-07)
   alpha_l = 3.2e-05 lambda:  alpha_l*|R_G| = 9.55e+29  alpha_l*|R_1| = 4.29e+28  alpha_l*|R_2| = 3.75e+26   (beta_l->0 stability 4e-07)
   alpha_l = 1.0e-04 lambda:  alpha_l*|R_G| = 2.53e+29  alpha_l*|R_1| = 1.35e+29  alpha_l*|R_2| = 1.19e+27   (beta_l->0 stability 1e-06)
   alpha_l = 3.2e-04 lambda:  alpha_l*|R_G| = 3.08e+28  alpha_l*|R_1| = 4.20e+29  alpha_l*|R_2| = 3.75e+27   (beta_l->0 stability 6e-05)
   alpha_l = 1.0e-03 lambda:  alpha_l*|R_G| = 4.22e+28  alpha_l*|R_1| = 1.26e+30  alpha_l*|R_2| = 1.19e+28   (beta_l->0 stability 6e-07)
   alpha_l = 3.2e-03 lambda:  alpha_l*|R_G| = 7.20e+28  alpha_l*|R_1| = 3.43e+30  alpha_l*|R_2| = 3.75e+28   (beta_l->0 stability 9e-08)
   alpha_l = 1.0e-02 lambda:  alpha_l*|R_G| = 9.48e+28  alpha_l*|R_1| = 7.40e+30  alpha_l*|R_2| = 1.18e+29   (beta_l->0 stability 9e-08)
   alpha_l = 3.2e-02 lambda:  alpha_l*|R_G| = 1.21e+29  alpha_l*|R_1| = 1.09e+31  alpha_l*|R_2| = 3.67e+29   (beta_l->0 stability 9e-08)
   alpha_l = 1.0e-01 lambda:  alpha_l*|R_G| = 1.73e+29  alpha_l*|R_1| = 9.71e+30  alpha_l*|R_2| = 1.11e+30   (beta_l->0 stability 9e-08)
   alpha_l = 3.2e-01 lambda:  alpha_l*|R_G| = 8.15e+28  alpha_l*|R_1| = 8.17e+30  alpha_l*|R_2| = 3.06e+30   (beta_l->0 stability 1e-07)
   alpha_l = 1.0e+00 lambda:  alpha_l*|R_G| = 4.09e+28  alpha_l*|R_1| = 2.28e+30  alpha_l*|R_2| = 6.77e+30   (beta_l->0 stability 1e-07)
   alpha_l = 3.2e+00 lambda:  alpha_l*|R_G| = 4.41e+28  alpha_l*|R_1| = 4.32e+29  alpha_l*|R_2| = 9.84e+30   (beta_l->0 stability 1e-07)
   alpha_l = 1.0e+01 lambda:  alpha_l*|R_G| = 3.01e+28  alpha_l*|R_1| = 7.77e+28  alpha_l*|R_2| = 8.35e+30   (beta_l->0 stability 2e-07)
trial 1, eta = 0.001: alpha_P1 = 1.2e-10, alpha_P2 = 1.5e-07
   alpha_l = 1.0e-06 lambda:  alpha_l*|R_G| = 7.71e+34  alpha_l*|R_1| = 1.43e+31  alpha_l*|R_2| = 1.05e+28   (beta_l->0 stability 3e-03)
   alpha_l = 3.2e-06 lambda:  alpha_l*|R_G| = 9.96e+33  alpha_l*|R_1| = 4.51e+31  alpha_l*|R_2| = 3.32e+28   (beta_l->0 stability 2e-04)
   alpha_l = 1.0e-05 lambda:  alpha_l*|R_G| = 2.83e+33  alpha_l*|R_1| = 1.42e+32  alpha_l*|R_2| = 1.05e+29   (beta_l->0 stability 9e-08)
   alpha_l = 3.2e-05 lambda:  alpha_l*|R_G| = 7.44e+32  alpha_l*|R_1| = 4.42e+32  alpha_l*|R_2| = 3.32e+29   (beta_l->0 stability 9e-08)
   alpha_l = 1.0e-04 lambda:  alpha_l*|R_G| = 9.84e+31  alpha_l*|R_1| = 1.33e+33  alpha_l*|R_2| = 1.05e+30   (beta_l->0 stability 4e-06)
   alpha_l = 3.2e-04 lambda:  alpha_l*|R_G| = 8.34e+31  alpha_l*|R_1| = 3.65e+33  alpha_l*|R_2| = 3.32e+30   (beta_l->0 stability 1e-06)
   alpha_l = 1.0e-03 lambda:  alpha_l*|R_G| = 1.00e+32  alpha_l*|R_1| = 8.14e+33  alpha_l*|R_2| = 1.05e+31   (beta_l->0 stability 2e-07)
   alpha_l = 3.2e-03 lambda:  alpha_l*|R_G| = 6.45e+31  alpha_l*|R_1| = 1.32e+34  alpha_l*|R_2| = 3.31e+31   (beta_l->0 stability 9e-08)
   alpha_l = 1.0e-02 lambda:  alpha_l*|R_G| = 3.46e+31  alpha_l*|R_1| = 1.62e+34  alpha_l*|R_2| = 1.04e+32   (beta_l->0 stability 9e-08)
   alpha_l = 3.2e-02 lambda:  alpha_l*|R_G| = 2.17e+31  alpha_l*|R_1| = 1.62e+34  alpha_l*|R_2| = 3.25e+32   (beta_l->0 stability 1e-07)
   alpha_l = 1.0e-01 lambda:  alpha_l*|R_G| = 2.15e+31  alpha_l*|R_1| = 1.38e+34  alpha_l*|R_2| = 9.82e+32   (beta_l->0 stability 9e-08)
   alpha_l = 3.2e-01 lambda:  alpha_l*|R_G| = 8.35e+30  alpha_l*|R_1| = 5.75e+33  alpha_l*|R_2| = 2.72e+33   (beta_l->0 stability 1e-07)
   alpha_l = 1.0e+00 lambda:  alpha_l*|R_G| = 3.88e+30  alpha_l*|R_1| = 2.16e+33  alpha_l*|R_2| = 6.02e+33   (beta_l->0 stability 1e-07)
   alpha_l = 3.2e+00 lambda:  alpha_l*|R_G| = 4.15e+30  alpha_l*|R_1| = 4.55e+32  alpha_l*|R_2| = 8.79e+33   (beta_l->0 stability 1e-07)
   alpha_l = 1.0e+01 lambda:  alpha_l*|R_G| = 2.83e+30  alpha_l*|R_1| = 1.10e+32  alpha_l*|R_2| = 7.49e+33   (beta_l->0 stability 2e-07)


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_band.py <==
#!/usr/bin/env python3
"""Shape of the harder-pair charge H at the Glauber point of the lower legs, as a function of alpha_l.
Placement P2 (harder pair P1 in the upper jet).  The lower-leg Glauber term is the residue of the leg-2 eikonal
pole, so the quantity scanned is
   R(alpha_l) = lim_{beta_l -> 0} (p2 + l)^2 x [upper-jet sum with the lower end on leg 2] / Born,
split into the upper charges (u_G, u_1, u_2) of (b_A^2, C_F b_A, C_F^2) (lower charge b_A).  Printed:
alpha_l x |R_1(alpha_l)| on a logarithmic grid spanning the harder-pair scale alpha_P1 ~ eta*lambda and the
softest-pair scale alpha_P2 ~ lambda; a plateau between them means R_1 ~ 1/alpha_l there, so that the alpha_l
integral of the H term gives a logarithm of alpha_P2/alpha_P1 (the rapidity distance of the two pairs)."""
import numpy as np
import integrand_3rung as I
from integrand_3rung_components import charges_decomp

I.COL = I.load_colors()
UP = ['L1', 'L3', 'R1', 'A1', 'B1', 'R2']
rs = I.rs


def upper_L2(k1, k2, l):
    B = I.born_kin((1, 1))
    tot = np.zeros(5, complex)
    for X in UP:
        tot += I.COL[(X, 'L2')] * I.kinematic(X, 'L2', k1, k2, l, (1, 1)) / B
    return tot


rng = np.random.default_rng(9)
lam = 1e-7
for trial in range(2):
    bS, aS = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
    al = rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
    bH, aH = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
    KS, Kl, KH = rng.normal(size=2), rng.normal(size=2), rng.normal(size=2)
    for eta in (1e-2, 1e-3):
        k2 = I.sudakov(bS * lam, aS * lam, KS[0] * lam * rs, KS[1] * lam * rs, rs)
        kt = np.sqrt(eta * lam) * rs
        k1 = I.sudakov(bH * eta, aH * eta * lam, KH[0] * kt, KH[1] * kt, rs)
        print(f"trial {trial}, eta = {eta:g}: alpha_P1 = {abs(aH)*eta*lam:.1e}, alpha_P2 = {abs(aS)*lam:.1e}")
        for x in np.logspace(-6, 1, 15):
            alpha_l = np.sign(al) * x * lam
            vals = []
            for bl in (1e-7 * lam, 1e-9 * lam):
                l = I.sudakov(bl, alpha_l, Kl[0] * lam * rs, Kl[1] * lam * rs, rs)
                q = I.p2 + l
                vals.append(I.dot(q, q) * upper_L2(k1, k2, l))
            R = vals[1]
            sol, rr = charges_decomp(R, (-0.5, 1.0))
            conv = np.max(np.abs(vals[0] - vals[1])) / max(np.max(np.abs(vals[1])), 1e-300)
            print(f"   alpha_l = {x:.1e} lambda:  alpha_l*|R_G| = {abs(sol[0]*alpha_l):.2e}  alpha_l*|R_1| = {abs(sol[1]*alpha_l):.2e}"
                  f"  alpha_l*|R_2| = {abs(sol[2]*alpha_l):.2e}   (beta_l->0 stability {conv:.0e})")


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_components.out <==

===== softest pair P2
 trial 0 lam=1e-04
    JJ      : C_A^3=9.7e-07 C_A^2C_F=1.5e-03 C_AC_F^2=1.3e-01 C_F^3=9.5e-02 dFA=2.1e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.006 0.247 0.313] fit-res 1e-06
    Jup-A2  : C_A^3=1.7e-16 C_A^2C_F=2.2e-03 C_AC_F^2=1.7e-01 C_F^3=1.7e-01 dFA=1.3e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.009 0.321 0.432] fit-res 2e-16
    Jup-B2  : C_A^3=1.7e-16 C_A^2C_F=2.0e-03 C_AC_F^2=1.9e-01 C_F^3=7.9e-02 dFA=7.1e-16  | upper jet charges (u_G,u_1,u_2)/max = [0.008 0.374 0.365] fit-res 2e-16
    A2-Jdn  : C_A^3=1.0e-14 C_A^2C_F=4.5e-14 C_AC_F^2=1.4e-04 C_F^3=1.0e+00 dFA=5.7e-15
    B2-Jdn  : C_A^3=7.8e-15 C_A^2C_F=3.6e-14 C_AC_F^2=6.8e-05 C_F^3=7.6e-01 dFA=4.1e-15
 trial 0 lam=1e-06
    JJ      : C_A^3=6.2e-10 C_A^2C_F=1.0e-04 C_AC_F^2=1.4e-01 C_F^3=3.0e-02 dFA=2.3e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.286 0.262] fit-res 6e-10
    Jup-A2  : C_A^3=1.7e-16 C_A^2C_F=1.4e-04 C_AC_F^2=1.8e-01 C_F^3=3.9e-02 dFA=3.0e-16  | upper jet charges (u_G,u_1,u_2)/max = [0.001 0.369 0.353] fit-res 2e-16
    Jup-B2  : C_A^3=7.2e-17 C_A^2C_F=1.3e-04 C_AC_F^2=2.1e-01 C_F^3=8.5e-02 dFA=2.3e-16  | upper jet charges (u_G,u_1,u_2)/max = [0.001 0.416 0.334] fit-res 7e-17
    A2-Jdn  : C_A^3=1.0e-14 C_A^2C_F=4.5e-14 C_AC_F^2=1.4e-06 C_F^3=1.0e+00 dFA=5.7e-15
    B2-Jdn  : C_A^3=7.8e-15 C_A^2C_F=3.6e-14 C_AC_F^2=6.8e-07 C_F^3=7.6e-01 dFA=4.1e-15
 trial 0 lam=1e-08
    JJ      : C_A^3=3.9e-13 C_A^2C_F=8.4e-06 C_AC_F^2=1.7e-01 C_F^3=9.8e-02 dFA=2.6e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.335 0.237] fit-res 4e-13
    Jup-A2  : C_A^3=1.6e-16 C_A^2C_F=1.1e-05 C_AC_F^2=2.2e-01 C_F^3=1.2e-01 dFA=9.5e-16  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.439 0.315] fit-res 2e-16
    Jup-B2  : C_A^3=3.8e-17 C_A^2C_F=1.1e-05 C_AC_F^2=2.3e-01 C_F^3=1.5e-01 dFA=6.3e-16  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.456 0.31 ] fit-res 8e-17
    A2-Jdn  : C_A^3=1.0e-14 C_A^2C_F=4.5e-14 C_AC_F^2=1.4e-08 C_F^3=1.0e+00 dFA=5.7e-15
    B2-Jdn  : C_A^3=7.8e-15 C_A^2C_F=3.6e-14 C_AC_F^2=6.4e-09 C_F^3=7.6e-01 dFA=4.1e-15
 trial 1 lam=1e-04
    JJ      : C_A^3=2.6e-07 C_A^2C_F=8.7e-04 C_AC_F^2=5.2e-01 C_F^3=8.6e-01 dFA=8.2e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.003 1.047 0.185] fit-res 3e-07
    Jup-A2  : C_A^3=2.4e-16 C_A^2C_F=1.5e-03 C_AC_F^2=9.3e-01 C_F^3=1.6e+00 dFA=1.1e-14  | upper jet charges (u_G,u_1,u_2)/max = [0.006 1.871 0.314] fit-res 3e-16
    Jup-B2  : C_A^3=2.4e-16 C_A^2C_F=1.4e-03 C_AC_F^2=6.8e-01 C_F^3=1.1e+00 dFA=7.9e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.005 1.354 0.22 ] fit-res 8e-16
    A2-Jdn  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=1.3e-03 C_F^3=1.0e+00 dFA=5.9e-15
    B2-Jdn  : C_A^3=5.7e-15 C_A^2C_F=2.6e-14 C_AC_F^2=4.3e-05 C_F^3=5.4e-01 dFA=2.9e-15
 trial 1 lam=1e-06
    JJ      : C_A^3=2.6e-10 C_A^2C_F=9.9e-05 C_AC_F^2=5.8e-01 C_F^3=9.7e-01 dFA=9.2e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    1.171 0.205] fit-res 3e-10
    Jup-A2  : C_A^3=3.5e-16 C_A^2C_F=1.7e-04 C_AC_F^2=1.1e+00 C_F^3=1.8e+00 dFA=1.3e-14  | upper jet charges (u_G,u_1,u_2)/max = [1.000e-03 2.116e+00 3.640e-01] fit-res 6e-16
    Jup-B2  : C_A^3=4.2e-16 C_A^2C_F=1.3e-04 C_AC_F^2=8.1e-01 C_F^3=1.3e+00 dFA=9.4e-15  | upper jet charges (u_G,u_1,u_2)/max = [1.000e-03 1.612e+00 2.740e-01] fit-res 4e-16
    A2-Jdn  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=1.3e-05 C_F^3=1.0e+00 dFA=5.9e-15
    B2-Jdn  : C_A^3=5.7e-15 C_A^2C_F=2.6e-14 C_AC_F^2=4.3e-07 C_F^3=5.4e-01 dFA=2.9e-15
 trial 1 lam=1e-08
    JJ      : C_A^3=3.2e-13 C_A^2C_F=1.0e-05 C_AC_F^2=6.1e-01 C_F^3=1.0e+00 dFA=9.6e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    1.218 0.212] fit-res 3e-13
    Jup-A2  : C_A^3=4.0e-16 C_A^2C_F=1.8e-05 C_AC_F^2=1.1e+00 C_F^3=1.8e+00 dFA=1.3e-14  | upper jet charges (u_G,u_1,u_2)/max = [0.    2.228 0.386] fit-res 1e-15
    Jup-B2  : C_A^3=6.4e-16 C_A^2C_F=1.4e-05 C_AC_F^2=9.6e-01 C_F^3=1.6e+00 dFA=1.1e-14  | upper jet charges (u_G,u_1,u_2)/max = [0.    1.924 0.332] fit-res 6e-16
    A2-Jdn  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=1.3e-07 C_F^3=1.0e+00 dFA=5.9e-15
    B2-Jdn  : C_A^3=5.7e-15 C_A^2C_F=2.6e-14 C_AC_F^2=5.5e-09 C_F^3=5.4e-01 dFA=2.9e-15
 trial 2 lam=1e-04
    JJ      : C_A^3=9.0e-08 C_A^2C_F=4.6e-04 C_AC_F^2=9.7e-02 C_F^3=2.4e-01 dFA=1.8e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.002 0.194 0.066] fit-res 9e-08
    Jup-A2  : C_A^3=5.7e-16 C_A^2C_F=1.5e-03 C_AC_F^2=3.1e-01 C_F^3=7.1e-01 dFA=5.3e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.006 0.612 0.102] fit-res 6e-16
    Jup-B2  : C_A^3=1.1e-15 C_A^2C_F=6.0e-04 C_AC_F^2=2.9e-01 C_F^3=7.0e-01 dFA=5.1e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.002 0.577 0.127] fit-res 1e-15
    A2-Jdn  : C_A^3=5.4e-15 C_A^2C_F=2.3e-14 C_AC_F^2=6.8e-05 C_F^3=5.5e-01 dFA=3.5e-15
    B2-Jdn  : C_A^3=3.8e-15 C_A^2C_F=1.8e-14 C_AC_F^2=5.0e-05 C_F^3=3.6e-01 dFA=1.7e-15
 trial 2 lam=1e-06
    JJ      : C_A^3=5.9e-11 C_A^2C_F=3.2e-05 C_AC_F^2=1.2e-01 C_F^3=2.8e-01 dFA=2.2e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.248 0.038] fit-res 6e-11
    Jup-A2  : C_A^3=5.5e-16 C_A^2C_F=7.6e-05 C_AC_F^2=3.5e-01 C_F^3=8.1e-01 dFA=6.1e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.71  0.098] fit-res 6e-16
    Jup-B2  : C_A^3=1.1e-15 C_A^2C_F=6.1e-05 C_AC_F^2=3.5e-01 C_F^3=8.0e-01 dFA=5.8e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.709 0.096] fit-res 1e-15
    A2-Jdn  : C_A^3=5.4e-15 C_A^2C_F=2.3e-14 C_AC_F^2=6.8e-07 C_F^3=5.5e-01 dFA=3.5e-15
    B2-Jdn  : C_A^3=3.8e-15 C_A^2C_F=1.8e-14 C_AC_F^2=5.0e-07 C_F^3=3.6e-01 dFA=1.7e-15
 trial 2 lam=1e-08
    JJ      : C_A^3=6.5e-14 C_A^2C_F=2.9e-06 C_AC_F^2=1.3e-01 C_F^3=3.0e-01 dFA=2.4e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.265 0.031] fit-res 6e-14
    Jup-A2  : C_A^3=5.5e-16 C_A^2C_F=7.6e-06 C_AC_F^2=3.7e-01 C_F^3=8.3e-01 dFA=6.3e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.747 0.086] fit-res 6e-16
    Jup-B2  : C_A^3=1.1e-15 C_A^2C_F=7.4e-06 C_AC_F^2=3.7e-01 C_F^3=8.3e-01 dFA=6.0e-15  | upper jet charges (u_G,u_1,u_2)/max = [0.    0.748 0.084] fit-res 1e-15
    A2-Jdn  : C_A^3=5.4e-15 C_A^2C_F=2.3e-14 C_AC_F^2=6.0e-09 C_F^3=5.5e-01 dFA=3.5e-15
    B2-Jdn  : C_A^3=3.8e-15 C_A^2C_F=1.8e-14 C_AC_F^2=4.3e-09 C_F^3=3.6e-01 dFA=1.7e-15

===== softest pair P1
 trial 0 lam=1e-04
    JJ      : C_A^3=2.5e-07 C_A^2C_F=1.9e-03 C_AC_F^2=7.4e-01 C_F^3=1.2e+00 dFA=1.3e-14  | lower jet charges (u_G,u_1,u_2)/max = [0.007 1.492 0.308] fit-res 3e-07
    Jup-A1  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=1.2e-04 C_F^3=1.0e+00 dFA=6.0e-15
    Jup-B1  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=7.9e-04 C_F^3=1.0e+00 dFA=6.0e-15
    A1-Jdn  : C_A^3=1.8e-15 C_A^2C_F=2.8e-03 C_AC_F^2=5.4e-01 C_F^3=1.0e+00 dFA=6.7e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.011 1.085 0.089] fit-res 2e-15
    B1-Jdn  : C_A^3=1.9e-15 C_A^2C_F=1.7e-03 C_AC_F^2=7.3e-01 C_F^3=1.2e+00 dFA=8.1e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.007 1.478 0.281] fit-res 2e-15
 trial 0 lam=1e-06
    JJ      : C_A^3=2.8e-10 C_A^2C_F=1.8e-04 C_AC_F^2=7.6e-01 C_F^3=1.2e+00 dFA=1.3e-14  | lower jet charges (u_G,u_1,u_2)/max = [1.000e-03 1.528e+00 3.460e-01] fit-res 3e-10
    Jup-A1  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=1.2e-06 C_F^3=1.0e+00 dFA=6.0e-15
    Jup-B1  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=7.9e-06 C_F^3=1.0e+00 dFA=6.0e-15
    A1-Jdn  : C_A^3=1.9e-15 C_A^2C_F=1.9e-04 C_AC_F^2=6.7e-01 C_F^3=1.1e+00 dFA=7.6e-15  | lower jet charges (u_G,u_1,u_2)/max = [1.000e-03 1.348e+00 2.240e-01] fit-res 2e-15
    B1-Jdn  : C_A^3=2.0e-15 C_A^2C_F=1.8e-04 C_AC_F^2=7.6e-01 C_F^3=1.2e+00 dFA=8.0e-15  | lower jet charges (u_G,u_1,u_2)/max = [1.000e-03 1.523e+00 3.370e-01] fit-res 2e-15
 trial 0 lam=1e-08
    JJ      : C_A^3=4.0e-13 C_A^2C_F=1.8e-05 C_AC_F^2=7.7e-01 C_F^3=1.2e+00 dFA=1.3e-14  | lower jet charges (u_G,u_1,u_2)/max = [0.    1.537 0.356] fit-res 4e-13
    Jup-A1  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=7.1e-09 C_F^3=1.0e+00 dFA=6.0e-15
    Jup-B1  : C_A^3=9.9e-15 C_A^2C_F=4.4e-14 C_AC_F^2=8.3e-08 C_F^3=1.0e+00 dFA=6.0e-15
    A1-Jdn  : C_A^3=2.0e-15 C_A^2C_F=1.8e-05 C_AC_F^2=7.1e-01 C_F^3=1.2e+00 dFA=7.8e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    1.423 0.261] fit-res 2e-15
    B1-Jdn  : C_A^3=2.0e-15 C_A^2C_F=1.8e-05 C_AC_F^2=7.7e-01 C_F^3=1.2e+00 dFA=8.0e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    1.535 0.354] fit-res 2e-15
 trial 1 lam=1e-04
    JJ      : C_A^3=1.1e-07 C_A^2C_F=1.0e-03 C_AC_F^2=2.4e-01 C_F^3=5.2e-01 dFA=4.0e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.004 0.485 0.056] fit-res 1e-07
    Jup-A1  : C_A^3=6.1e-15 C_A^2C_F=2.7e-14 C_AC_F^2=2.2e-04 C_F^3=6.2e-01 dFA=3.7e-15
    Jup-B1  : C_A^3=6.1e-15 C_A^2C_F=2.7e-14 C_AC_F^2=1.2e-05 C_F^3=6.2e-01 dFA=3.7e-15
    A1-Jdn  : C_A^3=1.6e-15 C_A^2C_F=4.6e-03 C_AC_F^2=1.8e-01 C_F^3=5.4e-01 dFA=3.7e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.018 0.402 0.218] fit-res 2e-15
    B1-Jdn  : C_A^3=1.7e-15 C_A^2C_F=1.1e-03 C_AC_F^2=3.5e-01 C_F^3=7.9e-01 dFA=5.4e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.004 0.703 0.095] fit-res 2e-15
 trial 1 lam=1e-06
    JJ      : C_A^3=7.7e-11 C_A^2C_F=6.6e-05 C_AC_F^2=2.6e-01 C_F^3=5.7e-01 dFA=4.4e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.529 0.038] fit-res 8e-11
    Jup-A1  : C_A^3=6.1e-15 C_A^2C_F=2.7e-14 C_AC_F^2=2.2e-06 C_F^3=6.2e-01 dFA=3.7e-15
    Jup-B1  : C_A^3=6.1e-15 C_A^2C_F=2.7e-14 C_AC_F^2=1.2e-07 C_F^3=6.2e-01 dFA=3.7e-15
    A1-Jdn  : C_A^3=1.7e-15 C_A^2C_F=2.0e-04 C_AC_F^2=3.1e-01 C_F^3=7.7e-01 dFA=5.2e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.001 0.631 0.137] fit-res 2e-15
    B1-Jdn  : C_A^3=1.8e-15 C_A^2C_F=9.0e-05 C_AC_F^2=4.2e-01 C_F^3=9.0e-01 dFA=6.1e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.836 0.065] fit-res 2e-15
 trial 1 lam=1e-08
    JJ      : C_A^3=1.0e-13 C_A^2C_F=5.3e-06 C_AC_F^2=2.7e-01 C_F^3=5.7e-01 dFA=4.5e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.541 0.033] fit-res 1e-13
    Jup-A1  : C_A^3=6.1e-15 C_A^2C_F=2.7e-14 C_AC_F^2=1.9e-08 C_F^3=6.2e-01 dFA=3.7e-15
    Jup-B1  : C_A^3=6.1e-15 C_A^2C_F=2.7e-14 C_AC_F^2=1.3e-09 C_F^3=6.2e-01 dFA=3.7e-15
    A1-Jdn  : C_A^3=1.8e-15 C_A^2C_F=1.0e-05 C_AC_F^2=4.0e-01 C_F^3=8.8e-01 dFA=6.0e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.795 0.084] fit-res 2e-15
    B1-Jdn  : C_A^3=1.8e-15 C_A^2C_F=8.2e-06 C_AC_F^2=4.4e-01 C_F^3=9.3e-01 dFA=6.3e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.872 0.055] fit-res 2e-15
 trial 2 lam=1e-04
    JJ      : C_A^3=1.2e-07 C_A^2C_F=3.1e-05 C_AC_F^2=1.6e-01 C_F^3=4.3e-01 dFA=2.6e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.327 0.105] fit-res 1e-07
    Jup-A1  : C_A^3=5.5e-15 C_A^2C_F=2.4e-14 C_AC_F^2=5.3e-04 C_F^3=5.6e-01 dFA=3.3e-15
    Jup-B1  : C_A^3=5.5e-15 C_A^2C_F=2.4e-14 C_AC_F^2=1.7e-04 C_F^3=5.6e-01 dFA=3.3e-15
    A1-Jdn  : C_A^3=1.8e-15 C_A^2C_F=4.6e-04 C_AC_F^2=6.8e-01 C_F^3=1.3e+00 dFA=8.9e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.002 1.353 0.051] fit-res 2e-15
    B1-Jdn  : C_A^3=1.7e-15 C_A^2C_F=5.5e-04 C_AC_F^2=3.1e-01 C_F^3=7.7e-01 dFA=5.2e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.002 0.618 0.157] fit-res 2e-15
 trial 2 lam=1e-06
    JJ      : C_A^3=3.6e-10 C_A^2C_F=3.6e-05 C_AC_F^2=1.7e-01 C_F^3=4.3e-01 dFA=2.8e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.346 0.083] fit-res 4e-10
    Jup-A1  : C_A^3=5.5e-15 C_A^2C_F=2.4e-14 C_AC_F^2=5.3e-06 C_F^3=5.6e-01 dFA=3.3e-15
    Jup-B1  : C_A^3=5.5e-15 C_A^2C_F=2.4e-14 C_AC_F^2=1.7e-06 C_F^3=5.6e-01 dFA=3.3e-15
    A1-Jdn  : C_A^3=1.7e-15 C_A^2C_F=7.0e-05 C_AC_F^2=3.9e-01 C_F^3=9.1e-01 dFA=6.2e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.788 0.119] fit-res 2e-15
    B1-Jdn  : C_A^3=1.8e-15 C_A^2C_F=6.6e-05 C_AC_F^2=3.2e-01 C_F^3=7.7e-01 dFA=5.2e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.635 0.134] fit-res 2e-15
 trial 2 lam=1e-08
    JJ      : C_A^3=4.2e-13 C_A^2C_F=4.4e-06 C_AC_F^2=1.8e-01 C_F^3=4.3e-01 dFA=2.9e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.35  0.076] fit-res 4e-13
    Jup-A1  : C_A^3=5.5e-15 C_A^2C_F=2.4e-14 C_AC_F^2=5.0e-08 C_F^3=5.6e-01 dFA=3.3e-15
    Jup-B1  : C_A^3=5.5e-15 C_A^2C_F=2.4e-14 C_AC_F^2=1.4e-08 C_F^3=5.6e-01 dFA=3.3e-15
    A1-Jdn  : C_A^3=1.7e-15 C_A^2C_F=8.0e-06 C_AC_F^2=3.3e-01 C_F^3=8.1e-01 dFA=5.5e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.657 0.148] fit-res 2e-15
    B1-Jdn  : C_A^3=1.8e-15 C_A^2C_F=7.8e-06 C_AC_F^2=3.2e-01 C_F^3=7.6e-01 dFA=5.1e-15  | lower jet charges (u_G,u_1,u_2)/max = [0.    0.632 0.132] fit-res 2e-15


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_components.py <==
#!/usr/bin/env python3
"""Component breakdown of the groups that do not reduce to C_F^3 at generic points (integrand_3rung.out).

For every group the sum (color x kinematic / Born) is printed component by component, each divided by the
largest single graph of the group, in (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA).  Since every class-I color is
kappa_up(X) kappa_dn(Y) (color_3rung.out), the charges of the jet that contains the harder pair span
{b_A^2 (external legs), C_F b_A (harder-pair level), C_F^2 (softest-pair level)}; the sum over that jet is
written as u_G b_A^2 + u_1 C_F b_A + u_2 C_F^2, and the coefficients (u_G, u_1, u_2) are extracted from the
component vector by solving against the opposite end's charge.  u_G != 0 at generic points would put the
protected C_A^2 C_F component (per Born) outside the Glauber points.
"""
import numpy as np
import integrand_3rung as I

names = ['C_A^3', 'C_A^2C_F', 'C_AC_F^2', 'C_F^3', 'dFA']


def charges_decomp(tot, other):
    """tot = (u_G b_A^2 + u_1 C_F b_A + u_2 C_F^2) * other, other = (p C_A + q C_F); solve in the basis."""
    p, q = other
    # basis vectors of b_A^2*other, C_F b_A*other, C_F^2*other in (C_A^3, C_A^2C_F, C_A C_F^2, C_F^3)
    def times(two):
        x, y, z = two
        return np.array([x * p, x * q + y * p, y * q + z * p, z * q])
    M = np.array([times((0.25, -1.0, 1.0)), times((0, -0.5, 1.0)), times((0, 0, 1.0))]).T
    sol, res, rk, sv = np.linalg.lstsq(M.astype(complex), tot[:4], rcond=None)
    return sol, np.max(np.abs(M @ sol - tot[:4]))


if __name__ == '__main__':
    I.COL = I.load_colors()
    rng = np.random.default_rng(11)
    for placement in ('P2', 'P1'):
        print(f"\n===== softest pair {placement}")
        for trial in range(3):
            def r(lo=0.3, hi=1.5):
                return rng.uniform(lo, hi) * rng.choice([-1, 1])
            pars = ((r(), r(), rng.normal(size=2)), (r(), r(), rng.normal(size=2)), (abs(r()), r(), rng.normal(size=2)))
            hel = (1, 1)
            for lam in (1e-4, 1e-6, 1e-8):
                res = I.point(placement, lam, pars, hel)
                print(f" trial {trial} lam={lam:.0e}")
                for gname, (tot, sc) in res.items():
                    if gname.startswith('same') or gname == 'softsoft':
                        continue
                    v = tot / sc
                    line = f"    {gname:<8}: " + ' '.join(f"{n}={abs(x):.1e}" for n, x in zip(names, v))
                    # opposite end charge: coherent soft-pair charge (C_F) for the reducing end
                    if placement == 'P2' and gname in ('JJ', 'Jup-A2', 'Jup-B2'):
                        sol, rr = charges_decomp(tot, (0.0, 1.0))
                        line += f"  | upper jet charges (u_G,u_1,u_2)/max = {np.round(np.abs(sol) / sc, 3)} fit-res {rr / sc:.0e}"
                    if placement == 'P1' and gname in ('JJ', 'A1-Jdn', 'B1-Jdn'):
                        sol, rr = charges_decomp(tot, (0.0, 1.0))
                        line += f"  | lower jet charges (u_G,u_1,u_2)/max = {np.round(np.abs(sol) / sc, 3)} fit-res {rr / sc:.0e}"
                    print(line)


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_eta.out <==
 trial 0, eta = lambda^0.333
   lam=1e-05:  JJ u=(1.0e-02,0.84,0.09) CA2CF=2.6e-03  Jup-A2 u=(2.1e-02,1.69,0.22) CA2CF=5.2e-03  Jup-B2 u=(2.0e-02,1.06,0.04) CA2CF=5.1e-03
   lam=1e-07:  JJ u=(2.2e-03,0.89,0.11) CA2CF=5.5e-04  Jup-A2 u=(4.1e-03,1.67,0.21) CA2CF=1.0e-03  Jup-B2 u=(4.1e-03,1.52,0.17) CA2CF=1.0e-03
   lam=1e-09:  JJ u=(4.7e-04,0.89,0.11) CA2CF=1.2e-04  Jup-A2 u=(8.7e-04,1.67,0.21) CA2CF=2.2e-04  Jup-B2 u=(8.7e-04,1.63,0.20) CA2CF=2.2e-04
 trial 0, eta = lambda^0.500
   lam=1e-05:  JJ u=(1.6e-03,0.85,0.09) CA2CF=4.0e-04  Jup-A2 u=(3.6e-03,1.95,0.31) CA2CF=9.0e-04  Jup-B2 u=(3.9e-03,0.11,0.20) CA2CF=9.7e-04
   lam=1e-07:  JJ u=(1.5e-04,0.88,0.10) CA2CF=3.8e-05  Jup-A2 u=(3.0e-04,1.75,0.24) CA2CF=7.5e-05  Jup-B2 u=(3.0e-04,1.17,0.07) CA2CF=7.4e-05
   lam=1e-09:  JJ u=(1.5e-05,0.89,0.11) CA2CF=3.7e-06  Jup-A2 u=(2.8e-05,1.69,0.22) CA2CF=7.0e-06  Jup-B2 u=(2.8e-05,1.51,0.16) CA2CF=7.0e-06
 trial 0, eta = lambda^0.667
   lam=1e-05:  JJ u=(2.8e-04,0.79,0.06) CA2CF=6.9e-05  Jup-A2 u=(7.6e-04,2.63,0.55) CA2CF=1.9e-04  Jup-B2 u=(3.8e-04,0.87,0.26) CA2CF=9.4e-05
   lam=1e-07:  JJ u=(1.1e-05,0.84,0.09) CA2CF=2.8e-06  Jup-A2 u=(2.6e-05,2.04,0.34) CA2CF=6.4e-06  Jup-B2 u=(2.6e-05,0.23,0.25) CA2CF=6.6e-06
   lam=1e-09:  JJ u=(4.6e-07,0.87,0.10) CA2CF=1.1e-07  Jup-A2 u=(9.6e-07,1.83,0.26) CA2CF=2.4e-07  Jup-B2 u=(1.1e-06,0.78,0.03) CA2CF=2.7e-07
 trial 1, eta = lambda^0.333
   lam=1e-05:  JJ u=(9.2e-03,0.32,0.14) CA2CF=2.3e-03  Jup-A2 u=(9.5e-03,0.29,0.15) CA2CF=2.4e-03  Jup-B2 u=(9.9e-03,0.37,0.13) CA2CF=2.5e-03
   lam=1e-07:  JJ u=(2.2e-03,0.35,0.14) CA2CF=5.5e-04  Jup-A2 u=(2.2e-03,0.34,0.14) CA2CF=5.6e-04  Jup-B2 u=(2.2e-03,0.36,0.14) CA2CF=5.6e-04
   lam=1e-09:  JJ u=(4.9e-04,0.35,0.14) CA2CF=1.2e-04  Jup-A2 u=(4.9e-04,0.35,0.14) CA2CF=1.2e-04  Jup-B2 u=(4.9e-04,0.35,0.14) CA2CF=1.2e-04
 trial 1, eta = lambda^0.500
   lam=1e-05:  JJ u=(1.2e-03,0.39,0.14) CA2CF=2.9e-04  Jup-A2 u=(1.3e-03,0.30,0.15) CA2CF=3.2e-04  Jup-B2 u=(1.4e-03,0.52,0.12) CA2CF=3.6e-04
   lam=1e-07:  JJ u=(1.4e-04,0.37,0.14) CA2CF=3.6e-05  Jup-A2 u=(1.5e-04,0.34,0.14) CA2CF=3.7e-05  Jup-B2 u=(1.5e-04,0.40,0.14) CA2CF=3.8e-05
   lam=1e-09:  JJ u=(1.5e-05,0.36,0.14) CA2CF=3.8e-06  Jup-A2 u=(1.5e-05,0.35,0.14) CA2CF=3.8e-06  Jup-B2 u=(1.6e-05,0.37,0.14) CA2CF=3.9e-06
 trial 1, eta = lambda^0.667
   lam=1e-05:  JJ u=(5.4e-05,0.51,0.13) CA2CF=1.4e-05  Jup-A2 u=(1.2e-04,0.24,0.18) CA2CF=3.1e-05  Jup-B2 u=(1.7e-04,0.82,0.09) CA2CF=4.2e-05
   lam=1e-07:  JJ u=(7.4e-06,0.41,0.14) CA2CF=1.9e-06  Jup-A2 u=(8.4e-06,0.30,0.16) CA2CF=2.1e-06  Jup-B2 u=(9.7e-06,0.56,0.12) CA2CF=2.4e-06
   lam=1e-09:  JJ u=(4.3e-07,0.38,0.14) CA2CF=1.1e-07  Jup-A2 u=(4.8e-07,0.33,0.15) CA2CF=1.2e-07  Jup-B2 u=(4.7e-07,0.45,0.13) CA2CF=1.2e-07


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_eta.py <==
#!/usr/bin/env python3
"""Robustness of the generic-point decomposition (integrand_3rung_components.out) against the choice of the
hierarchy between the harder and the softest pair: eta = lambda^p for p = 1/3, 1/2, 2/3 (harder pair P1 in the
upper jet; P1 components (eta, eta*lambda, sqrt(eta*lambda)), softest pair P2 and l of order lambda).
Printed: for the JJ, Jup-A2 and Jup-B2 groups the upper-jet charge coefficients (u_G, u_1, u_2) of
b_A^2, C_F b_A, C_F^2 divided by the largest graph, and the C_A^2 C_F fraction."""
import numpy as np
import integrand_3rung as I
from integrand_3rung_components import charges_decomp

I.COL = I.load_colors()
rng = np.random.default_rng(23)
for trial in range(2):
    def r(lo=0.3, hi=1.5):
        return rng.uniform(lo, hi) * rng.choice([-1, 1])
    pars = ((r(), r(), rng.normal(size=2)), (r(), r(), rng.normal(size=2)), (abs(r()), r(), rng.normal(size=2)))
    for pw in (1 / 3, 1 / 2, 2 / 3):
        print(f" trial {trial}, eta = lambda^{pw:.3f}")
        for lam in (1e-5, 1e-7, 1e-9):
            res = I.point('P2', lam, pars, (1, 1), eta=lam ** pw)
            line = f"   lam={lam:.0e}:"
            for gname in ('JJ', 'Jup-A2', 'Jup-B2'):
                tot, sc = res[gname]
                sol, rr = charges_decomp(tot, (0.0, 1.0))
                line += f"  {gname} u=({abs(sol[0]) / sc:.1e},{abs(sol[1]) / sc:.2f},{abs(sol[2]) / sc:.2f}) CA2CF={abs(tot[1]) / sc:.1e}"
            print(line)


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_gauge.out <==
trial 0
   xi=1.0:  Y=A2: u_G=1.76e-05-2.31e-04j u_1=0.0084+1.6992j u_2=-0.0000-0.1904j  Y=L2: u_G=2.24e-04+9.44e-05j u_1=-1.6114-0.6363j u_2=0.1859+0.0783j  Y=R3: u_G=-2.24e-04-9.44e-05j u_1=1.6114+0.6363j u_2=-0.1859-0.0783j
   xi=0.0:  Y=A2: u_G=-1.04e-04-1.90e-04j u_1=0.8347+1.4904j u_2=-0.0902-0.1701j  Y=L2: u_G=2.25e-04+9.49e-05j u_1=-1.6090-0.6350j u_2=0.1852+0.0780j  Y=R3: u_G=-2.25e-04-9.49e-05j u_1=1.6090+0.6350j u_2=-0.1852-0.0780j
   xi=3.0:  Y=A2: u_G=1.11e-04-2.21e-04j u_1=-0.6547+1.5448j u_2=0.0722-0.1707j  Y=L2: u_G=2.22e-04+9.35e-05j u_1=-1.6171-0.6392j u_2=0.1875+0.0789j  Y=R3: u_G=-2.22e-04-9.35e-05j u_1=1.6171+0.6392j u_2=-0.1875-0.0789j
   full sum, (Landau - Feynman)/largest graph: C_A^3=1.5e-13 C_A^2C_F=9.8e-07 C_AC_F^2=5.8e-02 C_F^3=8.4e-02 dFA=1.9e-15
trial 1
   xi=1.0:  Y=A2: u_G=7.36e-07-3.35e-05j u_1=-0.0005+1.3828j u_2=0.0000-0.1850j  Y=L2: u_G=2.41e-05+2.45e-05j u_1=-0.9728-0.9835j u_2=0.1314+0.1274j  Y=R3: u_G=2.41e-05+2.45e-05j u_1=-0.9728-0.9835j u_2=0.1314+0.1274j
   xi=0.0:  Y=A2: u_G=6.25e-06-3.40e-05j u_1=-0.2059+1.3705j u_2=0.0298-0.1839j  Y=L2: u_G=2.42e-05+2.46e-05j u_1=-0.9741-0.9825j u_2=0.1313+0.1273j  Y=R3: u_G=2.42e-05+2.46e-05j u_1=-0.9741-0.9825j u_2=0.1313+0.1273j
   xi=3.0:  Y=A2: u_G=-3.02e-06-3.27e-05j u_1=0.1390+1.3747j u_2=-0.0202-0.1835j  Y=L2: u_G=2.39e-05+2.43e-05j u_1=-0.9705-0.9853j u_2=0.1314+0.1274j  Y=R3: u_G=2.39e-05+2.43e-05j u_1=-0.9705-0.9853j u_2=0.1314+0.1274j
   full sum, (Landau - Feynman)/largest graph: C_A^3=1.6e-14 C_A^2C_F=8.7e-07 C_AC_F^2=7.9e-02 C_F^3=6.0e-02 dFA=1.4e-15
trial 2
   xi=1.0:  Y=A2: u_G=8.26e-06-2.26e-04j u_1=0.0002+0.6361j u_2=0.0000+0.1260j  Y=L2: u_G=1.98e-04-1.06e-04j u_1=-0.5538+0.2916j u_2=-0.1146+0.0600j  Y=R3: u_G=1.98e-04-1.06e-04j u_1=-0.5538+0.2916j u_2=-0.1146+0.0600j
   xi=0.0:  Y=A2: u_G=5.87e-05-2.22e-04j u_1=-0.1411+0.6220j u_2=-0.0319+0.1209j  Y=L2: u_G=1.99e-04-1.07e-04j u_1=-0.5569+0.2938j u_2=-0.1134+0.0594j  Y=R3: u_G=1.99e-04-1.07e-04j u_1=-0.5569+0.2938j u_2=-0.1134+0.0594j
   xi=3.0:  Y=A2: u_G=-5.89e-05-2.11e-04j u_1=0.1864+0.6004j u_2=0.0420+0.1219j  Y=L2: u_G=1.95e-04-1.04e-04j u_1=-0.5496+0.2886j u_2=-0.1162+0.0608j  Y=R3: u_G=1.95e-04-1.04e-04j u_1=-0.5496+0.2886j u_2=-0.1162+0.0608j
   full sum, (Landau - Feynman)/largest graph: C_A^3=1.6e-13 C_A^2C_F=8.6e-06 C_AC_F^2=9.7e-02 C_F^3=2.6e-01 dFA=3.6e-15


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_gauge.py <==
#!/usr/bin/env python3
"""Gauge test of the harder-pair charge H: the l propagator is taken in covariant gauge,
-i (g_{mu nu} - (1 - xi) l_mu l_nu / l^2) / l^2, for xi = 1 (Feynman), 0 (Landau), 3, and the upper-jet charge
coefficients (u_G, u_1, u_2) are recomputed (placement P2, lambda = 1e-7, eta = sqrt(lambda), lower end on the
softest-pair charge A2, on leg 2 and on rung 3).  The rung propagators stay in Feynman gauge.
Also printed: the full sum over every group (all attachments of both ends) of the xi-dependent part, divided by
the largest graph, decomposed in color."""
import numpy as np
import integrand_3rung as I
from integrand_3rung_components import charges_decomp
from integrand_3rung_glauber_edge import upper_sum

I.COL = I.load_colors()
rng = np.random.default_rng(5)
lam = 1e-7; eta = np.sqrt(lam); rs = I.rs
names = ['C_A^3', 'C_A^2C_F', 'C_AC_F^2', 'C_F^3', 'dFA']
for trial in range(3):
    bS, aS = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
    al, bl = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
    bH, aH = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
    KS, Kl, KH = rng.normal(size=2), rng.normal(size=2), rng.normal(size=2)
    k2 = I.sudakov(bS * lam, aS * lam, KS[0] * lam * rs, KS[1] * lam * rs, rs)
    kt = np.sqrt(eta * lam) * rs
    k1 = I.sudakov(bH * eta, aH * eta * lam, KH[0] * kt, KH[1] * kt, rs)
    l = I.sudakov(bl * lam, al * lam, Kl[0] * lam * rs, Kl[1] * lam * rs, rs)
    print(f"trial {trial}")
    for xi in (1.0, 0.0, 3.0):
        I.XI = xi
        line = f"   xi={xi}:"
        for Y, other in (('A2', (0.0, 1.0)), ('L2', (-0.5, 1.0)), ('R3', (0.5, 0.0))):
            tot, sc = upper_sum(Y, k1, k2, l, (1, 1))
            sol, rr = charges_decomp(tot, other)
            line += f"  Y={Y}: u_G={sol[0]/sc:.2e} u_1={sol[1]/sc:.4f} u_2={sol[2]/sc:.4f}"
        print(line)
    # full sum of the xi-dependent part over all groups
    tots = {}
    for xi in (1.0, 0.0):
        I.XI = xi
        res = I.point('P2', lam, (( bS, aS, KS), (bl, al, Kl), (bH, aH, KH)), (1, 1))
        tot = sum(v[0] for v in res.values()); sc = max(v[1] for v in res.values())
        tots[xi] = (tot, sc)
    d = (tots[0.0][0] - tots[1.0][0]) / tots[1.0][1]
    print("   full sum, (Landau - Feynman)/largest graph: " + ' '.join(f"{n}={abs(x):.1e}" for n, x in zip(names, d)))
I.XI = 1.0


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_glauber_edge.out <==
trial 0
   beta_l = 1e+00 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 1.70, 0.19)  Y=L2: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)  Y=R3: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)
   beta_l = 1e-02 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 1.69, 0.19)  Y=L2: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)  Y=R3: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)
   beta_l = 1e-04 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 1.69, 0.19)  Y=L2: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)  Y=R3: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)
   beta_l = 1e-06 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 1.69, 0.19)  Y=L2: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)  Y=R3: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)
   alpha_l = 1e+00 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 1.70, 0.19)  Y=L2: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)  Y=R3: (u_G,u_1,u_2)/max = (2.4e-04, 1.73, 0.20)
   alpha_l = 1e-02 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (3.5e-03, 1.00, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (3.5e-03, 1.00, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (3.5e-03, 1.00, 0.00)
   alpha_l = 1e-04 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (4.1e-02, 0.09, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (4.1e-02, 0.09, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (4.1e-02, 0.09, 0.00)
   alpha_l = 1e-06 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (5.7e-01, 0.00, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (5.7e-01, 0.00, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (5.7e-01, 0.00, 0.00)
trial 1
   beta_l = 1e+00 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (3.3e-05, 1.38, 0.18)  Y=L2: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)  Y=R3: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)
   beta_l = 1e-02 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (3.3e-05, 1.38, 0.18)  Y=L2: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)  Y=R3: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)
   beta_l = 1e-04 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (3.3e-05, 1.38, 0.18)  Y=L2: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)  Y=R3: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)
   beta_l = 1e-06 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (3.3e-05, 1.38, 0.18)  Y=L2: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)  Y=R3: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)
   alpha_l = 1e+00 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (3.3e-05, 1.38, 0.18)  Y=L2: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)  Y=R3: (u_G,u_1,u_2)/max = (3.4e-05, 1.38, 0.18)
   alpha_l = 1e-02 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (1.7e-03, 1.02, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (1.7e-03, 1.02, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (1.7e-03, 1.02, 0.00)
   alpha_l = 1e-04 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (1.6e-02, 0.15, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (1.6e-02, 0.15, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (1.6e-02, 0.15, 0.00)
   alpha_l = 1e-06 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (4.6e-01, 0.00, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (4.6e-01, 0.00, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (4.6e-01, 0.00, 0.00)
trial 2
   beta_l = 1e+00 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 0.64, 0.13)  Y=L2: (u_G,u_1,u_2)/max = (2.2e-04, 0.63, 0.13)  Y=R3: (u_G,u_1,u_2)/max = (2.2e-04, 0.63, 0.13)
   beta_l = 1e-02 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 0.63, 0.13)  Y=L2: (u_G,u_1,u_2)/max = (2.3e-04, 0.62, 0.13)  Y=R3: (u_G,u_1,u_2)/max = (2.3e-04, 0.62, 0.13)
   beta_l = 1e-04 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 0.63, 0.13)  Y=L2: (u_G,u_1,u_2)/max = (2.3e-04, 0.62, 0.13)  Y=R3: (u_G,u_1,u_2)/max = (2.3e-04, 0.62, 0.13)
   beta_l = 1e-06 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 0.63, 0.13)  Y=L2: (u_G,u_1,u_2)/max = (2.3e-04, 0.62, 0.13)  Y=R3: (u_G,u_1,u_2)/max = (2.3e-04, 0.62, 0.13)
   alpha_l = 1e+00 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.3e-04, 0.64, 0.13)  Y=L2: (u_G,u_1,u_2)/max = (2.2e-04, 0.63, 0.13)  Y=R3: (u_G,u_1,u_2)/max = (2.2e-04, 0.63, 0.13)
   alpha_l = 1e-02 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.6e-03, 0.91, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (2.6e-03, 0.91, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (2.6e-03, 0.91, 0.00)
   alpha_l = 1e-04 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (2.1e-02, 0.09, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (2.1e-02, 0.09, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (2.1e-02, 0.09, 0.00)
   alpha_l = 1e-06 x lambda:  Y=A2: (u_G,u_1,u_2)/max = (3.3e-01, 0.00, 0.00)  Y=L2: (u_G,u_1,u_2)/max = (3.3e-01, 0.00, 0.00)  Y=R3: (u_G,u_1,u_2)/max = (3.3e-01, 0.00, 0.00)


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_glauber_edge.py <==
#!/usr/bin/env python3
"""Does the harder-pair charge H (C_F b_A) of the jet containing the harder pair survive at the Glauber point of
the opposite jet's legs?  Placement: softest pair P2, harder pair P1 in the upper jet.  The lower-leg Glauber term
is supported at beta_l = 0 (delta(s beta_l)), where it multiplies the upper-jet coupling evaluated at beta_l = 0.
Here beta_l = eps * lambda with eps -> 0 at fixed lambda (and the other components of l of order lambda); the
upper-jet charges (u_G, u_1, u_2) of (b_A^2, C_F b_A, C_F^2) are extracted from the groups whose lower end is the
softest-pair charge (Jup-A2, Jup-B2) and from the full upper sum with the lower end on leg 2 (single graph end
L2: the upper sum X in the upper jet with Y = L2), whose color factorizes as kappa_up(X) b_A.
Also scanned: alpha_l = eps * lambda (the Glauber point of the upper legs), to show where u_G lives."""
import numpy as np
import integrand_3rung as I
from integrand_3rung_components import charges_decomp

I.COL = I.load_colors()
UP = ['L1', 'L3', 'R1', 'A1', 'B1', 'R2']


def upper_sum(Y, k1, k2, l, hel):
    B = I.born_kin(hel)
    tot = np.zeros(5, complex); sc = 0
    for X in UP:
        kk = I.kinematic(X, Y, k1, k2, l, hel) / B
        tot += I.COL[(X, Y)] * kk; sc = max(sc, abs(kk))
    return tot, sc


if __name__ == '__main__':
    rng = np.random.default_rng(5)
    lam = 1e-7; eta = np.sqrt(lam); rs = I.rs
    for trial in range(3):
        bS, aS = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
        al, bl = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
        bH, aH = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
        KS, Kl, KH = rng.normal(size=2), rng.normal(size=2), rng.normal(size=2)
        k2 = I.sudakov(bS * lam, aS * lam, KS[0] * lam * rs, KS[1] * lam * rs, rs)
        kt = np.sqrt(eta * lam) * rs
        k1 = I.sudakov(bH * eta, aH * eta * lam, KH[0] * kt, KH[1] * kt, rs)
        print(f"trial {trial}")
        for which in ('beta_l', 'alpha_l'):
            for eps in (1.0, 1e-2, 1e-4, 1e-6):
                b_, a_ = (bl * eps, al) if which == 'beta_l' else (bl, al * eps)
                l = I.sudakov(b_ * lam, a_ * lam, Kl[0] * lam * rs, Kl[1] * lam * rs, rs)
                line = f"   {which} = {eps:.0e} x lambda:"
                for Y, other in (('A2', (0.0, 1.0)), ('L2', (-0.5, 1.0)), ('R3', (0.5, 0.0))):
                    tot, sc = upper_sum(Y, k1, k2, l, (1, 1))
                    sol, rr = charges_decomp(tot, other)
                    line += f"  Y={Y}: (u_G,u_1,u_2)/max = ({abs(sol[0])/sc:.1e}, {abs(sol[1])/sc:.2f}, {abs(sol[2])/sc:.2f})"
                print(line)


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_routing.out <==
trial 0
   routing A:  Y=A2: u_G=2.3e-04 u_1=1.699 u_2=0.190  Y=L2: u_G=2.4e-04 u_1=1.732 u_2=0.202  Y=R3: u_G=2.4e-04 u_1=1.732 u_2=0.202
   routing B:  Y=A2: u_G=1.9e-04 u_1=0.571 u_2=0.117  Y=L2: u_G=2.0e-04 u_1=0.557 u_2=0.122  Y=R3: u_G=2.0e-04 u_1=0.557 u_2=0.122
   routing C:  Y=A2: u_G=2.3e-04 u_1=1.000 u_2=0.000  Y=L2: u_G=2.4e-04 u_1=1.000 u_2=0.000  Y=R3: u_G=2.4e-04 u_1=1.000 u_2=0.000
trial 1
   routing A:  Y=A2: u_G=3.3e-05 u_1=1.383 u_2=0.185  Y=L2: u_G=3.4e-05 u_1=1.383 u_2=0.183  Y=R3: u_G=3.4e-05 u_1=1.383 u_2=0.183
   routing B:  Y=A2: u_G=1.4e-04 u_1=0.102 u_2=0.131  Y=L2: u_G=1.4e-04 u_1=0.123 u_2=0.128  Y=R3: u_G=1.4e-04 u_1=0.123 u_2=0.128
   routing C:  Y=A2: u_G=2.8e-04 u_1=1.000 u_2=0.000  Y=L2: u_G=2.8e-04 u_1=1.000 u_2=0.000  Y=R3: u_G=2.8e-04 u_1=1.000 u_2=0.000
trial 2
   routing A:  Y=A2: u_G=2.3e-04 u_1=0.636 u_2=0.126  Y=L2: u_G=2.2e-04 u_1=0.626 u_2=0.129  Y=R3: u_G=2.2e-04 u_1=0.626 u_2=0.129
   routing B:  Y=A2: u_G=2.6e-04 u_1=1.608 u_2=0.211  Y=L2: u_G=2.6e-04 u_1=1.627 u_2=0.217  Y=R3: u_G=2.6e-04 u_1=1.627 u_2=0.217
   routing C:  Y=A2: u_G=2.3e-04 u_1=0.998 u_2=0.000  Y=L2: u_G=2.2e-04 u_1=0.998 u_2=0.000  Y=R3: u_G=2.2e-04 u_1=0.998 u_2=0.000


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_routing.py <==
#!/usr/bin/env python3
"""Routing test of the harder-pair charge H.  In integrand_3rung.py the harder-pair loop momentum k1 is the u-line
momentum just after V1 (routing A).  Then the d-line line B1 carries k1 + l in the graphs with the upper end of l
on L1, L3 or R1 (above the harder pair) and k1 in the graphs with the upper end on A1, B1 or R2.  Routing B takes
the B1 momentum at W1 as the loop momentum kappa: k1 = kappa - l for upper ends L1, L3, R1 and k1 = kappa otherwise.
Each graph's loop integral is unchanged by this shift, but the pointwise sum is not, and in the hierarchical scaling
the shift by l is not small in the alpha component of the harder pair.  Printed: (u_G, u_1, u_2) in both routings
for the lower ends A2, L2, R3 (placement P2, lambda = 1e-7, eta = sqrt(lambda)), and a third routing C in which
the shift is applied to the graphs with upper ends A1, B1, R2 instead (k1 = kappa + l there)."""
import numpy as np
import integrand_3rung as I
from integrand_3rung_components import charges_decomp

I.COL = I.load_colors()
UP_TOP = ['L1', 'L3', 'R1']; UP_P1 = ['A1', 'B1', 'R2']
rs = I.rs


def upper_sum(Y, kappa, k2, l, routing):
    B = I.born_kin((1, 1))
    tot = np.zeros(5, complex); sc = 0
    for X in UP_TOP + UP_P1:
        if routing == 'A':
            k1 = kappa
        elif routing == 'B':
            k1 = kappa - l if X in UP_TOP else kappa
        else:
            k1 = kappa if X in UP_TOP else kappa + l
        kk = I.kinematic(X, Y, k1, k2, l, (1, 1)) / B
        tot += I.COL[(X, Y)] * kk; sc = max(sc, abs(kk))
    return tot, sc


if __name__ == '__main__':
    rng = np.random.default_rng(5)
    lam = 1e-7; eta = np.sqrt(lam)
    for trial in range(3):
        bS, aS = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
        al, bl = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
        bH, aH = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
        KS, Kl, KH = rng.normal(size=2), rng.normal(size=2), rng.normal(size=2)
        k2 = I.sudakov(bS * lam, aS * lam, KS[0] * lam * rs, KS[1] * lam * rs, rs)
        kt = np.sqrt(eta * lam) * rs
        kappa = I.sudakov(bH * eta, aH * eta * lam, KH[0] * kt, KH[1] * kt, rs)
        l = I.sudakov(bl * lam, al * lam, Kl[0] * lam * rs, Kl[1] * lam * rs, rs)
        print(f"trial {trial}")
        for routing in ('A', 'B', 'C'):
            line = f"   routing {routing}:"
            for Y, other in (('A2', (0.0, 1.0)), ('L2', (-0.5, 1.0)), ('R3', (0.5, 0.0))):
                tot, sc = upper_sum(Y, kappa, k2, l, routing)
                sol, rr = charges_decomp(tot, other)
                line += f"  Y={Y}: u_G={abs(sol[0])/sc:.1e} u_1={abs(sol[1])/sc:.3f} u_2={abs(sol[2])/sc:.3f}"
            print(line)


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_routing_scan.out <==
trial 0
   lam=1e-04: A/A2=6.8e-03 A/L2=3.5e-01 A/R3=3.6e-01 B/A2=5.2e-03 B/L2=1.4e-01 B/R3=1.5e-01
   lam=1e-06: A/A2=3.5e-04 A/L2=3.4e-01 A/R3=3.4e-01 B/A2=3.2e-04 B/L2=1.9e-01 B/R3=1.9e-01
   lam=1e-08: A/A2=2.6e-05 A/L2=3.2e-01 A/R3=3.2e-01 B/A2=2.4e-05 B/L2=1.9e-01 B/R3=1.9e-01
trial 1
   lam=1e-04: A/A2=3.3e-03 A/L2=1.7e-01 A/R3=1.7e-01 B/A2=4.3e-03 B/L2=2.5e-01 B/R3=2.6e-01
   lam=1e-06: A/A2=2.7e-04 A/L2=2.2e-01 A/R3=2.2e-01 B/A2=2.8e-04 B/L2=2.7e-01 B/R3=2.7e-01
   lam=1e-08: A/A2=2.3e-05 A/L2=2.3e-01 A/R3=2.3e-01 B/A2=2.4e-05 B/L2=2.7e-01 B/R3=2.7e-01
trial 2
   lam=1e-04: A/A2=2.4e-03 A/L2=4.2e-01 A/R3=4.2e-01 B/A2=1.7e-03 B/L2=1.1e-01 B/R3=1.1e-01
   lam=1e-06: A/A2=2.8e-04 A/L2=4.3e-01 A/R3=4.3e-01 B/A2=2.3e-04 B/L2=1.4e-01 B/R3=1.4e-01
   lam=1e-08: A/A2=2.9e-05 A/L2=4.3e-01 A/R3=4.3e-01 B/A2=2.4e-05 B/L2=1.4e-01 B/R3=1.4e-01


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_routing_scan.py <==
#!/usr/bin/env python3
"""lambda scan of the protected components (C_A^3, C_A^2 C_F, dFA) of the upper-jet sum in routings A and B
(integrand_3rung_routing.py), lower end on A2, L2, R3; placement P2, eta = sqrt(lambda).  Entries: largest
protected component / largest graph."""
import numpy as np
import integrand_3rung as I
from integrand_3rung_routing import upper_sum

I.COL = I.load_colors()
rng = np.random.default_rng(17)
rs = I.rs
for trial in range(3):
    bS, aS = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
    al, bl = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
    bH, aH = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
    KS, Kl, KH = rng.normal(size=2), rng.normal(size=2), rng.normal(size=2)
    print(f"trial {trial}")
    for lam in (1e-4, 1e-6, 1e-8):
        eta = np.sqrt(lam)
        k2 = I.sudakov(bS * lam, aS * lam, KS[0] * lam * rs, KS[1] * lam * rs, rs)
        kt = np.sqrt(eta * lam) * rs
        kappa = I.sudakov(bH * eta, aH * eta * lam, KH[0] * kt, KH[1] * kt, rs)
        l = I.sudakov(bl * lam, al * lam, Kl[0] * lam * rs, Kl[1] * lam * rs, rs)
        line = f"   lam={lam:.0e}:"
        for routing in ('A', 'B'):
            for Y in ('A2', 'L2', 'R3'):
                tot, sc = upper_sum(Y, kappa, k2, l, routing)
                line += f" {routing}/{Y}={max(abs(tot[0]), abs(tot[1]), abs(tot[4])) / sc:.1e}"
        print(line)


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_softlimit.out <==
trial 0, alpha_l = 1 x (lambda scale)
   overall  rho=1e+00: (u_G,u_1,u_2)/max = (2.3e-04, 1.70e+00, 1.90e-01)   |u_1| = 5.21e+42  |u_2| = 5.84e+41  max graph = 3.07e+42
   overall  rho=1e-01: (u_G,u_1,u_2)/max = (2.1e-04, 1.05e+00, 1.45e-02)   |u_1| = 3.13e+45  |u_2| = 4.31e+43  max graph = 2.97e+45
   overall  rho=1e-02: (u_G,u_1,u_2)/max = (2.1e-04, 1.00e+00, 1.27e-03)   |u_1| = 3.28e+48  |u_2| = 4.14e+45  max graph = 3.27e+48
   overall  rho=1e-03: (u_G,u_1,u_2)/max = (1.9e-04, 9.05e-01, 1.36e-05)   |u_1| = 2.75e+52  |u_2| = 4.13e+47  max graph = 3.04e+52
   kT only  rho=1e+00: (u_G,u_1,u_2)/max = (2.3e-04, 1.70e+00, 1.90e-01)   |u_1| = 5.21e+42  |u_2| = 5.84e+41  max graph = 3.07e+42
   kT only  rho=1e-01: (u_G,u_1,u_2)/max = (2.7e-04, 1.73e+00, 1.98e-01)   |u_1| = 4.97e+43  |u_2| = 5.69e+42  max graph = 2.87e+43
   kT only  rho=1e-02: (u_G,u_1,u_2)/max = (2.7e-04, 1.73e+00, 1.98e-01)   |u_1| = 4.18e+43  |u_2| = 4.78e+42  max graph = 2.41e+43
   kT only  rho=1e-03: (u_G,u_1,u_2)/max = (2.7e-04, 1.73e+00, 1.98e-01)   |u_1| = 4.15e+43  |u_2| = 4.74e+42  max graph = 2.39e+43
trial 0, alpha_l = 0.01 x (lambda scale)
   overall  rho=1e+00: (u_G,u_1,u_2)/max = (3.5e-03, 1.00e+00, 1.23e-03)   |u_1| = 1.40e+44  |u_2| = 1.71e+41  max graph = 1.39e+44
   overall  rho=1e-01: (u_G,u_1,u_2)/max = (3.2e-03, 9.05e-01, 1.31e-05)   |u_1| = 2.55e+48  |u_2| = 3.69e+43  max graph = 2.82e+48
   overall  rho=1e-02: (u_G,u_1,u_2)/max = (3.3e-04, 9.04e-02, 1.29e-05)   |u_1| = 2.61e+49  |u_2| = 3.73e+45  max graph = 2.89e+50
   overall  rho=1e-03: (u_G,u_1,u_2)/max = (1.2e-04, 9.04e-03, 1.41e-06)   |u_1| = 2.40e+51  |u_2| = 3.73e+47  max graph = 2.65e+53
   kT only  rho=1e+00: (u_G,u_1,u_2)/max = (3.5e-03, 1.00e+00, 1.23e-03)   |u_1| = 1.40e+44  |u_2| = 1.71e+41  max graph = 1.39e+44
   kT only  rho=1e-01: (u_G,u_1,u_2)/max = (1.3e-04, 1.00e+00, 1.28e-03)   |u_1| = 2.12e+46  |u_2| = 2.70e+43  max graph = 2.11e+46
   kT only  rho=1e-02: (u_G,u_1,u_2)/max = (2.1e-04, 1.00e+00, 1.28e-03)   |u_1| = 2.19e+47  |u_2| = 2.79e+44  max graph = 2.18e+47
   kT only  rho=1e-03: (u_G,u_1,u_2)/max = (2.5e-04, 1.00e+00, 1.28e-03)   |u_1| = 1.96e+47  |u_2| = 2.50e+44  max graph = 1.95e+47
trial 1, alpha_l = 1 x (lambda scale)
   overall  rho=1e+00: (u_G,u_1,u_2)/max = (3.3e-05, 1.38e+00, 1.85e-01)   |u_1| = 5.96e+44  |u_2| = 7.98e+43  max graph = 4.31e+44
   overall  rho=1e-01: (u_G,u_1,u_2)/max = (2.2e-04, 1.20e+00, 5.12e-02)   |u_1| = 1.69e+46  |u_2| = 7.23e+44  max graph = 1.41e+46
   overall  rho=1e-02: (u_G,u_1,u_2)/max = (2.1e-04, 1.02e+00, 4.29e-03)   |u_1| = 1.50e+49  |u_2| = 6.31e+46  max graph = 1.47e+49
   overall  rho=1e-03: (u_G,u_1,u_2)/max = (2.1e-04, 1.00e+00, 1.47e-04)   |u_1| = 4.24e+52  |u_2| = 6.22e+48  max graph = 4.24e+52
   kT only  rho=1e+00: (u_G,u_1,u_2)/max = (3.3e-05, 1.38e+00, 1.85e-01)   |u_1| = 5.96e+44  |u_2| = 7.98e+43  max graph = 4.31e+44
   kT only  rho=1e-01: (u_G,u_1,u_2)/max = (4.1e-05, 1.48e+00, 2.19e-01)   |u_1| = 8.18e+49  |u_2| = 1.21e+49  max graph = 5.53e+49
   kT only  rho=1e-02: (u_G,u_1,u_2)/max = (4.2e-05, 1.49e+00, 2.23e-01)   |u_1| = 7.45e+46  |u_2| = 1.12e+46  max graph = 5.00e+46
   kT only  rho=1e-03: (u_G,u_1,u_2)/max = (4.2e-05, 1.49e+00, 2.24e-01)   |u_1| = 6.18e+46  |u_2| = 9.28e+45  max graph = 4.15e+46
trial 1, alpha_l = 0.01 x (lambda scale)
   overall  rho=1e+00: (u_G,u_1,u_2)/max = (1.7e-03, 1.02e+00, 4.69e-03)   |u_1| = 3.08e+45  |u_2| = 1.42e+43  max graph = 3.03e+45
   overall  rho=1e-01: (u_G,u_1,u_2)/max = (1.6e-03, 1.00e+00, 1.48e-04)   |u_1| = 4.17e+48  |u_2| = 6.15e+44  max graph = 4.16e+48
   overall  rho=1e-02: (u_G,u_1,u_2)/max = (2.3e-04, 1.47e-01, 3.88e-05)   |u_1| = 2.62e+50  |u_2| = 6.91e+46  max graph = 1.78e+51
   overall  rho=1e-03: (u_G,u_1,u_2)/max = (2.4e-05, 1.47e-02, 4.48e-06)   |u_1| = 2.29e+52  |u_2| = 6.96e+48  max graph = 1.55e+54
   kT only  rho=1e+00: (u_G,u_1,u_2)/max = (1.7e-03, 1.02e+00, 4.69e-03)   |u_1| = 3.08e+45  |u_2| = 1.42e+43  max graph = 3.03e+45
   kT only  rho=1e-01: (u_G,u_1,u_2)/max = (3.4e-04, 1.02e+00, 4.35e-03)   |u_1| = 2.78e+47  |u_2| = 1.19e+45  max graph = 2.74e+47
   kT only  rho=1e-02: (u_G,u_1,u_2)/max = (2.1e-04, 1.02e+00, 4.31e-03)   |u_1| = 2.68e+48  |u_2| = 1.14e+46  max graph = 2.64e+48
   kT only  rho=1e-03: (u_G,u_1,u_2)/max = (2.0e-04, 1.02e+00, 4.31e-03)   |u_1| = 2.92e+48  |u_2| = 1.24e+46  max graph = 2.87e+48


==> anc/numbers/deposit/R6/B3_route1/integrand_3rung_softlimit.py <==
#!/usr/bin/env python3
"""Where the harder-pair charge H lives.  Placement P2 (harder pair P1 in the upper jet), lambda = 1e-7,
eta = sqrt(lambda).  The gluon l = rho * (beta, eps*alpha, k_T) * lambda is scanned in its overall softness rho
(rho -> 0: l softer than every parton, where the soft theorem allows couplings to the external legs only) and in
its transverse momentum alone (l_T -> rho_T l_T).  Printed: the upper-jet charge coefficients (u_G, u_1, u_2)
relative to the largest single graph, and |u_1| times that largest graph (the absolute size of the H coupling,
in units of the Born), for the lower end on the softest-pair charge (Y = A2)."""
import numpy as np
import integrand_3rung as I
from integrand_3rung_components import charges_decomp
from integrand_3rung_glauber_edge import upper_sum

I.COL = I.load_colors()
rng = np.random.default_rng(5)
lam = 1e-7; eta = np.sqrt(lam); rs = I.rs
for trial in range(2):
    bS, aS = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
    al, bl = rng.uniform(0.3, 1.5, 2) * rng.choice([-1, 1], 2)
    bH, aH = rng.uniform(0.3, 1.5), rng.uniform(0.3, 1.5) * rng.choice([-1, 1])
    KS, Kl, KH = rng.normal(size=2), rng.normal(size=2), rng.normal(size=2)
    k2 = I.sudakov(bS * lam, aS * lam, KS[0] * lam * rs, KS[1] * lam * rs, rs)
    kt = np.sqrt(eta * lam) * rs
    k1 = I.sudakov(bH * eta, aH * eta * lam, KH[0] * kt, KH[1] * kt, rs)
    for eps in (1.0, 1e-2):
        print(f"trial {trial}, alpha_l = {eps:g} x (lambda scale)")
        for mode in ('overall', 'kT only'):
            for rho in (1.0, 1e-1, 1e-2, 1e-3):
                if mode == 'overall':
                    l = I.sudakov(rho * bl * lam, rho * eps * al * lam, rho * Kl[0] * lam * rs, rho * Kl[1] * lam * rs, rs)
                else:
                    l = I.sudakov(bl * lam, eps * al * lam, rho * Kl[0] * lam * rs, rho * Kl[1] * lam * rs, rs)
                tot, sc = upper_sum('A2', k1, k2, l, (1, 1))
                sol, rr = charges_decomp(tot, (0.0, 1.0))
                print(f"   {mode:<8} rho={rho:.0e}: (u_G,u_1,u_2)/max = ({abs(sol[0])/sc:.1e}, {abs(sol[1])/sc:.2e}, {abs(sol[2])/sc:.2e})"
                      f"   |u_1| = {abs(sol[1]):.2e}  |u_2| = {abs(sol[2]):.2e}  max graph = {sc:.2e}")


==> anc/numbers/deposit/R6/B3_route1/mixed_pair_model.out <==
delta S_3 / gamma = 2*C_F**2*(C_A - 2*C_F)  -> (C_F C_A^2, C_F^2 C_A, C_F^3) = (0, 2, -4)
delta S_4 / gamma = 10*C_A**2*C_F**2 - 28*C_A*C_F**3 + 16*C_F**4  -> (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA) = (0, 10, -28, 16, 0)
two-loop amplitude per Born / gamma = -C_F*(C_A - 2*C_F)/2  = b_A C_F x 1


==> anc/numbers/deposit/R6/B3_route1/mixed_pair_model.py <==
#!/usr/bin/env python3
"""How a one-Glauber-end excess would enter eq. (system) if it acts as a universal kernel (argued model, not a
computed coefficient): an additional term h = gamma zeta_2 a C_F F_1^+ F_A^- in the positive-signature singlet
equation, with the double-logarithmic F_1^+ (eq. LL) and F_A^- = omega sum_n d_n (a/omega^2)^n, d_1 = 2 b_A,
d_2 = -(5 C_A^2 - 16 C_A C_F + 12 C_F^2) (from S_3 = -12 zeta_2 C_F d_2, kappa = +1).  At c_+ = l_+ the shift of S is
delta S = -h.  Printed: delta S_3 in (C_F C_A^2, C_F^2 C_A, C_F^3) and delta S_4 in
(C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA), per unit gamma, units zeta_2; and the two-loop amplitude per Born
-delta S_3/(4 C_F), to compare with the one-Glauber-end color b_A C_F of B2."""
import sympy as sp

a, CA, CF, gam = sp.symbols('a C_A C_F gamma'); w = sp.symbols('omega', positive=True)
bA = CF - CA / 2
d1 = 2 * bA
d2 = -(5 * CA**2 - 16 * CA * CF + 12 * CF**2)
FA = w * (d1 * (a / w**2) + d2 * (a / w**2)**2)
F1 = (w - sp.sqrt(w**2 - 8 * a * CF)) / 2
h = gam * a * CF * F1 * FA
ser = sp.series(h.subs(a, a), a, 0, 5).removeO()
dS3 = sp.expand(-ser.coeff(a, 3) * w**2)
dS4 = sp.expand(-ser.coeff(a, 4) * w**4)
P = sp.Poly(sp.expand(dS3 / gam), CA, CF)
print("delta S_3 / gamma =", sp.factor(dS3 / gam), " -> (C_F C_A^2, C_F^2 C_A, C_F^3) =",
      (P.coeff_monomial(CA**2 * CF), P.coeff_monomial(CA * CF**2), P.coeff_monomial(CF**3)))
P4 = sp.Poly(sp.expand(dS4 / gam), CA, CF)
print("delta S_4 / gamma =", sp.expand(dS4 / gam), " -> (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA) =",
      (P4.coeff_monomial(CA**3 * CF), P4.coeff_monomial(CA**2 * CF**2), P4.coeff_monomial(CA * CF**3), P4.coeff_monomial(CF**4), 0))
amp2 = sp.expand(-dS3 / (4 * CF) / gam)
print("two-loop amplitude per Born / gamma =", sp.factor(amp2), " = b_A C_F x", sp.simplify(amp2 / (bA * CF)))


==> anc/numbers/deposit/R6/B3_route1/mutation_3rung.out <==
  unmutated                                   : lam=1e-04: 1.4e-04  lam=1e-06: 1.4e-06  lam=1e-08: 1.4e-08
  M1: -i f on rung 3                          : lam=1e-04: 1.0e+00  lam=1e-06: 1.0e+00  lam=1e-08: 1.0e+00
  M2: L4 color := L2 color (identity, control): lam=1e-04: 1.4e-04  lam=1e-06: 1.4e-06  lam=1e-08: 1.4e-08
  M3: rung-3 kinematics x 1.01                : lam=1e-04: 5.1e-03  lam=1e-06: 5.0e-03  lam=1e-08: 5.0e-03


==> anc/numbers/deposit/R6/B3_route1/mutation_3rung.py <==
#!/usr/bin/env python3
"""Mutation tests of the generic-point check of integrand_3rung.py.  Each mutation corrupts one ingredient and the
check must then fail: the protected components (C_A^3, C_A^2 C_F, dFA) and C_A C_F^2 of the groups whose end is in
the jet without the harder pair (A2-Jdn, B2-Jdn in placement P2) no longer fall with lambda.
  M1: sign of the rung color factor i f -> -i f for graphs with an end on R3 (lower rung of the softest pair)
  M2: the lower-leg color of L4 replaced by that of L2 for graphs ending on L4 is an identity (control: must pass)
  M3: the kinematic factor of graphs ending on R3 multiplied by 1.01
Printed: largest non-C_F^3 fraction of A2-Jdn and B2-Jdn at lambda = 1e-4, 1e-6, 1e-8 (unmutated: falls like lambda)."""
import numpy as np
import integrand_3rung as I

base = I.load_colors()
rng = np.random.default_rng(11)
pars = None


def run(label, colmut=None, kinmut=None):
    I.COL = dict(base)
    if colmut:
        colmut(I.COL)
    orig = I.kinematic
    if kinmut:
        def kin(x, y, *a):
            return orig(x, y, *a) * kinmut(x, y)
        I.kinematic = kin
    out = []
    for lam in (1e-4, 1e-6, 1e-8):
        res = I.point('P2', lam, pars, (1, 1))
        w = 0
        for gname in ('A2-Jdn', 'B2-Jdn'):
            tot, sc = res[gname]
            w = max(w, max(abs(tot[0]), abs(tot[1]), abs(tot[2]), abs(tot[4])) / sc)
        out.append(w)
    I.kinematic = orig
    print(f"  {label:<44}: " + '  '.join(f"lam={l:.0e}: {v:.1e}" for l, v in zip((1e-4, 1e-6, 1e-8), out)))


def r(lo=0.3, hi=1.5):
    return rng.uniform(lo, hi) * rng.choice([-1, 1])


pars = ((r(), r(), rng.normal(size=2)), (r(), r(), rng.normal(size=2)), (abs(r()), r(), rng.normal(size=2)))
run("unmutated")


def m1(C):
    for k in list(C):
        if 'R3' in k:
            C[k] = -C[k]


def m2(C):
    for k in list(C):
        if 'L4' in k:
            other = tuple('L2' if p == 'L4' else p for p in k)
            if other in C:
                C[k] = C[other]


run("M1: -i f on rung 3", colmut=m1)
run("M2: L4 color := L2 color (identity, control)", colmut=m2)
run("M3: rung-3 kinematics x 1.01", kinmut=lambda x, y: 1.01 if 'R3' in (x, y) else 1.0)


==> anc/numbers/deposit/R6/B3_route2/colorlib.py <==
#!/usr/bin/env python3
"""Color library for B3 route 2 (charge decomposition at three loops).

Groups: explicit generators of SU(2)..SU(5) (fundamental), SO(5), SO(7) (vector), Sp(4) (defining, 4-dim)
and G2 (7-dim), all orthonormalized to Tr(t^a t^b) = delta^{ab}/2.  Invariants C_F, C_A and
dFA = d_F^{abcd} d_A^{abcd} / N_R are computed from the matrices (no table values are used).

Color engine: a forward four-quark ladder with quark line A (fermion flow leg 1 -> leg 2, i.e. u -> ubar)
and quark line B (fermion flow leg 4 -> leg 3, i.e. dbar -> d), joined by rungs.  Extra gluons attach
to quark-line segments or to rungs.  Conventions are those of B2_route2/s03 (verified there):
  * segment 0 of each line is the incoming end (leg 1 on A, leg 4 on B): insertion -t^c
  * every other segment (internal, and the outgoing end leg 2 on A, leg 3 on B): insertion +t^c
  * a rung r is oriented out of its line-A vertex; insertions c_1 (nearest A) ... c_m (nearest B) give
    (F^{c_m} ... F^{c_1})_{e_B e_A} with (F^c)_{ab} = -i f^{cab}, T^{e_A} at the A vertex, T^{e_B} at B.
  * several insertions on one segment are ordered along the fermion flow (pos small = earlier).
The singlet projection is Tr(D U)/N_R with i1 = i3, i2 = i4 (t-channel 1-3 singlet), as in s03.
"""
import itertools
import numpy as np
from fractions import Fraction

# ---------------------------------------------------------------- groups

def _orthonormalize(mats):
    """Gram-Schmidt on Hermitian matrices with <A,B> = Re Tr(A B); normalize to Tr(t t) = 1/2."""
    out = []
    for m in mats:
        v = m.astype(complex)
        for u in out:
            v = v - 2 * np.real(np.trace(u @ v)) * u
        nrm = np.real(np.trace(v @ v))
        if nrm > 1e-10:
            out.append(v / np.sqrt(2 * nrm))
    return np.array(out)


def gen_SU(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        T.append(m / np.sqrt(2 * k * (k + 1)))
    return np.array(T)


def gen_SO(N):
    mats = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = -1j; m[j, i] = 1j
            mats.append(m)
    return _orthonormalize(mats)


def _hermitian_basis(n):
    B = []
    for i in range(n):
        m = np.zeros((n, n), complex); m[i, i] = 1; B.append(m)
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; B.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; B.append(m)
    return B


def _nullspace_combos(basis, constraint):
    """real linear combinations of basis matrices annihilated by the linear map constraint(m) -> array."""
    cols = [np.concatenate([np.real(constraint(b)).ravel(), np.imag(constraint(b)).ravel()]) for b in basis]
    A = np.array(cols).T
    u, s, vt = np.linalg.svd(A)
    rank = int(np.sum(s > 1e-9))
    ns = vt[rank:]
    return [sum(c * b for c, b in zip(vec, basis)) for vec in ns]


def gen_Sp(N):
    """defining N-dim rep of USp(N), N even: Hermitian t with t^T J + J t = 0."""
    h = N // 2
    J = np.zeros((N, N)); J[:h, h:] = np.eye(h); J[h:, :h] = -np.eye(h)
    mats = _nullspace_combos(_hermitian_basis(N), lambda t: t.T @ J + J @ t)
    return _orthonormalize(mats)


def gen_G2():
    """7-dim rep: derivations of the octonions inside so(7)."""
    trip = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in trip:
        for (a, b, c), sg in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1),
                              ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[a - 1, b - 1, c - 1] = sg
    so7 = []
    for i in range(7):
        for j in range(i + 1, 7):
            m = np.zeros((7, 7), complex); m[i, j] = -1j; m[j, i] = 1j
            so7.append(m)

    def cons(t):
        X = 1j * t   # real antisymmetric
        return (np.einsum('il,ljk->ijk', X, phi) + np.einsum('jl,ilk->ijk', X, phi)
                + np.einsum('kl,ijl->ijk', X, phi))
    mats = _nullspace_combos(so7, cons)
    return _orthonormalize(mats)


def fstruct(T):
    comm = np.einsum('aij,bjk->abik', T, T) - np.einsum('bij,ajk->abik', T, T)
    return np.real(-2j * np.einsum('abij,cji->abc', comm, T))


class Group:
    def __init__(self, name, T):
        self.name = name
        self.T = T
        self.n = len(T)
        self.N = T.shape[1]
        self.f = fstruct(T)
        self.F = -1j * self.f          # (F^c)_{ab} = -i f^{cab}
        cas = np.einsum('aij,ajk->ik', T, T)
        self.CF = float(np.real(cas[0, 0]))
        assert np.allclose(cas, self.CF * np.eye(self.N)), name
        ca = np.einsum('acd,bcd->ab', self.f, self.f)
        self.CA = float(ca[0, 0])
        assert np.allclose(ca, self.CA * np.eye(self.n)), name
        # closure check: [T^a,T^b] = i f^{abc} T^c
        comm = np.einsum('aij,bjk->abik', T, T) - np.einsum('bij,ajk->abik', T, T)
        assert np.allclose(comm, 1j * np.einsum('abc,cij->abij', self.f, T)), name
        self.dFA = self._dFA()

    def _dFA(self):
        Fm = self.F  # adjoint generators (F^a)_{bc}
        tr4 = np.einsum('aij,bjk,ckl,dli->abcd', Fm, Fm, Fm, Fm, optimize=True)
        dA = np.zeros_like(tr4)
        for p in itertools.permutations([1, 2, 3]):
            dA = dA + np.transpose(tr4, (0,) + p)
        dA = np.real(dA) / 6
        trF = np.einsum('aij,bjk,ckl,dli->abcd', self.T, self.T, self.T, self.T, optimize=True)
        return float(np.real(np.einsum('abcd,abcd->', trF, dA))) / self.N


def all_groups():
    gs = [Group(f'SU({N})', gen_SU(N)) for N in (2, 3, 4, 5)]
    gs += [Group('SO(5)', gen_SO(5)), Group('SO(7)', gen_SO(7)), Group('Sp(4)', gen_Sp(4)), Group('G2', gen_G2())]
    return gs

# ---------------------------------------------------------------- color engine

LETTERS = 'abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ'


class Ladder:
    """lineA, lineB: rung labels in fermion-flow order (A: leg1->leg2, B: leg4->leg3)."""

    def __init__(self, lineA, lineB):
        assert sorted(lineA) == sorted(lineB)
        self.A = list(lineA)
        self.B = list(lineB)
        self.k = len(lineA)

    def factors(self, G, ins):
        """list of matrix factors in left-to-right order of Tr(D U): each (labels, tensor[..., row, col]),
        plus the overall sign.  Labels are hashable names of adjoint indices (contracted in pairs)."""
        for g, _ in ins:
            assert sum(1 for h, _ in ins if h == g) == 2, g
        sign = 1
        vA = {}   # rung -> (labels, tensor) at its line-A vertex
        vB = {}
        for r in self.A:
            on_r = sorted([(loc[2], g) for g, loc in ins if loc[0] == 'R' and loc[1] == r])
            eB = ('rung', r)
            if not on_r:
                vA[r] = ([eB], G.T)
            else:
                C = None   # chain tensor [c_1..c_j, eB_j, eA]
                for _, g in on_r:
                    if C is None:
                        C = G.F.copy()                     # [c1, x, eA]
                    else:
                        m = C.ndim
                        C = np.tensordot(G.F, C, axes=([2], [m - 2]))   # F[cj, y, x] C[c..., x, eA] -> [cj, y, c..., eA]
                        # axes now [cj, y, c_1..c_{j-1}, eA]; reorder to [c_1..c_{j-1}, cj, y, eA]
                        perm = list(range(2, m)) + [0, 1, m]
                        C = np.transpose(C, perm)
                # vertex tensor V[c..., eB, i, j] = C[c..., eB, eA] T[eA, i, j]
                V = np.tensordot(C, G.T, axes=([C.ndim - 1], [0]))
                vA[r] = ([g for _, g in on_r] + [eB], V)
            vB[r] = ([eB], G.T)

        def line(name, rungs, verts):
            nonlocal sign
            seq = []   # factors in flow order
            for s in range(len(rungs) + 1):
                on_s = sorted([(loc[2], g) for g, loc in ins if loc[0] == name and loc[1] == s])
                for _, g in on_s:
                    seq.append(([g], G.T))
                    if s == 0:
                        sign = -sign
                if s < len(rungs):
                    seq.append(verts[rungs[s]])
            return seq
        seqA = line('A', self.A, vA)
        seqB = line('B', self.B, vB)
        # U = X_M ... X_1 (flow order rightmost first); D likewise; Tr(D U) = Tr(Y_L..Y_1 X_M..X_1)
        return list(reversed(seqB)) + list(reversed(seqA)), sign

    def value(self, G, ins, project='singlet'):
        """ins: list of (gluon, loc), loc = ('A', seg, pos) | ('B', seg, pos) | ('R', rung, pos).
        Every gluon label appears exactly twice.  Returns the singlet projection Tr(D U)/N_R
        (sequential pairwise contraction along the trace)."""
        facs, sign = self.factors(G, ins)
        # the trace is cyclic: pick the rotation that keeps the fewest adjoint labels open
        best = None
        for r in range(len(facs)):
            rot = facs[r:] + facs[:r]
            open_, worst = set(), 0
            for labels, _ in rot:
                for l in labels:
                    if labels.count(l) == 2:
                        continue
                    open_ ^= {l}
                worst = max(worst, len(open_) + sum(1 for l in labels if l not in open_))
            if best is None or worst < best[0]:
                best = (worst, r)
        facs = facs[best[1]:] + facs[:best[1]]
        W_labels, W = [], np.eye(G.N, dtype=complex)
        for labels, X in facs:
            if len(set(labels)) < len(labels):      # a gluon with both ends on one rung: contract it here
                nm = {}
                s_in = ''.join(nm.setdefault(l, LETTERS[len(nm)]) for l in labels) + 'yz'
                keep = [l for l in dict.fromkeys(labels) if labels.count(l) == 1]
                s_out = ''.join(nm[l] for l in keep) + 'yz'
                X = np.einsum(s_in + '->' + s_out, X)
                labels = keep
            common = [l for l in labels if l in W_labels]
            # einsum strings
            names = {}
            def let(l):
                if l not in names:
                    names[l] = LETTERS[len(names)]
                return names[l]
            sW = ''.join(let(l) for l in W_labels) + 'y' + 'z'
            sX = ''.join(let(l) for l in labels) + 'z' + 'w'
            out_labels = [l for l in W_labels if l not in common] + [l for l in labels if l not in common]
            sO = ''.join(let(l) for l in out_labels) + 'y' + 'w'
            W = np.einsum(sW + ',' + sX + '->' + sO, W, X)
            W_labels = out_labels
        assert not W_labels, W_labels
        return sign * complex(np.trace(W)) / G.N

    def value_einsum(self, G, ins, project='singlet'):
        """original single-einsum evaluation (slow for large groups), kept as an independent cross-check."""
        letters = iter(LETTERS)
        adj = {}  # gluon label -> letter
        for g, _ in ins:
            if g not in adj:
                adj[g] = next(letters)
        for g, _ in ins:
            assert sum(1 for h, _ in ins if h == g) == 2, g
        sign = 1
        operands, subs = [], []
        # rung chains
        rung_letters = {}
        for r in self.A:
            on_r = sorted([(loc[2], g) for g, loc in ins if loc[0] == 'R' and loc[1] == r])
            eA = next(letters)
            cur = eA
            for _, g in on_r:          # nearest A first
                nxt = next(letters)
                operands.append(G.F); subs.append(adj[g] + nxt + cur)   # (F^c)_{nxt, cur}
                cur = nxt
            rung_letters[r] = (eA, cur)  # (A-vertex index, B-vertex index)

        def line(name, rungs, vtx_idx):
            nonlocal sign
            seq = []   # adjoint letters of generators in flow order
            for s in range(len(rungs) + 1):
                on_s = sorted([(loc[2], g) for g, loc in ins if loc[0] == name and loc[1] == s])
                for _, g in on_s:
                    seq.append(adj[g])
                    if s == 0:
                        sign = -sign
                if s < len(rungs):
                    seq.append(rung_letters[rungs[s]][vtx_idx])
            return seq
        seqA = line('A', self.A, 0)
        seqB = line('B', self.B, 1)
        # matrix indices: A: p0..pM, B: q0..qL; singlet: p0 = qL, pM = q0
        pA = [next(letters) for _ in range(len(seqA) + 1)]
        pB = [next(letters) for _ in range(len(seqB) + 1)]
        if project == 'singlet':
            pB[-1] = pA[0]
            pB[0] = pA[-1]
        for j, x in enumerate(seqA):
            operands.append(G.T); subs.append(x + pA[j + 1] + pA[j])
        for j, x in enumerate(seqB):
            operands.append(G.T); subs.append(x + pB[j + 1] + pB[j])
        expr = ','.join(subs) + '->'
        val = np.einsum(expr, *operands, optimize='greedy')
        return sign * complex(val) / G.N

# ---------------------------------------------------------------- fitting

def basis_vals(G, loops):
    CA, CF, d = G.CA, G.CF, G.dFA
    if loops == 1:
        return [CA, CF]
    if loops == 2:
        return [CA ** 2, CA * CF, CF ** 2]
    if loops == 3:
        return [CA ** 3, CA ** 2 * CF, CA * CF ** 2, CF ** 3, d / CF]
    raise ValueError


BASIS_NAMES = {1: ['C_A', 'C_F'], 2: ['C_A^2', 'C_A C_F', 'C_F^2'],
               3: ['C_A^3', 'C_A^2 C_F', 'C_A C_F^2', 'C_F^3', 'dFA/C_F']}
PROTECTED = {2: [0], 3: [0, 1, 4]}


def fit(groups, vals, loops):
    """least-squares fit of vals (per group) to the basis; returns (coeffs, max residual, rational coeffs)."""
    A = np.array([basis_vals(G, loops) for G in groups])
    v = np.array(vals)
    assert np.max(np.abs(np.imag(v))) < 1e-9, v
    v = np.real(v)
    c, *_ = np.linalg.lstsq(A, v, rcond=None)
    res = np.max(np.abs(A @ c - v)) / max(1.0, np.max(np.abs(v)))
    rat = [Fraction(x).limit_denominator(2000) for x in c]
    return c, res, rat


def fmt(rat):
    return '(' + ', '.join(str(x) for x in rat) + ')'


def protected_part(rat, loops):
    return [rat[i] for i in PROTECTED[loops]]


==> anc/numbers/deposit/R6/B3_route2/t01_groups.out <==
group   N_R  N_A        C_F        C_A            dFA  closed-form dFA   C_F N_R - N_A/2
SU(2)     2    3   0.750000   2.000000     0.62500000         5/8 OK   +0.0e+00
        rational: C_F=3/4, C_A=2, dFA=5/8
SU(3)     3    8   1.333333   3.000000     2.50000000         5/2 OK   +0.0e+00
        rational: C_F=4/3, C_A=3, dFA=5/2
SU(4)     4   15   1.875000   4.000000     6.87500000        55/8 OK   +0.0e+00
        rational: C_F=15/8, C_A=4, dFA=55/8
SU(5)     5   24   2.400000   5.000000    15.50000000        31/2 OK   +0.0e+00
        rational: C_F=12/5, C_A=5, dFA=31/2
SO(5)     5   10   1.000000   1.500000     0.18750000        3/16 OK   +0.0e+00
        rational: C_F=1, C_A=3/2, dFA=3/16
SO(7)     7   21   1.500000   2.500000     0.85937500       55/64 OK   +0.0e+00
        rational: C_F=3/2, C_A=5/2, dFA=55/64
Sp(4)     4   10   1.250000   3.000000     2.57812500      165/64 OK   +0.0e+00
        rational: C_F=5/4, C_A=3, dFA=165/64
G2        7   14   1.000000   2.000000     0.41666667        None OK   +0.0e+00
        rational: C_F=1, C_A=2, dFA=5/12
Born singlet = C_F and planar box singlet = C_F^2 in all 8 groups: OK
rank of the 5-element three-loop basis over 8 groups: 5
rank over SU(2)-SU(5) only: 4 (dFA not separable in SU(N))


==> anc/numbers/deposit/R6/B3_route2/t01_groups.py <==
#!/usr/bin/env python3
"""t01: group data from explicit generators, checked against closed forms (SU(N), SO(N) vector, Sp(N) defining)
and against the identity C_F N_R = T_F N_A; Born and box singlet projections."""
from colorlib import *
from fractions import Fraction as Fr
gs = all_groups()
print(f"{'group':6} {'N_R':>4} {'N_A':>4} {'C_F':>10} {'C_A':>10} {'dFA':>14}  closed-form dFA   C_F N_R - N_A/2")
for G in gs:
    nm = G.name; N = int(nm[nm.index('(') + 1:nm.index(')')]) if '(' in nm else None
    if nm.startswith('SU'):
        cf = Fr(N * N - 1, 2 * N); ca = Fr(N); d = Fr((N * N - 1) * (N * N + 6), 48)
    elif nm.startswith('SO'):
        cf = Fr(N - 1, 4); ca = Fr(N - 2, 2); d = Fr((N - 1) * (N - 2) * (N * N - 7 * N + 22), 768)
    elif nm.startswith('Sp'):
        cf = Fr(N + 1, 4); ca = Fr(N + 2, 2); d = Fr((N + 1) * (N + 2) * (N * N + 7 * N + 22), 768)
    else:
        cf = ca = d = None
    ok = (cf is None) or (abs(G.CF - cf) < 1e-12 and abs(G.CA - ca) < 1e-12 and abs(G.dFA - d) < 1e-10)
    print(f"{nm:6} {G.N:4d} {G.n:4d} {G.CF:10.6f} {G.CA:10.6f} {G.dFA:14.8f}  {str(d):>10} {'OK' if ok else 'CHECK'}   {G.CF*G.N - G.n/2:+.1e}")
    print(f"        rational: C_F={Fr(G.CF).limit_denominator(1000)}, C_A={Fr(G.CA).limit_denominator(1000)}, dFA={Fr(G.dFA).limit_denominator(10000)}")
box = Ladder(['g1', 'g2'], ['g2', 'g1'])
born = Ladder(['g1'], ['g1'])
for G in gs:
    b = born.value(G, []); x = box.value(G, [])
    assert abs(b - G.CF) < 1e-12 and abs(x - G.CF ** 2) < 1e-12, G.name
print("Born singlet = C_F and planar box singlet = C_F^2 in all 8 groups: OK")
# independence of the three-loop basis over the 8 groups
A = np.array([basis_vals(G, 3) for G in gs]); print("rank of the 5-element three-loop basis over 8 groups:", np.linalg.matrix_rank(A, tol=1e-9))
A = np.array([basis_vals(G, 3) for G in gs[:4]]); print("rank over SU(2)-SU(5) only:", np.linalg.matrix_rank(A, tol=1e-9), "(dFA not separable in SU(N))")


==> anc/numbers/deposit/R6/B3_route2/t02_two_loop_check.out <==
dipole        (C_A^2, C_A C_F, C_F^2) per Born   fit residual (8 groups)   s03 value
     u.u     (0, 0, 1)                     1.5e-14   (+0.000, -0.000, +1.000)
     u.g1    (0, -1/2, 0)                  6.2e-15   (-0.000, -0.500, -0.000)
     u.d     (0, 0, -1)                    1.5e-14   (-0.000, +0.000, -1.000)
     u.us    (0, 1/2, -1)                  4.9e-14   (+0.000, +0.500, -1.000)
     u.ds    (0, 1/2, -1)                  4.9e-14   (+0.000, +0.500, -1.000)
     u.ubar  (-1/4, 1, -1)                 2.5e-15   (-0.250, +1.000, -1.000)
     u.g2    (1/4, -1/2, 0)                4.6e-14   (+0.250, -0.500, +0.000)
     u.dbar  (1/4, -1, 1)                  2.5e-15   (+0.250, -1.000, +1.000)
    g1.g1    (0, 1, 0)                     6.2e-15   (-0.000, +1.000, -0.000)
    g1.d     (0, 1/2, 0)                   6.2e-15   (+0.000, +0.500, +0.000)
    g1.us    (0, -1/2, 0)                  5.8e-15   (+0.000, -0.500, +0.000)
    g1.ds    (0, -1/2, 0)                  6.2e-15   (+0.000, -0.500, +0.000)
    g1.ubar  (1/4, -1/2, 0)                4.6e-14   (+0.250, -0.500, -0.000)
    g1.g2    (-1/4, 0, 0)                  2.3e-15   (-0.250, +0.000, -0.000)
    g1.dbar  (-1/4, 1/2, 0)                4.6e-14   (-0.250, +0.500, +0.000)
     d.d     (0, 0, 1)                     1.5e-14   (+0.000, -0.000, +1.000)
     d.us    (0, -1/2, 1)                  4.9e-14   (-0.000, -0.500, +1.000)
     d.ds    (0, -1/2, 1)                  4.9e-14   (-0.000, -0.500, +1.000)
     d.ubar  (1/4, -1, 1)                  2.5e-15   (+0.250, -1.000, +1.000)
     d.g2    (-1/4, 1/2, 0)                4.6e-14   (-0.250, +0.500, -0.000)
     d.dbar  (-1/4, 1, -1)                 2.5e-15   (-0.250, +1.000, -1.000)
    us.us    (0, 0, 1)                     1.4e-14   (+0.000, -0.000, +1.000)
    us.ds    (0, 0, 1)                     1.5e-14   (+0.000, -0.000, +1.000)
    us.ubar  (0, -1/2, 1)                  4.9e-14   (-0.000, -0.500, +1.000)
    us.g2    (0, 1/2, 0)                   5.9e-15   (-0.000, +0.500, -0.000)
    us.dbar  (0, 1/2, -1)                  4.9e-14   (+0.000, +0.500, -1.000)
    ds.ds    (0, 0, 1)                     1.4e-14   (+0.000, -0.000, +1.000)
    ds.ubar  (0, -1/2, 1)                  4.9e-14   (-0.000, -0.500, +1.000)
    ds.g2    (0, 1/2, 0)                   6.2e-15   (-0.000, +0.500, -0.000)
    ds.dbar  (0, 1/2, -1)                  4.9e-14   (+0.000, +0.500, -1.000)
  ubar.ubar  (0, 0, 1)                     1.5e-14   (+0.000, -0.000, +1.000)
  ubar.g2    (0, -1/2, 0)                  6.2e-15   (-0.000, -0.500, -0.000)
  ubar.dbar  (0, 0, -1)                    1.5e-14   (-0.000, +0.000, -1.000)
    g2.g2    (0, 1, 0)                     6.1e-15   (-0.000, +1.000, -0.000)
    g2.dbar  (0, 1/2, 0)                   6.2e-15   (+0.000, +0.500, +0.000)
  dbar.dbar  (0, 0, 1)                     1.5e-14   (+0.000, -0.000, +1.000)
max |difference from s03| = 3.61e-13;  max fit residual = 4.88e-14
charge conservation at x1, y1, x2, y2 holds against every probe point, all 8 groups: OK


==> anc/numbers/deposit/R6/B3_route2/t02_two_loop_check.py <==
#!/usr/bin/env python3
"""t02: reproduce the two-loop table of B2_route2/s03 with the independent engine of colorlib, now in eight groups
(the fit residual over SO(5), SO(7), Sp(4), G2 tests that (C_A^2, C_A C_F, C_F^2) is complete at this order),
and check charge conservation at every vertex of the box as an operator identity."""
from colorlib import *
gs = all_groups()
box = Ladder(['g1', 'g2'], ['g2', 'g1'])
LOC = {'u': ('A', 0), 'us': ('A', 1), 'ubar': ('A', 2), 'dbar': ('B', 0), 'ds': ('B', 1), 'd': ('B', 2),
       'g1': ('R', 'g1'), 'g2': ('R', 'g2')}
ORDER = ['u', 'g1', 'd', 'us', 'ds', 'ubar', 'g2', 'dbar']
def ins(X, Y):
    a = LOC[X]; b = LOC[Y]
    return [('c', (a[0], a[1], 0)), ('c', (b[0], b[1], 1))]
ref = np.load('PROJECT/ma_a/referee_calc/B2_route2/s03_dipoles.npy', allow_pickle=True).item()
worst = 0; worst_res = 0
print("dipole        (C_A^2, C_A C_F, C_F^2) per Born   fit residual (8 groups)   s03 value")
for i, X in enumerate(ORDER):
    for Y in ORDER[i:]:
        vals = [box.value(G, ins(X, Y)) / G.CF for G in gs]
        c, res, rat = fit(gs, vals, 2)
        r = ref.get((X, Y), ref.get((Y, X)))
        worst = max(worst, np.max(np.abs(c - r))); worst_res = max(worst_res, res)
        print(f"  {X:>4}.{Y:<4}  {fmt(rat):28}  {res:.1e}   ({r[0]:+.3f}, {r[1]:+.3f}, {r[2]:+.3f})")
print(f"max |difference from s03| = {worst:.2e};  max fit residual = {worst_res:.2e}")
# conservation as operator identities (single insertion of c, other end fixed at an arbitrary probe point)
def single(X, probe):
    return np.array([box.value(G, ins(X, probe)) for G in gs])
for probe in ORDER:
    x1 = single('u', probe) + single('g1', probe) + single('us', probe)
    y1 = single('ubar', probe) - single('us', probe) + single('g2', probe)
    x2 = single('d', probe) - single('g1', probe) - single('ds', probe)
    y2 = single('dbar', probe) - single('g2', probe) + single('ds', probe)
    assert max(np.abs(x1).max(), np.abs(y1).max(), np.abs(x2).max(), np.abs(y2).max()) < 1e-12, probe
print("charge conservation at x1, y1, x2, y2 holds against every probe point, all 8 groups: OK")


==> anc/numbers/deposit/R6/B3_route2/t03_ladder3_one_gluon.json <==
{
 "one_gluon": {
  "u.u": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "u.g1": [
   "0",
   "0",
   "-1/2",
   "0",
   "0"
  ],
  "u.d": [
   "0",
   "0",
   "0",
   "-1",
   "0"
  ],
  "u.u1": [
   "0",
   "0",
   "1/2",
   "-1",
   "0"
  ],
  "u.d1": [
   "0",
   "0",
   "1/2",
   "-1",
   "0"
  ],
  "u.gm": [
   "0",
   "1/4",
   "-1/2",
   "0",
   "0"
  ],
  "u.u2": [
   "0",
   "-1/4",
   "1",
   "-1",
   "0"
  ],
  "u.d2": [
   "0",
   "-1/4",
   "1",
   "-1",
   "0"
  ],
  "u.ubar": [
   "1/8",
   "-3/4",
   "3/2",
   "-1",
   "0"
  ],
  "u.g2": [
   "-1/8",
   "1/2",
   "-1/2",
   "0",
   "0"
  ],
  "u.dbar": [
   "-1/8",
   "3/4",
   "-3/2",
   "1",
   "0"
  ],
  "g1.g1": [
   "0",
   "0",
   "1",
   "0",
   "0"
  ],
  "g1.d": [
   "0",
   "0",
   "1/2",
   "0",
   "0"
  ],
  "g1.u1": [
   "0",
   "0",
   "-1/2",
   "0",
   "0"
  ],
  "g1.d1": [
   "0",
   "0",
   "-1/2",
   "0",
   "0"
  ],
  "g1.gm": [
   "0",
   "-1/4",
   "0",
   "0",
   "0"
  ],
  "g1.u2": [
   "0",
   "1/4",
   "-1/2",
   "0",
   "0"
  ],
  "g1.d2": [
   "0",
   "1/4",
   "-1/2",
   "0",
   "0"
  ],
  "g1.ubar": [
   "-1/8",
   "1/2",
   "-1/2",
   "0",
   "0"
  ],
  "g1.g2": [
   "1/8",
   "-1/4",
   "0",
   "0",
   "0"
  ],
  "g1.dbar": [
   "1/8",
   "-1/2",
   "1/2",
   "0",
   "0"
  ],
  "d.d": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "d.u1": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "d.d1": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "d.gm": [
   "0",
   "-1/4",
   "1/2",
   "0",
   "0"
  ],
  "d.u2": [
   "0",
   "1/4",
   "-1",
   "1",
   "0"
  ],
  "d.d2": [
   "0",
   "1/4",
   "-1",
   "1",
   "0"
  ],
  "d.ubar": [
   "-1/8",
   "3/4",
   "-3/2",
   "1",
   "0"
  ],
  "d.g2": [
   "1/8",
   "-1/2",
   "1/2",
   "0",
   "0"
  ],
  "d.dbar": [
   "1/8",
   "-3/4",
   "3/2",
   "-1",
   "0"
  ],
  "u1.u1": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "u1.d1": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "u1.gm": [
   "0",
   "0",
   "1/2",
   "0",
   "0"
  ],
  "u1.u2": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "u1.d2": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "u1.ubar": [
   "0",
   "1/4",
   "-1",
   "1",
   "0"
  ],
  "u1.g2": [
   "0",
   "-1/4",
   "1/2",
   "0",
   "0"
  ],
  "u1.dbar": [
   "0",
   "-1/4",
   "1",
   "-1",
   "0"
  ],
  "d1.d1": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "d1.gm": [
   "0",
   "0",
   "1/2",
   "0",
   "0"
  ],
  "d1.u2": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "d1.d2": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "d1.ubar": [
   "0",
   "1/4",
   "-1",
   "1",
   "0"
  ],
  "d1.g2": [
   "0",
   "-1/4",
   "1/2",
   "0",
   "0"
  ],
  "d1.dbar": [
   "0",
   "-1/4",
   "1",
   "-1",
   "0"
  ],
  "gm.gm": [
   "0",
   "0",
   "1",
   "0",
   "0"
  ],
  "gm.u2": [
   "0",
   "0",
   "-1/2",
   "0",
   "0"
  ],
  "gm.d2": [
   "0",
   "0",
   "-1/2",
   "0",
   "0"
  ],
  "gm.ubar": [
   "0",
   "1/4",
   "-1/2",
   "0",
   "0"
  ],
  "gm.g2": [
   "0",
   "-1/4",
   "0",
   "0",
   "0"
  ],
  "gm.dbar": [
   "0",
   "-1/4",
   "1/2",
   "0",
   "0"
  ],
  "u2.u2": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "u2.d2": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "u2.ubar": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "u2.g2": [
   "0",
   "0",
   "1/2",
   "0",
   "0"
  ],
  "u2.dbar": [
   "0",
   "0",
   "1/2",
   "-1",
   "0"
  ],
  "d2.d2": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "d2.ubar": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "d2.g2": [
   "0",
   "0",
   "1/2",
   "0",
   "0"
  ],
  "d2.dbar": [
   "0",
   "0",
   "1/2",
   "-1",
   "0"
  ],
  "ubar.ubar": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "ubar.g2": [
   "0",
   "0",
   "-1/2",
   "0",
   "0"
  ],
  "ubar.dbar": [
   "0",
   "0",
   "0",
   "-1",
   "0"
  ],
  "g2.g2": [
   "0",
   "0",
   "1",
   "0",
   "0"
  ],
  "g2.dbar": [
   "0",
   "0",
   "1/2",
   "0",
   "0"
  ],
  "dbar.dbar": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ]
 },
 "decomposition": {
  "pair1:Qup.Qup": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair1:Qup.Qlow": [
   "1/8",
   "-3/4",
   "3/2",
   "-1",
   "0"
  ],
  "pair1:Qup.QPu": [
   "0",
   "0",
   "1/2",
   "-1",
   "0"
  ],
  "pair1:Qup.QPd": [
   "0",
   "0",
   "1/2",
   "-1",
   "0"
  ],
  "pair1:Qlow.Qlow": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair1:Qlow.QPu": [
   "0",
   "1/4",
   "-1",
   "1",
   "0"
  ],
  "pair1:Qlow.QPd": [
   "0",
   "1/4",
   "-1",
   "1",
   "0"
  ],
  "pair1:QPu.QPu": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair1:QPu.QPd": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair1:QPd.QPd": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair2:Qup.Qup": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair2:Qup.Qlow": [
   "1/8",
   "-3/4",
   "3/2",
   "-1",
   "0"
  ],
  "pair2:Qup.QPu": [
   "0",
   "-1/4",
   "1",
   "-1",
   "0"
  ],
  "pair2:Qup.QPd": [
   "0",
   "-1/4",
   "1",
   "-1",
   "0"
  ],
  "pair2:Qlow.Qlow": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair2:Qlow.QPu": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "pair2:Qlow.QPd": [
   "0",
   "0",
   "-1/2",
   "1",
   "0"
  ],
  "pair2:QPu.QPu": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair2:QPu.QPd": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ],
  "pair2:QPd.QPd": [
   "0",
   "0",
   "0",
   "1",
   "0"
  ]
 }
}

==> anc/numbers/deposit/R6/B3_route2/t03_ladder3_one_gluon.out <==
planar three-rung ladder per Born: C_F^2 check: True

(1) one gluon c on the three-rung ladder: (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/C_F) per Born, [residual]
     u.u    (0, 0, 0, 1, 0)                          [8e-16] 
     u.g1   (0, 0, -1/2, 0, 0)                       [5e-16] 
     u.d    (0, 0, 0, -1, 0)                         [8e-16] 
     u.u1   (0, 0, 1/2, -1, 0)                       [9e-15] 
     u.d1   (0, 0, 1/2, -1, 0)                       [9e-15] 
     u.gm   (0, 1/4, -1/2, 0, 0)                     [4e-15] PROTECTED
     u.u2   (0, -1/4, 1, -1, 0)                      [6e-15] PROTECTED
     u.d2   (0, -1/4, 1, -1, 0)                      [6e-15] PROTECTED
     u.ubar (1/8, -3/4, 3/2, -1, 0)                  [8e-15] PROTECTED
     u.g2   (-1/8, 1/2, -1/2, 0, 0)                  [1e-14] PROTECTED
     u.dbar (-1/8, 3/4, -3/2, 1, 0)                  [8e-15] PROTECTED
    g1.g1   (0, 0, 1, 0, 0)                          [6e-16] 
    g1.d    (0, 0, 1/2, 0, 0)                        [5e-16] 
    g1.u1   (0, 0, -1/2, 0, 0)                       [3e-16] 
    g1.d1   (0, 0, -1/2, 0, 0)                       [5e-16] 
    g1.gm   (0, -1/4, 0, 0, 0)                       [4e-16] PROTECTED
    g1.u2   (0, 1/4, -1/2, 0, 0)                     [8e-15] PROTECTED
    g1.d2   (0, 1/4, -1/2, 0, 0)                     [4e-15] PROTECTED
    g1.ubar (-1/8, 1/2, -1/2, 0, 0)                  [7e-15] PROTECTED
    g1.g2   (1/8, -1/4, 0, 0, 0)                     [1e-14] PROTECTED
    g1.dbar (1/8, -1/2, 1/2, 0, 0)                   [7e-15] PROTECTED
     d.d    (0, 0, 0, 1, 0)                          [8e-16] 
     d.u1   (0, 0, -1/2, 1, 0)                       [9e-15] 
     d.d1   (0, 0, -1/2, 1, 0)                       [9e-15] 
     d.gm   (0, -1/4, 1/2, 0, 0)                     [4e-15] PROTECTED
     d.u2   (0, 1/4, -1, 1, 0)                       [6e-15] PROTECTED
     d.d2   (0, 1/4, -1, 1, 0)                       [6e-15] PROTECTED
     d.ubar (-1/8, 3/4, -3/2, 1, 0)                  [8e-15] PROTECTED
     d.g2   (1/8, -1/2, 1/2, 0, 0)                   [1e-14] PROTECTED
     d.dbar (1/8, -3/4, 3/2, -1, 0)                  [8e-15] PROTECTED
    u1.u1   (0, 0, 0, 1, 0)                          [7e-16] 
    u1.d1   (0, 0, 0, 1, 0)                          [8e-16] 
    u1.gm   (0, 0, 1/2, 0, 0)                        [4e-16] 
    u1.u2   (0, 0, -1/2, 1, 0)                       [9e-15] 
    u1.d2   (0, 0, -1/2, 1, 0)                       [9e-15] 
    u1.ubar (0, 1/4, -1, 1, 0)                       [6e-15] PROTECTED
    u1.g2   (0, -1/4, 1/2, 0, 0)                     [4e-15] PROTECTED
    u1.dbar (0, -1/4, 1, -1, 0)                      [6e-15] PROTECTED
    d1.d1   (0, 0, 0, 1, 0)                          [7e-16] 
    d1.gm   (0, 0, 1/2, 0, 0)                        [3e-16] 
    d1.u2   (0, 0, -1/2, 1, 0)                       [9e-15] 
    d1.d2   (0, 0, -1/2, 1, 0)                       [9e-15] 
    d1.ubar (0, 1/4, -1, 1, 0)                       [6e-15] PROTECTED
    d1.g2   (0, -1/4, 1/2, 0, 0)                     [4e-15] PROTECTED
    d1.dbar (0, -1/4, 1, -1, 0)                      [6e-15] PROTECTED
    gm.gm   (0, 0, 1, 0, 0)                          [2e-16] 
    gm.u2   (0, 0, -1/2, 0, 0)                       [3e-16] 
    gm.d2   (0, 0, -1/2, 0, 0)                       [3e-16] 
    gm.ubar (0, 1/4, -1/2, 0, 0)                     [4e-15] PROTECTED
    gm.g2   (0, -1/4, 0, 0, 0)                       [2e-16] PROTECTED
    gm.dbar (0, -1/4, 1/2, 0, 0)                     [4e-15] PROTECTED
    u2.u2   (0, 0, 0, 1, 0)                          [8e-16] 
    u2.d2   (0, 0, 0, 1, 0)                          [8e-16] 
    u2.ubar (0, 0, -1/2, 1, 0)                       [9e-15] 
    u2.g2   (0, 0, 1/2, 0, 0)                        [4e-16] 
    u2.dbar (0, 0, 1/2, -1, 0)                       [9e-15] 
    d2.d2   (0, 0, 0, 1, 0)                          [8e-16] 
    d2.ubar (0, 0, -1/2, 1, 0)                       [9e-15] 
    d2.g2   (0, 0, 1/2, 0, 0)                        [3e-16] 
    d2.dbar (0, 0, 1/2, -1, 0)                       [9e-15] 
  ubar.ubar (0, 0, 0, 1, 0)                          [8e-16] 
  ubar.g2   (0, 0, -1/2, 0, 0)                       [3e-16] 
  ubar.dbar (0, 0, 0, -1, 0)                         [8e-16] 
    g2.g2   (0, 0, 1, 0, 0)                          [5e-16] 
    g2.dbar (0, 0, 1/2, 0, 0)                        [3e-16] 
  dbar.dbar (0, 0, 0, 1, 0)                          [8e-16] 

(2) conservation at x1, z1, y1, y2, z2, x2 against every probe point: max |.| = 1.2e-14

(3) quark-segment charge products Q_X.Q_Y (protected components only: C_A^3, C_A^2 C_F, dFA/C_F)
     u.u    full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
     u.u1   full (0, 0, 1/2, -1, 0)                   protected (0, 0, 0)
     u.u2   full (0, -1/4, 1, -1, 0)                  protected (0, -1/4, 0)
     u.ubar full (1/8, -3/4, 3/2, -1, 0)              protected (1/8, -3/4, 0)
     u.dbar full (-1/8, 3/4, -3/2, 1, 0)              protected (-1/8, 3/4, 0)
     u.d2   full (0, -1/4, 1, -1, 0)                  protected (0, -1/4, 0)
     u.d1   full (0, 0, 1/2, -1, 0)                   protected (0, 0, 0)
     u.d    full (0, 0, 0, -1, 0)                     protected (0, 0, 0)
    u1.u1   full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
    u1.u2   full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
    u1.ubar full (0, 1/4, -1, 1, 0)                   protected (0, 1/4, 0)
    u1.dbar full (0, -1/4, 1, -1, 0)                  protected (0, -1/4, 0)
    u1.d2   full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
    u1.d1   full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
    u1.d    full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
    u2.u2   full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
    u2.ubar full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
    u2.dbar full (0, 0, 1/2, -1, 0)                   protected (0, 0, 0)
    u2.d2   full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
    u2.d1   full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
    u2.d    full (0, 1/4, -1, 1, 0)                   protected (0, 1/4, 0)
  ubar.ubar full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
  ubar.dbar full (0, 0, 0, -1, 0)                     protected (0, 0, 0)
  ubar.d2   full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
  ubar.d1   full (0, 1/4, -1, 1, 0)                   protected (0, 1/4, 0)
  ubar.d    full (-1/8, 3/4, -3/2, 1, 0)              protected (-1/8, 3/4, 0)
  dbar.dbar full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
  dbar.d2   full (0, 0, 1/2, -1, 0)                   protected (0, 0, 0)
  dbar.d1   full (0, -1/4, 1, -1, 0)                  protected (0, -1/4, 0)
  dbar.d    full (1/8, -3/4, 3/2, -1, 0)              protected (1/8, -3/4, 0)
    d2.d2   full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
    d2.d1   full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
    d2.d    full (0, 1/4, -1, 1, 0)                   protected (0, 1/4, 0)
    d1.d1   full (0, 0, 0, 1, 0)                      protected (0, 0, 0)
    d1.d    full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0)
     d.d    full (0, 0, 0, 1, 0)                      protected (0, 0, 0)

(4) charge decomposition: Q_d = -Q_u - Q_Pu + Q_Pd... eliminated by blob conservation (checked)
  softest pair1: blob conservation residuals 4.4e-16 (upper), 2.2e-16 (lower)
      Qup.Qup   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
      Qup.Qlow  full (1/8, -3/4, 3/2, -1, 0)              protected (1/8, -3/4, 0) <-- PROTECTED
      Qup.QPu   full (0, 0, 1/2, -1, 0)                   protected (0, 0, 0) 
      Qup.QPd   full (0, 0, 1/2, -1, 0)                   protected (0, 0, 0) 
     Qlow.Qlow  full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
     Qlow.QPu   full (0, 1/4, -1, 1, 0)                   protected (0, 1/4, 0) <-- PROTECTED
     Qlow.QPd   full (0, 1/4, -1, 1, 0)                   protected (0, 1/4, 0) <-- PROTECTED
      QPu.QPu   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
      QPu.QPd   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
      QPd.QPd   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
  softest pair2: blob conservation residuals 8.7e-16 (upper), 1.1e-16 (lower)
      Qup.Qup   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
      Qup.Qlow  full (1/8, -3/4, 3/2, -1, 0)              protected (1/8, -3/4, 0) <-- PROTECTED
      Qup.QPu   full (0, -1/4, 1, -1, 0)                  protected (0, -1/4, 0) <-- PROTECTED
      Qup.QPd   full (0, -1/4, 1, -1, 0)                  protected (0, -1/4, 0) <-- PROTECTED
     Qlow.Qlow  full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
     Qlow.QPu   full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0) 
     Qlow.QPd   full (0, 0, -1/2, 1, 0)                   protected (0, 0, 0) 
      QPu.QPu   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
      QPu.QPd   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 
      QPd.QPd   full (0, 0, 0, 1, 0)                      protected (0, 0, 0) 


==> anc/numbers/deposit/R6/B3_route2/t03_ladder3_one_gluon.py <==
#!/usr/bin/env python3
"""t03: three loops, one extra gluon c on the planar three-rung ladder (two t-channel quark pairs).

Ladder: line A (leg 1 -> leg 2): segments A0 = u (leg 1), A1 = u1 (pair 1), A2 = u2 (pair 2), A3 = ubar (leg 2);
        line B (leg 4 -> leg 3): segments B0 = dbar (leg 4), B1 = d2 (pair 2), B2 = d1 (pair 1), B3 = d (leg 3);
        rungs g1 (A0|A1 to B2|B3), gm (A1|A2 to B1|B2), g2 (A2|A3 to B0|B1).
Upper energetic line u -> g1 -> d (direction p1), lower ubar -> g2 -> dbar (direction p2); pair 1 = (u1, d1) next to
g1, pair 2 = (u2, d2) next to g2; gm is the middle rung.
Output (per singlet Born, basis C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/C_F, fit over eight groups):
 (1) all 66 attachments of c to the 11 lines;
 (2) conservation at the six vertices as operator identities;
 (3) the 8x8 table of quark-segment charges (every rung insertion reduces to these by (2));
 (4) the charge decomposition for each choice of the softest pair P: independent charges
     Q_up = Q_u (A0), Q_low = Q_ubar (A3), Q_Pu, Q_Pd (the two lines of P), with Q_d, Q_dbar eliminated.
"""
import json
from colorlib import *
gs = all_groups()
lad = Ladder(['g1', 'gm', 'g2'], ['g2', 'gm', 'g1'])
LOC = {'u': ('A', 0), 'u1': ('A', 1), 'u2': ('A', 2), 'ubar': ('A', 3),
       'dbar': ('B', 0), 'd2': ('B', 1), 'd1': ('B', 2), 'd': ('B', 3),
       'g1': ('R', 'g1'), 'gm': ('R', 'gm'), 'g2': ('R', 'g2')}
ORDER = ['u', 'g1', 'd', 'u1', 'd1', 'gm', 'u2', 'd2', 'ubar', 'g2', 'dbar']
def ins(X, Y):
    a = LOC[X]; b = LOC[Y]
    return [('c', (a[0], a[1], 0)), ('c', (b[0], b[1], 1))]
vals = {}
for i, X in enumerate(ORDER):
    for Y in ORDER[i:]:
        vals[(X, Y)] = np.array([lad.value(G, ins(X, Y)) / G.CF for G in gs])
def get(X, Y):
    return vals[(X, Y)] if (X, Y) in vals else vals[(Y, X)]
print("planar three-rung ladder per Born: C_F^2 check:", np.allclose([lad.value(G, []) / G.CF for G in gs], [G.CF ** 2 for G in gs]))
print("\n(1) one gluon c on the three-rung ladder: (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/C_F) per Born, [residual]")
table = {}
for (X, Y), v in vals.items():
    c, res, rat = fit(gs, v, 3)
    table[f"{X}.{Y}"] = [str(r) for r in rat]
    prot = any(r != 0 for r in protected_part(rat, 3))
    print(f"  {X:>4}.{Y:<4} {fmt(rat):40} [{res:.0e}] {'PROTECTED' if prot else ''}")
# (2) conservation
probe_list = ORDER
x1 = lambda p: get('u', p) + get('u1', p) + get('g1', p)
z1 = lambda p: -get('u1', p) + get('u2', p) + get('gm', p)
y1 = lambda p: -get('u2', p) + get('ubar', p) + get('g2', p)
y2 = lambda p: get('dbar', p) + get('d2', p) - get('g2', p)
z2 = lambda p: -get('d2', p) + get('d1', p) - get('gm', p)
x2 = lambda p: -get('d1', p) + get('d', p) - get('g1', p)
mx = max(np.abs(f(p)).max() for f in (x1, z1, y1, y2, z2, x2) for p in probe_list)
print(f"\n(2) conservation at x1, z1, y1, y2, z2, x2 against every probe point: max |.| = {mx:.1e}")
# (3) segment table
SEG = ['u', 'u1', 'u2', 'ubar', 'dbar', 'd2', 'd1', 'd']
print("\n(3) quark-segment charge products Q_X.Q_Y (protected components only: C_A^3, C_A^2 C_F, dFA/C_F)")
seg = {}
for i, X in enumerate(SEG):
    for Y in SEG[i:]:
        c, res, rat = fit(gs, get(X, Y), 3)
        seg[(X, Y)] = rat
        print(f"  {X:>4}.{Y:<4} full {fmt(rat):36} protected {fmt(protected_part(rat, 3))}")
# (4) charge decomposition per choice of the softest pair
def comb(lin1, lin2):
    """value of (sum a_X Q_X).(sum b_Y Q_Y) over segments"""
    tot = 0
    for X, a in lin1.items():
        for Y, b in lin2.items():
            tot = tot + a * b * get(X, Y)
    return tot
print("\n(4) charge decomposition: Q_d = -Q_u - Q_Pu + Q_Pd... eliminated by blob conservation (checked)")
decomp = {}
for P, (Pu, Pd) in {'pair1': ('u1', 'd1'), 'pair2': ('u2', 'd2')}.items():
    # upper blob conservation: Q_u + Q_Pu - Q_Pd + Q_d = 0 ; lower: Q_ubar + Q_dbar = Q_Pu - Q_Pd
    chk_up = max(np.abs(comb({'u': 1, Pu: 1, Pd: -1, 'd': 1}, {p: 1})).max() for p in SEG)
    chk_lo = max(np.abs(comb({'ubar': 1, 'dbar': 1, Pu: -1, Pd: 1}, {p: 1})).max() for p in SEG)
    print(f"  softest {P}: blob conservation residuals {chk_up:.1e} (upper), {chk_lo:.1e} (lower)")
    base = {'Qup': {'u': 1}, 'Qlow': {'ubar': 1}, 'QPu': {Pu: 1}, 'QPd': {Pd: 1}}
    names = list(base)
    for i, X in enumerate(names):
        for Y in names[i:]:
            c, res, rat = fit(gs, comb(base[X], base[Y]), 3)
            pp = protected_part(rat, 3)
            decomp[f"{P}:{X}.{Y}"] = [str(r) for r in rat]
            print(f"    {X:>5}.{Y:<5} full {fmt(rat):36} protected {fmt(pp)} {'<-- PROTECTED' if any(pp) else ''}")
json.dump({'one_gluon': table, 'decomposition': decomp}, open('t03_ladder3_one_gluon.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/B3_route2/t04_box_two_gluons.json <==
[
{
"placement": "u[ceec]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cece]",
"class": "UU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[ccee]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "u[cce] us[e]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "u[cec] us[e]",
"class": "SU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cee] us[c]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cce] ubar[e]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cec] ubar[e]",
"class": "LU+UU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[cee] ubar[c]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cce] dbar[e]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cec] dbar[e]",
"class": "LU+UU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[cee] dbar[c]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cce] ds[e]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cec] ds[e]",
"class": "SU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cee] ds[c]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "u[cce] d[e]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cec] d[e]",
"class": "UU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cee] d[c]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "u[cc] us[ee]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cc] us[e] ubar[e]",
"class": "LS+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cc] us[e] dbar[e]",
"class": "LS+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cc] us[e] ds[e]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cc] us[e] d[e]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cc] ubar[ee]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cc] ubar[e] dbar[e]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cc] ubar[e] ds[e]",
"class": "LS+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cc] ubar[e] d[e]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cc] dbar[ee]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cc] dbar[e] ds[e]",
"class": "LS+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cc] dbar[e] d[e]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[cc] ds[ee]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[cc] ds[e] d[e]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[cc] d[ee]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "u[ce] us[ce]",
"class": "SU+SU",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[ce] us[ec]",
"class": "SU+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[ce] us[c] ubar[e]",
"class": "LU+SU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[ce] us[e] ubar[c]",
"class": "LU+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[ce] us[c] dbar[e]",
"class": "LU+SU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[ce] us[e] dbar[c]",
"class": "LU+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[ce] us[c] ds[e]",
"class": "SU+SU",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "u[ce] us[e] ds[c]",
"class": "SU+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 8.135853102331225e-15
},
{
"placement": "u[ce] us[c] d[e]",
"class": "SU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[ce] us[e] d[c]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "u[c] us[cee]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "u[c] us[ece]",
"class": "SS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 8.135853102331225e-15
},
{
"placement": "u[c] us[eec]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "u[c] us[ce] ubar[e]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[ec] ubar[e]",
"class": "LS+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[ce] dbar[e]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[ec] dbar[e]",
"class": "LS+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[ce] ds[e]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[ec] ds[e]",
"class": "SS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[ce] d[e]",
"class": "SU+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[ec] d[e]",
"class": "SU+SU",
"coef": [
"0",
"-1/2",
"3/2",
"-1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "u[c] us[c] ubar[ee]",
"class": "LL+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[c] ubar[e] dbar[e]",
"class": "LL+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[c] ubar[e] ds[e]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[c] ubar[e] d[e]",
"class": "LU+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[c] dbar[ee]",
"class": "LL+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[c] dbar[e] ds[e]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[c] dbar[e] d[e]",
"class": "LU+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[c] ds[ee]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "u[c] us[c] ds[e] d[e]",
"class": "SU+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "u[c] us[c] d[ee]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "u[ce] ubar[ce]",
"class": "LU+LU",
"coef": [
"-13/24",
"2",
"-5/2",
"1",
"1"
],
"res": 6.206146707654625e-14
},
{
"placement": "u[ce] ubar[ec]",
"class": "LU+LU",
"coef": [
"-5/12",
"3/2",
"-2",
"1",
"1"
],
"res": 1.709743457922741e-14
},
{
"placement": "u[ce] ubar[c] dbar[e]",
"class": "LU+LU",
"coef": [
"13/24",
"-2",
"5/2",
"-1",
"-1"
],
"res": 6.206146707654625e-14
},
{
"placement": "u[ce] ubar[e] dbar[c]",
"class": "LU+LU",
"coef": [
"5/12",
"-3/2",
"2",
"-1",
"-1"
],
"res": 1.709743457922741e-14
},
{
"placement": "u[ce] ubar[c] ds[e]",
"class": "LU+SU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[ce] ubar[e] ds[c]",
"class": "LU+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[ce] ubar[c] d[e]",
"class": "LU+UU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[ce] ubar[e] d[c]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[ee] ubar[c]",
"class": "LU+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "u[c] us[e] ubar[ce]",
"class": "LS+LU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "u[c] us[e] ubar[ec]",
"class": "LS+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[e] ubar[c] dbar[e]",
"class": "LS+LU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "u[c] us[e] ubar[c] ds[e]",
"class": "LU+SS",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[e] ubar[c] d[e]",
"class": "LU+SU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[c] ubar[cee]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ubar[ece]",
"class": "LL+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[eec]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ubar[ce] dbar[e]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ubar[ec] dbar[e]",
"class": "LL+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[ce] ds[e]",
"class": "LS+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[ec] ds[e]",
"class": "LS+LU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "u[c] ubar[ce] d[e]",
"class": "LU+LU",
"coef": [
"5/12",
"-3/2",
"2",
"-1",
"-1"
],
"res": 1.709743457922741e-14
},
{
"placement": "u[c] ubar[ec] d[e]",
"class": "LU+LU",
"coef": [
"13/24",
"-2",
"5/2",
"-1",
"-1"
],
"res": 6.206146707654625e-14
},
{
"placement": "u[c] ubar[c] dbar[ee]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ubar[c] dbar[e] ds[e]",
"class": "LS+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[c] dbar[e] d[e]",
"class": "LU+LU",
"coef": [
"-5/12",
"3/2",
"-2",
"1",
"1"
],
"res": 1.709743457922741e-14
},
{
"placement": "u[c] ubar[c] ds[ee]",
"class": "LU+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 8.135853102331225e-15
},
{
"placement": "u[c] ubar[c] ds[e] d[e]",
"class": "LU+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[c] d[ee]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[ce] dbar[ce]",
"class": "LU+LU",
"coef": [
"-13/24",
"2",
"-5/2",
"1",
"1"
],
"res": 6.206146707654625e-14
},
{
"placement": "u[ce] dbar[ec]",
"class": "LU+LU",
"coef": [
"-5/12",
"3/2",
"-2",
"1",
"1"
],
"res": 1.709743457922741e-14
},
{
"placement": "u[ce] dbar[c] ds[e]",
"class": "LU+SU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[ce] dbar[e] ds[c]",
"class": "LU+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[ce] dbar[c] d[e]",
"class": "LU+UU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[ce] dbar[e] d[c]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[ee] dbar[c]",
"class": "LU+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "u[c] us[e] ubar[e] dbar[c]",
"class": "LS+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[e] dbar[ce]",
"class": "LS+LU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "u[c] us[e] dbar[ec]",
"class": "LS+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[e] dbar[c] ds[e]",
"class": "LU+SS",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] us[e] dbar[c] d[e]",
"class": "LU+SU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[c] ubar[ee] dbar[c]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ubar[e] dbar[ce]",
"class": "LL+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[e] dbar[ec]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ubar[e] dbar[c] ds[e]",
"class": "LS+LU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "u[c] ubar[e] dbar[c] d[e]",
"class": "LU+LU",
"coef": [
"-13/24",
"2",
"-5/2",
"1",
"1"
],
"res": 6.206146707654625e-14
},
{
"placement": "u[c] dbar[cee]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] dbar[ece]",
"class": "LL+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] dbar[eec]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] dbar[ce] ds[e]",
"class": "LS+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] dbar[ec] ds[e]",
"class": "LS+LU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "u[c] dbar[ce] d[e]",
"class": "LU+LU",
"coef": [
"5/12",
"-3/2",
"2",
"-1",
"-1"
],
"res": 1.709743457922741e-14
},
{
"placement": "u[c] dbar[ec] d[e]",
"class": "LU+LU",
"coef": [
"13/24",
"-2",
"5/2",
"-1",
"-1"
],
"res": 6.206146707654625e-14
},
{
"placement": "u[c] dbar[c] ds[ee]",
"class": "LU+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 8.135853102331225e-15
},
{
"placement": "u[c] dbar[c] ds[e] d[e]",
"class": "LU+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] dbar[c] d[ee]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[ce] ds[ce]",
"class": "SU+SU",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "u[ce] ds[ec]",
"class": "SU+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[ce] ds[c] d[e]",
"class": "SU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[ce] ds[e] d[c]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[ee] ds[c]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "u[c] us[e] ubar[e] ds[c]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[e] dbar[e] ds[c]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[e] ds[ce]",
"class": "SS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[e] ds[ec]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[e] ds[c] d[e]",
"class": "SU+SU",
"coef": [
"0",
"-1/2",
"3/2",
"-1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "u[c] ubar[ee] ds[c]",
"class": "LL+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] ubar[e] dbar[e] ds[c]",
"class": "LL+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] ubar[e] ds[ce]",
"class": "LS+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[e] ds[ec]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ubar[e] ds[c] d[e]",
"class": "LU+SU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[c] dbar[ee] ds[c]",
"class": "LL+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] dbar[e] ds[ce]",
"class": "LS+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] dbar[e] ds[ec]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] dbar[e] ds[c] d[e]",
"class": "LU+SU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "u[c] ds[cee]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "u[c] ds[ece]",
"class": "SS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "u[c] ds[eec]",
"class": "SS+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "u[c] ds[ce] d[e]",
"class": "SU+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ds[ec] d[e]",
"class": "SU+SU",
"coef": [
"0",
"-1/2",
"3/2",
"-1",
"0"
],
"res": 2.55351295663786e-15
},
{
"placement": "u[c] ds[c] d[ee]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[ce] d[ce]",
"class": "UU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[ce] d[ec]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] us[ee] d[c]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] us[e] ubar[e] d[c]",
"class": "LS+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[e] dbar[e] d[c]",
"class": "LS+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] us[e] ds[e] d[c]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] us[e] d[ce]",
"class": "SU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] us[e] d[ec]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] ubar[ee] d[c]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] ubar[e] dbar[e] d[c]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] ubar[e] ds[e] d[c]",
"class": "LS+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] ubar[e] d[ce]",
"class": "LU+UU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] ubar[e] d[ec]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] dbar[ee] d[c]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] dbar[e] ds[e] d[c]",
"class": "LS+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] dbar[e] d[ce]",
"class": "LU+UU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "u[c] dbar[e] d[ec]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ds[ee] d[c]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] ds[e] d[ce]",
"class": "SU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "u[c] ds[e] d[ec]",
"class": "SU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] d[cee]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "u[c] d[ece]",
"class": "UU+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "u[c] d[eec]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[ceec]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[cece]",
"class": "SS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "us[ccee]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[cce] ubar[e]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[cec] ubar[e]",
"class": "LS+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[cee] ubar[c]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[cce] dbar[e]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[cec] dbar[e]",
"class": "LS+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[cee] dbar[c]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[cce] ds[e]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[cec] ds[e]",
"class": "SS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "us[cee] ds[c]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "us[cce] d[e]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "us[cec] d[e]",
"class": "SS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 8.135853102331225e-15
},
{
"placement": "us[cee] d[c]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "us[cc] ubar[ee]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[cc] ubar[e] dbar[e]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[cc] ubar[e] ds[e]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[cc] ubar[e] d[e]",
"class": "LU+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "us[cc] dbar[ee]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[cc] dbar[e] ds[e]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[cc] dbar[e] d[e]",
"class": "LU+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "us[cc] ds[ee]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[cc] ds[e] d[e]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[cc] d[ee]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[ce] ubar[ce]",
"class": "LS+LS",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "us[ce] ubar[ec]",
"class": "LS+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[ce] ubar[c] dbar[e]",
"class": "LS+LS",
"coef": [
"0",
"-1/2",
"3/2",
"-1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "us[ce] ubar[e] dbar[c]",
"class": "LS+LS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[ce] ubar[c] ds[e]",
"class": "LS+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[ce] ubar[e] ds[c]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[ce] ubar[c] d[e]",
"class": "LS+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[ce] ubar[e] d[c]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[cee]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "us[c] ubar[ece]",
"class": "LL+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[eec]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ubar[ce] dbar[e]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "us[c] ubar[ec] dbar[e]",
"class": "LL+LS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[ce] ds[e]",
"class": "LS+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[ec] ds[e]",
"class": "LS+LS",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "us[c] ubar[ce] d[e]",
"class": "LS+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[c] ubar[ec] d[e]",
"class": "LS+LU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "us[c] ubar[c] dbar[ee]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "us[c] ubar[c] dbar[e] ds[e]",
"class": "LS+LS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[c] dbar[e] d[e]",
"class": "LS+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[c] ubar[c] ds[ee]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "us[c] ubar[c] ds[e] d[e]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[c] d[ee]",
"class": "LS+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[ce] dbar[ce]",
"class": "LS+LS",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "us[ce] dbar[ec]",
"class": "LS+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[ce] dbar[c] ds[e]",
"class": "LS+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[ce] dbar[e] ds[c]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[ce] dbar[c] d[e]",
"class": "LS+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[ce] dbar[e] d[c]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[ee] dbar[c]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ubar[e] dbar[ce]",
"class": "LL+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[e] dbar[ec]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ubar[e] dbar[c] ds[e]",
"class": "LS+LS",
"coef": [
"0",
"-1/2",
"3/2",
"-1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "us[c] ubar[e] dbar[c] d[e]",
"class": "LS+LU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "us[c] dbar[cee]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "us[c] dbar[ece]",
"class": "LL+LS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] dbar[eec]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] dbar[ce] ds[e]",
"class": "LS+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] dbar[ec] ds[e]",
"class": "LS+LS",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "us[c] dbar[ce] d[e]",
"class": "LS+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[c] dbar[ec] d[e]",
"class": "LS+LU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "us[c] dbar[c] ds[ee]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "us[c] dbar[c] ds[e] d[e]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] dbar[c] d[ee]",
"class": "LS+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[ce] ds[ce]",
"class": "SS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[ce] ds[ec]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "us[ce] ds[c] d[e]",
"class": "SS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[ce] ds[e] d[c]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ubar[ee] ds[c]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "us[c] ubar[e] dbar[e] ds[c]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "us[c] ubar[e] ds[ce]",
"class": "LS+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[e] ds[ec]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ubar[e] ds[c] d[e]",
"class": "LU+SS",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[c] dbar[ee] ds[c]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "us[c] dbar[e] ds[ce]",
"class": "LS+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] dbar[e] ds[ec]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] dbar[e] ds[c] d[e]",
"class": "LU+SS",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[c] ds[cee]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "us[c] ds[ece]",
"class": "SS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ds[eec]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "us[c] ds[ce] d[e]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ds[ec] d[e]",
"class": "SS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ds[c] d[ee]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "us[ce] d[ce]",
"class": "SU+SU",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "us[ce] d[ec]",
"class": "SU+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[ee] d[c]",
"class": "LL+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ubar[e] dbar[e] d[c]",
"class": "LL+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] ubar[e] ds[e] d[c]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] ubar[e] d[ce]",
"class": "LU+SU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "us[c] ubar[e] d[ec]",
"class": "LU+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[c] dbar[ee] d[c]",
"class": "LL+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] dbar[e] ds[e] d[c]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] dbar[e] d[ce]",
"class": "LU+SU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.199282422843396e-14
},
{
"placement": "us[c] dbar[e] d[ec]",
"class": "LU+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "us[c] ds[ee] d[c]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "us[c] ds[e] d[ce]",
"class": "SU+SU",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 2.55351295663786e-15
},
{
"placement": "us[c] ds[e] d[ec]",
"class": "SU+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "us[c] d[cee]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "us[c] d[ece]",
"class": "SU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "us[c] d[eec]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "ubar[ceec]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[cece]",
"class": "LL+LL",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[ccee]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[cce] dbar[e]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[cec] dbar[e]",
"class": "LL+LL",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[cee] dbar[c]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[cce] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[cec] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[cee] ds[c]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[cce] d[e]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[cec] d[e]",
"class": "LL+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "ubar[cee] d[c]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[cc] dbar[ee]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[cc] dbar[e] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[cc] dbar[e] d[e]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[cc] ds[ee]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "ubar[cc] ds[e] d[e]",
"class": "LL+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[cc] d[ee]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[ce] dbar[ce]",
"class": "LL+LL",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[ce] dbar[ec]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[ce] dbar[c] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[ce] dbar[e] ds[c]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[ce] dbar[c] d[e]",
"class": "LL+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "ubar[ce] dbar[e] d[c]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] dbar[cee]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[c] dbar[ece]",
"class": "LL+LL",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[c] dbar[eec]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[c] dbar[ce] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[c] dbar[ec] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] dbar[ce] d[e]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] dbar[ec] d[e]",
"class": "LL+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "ubar[c] dbar[c] ds[ee]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "ubar[c] dbar[c] ds[e] d[e]",
"class": "LL+SU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[c] dbar[c] d[ee]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"-1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "ubar[ce] ds[ce]",
"class": "LS+LS",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "ubar[ce] ds[ec]",
"class": "LS+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[ce] ds[c] d[e]",
"class": "LS+LU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "ubar[ce] ds[e] d[c]",
"class": "LS+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "ubar[c] dbar[ee] ds[c]",
"class": "LL+LS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[c] dbar[e] ds[ce]",
"class": "LS+LS",
"coef": [
"0",
"-1/2",
"3/2",
"-1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "ubar[c] dbar[e] ds[ec]",
"class": "LS+LS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] dbar[e] ds[c] d[e]",
"class": "LS+LU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "ubar[c] ds[cee]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "ubar[c] ds[ece]",
"class": "LS+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] ds[eec]",
"class": "LS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "ubar[c] ds[ce] d[e]",
"class": "LS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] ds[ec] d[e]",
"class": "LS+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "ubar[c] ds[c] d[ee]",
"class": "LS+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ubar[ce] d[ce]",
"class": "LU+LU",
"coef": [
"-13/24",
"2",
"-5/2",
"1",
"1"
],
"res": 6.206146707654625e-14
},
{
"placement": "ubar[ce] d[ec]",
"class": "LU+LU",
"coef": [
"-5/12",
"3/2",
"-2",
"1",
"1"
],
"res": 1.709743457922741e-14
},
{
"placement": "ubar[c] dbar[ee] d[c]",
"class": "LL+LU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] dbar[e] ds[e] d[c]",
"class": "LS+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "ubar[c] dbar[e] d[ce]",
"class": "LU+LU",
"coef": [
"13/24",
"-2",
"5/2",
"-1",
"-1"
],
"res": 6.206146707654625e-14
},
{
"placement": "ubar[c] dbar[e] d[ec]",
"class": "LU+LU",
"coef": [
"5/12",
"-3/2",
"2",
"-1",
"-1"
],
"res": 1.709743457922741e-14
},
{
"placement": "ubar[c] ds[ee] d[c]",
"class": "LU+SS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 8.135853102331225e-15
},
{
"placement": "ubar[c] ds[e] d[ce]",
"class": "LU+SU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 3.329281295094688e-14
},
{
"placement": "ubar[c] ds[e] d[ec]",
"class": "LU+SU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "ubar[c] d[cee]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ubar[c] d[ece]",
"class": "LU+UU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 4.335941328204029e-15
},
{
"placement": "ubar[c] d[eec]",
"class": "LU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[ceec]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "dbar[cece]",
"class": "LL+LL",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "dbar[ccee]",
"class": "LL+LL",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "dbar[cce] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "dbar[cec] ds[e]",
"class": "LL+LS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[cee] ds[c]",
"class": "LL+LS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "dbar[cce] d[e]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[cec] d[e]",
"class": "LL+LU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "dbar[cee] d[c]",
"class": "LL+LU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[cc] ds[ee]",
"class": "LL+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "dbar[cc] ds[e] d[e]",
"class": "LL+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "dbar[cc] d[ee]",
"class": "LL+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "dbar[ce] ds[ce]",
"class": "LS+LS",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 5.551115123125783e-15
},
{
"placement": "dbar[ce] ds[ec]",
"class": "LS+LS",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[ce] ds[c] d[e]",
"class": "LS+LU",
"coef": [
"-1/4",
"5/4",
"-2",
"1",
"0"
],
"res": 2.1999763122337868e-14
},
{
"placement": "dbar[ce] ds[e] d[c]",
"class": "LS+LU",
"coef": [
"-1/8",
"3/4",
"-3/2",
"1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "dbar[c] ds[cee]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.325873406851315e-15
},
{
"placement": "dbar[c] ds[ece]",
"class": "LS+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[c] ds[eec]",
"class": "LS+SS",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "dbar[c] ds[ce] d[e]",
"class": "LS+SU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[c] ds[ec] d[e]",
"class": "LS+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "dbar[c] ds[c] d[ee]",
"class": "LS+UU",
"coef": [
"0",
"0",
"1/2",
"-1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "dbar[ce] d[ce]",
"class": "LU+LU",
"coef": [
"-13/24",
"2",
"-5/2",
"1",
"1"
],
"res": 6.206146707654625e-14
},
{
"placement": "dbar[ce] d[ec]",
"class": "LU+LU",
"coef": [
"-5/12",
"3/2",
"-2",
"1",
"1"
],
"res": 1.709743457922741e-14
},
{
"placement": "dbar[c] ds[ee] d[c]",
"class": "LU+SS",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 8.135853102331225e-15
},
{
"placement": "dbar[c] ds[e] d[ce]",
"class": "LU+SU",
"coef": [
"1/4",
"-5/4",
"2",
"-1",
"0"
],
"res": 3.329281295094688e-14
},
{
"placement": "dbar[c] ds[e] d[ec]",
"class": "LU+SU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 7.889522368742519e-15
},
{
"placement": "dbar[c] d[cee]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "dbar[c] d[ece]",
"class": "LU+UU",
"coef": [
"1/8",
"-3/4",
"3/2",
"-1",
"0"
],
"res": 4.335941328204029e-15
},
{
"placement": "dbar[c] d[eec]",
"class": "LU+UU",
"coef": [
"0",
"-1/4",
"1",
"-1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ds[ceec]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "ds[cece]",
"class": "SS+SS",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ds[ccee]",
"class": "SS+SS",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "ds[cce] d[e]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "ds[cec] d[e]",
"class": "SS+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.1209037010835345e-15
},
{
"placement": "ds[cee] d[c]",
"class": "SS+SU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "ds[cc] d[ee]",
"class": "SS+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.067391939164769e-16
},
{
"placement": "ds[ce] d[ce]",
"class": "SU+SU",
"coef": [
"0",
"1/2",
"-3/2",
"1",
"0"
],
"res": 7.327471962526033e-15
},
{
"placement": "ds[ce] d[ec]",
"class": "SU+SU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ds[c] d[cee]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.2148511043888e-15
},
{
"placement": "ds[c] d[ece]",
"class": "SU+UU",
"coef": [
"0",
"1/4",
"-1",
"1",
"0"
],
"res": 5.995204332975845e-15
},
{
"placement": "ds[c] d[eec]",
"class": "SU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "d[ceec]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 7.709882115452476e-16
},
{
"placement": "d[cece]",
"class": "UU+UU",
"coef": [
"0",
"0",
"-1/2",
"1",
"0"
],
"res": 9.103828801926284e-15
},
{
"placement": "d[ccee]",
"class": "UU+UU",
"coef": [
"0",
"0",
"0",
"1",
"0"
],
"res": 8.03112720359633e-16
}
]

==> anc/numbers/deposit/R6/B3_route2/t04_box_two_gluons.out <==
378 distinct placements; max fit residual 6.2e-14

class (types of c and e)  #placements  #with protected  #with C_A^3  #with C_A^2 C_F  #with dFA
  LL+LL                  15            0            0              0          0
  LL+LS                  24            8            0              8          0
  LL+LU                  24           24            8             24          0
  LL+SS                   9            0            0              0          0
  LL+SU                  12            0            0              0          0
  LL+UU                   9            0            0              0          0
  LS+LS                  18           18            0             18          0
  LS+LU                  24           24           24             24          0
  LS+SS                  24            8            0              8          0
  LS+SU                  24           24            8             24          0
  LS+UU                  12            0            0              0          0
  LU+LU                  18           18           18             18         18
  LU+SS                  12           12            4             12          0
  LU+SU                  24           24           24             24          0
  LU+UU                  24           24            8             24          0
  SS+SS                  15            0            0              0          0
  SS+SU                  24            8            0              8          0
  SS+UU                   9            0            0              0          0
  SU+SU                  18           18            0             18          0
  SU+UU                  24            8            0              8          0
  UU+UU                  15            0            0              0          0

placements with dFA, by class (first 12 of each):
  LU+LU      u[ce] ubar[ce]                           (-13/24, 2, -5/2, 1, 1)
  LU+LU      u[ce] ubar[ec]                           (-5/12, 3/2, -2, 1, 1)
  LU+LU      u[ce] ubar[c] dbar[e]                    (13/24, -2, 5/2, -1, -1)
  LU+LU      u[ce] ubar[e] dbar[c]                    (5/12, -3/2, 2, -1, -1)
  LU+LU      u[c] ubar[ce] d[e]                       (5/12, -3/2, 2, -1, -1)
  LU+LU      u[c] ubar[ec] d[e]                       (13/24, -2, 5/2, -1, -1)
  LU+LU      u[c] ubar[c] dbar[e] d[e]                (-5/12, 3/2, -2, 1, 1)
  LU+LU      u[ce] dbar[ce]                           (-13/24, 2, -5/2, 1, 1)
  LU+LU      u[ce] dbar[ec]                           (-5/12, 3/2, -2, 1, 1)
  LU+LU      u[c] ubar[e] dbar[c] d[e]                (-13/24, 2, -5/2, 1, 1)
  LU+LU      u[c] dbar[ce] d[e]                       (5/12, -3/2, 2, -1, -1)
  LU+LU      u[c] dbar[ec] d[e]                       (13/24, -2, 5/2, -1, -1)


==> anc/numbers/deposit/R6/B3_route2/t04_box_two_gluons.py <==
#!/usr/bin/env python3
"""t04: three loops, two extra gluons c and e on the planar box (one t-channel quark pair).

Every insertion on a rung reduces to insertions on the quark segments adjacent to its vertices (charge
conservation, checked in t02), so the complete set of color structures is spanned by the placements of the
four ends on the six quark segments, with every relative order on a shared segment:
   A0 = u (leg 1), A1 = us (soft quark), A2 = ubar (leg 2); B0 = dbar (leg 4), B1 = ds (soft quark), B2 = d (leg 3).
Charge types: U = upper external (u, d), L = lower external (ubar, dbar), S = soft (us, ds).
For every placement: per-Born color in (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/C_F) over eight groups.
Questions: which type-classes of (c, e) carry protected components (C_A^3, C_A^2 C_F, dFA/C_F), and does dFA
occur outside the class in which both gluons join an upper and a lower external charge?
"""
import itertools, json, collections
from colorlib import *
gs = all_groups()
box = Ladder(['g1', 'g2'], ['g2', 'g1'])
SEGS = [('A', 0), ('A', 1), ('A', 2), ('B', 0), ('B', 1), ('B', 2)]
NAME = {('A', 0): 'u', ('A', 1): 'us', ('A', 2): 'ubar', ('B', 0): 'dbar', ('B', 1): 'ds', ('B', 2): 'd'}
TYPE = {'u': 'U', 'd': 'U', 'ubar': 'L', 'dbar': 'L', 'us': 'S', 'ds': 'S'}
ENDS = ['c', 'c', 'e', 'e']

def placements():
    """yield canonical placements: dict seg -> tuple of gluon labels in flow order."""
    seen = set()
    for assign in itertools.product(range(6), repeat=4):
        groups = collections.defaultdict(list)
        for end, s in zip(ENDS, assign):
            groups[s].append(end)
        segs = sorted(groups)
        orders = [set(itertools.permutations(groups[s])) for s in segs]
        for combo in itertools.product(*orders):
            pl = tuple((s, o) for s, o in zip(segs, combo))
            # canonical under c <-> e
            sw = tuple((s, tuple({'c': 'e', 'e': 'c'}[x] for x in o)) for s, o in pl)
            key = min(pl, sw)
            if key in seen:
                continue
            seen.add(key)
            yield key

def to_ins(pl):
    ins = []
    for s, order in pl:
        for pos, g in enumerate(order):
            ins.append((g, (SEGS[s][0], SEGS[s][1], pos)))
    return ins

def gtype(pl, g):
    t = sorted(TYPE[NAME[SEGS[s]]] for s, o in pl for x in o if x == g)
    return ''.join(t)

def describe(pl):
    return ' '.join(f"{NAME[SEGS[s]]}[{''.join(o)}]" for s, o in pl)

results = []
for pl in placements():
    ins = to_ins(pl)
    vals = [box.value(G, ins) / G.CF for G in gs]
    c, res, rat = fit(gs, vals, 3)
    tc, te = gtype(pl, 'c'), gtype(pl, 'e')
    cls = '+'.join(sorted([tc, te]))
    results.append({'placement': describe(pl), 'class': cls, 'coef': [str(r) for r in rat], 'res': res})
print(f"{len(results)} distinct placements; max fit residual {max(r['res'] for r in results):.1e}")
bycls = collections.defaultdict(list)
for r in results:
    bycls[r['class']].append(r)
print("\nclass (types of c and e)  #placements  #with protected  #with C_A^3  #with C_A^2 C_F  #with dFA")
summary = {}
for cls in sorted(bycls):
    rs = bycls[cls]
    P = lambda r, i: Fraction(r['coef'][i]) != 0
    n_p = sum(1 for r in rs if P(r, 0) or P(r, 1) or P(r, 4))
    n3 = sum(1 for r in rs if P(r, 0)); n21 = sum(1 for r in rs if P(r, 1)); nd = sum(1 for r in rs if P(r, 4))
    summary[cls] = (len(rs), n_p, n3, n21, nd)
    print(f"  {cls:18} {len(rs):6d} {n_p:12d} {n3:12d} {n21:14d} {nd:10d}")
json.dump(results, open('t04_box_two_gluons.json', 'w'), indent=0)
print("\nplacements with dFA, by class (first 12 of each):")
for cls in sorted(bycls):
    rs = [r for r in bycls[cls] if Fraction(r['coef'][4]) != 0]
    for r in rs[:12]:
        print(f"  {cls:10} {r['placement']:40} {fmt(r['coef'])}")


==> anc/numbers/deposit/R6/B3_route2/t05_two_gluon_eikonal.out <==
(a) E12 + E21 - U0 G(x1) G(x2) at finite e: 0
    numeric |E12+E21 - U0 G G| / |U0 G G| = 1.1610077081253704e-10
    numeric |E12+E21 - U0 G G| / |U0 G G| = 6.386621191968011e-13
    numeric |E12+E21 - U0 G G| / |U0 G G| = 3.2146594064709876e-09

(b) E12 - E21 = 4*I*epsilon*(-3*epsilon**2 + x1*x2)*(x1 - x2)/((-I*epsilon + x1)*(-I*epsilon + x2)*(-I*epsilon + y)*(I*epsilon + x1)*(I*epsilon + x2)*(-2*I*epsilon + x1 + x2)*(2*I*epsilon + x1 + x2))
    at e = 0 (principal values): 0
    e -> 0 limit of E12+E21 away from the Glauber points: 0


==> anc/numbers/deposit/R6/B3_route2/t05_two_gluon_eikonal.py <==
#!/usr/bin/env python3
"""t05: kinematic side, two gluons on one energetic line (extension of B2_route2/s04 (D) to two gluons).

Upper energetic line u(p1) -> x1 [emits soft quark u*(k)] -> g1 -> x2 [absorbs d*] -> d(p3), direction p1.
Two gluons with momenta l1, l2 leave the line; x_i = s beta_{l_i}, y = s beta_k.  Propagators (same i0 bookkeeping
as s04, each elementary denominator carries +i e so that sums of denominators are exact):
  u leg, after the emitted set E:      1/(-x_E + i e |E|)
  g1, after the emitted set E:         1/(-y - x_E + i e (1 + |E|))
  d leg, with the set R still to emit: 1/( x_R + i e |R|)
Every attachment of the uniform (external) charge contributes the same factor -p1 Q_u (s04), and its color is
path ordered (u < g1 < d).  Hence the uniform part of the two-gluon sum is
  (p1 p1) [ E12 Q^{(2)}Q^{(1)} + E21 Q^{(1)}Q^{(2)} ] = (p1 p1)[ (E12+E21)/2 {Q,Q} + (E12-E21)/2 [Q^{(2)},Q^{(1)}] ]
with E12 the sum over placements in which l1 comes first along the path.
Checks:
 (a) E12 + E21 = U0 * G(x1) * G(x2),  G(x) = 1/(-x + i e) + 1/(x + i e)  (abelian eikonal identity: each gluon is a
     pure Glauber pole, the symmetric color part is the product of two single-gluon Glauber terms);
 (b) E12 - E21: the commutator (web) part, compared with U0 * G(x1 + x2) * W(x1, x2) for an explicit W.
"""
import sympy as sp
x1, x2, y, e = sp.symbols('x1 x2 y epsilon', real=True)
I = sp.I
X = {1: x1, 2: x2}
POS = ['u', 'g1', 'd']

def eik(seq):
    """seq: list of (gluon, position) in path order."""
    val = 1
    emitted = []
    # u leg
    for g, p in seq:
        if p == 'u':
            emitted.append(g)
            val *= 1 / (-sum(X[h] for h in emitted) + I * e * len(emitted))
    # g1: one propagator before any g1 emission, one after each
    E = list(emitted)
    val *= 1 / (-y - sum(X[h] for h in E) + I * e * (1 + len(E)))
    for g, p in seq:
        if p == 'g1':
            E.append(g)
            val *= 1 / (-y - sum(X[h] for h in E) + I * e * (1 + len(E)))
    # d leg: before each d emission, the set still to be emitted
    dl = [g for g, p in seq if p == 'd']
    for j in range(len(dl)):
        R = dl[j:]
        val *= 1 / (sum(X[h] for h in R) + I * e * len(R))
    return val

def E(first, second):
    tot = 0
    for i, p in enumerate(POS):
        for q in POS[i:]:
            tot += eik([(first, p), (second, q)])
    return tot

U0 = 1 / (-y + I * e)
G = lambda x: 1 / (-x + I * e) + 1 / (x + I * e)
E12, E21 = E(1, 2), E(2, 1)
sym = sp.simplify(sp.together(E12 + E21 - U0 * G(x1) * G(x2)))
print("(a) E12 + E21 - U0 G(x1) G(x2) at finite e:", sym)
# numeric check at small e, generic points
import random
random.seed(3)
for _ in range(3):
    pt = {x1: random.uniform(-2, 2), x2: random.uniform(-2, 2), y: random.uniform(0.3, 2), e: 1e-3}
    print("    numeric |E12+E21 - U0 G G| / |U0 G G| =",
          abs(complex((E12 + E21 - U0 * G(x1) * G(x2)).subs(pt))) / abs(complex((U0 * G(x1) * G(x2)).subs(pt))))
anti = sp.simplify(sp.together(E12 - E21))
print("\n(b) E12 - E21 =", sp.factor(anti))
# compare with the e -> 0 limit away from the poles
anti0 = sp.factor(sp.simplify(anti.subs(e, 0)))
print("    at e = 0 (principal values):", anti0)
print("    e -> 0 limit of E12+E21 away from the Glauber points:", sp.simplify((E12 + E21).subs(e, 0)))


==> anc/numbers/deposit/R6/B3_route2/t06_operators_and_identities.out <==
(1) Q_us vs Q_ds with a second gluon present: 504 comparisons, 240 differ
(2a) Trc on the three-rung ladder, per Born: (1/4, -3/2, 3, -2, 0)  [-2 b_A^3 = (1/4,-3/2,3,-2,0)]
     Q_u.Q_ubar on the ladder minus Trc/2: 0.0
(2b) Trc Trc on the box, per Born: (-23/12, 7, -9, 4, 4) [res 5e-14]
     -2 M_2 (eq. (color-M2) of the paper) per Born: (-23/12, 7, -9, 4, 4)  equal: True
     quartic coefficient over the 18 LU+LU placements: ['-1', '1'] (+-1 = Trc Trc quartic/4 with the sign of the T1.T2 / T1.T4 choice)
     (Q_u.Q_ubar)^2, c outer on both legs: (-5/12, 3/2, -2, 1, 1)
     (Q_u.Q_ubar)^2, c outer on leg 1, e outer on leg 2: (-13/24, 2, -5/2, 1, 1)
     (Trc/2)^2:                                (-23/48, 7/4, -9/4, 1, 1)


==> anc/numbers/deposit/R6/B3_route2/t06_operators_and_identities.py <==
#!/usr/bin/env python3
"""t06: (1) the soft charges of one pair act alike, Q_us = Q_ds, also with a second gluon present;
(2) the external-charge (double-Glauber) color equals the operators of eq. (system): Trc/2 on the three-rung ladder,
    and the quartic invariant of two cross-sector external exchanges equals that of Trc Trc on the box (the M_2 route),
    for every relative ordering;
(3) the color of the eq.-(system) structures it must be compared with:  [Trc]_{1A} M_2 / C_F = -2 M_2 per Born."""
import itertools, json
from colorlib import *
gs = all_groups()
box = Ladder(['g1', 'g2'], ['g2', 'g1'])
lad = Ladder(['g1', 'gm', 'g2'], ['g2', 'gm', 'g1'])
SEG = {'u': ('A', 0), 'us': ('A', 1), 'ubar': ('A', 2), 'dbar': ('B', 0), 'ds': ('B', 1), 'd': ('B', 2)}
def val(L, ins, loops=3):
    v = [L.value(G, ins) / G.CF for G in gs]
    return fit(gs, v, loops)
# (1) Q_us = Q_ds with a second gluon e in every placement, c's other end fixed at each segment
bad = 0; n = 0
others = list(SEG)
for cX in others:
    for e1, e2 in itertools.combinations_with_replacement(others, 2):
        def ins_for(soft):
            ins = [('c', SEG[cX] + (5,)), ('c', SEG[soft] + (2,)), ('e', SEG[e1] + (1,)), ('e', SEG[e2] + (3,))]
            return ins
        for pos_e in [(1, 3), (0, 4), (3, 1), (4, 0)]:
            insU = [('c', SEG[cX] + (5,)), ('c', SEG['us'] + (2,)), ('e', SEG[e1] + (pos_e[0],)), ('e', SEG[e2] + (pos_e[1],))]
            insD = [('c', SEG[cX] + (5,)), ('c', SEG['ds'] + (2,)), ('e', SEG[e1] + (pos_e[0],)), ('e', SEG[e2] + (pos_e[1],))]
            a = np.array([box.value(G, insU) for G in gs]); b = np.array([box.value(G, insD) for G in gs])
            n += 1
            if np.max(np.abs(a - b)) > 1e-10:
                bad += 1
print(f"(1) Q_us vs Q_ds with a second gluon present: {n} comparisons, {bad} differ")
# (2a) three-rung ladder: Q_u.Q_ubar vs Trc/2 applied outermost
def Trc_ins(g, L):
    """list of (coefficient, insertions) for Trc = T1.T2 - T1.T4 carried by gluon g at the outermost positions"""
    k = L.k
    o1 = ('A', 0, -10); o2 = ('A', k, 10); o4 = ('B', 0, -10)
    return [(1, [(g, o1), (g, o2)]), (-1, [(g, o1), (g, o4)])]
def lin(L, terms):
    tot = np.zeros(len(gs), complex)
    for coef, ins in terms:
        tot += coef * np.array([L.value(G, ins) / G.CF for G in gs])
    return tot
trc_lad = lin(lad, Trc_ins('c', lad))
c, res, rat = fit(gs, trc_lad, 3); print("(2a) Trc on the three-rung ladder, per Born:", fmt(rat), " [-2 b_A^3 = (1/4,-3/2,3,-2,0)]")
quu = np.array([lad.value(G, [('c', ('A', 0, 0)), ('c', ('A', 3, 0))]) / G.CF for G in gs])
print("     Q_u.Q_ubar on the ladder minus Trc/2:", np.max(np.abs(quu - trc_lad / 2)))
# (2b) box: Trc Trc (e outer, c inner) and the quartic invariant of all LU+LU placements
def TrcTrc(L):
    k = L.k
    tot = np.zeros(len(gs), complex)
    for (ce, insc) in [(1, [('c', ('A', 0, -5)), ('c', ('A', k, 5))]), (-1, [('c', ('A', 0, -5)), ('c', ('B', 0, -5))])]:
        for (ee, inse) in [(1, [('e', ('A', 0, -10)), ('e', ('A', k, 10))]), (-1, [('e', ('A', 0, -10)), ('e', ('B', 0, -10))])]:
            tot += ce * ee * np.array([L.value(G, insc + inse) / G.CF for G in gs])
    return tot
tt = TrcTrc(box)
c, res, rat = fit(gs, tt, 3)
print("(2b) Trc Trc on the box, per Born:", fmt(rat), f"[res {res:.0e}]")
M2 = lambda G: 23 / 24 * G.CA ** 3 - 3.5 * G.CA ** 2 * G.CF + 4.5 * G.CA * G.CF ** 2 - 2 * G.CF ** 3 - 2 * G.dFA / G.CF
c2, res2, rat2 = fit(gs, [-2 * M2(G) for G in gs], 3)
print("     -2 M_2 (eq. (color-M2) of the paper) per Born:", fmt(rat2), " equal:", np.allclose(np.real(tt), [-2 * M2(G) for G in gs]))
R = json.load(open('t04_box_two_gluons.json'))
dq = sorted(set(r['coef'][4] for r in R if r['class'] == 'LU+LU'))
print("     quartic coefficient over the 18 LU+LU placements:", dq, "(+-1 = Trc Trc quartic/4 with the sign of the T1.T2 / T1.T4 choice)")
# the Q_u.Q_ubar (x) Q_u.Q_ubar double exchange in all orderings, per Born, against (Trc/2)^2
for order in ['c outer on both legs', 'c outer on leg 1, e outer on leg 2']:
    if order.startswith('c outer on both'):
        ins = [('c', ('A', 0, -10)), ('e', ('A', 0, -5)), ('c', ('A', 2, 10)), ('e', ('A', 2, 5))]
    else:
        ins = [('c', ('A', 0, -10)), ('e', ('A', 0, -5)), ('e', ('A', 2, 10)), ('c', ('A', 2, 5))]
    c, res, rat = fit(gs, [box.value(G, ins) / G.CF for G in gs], 3)
    print(f"     (Q_u.Q_ubar)^2, {order}: {fmt(rat)}")
c, res, rat = fit(gs, tt / 4, 3); print(f"     (Trc/2)^2:                                {fmt(rat)}")


==> anc/numbers/deposit/R6/B3_route2/t07_channel_projection.out <==
  SU(2): ladder 0.421875+0.000000j  pair-2 singlet-projected 0.421875  pair-1 0.421875  C_F^3 0.421875
  SU(3): ladder 2.370370+0.000000j  pair-2 singlet-projected 2.370370  pair-1 2.370370  C_F^3 2.370370

double Glauber Q_u.Q_ubar:  c on u, ubar
   pair 1 singlet: (0, 0, 0, 0, 0)                    [6e-34]  non-singlet: (1/8, -3/4, 3/2, -1, 0) [8e-15]
   pair 2 singlet: (0, 0, 0, 0, 0)                    [1e-33]  non-singlet: (1/8, -3/4, 3/2, -1, 0) [8e-15]

one-Glauber-end, softest pair 1, box below (Q_low.Q_P1):  c on ubar, u1
   pair 2 singlet: (0, 0, 0, 0, 0)                    [1e-33]  non-singlet: (0, 1/4, -1, 1, 0) [6e-15]

one-Glauber-end, softest pair 2, box above (Q_up.Q_P2):  c on u, u2
   pair 1 singlet: (0, 0, 0, 0, 0)                    [1e-33]  non-singlet: (0, -1/4, 1, -1, 0) [6e-15]

one-Glauber-end, softest pair 1, Born above (Q_up.Q_P1):  c on u, u1
   pair 2 singlet: (0, 0, 1/2, -1, 0)                 [9e-15]  non-singlet: (0, 0, 0, 0, 0) [5e-19]


==> anc/numbers/deposit/R6/B3_route2/t07_channel_projection.py <==
#!/usr/bin/env python3
"""t07: channel content of the protected one-gluon structures on the three-rung ladder.
A t-channel singlet projector (1/N_R) is inserted across a quark pair (cutting line A and line B there and
reconnecting the upper and lower halves), which splits Tr(D U) into Tr(D_up U_up) Tr(D_low U_low)/N_R.
'non-singlet' = full minus singlet-projected.  For SU(N_c) this is the adjoint; for SO(N), Sp(N) it is the
adjoint plus the third channel.  Question: through which channel of the second pair do the protected structures
Q_u.Q_ubar (double Glauber) and Q_ext.Q_P (one-Glauber-end with a box on the Glauber side) pass?"""
from colorlib import *
gs = all_groups()
lad = Ladder(['g1', 'gm', 'g2'], ['g2', 'gm', 'g1'])
LETT = LETTERS

def contract_loop(G, facs):
    """product of factors around one closed loop -> (labels, tensor) with the open adjoint labels"""
    W_labels, W = [], np.eye(G.N, dtype=complex)
    for labels, X in facs:
        nm = {}
        let = lambda l: nm.setdefault(l, LETT[len(nm)])
        common = [l for l in labels if l in W_labels]
        sW = ''.join(let(l) for l in W_labels) + 'yz'
        sX = ''.join(let(l) for l in labels) + 'zw'
        out = [l for l in W_labels if l not in common] + [l for l in labels if l not in common]
        sO = ''.join(let(l) for l in out) + 'yw'
        W = np.einsum(sW + ',' + sX + '->' + sO, W, X); W_labels = out
    nm = {}
    s = ''.join(nm.setdefault(l, LETT[len(nm)]) for l in W_labels)
    return W_labels, np.einsum(s + 'yy->' + s, W)

def projected(G, ins, segA, segB):
    """singlet projector across segment segA of line A and segB of line B (insertions on those segments not allowed)"""
    facs, sign = lad.factors(G, ins)
    # rebuild flow-ordered sequences to locate the cut: factors() returns reversed(seqB) + reversed(seqA)
    # recompute the flow sequences with the same routine to know how many factors precede each segment
    def count_before(name, seg):
        n = 0
        for s in range(seg):
            n += sum(1 for g, loc in ins if loc[0] == name and loc[1] == s)
            n += 1   # the vertex after segment s
        return n
    nA = count_before('A', segA); nB = count_before('B', segB)
    lenB = len(lad.B) + sum(1 for g, loc in ins if loc[0] == 'B')
    lenA = len(lad.A) + sum(1 for g, loc in ins if loc[0] == 'A')
    revB = facs[:lenB]; revA = facs[lenB:]
    seqB = list(reversed(revB)); seqA = list(reversed(revA))
    Bdown, Bup = seqB[:nB], seqB[nB:]      # B flow: leg4 side (lower) first
    Aup, Adown = seqA[:nA], seqA[nA:]      # A flow: leg1 side (upper) first
    # Tr(D U) with D = rev(Bup) rev(Bdown), U = rev(Adown) rev(Aup); cut -> Tr(rev(Bup) rev(Aup)) Tr(rev(Bdown) rev(Adown))/N
    up = list(reversed(Bup)) + list(reversed(Aup))
    low = list(reversed(Bdown)) + list(reversed(Adown))
    lu, tu = contract_loop(G, up); ll, tl = contract_loop(G, low)
    nm = {}
    su = ''.join(nm.setdefault(l, LETT[len(nm)]) for l in lu); sl = ''.join(nm.setdefault(l, LETT[len(nm)]) for l in ll)
    assert sorted(lu) == sorted(ll), (lu, ll)
    return sign * complex(np.einsum(su + ',' + sl + '->', tu, tl)) / G.N / G.N

LOC = {'u': ('A', 0), 'u1': ('A', 1), 'u2': ('A', 2), 'ubar': ('A', 3), 'dbar': ('B', 0), 'd2': ('B', 1), 'd1': ('B', 2), 'd': ('B', 3)}
def ins(X, Y):
    return [('c', LOC[X] + (0,)), ('c', LOC[Y] + (1,))]
# sanity: plain ladder with pair-2 singlet projection = C_F^3 * (1/N...)?  full ladder = sum_R b_R^3 P_R -> singlet part b_1^3
for G in gs[:2]:
    full = lad.value(G, []); p2 = projected(G, [], 2, 1); p1 = projected(G, [], 1, 2)
    print(f"  {G.name}: ladder {full:.6f}  pair-2 singlet-projected {p2.real:.6f}  pair-1 {p1.real:.6f}  C_F^3 {G.CF**3:.6f}")
cases = [('u', 'ubar', 'double Glauber Q_u.Q_ubar'),
         ('ubar', 'u1', 'one-Glauber-end, softest pair 1, box below (Q_low.Q_P1)'),
         ('u', 'u2', 'one-Glauber-end, softest pair 2, box above (Q_up.Q_P2)'),
         ('u', 'u1', 'one-Glauber-end, softest pair 1, Born above (Q_up.Q_P1)')]
for X, Y, label in cases:
    print(f"\n{label}:  c on {X}, {Y}")
    full = np.array([lad.value(G, ins(X, Y)) / G.CF for G in gs])
    for pname, (sa, sb) in {'pair 1': (1, 2), 'pair 2': (2, 1)}.items():
        if LOC[X][1] in (sa,) and LOC[X][0] == 'A' or LOC[Y] in [('A', sa), ('B', sb)]:
            continue
        sing = np.array([projected(G, ins(X, Y), sa, sb) / G.CF for G in gs])   # normalization checked on the bare ladder above
        _, e_s, r_s = fit(gs, sing, 3); _, e_n, r_n = fit(gs, full - sing, 3)
        print(f"   {pname} singlet: {fmt(r_s):34} [{e_s:.0e}]  non-singlet: {fmt(r_n)} [{e_n:.0e}]")


==> anc/numbers/deposit/R6/B3_route2/t08_mutations.out <==
conservation at x1, correct engine: 5.0e-16
mutation (incoming-segment sign dropped): x1 residual 1.3e+01 (must be large)
mutation (rung charge orientation reversed): x1 residual 1.4e+01 (must be large)
restored: 5.0e-16
fit of Trc Trc without the dFA element: residual 3.18e-01 (must be large); with it: 4.8e-14
same fit on SU(2)-SU(5) only: residual 1.2e-13 (SU(N) alone cannot see the quartic invariant)
two-gluon identity with d-leg i0 sign +1: residual zero? True
two-gluon identity with d-leg i0 sign -1: residual zero? False


==> anc/numbers/deposit/R6/B3_route2/t08_mutations.py <==
#!/usr/bin/env python3
"""t08: mutation checks -- each guard must fire when the input it protects is perturbed."""
import sympy as sp
import colorlib
from colorlib import *
gs = all_groups()
box = Ladder(['g1', 'g2'], ['g2', 'g1'])
LOC = {'u': ('A', 0), 'us': ('A', 1), 'ubar': ('A', 2), 'dbar': ('B', 0), 'ds': ('B', 1), 'd': ('B', 2), 'g1': ('R', 'g1'), 'g2': ('R', 'g2')}
def single(L, X, probe):
    a, b = LOC[X], LOC[probe]
    return np.array([L.value(G, [('c', a + (0,)), ('c', b + (1,))]) for G in gs[:3]])
def x1_residual(L):
    return max(np.abs(single(L, 'u', p) + single(L, 'g1', p) + single(L, 'us', p)).max() for p in ['ubar', 'dbar', 'ds', 'd'])
print("conservation at x1, correct engine:", f"{x1_residual(box):.1e}")
# mutation 1: no minus sign on the incoming segment
orig = Ladder.factors
def mut_sign(self, G, ins):
    facs, sign = orig(self, G, ins)
    n0 = sum(1 for g, loc in ins if loc[0] in 'AB' and loc[1] == 0)
    return facs, sign * (-1) ** n0
Ladder.factors = mut_sign
print("mutation (incoming-segment sign dropped): x1 residual", f"{x1_residual(box):.1e}", "(must be large)")
Ladder.factors = orig
# mutation 2: transpose F in rung insertions
for G in gs[:3]:
    G.F = np.transpose(G.F, (0, 2, 1))
print("mutation (rung charge orientation reversed): x1 residual", f"{x1_residual(box):.1e}", "(must be large)")
for G in gs[:3]:
    G.F = np.transpose(G.F, (0, 2, 1))
print("restored:", f"{x1_residual(box):.1e}")
# mutation 3: fit with the quartic basis element removed must leave a residual for Trc Trc (which carries dFA)
def TrcTrc():
    tot = np.zeros(len(gs), complex)
    for ce, insc in [(1, [('c', ('A', 0, -5)), ('c', ('A', 2, 5))]), (-1, [('c', ('A', 0, -5)), ('c', ('B', 0, -5))])]:
        for ee, inse in [(1, [('e', ('A', 0, -10)), ('e', ('A', 2, 10))]), (-1, [('e', ('A', 0, -10)), ('e', ('B', 0, -10))])]:
            tot += ce * ee * np.array([box.value(G, insc + inse) / G.CF for G in gs])
    return np.real(tot)
v = TrcTrc()
A4 = np.array([basis_vals(G, 3)[:4] for G in gs]); c4, *_ = np.linalg.lstsq(A4, v, rcond=None)
print("fit of Trc Trc without the dFA element: residual", f"{np.max(np.abs(A4 @ c4 - v)):.2e}", "(must be large); with it:", f"{fit(gs, v, 3)[1]:.1e}")
A4s = A4[:4]; c4s, *_ = np.linalg.lstsq(A4s, v[:4], rcond=None)
print("same fit on SU(2)-SU(5) only: residual", f"{np.max(np.abs(A4s @ c4s - v[:4])):.1e}", "(SU(N) alone cannot see the quartic invariant)")
# mutation 4: two-gluon eikonal identity with the d-leg i0 sign flipped must fail
x1, x2, y, e = sp.symbols('x1 x2 y epsilon', real=True); I = sp.I
def eik(seq, dsign=1):
    X = {1: x1, 2: x2}; val = 1; emitted = []
    for g, p in seq:
        if p == 'u':
            emitted.append(g); val *= 1 / (-sum(X[h] for h in emitted) + I * e * len(emitted))
    E = list(emitted); val *= 1 / (-y - sum(X[h] for h in E) + I * e * (1 + len(E)))
    for g, p in seq:
        if p == 'g1':
            E.append(g); val *= 1 / (-y - sum(X[h] for h in E) + I * e * (1 + len(E)))
    dl = [g for g, p in seq if p == 'd']
    for j in range(len(dl)):
        R = dl[j:]; val *= 1 / (sum(X[h] for h in R) + dsign * I * e * len(R))
    return val
POS = ['u', 'g1', 'd']
def Esum(a, b, ds):
    return sum(eik([(a, p), (b, q)], ds) for i, p in enumerate(POS) for q in POS[i:])
G_ = lambda x, ds: 1 / (-x + I * e) + 1 / (x + ds * I * e)
U0 = 1 / (-y + I * e)
for ds in (1, -1):
    r = sp.simplify(sp.together(Esum(1, 2, ds) + Esum(2, 1, ds) - U0 * G_(x1, 1) * G_(x2, 1)))
    print(f"two-gluon identity with d-leg i0 sign {ds:+d}: residual zero? {r == 0}")


==> anc/numbers/deposit/R6/B3_route2/t09_softest_gluon_subclass.out <==
g_s type  c type   #placements  #protected  #C_A^3  #C_A^2C_F  #dFA
  LL      LL               3           0       0          0     0
  LL      LS               4           0       0          0     0
  LL      LU               4           4       0          4     0
  LL      SS               3           0       0          0     0
  LL      SU               4           0       0          0     0
  LL      UU               3           0       0          0     0
  LU      LL              12          12       4         12     0
  LU      LS              16          16      16         16     0
  LU      LU              14          14      14         14    14
  LU      SS              12          12       4         12     0
  LU      SU              16          16      16         16     0
  LU      UU              12          12       4         12     0
  UU      LL               2           0       0          0     0
  UU      LS               4           0       0          0     0
  UU      LU               4           4       0          4     0
  UU      SS               3           0       0          0     0
  UU      SU               4           0       0          0     0
  UU      UU               3           0       0          0     0


==> anc/numbers/deposit/R6/B3_route2/t09_softest_gluon_subclass.py <==
#!/usr/bin/env python3
"""t09: from the 378 two-gluon placements of t04, the subclass in which one gluon is the softest gluon g_s:
both of its ends on external legs and outermost there (A0: first in flow, A2: last; B0: first, B2: last).
For each type of the other (non-softest) gluon c: which protected components occur."""
import json, collections, re
from fractions import Fraction as F
R = json.load(open('t04_box_two_gluons.json'))
SEGTYPE = {'u': 'U', 'd': 'U', 'ubar': 'L', 'dbar': 'L', 'us': 'S', 'ds': 'S'}
FIRST = {'u', 'dbar'}; LAST = {'ubar', 'd'}
def parse(p):
    return [(m.group(1), m.group(2)) for m in re.finditer(r'(\w+)\[(\w+)\]', p)]
out = collections.defaultdict(lambda: [0, 0, 0, 0, 0])
for r in R:
    segs = parse(r['placement'])
    for gs_, c_ in (('e', 'c'), ('c', 'e')):
        ends = [(s, o) for s, o in segs if gs_ in o]
        ok = True
        for s, o in segs:
            if gs_ in o:
                if s not in FIRST | LAST: ok = False; break
                if s in FIRST and o[0] != gs_: ok = False; break
                if s in LAST and o[-1] != gs_: ok = False; break
                if o.count(gs_) == 2: ok = False; break
        if not ok:
            continue
        tg = ''.join(sorted(SEGTYPE[s] for s, o in segs for x in o if x == gs_))
        tc = ''.join(sorted(SEGTYPE[s] for s, o in segs for x in o if x == c_))
        key = (tg, tc)
        co = [F(x) for x in r['coef']]
        out[key][0] += 1
        out[key][1] += int(co[0] != 0 or co[1] != 0 or co[4] != 0)
        out[key][2] += int(co[0] != 0); out[key][3] += int(co[1] != 0); out[key][4] += int(co[4] != 0)
        break
print("g_s type  c type   #placements  #protected  #C_A^3  #C_A^2C_F  #dFA")
for k in sorted(out):
    print(f"  {k[0]:6}  {k[1]:6}  {out[k][0]:10d}  {out[k][1]:10d}  {out[k][2]:6d}  {out[k][3]:9d}  {out[k][4]:4d}")


==> anc/numbers/deposit/R6/B3_route2/t10_mixed_pair_term.out <==
F_A^+ at a^2: (C_A - 2*C_F)*(3*C_A - 2*C_F)/omega**3

tau = +:  delta S_3 per unit h zeta_2: {'C_A^1 C_F^2': 4, 'C_A^0 C_F^3': -8}
           delta S_4 per unit h zeta_2: {'C_A^2 C_F^2': -12, 'C_A^1 C_F^3': 40, 'C_A^0 C_F^4': -32}
           protected components of delta S_4 (C_F C_A^3, C_F^2 C_A^2): {'C_A^2 C_F^2': -12}  ; protected component of delta S_3 (C_F C_A^2): 0

tau = -:  delta S_3 per unit h zeta_2: {'C_A^1 C_F^2': 4, 'C_A^0 C_F^3': -8}
           delta S_4 per unit h zeta_2: {'C_A^2 C_F^2': 20, 'C_A^1 C_F^3': -56, 'C_A^0 C_F^4': 32}
           protected components of delta S_4 (C_F C_A^3, C_F^2 C_A^2): {'C_A^2 C_F^2': 20}  ; protected component of delta S_3 (C_F C_A^2): 0


==> anc/numbers/deposit/R6/B3_route2/t10_mixed_pair_term.py <==
#!/usr/bin/env python3
"""t10: what a singlet-adjoint channel-mixing quark-pair term would do to S_3 and S_4.
t07 shows that the one-Glauber-end configuration of a gluon matching the softest pair leaves the blob on its Glauber
side in the non-singlet (adjoint) channel and the other blob in the singlet: in the language of eq. (system) this is a
pair term mixing F_1 and F_A, absent from the parametrization of row (k) of Table 7 (k_P diagonal, h (F_A^+)^2).
Model term in the positive-signature singlet equation (relative order a, normalized with the kernel color C_F found
in t03/t07):  delta = 2 zeta_2 a h C_F F_1^+ F_A^tau, tau = + or -.  First order in h: S -> S - delta.
Double-logarithmic inputs: F_1^+ = (w - sqrt(w^2 - 8 a C_F))/2; F_A^+ from w F = 2 a b_A + 2 a C_A F' + F^2;
F_A^- coefficients d_1 = 2 b_A, d_2 = 4 b_A^2 + 8 M_1 (paper, kappa = +1), M_1 = -(C_A - 2C_F)(3C_A - 4C_F)/4."""
import sympy as sp
a, w, CA, CF, h, z2 = sp.symbols('a omega C_A C_F h zeta_2')
bA = CF - CA / 2
M1 = -(CA - 2 * CF) * (3 * CA - 4 * CF) / 4
F1 = [0, 2 * CF / w, 4 * CF ** 2 / w ** 3]                    # coefficients of a^1, a^2
FAp1 = 2 * bA / w
FAp2 = sp.simplify((2 * CA * sp.diff(FAp1, w) + FAp1 ** 2) / w)
FAm = [0, 2 * bA / w, (4 * bA ** 2 + 8 * M1) / w ** 3]
FAp = [0, FAp1, FAp2]
print("F_A^+ at a^2:", sp.factor(FAp2))
def shifts(FA):
    d3 = 2 * z2 * h * CF * (F1[1] * FA[1])                     # a^3 coefficient of delta (times a: one a from the kernel)
    d4 = 2 * z2 * h * CF * (F1[1] * FA[2] + F1[2] * FA[1])
    S3 = sp.expand(-d3 * w ** 2)       # S_3 a^3 w^{-2}
    S4 = sp.expand(-d4 * w ** 4)       # S_4 a^4 w^{-4}
    return S3, S4
def comps(expr, deg):
    p = sp.Poly(sp.expand(expr / z2 / h), CA, CF)
    return {f"C_A^{m[0]} C_F^{m[1]}": c for m, c in zip(p.monoms(), p.coeffs())}
for tau, FA in (('+', FAp), ('-', FAm)):
    S3, S4 = shifts(FA)
    print(f"\ntau = {tau}:  delta S_3 per unit h zeta_2:", comps(S3, 3))
    print(f"           delta S_4 per unit h zeta_2:", comps(S4, 4))
    c4 = comps(S4, 4)
    prot = {k: v for k, v in c4.items() if k in ('C_A^3 C_F^1', 'C_A^2 C_F^2')}
    print("           protected components of delta S_4 (C_F C_A^3, C_F^2 C_A^2):", prot,
          " ; protected component of delta S_3 (C_F C_A^2):", comps(S3, 3).get('C_A^2 C_F^1', 0))


==> anc/numbers/deposit/R6/B3_route2/t11_rung_reduction_two_gluons.out <==
rung reduction with a second gluon present: 1440 checks, max residual 1.8e-15


==> anc/numbers/deposit/R6/B3_route2/t11_rung_reduction_two_gluons.py <==
#!/usr/bin/env python3
"""t11: with a second gluon e present anywhere (segments or rungs, any order), an insertion of c on rung g1 equals
-(c on the u leg next to x1) - (c on us next to x1), and on g2 equals (c on us next to y1) - (c on ubar next to y1):
the reduction of rung attachments to quark-segment attachments used in t04 holds for two gluons."""
import itertools
from colorlib import *
gs = all_groups()[:3] + [all_groups()[6]]
box = Ladder(['g1', 'g2'], ['g2', 'g1'])
SEGS = [('A', 0), ('A', 1), ('A', 2), ('B', 0), ('B', 1), ('B', 2)]
# e placements: both ends on segments (positions 0/10 to sit on either side of c) or one end on a rung
e_places = []
for s1, s2 in itertools.combinations_with_replacement(SEGS, 2):
    for p1, p2 in [(0, 10), (10, 0), (0, 1), (10, 11)]:
        e_places.append([('e', s1 + (p1,)), ('e', s2 + (p2,))])
for s in SEGS:
    for r in ('g1', 'g2'):
        for pr in (0, 10):
            e_places.append([('e', s + (5,)), ('e', ('R', r, pr))])
probe = [('B', 2), ('A', 2), ('B', 0), ('B', 1)]
worst = 0; n = 0
for ep in e_places:
    for pb in probe:
        other = ('c', pb + (6,))
        for pos_r in (1, 9):   # c on the rung on either side of an e insertion on that rung
            lhs = np.array([box.value(G, ep + [('c', ('R', 'g1', pos_r)), other]) for G in gs])
            # x1 is the vertex between A0 and A1: 'next to x1' = last on A0 (pos 99), first on A1 (pos -99)
            r1 = np.array([box.value(G, ep + [('c', ('A', 0, 99)), other]) for G in gs])
            r2 = np.array([box.value(G, ep + [('c', ('A', 1, -99)), other]) for G in gs])
            if any(l[0] == 'R' and l[1] == 'g1' for _, l in ep):
                continue   # with e also on g1 the rung position matters; skipped (reduces by the same identity at the other end)
            worst = max(worst, np.max(np.abs(lhs + r1 + r2))); n += 1
            lhs2 = np.array([box.value(G, ep + [('c', ('R', 'g2', pos_r)), other]) for G in gs])
            q1 = np.array([box.value(G, ep + [('c', ('A', 1, 99)), other]) for G in gs])
            q2 = np.array([box.value(G, ep + [('c', ('A', 2, -99)), other]) for G in gs])
            if any(l[0] == 'R' and l[1] == 'g2' for _, l in ep):
                continue
            worst = max(worst, np.max(np.abs(lhs2 - q1 + q2))); n += 1
print(f"rung reduction with a second gluon present: {n} checks, max residual {worst:.1e}")


==> anc/numbers/deposit/R6/B3cmp/col.py <==
"""B3 comparator colour engine (written independently of the route programs).

A graph colour is one closed quark trace (the t-channel singlet projection joins legs 1 and 3, and legs 2 and 4),
given as a cyclic list of generator slots, each carrying an adjoint label, plus a list of three-gluon vertices
i f^{l1 l2 l3}.  Every label occurs exactly twice.  The colour per singlet Born is Tr(...)/(N_R C_F).

Ladder convention: Tr( R24 . t^{r_n} . U_{n-1} ... U_1 . t^{r_1} . R13 . t^{r_1} . D_1 ... D_{n-1} . t^{r_n} ),
rung r_1 next to the upper legs 1, 3 (region R13) and r_n next to the lower legs 2, 4 (region R24); U_k and D_k
are the two lines of the k-th t-channel quark pair (line A and line B).
"""
import string
from fractions import Fraction as Fr
import numpy as np
import liegroups as grp

LET = string.ascii_letters


class Group:
    def __init__(self, name, t):
        self.name = name
        self.t = t
        inv = grp.invariants(t)
        self.__dict__.update(inv)
        self.basis = np.array([self.CA ** 3, self.CA ** 2 * self.CF, self.CA * self.CF ** 2, self.CF ** 3,
                               self.dFA / self.CF])


_G = None


def groups():
    global _G
    if _G is None:
        import os, pickle
        cache = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'groups_cache.pkl')
        if os.path.exists(cache):
            _G = pickle.load(open(cache, 'rb'))
        else:
            _G = [Group(n, t) for n, t in grp.groups().items()]
            pickle.dump(_G, open(cache, 'wb'))
    return _G


def evaluate(g, slots, fverts=()):
    """slots: list of labels (hashable) in cyclic trace order; fverts: list of (l1, l2, l3) for i f^{l1 l2 l3}."""
    labels = {}
    def L(x):
        if x not in labels:
            labels[x] = LET[26 + len(labels)]  # upper-case letters for adjoint labels
        return labels[x]
    n = len(slots)
    ops, subs = [], []
    for k, lab in enumerate(slots):
        ops.append(g.t)
        subs.append(L(lab) + LET[k] + LET[(k + 1) % n])
    coef = 1.0
    for (a, b, c) in fverts:
        ops.append(g.f)
        subs.append(L(a) + L(b) + L(c))
        coef *= 1j
    # every label exactly twice
    cnt = {}
    for s in subs:
        for ch in s:
            if ch.isupper():
                cnt[ch] = cnt.get(ch, 0) + 1
    assert all(v == 2 for v in cnt.values()), (slots, fverts, cnt)
    val = np.einsum(','.join(subs) + '->', *ops, optimize='greedy')
    return coef * val / (g.NR * g.CF)


def fit(values, groups_fit, holdout=None):
    """values: dict name -> complex per-Born colour; returns (rational vector, residual incl. holdout)."""
    A = np.array([g.basis for g in groups_fit])
    y = np.array([values[g.name] for g in groups_fit])
    assert np.abs(y.imag).max() < 1e-9 * max(1, np.abs(y).max()), y
    y = y.real
    c, *_ = np.linalg.lstsq(A, y, rcond=None)
    q = [Fr(float(x)).limit_denominator(2000) for x in c]
    qv = np.array([float(x) for x in q])
    res = np.abs(A @ qv - y).max()
    if holdout is not None:
        res = max(res, abs(holdout.basis @ qv - values[holdout.name].real))
    return q, res


def colour(slots, fverts=()):
    G = groups()
    vals = {g.name: evaluate(g, slots, fverts) for g in G}
    fitg = [g for g in G if g.name != 'SU(6)']
    hold = [g for g in G if g.name == 'SU(6)'][0]
    return fit(vals, fitg, hold)


def fmt(q):
    return '(' + ', '.join(str(x) for x in q) + ')'


def prot(q):
    out = []
    if q[0] != 0:
        out.append('C_A^3')
    if q[1] != 0:
        out.append('C_A^2C_F')
    if q[4] != 0:
        out.append('dFA')
    return out


# ---------------------------------------------------------------------------------------------------------------
# Fast evaluation of generator-only words through P_{ij,kl} = sum_a t^a_{ij} t^a_{kl} (no structure constants).
_P = {}


def Ptensor(g):
    if g.name not in _P:
        _P[g.name] = np.einsum('aij,akl->ijkl', g.t, g.t, optimize=True)
    return _P[g.name]


def evaluate_word(g, word):
    n = len(word)
    pos = {}
    for k, lab in enumerate(word):
        pos.setdefault(lab, []).append(k)
    assert all(len(v) == 2 for v in pos.values()), word
    P = Ptensor(g)
    subs, ops = [], []
    for lab, (p, q) in pos.items():
        subs.append(LET[p] + LET[(p + 1) % n] + LET[q] + LET[(q + 1) % n])
        ops.append(P)
    val = np.einsum(','.join(subs) + '->', *ops, optimize='greedy')
    return val / (g.NR * g.CF)


def evaluate_terms(g, terms):
    return sum(c * evaluate_word(g, w) for c, w in terms)


def colour_terms(terms, groups_list=None):
    G = groups()
    vals = {g.name: evaluate_terms(g, terms) for g in G}
    fitg = [g for g in G if g.name != 'SU(6)']
    hold = [g for g in G if g.name == 'SU(6)'][0]
    return fit(vals, fitg, hold)


==> anc/numbers/deposit/R6/B3cmp/ladder.py <==
"""Ladder graphs with extra gluons, built as colour traces for col.evaluate.

points: 'L1','L3' (upper legs), 'L2','L4' (lower legs), ('U',k), ('D',k) (lines of the k-th t-channel pair, k=1 next
to the upper legs), ('R',k) (rung k, k=1 next to the upper legs).
ends: list of (point, gluon_label).  Within one leg the list order runs from the rung outward; within a pair line it
runs in trace order (from rung k+1 towards rung k on line A, from rung k towards rung k+1 on line B); on a rung it
runs from line A to line B.
"""
import col


def build(n, ends):
    legs = {p: [lab for (q, lab) in ends if q == p] for p in ('L1', 'L3', 'L2', 'L4')}
    seg = {}
    rung = {k: [] for k in range(1, n + 1)}
    for (q, lab) in ends:
        if isinstance(q, tuple):
            if q[0] == 'R':
                rung[q[1]].append(lab)
            else:
                seg.setdefault(q, []).append(lab)
    R13 = legs['L1'] + legs['L3'][::-1]
    R24 = legs['L4'] + legs['L2'][::-1]
    fverts = []
    Aside, Bside = {}, {}
    for k in range(1, n + 1):
        xs = rung[k]
        if not xs:
            Aside[k] = Bside[k] = 'r%d' % k
        else:
            zs = ['r%d_%d' % (k, j) for j in range(len(xs) + 1)]
            Aside[k], Bside[k] = zs[0], zs[-1]
            for j, x in enumerate(xs, start=1):
                fverts.append((zs[j], x, zs[j - 1]))
    slots = list(R24)
    for k in range(n, 0, -1):
        slots.append(Aside[k])
        if k > 1:
            slots += seg.get(('U', k - 1), [])
    slots += R13
    for k in range(1, n + 1):
        slots.append(Bside[k])
        if k < n:
            slots += seg.get(('D', k), [])
    return slots, fverts


def colour(n, ends):
    s, f = build(n, ends)
    return col.colour(s, f)


def build_terms(n, ends):
    """Same graph as build(), with every rung attachment written through nested commutators on line A:
    rung with attachments x_1 (next to line A) ... x_m: A side [..[[t^r, t^{x_m}], t^{x_{m-1}}].., t^{x_1}], B side t^r.
    Returns a list of (sign, word)."""
    legs = {p: [lab for (q, lab) in ends if q == p] for p in ('L1', 'L3', 'L2', 'L4')}
    seg = {}
    rung = {k: [] for k in range(1, n + 1)}
    for (q, lab) in ends:
        if isinstance(q, tuple):
            if q[0] == 'R':
                rung[q[1]].append(lab)
            else:
                seg.setdefault(q, []).append(lab)
    R13 = legs['L1'] + legs['L3'][::-1]
    R24 = legs['L4'] + legs['L2'][::-1]

    def nested(r, xs):
        terms = [(1, [r])]
        for x in reversed(xs):          # innermost commutator with the attachment next to line B
            new = []
            for c, w in terms:
                new.append((c, w + [x]))
                new.append((-c, [x] + w))
            terms = new
        return terms
    Aterms = {k: nested('r%d' % k, rung[k]) for k in range(1, n + 1)}
    # assemble: expand the product over rungs
    pieces = [[(1, list(R24))]]
    for k in range(n, 0, -1):
        pieces.append(Aterms[k])
        if k > 1:
            pieces.append([(1, list(seg.get(('U', k - 1), [])))])
    pieces.append([(1, list(R13))])
    for k in range(1, n + 1):
        pieces.append([(1, ['r%d' % k])])
        if k < n:
            pieces.append([(1, list(seg.get(('D', k), [])))])
    terms = [(1, [])]
    for pc in pieces:
        terms = [(c1 * c2, w1 + w2) for c1, w1 in terms for c2, w2 in pc]
    return terms


def colour_fast(n, ends):
    return col.colour_terms(build_terms(n, ends))


==> anc/numbers/deposit/R6/B3cmp/liegroups.out <==
SU(2)  NR=2 NA= 3 CF=3/4        CA=2      dFA/NR=5/8
SU(3)  NR=3 NA= 8 CF=4/3        CA=3      dFA/NR=5/2
SU(4)  NR=4 NA=15 CF=15/8       CA=4      dFA/NR=55/8
SU(5)  NR=5 NA=24 CF=12/5       CA=5      dFA/NR=31/2
SU(6)  NR=6 NA=35 CF=35/12      CA=6      dFA/NR=245/8
SO(5)  NR=5 NA=10 CF=1          CA=3/2    dFA/NR=3/16
SO(7)  NR=7 NA=21 CF=3/2        CA=5/2    dFA/NR=55/64
Sp(4)  NR=4 NA=10 CF=5/4        CA=3      dFA/NR=165/64
G2     NR=7 NA=14 CF=1          CA=2      dFA/NR=5/12


==> anc/numbers/deposit/R6/B3cmp/liegroups.py <==
"""B3 comparator: explicit Hermitian generators with Tr(t^a t^b) = delta^{ab}/2, written independently of the
route programs.  Groups: SU(2)-SU(6) fundamental, SO(5) and SO(7) vector, Sp(4) defining, G2 seven-dimensional.
Invariants C_F, C_A and d_F^{abcd} d_A^{abcd} / N_R are computed from the matrices."""
import itertools
import numpy as np


def su(n):
    gens = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 0.5; gens.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; gens.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k):
            m[i, i] = 1.0
        m[k, k] = -k
        m *= 1.0 / np.sqrt(2.0 * k * (k + 1))
        gens.append(m)
    return np.array(gens)


def so(n):
    gens = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; gens.append(m)
    return np.array(gens)


def orthonormalize(mats):
    """Gram-Schmidt in <A,B> = 2 Re Tr(A B) for Hermitian matrices."""
    out = []
    for m in mats:
        v = m.copy()
        for u in out:
            v = v - 2.0 * np.real(np.trace(u @ v)) * u
        nrm = np.sqrt(2.0 * np.real(np.trace(v @ v)))
        if nrm > 1e-9:
            out.append(v / nrm)
    return np.array(out)


def null_hermitian(cond, n):
    """All Hermitian n x n H (real 2n^2-dim space... n^2 real params) with linear cond(H) = 0."""
    basis = []
    for i in range(n):
        for j in range(n):
            if i == j:
                m = np.zeros((n, n), complex); m[i, i] = 1; basis.append(m)
            elif i < j:
                m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; basis.append(m)
                m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; basis.append(m)
    A = np.array([np.concatenate([cond(b).real.ravel(), cond(b).imag.ravel()]) for b in basis]).T
    u, s, vh = np.linalg.svd(A)
    rank = int((s > 1e-10).sum())
    ns = vh[rank:]
    return [sum(c * b for c, b in zip(v, basis)) for v in ns]


def sp4():
    n = 4
    J = np.zeros((n, n)); J[0, 2] = J[1, 3] = 1; J[2, 0] = J[3, 1] = -1
    sols = null_hermitian(lambda H: H.T @ J + J @ H, n)
    g = orthonormalize(sols)
    assert len(g) == 10, len(g)
    return g


def g2():
    # octonion 3-form, triples (1,2,3),(1,4,5),(1,7,6),(2,4,6),(2,5,7),(3,4,7),(3,6,5) (0-based below)
    trip = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (a, b, c) in trip:
        a, b, c = a - 1, b - 1, c - 1
        for (p, q, r), sg in [((a, b, c), 1), ((b, c, a), 1), ((c, a, b), 1), ((b, a, c), -1), ((a, c, b), -1), ((c, b, a), -1)]:
            phi[p, q, r] = sg
    # real antisymmetric A with A . phi = 0
    basis = []
    for i in range(7):
        for j in range(i + 1, 7):
            m = np.zeros((7, 7)); m[i, j] = 1; m[j, i] = -1; basis.append(m)

    def act(A):
        return (np.einsum('im,mjk->ijk', A, phi) + np.einsum('jm,imk->ijk', A, phi) + np.einsum('km,ijm->ijk', A, phi))
    M = np.array([act(b).ravel() for b in basis]).T
    u, s, vh = np.linalg.svd(M)
    rank = int((s > 1e-10).sum())
    ns = vh[rank:]
    sols = [1j * sum(c * b for c, b in zip(v, basis)) for v in ns]
    g = orthonormalize(sols)
    assert len(g) == 14, len(g)
    return g


def invariants(t):
    NA, NR, _ = t.shape
    cas = np.einsum('aij,ajk->ik', t, t)
    CF = np.real(cas[0, 0])
    assert np.allclose(cas, CF * np.eye(NR), atol=1e-12)
    assert np.allclose(np.einsum('aij,bji->ab', t, t), 0.5 * np.eye(NA), atol=1e-12)
    comm = np.einsum('aij,bjk->abik', t, t) - np.einsum('bij,ajk->abik', t, t)
    f = np.real(-2j * np.einsum('abij,cji->abc', comm, t))
    # closure [t^a,t^b] = i f^{abc} t^c
    assert np.allclose(comm, 1j * np.einsum('abc,cij->abij', f, t), atol=1e-11)
    CA = np.einsum('acd,bcd->ab', f, f)[0, 0]
    assert np.allclose(np.einsum('acd,bcd->ab', f, f), CA * np.eye(NA), atol=1e-10)
    # Jacobi
    jac = (np.einsum('abx,xcd->abcd', f, f, optimize=True) + np.einsum('bcx,xad->abcd', f, f, optimize=True) + np.einsum('cax,xbd->abcd', f, f, optimize=True))
    assert np.abs(jac).max() < 1e-10
    F = -1j * f  # adjoint generators (F^a)_{bc} = -i f^{abc}
    def tr4(g):
        n = g.shape[0]; d = g.shape[1]
        P = np.einsum('aij,bjk->abik', g, g, optimize=True).reshape(n * n, d * d)   # (t^a t^b)_{ik}
        P2 = np.einsum('ckl,dli->cdik', g, g, optimize=True).reshape(n * n, d * d)  # (t^c t^d)_{ki} at [c,d,i,k]
        return (P @ P2.T).reshape(n, n, n, n)                                          # Tr(t^a t^b t^c t^d)
    TF = tr4(t)
    TA = tr4(F)
    tot = 0.0
    for p in itertools.permutations(range(4)):
        tot += np.einsum('abcd,abcd->', TF, np.transpose(TA, p))
    dF = None
    dFA = np.real(tot / 24.0) / NR
    return dict(NR=NR, NA=NA, CF=CF, CA=CA, dFA=dFA, f=f)


def groups(include_su6=True):
    G = {}
    for n in range(2, 7 if include_su6 else 6):
        G['SU(%d)' % n] = su(n)
    G['SO(5)'] = so(5)
    G['SO(7)'] = so(7)
    G['Sp(4)'] = sp4()
    G['G2'] = g2()
    return G


if __name__ == '__main__':
    from fractions import Fraction as Fr
    for name, t in groups().items():
        inv = invariants(t)
        print('%-6s NR=%d NA=%2d CF=%-10s CA=%-6s dFA/NR=%s' % (name, inv['NR'], inv['NA'],
              Fr(inv['CF']).limit_denominator(1000), Fr(inv['CA']).limit_denominator(1000), Fr(inv['dFA']).limit_denominator(10000)))
        if name.startswith('SU'):
            N = inv['NR']
            assert abs(inv['dFA'] - (N * N - 1) * (N * N + 6) / 48.0) < 1e-10


==> anc/numbers/deposit/R6/B3cmp/t0_sanity.out <==
Born, box, three-rung ladder per Born = C_F^0, C_F^1, C_F^2 in all 9 groups: OK
one gluon, box: rung-1 insertion - (R13 - U1) max deviation 3.552713678800501e-14


==> anc/numbers/deposit/R6/B3cmp/t0_sanity.py <==
"""Sanity: Born, box and three-rung ladder per Born; rung-insertion convention against the commutator."""
import numpy as np, col, ladder
from fractions import Fraction as Fr
G = col.groups()
for n in (1, 2, 3):
    s, f = ladder.build(n, [])
    for g in G:
        v = col.evaluate(g, s, f)
        assert abs(v - g.CF ** (n - 1)) < 1e-10, (n, g.name, v)
print("Born, box, three-rung ladder per Born = C_F^0, C_F^1, C_F^2 in all 9 groups: OK")
# rung insertion = insertion just after A-side t^r minus just before (trace order), with the other end on leg L2
mx = 0
# box (n=2): rung 1 sits between U1 (before) and R13 (after); rung 2 between R24 (before) and U1 (after) on line A
for g in G:
    for other in ['L2', 'L3', ('D', 1), ('U', 1)]:
        r1 = col.evaluate(g, *ladder.build(2, [(('R', 1), 'x'), (other, 'x')]))
        aft = col.evaluate(g, *ladder.build(2, [('L1', 'x'), (other, 'x')]))
        bef_list = [(other, 'x'), (('U', 1), 'x')] if other == ('U', 1) else [(('U', 1), 'x'), (other, 'x')]
        bef = col.evaluate(g, *ladder.build(2, [(('U', 1), 'x'), (other, 'x')]))
        mx = max(mx, abs(r1 - (aft - bef)))
print("one gluon, box: rung-1 insertion - (R13 - U1) max deviation", mx)


==> anc/numbers/deposit/R6/B3cmp/t0b_engine_check.out <==
max |explicit-f transfer - commutator engine| over 7 graphs x 4 groups: 1.78e-15  (0.4 s)
fast colour of one box graph over 9 groups: (-5/12, 3/2, -2, 1, 1) resid 3.0e-14 (0.00 s)


==> anc/numbers/deposit/R6/B3cmp/t0b_engine_check.py <==
"""Cross-check of the fast engine (rungs through nested commutators, P-tensor contraction) against a transfer-matrix
evaluation in which every rung attachment is an explicit structure-constant vertex i f (SU(2), SU(3), SO(5), Sp(4))."""
import time, string, numpy as np, col, ladder
G = [g for g in col.groups() if g.name in ('SU(2)', 'SU(3)', 'SO(5)', 'Sp(4)')]


def slots_f(n, ends):
    """slots: list of (tuple of labels, kind); kind 't' generator, or ('K', m) rung A side with m attachments."""
    s, fv = ladder.build(n, ends)
    return s, fv


def transfer(g, slots, fverts):
    # resolve rung A-side labels: a slot label that appears in an f vertex as the last entry of a chain start
    # Build for every slot a tensor with its free adjoint labels by absorbing the f vertices that touch it.
    t = g.t; f = g.f
    # map label -> list of f vertices containing it
    fmap = {}
    for k, v in enumerate(fverts):
        for lab in v:
            fmap.setdefault(lab, []).append(k)
    used = set()
    blocks = []   # (tensor with axes [labels..., i, j], labels list)
    for lab in slots:
        T = t.copy(); labs = [lab]
        # absorb f-vertex chains hanging on this slot label
        frontier = [lab]
        while frontier:
            l = frontier.pop()
            for k in fmap.get(l, []):
                if k in used:
                    continue
                used.add(k)
                a, b, c = fverts[k]
                # contract i f^{abc} on label l
                F = 1j * f
                fl = [a, b, c]
                idx = fl.index(l)
                # move contracted axis to front
                F = np.moveaxis(F, idx, 0)
                rest = [x for j, x in enumerate(fl) if j != idx]
                ax = labs.index(l)
                T = np.tensordot(F, T, axes=([0], [ax]))   # axes: rest(2) + labs without l + i,j
                labs = rest + [x for x in labs if x != l]
                frontier += rest
        blocks.append((T, labs))
    # contract along the trace
    M = None; open_labs = []
    for T, labs in blocks:
        if M is None:
            M, open_labs = T, labs
            continue
        # M axes: open_labs + [i, j]; T axes: labs + [j, k]
        nM = len(open_labs); nT = len(labs)
        M = np.tensordot(M, T, axes=([nM + 1], [nT]))   # open_labs, i, labs, k
        # reorder to open_labs + labs + i + k
        M = np.moveaxis(M, nM, -2)
        allabs = open_labs + labs
        # contract repeated labels
        while True:
            dup = [x for x in set(allabs) if allabs.count(x) == 2]
            if not dup:
                break
            x = dup[0]
            p, q = [j for j, y in enumerate(allabs) if y == x]
            M = np.trace(M, axis1=p, axis2=q)
            allabs = [y for j, y in enumerate(allabs) if j not in (p, q)]
        open_labs = allabs
    assert not open_labs, open_labs
    return np.trace(M) / (g.NR * g.CF)


cases = [(3, [(('R', 1), 'x'), ('L2', 'x')]), (3, [(('R', 2), 'x'), (('R', 3), 'x')]), (3, [(('R', 2), 'x'), (('R', 2), 'x')]),
         (2, [(('R', 1), 'x'), (('R', 1), 'y'), ('L2', 'x'), (('D', 1), 'y')]),
         (2, [(('R', 1), 'x'), (('R', 2), 'y'), (('R', 2), 'x'), ('L3', 'y')]),
         (2, [('L1', 'x'), ('L1', 'y'), ('L2', 'x'), ('L4', 'y')]),
         (2, [(('R', 1), 'x'), (('R', 1), 'y'), (('R', 2), 'x'), (('R', 2), 'y')])]
mx = 0
t0 = time.time()
for n, ends in cases:
    s, fv = ladder.build(n, ends)
    T = ladder.build_terms(n, ends)
    for g in G:
        a = transfer(g, s, fv); b = col.evaluate_terms(g, T)
        mx = max(mx, abs(a - b))
print("max |explicit-f transfer - commutator engine| over %d graphs x %d groups: %.2e  (%.1f s)" % (len(cases), len(G), mx, time.time() - t0))
t0 = time.time()
q, r = ladder.colour_fast(2, [('L1', 'x'), ('L1', 'y'), ('L2', 'x'), ('L4', 'y')])
print("fast colour of one box graph over 9 groups:", col.fmt(q), "resid %.1e" % r, "(%.2f s)" % (time.time() - t0))


==> anc/numbers/deposit/R6/B3cmp/t1_one_gluon.out <==
66 attachment pairs, max fit residual incl. SU(6) holdout: 1.4e-14
pairs with a dFA component: 0 of 66
the 7 self pairs omitted by route 1 (legs, rungs):
   L1-L1      (0, 0, 0, 1, 0)  protected: none
   L3-L3      (0, 0, 0, 1, 0)  protected: none
   L2-L2      (0, 0, 0, 1, 0)  protected: none
   L4-L4      (0, 0, 0, 1, 0)  protected: none
   R1-R1      (0, 0, 1, 0, 0)  protected: none
   R2-R2      (0, 0, 1, 0, 0)  protected: none
   R3-R3      (0, 0, 1, 0, 0)  protected: none
pairs carrying C_A^3:
   L1-L2      (-1/8, 3/4, -3/2, 1, 0)
   L1-L4      (-1/8, 3/4, -3/2, 1, 0)
   L1-R3      (1/8, -1/2, 1/2, 0, 0)
   L3-L2      (-1/8, 3/4, -3/2, 1, 0)
   L3-L4      (-1/8, 3/4, -3/2, 1, 0)
   L3-R3      (1/8, -1/2, 1/2, 0, 0)
   L2-R1      (-1/8, 1/2, -1/2, 0, 0)
   L4-R1      (-1/8, 1/2, -1/2, 0, 0)
   R1-R3      (1/8, -1/4, 0, 0, 0)
pairs carrying C_A^2 C_F but not C_A^3:
   L1-U2      (0, 1/4, -1, 1, 0)
   L1-D2      (0, 1/4, -1, 1, 0)
   L1-R2      (0, -1/4, 1/2, 0, 0)
   L3-U2      (0, 1/4, -1, 1, 0)
   L3-D2      (0, 1/4, -1, 1, 0)
   L3-R2      (0, -1/4, 1/2, 0, 0)
   L2-U1      (0, 1/4, -1, 1, 0)
   L2-D1      (0, 1/4, -1, 1, 0)
   L2-R2      (0, 1/4, -1/2, 0, 0)
   L4-U1      (0, 1/4, -1, 1, 0)
   L4-D1      (0, 1/4, -1, 1, 0)
   L4-R2      (0, 1/4, -1/2, 0, 0)
   U1-R3      (0, -1/4, 1/2, 0, 0)
   D1-R3      (0, -1/4, 1/2, 0, 0)
   U2-R1      (0, 1/4, -1/2, 0, 0)
   D2-R1      (0, 1/4, -1/2, 0, 0)
   R1-R2      (0, -1/4, 0, 0, 0)
   R2-R3      (0, -1/4, 0, 0, 0)

region-charge products (raw insertions):
   Q13.Q13  (0, 0, 0, 1, 0) 
   Q13.Q24  (-1/8, 3/4, -3/2, 1, 0) <-- C_A^3,C_A^2C_F
   Q13.QU1  (0, 0, -1/2, 1, 0) 
   Q13.QD1  (0, 0, -1/2, 1, 0) 
   Q13.QU2  (0, 1/4, -1, 1, 0) <-- C_A^2C_F
   Q13.QD2  (0, 1/4, -1, 1, 0) <-- C_A^2C_F
   Q24.Q24  (0, 0, 0, 1, 0) 
   Q24.QU1  (0, 1/4, -1, 1, 0) <-- C_A^2C_F
   Q24.QD1  (0, 1/4, -1, 1, 0) <-- C_A^2C_F
   Q24.QU2  (0, 0, -1/2, 1, 0) 
   Q24.QD2  (0, 0, -1/2, 1, 0) 
   QU1.QU1  (0, 0, 0, 1, 0) 
   QU1.QD1  (0, 0, 0, 1, 0) 
   QU1.QU2  (0, 0, -1/2, 1, 0) 
   QU1.QD2  (0, 0, -1/2, 1, 0) 
   QD1.QD1  (0, 0, 0, 1, 0) 
   QD1.QU2  (0, 0, -1/2, 1, 0) 
   QD1.QD2  (0, 0, -1/2, 1, 0) 
   QU2.QU2  (0, 0, 0, 1, 0) 
   QU2.QD2  (0, 0, 0, 1, 0) 
   QD2.QD2  (0, 0, 0, 1, 0) 

rung = (region after) - (region before) on line A, every other end: max deviation 0.0e+00
U_k and D_k act alike (one gluon): max deviation 0.0e+00
C_A^3     matrix in basis ['Q13', 'Q24', 'QU1', 'QD1', 'QU2', 'QD2']:
[[ 0.    -0.125  0.     0.     0.     0.   ]
 [-0.125  0.     0.     0.     0.     0.   ]
 [ 0.     0.     0.     0.     0.     0.   ]
 [ 0.     0.     0.     0.     0.     0.   ]
 [ 0.     0.     0.     0.     0.     0.   ]
 [ 0.     0.     0.     0.     0.     0.   ]]
   rank 2
C_A^2 C_F matrix in basis ['Q13', 'Q24', 'QU1', 'QD1', 'QU2', 'QD2']:
[[0.   0.75 0.   0.   0.25 0.25]
 [0.75 0.   0.25 0.25 0.   0.  ]
 [0.   0.25 0.   0.   0.   0.  ]
 [0.   0.25 0.   0.   0.   0.  ]
 [0.25 0.   0.   0.   0.   0.  ]
 [0.25 0.   0.   0.   0.   0.  ]]
   rank 4
dFA       matrix in basis ['Q13', 'Q24', 'QU1', 'QD1', 'QU2', 'QD2']:
[[0. 0. 0. 0. 0. 0.]
 [0. 0. 0. 0. 0. 0.]
 [0. 0. 0. 0. 0. 0.]
 [0. 0. 0. 0. 0. 0.]
 [0. 0. 0. 0. 0. 0.]
 [0. 0. 0. 0. 0. 0.]]
   rank 0


==> anc/numbers/deposit/R6/B3cmp/t1_one_gluon.py <==
"""Three-rung ladder plus one gluon x: all 66 attachment pairs (11 points, self pairs included), colour per Born in
(C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F)), fitted over SU(2)-SU(5), SO(5), SO(7), Sp(4), G2, SU(6) held out.
Then the charge decomposition: rung = difference of the neighbouring line regions (checked), and the products of
region charges Q13 (upper legs), Q24 (lower legs), QU1, QD1 (upper pair), QU2, QD2 (lower pair)."""
import itertools, numpy as np, col, ladder
from fractions import Fraction as Fr
P = ['L1', 'L3', 'L2', 'L4', ('U', 1), ('D', 1), ('U', 2), ('D', 2), ('R', 1), ('R', 2), ('R', 3)]
name = lambda p: p if isinstance(p, str) else '%s%d' % p
res = {}
maxres = 0
for i, j in itertools.combinations_with_replacement(range(len(P)), 2):
    q, r = ladder.colour_fast(3, [(P[i], 'x'), (P[j], 'x')])
    res[(name(P[i]), name(P[j]))] = q
    maxres = max(maxres, r)
print("66 attachment pairs, max fit residual incl. SU(6) holdout: %.1e" % maxres)
nd = sum(1 for q in res.values() if q[4] != 0)
print("pairs with a dFA component: %d of %d" % (nd, len(res)))
self_omitted = [('L1', 'L1'), ('L3', 'L3'), ('L2', 'L2'), ('L4', 'L4'), ('R1', 'R1'), ('R2', 'R2'), ('R3', 'R3')]
print("the 7 self pairs omitted by route 1 (legs, rungs):")
for k in self_omitted:
    print("   %-10s %s  protected: %s" % ('-'.join(k), col.fmt(res[k]), col.prot(res[k]) or 'none'))
print("pairs carrying C_A^3:")
for k, q in res.items():
    if q[0] != 0:
        print("   %-10s %s" % ('-'.join(k), col.fmt(q)))
print("pairs carrying C_A^2 C_F but not C_A^3:")
for k, q in res.items():
    if q[1] != 0 and q[0] == 0:
        print("   %-10s %s" % ('-'.join(k), col.fmt(q)))

# region-charge products: use one representative attachment per region
reg = {'Q13': 'L1', 'Q24': 'L2', 'QU1': ('U', 1), 'QD1': ('D', 1), 'QU2': ('U', 2), 'QD2': ('D', 2)}
R = list(reg)
vec = {}
for a, b in itertools.combinations_with_replacement(R, 2):
    vec[(a, b)] = np.array([float(x) for x in ladder.colour_fast(3, [(reg[a], 'x'), (reg[b], 'x')])[0]])
def V(a, b):
    return vec[(a, b)] if (a, b) in vec else vec[(b, a)]
print("\nregion-charge products (raw insertions):")
for (a, b), v in vec.items():
    q = [Fr(x).limit_denominator(100) for x in v]
    print("   %-8s %s %s" % (a + '.' + b, col.fmt(q), ('<-- ' + ','.join(col.prot(q))) if col.prot(q) else ''))
# rung reduction identities for every other end Y: R1 = Q13 - QU1 = Q13 - QD1 ; R2 = QU1 - QU2 ; R3 = QU2 - Q24 (line-A side)
mx = 0
for Y in P:
    for k, (aft, bef) in {1: ('L1', ('U', 1)), 2: (('U', 1), ('U', 2)), 3: (('U', 2), 'L2')}.items():
        if Y == ('R', k):
            continue
        rk = np.array([float(x) for x in ladder.colour_fast(3, [(('R', k), 'x'), (Y, 'x')])[0]])
        a1 = np.array([float(x) for x in ladder.colour_fast(3, [(aft, 'x'), (Y, 'x')])[0]])
        b1 = np.array([float(x) for x in ladder.colour_fast(3, [(bef, 'x'), (Y, 'x')])[0]])
        mx = max(mx, np.abs(rk - (a1 - b1)).max())
print("\nrung = (region after) - (region before) on line A, every other end: max deviation %.1e" % mx)
# U_k and D_k act alike for one gluon
mx = max(np.abs(V('QU1', Y) - V('QD1', Y)).max() for Y in ['Q13', 'Q24', 'QU2', 'QD2'])
mx = max(mx, max(np.abs(V('QU2', Y) - V('QD2', Y)).max() for Y in ['Q13', 'Q24', 'QU1', 'QD1']))
print("U_k and D_k act alike (one gluon): max deviation %.1e" % mx)
# matrices of the protected components in the region-charge basis
for comp, idx in [('C_A^3', 0), ('C_A^2 C_F', 1), ('dFA', 4)]:
    M = np.array([[V(a, b)[idx] for b in R] for a in R])
    print("%-9s matrix in basis %s:\n%s\n   rank %d" % (comp, R, np.array2string(M, precision=4, suppress_small=True), np.linalg.matrix_rank(M, tol=1e-9)))


==> anc/numbers/deposit/R6/B3cmp/t2_two_gluons.out <==
placements (distinct under c<->e, legs merged into R13/R24): 378, max fit residual 5.0e-14

(A) segment-only placements: 105
   class      #  #prot #C_A^3 #C_A^2C_F #dFA
   LL+LL      3     0      0         0    0
   LL+LS      6     2      0         2    0
   LL+LU      3     3      1         3    0
   LL+SS      3     0      0         0    0
   LL+SU      2     0      0         0    0
   LL+UU      1     0      0         0    0
   LS+LS      6     6      0         6    0
   LS+LU      4     4      4         4    0
   LS+SS     12     4      0         4    0
   LS+SU      6     6      2         6    0
   LS+UU      2     0      0         0    0
   LU+LU      2     2      2         2    2
   LU+SS      3     3      1         3    0
   LU+SU      4     4      4         4    0
   LU+UU      3     3      1         3    0
   SS+SS     15     0      0         0    0
   SS+SU     12     4      0         4    0
   SS+UU      3     0      0         0    0
   SU+SU      6     6      0         6    0
   SU+UU      6     2      0         2    0
   UU+UU      3     0      0         0    0
   quartic coefficients found in LU+LU: ['1']
   classes with a quartic: ['LU+LU']

(B) all placements including rung ends: classes carrying the quartic
   LU+LU      2 of   2
   LU+La      2 of   2
   LU+Ub      2 of   2
   LU+ab      1 of   1
   La+La      2 of   2
   La+Ub      1 of   1
   La+ab      2 of   2
   Ub+Ub      2 of   2
   Ub+ab      2 of   2
   ab+ab      2 of   2
   quartic outside 'both gluons join an upper energetic point (legs, rung a) to a lower one (legs, rung b)': 0
   placements with an S end and a quartic: 0
   classes carrying C_A^3 (all placements): ['LL+LU', 'LL+La', 'LS+LU', 'LS+La', 'LS+SU', 'LS+Sa', 'LS+Ub', 'LS+ab', 'LU+LU', 'LU+La', 'LU+Lb', 'LU+SS', 'LU+SU', 'LU+Sa', 'LU+Sb', 'LU+UU', 'LU+Ua', 'LU+Ub', 'LU+aa', 'LU+ab', 'LU+bb', 'La+La', 'La+Lb', 'La+SS', 'La+SU', 'La+Sa', 'La+Sb', 'La+Ua', 'La+Ub', 'La+aa', 'La+ab', 'La+bb', 'Lb+Ub', 'Lb+ab', 'SS+Ub', 'SS+ab', 'SU+Sb', 'SU+Ub', 'SU+ab', 'Sa+Sb', 'Sa+Ub', 'Sa+ab', 'Sb+Ub', 'Sb+ab', 'UU+Ub', 'Ua+Ub', 'Ua+ab', 'Ub+Ub', 'Ub+aa', 'Ub+ab', 'Ub+bb', 'aa+ab', 'ab+ab', 'ab+bb']


==> anc/numbers/deposit/R6/B3cmp/t2_two_gluons.py <==
"""Box (two rungs, one t-channel pair U1/D1) plus two gluons c, e: every placement of the four ends on
R13 (upper legs), R24 (lower legs), U1, D1 (pair lines), Ra (rung 1, upper), Rb (rung 2, lower), with all orderings
within a region or along a rung, deduplicated under c <-> e.  Colour per Born in
(C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F)), eight groups fitted, SU(6) held out."""
import itertools, collections, numpy as np, col, ladder
from fractions import Fraction as Fr

PTS = ['R13', 'R24', 'U1', 'D1', 'Ra', 'Rb']
pmap = {'R13': 'L1', 'R24': 'L4', 'U1': ('U', 1), 'D1': ('D', 1), 'Ra': ('R', 1), 'Rb': ('R', 2)}
letter = {'R13': 'U', 'R24': 'L', 'U1': 'S', 'D1': 'S', 'Ra': 'a', 'Rb': 'b'}


def placements():
    seen = set()
    for assign in itertools.product(PTS, repeat=4):           # ends c1 c2 e1 e2
        labs = ['c', 'c', 'e', 'e']
        per = collections.defaultdict(list)
        for p, l in zip(assign, labs):
            per[p].append(l)
        keys = list(per)
        orders = [sorted(set(itertools.permutations(per[k]))) for k in keys]
        for choice in itertools.product(*orders):
            conf = tuple(sorted((k, w) for k, w in zip(keys, choice)))
            sw = tuple(sorted((k, tuple({'c': 'e', 'e': 'c'}[x] for x in w)) for k, w in conf))
            canon = min(conf, sw)
            if canon in seen:
                continue
            seen.add(canon)
            yield canon


def gtype(conf, g):
    ends = sorted(letter[k] for k, w in conf for x in w if x == g)
    return ''.join(ends)


rows = []
mres = 0
for conf in placements():
    ends = [(pmap[k], x) for k, w in conf for x in w]
    q, r = ladder.colour_fast(2, ends)
    mres = max(mres, r)
    tc, te = gtype(conf, 'c'), gtype(conf, 'e')
    cls = '+'.join(sorted([tc, te]))
    rows.append((conf, cls, q))
print("placements (distinct under c<->e, legs merged into R13/R24): %d, max fit residual %.1e" % (len(rows), mres))

segonly = [x for x in rows if all(k in ('R13', 'R24', 'U1', 'D1') for k, w in x[0])]
print("\n(A) segment-only placements: %d" % len(segonly))
tab = collections.OrderedDict()
for conf, cls, q in sorted(segonly, key=lambda z: z[1]):
    t = tab.setdefault(cls, [0, 0, 0, 0, 0])
    t[0] += 1; t[1] += any(col.prot(q)); t[2] += q[0] != 0; t[3] += q[1] != 0; t[4] += q[4] != 0
print("   class      #  #prot #C_A^3 #C_A^2C_F #dFA")
for cls, t in tab.items():
    print("   %-8s %3d %5d %6d %9d %4d" % (cls, *t))
print("   quartic coefficients found in LU+LU:", sorted(set(str(q[4]) for conf, cls, q in segonly if cls == 'LU+LU')))
print("   classes with a quartic:", sorted(set(cls for conf, cls, q in segonly if q[4] != 0)))

print("\n(B) all placements including rung ends: classes carrying the quartic")
dq = collections.Counter(cls for conf, cls, q in rows if q[4] != 0)
allc = collections.Counter(cls for conf, cls, q in rows)
for cls in sorted(allc):
    if dq.get(cls):
        print("   %-8s %3d of %3d" % (cls, dq[cls], allc[cls]))
# energetic-energetic cross sector test: each gluon has one end in {U, a} and one in {L, b}
def cross(t):
    return (t[0] in 'Ua' and t[1] in 'Lb') or (t[1] in 'Ua' and t[0] in 'Lb')
bad = [(conf, cls, q) for conf, cls, q in rows if q[4] != 0 and not all(cross(sorted(c)) for c in cls.split('+'))]
print("   quartic outside 'both gluons join an upper energetic point (legs, rung a) to a lower one (legs, rung b)':", len(bad))
for b in bad[:10]:
    print("      ", b)
print("   placements with an S end and a quartic:", sum(1 for conf, cls, q in rows if q[4] != 0 and 'S' in cls))
print("   classes carrying C_A^3 (all placements):", sorted(set(cls for conf, cls, q in rows if q[0] != 0)))


==> anc/numbers/deposit/R6/B3cmp/t3_identities.out <==
nested  : (-5/12, 3/2, -2, 1, 1) resid 3.0e-14
crossed : (-13/24, 2, -5/2, 1, 1) resid 5.0e-14
average (Trc/2)^2 : (-23/48, 7/4, -9/4, 1, 1)
nested - crossed  : (1/8, -1/2, 1/2, 0, 0)  (C_A/2) b_A^2 per Born = (1/8, -1/2, 1/2, 0, 0)
Trc Trc = 2(nested+crossed): (-23/12, 7, -9, 4, 4)
-2 M_2 (paper)     : (-23/12, 7, -9, 4, 4)  equal: True
M_2 = C_A b_A^2/2 - (4/N_A) Tr(8 generators) vs closed form: max deviation 8.0e-14 over 9 groups
SU(3): sum_R' [Trc]_{AR'} b_R'^2 = -0.615741, closed form -0.615741

route 3 C_EQ per Born  : (0, 1/4, -1, 1, 0)  (C_F b_A^2 per Born = (0, 1/4, -1, 1, 0))
route 3 C_comm per Born: (-1/4, 1, -1, 0, 0)  (-C_A b_A^2 per Born = (-1/4, 1, -1, 0, 0))

box + one gluon R13-R24 (raw): (49/1011, -61/660, -239/1063, 479/1123, 9/814)  -> Trc/2 on box = minus this; -b_A^2 per Born would be (0,0)+... check b_A^2 = C_F^2 - C_A C_F + C_A^2/4

(4) Born + three gluons, each from R13 to R24 (no t-channel pair), all orderings:
   R24=['x', 'y', 'z'] R13=[x,y,z]: (-19/24, 11/4, -3, 1, 1)
   R24=['x', 'z', 'y'] R13=[x,y,z]: (-13/24, 2, -5/2, 1, 1)
   R24=['y', 'x', 'z'] R13=[x,y,z]: (-13/24, 2, -5/2, 1, 1)
   R24=['y', 'z', 'x'] R13=[x,y,z]: (-1/4, 5/4, -2, 1, 0)
   R24=['z', 'x', 'y'] R13=[x,y,z]: (-1/4, 5/4, -2, 1, 0)
   R24=['z', 'y', 'x'] R13=[x,y,z]: (-1/8, 3/4, -3/2, 1, 0)


==> anc/numbers/deposit/R6/B3cmp/t3_identities.py <==
"""Colour identities the three routes rely on, recomputed:
 (1) the two orderings of two cross-sector external gluons on the box (nested, crossed), their average (Trc/2)^2,
     their difference (commutator part), and Trc Trc = -2 M_2 against both closed forms of M_2 in the paper;
 (2) route 3's two traces C_EQ and C_comm;
 (3) one gluon between the upper legs and the lower legs of the box: Trc/2 on the box;
 (4) scope check: Born plus three cross-sector external gluons (no t-channel pair), all orderings."""
import itertools, numpy as np, col, ladder
from fractions import Fraction as Fr
G = col.groups()
fitg = [g for g in G if g.name != 'SU(6)']; hold = [g for g in G if g.name == 'SU(6)'][0]
def fitvals(vals):
    return col.fit(vals, fitg, hold)
def word_colour(words):
    return fitvals({g.name: sum(c * col.evaluate_word(g, w) for c, w in words) for g in G})

# (1) box: trace R24 . t^b . U . t^a . R13 . t^a . D . t^b, words written directly
nested = [(1, ['o', 'i', 'b', 'a', 'i', 'o', 'a', 'b'])]   # R24=[o,i], R13=[i,o]
crossed = [(1, ['i', 'o', 'b', 'a', 'i', 'o', 'a', 'b'])]  # R24=[i,o], R13=[i,o]
qn, rn = word_colour(nested); qc, rc = word_colour(crossed)
print("nested  :", col.fmt(qn), "resid %.1e" % rn)
print("crossed :", col.fmt(qc), "resid %.1e" % rc)
print("average (Trc/2)^2 :", col.fmt([(a + b) / 2 for a, b in zip(qn, qc)]))
print("nested - crossed  :", col.fmt([a - b for a, b in zip(qn, qc)]), " (C_A/2) b_A^2 per Born = (1/8, -1/2, 1/2, 0, 0)")
TT = [2 * (a + b) for a, b in zip(qn, qc)]
print("Trc Trc = 2(nested+crossed):", col.fmt(TT))
# paper eq. (color-M2): M_2 = 23/24 CA^3 - 7/2 CA^2 CF + 9/2 CA CF^2 - 2 CF^3 - (2/CF) dFA/NR  (degree 3, per Born basis)
M2 = [Fr(23, 24), Fr(-7, 2), Fr(9, 2), Fr(-2), Fr(-2)]
print("-2 M_2 (paper)     :", col.fmt([-2 * x for x in M2]), " equal:", TT == [-2 * x for x in M2])
# second form: M_2 = C_A b_A^2/2 - (4/N_A) Tr(t^d t^a t^c t^d t^e t^c t^a t^e), per group, against the fitted M_2
mx = 0
for g in G:
    bA = g.CF - g.CA / 2
    trace8 = col.evaluate_word(g, ['d', 'a', 'c', 'd', 'e', 'c', 'a', 'e']) * g.NR * g.CF
    m2 = g.CA * bA ** 2 / 2 - 4.0 / g.NA * trace8
    m2fit = float(np.dot([float(x) for x in M2], g.basis))
    mx = max(mx, abs(m2 - m2fit))
print("M_2 = C_A b_A^2/2 - (4/N_A) Tr(8 generators) vs closed form: max deviation %.1e over 9 groups" % mx)
# M_2 as sum_R' [Trc]_{AR'} b_R'^2 in SU(3) from the paper's matrix
N = 3; CF = (N * N - 1) / (2 * N); bA = CF - N / 2
m2_su3 = (-1 / N) * CF ** 2 + (2 / N - N / 2) * bA ** 2
g3 = [g for g in G if g.name == 'SU(3)'][0]
print("SU(3): sum_R' [Trc]_{AR'} b_R'^2 = %.6f, closed form %.6f" % (m2_su3, float(np.dot([float(x) for x in M2], g3.basis))))

# (2) route 3: C_EQ = (1/N_R) Tr(t^d t^c t^b t^d t^a t^a t^b t^c), C_comm = (1/N_R) Tr([c,d] t^b t^a [c,d] t^a t^b)
qeq, r = word_colour([(1, ['d', 'c', 'b', 'd', 'a', 'a', 'b', 'c'])])
print("\nroute 3 C_EQ per Born  :", col.fmt(qeq), " (C_F b_A^2 per Born = (0, 1/4, -1, 1, 0))")
comm = []
for s1, w1 in [(1, ['c', 'd']), (-1, ['d', 'c'])]:
    for s2, w2 in [(1, ['c', 'd']), (-1, ['d', 'c'])]:
        comm.append((s1 * s2, w1 + ['b', 'a'] + w2 + ['a', 'b']))
qcm, r = word_colour(comm)
print("route 3 C_comm per Born:", col.fmt(qcm), " (-C_A b_A^2 per Born = (-1/4, 1, -1, 0, 0))")

# (3) box with one gluon between R13 and R24 (raw) and Trc/2 = -raw
q1, r = word_colour([(1, ['x', 'b', 'a', 'x', 'a', 'b'])])
print("\nbox + one gluon R13-R24 (raw):", col.fmt(q1), " -> Trc/2 on box = minus this; -b_A^2 per Born would be (0,0)+... check b_A^2 = C_F^2 - C_A C_F + C_A^2/4")

# (4) Born + three cross-sector external gluons: Born trace R24 . t^r . R13 . t^r
print("\n(4) Born + three gluons, each from R13 to R24 (no t-channel pair), all orderings:")
seenq = set()
for perm in itertools.permutations(['x', 'y', 'z']):
    w = list(perm) + ['r'] + ['x', 'y', 'z'] + ['r']
    q, r = word_colour([(1, w)])
    print("   R24=%s R13=[x,y,z]: %s" % (list(perm), col.fmt(q)))


==> anc/numbers/deposit/R6/B3cmp/t4_model_shifts.out <==
(1) S_3 (kappa=1) - paper: 0 ; S_4 (kappa=1) - paper: 0
    S_4/zeta_2 = -912*C_A**3*C_F + 3120*C_A**2*C_F**2 - 3264*C_A*C_F**3 + 960*C_F**4 + 1152*D
    SU(3) direct series d_1..d_3 : [-1/3, -7/3, 352/27]  recursion: [-1/3, -7/3, 352/27]
(2) tau=-: dS_3/g = 2*C_F**2*(C_A - 2*C_F) ; dS_4/g = 10*C_A**2*C_F**2 - 28*C_A*C_F**3 + 16*C_F**4  [C_F C_A^3: 0, C_F^2 C_A^2: 10, D: 0]
(2) tau=+: dS_3/g = 2*C_F**2*(C_A - 2*C_F) ; dS_4/g = -6*C_A**2*C_F**2 + 20*C_A*C_F**3 - 16*C_F**4  [C_F C_A^3: 0, C_F^2 C_A^2: -6, D: 0]
(3) per-Born zeta_2 a^3 L^4 coefficient = -s3/12 - s4/(48*C_F)   (route 3: -(S_4 + 4 C_F S_3)/(48 C_F))
    per-Born zeta_2 a^2 L^2 coefficient = -s3/(4*C_F)
(4) three-loop amplitude coefficient /zeta_2 = 19*C_A**3 - 70*C_A**2*C_F + 84*C_A*C_F**2 - 32*C_F**3 - 24*D/C_F
    SU(N) basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): [12, -58, 84, -32]  paper data (12, -58, 84, -451/12)
    two-loop coefficient -S_3/(4 C_F) = -15*C_A**2 + 48*C_A*C_F - 36*C_F**2  (paper C_A^2 entry -15)
(5) dS_4 from weight wgt of colour C_F b_A^2 per Born: -12*C_A**2*C_F**2*wgt + 48*C_A*C_F**3*wgt - 48*C_F**4*wgt  -> C_F^2 C_A^2 entry -12*wgt


==> anc/numbers/deposit/R6/B3cmp/t4_model_shifts.py <==
"""Symbolic checks (sympy) of the algebra the routes use:
 (1) S_3, S_4 of eq. (system) in general colour from the double-log waves (own series solution), against the paper;
 (2) S_n shifts of a mixed singlet-adjoint pair term X = g zeta_2 a C_F F_1^+ F_A^tau (tau = -, +) in the
     positive-signature singlet equation (route 1: gamma = g; route 2: g = 2h);
 (3) the map from a per-Born zeta_2 a^3 L~^4 amplitude coefficient to S_4 through dF = -dS/sqrt(w^2 - 8 a C_F);
 (4) the protected part of the three-loop amplitude coefficient and its SU(N) value;
 (5) the S_4 shift of a one-gluon colour C_F b_A^2 per Born with weight w."""
import sympy as sp
a, CF, CA, D, L, g, kap = sp.symbols('a C_F C_A D L g kappa')
w = sp.symbols('omega', positive=True)   # D = dFA/N_R
bA = CF - CA / 2
M1 = -sp.Rational(1, 4) * (CA - 2 * CF) * (3 * CA - 4 * CF)
M2 = sp.Rational(23, 24) * CA**3 - sp.Rational(7, 2) * CA**2 * CF + sp.Rational(9, 2) * CA * CF**2 - 2 * CF**3 - 2 * D / CF
# general-colour double-log recursion written out (own derivation, see text): channel sums are adjoint moments
# F_R^+ = 2 b_R a/w + 4 b_R (b_R - C_R) a^2/w^3, C_R = 2(C_F - b_R)  ->  sum_R' [Trc]_{AR'} c2_R' = 4(3 M2 - 2 CF M1)
d1 = 2 * bA
d2 = 4 * bA**2 + 8 * kap * M1
d3 = 4 * (bA - CA) * d2 + 4 * kap * 4 * (3 * M2 - 2 * CF * M1)
S3 = sp.expand(-12 * kap * CF * d2)
S4 = sp.expand(-12 * kap * CF * d3)
S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4p = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * D)
print("(1) S_3 (kappa=1) - paper:", sp.simplify(S3.subs(kap, 1) - S3p), "; S_4 (kappa=1) - paper:", sp.simplify(S4.subs(kap, 1) - S4p))
print("    S_4/zeta_2 =", sp.expand(S4.subs(kap, 1)))
# check the recursion against a direct series solution of the SU(3) two-channel system
N = 3
cf, ca = sp.Rational(N * N - 1, 2 * N), N
b = {1: cf, 'A': cf - sp.Rational(ca, 2)}
C = {1: 0, 'A': ca}
Trc = {(1, 1): 0, (1, 'A'): -2 * cf, ('A', 1): sp.Rational(-1, N), ('A', 'A'): sp.Rational(2, N) - sp.Rational(N, 2)}
K = 5
cp = {R: sp.symbols('cp%s_1:%d' % (R, K)) for R in b}
cm = {R: sp.symbols('cm%s_1:%d' % (R, K)) for R in b}
Fp = {R: sum(cp[R][n - 1] * a**n * w**(1 - 2 * n) for n in range(1, K)) for R in b}
Fm = {R: sum(cm[R][n - 1] * a**n * w**(1 - 2 * n) for n in range(1, K)) for R in b}
eqs = {n: [] for n in range(1, K)}
for R in b:
    ep = w * Fp[R] - (2 * a * b[R] + 2 * a * C[R] * sp.diff(Fp[R], w) + Fp[R]**2)
    em = w * Fm[R] - (2 * a * b[R] + 2 * a * C[R] * (sp.diff(Fm[R], w) + Fm[R] / w) + Fm[R]**2
                      + 2 * a * (2 / w) * sum(Trc[(R, Rp)] * Fp[Rp] for Rp in b))
    for e in (ep, em):
        e = sp.expand(e)
        for n in range(1, K):
            eqs[n].append(sp.expand(e.coeff(a, n) * w**(2 * n - 2)))
sol = {}
for n in range(1, K):
    unknowns = [cp[R][n - 1] for R in b] + [cm[R][n - 1] for R in b]
    lin = [sp.expand(e.subs(sol)) for e in eqs[n]]
    assert all(not x.has(w) for x in lin), lin
    sol.update(sp.solve(lin, unknowns, dict=True)[0])
dA = [sol[cm['A'][n - 1]] for n in range(1, 4)]
print("    SU(3) direct series d_1..d_3 :", dA, " recursion:", [sp.nsimplify(x.subs({CF: cf, CA: ca, D: sp.Rational(5, 2), kap: 1})) for x in (d1, d2, d3)])

# (2) mixed pair term
F1 = sp.series((w - sp.sqrt(w**2 - 8 * a * CF)) / 2, a, 0, 4).removeO()
cpA2 = 4 * bA * (bA - CA)                    # positive-signature adjoint double-log, a^2 coefficient
FAm = d1 * a / w + d2.subs(kap, 1) * a**2 / w**3
FAp = d1 * a / w + cpA2 * a**2 / w**3
for tag, FA in (('tau=-', FAm), ('tau=+', FAp)):
    dS = sp.expand(-g * a * CF * F1 * FA)
    s3 = sp.expand(dS.coeff(a, 3) * w**2); s4 = sp.expand(dS.coeff(a, 4) * w**4)
    P = sp.Poly(s4 / g, CA, CF)
    print("(2) %s: dS_3/g = %s ; dS_4/g = %s  [C_F C_A^3: %s, C_F^2 C_A^2: %s, D: 0]" % (tag, sp.factor(s3 / g), sp.expand(s4 / g),
          P.coeff_monomial(CA**3 * CF), P.coeff_monomial(CA**2 * CF**2)))

# (3) per-Born amplitude coefficient from a change of S
s3s, s4s = sp.symbols('s3 s4')
dSs = s3s * a**3 * w**-2 + s4s * a**4 * w**-4
dF = sp.series(-dSs / sp.sqrt(w**2 - 8 * a * CF), a, 0, 5).removeO()
amp = 0
for term in sp.Add.make_args(sp.expand(dF)):
    coeff, ex = term.as_coeff_exponent(w)
    k = -ex                  # inverse Mellin w^-k -> L^(k-1)/(k-1)!
    amp += coeff * L**(k - 1) / sp.factorial(k - 1)
amp = sp.expand(amp / (2 * a * CF))
c3 = sp.expand(amp.coeff(a, 3).coeff(L, 4))
print("(3) per-Born zeta_2 a^3 L^4 coefficient =", sp.simplify(c3), "  (route 3: -(S_4 + 4 C_F S_3)/(48 C_F))")
c2 = sp.expand(amp.coeff(a, 2).coeff(L, 2))
print("    per-Born zeta_2 a^2 L^2 coefficient =", sp.simplify(c2))
# (4) protected amplitude part
x3 = sp.expand(-(S4p + 4 * CF * S3p) / (48 * CF))
print("(4) three-loop amplitude coefficient /zeta_2 =", x3)
Nn = sp.symbols('N', positive=True)
x3su = sp.expand(x3.subs({D: (Nn**2 - 1) * (Nn**2 + 6) / 48, CF: (Nn**2 - 1) / (2 * Nn), CA: Nn}))
# express in (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) for SU(N): solve
c = sp.symbols('c0:4')
ansatz = sum(ci * Nn**(3 - i) * ((Nn**2 - 1) / (2 * Nn))**i for i, ci in enumerate(c))
solc = sp.solve(sp.Poly(sp.expand((ansatz - x3su) * Nn**3), Nn).coeffs(), c)
print("    SU(N) basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3):", [solc[ci] for ci in c], " paper data (12, -58, 84, -451/12)")
x2 = sp.expand(-S3p / (4 * CF))
print("    two-loop coefficient -S_3/(4 C_F) =", x2, " (paper C_A^2 entry -15)")
# (5) one-gluon colour C_F b_A^2 per Born, weight wgt
wgt = sp.symbols('wgt')
dS4 = sp.expand(-48 * CF * wgt * CF * bA**2)
print("(5) dS_4 from weight wgt of colour C_F b_A^2 per Born:", dS4, " -> C_F^2 C_A^2 entry", sp.Poly(dS4, CA, CF).coeff_monomial(CA**2 * CF**2))


==> anc/numbers/deposit/R6/B3cmp/t5_extra.out <==
(1) box + one gluon R13-R24, raw, per Born (C_A^2, C_A C_F, C_F^2): (1/4, -1, 1) resid 1.6e-15  [b_A^2 = (1/4, -1, 1)]
(2) representative two-gluon colours per Born (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F)):
   LS+LU  (c: R24-U, e: R24-R13), R24=[c,e]       (-1/4, 5/4, -2, 1, 0)  resid 2e-14
   LS+LU  (c: R24-U, e: R24-R13), R24=[e,c]       (-1/8, 3/4, -3/2, 1, 0)  resid 1e-14
   LU+SU  (c: U-R13, e: R24-R13), R13=[c,e]       (-1/8, 3/4, -3/2, 1, 0)  resid 1e-14
   LU+SU  (c: D-R13, e: R24-R13), R13=[e,c]       (-1/8, 3/4, -3/2, 1, 0)  resid 1e-14
   LS+SU  (c: R24-U, e: D-R13)                    (0, 1/4, -1, 1, 0)  resid 7e-15
   LU+SS  (c: U-D, e: R24-R13)                    (-1/8, 3/4, -3/2, 1, 0)  resid 1e-14
   LL+LU  (c: R24-R24 around e)                   (-1/8, 3/4, -3/2, 1, 0)  resid 1e-14
   LU+UU  (c: R13-R13 around e)                   (-1/8, 3/4, -3/2, 1, 0)  resid 1e-14


==> anc/numbers/deposit/R6/B3cmp/t5_extra.py <==
"""(1) box + one gluon between upper and lower legs (degree-2 basis): raw colour, so Trc/2 on the box = -raw;
(2) representative colours of the two-gluon classes that carry C_A^3 without the quartic (segment placements):
    one-Glauber-end + external Glauber (LS+LU, LU+SU), two one-Glauber-end gluons (LS+SU), external Glauber +
    pair-internal (LU+SS), external Glauber + same-jet (LL+LU, LU+UU)."""
import numpy as np, col
from fractions import Fraction as Fr
G = col.groups(); fitg = [g for g in G if g.name != 'SU(6)']; hold = [g for g in G if g.name == 'SU(6)'][0]
def fit2(word):
    A = np.array([[g.CA**2, g.CA * g.CF, g.CF**2] for g in fitg])
    y = np.array([col.evaluate_word(g, word).real for g in fitg])
    c, *_ = np.linalg.lstsq(A, y, rcond=None)
    q = [Fr(float(x)).limit_denominator(1000) for x in c]
    yh = col.evaluate_word(hold, word).real
    r = max(np.abs(A @ np.array([float(x) for x in q]) - y).max(), abs(hold.CA**2 * float(q[0]) + hold.CA * hold.CF * float(q[1]) + hold.CF**2 * float(q[2]) - yh))
    return q, r
q, r = fit2(['x', 'b', 'a', 'x', 'a', 'b'])
print("(1) box + one gluon R13-R24, raw, per Born (C_A^2, C_A C_F, C_F^2):", col.fmt(q), "resid %.1e" % r, " [b_A^2 = (1/4, -1, 1)]")
def wc(word):
    q, r = col.fit({g.name: col.evaluate_word(g, word) for g in G}, fitg, hold)
    return col.fmt(q) + "  resid %.0e" % r
# trace order: R24 . t^b . U . t^a . R13 . t^a . D . t^b ; c, e gluons
ex = {
 'LS+LU  (c: R24-U, e: R24-R13), R24=[c,e]':      ['c', 'e', 'b', 'c', 'a', 'e', 'a', 'b'],
 'LS+LU  (c: R24-U, e: R24-R13), R24=[e,c]':      ['e', 'c', 'b', 'c', 'a', 'e', 'a', 'b'],
 'LU+SU  (c: U-R13, e: R24-R13), R13=[c,e]':      ['e', 'b', 'c', 'a', 'c', 'e', 'a', 'b'],
 'LU+SU  (c: D-R13, e: R24-R13), R13=[e,c]':      ['e', 'b', 'a', 'e', 'c', 'a', 'c', 'b'],
 'LS+SU  (c: R24-U, e: D-R13)':                   ['c', 'b', 'c', 'a', 'e', 'a', 'e', 'b'],
 'LU+SS  (c: U-D, e: R24-R13)':                   ['e', 'b', 'c', 'a', 'e', 'a', 'c', 'b'],
 'LL+LU  (c: R24-R24 around e)':                  ['c', 'e', 'c', 'b', 'a', 'e', 'a', 'b'],
 'LU+UU  (c: R13-R13 around e)':                  ['e', 'b', 'a', 'c', 'e', 'c', 'a', 'b'],
}
print("(2) representative two-gluon colours per Born (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3, dFA/(N_R C_F)):")
for k, wd in ex.items():
    print("   %-46s %s" % (k, wc(wd)))


==> anc/numbers/deposit/R6/B3cmp/t6_eikonal.out <==
n = 1: sum over placements and orderings - U0 prod G = 0
n = 2: sum over placements and orderings - U0 prod G = 0
n = 3: sum over placements and orderings - U0 prod G = 0


==> anc/numbers/deposit/R6/B3cmp/t6_eikonal.py <==
"""Own check of the eikonal identity behind route 2's t05: an energetic line u -> rung g1 -> d with uniform charge,
gluons with longitudinal fractions x_i leaving it; propagator denominators with additive i0 (each elementary
denominator carries +i e).  For n = 1, 2, 3 gluons the sum over placements on (u, g1, d) of the symmetric colour
part (all path orders summed) should equal U0 * prod G(x_i), U0 = 1/(-y + i e), G(x) = 1/(-x + i e) + 1/(x + i e)."""
import itertools, sympy as sp
e = sp.symbols('epsilon', positive=True); y = sp.symbols('y', real=True)
def line_sum(xs):
    n = len(xs)
    tot = 0
    # a path ordering of the n gluons along the line and a cut into (on u) (on g1) (on d) blocks
    for perm in itertools.permutations(range(n)):
        for i in range(n + 1):
            for j in range(i, n + 1):
                onu, ong, ond = perm[:i], perm[i:j], perm[j:]
                val = 1
                E = []
                for k in onu:                       # incoming leg u, after each emission
                    E.append(k); val *= 1 / (-sum(xs[m] for m in E) + sp.I * e * len(E))
                val *= 1 / (-y - sum(xs[m] for m in E) + sp.I * e * (1 + len(E)))   # rung before its emissions
                for k in ong:
                    E.append(k); val *= 1 / (-y - sum(xs[m] for m in E) + sp.I * e * (1 + len(E)))
                for jj in range(len(ond)):           # outgoing leg d, set still to emit
                    R = ond[jj:]; val *= 1 / (sum(xs[m] for m in R) + sp.I * e * len(R))
                tot += val
    return tot
U0 = 1 / (-y + sp.I * e)
G = lambda x: 1 / (-x + sp.I * e) + 1 / (x + sp.I * e)
for n in (1, 2, 3):
    xs = sp.symbols('x1:%d' % (n + 1), real=True)
    diff = sp.simplify(sp.together(line_sum(xs) - U0 * sp.Mul(*[G(x) for x in xs])))
    print("n = %d: sum over placements and orderings - U0 prod G = %s" % (n, diff))


==> anc/numbers/deposit/R6/B3cmp/t7_mutation.out <==
(a) rank over SU(2)-SU(5): 4 ; over 8 groups: 5
(b) nested colour fitted without dFA, SU(2)-SU(5) only : max residual 4.88e-15
(b) nested colour fitted without dFA, 8 groups         : max residual 7.96e-02
(c) corrupted SO(5) generators rejected by the closure/normalization assertions: control fires


==> anc/numbers/deposit/R6/B3cmp/t7_mutation.py <==
"""Basis rank and controls that must fail: (a) rank of the per-Born basis over SU(2)-SU(5) alone and over all eight
fit groups; (b) the nested LU+LU colour fitted without the quartic element: residual over SU(N) only vs all groups;
(c) a corrupted generator set (SO(5) generators rescaled by 1.01) must break the closure assertions."""
import numpy as np, col, liegroups
G = col.groups(); fitg = [g for g in G if g.name != 'SU(6)']
A_su = np.array([g.basis for g in fitg if g.name.startswith('SU')]); A_all = np.array([g.basis for g in fitg])
print("(a) rank over SU(2)-SU(5): %d ; over 8 groups: %d" % (np.linalg.matrix_rank(A_su, 1e-9), np.linalg.matrix_rank(A_all, 1e-9)))
w = ['o', 'i', 'b', 'a', 'i', 'o', 'a', 'b']
for tag, gs in (('SU(2)-SU(5) only', [g for g in fitg if g.name.startswith('SU')]), ('8 groups', fitg)):
    A = np.array([g.basis[:4] for g in gs]); y = np.array([col.evaluate_word(g, w).real for g in gs])
    c, *_ = np.linalg.lstsq(A, y, rcond=None)
    print("(b) nested colour fitted without dFA, %-17s: max residual %.2e" % (tag, np.abs(A @ c - y).max()))
try:
    liegroups.invariants(1.01 * liegroups.so(5)); print("(c) corrupted SO(5) generators accepted: CONTROL FAILED")
except AssertionError:
    print("(c) corrupted SO(5) generators rejected by the closure/normalization assertions: control fires")


==> anc/numbers/deposit/R6/C1/c1_amp_kappa_pari.gp <==
\\ C1 (R6 plan, PLAN_MERGED.md sect. C1), engine 2 (PARI/GP).  Modified copy of
\\ numbers/deposit/AMP/prediction/amp_prediction_pari.gp (copied to orig/, sha256 checked; the original is untouched).
\\ Changes: the solver runs to a^4; separate markers kp (psi^+ insertion) and km (psi^- insertion), eq. (system): kp = km = kappa;
\\ psi^+ scaled by rho; per-channel, per-signature constants (ell, Born corrections at a^2 and a^3, a pair correction of relative
\\ order a); the amplitude is formed in SU(N) through three loops and acted on by a map H = exp(rho_map) M(Lt + dsh); outputs the
\\ C_F-free coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1) (L = 2: C_A^2; L = 3: C_A^3, C_A^2 C_F), the 12 leading logarithms,
\\ and S_3, S_4 of eq. (S) from P^+ with c_+ = ell_+ in SU(N) and SO(N) vector.
\\ Lt is called L below; D = Delta; aa counts powers of a.
w; L; D; N; kp; km; rho; z2; aa; cst; ka; lpS; pq;
PQ = 1;   \\ multiplier of the quark-pair term (1 in eq. (system); a marker in Part E)
default(parisizemax, 2*10^9);
PREC = 12;
ex = exp(w*D/2 + O(w^(PREC+6)));
exm = exp(-w*D/2 + O(w^(PREC+6)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh; psipF = D*sh/ch;
Ep = exp(w*L + O(w^(PREC+6)))*ch; Em = exp(w*L + O(w^(PREC+6)))*sh;
FAILS = 0;
ok(name, c) = print("   [", if (c, "ok", "FAIL"), "] ", name); if (!c, FAILS++);

\\ solve: C Casimirs, B Born weights, T = T_rc; EL[R,t] pair weights, V2[R,t], V3[R,t] Born corrections at a^2, a^3 (source 2 B_R V),
\\ KP[R,t] pair correction of relative order a; returns f[R][t][n] (t = 1: +, t = 2: -), each without its factor a^n
{
ireesolve(C, B, T, nmax, kpp, kmm, rr, EL, V2, V3, KP) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [rr*psipF, psim], kk = [kpp, kmm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m == 2, rhs += 2*B[R]*V2[R,t]);
      if (m == 3, rhs += 2*B[R]*V3[R,t]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*kk[t]*ps[t]*s;
        for (k = 1, m-1, rhs += PQ*(1 - EL[R,t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      if (m >= 3, for (k = 1, m-2, rhs += KP[R,t]*f[R][t][k]*f[R][t][m-1-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);

\\ SU(N) data
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
CFN = (N^2-1)/(2*N);
Tt = [0, 0; 0, N]; Id2 = matid(2);
zero2 = matrix(2, 2);

\\ amplitude vector sum_n aa^n M^(n), M^(n)_R = A_R^+(n) + A_R^-(n)
ampvec(f, nmax) = vector(2, R, sum(n = 1, nmax, aa^n*(amp(f[R][1][n], 1) + amp(f[R][2][n], 2))));
\\ H = exp(rmap) Mv, rmap a 2x2 matrix starting at aa^1, truncated at aa^4
{
mapped(Mv, rmap) =
  my(out = Mv~, term = Mv~);
  for (k = 1, 3, term = rmap*term/k; out += term);
  vector(2, R, sum(j = 1, 4, polcoef(out[R], j, aa)*aa^j));
}
evpart(x) = (x + subst(x, D, -D))/2;
odpart(x) = (x - subst(x, D, -D))/2;
\\ decomposition of a Laurent polynomial in N into sum_j c_j C_A^(L-j) C_F^j (SU(N)); returns [c_0..c_L], or 0 if x has
\\ powers of N outside N^L, N^(L-2), ..., N^(-L)
{
decomp(x, Lp) =
  my(Bm = matrix(Lp+1, Lp+1), y, t, rest, bj);
  for (j = 0, Lp, bj = N^(2*Lp-2*j)*((N^2-1)/2)^j; for (i = 0, Lp, Bm[i+1, j+1] = polcoef(bj, 2*Lp - 2*i, N)));
  y = x*N^Lp;
  if (y == 0, return(vector(Lp+1)));
  if (type(y) == "t_RFRAC", return(0));
  t = vector(Lp+1, i, polcoef(y, 2*Lp - 2*(i-1), N));
  rest = y - sum(i = 1, Lp+1, t[i]*N^(2*Lp - 2*(i-1)));
  if (rest != 0, return(0));
  (Bm^(-1)*t~)~;
}
\\ the zeta_2 Lt^{2L-2} coefficient of the even singlet at aa^{L+1} (coefficient of Delta^2 times -6), over the Born 2C_F
obs(Hv, Lp) = -6*polcoef(polcoef(evpart(polcoef(Hv[1], Lp+1, aa)), 2*Lp-2, L), 2, D)/((N^2-1)/N);
{
cfreeof(Hv) =
  my(v2 = decomp(obs(Hv, 2), 2), v3 = decomp(obs(Hv, 3), 3));
  if (v2 == 0 || v3 == 0, error("decomposition in C_A^(L-j) C_F^j failed"));
  [v2[1], v3[1], v3[2]];
}
\\ the 12 leading logarithms (L = 1..3; singlet, adjoint; even Lt^{2L}, odd Delta Lt^{2L-1}), each over its Born term
{
LLof(Hv) =
  my(b = [(N^2-1)/N, -1/N], out = List());
  for (Lp = 1, 3, for (R = 1, 2,
    listput(out, polcoef(evpart(polcoef(Hv[R], Lp+1, aa)), 2*Lp, L)/b[R]);
    listput(out, polcoef(polcoef(odpart(polcoef(Hv[R], Lp+1, aa)), 2*Lp-1, L), 1, D)/b[R])));
  Vec(out);
}
lin(x) = subst(deriv(x, cst), cst, 0);
kpart(x) = [(subst(x, ka, 1) + subst(x, ka, -1))/2, (subst(x, ka, 1) - subst(x, ka, -1))/2];
\\ S_3, S_4 (units zeta_2) from P^+ = (1 + ell_+ pi^2 omega^2) F_1^+ with c_+ = ell_+, S = P(P - w) + 2aC_F order by order in a; LL, NLL
\\ coefficients of S at a^1..a^4 (must vanish)
{
Sco(C, B, T, cf) =
  my(n = #C, EL = matrix(n, 2, i, j, if (j == 1, lpS, 0)), f, P, S);
  f = ireesolve(C, B, T, 4, kp, km, 1, EL, matrix(n, 2), matrix(n, 2), matrix(n, 2));
  P = vector(4, m, (1 - lpS*D^2*w^2)*f[1][1][m]);
  S = vector(4, m, sum(j = 1, m-1, P[j]*P[m-j]) - w*P[m] + if (m == 1, 2*cf, 0));
  [-6*polcoef(polcoef(S[3], -2, w), 2, D), -6*polcoef(polcoef(S[4], -4, w), 2, D),
   vector(4, m, [polcoef(S[m], 2 - 2*m, w), polcoef(S[m], 3 - 2*m, w)])];
}

{
print("Part A. SU(N), no constants, no map: the three C_F-free coefficients with markers kp, km and scale rho");
f0 = ireesolve(Csu, Bsu, Tsu, 4, kp, km, rho, zero2, zero2, zero2, zero2);
M0 = ampvec(f0, 4);
cf0 = cfreeof(M0);
print("   two-loop C_A^2:        ", cf0[1]);
print("   three-loop C_A^3:      ", cf0[2]);
print("   three-loop C_A^2 C_F:  ", cf0[3]);
okmon = 1;
for (i = 1, 3, my(p = cf0[i]); okmon = okmon && (polcoef(p, 1, rho) == p/rho) && (polcoef(polcoef(p, 1, rho), 1, kp) == p/rho/kp));
ok("each C_F-free coefficient is rho kp times a polynomial in km (one psi^+ insertion; kappa only in the psi insertions)", okmon);
vp = vector(3, i, subst(subst(subst(cf0[i], rho, 1), kp, 1), km, 1));
vm = vector(3, i, subst(subst(subst(cf0[i], rho, 1), kp, -1), km, -1));
print("   kappa = +1: ", vp, "   kappa = -1: ", vm);
print("   kappa-even: ", (vp + vm)/2, "   kappa-odd: ", (vp - vm)/2);
ok("kappa = +1 gives (-15, 12, -58) and kappa = -1 gives (-21, 15, -74)", vp == [-15, 12, -58] && vm == [-21, 15, -74]);
ok("kappa-even (-18, 27/2, -66), kappa-odd (3, -3/2, 8)", (vp + vm)/2 == [-18, 27/2, -66] && (vp - vm)/2 == [3, -3/2, 8]);
print("   at rho = kp = 1, the coefficient of km^1: ", vector(3, i, polcoef(subst(subst(cf0[i], rho, 1), kp, 1), 1, km)),
      ", of km^0: ", vector(3, i, polcoef(subst(subst(cf0[i], rho, 1), kp, 1), 0, km)),
      ", of km^2: ", vector(3, i, polcoef(subst(subst(cf0[i], rho, 1), kp, 1), 2, km)));
LL0p = LLof(subst(subst(subst(M0, rho, 1), kp, 1), km, 1));
LL0m = LLof(subst(subst(subst(M0, rho, 1), kp, -1), km, -1));
print("   leading logs kappa = +1: ", LL0p);
print("   leading logs kappa = -1 minus kappa = +1: ", LL0m - LL0p);
ok("the six even leading logs do not depend on kappa; all six odd ones change with kappa",
   vector(6, i, LL0p[2*i-1] - LL0m[2*i-1]) == vector(6) && vecprod(vector(6, i, LL0p[2*i] - LL0m[2*i])) != 0);
ok("one-loop odd LLs at kappa = +1: (N^2+3)/(2N) singlet, (2N^2+3)/(2N) adjoint (\\nmAmpLLOneSingOdd, \\nmAmpLLOneAdjOdd)",
   LL0p[2] == (N^2+3)/(2*N) && LL0p[4] == (2*N^2+3)/(2*N));
ok("three-loop odd LLs at kappa = +1 (\\nmAmpLLThreeSingOdd, \\nmAmpLLThreeAdjOdd)",
   LL0p[10] == (5*N^6+41*N^4+31*N^2+19)/(240*N^3) && LL0p[12] == -(16*N^6-352*N^4-244*N^2-19)/(240*N^3));
}

{
print("\nPart B. Constants of eq. (system), one at a time (first order), at kappa symbolic (kp = km = ka)");
fK = ireesolve(Csu, Bsu, Tsu, 4, ka, ka, 1, zero2, zero2, zero2, zero2);
MK = ampvec(fK, 4); cfK = cfreeof(MK);
print("   C_F-free coefficients as polynomials in kappa: ", cfK);
print("   [kappa-even, kappa-odd]: ", vector(3, i, kpart(cfK[i])));
nreach = 0; nconst = 0;
for (R = 1, 2, for (t = 1, 2, for (typ = 1, 7,
  my(E1 = matrix(2, 2), nm, fc, Mc, shv, cfF, cfc);
  E1[R, t] = if (typ <= 4, cst, cst*D^2);
  nm = Str(["ell", "v2", "v3", "kP", "v2z", "v3z", "kPz"][typ], "_", ["1", "A"][R], ["+", "-"][t]);
  if (typ == 1, fc = ireesolve(Csu, Bsu, Tsu, 4, ka, ka, 1, E1, zero2, zero2, zero2));
  if (typ == 2 || typ == 5, fc = ireesolve(Csu, Bsu, Tsu, 4, ka, ka, 1, zero2, E1, zero2, zero2));
  if (typ == 3 || typ == 6, fc = ireesolve(Csu, Bsu, Tsu, 4, ka, ka, 1, zero2, zero2, E1, zero2));
  if (typ == 4 || typ == 7, fc = ireesolve(Csu, Bsu, Tsu, 4, ka, ka, 1, zero2, zero2, zero2, E1));
  Mc = ampvec(fc, 4);
  shv = vector(2, j, lin((obs(Mc, j+1) - obs(MK, j+1))*N^(j+3)));
  cfF = vector(2, j, shv[j] == 0 || (shv[j] % (N^2-1)^j) == 0);
  nconst++;
  print("   ", nm, ": first-order shift x N^(L+2), L = 2, 3: ", shv, "; divisible by (N^2-1)^(L-1): ", cfF);
  if (!(cfF[1] && cfF[2]), nreach++))));
ok(Str("each of the ", nconst, " constants enters the zeta_2 Lt^{2L-2} coefficient at L loops with C_F^{L-1}, for kappa symbolic"), nreach == 0);
}

{
print("\nPart C. Map structures, first order, at kappa = +1 and -1: shifts of the three C_F-free entries and the number of the 12 LLs changed");
Ma = [subst(MK, ka, 1), subst(MK, ka, -1)];
STR = [ ["k1 dipole -(T_t^2 Lt - T_rc D)", 1, -(Tt*L - Tsu*D)],
        ["c1 identity x C_A", 1, N*Id2],
        ["c1z identity x C_A x D^2 (zeta_2 constant)", 1, N*D^2*Id2],
        ["kt1 T_t^2", 1, Tt],
        ["kt1z T_t^2 x D^2", 1, Tt*D^2],
        ["g1 T_rc D", 1, Tsu*D],
        ["h1 T_rc D Lt", 1, Tsu*D*L],
        ["q1 Lt identity x C_A (Lt-dependent identity, excluded by the third condition)", 1, N*L*Id2],
        ["k2 dipole x C_A", 2, -N*(Tt*L - Tsu*D)],
        ["c2 identity x C_A^2", 2, N^2*Id2],
        ["c2z identity x C_A^2 x D^2", 2, N^2*D^2*Id2],
        ["kt2 T_t^2 x C_A", 2, N*Tt],
        ["kt2z T_t^2 x C_A x D^2", 2, N*Tt*D^2],
        ["g2 T_rc D x C_A", 2, N*Tsu*D],
        ["h2 T_rc D Lt x C_A", 2, N*Tsu*D*L],
        ["Tt2 Lt^2 x C_A (Catani-type log squared)", 2, N*Tt*L^2],
        ["T_rc^2 D^2 (product, h7)", 2, Tsu^2*D^2],
        ["T_rc^2 D^2 Lt^2 (product)", 2, Tsu^2*D^2*L^2] ];
nneutral_shift = 0;
for (s = 1, #STR,
  my(nm = STR[s][1], ord = STR[s][2], op = STR[s][3], out = vector(2), llc = vector(2), H, c1, c0, l1, l0);
  for (kk = 1, 2,
    H = mapped(Ma[kk], cst*aa^ord*op); c1 = cfreeof(H); c0 = cfreeof(Ma[kk]); l1 = LLof(H); l0 = LLof(Ma[kk]);
    out[kk] = vector(3, i, lin(c1[i] - c0[i]));
    llc[kk] = sum(i = 1, 12, lin(l1[i] - l0[i]) != 0));
  print("   ", nm, ":  C_F-free shift kappa=+1 ", out[1], ", kappa=-1 ", out[2], ";  LLs changed (kappa=+1) ", llc[1], ", (kappa=-1) ", llc[2]);
  if (llc[1] == 0 && out[2] != vector(3), nneutral_shift++; print("      ** LL-neutral at kappa = +1 but shifts the kappa = -1 values"));
  if (llc[1] == 0 && out[1] != vector(3), print("      ** LL-neutral at kappa = +1 and shifts the kappa = +1 values")));
my(out = vector(2), llc = vector(2), Hs, c1, c0, l1, l0);
for (kk = 1, 2,
  Hs = substvec(Ma[kk], [L], [L + cst]); c1 = cfreeof(Hs); c0 = cfreeof(Ma[kk]); l1 = LLof(Hs); l0 = LLof(Ma[kk]);
  out[kk] = vector(3, i, lin(c1[i] - c0[i])); llc[kk] = sum(i = 1, 12, lin(l1[i] - l0[i]) != 0));
print("   dsh: Lt -> Lt + const:  C_F-free shift kappa=+1 ", out[1], ", kappa=-1 ", out[2], ";  LLs changed ", llc);
print("   structures that are LL-neutral at kappa = +1 and shift the kappa = -1 C_F-free values: ", nneutral_shift);
}


{
print("\nPart E. Quark-pair marker pq on the pair term: soft-gluon-only part (pq^0) and pair-involving part of each kappa component");
PQ = pq;
fE = ireesolve(Csu, Bsu, Tsu, 4, kp, km, 1, zero2, zero2, zero2, zero2);
cfE = cfreeof(ampvec(fE, 4));
PQ = 1;
for (i = 1, 3, print("   ", ["two-loop C_A^2", "three-loop C_A^3", "three-loop C_A^2 C_F"][i], ": ", cfE[i]));
soft = vector(3, i, subst(subst(subst(cfE[i], pq, 0), kp, 1), km, 1));
softm = vector(3, i, subst(subst(subst(cfE[i], pq, 0), kp, -1), km, -1));
ev = vector(3, i, subst(subst(subst(cfE[i], pq, 1), kp, 1), km, 1) + subst(subst(subst(cfE[i], pq, 1), kp, -1), km, -1))/2;
od = vector(3, i, subst(subst(subst(cfE[i], pq, 1), kp, 1), km, 1) - subst(subst(subst(cfE[i], pq, 1), kp, -1), km, -1))/2;
print("   soft-gluon terms alone (pq = 0): kappa = +1 ", soft, ", kappa = -1 ", softm);
print("   kappa-even part minus the soft-only part (pair-involving, kappa-even): ", ev - soft);
print("   kappa-odd part (pq-dependence of each entry): ", vector(3, i, polcoef(subst(cfE[i], kp, 1), 0, km)));
ok("soft-gluon terms alone give (-18, 9, -34) for either sign of kappa (\\nmAmpSoftCfreeVec), i.e. they are purely kappa-even", soft == [-18, 9, -34] && softm == soft);
ok("terms involving the quark-pair term give (3, 3, -24) at kappa = +1 (\\nmAmpPairCfreeVec)", ev + od - soft == [3, 3, -24]);
ok("the whole kappa-odd part (3, -3/2, 8) involves the quark-pair term (it vanishes at pq = 0)", vector(3, i, subst(polcoef(subst(cfE[i], kp, 1), 0, km), pq, 0)) == vector(3) && od == [3, -3/2, 8]);
}

{
print("\nPart D. S_3, S_4 from P^+ = (1 + ell_+ pi^2 omega^2) F_1^+ (c_+ = ell_+), S = P(P - w) + 2aC_F, markers kp, km");
Ssu = Sco(Csu, Bsu, Tsu, CFN);
print("   SU(N): S_3/zeta_2 = ", factor(Ssu[1]));
print("   SU(N): S_4/zeta_2 = ", Ssu[2]);
ok("SU(N): no LL or NLL term in S at a^1..a^4", Ssu[3] == vector(4, m, [0, 0]));
k3 = kpart(subst(subst(Ssu[1], kp, ka), km, ka)); k4 = kpart(subst(subst(Ssu[2], kp, ka), km, ka));
print("   SU(N) S_3 [even, odd] = ", [factor(k3[1]), factor(k3[2])]);
print("   SU(N) S_4 [even, odd] = ", [factor(k4[1]), factor(k4[2])]);
ok("SU(N): S_3 even 12(N^2-1)(N^2+2)/N^3, odd -6(N^2-1)/N^3; S_4 even -36(N^2-1)(7N^2+2)/N^4, odd 12(N^2-1)(2N^2+1)/N^4; no ell_+",
   k3[1] == 12*(N^2-1)*(N^2+2)/N^3 && k3[2] == -6*(N^2-1)/N^3 && k4[1] == -36*(N^2-1)*(7*N^2+2)/N^4 && k4[2] == 12*(N^2-1)*(2*N^2+1)/N^4);
ok("SU(N): the kappa-even part is the km term (one psi^- insertion), the kappa-odd part the km-free term",
   polcoef(subst(Ssu[1], kp, 1), 1, km) == k3[1] && polcoef(subst(Ssu[2], kp, 1), 1, km) == k4[1] && polcoef(subst(Ssu[2], kp, 1), 0, km) == k4[2]);
Cso = [0, (N-2)/2, N/2]; Bso = [(N-1)/4, 1/4, -1/4]; Tso = [0, -(N-1)/2, 0; -1/N, 0, -(N^2-4)/(4*N); 0, -(N-2)/4, 0];
Sso = Sco(Cso, Bso, Tso, (N-1)/4);
k3o = kpart(subst(subst(Sso[1], kp, ka), km, ka)); k4o = kpart(subst(subst(Sso[2], kp, ka), km, ka));
print("   SO(N) vector S_3 [even, odd] = ", [factor(k3o[1]), factor(k3o[2])], ";  S_4 [even, odd] = ", [factor(k4o[1]), factor(k4o[2])]);
cfo = (N-1)/4; cao = (N-2)/2;
ok("SO(N): S_3 even = -96 C_F M_1, odd = -12 C_F (C_A-2C_F)^2; S_4 odd = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F)",
   k3o[1] == 24*cfo*(cao-2*cfo)*(3*cao-4*cfo) && k3o[2] == -12*cfo*(cao-2*cfo)^2 && k4o[2] == 24*cfo*(cao-2*cfo)^2*(3*cao-2*cfo));
ok("SO(5): S_3 = -9 (kappa=+1), -3 (kappa=-1); S_4 = 222, 192; SO(7): S_4 = 810 (Table tab:threefour-born)",
   subst(k3o[1]+k3o[2], N, 5) == -9 && subst(k3o[1]-k3o[2], N, 5) == -3 && subst(k4o[1]+k4o[2], N, 5) == 222 &&
   subst(k4o[1]-k4o[2], N, 5) == 192 && subst(k4o[1]+k4o[2], N, 7) == 810);
print("\nFAILED CHECKS: ", FAILS);
}
quit;


==> anc/numbers/deposit/R6/C1/c1_amp_kappa_pari.out <==
Part A. SU(N), no constants, no map: the three C_F-free coefficients with markers kp, km and scale rho
   two-loop C_A^2:        (-18*rho*km + 3*rho)*kp
   three-loop C_A^3:      (27/2*rho*km - 3/2*rho)*kp
   three-loop C_A^2 C_F:  (-66*rho*km + 8*rho)*kp
   [ok] each C_F-free coefficient is rho kp times a polynomial in km (one psi^+ insertion; kappa only in the psi insertions)
   kappa = +1: [-15, 12, -58]   kappa = -1: [-21, 15, -74]
   kappa-even: [-18, 27/2, -66]   kappa-odd: [3, -3/2, 8]
   [ok] kappa = +1 gives (-15, 12, -58) and kappa = -1 gives (-21, 15, -74)
   [ok] kappa-even (-18, 27/2, -66), kappa-odd (3, -3/2, 8)
   at rho = kp = 1, the coefficient of km^1: [-18, 27/2, -66], of km^0: [3, -3/2, 8], of km^2: [0, 0, 0]
   leading logs kappa = +1: [(N^2 - 1)/(2*N), (N^2 + 3)/(2*N), (-2*N^2 - 1)/(2*N), (2*N^2 + 3)/(2*N), (N^4 - 2*N^2 + 1)/(12*N^2), (N^4 - 2*N^2 - 5)/(6*N^2), (6*N^4 + 5*N^2 + 1)/(12*N^2), (-19*N^2 - 5)/(6*N^2), (N^6 - 3*N^4 + 3*N^2 - 1)/(144*N^3), (5*N^6 + 41*N^4 + 31*N^2 + 19)/(240*N^3), (-120*N^6 - 128*N^4 - 44*N^2 - 5)/(720*N^3), (-16*N^6 + 352*N^4 + 244*N^2 + 19)/(240*N^3)]
   leading logs kappa = -1 minus kappa = +1: [0, -4/N, 0, (-2*N^2 - 4)/N, 0, 2/N^2, 0, (7*N^2 + 2)/N^2, 0, (-7*N^4 - 5)/(15*N^3), 0, (4*N^6 - 97*N^4 - 71*N^2 - 10)/(30*N^3)]
   [ok] the six even leading logs do not depend on kappa; all six odd ones change with kappa
   [ok] one-loop odd LLs at kappa = +1: (N^2+3)/(2N) singlet, (2N^2+3)/(2N) adjoint (\nmAmpLLOneSingOdd, \nmAmpLLOneAdjOdd)
   [ok] three-loop odd LLs at kappa = +1 (\nmAmpLLThreeSingOdd, \nmAmpLLThreeAdjOdd)

Part B. Constants of eq. (system), one at a time (first order), at kappa symbolic (kp = km = ka)
   C_F-free coefficients as polynomials in kappa: [-18*ka^2 + 3*ka, 27/2*ka^2 - 3/2*ka, -66*ka^2 + 8*ka]
   [kappa-even, kappa-odd]: [[-18, 3], [27/2, -3/2], [-66, 8]]
   ell_1+: first-order shift x N^(L+2), L = 2, 3: [12*N^6 - 24*N^4 + 12*N^2, 15/4*N^8 - 45/4*N^6 + 45/4*N^4 - 15/4*N^2]; divisible by (N^2-1)^(L-1): [1, 1]
   v2_1+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v3_1+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kP_1+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v2z_1+: first-order shift x N^(L+2), L = 2, 3: [-6*N^5 + 6*N^3, -3/2*N^7 + 3*N^5 - 3/2*N^3]; divisible by (N^2-1)^(L-1): [1, 1]
   v3z_1+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kPz_1+: first-order shift x N^(L+2), L = 2, 3: [-3*N^5 + 3*N^3, -N^7 + 2*N^5 - N^3]; divisible by (N^2-1)^(L-1): [1, 1]
   ell_1-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v2_1-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v3_1-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kP_1-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v2z_1-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v3z_1-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kPz_1-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   ell_A+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v2_A+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v3_A+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kP_A+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v2z_A+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v3z_A+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kPz_A+: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   ell_A-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v2_A-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v3_A-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kP_A-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v2z_A-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   v3z_A-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   kPz_A-: first-order shift x N^(L+2), L = 2, 3: [0, 0]; divisible by (N^2-1)^(L-1): [1, 1]
   [ok] each of the 28 constants enters the zeta_2 Lt^{2L-2} coefficient at L loops with C_F^{L-1}, for kappa symbolic

Part C. Map structures, first order, at kappa = +1 and -1: shifts of the three C_F-free entries and the number of the 12 LLs changed
   k1 dipole -(T_t^2 Lt - T_rc D):  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   c1 identity x C_A:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   c1z identity x C_A x D^2 (zeta_2 constant):  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   kt1 T_t^2:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   kt1z T_t^2 x D^2:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   g1 T_rc D:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   h1 T_rc D Lt:  C_F-free shift kappa=+1 [-15, 24, -106], kappa=-1 [21, -30, 134];  LLs changed (kappa=+1) 6, (kappa=-1) 6
   q1 Lt identity x C_A (Lt-dependent identity, excluded by the third condition):  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   k2 dipole x C_A:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   c2 identity x C_A^2:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   c2z identity x C_A^2 x D^2:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   kt2 T_t^2 x C_A:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   kt2z T_t^2 x C_A x D^2:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   g2 T_rc D x C_A:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   h2 T_rc D Lt x C_A:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   Tt2 Lt^2 x C_A (Catani-type log squared):  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   T_rc^2 D^2 (product, h7):  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed (kappa=+1) 0, (kappa=-1) 0
   T_rc^2 D^2 Lt^2 (product):  C_F-free shift kappa=+1 [-9, 27/2, -72], kappa=-1 [-9, 27/2, -72];  LLs changed (kappa=+1) 0, (kappa=-1) 0
      ** LL-neutral at kappa = +1 but shifts the kappa = -1 values
      ** LL-neutral at kappa = +1 and shifts the kappa = +1 values
   dsh: Lt -> Lt + const:  C_F-free shift kappa=+1 [0, 0, 0], kappa=-1 [0, 0, 0];  LLs changed [0, 0]
   structures that are LL-neutral at kappa = +1 and shift the kappa = -1 C_F-free values: 1

Part E. Quark-pair marker pq on the pair term: soft-gluon-only part (pq^0) and pair-involving part of each kappa component
   two-loop C_A^2: (-18*km + 3*pq)*kp
   three-loop C_A^3: ((9/2*pq + 9)*km + (-1/2*pq^2 - pq))*kp
   three-loop C_A^2 C_F: ((-32*pq - 34)*km + (4*pq^2 + 4*pq))*kp
   soft-gluon terms alone (pq = 0): kappa = +1 [-18, 9, -34], kappa = -1 [-18, 9, -34]
   kappa-even part minus the soft-only part (pair-involving, kappa-even): [0, 9/2, -32]
   kappa-odd part (pq-dependence of each entry): [3*pq, -1/2*pq^2 - pq, 4*pq^2 + 4*pq]
   [ok] soft-gluon terms alone give (-18, 9, -34) for either sign of kappa (\nmAmpSoftCfreeVec), i.e. they are purely kappa-even
   [ok] terms involving the quark-pair term give (3, 3, -24) at kappa = +1 (\nmAmpPairCfreeVec)
   [ok] the whole kappa-odd part (3, -3/2, 8) involves the quark-pair term (it vanishes at pq = 0)

Part D. S_3, S_4 from P^+ = (1 + ell_+ pi^2 omega^2) F_1^+ (c_+ = ell_+), S = P(P - w) + 2aC_F, markers kp, km
   SU(N): S_3/zeta_2 = [kp, 1; N, -3; N - 1, 1; N + 1, 1; 2*km*N^2 + (4*km - 1), 1]
   SU(N): S_4/zeta_2 = ((-252*km + 24)*kp*N^4 + (180*km - 12)*kp*N^2 + (72*km - 12)*kp)/N^4
   [ok] SU(N): no LL or NLL term in S at a^1..a^4
   SU(N) S_3 [even, odd] = [[N - 1, 1; N, -3; N + 1, 1; N^2 + 2, 1], [N - 1, 1; N, -3; N + 1, 1]]
   SU(N) S_4 [even, odd] = [[N - 1, 1; N, -4; N + 1, 1; 7*N^2 + 2, 1], [N - 1, 1; N, -4; N + 1, 1; 2*N^2 + 1, 1]]
   [ok] SU(N): S_3 even 12(N^2-1)(N^2+2)/N^3, odd -6(N^2-1)/N^3; S_4 even -36(N^2-1)(7N^2+2)/N^4, odd 12(N^2-1)(2N^2+1)/N^4; no ell_+
   [ok] SU(N): the kappa-even part is the km term (one psi^- insertion), the kappa-odd part the km-free term
   SO(N) vector S_3 [even, odd] = [[N - 4, 1; N - 1, 1], Mat([N - 1, 1])];  S_4 [even, odd] = [[N - 1, 1; 2*N^2 - 7*N + 8, 1], [N - 1, 1; 2*N - 5, 1]]
   [ok] SO(N): S_3 even = -96 C_F M_1, odd = -12 C_F (C_A-2C_F)^2; S_4 odd = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F)
   [ok] SO(5): S_3 = -9 (kappa=+1), -3 (kappa=-1); S_4 = 222, 192; SO(7): S_4 = 810 (Table tab:threefour-born)

FAILED CHECKS: 0


==> anc/numbers/deposit/R6/C1/c1_amp_kappa_sympy.json <==
{
 "S_from_full_system": {
  "SU(N)": {
   "S3": "6*kp*rho*(N_c - 1)*(N_c + 1)*(2*N_c**2*km + 4*km - 1)/N_c**3",
   "S4": "-12*kp*rho*(N_c - 1)*(N_c + 1)*(21*N_c**2*km - 2*N_c**2 + 6*km - 1)/N_c**4",
   "S3_even": "12*(N_c - 1)*(N_c + 1)*(N_c**2 + 2)/N_c**3",
   "S3_odd": "-6*(N_c - 1)*(N_c + 1)/N_c**3",
   "S4_even": "-36*(N_c - 1)*(N_c + 1)*(7*N_c**2 + 2)/N_c**4",
   "S4_odd": "12*(N_c - 1)*(N_c + 1)*(2*N_c**2 + 1)/N_c**4",
   "seconds": 8.1
  },
  "SO(N) vector_dFA_from_S4even": "(N_c - 2)*(N_c - 1)*(N_c**2 - 7*N_c + 22)/768",
  "SO(N) vector": {
   "S3": "-3*kp*rho*(N_c - 1)*(2*N_c*km - 8*km + 1)/4",
   "S4": "3*kp*rho*(N_c - 1)*(6*N_c**2*km - 21*N_c*km + 2*N_c + 24*km - 5)/4",
   "S3_even": "-3*(N_c - 4)*(N_c - 1)/2",
   "S3_odd": "-3*(N_c - 1)/4",
   "S4_even": "9*(N_c - 1)*(2*N_c**2 - 7*N_c + 8)/4",
   "S4_odd": "3*(N_c - 1)*(2*N_c - 5)/4",
   "seconds": 8.6
  },
  "Sp(N) defining_dFA_from_S4even": "(N_c + 1)*(N_c + 2)*(N_c**2 + 7*N_c + 22)/768",
  "Sp(N) defining": {
   "S3": "3*kp*rho*(N_c + 1)*(2*N_c*km + 8*km - 1)/4",
   "S4": "-3*kp*rho*(N_c + 1)*(6*N_c**2*km + 21*N_c*km - 2*N_c + 24*km - 5)/4",
   "S3_even": "3*(N_c + 1)*(N_c + 4)/2",
   "S3_odd": "-3*(N_c + 1)/4",
   "S4_even": "-9*(N_c + 1)*(2*N_c**2 + 7*N_c + 8)/4",
   "S4_odd": "3*(N_c + 1)*(2*N_c + 5)/4",
   "seconds": 8.7
  }
 },
 "cfree_no_map": {
  "two-loop C_A^2": {
   "poly": "-18*kappa**2 + 3*kappa",
   "kappa_p1": "-15",
   "kappa_m1": "-21",
   "even": "-18",
   "odd": "3",
   "by_psi_minus": "-18*km*kp + 3*kp"
  },
  "three-loop C_A^3": {
   "poly": "27*kappa**2/2 - 3*kappa/2",
   "kappa_p1": "12",
   "kappa_m1": "15",
   "even": "27/2",
   "odd": "-3/2",
   "by_psi_minus": "27*km*kp/2 - 3*kp/2"
  },
  "three-loop C_A^2 C_F": {
   "poly": "-66*kappa**2 + 8*kappa",
   "kappa_p1": "-58",
   "kappa_m1": "-74",
   "even": "-66",
   "odd": "8",
   "by_psi_minus": "-66*km*kp + 8*kp"
  }
 },
 "cfree_map_shift": {
  "two-loop C_A^2": "0",
  "three-loop C_A^3": "0",
  "three-loop C_A^2 C_F": "0"
 },
 "full_vectors": {
  "2": {
   "no_map": [
    "-18*km*kp*rho + 3*kp*rho",
    "60*km*kp*rho - 24*kp*rho",
    "48*ell_p - 48*km*kp*rho + 36*kp*rho - 3"
   ],
   "with_map": [
    "-18*km*kp*rho + 3*kp*rho",
    "60*km*kp*rho - 24*kp*rho",
    "48*ell_p - 48*km*kp*rho + 36*kp*rho - 3"
   ]
  },
  "3": {
   "no_map": [
    "27*km*kp*rho/2 - 3*kp*rho/2",
    "-66*km*kp*rho + 8*kp*rho",
    "98*km*kp*rho - 20*kp*rho",
    "30*ell_p - 40*km*kp*rho + 20*kp*rho - 5/4"
   ],
   "with_map": [
    "27*km*kp*rho/2 - 3*kp*rho/2",
    "-66*km*kp*rho + 8*kp*rho",
    "98*km*kp*rho - 20*kp*rho",
    "30*ell_p - 40*km*kp*rho + 20*kp*rho - 5/4"
   ]
  }
 }
}

==> anc/numbers/deposit/R6/C1/c1_amp_kappa_sympy.out <==
Part 0. Signature factors and the partial-wave transform (relative-order truncation REL = 2)
   [ok] s_r>0: e^(wL) xi^+ = e^(w Lt) eta^+, Lt = L - i pi/2, Delta = -i pi
   [ok] s_r>0: e^(wL) xi^- = e^(w Lt) eta^-, Lt = L - i pi/2, Delta = -i pi
   [ok] psi^+ = Delta^2 omega/2 + O(omega^3) -> -3 zeta_2 omega at Delta = -i pi; psi^- = 2/omega + Delta^2 omega/6 + ...

Part 1. S_n from P^+ = (1 + c_+ pi^2 omega^2) F_1^+ with c_+ = ell_+, S = P(P - omega) + 2 a C_F (eq. (S)); markers kp (psi^+), km (psi^-)
   [ok] SU(N): S has no LL or NLL term at a^1..a^4 (S = 0 at double-log accuracy)
   [ok] SU(N): S_3, S_4 do not depend on ell_+ (normalization condition c_+ = ell_+) nor on ell_-
   SU(N): S_3/zeta_2 = 6*kp*rho*(N_c - 1)*(N_c + 1)*(2*N_c**2*km + 4*km - 1)/N_c**3
   SU(N): S_4/zeta_2 = -12*kp*rho*(N_c - 1)*(N_c + 1)*(21*N_c**2*km - 2*N_c**2 + 6*km - 1)/N_c**4
   [ok] SU(N): every term of S_3, S_4 has exactly one psi^+ insertion (kp^1) and 0 or 1 psi^- insertions
   [ok] SU(N): S_3, S_4 are proportional to rho (one psi^+ insertion)
   [ok] SU(N): kappa-even part of S_3 = the kp km term = -96 C_F M_1; kappa-odd = the kp term = -12 C_F (C_A-2C_F)^2
   [ok] SU(N): kappa-odd part of S_4 = the kp term = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F)
   [ok] SU(N): kappa-even part of S_4 = 576 C_F (C_A M_1 - M_2) with dFA = (N^2-1)(N^2+6)/48
      (8.1 s)
   [ok] SO(N) vector: S has no LL or NLL term at a^1..a^4 (S = 0 at double-log accuracy)
   [ok] SO(N) vector: S_3, S_4 do not depend on ell_+ (normalization condition c_+ = ell_+) nor on ell_-
   SO(N) vector: S_3/zeta_2 = -3*kp*rho*(N_c - 1)*(2*N_c*km - 8*km + 1)/4
   SO(N) vector: S_4/zeta_2 = 3*kp*rho*(N_c - 1)*(6*N_c**2*km - 21*N_c*km + 2*N_c + 24*km - 5)/4
   [ok] SO(N) vector: every term of S_3, S_4 has exactly one psi^+ insertion (kp^1) and 0 or 1 psi^- insertions
   [ok] SO(N) vector: S_3, S_4 are proportional to rho (one psi^+ insertion)
   [ok] SO(N) vector: kappa-even part of S_3 = the kp km term = -96 C_F M_1; kappa-odd = the kp term = -12 C_F (C_A-2C_F)^2
   [ok] SO(N) vector: kappa-odd part of S_4 = the kp term = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F)
   SO(N) vector: dFA/N_R required by the kappa-even part of S_4 = (N_c - 2)*(N_c - 1)*(N_c**2 - 7*N_c + 22)/768
      (8.6 s)
   [ok] Sp(N) defining: S has no LL or NLL term at a^1..a^4 (S = 0 at double-log accuracy)
   [ok] Sp(N) defining: S_3, S_4 do not depend on ell_+ (normalization condition c_+ = ell_+) nor on ell_-
   Sp(N) defining: S_3/zeta_2 = 3*kp*rho*(N_c + 1)*(2*N_c*km + 8*km - 1)/4
   Sp(N) defining: S_4/zeta_2 = -3*kp*rho*(N_c + 1)*(6*N_c**2*km + 21*N_c*km - 2*N_c + 24*km - 5)/4
   [ok] Sp(N) defining: every term of S_3, S_4 has exactly one psi^+ insertion (kp^1) and 0 or 1 psi^- insertions
   [ok] Sp(N) defining: S_3, S_4 are proportional to rho (one psi^+ insertion)
   [ok] Sp(N) defining: kappa-even part of S_3 = the kp km term = -96 C_F M_1; kappa-odd = the kp term = -12 C_F (C_A-2C_F)^2
   [ok] Sp(N) defining: kappa-odd part of S_4 = the kp term = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F)
   Sp(N) defining: dFA/N_R required by the kappa-even part of S_4 = (N_c + 1)*(N_c + 2)*(N_c**2 + 7*N_c + 22)/768
      (8.7 s)
   [ok] SO5: dFA/N_R from the kappa-even part of S_4 = 3/16 = color_ext.json value 3/16
   [ok] SO7: dFA/N_R from the kappa-even part of S_4 = 55/64 = color_ext.json value 55/64
   [ok] SO10: dFA/N_R from the kappa-even part of S_4 = 39/8 = color_ext.json value 39/8
   [ok] Sp4: dFA/N_R from the kappa-even part of S_4 = 165/64 = color_ext.json value 165/64
   [ok] Sp6: dFA/N_R from the kappa-even part of S_4 = 175/24 = color_ext.json value 175/24

Part 2. SU(N): C_F-free coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), L = 2, 3, with markers, ell_+-, and the map
   partial waves and residues to a^4: 16.6 s
   [ok] Born term of A_1^+ is 2 a C_F, residues at a are signature independent
   [ok] L = 2: the Lt^2 coefficient of the even singlet is linear in zeta_2 (one Delta^2)
   [ok] L = 2: decomposition in C_A^(L-j) C_F^j exists and is unique
   L = 2, no map, full vector: [-3*kp*rho*(6*km - 1), 12*kp*rho*(5*km - 2), 3*(16*ell_p - 16*km*kp*rho + 12*kp*rho - 1)]
   [ok] L = 3: the Lt^4 coefficient of the even singlet is linear in zeta_2 (one Delta^2)
   [ok] L = 3: decomposition in C_A^(L-j) C_F^j exists and is unique
   L = 3, no map, full vector: [3*kp*rho*(9*km - 1)/2, -2*kp*rho*(33*km - 4), 2*kp*rho*(49*km - 10), 5*(24*ell_p - 32*km*kp*rho + 16*kp*rho - 1)/4]
   [ok] C_F-free entries do not depend on ell_+ or ell_-
   [ok] C_F-free entries are proportional to rho (the scale of psi^+), i.e. each term has one psi^+ insertion
   [ok] every term of the C_F-free entries is rho^1 kp^1 km^j: one psi^+ insertion, and kappa enters only through the psi insertions
   two-loop C_A^2: rho*(-18*km*kp + 3*kp)
   three-loop C_A^3: rho*(27*km*kp/2 - 3*kp/2)
   three-loop C_A^2 C_F: rho*(-66*km*kp + 8*kp)
   two-loop C_A^2: kappa=+1 -15, kappa=-1 -21; even -18, odd 3
   three-loop C_A^3: kappa=+1 12, kappa=-1 15; even 27/2, odd -3/2
   three-loop C_A^2 C_F: kappa=+1 -58, kappa=-1 -74; even -66, odd 8
   [ok] kappa = +1 values (-15, 12, -58) (\nmAmpTwoLoopCA, \nmAmpThreeLoopCA, \nmAmpThreeLoopCACF)
   [ok] kappa = -1 values (-21, 15, -74) (\nmAmpKmTwoLoopCA, \nmAmpKmThreeLoopCA, \nmAmpKmThreeLoopCACF)
   [ok] kappa-even part (-18, 27/2, -66), kappa-odd part (3, -3/2, 8)
   two-loop C_A^2: as polynomial in kappa (kp = km = kappa, rho = 1): -18*kappa**2 + 3*kappa
   three-loop C_A^3: as polynomial in kappa (kp = km = kappa, rho = 1): 27*kappa**2/2 - 3*kappa/2
   three-loop C_A^2 C_F: as polynomial in kappa (kp = km = kappa, rho = 1): -66*kappa**2 + 8*kappa
   map applied: 465.5 s
   L = 2, with map: zeta_2-free part of the Lt^2 coefficient over the Born term = (N_c - 1)**2*(N_c + 1)**2*(alpha + 2*lam**2)/(4*N_c**2) (rational map terms; not part of the zeta_2 observable)
   [ok] L = 2, with map: the zeta_2-free part is proportional to C_F^L (no C_F-free component)
   [ok] L = 2: decomposition in C_A^(L-j) C_F^j exists and is unique
   L = 3, with map: zeta_2-free part of the Lt^4 coefficient over the Born term = (N_c - 1)**3*(N_c + 1)**3*(2*alpha + 5*lam**2)/(48*N_c**3) (rational map terms; not part of the zeta_2 observable)
   [ok] L = 3, with map: the zeta_2-free part is proportional to C_F^L (no C_F-free component)
   [ok] L = 3: decomposition in C_A^(L-j) C_F^j exists and is unique
   two-loop C_A^2: shift by the map = 0   (depends on [])
   three-loop C_A^3: shift by the map = 0   (depends on [])
   three-loop C_A^2 C_F: shift by the map = 0   (depends on [])
   [ok] the map family of amp_prediction.py (alpha, beta, gamma, u, z2, lam), exponentiated, leaves the three C_F-free entries unchanged for every value of kp, km (both signs of kappa)
   L = 2: map shift of the full vector (C_A^L ... C_F^L): [0, 0, 0]
   L = 3: map shift of the full vector (C_A^L ... C_F^L): [0, 0, 0, 0]

FAILED CHECKS: none   (514.0 s)


==> anc/numbers/deposit/R6/C1/c1_amp_kappa_sympy.py <==
#!/usr/bin/env python3
"""C1 (R6 plan, PLAN_MERGED.md sect. C1), engine 1 (SymPy).  Modified copy of
numbers/deposit/AMP/prediction/amp_prediction.py (copied to orig/, sha256 checked against SHA256SUMS; the original is untouched).

Changes against the original:
  * the solver of eq. (system) runs to order a^4 (three loops above the Born term) with a truncation in relative logarithmic
    order (REL; every term of eq. (system) keeps or raises the relative order, so the truncation is consistent);
  * the signature-changing term carries two markers, kp on the psi^+ insertion and km on the psi^- insertion
    (eq. (system) has kp = km = kappa), and psi^+ carries a scale rho (eq. (system): rho = 1);
  * the multiplicative map Z of the original (alpha C_F + beta T_t^2 + gamma T_rc Delta + u(-T_t^2 Lt + T_rc Delta), a z2 C_F^2
    term at a^2, and the shift Lt -> Lt + lam) is exponentiated to order a^3;
  * outputs: the coefficients S_3, S_4 of eq. (S) from P^+ = (1 + c_+ pi^2 omega^2) F_1^+ with c_+ = ell_+, in SU(N), SO(N) vector and
    Sp(N) defining, with the markers; the C_F-free coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) of
    zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1) in SU(N), as polynomials in kp, km, rho, ell_+, ell_- and the map parameters,
    then at kappa = +1 and -1 and their half-sum and half-difference.
Inputs as in the original (eq. (system) l. 428-434 of draft v4; signature factors App. C; T_rc of eq. (TrcSUN); SO/Sp of App. B).
Imports nothing from the project.  Writes c1_amp_kappa_sympy.json.
"""
import json
import sys
import time

import sympy as sp

T0 = time.time()
FAILS = []
OUT = {}
REL = int(sys.argv[1]) if len(sys.argv) > 1 else 2


def say(*x):
    print(*x, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


w, a, D, Lt = sp.symbols('omega a Delta Lt')
kap, kp, km, rho = sp.symbols('kappa kp km rho')
z2s = sp.Symbol('zeta2')
ellp, ellm = sp.symbols('ell_p ell_m')
alpha, beta, gamma, u, z2m, lam = sp.symbols('alpha beta gamma u z2m lam')
Nc = sp.Symbol('N_c')
CF, CA, dFA = sp.symbols('C_F C_A dFA')
ipi = sp.I * sp.pi


def _terms(e):
    e = sp.expand(e)
    return e.args if e.is_Add else ((e,) if e != 0 else ())


def coeffw(e, k):
    out = []
    for tm in _terms(e):
        c, p = tm.as_coeff_exponent(w)
        if p == k:
            out.append(c)
    return sp.expand(sp.Add(*out))


def trunc_rel(e, order):
    """keep omega^k with k <= 1 - 2*order + REL (relative order <= REL in the partial wave of order a^order)"""
    kmax = 1 - 2 * order + REL
    return sp.Add(*[tm for tm in _terms(e) if tm.as_coeff_exponent(w)[1] <= kmax])


# ---------------------------------------------------------------- Part 0. signature factors (as in the original)
say(f"Part 0. Signature factors and the partial-wave transform (relative-order truncation REL = {REL})")
etap, etam = sp.cosh(w * D / 2), sp.sinh(w * D / 2)
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w * sp.Symbol('L')) * (sp.exp(-ipi * w) + sg) / 2
    rhs = (sp.exp(w * (sp.Symbol('L') - ipi / 2)) * eta).subs(D, -ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, sp.Symbol('L'): 1.3}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10))]
    check(f"s_r>0: e^(wL) xi^{'+' if sg > 0 else '-'} = e^(w Lt) eta^{'+' if sg > 0 else '-'}, Lt = L - i pi/2, Delta = -i pi", all(abs(x) < 1e-25 for x in num))
NS = 2 * REL + 4
phi_ser = {1: sp.expand(sp.series(sp.diff(etap, w) / etap, w, 0, NS).removeO()),
           -1: sp.expand(sp.series(sp.diff(etam, w) / etam, w, 0, NS).removeO())}
psim_ser = sp.expand(sp.series(D * etap / etam, w, 0, NS).removeO())
psip_ser = sp.expand(sp.series(D * etam / etap, w, 0, NS).removeO())
check("psi^+ = Delta^2 omega/2 + O(omega^3) -> -3 zeta_2 omega at Delta = -i pi; psi^- = 2/omega + Delta^2 omega/6 + ...",
      sp.expand(psip_ser.coeff(w, 1) - D**2 / 2) == 0 and sp.expand(psim_ser.coeff(w, -1) - 2) == 0 and sp.expand(psim_ser.coeff(w, 1) - D**2 / 6) == 0)
E = {1: sp.expand(sp.series(sp.exp(w * Lt) * etap, w, 0, 2 * 4 + 2).removeO()),
     -1: sp.expand(sp.series(sp.exp(w * Lt) * etam, w, 0, 2 * 4 + 2).removeO())}


def residue(F, tau):
    return sp.expand(coeffw(sp.expand(E[tau] * F), -1))


# ---------------------------------------------------------------- color models (as in the original)
def model_SU():
    N = Nc
    cf = (N**2 - 1) / (2 * N)
    return dict(name='SU(N)', C=[0, N], b=[cf, -1 / (2 * N)], T=[[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]], CF=cf, CA=N,
                dFA=(N**2 - 1) * (N**2 + 6) / 48, iA=1)


def model_SO():
    N = Nc
    return dict(name='SO(N) vector', C=[0, (N - 2) / 2, N / 2], b=[(N - 1) / 4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, -(N - 1) / 2, 0], [-1 / N, 0, -(N**2 - 4) / (4 * N)], [0, -(N - 2) / 4, 0]], CF=(N - 1) / 4, CA=(N - 2) / 2, iA=1)


def model_Sp():
    N = Nc
    return dict(name='Sp(N) defining', C=[0, N / 2, (N + 2) / 2], b=[(N + 1) / 4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, 0, -(N + 1) / 2], [0, 0, -(N + 2) / 4], [-1 / N, -(N**2 - 4) / (4 * N), 0]], CF=(N + 1) / 4, CA=(N + 2) / 2, iA=2)


def solve(mdl, nmax=4, kpp=kp, kmm=km, rr=rho, ell=(ellp, ellm)):
    """eq. (system), order by order in a; kpp multiplies the psi^+ term, kmm the psi^- term, rr scales psi^+"""
    n = len(mdl['C'])
    C, b, T = mdl['C'], mdl['b'], mdl['T']
    psi = {1: rr * psip_ser, -1: psim_ser}
    kk = {1: kpp, -1: kmm}
    ellmap = {1: ell[0], -1: ell[1]}
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                def Fo(RR, tt, m):
                    return F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += 2 * a * b[R]
                m = order - 1
                if m >= 1:
                    f = Fo(R, t, m)
                    rhs += 2 * a * C[R] * (sp.diff(f, w) + phi_ser[t] * f)
                    rhs += 2 * a * kk[t] * psi[t] * sum(T[R][c] * Fo(c, -t, m) for c in range(n))
                for m1 in range(1, order):
                    m2 = order - m1
                    rhs += (1 - ellmap[t] * D**2 * w**2) * Fo(R, t, m1) * Fo(R, t, m2)
                new[(R, t)] = trunc_rel(sp.expand(rhs / w), order)
        for key, val in new.items():
            F[key][order] = val
    return F


# ---------------------------------------------------------------- Part 1. S_3, S_4 from P^+ with markers, three groups
say("\nPart 1. S_n from P^+ = (1 + c_+ pi^2 omega^2) F_1^+ with c_+ = ell_+, S = P(P - omega) + 2 a C_F (eq. (S)); markers kp (psi^+), km (psi^-)")
bA_, M1_ = CF - CA / 2, -(CA - 2 * CF) * (3 * CA - 4 * CF) / 4
M2_ = sp.Rational(23, 24) * CA**3 - sp.Rational(7, 2) * CA**2 * CF + sp.Rational(9, 2) * CA * CF**2 - 2 * CF**3 - 2 * dFA / CF
S3_even_gen = -96 * CF * M1_
S3_odd_gen = -12 * CF * (CA - 2 * CF)**2
S4_even_gen = 576 * CF * (CA * M1_ - M2_)
S4_odd_gen = 24 * CF * (CA - 2 * CF)**2 * (3 * CA - 2 * CF)
DFA = {'SU(N)': (Nc**2 - 1) * (Nc**2 + 6) / 48}
SRES = {}
for mdl in (model_SU(), model_SO(), model_Sp()):
    t1 = time.time()
    F = solve(mdl, 4, ell=(ellp, ellm))
    P = sum(F[(0, 1)][m] for m in range(1, 5))             # each F^(m) carries its a^m
    P = sp.expand((1 - ellp * D**2 * w**2) * P)            # c_+ pi^2 = -c_+ Delta^2, c_+ = ell_+
    Sx = sp.expand(P * (P - w) + 2 * a * mdl['CF'])
    res = {}
    for n_ in (1, 2, 3, 4):
        cn = sp.expand(sp.expand(Sx).coeff(a, n_))
        lead = [coeffw(cn, k) for k in range(2 - 2 * n_, 4 - 2 * n_)]
        nn = coeffw(cn, 4 - 2 * n_)
        res[n_] = (lead, sp.expand(nn))
    check(f"{mdl['name']}: S has no LL or NLL term at a^1..a^4 (S = 0 at double-log accuracy)",
          all(all(sp.simplify(x) == 0 for x in res[n_][0]) for n_ in (1, 2, 3, 4)))
    s3 = sp.expand(res[3][1].subs(D**2, -6 * z2s) / z2s)
    s4 = sp.expand(res[4][1].subs(D**2, -6 * z2s) / z2s)
    check(f"{mdl['name']}: S_3, S_4 do not depend on ell_+ (normalization condition c_+ = ell_+) nor on ell_-",
          not ({ellp, ellm} & (s3.free_symbols | s4.free_symbols)))
    s3c = sp.collect(sp.expand(s3), [kp, km], sp.factor)
    s4c = sp.collect(sp.expand(s4), [kp, km], sp.factor)
    say(f"   {mdl['name']}: S_3/zeta_2 = {s3c}")
    say(f"   {mdl['name']}: S_4/zeta_2 = {s4c}")
    mon3 = sp.Poly(s3, kp, km).monoms()
    mon4 = sp.Poly(s4, kp, km).monoms()
    check(f"{mdl['name']}: every term of S_3, S_4 has exactly one psi^+ insertion (kp^1) and 0 or 1 psi^- insertions",
          all(m_[0] == 1 and m_[1] in (0, 1) for m_ in mon3 + mon4))
    check(f"{mdl['name']}: S_3, S_4 are proportional to rho (one psi^+ insertion)",
          all(sp.Poly(x, rho).degree() == 1 and sp.expand(x.subs(rho, 0)) == 0 for x in (s3, s4)))
    s3, s4 = sp.expand(s3.subs(rho, 1)), sp.expand(s4.subs(rho, 1))
    g = {CF: mdl['CF'], CA: mdl['CA'], dFA: DFA.get(mdl['name'], sp.Symbol('dFA_' + mdl['name'][:2]))}
    s3k = sp.expand(s3.subs({kp: kap, km: kap}).subs(kap**2, 1))
    s4k = sp.expand(s4.subs({kp: kap, km: kap}).subs(kap**2, 1))
    e3, o3 = sp.expand(s3k.subs(kap, 0)), sp.expand(s3k.coeff(kap, 1))
    e4, o4 = sp.expand(s4k.subs(kap, 0)), sp.expand(s4k.coeff(kap, 1))
    check(f"{mdl['name']}: kappa-even part of S_3 = the kp km term = -96 C_F M_1; kappa-odd = the kp term = -12 C_F (C_A-2C_F)^2",
          sp.simplify(e3 - S3_even_gen.subs(g)) == 0 and sp.simplify(o3 - S3_odd_gen.subs(g)) == 0 and
          sp.simplify(e3 - sp.expand(s3).coeff(kp, 1).coeff(km, 1)) == 0)
    check(f"{mdl['name']}: kappa-odd part of S_4 = the kp term = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F)",
          sp.simplify(o4 - S4_odd_gen.subs(g)) == 0 and sp.simplify(o4 - sp.expand(s4).coeff(kp, 1).coeff(km, 0)) == 0)
    if mdl['name'] == 'SU(N)':
        check("SU(N): kappa-even part of S_4 = 576 C_F (C_A M_1 - M_2) with dFA = (N^2-1)(N^2+6)/48", sp.simplify(e4 - S4_even_gen.subs(g)) == 0)
    else:
        # the quartic invariant of this representation from the kappa-even part (no input value used)
        dsol = sp.solve(sp.Eq(e4, S4_even_gen.subs(g)), g[dFA])
        say(f"   {mdl['name']}: dFA/N_R required by the kappa-even part of S_4 = {sp.factor(dsol[0]) if dsol else dsol}")
        SRES[mdl['name'] + '_dFA_from_S4even'] = str(sp.factor(dsol[0])) if dsol else 'none'
    SRES[mdl['name']] = dict(S3=str(s3c), S4=str(s4c), S3_even=str(sp.factor(e3)), S3_odd=str(sp.factor(o3)), S4_even=str(sp.factor(e4)),
                             S4_odd=str(sp.factor(o4)), seconds=round(time.time() - t1, 1))
    say(f"      ({time.time() - t1:.1f} s)")
OUT['S_from_full_system'] = SRES
# SO(N) vector and Sp(N) defining: compare the derived dFA with the values in color57/color_ext.json at N = 5, 7 and 4, 6
cdat = json.load(open('PROJECT/ma_a/paper/numbers/deposit/color57/color_ext.json'))
for nm, key, Nv in (('SO(N) vector', 'SO5', 5), ('SO(N) vector', 'SO7', 7), ('SO(N) vector', 'SO10', 10), ('Sp(N) defining', 'Sp4', 4), ('Sp(N) defining', 'Sp6', 6)):
    dv = sp.sympify(SRES[nm + '_dFA_from_S4even']).subs(Nc, Nv)
    check(f"{key}: dFA/N_R from the kappa-even part of S_4 = {dv} = color_ext.json value {cdat[key]['dRdA_over_NR']}", dv == sp.Rational(cdat[key]['dRdA_over_NR']))

# ---------------------------------------------------------------- Part 2. amplitude: C_F-free coefficients in SU(N) to three loops
say("\nPart 2. SU(N): C_F-free coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), L = 2, 3, with markers, ell_+-, and the map")
SU = model_SU()
t1 = time.time()
F = solve(SU, 4)
A = {}
for R in range(2):
    for t in (1, -1):
        A[(R, t)] = sp.expand(sum(a**m * residue(sp.expand(F[(R, t)][m] / a**m), t) for m in range(1, 5)))
say(f"   partial waves and residues to a^4: {time.time() - t1:.1f} s")
check("Born term of A_1^+ is 2 a C_F, residues at a are signature independent", sp.simplify(A[(0, 1)].coeff(a, 1) - 2 * SU['CF']) == 0)
Tt = sp.Matrix([[0, 0], [0, Nc]])
Trc = sp.Matrix(SU['T'])


def matched(Avec):
    """H = exp(a z1) (1 + a^2 z2m C_F^2) M(Lt + lam), z1 = alpha C_F + beta T_t^2 + gamma T_rc Delta + u(-T_t^2 Lt + T_rc Delta), to a^4"""
    cf = SU['CF']
    M = sp.Matrix([sp.expand(Avec[(R, 1)] + Avec[(R, -1)]) for R in range(2)])
    M = M.applyfunc(lambda x: sp.expand(x.subs(Lt, Lt + lam)))
    z1 = alpha * cf * sp.eye(2) + beta * Tt + gamma * Trc * D + u * (-Tt * Lt + Trc * D)
    out = sp.Matrix(M)
    term = sp.Matrix(M)
    for k in (1, 2, 3):
        term = (a * z1 * term) / k
        out += term
    out = out + a**2 * z2m * cf**2 * out
    out = out.applyfunc(lambda x: sp.expand(sum(sp.expand(x).coeff(a, j) * a**j for j in range(1, 5))))
    return out


def cfree(H1, L_, tag='nomap'):
    """decompose the zeta_2 Lt^{2L-2} coefficient of the Delta-even singlet at a^{L+1}, divided by the Born 2C_F, into
    C_A^(L-j) C_F^j in SU(N); return the full vector (unique decomposition)"""
    e = sp.expand(H1.coeff(a, L_ + 1))
    ev = sp.expand((e + e.subs(D, -D)) / 2)
    c = sp.expand(ev.coeff(Lt, 2 * L_ - 2))
    c = sp.expand(c.subs(D**2, -6 * z2s))
    if tag == 'nomap':
        check(f"L = {L_}: the Lt^{2 * L_ - 2} coefficient of the even singlet is linear in zeta_2 (one Delta^2)", sp.Poly(c, z2s).degree() == 1 and c.subs(z2s, 0) == 0)
    else:
        c0 = sp.cancel(sp.expand(c.subs(z2s, 0)) / (2 * SU['CF']))
        say(f"   L = {L_}, {tag}: zeta_2-free part of the Lt^{2 * L_ - 2} coefficient over the Born term = {sp.factor(c0)} "
            f"(rational map terms; not part of the zeta_2 observable)")
        check(f"L = {L_}, {tag}: the zeta_2-free part is proportional to C_F^L (no C_F-free component)",
              sp.expand(c0) == 0 or sp.simplify(c0 / SU['CF']**L_).free_symbols.isdisjoint({Nc}))
    c = sp.cancel(sp.expand(c).coeff(z2s, 1) / (2 * SU['CF']))
    cs = sp.symbols(f'c0:{L_ + 1}')
    cfN = SU['CF']
    eq = sp.expand(sp.numer(sp.together(sum(cs[j] * Nc**(L_ - j) * cfN**j for j in range(L_ + 1)) - c)))
    sol = sp.solve(sp.Poly(eq, Nc).coeffs(), cs, dict=True)
    check(f"L = {L_}: decomposition in C_A^(L-j) C_F^j exists and is unique", len(sol) == 1 and all(x in sol[0] for x in cs))
    return [sp.expand(sol[0][x]) for x in cs]


# 2a. no map: markers, rho, ell
V = {}
for L_ in (2, 3):
    V[L_] = cfree(sp.expand(A[(0, 1)] + A[(0, -1)]), L_)
    say(f"   L = {L_}, no map, full vector: {[sp.factor(x) for x in V[L_]]}")
cf_entries = [V[2][0], V[3][0], V[3][1]]
labels = ['two-loop C_A^2', 'three-loop C_A^3', 'three-loop C_A^2 C_F']
check("C_F-free entries do not depend on ell_+ or ell_-", all(not ({ellp, ellm} & x.free_symbols) for x in cf_entries))
check("C_F-free entries are proportional to rho (the scale of psi^+), i.e. each term has one psi^+ insertion",
      all(sp.Poly(x, rho).degree() == 1 and x.subs(rho, 0) == 0 for x in cf_entries))
check("every term of the C_F-free entries is rho^1 kp^1 km^j: one psi^+ insertion, and kappa enters only through the psi insertions",
      all(all(m_[0] == 1 and m_[1] == 1 for m_ in sp.Poly(x, rho, kp, km).monoms()) for x in cf_entries))
for lb, x in zip(labels, cf_entries):
    say(f"   {lb}: {sp.collect(sp.expand(x), [rho, kp, km])}")
kres = {}
for lb, x in zip(labels, cf_entries):
    xp = sp.expand(x.subs({rho: 1, kp: 1, km: 1}))
    xm = sp.expand(x.subs({rho: 1, kp: -1, km: -1}))
    kres[lb] = dict(poly=str(sp.expand(x.subs({rho: 1, kp: kap, km: kap}))), kappa_p1=str(xp), kappa_m1=str(xm),
                    even=str(sp.Rational(1, 2) * (xp + xm)), odd=str(sp.Rational(1, 2) * (xp - xm)),
                    by_psi_minus=str(sp.collect(sp.expand(x.subs(rho, 1)), km)))
    say(f"   {lb}: kappa=+1 {xp}, kappa=-1 {xm}; even {sp.Rational(1, 2) * (xp + xm)}, odd {sp.Rational(1, 2) * (xp - xm)}")
check("kappa = +1 values (-15, 12, -58) (\\nmAmpTwoLoopCA, \\nmAmpThreeLoopCA, \\nmAmpThreeLoopCACF)",
      [sp.sympify(kres[l]['kappa_p1']) for l in labels] == [-15, 12, -58])
check("kappa = -1 values (-21, 15, -74) (\\nmAmpKmTwoLoopCA, \\nmAmpKmThreeLoopCA, \\nmAmpKmThreeLoopCACF)",
      [sp.sympify(kres[l]['kappa_m1']) for l in labels] == [-21, 15, -74])
check("kappa-even part (-18, 27/2, -66), kappa-odd part (3, -3/2, 8)",
      [sp.sympify(kres[l]['even']) for l in labels] == [-18, sp.Rational(27, 2), -66] and
      [sp.sympify(kres[l]['odd']) for l in labels] == [3, sp.Rational(-3, 2), 8])
OUT['cfree_no_map'] = kres
# polynomial in kappa before the reduction kappa^2 = 1, and the number of psi^- insertions per term
for lb, x in zip(labels, cf_entries):
    say(f"   {lb}: as polynomial in kappa (kp = km = kappa, rho = 1): {sp.expand(x.subs({rho: 1, kp: kap, km: kap}))}")

# 2b. with the map of the original program (exponentiated), kappa symbolic through the markers
t1 = time.time()
H = matched(A)
say(f"   map applied: {time.time() - t1:.1f} s")
Vm = {L_: cfree(H[0], L_, 'with map') for L_ in (2, 3)}
cfm = [Vm[2][0], Vm[3][0], Vm[3][1]]
mapsyms = {alpha, beta, gamma, u, z2m, lam}
for lb, x, x0 in zip(labels, cfm, cf_entries):
    dep = sorted(str(s) for s in (sp.expand(x - x0).free_symbols))
    say(f"   {lb}: shift by the map = {sp.factor(sp.expand(x - x0))}   (depends on {dep})")
check("the map family of amp_prediction.py (alpha, beta, gamma, u, z2, lam), exponentiated, leaves the three C_F-free entries unchanged for "
      "every value of kp, km (both signs of kappa)", all(sp.expand(x - x0) == 0 for x, x0 in zip(cfm, cf_entries)))
OUT['cfree_map_shift'] = {lb: str(sp.expand(x - x0)) for lb, x, x0 in zip(labels, cfm, cf_entries)}
# the other entries: show what the map does reach (C_F-carrying entries), for the record
for L_ in (2, 3):
    dsh = [sp.factor(sp.expand(x - y)) for x, y in zip(Vm[L_], V[L_])]
    say(f"   L = {L_}: map shift of the full vector (C_A^L ... C_F^L): {dsh}")
OUT['full_vectors'] = {str(L_): dict(no_map=[str(x) for x in V[L_]], with_map=[str(x) for x in Vm[L_]]) for L_ in (2, 3)}

say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}   ({time.time() - T0:.1f} s)")
with open('c1_amp_kappa_sympy.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R6/C1/c1_bminus_form.out <==
as written: S_4 even -36*(N - 1)*(N + 1)*(7*N**2 + 2)/N**4, odd 12*(N - 1)*(N + 1)*(2*N**2 + 1)/N**4; formulas: True, True; kappa=+1 total -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4; SU(3) -5632/27
b_A^- reversed: S_4 even -12*(N - 1)*(N + 1)*(17*N**2 - 2)/N**4, odd 12*(N - 1)*(N + 1)*(2*N**2 - 1)/N**4; formulas: True, True; kappa=+1 total -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4; SU(3) -4288/27
[ok] reversed b_A^-: kappa=+1 total = \nmSfourRevSUN


==> anc/numbers/deposit/R6/C1/c1_bminus_form.py <==
#!/usr/bin/env python3
"""C1, side check: the kappa parts of S_4 written with a general negative-signature adjoint Born weight bm = b_A^-,
   S_4 = -12 kappa zeta_2 C_F d_3, d_3 = 4(bm - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1), d_2 = 4 bm^2 + 8 kappa M_1 (paper l. 1336),
   kappa-even = -12 C_F [32 (bm - C_A - C_F) M_1 + 48 M_2], kappa-odd = -192 kappa C_F (bm - C_A) bm^2,
   against Table tab:threefour-born (sign of b_A^- reversed: \\nmSfourRevSUN = -12(N^2-1)(15N^2-1)/N^4; SU(3) -4288/27).
   M_1, M_2 from the explicit SU(N) matrices (eq. (TrcSUN)), so no general-color input is used."""
import sympy as sp
N, k = sp.symbols('N kappa')
CF, CA, bA = (N**2 - 1) / (2 * N), N, -1 / (2 * N)
T = [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]
b = [CF, bA]
M1 = sum(T[1][c] * b[c] for c in range(2))
M2 = sum(T[1][c] * b[c]**2 for c in range(2))
for bm, lab in ((bA, 'as written'), (-bA, 'b_A^- reversed')):
    d2 = 4 * bm**2 + 8 * k * M1
    d3 = 4 * (bm - CA) * d2 + 16 * k * (3 * M2 - 2 * CF * M1)
    S4 = sp.expand(-12 * k * CF * d3).subs(k**2, 1)
    ev, od = sp.factor(S4.subs(k, 0)), sp.factor(S4.coeff(k, 1))
    evf = sp.factor(-12 * CF * (32 * (bm - CA - CF) * M1 + 48 * M2))
    odf = sp.factor(-192 * CF * (bm - CA) * bm**2)
    print(f"{lab}: S_4 even {ev}, odd {od}; formulas: {sp.simplify(ev - evf) == 0}, {sp.simplify(od - odf) == 0}; kappa=+1 total {sp.factor(ev + od)}; SU(3) {(ev + od).subs(N, 3)}")
ev_r = -12 * CF * (32 * (-bA - CA - CF) * M1 + 48 * M2)
od_r = -192 * CF * (-bA - CA) * bA**2
print("[" + ("ok" if sp.simplify(ev_r + od_r + 12 * (N**2 - 1) * (15 * N**2 - 1) / N**4) == 0 else "FAIL") + "] reversed b_A^-: kappa=+1 total = \\nmSfourRevSUN")


==> anc/numbers/deposit/R6/C1/c1_general_split.json <==
{
 "general": {
  "S3_even": "24*C_F*(C_A - 2*C_F)*(3*C_A - 4*C_F)",
  "S3_odd": "-12*C_F*(C_A - 2*C_F)**2",
  "S4_even": "-24*(41*C_A**3*C_F - 144*C_A**2*C_F**2 + 156*C_A*C_F**3 - 48*C_F**4 - 48*dFA)",
  "S4_odd": "24*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)",
  "S3_even_vec": [
   "72",
   "-240",
   "192"
  ],
  "S3_odd_vec": [
   "-12",
   "48",
   "-48"
  ],
  "S4_even_vec": [
   "-984",
   "3456",
   "-3744",
   "1152",
   "1152"
  ],
  "S4_odd_vec": [
   "72",
   "-336",
   "480",
   "-192",
   "0"
  ],
  "S4_kappam1_vec": [
   "-1056",
   "3792",
   "-4224",
   "1344",
   "1152"
  ],
  "S3_kappam1_vec": [
   "84",
   "-288",
   "240"
  ]
 },
 "SUN": {
  "S3_even": "12*(N - 1)*(N + 1)*(N**2 + 2)/N**3",
  "S3_odd": "-6*(N - 1)*(N + 1)/N**3",
  "S4_even": "-36*(N - 1)*(N + 1)*(7*N**2 + 2)/N**4",
  "S4_odd": "12*(N - 1)*(N + 1)*(2*N**2 + 1)/N**4"
 },
 "SU3": {
  "S3_even": "352/9",
  "S3_odd": "-16/9",
  "S4_even": "-2080/9",
  "S4_odd": "608/27"
 },
 "reps": [
  [
   "SU2",
   "27",
   "-9/4",
   "-405/2",
   "81/4",
   true
  ],
  [
   "SU3",
   "352/9",
   "-16/9",
   "-2080/9",
   "608/27",
   true
  ],
  [
   "SU4",
   "405/8",
   "-45/32",
   "-7695/32",
   "1485/64",
   true
  ],
  [
   "SU5",
   "7776/125",
   "-144/125",
   "-152928/625",
   "14688/625",
   true
  ],
  [
   "SU6",
   "665/9",
   "-35/36",
   "-4445/18",
   "2555/108",
   true
  ],
  [
   "SO5",
   "-6",
   "-3",
   "207",
   "15",
   true
  ],
  [
   "SO6",
   "-15",
   "-15/4",
   "855/2",
   "105/4",
   true
  ],
  [
   "SO7",
   "-27",
   "-9/2",
   "1539/2",
   "81/2",
   true
  ],
  [
   "SO8",
   "-42",
   "-21/4",
   "1260",
   "231/4",
   true
  ],
  [
   "SO9",
   "-60",
   "-6",
   "1926",
   "78",
   true
  ],
  [
   "SO10",
   "-81",
   "-27/4",
   "5589/2",
   "405/4",
   true
  ],
  [
   "Sp4",
   "60",
   "-15/4",
   "-765",
   "195/4",
   true
  ],
  [
   "Sp6",
   "105",
   "-21/4",
   "-3843/2",
   "357/4",
   true
  ],
  [
   "Sp8",
   "162",
   "-27/4",
   "-3888",
   "567/4",
   true
  ],
  [
   "G2",
   "0",
   "0",
   "96",
   "0",
   true
  ],
  [
   "F4",
   "-6",
   "-3",
   "81",
   "15",
   true
  ],
  [
   "E6",
   "-1664/243",
   "-3328/243",
   "110240/729",
   "186368/2187",
   true
  ],
  [
   "E7",
   "399/64",
   "-2793/256",
   "-19665/512",
   "47481/1024",
   true
  ],
  [
   "E8",
   "3",
   "-3/2",
   "-69/10",
   "3/2",
   true
  ],
  [
   "SU7",
   "29376/343",
   "-288/343",
   "-596160/2401",
   "57024/2401",
   true
  ],
  [
   "SU8",
   "6237/64",
   "-189/256",
   "-127575/512",
   "24381/1024",
   true
  ],
  [
   "SO11",
   "-105",
   "-15/2",
   "7785/2",
   "255/2",
   true
  ],
  [
   "SO12",
   "-132",
   "-33/4",
   "5247",
   "627/4",
   true
  ],
  [
   "SO13",
   "-162",
   "-9",
   "6885",
   "189",
   true
  ],
  [
   "SO14",
   "-195",
   "-39/4",
   "17667/2",
   "897/4",
   true
  ],
  [
   "Sp10",
   "231",
   "-33/4",
   "-13761/2",
   "825/4",
   true
  ],
  [
   "Sp12",
   "312",
   "-39/4",
   "-11115",
   "1131/4",
   true
  ],
  [
   "SU2_3",
   "3",
   "-3/2",
   "45/2",
   "3/2",
   true
  ],
  [
   "SU2_4",
   "891/200",
   "-1089/800",
   "2187/800",
   "-3267/8000",
   true
  ],
  [
   "SU2_5",
   "81/25",
   "-9/10",
   "3159/1250",
   "-27/50",
   true
  ],
  [
   "SU2_6",
   "2697/1225",
   "-2883/4900",
   "33093/17150",
   "-66309/171500",
   true
  ],
  [
   "SU2_7",
   "297/196",
   "-1089/2744",
   "51435/38416",
   "-9801/38416",
   true
  ],
  [
   "SU3_6",
   "2288/225",
   "-968/225",
   "13936/1125",
   "13552/3375",
   true
  ],
  [
   "SU3_10",
   "144/25",
   "-216/125",
   "1392/625",
   "-432/625",
   true
  ],
  [
   "SU3_15p",
   "25568/11025",
   "-35344/55125",
   "2937824/1929375",
   "-2049952/5788125",
   true
  ],
  [
   "SU4_10",
   "15",
   "-25/4",
   "-1/2",
   "25/4",
   true
  ],
  [
   "SU5_10",
   "-528/125",
   "-968/125",
   "103792/625",
   "25168/625",
   true
  ],
  [
   "SU5_15",
   "110112/6125",
   "-46128/6125",
   "-2474784/214375",
   "1752864/214375",
   true
  ],
  [
   "SU6_15",
   "35/9",
   "-175/18",
   "931/18",
   "2275/54",
   true
  ],
  [
   "SU6_20",
   "63/8",
   "-189/32",
   "-861/32",
   "945/64",
   true
  ],
  [
   "SO7_8",
   "-567/64",
   "-63/256",
   "168399/512",
   "2457/1024",
   true
  ],
  [
   "SO9_16",
   "-81/8",
   "-27/8",
   "10935/64",
   "81/4",
   true
  ],
  [
   "SO10_16",
   "-5265/512",
   "-22815/2048",
   "1933065/8192",
   "1163565/16384",
   true
  ],
  [
   "SO11_32",
   "3135/4096",
   "-59565/16384",
   "838035/131072",
   "3156945/262144",
   true
  ],
  [
   "SO12_32",
   "3861/512",
   "-16731/2048",
   "-294921/8192",
   "451737/16384",
   true
  ],
  [
   "Sp6_14",
   "0",
   "-9/4",
   "243/8",
   "27/4",
   true
  ],
  [
   "Sp6_14p",
   "189/25",
   "-441/100",
   "-891/50",
   "3969/500",
   true
  ],
  [
   "Sp8_27",
   "4/3",
   "-2",
   "26/3",
   "14/3",
   true
  ],
  [
   "G2_14",
   "3",
   "-3/2",
   "15/8",
   "3/2",
   true
  ],
  [
   "F4_52",
   "3",
   "-3/2",
   "-85/18",
   "3/2",
   true
  ],
  [
   "E6_78",
   "3",
   "-3/2",
   "-45/8",
   "3/2",
   true
  ],
  [
   "E7_133",
   "3",
   "-3/2",
   "-115/18",
   "3/2",
   true
  ],
  [
   "SO7_21",
   "3",
   "-3/2",
   "-207/250",
   "3/2",
   true
  ],
  [
   "SO9_36",
   "3",
   "-3/2",
   "-2385/686",
   "3/2",
   true
  ],
  [
   "SO10_45",
   "3",
   "-3/2",
   "-261/64",
   "3/2",
   true
  ],
  [
   "Sp6_21",
   "3",
   "-3/2",
   "225/64",
   "3/2",
   true
  ],
  [
   "Sp8_36",
   "3",
   "-3/2",
   "279/250",
   "3/2",
   true
  ]
 ],
 "N4_general": {
  "St3_even": "48*C_A**3",
  "St3_odd": "-48*C_A**3",
  "St4_even": "-192*C_A**4 - 384*C_A*Mt2",
  "St4_odd": "0"
 },
 "N4_b8a_reversed": {
  "St4_even_shift": "-384*C_A**4",
  "St4_odd": "384*C_A**4"
 }
}

==> anc/numbers/deposit/R6/C1/c1_general_split.out <==
Part 1. General color, from the printed recursion (units zeta_2)
   S_3 as a polynomial in kappa: 24*C_F*kappa**2*(C_A - 2*C_F)*(3*C_A - 4*C_F) - 12*C_F*kappa*(C_A - 2*C_F)**2
   S_4 as a polynomial in kappa: 24*C_F*kappa*(C_A - 2*C_F)**2*(3*C_A - 2*C_F) - 24*kappa**2*(41*C_A**3*C_F - 144*C_A**2*C_F**2 + 156*C_A*C_F**3 - 48*C_F**4 - 48*dFA)
   S_3 kappa-even = 24*C_F*(C_A - 2*C_F)*(3*C_A - 4*C_F)   vector (C_F C_A^2, C_F^2 C_A, C_F^3) = [72, -240, 192]
   S_3 kappa-odd  = kappa x -12*C_F*(C_A - 2*C_F)**2   vector = [-12, 48, -48]
   S_4 kappa-even = -24*(41*C_A**3*C_F - 144*C_A**2*C_F**2 + 156*C_A*C_F**3 - 48*C_F**4 - 48*dFA)   vector (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA) = [-984, 3456, -3744, 1152, 1152]
   S_4 kappa-odd  = kappa x 24*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)   vector = [72, -336, 480, -192, 0]
   [ok] S_3 kappa-even = -96 C_F M_1 = (72, -240, 192)
   [ok] S_3 kappa-odd = -48 C_F b_A^2 = -12 C_F (C_A-2C_F)^2 = (-12, 48, -48)
   [ok] S_4 kappa-even = 576 C_F (C_A M_1 - M_2) = (-984, 3456, -3744, 1152, 1152)
   [ok] S_4 kappa-odd = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F) = (72, -336, 480, -192, 0)
   [ok] S_4 kappa-odd = -192 C_F (b_A - C_A) b_A^2 (adjoint Born wave dressed by its own Sudakov and pair terms)
   [ok] kappa = +1 sums equal the printed \nmSthreeVec (60,-192,144) and \nmSfourVec (-912,3120,-3264,960,1152)
   [ok] kappa = -1 S_3 equals \nmSthreeKmGen 12 C_F(C_A-2C_F)(7C_A-10C_F)
   [ok] the quartic invariant dFA lies entirely in the kappa-even part of S_4
   kappa = -1: S_3 vector [84, -288, 240], S_4 vector [-1056, 3792, -4224, 1344, 1152]

Part 2. SU(N), SU(3), SO(5), SO(7) (vector, Tr t^a t^b = delta/2)
   SU(N) S3_even = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3   SU(3): 352/9
   SU(N) S3_odd = -6*(N - 1)*(N + 1)/N**3   SU(3): -16/9
   SU(N) S4_even = -36*(N - 1)*(N + 1)*(7*N**2 + 2)/N**4   SU(3): -2080/9
   SU(N) S4_odd = 12*(N - 1)*(N + 1)*(2*N**2 + 1)/N**4   SU(3): 608/27
   [ok] SU(N) S_3 even = \nmSthreePsiMinusPartSUN 12(N^2-1)(N^2+2)/N^3, odd = \nmSthreeRestSUN -6(N^2-1)/N^3
   [ok] SU(N) S_4 even = -36(N^2-1)(7N^2+2)/N^4, odd = 12(N^2-1)(2N^2+1)/N^4
   [ok] SU(N) S_4(+1) = \nmSfourSUN -12(N^2-1)(19N^2+5)/N^4 and S_4(-1) = \nmSfourKmSUN -12(N^2-1)(23N^2+7)/N^4
   [ok] SU(3): S_4 even = -2080/9, odd = 608/27, sum -5632/27 (\nmSfourSUthree), difference -6848/27 (\nmSfourKmSUthree)
   [ok] SU(3): S_3 even = 352/9 (\nmSthreeRemSUthree value), odd = -16/9, sum 112/3 (\nmSthreeSUthree)
   large-N_c limit of N^-1 x S3_even: 12;  of S3_even: oo
   large-N_c limit of N^-1 x S3_odd: 0;  of S3_odd: 0
   large-N_c limit of N^-1 x S4_even: 0;  of S4_even: -252
   large-N_c limit of N^-1 x S4_odd: 0;  of S4_odd: 24

Part 3. Explicit double-log solver over the 57 representations (color_ext.json): kappa symbolic, kappa^2 -> 1
   SU2        S3 even         27 odd     -9/4 | S4 even       -405/2 odd       81/4   ok
   SU3        S3 even      352/9 odd    -16/9 | S4 even      -2080/9 odd     608/27   ok
   SU4        S3 even      405/8 odd   -45/32 | S4 even     -7695/32 odd    1485/64   ok
   SO5        S3 even         -6 odd       -3 | S4 even          207 odd         15   ok
   SO7        S3 even        -27 odd     -9/2 | S4 even       1539/2 odd       81/2   ok
   Sp4        S3 even         60 odd    -15/4 | S4 even         -765 odd      195/4   ok
   G2         S3 even          0 odd        0 | S4 even           96 odd          0   ok
   F4         S3 even         -6 odd       -3 | S4 even           81 odd         15   ok
   E6         S3 even  -1664/243 odd -3328/243 | S4 even   110240/729 odd 186368/2187   ok
   E8         S3 even          3 odd     -3/2 | S4 even       -69/10 odd        3/2   ok
   [ok] all 57 representations: the explicit DL solver reproduces both kappa parts of S_3 and S_4 from the general-color formulas
   [ok] SO(5) and SO(7) totals: S_3 = -9, -63/2; S_4 = 222, 810 (Table tab:threefour-born); kappa = -1: S_3 = -3, -45/2; S_4 SO(5) = 192
   [ok] control: a perturbed f^-_{A,3} changes S_4 in SU(3) (the comparison can fail)

Part 4. N=4 adjoint system, general color, from the same recursion with the N=4 inputs
   S~_3: kappa-even 48*C_A**3, kappa-odd kappa x -48*C_A**3  -> kappa=+1: 0, kappa=-1: 96*C_A**3
   S~_4: kappa-even -192*C_A*(C_A**3 + 2*Mt2), kappa-odd kappa x 0
   [ok] N=4: S~_3 kappa-even = +48 C_A^3, kappa-odd = -48 C_A^3 (both planar), cancel at kappa = +1, 96 C_A^3 at kappa = -1
   [ok] N=4: S~_4 kappa-odd part = -192 C_A (b_8a - C_A) b_8a^2 = 0 at b_8a^- = C_A; the whole S~_4 is kappa-even
   b_8a^- reversed: S~_4 even -384*C_A**4 + (even with b = C_A), odd kappa x 384*C_A**4; kappa=+1 change 0
   [ok] N=4: reversing b_8a^- moves 384 zeta_2 C_A^4 between the two parts and leaves the kappa = +1 value of S~_4 unchanged

FAILED CHECKS: none


==> anc/numbers/deposit/R6/C1/c1_general_split.py <==
#!/usr/bin/env python3
"""C1 (R6 plan, PLAN_MERGED.md sect. C1): kappa-parity split of S_3 and S_4 in general color, from the printed
formulas of draft v4 (ma_a/paper/draft/paper.tex), checked group by group with an explicit double-log solver
over the 57 quark representations of numbers/deposit/color57/color_ext.json (read only), and the N=4 split.

Definitions (kappa symbolic, then kappa^2 -> 1):
   X(kappa) = X_even + kappa X_odd,  X_even = (X(+1) + X(-1))/2,  X_odd = (X(+1) - X(-1))/2.
Printed inputs (locators in paper.tex v4):
   eq. (color-S3), l. 579-582:   S_3 = -12 kappa zeta_2 C_F d_2,  d_2 = 4 b_A^2 + 8 kappa M_1   (Sect. 3.2, l. 576-577)
   l. 1336:                      d_3 = 4 (b_A - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1),  S_4 = -12 kappa zeta_2 C_F d_3
   eq. (color-M1) = \\nmMoneGen:  M_1 = -(C_A - 2C_F)(3C_A - 4C_F)/4
   \\nmMtwoGen:                   M_2 = 23/24 C_A^3 - 7/2 C_A^2 C_F + 9/2 C_A C_F^2 - 2 C_F^3 - (2/C_F) dFA,  dFA = d_F^{abcd}d_A^{abcd}/N_R
   b_A = C_F - C_A/2
Writes c1_general_split.json.  Imports nothing from the project.
"""
import json
import sys
from fractions import Fraction as Fr

import sympy as sp

CF, CA, dFA, kap, N = sp.symbols('C_F C_A dFA kappa N')
FAILS = []
OUT = {}


def check(name, cond):
    print(f"   [{'ok' if cond else 'FAIL'}] {name}", flush=True)
    if not cond:
        FAILS.append(name)


def kred(e):
    """reduce kappa^2 -> 1 and return (even, odd) with e = even + kappa odd"""
    e = sp.expand(e)
    p = sp.Poly(e, kap)
    ev, od = 0, 0
    for (k,), c in p.terms():
        if k % 2 == 0:
            ev += c
        else:
            od += c
    return sp.expand(ev), sp.expand(od)


def vec(e, basis):
    P = sp.Poly(sp.expand(e), CF, CA, dFA)
    return [P.coeff_monomial(m) for m in basis]


B3 = [CF * CA**2, CF**2 * CA, CF**3]
B4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, dFA]
bA = CF - CA / 2
M1 = -(CA - 2 * CF) * (3 * CA - 4 * CF) / 4
M2 = sp.Rational(23, 24) * CA**3 - sp.Rational(7, 2) * CA**2 * CF + sp.Rational(9, 2) * CA * CF**2 - 2 * CF**3 - 2 * dFA / CF
d2 = 4 * bA**2 + 8 * kap * M1
d3 = 4 * (bA - CA) * d2 + 16 * kap * (3 * M2 - 2 * CF * M1)
S3 = sp.expand(-12 * kap * CF * d2)       # units zeta_2
S4 = sp.expand(-12 * kap * CF * d3)

print("Part 1. General color, from the printed recursion (units zeta_2)")
S3e, S3o = kred(S3)
S4e, S4o = kred(S4)
print(f"   S_3 as a polynomial in kappa: {sp.collect(sp.expand(S3), kap, sp.factor)}")
print(f"   S_4 as a polynomial in kappa: {sp.collect(sp.expand(S4), kap, sp.factor)}")
print(f"   S_3 kappa-even = {sp.factor(S3e)}   vector (C_F C_A^2, C_F^2 C_A, C_F^3) = {vec(S3e, B3)}")
print(f"   S_3 kappa-odd  = kappa x {sp.factor(S3o)}   vector = {vec(S3o, B3)}")
print(f"   S_4 kappa-even = {sp.factor(S4e)}   vector (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA) = {vec(S4e, B4)}")
print(f"   S_4 kappa-odd  = kappa x {sp.factor(S4o)}   vector = {vec(S4o, B4)}")
check("S_3 kappa-even = -96 C_F M_1 = (72, -240, 192)", sp.expand(S3e + 96 * CF * M1) == 0 and vec(S3e, B3) == [72, -240, 192])
check("S_3 kappa-odd = -48 C_F b_A^2 = -12 C_F (C_A-2C_F)^2 = (-12, 48, -48)",
      sp.expand(S3o + 12 * CF * (CA - 2 * CF)**2) == 0 and vec(S3o, B3) == [-12, 48, -48])
check("S_4 kappa-even = 576 C_F (C_A M_1 - M_2) = (-984, 3456, -3744, 1152, 1152)",
      sp.expand(S4e - 576 * CF * (CA * M1 - M2)) == 0 and vec(S4e, B4) == [-984, 3456, -3744, 1152, 1152])
check("S_4 kappa-odd = 24 C_F (C_A-2C_F)^2 (3C_A-2C_F) = (72, -336, 480, -192, 0)",
      sp.expand(S4o - 24 * CF * (CA - 2 * CF)**2 * (3 * CA - 2 * CF)) == 0 and vec(S4o, B4) == [72, -336, 480, -192, 0])
check("S_4 kappa-odd = -192 C_F (b_A - C_A) b_A^2 (adjoint Born wave dressed by its own Sudakov and pair terms)",
      sp.expand(S4o + 192 * CF * (bA - CA) * bA**2) == 0)
check("kappa = +1 sums equal the printed \\nmSthreeVec (60,-192,144) and \\nmSfourVec (-912,3120,-3264,960,1152)",
      vec(S3e + S3o, B3) == [60, -192, 144] and vec(S4e + S4o, B4) == [-912, 3120, -3264, 960, 1152])
check("kappa = -1 S_3 equals \\nmSthreeKmGen 12 C_F(C_A-2C_F)(7C_A-10C_F)",
      sp.expand(S3e - S3o - 12 * CF * (CA - 2 * CF) * (7 * CA - 10 * CF)) == 0)
check("the quartic invariant dFA lies entirely in the kappa-even part of S_4", vec(S4o, B4)[4] == 0 and vec(S4e, B4)[4] == 1152)
OUT['general'] = dict(S3_even=str(sp.factor(S3e)), S3_odd=str(sp.factor(S3o)), S4_even=str(sp.factor(S4e)), S4_odd=str(sp.factor(S4o)),
                      S3_even_vec=[str(x) for x in vec(S3e, B3)], S3_odd_vec=[str(x) for x in vec(S3o, B3)],
                      S4_even_vec=[str(x) for x in vec(S4e, B4)], S4_odd_vec=[str(x) for x in vec(S4o, B4)],
                      S4_kappam1_vec=[str(x) for x in vec(S4e - S4o, B4)], S3_kappam1_vec=[str(x) for x in vec(S3e - S3o, B3)])
print(f"   kappa = -1: S_3 vector {vec(S3e - S3o, B3)}, S_4 vector {vec(S4e - S4o, B4)}")

print("\nPart 2. SU(N), SU(3), SO(5), SO(7) (vector, Tr t^a t^b = delta/2)")
SUN = {CF: (N**2 - 1) / (2 * N), CA: N, dFA: (N**2 - 1) * (N**2 + 6) / 48}
res = {}
for nm, e in (('S3_even', S3e), ('S3_odd', S3o), ('S4_even', S4e), ('S4_odd', S4o)):
    res[nm] = sp.factor(sp.expand(e.subs(SUN)))
    print(f"   SU(N) {nm} = {res[nm]}   SU(3): {res[nm].subs(N, 3)}")
check("SU(N) S_3 even = \\nmSthreePsiMinusPartSUN 12(N^2-1)(N^2+2)/N^3, odd = \\nmSthreeRestSUN -6(N^2-1)/N^3",
      sp.simplify(res['S3_even'] - 12 * (N**2 - 1) * (N**2 + 2) / N**3) == 0 and sp.simplify(res['S3_odd'] + 6 * (N**2 - 1) / N**3) == 0)
check("SU(N) S_4 even = -36(N^2-1)(7N^2+2)/N^4, odd = 12(N^2-1)(2N^2+1)/N^4",
      sp.simplify(res['S4_even'] + 36 * (N**2 - 1) * (7 * N**2 + 2) / N**4) == 0 and sp.simplify(res['S4_odd'] - 12 * (N**2 - 1) * (2 * N**2 + 1) / N**4) == 0)
check("SU(N) S_4(+1) = \\nmSfourSUN -12(N^2-1)(19N^2+5)/N^4 and S_4(-1) = \\nmSfourKmSUN -12(N^2-1)(23N^2+7)/N^4",
      sp.simplify(res['S4_even'] + res['S4_odd'] + 12 * (N**2 - 1) * (19 * N**2 + 5) / N**4) == 0 and
      sp.simplify(res['S4_even'] - res['S4_odd'] + 12 * (N**2 - 1) * (23 * N**2 + 7) / N**4) == 0)
check("SU(3): S_4 even = -2080/9, odd = 608/27, sum -5632/27 (\\nmSfourSUthree), difference -6848/27 (\\nmSfourKmSUthree)",
      res['S4_even'].subs(N, 3) == sp.Rational(-2080, 9) and res['S4_odd'].subs(N, 3) == sp.Rational(608, 27) and
      res['S4_even'].subs(N, 3) + res['S4_odd'].subs(N, 3) == sp.Rational(-5632, 27) and
      res['S4_even'].subs(N, 3) - res['S4_odd'].subs(N, 3) == sp.Rational(-6848, 27))
check("SU(3): S_3 even = 352/9 (\\nmSthreeRemSUthree value), odd = -16/9, sum 112/3 (\\nmSthreeSUthree)",
      res['S3_even'].subs(N, 3) == sp.Rational(352, 9) and res['S3_odd'].subs(N, 3) == sp.Rational(-16, 9))
OUT['SUN'] = {k: str(v) for k, v in res.items()}
OUT['SU3'] = {k: str(v.subs(N, 3)) for k, v in res.items()}
for nm in res:
    print(f"   large-N_c limit of N^-1 x {nm}: {sp.limit(res[nm] / N, N, sp.oo)};  of {nm}: {sp.limit(res[nm], N, sp.oo)}")

print("\nPart 3. Explicit double-log solver over the 57 representations (color_ext.json): kappa symbolic, kappa^2 -> 1")
# DL system (eq. (system) at double-log accuracy, KL (4.1),(4.4)):
#   omega F_R^+ = 2a b_R + 2a C_R dF_R^+/domega + (F_R^+)^2
#   omega F_R^- = 2a b_R + 2a C_R (dF_R^-/domega + F_R^-/omega) + (F_R^-)^2 + (4 a kappa/omega) sum_R' T_RR' F_R'^+
# with F_R^tau = omega sum_n f_{R,n}^tau (a/omega^2)^n:  f^+_n = -2(2n-3) C_R f^+_{n-1} [n>=2] + sum_{j} f^+_j f^+_{n-j}, f^+_1 = 2 b_R
#   f^-_n = -2(2n-4) C_R f^-_{n-1} + sum_j f^-_j f^-_{n-j} + 4 kappa sum_R' T_RR' f^+_{R', n-1},  f^-_1 = 2 b_R
#   (d/domega of omega^{3-2n} gives (3-2n); the Sudakov term of F^- adds +1: 2 C_R (3-2n+1) f_{n-1} -> -2(2n-4) C_R f_{n-1};
#    the minus sign: omega F = ... moves (2aC_R)(3-2n') omega^{2-2n'} with n' = n-1 to the same power as omega f_n omega^{1-2n})
# S_n = -12 kappa zeta_2 C_F f^-_{A, n-1}  (eq. (S) at first order in zeta_2).
cdat = json.load(open('PROJECT/ma_a/paper/numbers/deposit/color57/color_ext.json'))
K = sp.Symbol('kappa')


def dl_coeffs(rep, nmax=4):
    ch = rep['channels']
    n = len(ch)
    C = [sp.Rational(c['C']) for c in ch]
    b = [sp.Rational(x) for x in rep['born']]
    T = [[sp.Rational(x) for x in row] for row in rep['Tsu']]
    fp = {1: [2 * b[R] for R in range(n)]}
    fm = {1: [2 * b[R] for R in range(n)]}
    for m in range(2, nmax + 1):
        fp[m] = [sp.expand(-2 * (2 * m - 3) * C[R] * fp[m - 1][R] + sum(fp[j][R] * fp[m - j][R] for j in range(1, m))) for R in range(n)]
        fm[m] = [sp.expand(-2 * (2 * m - 4) * C[R] * fm[m - 1][R] + sum(fm[j][R] * fm[m - j][R] for j in range(1, m))
                           + 4 * K * sum(T[R][c] * fp[m - 1][c] for c in range(n))) for R in range(n)]
    return fp, fm


nrep, nbad = 0, 0
rows = []
for key, rep in cdat.items():
    cf, ca = sp.Rational(rep['C_R']), sp.Rational(rep['C_A'])
    dfa = sp.Rational(rep['dRdA_over_NR'])
    iA = rep['adjoint_index']
    fp, fm = dl_coeffs(rep, 3)
    # check the LL of F_1^+ against eq. (LL): f^+_{1,n} = Cat_{n-1} (2 C_F)^n
    okLL = all(fp[m][0] == sp.catalan(m - 1) * (2 * cf)**m for m in (1, 2, 3))
    s3 = sp.expand(-12 * K * cf * fm[2][iA])
    s4 = sp.expand(-12 * K * cf * fm[3][iA])
    s3e, s3o = [sp.expand(x) for x in ((s3.subs(K, 1) + s3.subs(K, -1)) / 2, (s3.subs(K, 1) - s3.subs(K, -1)) / 2)]
    s4e, s4o = [sp.expand(x) for x in ((s4.subs(K, 1) + s4.subs(K, -1)) / 2, (s4.subs(K, 1) - s4.subs(K, -1)) / 2)]
    g = {CF: cf, CA: ca, dFA: dfa}
    pred = [sp.expand(x.subs(g)) for x in (S3e, S3o, S4e, S4o)]
    ok = okLL and [s3e, s3o, s4e, s4o] == pred
    nrep += 1
    nbad += (not ok)
    rows.append((key, str(s3e), str(s3o), str(s4e), str(s4o), ok))
    if key in ('SU2', 'SU3', 'SU4', 'SO5', 'SO7', 'Sp4', 'G2', 'F4', 'E6', 'E8') or not ok:
        print(f"   {key:10s} S3 even {str(s3e):>10s} odd {str(s3o):>8s} | S4 even {str(s4e):>12s} odd {str(s4o):>10s}   {'ok' if ok else 'MISMATCH'}")
check(f"all {nrep} representations: the explicit DL solver reproduces both kappa parts of S_3 and S_4 from the general-color formulas", nbad == 0)
check("SO(5) and SO(7) totals: S_3 = -9, -63/2; S_4 = 222, 810 (Table tab:threefour-born); kappa = -1: S_3 = -3, -45/2; S_4 SO(5) = 192",
      [sp.Rational(r[1]) + sp.Rational(r[2]) for r in rows if r[0] in ('SO5', 'SO7')] == [-9, sp.Rational(-63, 2)] and
      [sp.Rational(r[3]) + sp.Rational(r[4]) for r in rows if r[0] in ('SO5', 'SO7')] == [222, 810] and
      [sp.Rational(r[1]) - sp.Rational(r[2]) for r in rows if r[0] in ('SO5', 'SO7')] == [-3, sp.Rational(-45, 2)] and
      [sp.Rational(r[3]) - sp.Rational(r[4]) for r in rows if r[0] == 'SO5'] == [192])
OUT['reps'] = rows
# control: the solver must fail if kappa is dropped from the feed or the Sudakov shift is altered
rep = cdat['SU3']
fp, fm = dl_coeffs(rep, 3)
s4_bad = sp.expand(-12 * K * sp.Rational(4, 3) * (fm[3][1] + 1))
check("control: a perturbed f^-_{A,3} changes S_4 in SU(3) (the comparison can fail)", sp.expand(s4_bad.subs(K, 1)) != sp.Rational(-5632, 27))

print("\nPart 4. N=4 adjoint system, general color, from the same recursion with the N=4 inputs")
# Sect. 7 / App. I: S~ = P(P-omega) + 4aC_A = -12 kappa zeta_2 C_A omega F_8a^-  ([T]_{1,8a} = -2C_A, psi^+ = -3 zeta_2 omega),
# b_8a^- = +C_A (nmNfourBornEightA), M~_1 = sum_R [T]_{8a,R} b_R = -C_A^2/2 (identity of App. I, b_R = 2C_A - C_R),
# d~_2 = 4 b^2 + 8 kappa M~_1, d~_3 = 4(b - C_A) d~_2 + 16 kappa (2 M~_2 - 2 C_A M~_1)  (b_R (b_R - C_R) = 2 b_R^2 - 2 C_A b_R for C_R = 2C_A - b_R)
b8, Mt1, Mt2 = sp.symbols('b8 Mt1 Mt2')
dt2 = 4 * b8**2 + 8 * kap * Mt1
dt3 = 4 * (b8 - CA) * dt2 + 16 * kap * (2 * Mt2 - 2 * CA * Mt1)
St3 = sp.expand(-12 * kap * CA * dt2)
St4 = sp.expand(-12 * kap * CA * dt3)
St3e, St3o = kred(St3.subs({b8: CA, Mt1: -CA**2 / 2}))
St4e, St4o = kred(St4.subs({b8: CA, Mt1: -CA**2 / 2}))
print(f"   S~_3: kappa-even {sp.factor(St3e)}, kappa-odd kappa x {sp.factor(St3o)}  -> kappa=+1: {sp.factor(St3e + St3o)}, kappa=-1: {sp.factor(St3e - St3o)}")
print(f"   S~_4: kappa-even {sp.factor(St4e)}, kappa-odd kappa x {sp.factor(St4o)}")
check("N=4: S~_3 kappa-even = +48 C_A^3, kappa-odd = -48 C_A^3 (both planar), cancel at kappa = +1, 96 C_A^3 at kappa = -1",
      sp.expand(St3e - 48 * CA**3) == 0 and sp.expand(St3o + 48 * CA**3) == 0)
check("N=4: S~_4 kappa-odd part = -192 C_A (b_8a - C_A) b_8a^2 = 0 at b_8a^- = C_A; the whole S~_4 is kappa-even", St4o == 0)
OUT['N4_general'] = dict(St3_even=str(St3e), St3_odd=str(St3o), St4_even=str(St4e), St4_odd=str(St4o))
# with the sign of b_8a^- reversed the parts change, the kappa = +1 total does not (paper Sect. 7: independent of the sign of b_8a^-)
St4e_r, St4o_r = kred(St4.subs({b8: -CA, Mt1: -CA**2 / 2}))
print(f"   b_8a^- reversed: S~_4 even {sp.factor(St4e_r - St4e)} + (even with b = C_A), odd kappa x {sp.factor(St4o_r)}; kappa=+1 change {sp.expand(St4e_r + St4o_r - St4e - St4o)}")
check("N=4: reversing b_8a^- moves 384 zeta_2 C_A^4 between the two parts and leaves the kappa = +1 value of S~_4 unchanged",
      sp.expand(St4e_r + St4o_r - St4e - St4o) == 0 and sp.expand(St4o_r - 384 * CA**4) == 0)
OUT['N4_b8a_reversed'] = dict(St4_even_shift=str(sp.expand(St4e_r - St4e)), St4_odd=str(St4o_r))

print(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}")
json.dump(OUT, open('c1_general_split.json', 'w'), indent=1, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R6/C1/c1_s5_kappa.out <==
S_3/zeta_2 by (kp, km) powers: {(1, 1): 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3, (1, 0): -6*(N - 1)*(N + 1)/N**3}
   kappa-even = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3;  kappa-odd = kappa x -6*(N - 1)*(N + 1)/N**3;  kappa = +1 total = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
   [ok] S_3: only km^0 and km^1 terms, so kappa parity = number of psi^- insertions
S_4/zeta_2 by (kp, km) powers: {(1, 1): -36*(N - 1)*(N + 1)*(7*N**2 + 2)/N**4, (1, 0): 12*(N - 1)*(N + 1)*(2*N**2 + 1)/N**4}
   kappa-even = -36*(N - 1)*(N + 1)*(7*N**2 + 2)/N**4;  kappa-odd = kappa x 12*(N - 1)*(N + 1)*(2*N**2 + 1)/N**4;  kappa = +1 total = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4
   [ok] S_4: only km^0 and km^1 terms, so kappa parity = number of psi^- insertions
S_5/zeta_2 by (kp, km) powers: {(1, 2): -24*(N - 1)*(N + 1)*(N**2 + 2)**2/N**5, (1, 1): -24*(N - 1)*(N + 1)*(4*N**6 - 97*N**4 - 71*N**2 - 10)/N**5, (1, 0): -6*(N - 1)*(N + 1)*(32*N**4 + 24*N**2 + 5)/N**5}
   kappa-even = -24*(N - 1)*(N + 1)*(4*N**6 - 97*N**4 - 71*N**2 - 10)/N**5;  kappa-odd = kappa x -6*(N - 1)*(N + 1)*(36*N**4 + 40*N**2 + 21)/N**5;  kappa = +1 total = -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5
   [ok] S_5(kappa=+1) = -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5 (project record, CLAUDE.md sect. 4.1)
   [ok] S_5 contains kp km^2 terms (two psi^- insertions), which are kappa-odd
S_6/zeta_2 by (kp, km) powers: {(1, 2): 96*(N - 1)*(N + 1)*(N**2 + 2)*(3*N**4 + 17*N**2 + 4)/N**6, (1, 1): 12*(N - 1)*(N + 1)*(226*N**8 - 2704*N**6 - 2508*N**4 - 797*N**2 - 70)/N**6, (1, 0): 12*(N - 1)*(N + 1)*(192*N**6 + 176*N**4 + 58*N**2 + 7)/N**6}
   kappa-even = 12*(N - 1)*(N + 1)*(226*N**8 - 2704*N**6 - 2508*N**4 - 797*N**2 - 70)/N**6;  kappa-odd = kappa x 12*(N - 1)*(N + 1)*(216*N**6 + 360*N**4 + 362*N**2 + 71)/N**6;  kappa = +1 total = 12*(N - 1)*(N + 1)*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**6
FAILED: none


==> anc/numbers/deposit/R6/C1/c1_s5_kappa.py <==
#!/usr/bin/env python3
"""C1, side check: why the split is defined by kappa parity and not by the number of psi^- insertions.
S_n = -12 kp zeta_2 C_F d_{n-1}(km) (eq. (S), one psi^+ insertion kp), with d_n the double-log coefficients of F_A^- in which
km marks each psi^- insertion (the feed 4 a km/omega sum_R' T_AR' F_R'^+).  SU(N), explicit two-channel matrices
(eq. (TrcSUN)).  Through S_4 every term has km^0 or km^1, so kappa parity = number of psi^- insertions; from S_5 on the
kappa-odd part also contains km^2 terms (two psi^- insertions).  Imports nothing from the project."""
import sympy as sp

N, km, kp, kap = sp.symbols('N km kp kappa')
C = [0, N]
b = [(N**2 - 1) / (2 * N), -1 / (2 * N)]
T = [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]
CF = (N**2 - 1) / (2 * N)
nmax = 5
fp = {1: [2 * b[R] for R in range(2)]}
fm = {1: [2 * b[R] for R in range(2)]}
for m in range(2, nmax + 1):
    fp[m] = [sp.expand(-2 * (2 * m - 3) * C[R] * fp[m - 1][R] + sum(fp[j][R] * fp[m - j][R] for j in range(1, m))) for R in range(2)]
    fm[m] = [sp.expand(-2 * (2 * m - 4) * C[R] * fm[m - 1][R] + sum(fm[j][R] * fm[m - j][R] for j in range(1, m))
                       + 4 * km * sum(T[R][c] * fp[m - 1][c] for c in range(2))) for R in range(2)]
fails = []
for n in (3, 4, 5, 6):
    Sn = sp.expand(-12 * kp * CF * fm[n - 1][1])
    P = sp.Poly(sp.expand(Sn * N**n), kp, km)
    terms = {mon: sp.factor(c / N**n) for mon, c in zip(P.monoms(), P.coeffs())}
    print(f"S_{n}/zeta_2 by (kp, km) powers: {terms}")
    Sk = sp.expand(Sn.subs({kp: kap, km: kap}))
    ev = sp.factor(sp.expand((Sk.subs(kap, 1) + Sk.subs(kap, -1)) / 2))
    od = sp.factor(sp.expand((Sk.subs(kap, 1) - Sk.subs(kap, -1)) / 2))
    print(f"   kappa-even = {ev};  kappa-odd = kappa x {od};  kappa = +1 total = {sp.factor(Sk.subs(kap, 1))}")
    if n == 5:
        ok = sp.simplify(Sk.subs(kap, 1) + 6 * (N**2 - 1) * (16 * N**6 - 352 * N**4 - 244 * N**2 - 19) / N**5) == 0
        print(f"   [{'ok' if ok else 'FAIL'}] S_5(kappa=+1) = -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5 (project record, CLAUDE.md sect. 4.1)")
        has2 = any(mon[1] == 2 for mon in terms)
        print(f"   [{'ok' if has2 else 'FAIL'}] S_5 contains kp km^2 terms (two psi^- insertions), which are kappa-odd")
        if not ok or not has2:
            fails.append(n)
    if n in (3, 4):
        okn = all(mon[1] in (0, 1) for mon in terms)
        print(f"   [{'ok' if okn else 'FAIL'}] S_{n}: only km^0 and km^1 terms, so kappa parity = number of psi^- insertions")
        if not okn:
            fails.append(n)
print(f"FAILED: {fails if fails else 'none'}")


==> anc/numbers/deposit/R6/C1/n4/n01_color.json <==
[
 {
  "group": "SU(2)",
  "NA": 3,
  "CA": "2",
  "dAA": "20/3",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "6",
    "eps": 1,
    "dim": 5
   },
   {
    "C": "2",
    "eps": -1,
    "dim": 3
   }
  ],
  "X": [
   [
    "0",
    "0",
    "-4"
   ],
   [
    "0",
    "0",
    "-1"
   ],
   [
    "-4/3",
    "-5/3",
    "0"
   ]
  ]
 },
 {
  "group": "SU(3)",
  "NA": 8,
  "CA": "3",
  "dAA": "135/8",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "3",
    "eps": 1,
    "dim": 8
   },
   {
    "C": "8",
    "eps": 1,
    "dim": 27
   },
   {
    "C": "3",
    "eps": -1,
    "dim": 8
   },
   {
    "C": "6",
    "eps": -1,
    "dim": 20
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "-6",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2",
    "-3"
   ],
   [
    "0",
    "0",
    "0",
    "-2/3",
    "-4/3"
   ],
   [
    "-3/4",
    "-3/2",
    "-9/4",
    "0",
    "0"
   ],
   [
    "0",
    "-6/5",
    "-9/5",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "SU(4)",
  "NA": 15,
  "CA": "4",
  "dAA": "104/3",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "4",
    "eps": 1,
    "dim": 15
   },
   {
    "C": "6",
    "eps": 1,
    "dim": 20
   },
   {
    "C": "10",
    "eps": 1,
    "dim": 84
   },
   {
    "C": "4",
    "eps": -1,
    "dim": 15
   },
   {
    "C": "8",
    "eps": -1,
    "dim": 90
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "0",
    "-8",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-2",
    "-4"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/2",
    "-9/2"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/2",
    "-5/2"
   ],
   [
    "-8/15",
    "-2",
    "-2/3",
    "-14/5",
    "0",
    "0"
   ],
   [
    "0",
    "-2/3",
    "-1",
    "-7/3",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "SO(5)",
  "NA": 10,
  "CA": "3/2",
  "dAA": "9/8",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "1",
    "eps": 1,
    "dim": 5
   },
   {
    "C": "5/2",
    "eps": 1,
    "dim": 14
   },
   {
    "C": "4",
    "eps": 1,
    "dim": 35
   },
   {
    "C": "3/2",
    "eps": -1,
    "dim": 10
   },
   {
    "C": "3",
    "eps": -1,
    "dim": 35
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "0",
    "-3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-4/3",
    "-7/6"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/12",
    "-5/3"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/3",
    "-2/3"
   ],
   [
    "-3/10",
    "-2/3",
    "-7/60",
    "-7/6",
    "0",
    "0"
   ],
   [
    "0",
    "-1/6",
    "-2/3",
    "-2/3",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "G2",
  "NA": 14,
  "CA": "2",
  "dAA": "25/12",
  "chans": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1
   },
   {
    "C": "7/3",
    "eps": 1,
    "dim": 27
   },
   {
    "C": "5",
    "eps": 1,
    "dim": 77
   },
   {
    "C": "2",
    "eps": -1,
    "dim": 14
   },
   {
    "C": "4",
    "eps": -1,
    "dim": 77
   }
  ],
  "X": [
   [
    "0",
    "0",
    "0",
    "-4",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-25/36",
    "-77/36"
   ],
   [
    "0",
    "0",
    "0",
    "-1/4",
    "-5/4"
   ],
   [
    "-2/7",
    "-75/56",
    "-11/8",
    "0",
    "0"
   ],
   [
    "0",
    "-3/4",
    "-5/4",
    "0",
    "0"
   ]
  ]
 }
]

==> anc/numbers/deposit/R6/C1/n4/n01_color.py <==
"""N4_REQUESTS (a): color data for four adjoint legs, built from explicit generators.

Written for this report, independent of the project's color programs (none imported or read).

Conventions (those of the QCD system of the paper, eq. (7), carried to adjoint legs):
  - defining-representation generators t^a, Hermitian, Tr(t^a t^b) = delta^{ab}/2;
  - f^{abc} = -2i Tr([t^a, t^b] t^c);  adjoint generators (F^a)_{bc} = -i f^{abc} = -i G^a_{bc},
    G^a real antisymmetric;  since -F^{aT} = F^a, incoming and outgoing legs carry the same matrices;
  - color tensor Y[a1,a2,a3,a4]; T_i.T_j Y = sum_x F^x(on a_i) F^x(on a_j) Y = -sum_x G^x G^x Y;
  - t-channel pairs (1,3) and (2,4); matrix form M[(a1,a3),(a2,a4)]; the t-channel composition is the
    matrix product and U = delta_{a1a2} delta_{a3a4} is the identity;
  - projectors P_R: joint eigenspaces of T_t^2 = (T_1+T_3)^2 (Casimir C_R) and of the 1<->3 swap
    (parity eps_R);  a conjugate pair with equal Casimir and parity is one channel;
  - X = T^2_{r-c} = T1.T2 - T1.T4;  [X]_{RR'} = coefficient of P_R in X P_{R'} = Tr(P_R . M(X P_R'))/dim R;
    the residual of X P_R' - sum_R [X]_{RR'} P_R is checked to vanish.
Control: the same code with fundamental legs (t on legs 2,3, -t^T on legs 1,4) must give the QCD matrix
  ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) in the basis (1, adj).
Output: n01_color.json (rationals as strings), n01_color.out.
"""
import itertools
import json
from fractions import Fraction

import numpy as np

TOL = 1e-9


def su_gens(N):
    g = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 0.5; g.append(m)
            m = np.zeros((N, N), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; g.append(m)
    for l in range(1, N):
        d = np.zeros(N); d[:l] = 1; d[l] = -l
        g.append(np.diag(d / np.sqrt(2 * l * (l + 1))).astype(complex))
    return g


def so_gens(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = 0.5j; m[j, i] = -0.5j; g.append(m)
    return g


def g2_gens():
    # compact G2 = stabilizer in so(7) of the associative 3-form of the imaginary octonions
    terms = [((1, 2, 3), 1), ((1, 4, 5), 1), ((1, 6, 7), 1), ((2, 4, 6), 1),
             ((2, 5, 7), -1), ((3, 4, 7), -1), ((3, 5, 6), -1)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k), s in terms:
        for perm, sg in ((( 0, 1, 2), 1), ((1, 2, 0), 1), ((2, 0, 1), 1),
                         ((1, 0, 2), -1), ((0, 2, 1), -1), ((2, 1, 0), -1)):
            idx = [(i, j, k)[p] - 1 for p in perm]
            phi[tuple(idx)] = s * sg
    basis = []
    for i in range(7):
        for j in range(i + 1, 7):
            A = np.zeros((7, 7)); A[i, j] = 1; A[j, i] = -1; basis.append(A)
    rows = []
    for A in basis:
        act = (np.einsum('da,dbc->abc', A, phi) + np.einsum('db,adc->abc', A, phi)
               + np.einsum('dc,abd->abc', A, phi))
        rows.append(act.ravel())
    Mx = np.array(rows).T            # 343 x 21
    _, s, vt = np.linalg.svd(Mx)
    null = vt[np.sum(s > 1e-10):]
    assert null.shape[0] == 14, null.shape
    Xs = [sum(c * B for c, B in zip(v, basis)) for v in null]
    # orthonormalize under <X,Y> = -Tr(XY), then t = i X / sqrt(2) * ... with Tr(t t) = 1/2
    ortho = []
    for X in Xs:
        for Y in ortho:
            X = X - (-np.trace(X @ Y)) / (-np.trace(Y @ Y)) * Y
        ortho.append(X)
    gens = []
    for X in ortho:
        X = X / np.sqrt(-np.trace(X @ X) * 2)     # -Tr(XX) = 1/2
        gens.append(1j * X)
    return gens


def check_gens(g):
    n = len(g)
    Gm = np.array([[np.trace(a @ b) for b in g] for a in g])
    assert np.allclose(Gm, 0.5 * np.eye(n), atol=1e-12), "normalization"
    for a in g:
        assert np.allclose(a, a.conj().T, atol=1e-12)


def structure_constants(g):
    n = len(g)
    f = np.zeros((n, n, n))
    for a in range(n):
        for b in range(n):
            com = g[a] @ g[b] - g[b] @ g[a]
            for c in range(n):
                v = -2j * np.trace(com @ g[c])
                assert abs(v.imag) < 1e-12
                f[a, b, c] = v.real
    # closure check: [t^a,t^b] = i f^{abc} t^c
    for a in range(n):
        for b in range(n):
            com = g[a] @ g[b] - g[b] @ g[a]
            rec = 1j * sum(f[a, b, c] * g[c] for c in range(n))
            assert np.allclose(com, rec, atol=1e-10), "closure"
    return f


def rat(x, maxden=100000):
    fr = Fraction(x).limit_denominator(maxden)
    assert abs(float(fr) - x) < 1e-8, (x, fr)
    return fr


def invariants(G):
    n = G.shape[0]
    cas = -np.einsum('aij,ajk->ik', G, G)
    CA = cas[0, 0]
    assert np.allclose(cas, CA * np.eye(n), atol=1e-10)
    T4 = np.einsum('aij,bjk,ckl,dli->abcd', G, G, G, G)   # Tr(F^a F^b F^c F^d), (-i)^4 = 1
    d = np.zeros_like(T4)
    for p in itertools.permutations(range(4)):
        d += np.transpose(T4, p)
    d /= 24.0
    dAA = np.sum(d * d) / n
    return rat(CA), rat(dAA)


def pair_ops(G):
    n = G.shape[0]
    T13 = -sum(np.kron(G[x], G[x]) for x in range(n))       # T1.T3 on (a1,a3)
    CA = (-np.einsum('aij,aji->', G, G) / n)
    C13 = 2 * CA * np.eye(n * n) + 2 * T13
    Sw = np.zeros((n * n, n * n))
    for i in range(n):
        for j in range(n):
            Sw[j * n + i, i * n + j] = 1
    return C13, Sw


def projectors(C13, Sw):
    N2 = C13.shape[0]
    out = []
    for eps in (1, -1):
        Pe = (np.eye(N2) + eps * Sw) / 2
        w, v = np.linalg.eigh(Pe)
        V = v[:, w > 0.5]                         # orthonormal basis of the parity sector
        Cs = V.T @ C13 @ V
        cw, cv = np.linalg.eigh((Cs + Cs.T) / 2)
        vals = []
        for x in cw:
            if not any(abs(x - y) < 1e-7 for y in vals):
                vals.append(x)
        for c in sorted(vals):
            sel = np.abs(cw - c) < 1e-7
            B = V @ cv[:, sel]
            out.append(dict(C=c, eps=eps, dim=int(round(sel.sum())), P=B @ B.T))
    return out


def to_tensor(M, n):
    # M[(a1,a3),(a2,a4)] -> Y[a1,a2,a3,a4]
    return M.reshape(n, n, n, n).transpose(0, 2, 1, 3)


def to_matrix(Y, n):
    return Y.transpose(0, 2, 1, 3).reshape(n * n, n * n)


def apply_TT(Gi, Gj, i, j, Y):
    """sum_x Gi[x] on index i times Gj[x] on index j, i<j, acting on Y[a1..a4] (0-based indices)."""
    letters = 'pqrs'
    out = letters
    ins = list(letters)
    ins[i] = 'b'; ins[j] = 'c'
    spec = f"x{letters[i]}b,x{letters[j]}c,{''.join(ins)}->{out}"
    return np.einsum(spec, Gi, Gj, Y, optimize=True)


def color_matrix(legs, projs, n):
    """legs: list of 4 arrays (x, i, j) with the generator acting on each leg, such that
    T_i.T_j = sum_x legs[i][x] (x) legs[j][x] (the -i factors already absorbed)."""
    L = legs
    res = []
    for PR in projs:
        Y = to_tensor(PR["P"], n)
        XY = apply_TT(L[0], L[1], 0, 1, Y) - apply_TT(L[0], L[3], 0, 3, Y)
        MX = to_matrix(XY, n)
        col = []
        rec = np.zeros_like(MX)
        for PQ in projs:
            x = np.trace(PQ["P"] @ MX) / PQ["dim"]
            col.append(x)
            rec = rec + x * PQ["P"]
        resid = np.max(np.abs(MX - rec))
        assert resid < 1e-8, ("residual", resid)
        res.append(col)
    return np.array(res).T     # [R][R']


def adjoint_group(name, gens):
    check_gens(gens)
    f = structure_constants(gens)
    G = f.copy()                  # G^a_{bc} = f^{abc}
    n = G.shape[0]
    CA, dAA = invariants(G)
    C13, Sw = pair_ops(G)
    projs = projectors(C13, Sw)
    # completeness and orthogonality
    tot = sum(p["P"] for p in projs)
    assert np.allclose(tot, np.eye(n * n), atol=1e-9)
    for p in projs:
        for q in projs:
            prod = p["P"] @ q["P"]
            assert np.allclose(prod, p["P"] if p is q else 0 * prod, atol=1e-9)
    # T1.T_j = -sum G(x)G : legs carry -G with the factor -1 split as (i)(-i); use L = [G, G, G, G] and sign -1
    legs = [G, G, G, G]
    X = -color_matrix(legs, projs, n)          # the -1 from F F = -G G
    # one-gluon tensor: F^x_{a2a1} F^x_{a3a4} = -T1.T3 U = sum_R (C_A - C_R/2) P_R
    one = np.einsum('xba,xcd->abcd', -1j * G, -1j * G).real
    oneM = to_matrix(one, n)
    rec = sum((float(CA) - p["C"] / 2) * p["P"] for p in projs)
    assert np.allclose(oneM, rec, atol=1e-9), "one-gluon decomposition"
    # T_t^2 check on P_R
    chans = []
    for p in projs:
        chans.append(dict(C=rat(p["C"]), eps=p["eps"], dim=p["dim"]))
    Xr = [[rat(X[r, rr]) for rr in range(len(projs))] for r in range(len(projs))]
    # symmetry dim(R) X_RR' = dim(R') X_R'R
    for r in range(len(projs)):
        for rr in range(len(projs)):
            assert chans[r]["dim"] * Xr[r][rr] == chans[rr]["dim"] * Xr[rr][r]
    # parity: X connects eps to -eps only
    for r in range(len(projs)):
        for rr in range(len(projs)):
            if chans[r]["eps"] == chans[rr]["eps"]:
                assert Xr[r][rr] == 0
    return dict(group=name, NA=n, CA=CA, dAA=dAA, chans=chans, X=Xr)


def qcd_control(N):
    t = su_gens(N)
    tT = [-m.T for m in t]
    # legs 1,4 incoming (-t^T), legs 2,3 outgoing (t); pair (1,3): leg1 x leg3
    n = N
    L = [np.array(tT), np.array(t), np.array(t), np.array(tT)]
    T13 = sum(np.kron(L[0][x], L[2][x]) for x in range(len(t)))
    CF = (N * N - 1) / (2 * N)
    C13 = 2 * CF * np.eye(n * n) + 2 * T13
    w, v = np.linalg.eigh((C13 + C13.conj().T) / 2)
    projs = []
    for c in sorted(set(np.round(w, 8))):
        sel = np.abs(w - c) < 1e-7
        B = v[:, sel]
        projs.append(dict(C=c, dim=int(sel.sum()), P=B @ B.conj().T))

    def TT(i, j, Y):
        letters = 'pqrs'
        ins = list(letters); ins[i] = 'b'; ins[j] = 'c'
        return np.einsum(f"x{letters[i]}b,x{letters[j]}c,{''.join(ins)}->pqrs", L[i], L[j], Y, optimize=True)
    X = np.zeros((2, 2), complex)
    for k, PR in enumerate(projs):
        Y = to_tensor(PR["P"], n)
        MX = to_matrix(TT(0, 1, Y) - TT(0, 3, Y), n)
        rec = 0
        for r, PQ in enumerate(projs):
            X[r, k] = np.trace(PQ["P"] @ MX) / PQ["dim"]
            rec = rec + X[r, k] * PQ["P"]
        assert np.max(np.abs(MX - rec)) < 1e-9
    assert np.max(np.abs(X.imag)) < 1e-10
    Xr = [[rat(X[r, k].real) for k in range(2)] for r in range(2)]
    expect = [[Fraction(0), Fraction(-(N * N - 1), N)], [Fraction(-1, N), Fraction(2, N) - Fraction(N, 2)]]
    return [round(p["C"], 6) for p in projs], Xr, Xr == expect


if __name__ == "__main__":
    lines = []

    def out(s=""):
        print(s); lines.append(s)
    out("QCD control (fundamental legs, basis (1, adj)):")
    for N in (2, 3, 4):
        cas, Xr, ok = qcd_control(N)
        out(f"  SU({N}): Casimirs {cas}; [T2_rc] = {[[str(x) for x in r] for r in Xr]}; equals "
            f"((0,-(N^2-1)/N),(-1/N,2/N-N/2)): {ok}")
    groups = []
    for name, gens in (("SU(2)", su_gens(2)), ("SU(3)", su_gens(3)), ("SU(4)", su_gens(4)),
                       ("SO(5)", so_gens(5)), ("G2", g2_gens())):
        g = adjoint_group(name, gens)
        groups.append(g)
        Y = g["dAA"] - g["CA"] ** 4 / 24
        out(f"\n== {name}: N_A = {g['NA']}, C_A = {g['CA']}, dAA/N_A = {g['dAA']}, Y = dAA/N_A - C_A^4/24 = {Y}")
        out("   channels (C_R, eps_R, dim R, one-gluon weight C_A - C_R/2):")
        for c in g["chans"]:
            out(f"     C = {c['C']}, eps = {c['eps']:+d}, dim = {c['dim']}, b1g = {g['CA'] - c['C'] / 2}")
        out("   [T2_rc]_{RR'} (rows R, columns R'):")
        for row in g["X"]:
            out("     " + "  ".join(f"{str(x):>8}" for x in row))
        s = [i for i, c in enumerate(g["chans"]) if c["C"] == 0][0]
        nz = [(j, str(x)) for j, x in enumerate(g["X"][s]) if x != 0]
        out(f"   singlet row nonzero entries: {nz}  (expect one entry -2 C_A = {-2 * g['CA']} at the "
            f"antisymmetric adjoint)")
    json.dump([dict(group=g["group"], NA=g["NA"], CA=str(g["CA"]), dAA=str(g["dAA"]),
                    chans=[dict(C=str(c["C"]), eps=c["eps"], dim=c["dim"]) for c in g["chans"]],
                    X=[[str(x) for x in r] for r in g["X"]]) for g in groups],
              open("n01_color.json", "w"), indent=1)
    open("n01_color.out", "w").write("\n".join(lines) + "\n")
    print("n01 done")


==> anc/numbers/deposit/R6/C1/n4/n02_solver.py <==
"""N4_REQUESTS (a) and (c): the adjoint (N=4) partial-wave system with the normalization deformations,
solved exactly as a power series in a with Laurent coefficients in omega, symbolic in the parameters.

Written for this report; reads only n01_color.json (made by n01_color.py from explicit generators).

System (paper eq. (7) with four adjoint legs, sector tau = eps_R; every channel R carries one signature
tau_R = eps_R there, and this sector closes under T2_rc, which connects eps to -eps):

  w F_R = 2 a b_R (1 + beta_t p^2 w^2) + 2 a C_R [ F_R' + (phi^t + s_t p^2 w) F_R ]
          + (1 + l_R p^2 w^2) F_R^2 + 2 a kappa psi^t (1 + mu_t p^2 w^2) sum_R' [T2_rc]_{RR'} F_R'
  t = tau_R, phi^+ = -(p/2) tan(p w/2), phi^- = (p/2) cot(p w/2), psi^+ = -p tan(p w/2), psi^- = p cot(p w/2),
  p = pi (p^2 = 6 zeta_2),  b_R = W (C_A - C_R/2) with W = 2 for N=4 (W symbolic in one run),
  l_R = l_+ for eps_R = +1, l_- for eps_R = -1 (option: l_s on the singlet only),
  P = (1 + c p^2 w^2) F_1,   S = P (P - w) + 2 a b_1  (= P(P - w) + 4 a C_A at W = 2).
  c = c_+ (the map F_1^+ -> P), l_+ = the positive-signature pair weight; the mismatch is m = c_+ - l_+.

Coefficients are exact polynomials (Fractions) in p, kappa (kappa^2 = 1), W and the deformation
parameters, kept to first order in the deformation parameters and to p^4.
S_n = zeta_2 coefficient of [S]_{a^n w^(4-2n)} = 6 x [coefficient of p^2].
A second solver, "naive", keeps both signatures for every channel with the same Born term in both; its
S must equal the sector solver's (the sector tau = -eps_R decouples from F_1^+).
"""
import json
import sys
from fractions import Fraction as Fr

import sympy as sp

VARS = ["p", "kap", "c", "lp", "lm", "ls", "bp", "bm", "sp", "sm", "mup", "mum", "W"]
IDX = {v: i for i, v in enumerate(VARS)}
DEF = [IDX[v] for v in ("c", "lp", "lm", "ls", "bp", "bm", "sp", "sm", "mup", "mum")]
PMAX = 4
NV = len(VARS)


def mono(**kw):
    e = [0] * NV
    for k, v in kw.items():
        e[IDX[k]] = v
    return tuple(e)


ONE = mono()


def pnorm(e):
    e = list(e)
    e[IDX["kap"]] %= 2
    return tuple(e)


def pok(e):
    if e[IDX["p"]] > PMAX:
        return False
    if sum(e[i] for i in DEF) > 1:
        return False
    return True


def padd(A, B):
    C = dict(A)
    for k, v in B.items():
        C[k] = C.get(k, 0) + v
        if C[k] == 0:
            del C[k]
    return C


def pmul(A, B):
    C = {}
    for ka, va in A.items():
        for kb, vb in B.items():
            k = pnorm(tuple(x + y for x, y in zip(ka, kb)))
            if not pok(k):
                continue
            C[k] = C.get(k, 0) + va * vb
    return {k: v for k, v in C.items() if v != 0}


def pscal(A, s):
    return {k: v * s for k, v in A.items() if v * s != 0}


def P(**kw):   # monomial with coefficient 1
    return {mono(**kw): Fr(1)}


def const(x):
    return {ONE: Fr(x)} if x != 0 else {}


# ---- series in w: dict power -> poly
K = int(sys.argv[1]) if len(sys.argv) > 1 else 4


def sadd(*Ss):
    out = {}
    for S in Ss:
        for k, v in S.items():
            out[k] = padd(out.get(k, {}), v)
            if not out[k]:
                del out[k]
    return out


def smul(A, B):
    out = {}
    for i, x in A.items():
        for j, y in B.items():
            if i + j > K:
                continue
            out[i + j] = padd(out.get(i + j, {}), pmul(x, y))
            if not out[i + j]:
                del out[i + j]
    return out


def sscal(A, poly):
    out = {}
    for k, v in A.items():
        r = pmul(v, poly)
        if r:
            out[k] = r
    return out


def sshift(A, n):
    return {k + n: v for k, v in A.items() if k + n <= K}


def sderiv(A):
    return {k - 1: pscal(v, Fr(k)) for k, v in A.items() if k != 0}


# tan and cot series with exact coefficients: p tan(p w/2), p cot(p w/2)
wv, pv = sp.symbols("w pv")


def trig_series(fun):
    s = sp.expand(sp.series(pv * fun(pv * wv / 2), wv, 0, K + 3).removeO())
    out = {}
    for k in range(-1, K + 1):
        c = sp.expand(s.coeff(wv, k))
        if c == 0:
            continue
        for (pw,), cf in sp.Poly(c, pv).terms():
            cf = sp.Rational(cf)
            out[k] = padd(out.get(k, {}), {mono(p=int(pw)): Fr(int(cf.p), int(cf.q))})
    return out


TAN = trig_series(sp.tan)
COT = trig_series(sp.cot)
PHI = {+1: sscal(TAN, const(Fr(-1, 2))), -1: sscal(COT, const(Fr(1, 2)))}
PSI = {+1: sscal(TAN, const(-1)), -1: COT}


def solve_sector(g, W=None, nmax=4, kappa_sym=True, l_singlet_only=False):
    """g: color dict; W: None -> symbolic W, else a Fraction."""
    CA = g["CA"]
    ch = g["chans"]
    T = g["X"]
    R = range(len(ch))
    s1 = [i for i, c in enumerate(ch) if c["C"] == 0][0]
    Wp = P(W=1) if W is None else const(W)
    kap = P(kap=1) if kappa_sym else const(1)
    F = {r: {} for r in R}
    b = {r: pscal(Wp, CA - ch[r]["C"] / 2) for r in R}
    for r in R:
        t = ch[r]["eps"]
        beta = P(bp=1, p=2) if t == 1 else P(bm=1, p=2)
        F[r][1] = sadd({-1: pscal(b[r], 2)}, {1: pscal(pmul(b[r], beta), 2)})
    for n in range(2, nmax + 1):
        for r in R:
            t = ch[r]["eps"]
            prev = F[r][n - 1]
            phi = sadd(PHI[t], {1: P(sp=1, p=2) if t == 1 else P(sm=1, p=2)})
            rhs = sscal(sadd(sderiv(prev), smul(phi, prev)), const(2 * ch[r]["C"]))
            lad = {}
            for k in range(1, n):
                lad = sadd(lad, smul(F[r][k], F[r][n - k]))
            if l_singlet_only:
                lw = P(ls=1, p=2) if r == s1 else {}
            else:
                lw = P(lp=1, p=2) if t == 1 else P(lm=1, p=2)
            if lw:
                lad = sadd(lad, sscal(sshift(lad, 2), lw))
            psi = sadd(PSI[t], sscal(sshift(PSI[t], 2), P(mup=1, p=2) if t == 1 else P(mum=1, p=2)))
            feed = {}
            for rr in R:
                if T[r][rr] != 0:
                    feed = sadd(feed, sscal(F[rr][n - 1], const(T[r][rr])))
            feed = sscal(smul(psi, feed), pmul(kap, const(2)))
            F[r][n] = sshift(sadd(rhs, lad, feed), -1)
    Pser = {n: sadd(F[s1][n], sscal(sshift(F[s1][n], 2), P(c=1, p=2))) for n in F[s1]}
    return F, Pser, b[s1]


def solve_naive(g, nmax=4):
    """both signatures for every channel, Born the same in both, W = 2, kappa symbolic, no deformation."""
    CA = g["CA"]; ch = g["chans"]; T = g["X"]; R = range(len(ch))
    s1 = [i for i, c in enumerate(ch) if c["C"] == 0][0]
    F = {t: {r: {} for r in R} for t in (1, -1)}
    for t in (1, -1):
        for r in R:
            F[t][r][1] = {-1: const(2 * 2 * (CA - ch[r]["C"] / 2))}
    for n in range(2, nmax + 1):
        for t in (1, -1):
            for r in R:
                prev = F[t][r][n - 1]
                rhs = sscal(sadd(sderiv(prev), smul(PHI[t], prev)), const(2 * ch[r]["C"]))
                lad = {}
                for k in range(1, n):
                    lad = sadd(lad, smul(F[t][r][k], F[t][r][n - k]))
                feed = {}
                for rr in R:
                    if T[r][rr] != 0:
                        feed = sadd(feed, sscal(F[-t][rr][n - 1], const(T[r][rr])))
                feed = sscal(smul(PSI[t], feed), pmul(P(kap=1), const(2)))
                F[t][r][n] = sshift(sadd(rhs, lad, feed), -1)
    return F[1][s1], const(2 * CA)


def S_series(Pser, b1, n):
    s = {}
    for k in range(1, n):
        s = sadd(s, smul(Pser[k], Pser[n - k]))
    s = sadd(s, sscal(sshift(Pser[n], 1), const(-1)))
    if n == 1:
        s = sadd(s, {0: pscal(b1, 2)})
    return s


def poly_to_sympy(A):
    syms = sp.symbols(VARS)
    e = 0
    for k, v in A.items():
        term = sp.Rational(v.numerator, v.denominator)
        for s, x in zip(syms, k):
            term *= s ** x
        e += term
    return sp.expand(e)


def zeta2_part(A):
    """coefficient of zeta_2 (first order): 6 x [p^2] coefficient, as a sympy expression in the other symbols."""
    e = poly_to_sympy(A)
    pS = sp.Symbol("p")
    return sp.expand(6 * e.coeff(pS, 2))


def load():
    js = json.load(open("n01_color.json"))
    out = []
    for g in js:
        out.append(dict(group=g["group"], CA=Fr(g["CA"]), dAA=Fr(g["dAA"]),
                        chans=[dict(C=Fr(c["C"]), eps=c["eps"], dim=c["dim"]) for c in g["chans"]],
                        X=[[Fr(x) for x in r] for r in g["X"]]))
    return out


==> anc/numbers/deposit/R6/C1/n4/n03_run.out <==
== SU(2): C_A = 2, Y = 6
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 6144*(20*c - 20*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -256*(10*bm*kap - 2*bm - 11*bp + 3*kap*sm - 2*kap - 14*mum - 12*mup - sm + 5*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 6144*(20*c - 20*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 6144*(20*c - 20*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 12288*(224*c - kap - 224*lp - 37) zeta_2
  (elapsed 0.2 s)

== SU(3): C_A = 3, Y = 27/2
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 216*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 1296*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 41472*(15*c - 15*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(60*bm*kap - 12*bm - 46*bp + 18*kap*sm - 7*kap - 44*mum - 32*mup - 6*sm + 10*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 1296*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 41472*(15*c - 15*lp + 1) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 1296*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 41472*(15*c - 15*ls + 1) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 324*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 10368*(2016*c - 9*kap - 2016*lp - 143) zeta_2
  (elapsed 0.5 s)

== SU(4): C_A = 4, Y = 24
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 384*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 3072*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 24576*(80*c - 80*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(80*bm*kap - 16*bm - 52*bp + 24*kap*sm - 7*kap - 40*mum - 24*mup - 8*sm + 4*sp + 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 3072*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 24576*(80*c - 80*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 3072*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 24576*(80*c - 80*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 768*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 196608*(448*c - 2*kap - 448*lp - 17) zeta_2
  (elapsed 0.8 s)

== SO(5): C_A = 3/2, Y = 117/128
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 54*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 162*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -27*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 216*(180*c - 180*lp + 13);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -9*(90*bm*kap - 18*bm - 71*bp + 27*kap*sm - 11*kap - 70*mum - 52*mup - 9*sm + 17*sp - 2)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 162*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 216*(180*c - 180*lp + 13) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 162*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 216*(180*c - 180*ls + 13) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 81*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)/2 zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 108*(6048*c - 27*kap - 6048*lp - 467) zeta_2
  (elapsed 1.1 s)

== G2: C_A = 2, Y = 17/12
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 256*(480*c - 480*lp + 17);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -16*(480*bm*kap - 96*bm - 308*bp + 144*kap*sm - 41*kap - 232*mum - 136*mup - 48*sm + 20*sp + 7)/3
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 256*(480*c - 480*lp + 17) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 256*(480*c - 480*ls + 17) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 1024*(8064*c - 36*kap - 8064*lp - 287)/3 zeta_2
  (elapsed 1.4 s)

== Fits over the groups (fit on SU(2), SU(3); test on SU(4), SO(5), G2)
  S3 = x C_A^3:
     (undeformed): [x = 48, y = 0] (fits all five: True); [x = -48, y = 0] x kappa (fits all five: True)
     c: [x = 768, y = 0] (fits all five: True)
     lp: [x = -768, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S4 = x C_A^4 + y Y:
     (undeformed): [x = 0, y = 3072] (fits all five: True)
     c: [x = 7680, y = 0] (fits all five: True)
     lp: [x = -7680, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S5 = x C_A^5 + y C_A Y:
     (undeformed): [x = 384, y = -38912] (fits all five: True); [x = -384, y = 0] x kappa (fits all five: True)
     c: [x = 86016, y = 0] (fits all five: True)
     lp: [x = -86016, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups

== Run D, S_3 as a function of W and kappa, divided by C_A^3 (should be group independent):
   SU(2): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(3): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(4): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SO(5): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   G2: S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
== Run B against run A (singlet-only pair weight l_s against l_+ on all positive channels):
   SU(2): dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880
   SU(3): dS_3/dl_+ = -20736, dS_3/dl_s = -20736;  dS_4/dl_+ = -622080, dS_4/dl_s = -622080
   SU(4): dS_3/dl_+ = -49152, dS_3/dl_s = -49152;  dS_4/dl_+ = -1966080, dS_4/dl_s = -1966080
   SO(5): dS_3/dl_+ = -2592, dS_3/dl_s = -2592;  dS_4/dl_+ = -38880, dS_4/dl_s = -38880
   G2: dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880


==> anc/numbers/deposit/R6/C1/n4/n03_run.py <==
"""N4_REQUESTS (a), (c): run the solver of n02_solver.py in SU(2), SU(3), SU(4), SO(5), G2.

Runs:
  A. sector system, W = 2, kappa symbolic, all deformation parameters symbolic (first order), n <= 4;
     print every Laurent coefficient of S at a^2..a^4 from w^(2-2n) to w^0 (zeta_2 part; the p^4 part
     is printed separately as O(zeta_2^2)); report S_3, S_4 as functions of the parameters;
  B. same with the pair weight on the singlet only (l_s), to show that only the singlet weight enters;
  C. naive two-signature system (W = 2, no deformation): S must equal run A at zero deformation;
  D. W symbolic, kappa symbolic, deformations symbolic, n <= 3: S_3(W, kappa, c, l);
  E. n = 5 with W = 2, kappa symbolic, c and l symbolic: S_5.
Then fit S_3 = x C_A^3, S_4 = x C_A^4 + y Y (Y = dAA/N_A - C_A^4/24), S_5 = x C_A^5 + y C_A Y over the groups,
separately for the undeformed part and for each parameter's coefficient, with the fit made on two
groups and tested on the rest.
"""
import sys
import time
from fractions import Fraction as Fr

import sympy as sp

import n02_solver as S

groups = S.load()
syms = {v: sp.Symbol(v) for v in S.VARS}
kap, c, lp, lm, ls, W = (syms[v] for v in ("kap", "c", "lp", "lm", "ls", "W"))
pS = syms["p"]
lines = []


def out(s=""):
    print(s, flush=True)
    lines.append(s)


def fmt(e):
    return str(sp.factor(e)) if e != 0 else "0"


def by_power(A, n, lo, hi):
    res = {}
    for j in range(lo, hi + 1):
        e = S.poly_to_sympy(A.get(j, {}))
        res[j] = e
    return res


def z2(e):
    return sp.expand(6 * sp.expand(e).coeff(pS, 2))


def p0(e):
    return sp.expand(sp.expand(e).coeff(pS, 0))


def p4(e):
    return sp.expand(sp.expand(e).coeff(pS, 4))


results = {}
t0 = time.time()
for g in groups:
    CA = g["CA"]; Y = g["dAA"] - CA ** 4 / 24
    out(f"== {g['group']}: C_A = {CA}, Y = {Y}")
    # run A
    F, Pser, b1 = S.solve_sector(g, W=Fr(2), nmax=4)
    rA = {}
    for n in (2, 3, 4):
        Sn = S.S_series(Pser, b1, n)
        coeffs = by_power(Sn, n, 2 - 2 * n, 0)
        rA[n] = coeffs
        out(f"  run A, S at a^{n} (zeta_2 part, first order in the deformation parameters):")
        for j, e in coeffs.items():
            out(f"     w^{j}: p^0: {fmt(p0(e))};  zeta_2: {fmt(z2(e))};  p^4 (O(zeta_2^2)): {fmt(p4(e).subs({v: 0 for v in (c, lp, lm, ls)}))}")
    S3 = z2(rA[3][-2]); S4 = z2(rA[4][-4])
    out(f"  S_3 = {fmt(S3)} zeta_2")
    out(f"  S_4 = {fmt(S4)} zeta_2")
    # run B: pair weight on singlet only
    FB, PB, b1B = S.solve_sector(g, W=Fr(2), nmax=4, l_singlet_only=True)
    S3B = z2(S.poly_to_sympy(S.S_series(PB, b1B, 3).get(-2, {})))
    S4B = z2(S.poly_to_sympy(S.S_series(PB, b1B, 4).get(-4, {})))
    out(f"  run B (pair weight l_s on the singlet only): S_3 = {fmt(S3B)} zeta_2;  S_4 = {fmt(S4B)} zeta_2")
    # run C: naive two-signature system
    PN, b1N = S.solve_naive(g, nmax=4)
    okC = True
    for n in (2, 3, 4):
        SN = S.S_series(PN, b1N, n)
        for j in range(2 - 2 * n, 1):
            eN = S.poly_to_sympy(SN.get(j, {}))
            eA = rA[n][j].subs({syms[v]: 0 for v in S.VARS if v not in ("p", "kap")})
            if sp.expand(eN - eA) != 0:
                okC = False
    out(f"  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: {okC}")
    # run D: W symbolic, n <= 3
    FD, PD, b1D = S.solve_sector(g, W=None, nmax=3)
    S3D = z2(S.poly_to_sympy(S.S_series(PD, b1D, 3).get(-2, {})))
    out(f"  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = {fmt(S3D)} zeta_2")
    # run E: n = 5
    FE, PE, b1E = S.solve_sector(g, W=Fr(2), nmax=5)
    S5E = S.poly_to_sympy(S.S_series(PE, b1E, 5).get(-6, {}))
    S5 = z2(S5E)
    LL5 = S.poly_to_sympy(S.S_series(PE, b1E, 5).get(-8, {}))
    NLL5 = S.poly_to_sympy(S.S_series(PE, b1E, 5).get(-7, {}))
    out(f"  run E: S at a^5: LL {fmt(sp.expand(LL5))}, NLL {fmt(sp.expand(NLL5))}; S_5 = {fmt(S5)} zeta_2")
    results[g["group"]] = dict(CA=CA, Y=Y, S3=S3, S4=S4, S3B=S3B, S4B=S4B, S3D=S3D, S5=S5, okC=okC)
    out(f"  (elapsed {time.time() - t0:.1f} s)")
    out()

# ---- fits over the groups
out("== Fits over the groups (fit on SU(2), SU(3); test on SU(4), SO(5), G2)")
params = [syms[v] for v in ("c", "lp", "lm", "ls", "bp", "bm", "sp", "sm", "mup", "mum")]


def split_params(e):
    e = sp.expand(e)
    base = e.subs({q: 0 for q in params})
    parts = {"(undeformed)": sp.expand(base)}
    for q in params:
        parts[str(q)] = sp.expand(e.coeff(q, 1))
    return parts


names = list(results)
for key, basis_desc in (("S3", "x C_A^3"), ("S4", "x C_A^4 + y Y"), ("S5", "x C_A^5 + y C_A Y")):
    out(f"  {key} = {basis_desc}:")
    parts_by_group = {nm: split_params(results[nm][key]) for nm in names}
    for comp in parts_by_group[names[0]]:
        vals = {nm: parts_by_group[nm][comp] for nm in names}
        # each value may depend on kap; fit coefficientwise in kap
        exprs = []
        for kk in (0, 1):
            v = {nm: sp.expand(vals[nm]).coeff(kap, kk) for nm in names}
            if all(x == 0 for x in v.values()):
                exprs.append((kk, 0, 0, True))
                continue
            CAs = {nm: sp.Rational(str(results[nm]["CA"])) for nm in names}
            Ys = {nm: sp.Rational(str(results[nm]["Y"])) for nm in names}
            x, y = sp.symbols("x y")
            if key == "S3":
                cols = lambda nm: (CAs[nm] ** 3, 0)
            elif key == "S4":
                cols = lambda nm: (CAs[nm] ** 4, Ys[nm])
            else:
                cols = lambda nm: (CAs[nm] ** 5, CAs[nm] * Ys[nm])
            if key == "S3":
                sol = {x: v["SU(2)"] / cols("SU(2)")[0], y: 0}
            else:
                sol = sp.solve([cols(nm)[0] * x + cols(nm)[1] * y - v[nm] for nm in ("SU(2)", "SU(3)")], [x, y])
            ok = all(sp.simplify(cols(nm)[0] * sol[x] + cols(nm)[1] * sol[y] - v[nm]) == 0 for nm in names)
            exprs.append((kk, sol[x], sol[y], ok))
        desc = []
        for kk, xx, yy, ok in exprs:
            if xx == 0 and yy == 0:
                continue
            tag = "" if kk == 0 else " x kappa"
            desc.append(f"[x = {xx}, y = {yy}]{tag} (fits all five: {ok})")
        if desc:
            out(f"     {comp}: " + "; ".join(desc))
        else:
            out(f"     {comp}: 0 in all five groups")

out()
out("== Run D, S_3 as a function of W and kappa, divided by C_A^3 (should be group independent):")
for nm in names:
    out(f"   {nm}: S_3/(zeta_2 C_A^3) = {fmt(sp.expand(results[nm]['S3D'] / sp.Rational(str(results[nm]['CA'])) ** 3))}")
out("== Run B against run A (singlet-only pair weight l_s against l_+ on all positive channels):")
for nm in names:
    a3 = results[nm]["S3"].coeff(lp, 1); b3 = results[nm]["S3B"].coeff(ls, 1)
    a4 = results[nm]["S4"].coeff(lp, 1); b4 = results[nm]["S4B"].coeff(ls, 1)
    out(f"   {nm}: dS_3/dl_+ = {a3}, dS_3/dl_s = {b3};  dS_4/dl_+ = {a4}, dS_4/dl_s = {b4}")
open("n03_run.out", "w").write("\n".join(lines) + "\n")
print("n03 done")


==> anc/numbers/deposit/R6/C1/n4/n03_run_K4_deposit.out <==
== SU(2): C_A = 2, Y = 6
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 6144*(20*c - 20*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -256*(10*bm*kap - 2*bm - 11*bp + 3*kap*sm - 2*kap - 14*mum - 12*mup - sm + 5*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 6144*(20*c - 20*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 6144*(20*c - 20*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 12288*(224*c - kap - 224*lp - 37) zeta_2
  (elapsed 0.1 s)

== SU(3): C_A = 3, Y = 27/2
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 216*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 1296*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 41472*(15*c - 15*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(60*bm*kap - 12*bm - 46*bp + 18*kap*sm - 7*kap - 44*mum - 32*mup - 6*sm + 10*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 1296*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 41472*(15*c - 15*lp + 1) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 1296*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 41472*(15*c - 15*ls + 1) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 324*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 10368*(2016*c - 9*kap - 2016*lp - 143) zeta_2
  (elapsed 0.1 s)

== SU(4): C_A = 4, Y = 24
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 384*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 3072*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 24576*(80*c - 80*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(80*bm*kap - 16*bm - 52*bp + 24*kap*sm - 7*kap - 40*mum - 24*mup - 8*sm + 4*sp + 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 3072*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 24576*(80*c - 80*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 3072*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 24576*(80*c - 80*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 768*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 196608*(448*c - 2*kap - 448*lp - 17) zeta_2
  (elapsed 0.2 s)

== SO(5): C_A = 3/2, Y = 117/128
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 54*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 162*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -27*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 216*(180*c - 180*lp + 13);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -9*(90*bm*kap - 18*bm - 71*bp + 27*kap*sm - 11*kap - 70*mum - 52*mup - 9*sm + 17*sp - 2)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 162*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 216*(180*c - 180*lp + 13) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 162*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 216*(180*c - 180*ls + 13) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 81*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)/2 zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 108*(6048*c - 27*kap - 6048*lp - 467) zeta_2
  (elapsed 0.3 s)

== G2: C_A = 2, Y = 17/12
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 256*(480*c - 480*lp + 17);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -16*(480*bm*kap - 96*bm - 308*bp + 144*kap*sm - 41*kap - 232*mum - 136*mup - 48*sm + 20*sp + 7)/3
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 256*(480*c - 480*lp + 17) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 256*(480*c - 480*ls + 17) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 1024*(8064*c - 36*kap - 8064*lp - 287)/3 zeta_2
  (elapsed 0.3 s)

== Fits over the groups (fit on SU(2), SU(3); test on SU(4), SO(5), G2)
  S3 = x C_A^3:
     (undeformed): [x = 48, y = 0] (fits all five: True); [x = -48, y = 0] x kappa (fits all five: True)
     c: [x = 768, y = 0] (fits all five: True)
     lp: [x = -768, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S4 = x C_A^4 + y Y:
     (undeformed): [x = 0, y = 3072] (fits all five: True)
     c: [x = 7680, y = 0] (fits all five: True)
     lp: [x = -7680, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S5 = x C_A^5 + y C_A Y:
     (undeformed): [x = 384, y = -38912] (fits all five: True); [x = -384, y = 0] x kappa (fits all five: True)
     c: [x = 86016, y = 0] (fits all five: True)
     lp: [x = -86016, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups

== Run D, S_3 as a function of W and kappa, divided by C_A^3 (should be group independent):
   SU(2): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(3): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(4): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SO(5): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   G2: S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
== Run B against run A (singlet-only pair weight l_s against l_+ on all positive channels):
   SU(2): dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880
   SU(3): dS_3/dl_+ = -20736, dS_3/dl_s = -20736;  dS_4/dl_+ = -622080, dS_4/dl_s = -622080
   SU(4): dS_3/dl_+ = -49152, dS_3/dl_s = -49152;  dS_4/dl_+ = -1966080, dS_4/dl_s = -1966080
   SO(5): dS_3/dl_+ = -2592, dS_3/dl_s = -2592;  dS_4/dl_+ = -38880, dS_4/dl_s = -38880
   G2: dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880


==> anc/numbers/deposit/R6/C1/n4/n03_run_stdout.txt <==
== SU(2): C_A = 2, Y = 6
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 6144*(20*c - 20*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -256*(10*bm*kap - 2*bm - 11*bp + 3*kap*sm - 2*kap - 14*mum - 12*mup - sm + 5*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 6144*(20*c - 20*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 6144*(20*c - 20*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 12288*(224*c - kap - 224*lp - 37) zeta_2
  (elapsed 0.2 s)

== SU(3): C_A = 3, Y = 27/2
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 216*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 1296*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 41472*(15*c - 15*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -216*(60*bm*kap - 12*bm - 46*bp + 18*kap*sm - 7*kap - 44*mum - 32*mup - 6*sm + 10*sp - 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 1296*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 41472*(15*c - 15*lp + 1) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 1296*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 41472*(15*c - 15*ls + 1) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 324*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 10368*(2016*c - 9*kap - 2016*lp - 143) zeta_2
  (elapsed 0.5 s)

== SU(4): C_A = 4, Y = 24
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 384*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 3072*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 24576*(80*c - 80*lp + 3);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -512*(80*bm*kap - 16*bm - 52*bp + 24*kap*sm - 7*kap - 40*mum - 24*mup - 8*sm + 4*sp + 1)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 3072*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 24576*(80*c - 80*lp + 3) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 3072*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 24576*(80*c - 80*ls + 3) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 768*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 196608*(448*c - 2*kap - 448*lp - 17) zeta_2
  (elapsed 0.8 s)

== SO(5): C_A = 3/2, Y = 117/128
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 54*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 162*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -27*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 216*(180*c - 180*lp + 13);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -9*(90*bm*kap - 18*bm - 71*bp + 27*kap*sm - 11*kap - 70*mum - 52*mup - 9*sm + 17*sp - 2)
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 162*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 216*(180*c - 180*lp + 13) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 162*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 216*(180*c - 180*ls + 13) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 81*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)/2 zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 108*(6048*c - 27*kap - 6048*lp - 467) zeta_2
  (elapsed 1.1 s)

== G2: C_A = 2, Y = 17/12
  run A, S at a^2 (zeta_2 part, first order in the deformation parameters):
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 96*(4*c - kap - 4*lp);  p^4 (O(zeta_2^2)): 0
  run A, S at a^3 (zeta_2 part, first order in the deformation parameters):
     w^-4: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 384*(16*c - kap - 16*lp + 1);  p^4 (O(zeta_2^2)): 0
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -64*(4*bm*kap - bp + kap*mup + kap*sm - mum - mup)
  run A, S at a^4 (zeta_2 part, first order in the deformation parameters):
     w^-6: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-5: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-4: p^0: 0;  zeta_2: 256*(480*c - 480*lp + 17);  p^4 (O(zeta_2^2)): 0
     w^-3: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^-2: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): -16*(480*bm*kap - 96*bm - 308*bp + 144*kap*sm - 41*kap - 232*mum - 136*mup - 48*sm + 20*sp + 7)/3
     w^-1: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
     w^0: p^0: 0;  zeta_2: 0;  p^4 (O(zeta_2^2)): 0
  S_3 = 384*(16*c - kap - 16*lp + 1) zeta_2
  S_4 = 256*(480*c - 480*lp + 17) zeta_2
  run B (pair weight l_s on the singlet only): S_3 = 384*(16*c - kap - 16*ls + 1) zeta_2;  S_4 = 256*(480*c - 480*ls + 17) zeta_2
  run C (naive: both signatures in every channel, same Born): S at a^2..a^4 identical to run A at zero deformation: True
  run D (Born weights W (C_A - C_R/2), S = P(P-w) + 2aWC_A): S_3 = 96*W*(8*W**2*c - 8*W**2*lp - W*kap + 2) zeta_2
  run E: S at a^5: LL 0, NLL 0; S_5 = 1024*(8064*c - 36*kap - 8064*lp - 287)/3 zeta_2
  (elapsed 1.4 s)

== Fits over the groups (fit on SU(2), SU(3); test on SU(4), SO(5), G2)
  S3 = x C_A^3:
     (undeformed): [x = 48, y = 0] (fits all five: True); [x = -48, y = 0] x kappa (fits all five: True)
     c: [x = 768, y = 0] (fits all five: True)
     lp: [x = -768, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S4 = x C_A^4 + y Y:
     (undeformed): [x = 0, y = 3072] (fits all five: True)
     c: [x = 7680, y = 0] (fits all five: True)
     lp: [x = -7680, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups
  S5 = x C_A^5 + y C_A Y:
     (undeformed): [x = 384, y = -38912] (fits all five: True); [x = -384, y = 0] x kappa (fits all five: True)
     c: [x = 86016, y = 0] (fits all five: True)
     lp: [x = -86016, y = 0] (fits all five: True)
     lm: 0 in all five groups
     ls: 0 in all five groups
     bp: 0 in all five groups
     bm: 0 in all five groups
     sp: 0 in all five groups
     sm: 0 in all five groups
     mup: 0 in all five groups
     mum: 0 in all five groups

== Run D, S_3 as a function of W and kappa, divided by C_A^3 (should be group independent):
   SU(2): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(3): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SU(4): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   SO(5): S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
   G2: S_3/(zeta_2 C_A^3) = 12*W*(8*W**2*c - 8*W**2*lp - W*kap + 2)
== Run B against run A (singlet-only pair weight l_s against l_+ on all positive channels):
   SU(2): dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880
   SU(3): dS_3/dl_+ = -20736, dS_3/dl_s = -20736;  dS_4/dl_+ = -622080, dS_4/dl_s = -622080
   SU(4): dS_3/dl_+ = -49152, dS_3/dl_s = -49152;  dS_4/dl_+ = -1966080, dS_4/dl_s = -1966080
   SO(5): dS_3/dl_+ = -2592, dS_3/dl_s = -2592;  dS_4/dl_+ = -38880, dS_4/dl_s = -38880
   G2: dS_3/dl_+ = -6144, dS_3/dl_s = -6144;  dS_4/dl_+ = -122880, dS_4/dl_s = -122880
n03 done


==> anc/numbers/deposit/R6/C1/orig/amp_prediction.out <==
Part 0. Signature factors and the partial-wave transform
   [ok] s_r>0: e^(wL) xi^+ = e^(w Lt) eta^+ with Lt = L - i pi/2, Delta = -i pi
   [ok] s_r>0: e^(wL) xi^- = e^(w Lt) eta^- with Lt = L - i pi/2, Delta = -i pi
   [ok] s_c>0: e^(wL) xi^+ = +e^(w Lt) eta with Delta = +i pi
   [ok] s_c>0: e^(wL) xi^- = -e^(w Lt) eta with Delta = +i pi
   phi^+ = -17*Delta**8*omega**7/80640 + Delta**6*omega**5/480 - Delta**4*omega**3/48 + Delta**2*omega/4
   phi^- = -Delta**8*omega**7/1209600 + Delta**6*omega**5/30240 - Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega
   psi^+ = -17*Delta**8*omega**7/40320 + Delta**6*omega**5/240 - Delta**4*omega**3/24 + Delta**2*omega/2
   psi^- = -Delta**8*omega**7/604800 + Delta**6*omega**5/15120 - Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega
   [ok] psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...
   [ok] at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))
   dictionary: omega^-1 -> + : 1 ;  - : 0
   dictionary: omega^-2 -> + : Lt ;  - : Delta/2
   dictionary: omega^-3 -> + : (Delta**2 + 4*Lt**2)/8 ;  - : Delta*Lt/2
   dictionary: omega^-4 -> + : Lt*(3*Delta**2 + 4*Lt**2)/24 ;  - : Delta*(Delta**2 + 12*Lt**2)/48
   dictionary: omega^-5 -> + : (Delta**4 + 24*Delta**2*Lt**2 + 16*Lt**4)/384 ;  - : Delta*Lt*(Delta**2 + 4*Lt**2)/48
   dictionary: omega^-6 -> + : Lt*(5*Delta**4 + 40*Delta**2*Lt**2 + 16*Lt**4)/1920 ;  - : Delta*(Delta**4 + 40*Delta**2*Lt**2 + 80*Lt**4)/3840
   dictionary: omega^-7 -> + : (Delta**2 + 4*Lt**2)*(Delta**4 + 56*Delta**2*Lt**2 + 16*Lt**4)/46080 ;  - : Delta*Lt*(Delta**2 + 12*Lt**2)*(3*Delta**2 + 4*Lt**2)/11520

Part 1. Colour models: row sums and the general-colour quantities
   [ok] SU(N): b_R = C_F - C_R/2
   [ok] SU(N): [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SU(N): X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SU(N): row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] SO(N) vector: b_R = C_F - C_R/2
   [ok] SO(N) vector: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SO(N) vector: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SO(N) vector: row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] Sp(N) defining: b_R = C_F - C_R/2
   [ok] Sp(N) defining: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] Sp(N) defining: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] Sp(N) defining: row sums sum_R' [T]_RR' = C_R/2 - 2C_F

Part 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))
   F_1^+(1) = 2*C_F*a/omega
   F_1^+(2) = 4*C_F**2*a**2/omega**3 + C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/60 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/6 + 2*C_F*Delta**2*a**2*(C_A*kappa - 2*C_F*ell_p - 2*C_F*kappa)/omega
   F_1^-(1) = 2*C_F*a/omega
   F_1^-(2) = C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/3780 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/90 + 2*C_F*Delta**2*a**2*(C_A*kappa - 6*C_F*ell_m - 2*C_F*kappa)/(3*omega) + 4*C_F*a**2*(2*C_A*kappa - 4*C_F*kappa + C_F)/omega**3
   F_A^+(1) = -a*(C_A - 2*C_F)/omega
   F_A^+(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/240 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/24 - Delta**2*a**2*(C_A - 2*C_F)*(2*C_A*ell_p + 3*C_A*kappa + C_A - 4*C_F*ell_p - 4*C_F*kappa)/(2*omega) + a**2*(C_A - 2*C_F)*(3*C_A - 2*C_F)/omega**3
   F_A^-(1) = -a*(C_A - 2*C_F)/omega
   F_A^-(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/15120 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/360 - Delta**2*a**2*(C_A - 2*C_F)*(6*C_A*ell_m + 3*C_A*kappa + C_A - 12*C_F*ell_m - 4*C_F*kappa)/(6*omega) - a**2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/omega**3
   F_1^+(3) = 16*C_F**3*a**3/omega**5 + C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(168*C_A*ell_m + 51*C_A - 336*C_F*ell_m - 672*C_F*ell_p - 34*C_F)/10080 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(10*C_A*ell_m + 3*C_A - 20*C_F*ell_m - 40*C_F*ell_p - 6*C_F)/60 + C_F*Delta**4*a**3*(4*C_A**2*ell_m*kappa + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 16*C_F**2*ell_m*kappa + 32*C_F**2*ell_p**2 + 32*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(2*omega) + 2*C_F*Delta**2*a**3*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa)/omega**3
   F_1^-(3) = C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(40*C_A*ell_p + 1530*C_A*kappa + 513*C_A - 160*C_F*ell_m - 80*C_F*ell_p - 2040*C_F*kappa - 2*C_F)/151200 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(14*C_A*ell_p + C_A - 56*C_F*ell_m - 28*C_F*ell_p - 2*C_F)/1260 + C_F*Delta**4*a**3*(20*C_A**2*ell_p*kappa + C_A**2*kappa - 80*C_A*C_F*ell_m*kappa - 80*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 480*C_F**2*ell_m**2 + 160*C_F**2*ell_m*kappa + 80*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(30*omega) + 2*C_F*Delta**2*a**3*(4*C_A**2*ell_p*kappa + 6*C_A**2*kappa**2 + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 20*C_A*C_F*kappa**2 + 32*C_F**2*ell_m*kappa - 16*C_F**2*ell_m + 16*C_F**2*ell_p*kappa + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)/omega**3 - 8*C_F*a**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/omega**5
   [ok] LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))
   A_1^+ at a^2: 2*C_F**2*Lt**2 - 3*C_F*zeta2*(4*C_A*kappa - 8*C_F*ell_p - 8*C_F*kappa + C_F)
   A_1^+ at a^3: 2*C_F**3*Lt**4/3 - 6*C_F*Lt**2*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2) + 3*C_F*zeta2**2*(48*C_A**2*ell_m*kappa + 36*C_A**2*kappa**2 + 6*C_A**2*kappa - 192*C_A*C_F*ell_m*kappa - 192*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 192*C_F**2*ell_m*kappa + 384*C_F**2*ell_p**2 + 384*C_F**2*ell_p*kappa - 96*C_F**2*ell_p + 96*C_F**2*kappa**2 - 24*C_F**2*kappa + C_F**2)/2
   A_1^- at a^2: 2*C_F*Delta*Lt*(2*C_A*kappa - 4*C_F*kappa + C_F)
   A_1^- at a^3: C_F*Delta**3*Lt*(24*C_A**2*ell_p*kappa + 36*C_A**2*kappa**2 + 3*C_A**2*kappa - 96*C_A*C_F*ell_m*kappa - 96*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 12*C_A*C_F*kappa + 192*C_F**2*ell_m*kappa - 96*C_F**2*ell_m + 96*C_F**2*ell_p*kappa + 96*C_F**2*kappa**2 - 36*C_F**2*kappa + 2*C_F**2)/6 - 2*C_F*Delta*Lt**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/3

Part 4. Reproduction of the statements of Appendix app:sign and app:assumptions
   [ok] one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))
   [ok] F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))
   [ok] F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)
   [ok] Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))
   [ok] Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt
   [ok] positive signature: Lt-dependent parts agree for every kappa
   [ok] negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))
   SU(N): X_1 = (N_c - 1)*(N_c + 1)/(2*N_c**2), X_A = -(N_c**2 + 2)/(4*N_c**2); A_1^- = (N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2) Delta Lt a^2, A_A^- = -(2*N_c**2 + 3)/(2*N_c**2) Delta Lt a^2
   [ok] SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\nmAoddSingletSUN)
   [ok] SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\nmAoddAdjSUN)
   [ok] S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))
   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)
      term linear in psi^+ (all psi1 dependence at psi0 = 0): -6*C_F*kappa*zeta2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 6*C_F)
   [ok] App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1
      remaining terms: 6*C_F**3*zeta2*(16*ell_p - 1)  (eta^+ expansion of the leading pole and the ell_+ terms)
   [ok] remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)
   [ok] SU(3): -S_3/2 = -56/3 zeta_2 (\nmPsiPlusOrderAthreeSUthree)
   [ok] SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\nmPsiPlusOrderAthreeKmSUthree)
   [ok] SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\nmIterConstSUthree)
   eq. (system): T - 2 C_F x (a^2 constant) = -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 4*C_A*C_F*kappa - 8*C_F**2*ell_p + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)
   [ok] eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1

Part 5. Singlet channel, general colour, with all deformations
   A_1^+ a^2 Lt^2: system (kappa=1) = 2*C_F**2
        depends on: []
   A_1^+ a^2 Lt^1: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^2 Lt^0: system (kappa=1) = -3*C_F*zeta2*(4*C_A - 7*C_F)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^4: system (kappa=1) = 2*C_F**3/3
        depends on: []
   A_1^+ a^3 Lt^3: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^2: system (kappa=1) = -6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^1: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^+ a^3 Lt^0: system (kappa=1) = 3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^- a^2 Lt^2: system (kappa=1) = 0
        depends on: []
   A_1^- a^2 Lt^1: system (kappa=1) = 2*C_F*Delta*(2*C_A - 3*C_F)
        depends on: []
   A_1^- a^2 Lt^0: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)']
   A_1^- a^3 Lt^4: system (kappa=1) = 0
        depends on: []
   A_1^- a^3 Lt^3: system (kappa=1) = -2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3
        depends on: []
   A_1^- a^3 Lt^2: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^1: system (kappa=1) = C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^0: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]

Part 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)
   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):
      C_F^3 C_A^0 n_f^0 : -16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF
      C_F^2 C_A^1 n_f^0 : 2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)
      C_F^2 C_A^0 n_f^1 : 2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):
      C_F^3 C_A^0 n_f^0 : -8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF
      C_F^2 C_A^1 n_f^0 : 2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)
      C_F^2 C_A^0 n_f^1 : 2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   a^2 Lt^1 (NLL) of A_1^+:
      C_F^2 C_A^0 n_f^0 : 2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)
      C_F^1 C_A^1 n_f^0 : 2*(gA + 2*kappa*psi0)
      C_F^1 C_A^0 n_f^1 : 2*gN
   [ok] C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1
   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 - 2*kappa*lam*psi0
   [ok] every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc
   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = 10*psi1
      psi1 = Delta^2/2 = -3 zeta_2: -30*zeta2;  kappa = -1: -42*zeta2;  psi^+ absent: 0;  sign of psi^+ reversed: 30*zeta2
   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: 2*(kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA)
   [ok] C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell
   [ok] C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)
   [ok] C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)
   C_F^3 coefficient of Y (not a test): -2*(4*Delta**2*ell_p + alpha - 2*eps1**2 - 2*eps1*lam - 2*eps2 - kF - 16*kappa**2*psi1 + 4*kappa*psi1 - sF)
   free symbols of the C_F C_A^2 coefficient of T: ['eps1', 'gA', 'kappa', 'lam', 'psi0', 'psi1']
   C_F C_A coefficient of the a^2 Lt NLL term: 2*(gA + 2*kappa*psi0)  (tests psi0 = 0 if gA = 0)
   A_A^-(2) coefficient of Lt (with its factor Delta): -Delta*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/2
   [ok] psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)

Part 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices
   [ok] SU(N): A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:
      A_1^+ a^1 Lt^0: (N_c - 1)*(N_c + 1)/N_c
      A_1^+ a^2 Lt^2: (N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)
      A_1^+ a^2 Lt^1: 0
      A_1^+ a^2 Lt^0: 3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)
      A_1^+ a^3 Lt^4: (N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)
      A_1^+ a^3 Lt^3: 0
      A_1^+ a^3 Lt^2: 3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_1^+ a^3 Lt^1: 0
      A_1^+ a^3 Lt^0: 3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)
      A_1^- a^1 Lt^0: 0
      A_1^- a^2 Lt^2: 0
      A_1^- a^2 Lt^1: Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)
      A_1^- a^2 Lt^0: 0
      A_1^- a^3 Lt^4: 0
      A_1^- a^3 Lt^3: Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)
      A_1^- a^3 Lt^2: 0
      A_1^- a^3 Lt^1: Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_1^- a^3 Lt^0: 0
      A_A^+ a^1 Lt^0: -1/N_c
      A_A^+ a^2 Lt^2: (2*N_c**2 + 1)/(2*N_c**2)
      A_A^+ a^2 Lt^1: 0
      A_A^+ a^2 Lt^0: 3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)
      A_A^+ a^3 Lt^4: -(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)
      A_A^+ a^3 Lt^3: 0
      A_A^+ a^3 Lt^2: -3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_A^+ a^3 Lt^1: 0
      A_A^+ a^3 Lt^0: 3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)
      A_A^- a^1 Lt^0: 0
      A_A^- a^2 Lt^2: 0
      A_A^- a^2 Lt^1: -Delta*(2*N_c**2 + 3)/(2*N_c**2)
      A_A^- a^2 Lt^0: 0
      A_A^- a^3 Lt^4: 0
      A_A^- a^3 Lt^3: Delta*(19*N_c**2 + 5)/(6*N_c**3)
      A_A^- a^3 Lt^2: 0
      A_A^- a^3 Lt^1: -Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_A^- a^3 Lt^0: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CA3: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CFCA2: 1
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF2CA: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF3: 0
   [ok] the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3
   [ok] the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3
   SU(N), eq. (system): T = 12*N_c**3*ell_p*zeta2 - 3*N_c**3*zeta2/4 - 36*N_c*ell_p*zeta2 - 39*N_c*zeta2/4 + 36*ell_p*zeta2/N_c + 27*zeta2/(4*N_c) - 12*ell_p*zeta2/N_c**3 + 15*zeta2/(4*N_c**3);  -2t1-4t_-1-6t_-3 = -30*zeta2 (expected -30 zeta_2 + 0 x ell_+)
   [ok] SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+
   SU(N) with all deformations (channel parameters free symbols):
      -2t1-4t_-1-6t_-3 of T: 6*eps1*kappa**2*psi0 + g_0p**2 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1 + 2*r_0p
      its free symbols: ['eps1', 'g_0p', 'kappa', 'lam', 'psi0', 'psi1', 'r_0p']
      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree
       statement of Part 6 is what makes them drop out, see the report)
      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):
      -2t1-4t_-1-6t_-3 of T = 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
   [ok] SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA
   [ok] SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)

Part 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence
   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): Delta**2*(N_c/4 + 1/(8*N_c) - 1/(8*N_c**3)) + psi1*(N_c*kappa**2 - 6*kappa**2/N_c + 9*kappa/(2*N_c) - 4*kappa**2/N_c**3 + 3*kappa/N_c**3)
   its psi1 part: kappa*psi1*(2*N_c**4*kappa - 12*N_c**2*kappa + 9*N_c**2 - 8*kappa + 6)/(2*N_c**3)
   A_A^+ a^3 Lt^2 depends on: ['Kc', 'alpha', 'beta', 'ell_p', 'eps1', 'eps2', 'g_0m', 'g_1m', 'g_1p', 'kP_1p', 'lam', 'r_1p', 'sig_1p', 'u']

Part 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)
   36 data coefficients, 48 nuisance parameters; rank of nuisance Jacobian = 22
   rank with the psi1 column added = 23  (psi1 is identifiable from these data at first order)
   left null space of the nuisance Jacobian: 14 combinations free of the unknown constants
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S+ a^2 Lt^1 [N^0]': 1, 'S+ a^2 Lt^1 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^0 [N^-2]': 1, 'S+ a^2 Lt^0 [N^0]': 1, 'S+ a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -5/9, 'S+ a^2 Lt^1 [N^0]': -5/18, 'S+ a^3 Lt^3 [N^-3]': 4/3, 'S+ a^3 Lt^3 [N^-1]': 13/9, 'S+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 5/9, 'S+ a^2 Lt^1 [N^0]': 5/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -4/9, 'S+ a^3 Lt^3 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^3 Lt^2 [N^-3]': 3, 'S+ a^3 Lt^2 [N^-1]': 2, 'S+ a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): -5
      combination {'S+ a^3 Lt^2 [N^-3]': -2, 'S+ a^3 Lt^2 [N^-1]': -1, 'S+ a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 5
      combination {'S- a^2 Lt^0 [N^-2]': 1, 'S- a^2 Lt^0 [N^0]': 1, 'S- a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/12, 'S+ a^2 Lt^1 [N^0]': 1/3, 'S+ a^3 Lt^3 [N^-3]': 1/2, 'S+ a^3 Lt^3 [N^-1]': 2/3, 'S- a^2 Lt^0 [N^-2]': -3/2, 'S- a^2 Lt^0 [N^0]': -3/2, 'S- a^3 Lt^2 [N^-3]': 1, 'S- a^3 Lt^2 [N^-1]': 1, 'S- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1/12, 'S+ a^2 Lt^1 [N^0]': -1/3, 'S+ a^3 Lt^3 [N^-3]': -1/2, 'S+ a^3 Lt^3 [N^-1]': -2/3, 'S- a^2 Lt^0 [N^-2]': 3/2, 'S- a^2 Lt^0 [N^0]': 3/2, 'S- a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/2, 'S+ a^3 Lt^3 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': 1/2, 'A+ a^3 Lt^3 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -8/9, 'S+ a^2 Lt^1 [N^0]': 1/18, 'S+ a^3 Lt^3 [N^-3]': -5/3, 'S+ a^3 Lt^3 [N^-1]': 1/9, 'A+ a^2 Lt^1 [N^-2]': 1, 'A+ a^2 Lt^1 [N^0]': 1/2, 'A+ a^3 Lt^3 [N^-1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/9, 'S+ a^2 Lt^1 [N^0]': -1/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -1/9, 'A+ a^2 Lt^1 [N^0]': 1, 'A+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S- a^2 Lt^0 [N^-2]': 1/2, 'S- a^3 Lt^2 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': -1, 'A- a^2 Lt^0 [N^-2]': -1/2, 'A- a^3 Lt^2 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -3/4, 'S+ a^2 Lt^1 [N^0]': -25/3, 'S+ a^3 Lt^3 [N^-3]': -3/2, 'S+ a^3 Lt^3 [N^-1]': -2, 'S- a^2 Lt^0 [N^-2]': -27/2, 'S- a^2 Lt^0 [N^0]': -7/3, 'S- a^3 Lt^2 [N^-3]': 13, 'S- a^3 Lt^2 [N^-1]': 14/3, 'A+ a^2 Lt^1 [N^-2]': -23/2, 'A+ a^2 Lt^1 [N^0]': 17/2, 'A- a^2 Lt^0 [N^0]': 19/6, 'A- a^3 Lt^2 [N^-1]': -19/3, 'A- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
   [ok] SU(N) data: psi1 is identifiable at first order in the deformations

Part 10. Born-normalized form of the test, sensitivity controls, prediction table
   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: kappa*psi1*(6*kappa - 1)
   [ok] R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants
   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA
   [ok] C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)
   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = 2*(6*kappa**2*psi1 - kappa*psi1 + rho_AA)
   [ok] control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)
   [ok] control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged
   [ok] control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1
   wrote prediction_table.tsv

FAILED CHECKS: none   (242.7 s)


==> anc/numbers/deposit/R6/C1/orig/amp_prediction.py <==
#!/usr/bin/env python3
"""Strand PREDICTION of the amplitude test (ma_a/amp_test/prediction), engine 1: SymPy.

Amplitude-level prediction of the evolution equations of the paper (draft v2, eq. (system), l. 480-485)
for the forward flavor-exchange quark-antiquark amplitude, both signatures, orders a^2 and a^3, in
general colour (singlet channel) and in SU(N_c), SO(N) vector and Sp(N) defining (all channels), with
a parametrized set of the unknown constants, followed by the search for combinations that do not
depend on them.  Written from scratch on 30 Sep 2026; it imports nothing from the project.

INPUTS (taken as given, with their locators in ma_a/paper/draft/paper.tex):
  I1  eq. (system) l. 480-485: omega F = 2a b_R + 2a C_R [F' + phi F] + (1 + ell pi^2 omega^2) F^2
      + 2a kappa psi sum_R' [T_rc]_RR' F_R'^(-sign)
  I2  phi^pm = eta^pm'/eta^pm, psi^pm = Delta eta^mp/eta^pm, eta^+ = cosh(omega Delta/2),
      eta^- = sinh(omega Delta/2), Delta = -i pi in the region s_r > 0 (App. B, l. 1751-1777)
  I3  A_R^tau = int d omega/(2 pi i) e^{omega L} xi^tau F_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau
      at each order in a, Lt = L - i pi/2 (App. B, l. 1755-1766)
  I4  colour: b_R = C_F - C_R/2, [T_rc]_{1A} = -2C_F, M_1 = X_A = -(C_A-2C_F)(3C_A-4C_F)/4 (App. A,
      l. 1629-1662); SU(N): T_rc of eq. (TrcSUN); SO(N) vector and Sp(N) defining: Table tab:color-SOSp
      (numbers.tex \\nmTrcSON, \\nmTrcSpN, \\nmSONborn, ...)
  I5  one-loop amplitude from the dipole operator and the planar box (App. B, eq. (sign-M1), (sign-A2))
DEFORMATIONS (the unknown constants; all zero in eq. (system)):
  r[R,tau]    constant source of order a^2 in the equation of channel R, signature tau (one-loop correction
              to the Born term; it is iterated by the equations like the Born term)
  eps1, eps2  regular terms of the Born partial wave, Born term a b_R (2 + eps1 omega + eps2 omega^2)
  kP[R,tau]   correction of relative order a to the quark-pair term, (1 + a kP + ell pi^2 omega^2) F^2
  sig[R,tau]  NNLL identity term a sig omega F in the equation (another NNLL source)
  g[R,tau]    NLL term a g F (collinear anomalous dimension, running coupling, the fitted NLL term)
  Kc          two-loop correction of the soft-gluon terms, 2a(1 + a Kc)[...]
  psi0, psi1  psi^+ -> psi0 + psi1 omega + psi3 omega^3 (eq. (system): psi0 = 0, psi1 = Delta^2/2)
  ell_p, ell_m  the NNLL weights of the quark-pair term (eq. (system) keeps them as unknowns)
  alpha, beta, gamma, u, z2  multiplicative one-loop and two-loop matching operator acting on the
              amplitude, Z = 1 + a z1 + a^2 (z1^2/2 + z2 C_F^2), z1 = alpha C_F + beta T_t^2 + gamma T_rc Delta
              + u(-T_t^2 Lt + T_rc Delta)
  lam         shift of the logarithm, Lt -> Lt + lam (rescaling of the cutoff)
OUTPUTS: everything printed and saved to results_sympy.json.
"""
import json
import sys
import time

import sympy as sp

T0 = time.time()
FAILS = []
OUT = {}


def say(*x):
    print(*x, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


w, a, D, Lt, L = sp.symbols('omega a Delta Lt L')
kap = sp.Symbol('kappa')
z2s = sp.Symbol('zeta2')
psi0, psi1, psi3 = sp.symbols('psi0 psi1 psi3')
ellp, ellm = sp.symbols('ell_p ell_m')
eps1, eps2, Kc = sp.symbols('eps1 eps2 Kc')
alpha, beta, gamma, u, z2m, lam = sp.symbols('alpha beta gamma u z2m lam')
CF, CA, M1s, Nc, nf, bAs = sp.symbols('C_F C_A M_1 N_c n_f b_A')
ipi = sp.I*sp.pi
KMAX = 3          # keep powers omega^k with k <= KMAX in every partial wave
MSHIFT = 10       # poles up to omega^-7 are handled


def _terms(e):
    e = sp.expand(e)
    return e.args if e.is_Add else ((e,) if e != 0 else ())


def trunc(e, kmax=KMAX):
    return sp.Add(*[tm for tm in _terms(e) if tm.as_coeff_exponent(w)[1] <= kmax])


def coeffw(e, k):
    out = []
    for tm in _terms(e):
        c, p = tm.as_coeff_exponent(w)
        if p == k:
            out.append(c)
    return sp.expand(sp.Add(*out))


# ======================================================================================
# Part 0. Signature factors, the transform, phases
# ======================================================================================
say("Part 0. Signature factors and the partial-wave transform")
etap, etam = sp.cosh(w*D/2), sp.sinh(w*D/2)
# region s_r > 0: l_r = ln(-s_r - i0) = L - i pi, l_c = ln(-s_c - i0) = L, Lt = L - i pi/2, Delta = -i pi
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = (sp.exp(w*(L - ipi/2))*eta).subs(D, -ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 1.3}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10), sp.Rational(11, 10))]
    check(f"s_r>0: e^(wL) xi^{'+' if sg > 0 else '-'} = e^(w Lt) eta^{'+' if sg > 0 else '-'} with Lt = L - i pi/2, Delta = -i pi",
          all(abs(x) < 1e-25 for x in num))
# region s_c > 0: L = ln(s_c/mu^2), l_r = L, l_c = L - i pi, Delta = +i pi: e^(wL) xi^+ same, xi^- opposite sign
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = sg*(sp.exp(w*(L - ipi/2))*eta).subs(D, ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 0.7}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10))]
    check(f"s_c>0: e^(wL) xi^{'+' if sg > 0 else '-'} = {'+' if sg > 0 else '-'}e^(w Lt) eta with Delta = +i pi", all(abs(x) < 1e-25 for x in num))

NS = 8
phi_ser = {1: sp.expand(sp.series(sp.diff(etap, w)/etap, w, 0, NS).removeO()),
           -1: sp.expand(sp.series(sp.diff(etam, w)/etam, w, 0, NS).removeO())}
psim_ser = sp.expand(sp.series(D*etap/etam, w, 0, NS).removeO())
psip_true = sp.expand(sp.series(D*etam/etap, w, 0, NS).removeO())
say(f"   phi^+ = {phi_ser[1]}")
say(f"   phi^- = {phi_ser[-1]}")
say(f"   psi^+ = {psip_true}")
say(f"   psi^- = {psim_ser}")
check("psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...", sp.expand(psip_true - (D**2*w/2 - D**4*w**3/24 + D**6*w**5/240 - 17*D**8*w**7/40320)) == 0)
check("at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))",
      sp.expand(psip_true.coeff(w, 1).subs(D, -ipi) + sp.pi**2/2) == 0)
PSIPLUS = psi0 + psi1*w + psi3*w**3 + psip_true.coeff(w, 5)*w**5 + psip_true.coeff(w, 7)*w**7
PSI_REF = {psi0: 0, psi1: D**2/2, psi3: -D**4/24}
E = {1: sp.expand(sp.series(sp.exp(w*Lt)*etap, w, 0, 9).removeO()),
     -1: sp.expand(sp.series(sp.exp(w*Lt)*etam, w, 0, 9).removeO())}
for k in range(0, 7):
    say(f"   dictionary: omega^-{k+1} -> + : {sp.factor(E[1].coeff(w, k))} ;  - : {sp.factor(E[-1].coeff(w, k))}")


def residue(F, tau):
    return sp.expand(coeffw(sp.expand(E[tau]*F), -1))


# ======================================================================================
# Part 1. Colour models
# ======================================================================================
def model_general():
    """General colour, singlet channel exact.  Channel 0 = singlet, 1 = adjoint.  Only the singlet row
    of T_rc ([T]_{1A} = -2C_F) and the adjoint row sum M_1 = sum_R' [T]_{AR'} b_R' enter the singlet
    through order a^3 and the adjoint through order a^2; the adjoint row is represented by (0, M_1/b_A),
    which has the right row sum.  Adjoint results at order a^3 of this model are not general colour."""
    return dict(name='general', C=[0, CA], b=[CF, bAs], T=[[0, -2*CF], [0, M1s/bAs]], CF=CF, iA=1, general=True)


def model_SU():
    N = Nc
    cf = (N**2 - 1)/(2*N)
    return dict(name='SU(N)', C=[0, N], b=[cf, -1/(2*N)], T=[[0, -(N**2 - 1)/N], [-1/N, 2/N - N/2]], CF=cf, iA=1, general=False)


def model_SO():
    N = Nc
    return dict(name='SO(N) vector', C=[0, (N - 2)/2, N/2], b=[(N - 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, -(N - 1)/2, 0], [-1/N, 0, -(N**2 - 4)/(4*N)], [0, -(N - 2)/4, 0]], CF=(N - 1)/4, iA=1, general=False)


def model_Sp():
    N = Nc
    return dict(name='Sp(N) defining', C=[0, N/2, (N + 2)/2], b=[(N + 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, 0, -(N + 1)/2], [0, 0, -(N + 2)/4], [-1/N, -(N**2 - 4)/(4*N), 0]], CF=(N + 1)/4, iA=2, general=False)


M1_GEN = -(CA - 2*CF)*(3*CA - 4*CF)/4
GENSUB = {M1s: M1_GEN, bAs: CF - CA/2}

say("\nPart 1. Colour models: row sums and the general-colour quantities")
for mdl in (model_SU(), model_SO(), model_Sp()):
    n = len(mdl['C'])
    X = [sp.factor(sum(mdl['T'][r][c]*mdl['b'][c] for c in range(n))) for r in range(n)]
    cf, iA = mdl['CF'], mdl['iA']
    ca = mdl['C'][iA]
    check(f"{mdl['name']}: b_R = C_F - C_R/2", all(sp.simplify(mdl['b'][r] - (cf - mdl['C'][r]/2)) == 0 for r in range(n)))
    check(f"{mdl['name']}: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)", sp.simplify(mdl['T'][0][iA] + 2*cf) == 0 and sp.simplify(X[0] - cf*(ca - 2*cf)) == 0)
    check(f"{mdl['name']}: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4", sp.simplify(X[iA] - M1_GEN.subs({CF: cf, CA: ca})) == 0)
    check(f"{mdl['name']}: row sums sum_R' [T]_RR' = C_R/2 - 2C_F", all(sp.simplify(sum(mdl['T'][r]) - (mdl['C'][r]/2 - 2*cf)) == 0 for r in range(n)))


# ======================================================================================
# Part 2. Solver of eq. (system) with the deformations, order by order in a
# ======================================================================================
def params(mdl):
    n = len(mdl['C'])
    P = {}
    for R in range(n):
        for t, tn in ((1, 'p'), (-1, 'm')):
            for nm in ('r', 'kP', 'sig', 'g'):
                P[(nm, R, t)] = sp.Symbol(f'{nm}_{R}{tn}')
    return P


def solve(mdl, P, nmax=3, kappa=kap, psiplus=PSIPLUS, ell=(ellp, ellm)):
    n = len(mdl['C'])
    C, b, T = mdl['C'], mdl['b'], mdl['T']
    psi = {1: psiplus, -1: psim_ser}
    ellmap = {1: ell[0], -1: ell[1]}
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                def Fo(RR, tt, m):
                    return F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += a*b[R]*(2 + eps1*w + eps2*w**2)
                if order == 2:
                    rhs += a**2*P[('r', R, t)]
                # soft-gluon terms: 2a(1 + a Kc)[C_R (F' + phi F) + kappa psi sum T F^(-t)]
                for (pre, m) in ((2*a, order - 1), (2*a**2*Kc, order - 2)):
                    if m >= 1:
                        f = Fo(R, t, m)
                        rhs += pre*C[R]*(sp.diff(f, w) + phi_ser[t]*f)
                        rhs += pre*kappa*psi[t]*sum(T[R][c]*Fo(c, -t, m) for c in range(n))
                # quark-pair term (1 + a kP + ell pi^2 omega^2) F^2, pi^2 = -Delta^2
                for m1 in range(1, order):
                    m2 = order - m1
                    if m2 >= 1:
                        rhs += (1 - ellmap[t]*D**2*w**2)*Fo(R, t, m1)*Fo(R, t, m2)
                for m1 in range(1, order - 1):
                    m2 = order - 1 - m1
                    if m2 >= 1:
                        rhs += a*P[('kP', R, t)]*Fo(R, t, m1)*Fo(R, t, m2)
                if order >= 2:
                    rhs += a*(P[('g', R, t)] + P[('sig', R, t)]*w)*Fo(R, t, order - 1)
                new[(R, t)] = trunc(sp.expand(rhs/w))
        for key, val in new.items():
            F[key][order] = val
    return F


def amplitudes(mdl, F, nmax=3):
    n = len(mdl['C'])
    A = {}
    for R in range(n):
        for t in (1, -1):
            A[(R, t)] = sp.expand(sum(residue(F[(R, t)][m], t) for m in range(1, nmax + 1)))
    return A


def matched(mdl, A):
    """Z (A^+ + A^-) with Z = 1 + a z1 + a^2(z1^2/2 + z2m C_F^2), then the Lt shift; re-split by Delta parity."""
    n = len(mdl['C'])
    C, T, cf = mdl['C'], mdl['T'], mdl['CF']
    vec = [sp.expand(A[(R, 1)] + A[(R, -1)]) for R in range(n)]

    def z1(v):
        return [sp.expand(alpha*cf*v[R] + beta*C[R]*v[R] + gamma*D*sum(T[R][c]*v[c] for c in range(n))
                          + u*(-C[R]*Lt*v[R] + D*sum(T[R][c]*v[c] for c in range(n)))) for R in range(n)]
    v1 = z1(vec)
    v2 = z1(v1)
    full = [sp.expand(vec[R] + a*v1[R] + a**2*(v2[R]/2 + z2m*cf**2*vec[R])) for R in range(n)]
    full = [sp.expand(sp.expand(x).subs(Lt, Lt + lam)) for x in full]
    # truncate at a^3
    full = [sp.expand(sum(x.coeff(a, k)*a**k for k in range(1, 4))) for x in full]
    out = {}
    for R in range(n):
        ev = sp.expand((full[R] + full[R].subs(D, -D))/2)
        od = sp.expand((full[R] - full[R].subs(D, -D))/2)
        out[(R, 1)], out[(R, -1)] = ev, od
    return out


def coef(Aexpr, n_a, k_L):
    return sp.expand(sp.expand(Aexpr).coeff(a, n_a).coeff(Lt, k_L))


# ======================================================================================
# Part 3. Eq. (system) itself: partial waves and amplitudes (reference values)
# ======================================================================================
say("\nPart 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))")
GEN = model_general()
PG = params(GEN)
ZERO_G = {s: 0 for s in PG.values()}
ZERO_G.update({eps1: 0, eps2: 0, Kc: 0})
Fg = solve(GEN, PG)
REF = dict(ZERO_G)
REF.update(PSI_REF)


def ref(e, extra=None):
    d = dict(REF)
    if extra:
        d.update(extra)
    return sp.expand(sp.expand(e).subs(d))


for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for m in (1, 2):
        say(f"   F_{['1','A'][R]}^{'+' if t > 0 else '-'}({m}) = {sp.collect(ref(Fg[(R, t)][m]).subs(GENSUB), w, sp.factor)}")
for t in (1, -1):
    say(f"   F_1^{'+' if t > 0 else '-'}(3) = {sp.collect(ref(Fg[(0, t)][3]).subs(GENSUB), w, sp.factor)}")

# LL checks: F_1^+ = (omega - sqrt(omega^2 - 8 a C_F))/2 at LL
check("LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))",
      all(sp.expand(coeffw(ref(Fg[(0, 1)][m]), -(2*m - 1)) - sp.catalan(m - 1)*(2*a*CF)**m) == 0 for m in (1, 2, 3)))

Ag = amplitudes(GEN, Fg)
Ag_ref = {k: ref(v) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1)):
    for m in (2, 3):
        e = sp.expand(Ag_ref[(R, t)].coeff(a, m)).subs(GENSUB)
        say(f"   A_1^{'+' if t > 0 else '-'} at a^{m}: {sp.collect(sp.expand(e.subs(D**2, -6*z2s) if t > 0 else e), [Lt, D], sp.factor)}")

# ======================================================================================
# Part 4. Reproduce App. B (one-loop comparison) and App. C (order a^3 statement)
# ======================================================================================
say("\nPart 4. Reproduction of the statements of Appendix app:sign and app:assumptions")
bb, CC, XX, c0 = sp.symbols('b C X c0')
lamv = sp.Symbol('lamv')
S_R, U_R = -CC*bb/2 + XX, -CC*bb/2 - XX       # (T1.T2+T3.T4) M0/(2a) and (T1.T4+T2.T3) M0/(2a), channel R
# one loop, region s_r>0: soft pairs (1,2),(3,4) have phase -i pi, (1,4),(2,3) none; integrand T_i.T_j (lamv + ln(-s_ij/s))
M1amp = 2*a*2*a*(S_R*sp.integrate(lamv - ipi, (lamv, c0, L)) + U_R*sp.integrate(lamv, (lamv, c0, L))) + 2*a**2*bb**2*(L - ipi)**2
M1amp = sp.expand(M1amp.subs(L, Lt + ipi/2))
dep = lambda e: sp.expand(e - e.subs(Lt, 0))
Aamp = sp.expand(2*a**2*((bb**2 - CC*bb)*Lt**2 + (bb**2 + 2*XX)*D*Lt))
check("one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))",
      sp.expand(dep(M1amp) - Aamp.subs(D, -ipi)) == 0)
# residues from a single-channel stand-in: F^(1) = 2ab/omega, sum T F^(1) = 2aX/omega
F1s = 2*a*bb/w
F2p = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[1]*F1s) + F1s**2 + 2*a*kap*psip_true*2*a*XX/w)/w))
F2m = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[-1]*F1s) + F1s**2 + 2*a*kap*psim_ser*2*a*XX/w)/w))
check("F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))",
      sp.expand(coeffw(F2p, -3) - 4*a**2*bb*(bb - CC)) == 0 and sp.expand(coeffw(F2p, -1) - a**2*D**2*(CC*bb + 2*kap*XX)) == 0 and coeffw(F2p, -2) == 0)
check("F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)",
      sp.expand(coeffw(F2m, -3) - 4*a**2*(bb**2 + 2*kap*XX)) == 0 and sp.expand(coeffw(F2m, -1) - a**2*D**2*(CC*bb + 2*kap*XX)/3) == 0)
Rp, Rm = residue(F2p, 1), residue(F2m, -1)
check("Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))",
      sp.expand(Rp - (2*a**2*bb*(bb - CC)*Lt**2 + a**2*D**2*(bb**2 + CC*bb + 4*kap*XX)/2)) == 0)
check("Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt", sp.expand(Rm - 2*a**2*(bb**2 + 2*kap*XX)*D*Lt) == 0)
Aev = sp.expand((Aamp + Aamp.subs(D, -D))/2)
Aod = sp.expand((Aamp - Aamp.subs(D, -D))/2)
check("positive signature: Lt-dependent parts agree for every kappa", sp.expand(Aev - dep(Rp)) == 0)
check("negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))", sp.expand(Aod - dep(Rm) - 4*a**2*(1 - kap)*XX*D*Lt) == 0)
SU = model_SU()
Xsu = [sp.factor(sum(SU['T'][r][c]*SU['b'][c] for c in range(2))) for r in range(2)]
ao1 = sp.factor(2*(SU['b'][0]**2 + 2*Xsu[0]))          # coefficient of Delta Lt a^2; Delta = -i pi
aoA = sp.factor(2*(SU['b'][1]**2 + 2*Xsu[1]))
say(f"   SU(N): X_1 = {Xsu[0]}, X_A = {Xsu[1]}; A_1^- = {ao1} Delta Lt a^2, A_A^- = {aoA} Delta Lt a^2")
check("SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\\nmAoddSingletSUN)", sp.simplify(ao1 - (Nc**2 - 1)*(Nc**2 + 3)/(2*Nc**2)) == 0)
check("SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\\nmAoddAdjSUN)", sp.simplify(-aoA - (2*Nc**2 + 3)/(2*Nc**2)) == 0)
# App. C: order a^3, psi^+ on F_A^-(2) gives -S_3 a^3 Lt^2/2; iterated constant -24 kappa zeta_2 C_F X_1
T3g = sp.expand(coef(Ag[(0, 1)], 3, 2))
T3_ref = ref(T3g).subs(GENSUB)
X1g = CF*(CA - 2*CF)
S3_gen = lambda k: -48*k*z2s*CF*((CF - CA/2)**2 + 2*k*M1_GEN)
check("S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))",
      sp.expand(S3_gen(1) - 12*z2s*X1g*(5*CA - 6*CF)) == 0)
# separate the terms: psi^+ acting on F_A^-(2)
Fnopsi = solve(GEN, PG, psiplus=PSIPLUS.subs({psi0: 0, psi1: 0, psi3: 0}))
T3_nopsi = ref(coef(amplitudes(GEN, Fnopsi)[(0, 1)], 3, 2)).subs(GENSUB)
lin_psi = sp.expand(sp.diff(sp.expand(T3g.subs({k: v for k, v in REF.items() if k not in (psi1,)})), psi1)*psi1).subs(psi1, D**2/2)
lin_psi = sp.expand(lin_psi.subs(GENSUB))
Ttot = sp.expand(T3_ref.subs(D**2, -6*z2s))
say(f"   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: {sp.factor(Ttot)}")
say(f"      term linear in psi^+ (all psi1 dependence at psi0 = 0): {sp.factor(sp.expand(lin_psi.subs(D**2, -6*z2s)))}")
iterc = sp.expand(-24*kap*z2s*CF*X1g)
dlin = sp.expand(lin_psi.subs(D**2, -6*z2s) - (-S3_gen(kap)/2 + iterc))
check("App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1",
      sp.expand(dlin.subs(kap, 1)) == 0 and sp.expand(dlin.subs(kap, -1)) == 0)
rest = sp.expand(Ttot - lin_psi.subs(D**2, -6*z2s))
say(f"      remaining terms: {sp.factor(rest)}  (eta^+ expansion of the leading pole and the ell_+ terms)")
check("remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)", sp.expand(rest - (-6*z2s*CF**3 + 96*ellp*z2s*CF**3)) == 0)
su3 = {CF: sp.Rational(4, 3), CA: 3}
check("SU(3): -S_3/2 = -56/3 zeta_2 (\\nmPsiPlusOrderAthreeSUthree)", sp.expand(-S3_gen(1).subs(su3)/2 + sp.Rational(56, 3)*z2s) == 0)
check("SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\\nmPsiPlusOrderAthreeKmSUthree)", sp.expand(-S3_gen(-1).subs(su3)/2 + sp.Rational(184, 9)*z2s) == 0)
check("SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\\nmIterConstSUthree)", sp.expand(iterc.subs(su3).subs(kap, 1) + sp.Rational(128, 9)*z2s) == 0)
OUT['T3_system_general'] = str(sp.factor(Ttot))
OUT['T3_system_SU3'] = str(sp.expand(Ttot.subs(su3).subs(kap, 1)))

Ysys = sp.expand(Ttot - 2*CF*ref(coef(Ag[(0, 1)], 2, 0)).subs(GENSUB).subs(D**2, -6*z2s))
say(f"   eq. (system): T - 2 C_F x (a^2 constant) = {sp.factor(Ysys)}")
check("eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1",
      sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, 1)) == 0 and sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, -1)) == 0)

# ======================================================================================
# Part 5. General-colour singlet with all deformations: which coefficient depends on what
# ======================================================================================
say("\nPart 5. Singlet channel, general colour, with all deformations")
# colour content of the channel parameters (degree fixed by the order): r_1 (order a^2) = C_F(rF C_F + rA C_A + rN n_f),
# kP, sig, g (order a relative) = linear in C_F, C_A, n_f; alpha, beta, gamma, u, lam, eps, ell colourless numbers
rF, rA, rN, kF, kA, kN, sF, sA, gF, gA, gN = sp.symbols('rF rA rN kF kA kN sF sA gF gA gN')
rFm, rAm = sp.symbols('rFm rAm')
col = {PG[('r', 0, 1)]: CF*(rF*CF + rA*CA + rN*nf), PG[('kP', 0, 1)]: kF*CF + kA*CA + kN*nf,
       PG[('sig', 0, 1)]: sF*CF + sA*CA, PG[('g', 0, 1)]: gF*CF + gA*CA + gN*nf,
       PG[('r', 0, -1)]: CF*(rFm*CF + rAm*CA)}
Am = matched(GEN, Ag)
Am = {k: sp.expand(sp.expand(v).subs(col).subs(GENSUB)) for k, v in Am.items()}
NUIS = {'Born correction / one-loop constant r (source type)': [rF, rA, rN, rFm, rAm] + [PG[('r', 1, t)] for t in (1, -1)],
        'Born regular terms eps1 (NLL), eps2 (NNLL)': [eps1, eps2],
        'multiplicative matching alpha, beta, gamma, u, z2': [alpha, beta, gamma, u, z2m],
        'log shift lam': [lam],
        'quark-pair weights ell_+, ell_-': [ellp, ellm],
        'NLL kernel g (collinear, running coupling, fitted NLL term)': [gF, gA, gN] + [PG[('g', R, t)] for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)': [kF, kA, kN, sF, sA, Kc] + [PG[(nm, R, t)] for nm in ('kP', 'sig') for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)': [psi0, psi1]}
BASE = {psi3: -D**4/24}


def deps(e):
    fs = e.free_symbols
    return [grp for grp, syms in NUIS.items() if any(s in fs for s in syms)]


rows = []
for (R, t, lab) in ((0, 1, 'A_1^+'), (0, -1, 'A_1^-')):
    for (n_a, ks) in ((2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            e = sp.expand(coef(Am[(R, t)], n_a, k).subs(BASE))
            if t == -1:
                e = sp.expand(e)
            refv = sp.expand(e.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}).subs(PSI_REF).subs({kap: 1}))
            refv = sp.factor(sp.expand(refv.subs(D**2, -6*z2s))) if t == 1 else sp.factor(refv)
            beyond = (n_a == 3 and k <= 1 and t == 1) or (n_a == 3 and k == 0 and t == -1)
            rows.append(dict(amp=lab, order=f'a^{n_a}', power=f'Lt^{k}', system=str(refv), depends_on=deps(e), beyond_NNLL=beyond))
            say(f"   {lab} a^{n_a} Lt^{k}: system (kappa=1) = {refv}")
            say(f"        depends on: {deps(e)}{'   [beyond NNLL of F: not a prediction of eq. (system)]' if beyond else ''}")
OUT['dependence_singlet_general'] = rows

# ======================================================================================
# Part 6. The invariant combinations in the positive-signature singlet
# ======================================================================================
say("\nPart 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)")
T = sp.expand(coef(Am[(0, 1)], 3, 2).subs(BASE))
K2 = sp.expand(coef(Am[(0, 1)], 2, 0).subs(BASE))       # a^2 constant
N2 = sp.expand(coef(Am[(0, 1)], 2, 1).subs(BASE))       # a^2 NLL coefficient
Y = sp.expand(T - 2*CF*K2)


def mono(e, deg):
    """coefficients of the monomials C_F^i C_A^j nf^k of total degree deg"""
    P_ = sp.Poly(sp.expand(e), CF, CA, nf)
    return {m: sp.factor(c) for m, c in zip(P_.monoms(), P_.coeffs())}


mT, mY, mK, mN = mono(T, 3), mono(Y, 3), mono(K2, 2), mono(N2, 2)
say("   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):")
for m, c in sorted(mT.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):")
for m, c in sorted(mY.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   a^2 Lt^1 (NLL) of A_1^+:")
for m, c in sorted(mN.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
B = sp.expand(mT.get((1, 2, 0), 0))
Bref = sp.expand(B.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1",
      sp.expand(Bref - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
Bnll = sp.expand(B - B.subs({gA: 0, psi0: 0}))
say(f"   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): {sp.factor(Bnll)}")
check("every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc",
      all((psi0 in tm.free_symbols or gA in tm.free_symbols) for tm in _terms(Bnll)) and
      not any(s_ in B.free_symbols for s_ in [rF, rA, rN, rFm, rAm, eps2, alpha, beta, gamma, u, z2m, ellp, ellm, kF, kA, kN, sF, sA, Kc]))
Bpsi = sp.expand(Bref.subs(kap, 1))
say(f"   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = {Bpsi}")
say(f"      psi1 = Delta^2/2 = -3 zeta_2: {sp.expand(Bpsi.subs(psi1, -3*z2s))};  kappa = -1: {sp.expand(Bref.subs(kap, -1).subs(psi1, -3*z2s))};  psi^+ absent: 0;  sign of psi^+ reversed: {sp.expand(Bpsi.subs(psi1, 3*z2s))}")
C_Y = sp.expand(mY.get((2, 1, 0), 0))
C_Yref = sp.expand(C_Y.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: {sp.factor(C_Yref)}")
check("C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell",
      sp.expand(C_Yref - (8*kap*psi1 - 40*kap**2*psi1 + 2*kA + 2*sA)) == 0)
C_T = sp.expand(mT.get((2, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)",
      sp.expand(C_T - (16*kap*psi1 - 40*kap**2*psi1 + 2*rA + 2*kA + 6*sA)) == 0)
K2A = sp.expand(mK.get((1, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)", sp.expand(K2A - (4*kap*psi1 + rA + 2*sA)) == 0)
D_Y = sp.expand(mY.get((3, 0, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^3 coefficient of Y (not a test): {sp.factor(D_Y)}")
free_B = sorted([str(s_) for s_ in B.free_symbols])
say(f"   free symbols of the C_F C_A^2 coefficient of T: {free_B}")
OUT['B_CFCA2_of_T'] = str(B)
OUT['C_CF2CA_of_Y'] = str(C_Y)
OUT['T_monomials'] = {str(k): str(v) for k, v in mT.items()}
OUT['Y_monomials'] = {str(k): str(v) for k, v in mY.items()}
OUT['K2_monomials'] = {str(k): str(v) for k, v in mK.items()}
OUT['N2_monomials'] = {str(k): str(v) for k, v in mN.items()}
# the NLL coefficient: its C_F C_A part is 4 kappa psi0 + (gA, eps1, lam products)
NA = sp.expand(mN.get((1, 1, 0), 0))
say(f"   C_F C_A coefficient of the a^2 Lt NLL term: {sp.factor(NA)}  (tests psi0 = 0 if gA = 0)")
# ratio form: the psi^+ part of T equals -4 kappa psi1 C_F A_A^-(2)[Delta Lt]
AAm = sp.expand(coef(Am[(1, -1)], 2, 1).subs(BASE))
AAm0 = sp.expand(AAm.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}))
say(f"   A_A^-(2) coefficient of Lt (with its factor Delta): {sp.factor(AAm0)}")
psipart = sp.expand(sp.diff(sp.expand(T.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)})), psi1)*psi1)
psipart_T = sp.expand(psipart - 2*CF*sp.expand(sp.diff(K2.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)}), psi1)*psi1))
check("psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)",
      sp.expand(psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))) == 0 or sp.expand((psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))).subs(kap**2, 1)) == 0)

# ======================================================================================
# Part 7. SU(N_c): the same statements as Laurent polynomials in N_c; SO(N), Sp(N) consistency
# ======================================================================================
say("\nPart 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices")
res_models = {}
for mdl in (model_SU(), model_SO(), model_Sp()):
    Pm = params(mdl)
    Fm = solve(mdl, Pm)
    Amd = amplitudes(mdl, Fm)
    cf, ca = mdl['CF'], mdl['C'][mdl['iA']]
    zero = {s: 0 for s in Pm.values()}
    zero.update({eps1: 0, eps2: 0, Kc: 0})
    for (n_a, k) in ((2, 2), (2, 0), (3, 4), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, 1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, 1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^+ a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    for (n_a, k) in ((2, 1), (3, 3), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, -1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, -1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^- a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    res_models[mdl['name']] = (mdl, Pm, Fm, Amd)

mdl, Pm, Fm, Amd = res_models['SU(N)']
zero = {s: 0 for s in Pm.values()}
zero.update({eps1: 0, eps2: 0, Kc: 0})
say("   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:")
SUrows = []
for (R, lab) in ((0, '1'), (1, 'A')):
    for t in (1, -1):
        for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
            for k in ks:
                e = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
                e = sp.factor(sp.expand(e.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(e.subs(D**3, -6*z2s*D)))
                SUrows.append((f'A_{lab}^{"+" if t > 0 else "-"}', n_a, k, str(e)))
                say(f"      A_{lab}^{'+' if t > 0 else '-'} a^{n_a} Lt^{k}: {e}")
OUT['SU_system_all'] = SUrows
# Laurent projection that isolates C_F C_A^2 in SU(N): B = -2 t1 - 4 t_{-1} - 6 t_{-3}
tsym = sp.symbols('t3 t1 tm1 tm3')
cfN = (Nc**2 - 1)/(2*Nc)
basis = {'CA3': Nc**3, 'CFCA2': cfN*Nc**2, 'CF2CA': cfN**2*Nc, 'CF3': cfN**3}
proj = lambda e: [sp.expand(sp.expand(e).coeff(Nc, p)) for p in (1, -1, -3)]
for nm, bv in basis.items():
    t1_, tm1_, tm3_ = proj(sp.expand(bv))
    say(f"   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of {nm}: {sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)}")
check("the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3",
      [sp.expand(-2*x[0] - 4*x[1] - 6*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 1, 0, 0])
# and the one that isolates C_F^2 C_A: C = 4 t_{-1} + 12 t_{-3}
check("the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3",
      [sp.expand(4*x[1] + 12*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 0, 1, 0])
TSU = sp.expand(coef(Amd[(0, 1)], 3, 2).subs(zero).subs(PSI_REF).subs(kap, 1).subs(D**2, -6*z2s))
t1_, tm1_, tm3_ = proj(TSU)
say(f"   SU(N), eq. (system): T = {sp.expand(TSU)};  -2t1-4t_-1-6t_-3 = {sp.expand(-2*t1_-4*tm1_-6*tm3_)} (expected -30 zeta_2 + 0 x ell_+)")
check("SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+", sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_ + 30*z2s) == 0)

# SU(N) with all deformations: which Laurent combinations are free of the unknown constants
say("   SU(N) with all deformations (channel parameters free symbols):")
Amm = matched(mdl, Amd)
TSUd = sp.expand(coef(Amm[(0, 1)], 3, 2).subs(BASE))
K2SUd = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE))
t1_, tm1_, tm3_ = proj(TSUd)
Bsu = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      -2t1-4t_-1-6t_-3 of T: {sp.factor(Bsu)}")
say(f"      its free symbols: {sorted(str(s) for s in Bsu.free_symbols)}")
say("      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree")
say("       statement of Part 6 is what makes them drop out, see the report)")
OUT['SU_T_deformed'] = str(TSUd)
cfN_, caN_ = SU['CF'], Nc
colSU = {Pm[('r', 0, 1)]: cfN_*(rF*cfN_ + rA*caN_), Pm[('kP', 0, 1)]: kF*cfN_ + kA*caN_, Pm[('sig', 0, 1)]: sF*cfN_ + sA*caN_,
         Pm[('g', 0, 1)]: gF*cfN_ + gA*caN_, Pm[('r', 0, -1)]: cfN_*(rFm*cfN_ + rAm*caN_)}
TSUc = sp.expand(TSUd.subs(colSU))
t1_, tm1_, tm3_ = proj(TSUc)
Bsu_c = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):")
say(f"      -2t1-4t_-1-6t_-3 of T = {sp.factor(Bsu_c)}")
check("SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA",
      sp.expand(Bsu_c.subs({psi0: 0, gA: 0}) - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
check("SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)",
      set(sp.Poly(sp.expand(TSUc.subs({nf: 0, psi0: 0})*Nc**3), Nc).monoms()) <= {(6,), (4,), (2,), (0,)})

# ======================================================================================
# Part 8. Adjoint channel (SU(N)) and negative signature: what they test
# ======================================================================================
say("\nPart 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence")
TA = sp.expand(coef(Amm[(1, 1)], 3, 2).subs(BASE))
TAref = sp.expand(TA.subs({s: 0 for s in list(Pm.values()) + [eps1, eps2, Kc, alpha, beta, gamma, u, z2m, lam, ellp, ellm]}))
say(f"   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): {sp.collect(sp.factor_terms(TAref), [psi1, D])}")
TA_psi = sp.factor(sp.expand(sp.diff(TAref, psi1)*psi1).subs(psi0, 0))
say(f"   its psi1 part: {TA_psi}")
dA = sorted(set(str(s) for s in TA.free_symbols) - {'Delta', 'N_c', 'kappa', 'psi1', 'psi0'})
say(f"   A_A^+ a^3 Lt^2 depends on: {dA}")
OUT['adjoint_T'] = str(TAref)
OUT['adjoint_T_deps'] = dA

# ======================================================================================
# Part 9. SU(N_c) data only: which linear combinations of the measurable Laurent coefficients are free of
#         the unknown constants (first order in the deformations, colour forms of the channel parameters)
# ======================================================================================
say("\nPart 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)")
cfN_, caN_ = SU['CF'], Nc
bAN_ = -1/(2*Nc)
XAN_ = -(Nc**2 + 2)/(4*Nc**2)
X1N_ = cfN_*(caN_ - 2*cfN_)
cp = {}
formsub = {}
# singlet channel parameters: degree-2 constants C_F x (C_F, C_A); degree-1 kernels C_F, C_A
for t, tn in ((1, 'p'), (-1, 'm')):
    q = sp.symbols(f'r1F{tn} r1A{tn} k1F{tn} k1A{tn} s1F{tn} s1A{tn} g1F{tn} g1A{tn}')
    cp.update({str(x): x for x in q})
    formsub[Pm[('r', 0, t)]] = cfN_*(q[0]*cfN_ + q[1]*caN_)
    formsub[Pm[('kP', 0, t)]] = q[2]*cfN_ + q[3]*caN_
    formsub[Pm[('sig', 0, t)]] = q[4]*cfN_ + q[5]*caN_
    formsub[Pm[('g', 0, t)]] = q[6]*cfN_ + q[7]*caN_
    # adjoint: degree-2 constants from {b_A^2, C_F b_A, C_A b_A, X_A}; kernels C_F, C_A
    qa = sp.symbols(f'rAbb{tn} rAFb{tn} rAAb{tn} rAX{tn} kAF{tn} kAA{tn} sAF{tn} sAA{tn} gAF{tn} gAA{tn}')
    cp.update({str(x): x for x in qa})
    formsub[Pm[('r', 1, t)]] = qa[0]*bAN_**2 + qa[1]*cfN_*bAN_ + qa[2]*caN_*bAN_ + qa[3]*XAN_
    formsub[Pm[('kP', 1, t)]] = qa[4]*cfN_ + qa[5]*caN_
    formsub[Pm[('sig', 1, t)]] = qa[6]*cfN_ + qa[7]*caN_
    formsub[Pm[('g', 1, t)]] = qa[8]*cfN_ + qa[9]*caN_
kcA = sp.Symbol('kcA')
formsub[Kc] = kcA*caN_
nuis9 = list(cp.values()) + [kcA, eps1, eps2, alpha, beta, gamma, u, z2m, lam, ellp, ellm, psi0]
Am9 = {k: sp.expand(v.subs(formsub).subs(BASE)) for k, v in Amm.items()}
data_items = [((0, 1), 2, 1), ((0, 1), 2, 0), ((0, 1), 3, 3), ((0, 1), 3, 2),
              ((0, -1), 2, 0), ((0, -1), 3, 2),
              ((1, 1), 2, 1), ((1, 1), 2, 0), ((1, 1), 3, 3), ((1, 1), 3, 2),
              ((1, -1), 2, 0), ((1, -1), 3, 2)]
names9 = []
cols = {p: [] for p in nuis9 + [psi1]}
at0 = {p: 0 for p in nuis9}
at0.update({kap: 1, psi1: D**2/2})
for (key, n_a, k) in data_items:
    e = sp.expand(coef(Am9[key], n_a, k))
    if key[1] == -1:
        e = sp.expand(e/D)                     # negative signature: strip the explicit factor Delta
    lau = {}
    for p in nuis9 + [psi1]:
        dp = sp.expand(sp.diff(e, p).subs(at0))
        dp = sp.expand(dp.subs(D**2, -6*z2s))
        for pw in range(-7, 8):
            c = sp.expand(sp.expand(dp*Nc**7).coeff(Nc, pw + 7))
            lau.setdefault(pw, {})[p] = c
    for pw in sorted(lau):
        if any(lau[pw][p] != 0 for p in nuis9 + [psi1]):
            names9.append(f"{['S','A'][key[0]]}{'+' if key[1] > 0 else '-'} a^{n_a} Lt^{k} [N^{pw}]")
            for p in nuis9 + [psi1]:
                cols[p].append(lau[pw][p])
Jn = sp.Matrix([cols[p] for p in nuis9]).T          # rows = data coefficients, columns = nuisances
Jp = sp.Matrix(cols[psi1])
Jn = Jn.subs(z2s, 1)                                 # zeta_2 is a common number here; set to 1 for the linear algebra
Jp = Jp.subs(z2s, 1)
say(f"   {len(names9)} data coefficients, {len(nuis9)} nuisance parameters; rank of nuisance Jacobian = {Jn.rank()}")
aug = Jn.row_join(Jp)
say(f"   rank with the psi1 column added = {aug.rank()}  ({'psi1 is identifiable' if aug.rank() > Jn.rank() else 'psi1 is NOT identifiable'} from these data at first order)")
lns = Jn.T.nullspace()
say(f"   left null space of the nuisance Jacobian: {len(lns)} combinations free of the unknown constants")
inv9 = []
for v in lns:
    val = sp.simplify((v.T*Jp)[0])
    comb = {names9[i]: v[i] for i in range(len(names9)) if v[i] != 0}
    inv9.append((comb, val))
    say(f"      combination {comb}")
    say(f"         dependence on psi1 (per unit psi1, zeta_2 = 1): {val}")
OUT['SU_invariants_first_order'] = [({k: str(x) for k, x in c.items()}, str(v)) for c, v in inv9]
check("SU(N) data: psi1 is identifiable at first order in the deformations", aug.rank() > Jn.rank())

# ======================================================================================
# Part 10. The test in Born-normalized form; sensitivity controls; prediction table
# ======================================================================================
say("\nPart 10. Born-normalized form of the test, sensitivity controls, prediction table")
R3 = sp.expand(TSUc.subs({psi0: 0, gA: 0}) / (2*cfN_))
K2SUc = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE).subs(colSU).subs({psi0: 0, gA: 0}))
R2 = sp.expand(K2SUc/(2*cfN_))
R3s = sp.simplify(R3)
val1 = sp.simplify(sp.limit(R3s, Nc, 1))
say(f"   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: {val1}")
check("R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants", sp.expand(val1.subs(kap, 1) - 5*psi1) == 0)
Q = sp.simplify(R3s - 2*cfN_*R2)   # = Y/(2C_F), Y = T - 2C_F K2
Qn = sp.expand(sp.cancel(Q)*Nc**2)
s2_, s0_, sm2_ = [sp.expand(Qn.coeff(Nc, p)) for p in (4, 2, 0)]
bQ = sp.expand(-2*s0_ - 4*sm2_)
say(f"   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): {sp.factor(bQ)}")
check("C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)",
      sp.expand(bQ.subs({gF: 0, eps1: 0, lam: 0}) - (-20*kap**2*psi1 + 4*kap*psi1 + kA + sA)) == 0)
# control 1: a C_A^2 piece in the singlet one-loop constant would enter the C_F C_A^2 component
rho = sp.Symbol('rho_AA')
TSUr = sp.expand(TSUd.subs({Pm[('r', 0, 1)]: colSU[Pm[('r', 0, 1)]] + rho*caN_**2}).subs(colSU).subs({psi0: 0, gA: 0}))
t1_, tm1_, tm3_ = proj(TSUr)
bR = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = {sp.factor(bR)}")
check("control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)",
      sp.expand(bR - (12*kap**2*psi1 - 2*kap*psi1) - 2*rho) == 0)
# control 2: a multiplicative matching with a colour-dependent alpha = alpha_A C_A does not enter
alA = sp.Symbol('alpha_A')
TSUa = sp.expand(TSUd.subs(colSU).subs({psi0: 0, gA: 0}).subs(alpha, alA*caN_/cfN_))
t1_, tm1_, tm3_ = proj(sp.expand(sp.cancel(TSUa)))
bA_ = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
check("control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged",
      sp.expand(bA_ - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
# control 3: the projection is not blind: psi1 -> 0, kappa -> -1, T_rc -> -T_rc all change it
check("control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1",
      sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: 1, psi1: 0})) == 0 and sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: -1, psi1: -3*z2s}) + 42*z2s) == 0)

# prediction table (eq. (system), kappa = +1, psi^+ as written): general colour (singlet), SU(N), SU(3)
rowsT = []
genA = {k: sp.expand(v.subs(ZERO_G).subs(PSI_REF).subs(kap, 1).subs(GENSUB)) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            sue = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
            sue = sp.factor(sp.expand(sue.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(sue/D).subs(D**2, -6*z2s)))
            if R == 0 or (n_a <= 2):
                ge = sp.expand(coef(genA[(R, t)], n_a, k))
                ge = sp.factor(sp.expand(ge.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(ge/D).subs(D**2, -6*z2s)))
            else:
                ge = 'SU(N) only'
            su3v = sp.nsimplify(sp.expand(sue.subs(Nc, 3))) if not isinstance(sue, str) else ''
            pred = {(1, 0): 'Born', (2, 2): 'LL, predicted', (2, 1): 'NLL, zero in eq. (system), not predicted',
                    (2, 0): 'constant, depends on the one-loop constant, not predicted', (3, 4): 'LL, predicted',
                    (3, 3): 'NLL, zero in eq. (system), not predicted', (3, 2): 'NNLL, see the C_F C_A^2 component',
                    (3, 1): 'beyond NNLL', (3, 0): 'beyond NNLL'}[(n_a, k)] if t == 1 else \
                   {(1, 0): 'zero', (2, 2): 'zero', (2, 1): 'LL of F^-, predicted (tests kappa)', (2, 0): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 4): 'zero', (3, 3): 'LL of F^-, predicted', (3, 2): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 1): 'NNLL of F^- plus LL x Delta^2, not predicted', (3, 0): 'beyond NNLL'}[(n_a, k)]
            if R == 1 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component'
            if R == 0 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants'
            rowsT.append([f"A_{['1','A'][R]}^{'+' if t > 0 else '-'}", f"a^{n_a}", f"Lt^{k}" + ("" if t == 1 else " (x Delta)"), str(ge), str(sue), str(su3v), pred])
with open('prediction_table.tsv', 'w') as fh:
    fh.write("# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k\n")
    fh.write("# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)\n")
    fh.write("amplitude\torder\tpower\tgeneral_colour\tSU(N_c)\tSU(3)\tstatus\n")
    for r_ in rowsT:
        fh.write("\t".join(r_) + "\n")
say("   wrote prediction_table.tsv")

say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}   ({time.time() - T0:.1f} s)")
with open('results_sympy.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, sort_keys=True, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R6/C1/orig/amp_prediction_pari.gp <==
\\ Strand PREDICTION, engine 2: PARI/GP, written independently of amp_prediction.py (30 Sep 2026).
\\ Eq. (system) of the paper (draft v2, l. 480-485) solved order by order in a as Laurent series in w = omega,
\\ residues of e^{w Lt} eta^tau F give the amplitude (App. B, l. 1755-1766).  Lt is called L below; D = Delta.
\\ Deformations kept: kappa (ka), the omega-coefficient of psi^+ (p1; eq. (system): p1 = D^2/2), ell_+ (lp),
\\ ell_- (lm).  Everything else as in eq. (system).
w; L; D; CF; CA; M1; bA; ka; p1; lp; lm; N; z2;
default(parisizemax, 4*10^9);
PREC = 10;
ex = exp(w*D/2 + O(w^(PREC+4)));
exm = exp(-w*D/2 + O(w^(PREC+4)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh;
psip = p1*w;
Ep = exp(w*L + O(w^(PREC+4)))*ch; Em = exp(w*L + O(w^(PREC+4)))*sh;
\\ solve: C = Casimirs, B = Born weights, T = T_rc matrix; returns f[R][t][n], t = 1 (+), 2 (-)
{
ireesolve(C, B, T, nmax) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [psip, psim], el = [lp, lm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*ka*ps[t]*s;
        for (k = 1, m-1, rhs += (1 - el[t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);

\\ ---------- general colour, singlet exact (adjoint row represented by its row sum M1 = sum_R' T_AR' b_R')
C = [0, CA]; B = [CF, bA]; T = [0, -2*CF; 0, M1/bA];
f = ireesolve(C, B, T, 3);
sub(x) = substpol(subst(subst(x, M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2), D^2, -6*z2);
Tp = sub(polcoef(amp(f[1][1][3], 1), 2, L));
K2 = sub(polcoef(amp(f[1][1][2], 1), 0, L));
L4 = sub(polcoef(amp(f[1][1][3], 1), 4, L));
Am2 = subst(subst(polcoef(amp(f[1][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
Am3 = subst(subst(polcoef(amp(f[1][2][3], 2), 3, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
AAm2 = subst(subst(polcoef(amp(f[2][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
print("general colour, singlet, positive signature:");
print("  a^2 Lt^0 (p1, ka, lp general) = ", factor(K2));
print("  a^3 Lt^4 = ", factor(L4));
print("  a^3 Lt^2 (p1, ka, lp general) = ", Tp);
Tsys = subst(Tp, p1, -3*z2);
print("  a^3 Lt^2 at p1 = D^2/2 = -3 z2: ", factor(Tsys));
\\ the SymPy result (amp_prediction.out, Part 4), typed in:
Tsympy = -6*CF*z2*(6*CA^2*ka^2 - CA^2*ka - 20*CA*CF*ka^2 + 8*CA*CF*ka - 16*CF^2*lp + 16*CF^2*ka^2 - 12*CF^2*ka + CF^2);
print("  [", if (Tsys - Tsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
K2sympy = -3*CF*z2*(4*CA*ka - 8*CF*lp - 8*CF*ka + CF);
print("  [", if (subst(K2, p1, -3*z2) - K2sympy == 0, "ok", "FAIL"), "] a^2 constant equals the SymPy coefficient");
print("negative signature: a^2 Delta Lt coefficient ", factor(Am2/D), " ; a^3 Delta Lt^3 coefficient ", factor(Am3/D));
print("  [", if (subst(Am2/D, ka, 1) - 2*CF*(2*CA - 3*CF) == 0, "ok", "FAIL"), "] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1");
print("  [", if (subst(Am3/D, ka, 1) + 2*CF*(3*CA^2 - 12*CA*CF + 10*CF^2)/3 == 0, "ok", "FAIL"), "] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1");
\\ the C_F C_A^2 coefficient of Tp: write Tp as a polynomial in CF, CA
cB = polcoef(polcoef(Tp, 1, CF), 2, CA);
print("  C_F C_A^2 coefficient of a^3 Lt^2 = ", cB, "  -> kappa = 1: ", subst(cB, ka, 1), " ; with p1 = -3 z2: ", subst(subst(cB, ka, 1), p1, -3*z2));
print("  [", if (subst(subst(cB, ka, 1), p1, -3*z2) + 30*z2 == 0, "ok", "FAIL"), "] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp");
\\ psi^+ part minus 2 C_F x psi^+ part of the a^2 constant = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
Y = Tp - 2*CF*K2;
Ypsi = polcoef(Y, 1, p1)*p1;
print("  [", if (Ypsi + 4*ka*p1*CF*AAm2/D == 0, "ok", "FAIL"), "] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta");

\\ ---------- SU(N) two-channel matrices
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
g = ireesolve(Csu, Bsu, Tsu, 3);
TSU = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive singlet (kappa = 1) = ", factor(TSU));
TSUg = substpol(subst(subst(Tsys, CF, (N^2-1)/(2*N)), CA, N), ka, 1);
print("  [", if (TSU - TSUg == 0, "ok", "FAIL"), "] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N");
num = TSU*N^3;
t1 = polcoef(num, 4, N); tm1 = polcoef(num, 2, N); tm3 = polcoef(num, 0, N);
print("  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = ", -2*t1 - 4*tm1 - 6*tm3);
print("  [", if (-2*t1 - 4*tm1 - 6*tm3 + 30*z2 == 0, "ok", "FAIL"), "] SU(N): projection = -30 z2 for every ell_+");
AA = substpol(subst(subst(polcoef(amp(g[2][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = ", factor(AA));
AAsympy = -3*z2*(6*N^4 + 24*N^2*lp - 5*N^2 + 16*lp - 5)/(4*N^3);
print("  [", if (AA - AAsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
\\ mutation controls: each must change the projection
gm = ireesolve(Csu, Bsu, -Tsu, 3);
Tm = substpol(subst(subst(polcoef(amp(gm[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
nm = Tm*N^3; print("  control T_rc -> -T_rc: projection ", -2*polcoef(nm,4,N) - 4*polcoef(nm,2,N) - 6*polcoef(nm,0,N), " (must differ from -30 z2)");
T0 = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, 0), D^2, -6*z2);
n0 = T0*N^3; print("  control psi^+ = 0: projection ", -2*polcoef(n0,4,N) - 4*polcoef(n0,2,N) - 6*polcoef(n0,0,N), " (must be 0)");
Tk = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, -1), p1, D^2/2), D^2, -6*z2);
nk = Tk*N^3; print("  control kappa = -1: projection ", -2*polcoef(nk,4,N) - 4*polcoef(nk,2,N) - 6*polcoef(nk,0,N), " (expected -42 z2)");

\\ ---------- two further statements
Ysys = substpol(subst(Tp - 2*CF*K2, p1, D^2/2), D^2, -6*z2);
S3k = -48*ka*z2*CF*((CF - CA/2)^2 + 2*ka*(-(CA-2*CF)*(3*CA-4*CF)/4));
print("eq. (system): T - 2 C_F K2 = ", factor(subst(Ysys, p1, -3*z2)));
print("  [", if (subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, 1) == 0 && subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, -1) == 0, "ok", "FAIL"), "] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)");
R3 = TSU/((N^2-1)/N);
print("SU(N): R3 = a^3 Lt^2 / Born = ", factor(R3), " ; at N = 1: ", subst(R3, N, 1));
print("  [", if (subst(R3, N, 1) + 15*z2 == 0, "ok", "FAIL"), "] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+");


==> anc/numbers/deposit/R6/C1/orig/amp_prediction_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
general colour, singlet, positive signature:
  a^2 Lt^0 (p1, ka, lp general) = [CF, 1; (8*p1*ka + (-24*z2*lp + 3*z2))*CF - 4*p1*ka*CA, 1]
  a^3 Lt^4 = Mat([CF, 3])
  a^3 Lt^2 (p1, ka, lp general) = (32*p1*ka^2 - 24*p1*ka + (96*z2*lp - 6*z2))*CF^3 + (-40*p1*ka^2 + 16*p1*ka)*CA*CF^2 + (12*p1*ka^2 - 2*p1*ka)*CA^2*CF
  a^3 Lt^2 at p1 = D^2/2 = -3 z2: [z2, 1; CF, 1; (16*ka^2 - 12*ka + (-16*lp + 1))*CF^2 + (-20*ka^2 + 8*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] equals the SymPy coefficient
  [ok] a^2 constant equals the SymPy coefficient
negative signature: a^2 Delta Lt coefficient [CF, 1; (4*ka - 1)*CF - 2*ka*CA, 1] ; a^3 Delta Lt^3 coefficient [CF, 1; (12*ka - 2)*CF^2 - 12*ka*CA*CF + 3*ka*CA^2, 1]
  [ok] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1
  [ok] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1
  C_F C_A^2 coefficient of a^3 Lt^2 = 12*p1*ka^2 - 2*p1*ka  -> kappa = 1: 10*p1 ; with p1 = -3 z2: -30*z2
  [ok] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp
  [ok] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
SU(N): a^3 Lt^2 positive singlet (kappa = 1) = [z2, 1; N, -3; N - 1, 1; N + 1, 1; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1]
  [ok] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N
  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = -30*z2
  [ok] SU(N): projection = -30 z2 for every ell_+
SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = [z2, 1; N, -3; (24*N^2 + 16)*lp + (6*N^4 - 5*N^2 - 5), 1]
  [ok] equals the SymPy coefficient
  control T_rc -> -T_rc: projection -42*z2 (must differ from -30 z2)
  control psi^+ = 0: projection 0 (must be 0)
  control kappa = -1: projection -42*z2 (expected -42 z2)
eq. (system): T - 2 C_F K2 = [z2, 1; CF, 1; (16*ka^2 - 4*ka - 8*lp)*CF^2 + (-20*ka^2 + 4*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)
SU(N): R3 = a^3 Lt^2 / Born = [z2, 1; N, -2; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1] ; at N = 1: -15*z2
  [ok] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+


==> anc/numbers/deposit/R6/C1/orig/prediction_table.tsv <==
# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k
# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)
amplitude	order	power	general_colour	SU(N_c)	SU(3)	status
A_1^+	a^1	Lt^0	2*C_F	(N_c - 1)*(N_c + 1)/N_c	8/3	Born
A_1^+	a^2	Lt^2	2*C_F**2	(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)	32/9	LL, predicted
A_1^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^2	Lt^0	-3*C_F*zeta2*(4*C_A - 8*C_F*ell_p - 7*C_F)	3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)	128*ell_p*zeta2/3 - 32*zeta2/3	constant, depends on the one-loop constant, not predicted
A_1^+	a^3	Lt^4	2*C_F**3/3	(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)	128/81	LL, predicted
A_1^+	a^3	Lt^3	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^3	Lt^2	-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F - 16*C_F**2*ell_p + 5*C_F**2)	3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	2048*ell_p*zeta2/9 - 424*zeta2/9	NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants
A_1^+	a^3	Lt^1	0	0	0	beyond NNLL
A_1^+	a^3	Lt^0	3*C_F*zeta2**2*(48*C_A**2*ell_m + 42*C_A**2 - 192*C_A*C_F*ell_m - 192*C_A*C_F*ell_p - 120*C_A*C_F + 192*C_F**2*ell_m + 384*C_F**2*ell_p**2 + 288*C_F**2*ell_p + 73*C_F**2)/2	3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)	32*ell_m*zeta2**2/3 + 4096*ell_p**2*zeta2**2/3 - 512*ell_p*zeta2**2 + 500*zeta2**2/9	beyond NNLL
A_1^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^1 (x Delta)	2*C_F*(2*C_A - 3*C_F)	(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)	16/3	LL of F^-, predicted (tests kappa)
A_1^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^4 (x Delta)	0	0	0	zero
A_1^-	a^3	Lt^3 (x Delta)	-2*C_F*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3	(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)	232/81	LL of F^-, predicted
A_1^-	a^3	Lt^2 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^1 (x Delta)	-C_F*zeta2*(24*C_A**2*ell_p + 39*C_A**2 - 96*C_A*C_F*ell_m - 96*C_A*C_F*ell_p - 108*C_A*C_F + 96*C_F**2*ell_m + 96*C_F**2*ell_p + 62*C_F**2)	zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	2560*ell_m*zeta2/9 - 32*ell_p*zeta2/9 - 1052*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_1^-	a^3	Lt^0 (x Delta)	0	0	0	beyond NNLL
A_A^+	a^1	Lt^0	-C_A + 2*C_F	-1/N_c	-1/3	Born
A_A^+	a^2	Lt^2	(C_A - 2*C_F)*(3*C_A - 2*C_F)/2	(2*N_c**2 + 1)/(2*N_c**2)	19/18	LL, predicted
A_A^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^2	Lt^0	3*zeta2*(C_A - 2*C_F)*(8*C_A*ell_p + 13*C_A - 16*C_F*ell_p - 14*C_F)/4	3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)	2*ell_p*zeta2/3 + 61*zeta2/12	constant, depends on the one-loop constant, not predicted
A_A^+	a^3	Lt^4	SU(N) only	-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)	-133/81	LL, predicted
A_A^+	a^3	Lt^3	SU(N) only	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^3	Lt^2	SU(N) only	-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	-58*ell_p*zeta2/9 - 109*zeta2/9	NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component
A_A^+	a^3	Lt^1	SU(N) only	0	0	beyond NNLL
A_A^+	a^3	Lt^0	SU(N) only	3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)	266*ell_m*zeta2**2/3 - 8*ell_p**2*zeta2**2/3 - 23*ell_p*zeta2**2 - 97*zeta2**2/36	beyond NNLL
A_A^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^1 (x Delta)	-(C_A - 2*C_F)*(5*C_A - 6*C_F)/2	-(2*N_c**2 + 3)/(2*N_c**2)	-7/6	LL of F^-, predicted (tests kappa)
A_A^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^4 (x Delta)	SU(N) only	0	0	zero
A_A^-	a^3	Lt^3 (x Delta)	SU(N) only	(19*N_c**2 + 5)/(6*N_c**3)	88/81	LL of F^-, predicted
A_A^-	a^3	Lt^2 (x Delta)	SU(N) only	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^1 (x Delta)	SU(N) only	-zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	40*ell_m*zeta2/9 - 266*ell_p*zeta2/9 - 62*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_A^-	a^3	Lt^0 (x Delta)	SU(N) only	0	0	beyond NNLL


==> anc/numbers/deposit/R6/C1/orig/results_sympy.json <==
{
 "B_CFCA2_of_T": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
 "C_CF2CA_of_Y": "4*eps1*gA - 20*eps1*kappa**2*psi0 + 8*eps1*kappa*psi0 + 2*gA*gF - 4*gA*kappa*psi0 + 2*gA*lam + 2*gF*kappa*psi0 + 2*kA - 40*kappa**2*lam*psi0 - 40*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + 2*sA",
 "K2_monomials": {
  "(1, 0, 1)": "eps1*gN + 2*gN*lam + rN",
  "(1, 1, 0)": "eps1*gA + 2*eps1*kappa*psi0 + 2*gA*lam + 4*kappa*lam*psi0 + 4*kappa*psi1 + rA + 2*sA",
  "(2, 0, 0)": "-(8*Delta**2*ell_p - Delta**2 - 4*alpha - 2*eps1**2 - 2*eps1*gF + 8*eps1*kappa*psi0 - 8*eps1*lam - 8*eps2 - 4*gF*lam + 16*kappa*lam*psi0 + 16*kappa*psi1 - 4*lam**2 - 2*rF - 4*sF)/2"
 },
 "N2_monomials": {
  "(1, 0, 1)": "2*gN",
  "(1, 1, 0)": "2*(gA + 2*kappa*psi0)",
  "(2, 0, 0)": "2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)"
 },
 "SU_T_deformed": "-2*Delta**2*N_c**3*ell_p + Delta**2*N_c**3/8 + 6*Delta**2*N_c*ell_p - 3*Delta**2*N_c/8 - 6*Delta**2*ell_p/N_c + 3*Delta**2/(8*N_c) + 2*Delta**2*ell_p/N_c**3 - Delta**2/(8*N_c**3) + N_c**3*alpha/4 + 3*N_c**3*eps1**2/4 + 3*N_c**3*eps1*lam/2 + 3*N_c**3*eps2/2 + N_c**3*lam**2/2 + 3*N_c**2*eps1*g_0p/2 + 3*N_c**2*g_0p*lam/2 + N_c**2*kP_0p/2 + 3*N_c**2*sig_0p/2 - 3*N_c*alpha/4 - 9*N_c*eps1**2/4 + N_c*eps1*kappa**2*psi0 + 3*N_c*eps1*kappa*psi0 - 9*N_c*eps1*lam/2 - 9*N_c*eps2/2 + N_c*g_0p**2/2 + 2*N_c*kappa**2*lam*psi0 + 2*N_c*kappa**2*psi1 + 2*N_c*kappa*lam*psi0 + 2*N_c*kappa*psi1 - 3*N_c*lam**2/2 + N_c*r_0p - 3*eps1*g_0p + g_0p*kappa*psi0 - 3*g_0p*lam + g_1m*kappa*psi0 - kP_0p - 3*sig_0p + 3*alpha/(4*N_c) + 9*eps1**2/(4*N_c) + eps1*kappa**2*psi0/N_c - 6*eps1*kappa*psi0/N_c + 9*eps1*lam/(2*N_c) + 9*eps2/(2*N_c) - g_0p**2/(2*N_c) + 2*kappa**2*lam*psi0/N_c + 2*kappa**2*psi1/N_c - 5*kappa*lam*psi0/N_c - 5*kappa*psi1/N_c + 3*lam**2/(2*N_c) - r_0p/N_c + 3*eps1*g_0p/(2*N_c**2) - g_0p*kappa*psi0/N_c**2 + 3*g_0p*lam/(2*N_c**2) - g_1m*kappa*psi0/N_c**2 + kP_0p/(2*N_c**2) + 3*sig_0p/(2*N_c**2) - alpha/(4*N_c**3) - 3*eps1**2/(4*N_c**3) - 2*eps1*kappa**2*psi0/N_c**3 + 3*eps1*kappa*psi0/N_c**3 - 3*eps1*lam/(2*N_c**3) - 3*eps2/(2*N_c**3) - 4*kappa**2*lam*psi0/N_c**3 - 4*kappa**2*psi1/N_c**3 + 3*kappa*lam*psi0/N_c**3 + 3*kappa*psi1/N_c**3 - lam**2/(2*N_c**3)",
 "SU_invariants_first_order": [
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S+ a^2 Lt^1 [N^0]": "1",
    "S+ a^2 Lt^1 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^0 [N^-2]": "1",
    "S+ a^2 Lt^0 [N^0]": "1",
    "S+ a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-5/9",
    "S+ a^2 Lt^1 [N^0]": "-5/18",
    "S+ a^3 Lt^3 [N^-1]": "13/9",
    "S+ a^3 Lt^3 [N^-3]": "4/3",
    "S+ a^3 Lt^3 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "5/9",
    "S+ a^2 Lt^1 [N^0]": "5/18",
    "S+ a^3 Lt^3 [N^-1]": "-4/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3",
    "S+ a^3 Lt^3 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "2",
    "S+ a^3 Lt^2 [N^-3]": "3",
    "S+ a^3 Lt^2 [N^1]": "1"
   },
   "-5"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "-1",
    "S+ a^3 Lt^2 [N^-3]": "-2",
    "S+ a^3 Lt^2 [N^3]": "1"
   },
   "5"
  ],
  [
   {
    "S- a^2 Lt^0 [N^-2]": "1",
    "S- a^2 Lt^0 [N^0]": "1",
    "S- a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-1/12",
    "S+ a^2 Lt^1 [N^0]": "1/3",
    "S+ a^3 Lt^3 [N^-1]": "2/3",
    "S+ a^3 Lt^3 [N^-3]": "1/2",
    "S- a^2 Lt^0 [N^-2]": "-3/2",
    "S- a^2 Lt^0 [N^0]": "-3/2",
    "S- a^3 Lt^2 [N^-1]": "1",
    "S- a^3 Lt^2 [N^-3]": "1",
    "S- a^3 Lt^2 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1/12",
    "S+ a^2 Lt^1 [N^0]": "-1/3",
    "S+ a^3 Lt^3 [N^-1]": "-2/3",
    "S+ a^3 Lt^3 [N^-3]": "-1/2",
    "S- a^2 Lt^0 [N^-2]": "3/2",
    "S- a^2 Lt^0 [N^0]": "3/2",
    "S- a^3 Lt^2 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1/2",
    "A+ a^3 Lt^3 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/2",
    "S+ a^3 Lt^3 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1",
    "A+ a^2 Lt^1 [N^0]": "1/2",
    "A+ a^3 Lt^3 [N^-1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-8/9",
    "S+ a^2 Lt^1 [N^0]": "1/18",
    "S+ a^3 Lt^3 [N^-1]": "1/9",
    "S+ a^3 Lt^3 [N^-3]": "-5/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^0]": "1",
    "A+ a^3 Lt^3 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/9",
    "S+ a^2 Lt^1 [N^0]": "-1/18",
    "S+ a^3 Lt^3 [N^-1]": "-1/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-1",
    "A- a^2 Lt^0 [N^-2]": "-1/2",
    "A- a^3 Lt^2 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S- a^2 Lt^0 [N^-2]": "1/2",
    "S- a^3 Lt^2 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-23/2",
    "A+ a^2 Lt^1 [N^0]": "17/2",
    "A- a^2 Lt^0 [N^0]": "19/6",
    "A- a^3 Lt^2 [N^-1]": "-19/3",
    "A- a^3 Lt^2 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-3/4",
    "S+ a^2 Lt^1 [N^0]": "-25/3",
    "S+ a^3 Lt^3 [N^-1]": "-2",
    "S+ a^3 Lt^3 [N^-3]": "-3/2",
    "S- a^2 Lt^0 [N^-2]": "-27/2",
    "S- a^2 Lt^0 [N^0]": "-7/3",
    "S- a^3 Lt^2 [N^-1]": "14/3",
    "S- a^3 Lt^2 [N^-3]": "13"
   },
   "0"
  ]
 ],
 "SU_system_all": [
  [
   "A_1^+",
   1,
   0,
   "(N_c - 1)*(N_c + 1)/N_c"
  ],
  [
   "A_1^+",
   2,
   2,
   "(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)"
  ],
  [
   "A_1^+",
   2,
   1,
   "0"
  ],
  [
   "A_1^+",
   2,
   0,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)"
  ],
  [
   "A_1^+",
   3,
   4,
   "(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   3,
   "0"
  ],
  [
   "A_1^+",
   3,
   2,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   1,
   "0"
  ],
  [
   "A_1^+",
   3,
   0,
   "3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)"
  ],
  [
   "A_1^-",
   1,
   0,
   "0"
  ],
  [
   "A_1^-",
   2,
   2,
   "0"
  ],
  [
   "A_1^-",
   2,
   1,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_1^-",
   2,
   0,
   "0"
  ],
  [
   "A_1^-",
   3,
   4,
   "0"
  ],
  [
   "A_1^-",
   3,
   3,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   2,
   "0"
  ],
  [
   "A_1^-",
   3,
   1,
   "Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   0,
   "0"
  ],
  [
   "A_A^+",
   1,
   0,
   "-1/N_c"
  ],
  [
   "A_A^+",
   2,
   2,
   "(2*N_c**2 + 1)/(2*N_c**2)"
  ],
  [
   "A_A^+",
   2,
   1,
   "0"
  ],
  [
   "A_A^+",
   2,
   0,
   "3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)"
  ],
  [
   "A_A^+",
   3,
   4,
   "-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   3,
   "0"
  ],
  [
   "A_A^+",
   3,
   2,
   "-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   1,
   "0"
  ],
  [
   "A_A^+",
   3,
   0,
   "3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)"
  ],
  [
   "A_A^-",
   1,
   0,
   "0"
  ],
  [
   "A_A^-",
   2,
   2,
   "0"
  ],
  [
   "A_A^-",
   2,
   1,
   "-Delta*(2*N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_A^-",
   2,
   0,
   "0"
  ],
  [
   "A_A^-",
   3,
   4,
   "0"
  ],
  [
   "A_A^-",
   3,
   3,
   "Delta*(19*N_c**2 + 5)/(6*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   2,
   "0"
  ],
  [
   "A_A^-",
   3,
   1,
   "-Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   0,
   "0"
  ]
 ],
 "T3_system_SU3": "2048*ell_p*zeta2/9 - 424*zeta2/9",
 "T3_system_general": "-6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)",
 "T_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)",
  "(2, 1, 0)": "2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)",
  "(3, 0, 0)": "-16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF"
 },
 "Y_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)",
  "(2, 1, 0)": "2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)",
  "(3, 0, 0)": "-8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF"
 },
 "adjoint_T": "Delta**2*N_c/4 + Delta**2/(8*N_c) - Delta**2/(8*N_c**3) + N_c*kappa**2*psi1 - 6*kappa**2*psi1/N_c + 9*kappa*psi1/(2*N_c) - 4*kappa**2*psi1/N_c**3 + 3*kappa*psi1/N_c**3",
 "adjoint_T_deps": [
  "Kc",
  "alpha",
  "beta",
  "ell_p",
  "eps1",
  "eps2",
  "g_0m",
  "g_1m",
  "g_1p",
  "kP_1p",
  "lam",
  "r_1p",
  "sig_1p",
  "u"
 ],
 "dependence_singlet_general": [
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "2*C_F**2"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "-3*C_F*zeta2*(4*C_A - 7*C_F)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "2*C_F**3/3"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^3",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^1",
   "system": "2*C_F*Delta*(2*C_A - 3*C_F)"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^3",
   "system": "-2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "0"
  }
 ]
}

==> anc/numbers/deposit/R6/C1/rerun_orig/amp_prediction.out <==
Part 0. Signature factors and the partial-wave transform
   [ok] s_r>0: e^(wL) xi^+ = e^(w Lt) eta^+ with Lt = L - i pi/2, Delta = -i pi
   [ok] s_r>0: e^(wL) xi^- = e^(w Lt) eta^- with Lt = L - i pi/2, Delta = -i pi
   [ok] s_c>0: e^(wL) xi^+ = +e^(w Lt) eta with Delta = +i pi
   [ok] s_c>0: e^(wL) xi^- = -e^(w Lt) eta with Delta = +i pi
   phi^+ = -17*Delta**8*omega**7/80640 + Delta**6*omega**5/480 - Delta**4*omega**3/48 + Delta**2*omega/4
   phi^- = -Delta**8*omega**7/1209600 + Delta**6*omega**5/30240 - Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega
   psi^+ = -17*Delta**8*omega**7/40320 + Delta**6*omega**5/240 - Delta**4*omega**3/24 + Delta**2*omega/2
   psi^- = -Delta**8*omega**7/604800 + Delta**6*omega**5/15120 - Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega
   [ok] psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...
   [ok] at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))
   dictionary: omega^-1 -> + : 1 ;  - : 0
   dictionary: omega^-2 -> + : Lt ;  - : Delta/2
   dictionary: omega^-3 -> + : (Delta**2 + 4*Lt**2)/8 ;  - : Delta*Lt/2
   dictionary: omega^-4 -> + : Lt*(3*Delta**2 + 4*Lt**2)/24 ;  - : Delta*(Delta**2 + 12*Lt**2)/48
   dictionary: omega^-5 -> + : (Delta**4 + 24*Delta**2*Lt**2 + 16*Lt**4)/384 ;  - : Delta*Lt*(Delta**2 + 4*Lt**2)/48
   dictionary: omega^-6 -> + : Lt*(5*Delta**4 + 40*Delta**2*Lt**2 + 16*Lt**4)/1920 ;  - : Delta*(Delta**4 + 40*Delta**2*Lt**2 + 80*Lt**4)/3840
   dictionary: omega^-7 -> + : (Delta**2 + 4*Lt**2)*(Delta**4 + 56*Delta**2*Lt**2 + 16*Lt**4)/46080 ;  - : Delta*Lt*(Delta**2 + 12*Lt**2)*(3*Delta**2 + 4*Lt**2)/11520

Part 1. Colour models: row sums and the general-colour quantities
   [ok] SU(N): b_R = C_F - C_R/2
   [ok] SU(N): [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SU(N): X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SU(N): row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] SO(N) vector: b_R = C_F - C_R/2
   [ok] SO(N) vector: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SO(N) vector: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SO(N) vector: row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] Sp(N) defining: b_R = C_F - C_R/2
   [ok] Sp(N) defining: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] Sp(N) defining: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] Sp(N) defining: row sums sum_R' [T]_RR' = C_R/2 - 2C_F

Part 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))
   F_1^+(1) = 2*C_F*a/omega
   F_1^+(2) = 4*C_F**2*a**2/omega**3 + C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/60 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/6 + 2*C_F*Delta**2*a**2*(C_A*kappa - 2*C_F*ell_p - 2*C_F*kappa)/omega
   F_1^-(1) = 2*C_F*a/omega
   F_1^-(2) = C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/3780 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/90 + 2*C_F*Delta**2*a**2*(C_A*kappa - 6*C_F*ell_m - 2*C_F*kappa)/(3*omega) + 4*C_F*a**2*(2*C_A*kappa - 4*C_F*kappa + C_F)/omega**3
   F_A^+(1) = -a*(C_A - 2*C_F)/omega
   F_A^+(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/240 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/24 - Delta**2*a**2*(C_A - 2*C_F)*(2*C_A*ell_p + 3*C_A*kappa + C_A - 4*C_F*ell_p - 4*C_F*kappa)/(2*omega) + a**2*(C_A - 2*C_F)*(3*C_A - 2*C_F)/omega**3
   F_A^-(1) = -a*(C_A - 2*C_F)/omega
   F_A^-(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/15120 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/360 - Delta**2*a**2*(C_A - 2*C_F)*(6*C_A*ell_m + 3*C_A*kappa + C_A - 12*C_F*ell_m - 4*C_F*kappa)/(6*omega) - a**2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/omega**3
   F_1^+(3) = 16*C_F**3*a**3/omega**5 + C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(168*C_A*ell_m + 51*C_A - 336*C_F*ell_m - 672*C_F*ell_p - 34*C_F)/10080 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(10*C_A*ell_m + 3*C_A - 20*C_F*ell_m - 40*C_F*ell_p - 6*C_F)/60 + C_F*Delta**4*a**3*(4*C_A**2*ell_m*kappa + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 16*C_F**2*ell_m*kappa + 32*C_F**2*ell_p**2 + 32*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(2*omega) + 2*C_F*Delta**2*a**3*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa)/omega**3
   F_1^-(3) = C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(40*C_A*ell_p + 1530*C_A*kappa + 513*C_A - 160*C_F*ell_m - 80*C_F*ell_p - 2040*C_F*kappa - 2*C_F)/151200 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(14*C_A*ell_p + C_A - 56*C_F*ell_m - 28*C_F*ell_p - 2*C_F)/1260 + C_F*Delta**4*a**3*(20*C_A**2*ell_p*kappa + C_A**2*kappa - 80*C_A*C_F*ell_m*kappa - 80*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 480*C_F**2*ell_m**2 + 160*C_F**2*ell_m*kappa + 80*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(30*omega) + 2*C_F*Delta**2*a**3*(4*C_A**2*ell_p*kappa + 6*C_A**2*kappa**2 + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 20*C_A*C_F*kappa**2 + 32*C_F**2*ell_m*kappa - 16*C_F**2*ell_m + 16*C_F**2*ell_p*kappa + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)/omega**3 - 8*C_F*a**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/omega**5
   [ok] LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))
   A_1^+ at a^2: 2*C_F**2*Lt**2 - 3*C_F*zeta2*(4*C_A*kappa - 8*C_F*ell_p - 8*C_F*kappa + C_F)
   A_1^+ at a^3: 2*C_F**3*Lt**4/3 - 6*C_F*Lt**2*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2) + 3*C_F*zeta2**2*(48*C_A**2*ell_m*kappa + 36*C_A**2*kappa**2 + 6*C_A**2*kappa - 192*C_A*C_F*ell_m*kappa - 192*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 192*C_F**2*ell_m*kappa + 384*C_F**2*ell_p**2 + 384*C_F**2*ell_p*kappa - 96*C_F**2*ell_p + 96*C_F**2*kappa**2 - 24*C_F**2*kappa + C_F**2)/2
   A_1^- at a^2: 2*C_F*Delta*Lt*(2*C_A*kappa - 4*C_F*kappa + C_F)
   A_1^- at a^3: C_F*Delta**3*Lt*(24*C_A**2*ell_p*kappa + 36*C_A**2*kappa**2 + 3*C_A**2*kappa - 96*C_A*C_F*ell_m*kappa - 96*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 12*C_A*C_F*kappa + 192*C_F**2*ell_m*kappa - 96*C_F**2*ell_m + 96*C_F**2*ell_p*kappa + 96*C_F**2*kappa**2 - 36*C_F**2*kappa + 2*C_F**2)/6 - 2*C_F*Delta*Lt**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/3

Part 4. Reproduction of the statements of Appendix app:sign and app:assumptions
   [ok] one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))
   [ok] F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))
   [ok] F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)
   [ok] Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))
   [ok] Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt
   [ok] positive signature: Lt-dependent parts agree for every kappa
   [ok] negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))
   SU(N): X_1 = (N_c - 1)*(N_c + 1)/(2*N_c**2), X_A = -(N_c**2 + 2)/(4*N_c**2); A_1^- = (N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2) Delta Lt a^2, A_A^- = -(2*N_c**2 + 3)/(2*N_c**2) Delta Lt a^2
   [ok] SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\nmAoddSingletSUN)
   [ok] SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\nmAoddAdjSUN)
   [ok] S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))
   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)
      term linear in psi^+ (all psi1 dependence at psi0 = 0): -6*C_F*kappa*zeta2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 6*C_F)
   [ok] App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1
      remaining terms: 6*C_F**3*zeta2*(16*ell_p - 1)  (eta^+ expansion of the leading pole and the ell_+ terms)
   [ok] remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)
   [ok] SU(3): -S_3/2 = -56/3 zeta_2 (\nmPsiPlusOrderAthreeSUthree)
   [ok] SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\nmPsiPlusOrderAthreeKmSUthree)
   [ok] SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\nmIterConstSUthree)
   eq. (system): T - 2 C_F x (a^2 constant) = -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 4*C_A*C_F*kappa - 8*C_F**2*ell_p + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)
   [ok] eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1

Part 5. Singlet channel, general colour, with all deformations
   A_1^+ a^2 Lt^2: system (kappa=1) = 2*C_F**2
        depends on: []
   A_1^+ a^2 Lt^1: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^2 Lt^0: system (kappa=1) = -3*C_F*zeta2*(4*C_A - 7*C_F)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^4: system (kappa=1) = 2*C_F**3/3
        depends on: []
   A_1^+ a^3 Lt^3: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^2: system (kappa=1) = -6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^1: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^+ a^3 Lt^0: system (kappa=1) = 3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^- a^2 Lt^2: system (kappa=1) = 0
        depends on: []
   A_1^- a^2 Lt^1: system (kappa=1) = 2*C_F*Delta*(2*C_A - 3*C_F)
        depends on: []
   A_1^- a^2 Lt^0: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)']
   A_1^- a^3 Lt^4: system (kappa=1) = 0
        depends on: []
   A_1^- a^3 Lt^3: system (kappa=1) = -2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3
        depends on: []
   A_1^- a^3 Lt^2: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^1: system (kappa=1) = C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^0: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]

Part 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)
   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):
      C_F^3 C_A^0 n_f^0 : -16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF
      C_F^2 C_A^1 n_f^0 : 2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)
      C_F^2 C_A^0 n_f^1 : 2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):
      C_F^3 C_A^0 n_f^0 : -8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF
      C_F^2 C_A^1 n_f^0 : 2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)
      C_F^2 C_A^0 n_f^1 : 2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   a^2 Lt^1 (NLL) of A_1^+:
      C_F^2 C_A^0 n_f^0 : 2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)
      C_F^1 C_A^1 n_f^0 : 2*(gA + 2*kappa*psi0)
      C_F^1 C_A^0 n_f^1 : 2*gN
   [ok] C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1
   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 - 2*kappa*lam*psi0
   [ok] every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc
   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = 10*psi1
      psi1 = Delta^2/2 = -3 zeta_2: -30*zeta2;  kappa = -1: -42*zeta2;  psi^+ absent: 0;  sign of psi^+ reversed: 30*zeta2
   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: 2*(kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA)
   [ok] C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell
   [ok] C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)
   [ok] C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)
   C_F^3 coefficient of Y (not a test): -2*(4*Delta**2*ell_p + alpha - 2*eps1**2 - 2*eps1*lam - 2*eps2 - kF - 16*kappa**2*psi1 + 4*kappa*psi1 - sF)
   free symbols of the C_F C_A^2 coefficient of T: ['eps1', 'gA', 'kappa', 'lam', 'psi0', 'psi1']
   C_F C_A coefficient of the a^2 Lt NLL term: 2*(gA + 2*kappa*psi0)  (tests psi0 = 0 if gA = 0)
   A_A^-(2) coefficient of Lt (with its factor Delta): -Delta*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/2
   [ok] psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)

Part 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices
   [ok] SU(N): A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:
      A_1^+ a^1 Lt^0: (N_c - 1)*(N_c + 1)/N_c
      A_1^+ a^2 Lt^2: (N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)
      A_1^+ a^2 Lt^1: 0
      A_1^+ a^2 Lt^0: 3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)
      A_1^+ a^3 Lt^4: (N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)
      A_1^+ a^3 Lt^3: 0
      A_1^+ a^3 Lt^2: 3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_1^+ a^3 Lt^1: 0
      A_1^+ a^3 Lt^0: 3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)
      A_1^- a^1 Lt^0: 0
      A_1^- a^2 Lt^2: 0
      A_1^- a^2 Lt^1: Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)
      A_1^- a^2 Lt^0: 0
      A_1^- a^3 Lt^4: 0
      A_1^- a^3 Lt^3: Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)
      A_1^- a^3 Lt^2: 0
      A_1^- a^3 Lt^1: Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_1^- a^3 Lt^0: 0
      A_A^+ a^1 Lt^0: -1/N_c
      A_A^+ a^2 Lt^2: (2*N_c**2 + 1)/(2*N_c**2)
      A_A^+ a^2 Lt^1: 0
      A_A^+ a^2 Lt^0: 3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)
      A_A^+ a^3 Lt^4: -(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)
      A_A^+ a^3 Lt^3: 0
      A_A^+ a^3 Lt^2: -3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_A^+ a^3 Lt^1: 0
      A_A^+ a^3 Lt^0: 3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)
      A_A^- a^1 Lt^0: 0
      A_A^- a^2 Lt^2: 0
      A_A^- a^2 Lt^1: -Delta*(2*N_c**2 + 3)/(2*N_c**2)
      A_A^- a^2 Lt^0: 0
      A_A^- a^3 Lt^4: 0
      A_A^- a^3 Lt^3: Delta*(19*N_c**2 + 5)/(6*N_c**3)
      A_A^- a^3 Lt^2: 0
      A_A^- a^3 Lt^1: -Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_A^- a^3 Lt^0: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CA3: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CFCA2: 1
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF2CA: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF3: 0
   [ok] the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3
   [ok] the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3
   SU(N), eq. (system): T = 12*N_c**3*ell_p*zeta2 - 3*N_c**3*zeta2/4 - 36*N_c*ell_p*zeta2 - 39*N_c*zeta2/4 + 36*ell_p*zeta2/N_c + 27*zeta2/(4*N_c) - 12*ell_p*zeta2/N_c**3 + 15*zeta2/(4*N_c**3);  -2t1-4t_-1-6t_-3 = -30*zeta2 (expected -30 zeta_2 + 0 x ell_+)
   [ok] SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+
   SU(N) with all deformations (channel parameters free symbols):
      -2t1-4t_-1-6t_-3 of T: 6*eps1*kappa**2*psi0 + g_0p**2 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1 + 2*r_0p
      its free symbols: ['eps1', 'g_0p', 'kappa', 'lam', 'psi0', 'psi1', 'r_0p']
      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree
       statement of Part 6 is what makes them drop out, see the report)
      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):
      -2t1-4t_-1-6t_-3 of T = 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
   [ok] SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA
   [ok] SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)

Part 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence
   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): Delta**2*(N_c/4 + 1/(8*N_c) - 1/(8*N_c**3)) + psi1*(N_c*kappa**2 - 6*kappa**2/N_c + 9*kappa/(2*N_c) - 4*kappa**2/N_c**3 + 3*kappa/N_c**3)
   its psi1 part: kappa*psi1*(2*N_c**4*kappa - 12*N_c**2*kappa + 9*N_c**2 - 8*kappa + 6)/(2*N_c**3)
   A_A^+ a^3 Lt^2 depends on: ['Kc', 'alpha', 'beta', 'ell_p', 'eps1', 'eps2', 'g_0m', 'g_1m', 'g_1p', 'kP_1p', 'lam', 'r_1p', 'sig_1p', 'u']

Part 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)
   36 data coefficients, 48 nuisance parameters; rank of nuisance Jacobian = 22
   rank with the psi1 column added = 23  (psi1 is identifiable from these data at first order)
   left null space of the nuisance Jacobian: 14 combinations free of the unknown constants
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S+ a^2 Lt^1 [N^0]': 1, 'S+ a^2 Lt^1 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^0 [N^-2]': 1, 'S+ a^2 Lt^0 [N^0]': 1, 'S+ a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -5/9, 'S+ a^2 Lt^1 [N^0]': -5/18, 'S+ a^3 Lt^3 [N^-3]': 4/3, 'S+ a^3 Lt^3 [N^-1]': 13/9, 'S+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 5/9, 'S+ a^2 Lt^1 [N^0]': 5/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -4/9, 'S+ a^3 Lt^3 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^3 Lt^2 [N^-3]': 3, 'S+ a^3 Lt^2 [N^-1]': 2, 'S+ a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): -5
      combination {'S+ a^3 Lt^2 [N^-3]': -2, 'S+ a^3 Lt^2 [N^-1]': -1, 'S+ a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 5
      combination {'S- a^2 Lt^0 [N^-2]': 1, 'S- a^2 Lt^0 [N^0]': 1, 'S- a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/12, 'S+ a^2 Lt^1 [N^0]': 1/3, 'S+ a^3 Lt^3 [N^-3]': 1/2, 'S+ a^3 Lt^3 [N^-1]': 2/3, 'S- a^2 Lt^0 [N^-2]': -3/2, 'S- a^2 Lt^0 [N^0]': -3/2, 'S- a^3 Lt^2 [N^-3]': 1, 'S- a^3 Lt^2 [N^-1]': 1, 'S- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1/12, 'S+ a^2 Lt^1 [N^0]': -1/3, 'S+ a^3 Lt^3 [N^-3]': -1/2, 'S+ a^3 Lt^3 [N^-1]': -2/3, 'S- a^2 Lt^0 [N^-2]': 3/2, 'S- a^2 Lt^0 [N^0]': 3/2, 'S- a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/2, 'S+ a^3 Lt^3 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': 1/2, 'A+ a^3 Lt^3 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -8/9, 'S+ a^2 Lt^1 [N^0]': 1/18, 'S+ a^3 Lt^3 [N^-3]': -5/3, 'S+ a^3 Lt^3 [N^-1]': 1/9, 'A+ a^2 Lt^1 [N^-2]': 1, 'A+ a^2 Lt^1 [N^0]': 1/2, 'A+ a^3 Lt^3 [N^-1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/9, 'S+ a^2 Lt^1 [N^0]': -1/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -1/9, 'A+ a^2 Lt^1 [N^0]': 1, 'A+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S- a^2 Lt^0 [N^-2]': 1/2, 'S- a^3 Lt^2 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': -1, 'A- a^2 Lt^0 [N^-2]': -1/2, 'A- a^3 Lt^2 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -3/4, 'S+ a^2 Lt^1 [N^0]': -25/3, 'S+ a^3 Lt^3 [N^-3]': -3/2, 'S+ a^3 Lt^3 [N^-1]': -2, 'S- a^2 Lt^0 [N^-2]': -27/2, 'S- a^2 Lt^0 [N^0]': -7/3, 'S- a^3 Lt^2 [N^-3]': 13, 'S- a^3 Lt^2 [N^-1]': 14/3, 'A+ a^2 Lt^1 [N^-2]': -23/2, 'A+ a^2 Lt^1 [N^0]': 17/2, 'A- a^2 Lt^0 [N^0]': 19/6, 'A- a^3 Lt^2 [N^-1]': -19/3, 'A- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
   [ok] SU(N) data: psi1 is identifiable at first order in the deformations

Part 10. Born-normalized form of the test, sensitivity controls, prediction table
   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: kappa*psi1*(6*kappa - 1)
   [ok] R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants
   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA
   [ok] C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)
   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = 2*(6*kappa**2*psi1 - kappa*psi1 + rho_AA)
   [ok] control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)
   [ok] control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged
   [ok] control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1
   wrote prediction_table.tsv

FAILED CHECKS: none   (735.4 s)


==> anc/numbers/deposit/R6/C1/rerun_orig/amp_prediction.py <==
#!/usr/bin/env python3
"""Strand PREDICTION of the amplitude test (ma_a/amp_test/prediction), engine 1: SymPy.

Amplitude-level prediction of the evolution equations of the paper (draft v2, eq. (system), l. 480-485)
for the forward flavor-exchange quark-antiquark amplitude, both signatures, orders a^2 and a^3, in
general colour (singlet channel) and in SU(N_c), SO(N) vector and Sp(N) defining (all channels), with
a parametrized set of the unknown constants, followed by the search for combinations that do not
depend on them.  Written from scratch on 30 Sep 2026; it imports nothing from the project.

INPUTS (taken as given, with their locators in ma_a/paper/draft/paper.tex):
  I1  eq. (system) l. 480-485: omega F = 2a b_R + 2a C_R [F' + phi F] + (1 + ell pi^2 omega^2) F^2
      + 2a kappa psi sum_R' [T_rc]_RR' F_R'^(-sign)
  I2  phi^pm = eta^pm'/eta^pm, psi^pm = Delta eta^mp/eta^pm, eta^+ = cosh(omega Delta/2),
      eta^- = sinh(omega Delta/2), Delta = -i pi in the region s_r > 0 (App. B, l. 1751-1777)
  I3  A_R^tau = int d omega/(2 pi i) e^{omega L} xi^tau F_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau
      at each order in a, Lt = L - i pi/2 (App. B, l. 1755-1766)
  I4  colour: b_R = C_F - C_R/2, [T_rc]_{1A} = -2C_F, M_1 = X_A = -(C_A-2C_F)(3C_A-4C_F)/4 (App. A,
      l. 1629-1662); SU(N): T_rc of eq. (TrcSUN); SO(N) vector and Sp(N) defining: Table tab:color-SOSp
      (numbers.tex \\nmTrcSON, \\nmTrcSpN, \\nmSONborn, ...)
  I5  one-loop amplitude from the dipole operator and the planar box (App. B, eq. (sign-M1), (sign-A2))
DEFORMATIONS (the unknown constants; all zero in eq. (system)):
  r[R,tau]    constant source of order a^2 in the equation of channel R, signature tau (one-loop correction
              to the Born term; it is iterated by the equations like the Born term)
  eps1, eps2  regular terms of the Born partial wave, Born term a b_R (2 + eps1 omega + eps2 omega^2)
  kP[R,tau]   correction of relative order a to the quark-pair term, (1 + a kP + ell pi^2 omega^2) F^2
  sig[R,tau]  NNLL identity term a sig omega F in the equation (another NNLL source)
  g[R,tau]    NLL term a g F (collinear anomalous dimension, running coupling, the fitted NLL term)
  Kc          two-loop correction of the soft-gluon terms, 2a(1 + a Kc)[...]
  psi0, psi1  psi^+ -> psi0 + psi1 omega + psi3 omega^3 (eq. (system): psi0 = 0, psi1 = Delta^2/2)
  ell_p, ell_m  the NNLL weights of the quark-pair term (eq. (system) keeps them as unknowns)
  alpha, beta, gamma, u, z2  multiplicative one-loop and two-loop matching operator acting on the
              amplitude, Z = 1 + a z1 + a^2 (z1^2/2 + z2 C_F^2), z1 = alpha C_F + beta T_t^2 + gamma T_rc Delta
              + u(-T_t^2 Lt + T_rc Delta)
  lam         shift of the logarithm, Lt -> Lt + lam (rescaling of the cutoff)
OUTPUTS: everything printed and saved to results_sympy.json.
"""
import json
import sys
import time

import sympy as sp

T0 = time.time()
FAILS = []
OUT = {}


def say(*x):
    print(*x, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


w, a, D, Lt, L = sp.symbols('omega a Delta Lt L')
kap = sp.Symbol('kappa')
z2s = sp.Symbol('zeta2')
psi0, psi1, psi3 = sp.symbols('psi0 psi1 psi3')
ellp, ellm = sp.symbols('ell_p ell_m')
eps1, eps2, Kc = sp.symbols('eps1 eps2 Kc')
alpha, beta, gamma, u, z2m, lam = sp.symbols('alpha beta gamma u z2m lam')
CF, CA, M1s, Nc, nf, bAs = sp.symbols('C_F C_A M_1 N_c n_f b_A')
ipi = sp.I*sp.pi
KMAX = 3          # keep powers omega^k with k <= KMAX in every partial wave
MSHIFT = 10       # poles up to omega^-7 are handled


def _terms(e):
    e = sp.expand(e)
    return e.args if e.is_Add else ((e,) if e != 0 else ())


def trunc(e, kmax=KMAX):
    return sp.Add(*[tm for tm in _terms(e) if tm.as_coeff_exponent(w)[1] <= kmax])


def coeffw(e, k):
    out = []
    for tm in _terms(e):
        c, p = tm.as_coeff_exponent(w)
        if p == k:
            out.append(c)
    return sp.expand(sp.Add(*out))


# ======================================================================================
# Part 0. Signature factors, the transform, phases
# ======================================================================================
say("Part 0. Signature factors and the partial-wave transform")
etap, etam = sp.cosh(w*D/2), sp.sinh(w*D/2)
# region s_r > 0: l_r = ln(-s_r - i0) = L - i pi, l_c = ln(-s_c - i0) = L, Lt = L - i pi/2, Delta = -i pi
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = (sp.exp(w*(L - ipi/2))*eta).subs(D, -ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 1.3}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10), sp.Rational(11, 10))]
    check(f"s_r>0: e^(wL) xi^{'+' if sg > 0 else '-'} = e^(w Lt) eta^{'+' if sg > 0 else '-'} with Lt = L - i pi/2, Delta = -i pi",
          all(abs(x) < 1e-25 for x in num))
# region s_c > 0: L = ln(s_c/mu^2), l_r = L, l_c = L - i pi, Delta = +i pi: e^(wL) xi^+ same, xi^- opposite sign
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = sg*(sp.exp(w*(L - ipi/2))*eta).subs(D, ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 0.7}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10))]
    check(f"s_c>0: e^(wL) xi^{'+' if sg > 0 else '-'} = {'+' if sg > 0 else '-'}e^(w Lt) eta with Delta = +i pi", all(abs(x) < 1e-25 for x in num))

NS = 8
phi_ser = {1: sp.expand(sp.series(sp.diff(etap, w)/etap, w, 0, NS).removeO()),
           -1: sp.expand(sp.series(sp.diff(etam, w)/etam, w, 0, NS).removeO())}
psim_ser = sp.expand(sp.series(D*etap/etam, w, 0, NS).removeO())
psip_true = sp.expand(sp.series(D*etam/etap, w, 0, NS).removeO())
say(f"   phi^+ = {phi_ser[1]}")
say(f"   phi^- = {phi_ser[-1]}")
say(f"   psi^+ = {psip_true}")
say(f"   psi^- = {psim_ser}")
check("psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...", sp.expand(psip_true - (D**2*w/2 - D**4*w**3/24 + D**6*w**5/240 - 17*D**8*w**7/40320)) == 0)
check("at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))",
      sp.expand(psip_true.coeff(w, 1).subs(D, -ipi) + sp.pi**2/2) == 0)
PSIPLUS = psi0 + psi1*w + psi3*w**3 + psip_true.coeff(w, 5)*w**5 + psip_true.coeff(w, 7)*w**7
PSI_REF = {psi0: 0, psi1: D**2/2, psi3: -D**4/24}
E = {1: sp.expand(sp.series(sp.exp(w*Lt)*etap, w, 0, 9).removeO()),
     -1: sp.expand(sp.series(sp.exp(w*Lt)*etam, w, 0, 9).removeO())}
for k in range(0, 7):
    say(f"   dictionary: omega^-{k+1} -> + : {sp.factor(E[1].coeff(w, k))} ;  - : {sp.factor(E[-1].coeff(w, k))}")


def residue(F, tau):
    return sp.expand(coeffw(sp.expand(E[tau]*F), -1))


# ======================================================================================
# Part 1. Colour models
# ======================================================================================
def model_general():
    """General colour, singlet channel exact.  Channel 0 = singlet, 1 = adjoint.  Only the singlet row
    of T_rc ([T]_{1A} = -2C_F) and the adjoint row sum M_1 = sum_R' [T]_{AR'} b_R' enter the singlet
    through order a^3 and the adjoint through order a^2; the adjoint row is represented by (0, M_1/b_A),
    which has the right row sum.  Adjoint results at order a^3 of this model are not general colour."""
    return dict(name='general', C=[0, CA], b=[CF, bAs], T=[[0, -2*CF], [0, M1s/bAs]], CF=CF, iA=1, general=True)


def model_SU():
    N = Nc
    cf = (N**2 - 1)/(2*N)
    return dict(name='SU(N)', C=[0, N], b=[cf, -1/(2*N)], T=[[0, -(N**2 - 1)/N], [-1/N, 2/N - N/2]], CF=cf, iA=1, general=False)


def model_SO():
    N = Nc
    return dict(name='SO(N) vector', C=[0, (N - 2)/2, N/2], b=[(N - 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, -(N - 1)/2, 0], [-1/N, 0, -(N**2 - 4)/(4*N)], [0, -(N - 2)/4, 0]], CF=(N - 1)/4, iA=1, general=False)


def model_Sp():
    N = Nc
    return dict(name='Sp(N) defining', C=[0, N/2, (N + 2)/2], b=[(N + 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, 0, -(N + 1)/2], [0, 0, -(N + 2)/4], [-1/N, -(N**2 - 4)/(4*N), 0]], CF=(N + 1)/4, iA=2, general=False)


M1_GEN = -(CA - 2*CF)*(3*CA - 4*CF)/4
GENSUB = {M1s: M1_GEN, bAs: CF - CA/2}

say("\nPart 1. Colour models: row sums and the general-colour quantities")
for mdl in (model_SU(), model_SO(), model_Sp()):
    n = len(mdl['C'])
    X = [sp.factor(sum(mdl['T'][r][c]*mdl['b'][c] for c in range(n))) for r in range(n)]
    cf, iA = mdl['CF'], mdl['iA']
    ca = mdl['C'][iA]
    check(f"{mdl['name']}: b_R = C_F - C_R/2", all(sp.simplify(mdl['b'][r] - (cf - mdl['C'][r]/2)) == 0 for r in range(n)))
    check(f"{mdl['name']}: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)", sp.simplify(mdl['T'][0][iA] + 2*cf) == 0 and sp.simplify(X[0] - cf*(ca - 2*cf)) == 0)
    check(f"{mdl['name']}: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4", sp.simplify(X[iA] - M1_GEN.subs({CF: cf, CA: ca})) == 0)
    check(f"{mdl['name']}: row sums sum_R' [T]_RR' = C_R/2 - 2C_F", all(sp.simplify(sum(mdl['T'][r]) - (mdl['C'][r]/2 - 2*cf)) == 0 for r in range(n)))


# ======================================================================================
# Part 2. Solver of eq. (system) with the deformations, order by order in a
# ======================================================================================
def params(mdl):
    n = len(mdl['C'])
    P = {}
    for R in range(n):
        for t, tn in ((1, 'p'), (-1, 'm')):
            for nm in ('r', 'kP', 'sig', 'g'):
                P[(nm, R, t)] = sp.Symbol(f'{nm}_{R}{tn}')
    return P


def solve(mdl, P, nmax=3, kappa=kap, psiplus=PSIPLUS, ell=(ellp, ellm)):
    n = len(mdl['C'])
    C, b, T = mdl['C'], mdl['b'], mdl['T']
    psi = {1: psiplus, -1: psim_ser}
    ellmap = {1: ell[0], -1: ell[1]}
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                def Fo(RR, tt, m):
                    return F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += a*b[R]*(2 + eps1*w + eps2*w**2)
                if order == 2:
                    rhs += a**2*P[('r', R, t)]
                # soft-gluon terms: 2a(1 + a Kc)[C_R (F' + phi F) + kappa psi sum T F^(-t)]
                for (pre, m) in ((2*a, order - 1), (2*a**2*Kc, order - 2)):
                    if m >= 1:
                        f = Fo(R, t, m)
                        rhs += pre*C[R]*(sp.diff(f, w) + phi_ser[t]*f)
                        rhs += pre*kappa*psi[t]*sum(T[R][c]*Fo(c, -t, m) for c in range(n))
                # quark-pair term (1 + a kP + ell pi^2 omega^2) F^2, pi^2 = -Delta^2
                for m1 in range(1, order):
                    m2 = order - m1
                    if m2 >= 1:
                        rhs += (1 - ellmap[t]*D**2*w**2)*Fo(R, t, m1)*Fo(R, t, m2)
                for m1 in range(1, order - 1):
                    m2 = order - 1 - m1
                    if m2 >= 1:
                        rhs += a*P[('kP', R, t)]*Fo(R, t, m1)*Fo(R, t, m2)
                if order >= 2:
                    rhs += a*(P[('g', R, t)] + P[('sig', R, t)]*w)*Fo(R, t, order - 1)
                new[(R, t)] = trunc(sp.expand(rhs/w))
        for key, val in new.items():
            F[key][order] = val
    return F


def amplitudes(mdl, F, nmax=3):
    n = len(mdl['C'])
    A = {}
    for R in range(n):
        for t in (1, -1):
            A[(R, t)] = sp.expand(sum(residue(F[(R, t)][m], t) for m in range(1, nmax + 1)))
    return A


def matched(mdl, A):
    """Z (A^+ + A^-) with Z = 1 + a z1 + a^2(z1^2/2 + z2m C_F^2), then the Lt shift; re-split by Delta parity."""
    n = len(mdl['C'])
    C, T, cf = mdl['C'], mdl['T'], mdl['CF']
    vec = [sp.expand(A[(R, 1)] + A[(R, -1)]) for R in range(n)]

    def z1(v):
        return [sp.expand(alpha*cf*v[R] + beta*C[R]*v[R] + gamma*D*sum(T[R][c]*v[c] for c in range(n))
                          + u*(-C[R]*Lt*v[R] + D*sum(T[R][c]*v[c] for c in range(n)))) for R in range(n)]
    v1 = z1(vec)
    v2 = z1(v1)
    full = [sp.expand(vec[R] + a*v1[R] + a**2*(v2[R]/2 + z2m*cf**2*vec[R])) for R in range(n)]
    full = [sp.expand(sp.expand(x).subs(Lt, Lt + lam)) for x in full]
    # truncate at a^3
    full = [sp.expand(sum(x.coeff(a, k)*a**k for k in range(1, 4))) for x in full]
    out = {}
    for R in range(n):
        ev = sp.expand((full[R] + full[R].subs(D, -D))/2)
        od = sp.expand((full[R] - full[R].subs(D, -D))/2)
        out[(R, 1)], out[(R, -1)] = ev, od
    return out


def coef(Aexpr, n_a, k_L):
    return sp.expand(sp.expand(Aexpr).coeff(a, n_a).coeff(Lt, k_L))


# ======================================================================================
# Part 3. Eq. (system) itself: partial waves and amplitudes (reference values)
# ======================================================================================
say("\nPart 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))")
GEN = model_general()
PG = params(GEN)
ZERO_G = {s: 0 for s in PG.values()}
ZERO_G.update({eps1: 0, eps2: 0, Kc: 0})
Fg = solve(GEN, PG)
REF = dict(ZERO_G)
REF.update(PSI_REF)


def ref(e, extra=None):
    d = dict(REF)
    if extra:
        d.update(extra)
    return sp.expand(sp.expand(e).subs(d))


for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for m in (1, 2):
        say(f"   F_{['1','A'][R]}^{'+' if t > 0 else '-'}({m}) = {sp.collect(ref(Fg[(R, t)][m]).subs(GENSUB), w, sp.factor)}")
for t in (1, -1):
    say(f"   F_1^{'+' if t > 0 else '-'}(3) = {sp.collect(ref(Fg[(0, t)][3]).subs(GENSUB), w, sp.factor)}")

# LL checks: F_1^+ = (omega - sqrt(omega^2 - 8 a C_F))/2 at LL
check("LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))",
      all(sp.expand(coeffw(ref(Fg[(0, 1)][m]), -(2*m - 1)) - sp.catalan(m - 1)*(2*a*CF)**m) == 0 for m in (1, 2, 3)))

Ag = amplitudes(GEN, Fg)
Ag_ref = {k: ref(v) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1)):
    for m in (2, 3):
        e = sp.expand(Ag_ref[(R, t)].coeff(a, m)).subs(GENSUB)
        say(f"   A_1^{'+' if t > 0 else '-'} at a^{m}: {sp.collect(sp.expand(e.subs(D**2, -6*z2s) if t > 0 else e), [Lt, D], sp.factor)}")

# ======================================================================================
# Part 4. Reproduce App. B (one-loop comparison) and App. C (order a^3 statement)
# ======================================================================================
say("\nPart 4. Reproduction of the statements of Appendix app:sign and app:assumptions")
bb, CC, XX, c0 = sp.symbols('b C X c0')
lamv = sp.Symbol('lamv')
S_R, U_R = -CC*bb/2 + XX, -CC*bb/2 - XX       # (T1.T2+T3.T4) M0/(2a) and (T1.T4+T2.T3) M0/(2a), channel R
# one loop, region s_r>0: soft pairs (1,2),(3,4) have phase -i pi, (1,4),(2,3) none; integrand T_i.T_j (lamv + ln(-s_ij/s))
M1amp = 2*a*2*a*(S_R*sp.integrate(lamv - ipi, (lamv, c0, L)) + U_R*sp.integrate(lamv, (lamv, c0, L))) + 2*a**2*bb**2*(L - ipi)**2
M1amp = sp.expand(M1amp.subs(L, Lt + ipi/2))
dep = lambda e: sp.expand(e - e.subs(Lt, 0))
Aamp = sp.expand(2*a**2*((bb**2 - CC*bb)*Lt**2 + (bb**2 + 2*XX)*D*Lt))
check("one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))",
      sp.expand(dep(M1amp) - Aamp.subs(D, -ipi)) == 0)
# residues from a single-channel stand-in: F^(1) = 2ab/omega, sum T F^(1) = 2aX/omega
F1s = 2*a*bb/w
F2p = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[1]*F1s) + F1s**2 + 2*a*kap*psip_true*2*a*XX/w)/w))
F2m = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[-1]*F1s) + F1s**2 + 2*a*kap*psim_ser*2*a*XX/w)/w))
check("F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))",
      sp.expand(coeffw(F2p, -3) - 4*a**2*bb*(bb - CC)) == 0 and sp.expand(coeffw(F2p, -1) - a**2*D**2*(CC*bb + 2*kap*XX)) == 0 and coeffw(F2p, -2) == 0)
check("F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)",
      sp.expand(coeffw(F2m, -3) - 4*a**2*(bb**2 + 2*kap*XX)) == 0 and sp.expand(coeffw(F2m, -1) - a**2*D**2*(CC*bb + 2*kap*XX)/3) == 0)
Rp, Rm = residue(F2p, 1), residue(F2m, -1)
check("Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))",
      sp.expand(Rp - (2*a**2*bb*(bb - CC)*Lt**2 + a**2*D**2*(bb**2 + CC*bb + 4*kap*XX)/2)) == 0)
check("Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt", sp.expand(Rm - 2*a**2*(bb**2 + 2*kap*XX)*D*Lt) == 0)
Aev = sp.expand((Aamp + Aamp.subs(D, -D))/2)
Aod = sp.expand((Aamp - Aamp.subs(D, -D))/2)
check("positive signature: Lt-dependent parts agree for every kappa", sp.expand(Aev - dep(Rp)) == 0)
check("negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))", sp.expand(Aod - dep(Rm) - 4*a**2*(1 - kap)*XX*D*Lt) == 0)
SU = model_SU()
Xsu = [sp.factor(sum(SU['T'][r][c]*SU['b'][c] for c in range(2))) for r in range(2)]
ao1 = sp.factor(2*(SU['b'][0]**2 + 2*Xsu[0]))          # coefficient of Delta Lt a^2; Delta = -i pi
aoA = sp.factor(2*(SU['b'][1]**2 + 2*Xsu[1]))
say(f"   SU(N): X_1 = {Xsu[0]}, X_A = {Xsu[1]}; A_1^- = {ao1} Delta Lt a^2, A_A^- = {aoA} Delta Lt a^2")
check("SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\\nmAoddSingletSUN)", sp.simplify(ao1 - (Nc**2 - 1)*(Nc**2 + 3)/(2*Nc**2)) == 0)
check("SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\\nmAoddAdjSUN)", sp.simplify(-aoA - (2*Nc**2 + 3)/(2*Nc**2)) == 0)
# App. C: order a^3, psi^+ on F_A^-(2) gives -S_3 a^3 Lt^2/2; iterated constant -24 kappa zeta_2 C_F X_1
T3g = sp.expand(coef(Ag[(0, 1)], 3, 2))
T3_ref = ref(T3g).subs(GENSUB)
X1g = CF*(CA - 2*CF)
S3_gen = lambda k: -48*k*z2s*CF*((CF - CA/2)**2 + 2*k*M1_GEN)
check("S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))",
      sp.expand(S3_gen(1) - 12*z2s*X1g*(5*CA - 6*CF)) == 0)
# separate the terms: psi^+ acting on F_A^-(2)
Fnopsi = solve(GEN, PG, psiplus=PSIPLUS.subs({psi0: 0, psi1: 0, psi3: 0}))
T3_nopsi = ref(coef(amplitudes(GEN, Fnopsi)[(0, 1)], 3, 2)).subs(GENSUB)
lin_psi = sp.expand(sp.diff(sp.expand(T3g.subs({k: v for k, v in REF.items() if k not in (psi1,)})), psi1)*psi1).subs(psi1, D**2/2)
lin_psi = sp.expand(lin_psi.subs(GENSUB))
Ttot = sp.expand(T3_ref.subs(D**2, -6*z2s))
say(f"   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: {sp.factor(Ttot)}")
say(f"      term linear in psi^+ (all psi1 dependence at psi0 = 0): {sp.factor(sp.expand(lin_psi.subs(D**2, -6*z2s)))}")
iterc = sp.expand(-24*kap*z2s*CF*X1g)
dlin = sp.expand(lin_psi.subs(D**2, -6*z2s) - (-S3_gen(kap)/2 + iterc))
check("App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1",
      sp.expand(dlin.subs(kap, 1)) == 0 and sp.expand(dlin.subs(kap, -1)) == 0)
rest = sp.expand(Ttot - lin_psi.subs(D**2, -6*z2s))
say(f"      remaining terms: {sp.factor(rest)}  (eta^+ expansion of the leading pole and the ell_+ terms)")
check("remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)", sp.expand(rest - (-6*z2s*CF**3 + 96*ellp*z2s*CF**3)) == 0)
su3 = {CF: sp.Rational(4, 3), CA: 3}
check("SU(3): -S_3/2 = -56/3 zeta_2 (\\nmPsiPlusOrderAthreeSUthree)", sp.expand(-S3_gen(1).subs(su3)/2 + sp.Rational(56, 3)*z2s) == 0)
check("SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\\nmPsiPlusOrderAthreeKmSUthree)", sp.expand(-S3_gen(-1).subs(su3)/2 + sp.Rational(184, 9)*z2s) == 0)
check("SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\\nmIterConstSUthree)", sp.expand(iterc.subs(su3).subs(kap, 1) + sp.Rational(128, 9)*z2s) == 0)
OUT['T3_system_general'] = str(sp.factor(Ttot))
OUT['T3_system_SU3'] = str(sp.expand(Ttot.subs(su3).subs(kap, 1)))

Ysys = sp.expand(Ttot - 2*CF*ref(coef(Ag[(0, 1)], 2, 0)).subs(GENSUB).subs(D**2, -6*z2s))
say(f"   eq. (system): T - 2 C_F x (a^2 constant) = {sp.factor(Ysys)}")
check("eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1",
      sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, 1)) == 0 and sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, -1)) == 0)

# ======================================================================================
# Part 5. General-colour singlet with all deformations: which coefficient depends on what
# ======================================================================================
say("\nPart 5. Singlet channel, general colour, with all deformations")
# colour content of the channel parameters (degree fixed by the order): r_1 (order a^2) = C_F(rF C_F + rA C_A + rN n_f),
# kP, sig, g (order a relative) = linear in C_F, C_A, n_f; alpha, beta, gamma, u, lam, eps, ell colourless numbers
rF, rA, rN, kF, kA, kN, sF, sA, gF, gA, gN = sp.symbols('rF rA rN kF kA kN sF sA gF gA gN')
rFm, rAm = sp.symbols('rFm rAm')
col = {PG[('r', 0, 1)]: CF*(rF*CF + rA*CA + rN*nf), PG[('kP', 0, 1)]: kF*CF + kA*CA + kN*nf,
       PG[('sig', 0, 1)]: sF*CF + sA*CA, PG[('g', 0, 1)]: gF*CF + gA*CA + gN*nf,
       PG[('r', 0, -1)]: CF*(rFm*CF + rAm*CA)}
Am = matched(GEN, Ag)
Am = {k: sp.expand(sp.expand(v).subs(col).subs(GENSUB)) for k, v in Am.items()}
NUIS = {'Born correction / one-loop constant r (source type)': [rF, rA, rN, rFm, rAm] + [PG[('r', 1, t)] for t in (1, -1)],
        'Born regular terms eps1 (NLL), eps2 (NNLL)': [eps1, eps2],
        'multiplicative matching alpha, beta, gamma, u, z2': [alpha, beta, gamma, u, z2m],
        'log shift lam': [lam],
        'quark-pair weights ell_+, ell_-': [ellp, ellm],
        'NLL kernel g (collinear, running coupling, fitted NLL term)': [gF, gA, gN] + [PG[('g', R, t)] for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)': [kF, kA, kN, sF, sA, Kc] + [PG[(nm, R, t)] for nm in ('kP', 'sig') for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)': [psi0, psi1]}
BASE = {psi3: -D**4/24}


def deps(e):
    fs = e.free_symbols
    return [grp for grp, syms in NUIS.items() if any(s in fs for s in syms)]


rows = []
for (R, t, lab) in ((0, 1, 'A_1^+'), (0, -1, 'A_1^-')):
    for (n_a, ks) in ((2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            e = sp.expand(coef(Am[(R, t)], n_a, k).subs(BASE))
            if t == -1:
                e = sp.expand(e)
            refv = sp.expand(e.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}).subs(PSI_REF).subs({kap: 1}))
            refv = sp.factor(sp.expand(refv.subs(D**2, -6*z2s))) if t == 1 else sp.factor(refv)
            beyond = (n_a == 3 and k <= 1 and t == 1) or (n_a == 3 and k == 0 and t == -1)
            rows.append(dict(amp=lab, order=f'a^{n_a}', power=f'Lt^{k}', system=str(refv), depends_on=deps(e), beyond_NNLL=beyond))
            say(f"   {lab} a^{n_a} Lt^{k}: system (kappa=1) = {refv}")
            say(f"        depends on: {deps(e)}{'   [beyond NNLL of F: not a prediction of eq. (system)]' if beyond else ''}")
OUT['dependence_singlet_general'] = rows

# ======================================================================================
# Part 6. The invariant combinations in the positive-signature singlet
# ======================================================================================
say("\nPart 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)")
T = sp.expand(coef(Am[(0, 1)], 3, 2).subs(BASE))
K2 = sp.expand(coef(Am[(0, 1)], 2, 0).subs(BASE))       # a^2 constant
N2 = sp.expand(coef(Am[(0, 1)], 2, 1).subs(BASE))       # a^2 NLL coefficient
Y = sp.expand(T - 2*CF*K2)


def mono(e, deg):
    """coefficients of the monomials C_F^i C_A^j nf^k of total degree deg"""
    P_ = sp.Poly(sp.expand(e), CF, CA, nf)
    return {m: sp.factor(c) for m, c in zip(P_.monoms(), P_.coeffs())}


mT, mY, mK, mN = mono(T, 3), mono(Y, 3), mono(K2, 2), mono(N2, 2)
say("   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):")
for m, c in sorted(mT.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):")
for m, c in sorted(mY.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   a^2 Lt^1 (NLL) of A_1^+:")
for m, c in sorted(mN.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
B = sp.expand(mT.get((1, 2, 0), 0))
Bref = sp.expand(B.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1",
      sp.expand(Bref - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
Bnll = sp.expand(B - B.subs({gA: 0, psi0: 0}))
say(f"   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): {sp.factor(Bnll)}")
check("every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc",
      all((psi0 in tm.free_symbols or gA in tm.free_symbols) for tm in _terms(Bnll)) and
      not any(s_ in B.free_symbols for s_ in [rF, rA, rN, rFm, rAm, eps2, alpha, beta, gamma, u, z2m, ellp, ellm, kF, kA, kN, sF, sA, Kc]))
Bpsi = sp.expand(Bref.subs(kap, 1))
say(f"   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = {Bpsi}")
say(f"      psi1 = Delta^2/2 = -3 zeta_2: {sp.expand(Bpsi.subs(psi1, -3*z2s))};  kappa = -1: {sp.expand(Bref.subs(kap, -1).subs(psi1, -3*z2s))};  psi^+ absent: 0;  sign of psi^+ reversed: {sp.expand(Bpsi.subs(psi1, 3*z2s))}")
C_Y = sp.expand(mY.get((2, 1, 0), 0))
C_Yref = sp.expand(C_Y.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: {sp.factor(C_Yref)}")
check("C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell",
      sp.expand(C_Yref - (8*kap*psi1 - 40*kap**2*psi1 + 2*kA + 2*sA)) == 0)
C_T = sp.expand(mT.get((2, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)",
      sp.expand(C_T - (16*kap*psi1 - 40*kap**2*psi1 + 2*rA + 2*kA + 6*sA)) == 0)
K2A = sp.expand(mK.get((1, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)", sp.expand(K2A - (4*kap*psi1 + rA + 2*sA)) == 0)
D_Y = sp.expand(mY.get((3, 0, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^3 coefficient of Y (not a test): {sp.factor(D_Y)}")
free_B = sorted([str(s_) for s_ in B.free_symbols])
say(f"   free symbols of the C_F C_A^2 coefficient of T: {free_B}")
OUT['B_CFCA2_of_T'] = str(B)
OUT['C_CF2CA_of_Y'] = str(C_Y)
OUT['T_monomials'] = {str(k): str(v) for k, v in mT.items()}
OUT['Y_monomials'] = {str(k): str(v) for k, v in mY.items()}
OUT['K2_monomials'] = {str(k): str(v) for k, v in mK.items()}
OUT['N2_monomials'] = {str(k): str(v) for k, v in mN.items()}
# the NLL coefficient: its C_F C_A part is 4 kappa psi0 + (gA, eps1, lam products)
NA = sp.expand(mN.get((1, 1, 0), 0))
say(f"   C_F C_A coefficient of the a^2 Lt NLL term: {sp.factor(NA)}  (tests psi0 = 0 if gA = 0)")
# ratio form: the psi^+ part of T equals -4 kappa psi1 C_F A_A^-(2)[Delta Lt]
AAm = sp.expand(coef(Am[(1, -1)], 2, 1).subs(BASE))
AAm0 = sp.expand(AAm.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}))
say(f"   A_A^-(2) coefficient of Lt (with its factor Delta): {sp.factor(AAm0)}")
psipart = sp.expand(sp.diff(sp.expand(T.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)})), psi1)*psi1)
psipart_T = sp.expand(psipart - 2*CF*sp.expand(sp.diff(K2.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)}), psi1)*psi1))
check("psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)",
      sp.expand(psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))) == 0 or sp.expand((psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))).subs(kap**2, 1)) == 0)

# ======================================================================================
# Part 7. SU(N_c): the same statements as Laurent polynomials in N_c; SO(N), Sp(N) consistency
# ======================================================================================
say("\nPart 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices")
res_models = {}
for mdl in (model_SU(), model_SO(), model_Sp()):
    Pm = params(mdl)
    Fm = solve(mdl, Pm)
    Amd = amplitudes(mdl, Fm)
    cf, ca = mdl['CF'], mdl['C'][mdl['iA']]
    zero = {s: 0 for s in Pm.values()}
    zero.update({eps1: 0, eps2: 0, Kc: 0})
    for (n_a, k) in ((2, 2), (2, 0), (3, 4), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, 1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, 1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^+ a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    for (n_a, k) in ((2, 1), (3, 3), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, -1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, -1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^- a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    res_models[mdl['name']] = (mdl, Pm, Fm, Amd)

mdl, Pm, Fm, Amd = res_models['SU(N)']
zero = {s: 0 for s in Pm.values()}
zero.update({eps1: 0, eps2: 0, Kc: 0})
say("   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:")
SUrows = []
for (R, lab) in ((0, '1'), (1, 'A')):
    for t in (1, -1):
        for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
            for k in ks:
                e = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
                e = sp.factor(sp.expand(e.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(e.subs(D**3, -6*z2s*D)))
                SUrows.append((f'A_{lab}^{"+" if t > 0 else "-"}', n_a, k, str(e)))
                say(f"      A_{lab}^{'+' if t > 0 else '-'} a^{n_a} Lt^{k}: {e}")
OUT['SU_system_all'] = SUrows
# Laurent projection that isolates C_F C_A^2 in SU(N): B = -2 t1 - 4 t_{-1} - 6 t_{-3}
tsym = sp.symbols('t3 t1 tm1 tm3')
cfN = (Nc**2 - 1)/(2*Nc)
basis = {'CA3': Nc**3, 'CFCA2': cfN*Nc**2, 'CF2CA': cfN**2*Nc, 'CF3': cfN**3}
proj = lambda e: [sp.expand(sp.expand(e).coeff(Nc, p)) for p in (1, -1, -3)]
for nm, bv in basis.items():
    t1_, tm1_, tm3_ = proj(sp.expand(bv))
    say(f"   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of {nm}: {sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)}")
check("the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3",
      [sp.expand(-2*x[0] - 4*x[1] - 6*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 1, 0, 0])
# and the one that isolates C_F^2 C_A: C = 4 t_{-1} + 12 t_{-3}
check("the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3",
      [sp.expand(4*x[1] + 12*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 0, 1, 0])
TSU = sp.expand(coef(Amd[(0, 1)], 3, 2).subs(zero).subs(PSI_REF).subs(kap, 1).subs(D**2, -6*z2s))
t1_, tm1_, tm3_ = proj(TSU)
say(f"   SU(N), eq. (system): T = {sp.expand(TSU)};  -2t1-4t_-1-6t_-3 = {sp.expand(-2*t1_-4*tm1_-6*tm3_)} (expected -30 zeta_2 + 0 x ell_+)")
check("SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+", sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_ + 30*z2s) == 0)

# SU(N) with all deformations: which Laurent combinations are free of the unknown constants
say("   SU(N) with all deformations (channel parameters free symbols):")
Amm = matched(mdl, Amd)
TSUd = sp.expand(coef(Amm[(0, 1)], 3, 2).subs(BASE))
K2SUd = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE))
t1_, tm1_, tm3_ = proj(TSUd)
Bsu = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      -2t1-4t_-1-6t_-3 of T: {sp.factor(Bsu)}")
say(f"      its free symbols: {sorted(str(s) for s in Bsu.free_symbols)}")
say("      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree")
say("       statement of Part 6 is what makes them drop out, see the report)")
OUT['SU_T_deformed'] = str(TSUd)
cfN_, caN_ = SU['CF'], Nc
colSU = {Pm[('r', 0, 1)]: cfN_*(rF*cfN_ + rA*caN_), Pm[('kP', 0, 1)]: kF*cfN_ + kA*caN_, Pm[('sig', 0, 1)]: sF*cfN_ + sA*caN_,
         Pm[('g', 0, 1)]: gF*cfN_ + gA*caN_, Pm[('r', 0, -1)]: cfN_*(rFm*cfN_ + rAm*caN_)}
TSUc = sp.expand(TSUd.subs(colSU))
t1_, tm1_, tm3_ = proj(TSUc)
Bsu_c = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):")
say(f"      -2t1-4t_-1-6t_-3 of T = {sp.factor(Bsu_c)}")
check("SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA",
      sp.expand(Bsu_c.subs({psi0: 0, gA: 0}) - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
check("SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)",
      set(sp.Poly(sp.expand(TSUc.subs({nf: 0, psi0: 0})*Nc**3), Nc).monoms()) <= {(6,), (4,), (2,), (0,)})

# ======================================================================================
# Part 8. Adjoint channel (SU(N)) and negative signature: what they test
# ======================================================================================
say("\nPart 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence")
TA = sp.expand(coef(Amm[(1, 1)], 3, 2).subs(BASE))
TAref = sp.expand(TA.subs({s: 0 for s in list(Pm.values()) + [eps1, eps2, Kc, alpha, beta, gamma, u, z2m, lam, ellp, ellm]}))
say(f"   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): {sp.collect(sp.factor_terms(TAref), [psi1, D])}")
TA_psi = sp.factor(sp.expand(sp.diff(TAref, psi1)*psi1).subs(psi0, 0))
say(f"   its psi1 part: {TA_psi}")
dA = sorted(set(str(s) for s in TA.free_symbols) - {'Delta', 'N_c', 'kappa', 'psi1', 'psi0'})
say(f"   A_A^+ a^3 Lt^2 depends on: {dA}")
OUT['adjoint_T'] = str(TAref)
OUT['adjoint_T_deps'] = dA

# ======================================================================================
# Part 9. SU(N_c) data only: which linear combinations of the measurable Laurent coefficients are free of
#         the unknown constants (first order in the deformations, colour forms of the channel parameters)
# ======================================================================================
say("\nPart 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)")
cfN_, caN_ = SU['CF'], Nc
bAN_ = -1/(2*Nc)
XAN_ = -(Nc**2 + 2)/(4*Nc**2)
X1N_ = cfN_*(caN_ - 2*cfN_)
cp = {}
formsub = {}
# singlet channel parameters: degree-2 constants C_F x (C_F, C_A); degree-1 kernels C_F, C_A
for t, tn in ((1, 'p'), (-1, 'm')):
    q = sp.symbols(f'r1F{tn} r1A{tn} k1F{tn} k1A{tn} s1F{tn} s1A{tn} g1F{tn} g1A{tn}')
    cp.update({str(x): x for x in q})
    formsub[Pm[('r', 0, t)]] = cfN_*(q[0]*cfN_ + q[1]*caN_)
    formsub[Pm[('kP', 0, t)]] = q[2]*cfN_ + q[3]*caN_
    formsub[Pm[('sig', 0, t)]] = q[4]*cfN_ + q[5]*caN_
    formsub[Pm[('g', 0, t)]] = q[6]*cfN_ + q[7]*caN_
    # adjoint: degree-2 constants from {b_A^2, C_F b_A, C_A b_A, X_A}; kernels C_F, C_A
    qa = sp.symbols(f'rAbb{tn} rAFb{tn} rAAb{tn} rAX{tn} kAF{tn} kAA{tn} sAF{tn} sAA{tn} gAF{tn} gAA{tn}')
    cp.update({str(x): x for x in qa})
    formsub[Pm[('r', 1, t)]] = qa[0]*bAN_**2 + qa[1]*cfN_*bAN_ + qa[2]*caN_*bAN_ + qa[3]*XAN_
    formsub[Pm[('kP', 1, t)]] = qa[4]*cfN_ + qa[5]*caN_
    formsub[Pm[('sig', 1, t)]] = qa[6]*cfN_ + qa[7]*caN_
    formsub[Pm[('g', 1, t)]] = qa[8]*cfN_ + qa[9]*caN_
kcA = sp.Symbol('kcA')
formsub[Kc] = kcA*caN_
nuis9 = list(cp.values()) + [kcA, eps1, eps2, alpha, beta, gamma, u, z2m, lam, ellp, ellm, psi0]
Am9 = {k: sp.expand(v.subs(formsub).subs(BASE)) for k, v in Amm.items()}
data_items = [((0, 1), 2, 1), ((0, 1), 2, 0), ((0, 1), 3, 3), ((0, 1), 3, 2),
              ((0, -1), 2, 0), ((0, -1), 3, 2),
              ((1, 1), 2, 1), ((1, 1), 2, 0), ((1, 1), 3, 3), ((1, 1), 3, 2),
              ((1, -1), 2, 0), ((1, -1), 3, 2)]
names9 = []
cols = {p: [] for p in nuis9 + [psi1]}
at0 = {p: 0 for p in nuis9}
at0.update({kap: 1, psi1: D**2/2})
for (key, n_a, k) in data_items:
    e = sp.expand(coef(Am9[key], n_a, k))
    if key[1] == -1:
        e = sp.expand(e/D)                     # negative signature: strip the explicit factor Delta
    lau = {}
    for p in nuis9 + [psi1]:
        dp = sp.expand(sp.diff(e, p).subs(at0))
        dp = sp.expand(dp.subs(D**2, -6*z2s))
        for pw in range(-7, 8):
            c = sp.expand(sp.expand(dp*Nc**7).coeff(Nc, pw + 7))
            lau.setdefault(pw, {})[p] = c
    for pw in sorted(lau):
        if any(lau[pw][p] != 0 for p in nuis9 + [psi1]):
            names9.append(f"{['S','A'][key[0]]}{'+' if key[1] > 0 else '-'} a^{n_a} Lt^{k} [N^{pw}]")
            for p in nuis9 + [psi1]:
                cols[p].append(lau[pw][p])
Jn = sp.Matrix([cols[p] for p in nuis9]).T          # rows = data coefficients, columns = nuisances
Jp = sp.Matrix(cols[psi1])
Jn = Jn.subs(z2s, 1)                                 # zeta_2 is a common number here; set to 1 for the linear algebra
Jp = Jp.subs(z2s, 1)
say(f"   {len(names9)} data coefficients, {len(nuis9)} nuisance parameters; rank of nuisance Jacobian = {Jn.rank()}")
aug = Jn.row_join(Jp)
say(f"   rank with the psi1 column added = {aug.rank()}  ({'psi1 is identifiable' if aug.rank() > Jn.rank() else 'psi1 is NOT identifiable'} from these data at first order)")
lns = Jn.T.nullspace()
say(f"   left null space of the nuisance Jacobian: {len(lns)} combinations free of the unknown constants")
inv9 = []
for v in lns:
    val = sp.simplify((v.T*Jp)[0])
    comb = {names9[i]: v[i] for i in range(len(names9)) if v[i] != 0}
    inv9.append((comb, val))
    say(f"      combination {comb}")
    say(f"         dependence on psi1 (per unit psi1, zeta_2 = 1): {val}")
OUT['SU_invariants_first_order'] = [({k: str(x) for k, x in c.items()}, str(v)) for c, v in inv9]
check("SU(N) data: psi1 is identifiable at first order in the deformations", aug.rank() > Jn.rank())

# ======================================================================================
# Part 10. The test in Born-normalized form; sensitivity controls; prediction table
# ======================================================================================
say("\nPart 10. Born-normalized form of the test, sensitivity controls, prediction table")
R3 = sp.expand(TSUc.subs({psi0: 0, gA: 0}) / (2*cfN_))
K2SUc = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE).subs(colSU).subs({psi0: 0, gA: 0}))
R2 = sp.expand(K2SUc/(2*cfN_))
R3s = sp.simplify(R3)
val1 = sp.simplify(sp.limit(R3s, Nc, 1))
say(f"   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: {val1}")
check("R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants", sp.expand(val1.subs(kap, 1) - 5*psi1) == 0)
Q = sp.simplify(R3s - 2*cfN_*R2)   # = Y/(2C_F), Y = T - 2C_F K2
Qn = sp.expand(sp.cancel(Q)*Nc**2)
s2_, s0_, sm2_ = [sp.expand(Qn.coeff(Nc, p)) for p in (4, 2, 0)]
bQ = sp.expand(-2*s0_ - 4*sm2_)
say(f"   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): {sp.factor(bQ)}")
check("C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)",
      sp.expand(bQ.subs({gF: 0, eps1: 0, lam: 0}) - (-20*kap**2*psi1 + 4*kap*psi1 + kA + sA)) == 0)
# control 1: a C_A^2 piece in the singlet one-loop constant would enter the C_F C_A^2 component
rho = sp.Symbol('rho_AA')
TSUr = sp.expand(TSUd.subs({Pm[('r', 0, 1)]: colSU[Pm[('r', 0, 1)]] + rho*caN_**2}).subs(colSU).subs({psi0: 0, gA: 0}))
t1_, tm1_, tm3_ = proj(TSUr)
bR = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = {sp.factor(bR)}")
check("control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)",
      sp.expand(bR - (12*kap**2*psi1 - 2*kap*psi1) - 2*rho) == 0)
# control 2: a multiplicative matching with a colour-dependent alpha = alpha_A C_A does not enter
alA = sp.Symbol('alpha_A')
TSUa = sp.expand(TSUd.subs(colSU).subs({psi0: 0, gA: 0}).subs(alpha, alA*caN_/cfN_))
t1_, tm1_, tm3_ = proj(sp.expand(sp.cancel(TSUa)))
bA_ = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
check("control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged",
      sp.expand(bA_ - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
# control 3: the projection is not blind: psi1 -> 0, kappa -> -1, T_rc -> -T_rc all change it
check("control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1",
      sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: 1, psi1: 0})) == 0 and sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: -1, psi1: -3*z2s}) + 42*z2s) == 0)

# prediction table (eq. (system), kappa = +1, psi^+ as written): general colour (singlet), SU(N), SU(3)
rowsT = []
genA = {k: sp.expand(v.subs(ZERO_G).subs(PSI_REF).subs(kap, 1).subs(GENSUB)) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            sue = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
            sue = sp.factor(sp.expand(sue.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(sue/D).subs(D**2, -6*z2s)))
            if R == 0 or (n_a <= 2):
                ge = sp.expand(coef(genA[(R, t)], n_a, k))
                ge = sp.factor(sp.expand(ge.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(ge/D).subs(D**2, -6*z2s)))
            else:
                ge = 'SU(N) only'
            su3v = sp.nsimplify(sp.expand(sue.subs(Nc, 3))) if not isinstance(sue, str) else ''
            pred = {(1, 0): 'Born', (2, 2): 'LL, predicted', (2, 1): 'NLL, zero in eq. (system), not predicted',
                    (2, 0): 'constant, depends on the one-loop constant, not predicted', (3, 4): 'LL, predicted',
                    (3, 3): 'NLL, zero in eq. (system), not predicted', (3, 2): 'NNLL, see the C_F C_A^2 component',
                    (3, 1): 'beyond NNLL', (3, 0): 'beyond NNLL'}[(n_a, k)] if t == 1 else \
                   {(1, 0): 'zero', (2, 2): 'zero', (2, 1): 'LL of F^-, predicted (tests kappa)', (2, 0): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 4): 'zero', (3, 3): 'LL of F^-, predicted', (3, 2): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 1): 'NNLL of F^- plus LL x Delta^2, not predicted', (3, 0): 'beyond NNLL'}[(n_a, k)]
            if R == 1 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component'
            if R == 0 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants'
            rowsT.append([f"A_{['1','A'][R]}^{'+' if t > 0 else '-'}", f"a^{n_a}", f"Lt^{k}" + ("" if t == 1 else " (x Delta)"), str(ge), str(sue), str(su3v), pred])
with open('prediction_table.tsv', 'w') as fh:
    fh.write("# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k\n")
    fh.write("# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)\n")
    fh.write("amplitude\torder\tpower\tgeneral_colour\tSU(N_c)\tSU(3)\tstatus\n")
    for r_ in rowsT:
        fh.write("\t".join(r_) + "\n")
say("   wrote prediction_table.tsv")

say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}   ({time.time() - T0:.1f} s)")
with open('results_sympy.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, sort_keys=True, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R6/C1/rerun_orig/amp_prediction_pari.gp <==
\\ Strand PREDICTION, engine 2: PARI/GP, written independently of amp_prediction.py (30 Sep 2026).
\\ Eq. (system) of the paper (draft v2, l. 480-485) solved order by order in a as Laurent series in w = omega,
\\ residues of e^{w Lt} eta^tau F give the amplitude (App. B, l. 1755-1766).  Lt is called L below; D = Delta.
\\ Deformations kept: kappa (ka), the omega-coefficient of psi^+ (p1; eq. (system): p1 = D^2/2), ell_+ (lp),
\\ ell_- (lm).  Everything else as in eq. (system).
w; L; D; CF; CA; M1; bA; ka; p1; lp; lm; N; z2;
default(parisizemax, 2*10^9);
PREC = 10;
ex = exp(w*D/2 + O(w^(PREC+4)));
exm = exp(-w*D/2 + O(w^(PREC+4)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh;
psip = p1*w;
Ep = exp(w*L + O(w^(PREC+4)))*ch; Em = exp(w*L + O(w^(PREC+4)))*sh;
\\ solve: C = Casimirs, B = Born weights, T = T_rc matrix; returns f[R][t][n], t = 1 (+), 2 (-)
{
ireesolve(C, B, T, nmax) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [psip, psim], el = [lp, lm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*ka*ps[t]*s;
        for (k = 1, m-1, rhs += (1 - el[t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);

\\ ---------- general colour, singlet exact (adjoint row represented by its row sum M1 = sum_R' T_AR' b_R')
C = [0, CA]; B = [CF, bA]; T = [0, -2*CF; 0, M1/bA];
f = ireesolve(C, B, T, 3);
sub(x) = substpol(subst(subst(x, M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2), D^2, -6*z2);
Tp = sub(polcoef(amp(f[1][1][3], 1), 2, L));
K2 = sub(polcoef(amp(f[1][1][2], 1), 0, L));
L4 = sub(polcoef(amp(f[1][1][3], 1), 4, L));
Am2 = subst(subst(polcoef(amp(f[1][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
Am3 = subst(subst(polcoef(amp(f[1][2][3], 2), 3, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
AAm2 = subst(subst(polcoef(amp(f[2][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
print("general colour, singlet, positive signature:");
print("  a^2 Lt^0 (p1, ka, lp general) = ", factor(K2));
print("  a^3 Lt^4 = ", factor(L4));
print("  a^3 Lt^2 (p1, ka, lp general) = ", Tp);
Tsys = subst(Tp, p1, -3*z2);
print("  a^3 Lt^2 at p1 = D^2/2 = -3 z2: ", factor(Tsys));
\\ the SymPy result (amp_prediction.out, Part 4), typed in:
Tsympy = -6*CF*z2*(6*CA^2*ka^2 - CA^2*ka - 20*CA*CF*ka^2 + 8*CA*CF*ka - 16*CF^2*lp + 16*CF^2*ka^2 - 12*CF^2*ka + CF^2);
print("  [", if (Tsys - Tsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
K2sympy = -3*CF*z2*(4*CA*ka - 8*CF*lp - 8*CF*ka + CF);
print("  [", if (subst(K2, p1, -3*z2) - K2sympy == 0, "ok", "FAIL"), "] a^2 constant equals the SymPy coefficient");
print("negative signature: a^2 Delta Lt coefficient ", factor(Am2/D), " ; a^3 Delta Lt^3 coefficient ", factor(Am3/D));
print("  [", if (subst(Am2/D, ka, 1) - 2*CF*(2*CA - 3*CF) == 0, "ok", "FAIL"), "] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1");
print("  [", if (subst(Am3/D, ka, 1) + 2*CF*(3*CA^2 - 12*CA*CF + 10*CF^2)/3 == 0, "ok", "FAIL"), "] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1");
\\ the C_F C_A^2 coefficient of Tp: write Tp as a polynomial in CF, CA
cB = polcoef(polcoef(Tp, 1, CF), 2, CA);
print("  C_F C_A^2 coefficient of a^3 Lt^2 = ", cB, "  -> kappa = 1: ", subst(cB, ka, 1), " ; with p1 = -3 z2: ", subst(subst(cB, ka, 1), p1, -3*z2));
print("  [", if (subst(subst(cB, ka, 1), p1, -3*z2) + 30*z2 == 0, "ok", "FAIL"), "] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp");
\\ psi^+ part minus 2 C_F x psi^+ part of the a^2 constant = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
Y = Tp - 2*CF*K2;
Ypsi = polcoef(Y, 1, p1)*p1;
print("  [", if (Ypsi + 4*ka*p1*CF*AAm2/D == 0, "ok", "FAIL"), "] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta");

\\ ---------- SU(N) two-channel matrices
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
g = ireesolve(Csu, Bsu, Tsu, 3);
TSU = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive singlet (kappa = 1) = ", factor(TSU));
TSUg = substpol(subst(subst(Tsys, CF, (N^2-1)/(2*N)), CA, N), ka, 1);
print("  [", if (TSU - TSUg == 0, "ok", "FAIL"), "] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N");
num = TSU*N^3;
t1 = polcoef(num, 4, N); tm1 = polcoef(num, 2, N); tm3 = polcoef(num, 0, N);
print("  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = ", -2*t1 - 4*tm1 - 6*tm3);
print("  [", if (-2*t1 - 4*tm1 - 6*tm3 + 30*z2 == 0, "ok", "FAIL"), "] SU(N): projection = -30 z2 for every ell_+");
AA = substpol(subst(subst(polcoef(amp(g[2][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = ", factor(AA));
AAsympy = -3*z2*(6*N^4 + 24*N^2*lp - 5*N^2 + 16*lp - 5)/(4*N^3);
print("  [", if (AA - AAsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
\\ mutation controls: each must change the projection
gm = ireesolve(Csu, Bsu, -Tsu, 3);
Tm = substpol(subst(subst(polcoef(amp(gm[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
nm = Tm*N^3; print("  control T_rc -> -T_rc: projection ", -2*polcoef(nm,4,N) - 4*polcoef(nm,2,N) - 6*polcoef(nm,0,N), " (must differ from -30 z2)");
T0 = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, 0), D^2, -6*z2);
n0 = T0*N^3; print("  control psi^+ = 0: projection ", -2*polcoef(n0,4,N) - 4*polcoef(n0,2,N) - 6*polcoef(n0,0,N), " (must be 0)");
Tk = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, -1), p1, D^2/2), D^2, -6*z2);
nk = Tk*N^3; print("  control kappa = -1: projection ", -2*polcoef(nk,4,N) - 4*polcoef(nk,2,N) - 6*polcoef(nk,0,N), " (expected -42 z2)");

\\ ---------- two further statements
Ysys = substpol(subst(Tp - 2*CF*K2, p1, D^2/2), D^2, -6*z2);
S3k = -48*ka*z2*CF*((CF - CA/2)^2 + 2*ka*(-(CA-2*CF)*(3*CA-4*CF)/4));
print("eq. (system): T - 2 C_F K2 = ", factor(subst(Ysys, p1, -3*z2)));
print("  [", if (subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, 1) == 0 && subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, -1) == 0, "ok", "FAIL"), "] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)");
R3 = TSU/((N^2-1)/N);
print("SU(N): R3 = a^3 Lt^2 / Born = ", factor(R3), " ; at N = 1: ", subst(R3, N, 1));
print("  [", if (subst(R3, N, 1) + 15*z2 == 0, "ok", "FAIL"), "] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+");


==> anc/numbers/deposit/R6/C1/rerun_orig/amp_prediction_pari.out <==
general colour, singlet, positive signature:
  a^2 Lt^0 (p1, ka, lp general) = [CF, 1; (8*p1*ka + (-24*z2*lp + 3*z2))*CF - 4*p1*ka*CA, 1]
  a^3 Lt^4 = Mat([CF, 3])
  a^3 Lt^2 (p1, ka, lp general) = (32*p1*ka^2 - 24*p1*ka + (96*z2*lp - 6*z2))*CF^3 + (-40*p1*ka^2 + 16*p1*ka)*CA*CF^2 + (12*p1*ka^2 - 2*p1*ka)*CA^2*CF
  a^3 Lt^2 at p1 = D^2/2 = -3 z2: [z2, 1; CF, 1; (16*ka^2 - 12*ka + (-16*lp + 1))*CF^2 + (-20*ka^2 + 8*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] equals the SymPy coefficient
  [ok] a^2 constant equals the SymPy coefficient
negative signature: a^2 Delta Lt coefficient [CF, 1; (4*ka - 1)*CF - 2*ka*CA, 1] ; a^3 Delta Lt^3 coefficient [CF, 1; (12*ka - 2)*CF^2 - 12*ka*CA*CF + 3*ka*CA^2, 1]
  [ok] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1
  [ok] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1
  C_F C_A^2 coefficient of a^3 Lt^2 = 12*p1*ka^2 - 2*p1*ka  -> kappa = 1: 10*p1 ; with p1 = -3 z2: -30*z2
  [ok] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp
  [ok] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
SU(N): a^3 Lt^2 positive singlet (kappa = 1) = [z2, 1; N, -3; N - 1, 1; N + 1, 1; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1]
  [ok] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N
  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = -30*z2
  [ok] SU(N): projection = -30 z2 for every ell_+
SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = [z2, 1; N, -3; (24*N^2 + 16)*lp + (6*N^4 - 5*N^2 - 5), 1]
  [ok] equals the SymPy coefficient
  control T_rc -> -T_rc: projection -42*z2 (must differ from -30 z2)
  control psi^+ = 0: projection 0 (must be 0)
  control kappa = -1: projection -42*z2 (expected -42 z2)
eq. (system): T - 2 C_F K2 = [z2, 1; CF, 1; (16*ka^2 - 4*ka - 8*lp)*CF^2 + (-20*ka^2 + 4*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)
SU(N): R3 = a^3 Lt^2 / Born = [z2, 1; N, -2; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1] ; at N = 1: -15*z2
  [ok] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+


==> anc/numbers/deposit/R6/C1/rerun_orig/prediction_table.tsv <==
# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k
# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)
amplitude	order	power	general_colour	SU(N_c)	SU(3)	status
A_1^+	a^1	Lt^0	2*C_F	(N_c - 1)*(N_c + 1)/N_c	8/3	Born
A_1^+	a^2	Lt^2	2*C_F**2	(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)	32/9	LL, predicted
A_1^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^2	Lt^0	-3*C_F*zeta2*(4*C_A - 8*C_F*ell_p - 7*C_F)	3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)	128*ell_p*zeta2/3 - 32*zeta2/3	constant, depends on the one-loop constant, not predicted
A_1^+	a^3	Lt^4	2*C_F**3/3	(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)	128/81	LL, predicted
A_1^+	a^3	Lt^3	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^3	Lt^2	-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F - 16*C_F**2*ell_p + 5*C_F**2)	3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	2048*ell_p*zeta2/9 - 424*zeta2/9	NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants
A_1^+	a^3	Lt^1	0	0	0	beyond NNLL
A_1^+	a^3	Lt^0	3*C_F*zeta2**2*(48*C_A**2*ell_m + 42*C_A**2 - 192*C_A*C_F*ell_m - 192*C_A*C_F*ell_p - 120*C_A*C_F + 192*C_F**2*ell_m + 384*C_F**2*ell_p**2 + 288*C_F**2*ell_p + 73*C_F**2)/2	3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)	32*ell_m*zeta2**2/3 + 4096*ell_p**2*zeta2**2/3 - 512*ell_p*zeta2**2 + 500*zeta2**2/9	beyond NNLL
A_1^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^1 (x Delta)	2*C_F*(2*C_A - 3*C_F)	(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)	16/3	LL of F^-, predicted (tests kappa)
A_1^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^4 (x Delta)	0	0	0	zero
A_1^-	a^3	Lt^3 (x Delta)	-2*C_F*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3	(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)	232/81	LL of F^-, predicted
A_1^-	a^3	Lt^2 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^1 (x Delta)	-C_F*zeta2*(24*C_A**2*ell_p + 39*C_A**2 - 96*C_A*C_F*ell_m - 96*C_A*C_F*ell_p - 108*C_A*C_F + 96*C_F**2*ell_m + 96*C_F**2*ell_p + 62*C_F**2)	zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	2560*ell_m*zeta2/9 - 32*ell_p*zeta2/9 - 1052*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_1^-	a^3	Lt^0 (x Delta)	0	0	0	beyond NNLL
A_A^+	a^1	Lt^0	-C_A + 2*C_F	-1/N_c	-1/3	Born
A_A^+	a^2	Lt^2	(C_A - 2*C_F)*(3*C_A - 2*C_F)/2	(2*N_c**2 + 1)/(2*N_c**2)	19/18	LL, predicted
A_A^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^2	Lt^0	3*zeta2*(C_A - 2*C_F)*(8*C_A*ell_p + 13*C_A - 16*C_F*ell_p - 14*C_F)/4	3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)	2*ell_p*zeta2/3 + 61*zeta2/12	constant, depends on the one-loop constant, not predicted
A_A^+	a^3	Lt^4	SU(N) only	-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)	-133/81	LL, predicted
A_A^+	a^3	Lt^3	SU(N) only	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^3	Lt^2	SU(N) only	-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	-58*ell_p*zeta2/9 - 109*zeta2/9	NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component
A_A^+	a^3	Lt^1	SU(N) only	0	0	beyond NNLL
A_A^+	a^3	Lt^0	SU(N) only	3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)	266*ell_m*zeta2**2/3 - 8*ell_p**2*zeta2**2/3 - 23*ell_p*zeta2**2 - 97*zeta2**2/36	beyond NNLL
A_A^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^1 (x Delta)	-(C_A - 2*C_F)*(5*C_A - 6*C_F)/2	-(2*N_c**2 + 3)/(2*N_c**2)	-7/6	LL of F^-, predicted (tests kappa)
A_A^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^4 (x Delta)	SU(N) only	0	0	zero
A_A^-	a^3	Lt^3 (x Delta)	SU(N) only	(19*N_c**2 + 5)/(6*N_c**3)	88/81	LL of F^-, predicted
A_A^-	a^3	Lt^2 (x Delta)	SU(N) only	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^1 (x Delta)	SU(N) only	-zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	40*ell_m*zeta2/9 - 266*ell_p*zeta2/9 - 62*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_A^-	a^3	Lt^0 (x Delta)	SU(N) only	0	0	beyond NNLL


==> anc/numbers/deposit/R6/C1/rerun_orig/results_sympy.json <==
{
 "B_CFCA2_of_T": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
 "C_CF2CA_of_Y": "4*eps1*gA - 20*eps1*kappa**2*psi0 + 8*eps1*kappa*psi0 + 2*gA*gF - 4*gA*kappa*psi0 + 2*gA*lam + 2*gF*kappa*psi0 + 2*kA - 40*kappa**2*lam*psi0 - 40*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + 2*sA",
 "K2_monomials": {
  "(1, 0, 1)": "eps1*gN + 2*gN*lam + rN",
  "(1, 1, 0)": "eps1*gA + 2*eps1*kappa*psi0 + 2*gA*lam + 4*kappa*lam*psi0 + 4*kappa*psi1 + rA + 2*sA",
  "(2, 0, 0)": "-(8*Delta**2*ell_p - Delta**2 - 4*alpha - 2*eps1**2 - 2*eps1*gF + 8*eps1*kappa*psi0 - 8*eps1*lam - 8*eps2 - 4*gF*lam + 16*kappa*lam*psi0 + 16*kappa*psi1 - 4*lam**2 - 2*rF - 4*sF)/2"
 },
 "N2_monomials": {
  "(1, 0, 1)": "2*gN",
  "(1, 1, 0)": "2*(gA + 2*kappa*psi0)",
  "(2, 0, 0)": "2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)"
 },
 "SU_T_deformed": "-2*Delta**2*N_c**3*ell_p + Delta**2*N_c**3/8 + 6*Delta**2*N_c*ell_p - 3*Delta**2*N_c/8 - 6*Delta**2*ell_p/N_c + 3*Delta**2/(8*N_c) + 2*Delta**2*ell_p/N_c**3 - Delta**2/(8*N_c**3) + N_c**3*alpha/4 + 3*N_c**3*eps1**2/4 + 3*N_c**3*eps1*lam/2 + 3*N_c**3*eps2/2 + N_c**3*lam**2/2 + 3*N_c**2*eps1*g_0p/2 + 3*N_c**2*g_0p*lam/2 + N_c**2*kP_0p/2 + 3*N_c**2*sig_0p/2 - 3*N_c*alpha/4 - 9*N_c*eps1**2/4 + N_c*eps1*kappa**2*psi0 + 3*N_c*eps1*kappa*psi0 - 9*N_c*eps1*lam/2 - 9*N_c*eps2/2 + N_c*g_0p**2/2 + 2*N_c*kappa**2*lam*psi0 + 2*N_c*kappa**2*psi1 + 2*N_c*kappa*lam*psi0 + 2*N_c*kappa*psi1 - 3*N_c*lam**2/2 + N_c*r_0p - 3*eps1*g_0p + g_0p*kappa*psi0 - 3*g_0p*lam + g_1m*kappa*psi0 - kP_0p - 3*sig_0p + 3*alpha/(4*N_c) + 9*eps1**2/(4*N_c) + eps1*kappa**2*psi0/N_c - 6*eps1*kappa*psi0/N_c + 9*eps1*lam/(2*N_c) + 9*eps2/(2*N_c) - g_0p**2/(2*N_c) + 2*kappa**2*lam*psi0/N_c + 2*kappa**2*psi1/N_c - 5*kappa*lam*psi0/N_c - 5*kappa*psi1/N_c + 3*lam**2/(2*N_c) - r_0p/N_c + 3*eps1*g_0p/(2*N_c**2) - g_0p*kappa*psi0/N_c**2 + 3*g_0p*lam/(2*N_c**2) - g_1m*kappa*psi0/N_c**2 + kP_0p/(2*N_c**2) + 3*sig_0p/(2*N_c**2) - alpha/(4*N_c**3) - 3*eps1**2/(4*N_c**3) - 2*eps1*kappa**2*psi0/N_c**3 + 3*eps1*kappa*psi0/N_c**3 - 3*eps1*lam/(2*N_c**3) - 3*eps2/(2*N_c**3) - 4*kappa**2*lam*psi0/N_c**3 - 4*kappa**2*psi1/N_c**3 + 3*kappa*lam*psi0/N_c**3 + 3*kappa*psi1/N_c**3 - lam**2/(2*N_c**3)",
 "SU_invariants_first_order": [
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S+ a^2 Lt^1 [N^0]": "1",
    "S+ a^2 Lt^1 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^0 [N^-2]": "1",
    "S+ a^2 Lt^0 [N^0]": "1",
    "S+ a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-5/9",
    "S+ a^2 Lt^1 [N^0]": "-5/18",
    "S+ a^3 Lt^3 [N^-1]": "13/9",
    "S+ a^3 Lt^3 [N^-3]": "4/3",
    "S+ a^3 Lt^3 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "5/9",
    "S+ a^2 Lt^1 [N^0]": "5/18",
    "S+ a^3 Lt^3 [N^-1]": "-4/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3",
    "S+ a^3 Lt^3 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "2",
    "S+ a^3 Lt^2 [N^-3]": "3",
    "S+ a^3 Lt^2 [N^1]": "1"
   },
   "-5"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "-1",
    "S+ a^3 Lt^2 [N^-3]": "-2",
    "S+ a^3 Lt^2 [N^3]": "1"
   },
   "5"
  ],
  [
   {
    "S- a^2 Lt^0 [N^-2]": "1",
    "S- a^2 Lt^0 [N^0]": "1",
    "S- a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-1/12",
    "S+ a^2 Lt^1 [N^0]": "1/3",
    "S+ a^3 Lt^3 [N^-1]": "2/3",
    "S+ a^3 Lt^3 [N^-3]": "1/2",
    "S- a^2 Lt^0 [N^-2]": "-3/2",
    "S- a^2 Lt^0 [N^0]": "-3/2",
    "S- a^3 Lt^2 [N^-1]": "1",
    "S- a^3 Lt^2 [N^-3]": "1",
    "S- a^3 Lt^2 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1/12",
    "S+ a^2 Lt^1 [N^0]": "-1/3",
    "S+ a^3 Lt^3 [N^-1]": "-2/3",
    "S+ a^3 Lt^3 [N^-3]": "-1/2",
    "S- a^2 Lt^0 [N^-2]": "3/2",
    "S- a^2 Lt^0 [N^0]": "3/2",
    "S- a^3 Lt^2 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1/2",
    "A+ a^3 Lt^3 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/2",
    "S+ a^3 Lt^3 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1",
    "A+ a^2 Lt^1 [N^0]": "1/2",
    "A+ a^3 Lt^3 [N^-1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-8/9",
    "S+ a^2 Lt^1 [N^0]": "1/18",
    "S+ a^3 Lt^3 [N^-1]": "1/9",
    "S+ a^3 Lt^3 [N^-3]": "-5/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^0]": "1",
    "A+ a^3 Lt^3 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/9",
    "S+ a^2 Lt^1 [N^0]": "-1/18",
    "S+ a^3 Lt^3 [N^-1]": "-1/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-1",
    "A- a^2 Lt^0 [N^-2]": "-1/2",
    "A- a^3 Lt^2 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S- a^2 Lt^0 [N^-2]": "1/2",
    "S- a^3 Lt^2 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-23/2",
    "A+ a^2 Lt^1 [N^0]": "17/2",
    "A- a^2 Lt^0 [N^0]": "19/6",
    "A- a^3 Lt^2 [N^-1]": "-19/3",
    "A- a^3 Lt^2 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-3/4",
    "S+ a^2 Lt^1 [N^0]": "-25/3",
    "S+ a^3 Lt^3 [N^-1]": "-2",
    "S+ a^3 Lt^3 [N^-3]": "-3/2",
    "S- a^2 Lt^0 [N^-2]": "-27/2",
    "S- a^2 Lt^0 [N^0]": "-7/3",
    "S- a^3 Lt^2 [N^-1]": "14/3",
    "S- a^3 Lt^2 [N^-3]": "13"
   },
   "0"
  ]
 ],
 "SU_system_all": [
  [
   "A_1^+",
   1,
   0,
   "(N_c - 1)*(N_c + 1)/N_c"
  ],
  [
   "A_1^+",
   2,
   2,
   "(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)"
  ],
  [
   "A_1^+",
   2,
   1,
   "0"
  ],
  [
   "A_1^+",
   2,
   0,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)"
  ],
  [
   "A_1^+",
   3,
   4,
   "(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   3,
   "0"
  ],
  [
   "A_1^+",
   3,
   2,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   1,
   "0"
  ],
  [
   "A_1^+",
   3,
   0,
   "3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)"
  ],
  [
   "A_1^-",
   1,
   0,
   "0"
  ],
  [
   "A_1^-",
   2,
   2,
   "0"
  ],
  [
   "A_1^-",
   2,
   1,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_1^-",
   2,
   0,
   "0"
  ],
  [
   "A_1^-",
   3,
   4,
   "0"
  ],
  [
   "A_1^-",
   3,
   3,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   2,
   "0"
  ],
  [
   "A_1^-",
   3,
   1,
   "Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   0,
   "0"
  ],
  [
   "A_A^+",
   1,
   0,
   "-1/N_c"
  ],
  [
   "A_A^+",
   2,
   2,
   "(2*N_c**2 + 1)/(2*N_c**2)"
  ],
  [
   "A_A^+",
   2,
   1,
   "0"
  ],
  [
   "A_A^+",
   2,
   0,
   "3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)"
  ],
  [
   "A_A^+",
   3,
   4,
   "-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   3,
   "0"
  ],
  [
   "A_A^+",
   3,
   2,
   "-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   1,
   "0"
  ],
  [
   "A_A^+",
   3,
   0,
   "3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)"
  ],
  [
   "A_A^-",
   1,
   0,
   "0"
  ],
  [
   "A_A^-",
   2,
   2,
   "0"
  ],
  [
   "A_A^-",
   2,
   1,
   "-Delta*(2*N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_A^-",
   2,
   0,
   "0"
  ],
  [
   "A_A^-",
   3,
   4,
   "0"
  ],
  [
   "A_A^-",
   3,
   3,
   "Delta*(19*N_c**2 + 5)/(6*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   2,
   "0"
  ],
  [
   "A_A^-",
   3,
   1,
   "-Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   0,
   "0"
  ]
 ],
 "T3_system_SU3": "2048*ell_p*zeta2/9 - 424*zeta2/9",
 "T3_system_general": "-6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)",
 "T_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)",
  "(2, 1, 0)": "2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)",
  "(3, 0, 0)": "-16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF"
 },
 "Y_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)",
  "(2, 1, 0)": "2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)",
  "(3, 0, 0)": "-8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF"
 },
 "adjoint_T": "Delta**2*N_c/4 + Delta**2/(8*N_c) - Delta**2/(8*N_c**3) + N_c*kappa**2*psi1 - 6*kappa**2*psi1/N_c + 9*kappa*psi1/(2*N_c) - 4*kappa**2*psi1/N_c**3 + 3*kappa*psi1/N_c**3",
 "adjoint_T_deps": [
  "Kc",
  "alpha",
  "beta",
  "ell_p",
  "eps1",
  "eps2",
  "g_0m",
  "g_1m",
  "g_1p",
  "kP_1p",
  "lam",
  "r_1p",
  "sig_1p",
  "u"
 ],
 "dependence_singlet_general": [
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "2*C_F**2"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "-3*C_F*zeta2*(4*C_A - 7*C_F)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "2*C_F**3/3"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^3",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^1",
   "system": "2*C_F*Delta*(2*C_A - 3*C_F)"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^3",
   "system": "-2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "0"
  }
 ]
}

==> anc/numbers/deposit/R6/C10/c10_control.out <==
=== SU(2)
  zeros of u reached by Newton from guesses {-7 + 4*I, -8 + 3*I, -13/2 + (7*I)/2, -8 + 6*I} : {-8.20652475218694083743255779589927883319`29.55209097354335 + 6.12727503532053808116141157996615089536`29.45137089914948*I, -6.3523226590772462290918582288974111771441002160133258489146`30.053521003737796 + 3.8928627350465094614352316131107151552153349971310517771504`30.101678233000097*I}
  box half-width 0.4 about -8.207`12.054322083150343 + 6.127`11.92738553005905*I: count u = 0.99999999999999999999954164063025041945`12.15051499783199 + 0``20.470092124589307*I, count v = -4.25092657676714341710918626840857253`7.431658321506985*^-23 - 1.874146843598270684369217316406541`6.099913341666237*^-24*I, |u_end/u_start - 1| = 2.6527515227661183`7.200485525067788*^-22, min|u|/|u0| = 0.38077982502958674163828439150034669556`12.
  box half-width 0.4 about -6.352`12.081265877262554 + 3.893`11.868639791561677*I: count u = 1.00000000000000000000005734961719318517`12.15051499783199 + 0``20.455475571489092*I, count v = -2.69699167308222010272758982509863503`7.433530238930734*^-23 + 1.2285146228216283132212458575988892`6.092323055577105*^-24*I, |u_end/u_start - 1| = 1.447191931058467439409389982257321076`7.126861857863085*^-22, min|u|/|u0| = 0.47166050624481456145710814495642000221`12.
=== SU(3)

FindRoot::lstol: The line search decreased the step size to within tolerance specified by AccuracyGoal and PrecisionGoal, but was unable to find a sufficient decrease in the merit function. You may need more than 40. digits of working precision to meet these tolerances.
  nearest zero of v (closed form) zp = -6.8006222097874369225678492512088268995`12.102772792267455 + 3.3723373917139896072114879643777385354`11.798155160727763*I
  class A (passes zp on the origin side): Newton zero -7.3702894936813030485541073496291058471`12.095616330233797 + 3.95289814030172857833966459283544398006`11.825047407048784*I last step 4.0944631742421234934`12.*^-16 iterations 14.`12.
  class B (passes zp on the far side):    Newton zero -7.61126037047878956097726332101677665863`12.103784105357697 + 3.729630183128002541651605122884935511`11.793993297407104*I last step 1.870193254232007268569`12.*^-16 iterations 14.`12.
  class A: box half-width 0.4 about -7.611`12.103772889938938 + 3.73`11.794039999806234*I: count u = 1.0000000000000000000001078044292342349`12.15051499783199 + 0``20.55660802327988*I, count v = 1.809377886805802342367494772404845476`9.273761151120937*^-21 + 1.157838243566623174378948132312378235`8.984642609391159*^-21*I, |u_end/u_start - 1| = 6.264545135815748579250019834382409989`7.588561874752018*^-22, min|u|/|u0| = 0.20628822361543661819999322179665477621`12.
  class B: box half-width 0.4 about -7.611`12.103772889938938 + 3.73`11.794039999806234*I: count u = 1.00000000000000000000001338494827978204`12.15051499783199 + 0``20.542808643688524*I, count v = 4.787215863574821872154236534293884707`8.696314883798077*^-22 + 7.12885325796672564731067543786808896`7.774014394295899*^-23*I, |u_end/u_start - 1| = 3.655245235713384293229972144708795724`7.49711685540936*^-22, min|u|/|u0| = 0.52600947875429737169578411258845232529`12.
  box half-width 0.3 about the zero of v -6.801`12.102786128319071 + 3.372`11.798100919425595*I: count v = 1.00000000000000000000031121701128388829`12.15051499783199 + 0``20.441591894843*I, |v| min ratio 0.57770179947533234339769711739692290224`12.
  Newton on v from -6.6+3.2i: -6.8006222097874375145401340958739670612`12.102772792267455 + 3.37233739171399010611470027691877841746`11.798155160727763*I  (closed form -6.8006222097874369225678492512088268995`12.102772792267455 + 3.3723373917139896072114879643777385354`11.798155160727763*I)
  box half-width 0.4 about -6.0+1.5i (class A): count u = -3.720591127101483127074770466408048929591`11.930008592102823*^-19 + 4.936846314191395438631166873770542464196`12.052846253766207*^-19*I, count v = -2.401770853747125231281824405663753170718`11.685079751886933*^-19 + 6.589987230470583927561757508265947378771`12.123432754722895*^-19*I
=== SU(4)
  nearest zero of v (closed form) zp = -8.35067260609040596257218609793191415694`12.11442180136637 + 3.55102296746430004570334440453109206951`11.743053825424163*I
  class A: Newton zero -8.73019232124770599934025592757359630136`12.107852929274268 + 4.06768922753716179707377633384013131387`11.776176883511418*I last step 2.2720130110185888829239`12.*^-16 iterations 14.`12.
  class B: Newton zero -8.96238513243208396255277932331157726266`12.111545511032114 + 3.97360642614075199965822093852710996386`11.758306757843414*I last step 1.31406663515357916901537`12.*^-15 iterations 14.`12.


==> anc/numbers/deposit/R6/C10/c10_control.wl <==
(* C10 control: the same NDSolve argument-principle method applied to small boxes in the left half
   plane that contain a known zero of u or of v.  a = 1 (w = omega/sqrt(a)).
   u is continued from the right half plane through the upper half plane.  In SU(3) and SU(4) the
   zeros of v are singular points of eq. (linear) (F_A^+ has poles there, u has logarithmic branch
   points), so the continuation of u into the left half plane depends on the side on which the path
   passes the zero of v nearest the target; both classes are computed and stated. *)
Get[FileNameJoin[{DirectoryName[$InputFileName], "c10_lib.wl"}]];

(* integrate along a polygon of vertices, starting from state st at the first vertex *)
polyRun[nc_, verts_, st_] := Fold[Function[{acc, k}, Module[{res = runPath[nc, seg[verts[[k]], verts[[k + 1]]], acc[[1]]]},
      {res[[1]], Min[acc[[2]], res[[2]]], Min[acc[[3]], res[[3]]]}]], {st, 1, 1}, Range[Length[verts] - 1]];

(* state at a point z reached from the right half plane along the polygon {H, w0+1, w0+1+2i, via..., z} *)
stateVia[nc_, via_, z_, H_: 40] := Module[{z0 = w0[nc], verts},
  verts = Join[{H, z0 + 1, z0 + 1 + 2 I}, via, {z}];
  polyRun[nc, verts, startState[nc, H]][[1]]];

(* argument-principle count around the square of half-width h centred at c, starting from state st at
   the lower-left corner; traversed counterclockwise; returns {count of zeros of u, count of zeros of v} *)
boxCount[nc_, st_, c_, h_] := Module[{v = {c - h - h I, c + h - h I, c + h + h I, c - h + h I, c - h - h I}, s = st, totU = 0, totV = 0, res, mins = {}},
  Do[res = runPath[nc, seg[v[[k]], v[[k + 1]]], s]; totU += res[[1, 5]]; totV += res[[1, 6]]; s = res[[1]];
     AppendTo[mins, {res[[2]], res[[3]]}], {k, 1, 4}];
  {totU/(2 Pi I), totV/(2 Pi I), Abs[s[[1]]/st[[1]] - 1], Min[mins[[All, 1]]], Min[mins[[All, 2]]]}];

(* Newton iteration for a zero of u (or of v), u and u' from integration along a straight segment from
   a base point; stopped if it leaves the disk of radius 3 about the starting guess *)
newtonGen[nc_, st_, base_, z1_, iu_, it_: 14] := Module[{z = SetPrecision[z1, 40], res, k = 0, step = 1},
  While[k < it && Abs[step] > 10^-24 && Abs[z - z1] < 3,
    res = solveUV[nc, seg[base, z][[1]], seg[base, z][[2]], st];
    step = res[[iu]]/res[[iu + 1]]; z = z - step; k++];
  {z, Abs[step], k, Abs[z - z1] < 3}];
newton[nc_, st_, base_, z1_] := newtonGen[nc, st, base, z1, 1];
newtonV[nc_, st_, base_, z1_] := newtonGen[nc, st, base, z1, 3];

pr[x__] := Print[Sequence @@ Map[If[NumericQ[#], ToString[N[#, 12], InputForm], #] &, {x}]];

(* ---------- SU(2): u has no singular point in the upper half plane (no F_A^+ term) ---------- *)
Module[{nc = 2, st, base, zs, guesses},
  pr["=== SU(2)"];
  base = -13/2 + 4 I;
  st = stateVia[nc, {-2 + 5 I}, base];
  guesses = {-7 + 4 I, -8 + 3 I, -13/2 + 7/2 I, -8 + 6 I};
  zs = Union[Select[Table[newton[nc, st, base, g], {g, guesses}], Last][[All, 1]], SameTest -> (Abs[#1 - #2] < 10^-15 &)];
  pr["  zeros of u reached by Newton from guesses ", guesses, " : ", zs];
  Do[Module[{c = Round[z, 1/1000], bst, bc},
      bst = runPath[nc, seg[base, c - 0.4 - 0.4 I], st][[1]];
      bc = boxCount[nc, bst, c, 4/10];
      pr["  box half-width 0.4 about ", c, ": count u = ", bc[[1]], ", count v = ", bc[[2]], ", |u_end/u_start - 1| = ", bc[[3]], ", min|u|/|u0| = ", bc[[4]]]],
    {z, zs}];
];

(* ---------- SU(3) ---------- *)
Module[{nc = 3, zp, stA, stB, baseA, baseB, zA, zB, c, bst, bc, stV},
  pr["=== SU(3)"];
  zp = z /. FindRoot[ParabolicCylinderD[-1/18, z/Sqrt[6]] == 0, {z, -6.8 + 3.4 I}, WorkingPrecision -> 40];
  pr["  nearest zero of v (closed form) zp = ", zp];
  (* class A: the path crosses the ray arg w = arg zp between the origin and zp *)
  baseA = -6.5 + 2 I;
  stA = stateVia[nc, {-2 + 1.5 I}, baseA];
  (* class B: the path crosses that ray beyond zp *)
  baseB = -8.2 + 4.6 I;
  stB = stateVia[nc, {-3 + 8 I, -8.6 + 6.0 I}, baseB];
  zA = newton[nc, stA, baseA, -7.3 + 3.2 I];
  zB = newton[nc, stB, baseB, -7.9 + 4.1 I];
  pr["  class A (passes zp on the origin side): Newton zero ", zA[[1]], " last step ", zA[[2]], " iterations ", zA[[3]]];
  pr["  class B (passes zp on the far side):    Newton zero ", zB[[1]], " last step ", zB[[2]], " iterations ", zB[[3]]];
  c = -7611/1000 + 3730/1000 I;
  Do[Module[{cls = cl[[1]], st = cl[[2]], base = cl[[3]]},
      bst = runPath[nc, seg[base, c - 0.4 - 0.4 I], st][[1]];
      bc = boxCount[nc, bst, c, 4/10];
      pr["  class ", cls, ": box half-width 0.4 about ", c, ": count u = ", bc[[1]], ", count v = ", bc[[2]],
        ", |u_end/u_start - 1| = ", bc[[3]], ", min|u|/|u0| = ", bc[[4]]]],
    {cl, {{"A", stA, baseA}, {"B", stB, baseB}}}];
  (* box about the zero of v: v is entire, so this count does not depend on the path *)
  stV = stateVia[nc, {-2 + 1.5 I}, -6.0 + 2.6 I];
  bst = runPath[nc, seg[-6.0 + 2.6 I, Round[zp, 1/1000] - 0.3 - 0.3 I], stV][[1]];
  bc = boxCount[nc, bst, Round[zp, 1/1000], 3/10];
  pr["  box half-width 0.3 about the zero of v ", Round[zp, 1/1000], ": count v = ", bc[[2]], ", |v| min ratio ", bc[[5]]];
  pr["  Newton on v from -6.6+3.2i: ", newtonV[nc, stV, -6.0 + 2.6 I, -6.6 + 3.2 I][[1]], "  (closed form ", zp, ")"];
  (* a box with no zero, next to the first: control that the method returns zero *)
  bst = runPath[nc, seg[baseA, -6.0 - 0.4 + (1.5 - 0.4) I], stA][[1]];
  bc = boxCount[nc, bst, -6.0 + 1.5 I, 4/10];
  pr["  box half-width 0.4 about -6.0+1.5i (class A): count u = ", bc[[1]], ", count v = ", bc[[2]]];
];

(* ---------- SU(4) ---------- *)
Module[{nc = 4, zp, stA, stB, baseA, baseB, zA, zB},
  pr["=== SU(4)"];
  zp = z /. FindRoot[ParabolicCylinderD[-1/32, z/Sqrt[8]] == 0, {z, -8.35 + 3.55 I}, WorkingPrecision -> 40];
  pr["  nearest zero of v (closed form) zp = ", zp];
  baseA = -8.0 + 2.3 I;
  stA = stateVia[nc, {-2 + 1.5 I}, baseA];
  baseB = -10.0 + 5.2 I;
  stB = stateVia[nc, {-3 + 9 I, -10.2 + 7.0 I}, baseB];
  zA = newton[nc, stA, baseA, -9.0 + 3.6 I];
  zB = newton[nc, stB, baseB, -9.2 + 4.3 I];
  pr["  class A: Newton zero ", zA[[1]], " last step ", zA[[2]], " iterations ", zA[[3]]];
  pr["  class B: Newton zero ", zB[[1]], " last step ", zB[[2]], " iterations ", zB[[3]]];
];


==> anc/numbers/deposit/R6/C10/c10_control2.out <==
straight from w0+1+2i (crosses the ray through zp1 beyond zp1): zero of u at -7.61126037047878909593859775546717021866`14.103784105357697 + 3.7296301831280025031771806564479339987`13.793993297407104*I, last Newton step 2.5303958983394937375369397938938`3.*^-27
from w0+1+10i (crosses beyond zp1, inside zp2): zero of u at -7.611260370478789127158979425531940038`14.103784105357697 + 3.7296301831280025062591827808633059289`13.793993297407104*I, last Newton step 2.5303958983390870673743084034666`3.*^-27
along the upper edge of the F_1^+ cut at height 1/2 (passes below zp1): zero of u at -7.37028949368130293415262980670259549741`14.095616330233797 + 3.95289814030172824889798275535097592224`13.825047407048784*I, last Newton step 0``30.372447114663117
between zp2 and zp3 (zp3 = -11.059+8.960i), then inward: zero of u at -7.57978351181373464748363832638540093604`14.10694422967119 + 3.57294873966602429312895550860965791782`13.780314213377462*I, last Newton step 0``29.866775398985183


==> anc/numbers/deposit/R6/C10/c10_control2.wl <==
(* C10 control, second part (SU(3)): the zero of u near -7.6+3.7i for three further continuation
   paths, to show which class of paths gives the printed value.  The zeros of v nearest the target are
   zp1 = -6.80062+3.37234i and zp2 = -9.17060+6.67515i (closed form, c10_vzeros.out). *)
Get[FileNameJoin[{DirectoryName[$InputFileName], "c10_lib.wl"}]];
newtonU[nc_, st_, base_, z1_] := Module[{z = SetPrecision[z1, 40], res, k = 0, step = 1},
  While[k < 14 && Abs[step] > 10^-24 && Abs[z - z1] < 3,
    res = solveUV[nc, seg[base, z][[1]], seg[base, z][[2]], st]; step = res[[1]]/res[[2]]; z = z - step; k++];
  {z, Abs[step], k}];
polyState[nc_, verts_] := Fold[runPath[nc, seg[#2[[1]], #2[[2]]], #1][[1]] &, startState[nc, verts[[1]]], Partition[verts, 2, 1]];
nc = 3; z0 = w0[3];
paths = {
  {"straight from w0+1+2i (crosses the ray through zp1 beyond zp1)", {40, z0 + 1, z0 + 1 + 2 I, -76/10 + 37/10 I}},
  {"from w0+1+10i (crosses beyond zp1, inside zp2)", {40, z0 + 1, z0 + 1 + 10 I, -76/10 + 37/10 I}},
  {"along the upper edge of the F_1^+ cut at height 1/2 (passes below zp1)", {40, z0 + 1, z0 + 1 + I/2, -z0 - 1 + I/2, -76/10 + 37/10 I}},
  {"between zp2 and zp3 (zp3 = -11.059+8.960i), then inward", {40, z0 + 1, z0 + 1 + 2 I, -2 + 12 I, -10 + 10 I, -105/10 + 75/10 I, -84/10 + 45/10 I}}};
Do[Module[{st = polyState[nc, p[[2]]], res},
    res = newtonU[nc, st, Last[p[[2]]], -76/10 + 37/10 I];
    Print[p[[1]], ": zero of u at ", ToString[N[res[[1]], 14], InputForm], ", last Newton step ", N[res[[2]], 3]]],
  {p, paths}];


==> anc/numbers/deposit/R6/C10/c10_count.out <==
=== SU(2)  H=60  r=1/20  time 2.1 s
  nc = 2.`12.
  H = 60.`12.
  r = 0.05`12.
  countU = 9.4941857178492003150549176505375859158`10.718884280498042*^-21 + 0``30.632654408802008*I
  countV = 2.228496986863649436476033312788128565`9.089277288864944*^-22 + 0``30.680669946566944*I
  cornerTopRelDiffFm = 3.99192627634347560391361125571674189646`9.575491554180346*^-20
  cornerBotRelDiffFm = 3.99192627634347560391361125571674189646`9.575491554180346*^-20
  cornerTopFmVsSeries = 1.98016355837855447069014110862941345813`9.601137257715061*^-20
  cornerTopFpVsClosed = 2.14854783936640164288290300558102677446`9.631867609756583*^-20
  nearW0FpVsClosed = 1.0098674911150802863257530752641524671`8.400446220060811*^-21
  seriesLastTermAtCorner = 9.85676397440736291002710250409`12.*^-105
  minAbsU = 0.64202893043432520043162694620421151012`12.
  minAbsV = 0.6893109863001459294856790137993390366`12.
  FmAtW0plusR = -0.31712509685790379100382219622470334749`12.
  uAtW0plusR = 1.55095398226787743814537387361559276791`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00411248879178550329727120889724213052`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00411248879178550329727120889724213052`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.0041124887917855032972712088971976857`12.
  FmOverW0AtW0 = -0.1344922637842604914104456607332097601`12.
  symmetryRightSide = 0``30.4146055093427
  symmetryLeftSide = 0``29.92133887709739
=== SU(3)  H=60  r=1/20  time 1.7000000000000002 s
  nc = 3.`12.
  H = 60.`12.
  r = 0.05`12.
  countU = 8.8493482766289614691815847822710678507`11.043366112150782*^-21 + 0``31.01188647420436*I
  countV = -5.10423616430175245538387396958620569`8.80404648715601*^-23 + 0``31.054072192793157*I
  cornerTopRelDiffFm = 1.097680317026678626349325344958133698096`10.13906705120096*^-19
  cornerBotRelDiffFm = 1.097680317026678626349325344958133698096`10.13906705120096*^-19
  cornerTopFmVsSeries = 1.135562937868118546116269650317669092561`10.446769891582692*^-19
  cornerTopFpVsClosed = 1.284749434921786055718968310644617218862`10.495931608646575*^-19
  nearW0FpVsClosed = 3.764572338056365901396449455039914141`9.00384666149295*^-21
  seriesLastTermAtCorner = 8.38436754842549406113793526`12.*^-89
  minAbsU = 0.83696967905850933290488937022458665685`12.
  minAbsV = 0.85959090172349729376496974395608598937`12.
  FmAtW0plusR = -0.15631566915632326335867472639346122285`12.
  uAtW0plusR = 1.19300674506105039328001724780738101742`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00134217445470552613278518454150841427`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00134217445470552613278518454150841427`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00134217445470552613278518454113839235`12.
  FmOverW0AtW0 = -0.0493652574984510159699345486010295301`12.
  symmetryRightSide = 0``30.76673949765909
  symmetryLeftSide = 0``30.30359936049753
=== SU(4)  H=60  r=1/20  time 1.5 s
  nc = 4.`12.
  H = 60.`12.
  r = 0.05`12.
  countU = 9.4784319387962755167331250497492107177`11.325210318295888*^-21 + 0``31.277036979694596*I
  countV = -5.543073644636725169325543824495963353`10.091737949435432*^-22 + 0``31.317771873648834*I
  cornerTopRelDiffFm = 5.55520323021002001062148923321498698902`10.143129894833896*^-20
  cornerBotRelDiffFm = 5.55520323021002001062148923321498698902`10.143129894833896*^-20
  cornerTopFmVsSeries = 5.74574221679389181324052550960654222701`10.305804970903184*^-20
  cornerTopFpVsClosed = 6.75290271950243091577955000412456531353`10.369029513552539*^-20
  nearW0FpVsClosed = 6.8248685555520913012278162907731354836`9.23415448778873*^-21
  seriesLastTermAtCorner = 9.3171068228088799193605516196419341864`12.*^-78
  minAbsU = 0.91003701958396673260027721298488164464`12.
  minAbsV = 0.92301406815696638116522350720837663775`12.
  FmAtW0plusR = -0.09848251235709358249201941753408004451`12.
  uAtW0plusR = 1.09802673702256711226033842728795045182`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00063174027774731272687612235864934153`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00063174027774731272687612235864934153`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00063174027774731272687612235862837045`12.
  FmOverW0AtW0 = -0.0261203758485969199238173847865445382`12.
  symmetryRightSide = 0``31.016560344001267
  symmetryLeftSide = 0``30.57080388846863
=== SU(2)  H=60  r=1/2  time 2.2 s
  nc = 2.`12.
  H = 60.`12.
  r = 0.5`12.
  countU = 4.6143649918859970446212188083361097277`10.391235885013197*^-21 + 0``30.59448855487257*I
  countV = 2.510014213679646455043395279174341265`9.138565195162414*^-22 + 0``30.656883839873107*I
  cornerTopRelDiffFm = 8.3170026576453430627641447854418258876`8.886153563995332*^-21
  cornerBotRelDiffFm = 8.3170026576453430627641447854418258876`8.886153563995332*^-21
  cornerTopFmVsSeries = 1.98016355837855447069014110862941345813`9.601137257715061*^-20
  cornerTopFpVsClosed = 2.14854783936640164288290300558102677446`9.631867609756583*^-20
  nearW0FpVsClosed = 2.1542736750663408429039736918230118305`8.97147314774937*^-21
  seriesLastTermAtCorner = 9.85676397440736291002710250409`12.*^-105
  minAbsU = 0.64632595803315925653257404115040626557`12.
  minAbsV = 0.69000903214953502966170727507804773722`12.
  FmAtW0plusR = -0.24275178155678825337983211871430830214`12.
  uAtW0plusR = 1.50349340414670858196094813579140036012`12.
  maxRelDevUonUpperArcVsUatW0 = 0.03962625705724329828189715754434332257`12.
  maxRelDevUonLowerArcVsUatW0 = 0.03962625705724329828189715754434332257`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.03962625705724329828189715754411268737`12.
  FmOverW0AtW0 = -0.13449226378426049140584078581865241277`12.
  symmetryRightSide = 0``30.4146055093427
  symmetryLeftSide = 0``29.93432024474046
=== SU(3)  H=60  r=1/2  time 1.8 s
  nc = 3.`12.
  H = 60.`12.
  r = 0.5`12.
  countU = 2.729939202185545560846626213735941142`10.523785188923188*^-21 + 0``30.979604126676268*I
  countV = 3.177442967144445058089309396576820698`9.596688564055148*^-22 + 0``31.03405829265345*I
  cornerTopRelDiffFm = 1.134041139852677582190248903873815652604`10.135575546977764*^-19
  cornerBotRelDiffFm = 1.134041139852677582190248903873815652604`10.135575546977764*^-19
  cornerTopFmVsSeries = 1.135562937868118546116269650317669092561`10.446769891582692*^-19
  cornerTopFpVsClosed = 1.284749434921786055718968310644617218862`10.495931608646575*^-19
  nearW0FpVsClosed = 9.6351565460019889741968723499234836473`9.666302084962405*^-21
  seriesLastTermAtCorner = 8.38436754842549406113793526`12.*^-89
  minAbsU = 0.83846948161669744733891948039118601947`12.
  minAbsV = 0.85983704113696659798927238917438611998`12.
  FmAtW0plusR = -0.12556829467993035104285390085194782471`12.
  uAtW0plusR = 1.18058242100649027852751276518122704768`12.
  maxRelDevUonUpperArcVsUatW0 = 0.01306529723621419994502596372600767365`12.
  maxRelDevUonLowerArcVsUatW0 = 0.01306529723621419994502596372600767365`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.01306529723621419994502596372579318119`12.
  FmOverW0AtW0 = -0.04936525749845101597060562233923655172`12.
  symmetryRightSide = 0``30.76673949765909
  symmetryLeftSide = 0``30.313992899048245
=== SU(4)  H=60  r=1/2  time 1.5 s
  nc = 4.`12.
  H = 60.`12.
  r = 0.5`12.
  countU = 2.146318711907551324574299834184674172`10.673605548510102*^-21 + 0``31.247889429044005*I
  countV = -6.200243445257708233013259185885735478`10.13929493472431*^-22 + 0``31.299947084599218*I
  cornerTopRelDiffFm = 5.67379668295019219823380075511399045406`9.979499735226923*^-20
  cornerBotRelDiffFm = 5.67379668295019219823380075511399045406`9.979499735226923*^-20
  cornerTopFmVsSeries = 5.74574221679389181324052550960654222701`10.305804970903184*^-20
  cornerTopFpVsClosed = 6.75290271950243091577955000412456531353`10.369029513552539*^-20
  nearW0FpVsClosed = 2.16823652775389818737100522618637382339`9.732961366468444*^-20
  seriesLastTermAtCorner = 9.3171068228088799193605516196419341864`12.*^-78
  minAbsU = 0.91071049224085509363587466278361299498`12.
  minAbsV = 0.92312393278079086654259343525083330164`12.
  FmAtW0plusR = -0.08124932618220411059310885639488712064`12.
  uAtW0plusR = 1.0925331955549228255480012420232165347`12.
  maxRelDevUonUpperArcVsUatW0 = 0.0061807288503960659247371533890052949`12.
  maxRelDevUonLowerArcVsUatW0 = 0.0061807288503960659247371533890052949`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00618072885039606592473715338886880657`12.
  FmOverW0AtW0 = -0.0261203758485969199260779814835789123`12.
  symmetryRightSide = 0``31.016560344001267
  symmetryLeftSide = 0``30.579986681699307
=== SU(2)  H=60  r=1/1000000  time 2.1 s
  nc = 2.`12.
  H = 60.`12.
  r = 1.`12.*^-6
  countU = 2.51853841419647741956976158487986906919`11.142764023947993*^-20 + 0``30.63875827504159*I
  countV = 1.914773261185048449050166395141111437`9.023403923924299*^-22 + 0``30.683618583927224*I
  cornerTopRelDiffFm = 2.06509419330774469605125789947909521246`9.284278598320364*^-20
  cornerBotRelDiffFm = 2.06509419330774469605125789947909521246`9.284278598320364*^-20
  cornerTopFmVsSeries = 1.98016355837855447069014110862941345813`9.601137257715061*^-20
  cornerTopFpVsClosed = 2.14854783936640164288290300558102677446`9.631867609756583*^-20
  nearW0FpVsClosed = 1.9085732241204609155682849893231265308`8.678648870451385*^-21
  seriesLastTermAtCorner = 9.85676397440736291002710250409`12.*^-105
  minAbsU = 0.64197646607082411971309027776527966697`12.
  minAbsV = 0.68930390789631032198218275435321976407`12.
  FmAtW0plusR = -0.32943714015223819753873050051276487311`12.
  uAtW0plusR = 1.55723058213947819893852604125968749267`12.
  maxRelDevUonUpperArcVsUatW0 = 8.235935514516443202449126584208`12.*^-8
  maxRelDevUonLowerArcVsUatW0 = 8.235935514516443202449126584208`12.*^-8
  maxRelDevUonLeftSegmentVsUatW0 = 8.235935514516443202449103788715`12.*^-8
  FmOverW0AtW0 = -0.13449226378426049140685048884433878009`12.
  symmetryRightSide = 0``30.4146055093427
  symmetryLeftSide = 0``29.920247292613546
=== SU(3)  H=60  r=1/1000000  time 1.7000000000000002 s
  nc = 3.`12.
  H = 60.`12.
  r = 1.`12.*^-6
  countU = 3.34060717747579471023695794490041639793`11.620391201801011*^-20 + 0``31.016654385870687*I
  countV = -1.48727234100136835322129600830396837`8.268517588896476*^-23 + 0``31.056500821490864*I
  cornerTopRelDiffFm = 1.097294465082975320721311472449340453806`10.13913553601373*^-19
  cornerBotRelDiffFm = 1.097294465082975320721311472449340453806`10.13913553601373*^-19
  cornerTopFmVsSeries = 1.135562937868118546116269650317669092561`10.446769891582692*^-19
  cornerTopFpVsClosed = 1.284749434921786055718968310644617218862`10.495931608646575*^-19
  nearW0FpVsClosed = 5.0480329281124893181514290292124692377`9.101075291717187*^-21
  seriesLastTermAtCorner = 8.38436754842549406113793526`12.*^-89
  minAbsU = 0.83695156731990141299169208050172847953`12.
  minAbsV = 0.85958840840666110511197508610475512091`12.
  FmAtW0plusR = -0.1612261446941367522031578509667674184`12.
  uAtW0plusR = 1.19458556665755826920725735161696767057`12.
  maxRelDevUonUpperArcVsUatW0 = 2.687104264000353560201742440508`12.*^-8
  maxRelDevUonLowerArcVsUatW0 = 2.687104264000353560201742440508`12.*^-8
  maxRelDevUonLeftSegmentVsUatW0 = 2.687104264000353560201740128214`12.*^-8
  FmOverW0AtW0 = -0.04936525749845101597231649178341776236`12.
  symmetryRightSide = 0``30.76673949765909
  symmetryLeftSide = 0``30.302671835074122
=== SU(4)  H=60  r=1/1000000  time 1.5 s
  nc = 4.`12.
  H = 60.`12.
  r = 1.`12.*^-6
  countU = 3.75510462749668678571621754888474007742`11.92317486828668*^-20 + 0``31.281166517628957*I
  countV = -7.609301214888885970355663894356699993`10.229338545457985*^-22 + 0``31.319909222794617*I
  cornerTopRelDiffFm = 5.6882591379059751901942622205089563039`10.018244412432862*^-20
  cornerBotRelDiffFm = 5.6882591379059751901942622205089563039`10.018244412432862*^-20
  cornerTopFmVsSeries = 5.74574221679389181324052550960654222701`10.305804970903184*^-20
  cornerTopFpVsClosed = 6.75290271950243091577955000412456531353`10.369029513552539*^-20
  nearW0FpVsClosed = 8.0399055341547932708300526732594556577`9.303231504698461*^-21
  seriesLastTermAtCorner = 9.3171068228088799193605516196419341864`12.*^-78
  minAbsU = 0.91002898264789524469607230437734838453`12.
  minAbsV = 0.92301295598262558218905392910028232682`12.
  FmAtW0plusR = -0.1011637203727984336092346620023293651`12.
  uAtW0plusR = 1.09871176063147721578907375066520307345`12.
  maxRelDevUonUpperArcVsUatW0 = 1.264547258122871619650553613617`12.*^-8
  maxRelDevUonLowerArcVsUatW0 = 1.264547258122871619650553613617`12.*^-8
  maxRelDevUonLeftSegmentVsUatW0 = 1.264547258122871619650515371027`12.*^-8
  FmOverW0AtW0 = -0.0261203758485969199285662980020663211`12.
  symmetryRightSide = 0``31.016560344001267
  symmetryLeftSide = 0``30.56995767608503
=== SU(2)  H=40  r=1/20  time 1.4000000000000001 s
  nc = 2.`12.
  H = 40.`12.
  r = 0.05`12.
  countU = 7.0916312899248116999588430795571437735`10.596497569025722*^-21 + 0``30.662635457170733*I
  countV = -1.6587286609516778283978299059922425153`9.964954527566011*^-21 + 0``30.71415731964364*I
  cornerTopRelDiffFm = 1.7673148788701769420099524817688725629`8.281192892525063*^-21
  cornerBotRelDiffFm = 1.7673148788701769420099524817688725629`8.281192892525063*^-21
  cornerTopFmVsSeries = 1.4472137189249328705776673713014222542`8.464758387204787*^-21
  cornerTopFpVsClosed = 1.7803254054407018485814550707896730618`8.56779701607684*^-21
  nearW0FpVsClosed = 1.2190614531362650177283078225589749912`8.482173495662376*^-21
  seriesLastTermAtCorner = 2.71213058593939124700944`12.*^-73
  minAbsU = 0.67524043850184599697578633358303988088`12.
  minAbsV = 0.72512383328326977304553867742039762915`12.
  FmAtW0plusR = -0.31712509685790379099899768752202434393`12.
  uAtW0plusR = 1.47413018594232635674158909808181616486`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00411248879178550329719639375800892796`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00411248879178550329719639375800892796`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00411248879178550329719639375765509621`12.
  FmOverW0AtW0 = -0.13449226378426049141458799899276409494`12.
  symmetryRightSide = 0``30.414383015878933
  symmetryLeftSide = 0``29.957644995643758
=== SU(4)  H=40  r=1/20  time 1. s
  nc = 4.`12.
  H = 40.`12.
  r = 0.05`12.
  countU = 1.03925987978969419542576160220673829095`11.372280948238226*^-20 + 0``31.309800014664376*I
  countV = 6.854488645446846849199134830850117996`10.19035489568463*^-22 + 0``31.353603903758067*I
  cornerTopRelDiffFm = 5.46240009288509846654592320903111716513`10.405057383968325*^-20
  cornerBotRelDiffFm = 5.46240009288509846654592320903111716513`10.405057383968325*^-20
  cornerTopFmVsSeries = 5.54483266636890972732988512349432364561`10.565783501646772*^-20
  cornerTopFpVsClosed = 8.97989230303260005827317945219121306221`10.707318861551105*^-20
  nearW0FpVsClosed = 5.697280718054593507311157519833844099`9.15718208568416*^-21
  seriesLastTermAtCorner = 1.9432690509622612908508946620374`12.*^-46
  minAbsU = 0.92152468887786130367537114704245411987`12.
  minAbsV = 0.9347488206656484277230977527692151618`12.
  FmAtW0plusR = -0.09848251235709358248666868341023523114`12.
  uAtW0plusR = 1.08415028324643480756362626704260377677`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00063174027774731272684386669502202619`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00063174027774731272684386669502202619`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00063174027774731272684386669455152469`12.
  FmOverW0AtW0 = -0.02612037584859691992592508170962163181`12.
  symmetryRightSide = 0``31.01620620349307
  symmetryLeftSide = 0``30.610988536221328
=== SU(2)  H=100  r=1/20  time 3.8000000000000003 s
  nc = 2.`12.
  H = 100.`12.
  r = 0.05`12.
  countU = 8.1446988598037420959944173602276068586`10.64898716250345*^-21 + 0``30.597249221960645*I
  countV = -7.53195589297325400665897711531411328`9.615068179263442*^-22 + 0``30.641359610003402*I
  cornerTopRelDiffFm = 3.40204348362714103543358050087362555561`9.72267456622433*^-20
  cornerBotRelDiffFm = 3.40204348362714103543358050087362555561`9.72267456622433*^-20
  cornerTopFmVsSeries = 3.40515871982772382170400185342904534687`9.993497413005409*^-20
  cornerTopFpVsClosed = 3.49150951793834535053078025145422098296`9.99803204975053*^-20
  nearW0FpVsClosed = 1.038013430984164445526817739433325343`8.411890358175873*^-21
  seriesLastTermAtCorner = 2.10970577090222956004399921074`12.*^-144
  minAbsU = 0.60239148089921919715782832806299985602`12.
  minAbsV = 0.64668294402606238147942417319091438354`12.
  FmAtW0plusR = -0.31712509685790379099977936769919400123`12.
  uAtW0plusR = 1.65331843909295028744913623421989322041`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00411248879178550329723642514900899873`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00411248879178550329723642514900899873`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00411248879178550329723642514868910895`12.
  FmOverW0AtW0 = -0.13449226378426049140465399576098708717`12.
  symmetryRightSide = 0``30.414719366287148
  symmetryLeftSide = 0``29.879264438562394
=== SU(3)  H=100  r=1/20  time 2.8000000000000003 s
  nc = 3.`12.
  H = 100.`12.
  r = 0.05`12.
  countU = 1.02418884042705852525948630042311052183`11.102359551124646*^-20 + 0``30.97456102240924*I
  countV = -2.853970055794636214316708993207903362`9.547369924645066*^-22 + 0``31.013191745651376*I
  cornerTopRelDiffFm = 1.12162328053972388428118692170987931951`9.074162732931834*^-20
  cornerBotRelDiffFm = 1.12162328053972388428118692170987931951`9.074162732931834*^-20
  cornerTopFmVsSeries = 1.05787132441426520785703951846880450015`9.457584991870974*^-20
  cornerTopFpVsClosed = 1.09066919936027524002863046605274565348`9.47327534487885*^-20
  nearW0FpVsClosed = 2.6401419670241608164987042933928405166`8.88321536229572*^-21
  seriesLastTermAtCorner = 1.93242993332391838431108473`12.*^-128
  minAbsU = 0.81362160522249022745756776495127477797`12.
  minAbsV = 0.83555731140430511313352420383926964042`12.
  FmAtW0plusR = -0.1563156691563232633737333890232510644`12.
  uAtW0plusR = 1.22739069494946074700626212426979384314`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00134217445470552613291582856313331298`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00134217445470552613291582856313331298`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00134217445470552613291582856276412259`12.
  FmOverW0AtW0 = -0.04936525749845101597087994883751601089`12.
  symmetryRightSide = 0``30.766884420424052
  symmetryLeftSide = 0``30.25895277867081
=== SU(4)  H=100  r=1/20  time 2.9000000000000004 s
  nc = 4.`12.
  H = 100.`12.
  r = 0.05`12.
  countU = 2.90050030678825562048952830286199392974`11.80557548167217*^-20 + 0``31.238603565902608*I
  countV = 1.88972249340616900010422444609506307648`11.619371144796533*^-20 + 0``31.27584491134396*I
  cornerTopRelDiffFm = 2.388590856821347750075709074853773924574`10.563814181222538*^-19
  cornerBotRelDiffFm = 2.388590856821347750075709074853773924574`10.563814181222538*^-19
  cornerTopFmVsSeries = 2.433661325358960880308351588997212983235`10.880514688923453*^-19
  cornerTopFpVsClosed = 2.508963574224112453507180866584338884333`10.894168000109461*^-19
  nearW0FpVsClosed = 5.264181475551649447209397104577386291`9.123511617048*^-21
  seriesLastTermAtCorner = 2.2999252482691263202291538888539628782`12.*^-117
  minAbsU = 0.89568379440151891110175570549607954331`12.
  minAbsV = 0.90841388230730579301592694593713985524`12.
  FmAtW0plusR = -0.09848251235709358249133301078903905191`12.
  uAtW0plusR = 1.11572261425438620914657156665832349353`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00063174027774731272687330588079399503`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00063174027774731272687330588079399503`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.0006317402777473127268733058806331959`12.
  FmOverW0AtW0 = -0.02612037584859691992621358642818871922`12.
  symmetryRightSide = 0``31.016741517850537
  symmetryLeftSide = 0``30.524610521957573


==> anc/numbers/deposit/R6/C10/c10_count.wl <==
(* C10 main run: argument-principle counts of zeros of u and v on w0 <= Re w <= H, |Im w| <= H
   (a = 1), with half-disk radius r about w0, for SU(2), SU(3), SU(4). *)
Get[FileNameJoin[{DirectoryName[$InputFileName], "c10_lib.wl"}]];
cases = ToExpression[If[StringQ[Environment["C10_CASES"]], Environment["C10_CASES"], "{{3,60,1/20}}"]];
Do[
  Module[{t, res},
    {t, res} = AbsoluteTiming[countRegion @@ cs];
    Print["=== SU(", cs[[1]], ")  H=", cs[[2]], "  r=", cs[[3]], "  time ", Round[t, 0.1], " s"];
    KeyValueMap[Print["  ", #1, " = ", ToString[N[#2, 12], InputForm]] &, res];
  ], {cs, cases}];


==> anc/numbers/deposit/R6/C10/c10_count_H200.out <==
=== SU(2)  H=200  r=1/20  time 10. s
  nc = 2.`12.
  H = 200.`12.
  r = 0.05`12.
  countU = 1.12308559322350283417698505154576757827`10.786124487161812*^-20 + 0``30.55295292237229*I
  countV = 1.1146548869191336908265159193494060843`9.7829879989819*^-21 + 0``30.592601213964997*I
  cornerTopRelDiffFm = 2.55075366368702785618770691408267494826`9.369917465092355*^-20
  cornerBotRelDiffFm = 2.55075366368702785618770691408267494826`9.369917465092355*^-20
  cornerTopFmVsSeries = 2.48063923608117134025530957435365691656`9.673667595444423*^-20
  cornerTopFpVsClosed = 2.4930473100102073965117114789028008592`9.675772661389924*^-20
  nearW0FpVsClosed = 3.019267511384221462594484946290550282`7.877953183046322*^-22
  seriesLastTermAtCorner = 2.866403469348333462376278422081451`12.*^-198
  minAbsU = 0.55242517063107300671668716570493893597`12.
  minAbsV = 0.59301505571496031487475401039553942817`12.
  FmAtW0plusR = -0.31712509685790379100896349648912468218`12.
  uAtW0plusR = 1.80300300409426322761852669901692296703`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00411248879178550329733199926455457721`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00411248879178550329733199926455457721`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00411248879178550329733199926454892674`12.
  FmOverW0AtW0 = -0.13449226378426049140170052204594212696`12.
  symmetryRightSide = 0``30.414767387661513
  symmetryLeftSide = 0``29.827603274314054
=== SU(3)  H=200  r=1/20  time 7.2 s
  nc = 3.`12.
  H = 200.`12.
  r = 0.05`12.
  countU = 1.53696101418535879254025743245298947673`11.275417422574101*^-20 + 0``30.92797915338292*I
  countV = 6.6148594441775771538798160766363617037`10.9093337682932*^-21 + 0``30.962545042263613*I
  cornerTopRelDiffFm = 2.179242298738692667974275733554970032149`10.659984186257018*^-19
  cornerBotRelDiffFm = 2.179242298738692667974275733554970032149`10.659984186257018*^-19
  cornerTopFmVsSeries = 2.175930685836260876092473279298309632441`10.908264437019328*^-19
  cornerTopFpVsClosed = 1.971424898789547658881644571313807390731`10.881251387776866*^-19
  nearW0FpVsClosed = 4.1875056804806140396478920644924169309`9.04142799821656*^-21
  seriesLastTermAtCorner = 2.709001854132239044645016824014`12.*^-182
  minAbsU = 0.78291486461789313355080276100708493265`12.
  minAbsV = 0.80400043861635644952316087783467944053`12.
  FmAtW0plusR = -0.15631566915632326335608596129831447877`12.
  uAtW0plusR = 1.27559569948570809552490081589512044099`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00134217445470552613278331593548709321`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00134217445470552613278331593548709321`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.0013421744547055261327833159352537005`12.
  FmOverW0AtW0 = -0.04936525749845101596516078571750750714`12.
  symmetryRightSide = 0``30.766945540493264
  symmetryLeftSide = 0``30.20439636175841
=== SU(4)  H=200  r=1/20  time 5.800000000000001 s
  nc = 4.`12.
  H = 200.`12.
  r = 0.05`12.
  countU = 3.73747254987599393592990178102783515603`11.911828597542256*^-20 + 0``31.190714529322076*I
  countV = 2.66664723392617657136734145628600374044`11.765237034502109*^-20 + 0``31.2239490409461*I
  cornerTopRelDiffFm = 5.217556445020696216171780831735628807388`11.311882390307396*^-19
  cornerBotRelDiffFm = 5.217556445020696216171780831735628807388`11.311882390307396*^-19
  cornerTopFmVsSeries = 5.215272245640897903446840198603458750141`11.479051801306838*^-19
  cornerTopFpVsClosed = 5.109143150310392041247164509352909354084`11.515330827183774*^-19
  nearW0FpVsClosed = 5.2012571611742663426924651910441309882`9.118315057528756*^-21
  seriesLastTermAtCorner = 3.319185852061095124971`12.*^-171
  minAbsU = 0.87651547012415646077425867489279095507`12.
  minAbsV = 0.88895549837978492782489447520890903537`12.
  FmAtW0plusR = -0.09848251235709358249902326492349283011`12.
  uAtW0plusR = 1.1401654460622731334917136226186833749`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00063174027774731272692259559837940262`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00063174027774731272692259559837940262`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00063174027774731272692259559797200166`12.
  FmOverW0AtW0 = -0.02612037584859691992394731019067950076`12.
  symmetryRightSide = 0``31.01681792081116
  symmetryLeftSide = 0``30.468333962886017


==> anc/numbers/deposit/R6/C10/c10_count_riccati.wl <==
(* C10, second implementation: the same region counts from the Riccati equation for F_A^- itself
   (eq. tower-Q), first order, with F_A^+ from its closed form (parabolic cylinder functions) and not
   from an integrated v, a different NDSolve method (explicit Runge-Kutta of order 8), and
   count = (1/2 pi i) closed integral of F_A^-/(2 a nc) dw.  The zeros of v are counted from the closed
   form by NIntegrate of F_A^+/(2 a nc) around the same contour.  a = 1. *)
Get[FileNameJoin[{DirectoryName[$InputFileName], "c10_lib.wl"}]];

ricPath[nc_, path_, F0_] := Module[{F, J, s, wf = path[[1]], dwf = path[[2]], sol, Q},
  Q[w_] := 1/nc + 4 F1p[nc, w]/(nc w) + 2 (nc^2 - 4) FApClosed[nc, w]/(nc w);
  sol = First@NDSolve[{
      F'[s] == (wf[s] F[s] - (2 nc/wf[s]) F[s] - F[s]^2 + Q[wf[s]])/(2 nc) dwf[s],
      J'[s] == F[s]/(2 nc) dwf[s],
      F[0] == SetPrecision[F0, 2 wp], J[0] == 0}, {F, J}, {s, 0, 1},
    WorkingPrecision -> wp, PrecisionGoal -> 20, AccuracyGoal -> 20, MaxSteps -> Infinity,
    Method -> {"ExplicitRungeKutta", "DifferenceOrder" -> 8}];
  {F[1], J[1]} /. sol];

closedV[nc_, path_] := NIntegrate[FApClosed[nc, path[[1]][s]]/(2 nc) path[[2]][s], {s, 0, 1},
   WorkingPrecision -> wp, PrecisionGoal -> 15, MaxRecursion -> 40];

countRic[nc_, H_, r_] := Module[{z0 = w0[nc], FH, p0, p1, p2, p3, p4, q1, q2, q3, q4, tot, paths, totV},
  FH = seriesF[nc, H][[1]];
  p0 = ricPath[nc, seg[H, z0 + r], FH];
  p1 = ricPath[nc, seg[H, H + I H], FH];
  p2 = ricPath[nc, seg[H + I H, z0 + I H], p1[[1]]];
  p3 = ricPath[nc, arc[z0, r, 0, Pi/2], p0[[1]]];
  p4 = ricPath[nc, seg[z0 + I r, z0 + I H], p3[[1]]];
  q1 = ricPath[nc, seg[H, H - I H], FH];
  q2 = ricPath[nc, seg[H - I H, z0 - I H], q1[[1]]];
  q3 = ricPath[nc, arc[z0, r, 0, -Pi/2], p0[[1]]];
  q4 = ricPath[nc, seg[z0 - I r, z0 - I H], q3[[1]]];
  tot = (p1[[2]] - q1[[2]]) + p2[[2]] - p4[[2]] - p3[[2]] + q3[[2]] + q4[[2]] - q2[[2]];
  (* counterclockwise boundary pieces for the closed-form count of zeros of v *)
  paths = {seg[H - I H, H + I H], seg[H + I H, z0 + I H], seg[z0 + I H, z0 + I r], arc[z0, r, Pi/2, -Pi/2],
           seg[z0 - I r, z0 - I H], seg[z0 - I H, H - I H]};
  totV = Total[closedV[nc, #] & /@ paths];
  <|"nc" -> nc, "H" -> H, "r" -> r, "countU_Riccati" -> tot/(2 Pi I), "countV_closedForm" -> totV/(2 Pi I),
    "cornerTopRelDiff" -> Abs[p2[[1]] - p4[[1]]]/Abs[p2[[1]]], "FmOverW0AtW0plusR" -> p0[[1]]/z0|>];

cases = ToExpression[If[StringQ[Environment["C10_CASES"]], Environment["C10_CASES"], "{{3,60,1/20}}"]];
Do[
  Module[{t, res},
    {t, res} = AbsoluteTiming[countRic @@ cs];
    Print["=== Riccati/closed form  SU(", cs[[1]], ")  H=", cs[[2]], "  r=", cs[[3]], "  time ", Round[t, 0.1], " s"];
    KeyValueMap[Print["  ", #1, " = ", ToString[N[#2, 12], InputForm]] &, res];
  ], {cs, cases}];


==> anc/numbers/deposit/R6/C10/c10_count_riccati_su2su4.out <==
=== Riccati/closed form  SU(2)  H=60  r=1/20  time 15.600000000000001 s
  nc = 2.`12.
  H = 60.`12.
  r = 0.05`12.
  countU_Riccati = 1.8338821872041238284976957424805115075`10.004797989860005*^-21 + 0``30.632654408802008*I
  countV_closedForm = 3.218974406736859039580651405763`3.422252105505731*^-28 + 0``30.878727000652958*I
  cornerTopRelDiff = 3.0344459064191077993546570044897071543`8.980240740149402*^-21
  FmOverW0AtW0plusR = -0.12946577865542619963242443576003005013`12.
=== Riccati/closed form  SU(4)  H=60  r=1/20  time 377.8 s
  nc = 4.`12.
  H = 60.`12.
  r = 0.05`12.
  countU_Riccati = 1.245607953007204244395553377291547299`10.443855194846773*^-21 + 0``31.277036979694596*I
  countV_closedForm = -2.550709109190177840823888634339`3.930051508750041*^-28 + 0``31.53852976153987*I
  cornerTopRelDiff = 4.5004294149515614739723579301789418077`9.181100208736733*^-21
  FmOverW0AtW0plusR = -0.02542807535011263903188257979587614574`12.


==> anc/numbers/deposit/R6/C10/c10_count_riccati_su3_test.out <==

                                                                                                                     19
                                                                                                ParabolicCylinderD[-(--), 10 Sqrt[6]]
                                                                                        1                            18
N::meprec: Internal precision limit $MaxExtraPrecision = 50. reached while evaluating -(--) ---------------------------------------------.
                                                                                        54                               1
                                                                                            Sqrt[6] ParabolicCylinderD[-(--), 10 Sqrt[6]]
                                                                                                                         18

                                                                                                                     19
                                                                                                ParabolicCylinderD[-(--), 10 Sqrt[6]]
                                                                                        1                            18
N::meprec: Internal precision limit $MaxExtraPrecision = 50. reached while evaluating -(--) ---------------------------------------------.
                                                                                        54                               1
                                                                                            Sqrt[6] ParabolicCylinderD[-(--), 10 Sqrt[6]]
                                                                                                                         18

                                                                                                                     19
                                                                                                ParabolicCylinderD[-(--), 10 Sqrt[6]]
                                                                                        1                            18
N::meprec: Internal precision limit $MaxExtraPrecision = 50. reached while evaluating -(--) ---------------------------------------------.
                                                                                        54                               1
                                                                                            Sqrt[6] ParabolicCylinderD[-(--), 10 Sqrt[6]]
                                                                                                                         18

General::stop: Further output of N::meprec will be suppressed during this calculation.
=== Riccati/closed form  SU(3)  H=60  r=1/20  time 411.40000000000003 s
  nc = 3.`12.
  H = 60.`12.
  r = 0.05`12.
  countU_Riccati = 1.4125344033722078824910014947474979729`10.246453858735737*^-21 + 0``31.01188647420436*I
  countV_closedForm = 5.03098966138410725395222811655`2.9722546009555235*^-29 + 0``31.265376597690807*I
  cornerTopRelDiff = 3.9725323931753413106095183354989416301`9.141694472561227*^-21
  FmOverW0AtW0plusR = -0.04786170352933782954150016077179920656`12.


==> anc/numbers/deposit/R6/C10/c10_count_su3_test.out <==
=== SU(3)  H=60  r=1/20  time 1.7000000000000002 s
  nc = 3.`12.
  H = 60.`12.
  r = 0.05`12.
  countU = 8.8493482766289614691815847822710678507`11.043366112150782*^-21 + 0``31.01188647420436*I
  countV = -5.10423616430175245538387396958620569`8.80404648715601*^-23 + 0``31.054072192793157*I
  cornerTopRelDiffFm = 1.097680317026678626349325344958133698096`10.13906705120096*^-19
  cornerBotRelDiffFm = 1.097680317026678626349325344958133698096`10.13906705120096*^-19
  cornerTopFmVsSeries = 1.135562937868118546116269650317669092561`10.446769891582692*^-19
  cornerTopFpVsClosed = 1.284749434921786055718968310644617218862`10.495931608646575*^-19
  nearW0FpVsClosed = 3.764572338056365901396449455039914141`9.00384666149295*^-21
  seriesLastTermAtCorner = 8.38436754842549406113793526`12.*^-89
  minAbsU = 0.83696967905850933290488937022458665685`12.
  minAbsV = 0.85959090172349729376496974395608598937`12.
  FmAtW0plusR = -0.15631566915632326335867472639346122285`12.
  uAtW0plusR = 1.19300674506105039328001724780738101742`12.
  maxRelDevUonUpperArcVsUatW0 = 0.00134217445470552613278518454150841427`12.
  maxRelDevUonLowerArcVsUatW0 = 0.00134217445470552613278518454150841427`12.
  maxRelDevUonLeftSegmentVsUatW0 = 0.00134217445470552613278518454113839235`12.
  FmOverW0AtW0 = -0.0493652574984510159699345486010295301`12.
  symmetryRightSide = 0``30.76673949765909
  symmetryLeftSide = 0``30.30359936049753


==> anc/numbers/deposit/R6/C10/c10_lib.wl <==
(* C10 library: argument-principle count of the zeros of u (poles of F_A^- = 2 a nc u'/u) and of
   v (poles of F_A^+ = 2 a nc v'/v), from NDSolve of the linear equations of App. E:
     4 a^2 nc^2 w u'' - 2 a nc (w^2 - 2 a nc) u' - (a/nc) [w + 4 F_1^+ + 2 (nc^2-4) F_A^+] u = 0   (eq. linear)
     4 a^2 nc^2 v'' - 2 a nc w v' - (a/nc) v = 0                                                 (F_A^+ equation)
   Units a = 1: w stands for omega/sqrt(a).  F_1^+ = (w - Sqrt[w - w0] Sqrt[w + w0])/2, w0 = sqrt(8 CF),
   which has its cut on [-w0, w0] only.  F_A^+ inside eq. (linear) is taken from the integrated v.
   Initial data at large |w| from the asymptotic series in 1/w^2, coefficients from the Riccati recursion
   (derived here order by order and checked equal to eq. (tower-recursion) in c10_setup.out).
   Written independently for calculation C10; no project program was read or reused. *)
$AllowInternet = False;
wp = 30;
(* mutation test only: a planted simple zero of u at zMut (unset in the production runs) *)
If[!ValueQ[zMut], zMut = None];

rec[nc_, nm_] := rec[nc, nm] = Module[{CF, f, c, d},
  CF = (nc^2 - 1)/(2 nc);
  f[n_] := (2 CF)^n CatalanNumber[n - 1];
  c = ConstantArray[0, nm]; d = ConstantArray[0, nm];
  c[[1]] = -1/nc; d[[1]] = -1/nc;
  Do[
    c[[n]] = -2 nc (2 n - 3) c[[n - 1]] + Sum[c[[k]] c[[n - k]], {k, 1, n - 1}];
    d[[n]] = -4 nc (n - 2) d[[n - 1]] + Sum[d[[k]] d[[n - k]], {k, 1, n - 1}] - 4/nc f[n - 1] - 2 (nc^2 - 4)/nc c[[n - 1]],
    {n, 2, nm}];
  {Table[f[n], {n, 1, nm}], c, d}];

w0[nc_] := Sqrt[8 (nc^2 - 1)/(2 nc)];
F1p[nc_, w_] := (w - Sqrt[w - w0[nc]] Sqrt[w + w0[nc]])/2;
FApClosed[nc_, w_] := Module[{nu = -1/(2 nc^2), t = w/Sqrt[2 nc]}, Sqrt[2 nc] nu ParabolicCylinderD[nu - 1, t]/ParabolicCylinderD[nu, t]];

(* asymptotic series values of F_A^- and F_A^+ at w, with the size of the last term kept *)
seriesF[nc_, w_, nm_: 90] := Module[{pr = rec[nc, nm], ww = N[w, 60]},
  {Sum[pr[[3, n]] ww^(1 - 2 n), {n, 1, nm}], Sum[pr[[2, n]] ww^(1 - 2 n), {n, 1, nm}],
   Abs[pr[[3, nm]] ww^(1 - 2 nm)]}];

(* state {u, U = u', v, V = v', Lu = int u'/u dw, Lv = int v'/v dw}; normalization u = v = 1 at the start *)
startState[nc_, w_] := Module[{sf = seriesF[nc, w]}, {1, sf[[1]]/(2 nc), 1, sf[[2]]/(2 nc), 0, 0}];

(* integrate along w(s), s in [0,1]; Lu and Lv restart from 0 on every path, so their final values are the
   increments of log u and log v along that path; returns {final state, min |u|/|u(0)|, min |v|/|v(0)|,
   u(s), v(s) as interpolating functions} *)
Clear[solvePath];
solvePath[nc_, wf_, dwf_, init_, opts___] := Module[{u, U, v, V, Lu, Lv, s, sol, fin, mu, mv, eqs},
  eqs = {
    u'[s] == U[s] dwf[s],
    U'[s] == (2 nc (wf[s]^2 - 2 nc) U[s] + (1/nc) (wf[s] + 4 F1p[nc, wf[s]] + 2 (nc^2 - 4) (2 nc V[s]/v[s])) u[s])/(4 nc^2 wf[s]) dwf[s],
    v'[s] == V[s] dwf[s],
    V'[s] == (2 nc wf[s] V[s] + v[s]/nc)/(4 nc^2) dwf[s],
    Lu'[s] == (U[s]/u[s] + If[NumericQ[zMut], 1/(wf[s] - zMut), 0]) dwf[s],
    Lv'[s] == V[s]/v[s] dwf[s],
    u[0] == init[[1]], U[0] == init[[2]], v[0] == init[[3]], V[0] == init[[4]], Lu[0] == 0, Lv[0] == 0};
  sol = First@NDSolve[SetPrecision[eqs, 2 wp], {u, U, v, V, Lu, Lv}, {s, 0, 1},
     WorkingPrecision -> wp, PrecisionGoal -> 22, AccuracyGoal -> 22, MaxSteps -> 400000, opts];
  fin = {u[1], U[1], v[1], V[1], Lu[1], Lv[1]} /. sol;
  mu = Min[Table[Abs[u[ss] /. sol], {ss, 0, 1, 1/1000}]]/Abs[init[[1]]];
  mv = Min[Table[Abs[v[ss] /. sol], {ss, 0, 1, 1/1000}]]/Abs[init[[3]]];
  {fin, mu, mv, u /. sol, v /. sol}];

seg[za_, zb_] := {Function[s, za + s (zb - za)], Function[s, zb - za]};
arc[c_, r_, ta_, tb_] := {Function[s, c + r Exp[I (ta + s (tb - ta))]], Function[s, I (tb - ta) r Exp[I (ta + s (tb - ta))]]};

runPath[nc_, path_, init_] := solvePath[nc, path[[1]], path[[2]], init];

Fm[st_, nc_] := 2 nc st[[2]]/st[[1]];
Fp[st_, nc_] := 2 nc st[[4]]/st[[3]];

(* count on the region w0 <= Re w <= H, |Im w| <= H with a half-disk of radius r about w0 removed *)
countRegion[nc_, H_, r_] := Module[{z0 = w0[nc], sH, p00, uw0, pw, p0, p1, p2, p3, p4, q1, q2, q3, q4, totU, totV, cU, cV, cornerU, cornerD, serTop, info, lo, hi},
  sH = startState[nc, H];
  p0 = runPath[nc, seg[H, z0 + r], sH];                   (* real axis, inward *)
  p1 = runPath[nc, seg[H, H + I H], sH];                  (* right side, up *)
  p2 = runPath[nc, seg[H + I H, z0 + I H], p1[[1]]];      (* top side, leftward *)
  p3 = runPath[nc, arc[z0, r, 0, Pi/2], p0[[1]]];         (* half-disk arc, upper quarter *)
  p4 = runPath[nc, seg[z0 + I r, z0 + I H], p3[[1]]];     (* left side, up *)
  q1 = runPath[nc, seg[H, H - I H], sH];
  q2 = runPath[nc, seg[H - I H, z0 - I H], q1[[1]]];
  q3 = runPath[nc, arc[z0, r, 0, -Pi/2], p0[[1]]];
  q4 = runPath[nc, seg[z0 - I r, z0 - I H], q3[[1]]];
  p00 = runPath[nc, seg[z0 + r, z0], p0[[1]]];             (* down to the branch point itself *)
  uw0 = p00[[1, 1]];
  pw = runPath[nc, seg[z0 + I r, z0], p3[[1]]];            (* left-side segment inside the half-disk *)
  totU = (p1[[1, 5]] - q1[[1, 5]]) + p2[[1, 5]] - p4[[1, 5]] - p3[[1, 5]] + q3[[1, 5]] + q4[[1, 5]] - q2[[1, 5]];
  totV = (p1[[1, 6]] - q1[[1, 6]]) + p2[[1, 6]] - p4[[1, 6]] - p3[[1, 6]] + q3[[1, 6]] + q4[[1, 6]] - q2[[1, 6]];
  cU = totU/(2 Pi I); cV = totV/(2 Pi I);
  (* consistency at the corners w0 +- i H, reached along two different stable paths *)
  cornerU = Abs[Fm[p2[[1]], nc] - Fm[p4[[1]], nc]]/Abs[Fm[p2[[1]], nc]];
  cornerD = Abs[Fm[q2[[1]], nc] - Fm[q4[[1]], nc]]/Abs[Fm[q2[[1]], nc]];
  serTop = seriesF[nc, z0 + I H];
  info = <|
    "nc" -> nc, "H" -> H, "r" -> r,
    "countU" -> cU, "countV" -> cV,
    "cornerTopRelDiffFm" -> cornerU, "cornerBotRelDiffFm" -> cornerD,
    "cornerTopFmVsSeries" -> Abs[Fm[p2[[1]], nc] - serTop[[1]]]/Abs[serTop[[1]]],
    "cornerTopFpVsClosed" -> Abs[Fp[p2[[1]], nc] - N[FApClosed[nc, z0 + I H], 40]]/Abs[N[FApClosed[nc, z0 + I H], 40]],
    "nearW0FpVsClosed" -> Abs[Fp[p3[[1]], nc] - N[FApClosed[nc, z0 + I r], 40]]/Abs[N[FApClosed[nc, z0 + I r], 40]],
    "seriesLastTermAtCorner" -> serTop[[3]],
    "minAbsU" -> Min[p0[[2]] , p1[[2]] , p2[[2]] , p3[[2]] , p4[[2]] , q1[[2]] , q2[[2]] , q3[[2]] , q4[[2]]],
    "minAbsV" -> Min[p0[[3]] , p1[[3]] , p2[[3]] , p3[[3]] , p4[[3]] , q1[[3]] , q2[[3]] , q3[[3]] , q4[[3]]],
    "FmAtW0plusR" -> Fm[p0[[1]], nc], "uAtW0plusR" -> p0[[1, 1]],
    "maxRelDevUonUpperArcVsUatW0" -> Max[Table[Abs[p3[[4]][ss]/uw0 - 1], {ss, 0, 1, 1/200}]],
    "maxRelDevUonLowerArcVsUatW0" -> Max[Table[Abs[q3[[4]][ss]/uw0 - 1], {ss, 0, 1, 1/200}]],
    "maxRelDevUonLeftSegmentVsUatW0" -> Max[Table[Abs[pw[[4]][ss]/uw0 - 1], {ss, 0, 1, 1/200}]],
    "FmOverW0AtW0" -> Fm[p00[[1]], nc]/z0,
    "symmetryRightSide" -> Abs[p1[[1, 5]] - Conjugate[q1[[1, 5]]]],
    "symmetryLeftSide" -> Abs[p4[[1, 5]] - Conjugate[q4[[1, 5]]]]
  |>;
  info];

(* u, u', v, v' only (no logarithms), for Newton iterations that end on a zero *)
solveUV[nc_, wf_, dwf_, init_] := Module[{u, U, v, V, s, sol, eqs},
  eqs = {
    u'[s] == U[s] dwf[s],
    U'[s] == (2 nc (wf[s]^2 - 2 nc) U[s] + (1/nc) (wf[s] + 4 F1p[nc, wf[s]] + 2 (nc^2 - 4) (2 nc V[s]/v[s])) u[s])/(4 nc^2 wf[s]) dwf[s],
    v'[s] == V[s] dwf[s],
    V'[s] == (2 nc wf[s] V[s] + v[s]/nc)/(4 nc^2) dwf[s],
    u[0] == init[[1]], U[0] == init[[2]], v[0] == init[[3]], V[0] == init[[4]]};
  sol = First@NDSolve[SetPrecision[eqs, 2 wp], {u, U, v, V}, {s, 0, 1},
     WorkingPrecision -> wp, PrecisionGoal -> 22, AccuracyGoal -> 22, MaxSteps -> 400000];
  {u[1], U[1], v[1], V[1]} /. sol];


==> anc/numbers/deposit/R6/C10/c10_mutation.out <==
planted zero at 20.`8.102059991327963 + 10.`7.801029995663981*I, r = 1/20: countU = 0.99999999999999999999424378424713060654`12.  expected 1
planted zero at 59.`8. + 59.`8.*I, r = 1/20: countU = 1.00000000000000000001507143914012503802`12.  expected 1
planted zero at 20.`7.644043686233678 + 61.`8.128343525580464*I, r = 1/20: countU = 0  expected 0
planted zero at 3.1659863237109041309`7.878844449913534 + 5.`8.07730541976545*I, r = 1/20: countU = 0  expected 0

NDSolve::nderr: Error test failure at s$7493 == 0.462869968285621096519414059619; unable to continue.

InterpolatingFunction::dmval: Input value {1} lies outside the range of data in the interpolating function. Extrapolation will be used.

InterpolatingFunction::dmval: Input value {1} lies outside the range of data in the interpolating function. Extrapolation will be used.

InterpolatingFunction::dmval: Input value {1} lies outside the range of data in the interpolating function. Extrapolation will be used.

General::stop: Further output of InterpolatingFunction::dmval will be suppressed during this calculation.

NDSolve::nderr: Error test failure at s$7621 == 0.462876749720346970104997596035; unable to continue.
planted zero at 3.2759863237109041309`8. + 0.01`8.*I, r = 1/20: countU = 0  expected 0

NDSolve::nderr: Error test failure at s$7741 == 0.999976957413580437611316603520; unable to continue.

General::stop: Further output of NDSolve::nderr will be suppressed during this calculation.
planted zero at 3.2759863237109041309`8. + 0.01`5.635170894456267*I, r = 1/1000: countU = 0.9999999974095117704957483904604094859`12.  expected 1
planted zero at 30.`7.928666248215634 - 40.`8.053604984823933*I, r = 1/20: countU = 1.00000000000000000000869393307775088721`12.  expected 1


==> anc/numbers/deposit/R6/C10/c10_mutation.wl <==
(* C10 mutation test of the region bookkeeping: a simple zero of u is planted at zMut by adding
   1/(w - zMut) to d(log u)/dw.  Expected counts: 1 inside the region, 0 outside it, 0 inside the
   removed half-disk, 1 there when the half-disk radius is shrunk below the distance to w0. *)
Get[FileNameJoin[{DirectoryName[$InputFileName], "c10_lib.wl"}]];
z0 = w0[3];
tests = {{20 + 10 I, 1/20, 1}, {59 + 59 I, 1/20, 1}, {20 + 61 I, 1/20, 0}, {z0 - 1/10 + 5 I, 1/20, 0},
         {z0 + 1/100 + 1/100 I, 1/20, 0}, {z0 + 1/100 + 1/100 I, 1/1000, 1}, {30 - 40 I, 1/20, 1}};
Do[zMut = t[[1]]; Module[{res = countRegion[3, 60, t[[2]]]},
    Print["planted zero at ", N[t[[1]], 8], ", r = ", t[[2]], ": countU = ", N[Chop[res["countU"], 10^-15], 12], "  expected ", t[[3]]]],
  {t, tests}];
zMut = None;


==> anc/numbers/deposit/R6/C10/c10_setup.out <==
SU(2): own series = printed recursion through n=14: f True, c+ True, d True
   d_1..d_5 = {-1/2, -11/4, 81/4, -5603/16, 137483/16}
SU(3): own series = printed recursion through n=14: f True, c+ True, d True
   d_1..d_5 = {-1/3, -7/3, 352/27, -19063/81, 1017736/243}
SU(4): own series = printed recursion through n=14: f True, c+ True, d True
   d_1..d_5 = {-1/4, -35/16, 309/32, -28499/256, -4063441/512}
SU(2) w=60: |FA+ closed - series(60 terms)| = ScientificForm[0``61.778692506706804, 3], last term of F_A^- series = ScientificForm[5.4384436384308790942310015385517593`20.*^-81, 3]
SU(2) w=60 + 60*I: |FA+ closed - series(60 terms)| = ScientificForm[0``61.9286666534769, 3], last term of F_A^- series = ScientificForm[6.67098386224771432971687789361115222`20.*^-99, 3]
SU(2) w=3 + 60*I: |FA+ closed - series(60 terms)| = ScientificForm[0``61.77815303769315, 3], last term of F_A^- series = ScientificForm[4.6876366939249633692307811855432462`20.044969390144082*^-81, 3]
SU(2) w=30 + 15*I: |FA+ closed - series(60 terms)| = ScientificForm[1.743110425503051501304569857`11.769086113966416*^-50, 3], last term of F_A^- series = ScientificForm[6.192960957708721175163221083426476956434535346`20.08019875206634*^-51, 3]
SU(3) w=60: |FA+ closed - series(60 terms)| = ScientificForm[0``61.955003283785395, 3], last term of F_A^- series = ScientificForm[2.104485759212317585068305645296572796751404338`20.*^-70, 3]
SU(3) w=60 + 60*I: |FA+ closed - series(60 terms)| = ScientificForm[0``62.10475832965079, 3], last term of F_A^- series = ScientificForm[2.58143532808332713751128903007677543988855865576`20.*^-88, 3]
SU(3) w=3 + 60*I: |FA+ closed - series(60 terms)| = ScientificForm[0``61.954023135331376, 3], last term of F_A^- series = ScientificForm[1.813949968519394593799148192054007017921136714`20.0449693901441*^-70, 3]
SU(3) w=30 + 15*I: |FA+ closed - series(60 terms)| = ScientificForm[2.6236908993171388955219334013509818125`22.122108449129236*^-40, 3], last term of F_A^- series = ScientificForm[2.396457333998631049664872780162509265`20.08019875206636*^-40, 3]
SU(4) w=60: |FA+ closed - series(60 terms)| = ScientificForm[0``62.080170932943446, 3], last term of F_A^- series = ScientificForm[4.788986145587365279823760778335166`20.*^-63, 3]
SU(4) w=60 + 60*I: |FA+ closed - series(60 terms)| = ScientificForm[0``62.229697652038006, 3], last term of F_A^- series = ScientificForm[5.8743367436935949156839315471703732`20.*^-81, 3]
SU(4) w=3 + 60*I: |FA+ closed - series(60 terms)| = ScientificForm[0``62.07873005838465, 3], last term of F_A^- series = ScientificForm[4.127840366702906734248843873858439`20.0449693901441*^-63, 3]
SU(4) w=30 + 15*I: |FA+ closed - series(60 terms)| = ScientificForm[4.82872000282920699232882199917882240649057293`29.513916188894562*^-33, 3], last term of F_A^- series = ScientificForm[5.45339920727533173498637179052150898386294785`20.08019875206634*^-33, 3]
SU(2): zeros of v in -20<=Re w<=0, 0<=Im w<=20: {}
SU(3): zeros of v in -20<=Re w<=0, 0<=Im w<=20: {}
SU(4): zeros of v in -20<=Re w<=0, 0<=Im w<=20: {}


==> anc/numbers/deposit/R6/C10/c10_setup.wl <==
(* C10 setup: series coefficients of F_1^+, F_A^+, F_A^- derived here from the Riccati equations
   of App. E (eq. tower-Q and the F_A^+ equation), checked against the printed recursion
   eq. (tower-recursion), and the closed form of F_A^+ (Weber / parabolic cylinder).
   Units: a = 1, so omega stands for omega/sqrt(a).  Written independently for calculation C10. *)
$AllowInternet = False;

ncList = {2, 3, 4};
nmax = 60;

(* order-by-order solution of the Riccati equations with an undetermined-coefficient ansatz,
   F = Sum_n e_n a^n w^(1-2n); x = a/w^2 *)
seriesCoeffs[nc_] := Module[{CF, F1, FAp, FAm, cc, dd, x, w, eqP, eqM, solP, solM, cvals, dvals, f1vals, a = 1, ord = 14},
  CF = (nc^2 - 1)/(2 nc);
  (* F_1^+ exact series from the closed form (w - Sqrt[w^2 - 8 a CF])/2 *)
  f1vals = Table[SeriesCoefficient[(1 - Sqrt[1 - 8 CF x])/2, {x, 0, n}], {n, 1, ord}];
  F1 = w Sum[f1vals[[n]] (1/w^2)^n, {n, 1, ord}];
  FAp = w Sum[cc[n] (1/w^2)^n, {n, 1, ord}];
  FAm = w Sum[dd[n] (1/w^2)^n, {n, 1, ord}];
  (* 2 a nc F' = w F - F^2 + a/nc *)
  eqP = Series[2 nc D[FAp, w] - (w FAp - FAp^2 + 1/nc), {w, Infinity, 2 ord - 2}];
  solP = Solve[Thread[CoefficientList[Normal[eqP] /. w -> 1/Sqrt[x], x][[1 ;; ord]] == 0], Table[cc[n], {n, 1, ord}]];
  (* 2 a nc F' = w F - (2 a nc/w) F - F^2 + Q, Q = a/nc + 4a/(nc w) F1 + 2a(nc^2-4)/(nc w) FA+ *)
  eqM = Series[2 nc D[FAm, w] - (w FAm - (2 nc/w) FAm - FAm^2 + 1/nc + 4/(nc w) F1 + 2 (nc^2 - 4)/(nc w) FAp), {w, Infinity, 2 ord - 2}] /. First[solP];
  solM = Solve[Thread[CoefficientList[Normal[eqM] /. w -> 1/Sqrt[x], x][[1 ;; ord]] == 0], Table[dd[n], {n, 1, ord}]];
  {f1vals, Table[cc[n], {n, 1, ord}] /. First[solP], Table[dd[n], {n, 1, ord}] /. First[solM]}
];

(* the printed recursion, eq. (tower-recursion) *)
printedRec[nc_, nm_] := Module[{CF, f, c, d},
  CF = (nc^2 - 1)/(2 nc);
  f[n_] := (2 CF)^n CatalanNumber[n - 1];
  c = ConstantArray[0, nm]; d = ConstantArray[0, nm];
  c[[1]] = -1/nc; d[[1]] = -1/nc;
  Do[
    c[[n]] = -2 nc (2 n - 3) c[[n - 1]] + Sum[c[[k]] c[[n - k]], {k, 1, n - 1}];
    d[[n]] = -4 nc (n - 2) d[[n - 1]] + Sum[d[[k]] d[[n - k]], {k, 1, n - 1}] - 4/nc f[n - 1] - 2 (nc^2 - 4)/nc c[[n - 1]],
    {n, 2, nm}];
  {Table[f[n], {n, 1, nm}], c, d}
];

Do[
  Module[{own, pr},
    own = seriesCoeffs[nc];
    pr = printedRec[nc, 14];
    Print["SU(", nc, "): own series = printed recursion through n=14: f ", own[[1]] === pr[[1]], ", c+ ", own[[2]] === pr[[2]], ", d ", own[[3]] === pr[[3]]];
    Print["   d_1..d_5 = ", ToString[own[[3]][[1 ;; 5]], InputForm]];
  ],
  {nc, ncList}];

(* closed form of F_A^+ against its asymptotic series at a few complex points *)
FApClosed[nc_, w_] := Module[{nu = -1/(2 nc^2), t = w/Sqrt[2 nc]}, Sqrt[2 nc] nu ParabolicCylinderD[nu - 1, t]/ParabolicCylinderD[nu, t]];
asym[coef_, w_, nt_] := Sum[coef[[n]] w^(1 - 2 n), {n, 1, nt}];
Do[
  Module[{pr = printedRec[nc, nmax], pts = {60, 60 + 60 I, 3 + 60 I, 30 + 15 I}},
    Do[
      Print["SU(", nc, ") w=", w, ": |FA+ closed - series(60 terms)| = ",
        ScientificForm[Abs[N[FApClosed[nc, w], 60] - N[asym[pr[[2]], w, nmax], 60]], 3],
        ", last term of F_A^- series = ", ScientificForm[Abs[N[pr[[3]][[nmax]] w^(1 - 2 nmax), 20]], 3]],
      {w, pts}]
  ], {nc, ncList}];

(* zeros of v (i.e. of D_nu(t), t = w/sqrt(2 nc)) in the upper-left quadrant, from the closed form *)
Do[
  Module[{nu = -1/(2 nc^2), grid, cands, roots},
    grid = Flatten[Table[{x, y, Abs[N[ParabolicCylinderD[nu, (x + I y)/Sqrt[2 nc]], 30]]}, {x, -20, 0, 1/2}, {y, 0, 20, 1/2}], 1];
    (* local minima of |D| on the grid as starting points *)
    cands = Select[grid, Function[p, p[[3]] < 10^-1 Max[1, Abs[Exp[-((p[[1]] + I p[[2]])^2/(4 2 nc))]]]]];
    roots = Union[Table[
       Module[{r = Quiet@FindRoot[ParabolicCylinderD[nu, z/Sqrt[2 nc]] == 0, {z, p[[1]] + I p[[2]]}, WorkingPrecision -> 40]},
         Round[z /. r, 10^-12]], {p, cands}], SameTest -> (Abs[#1 - #2] < 10^-8 &)];
    roots = Select[roots, -20 <= Re[#] <= 0 && 0 <= Im[#] <= 20 && Abs[N[ParabolicCylinderD[nu, #/Sqrt[2 nc]], 30]] < 10^-20 &];
    Print["SU(", nc, "): zeros of v in -20<=Re w<=0, 0<=Im w<=20: ", N[SortBy[roots, Abs], 10]];
  ], {nc, ncList}];


==> anc/numbers/deposit/R6/C10/c10_vzeros.out <==
SU(2): zeros of v found by FindRoot (upper half plane, |w|<~60): 55
   {-5.05296125472223092469195310374277608808`12.076848375984923 + 3.21127724535873754671468128605315638507`11.87998020979653*I, -7.16913272471088588951722393361844843875`12.041621212603015 + 5.78506794087447254928418147444645472304`11.948463055643858*I, -8.77577020846602796424716576504794199747`12.029129580491023 + 7.5945841202504384282348209958445159392`11.966348334542701*I, -10.12463294888749694529840433947258477882`12.022631551706713 + 9.06734356083619101588223268104171033939`11.974732335553071*I, -11.31057812518236989273548733572236904805`12.01861075548684 + 10.33992640917347950990232995716683452806`11.97964339943741*I, -12.38151501314842694548372486024084156955`12.015861759551829 + 11.476241515056427012562494369801821815`11.982887650263587*I, -13.36564176260695598129670665064965072727`12.013855931869541 + 12.51218607584342778388932268818893133551`11.98519930966335*I, -14.28121935801624824470740917157653996067`12.012323654874793 + 13.47026926136608366546926966351946317094`11.986934642008231*I, -15.14087791885801390468656619383843482475`12.011112496293592 + 14.36569252122802794230655220290433250592`11.988288005243547*I, -15.95378471049581022408934692068103693099`12.010129555824868 + 15.20928747131541722237473349555534021652`11.989374697276368*I, -16.72684397126712091802668589641443857566`12.009314875269325 + 16.00909199793607696469177289183323175581`11.990267569810314*I, -17.46540979610930006792039079563430919139`12.008627966076974 + 16.77126398702947580740239438088275826107`11.991014980982758*I, -18.17373384135718525963148740912731532378`12.00804046597353 + 17.50064380220669957687319937404366128485`11.991650328076899*I, -18.85525930165331510040755716214196664275`12.007531895186291 + 18.20111752276688981439721016227873837687`11.99219743975892*I, -19.51282114703327131015879066271249304889`12.007087083375003 + 18.87586088436061411986773396269014809335`11.992673787435177*I, -20.14878676008445288414634302034709953819`12.006694545670495 + 19.52750853942765244688908297222855153342`11.993092481428551*I, -20.76515732335062823485678579783499970565`12.006345422211522 + 20.15827479264122511331216420805790961886`11.993463557503857*I, -21.36364257115548074464842063276127375338`12.006032765058277 + 20.77004179083651153621630932262331216385`11.993794832122228*I}
   argument-principle count of zeros of D_nu in -30<=Re w<=30, 0<Im w<=30: 34.999999999999999999999510164042068373`12.15051499783199 + 0``20.80170149766899*I; FindRoot zeros in that box: 35
SU(3): zeros of v found by FindRoot (upper half plane, |w|<~60): 40
   {-6.80062220978743716906778225604487674664`12.102772792267455 + 3.37233739171399004601743202339605151522`11.798155160727763*I, -9.1705978322916908652557512368481715139`12.058195134542615 + 6.67514870366214443316553008063791340703`11.920258431256178*I, -11.05939905250090119051750221810745654195`12.040931703893111 + 8.96019659548977391217581362216656676952`11.949517713663408*I, -12.66795652711796278816967694347395205786`12.031797082143523 + 10.80548256549134543948146687031892957269`11.96273468476634*I, -14.09193767294108111632653562093591937306`12.026114811641719 + 12.3926886328256796086173805068856012246`11.970309636117916*I, -15.38300223459473093284858119522377492346`12.022223306499322 + 13.80568822783484065685159938838943669953`11.975240264913655*I, -16.57255434439753276044072832838896292339`12.019383085118696 + 15.09113841289676637069184358206188703087`11.97871563568276*I, -17.68132399353909907039996195785238751276`12.01721421116775 + 16.27808464226532223522340006288044744184`11.981302731291*I, -18.7238317564435039854113618168173483055`12.015501020399878 + 17.38603311050804070459072805679993807903`11.983306792667152*I, -19.71071243946490889283314586509280470263`12.014111778149068 + 18.42882074364721888244922047248007209634`11.984907001801098*I, -20.65002971145440916217061620071643385147`12.01296135478047 + 19.41667812922085243429460933501499968791`11.986215605283059*I, -21.54806958630597605829790993549976712618`12.011992226073497 + 20.357419140765277375819777681735211653`11.98730657516735*I}
   argument-principle count of zeros of D_nu in -30<=Re w<=30, 0<Im w<=30: 23.00000000000000000000038398155867635454`12.15051499783199 + 0``20.540392292810722*I; FindRoot zeros in that box: 23
SU(4): zeros of v found by FindRoot (upper half plane, |w|<~60): 31
   {-8.35067260609040596257218609793191415694`12.11442180136637 + 3.55102296746430004570334440453109206951`11.743053825424163*I, -10.89477241750402595376758788655205561681`12.067445520772374 + 7.43736268054767050116355189939186686583`11.901646318367963*I, -13.00859157810977077836467298829066703315`12.047765624539398 + 10.11904237060574597725868320124629045262`11.938674760281549*I, -14.82982620883255423856742772910425789966`12.03716809893311 + 12.27712874448192792919489301581580494944`11.955128847493471*I, -16.45076597495646189113305915894661964674`12.03053300486569 + 14.12906027382031100798090835706359327082`11.96446015844723*I, -17.92493550737494851539261635065359595444`12.025975854703189 + 15.77505665610286221970557582502290867339`11.970489180608002*I, -19.28590091184966164269296112480613265885`12.022645275295318 + 17.27069758023680445138274223964817659102`11.97471522370332*I, -20.55620779398639159486931485295402206931`12.020100369864569 + 18.65048288640742037495319853105737835735`11.977847451496523*I, -21.75182428401010825602020885686490197407`12.018089703186224 + 19.9375236042546760453210004832092403825`11.980265231485939*I}
   argument-principle count of zeros of D_nu in -30<=Re w<=30, 0<Im w<=30: 16.99999999999999999999676023364200134297`12.15051499783199 + 0``20.07452267304871*I; FindRoot zeros in that box: 17


==> anc/numbers/deposit/R6/C10/c10_vzeros.wl <==
(* C10: zeros of v = e^{t^2/4} D_nu(t), t = w/sqrt(2 nc), nu = -1/(2 nc^2), in the upper half w plane,
   from the closed form; a = 1 (w = omega/sqrt(a)).  FindRoot from a grid of starting points, then an
   argument-principle count of D_nu on a large box as a completeness check. *)
$AllowInternet = False;
Do[
  Module[{nu = -1/(2 nc^2), s = Sqrt[2 nc], D0, roots, cnt, box},
    D0[z_] := ParabolicCylinderD[nu, z/s];
    roots = Table[
      Quiet@Check[z /. FindRoot[D0[z] == 0, {z, x + I y}, WorkingPrecision -> 40, MaxIterations -> 200], Nothing],
      {x, -40, 60, 2}, {y, 0, 40, 2}];
    roots = Select[Flatten[roots], NumericQ[#] && Abs[N[D0[#], 40]] < 10^-25 && Im[#] >= -10^-20 &];
    roots = Union[roots, SameTest -> (Abs[#1 - #2] < 10^-15 &)];
    roots = SortBy[roots, Abs];
    Print["SU(", nc, "): zeros of v found by FindRoot (upper half plane, |w|<~60): ", Length[roots]];
    Print["   ", ToString[N[Select[roots, Abs[#] < 30 &], 12], InputForm]];
    (* argument principle for D_nu itself on the box -30<=Re<=30, 0.001<=Im<=30 *)
    box = {-30 + I/1000, 30 + I/1000, 30 + 30 I, -30 + 30 I, -30 + I/1000};
    cnt = Sum[NIntegrate[D[D0[z], z]/D0[z] /. z -> box[[k]] + tt (box[[k + 1]] - box[[k]]), {tt, 0, 1},
            WorkingPrecision -> 30, MaxRecursion -> 30, AccuracyGoal -> 12] (box[[k + 1]] - box[[k]]), {k, 1, 4}]/(2 Pi I);
    Print["   argument-principle count of zeros of D_nu in -30<=Re w<=30, 0<Im w<=30: ", N[cnt, 12],
      "; FindRoot zeros in that box: ", Count[roots, r_ /; -30 <= Re[r] <= 30 && 0 < Im[r] <= 30]];
  ], {nc, {2, 3, 4}}];


==> anc/numbers/deposit/R6/C11/COPIED_FROM_sha256.txt <==
8d572e37ab24bad29923502f29b5c05d0232d2048cc38ec0fa3f4a2a4c51bf52  count_params_orig.py
2e085cd90a4381ef27de194a90eb62e886be0ffcc48e8da7060ae9c827de5911  iree_orig.py
68e6cad8fa1d2e68af8a28737b0a0cb584d198bfba07ea46132e813da000ef2e  p4m_fit_orig.py
c51c4e16227d4a1fde34a9de479bdf230d3affee64d468900a28611bc1fe77c3  p4m_groups.py
4bce44f0379c83f115f5c783a178ba31a32933622b2acf431be88301f61e14c0  p4m_robust_orig.py
094652ab908425b7738e6153b66ea57f70cc070561131da6fbfe4a4689abd068  p4m_solver_orig.py
65966b343513ce5408af4ca20ddaabec7a68b049ed540d501472e39f1cbb1edb  t2_solver_orig.py
09ce29e206535caebcdc54c6c165353646af578eada93f847e7927d4f86c1fc4  color_data_step5.json
4fc6e8dda4e331bb05918e6fb285490bc60bc41b65045f5e366d0bfbaa3b1876  iree_groupdata.json
ffda3d32f7e5bc8af7a37cb5f7657d3413571934a3e98753e946e9bce9044a76  p4m_groups_here.json
copied from PROJECT/ma_a/paper/numbers/deposit/P4minus, PROJECT/ma_a/paper/numbers/deposit/R5/asym_check, PROJECT/ma_a/paper/numbers/deposit/R5/fiveloop_check, PROJECT/ma_a/paper/numbers/deposit/R5/asym, ma_a/step5_five_loop/P1 on Fri Oct  2 06:36:52 PM EEST 2026


==> anc/numbers/deposit/R6/C11/c11_solver.py <==
#!/usr/bin/env python3
"""C11 solver: a copy of numbers/deposit/P4minus/solver.py (copied here as p4m_solver_orig.py, sha256 in
COPIED_FROM_sha256.txt) extended with the correction classes of App. K (app:pminus) of draft v4, the map terms of
App. D, the channel-mixing and signature-mixed pair terms, and a new five-loop source.  The baseline equation and
truncation are those of the original; every new term is off by default, and with all options off this module gives
the original's output (checked in m2_pminus.py, section 0).

Equation for channel R, signature s (u = -s), order by order in a, first order in zeta_2 (symbol z):

  w F_R^s = 2a b_R [1 + be_{Rs} pi^2 w^2 + a z kB_{Rs}] + E a e_R w + eBorn_{Rs} a w
          + 2a C_R [1 + a z kE_{Rs}] [dF/dw + phi^s F]
          + [1 + l_{Rs} pi^2 w^2 + a z kP_{Rs}] (F_R^s)^2
          + 2a kappa [psi^s(z part scaled by psc_{Rs}) + dpsi_{Rs} z w] sum_R' T_RR' F_R'^u
          + 2a kappa a z kS_{Rs} psi^s sum_R' T_RR' F_R'^u
          - B a F  +  [R = A, s = +] c a F_A^+  +  nll_{Rs} a F_A^+
          + (only (1,+))  hAA a z (F_A^+)^2  +  g z w^2 F_1^+ F_1^-  +  sig a z w F_1^+
          + (only (1,s))  src_s z a^5 w^(-6)     (a new five-loop source in the equation for w F)

  phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2),
  at first order in z: phi^+ = -(3/2) z w, phi^- = 1/w - z w/2, psi^+ = -3 z w, psi^- = 2/w - z w.
  e_1 = C_F, e_R = -2 b_R otherwise (baseline of the draft).

Map:  P^+ = (1 + cpz pi^2 w^2 + d z a) F_1^+ + e z a w + h2 z a^2/w,   P^- = (1 + cmz pi^2 w^2) F_1^-.
      S = P^+ (P^+ - w) + 2 a C_F.

Coefficients of the options may be numbers (Fraction) or polynomials P in the symbols SYMS.
"""
from fractions import Fraction as Fr
import json, sys

SYMS = ['z', 'c', 'B', 'E', 'x', 't', 'r', 'y', 'q']
NS = len(SYMS)
IDX = {s: i for i, s in enumerate(SYMS)}
ZMAX = 1  # first order in zeta_2


def mono(**kw):
    e = [0] * NS
    for k, v in kw.items():
        e[IDX[k]] = v
    return tuple(e)


ONE = mono()


class P(dict):
    """polynomial: {exponent tuple: Fraction}"""
    def __add__(self, o):
        r = P(self)
        for k, v in o.items():
            r[k] = r.get(k, 0) + v
            if r[k] == 0:
                del r[k]
        return r

    def __mul__(self, o):
        if not isinstance(o, P):
            o = Fr(o)
            return P({k: v * o for k, v in self.items() if v * o != 0})
        r = P()
        for k1, v1 in self.items():
            for k2, v2 in o.items():
                k = tuple(a + b for a, b in zip(k1, k2))
                if k[0] > ZMAX:
                    continue
                r[k] = r.get(k, 0) + v1 * v2
        return P({k: v for k, v in r.items() if v != 0})
    __rmul__ = __mul__


def const(x):
    x = Fr(x)
    return P({ONE: x}) if x != 0 else P()


def sym(s, x=1):
    return P({mono(**{s: 1}): Fr(x)})


def topoly(x):
    return x if isinstance(x, P) else const(x)


Z = sym('z')


def s_add(A, Bs):
    r = {k: v for k, v in A.items()}
    for k, v in Bs.items():
        r[k] = r.get(k, P()) + v
        if not r[k]:
            del r[k]
    return r


def s_mul(A, Bs, pmax):
    r = {}
    for p1, c1 in A.items():
        for p2, c2 in Bs.items():
            p = p1 + p2
            if p > pmax:
                continue
            t = c1 * c2
            if t:
                r[p] = r.get(p, P()) + t
                if not r[p]:
                    del r[p]
    return r


def s_scale(A, x):
    r = {}
    for p, cc in A.items():
        t = cc * x
        if t:
            r[p] = t
    return r


def s_shift(A, k):
    return {p + k: cc for p, cc in A.items()}


def s_deriv(A):
    return {p - 1: cc * p for p, cc in A.items() if p != 0}


def s_trunc(A, pmax):
    return {p: cc for p, cc in A.items() if p <= pmax}


def trig_series(K):
    """phi^pm, psi^pm to power K-1 at first order in z (the z^2 terms of the original are dropped by ZMAX = 1)."""
    pitan = {1: Z * 3}
    picot = {-1: const(2), 1: Z * (-1)}
    pitan = {p: v for p, v in pitan.items() if p <= K - 1 and v}
    picot = {p: v for p, v in picot.items() if p <= K - 1 and v}
    phi = {'+': s_scale(pitan, Fr(-1, 2)), '-': s_scale(picot, Fr(1, 2))}
    psi = {'+': s_scale(pitan, -1), '-': picot}
    return phi, psi


def solve(gd, nmax=5, K=2, kappa=1, use_c=True, use_E=True, use_B=True, opt=None):
    """opt: dict of option -> {(R, s): coefficient}; R is a channel index, or 'S' (singlet), 'A' (adjoint),
    'X' (every other channel).  Scalar options: 'hAA', 'g', 'sig', 'src' ({'+': .., '-': ..})."""
    opt = opt or {}
    CF = Fr(gd['CF'])
    ch = gd['chans']
    n = len(ch)
    C = [Fr(x['C']) for x in ch]
    b = [Fr(x['b']) for x in ch]
    T = [[Fr(x) for x in row] for row in gd['Trc']]
    iS, iA = gd['iS'], gd['iA']
    e = [CF if R == iS else -2 * b[R] for R in range(n)]
    phi, psi0 = trig_series(K)

    def cls(R):
        return 'S' if R == iS else ('A' if R == iA else 'X')

    def g(key, R, s):
        d = opt.get(key, {})
        v = d.get((R, s), d.get((cls(R), s), 0))
        return topoly(v)

    other = {'+': '-', '-': '+'}
    F = {0: {(R, s): {} for R in range(n) for s in '+-'}}
    for m in range(1, nmax + 1):
        pmax_rhs = 2 - 2 * m + K
        F[m] = {}
        for R in range(n):
            for s in '+-':
                # phases of this equation
                psi = {p: v for p, v in psi0[s].items()}
                if g('psc', R, s):
                    psi = {p: (v * g('psc', R, s) if p >= 0 else v) for p, v in psi.items()}
                if g('dpsi', R, s):
                    psi = s_add(psi, {1: Z * g('dpsi', R, s)})
                wpair = {0: const(1)}
                if g('l', R, s):
                    wpair = s_add(wpair, {2: Z * g('l', R, s) * 6})
                rhs = {}
                if m == 1:
                    rhs = s_add(rhs, {0: const(2 * b[R])})
                    if use_E:
                        rhs = s_add(rhs, {1: sym('E', e[R])})
                    if g('eBorn', R, s):
                        rhs = s_add(rhs, {1: g('eBorn', R, s)})
                    if g('be', R, s):
                        rhs = s_add(rhs, {2: Z * g('be', R, s) * (12 * b[R])})
                    rhs = s_trunc(rhs, pmax_rhs)
                prev = F[m - 1][(R, s)]
                if m > 1 and C[R] != 0:
                    rhs = s_add(rhs, s_scale(s_add(s_deriv(prev), s_mul(phi[s], prev, pmax_rhs)), 2 * C[R]))
                if m == 2 and g('kB', R, s):
                    rhs = s_add(rhs, s_trunc({0: Z * g('kB', R, s) * (2 * b[R])}, pmax_rhs))
                if m >= 3 and C[R] != 0 and g('kE', R, s):
                    pp = F[m - 2][(R, s)]
                    t = s_add(s_deriv(pp), s_mul(phi[s], pp, pmax_rhs))
                    rhs = s_add(rhs, s_trunc(s_scale(t, Z * g('kE', R, s) * (2 * C[R])), pmax_rhs))
                quad = {}
                for k in range(1, m):
                    quad = s_add(quad, s_mul(F[k][(R, s)], F[m - k][(R, s)], pmax_rhs))
                rhs = s_add(rhs, s_mul(wpair, quad, pmax_rhs))
                if m >= 3 and g('kP', R, s):
                    q2 = {}
                    for k in range(1, m - 1):
                        q2 = s_add(q2, s_mul(F[k][(R, s)], F[m - 1 - k][(R, s)], pmax_rhs))
                    rhs = s_add(rhs, s_trunc(s_scale(q2, Z * g('kP', R, s)), pmax_rhs))
                if m > 1:
                    mix = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            mix = s_add(mix, s_scale(F[m - 1][(Rp, other[s])], T[R][Rp]))
                    rhs = s_add(rhs, s_scale(s_mul(psi, mix, pmax_rhs), 2 * kappa))
                    if m >= 3 and g('kS', R, s):
                        mix2 = {}
                        for Rp in range(n):
                            if T[R][Rp] != 0:
                                mix2 = s_add(mix2, s_scale(F[m - 2][(Rp, other[s])], T[R][Rp]))
                        rhs = s_add(rhs, s_scale(s_mul(psi0[s], mix2, pmax_rhs), Z * g('kS', R, s) * (2 * kappa)))
                    if use_B:
                        rhs = s_add(rhs, s_scale(prev, sym('B', -1)))
                    if use_c and R == iA and s == '+':
                        rhs = s_add(rhs, s_scale(prev, sym('c')))
                    if g('nll', R, s):
                        rhs = s_add(rhs, s_scale(F[m - 1][(iA, '+')], g('nll', R, s)))
                    if R == iS and s == '+':
                        if opt.get('hAA') and m >= 3:
                            q3 = {}
                            for k in range(1, m - 1):
                                q3 = s_add(q3, s_mul(F[k][(iA, '+')], F[m - 1 - k][(iA, '+')], pmax_rhs))
                            rhs = s_add(rhs, s_trunc(s_scale(q3, Z * topoly(opt['hAA'])), pmax_rhs))
                        if opt.get('sig'):
                            rhs = s_add(rhs, s_trunc(s_shift(s_scale(prev, Z * topoly(opt['sig'])), 1), pmax_rhs))
                if R == iS and s == '+' and opt.get('g') and m >= 2:
                    pm = {}
                    for k in range(1, m):
                        pm = s_add(pm, s_mul(F[k][(iS, '+')], F[m - k][(iS, '-')], pmax_rhs))
                    rhs = s_add(rhs, s_trunc(s_shift(s_scale(pm, Z * topoly(opt['g'])), 2), pmax_rhs))
                if R == iS and m == 5 and opt.get('src', {}).get(s):
                    rhs = s_add(rhs, s_trunc({-6: Z * topoly(opt['src'][s])}, pmax_rhs))
                F[m][(R, s)] = s_trunc(s_shift(rhs, -1), 1 - 2 * m + K)
    return F


def extract(gd, F, nmax, K, mp=None):
    """P^+, P^-, S with the map terms mp = {'cpz','cmz','d','e','h2'}"""
    mp = mp or {}
    iS = gd['iS']
    CF = Fr(gd['CF'])
    out = {'Pminus': {}, 'Pplus': {}, 'S': {}}
    for m in range(1, nmax + 1):
        pmx = 1 - 2 * m + K
        Fm = F[m][(iS, '-')]
        Fp = F[m][(iS, '+')]
        if mp.get('cmz'):
            Fm = s_add(Fm, s_mul({2: Z * topoly(mp['cmz']) * 6}, Fm, pmx))
        if mp.get('cpz'):
            Fp = s_add(Fp, s_mul({2: Z * topoly(mp['cpz']) * 6}, F[m][(iS, '+')], pmx))
        if mp.get('d') and m >= 2:
            Fp = s_add(Fp, s_trunc(s_scale(F[m - 1][(iS, '+')], Z * topoly(mp['d'])), pmx))
        if mp.get('e') and m == 1:
            Fp = s_add(Fp, s_trunc({1: Z * topoly(mp['e'])}, pmx))
        if mp.get('h2') and m == 2:
            Fp = s_add(Fp, s_trunc({-1: Z * topoly(mp['h2'])}, pmx))
        out['Pminus'][m] = Fm
        out['Pplus'][m] = Fp
    for m in range(1, nmax + 1):
        pm = 4 - 2 * m + K - 2
        acc = {}
        for k in range(1, m):
            acc = s_add(acc, s_mul(out['Pplus'][k], out['Pplus'][m - k], pm))
        acc = s_add(acc, s_scale(s_shift(out['Pplus'][m], 1), -1))
        if m == 1:
            acc = s_add(acc, {0: const(2 * CF)})
        out['S'][m] = s_trunc(acc, pm)
    return out


def zpart(p, deg=1):
    r = P()
    for k, v in p.items():
        if k[0] == deg:
            kk = (0,) + k[1:]
            r[kk] = r.get(kk, 0) + v
    return r


def ptostr(p):
    if not p:
        return '0'
    terms = []
    for k, v in sorted(p.items()):
        mon = '*'.join(f'{s}^{e}' if e > 1 else s for s, e in zip(SYMS, k) if e)
        terms.append(f'({v})' + ('*' + mon if mon else ''))
    return ' + '.join(terms)


==> anc/numbers/deposit/R6/C11/color_data_step5.json <==
{
 "SU2": {
  "name": "SU2",
  "type": [
   "A",
   1
  ],
  "N_R": 2,
  "N_A": 3,
  "rank": 1,
  "hwR": [
   1
  ],
  "hwRbar": [
   1
  ],
  "hwA": [
   2
  ],
  "C_R": "3/4",
  "C_A": "2",
  "dRdA_over_NR": "5/8",
  "dAdA_over_NA": "20/3",
  "dRdR_over_NR": "5/128",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-3/4"
   ],
   [
    "-1/4",
    "-1/2"
   ]
  ],
  "T14": [
   [
    "0",
    "3/4"
   ],
   [
    "1/4",
    "-1/2"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "mu": [
   "-1/2",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "u_channel": [
   {
    "hw": [
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "mult": 1,
    "dim": 3,
    "C": "2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SU3": {
  "name": "SU3",
  "type": [
   "A",
   2
  ],
  "N_R": 3,
  "N_A": 8,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   0,
   1
  ],
  "hwA": [
   1,
   1
  ],
  "C_R": "4/3",
  "C_A": "3",
  "dRdA_over_NR": "5/2",
  "dAdA_over_NA": "135/8",
  "dRdR_over_NR": "5/36",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "4/3",
   "-1/6"
  ],
  "T12": [
   [
    "0",
    "-4/3"
   ],
   [
    "-1/6",
    "-7/6"
   ]
  ],
  "T14": [
   [
    "0",
    "4/3"
   ],
   [
    "1/6",
    "-1/3"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "mu": [
   "-7/6",
   "-5/2",
   "-15/2",
   "-45/2",
   "-135/2",
   "-405/2"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     2
    ],
    "mult": 1,
    "dim": 6,
    "C": "10/3"
   },
   {
    "hw": [
     1,
     0
    ],
    "mult": 1,
    "dim": 3,
    "C": "4/3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SU4": {
  "name": "SU4",
  "type": [
   "A",
   3
  ],
  "N_R": 4,
  "N_A": 15,
  "rank": 3,
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "C_R": "15/8",
  "C_A": "4",
  "dRdA_over_NR": "55/8",
  "dAdA_over_NA": "104/3",
  "dRdR_over_NR": "445/1024",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "4"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "15/8",
   "-1/8"
  ],
  "T12": [
   [
    "0",
    "-15/8"
   ],
   [
    "-1/8",
    "-7/4"
   ]
  ],
  "T14": [
   [
    "0",
    "15/8"
   ],
   [
    "1/8",
    "-1/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "mu": [
   "-7/4",
   "-6",
   "-24",
   "-96",
   "-384",
   "-1536"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 10,
    "C": "9/2"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 6,
    "C": "5/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SU5": {
  "name": "SU5",
  "type": [
   "A",
   4
  ],
  "N_R": 5,
  "N_A": 24,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   1
  ],
  "C_R": "12/5",
  "C_A": "5",
  "dRdA_over_NR": "31/2",
  "dAdA_over_NA": "1525/24",
  "dRdR_over_NR": "493/500",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "12/5",
   "-1/10"
  ],
  "T12": [
   [
    "0",
    "-12/5"
   ],
   [
    "-1/10",
    "-23/10"
   ]
  ],
  "T14": [
   [
    "0",
    "12/5"
   ],
   [
    "1/10",
    "-1/5"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "mu": [
   "-23/10",
   "-21/2",
   "-105/2",
   "-525/2",
   "-2625/2",
   "-13125/2"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 15,
    "C": "28/5"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 10,
    "C": "18/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SU6": {
  "name": "SU6",
  "type": [
   "A",
   5
  ],
  "N_R": 6,
  "N_A": 35,
  "rank": 5,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   1
  ],
  "C_R": "35/12",
  "C_A": "6",
  "dRdA_over_NR": "245/8",
  "dAdA_over_NA": "108",
  "dRdR_over_NR": "2135/1152",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "6"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "35/12",
   "-1/12"
  ],
  "T12": [
   [
    "0",
    "-35/12"
   ],
   [
    "-1/12",
    "-17/6"
   ]
  ],
  "T14": [
   [
    "0",
    "35/12"
   ],
   [
    "1/12",
    "-1/6"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "mu": [
   "-17/6",
   "-16",
   "-96",
   "-576",
   "-3456",
   "-20736"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 21,
    "C": "20/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 15,
    "C": "14/3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SO5": {
  "name": "SO5",
  "type": [
   "B",
   2
  ],
  "N_R": 5,
  "N_A": 10,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   0,
   2
  ],
  "C_R": "1",
  "C_A": "3/2",
  "dRdA_over_NR": "3/16",
  "dAdA_over_NA": "9/8",
  "dRdR_over_NR": "1/8",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 10,
    "C": "3/2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 14,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/10",
    "-3/8",
    "-21/40"
   ],
   [
    "0",
    "-3/8",
    "-5/8"
   ]
  ],
  "T14": [
   [
    "0",
    "1",
    "0"
   ],
   [
    "1/10",
    "-3/8",
    "21/40"
   ],
   [
    "0",
    "3/8",
    "-5/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "mu": [
   "-5/4",
   "-21/8",
   "-105/16",
   "-525/32",
   "-2625/64",
   "-13125/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     2
    ],
    "mult": 1,
    "dim": 10,
    "C": "3/2"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 14,
    "C": "5/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SO6": {
  "name": "SO6",
  "type": [
   "A",
   3
  ],
  "N_R": 6,
  "N_A": 15,
  "rank": 3,
  "hwR": [
   0,
   1,
   0
  ],
  "hwRbar": [
   0,
   1,
   0
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "C_R": "5/4",
  "C_A": "2",
  "dRdA_over_NR": "5/12",
  "dAdA_over_NA": "13/6",
  "dRdR_over_NR": "85/384",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 20,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-5/4",
    "0"
   ],
   [
    "-1/12",
    "-1/2",
    "-2/3"
   ],
   [
    "0",
    "-1/2",
    "-3/4"
   ]
  ],
  "T14": [
   [
    "0",
    "5/4",
    "0"
   ],
   [
    "1/12",
    "-1/2",
    "2/3"
   ],
   [
    "0",
    "1/2",
    "-3/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "mu": [
   "-3/2",
   "-4",
   "-12",
   "-36",
   "-108",
   "-324"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 20,
    "C": "3"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "mult": 1,
    "dim": 15,
    "C": "2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SO7": {
  "name": "SO7",
  "type": [
   "B",
   3
  ],
  "N_R": 7,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0
  ],
  "C_R": "3/2",
  "C_A": "5/2",
  "dRdA_over_NR": "55/64",
  "dAdA_over_NA": "695/192",
  "dRdR_over_NR": "23/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/14",
    "-5/8",
    "-45/56"
   ],
   [
    "0",
    "-5/8",
    "-7/8"
   ]
  ],
  "T14": [
   [
    "0",
    "3/2",
    "0"
   ],
   [
    "1/14",
    "-5/8",
    "45/56"
   ],
   [
    "0",
    "5/8",
    "-7/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "mu": [
   "-7/4",
   "-45/8",
   "-315/16",
   "-2205/32",
   "-15435/64",
   "-108045/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "7/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SO8": {
  "name": "SO8",
  "type": [
   "D",
   4
  ],
  "N_R": 8,
  "N_A": 28,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "7/4",
  "C_A": "3",
  "dRdA_over_NR": "105/64",
  "dAdA_over_NA": "45/8",
  "dRdR_over_NR": "35/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 28,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 35,
    "C": "4"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-7/4",
    "0"
   ],
   [
    "-1/16",
    "-3/4",
    "-15/16"
   ],
   [
    "0",
    "-3/4",
    "-1"
   ]
  ],
  "T14": [
   [
    "0",
    "7/4",
    "0"
   ],
   [
    "1/16",
    "-3/4",
    "15/16"
   ],
   [
    "0",
    "3/4",
    "-1"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "mu": [
   "-2",
   "-15/2",
   "-30",
   "-120",
   "-480",
   "-1920"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 28,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 35,
    "C": "4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SO9": {
  "name": "SO9",
  "type": [
   "B",
   4
  ],
  "N_R": 9,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "2",
  "C_A": "7/2",
  "dRdA_over_NR": "35/12",
  "dAdA_over_NA": "805/96",
  "dRdR_over_NR": "19/24",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "7/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "2",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/18",
    "-7/8",
    "-77/72"
   ],
   [
    "0",
    "-7/8",
    "-9/8"
   ]
  ],
  "T14": [
   [
    "0",
    "2",
    "0"
   ],
   [
    "1/18",
    "-7/8",
    "77/72"
   ],
   [
    "0",
    "7/8",
    "-9/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "mu": [
   "-9/4",
   "-77/8",
   "-693/16",
   "-6237/32",
   "-56133/64",
   "-505197/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "7/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 44,
    "C": "9/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "SO10": {
  "name": "SO10",
  "type": [
   "D",
   5
  ],
  "N_R": 10,
  "N_A": 45,
  "rank": 5,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "9/4",
  "C_A": "4",
  "dRdA_over_NR": "39/8",
  "dAdA_over_NA": "73/6",
  "dRdR_over_NR": "141/128",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "9/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-9/4",
    "0"
   ],
   [
    "-1/20",
    "-1",
    "-6/5"
   ],
   [
    "0",
    "-1",
    "-5/4"
   ]
  ],
  "T14": [
   [
    "0",
    "9/4",
    "0"
   ],
   [
    "1/20",
    "-1",
    "6/5"
   ],
   [
    "0",
    "1",
    "-5/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/10",
    "0",
    "-12/5"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "mu": [
   "-5/2",
   "-12",
   "-60",
   "-300",
   "-1500",
   "-7500"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 45,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 54,
    "C": "5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "Sp4": {
  "name": "Sp4",
  "type": [
   "C",
   2
  ],
  "N_R": 4,
  "N_A": 10,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   2,
   0
  ],
  "C_R": "5/4",
  "C_A": "3",
  "dRdA_over_NR": "165/64",
  "dAdA_over_NA": "18",
  "dRdR_over_NR": "5/32",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 5,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 10,
    "C": "3"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-5/4"
   ],
   [
    "0",
    "-1/2",
    "-3/4"
   ],
   [
    "-1/8",
    "-3/8",
    "-3/4"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "5/4"
   ],
   [
    "0",
    "-1/2",
    "3/4"
   ],
   [
    "1/8",
    "3/8",
    "-3/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "mu": [
   "-1",
   "-3/2",
   "-3",
   "-6",
   "-12",
   "-24"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "mult": 1,
    "dim": 5,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 10,
    "C": "3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "Sp6": {
  "name": "Sp6",
  "type": [
   "C",
   3
  ],
  "N_R": 6,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "C_R": "7/4",
  "C_A": "4",
  "dRdA_over_NR": "175/24",
  "dAdA_over_NA": "235/6",
  "dRdR_over_NR": "161/384",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "4"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-7/4"
   ],
   [
    "0",
    "-3/4",
    "-1"
   ],
   [
    "-1/12",
    "-2/3",
    "-1"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "7/4"
   ],
   [
    "0",
    "-3/4",
    "1"
   ],
   [
    "1/12",
    "2/3",
    "-1"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "mu": [
   "-3/2",
   "-4",
   "-12",
   "-36",
   "-108",
   "-324"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 14,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "Sp8": {
  "name": "Sp8",
  "type": [
   "C",
   4
  ],
  "N_R": 8,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0
  ],
  "C_R": "9/4",
  "C_A": "5",
  "dRdA_over_NR": "1065/64",
  "dAdA_over_NA": "1795/24",
  "dRdR_over_NR": "57/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "5"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "9/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-9/4"
   ],
   [
    "0",
    "-1",
    "-5/4"
   ],
   [
    "-1/16",
    "-15/16",
    "-5/4"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "9/4"
   ],
   [
    "0",
    "-1",
    "5/4"
   ],
   [
    "1/16",
    "15/16",
    "-5/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "mu": [
   "-2",
   "-15/2",
   "-30",
   "-120",
   "-480",
   "-1920"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "G2": {
  "name": "G2",
  "type": [
   "G",
   2
  ],
  "N_R": 7,
  "N_A": 14,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   0,
   1
  ],
  "C_R": "1",
  "C_A": "2",
  "dRdA_over_NR": "5/12",
  "dAdA_over_NA": "25/12",
  "dRdR_over_NR": "1/24",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0
    ],
    "dim": 7,
    "C": "1"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 14,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 27,
    "C": "7/3"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "1",
   "1/2",
   "0",
   "-1/6"
  ],
  "T12": [
   [
    "0",
    "0",
    "-1",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "-3/4"
   ],
   [
    "-1/14",
    "0",
    "-1/2",
    "-3/7"
   ],
   [
    "0",
    "-7/36",
    "-2/9",
    "-7/12"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "1",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "3/4"
   ],
   [
    "1/14",
    "0",
    "-1/2",
    "3/7"
   ],
   [
    "0",
    "7/36",
    "2/9",
    "-7/12"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "mu": [
   "-1",
   "-2",
   "-14/3",
   "-98/9",
   "-686/27",
   "-4802/81"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "mult": 1,
    "dim": 14,
    "C": "2"
   },
   {
    "hw": [
     1,
     0
    ],
    "mult": 1,
    "dim": 7,
    "C": "1"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "7/3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "F4": {
  "name": "F4",
  "type": [
   "F",
   4
  ],
  "N_R": 26,
  "N_A": 52,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "1",
  "C_A": "3/2",
  "dRdA_over_NR": "5/64",
  "dAdA_over_NA": "25/128",
  "dRdR_over_NR": "1/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "dim": 26,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 52,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "dim": 273,
    "C": "2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 324,
    "C": "13/6"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "1",
   "1/2",
   "1/4",
   "0",
   "-1/12"
  ],
  "T12": [
   [
    "0",
    "0",
    "-1",
    "0",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "-3/4",
    "0"
   ],
   [
    "-1/52",
    "0",
    "-3/8",
    "0",
    "-63/104"
   ],
   [
    "0",
    "-1/14",
    "0",
    "-1/2",
    "-3/7"
   ],
   [
    "0",
    "0",
    "-7/72",
    "-13/36",
    "-13/24"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "1",
    "0",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "3/4",
    "0"
   ],
   [
    "1/52",
    "0",
    "-3/8",
    "0",
    "63/104"
   ],
   [
    "0",
    "1/14",
    "0",
    "-1/2",
    "3/7"
   ],
   [
    "0",
    "0",
    "7/72",
    "13/36",
    "-13/24"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/26",
    "0",
    "0",
    "0",
    "-63/52"
   ],
   [
    "0",
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "0",
    "-7/36",
    "-13/18",
    "0"
   ]
  ],
  "mu": [
   "-5/4",
   "-21/8",
   "-91/16",
   "-1183/96",
   "-15379/576",
   "-199927/3456"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 273,
    "C": "2"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 52,
    "C": "3/2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 26,
    "C": "1"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 324,
    "C": "13/6"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "E6": {
  "name": "E6",
  "type": [
   "E",
   6
  ],
  "N_R": 27,
  "N_A": 78,
  "rank": 6,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "13/9",
  "C_A": "2",
  "dRdA_over_NR": "65/324",
  "dAdA_over_NA": "5/12",
  "dRdR_over_NR": "65/1944",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 650,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "13/9",
   "4/9",
   "-1/18"
  ],
  "T12": [
   [
    "0",
    "-13/9",
    "0"
   ],
   [
    "-1/54",
    "-1/2",
    "-25/27"
   ],
   [
    "0",
    "-1/9",
    "-4/3"
   ]
  ],
  "T14": [
   [
    "0",
    "13/9",
    "0"
   ],
   [
    "1/54",
    "-1/2",
    "25/27"
   ],
   [
    "0",
    "1/9",
    "-1/6"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-26/9",
    "0"
   ],
   [
    "-1/27",
    "0",
    "-50/27"
   ],
   [
    "0",
    "-2/9",
    "-7/6"
   ]
  ],
  "mu": [
   "-17/9",
   "-50/9",
   "-50/3",
   "-50",
   "-150",
   "-450"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 351,
    "C": "28/9"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 351,
    "C": "25/9"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "13/9"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "E7": {
  "name": "E7",
  "type": [
   "E",
   7
  ],
  "N_R": 56,
  "N_A": 133,
  "rank": 7,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "19/16",
  "C_A": "3/2",
  "dRdA_over_NR": "95/2048",
  "dAdA_over_NA": "5/64",
  "dRdR_over_NR": "95/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 133,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 1539,
    "C": "7/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 1463,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "19/16",
   "7/16",
   "1/48",
   "-1/16"
  ],
  "T12": [
   [
    "0",
    "-19/16",
    "0",
    "0"
   ],
   [
    "-1/112",
    "-3/8",
    "-45/56",
    "0"
   ],
   [
    "0",
    "-5/72",
    "-7/12",
    "-77/144"
   ],
   [
    "0",
    "0",
    "-9/16",
    "-5/8"
   ]
  ],
  "T14": [
   [
    "0",
    "19/16",
    "0",
    "0"
   ],
   [
    "1/112",
    "-3/8",
    "45/56",
    "0"
   ],
   [
    "0",
    "5/72",
    "-7/12",
    "77/144"
   ],
   [
    "0",
    "0",
    "9/16",
    "-5/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-19/8",
    "0",
    "0"
   ],
   [
    "-1/56",
    "0",
    "-45/28",
    "0"
   ],
   [
    "0",
    "-5/36",
    "0",
    "-77/72"
   ],
   [
    "0",
    "0",
    "-9/8",
    "0"
   ]
  ],
  "mu": [
   "-13/8",
   "-15/4",
   "-35/4",
   "-245/12",
   "-1715/36",
   "-12005/108"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 1463,
    "C": "5/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 1539,
    "C": "7/3"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 133,
    "C": "3/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 },
 "E8": {
  "name": "E8",
  "type": [
   "E",
   8
  ],
  "N_R": 248,
  "N_A": 248,
  "rank": 8,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "1/1920",
  "dAdA_over_NA": "1/1920",
  "dRdR_over_NR": "1/1920",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 248,
    "C": "1/2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 3875,
    "C": "4/5"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 30380,
    "C": "1"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 27000,
    "C": "31/30"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "1/10",
   "0",
   "-1/60"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "-1/496",
    "-1/8",
    "-5/16",
    "0",
    "-15/248"
   ],
   [
    "0",
    "-1/50",
    "-1/5",
    "-7/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/28",
    "-1/4",
    "-3/14"
   ],
   [
    "0",
    "-1/1800",
    "0",
    "-217/900",
    "-31/120"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "1/496",
    "-1/8",
    "5/16",
    "0",
    "15/248"
   ],
   [
    "0",
    "1/50",
    "-1/5",
    "7/25",
    "0"
   ],
   [
    "0",
    "0",
    "1/28",
    "-1/4",
    "3/14"
   ],
   [
    "0",
    "1/1800",
    "0",
    "217/900",
    "-31/120"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/248",
    "0",
    "-5/8",
    "0",
    "-15/124"
   ],
   [
    "0",
    "-1/25",
    "0",
    "-14/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/14",
    "0",
    "-3/7"
   ],
   [
    "0",
    "-1/900",
    "0",
    "-217/450",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-127/240",
   "-653/1440",
   "-85087/216000",
   "-3601/10368"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "mult": 1,
    "dim": 248,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 27000,
    "C": "31/30"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 30380,
    "C": "1"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 3875,
    "C": "4/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  }
 }
}

==> anc/numbers/deposit/R6/C11/count_params_orig.py <==
#!/usr/bin/env python3
"""Task (2): free parameters of a general non-planar NNLL source entering first at a^5, in the
eight-invariant basis of eq. (S5):
  I = (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA),
  dFA = d_F^{abcd} d_A^{abcd}/N_R, dAA = d_A^{abcd} d_A^{abcd}/N_A,
with the condition that the SU(Nc) value has no Nc^5 term.
Invariants are computed here from explicit generators (Tr t^a t^b = delta/2) for SU(N), SO(N)
vector and Sp(2n) fundamental representations, to get the ranks.
"""
import numpy as np, sympy as sp, itertools

# --- symbolic SU(N) part ------------------------------------------------------------------
Nc = sp.Symbol('Nc')
CF = (Nc**2-1)/(2*Nc); CA = Nc
dFA = (Nc**2-1)*(Nc**2+6)/48; dAA = Nc**2*(Nc**2+36)/24
Isun = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dFA, CF*dFA, CF*dAA]
pows = list(range(5, -6, -1))
M = sp.Matrix([[sp.expand(I*Nc**5).coeff(Nc, p+5) for p in pows] for I in Isun])  # rows: invariants
print('SU(N): coefficients of Nc^p, p =', pows)
for name, row in zip(['CF CA^4', 'CF^2 CA^3', 'CF^3 CA^2', 'CF^4 CA', 'CF^5', 'CA dFA', 'CF dFA', 'CF dAA'],
                     M.tolist()):
    print('  %-10s' % name, row)
c = sp.symbols('c1:9')
cond = sum(ci*M[i, 0] for i, ci in enumerate(c))
print('no-Nc^5 condition:', sp.Eq(cond, 0))
print('rank of the 8 invariants on SU(N) (as functions of Nc):', M.rank())
# kernel of the constraint: 7-dim; image in SU(N) functions:
A = M.T  # columns = invariants, rows = powers
Cn = sp.Matrix([[M[i, 0] for i in range(8)]])
ker = Cn.nullspace()
print('free parameters after the condition:', len(ker))
img = sp.Matrix.hstack(*[A*k for k in ker])
print('dimension of SU(N) functions reachable by the constrained family:', img.rank(),
      '-> combinations not fixed by SU(N) alone:', len(ker) - img.rank())
# record S_5 satisfies the condition
S5c = [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072]
print('record S_5 coefficients satisfy the condition:', sum(S5c[i]*M[i, 0] for i in range(8)) == 0)

# --- numerical invariants for classical groups -----------------------------------------
def orthonormalize(G):
    # Gram-Schmidt w.r.t. Tr(XY)=delta/2 (hermitian generators)
    out = []
    for X in G:
        for Y in out:
            X = X - 2*np.trace(X @ Y).real*Y
        nrm = np.sqrt(2*np.trace(X @ X).real)
        if nrm > 1e-9:
            out.append(X/nrm)
    return out

def su(n):
    G = []
    for i in range(n):
        for j in range(i+1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; G.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; G.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k; G.append(m)
    return orthonormalize(G)

def so(n):
    G = []
    for i in range(n):
        for j in range(i+1, n):
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; G.append(m)
    return orthonormalize(G)

def sp_(n2):
    n = n2//2
    J = np.block([[np.zeros((n, n)), np.eye(n)], [-np.eye(n), np.zeros((n, n))]])
    # hermitian X with X^T J + J X = 0
    basis = []
    for i in range(n2):
        for j in range(i, n2):
            for typ in ('re', 'im'):
                if typ == 'im' and i == j: continue
                m = np.zeros((n2, n2), complex)
                if typ == 're': m[i, j] = m[j, i] = 1
                else: m[i, j] = -1j; m[j, i] = 1j
                basis.append(m)
    # solve linear condition
    rows = []
    for m in basis:
        rows.append((m.T @ J + J @ m).flatten())
    R = np.array(rows).T
    # nullspace in real coefficients
    Rr = np.vstack([R.real, R.imag])
    u, s, vt = np.linalg.svd(Rr)
    nul = vt[np.sum(s > 1e-9):]
    G = [sum(v[k]*basis[k] for k in range(len(basis))) for v in nul]
    return orthonormalize(G)

def invariants(G):
    t = np.array(G); NA, n, _ = t.shape
    assert np.allclose([2*np.trace(a @ b) for a in G for b in G], np.eye(NA).flatten())
    CF = np.einsum('aij,ajk->ik', t, t); assert np.allclose(CF, CF[0, 0]*np.eye(n)); CF = CF[0, 0].real
    f = np.einsum('aij,bjk,cki->abc', t, t, t) - np.einsum('bij,ajk,cki->abc', t, t, t)
    f = (-2j*f)  # f^{abc} = -2i Tr([t^a,t^b]t^c)
    assert np.allclose(f.imag, 0); f = f.real
    F = -1j*np.transpose(f, (0, 1, 2))  # (F^a)_{bc} = -i f^{abc}
    CA = np.einsum('abc,abd->cd', f, f); CA = CA[0, 0]
    def d4(T):
        tr = np.einsum('aij,bjk,ckl,dli->abcd', T, T, T, T, optimize=True)
        s = np.zeros_like(tr)
        for p in itertools.permutations(range(4)):
            s += np.transpose(tr, p)
        return s/24
    dF = d4(t); dA = d4(F)
    dFA = np.einsum('abcd,abcd->', dF, dA).real/n
    dAA = np.einsum('abcd,abcd->', dA, dA).real/NA
    return CF, CA, dFA, dAA

rows = []; labels = []
groups = [('SU(%d)' % n, su(n)) for n in (2, 3, 4, 5, 6)] + \
         [('SO(%d)' % n, so(n)) for n in (5, 6, 7, 8, 9)] + \
         [('Sp(%d)' % n, sp_(n)) for n in (4, 6, 8)]
for name, G in groups:
    cf, ca, dfa, daa = invariants(G)
    I = [cf*ca**4, cf**2*ca**3, cf**3*ca**2, cf**4*ca, cf**5, ca*dfa, cf*dfa, cf*daa]
    rows.append(I); labels.append(name)
    extra = ''
    if name.startswith('SU'):
        n = int(name[3:-1])
        extra = ' (closed forms: CF=%.6f CA=%d dFA=%.6f dAA=%.6f)' % ((n*n-1)/(2*n), n, (n*n-1)*(n*n+6)/48, n*n*(n*n+36)/24)
    print('%-7s CF=%.6f CA=%.6f dFA=%.6f dAA=%.6f%s' % (name, cf, ca, dfa, daa, extra))
Mnum = np.array(rows)
# scale rows for conditioning
Ms = Mnum/np.max(np.abs(Mnum), axis=1, keepdims=True)
sv = np.linalg.svd(Ms, compute_uv=False)
print('singular values (rows scaled), classical defining reps:', np.array2string(sv, precision=3))
rk = int(np.sum(sv > 1e-9*sv[0]))
print('rank of the 8 invariants on SU, SO, Sp defining representations:', rk)
# constrained family: coefficient vectors in ker (7-dim); evaluation rank
K = np.array([[float(x) for x in k] for k in ker]).T   # 8 x 7
Mk = Ms @ K
svk = np.linalg.svd(Mk, compute_uv=False)
rk7 = int(np.sum(svk > 1e-9*svk[0]))
print('rank of the 7-parameter non-planar family on these representations:', rk7,
      '-> combinations left undetermined by classical defining reps:', 7 - rk7)
# relation vector among the 8 invariants on these representations
u, s, vt = np.linalg.svd(Mnum)
r = vt[-1]; r = r/r[np.argmax(np.abs(r))]
fr = [sp.nsimplify(x, tolerance=1e-8, rational=True) for x in r]
den = sp.ilcm(*[sp.fraction(x)[1] for x in fr]) if fr else 1
print('relation vector (normalized):', [x*den for x in fr], ' residual:',
      np.max(np.abs(Mnum @ np.array([float(x) for x in fr]))))
print('relation vector satisfies the no-Nc^5 condition:', sum(fr[i]*M[i, 0] for i in range(8)) == 0)


==> anc/numbers/deposit/R6/C11/iree_groupdata.json <==
{
 "SU2": {
  "n": 2,
  "NA": 3,
  "CF": "3/4",
  "CA": "2",
  "C": [
   "0",
   "2"
  ],
  "dims": [
   1,
   3
  ],
  "b": [
   "3/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "dFA_NR": "5/8",
  "dAA_NA": "20/3",
  "dFF_NR": "5/128",
  "i1": 0,
  "iA": 1
 },
 "SU3": {
  "n": 3,
  "NA": 8,
  "CF": "4/3",
  "CA": "3",
  "C": [
   "0",
   "3"
  ],
  "dims": [
   1,
   8
  ],
  "b": [
   "4/3",
   "-1/6"
  ],
  "Trc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "dFA_NR": "5/2",
  "dAA_NA": "135/8",
  "dFF_NR": "5/36",
  "i1": 0,
  "iA": 1
 },
 "SU4": {
  "n": 4,
  "NA": 15,
  "CF": "15/8",
  "CA": "4",
  "C": [
   "0",
   "4"
  ],
  "dims": [
   1,
   15
  ],
  "b": [
   "15/8",
   "-1/8"
  ],
  "Trc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "dFA_NR": "55/8",
  "dAA_NA": "104/3",
  "dFF_NR": "445/1024",
  "i1": 0,
  "iA": 1
 },
 "SU5": {
  "n": 5,
  "NA": 24,
  "CF": "12/5",
  "CA": "5",
  "C": [
   "0",
   "5"
  ],
  "dims": [
   1,
   24
  ],
  "b": [
   "12/5",
   "-1/10"
  ],
  "Trc": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "dFA_NR": "31/2",
  "dAA_NA": "1525/24",
  "dFF_NR": "493/500",
  "i1": 0,
  "iA": 1
 },
 "SO3": {
  "n": 3,
  "NA": 3,
  "CF": "1/2",
  "CA": "1/2",
  "C": [
   "0",
   "1/2",
   "3/2"
  ],
  "dims": [
   1,
   3,
   5
  ],
  "b": [
   "1/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "dFA_NR": "5/192",
  "dAA_NA": "5/192",
  "dFF_NR": "5/192",
  "i1": 0,
  "iA": 1
 },
 "SO5": {
  "n": 5,
  "NA": 10,
  "CF": "1",
  "CA": "3/2",
  "C": [
   "0",
   "3/2",
   "5/2"
  ],
  "dims": [
   1,
   10,
   14
  ],
  "b": [
   "1",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "dFA_NR": "3/16",
  "dAA_NA": "9/8",
  "dFF_NR": "1/8",
  "i1": 0,
  "iA": 1
 },
 "SO6": {
  "n": 6,
  "NA": 15,
  "CF": "5/4",
  "CA": "2",
  "C": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   15,
   20
  ],
  "b": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "dFA_NR": "5/12",
  "dAA_NA": "13/6",
  "dFF_NR": "85/384",
  "i1": 0,
  "iA": 1
 },
 "SO7": {
  "n": 7,
  "NA": 21,
  "CF": "3/2",
  "CA": "5/2",
  "C": [
   "0",
   "5/2",
   "7/2"
  ],
  "dims": [
   1,
   21,
   27
  ],
  "b": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "dFA_NR": "55/64",
  "dAA_NA": "695/192",
  "dFF_NR": "23/64",
  "i1": 0,
  "iA": 1
 },
 "SO8": {
  "n": 8,
  "NA": 28,
  "CF": "7/4",
  "CA": "3",
  "C": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   1,
   28,
   35
  ],
  "b": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "dFA_NR": "105/64",
  "dAA_NA": "45/8",
  "dFF_NR": "35/64",
  "i1": 0,
  "iA": 1
 },
 "Sp4": {
  "n": 4,
  "NA": 10,
  "CF": "5/4",
  "CA": "3",
  "C": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   5,
   10
  ],
  "b": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "dFA_NR": "165/64",
  "dAA_NA": "18",
  "dFF_NR": "5/32",
  "i1": 0,
  "iA": 2
 },
 "Sp6": {
  "n": 6,
  "NA": 21,
  "CF": "7/4",
  "CA": "4",
  "C": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   1,
   14,
   21
  ],
  "b": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "dFA_NR": "175/24",
  "dAA_NA": "235/6",
  "dFF_NR": "161/384",
  "i1": 0,
  "iA": 2
 }
}

==> anc/numbers/deposit/R6/C11/iree_orig.py <==
"""Order-by-order solver of the infrared evolution equations with full signature factors,
paper.tex eq. (7), with the map of eq. (10) and optional extra terms (verifier VD).

  omega F_R^s = 2a b_R^s M_B + 2a C_R [dF/domega + phi^s F] M_E
                + (1 + l_s pi^2 omega^2) F^2 M_P + 2a kappa psi^s sum_R' Trc_RR' F_R'^{-s} M_X
                + extra terms

Each multiplier M is a polynomial in a and omega (dict {(i,j): coeff} meaning coeff a^i omega^j),
default 1.  All quantities are kept to first order in zeta2 (pi^2 = 6 zeta2): a coefficient is a
pair (r, s) meaning r + s*zeta2.  At first order in zeta2 the phases are exact Laurent polynomials:
  phi^+ = -3/2 z w,  phi^- = 1/w - z w/2,  psi^+ = -3 z w,  psi^- = 2/w - z w.
F^(n) (order a^n) is kept from omega^(1-2n) to omega^(1-2n+K).
"""
import sympy as sp

Z = sp.Symbol('zeta2')


def ex(e):
    return sp.expand(e)


class Dual:
    __slots__ = ('r', 's')

    def __init__(self, r=0, s=0):
        self.r = sp.sympify(r)
        self.s = sp.sympify(s)

    @staticmethod
    def of(e):
        e = sp.expand(sp.sympify(e))
        return Dual(e.coeff(Z, 0), e.coeff(Z, 1))

    def __add__(self, o):
        return Dual(self.r + o.r, self.s + o.s)

    def __sub__(self, o):
        return Dual(self.r - o.r, self.s - o.s)

    def __mul__(self, o):
        if not isinstance(o, Dual):
            o = Dual.of(o)
        return Dual(self.r * o.r, self.r * o.s + self.s * o.r)

    __rmul__ = __mul__

    def simp(self):
        return Dual(ex(self.r), ex(self.s))

    def expr(self):
        return self.r + Z * self.s

    def iszero(self):
        return ex(self.r) == 0 and ex(self.s) == 0


def ser_add(A, B):
    out = dict(A)
    for k, v in B.items():
        out[k] = out[k] + v if k in out else v
    return out


def ser_mul(A, B, maxp):
    out = {}
    for i, x in A.items():
        for j, y in B.items():
            if i + j <= maxp:
                p = x * y
                out[i + j] = out[i + j] + p if (i + j) in out else p
    return out


def ser_scale(A, c):
    return {k: v * c for k, v in A.items()}


def ser_shift(A, m):
    return {k + m: v for k, v in A.items()}


def ser_deriv(A):
    return {k - 1: v * k for k, v in A.items() if k != 0}


def ser_trunc(A, maxp):
    return {k: v.simp() for k, v in A.items() if k <= maxp}


def phase(kind, sig):
    # Laurent polynomial at first order in zeta2
    if kind == 'phi':
        return {1: Dual(0, sp.Rational(-3, 2))} if sig == '+' else {-1: Dual(1), 1: Dual(0, sp.Rational(-1, 2))}
    else:
        return {1: Dual(0, -3)} if sig == '+' else {-1: Dual(2), 1: Dual(0, -1)}


def mult_terms(M):
    """multiplier dict {(apow, wpow): coeff} -> same with Dual coefficients"""
    return {k: Dual.of(v) for k, v in M.items()}


class System:
    def __init__(self, chans, C, b, Trc, CF, kappa=1, lp=0, lm=0, bminus=None,
                 mult=None, extra=None, phase_scale=None, pscale=None):
        """chans: list of labels; C, b: dict label->value; Trc: dict (R,R')->value;
        bminus: dict of negative-signature Born weights (default b);
        mult: dict (R, sig, term) -> multiplier dict, term in 'B','E','P','X';
        extra: list of callables f(order n, F, R, sig, maxp) -> series added to RHS (omega F);
        phase_scale: dict (R, sig, 'psi'|'phi') -> scalar multiplying that phase."""
        self.chans = chans
        self.C = C; self.b = b; self.Trc = Trc; self.CF = CF
        self.kappa = kappa
        self.l = {'+': lp, '-': lm}
        self.bm = bminus if bminus is not None else dict(b)
        self.mult = mult or {}
        self.extra = extra or []
        self.phase_scale = phase_scale or {}
        # pscale: (name, class, sig) -> scalar; name in B, P, E_LL, E_z, X_LL, X_z; class in 1, A, X
        self.pscale = pscale or {}

    def ps_(self, name, R, sig):
        cls = 'X' if R.startswith('X') else R
        return self.pscale.get((name, cls, sig), 1)

    def M(self, R, sig, term):
        return mult_terms(self.mult.get((R, sig, term), {(0, 0): 1}))

    def solve(self, nmax, K):
        F = {}  # F[(R,sig)][n] = series
        keys = [(R, s) for R in self.chans for s in '+-']
        for k in keys:
            F[k] = {}
        self.K = K
        pi2 = Dual(0, 6)
        for n in range(1, nmax + 1):
            maxp_rhs = 2 - 2 * n + K  # omega*F^(n) kept up to this power
            for (R, sig) in keys:
                rhs = {}
                # Born
                bR = (self.b[R] if sig == '+' else self.bm[R]) * self.ps_('B', R, sig)
                for (ia, iw), c in self.M(R, sig, 'B').items():
                    if 1 + ia == n:
                        rhs = ser_add(rhs, {iw: c * (2 * bR)})
                # Sudakov
                if self.C[R] != 0:
                    ph = phase('phi', sig)
                    ph = ser_scale(ph, self.phase_scale.get((R, sig, 'phi'), 1))
                    phLL = {k: v for k, v in ph.items() if k < 0}
                    phz = {k: v for k, v in ph.items() if k >= 0}
                    eLL, ez = self.ps_('E_LL', R, sig), self.ps_('E_z', R, sig)
                    for (ia, iw), c in self.M(R, sig, 'E').items():
                        m = n - 1 - ia
                        if m >= 1:
                            Fm = F[(R, sig)][m]
                            t = ser_scale(ser_add(ser_deriv(Fm), ser_mul(phLL, Fm, maxp_rhs + 2)), eLL)
                            t = ser_add(t, ser_scale(ser_mul(phz, Fm, maxp_rhs + 2), ez))
                            t = ser_scale(ser_shift(t, iw), c * (2 * self.C[R]))
                            rhs = ser_add(rhs, t)
                # quark pair
                Q = {0: Dual(1), 2: pi2 * self.l[sig]}
                for (ia, iw), c in self.M(R, sig, 'P').items():
                    tot = n - ia
                    for j in range(1, tot):
                        k2 = tot - j
                        pr = ser_mul(F[(R, sig)][j], F[(R, sig)][k2], maxp_rhs + 2)
                        pr = ser_mul(Q, pr, maxp_rhs + 2)
                        rhs = ser_add(rhs, ser_scale(ser_shift(pr, iw), c * self.ps_('P', R, sig)))
                # signature changing
                ps = phase('psi', sig)
                ps = ser_scale(ps, self.phase_scale.get((R, sig, 'psi'), 1))
                ps = ser_add(ser_scale({k: v for k, v in ps.items() if k < 0}, self.ps_('X_LL', R, sig)),
                             ser_scale({k: v for k, v in ps.items() if k >= 0}, self.ps_('X_z', R, sig)))
                osig = '-' if sig == '+' else '+'
                for (ia, iw), c in self.M(R, sig, 'X').items():
                    m = n - 1 - ia
                    if m >= 1:
                        acc = {}
                        for R2 in self.chans:
                            tr = self.Trc.get((R, R2), 0)
                            if tr != 0:
                                acc = ser_add(acc, ser_scale(F[(R2, osig)][m], tr))
                        t = ser_mul(ps, acc, maxp_rhs + 2)
                        rhs = ser_add(rhs, ser_scale(ser_shift(t, iw), c * (2 * self.kappa)))
                for f in self.extra:
                    rhs = ser_add(rhs, f(n, F, R, sig, maxp_rhs + 2))
                Fn = ser_trunc(ser_shift(rhs, -1), 1 - 2 * n + K)
                F[(R, sig)][n] = Fn
        self.F = F
        return F

    def total(self, R, sig, nmax):
        """full series in a: dict n -> series"""
        return {n: self.F[(R, sig)][n] for n in range(1, nmax + 1)}


def S_from_P(P, CF, nmax, K):
    """S = P(P - omega) + 2 a CF ; P: dict n -> series (order a^n). returns dict n -> series"""
    S = {}
    for n in range(1, nmax + 1):
        maxp = 2 - 2 * n + K
        acc = {}
        for j in range(1, n):
            acc = ser_add(acc, ser_mul(P.get(j, {}), P.get(n - j, {}), maxp))
        acc = ser_add(acc, ser_scale(ser_shift(P.get(n, {}), 1), -1))
        if n == 1:
            acc = ser_add(acc, {0: Dual(2 * CF)})
        S[n] = ser_trunc(acc, maxp)
    return S


def map_P(F1p, nmax, K, cplus=0, d=0, e=0, h=0, CF=None):
    """P = (1 + c pi^2 w^2 + d z a) F + e z a w + h z a^2 / w"""
    P = {}
    for n in range(1, nmax + 1):
        maxp = 1 - 2 * n + K
        s = dict(F1p[n])
        s = ser_add(s, ser_scale(ser_shift(F1p[n], 2), Dual(0, 6 * cplus)))
        if n >= 2:
            s = ser_add(s, ser_scale(F1p[n - 1], Dual(0, d)))
        if n == 1:
            s = ser_add(s, {1: Dual(0, e)})
        if n == 2:
            s = ser_add(s, {-1: Dual(0, h)})
        P[n] = ser_trunc(s, maxp)
    return P


def coef(series_by_n, n, p, part='s'):
    s = series_by_n[n].get(p, Dual(0))
    return ex(s.s if part == 's' else s.r)


# ---------------- groups ----------------
Nc = sp.Symbol('N', positive=True)


def su_system(N=Nc, **kw):
    N = sp.sympify(N)
    CF = (N**2 - 1) / (2 * N)
    CA = N
    chans = ['1', 'A']
    C = {'1': 0, 'A': CA}
    b = {'1': CF, 'A': CF - CA / 2}
    Trc = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
    Trc = {k: sp.simplify(v) for k, v in Trc.items()}
    return System(chans, C, {k: sp.simplify(v) for k, v in b.items()}, Trc, sp.simplify(CF), **kw)


def group_system(gd, **kw):
    """gd: entry of groupdata.json"""
    from fractions import Fraction
    R = lambda x: sp.Rational(str(x))
    C = [R(x) for x in gd['C']]
    b = [R(x) for x in gd['b']]
    T = [[R(x) for x in r] for r in gd['Trc']]
    i1, iA = gd['i1'], gd['iA']
    labels = []
    xi = 0
    for i in range(len(C)):
        if i == i1:
            labels.append('1')
        elif i == iA:
            labels.append('A')
        else:
            labels.append('X%d' % xi); xi += 1
    Cd = {labels[i]: C[i] for i in range(len(C))}
    bd = {labels[i]: b[i] for i in range(len(C))}
    Td = {(labels[i], labels[j]): T[i][j] for i in range(len(C)) for j in range(len(C))}
    return System(labels, Cd, bd, Td, R(gd['CF']), **kw)


def load_groups():
    import json, os
    here = os.path.dirname(os.path.abspath(__file__))
    with open(os.path.join(here, 'groupdata.json')) as fh:
        return json.load(fh)


==> anc/numbers/deposit/R6/C11/m1_check.gp <==
\\ C11 method 1, second engine (PARI/GP): eq. (Tm) at five loops, SU(3) values, shift formula, -q/60, no-Nc^5 functional.
\\ Variables: f = C_F, A = C_A, u = dFA = d_F^{abcd}d_A^{abcd}/N_R, w = dAA = d_A^{abcd}d_A^{abcd}/N_A.
S1 = 4*f; S2 = -8*f^2; S3 = 12*f*(A-2*f)*(5*A-6*f);
S4 = -48*(19*A^3*f - 65*A^2*f^2 + 68*A*f^3 - 20*f^4 - 24*u);
S5 = 19252*f*A^4 - 65344*f^2*A^3 + 74400*f^3*A^2 - 30720*f^4*A + 3648*f^5 - 57600*A*u + 33792*f*u + 3072*f*w;
SS = [S1,S2,S3,S4,S5];
T5 = sum(n=1,5, binomial(2*(5-n),5-n)*(2*f)^(5-n)*SS[n]);
c5 = -T5/720;
B = [f*A^4, f^2*A^3, f^3*A^2, f^4*A, f^5, A*u, f*u, f*w];
\\ coefficient extraction by differentiation-free substitution: polcoef in nested variables
cf(e, m) = { my(r = e, d);
  d = [poldegree(m,f), poldegree(m,A), poldegree(m,u), poldegree(m,w)];
  r = polcoef(r, d[1], f); r = polcoef(r, d[2], A); r = polcoef(r, d[3], u); r = polcoef(r, d[4], w); r };
v5 = vector(8, i, cf(c5, B[i]));
print("fivegen vector: ", v5);
print("residual outside basis: ", c5 - sum(i=1,8, v5[i]*B[i]));
vrel = vector(8, i, cf(-(T5-S5)/720, B[i])); vtow = vector(8, i, cf(-S5/720, B[i]));
print("relation part: ", vrel); print("S5 part: ", vtow);
su(e, N) = subst(subst(subst(subst(e, f, (N^2-1)/(2*N)), A, N), u, (N^2-1)*(N^2+6)/48), w, N^2*(N^2+36)/24);
print("SU(3): full ", su(c5,3), "  relation ", su(-(T5-S5)/720,3), "  S5 part ", su(-S5/720,3));
print("SU(3) weights: ", vector(8,i,su(B[i],3)));
print("example q*K*C_A^3, SU(3): ", su(-q*f*(A-2*f)*A^3/720, 3));
\\ N^5 coefficients
cond = vector(8, i, polcoef(su(B[i],N)*N^5, 10, N));
print("no-Nc^5 functional: ", cond);
print("functional on fivegen: ", sum(i=1,8,cond[i]*v5[i]), "  on S5 vector: ", sum(i=1,8,cond[i]*vector(8,j,cf(S5,B[j]))[i]));
print("SU(N) fivegen: ", factor(su(c5,N)));
print("h_2 shift in SU(3) per unit h_2: ", su(-16*f^3/720,3));
quit;


==> anc/numbers/deposit/R6/C11/m1_check.out <==
fivegen vector: [-4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15]
residual outside basis: 0
relation part: [0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0]
S5 part: [-4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15]
SU(3): full -53857/2187  relation -212096/10935  S5 part -19063/3645
SU(3) weights: [108, 48, 64/3, 256/27, 1024/243, 15/2, 10/3, 45/2]
example q*K*C_A^3, SU(3): -1/60*q
no-Nc^5 functional: [1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48]
functional on fivegen: -5/36  on S5 vector: 0
SU(N) fivegen: [N - 1, 1; N, -5; N + 1, 1; 50*N^8 - 212*N^6 + 1110*N^4 + 628*N^2 + 221, 1]
h_2 shift in SU(3) per unit h_2: -64/1215


==> anc/numbers/deposit/R6/C11/m1_shift.out <==
numbers.tex vectors:
  nmFiveLoopXzeroVec               [-4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15]
  nmFiveLoopXzeroRelVec            [0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0]
  nmFiveLoopXzeroTowerVec          [-4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15]
  nmLargeNcCondVec                 [1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48]
  nmFiveLoopXzeroEqThreeFourVec    [0, 0, -5, 16, -148/9, 0, 0, 0]

S_3, S_4, S_5 in SU(3): [112/3, -5632/27, 305008/81]  (paper 112/3, -5632/27, 305008/81)
S_5 in SU(N): -6*(N_c - 1)*(N_c + 1)*(16*N_c**6 - 352*N_c**4 - 244*N_c**2 - 19)/N_c**5   (paper -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5)
check -T_3 against the complete-result coefficients is in App. A; T_3 = 4*C_F*(15*C_A**2 - 48*C_A*C_F + 52*C_F**2)
check -T_4 against the complete-result coefficients is in App. A; T_4 = -16*(57*C_A**3*C_F - 210*C_A**2*C_F**2 + 252*C_A*C_F**3 - 124*C_F**4 - 72*dFA)

-T_5/720 on the basis ['CF CA^4', 'CF^2 CA^3', 'CF^3 CA^2', 'CF^4 CA', 'CF^5', 'CA dFA', 'CF dFA', 'CF dAA']
  full     : [-4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15]  equal to nmFiveLoopXzeroVec: True
  S1..S4   : [0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0]  equal to nmFiveLoopXzeroRelVec: True
  S5       : [-4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15]  equal to nmFiveLoopXzeroTowerVec: True
SU(3) weights of the eight invariants: [108, 48, 64/3, 256/27, 1024/243, 15/2, 10/3, 45/2]
SU(3): full -53857/2187  relation part -212096/10935  S_5 part -19063/3645  (paper -53857/2187, -212096/10935, -19063/3645)
SU(N): -(N_c - 1)*(N_c + 1)*(50*N_c**8 - 212*N_c**6 + 1110*N_c**4 + 628*N_c**2 + 221)/(360*N_c**5)
DKMV (3.4) vector in SU(3): -53056/2187  (paper -53056/2187)

2. delta[P^(4)+]_{z2 x^0 ln^6 x} = -delta S_5/(720 z2): S_5 enters T_5 with binom(0,0)(2C_F)^0 = 1.
   check: -S_5(SU3)/720 = -19063/3645  = tower part -19063/3645
   SU(3) shift per unit coefficient of each invariant in delta S_5 / z2: [-3/20, -1/15, -4/135, -16/1215, -64/10935, -1/96, -1/216, -1/32]

3. delta S_5 = q z2 C_F(C_A-2C_F)C_A^3: vector [q, -2*q, 0, 0, 0, 0, 0, 0] ; C_F(C_A-2C_F)C_A^3 in SU(3) = 12 ; shift -q/60

4. N_c^5 coefficient of each invariant in SU(N_c): [1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48]  equal to nmLargeNcCondVec: True
   condition applied to eq. (fivegen): -5/36  (= N_c^5 coefficient; paper -5/36)
   condition applied to S_5: 0  (zero: S_5 is non-planar)
   condition applied to the DKMV (3.4) vector: -5/36
   free parameters of a new a^5 source (kernel dimension): 7
   rank on SU(N_c) functions: all 8 invariants 5 ; the 7-parameter family 4
   rank on SU(3) numbers of the family: 1 -> the SU(3) value is free (one parameter)
   combinations of the coefficients of eq. (fivegen) fixed by the whole family: span of the condition vector only
   SU(N_c) form of fivegen: fixed coefficient of N_c^5 only; the other 4 independent SU(N) coefficients move

5. restricted classes
 (a) C_F x quartic Casimir: vector [a0, a1, a2, a3, a4, 0, 0, 0] ; no-N_c^5 condition: Eq(a0/2 + a1/4 + a2/8 + a3/16 + a4/32, 0)
     non-planar members: -(C_A - 2*C_F)*(8*C_A**3*a1 + 4*C_A**3*a2 + 2*C_A**3*a3 + C_A**3*a4 + 8*C_A**2*C_F*a2 + 4*C_A**2*C_F*a3 + 2*C_A**2*C_F*a4 + 8*C_A*C_F**2*a3 + 4*C_A*C_F**2*a4 + 8*C_F**3*a4)/16 -> divisible by (C_A - 2C_F): True
     moves only the five Casimir coefficients; quartic coefficients (80, -160/3, -64/15) unchanged; 4 parameters
     K x cubic: delta S_5 vector [k0, -2*k0 + k1, -2*k1 + k2, -2*k2 + k3, -2*k3, 0, 0, 0] ; delta fivegen [-k0/720, k0/360 - k1/720, k1/360 - k2/720, k2/360 - k3/720, k3/360, 0, 0, 0]
     SU(3) shift: -(729*k0 + 324*k1 + 144*k2 + 64*k3)/43740
 (b) C_F x (quartic Casimir + e1 dFA + e2 dAA): condition Eq(a0/2 + a1/4 + a2/8 + a3/16 + a4/32 + e1/96 + e2/48, 0) ; 6 parameters; only the C_A dFA/N_R coefficient (80) is unchanged
 (c) h_2 = hAA C_A^2 + hAF C_A C_F + hFF C_F^2: delta S_5 [0, 0, 16*hAA, 16*hAF, 16*hFF, 0, 0, 0] ; delta fivegen [0, 0, -hAA/45, -hAF/45, -hFF/45, 0, 0, 0]
     no-N_c^5 condition: Eq(2*hAA + hAF + hFF/2, 0) ; SU(3) shift per unit SU(3) value of h_2: -64/1215
     non-planar h_2 = (C_A - 2 C_F)(alpha C_A + beta C_F): shift vector see m1 output line below
      [0, 0, -alpha/45, 2*alpha/45 - beta/45, 2*beta/45, 0, 0, 0]
 (d) quartic part of a new source: condition Eq(f1/48 + f2/96 + f3/48, 0) -> with the Casimir part free, 3 parameters reach the three quartic coefficients of eq. (fivegen)

relation vector of eq. (fiveloop-relation) satisfies the no-N_c^5 condition: True


==> anc/numbers/deposit/R6/C11/m1_shift.py <==
#!/usr/bin/env python3
"""C11 method 1 (algebra only, exact rationals, SymPy).

Inputs typed from draft v4 (paper.tex eqs. (S3), (color-S4), (S5), (Tm), (fivegen)) and numbers.tex macros
nmSoneData, nmStwoData, nmSthreeGen, nmSfourGen, nmSfiveGen, nmFiveLoopXzeroVec, nmFiveLoopXzeroRelVec,
nmFiveLoopXzeroTowerVec, nmLargeNcCondVec, nmFiveLoopXzeroEqThreeFourVec (values re-read from numbers.tex below).

  1. eq. (Tm): T_5 = sum_n binom(2(5-n),5-n)(2C_F)^(5-n) S_n; [P^(4)+]_{z2 x^0 ln^6 x} = -T_5/720; check against the
     printed vectors and SU(3) values.
  2. the shift formula delta[P^(4)+] = -delta S_5/(720 z2) and the SU(3) weight of each invariant.
  3. the example delta S_5 = q z2 C_F(C_A-2C_F)C_A^3  ->  -q/60 in SU(3).
  4. full relaxation: the 7-parameter family (no N_c^5 term in SU(N_c)); what it leaves fixed.
  5. classes with a restricted color form: identity source C_F x quartic Casimir polynomial (= K x cubic),
     the same with C_F dFA/N_R and C_F dAA/N_A admitted, h_2 additive map term, a generic quartic source.
"""
import re
import sympy as sp

CF, CA, dFA, dAA, Nc, q = sp.symbols('C_F C_A dFA dAA N_c q')
BASIS = [CF * CA**4, CF**2 * CA**3, CF**3 * CA**2, CF**4 * CA, CF**5, CA * dFA, CF * dFA, CF * dAA]
BNAMES = ['CF CA^4', 'CF^2 CA^3', 'CF^3 CA^2', 'CF^4 CA', 'CF^5', 'CA dFA', 'CF dFA', 'CF dAA']
SU = {CF: (Nc**2 - 1) / (2 * Nc), CA: Nc, dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48, dAA: Nc**2 * (Nc**2 + 36) / 24}
SU3 = {k: v.subs(Nc, 3) for k, v in SU.items()}
R = sp.Rational


def vec(expr):
    """coefficients of a degree-5 color polynomial on BASIS (fails if it has other monomials)"""
    e = sp.expand(expr)
    p = sp.Poly(e, CF, CA, dFA, dAA)
    out = []
    used = 0
    for b in BASIS:
        mon = sp.Poly(b, CF, CA, dFA, dAA).monoms()[0]
        c = p.coeff_monomial(mon)
        out.append(c)
        used += c * b
    assert sp.expand(e - used) == 0, ('monomial outside basis', sp.expand(e - used))
    return out


def dot(v, w):
    return sum(a * b for a, b in zip(v, w))


# --- numbers.tex values (parsed from the macro comments, so a stale transcription would show) ---
NT = open('PROJECT/ma_a/paper/numbers/numbers.tex').read()


def macro_comment(name):
    m = re.search(r'\\newcommand\{\\' + name + r'\}\{.*\}%\s*(.*)', NT)
    return m.group(1).strip()


def parse_vec(s):
    s = s.split(')')[0].strip('( ')
    return [sp.Rational(x.strip()) for x in s.split(',')]


printed = {k: parse_vec(macro_comment(k)) for k in ['nmFiveLoopXzeroVec', 'nmFiveLoopXzeroRelVec',
                                                   'nmFiveLoopXzeroTowerVec', 'nmLargeNcCondVec',
                                                   'nmFiveLoopXzeroEqThreeFourVec']}
print('numbers.tex vectors:')
for k, v in printed.items():
    print('  %-32s %s' % (k, v))

# --- 1. eq. (Tm) ---
S = {1: 4 * CF, 2: -8 * CF**2, 3: 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF),
     4: -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA),
     5: 19252 * CF * CA**4 - 65344 * CF**2 * CA**3 + 74400 * CF**3 * CA**2 - 30720 * CF**4 * CA + 3648 * CF**5
        - 57600 * CA * dFA + 33792 * CF * dFA + 3072 * CF * dAA}
# SU(3) values of S_3..S_5 printed in the paper: 112/3, -5632/27, 305008/81
print('\nS_3, S_4, S_5 in SU(3):', [sp.nsimplify(S[n].subs(SU3)) for n in (3, 4, 5)], ' (paper 112/3, -5632/27, 305008/81)')
print('S_5 in SU(N):', sp.factor(S[5].subs(SU)), '  (paper -6(N^2-1)(16N^6-352N^4-244N^2-19)/N^5)')


def T(m, Sd):
    return sum(sp.binomial(2 * (m - n), m - n) * (2 * CF)**(m - n) * Sd[n] for n in range(1, m + 1))


for m in (3, 4):
    print('check -T_%d against the complete-result coefficients is in App. A; T_%d =' % (m, m), sp.factor(T(m, S)))
coef5 = -T(5, S) / 720
v5 = vec(coef5)
rel = vec(-(T(5, S) - S[5]) / 720)
tow = vec(-S[5] / 720)
print('\n-T_5/720 on the basis', BNAMES)
print('  full     :', v5, ' equal to nmFiveLoopXzeroVec:', v5 == printed['nmFiveLoopXzeroVec'])
print('  S1..S4   :', rel, ' equal to nmFiveLoopXzeroRelVec:', rel == printed['nmFiveLoopXzeroRelVec'])
print('  S5       :', tow, ' equal to nmFiveLoopXzeroTowerVec:', tow == printed['nmFiveLoopXzeroTowerVec'])
w3 = [sp.nsimplify(b.subs(SU3)) for b in BASIS]
print('SU(3) weights of the eight invariants:', w3)
print('SU(3): full', dot(v5, w3), ' relation part', dot(rel, w3), ' S_5 part', dot(tow, w3),
      ' (paper -53857/2187, -212096/10935, -19063/3645)')
print('SU(N):', sp.factor(sp.expand(coef5.subs(SU))))
print('DKMV (3.4) vector in SU(3):', dot(printed['nmFiveLoopXzeroEqThreeFourVec'], w3), ' (paper -53056/2187)')

# --- 2. shift formula ---
print('\n2. delta[P^(4)+]_{z2 x^0 ln^6 x} = -delta S_5/(720 z2): S_5 enters T_5 with binom(0,0)(2C_F)^0 = 1.')
print('   check: -S_5(SU3)/720 =', -S[5].subs(SU3) / 720, ' = tower part', dot(tow, w3))
print('   SU(3) shift per unit coefficient of each invariant in delta S_5 / z2:', [-x / 720 for x in w3])

# --- 3. example ---
ex = q * CF * (CA - 2 * CF) * CA**3
print('\n3. delta S_5 = q z2 C_F(C_A-2C_F)C_A^3: vector', vec(ex), '; C_F(C_A-2C_F)C_A^3 in SU(3) =',
      (CF * (CA - 2 * CF) * CA**3).subs(SU3), '; shift', sp.simplify(-ex.subs(SU3) / 720))

# --- 4. full relaxation ---
cond = [sp.expand(b.subs(SU) * Nc**5).coeff(Nc, 10) for b in BASIS]
print('\n4. N_c^5 coefficient of each invariant in SU(N_c):', cond, ' equal to nmLargeNcCondVec:', cond == printed['nmLargeNcCondVec'])
print('   condition applied to eq. (fivegen):', dot(cond, v5), ' (= N_c^5 coefficient; paper -5/36)')
print('   condition applied to S_5:', dot(cond, vec(S[5])), ' (zero: S_5 is non-planar)')
print('   condition applied to the DKMV (3.4) vector:', dot(cond, printed['nmFiveLoopXzeroEqThreeFourVec']))
M = sp.Matrix([cond])
ker = M.nullspace()
print('   free parameters of a new a^5 source (kernel dimension):', len(ker))
# SU(N) functions reachable
pows = list(range(5, -6, -1))
A = sp.Matrix([[sp.expand(b.subs(SU) * Nc**5).coeff(Nc, p + 5) for b in BASIS] for p in pows])
print('   rank on SU(N_c) functions: all 8 invariants', A.rank(), '; the 7-parameter family', (A * sp.Matrix.hstack(*ker)).rank())
print('   rank on SU(3) numbers of the family:', sp.Matrix([[dot(k, w3) for k in ker]]).rank(),
      '-> the SU(3) value is free (one parameter)')
# which combinations of the eight coefficients of eq. (fivegen) are left fixed by every member of the family:
# the annihilator of the kernel = span of cond
print('   combinations of the coefficients of eq. (fivegen) fixed by the whole family: span of the condition vector only')
print('   SU(N_c) form of fivegen: fixed coefficient of N_c^5 only; the other 4 independent SU(N) coefficients move')

# --- 5. restricted classes ---
print('\n5. restricted classes')
# (a) identity source C_F x quartic Casimir polynomial, non-planar
a = sp.symbols('a0:5')
Q4 = sum(a[i] * CA**(4 - i) * CF**i for i in range(5))
v = vec(CF * Q4)
c = dot(cond, v)
print(' (a) C_F x quartic Casimir: vector', v, '; no-N_c^5 condition:', sp.Eq(c, 0))
sol = sp.solve(c, a[0])[0]
Q4np = sp.factor(Q4.subs(a[0], sol))
print('     non-planar members:', Q4np, '-> divisible by (C_A - 2C_F):', sp.rem(sp.Poly(sp.expand(Q4np), CA), sp.Poly(CA - 2 * CF, CA)).is_zero)
print('     moves only the five Casimir coefficients; quartic coefficients (80, -160/3, -64/15) unchanged; 4 parameters')
b3 = sp.symbols('k0:4')
Kc = CF * (CA - 2 * CF) * sum(b3[i] * CA**(3 - i) * CF**i for i in range(4))
vk = vec(Kc)
print('     K x cubic: delta S_5 vector', vk, '; delta fivegen', [-x / 720 for x in vk])
print('     SU(3) shift:', sp.factor(-Kc.subs(SU3) / 720))
# (b) with C_F dFA and C_F dAA admitted
e1, e2 = sp.symbols('e1 e2')
vb = vec(CF * Q4 + e1 * CF * dFA + e2 * CF * dAA)
print(' (b) C_F x (quartic Casimir + e1 dFA + e2 dAA): condition', sp.Eq(dot(cond, vb), 0),
      '; 6 parameters; only the C_A dFA/N_R coefficient (80) is unchanged')
# note: dFA/N_R = 2 C_F dFA/N_A, so the label "carries C_F" depends on the normalization of the quartic invariant
# (c) h_2 additive map term: delta S_5 = 16 C_F^3 h_2 after S_3, S_4 fix y and c_+ - l_+
h = sp.symbols('hAA hAF hFF')
H2 = h[0] * CA**2 + h[1] * CA * CF + h[2] * CF**2
vh = vec(16 * CF**3 * H2)
print(' (c) h_2 = hAA C_A^2 + hAF C_A C_F + hFF C_F^2: delta S_5', vh, '; delta fivegen', [sp.simplify(-x / 720) for x in vh])
print('     no-N_c^5 condition:', sp.Eq(dot(cond, vh), 0), '; SU(3) shift per unit SU(3) value of h_2:', -16 * CF.subs(SU3)**3 / 720)
print('     non-planar h_2 = (C_A - 2 C_F)(alpha C_A + beta C_F): shift vector',
      'see m1 output line below')
al, be = sp.symbols('alpha beta')
vnp = [sp.expand(-x / 720) for x in vec(16 * CF**3 * (CA - 2 * CF) * (al * CA + be * CF))]
print('     ', vnp)
# (d) generic quartic source
f1, f2, f3 = sp.symbols('f1 f2 f3')
vq = vec(f1 * CA * dFA + f2 * CF * dFA + f3 * CF * dAA)
print(' (d) quartic part of a new source: condition', sp.Eq(dot(cond, vq), 0),
      '-> with the Casimir part free, 3 parameters reach the three quartic coefficients of eq. (fivegen)')
# relation of eq. (fiveloop-relation) on classical defining representations
relv = [17, -48, 36, 0, 0, -90, 72, 6]
print('\nrelation vector of eq. (fiveloop-relation) satisfies the no-N_c^5 condition:', dot(cond, relv) == 0)


==> anc/numbers/deposit/R6/C11/m1b_x2.out <==
-V_5/720 in SU(3): -21344/3645  printed S_5 part at x^2: -21344/3645
relation part = fivex2 - (-V_5/720), SU(3): -3444224/10935  printed -3444224/10935
full SU(3): -3508256/10935  printed -3508256/10935
so delta[P^(4)+]_{z2 x^2 ln^6 x} = -delta V_5/720; example delta V_5 = q K C_A^3: SU(3) shift -q/60
N_c^5 coefficient of V_5: 0
N_c^5 coefficient of eq. (fivex2): -20/9


==> anc/numbers/deposit/R6/C11/m1b_x2.py <==
#!/usr/bin/env python3
"""C11 side check: the x^2 five-loop value of App. F, eq. (fivex2), has the same linear dependence on a new source,
delta[P^(4)+]_{z2 x^2 ln^6 x} = -delta V_5/720, because eq. (xk-S) has the form of eq. (S) with C_F -> lambda C_F
(lambda = 2) and V_5 = S_5|_{lambda=2} enters T_5 with weight one.  Inputs: numbers.tex nmSfiveLamTwoGen,
nmFiveLoopXtwoGen, nmFiveLoopXtwoTowerPart, nmFiveLoopXtwoRelPart."""
import sympy as sp
CF, CA, dFA, dAA = sp.symbols('C_F C_A dFA dAA')
SU3 = {CF: sp.Rational(4, 3), CA: 3, dFA: sp.Rational(5, 2), dAA: sp.Rational(135, 8)}
V5 = (sp.Rational(182656, 3) * CF * CA**4 - 225152 * CF**2 * CA**3 + 301056 * CF**3 * CA**2 - 168960 * CF**4 * CA
      + 33792 * CF**5 - 190464 * CA * dFA + 141312 * CF * dFA + 10240 * CF * dAA)
gen = (-sp.Rational(11416, 135) * CF * CA**4 + sp.Rational(1688, 5) * CF**2 * CA**3 - sp.Rational(2592, 5) * CF**3 * CA**2
       + sp.Rational(1856, 5) * CF**4 * CA - sp.Rational(1600, 9) * CF**5 + sp.Rational(3968, 15) * CA * dFA
       - sp.Rational(1152, 5) * CF * dFA - sp.Rational(128, 9) * CF * dAA)
print('-V_5/720 in SU(3):', -V5.subs(SU3) / 720, ' printed S_5 part at x^2: -21344/3645')
print('relation part = fivex2 - (-V_5/720), SU(3):', sp.nsimplify((gen + V5 / 720).subs(SU3)), ' printed -3444224/10935')
print('full SU(3):', gen.subs(SU3), ' printed -3508256/10935')
print('so delta[P^(4)+]_{z2 x^2 ln^6 x} = -delta V_5/720; example delta V_5 = q K C_A^3: SU(3) shift', sp.factor(-(CF * (CA - 2 * CF) * CA**3).subs(SU3) * sp.Symbol('q') / 720))
cond = [sp.Rational(1, 2), sp.Rational(1, 4), sp.Rational(1, 8), sp.Rational(1, 16), sp.Rational(1, 32), sp.Rational(1, 48), sp.Rational(1, 96), sp.Rational(1, 48)]
B = [CF * CA**4, CF**2 * CA**3, CF**3 * CA**2, CF**4 * CA, CF**5, CA * dFA, CF * dFA, CF * dAA]
pv = sp.Poly(sp.expand(V5), CF, CA, dFA, dAA)
vv = [pv.coeff_monomial(sp.Poly(b, CF, CA, dFA, dAA).monoms()[0]) for b in B]
print('N_c^5 coefficient of V_5:', sum(c * v for c, v in zip(cond, vv)))
pg = sp.Poly(sp.expand(gen), CF, CA, dFA, dAA)
gv = [pg.coeff_monomial(sp.Poly(b, CF, CA, dFA, dAA).monoms()[0]) for b in B]
print('N_c^5 coefficient of eq. (fivex2):', sum(c * v for c, v in zip(cond, gv)))


==> anc/numbers/deposit/R6/C11/m2_check_iree.json <==
{
 "kB on (1,-), x CA": "({'x': (5, {'CF^2 CA^3': -96, 'CF^3 CA^2': 640, 'CF^4 CA^1': -576})}, {'x': {}})",
 "kB on (1,-), x CF": "({'x': (5, {'CF^3 CA^2': -96, 'CF^4 CA^1': 640, 'CF^5 CA^0': -576})}, {'x': {}})",
 "kP on (1,-), x CA": "({'x': (5, {'CF^2 CA^3': -32, 'CF^3 CA^2': 384, 'CF^4 CA^1': -400})}, {'x': {}})",
 "kP on (1,-), x CF": "({'x': (5, {'CF^3 CA^2': -32, 'CF^4 CA^1': 384, 'CF^5 CA^0': -400})}, {'x': {}})",
 "kS on (1,-), x CA": "({'1': (None, {}), 'x': (5, {'CF^1 CA^4': 192, 'CF^2 CA^3': -576, 'CF^3 CA^2': 448, 'CF^4 CA^1': -128})}, {'1': {}, 'x': {}})",
 "kS on (1,-), x CF": "({'1': (None, {}), 'x': (5, {'CF^2 CA^3': 192, 'CF^3 CA^2': -576, 'CF^4 CA^1': 448, 'CF^5 CA^0': -128})}, {'1': {}, 'x': {}})",
 "l on (1,-)": "({'x': (5, {'CF^2 CA^3': 2304, 'CF^3 CA^2': -1536, 'CF^4 CA^1': 1536, 'CF^5 CA^0': -4608})}, {'x': {}})",
 "be on (1,-)": "({'x': (5, {'CF^2 CA^3': 4608, 'CF^3 CA^2': -16896, 'CF^4 CA^1': 35328, 'CF^5 CA^0': -26496})}, {'x': {}})",
 "kB on (A,+), x CA": "({'1': (None, {}), 'x': (5, {'CF^1 CA^4': 304, 'CF^2 CA^3': -1120, 'CF^3 CA^2': 1280, 'CF^4 CA^1': -512})}, {'1': {}, 'x': {}})",
 "kB on (A,+), x CF": "({'1': (None, {}), 'x': (5, {'CF^2 CA^3': 304, 'CF^3 CA^2': -1120, 'CF^4 CA^1': 1280, 'CF^5 CA^0': -512})}, {'1': {}, 'x': {}})",
 "kE on (A,+), x CA": "({'1': (None, {}), 'x': (5, {'CF^1 CA^4': 272, 'CF^2 CA^3': -768, 'CF^3 CA^2': 448})}, {'1': {}, 'x': {}})",
 "kE on (A,+), x CF": "({'1': (None, {}), 'x': (5, {'CF^2 CA^3': 272, 'CF^3 CA^2': -768, 'CF^4 CA^1': 448})}, {'1': {}, 'x': {}})",
 "kP on (A,+), x CA": "({'1': (None, {}), 'x': (5, {'CF^1 CA^4': 112, 'CF^2 CA^3': -544, 'CF^3 CA^2': 832, 'CF^4 CA^1': -384})}, {'1': {}, 'x': {}})",
 "kP on (A,+), x CF": "({'1': (None, {}), 'x': (5, {'CF^2 CA^3': 112, 'CF^3 CA^2': -544, 'CF^4 CA^1': 832, 'CF^5 CA^0': -384})}, {'1': {}, 'x': {}})",
 "kS on (A,+), x CA": "({'1': (None, {})}, {'1': {}})",
 "kS on (A,+), x CF": "({'1': (None, {})}, {'1': {}})",
 "l on (A,+)": "({'1': (None, {}), 'x': (5, {'CF^1 CA^4': -6864, 'CF^2 CA^3': 37632, 'CF^3 CA^2': -72192, 'CF^4 CA^1': 56832, 'CF^5 CA^0': -16128})}, {'1': {}, 'x': {}})",
 "be on (A,+)": "({'1': (None, {}), 'x': (5, {'CF^1 CA^4': -4608, 'CF^2 CA^3': 29952, 'CF^3 CA^2': -53760, 'CF^4 CA^1': 21504, 'CF^5 CA^0': 6144})}, {'1': {}, 'x': {}})",
 "dpsi on (1,-)": "({'1': (None, {}), 'x': (5, {'CF^1 CA^4': -1188, 'CF^2 CA^3': 4224, 'CF^3 CA^2': -3584, 'CF^4 CA^1': -1152, 'CF^5 CA^0': 1856})}, {'1': {}, 'x': {}})",
 "rho": "({'1': (5, {'CF^1 CA^4': -16560, 'CF^2 CA^3': 64000, 'CF^3 CA^2': -91392, 'CF^4 CA^1': 54912, 'CF^5 CA^0': -10752, 'dFA CF^0 CA^1': 60672, 'dFA CF^1 CA^0': -56832, 'dAA CF^1 CA^0': -3072}), 'r': (5, {'CF^1 CA^4': 16560, 'CF^2 CA^3': -64000, 'CF^3 CA^2': 91392, 'CF^4 CA^1': -54912, 'CF^5 CA^0': 10752, 'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072})}, {'1': {'dFA CF^0 CA^1': 60672, 'dFA CF^1 CA^0': -56832, 'dAA CF^1 CA^0': -3072}, 'r': {'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072}})",
 "kappa=-1": "({'1': (5, {'CF^1 CA^4': -45000, 'CF^2 CA^3': 184832, 'CF^3 CA^2': -290688, 'CF^4 CA^1': 207872, 'CF^5 CA^0': -59776, 'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680})}, {'1': {'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680}})",
 "adj-repair(t)": "({'1': (5, {'CF^1 CA^4': 6976, 'CF^2 CA^3': -33472, 'CF^3 CA^2': 56960, 'CF^4 CA^1': -41472, 'CF^5 CA^0': 11264}), 't': (5, {'CF^1 CA^4': -24, 'CF^2 CA^3': 112, 'CF^3 CA^2': -160, 'CF^4 CA^1': 64})}, {'1': {}, 't': {}})",
 "kB on (A,-)": "({'1': (None, {})}, {'1': {}})",
 "kE on (A,-)": "({'1': (None, {})}, {'1': {}})",
 "kP on (A,-)": "({'1': (None, {})}, {'1': {}})",
 "dpsi on (A,-)": "({'1': (None, {})}, {'1': {}})"
}

==> anc/numbers/deposit/R6/C11/m2_check_iree.out <==
ranks of the degree-d color bases on the 19 groups: {0: (1, True), 1: (2, True), 2: (3, True), 3: (4, True), 4: (8, True), 5: (12, True), 6: (16, True)}
(1) baseline z2 a^5 N^-7 of P^-: {'1': (5, {'CF^1 CA^4': 15684, 'CF^2 CA^3': -60928, 'CF^3 CA^2': 87296, 'CF^4 CA^1': -51072, 'CF^5 CA^0': 8896, 'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072})}  (1 s)
    S_5: (5, {'CF^1 CA^4': 19252, 'CF^2 CA^3': -65344, 'CF^3 CA^2': 74400, 'CF^4 CA^1': -30720, 'CF^5 CA^0': 3648, 'dFA CF^0 CA^1': -57600, 'dFA CF^1 CA^0': 33792, 'dAA CF^1 CA^0': 3072})

(2) corrections of relative order a (multiplier 1 + a z2 k) and pi^2 w^2 weights, in (1,-) and (A,+)
-- kB on (1,-), x CA (1 s)
   response: {'x': (5, {'CF^2 CA^3': -96, 'CF^3 CA^2': 640, 'CF^4 CA^1': -576})}
   quartic part: {'x': {}}
-- kB on (1,-), x CF (2 s)
   response: {'x': (5, {'CF^3 CA^2': -96, 'CF^4 CA^1': 640, 'CF^5 CA^0': -576})}
   quartic part: {'x': {}}
-- kP on (1,-), x CA (2 s)
   response: {'x': (5, {'CF^2 CA^3': -32, 'CF^3 CA^2': 384, 'CF^4 CA^1': -400})}
   quartic part: {'x': {}}
-- kP on (1,-), x CF (3 s)
   response: {'x': (5, {'CF^3 CA^2': -32, 'CF^4 CA^1': 384, 'CF^5 CA^0': -400})}
   quartic part: {'x': {}}
-- kS on (1,-), x CA (2 s)
   response: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 192, 'CF^2 CA^3': -576, 'CF^3 CA^2': 448, 'CF^4 CA^1': -128})}
   quartic part: {'1': {}, 'x': {}}
-- kS on (1,-), x CF (1 s)
   response: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 192, 'CF^3 CA^2': -576, 'CF^4 CA^1': 448, 'CF^5 CA^0': -128})}
   quartic part: {'1': {}, 'x': {}}
-- l on (1,-), x (1 s)
   response: {'x': (5, {'CF^2 CA^3': 2304, 'CF^3 CA^2': -1536, 'CF^4 CA^1': 1536, 'CF^5 CA^0': -4608})}
   quartic part: {'x': {}}
-- be on (1,-), x (3 s)
   response: {'x': (5, {'CF^2 CA^3': 4608, 'CF^3 CA^2': -16896, 'CF^4 CA^1': 35328, 'CF^5 CA^0': -26496})}
   quartic part: {'x': {}}
-- kB on (A,+), x CA (4 s)
   response: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 304, 'CF^2 CA^3': -1120, 'CF^3 CA^2': 1280, 'CF^4 CA^1': -512})}
   quartic part: {'1': {}, 'x': {}}
-- kB on (A,+), x CF (5 s)
   response: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 304, 'CF^3 CA^2': -1120, 'CF^4 CA^1': 1280, 'CF^5 CA^0': -512})}
   quartic part: {'1': {}, 'x': {}}
-- kE on (A,+), x CA (2 s)
   response: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 272, 'CF^2 CA^3': -768, 'CF^3 CA^2': 448})}
   quartic part: {'1': {}, 'x': {}}
-- kE on (A,+), x CF (1 s)
   response: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 272, 'CF^3 CA^2': -768, 'CF^4 CA^1': 448})}
   quartic part: {'1': {}, 'x': {}}
-- kP on (A,+), x CA (1 s)
   response: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 112, 'CF^2 CA^3': -544, 'CF^3 CA^2': 832, 'CF^4 CA^1': -384})}
   quartic part: {'1': {}, 'x': {}}
-- kP on (A,+), x CF (2 s)
   response: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 112, 'CF^3 CA^2': -544, 'CF^4 CA^1': 832, 'CF^5 CA^0': -384})}
   quartic part: {'1': {}, 'x': {}}
-- kS on (A,+), x CA (1 s)
   response: {'1': (None, {})}
   quartic part: {'1': {}}
-- kS on (A,+), x CF (1 s)
   response: {'1': (None, {})}
   quartic part: {'1': {}}
-- l on (A,+), x (4 s)
   response: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': -6864, 'CF^2 CA^3': 37632, 'CF^3 CA^2': -72192, 'CF^4 CA^1': 56832, 'CF^5 CA^0': -16128})}
   quartic part: {'1': {}, 'x': {}}
-- be on (A,+), x (4 s)
   response: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': -4608, 'CF^2 CA^3': 29952, 'CF^3 CA^2': -53760, 'CF^4 CA^1': 21504, 'CF^5 CA^0': 6144})}
   quartic part: {'1': {}, 'x': {}}
-- dpsi on (1,-), x: psi^- + x z2 w (3 s)
   response: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': -1188, 'CF^2 CA^3': 4224, 'CF^3 CA^2': -3584, 'CF^4 CA^1': -1152, 'CF^5 CA^0': 1856})}
   quartic part: {'1': {}, 'x': {}}
-- rho = r: psi^+ scaled by r in the (A,+) equation (4 s)
   response: {'1': (5, {'CF^1 CA^4': -16560, 'CF^2 CA^3': 64000, 'CF^3 CA^2': -91392, 'CF^4 CA^1': 54912, 'CF^5 CA^0': -10752, 'dFA CF^0 CA^1': 60672, 'dFA CF^1 CA^0': -56832, 'dAA CF^1 CA^0': -3072}), 'r': (5, {'CF^1 CA^4': 16560, 'CF^2 CA^3': -64000, 'CF^3 CA^2': 91392, 'CF^4 CA^1': -54912, 'CF^5 CA^0': 10752, 'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072})}
   quartic part: {'1': {'dFA CF^0 CA^1': 60672, 'dFA CF^1 CA^0': -56832, 'dAA CF^1 CA^0': -3072}, 'r': {'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072}}
-- kappa = -1 (1 s)
   response: {'1': (5, {'CF^1 CA^4': -45000, 'CF^2 CA^3': 184832, 'CF^3 CA^2': -290688, 'CF^4 CA^1': 207872, 'CF^5 CA^0': -59776, 'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680})}
   quartic part: {'1': {'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680}}
-- adjoint repair family, t symbolic (1 s)
   response: {'1': (5, {'CF^1 CA^4': 6976, 'CF^2 CA^3': -33472, 'CF^3 CA^2': 56960, 'CF^4 CA^1': -41472, 'CF^5 CA^0': 11264}), 't': (5, {'CF^1 CA^4': -24, 'CF^2 CA^3': 112, 'CF^3 CA^2': -160, 'CF^4 CA^1': 64})}
   quartic part: {'1': {}, 't': {}}

(3) negative-signature adjoint corrections (samples)
-- kB on (A,-), x C_A (1 s)
   response: {'1': (None, {})}
   quartic part: {'1': {}}
-- kE on (A,-), x C_A (1 s)
   response: {'1': (None, {})}
   quartic part: {'1': {}}
-- kP on (A,-), x C_A (1 s)
   response: {'1': (None, {})}
   quartic part: {'1': {}}
-- dpsi on (A,-), x (1 s)
   response: {'1': (None, {})}
   quartic part: {'1': {}}
-- c_- (per unit): response (5, {'CF^1 CA^4': -14256, 'CF^2 CA^3': 52992, 'CF^3 CA^2': -58368, 'CF^4 CA^1': 19968, 'CF^5 CA^0': 384})

(4) SU(N), N symbolic: five-loop shifts after S_3 and S_4 fix y and X = c_+ - l_+
   h_2 (map term z2 a^2/w)    dS_3 = 2*(N - 1)*(N + 1)/N, dS_4 = 2*(N - 1)**2*(N + 1)**2/N**2, dS_5 = 4*(N - 1)**3*(N + 1)**3/N**3
                              after the refit dS_5 = 2*(N - 1)**3*(N + 1)**3/N**3 ; SU(3): 1024/27 ; shift of eq. (fiveloop) -64/1215
   h (z2 a (F_A^+)^2)         dS_3 = -1/N**2, dS_4 = 2*(2*N**2 + 1)/N**3, dS_5 = -(2*N**2 + 1)*(14*N**2 + 5)/N**4
                              after the refit dS_5 = -(47*N**2 + 10)/N**2 ; SU(3): -433/9 ; shift of eq. (fiveloop) 433/6480
   g (z2 w^2 F_1^+ F_1^-)     dS_3 = -2*(N - 1)**2*(N + 1)**2*(N**2 + 1)/N**3, dS_4 = -(N - 1)**2*(N + 1)**2*(N**2 + 1)*(5*N**2 - 11)/N**4, dS_5 = -2*(N - 1)**2*(N + 1)**2*(7*N**6 + 11*N**4 + 15*N**2 + 15)/N**5
                              after the refit dS_5 = -4*(N - 1)**2*(N + 1)**2*(15*N**4 + 11*N**2 - 2)/N**5 ; SU(3): -335872/243 ; shift of eq. (fiveloop) 20992/10935
   h_2 expected 16 C_F^3 = 2*(N - 1)**3*(N + 1)**3/N**3
   h expected (per unit h, from m3) -C_A (C_A-2C_F)^2 (57 C_A - 20 C_F) = -(47*N**2 + 10)/N**2
   g expected (per unit g, from m3) -32 C_F^2 (C_A-2C_F)(12C_A^2-7C_AC_F-4C_F^2) = -4*(N - 1)**2*(N + 1)**2*(15*N**4 + 11*N**2 - 2)/N**5


==> anc/numbers/deposit/R6/C11/m2_check_iree.py <==
#!/usr/bin/env python3
"""C11 cross-check with the separately written solver iree.py (numbers/deposit/R5/asym_check, copied here as
iree_orig.py, unmodified) and group data computed with GAP in step 5 (ma_a/step5_five_loop/P1/color_data.json, copied as
color_data_step5.json: 19 groups, among them G2, F4, E6, E7, E8), plus SU(N) with N symbolic.  Neither the solver nor the
group data of m2_pminus.py / m3_sclasses.py are used.

Checks: (1) baseline z2 a^5 N^-7 of P^- and S_5 in general color; (2) the response of the z2 a^5 N^-7 coefficient of P^- to
each correction class of the negative-signature singlet and positive-signature adjoint equations, with coefficient C_A
or C_F (relative a z2) or a number (pi^2 w^2 weights, z2 part of psi), and to rho, kappa = -1, the adjoint repair
family (t symbolic) and c_-; (3) samples of the negative-signature adjoint corrections; (4) in SU(N): the five-loop
shifts of h_2, the channel-mixing term h and the signature-mixed pair term g after S_3, S_4 fix y and c_+ - l_+.
"""
import json, sys, time
import sympy as sp
sys.path.insert(0, '.')
import iree_orig as I

Z = I.Z
xs, ts, rs = sp.symbols('x t r')
CD = json.load(open('color_data_step5.json'))
R = lambda v: sp.Rational(str(v))


def gd_of(g):
    return {'C': [x['C'] for x in g['channels']], 'b': g['born'], 'Trc': g['Tsu'], 'CF': g['C_R'], 'i1': 0,
            'iA': g['adjoint_index']}


INV = {nm: {'CF': R(g['C_R']), 'CA': R(g['C_A']), 'dFA': R(g['dRdA_over_NR']), 'dAA': R(g['dAdA_over_NA']),
            'dFF': R(g['dRdR_over_NR'])} for nm, g in CD.items()}
NAMES = list(CD)
assert CD['SU3']['channels'][0]['C'] == '0'


def pm_coef(sysm, n=5):
    sysm.solve(n, 2)
    F = sysm.F[('1', '-')][n]
    return sp.expand(F.get(3 - 2 * n, I.Dual(0)).s)


def S_coefs(sysm, nmax, mapkw=None):
    sysm.solve(nmax, 2)
    P = I.map_P(sysm.total('1', '+', nmax), nmax, 2, **(mapkw or {}))
    S = I.S_from_P(P, sysm.CF, nmax, 2)
    return [sp.expand(I.coef(S, n, 4 - 2 * n)) for n in range(1, nmax + 1)]


def monos(deg):
    out = []
    for i in range(deg + 1):
        out.append(('CF^%d CA^%d' % (i, deg - i), lambda v, i=i, d=deg: v['CF']**i * v['CA']**(d - i)))
    if deg >= 4:
        for qn in ('dFA', 'dAA', 'dFF'):
            for i in range(deg - 4 + 1):
                out.append(('%s CF^%d CA^%d' % (qn, i, deg - 4 - i), lambda v, i=i, d=deg, qn=qn: v[qn] * v['CF']**i * v['CA']**(d - 4 - i)))
    return out


MAT = {}
for d in range(0, 7):
    ms = monos(d)
    A = sp.Matrix([[f(INV[nm]) for _, f in ms] for nm in NAMES])
    MAT[d] = (ms, A) if A.rank() == len(ms) else None
print('ranks of the degree-d color bases on the 19 groups:', {d: (len(monos(d)), MAT[d] is not None) for d in MAT})


def cfit(vals):
    y = sp.Matrix([vals[nm] for nm in NAMES])
    if all(v == 0 for v in y):
        return (None, {})
    for d in range(0, 7):
        if MAT[d] is None:
            continue
        ms, A = MAT[d]
        sol = (A.T * A).LUsolve(A.T * y)
        if all(v == 0 for v in (A * sol - y)):
            return (d, {nm: v for (nm, _), v in zip(ms, sol) if v != 0})
    return 'no fit'


def pfit(per):
    syms = [xs, ts, rs]
    mons = set()
    Pp = {nm: sp.Poly(e, *syms) for nm, e in per.items()}
    for p in Pp.values():
        mons |= set(p.monoms())
    out = {}
    for m in sorted(mons):
        lab = '*'.join(f'{s}^{e}' if e > 1 else str(s) for s, e in zip(syms, m) if e) or '1'
        out[lab] = cfit({nm: Pp[nm].coeff_monomial(m) for nm in NAMES})
    return out


t0 = time.time()
BASE = {nm: pm_coef(I.group_system(gd_of(CD[nm]))) for nm in NAMES}
print('(1) baseline z2 a^5 N^-7 of P^-:', pfit(BASE), ' (%.0f s)' % (time.time() - t0))
S5 = {nm: S_coefs(I.group_system(gd_of(CD[nm])), 5)[4] for nm in NAMES}
print('    S_5:', cfit(S5))


def resp(label, mk, kappa=1):
    t0 = time.time()
    per = {}
    for nm in NAMES:
        kw = mk(nm)
        per[nm] = sp.expand(pm_coef(I.group_system(gd_of(CD[nm]), kappa=kappa, **kw)) - BASE[nm])
    f = pfit(per)
    q = {k: ({kk: vv for kk, vv in v[1].items() if kk.startswith('d')} if v != 'no fit' and v[0] is not None else ({} if v != 'no fit' else 'no fit'))
         for k, v in f.items()}
    print('-- %s (%.0f s)\n   response: %s\n   quartic part: %s' % (label, time.time() - t0, f, q))
    return f, q


U = {'CA': lambda nm: INV[nm]['CA'], 'CF': lambda nm: INV[nm]['CF']}
OUT = {}
print('\n(2) corrections of relative order a (multiplier 1 + a z2 k) and pi^2 w^2 weights, in (1,-) and (A,+)')
for (ch, sg) in (('1', '-'), ('A', '+')):
    for term, name in (('B', 'kB'), ('E', 'kE'), ('P', 'kP'), ('X', 'kS')):
        if term == 'E' and ch == '1':
            continue
        for u in ('CA', 'CF'):
            lab = '%s on (%s,%s), x %s' % (name, ch, sg, u)
            OUT[lab] = resp(lab, lambda nm, ch=ch, sg=sg, term=term, u=u: {'mult': {(ch, sg, term): {(0, 0): 1, (1, 0): xs * U[u](nm) * Z}}})
    OUT['l on (%s,%s)' % (ch, sg)] = resp('l on (%s,%s), x' % (ch, sg), lambda nm, ch=ch, sg=sg: {'mult': {(ch, sg, 'P'): {(0, 0): 1, (0, 2): 6 * xs * Z}}})
    OUT['be on (%s,%s)' % (ch, sg)] = resp('be on (%s,%s), x' % (ch, sg), lambda nm, ch=ch, sg=sg: {'mult': {(ch, sg, 'B'): {(0, 0): 1, (0, 2): 6 * xs * Z}}})
OUT['dpsi on (1,-)'] = resp('dpsi on (1,-), x: psi^- + x z2 w', lambda nm: {'mult': {('1', '-', 'X'): {(0, 0): 1, (0, 2): xs * Z / 2}}})
OUT['rho'] = resp('rho = r: psi^+ scaled by r in the (A,+) equation', lambda nm: {'phase_scale': {('A', '+', 'psi'): rs}})
OUT['kappa=-1'] = resp('kappa = -1', lambda nm: {}, kappa=-1)


def repair(nm):
    CA, CF = INV[nm]['CA'], INV[nm]['CF']
    return {'mult': {('A', '+', 'B'): {(0, 0): 1, (1, 0): (14 * CA - 16 * CF) * Z},
                     ('A', '+', 'E'): {(0, 0): 1, (1, 0): ((10 - ts / 2) * CA + (ts - 16) * CF) * Z},
                     ('A', '+', 'P'): {(0, 0): 1, (1, 0): (ts * CA - 8 * CF) * Z}}}


OUT['adj-repair(t)'] = resp('adjoint repair family, t symbolic', repair)
print('\n(3) negative-signature adjoint corrections (samples)')
for term, name in (('B', 'kB'), ('E', 'kE'), ('P', 'kP')):
    OUT['%s on (A,-)' % name] = resp('%s on (A,-), x C_A' % name, lambda nm, term=term: {'mult': {('A', '-', term): {(0, 0): 1, (1, 0): xs * U['CA'](nm) * Z}}})
OUT['dpsi on (A,-)'] = resp('dpsi on (A,-), x', lambda nm: {'mult': {('A', '-', 'X'): {(0, 0): 1, (0, 2): xs * Z / 2}}})

# c_- : P^- = (1 + c_- pi^2 w^2) F_1^- at a^5 N^-7: c_- 6 z2 times the a^5 N^-9 (LL) coefficient
cm = {}
for nm in NAMES:
    s = I.group_system(gd_of(CD[nm])); s.solve(5, 2)
    cm[nm] = 6 * sp.expand(s.F[('1', '-')][5].get(-9, I.Dual(0)).r)
print('-- c_- (per unit): response', cfit(cm))

# ---------------------------------------------------------------- (4) SU(N) symbolic: h_2, h, g with the refit
print('\n(4) SU(N), N symbolic: five-loop shifts after S_3 and S_4 fix y and X = c_+ - l_+')
N = I.Nc
CF = (N**2 - 1) / (2 * N)
CA = N
bA = CF - CA / 2


def cat(n):
    return sp.binomial(2 * n, n) / (n + 1)


cX = lambda n: 6 * cat(n - 1) * (2 * CF)**n
cY = lambda n: cat(n - 2) * (2 * CF)**(n - 1)
base6 = S_coefs(I.su_system(), 6)


def extra_hAA(n, F, Rr, sig, maxp):
    if (Rr, sig) != ('1', '+') or n < 3:
        return {}
    acc = {}
    for k in range(1, n - 1):
        acc = I.ser_add(acc, I.ser_mul(F[('A', '+')][k], F[('A', '+')][n - 1 - k], maxp))
    return I.ser_scale(acc, I.Dual(0, 1))


def extra_g(n, F, Rr, sig, maxp):
    if (Rr, sig) != ('1', '+') or n < 2:
        return {}
    acc = {}
    for k in range(1, n):
        acc = I.ser_add(acc, I.ser_mul(F[('1', '+')][k], F[('1', '-')][n - k], maxp))
    return I.ser_scale(I.ser_shift(acc, 2), I.Dual(0, 1))


cases = {
    'h_2 (map term z2 a^2/w)': S_coefs(I.su_system(), 6, mapkw={'h': 1}),
    'h (z2 a (F_A^+)^2)': S_coefs(I.su_system(extra=[extra_hAA]), 6),
    'g (z2 w^2 F_1^+ F_1^-)': S_coefs(I.su_system(extra=[extra_g]), 6),
}
for lab, s in cases.items():
    d = [sp.simplify(a - b) for a, b in zip(s, base6)]
    yv, Xv = sp.symbols('yv Xv')
    sol = sp.solve([d[2] + Xv * cX(3) + yv * cY(3), d[3] + Xv * cX(4) + yv * cY(4)], [Xv, yv], dict=True)[0]
    e5 = sp.factor(sp.simplify(d[4] + sol[Xv] * cX(5) + sol[yv] * cY(5)))
    print('   %-26s dS_3 = %s, dS_4 = %s, dS_5 = %s' % (lab, sp.factor(d[2]), sp.factor(d[3]), sp.factor(d[4])))
    print('   %-26s after the refit dS_5 = %s ; SU(3): %s ; shift of eq. (fiveloop) %s' % ('', e5, e5.subs(N, 3), sp.nsimplify(-e5.subs(N, 3) / 720)))
print('   h_2 expected 16 C_F^3 =', sp.factor(16 * CF**3))
print('   h expected (per unit h, from m3) -C_A (C_A-2C_F)^2 (57 C_A - 20 C_F) =', sp.factor(-CA * (CA - 2 * CF)**2 * (57 * CA - 20 * CF)))
print('   g expected (per unit g, from m3) -32 C_F^2 (C_A-2C_F)(12C_A^2-7C_AC_F-4C_F^2) =',
      sp.factor(-32 * CF**2 * (CA - 2 * CF) * (12 * CA**2 - 7 * CA * CF - 4 * CF**2)))
json.dump({k: str(v) for k, v in OUT.items()}, open('m2_check_iree.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C11/m2_pminus.json <==
{
 "kB on (S,-), coefficient x CA": {
  "dPm5": "{'x': (5, {'CF^2 CA^3': -96, 'CF^3 CA^2': 640, 'CF^4 CA^1': -576})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^2 CA^2': 32, 'CF^3 CA^1': -16})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kB on (S,-), coefficient x CF": {
  "dPm5": "{'x': (5, {'CF^3 CA^2': -96, 'CF^4 CA^1': 640, 'CF^5 CA^0': -576})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^3 CA^1': 32, 'CF^4 CA^0': -16})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kP on (S,-), coefficient x CA": {
  "dPm5": "{'x': (5, {'CF^2 CA^3': -32, 'CF^3 CA^2': 384, 'CF^4 CA^1': -400})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^2 CA^2': 32, 'CF^3 CA^1': -32})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kP on (S,-), coefficient x CF": {
  "dPm5": "{'x': (5, {'CF^3 CA^2': -32, 'CF^4 CA^1': 384, 'CF^5 CA^0': -400})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^3 CA^1': 32, 'CF^4 CA^0': -32})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kS on (S,-), coefficient x CA": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^1 CA^4': 192, 'CF^2 CA^3': -576, 'CF^3 CA^2': 448, 'CF^4 CA^1': -128})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^1 CA^3': -24, 'CF^2 CA^2': 96, 'CF^3 CA^1': -96})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kS on (S,-), coefficient x CF": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^2 CA^3': 192, 'CF^3 CA^2': -576, 'CF^4 CA^1': 448, 'CF^5 CA^0': -128})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^2 CA^2': -24, 'CF^3 CA^1': 96, 'CF^4 CA^0': -96})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "nll on (S,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (S,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (S,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (S,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "l on (S,-), coefficient x": {
  "dPm5": "{'x': (5, {'CF^2 CA^3': 2304, 'CF^3 CA^2': -1536, 'CF^4 CA^1': 1536, 'CF^5 CA^0': -4608})}",
  "dPm4": "{'x': (4, {'CF^2 CA^2': -192, 'CF^3 CA^1': 2304, 'CF^4 CA^0': -2400})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'x': {}}"
 },
 "be on (S,-), coefficient x": {
  "dPm5": "{'x': (5, {'CF^2 CA^3': 4608, 'CF^3 CA^2': -16896, 'CF^4 CA^1': 35328, 'CF^5 CA^0': -26496})}",
  "dPm4": "{'x': (4, {'CF^2 CA^2': -576, 'CF^3 CA^1': 3840, 'CF^4 CA^0': -3456})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'x': {}}"
 },
 "dpsi on (S,-), coefficient x": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^1 CA^4': -1188, 'CF^2 CA^3': 4224, 'CF^3 CA^2': -3584, 'CF^4 CA^1': -1152, 'CF^5 CA^0': 1856})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^1 CA^3': 96, 'CF^2 CA^2': -288, 'CF^3 CA^1': 224, 'CF^4 CA^0': -64})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kB on (A,+), coefficient x CA": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^1 CA^4': 304, 'CF^2 CA^3': -1120, 'CF^3 CA^2': 1280, 'CF^4 CA^1': -512})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^1 CA^3': -32, 'CF^2 CA^2': 128, 'CF^3 CA^1': -128})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kB on (A,+), coefficient x CF": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^2 CA^3': 304, 'CF^3 CA^2': -1120, 'CF^4 CA^1': 1280, 'CF^5 CA^0': -512})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^2 CA^2': -32, 'CF^3 CA^1': 128, 'CF^4 CA^0': -128})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kE on (A,+), coefficient x CA": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^1 CA^4': 272, 'CF^2 CA^3': -768, 'CF^3 CA^2': 448})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^1 CA^3': -16, 'CF^2 CA^2': 32})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kE on (A,+), coefficient x CF": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^2 CA^3': 272, 'CF^3 CA^2': -768, 'CF^4 CA^1': 448})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^2 CA^2': -16, 'CF^3 CA^1': 32})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kP on (A,+), coefficient x CA": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^1 CA^4': 112, 'CF^2 CA^3': -544, 'CF^3 CA^2': 832, 'CF^4 CA^1': -384})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^1 CA^3': -8, 'CF^2 CA^2': 32, 'CF^3 CA^1': -32})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kP on (A,+), coefficient x CF": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^2 CA^3': 112, 'CF^3 CA^2': -544, 'CF^4 CA^1': 832, 'CF^5 CA^0': -384})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^2 CA^2': -8, 'CF^3 CA^1': 32, 'CF^4 CA^0': -32})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "kS on (A,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (A,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (A,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (A,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (A,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (A,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "l on (A,+), coefficient x": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^1 CA^4': -6864, 'CF^2 CA^3': 37632, 'CF^3 CA^2': -72192, 'CF^4 CA^1': 56832, 'CF^5 CA^0': -16128})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^1 CA^3': 480, 'CF^2 CA^2': -2496, 'CF^3 CA^1': 4224, 'CF^4 CA^0': -2304})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "be on (A,+), coefficient x": {
  "dPm5": "{'1': (None, {}), 'x': (5, {'CF^1 CA^4': -4608, 'CF^2 CA^3': 29952, 'CF^3 CA^2': -53760, 'CF^4 CA^1': 21504, 'CF^5 CA^0': 6144})}",
  "dPm4": "{'1': (None, {}), 'x': (4, {'CF^1 CA^3': 288, 'CF^2 CA^2': -1344, 'CF^3 CA^1': 3072, 'CF^4 CA^0': -3072})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 'x': {}}",
  "q4": "{'1': {}, 'x': {}}"
 },
 "dpsi on (A,+), coefficient x": {
  "dPm5": "{'x': (5, {'CF^1 CA^4': -5520, 'CF^2 CA^3': 64000/3, 'CF^3 CA^2': -30464, 'CF^4 CA^1': 18304, 'CF^5 CA^0': -3584, 'dFA CF^0 CA^1': 20224, 'dFA CF^1 CA^0': -18944, 'dAA CF^1 CA^0': -1024})}",
  "dPm4": "{'x': (4, {'CF^1 CA^3': 184/3, 'CF^2 CA^2': -128, 'CF^3 CA^1': -32, 'CF^4 CA^0': 128, 'dFA CF^0 CA^0': -128})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {'dFA CF^0 CA^1': 20224, 'dFA CF^1 CA^0': -18944, 'dAA CF^1 CA^0': -1024}}",
  "q4": "{'x': {'dFA CF^0 CA^0': -128}}"
 },
 "kB on (A,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kB on (A,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kE on (A,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kE on (A,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (A,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (A,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (A,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (A,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (A,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (A,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (A,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (A,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "l on (A,-), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "be on (A,-), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "dpsi on (A,-), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kB on (X,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kB on (X,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kE on (X,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kE on (X,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (X,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (X,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (X,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (X,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (X,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (X,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (X,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (X,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "l on (X,+), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "be on (X,+), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "dpsi on (X,+), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kB on (X,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kB on (X,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kE on (X,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kE on (X,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (X,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (X,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (X,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (X,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (X,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (X,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (X,-), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (X,-), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "l on (X,-), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "be on (X,-), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "dpsi on (X,-), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kB on (S,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kB on (S,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (S,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": false,
  "dS_SU3": "['-64*x/3', '-1024*x/9', '-20480*x/27', '-458752*x/81']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kP on (S,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": false,
  "dS_SU3": "['-256*x/27', '-4096*x/81', '-81920*x/243', '-1835008*x/729']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (S,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "kS on (S,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (S,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "nll on (S,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (S,+), coefficient x CA": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "eBorn on (S,+), coefficient x CF": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "l on (S,+), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": false,
  "dS_SU3": "['-2048*x/9', '-40960*x/27', '-917504*x/81', '-7340032*x/81']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "be on (S,+), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "dpsi on (S,+), coefficient x": {
  "dPm5": "{'1': (None, {})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": false,
  "dS_SU3": "['-112*x/9', '5632*x/81', '-305008*x/243', '16283776*x/729']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "rho": {
  "dPm5": "{'r': (5, {'CF^1 CA^4': 16560, 'CF^2 CA^3': -64000, 'CF^3 CA^2': 91392, 'CF^4 CA^1': -54912, 'CF^5 CA^0': 10752, 'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072})}",
  "dPm4": "{'r': (4, {'CF^1 CA^3': -184, 'CF^2 CA^2': 384, 'CF^3 CA^1': 96, 'CF^4 CA^0': -384, 'dFA CF^0 CA^0': 384})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'r': {'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072}}",
  "q4": "{'r': {'dFA CF^0 CA^0': 384}}"
 },
 "kappa=-1": {
  "dPm5": "{'1': (5, {'CF^1 CA^4': -45000, 'CF^2 CA^3': 184832, 'CF^3 CA^2': -290688, 'CF^4 CA^1': 207872, 'CF^5 CA^0': -59776, 'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680})}",
  "dPm4": "{'1': (4, {'CF^1 CA^3': 1168, 'CF^2 CA^2': -4736, 'CF^3 CA^1': 6912, 'CF^4 CA^0': -3712, 'dFA CF^0 CA^0': -1536})}",
  "dS3_6_zero": false,
  "dS_SU3": "['32/9', '-1216/27', '35168/27', '-12156992/243']",
  "LLNLL_unchanged": false,
  "q5": "{'1': {'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680}}",
  "q4": "{'1': {'dFA CF^0 CA^0': -1536}}"
 },
 "adj-repair(t)": {
  "dPm5": "{'1': (5, {'CF^1 CA^4': 6976, 'CF^2 CA^3': -33472, 'CF^3 CA^2': 56960, 'CF^4 CA^1': -41472, 'CF^5 CA^0': 11264}), 't': (5, {'CF^1 CA^4': -24, 'CF^2 CA^3': 112, 'CF^3 CA^2': -160, 'CF^4 CA^1': 64})}",
  "dPm4": "{'1': (4, {'CF^1 CA^3': -608, 'CF^2 CA^2': 2944, 'CF^3 CA^1': -4608, 'CF^4 CA^0': 2304})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}, 't': {}}",
  "q4": "{'1': {}}"
 },
 "adj-repair(16)": {
  "dPm5": "{'1': (5, {'CF^1 CA^4': 6592, 'CF^2 CA^3': -31680, 'CF^3 CA^2': 54400, 'CF^4 CA^1': -40448, 'CF^5 CA^0': 11264})}",
  "dPm4": "{'1': (4, {'CF^1 CA^3': -608, 'CF^2 CA^2': 2944, 'CF^3 CA^1': -4608, 'CF^4 CA^0': 2304})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'1': {}}",
  "q4": "{'1': {}}"
 },
 "c_-": {
  "dPm5": "{'x': (5, {'CF^1 CA^4': -14256, 'CF^2 CA^3': 52992, 'CF^3 CA^2': -58368, 'CF^4 CA^1': 19968, 'CF^5 CA^0': 384})}",
  "dPm4": "{'x': (4, {'CF^1 CA^3': 1152, 'CF^2 CA^2': -3840, 'CF^3 CA^1': 4224, 'CF^4 CA^0': -1824})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'x': {}}"
 },
 "src-": {
  "dPm5": "{'x': (0, {'CF^0 CA^0': 1})}",
  "dPm4": "{'1': (None, {})}",
  "dS3_6_zero": true,
  "dS_SU3": "['0', '0', '0', '0']",
  "LLNLL_unchanged": true,
  "q5": "{'x': {}}",
  "q4": "{'1': {}}"
 }
}

==> anc/numbers/deposit/R6/C11/m2_pminus.out <==
=== baseline z2 a^5 N^-7 of P^- (fit): {'1': (5, {'CF^1 CA^4': 15684, 'CF^2 CA^3': -60928, 'CF^3 CA^2': 87296, 'CF^4 CA^1': -51072, 'CF^5 CA^0': 8896, 'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072})}
=== baseline z2 a^4 N^-5 of P^- (fit): {'1': (4, {'CF^1 CA^3': -112, 'CF^2 CA^2': 96, 'CF^3 CA^1': 352, 'CF^4 CA^0': -320, 'dFA CF^0 CA^0': 384})}

=== A. corrections with a degree-one color coefficient (x C_A or x C_F) or a number (x)
-- kB on (S,-), coefficient x CA  (2.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^2 CA^3': -96, 'CF^3 CA^2': 640, 'CF^4 CA^1': -576})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kB on (S,-), coefficient x CF  (1.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^3 CA^2': -96, 'CF^4 CA^1': 640, 'CF^5 CA^0': -576})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kP on (S,-), coefficient x CA  (2.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^2 CA^3': -32, 'CF^3 CA^2': 384, 'CF^4 CA^1': -400})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kP on (S,-), coefficient x CF  (1.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^3 CA^2': -32, 'CF^4 CA^1': 384, 'CF^5 CA^0': -400})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kS on (S,-), coefficient x CA  (1.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 192, 'CF^2 CA^3': -576, 'CF^3 CA^2': 448, 'CF^4 CA^1': -128})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kS on (S,-), coefficient x CF  (1.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 192, 'CF^3 CA^2': -576, 'CF^4 CA^1': 448, 'CF^5 CA^0': -128})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- nll on (S,-), coefficient x CA  (2.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (S,-), coefficient x CF  (1.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (S,-), coefficient x CA  (2.1 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (S,-), coefficient x CF  (1.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- l on (S,-), coefficient x  (2.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^2 CA^3': 2304, 'CF^3 CA^2': -1536, 'CF^4 CA^1': 1536, 'CF^5 CA^0': -4608})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'x': {}}
-- be on (S,-), coefficient x  (1.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^2 CA^3': 4608, 'CF^3 CA^2': -16896, 'CF^4 CA^1': 35328, 'CF^5 CA^0': -26496})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'x': {}}
-- dpsi on (S,-), coefficient x  (0.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': -1188, 'CF^2 CA^3': 4224, 'CF^3 CA^2': -3584, 'CF^4 CA^1': -1152, 'CF^5 CA^0': 1856})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kB on (A,+), coefficient x CA  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 304, 'CF^2 CA^3': -1120, 'CF^3 CA^2': 1280, 'CF^4 CA^1': -512})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kB on (A,+), coefficient x CF  (0.6 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 304, 'CF^3 CA^2': -1120, 'CF^4 CA^1': 1280, 'CF^5 CA^0': -512})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kE on (A,+), coefficient x CA  (0.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 272, 'CF^2 CA^3': -768, 'CF^3 CA^2': 448})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kE on (A,+), coefficient x CF  (0.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 272, 'CF^3 CA^2': -768, 'CF^4 CA^1': 448})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kP on (A,+), coefficient x CA  (1.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': 112, 'CF^2 CA^3': -544, 'CF^3 CA^2': 832, 'CF^4 CA^1': -384})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kP on (A,+), coefficient x CF  (1.3 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^2 CA^3': 112, 'CF^3 CA^2': -544, 'CF^4 CA^1': 832, 'CF^5 CA^0': -384})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- kS on (A,+), coefficient x CA  (1.6 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (A,+), coefficient x CF  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (A,+), coefficient x CA  (1.1 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (A,+), coefficient x CF  (0.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (A,+), coefficient x CA  (1.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (A,+), coefficient x CF  (1.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: False
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- l on (A,+), coefficient x  (1.6 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': -6864, 'CF^2 CA^3': 37632, 'CF^3 CA^2': -72192, 'CF^4 CA^1': 56832, 'CF^5 CA^0': -16128})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- be on (A,+), coefficient x  (1.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {}), 'x': (5, {'CF^1 CA^4': -4608, 'CF^2 CA^3': 29952, 'CF^3 CA^2': -53760, 'CF^4 CA^1': 21504, 'CF^5 CA^0': 6144})}
      quartic part: {'1': {}, 'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}, 'x': {}}
-- dpsi on (A,+), coefficient x  (0.6 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^1 CA^4': -5520, 'CF^2 CA^3': 64000/3, 'CF^3 CA^2': -30464, 'CF^4 CA^1': 18304, 'CF^5 CA^0': -3584, 'dFA CF^0 CA^1': 20224, 'dFA CF^1 CA^0': -18944, 'dAA CF^1 CA^0': -1024})}
      quartic part: {'x': {'dFA CF^0 CA^1': 20224, 'dFA CF^1 CA^0': -18944, 'dAA CF^1 CA^0': -1024}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'x': {'dFA CF^0 CA^0': -128}}
-- kB on (A,-), coefficient x CA  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kB on (A,-), coefficient x CF  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kE on (A,-), coefficient x CA  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kE on (A,-), coefficient x CF  (1.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (A,-), coefficient x CA  (1.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (A,-), coefficient x CF  (1.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (A,-), coefficient x CA  (0.9 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (A,-), coefficient x CF  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (A,-), coefficient x CA  (1.6 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (A,-), coefficient x CF  (0.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (A,-), coefficient x CA  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (A,-), coefficient x CF  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- l on (A,-), coefficient x  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- be on (A,-), coefficient x  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- dpsi on (A,-), coefficient x  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kB on (X,+), coefficient x CA  (1.3 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kB on (X,+), coefficient x CF  (1.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kE on (X,+), coefficient x CA  (0.9 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kE on (X,+), coefficient x CF  (0.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (X,+), coefficient x CA  (1.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (X,+), coefficient x CF  (1.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (X,+), coefficient x CA  (1.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (X,+), coefficient x CF  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (X,+), coefficient x CA  (0.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (X,+), coefficient x CF  (0.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (X,+), coefficient x CA  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (X,+), coefficient x CF  (0.9 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- l on (X,+), coefficient x  (1.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- be on (X,+), coefficient x  (1.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- dpsi on (X,+), coefficient x  (1.9 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kB on (X,-), coefficient x CA  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kB on (X,-), coefficient x CF  (1.1 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kE on (X,-), coefficient x CA  (1.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kE on (X,-), coefficient x CF  (1.6 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (X,-), coefficient x CA  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (X,-), coefficient x CF  (1.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (X,-), coefficient x CA  (1.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (X,-), coefficient x CF  (1.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (X,-), coefficient x CA  (1.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (X,-), coefficient x CF  (1.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (X,-), coefficient x CA  (1.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (X,-), coefficient x CF  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- l on (X,-), coefficient x  (1.1 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- be on (X,-), coefficient x  (1.3 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- dpsi on (X,-), coefficient x  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kB on (S,+), coefficient x CA  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kB on (S,+), coefficient x CF  (0.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (S,+), coefficient x CA  (0.5 s)
   S_3..S_6 unchanged in 22 reps: False | P^- LL, NLL through a^5 unchanged: True
   dS_3..dS_6 SU(3): ['-64*x/3', '-1024*x/9', '-20480*x/27', '-458752*x/81']
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kP on (S,+), coefficient x CF  (1.0 s)
   S_3..S_6 unchanged in 22 reps: False | P^- LL, NLL through a^5 unchanged: True
   dS_3..dS_6 SU(3): ['-256*x/27', '-4096*x/81', '-81920*x/243', '-1835008*x/729']
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (S,+), coefficient x CA  (0.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- kS on (S,+), coefficient x CF  (1.0 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (S,+), coefficient x CA  (1.2 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- nll on (S,+), coefficient x CF  (1.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (S,+), coefficient x CA  (1.8 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- eBorn on (S,+), coefficient x CF  (1.3 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- l on (S,+), coefficient x  (1.3 s)
   S_3..S_6 unchanged in 22 reps: False | P^- LL, NLL through a^5 unchanged: True
   dS_3..dS_6 SU(3): ['-2048*x/9', '-40960*x/27', '-917504*x/81', '-7340032*x/81']
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- be on (S,+), coefficient x  (1.5 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- dpsi on (S,+), coefficient x  (1.7 s)
   S_3..S_6 unchanged in 22 reps: False | P^- LL, NLL through a^5 unchanged: True
   dS_3..dS_6 SU(3): ['-112*x/9', '5632*x/81', '-305008*x/243', '16283776*x/729']
   d[z2 a^5 N^-7 of P^-]: {'1': (None, {})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}

=== B. rho = 1 + r: psi^+ in the positive-signature adjoint equation scaled by rho
-- rho = 1 + r  (1.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'r': (5, {'CF^1 CA^4': 16560, 'CF^2 CA^3': -64000, 'CF^3 CA^2': 91392, 'CF^4 CA^1': -54912, 'CF^5 CA^0': 10752, 'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072})}
      quartic part: {'r': {'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'r': {'dFA CF^0 CA^0': 384}}
   kappa = -1 control:
-- kappa = -1 (whole system)  (1.8 s)
   S_3..S_6 unchanged in 22 reps: False | P^- LL, NLL through a^5 unchanged: False
   dS_3..dS_6 SU(3): ['32/9', '-1216/27', '35168/27', '-12156992/243']
   d[z2 a^5 N^-7 of P^-]: {'1': (5, {'CF^1 CA^4': -45000, 'CF^2 CA^3': 184832, 'CF^3 CA^2': -290688, 'CF^4 CA^1': 207872, 'CF^5 CA^0': -59776, 'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680})}
      quartic part: {'1': {'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {'dFA CF^0 CA^0': -1536}}

=== C. adjoint repair family, relative a corrections in (A,+): k_B = z2(14C_A - 16C_F), k_E = z2[(10 - t/2)C_A + (t - 16)C_F], k_P = z2(t C_A - 8 C_F)
-- adj-repair(t)  (0.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (5, {'CF^1 CA^4': 6976, 'CF^2 CA^3': -33472, 'CF^3 CA^2': 56960, 'CF^4 CA^1': -41472, 'CF^5 CA^0': 11264}), 't': (5, {'CF^1 CA^4': -24, 'CF^2 CA^3': 112, 'CF^3 CA^2': -160, 'CF^4 CA^1': 64})}
      quartic part: {'1': {}, 't': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}
-- adj-repair(t = 16), the values of App. K  (0.6 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'1': (5, {'CF^1 CA^4': 6592, 'CF^2 CA^3': -31680, 'CF^3 CA^2': 54400, 'CF^4 CA^1': -40448, 'CF^5 CA^0': 11264})}
      quartic part: {'1': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}

=== D. map term c_- (P^- = (1 + c_- pi^2 w^2) F_1^-) and a five-loop source in the F_1^- equation
-- c_- = x  (0.7 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (5, {'CF^1 CA^4': -14256, 'CF^2 CA^3': 52992, 'CF^3 CA^2': -58368, 'CF^4 CA^1': 19968, 'CF^5 CA^0': 384})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'x': {}}
-- source x z2 a^5 w^-6 in the F_1^- equation (x = 1 per unit)  (0.4 s)
   S_3..S_6 unchanged in 22 reps: True | P^- LL, NLL through a^5 unchanged: True
   d[z2 a^5 N^-7 of P^-]: {'x': (0, {'CF^0 CA^0': 1})}
      quartic part: {'x': {}}
   d[z2 a^4 N^-5 of P^-] quartic part: {'1': {}}

=== summary: classes whose z2 a^5 N^-7 response of P^- has a quartic component
   dpsi on (A,+), coefficient x                            {'x': {'dFA CF^0 CA^1': 20224, 'dFA CF^1 CA^0': -18944, 'dAA CF^1 CA^0': -1024}}
   rho                                                     {'r': {'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072}}
   kappa=-1                                                {'1': {'dFA CF^0 CA^1': 150528, 'dFA CF^1 CA^0': -141312, 'dAA CF^1 CA^0': -7680}}
=== classes that change S_3..S_6:
   kP on (S,+), coefficient x CA                           SU(3) dS_3..dS_6 = ['-64*x/3', '-1024*x/9', '-20480*x/27', '-458752*x/81']
   kP on (S,+), coefficient x CF                           SU(3) dS_3..dS_6 = ['-256*x/27', '-4096*x/81', '-81920*x/243', '-1835008*x/729']
   l on (S,+), coefficient x                               SU(3) dS_3..dS_6 = ['-2048*x/9', '-40960*x/27', '-917504*x/81', '-7340032*x/81']
   dpsi on (S,+), coefficient x                            SU(3) dS_3..dS_6 = ['-112*x/9', '5632*x/81', '-305008*x/243', '16283776*x/729']
   kappa=-1                                                SU(3) dS_3..dS_6 = ['32/9', '-1216/27', '35168/27', '-12156992/243']


==> anc/numbers/deposit/R6/C11/m2_pminus.py <==
#!/usr/bin/env python3
"""C11 method 2: response of the zeta_2 a^5 N^-7 coefficient of P^- (eq. (Pminus-five), Mellin vector
(-60672, 56832, 3072) on (C_A dFA, C_F dFA, C_F dAA)) to every correction class of App. K, to the adjoint repair
eq. (adj-repair) as a function of t, to the scale rho of psi^+ in the positive-signature adjoint equation, to the map
term c_- of P^-, and to a five-loop source.  Solver c11_solver.py (extension of numbers/deposit/P4minus/solver.py),
22 representations of p4m_groups_here.json (copied from the deposit; G2 and seven non-defining representations
separate the three quartic invariants).  For each class the change of S_3..S_6 and of the z2 a^4 N^-5 coefficient
of P^- (P^(3)-) is also reported.

Fits: each response, per monomial in the symbols, is fitted exactly over the 22 representations by a homogeneous
color polynomial of degree 4 or 5 (Casimir monomials and dFA, dAA, dFF times Casimirs; first exact fit that
reproduces all 22).  x space: zeta_2 a^5 N^-7 <-> zeta_2 a^5 ln^6(1/x)/6!, so the x-space coefficient is N-space/720.
"""
import json, sys, time
from fractions import Fraction as Fr
import sympy as sp
sys.path.insert(0, '.')
import c11_solver as S

G = json.load(open('p4m_groups_here.json'))
NAMES = list(G)
NMAX, K = 6, 2
SYMN = S.SYMS[1:]   # non-z symbols


def run(gd, opt=None, mp=None, nmax=NMAX, kappa=1):
    F = S.solve(gd, nmax=nmax, K=K, opt=opt, kappa=kappa)
    return S.extract(gd, F, nmax, K, mp=mp)


def topoly_sym(p):
    syms = sp.symbols(' '.join(SYMN))
    e = 0
    for k, v in p.items():
        t = sp.Rational(v.numerator, v.denominator)
        for sy, ex_ in zip(syms, k[1:]):
            t *= sy**ex_
        e += t
    return sp.expand(e)


def quantities(ex):
    q = {}
    q['Pm5'] = topoly_sym(S.zpart(ex['Pminus'][5].get(-7, S.P())))
    q['Pm4'] = topoly_sym(S.zpart(ex['Pminus'][4].get(-5, S.P())))
    for n in range(3, NMAX + 1):
        q['S%d' % n] = topoly_sym(S.zpart(ex['S'][n].get(4 - 2 * n, S.P())))
    # LL and NLL of P^- (rational) through a^5, to check that a class does not touch them
    q['PmLLNLL'] = tuple(topoly_sym(S.zpart(ex['Pminus'][m].get(p, S.P()), 0)) for m in range(2, 6) for p in (1 - 2 * m, 2 - 2 * m))
    return q


BASE = {nm: quantities(run(G[nm])) for nm in NAMES}

CFs, CAs = sp.symbols('CF CA')
INV = {nm: {k: sp.Rational(str(Fr(G[nm][k]))) for k in ('CF', 'CA', 'dFA', 'dAA', 'dFF')} for nm in NAMES}


def monos(deg):
    out = []
    for i in range(deg + 1):
        out.append(('CF^%d CA^%d' % (i, deg - i), lambda v, i=i, d=deg: v['CF']**i * v['CA']**(d - i)))
    if deg >= 4:
        for qn in ('dFA', 'dAA', 'dFF'):
            for i in range(deg - 4 + 1):
                out.append(('%s CF^%d CA^%d' % (qn, i, deg - 4 - i), lambda v, i=i, d=deg, qn=qn: v[qn] * v['CF']**i * v['CA']**(d - 4 - i)))
    return out


MAT = {}
for d in range(0, 7):
    ms = monos(d)
    MAT[d] = (ms, sp.Matrix([[f(INV[nm]) for _, f in ms] for nm in NAMES]))
    if MAT[d][1].rank() < len(ms):
        MAT[d] = None


def cfit(vals):
    """vals: {rep: rational}; returns (deg, {mon: coef}) or 'no fit'"""
    y = sp.Matrix([vals[nm] for nm in NAMES])
    if all(v == 0 for v in y):
        return (None, {})
    for d in range(0, 7):
        if MAT[d] is None:
            continue
        ms, A = MAT[d]
        sol = (A.T * A).LUsolve(A.T * y)
        if all(v == 0 for v in (A * sol - y)):
            return (d, {nm: v for (nm, _), v in zip(ms, sol) if v != 0})
    return 'no fit'


def poly_fit(per_rep):
    """per_rep: {rep: sympy polynomial in the symbols}; fit every monomial in the symbols"""
    syms = sp.symbols(' '.join(SYMN))
    mons = set()
    P = {}
    for nm, e in per_rep.items():
        P[nm] = sp.Poly(e, *syms)
        mons |= set(P[nm].monoms())
    out = {}
    for m in sorted(mons):
        label = '*'.join(f'{s}^{e}' if e > 1 else str(s) for s, e in zip(syms, m) if e) or '1'
        out[label] = cfit({nm: P[nm].coeff_monomial(m) for nm in NAMES})
    return out


def quartic_part(fit):
    """quartic monomials of a degree-4 or degree-5 fit"""
    if fit == 'no fit' or fit[0] is None:
        return {} if fit != 'no fit' else 'no fit'
    return {k: v for k, v in fit[1].items() if k.startswith('d')}


def respond(label, mkopt, mp=None, kappa=1):
    t0 = time.time()
    dq = {}
    for nm in NAMES:
        gd = G[nm]
        opt = mkopt(gd) if callable(mkopt) else mkopt
        mpp = mp(gd) if callable(mp) else mp
        q = quantities(run(gd, opt=opt, mp=mpp, kappa=kappa))
        dq[nm] = {k: (sp.expand(q[k] - BASE[nm][k]) if k != 'PmLLNLL' else tuple(sp.expand(a - b) for a, b in zip(q[k], BASE[nm][k])))
                  for k in q}
    res = {}
    res['dPm5'] = poly_fit({nm: dq[nm]['Pm5'] for nm in NAMES})
    res['dPm4'] = poly_fit({nm: dq[nm]['Pm4'] for nm in NAMES})
    res['dS3_6_zero'] = all(dq[nm]['S%d' % n] == 0 for nm in NAMES for n in range(3, NMAX + 1))
    res['dS_SU3'] = [str(dq['SU3']['S%d' % n]) for n in range(3, NMAX + 1)]
    res['LLNLL_unchanged'] = all(all(x == 0 for x in dq[nm]['PmLLNLL']) for nm in NAMES)
    q5 = {k: quartic_part(v) for k, v in res['dPm5'].items()}
    q4 = {k: quartic_part(v) for k, v in res['dPm4'].items()}
    print('-- %s  (%.1f s)' % (label, time.time() - t0))
    print('   S_3..S_6 unchanged in 22 reps:', res['dS3_6_zero'], '| P^- LL, NLL through a^5 unchanged:', res['LLNLL_unchanged'])
    if not res['dS3_6_zero']:
        print('   dS_3..dS_6 SU(3):', res['dS_SU3'])
    print('   d[z2 a^5 N^-7 of P^-]:', {k: v for k, v in res['dPm5'].items()})
    print('      quartic part:', q5)
    print('   d[z2 a^4 N^-5 of P^-] quartic part:', q4)
    res['q5'] = q5; res['q4'] = q4
    return res


OUT = {}
print('=== baseline z2 a^5 N^-7 of P^- (fit):', poly_fit({nm: BASE[nm]['Pm5'] for nm in NAMES}))
print('=== baseline z2 a^4 N^-5 of P^- (fit):', poly_fit({nm: BASE[nm]['Pm4'] for nm in NAMES}))
x = S.sym('x')


def unit(gd, u):
    return Fr(gd['CA']) if u == 'CA' else Fr(gd['CF'])


# ---------------------------------------------------------------- A. corrections of App. K, one at a time
print('\n=== A. corrections with a degree-one color coefficient (x C_A or x C_F) or a number (x)')
LOCS = [('S', '-'), ('A', '+'), ('A', '-'), ('X', '+'), ('X', '-'), ('S', '+')]
for loc in LOCS:
    for term in ('kB', 'kE', 'kP', 'kS', 'nll', 'eBorn'):
        if term == 'kE' and loc[0] == 'S':
            continue
        for u in ('CA', 'CF'):
            lab = '%s on (%s,%s), coefficient x %s' % (term, loc[0], loc[1], u)
            OUT[lab] = respond(lab, lambda gd, term=term, loc=loc, u=u: {term: {loc: x * unit(gd, u)}})
    for term in ('l', 'be', 'dpsi'):
        lab = '%s on (%s,%s), coefficient x' % (term, loc[0], loc[1])
        OUT[lab] = respond(lab, {term: {loc: x}})

# ---------------------------------------------------------------- B. rho, the scale of psi^+ in the (A,+) equation
print('\n=== B. rho = 1 + r: psi^+ in the positive-signature adjoint equation scaled by rho')
OUT['rho'] = respond('rho = 1 + r', {'psc': {('A', '+'): S.const(1) + S.sym('r')}})
print('   kappa = -1 control:')
OUT['kappa=-1'] = respond('kappa = -1 (whole system)', None, kappa=-1)

# ---------------------------------------------------------------- C. the adjoint repair family eq. (adj-repair)
print('\n=== C. adjoint repair family, relative a corrections in (A,+): k_B = z2(14C_A - 16C_F), '
      'k_E = z2[(10 - t/2)C_A + (t - 16)C_F], k_P = z2(t C_A - 8 C_F)')
tt = S.sym('t')


def repair(gd):
    CA, CF = Fr(gd['CA']), Fr(gd['CF'])
    return {'kB': {('A', '+'): S.const(14 * CA - 16 * CF)},
            'kE': {('A', '+'): S.const(10 * CA - 16 * CF) + tt * (-CA / 2 + CF)},
            'kP': {('A', '+'): tt * CA + S.const(-8 * CF)}}


OUT['adj-repair(t)'] = respond('adj-repair(t)', repair)
# the record's example values t = 16 (k_E = 2 C_A, k_P = 16 C_A - 8 C_F)
OUT['adj-repair(16)'] = respond('adj-repair(t = 16), the values of App. K', lambda gd: {
    'kB': {('A', '+'): 14 * Fr(gd['CA']) - 16 * Fr(gd['CF'])}, 'kE': {('A', '+'): 2 * Fr(gd['CA'])},
    'kP': {('A', '+'): 16 * Fr(gd['CA']) - 8 * Fr(gd['CF'])}})

# ---------------------------------------------------------------- D. map term c_- and a five-loop source in P^-
print('\n=== D. map term c_- (P^- = (1 + c_- pi^2 w^2) F_1^-) and a five-loop source in the F_1^- equation')
OUT['c_-'] = respond('c_- = x', None, mp={'cmz': x})
OUT['src-'] = respond('source x z2 a^5 w^-6 in the F_1^- equation (x = 1 per unit)', {'src': {'-': x}})

json.dump({k: {kk: (str(vv) if kk not in ('dS3_6_zero', 'LLNLL_unchanged') else vv) for kk, vv in v.items()}
           for k, v in OUT.items()}, open('m2_pminus.json', 'w'), indent=1)

# ---------------------------------------------------------------- summary
print('\n=== summary: classes whose z2 a^5 N^-7 response of P^- has a quartic component')
for k, v in OUT.items():
    nz = {kk: vv for kk, vv in v['q5'].items() if vv}
    if nz:
        print('   %-55s %s' % (k, nz))
print('=== classes that change S_3..S_6:')
for k, v in OUT.items():
    if not v['dS3_6_zero']:
        print('   %-55s SU(3) dS_3..dS_6 = %s' % (k, v['dS_SU3']))


==> anc/numbers/deposit/R6/C11/m3_sclasses.json <==
{
 "h2 (map term z2 a^2/w)": {
  "raw_SU3": [
   "0",
   "-1",
   "16/3",
   "128/9",
   "2048/27",
   "40960/81"
  ],
  "eff5": {
   "SU2": "27/4",
   "SU3": "1024/27",
   "SU4": "3375/32",
   "SU5": "27648/125",
   "SU6": "42875/108",
   "SO5": "16",
   "SO6": "125/4",
   "SO7": "54",
   "SO8": "343/4",
   "SO9": "128",
   "SO10": "729/4",
   "Sp4": "125/4",
   "Sp6": "343/4",
   "Sp8": "729/4",
   "G2": "16",
   "SU2_j1": "128",
   "SU2_j3/2": "3375/4",
   "SU2_j2": "3456",
   "SU2_j5/2": "42875/4",
   "SU3_6": "16000/27",
   "SU3_10": "3456",
   "SU4_6": "250"
  }
 },
 "h (z2 a h (F_A^+)^2)": {
  "raw_SU3": [
   "0",
   "0",
   "-1/9",
   "38/27",
   "-2489/81",
   "236930/243"
  ],
  "eff5": {
   "SU2": "-99/2",
   "SU3": "-433/9",
   "SU4": "-381/8",
   "SU5": "-237/5",
   "SU6": "-851/18",
   "SO5": "-393/16",
   "SO6": "-89/2",
   "SO7": "-1125/16",
   "SO8": "-102",
   "SO9": "-2233/16",
   "SO10": "-183",
   "Sp4": "-219/2",
   "Sp6": "-193",
   "Sp8": "-300",
   "G2": "0",
   "SU2_j1": "-592",
   "SU2_j3/2": "-4719/2",
   "SU2_j2": "1200",
   "SU2_j5/2": "58621/2",
   "SU3_6": "-37873/9",
   "SU3_10": "-12393",
   "SU4_6": "-712"
  }
 },
 "g (g z2 w^2 F_1^+ F_1^-)": {
  "raw_SU3": [
   "0",
   "-64/9",
   "-1280/27",
   "-21760/81",
   "-262144/81",
   "5982464/729"
  ],
  "eff5": {
   "SU2": "-1269/4",
   "SU3": "-335872/243",
   "SU4": "-451575/128",
   "SU5": "-22228992/3125",
   "SU6": "-12148325/972",
   "SO5": "200",
   "SO6": "2425/4",
   "SO7": "1431",
   "SO8": "2891",
   "SO9": "5248",
   "SO10": "35235/4",
   "Sp4": "-3775/2",
   "Sp6": "-25627/4",
   "Sp8": "-16281",
   "G2": "0",
   "SU2_j1": "1024",
   "SU2_j3/2": "-601425/4",
   "SU2_j2": "-2073600",
   "SU2_j5/2": "-57835925/4",
   "SU3_6": "-2041600/243",
   "SU3_10": "-1679616",
   "SU4_6": "19400"
  }
 },
 "sigma (z2 a sigma w F_1^+)": {
  "raw_SU3": [
   "0",
   "-8/3",
   "-64/9",
   "-1024/27",
   "-20480/81",
   "-458752/243"
  ],
  "eff5": {
   "SU2": "0",
   "SU3": "0",
   "SU4": "0",
   "SU5": "0",
   "SU6": "0",
   "SO5": "0",
   "SO6": "0",
   "SO7": "0",
   "SO8": "0",
   "SO9": "0",
   "SO10": "0",
   "Sp4": "0",
   "Sp6": "0",
   "Sp8": "0",
   "G2": "0",
   "SU2_j1": "0",
   "SU2_j3/2": "0",
   "SU2_j2": "0",
   "SU2_j5/2": "0",
   "SU3_6": "0",
   "SU3_10": "0",
   "SU4_6": "0"
  }
 },
 "k_P (singlet pair, rel. a z2)": {
  "raw_SU3": [
   "0",
   "0",
   "-64/9",
   "-1024/27",
   "-20480/81",
   "-458752/243"
  ],
  "eff5": {
   "SU2": "0",
   "SU3": "0",
   "SU4": "0",
   "SU5": "0",
   "SU6": "0",
   "SO5": "0",
   "SO6": "0",
   "SO7": "0",
   "SO8": "0",
   "SO9": "0",
   "SO10": "0",
   "Sp4": "0",
   "Sp6": "0",
   "Sp8": "0",
   "G2": "0",
   "SU2_j1": "0",
   "SU2_j3/2": "0",
   "SU2_j2": "0",
   "SU2_j5/2": "0",
   "SU3_6": "0",
   "SU3_10": "0",
   "SU4_6": "0"
  }
 },
 "source z2 a^5 w^-6 in w F_1^+": {
  "raw_SU3": [
   "0",
   "0",
   "0",
   "0",
   "-1",
   "0"
  ],
  "eff5": {
   "SU2": "-1",
   "SU3": "-1",
   "SU4": "-1",
   "SU5": "-1",
   "SU6": "-1",
   "SO5": "-1",
   "SO6": "-1",
   "SO7": "-1",
   "SO8": "-1",
   "SO9": "-1",
   "SO10": "-1",
   "Sp4": "-1",
   "Sp6": "-1",
   "Sp8": "-1",
   "G2": "-1",
   "SU2_j1": "-1",
   "SU2_j3/2": "-1",
   "SU2_j2": "-1",
   "SU2_j5/2": "-1",
   "SU3_6": "-1",
   "SU3_10": "-1",
   "SU4_6": "-1"
  }
 }
}

==> anc/numbers/deposit/R6/C11/m3_sclasses.out <==
=== 0. baseline: this solver against the deposited P4minus solver (S_3..S_5 and z2 a^5 N^-7 of P^-)
   representations compared: 22  differences: none
   SU(3) S_3..S_6: ['112/3', '-5632/27', '305008/81', '-16283776/243']  (paper 112/3, -5632/27, 305008/81, -16283776/243)

=== 1. patterns (22 representations, through S_6)
   kP   pattern holds in all 22 representations: True
   d    pattern holds in all 22 representations: True
   e    pattern holds in all 22 representations: True
   X    pattern holds in all 22 representations: True
   h2   pattern holds in all 22 representations: True
   sig  pattern holds in all 22 representations: True
   (kP: dS_n = -k_P Cat_{n-2}(2C_F)^{n-1}; d: y = d; e: y = 2e; X: 6X Cat_{n-1}(2C_F)^n; h2: 2h_2 Cat_{n-3}(2C_F)^{n-2};
    sigma z2 a w F_1^+: dS_2 = -2 sigma C_F, dS_n = -sigma Cat_{n-2}(2C_F)^{n-1} for n >= 3, the y direction with y = -sigma)
   identity form sigma, SU(3) dS_1..dS_6: ['0', '-8/3', '-64/9', '-1024/27', '-20480/81', '-458752/243']

=== 2. remaining five-loop shift after S_3, S_4 fix y and X group by group
 h2 (map term z2 a^2/w)
    SU(3) dS_1..dS_6 per unit: ['0', '-1', '16/3', '128/9', '2048/27', '40960/81']
    dS_3 = (1, {'CF^1 CA^0': 4}) 
    dS_4 = (2, {'CF^2 CA^0': 8}) 
    dS_5 = (3, {'CF^3 CA^0': 32})
    after the refit: dS_5 = (3, {'CF^3 CA^0': 16}) ; SU(3) 1024/27 ; dS_6 SU(3) 40960/81
    -> SU(3) shift of eq. (fiveloop) per unit coefficient: -dS_5/720 = -64/1215
 h (z2 a h (F_A^+)^2)
    SU(3) dS_1..dS_6 per unit: ['0', '0', '-1/9', '38/27', '-2489/81', '236930/243']
    dS_3 = (2, {'CF^0 CA^2': -1, 'CF^1 CA^1': 4, 'CF^2 CA^0': -4}) 
    dS_4 = (3, {'CF^0 CA^3': 6, 'CF^1 CA^2': -28, 'CF^2 CA^1': 40, 'CF^3 CA^0': -16}) 
    dS_5 = (4, {'CF^0 CA^4': -57, 'CF^1 CA^3': 296, 'CF^2 CA^2': -520, 'CF^3 CA^1': 352, 'CF^4 CA^0': -80})
    after the refit: dS_5 = (4, {'CF^0 CA^4': -57, 'CF^1 CA^3': 248, 'CF^2 CA^2': -308, 'CF^3 CA^1': 80}) ; SU(3) -433/9 ; dS_6 SU(3) 21746/27
    -> SU(3) shift of eq. (fiveloop) per unit coefficient: -dS_5/720 = 433/6480
 g (g z2 w^2 F_1^+ F_1^-)
    SU(3) dS_1..dS_6 per unit: ['0', '-64/9', '-1280/27', '-21760/81', '-262144/81', '5982464/729']
    dS_3 = (3, {'CF^2 CA^1': -16, 'CF^3 CA^0': 16}) 
    dS_4 = (4, {'CF^2 CA^2': 48, 'CF^3 CA^1': -224, 'CF^4 CA^0': 176}) 
    dS_5 = (5, {'CF^2 CA^3': -384, 'CF^3 CA^2': 1376, 'CF^4 CA^1': -1920, 'CF^5 CA^0': 960})
    after the refit: dS_5 = (5, {'CF^2 CA^3': -384, 'CF^3 CA^2': 992, 'CF^4 CA^1': -320, 'CF^5 CA^0': -256}) ; SU(3) -335872/243 ; dS_6 SU(3) 16304384/729
    -> SU(3) shift of eq. (fiveloop) per unit coefficient: -dS_5/720 = 20992/10935
 sigma (z2 a sigma w F_1^+)
    SU(3) dS_1..dS_6 per unit: ['0', '-8/3', '-64/9', '-1024/27', '-20480/81', '-458752/243']
    dS_3 = (2, {'CF^2 CA^0': -4}) 
    dS_4 = (3, {'CF^3 CA^0': -16}) 
    dS_5 = (4, {'CF^4 CA^0': -80})
    after the refit: dS_5 = (0, {}) ; SU(3) 0 ; dS_6 SU(3) 0
    -> SU(3) shift of eq. (fiveloop) per unit coefficient: -dS_5/720 = 0
 k_P (singlet pair, rel. a z2)
    SU(3) dS_1..dS_6 per unit: ['0', '0', '-64/9', '-1024/27', '-20480/81', '-458752/243']
    dS_3 = (2, {'CF^2 CA^0': -4}) 
    dS_4 = (3, {'CF^3 CA^0': -16}) 
    dS_5 = (4, {'CF^4 CA^0': -80})
    after the refit: dS_5 = (0, {}) ; SU(3) 0 ; dS_6 SU(3) 0
    -> SU(3) shift of eq. (fiveloop) per unit coefficient: -dS_5/720 = 0
 source z2 a^5 w^-6 in w F_1^+
    SU(3) dS_1..dS_6 per unit: ['0', '0', '0', '0', '-1', '0']
    dS_3 = (0, {}) 
    dS_4 = (0, {}) 
    dS_5 = (0, {'CF^0 CA^0': -1})
    after the refit: dS_5 = (0, {'CF^0 CA^0': -1}) ; SU(3) -1 ; dS_6 SU(3) 0
    -> SU(3) shift of eq. (fiveloop) per unit coefficient: -dS_5/720 = 1/720

=== 3. checks against the paper
   h, SU(3) dS_3..dS_6: ['-1/9', '38/27', '-2489/81', '236930/243']  paper (-1/9, 38/27, -2489/81, 236930/243)
   h: dS_3 = -4 b_A^2 in all 22 representations: True
   g: dS_3, dS_4, dS_5 equal nmMixedPairDSthree/four/five in all 22 representations: True
   h_2 after refit: dS_5 = 16 C_F^3 in all 22 representations: True
   h with y only (c_+ = l_+): determinant in SU(3) -128/9  paper -128/9
   g with y only (c_+ = l_+): determinant in SU(3) 81920/729

=== 4. restricted color class: y of degree one, c_+ - l_+ = w0 + wA C_A/C_F
 h_2 = hAA C_A^2 + hAF C_A C_F + hFF C_F^2
    solution: {hAA: 0, hAF: 12*wA, hFF: 12*w0, yA: -36*wA, yF: -36*w0} ; free: [w0, wA]
    remaining dS_5 = 192*C_F**4*(C_A*wA + C_F*w0) ; N_c^5 coefficient 6*w0 + 12*wA
    shift of eq. (fivegen): {C_F**5: -4*w0/15, C_A*C_F**4: -4*wA/15}
    SU(3): -1024*(4*w0 + 9*wA)/3645
 h = etaA C_A + etaF C_F
    solution: {etaA: 0, etaF: 0, w0: 0, wA: 0, yA: 0, yF: 0} ; free: []
    remaining dS_5 = 0 ; N_c^5 coefficient 0
 g a number
    solution: {g0: 0, w0: 0, wA: 0, yA: 0, yF: 0} ; free: []
    remaining dS_5 = 0 ; N_c^5 coefficient 0
 g = gA C_A/C_F + gF (color degree zero, C_A/C_F admitted)
    solution: {gA: 0, gF: 0, w0: 0, wA: 0, yA: 0, yF: 0} ; free: []
    remaining dS_5 = 0 ; N_c^5 coefficient 0

 per-group refit (y, X arbitrary group functions), general color:
   h (z2 a h (F_A^+)^2)         x C_F           : dS_5 = -C_A*C_F*(C_A - 2*C_F)**2*(57*C_A - 20*C_F) ; N_c^5 coefficient 0
   g (g z2 w^2 F_1^+ F_1^-)     x 1             : dS_5 = -32*C_F**2*(C_A - 2*C_F)*(12*C_A**2 - 7*C_A*C_F - 4*C_F**2) ; N_c^5 coefficient 0
   h2 (map term z2 a^2/w)       x C_F*(C_A - 2*C_F): dS_5 = 16*C_F**4*(C_A - 2*C_F) ; N_c^5 coefficient 0


==> anc/numbers/deposit/R6/C11/m3_sclasses.py <==
#!/usr/bin/env python3
"""C11 method 1, solver part: five-loop shifts from the classes that act in the positive-signature singlet equation or
in the map, in 22 representations (group data p4m_groups_here.json, copied from numbers/deposit/P4minus).

For each class: delta S_1..delta S_6 per unit coefficient; then the refit in which S_3 and S_4 fix
y = d - k_P/z2 + 2e and X = c_+ - l_+ group by group (the paper's App. K procedure, determinant -384 C_F^6),
and the remaining delta S_5 per unit coefficient.  delta[P^(4)+]_{z2 x^0 ln^6 x} = -delta S_5^eff/720.
Classes: h_2 (additive map term z2 a^2/w), h (channel-mixing pair term z2 a h (F_A^+)^2), g (signature-mixed pair
term g z2 w^2 F_1^+ F_1^-), sigma (identity form z2 a sigma w F_1^+), k_P, d, e, c_+ - l_+, and a five-loop source.
"""
import json, sys
from fractions import Fraction as Fr
from math import comb
import sympy as sp
sys.path.insert(0, '.')
import c11_solver as S
import p4m_solver_orig as O

G = json.load(open('p4m_groups_here.json'))
NAMES = list(G)
NMAX, K = 6, 2


def cat(n):
    return Fr(comb(2 * n, n), n + 1)


def Svec(gd, opt=None, mp=None, nmax=NMAX):
    F = S.solve(gd, nmax=nmax, K=K, opt=opt)
    ex = S.extract(gd, F, nmax, K, mp=mp)
    out = []
    for n in range(1, nmax + 1):
        p = S.zpart(ex['S'][n].get(4 - 2 * n, S.P()))
        assert all(k[1:] == (0,) * (S.NS - 1) for k in p), ('symbol in S_n', n, p)
        out.append(p.get(S.ONE, Fr(0)))
    return out, ex


# ---------------------------------------------------------------- 0. baseline equals the original solver
print('=== 0. baseline: this solver against the deposited P4minus solver (S_3..S_5 and z2 a^5 N^-7 of P^-)')
bad = []
BASE = {}
for nm in NAMES:
    gd = G[nm]
    s, ex = Svec(gd, nmax=5)
    F0 = O.solve(gd, nmax=5, K=2)
    e0 = O.extract(gd, F0, 5, 2)
    s0 = [O.zpart(e0['S'][n].get(4 - 2 * n, O.P())).get(O.ONE, Fr(0)) for n in range(1, 6)]
    pm = S.zpart(ex['Pminus'][5].get(-7, S.P())).get(S.ONE, Fr(0))
    pm0 = O.zpart(e0['Pminus'][5].get(-7, O.P())).get(O.ONE, Fr(0))
    if s[2:] != s0[2:] or pm != pm0:
        bad.append(nm)
    BASE[nm] = Svec(gd)[0]
print('   representations compared:', len(NAMES), ' differences:', bad if bad else 'none')
print('   SU(3) S_3..S_6:', [str(x) for x in BASE['SU3'][2:]], ' (paper 112/3, -5632/27, 305008/81, -16283776/243)')


def dS(nm, opt=None, mp=None):
    s, _ = Svec(G[nm], opt=opt, mp=mp)
    return [a - b for a, b in zip(s, BASE[nm])]


# ---------------------------------------------------------------- 1. patterns of the y, X and h_2 directions
print('\n=== 1. patterns (22 representations, through S_6)')
ok = dict(kP=True, d=True, e=True, X=True, h2=True, sig=True)
for nm in NAMES:
    gd = G[nm]; CF = Fr(gd['CF']); two = 2 * CF
    r = dS(nm, opt={'kP': {('S', '+'): 1}})
    ok['kP'] &= r[:2] == [0, 0] and all(r[n - 1] == -cat(n - 2) * two**(n - 1) for n in range(3, NMAX + 1))
    r = dS(nm, mp={'d': 1})
    ok['d'] &= r[0] == 0 and r[1] == -2 * CF and all(r[n - 1] == cat(n - 2) * two**(n - 1) for n in range(3, NMAX + 1))
    r = dS(nm, mp={'e': 1})
    ok['e'] &= r[0] == -1 and r[1] == 4 * CF and all(r[n - 1] == 2 * cat(n - 2) * two**(n - 1) for n in range(3, NMAX + 1))
    # c_+ - l_+ : quark-pair weight l_+ = -1 in the singlet + equation (c_+ = 0)
    r = dS(nm, opt={'l': {('S', '+'): -1}})
    ok['X'] &= all(r[n - 1] == 6 * cat(n - 1) * two**n for n in range(2, NMAX + 1))
    r = dS(nm, mp={'h2': 1})
    ok['h2'] &= r[0] == 0 and r[1] == -1 and all(r[n - 1] == 2 * cat(n - 3) * two**(n - 2) for n in range(3, NMAX + 1))
    # identity form sigma z2 a w F_1^+: expected y pattern with y = -sigma C_F ... recorded below
    r = dS(nm, opt={'sig': 1})
    ok['sig'] &= r[1] == -2 * CF and all(r[n - 1] == -cat(n - 2) * two**(n - 1) for n in range(3, NMAX + 1))
for k, v in ok.items():
    print('   %-4s pattern holds in all 22 representations: %s' % (k, v))
print('   (kP: dS_n = -k_P Cat_{n-2}(2C_F)^{n-1}; d: y = d; e: y = 2e; X: 6X Cat_{n-1}(2C_F)^n; h2: 2h_2 Cat_{n-3}(2C_F)^{n-2};')
print('    sigma z2 a w F_1^+: dS_2 = -2 sigma C_F, dS_n = -sigma Cat_{n-2}(2C_F)^{n-1} for n >= 3, the y direction with y = -sigma)')
print('   identity form sigma, SU(3) dS_1..dS_6:', [str(x) for x in dS('SU3', opt={'sig': 1})])


# ---------------------------------------------------------------- 2. refit of y and X; remaining delta S_5
def refit(nm, d):
    """d = (dS_3, dS_4, dS_5, dS_6) of a class per unit coefficient; S_3, S_4 fix X and y; return eff dS_5, dS_6, X, y"""
    CF = Fr(G[nm]['CF']); two = 2 * CF
    cX = lambda n: 6 * cat(n - 1) * two**n
    cY = lambda n: cat(n - 2) * two**(n - 1)
    a11, a12, a21, a22 = cX(3), cY(3), cX(4), cY(4)
    det = a11 * a22 - a12 * a21
    assert det == -384 * CF**6
    r1, r2 = -d[0], -d[1]
    X = (r1 * a22 - a12 * r2) / det
    y = (a11 * r2 - a21 * r1) / det
    return d[2] + X * cX(5) + y * cY(5), d[3] + X * cX(6) + y * cY(6), X, y


def gfit(vals, maxdeg=6):
    """fit {rep: value} by a homogeneous color polynomial of one degree (Casimir monomials and, from degree 4,
    dFA, dAA, dFF times Casimirs); returns (degree, {monomial: coefficient}) for the first exact fit reproducing
    all representations, or None"""
    reps = list(vals)
    CFs, CAs = sp.symbols('CF CA')
    for deg in range(0, maxdeg + 1):
        mons = [('CF^%d CA^%d' % (i, deg - i), (lambda gd, i=i, d=deg: Fr(gd['CF'])**i * Fr(gd['CA'])**(d - i))) for i in range(deg + 1)]
        for qn in ('dFA', 'dAA', 'dFF'):
            if deg >= 4:
                for i in range(deg - 4 + 1):
                    mons.append(('%s CF^%d CA^%d' % (qn, i, deg - 4 - i),
                                 (lambda gd, i=i, d=deg, qn=qn: Fr(gd[qn]) * Fr(gd['CF'])**i * Fr(gd['CA'])**(d - 4 - i))))
        A = sp.Matrix([[sp.Rational(f(G[r]).numerator, f(G[r]).denominator) for _, f in mons] for r in reps])
        y = sp.Matrix([sp.Rational(vals[r].numerator, vals[r].denominator) for r in reps])
        if A.rank() < len(mons):
            continue
        sol = (A.T * A).LUsolve(A.T * y)
        if all(v == 0 for v in (A * sol - y)):
            return deg, {nm: v for (nm, _), v in zip(mons, sol) if v != 0}
    return None


print('\n=== 2. remaining five-loop shift after S_3, S_4 fix y and X group by group')
CLASSES = {
    'h2 (map term z2 a^2/w)': dict(mp={'h2': 1}),
    'h (z2 a h (F_A^+)^2)': dict(opt={'hAA': 1}),
    'g (g z2 w^2 F_1^+ F_1^-)': dict(opt={'g': 1}),
    'sigma (z2 a sigma w F_1^+)': dict(opt={'sig': 1}),
    'k_P (singlet pair, rel. a z2)': dict(opt={'kP': {('S', '+'): 1}}),
    'source z2 a^5 w^-6 in w F_1^+': dict(opt={'src': {'+': 1}}),
}
RES = {}
for lab, kw in CLASSES.items():
    raw, eff5, eff6 = {}, {}, {}
    for nm in NAMES:
        d = dS(nm, **kw)
        raw[nm] = d
        e5, e6, X, y = refit(nm, d[2:6])
        eff5[nm] = e5; eff6[nm] = e6
    RES[lab] = (raw, eff5, eff6)
    print(' %s' % lab)
    print('    SU(3) dS_1..dS_6 per unit:', [str(x) for x in raw['SU3']])
    f3 = gfit({nm: raw[nm][2] for nm in NAMES}); f4 = gfit({nm: raw[nm][3] for nm in NAMES})
    f5 = gfit({nm: raw[nm][4] for nm in NAMES})
    print('    dS_3 =', f3, '\n    dS_4 =', f4, '\n    dS_5 =', f5)
    fe = gfit(eff5)
    print('    after the refit: dS_5 =', fe, '; SU(3)', eff5['SU3'], '; dS_6 SU(3)', eff6['SU3'])
    print('    -> SU(3) shift of eq. (fiveloop) per unit coefficient: -dS_5/720 =', -eff5['SU3'] / 720)

# ---------------------------------------------------------------- 3. the published SU(3) checks
print('\n=== 3. checks against the paper')
raw = RES['h (z2 a h (F_A^+)^2)'][0]['SU3']
print('   h, SU(3) dS_3..dS_6:', [str(x) for x in raw[2:6]], ' paper (-1/9, 38/27, -2489/81, 236930/243)')
ok = all(RES['h (z2 a h (F_A^+)^2)'][0][nm][2] == -4 * Fr(G[nm]['chans'][G[nm]['iA']]['b'])**2 for nm in NAMES)
print('   h: dS_3 = -4 b_A^2 in all 22 representations:', ok)
gg = RES['g (g z2 w^2 F_1^+ F_1^-)'][0]
okg = True
for nm in NAMES:
    CF, CA = Fr(G[nm]['CF']), Fr(G[nm]['CA'])
    okg &= gg[nm][2] == -16 * CF**2 * (CA - CF)
    okg &= gg[nm][3] == 16 * CF**2 * (CA - CF) * (3 * CA - 11 * CF)
    okg &= gg[nm][4] == -32 * CF**2 * (12 * CA**3 - 43 * CA**2 * CF + 60 * CA * CF**2 - 30 * CF**3)
print('   g: dS_3, dS_4, dS_5 equal nmMixedPairDSthree/four/five in all 22 representations:', okg)
h2e = RES['h2 (map term z2 a^2/w)'][1]
print('   h_2 after refit: dS_5 = 16 C_F^3 in all 22 representations:',
      all(h2e[nm] == 16 * Fr(G[nm]['CF'])**3 for nm in NAMES))
# with c_+ = l_+ (X = 0) the channel-mixing h and y are fixed by S_3, S_4: determinant
CF = Fr(G['SU3']['CF']); two = 2 * CF
cY = lambda n: cat(n - 2) * two**(n - 1)
det = raw[2] * cY(4) - raw[3] * cY(3)
print('   h with y only (c_+ = l_+): determinant in SU(3)', det, ' paper -128/9')
gr = RES['g (g z2 w^2 F_1^+ F_1^-)'][0]['SU3']
print('   g with y only (c_+ = l_+): determinant in SU(3)', gr[2] * cY(4) - gr[3] * cY(3))
json.dump({lab: {'raw_SU3': [str(x) for x in v[0]['SU3']], 'eff5': {nm: str(x) for nm, x in v[1].items()}}
           for lab, v in RES.items()}, open('m3_sclasses.json', 'w'), indent=1)


# ---------------------------------------------------------------- 4. restricted color class (symbolic general color)
# y = yA C_A + yF C_F (degree one), X = c_+ - l_+ = w0 + wA C_A/C_F; the class coefficient with the color form stated.
# General-color forms of dS_3, dS_4, dS_5 per unit coefficient are those fitted in section 2 (22 representations).
print('\n=== 4. restricted color class: y of degree one, c_+ - l_+ = w0 + wA C_A/C_F')
CFs, CAs, dFAs, dAAs = sp.symbols('C_F C_A dFA dAA')
yA, yF, w0, wA = sp.symbols('yA yF w0 wA')
catq = lambda n: sp.Rational(comb(2 * n, n), n + 1)
ys = yA * CAs + yF * CFs
Xs = w0 + wA * CAs / CFs
yv = {n: ys * catq(n - 2) * (2 * CFs)**(n - 1) for n in (3, 4, 5, 6)}
Xv = {n: 6 * Xs * catq(n - 1) * (2 * CFs)**n for n in (3, 4, 5, 6)}


def frompoly(fitres):
    deg, d = fitres
    e = 0
    for k, v in d.items():
        parts = k.split()
        t = sp.Rational(v)
        for p in parts:
            if p in ('dFA', 'dAA', 'dFF'):
                t *= {'dFA': dFAs, 'dAA': dAAs, 'dFF': sp.Symbol('dFF')}[p]
            else:
                sym_, ex_ = p.split('^')
                t *= {'CF': CFs, 'CA': CAs}[sym_]**int(ex_)
        e += t
    return e


cond5 = {CFs * CAs**4: sp.Rational(1, 2), CFs**2 * CAs**3: sp.Rational(1, 4), CFs**3 * CAs**2: sp.Rational(1, 8),
         CFs**4 * CAs: sp.Rational(1, 16), CFs**5: sp.Rational(1, 32), CAs * dFAs: sp.Rational(1, 48),
         CFs * dFAs: sp.Rational(1, 96), CFs * dAAs: sp.Rational(1, 48)}


def nc5(e):
    p = sp.Poly(sp.expand(e), CFs, CAs, dFAs, dAAs)
    tot = 0
    for mon, c in zip(p.monoms(), p.coeffs()):
        m = CFs**mon[0] * CAs**mon[1] * dFAs**mon[2] * dAAs**mon[3]
        if m not in cond5:
            return ('outside the basis', m)
        tot += c * cond5[m]
    return tot


def restricted(label, params, dS3, dS4, dS5):
    """params: list of symbols of the class coefficient; dS_n: their general-color contribution"""
    unk = list(params) + [yA, yF, w0, wA]
    eqs = []
    for n, d in ((3, dS3), (4, dS4)):
        tot = sp.expand(d + yv[n] + Xv[n])
        p = sp.Poly(tot, CFs, CAs, dFAs, dAAs)
        eqs += [c for c in p.coeffs()]
    sol = sp.solve(eqs, unk, dict=True)
    print(' %s' % label)
    for s_ in sol:
        free = [u for u in unk if u not in s_]
        e5 = sp.factor(sp.expand((dS5 + yv[5] + Xv[5]).subs(s_)))
        print('    solution:', s_, '; free:', free)
        print('    remaining dS_5 =', e5, '; N_c^5 coefficient', nc5(e5) if e5 != 0 else 0)
        if e5 != 0:
            v = sp.Poly(sp.expand(-e5 / 720), CFs, CAs, dFAs, dAAs)
            print('    shift of eq. (fivegen):', dict(zip([CFs**m[0] * CAs**m[1] * dFAs**m[2] * dAAs**m[3] for m in v.monoms()], v.coeffs())))
            print('    SU(3):', sp.factor(sp.expand(-e5 / 720).subs({CFs: sp.Rational(4, 3), CAs: 3, dFAs: sp.Rational(5, 2), dAAs: sp.Rational(135, 8)})))
    return sol


hAA_, hAF_, hFF_ = sp.symbols('hAA hAF hFF')
H2 = hAA_ * CAs**2 + hAF_ * CAs * CFs + hFF_ * CFs**2
restricted('h_2 = hAA C_A^2 + hAF C_A C_F + hFF C_F^2', [hAA_, hAF_, hFF_], 4 * CFs * H2, 8 * CFs**2 * H2, 32 * CFs**3 * H2)
eta = sp.Symbol('eta')
lab = 'h (z2 a h (F_A^+)^2)'
r3 = frompoly(gfit({nm: RES[lab][0][nm][2] for nm in NAMES}))
r4 = frompoly(gfit({nm: RES[lab][0][nm][3] for nm in NAMES}))
r5 = frompoly(gfit({nm: RES[lab][0][nm][4] for nm in NAMES}))
etaA, etaF = sp.symbols('etaA etaF')
restricted('h = etaA C_A + etaF C_F', [etaA, etaF], (etaA * CAs + etaF * CFs) * r3, (etaA * CAs + etaF * CFs) * r4, (etaA * CAs + etaF * CFs) * r5)
lab = 'g (g z2 w^2 F_1^+ F_1^-)'
g3 = frompoly(gfit({nm: RES[lab][0][nm][2] for nm in NAMES}))
g4 = frompoly(gfit({nm: RES[lab][0][nm][3] for nm in NAMES}))
g5 = frompoly(gfit({nm: RES[lab][0][nm][4] for nm in NAMES}))
gn = sp.Symbol('g0')
restricted('g a number', [gn], gn * g3, gn * g4, gn * g5)
gA, gF = sp.symbols('gA gF')
restricted('g = gA C_A/C_F + gF (color degree zero, C_A/C_F admitted)', [gA, gF], (gA * CAs / CFs + gF) * g3, (gA * CAs / CFs + gF) * g4, (gA * CAs / CFs + gF) * g5)
# per-group refit results as general-color polynomials (section 2), with the no-N_c^5 test
print('\n per-group refit (y, X arbitrary group functions), general color:')
for lab, mult in (('h (z2 a h (F_A^+)^2)', CFs), ('g (g z2 w^2 F_1^+ F_1^-)', 1), ('h2 (map term z2 a^2/w)', CFs * (CAs - 2 * CFs))):
    e = frompoly(gfit(RES[lab][1])) * mult
    print('   %-28s x %-14s: dS_5 = %s ; N_c^5 coefficient %s' % (lab, mult, sp.factor(e), nc5(e)))


==> anc/numbers/deposit/R6/C11/m4_mutations.out <==
(1) kappa=-1     P^(4)- z2 N^-7 SU(3): 256208/81 vs deposited -2815856/243 -> differs: True
(1) kB on (A,+)  P^(4)- z2 N^-7 SU(3): -2692400/243 vs deposited -2815856/243 -> differs: True
(1) l on (1,-)   P^(4)- z2 N^-7 SU(3): 14915728/243 vs deposited -2815856/243 -> differs: True
(2) unperturbed fit: (5, {'CF^1 CA^4': 15684, 'CF^2 CA^3': -60928, 'CF^3 CA^2': 87296, 'CF^4 CA^1': -51072, 'CF^5 CA^0': 8896, 'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072})
(2) SO7 perturbed by 1/1000: fit -> no fit -> fails as it should: True
(3) five-loop P^- source with color C_A dFA   : response (5, {'dFA CF^0 CA^1': 1}) ; quartic part {'dFA CF^0 CA^1': 1}
(3) five-loop P^- source with color C_F C_A^4 : response (5, {'CF^1 CA^4': 1}) ; quartic part {}
(4) h_2  SU(3): remaining dS_5 after the refit = 1024/27
(4) k_P  SU(3): remaining dS_5 after the refit = 0
controls that did not behave as required: 0


==> anc/numbers/deposit/R6/C11/m4_mutations.py <==
#!/usr/bin/env python3
"""C11: controls that must fail.
(1) the baseline comparison of c11_solver with the deposited P4minus solver reports a difference when the extension is
    run with kappa = -1 or with a nonzero option;
(2) the exact color fit over the 22 representations (same procedure as m2_pminus.cfit) reports 'no fit' when one
    representation's value is perturbed by 1/1000 of itself, and recovers the baseline vector otherwise;
(3) the quartic detector reports a nonzero quartic part for a five-loop P^- source with color factor C_A dFA, and zero for
    one with C_F C_A^4;
(4) the refit of y and X leaves a nonzero dS_5 for h_2 and zero for k_P (both directions)."""
import json, sys
from fractions import Fraction as Fr
from math import comb
import sympy as sp
sys.path.insert(0, '.')
import c11_solver as S
import p4m_solver_orig as O

G = json.load(open('p4m_groups_here.json'))
NAMES = list(G)
fails = 0
gd = G['SU3']
F0 = O.solve(gd, nmax=5, K=2)
e0 = O.extract(gd, F0, 5, 2)
pm0 = O.zpart(e0['Pminus'][5].get(-7, O.P())).get(O.ONE, Fr(0))
for lab, kw in (('kappa=-1', dict(kappa=-1)), ('kB on (A,+)', dict(opt={'kB': {('A', '+'): 1}})),
                ('l on (1,-)', dict(opt={'l': {('S', '-'): 1}}))):
    F = S.solve(gd, nmax=5, K=2, **kw)
    e = S.extract(gd, F, 5, 2)
    pm = S.zpart(e['Pminus'][5].get(-7, S.P())).get(S.ONE, Fr(0))
    print('(1) %-12s P^(4)- z2 N^-7 SU(3): %s vs deposited %s -> differs: %s' % (lab, pm, pm0, pm != pm0))
    fails += pm == pm0

INV = {nm: {k: sp.Rational(str(Fr(G[nm][k]))) for k in ('CF', 'CA', 'dFA', 'dAA', 'dFF')} for nm in NAMES}


def monos(deg):
    out = [('CF^%d CA^%d' % (i, deg - i), lambda v, i=i, d=deg: v['CF']**i * v['CA']**(d - i)) for i in range(deg + 1)]
    if deg >= 4:
        for qn in ('dFA', 'dAA', 'dFF'):
            for i in range(deg - 4 + 1):
                out.append(('%s CF^%d CA^%d' % (qn, i, deg - 4 - i), lambda v, i=i, d=deg, qn=qn: v[qn] * v['CF']**i * v['CA']**(d - 4 - i)))
    return out


def cfit(vals):
    y = sp.Matrix([vals[nm] for nm in NAMES])
    for d in range(0, 7):
        ms = monos(d)
        A = sp.Matrix([[f(INV[nm]) for _, f in ms] for nm in NAMES])
        if A.rank() < len(ms):
            continue
        sol = (A.T * A).LUsolve(A.T * y)
        if all(v == 0 for v in (A * sol - y)):
            return (d, {nm: v for (nm, _), v in zip(ms, sol) if v != 0})
    return 'no fit'


base = {}
for nm in NAMES:
    F = S.solve(G[nm], nmax=5, K=2)
    e = S.extract(G[nm], F, 5, 2)
    base[nm] = sp.Rational(str(S.zpart(e['Pminus'][5].get(-7, S.P())).get(S.ONE, Fr(0))))
f = cfit(base)
print('(2) unperturbed fit:', f)
pert = dict(base)
pert['SO7'] = pert['SO7'] * sp.Rational(1001, 1000)
fp = cfit(pert)
print('(2) SO7 perturbed by 1/1000: fit ->', fp, '-> fails as it should:', fp == 'no fit')
fails += fp != 'no fit'
for lab, col in (('C_A dFA', lambda v: v['CA'] * v['dFA']), ('C_F C_A^4', lambda v: v['CF'] * v['CA']**4)):
    vals = {}
    for nm in NAMES:
        F = S.solve(G[nm], nmax=5, K=2, opt={'src': {'-': Fr(str(col(INV[nm])))}})
        e = S.extract(G[nm], F, 5, 2)
        vals[nm] = sp.Rational(str(S.zpart(e['Pminus'][5].get(-7, S.P())).get(S.ONE, Fr(0)))) - base[nm]
    fq = cfit(vals)
    q = {k: v for k, v in fq[1].items() if k.startswith('d')}
    print('(3) five-loop P^- source with color %-10s: response %s ; quartic part %s' % (lab, fq, q))
    fails += (bool(q) != (lab == 'C_A dFA'))


def cat(n):
    return Fr(comb(2 * n, n), n + 1)


def Sv(gd, opt=None, mp=None):
    F = S.solve(gd, nmax=5, K=2, opt=opt)
    e = S.extract(gd, F, 5, 2, mp=mp)
    return [S.zpart(e['S'][n].get(4 - 2 * n, S.P())).get(S.ONE, Fr(0)) for n in range(1, 6)]


b = Sv(gd)
CF = Fr(gd['CF']); two = 2 * CF
cX = lambda n: 6 * cat(n - 1) * two**n
cY = lambda n: cat(n - 2) * two**(n - 1)
for lab, kw in (('h_2', dict(mp={'h2': 1})), ('k_P', dict(opt={'kP': {('S', '+'): 1}}))):
    d = [a - c for a, c in zip(Sv(gd, **kw), b)]
    det = cX(3) * cY(4) - cY(3) * cX(4)
    X = (-d[2] * cY(4) + cY(3) * d[3]) / det
    y = (-cX(3) * d[3] + cX(4) * d[2]) / det
    e5 = d[4] + X * cX(5) + y * cY(5)
    print('(4) %-4s SU(3): remaining dS_5 after the refit = %s' % (lab, e5))
    fails += (e5 == 0) != (lab == 'k_P')
print('controls that did not behave as required:', fails)


==> anc/numbers/deposit/R6/C11/m5_compare.out <==
('kB', '1', '-', 'CA') agree
('kB', '1', '-', 'CF') agree
('kP', '1', '-', 'CA') agree
('kP', '1', '-', 'CF') agree
('kS', '1', '-', 'CA') agree
('kS', '1', '-', 'CF') agree
('l', '1', '-', '')    agree
('be', '1', '-', '')   agree
('kB', 'A', '+', 'CA') agree
('kB', 'A', '+', 'CF') agree
('kE', 'A', '+', 'CA') agree
('kE', 'A', '+', 'CF') agree
('kP', 'A', '+', 'CA') agree
('kP', 'A', '+', 'CF') agree
('kS', 'A', '+', 'CA') agree
('kS', 'A', '+', 'CF') agree
('l', 'A', '+', '')    agree
('be', 'A', '+', '')   agree
('dpsi', '1', '-', '') agree
('kB', 'A', '-', 'CA') agree
('kE', 'A', '-', 'CA') agree
('kP', 'A', '-', 'CA') agree
('dpsi', 'A', '-', '') agree
adj-repair(t)           agree
kappa = -1              agree
rho quartic, c11 (rho = 1 + r): {'r': {'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072}} 
            iree (rho = r)   : {'1': {'dFA CF^0 CA^1': 60672, 'dFA CF^1 CA^0': -56832, 'dAA CF^1 CA^0': -3072}, 'r': {'dFA CF^0 CA^1': -60672, 'dFA CF^1 CA^0': 56832, 'dAA CF^1 CA^0': 3072}}
compared: 25  agree: 25  differ: 0


==> anc/numbers/deposit/R6/C11/m5_compare.py <==
#!/usr/bin/env python3
"""C11: coefficient-by-coefficient comparison of the P^- responses printed by m2_pminus.py (c11_solver, groups.py data,
22 representations) and m2_check_iree.py (iree.py, GAP data of step 5, 19 groups)."""
import re
a = open('m2_pminus.out').read().split('\n')
b = open('m2_check_iree.out').read().split('\n')
A = {}
for i, l in enumerate(a):
    m = re.match(r'-- (\w+) on \((\w),([+-])\), coefficient x( C[AF])?', l)
    if m:
        for j in range(i, i + 6):
            if 'd[z2 a^5 N^-7 of P^-]:' in a[j]:
                A[(m.group(1), {'S': '1'}.get(m.group(2), m.group(2)), m.group(3), (m.group(4) or '').strip())] = a[j].split(': ', 1)[1]
                break
B = {}
for i, l in enumerate(b):
    m = re.match(r'-- (\w+) on \((\w),([+-])\), x( C_?[AF])?', l)
    if m:
        B[(m.group(1), m.group(2), m.group(3), (m.group(4) or '').replace('_', '').strip())] = b[i + 1].split('response: ', 1)[1]
norm = lambda s: s.replace("'1': (None, {}), ", '').replace(", '1': (None, {})", '')
same = diff = 0
for k, v in B.items():
    if k not in A:
        diff += 1; print('%-22s MISSING in m2_pminus.out' % (k,)); continue
    ok = norm(A[k]) == norm(v)
    same += ok; diff += not ok
    print('%-22s %s' % (k, 'agree' if ok else 'DIFFER\n   ' + A[k] + '\n   ' + v))
# special runs
def grab(lines, start, key):
    for i, l in enumerate(lines):
        if l.startswith(start):
            for j in range(i, i + 6):
                if key in lines[j]:
                    return lines[j].split(key, 1)[1].strip()
ra = grab(a, '-- adj-repair(t)', 'd[z2 a^5 N^-7 of P^-]:'); rb = grab(b, '-- adjoint repair family', 'response:')
print('adj-repair(t)          ', 'agree' if ra == rb else 'DIFFER'); same += ra == rb; diff += ra != rb
ka = grab(a, '-- kappa = -1', 'd[z2 a^5 N^-7 of P^-]:'); kb = grab(b, '-- kappa = -1', 'response:')
print('kappa = -1             ', 'agree' if ka == kb else 'DIFFER'); same += ka == kb; diff += ka != kb
qa = grab(a, '-- rho = 1 + r', 'quartic part:'); qb = grab(b, '-- rho = r', 'quartic part:')
print('rho quartic, c11 (rho = 1 + r):', qa, '\n            iree (rho = r)   :', qb)
if len(B) != 23 or None in (ra, rb, ka, kb, qa, qb):
    diff += 1; print('INCOMPLETE: %d representation entries (23 expected) or a special run missing' % len(B))
print('compared:', same + diff, ' agree:', same, ' differ:', diff)
import sys
sys.exit(1 if diff else 0)


==> anc/numbers/deposit/R6/C11/p4m_fit_orig.py <==
#!/usr/bin/env python3
"""Exact fits of the solver output to color-invariant bases, with held-out checks."""
import json, sys
import sympy as sp
from fractions import Fraction as Fr

G = json.load(open('groups_here.json'))
R = json.load(open('solve_here.json'))

def inv(nm):
    g = G[nm]
    return {k: sp.Rational(str(Fr(g[k]))) for k in ['CF', 'CA', 'dFA', 'dAA', 'dFF']}

def basis5(ext=False):
    b = [('CF CA^4', lambda v: v['CF'] * v['CA']**4), ('CF^2 CA^3', lambda v: v['CF']**2 * v['CA']**3),
         ('CF^3 CA^2', lambda v: v['CF']**3 * v['CA']**2), ('CF^4 CA', lambda v: v['CF']**4 * v['CA']),
         ('CF^5', lambda v: v['CF']**5), ('CA dFA', lambda v: v['CA'] * v['dFA']),
         ('CF dFA', lambda v: v['CF'] * v['dFA']), ('CF dAA', lambda v: v['CF'] * v['dAA'])]
    if ext:
        b += [('CA dAA', lambda v: v['CA'] * v['dAA']), ('CF dFF', lambda v: v['CF'] * v['dFF']),
              ('CA dFF', lambda v: v['CA'] * v['dFF'])]
    return b

def basis4(ext=False):
    b = [('CF CA^3', lambda v: v['CF'] * v['CA']**3), ('CF^2 CA^2', lambda v: v['CF']**2 * v['CA']**2),
         ('CF^3 CA', lambda v: v['CF']**3 * v['CA']), ('CF^4', lambda v: v['CF']**4),
         ('dFA', lambda v: v['dFA'])]
    if ext:
        b += [('dAA', lambda v: v['dAA']), ('dFF', lambda v: v['dFF'])]
    return b

def val(nm, key):
    s = R[nm][key]
    e = sp.sympify(s.replace('^', '**'))
    return sp.nsimplify(e)

def fit(key, basis, names, train=None):
    rows = [[f(inv(nm)) for _, f in basis] for nm in names]
    rhs = [val(nm, key) for nm in names]
    A = sp.Matrix(rows); y = sp.Matrix(rhs)
    rank = A.rank()
    # choose training rows greedily until full column rank
    if train is None:
        train = []
        for i in range(len(names)):
            if sp.Matrix([rows[j] for j in train + [i]]).rank() > len(train):
                train.append(i)
            if len(train) == len(basis):
                break
    At = sp.Matrix([rows[i] for i in train]); yt = sp.Matrix([rhs[i] for i in train])
    ok = At.rank() == len(basis)
    sol = At.LUsolve(yt) if ok else None
    held = [i for i in range(len(names)) if i not in train]
    checks = []
    if ok:
        for i in held:
            pred = sp.expand((sp.Matrix([rows[i]]) * sol)[0])
            checks.append((names[i], sp.simplify(pred - rhs[i]) == 0))
    return dict(rank=rank, nbasis=len(basis), train=[names[i] for i in train],
                sol=[(nm, sol[k]) for k, (nm, _) in enumerate(basis)] if ok else None, held=checks)

def show(title, r):
    print('==', title)
    print('   rank of full matrix', r['rank'], 'of', r['nbasis'], '; training reps', r['train'])
    if r['sol'] is not None:
        for nm, v in r['sol']:
            print('   %-10s %s' % (nm, v))
        nok = sum(1 for _, ok in r['held'] if ok)
        print('   held-out reps reproduced: %d of %d' % (nok, len(r['held'])),
              '' if nok == len(r['held']) else [n for n, ok in r['held'] if not ok])

if __name__ == '__main__':
    allnames = list(R)
    # SO6 and SU4_6 are the same group in two normalizations; keep both, they test homogeneity.
    show('S_5 (zeta_2 coefficient of a^5 omega^-6 in S), 8-term basis', fit('S5_z', basis5(), allnames))
    show('S_5, extended 11-term basis', fit('S5_z', basis5(True), allnames))
    show('P^(3)- : zeta_2 coefficient of a^4 N^-5, 5-term basis', fit('Pm4_NNLL_z', basis4(), allnames))
    show('P^(3)- : zeta_2 coefficient of a^4 N^-5, extended basis', fit('Pm4_NNLL_z', basis4(True), allnames))
    show('P^(4)- : zeta_2 coefficient of a^5 N^-7, 8-term basis', fit('Pm5_NNLL_z', basis5(), allnames))
    show('P^(4)- : zeta_2 coefficient of a^5 N^-7, extended 11-term basis', fit('Pm5_NNLL_z', basis5(True), allnames))
    # the draft-minimum set of the task
    minimal = ['SU2', 'SU3', 'SU4', 'SU5', 'SO5', 'SO6', 'SO7', 'SO8', 'Sp4', 'Sp6', 'G2']
    show('P^(4)- on the minimal set of the task only', fit('Pm5_NNLL_z', basis5(), minimal))


==> anc/numbers/deposit/R6/C11/p4m_groups.py <==
#!/usr/bin/env python3
"""Group data for the partial-wave system, computed here from explicit generators.

For a quark representation V (Hermitian generators t^a, orthonormal up to a common T_R):
  - C_F (Casimir of V), C_A (from structure constants), N_R = dim V, N_A
  - the irreducible components R of V x Vbar (t channel, legs 1 and 3), their Casimirs C_R,
    dimensions, projectors P_R (operators on V x Vbar, rows (i1,i3), columns (i2,i4))
  - the matrix [Trc]_{RR'} = coefficient of P_R in Trc P_R', Trc = T1.T2 - T1.T4
  - the Born weights b_R from -T1.T3 acting on the unit color flow
  - quartic invariants dFA = d_V^{abcd} d_A^{abcd}/N_R, dAA = d_A d_A/N_A, dFF = d_V d_V/N_R
Leg conventions: leg 1 quark (t), leg 2 antiquark (-t^T), leg 3 antiquark (-t^T), leg 4 quark (t).
Operator form X[(i1,i3),(i2,i4)]:
  T1^a X = (t^a x 1) X,  T3^a X = (1 x -t^aT) X,  T2^a X = X (-(t^a x 1)),  T4^a X = X (1 x t^aT).
All numerics in double precision; every number is then rationalized and the residual is checked.
"""
import numpy as np
import itertools, json, sys
from fractions import Fraction

TOL = 1e-9

def rat(x, maxden=10**7):
    x = complex(x)
    assert abs(x.imag) < 1e-8, x
    f = Fraction(x.real).limit_denominator(maxden)
    assert abs(float(f) - x.real) < 1e-8, (x, f)
    return f

def orthonormalize(gens, T=0.5):
    """Gram-Schmidt for Hermitian matrices under <A,B> = Re Tr(A B); scale to Tr(t^a t^b)=T delta."""
    out = []
    for g in gens:
        v = g.copy()
        for u in out:
            v = v - np.real(np.trace(u @ v)) / np.real(np.trace(u @ u)) * u
        nrm = np.real(np.trace(v @ v))
        if nrm > 1e-10:
            out.append(v)
    return [u * np.sqrt(T / np.real(np.trace(u @ u))) for u in out]

def hermitian_basis(d):
    B = []
    for j in range(d):
        for k in range(d):
            M = np.zeros((d, d), complex)
            if j == k:
                M[j, j] = 1
            elif j < k:
                M[j, k] = M[k, j] = 1
            else:
                M[j, k] = 1j; M[k, j] = -1j
            B.append(M)
    return B

def lie_algebra_from_constraints(d, constraint):
    """Hermitian t with constraint(t) = 0 (linear); returns orthonormal basis with Tr = 1/2."""
    B = hermitian_basis(d)
    rows = []
    for M in B:
        c = constraint(M).ravel()
        rows.append(np.concatenate([c.real, c.imag]))
    A = np.array(rows).T  # columns = basis elements
    u, s, vh = np.linalg.svd(A)
    rank = int(np.sum(s > 1e-9))
    null = vh[rank:].conj()
    gens = []
    for vec in null:
        vec = np.real_if_close(vec)
        assert np.allclose(np.imag(vec), 0)
        gens.append(sum(float(np.real(ci)) * M for ci, M in zip(vec, B)))
    return orthonormalize(gens)

def su_n(n):
    gens = []
    for j in range(n):
        for k in range(j + 1, n):
            M = np.zeros((n, n), complex); M[j, k] = M[k, j] = 1; gens.append(M)
            M = np.zeros((n, n), complex); M[j, k] = -1j; M[k, j] = 1j; gens.append(M)
    for l in range(1, n):
        M = np.zeros((n, n), complex)
        for j in range(l):
            M[j, j] = 1
        M[l, l] = -l
        gens.append(M)
    return orthonormalize(gens)

def so_n(n):
    return lie_algebra_from_constraints(n, lambda t: t.T + t)

def sp_2n(n):
    d = 2 * n
    J = np.zeros((d, d)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    return lie_algebra_from_constraints(d, lambda t: t.T @ J + J @ t)

def g2():
    # octonion structure constants phi_{ijk}, lines (123),(145),(176),(246),(257),(347),(365)
    trip = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in trip:
        i, j, k = i - 1, j - 1, k - 1
        for (p, q, r), sg in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1),
                              ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[p, q, r] = sg
    def cons(t):
        # t Hermitian; the real Lie algebra element is A = -i t (real antisymmetric)
        A = -1j * t
        c1 = A.T + A
        c2 = (np.einsum('il,ljk->ijk', A, phi) + np.einsum('jl,ilk->ijk', A, phi)
              + np.einsum('kl,ijl->ijk', A, phi))
        return np.concatenate([c1.ravel(), c2.ravel()])
    return lie_algebra_from_constraints(7, cons)

def su2_spin(j2):
    """spin j = j2/2 generators J^x, J^y, J^z (standard normalization, not rescaled)."""
    j = j2 / 2
    ms = [j - k for k in range(j2 + 1)]
    d = j2 + 1
    Jp = np.zeros((d, d), complex)
    for a in range(1, d):
        m = ms[a]
        Jp[a - 1, a] = np.sqrt(j * (j + 1) - m * (m + 1))
    Jm = Jp.conj().T
    Jx = (Jp + Jm) / 2; Jy = (Jp - Jm) / (2j); Jz = np.diag(ms).astype(complex)
    return [Jx, Jy, Jz]

def sym2_rep(gens):
    """generators on Sym^2 V, induced from V (same Lie algebra basis)."""
    d = gens[0].shape[0]
    basis = []
    for i in range(d):
        for k in range(i, d):
            v = np.zeros(d * d, complex)
            if i == k:
                v[i * d + k] = 1
            else:
                v[i * d + k] = v[k * d + i] = 1 / np.sqrt(2)
            basis.append(v)
    Q = np.array(basis).T
    I = np.eye(d)
    return [Q.conj().T @ (np.kron(t, I) + np.kron(I, t)) @ Q for t in gens]

def sym3_rep(gens):
    d = gens[0].shape[0]
    basis = []
    for (i, j, k) in itertools.combinations_with_replacement(range(d), 3):
        v = np.zeros(d ** 3, complex)
        perms = set(itertools.permutations((i, j, k)))
        for p in perms:
            v[p[0] * d * d + p[1] * d + p[2]] = 1
        basis.append(v / np.linalg.norm(v))
    Q = np.array(basis).T
    I = np.eye(d)
    return [Q.conj().T @ (np.kron(np.kron(t, I), I) + np.kron(np.kron(I, t), I) + np.kron(np.kron(I, I), t)) @ Q
            for t in gens]

def antisym2_rep(gens):
    d = gens[0].shape[0]
    basis = []
    for i in range(d):
        for k in range(i + 1, d):
            v = np.zeros(d * d, complex)
            v[i * d + k] = 1 / np.sqrt(2); v[k * d + i] = -1 / np.sqrt(2)
            basis.append(v)
    Q = np.array(basis).T
    I = np.eye(d)
    return [Q.conj().T @ (np.kron(t, I) + np.kron(I, t)) @ Q for t in gens]

def structure_constants(gens):
    NA = len(gens)
    TR = np.real(np.trace(gens[0] @ gens[0]))
    G = np.array(gens)
    # check orthogonality
    gram = np.real(np.einsum('aij,bji->ab', G, G))
    assert np.allclose(gram, TR * np.eye(NA), atol=1e-9), "generators not orthonormal"
    comm = np.einsum('aij,bjk->abik', G, G) - np.einsum('bij,ajk->abik', G, G)
    f = np.einsum('abik,cki->abc', comm, G) / (1j * TR)
    assert np.allclose(np.imag(f), 0, atol=1e-9)
    return np.real(f), TR

def sym_trace4(G):
    """d^{abcd} = fully symmetrized trace of four generators."""
    NA = G.shape[0]
    AB = np.einsum('aij,bjk->abik', G, G).reshape(NA * NA, G.shape[1], G.shape[1])
    X = AB.shape[0]; d = G.shape[1]
    M = (AB.reshape(X, d * d) @ AB.transpose(0, 2, 1).reshape(X, d * d).T).reshape(NA, NA, NA, NA)
    S = np.zeros_like(M)
    for p in itertools.permutations(range(4)):
        S += np.transpose(M, p)
    return S / 24

def group_data(name, gens):
    G = np.array(gens)
    NA, d = G.shape[0], G.shape[1]
    f, TR = structure_constants(gens)
    CA = np.einsum('acd,bcd->ab', f, f)
    assert np.allclose(CA, CA[0, 0] * np.eye(NA), atol=1e-8)
    CA = CA[0, 0]
    Cas = sum(t @ t for t in gens)
    assert np.allclose(Cas, Cas[0, 0] * np.eye(d), atol=1e-8)
    CF = np.real(Cas[0, 0])
    # t-channel decomposition of V x Vbar
    I = np.eye(d)
    Gt = [np.kron(t, I) - np.kron(I, t.T) for t in gens]
    CasT = sum(g @ g for g in Gt)
    w, v = np.linalg.eigh(CasT)
    groups = []
    for val, vec in zip(w, v.T):
        if groups and abs(groups[-1][0] - val) < 1e-7:
            groups[-1][1].append(vec)
        else:
            groups.append([val, [vec]])
    chans = []
    for val, vecs in groups:
        V = np.array(vecs).T
        P = V @ V.conj().T
        chans.append(dict(C=val, dim=V.shape[1], P=P))
    # Trc on each projector
    tI = [np.kron(t, I) for t in gens]
    Itt = [np.kron(I, t.T) for t in gens]
    def Trc(X):
        return -sum(a @ X @ (a + b) for a, b in zip(tI, Itt))
    n = len(chans)
    Tm = np.zeros((n, n), complex)
    for j, cj in enumerate(chans):
        Y = Trc(cj['P'])
        for i, ci in enumerate(chans):
            Tm[i, j] = np.trace(ci['P'] @ Y) / ci['dim']
        resid = Y - sum(Tm[i, j] * chans[i]['P'] for i in range(n))
        assert np.max(np.abs(resid)) < 1e-8, ("Trc P_R not in span of projectors", name, np.max(np.abs(resid)))
    # Born weights from -T1.T3 on the unit flow
    X = sum(np.kron(t, t.T) for t in gens)
    b = [np.trace(c['P'] @ X) / c['dim'] for c in chans]
    for c, bb in zip(chans, b):
        assert abs(bb - (CF - c['C'] / 2)) < 1e-8
    # color conservation check T_s^2 + T_t^2 + T_u^2 = 4 CF on the invariant space
    def T12(X): return -sum(a @ X @ a for a in tI)
    def T14(X): return sum(a @ X @ bb for a, bb in zip(tI, Itt))
    def T13(X): return -sum(a @ bb2 @ X for a, bb2 in zip(tI, [np.kron(I, t.T) for t in gens]))
    for c in chans:
        # T1.T2 + T1.T3 + T1.T4 = -T1^2 = -CF on invariant tensors
        s = T12(c['P']) + T13(c['P']) + T14(c['P'])
        assert np.max(np.abs(s + CF * c['P'])) < 1e-8
    # quartic invariants
    dF = sym_trace4(G)
    Fadj = np.array([-1j * f[a] for a in range(NA)])  # (F^a)_{bc} = -i f^{abc}
    dA = sym_trace4(Fadj)
    dFA = np.real(np.einsum('abcd,abcd->', dF, dA)) / d
    dAA = np.real(np.einsum('abcd,abcd->', dA, dA)) / NA
    dFF = np.real(np.einsum('abcd,abcd->', dF, dF)) / d
    # rationalize
    iS = [i for i, c in enumerate(chans) if abs(c['C']) < 1e-8]
    iA = [i for i, c in enumerate(chans) if abs(c['C'] - CA) < 1e-8 and c['dim'] == NA]
    assert len(iS) == 1 and len(iA) == 1, (name, [(c['C'], c['dim']) for c in chans])
    out = dict(name=name, NR=d, NA=NA, TR=str(rat(TR)), CF=str(rat(CF)), CA=str(rat(CA)),
               dFA=str(rat(dFA)), dAA=str(rat(dAA)), dFF=str(rat(dFF)),
               chans=[dict(C=str(rat(c['C'])), dim=c['dim'], b=str(rat(bb))) for c, bb in zip(chans, b)],
               Trc=[[str(rat(Tm[i, j])) for j in range(n)] for i in range(n)],
               iS=iS[0], iA=iA[0])
    # exact checks on rationalized data
    Tq = [[Fraction(x) for x in row] for row in out['Trc']]
    dims = [c['dim'] for c in chans]
    for i in range(n):
        for j in range(n):
            assert dims[i] * Tq[i][j] == dims[j] * Tq[j][i], (name, i, j)
    assert Tq[iS[0]][iA[0]] == -2 * Fraction(out['CF']), name
    assert all(Tq[iS[0]][j] == 0 for j in range(n) if j != iA[0]), name
    return out

GROUPS = {
    'SU2': lambda: su_n(2), 'SU3': lambda: su_n(3), 'SU4': lambda: su_n(4), 'SU5': lambda: su_n(5),
    'SU6': lambda: su_n(6),
    'SO5': lambda: so_n(5), 'SO6': lambda: so_n(6), 'SO7': lambda: so_n(7), 'SO8': lambda: so_n(8),
    'SO9': lambda: so_n(9), 'SO10': lambda: so_n(10),
    'Sp4': lambda: sp_2n(2), 'Sp6': lambda: sp_2n(3), 'Sp8': lambda: sp_2n(4),
    'G2': g2,
    'SU2_j1': lambda: su2_spin(2), 'SU2_j3/2': lambda: su2_spin(3), 'SU2_j2': lambda: su2_spin(4),
    'SU2_j5/2': lambda: su2_spin(5),
    'SU3_6': lambda: sym2_rep(su_n(3)), 'SU3_10': lambda: sym3_rep(su_n(3)),
    'SU4_6': lambda: antisym2_rep(su_n(4)),
}

if __name__ == '__main__':
    names = sys.argv[1:] or list(GROUPS)
    res = {}
    for nm in names:
        gens = GROUPS[nm]()
        gd = group_data(nm, gens)
        res[nm] = gd
        print(nm, 'NR', gd['NR'], 'NA', gd['NA'], 'TR', gd['TR'], 'CF', gd['CF'], 'CA', gd['CA'],
              'dFA', gd['dFA'], 'dAA', gd['dAA'], 'dFF', gd['dFF'],
              'chans', [(c['C'], c['dim'], c['b']) for c in gd['chans']], flush=True)
        print('   Trc', gd['Trc'], 'iS', gd['iS'], 'iA', gd['iA'], flush=True)
    json.dump(res, open('groups_here.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C11/p4m_groups_here.json <==
{
 "SU2": {
  "name": "SU2",
  "NR": 2,
  "NA": 3,
  "TR": "1/2",
  "CF": "3/4",
  "CA": "2",
  "dFA": "5/8",
  "dAA": "20/3",
  "dFF": "5/128",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3": {
  "name": "SU3",
  "NR": 3,
  "NA": 8,
  "TR": "1/2",
  "CF": "4/3",
  "CA": "3",
  "dFA": "5/2",
  "dAA": "135/8",
  "dFF": "5/36",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "4/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "-1/6"
   }
  ],
  "Trc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU4": {
  "name": "SU4",
  "NR": 4,
  "NA": 15,
  "TR": "1/2",
  "CF": "15/8",
  "CA": "4",
  "dFA": "55/8",
  "dAA": "104/3",
  "dFF": "445/1024",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/8"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "-1/8"
   }
  ],
  "Trc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU5": {
  "name": "SU5",
  "NR": 5,
  "NA": 24,
  "TR": "1/2",
  "CF": "12/5",
  "CA": "5",
  "dFA": "31/2",
  "dAA": "1525/24",
  "dFF": "493/500",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "12/5"
   },
   {
    "C": "5",
    "dim": 24,
    "b": "-1/10"
   }
  ],
  "Trc": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU6": {
  "name": "SU6",
  "NR": 6,
  "NA": 35,
  "TR": "1/2",
  "CF": "35/12",
  "CA": "6",
  "dFA": "245/8",
  "dAA": "108",
  "dFF": "2135/1152",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/12"
   },
   {
    "C": "6",
    "dim": 35,
    "b": "-1/12"
   }
  ],
  "Trc": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO5": {
  "name": "SO5",
  "NR": 5,
  "NA": 10,
  "TR": "1/2",
  "CF": "1",
  "CA": "3/2",
  "dFA": "3/16",
  "dAA": "9/8",
  "dFF": "1/8",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "3/2",
    "dim": 10,
    "b": "1/4"
   },
   {
    "C": "5/2",
    "dim": 14,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO6": {
  "name": "SO6",
  "NR": 6,
  "NA": 15,
  "TR": "1/2",
  "CF": "5/4",
  "CA": "2",
  "dFA": "5/12",
  "dAA": "13/6",
  "dFF": "85/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "2",
    "dim": 15,
    "b": "1/4"
   },
   {
    "C": "3",
    "dim": 20,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO7": {
  "name": "SO7",
  "NR": 7,
  "NA": 21,
  "TR": "1/2",
  "CF": "3/2",
  "CA": "5/2",
  "dFA": "55/64",
  "dAA": "695/192",
  "dFF": "23/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/2"
   },
   {
    "C": "5/2",
    "dim": 21,
    "b": "1/4"
   },
   {
    "C": "7/2",
    "dim": 27,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO8": {
  "name": "SO8",
  "NR": 8,
  "NA": 28,
  "TR": "1/2",
  "CF": "7/4",
  "CA": "3",
  "dFA": "105/64",
  "dAA": "45/8",
  "dFF": "35/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 28,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 35,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO9": {
  "name": "SO9",
  "NR": 9,
  "NA": 36,
  "TR": "1/2",
  "CF": "2",
  "CA": "7/2",
  "dFA": "35/12",
  "dAA": "805/96",
  "dFF": "19/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "7/2",
    "dim": 36,
    "b": "1/4"
   },
   {
    "C": "9/2",
    "dim": 44,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO10": {
  "name": "SO10",
  "NR": 10,
  "NA": 45,
  "TR": "1/2",
  "CF": "9/4",
  "CA": "4",
  "dFA": "39/8",
  "dAA": "73/6",
  "dFF": "141/128",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "9/4"
   },
   {
    "C": "4",
    "dim": 45,
    "b": "1/4"
   },
   {
    "C": "5",
    "dim": 54,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/10",
    "0",
    "-12/5"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "Sp4": {
  "name": "Sp4",
  "NR": 4,
  "NA": 10,
  "TR": "1/2",
  "CF": "5/4",
  "CA": "3",
  "dFA": "165/64",
  "dAA": "18",
  "dFF": "5/32",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "2",
    "dim": 5,
    "b": "1/4"
   },
   {
    "C": "3",
    "dim": 10,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "Sp6": {
  "name": "Sp6",
  "NR": 6,
  "NA": 21,
  "TR": "1/2",
  "CF": "7/4",
  "CA": "4",
  "dFA": "175/24",
  "dAA": "235/6",
  "dFF": "161/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 14,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 21,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "Sp8": {
  "name": "Sp8",
  "NR": 8,
  "NA": 36,
  "TR": "1/2",
  "CF": "9/4",
  "CA": "5",
  "dFA": "1065/64",
  "dAA": "1795/24",
  "dFF": "57/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "9/4"
   },
   {
    "C": "4",
    "dim": 27,
    "b": "1/4"
   },
   {
    "C": "5",
    "dim": 36,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "G2": {
  "name": "G2",
  "NR": 7,
  "NA": 14,
  "TR": "1/2",
  "CF": "1",
  "CA": "2",
  "dFA": "5/12",
  "dAA": "25/12",
  "dFF": "1/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "1",
    "dim": 7,
    "b": "1/2"
   },
   {
    "C": "2",
    "dim": 14,
    "b": "0"
   },
   {
    "C": "7/3",
    "dim": 27,
    "b": "-1/6"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "SU2_j1": {
  "name": "SU2_j1",
  "NR": 3,
  "NA": 3,
  "TR": "2",
  "CF": "2",
  "CA": "2",
  "dFA": "20/3",
  "dAA": "20/3",
  "dFF": "20/3",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "1"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "-1"
   }
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-4/3",
    "0",
    "-5/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j3/2": {
  "name": "SU2_j3/2",
  "NR": 4,
  "NA": 3,
  "TR": "5",
  "CF": "15/4",
  "CA": "2",
  "dFA": "205/8",
  "dAA": "20/3",
  "dFF": "8405/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "11/4"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "3/4"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "-9/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-15/2",
    "0",
    "0"
   ],
   [
    "-5/2",
    "0",
    "-4",
    "0"
   ],
   [
    "0",
    "-12/5",
    "0",
    "-21/10"
   ],
   [
    "0",
    "0",
    "-3/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j2": {
  "name": "SU2_j2",
  "NR": 5,
  "NA": 3,
  "TR": "10",
  "CF": "6",
  "CA": "2",
  "dFA": "68",
  "dAA": "20/3",
  "dFF": "1156",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "6"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "5"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "3"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "0"
   },
   {
    "C": "20",
    "dim": 9,
    "b": "-4"
   }
  ],
  "Trc": [
   [
    "0",
    "-12",
    "0",
    "0",
    "0"
   ],
   [
    "-4",
    "0",
    "-7",
    "0",
    "0"
   ],
   [
    "0",
    "-21/5",
    "0",
    "-24/5",
    "0"
   ],
   [
    "0",
    "0",
    "-24/7",
    "0",
    "-18/7"
   ],
   [
    "0",
    "0",
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j5/2": {
  "name": "SU2_j5/2",
  "NR": 6,
  "NA": 3,
  "TR": "35/2",
  "CF": "35/4",
  "CA": "2",
  "dFA": "3535/24",
  "dAA": "20/3",
  "dFF": "2499245/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "31/4"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "23/4"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "11/4"
   },
   {
    "C": "20",
    "dim": 9,
    "b": "-5/4"
   },
   {
    "C": "30",
    "dim": 11,
    "b": "-25/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-35/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-35/6",
    "0",
    "-32/3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-32/5",
    "0",
    "-81/10",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-81/14",
    "0",
    "-40/7",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-40/9",
    "0",
    "-55/18"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-5/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3_6": {
  "name": "SU3_6",
  "NR": 6,
  "NA": 8,
  "TR": "5/2",
  "CF": "10/3",
  "CA": "3",
  "dFA": "85/4",
  "dAA": "135/8",
  "dFF": "1445/72",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "10/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "11/6"
   },
   {
    "C": "8",
    "dim": 27,
    "b": "-2/3"
   }
  ],
  "Trc": [
   [
    "0",
    "-20/3",
    "0"
   ],
   [
    "-5/6",
    "-49/30",
    "-27/10"
   ],
   [
    "0",
    "-4/5",
    "-28/15"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3_10": {
  "name": "SU3_10",
  "NR": 10,
  "NA": 8,
  "TR": "15/2",
  "CF": "6",
  "CA": "3",
  "dFA": "297/4",
  "dAA": "135/8",
  "dFF": "3267/8",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "6"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "9/2"
   },
   {
    "C": "8",
    "dim": 27,
    "b": "2"
   },
   {
    "C": "15",
    "dim": 64,
    "b": "-3/2"
   }
  ],
  "Trc": [
   [
    "0",
    "-12",
    "0",
    "0"
   ],
   [
    "-3/2",
    "-27/10",
    "-63/10",
    "0"
   ],
   [
    "0",
    "-28/15",
    "-108/35",
    "-64/21"
   ],
   [
    "0",
    "0",
    "-9/7",
    "-45/14"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU4_6": {
  "name": "SU4_6",
  "NR": 6,
  "NA": 15,
  "TR": "1",
  "CF": "5/2",
  "CA": "4",
  "dFA": "20/3",
  "dAA": "104/3",
  "dFF": "85/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/2"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "1/2"
   },
   {
    "C": "6",
    "dim": 20,
    "b": "-1/2"
   }
  ],
  "Trc": [
   [
    "0",
    "-5",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-8/3"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 }
}

==> anc/numbers/deposit/R6/C11/p4m_robust_orig.py <==
#!/usr/bin/env python3
"""What the five-loop zeta_2 N^-7 coefficient of P^- depends on. Each variant is solved in all 22
representations and fitted in the extended 11-term basis (zero residual required)."""
import json
import sympy as sp
from fractions import Fraction as Fr
import solver as S
import fit as FT

G = json.load(open('groups_here.json'))
names = list(G)
basis = FT.basis5(True)
symnames = S.SYMS

def coef_poly(p):
    """solver polynomial -> sympy expression in the non-z symbols"""
    syms = sp.symbols(' '.join(symnames))
    e = 0
    for k, v in p.items():
        t = sp.Rational(v.numerator, v.denominator)
        for sy, ex in zip(syms, k):
            t *= sy**ex
        e += t
    return sp.expand(e)

def run(label, key='Pm5z', **kw):
    vals = {}
    for nm in names:
        gd = G[nm]
        kw2 = dict(kw)
        if callable(kw2.get('extra')):
            kw2['extra'] = kw2['extra'](gd)
        F = S.solve(gd, **kw2)
        iS = gd['iS']
        K_ = kw.get('K', 2)
        m = kw.get('nmax', 5)
        Fm = F[m][(iS, '-')]
        if kw.get('use_l'):
            Fm = S.s_add(Fm, S.s_mul({2: S.sym('cm', 6) * S.sym('z')}, Fm, 1 - 2 * m + K_))
        power = 3 - 2 * m if key == 'Pm5z' else 4 - 2 * m
        vals[nm] = coef_poly(S.zpart(Fm.get(power, S.P())))
    # fit each monomial in the remaining symbols
    syms = sp.symbols(' '.join(symnames))
    polys = {nm: sp.Poly(vals[nm], *syms[1:]) for nm in names}
    monos = set()
    for p in polys.values():
        monos |= set(p.monoms())
    print('==', label)
    results = {}
    for mon in sorted(monos):
        # color degree of the coefficient: 5, or 4 when the symbol carries one power of color
        rhs = [polys[nm].coeff_monomial(mon) for nm in names]
        y = sp.Matrix(rhs)
        for bas in (basis, FT.basis4(True)):
            rows = [[f(FT.inv(nm)) for _, f in bas] for nm in names]
            A = sp.Matrix(rows)
            sol = (A.T * A).LUsolve(A.T * y)
            if all(r == 0 for r in (A * sol - y)):
                break
        else:
            raise AssertionError((label, mon))
        monstr = '*'.join(f'{s}^{e}' if e > 1 else s for s, e in zip(symnames[1:], mon) if e) or '1'
        nz = [(nm, v) for (nm, _), v in zip(bas, sol) if v != 0]
        print('   [%s]:' % monstr, ', '.join(f'{v} {nm}' for nm, v in nz) if nz else '0')
        results[monstr] = dict((nm, v) for (nm, _), v in zip(bas, sol))
    return results

if __name__ == '__main__':
    base = run('baseline of the draft (c, B, E symbolic)')
    run('with quark-pair weights (1 + l_s pi^2 w^2) and normalizations P^pm = (1 + c_pm pi^2 w^2) F_1^pm', use_l=True)
    run('zeta_2 kept only in psi^+ (the (i pi)^2 term)', zkeep=('psi+',))
    run('zeta_2 kept everywhere except psi^+', zkeep=('phi+', 'phi-', 'psi-'))
    run('control: kappa = -1', kappa=-1)
    # an arbitrary NNLL term x a omega F in equations other than F_1^- and F_A^+
    for nm in names:
        pass
    ex_other = lambda gd: [(R, s, R, s, S.sym('x') * S.sym('z')) for R in range(len(gd['chans'])) for s in '+-'
                           if not ((R == gd['iS'] and s == '-') or (R == gd['iA'] and s == '+'))]
    # run with per-group extra terms
    def run_extra(label, mk):
        vals = {}
        for nm in names:
            gd = G[nm]
            F = S.solve(gd, extra=mk(gd))
            Fm = F[5][(gd['iS'], '-')]
            vals[nm] = coef_poly(S.zpart(Fm.get(-7, S.P())))
        has_x = any(sp.Symbol('x') in v.free_symbols for v in vals.values())
        same = all(sp.expand(vals[nm] - coef_poly(S.zpart(S.solve(G[nm])[5][(G[nm]['iS'], '-')].get(-7, S.P())))) == 0 for nm in names)
        print('==', label, ': depends on x:', has_x, '; equal to baseline in all 22 reps:', same)
        return vals
    run_extra('an NNLL term x zeta_2 a w F_R^s added to every equation except those of F_1^- and F_A^+', ex_other)
    ex_mix = lambda gd: [(gd['iA'], '+', Rp, '-', S.sym('x') * S.sym('z') * S.const(Fr(gd['Trc'][gd['iA']][Rp])))
                         for Rp in range(len(gd['chans'])) if Fr(gd['Trc'][gd['iA']][Rp]) != 0]
    vals = run_extra('an NNLL term x zeta_2 a w sum_R\' [Trc]_{AR\'} F_R\'^- added to the F_A^+ equation (same color structure as psi^+)', ex_mix)
    print('   SU(3) value with this term:', vals['SU3'])
    ex_diag = lambda gd: [(gd['iA'], '+', gd['iA'], '+', S.sym('x') * S.sym('z')), (gd['iS'], '-', gd['iS'], '-', S.sym('x') * S.sym('z'))]
    run('an NNLL diagonal term x zeta_2 a w F in the F_1^- and F_A^+ equations', extra=ex_diag)
    run('the same term with the color-mixing structure of psi^+ in the F_A^+ equation', extra=ex_mix)
    # N3LL: zeta_2 coefficient of a^5 N^-6 with K = 3
    print('== N3LL check: zeta_2 coefficient of a^5 N^-6 (K = 3), in a few representations')
    for nm in ['SU3', 'SO5', 'Sp4', 'G2']:
        gd = G[nm]
        F = S.solve(gd, K=3)
        print('   %-4s' % nm, coef_poly(S.zpart(F[5][(gd['iS'], '-')].get(-6, S.P()))))
    print('   and the zeta_2 coefficient of a^4 N^-4 (four loops, N3LL) in SU(3):',
          coef_poly(S.zpart(S.solve(G['SU3'], nmax=4, K=3)[4][(0, '-')].get(-4, S.P()))))



==> anc/numbers/deposit/R6/C11/p4m_solver_orig.py <==
#!/usr/bin/env python3
"""Order-by-order solution of the partial-wave system of the draft, eq. (system), exact arithmetic.

  omega F_R^s = 2a b_R + E a e_R omega
              + 2a C_R [ dF_R^s/domega + phi^s F_R^s ]
              + w_s(omega) (F_R^s)^2
              + 2a kappa psi^s sum_R' [Trc]_{RR'} F_R'^{-s}
              - B a F_R^s                      (running-coupling term, B = beta_0)
              + [R = A, s = +]  c a F_A^+      (NLL term of the positive-signature adjoint equation)

  phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2)
  e_1 = C_F, e_R = -2 b_R otherwise (the baseline of the draft, Sect. Limitations).
  w_s = 1 + 6 l_s z omega^2 is an optional weight of the quark-pair term (l_s = 0 in the draft).
  P^- = (1 + 6 cm z omega^2) F_1^-, P^+ = (1 + 6 cp z omega^2) F_1^+ (cm = cp = 0 in the draft).
Symbols: z = zeta_2 (pi^2 = 6 z), c, B, E, lp, lm, cp, cm.
Each F^(n) (coefficient of a^n) is a Laurent series in omega truncated at power 1 - 2n + K.
"""
from fractions import Fraction as Fr
import json, sys

SYMS = ['z', 'c', 'B', 'E', 'lp', 'lm', 'cp', 'cm', 'x']
NS = len(SYMS)
IDX = {s: i for i, s in enumerate(SYMS)}

def mono(**kw):
    e = [0] * NS
    for k, v in kw.items():
        e[IDX[k]] = v
    return tuple(e)

ONE = mono()

class P(dict):
    """polynomial: {exponent tuple: Fraction}"""
    def __add__(self, o):
        r = P(self)
        for k, v in o.items():
            r[k] = r.get(k, 0) + v
            if r[k] == 0:
                del r[k]
        return r
    def __mul__(self, o):
        if not isinstance(o, P):
            o = Fr(o)
            return P({k: v * o for k, v in self.items() if v * o != 0})
        r = P()
        for k1, v1 in self.items():
            for k2, v2 in o.items():
                k = tuple(a + b for a, b in zip(k1, k2))
                if k[0] > ZMAX:
                    continue
                r[k] = r.get(k, 0) + v1 * v2
        return P({k: v for k, v in r.items() if v != 0})
    __rmul__ = __mul__

ZMAX = 1  # keep zeta_2 to first order (zeta_2^2 enters at relative omega^4 only)

def const(x):
    x = Fr(x)
    return P({ONE: x}) if x != 0 else P()

def sym(s, x=1):
    return P({mono(**{s: 1}): Fr(x)})

def s_add(A, Bs):
    r = {k: v for k, v in A.items()}
    for k, v in Bs.items():
        r[k] = r.get(k, P()) + v
        if not r[k]:
            del r[k]
    return r

def s_mul(A, Bs, pmax):
    r = {}
    for p1, c1 in A.items():
        for p2, c2 in Bs.items():
            p = p1 + p2
            if p > pmax:
                continue
            t = c1 * c2
            if t:
                r[p] = r.get(p, P()) + t
                if not r[p]:
                    del r[p]
    return r

def s_scale(A, x):
    r = {}
    for p, cc in A.items():
        t = cc * x
        if t:
            r[p] = t
    return r

def s_shift(A, k):
    return {p + k: cc for p, cc in A.items()}

def s_deriv(A):
    return {p - 1: cc * p for p, cc in A.items() if p != 0}

def s_trunc(A, pmax):
    return {p: cc for p, cc in A.items() if p <= pmax}

def trig_series(K):
    """phi^pm, psi^pm to power K-1, with z = zeta_2. pi tan(pi w/2) = 3z w + (3/2) z^2 w^3 + ...,
    pi cot(pi w/2) = 2/w - z w - z^2 w^3/10 - ..."""
    z = sym('z'); z2 = z * z
    pitan = {1: z * 3, 3: z2 * Fr(3, 2)}
    picot = {-1: const(2), 1: z * (-1), 3: z2 * Fr(-1, 10)}
    pitan = {p: v for p, v in pitan.items() if p <= K - 1 and v}
    picot = {p: v for p, v in picot.items() if p <= K - 1 and v}
    phi = {'+': s_scale(pitan, Fr(-1, 2)), '-': s_scale(picot, Fr(1, 2))}
    psi = {'+': s_scale(pitan, -1), '-': picot}
    return phi, psi

def solve(gd, nmax=5, K=2, kappa=1, use_c=True, use_E=True, use_B=True, use_l=False,
          zkeep=('phi+', 'phi-', 'psi+', 'psi-'), extra=None):
    """zkeep: which trigonometric factors keep their zeta_2 terms (the others are cut to their
    double-log part). extra: list of (R, s, rhs-channel R2, s2, poly) adding poly * a * omega * F_R2^s2
    to the equation of F_R^s (an NNLL term, since a ~ omega^2)."""
    CF = Fr(gd['CF'])
    ch = gd['chans']
    n = len(ch)
    C = [Fr(x['C']) for x in ch]
    b = [Fr(x['b']) for x in ch]
    T = [[Fr(x) for x in row] for row in gd['Trc']]
    iS, iA = gd['iS'], gd['iA']
    e = [CF if R == iS else -2 * b[R] for R in range(n)]
    phi, psi = trig_series(K)
    for s_ in '+-':
        if 'phi' + s_ not in zkeep:
            phi[s_] = {p: v for p, v in phi[s_].items() if p < 0}
        if 'psi' + s_ not in zkeep:
            psi[s_] = {p: v for p, v in psi[s_].items() if p < 0}
    w = {'+': {0: const(1)}, '-': {0: const(1)}}
    if use_l:
        w = {'+': {0: const(1), 2: sym('lp', 6) * sym('z')}, '-': {0: const(1), 2: sym('lm', 6) * sym('z')}}
    other = {'+': '-', '-': '+'}
    F = {0: {(R, s): {} for R in range(n) for s in '+-'}}
    for m in range(1, nmax + 1):
        pmax_rhs = 2 - 2 * m + K  # RHS power limit (F = RHS/omega has limit 1-2m+K)
        F[m] = {}
        for R in range(n):
            for s in '+-':
                rhs = {}
                if m == 1:
                    rhs = s_add(rhs, {0: const(2 * b[R])})
                    if use_E:
                        rhs = s_add(rhs, {1: sym('E', e[R])})
                prev = F[m - 1][(R, s)]
                if m > 1 and C[R] != 0:
                    rhs = s_add(rhs, s_scale(s_add(s_deriv(prev), s_mul(phi[s], prev, pmax_rhs)), 2 * C[R]))
                quad = {}
                for k in range(1, m):
                    quad = s_add(quad, s_mul(F[k][(R, s)], F[m - k][(R, s)], pmax_rhs))
                rhs = s_add(rhs, s_mul(w[s], quad, pmax_rhs))
                if m > 1:
                    mix = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            mix = s_add(mix, s_scale(F[m - 1][(Rp, other[s])], T[R][Rp]))
                    rhs = s_add(rhs, s_scale(s_mul(psi[s], mix, pmax_rhs), 2 * kappa))
                    if use_B:
                        rhs = s_add(rhs, s_scale(prev, sym('B', -1)))
                    if use_c and R == iA and s == '+':
                        rhs = s_add(rhs, s_scale(prev, sym('c')))
                    for (R1, s1, R2, s2, pol) in (extra or []):
                        if R1 == R and s1 == s:
                            rhs = s_add(rhs, s_trunc(s_shift(s_scale(F[m - 1][(R2, s2)], pol), 1), pmax_rhs))
                F[m][(R, s)] = s_trunc(s_shift(rhs, -1), 1 - 2 * m + K)
    return F

def extract(gd, F, nmax, K, use_l=False):
    iS = gd['iS']
    CF = Fr(gd['CF'])
    out = {'Pminus': {}, 'Pplus': {}, 'S': {}}
    for m in range(1, nmax + 1):
        Fm = F[m][(iS, '-')]
        Fp = F[m][(iS, '+')]
        if use_l:
            Fm = s_add(Fm, s_mul({2: sym('cm', 6) * sym('z')}, Fm, 1 - 2 * m + K))
            Fp = s_add(Fp, s_mul({2: sym('cp', 6) * sym('z')}, Fp, 1 - 2 * m + K))
        out['Pminus'][m] = Fm
        out['Pplus'][m] = Fp
    # S = P+ (P+ - omega) + 2 a CF, coefficient of a^m
    for m in range(1, nmax + 1):
        pm = 4 - 2 * m + K - 2
        acc = {}
        for k in range(1, m):
            acc = s_add(acc, s_mul(out['Pplus'][k], out['Pplus'][m - k], pm))
        acc = s_add(acc, s_scale(s_shift(out['Pplus'][m], 1), -1))
        if m == 1:
            acc = s_add(acc, {0: const(2 * CF)})
        out['S'][m] = s_trunc(acc, pm)
    return out

def ptostr(p):
    if not p:
        return '0'
    terms = []
    for k, v in sorted(p.items()):
        mon = '*'.join(f'{s}^{e}' if e > 1 else s for s, e in zip(SYMS, k) if e)
        terms.append(f'({v})' + ('*' + mon if mon else ''))
    return ' + '.join(terms)

def zpart(p, deg=1):
    """coefficient of z^deg, as a polynomial in the other symbols"""
    r = P()
    for k, v in p.items():
        if k[0] == deg:
            kk = (0,) + k[1:]
            r[kk] = r.get(kk, 0) + v
    return r

if __name__ == '__main__':
    groups = json.load(open('groups_here.json'))
    names = sys.argv[1:] or list(groups)
    nmax, K = 5, 2
    res = {}
    for nm in names:
        gd = groups[nm]
        F = solve(gd, nmax=nmax, K=K)
        ex = extract(gd, F, nmax, K)
        r = {}
        for m in range(2, nmax + 1):
            Pm = ex['Pminus'][m]
            r[f'Pm{m}_LL'] = ptostr(Pm.get(1 - 2 * m, P()))
            r[f'Pm{m}_NLL'] = ptostr(Pm.get(2 - 2 * m, P()))
            r[f'Pm{m}_NNLL_z'] = ptostr(zpart(Pm.get(3 - 2 * m, P())))
            r[f'Pm{m}_NNLL_noz'] = ptostr(zpart(Pm.get(3 - 2 * m, P()), 0))
            r[f'S{m}_z'] = ptostr(zpart(ex['S'][m].get(4 - 2 * m, P())))
        res[nm] = r
        print(nm, {k: v for k, v in r.items() if k.startswith(('Pm5_NNLL_z', 'S3_z', 'S4_z', 'S5_z', 'Pm4_NNLL_z'))}, flush=True)
    json.dump(res, open('solve_here.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C11/t2_solver_orig.py <==
"""
t2_solver.py  (R5, theme T2; written for this theme from eq. (system), (phases), (psiminus), (psiplus),
(equations-cplus) and (S) of draft v3, ma_a/paper/draft/paper.tex; it imports none of the earlier solvers)

Fixed-coupling infrared evolution equations, order by order in a, exact in rational arithmetic, at first order
in zeta_2 (pi^2 -> 6 zeta_2, zeta_2^2 dropped).  A series in omega is a dict {(k, z): Fraction} for
omega^k zeta_2^z with z in {0, 1}.  At first order in zeta_2 the phases are exact:
  phi^+ = -(3/2) z2 w,  phi^- = 1/w - (1/2) z2 w,  psi^+ = -3 z2 w,  psi^- = 2/w - z2 w.

Equation for channel R and signature t (u = -t), with every optional term of this theme:

  w F_R^t = 2 a b_R [1 + be_{Rt} pi^2 w^2 + a z2 kB_{Rt}]                               Born
          + 2 a C_R [1 + a z2 kE_{Rt}] [ dF_R^t/dw + phi^t F_R^t ]                        Sudakov
          + [1 + l_{Rt} pi^2 w^2 + a z2 kP_{Rt}] (F_R^t)^2                                 quark pair
          + 2 a kappa rho_t [psi^t + dpsi_{Rt} z2 w] [1 + a z2 kS_{Rt}] sum_R' T_{RR'} F_R'^u   signature change
          + nll_{Rt} a F_A^+                     (NLL term; the record places it in (R, t) = (A, +))
          + hAA a z2 (F_A^+)^2                   (only in (1, +): a channel-mixing pair term, model of the
                                                  no-hard-gluon class)
          + mix a^0 psi^+ F_1^+ F_1^-            (only in (1, +): a signature-mixing pair term)

Map to the splitting functions:
  P^+ = (1 + c_p pi^2 w^2 + d z2 a) F_1^+ + e z2 a w + g z2 w (F_1^+)^2 + q z2 (F_1^+)^3 + h2 z2 a^2 / w
  P^- = (1 + c_m pi^2 w^2) F_1^-
  S   = P^+ (P^+ - w) + 2 a b_1,   S^- = P^- (P^- - w) + 2 a b_1,   b_1 = C_F.
  S_n = z2 coefficient of a^n w^(4-2n) in S;  V_n^- the same in S^-.
"""
from fractions import Fraction as Fr

PI2W2 = {(2, 1): Fr(6)}          # pi^2 w^2 = 6 z2 w^2
ONE = {(0, 0): Fr(1)}
PHI = {'+': {(1, 1): Fr(-3, 2)}, '-': {(-1, 0): Fr(1), (1, 1): Fr(-1, 2)}}
PSI = {'+': {(1, 1): Fr(-3)}, '-': {(-1, 0): Fr(2), (1, 1): Fr(-1)}}


def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            if k[1] > 1:
                continue
            out[k] = out.get(k, 0) + v
    return {k: v for k, v in out.items() if v != 0}


def sc(s, d):
    return {k: s * v for k, v in d.items() if s * v != 0}


def mul(A, B):
    out = {}
    for (i, zi), u in A.items():
        for (j, zj), v in B.items():
            z = zi + zj
            if z > 1:
                continue
            out[(i + j, z)] = out.get((i + j, z), 0) + u * v
    return {k: v for k, v in out.items() if v != 0}


def deriv(d):
    return {(k - 1, z): k * v for (k, z), v in d.items() if k != 0}


def wsh(d, s):
    return {(k + s, z): v for (k, z), v in d.items()}


def z2(x):
    """x times zeta_2 as a series"""
    return {(0, 1): Fr(x)} if x != 0 else {}


def sq_sum(F, m):
    """sum_{k=1}^{m-1} F[k] F[m-k]"""
    s = {}
    for k in range(1, m):
        s = add(s, mul(F[k], F[m - k]))
    return s


def solve(G, nmax, kappa=1, rho=None, opt=None):
    """G: {'C': [...], 'b': [...], 'T': [[...]], 'A': adjoint index}, channel 0 = singlet.
    opt: dict of optional terms, keys as in the module docstring, each a dict {(R, t): value} except
    hAA, mix (numbers) and nll (dict).  Returns F[t][m][R]."""
    opt = opt or {}
    rho = rho or {'+': 1, '-': 1}
    C, b, T, A = G['C'], G['b'], G['T'], G['A']
    n = len(C)
    g = lambda key, R, t: opt.get(key, {}).get((R, t), 0)
    F = {t: {m: [None] * n for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(n):
                if m == 1:
                    rhs = add(sc(2 * b[R], ONE), sc(2 * b[R] * g('be', R, t), PI2W2))
                    if g('eBorn', R, t):                       # rational a e omega term of the Born
                        rhs = add(rhs, {(1, 0): Fr(g('eBorn', R, t))})
                else:
                    rhs = {}
                    if opt.get('beta0', 0):                    # running-coupling term -beta0 a F in every channel
                        rhs = add(rhs, sc(-opt['beta0'], F[t][m - 1][R]))
                    if m == 2 and g('kB', R, t):
                        rhs = add(rhs, z2(2 * b[R] * g('kB', R, t)))
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, sc(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                        if m >= 3 and g('kE', R, t):
                            Fpp = F[t][m - 2][R]
                            rhs = add(rhs, mul(z2(2 * C[R] * g('kE', R, t)), add(deriv(Fpp), mul(PHI[t], Fpp))))
                    wt = add(ONE, sc(g('l', R, t), PI2W2))
                    rhs = add(rhs, mul(wt, sq_sum({k: F[t][k][R] for k in range(1, m)}, m)))
                    if m >= 3 and g('kP', R, t):
                        rhs = add(rhs, mul(z2(g('kP', R, t)), sq_sum({k: F[t][k][R] for k in range(1, m - 1)}, m - 1)))
                    s = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            s = add(s, sc(T[R][Rp], F[u][m - 1][Rp]))
                    psi = add(PSI[t], {(1, 1): Fr(g('dpsi', R, t))} if g('dpsi', R, t) else {})
                    rhs = add(rhs, sc(2 * kappa * rho[t], mul(psi, s)))
                    if m >= 3 and g('kS', R, t):
                        s2 = {}
                        for Rp in range(n):
                            if T[R][Rp] != 0:
                                s2 = add(s2, sc(T[R][Rp], F[u][m - 2][Rp]))
                        rhs = add(rhs, mul(z2(2 * kappa * rho[t] * g('kS', R, t)), mul(PSI[t], s2)))
                    if g('nll', R, t):
                        rhs = add(rhs, sc(g('nll', R, t), F['+'][m - 1][A]))
                    if (R, t) == (0, '+') and opt.get('hAA', 0) and m >= 3:
                        rhs = add(rhs, mul(z2(opt['hAA']), sq_sum({k: F['+'][k][A] for k in range(1, m - 1)}, m - 1)))
                    if (R, t) == (0, '+') and opt.get('mix', 0):
                        pm = {}
                        for k in range(1, m):
                            pm = add(pm, mul(F['+'][k][0], F['-'][m - k][0]))
                        rhs = add(rhs, sc(opt['mix'], mul(PSI['+'], pm)))
                F[t][m][R] = wsh(rhs, -1)
    return F


def pmap(G, F, nmax, mp=None):
    """P^+ and P^- order by order with the map terms of the docstring"""
    mp = mp or {}
    Pp, Pm = {}, {}
    for m in range(1, nmax + 1):
        Pp[m] = mul(add(ONE, sc(mp.get('c_p', 0), PI2W2)), F['+'][m][0])
        if m >= 2 and mp.get('d', 0):
            Pp[m] = add(Pp[m], mul(z2(mp['d']), F['+'][m - 1][0]))
        if m == 1 and mp.get('e', 0):
            Pp[m] = add(Pp[m], {(1, 1): Fr(mp['e'])})
        if m == 2 and mp.get('h2', 0):
            Pp[m] = add(Pp[m], {(-1, 1): Fr(mp['h2'])})
        if mp.get('g', 0) and m >= 2:      # g z2 w F^2
            Pp[m] = add(Pp[m], mul({(1, 1): Fr(mp['g'])}, sq_sum({k: F['+'][k][0] for k in range(1, m)}, m)))
        if mp.get('q', 0) and m >= 3:      # q z2 F^3
            cube = {}
            for i in range(1, m - 1):
                for j in range(1, m - i):
                    k = m - i - j
                    if k >= 1:
                        cube = add(cube, mul(mul(F['+'][i][0], F['+'][j][0]), F['+'][k][0]))
            Pp[m] = add(Pp[m], mul(z2(mp['q']), cube))
        Pm[m] = mul(add(ONE, sc(mp.get('c_m', 0), PI2W2)), F['-'][m][0])
    return Pp, Pm


def Sser(P, b1, nmax, beta0=0):
    """S = P (P - w - beta0 a) + 2 a b1 (beta0 = 0: the fixed-coupling S of eq. (S))"""
    S = {}
    for m in range(1, nmax + 1):
        s = sc(-1, wsh(P[m], 1))
        if beta0 and m >= 2:
            s = add(s, sc(-beta0, P[m - 1]))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, sc(2 * b1, ONE))
        S[m] = s
    return S


def coef(S, n, k, z=1):
    return S[n].get((k, z), Fr(0))


def Sn(S, n):
    return coef(S, n, 4 - 2 * n, 1)


def group_from_json(g):
    C = [Fr(x['C']) for x in g['channels']]
    b = [Fr(x) for x in g['born']]
    T = [[Fr(x) for x in row] for row in g['Tsu']]
    return {'C': C, 'b': b, 'T': T, 'A': g['adjoint_index'], 'CF': Fr(g['C_R']), 'CA': Fr(g['C_A']),
            'dFA': Fr(g['dRdA_over_NR']), 'dAA': Fr(g['dAdA_over_NA']), 'name': g['name']}


def su_n(N):
    N = Fr(N)
    CF = (N * N - 1) / (2 * N)
    return {'C': [Fr(0), N], 'b': [CF, CF - N / 2], 'T': [[Fr(0), -(N * N - 1) / N], [-1 / N, 2 / N - N / 2]],
            'A': 1, 'CF': CF, 'CA': N, 'name': f'SU{N}'}


def catalan(n):
    from math import comb
    return Fr(comb(2 * n, n), n + 1)


==> anc/numbers/deposit/R6/C11_check/c11_compare.out <==
== 0. Mellin factor: int_0^1 x^(N-1) ln^6 x dx = 720/N**7
== 1. eq.(Tm) [A] and closed-form series [B] agree: True
   exact eps-derivative equals -S/sqrt(N^2-8aCF): True
   fivegen vector: [-4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15]  equals nmFiveLoopXzeroVec: True
   part S1..S4: [0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0]  == nmFiveLoopXzeroRelVec: True
   part S5    : [-4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15]  == nmFiveLoopXzeroTowerVec: True
   SU(3): total -53857/2187  S1..S4 -212096/10935  S5 -19063/3645  S5/z2 in SU(3): 305008/81
   SU(N) equals nmFiveLoopXzeroSUN: True
   zeta2 N^-7 Mellin coefficient in SU(3): -4308560/243  (nmFiveLoopNsevenSUthree = -4308560/243)
== 2. SU(3) invariants: [108, 48, 64/3, 256/27, 1024/243, 15/2, 10/3, 45/2]
   per-unit SU(3) shift -inv/720: [-3/20, -1/15, -4/135, -16/1215, -64/10935, -1/96, -1/216, -1/32]
   check -(305008/81)/720 = -19063/3645  vs -19063/3645 = -19063/3645
   q-source: vector [q, -2*q, 0, 0, 0, 0, 0, 0]  SU(3) value 12  shift -q/60
== 3. Nc^5 functional L = [1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48]  == nmLargeNcCondVec: True
   kernel dimension: 7
   every coefficient can move (each row of K nonzero): True
   rank of kernel on SU(3) value: 1
   rank of the 8 basis functions in SU(N): 5 (all vanish at Nc=1, so at most 5)
   rank of kernel image in SU(N): 4
   eq.(fiveloop-relation) vanishes in SU(N): True
   SU(N) null space of the 8 basis functions has dim 3
   L.fivegen = -5/36 ; L.S5 = 0 ; L.(part S1..S4) = -5/36
   eq.(3.4) Davies et al. x-space zeta2 vector: [0, 0, -5, 16, -148/9, 0, 0, 0]  L = -5/36  SU(3): -53056/2187 (nmFiveLoopNNLLpredSUthree = -53056/2187)
   large-Nc limit of eq.(fiveSUN) / Nc^5: -5/36
== 4. class formulas (consistency of reported numbers only)
   h2 (color degree 2): -dS/720 = -C_F**3*h_2/45  SU(3) -64*h_2/1215
   h2=eta CF(CA-2CF): vec [0, 0, 0, -eta/45, 2*eta/45, 0, 0, 0]  L(dS)= 0  SU(3) -256*eta/10935
   h=eta CF: vec [19*eta/240, -31*eta/90, 77*eta/180, -eta/9, 0, 0, 0, 0]  L(dS)= 0  SU(3) 433*eta/4860  per unit h (eta=h/CF) SU(3): 433/6480  dS per h in SU(N): -(47*n**2 + 10)/n**2
   g: vec [0, 8*g/15, -62*g/45, 4*g/9, 16*g/45, 0, 0, 0]  L(dS)= 0  SU(3) 20992*g/10935
   identity class: vec [-k0/720, k0/360 - k1/720, k1/360 - k2/720, k2/360 - k3/720, k3/360, 0, 0, 0]  L(dS)= 0  SU(3) -k0/60 - k1/135 - 4*k2/1215 - 16*k3/10935
   SU(3) target -(729k0+324k1+144k2+64k3)/43740 matches: True
== 5. x^2: L.V5 = 0 ; -V5(SU3)/720 = -21344/3645 (nmFiveLoopXtwoTowerPart -21344/3645) ; L.fivex2 = -20/9 ; rel+tower = -3508256/10935 (nmFiveLoopXtwoSUthree -3508256/10935) ; fivex2 in SU(3): -3508256/10935
== 6. P^(4)- baseline: L = 0 ; quartic part L = -608 ; quartic x-space [-1264/15, 1184/15, 64/15]
   kappa=-1 x-space [624/5, -352/3, -32/5] ; 384/24 = 16
   adj-repair: t-part vec [-24*t, 112*t, -160*t, 64*t, 0, 0, 0, 0]  matches t-coefficients: True ; L(rep) = 0 ; t=16: [6592, -31680, 54400, -40448, 11264]
   c_- per unit: L = 84 (Nc^5 term of the c_- Casimir change; not claimed zero)


==> anc/numbers/deposit/R6/C11_check/c11_compare.py <==
#!/usr/bin/env python3
"""C11 comparison: own recomputation of the quantities that the first calculation (C11/)
and the GPT-6-astra recomputation both report, written separately from both programs.

Inputs only from paper macros (numbers.tex): S_1..S_5, eq. (Tm), eq. (fivegen), eq. (fiveSUN),
nmFiveLoopXtwoGen, nmSfiveLamTwoGen, and eq. (3.4) of Davies et al. (src2202/xto0-DIS.tex, PnsP4nn).
Basis order: (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA/NR, CF dFA/NR, CF dAA/NA).
"""
import sympy as sp

R = sp.Rational
CF, CA, U, V, a, N, n, q, x = sp.symbols('C_F C_A U V a N n q x', positive=True)
basis = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*U, CF*U, CF*V]
names = ['CFCA4', 'CF2CA3', 'CF3CA2', 'CF4CA', 'CF5', 'CAdFA', 'CFdFA', 'CFdAA']


def vec(expr):
    """Coefficient vector of a degree-5 color polynomial in the basis above."""
    e = sp.expand(expr)
    P = sp.Poly(e, CF, CA, U, V)
    mon = [(1, 4, 0, 0), (2, 3, 0, 0), (3, 2, 0, 0), (4, 1, 0, 0), (5, 0, 0, 0),
           (0, 1, 1, 0), (1, 0, 1, 0), (1, 0, 0, 1)]
    out = [P.coeff_monomial(m) for m in mon]
    assert sp.expand(sum(c*b for c, b in zip(out, basis)) - e) == 0, 'outside basis'
    return out


# S_n / zeta_2 (numbers.tex: nmSoneData, nmStwoData, nmSthreeGen, nmSfourGen, nmSfiveGen)
S = {1: 4*CF, 2: -8*CF**2,
     3: 12*CF*(CA-2*CF)*(5*CA-6*CF),
     4: -48*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*U),
     5: (19252*CF*CA**4 - 65344*CF**2*CA**3 + 74400*CF**3*CA**2 - 30720*CF**4*CA
         + 3648*CF**5 - 57600*CA*U + 33792*CF*U + 3072*CF*V)}

# SU(Nc) substitution: CF=(n^2-1)/(2n), CA=n, dFA/NR=(n^2-1)(n^2+6)/48, dAA/NA=n^2(n^2+36)/24
SUN = {CF: (n**2-1)/(2*n), CA: n, U: (n**2-1)*(n**2+6)/48, V: n**2*(n**2+36)/24}


def su(e, nc=None):
    r = sp.factor(sp.expand(e).subs(SUN))
    return r if nc is None else sp.nsimplify(r.subs(n, nc))


print('== 0. Mellin factor: int_0^1 x^(N-1) ln^6 x dx =',
      sp.simplify(sp.integrate(x**(N-1)*sp.log(x)**6, (x, 0, 1), conds='none')))

# ---- 1. eq. (Tm), method A: binomial map of the paper
T5 = sum(sp.binomial(2*(5-k), 5-k)*(2*CF)**(5-k)*S[k] for k in range(1, 6))
fiveA = sp.expand(-T5/720)

# ---- method B: series of -S(N)/sqrt(N^2-8 a CF), S(N) = sum S_n a^n N^(4-2n), coefficient of a^5 N^-7,
#      then x-space coefficient = (Mellin coefficient)/720 (since ln^6 x <-> 720/N^7)
Sfun = sum(S[k]*a**k*N**(4-2*k) for k in range(1, 6))
dP = sp.series(-Sfun/sp.sqrt(N**2-8*a*CF), a, 0, 6).removeO()
p5 = sp.expand(dP).coeff(a, 5)
p5 = sp.expand(p5*N**7)
assert not p5.has(N), p5
fiveB = sp.expand(p5/720)
print('== 1. eq.(Tm) [A] and closed-form series [B] agree:', sp.expand(fiveA-fiveB) == 0)

# ---- method C: exact first-order shift of the root of P^2 - N P + 2 a CF - eps*S = 0
eps = sp.symbols('eps')
Proot = (N - sp.sqrt(N**2 - 8*a*CF + 4*eps*Sfun))/2
dPC = sp.diff(Proot, eps).subs(eps, 0)
print('   exact eps-derivative equals -S/sqrt(N^2-8aCF):',
      sp.simplify(dPC + Sfun/sp.sqrt(N**2-8*a*CF)) == 0)

fv = vec(fiveA)
paper_fivegen = [-R(4813, 180), R(4312, 45), -R(368, 3), R(336, 5), -R(884, 45), 80, -R(160, 3), -R(64, 15)]
print('   fivegen vector:', fv, ' equals nmFiveLoopXzeroVec:', fv == paper_fivegen)
rel = vec(fiveA + S[5]/720)       # part from S_1..S_4
tow = vec(-S[5]/720)              # part from S_5 (weight binom(0,0)(2CF)^0 = 1)
print('   part S1..S4:', rel, ' == nmFiveLoopXzeroRelVec:',
      rel == [0, R(76, 15), -R(58, 3), R(368, 15), -R(656, 45), 0, -R(32, 5), 0])
print('   part S5    :', tow, ' == nmFiveLoopXzeroTowerVec:',
      tow == [-R(4813, 180), R(4084, 45), -R(310, 3), R(128, 3), -R(76, 15), 80, -R(704, 15), -R(64, 15)])
print('   SU(3): total', su(fiveA, 3), ' S1..S4', su(fiveA + S[5]/720, 3), ' S5', su(-S[5]/720, 3),
      ' S5/z2 in SU(3):', su(S[5], 3))
sunform = -(n**2-1)*(50*n**8-212*n**6+1110*n**4+628*n**2+221)/(360*n**5)
print('   SU(N) equals nmFiveLoopXzeroSUN:', sp.simplify(su(fiveA)-sunform) == 0)
print('   zeta2 N^-7 Mellin coefficient in SU(3):', su(p5, 3), ' (nmFiveLoopNsevenSUthree = -4308560/243)')

# ---- 2. shift formula and per-unit SU(3) shifts
inv3 = [su(b, 3) for b in basis]
print('== 2. SU(3) invariants:', inv3)
print('   per-unit SU(3) shift -inv/720:', [-i/720 for i in inv3])
print('   check -(305008/81)/720 =', -R(305008, 81)/720, ' vs -19063/3645 =', -R(19063, 3645))
qsrc = q*CF*(CA-2*CF)*CA**3
print('   q-source: vector', vec(qsrc), ' SU(3) value', su(qsrc/q, 3), ' shift', su(-qsrc/720, 3))

# ---- 3. no-Nc^5 functional, kernel, ranks
BN = [sp.expand(su(b)) for b in basis]
L = [sp.limit(b/n**5, n, sp.oo) for b in BN]
print('== 3. Nc^5 functional L =', L, ' == nmLargeNcCondVec:',
      L == [R(1, 2), R(1, 4), R(1, 8), R(1, 16), R(1, 32), R(1, 48), R(1, 96), R(1, 48)])
Lm = sp.Matrix([L])
K = sp.Matrix.hstack(*Lm.nullspace())
print('   kernel dimension:', K.cols)
print('   every coefficient can move (each row of K nonzero):',
      all(any(K[i, j] != 0 for j in range(K.cols)) for i in range(8)))
r3 = (sp.Matrix([inv3]) * K).rank()
print('   rank of kernel on SU(3) value:', r3)
# Laurent coefficients of SU(N) functions: n^5, n^3, n, 1/n, 1/n^3, 1/n^5
mons = [5, 3, 1, -1, -3, -5]


def laurent(e):
    e = sp.expand(e)
    return [sp.expand(e*n**5).coeff(n, m+5) for m in mons]


Bmat = sp.Matrix([laurent(b) for b in BN]).T     # 6 x 8
print('   rank of the 8 basis functions in SU(N):', Bmat.rank(),
      '(all vanish at Nc=1, so at most 5)')
print('   rank of kernel image in SU(N):', (Bmat*K).rank())
rel_classical = [17, -48, 36, 0, 0, -90, 72, 6]
print('   eq.(fiveloop-relation) vanishes in SU(N):',
      sp.simplify(sum(c*b for c, b in zip(rel_classical, BN))) == 0)
print('   SU(N) null space of the 8 basis functions has dim', 8 - Bmat.rank())
Ldot = lambda v: sum(l*c for l, c in zip(L, v))
print('   L.fivegen =', Ldot(fv), '; L.S5 =', Ldot(vec(S[5])), '; L.(part S1..S4) =', Ldot(rel))
# eq. (3.4) of Davies et al. (PnsP4nn): N^-7 coefficient 80 CF^3([-148 z2]CF^2 + 144 z2 CF CA - 45 z2 CA^2)
dkmv = vec(80*CF**3*(-148*CF**2 + 144*CF*CA - 45*CA**2)/720)
print('   eq.(3.4) Davies et al. x-space zeta2 vector:', dkmv, ' L =', Ldot(dkmv),
      ' SU(3):', su(sum(c*b for c, b in zip(dkmv, basis)), 3), '(nmFiveLoopNNLLpredSUthree = -53056/2187)')
print('   large-Nc limit of eq.(fiveSUN) / Nc^5:', sp.limit(sunform/n**5, n, sp.oo))

# ---- 4. arithmetic checks of first-calculation class formulas (not reported by the recomputation)
eta, g, h2 = sp.symbols('eta g h_2')
k0, k1, k2, k3 = sp.symbols('k0 k1 k2 k3')
print('== 4. class formulas (consistency of reported numbers only)')
dS_h2 = 16*CF**3*h2
print('   h2 (color degree 2): -dS/720 =', sp.factor(-dS_h2/720), ' SU(3)', su(-dS_h2/720, 3))
dS_h2r = 16*CF**3*eta*CF*(CA-2*CF)
print('   h2=eta CF(CA-2CF): vec', vec(-dS_h2r/720), ' L(dS)=', Ldot(vec(dS_h2r)), ' SU(3)', su(-dS_h2r/720, 3))
dS_h = -eta*CA*CF*(CA-2*CF)**2*(57*CA-20*CF)
print('   h=eta CF: vec', vec(-dS_h/720), ' L(dS)=', Ldot(vec(dS_h)), ' SU(3)', su(-dS_h/720, 3),
      ' per unit h (eta=h/CF) SU(3):', su(-dS_h/720/eta/CF, 3), ' dS per h in SU(N):', su(dS_h/eta/CF))
dS_g = -32*g*CF**2*(CA-2*CF)*(12*CA**2-7*CA*CF-4*CF**2)
print('   g: vec', vec(-dS_g/720), ' L(dS)=', Ldot(vec(dS_g)), ' SU(3)', su(-dS_g/720, 3))
dS_id = CF*(CA-2*CF)*(k0*CA**3 + k1*CA**2*CF + k2*CA*CF**2 + k3*CF**3)
print('   identity class: vec', vec(-dS_id/720), ' L(dS)=', sp.simplify(Ldot(vec(dS_id))),
      ' SU(3)', sp.expand(su(-dS_id/720, 3)))
print('   SU(3) target -(729k0+324k1+144k2+64k3)/43740 matches:',
      sp.expand(su(-dS_id/720, 3) + (729*k0+324*k1+144*k2+64*k3)/R(43740)) == 0)

# ---- 5. x^2 analogue
V5 = (R(182656, 3)*CF*CA**4 - 225152*CF**2*CA**3 + 301056*CF**3*CA**2 - 168960*CF**4*CA
      + 33792*CF**5 - 190464*CA*U + 141312*CF*U + 10240*CF*V)
fx2 = [-R(11416, 135), R(1688, 5), -R(2592, 5), R(1856, 5), -R(1600, 9), R(3968, 15), -R(1152, 5), -R(128, 9)]
print('== 5. x^2: L.V5 =', Ldot(vec(V5)), '; -V5(SU3)/720 =', su(-V5/720, 3), '(nmFiveLoopXtwoTowerPart -21344/3645)',
      '; L.fivex2 =', Ldot(fx2), '; rel+tower =', -R(3444224, 10935) - R(21344, 3645),
      '(nmFiveLoopXtwoSUthree -3508256/10935)', '; fivex2 in SU(3):', su(sum(c*b for c, b in zip(fx2, basis)), 3))

# ---- 6. P^- conversions Mellin a^5 N^-7 -> x ln^6 x / 720, a^4 N^-5 -> ln^4 x / 24
base = [15684, -60928, 87296, -51072, 8896, -60672, 56832, 3072]
print('== 6. P^(4)- baseline: L =', Ldot(base), '; quartic part L =', Ldot([0]*5 + base[5:]),
      '; quartic x-space', [R(c, 720) for c in base[5:]])
print('   kappa=-1 x-space', [R(c, 720) for c in (89856, -84480, -4608)], '; 384/24 =', R(384, 24))
t = sp.symbols('t')
rep = [6976-24*t, -33472+112*t, 56960-160*t, -41472+64*t, 11264, 0, 0, 0]
tpart = vec(-8*t*CF*CA*(CA-2*CF)**2*(3*CA-2*CF))
print('   adj-repair: t-part vec', tpart, ' matches t-coefficients:',
      [sp.expand(c).coeff(t)*t for c in rep[:5]] == tpart[:5], '; L(rep) =', sp.expand(Ldot(rep)),
      '; t=16:', [c.subs(t, 16) if hasattr(c, 'subs') else c for c in rep[:5]])
cm = [-14256, 52992, -58368, 19968, 384, 0, 0, 0]
print('   c_- per unit: L =', Ldot(cm), '(Nc^5 term of the c_- Casimir change; not claimed zero)')


==> anc/numbers/deposit/R6/C12/c12_color.json <==
[
 {
  "name": "SU(2) fund",
  "NR": 2,
  "NA": 3,
  "CF": 0.75,
  "CA": 2.0,
  "bA": -0.25,
  "channels": [
   {
    "dim": 1,
    "C": 2.220446049250313e-16,
    "b": 0.7499999999999999
   },
   {
    "dim": 3,
    "C": 1.9999999999999998,
    "b": -0.24999999999999992
   }
  ],
  "U": [
   0.5625000000000001,
   0.06250000000000003
  ],
  "X": [
   -0.18750000000000003,
   0.3125
  ],
  "three": {
   "(1, 2, 3)": [
    0.42187500000000006,
    -0.015624999999999962
   ],
   "(2, 1, 3)": [
    -0.14062500000000003,
    -0.078125
   ],
   "(1, 3, 2)": [
    -0.14062500000000003,
    -0.078125
   ],
   "(2, 3, 1)": [
    0.046875000000000014,
    0.109375
   ],
   "(3, 1, 2)": [
    0.046875000000000014,
    0.109375
   ],
   "(3, 2, 1)": [
    0.23437500000000006,
    -0.203125
   ]
  },
  "singlet_rows": {
   "G12": [
    0.0,
    0.7500000000000001
   ],
   "G13": [
    0.75,
    1.6653345369377356e-16
   ],
   "G14": [
    0.0,
    0.7500000000000002
   ],
   "G23": [
    0.0,
    0.7500000000000002
   ],
   "G24": [
    0.75,
    1.6653345369377356e-16
   ],
   "G34": [
    0.0,
    0.7500000000000001
   ],
   "Trc": [
    -5.551115123125785e-17,
    -1.5000000000000002
   ]
  },
  "M2": -0.28125,
  "max_dev": 2.220446049250313e-16,
  "devs": {
   "ladder2=B^2": 0.0,
   "U_R=b_R^2": 2.220446049250313e-16,
   "X_R=b_R(b_R-C_A/2)": 1.1102230246251565e-16,
   "X=G14(B)": 0.0,
   "X=-Trc(B)-b_A B": 0.0,
   "(123)=B^3": 0.0,
   "(213)=B.X": 0.0,
   "(132)=B.X": 0.0,
   "(231)=G14(B^2)": 0.0,
   "(312)=G23(B^2)": 0.0,
   "(321)=G14(G14(B))": 0.0,
   "(321)=G23(G23(B))": 0.0,
   "resid(1, 2, 3)": 5.551115123125783e-17,
   "resid(2, 1, 3)": 6.938893903907228e-18,
   "resid(1, 3, 2)": 6.938893903907228e-18,
   "resid(2, 3, 1)": 1.3877787807814457e-17,
   "resid(3, 1, 2)": 1.3877787807814457e-17,
   "resid(3, 2, 1)": 2.7755575615628914e-17,
   "T14=+G14": 1.1102230246251565e-16,
   "Trc=T12-T14": 2.220446049250313e-16,
   "singlet(1, 2, 3)": 5.551115123125783e-17,
   "singlet(2, 1, 3)": 2.7755575615628914e-17,
   "singlet(1, 3, 2)": 2.7755575615628914e-17,
   "singlet(2, 3, 1)": 1.3877787807814457e-17,
   "singlet(3, 1, 2)": 1.3877787807814457e-17,
   "singlet(3, 2, 1)": 5.551115123125783e-17,
   "[G14]_{11}=0": 0.0,
   "[G14]_{1A}=C_F": 2.220446049250313e-16,
   "[G14]_{1R>A}=0": 0.0,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 0.0,
   "abelian vertex = b_A B": 0.0,
   "non-abelian vertex = (i C_A/2) B": 0.0,
   "quark self-energy = C_F B": 0.0
  }
 },
 {
  "name": "SU(3) fund",
  "NR": 3,
  "NA": 8,
  "CF": 1.3333333333333333,
  "CA": 3.0,
  "bA": -0.16666666666666674,
  "channels": [
   {
    "dim": 1,
    "C": 0.0,
    "b": 1.3333333333333333
   },
   {
    "dim": 8,
    "C": 3.0,
    "b": -0.16666666666666669
   }
  ],
  "U": [
   1.7777777777777775,
   0.027777777777777745
  ],
  "X": [
   -0.22222222222222218,
   0.27777777777777785
  ],
  "three": {
   "(1, 2, 3)": [
    2.370370370370371,
    -0.004629629629629651
   ],
   "(2, 1, 3)": [
    -0.2962962962962962,
    -0.046296296296296294
   ],
   "(1, 3, 2)": [
    -0.2962962962962962,
    -0.046296296296296294
   ],
   "(2, 3, 1)": [
    0.03703703703703706,
    0.28703703703703703
   ],
   "(3, 1, 2)": [
    0.03703703703703706,
    0.28703703703703703
   ],
   "(3, 2, 1)": [
    0.3703703703703703,
    -0.12962962962962962
   ]
  },
  "singlet_rows": {
   "G12": [
    2.081668171172168e-17,
    1.333333333333333
   ],
   "G13": [
    1.333333333333333,
    -1.2490009027033009e-16
   ],
   "G14": [
    6.938893903907227e-18,
    1.333333333333333
   ],
   "G23": [
    2.081668171172168e-17,
    1.333333333333333
   ],
   "G24": [
    1.333333333333333,
    -1.3183898417423731e-16
   ],
   "G34": [
    2.7755575615628907e-17,
    1.333333333333333
   ],
   "Trc": [
    -6.938893903907227e-17,
    -2.6666666666666665
   ]
  },
  "M2": -0.6157407407407408,
  "max_dev": 1.3322676295501878e-15,
  "devs": {
   "ladder2=B^2": 1.1102230246251565e-16,
   "U_R=b_R^2": 2.220446049250313e-16,
   "X_R=b_R(b_R-C_A/2)": 1.3877787807814457e-16,
   "X=G14(B)": 1.1102230246251565e-16,
   "X=-Trc(B)-b_A B": 1.942890293094024e-16,
   "(123)=B^3": 6.661338147750939e-16,
   "(213)=B.X": 5.551115123125783e-17,
   "(132)=B.X": 5.551115123125783e-17,
   "(231)=G14(B^2)": 5.551115123125783e-17,
   "(312)=G23(B^2)": 1.6653345369377348e-16,
   "(321)=G14(G14(B))": 5.551115123125783e-17,
   "(321)=G23(G23(B))": 5.551115123125783e-17,
   "resid(1, 2, 3)": 5.551115123125783e-16,
   "resid(2, 1, 3)": 6.938893903907228e-17,
   "resid(1, 3, 2)": 4.163336342344337e-17,
   "resid(2, 3, 1)": 1.1102230246251565e-16,
   "resid(3, 1, 2)": 1.1102230246251565e-16,
   "resid(3, 2, 1)": 8.326672684688674e-17,
   "T14=+G14": 2.2898349882893854e-16,
   "Trc=T12-T14": 4.440892098500626e-16,
   "singlet(1, 2, 3)": 1.3322676295501878e-15,
   "singlet(2, 1, 3)": 1.6653345369377348e-16,
   "singlet(1, 3, 2)": 1.6653345369377348e-16,
   "singlet(2, 3, 1)": 6.938893903907228e-18,
   "singlet(3, 1, 2)": 6.938893903907228e-18,
   "singlet(3, 2, 1)": 2.7755575615628914e-16,
   "[G14]_{11}=0": 6.938893903907227e-18,
   "[G14]_{1A}=C_F": 2.220446049250313e-16,
   "[G14]_{1R>A}=0": 0.0,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 0.0,
   "abelian vertex = b_A B": 5.551115123125783e-17,
   "non-abelian vertex = (i C_A/2) B": 5.551115123125783e-17,
   "quark self-energy = C_F B": 1.1102230246251565e-16
  }
 },
 {
  "name": "SU(4) fund",
  "NR": 4,
  "NA": 15,
  "CF": 1.875,
  "CA": 3.999999999999999,
  "bA": -0.12499999999999956,
  "channels": [
   {
    "dim": 1,
    "C": -8.881784197001252e-16,
    "b": 1.8750000000000004
   },
   {
    "dim": 15,
    "C": 4.0,
    "b": -0.12499999999999999
   }
  ],
  "U": [
   3.515625,
   0.015624999999999997
  ],
  "X": [
   -0.23437500000000006,
   0.265625
  ],
  "three": {
   "(1, 2, 3)": [
    6.591796875,
    -0.001953125000000089
   ],
   "(2, 1, 3)": [
    -0.439453125,
    -0.03320312499999999
   ],
   "(1, 3, 2)": [
    -0.439453125,
    -0.03320312500000001
   ],
   "(2, 3, 1)": [
    0.029296875000000222,
    0.435546875
   ],
   "(3, 1, 2)": [
    0.029296875000000083,
    0.435546875
   ],
   "(3, 2, 1)": [
    0.49804687500000017,
    -0.095703125
   ]
  },
  "singlet_rows": {
   "G12": [
    -2.42861286636753e-17,
    1.875
   ],
   "G13": [
    1.875,
    6.938893903907228e-18
   ],
   "G14": [
    -1.3877787807814457e-17,
    1.875
   ],
   "G23": [
    -2.0816681711721685e-17,
    1.875
   ],
   "G24": [
    1.875,
    1.3877787807814457e-17
   ],
   "G34": [
    -2.7755575615628914e-17,
    1.875
   ],
   "Trc": [
    6.938893903907228e-18,
    -3.75
   ]
  },
  "M2": -0.90234375,
  "max_dev": 2.1649348980190553e-15,
  "devs": {
   "ladder2=B^2": 1.1102230246251565e-16,
   "U_R=b_R^2": 1.7763568394002505e-15,
   "X_R=b_R(b_R-C_A/2)": 1.6653345369377348e-15,
   "X=G14(B)": 2.7755575615628914e-17,
   "X=-Trc(B)-b_A B": 2.636779683484747e-16,
   "(123)=B^3": 6.661338147750939e-16,
   "(213)=B.X": 1.1102230246251565e-16,
   "(132)=B.X": 5.551115123125783e-17,
   "(231)=G14(B^2)": 3.3306690738754696e-16,
   "(312)=G23(B^2)": 2.220446049250313e-16,
   "(321)=G14(G14(B))": 1.1102230246251565e-16,
   "(321)=G23(G23(B))": 1.1102230246251565e-16,
   "resid(1, 2, 3)": 6.661338147750939e-16,
   "resid(2, 1, 3)": 5.551115123125783e-17,
   "resid(1, 3, 2)": 5.551115123125783e-17,
   "resid(2, 3, 1)": 3.885780586188048e-16,
   "resid(3, 1, 2)": 2.220446049250313e-16,
   "resid(3, 2, 1)": 8.326672684688674e-17,
   "T14=+G14": 1.3877787807814457e-17,
   "Trc=T12-T14": 1.734723475976807e-17,
   "singlet(1, 2, 3)": 0.0,
   "singlet(2, 1, 3)": 1.5543122344752192e-15,
   "singlet(1, 3, 2)": 1.5543122344752192e-15,
   "singlet(2, 3, 1)": 4.3021142204224816e-16,
   "singlet(3, 1, 2)": 2.914335439641036e-16,
   "singlet(3, 2, 1)": 2.1649348980190553e-15,
   "[G14]_{11}=0": 1.3877787807814457e-17,
   "[G14]_{1A}=C_F": 0.0,
   "[G14]_{1R>A}=0": 0.0,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 1.1102230246251565e-16,
   "abelian vertex = b_A B": 2.3592239273284576e-16,
   "non-abelian vertex = (i C_A/2) B": 4.440892098500626e-16,
   "quark self-energy = C_F B": 2.220446049250313e-16
  }
 },
 {
  "name": "SU(5) fund",
  "NR": 5,
  "NA": 24,
  "CF": 2.4000000000000004,
  "CA": 5.0,
  "bA": -0.09999999999999964,
  "channels": [
   {
    "dim": 1,
    "C": 0.0,
    "b": 2.4000000000000004
   },
   {
    "dim": 24,
    "C": 5.000000000000001,
    "b": -0.1
   }
  ],
  "U": [
   5.760000000000001,
   0.00999999999999996
  ],
  "X": [
   -0.23999999999999988,
   0.25999999999999995
  ],
  "three": {
   "(1, 2, 3)": [
    13.823999999999979,
    -0.0010000000000003713
   ],
   "(2, 1, 3)": [
    -0.5760000000000003,
    -0.026000000000000002
   ],
   "(1, 3, 2)": [
    -0.5760000000000001,
    -0.026000000000000002
   ],
   "(2, 3, 1)": [
    0.02400000000000031,
    0.5740000000000003
   ],
   "(3, 1, 2)": [
    0.02400000000000028,
    0.5740000000000002
   ],
   "(3, 2, 1)": [
    0.624,
    -0.07600000000000007
   ]
  },
  "singlet_rows": {
   "G12": [
    3.469446951953612e-18,
    2.3999999999999995
   ],
   "G13": [
    2.4,
    -4.996003610813201e-16
   ],
   "G14": [
    1.0408340855860836e-17,
    2.3999999999999995
   ],
   "G23": [
    1.3877787807814448e-17,
    2.3999999999999995
   ],
   "G24": [
    2.4,
    -4.996003610813201e-16
   ],
   "G34": [
    1.0408340855860836e-17,
    2.3999999999999995
   ],
   "Trc": [
    4.02455846426619e-16,
    -4.799999999999997
   ]
  },
  "M2": -1.1730000000000003,
  "max_dev": 2.842170943040401e-14,
  "devs": {
   "ladder2=B^2": 4.440892098500626e-16,
   "U_R=b_R^2": 8.881784197001252e-16,
   "X_R=b_R(b_R-C_A/2)": 6.938893903907228e-16,
   "X=G14(B)": 5.551115123125783e-17,
   "X=-Trc(B)-b_A B": 5.273559366969494e-16,
   "(123)=B^3": 4.884981308350689e-15,
   "(213)=B.X": 1.942890293094024e-16,
   "(132)=B.X": 1.942890293094024e-16,
   "(231)=G14(B^2)": 7.771561172376096e-16,
   "(312)=G23(B^2)": 5.551115123125783e-16,
   "(321)=G14(G14(B))": 3.0531133177191805e-16,
   "(321)=G23(G23(B))": 3.0531133177191805e-16,
   "resid(1, 2, 3)": 3.552713678800501e-15,
   "resid(2, 1, 3)": 1.6653345369377348e-16,
   "resid(1, 3, 2)": 1.6653345369377348e-16,
   "resid(2, 3, 1)": 5.551115123125783e-16,
   "resid(3, 1, 2)": 4.440892098500626e-16,
   "resid(3, 2, 1)": 2.498001805406602e-16,
   "T14=+G14": 4.544975507059235e-16,
   "Trc=T12-T14": 1.7763568394002505e-15,
   "singlet(1, 2, 3)": 2.842170943040401e-14,
   "singlet(2, 1, 3)": 2.220446049250313e-15,
   "singlet(1, 3, 2)": 1.9984014443252818e-15,
   "singlet(2, 3, 1)": 4.753142324176451e-16,
   "singlet(3, 1, 2)": 4.475586568020162e-16,
   "singlet(3, 2, 1)": 2.220446049250313e-15,
   "[G14]_{11}=0": 1.0408340855860836e-17,
   "[G14]_{1A}=C_F": 8.881784197001252e-16,
   "[G14]_{1R>A}=0": 0.0,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 1.1102230246251565e-16,
   "abelian vertex = b_A B": 1.942890293094024e-16,
   "non-abelian vertex = (i C_A/2) B": 4.440892098500626e-16,
   "quark self-energy = C_F B": 4.440892098500626e-16
  }
 },
 {
  "name": "SO(3) vector",
  "NR": 3,
  "NA": 3,
  "CF": 0.5,
  "CA": 0.5,
  "bA": 0.25,
  "channels": [
   {
    "dim": 1,
    "C": 1.3322676295501878e-15,
    "b": 0.49999999999999933
   },
   {
    "dim": 3,
    "C": 0.49999999999999956,
    "b": 0.2500000000000002
   },
   {
    "dim": 5,
    "C": 1.5,
    "b": -0.25
   }
  ],
  "U": [
   0.25,
   0.06249999999999994,
   0.0625
  ],
  "X": [
   0.12500000000000006,
   -9.714451465470127e-17,
   0.12500000000000003
  ],
  "three": {
   "(1, 2, 3)": [
    0.12499999999999997,
    0.015624999999999984,
    -0.015625
   ],
   "(2, 1, 3)": [
    0.06249999999999997,
    1.1564823173178723e-18,
    -0.03125000000000001
   ],
   "(1, 3, 2)": [
    0.06249999999999997,
    1.1564823173178723e-18,
    -0.03125000000000001
   ],
   "(2, 3, 1)": [
    0.03125000000000002,
    0.04687500000000003,
    -0.015625000000000003
   ],
   "(3, 1, 2)": [
    0.03125000000000002,
    0.04687500000000003,
    -0.015625000000000003
   ],
   "(3, 2, 1)": [
    2.2551405187698477e-17,
    0.04687500000000005,
    -0.046875000000000014
   ]
  },
  "singlet_rows": {
   "G12": [
    3.33066907387547e-16,
    0.4999999999999999,
    3.6082248300317563e-16
   ],
   "G13": [
    0.5000000000000001,
    -1.202741610010587e-16,
    -1.0408340855860835e-16
   ],
   "G14": [
    3.3306690738754676e-16,
    0.49999999999999956,
    -2.7755575615628895e-17
   ],
   "G23": [
    3.3306690738754676e-16,
    0.49999999999999967,
    -1.3877787807814448e-17
   ],
   "G24": [
    0.5,
    -1.2027416100105872e-16,
    -9.714451465470114e-17
   ],
   "G34": [
    3.3306690738754696e-16,
    0.4999999999999999,
    3.747002708109901e-16
   ],
   "Trc": [
    -6.661338147750938e-16,
    -0.9999999999999996,
    -3.053113317719178e-16
   ]
  },
  "M2": -0.10937500000000004,
  "max_dev": 6.661338147750939e-16,
  "devs": {
   "ladder2=B^2": 0.0,
   "U_R=b_R^2": 6.661338147750939e-16,
   "X_R=b_R(b_R-C_A/2)": 5.551115123125783e-16,
   "X=G14(B)": 0.0,
   "X=-Trc(B)-b_A B": 0.0,
   "(123)=B^3": 0.0,
   "(213)=B.X": 0.0,
   "(132)=B.X": 0.0,
   "(231)=G14(B^2)": 0.0,
   "(312)=G23(B^2)": 0.0,
   "(321)=G14(G14(B))": 0.0,
   "(321)=G23(G23(B))": 0.0,
   "resid(1, 2, 3)": 1.3877787807814457e-17,
   "resid(2, 1, 3)": 1.3877787807814457e-17,
   "resid(1, 3, 2)": 1.3877787807814457e-17,
   "resid(2, 3, 1)": 2.0816681711721685e-17,
   "resid(3, 1, 2)": 2.0816681711721685e-17,
   "resid(3, 2, 1)": 4.163336342344337e-17,
   "T14=+G14": 4.163336342344337e-16,
   "Trc=T12-T14": 3.885780586188048e-16,
   "singlet(1, 2, 3)": 2.7755575615628914e-17,
   "singlet(2, 1, 3)": 2.7755575615628914e-17,
   "singlet(1, 3, 2)": 2.7755575615628914e-17,
   "singlet(2, 3, 1)": 2.0816681711721685e-17,
   "singlet(3, 1, 2)": 2.0816681711721685e-17,
   "singlet(3, 2, 1)": 2.2551405187698477e-17,
   "[G14]_{11}=0": 3.3306690738754676e-16,
   "[G14]_{1A}=C_F": 4.440892098500626e-16,
   "[G14]_{1R>A}=0": 2.7755575615628895e-17,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 6.938893903907228e-18,
   "abelian vertex = b_A B": 0.0,
   "non-abelian vertex = (i C_A/2) B": 0.0,
   "quark self-energy = C_F B": 0.0
  }
 },
 {
  "name": "SO(5) vector",
  "NR": 5,
  "NA": 10,
  "CF": 1.0,
  "CA": 1.5,
  "bA": 0.25,
  "channels": [
   {
    "dim": 1,
    "C": 4.440892098500626e-16,
    "b": 0.9999999999999998
   },
   {
    "dim": 10,
    "C": 1.5,
    "b": 0.25000000000000006
   },
   {
    "dim": 14,
    "C": 2.5,
    "b": -0.25
   }
  ],
  "U": [
   0.9999999999999992,
   0.06249999999999999,
   0.06250000000000006
  ],
  "X": [
   0.24999999999999983,
   -0.125,
   0.2500000000000001
  ],
  "three": {
   "(1, 2, 3)": [
    0.9999999999999996,
    0.015624999999999995,
    -0.015625
   ],
   "(2, 1, 3)": [
    0.2499999999999999,
    -0.031249999999999997,
    -0.0625
   ],
   "(1, 3, 2)": [
    0.2499999999999999,
    -0.031249999999999997,
    -0.0625
   ],
   "(2, 3, 1)": [
    0.06249999999999997,
    0.10937499999999999,
    -0.015624999999999997
   ],
   "(3, 1, 2)": [
    0.06249999999999997,
    0.10937499999999999,
    -0.015624999999999997
   ],
   "(3, 2, 1)": [
    -0.1249999999999999,
    0.203125,
    -0.203125
   ]
  },
  "singlet_rows": {
   "G12": [
    1.9259299443872345e-33,
    0.9999999999999996,
    1.3877787807814447e-16
   ],
   "G13": [
    1.0,
    -5.921189464667497e-17,
    -6.938893903907223e-17
   ],
   "G14": [
    -2.3111159332646817e-33,
    0.9999999999999996,
    -1.3877787807814447e-16
   ],
   "G23": [
    -2.3111159332646817e-33,
    0.9999999999999996,
    -1.1102230246251558e-16
   ],
   "G24": [
    1.0,
    -5.921189464667498e-17,
    -2.7755575615628895e-17
   ],
   "G34": [
    1.9259299443872345e-33,
    0.9999999999999996,
    5.551115123125779e-17
   ],
   "Trc": [
    -4.996003610813201e-17,
    -1.9999999999999991,
    -1.3877787807814429e-17
   ]
  },
  "M2": -0.265625,
  "max_dev": 1.208557063949099e-15,
  "devs": {
   "ladder2=B^2": 0.0,
   "U_R=b_R^2": 3.3306690738754696e-16,
   "X_R=b_R(b_R-C_A/2)": 1.1102230246251565e-16,
   "X=G14(B)": 0.0,
   "X=-Trc(B)-b_A B": 0.0,
   "(123)=B^3": 0.0,
   "(213)=B.X": 0.0,
   "(132)=B.X": 0.0,
   "(231)=G14(B^2)": 0.0,
   "(312)=G23(B^2)": 0.0,
   "(321)=G14(G14(B))": 0.0,
   "(321)=G23(G23(B))": 0.0,
   "resid(1, 2, 3)": 1.1102230246251565e-16,
   "resid(2, 1, 3)": 2.7755575615628914e-17,
   "resid(1, 3, 2)": 2.7755575615628914e-17,
   "resid(2, 3, 1)": 2.0816681711721685e-17,
   "resid(3, 1, 2)": 2.0816681711721685e-17,
   "resid(3, 2, 1)": 2.7755575615628914e-17,
   "T14=+G14": 1.1102230246251565e-15,
   "Trc=T12-T14": 1.208557063949099e-15,
   "singlet(1, 2, 3)": 4.440892098500626e-16,
   "singlet(2, 1, 3)": 1.1102230246251565e-16,
   "singlet(1, 3, 2)": 1.1102230246251565e-16,
   "singlet(2, 3, 1)": 2.7755575615628914e-17,
   "singlet(3, 1, 2)": 2.7755575615628914e-17,
   "singlet(3, 2, 1)": 9.71445146547012e-17,
   "[G14]_{11}=0": 2.3111159332646817e-33,
   "[G14]_{1A}=C_F": 4.440892098500626e-16,
   "[G14]_{1R>A}=0": 1.3877787807814447e-16,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 1.3877787807814457e-17,
   "abelian vertex = b_A B": 0.0,
   "non-abelian vertex = (i C_A/2) B": 0.0,
   "quark self-energy = C_F B": 0.0
  }
 },
 {
  "name": "SO(6) vector",
  "NR": 6,
  "NA": 15,
  "CF": 1.25,
  "CA": 2.0,
  "bA": 0.25,
  "channels": [
   {
    "dim": 1,
    "C": 0.0,
    "b": 1.25
   },
   {
    "dim": 15,
    "C": 2.0,
    "b": 0.25
   },
   {
    "dim": 20,
    "C": 3.0,
    "b": -0.25
   }
  ],
  "U": [
   1.5625,
   0.0625,
   0.06249999999999997
  ],
  "X": [
   0.3124999999999999,
   -0.1875,
   0.31249999999999983
  ],
  "three": {
   "(1, 2, 3)": [
    1.9531249999999993,
    0.015625,
    -0.015625000000000003
   ],
   "(2, 1, 3)": [
    0.3906249999999998,
    -0.046875,
    -0.07812499999999994
   ],
   "(1, 3, 2)": [
    0.3906249999999998,
    -0.046875,
    -0.07812499999999994
   ],
   "(2, 3, 1)": [
    0.07812499999999999,
    0.140625,
    -0.015624999999999998
   ],
   "(3, 1, 2)": [
    0.07812499999999999,
    0.140625,
    -0.015624999999999998
   ],
   "(3, 2, 1)": [
    -0.23437499999999994,
    0.328125,
    -0.32812499999999994
   ]
  },
  "singlet_rows": {
   "G12": [
    0.0,
    1.2499999999999998,
    1.3877787807814454e-17
   ],
   "G13": [
    1.2500000000000002,
    0.0,
    0.0
   ],
   "G14": [
    0.0,
    1.2499999999999998,
    -1.3877787807814454e-17
   ],
   "G23": [
    0.0,
    1.2499999999999998,
    -1.3877787807814454e-17
   ],
   "G24": [
    1.2500000000000002,
    0.0,
    0.0
   ],
   "G34": [
    0.0,
    1.2499999999999998,
    1.3877787807814454e-17
   ],
   "Trc": [
    0.0,
    -2.4999999999999996,
    -5.55111512312578e-17
   ]
  },
  "M2": -0.34375,
  "max_dev": 6.661338147750939e-16,
  "devs": {
   "ladder2=B^2": 0.0,
   "U_R=b_R^2": 2.7755575615628914e-17,
   "X_R=b_R(b_R-C_A/2)": 1.6653345369377348e-16,
   "X=G14(B)": 0.0,
   "X=-Trc(B)-b_A B": 0.0,
   "(123)=B^3": 0.0,
   "(213)=B.X": 0.0,
   "(132)=B.X": 0.0,
   "(231)=G14(B^2)": 0.0,
   "(312)=G23(B^2)": 0.0,
   "(321)=G14(G14(B))": 0.0,
   "(321)=G23(G23(B))": 0.0,
   "resid(1, 2, 3)": 1.1102230246251565e-16,
   "resid(2, 1, 3)": 4.163336342344337e-17,
   "resid(1, 3, 2)": 4.163336342344337e-17,
   "resid(2, 3, 1)": 3.469446951953614e-18,
   "resid(3, 1, 2)": 3.469446951953614e-18,
   "resid(3, 2, 1)": 5.551115123125783e-17,
   "T14=+G14": 2.220446049250313e-16,
   "Trc=T12-T14": 2.5558259212724955e-16,
   "singlet(1, 2, 3)": 6.661338147750939e-16,
   "singlet(2, 1, 3)": 2.220446049250313e-16,
   "singlet(1, 3, 2)": 2.220446049250313e-16,
   "singlet(2, 3, 1)": 1.3877787807814457e-17,
   "singlet(3, 1, 2)": 1.3877787807814457e-17,
   "singlet(3, 2, 1)": 5.551115123125783e-17,
   "[G14]_{11}=0": 0.0,
   "[G14]_{1A}=C_F": 2.220446049250313e-16,
   "[G14]_{1R>A}=0": 1.3877787807814454e-17,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 0.0,
   "abelian vertex = b_A B": 0.0,
   "non-abelian vertex = (i C_A/2) B": 0.0,
   "quark self-energy = C_F B": 0.0
  }
 },
 {
  "name": "SO(7) vector",
  "NR": 7,
  "NA": 21,
  "CF": 1.5,
  "CA": 2.5,
  "bA": 0.25,
  "channels": [
   {
    "dim": 1,
    "C": -1.3322676295501878e-15,
    "b": 1.5000000000000007
   },
   {
    "dim": 21,
    "C": 2.5,
    "b": 0.24999999999999992
   },
   {
    "dim": 27,
    "C": 3.5,
    "b": -0.24999999999999994
   }
  ],
  "U": [
   2.2499999999999996,
   0.06249999999999997,
   0.06250000000000001
  ],
  "X": [
   0.3749999999999997,
   -0.25,
   0.3750000000000001
  ],
  "three": {
   "(1, 2, 3)": [
    3.374999999999994,
    0.0156249999999999,
    -0.015624999999999976
   ],
   "(2, 1, 3)": [
    0.5624999999999994,
    -0.06250000000000001,
    -0.09375000000000008
   ],
   "(1, 3, 2)": [
    0.5624999999999994,
    -0.06250000000000001,
    -0.09375000000000008
   ],
   "(2, 3, 1)": [
    0.09374999999999999,
    0.171875,
    -0.015625
   ],
   "(3, 1, 2)": [
    0.09374999999999999,
    0.171875,
    -0.015625
   ],
   "(3, 2, 1)": [
    -0.37499999999999994,
    0.484375,
    -0.48437499999999994
   ]
  },
  "singlet_rows": {
   "G12": [
    2.3111159332646803e-33,
    1.4999999999999984,
    -2.2204460492503106e-16
   ],
   "G13": [
    1.4999999999999982,
    -8.707320578845868e-16,
    6.106226635438354e-16
   ],
   "G14": [
    -2.503708927703404e-33,
    1.4999999999999984,
    2.2204460492503106e-16
   ],
   "G23": [
    -2.3111159332646803e-33,
    1.4999999999999984,
    2.2204460492503106e-16
   ],
   "G24": [
    1.4999999999999982,
    -8.707320578845873e-16,
    5.620504062164849e-16
   ],
   "G34": [
    1.3481509610710636e-33,
    1.4999999999999984,
    -1.1102230246251553e-16
   ],
   "Trc": [
    1.308477136165362e-16,
    -2.999999999999997,
    -1.8735013540549487e-16
   ]
  },
  "M2": -0.421875,
  "max_dev": 6.217248937900877e-15,
  "devs": {
   "ladder2=B^2": 0.0,
   "U_R=b_R^2": 2.6645352591003757e-15,
   "X_R=b_R(b_R-C_A/2)": 1.4432899320127035e-15,
   "X=G14(B)": 0.0,
   "X=-Trc(B)-b_A B": 0.0,
   "(123)=B^3": 0.0,
   "(213)=B.X": 0.0,
   "(132)=B.X": 0.0,
   "(231)=G14(B^2)": 0.0,
   "(312)=G23(B^2)": 0.0,
   "(321)=G14(G14(B))": 0.0,
   "(321)=G23(G23(B))": 0.0,
   "resid(1, 2, 3)": 7.216449660063518e-16,
   "resid(2, 1, 3)": 1.249000902703301e-16,
   "resid(1, 3, 2)": 1.249000902703301e-16,
   "resid(2, 3, 1)": 1.734723475976807e-17,
   "resid(3, 1, 2)": 1.734723475976807e-17,
   "resid(3, 2, 1)": 9.020562075079397e-17,
   "T14=+G14": 1.7763568394002505e-15,
   "Trc=T12-T14": 1.6455091257837143e-15,
   "singlet(1, 2, 3)": 6.217248937900877e-15,
   "singlet(2, 1, 3)": 5.551115123125783e-16,
   "singlet(1, 3, 2)": 5.551115123125783e-16,
   "singlet(2, 3, 1)": 1.3877787807814457e-17,
   "singlet(3, 1, 2)": 1.3877787807814457e-17,
   "singlet(3, 2, 1)": 5.551115123125783e-17,
   "[G14]_{11}=0": 2.503708927703404e-33,
   "[G14]_{1A}=C_F": 1.5543122344752192e-15,
   "[G14]_{1R>A}=0": 2.2204460492503106e-16,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 0.0,
   "abelian vertex = b_A B": 0.0,
   "non-abelian vertex = (i C_A/2) B": 0.0,
   "quark self-energy = C_F B": 0.0
  }
 },
 {
  "name": "SO(8) vector",
  "NR": 8,
  "NA": 28,
  "CF": 1.75,
  "CA": 3.0,
  "bA": 0.25,
  "channels": [
   {
    "dim": 1,
    "C": 4.440892098500626e-16,
    "b": 1.7499999999999998
   },
   {
    "dim": 28,
    "C": 3.0,
    "b": 0.24999999999999994
   },
   {
    "dim": 35,
    "C": 4.0,
    "b": -0.25
   }
  ],
  "U": [
   3.0624999999999996,
   0.06249999999999998,
   0.06250000000000001
  ],
  "X": [
   0.43749999999999994,
   -0.3125,
   0.4375
  ],
  "three": {
   "(1, 2, 3)": [
    5.359375,
    0.015624999999999875,
    -0.015624999999999965
   ],
   "(2, 1, 3)": [
    0.7656249999999999,
    -0.078125,
    -0.109375
   ],
   "(1, 3, 2)": [
    0.7656249999999999,
    -0.078125,
    -0.109375
   ],
   "(2, 3, 1)": [
    0.10937499999999999,
    0.203125,
    -0.015625
   ],
   "(3, 1, 2)": [
    0.10937499999999999,
    0.203125,
    -0.015625
   ],
   "(3, 2, 1)": [
    -0.546875,
    0.671875,
    -0.671875
   ]
  },
  "singlet_rows": {
   "G12": [
    0.0,
    1.7499999999999998,
    1.2490009027033009e-16
   ],
   "G13": [
    1.7499999999999998,
    -1.0362081563168126e-15,
    5.585809592645318e-16
   ],
   "G14": [
    0.0,
    1.7499999999999998,
    -1.2490009027033009e-16
   ],
   "G23": [
    0.0,
    1.7499999999999998,
    -1.2490009027033009e-16
   ],
   "G24": [
    1.7499999999999998,
    -1.0362081563168126e-15,
    5.551115123125782e-16
   ],
   "G34": [
    0.0,
    1.7499999999999998,
    1.2490009027033009e-16
   ],
   "Trc": [
    2.220446049250313e-16,
    -3.4999999999999996,
    2.636779683484747e-16
   ]
  },
  "M2": -0.5,
  "max_dev": 1.3322676295501878e-15,
  "devs": {
   "ladder2=B^2": 0.0,
   "U_R=b_R^2": 4.440892098500626e-16,
   "X_R=b_R(b_R-C_A/2)": 3.885780586188048e-16,
   "X=G14(B)": 0.0,
   "X=-Trc(B)-b_A B": 0.0,
   "(123)=B^3": 0.0,
   "(213)=B.X": 0.0,
   "(132)=B.X": 0.0,
   "(231)=G14(B^2)": 0.0,
   "(312)=G23(B^2)": 0.0,
   "(321)=G14(G14(B))": 0.0,
   "(321)=G23(G23(B))": 0.0,
   "resid(1, 2, 3)": 1.1102230246251565e-16,
   "resid(2, 1, 3)": 1.3877787807814457e-17,
   "resid(1, 3, 2)": 1.3877787807814457e-17,
   "resid(2, 3, 1)": 1.734723475976807e-17,
   "resid(3, 1, 2)": 1.734723475976807e-17,
   "resid(3, 2, 1)": 2.220446049250313e-16,
   "T14=+G14": 1.1102230246251565e-15,
   "Trc=T12-T14": 1.3322676295501878e-15,
   "singlet(1, 2, 3)": 0.0,
   "singlet(2, 1, 3)": 1.1102230246251565e-16,
   "singlet(1, 3, 2)": 1.1102230246251565e-16,
   "singlet(2, 3, 1)": 1.3877787807814457e-17,
   "singlet(3, 1, 2)": 1.3877787807814457e-17,
   "singlet(3, 2, 1)": 0.0,
   "[G14]_{11}=0": 0.0,
   "[G14]_{1A}=C_F": 2.220446049250313e-16,
   "[G14]_{1R>A}=0": 1.2490009027033009e-16,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 0.0,
   "abelian vertex = b_A B": 0.0,
   "non-abelian vertex = (i C_A/2) B": 0.0,
   "quark self-energy = C_F B": 0.0
  }
 },
 {
  "name": "Sp(4) defining",
  "NR": 4,
  "NA": 10,
  "CF": 1.25,
  "CA": 3.0,
  "bA": -0.25,
  "channels": [
   {
    "dim": 1,
    "C": 4.440892098500626e-16,
    "b": 1.2499999999999998
   },
   {
    "dim": 10,
    "C": 3.0,
    "b": -0.25
   },
   {
    "dim": 5,
    "C": 2.0,
    "b": 0.25
   }
  ],
  "U": [
   1.5625000000000004,
   0.06249999999999996,
   0.0625000000000001
  ],
  "X": [
   -0.31250000000000006,
   0.4375,
   -0.3125
  ],
  "three": {
   "(1, 2, 3)": [
    1.9531250000000004,
    -0.015625000000000017,
    0.015625000000000108
   ],
   "(2, 1, 3)": [
    -0.3906250000000001,
    -0.109375,
    -0.07812500000000001
   ],
   "(1, 3, 2)": [
    -0.3906250000000001,
    -0.109375,
    -0.07812500000000001
   ],
   "(2, 3, 1)": [
    0.07812500000000001,
    0.171875,
    0.015625000000000024
   ],
   "(3, 1, 2)": [
    0.07812500000000001,
    0.171875,
    0.015625000000000024
   ],
   "(3, 2, 1)": [
    0.5468750000000001,
    -0.484375,
    0.484375
   ]
  },
  "singlet_rows": {
   "G12": [
    -1.0408340855860846e-17,
    1.25,
    9.714451465470122e-17
   ],
   "G13": [
    1.25,
    -1.0061396160665484e-16,
    3.278627369596166e-16
   ],
   "G14": [
    -6.93889390390723e-18,
    1.2500000000000002,
    -6.93889390390723e-17
   ],
   "G23": [
    0.0,
    1.2500000000000002,
    -6.245004513516507e-17
   ],
   "G24": [
    1.25,
    -1.2490009027033014e-16,
    3.2092384305570936e-16
   ],
   "G34": [
    -6.93889390390723e-18,
    1.25,
    8.326672684688677e-17
   ],
   "Trc": [
    1.3183898417423736e-16,
    -2.5000000000000004,
    -6.93889390390723e-17
   ]
  },
  "M2": -0.4375,
  "max_dev": 8.881784197001252e-16,
  "devs": {
   "ladder2=B^2": 5.551115123125783e-17,
   "U_R=b_R^2": 8.881784197001252e-16,
   "X_R=b_R(b_R-C_A/2)": 1.6653345369377348e-16,
   "X=G14(B)": 5.551115123125783e-17,
   "X=-Trc(B)-b_A B": 5.551115123125783e-17,
   "(123)=B^3": 1.1102230246251565e-16,
   "(213)=B.X": 1.3877787807814457e-17,
   "(132)=B.X": 1.3877787807814457e-17,
   "(231)=G14(B^2)": 2.7755575615628914e-17,
   "(312)=G23(B^2)": 2.7755575615628914e-17,
   "(321)=G14(G14(B))": 1.1102230246251565e-16,
   "(321)=G23(G23(B))": 1.1102230246251565e-16,
   "resid(1, 2, 3)": 1.6653345369377348e-16,
   "resid(2, 1, 3)": 4.163336342344337e-17,
   "resid(1, 3, 2)": 4.163336342344337e-17,
   "resid(2, 3, 1)": 1.3877787807814457e-17,
   "resid(3, 1, 2)": 1.3877787807814457e-17,
   "resid(3, 2, 1)": 2.220446049250313e-16,
   "T14=+G14": 4.943961906533901e-16,
   "Trc=T12-T14": 4.5276282722994675e-16,
   "singlet(1, 2, 3)": 4.440892098500626e-16,
   "singlet(2, 1, 3)": 1.1102230246251565e-16,
   "singlet(1, 3, 2)": 1.1102230246251565e-16,
   "singlet(2, 3, 1)": 1.3877787807814457e-17,
   "singlet(3, 1, 2)": 1.3877787807814457e-17,
   "singlet(3, 2, 1)": 1.1102230246251565e-16,
   "[G14]_{11}=0": 6.93889390390723e-18,
   "[G14]_{1A}=C_F": 2.220446049250313e-16,
   "[G14]_{1R>A}=0": 6.93889390390723e-17,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 0.0,
   "abelian vertex = b_A B": 6.938893903907228e-18,
   "non-abelian vertex = (i C_A/2) B": 5.551115123125783e-17,
   "quark self-energy = C_F B": 1.3877787807814457e-17
  }
 },
 {
  "name": "Sp(6) defining",
  "NR": 6,
  "NA": 21,
  "CF": 1.75,
  "CA": 4.0,
  "bA": -0.25,
  "channels": [
   {
    "dim": 1,
    "C": 0.0,
    "b": 1.75
   },
   {
    "dim": 21,
    "C": 4.0,
    "b": -0.2500000000000001
   },
   {
    "dim": 14,
    "C": 2.999999999999999,
    "b": 0.2500000000000004
   }
  ],
  "U": [
   3.0625000000000036,
   0.062499999999999785,
   0.06250000000000067
  ],
  "X": [
   -0.4375000000000007,
   0.5625,
   -0.4375000000000006
  ],
  "three": {
   "(1, 2, 3)": [
    5.359375000000011,
    -0.015625000000000413,
    0.015625000000001076
   ],
   "(2, 1, 3)": [
    -0.7656250000000009,
    -0.140625,
    -0.10937500000000029
   ],
   "(1, 3, 2)": [
    -0.7656250000000009,
    -0.140625,
    -0.10937500000000028
   ],
   "(2, 3, 1)": [
    0.10937500000000015,
    0.234375,
    0.015625
   ],
   "(3, 1, 2)": [
    0.10937500000000012,
    0.234375,
    0.01562499999999999
   ],
   "(3, 2, 1)": [
    0.984375000000001,
    -0.890625,
    0.8906250000000014
   ]
  },
  "singlet_rows": {
   "G12": [
    1.4745149545802903e-17,
    1.7500000000000022,
    -1.3877787807814496e-16
   ],
   "G13": [
    1.7499999999999993,
    -2.740863092043363e-15,
    4.8537562857831204e-15
   ],
   "G14": [
    1.1275702593849278e-17,
    1.750000000000002,
    -1.1622647289044642e-16
   ],
   "G23": [
    1.4745149545802903e-17,
    1.750000000000002,
    -1.5092094240998266e-16
   ],
   "G24": [
    1.7499999999999993,
    -2.758210326803131e-15,
    4.8711035205428885e-15
   ],
   "G34": [
    1.4745149545802903e-17,
    1.7500000000000022,
    -5.551115123125799e-17
   ],
   "Trc": [
    -3.122502256758262e-17,
    -3.500000000000004,
    9.714451465470148e-17
   ]
  },
  "M2": -0.59375,
  "max_dev": 1.0658141036401503e-14,
  "devs": {
   "ladder2=B^2": 1.1102230246251565e-16,
   "U_R=b_R^2": 3.552713678800501e-15,
   "X_R=b_R(b_R-C_A/2)": 7.216449660063518e-16,
   "X=G14(B)": 1.1102230246251565e-16,
   "X=-Trc(B)-b_A B": 1.1102230246251565e-16,
   "(123)=B^3": 2.220446049250313e-16,
   "(213)=B.X": 2.7755575615628914e-17,
   "(132)=B.X": 4.163336342344337e-17,
   "(231)=G14(B^2)": 5.551115123125783e-17,
   "(312)=G23(B^2)": 5.551115123125783e-17,
   "(321)=G14(G14(B))": 3.469446951953614e-18,
   "(321)=G23(G23(B))": 3.469446951953614e-18,
   "resid(1, 2, 3)": 1.4432899320127035e-15,
   "resid(2, 1, 3)": 1.942890293094024e-16,
   "resid(1, 3, 2)": 1.942890293094024e-16,
   "resid(2, 3, 1)": 1.249000902703301e-16,
   "resid(3, 1, 2)": 1.249000902703301e-16,
   "resid(3, 2, 1)": 1.5543122344752192e-15,
   "T14=+G14": 4.831204880595422e-15,
   "Trc=T12-T14": 4.6733450442815325e-15,
   "singlet(1, 2, 3)": 1.0658141036401503e-14,
   "singlet(2, 1, 3)": 8.881784197001252e-16,
   "singlet(1, 3, 2)": 8.881784197001252e-16,
   "singlet(2, 3, 1)": 1.5265566588595902e-16,
   "singlet(3, 1, 2)": 1.249000902703301e-16,
   "singlet(3, 2, 1)": 9.992007221626409e-16,
   "[G14]_{11}=0": 1.1275702593849278e-17,
   "[G14]_{1A}=C_F": 1.9984014443252818e-15,
   "[G14]_{1R>A}=0": 1.1622647289044642e-16,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 0.0,
   "abelian vertex = b_A B": 6.938893903907228e-18,
   "non-abelian vertex = (i C_A/2) B": 1.1102230246251565e-16,
   "quark self-energy = C_F B": 5.551115123125783e-17
  }
 },
 {
  "name": "G2 seven-dim",
  "NR": 7,
  "NA": 14,
  "CF": 0.9999999999999997,
  "CA": 2.0,
  "bA": -3.3306690738754696e-16,
  "channels": [
   {
    "dim": 1,
    "C": 2.220446049250313e-16,
    "b": 0.9999999999999996
   },
   {
    "dim": 14,
    "C": 1.9999999999999998,
    "b": -2.2328369312215756e-16
   },
   {
    "dim": 7,
    "C": 0.9999999999999998,
    "b": 0.4999999999999998
   },
   {
    "dim": 27,
    "C": 2.3333333333333326,
    "b": -0.1666666666666666
   }
  ],
  "U": [
   0.9999999999999998,
   -5.096782784179465e-17,
   0.25,
   0.027777777777777787
  ],
  "X": [
   -2.255140518769847e-16,
   1.8891964712185473e-16,
   -0.24999999999999986,
   0.19444444444444442
  ],
  "three": {
   "(1, 2, 3)": [
    0.9999999999999987,
    -1.0463411442399825e-18,
    0.12499999999999989,
    -0.004629629629629657
   ],
   "(2, 1, 3)": [
    -1.2316536679435316e-16,
    4.4469498630199e-17,
    -0.12499999999999999,
    -0.03240740740740745
   ],
   "(1, 3, 2)": [
    -1.1015494072452713e-16,
    3.5300245971464475e-17,
    -0.12499999999999996,
    -0.03240740740740743
   ],
   "(2, 3, 1)": [
    -3.38271077815477e-17,
    0.08333333333333319,
    -0.041666666666666644,
    0.03240740740740743
   ],
   "(3, 1, 2)": [
    -3.122502256758249e-17,
    0.08333333333333322,
    -0.04166666666666669,
    0.03240740740740745
   ],
   "(3, 2, 1)": [
    2.4286128663675275e-16,
    0.08333333333333286,
    0.2083333333333342,
    -0.16203703703703684
   ]
  },
  "singlet_rows": {
   "G12": [
    -1.5282087764557276e-18,
    1.0000000000000002,
    2.3939183968479913e-16,
    6.93889390390722e-16
   ],
   "G13": [
    1.0,
    9.080038308541455e-16,
    -4.65504784190396e-16,
    -6.487865800153252e-16
   ],
   "G14": [
    -1.5282087764557884e-18,
    1.0,
    -2.463307335887063e-16,
    7.21644966006351e-16
   ],
   "G23": [
    -1.5282087764557935e-18,
    1.0,
    -2.4286128663675275e-16,
    6.383782391594643e-16
   ],
   "G24": [
    1.0,
    9.080038308541453e-16,
    -4.655047841903953e-16,
    -5.898059818321137e-16
   ],
   "G34": [
    -1.528208776455723e-18,
    1.0000000000000002,
    2.4286128663675275e-16,
    6.383782391594643e-16
   ],
   "Trc": [
    -3.2757361638028674e-16,
    -1.9999999999999991,
    0.0,
    -1.4402541659297421e-15
   ]
  },
  "M2": -0.16666666666666688,
  "max_dev": 3.552713678800501e-15,
  "devs": {
   "ladder2=B^2": 8.326672684688674e-17,
   "U_R=b_R^2": 6.661338147750939e-16,
   "X_R=b_R(b_R-C_A/2)": 2.1857515797307774e-16,
   "X=G14(B)": 8.326672684688674e-17,
   "X=-Trc(B)-b_A B": 1.6653345369377348e-16,
   "(123)=B^3": 4.163336342344337e-16,
   "(213)=B.X": 7.632783294297951e-17,
   "(132)=B.X": 5.551115123125783e-17,
   "(231)=G14(B^2)": 5.898059818321144e-17,
   "(312)=G23(B^2)": 8.326672684688674e-17,
   "(321)=G14(G14(B))": 4.163336342344337e-16,
   "(321)=G23(G23(B))": 4.163336342344337e-16,
   "resid(1, 2, 3)": 3.3306690738754696e-16,
   "resid(2, 1, 3)": 9.71445146547012e-17,
   "resid(1, 3, 2)": 6.938893903907228e-17,
   "resid(2, 3, 1)": 1.0321604682062002e-16,
   "resid(3, 1, 2)": 1.1796119636642288e-16,
   "resid(3, 2, 1)": 3.608224830031759e-16,
   "T14=+G14": 3.552713678800501e-15,
   "Trc=T12-T14": 3.2626385426376905e-15,
   "singlet(1, 2, 3)": 3.3306690738754696e-16,
   "singlet(2, 1, 3)": 2.099015405931936e-16,
   "singlet(1, 3, 2)": 2.229119666630196e-16,
   "singlet(2, 3, 1)": 3.382710778154781e-17,
   "singlet(3, 1, 2)": 3.12250225675826e-17,
   "singlet(3, 2, 1)": 9.020562075079426e-17,
   "[G14]_{11}=0": 1.5282087764557884e-18,
   "[G14]_{1A}=C_F": 3.3306690738754696e-16,
   "[G14]_{1R>A}=0": 7.21644966006351e-16,
   "(231)_A=-(CF bA^2-bA^3+M2)/2": 2.498001805406602e-16,
   "abelian vertex = b_A B": 7.682165315122877e-17,
   "non-abelian vertex = (i C_A/2) B": 1.6653345369377348e-16,
   "quark self-energy = C_F B": 1.1102230246251565e-16
  }
 }
]

==> anc/numbers/deposit/R6/C12/c12_color.out <==
SU(2) fund: N_R=2, N_A=3, C_F=0.750000, C_A=2.000000, b_A=-0.250000; channels (dim, C_R, b_R): (1, 0.0000, 0.7500), (3, 2.0000, -0.2500)
   two rungs, per channel  U_R: 0.5625, 0.0625   X_R: -0.1875, 0.3125
   X_R/U_R (crossed over uncrossed): -0.333333, 5   [1 - C_A/(2 C_F) = -0.333333]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 0.421875, -0.015625
      (2, 1, 3): -0.140625, -0.078125
      (1, 3, 2): -0.140625, -0.078125
      (2, 3, 1): 0.046875, 0.109375
      (3, 1, 2): 0.046875, 0.109375
      (3, 2, 1): 0.234375, -0.203125
   singlet rows [G]_{1R'}: G12 0, 0.75; G13 0.75, 1.665e-16; G14 0, 0.75; G23 0, 0.75; G24 0.75, 1.665e-16; G34 0, 0.75; Trc -5.551e-17, -1.5
   largest deviation over 33 identities: 2.22e-16
SU(3) fund: N_R=3, N_A=8, C_F=1.333333, C_A=3.000000, b_A=-0.166667; channels (dim, C_R, b_R): (1, 0.0000, 1.3333), (8, 3.0000, -0.1667)
   two rungs, per channel  U_R: 1.77778, 0.0277778   X_R: -0.222222, 0.277778
   X_R/U_R (crossed over uncrossed): -0.125, 10   [1 - C_A/(2 C_F) = -0.125]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 2.37037, -0.00462963
      (2, 1, 3): -0.296296, -0.0462963
      (1, 3, 2): -0.296296, -0.0462963
      (2, 3, 1): 0.037037, 0.287037
      (3, 1, 2): 0.037037, 0.287037
      (3, 2, 1): 0.37037, -0.12963
   singlet rows [G]_{1R'}: G12 2.082e-17, 1.333; G13 1.333, -1.249e-16; G14 6.939e-18, 1.333; G23 2.082e-17, 1.333; G24 1.333, -1.318e-16; G34 2.776e-17, 1.333; Trc -6.939e-17, -2.667
   largest deviation over 33 identities: 1.33e-15
SU(4) fund: N_R=4, N_A=15, C_F=1.875000, C_A=4.000000, b_A=-0.125000; channels (dim, C_R, b_R): (1, -0.0000, 1.8750), (15, 4.0000, -0.1250)
   two rungs, per channel  U_R: 3.51562, 0.015625   X_R: -0.234375, 0.265625
   X_R/U_R (crossed over uncrossed): -0.0666667, 17   [1 - C_A/(2 C_F) = -0.0666667]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 6.5918, -0.00195313
      (2, 1, 3): -0.439453, -0.0332031
      (1, 3, 2): -0.439453, -0.0332031
      (2, 3, 1): 0.0292969, 0.435547
      (3, 1, 2): 0.0292969, 0.435547
      (3, 2, 1): 0.498047, -0.0957031
   singlet rows [G]_{1R'}: G12 -2.429e-17, 1.875; G13 1.875, 6.939e-18; G14 -1.388e-17, 1.875; G23 -2.082e-17, 1.875; G24 1.875, 1.388e-17; G34 -2.776e-17, 1.875; Trc 6.939e-18, -3.75
   largest deviation over 33 identities: 2.16e-15
SU(5) fund: N_R=5, N_A=24, C_F=2.400000, C_A=5.000000, b_A=-0.100000; channels (dim, C_R, b_R): (1, 0.0000, 2.4000), (24, 5.0000, -0.1000)
   two rungs, per channel  U_R: 5.76, 0.01   X_R: -0.24, 0.26
   X_R/U_R (crossed over uncrossed): -0.0416667, 26   [1 - C_A/(2 C_F) = -0.0416667]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 13.824, -0.001
      (2, 1, 3): -0.576, -0.026
      (1, 3, 2): -0.576, -0.026
      (2, 3, 1): 0.024, 0.574
      (3, 1, 2): 0.024, 0.574
      (3, 2, 1): 0.624, -0.076
   singlet rows [G]_{1R'}: G12 3.469e-18, 2.4; G13 2.4, -4.996e-16; G14 1.041e-17, 2.4; G23 1.388e-17, 2.4; G24 2.4, -4.996e-16; G34 1.041e-17, 2.4; Trc 4.025e-16, -4.8
   largest deviation over 33 identities: 2.84e-14
SO(3) vector: N_R=3, N_A=3, C_F=0.500000, C_A=0.500000, b_A=0.250000; channels (dim, C_R, b_R): (1, 0.0000, 0.5000), (3, 0.5000, 0.2500), (5, 1.5000, -0.2500)
   two rungs, per channel  U_R: 0.25, 0.0625, 0.0625   X_R: 0.125, -9.71445e-17, 0.125
   X_R/U_R (crossed over uncrossed): 0.5, -1.55431e-15, 2   [1 - C_A/(2 C_F) = 0.5]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 0.125, 0.015625, -0.015625
      (2, 1, 3): 0.0625, 1.15648e-18, -0.03125
      (1, 3, 2): 0.0625, 1.15648e-18, -0.03125
      (2, 3, 1): 0.03125, 0.046875, -0.015625
      (3, 1, 2): 0.03125, 0.046875, -0.015625
      (3, 2, 1): 2.25514e-17, 0.046875, -0.046875
   singlet rows [G]_{1R'}: G12 3.331e-16, 0.5, 3.608e-16; G13 0.5, -1.203e-16, -1.041e-16; G14 3.331e-16, 0.5, -2.776e-17; G23 3.331e-16, 0.5, -1.388e-17; G24 0.5, -1.203e-16, -9.714e-17; G34 3.331e-16, 0.5, 3.747e-16; Trc -6.661e-16, -1, -3.053e-16
   largest deviation over 33 identities: 6.66e-16
SO(5) vector: N_R=5, N_A=10, C_F=1.000000, C_A=1.500000, b_A=0.250000; channels (dim, C_R, b_R): (1, 0.0000, 1.0000), (10, 1.5000, 0.2500), (14, 2.5000, -0.2500)
   two rungs, per channel  U_R: 1, 0.0625, 0.0625   X_R: 0.25, -0.125, 0.25
   X_R/U_R (crossed over uncrossed): 0.25, -2, 4   [1 - C_A/(2 C_F) = 0.25]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 1, 0.015625, -0.015625
      (2, 1, 3): 0.25, -0.03125, -0.0625
      (1, 3, 2): 0.25, -0.03125, -0.0625
      (2, 3, 1): 0.0625, 0.109375, -0.015625
      (3, 1, 2): 0.0625, 0.109375, -0.015625
      (3, 2, 1): -0.125, 0.203125, -0.203125
   singlet rows [G]_{1R'}: G12 1.926e-33, 1, 1.388e-16; G13 1, -5.921e-17, -6.939e-17; G14 -2.311e-33, 1, -1.388e-16; G23 -2.311e-33, 1, -1.11e-16; G24 1, -5.921e-17, -2.776e-17; G34 1.926e-33, 1, 5.551e-17; Trc -4.996e-17, -2, -1.388e-17
   largest deviation over 33 identities: 1.21e-15
SO(6) vector: N_R=6, N_A=15, C_F=1.250000, C_A=2.000000, b_A=0.250000; channels (dim, C_R, b_R): (1, 0.0000, 1.2500), (15, 2.0000, 0.2500), (20, 3.0000, -0.2500)
   two rungs, per channel  U_R: 1.5625, 0.0625, 0.0625   X_R: 0.3125, -0.1875, 0.3125
   X_R/U_R (crossed over uncrossed): 0.2, -3, 5   [1 - C_A/(2 C_F) = 0.2]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 1.95312, 0.015625, -0.015625
      (2, 1, 3): 0.390625, -0.046875, -0.078125
      (1, 3, 2): 0.390625, -0.046875, -0.078125
      (2, 3, 1): 0.078125, 0.140625, -0.015625
      (3, 1, 2): 0.078125, 0.140625, -0.015625
      (3, 2, 1): -0.234375, 0.328125, -0.328125
   singlet rows [G]_{1R'}: G12 0, 1.25, 1.388e-17; G13 1.25, 0, 0; G14 0, 1.25, -1.388e-17; G23 0, 1.25, -1.388e-17; G24 1.25, 0, 0; G34 0, 1.25, 1.388e-17; Trc 0, -2.5, -5.551e-17
   largest deviation over 33 identities: 6.66e-16
SO(7) vector: N_R=7, N_A=21, C_F=1.500000, C_A=2.500000, b_A=0.250000; channels (dim, C_R, b_R): (1, -0.0000, 1.5000), (21, 2.5000, 0.2500), (27, 3.5000, -0.2500)
   two rungs, per channel  U_R: 2.25, 0.0625, 0.0625   X_R: 0.375, -0.25, 0.375
   X_R/U_R (crossed over uncrossed): 0.166667, -4, 6   [1 - C_A/(2 C_F) = 0.166667]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 3.375, 0.015625, -0.015625
      (2, 1, 3): 0.5625, -0.0625, -0.09375
      (1, 3, 2): 0.5625, -0.0625, -0.09375
      (2, 3, 1): 0.09375, 0.171875, -0.015625
      (3, 1, 2): 0.09375, 0.171875, -0.015625
      (3, 2, 1): -0.375, 0.484375, -0.484375
   singlet rows [G]_{1R'}: G12 2.311e-33, 1.5, -2.22e-16; G13 1.5, -8.707e-16, 6.106e-16; G14 -2.504e-33, 1.5, 2.22e-16; G23 -2.311e-33, 1.5, 2.22e-16; G24 1.5, -8.707e-16, 5.621e-16; G34 1.348e-33, 1.5, -1.11e-16; Trc 1.308e-16, -3, -1.874e-16
   largest deviation over 33 identities: 6.22e-15
SO(8) vector: N_R=8, N_A=28, C_F=1.750000, C_A=3.000000, b_A=0.250000; channels (dim, C_R, b_R): (1, 0.0000, 1.7500), (28, 3.0000, 0.2500), (35, 4.0000, -0.2500)
   two rungs, per channel  U_R: 3.0625, 0.0625, 0.0625   X_R: 0.4375, -0.3125, 0.4375
   X_R/U_R (crossed over uncrossed): 0.142857, -5, 7   [1 - C_A/(2 C_F) = 0.142857]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 5.35938, 0.015625, -0.015625
      (2, 1, 3): 0.765625, -0.078125, -0.109375
      (1, 3, 2): 0.765625, -0.078125, -0.109375
      (2, 3, 1): 0.109375, 0.203125, -0.015625
      (3, 1, 2): 0.109375, 0.203125, -0.015625
      (3, 2, 1): -0.546875, 0.671875, -0.671875
   singlet rows [G]_{1R'}: G12 0, 1.75, 1.249e-16; G13 1.75, -1.036e-15, 5.586e-16; G14 0, 1.75, -1.249e-16; G23 0, 1.75, -1.249e-16; G24 1.75, -1.036e-15, 5.551e-16; G34 0, 1.75, 1.249e-16; Trc 2.22e-16, -3.5, 2.637e-16
   largest deviation over 33 identities: 1.33e-15
Sp(4) defining: N_R=4, N_A=10, C_F=1.250000, C_A=3.000000, b_A=-0.250000; channels (dim, C_R, b_R): (1, 0.0000, 1.2500), (10, 3.0000, -0.2500), (5, 2.0000, 0.2500)
   two rungs, per channel  U_R: 1.5625, 0.0625, 0.0625   X_R: -0.3125, 0.4375, -0.3125
   X_R/U_R (crossed over uncrossed): -0.2, 7, -5   [1 - C_A/(2 C_F) = -0.2]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 1.95313, -0.015625, 0.015625
      (2, 1, 3): -0.390625, -0.109375, -0.078125
      (1, 3, 2): -0.390625, -0.109375, -0.078125
      (2, 3, 1): 0.078125, 0.171875, 0.015625
      (3, 1, 2): 0.078125, 0.171875, 0.015625
      (3, 2, 1): 0.546875, -0.484375, 0.484375
   singlet rows [G]_{1R'}: G12 -1.041e-17, 1.25, 9.714e-17; G13 1.25, -1.006e-16, 3.279e-16; G14 -6.939e-18, 1.25, -6.939e-17; G23 0, 1.25, -6.245e-17; G24 1.25, -1.249e-16, 3.209e-16; G34 -6.939e-18, 1.25, 8.327e-17; Trc 1.318e-16, -2.5, -6.939e-17
   largest deviation over 33 identities: 8.88e-16
Sp(6) defining: N_R=6, N_A=21, C_F=1.750000, C_A=4.000000, b_A=-0.250000; channels (dim, C_R, b_R): (1, 0.0000, 1.7500), (21, 4.0000, -0.2500), (14, 3.0000, 0.2500)
   two rungs, per channel  U_R: 3.0625, 0.0625, 0.0625   X_R: -0.4375, 0.5625, -0.4375
   X_R/U_R (crossed over uncrossed): -0.142857, 9, -7   [1 - C_A/(2 C_F) = -0.142857]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 5.35938, -0.015625, 0.015625
      (2, 1, 3): -0.765625, -0.140625, -0.109375
      (1, 3, 2): -0.765625, -0.140625, -0.109375
      (2, 3, 1): 0.109375, 0.234375, 0.015625
      (3, 1, 2): 0.109375, 0.234375, 0.015625
      (3, 2, 1): 0.984375, -0.890625, 0.890625
   singlet rows [G]_{1R'}: G12 1.475e-17, 1.75, -1.388e-16; G13 1.75, -2.741e-15, 4.854e-15; G14 1.128e-17, 1.75, -1.162e-16; G23 1.475e-17, 1.75, -1.509e-16; G24 1.75, -2.758e-15, 4.871e-15; G34 1.475e-17, 1.75, -5.551e-17; Trc -3.123e-17, -3.5, 9.714e-17
   largest deviation over 33 identities: 1.07e-14
G2 seven-dim: N_R=7, N_A=14, C_F=1.000000, C_A=2.000000, b_A=-0.000000; channels (dim, C_R, b_R): (1, 0.0000, 1.0000), (14, 2.0000, -0.0000), (7, 1.0000, 0.5000), (27, 2.3333, -0.1667)
   two rungs, per channel  U_R: 1, -5.09678e-17, 0.25, 0.0277778   X_R: -2.25514e-16, 1.8892e-16, -0.25, 0.194444
   X_R/U_R (crossed over uncrossed): -2.25514e-16, inf, -1, 7   [1 - C_A/(2 C_F) = -4.44089e-16]
   three rungs, per channel (123),(213),(132),(231),(312),(321):
      (1, 2, 3): 1, -1.04634e-18, 0.125, -0.00462963
      (2, 1, 3): -1.23165e-16, 4.44695e-17, -0.125, -0.0324074
      (1, 3, 2): -1.10155e-16, 3.53002e-17, -0.125, -0.0324074
      (2, 3, 1): -3.38271e-17, 0.0833333, -0.0416667, 0.0324074
      (3, 1, 2): -3.1225e-17, 0.0833333, -0.0416667, 0.0324074
      (3, 2, 1): 2.42861e-16, 0.0833333, 0.208333, -0.162037
   singlet rows [G]_{1R'}: G12 -1.528e-18, 1, 2.394e-16, 6.939e-16; G13 1, 9.08e-16, -4.655e-16, -6.488e-16; G14 -1.528e-18, 1, -2.463e-16, 7.216e-16; G23 -1.528e-18, 1, -2.429e-16, 6.384e-16; G24 1, 9.08e-16, -4.655e-16, -5.898e-16; G34 -1.528e-18, 1, 2.429e-16, 6.384e-16; Trc -3.276e-16, -2, 0, -1.44e-15
   largest deviation over 33 identities: 3.55e-15

mutation (crossed singlet against the wrong form C_F(C_F - C_A), must fail; right form must pass):
   SU(2) fund: |wrong| = 7.500e-01, |right| = 0.000e+00
   SU(3) fund: |wrong| = 2.000e+00, |right| = 2.220e-16
   SU(4) fund: |wrong| = 3.750e+00, |right| = 8.327e-16
   SO(5) vector: |wrong| = 7.500e-01, |right| = 0.000e+00
   G2 seven-dim: |wrong| = 1.000e+00, |right| = 3.241e-16
overall largest deviation: 2.84e-14


==> anc/numbers/deposit/R6/C12/c12_color.py <==
#!/usr/bin/env python3
"""c12_color.py  (C12 of the R6 plan): crossed and uncrossed colour contractions, and the colour of the
graphs with two and three gluon rungs between the two quark lines, in every t-channel representation, with
explicit generators.

Generators: the functions su_gens, so_gens, sp_gens are copied from deposit/R5/color/t6_explicit_check.py
(copy in orig/); g2_gens is new (derivations of the octonions inside so(7)).  Tr_R(t^a t^b) = delta^{ab}/2.

Conventions (as in t6_explicit_check.py and App. B of the paper): colour tensor c[i1,i2,i3,i4], line A from
leg 1 to leg 2, line B from leg 4 to leg 3; U = delta_{i2 i1} delta_{i3 i4}; one-gluon exchange
B = t^a_{i2 i1} t^a_{i3 i4} = sum_R b_R P_R; composition along the lines is the matrix product of
tmat(c), the map (i1,i3) -> (i2,i4).  A gluon attached to legs i and j of a tensor c is G_ij(c) (no sign);
the paper's colour operators are T_12 = -G_12 and T_13 = -G_13 (T_13 P_R = -b_R P_R), and
T_rc = C_F + 2 T_12 + T_13.

Rung permutation sigma of n gluons a_1..a_n (a_1 nearest legs 1 and 3): A-string t^{a_n}...t^{a_1}
(matrix index (i2,i1)), B-string t^{a_sigma(1)} ... t^{a_sigma(n)} (index (i3,i4)); sigma = identity is
the planar ladder B^n.  sigma lists, from the top of line B, which rung (numbered from the top of line A)
is attached there.

Checked here, in floating point, for SU(2)..SU(5), SO(3), SO(5)..SO(8) vector, Sp(4), Sp(6) defining
and G2 seven-dimensional:
  (a) uncrossed U_R = b_R^2, crossed X_R = b_R (b_R - C_A/2);
  (b) X = G_14(B) = -T_rc(B) - b_A B (tensor identities);
  (c) three rungs: (231) = G_14(B^2), (312) = G_23(B^2), (321) = G_14(G_14(B)), (213) = (132) = B.X;
  (d) colour conservation T_14 = -C_F - T_12 - T_13 and the sign of G_14 against T_14;
  (e) the singlet row of every two-leg insertion: [G_ij]_{1R'} vanishes except for R' = A;
  (f) singlet values against closed forms in C_F, C_A;
  (g) one-loop graphs with one gluon exchange dressed by a vertex or self-energy loop: proportional to B
      (abelian vertex b_A B, non-abelian vertex (i C_A/2) B, quark self-energy C_F B).
Output: c12_color.out and c12_color.json
"""
import numpy as np, itertools, json, sys
out = []
def say(s=''):
    print(s, flush=True); out.append(str(s))

# ------------------------------------------------------------------ generators (copied, plus G2)
def su_gens(N):
    g = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; g.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k
        m *= 1/np.sqrt(2*k*(k+1)); g.append(m)
    return g

def so_gens(N):
    g = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    return g

def sp_gens(n):
    N = 2*n
    J = np.zeros((N, N)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    herm = []
    for i in range(N):
        for j in range(i, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 1; herm.append(m)
            if i != j:
                m = np.zeros((N, N), complex); m[i, j] = -1j; m[j, i] = 1j; herm.append(m)
    vecs = []
    for X in herm:
        Y = (X + J @ X.T @ J)/2
        v = Y.flatten()
        for w in vecs:
            v = v - np.real(np.vdot(w, v))*w
        if np.linalg.norm(v) > 1e-9:
            vecs.append(v/np.linalg.norm(v))
    gens = [v.reshape(N, N) for v in vecs]
    return [G/np.sqrt(2*np.trace(G @ G).real) for G in gens]

def g2_gens():
    """so(7) elements annihilating the octonion 3-form phi; hermitian generators i*X, Tr = 1/2."""
    trip = [(1, 2, 3), (1, 4, 5), (1, 6, 7), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 5, 6)]
    sgn = [1, 1, 1, 1, -1, -1, -1]
    phi = np.zeros((7, 7, 7))
    for (i, j, k), s in zip(trip, sgn):
        for p in itertools.permutations(range(3)):
            idx = [(i, j, k)[q] - 1 for q in p]
            par = np.linalg.det(np.eye(3)[list(p)])
            phi[idx[0], idx[1], idx[2]] = s*par
    basis = []
    for i in range(7):
        for j in range(i+1, 7):
            E = np.zeros((7, 7)); E[i, j] = 1; E[j, i] = -1; basis.append(E)
    rows = []
    for E in basis:
        d = (np.einsum('il,ljk->ijk', E, phi) + np.einsum('jl,ilk->ijk', E, phi) + np.einsum('kl,ijl->ijk', E, phi))
        rows.append(d.flatten())
    M = np.array(rows).T                                  # (343, 21)
    u, s, vt = np.linalg.svd(M)
    null = vt[np.sum(s > 1e-9):]
    gens = [sum(c*E for c, E in zip(v, basis)) for v in null]
    # orthonormalize under Tr(X^T X)
    ortho = []
    for G in gens:
        v = G.flatten()
        for w in ortho:
            v = v - np.dot(w, v)*w
        if np.linalg.norm(v) > 1e-9:
            ortho.append(v/np.linalg.norm(v))
    out_ = []
    for v in ortho:
        X = v.reshape(7, 7)
        T = 1j*X
        T = T/np.sqrt(2*np.trace(T @ T).real)
        out_.append(T)
    return out_

# ------------------------------------------------------------------ main check
def analyse(name, t, expect_channels=None):
    T = np.array(t); NA, NR = T.shape[0], T.shape[1]
    gram = np.einsum('aij,bji->ab', T, T)
    assert np.allclose(gram, 0.5*np.eye(NA)), name + ' normalization'
    f = np.zeros((NA, NA, NA))
    for a in range(NA):
        for b in range(NA):
            com = T[a] @ T[b] - T[b] @ T[a]
            f[a, b] = (-2j*np.einsum('ij,cji->c', com, T)).real
            assert np.allclose(com, 1j*np.einsum('c,cij->ij', f[a, b], T)), name + ' closure'
    CF = np.einsum('aij,aji->', T, T).real/NR
    CA = np.einsum('abc,abc->', f, f)/NA
    bA = CF - CA/2
    I = np.eye(NR)
    U = np.einsum('ba,cd->abcd', I, I)
    Bt = np.einsum('xba,xcd->abcd', T, T)
    tmat = lambda c: np.einsum('abcd->bdac', c).reshape(NR*NR, NR*NR)
    tten = lambda m: np.einsum('bdac->abcd', m.reshape(NR, NR, NR, NR))
    prod = lambda X, Y: tten(tmat(X) @ tmat(Y))       # X below Y; all invariant tensors commute here
    # insertions
    G12 = lambda c: np.einsum('xbj,kjcd,xka->abcd', T, c, T)
    G13 = lambda c: np.einsum('jbkd,xja,xck->abcd', c, T, T)
    G14 = lambda c: np.einsum('jbck,xja,xkd->abcd', c, T, T)
    G23 = lambda c: np.einsum('xbj,ajkd,xck->abcd', T, c, T)
    G24 = lambda c: np.einsum('xbj,ajck,xkd->abcd', T, c, T)
    G34 = lambda c: np.einsum('xck,abkl,xld->abcd', T, c, T)
    Trc = lambda c: CF*c - 2*G12(c) - G13(c)
    # channels: eigen-decomposition of B, split further by T_rc-invariant data if degenerate
    Bm = tmat(Bt)
    w, V = np.linalg.eig(Bm)
    keys = sorted(set(np.round(w.real, 6)))
    vals = [np.mean([x for x in w.real if abs(x - k) < 1e-5]) for k in keys]   # cluster means, unrounded
    proj = []
    for v in vals:
        Pm = np.eye(NR*NR, dtype=complex)
        for u_ in vals:
            if u_ != v: Pm = Pm @ (Bm - u_*np.eye(NR*NR))/(v - u_)
        proj.append((v, Pm))
    chans = []
    for v, Pm in proj:
        dim = int(round(np.trace(Pm).real))
        v = (np.trace(Pm @ Bm)/np.trace(Pm)).real          # unrounded eigenvalue
        chans.append({'b': v, 'C': 2*(CF - v), 'dim': dim, 'P': tten(Pm)})
    # order: singlet first (b = C_F), adjoint second (b = b_A), others after
    chans.sort(key=lambda ch: (abs(ch['b'] - CF) > 1e-8, abs(ch['b'] - bA) > 1e-8, -ch['b']))
    assert abs(chans[0]['b'] - CF) < 1e-8 and chans[0]['dim'] == 1, name + ' singlet'
    adj_ok = abs(chans[1]['b'] - bA) < 1e-8 and chans[1]['dim'] == NA
    norm = [np.einsum('abcd,abcd', ch['P'].conj(), ch['P']).real for ch in chans]
    def comp(c):
        return np.array([(np.einsum('abcd,abcd', ch['P'].conj(), c)/nr).real for ch, nr in zip(chans, norm)])
    def mat(G):
        return np.array([comp(G(ch['P'])) for ch in chans]).T     # [R, R'] coefficient of P_R in G(P_R')
    nch = len(chans)
    say(f'{name}: N_R={NR}, N_A={NA}, C_F={CF:.6f}, C_A={CA:.6f}, b_A={bA:.6f}; channels (dim, C_R, b_R): ' +
        ', '.join(f'({ch["dim"]}, {ch["C"]:.4f}, {ch["b"]:.4f})' for ch in chans) +
        ('' if adj_ok else '  [adjoint not second]'))
    # every invariant tensor must be a combination of the P_R (each representation once)
    resid = lambda c: np.abs(c - sum(x*ch['P'] for x, ch in zip(comp(c), chans))).max()
    dev = {}
    # (a) two rungs
    Bv = comp(Bt)
    Ub = prod(Bt, Bt)
    def rung_perm(sigma):
        n = len(sigma)
        # A-string t^{a_n} ... t^{a_1}
        Astr = T
        for k in range(2, n + 1):                      # left-multiply by t^{a_k}
            Astr = np.einsum('kij,...jl->...kil', T, Astr)
        # Astr indices: [a1, a2, ..., an, i2, i1]  (each new index inserted before the matrix indices)
        # B-string t^{a_sigma(1)} ... t^{a_sigma(n)}
        Bstr = None
        for pos in range(n):
            if Bstr is None:
                Bstr = T                                # [a_sigma(1), i, j]
                order = [sigma[0]]
            else:
                Bstr = np.einsum('...ij,kjl->...kil', Bstr, T)
                order.append(sigma[pos])
        # Bstr indices: [a_{order[0]}, ..., a_{order[n-1]}, i3, i4]; reorder to [a1..an, i3, i4]
        perm = [order.index(k) for k in range(1, n + 1)] + [n, n + 1]
        Bstr = np.transpose(Bstr, perm)
        letters = 'pqrstu'[:n]
        return np.einsum(letters + 'ba,' + letters + 'cd->abcd', Astr, Bstr)
    lad2 = rung_perm((1, 2)); cr2 = rung_perm((2, 1))
    dev['ladder2=B^2'] = np.abs(lad2 - Ub).max()
    Uv, Xv = comp(lad2), comp(cr2)
    bR = np.array([ch['b'] for ch in chans])
    dev['U_R=b_R^2'] = np.abs(Uv - bR**2).max()
    dev['X_R=b_R(b_R-C_A/2)'] = np.abs(Xv - bR*(bR - CA/2)).max()
    dev['X=G14(B)'] = np.abs(cr2 - G14(Bt)).max()
    dev['X=-Trc(B)-b_A B'] = np.abs(cr2 + Trc(Bt) + bA*Bt).max()
    # (c) three rungs
    perms = [(1, 2, 3), (2, 1, 3), (1, 3, 2), (2, 3, 1), (3, 1, 2), (3, 2, 1)]
    rp = {s: rung_perm(s) for s in perms}
    B2 = Ub; B3 = prod(Bt, B2)
    dev['(123)=B^3'] = np.abs(rp[(1, 2, 3)] - B3).max()
    dev['(213)=B.X'] = np.abs(rp[(2, 1, 3)] - prod(Bt, cr2)).max()
    dev['(132)=B.X'] = np.abs(rp[(1, 3, 2)] - prod(Bt, cr2)).max()
    dev['(231)=G14(B^2)'] = np.abs(rp[(2, 3, 1)] - G14(B2)).max()
    dev['(312)=G23(B^2)'] = np.abs(rp[(3, 1, 2)] - G23(B2)).max()
    dev['(321)=G14(G14(B))'] = np.abs(rp[(3, 2, 1)] - G14(G14(Bt))).max()
    dev['(321)=G23(G23(B))'] = np.abs(rp[(3, 2, 1)] - G23(G23(Bt))).max()
    for s in perms:
        dev[f'resid{s}'] = resid(rp[s])
    # (d) colour conservation and sign of G14
    M12, M13, M14, M23, M24, M34 = mat(G12), mat(G13), mat(G14), mat(G23), mat(G24), mat(G34)
    MT12, MT13 = -M12, -M13
    MT14 = -CF*np.eye(nch) - MT12 - MT13
    dev['T14=+G14'] = np.abs(MT14 - M14).max()
    MTrc = mat(Trc)
    dev['Trc=T12-T14'] = np.abs(MTrc - (MT12 - MT14)).max()
    # (e) singlet rows of the insertions
    rows = {'G12': M12[0], 'G13': M13[0], 'G14': M14[0], 'G23': M23[0], 'G24': M24[0], 'G34': M34[0], 'Trc': MTrc[0]}
    # (f) singlet closed forms
    sing = {s: comp(rp[s])[0] for s in perms}
    closed = {(1, 2, 3): CF**3, (2, 1, 3): CF**2*bA, (1, 3, 2): CF**2*bA, (2, 3, 1): CF*bA**2,
              (3, 1, 2): CF*bA**2, (3, 2, 1): CF*bA*(bA - CA/2)}
    for s in perms:
        dev[f'singlet{s}'] = abs(sing[s] - closed[s])
    dev['[G14]_{11}=0'] = abs(M14[0, 0])
    dev['[G14]_{1A}=C_F'] = abs(M14[0, 1] - CF)
    dev['[G14]_{1R>A}=0'] = np.abs(M14[0, 2:]).max() if nch > 2 else 0.0
    # adjoint (231) against -(C_F b_A^2 - b_A^3 + M_2)/2 with M_2 = [T_rc B^2]_A
    M2 = comp(Trc(B2))[1]
    dev['(231)_A=-(CF bA^2-bA^3+M2)/2'] = abs(comp(rp[(2, 3, 1)])[1] + (CF*bA**2 - bA**3 + M2)/2)
    # one-loop graphs with a single gluon exchange and a loop on it (no two-quark cut): all proportional to B
    abel = np.einsum('bacd->abcd', np.einsum('xij,ajk,xkl,acd->ilcd', T, T, T, T))   # (t^x t^a t^x)_{i2 i1} t^a_{i3 i4} -> [i1,i2,i3,i4]
    nonab = np.einsum('abc,bij,cjk,amn->ikmn', f.astype(complex), T, T, T)          # f^{abc} (t^b t^c)_{i2 i1} t^a_{i3 i4}
    nonab = np.einsum('ikmn->kimn', nonab)
    selfe = np.einsum('bacd->abcd', np.einsum('xij,xjk,akl,acd->ilcd', T, T, T, T))
    dev['abelian vertex = b_A B'] = np.abs(abel - bA*Bt).max()
    dev['non-abelian vertex = (i C_A/2) B'] = np.abs(nonab - 0.5j*CA*Bt).max()
    dev['quark self-energy = C_F B'] = np.abs(selfe - CF*Bt).max()
    worst = max(dev.values())
    say('   two rungs, per channel  U_R: ' + ', '.join(f'{x:.6g}' for x in Uv) + '   X_R: ' + ', '.join(f'{x:.6g}' for x in Xv))
    say('   X_R/U_R (crossed over uncrossed): ' + ', '.join(f'{x/y:.6g}' if abs(y) > 1e-12 else 'inf' for x, y in zip(Xv, Uv))
        + f'   [1 - C_A/(2 C_F) = {1 - CA/(2*CF):.6g}]')
    say('   three rungs, per channel (123),(213),(132),(231),(312),(321):')
    for s in perms:
        say(f'      {s}: ' + ', '.join(f'{x:.6g}' for x in comp(rp[s])))
    say('   singlet rows [G]_{1R\'}: ' + '; '.join(f'{k} ' + ', '.join(f'{x:.4g}' for x in v) for k, v in rows.items()))
    say(f'   largest deviation over {len(dev)} identities: {worst:.2e}' +
        ('' if worst < 1e-9 else '   FAILED: ' + ', '.join(k for k, v in dev.items() if v > 1e-9)))
    return {'name': name, 'NR': NR, 'NA': NA, 'CF': CF, 'CA': CA, 'bA': bA,
            'channels': [{'dim': ch['dim'], 'C': ch['C'], 'b': ch['b']} for ch in chans],
            'U': Uv.tolist(), 'X': Xv.tolist(), 'three': {str(s): comp(rp[s]).tolist() for s in perms},
            'singlet_rows': {k: v.tolist() for k, v in rows.items()}, 'M2': M2,
            'max_dev': worst, 'devs': {k: float(v) for k, v in dev.items()}}

def mutation(t):
    """mutation: the crossed contraction compared with the wrong closed form b_R(b_R - C_A) must fail"""
    T = np.array(t); NR = T.shape[1]; NA = T.shape[0]
    f = np.zeros((NA, NA, NA))
    for a in range(NA):
        for b in range(NA):
            com = T[a] @ T[b] - T[b] @ T[a]
            f[a, b] = (-2j*np.einsum('ij,cji->c', com, T)).real
    CF = np.einsum('aij,aji->', T, T).real/NR; CA = np.einsum('abc,abc->', f, f)/NA
    # singlet crossed = Tr(t^b t^a t^b t^a)/N_R
    X1 = np.einsum('bij,ajk,bkl,ali->', T, T, T, T).real/NR
    return abs(X1 - CF*(CF - CA)), abs(X1 - CF*(CF - CA/2))

res = []
groups = [('SU(2) fund', su_gens(2)), ('SU(3) fund', su_gens(3)), ('SU(4) fund', su_gens(4)), ('SU(5) fund', su_gens(5)),
          ('SO(3) vector', so_gens(3)), ('SO(5) vector', so_gens(5)), ('SO(6) vector', so_gens(6)),
          ('SO(7) vector', so_gens(7)), ('SO(8) vector', so_gens(8)), ('Sp(4) defining', sp_gens(2)),
          ('Sp(6) defining', sp_gens(3)), ('G2 seven-dim', g2_gens())]
for name, t in groups:
    res.append(analyse(name, t))
say()
say('mutation (crossed singlet against the wrong form C_F(C_F - C_A), must fail; right form must pass):')
for name, t in groups[:3] + groups[5:6] + groups[-1:]:
    bad, good = mutation(t)
    say(f'   {name}: |wrong| = {bad:.3e}, |right| = {good:.3e}')
say(f'overall largest deviation: {max(r["max_dev"] for r in res):.2e}')
json.dump(res, open(sys.path[0] + '/c12_color.json', 'w'), indent=1)
open(sys.path[0] + '/c12_color.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C12/c12_color_symbolic.out <==
1. general colour
   crossed two-gluon graph  Xcr_R = [T_14 B]_R = -b_R*(C_A - 2*b_R)/2
   check Xcr_R - b_R (b_R - C_A/2) = 0
   check Xcr_R + [T_rc B]_R + b_A b_R = 0   (Xcr = -T_rc(B) - b_A B)
   uncrossed U_R = b_R^2;  ratio Xcr_R/U_R = (-C_A/2 + b_R)/b_R ; Born-normalized Xcr_R/b_R = -C_A/2 + b_R
   singlet row of T_14: [T_14]_{11} = 0 , [T_14]_{1A} = C_F , other entries 0 (T_13 diagonal, T_rc singlet row has only the adjoint entry)

   singlet colours, Born-normalized (/C_F) and pair-normalized (/C_F^2):
   (123) ladder B^3           singlet = C_F**3;  /C_F = C_F**2 [poly True];  /C_F^2 = C_F [poly True]
   (213)=(132) B.Xcr          singlet = -C_F**2*(C_A - 2*C_F)/2;  /C_F = -C_A*C_F/2 + C_F**2 [poly True];  /C_F^2 = -C_A/2 + C_F [poly True]
   (231)=(312) T_14(B^2)      singlet = C_F*(C_A - 2*C_F)**2/4;  /C_F = C_A**2/4 - C_A*C_F + C_F**2 [poly True];  /C_F^2 = C_A**2/(4*C_F) - C_A + C_F [poly False]
   (321) T_14(T_14 B)         singlet = C_F*(C_A - 2*C_F)*(C_A - C_F)/2;  /C_F = C_A**2/2 - 3*C_A*C_F/2 + C_F**2 [poly True];  /C_F^2 = C_A**2/(2*C_F) - 3*C_A/2 + C_F [poly False]
   (12) ladder B^2            singlet = C_F**2;  /C_F = C_F [poly True];  /C_F^2 = 1 [poly True]
   (21) crossed Xcr           singlet = -C_F*(C_A - 2*C_F)/2;  /C_F = -C_A/2 + C_F [poly True];  /C_F^2 = -C_A/(2*C_F) + 1 [poly False]
   SU(N): 1 - C_A/(2 C_F) = -1/(N**2 - 1) ;  adjoint crossed/uncrossed 1 - C_A/(2 b_A) = N**2 + 1

2. SU(N), Fierz evaluation of Tr(A-string B-string)/N against the general-colour closed forms
   sigma (1, 2): Fierz (N - 1)**2*(N + 1)**2/(4*N**2)   closed form - Fierz = 0
   sigma (2, 1): Fierz -(N - 1)*(N + 1)/(4*N**2)   closed form - Fierz = 0
   sigma (1, 2, 3): Fierz (N - 1)**3*(N + 1)**3/(8*N**3)   closed form - Fierz = 0
   sigma (2, 1, 3): Fierz -(N - 1)**2*(N + 1)**2/(8*N**3)   closed form - Fierz = 0
   sigma (1, 3, 2): Fierz -(N - 1)**2*(N + 1)**2/(8*N**3)   closed form - Fierz = 0
   sigma (2, 3, 1): Fierz (N - 1)*(N + 1)/(8*N**3)   closed form - Fierz = 0
   sigma (3, 1, 2): Fierz (N - 1)*(N + 1)/(8*N**3)   closed form - Fierz = 0
   sigma (3, 2, 1): Fierz (N - 1)*(N + 1)*(N**2 + 1)/(8*N**3)   closed form - Fierz = 0
   mutation: crossed singlet against C_F (C_F - C_A): 1/4 - N**2/4 (must be nonzero)

3. channel matrices of the paper, symbolic N: Xcr_R = -[T_rc B]_R - b_A b_R against b_R (b_R - C_A/2), and [T_14]_{1R}
   SU(N) (1, A): Xcr_R = [-(N - 1)*(N + 1)/(4*N**2), (N**2 + 1)/(4*N**2)], deviation [0, 0]; singlet row of T_14 = [0, (N**2 - 1)/(2*N)] (C_F = (N - 1)*(N + 1)/(2*N))
   SO(N) vector (1, A, S): Xcr_R = [(N - 1)/16, -(N - 3)/16, (N - 1)/16], deviation [0, 0, 0]; singlet row of T_14 = [0, N/4 - 1/4, 0] (C_F = (N - 1)/4)
   Sp(N) defining (1, AS, A): Xcr_R = [-(N + 1)/16, -(N + 1)/16, (N + 3)/16], deviation [0, 0, 0]; singlet row of T_14 = [0, 0, N/4 + 1/4] (C_F = (N + 1)/4)

4. singlet colours that the double-logarithmic terms of eq. (system) generate, against the graph colours
   M_1 from the row relation: -(C_A - 2*C_F)*(3*C_A - 4*C_F)/4  (paper: -(C_A - 2C_F)(3C_A - 4C_F)/4): True
   order a^2, (21) crossed Xcr: coefficients on ['pair (F_1)^2', 'signature change on F_A Born'] = [{k0: 0, k1: -1/2}]
   order a^3, (213)=(132) B.Xcr: coefficients on ['pair x pair', 'pair x signature change', 'signature change on adjoint pair', 'signature change on adjoint Sudakov', 'signature change twice'] = [{k0: 0, k1: -2*k3 - k4 - 1/2, k2: 2*k3 + 3*k4}]
   order a^3, (231)=(312) T_14(B^2): coefficients on ['pair x pair', 'pair x signature change', 'signature change on adjoint pair', 'signature change on adjoint Sudakov', 'signature change twice'] = [{k0: 0, k1: -2*k3 - k4, k2: 2*k3 + 3*k4 - 1/2}]
   order a^3, (321) T_14(T_14 B): coefficients on ['pair x pair', 'pair x signature change', 'signature change on adjoint pair', 'signature change on adjoint Sudakov', 'signature change twice'] = [{k0: 0, k1: -2*k3 - k4 + 1/2, k2: 2*k3 + 3*k4 - 1}]
   (every solution is a set of numbers: the graph colours are combinations of the generated colours with
    rational coefficients and no 1/C_F; free k_i reflect that the generated colours are not independent)

5. the adjoint row carries 1/C_F at two rungs (M_2, paper eq. color-M2); in the singlet it is multiplied by [T_rc]_{1A} = -2 C_F:
   [T_rc]_{1A} M_2 = -23*C_A**3*C_F/12 + 7*C_A**2*C_F**2 - 9*C_A*C_F**3 + 4*C_F**4 + 4*dFA   polynomial: True


==> anc/numbers/deposit/R6/C12/c12_color_symbolic.py <==
#!/usr/bin/env python3
"""c12_color_symbolic.py  (C12 of the R6 plan): symbolic colour algebra of the crossed and uncrossed
contractions and of the three-rung graphs, in general colour, with symbolic SU(N), SO(N), Sp(N) checks.

Notation.  B = sum_R b_R P_R (one-gluon exchange), b_R = C_F - C_R/2.  T_13 P_R = -b_R P_R.  Colour
conservation on leg 1 gives T_12 + T_13 + T_14 = -C_F, and T_rc = T_12 - T_14 (App. B of the paper), hence
T_14 = -(C_F + T_13 + T_rc)/2.  The paper's X_R = [T_rc B]_R (eq. sign-XR) is NOT the crossed graph; the
crossed two-gluon graph is called Xcr here.  Graph identities (checked numerically in c12_color.py):
Xcr = T_14(B), (231) = T_14(B^2), (312) = T_23(B^2) = T_14(B^2), (321) = T_14(T_14(B)), (213) = (132) = B Xcr.
Inputs from the paper: the two row relations of eq. (color-rows), [T_rc]_{1A} = -2 C_F, and the SU(N), SO(N),
Sp(N) matrices of eq. (TrcSUN) and Table tab:color-SOSp (numbers.tex macros nmTrcSUN, nmTrcSON, nmTrcSpN).
Output: c12_color_symbolic.out
"""
import sympy as sp
from functools import lru_cache
out = []
def say(*s):
    t = ' '.join(str(x) for x in s); print(t, flush=True); out.append(t)

CF, CA, bR, N = sp.symbols('C_F C_A b_R N')
bA = CF - CA / 2
CR = 2 * (CF - bR)

# ------------------------------------------------------------- 1. general colour from the row relations
rowsum_born = bR * (CA - 2 * CF + CR / 2)              # sum_R' [T_rc]_{RR'} b_R'   (eq. color-rows)
T14B = -(CF * bR - bR**2 + rowsum_born) / 2            # [T_14 B]_R = -(C_F b_R + [T_13 B]_R + [T_rc B]_R)/2
say('1. general colour')
say('   crossed two-gluon graph  Xcr_R = [T_14 B]_R =', sp.factor(sp.expand(T14B)))
say('   check Xcr_R - b_R (b_R - C_A/2) =', sp.simplify(T14B - bR * (bR - CA / 2)))
say('   check Xcr_R + [T_rc B]_R + b_A b_R =', sp.simplify(T14B + rowsum_born + bA * bR), '  (Xcr = -T_rc(B) - b_A B)')
say('   uncrossed U_R = b_R^2;  ratio Xcr_R/U_R =', sp.simplify(T14B / bR**2), '; Born-normalized Xcr_R/b_R =', sp.expand(T14B / bR))
# singlet row of T_14: [T_14]_{1R'} = -(C_F delta + [T_13]_{1R'} + [T_rc]_{1R'})/2 with [T_13]_{11} = -C_F, [T_rc]_{1A} = -2C_F
T14_11 = -(CF - CF + 0) / 2; T14_1A = -(0 + 0 - 2 * CF) / 2
say('   singlet row of T_14: [T_14]_{11} =', T14_11, ', [T_14]_{1A} =', T14_1A, ', other entries 0 (T_13 diagonal, T_rc singlet row has only the adjoint entry)')
sing = {
    '(123) ladder B^3': CF**3,
    '(213)=(132) B.Xcr': CF * (CF * bA),
    '(231)=(312) T_14(B^2)': T14_1A * bA**2,
    '(321) T_14(T_14 B)': T14_1A * (bA * (bA - CA / 2)),
    '(12) ladder B^2': CF**2,
    '(21) crossed Xcr': T14_1A * bA,
}
def ispoly(e):
    e = sp.cancel(sp.together(e))
    return sp.denom(e).free_symbols == set()
say('\n   singlet colours, Born-normalized (/C_F) and pair-normalized (/C_F^2):')
for k, v in sing.items():
    born = sp.expand(sp.cancel(v / CF)); pair = sp.cancel(v / CF**2)
    pair_s = sp.apart(sp.expand(sp.cancel(v / CF**2)), CA) if not ispoly(pair) else sp.expand(pair)
    say(f'   {k:26s} singlet = {sp.factor(v)};  /C_F = {born} [poly {ispoly(born)}];  /C_F^2 = {sp.expand(sp.apart(pair, CF))} [poly {ispoly(pair)}]')
say('   SU(N): 1 - C_A/(2 C_F) =', sp.simplify((1 - CA / (2 * CF)).subs({CF: (N**2 - 1) / (2 * N), CA: N})),
    ';  adjoint crossed/uncrossed 1 - C_A/(2 b_A) =', sp.simplify((1 - CA / (2 * bA)).subs({CF: (N**2 - 1) / (2 * N), CA: N})))

# ------------------------------------------------------------- 2. SU(N) Fierz evaluation of the singlet traces
@lru_cache(maxsize=None)
def tr(words):
    """products of traces of SU(N) generators, words = tuple of tuples of labels, each label twice in total;
    Tr(t^a t^b) = delta/2, Fierz t^a_ij t^a_kl = (1/2)(d_il d_kj - d_ij d_kl / N)."""
    words = tuple(w for w in words)
    # find a label
    for wi, w in enumerate(words):
        for p, a in enumerate(w):
            # same word?
            q = [j for j in range(len(w)) if w[j] == a and j != p]
            if q:
                q = q[0]; i, j = sorted((p, q))
                X = w[i + 1:j]; Y = w[j + 1:] + w[:i]
                rest = words[:wi] + words[wi + 1:]
                return sp.Rational(1, 2) * tr(rest + (X, Y)) - sp.Rational(1, 2) / N * tr(rest + (X + Y,))
            for wj in range(wi + 1, len(words)):
                v = words[wj]
                if a in v:
                    r = v.index(a)
                    X = w[p + 1:] + w[:p]; Y = v[r + 1:] + v[:r]
                    rest = tuple(words[k] for k in range(len(words)) if k not in (wi, wj))
                    return sp.Rational(1, 2) * tr(rest + (X + Y,)) - sp.Rational(1, 2) / N * tr(rest + (X, Y))
    # no labels left: product of traces of identity
    return N ** len(words)

def singlet_perm(sigma):
    n = len(sigma)
    A = tuple(range(n, 0, -1))                  # t^{a_n} ... t^{a_1}
    Bs = tuple(sigma)                           # t^{a_sigma(1)} ... t^{a_sigma(n)}
    return sp.simplify(tr((A + Bs,)) / N)
say('\n2. SU(N), Fierz evaluation of Tr(A-string B-string)/N against the general-colour closed forms')
subsN = {CF: (N**2 - 1) / (2 * N), CA: N}
checks = [((1, 2), CF**2), ((2, 1), CF * bA), ((1, 2, 3), CF**3), ((2, 1, 3), CF**2 * bA), ((1, 3, 2), CF**2 * bA),
          ((2, 3, 1), CF * bA**2), ((3, 1, 2), CF * bA**2), ((3, 2, 1), CF * bA * (bA - CA / 2))]
for sg, cl in checks:
    v = singlet_perm(sg)
    say(f'   sigma {sg}: Fierz {sp.factor(v)}   closed form - Fierz = {sp.simplify(cl.subs(subsN) - v)}')
# mutation: the closed form with b_A -> C_F - C_A must fail
v = singlet_perm((2, 1))
say('   mutation: crossed singlet against C_F (C_F - C_A):', sp.simplify((CF * (CF - CA)).subs(subsN) - v), '(must be nonzero)')

# ------------------------------------------------------------- 3. SO(N), Sp(N), SU(N) from the paper's T_rc matrices
say('\n3. channel matrices of the paper, symbolic N: Xcr_R = -[T_rc B]_R - b_A b_R against b_R (b_R - C_A/2), and [T_14]_{1R}')
fam = {
    'SU(N) (1, A)': dict(CF=(N**2 - 1) / (2 * N), CA=N, b=[(N**2 - 1) / (2 * N), -1 / (2 * N)],
                         T=[[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]], adj=1),
    'SO(N) vector (1, A, S)': dict(CF=(N - 1) / 4, CA=(N - 2) / 2, b=[(N - 1) / 4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                                   T=[[0, -(N - 1) / 2, 0], [-1 / N, 0, -(N**2 - 4) / (4 * N)], [0, -(N - 2) / 4, 0]], adj=1),
    'Sp(N) defining (1, AS, A)': dict(CF=(N + 1) / 4, CA=(N + 2) / 2, b=[(N + 1) / 4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                                      T=[[0, 0, -(N + 1) / 2], [0, 0, -(N + 2) / 4], [-1 / N, -(N**2 - 4) / (4 * N), 0]], adj=2),
}
for name, g in fam.items():
    b = sp.Matrix(g['b']); T = sp.Matrix(g['T']); n = len(g['b'])
    cf, ca = g['CF'], g['CA']; ba = cf - ca / 2
    assert sp.simplify(b[g['adj']] - ba) == 0
    TB = T * b
    Xcr = [sp.simplify(-TB[i] - ba * b[i]) for i in range(n)]
    dev = [sp.simplify(Xcr[i] - b[i] * (b[i] - ca / 2)) for i in range(n)]
    T13 = sp.diag(*[-x for x in b])
    T14 = -(cf * sp.eye(n) + T13 + T) / 2
    say(f'   {name}: Xcr_R = {[sp.factor(x) for x in Xcr]}, deviation {dev}; singlet row of T_14 = {[sp.simplify(x) for x in T14.row(0)]} (C_F = {sp.factor(cf)})')

# ------------------------------------------------------------- 4. evolution span in the singlet (colour only)
say('\n4. singlet colours that the double-logarithmic terms of eq. (system) generate, against the graph colours')
X1 = -2 * CF * bA                                      # [T_rc]_{1A} b_A  (paper X_1)
M1 = bA * (CA - 2 * CF + CA / 2)                       # [T_rc B]_A       (paper M_1)
gen2 = {'pair (F_1)^2': CF**2, 'signature change on F_A Born': X1}
gen3 = {'pair x pair': CF**3, 'pair x signature change': CF * X1, 'signature change on adjoint pair': -2 * CF * bA**2,
        'signature change on adjoint Sudakov': -2 * CF * CA * bA, 'signature change twice': -2 * CF * M1}
say('   M_1 from the row relation:', sp.factor(M1), ' (paper: -(C_A - 2C_F)(3C_A - 4C_F)/4):',
    sp.simplify(M1 + (CA - 2 * CF) * (3 * CA - 4 * CF) / 4) == 0)
def decompose(target, gens):
    cs = sp.symbols(f'k0:{len(gens)}')
    expr = sp.expand(sum(c * g for c, g in zip(cs, gens.values())) - target)
    eqs = sp.Poly(expr, CA, CF).coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    return sol
for k in ('(21) crossed Xcr',):
    say(f'   order a^2, {k}: coefficients on {list(gen2)} = {decompose(sing[k], gen2)}')
for k in ('(213)=(132) B.Xcr', '(231)=(312) T_14(B^2)', '(321) T_14(T_14 B)'):
    say(f'   order a^3, {k}: coefficients on {list(gen3)} = {decompose(sing[k], gen3)}')
say('   (every solution is a set of numbers: the graph colours are combinations of the generated colours with')
say('    rational coefficients and no 1/C_F; free k_i reflect that the generated colours are not independent)')

# ------------------------------------------------------------- 5. M_2 and the 1/C_F of the adjoint row
dFA = sp.Symbol('dFA')
M2 = sp.Rational(23, 24) * CA**3 - sp.Rational(7, 2) * CA**2 * CF + sp.Rational(9, 2) * CA * CF**2 - 2 * CF**3 - 2 * dFA / CF
say('\n5. the adjoint row carries 1/C_F at two rungs (M_2, paper eq. color-M2); in the singlet it is multiplied by [T_rc]_{1A} = -2 C_F:')
say('   [T_rc]_{1A} M_2 =', sp.expand(-2 * CF * M2), '  polynomial:', ispoly(-2 * CF * M2))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C12/c12_recount.gp <==
\\ c12_recount.gp  (C12 of the R6 plan; second program, PARI/GP, written independently of n2b_test_count.py,
\\ nsolver.py and n1_shifts.py: it derives the shifts from the equations instead of using closed forms)
\\
\\ Positive-signature singlet equation with the NNLL constants, at first order in zeta_2 (z), pi^2 = 6 z:
\\   w F = 2 a C_F (1 + be pi^2 w^2) + 2 a^2 C_F v z + (1 + l pi^2 w^2 + k z a) F^2 + h z a (F_A)^2
\\   w F_A = 2 a b_A + 2 a C_A dF_A/dw + F_A^2          (LL positive-signature adjoint wave)
\\   P = (1 + c pi^2 w^2) F + d z a F + e z a w + sum_m g_m z a^m w^(3-2m)
\\   S = P (P - w) + 2 a C_F,   S_n = z-coefficient of a^n w^(4-2n)
\\ The psi^+ term is left out: at first order in zeta_2 it adds the constant-free S_n and does not mix with the
\\ constants.  Parameters: c (c_+), l (l_+), be (pi^2 w^2 part of the Born term), v (Born correction of relative
\\ order a), k (k_P / zeta_2), d, e (map terms), h (channel-mixing pair term), g_m (additive map terms).
\\ Output: c12_recount.out (written by the shell redirect).

default(parisize, 200000000); default(colors, "no");
z; w; \\ variable priority: z first
NMAX = 6;
trz(e) = polcoeff(e, 0, z) + z*polcoeff(e, 1, z);
der(e) = deriv(e, w);
f = vector(NMAX); fA = vector(NMAX); P = vector(NMAX); S = vector(NMAX);
fA[1] = 2*bA/w;
for(n = 2, NMAX, my(sq = sum(i = 1, n-1, fA[i]*fA[n-i])); fA[n] = (2*CA*der(fA[n-1]) + sq)/w);
f[1] = trz(2*CF*(1 + be*6*z*w^2)/w);
{
for(n = 2, NMAX,
  my(sq = sum(i = 1, n-1, f[i]*f[n-i]), sq1 = 0, sqA = 0, src = 0);
  if(n >= 3, sq1 = sum(i = 1, n-2, f[i]*f[n-1-i]); sqA = sum(i = 1, n-2, fA[i]*fA[n-1-i]));
  if(n == 2, src = 2*CF*v*z);
  f[n] = trz((src + (1 + l*6*z*w^2)*sq + k*z*sq1 + h*z*sqA)/w));
}
gm = vector(NMAX, m, eval(Str("g", m)));
{
for(n = 1, NMAX,
  P[n] = (1 + c*6*z*w^2)*f[n] + gm[n]*z*w^(3-2*n);
  if(n >= 2, P[n] += d*z*f[n-1]);
  if(n == 1, P[n] += e*z*w);
  P[n] = trz(P[n]));
}
{
for(n = 1, NMAX,
  S[n] = sum(i = 1, n-1, P[i]*P[n-i]) - w*P[n];
  if(n == 1, S[n] += 2*CF);
  S[n] = trz(S[n]));
}
coefw(e, k) = polcoeff(e*w^40, k + 40, w);   \\ coefficient of w^k of a Laurent polynomial in w
Sn(n) = polcoeff(coefw(S[n], 4 - 2*n), 1, z);
cat(k) = binomial(2*k, k)/(k + 1);
print("--- poles below NNLL of S vanish for n >= 2 with all constants on (LL w^(2-2n), NLL w^(3-2n), z^0 and z^1):");
for(n = 2, NMAX, print("   n = ", n, ": ", [coefw(S[n], 2 - 2*n), coefw(S[n], 3 - 2*n)]));
print("--- z^0 part of the NNLL coefficient (must vanish, LL solution has S = 0):");
for(n = 1, NMAX, print("   n = ", n, ": ", polcoeff(coefw(S[n], 4 - 2*n), 0, z)));
print("--- shifts delta S_n (units zeta_2) derived from the equations:");
for(n = 1, NMAX, print("   S_", n, " = ", Sn(n)));
print("--- comparison with the closed forms quoted in the paper (App. D):");
{
for(n = 2, NMAX,
  my(cl = 6*(c - l)*cat(n-1)*(2*CF)^n
          + if(n == 2, -2*d*CF, d*cat(n-2)*(2*CF)^(n-1))
          + 2*e*cat(n-2)*(2*CF)^(n-1)
          + if(n >= 3, -k*cat(n-2)*(2*CF)^(n-1), 0));
  my(rest = Sn(n) - cl);
  print("   n = ", n, ": S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = ", rest));
}
print("   S_1 = ", Sn(1), "   (paper: S_1 = -12 (c + be) C_F - e, plus the additive g_1)");
print("--- Born correction v of relative order a enters S_n only at n = ", select(n -> polcoeff(Sn(n), 1, v) != 0, vector(NMAX, n, n)));
print("--- pi^2 w^2 part be of the Born term enters S_n only at n = ", select(n -> polcoeff(Sn(n), 1, be) != 0, vector(NMAX, n, n)));
print("--- channel-mixing h: dS_3 = ", polcoeff(Sn(3), 1, h), ",  dS_4 = ", polcoeff(Sn(4), 1, h));
print("    against -4 b_A^2 and -16 b_A^2 (b_A - C_A): ", [polcoeff(Sn(3), 1, h) + 4*bA^2, polcoeff(Sn(4), 1, h) + 16*bA^2*(bA - CA)]);
print("--- additive map term g_m z a^m w^(3-2m): first shifts");
for(m = 1, 4, print("   g_", m, ": ", vector(NMAX, n, polcoeff(Sn(n), 1, gm[m]))));
clg(m, n) = if(n < m, 0, if(n == m, -1, 2*cat(n-m-1)*(2*CF)^(n-m)));
print("    deviation from the closed form -g at n = m, 2 g Cat_{j-1} (2C_F)^j at n = m + j: ", vector(4, m, vector(NMAX, n, polcoeff(Sn(n), 1, gm[m]) - clg(m, n))));

\\ ---------------------------------------------------------------- recount in colour components
\\ complete results, eqs. (S3), (S4) of the paper (input)
S3dat = 12*CF*(CA - 2*CF)*(5*CA - 6*CF);
S4dat = -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*dFA);
mon(e, a1, f1, q1) = polcoeff(polcoeff(polcoeff(e, a1, CA), f1, CF), q1, dFA);
comps(e3, e4) = [mon(e3,2,1,0), mon(e3,1,2,0), mon(e3,0,3,0), mon(e4,3,1,0), mon(e4,2,2,0), mon(e4,1,3,0), mon(e4,0,4,0), mon(e4,0,0,1)];
names = ["s3[CA^2CF]", "s3[CACF^2]", "s3[CF^3]", "s4[CA^3CF]", "s4[CA^2CF^2]", "s4[CACF^3]", "s4[CF^4]", "s4[dFA]"];
dat = comps(S3dat, S4dat);
print("--- complete-result components: ", dat);
\\ shift of S_3, S_4 for given colour classes, from the derived S_n (subst into the parameters)
bAval = CF - CA/2;
shift34(cc, ll, kk, dd, ee, hh) = {
  my(s3 = Sn(3), s4 = Sn(4), sub);
  sub = [c, cc; l, ll; k, kk; d, dd; e, ee; h, hh; v, 0; be, 0];
  for(i = 1, #sub~, s3 = subst(s3, sub[i,1], sub[i,2]); s4 = subst(s4, sub[i,1], sub[i,2]));
  for(m = 1, NMAX, s3 = subst(s3, gm[m], 0); s4 = subst(s4, gm[m], 0));
  s3 = subst(s3, bA, bAval); s4 = subst(s4, bA, bAval);
  [s3, s4];
}
classcount(label, cc, ll, yexpr, hh, unk) = {
  my(sh = shift34(cc, ll, -yexpr, 0, 0, hh), vec = comps(sh[1], sh[2]), J, r, K, out);
  J = matrix(8, #unk, i, j, polcoeff(vec[i], 1, unk[j]));
  r = matrank(J);
  K = matker(J~);
  print("\n", label, ": unknowns ", unk, ", rank ", r, ", tests left ", 8 - r);
  print("   touched: ", select(i -> J[i,] != vector(#unk), vector(8, i, i)));
  for(j = 1, #K, my(vv = K[,j]); vv = vv/content(vv);
    print("   invariant ", vector(8, i, vv[i]), " . components = ", sum(i = 1, 8, vv[i]*dat[i])));
  r;
}
classcount("(1) c_+ - l_+ = x0 (number), y = yA C_A + yF C_F", x0, 0, yA*CA + yF*CF, 0, [x0, yA, yF]);
classcount("(2) c_+ - l_+ = x0 + xA C_A/C_F, y degree one", x0 + xA*CA/CF, 0, yA*CA + yF*CF, 0, [x0, xA, yA, yF]);
classcount("(x1) c_+ - l_+ with a C_A^2/C_F^2 part", x0 + xA*CA/CF + xAA*CA^2/CF^2, 0, yA*CA + yF*CF, 0, [x0, xA, xAA, yA, yF]);
classcount("(x2) y with a C_A^2/C_F part", x0, 0, yA*CA + yF*CF + yAA*CA^2/CF, 0, [x0, yA, yF, yAA]);
classcount("(x3) channel-mixing h = w C_F added to (1)", x0, 0, yA*CA + yF*CF, ww*CF, [x0, yA, yF, ww]);
print("\n--- the fifth combination s4[CACF^3] - 4 s3[CACF^2] = ", dat[6] - 4*dat[2]);
{
  my(sh1 = shift34(x0, 0, -(yA*CA + yF*CF), 0, 0, 0), v1 = comps(sh1[1], sh1[2]));
  my(sh2 = shift34(x0 + xA*CA/CF, 0, -(yA*CA + yF*CF), 0, 0, 0), v2 = comps(sh2[1], sh2[2]));
  print("    its shift in class (1): ", v1[6] - 4*v1[2], ";  in class (2): ", v2[6] - 4*v2[2]);
}
\\ (3) arbitrary group functions: m = c - l and y as two unknowns per group
{
  my(sh = shift34(mm, 0, -yy, 0, 0, 0), J2);
  J2 = [polcoeff(sh[1], 1, mm), polcoeff(sh[1], 1, yy); polcoeff(sh[2], 1, mm), polcoeff(sh[2], 1, yy)];
  print("\n(3) arbitrary group functions: d(S_3, S_4)/d(m, y) = ", J2, ", determinant ", matdet(J2));
}


==> anc/numbers/deposit/R6/C12/c12_recount.out <==
--- poles below NNLL of S vanish for n >= 2 with all constants on (LL w^(2-2n), NLL w^(3-2n), z^0 and z^1):
   n = 2: [0, 0]
   n = 3: [0, 0]
   n = 4: [0, 0]
   n = 5: [0, 0]
   n = 6: [0, 0]
--- z^0 part of the NNLL coefficient (must vanish, LL solution has S = 0):
   n = 1: 0
   n = 2: 0
   n = 3: 0
   n = 4: 0
   n = 5: 0
   n = 6: 0
--- shifts delta S_n (units zeta_2) derived from the equations:
   S_1 = (-12*be - 12*c)*CF + (-g1 - e)
   S_2 = (-24*l + 24*c)*CF^2 + (-2*v + (4*g1 + (4*e - 2*d)))*CF - g2
   S_3 = -4*h*bA^2 + ((-96*l + 96*c)*CF^3 + (-4*k + (8*g1 + (8*e + 4*d)))*CF^2 + 4*g2*CF - g3)
   S_4 = -16*h*bA^3 + 16*h*CA*bA^2 + ((-480*l + 480*c)*CF^4 + (-16*k + (32*g1 + (32*e + 16*d)))*CF^3 + 8*g2*CF^2 + 4*g3*CF - g4)
   S_5 = -80*h*bA^4 + 192*h*CA*bA^3 - 112*h*CA^2*bA^2 + ((-2688*l + 2688*c)*CF^5 + (-80*k + (160*g1 + (160*e + 80*d)))*CF^4 + 32*g2*CF^3 + 8*g3*CF^2 + 4*g4*CF - g5)
   S_6 = -448*h*bA^5 + 1856*h*CA*bA^4 - 2560*h*CA^2*bA^3 + 1152*h*CA^3*bA^2 + ((-16128*l + 16128*c)*CF^6 + (-448*k + (896*g1 + (896*e + 448*d)))*CF^5 + 160*g2*CF^4 + 32*g3*CF^3 + 8*g4*CF^2 + 4*g5*CF - g6)
--- comparison with the closed forms quoted in the paper (App. D):
   n = 2: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = (-2*v + 4*g1)*CF - g2
   n = 3: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -4*h*bA^2 + (8*g1*CF^2 + 4*g2*CF - g3)
   n = 4: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -16*h*bA^3 + 16*h*CA*bA^2 + (32*g1*CF^3 + 8*g2*CF^2 + 4*g3*CF - g4)
   n = 5: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -80*h*bA^4 + 192*h*CA*bA^3 - 112*h*CA^2*bA^2 + (160*g1*CF^4 + 32*g2*CF^3 + 8*g3*CF^2 + 4*g4*CF - g5)
   n = 6: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -448*h*bA^5 + 1856*h*CA*bA^4 - 2560*h*CA^2*bA^3 + 1152*h*CA^3*bA^2 + (896*g1*CF^5 + 160*g2*CF^4 + 32*g3*CF^3 + 8*g4*CF^2 + 4*g5*CF - g6)
   S_1 = (-12*be - 12*c)*CF + (-g1 - e)   (paper: S_1 = -12 (c + be) C_F - e, plus the additive g_1)
--- Born correction v of relative order a enters S_n only at n = [2]
--- pi^2 w^2 part be of the Born term enters S_n only at n = [1]
--- channel-mixing h: dS_3 = -4*bA^2,  dS_4 = -16*bA^3 + 16*CA*bA^2
    against -4 b_A^2 and -16 b_A^2 (b_A - C_A): [0, 0]
--- additive map term g_m z a^m w^(3-2m): first shifts
   g_1: [-1, 4*CF, 8*CF^2, 32*CF^3, 160*CF^4, 896*CF^5]
   g_2: [0, -1, 4*CF, 8*CF^2, 32*CF^3, 160*CF^4]
   g_3: [0, 0, -1, 4*CF, 8*CF^2, 32*CF^3]
   g_4: [0, 0, 0, -1, 4*CF, 8*CF^2]
    deviation from the closed form -g at n = m, 2 g Cat_{j-1} (2C_F)^j at n = m + j: [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]]
--- complete-result components: [60, -192, 144, -912, 3120, -3264, 960, 1152]

(1) c_+ - l_+ = x0 (number), y = yA C_A + yF C_F: unknowns [x0, yA, yF], rank 3, tests left 5
   touched: [2, 3, 6, 7]
   invariant [1, 0, 0, 0, 0, 0, 0, 0] . components = 60
   invariant [0, 0, 0, 1, 0, 0, 0, 0] . components = -912
   invariant [0, 0, 0, 0, 1, 0, 0, 0] . components = 3120
   invariant [0, -4, 0, 0, 0, 1, 0, 0] . components = -2496
   invariant [0, 0, 0, 0, 0, 0, 0, 1] . components = 1152

(2) c_+ - l_+ = x0 + xA C_A/C_F, y degree one: unknowns [x0, xA, yA, yF], rank 4, tests left 4
   touched: [2, 3, 6, 7]
   invariant [1, 0, 0, 0, 0, 0, 0, 0] . components = 60
   invariant [0, 0, 0, 1, 0, 0, 0, 0] . components = -912
   invariant [0, 0, 0, 0, 1, 0, 0, 0] . components = 3120
   invariant [0, 0, 0, 0, 0, 0, 0, 1] . components = 1152

(x1) c_+ - l_+ with a C_A^2/C_F^2 part: unknowns [x0, xA, xAA, yA, yF], rank 5, tests left 3
   touched: [1, 2, 3, 5, 6, 7]
   invariant [0, 0, 0, 1, 0, 0, 0, 0] . components = -912
   invariant [-5, 0, 0, 0, 1, 0, 0, 0] . components = 2820
   invariant [0, 0, 0, 0, 0, 0, 0, 1] . components = 1152

(x2) y with a C_A^2/C_F part: unknowns [x0, yA, yF, yAA], rank 4, tests left 4
   touched: [1, 2, 3, 5, 6, 7]
   invariant [0, 0, 0, 1, 0, 0, 0, 0] . components = -912
   invariant [-4, 0, 0, 0, 1, 0, 0, 0] . components = 2880
   invariant [0, -4, 0, 0, 0, 1, 0, 0] . components = -2496
   invariant [0, 0, 0, 0, 0, 0, 0, 1] . components = 1152

(x3) channel-mixing h = w C_F added to (1): unknowns [x0, yA, yF, ww], rank 4, tests left 4
   touched: [1, 2, 3, 4, 5, 6, 7]
   invariant [6, 0, 0, 1, 0, 0, 0, 0] . components = -552
   invariant [-28, 0, 0, 0, 1, 0, 0, 0] . components = 1440
   invariant [24, -4, 0, 0, 0, 1, 0, 0] . components = -1056
   invariant [0, 0, 0, 0, 0, 0, 0, 1] . components = 1152

--- the fifth combination s4[CACF^3] - 4 s3[CACF^2] = -2496
    its shift in class (1): 0;  in class (2): 96*xA

(3) arbitrary group functions: d(S_3, S_4)/d(m, y) = [96*CF^3, 4*CF^2; 480*CF^4, 16*CF^3], determinant -384*CF^6


==> anc/numbers/deposit/R6/C12/c12_recount_mutation.gp <==
\ MUTATION COPY of c12_recount.gp: the pair weight 1 + l pi^2 w^2 is replaced by 1 + l (5/6) pi^2 w^2; the closed-form comparison must fail in l.
\\ c12_recount.gp  (C12 of the R6 plan; second program, PARI/GP, written independently of n2b_test_count.py,
\\ nsolver.py and n1_shifts.py: it derives the shifts from the equations instead of using closed forms)
\\
\\ Positive-signature singlet equation with the NNLL constants, at first order in zeta_2 (z), pi^2 = 6 z:
\\   w F = 2 a C_F (1 + be pi^2 w^2) + 2 a^2 C_F v z + (1 + l pi^2 w^2 + k z a) F^2 + h z a (F_A)^2
\\   w F_A = 2 a b_A + 2 a C_A dF_A/dw + F_A^2          (LL positive-signature adjoint wave)
\\   P = (1 + c pi^2 w^2) F + d z a F + e z a w + sum_m g_m z a^m w^(3-2m)
\\   S = P (P - w) + 2 a C_F,   S_n = z-coefficient of a^n w^(4-2n)
\\ The psi^+ term is left out: at first order in zeta_2 it adds the constant-free S_n and does not mix with the
\\ constants.  Parameters: c (c_+), l (l_+), be (pi^2 w^2 part of the Born term), v (Born correction of relative
\\ order a), k (k_P / zeta_2), d, e (map terms), h (channel-mixing pair term), g_m (additive map terms).
\\ Output: c12_recount.out (written by the shell redirect).

default(parisize, 200000000); default(colors, "no");
z; w; \\ variable priority: z first
NMAX = 6;
trz(e) = polcoeff(e, 0, z) + z*polcoeff(e, 1, z);
der(e) = deriv(e, w);
f = vector(NMAX); fA = vector(NMAX); P = vector(NMAX); S = vector(NMAX);
fA[1] = 2*bA/w;
for(n = 2, NMAX, my(sq = sum(i = 1, n-1, fA[i]*fA[n-i])); fA[n] = (2*CA*der(fA[n-1]) + sq)/w);
f[1] = trz(2*CF*(1 + be*6*z*w^2)/w);
{
for(n = 2, NMAX,
  my(sq = sum(i = 1, n-1, f[i]*f[n-i]), sq1 = 0, sqA = 0, src = 0);
  if(n >= 3, sq1 = sum(i = 1, n-2, f[i]*f[n-1-i]); sqA = sum(i = 1, n-2, fA[i]*fA[n-1-i]));
  if(n == 2, src = 2*CF*v*z);
  f[n] = trz((src + (1 + l*5*z*w^2)*sq + k*z*sq1 + h*z*sqA)/w));
}
gm = vector(NMAX, m, eval(Str("g", m)));
{
for(n = 1, NMAX,
  P[n] = (1 + c*6*z*w^2)*f[n] + gm[n]*z*w^(3-2*n);
  if(n >= 2, P[n] += d*z*f[n-1]);
  if(n == 1, P[n] += e*z*w);
  P[n] = trz(P[n]));
}
{
for(n = 1, NMAX,
  S[n] = sum(i = 1, n-1, P[i]*P[n-i]) - w*P[n];
  if(n == 1, S[n] += 2*CF);
  S[n] = trz(S[n]));
}
coefw(e, k) = polcoeff(e*w^40, k + 40, w);   \\ coefficient of w^k of a Laurent polynomial in w
Sn(n) = polcoeff(coefw(S[n], 4 - 2*n), 1, z);
cat(k) = binomial(2*k, k)/(k + 1);
print("--- poles below NNLL of S vanish for n >= 2 with all constants on (LL w^(2-2n), NLL w^(3-2n), z^0 and z^1):");
for(n = 2, NMAX, print("   n = ", n, ": ", [coefw(S[n], 2 - 2*n), coefw(S[n], 3 - 2*n)]));
print("--- z^0 part of the NNLL coefficient (must vanish, LL solution has S = 0):");
for(n = 1, NMAX, print("   n = ", n, ": ", polcoeff(coefw(S[n], 4 - 2*n), 0, z)));
print("--- shifts delta S_n (units zeta_2) derived from the equations:");
for(n = 1, NMAX, print("   S_", n, " = ", Sn(n)));
print("--- comparison with the closed forms quoted in the paper (App. D):");
{
for(n = 2, NMAX,
  my(cl = 6*(c - l)*cat(n-1)*(2*CF)^n
          + if(n == 2, -2*d*CF, d*cat(n-2)*(2*CF)^(n-1))
          + 2*e*cat(n-2)*(2*CF)^(n-1)
          + if(n >= 3, -k*cat(n-2)*(2*CF)^(n-1), 0));
  my(rest = Sn(n) - cl);
  print("   n = ", n, ": S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = ", rest));
}
print("   S_1 = ", Sn(1), "   (paper: S_1 = -12 (c + be) C_F - e, plus the additive g_1)");
print("--- Born correction v of relative order a enters S_n only at n = ", select(n -> polcoeff(Sn(n), 1, v) != 0, vector(NMAX, n, n)));
print("--- pi^2 w^2 part be of the Born term enters S_n only at n = ", select(n -> polcoeff(Sn(n), 1, be) != 0, vector(NMAX, n, n)));
print("--- channel-mixing h: dS_3 = ", polcoeff(Sn(3), 1, h), ",  dS_4 = ", polcoeff(Sn(4), 1, h));
print("    against -4 b_A^2 and -16 b_A^2 (b_A - C_A): ", [polcoeff(Sn(3), 1, h) + 4*bA^2, polcoeff(Sn(4), 1, h) + 16*bA^2*(bA - CA)]);
print("--- additive map term g_m z a^m w^(3-2m): first shifts");
for(m = 1, 4, print("   g_", m, ": ", vector(NMAX, n, polcoeff(Sn(n), 1, gm[m]))));
clg(m, n) = if(n < m, 0, if(n == m, -1, 2*cat(n-m-1)*(2*CF)^(n-m)));
print("    deviation from the closed form -g at n = m, 2 g Cat_{j-1} (2C_F)^j at n = m + j: ", vector(4, m, vector(NMAX, n, polcoeff(Sn(n), 1, gm[m]) - clg(m, n))));

\\ ---------------------------------------------------------------- recount in colour components
\\ complete results, eqs. (S3), (S4) of the paper (input)
S3dat = 12*CF*(CA - 2*CF)*(5*CA - 6*CF);
S4dat = -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*dFA);
mon(e, a1, f1, q1) = polcoeff(polcoeff(polcoeff(e, a1, CA), f1, CF), q1, dFA);
comps(e3, e4) = [mon(e3,2,1,0), mon(e3,1,2,0), mon(e3,0,3,0), mon(e4,3,1,0), mon(e4,2,2,0), mon(e4,1,3,0), mon(e4,0,4,0), mon(e4,0,0,1)];
names = ["s3[CA^2CF]", "s3[CACF^2]", "s3[CF^3]", "s4[CA^3CF]", "s4[CA^2CF^2]", "s4[CACF^3]", "s4[CF^4]", "s4[dFA]"];
dat = comps(S3dat, S4dat);
print("--- complete-result components: ", dat);
\\ shift of S_3, S_4 for given colour classes, from the derived S_n (subst into the parameters)
bAval = CF - CA/2;
shift34(cc, ll, kk, dd, ee, hh) = {
  my(s3 = Sn(3), s4 = Sn(4), sub);
  sub = [c, cc; l, ll; k, kk; d, dd; e, ee; h, hh; v, 0; be, 0];
  for(i = 1, #sub~, s3 = subst(s3, sub[i,1], sub[i,2]); s4 = subst(s4, sub[i,1], sub[i,2]));
  for(m = 1, NMAX, s3 = subst(s3, gm[m], 0); s4 = subst(s4, gm[m], 0));
  s3 = subst(s3, bA, bAval); s4 = subst(s4, bA, bAval);
  [s3, s4];
}
classcount(label, cc, ll, yexpr, hh, unk) = {
  my(sh = shift34(cc, ll, -yexpr, 0, 0, hh), vec = comps(sh[1], sh[2]), J, r, K, out);
  J = matrix(8, #unk, i, j, polcoeff(vec[i], 1, unk[j]));
  r = matrank(J);
  K = matker(J~);
  print("\n", label, ": unknowns ", unk, ", rank ", r, ", tests left ", 8 - r);
  print("   touched: ", select(i -> J[i,] != vector(#unk), vector(8, i, i)));
  for(j = 1, #K, my(vv = K[,j]); vv = vv/content(vv);
    print("   invariant ", vector(8, i, vv[i]), " . components = ", sum(i = 1, 8, vv[i]*dat[i])));
  r;
}
classcount("(1) c_+ - l_+ = x0 (number), y = yA C_A + yF C_F", x0, 0, yA*CA + yF*CF, 0, [x0, yA, yF]);
classcount("(2) c_+ - l_+ = x0 + xA C_A/C_F, y degree one", x0 + xA*CA/CF, 0, yA*CA + yF*CF, 0, [x0, xA, yA, yF]);
classcount("(x1) c_+ - l_+ with a C_A^2/C_F^2 part", x0 + xA*CA/CF + xAA*CA^2/CF^2, 0, yA*CA + yF*CF, 0, [x0, xA, xAA, yA, yF]);
classcount("(x2) y with a C_A^2/C_F part", x0, 0, yA*CA + yF*CF + yAA*CA^2/CF, 0, [x0, yA, yF, yAA]);
classcount("(x3) channel-mixing h = w C_F added to (1)", x0, 0, yA*CA + yF*CF, ww*CF, [x0, yA, yF, ww]);
print("\n--- the fifth combination s4[CACF^3] - 4 s3[CACF^2] = ", dat[6] - 4*dat[2]);
{
  my(sh1 = shift34(x0, 0, -(yA*CA + yF*CF), 0, 0, 0), v1 = comps(sh1[1], sh1[2]));
  my(sh2 = shift34(x0 + xA*CA/CF, 0, -(yA*CA + yF*CF), 0, 0, 0), v2 = comps(sh2[1], sh2[2]));
  print("    its shift in class (1): ", v1[6] - 4*v1[2], ";  in class (2): ", v2[6] - 4*v2[2]);
}
\\ (3) arbitrary group functions: m = c - l and y as two unknowns per group
{
  my(sh = shift34(mm, 0, -yy, 0, 0, 0), J2);
  J2 = [polcoeff(sh[1], 1, mm), polcoeff(sh[1], 1, yy); polcoeff(sh[2], 1, mm), polcoeff(sh[2], 1, yy)];
  print("\n(3) arbitrary group functions: d(S_3, S_4)/d(m, y) = ", J2, ", determinant ", matdet(J2));
}


==> anc/numbers/deposit/R6/C12/c12_recount_mutation.out <==
--- comparison with the closed forms quoted in the paper (App. D):
   n = 2: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = 4*l*CF^2 + (-2*v + 4*g1)*CF - g2
   n = 3: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -4*h*bA^2 + (16*l*CF^3 + 8*g1*CF^2 + 4*g2*CF - g3)
   n = 4: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -16*h*bA^3 + 16*h*CA*bA^2 + (80*l*CF^4 + 32*g1*CF^3 + 8*g2*CF^2 + 4*g3*CF - g4)
   n = 5: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -80*h*bA^4 + 192*h*CA*bA^3 - 112*h*CA^2*bA^2 + (448*l*CF^5 + 160*g1*CF^4 + 32*g2*CF^3 + 8*g3*CF^2 + 4*g4*CF - g5)
   n = 6: S_n - [6(c-l)Cat_{n-1}(2C_F)^n + y-terms] = -448*h*bA^5 + 1856*h*CA*bA^4 - 2560*h*CA^2*bA^3 + 1152*h*CA^3*bA^2 + (2688*l*CF^6 + 896*g1*CF^5 + 160*g2*CF^4 + 32*g3*CF^3 + 8*g4*CF^2 + 4*g5*CF - g6)
   S_1 = (-12*be - 12*c)*CF + (-g1 - e)   (paper: S_1 = -12 (c + be) C_F - e, plus the additive g_1)


==> anc/numbers/deposit/R6/C12/n2b_classes.out <==
complete-result components of S_3, S_4 (units zeta_2):
   s3[CA^2CF]     60
   s3[CACF^2]     -192
   s3[CF^3]       144
   s4[CA^3CF]     -912
   s4[CA^2CF^2]   3120
   s4[CACF^3]     -3264
   s4[CF^4]       960
   s4[dFA]        1152

(1) m number, y degree one: 3 unknowns, rank 3, tests left 5
   components touched: ['s3[CACF^2]', 's3[CF^3]', 's4[CACF^3]', 's4[CF^4]']
   protected components touched: []
   invariant: (1) s3[CA^2CF]  =  60
   invariant: (1) s4[CA^3CF]  =  -912
   invariant: (1) s4[CA^2CF^2]  =  3120
   invariant: (-4) s3[CACF^2] + (1) s4[CACF^3]  =  -2496
   invariant: (1) s4[dFA]  =  1152

(2) m = x0 + xA C_A/C_F, y degree one: 4 unknowns, rank 4, tests left 4
   components touched: ['s3[CACF^2]', 's3[CF^3]', 's4[CACF^3]', 's4[CF^4]']
   protected components touched: []
   invariant: (1) s3[CA^2CF]  =  60
   invariant: (1) s4[CA^3CF]  =  -912
   invariant: (1) s4[CA^2CF^2]  =  3120
   invariant: (1) s4[dFA]  =  1152

(x1) m with C_A^2/C_F^2 part, y degree one: 5 unknowns, rank 5, tests left 3
   components touched: ['s3[CA^2CF]', 's3[CACF^2]', 's3[CF^3]', 's4[CA^2CF^2]', 's4[CACF^3]', 's4[CF^4]']
   protected components touched: ['s3[CA^2CF]', 's4[CA^2CF^2]']
   invariant: (1) s4[CA^3CF]  =  -912
   invariant: (-5) s3[CA^2CF] + (1) s4[CA^2CF^2]  =  2820
   invariant: (1) s4[dFA]  =  1152

(x2) m number, y with C_A^2/C_F part: 4 unknowns, rank 4, tests left 4
   components touched: ['s3[CA^2CF]', 's3[CACF^2]', 's3[CF^3]', 's4[CA^2CF^2]', 's4[CACF^3]', 's4[CF^4]']
   protected components touched: ['s3[CA^2CF]', 's4[CA^2CF^2]']
   invariant: (1) s4[CA^3CF]  =  -912
   invariant: (-4) s3[CA^2CF] + (1) s4[CA^2CF^2]  =  2880
   invariant: (-4) s3[CACF^2] + (1) s4[CACF^3]  =  -2496
   invariant: (1) s4[dFA]  =  1152

(x3) m number, y degree one, channel-mixing h = w C_F: 4 unknowns, rank 4, tests left 4
   components touched: ['s3[CA^2CF]', 's3[CACF^2]', 's3[CF^3]', 's4[CA^3CF]', 's4[CA^2CF^2]', 's4[CACF^3]', 's4[CF^4]']
   protected components touched: ['s3[CA^2CF]', 's4[CA^2CF^2]', 's4[CA^3CF]']
   invariant: (6) s3[CA^2CF] + (1) s4[CA^3CF]  =  -552
   invariant: (-28) s3[CA^2CF] + (1) s4[CA^2CF^2]  =  1440
   invariant: (24) s3[CA^2CF] + (-4) s3[CACF^2] + (1) s4[CACF^3]  =  -1056
   invariant: (1) s4[dFA]  =  1152

(x4) m = x0 + xA C_A/C_F, y degree one, h = w C_F: 5 unknowns, rank 5, tests left 3
   components touched: ['s3[CA^2CF]', 's3[CACF^2]', 's3[CF^3]', 's4[CA^3CF]', 's4[CA^2CF^2]', 's4[CACF^3]', 's4[CF^4]']
   protected components touched: ['s3[CA^2CF]', 's4[CA^2CF^2]', 's4[CA^3CF]']
   invariant: (6) s3[CA^2CF] + (1) s4[CA^3CF]  =  -552
   invariant: (-28) s3[CA^2CF] + (1) s4[CA^2CF^2]  =  1440
   invariant: (1) s4[dFA]  =  1152

s4[CACF^3] - 4 s3[CACF^2] in the complete results: -3264 - 4*( -192 ) = -2496
   shift of the combination in class (1): 0
   shift of the combination in class (2): 96*xA
   shift of the combination in class (x1): 96*xA
   shift of the combination in class (x2): 0
   shift of the combination in class (x3): 24*w
   shift of the combination in class (x4): 24*(w + 4*xA)

(3) m and y arbitrary group functions: Jacobian of (dS_3, dS_4) in (m, y) = [[96*C_F**3, 4*C_F**2], [480*C_F**4, 16*C_F**3]]  determinant -384*C_F**6
   SU(3): C_F = 4/3, determinant -524288/243
   QED: C_F = 1, determinant -384
   SO(5) vector: C_F = 1, determinant -384
   Sp(4) defining: C_F = 5/4, determinant -46875/32
   G2 7-dim: C_F = 1, determinant -384
   with S_3, S_4 complete, m and y are fixed group by group and no component of S_3, S_4 is a test.

mutation (16 y C_F^3 -> 12 y C_F^3): shift of s4[CACF^3] - 4 s3[CACF^2] in class (1) = -4*yA (must be nonzero)


==> anc/numbers/deposit/R6/C12/n2b_classes.py <==
"""
n2b_classes.py  (C12 of the R6 plan; modified copy of deposit/R4/norm/n2b_test_count.py, kept in orig/)

Same closed forms as n2b_test_count.py (shifts of n1_shifts.py):
  delta S_3 = 96 m C_F^3 + 4 y C_F^2,   delta S_4 = 480 m C_F^4 + 16 y C_F^3,
  m = c_+ - l_+,  y = d - k_P/zeta_2 + 2e  (units zeta_2).
Changes against the original: the colour classes of m and y are listed separately, the rank is computed
for each class, the residual linear relations (tests) are printed explicitly as left null vectors of the
Jacobian, and the combination s_{4,C_F^3 C_A} - 4 s_{3,C_F^2 C_A} is evaluated with its shifts.
Extra classes (beyond the plan) show which colour classes reach the four components named in Sect. 3:
m with C_A^2/C_F^2, y with C_A^2/C_F, and the channel-mixing quark-pair term h (F_A^+)^2 with h = w C_F,
whose shifts dS_3 = -4 h b_A^2 and dS_4 = -16 h b_A^2 (b_A - C_A) are recomputed in c12_recount.gp.
"""
import sympy as sp
CA, CF, dFA = sp.symbols('C_A C_F dFA')
x0, xA, xAA, yA, yF, yAA, w = sp.symbols('x0 xA xAA yA yF yAA w')
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
mon3 = [CA**2 * CF, CA * CF**2, CF**3]; mon4 = [CA**3 * CF, CA**2 * CF**2, CA * CF**3, CF**4, dFA]
names = ['s3[CA^2CF]', 's3[CACF^2]', 's3[CF^3]', 's4[CA^3CF]', 's4[CA^2CF^2]', 's4[CACF^3]', 's4[CF^4]', 's4[dFA]']
bA = CF - CA / 2

def comps(e, mons):
    P = sp.Poly(sp.expand(e), CA, CF, dFA)
    return [P.coeff_monomial(mm) for mm in mons]

data = comps(S3, mon3) + comps(S4, mon4)
print('complete-result components of S_3, S_4 (units zeta_2):')
for n_, v in zip(names, data):
    print(f'   {n_:14s} {v}')

def shifts(m, y, h=0):
    d3 = 96 * m * CF**3 + 4 * y * CF**2 - 4 * h * bA**2
    d4 = 480 * m * CF**4 + 16 * y * CF**3 - 16 * h * bA**2 * (bA - CA)
    return comps(d3, mon3) + comps(d4, mon4)

classes = [
    ('(1) m number, y degree one', x0, yA * CA + yF * CF, 0, [x0, yA, yF]),
    ('(2) m = x0 + xA C_A/C_F, y degree one', x0 + xA * CA / CF, yA * CA + yF * CF, 0, [x0, xA, yA, yF]),
    ('(x1) m with C_A^2/C_F^2 part, y degree one', x0 + xA * CA / CF + xAA * CA**2 / CF**2, yA * CA + yF * CF, 0,
     [x0, xA, xAA, yA, yF]),
    ('(x2) m number, y with C_A^2/C_F part', x0, yA * CA + yF * CF + yAA * CA**2 / CF, 0, [x0, yA, yF, yAA]),
    ('(x3) m number, y degree one, channel-mixing h = w C_F', x0, yA * CA + yF * CF, w * CF, [x0, yA, yF, w]),
    ('(x4) m = x0 + xA C_A/C_F, y degree one, h = w C_F', x0 + xA * CA / CF, yA * CA + yF * CF, w * CF,
     [x0, xA, yA, yF, w]),
]
protected = {'s3[CA^2CF]', 's4[CA^3CF]', 's4[CA^2CF^2]', 's4[dFA]'}
for label, m, y, h, unk in classes:
    sh = shifts(m, y, h)
    J = sp.Matrix([[sp.diff(e, u) for u in unk] for e in sh])
    r = J.rank()
    touched = [n_ for n_, row in zip(names, J.tolist()) if any(v != 0 for v in row)]
    # left null space: combinations of the 8 components unchanged by every unknown
    null = J.T.nullspace()
    print(f'\n{label}: {len(unk)} unknowns, rank {r}, tests left {8 - r}')
    print('   components touched:', touched)
    print('   protected components touched:', sorted(set(touched) & protected))
    for v in null:
        combo = ' + '.join(f'({sp.nsimplify(c)}) {n_}' for c, n_ in zip(v, names) if c != 0)
        val = sum(c * d for c, d in zip(v, data))
        print(f'   invariant: {combo}  =  {sp.nsimplify(val)}')

# the fifth combination of class (1) and its shifts in every class
comb = lambda vec: vec[5] - 4 * vec[1]
print('\ns4[CACF^3] - 4 s3[CACF^2] in the complete results:', data[5], '- 4*(', data[1], ') =', comb(data))
for label, m, y, h, unk in classes:
    print(f'   shift of the combination in class {label.split()[0]}: {sp.factor(comb(shifts(m, y, h)))}')

# arbitrary group functions: two equations (S_3, S_4) for two unknowns (m, y) in each group
mm, yy = sp.symbols('m y')
J2 = sp.Matrix([[96 * CF**3, 4 * CF**2], [480 * CF**4, 16 * CF**3]])
print('\n(3) m and y arbitrary group functions: Jacobian of (dS_3, dS_4) in (m, y) =', J2.tolist(),
      ' determinant', sp.factor(J2.det()))
for gname, cf in (('SU(3)', sp.Rational(4, 3)), ('QED', 1), ('SO(5) vector', sp.Rational(1, 1)),
                  ('Sp(4) defining', sp.Rational(5, 4)), ('G2 7-dim', 1)):
    print(f'   {gname}: C_F = {cf}, determinant {J2.det().subs(CF, cf)}')
print('   with S_3, S_4 complete, m and y are fixed group by group and no component of S_3, S_4 is a test.')

# mutation: with the y shift of S_4 changed from 16 y C_F^3 to 12 y C_F^3 the combination must stop being invariant
def shifts_mut(m, y):
    d3 = 96 * m * CF**3 + 4 * y * CF**2
    d4 = 480 * m * CF**4 + 12 * y * CF**3
    return comps(d3, mon3) + comps(d4, mon4)
print('\nmutation (16 y C_F^3 -> 12 y C_F^3): shift of s4[CACF^3] - 4 s3[CACF^2] in class (1) =',
      sp.factor(comb(shifts_mut(x0, yA * CA + yF * CF))), '(must be nonzero)')


==> anc/numbers/deposit/R6/C12/n2b_test_count_copy.out <==
m, y free: 8 colour components, 4 unknowns, rank 4, solution [{x0: 0, xA: 0, yA: 0, yF: 0}], components left as tests: 4
   components touched by the unknowns: ['C_A*C_F**2', 'C_F**3', 'C_A*C_F**3', 'C_F**4']
m, y and rho free: 8 colour components, 5 unknowns, rank 5, solution [{rho: 1, x0: 0, xA: 0, yA: 0, yF: 0}], components left as tests: 3
   components touched by the unknowns: ['C_A**2*C_F', 'C_A*C_F**2', 'C_F**3', 'C_A**3*C_F', 'C_A**2*C_F**2', 'C_A*C_F**3', 'C_F**4', 'dFA']


==> anc/numbers/deposit/R6/C12/n2b_test_count_copy.py <==
"""
n2b_test_count.py  (strand NORMALIZATION, R4): how many colour components of S_3 and S_4 remain as tests when
m = c_+ - l_+ = x0 + xA C_A/C_F and y = d - kP + 2e = yA C_A + yF C_F are free (closed forms of n1_shifts.py),
with and without the coefficient -12 of eq. (S) scaled by a number rho.  The n_f structure is left out because
the NNLL zeta_2 poles of the complete results carry no n_f (paper, l. 286 and 2087).
Colour components: S_3 in {C_A^2 C_F, C_A C_F^2, C_F^3}, S_4 in {C_A^3 C_F, C_A^2 C_F^2, C_A C_F^3, C_F^4, dFA}.
"""
import sympy as sp
CA, CF, dFA, x0, xA, yA, yF, rho = sp.symbols('C_A C_F dFA x0 xA yA yF rho')
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
m = x0 + xA * CA / CF; y = yA * CA + yF * CF
d3 = sp.expand(96 * m * CF**3 + 4 * y * CF**2); d4 = sp.expand(480 * m * CF**4 + 16 * y * CF**3)
mon3 = [CA**2 * CF, CA * CF**2, CF**3]; mon4 = [CA**3 * CF, CA**2 * CF**2, CA * CF**3, CF**4, dFA]
def comps(e, mons):
    P = sp.Poly(sp.expand(e), CA, CF, dFA)
    return [P.coeff_monomial(mm) for mm in mons]
for label, withrho in (('m, y free', False), ('m, y and rho free', True)):
    r = rho if withrho else 1
    eqs = comps((r - 1) * S3 + d3, mon3) + comps((r - 1) * S4 + d4, mon4)
    unknowns = [x0, xA, yA, yF] + ([rho] if withrho else [])
    J = sp.Matrix([[sp.diff(e, u) for u in unknowns] for e in eqs])
    sol = sp.solve(eqs, unknowns, dict=True)
    print(f'{label}: 8 colour components, {len(unknowns)} unknowns, rank {J.rank()}, solution {sol}, components left as tests: {8 - J.rank()}')
    print('   components touched by the unknowns:', [str(mm) for mm, row in zip(mon3 + mon4, J.tolist()) if any(v != 0 for v in row)])


==> anc/numbers/deposit/R6/C12/n3_amp_ell_CA.out <==
data, zeta2 Lt^(2L-2), singlet(+), normalized (C_A^L .. C_F^L): {1: [0, 13/2], 2: [-15, 48, -41], 3: [12, -58, 84, -451/12]}
LL check L=1: equations minus data = 0
LL check L=2: equations minus data = 0
LL check L=3: equations minus data = 0
equations, L=1: [p_A - r_A - 6, 12*alpha + 24*be + 12*l + p_F - r_F + 21/2]
equations, L=2: [-15, k_A + 2*p_A - r_A + 36, 24*alpha + 72*be + k_F + 48*l + 2*p_F - r_F - 15]
equations, L=3: [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 10*alpha + 40*be + 2*k_F/3 + 30*l + p_F - r_F/3 - 85/4]
adjoint(+) constants l, be of the adjoint channel do not enter: True

C_F-free components (no constant enters): L=2 C_A^2 -15  L=3 C_A^3, C_A^2 C_F 12 -58   data -15 12 -58
C_A parts: one-loop C_A and two-loop C_A C_F fix {k_A: 6 - p_A, r_A: p_A - 6} ; three-loop C_A C_F^2 predicted 84  data 84

C_F parts:
  strand parametrization (be = alpha = 0): after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (6*l + 1)/3 = 0
     -> l = [-1/6]
  with the pi^2 w^2 Born part be free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (6*l + 1)/3 = 0
  with the signature-factor normalization alpha free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (-6*alpha + 6*l + 1)/3 = 0
  with be and alpha free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (-6*alpha + 6*l + 1)/3 = 0
  invariance of the C_F^3 condition under (alpha, l, be) -> (alpha + t, l + t, be - t): True

one-loop C_F component: 12*alpha + 24*be + 12*l + p_F - r_F + 21/2   data 13/2
two-loop C_F^2 component: 24*alpha + 72*be + k_F + 48*l + 2*p_F - r_F - 15   data -41
three-loop C_F^3 component: 10*alpha + 40*be + 2*k_F/3 + 30*l + p_F - r_F/3 - 85/4   data -451/12

mutation psi^+ x 2: two-loop C_A^2 component becomes -30 (must differ from -15)

with Lt-dependent scalar map terms s2 z2 a^2 Lt^2 C_F^2 and s3 z2 a^3 Lt^4 C_F^3 (be = alpha = 0):
  C_F-free components unchanged: True
  three-loop C_F^3 condition: (6*l + s2 + 3*s3 + 1)/3 = 0   (l is fixed only if s2 = s3 = 0)

C12: l_+ = l0 + lA C_A/C_F, alpha = a0 + aA C_A/C_F, be = b0 + bAx C_A/C_F
   equations, L=1: [12*aA + 24*bAx + 12*lA + p_A - r_A - 6, 12*a0 + 24*b0 + 12*l0 + p_F - r_F + 21/2]
   equations, L=2: [-15, 24*aA + 72*bAx + k_A + 48*lA + 2*p_A - r_A + 36, 24*a0 + 72*b0 + k_F + 48*l0 + 2*p_F - r_F - 15]
   equations, L=3: [12, -58, 10*aA + 40*bAx + 2*k_A/3 + 30*lA + p_A - r_A/3 + 78, 10*a0 + 40*b0 + 2*k_F/3 + 30*l0 + p_F - r_F/3 - 85/4]
   one-loop C_A and two-loop C_A C_F fix {k_A: -12*aA - 48*bAx - 36*lA - p_A + 6, r_A: 12*aA + 24*bAx + 12*lA + p_A - 6}
   three-loop C_A C_F^2 coefficient then = -2*aA + 2*lA + 84    data 84    difference -2*aA + 2*lA
   C_F-free components unchanged by the C_A/C_F parts: [True, True, True]
   mutation (l removed from the three-loop amplitude only): C_A C_F^2 coefficient = -2*aA - 28*lA + 84 (must differ)


==> anc/numbers/deposit/R6/C12/n3_amp_ell_CA.py <==
"""
n3_amp_ell_CA.py  (C12: modified copy of deposit/R4/norm/n3_amplitude_ell.py; the added block at the end
puts C_A/C_F parts into l_+, alpha and be and recomputes the three-loop C_A C_F^2 coefficient)

ORIGINAL HEADER: n3_amplitude_ell.py  (strand NORMALIZATION, R4; own code, SymPy only; it does not import the amp_test programs)

Question: the amplitude strand found l_{1+} = -1/6 from the three-loop C_F^3 coefficient "within its
parametrization".  Recompute this, and find which combination of NNLL constants the amplitude data fix once
the parametrization is widened by constants of the same (NNLL) order.

Amplitude of eq. (system) in SU(N), region s_r > 0, positive signature, singlet channel, normalized to its
Born 2 b_1 = 2 C_F:  A_1^+(Lt) = Res_{w=0} e^{w Lt} eta^+(w) (1 + alpha pi^2 w^2) F_1^+(w) / (2 C_F),
eta^+ = cos(pi w/2) (paper, sect. 2), alpha = a change of the common normalization of the signature factors
(0 in the paper).  Scalar map of the amplitude strand: H = exp(-r z2 a) A, r = r_A C_A + r_F C_F.

Constants of the singlet(+) equation, all NNLL:
   p   : Born correction of relative order a,   2 a b_1 (1 + p z2 a),        p  = p_A C_A + p_F C_F
   kP  : quark-pair correction of relative order a, (1 + kP z2 a) (F_1^+)^2, kP = k_A C_A + k_F C_F
   l   : quark-pair weight (1 + l pi^2 w^2)                                  (the paper's l_+)
   be  : pi^2 w^2 part of the Born term, 2 a b_1 (1 + be pi^2 w^2)           (0 in the paper)
Data: the Wolfram table of the DATA strand, ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt, read here
directly: singlet, sigma = +, coefficient of zeta_2 Lt^(2L-2), L = 1, 2, 3, divided by the tree -2 C_F.
"""
import re, sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C12')   # copy of nsolver.py
from nsolver import add, scal, mul, deriv, wshift, PHI, PSI, PI2W2, ONE

N = sp.symbols('N', positive=True)
CF = (N**2 - 1) / (2 * N); CA = N
Lt = sp.Symbol('Lt')
pA, pF, kA, kF, rA, rF, l, be, alpha = sp.symbols('p_A p_F k_A k_F r_A r_F l be alpha')
lA_, beA_ = sp.symbols('lAdjPlus beAdjPlus')     # adjoint(+) constants, to show that they do not enter
G = {'C': [0, N], 'b': [CF, -1 / (2 * N)], 'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]}

def solve_amp(nmax=4, kappa=1, psc=1):
    C, b, T = G['C'], G['b'], G['T']
    p = pA * CA + pF * CF; kP = kA * CA + kF * CF
    lw = {(0, '+'): l, (1, '+'): lA_}; bew = {(0, '+'): be, (1, '+'): beA_}
    psi = {'+': scal(psc, PSI['+']), '-': PSI['-']}
    F = {t: {m: [None, None] for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(2):
                if m == 1:
                    rhs = add(scal(2 * b[R], ONE), scal(2 * b[R] * bew.get((R, t), 0), PI2W2))
                else:
                    rhs = {}
                    if m == 2 and (R, t) == (0, '+'):
                        rhs = add(rhs, {(0, 1): 2 * b[R] * p})
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, scal(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                    sq = {}
                    for k in range(1, m):
                        sq = add(sq, mul(F[t][k][R], F[t][m - k][R]))
                    rhs = add(rhs, mul(add(ONE, scal(lw.get((R, t), 0), PI2W2)), sq))
                    if (R, t) == (0, '+') and m >= 3:
                        sq1 = {}
                        for k in range(1, m - 1):
                            sq1 = add(sq1, mul(F[t][k][R], F[t][m - 1 - k][R]))
                        rhs = add(rhs, mul({(0, 1): kP}, sq1))
                    s = {}
                    for Rp in range(2):
                        if T[R][Rp] != 0:
                            s = add(s, scal(T[R][Rp], F[u][m - 1][Rp]))
                    rhs = add(rhs, scal(2 * kappa, mul(psi[t], s)))
                F[t][m][R] = wshift(rhs, -1)
    return F

def kernel(kmax=12):
    """e^{w Lt} cos(pi w/2) (1 + alpha pi^2 w^2) as a series {(k, z)}: cos = 1 - (3/4) z2 w^2 + O(z2^2)"""
    ker = {}
    for k in range(0, kmax):
        ker[(k, 0)] = Lt**k / sp.factorial(k)
        c1 = 0
        if k >= 2:
            c1 = (sp.Rational(-3, 4) + 6 * alpha) * Lt**(k - 2) / sp.factorial(k - 2)
        if c1 != 0:
            ker[(k, 1)] = c1
    return ker

def amplitude(F, m):
    """normalized singlet(+) amplitude at order a^m (loop order L = m - 1): residue of kernel * F"""
    ker = kernel()
    prod = mul(ker, F['+'][m][0])
    out = 0
    for (k, z), v in prod.items():
        if k == -1:
            out += v * (sp.Symbol('zeta2') if z else 1)
    return sp.expand(out / (2 * CF))

def decomp(expr, L):
    cs = sp.symbols(f'c0:{L + 1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(sp.expand(ans - expr)))
    eqs = sp.Poly(sp.expand(num), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1
    return [sp.simplify(sol[0].get(cc, cc)) for cc in cs]

# ---------------------------------------------------------------- data
Nc, Nf = sp.symbols('Nc Nf')
data = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [q.strip() for q in line.split('|')]
    mm = re.match(r'sig\+ singlet L=(\d)', parts[0])
    if not mm:
        continue
    pw = int(parts[1].replace('Ltil^', ''))
    data[(int(mm.group(1)), pw, parts[2])] = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf}).subs(Nc, N)
tree = data[(0, 0, '1')]
assert sp.simplify(tree + 2 * CF) == 0
dz = {L: decomp(sp.simplify(data[(L, 2 * L - 2, 'z2')] / tree), L) for L in (1, 2, 3)}
dLL = {L: sp.simplify(data[(L, 2 * L, '1')] / tree) for L in (1, 2, 3)}
print('data, zeta2 Lt^(2L-2), singlet(+), normalized (C_A^L .. C_F^L):', dz)

# ---------------------------------------------------------------- equations
F = solve_amp()
z2 = sp.Symbol('zeta2')
r = rA * CA + rF * CF
A = {L: amplitude(F, L + 1) for L in (0, 1, 2, 3)}
assert sp.simplify(A[0] - 1) == 0
# scalar map exp(-r z2 a): H_L = sum_j A_{L-j} (-r z2)^j / j!
H = {L: sp.expand(sum(A[L - j] * (-r * z2)**j / sp.factorial(j) for j in range(L + 1))) for L in (1, 2, 3)}
for L in (1, 2, 3):
    ll = sp.simplify(sp.expand(H[L]).coeff(z2, 0).coeff(Lt, 2 * L) - dLL[L])
    print(f'LL check L={L}: equations minus data = {ll}')
eq = {L: decomp(sp.expand(H[L]).coeff(z2, 1).coeff(Lt, 2 * L - 2), L) for L in (1, 2, 3)}
for L in (1, 2, 3):
    print(f'equations, L={L}:', [sp.expand(v) for v in eq[L]])
    for v in eq[L]:
        assert not v.has(lA_) and not v.has(beA_), 'adjoint(+) constant entered'
print('adjoint(+) constants l, be of the adjoint channel do not enter: True')

# ---------------------------------------------------------------- fits
print('\nC_F-free components (no constant enters): L=2 C_A^2', eq[2][0], ' L=3 C_A^3, C_A^2 C_F', eq[3][0], eq[3][1],
      '  data', dz[2][0], dz[3][0], dz[3][1])
solA = sp.solve([eq[1][0] - dz[1][0], eq[2][1] - dz[2][1]], [rA, kA], dict=True)[0]
print('C_A parts: one-loop C_A and two-loop C_A C_F fix', solA, '; three-loop C_A C_F^2 predicted',
      sp.simplify(eq[3][2].subs(solA)), ' data', dz[3][2])
# C_F parts, four widenings
def cf_fit(fix, label):
    e1 = (eq[1][1] - dz[1][1]).subs(fix); e2 = (eq[2][2] - dz[2][2]).subs(fix); e3 = (eq[3][3] - dz[3][3]).subs(fix)
    sol = sp.solve([e1, e2], [rF, kF], dict=True)[0]
    cond = sp.factor(sp.expand(e3.subs(sol)))
    print(f'  {label}: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  {cond} = 0')
    return cond
print('\nC_F parts:')
c0 = cf_fit({be: 0, alpha: 0}, 'strand parametrization (be = alpha = 0)')
print('     -> l =', sp.solve(c0, l))
c1 = cf_fit({alpha: 0}, 'with the pi^2 w^2 Born part be free')
c2 = cf_fit({be: 0}, 'with the signature-factor normalization alpha free')
c3 = cf_fit({}, 'with be and alpha free')
# invariance under the change of common signature-factor normalization: (alpha, l, be) -> (alpha + t, l + t, be - t)
tt = sp.Symbol('t')
print('  invariance of the C_F^3 condition under (alpha, l, be) -> (alpha + t, l + t, be - t):',
      sp.simplify(c3.subs({alpha: alpha + tt, l: l + tt, be: be - tt}, simultaneous=True) - c3) == 0)

# one-loop and two-loop C_F parts in terms of the constants (for the report)
print('\none-loop C_F component:', sp.expand(eq[1][1]), '  data', dz[1][1])
print('two-loop C_F^2 component:', sp.expand(eq[2][2]), '  data', dz[2][2])
print('three-loop C_F^3 component:', sp.expand(eq[3][3]), '  data', dz[3][3])
# mutation: psi^+ scaled by 2 must change the C_F-free components
Fm = solve_amp(psc=2)
Am = amplitude(Fm, 3)
print('\nmutation psi^+ x 2: two-loop C_A^2 component becomes', decomp(sp.expand(Am).coeff(z2, 1).coeff(Lt, 2), 2)[0], '(must differ from -15)')

# ---------------------------------------------------------------- Lt-dependent scalar terms in the map (excluded by condition 3)
# H = exp(-r z2 a + s2 z2 a^2 Lt^2 C_F^2 + s3 z2 a^3 Lt^4 C_F^3) A : such terms do not touch the C_F-free components
s2, s3 = sp.symbols('s2 s3')
Hs = {}
for L in (1, 2, 3):
    tot = 0
    # expansion of exp(X) to first order in z2: X = z2 (-r a + s2 a^2 Lt^2 CF^2 + s3 a^3 Lt^4 CF^3)
    Xc = {1: -r, 2: s2 * Lt**2 * CF**2, 3: s3 * Lt**4 * CF**3}
    tot = A[L] + sum(z2 * Xc[j] * A[L - j].subs(z2, 0) for j in range(1, L + 1))
    Hs[L] = sp.expand(tot)
eqs = {L: decomp(sp.expand(Hs[L]).coeff(z2, 1).coeff(Lt, 2 * L - 2), L) for L in (1, 2, 3)}
print('\nwith Lt-dependent scalar map terms s2 z2 a^2 Lt^2 C_F^2 and s3 z2 a^3 Lt^4 C_F^3 (be = alpha = 0):')
print('  C_F-free components unchanged:', eqs[2][0] == eq[2][0] and eqs[3][0] == eq[3][0] and eqs[3][1] == eq[3][1])
e1 = (eqs[1][1] - dz[1][1]).subs({be: 0, alpha: 0}); e2 = (eqs[2][2] - dz[2][2]).subs({be: 0, alpha: 0}); e3 = (eqs[3][3] - dz[3][3]).subs({be: 0, alpha: 0})
sol = sp.solve([e1, e2], [rF, kF], dict=True)[0]
print('  three-loop C_F^3 condition:', sp.factor(sp.expand(e3.subs(sol))), '= 0   (l is fixed only if s2 = s3 = 0)')


# ---------------------------------------------------------------- C12 addition: C_A/C_F parts of l_+, alpha, be
l0, lA, a0, aA, b0, bAx = sp.symbols('l0 lA a0 aA b0 bAx')
subsCA = {l: l0 + lA * CA / CF, alpha: a0 + aA * CA / CF, be: b0 + bAx * CA / CF}
eqCA = {L: decomp(sp.expand(sp.expand(H[L]).coeff(z2, 1).coeff(Lt, 2 * L - 2).subs(subsCA)), L) for L in (1, 2, 3)}
print('\nC12: l_+ = l0 + lA C_A/C_F, alpha = a0 + aA C_A/C_F, be = b0 + bAx C_A/C_F')
for L in (1, 2, 3):
    print(f'   equations, L={L}:', [sp.expand(v) for v in eqCA[L]])
solA2 = sp.solve([eqCA[1][0] - dz[1][0], eqCA[2][1] - dz[2][1]], [rA, kA], dict=True)[0]
pred84 = sp.expand(eqCA[3][2].subs(solA2))
print('   one-loop C_A and two-loop C_A C_F fix', solA2)
print('   three-loop C_A C_F^2 coefficient then =', pred84, '   data', dz[3][2], '   difference', sp.expand(pred84 - dz[3][2]))
print('   C_F-free components unchanged by the C_A/C_F parts:',
      [sp.simplify(eqCA[2][0] - eq[2][0]) == 0, sp.simplify(eqCA[3][0] - eq[3][0]) == 0, sp.simplify(eqCA[3][1] - eq[3][1]) == 0])
# mutation: drop the l-dependence of the three-loop amplitude (l -> 0 at L = 3 only) must change the shift
pred_mut = sp.expand(decomp(sp.expand(sp.expand(H[3]).coeff(z2, 1).coeff(Lt, 4).subs(l, 0).subs(subsCA)), 3)[2].subs(solA2))
print('   mutation (l removed from the three-loop amplitude only): C_A C_F^2 coefficient =', pred_mut, '(must differ)')


==> anc/numbers/deposit/R6/C12/nsolver.py <==
"""
nsolver.py  (strand NORMALIZATION, R4; written from paper.tex eqs. (system), (phases), (psiminus), (psiplus),
(equations-cplus) and (S) of draft v2, without reusing p02_pminus_quartic.py or the amp_test solvers)

Fixed-coupling equations, order by order in a, at first order in zeta_2 (pi^2 -> 6 zeta_2, zeta_2^2 dropped):

  w F_R^t = 2 b_R (1 + be_{Rt} pi^2 w^2)                         Born term, with an optional pi^2 w^2 part be
          + 2 C_R [ dF_R^t/dw + phi^t F_R^t ]                     Sudakov term
          + (1 + l_{Rt} pi^2 w^2) (F_R^t)^2                        quark-pair term with weight l
          + kP_{Rt} zeta_2 a (F_R^t)^2                             optional pair correction of relative order a
          + 2 kappa psi^t sum_R' [T_rc]_{RR'} F_R'^{-t}            signature-changing term

  phi^+ = -(pi/2) tan(pi w/2) = -(3/2) z2 w,   phi^- = (pi/2) cot(pi w/2) = 1/w - (1/2) z2 w,
  psi^+ = -pi tan(pi w/2)     = -3 z2 w,       psi^- = pi cot(pi w/2)     = 2/w - z2 w.

  P^+ = (1 + c pi^2 w^2 + d zeta_2 a) F_1^+ + e zeta_2 a w       (c: the paper's c_+; d, e optional map terms)
  S   = P^+ (P^+ - w) + 2 a b_1,   b_1 = C_F.
  S_n = zeta_2 coefficient of a^n w^(4-2n) in S.

A series is a dict {(k, z): coefficient} for w^k zeta_2^z, z in {0, 1}; coefficients are SymPy expressions
(rational in the group data and linear in the free constants at this order).
"""
import sympy as sp

def _trunc(d):
    out = {}
    for k, v in d.items():
        v = sp.expand(v)
        if v != 0 and k[1] <= 1:
            out[k] = v
    return out

def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return _trunc(out)

def scal(s, d):
    return _trunc({k: s * v for k, v in d.items()})

def mul(A, B):
    out = {}
    for (i, zi), u in A.items():
        for (j, zj), v in B.items():
            z = zi + zj
            if z > 1:
                continue
            out[(i + j, z)] = out.get((i + j, z), 0) + u * v
    return _trunc(out)

def deriv(d):
    return _trunc({(k - 1, z): k * v for (k, z), v in d.items() if k != 0})

def wshift(d, s):
    return _trunc({(k + s, z): v for (k, z), v in d.items()})

PHI = {'+': {(1, 1): sp.Rational(-3, 2)}, '-': {(-1, 0): sp.Integer(1), (1, 1): sp.Rational(-1, 2)}}
PSI = {'+': {(1, 1): sp.Integer(-3)}, '-': {(-1, 0): sp.Integer(2), (1, 1): sp.Integer(-1)}}
PI2W2 = {(2, 1): sp.Integer(6)}          # pi^2 w^2 = 6 zeta_2 w^2
ONE = {(0, 0): sp.Integer(1)}

def solve(group, nmax, kappa=1, l=None, be=None, kP=None, psiplus_scale=1):
    """group: dict with 'C' (list of Casimirs per channel), 'b' (Born weights), 'T' (matrix T_rc),
    channel 0 = singlet.  l, be, kP: dicts {(R, t): value} (default 0).  Returns F[t][n][R] as series."""
    C, b, T = group['C'], group['b'], group['T']
    n = len(C)
    l = l or {}; be = be or {}; kP = kP or {}
    psi = {'+': scal(psiplus_scale, PSI['+']), '-': PSI['-']}
    F = {t: {m: [None] * n for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(n):
                rhs = {}
                if m == 1:
                    rhs = add(scal(2 * b[R], ONE), scal(2 * b[R] * be.get((R, t), 0), PI2W2))
                else:
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, scal(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                    sq = {}
                    for k in range(1, m):
                        sq = add(sq, mul(F[t][k][R], F[t][m - k][R]))
                    wt = add(ONE, scal(l.get((R, t), 0), PI2W2))
                    rhs = add(rhs, mul(wt, sq))
                    if m >= 3 and kP.get((R, t), 0) != 0:
                        sq1 = {}
                        for k in range(1, m - 1):
                            sq1 = add(sq1, mul(F[t][k][R], F[t][m - 1 - k][R]))
                        rhs = add(rhs, mul({(0, 1): kP[(R, t)]}, sq1))
                    s = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            s = add(s, scal(T[R][Rp], F[u][m - 1][Rp]))
                    rhs = add(rhs, scal(2 * kappa, mul(psi[t], s)))
                F[t][m][R] = wshift(rhs, -1)
    return F

def S_coeffs(group, F, nmax, c=0, d=0, e=0):
    """S = P(P - w) + 2 a b_1 with P = (1 + c pi^2 w^2 + d z2 a) F_1^+ + e z2 a w.
    Returns {n: {(k, z): coeff}} for the coefficient of a^n."""
    b1 = group['b'][0]
    P = {}
    for m in range(1, nmax + 1):
        P[m] = mul(add(ONE, scal(c, PI2W2)), F['+'][m][0])
        if m >= 2 and d != 0:
            P[m] = add(P[m], mul({(0, 1): d}, F['+'][m - 1][0]))
        if m == 1 and e != 0:
            P[m] = add(P[m], {(1, 1): e})
    S = {}
    for m in range(1, nmax + 1):
        s = scal(-1, wshift(P[m], 1))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, scal(2 * b1, ONE))
        S[m] = s
    return S

def Sn(S, n):
    """zeta_2 part of the coefficient of a^n w^(4-2n)"""
    return sp.expand(S[n].get((4 - 2 * n, 1), 0))

def poles_below_nnll(S, n):
    """LL and NLL coefficients of a^n in S (w^(2-2n) and w^(3-2n)), both zeta orders; must vanish."""
    return [sp.expand(S[n].get((2 - 2 * n, z), 0)) for z in (0, 1)] + \
           [sp.expand(S[n].get((3 - 2 * n, z), 0)) for z in (0, 1)]


==> anc/numbers/deposit/R6/C12/orig/n1_shifts.py <==
"""
n1_shifts.py  (strand NORMALIZATION, R4)

How S_1 ... S_5 change under the NNLL constants of the normalization: c (= c_+ of eq. (equations-cplus)),
the quark-pair weights l_{R,t} of every channel and signature, and a pi^2 w^2 part be_{R,t} of every Born term.
Also the order-a map terms d (P = (1 + d z2 a) F) and e (P = F + e z2 a w) and the pair correction kP of the
singlet(+) equation, for the classification of NNLL map terms.

(1) SU(N) with N symbolic, two channels (1, A).
(2) The 19 groups of ma_a/step5_five_loop/P1/color_data.json (group data only: Casimirs, Born weights, T_rc);
    every group is checked against the closed forms derived by hand:
      S_1 = -12 (c + be_{1+}) z2 C_F
      delta S_n = 6 (c - l_{1+}) z2 Cat_{n-1} (2 C_F)^n                    (n >= 2)
      d:   delta S_2 = -2 d z2 C_F,  delta S_n = d z2 Cat_{n-2} (2 C_F)^(n-1)   (n >= 3)
      e:   delta S_1 = -e z2,        delta S_n = 2 e z2 Cat_{n-2} (2 C_F)^(n-1) (n >= 2)
      kP:  delta S_n = -kP z2 Cat_{n-2} (2 C_F)^(n-1)                          (n >= 3)
    and every other constant (l, be of the adjoint channels and of the negative signature) drops out of
    S at first order in zeta_2.
(3) S_3, S_4 at zero constants against eqs. (S3), (S4) of the paper in every group.
"""
import json, sys, time
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/normalization')
from nsolver import solve, S_coeffs, Sn, poles_below_nnll

t0 = time.time()
NMAX = 5
c, d, e, kP = sp.symbols('c d e kP')
cat = lambda k: sp.catalan(k)

def params(nch):
    l = {(R, t): sp.Symbol(f'l_{R}{t}') for R in range(nch) for t in '+-'}
    be = {(R, t): sp.Symbol(f'be_{R}{t}') for R in range(nch) for t in '+-'}
    return l, be

def run(group, name, CF, CA, dFA):
    nch = len(group['C'])
    l, be = params(nch)
    F = solve(group, NMAX, l=l, be=be, kP={(0, '+'): kP})
    S = S_coeffs(group, F, NMAX, c=c, d=d, e=e)
    ok = True
    # poles below NNLL vanish (n >= 3, LL and NLL), with all constants on
    for n in range(3, NMAX + 1):
        pb = [sp.simplify(x) for x in poles_below_nnll(S, n)]
        if any(x != 0 for x in pb):
            ok = False; print(f'  {name}: LL/NLL pole of S at a^{n} nonzero: {pb}')
    s = {n: Sn(S, n) for n in range(1, NMAX + 1)}
    m = c - l[(0, '+')]
    pred = {1: -12 * (c + be[(0, '+')]) * CF - e}
    for n in range(2, NMAX + 1):
        pred[n] = 6 * m * cat(n - 1) * (2 * CF)**n + 2 * e * cat(n - 2) * (2 * CF)**(n - 1)
        pred[n] += (-2 * d * CF if n == 2 else d * cat(n - 2) * (2 * CF)**(n - 1))
        if n >= 3:
            pred[n] += -kP * cat(n - 2) * (2 * CF)**(n - 1)
    zero = {x: 0 for x in list(l.values()) + list(be.values()) + [c, d, e, kP]}
    s0 = {n: sp.simplify(s[n].subs(zero)) for n in s}
    for n in range(1, NMAX + 1):
        diff = sp.simplify(sp.expand(s[n] - s0[n] - pred[n]))
        if diff != 0:
            ok = False; print(f'  {name}: S_{n} shift differs from the closed form by {diff}')
    # which constants enter at all
    used = sorted({str(x) for n in s for x in s[n].free_symbols if x in zero})
    S3p = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
    S4p = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
    ok3 = sp.simplify(s0[3] - S3p) == 0
    ok4 = sp.simplify(s0[4] - S4p) == 0
    return ok and ok3 and ok4, s0, used, ok3, ok4

# ---------------------------------------------------------------- (1) SU(N), N symbolic
N = sp.symbols('N', positive=True)
CFs = (N**2 - 1) / (2 * N); CAs = N
SUN = {'C': [0, N], 'b': [CFs, -1 / (2 * N)],
       'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]}
dFAs = (N**2 - 1) * (N**2 + 6) / 48
ok, s0, used, ok3, ok4 = run(SUN, 'SU(N)', CFs, CAs, dFAs)
print('(1) SU(N), N symbolic, constants c, l_{R t}, be_{R t} (R = 1, A; t = +, -), d, e, kP_{1+}:')
print('    closed forms for S_1..S_5 hold:', ok, '  S_3, S_4 at zero constants = eqs. (S3), (S4):', ok3, ok4)
print('    constants that enter S_1..S_5 at all:', used)
for n in range(1, NMAX + 1):
    print(f'    S_{n}/z2 at zero constants = {sp.factor(s0[n])}')

# ---------------------------------------------------------------- (2) 19 groups
D = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))
allok = True
res = {}
for name, g in D.items():
    grp = {'C': [sp.Rational(x['C']) for x in g['channels']], 'b': [sp.Rational(x) for x in g['born']],
           'T': [[sp.Rational(x) for x in row] for row in g['Tsu']]}
    assert grp['C'][0] == 0 and grp['b'][0] == sp.Rational(g['C_R'])
    ok, s0, used, ok3, ok4 = run(grp, name, sp.Rational(g['C_R']), sp.Rational(g['C_A']), sp.Rational(g['dRdA_over_NR']))
    allok &= ok
    res[name] = {'ok': ok, 'S3_matches_eq_S3': ok3, 'S4_matches_eq_S4': ok4, 'S1..S5_at_zero': [str(s0[n]) for n in range(1, NMAX + 1)],
                 'constants_entering': used}
    print(f'(2) {name:5s} channels={len(grp["C"])}: closed forms and eqs. (S3), (S4): {ok};  constants entering: {used}')
print('(2) all 19 groups pass:', allok)
json.dump(res, open('PROJECT/ma_a/paper/revision/R4/normalization/n1_shifts.json', 'w'), indent=1)
print(f'time {time.time() - t0:.1f} s')


==> anc/numbers/deposit/R6/C12/orig/n2b_test_count.out <==
m, y free: 8 colour components, 4 unknowns, rank 4, solution [{x0: 0, xA: 0, yA: 0, yF: 0}], components left as tests: 4
   components touched by the unknowns: ['C_A*C_F**2', 'C_F**3', 'C_A*C_F**3', 'C_F**4']
m, y and rho free: 8 colour components, 5 unknowns, rank 5, solution [{rho: 1, x0: 0, xA: 0, yA: 0, yF: 0}], components left as tests: 3
   components touched by the unknowns: ['C_A**2*C_F', 'C_A*C_F**2', 'C_F**3', 'C_A**3*C_F', 'C_A**2*C_F**2', 'C_A*C_F**3', 'C_F**4', 'dFA']


==> anc/numbers/deposit/R6/C12/orig/n2b_test_count.py <==
"""
n2b_test_count.py  (strand NORMALIZATION, R4): how many colour components of S_3 and S_4 remain as tests when
m = c_+ - l_+ = x0 + xA C_A/C_F and y = d - kP + 2e = yA C_A + yF C_F are free (closed forms of n1_shifts.py),
with and without the coefficient -12 of eq. (S) scaled by a number rho.  The n_f structure is left out because
the NNLL zeta_2 poles of the complete results carry no n_f (paper, l. 286 and 2087).
Colour components: S_3 in {C_A^2 C_F, C_A C_F^2, C_F^3}, S_4 in {C_A^3 C_F, C_A^2 C_F^2, C_A C_F^3, C_F^4, dFA}.
"""
import sympy as sp
CA, CF, dFA, x0, xA, yA, yF, rho = sp.symbols('C_A C_F dFA x0 xA yA yF rho')
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
m = x0 + xA * CA / CF; y = yA * CA + yF * CF
d3 = sp.expand(96 * m * CF**3 + 4 * y * CF**2); d4 = sp.expand(480 * m * CF**4 + 16 * y * CF**3)
mon3 = [CA**2 * CF, CA * CF**2, CF**3]; mon4 = [CA**3 * CF, CA**2 * CF**2, CA * CF**3, CF**4, dFA]
def comps(e, mons):
    P = sp.Poly(sp.expand(e), CA, CF, dFA)
    return [P.coeff_monomial(mm) for mm in mons]
for label, withrho in (('m, y free', False), ('m, y and rho free', True)):
    r = rho if withrho else 1
    eqs = comps((r - 1) * S3 + d3, mon3) + comps((r - 1) * S4 + d4, mon4)
    unknowns = [x0, xA, yA, yF] + ([rho] if withrho else [])
    J = sp.Matrix([[sp.diff(e, u) for u in unknowns] for e in eqs])
    sol = sp.solve(eqs, unknowns, dict=True)
    print(f'{label}: 8 colour components, {len(unknowns)} unknowns, rank {J.rank()}, solution {sol}, components left as tests: {8 - J.rank()}')
    print('   components touched by the unknowns:', [str(mm) for mm, row in zip(mon3 + mon4, J.tolist()) if any(v != 0 for v in row)])


==> anc/numbers/deposit/R6/C12/orig/n3_amplitude_ell.out <==
data, zeta2 Lt^(2L-2), singlet(+), normalized (C_A^L .. C_F^L): {1: [0, 13/2], 2: [-15, 48, -41], 3: [12, -58, 84, -451/12]}
LL check L=1: equations minus data = 0
LL check L=2: equations minus data = 0
LL check L=3: equations minus data = 0
equations, L=1: [p_A - r_A - 6, 12*alpha + 24*be + 12*l + p_F - r_F + 21/2]
equations, L=2: [-15, k_A + 2*p_A - r_A + 36, 24*alpha + 72*be + k_F + 48*l + 2*p_F - r_F - 15]
equations, L=3: [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 10*alpha + 40*be + 2*k_F/3 + 30*l + p_F - r_F/3 - 85/4]
adjoint(+) constants l, be of the adjoint channel do not enter: True

C_F-free components (no constant enters): L=2 C_A^2 -15  L=3 C_A^3, C_A^2 C_F 12 -58   data -15 12 -58
C_A parts: one-loop C_A and two-loop C_A C_F fix {k_A: 6 - p_A, r_A: p_A - 6} ; three-loop C_A C_F^2 predicted 84  data 84

C_F parts:
  strand parametrization (be = alpha = 0): after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (6*l + 1)/3 = 0
     -> l = [-1/6]
  with the pi^2 w^2 Born part be free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (6*l + 1)/3 = 0
  with the signature-factor normalization alpha free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (-6*alpha + 6*l + 1)/3 = 0
  with be and alpha free: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  (-6*alpha + 6*l + 1)/3 = 0
  invariance of the C_F^3 condition under (alpha, l, be) -> (alpha + t, l + t, be - t): True

one-loop C_F component: 12*alpha + 24*be + 12*l + p_F - r_F + 21/2   data 13/2
two-loop C_F^2 component: 24*alpha + 72*be + k_F + 48*l + 2*p_F - r_F - 15   data -41
three-loop C_F^3 component: 10*alpha + 40*be + 2*k_F/3 + 30*l + p_F - r_F/3 - 85/4   data -451/12

mutation psi^+ x 2: two-loop C_A^2 component becomes -30 (must differ from -15)

with Lt-dependent scalar map terms s2 z2 a^2 Lt^2 C_F^2 and s3 z2 a^3 Lt^4 C_F^3 (be = alpha = 0):
  C_F-free components unchanged: True
  three-loop C_F^3 condition: (6*l + s2 + 3*s3 + 1)/3 = 0   (l is fixed only if s2 = s3 = 0)


==> anc/numbers/deposit/R6/C12/orig/n3_amplitude_ell.py <==
"""
n3_amplitude_ell.py  (strand NORMALIZATION, R4; own code, SymPy only; it does not import the amp_test programs)

Question: the amplitude strand found l_{1+} = -1/6 from the three-loop C_F^3 coefficient "within its
parametrization".  Recompute this, and find which combination of NNLL constants the amplitude data fix once
the parametrization is widened by constants of the same (NNLL) order.

Amplitude of eq. (system) in SU(N), region s_r > 0, positive signature, singlet channel, normalized to its
Born 2 b_1 = 2 C_F:  A_1^+(Lt) = Res_{w=0} e^{w Lt} eta^+(w) (1 + alpha pi^2 w^2) F_1^+(w) / (2 C_F),
eta^+ = cos(pi w/2) (paper, sect. 2), alpha = a change of the common normalization of the signature factors
(0 in the paper).  Scalar map of the amplitude strand: H = exp(-r z2 a) A, r = r_A C_A + r_F C_F.

Constants of the singlet(+) equation, all NNLL:
   p   : Born correction of relative order a,   2 a b_1 (1 + p z2 a),        p  = p_A C_A + p_F C_F
   kP  : quark-pair correction of relative order a, (1 + kP z2 a) (F_1^+)^2, kP = k_A C_A + k_F C_F
   l   : quark-pair weight (1 + l pi^2 w^2)                                  (the paper's l_+)
   be  : pi^2 w^2 part of the Born term, 2 a b_1 (1 + be pi^2 w^2)           (0 in the paper)
Data: the Wolfram table of the DATA strand, ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt, read here
directly: singlet, sigma = +, coefficient of zeta_2 Lt^(2L-2), L = 1, 2, 3, divided by the tree -2 C_F.
"""
import re, sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R4/normalization')
from nsolver import add, scal, mul, deriv, wshift, PHI, PSI, PI2W2, ONE

N = sp.symbols('N', positive=True)
CF = (N**2 - 1) / (2 * N); CA = N
Lt = sp.Symbol('Lt')
pA, pF, kA, kF, rA, rF, l, be, alpha = sp.symbols('p_A p_F k_A k_F r_A r_F l be alpha')
lA_, beA_ = sp.symbols('lAdjPlus beAdjPlus')     # adjoint(+) constants, to show that they do not enter
G = {'C': [0, N], 'b': [CF, -1 / (2 * N)], 'T': [[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]}

def solve_amp(nmax=4, kappa=1, psc=1):
    C, b, T = G['C'], G['b'], G['T']
    p = pA * CA + pF * CF; kP = kA * CA + kF * CF
    lw = {(0, '+'): l, (1, '+'): lA_}; bew = {(0, '+'): be, (1, '+'): beA_}
    psi = {'+': scal(psc, PSI['+']), '-': PSI['-']}
    F = {t: {m: [None, None] for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(2):
                if m == 1:
                    rhs = add(scal(2 * b[R], ONE), scal(2 * b[R] * bew.get((R, t), 0), PI2W2))
                else:
                    rhs = {}
                    if m == 2 and (R, t) == (0, '+'):
                        rhs = add(rhs, {(0, 1): 2 * b[R] * p})
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, scal(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                    sq = {}
                    for k in range(1, m):
                        sq = add(sq, mul(F[t][k][R], F[t][m - k][R]))
                    rhs = add(rhs, mul(add(ONE, scal(lw.get((R, t), 0), PI2W2)), sq))
                    if (R, t) == (0, '+') and m >= 3:
                        sq1 = {}
                        for k in range(1, m - 1):
                            sq1 = add(sq1, mul(F[t][k][R], F[t][m - 1 - k][R]))
                        rhs = add(rhs, mul({(0, 1): kP}, sq1))
                    s = {}
                    for Rp in range(2):
                        if T[R][Rp] != 0:
                            s = add(s, scal(T[R][Rp], F[u][m - 1][Rp]))
                    rhs = add(rhs, scal(2 * kappa, mul(psi[t], s)))
                F[t][m][R] = wshift(rhs, -1)
    return F

def kernel(kmax=12):
    """e^{w Lt} cos(pi w/2) (1 + alpha pi^2 w^2) as a series {(k, z)}: cos = 1 - (3/4) z2 w^2 + O(z2^2)"""
    ker = {}
    for k in range(0, kmax):
        ker[(k, 0)] = Lt**k / sp.factorial(k)
        c1 = 0
        if k >= 2:
            c1 = (sp.Rational(-3, 4) + 6 * alpha) * Lt**(k - 2) / sp.factorial(k - 2)
        if c1 != 0:
            ker[(k, 1)] = c1
    return ker

def amplitude(F, m):
    """normalized singlet(+) amplitude at order a^m (loop order L = m - 1): residue of kernel * F"""
    ker = kernel()
    prod = mul(ker, F['+'][m][0])
    out = 0
    for (k, z), v in prod.items():
        if k == -1:
            out += v * (sp.Symbol('zeta2') if z else 1)
    return sp.expand(out / (2 * CF))

def decomp(expr, L):
    cs = sp.symbols(f'c0:{L + 1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(sp.expand(ans - expr)))
    eqs = sp.Poly(sp.expand(num), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1
    return [sp.simplify(sol[0].get(cc, cc)) for cc in cs]

# ---------------------------------------------------------------- data
Nc, Nf = sp.symbols('Nc Nf')
data = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [q.strip() for q in line.split('|')]
    mm = re.match(r'sig\+ singlet L=(\d)', parts[0])
    if not mm:
        continue
    pw = int(parts[1].replace('Ltil^', ''))
    data[(int(mm.group(1)), pw, parts[2])] = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf}).subs(Nc, N)
tree = data[(0, 0, '1')]
assert sp.simplify(tree + 2 * CF) == 0
dz = {L: decomp(sp.simplify(data[(L, 2 * L - 2, 'z2')] / tree), L) for L in (1, 2, 3)}
dLL = {L: sp.simplify(data[(L, 2 * L, '1')] / tree) for L in (1, 2, 3)}
print('data, zeta2 Lt^(2L-2), singlet(+), normalized (C_A^L .. C_F^L):', dz)

# ---------------------------------------------------------------- equations
F = solve_amp()
z2 = sp.Symbol('zeta2')
r = rA * CA + rF * CF
A = {L: amplitude(F, L + 1) for L in (0, 1, 2, 3)}
assert sp.simplify(A[0] - 1) == 0
# scalar map exp(-r z2 a): H_L = sum_j A_{L-j} (-r z2)^j / j!
H = {L: sp.expand(sum(A[L - j] * (-r * z2)**j / sp.factorial(j) for j in range(L + 1))) for L in (1, 2, 3)}
for L in (1, 2, 3):
    ll = sp.simplify(sp.expand(H[L]).coeff(z2, 0).coeff(Lt, 2 * L) - dLL[L])
    print(f'LL check L={L}: equations minus data = {ll}')
eq = {L: decomp(sp.expand(H[L]).coeff(z2, 1).coeff(Lt, 2 * L - 2), L) for L in (1, 2, 3)}
for L in (1, 2, 3):
    print(f'equations, L={L}:', [sp.expand(v) for v in eq[L]])
    for v in eq[L]:
        assert not v.has(lA_) and not v.has(beA_), 'adjoint(+) constant entered'
print('adjoint(+) constants l, be of the adjoint channel do not enter: True')

# ---------------------------------------------------------------- fits
print('\nC_F-free components (no constant enters): L=2 C_A^2', eq[2][0], ' L=3 C_A^3, C_A^2 C_F', eq[3][0], eq[3][1],
      '  data', dz[2][0], dz[3][0], dz[3][1])
solA = sp.solve([eq[1][0] - dz[1][0], eq[2][1] - dz[2][1]], [rA, kA], dict=True)[0]
print('C_A parts: one-loop C_A and two-loop C_A C_F fix', solA, '; three-loop C_A C_F^2 predicted',
      sp.simplify(eq[3][2].subs(solA)), ' data', dz[3][2])
# C_F parts, four widenings
def cf_fit(fix, label):
    e1 = (eq[1][1] - dz[1][1]).subs(fix); e2 = (eq[2][2] - dz[2][2]).subs(fix); e3 = (eq[3][3] - dz[3][3]).subs(fix)
    sol = sp.solve([e1, e2], [rF, kF], dict=True)[0]
    cond = sp.factor(sp.expand(e3.subs(sol)))
    print(f'  {label}: after one-loop C_F and two-loop C_F^2 fix r_F, k_F, the three-loop C_F^3 condition is  {cond} = 0')
    return cond
print('\nC_F parts:')
c0 = cf_fit({be: 0, alpha: 0}, 'strand parametrization (be = alpha = 0)')
print('     -> l =', sp.solve(c0, l))
c1 = cf_fit({alpha: 0}, 'with the pi^2 w^2 Born part be free')
c2 = cf_fit({be: 0}, 'with the signature-factor normalization alpha free')
c3 = cf_fit({}, 'with be and alpha free')
# invariance under the change of common signature-factor normalization: (alpha, l, be) -> (alpha + t, l + t, be - t)
tt = sp.Symbol('t')
print('  invariance of the C_F^3 condition under (alpha, l, be) -> (alpha + t, l + t, be - t):',
      sp.simplify(c3.subs({alpha: alpha + tt, l: l + tt, be: be - tt}, simultaneous=True) - c3) == 0)

# one-loop and two-loop C_F parts in terms of the constants (for the report)
print('\none-loop C_F component:', sp.expand(eq[1][1]), '  data', dz[1][1])
print('two-loop C_F^2 component:', sp.expand(eq[2][2]), '  data', dz[2][2])
print('three-loop C_F^3 component:', sp.expand(eq[3][3]), '  data', dz[3][3])
# mutation: psi^+ scaled by 2 must change the C_F-free components
Fm = solve_amp(psc=2)
Am = amplitude(Fm, 3)
print('\nmutation psi^+ x 2: two-loop C_A^2 component becomes', decomp(sp.expand(Am).coeff(z2, 1).coeff(Lt, 2), 2)[0], '(must differ from -15)')

# ---------------------------------------------------------------- Lt-dependent scalar terms in the map (excluded by condition 3)
# H = exp(-r z2 a + s2 z2 a^2 Lt^2 C_F^2 + s3 z2 a^3 Lt^4 C_F^3) A : such terms do not touch the C_F-free components
s2, s3 = sp.symbols('s2 s3')
Hs = {}
for L in (1, 2, 3):
    tot = 0
    # expansion of exp(X) to first order in z2: X = z2 (-r a + s2 a^2 Lt^2 CF^2 + s3 a^3 Lt^4 CF^3)
    Xc = {1: -r, 2: s2 * Lt**2 * CF**2, 3: s3 * Lt**4 * CF**3}
    tot = A[L] + sum(z2 * Xc[j] * A[L - j].subs(z2, 0) for j in range(1, L + 1))
    Hs[L] = sp.expand(tot)
eqs = {L: decomp(sp.expand(Hs[L]).coeff(z2, 1).coeff(Lt, 2 * L - 2), L) for L in (1, 2, 3)}
print('\nwith Lt-dependent scalar map terms s2 z2 a^2 Lt^2 C_F^2 and s3 z2 a^3 Lt^4 C_F^3 (be = alpha = 0):')
print('  C_F-free components unchanged:', eqs[2][0] == eq[2][0] and eqs[3][0] == eq[3][0] and eqs[3][1] == eq[3][1])
e1 = (eqs[1][1] - dz[1][1]).subs({be: 0, alpha: 0}); e2 = (eqs[2][2] - dz[2][2]).subs({be: 0, alpha: 0}); e3 = (eqs[3][3] - dz[3][3]).subs({be: 0, alpha: 0})
sol = sp.solve([e1, e2], [rF, kF], dict=True)[0]
print('  three-loop C_F^3 condition:', sp.factor(sp.expand(e3.subs(sol))), '= 0   (l is fixed only if s2 = s3 = 0)')


==> anc/numbers/deposit/R6/C12/orig/nsolver.py <==
"""
nsolver.py  (strand NORMALIZATION, R4; written from paper.tex eqs. (system), (phases), (psiminus), (psiplus),
(equations-cplus) and (S) of draft v2, without reusing p02_pminus_quartic.py or the amp_test solvers)

Fixed-coupling equations, order by order in a, at first order in zeta_2 (pi^2 -> 6 zeta_2, zeta_2^2 dropped):

  w F_R^t = 2 b_R (1 + be_{Rt} pi^2 w^2)                         Born term, with an optional pi^2 w^2 part be
          + 2 C_R [ dF_R^t/dw + phi^t F_R^t ]                     Sudakov term
          + (1 + l_{Rt} pi^2 w^2) (F_R^t)^2                        quark-pair term with weight l
          + kP_{Rt} zeta_2 a (F_R^t)^2                             optional pair correction of relative order a
          + 2 kappa psi^t sum_R' [T_rc]_{RR'} F_R'^{-t}            signature-changing term

  phi^+ = -(pi/2) tan(pi w/2) = -(3/2) z2 w,   phi^- = (pi/2) cot(pi w/2) = 1/w - (1/2) z2 w,
  psi^+ = -pi tan(pi w/2)     = -3 z2 w,       psi^- = pi cot(pi w/2)     = 2/w - z2 w.

  P^+ = (1 + c pi^2 w^2 + d zeta_2 a) F_1^+ + e zeta_2 a w       (c: the paper's c_+; d, e optional map terms)
  S   = P^+ (P^+ - w) + 2 a b_1,   b_1 = C_F.
  S_n = zeta_2 coefficient of a^n w^(4-2n) in S.

A series is a dict {(k, z): coefficient} for w^k zeta_2^z, z in {0, 1}; coefficients are SymPy expressions
(rational in the group data and linear in the free constants at this order).
"""
import sympy as sp

def _trunc(d):
    out = {}
    for k, v in d.items():
        v = sp.expand(v)
        if v != 0 and k[1] <= 1:
            out[k] = v
    return out

def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return _trunc(out)

def scal(s, d):
    return _trunc({k: s * v for k, v in d.items()})

def mul(A, B):
    out = {}
    for (i, zi), u in A.items():
        for (j, zj), v in B.items():
            z = zi + zj
            if z > 1:
                continue
            out[(i + j, z)] = out.get((i + j, z), 0) + u * v
    return _trunc(out)

def deriv(d):
    return _trunc({(k - 1, z): k * v for (k, z), v in d.items() if k != 0})

def wshift(d, s):
    return _trunc({(k + s, z): v for (k, z), v in d.items()})

PHI = {'+': {(1, 1): sp.Rational(-3, 2)}, '-': {(-1, 0): sp.Integer(1), (1, 1): sp.Rational(-1, 2)}}
PSI = {'+': {(1, 1): sp.Integer(-3)}, '-': {(-1, 0): sp.Integer(2), (1, 1): sp.Integer(-1)}}
PI2W2 = {(2, 1): sp.Integer(6)}          # pi^2 w^2 = 6 zeta_2 w^2
ONE = {(0, 0): sp.Integer(1)}

def solve(group, nmax, kappa=1, l=None, be=None, kP=None, psiplus_scale=1):
    """group: dict with 'C' (list of Casimirs per channel), 'b' (Born weights), 'T' (matrix T_rc),
    channel 0 = singlet.  l, be, kP: dicts {(R, t): value} (default 0).  Returns F[t][n][R] as series."""
    C, b, T = group['C'], group['b'], group['T']
    n = len(C)
    l = l or {}; be = be or {}; kP = kP or {}
    psi = {'+': scal(psiplus_scale, PSI['+']), '-': PSI['-']}
    F = {t: {m: [None] * n for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(n):
                rhs = {}
                if m == 1:
                    rhs = add(scal(2 * b[R], ONE), scal(2 * b[R] * be.get((R, t), 0), PI2W2))
                else:
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, scal(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                    sq = {}
                    for k in range(1, m):
                        sq = add(sq, mul(F[t][k][R], F[t][m - k][R]))
                    wt = add(ONE, scal(l.get((R, t), 0), PI2W2))
                    rhs = add(rhs, mul(wt, sq))
                    if m >= 3 and kP.get((R, t), 0) != 0:
                        sq1 = {}
                        for k in range(1, m - 1):
                            sq1 = add(sq1, mul(F[t][k][R], F[t][m - 1 - k][R]))
                        rhs = add(rhs, mul({(0, 1): kP[(R, t)]}, sq1))
                    s = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            s = add(s, scal(T[R][Rp], F[u][m - 1][Rp]))
                    rhs = add(rhs, scal(2 * kappa, mul(psi[t], s)))
                F[t][m][R] = wshift(rhs, -1)
    return F

def S_coeffs(group, F, nmax, c=0, d=0, e=0):
    """S = P(P - w) + 2 a b_1 with P = (1 + c pi^2 w^2 + d z2 a) F_1^+ + e z2 a w.
    Returns {n: {(k, z): coeff}} for the coefficient of a^n."""
    b1 = group['b'][0]
    P = {}
    for m in range(1, nmax + 1):
        P[m] = mul(add(ONE, scal(c, PI2W2)), F['+'][m][0])
        if m >= 2 and d != 0:
            P[m] = add(P[m], mul({(0, 1): d}, F['+'][m - 1][0]))
        if m == 1 and e != 0:
            P[m] = add(P[m], {(1, 1): e})
    S = {}
    for m in range(1, nmax + 1):
        s = scal(-1, wshift(P[m], 1))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, scal(2 * b1, ONE))
        S[m] = s
    return S

def Sn(S, n):
    """zeta_2 part of the coefficient of a^n w^(4-2n)"""
    return sp.expand(S[n].get((4 - 2 * n, 1), 0))

def poles_below_nnll(S, n):
    """LL and NLL coefficients of a^n in S (w^(2-2n) and w^(3-2n)), both zeta orders; must vanish."""
    return [sp.expand(S[n].get((2 - 2 * n, z), 0)) for z in (0, 1)] + \
           [sp.expand(S[n].get((3 - 2 * n, z), 0)) for z in (0, 1)]


==> anc/numbers/deposit/R6/C12/orig/t6_explicit_check.py <==
#!/usr/bin/env python3
"""t6_explicit_check.py  (R5, theme T6)

Explicit-matrix check, in floating point, of every identity used in t6_color_reduction.py,
with generators built here from scratch (no project data):
  SU(2), SU(3), SU(4) fundamental (generalized Gell-Mann), SO(5) and SO(7) vector,
  Sp(4) defining; Tr_R(t^a t^b) = delta^{ab}/2 in each.
Checked:
  (1) adjoint 4-trace decomposition and the operator identity on A x A
      X^2 = dhat_A - (C_A/6) X + (C_A^2/6) P_adj,   X = T_1.T_2 = F^x (x) F^x;
  (2) D_k = d_R^{pqrs}(F^X)_{pq}(F^X)_{rs}: D_0 = N_R C_F(C_F - C_A/6), D_1 = 0, D_2 = dRA,
      D_3 = -(C_A/2) dRA, D_4 = dRAA + (5/36) C_A^2 dRA;
  (3) N_n = Tr (X^n): N_2..N_5;
  (4) G_k = sum (F^X)_{cc'}(F^X)_{ee'} Tr(t^c' t^e' t^e t^c) = D_k - (T_R/6)[N_{k+1} - (-C_A/2)^k C_A N_A];
  (5) the trace W_p = Tr(t^d X t^d t^e Xrev t^e), X = t^{a1}..t^{ap}, computed by brute force
      for p <= 3 (p = 4 by the recursion W_p = <Z|K^p|Z>), against sum_k binom(p,k)(C_F-C_A)^{p-k}(-1)^k G_k;
  (6) M_p from the t-channel projection: M_p = (C_A/2) b_A^p - 2 W_p/(N_R C_F), against the
      direct M_p = sum_R' [T_{r-c}]_{AR'} b_R'^p from the t-channel projectors built here.
Output: t6_explicit_check.out
"""
import numpy as np, itertools, sys
from math import comb
out = []
def say(s=''):
    print(s, flush=True); out.append(str(s))

def su_gens(N):
    g = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; g.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k
        m *= 1/np.sqrt(2*k*(k+1)); g.append(m)
    return g

def so_gens(N):
    g = []
    for i in range(N):
        for j in range(i+1, N):
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    return g

def sp_gens(n):  # usp(2n) defining: hermitian X with J X^T J = X  (J^T = -J, J^2 = -1)
    N = 2*n
    J = np.zeros((N, N)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    herm = []
    for i in range(N):
        for j in range(i, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 1; herm.append(m)
            if i != j:
                m = np.zeros((N, N), complex); m[i, j] = -1j; m[j, i] = 1j; herm.append(m)
    vecs = []
    for X in herm:
        Y = (X + J @ X.T @ J)/2
        v = Y.flatten()
        for w in vecs:
            v = v - np.real(np.vdot(w, v))*w
        if np.linalg.norm(v) > 1e-9:
            vecs.append(v/np.linalg.norm(v))
    gens = [v.reshape(N, N) for v in vecs]
    return [G/np.sqrt(2*np.trace(G @ G).real) for G in gens]

def check(name, t):
    t = [np.array(x) for x in t]
    NA = len(t); NR = t[0].shape[0]
    gram = np.array([[np.trace(a @ b) for b in t] for a in t])
    assert np.allclose(gram, 0.5*np.eye(NA)), name + ' normalization'
    TR = 0.5
    f = np.zeros((NA, NA, NA))
    for a in range(NA):
        for b2 in range(NA):
            com = t[a] @ t[b2] - t[b2] @ t[a]
            for c in range(NA):
                f[a, b2, c] = (-2j*np.trace(com @ t[c])).real
    F = np.array([-1j*f[a] for a in range(NA)])          # (F^a)_{bc} = -i f^{abc}
    CF = np.trace(sum(x @ x for x in t)).real/NR
    CA = np.trace(sum(Fa @ Fa for Fa in F)).real/NA
    # closure check
    for a in range(NA):
        for b2 in range(NA):
            com = t[a] @ t[b2] - t[b2] @ t[a]
            assert np.allclose(com, 1j*sum(f[a, b2, c]*t[c] for c in range(NA)))
    def str4(gen):
        n = len(gen); D = np.zeros((n, n, n, n))
        T2 = np.einsum('aij,bjk->abik', gen, gen)
        T4 = np.einsum('abij,cdji->abcd', T2, T2)            # Tr(g^a g^b g^c g^d)
        for p in itertools.permutations(range(4)):
            D += np.transpose(T4, p).real
        return D/24
    dR = str4(np.array(t)); dA = str4(F)
    dRA = np.einsum('abcd,abcd', dR, dA); dAA = np.einsum('abcd,abcd', dA, dA)
    dRAA = np.einsum('abcd,abef,cdef', dR, dA, dA)
    # X = T1.T2 on A x A, index (c,e),(c',e')
    X = np.einsum('xab,xcd->acbd', F, F).reshape(NA*NA, NA*NA)
    dAop = dA.reshape(NA*NA, NA*NA)                         # (ab),(cd) -> d_A^{abcd}
    Padj = (np.einsum('abx,cdx->abcd', f, f)/CA).reshape(NA*NA, NA*NA)
    lhs = X @ X; rhs = dAop - CA/6*X + CA**2/6*Padj
    say(f'{name}: N_R={NR}, N_A={NA}, C_F={CF:.6f}, C_A={CA:.6f}, dRA/N_R={dRA/NR:.6f}, dAA/N_A={dAA/NA:.6f}, d444/N_R={dRAA/NR:.6f}')
    say(f'  (1) |X^2 - [dhat_A - (C_A/6)X + (C_A^2/6)P_adj]| = {np.abs(lhs-rhs).max():.2e}')
    # D_k
    Fk = [np.eye(NA)]
    # (F^X) as tensor with multi-index: compute D_k via operator trace Tr(dhat_R X^k)
    dRop = dR.reshape(NA*NA, NA*NA)
    Dk = [np.trace(dRop @ np.linalg.matrix_power(X, k)).real for k in range(5)]
    Dpred = [NR*CF*(CF - CA/6), 0.0, dRA, -CA/2*dRA, dRAA + 5/36*CA**2*dRA]
    say('  (2) D_k direct vs formula: ' + ', '.join(f'{Dk[k]:.6g}/{Dpred[k]:.6g}' for k in range(5)))
    Nn = [np.trace(np.linalg.matrix_power(X, n)).real for n in range(6)]
    Npred = [None, 0.0, CA**2*NA, -CA**3*NA/4, dAA + CA**4*NA/12, -2/3*CA*dAA - 5/144*CA**5*NA]
    say('  (3) N_n direct vs formula: ' + ', '.join(f'{Nn[n]:.6g}/{Npred[n]:.6g}' for n in range(1, 6)))
    # G_k with tau
    T = np.array(t)
    tau = np.einsum('aij,bjk,ckl,dli->abcd', T, T, T, T)    # Tr(t^a t^b t^c t^d)
    # G_k = sum (X^k)_{(c e),(c' e')} tau^{c' e' e c}
    tau_op = np.einsum('pqrs->spqr', tau)                    # index order (c, c'?)...
    # build tau as matrix with rows (c',e') cols (e,c) then contract with X^k_{(ce),(c'e')}
    Gk = []
    for k in range(5):
        Xk = np.linalg.matrix_power(X, k).reshape(NA, NA, NA, NA)   # [c,e,c',e']
        Gk.append(np.einsum('xyuv,uvyx', Xk, tau).real)            # Xk[c,e,c',e'] tau[c',e',e,c]
    Gpred = [Dpred[k] - TR/6*(Npred[k+1] - (-CA/2)**k*CA*NA) for k in range(5)]
    say('  (4) G_k direct vs formula: ' + ', '.join(f'{Gk[k]:.6g}/{Gpred[k]:.6g}' for k in range(5)))
    # W_p brute force for p <= 3
    bA = CF - CA/2
    Wf = [sum(comb(p, k)*(CF-CA)**(p-k)*(-1)**k*Gpred[k] for k in range(p+1)) for p in range(5)]
    Wb = []
    for p in range(0, 4 if NA <= 15 else 3):
        tot = 0.0
        # Y^{a1..ap} = t^{a1}..t^{ap}; compute A = sum_d t^d Y t^d and B = sum_e t^e Yrev t^e as arrays
        if p == 0:
            Wb.append(np.trace(sum(x @ x for x in T) @ sum(x @ x for x in T)).real); continue
        Y = T.copy()
        for _ in range(p-1):
            Y = np.einsum('...ij,bjk->...bik', Y, T)
        Yr = np.transpose(Y, list(range(p-1, -1, -1)) + [p, p+1]) if p > 1 else Y
        # Yr[a1..ap] should be t^{ap}..t^{a1}: Y[ap..a1] reindexed
        A = np.einsum('dij,...jk,dkl->...il', T, Y, T)
        B = np.einsum('dij,...jk,dkl->...il', T, Yr, T)
        idx = ''.join(chr(ord('m')+i) for i in range(p))
        Wb.append(np.einsum(idx + 'ij,' + idx + 'ji', A, B).real)
    say('  (5) W_p brute force vs formula: ' + ', '.join(f'{Wb[p]:.6g}/{Wf[p]:.6g}' for p in range(len(Wb))))
    # (6) t-channel projection: build the t-channel operators on V x Vbar and their projectors
    # color tensors c[i1,i2,i3,i4]; U = delta_{i2 i1} delta_{i3 i4}; B = t^a_{i2 i1} t^a_{i3 i4}
    # t-channel map (i1,i3) -> (i2,i4): U -> identity, products along the lines compose.
    I = np.eye(NR)
    U = np.einsum('ba,cd->abcd', I, I)
    Bt = np.einsum('xba,xcd->abcd', T, T)
    def tmat(c):   # matrix (i2,i4),(i1,i3) for composition along the lines
        return np.einsum('abcd->bdac', c).reshape(NR*NR, NR*NR)
    def tten(m):
        return np.einsum('bdac->abcd', m.reshape(NR, NR, NR, NR))
    Bm = tmat(Bt)
    w, V = np.linalg.eig(Bm)
    vals = sorted(set(np.round(w.real, 8)))
    proj = {}
    for v in vals:
        Pm = np.eye(NR*NR, dtype=complex)
        for u in vals:
            if u != v: Pm = Pm @ (Bm - u*np.eye(NR*NR))/(v - u)
        proj[v] = Pm
    # Trc acting on a color tensor: Trc = C_F + 2 T1.T2 + T1.T3 (color conservation on leg 1)
    # T1.T2 c = - t^x c t^x on line A (legs 1 in, 2 out); T1.T3 B^p U = - B^{p+1} U
    # direct definition: (T1.T2 c)[i1,i2,i3,i4] = - sum_x t^x_{i2 j} c[k, j, i3, i4] t^x_{k i1}
    def T12d(c):
        return -np.einsum('xbj,kjcd,xka->abcd', T, c, T)
    bA_t = None
    # adjoint eigenvalue of B is b_A = C_F - C_A/2
    vA = min(vals, key=lambda v: abs(v - bA))
    PA = tten(proj[vA])
    normA = np.einsum('abcd,abcd', PA.conj(), PA).real
    Mdirect = []
    Bp = U.copy()
    for p in range(5):
        Trc_c = CF*Bp + 2*T12d(Bp) - tten(Bm @ tmat(Bp))   # T1.T3 Bp = -B^{p+1} with B = -T1.T3 U
        Mdirect.append((np.einsum('abcd,abcd', PA.conj(), Trc_c)/normA).real)
        Bp = tten(Bm @ tmat(Bp))
    Mform = [CA/2*bA**p - 2*Wf[p]/(NR*CF) for p in range(5)]
    say('  (6) M_p from the t-channel projection vs trace formula: ' + ', '.join(f'{Mdirect[p]:.6g}/{Mform[p]:.6g}' for p in range(5)))
    dev = max([abs(Dk[k]-Dpred[k]) for k in range(5)] + [abs(Nn[n]-Npred[n]) for n in range(1, 6)] +
              [abs(Gk[k]-Gpred[k]) for k in range(5)] + [abs(Wb[p]-Wf[p]) for p in range(len(Wb))] +
              [abs(Mdirect[p]-Mform[p]) for p in range(5)] + [np.abs(lhs-rhs).max()])
    say(f'  largest deviation: {dev:.2e}')
    return dev

devs = []
devs.append(check('SU(2) fund', su_gens(2)))
devs.append(check('SU(3) fund', su_gens(3)))
devs.append(check('SU(4) fund', su_gens(4)))
devs.append(check('SO(5) vector', so_gens(5)))
devs.append(check('Sp(4) defining', sp_gens(2)))
devs.append(check('SO(7) vector', so_gens(7)))
say(f'overall largest deviation: {max(devs):.2e}')
open(sys.path[0] + '/t6_explicit_check.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C12_check/c12_color.out <==
Two-gluon attachments to a quark line, singlet trace over the quark representation

SU(2)      N_R= 2 N_A= 3  CF=0.750000 CA=2.000000  uncrossed/Born=0.750000 (CF=0.750000)  crossed/Born=-0.250000 (CF-CA/2=-0.250000)  ratio crossed/uncrossed=-0.333333  T^aT^bT^a=(CF-CA/2)T^b: True
SU(3)      N_R= 3 N_A= 8  CF=1.333333 CA=3.000000  uncrossed/Born=1.333333 (CF=1.333333)  crossed/Born=-0.166667 (CF-CA/2=-0.166667)  ratio crossed/uncrossed=-0.125000  T^aT^bT^a=(CF-CA/2)T^b: True
SU(4)      N_R= 4 N_A=15  CF=1.875000 CA=4.000000  uncrossed/Born=1.875000 (CF=1.875000)  crossed/Born=-0.125000 (CF-CA/2=-0.125000)  ratio crossed/uncrossed=-0.066667  T^aT^bT^a=(CF-CA/2)T^b: True
SU(5)      N_R= 5 N_A=24  CF=2.400000 CA=5.000000  uncrossed/Born=2.400000 (CF=2.400000)  crossed/Born=-0.100000 (CF-CA/2=-0.100000)  ratio crossed/uncrossed=-0.041667  T^aT^bT^a=(CF-CA/2)T^b: True
SO(5)v     N_R= 5 N_A=10  CF=1.000000 CA=1.500000  uncrossed/Born=1.000000 (CF=1.000000)  crossed/Born=0.250000 (CF-CA/2=0.250000)  ratio crossed/uncrossed=0.250000  T^aT^bT^a=(CF-CA/2)T^b: True
SO(7)v     N_R= 7 N_A=21  CF=1.500000 CA=2.500000  uncrossed/Born=1.500000 (CF=1.500000)  crossed/Born=0.250000 (CF-CA/2=0.250000)  ratio crossed/uncrossed=0.166667  T^aT^bT^a=(CF-CA/2)T^b: True
Sp(4)f     N_R= 4 N_A=10  CF=1.250000 CA=3.000000  uncrossed/Born=1.250000 (CF=1.250000)  crossed/Born=-0.250000 (CF-CA/2=-0.250000)  ratio crossed/uncrossed=-0.200000  T^aT^bT^a=(CF-CA/2)T^b: True
Sp(6)f     N_R= 6 N_A=21  CF=1.750000 CA=4.000000  uncrossed/Born=1.750000 (CF=1.750000)  crossed/Born=-0.250000 (CF-CA/2=-0.250000)  ratio crossed/uncrossed=-0.142857  T^aT^bT^a=(CF-CA/2)T^b: True
G2(7)      N_R= 7 N_A=14  CF=1.000000 CA=2.000000  uncrossed/Born=1.000000 (CF=1.000000)  crossed/Born=-0.000000 (CF-CA/2=-0.000000)  ratio crossed/uncrossed=-0.000000  T^aT^bT^a=(CF-CA/2)T^b: True

SU(N) closed forms: CF-CA/2 = -1/(2N); crossed/uncrossed = -1/(N^2-1)
  N=2: -1/(2N)=-0.250000, -1/(N^2-1)=-0.333333
  N=3: -1/(2N)=-0.166667, -1/(N^2-1)=-0.125000
  N=4: -1/(2N)=-0.125000, -1/(N^2-1)=-0.066667
  N=5: -1/(2N)=-0.100000, -1/(N^2-1)=-0.041667

d_F^{abcd} d_A^{abcd}/N_R (normalization T_F=1/2) vs (N^2-1)(N^2+6)/48:
  SU(2): 0.625000   formula 0.625000
  SU(3): 2.500000   formula 2.500000
  SU(4): 6.875000   formula 6.875000


==> anc/numbers/deposit/R6/C12_check/c12_color.py <==
#!/usr/bin/env python3
"""C12 check, part 2: color traces over the quark representation of an uncrossed and a crossed
attachment of two gluons to a quark line (t-channel color singlet: the line closed into a trace),
divided by the Born color factor Tr(T^a T^a).

  uncrossed: sum_{a,b} Tr(T^a T^b T^b T^a)      crossed: sum_{a,b} Tr(T^a T^b T^a T^b)
  Born:      sum_a Tr(T^a T^a) = N_R C_F

Explicit Hermitian generators, normalized Tr(T^a T^b) = delta^{ab}/2 for SU(N) (any common
normalization works, since C_F and C_A are computed from the same generators).
Also computes d_F^{abcd} d_A^{abcd} / N_R for SU(2..4) as a check of the values used in c12_count.py.
"""
import itertools
import numpy as np

def su_gens(N):
    g = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; g.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        g.append(m/np.sqrt(2*k*(k + 1)))
    return g

def so_gens(N):
    g = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; g.append(m)
    return g

def orthonormalize(mats, norm=0.5):
    """Gram-Schmidt w.r.t. Tr(A B), giving Tr(T^a T^b) = norm*delta"""
    out = []
    for m in mats:
        v = m.copy()
        for u in out:
            v = v - np.trace(u @ v)/np.trace(u @ u)*u
        nv = np.real(np.trace(v @ v))
        if nv > 1e-10:
            out.append(v*np.sqrt(norm/nv))
    return out

def sp_gens(n):
    """Sp(2n) fundamental: Hermitian X with X^T J + J X = 0"""
    N = 2*n
    J = np.zeros((N, N)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    # basis of all Hermitian matrices, project on the algebra by solving the linear condition
    basis = []
    for i in range(N):
        for j in range(i, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 1; basis.append(m)
            if i != j:
                m = np.zeros((N, N), complex); m[i, j] = -1j; m[j, i] = 1j; basis.append(m)
    A = np.array([(b.T @ J + J @ b).flatten() for b in basis]).T
    A = np.vstack([A.real, A.imag])
    _, s, vh = np.linalg.svd(A)
    null = vh[np.sum(s > 1e-9):]
    mats = [sum(c*b for c, b in zip(v, basis)) for v in null]
    return orthonormalize(mats)

def g2_gens():
    """G2 in the 7 of SO(7): antisymmetric generators annihilating the octonion 3-form"""
    triples = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in triples:
        i, j, k = i - 1, j - 1, k - 1
        for (p, q, r), sgn in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1),
                               ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[p, q, r] = sgn
    so7 = so_gens(7)
    # real antisymmetric A = 2i*T ; condition A_ip phi_pjk + A_jp phi_ipk + A_kp phi_ijp = 0
    rows = []
    for T in so7:
        A = np.real(2j*T)
        cond = (np.einsum('ip,pjk->ijk', A, phi) + np.einsum('jp,ipk->ijk', A, phi)
                + np.einsum('kp,ijp->ijk', A, phi))
        rows.append(cond.flatten())
    M = np.array(rows).T
    _, s, vh = np.linalg.svd(M)
    null = vh[np.sum(s > 1e-9):]
    mats = [sum(c*T for c, T in zip(v, so7)) for v in null]
    return orthonormalize(mats)

def analyze(name, T):
    T = [np.asarray(t) for t in T]
    NA = len(T); NR = T[0].shape[0]
    cas = sum(t @ t for t in T)
    CF = np.real(cas[0, 0])
    assert np.allclose(cas, CF*np.eye(NR)), name
    # structure constants and C_A
    TR = np.real(np.trace(T[0] @ T[0]))
    f = np.zeros((NA, NA, NA))
    for a_ in range(NA):
        for b_ in range(NA):
            comm = T[a_] @ T[b_] - T[b_] @ T[a_]
            for c_ in range(NA):
                f[a_, b_, c_] = np.real(-1j*np.trace(comm @ T[c_]))/TR
    CA = np.einsum('acd,acd->', f, f)/NA
    born = np.real(sum(np.trace(t @ t) for t in T))
    unc = np.real(sum(np.trace(T[a_] @ T[b_] @ T[b_] @ T[a_]) for a_ in range(NA) for b_ in range(NA)))
    crs = np.real(sum(np.trace(T[a_] @ T[b_] @ T[a_] @ T[b_]) for a_ in range(NA) for b_ in range(NA)))
    # operator identity T^a T^b T^a = (CF - CA/2) T^b
    ident = all(np.allclose(sum(T[a_] @ T[b_] @ T[a_] for a_ in range(NA)), (CF - CA/2)*T[b_])
                for b_ in range(NA))
    print(f"{name:10s} N_R={NR:2d} N_A={NA:2d}  CF={CF:.6f} CA={CA:.6f}  "
          f"uncrossed/Born={unc/born:.6f} (CF={CF:.6f})  crossed/Born={crs/born:.6f} "
          f"(CF-CA/2={CF-CA/2:.6f})  ratio crossed/uncrossed={crs/unc:.6f}  "
          f"T^aT^bT^a=(CF-CA/2)T^b: {ident}")
    return T, f, CF, CA

def d44_over_NR(T, f):
    """d_F^{abcd} d_A^{abcd} / N_R with fully symmetrized traces"""
    NA = len(T); NR = T[0].shape[0]
    FA = [-1j*f[a_] for a_ in range(NA)]        # (F^a)_{bc} = -i f^{abc}
    def dsym(G):
        n = len(G)
        prod2 = {}
        d = np.zeros((n, n, n, n))
        for a_, b_, c_, e_ in itertools.product(range(n), repeat=4):
            if not (a_ <= b_ <= c_ <= e_):
                continue
            idx = (a_, b_, c_, e_)
            val = 0
            perms = set(itertools.permutations(idx))
            for p in perms:
                val += np.trace(G[p[0]] @ G[p[1]] @ G[p[2]] @ G[p[3]])
            val = np.real(val)/len(perms)
            for p in perms:
                d[p] = val
        return d
    dF = dsym(T); dA = dsym(FA)
    return np.einsum('abcd,abcd->', dF, dA)/NR

if __name__ == '__main__':
    print("Two-gluon attachments to a quark line, singlet trace over the quark representation\n")
    res = {}
    for N in (2, 3, 4, 5):
        res[f'SU({N})'] = analyze(f'SU({N})', su_gens(N))
    for N in (5, 7):
        analyze(f'SO({N})v', orthonormalize(so_gens(N)))
    for n in (2, 3):
        analyze(f'Sp({2*n})f', sp_gens(n))
    analyze('G2(7)', g2_gens())
    print("\nSU(N) closed forms: CF-CA/2 = -1/(2N); crossed/uncrossed = -1/(N^2-1)")
    for N in (2, 3, 4, 5):
        print(f"  N={N}: -1/(2N)={-1/(2*N):.6f}, -1/(N^2-1)={-1/(N*N-1):.6f}")
    print("\nd_F^{abcd} d_A^{abcd}/N_R (normalization T_F=1/2) vs (N^2-1)(N^2+6)/48:")
    for N in (2, 3, 4):
        T, f, CF, CA = res[f'SU({N})']
        print(f"  SU({N}): {d44_over_NR(T, f):.6f}   formula {(N*N-1)*(N*N+6)/48:.6f}")


==> anc/numbers/deposit/R6/C12_check/c12_count.out <==
Order zeta2^0 of S (must vanish, double-log equation S=0): 0
S at first order with all constants zero, plus T/lambda (must vanish): 0

Shifts of S_n (first order in zeta2), n = 1..6:
  delta S_1 = -zeta2*(12*C_F*c + e)
  delta S_2 = 2*C_F*zeta2*(12*C_F*c - 12*C_F*ell - d + 2*e)
  delta S_3 = 4*C_F**2*(24*C_F*c*zeta2 - 24*C_F*ell*zeta2 + d*zeta2 + 2*e*zeta2 - k_P)
  delta S_4 = 16*C_F**3*(30*C_F*c*zeta2 - 30*C_F*ell*zeta2 + d*zeta2 + 2*e*zeta2 - k_P)
  delta S_5 = 16*C_F**4*(168*C_F*c*zeta2 - 168*C_F*ell*zeta2 + 5*d*zeta2 + 10*e*zeta2 - 5*k_P)
  delta S_6 = 448*C_F**5*(36*C_F*c*zeta2 - 36*C_F*ell*zeta2 + d*zeta2 + 2*e*zeta2 - k_P)
terms outside a^n w^(4-2n): 0
  n=3: closed form check -> 0
  n=4: closed form check -> 0
  n=5: closed form check -> 0
  n=6: closed form check -> 0
  n=2: closed form check -> 0
  n=1: -zeta2*(12*C_F*c + e)  (expected -12 c zeta2 CF - e zeta2)
closed forms hold for n=3..6: True

per unit m:  dS3 = 96*C_F**3   dS4 = 480*C_F**4
per unit y:  dS3 = 4*C_F**2   dS4 = 16*C_F**3

Class (i): m = w0 (number), y = yA CA + yF CF: 3 free constants, rank 3, tests left 5 of 8
  shift matrix (rows = components):
    S3:CF CA^2     [0, 0, 0]
    S3:CF^2 CA     [0, 4, 0]
    S3:CF^3        [96, 0, 4]
    S4:CF CA^3     [0, 0, 0]
    S4:CF^2 CA^2   [0, 0, 0]
    S4:CF^3 CA     [0, 16, 0]
    S4:CF^4        [480, 0, 16]
    S4:d44         [0, 0, 0]
  test combinations (left null space):
     1*[S3:CF CA^2]
     1*[S4:CF CA^3]
     1*[S4:CF^2 CA^2]
     -1*[S3:CF^2 CA] + 1/4*[S4:CF^3 CA]
     1*[S4:d44]

Class (ii): m = w0 + wA CA/CF, y = yA CA + yF CF: 4 free constants, rank 4, tests left 4 of 8
  shift matrix (rows = components):
    S3:CF CA^2     [0, 0, 0, 0]
    S3:CF^2 CA     [0, 96, 4, 0]
    S3:CF^3        [96, 0, 0, 4]
    S4:CF CA^3     [0, 0, 0, 0]
    S4:CF^2 CA^2   [0, 0, 0, 0]
    S4:CF^3 CA     [0, 480, 16, 0]
    S4:CF^4        [480, 0, 0, 16]
    S4:d44         [0, 0, 0, 0]
  test combinations (left null space):
     1*[S3:CF CA^2]
     1*[S4:CF CA^3]
     1*[S4:CF^2 CA^2]
     1*[S4:d44]

Class (ii) + reduction coefficient -12 free: 5 free constants, rank 5, tests left 3 of 8
  shift matrix (rows = components):
    S3:CF CA^2     [0, 0, 0, 0, 60]
    S3:CF^2 CA     [0, 96, 4, 0, -192]
    S3:CF^3        [96, 0, 0, 4, 144]
    S4:CF CA^3     [0, 0, 0, 0, -912]
    S4:CF^2 CA^2   [0, 0, 0, 0, 3120]
    S4:CF^3 CA     [0, 480, 16, 0, -3264]
    S4:CF^4        [480, 0, 0, 16, 960]
    S4:d44         [0, 0, 0, 0, 1152]
  test combinations (left null space):
     1*[S3:CF CA^2] + 5/76*[S4:CF CA^3]
     -1*[S3:CF CA^2] + 1/52*[S4:CF^2 CA^2]
     -1*[S3:CF CA^2] + 5/96*[S4:d44]

Class (i) + reduction coefficient -12 free: 4 free constants, rank 4, tests left 4 of 8
  shift matrix (rows = components):
    S3:CF CA^2     [0, 0, 0, 60]
    S3:CF^2 CA     [0, 4, 0, -192]
    S3:CF^3        [96, 0, 4, 144]
    S4:CF CA^3     [0, 0, 0, -912]
    S4:CF^2 CA^2   [0, 0, 0, 3120]
    S4:CF^3 CA     [0, 16, 0, -3264]
    S4:CF^4        [480, 0, 16, 960]
    S4:d44         [0, 0, 0, 1152]
  test combinations (left null space):
     1*[S3:CF CA^2] + 5/76*[S4:CF CA^3]
     -1*[S3:CF CA^2] + 1/52*[S4:CF^2 CA^2]
     1*[S3:CF CA^2] + -5/52*[S3:CF^2 CA] + 5/208*[S4:CF^3 CA]
     -1*[S3:CF CA^2] + 5/96*[S4:d44]

(An nf TF term in y would shift S3 by 4 nf TF CF^2 and S4 by 16 nf TF CF^3, components outside the 8 used here; the complete results, which have no nf in S3, S4, fix it to zero.)

Class (iii): per group, unknowns (m, y), rows (S3, S4), units zeta2 per row
  matrix = Matrix([[96*C_F**3, 4*C_F**2], [480*C_F**4, 16*C_F**3]])
  det (columns m, y)  = -384*C_F**6
  det (columns y, m)  = 384*C_F**6
  with zeta2 kept in each row the determinant carries zeta2^2

Per-group solution for (m, y) that removes S3, S4 entirely (worst case target 0):
  SU(2): S3=99/4, S4=-729/4, det=-2187/32, m=76/9, y=-163
  SU(3): S3=112/3, S4=-5632/27, det=-524288/243, m=43/32, y=-193/4
  SU(4): S3=1575/32, S4=-13905/64, det=-34171875/2048, m=556/1125, y=-1287/50
  SU(5): S3=7632/125, S4=-27648/125, det=-1146617856/15625, m=73/288, y=-69/4

SUMMARY: tests left  (i) = 5  (ii) = 4  (iii) = 0 (det = -384*C_F**6 x zeta2^2 with zeta2 kept)   (ii)+rho free = 3   (i)+rho free = 4


==> anc/numbers/deposit/R6/C12_check/c12_count.py <==
#!/usr/bin/env python3
"""C12 check: shifts of S_n by the normalization difference m = c_+ - l_+ and by the
map/quark-pair constant y, and the number of components of S_3, S_4 left as tests.

Independent of the project's programs.  Inputs taken from the paper:
  * the positive-signature singlet equation, eq. (singlet) of Sect. 3.3:
        w F = 2 a CF + (1 + l pi^2 w^2) F^2 + T,   T = signature-changing source, O(zeta2)
  * the map P^+ = (1 + c pi^2 w^2) F  (eq. equations-cplus), extended by the NNLL map terms of
    App. D:  + d zeta2 a F + e zeta2 a w,  and the quark-pair correction  a kP F^2 in the equation
  * S(w) = P(P - w) + 2 a CF,  S_n = coefficient of a^n w^(4-2n)
  * the complete S_3, S_4 of eqs. (15), (16) only for the extra case 'reduction coefficient free'.
Everything else is derived here.
"""
import sympy as sp

a, w, z2, lam = sp.symbols('a omega zeta2 lambda')
CF, CA, D44 = sp.symbols('C_F C_A D44')          # D44 = d_F^{abcd} d_A^{abcd} / N_R
c, l, kP, d, e = sp.symbols('c ell k_P d e')
t2, t3, t4, t5, t6 = sp.symbols('t2:7')          # generic O(zeta2) source coefficients

NMAX = 7
pi2 = 6*z2  # pi^2 = 6 zeta2

# generic signature-changing source of first order in lambda (zeta2 bookkeeping)
T = lam*(t2*a**2 + t3*a**3/w**2 + t4*a**4/w**4 + t5*a**5/w**6 + t6*a**6/w**8)

# --- Part A: solve w F = 2 a CF + (1 + lam*l*pi2*w^2 + lam*a*kP) F^2 + T perturbatively in a
F = sp.Integer(0)
for it in range(NMAX + 1):
    F = sp.expand((2*a*CF + (1 + lam*l*pi2*w**2 + lam*a*kP)*F**2 + T)/w)
    F = sp.series(F, a, 0, NMAX + 1).removeO()
    F = sp.series(F, lam, 0, 2).removeO()       # first order in zeta2 only
    F = sp.expand(F)

P = (1 + lam*c*pi2*w**2 + lam*d*z2*a)*F + lam*e*z2*a*w
S = sp.expand(P*(P - w) + 2*a*CF)
S = sp.expand(sp.series(sp.series(S, a, 0, NMAX + 1).removeO(), lam, 0, 2).removeO())

S0 = S.coeff(lam, 0)
S1 = S.coeff(lam, 1)
print("Order zeta2^0 of S (must vanish, double-log equation S=0):", sp.simplify(S0))

def Sn(expr, n):
    """coefficient of a^n w^(4-2n)"""
    return sp.simplify(sp.expand(expr).coeff(a, n).coeff(w, 4 - 2*n))

# check that the source enters only as -T and that the constants do not mix with it
src_part = sp.expand(S1.subs({c: 0, l: 0, kP: 0, d: 0, e: 0}))
print("S at first order with all constants zero, plus T/lambda (must vanish):",
      sp.simplify(src_part + sp.expand(T/lam)))

shift = sp.expand(S1 - src_part)   # pure shift by the constants
cat = lambda k: sp.catalan(k)
print("\nShifts of S_n (first order in zeta2), n = 1..6:")
rows = {}
for n in range(1, NMAX):
    s = sp.factor(Sn(shift, n))
    rows[n] = s
    print(f"  delta S_{n} =", s)
# also any term in shift not of the form a^n w^(4-2n)?
resid = shift - sum(Sn(shift, n)*a**n*w**(4 - 2*n) for n in range(1, NMAX + 1))
print("terms outside a^n w^(4-2n):", sp.simplify(sp.expand(resid)))

# compare with closed forms: m-part 6 m zeta2 Cat_{n-1} (2CF)^n (n>=2),
# y-part y zeta2 Cat_{n-2} (2CF)^{n-1} (n>=3), with y = d - kP/zeta2 + 2e
m, y = sp.symbols('m y')
ok = True
for n in range(3, NMAX):
    pred = 6*(c - l)*z2*cat(n - 1)*(2*CF)**n + (d - kP/z2 + 2*e)*z2*cat(n - 2)*(2*CF)**(n - 1)
    diff = sp.simplify(rows[n] - pred)
    ok &= (diff == 0)
    print(f"  n={n}: closed form check ->", diff)
pred2 = 6*(c - l)*z2*cat(1)*(2*CF)**2 + (4*e - 2*d)*z2*CF
print("  n=2: closed form check ->", sp.simplify(rows[2] - pred2))
print("  n=1:", rows[1], " (expected -12 c zeta2 CF - e zeta2)")
print("closed forms hold for n=3..6:", ok)

# m and y shift coefficients used below (per unit m, per unit y), in units of zeta2
dS3_m = sp.simplify(sp.diff(rows[3], c)/z2)    # per unit m
dS4_m = sp.simplify(sp.diff(rows[4], c)/z2)
dS3_y = sp.simplify(sp.diff(rows[3], d)/z2)    # per unit y (d enters with coefficient 1)
dS4_y = sp.simplify(sp.diff(rows[4], d)/z2)
print("\nper unit m:  dS3 =", dS3_m, "  dS4 =", dS4_m)
print("per unit y:  dS3 =", dS3_y, "  dS4 =", dS4_y)

# --- Part B: component counts
mon3 = [CF*CA**2, CF**2*CA, CF**3]
mon4 = [CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, D44]
names = ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3',
         'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:d44']

def vec(p3, p4):
    p3 = sp.Poly(sp.expand(p3), CF, CA, D44)
    p4 = sp.Poly(sp.expand(p4), CF, CA, D44)
    v = []
    for mo in mon3:
        v.append(p3.coeff_monomial(mo))
    for mo in mon4:
        v.append(p4.coeff_monomial(mo))
    # make sure nothing falls outside the 8 components
    rest3 = sp.expand(p3.as_expr() - sum(p3.coeff_monomial(mo)*mo for mo in mon3))
    rest4 = sp.expand(p4.as_expr() - sum(p4.coeff_monomial(mo)*mo for mo in mon4))
    assert rest3 == 0 and rest4 == 0, (rest3, rest4)
    return v

def shift_dirs(m_terms, y_terms):
    """m_terms: list of color functions multiplying free numbers in m;
       y_terms: same for y.  Returns list of 8-vectors, one per free number."""
    dirs = []
    for f in m_terms:
        dirs.append(vec(sp.cancel(dS3_m*f), sp.cancel(dS4_m*f)))
    for f in y_terms:
        dirs.append(vec(sp.cancel(dS3_y*f), sp.cancel(dS4_y*f)))
    return dirs

def report(label, dirs):
    M = sp.Matrix(dirs).T   # 8 x k
    r = M.rank()
    ns = M.T.nullspace()    # combinations of components orthogonal to all shifts = tests
    print(f"\n{label}: {M.shape[1]} free constants, rank {r}, tests left {8 - r} of 8")
    print("  shift matrix (rows = components):")
    for i in range(8):
        print(f"    {names[i]:14s}", list(M.row(i)))
    print("  test combinations (left null space):")
    for v in ns:
        v = v/ max(abs(x) for x in v if x != 0)
        terms = [f"{sp.nsimplify(v[i])}*[{names[i]}]" for i in range(8) if v[i] != 0]
        print("    ", " + ".join(terms))
    return 8 - r

S3_complete = 12*CF*(CA - 2*CF)*(5*CA - 6*CF)          # eq. (15), units zeta2
S4_complete = -48*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*D44)  # eq. (16)

n_i = report("Class (i): m = w0 (number), y = yA CA + yF CF",
             shift_dirs([1], [CA, CF]))
n_ii = report("Class (ii): m = w0 + wA CA/CF, y = yA CA + yF CF",
              shift_dirs([1, CA/CF], [CA, CF]))
dirs_rho = shift_dirs([1, CA/CF], [CA, CF]) + [vec(S3_complete, S4_complete)]
n_rho = report("Class (ii) + reduction coefficient -12 free", dirs_rho)
n_irho = report("Class (i) + reduction coefficient -12 free",
                shift_dirs([1], [CA, CF]) + [vec(S3_complete, S4_complete)])
# variant: degree-one y also allowed an nf TF term -> new components outside the 8
print("\n(An nf TF term in y would shift S3 by 4 nf TF CF^2 and S4 by 16 nf TF CF^3, components"
      " outside the 8 used here; the complete results, which have no nf in S3, S4, fix it to zero.)")

# Class (iii): m, y arbitrary group functions, fitted group by group
Mm = sp.Matrix([[dS3_m, dS3_y], [dS4_m, dS4_y]])
print("\nClass (iii): per group, unknowns (m, y), rows (S3, S4), units zeta2 per row")
print("  matrix =", Mm)
print("  det (columns m, y)  =", sp.factor(Mm.det()))
print("  det (columns y, m)  =", sp.factor(Mm[:, [1, 0]].det()))
print("  with zeta2 kept in each row the determinant carries zeta2^2")

# per-group demonstration with the group data (CF, CA, d44 in the normalization T_F = 1/2)
groups = {
    'SU(2)': (sp.Rational(3, 4), 2, sp.Rational(5, 8)),
    'SU(3)': (sp.Rational(4, 3), 3, sp.Rational(5, 2)),
    'SU(4)': (sp.Rational(15, 8), 4, sp.Rational(55, 8)),
    'SU(5)': (sp.Rational(12, 5), 5, sp.Rational(31, 2)),
}
# SU(N): d_F d_A / N_R = (N^2-1)(N^2+6)/48 -- checked here against explicit generators in c12_color.py
print("\nPer-group solution for (m, y) that removes S3, S4 entirely (worst case target 0):")
for g, (cf, ca, dd) in groups.items():
    s3 = S3_complete.subs({CF: cf, CA: ca}); s4 = S4_complete.subs({CF: cf, CA: ca, D44: dd})
    Mg = Mm.subs({CF: cf, CA: ca})
    sol = Mg.LUsolve(sp.Matrix([-s3, -s4]))
    print(f"  {g}: S3={s3}, S4={s4}, det={Mg.det()}, m={sol[0]}, y={sol[1]}")

print("\nSUMMARY: tests left  (i) =", n_i, " (ii) =", n_ii, " (iii) = 0 (det =",
      sp.factor(Mm.det()), "x zeta2^2 with zeta2 kept)",
      "  (ii)+rho free =", n_rho, "  (i)+rho free =", n_irho)


==> anc/numbers/deposit/R6/C12_check/c12_extras.out <==
additive term m=2: [(1, 0), (2, -h*zeta2), (3, 4*C_F*h*zeta2), (4, 8*C_F**2*h*zeta2), (5, 32*C_F**3*h*zeta2), (6, 160*C_F**4*h*zeta2)]
additive term m=3: [(1, 0), (2, 0), (3, -h*zeta2), (4, 4*C_F*h*zeta2), (5, 8*C_F**2*h*zeta2), (6, 32*C_F**3*h*zeta2)]
closed form dS_m = -h z2, dS_{m+j} = 2 h z2 Cat_{j-1} (2CF)^j: verified to n=6
m=2, h = CF(hA CA + hF CF): dS3 = 4*C_A*C_F**2*h_A + 4*C_F**3*h_F  dS4 = 8*C_A*C_F**3*h_A + 8*C_F**4*h_F
m=3, h = CF hA CA^2: dS3 = -C_A**2*C_F*h_A  (reaches C_F C_A^2)
class (ii) + mixed pair g (paper's shifts): rank 5 -> tests left 3
m=2 additive term: fitted m = h/(12*C_F**2) , y = -3*h/C_F , residual S5 shift = 16*C_F**3*h x zeta2


==> anc/numbers/deposit/R6/C12_check/c12_extras.py <==
#!/usr/bin/env python3
"""C12 extras (beyond the brief):
 (1) derive the shift of an additive map term h zeta2 a^m w^(3-2m) and check the color-degree
     statement for m = 2 (with h = C_F x degree one, i.e. relative order a^(m-1) to the Born term
     2 a C_F / w of P^+) and the exception m >= 3;
 (2) count tests when the signature-mixed pair term g zeta2 w^2 F1+ F1- (shifts taken FROM THE
     PAPER, App. D row (l), not derived here) is added to class (ii).
"""
import sympy as sp
a, w, z2, lam, h = sp.symbols('a omega zeta2 lambda h')
CF, CA, D44 = sp.symbols('C_F C_A D44')
NMAX = 7
F = sp.Integer(0)
for _ in range(NMAX + 1):
    F = sp.expand(sp.series((2*a*CF + F**2)/w, a, 0, NMAX + 1).removeO())
for m in (2, 3):
    P = F + lam*h*z2*a**m*w**(3 - 2*m)
    S = sp.expand(sp.series(sp.expand(P*(P - w) + 2*a*CF), a, 0, NMAX + 1).removeO()).coeff(lam, 1)
    print(f"additive term m={m}:", [(n, sp.factor(S.coeff(a, n).coeff(w, 4 - 2*n))) for n in range(1, NMAX)])
    for n in range(m + 1, NMAX):
        j = n - m
        assert sp.simplify(S.coeff(a, n).coeff(w, 4 - 2*n) - 2*h*z2*sp.catalan(j - 1)*(2*CF)**j) == 0
    assert sp.simplify(S.coeff(a, m).coeff(w, 4 - 2*m) + h*z2) == 0
print("closed form dS_m = -h z2, dS_{m+j} = 2 h z2 Cat_{j-1} (2CF)^j: verified to n=6")
hA, hF = sp.symbols('h_A h_F')
# m = 2 with h = CF (hA CA + hF CF): S3 and S4 shifts
h2 = CF*(hA*CA + hF*CF)
print("m=2, h = CF(hA CA + hF CF): dS3 =", sp.expand(2*h2*2*CF), " dS4 =", sp.expand(2*h2*(2*CF)**2))
h3 = CF*(hA*CA**2)
print("m=3, h = CF hA CA^2: dS3 =", sp.expand(-h3), " (reaches C_F C_A^2)")

# (2) mixed pair term, shifts from the paper (App. D, row (l)), units zeta2, per unit g
dS3g = -16*CF**2*(CA - CF)
dS4g = 16*CF**2*(CA - CF)*(3*CA - 11*CF)
mon3 = [CF*CA**2, CF**2*CA, CF**3]
mon4 = [CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, D44]
def vec(p3, p4):
    p3 = sp.Poly(sp.expand(p3), CF, CA, D44); p4 = sp.Poly(sp.expand(p4), CF, CA, D44)
    return [p3.coeff_monomial(x) for x in mon3] + [p4.coeff_monomial(x) for x in mon4]
dirs = [vec(96*CF**3, 480*CF**4), vec(96*CF**2*CA, 480*CF**3*CA),
        vec(4*CF**2*CA, 16*CF**3*CA), vec(4*CF**3, 16*CF**4), vec(dS3g, dS4g)]
M = sp.Matrix(dirs).T
print("class (ii) + mixed pair g (paper's shifts): rank", M.rank(), "-> tests left", 8 - M.rank())

# (3) S5 shift of the m=2 additive term after S3, S4 fix m = c+ - l+ and y (units zeta2)
mm, yy = sp.symbols('m y')
sol = sp.solve([96*CF**3*mm + 4*CF**2*yy + 4*CF*h, 480*CF**4*mm + 16*CF**3*yy + 8*CF**2*h], [mm, yy])
dS5 = 6*sp.catalan(4)*(2*CF)**5*sol[mm] + sp.catalan(3)*(2*CF)**4*sol[yy] + 2*h*sp.catalan(2)*(2*CF)**3
print("m=2 additive term: fitted m =", sol[mm], ", y =", sol[yy], ", residual S5 shift =", sp.factor(dS5), "x zeta2")


==> anc/numbers/deposit/R6/C12_check/compare/cmp_c12_scratch.out <==
dS_3/h = -4*b_A**2   minus first calc: 0
dS_4/h = 16*b_A**2*(C_A - b_A)   minus first calc: 0
dS_5/h = -16*b_A**2*(C_A - b_A)*(7*C_A - 5*b_A)   minus first calc: 0
dS_6/h = 64*b_A**2*(C_A - b_A)*(18*C_A**2 - 22*C_A*b_A + 7*b_A**2)   minus first calc: 0
SU(3) per unit h: [-1/9, 38/27, -2489/81, 236930/243]  paper: (-1/9, 38/27, -2489/81, 236930/243)
(1) m number, y deg 1: rank 3, tests left 5, touched rows [1, 2, 5, 6]
    null [1, 0, 0, 0, 0, 0, 0, 0]  value 60
    null [0, 0, 0, 1, 0, 0, 0, 0]  value -912
    null [0, 0, 0, 0, 1, 0, 0, 0]  value 3120
    null [0, 1, 0, 0, 0, -1/4, 0, 0]  value 624
    null [0, 0, 0, 0, 0, 0, 0, 1]  value 1152
(2) m=x0+xA CA/CF: rank 4, tests left 4, touched rows [1, 2, 5, 6]
    null [1, 0, 0, 0, 0, 0, 0, 0]  value 60
    null [0, 0, 0, 1, 0, 0, 0, 0]  value -912
    null [0, 0, 0, 0, 1, 0, 0, 0]  value 3120
    null [0, 0, 0, 0, 0, 0, 0, 1]  value 1152
(x1) + xAA CA^2/CF^2: rank 5, tests left 3, touched rows [0, 1, 2, 4, 5, 6]
    null [0, 0, 0, 1, 0, 0, 0, 0]  value -912
    null [1, 0, 0, 0, -1/5, 0, 0, 0]  value -564
    null [0, 0, 0, 0, 0, 0, 0, 1]  value 1152
(x2) y with CA^2/CF: rank 4, tests left 4, touched rows [0, 1, 2, 4, 5, 6]
    null [0, 0, 0, 1, 0, 0, 0, 0]  value -912
    null [1, 0, 0, 0, -1/4, 0, 0, 0]  value -720
    null [0, 1, 0, 0, 0, -1/4, 0, 0]  value 624
    null [0, 0, 0, 0, 0, 0, 0, 1]  value 1152
(x3) (1) + h = w CF: rank 4, tests left 4, touched rows [0, 1, 2, 3, 4, 5, 6]
    null [1, 0, 0, 1/6, 0, 0, 0, 0]  value -92
    null [1, 0, 0, 0, -1/28, 0, 0, 0]  value -360/7
    null [1, -1/6, 0, 0, 0, 1/24, 0, 0]  value -44
    null [0, 0, 0, 0, 0, 0, 0, 1]  value 1152
(x4) (2) + h = w CF: rank 5, tests left 3, touched rows [0, 1, 2, 3, 4, 5, 6]
    null [1, 0, 0, 1/6, 0, 0, 0, 0]  value -92
    null [1, 0, 0, 0, -1/28, 0, 0, 0]  value -360/7
    null [0, 0, 0, 0, 0, 0, 0, 1]  value 1152
check (ii) + g (paper row l shifts): rank 5, tests left 3, touched rows [1, 2, 4, 5, 6]
    null [1, 0, 0, 0, 0, 0, 0, 0]  value 60
    null [0, 0, 0, 1, 0, 0, 0, 0]  value -912
    null [0, 0, 0, 0, 0, 0, 0, 1]  value 1152


==> anc/numbers/deposit/R6/C12_check/compare/cmp_c12_scratch.py <==
#!/usr/bin/env python3
"""Comparator scratch for C12 (written by the comparison agent, independent of both programs).
(a) channel-mixing shifts dS_n = -h [a^{n-1} w^{4-2n}] (F_A^+)^2 from the DL adjoint equation of eq. (system):
    w F = 2 a b_A + 2 a C_A dF/dw + F^2 ; compared with the first calculation's closed forms and the paper's SU(3) vector.
(b) ranks and left null vectors for the first calculation's extra classes (x1)-(x4) and the check's class (ii)+g.
"""
import sympy as sp
a, w, CF, CA, bA, D = sp.symbols('a omega C_F C_A b_A D44')
N = 7
F = sp.Integer(0)
for _ in range(N + 1):
    F = sp.expand(sp.series((2*a*bA + 2*a*CA*sp.diff(F, w) + F**2)/w, a, 0, N + 1).removeO())
F2 = sp.expand(F**2)
dS = {n: sp.factor(-F2.coeff(a, n - 1).coeff(w, 4 - 2*n)) for n in range(3, 7)}
first = {3: -4*bA**2, 4: -16*bA**2*(bA - CA), 5: -80*bA**4 + 192*CA*bA**3 - 112*CA**2*bA**2,
         6: -448*bA**5 + 1856*CA*bA**4 - 2560*CA**2*bA**3 + 1152*CA**3*bA**2}
for n in range(3, 7):
    print(f"dS_{n}/h = {dS[n]}   minus first calc: {sp.simplify(dS[n] - first[n])}")
su3 = {CA: 3, bA: sp.Rational(-1, 6)}
print("SU(3) per unit h:", [sp.nsimplify(dS[n].subs(su3)) for n in range(3, 7)], " paper: (-1/9, 38/27, -2489/81, 236930/243)")

# (b) counts. components: S3: CF CA^2, CF^2 CA, CF^3 ; S4: CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, d44
mon3 = [CF*CA**2, CF**2*CA, CF**3]; mon4 = [CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4]
def vec(p3, p4, d44=0):
    p3 = sp.Poly(sp.expand(p3), CF, CA); p4 = sp.Poly(sp.expand(p4), CF, CA)
    return [p3.coeff_monomial(m) for m in mon3] + [p4.coeff_monomial(m) for m in mon4] + [d44]
def mshift(m):  # c+ - l+ = m (group function): 96 CF^3 m, 480 CF^4 m
    return vec(96*CF**3*m, 480*CF**4*m)
def yshift(y):
    return vec(4*CF**2*y, 16*CF**3*y)
hsub = {bA: CF - CA/2}
def hshift(h):
    return vec((dS[3]*h).subs(hsub), (dS[4]*h).subs(hsub))
comp = sp.Matrix([60, -192, 144, -912, 3120, -3264, 960, 1152])
classes = {
 '(1) m number, y deg 1': [mshift(1), yshift(CA), yshift(CF)],
 '(2) m=x0+xA CA/CF': [mshift(1), mshift(CA/CF), yshift(CA), yshift(CF)],
 '(x1) + xAA CA^2/CF^2': [mshift(1), mshift(CA/CF), mshift(CA**2/CF**2), yshift(CA), yshift(CF)],
 '(x2) y with CA^2/CF': [mshift(1), yshift(CA), yshift(CF), yshift(CA**2/CF)],
 '(x3) (1) + h = w CF': [mshift(1), yshift(CA), yshift(CF), hshift(CF)],
 '(x4) (2) + h = w CF': [mshift(1), mshift(CA/CF), yshift(CA), yshift(CF), hshift(CF)],
 'check (ii) + g (paper row l shifts)': [mshift(1), mshift(CA/CF), yshift(CA), yshift(CF),
        vec(-16*CF**2*(CA - CF), 16*CF**2*(CA - CF)*(3*CA - 11*CF))],
}
for name, cols in classes.items():
    M = sp.Matrix(cols).T
    r = M.rank()
    ns = (M.T).nullspace()
    touched = [i for i in range(8) if any(M[i, j] != 0 for j in range(M.shape[1]))]
    print(f"{name}: rank {r}, tests left {8 - r}, touched rows {touched}")
    for v in ns:
        v = v / [x for x in v if x != 0][0]
        print("    null", list(v.T), " value", (v.T*comp)[0])


==> anc/numbers/deposit/R6/C13/c13_color_explicit.out <==
N=2 process (7.1): |Tt2-rec|=2.8e-16 |Trc-rec|=2.2e-16 |r-pairs - (-Tt2/2+Trc)|=2.2e-16 |c-pairs - (-Tt2/2-Trc)|=2.2e-16 |t-pairs - (Tt2-2CF)|=2.8e-16
N=2 process (7.2): |Tt2-rec|=2.8e-16 |Trc-rec|=2.2e-16 |r-pairs - (-Tt2/2+Trc)|=2.2e-16 |c-pairs - (-Tt2/2-Trc)|=2.2e-16 |t-pairs - (Tt2-2CF)|=2.8e-16
      Born (A1,AA) = [-1.5  0.5],  -2 b_R = [-1.5  0.5]  (b_R = eigenvalues of C_F - T_t^2/2)
N=3 process (7.1): |Tt2-rec|=4.4e-16 |Trc-rec|=8.9e-16 |r-pairs - (-Tt2/2+Trc)|=4.4e-16 |c-pairs - (-Tt2/2-Trc)|=6.7e-16 |t-pairs - (Tt2-2CF)|=1.1e-16
N=3 process (7.2): |Tt2-rec|=4.4e-16 |Trc-rec|=8.9e-16 |r-pairs - (-Tt2/2+Trc)|=4.4e-16 |c-pairs - (-Tt2/2-Trc)|=6.7e-16 |t-pairs - (Tt2-2CF)|=1.1e-16
      Born (A1,AA) = [-2.66666667  0.33333333],  -2 b_R = [-2.66666667  0.33333333]  (b_R = eigenvalues of C_F - T_t^2/2)
N=4 process (7.1): |Tt2-rec|=2.1e-15 |Trc-rec|=2.2e-15 |r-pairs - (-Tt2/2+Trc)|=1.1e-15 |c-pairs - (-Tt2/2-Trc)|=1.0e-15 |t-pairs - (Tt2-2CF)|=1.1e-16
N=4 process (7.2): |Tt2-rec|=2.1e-15 |Trc-rec|=8.9e-16 |r-pairs - (-Tt2/2+Trc)|=1.3e-15 |c-pairs - (-Tt2/2-Trc)|=1.3e-15 |t-pairs - (Tt2-2CF)|=1.1e-16
      Born (A1,AA) = [-3.75  0.25],  -2 b_R = [-3.75  0.25]  (b_R = eigenvalues of C_F - T_t^2/2)
N=5 process (7.1): |Tt2-rec|=2.5e-15 |Trc-rec|=8.9e-16 |r-pairs - (-Tt2/2+Trc)|=8.9e-16 |c-pairs - (-Tt2/2-Trc)|=1.0e-15 |t-pairs - (Tt2-2CF)|=1.4e-16
N=5 process (7.2): |Tt2-rec|=4.4e-15 |Trc-rec|=8.9e-16 |r-pairs - (-Tt2/2+Trc)|=1.5e-15 |c-pairs - (-Tt2/2-Trc)|=1.2e-15 |t-pairs - (Tt2-2CF)|=8.9e-16
      Born (A1,AA) = [-4.8  0.2],  -2 b_R = [-4.8  0.2]  (b_R = eigenvalues of C_F - T_t^2/2)
N=6 process (7.1): |Tt2-rec|=2.6e-15 |Trc-rec|=3.1e-15 |r-pairs - (-Tt2/2+Trc)|=3.6e-15 |c-pairs - (-Tt2/2-Trc)|=3.2e-15 |t-pairs - (Tt2-2CF)|=9.9e-17
N=6 process (7.2): |Tt2-rec|=4.4e-15 |Trc-rec|=3.1e-15 |r-pairs - (-Tt2/2+Trc)|=2.7e-15 |c-pairs - (-Tt2/2-Trc)|=3.1e-15 |t-pairs - (Tt2-2CF)|=2.2e-16
      Born (A1,AA) = [-5.83333333  0.16666667],  -2 b_R = [-5.83333333  0.16666667]  (b_R = eigenvalues of C_F - T_t^2/2)

worst deviation over N = 2..6, both processes: 4.44e-15


==> anc/numbers/deposit/R6/C13/c13_color_explicit.py <==
"""
c13_color_explicit.py  (C13, 2 Oct 2026)

Second code path for the colour operators: explicit SU(N) generators (N = 2..6) acting on the four-quark colour tensors
of the two processes of arXiv:2108.00055 used for the forward amplitude, all-outgoing convention.
  process (7.1) q(1) qbar(2) -> Qbar(3) Q(4): legs 1, 3 carry 3bar indices, legs 2, 4 carry 3 indices;
      C1 = d_{i1 i4} d_{i2 i3}, C2 = d_{i1 i2} d_{i3 i4};  r-pairs (12),(34) [s_r = s_12 > 0], c-pairs (13),(24), t-pairs (14),(23).
  process (7.2) q(1) Q(2) -> q(3) Q(4): legs 1, 2 carry 3bar, legs 3, 4 carry 3;
      C1 = d_{i1 i4} d_{i2 i3}, C2 = d_{i1 i3} d_{i2 i4};  r-pairs (13),(24) [s_r = s_13 < 0], c-pairs (12),(34) [s_c = s_12 > 0].
T_t^2 = (T_1 + T_4)^2, T_rc = (T_r^2 - T_c^2)/2.  Matrices are given in the (singlet, adjoint) coefficient basis
(A_1, A_A) with v = M a, v = (v1, v2) the coefficients of (C1, C2), M = [[1/N, -1/N], [0, 1]].
Compared with the symbolic matrices of the record (t3_catani_LL.py): T_t^2 = diag(0, N),
T_rc = [[0, -(N^2-1)/N], [-1/N, 2/N - N/2]].  Also checks colour conservation and the Born colour structure, and
prints the eigenvalues b_R of B = C_F - T_t^2/2.
"""
import itertools
import numpy as np


def gens(N):
    T = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        m *= 1 / np.sqrt(2 * k * (k + 1))
        T.append(m)
    return T


def act(Ta, leg, typ, c):
    """apply generator on leg (0..3) of tensor c[i1,i2,i3,i4]; typ 'q' (3) or 'qb' (3bar)"""
    M = Ta if typ == 'q' else -Ta.T
    return np.moveaxis(np.tensordot(M, c, axes=([1], [leg])), 0, leg)


def dot_op(Tlist, li, lj, types, c):
    out = np.zeros(c.shape, complex)
    for Ta in Tlist:
        out += act(Ta, li, types[li], act(Ta, lj, types[lj], c))
    return out


def basis_matrix(op, B):
    """matrix O with op(B_m) = sum_l O_lm B_l (least squares)"""
    A = np.array([b.ravel() for b in B]).T
    O = np.zeros((len(B), len(B)), complex)
    for m, b in enumerate(B):
        coef, res, rk, sv = np.linalg.lstsq(A, op(b).ravel(), rcond=None)
        assert np.allclose(A @ coef, op(b).ravel(), atol=1e-10), "not in span"
        O[:, m] = coef
    return O


def run(N, process):
    d = np.eye(N)
    T = gens(N)
    assert all(abs(np.trace(Ta @ Tb) - 0.5 * (a == b)) < 1e-12 for a, Ta in enumerate(T) for b, Tb in enumerate(T))
    if process == 1:
        types = ['qb', 'q', 'qb', 'q']
        C1 = np.einsum('ad,bc->abcd', d, d).astype(complex)          # d_{i1 i4} d_{i2 i3}
        C2 = np.einsum('ab,cd->abcd', d, d).astype(complex)          # d_{i1 i2} d_{i3 i4}
        r, c = [(0, 1), (2, 3)], [(0, 2), (1, 3)]
    else:
        types = ['qb', 'qb', 'q', 'q']
        C1 = np.einsum('ad,bc->abcd', d, d).astype(complex)          # d_{i1 i4} d_{i2 i3}
        C2 = np.einsum('ac,bd->abcd', d, d).astype(complex)          # d_{i1 i3} d_{i2 i4}
        r, c = [(0, 2), (1, 3)], [(0, 1), (2, 3)]
    B = [C1, C2]
    # colour conservation
    for b in B:
        for Ta in T:
            tot = sum(act(Ta, k, types[k], b) for k in range(4))
            assert np.allclose(tot, 0, atol=1e-12)
    TT = lambda i, j: basis_matrix(lambda x: dot_op(T, i, j, types, x), B)
    CF = (N * N - 1) / (2 * N)
    Tt2 = 2 * CF * np.eye(2) + 2 * TT(0, 3)
    Tr2 = 2 * CF * np.eye(2) + 2 * TT(*r[0])
    Tc2 = 2 * CF * np.eye(2) + 2 * TT(*c[0])
    # pairs related by colour conservation
    assert np.allclose(TT(*r[0]), TT(*r[1])) and np.allclose(TT(*c[0]), TT(*c[1])) and np.allclose(TT(0, 3), TT(1, 2))
    Trc = (Tr2 - Tc2) / 2
    M = np.array([[1 / N, -1 / N], [0, 1]])
    Mi = np.linalg.inv(M)
    to_a = lambda O: Mi @ O @ M
    return to_a(Tt2), to_a(Trc), to_a(TT(*r[0])), to_a(TT(*c[0])), to_a(TT(0, 3))


if __name__ == '__main__':
  worst = 0.0
  for N in range(2, 7):
      CF = (N * N - 1) / (2 * N)
      Tt2_rec = np.diag([0, N])
      Trc_rec = np.array([[0, -(N * N - 1) / N], [-1 / N, 2 / N - N / 2]])
      for proc in (1, 2):
          Tt2, Trc, Tr, Tc, Tt = run(N, proc)
          e1 = np.max(abs(Tt2 - Tt2_rec)); e2 = np.max(abs(Trc - Trc_rec))
          # dipole sums: T1T2+T3T4 = -Tt2/2 + Trc, T1T4+T2T3 [t] = Tt2 - 2CF, sum of all = -2CF
          e3 = np.max(abs(2 * Tr - (-Tt2 / 2 + Trc))); e4 = np.max(abs(2 * Tc - (-Tt2 / 2 - Trc)))
          e5 = np.max(abs(2 * Tt - (Tt2 - 2 * CF * np.eye(2))))
          worst = max(worst, e1, e2, e3, e4, e5)
          print(f"N={N} process (7.{proc}): |Tt2-rec|={e1:.1e} |Trc-rec|={e2:.1e} "
                f"|r-pairs - (-Tt2/2+Trc)|={e3:.1e} |c-pairs - (-Tt2/2-Trc)|={e4:.1e} |t-pairs - (Tt2-2CF)|={e5:.1e}")
      # Born colour: -C1 + C2/N  ->  (A1, AA) = (N*v1 + v2, v2)
      a = np.array([N * (-1) + 1 / N, 1 / N])
      bR = np.array([CF, CF - N / 2])
      print(f"      Born (A1,AA) = {a},  -2 b_R = {-2*bR}  (b_R = eigenvalues of C_F - T_t^2/2)")
  print(f"\nworst deviation over N = 2..6, both processes: {worst:.2e}")


==> anc/numbers/deposit/R6/C13/c13_common.py <==
"""
c13_common.py  (C13, 2 Oct 2026): shared helpers for the coefficient tables.

A one-loop remainder divided by the Born term is a polynomial in Lt (= Ltilde) with coefficients containing pi, Nc, nf.
decompose() returns, for signature '+', the coefficients of Lt^2, Lt^1, Lt^0 and, for signature '-' (already divided by
Delta), the coefficients of Lt^1, Lt^0; each Lt^0 part is split into its zeta2 part (pi^2 = 6 zeta2) and rational part,
and every coefficient that is of the form a*Nc + b/Nc (+ c*nf) is also written in the Casimir basis
(C_A = Nc, C_F = (Nc^2-1)/(2 Nc)): c_A C_A + c_F C_F + c_nf nf.
"""
import sympy as sp

Nc, nf = sp.symbols('Nc nf')
Lt, P = sp.symbols('Lt P')      # P stands for pi


def casimir(expr):
    """write expr = cA*Nc + cF*(Nc^2-1)/(2Nc) + cnf*nf + c0 (c0 must vanish); returns dict or None"""
    e = sp.expand(sp.cancel(sp.expand(expr)))
    cnf = sp.expand(e.coeff(nf, 1)); e0 = sp.expand(e - cnf * nf)
    # Laurent in Nc
    e0n = sp.expand(e0 * Nc)
    poly = sp.Poly(e0n, Nc)
    d = poly.as_dict()
    allowed = {(0,), (2,)}
    if not set(d.keys()) <= allowed:
        return None
    a = d.get((2,), 0); b = d.get((0,), 0)   # e0 = a Nc + b/Nc
    cF = -2 * b
    cA = a - sp.Rational(1, 2) * cF
    out = {'C_A': sp.nsimplify(cA), 'C_F': sp.nsimplify(cF)}
    if cnf != 0:
        if sp.Poly(sp.expand(cnf), Nc).degree() > 0 or cnf.has(Nc):
            return None
        out['n_f'] = cnf
    return out


def split_const(c):
    """split an Lt^0 coefficient (polynomial in P) into zeta2 part (coefficient of P^2/6) and rational part"""
    c = sp.expand(c)
    pc = sp.Poly(c, P)
    d = pc.as_dict()
    assert set(k[0] for k in d) <= {0, 2}, f"unexpected powers of pi in constant: {c}"
    z2 = sp.expand(d.get((2,), 0) * 6)
    rat = sp.expand(d.get((0,), 0))
    return z2, rat


def decompose(expr, sign):
    expr = sp.expand(expr)
    poly = sp.Poly(expr, Lt)
    out = {}
    degs = (2, 1, 0) if sign == '+' else (1, 0)
    for k in degs:
        c = sp.expand(poly.coeff_monomial(Lt**k))
        if k == 0:
            z2, rat = split_const(c)
            out['Lt^0 zeta2'] = z2
            out['Lt^0 rational'] = rat
        else:
            assert not sp.expand(c).has(P), f"pi in Lt^{k} coefficient: {c}"
            out[f'Lt^{k}'] = c
    assert poly.degree() <= degs[0]
    return out


def fmt(d):
    rows = []
    for k, v in d.items():
        cas = casimir(v)
        rows.append(f"    {k:15s}: {str(sp.factor(v)):45s}  Casimir basis: {cas}")
    return "\n".join(rows)


==> anc/numbers/deposit/R6/C13/c13_cutoff_map.out <==
(a) T_pair(z) = 2 arsinh^2(sqrt(z)/2)
    Taylor coefficients at z = 0, n = 1..40, integral = closed form = (-1)^(n+1)/(n^2 binom(2n,n)): True
    Euclidean z = 0.3        quadrature 0.1463931328813724763618     closed form 0.1463931328813724763618     |difference| 2.87e-42
    Euclidean z = 1.0        quadrature 0.4631296411543887849939     closed form 0.4631296411543887849939     |difference| 0.0
    Euclidean z = 40.0       quadrature 6.982966584324112238348      closed form 6.982966584324112238348      |difference| 0.0
    Euclidean z = 100000.0   quadrature 66.2739566362354676481       closed form 66.2739566362354676481       |difference| 0.0
    z = x - i0, x = -3      quadrature (-2.1932454224643019153 - 1.2091995761561452337e-25j) closed form (-2.1932454224643019153 + 0.0j)                  |difference| 1.21e-25
    z = x + i0, x = -3      quadrature (-2.1932454224643019153 + 1.2091995761561452337e-25j) closed form (-2.1932454224643019153 + 0.0j)                  |difference| 1.21e-25
    z = x - i0, x = -30     quadrature (0.61273364900058819263 - 10.464414387424932832j) closed form (0.61273364900058819263 - 10.464414387424932832j) |difference| 1.68e-26
    z = x + i0, x = -30     quadrature (0.61273364900058819263 + 10.464414387424932832j) closed form (0.61273364900058819263 + 10.464414387424932832j) |difference| 1.68e-26
    z = x - i0, x = -100    quadrature (5.575683718669417827 - 14.403772983899960513j)  closed form (5.575683718669417827 - 14.403772983899960513j)  |difference| 5.79e-27
    z = x + i0, x = -100    quadrature (5.575683718669417827 + 14.403772983899960513j)  closed form (5.575683718669417827 + 14.403772983899960513j)  |difference| 5.79e-27
    z = x - i0, x = -30000  quadrature (48.201762983503852293 - 32.38632049490207131j)  closed form (48.201762983503852293 - 32.38632049490207131j)  |difference| 3.52e-29
    z = x + i0, x = -30000  quadrature (48.201762983503852293 + 32.38632049490207131j)  closed form (48.201762983503852293 + 32.38632049490207131j)  |difference| 3.52e-29
    the values on the two sides of the cut are complex conjugate: True
T_pair(z) = 2 arsinh^2(sqrt(z)/2): Taylor coefficients n = 1..40 equal: True; largest |quadrature - closed form| 1.21e-25

(b) the t-channel dipoles at mu^2 = |t| (z = 1)
    arsinh(1/2) = log(1/2 + sqrt(5)/2) = ln(phi): True;  T_pair(1)/ln^2(phi) = 2;  |quadrature T_pair(1) - 2 ln^2(phi)| = 0.0

(c) large |z|: z (T_pair(z) - ln^2(z)/2)/ln(z)
    |z| = 1e4   Euclidean 1.9997217748608        timelike (z = -|z| - i0) (2.0002806092252 - 6.6368242212992e-6j)
    |z| = 1e6   Euclidean 1.9999971447711        timelike (z = -|z| - i0) (2.000002862359 - 3.1300531778658e-8j)
    |z| = 1e8   Euclidean 1.9999999710857        timelike (z = -|z| - i0) (2.000000028945 - 1.7993545061938e-10j)
    |z| = 1e12  Euclidean 1.9999999999971        timelike (z = -|z| - i0) (2.0000000000029 - 8.1247077392051e-15j)

(d) the one-loop map U_1 with explicit SU(N) generators
    SU(2): color conservation and S_t = T_t^2 - 2C_F to 2.2e-16; T_t^2 = diag(0, 2), B = diag(0.75, -0.25); u_z = 2, u_l = -4, singlet: s_z = 8, s_l = 8, c_B coefficient -1; decomposition True, integers True; |U_1 - form| at c_B = 0, 6, 3.7: 3.7e-16
    SU(3): color conservation and S_t = T_t^2 - 2C_F to 8.9e-16; T_t^2 = diag(0, 3), B = diag(1.33333333333, -0.166666666667); u_z = 2, u_l = -4, singlet: s_z = 8, s_l = 8, c_B coefficient -1; decomposition True, integers True; |U_1 - form| at c_B = 0, 6, 3.7: 3.6e-15
    SU(4): color conservation and S_t = T_t^2 - 2C_F to 1.8e-15; T_t^2 = diag(0, 4), B = diag(1.875, -0.125); u_z = 2, u_l = -4, singlet: s_z = 8, s_l = 8, c_B coefficient -1; decomposition True, integers True; |U_1 - form| at c_B = 0, 6, 3.7: 7.1e-15
    SU(5): color conservation and S_t = T_t^2 - 2C_F to 3.6e-15; T_t^2 = diag(0, 5), B = diag(2.4, -0.1); u_z = 2, u_l = -4, singlet: s_z = 8, s_l = 8, c_B coefficient -1; decomposition True, integers True; |U_1 - form| at c_B = 0, 6, 3.7: 7.1e-15
    SU(6): color conservation and S_t = T_t^2 - 2C_F to 6.2e-15; T_t^2 = diag(0, 6), B = diag(2.91666666667, -0.0833333333333); u_z = 2, u_l = -4, singlet: s_z = 8, s_l = 8, c_B coefficient -1; decomposition True, integers True; |U_1 - form| at c_B = 0, 6, 3.7: 1.4e-14
    general N: [S_t]_11 = -2C_F, [S_r + S_c]_11 = -[T_t^2]_11 = 0, [B]_11 = C_F give [U_1]_11 = C_F*(-c_B*zeta2 + 8*h + 8*zeta2)  (h = ln^2(phi))
    the same integers for N = 2..6: True

=== numbers read by make_numbers.py
T_pair(1) = 2 ln^2(phi): coefficient 2
U_1 = 2 zeta2 C_F + (-4) ln^2(phi) (T_t^2 - 2C_F) + (6 - c_B) zeta2 B   [N = 2..6, c_B = 0, 6, 3.7]
[U_1]_11 = [(8 - c_B) zeta2 + 8 ln^2(phi)] C_F   [N = 2..6, c_B = 0, 6, 3.7]


==> anc/numbers/deposit/R6/C13/c13_cutoff_map.py <==
#!/usr/bin/env python3
"""
c13_cutoff_map.py  (C13, 5 Oct 2026)

Closed form of the one-loop triangle with a sharp transverse-momentum cutoff, and the one-loop map between the sharp-cutoff
amplitude and the finite remainder of minimal infrared subtraction for any constant of the box.

Object: the triangle of a dipole (i,j) with the cutoff k_T^2 > mu^2 on the transverse momentum of the loop gluon relative to the
two legs of the dipole (eq. (*) of c13_cutoff_triangle.py, which evaluates it by quadrature),
    T_pair(z) = Int_0^1 dbeta/beta ln(1 + z beta(1-beta)),   z = (-s_ij - i0)/mu^2.
The variable z of this program is the s-hat of the paper, s-hat_ij = (-s_ij - i0)/mu^2.
Checks done here:
 (a) T_pair(z) = 2 arsinh^2(sqrt(z)/2).  The Taylor coefficients at z = 0 agree as rationals, n = 1..40: the integral gives
     (-1)^(n+1) B(n, n+1)/n and the closed form 2 c_(2n)/4^n, with c_(2n) the coefficient of x^(2n) of arsinh(x)^2 (Cauchy
     product of the series of arsinh, rational arithmetic).  Both sides are holomorphic in z outside the cut z <= -4, so they
     agree there.  Comparison at 40 digits at Euclidean points and on both sides of the cut, z = x - i0 and z = x + i0
     (the integral by quadrature with i0 -> 1e-25, the closed form with i0 -> 1e-60);
 (b) T_pair(1) = 2 ln^2(phi), phi = (1 + sqrt5)/2, from arsinh(1/2) = ln(1/2 + sqrt(5)/2) (SymPy) and by quadrature;
 (c) T_pair(z) - ln^2(z)/2 is of order ln(z)/z at large |z|: z (T_pair(z) - ln^2(z)/2)/ln(z) for Euclidean and timelike z;
 (d) the one-loop map U_1 at maximal weight and leading power, mu^2 = |t|, defined by H^(1) = H^(1)_cut + U_1 H^(0), where H^(1)
     is the forward one-loop finite remainder of App. H of the paper, sum_{i<j} T_i.T_j (l_ij^2 - zeta2) + B (l_r^2 + pi^2) + ...,
     and H^(1)_cut follows from it by replacing l_ij^2 - zeta2 with 2 T_pair(z_ij) and the box constant pi^2 with c_B zeta2:
       t-channel dipoles (z = 1):            (l^2 - zeta2) - 2 T_pair(1) = -zeta2 - 4 ln^2(phi)
       s- and u-channel dipoles (|z| >> 1):  (l^2 - zeta2) - 2 T_pair(z) -> -zeta2      (check (c))
       box:                                  B (l_r^2 + 6 zeta2) - B (l_r^2 + c_B zeta2) = (6 - c_B) zeta2 B,   B = C_F - T_t^2/2.
     The color operators T_i.T_j are built from explicit SU(N) generators, N = 2..6 (tr t^a t^b = delta^ab/2), acting on the
     color tensors of q q -> q q (legs 1, 2 in, 3, 4 out), in the t-channel singlet and adjoint basis C1/N, C2 - C1/N with
     C1 = delta_13 delta_24 and C2 = delta_14 delta_23.  U_1 = zeta2 M_z + ln^2(phi) M_l + c_B zeta2 M_c is decomposed as
       U_1 = u_z zeta2 C_F + u_l ln^2(phi) (T_t^2 - 2C_F) + (u_b - c_B) zeta2 B,   [U_1]_11 = [(s_z - c_B) zeta2 + s_l ln^2(phi)] C_F,
     each coefficient required to be the same integer for every N, and U_1 is compared with this form at c_B = 0, 6 and 3.7.
The last three lines give the numbers that make_numbers.py reads.
"""
from fractions import Fraction as Fr
from math import comb, factorial

import mpmath as mp
import numpy as np
import sympy as sp

mp.mp.dps = 40
TOL = 1e-12          # rounding tolerance of the color coefficients in double precision

# ------------------------------------------------------------------------------------------------ (a) the closed form
def T_quad(z):
    """the defining integral, z complex; split at the zeros of Re(1 + z beta(1-beta)) for x = Re z < -4"""
    pts = [0, 1]
    if mp.re(z) < -4:
        b0 = (1 - mp.sqrt(1 + 4 / mp.re(z))) / 2
        pts = [0, b0, mp.mpf(1) / 2, 1 - b0, 1]
    return mp.quad(lambda b: mp.log(1 + z * b * (1 - b)) / b, pts)


def T_closed(z):
    return 2 * mp.asinh(mp.sqrt(z) / 2) ** 2


print('(a) T_pair(z) = 2 arsinh^2(sqrt(z)/2)')
NT = 40
asinh_c = [Fr(0)] * (2 * NT + 2)                 # coefficients of x^m of arsinh(x)
for k in range(NT + 1):
    asinh_c[2 * k + 1] = Fr((-1) ** k * factorial(2 * k), 4 ** k * factorial(k) ** 2 * (2 * k + 1))
sq = [sum(asinh_c[i] * asinh_c[m - i] for i in range(m + 1)) for m in range(2 * NT + 1)]
taylor_ok = all(sq[m] == 0 for m in range(1, 2 * NT + 1, 2))
for n in range(1, NT + 1):
    from_integral = Fr((-1) ** (n + 1) * factorial(n - 1) * factorial(n), n * factorial(2 * n))
    from_closed = 2 * sq[2 * n] / 4 ** n
    taylor_ok &= (from_integral == from_closed) and from_closed == Fr((-1) ** (n + 1), n * n * comb(2 * n, n))
print('    Taylor coefficients at z = 0, n = 1..%d, integral = closed form = (-1)^(n+1)/(n^2 binom(2n,n)): %s' % (NT, taylor_ok))
worst = mp.mpf(0)
for x in (mp.mpf('0.3'), mp.mpf(1), mp.mpf(40), mp.mpf(10) ** 5):
    d = abs(T_quad(x) - T_closed(x))
    worst = max(worst, d)
    print('    Euclidean z = %-10s quadrature %-28s closed form %-28s |difference| %s'
          % (mp.nstr(x, 6), mp.nstr(T_quad(x), 22), mp.nstr(T_closed(x), 22), mp.nstr(d, 3)))
for x in (-3, -30, -100, -30000):
    for side, sgn in (('x - i0', -1), ('x + i0', 1)):
        q = T_quad(mp.mpc(x, sgn * mp.mpf('1e-25')))
        c = T_closed(mp.mpc(x, sgn * mp.mpf('1e-60')))
        worst = max(worst, abs(q - c))
        print('    z = %s, x = %-7d quadrature %-48s closed form %-48s |difference| %s'
              % (side, x, mp.nstr(q, 20), mp.nstr(c, 20), mp.nstr(abs(q - c), 3)))
both_sides = all(abs(T_closed(mp.mpc(x, mp.mpf('1e-60'))) - mp.conj(T_closed(mp.mpc(x, -mp.mpf('1e-60'))))) < mp.mpf('1e-30')
                 for x in (-30, -100, -30000))
print('    the values on the two sides of the cut are complex conjugate: %s' % both_sides)
print('T_pair(z) = 2 arsinh^2(sqrt(z)/2): Taylor coefficients n = 1..%d equal: %s; largest |quadrature - closed form| %s'
      % (NT, taylor_ok and both_sides, mp.nstr(worst, 3)))

# ------------------------------------------------------------------------------------------------ (b) z = 1
print('\n(b) the t-channel dipoles at mu^2 = |t| (z = 1)')
asinh_half = sp.asinh(sp.Rational(1, 2)).rewrite(sp.log)
phi = (1 + sp.sqrt(5)) / 2
same_log = sp.simplify(asinh_half - sp.log(phi)) == 0
coef_t1 = sp.nsimplify(sp.simplify(2 * asinh_half ** 2 / sp.log(phi) ** 2)) if same_log else None
lnphi2 = mp.log((1 + mp.sqrt(5)) / 2) ** 2
dq = abs(T_quad(mp.mpf(1)) - 2 * lnphi2)
print('    arsinh(1/2) = %s = ln(phi): %s;  T_pair(1)/ln^2(phi) = %s;  |quadrature T_pair(1) - 2 ln^2(phi)| = %s'
      % (asinh_half, same_log, coef_t1, mp.nstr(dq, 3)))
assert same_log and coef_t1 == 2 and dq < mp.mpf('1e-30')

# ------------------------------------------------------------------------------------------------ (c) large |z|
print('\n(c) large |z|: z (T_pair(z) - ln^2(z)/2)/ln(z)')
for k in (4, 6, 8, 12):
    ze = mp.mpf(10) ** k
    zt = mp.mpc(-ze, -mp.mpf('1e-60'))
    re_ = ze * (T_closed(ze) - mp.log(ze) ** 2 / 2) / mp.log(ze)
    rt_ = zt * (T_closed(zt) - mp.log(zt) ** 2 / 2) / mp.log(zt)
    print('    |z| = 1e%-3d Euclidean %-22s timelike (z = -|z| - i0) %s' % (k, mp.nstr(re_, 14), mp.nstr(rt_, 14)))

# ------------------------------------------------------------------------------------------------ (d) the map U_1
print('\n(d) the one-loop map U_1 with explicit SU(N) generators')


def generators(N):
    """generalized Gell-Mann matrices, tr(t^a t^b) = delta^ab/2"""
    T = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = m[k, j] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; T.append(m)
    for l_ in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(l_):
            m[i, i] = 1
        m[l_, l_] = -l_
        T.append(m / np.sqrt(2 * l_ * (l_ + 1)))
    return T


def color_ops(N):
    """2x2 matrices, in the basis (C1/N, C2 - C1/N), of T_t^2 and of the dipole sums S_t, S_r, S_c"""
    T = generators(N)
    tr = [np.trace(a @ b) for a in T for b in T]
    assert np.allclose(np.array(tr).reshape(len(T), len(T)), np.eye(len(T)) / 2)
    # leg 1, 2 incoming (generator -t^T), leg 3, 4 outgoing (generator t); tensor index order (i1, i2, i3, i4)
    def act(leg, a, c):
        g = -T[a].T if leg in (0, 1) else T[a]
        return np.moveaxis(np.tensordot(g, c, axes=([1], [leg])), 0, leg)
    def TT(i, j, c):
        return sum(act(i, a, act(j, a, c)) for a in range(len(T)))
    d = np.eye(N)
    C1 = np.einsum('ac,bd->abcd', d, d).astype(complex)     # delta_13 delta_24 (t-channel singlet)
    C2 = np.einsum('ad,bc->abcd', d, d).astype(complex)     # delta_14 delta_23
    basis = [C1 / N, C2 - C1 / N]
    Bm = np.column_stack([b.ravel() for b in basis])
    def mat(f):
        img = np.column_stack([f(b).ravel() for b in basis])
        sol, *_ = np.linalg.lstsq(Bm, img, rcond=None)
        res = np.abs(Bm @ sol - img).max()
        assert res < 1e-11, res
        return sol
    tot = mat(lambda c: sum(act(k, a, c) for k in range(4) for a in range(len(T))))   # total color charge
    St = mat(lambda c: TT(0, 2, c) + TT(1, 3, c))
    Sr = mat(lambda c: TT(0, 1, c) + TT(2, 3, c))
    Sc = mat(lambda c: TT(0, 3, c) + TT(1, 2, c))
    Tt2 = mat(lambda c: sum(act(0, a, act(0, a, c)) + act(2, a, act(2, a, c)) + 2 * act(0, a, act(2, a, c)) for a in range(len(T))))
    return tot, St, Sr, Sc, Tt2


z2n = float(mp.zeta(2))
dg = lambda M: '(%s)' % ', '.join('%.12g' % (v + 0.0) for v in np.diag(M).real)
hn = float(lnphi2)
rows = []
for N in (2, 3, 4, 5, 6):
    CF = (N * N - 1) / (2 * N)
    tot, St, Sr, Sc, Tt2 = color_ops(N)
    I2 = np.eye(2)
    B = CF * I2 - Tt2 / 2
    cons = max(np.abs(tot).max(), np.abs(St + Sr + Sc + 2 * CF * I2).max(), np.abs(St - (Tt2 - 2 * CF * I2)).max())
    # coefficients of zeta2, ln^2(phi) and c_B zeta2 in U_1 = H_MS - H_cut
    Mz = St * (-1) + (Sr + Sc) * (-1) + 6 * B
    Ml = St * (-4)
    Mc = -B
    # decomposition: Mz - u_b B = u_z C_F 1, Ml = u_l (T_t^2 - 2C_F), Mc = -B; u_b is the constant pi^2 = 6 zeta2 of the box
    u_b = 6
    uz = (Mz - u_b * B) / CF
    nz = np.abs(Tt2 - 2 * CF * I2) > 1e-6
    ul_ = Ml[nz] / (Tt2 - 2 * CF * I2)[nz]
    ok_dec = (np.abs(uz - uz[0, 0] * I2).max() < TOL and np.abs(ul_ - ul_[0]).max() < TOL
              and np.abs(Ml - ul_[0] * (Tt2 - 2 * CF * I2)).max() < TOL and np.abs(Mc + B).max() < TOL)
    sz, sl, sc = Mz[0, 0].real / CF, Ml[0, 0].real / CF, Mc[0, 0].real / CF
    ints = [uz[0, 0].real, ul_[0].real, sz, sl, sc]
    ok_int = all(abs(v - round(v)) < TOL for v in ints)
    worst_u = 0.0
    for cB in (0.0, 6.0, 3.7):
        U = z2n * (Mz + cB * Mc) + hn * Ml
        U_form = round(ints[0]) * z2n * CF * I2 + round(ints[1]) * hn * (Tt2 - 2 * CF * I2) + (u_b - cB) * z2n * B
        U11 = ((round(sz) - cB) * z2n + round(sl) * hn) * CF
        worst_u = max(worst_u, np.abs(U - U_form).max(), abs(U[0, 0] - U11))
    rows.append((N, [round(v) for v in ints]))
    print('    SU(%d): color conservation and S_t = T_t^2 - 2C_F to %.1e; T_t^2 = diag%s, B = diag%s; u_z = %s, u_l = %s, '
          'singlet: s_z = %s, s_l = %s, c_B coefficient %s; decomposition %s, integers %s; |U_1 - form| at c_B = 0, 6, 3.7: %.1e'
          % (N, cons, dg(Tt2), dg(B), round(ints[0]), round(ints[1]),
             round(sz), round(sl), round(sc), ok_dec, ok_int, worst_u))
    assert cons < 1e-11 and ok_dec and ok_int and worst_u < 1e-11
same_all_N = len({tuple(r[1]) for r in rows}) == 1
uz_, ul_v, sz_, sl_, sc_ = rows[0][1]
assert same_all_N and sc_ == -1
# general N: the singlet entry follows from color conservation, [T_t^2]_11 = 0 and [B]_11 = C_F
CFs, z2s, hs, cBs = sp.symbols('C_F zeta2 h c_B')
St11, SrSc11, B11 = -2 * CFs, 0, CFs
U11s = sp.expand(St11 * (-z2s - 4 * hs) + SrSc11 * (-z2s) + (6 - cBs) * z2s * B11)
print('    general N: [S_t]_11 = -2C_F, [S_r + S_c]_11 = -[T_t^2]_11 = 0, [B]_11 = C_F give [U_1]_11 = %s  (h = ln^2(phi))' % sp.factor(U11s))
assert sp.expand(U11s - ((sz_ - cBs) * z2s + sl_ * hs) * CFs) == 0
print('    the same integers for N = 2..6: %s' % same_all_N)

print('\n=== numbers read by make_numbers.py')
print('T_pair(1) = %s ln^2(phi): coefficient %s' % (coef_t1, coef_t1))
print('U_1 = %d zeta2 C_F + (%d) ln^2(phi) (T_t^2 - 2C_F) + (%d - c_B) zeta2 B   [N = 2..6, c_B = 0, 6, 3.7]' % (uz_, ul_v, 6))
print('[U_1]_11 = [(%d - c_B) zeta2 + %d ln^2(phi)] C_F   [N = 2..6, c_B = 0, 6, 3.7]' % (sz_, sl_))


==> anc/numbers/deposit/R6/C13/c13_cutoff_triangle.gp <==
\\ c13_cutoff_triangle.gp (C13, 2 Oct 2026): second code path (PARI/GP intnum) for T(z) = int_0^1 db/b log(1+z b(1-b))
\p 40
T(z) = intnum(b=0,1, log(1+z*b*(1-b))/b);
{
for(k=2,8, z=10.^k; print("Euclidean z=1e",k,": T - log(z)^2/2 = ", T(z)-log(z)^2/2));
}
\\ timelike s/mu^2 = S: 1 - S b(1-b) = S (b-b1)(b-b2), b1 = 2/(S(1+r)), b2 = 1-b1, r = sqrt(1-4/S).
\\ Re T = int_0^1 db [log S + log|b-b1| + log|b-b2|]/b, split at b1, 1/2, b2 with the distance u to b1 or b2 as variable;
\\ Im T = -pi int_{b1}^{b2} db/b = -pi log(b2/b1)  (the i0 of -s - i0)
Tt(S) = { my(r = sqrt(1-4/S), b1 = 2/(S*(1+r)), b2 = 1-b1, d = b2-b1, lS = log(S), re, im);
  re = intnum(u=[0,-1/4], b1, (lS + log(u) + log(d+u))/(b1-u)) \
     + intnum(u=[0,-1/4], 1/2-b1, (lS + log(u) + log(d-u))/(b1+u)) \
     + intnum(u=[0,-1/4], b2-1/2, (lS + log(d-u) + log(u))/(b2-u)) \
     + intnum(u=[0,-1/4], 1-b2, (lS + log(d+u) + log(u))/(b2+u));
  im = -Pi*log(b2/b1);
  [re, im] };
{
for(k=2,8, S=10.^k; L=log(S); v=Tt(S);
  print("timelike s/mu^2=1e",k,": ReT - (L^2/2 - Pi^2/2) = ", v[1]-(L^2/2-Pi^2/2), ",  ImT + Pi*L = ", v[2]+Pi*L));
}
phi = (1+sqrt(5))/2;
print("T(1) - 2 log(phi)^2 = ", T(1) - 2*log(phi)^2);
print("T(1) = ", T(1));


==> anc/numbers/deposit/R6/C13/c13_cutoff_triangle.out <==
(a) symbolic: T_eps / [c_Gamma (-s)^(-eps)/eps^2] = 1   [the overall sign: Int k2^(-1-eps)/(u-k2) = -A^(-1-eps)Gamma(-eps)Gamma(1+eps)]
(a) numerical, eps=-0.3, s=-1: representation = 13.00137344917769738, c_Gamma/eps^2 = 13.001373449786839891, diff = -6.09e-10

(b) Euclidean s<0, z = -s/mu^2:  T(z) - ln^2(z)/2
    z = 1e2:  T = 10.694742164376559,  T - ln^2 z/2 = 0.0909459,  ln(z)/z = 0.0461
    z = 1e4:  T = 42.4170266956467561,  T - ln^2 z/2 = 0.00184181,  ln(z)/z = 0.000921
    z = 1e6:  T = 95.4341936195928337,  T - ln^2 z/2 = 2.7631e-5,  ln(z)/z = 1.38e-5
    z = 1e8:  T = 169.660739903722346,  T - ln^2 z/2 = 3.68414e-7,  ln(z)/z = 1.84e-7

(c) timelike s>0, z = -s/mu^2 - i0 (i0 -> 1e-25):  T - (L - i pi)^2/2
    s/mu^2 = 1e2: Re T = 5.57568371866942, Re ref = L^2/2 - pi^2/2 = 5.66899402041212; Im T = -14.4037729839, -pi L = -14.4675688248309;  |T - ref| = 0.113
    s/mu^2 = 1e4: Re T = 37.4785403588425, Re ref = L^2/2 - pi^2/2 = 37.4803826832825; Im T = -28.9345092368624, -pi L = -28.9351376496619;  |T - ref| = 0.001947
    s/mu^2 = 1e6: Re T = 90.4993361570059, Re ref = L^2/2 - pi^2/2 = 90.4993637880665; Im T = -43.4027001912981, -pi L = -43.4027064744928;  |T - ref| = 2.834e-5
    s/mu^2 = 1e8: Re T = 164.72593696635, Re ref = L^2/2 - pi^2/2 = 164.725937334764; Im T = -57.8702752364919, -pi L = -57.8702752993237;  |T - ref| = 3.737e-7

(d) t-channel dipole, |t| = mu^2: T(1) = 0.4631296411543887849938581,  2 ln^2(phi) = 0.4631296411543887849938581, diff = 4.93e-32
    in zeta2 units: 2 ln^2(phi)/zeta2 = 0.281549060529683  (not rational; PSLQ on (T(1), zeta2): None)

(e) eps^0 part of c_Gamma e^(eps gamma_E) (-s/mu^2)^(-eps)/eps^2 = l**2/2 - pi**2/12   (l = ln(-s/mu^2))
    cutoff - MS per dipole: +zeta2/2 for |s| >> mu^2;  2 ln^2(phi) + zeta2/2 at |s| = mu^2


==> anc/numbers/deposit/R6/C13/c13_cutoff_triangle.py <==
"""
c13_cutoff_triangle.py  (C13, 2 Oct 2026)

The one-loop soft-gluon dipole function with a sharp transverse-momentum cutoff, computed beyond double-logarithmic
accuracy, and compared with minimal subtraction.

Object: the eikonal-numerator massless triangle for a dipole (i,j), s = 2 p_i.p_j,
    T(s) = s * Int d^4k/(i pi^2) 1/[(k^2+i0)((p_i+k)^2+i0)((p_j-k)^2+i0)],  with k_T^2 > mu^2,
where k = alpha p_i + beta p_j + k_T (Lorentz-invariant transverse momentum with respect to the dipole).
The alpha integral by residues (pole of (p_j-k)^2 in the upper half plane for 0 < beta < 1) and the k_T^2 integral give
    T(s) = Int_0^1 dbeta/beta ln(1 + z beta(1-beta)),   z = (-s - i0)/mu^2.                         (*)
Checks done here:
 (a) the same Sudakov representation with a (2-2eps)-dimensional k_T measure and no cutoff gives the known result
     s I_3 = c_Gamma (-s)^(-eps)/eps^2 (symbolically, with the Beta and Gamma integrals, and numerically at eps = -0.3);
 (b) (*) for Euclidean s < 0, -s/mu^2 = 10^2..10^8: T - ln^2(z)/2 -> 0 (power corrections ~ ln z / z);
 (c) (*) for timelike s > 0 (z = -|s|/mu^2 - i0): T -> (L - i pi)^2/2 = L^2/2 - i pi L - pi^2/2, L = ln(s/mu^2),
     i.e. the double logarithm, the i pi L term and the -pi^2/2 term of the analytic continuation;
 (d) the t-channel dipole at |t| = mu^2: T(z = 1) = 2 ln^2((1+sqrt5)/2);
 (e) minimal subtraction of c_Gamma e^{eps gamma_E}(-s/mu^2)^(-eps)/eps^2 (normalization S_eps of arXiv:2108.00055,
     eq. (5.1)) leaves ln^2(-s/mu^2)/2 - zeta2/2, so cutoff minus MS = +zeta2/2 for |s| >> mu^2 and
     2 ln^2(phi) + zeta2/2 at |s| = mu^2.
A second code path for (b)-(d) uses PARI/GP intnum (c13_cutoff_triangle.gp).
"""
import mpmath as mp
import sympy as sp

mp.mp.dps = 30

# (a) symbolic: T_eps = (s/Gamma(1-eps)) Int_0^1 dbeta (1-beta) Int_0^inf dk2 k2^(-1-eps)/(u - k2), u = s beta(1-beta)
eps, s = sp.symbols('epsilon s')
# Int_0^inf dx x^(-1-eps)/(x + A) = A^(-1-eps) Gamma(-eps) Gamma(1+eps),  A = -u
Teps = -(1 / sp.gamma(1 - eps)) * sp.gamma(-eps) * sp.gamma(1 + eps) * sp.beta(-eps, 1 - eps)   # times (-s)^(-eps)
cG = sp.gamma(1 + eps) * sp.gamma(1 - eps)**2 / sp.gamma(1 - 2 * eps)
print("(a) symbolic: T_eps / [c_Gamma (-s)^(-eps)/eps^2] =", sp.simplify(sp.gammasimp(Teps / (-1) / (cG / eps**2))),
      "  [the overall sign: Int k2^(-1-eps)/(u-k2) = -A^(-1-eps)Gamma(-eps)Gamma(1+eps)]")
# numerical version of (a): eps = -0.3, s = -1 (Euclidean), direct double integral of the representation
e = mp.mpf('-0.3'); sv = mp.mpf(-1)
def inner(b):
    u = sv * b * (1 - b)
    return mp.quad(lambda k2: k2**(-1 - e) / (u - k2), [0, abs(u), mp.inf])
num = sv / mp.gamma(1 - e) * mp.quad(lambda b: (1 - b) * inner(b), [0, mp.mpf(1) / 2, 1])
exact = mp.gamma(1 + e) * mp.gamma(1 - e)**2 / mp.gamma(1 - 2 * e) / e**2 * (-sv)**(-e)
print(f"(a) numerical, eps=-0.3, s=-1: representation = {mp.nstr(num, 20)}, c_Gamma/eps^2 = {mp.nstr(exact, 20)}, "
      f"diff = {mp.nstr(num - exact, 3)}")

def T(z):
    """(*) for complex z (z = (-s - i0)/mu^2)"""
    f = lambda b: mp.log(1 + z * b * (1 - b)) / b
    # split at the zeros of Re(1 + z b (1-b)) for timelike s to help the quadrature
    pts = [0, 1]
    if mp.re(z) < -4:
        x = -1 / mp.re(z)
        r = mp.sqrt(1 - 4 * x)
        pts = sorted(set([0, (1 - r) / 2, mp.mpf(1) / 2, (1 + r) / 2, 1]))
    return mp.quad(f, pts)

print("\n(b) Euclidean s<0, z = -s/mu^2:  T(z) - ln^2(z)/2")
for k in (2, 4, 6, 8):
    z = mp.mpf(10)**k
    print(f"    z = 1e{k}:  T = {mp.nstr(T(z), 18)},  T - ln^2 z/2 = {mp.nstr(T(z) - mp.log(z)**2/2, 6)},  ln(z)/z = {mp.nstr(mp.log(z)/z, 3)}")

print("\n(c) timelike s>0, z = -s/mu^2 - i0 (i0 -> 1e-25):  T - (L - i pi)^2/2")
for k in (2, 4, 6, 8):
    S = mp.mpf(10)**k
    z = -S - mp.mpc(0, 1) * mp.mpf('1e-25')
    L = mp.log(S)
    t = T(z)
    ref = (L - mp.mpc(0, 1) * mp.pi)**2 / 2
    print(f"    s/mu^2 = 1e{k}: Re T = {mp.nstr(mp.re(t), 15)}, Re ref = L^2/2 - pi^2/2 = {mp.nstr(mp.re(ref), 15)}; "
          f"Im T = {mp.nstr(mp.im(t), 15)}, -pi L = {mp.nstr(-mp.pi*L, 15)};  |T - ref| = {mp.nstr(abs(t-ref), 4)}")

phi = (1 + mp.sqrt(5)) / 2
t1 = T(mp.mpf(1))
print(f"\n(d) t-channel dipole, |t| = mu^2: T(1) = {mp.nstr(t1, 25)},  2 ln^2(phi) = {mp.nstr(2*mp.log(phi)**2, 25)}, "
      f"diff = {mp.nstr(t1 - 2*mp.log(phi)**2, 3)}")
print(f"    in zeta2 units: 2 ln^2(phi)/zeta2 = {mp.nstr(2*mp.log(phi)**2/mp.zeta(2), 15)}  (not rational; PSLQ on (T(1), zeta2): "
      f"{mp.pslq([t1, mp.zeta(2)], maxcoeff=10**6, maxsteps=10**6)})")

# (e) MS finite part of c_Gamma e^{eps gamma} (-s/mu^2)^(-eps)/eps^2
l = sp.symbols('l')
expr = cG * sp.exp(eps * sp.EulerGamma) * sp.exp(-eps * l) / eps**2
ser = sp.series(expr, eps, 0, 1).removeO()
fin = sp.simplify(sp.expand(ser).coeff(eps, 0))
print(f"\n(e) eps^0 part of c_Gamma e^(eps gamma_E) (-s/mu^2)^(-eps)/eps^2 = {sp.nsimplify(fin)}   (l = ln(-s/mu^2))")
print("    cutoff - MS per dipole: +zeta2/2 for |s| >> mu^2;  2 ln^2(phi) + zeta2/2 at |s| = mu^2")


==> anc/numbers/deposit/R6/C13/c13_cutoff_triangle_gp.out <==
   realprecision = 57 significant digits (40 digits displayed)
Euclidean z=1e2: T - log(z)^2/2 = 0.09094594341976300775565800654154088382844
Euclidean z=1e3: T - log(z)^2/2 = 0.01379682724106906892073788609747462141585
Euclidean z=1e4: T - log(z)^2/2 = 0.001841811819572015736691642050226561806680
Euclidean z=1e5: T - log(z)^2/2 = 0.0002302552554925160773912382315176009541203
Euclidean z=1e6: T - log(z)^2/2 = 2.763098166948297940357018941048648350653 E-5
Euclidean z=1e7: T - log(z)^2/2 = 3.223618666646342947427339138489647718336 E-6
Euclidean z=1e8: T - log(z)^2/2 = 3.684136101003679667674375964124811529342 E-7
timelike s/mu^2=1e2: ReT - (L^2/2 - Pi^2/2) = -0.09331030174269888469061279994694493626477,  ImT + Pi*L = 0.06379584093096911224550806838200047952717
timelike s/mu^2=1e3: ReT - (L^2/2 - Pi^2/2) = -0.01383427397884950640330234142933071170787,  ImT + Pi*L = 0.006292631084228072846775623029595488188401
timelike s/mu^2=1e4: ReT - (L^2/2 - Pi^2/2) = -0.001842324440023003834776796917521563256888,  ImT + Pi*L = 0.0006284127994470167364120763734747833586083
timelike s/mu^2=1e5: ReT - (L^2/2 - Pi^2/2) = -0.0002302617632477987323669724551692402292334,  ImT + Pi*L = 6.283279557053644252570485039027055787157 E-5
timelike s/mu^2=1e6: ReT - (L^2/2 - Pi^2/2) = -2.763106056254630348074730415538473593363 E-5,  ImT + Pi*L = 6.283194731978491252306963883987169303736 E-6
timelike s/mu^2=1e7: ReT - (L^2/2 - Pi^2/2) = -3.223619593717540191879086041669204951771 E-6,  ImT + Pi*L = 6.283186249657591993428475512172704788957 E-7
timelike s/mu^2=1e8: ReT - (L^2/2 - Pi^2/2) = -3.684136170518635465894682026468577662990 E-7,  ImT + Pi*L = 6.283185401427368179014241291506820759336 E-8
T(1) - 2 log(phi)^2 = 0.E-58
T(1) = 0.4631296411543887849938581424630655200328


==> anc/numbers/deposit/R6/C13/c13_oneloop_compare.out <==
data paths A and B agree in every coefficient (checked again here)

=== 1. maximal-weight comparison (Lt^2, Delta Lt, zeta2 and other weight-2 constants) ===
--- dipoles only (MS), no pair box
   singlet + Lt^2         : model 0                              {'C_A': 0, 'C_F': 0}                   data (Nc - 1)*(Nc + 1)/(2*Nc)     diff {'C_A': 0, 'C_F': -1}
   singlet + zeta2 const  : model (Nc - 1)*(Nc + 1)/Nc           {'C_A': 0, 'C_F': 2}                   data 13*(Nc - 1)*(Nc + 1)/(4*Nc)  diff {'C_A': 0, 'C_F': -9/2}
   singlet + lnphi2 const : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   singlet - Delta Lt     : model 2/Nc                           {'C_A': 2, 'C_F': -4}                  data (Nc**2 + 3)/(2*Nc)           diff {'C_A': 0, 'C_F': -1}
   singlet - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   adjoint + Lt^2         : model -Nc                            {'C_A': -1, 'C_F': 0}                  data -(2*Nc**2 + 1)/(2*Nc)        diff {'C_A': 1/2, 'C_F': -1}
   adjoint + zeta2 const  : model (5*Nc**2 - 2)/(2*Nc)           {'C_A': 3/2, 'C_F': 2}                 data (10*Nc**2 - 13)/(4*Nc)       diff {'C_A': 9/4, 'C_F': -9/2}
   adjoint + lnphi2 const : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   adjoint - Delta Lt     : model (Nc**2 + 2)/Nc                 {'C_A': 3, 'C_F': -4}                  data (2*Nc**2 + 3)/(2*Nc)         diff {'C_A': 1/2, 'C_F': -1}
   adjoint - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
--- MS dipoles + pair box l_r^2 (double-log form of the IREE pair term)
   singlet + Lt^2         : model (Nc - 1)*(Nc + 1)/(2*Nc)       {'C_A': 0, 'C_F': 1}                   data (Nc - 1)*(Nc + 1)/(2*Nc)     diff 0
   singlet + zeta2 const  : model (Nc - 1)*(Nc + 1)/(4*Nc)       {'C_A': 0, 'C_F': 1/2}                 data 13*(Nc - 1)*(Nc + 1)/(4*Nc)  diff {'C_A': 0, 'C_F': -6}
   singlet + lnphi2 const : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   singlet - Delta Lt     : model (Nc**2 + 3)/(2*Nc)             {'C_A': 2, 'C_F': -3}                  data (Nc**2 + 3)/(2*Nc)           diff 0
   singlet - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   adjoint + Lt^2         : model -(2*Nc**2 + 1)/(2*Nc)          {'C_A': -3/2, 'C_F': 1}                data -(2*Nc**2 + 1)/(2*Nc)        diff 0
   adjoint + zeta2 const  : model (10*Nc**2 - 1)/(4*Nc)          {'C_A': 9/4, 'C_F': 1/2}               data (10*Nc**2 - 13)/(4*Nc)       diff {'C_A': 3, 'C_F': -6}
   adjoint + lnphi2 const : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   adjoint - Delta Lt     : model (2*Nc**2 + 3)/(2*Nc)           {'C_A': 5/2, 'C_F': -3}                data (2*Nc**2 + 3)/(2*Nc)         diff 0
   adjoint - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
--- MS dipoles + pair box l_r^2 + pi^2
   singlet + Lt^2         : model (Nc - 1)*(Nc + 1)/(2*Nc)       {'C_A': 0, 'C_F': 1}                   data (Nc - 1)*(Nc + 1)/(2*Nc)     diff 0
   singlet + zeta2 const  : model 13*(Nc - 1)*(Nc + 1)/(4*Nc)    {'C_A': 0, 'C_F': 13/2}                data 13*(Nc - 1)*(Nc + 1)/(4*Nc)  diff 0
   singlet + lnphi2 const : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   singlet - Delta Lt     : model (Nc**2 + 3)/(2*Nc)             {'C_A': 2, 'C_F': -3}                  data (Nc**2 + 3)/(2*Nc)           diff 0
   singlet - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   adjoint + Lt^2         : model -(2*Nc**2 + 1)/(2*Nc)          {'C_A': -3/2, 'C_F': 1}                data -(2*Nc**2 + 1)/(2*Nc)        diff 0
   adjoint + zeta2 const  : model (10*Nc**2 - 13)/(4*Nc)         {'C_A': -3/4, 'C_F': 13/2}             data (10*Nc**2 - 13)/(4*Nc)       diff 0
   adjoint + lnphi2 const : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   adjoint - Delta Lt     : model (2*Nc**2 + 3)/(2*Nc)           {'C_A': 5/2, 'C_F': -3}                data (2*Nc**2 + 3)/(2*Nc)         diff 0
   adjoint - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
--- sharp k_T cutoff dipoles + pair box l_r^2 + pi^2 (box assumed unchanged at maximal weight)
   singlet + Lt^2         : model (Nc - 1)*(Nc + 1)/(2*Nc)       {'C_A': 0, 'C_F': 1}                   data (Nc - 1)*(Nc + 1)/(2*Nc)     diff 0
   singlet + zeta2 const  : model 9*(Nc - 1)*(Nc + 1)/(4*Nc)     {'C_A': 0, 'C_F': 9/2}                 data 13*(Nc - 1)*(Nc + 1)/(4*Nc)  diff {'C_A': 0, 'C_F': -2}
   singlet + lnphi2 const : model -4*(Nc - 1)*(Nc + 1)/Nc        {'C_A': 0, 'C_F': -8}                  data 0                            diff {'C_A': 0, 'C_F': -8}
   singlet - Delta Lt     : model (Nc**2 + 3)/(2*Nc)             {'C_A': 2, 'C_F': -3}                  data (Nc**2 + 3)/(2*Nc)           diff 0
   singlet - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0
   adjoint + Lt^2         : model -(2*Nc**2 + 1)/(2*Nc)          {'C_A': -3/2, 'C_F': 1}                data -(2*Nc**2 + 1)/(2*Nc)        diff 0
   adjoint + zeta2 const  : model 3*(2*Nc**2 - 3)/(4*Nc)         {'C_A': -3/4, 'C_F': 9/2}              data (10*Nc**2 - 13)/(4*Nc)       diff {'C_A': 0, 'C_F': -2}
   adjoint + lnphi2 const : model 4/Nc                           {'C_A': 4, 'C_F': -8}                  data 0                            diff {'C_A': 4, 'C_F': -8}
   adjoint - Delta Lt     : model (2*Nc**2 + 3)/(2*Nc)           {'C_A': 5/2, 'C_F': -3}                data (2*Nc**2 + 3)/(2*Nc)         diff 0
   adjoint - zeta2 const  : model 0                              {'C_A': 0, 'C_F': 0}                   data 0                            diff 0

   all maximal-weight coefficients reproduced: dipoles only False; +box l_r^2 False; +box l_r^2+pi^2 (MS) True; cutoff False

   map U = H_MS - H_cut at maximal weight (operator, one loop): {'u0': (Nc - 1)*(Nc + 1)*(4*lnphi2 + zeta2)/Nc, 'u1': -4*lnphi2, 'u2': 0, 'u3': 0}
   -> scalar part (Nc - 1)*(Nc + 1)*(4*lnphi2 + zeta2)/Nc = 2 zeta2 C_F + 8 ln^2(phi) C_F ;  T_t^2 part -4*lnphi2 ; T_rc part 0 ; T_rc T_t^2 part 0

   general cutoff (F_rc = l^2/2 + c1 l + c0_{r,c}, F_t = c_t, box b_R(l_r^2 + p1 l_r + p0)) minus the double-log terms:
     u0: Delta*(Nc*p1/4 - p1/(4*Nc)) + Lt*(Nc*p1/2 - p1/(2*Nc)) - 2*Nc*ct + Nc*p0/2 + 2*ct/Nc - p0/(2*Nc)
     u1: -Delta*p1/4 + Lt*(-2*c1 - p1/2) - c0c - c0r + 2*ct - p0/2
     u2: 2*Delta*c1 - 2*c0c + 2*c0r
     u3: 0
   -> the T_rc part is c1*Delta + (c0_r - c0_c): a pure constant requires c0_r = c0_c (crossing r <-> c);
      c1 enters only as c1 (T_rc Delta - T_t^2 Lt) and p1 as p1 B l_r, both of weight 1.

=== 2. path M2: explicit SU(N) generators, N = 2..6, model 'MS dipoles + box l_r^2 + pi^2' vs data ===
   worst |model - data| (maximal weight, both regions, two Lt values, N = 2..6): 5.28e-14

=== 3. weight 1 and weight 0 parts of the finite remainder (scheme dependent, not compared in Sect. 6) ===
   singlet: Lt coefficient -(5*Nc**2 - 2*Nc*nf + 6)/(3*Nc) ; Delta-constant -(5*Nc**2 - 2*Nc*nf + 6)/(6*Nc) ; ratio 1/2 ; Lt coeff - (-beta0 + 4C_F + C_R) = 0
   adjoint: Lt coefficient -2*(Nc**2 - Nc*nf + 3)/(3*Nc) ; Delta-constant -(Nc**2 - Nc*nf + 3)/(3*Nc) ; ratio 1/2 ; Lt coeff - (-beta0 + 4C_F + C_R) = 0
   -> weight-1 part = (-beta0 + 4 C_F + T_t^2) l_r (a function of l_r only: the i pi is that of ln(-s_r - i0))
   rational constants: singlet (13*Nc**2 - 10*Nc*nf + 72)/(9*Nc), adjoint (13*Nc**2 - 10*Nc*nf + 72)/(9*Nc), equal: True

=== 4. Catani-type subtraction (eq. (13) of hep-ph/9802439): removes sum T_i.T_j l_ij^2 ===
   singlet: Lt^2 (Nc - 1)*(Nc + 1)/(2*Nc) (minimal (Nc - 1)*(Nc + 1)/(2*Nc), changed: False); Delta Lt (Nc - 1)*(Nc + 1)/(2*Nc) (minimal (Nc**2 + 3)/(2*Nc), changed: True)
   adjoint: Lt^2 -1/(2*Nc) (minimal -(2*Nc**2 + 1)/(2*Nc), changed: True); Delta Lt -1/(2*Nc) (minimal (2*Nc**2 + 3)/(2*Nc), changed: True)

=== 5. the IREE residue at one loop (eq. (sign-Res2) of the paper) against the analytic dipole + box form ===
   singlet: IREE residue zeta2 const {'C_A': -6, 'C_F': 21/2} (kappa=1); analytic {'C_A': 0, 'C_F': -3/2}; difference -6*kappa/Nc = (Delta^2/2)(C_R + 2 kappa X_R/b_R)/zeta2, kappa=1: {'C_A': -6, 'C_F': 12}
   adjoint: IREE residue zeta2 const {'C_A': -39/4, 'C_F': 21/2} (kappa=1); analytic {'C_A': 9/4, 'C_F': -3/2}; difference -3*(Nc**2*kappa + Nc**2 + 2*kappa)/Nc = (Delta^2/2)(C_R + 2 kappa X_R/b_R)/zeta2, kappa=1: {'C_A': -12, 'C_F': 12}
   -> operator form of the difference: (Delta^2/2)(T_t^2 + 2 kappa T_rc); its singlet C_A part is -6 kappa zeta2,
      absent from the finite remainder and from the cutoff amplitude (sections 1 and 2).

=== 6. consequences for the constants of App. H (paper relations, numbers.tex) ===
   without r_A: [{d_A: -r_A, p_A: -r_A, v_A: r_A + 6}]
   with r_A = 0 (scalar part of the one-loop map has no C_A): [{d_A: 0, p_A: 0, r_A: 0, v_A: 6}]
   three-loop C_A C_F^2 entry 78 + 2/3 p_A + v_A - 1/3 r_A at these values: 84 (data 84)

=== 7. tensor-convention change and the eps^0 coefficient (weight count with the record's one-loop eps terms) ===
   region I singlet: degree in Lt = 3, Lt^4 coeff = 0, pi^2 Lt^2 coeff = 0, pi Lt^3 coeff = 0
   region I adjoint: degree in Lt = 3, Lt^4 coeff = 0, pi^2 Lt^2 coeff = 0, pi Lt^3 coeff = 0
   region II singlet: degree in Lt = 3, Lt^4 coeff = 0, pi^2 Lt^2 coeff = 0, pi Lt^3 coeff = 0
   region II adjoint: degree in Lt = 3, Lt^4 coeff = 0, pi^2 Lt^2 coeff = 0, pi Lt^3 coeff = 0
   -> an explicit eps lowers the weight by one; the two-loop eps^0 coefficient changes only at weight <= 3,
      so neither its leading logarithms (weight 4) nor its zeta2 a^2 Lt^2 coefficient (weight 4) depend on the
      tensor convention.

=== 8. two-loop eps^0 minus finite remainder: [Z_1 H^(1)(eps)]_{eps^0}, positive-signature singlet ===
   Tt2 Lt                      : zeta2 Lt^2 coefficient (C_A^2, C_A C_F, C_F^2) = [0, 0, 0];  Lt^4 coefficient 0
   Trc Delta (Coulomb phase)   : zeta2 Lt^2 coefficient (C_A^2, C_A C_F, C_F^2) = [-15, 48, -36];  Lt^4 coefficient 0
   gamma_q                     : zeta2 Lt^2 coefficient (C_A^2, C_A C_F, C_F^2) = [0, 0, 0];  Lt^4 coefficient 0
   G0prime                     : zeta2 Lt^2 coefficient (C_A^2, C_A C_F, C_F^2) = [0, 0, 5];  Lt^4 coefficient -Nc**2/12 + 1/6 - 1/(12*Nc**2)
   -> the C_F-free C_A^2 entry comes only from the Coulomb phase -T_rc Delta Gamma_0/2 of Z_1 acting on the eps^1 terms


==> anc/numbers/deposit/R6/C13/c13_oneloop_compare.py <==
"""
c13_oneloop_compare.py  (C13, R6 plan item G2-d corrected; 2 Oct 2026)

Coefficient-by-coefficient comparison, at one loop and mu^2 = |t|, of the forward q q' (flavor-exchange) amplitude
  (i)  as the finite remainder of minimal infrared subtraction (data: c13_pathA_data.json and c13_pathB_data.json,
       two independent extractions from the ancillary files of arXiv:2108.00055), with
  (ii) the k_T-cutoff one-loop amplitude built from the soft-gluon dipole terms and the planar quark-pair box,
       with the per-dipole function F(l_ij), l_ij = ln(-s_ij - i0)/mu^2, and box function b_R (l_r^2 + const).
Units: coefficient of a = alpha_s/(4 pi), amplitude divided by the channel's Born term A_R^(0); T_i.T_j enter as
2 T_i.T_j F (so that F = l^2/2 gives sum_{i<j} T_i.T_j l_ij^2, the double logarithm of the finite remainder,
eq. (5.12), (5.22) of arXiv:2108.00055).  Forward limit: l_r = Lt + Delta/2, l_c = Lt - Delta/2, l_t = 0.
Weight counting: Lt and Delta weight 1, zeta2 weight 2; the coefficients compared in Sect. 6 of the paper
(zeta2 a^L Lt^{2L-2}) and the leading logarithms have the maximal weight 2L.

Two code paths for the model: M1 symbolic (SymPy, record matrices T_t^2, T_rc, checked in c13_color_explicit.py);
M2 numerical with explicit SU(N) generators, N = 2..6 (c13_color_explicit.run), compared with the data at the same N.
"""
import json, sys
import numpy as np
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C13')
from c13_common import Nc, nf, Lt, P, decompose, casimir
import c13_color_explicit as CE

N = Nc
CF = (N**2 - 1) / (2 * N); CA = N
Tt2 = sp.diag(0, N)
Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
I2 = sp.eye(2)
Bop = CF * I2 - Tt2 / 2                       # Born colour operator, eigenvalues b_1 = C_F, b_A = -1/(2N)
H0 = sp.Matrix([CF, -1 / (2 * N)])            # Born vector (b_1, b_A), normalisation cancels
z2, lnphi2 = sp.symbols('zeta2 lnphi2')       # lnphi2 = ln^2((1+sqrt5)/2)
D = sp.Symbol('Delta')
kap = sp.Symbol('kappa')

DATA = {}
for path in ('A', 'B'):
    js = json.load(open(f'PROJECT/ma_a/referee_calc/C13/c13_path{path}_data.json'))
    DATA[path] = {k: {kk: sp.sympify(vv, locals={'Nc': Nc, 'nf': nf}) for kk, vv in d.items()} for k, d in js.items()}
for k in DATA['A']:
    for kk in DATA['A'][k]:
        assert sp.simplify(DATA['A'][k][kk] - DATA['B'][k][kk]) == 0
print("data paths A and B agree in every coefficient (checked again here)\n")
dat = DATA['A']


def amp_from_ops(F_rc, F_t, box, Dval):
    """one-loop amplitude vector (both channels) for region with Delta = Dval; F_rc(l), F_t constant, box(l_r)"""
    lr = Lt + Dval / 2; lc = Lt - Dval / 2
    U = 2 * ((-Tt2 / 2 + Trc) * F_rc(lr) + (-Tt2 / 2 - Trc) * F_rc(lc) + (Tt2 - 2 * CF * I2) * F_t) + Bop * box(lr)
    return U * H0


def channel_sig(F_rc, F_t, box):
    """dict over (channel, signature) of the amplitude divided by the Born term, with Delta^2 = -pi^2"""
    AI = amp_from_ops(F_rc, F_t, box, -sp.I * P)
    AII = amp_from_ops(F_rc, F_t, box, sp.I * P)
    out = {}
    for idx, R in ((0, 'singlet'), (1, 'adjoint')):
        ev = sp.expand(sp.cancel((AI[idx] + AII[idx]) / 2 / H0[idx]))
        od = sp.expand(sp.cancel((AI[idx] - AII[idx]) / 2 / H0[idx] / (-sp.I * P)))
        out[(R, '+')] = ev; out[(R, '-')] = od
    return out


def maxweight(expr, sign):
    """keep the weight-2 part: Lt^2, P^2, zeta2, lnphi2 (sign +); Lt (coefficient of Delta Lt, sign -)"""
    e = sp.expand(expr.subs(z2, P**2 / 6))
    if sign == '+':
        return {'Lt^2': sp.expand(e.coeff(Lt, 2)),
                'zeta2 const': sp.expand(e.coeff(Lt, 0).coeff(P, 2) * 6),
                'lnphi2 const': sp.expand(e.coeff(Lt, 0).coeff(lnphi2, 1))}
    return {'Delta Lt': sp.expand(e.coeff(Lt, 1)), 'zeta2 const': sp.expand(e.coeff(Lt, 0).coeff(P, 2) * 6)}


def data_maxweight(R, sign):
    d = dat[f"L1 {R} {sign}"]
    if sign == '+':
        return {'Lt^2': d['Lt^2'], 'zeta2 const': d['Lt^0 zeta2'], 'lnphi2 const': sp.Integer(0)}
    return {'Delta Lt': d['Lt^1'], 'zeta2 const': d['Lt^0 zeta2']}


def show(title, mod):
    print(f"--- {title}")
    worst = []
    for R in ('singlet', 'adjoint'):
        for sgn in ('+', '-'):
            m = maxweight(mod[(R, sgn)], sgn); dd = data_maxweight(R, sgn)
            for k in m:
                diff = sp.simplify(m[k] - dd[k])
                worst.append(diff == 0)
                print(f"   {R:8s}{sgn} {k:13s}: model {str(sp.factor(m[k])):30s} {str(casimir(m[k])):38s} "
                      f"data {str(sp.factor(dd[k])):28s} diff {casimir(diff) if diff != 0 else 0}")
    return all(worst)

# ---------------------------------------------------------------------------------------------------------------
print("=== 1. maximal-weight comparison (Lt^2, Delta Lt, zeta2 and other weight-2 constants) ===")
MS = lambda l: l**2 / 2 - z2 / 2                    # MS finite part per dipole, normalisation S_eps of 2108.00055
CUT = lambda l: l**2 / 2                            # sharp k_T cutoff, |s_ij| >> mu^2 (c13_cutoff_triangle.py)
F_t_MS = -z2 / 2                                    # t-channel dipoles, l_t = 0
F_t_CUT = 2 * lnphi2                                # sharp k_T cutoff at |t| = mu^2: T(1) = 2 ln^2 phi
box6 = lambda l: l**2 + 6 * z2                      # planar quark-pair box, b_R (l_r^2 + pi^2)
boxDL = lambda l: l**2                              # the IREE pair term (2 a b_R)^2 l_r^2/2, relative to the Born

ok_dip = show("dipoles only (MS), no pair box", channel_sig(MS, F_t_MS, lambda l: 0))
ok_dl = show("MS dipoles + pair box l_r^2 (double-log form of the IREE pair term)", channel_sig(MS, F_t_MS, boxDL))
ok_ms = show("MS dipoles + pair box l_r^2 + pi^2", channel_sig(MS, F_t_MS, box6))
mod_cut = channel_sig(CUT, F_t_CUT, box6)
ok_cut = show("sharp k_T cutoff dipoles + pair box l_r^2 + pi^2 (box assumed unchanged at maximal weight)", mod_cut)
print(f"\n   all maximal-weight coefficients reproduced: dipoles only {ok_dip}; +box l_r^2 {ok_dl}; "
      f"+box l_r^2+pi^2 (MS) {ok_ms}; cutoff {ok_cut}")

# operator form of the map cutoff -> MS at maximal weight
lr, lc = sp.symbols('lr lc')
def opform(F_rc, F_t, box):
    return 2 * ((-Tt2 / 2 + Trc) * F_rc(lr) + (-Tt2 / 2 - Trc) * F_rc(lc) + (Tt2 - 2 * CF * I2) * F_t) + Bop * box(lr)
Uop = (opform(MS, F_t_MS, box6) - opform(CUT, F_t_CUT, box6)).applyfunc(sp.expand)
# decompose U = u0 1 + u1 Tt2 + u2 Trc + u3 Trc Tt2 (basis of 2x2 matrices for generic N)
u = sp.symbols('u0:4')
Ans = u[0] * I2 + u[1] * Tt2 + u[2] * Trc + u[3] * Trc * Tt2
sol = sp.solve([sp.expand(e) for e in (Ans - Uop)], u, dict=True)[0]
print("\n   map U = H_MS - H_cut at maximal weight (operator, one loop):",
      {str(k): sp.factor(v) for k, v in sol.items()})
print("   -> scalar part", sp.factor(sol[u[0]]), "= 2 zeta2 C_F + 8 ln^2(phi) C_F ;  T_t^2 part", sp.factor(sol[u[1]]),
      "; T_rc part", sol[u[2]], "; T_rc T_t^2 part", sol[u[3]])

# generic per-dipole functions: F_r = l^2/2 + c1 l + c0_r, F_c = l^2/2 + c1 l + c0_c, F_t = ct, box b_R (l^2 + p1 l + p0)
c1, c0r, c0c, ct, p1, p0 = sp.symbols('c1 c0r c0c ct p1 p0')
def opgen(c0c_val):
    Fr = lambda l: l**2 / 2 + c1 * l + c0r
    Fc = lambda l: l**2 / 2 + c1 * l + c0c_val
    return 2 * ((-Tt2 / 2 + Trc) * Fr(lr) + (-Tt2 / 2 - Trc) * Fc(lc) + (Tt2 - 2 * CF * I2) * ct) + Bop * (lr**2 + p1 * lr + p0)
G = (opgen(c0c) - opform(lambda l: l**2 / 2, 0, lambda l: l**2)).applyfunc(sp.expand)
G = G.subs({lr: Lt + D / 2, lc: Lt - D / 2}).applyfunc(sp.expand)
sol2 = sp.solve([sp.expand(e) for e in (Ans - G)], u, dict=True)[0]
print("\n   general cutoff (F_rc = l^2/2 + c1 l + c0_{r,c}, F_t = c_t, box b_R(l_r^2 + p1 l_r + p0)) minus the double-log terms:")
for k, v in sol2.items():
    print(f"     {k}: {sp.collect(sp.expand(v), [Lt, D])}")
print("   -> the T_rc part is c1*Delta + (c0_r - c0_c): a pure constant requires c0_r = c0_c (crossing r <-> c);")
print("      c1 enters only as c1 (T_rc Delta - T_t^2 Lt) and p1 as p1 B l_r, both of weight 1.")

# ---------------------------------------------------------------------------------------------------------------
print("\n=== 2. path M2: explicit SU(N) generators, N = 2..6, model 'MS dipoles + box l_r^2 + pi^2' vs data ===")
worst = 0.0
for n in range(2, 7):
    Tt2n, Trcn, Trn, Tcn, Ttn = CE.run(n, 1)
    cf = (n * n - 1) / (2 * n)
    Bn = cf * np.eye(2) - Tt2n / 2
    H0n = np.array([cf, -1 / (2 * n)])
    z2v = np.pi**2 / 6
    for Lv in (0.7, 2.3):
        for Dv, reg in ((-1j * np.pi, 'I'), (1j * np.pi, 'II')):
            lrv, lcv = Lv + Dv / 2, Lv - Dv / 2
            Un = 2 * (2 * Trn * (lrv**2 / 2 - z2v / 2) + 2 * Tcn * (lcv**2 / 2 - z2v / 2) + 2 * Ttn * (-z2v / 2)) \
                + Bn * (lrv**2 + np.pi**2)
            mod = (Un @ H0n) / H0n
            # data maximal-weight part at this N
            for idx, R in ((0, 'singlet'), (1, 'adjoint')):
                ev = dat[f"L1 {R} +"]; od = dat[f"L1 {R} -"]
                sub = {Nc: n}
                val = complex(ev['Lt^2'].subs(sub)) * Lv**2 + complex(ev['Lt^0 zeta2'].subs(sub)) * z2v \
                    + Dv * (complex(od['Lt^1'].subs(sub)) * Lv + complex(od['Lt^0 zeta2'].subs(sub)) * z2v)
                worst = max(worst, abs(mod[idx] - val))
print(f"   worst |model - data| (maximal weight, both regions, two Lt values, N = 2..6): {worst:.2e}")

# ---------------------------------------------------------------------------------------------------------------
print("\n=== 3. weight 1 and weight 0 parts of the finite remainder (scheme dependent, not compared in Sect. 6) ===")
b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
for R, cR in (('singlet', 0), ('adjoint', CA)):
    ev = dat[f"L1 {R} +"]; od = dat[f"L1 {R} -"]
    w1e = ev['Lt^1']; w1o = od['Lt^0 rational']
    print(f"   {R}: Lt coefficient {sp.factor(w1e)} ; Delta-constant {sp.factor(w1o)} ; ratio {sp.simplify(w1o/w1e)} ;"
          f" Lt coeff - (-beta0 + 4C_F + C_R) = {sp.simplify(w1e - (-b0 + 4*CF + cR))}")
print("   -> weight-1 part = (-beta0 + 4 C_F + T_t^2) l_r (a function of l_r only: the i pi is that of ln(-s_r - i0))")
print(f"   rational constants: singlet {sp.factor(dat['L1 singlet +']['Lt^0 rational'])}, adjoint "
      f"{sp.factor(dat['L1 adjoint +']['Lt^0 rational'])}, equal: "
      f"{sp.simplify(dat['L1 singlet +']['Lt^0 rational'] - dat['L1 adjoint +']['Lt^0 rational']) == 0}")

# ---------------------------------------------------------------------------------------------------------------
print("\n=== 4. Catani-type subtraction (eq. (13) of hep-ph/9802439): removes sum T_i.T_j l_ij^2 ===")
cat = channel_sig(lambda l: 0, 0, boxDL)          # finite part left at LL: the box only
for R in ('singlet', 'adjoint'):
    m_e = maxweight(cat[(R, '+')], '+')['Lt^2']; m_o = maxweight(cat[(R, '-')], '-')['Delta Lt']
    d_e = dat[f"L1 {R} +"]['Lt^2']; d_o = dat[f"L1 {R} -"]['Lt^1']
    print(f"   {R}: Lt^2 {sp.factor(m_e)} (minimal {sp.factor(d_e)}, changed: {sp.simplify(m_e-d_e)!=0});"
          f" Delta Lt {sp.factor(m_o)} (minimal {sp.factor(d_o)}, changed: {sp.simplify(m_o-d_o)!=0})")

# ---------------------------------------------------------------------------------------------------------------
print("\n=== 5. the IREE residue at one loop (eq. (sign-Res2) of the paper) against the analytic dipole + box form ===")
# Res^+_R = 2a^2 b_R(b_R - C_R) Lt^2 + (1/2) a^2 Delta^2 (b_R^2 + C_R b_R + 4 kappa X_R) + 4 l_+ pi^2 a^2 b_R^2
# analytic form (double-log functions, F = l^2/2, box l_r^2):   2 a^2 b_R (b_R - C_R)(Lt^2 + Delta^2/4)
bR = {'singlet': CF, 'adjoint': -1 / (2 * N)}; CR = {'singlet': 0, 'adjoint': N}
XR = {'singlet': (Trc * H0)[0], 'adjoint': (Trc * H0)[1]}
for R in ('singlet', 'adjoint'):
    res_c = sp.Rational(1, 2) * (-6 * z2) * (bR[R]**2 + CR[R] * bR[R] + 4 * kap * XR[R]) / (2 * bR[R])
    ana_c = 2 * bR[R] * (bR[R] - CR[R]) * (-6 * z2) / 4 / (2 * bR[R])
    dlt = sp.expand((res_c - ana_c) / z2)
    print(f"   {R}: IREE residue zeta2 const {casimir(sp.expand(res_c/z2).subs(kap,1))} (kappa=1); analytic "
          f"{casimir(sp.expand(ana_c/z2))}; difference {sp.factor(dlt)} = (Delta^2/2)(C_R + 2 kappa X_R/b_R)/zeta2, "
          f"kappa=1: {casimir(dlt.subs(kap,1))}")
print("   -> operator form of the difference: (Delta^2/2)(T_t^2 + 2 kappa T_rc); its singlet C_A part is -6 kappa zeta2,")
print("      absent from the finite remainder and from the cutoff amplitude (sections 1 and 2).")

# ---------------------------------------------------------------------------------------------------------------
print("\n=== 6. consequences for the constants of App. H (paper relations, numbers.tex) ===")
vA, rA, pA, dA = sp.symbols('v_A r_A p_A d_A')
rel = [sp.Eq(-6 + vA - rA, 0),          # one-loop C_A entry: data 0, eq. (system) -6 + v_A - r_A  (nmAmpEqOneVec)
       sp.Eq(36 + pA + 2 * vA - rA, 48),  # two-loop C_A C_F entry: data 48 (nmAmpEqTwoVec, nmAmpDataTwoVec)
       sp.Eq(dA + vA, 6)]               # d_A + v_A = 6 (nmOpenThreeDVsum)
print("   without r_A:", sp.solve(rel, [vA, pA, dA], dict=True))
print("   with r_A = 0 (scalar part of the one-loop map has no C_A):", sp.solve(rel + [sp.Eq(rA, 0)], [vA, pA, dA, rA], dict=True))
print("   three-loop C_A C_F^2 entry 78 + 2/3 p_A + v_A - 1/3 r_A at these values:",
      78 + sp.Rational(2, 3) * 0 + 6 - 0, "(data 84)")

# ---------------------------------------------------------------------------------------------------------------
print("\n=== 7. tensor-convention change and the eps^0 coefficient (weight count with the record's one-loop eps terms) ===")
# delta H^(1) = 2 eps [t u F3 - 6 t F4] (eqs. (6.9), (6.10) of 2108.00055): an explicit eps times a finite one-loop
# function.  Stand-in for the finite function: the one-loop remainder itself and its eps^1 part (record expansion).
raw = json.load(open('PROJECT/ma_a/referee_calc/C13/orig/t3_forward_eps.json'))
ly = sp.Symbol('ly')
def vecraw(reg, L, k):
    dd = raw[str((reg, 'nonflip', L))][str(k)]
    v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
    return sp.Matrix([sp.expand(Nc * v1 + v2), sp.expand(v2)]).applyfunc(
        lambda q: sp.expand(sp.expand(q).subs(sp.pi, P).subs(ly, -(Lt + sp.I * P / 2))))
for reg, Dv in (('I', -sp.I * P), ('II', sp.I * P)):
    F0, F1 = vecraw(reg, 1, 0), vecraw(reg, 1, 1)           # finite function at eps^0, eps^1
    G0 = 4 * (Tt2 * Lt - Trc * Dv) + 4 * (-3 * CF) * I2    # Gamma_0 at mu^2 = |t| (record's forward form)
    G0p = -16 * CF
    Z1m1, Z1m2 = G0 / 2, G0p / 4 * I2
    dlt = (Z1m1 * F0 + Z1m2 * F1).applyfunc(sp.expand)    # [I_1 * (eps F)]_{eps^0}
    for idx, R in ((0, 'singlet'), (1, 'adjoint')):
        q = sp.expand(dlt[idx])
        print(f"   region {reg} {R}: degree in Lt = {sp.Poly(q, Lt).degree()}, Lt^4 coeff = {q.coeff(Lt, 4)}, "
              f"pi^2 Lt^2 coeff = {sp.expand(q.coeff(Lt, 2)).coeff(P, 2)}, pi Lt^3 coeff = {sp.expand(q.coeff(Lt, 3)).coeff(P, 1)}")
print("   -> an explicit eps lowers the weight by one; the two-loop eps^0 coefficient changes only at weight <= 3,")
print("      so neither its leading logarithms (weight 4) nor its zeta2 a^2 Lt^2 coefficient (weight 4) depend on the")
print("      tensor convention.")

# ---------------------------------------------------------------------------------------------------------------
print("\n=== 8. two-loop eps^0 minus finite remainder: [Z_1 H^(1)(eps)]_{eps^0}, positive-signature singlet ===")
# [H_ren^(2)]_{eps^0} - H_fin^(2) = Z1[-1] H1[eps^1] + Z1[-2] H1[eps^2]   (eqs. (5.16), (5.17), (5.22) of 2108.00055)
parts = {}
for reg, Dv in (('I', -sp.I * P), ('II', sp.I * P)):
    F1, F2 = vecraw(reg, 1, 1), vecraw(reg, 1, 2)
    H0v = vecraw(reg, 0, 0)
    pieces = {'Tt2 Lt': (4 * Tt2 * Lt / 2) * F1, 'Trc Delta (Coulomb phase)': (-4 * Trc * Dv / 2) * F1,
              'gamma_q': (4 * (-3 * CF) * I2 / 2) * F1, 'G0prime': (-16 * CF / 4) * F2}
    for nm, vv in pieces.items():
        parts.setdefault(nm, {})[reg] = (sp.expand(vv[0]), sp.expand(H0v[0]))
tot = 0
for nm, d in parts.items():
    (qI, B), (qII, _) = d['I'], d['II']
    ev = sp.expand(sp.cancel((qI + qII) / 2 / B))
    c = sp.expand(sp.expand(ev.coeff(Lt, 2)).coeff(P, 2) * 6)        # zeta2 Lt^2
    ll = sp.expand(ev.coeff(Lt, 4))
    tot += c
    # Casimir decomposition at degree 2: c = x1 C_A^2 + x2 C_A C_F + x3 C_F^2 (+ nf parts)
    xs = sp.symbols('x1:4')
    cnf = sp.expand(c).coeff(nf, 1)
    c0 = sp.expand(c - cnf * nf)
    eqs = sp.Poly(sp.expand((xs[0] * CA**2 + xs[1] * CA * CF + xs[2] * CF**2 - c0) * N**2), N).coeffs()
    sol = sp.solve(eqs, xs, dict=True)
    print(f"   {nm:28s}: zeta2 Lt^2 coefficient (C_A^2, C_A C_F, C_F^2) = "
          f"{[sol[0][x] for x in xs] if sol else 'n/a'}{'  nf: ' + str(sp.factor(cnf)) if cnf != 0 else ''};  Lt^4 coefficient {ll}")
print("   -> the C_F-free C_A^2 entry comes only from the Coulomb phase -T_rc Delta Gamma_0/2 of Z_1 acting on the eps^1 terms")


==> anc/numbers/deposit/R6/C13/c13_pathA_data.json <==
{
 "L1 singlet +": {
  "Lt^2": "Nc/2 - 1/(2*Nc)",
  "Lt^1": "-5*Nc/3 + 2*nf/3 - 2/Nc",
  "Lt^0 zeta2": "13*Nc/4 - 13/(4*Nc)",
  "Lt^0 rational": "13*Nc/9 - 10*nf/9 + 8/Nc"
 },
 "L1 singlet -": {
  "Lt^1": "Nc/2 + 3/(2*Nc)",
  "Lt^0 zeta2": "0",
  "Lt^0 rational": "-5*Nc/6 + nf/3 - 1/Nc"
 },
 "L1 adjoint +": {
  "Lt^2": "-Nc - 1/(2*Nc)",
  "Lt^1": "-2*Nc/3 + 2*nf/3 - 2/Nc",
  "Lt^0 zeta2": "5*Nc/2 - 13/(4*Nc)",
  "Lt^0 rational": "13*Nc/9 - 10*nf/9 + 8/Nc"
 },
 "L1 adjoint -": {
  "Lt^1": "Nc + 3/(2*Nc)",
  "Lt^0 zeta2": "0",
  "Lt^0 rational": "-Nc/3 + nf/3 - 1/Nc"
 }
}

==> anc/numbers/deposit/R6/C13/c13_pathA_data.out <==
L=1 singlet signature +  (Born -(Nc - 1)*(Nc + 1)/Nc)
    Lt^2           : (Nc - 1)*(Nc + 1)/(2*Nc)                       Casimir basis: {'C_A': 0, 'C_F': 1}
    Lt^1           : -(5*Nc**2 - 2*Nc*nf + 6)/(3*Nc)                Casimir basis: {'C_A': -11/3, 'C_F': 4, 'n_f': 2/3}
    Lt^0 zeta2     : 13*(Nc - 1)*(Nc + 1)/(4*Nc)                    Casimir basis: {'C_A': 0, 'C_F': 13/2}
    Lt^0 rational  : (13*Nc**2 - 10*Nc*nf + 72)/(9*Nc)              Casimir basis: {'C_A': 85/9, 'C_F': -16, 'n_f': -10/9}
L=1 singlet signature -  (Born -(Nc - 1)*(Nc + 1)/Nc)
    Lt^1           : (Nc**2 + 3)/(2*Nc)                             Casimir basis: {'C_A': 2, 'C_F': -3}
    Lt^0 zeta2     : 0                                              Casimir basis: {'C_A': 0, 'C_F': 0}
    Lt^0 rational  : -(5*Nc**2 - 2*Nc*nf + 6)/(6*Nc)                Casimir basis: {'C_A': -11/6, 'C_F': 2, 'n_f': 1/3}
L=1 adjoint signature +  (Born 1/Nc)
    Lt^2           : -(2*Nc**2 + 1)/(2*Nc)                          Casimir basis: {'C_A': -3/2, 'C_F': 1}
    Lt^1           : -2*(Nc**2 - Nc*nf + 3)/(3*Nc)                  Casimir basis: {'C_A': -8/3, 'C_F': 4, 'n_f': 2/3}
    Lt^0 zeta2     : (10*Nc**2 - 13)/(4*Nc)                         Casimir basis: {'C_A': -3/4, 'C_F': 13/2}
    Lt^0 rational  : (13*Nc**2 - 10*Nc*nf + 72)/(9*Nc)              Casimir basis: {'C_A': 85/9, 'C_F': -16, 'n_f': -10/9}
L=1 adjoint signature -  (Born 1/Nc)
    Lt^1           : (2*Nc**2 + 3)/(2*Nc)                           Casimir basis: {'C_A': 5/2, 'C_F': -3}
    Lt^0 zeta2     : 0                                              Casimir basis: {'C_A': 0, 'C_F': 0}
    Lt^0 rational  : -(Nc**2 - Nc*nf + 3)/(3*Nc)                    Casimir basis: {'C_A': -4/3, 'C_F': 2, 'n_f': 1/3}


==> anc/numbers/deposit/R6/C13/c13_pathA_data.py <==
"""
c13_pathA_data.py  (C13, R6 plan; 2 Oct 2026)

Path A for the data side: the forward one-loop finite remainders of arXiv:2108.00055 at mu^2 = |t| (y = 1 - x -> 0,
mu^2 = s y), taken from the record's forward expansion t3_forward_eps.json (copied to C13/orig/; written by
t3_forward_eps.py with the parser of h4_flip_leading_power.py and the G-expansion of hpl_x1.py).
Region I = process (7.1) q qbar -> Qbar Q, helicities +-+-, Delta = -i pi; region II = process (7.2) q Q -> q Q, ++--,
Delta = +i pi.  ln y = ln(mu^2/s) = -(Lt + i pi/2) in both regions.
Channels: A_1 = Nc v1 + v2 (singlet), A_A = v2 (adjoint), v1, v2 the coefficients of C_1, C_2.
Signatures: + = (I + II)/2, - = (I - II)/(2 Delta_I).  Everything is divided by the channel's Born term.
Output: c13_pathA_data.out and c13_pathA_data.json.
"""
import json, sys
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C13')
from c13_common import Nc, nf, Lt, P, decompose, fmt, casimir

ly = sp.Symbol('ly')
raw = json.load(open('PROJECT/ma_a/referee_calc/C13/orig/t3_forward_eps.json'))


def vec(reg, L, k=0):
    dd = raw[str((reg, 'nonflip', L))][str(k)]
    v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
    out = []
    for q in (Nc * v1 + v2, v2):
        q = sp.expand(q).subs(sp.pi, P)
        q = sp.expand(q.subs(ly, -(Lt + sp.I * P / 2)))
        out.append(q)
    return out


res = {}
lines = []
for L in (1,):
    for idx, R in ((0, 'singlet'), (1, 'adjoint')):
        HI = vec('I', L)[idx]; HII = vec('II', L)[idx]
        B = vec('I', 0)[idx]
        assert sp.expand(B - vec('II', 0)[idx]) == 0
        ev = sp.expand(sp.cancel((HI + HII) / 2 / B))
        od = sp.expand(sp.cancel((HI - HII) / 2 / B / (-sp.I * P)))
        assert not ev.has(sp.I) and not od.has(sp.I), "signature parts not real"
        for sgn, q in (('+', ev), ('-', od)):
            d = decompose(q, sgn)
            res[f"L{L} {R} {sgn}"] = {k: str(v) for k, v in d.items()}
            lines.append(f"L={L} {R} signature {sgn}  (Born {sp.factor(B)})")
            lines.append(fmt(d))
txt = "\n".join(lines)
print(txt)
json.dump(res, open('PROJECT/ma_a/referee_calc/C13/c13_pathA_data.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C13/c13_pathB_data.json <==
{
 "L1 singlet +": {
  "Lt^2": "Nc/2 - 1/(2*Nc)",
  "Lt^1": "-5*Nc/3 + 2*nf/3 - 2/Nc",
  "Lt^0 zeta2": "13*Nc/4 - 13/(4*Nc)",
  "Lt^0 rational": "13*Nc/9 - 10*nf/9 + 8/Nc"
 },
 "L1 singlet -": {
  "Lt^1": "Nc/2 + 3/(2*Nc)",
  "Lt^0 zeta2": "0",
  "Lt^0 rational": "-5*Nc/6 + nf/3 - 1/Nc"
 },
 "L1 adjoint +": {
  "Lt^2": "-Nc - 1/(2*Nc)",
  "Lt^1": "-2*Nc/3 + 2*nf/3 - 2/Nc",
  "Lt^0 zeta2": "5*Nc/2 - 13/(4*Nc)",
  "Lt^0 rational": "13*Nc/9 - 10*nf/9 + 8/Nc"
 },
 "L1 adjoint -": {
  "Lt^1": "Nc + 3/(2*Nc)",
  "Lt^0 zeta2": "0",
  "Lt^0 rational": "-Nc/3 + nf/3 - 1/Nc"
 }
}

==> anc/numbers/deposit/R6/C13/c13_pathB_data.out <==
H_process1_qqb_QbQ_+-+-_0loops.m: parsed and expanded [0s]
H_process1_qqb_QbQ_+-+-_1loops.m: parsed and expanded [103s]
H_process2_qQ_qQ_++--_0loops.m: parsed and expanded [103s]
H_process2_qQ_qQ_++--_1loops.m: parsed and expanded [219s]

numerical check: exact eps^0 remainder minus forward polynomial, at mu^2 = s y, Nc = 3, nf = 5
  region I y=1e-6: |C2 diff| = 2.298e-04  |C1 diff| = 1.949e-04   (|C2| = 1.976e+02, y ln^2 y = 1.91e-04)
  region I y=1e-9: |C2 diff| = 4.962e-07  |C1 diff| = 3.903e-07   (|C2| = 4.479e+02, y ln^2 y = 4.29e-07)
  region I y=1e-12: |C2 diff| = 8.633e-10  |C1 diff| = 6.631e-10   (|C2| = 7.990e+02, y ln^2 y = 7.63e-10)
  region II y=1e-6: |C2 diff| = 2.094e-04  |C1 diff| = 1.576e-04   (|C2| = 2.096e+02, y ln^2 y = 1.91e-04)
  region II y=1e-9: |C2 diff| = 4.622e-07  |C1 diff| = 3.388e-07   (|C2| = 4.597e+02, y ln^2 y = 4.29e-07)
  region II y=1e-12: |C2 diff| = 8.152e-10  |C1 diff| = 5.989e-10   (|C2| = 8.107e+02, y ln^2 y = 7.63e-10)

L=1 singlet signature +  (Born -(Nc - 1)*(Nc + 1)/Nc)
    Lt^2           : (Nc - 1)*(Nc + 1)/(2*Nc)                       Casimir basis: {'C_A': 0, 'C_F': 1}
    Lt^1           : -(5*Nc**2 - 2*Nc*nf + 6)/(3*Nc)                Casimir basis: {'C_A': -11/3, 'C_F': 4, 'n_f': 2/3}
    Lt^0 zeta2     : 13*(Nc - 1)*(Nc + 1)/(4*Nc)                    Casimir basis: {'C_A': 0, 'C_F': 13/2}
    Lt^0 rational  : (13*Nc**2 - 10*Nc*nf + 72)/(9*Nc)              Casimir basis: {'C_A': 85/9, 'C_F': -16, 'n_f': -10/9}
L=1 singlet signature -  (Born -(Nc - 1)*(Nc + 1)/Nc)
    Lt^1           : (Nc**2 + 3)/(2*Nc)                             Casimir basis: {'C_A': 2, 'C_F': -3}
    Lt^0 zeta2     : 0                                              Casimir basis: {'C_A': 0, 'C_F': 0}
    Lt^0 rational  : -(5*Nc**2 - 2*Nc*nf + 6)/(6*Nc)                Casimir basis: {'C_A': -11/6, 'C_F': 2, 'n_f': 1/3}
L=1 adjoint signature +  (Born 1/Nc)
    Lt^2           : -(2*Nc**2 + 1)/(2*Nc)                          Casimir basis: {'C_A': -3/2, 'C_F': 1}
    Lt^1           : -2*(Nc**2 - Nc*nf + 3)/(3*Nc)                  Casimir basis: {'C_A': -8/3, 'C_F': 4, 'n_f': 2/3}
    Lt^0 zeta2     : (10*Nc**2 - 13)/(4*Nc)                         Casimir basis: {'C_A': -3/4, 'C_F': 13/2}
    Lt^0 rational  : (13*Nc**2 - 10*Nc*nf + 72)/(9*Nc)              Casimir basis: {'C_A': 85/9, 'C_F': -16, 'n_f': -10/9}
L=1 adjoint signature -  (Born 1/Nc)
    Lt^1           : (2*Nc**2 + 3)/(2*Nc)                           Casimir basis: {'C_A': 5/2, 'C_F': -3}
    Lt^0 zeta2     : 0                                              Casimir basis: {'C_A': 0, 'C_F': 0}
    Lt^0 rational  : -(Nc**2 - Nc*nf + 3)/(3*Nc)                    Casimir basis: {'C_A': -4/3, 'C_F': 2, 'n_f': 1/3}

path B vs path A: 14 coefficients compared, 0 differ   [220s]


==> anc/numbers/deposit/R6/C13/c13_pathB_data.py <==
"""
c13_pathB_data.py  (C13, R6 plan; 2 Oct 2026)

Path B for the data side, written independently of t3_forward_eps.py, h4_flip_leading_power.py and hpl_x1.py:
 - the ancillary one-loop files of arXiv:2108.00055 (amp_test/caola_src/anc) are read with sympy's own Mathematica
   parser (sympy.parsing.mathematica.parse_mathematica), not the record's regex parser;
 - the eps^0 coefficient is taken; the multiple polylogarithms of weight <= 2 that occur are replaced by closed forms
   written here: G(0;x)=ln x, G(1;x)=ln(1-x), G(0,0;x)=ln^2 x/2, G(1,1;x)=ln^2(1-x)/2, G(0,1;x)=-Li2(x),
   G(1,0;x)=ln x ln(1-x)+Li2(x)  (with x = 1-y, Li2(1-y) = zeta2 - ln y ln(1-y) - Li2(y));
 - the expansion in y = 1-x is done with the Taylor series of ln(1-y) and Li2(y) written here (no hpl_x1);
 - mu^2 = |t| = s y, i.e. Log[mu2/s] = ln y = -(Lt + i pi/2).
A numerical check evaluates the exact eps^0 expressions (mpmath polylog) at y = 1e-6 .. 1e-12 and compares with the
forward polynomial.  Output: c13_pathB_data.out, c13_pathB_data.json; comparison with path A at the end.
"""
import json, re, sys, time
import sympy as sp
import mpmath as mp
from sympy.parsing.mathematica import parse_mathematica
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C13')
from c13_common import Nc, nf, Lt, P, decompose, fmt

ANC = 'PROJECT/ma_a/amp_test/caola_src/anc/'
FILES = {('I', 0): 'H_process1_qqb_QbQ_+-+-_0loops.m', ('I', 1): 'H_process1_qqb_QbQ_+-+-_1loops.m',
         ('II', 0): 'H_process2_qQ_qQ_++--_0loops.m', ('II', 1): 'H_process2_qQ_qQ_++--_1loops.m'}
y, ly, l1y, li2y, eps, Lmu = sp.symbols('y ly l1y li2y eps Lmu')
C1, C2 = sp.symbols('C1 C2')
t0 = time.time()


def read(fname):
    t = open(ANC + fname).read()
    t = t.split('*)', 1)[1].strip()
    # colour structures: process 1: DD[i1,i4]DD[i2,i3] = C1, DD[i1,i2]DD[i3,i4] = C2;
    # process 2: DD[i1,i4]DD[i2,i3] = C1, DD[i1,i3]DD[i2,i4] = C2 (README of the ancillary files)
    t = t.replace('\n', ' ')
    ex = parse_mathematica(t)
    return ex


def to_sym(ex, region):
    DD = sp.Function('DD'); G = sp.Function('G'); RATIO = sp.Function('RATIO'); Zeta = sp.Function('Zeta')
    i1, i2, i3, i4 = sp.symbols('i1 i2 i3 i4')
    x, mu2, s, e = sp.symbols('x mu2 s e')
    rep = {DD(i1, i4) * DD(i2, i3): C1}
    if region == 'I':
        rep[DD(i1, i2) * DD(i3, i4)] = C2
    else:
        rep[DD(i1, i3) * DD(i2, i4)] = C2
    ex = ex.subs(rep)
    assert not ex.has(DD), "unreplaced colour structure"
    ex = ex.subs(sp.log(mu2 / s), Lmu)
    ex = ex.replace(lambda q: isinstance(q, sp.Function) and q.func == RATIO, lambda q: q.args[0])
    ex = ex.subs(e, eps).subs(sp.Symbol('Nf'), nf)   # the files write the number of flavours as Nf
    return ex, x


def closed_G(word, x):
    w = tuple(word)
    table = {
        (0,): sp.log(x), (1,): sp.log(1 - x), (0, 0): sp.log(x)**2 / 2, (1, 1): sp.log(1 - x)**2 / 2,
        (0, 1): -sp.polylog(2, x), (1, 0): sp.log(x) * sp.log(1 - x) + sp.polylog(2, x),
    }
    return table[w]


def forward(ex, x, order=3):
    """eps^0 part, closed forms, then expansion in y up to y^0 (negative powers asserted to cancel)"""
    G = sp.Function('G')
    e0 = sp.expand(ex).coeff(eps, 0)
    words = set()
    for q in e0.atoms(sp.Function):
        if q.func == G:
            words.add(tuple(int(a) for a in q.args[:-1]))
    assert all(len(w) <= 2 for w in words), f"weight > 2 at eps^0: {words}"
    e0c = e0.replace(lambda q: isinstance(q, sp.Function) and q.func == G,
                     lambda q: closed_G([int(a) for a in q.args[:-1]], x))
    e0c = e0c.subs(sp.Function('Zeta')(3), sp.zeta(3))
    # x = 1 - y; ln x = ln(1-y) = l1y, ln(1-x) = ln y = ly, Li2(x) = zeta2 - ly*l1y - li2y
    e0y = e0c.subs(x, 1 - y)
    e0y = e0y.replace(lambda q: isinstance(q, sp.polylog), lambda q: sp.pi**2 / 6 - ly * l1y - li2y)
    e0y = e0y.subs({sp.log(1 - y): l1y, sp.log(y): ly})
    e0y = sp.expand(e0y)
    ser_l1y = sum(-y**k / k for k in range(1, order + 2))
    ser_li2 = sum(y**k / k**2 for k in range(1, order + 2))
    e0y = sp.expand(e0y.subs({l1y: ser_l1y, li2y: ser_li2}))
    # rational functions of y (RATIO[x^-1] = 1/(1-y), RATIO[(1-x)^-1] = 1/y): Laurent expansion term by term
    tot = 0
    for term in sp.Add.make_args(e0y):
        num, den = sp.fraction(sp.together(term))
        if den.has(y):
            term = sp.series(term, y, 0, 1).removeO()
        tot += term
    e0y = sp.expand(tot * y**3)
    poly = sp.Poly(e0y, y)
    for j in (0, 1, 2):
        assert sp.simplify(poly.coeff_monomial(y**j)) == 0, f"power-enhanced term y^{j-3}"
    return sp.expand(poly.coeff_monomial(y**3)), e0c


res_vec = {}
exact = {}
import os, pickle
CACHE = 'PROJECT/ma_a/referee_calc/C13/c13_pathB_e0cache.pkl'
cache = pickle.load(open(CACHE, 'rb')) if os.path.exists(CACHE) else {}
for (reg, L), fn in FILES.items():
    if fn in cache:
        f0, e0c, x = cache[fn]
    else:
        ex, x = to_sym(read(fn), reg)
        f0, e0c = forward(ex, x)
        cache[fn] = (f0, e0c, x)
        pickle.dump(cache, open(CACHE, 'wb'))
    f0 = sp.expand(f0.subs(Lmu, ly))
    v1, v2 = sp.expand(f0.coeff(C1)), sp.expand(f0.coeff(C2))
    assert sp.expand(f0 - v1 * C1 - v2 * C2) == 0
    res_vec[(reg, L)] = (v1, v2)
    exact[(reg, L)] = (e0c, x)
    print(f"{fn}: parsed and expanded [{time.time()-t0:.0f}s]", flush=True)

# numerical check of the forward expansion at small y (exact eps^0 expression vs polynomial in ln y)
mp.mp.dps = 40
print("\nnumerical check: exact eps^0 remainder minus forward polynomial, at mu^2 = s y, Nc = 3, nf = 5")
for (reg, L) in (('I', 1), ('II', 1)):
    e0c, x = exact[(reg, L)]
    v1, v2 = res_vec[(reg, L)]
    extra = e0c.free_symbols - {x, C1, C2, Nc, nf, Lmu}
    assert not extra, f"unexpected symbols in eps^0 expression: {extra}"
    for yv in ('1e-6', '1e-9', '1e-12'):
        Y = sp.Float(yv, 50)
        sub = {Nc: 3, nf: 5, Lmu: sp.log(Y), x: 1 - Y}
        ee = sp.expand(e0c.subs(sub))
        val = complex(sp.N(ee.coeff(C2), 30)); val1 = complex(sp.N(ee.coeff(C1), 30))
        pol = complex(sp.N(v2.subs({Nc: 3, nf: 5, ly: sp.log(Y)}), 30))
        pol1 = complex(sp.N(v1.subs({Nc: 3, nf: 5, ly: sp.log(Y)}), 30))
        print(f"  region {reg} y={yv}: |C2 diff| = {abs(val-pol):.3e}  |C1 diff| = {abs(val1-pol1):.3e}"
              f"   (|C2| = {abs(val):.3e}, y ln^2 y = {float(Y*sp.log(Y)**2):.2e})")

res = {}
lines = []
for idx, R in ((0, 'singlet'), (1, 'adjoint')):
    def chan(reg, L):
        v1, v2 = res_vec[(reg, L)]
        q = (Nc * v1 + v2, v2)[idx]
        return sp.expand(sp.expand(q).subs(sp.pi, P).subs(ly, -(Lt + sp.I * P / 2)))
    B = chan('I', 0)
    assert sp.expand(B - chan('II', 0)) == 0
    ev = sp.expand(sp.cancel((chan('I', 1) + chan('II', 1)) / 2 / B))
    od = sp.expand(sp.cancel((chan('I', 1) - chan('II', 1)) / 2 / B / (-sp.I * P)))
    assert not ev.has(sp.I) and not od.has(sp.I)
    for sgn, q in (('+', ev), ('-', od)):
        d = decompose(q, sgn)
        res[f"L1 {R} {sgn}"] = {k: str(v) for k, v in d.items()}
        lines.append(f"L=1 {R} signature {sgn}  (Born {sp.factor(B)})")
        lines.append(fmt(d))
print("\n" + "\n".join(lines))
json.dump(res, open('PROJECT/ma_a/referee_calc/C13/c13_pathB_data.json', 'w'), indent=1)

# comparison with path A
A = json.load(open('PROJECT/ma_a/referee_calc/C13/c13_pathA_data.json'))
nd = 0; nt = 0
for key, d in res.items():
    for k, v in d.items():
        nt += 1
        diff = sp.simplify(sp.sympify(v, locals={'Nc': Nc, 'nf': nf}) - sp.sympify(A[key][k], locals={'Nc': Nc, 'nf': nf}))
        if diff != 0:
            nd += 1
            print("DIFFERENCE", key, k, diff)
print(f"\npath B vs path A: {nt} coefficients compared, {nd} differ   [{time.time()-t0:.0f}s]")


==> anc/numbers/deposit/R6/C13/orig/hpl_x1.py <==
"""
hpl_x1.py  (strand MATCHING, pure Python + mpmath, independent of the DATA strand)

Expansion of multiple polylogarithms G(w; x) with letters 0, 1 (notation of arXiv:1904.07279, as in
the ancillary files of arXiv:2108.00055) about x = 1.

Method.  Path composition 0 -> 1 -> x with a tangential base point at 1:
    G(w_1..w_n; x) = sum_{k=0}^{n} G(1-w_1, .., 1-w_k; y) * Greg(w_{k+1}..w_n; 1),   y = 1 - x,
where G(.; y) uses the standard trailing-zero convention G(0^m; y) = ln^m(y)/m!, and Greg(.; 1) are the
shuffle-regularized values at 1 with G(1;1) := 0 and G(0;1) = 0.  Convergent words
(0^{m1-1} 1 ... 0^{mk-1} 1) give (-1)^k zeta(m1,..,mk).  MZVs are reduced to zeta2, zeta3 (keys (p2,p3,p5)) with the
standard table through weight 4 (zeta(2,1)=zeta3, zeta4=2/5 zeta2^2, zeta(3,1)=zeta2^2/10,
zeta(2,2)=3/10 zeta2^2, zeta(2,1,1)=2/5 zeta2^2); weight 5 and 6 are not needed for L <= 2 loops at eps^0.

Series of G(.; z) about z = 0: dict {(n, m): c} for sum c z^n ln^m z, truncated at z^K.
The whole machinery is checked numerically in hpl_x1_selftest() against the series about 0.
"""
from fractions import Fraction
from functools import lru_cache
from itertools import combinations
import math

# ----------------------------------------------------------------------------------------------
# series about z = 0

def integrate_letter(ser, a, K):
    out = {}
    for (n, m), c in ser.items():
        if a == 0:
            if n == 0:
                key = (0, m + 1)
                out[key] = out.get(key, 0) + c / (m + 1) if not isinstance(c, Fraction) else out.get(key, 0) + c / (m + 1)
            else:
                for j in range(m + 1):
                    coef = c * ((-1) ** j) * Fraction(math.factorial(m), math.factorial(m - j)) / Fraction(n) ** (j + 1)
                    key = (n, m - j)
                    out[key] = out.get(key, 0) + coef
        elif a == 1:
            for p in range(n + 1, K + 1):
                for j in range(m + 1):
                    coef = -c * ((-1) ** j) * Fraction(math.factorial(m), math.factorial(m - j)) / Fraction(p) ** (j + 1)
                    key = (p, m - j)
                    out[key] = out.get(key, 0) + coef
        else:
            raise ValueError(a)
    return {k: v for k, v in out.items() if v != 0}


@lru_cache(maxsize=None)
def G_series(word, K):
    ser = {(0, 0): Fraction(1)}
    for letter in reversed(word):
        ser = integrate_letter(ser, letter, K)
    return tuple(sorted(ser.items()))


def eval_series(ser, z, mp):
    lz = mp.log(z)
    return sum(mp.mpf(c.numerator) / c.denominator * z**n * lz**m for (n, m), c in ser)

# ----------------------------------------------------------------------------------------------
# regularized values at 1 as polynomials in zeta2, zeta3: dict {(p2, p3): Fraction}

def padd(A, B, s=1):
    C = dict(A)
    for k, v in B.items():
        C[k] = C.get(k, 0) + s * v
    return {k: v for k, v in C.items() if v != 0}


def pscale(A, s):
    return {k: v * s for k, v in A.items() if v * s != 0}


MZV = {
    (): {(0, 0, 0): Fraction(1)},
    (2,): {(1, 0, 0): Fraction(1)},
    (3,): {(0, 1, 0): Fraction(1)},
    (2, 1): {(0, 1, 0): Fraction(1)},
    (4,): {(2, 0, 0): Fraction(2, 5)},
    (3, 1): {(2, 0, 0): Fraction(1, 10)},
    (2, 2): {(2, 0, 0): Fraction(3, 10)},
    (2, 1, 1): {(2, 0, 0): Fraction(2, 5)},
}
# weight 5 and 6 from mzv_table.py (numerical G at 1 via composition at 1/2, 80 digits, PSLQ; residuals < 1e-80)
try:
    import json as _json, os as _os
    _tab = _json.load(open(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), 'mzv_table.json')))
    for _k, _v in _tab.items():
        MZV[tuple(eval(_k))] = {tuple(eval(kk)): Fraction(vv) for kk, vv in _v.items()}
except FileNotFoundError:
    pass


def shuffles(u, v):
    """all interleavings of u and v (with multiplicity)"""
    n, m = len(u), len(v)
    res = []
    for pos in combinations(range(n + m), n):
        w = [None] * (n + m)
        it_u = iter(u)
        for p in pos:
            w[p] = next(it_u)
        it_v = iter(v)
        for i in range(n + m):
            if w[i] is None:
                w[i] = next(it_v)
        res.append(tuple(w))
    return res


@lru_cache(maxsize=None)
def Greg1(word):
    word = tuple(word)
    if len(word) == 0:
        return tuple(sorted({(0, 0, 0): Fraction(1)}.items()))
    # leading ones
    m1 = 0
    while m1 < len(word) and word[m1] == 1:
        m1 += 1
    if m1 > 0:
        v = word[m1:]
        if len(v) == 0:
            return tuple()
        tot = {}
        for u in shuffles((1,) * m1, v):
            if u == word:
                continue
            tot = padd(tot, dict(Greg1(u)))
        return tuple(sorted(pscale(tot, -1).items()))
    # trailing zeros
    m0 = 0
    while m0 < len(word) and word[-1 - m0] == 0:
        m0 += 1
    if m0 > 0:
        v = word[:len(word) - m0]
        if len(v) == 0:
            return tuple()
        tot = {}
        for u in shuffles(v, (0,) * m0):
            if u == word:
                continue
            tot = padd(tot, dict(Greg1(u)))
        return tuple(sorted(pscale(tot, -1).items()))
    # convergent: starts with 0, ends with 1
    ms = []
    cnt = 0
    for letter in word:
        cnt += 1
        if letter == 1:
            ms.append(cnt)
            cnt = 0
    key = tuple(ms)
    if key not in MZV:
        raise KeyError(f"MZV {key} not tabulated (weight {sum(key)})")
    return tuple(sorted(pscale(MZV[key], (-1) ** len(ms)).items()))

# ----------------------------------------------------------------------------------------------
# expansion about x = 1

def G_at_1(word, K):
    """list of (series_in_y, const) with G(w;x) = sum series_y(y) * const, y = 1-x"""
    word = tuple(word)
    terms = []
    for k in range(len(word) + 1):
        left = tuple(1 - l for l in word[:k])
        right = word[k:]
        cst = dict(Greg1(right))
        if not cst:
            continue
        terms.append((G_series(left, K), cst))
    return terms


def hpl_x1_selftest(maxlen=4, x0=0.7, K=260, dps=40):
    import mpmath as mp
    mp.mp.dps = dps
    z2v, z3v, z5v = mp.zeta(2), mp.zeta(3), mp.zeta(5)
    worst = 0
    count = 0
    for n in range(1, maxlen + 1):
        for bits in range(2 ** n):
            word = tuple((bits >> i) & 1 for i in range(n))
            lhs = eval_series(G_series(word, K), mp.mpf(x0), mp)
            rhs = 0
            for ser, cst in G_at_1(word, K):
                cv = sum(mp.mpf(c.numerator) / c.denominator * z2v**p2 * z3v**p3 * z5v**p5 for (p2, p3, p5), c in cst.items())
                rhs += eval_series(ser, mp.mpf(1 - x0), mp) * cv
            d = abs(lhs - rhs)
            worst = max(worst, d)
            count += 1
    return count, worst


if __name__ == "__main__":
    c, wst = hpl_x1_selftest()
    print(f"self-test: {c} words of length 1..4, max |G(w;0.7) via series at 0 - via transformation| = {wst}")
    c, wst = hpl_x1_selftest(maxlen=6, x0=0.6, K=300, dps=45)
    print(f"self-test: {c} words of length 1..6 at x=0.6, max difference = {wst}")


==> anc/numbers/deposit/R6/C13/orig/hpl_x1_selftest.out <==
self-test: 30 words of length 1..4, max |G(w;0.7) via series at 0 - via transformation| = 5.510129769479472693603452518229276614775e-40
self-test: 126 words of length 1..6 at x=0.6, max difference = 1.26116861789233536383135662496092451815223575e-44


==> anc/numbers/deposit/R6/C13/orig/t3_catani_LL.out <==
singlet  minimal     : Lt^2 (even) = (Nc - 1)*(Nc + 1)/(2*Nc),  Delta*Lt (odd) = (Nc**2 + 3)/(2*Nc)
singlet  Catani-type : Lt^2 (even) = (Nc - 1)*(Nc + 1)/(2*Nc),  Delta*Lt (odd) = (Nc - 1)*(Nc + 1)/(2*Nc)
adjoint  minimal     : Lt^2 (even) = -(2*Nc**2 + 1)/(2*Nc),  Delta*Lt (odd) = (2*Nc**2 + 3)/(2*Nc)
adjoint  Catani-type : Lt^2 (even) = -1/(2*Nc),  Delta*Lt (odd) = -1/(2*Nc)


==> anc/numbers/deposit/R6/C13/orig/t3_catani_LL.py <==
"""
t3_catani_LL.py  (R5, T3-01; 1 Oct 2026)
Catani's one-loop operator, eq. (13) of hep-ph/9802439 (held: ma_a/dossier/papers/c7/hep-ph_9802439.pdf, read at source):
  I^(1) = (1/2) e^{-eps psi(1)}/Gamma(1-eps) sum_i (1/T_i^2) V_i^sing(eps) sum_{j!=i} T_i.T_j (mu^2 e^{-i lambda_ij pi}/(2 p_i.p_j))^eps,
  V_i^sing = T_i^2/eps^2 + gamma_i/eps,   normalization M^(1) = (alpha_s/2pi) I^(1) M^(0) + finite.
In units of alpha_s/(4pi), its eps^0 part contains  sum_{i<j} T_i.T_j ln^2(mu^2/(-s_ij))  (double logarithms), plus single
logarithms (gamma_i) and constants.  At mu^2 = |t| in the forward limit this double-log part is
  -T_t^2 Lt^2 + 2 T_rc Delta Lt - T_t^2 Delta^2/4 .
Check: subtracting it from the minimal finite remainder of 2108.00055 at one loop removes every Lt^2 (positive signature) and
Delta*Lt (negative signature) coefficient in both channels, i.e. Catani's scheme has no one-loop double logarithms at mu^2 = |t|.
"""
import json, sympy as sp
Nc, ly = sp.symbols('Nc ly'); Lt, PI = sp.symbols('Lt PI')
raw = json.load(open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json'))
N = Nc
Tt2 = sp.diag(0, N); Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
def vec(reg, L):
    dd = raw[str((reg, 'nonflip', L))]['0']
    v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
    return sp.Matrix([Nc * v1 + v2, v2]).applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
out = {}
for reg, Dv in (('I', -sp.I * PI), ('II', sp.I * PI)):
    H0, H1 = vec(reg, 0), vec(reg, 1)
    dbl = (-Tt2 * Lt**2 + 2 * Trc * Dv * Lt - Tt2 * Dv**2 / 4) * H0
    out[reg] = (H0, H1, (H1 - dbl).applyfunc(sp.expand))
for idx, R in ((0, 'singlet'), (1, 'adjoint')):
    tr = out['I'][0][idx]
    for name, k in (('minimal', 1), ('Catani-type', 2)):
        ev = sp.expand(sp.cancel((out['I'][k][idx] + out['II'][k][idx]) / 2 / tr))
        od = sp.expand(sp.cancel((out['I'][k][idx] - out['II'][k][idx]) / 2 / tr / (-sp.I * PI)))
        print(f"{R:8s} {name:12s}: Lt^2 (even) = {sp.factor(ev.coeff(Lt, 2))},  Delta*Lt (odd) = {sp.factor(od.coeff(Lt, 1))}")


==> anc/numbers/deposit/R6/C13/orig/t3_eps0_crosscheck.out <==
region I: eq. (5.16) bookkeeping check, nonzero orders <= eps^2: []  [3s]
region II: eq. (5.16) bookkeeping check, nonzero orders <= eps^2: []  [8s]
[H_ren^(3)]_0, positive-signature singlet / tree, zeta2 Lt^4 coefficient: (275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)
  Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): [231/4, -213, 1171/6, 271/12]
  LL (Lt^6) coefficient: -7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)
time 11s


==> anc/numbers/deposit/R6/C13/orig/t3_eps0_crosscheck.py <==
"""
t3_eps0_crosscheck.py  (R5, T3; second code path for t3_eps0_renormalized.py)

Builds H_ren^(1)(eps) and H_ren^(2)(eps) as Laurent series (poles included) from the file remainders and Z, then applies
eq. (5.17) of 2108.00055 literally:  H_fin^(3) = H_ren^(3) - I3 H0 - I2 H_ren^(1) - I1 H_ren^(2),  I1 = Z1, I2 = Z2 - Z1^2,
I3 pure poles (its printed finite Delta_4 has no Lt^4); hence [H_ren^(3)]_0 = H_fin^(3) + [I2 H_ren^(1)]_0 + [I1 H_ren^(2)]_0.
Checks: (i) the pole parts of [I1 H_ren^(1)] reproduce those of H_ren^(2) - H_fin^(2)(eps) - I2 H0 (consistency of bookkeeping);
(ii) the zeta2 Lt^4 coefficient of the positive-signature singlet of [H_ren^(3)]_0 / tree, Casimir basis, compared with the
first code path (t3_eps0_renormalized.json).
"""
import pickle, json, time
import sympy as sp
t0 = time.time()
Nc, nf, ly, z3, z5 = sp.symbols('Nc nf ly zeta3 zeta5')
Lt, PI = sp.symbols('Lt PI')
raw = json.load(open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json'))
N = Nc; CF = (N**2 - 1) / (2 * N); CA = N
Tt2 = sp.diag(0, N); Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]); E = sp.eye(2)

def get(reg, L):
    d = raw[str((reg, 'nonflip', L))]
    out = {}
    for k, dd in d.items():
        v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
        vec = sp.Matrix([Nc * v1 + v2, v2]).applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
        out[int(k)] = vec
    return out

def mul(A, B):           # Laurent dicts {power: matrix}
    C = {}
    for i, a in A.items():
        for j, b in B.items():
            C[i + j] = C.get(i + j, sp.zeros(a.shape[0], b.shape[1])) + a * b
    return C

def add(*args):
    C = {}
    for A in args:
        for i, a in A.items():
            C[i] = C.get(i, sp.zeros(*a.shape)) + a
    return C

def scal(A, s):
    return {i: a * s for i, a in A.items()}

b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
res = {}
for reg, Dv in (('I', -sp.I * PI), ('II', sp.I * PI)):
    O = Tt2 * Lt - Trc * Dv
    G0 = 4 * O - 12 * CF * E
    gc1 = (sp.Rational(268, 9) - 4 * PI**2 / 3) * CA - sp.Rational(40, 9) * nf
    gq1 = CF**2 * (-sp.Rational(3, 2) + 2 * PI**2 - 24 * z3) + CF * CA * (-sp.Rational(961, 54) - 11 * PI**2 / 6 + 26 * z3) + CF * nf * (sp.Rational(65, 27) + PI**2 / 3)
    G1 = gc1 * O + 4 * gq1 * E
    G0p = -16 * CF; G1p = -4 * CF * gc1
    Z1 = {-2: G0p / 4 * E, -1: G0 / 2}
    Z2 = {-4: G0p**2 / 32 * E, -3: G0p / 8 * (G0 - sp.Rational(3, 2) * b0 * E), -2: G0 * (G0 - 2 * b0 * E) / 8 + G1p / 16 * E, -1: G1 / 4}
    H = {L: get(reg, L) for L in (0, 1, 2, 3)}
    H0 = {0: H[0][0]}
    Hf1 = {k: v for k, v in H[1].items()}
    Hf2 = {k: v for k, v in H[2].items()}
    Hr1 = add(Hf1, mul(Z1, H0))
    Hr2 = add(Hf2, mul(Z1, Hf1), mul(Z2, H0))
    I1 = Z1
    I2 = add(Z2, scal(mul(Z1, Z1), -1))
    # check (i): eq. (5.16): H_fin^(2) = H_ren^(2) - I2 H0 - I1 H_ren^(1) holds order by order up to eps^2
    chk = add(Hr2, scal(mul(I2, H0), -1), scal(mul(I1, Hr1), -1), scal(Hf2, -1))
    bad = [p for p, m in chk.items() if p <= 2 and any(sp.expand(x) != 0 for x in m)]
    print(f"region {reg}: eq. (5.16) bookkeeping check, nonzero orders <= eps^2: {bad}  [{time.time()-t0:.0f}s]", flush=True)
    ren3_0 = H[3][0] + mul(I2, Hr1).get(0, sp.zeros(2, 1)) + mul(I1, Hr2).get(0, sp.zeros(2, 1))
    res[reg] = ren3_0.applyfunc(sp.expand), H[0][0]

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    return [sol[0][c] for c in cs] if len(sol) == 1 else None

tr = res['I'][1][0]
ev = sp.expand(sp.cancel((res['I'][0][0] + res['II'][0][0]) / 2 / tr))
ev_re = sp.expand((ev + ev.subs(sp.I, -sp.I)) / 2)
cz = sp.factor(sp.expand(ev_re.coeff(Lt, 4)).coeff(PI, 2) * 6)
print("[H_ren^(3)]_0, positive-signature singlet / tree, zeta2 Lt^4 coefficient:", cz)
if cz.has(nf):
    print("  nf^0 part Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3):", decompose(sp.factor(cz.subs(nf, 0)), 3))
    print("  nf^1 part:", sp.factor(sp.expand(cz).coeff(nf, 1)))
else:
    print("  Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3):", decompose(cz, 3))
print("  LL (Lt^6) coefficient:", sp.factor(ev_re.coeff(Lt, 6)))
json.dump({'zeta2_Lt4_singlet_plus_SUN': str(cz)}, open('PROJECT/ma_a/paper/revision/R5/T3/t3_eps0_crosscheck.json', 'w'))
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R6/C13/orig/t3_eps0_renormalized.json <==
{
 "fin": {
  "L=1 singlet": {
   "LL_even": "(Nc - 1)*(Nc + 1)/(2*Nc)",
   "LL_odd": "(Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=1 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)/(2*Nc)",
   "LL_odd": "(2*Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=2 singlet": {
   "LL_even": "(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2)",
   "LL_odd": "(Nc**4 - 2*Nc**2 - 5)/(6*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-(5*Nc**4 + 14*Nc**2 + 41)/(4*Nc**2)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "-15",
    "48",
    "-41"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=2 adjoint": {
   "LL_even": "(2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2)",
   "LL_odd": "-(19*Nc**2 + 5)/(6*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=3 singlet": {
   "LL_even": "(Nc - 1)**3*(Nc + 1)**3/(144*Nc**3)",
   "LL_odd": "(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-(67*Nc**6 - 105*Nc**4 - 663*Nc**2 - 451)/(96*Nc**3)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "12",
    "-58",
    "84",
    "-451/12"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=3 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3)",
   "LL_odd": "-(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  }
 },
 "ren0": {
  "L=1 singlet": {
   "LL_even": "(Nc - 1)*(Nc + 1)/(2*Nc)",
   "LL_odd": "(Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=1 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)/(2*Nc)",
   "LL_odd": "(2*Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=2 singlet": {
   "LL_even": "0",
   "LL_odd": "-2*(2*Nc**2 + 1)/(3*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-6*(2*Nc**2 + 3)/Nc**2",
   "zeta2_Lt^(2L-2)_Casimir": [
    "-30",
    "96",
    "-72"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=2 adjoint": {
   "LL_even": "2*(2*Nc**2 + 1)/3",
   "LL_odd": "-2*(Nc**4 + 10*Nc**2 + 1)/(3*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=3 singlet": {
   "LL_even": "-7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)",
   "LL_odd": "-(21*Nc**6 - 343*Nc**4 - 245*Nc**2 + 99)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "(275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "231/4",
    "-213",
    "1171/6",
    "271/12"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=3 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)*(162*Nc**4 + 2*Nc**2 - 7)/(240*Nc**3)",
   "LL_odd": "(48*Nc**6 + 2662*Nc**4 + 376*Nc**2 - 99)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  }
 },
 "flip": {
  "L=1 fin I singlet": "Re: 0 | Im: 0",
  "L=1 fin II singlet": "Re: 0 | Im: 0",
  "L=1 ren0 I singlet": "Re: 0 | Im: 0",
  "L=1 ren0 II singlet": "Re: 0 | Im: 0",
  "L=2 fin I singlet": "Re: 0 | Im: 0",
  "L=2 fin II singlet": "Re: 0 | Im: 0",
  "L=2 ren0 I singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))",
  "L=2 ren0 II singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))",
  "L=2 D I singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))",
  "L=2 D II singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))",
  "L=3 fin I singlet": "Re: 0 | Im: PI**3*(-8/9 + 16/(9*Nc**2) - 8/(9*Nc**4)) + PI*(22/3 - 44/(3*Nc**2) + 22/(3*Nc**4))",
  "L=3 fin II singlet": "Re: 0 | Im: PI**3*(8/9 - 16/(9*Nc**2) + 8/(9*Nc**4)) + PI*(-22/3 + 44/(3*Nc**2) - 22/(3*Nc**4))",
  "L=3 ren0 I singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14393/288 + 137*nf/(144*Nc) + 9781/(288*Nc**2) - 67*nf/(144*Nc**3) - 1459/(288*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3391/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 3409/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 2047/(96*Nc**4))",
  "L=3 ren0 II singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14393/288 - 137*nf/(144*Nc) - 9781/(288*Nc**2) + 67*nf/(144*Nc**3) + 1459/(288*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3391/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 3409/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 2047/(96*Nc**4))",
  "L=3 D I singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14137/288 + 137*nf/(144*Nc) + 9269/(288*Nc**2) - 67*nf/(144*Nc**3) - 401/(96*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3215/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 1297/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 917/(32*Nc**4))",
  "L=3 D II singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14137/288 - 137*nf/(144*Nc) - 9269/(288*Nc**2) + 67*nf/(144*Nc**3) + 401/(96*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3215/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 1297/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 917/(32*Nc**4))"
 }
}

==> anc/numbers/deposit/R6/C13/orig/t3_eps0_renormalized.out <==
nonflip region I assembled [7s]
nonflip region II assembled [14s]
flip region I assembled [15s]
flip region II assembled [16s]

===== fin: finite remainder
  L=1 singlet: {'LL_even': '(Nc - 1)*(Nc + 1)/(2*Nc)', 'LL_odd': '(Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=1 adjoint: {'LL_even': '-(2*Nc**2 + 1)/(2*Nc)', 'LL_odd': '(2*Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=2 singlet: {'LL_even': '(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2)', 'LL_odd': '(Nc**4 - 2*Nc**2 - 5)/(6*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-(5*Nc**4 + 14*Nc**2 + 41)/(4*Nc**2)', 'zeta2_Lt^(2L-2)_Casimir': ['-15', '48', '-41'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=2 adjoint: {'LL_even': '(2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2)', 'LL_odd': '-(19*Nc**2 + 5)/(6*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=3 singlet: {'LL_even': '(Nc - 1)**3*(Nc + 1)**3/(144*Nc**3)', 'LL_odd': '(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-(67*Nc**6 - 105*Nc**4 - 663*Nc**2 - 451)/(96*Nc**3)', 'zeta2_Lt^(2L-2)_Casimir': ['12', '-58', '84', '-451/12'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=3 adjoint: {'LL_even': '-(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3)', 'LL_odd': '-(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}

===== ren0: eps^0 coefficient of the renormalized amplitude
  L=1 singlet: {'LL_even': '(Nc - 1)*(Nc + 1)/(2*Nc)', 'LL_odd': '(Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=1 adjoint: {'LL_even': '-(2*Nc**2 + 1)/(2*Nc)', 'LL_odd': '(2*Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=2 singlet: {'LL_even': '0', 'LL_odd': '-2*(2*Nc**2 + 1)/(3*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-6*(2*Nc**2 + 3)/Nc**2', 'zeta2_Lt^(2L-2)_Casimir': ['-30', '96', '-72'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=2 adjoint: {'LL_even': '2*(2*Nc**2 + 1)/3', 'LL_odd': '-2*(Nc**4 + 10*Nc**2 + 1)/(3*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=3 singlet: {'LL_even': '-7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)', 'LL_odd': '-(21*Nc**6 - 343*Nc**4 - 245*Nc**2 + 99)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '(275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)', 'zeta2_Lt^(2L-2)_Casimir': ['231/4', '-213', '1171/6', '271/12'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=3 adjoint: {'LL_even': '-(2*Nc**2 + 1)*(162*Nc**4 + 2*Nc**2 - 7)/(240*Nc**3)', 'LL_odd': '(48*Nc**6 + 2662*Nc**4 + 376*Nc**2 - 99)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}

===== flip helicity (+--+): y^0 constants of the finite remainder and of [H_ren]_{eps^0} (singlet component)
  L=1 fin region I: singlet Re: 0 | Im: 0
  L=1 fin region II: singlet Re: 0 | Im: 0
  L=1 ren0 region I: singlet Re: 0 | Im: 0
  L=1 ren0 region II: singlet Re: 0 | Im: 0
  L=2 fin region I: singlet Re: 0 | Im: 0
  L=2 fin region II: singlet Re: 0 | Im: 0
  L=2 ren0 region I: singlet Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))
  L=2 ren0 region II: singlet Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))
  L=2 subtraction term D = ren0 - fin, region I, singlet: Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))
  L=2 subtraction term D = ren0 - fin, region II, singlet: Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))
  L=3 fin region I: singlet Re: 0 | Im: PI**3*(-8/9 + 16/(9*Nc**2) - 8/(9*Nc**4)) + PI*(22/3 - 44/(3*Nc**2) + 22/(3*Nc**4))
  L=3 fin region II: singlet Re: 0 | Im: PI**3*(8/9 - 16/(9*Nc**2) + 8/(9*Nc**4)) + PI*(-22/3 + 44/(3*Nc**2) - 22/(3*Nc**4))
  L=3 ren0 region I: singlet Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14393/288 + 137*nf/(144*Nc) + 9781/(288*Nc**2) - 67*nf/(144*Nc**3) - 1459/(288*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3391/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 3409/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 2047/(96*Nc**4))
  L=3 ren0 region II: singlet Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14393/288 - 137*nf/(144*Nc) - 9781/(288*Nc**2) + 67*nf/(144*Nc**3) + 1459/(288*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3391/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 3409/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 2047/(96*Nc**4))
  L=3 subtraction term D = ren0 - fin, region I, singlet: Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14137/288 + 137*nf/(144*Nc) + 9269/(288*Nc**2) - 67*nf/(144*Nc**3) - 401/(96*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3215/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 1297/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 917/(32*Nc**4))
  L=3 subtraction term D = ren0 - fin, region II, singlet: Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14137/288 - 137*nf/(144*Nc) - 9269/(288*Nc**2) + 67*nf/(144*Nc**3) + 401/(96*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3215/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 1297/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 917/(32*Nc**4))
time 21s


==> anc/numbers/deposit/R6/C13/orig/t3_eps0_renormalized.py <==
"""
t3_eps0_renormalized.py  (R5, theme T3, items T3-01, T3-02, T3-03, T3-07; written 1 Oct 2026)

Input: t3_forward_eps.json (forward-limit eps^k coefficients of the ancillary files of arXiv:2108.00055).
Relation used (eqs. (5.9)-(5.18) of 2108.00055, source 5-subtraction.tex l. 56-112):
   H_ren = Z H_fin(eps),  H_fin(eps) = Z^{-1} H_ren  (the files give H_fin^(1)(eps) to eps^4, H_fin^(2)(eps) to eps^2)
   => [H_ren^(2)]_{eps^0} = H_fin^(2) + sum_k Z1[-k] H1[eps^k]
      [H_ren^(3)]_{eps^0} = H_fin^(3) + sum_k Z2[-k] H1[eps^k] + sum_k Z1[-k] H2[eps^k]   (Z3 has poles only;
      the finite +Delta_4^(3) printed in eq. (I3) has weight 5 and no Lt^4 and is ignored here)
   Z1 = G0'/(4e^2) + G0/(2e);  Z2 = G0'^2/(32e^4) + G0'/(8e^3)(G0 - 3/2 b0) + G0(G0 - 2b0)/(8e^2) + G1'/(16e^2) + G1/(4e)
   forward limit, mu^2 = |t|:  G_n = gcusp_n (T_t^2 Lt - T_rc Delta) + 4 gq_n,  G_n' = -4 C_F gcusp_n
   gcusp_0 = 4, gcusp_1 = (268/9 - 4pi^2/3) C_A - 40/9 nf, gq_0 = -3 C_F, gq_1 from App. A of 2108.00055, b0 = 11/3 C_A - 2/3 nf.
Region I (process 1, +-+-): Delta = -i pi;  region II (process 2, ++--): Delta = +i pi;  L = -ln y = Lt + i pi/2.
Basis (singlet, adjoint) = (Nc v1 + v2, v2); T_t^2 = diag(0, Nc); T_rc of eq. (TrcSUN).
Outputs (printed, and t3_eps0_renormalized.json):
  (a) validation: finite remainders reproduce the record (-15, 48, -41), (12, -58, 84, -451/12) and the 12 LL coefficients;
  (b) the eps^0 coefficient of the renormalized amplitude: its LL coefficients, reality of its signature parts, and the
      zeta2 Lt^{2L-2} coefficient of the positive-signature singlet at L = 2, 3 in the Casimir basis;
  (c) the flip helicity: y^0 constant of [H_ren^(3)]_{eps^0}.
"""
import pickle, json, time
import sympy as sp
t0 = time.time()
Nc, nf, ly, z3, z5 = sp.symbols('Nc nf ly zeta3 zeta5')
C1, C2 = sp.symbols('C1 C2')
Lt, PI, D = sp.symbols('Lt PI Delta')
raw = json.load(open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json'))

def get(reg, hel, L):
    d = raw[str((reg, hel, L))]
    out = {}
    for k, dd in d.items():
        v1 = eval(dd['C1'], dict(sp.__dict__))
        v2 = eval(dd['C2'], dict(sp.__dict__))
        vec = sp.Matrix([sp.expand(Nc * v1 + v2), sp.expand(v2)])
        vec = vec.applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
        out[int(k)] = vec
    return out

N = Nc
CF = (N**2 - 1) / (2 * N)
CA = N
Tt2 = sp.diag(0, N)
Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
I2 = sp.eye(2)
b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
gc0 = 4
gc1 = (sp.Rational(268, 9) - 4 * PI**2 / 3) * CA - sp.Rational(40, 9) * nf
gq0 = -3 * CF
gq1 = CF**2 * (-sp.Rational(3, 2) + 2 * PI**2 - 24 * z3) + CF * CA * (-sp.Rational(961, 54) - 11 * PI**2 / 6 + 26 * z3) \
      + CF * nf * (sp.Rational(65, 27) + PI**2 / 3)

def ops(Dval):
    O = Tt2 * Lt - Trc * Dval
    G0 = gc0 * O + 4 * gq0 * I2
    G1 = gc1 * O + 4 * gq1 * I2
    G0p = -4 * CF * gc0
    G1p = -4 * CF * gc1
    Z1 = {2: G0p / 4 * I2, 1: G0 / 2}
    Z2 = {4: G0p**2 / 32 * I2, 3: G0p / 8 * (G0 - sp.Rational(3, 2) * b0 * I2), 2: G0 * (G0 - 2 * b0 * I2) / 8 + G1p / 16 * I2,
          1: G1 / 4}
    return Z1, Z2

res = {}
DATA = {}
for hel in ('nonflip', 'flip'):
    for reg, Dval in (('I', -sp.I * PI), ('II', sp.I * PI)):
        H = {L: get(reg, hel, L) for L in (0, 1, 2, 3)}
        Z1, Z2 = ops(Dval)
        D2 = sp.zeros(2, 1)
        for k in (1, 2):
            if k in H[1]:
                D2 += Z1[k] * H[1][k]
        D3 = sp.zeros(2, 1)
        for k in (1, 2, 3, 4):
            if k in H[1]:
                D3 += Z2[k] * H[1][k]
        for k in (1, 2):
            if k in H[2]:
                D3 += Z1[k] * H[2][k]
        DATA[(hel, reg)] = {'fin': {L: H[L][0] for L in (0, 1, 2, 3)},
                            'ren0': {0: H[0][0], 1: H[1][0], 2: (H[2][0] + D2).applyfunc(sp.expand),
                                     3: (H[3][0] + D3).applyfunc(sp.expand)},
                            'D': {2: D2.applyfunc(sp.expand), 3: D3.applyfunc(sp.expand)}}
        print(f"{hel} region {reg} assembled [{time.time()-t0:.0f}s]", flush=True)

def sig(hel, kind, L, idx, Lk=None):
    """even part / tree and odd part / (tree * Delta_I), as polynomials in Lt, PI (Delta_I = -i PI)"""
    trI = DATA[('nonflip', 'I')]['fin'][0][idx]
    trII = DATA[('nonflip', 'II')]['fin'][0][idx]
    assert sp.simplify(trI - trII) == 0
    vI = DATA[(hel, 'I')][kind][L][idx]
    vII = DATA[(hel, 'II')][kind][L][idx]
    ev = sp.expand(sp.cancel((vI + vII) / 2 / trI))
    od = sp.expand(sp.cancel((vI - vII) / 2 / trI / (-sp.I * PI)))
    return ev, od

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    if len(sol) != 1:
        return None
    return [sol[0][c] for c in cs]

def realparts(e):
    e = sp.expand(e)
    return sp.expand((e + e.subs(sp.I, -sp.I)) / 2), sp.expand((e - e.subs(sp.I, -sp.I)) / (2 * sp.I))

out = {}
for kind in ('fin', 'ren0'):
    out[kind] = {}
    print(f"\n===== {kind}: {'finite remainder' if kind == 'fin' else 'eps^0 coefficient of the renormalized amplitude'}")
    for L in (1, 2, 3):
        for idx, R in ((0, 'singlet'), (1, 'adjoint')):
            ev, od = sig('nonflip', kind, L, idx)
            ev_re, ev_im = realparts(ev)
            od_re, od_im = realparts(od)
            LLe = sp.factor(ev_re.coeff(Lt, 2 * L))
            LLo = sp.factor(od_re.coeff(Lt, 2 * L - 1))
            imag_powers_even = sorted({sp.degree(t, Lt) for t in (ev_im.args if ev_im.is_Add else [ev_im]) if ev_im != 0})
            imag_powers_odd = sorted({sp.degree(t, Lt) for t in (od_im.args if od_im.is_Add else [od_im]) if od_im != 0})
            rec = {'LL_even': str(LLe), 'LL_odd': str(LLo),
                   'even part has imaginary terms at Lt powers': imag_powers_even,
                   'odd part/Delta has imaginary terms at Lt powers': imag_powers_odd}
            if idx == 0 and L >= 2:
                cz = sp.expand(ev_re.coeff(Lt, 2 * L - 2)).coeff(PI, 2) * 6      # zeta2 = PI^2/6
                cz = sp.factor(cz)
                dec = decompose(cz, L) if not cz.has(nf) else None
                rec['zeta2_Lt^(2L-2)_SUN'] = str(cz)
                rec['zeta2_Lt^(2L-2)_Casimir'] = [str(x) for x in dec] if dec else 'contains nf: ' + str(sp.collect(cz, nf))
                if cz.has(nf):
                    for part, val in (('nf^0', cz.subs(nf, 0)), ('nf^1', sp.expand(cz).coeff(nf, 1))):
                        d2 = decompose(sp.factor(val), L) if part == 'nf^0' else decompose(sp.factor(val), L - 1)
                        rec[f'zeta2_Lt^(2L-2)_Casimir_{part}'] = [str(x) for x in d2] if d2 else str(sp.factor(val))
                # imaginary part of the zeta2-order coefficient (odd powers of PI)
                rec['even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)'] = [str(sp.factor(sp.expand(ev_im.coeff(Lt, j)).coeff(PI, 1))) for j in (2 * L - 1, 2 * L - 2, 2 * L - 3)]
            out[kind][f'L={L} {R}'] = rec
            print(f"  L={L} {R}: {rec}", flush=True)

# flip helicity: y^0 constants (real and imaginary parts printed separately; no factor() over Q(i))
def show(e):
    re_, im_ = realparts(sp.expand(e))
    return f"Re: {sp.collect(sp.expand(re_), [Lt, PI])} | Im: {sp.collect(sp.expand(im_), [Lt, PI])}"
print("\n===== flip helicity (+--+): y^0 constants of the finite remainder and of [H_ren]_{eps^0} (singlet component)")
flip = {}
for L in (1, 2, 3):
    for kind in ('fin', 'ren0'):
        for reg in ('I', 'II'):
            v = DATA[('flip', reg)][kind][L]
            txt = show(v[0])
            flip[f'L={L} {kind} {reg} singlet'] = txt
            print(f"  L={L} {kind} region {reg}: singlet {txt}", flush=True)
    for reg in ('I', 'II'):
        Dv = DATA[('flip', reg)]['D'].get(L)
        if Dv is not None:
            txt = show(Dv[0])
            flip[f'L={L} D {reg} singlet'] = txt
            print(f"  L={L} subtraction term D = ren0 - fin, region {reg}, singlet: {txt}", flush=True)
out['flip'] = flip
json.dump(out, open('PROJECT/ma_a/paper/revision/R5/T3/t3_eps0_renormalized.json', 'w'), indent=1)
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R6/C13/orig/t3_forward_eps.json <==
{"('I', 'nonflip', 0)": {"0": {"C1": "Integer(-1)", "C2": "Pow(Symbol('Nc'), Integer(-1))"}}, "('I', 'nonflip', 1)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 3), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(13, 9), Symbol('Nc')), Mul(Integer(-1), Rational(5, 3), I, pi, Symbol('Nc')), Mul(Rational(2, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(10, 9), Symbol('nf')), Mul(Rational(2, 3), I, pi, Symbol('nf')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('ly'), Integer(2))), Mul(Rational(2, 3), Symbol('ly')), Rational(13, 9), Mul(Rational(1, 6), Pow(pi, Integer(2))), Mul(Rational(2, 3), I, pi), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(53, 18), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(7, 6), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Symbol('Nc')), Mul(Rational(8, 9), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(53, 18), I, pi, Symbol('Nc')), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(10, 9), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(56, 27), Symbol('nf')), Mul(Rational(10, 9), I, pi, Symbol('nf')), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(20, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(16), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(3, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 3), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 9), Symbol('ly')), Mul(Rational(1, 6), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(2, 3), I, pi, Symbol('ly')), Mul(Rational(14, 3), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2))), Rational(80, 27), Mul(Rational(17, 18), I, pi), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(16), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(6), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(1, 24), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 24), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 12), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(161, 27), Symbol('Nc'), Symbol('ly')), Mul(Rational(13, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(22, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(37, 18), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(101, 720), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(484, 81), Symbol('Nc')), Mul(Rational(43, 27), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(161, 27), I, pi, Symbol('Nc')), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(5, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(56, 27), Symbol('ly'), Symbol('nf')), Mul(Rational(10, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(328, 81), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(56, 27), I, pi, Symbol('nf')), Mul(Rational(1, 6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(13, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(32), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 144), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(8, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(5, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(14, 3), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(80, 27), Symbol('ly')), Mul(Rational(17, 18), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(14, 9), Symbol('zeta3')), Mul(Integer(-1), Rational(16, 27), Pow(pi, Integer(2))), Rational(484, 81), Mul(Rational(47, 720), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3))), Mul(Rational(79, 54), I, pi), Mul(Integer(-1), Rational(1, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(35, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(17, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(13, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(19, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(32), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(7, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(23, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Rational(1, 120), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 144), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 24), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 36), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 144), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 8), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(970, 81), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(317, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(134, 27), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(7, 24), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(209, 54), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(17, 36), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(35, 9), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(2912, 243), Symbol('Nc')), Mul(Integer(-1), Rational(43, 540), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(523, 162), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(970, 81), I, pi, Symbol('Nc')), Mul(Integer(-1), Rational(1, 45), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(47, 72), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(5, 27), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 9), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(28, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(5, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(328, 81), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(56, 27), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(98, 81), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(73, 2160), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(1952, 243), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(328, 81), I, pi, Symbol('nf')), Mul(Rational(1, 30), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(20), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(47, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(35, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(26, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(53, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(72, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(64), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(29, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(29, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(13), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(47, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 54), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 9), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 36), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(16, 27), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(484, 81), Symbol('ly')), Mul(Rational(47, 720), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(79, 54), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('zeta3')), Mul(Rational(62, 5), Symbol('zeta5')), Mul(Integer(-1), Rational(317, 324), Pow(pi, Integer(2))), Mul(Rational(73, 2160), Pow(pi, Integer(4))), Rational(2912, 243), Mul(Integer(-1), Rational(17, 72), I, Pow(pi, Integer(3))), Mul(Rational(401, 162), I, pi), Mul(Integer(-1), Rational(1, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(5, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(35, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(73, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(98, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(328, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(5, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 120), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(5, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 24), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(7), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(26), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(5, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(25, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(109, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(101, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(85, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(17, 160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(64), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(19, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(31, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(45, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Integer(-1), Rational(1, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(7, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 120), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(11, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 288), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 144), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 432), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 24), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(7, 6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(404, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(73, 2880), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(77, 108), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 48), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(371, 54), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(49, 18), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5828, 243), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(37, 864), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(965, 324), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(808, 81), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 96), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(11, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(70, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(457, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(641, 81), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(371, 54), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(139, 30), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(17488, 729), Symbol('Nc')), Mul(Integer(-1), Rational(2083, 12960), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(97, 8640), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(1576, 243), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(5828, 243), I, pi, Symbol('Nc')), Mul(Rational(41, 1440), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(143, 108), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(5, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 36), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(28, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(5, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(28, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(98, 81), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(73, 2160), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(1952, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(328, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(392, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(49, 54), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(70, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(574, 243), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(73, 1296), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(11680, 729), Symbol('nf')), Mul(Integer(-1), Rational(14, 27), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 144), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(1952, 243), I, pi, Symbol('nf')), Mul(Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(1, 60), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(47, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(9, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(35, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Integer(40), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(193, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(16, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(17), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(5, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(91, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(106, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(28, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(88, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Rational(62, 5), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(128), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(977, 60480), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(53, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(55, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(25), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(17, 1440), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(25, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5))), Mul(Rational(13, 216), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 36), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(40, 81), Pow(Symbol('ly'), Integer(3))), Mul(Rational(17, 108), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(8, 27), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(242, 81), Pow(Symbol('ly'), Integer(2))), Mul(Rational(47, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(79, 108), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Rational(62, 5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(317, 324), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(73, 2160), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(2912, 243), Symbol('ly')), Mul(Integer(-1), Rational(17, 72), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(401, 162), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(49, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(560, 81), Symbol('zeta3')), Mul(Rational(49, 54), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(119, 54), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('zeta5')), Mul(Integer(-1), Rational(1687, 972), Pow(pi, Integer(2))), Mul(Rational(409, 12960), Pow(pi, Integer(4))), Mul(Rational(949, 60480), Pow(pi, Integer(6))), Rational(17488, 729), Mul(Integer(-1), Rational(79, 216), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(1, 144), I, Pow(pi, Integer(5))), Mul(Rational(2179, 486), I, pi), Mul(Integer(-1), Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(5, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(1, 36), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(28, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(164, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(35, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(28, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(73, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(98, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(328, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(5, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(49, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(392, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(70, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(62, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(11680, 729), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(73, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(574, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1952, 243), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 144), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(14, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 720), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 120), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(5, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 48), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(23, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(167, 2880), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 16), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(25, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(91, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(22, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(103, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(52), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(13, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 96), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(49, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(70, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(109, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(23, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(14), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(7, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(181, 10), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(62, 5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(167, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(101, 8640), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(199, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(73, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(7, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(89, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}}, "('I', 'nonflip', 2)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(29, 18), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(101, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(29, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(3049, 108), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(79, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(202, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(118, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(137, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(23213, 1296), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(295, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(3049, 108), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(4, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(13, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(4, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(386, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(26, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(46, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(163, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(455, 27), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(386, 27), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(4))), Mul(Rational(77, 18), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(251, 18), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 6), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(40, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(8, 9), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(2), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(322, 27), Symbol('ly')), Mul(Rational(10, 3), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(35, 3), I, pi, Symbol('ly')), Mul(Rational(5, 6), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(100, 81), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(40, 27), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(337, 9), Symbol('zeta3')), Mul(Integer(6), I, pi, Symbol('zeta3')), Rational(-30659, 324), Mul(Integer(-1), Rational(11, 180), Pow(pi, Integer(4))), Mul(Rational(1213, 108), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(590, 27), I, pi), Mul(I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(16, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(37, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(112, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(173, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1370, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(224, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(27, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(35), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(511, 16), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(51, 4), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(17, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(19, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(103, 108), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(4, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(98, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(8), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(301, 54), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(23213, 1296), Symbol('Nc')), Mul(Rational(209, 360), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(13, 9), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(217, 108), I, pi, Symbol('Nc')), Mul(Rational(8, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(2, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(26, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(1, 9), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(34, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(34, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(455, 27), Symbol('nf')), Mul(Rational(115, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(290, 27), I, pi, Symbol('nf')), Mul(Rational(1, 9), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(47, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(113, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(19, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(8, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(262, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(83, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(100, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(343, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(589, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(77, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(30659, 324), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(758, 27), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(88, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(13, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(26, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1370, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(221, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(320, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(5, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(8, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(45, 4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(5, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(23), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(77, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(7, 24), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(511, 16), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(5, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(29, 4), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 20), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 16), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(39, 4), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(29, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(17, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1403, 27), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(581, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(117, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(35, 18), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(92525, 648), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(217, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(293, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(2806, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(275, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(544, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(5), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(35, 18), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(17), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(1001, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(309479, 2592), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(59399, 1296), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(92525, 648), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(71, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(235, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(37, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(4, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(22, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(620, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(37, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(52, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(703, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(5378, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(20, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(1240, 27), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(52, 9), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(595, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(71, 90), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Rational(37559, 486), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(259, 54), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(5378, 81), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(11, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(407, 144), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(35, 4), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(43, 36), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(20, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(4, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(61, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(541, 108), Pow(Symbol('ly'), Integer(2))), Mul(Rational(151, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(395, 18), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(424, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(38, 27), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(40, 9), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(221, 18), Symbol('ly'), Symbol('zeta3')), Mul(Rational(32, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(21583, 162), Symbol('ly')), Mul(Integer(-1), Rational(3, 5), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(458, 27), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(889, 18), I, pi, Symbol('ly')), Mul(Rational(5, 12), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(1120, 243), Pow(Symbol('nf'), Integer(2))), Mul(Rational(190, 81), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(424, 81), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(14, 27), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(74, 9), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(4477, 18), Symbol('zeta3')), Mul(Rational(835, 9), I, pi, Symbol('zeta3')), Mul(Integer(-1), Integer(71), Symbol('zeta5')), Rational(-792047, 1944), Mul(Rational(193, 432), Pow(pi, Integer(4))), Mul(Rational(4597, 162), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(89, 90), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(4654, 81), I, pi), Mul(Rational(46, 27), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(25, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(11, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(41, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(23, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(139, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(1772, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(110, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(20, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1957, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 135), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(16159, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(95, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(2140, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(45, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(29, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(27, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(68, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(133, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(91, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(259, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(58), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(115, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(31, 8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(197, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(37, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(48), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(170, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1409, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(8, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(220), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(427, 16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4205, 32), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(427, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(5), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(453, 8), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(179, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(53, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(3, 4), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(49, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 18), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(28, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(85, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(25, 12), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(116, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(214, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(26), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(101, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(10511, 216), Symbol('Nc'), Symbol('ly')), Mul(Rational(299, 180), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(61, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(469, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(59, 6), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(11, 2), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(290, 9), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(39155, 1296), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(309479, 2592), Symbol('Nc')), Mul(Rational(2003, 1080), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(919, 108), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(11647, 648), I, pi, Symbol('Nc')), Mul(Rational(10, 9), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(8, 9), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(269, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(41, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(124, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3778, 81), Symbol('ly'), Symbol('nf')), Mul(Rational(349, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(248, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Rational(2, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 3), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(52, 9), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(37559, 486), Symbol('nf')), Mul(Integer(-1), Rational(49, 135), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(145, 9), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3962, 81), I, pi, Symbol('nf')), Mul(Rational(55, 18), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(4, 15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(191, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(20, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(13, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1499, 54), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(163, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(38, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(424, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(337, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(206, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(86, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(9361, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(2, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(856, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(190, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1120, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(14, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(424, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(232, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(2119, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(521, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(217), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(125, 144), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1403, 324), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(792047, 1944), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(53, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(19, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(19475, 162), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(310, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(14, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(71, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1124, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(493, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(826, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(52, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(20, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(16159, 243), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(13, 30), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(2917, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(3556, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(7, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 20), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(37, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(29, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(25, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(239, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(16, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(31, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(13, 60), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(463, 8), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(9, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(43, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1067, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(83, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(97, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(76), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(623, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(181, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(4205, 32), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(53, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(2, 15), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(331, 8), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(7, 360), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(343, 720), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 60), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(25, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(343, 144), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(41, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(3233, 81), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1375, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(581, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(47, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(533, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(41, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(43031, 216), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(751, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5725, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3233, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(689, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(20, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(364, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(533, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(61), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(7391, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(26885, 48), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(22519, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(43031, 108), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(199, 240), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(7879, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(757, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(293, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(1477, 324), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(22, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(364, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(2084, 15), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Integer(61), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(28433, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(23550685, 46656), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(379, 1440), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(521989, 2592), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(26885, 48), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(1873, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(9587, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 45), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(85, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(7, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1456, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(85, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(16, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(293, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(7034, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(28, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1456, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(998, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(32, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(4769, 81), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(2477, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(19865, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(41, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(14068, 81), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4013, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(13, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(998, 27), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(878, 15), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(86227, 972), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(833023, 2916), Symbol('Nc'), Symbol('nf')), Mul(Rational(28217, 6480), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(619, 27), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(137, 216), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('nf')), Mul(Rational(19865, 81), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(29, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(307, 240), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 27), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(17, 48), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(901, 216), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(13, 16), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 81), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(28, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(223, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(182, 27), Pow(Symbol('ly'), Integer(3))), Mul(Rational(385, 216), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1943, 108), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(536, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(140, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2785, 36), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(22, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(19333, 162), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1019, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3179, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4231, 54), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(56, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1184, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(50, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1072, 81), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(34, 27), I, Pow(pi, Integer(3)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(5), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(4504, 27), Symbol('ly'), Symbol('zeta3')), Mul(Rational(983, 18), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(562423, 972), Symbol('ly')), Mul(Integer(-1), Rational(317, 216), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(34403, 648), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(3349, 27), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(161, 240), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(583, 72), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(280, 81), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(56, 27), I, pi, Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(121, 324), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(3232, 243), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1714, 243), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1184, 81), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(170, 81), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(611, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(4585, 36), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(27988, 27), Symbol('zeta3')), Mul(Integer(-1), Rational(29, 18), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(3826, 9), I, pi, Symbol('zeta3')), Mul(Rational(673, 5), Symbol('zeta5')), Mul(Integer(-1), Integer(733), I, pi, Symbol('zeta5')), Rational(-16939079, 11664), Mul(Rational(47, 3240), Pow(pi, Integer(6))), Mul(Rational(60367, 12960), Pow(pi, Integer(4))), Mul(Rational(100271, 1944), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(81755, 972), I, pi), Mul(Integer(-1), Rational(3263, 648), I, Pow(pi, Integer(3))), Mul(Rational(407, 270), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(233, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(43, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(13, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(406, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(296, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(251, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(20, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1430, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(356, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(2279, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(209, 270), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(13966, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(772, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1171, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(34, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(27655, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(503, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1105, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(19, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(12758, 243), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(117, 80), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(53, 60), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(13, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(153, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(71, 16), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(365, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(229, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(175, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(67, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(45, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(367, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(66), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(395, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(453, 8), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(767, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(209, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(95), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(627, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1057, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(187, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(659), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(2623, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(595, 16), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(589, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(173, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(523, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(773, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(4961, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(469, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(11837, 12), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(439, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(403, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(68), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Integer(41), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(12467, 96), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(25863, 64), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(57527, 90720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(16637, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(255, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(317, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(4179, 16), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(5, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(127, 180), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 20), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(5, 8), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(80, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 72), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(28, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(37, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(118, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(59, 36), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(79, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(319, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(39), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(223, 12), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(10607, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(443, 240), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(253, 72), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1987, 36), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(713, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(83, 3), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(595, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(46003, 648), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1029109, 3888), Symbol('Nc'), Symbol('ly')), Mul(Rational(9163, 2160), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(2231, 108), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(97, 360), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(54235, 324), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(853, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(78019, 324), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(299, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(1598, 9), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(11, 2), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1519, 15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(426), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(91367, 864), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(1073, 30240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(23550685, 46656), Symbol('Nc')), Mul(Rational(51047, 6480), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(65, 2), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(231425, 1296), I, pi, Symbol('Nc')), Mul(Rational(157, 1080), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(16, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(31, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(11, 18), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(517, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(79, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(166, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3974, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(83, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(770, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(58, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(104, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(43759, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(439, 540), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(5803, 162), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(8810, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Rational(127, 18), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Integer(2), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(4541, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(698, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(778, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(833023, 2916), Symbol('nf')), Mul(Integer(-1), Rational(17953, 6480), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(62515, 972), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(4795, 27), I, pi, Symbol('nf')), Mul(Integer(-1), Rational(373, 1080), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(1319, 81), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(13, 120), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(85, 72), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(53, 60), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1591, 432), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(89, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(95, 72), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(140, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(28, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(98, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(223, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(335, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(103, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(73, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(536, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(140, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(248, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(2203, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(119, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(14900, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1871, 54), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(50, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1184, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(34, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1072, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1285, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(16411, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(47), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(440), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(821, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(527, 648), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(219037, 324), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(151, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(8390, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(2047, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(280, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1714, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3232, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(121, 324), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(170, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1184, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3044, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(28049, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(217, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(809, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(5797, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(1859, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(318), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(109583, 12960), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(15551, 22680), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(14809, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(16939079, 11664), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1391, 2160), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(3281, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(434273, 972), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 45), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(53, 108), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(76, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(28, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(163, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(64, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3356, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(59, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(937, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(5, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(490, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(52, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(9934, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(763, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(3007, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(7574, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(20, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(995, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(202, 15), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(12779, 6480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(51367, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(29198, 243), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(137, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(727, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(7, 360), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(91, 240), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 30), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(25, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 24), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 48), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(43, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(53, 12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(301, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(16), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(377, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(251, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(231, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(53, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(814, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(10, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(123, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(245), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Integer(11), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(19, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2573, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(11, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(233, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(931, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2624, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(8975, 12), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(629, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(799, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(37, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(41), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(91), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(799, 32), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(3557, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(2471, 12960), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(25863, 64), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(119, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(229, 720), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1837, 16), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}}, "('I', 'nonflip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(131, 360), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 24), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1535, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(131, 72), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(13673, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(65, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1535, 54), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(167, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(761785, 2592), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(187, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(391, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(13673, 72), I, pi, Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(323, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(9109, 54), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(334, 9), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(86), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(7643, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(2489315, 3888), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(39071, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(761785, 1296), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(241, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(4417, 108), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(44, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(85286, 243), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Rational(266, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(9109, 54), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(2, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Rational(457, 3), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta5')), Mul(Integer(86), I, pi, Pow(Symbol('Nc'), Integer(3)), Symbol('zeta5')), Mul(Integer(-1), Rational(39157, 2430), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(44357, 408240), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(15356083, 69984), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(2489315, 3888), I, pi, Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(2231, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(11725, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(311, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(4, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1763, 54), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(311, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(77, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(725, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(108853, 648), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(20, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1763, 18), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1438, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(154, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5107, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(997, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(791297, 1944), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(931, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(108853, 324), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(59, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(8755, 81), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1438, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(572, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(2393377, 17496), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(22674005, 52488), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(977, 162), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(527, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(65, 108), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(791297, 1944), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(53, 90), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 2), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(11, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1747, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 12), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(34, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(71, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2098, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(19, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(185, 54), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(767, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(20, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(140, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1141, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(5, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(33, 40), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(823, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11792, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(508, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(22, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(164, 27), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(17087, 243), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(415, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1534, 27), I, pi, Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 27), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(628, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(47, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(529, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(4676399, 11664), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(4393, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(180065, 1944), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(79229, 324), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(191, 90), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(2905, 108), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(3196, 243), Symbol('Nc'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(164, 27), I, pi, Symbol('Nc'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(469964, 6561), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(733, 1215), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(26), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(17087, 243), I, pi, Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(5), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(427, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(421, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(595237, 486), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(158, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(167), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(5983, 9), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(62, 3), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(152592883, 104976), Symbol('Nc')), Mul(Integer(-1), Rational(4031, 810), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(7870487, 69984), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1064617, 408240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Integer(-1), Rational(297, 40), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Integer(-1), Rational(1663279, 11664), I, pi, Symbol('Nc')), Mul(Rational(72853, 1944), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(13, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(775, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 6), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(8, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(2795, 54), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(203, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(8, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(71, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(2519, 24), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(47, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(961, 54), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(2, 9), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(8, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(200, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(80, 27), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(698, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(38, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(15947, 486), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(29, 54), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(381775, 2916), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(67, 54), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(9959, 324), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(1000, 729), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(8, 27), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(200, 81), I, pi, Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Integer(64), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(8, 3), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(196, 27), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(514, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(92, 9), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(111283, 2187), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(248, 945), Pow(pi, Integer(6)), Symbol('nf')), Mul(Integer(-1), Rational(1411, 1215), Pow(pi, Integer(4)), Symbol('nf')), Mul(Rational(28767799, 52488), Symbol('nf')), Mul(Integer(-1), Rational(5797, 486), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(205361, 2916), I, pi, Symbol('nf')), Mul(Rational(251, 270), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(49, 360), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(487, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(61, 60), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(35, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(103, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(79, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(15889, 216), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(593, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(649, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(359, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(16, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1189, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(69, 80), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(800573, 2592), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(169, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(10201, 72), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(100, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7687, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(37, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(11), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(4985, 18), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(113), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(47), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(91781, 648), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(207793, 1296), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1463, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(143, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(33, 40), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(182351, 432), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(2960, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(188, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(169, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(700, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(18119, 1458), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(41, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(529, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(553, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(52669, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(52, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(11891, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(8336, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(154, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(2953171, 7776), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(30479, 19440), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(117353, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(36955, 648), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(699745, 1296), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7033, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(13, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(422, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(32, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(146, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(274, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3139, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(221, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(422, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(10, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(404, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(28), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(277, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(18893, 648), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(3319, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2657, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(7), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(43321, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(25, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(380, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(2308, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(41279, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(145, 972), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(151, 486), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(496, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(119, 108), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(97, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(40831, 648), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(13, 15), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 10), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(85, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(22, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(110), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(42), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(14), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(207, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(283, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(35, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(13), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(95), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(26), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(186), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(697, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(61, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(943, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(94, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(60), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(13, 9), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(212), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(301, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(1277, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(255), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(176, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(590, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Integer(338), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(49477, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(5599, 48), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(30523, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1537, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(6899, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(127, 216), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(15277, 48), I, pi, Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 30), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(43, 12), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(401, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(464, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(43, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(395, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(93233, 1296), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(217, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(145, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(2569, 36), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(17, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(2417, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(78), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(136), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(219359, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(96128, 729), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(4193, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(407, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(59689, 162), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1718, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(134581, 486), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(299, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(28, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(3335, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(163, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(254, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(15657403, 69984), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(585761, 408240), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(100463, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(13843, 216), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(86087, 486), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7939, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(5, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(3, 2), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(14, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(473, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(4, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(86, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(203, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(53, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Integer(20), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(23, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1912, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(4), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(265, 108), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1168967, 5832), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(12127, 243), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(12766, 81), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(35, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Symbol('Nc'), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(3157, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(964, 27), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(320, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(3991, 810), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(22674005, 52488), Symbol('Nc'), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Symbol('Nc'), Symbol('nf')), Mul(Rational(1488121, 17496), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(288083, 1944), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(251, 180), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('nf')), Mul(Rational(209, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(8, 45), Pow(Symbol('ly'), Integer(6))), Mul(Rational(179, 90), Pow(Symbol('ly'), Integer(5))), Mul(Rational(14, 15), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(145, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(77, 108), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(6), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(28, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(11), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(9509, 216), Pow(Symbol('ly'), Integer(3))), Mul(Rational(275, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1226, 27), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 9), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1163, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(46, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(674, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(55, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(173297, 2592), Pow(Symbol('ly'), Integer(2))), Mul(Rational(515, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(481, 240), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(8723, 216), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(196, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(77, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40769, 729), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(4, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3038, 81), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(433, 54), Symbol('ly'), Symbol('zeta3')), Mul(Rational(73, 3), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1978, 9), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(40), Symbol('ly'), Symbol('zeta5')), Mul(Rational(5363, 648), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(421, 180), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(446731, 972), Symbol('ly')), Mul(Integer(-1), Rational(30703, 1296), I, pi, Symbol('ly')), Mul(Rational(79, 108), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(101, 72), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(2332, 243), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(140, 27), I, pi, Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(574, 27), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(71, 243), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(469964, 6561), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(11, 3), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(14459, 243), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(2309, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(453044, 243), Symbol('zeta3')), Mul(Integer(-1), Rational(1307, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5149, 18), I, pi, Symbol('zeta3')), Mul(Rational(26, 9), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(20909, 18), Symbol('zeta5')), Mul(Integer(-1), Rational(538, 3), I, pi, Symbol('zeta5')), Mul(Integer(-1), Rational(2921, 162), Pow(pi, Integer(4))), Mul(Rational(49873, 81648), Pow(pi, Integer(6))), Rational(152592883, 104976), Mul(Rational(14488753, 69984), Pow(pi, Integer(2))), Mul(Rational(59, 120), I, Pow(pi, Integer(5))), Mul(Rational(29315, 1944), I, Pow(pi, Integer(3))), Mul(Rational(656995, 2916), I, pi), Mul(Integer(-1), Rational(41, 90), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(227, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(86, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(235, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(271, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(8, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(73, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(145, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(17017, 648), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(8, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(601, 54), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(200, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(8, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(80, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(242, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(466, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(270437, 972), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(161, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(3895, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10979, 108), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(247, 54), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1000, 729), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(40, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(200, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(8, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(2488, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(184, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(802, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(28767799, 52488), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(2986, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(128779, 2187), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(762227, 2916), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(173, 270), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(3367, 486), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(11, 180), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(77, 90), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(167, 36), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(10, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(16, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(287, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(125, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(19, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(4, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(163, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(541, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(373, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(51877, 1296), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(145, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(4637, 108), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(268, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(221, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(9557, 486), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1690, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2228, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(229, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(1219, 270), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(563, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(17269, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(49, 30), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(6083, 324), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1033, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3824, 243), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(212, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1084, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(209, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(77, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(33887, 1458), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(251, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(75683, 54), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(260, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(62), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5021, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(4129, 18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(494), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(17357, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(40867, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1503451, 7776), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1627, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4409, 81), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(55153, 648), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(7, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(13, 18), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(25, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(139, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(71, 648), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(169, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(115, 54), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(410, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(19535, 648), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(97, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(673, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2927, 324), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(79, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Integer(96), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(65, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(30847, 81), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(886, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1636, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(124, 315), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(6587, 2430), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(145, 972), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(126311, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(84821, 648), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(35, 108), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(1985, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 8), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 120), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(25, 24), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(83, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 6), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(31, 2), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(19), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(243, 32), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 8), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(99, 2), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(22, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(55), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(75), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(7, 8), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(69, 4), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(119, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(89, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(213, 16), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(19, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Integer(70), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(145, 3), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Rational(239, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(387, 2), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(1057, 6), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Integer(94), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Integer(-1), Rational(33829, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(1, 20), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(5599, 48), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(12397, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4))), Mul(Integer(-1), Rational(829, 12), I, pi, Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(263, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(1799, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))))"}}, "('II', 'nonflip', 0)": {"0": {"C1": "Integer(-1)", "C2": "Pow(Symbol('Nc'), Integer(-1))"}}, "('II', 'nonflip', 1)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 3), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(2, 3), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(13, 9), Symbol('Nc')), Mul(Rational(2, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(10, 9), Symbol('nf')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('ly'), Integer(2))), Mul(Rational(2, 3), Symbol('ly')), Mul(Integer(-1), Integer(2), I, pi, Symbol('ly')), Rational(13, 9), Mul(Rational(7, 6), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-2))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(53, 18), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Symbol('Nc')), Mul(Rational(11, 36), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(10, 9), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(56, 27), Symbol('nf')), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(13, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(20, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(16), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 3), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 9), Symbol('ly')), Mul(Rational(7, 6), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(14, 3), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2))), Rational(80, 27), Mul(Rational(1, 2), I, pi), Mul(Rational(1, 2), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(17, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(16), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(1, 24), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 24), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(161, 27), Symbol('Nc'), Symbol('ly')), Mul(Rational(5, 36), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(37, 18), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(484, 81), Symbol('Nc')), Mul(Integer(-1), Rational(41, 720), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(10, 27), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(5, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(56, 27), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(328, 81), Symbol('nf')), Mul(Rational(1, 6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(28, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(32), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(55, 144), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 9), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(14, 3), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 18), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(80, 27), Symbol('ly')), Mul(Rational(1, 2), I, pi, Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(14, 9), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(73, 720), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(10, 27), Pow(pi, Integer(2))), Rational(484, 81), Mul(Rational(3, 2), I, pi), Mul(Integer(-1), Rational(1, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(1, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(5, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(13, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(161, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(32), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Rational(1, 120), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 144), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 144), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(970, 81), Symbol('Nc'), Symbol('ly')), Mul(Rational(53, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(209, 54), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(59, 36), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(2912, 243), Symbol('Nc')), Mul(Rational(19, 1080), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(121, 162), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(5, 27), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(28, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(328, 81), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(14, 81), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(1952, 243), Symbol('nf')), Mul(Rational(1, 30), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(28, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(20), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(11, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(193, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(16, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(53, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(72, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(64), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(17, 160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(11, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 24), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 36), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 12), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 54), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 9), Symbol('ly'), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(73, 720), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(10, 27), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(484, 81), Symbol('ly')), Mul(Rational(3, 2), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(49, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('zeta3')), Mul(Rational(62, 5), Symbol('zeta5')), Mul(Integer(-1), Rational(323, 324), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4))), Rational(2912, 243), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3))), Mul(Rational(1, 48), I, Pow(pi, Integer(5))), Mul(Rational(7, 2), I, pi), Mul(Integer(-1), Rational(1, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(5, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(5, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(14, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(47, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 120), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(5, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(13, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(7), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(14, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(19, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(26), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(109, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(25, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 5), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(19, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(49, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(64), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 48), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Integer(-1), Rational(1, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(7, 720), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(11, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1, 288), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(67, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 432), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(49, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(404, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 108), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(47, 2880), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(371, 54), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5828, 243), Symbol('Nc'), Symbol('ly')), Mul(Rational(161, 324), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(47, 864), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(70, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(163, 216), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(641, 81), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(139, 30), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(17488, 729), Symbol('Nc')), Mul(Rational(1, 4320), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(557, 12960), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(364, 243), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(5, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(1, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(28, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(70, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(14, 81), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(1952, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(392, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(7, 54), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(47, 1296), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(82, 243), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(11680, 729), Symbol('nf')), Mul(Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(1, 60), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 30), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(73, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(35, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(91, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(62, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Integer(40), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(47, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(7, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 24), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(91, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(2, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(106, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(7, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(88, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(124, 5), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Integer(128), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(67, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(359, 12096), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(25, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Integer(15), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(3, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 180), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 60), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Rational(13, 216), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(40, 81), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(73, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 27), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(242, 81), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(49, 18), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 27), Symbol('ly'), Symbol('zeta3')), Mul(Rational(62, 5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(323, 324), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(47, 2160), Pow(pi, Integer(4)), Symbol('ly')), Mul(Rational(2912, 243), Symbol('ly')), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(1, 48), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(7, 2), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(49, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(560, 81), Symbol('zeta3')), Mul(Rational(7, 54), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(62, 15), Symbol('zeta5')), Mul(Rational(62, 5), I, pi, Symbol('zeta5')), Mul(Integer(-1), Rational(2185, 972), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(437, 60480), Pow(pi, Integer(6))), Mul(Integer(-1), Rational(71, 12960), Pow(pi, Integer(4))), Rational(17488, 729), Mul(Integer(-1), Rational(3, 8), I, Pow(pi, Integer(3))), Mul(Rational(15, 2), I, pi), Mul(Integer(-1), Rational(1, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(5, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(28, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(164, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(5, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(70, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1952, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(47, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(7, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(392, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(62, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(11680, 729), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(82, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(47, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 720), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 60), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(193, 2880), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(91, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(47, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(52), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 48), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(7, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(70, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(109, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(181, 10), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Rational(62, 5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(41, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(49, 2160), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(161, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(3, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}}, "('II', 'nonflip', 2)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(29, 18), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(101, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(3049, 108), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(118, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(311, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(77, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(23213, 1296), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(4, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(13, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(386, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(46, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(71, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(455, 27), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(4))), Mul(Rational(77, 18), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(251, 18), Pow(Symbol('ly'), Integer(2))), Mul(Rational(19, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(13), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(40, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(2), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 6), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(322, 27), Symbol('ly')), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(356, 9), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(100, 81), Pow(Symbol('nf'), Integer(2))), Mul(Rational(337, 9), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(1553, 108), Pow(pi, Integer(2))), Rational(-30659, 324), Mul(Rational(79, 180), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(19, 9), I, Pow(pi, Integer(3))), Mul(Rational(268, 27), I, pi), Mul(Integer(-1), Rational(16, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(37, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(112, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(7, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(80, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(85, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1370, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(112, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(27, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(61, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(20), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(25, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(35), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(20), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(901, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(23, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(511, 16), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(17, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 6), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(14), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(103, 108), Symbol('Nc'), Symbol('ly')), Mul(Rational(38, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(232, 9), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(2, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(6), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(151, 360), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(23213, 1296), Symbol('Nc')), Mul(Rational(689, 54), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(80, 27), I, pi, Symbol('Nc')), Mul(Rational(14, 9), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(8, 9), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(26, 3), Symbol('ly'), Symbol('nf')), Mul(Rational(40, 9), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(34, 9), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(107, 54), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(455, 27), Symbol('nf')), Mul(Integer(-1), Rational(2, 9), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(56, 27), I, pi, Symbol('nf')), Mul(Rational(5, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(47, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(95, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(113, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(7), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(262, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(109, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(20, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(196, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(100, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(343, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(14), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(30659, 324), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1085, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(343, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(28, 27), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(11, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(5, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(88, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(40, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(26, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1370, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(49, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(2, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(37, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(5, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(45, 4), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(8, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(23), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(8), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(37, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(511, 16), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(19, 24), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-3))))"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 20), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 16), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(39, 4), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1403, 27), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(61, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(35, 18), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(92525, 648), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(119, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(544, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(14, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(17), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(309479, 2592), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(7945, 1296), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(17, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(37, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(620, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(52, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(37, 54), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(5378, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(70, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1, 90), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Rational(25, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(37559, 486), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(11, 60), Pow(Symbol('ly'), Integer(5))), Mul(Rational(407, 144), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(11, 12), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(4, 9), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(35, 4), Pow(Symbol('ly'), Integer(3))), Mul(Rational(17, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(25, 2), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(20, 9), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(61, 3), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(166, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(541, 108), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1735, 36), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(424, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(2, 27), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(221, 18), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(154, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(5743, 108), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(21583, 162), Symbol('ly')), Mul(Rational(11, 15), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(100, 9), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Rational(1063, 27), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(1120, 243), Pow(Symbol('nf'), Integer(2))), Mul(Rational(10, 81), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(205, 9), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(4477, 18), Symbol('zeta3')), Mul(Integer(-1), Rational(161, 2), I, pi, Symbol('zeta3')), Mul(Integer(-1), Integer(71), Symbol('zeta5')), Rational(-792047, 1944), Mul(Integer(-1), Rational(5185, 324), Pow(pi, Integer(2))), Mul(Rational(301, 108), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(1667, 108), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(12275, 162), I, pi), Mul(Rational(101, 90), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(25, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(11, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(41, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(89, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(100, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(164, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1772, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(467, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(412, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(22, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(16), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(14, 135), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(269, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(16159, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(368, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(80, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(5, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(45, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(47, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(29, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(47, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(9, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(68, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(13, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(83, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(71, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(259, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(310, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2293, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(103, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(31, 8), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(556, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1409, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(81, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(220), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(4205, 32), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(319, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(51, 16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(127, 30), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(121, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(71, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(53, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 12), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(4, 3), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(49, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 6), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(28, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(85, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(245, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(263, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(214, 9), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(134, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(151, 180), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(10511, 216), Symbol('Nc'), Symbol('ly')), Mul(Rational(455, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(2899, 54), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(97, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(179, 6), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 6), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(56), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(1177, 1080), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Rational(309479, 2592), Symbol('Nc')), Mul(Rational(29401, 1296), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(19, 20), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(10795, 162), I, pi, Symbol('Nc')), Mul(Rational(1081, 108), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(13, 18), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(1, 3), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(37, 18), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(269, 27), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(50, 9), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(124, 9), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3778, 81), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(197, 54), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(206, 27), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(10, 3), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(37559, 486), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(11, 135), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(184, 81), I, pi, Symbol('nf')), Mul(Rational(4, 15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(19, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(4, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(53, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(191, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(23, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(20, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(1499, 54), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(337, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(25, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(899, 36), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(424, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(337, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(68), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(9361, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(3331, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(26, 3), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(643, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(79, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(10, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1120, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2119, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(383, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(217), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(59, 48), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(125, 324), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(792047, 1944), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(4304, 81), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(865, 108), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(121, 45), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(22, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(310, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(50, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(92, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(233, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1124, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(11, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(206, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(52, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Integer(8), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(16159, 243), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(179, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(184, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(1, 20), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(37, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(3, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(119, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(35, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(11, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(67, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(59, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(239, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(86, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(463, 8), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(131, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(253, 60), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(21, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1067, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(389, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(76), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Rational(145, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(53, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(4205, 32), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(33, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(10, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(247, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Integer(-1), Rational(7, 360), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(343, 720), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(41, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(3233, 81), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(173, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(533, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(43031, 216), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(49, 480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(359, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(7), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(364, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(61), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(26885, 48), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(743, 2160), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(3121, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(757, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(1477, 324), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(653, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(2084, 15), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(23550685, 46656), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(329, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(5617, 2592), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 60), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(7, 45), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(85, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(14, 27), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1456, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(16, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(19, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(7034, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(998, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(401, 81), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(43, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(19865, 81), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(61, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(4013, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(878, 15), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(1819, 972), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(763, 6480), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Rational(833023, 2916), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(29, 360), Pow(Symbol('ly'), Integer(6))), Mul(Rational(307, 240), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(29, 60), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(7, 27), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(901, 216), Pow(Symbol('ly'), Integer(4))), Mul(Rational(41, 48), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(173, 24), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 81), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(223, 9), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(385, 27), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(182, 27), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 36), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(3745, 108), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(536, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2785, 36), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(67), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(8197, 144), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(19333, 162), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1021, 1440), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1027, 72), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(3139, 54), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(56, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1184, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(10, 27), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4504, 27), Symbol('ly'), Symbol('zeta3')), Mul(Rational(164, 3), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(628, 3), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(5), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(54037, 648), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(562423, 972), Symbol('ly')), Mul(Rational(2903, 432), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(3737, 108), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(9286, 81), I, pi, Symbol('ly')), Mul(Rational(31, 45), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(280, 81), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(3232, 243), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1, 324), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(106, 243), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(611, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(83, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(27988, 27), Symbol('zeta3')), Mul(Integer(-1), Rational(6974, 27), I, pi, Symbol('zeta3')), Mul(Rational(253, 18), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(673, 5), Symbol('zeta5')), Mul(Integer(738), I, pi, Symbol('zeta5')), Rational(-16939079, 11664), Mul(Integer(-1), Rational(5041, 12960), Pow(pi, Integer(6))), Mul(Rational(91139, 1944), Pow(pi, Integer(2))), Mul(Rational(166417, 12960), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(120167, 243), I, pi), Mul(Integer(-1), Rational(4369, 324), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(779, 1080), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(233, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(115, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(220, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(406, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(296, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(397, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(506, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(29, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1430, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(152, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(119, 270), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(13966, 243), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(2263, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1724, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(170, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(46, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1171, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(1280, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(34, 5), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(1129, 1296), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(3415, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(1208, 243), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(121, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(421, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(117, 80), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(113, 60), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(153, 16), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(131, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(23, 8), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(365, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(233, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(175, 6), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(63, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(557, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(367, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(563, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(6103, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(547, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(453, 8), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(15, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(13, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(3509, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(627, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(659), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(309, 80), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(163, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(595, 16), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(95, 18), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Integer(80), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(31, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(4961, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(77, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(11837, 12), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1667, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(94), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(68), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Integer(618), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Rational(102493, 90720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(25863, 64), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(649, 96), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3887, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(224), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(139, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7, 15), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Rational(5, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(127, 180), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(29, 60), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(23, 24), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(80, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(27, 8), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(28, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(118, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(65, 12), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(557, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 36), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(319, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(145, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 80), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(10607, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(919, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(6433, 108), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(473, 72), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(179, 3), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(713, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(137), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(30), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(5657, 2160), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1029109, 3888), Symbol('Nc'), Symbol('ly')), Mul(Rational(28361, 648), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(11207, 162), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(4, 45), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(2341, 108), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(853, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(931, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(78019, 324), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(359, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(4081, 27), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1519, 15), Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Integer(396), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(38473, 6480), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(11699, 30240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(32495, 2592), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(23550685, 46656), Symbol('Nc')), Mul(Rational(457, 432), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(11767, 648), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(215423, 486), I, pi, Symbol('Nc')), Mul(Rational(16, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(31, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(7, 6), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(517, 81), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(110, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(166, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(3974, 81), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(43, 12), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(29, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(253, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(58, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(76, 3), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(43759, 243), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(335, 162), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(161, 540), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(862, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Rational(4541, 81), Symbol('nf'), Symbol('zeta3')), Mul(Rational(80, 9), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(640, 27), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(778, 15), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(833023, 2916), Symbol('nf')), Mul(Rational(4483, 972), Pow(pi, Integer(2)), Symbol('nf')), Mul(Rational(3767, 6480), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(421, 162), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(121, 1080), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(604, 243), I, pi, Symbol('nf')), Mul(Rational(13, 120), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(85, 72), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(23, 15), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(781, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(1591, 432), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(55, 12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(140, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(98, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(335, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1633, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(95, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2003, 108), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(536, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(8), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(346, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(14900, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(497, 16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(16277, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(572, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(101, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(56, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(10, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1184, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(16411, 54), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(2279, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(31), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(440), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(1871, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(8197, 648), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(219037, 324), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(403, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(21410, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(111, 40), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(280, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(106, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 324), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3232, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(3044, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(28049, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(100, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(490, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(604, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(1859, 15), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(122), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(141431, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(93083, 12960), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(116653, 90720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(16939079, 11664), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1993, 2160), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(11, 324), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(111419, 486), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(7, 45), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(53, 108), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(56, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(76, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(110, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(64, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(16, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3356, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(29, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(253, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(490, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(76, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(9934, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(563, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(197, 1080), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(85, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(862, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(995, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(640, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(202, 15), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(300751, 1458), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(751, 972), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(2641, 6480), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(421, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(121, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(604, 243), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(7, 360), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(91, 240), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(7, 20), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(95, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 24), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(17, 8), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(35, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(173, 36), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(45, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(301, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(161, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(231, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(751, 48), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(8029, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(49, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(814, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(199, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(34, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(245), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Rational(23, 20), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(29, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2573, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(23, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(69, 40), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(2624, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(8975, 12), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(16), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(5), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(565, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(41), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(154), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(3047, 1440), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(141, 32), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(25863, 64), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(163, 324), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(43, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(46), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(55, 8), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}}, "('II', 'nonflip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(131, 360), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1535, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(13, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(13673, 216), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(16, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(167, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(761785, 2592), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2, 15), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(449, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(9109, 54), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(86), Pow(Symbol('Nc'), Integer(3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(2489315, 3888), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(487, 54), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(41, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3)), Symbol('ly')), Mul(Rational(44, 9), Pow(Symbol('Nc'), Integer(3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(85286, 243), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Integer(11), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta3')), Mul(Rational(457, 3), Pow(Symbol('Nc'), Integer(3)), Symbol('zeta5')), Mul(Integer(-1), Rational(325757, 4374), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(13469, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(3))), Mul(Integer(-1), Rational(9953, 81648), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(3))), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(311, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(1763, 54), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(77, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(103, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(108853, 648), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1438, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(37, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(91, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Rational(791297, 1944), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(8755, 81), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(572, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('nf'), Symbol('zeta5')), Mul(Rational(47, 162), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(272827, 8748), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(22674005, 52488), Pow(Symbol('Nc'), Integer(2)), Symbol('nf')), Mul(Rational(7, 36), Symbol('Nc'), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(53, 90), Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Rational(2, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(37, 36), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Rational(1747, 216), Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(127, 36), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(140, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(52, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(77, 18), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2098, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Rational(781, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(767, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1, 3), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1141, 18), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(151, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1931, 72), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(91, 120), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11792, 81), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(44, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Rational(6802, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(164, 27), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(17087, 243), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(5, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(391, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Rational(628, 27), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1670, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Symbol('Nc'), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(346255, 1944), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(4676399, 11664), Symbol('Nc'), Symbol('ly')), Mul(Rational(7967, 1080), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(235, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Rational(103, 60), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('ly')), Mul(Rational(19285, 36), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(3196, 243), Symbol('Nc'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(469964, 6561), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(65, 27), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(109, 2430), Pow(pi, Integer(4)), Symbol('Nc'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(427, 9), Symbol('Nc'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(52), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(595237, 486), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(3881, 27), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Rational(64, 9), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(5983, 9), Symbol('Nc'), Symbol('zeta5')), Mul(Rational(101, 3), I, pi, Symbol('Nc'), Symbol('zeta5')), Mul(Integer(-1), Rational(19431265, 69984), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(152592883, 104976), Symbol('Nc')), Mul(Rational(167623, 408240), Pow(pi, Integer(6)), Symbol('Nc')), Mul(Rational(6137, 405), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(20105, 486), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(188320, 729), I, pi, Symbol('Nc')), Mul(Rational(463, 54), I, Pow(pi, Integer(5)), Symbol('Nc')), Mul(Rational(13, 45), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(775, 108), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(23, 18), I, pi, Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(8, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(2795, 54), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(572, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(40, 27), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(71, 9), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(2519, 24), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(785, 36), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3712, 27), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(11, 9), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(200, 81), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Rational(698, 27), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(104, 9), I, pi, Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(85, 54), Pow(pi, Integer(4)), Symbol('ly'), Symbol('nf')), Mul(Rational(381775, 2916), Symbol('ly'), Symbol('nf')), Mul(Rational(21110, 243), Pow(pi, Integer(2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(19493, 81), I, pi, Symbol('ly'), Symbol('nf')), Mul(Integer(10), I, Pow(pi, Integer(3)), Symbol('ly'), Symbol('nf')), Mul(Rational(1000, 729), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Integer(64), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(19, 3), Pow(pi, Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(196, 27), Symbol('nf'), Symbol('zeta3')), Mul(Rational(404, 9), I, pi, Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(92, 9), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(8177, 2430), Pow(pi, Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(248, 945), Pow(pi, Integer(6)), Symbol('nf')), Mul(Rational(28767799, 52488), Symbol('nf')), Mul(Rational(1483873, 17496), Pow(pi, Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(313, 270), I, Pow(pi, Integer(5)), Symbol('nf')), Mul(Rational(88207, 1458), I, pi, Symbol('nf')), Mul(Rational(3178, 243), I, Pow(pi, Integer(3)), Symbol('nf')), Mul(Rational(49, 360), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(487, 180), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(11, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(35, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(217, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(103, 36), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(757, 36), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(6), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(88, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(15), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(15889, 216), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(6157, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(71, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(232, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(28, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(649, 81), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(359, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(119, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(703, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(800573, 2592), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(6545, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(79), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1379, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(100, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(197, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(7687, 1458), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(8, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1424, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(136, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(4985, 18), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1376, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(47), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(17537, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(12791, 162), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(207793, 1296), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(517, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(15845, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1502, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(2960, 243), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(112, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(146, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(25, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(40, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(5216, 729), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(529, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(143, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(52669, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(1151, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(38), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(8336, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Rational(13, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta5')), Mul(Integer(-1), Rational(172087, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(518143, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(6563, 9720), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(9343, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(10249, 27), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(2671, 162), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(13, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(107, 18), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(415, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(422, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(44, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(274, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(613, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(3139, 81), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(169, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(404, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(800, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(479, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(18893, 648), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(1813, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(266, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(1693, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(128), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(43321, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(167, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(736, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(2308, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(157247, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(145, 972), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(496, 945), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(5281, 486), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(553, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(884, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(229, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(6))), Mul(Integer(-1), Rational(13, 15), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(37, 30), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(259, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(5, 2), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(37, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Rational(22, 3), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(34, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(325, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(79, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(110), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Integer(84), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Rational(207, 8), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(50), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(4243, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(35), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(23, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(95), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(152), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(250), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(186), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(3299, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1849, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(943, 16), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(33, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(187, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(1321, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(212), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('zeta3'), Integer(2))), Mul(Rational(1277, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(539, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Integer(350), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(70, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(590, 3), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(524), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta5')), Mul(Integer(-1), Rational(392837, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(4973, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(39649, 288), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(5599, 48), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(1679, 540), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(778, 3), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(418, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(1, 6), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(13, 30), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(151, 36), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Integer(14), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(83, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(2581, 108), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(464, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(83, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(93233, 1296), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(203, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(2575, 18), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(23, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(103, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(2417, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1630, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(136), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta5')), Mul(Integer(-1), Rational(2557, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(96128, 729), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(197467, 1944), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(110663, 216), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(217, 180), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(281, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1718, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(289, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(134581, 486), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(104, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(3916, 27), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(163, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(154, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta5')), Mul(Integer(-1), Rational(67027, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(60719, 408240), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(59208167, 104976), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(15162827, 69984), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(2261, 360), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(450517, 1458), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(22603, 486), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(5, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Integer(2), Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(23, 18), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(10, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(473, 27), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(220, 27), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(86, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(59, 9), Pow(pi, Integer(2)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(203, 108), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(653, 9), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(1912, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(208, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(10364, 243), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1168967, 5832), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(131, 108), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(25, 3), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(26141, 162), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(16), Symbol('Nc'), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(3157, 81), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(37, 3), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(316, 9), I, pi, Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(320, 9), Symbol('Nc'), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(1302221, 17496), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(22674005, 52488), Symbol('Nc'), Symbol('nf')), Mul(Rational(62, 945), Pow(pi, Integer(6)), Symbol('Nc'), Symbol('nf')), Mul(Rational(2429, 810), Pow(pi, Integer(4)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(2633, 243), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(152359, 2916), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Rational(239, 270), I, Pow(pi, Integer(5)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(8, 45), Pow(Symbol('ly'), Integer(6))), Mul(Rational(179, 90), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(77, 108), Pow(Symbol('ly'), Integer(4))), Mul(Rational(383, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(287, 18), I, pi, Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(14, 27), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(44, 27), I, pi, Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(11), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(4465, 108), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(9509, 216), Pow(Symbol('ly'), Integer(3))), Mul(Rational(85, 18), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1303, 27), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Rational(10, 9), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(1163, 81), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(674, 9), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(154, 3), I, pi, Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(9601, 72), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(173297, 2592), Pow(Symbol('ly'), Integer(2))), Mul(Rational(581, 240), Pow(pi, Integer(4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(101, 2), I, Pow(pi, Integer(3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4951, 54), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(196, 27), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(29, 9), Pow(pi, Integer(2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(40769, 729), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(712, 81), I, pi, Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(433, 54), Symbol('ly'), Symbol('zeta3')), Mul(Integer(94), Pow(pi, Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(70), I, pi, Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(40), Symbol('ly'), Symbol('zeta5')), Mul(Rational(446731, 972), Symbol('ly')), Mul(Rational(19303, 324), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(2983, 90), Pow(pi, Integer(4)), Symbol('ly')), Mul(Integer(-1), Rational(251, 2), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(71297, 648), I, pi, Symbol('ly')), Mul(Rational(947, 180), I, Pow(pi, Integer(5)), Symbol('ly')), Mul(Rational(2332, 243), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(56, 27), I, pi, Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 243), Pow(pi, Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(17, 9), Pow(pi, Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(469964, 6561), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2608, 729), I, pi, Pow(Symbol('nf'), Integer(2))), Mul(Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(2309, 9), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(453044, 243), Symbol('zeta3')), Mul(Rational(1301, 18), Pow(pi, Integer(2)), Symbol('zeta3')), Mul(Rational(7507, 27), I, pi, Symbol('zeta3')), Mul(Rational(457, 9), I, Pow(pi, Integer(3)), Symbol('zeta3')), Mul(Rational(20909, 18), Symbol('zeta5')), Mul(Rational(418, 3), I, pi, Symbol('zeta5')), Mul(Integer(-1), Rational(51257, 51030), Pow(pi, Integer(6))), Rational(152592883, 104976), Mul(Rational(14041, 648), Pow(pi, Integer(4))), Mul(Rational(8754905, 34992), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(769, 243), I, Pow(pi, Integer(3))), Mul(Rational(341599, 1458), I, pi), Mul(Rational(10303, 1080), I, Pow(pi, Integer(5))), Mul(Integer(-1), Rational(41, 90), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(227, 108), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(43, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(235, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(307, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(44, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(40, 27), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(3))), Mul(Rational(73, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(17017, 648), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(485, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1358, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(38, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(200, 81), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(242, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(68), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(94, 15), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(3028, 81), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(270437, 972), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(3980, 81), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(164, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1000, 729), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('nf'), Integer(3))), Mul(Integer(-1), Rational(355, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(2488, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(116, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(328, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(7319, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(28767799, 52488), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(288907, 17496), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(58, 45), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1718, 243), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(12271, 729), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(11, 180), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(77, 90), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(6, 5), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(17, 54), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(1, 24), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(91, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(107, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(8, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(44, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(16, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Rational(211, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(287, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(62, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(37, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(163, 27), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(20, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(541, 18), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(43), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1042, 45), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4337, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(51877, 1296), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(559, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(6193, 54), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(268, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(9557, 486), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(115, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(712, 81), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Rational(4, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Integer(124), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(2228, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Rational(770, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(13), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta5')), Mul(Rational(17269, 81), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(34609, 216), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(2518, 135), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1249, 90), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Integer(87), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(64043, 648), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3824, 243), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(56, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2)), Symbol('zeta3')), Mul(Rational(193, 2430), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(13, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(441631, 26244), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(2608, 729), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Rational(20, 27), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('nf'), Integer(2))), Mul(Integer(-1), Rational(251, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(75683, 54), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(479, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(73, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(931, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(4129, 18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Integer(-1), Integer(481), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta5')), Mul(Rational(832741, 1296), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(337133, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1960705, 7776), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(161287, 4860), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(1268, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7226, 27), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(8099, 1080), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(4, 45), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(5)), Symbol('nf')), Mul(Rational(7, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Integer(-1), Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4)), Symbol('nf')), Mul(Rational(25, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(40, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(139, 9), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(71, 648), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(295, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(395, 27), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(56, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(410, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Rational(292, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1897, 540), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(116, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(19535, 648), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(1499, 162), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Rational(29, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Integer(96), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(218, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(30847, 81), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(476, 9), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(1636, 9), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf'), Symbol('zeta5')), Mul(Integer(-1), Rational(5791, 1215), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(124, 315), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(145, 972), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(13567, 243), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(53, 54), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(493, 81), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Rational(403, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('nf')), Mul(Integer(-1), Rational(1, 144), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(6))), Mul(Rational(1, 8), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Integer(-1), Rational(1, 10), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(5))), Mul(Rational(1, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(145, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 3), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(11, 3), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3)), Symbol('zeta3')), Mul(Integer(-1), Integer(5), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(83, 24), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(6), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(7, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(31, 2), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(30), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(979, 180), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(73, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(243, 32), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(33, 2), I, pi, Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(125, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(99, 2), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(86), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(75), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly'), Symbol('zeta5')), Mul(Rational(69, 4), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(87, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Rational(1211, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(37, 10), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(131, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Rational(15, 8), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('ly')), Mul(Integer(-1), Integer(70), Pow(Symbol('Nc'), Integer(-4)), Pow(Symbol('zeta3'), Integer(2))), Mul(Integer(-1), Rational(92, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(145, 3), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(22, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(144), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta3')), Mul(Integer(-1), Rational(1057, 6), Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Integer(-1), Integer(169), I, pi, Pow(Symbol('Nc'), Integer(-4)), Symbol('zeta5')), Mul(Rational(5599, 48), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(5375, 144), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(81461, 136080), Pow(pi, Integer(6)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(1151, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-4))), Mul(Integer(-1), Rational(293, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(259, 3), I, pi, Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(233, 216), I, Pow(pi, Integer(5)), Pow(Symbol('Nc'), Integer(-4))))"}}, "('I', 'flip', 0)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}}, "('I', 'flip', 1)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Symbol('Nc')), Mul(Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "2": {"C1": "Add(Mul(Integer(-1), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), I, pi, Symbol('Nc')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Integer(2), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 2), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Integer(2), I, pi, Symbol('Nc')), Mul(Rational(1, 24), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(4), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Rational(7, 6), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Symbol('Nc'), Symbol('zeta3')), Mul(Rational(7, 6), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Integer(4), I, pi, Symbol('Nc')), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(8), I, pi, Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(7, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))"}}, "('I', 'flip', 2)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(1, 4), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 2), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(55, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(64, 9), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Rational(16, 9), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(19, 12), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Rational(74, 9), Symbol('ly')), Mul(Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(8, 3), I, pi, Symbol('ly')), Mul(Rational(21, 2), Symbol('zeta3')), Mul(Integer(-1), Rational(17, 9), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(5, 6), I, Pow(pi, Integer(3))), Mul(Rational(157, 18), I, pi), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(32, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(8, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(32, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(11, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(25, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(12), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(25, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(21, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(7, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(2, 3), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(3), I, pi, Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(5, 6), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(73, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(173, 18), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(4, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(16, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(7, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(11, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(1, 2), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 12), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5, 3), I, pi, Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(37, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(5, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(1, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(14, 9), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(23, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(37, 6), I, pi, Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(13, 720), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(293, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Integer(-1), Rational(962, 27), I, pi, Pow(Symbol('Nc'), Integer(2))), Mul(Rational(85, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 3), I, pi, Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(28, 9), I, pi, Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('nf')), Mul(Rational(236, 27), I, pi, Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 16), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 18), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 12), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 8), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(109, 12), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 2), Symbol('ly'), Symbol('zeta3')), Mul(Rational(1114, 27), Symbol('ly')), Mul(Rational(389, 72), Pow(pi, Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(371, 18), I, pi, Symbol('ly')), Mul(Rational(11, 6), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(76, 3), Symbol('zeta3')), Mul(Integer(-1), Rational(45, 2), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(1345, 108), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(289, 720), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(311, 72), I, Pow(pi, Integer(3))), Mul(Rational(2795, 54), I, pi), Mul(Integer(-1), Rational(2, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(472, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(11, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(56, 9), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(160, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(472, 27), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Rational(7, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(29, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(39, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(51, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(119, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(65, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(60), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(17, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(51, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(191, 6), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(221, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(57, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(26, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Integer(-1), Rational(1, 12), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(5), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Integer(16), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Integer(5), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Rational(1, 12), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Integer(-1), Rational(5, 2), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Integer(28), I, pi, Symbol('Nc')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(59, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(13, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(109, 18), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(29, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(32, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Rational(53, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1361, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(2869, 54), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(77, 72), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(11, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(28, 9), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(80, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(7, 18), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Rational(236, 27), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(5, 12), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(11), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(17, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(23, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(30), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(133, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(35, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(4, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(61, 6), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 16), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(37, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(39, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(47, 24), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}}, "('I', 'flip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(88, 3), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(32, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(8, 9), I, Pow(pi, Integer(3))), Mul(Rational(22, 3), I, pi), Mul(Integer(-1), Rational(16, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(44, 3), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(8, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(22, 3), I, pi, Pow(Symbol('Nc'), Integer(-4))))"}}, "('II', 'flip', 0)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}}, "('II', 'flip', 1)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Integer(-1), Rational(1, 2), Symbol('Nc'), Symbol('ly')), Mul(Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')))", "C2": "Mul(Integer(-1), Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'))"}, "2": {"C1": "Add(Mul(Integer(-1), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))))"}, "3": {"C1": "Add(Mul(Integer(-1), Integer(2), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 2), Symbol('Nc'), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(4), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Rational(1, 2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))))"}, "4": {"C1": "Add(Mul(Rational(7, 6), Symbol('Nc'), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly')), Mul(Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Symbol('Nc')), Mul(Pow(pi, Integer(2)), Symbol('Nc')), Mul(Integer(-1), Rational(7, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 6), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(8), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(2), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))))", "C2": "Add(Mul(Rational(7, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(4), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 240), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))))"}}, "('II', 'flip', 2)": {"0": {"C1": "Integer(0)", "C2": "Integer(0)"}, "1": {"C1": "Add(Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Integer(-1), Rational(7, 2), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Rational(13, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 3), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 4), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(19, 12), Pow(Symbol('ly'), Integer(2))), Mul(I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(7, 4), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(74, 9), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Symbol('ly')), Mul(Rational(21, 2), Symbol('zeta3')), Mul(Integer(-1), Rational(107, 36), Pow(pi, Integer(2))), Mul(Integer(-1), Rational(1, 2), I, pi), Mul(Rational(1, 3), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(32, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(2, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(11, 4), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Integer(3), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(12), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(11, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(-1), Rational(25, 2), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(7, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(3, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Integer(-1), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Integer(-1), Integer(3), I, pi, Symbol('Nc')), Mul(Rational(2, 3), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(2, 3), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(11, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(64, 9), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(79, 36), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Integer(-1), Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(5, 2), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 3), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Rational(16, 9), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(1, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 12), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(7, 4), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Rational(7, 2), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(1, 3), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}, "2": {"C1": "Add(Mul(Rational(1, 48), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(5, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(1, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(7, 9), Pow(Symbol('Nc'), Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(37, 6), Pow(Symbol('Nc'), Integer(2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(125, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2)), Symbol('ly')), Mul(Rational(23, 3), Pow(Symbol('Nc'), Integer(2)), Symbol('zeta3')), Mul(Integer(-1), Rational(11, 90), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(314, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(2))), Mul(Rational(1, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Symbol('Nc'), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Symbol('Nc'), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Symbol('Nc'), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(38, 27), Pow(pi, Integer(2)), Symbol('Nc'), Symbol('nf')), Mul(Integer(-1), Rational(1, 16), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(41, 18), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), I, pi, Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(113, 9), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(1, 4), Pow(pi, Integer(2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, pi, Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 2), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(427, 72), Pow(pi, Integer(2)), Symbol('ly')), Mul(Rational(1114, 27), Symbol('ly')), Mul(Integer(-1), Rational(13, 12), I, Pow(pi, Integer(3)), Symbol('ly')), Mul(Integer(-1), Rational(9, 2), I, pi, Symbol('ly')), Mul(Integer(-1), Rational(76, 3), Symbol('zeta3')), Mul(Integer(4), I, pi, Symbol('zeta3')), Mul(Integer(-1), Rational(2215, 108), Pow(pi, Integer(2))), Mul(Rational(149, 180), Pow(pi, Integer(4))), Mul(Integer(-1), Rational(21, 2), I, pi), Mul(Rational(35, 12), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(2, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Integer(-1), Rational(28, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(472, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(5, 9), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('nf')), Mul(Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf'), Symbol('zeta3')), Mul(Rational(76, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(5, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(39, 2), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(27, 4), I, pi, Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(119, 6), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(60), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(26, 3), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(27, 2), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Rational(13, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly')), Mul(Integer(18), Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-2)), Symbol('zeta3')), Mul(Integer(-1), Rational(197, 120), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(37, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(35, 4), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(63, 2), I, pi, Pow(Symbol('Nc'), Integer(-2))))", "C2": "Add(Mul(Integer(-1), Integer(5), I, pi, Symbol('Nc'), Symbol('ly')), Mul(Rational(1, 12), I, Pow(pi, Integer(3)), Symbol('Nc'), Symbol('ly')), Mul(Integer(16), I, pi, Symbol('Nc'), Symbol('zeta3')), Mul(Integer(-1), Integer(28), I, pi, Symbol('Nc')), Mul(Rational(5, 2), I, Pow(pi, Integer(3)), Symbol('Nc')), Mul(Rational(1, 12), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(4))), Mul(Rational(8, 9), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Rational(11, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(59, 18), Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, pi, Pow(Symbol('Nc'), Integer(-1)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(4, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Rational(962, 27), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(145, 72), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Integer(-1), Rational(7, 6), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(1, 2), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('ly')), Mul(Rational(29, 3), Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Integer(-1), Integer(12), I, pi, Pow(Symbol('Nc'), Integer(-1)), Symbol('zeta3')), Mul(Rational(127, 360), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1661, 108), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(5, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(35, 2), I, pi, Pow(Symbol('Nc'), Integer(-1))), Mul(Rational(1, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(3)), Symbol('nf')), Mul(Rational(14, 9), Pow(Symbol('Nc'), Integer(-2)), Pow(Symbol('ly'), Integer(2)), Symbol('nf')), Mul(Integer(-1), Rational(5, 18), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Rational(236, 27), Pow(Symbol('Nc'), Integer(-2)), Symbol('ly'), Symbol('nf')), Mul(Integer(-1), Rational(2, 3), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf'), Symbol('zeta3')), Mul(Integer(-1), Rational(38, 27), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-2)), Symbol('nf')), Mul(Integer(-1), Rational(1, 48), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(4))), Mul(Integer(-1), Rational(7, 6), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Rational(1, 3), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(3))), Mul(Integer(-1), Integer(11), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(5, 12), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Rational(9, 4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Pow(Symbol('ly'), Integer(2))), Mul(Integer(-1), Rational(37, 6), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly'), Symbol('zeta3')), Mul(Integer(-1), Integer(30), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(59, 24), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(13, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Rational(9, 2), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('ly')), Mul(Integer(-1), Integer(10), Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Integer(4), I, pi, Pow(Symbol('Nc'), Integer(-3)), Symbol('zeta3')), Mul(Rational(11, 4), Pow(pi, Integer(2)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(7, 12), Pow(pi, Integer(4)), Pow(Symbol('Nc'), Integer(-3))), Mul(Integer(-1), Rational(21, 2), I, pi, Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(35, 12), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))))"}}, "('II', 'flip', 3)": {"0": {"C1": "Add(Mul(Integer(-1), Rational(32, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-3))), Mul(Rational(88, 3), I, pi, Pow(Symbol('Nc'), Integer(-3))))", "C2": "Add(Mul(Integer(-1), Rational(22, 3), I, pi), Mul(Rational(8, 9), I, Pow(pi, Integer(3))), Mul(Integer(-1), Rational(44, 3), I, pi, Pow(Symbol('Nc'), Integer(-2))), Mul(Rational(16, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-2))), Mul(Integer(-1), Rational(22, 3), I, pi, Pow(Symbol('Nc'), Integer(-4))), Mul(Rational(8, 9), I, Pow(pi, Integer(3)), Pow(Symbol('Nc'), Integer(-4))))"}}}

==> anc/numbers/deposit/R6/C13/orig/t3_forward_eps.out <==
H_process1_qqb_QbQ_+-+-_0loops.m: eps^0..eps^0 expanded  [0s]
H_process1_qqb_QbQ_+-+-_1loops.m: eps^0..eps^4 expanded  [12s]
H_process1_qqb_QbQ_+-+-_2loops.m: eps^0..eps^2 expanded  [55s]
H_process1_qqb_QbQ_+-+-_3loops.m: eps^0..eps^0 expanded  [107s]
H_process2_qQ_qQ_++--_0loops.m: eps^0..eps^0 expanded  [107s]
H_process2_qQ_qQ_++--_1loops.m: eps^0..eps^4 expanded  [122s]
H_process2_qQ_qQ_++--_2loops.m: eps^0..eps^2 expanded  [172s]
H_process2_qQ_qQ_++--_3loops.m: eps^0..eps^0 expanded  [239s]
H_process1_qqb_QbQ_+--+_0loops.m: eps^0..eps^0 expanded  [239s]
H_process1_qqb_QbQ_+--+_1loops.m: eps^0..eps^4 expanded  [251s]
H_process1_qqb_QbQ_+--+_2loops.m: eps^0..eps^2 expanded  [295s]
H_process1_qqb_QbQ_+--+_3loops.m: eps^0..eps^0 expanded  [337s]
H_process2_qQ_qQ_+--+_0loops.m: eps^0..eps^0 expanded  [337s]
H_process2_qQ_qQ_+--+_1loops.m: eps^0..eps^4 expanded  [355s]
H_process2_qQ_qQ_+--+_2loops.m: eps^0..eps^2 expanded  [410s]
H_process2_qQ_qQ_+--+_3loops.m: eps^0..eps^0 expanded  [460s]

saved t3_forward_eps.pkl  time 460s

Flip helicity (+--+), y^0 coefficient, singlet combination Nc*v1 + v2 and v1, v2, per eps order:
  region I L=0 eps^0: C1 -> 0 ; C2 -> 0
  region I L=1 eps^0: C1 -> 0 ; C2 -> 0
  region I L=1 eps^1: C1 -> -I*pi*Nc/2 + ly*(-Nc/2 + 1/Nc) + I*pi/Nc ; C2 -> -ly/(2*Nc**2) - I*pi/(2*Nc**2)
  region I L=1 eps^2: C1 -> pi**2*Nc/4 - I*pi*Nc + ly*(-Nc + 2/Nc) - pi**2/(2*Nc) + 2*I*pi/Nc ; C2 -> -ly/Nc**2 + pi**2/(4*Nc**2) - I*pi/Nc**2
  region I L=1 eps^3: C1 -> Nc*zeta3/2 + pi**2*Nc/2 - 2*I*pi*Nc + I*pi**3*Nc/24 + ly*(-2*Nc + pi**2*Nc/24 - pi**2/(12*Nc) + 4/Nc) - zeta3/Nc - pi**2/Nc - I*pi**3/(12*Nc) + 4*I*pi/Nc ; C2 -> ly*(-2/Nc**2 + pi**2/(24*Nc**2)) + zeta3/(2*Nc**2) + pi**2/(2*Nc**2) - 2*I*pi/Nc**2 + I*pi**3/(24*Nc**2)
  region I L=1 eps^4: C1 -> Nc*zeta3 + 7*I*pi*Nc*zeta3/6 - pi**4*Nc/240 + pi**2*Nc - 4*I*pi*Nc + I*pi**3*Nc/12 + ly*(7*Nc*zeta3/6 - 4*Nc + pi**2*Nc/12 - 7*zeta3/(3*Nc) - pi**2/(6*Nc) + 8/Nc) - 2*zeta3/Nc - 7*I*pi*zeta3/(3*Nc) - 2*pi**2/Nc + pi**4/(120*Nc) - I*pi**3/(6*Nc) + 8*I*pi/Nc ; C2 -> ly*(7*zeta3/(6*Nc**2) - 4/Nc**2 + pi**2/(12*Nc**2)) + zeta3/Nc**2 + 7*I*pi*zeta3/(6*Nc**2) - pi**4/(240*Nc**2) + pi**2/Nc**2 - 4*I*pi/Nc**2 + I*pi**3/(12*Nc**2)
  region I L=2 eps^0: C1 -> 0 ; C2 -> 0
  region I L=2 eps^1: C1 -> -7*Nc**2*zeta3/2 + 55*pi**2*Nc**2/36 - 64*I*pi*Nc**2/9 + I*pi**3*Nc**2/6 - 4*pi**2*Nc*nf/9 + 16*I*pi*Nc*nf/9 + ly**3*(Nc**2/12 - 1/4 - 1/(12*Nc**2)) + ly**2*(-Nc**2/12 + I*pi*Nc**2/4 + Nc*nf/3 - 19/12 - 7*I*pi/4 - 2*nf/(3*Nc) + 11/(4*Nc**2) + 11*I*pi/(4*Nc**2)) + ly*(-64*Nc**2/9 - I*pi*Nc**2/6 + 16*Nc*nf/9 + 2*I*pi*Nc*nf/3 + 74/9 + pi**2 - 8*I*pi/3 - 32*nf/(9*Nc) - 4*I*pi*nf/(3*Nc) - 25*pi**2/(12*Nc**2) + 12/Nc**2 + 4*I*pi/Nc**2) + 21*zeta3/2 - 17*pi**2/9 - 5*I*pi**3/6 + 157*I*pi/18 + 8*pi**2*nf/(9*Nc) - 32*I*pi*nf/(9*Nc) - 25*zeta3/(2*Nc**2) - 11*pi**2/(6*Nc**2) + 21*I*pi/(2*Nc**2) + 7*I*pi**3/(4*Nc**2) ; C2 -> -pi**2*Nc - 2*I*pi**3*Nc/3 + 3*I*pi*Nc + ly**3*(1/(3*Nc) - 1/(12*Nc**3)) + ly**2*(2/(3*Nc) + nf/(3*Nc**2) - 7/(4*Nc**3) - 5*I*pi/(4*Nc**3)) + ly*(I*pi*Nc - 64/(9*Nc) + pi**2/(12*Nc) + 5*I*pi/(6*Nc) + 16*nf/(9*Nc**2) + 2*I*pi*nf/(3*Nc**2) - 6/Nc**3 + pi**2/Nc**3 - 3*I*pi/Nc**3) + 2*zeta3/Nc + 73*pi**2/(36*Nc) - 173*I*pi/(18*Nc) + I*pi**3/(12*Nc) - 4*pi**2*nf/(9*Nc**2) + 16*I*pi*nf/(9*Nc**2) + 7*zeta3/(2*Nc**3) + 7*pi**2/(6*Nc**3) - 11*I*pi/(2*Nc**3) - I*pi**3/(2*Nc**3)
  region I L=2 eps^2: C1 -> 23*Nc**2*zeta3/3 + 37*I*pi*Nc**2*zeta3/6 - 13*pi**4*Nc**2/720 + 293*pi**2*Nc**2/27 - 962*I*pi*Nc**2/27 + 85*I*pi**3*Nc**2/72 - 2*Nc*nf*zeta3/3 - 80*pi**2*Nc*nf/27 - 7*I*pi**3*Nc*nf/18 + 236*I*pi*Nc*nf/27 + ly**4*(Nc**2/48 - 1/16 - 1/(48*Nc**2)) + ly**3*(5*Nc**2/9 + I*pi*Nc**2/12 + Nc*nf/9 - 41/18 - 7*I*pi/12 - 2*nf/(9*Nc) + 2/Nc**2 + 11*I*pi/(12*Nc**2)) + ly**2*(-5*pi**2*Nc**2/24 + 7*Nc**2/9 + 5*I*pi*Nc**2/3 + 14*Nc*nf/9 + I*pi*Nc*nf/3 - 113/9 + 9*pi**2/8 - 109*I*pi/12 - 28*nf/(9*Nc) - 2*I*pi*nf/(3*Nc) - 29*pi**2/(24*Nc**2) + 39/(2*Nc**2) + 51*I*pi/(4*Nc**2)) + ly*(37*Nc**2*zeta3/6 - 962*Nc**2/27 + 5*pi**2*Nc**2/72 - I*pi**3*Nc**2/4 + 14*I*pi*Nc**2/9 - 11*pi**2*Nc*nf/18 + 236*Nc*nf/27 + 28*I*pi*Nc*nf/9 - 37*zeta3/2 + 1114/27 + 389*pi**2/72 - 371*I*pi/18 + 11*I*pi**3/6 - 472*nf/(27*Nc) + 11*pi**2*nf/(9*Nc) - 56*I*pi*nf/(9*Nc) + 119*zeta3/(6*Nc**2) - 65*pi**2/(6*Nc**2) + 60/Nc**2 - 17*I*pi**3/(6*Nc**2) + 51*I*pi/(2*Nc**2)) - 76*zeta3/3 - 45*I*pi*zeta3/2 - 1345*pi**2/108 - 289*pi**4/720 - 311*I*pi**3/72 + 2795*I*pi/54 + 4*nf*zeta3/(3*Nc) + 160*pi**2*nf/(27*Nc) - 472*I*pi*nf/(27*Nc) + 7*I*pi**3*nf/(9*Nc) + 18*zeta3/Nc**2 + 191*I*pi*zeta3/(6*Nc**2) - 61*pi**2/(4*Nc**2) + 221*pi**4/(240*Nc**2) + 57*I*pi/(2*Nc**2) + 26*I*pi**3/(3*Nc**2) ; C2 -> -16*I*pi*Nc*zeta3 - 5*pi**2*Nc + pi**4*Nc/12 - 5*I*pi**3*Nc/2 + 28*I*pi*Nc + ly**4*(1/(12*Nc) - 1/(48*Nc**3)) + ly**3*(8/(9*Nc) + nf/(9*Nc**2) - 7/(6*Nc**3) - 5*I*pi/(12*Nc**3)) + ly**2*(-5*pi**2/(12*Nc) + 59/(18*Nc) + 5*I*pi/(12*Nc) + 14*nf/(9*Nc**2) + I*pi*nf/(3*Nc**2) - 11/Nc**3 + 17*pi**2/(24*Nc**3) - 23*I*pi/(4*Nc**3)) + ly*(-I*pi**3*Nc/12 + 5*I*pi*Nc - 4*zeta3/(3*Nc) - 962/(27*Nc) - 13*pi**2/(72*Nc) + 109*I*pi/(18*Nc) - 11*pi**2*nf/(18*Nc**2) + 236*nf/(27*Nc**2) + 28*I*pi*nf/(9*Nc**2) - 37*zeta3/(6*Nc**3) - 30/Nc**3 + 133*pi**2/(24*Nc**3) - 35*I*pi/(2*Nc**3) + 4*I*pi**3/(3*Nc**3)) + 29*zeta3/(3*Nc) + 32*I*pi*zeta3/(3*Nc) - 53*pi**4/(360*Nc) + 1361*pi**2/(108*Nc) - 2869*I*pi/(54*Nc) - 77*I*pi**3/(72*Nc) - 2*nf*zeta3/(3*Nc**2) - 80*pi**2*nf/(27*Nc**2) - 7*I*pi**3*nf/(18*Nc**2) + 236*I*pi*nf/(27*Nc**2) - 10*zeta3/Nc**3 - 61*I*pi*zeta3/(6*Nc**3) - 7*pi**4/(16*Nc**3) + 37*pi**2/(4*Nc**3) - 39*I*pi/(2*Nc**3) - 47*I*pi**3/(24*Nc**3)
  region I L=3 eps^0: C1 -> -88*I*pi/(3*Nc**3) + 32*I*pi**3/(9*Nc**3) ; C2 -> -8*I*pi**3/9 + 22*I*pi/3 - 16*I*pi**3/(9*Nc**2) + 44*I*pi/(3*Nc**2) - 8*I*pi**3/(9*Nc**4) + 22*I*pi/(3*Nc**4)
  region II L=0 eps^0: C1 -> 0 ; C2 -> 0
  region II L=1 eps^0: C1 -> 0 ; C2 -> 0
  region II L=1 eps^1: C1 -> ly*(-Nc/2 + 1/Nc) ; C2 -> -ly/(2*Nc**2)
  region II L=1 eps^2: C1 -> pi**2*Nc/4 + ly*(-Nc + 2/Nc) - pi**2/(2*Nc) ; C2 -> -ly/Nc**2 + pi**2/(4*Nc**2)
  region II L=1 eps^3: C1 -> Nc*zeta3/2 + pi**2*Nc/2 + ly*(-2*Nc + pi**2*Nc/24 - pi**2/(12*Nc) + 4/Nc) - zeta3/Nc - pi**2/Nc ; C2 -> ly*(-2/Nc**2 + pi**2/(24*Nc**2)) + zeta3/(2*Nc**2) + pi**2/(2*Nc**2)
  region II L=1 eps^4: C1 -> Nc*zeta3 - pi**4*Nc/240 + pi**2*Nc + ly*(7*Nc*zeta3/6 - 4*Nc + pi**2*Nc/12 - 7*zeta3/(3*Nc) - pi**2/(6*Nc) + 8/Nc) - 2*zeta3/Nc - 2*pi**2/Nc + pi**4/(120*Nc) ; C2 -> ly*(7*zeta3/(6*Nc**2) - 4/Nc**2 + pi**2/(12*Nc**2)) + zeta3/Nc**2 - pi**4/(240*Nc**2) + pi**2/Nc**2
  region II L=2 eps^0: C1 -> 0 ; C2 -> 0
  region II L=2 eps^1: C1 -> -7*Nc**2*zeta3/2 + 13*pi**2*Nc**2/9 - pi**2*Nc*nf/9 + ly**3*(Nc**2/12 - 1/4 - 1/(12*Nc**2)) + ly**2*(-Nc**2/12 + Nc*nf/3 - 19/12 + I*pi - 2*nf/(3*Nc) + 11/(4*Nc**2) - 3*I*pi/Nc**2) + ly*(-64*Nc**2/9 + pi**2*Nc**2/4 + 16*Nc*nf/9 - 7*pi**2/4 + 74/9 - I*pi/2 - 32*nf/(9*Nc) + 12/Nc**2 + 11*pi**2/(3*Nc**2) + 3*I*pi/(2*Nc**2)) + 21*zeta3/2 - 107*pi**2/36 - I*pi/2 + I*pi**3/3 + 2*pi**2*nf/(9*Nc) - 25*zeta3/(2*Nc**2) - 7*pi**2/(12*Nc**2) - I*pi**3/Nc**2 + 3*I*pi/(2*Nc**2) ; C2 -> -3*I*pi*Nc + 2*I*pi**3*Nc/3 + ly**3*(1/(3*Nc) - 1/(12*Nc**3)) + ly**2*(2/(3*Nc) + I*pi/Nc + nf/(3*Nc**2) - 7/(4*Nc**3) + I*pi/Nc**3) + ly*(-I*pi*Nc - 11*pi**2/(12*Nc) - 64/(9*Nc) + I*pi/(2*Nc) + 16*nf/(9*Nc**2) - 5*pi**2/(4*Nc**3) - 6/Nc**3 - I*pi/(2*Nc**3)) + 2*zeta3/Nc + 79*pi**2/(36*Nc) - I*pi**3/(3*Nc) + 5*I*pi/(2*Nc) - pi**2*nf/(9*Nc**2) + 7*zeta3/(2*Nc**3) - pi**2/(12*Nc**3) - I*pi/(2*Nc**3) + I*pi**3/(3*Nc**3)
  region II L=2 eps^2: C1 -> 23*Nc**2*zeta3/3 - 11*pi**4*Nc**2/90 + 314*pi**2*Nc**2/27 - 2*Nc*nf*zeta3/3 - 38*pi**2*Nc*nf/27 + ly**4*(Nc**2/48 - 1/16 - 1/(48*Nc**2)) + ly**3*(5*Nc**2/9 + Nc*nf/9 - 41/18 + I*pi/3 - 2*nf/(9*Nc) + 2/Nc**2 - I*pi/Nc**2) + ly**2*(-pi**2*Nc**2/12 + 7*Nc**2/9 + 14*Nc*nf/9 - 113/9 - pi**2/4 + 9*I*pi/4 - 28*nf/(9*Nc) + 5*pi**2/(3*Nc**2) + 39/(2*Nc**2) - 27*I*pi/(4*Nc**2)) + ly*(37*Nc**2*zeta3/6 - 962*Nc**2/27 + 125*pi**2*Nc**2/72 - 5*pi**2*Nc*nf/18 + 236*Nc*nf/27 - 37*zeta3/2 - 427*pi**2/72 + 1114/27 - 13*I*pi**3/12 - 9*I*pi/2 - 472*nf/(27*Nc) + 5*pi**2*nf/(9*Nc) + 119*zeta3/(6*Nc**2) + 60/Nc**2 + 26*pi**2/(3*Nc**2) + 27*I*pi/(2*Nc**2) + 13*I*pi**3/(4*Nc**2)) - 76*zeta3/3 + 4*I*pi*zeta3 - 2215*pi**2/108 + 149*pi**4/180 - 21*I*pi/2 + 35*I*pi**3/12 + 4*nf*zeta3/(3*Nc) + 76*pi**2*nf/(27*Nc) + 18*zeta3/Nc**2 - 12*I*pi*zeta3/Nc**2 - 197*pi**4/(120*Nc**2) - 37*pi**2/(4*Nc**2) - 35*I*pi**3/(4*Nc**2) + 63*I*pi/(2*Nc**2) ; C2 -> 16*I*pi*Nc*zeta3 - 28*I*pi*Nc + 5*I*pi**3*Nc/2 + ly**4*(1/(12*Nc) - 1/(48*Nc**3)) + ly**3*(8/(9*Nc) + I*pi/(3*Nc) + nf/(9*Nc**2) - 7/(6*Nc**3) + I*pi/(3*Nc**3)) + ly**2*(-11*pi**2/(12*Nc) + 59/(18*Nc) + 9*I*pi/(4*Nc) + 14*nf/(9*Nc**2) - 11/Nc**3 - 5*pi**2/(12*Nc**3) + 9*I*pi/(4*Nc**3)) + ly*(-5*I*pi*Nc + I*pi**3*Nc/12 - 4*zeta3/(3*Nc) - 962/(27*Nc) - 145*pi**2/(72*Nc) - 7*I*pi**3/(6*Nc) + I*pi/(2*Nc) - 5*pi**2*nf/(18*Nc**2) + 236*nf/(27*Nc**2) - 37*zeta3/(6*Nc**3) - 30/Nc**3 - 59*pi**2/(24*Nc**3) - 13*I*pi**3/(12*Nc**3) - 9*I*pi/(2*Nc**3)) + 29*zeta3/(3*Nc) - 12*I*pi*zeta3/Nc + 127*pi**4/(360*Nc) + 1661*pi**2/(108*Nc) + 5*I*pi**3/(12*Nc) + 35*I*pi/(2*Nc) - 2*nf*zeta3/(3*Nc**2) - 38*pi**2*nf/(27*Nc**2) - 10*zeta3/Nc**3 + 4*I*pi*zeta3/Nc**3 + 11*pi**2/(4*Nc**3) + 7*pi**4/(12*Nc**3) - 21*I*pi/(2*Nc**3) + 35*I*pi**3/(12*Nc**3)
  region II L=3 eps^0: C1 -> -32*I*pi**3/(9*Nc**3) + 88*I*pi/(3*Nc**3) ; C2 -> -22*I*pi/3 + 8*I*pi**3/9 - 44*I*pi/(3*Nc**2) + 16*I*pi**3/(9*Nc**2) - 22*I*pi/(3*Nc**4) + 8*I*pi**3/(9*Nc**4)


==> anc/numbers/deposit/R6/C13/orig/t3_forward_eps.py <==
"""
t3_forward_eps.py  (R5, theme T3; written 1 Oct 2026)

Forward-limit (x -> 1, y = 1 - x -> 0, mu^2 = |t| = s y) expansion of the eps^k coefficients carried by the
ancillary files of arXiv:2108.00055 (Caola et al., Ref. [2] of the paper):
  one-loop files to eps^4, two-loop files to eps^2, three-loop files at eps^0 (finite remainders),
for the non-flip helicities (process 1 +-+-, process 2 ++--) and the flip helicities (+--+ in both processes).

Uses the record's parser and G-expansion about x = 1 (ma_a/amp_test/matching_hostile/h4_flip_leading_power.py,
ma_a/amp_test/matching/hpl_x1.py, self-tested there to 1e-44 through weight 6).  The y^-3..y^-1 parts are
asserted to vanish; the y^0 part is stored as a polynomial in ly = ln y, pi, zeta3, zeta5, Nc, nf for each
colour structure C1, C2.  Output: t3_forward_eps.json (sympy srepr strings) for the follow-up scripts.
"""
import sys, time, json
import sympy as sp
sys.path.insert(0, 'PROJECT/ma_a/amp_test/matching_hostile')
from h4_flip_leading_power import load, gexp, Nc, nf, eps, lmu, y, ly, z2, z3, z5, Rx, Rxi, Ry, Rx2, Rxi2, C1, C2

t0 = time.time()
FILES = {
    ('I', 'nonflip'): 'H_process1_qqb_QbQ_+-+-_{L}loops.m',
    ('II', 'nonflip'): 'H_process2_qQ_qQ_++--_{L}loops.m',
    ('I', 'flip'): 'H_process1_qqb_QbQ_+--+_{L}loops.m',
    ('II', 'flip'): 'H_process2_qQ_qQ_+--+_{L}loops.m',
}
KMAX = {0: 0, 1: 4, 2: 2, 3: 0}


def eps_parts(fname, kmax):
    ex, gs = load(fname)
    ex = sp.expand(ex)
    out = {}
    for k in range(0, kmax + 1):
        ck = sp.expand(ex.coeff(eps, k))
        if ck == 0:
            out[k] = {C1: sp.Integer(0), C2: sp.Integer(0)}
            continue
        rep = {sp.Symbol(nm): gexp(wd) for nm, wd in gs.items() if ck.has(sp.Symbol(nm))}
        rep.update({Rx: 1 - y, Rxi: 1 + y + y**2 + y**3, Ry: 1 / y, Rx2: (1 - y)**2,
                    Rxi2: 1 + 2 * y + 3 * y**2 + 4 * y**3})
        ck = sp.expand(ck.xreplace(rep).subs(lmu, ly))          # mu^2 = |t| = s y
        poly = sp.Poly(sp.expand(ck * y**3), y)
        neg = [sp.expand(poly.coeff_monomial(y**j).subs(z2, sp.pi**2 / 6)) for j in (0, 1, 2)]
        assert all(v == 0 for v in neg), f"power-enhanced terms in {fname} eps^{k}"
        c0 = sp.expand(poly.coeff_monomial(y**3).subs(z2, sp.pi**2 / 6))
        out[k] = {C1: sp.expand(c0.coeff(C1)), C2: sp.expand(c0.coeff(C2))}
        assert sp.expand(c0 - out[k][C1] * C1 - out[k][C2] * C2) == 0
    return out


res = {}
for (reg, hel), pat in FILES.items():
    for L in (0, 1, 2, 3):
        fn = pat.format(L=L)
        if hel == 'flip' and L == 3:
            kmax = 0
        else:
            kmax = KMAX[L]
        res[(reg, hel, L)] = eps_parts(fn, kmax)
        print(f"{fn}: eps^0..eps^{kmax} expanded  [{time.time()-t0:.0f}s]", flush=True)

json.dump({str(k): {str(kk): {str(c): sp.srepr(v) for c, v in dd.items()} for kk, dd in d.items()} for k, d in res.items()},
          open('PROJECT/ma_a/paper/revision/R5/T3/t3_forward_eps.json', 'w'))
print(f"\nsaved t3_forward_eps.json  time {time.time()-t0:.0f}s")

# report: flip helicity y^0 parts at every eps order (should they vanish in the forward limit?)
print("\nFlip helicity (+--+), y^0 coefficient, singlet combination Nc*v1 + v2 and v1, v2, per eps order:")
for reg in ('I', 'II'):
    for L in (0, 1, 2, 3):
        for k, d in sorted(res[(reg, 'flip', L)].items()):
            v1, v2 = d[C1], d[C2]
            print(f"  region {reg} L={L} eps^{k}: C1 -> {sp.collect(sp.expand(v1), [ly])} ; C2 -> {sp.collect(sp.expand(v2), [ly])}")



==> anc/numbers/deposit/R6/C13/reuse_m5b/m5_three_loop.py <==
"""
m5_three_loop.py  (strand MATCHING, SymPy)

Order a^4 (three loops relative to the Born) of the infrared evolution equations, SU(N), with the free
constants of m2_iree_matching.py (one-loop Born corrections beta_{R tau}, quark-pair weights ell_{R tau},
two-loop Born corrections beta2_{R tau}), and the external matching exp(-k O - c - kt T_t^2) with
k = k1 a + k2 a^2 + k3 a^3, c = c1 a + c2 a^2 + c3 a^3.
Checks that the part of the zeta2 Lt^4 coefficient of the positive-signature singlet (normalized to
the singlet Born) that is not proportional to C_F is independent of all these constants, and gives
its value for kappa = +1, kappa = -1 and without the psi^+ term: the three-loop analogue of the
two-loop test of m4_compare.py.
"""
import sympy as sp

N = sp.symbols('Nc', positive=True)
w, Lt, D, a, z2 = sp.symbols('w Lt Delta a zeta2')
CF = (N**2 - 1) / (2 * N)
CA = N
ORD = 8

def solve(kappa=1, psiplus_on=True, general=True):
    bA = -1 / (2 * N)
    b = {'1': CF, 'A': bA}
    C = {'1': 0, 'A': CA}
    T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
    chan = ('1', 'A')
    beta = {(R, s): (sp.Symbol(f'beta_{R}{s}') if general else 0) for R in chan for s in 'pm'}
    beta2 = {(R, s): (sp.Symbol(f'betaB_{R}{s}') if general else 0) for R in chan for s in 'pm'}
    ell = {(R, s): (sp.Symbol(f'ell_{R}{s}') if general else 0) for R in chan for s in 'pm'}
    kP = {(R, s): (sp.Symbol(f'kP_{R}{s}') if general else 0) for R in chan for s in 'pm'}   # quark-pair correction of relative order a
    def trunc(e, lo=-14, hi=ORD):
        e = sp.expand(e)
        return sum(e.coeff(w, p) * w**p for p in range(lo, hi + 1))
    def ser(f, n=ORD + 4):
        return trunc(sp.series(f, w, 0, n).removeO())
    phi = {'p': ser(D / 2 * sp.tanh(w * D / 2)), 'm': ser(D / 2 * sp.coth(w * D / 2))}
    psi = {'p': ser(D * sp.tanh(w * D / 2)) if psiplus_on else 0, 'm': ser(D * sp.coth(w * D / 2))}
    eta = {'p': ser(sp.cosh(w * D / 2), 14), 'm': ser(sp.sinh(w * D / 2), 14)}
    other = {'p': 'm', 'm': 'p'}
    f = {n: {} for n in (1, 2, 3, 4)}
    for R in chan:
        for s in 'pm':
            f[1][(R, s)] = 2 * b[R] / w
    for n in (2, 3, 4):
        for R in chan:
            for s in 'pm':
                rhs = 0
                if n == 2:
                    rhs += 2 * b[R] * beta[(R, s)]
                if n == 3:
                    rhs += 2 * b[R] * beta2[(R, s)]
                fm = f[n - 1][(R, s)]
                rhs += 2 * C[R] * (sp.diff(fm, w) + phi[s] * fm)
                rhs += (1 + ell[(R, s)] * sp.pi**2 * w**2) * sum(f[j][(R, s)] * f[n - j][(R, s)] for j in range(1, n))
                if n >= 3:
                    rhs += kP[(R, s)] * sum(f[j][(R, s)] * f[n - 1 - j][(R, s)] for j in range(1, n - 1))
                rhs += 2 * kappa * psi[s] * sum(T[(R, Rp)] * f[n - 1][(Rp, other[s])] for Rp in chan)
                f[n][(R, s)] = trunc(sp.expand(rhs / w))
    ex = sum((w * Lt)**k / sp.factorial(k) for k in range(0, 14))
    A = {}
    for n in (1, 2, 3, 4):
        for R in chan:
            for s in 'pm':
                prod = sp.expand(trunc(ex * eta[s], -1, 16) * f[n][(R, s)])
                A[(n, R, s)] = sp.expand(prod.coeff(w, -1))
    return A, b, T

def z2sub(e):
    e = sp.expand(e.subs(sp.pi, sp.sqrt(6 * z2)))
    return sp.expand(e.subs(D**2, -6 * z2).subs(D**4, 36 * z2**2).subs(D**6, -216 * z2**3).subs(D**8, 1296 * z2**4))

def Cfree(e):
    """value at N = 1 of a Laurent polynomial in N with a possible overall factor: part not proportional to C_F"""
    e = sp.cancel(e)
    return sp.simplify(e.subs(N, 1))

A, b, T = solve(1)
# external matching
k1, k2, k3, c1, c2, c3, kt = sp.symbols('k1 k2 k3 c1 c2 c3 k_t')
Tt2 = sp.Matrix([[0, 0], [0, CA]])
Trc = sp.Matrix([[0, T[('1', 'A')]], [T[('A', '1')], T[('A', 'A')]]])
Avec = {n: sp.Matrix([A[(n, '1', 'p')] + A[(n, '1', 'm')], A[(n, 'A', 'p')] + A[(n, 'A', 'm')]]) for n in (1, 2, 3, 4)}
Afull = sum((a**n * Avec[n] for n in (1, 2, 3, 4)), sp.zeros(2, 1))
X = -(k1 * a + k2 * a**2 + k3 * a**3) * (Tt2 * Lt - Trc * D) - (c1 * a + c2 * a**2 + c3 * a**3) * sp.eye(2) - kt * a * Tt2
E = sp.eye(2) + X + X * X / 2 + X * X * X / 6
H = (E * Afull).applyfunc(sp.expand)
H4 = sp.expand(H[0].coeff(a, 4))
H4p = sp.expand((H4 + H4.subs(D, -D)) / 2)
coef_full = z2sub(H4p.coeff(Lt, 4))           # all orders in zeta2; constants may themselves contain zeta2
normF = sp.expand(coef_full / (2 * CF))
symsF = sorted(normF.free_symbols - {N, z2}, key=str)
print("constants entering the normalized Lt^4 singlet(+) coefficient (any zeta2 order):", symsF)
print("C_F-free part of d/d(constant) of the full Lt^4 coefficient:",
      {str(s): Cfree(sp.diff(normF, s)) for s in symsF})
def decomp3(e):
    al, be, ga, de = sp.symbols('alpha beta gamma delta')
    e = sp.expand(sp.cancel(e))
    eqs = sp.Poly(sp.expand((al * CA**3 + be * CA**2 * CF + ga * CA * CF**2 + de * CF**3 - e) * N**3), N).coeffs()
    return sp.solve(eqs, [al, be, ga, de], dict=True)
for s_ in symsF:
    d_ = sp.diff(normF, s_)
    # derivative is a polynomial in the other constants and zeta2; decompose its constant-free, zeta2-free part
    d0 = sp.expand(d_.subs({t: 0 for t in symsF}).subs(z2, 0))
    print(f"  d/d{s_} (other constants 0, zeta2^0 part) of the normalized Lt^4 coefficient:", sp.factor(d0),
          "  (as C_F-power: d/CF^2 =", sp.factor(sp.cancel(d0 / CF**2)), ")")
# same check for the two-loop Lt^2 coefficient with the three-loop set of constants
H3 = sp.expand(H[0].coeff(a, 3)); H3p = sp.expand((H3 + H3.subs(D, -D)) / 2)
n3F = sp.expand(z2sub(H3p.coeff(Lt, 2)) / (2 * CF))
print("two loops, Lt^2: constants", sorted(n3F.free_symbols - {N, z2}, key=str),
      " C_F-free parts of derivatives:", {str(s): Cfree(sp.diff(n3F, s)) for s in n3F.free_symbols - {N, z2}})
def decomp2(e):
    al, be, ga = sp.symbols('alpha beta gamma')
    e = sp.expand(sp.cancel(e))
    eqs = sp.Poly(sp.expand((al * CA**2 + be * CA * CF + ga * CF**2 - e) * N**2), N).coeffs()
    return sp.solve(eqs, [al, be, ga], dict=True)
for s_ in sorted(n3F.free_symbols - {N, z2}, key=str):
    d0 = sp.expand(sp.diff(n3F, s_).subs({t: 0 for t in n3F.free_symbols - {N, z2}}).subs(z2, 0))
    print(f"  two loops d/d{s_} of the normalized Lt^2 coefficient:", sp.factor(d0))
coef = coef_full.coeff(z2, 1)
norm = sp.expand(coef / (2 * CF))
syms = sorted(norm.free_symbols - {N}, key=str)
base = norm.subs({s: 0 for s in syms})
print("normalized zeta2 Lt^4 singlet(+), all constants zero, kappa=+1:", sp.factor(sp.cancel(base)))
print("   C_F-free part (value at N=1):", Cfree(base))
for tag, kw in (("kappa=-1", dict(kappa=-1)), ("no psi^+", dict(psiplus_on=False))):
    Ax, bx, _ = solve(general=False, **kw)
    cx = z2sub(Ax[(4, '1', 'p')].coeff(Lt, 4)).coeff(z2, 1)
    print(f"   {tag}: normalized", sp.factor(sp.cancel(cx / (2 * CF))), " C_F-free part:", Cfree(cx / (2 * CF)))
# LL and NLL checks for the three-loop data (normalized), kappa=+1, constants zero
A0, b0, _ = solve(general=False)
for R, Rd in (('1', '1'), ('A', '8')):
    ep = sp.cancel(A0[(4, R, 'p')] / (2 * b0[R]))
    em = sp.cancel(A0[(4, R, 'm')] / (2 * b0[R]) / D)
    print(f"three loops, channel {Rd}: even Lt^6 {sp.factor(sp.expand(ep).coeff(Lt, 6))}, odd Delta Lt^5 {sp.factor(sp.expand(em).coeff(Lt, 5))}")
# two-loop control (must reproduce m4: -15)
c2l = z2sub(A0[(3, '1', 'p')].coeff(Lt, 2)).coeff(z2, 1)
print("control, two loops: C_F-free part of normalized zeta2 Lt^2 singlet(+):", Cfree(c2l / (2 * CF)))


==> anc/numbers/deposit/R6/C13/reuse_m5b/m5b_constants.out <==
a^2 Lt^0: normalized zeta2 part = Nc*p_A - Nc*r_A - 3*Nc/4 + ell*(6*Nc - 6/Nc) + p_F*(Nc/2 - 1/(2*Nc)) + r_F*(-Nc/2 + 1/(2*Nc)) - 21/(4*Nc)
a^3 Lt^2: normalized zeta2 part = -3*Nc**2/4 + ell*(12*Nc**2 - 24 + 12/Nc**2) + k_A*(Nc**2/2 - 1/2) + k_F*(Nc**2/4 - 1/2 + 1/(4*Nc**2)) + p_A*(Nc**2 - 1) + p_F*(Nc**2/2 - 1 + 1/(2*Nc**2)) + r_A*(1/2 - Nc**2/2) + r_F*(-Nc**2/4 + 1/2 - 1/(4*Nc**2)) - 21/2 - 15/(4*Nc**2)
a^4 Lt^4: normalized zeta2 part = -5*Nc**3/32 - 65*Nc/32 + ell*(15*Nc**3/4 - 45*Nc/4 + 45/(4*Nc) - 15/(4*Nc**3)) + k_A*(Nc**3/6 - Nc/3 + 1/(6*Nc)) + k_F*(Nc**3/12 - Nc/4 + 1/(4*Nc) - 1/(12*Nc**3)) + p_A*(Nc**3/4 - Nc/2 + 1/(4*Nc)) + p_F*(Nc**3/8 - 3*Nc/8 + 3/(8*Nc) - 1/(8*Nc**3)) + r_A*(-Nc**3/12 + Nc/6 - 1/(12*Nc)) + r_F*(-Nc**3/24 + Nc/8 - 1/(8*Nc) + 1/(24*Nc**3)) + 369/(32*Nc) + 85/(32*Nc**3)

colour decomposition (coefficients of C_A^d, C_A^{d-1} C_F, ..., C_F^d):
a^2 Lt^0: [p_A - r_A - 6, (24*ell + 2*p_F - 2*r_F + 21)/2]
a^3 Lt^2: [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]
a^4 Lt^4: [12, -58, (2*k_A + 3*p_A - r_A + 234)/3, (360*ell + 8*k_F + 12*p_F - 4*r_F - 255)/12]


==> anc/numbers/deposit/R6/C13/reuse_m5b/m5b_constants.py <==
"""
m5b_constants.py (strand MATCHING): how the unknown constants enter the zeta2 part of the normalized
positive-signature singlet coefficients at one, two and three loops (equations of the paper, SU(N)).
Constants: beta_1p (one-loop singlet Born correction, relative), c1 (scalar external matching), kP_1p
(quark-pair correction of relative order a), ell_1p (quark-pair weight, pi^2 w^2).  Each of beta, c1, kP is
written as zeta2 * (x_F C_F + x_A C_A) for its zeta2 part; ell is a number.
"""
import sympy as sp
exec(open('m5_three_loop.py').read().split("A, b, T = solve(1)")[0])
A, b, T = solve(1)
pF, pA, rF, rA, kF, kA, ell = sp.symbols('p_F p_A r_F r_A k_F k_A ell')
subsC = {sp.Symbol('beta_1p'): z2 * (pF * CF + pA * CA), sp.Symbol('c1'): z2 * (rF * CF + rA * CA),
         sp.Symbol('kP_1p'): z2 * (kF * CF + kA * CA), sp.Symbol('ell_1p'): ell}
for s in ('beta_1m', 'beta_Ap', 'beta_Am', 'ell_1m', 'ell_Ap', 'ell_Am', 'kP_1m', 'kP_Ap', 'kP_Am', 'betaB_1p', 'betaB_1m', 'betaB_Ap', 'betaB_Am'):
    subsC[sp.Symbol(s)] = 0
res = {}
for n, m in ((2, 0), (3, 2), (4, 4)):
    e = sp.expand(A[(n, '1', 'p')])
    # external scalar matching exp(-c): multiplies by (1 - c1 a + c1^2 a^2/2 ...) ; include to first order in c1
    if n >= 2:
        e = sp.expand(e - sp.Symbol("c1") * sp.expand(A[(n - 1, "1", "p")]))
    e = e.coeff(Lt, m)
    e = sp.expand(sp.expand(e.subs(subsC)).subs(sp.pi, sp.sqrt(6 * z2)))
    e = sp.expand(e.subs(D**2, -6 * z2).subs(D**4, 36 * z2**2).subs(D**6, -216 * z2**3))
    ez = sp.cancel(sp.expand(e.coeff(z2, 1)) / (2 * CF))
    res[(n, m)] = ez
    print(f"a^{n} Lt^{m}: normalized zeta2 part =", sp.collect(sp.expand(ez), [pF, pA, rF, rA, kF, kA, ell]))
# colour decomposition in general-colour monomials (SU(N) is enough to separate them)
def dec(e, deg):
    mons = [CA**(deg - j) * CF**j for j in range(deg + 1)]
    cs = sp.symbols(f'c0:{deg+1}')
    eqs = sp.Poly(sp.expand((sum(c * mo for c, mo in zip(cs, mons)) - e) * N**deg), N).coeffs()
    sol = sp.solve(eqs, cs, dict=True)[0]
    return [sp.factor(sol[c]) for c in cs]
print("\ncolour decomposition (coefficients of C_A^d, C_A^{d-1} C_F, ..., C_F^d):")
for (n, m), e in res.items():
    d = n - 1
    print(f"a^{n} Lt^{m}:", dec(sp.expand(e), d))


==> anc/numbers/deposit/R6/C13/reuse_m5b/m5b_constants_rerun.out <==
a^2 Lt^0: normalized zeta2 part = Nc*p_A - Nc*r_A - 3*Nc/4 + ell*(6*Nc - 6/Nc) + p_F*(Nc/2 - 1/(2*Nc)) + r_F*(-Nc/2 + 1/(2*Nc)) - 21/(4*Nc)
a^3 Lt^2: normalized zeta2 part = -3*Nc**2/4 + ell*(12*Nc**2 - 24 + 12/Nc**2) + k_A*(Nc**2/2 - 1/2) + k_F*(Nc**2/4 - 1/2 + 1/(4*Nc**2)) + p_A*(Nc**2 - 1) + p_F*(Nc**2/2 - 1 + 1/(2*Nc**2)) + r_A*(1/2 - Nc**2/2) + r_F*(-Nc**2/4 + 1/2 - 1/(4*Nc**2)) - 21/2 - 15/(4*Nc**2)
a^4 Lt^4: normalized zeta2 part = -5*Nc**3/32 - 65*Nc/32 + ell*(15*Nc**3/4 - 45*Nc/4 + 45/(4*Nc) - 15/(4*Nc**3)) + k_A*(Nc**3/6 - Nc/3 + 1/(6*Nc)) + k_F*(Nc**3/12 - Nc/4 + 1/(4*Nc) - 1/(12*Nc**3)) + p_A*(Nc**3/4 - Nc/2 + 1/(4*Nc)) + p_F*(Nc**3/8 - 3*Nc/8 + 3/(8*Nc) - 1/(8*Nc**3)) + r_A*(-Nc**3/12 + Nc/6 - 1/(12*Nc)) + r_F*(-Nc**3/24 + Nc/8 - 1/(8*Nc) + 1/(24*Nc**3)) + 369/(32*Nc) + 85/(32*Nc**3)

colour decomposition (coefficients of C_A^d, C_A^{d-1} C_F, ..., C_F^d):
a^2 Lt^0: [p_A - r_A - 6, (24*ell + 2*p_F - 2*r_F + 21)/2]
a^3 Lt^2: [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]
a^4 Lt^4: [12, -58, (2*k_A + 3*p_A - r_A + 234)/3, (360*ell + 8*k_F + 12*p_F - 4*r_F - 255)/12]


==> anc/numbers/deposit/R6/C13/reuse_t3/t3_catani_LL.out <==
singlet  minimal     : Lt^2 (even) = (Nc - 1)*(Nc + 1)/(2*Nc),  Delta*Lt (odd) = (Nc**2 + 3)/(2*Nc)
singlet  Catani-type : Lt^2 (even) = (Nc - 1)*(Nc + 1)/(2*Nc),  Delta*Lt (odd) = (Nc - 1)*(Nc + 1)/(2*Nc)
adjoint  minimal     : Lt^2 (even) = -(2*Nc**2 + 1)/(2*Nc),  Delta*Lt (odd) = (2*Nc**2 + 3)/(2*Nc)
adjoint  Catani-type : Lt^2 (even) = -1/(2*Nc),  Delta*Lt (odd) = -1/(2*Nc)


==> anc/numbers/deposit/R6/C13/reuse_t3/t3_catani_LL.py <==
"""
t3_catani_LL.py  (R5, T3-01; 1 Oct 2026)
Catani's one-loop operator, eq. (13) of hep-ph/9802439 (held: ma_a/dossier/papers/c7/hep-ph_9802439.pdf, read at source):
  I^(1) = (1/2) e^{-eps psi(1)}/Gamma(1-eps) sum_i (1/T_i^2) V_i^sing(eps) sum_{j!=i} T_i.T_j (mu^2 e^{-i lambda_ij pi}/(2 p_i.p_j))^eps,
  V_i^sing = T_i^2/eps^2 + gamma_i/eps,   normalization M^(1) = (alpha_s/2pi) I^(1) M^(0) + finite.
In units of alpha_s/(4pi), its eps^0 part contains  sum_{i<j} T_i.T_j ln^2(mu^2/(-s_ij))  (double logarithms), plus single
logarithms (gamma_i) and constants.  At mu^2 = |t| in the forward limit this double-log part is
  -T_t^2 Lt^2 + 2 T_rc Delta Lt - T_t^2 Delta^2/4 .
Check: subtracting it from the minimal finite remainder of 2108.00055 at one loop removes every Lt^2 (positive signature) and
Delta*Lt (negative signature) coefficient in both channels, i.e. Catani's scheme has no one-loop double logarithms at mu^2 = |t|.
"""
import json, sympy as sp
Nc, ly = sp.symbols('Nc ly'); Lt, PI = sp.symbols('Lt PI')
raw = json.load(open('PROJECT/ma_a/referee_calc/C13/orig/t3_forward_eps.json'))
N = Nc
Tt2 = sp.diag(0, N); Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
def vec(reg, L):
    dd = raw[str((reg, 'nonflip', L))]['0']
    v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
    return sp.Matrix([Nc * v1 + v2, v2]).applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
out = {}
for reg, Dv in (('I', -sp.I * PI), ('II', sp.I * PI)):
    H0, H1 = vec(reg, 0), vec(reg, 1)
    dbl = (-Tt2 * Lt**2 + 2 * Trc * Dv * Lt - Tt2 * Dv**2 / 4) * H0
    out[reg] = (H0, H1, (H1 - dbl).applyfunc(sp.expand))
for idx, R in ((0, 'singlet'), (1, 'adjoint')):
    tr = out['I'][0][idx]
    for name, k in (('minimal', 1), ('Catani-type', 2)):
        ev = sp.expand(sp.cancel((out['I'][k][idx] + out['II'][k][idx]) / 2 / tr))
        od = sp.expand(sp.cancel((out['I'][k][idx] - out['II'][k][idx]) / 2 / tr / (-sp.I * PI)))
        print(f"{R:8s} {name:12s}: Lt^2 (even) = {sp.factor(ev.coeff(Lt, 2))},  Delta*Lt (odd) = {sp.factor(od.coeff(Lt, 1))}")


==> anc/numbers/deposit/R6/C13/reuse_t3/t3_eps0_crosscheck.py <==
"""
t3_eps0_crosscheck.py  (R5, T3; second code path for t3_eps0_renormalized.py)

Builds H_ren^(1)(eps) and H_ren^(2)(eps) as Laurent series (poles included) from the file remainders and Z, then applies
eq. (5.17) of 2108.00055 literally:  H_fin^(3) = H_ren^(3) - I3 H0 - I2 H_ren^(1) - I1 H_ren^(2),  I1 = Z1, I2 = Z2 - Z1^2,
I3 pure poles (its printed finite Delta_4 has no Lt^4); hence [H_ren^(3)]_0 = H_fin^(3) + [I2 H_ren^(1)]_0 + [I1 H_ren^(2)]_0.
Checks: (i) the pole parts of [I1 H_ren^(1)] reproduce those of H_ren^(2) - H_fin^(2)(eps) - I2 H0 (consistency of bookkeeping);
(ii) the zeta2 Lt^4 coefficient of the positive-signature singlet of [H_ren^(3)]_0 / tree, Casimir basis, compared with the
first code path (t3_eps0_renormalized.json).
"""
import pickle, json, time
import sympy as sp
t0 = time.time()
Nc, nf, ly, z3, z5 = sp.symbols('Nc nf ly zeta3 zeta5')
Lt, PI = sp.symbols('Lt PI')
raw = json.load(open('PROJECT/ma_a/referee_calc/C13/orig/t3_forward_eps.json'))
N = Nc; CF = (N**2 - 1) / (2 * N); CA = N
Tt2 = sp.diag(0, N); Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]); E = sp.eye(2)

def get(reg, L):
    d = raw[str((reg, 'nonflip', L))]
    out = {}
    for k, dd in d.items():
        v1 = eval(dd['C1'], dict(sp.__dict__)); v2 = eval(dd['C2'], dict(sp.__dict__))
        vec = sp.Matrix([Nc * v1 + v2, v2]).applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
        out[int(k)] = vec
    return out

def mul(A, B):           # Laurent dicts {power: matrix}
    C = {}
    for i, a in A.items():
        for j, b in B.items():
            C[i + j] = C.get(i + j, sp.zeros(a.shape[0], b.shape[1])) + a * b
    return C

def add(*args):
    C = {}
    for A in args:
        for i, a in A.items():
            C[i] = C.get(i, sp.zeros(*a.shape)) + a
    return C

def scal(A, s):
    return {i: a * s for i, a in A.items()}

b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
res = {}
for reg, Dv in (('I', -sp.I * PI), ('II', sp.I * PI)):
    O = Tt2 * Lt - Trc * Dv
    G0 = 4 * O - 12 * CF * E
    gc1 = (sp.Rational(268, 9) - 4 * PI**2 / 3) * CA - sp.Rational(40, 9) * nf
    gq1 = CF**2 * (-sp.Rational(3, 2) + 2 * PI**2 - 24 * z3) + CF * CA * (-sp.Rational(961, 54) - 11 * PI**2 / 6 + 26 * z3) + CF * nf * (sp.Rational(65, 27) + PI**2 / 3)
    G1 = gc1 * O + 4 * gq1 * E
    G0p = -16 * CF; G1p = -4 * CF * gc1
    Z1 = {-2: G0p / 4 * E, -1: G0 / 2}
    Z2 = {-4: G0p**2 / 32 * E, -3: G0p / 8 * (G0 - sp.Rational(3, 2) * b0 * E), -2: G0 * (G0 - 2 * b0 * E) / 8 + G1p / 16 * E, -1: G1 / 4}
    H = {L: get(reg, L) for L in (0, 1, 2, 3)}
    H0 = {0: H[0][0]}
    Hf1 = {k: v for k, v in H[1].items()}
    Hf2 = {k: v for k, v in H[2].items()}
    Hr1 = add(Hf1, mul(Z1, H0))
    Hr2 = add(Hf2, mul(Z1, Hf1), mul(Z2, H0))
    I1 = Z1
    I2 = add(Z2, scal(mul(Z1, Z1), -1))
    # check (i): eq. (5.16): H_fin^(2) = H_ren^(2) - I2 H0 - I1 H_ren^(1) holds order by order up to eps^2
    chk = add(Hr2, scal(mul(I2, H0), -1), scal(mul(I1, Hr1), -1), scal(Hf2, -1))
    bad = [p for p, m in chk.items() if p <= 2 and any(sp.expand(x) != 0 for x in m)]
    print(f"region {reg}: eq. (5.16) bookkeeping check, nonzero orders <= eps^2: {bad}  [{time.time()-t0:.0f}s]", flush=True)
    ren3_0 = H[3][0] + mul(I2, Hr1).get(0, sp.zeros(2, 1)) + mul(I1, Hr2).get(0, sp.zeros(2, 1))
    res[reg] = ren3_0.applyfunc(sp.expand), H[0][0]

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    return [sol[0][c] for c in cs] if len(sol) == 1 else None

tr = res['I'][1][0]
ev = sp.expand(sp.cancel((res['I'][0][0] + res['II'][0][0]) / 2 / tr))
ev_re = sp.expand((ev + ev.subs(sp.I, -sp.I)) / 2)
cz = sp.factor(sp.expand(ev_re.coeff(Lt, 4)).coeff(PI, 2) * 6)
print("[H_ren^(3)]_0, positive-signature singlet / tree, zeta2 Lt^4 coefficient:", cz)
if cz.has(nf):
    print("  nf^0 part Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3):", decompose(sp.factor(cz.subs(nf, 0)), 3))
    print("  nf^1 part:", sp.factor(sp.expand(cz).coeff(nf, 1)))
else:
    print("  Casimir (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3):", decompose(cz, 3))
print("  LL (Lt^6) coefficient:", sp.factor(ev_re.coeff(Lt, 6)))
json.dump({'zeta2_Lt4_singlet_plus_SUN': str(cz)}, open('PROJECT/ma_a/referee_calc/C13/reuse_t3/t3_eps0_crosscheck.json', 'w'))
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R6/C13/reuse_t3/t3_eps0_renormalized.json <==
{
 "fin": {
  "L=1 singlet": {
   "LL_even": "(Nc - 1)*(Nc + 1)/(2*Nc)",
   "LL_odd": "(Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=1 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)/(2*Nc)",
   "LL_odd": "(2*Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=2 singlet": {
   "LL_even": "(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2)",
   "LL_odd": "(Nc**4 - 2*Nc**2 - 5)/(6*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-(5*Nc**4 + 14*Nc**2 + 41)/(4*Nc**2)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "-15",
    "48",
    "-41"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=2 adjoint": {
   "LL_even": "(2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2)",
   "LL_odd": "-(19*Nc**2 + 5)/(6*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=3 singlet": {
   "LL_even": "(Nc - 1)**3*(Nc + 1)**3/(144*Nc**3)",
   "LL_odd": "(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-(67*Nc**6 - 105*Nc**4 - 663*Nc**2 - 451)/(96*Nc**3)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "12",
    "-58",
    "84",
    "-451/12"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=3 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3)",
   "LL_odd": "-(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  }
 },
 "ren0": {
  "L=1 singlet": {
   "LL_even": "(Nc - 1)*(Nc + 1)/(2*Nc)",
   "LL_odd": "(Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=1 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)/(2*Nc)",
   "LL_odd": "(2*Nc**2 + 3)/(2*Nc)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=2 singlet": {
   "LL_even": "0",
   "LL_odd": "-2*(2*Nc**2 + 1)/(3*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "-6*(2*Nc**2 + 3)/Nc**2",
   "zeta2_Lt^(2L-2)_Casimir": [
    "-30",
    "96",
    "-72"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=2 adjoint": {
   "LL_even": "2*(2*Nc**2 + 1)/3",
   "LL_odd": "-2*(Nc**4 + 10*Nc**2 + 1)/(3*Nc**2)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  },
  "L=3 singlet": {
   "LL_even": "-7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)",
   "LL_odd": "-(21*Nc**6 - 343*Nc**4 - 245*Nc**2 + 99)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": [],
   "zeta2_Lt^(2L-2)_SUN": "(275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)",
   "zeta2_Lt^(2L-2)_Casimir": [
    "231/4",
    "-213",
    "1171/6",
    "271/12"
   ],
   "even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)": [
    "0",
    "0",
    "0"
   ]
  },
  "L=3 adjoint": {
   "LL_even": "-(2*Nc**2 + 1)*(162*Nc**4 + 2*Nc**2 - 7)/(240*Nc**3)",
   "LL_odd": "(48*Nc**6 + 2662*Nc**4 + 376*Nc**2 - 99)/(240*Nc**3)",
   "even part has imaginary terms at Lt powers": [],
   "odd part/Delta has imaginary terms at Lt powers": []
  }
 },
 "flip": {
  "L=1 fin I singlet": "Re: 0 | Im: 0",
  "L=1 fin II singlet": "Re: 0 | Im: 0",
  "L=1 ren0 I singlet": "Re: 0 | Im: 0",
  "L=1 ren0 II singlet": "Re: 0 | Im: 0",
  "L=2 fin I singlet": "Re: 0 | Im: 0",
  "L=2 fin II singlet": "Re: 0 | Im: 0",
  "L=2 ren0 I singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))",
  "L=2 ren0 II singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))",
  "L=2 D I singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))",
  "L=2 D II singlet": "Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))",
  "L=3 fin I singlet": "Re: 0 | Im: PI**3*(-8/9 + 16/(9*Nc**2) - 8/(9*Nc**4)) + PI*(22/3 - 44/(3*Nc**2) + 22/(3*Nc**4))",
  "L=3 fin II singlet": "Re: 0 | Im: PI**3*(8/9 - 16/(9*Nc**2) + 8/(9*Nc**4)) + PI*(-22/3 + 44/(3*Nc**2) - 22/(3*Nc**4))",
  "L=3 ren0 I singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14393/288 + 137*nf/(144*Nc) + 9781/(288*Nc**2) - 67*nf/(144*Nc**3) - 1459/(288*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3391/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 3409/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 2047/(96*Nc**4))",
  "L=3 ren0 II singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14393/288 - 137*nf/(144*Nc) - 9781/(288*Nc**2) + 67*nf/(144*Nc**3) + 1459/(288*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3391/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 3409/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 2047/(96*Nc**4))",
  "L=3 D I singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14137/288 + 137*nf/(144*Nc) + 9269/(288*Nc**2) - 67*nf/(144*Nc**3) - 401/(96*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3215/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 1297/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 917/(32*Nc**4))",
  "L=3 D II singlet": "Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14137/288 - 137*nf/(144*Nc) - 9269/(288*Nc**2) + 67*nf/(144*Nc**3) + 401/(96*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3215/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 1297/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 917/(32*Nc**4))"
 }
}

==> anc/numbers/deposit/R6/C13/reuse_t3/t3_eps0_renormalized.out <==
nonflip region I assembled [8s]
nonflip region II assembled [20s]
flip region I assembled [21s]
flip region II assembled [22s]

===== fin: finite remainder
  L=1 singlet: {'LL_even': '(Nc - 1)*(Nc + 1)/(2*Nc)', 'LL_odd': '(Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=1 adjoint: {'LL_even': '-(2*Nc**2 + 1)/(2*Nc)', 'LL_odd': '(2*Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=2 singlet: {'LL_even': '(Nc - 1)**2*(Nc + 1)**2/(12*Nc**2)', 'LL_odd': '(Nc**4 - 2*Nc**2 - 5)/(6*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-(5*Nc**4 + 14*Nc**2 + 41)/(4*Nc**2)', 'zeta2_Lt^(2L-2)_Casimir': ['-15', '48', '-41'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=2 adjoint: {'LL_even': '(2*Nc**2 + 1)*(3*Nc**2 + 1)/(12*Nc**2)', 'LL_odd': '-(19*Nc**2 + 5)/(6*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=3 singlet: {'LL_even': '(Nc - 1)**3*(Nc + 1)**3/(144*Nc**3)', 'LL_odd': '(5*Nc**6 + 41*Nc**4 + 31*Nc**2 + 19)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-(67*Nc**6 - 105*Nc**4 - 663*Nc**2 - 451)/(96*Nc**3)', 'zeta2_Lt^(2L-2)_Casimir': ['12', '-58', '84', '-451/12'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=3 adjoint: {'LL_even': '-(2*Nc**2 + 1)*(60*Nc**4 + 34*Nc**2 + 5)/(720*Nc**3)', 'LL_odd': '-(16*Nc**6 - 352*Nc**4 - 244*Nc**2 - 19)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}

===== ren0: eps^0 coefficient of the renormalized amplitude
  L=1 singlet: {'LL_even': '(Nc - 1)*(Nc + 1)/(2*Nc)', 'LL_odd': '(Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=1 adjoint: {'LL_even': '-(2*Nc**2 + 1)/(2*Nc)', 'LL_odd': '(2*Nc**2 + 3)/(2*Nc)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=2 singlet: {'LL_even': '0', 'LL_odd': '-2*(2*Nc**2 + 1)/(3*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '-6*(2*Nc**2 + 3)/Nc**2', 'zeta2_Lt^(2L-2)_Casimir': ['-30', '96', '-72'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=2 adjoint: {'LL_even': '2*(2*Nc**2 + 1)/3', 'LL_odd': '-2*(Nc**4 + 10*Nc**2 + 1)/(3*Nc**2)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}
  L=3 singlet: {'LL_even': '-7*(Nc - 1)**3*(Nc + 1)**3/(240*Nc**3)', 'LL_odd': '-(21*Nc**6 - 343*Nc**4 - 245*Nc**2 + 99)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': [], 'zeta2_Lt^(2L-2)_SUN': '(275*Nc**6 + 43*Nc**4 + 5497*Nc**2 - 271)/(96*Nc**3)', 'zeta2_Lt^(2L-2)_Casimir': ['231/4', '-213', '1171/6', '271/12'], 'even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)': ['0', '0', '0']}
  L=3 adjoint: {'LL_even': '-(2*Nc**2 + 1)*(162*Nc**4 + 2*Nc**2 - 7)/(240*Nc**3)', 'LL_odd': '(48*Nc**6 + 2662*Nc**4 + 376*Nc**2 - 99)/(240*Nc**3)', 'even part has imaginary terms at Lt powers': [], 'odd part/Delta has imaginary terms at Lt powers': []}

===== flip helicity (+--+): y^0 constants of the finite remainder and of [H_ren]_{eps^0} (singlet component)
  L=1 fin region I: singlet Re: 0 | Im: 0
  L=1 fin region II: singlet Re: 0 | Im: 0
  L=1 ren0 region I: singlet Re: 0 | Im: 0
  L=1 ren0 region II: singlet Re: 0 | Im: 0
  L=2 fin region I: singlet Re: 0 | Im: 0
  L=2 fin region II: singlet Re: 0 | Im: 0
  L=2 ren0 region I: singlet Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))
  L=2 ren0 region II: singlet Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))
  L=2 subtraction term D = ren0 - fin, region I, singlet: Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(-PI/Nc + PI/Nc**3) + PI*(7*Nc**3/4 - 21*Nc/4 + 21/(4*Nc) - 7/(4*Nc**3))
  L=2 subtraction term D = ren0 - fin, region II, singlet: Re: Lt*(-7*Nc**3/2 + 21*Nc/2 - 21/(2*Nc) + 7/(2*Nc**3)) + PI**2*(-Nc**3/2 + 3*Nc/2 - 2/Nc + Nc**(-3)) | Im: Lt*(PI/Nc - PI/Nc**3) + PI*(-7*Nc**3/4 + 21*Nc/4 - 21/(4*Nc) + 7/(4*Nc**3))
  L=3 fin region I: singlet Re: 0 | Im: PI**3*(-8/9 + 16/(9*Nc**2) - 8/(9*Nc**4)) + PI*(22/3 - 44/(3*Nc**2) + 22/(3*Nc**4))
  L=3 fin region II: singlet Re: 0 | Im: PI**3*(8/9 - 16/(9*Nc**2) + 8/(9*Nc**4)) + PI*(-22/3 + 44/(3*Nc**2) - 22/(3*Nc**4))
  L=3 ren0 region I: singlet Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14393/288 + 137*nf/(144*Nc) + 9781/(288*Nc**2) - 67*nf/(144*Nc**3) - 1459/(288*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3391/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 3409/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 2047/(96*Nc**4))
  L=3 ren0 region II: singlet Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14393/288 - 137*nf/(144*Nc) - 9781/(288*Nc**2) + 67*nf/(144*Nc**3) + 1459/(288*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3391/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 3409/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 2047/(96*Nc**4))
  L=3 subtraction term D = ren0 - fin, region I, singlet: Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(Nc**4*PI/12 - Nc**2*PI + 19*PI/6 - 19*PI/(6*Nc**2) + 11*PI/(12*Nc**4)) + Lt**2*(-49*Nc**4*PI/24 - Nc**3*PI*nf/3 + 35*Nc**2*PI/2 + Nc*PI*nf - 523*PI/12 - 5*PI*nf/(3*Nc) + 43*PI/Nc**2 + PI*nf/Nc**3 - 119*PI/(8*Nc**4)) + Lt*(-3*Nc**4*PI**3/16 + 47*Nc**4*PI/36 + 37*Nc**3*PI*nf/9 + 9*Nc**2*PI**3/4 - 23*Nc**2*PI/3 - 37*Nc*PI*nf/3 - 53*PI**3/8 + 251*PI/9 + 142*PI*nf/(9*Nc) + 149*PI**3/(24*Nc**2) - 1157*PI/(18*Nc**2) - 68*PI*nf/(9*Nc**3) - 79*PI**3/(48*Nc**4) + 171*PI/(4*Nc**4)) + PI**3*(-115*Nc**4/72 + 35*Nc**3*nf/144 + 2177*Nc**2/96 - 35*Nc*nf/48 - 14137/288 + 137*nf/(144*Nc) + 9269/(288*Nc**2) - 67*nf/(144*Nc**3) - 401/(96*Nc**4)) + PI*(-27*Nc**4*zeta3/4 + 8633*Nc**4/288 - 755*Nc**3*nf/72 + 255*Nc**2*zeta3/4 - 6061*Nc**2/48 + 755*Nc*nf/24 - 483*zeta3/4 + 3215/24 - 755*nf/(24*Nc) + 265*zeta3/(4*Nc**2) - 1297/(144*Nc**2) + 755*nf/(72*Nc**3) - 5*zeta3/(2*Nc**4) - 917/(32*Nc**4))
  L=3 subtraction term D = ren0 - fin, region II, singlet: Re: Lt**4*(-Nc**4/24 + Nc**2/6 - 1/4 + 1/(6*Nc**2) - 1/(24*Nc**4)) + Lt**3*(49*Nc**4/36 + 2*Nc**3*nf/9 - 20*Nc**2/3 - 2*Nc*nf/3 + 71/6 + 2*nf/(3*Nc) - 82/(9*Nc**2) - 2*nf/(9*Nc**3) + 31/(12*Nc**4)) + Lt**2*(11*Nc**4*PI**2/48 - 47*Nc**4/36 - 37*Nc**3*nf/9 - 11*Nc**2*PI**2/12 + 187*Nc**2/6 + 37*Nc*nf/3 + 3*PI**2/8 - 257/3 - 37*nf/(3*Nc) - 13*PI**2/(6*Nc**2) + 1495/(18*Nc**2) + 37*nf/(9*Nc**3) + 119*PI**2/(48*Nc**4) - 109/(4*Nc**4)) + Lt*(181*Nc**4*PI**2/72 + 27*Nc**4*zeta3/2 - 8633*Nc**4/144 - 43*Nc**3*PI**2*nf/72 + 755*Nc**3*nf/36 - 509*Nc**2*PI**2/48 - 95*Nc**2*zeta3/2 + 1861*Nc**2/24 + 43*Nc*PI**2*nf/24 - 755*Nc*nf/12 + 499*PI**2/48 + 123*zeta3/2 + 1525/12 - 59*PI**2*nf/(24*Nc) + 755*nf/(12*Nc) + 451*PI**2/(144*Nc**2) - 69*zeta3/(2*Nc**2) - 17783/(72*Nc**2) + 91*PI**2*nf/(72*Nc**3) - 755*nf/(36*Nc**3) - 87*PI**2/(16*Nc**4) + 7*zeta3/Nc**4 + 1637/(16*Nc**4)) + 35*Nc**4*zeta3/12 + 5*Nc**3*nf*zeta3/6 - 17*Nc**2*zeta3/4 - 5*Nc*nf*zeta3/2 + PI**4*(269*Nc**4/1152 - 1351*Nc**2/480 + 1347/320 - 3799/(1440*Nc**2) + 1939/(1920*Nc**4)) + PI**2*(-7753*Nc**4/432 + 385*Nc**3*nf/108 + 3845*Nc**2/72 - 385*Nc*nf/36 - 235/6 + 149*nf/(12*Nc) - 4585/(216*Nc**2) - 571*nf/(108*Nc**3) + 399/(16*Nc**4)) - 19*zeta3/4 + 5*nf*zeta3/(2*Nc) + 127*zeta3/(12*Nc**2) - 5*nf*zeta3/(6*Nc**3) - 9*zeta3/(2*Nc**4) | Im: Lt**3*(-Nc**4*PI/12 + Nc**2*PI - 19*PI/6 + 19*PI/(6*Nc**2) - 11*PI/(12*Nc**4)) + Lt**2*(49*Nc**4*PI/24 + Nc**3*PI*nf/3 - 35*Nc**2*PI/2 - Nc*PI*nf + 523*PI/12 + 5*PI*nf/(3*Nc) - 43*PI/Nc**2 - PI*nf/Nc**3 + 119*PI/(8*Nc**4)) + Lt*(3*Nc**4*PI**3/16 - 47*Nc**4*PI/36 - 37*Nc**3*PI*nf/9 - 9*Nc**2*PI**3/4 + 23*Nc**2*PI/3 + 37*Nc*PI*nf/3 + 53*PI**3/8 - 251*PI/9 - 142*PI*nf/(9*Nc) - 149*PI**3/(24*Nc**2) + 1157*PI/(18*Nc**2) + 68*PI*nf/(9*Nc**3) + 79*PI**3/(48*Nc**4) - 171*PI/(4*Nc**4)) + PI**3*(115*Nc**4/72 - 35*Nc**3*nf/144 - 2177*Nc**2/96 + 35*Nc*nf/48 + 14137/288 - 137*nf/(144*Nc) - 9269/(288*Nc**2) + 67*nf/(144*Nc**3) + 401/(96*Nc**4)) + PI*(27*Nc**4*zeta3/4 - 8633*Nc**4/288 + 755*Nc**3*nf/72 - 255*Nc**2*zeta3/4 + 6061*Nc**2/48 - 755*Nc*nf/24 + 483*zeta3/4 - 3215/24 + 755*nf/(24*Nc) - 265*zeta3/(4*Nc**2) + 1297/(144*Nc**2) - 755*nf/(72*Nc**3) + 5*zeta3/(2*Nc**4) + 917/(32*Nc**4))
time 26s


==> anc/numbers/deposit/R6/C13/reuse_t3/t3_eps0_renormalized.py <==
"""
t3_eps0_renormalized.py  (R5, theme T3, items T3-01, T3-02, T3-03, T3-07; written 1 Oct 2026)

Input: t3_forward_eps.json (forward-limit eps^k coefficients of the ancillary files of arXiv:2108.00055).
Relation used (eqs. (5.9)-(5.18) of 2108.00055, source 5-subtraction.tex l. 56-112):
   H_ren = Z H_fin(eps),  H_fin(eps) = Z^{-1} H_ren  (the files give H_fin^(1)(eps) to eps^4, H_fin^(2)(eps) to eps^2)
   => [H_ren^(2)]_{eps^0} = H_fin^(2) + sum_k Z1[-k] H1[eps^k]
      [H_ren^(3)]_{eps^0} = H_fin^(3) + sum_k Z2[-k] H1[eps^k] + sum_k Z1[-k] H2[eps^k]   (Z3 has poles only;
      the finite +Delta_4^(3) printed in eq. (I3) has weight 5 and no Lt^4 and is ignored here)
   Z1 = G0'/(4e^2) + G0/(2e);  Z2 = G0'^2/(32e^4) + G0'/(8e^3)(G0 - 3/2 b0) + G0(G0 - 2b0)/(8e^2) + G1'/(16e^2) + G1/(4e)
   forward limit, mu^2 = |t|:  G_n = gcusp_n (T_t^2 Lt - T_rc Delta) + 4 gq_n,  G_n' = -4 C_F gcusp_n
   gcusp_0 = 4, gcusp_1 = (268/9 - 4pi^2/3) C_A - 40/9 nf, gq_0 = -3 C_F, gq_1 from App. A of 2108.00055, b0 = 11/3 C_A - 2/3 nf.
Region I (process 1, +-+-): Delta = -i pi;  region II (process 2, ++--): Delta = +i pi;  L = -ln y = Lt + i pi/2.
Basis (singlet, adjoint) = (Nc v1 + v2, v2); T_t^2 = diag(0, Nc); T_rc of eq. (TrcSUN).
Outputs (printed, and t3_eps0_renormalized.json):
  (a) validation: finite remainders reproduce the record (-15, 48, -41), (12, -58, 84, -451/12) and the 12 LL coefficients;
  (b) the eps^0 coefficient of the renormalized amplitude: its LL coefficients, reality of its signature parts, and the
      zeta2 Lt^{2L-2} coefficient of the positive-signature singlet at L = 2, 3 in the Casimir basis;
  (c) the flip helicity: y^0 constant of [H_ren^(3)]_{eps^0}.
"""
import pickle, json, time
import sympy as sp
t0 = time.time()
Nc, nf, ly, z3, z5 = sp.symbols('Nc nf ly zeta3 zeta5')
C1, C2 = sp.symbols('C1 C2')
Lt, PI, D = sp.symbols('Lt PI Delta')
raw = json.load(open('PROJECT/ma_a/referee_calc/C13/orig/t3_forward_eps.json'))

def get(reg, hel, L):
    d = raw[str((reg, hel, L))]
    out = {}
    for k, dd in d.items():
        v1 = eval(dd['C1'], dict(sp.__dict__))
        v2 = eval(dd['C2'], dict(sp.__dict__))
        vec = sp.Matrix([sp.expand(Nc * v1 + v2), sp.expand(v2)])
        vec = vec.applyfunc(lambda q: sp.expand(q.subs(sp.pi, PI).subs(ly, -(Lt + sp.I * PI / 2))))
        out[int(k)] = vec
    return out

N = Nc
CF = (N**2 - 1) / (2 * N)
CA = N
Tt2 = sp.diag(0, N)
Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
I2 = sp.eye(2)
b0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * nf
gc0 = 4
gc1 = (sp.Rational(268, 9) - 4 * PI**2 / 3) * CA - sp.Rational(40, 9) * nf
gq0 = -3 * CF
gq1 = CF**2 * (-sp.Rational(3, 2) + 2 * PI**2 - 24 * z3) + CF * CA * (-sp.Rational(961, 54) - 11 * PI**2 / 6 + 26 * z3) \
      + CF * nf * (sp.Rational(65, 27) + PI**2 / 3)

def ops(Dval):
    O = Tt2 * Lt - Trc * Dval
    G0 = gc0 * O + 4 * gq0 * I2
    G1 = gc1 * O + 4 * gq1 * I2
    G0p = -4 * CF * gc0
    G1p = -4 * CF * gc1
    Z1 = {2: G0p / 4 * I2, 1: G0 / 2}
    Z2 = {4: G0p**2 / 32 * I2, 3: G0p / 8 * (G0 - sp.Rational(3, 2) * b0 * I2), 2: G0 * (G0 - 2 * b0 * I2) / 8 + G1p / 16 * I2,
          1: G1 / 4}
    return Z1, Z2

res = {}
DATA = {}
for hel in ('nonflip', 'flip'):
    for reg, Dval in (('I', -sp.I * PI), ('II', sp.I * PI)):
        H = {L: get(reg, hel, L) for L in (0, 1, 2, 3)}
        Z1, Z2 = ops(Dval)
        D2 = sp.zeros(2, 1)
        for k in (1, 2):
            if k in H[1]:
                D2 += Z1[k] * H[1][k]
        D3 = sp.zeros(2, 1)
        for k in (1, 2, 3, 4):
            if k in H[1]:
                D3 += Z2[k] * H[1][k]
        for k in (1, 2):
            if k in H[2]:
                D3 += Z1[k] * H[2][k]
        DATA[(hel, reg)] = {'fin': {L: H[L][0] for L in (0, 1, 2, 3)},
                            'ren0': {0: H[0][0], 1: H[1][0], 2: (H[2][0] + D2).applyfunc(sp.expand),
                                     3: (H[3][0] + D3).applyfunc(sp.expand)},
                            'D': {2: D2.applyfunc(sp.expand), 3: D3.applyfunc(sp.expand)}}
        print(f"{hel} region {reg} assembled [{time.time()-t0:.0f}s]", flush=True)

def sig(hel, kind, L, idx, Lk=None):
    """even part / tree and odd part / (tree * Delta_I), as polynomials in Lt, PI (Delta_I = -i PI)"""
    trI = DATA[('nonflip', 'I')]['fin'][0][idx]
    trII = DATA[('nonflip', 'II')]['fin'][0][idx]
    assert sp.simplify(trI - trII) == 0
    vI = DATA[(hel, 'I')][kind][L][idx]
    vII = DATA[(hel, 'II')][kind][L][idx]
    ev = sp.expand(sp.cancel((vI + vII) / 2 / trI))
    od = sp.expand(sp.cancel((vI - vII) / 2 / trI / (-sp.I * PI)))
    return ev, od

def decompose(val, L):
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    num = sp.numer(sp.together(ans - val))
    sol = sp.solve(sp.Poly(sp.expand(num), N).all_coeffs(), cs, dict=True)
    if len(sol) != 1:
        return None
    return [sol[0][c] for c in cs]

def realparts(e):
    e = sp.expand(e)
    return sp.expand((e + e.subs(sp.I, -sp.I)) / 2), sp.expand((e - e.subs(sp.I, -sp.I)) / (2 * sp.I))

out = {}
for kind in ('fin', 'ren0'):
    out[kind] = {}
    print(f"\n===== {kind}: {'finite remainder' if kind == 'fin' else 'eps^0 coefficient of the renormalized amplitude'}")
    for L in (1, 2, 3):
        for idx, R in ((0, 'singlet'), (1, 'adjoint')):
            ev, od = sig('nonflip', kind, L, idx)
            ev_re, ev_im = realparts(ev)
            od_re, od_im = realparts(od)
            LLe = sp.factor(ev_re.coeff(Lt, 2 * L))
            LLo = sp.factor(od_re.coeff(Lt, 2 * L - 1))
            imag_powers_even = sorted({sp.degree(t, Lt) for t in (ev_im.args if ev_im.is_Add else [ev_im]) if ev_im != 0})
            imag_powers_odd = sorted({sp.degree(t, Lt) for t in (od_im.args if od_im.is_Add else [od_im]) if od_im != 0})
            rec = {'LL_even': str(LLe), 'LL_odd': str(LLo),
                   'even part has imaginary terms at Lt powers': imag_powers_even,
                   'odd part/Delta has imaginary terms at Lt powers': imag_powers_odd}
            if idx == 0 and L >= 2:
                cz = sp.expand(ev_re.coeff(Lt, 2 * L - 2)).coeff(PI, 2) * 6      # zeta2 = PI^2/6
                cz = sp.factor(cz)
                dec = decompose(cz, L) if not cz.has(nf) else None
                rec['zeta2_Lt^(2L-2)_SUN'] = str(cz)
                rec['zeta2_Lt^(2L-2)_Casimir'] = [str(x) for x in dec] if dec else 'contains nf: ' + str(sp.collect(cz, nf))
                if cz.has(nf):
                    for part, val in (('nf^0', cz.subs(nf, 0)), ('nf^1', sp.expand(cz).coeff(nf, 1))):
                        d2 = decompose(sp.factor(val), L) if part == 'nf^0' else decompose(sp.factor(val), L - 1)
                        rec[f'zeta2_Lt^(2L-2)_Casimir_{part}'] = [str(x) for x in d2] if d2 else str(sp.factor(val))
                # imaginary part of the zeta2-order coefficient (odd powers of PI)
                rec['even part, coefficient of i*PI*Lt^(2L-1), Lt^(2L-2), Lt^(2L-3)'] = [str(sp.factor(sp.expand(ev_im.coeff(Lt, j)).coeff(PI, 1))) for j in (2 * L - 1, 2 * L - 2, 2 * L - 3)]
            out[kind][f'L={L} {R}'] = rec
            print(f"  L={L} {R}: {rec}", flush=True)

# flip helicity: y^0 constants (real and imaginary parts printed separately; no factor() over Q(i))
def show(e):
    re_, im_ = realparts(sp.expand(e))
    return f"Re: {sp.collect(sp.expand(re_), [Lt, PI])} | Im: {sp.collect(sp.expand(im_), [Lt, PI])}"
print("\n===== flip helicity (+--+): y^0 constants of the finite remainder and of [H_ren]_{eps^0} (singlet component)")
flip = {}
for L in (1, 2, 3):
    for kind in ('fin', 'ren0'):
        for reg in ('I', 'II'):
            v = DATA[('flip', reg)][kind][L]
            txt = show(v[0])
            flip[f'L={L} {kind} {reg} singlet'] = txt
            print(f"  L={L} {kind} region {reg}: singlet {txt}", flush=True)
    for reg in ('I', 'II'):
        Dv = DATA[('flip', reg)]['D'].get(L)
        if Dv is not None:
            txt = show(Dv[0])
            flip[f'L={L} D {reg} singlet'] = txt
            print(f"  L={L} subtraction term D = ren0 - fin, region {reg}, singlet: {txt}", flush=True)
out['flip'] = flip
json.dump(out, open('PROJECT/ma_a/referee_calc/C13/reuse_t3/t3_eps0_renormalized.json', 'w'), indent=1)
print(f"time {time.time()-t0:.0f}s")


==> anc/numbers/deposit/R6/C13_check/agot_check.out <==
N=3 nf=5 x_C=0.3:
   AGOT poles F1: -3.54e-33+3.83e-33j 8.42e-16-4.86e-15j; F2: 3.19e-34+1.74e-34j -1.45e-16+3.48e-33j
   F1: AGOT 27.757715991724-38.075508575415j   from 2108.00055 27.757715991724-38.075508575415j   diff 3.55e-14
   F2: AGOT -3.173652587158-0.346778055418j   from 2108.00055 -3.173652587158-0.346778055418j   diff 1.26e-15
N=3 nf=5 x_C=0.75:
   AGOT poles F1: -6.26e-33+3.54e-33j 1.90e-15-5.23e-15j; F2: -4.85e-34-1.31e-34j 2.03e-16-2.62e-33j
   F1: AGOT 52.666550705812-42.180553127640j   from 2108.00055 52.666550705812-42.180553127640j   diff 4.32e-14
   F2: AGOT 4.640963883851-0.303914691303j   from 2108.00055 4.640963883851-0.303914691303j   diff 5.52e-15
N=3 nf=5 x_C=0.999:
   AGOT poles F1: -8.97e-32+4.15e-32j 1.43e-14-8.35e-15j; F2: -1.25e-32+5.31e-33j 2.04e-15+1.06e-31j
   F1: AGOT 713.264530326175-379.175746777237j   from 2108.00055 713.264530326174-379.175746777237j   diff 5.68e-13
   F2: AGOT 100.237165531797-49.368845922194j   from 2108.00055 100.237165531797-49.368845922194j   diff 6.07e-14
N=5 nf=2 x_C=0.3:
   AGOT poles F1: -2.15e-32-3.66e-33j 2.19e-15-1.62e-14j; F2: 5.74e-34+3.14e-34j -1.75e-16+6.27e-33j
   F1: AGOT 176.838092289697-7.955050204769j   from 2108.00055 176.838092289697-7.955050204769j   diff 7.55e-14
   F2: AGOT -5.712574656885-0.624200499753j   from 2108.00055 -5.712574656885-0.624200499753j   diff 2.02e-14
N=5 nf=2 x_C=0.75:
   AGOT poles F1: -4.07e-32-9.05e-33j 7.21e-15-1.74e-14j; F2: -8.73e-34-2.36e-34j 2.44e-16-4.72e-33j
   F1: AGOT 355.923811274598-13.880284935184j   from 2108.00055 355.923811274598-13.880284935184j   diff 4.80e-14
   F2: AGOT 8.353734990932-0.547046444345j   from 2108.00055 8.353734990932-0.547046444345j   diff 2.11e-14
N=5 nf=2 x_C=0.999:
   AGOT poles F1: -5.39e-31+1.98e-31j 5.63e-14-2.78e-14j; F2: -2.24e-32+9.55e-33j 2.45e-15+1.91e-31j
   F1: AGOT 4308.261690056594-1894.127351639478j   from 2108.00055 4308.261690056596-1894.127351639478j   diff 2.77e-12
   F2: AGOT 180.426897957234-88.863922659950j   from 2108.00055 180.426897957234-88.863922659950j   diff 2.62e-13


==> anc/numbers/deposit/R6/C13_check/agot_check.py <==
#!/usr/bin/env python3
"""Cross-check of the one-loop finite remainders of arXiv:2108.00055 (Caola et al., minimal IR
subtraction, helicity amplitudes) against the independent one-loop projections F_1, F_2 of
hep-ph/0010212 (Anastasiou, Glover, Oleari, Tejeda-Yeomans; CDR, color and spin summed,
Catani IR subtraction with e^{eps gamma}/Gamma(1-eps)).

Labels: both papers take all momenta incoming, q(1) qb(2) Q(3) Qb(4); s = s12.
hep-ph/0010212: t = s23, u = s13.   2108.00055: t_C = s13 = u, so x_C = -s13/s = -u/s.
Relations used (one loop):
  F_1 = <M0|M1fin>,  <M0|U|M1fin> = -(2/N) F_1 + ((N^2-1)/N) F_2,  U = T1.T3 + T2.T4,
  |M1fin>_AGOT = H_fin/2 - [I1]_{eps^0} |H0>   (alpha_s/2pi vs alpha_s/4pi normalization),
  [I1]_{eps^0} = sum_{i<j} T_i.T_j [l_ij^2/2 + (3/2) l_ij - zeta2/2],  l_ij = ln(mu^2/(-s_ij-i0)),
  spin sum = 2 x (helicities +-+- and +--+), spinor phases of unit modulus.
"""
import pickle
import numpy as np
import mpmath as mp
import sympy as sp
from color_ops import gellmann, apply_T, TiTj

mp.mp.dps = 30


def color_mats(N):
    gens = gellmann(N)
    d = np.eye(N)
    C1 = np.einsum('ad,bc->abcd', d, d).astype(complex)
    C2 = np.einsum('ab,cd->abcd', d, d).astype(complex)
    B = np.array([C1.ravel(), C2.ravel()]).T
    G = (B.conj().T @ B).real  # metric
    def mat(i, j):
        imgs = np.array([TiTj(C1, i, j, gens).ravel(), TiTj(C2, i, j, gens).ravel()]).T
        M = np.linalg.lstsq(B, imgs, rcond=None)[0]
        assert np.linalg.norm(B @ M - imgs) < 1e-10
        return M.real
    S = mat(0, 1) + mat(2, 3)
    T = mat(1, 2) + mat(0, 3)
    U = mat(0, 2) + mat(1, 3)
    return G, S, T, U


# ---------- hep-ph/0010212 side ----------
def agot_F(N, nf, s, t, u, mu2):
    CA, TR = N, mp.mpf(1) / 2
    beta0 = (11 * CA - 4 * TR * nf) / 6
    def lg(v):  # ln(mu2/(-v - i0))
        return mp.log(mu2) - (mp.log(-v) if v < 0 else mp.log(v) - 1j * mp.pi)
    ls, lt, lu = lg(s), lg(t), lg(u)
    def Bub(eps, l):
        return mp.exp(eps * mp.euler) * mp.gamma(1 + eps) * mp.gamma(1 - eps)**2 / (mp.gamma(2 - 2 * eps) * eps) * mp.exp(eps * l)
    def lnm(v):  # ln(-v - i0)
        return mp.log(-v) if v < 0 else mp.log(v) - 1j * mp.pi
    def Box6_0(a, b):
        c = -a - b
        return ((lnm(b) - lnm(a))**2 + mp.pi**2) / (2 * c)
    def f(eps, s, t, u, lt_):
        pref = (4 * (u**2 + t**2) - 2 * eps * (3 * u * t + 6 * t**2 + 5 * u**2) - eps**2 * s * (7 * t + 5 * u)) / s**2
        return pref * (Bub(eps, ls) - Bub(eps, lt_)) / eps + u * (1 - 2 * eps) * (6 * t**2 + 2 * u**2 - 3 * eps * s**2) / s**2 * Box6_0(s, t)
    def M00(eps):
        return 2 * (N**2 - 1) * ((t**2 + u**2) / s**2 - eps)
    def Icat(eps, fs, ft, fu, cs, ct, cu):
        return mp.exp(eps * mp.euler) / mp.gamma(1 - eps) * (1 / eps**2 + 3 / (2 * eps)) * (cs * fs + ct * ft + cu * fu)
    def F1(eps):
        fs, ft, fu = mp.exp(eps * ls), mp.exp(eps * lt), mp.exp(eps * lu)
        r = (N**2 - 1) / (2 * N) * ((N**2 - 2) * f(eps, s, t, u, lt) + 2 * f(eps, s, u, t, lu))
        r -= 1 / (2 * eps * (3 - 2 * eps)) * ((N**2 - 1) / mp.mpf(N) * (6 - 7 * eps - 2 * eps**2) - (10 * eps**2 - 4 * eps**3) / mp.mpf(N)) * Bub(eps, ls) * M00(eps)
        r -= Icat(eps, fs, ft, fu, mp.mpf(1) / N, -(N**2 - mp.mpf(2)) / N, -mp.mpf(2) / N) * M00(eps)
        r -= beta0 * (1 / eps - 3 * (1 - eps) / (3 - 2 * eps) * Bub(eps, ls)) * M00(eps)
        return r
    def F2(eps):
        fs, ft, fu = mp.exp(eps * ls), mp.exp(eps * lt), mp.exp(eps * lu)
        r = (N**2 - 1) / (2 * N) * (f(eps, s, t, u, lt) - f(eps, s, u, t, lu))
        r -= Icat(eps, fs, ft, fu, 0, -mp.mpf(1) / N, mp.mpf(1) / N) * M00(eps)
        return r
    out = {}
    for name, F in [('F1', F1), ('F2', F2)]:
        # Laurent coefficients via contour integral on a small circle
        rad = mp.mpf('0.05')
        coeffs = {}
        for k in [-2, -1, 0]:
            coeffs[k] = mp.quad(lambda th: F(rad * mp.exp(1j * th)) * (rad * mp.exp(1j * th))**(-k), [0, 2 * mp.pi]) / (2 * mp.pi)
        out[name] = coeffs
    return out


# ---------- 2108.00055 side ----------
x_, mu2_, s_ = sp.symbols('x mu2 s')
NcP, NfP = sp.symbols('Nc Nf')
Gf = sp.Function('G')
data = pickle.load(open('PROJECT/ma_a/referee_calc/C13_check/oneloop_e0.pkl', 'rb'))


def caola_H(key, xv, N, nf):
    lx = mp.log(xv); l1 = mp.log(1 - xv); Li2 = mp.polylog(2, xv)
    rep = {Gf(0, x_): lx, Gf(1, x_): l1, Gf(0, 0, x_): lx**2 / 2, Gf(1, 1, x_): l1**2 / 2,
           Gf(0, 1, x_): -Li2, Gf(1, 0, x_): lx * l1 + Li2}
    vals = []
    for c in ['C1', 'C2']:
        e = data[key][c].xreplace({k: sp.Float(str(v), 30) for k, v in rep.items()})
        e = e.subs({x_: sp.Float(str(xv), 30), mu2_: 1, s_: 1, NcP: N, NfP: nf})
        vals.append(complex(sp.N(e, 25)))
    return np.array(vals)


def main():
    for N, nf in [(3, 5), (5, 2)]:
        G, S, T, U = color_mats(N)
        for xC in ['0.3', '0.75', '0.999']:
            xC = mp.mpf(xC)
            s, u, t = mp.mpf(1), -xC, -(1 - xC)  # u = s13 = t_Caola, t = s23
            ag = agot_F(N, nf, s, t, u, mp.mpf(1))
            # Caola side
            ls = complex(1j * mp.pi)  # ln(mu2/(-s-i0)) at mu2 = s = 1
            lt = complex(-mp.log(-t)); lu = complex(-mp.log(-u))
            z2 = float(mp.pi**2 / 6)
            I1 = S * (ls**2 / 2 + 1.5 * ls - z2 / 2) + T * (lt**2 / 2 + 1.5 * lt - z2 / 2) + U * (lu**2 / 2 + 1.5 * lu - z2 / 2)
            H0 = {'p1_+-+-': float(xC) * np.array([-1, 1 / N]), 'p1_+--+': float(1 - xC) * np.array([-1, 1 / N])}
            F1c = 0; UF = 0
            for key in ['p1_+-+-', 'p1_+--+']:
                Hf = caola_H(key, xC, N, nf)
                M1 = Hf / 2 - I1 @ H0[key]
                F1c += 2 * (H0[key] @ G @ M1)
                UF += 2 * (H0[key] @ G @ (U @ M1))
            F2c = N / (N**2 - 1) * (UF + 2 / N * F1c)
            print(f'N={N} nf={nf} x_C={mp.nstr(xC,4)}:')
            print(f'   AGOT poles F1: {complex(ag["F1"][-2]):.2e} {complex(ag["F1"][-1]):.2e}; F2: {complex(ag["F2"][-2]):.2e} {complex(ag["F2"][-1]):.2e}')
            print(f'   F1: AGOT {complex(ag["F1"][0]):.12f}   from 2108.00055 {F1c:.12f}   diff {abs(complex(ag["F1"][0]) - F1c):.2e}')
            print(f'   F2: AGOT {complex(ag["F2"][0]):.12f}   from 2108.00055 {F2c:.12f}   diff {abs(complex(ag["F2"][0]) - F2c):.2e}')


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R6/C13_check/agot_check_p2.out <==
N=3 nf=5 x2=0.3: poles F1 4.0e-31 5.1e-14
   F1: AGOT 3208.978656136488+89.013637321436j  from 2108.00055 3208.978656136489+89.013637321436j  diff 1.45e-12
   F2: AGOT 374.740142546007-44.506818660718j  from 2108.00055 374.740142546007-44.506818660718j  diff 2.62e-13
N=3 nf=5 x2=0.75: poles F1 4.5e-32 5.3e-15
   F1: AGOT 354.266054610101+74.287874909649j  from 2108.00055 354.266054610101+74.287874909649j  diff 8.53e-14
   F2: AGOT 47.875651622421-37.143937454825j  from 2108.00055 47.875651622421-37.143937454824j  diff 5.02e-14
N=3 nf=5 x2=0.999: poles F1 1.0e-31 1.4e-14
   F1: AGOT 808.547063825875+50.332595337928j  from 2108.00055 808.547063825874+50.332595337928j  diff 2.28e-13
   F2: AGOT 113.854147455099-25.166297668964j  from 2108.00055 113.854147455099-25.166297668964j  diff 3.78e-14
N=5 nf=2 x2=0.3: poles F1 2.8e-30 1.3e-13
   F1: AGOT 22128.907432905809+160.224547178585j  from 2108.00055 22128.907432905809+160.224547178586j  diff 4.83e-13
   F2: AGOT 674.532256582813-80.112273589293j  from 2108.00055 674.532256582813-80.112273589293j  diff 6.79e-13
N=5 nf=2 x2=0.75: poles F1 3.0e-31 1.7e-14
   F1: AGOT 2322.863120610451+133.718174837368j  from 2108.00055 2322.863120610451+133.718174837368j  diff 2.84e-14
   F2: AGOT 86.176172920358-66.859087418684j  from 2108.00055 86.176172920358-66.859087418684j  diff 7.11e-14
N=5 nf=2 x2=0.999: poles F1 6.1e-31 5.7e-14
   F1: AGOT 4872.327319810121+90.598671608270j  from 2108.00055 4872.327319810121+90.598671608271j  diff 9.11e-13
   F2: AGOT 204.937465419179-45.299335804135j  from 2108.00055 204.937465419179-45.299335804135j  diff 2.86e-13


==> anc/numbers/deposit/R6/C13_check/agot_check_p2.py <==
#!/usr/bin/env python3
"""Same cross-check as agot_check.py for process (7.2) of arXiv:2108.00055 (q Q -> q Q,
region s13 > 0 in the master labels of both papers): the functions F_1, F_2 of hep-ph/0010212
are evaluated at s12 < 0, s23 < 0, s13 > 0; process (7.2) has s^(2) = s13, x^(2) = -s12/s13,
and its tensor DD[i1,i3] DD[i2,i4] is the master C2 = delta_{i1 i2} delta_{i3 i4}."""
import numpy as np
import mpmath as mp
from agot_check import color_mats, agot_F, caola_H

mp.mp.dps = 30
for N, nf in [(3, 5), (5, 2)]:
    G, S, T, U = color_mats(N)
    for x2 in ['0.3', '0.75', '0.999']:
        x2 = mp.mpf(x2)
        u = mp.mpf(1); s = -x2; t = -(1 - x2)   # master: u = s13 > 0, s = s12, t = s23
        ag = agot_F(N, nf, s, t, u, mp.mpf(1))
        ls = complex(-mp.log(-s)); lt = complex(-mp.log(-t)); lu = complex(1j * mp.pi)
        z2 = float(mp.pi**2 / 6)
        I1 = S * (ls**2/2 + 1.5*ls - z2/2) + T * (lt**2/2 + 1.5*lt - z2/2) + U * (lu**2/2 + 1.5*lu - z2/2)
        H0 = {'p2_++--': float(1 / x2) * np.array([-1, 1 / N]), 'p2_+--+': float(1 - 1 / x2) * np.array([-1, 1 / N])}
        F1c = 0; UF = 0
        for key in ['p2_++--', 'p2_+--+']:
            Hf = caola_H(key, x2, N, nf)
            M1 = Hf / 2 - I1 @ H0[key]
            F1c += 2 * (H0[key] @ G @ M1)
            UF += 2 * (H0[key] @ G @ (U @ M1))
        F2c = N / (N**2 - 1) * (UF + 2 / N * F1c)
        print(f'N={N} nf={nf} x2={mp.nstr(x2,4)}: poles F1 {abs(complex(ag["F1"][-2])):.1e} {abs(complex(ag["F1"][-1])):.1e}')
        print(f'   F1: AGOT {complex(ag["F1"][0]):.12f}  from 2108.00055 {F1c:.12f}  diff {abs(complex(ag["F1"][0])-F1c):.2e}')
        print(f'   F2: AGOT {complex(ag["F2"][0]):.12f}  from 2108.00055 {F2c:.12f}  diff {abs(complex(ag["F2"][0])-F2c):.2e}')


==> anc/numbers/deposit/R6/C13_check/color_ops.out <==
N=2: Tt=
[[0. 0.]
 [0. 2.]]
 Trc=
[[ 0.  -1.5]
 [-0.5  0. ]]
 b_R=[ 0.75 -0.25]  X_R=[ 0.375 -0.375]
N=3: Tt=
[[-0. -0.]
 [-0.  3.]]
 Trc=
[[ 0.         -2.66666667]
 [-0.33333333 -0.83333333]]
 b_R=[ 1.33333333 -0.16666667]  X_R=[ 0.44444444 -0.30555556]
N=4: Tt=
[[-0.  0.]
 [-0.  4.]]
 Trc=
[[-0.   -3.75]
 [-0.25 -1.5 ]]
 b_R=[ 1.875 -0.125]  X_R=[ 0.46875 -0.28125]
N=5: Tt=
[[ 0. -0.]
 [ 0.  5.]]
 Trc=
[[ 0.  -4.8]
 [-0.2 -2.1]]
 b_R=[ 2.4 -0.1]  X_R=[ 0.48 -0.27]
N=6: Tt=
[[ 0. -0.]
 [ 0.  6.]]
 Trc=
[[ 0.         -5.83333333]
 [-0.16666667 -2.66666667]]
 b_R=[ 2.91666667 -0.08333333]  X_R=[ 0.48611111 -0.26388889]

General N (fit p N + q/N + r over N=2..6; X with N^2..1/N^2):
  Tt[11] = 0 N + 0/N + 0
  Tt[1A] = 0 N + 0/N + 0
  Tt[A1] = 0 N + 0/N + 0
  Tt[AA] = 1 N + 0/N + 0
  Trc[11] = 0 N + 0/N + 0
  Trc[1A] = -1 N + 1/N + 0
  Trc[A1] = 0 N + -1/N + 0
  Trc[AA] = -1/2 N + 2/N + 0
  b[1] = 0 N^2 + 1/2 N + 0 + -1/2/N + 0/N^2
  b[A] = 0 N^2 + 0 N + 0 + -1/2/N + 0/N^2
  X[1] = 0 N^2 + 0 N + 1/2 + 0/N + -1/2/N^2
  X[A] = 0 N^2 + 0 N + -1/4 + 0/N + -1/2/N^2


==> anc/numbers/deposit/R6/C13_check/color_ops.py <==
#!/usr/bin/env python3
"""Explicit color operators T_i.T_j on the four-quark color space, in the labels of
arXiv:2108.00055 process (7.1): all momenta incoming, legs 1 and 3 quarks, legs 2 and 4
antiquarks; C1 = delta_{i1 i4} delta_{i2 i3}, C2 = delta_{i1 i2} delta_{i3 i4}.
The forward (t-channel) pair is (1,4); s_r pairs (12),(34); s_c pairs (13),(24).

Output: matrices of Tt = (T1+T4)^2 and Trc = T1.T2 - T1.T3 in the channel basis
(singlet = coefficient of C1/N, adjoint = coefficient of C2 - C1/N), for N = 2..6, and
the fitted general-N form; also the tree projections b_1, b_A and X_R = sum_R' Trc_RR' b_R'.
"""
import numpy as np
from fractions import Fraction
import itertools


def gellmann(N):
    """Generators t^a of SU(N) in the fundamental, tr(t^a t^b) = delta/2."""
    gens = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 0.5; gens.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; gens.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        m *= 1 / np.sqrt(2 * k * (k + 1))
        gens.append(m)
    return gens


def apply_T(c, leg, ta):
    """Action of the generator on leg (0..3) of tensor c[i1,i2,i3,i4]. quarks: legs 0,2; antiquarks: 1,3."""
    if leg in (0, 2):
        M = ta  # c_{..k..} -> t_{k m} c_{..m..}
    else:
        M = -ta.T  # c_{..k..} -> -t_{m k} c_{..m..}
    return np.moveaxis(np.tensordot(M, c, axes=([1], [leg])), 0, leg)


def TiTj(c, i, j, gens):
    out = np.zeros(c.shape, complex)
    for ta in gens:
        out += apply_T(apply_T(c, j, ta), i, ta)
    return out


def matrix_in_basis(op, basis):
    """Matrix of op in a (non-orthogonal) basis: op(b_k) = sum_l M[l,k] b_l."""
    B = np.array([b.ravel() for b in basis]).T
    M = np.linalg.lstsq(B, np.array([op(b).ravel() for b in basis]).T, rcond=None)[0]
    resid = np.linalg.norm(B @ M - np.array([op(b).ravel() for b in basis]).T)
    assert resid < 1e-10, resid
    return M


def main():
    res = {}
    for N in range(2, 7):
        gens = gellmann(N)
        d = np.eye(N)
        C1 = np.einsum('ad,bc->abcd', d, d).astype(complex)  # delta_{i1 i4} delta_{i2 i3}
        C2 = np.einsum('ab,cd->abcd', d, d).astype(complex)  # delta_{i1 i2} delta_{i3 i4}
        # color conservation check on both tensors
        for c in (C1, C2):
            for ta in gens:
                tot = sum(apply_T(c, l, ta) for l in range(4))
                assert np.linalg.norm(tot) < 1e-12
        # Casimir check
        CF = (N * N - 1) / (2 * N)
        assert np.linalg.norm(TiTj(C1, 0, 0, gens) - CF * C1) < 1e-12
        sing = C1 / N
        adj = C2 - C1 / N
        basis = [sing, adj]
        T = {}
        for (i, j) in itertools.combinations(range(4), 2):
            T[(i, j)] = matrix_in_basis(lambda c, i=i, j=j: TiTj(c, i, j, gens), basis).real
        Tt = 2 * CF * np.eye(2) + 2 * T[(0, 3)]
        Trc = T[(0, 1)] - T[(0, 2)]
        # tree (forward): H0 = -C1 + C2/N -> components
        tree = matrix_in_basis(lambda c: c, basis)  # identity, just to reuse lstsq
        H0 = -C1 + C2 / N
        Bm = np.array([b.ravel() for b in basis]).T
        b = np.linalg.lstsq(Bm, H0.ravel(), rcond=None)[0].real
        # normalize so that singlet Born weight is C_F: overall factor -2 (2a b_R convention)
        bR = b / (-2)
        X = Trc @ bR
        res[N] = dict(Tt=Tt, Trc=Trc, b=bR, X=X, T=T)
        print(f'N={N}: Tt=\n{np.round(Tt, 10)}\n Trc=\n{np.round(Trc, 10)}\n b_R={np.round(bR, 10)}  X_R={np.round(X, 10)}')
        # identities of the paper
        assert np.allclose(T[(0, 1)] + T[(2, 3)], -0.5 * Tt + Trc)
        assert np.allclose(T[(0, 2)] + T[(1, 3)], -0.5 * Tt - Trc)
        assert np.allclose(T[(0, 3)] + T[(1, 2)], Tt - 2 * CF * np.eye(2))
    # general-N fits: entries of form p N + q / N (+ r)
    print('\nGeneral N (fit p N + q/N + r over N=2..6; X with N^2..1/N^2):')
    Ns = np.array(list(res))
    A = np.vstack([Ns, 1 / Ns, np.ones_like(Ns)]).T
    def fit(vals):
        sol = np.linalg.lstsq(A, vals, rcond=None)[0]
        assert np.allclose(A @ sol, vals)
        return [Fraction(v).limit_denominator(1000) for v in sol]
    for name in ['Tt', 'Trc']:
        for i in range(2):
            for j in range(2):
                p, q, r = fit(np.array([res[N][name][i, j] for N in Ns]))
                print(f'  {name}[{"1A"[i]}{"1A"[j]}] = {p} N + {q}/N + {r}')
    A2 = np.vstack([Ns**2, Ns, np.ones_like(Ns), 1 / Ns, 1 / Ns**2]).T
    for name in ['b', 'X']:
        for i in range(2):
            vals = np.array([res[N][name][i] for N in Ns])
            sol = np.linalg.lstsq(A2, vals, rcond=None)[0]
            assert np.allclose(A2 @ sol, vals)
            fr = [Fraction(v).limit_denominator(1000) for v in sol]
            print(f'  {name}[{"1A"[i]}] = {fr[0]} N^2 + {fr[1]} N + {fr[2]} + {fr[3]}/N + {fr[4]}/N^2')


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R6/C13_check/flip_check.out <==
p1_+--+ C1 y^-1 term: 0   y^0 term: 0
p1_+--+ C2 y^-1 term: 0   y^0 term: 0
p2_+--+ C1 y^-1 term: 0   y^0 term: 0
p2_+--+ C2 y^-1 term: 0   y^0 term: 0


==> anc/numbers/deposit/R6/C13_check/flip_check.py <==
#!/usr/bin/env python3
"""Forward limit (x -> 1, mu^2 = |t|) of the one-loop helicity-flip finite remainders (+--+) of
processes (7.1) and (7.2) of arXiv:2108.00055, epsilon^0 part, using forward_B.forward."""
import pickle
import sympy as sp
from forward_B import forward
data = pickle.load(open('PROJECT/ma_a/referee_calc/C13_check/oneloop_e0.pkl', 'rb'))
for key in ['p1_+--+', 'p2_+--+']:
    for c in ['C1', 'C2']:
        neg, lead = forward(data[key][c])
        print(key, c, 'y^-1 term:', sp.simplify(neg), '  y^0 term:', sp.simplify(lead))


==> anc/numbers/deposit/R6/C13_check/forward_B.out <==
p1_+-+- inverse-power terms (must vanish): 0 0
p1_+-+- singlet ratio  : L**2*(Nc/2 - 1/(2*Nc)) + L*(-5*Nc/3 - I*pi*Nc + 2*nf/3 - 2/Nc - I*pi/Nc) + 13*Nc/9 + pi**2*Nc/6 + 5*I*pi*Nc/3 - 10*nf/9 - 2*I*pi*nf/3 - 7*pi**2/(6*Nc) + 8/Nc + 2*I*pi/Nc
p1_+-+- adjoint ratio  : L**2*(-Nc - 1/(2*Nc)) + L*(-2*Nc/3 + 2*nf/3 - 2/Nc - I*pi/Nc) + 13*Nc/9 + pi**2*Nc/6 + 2*I*pi*Nc/3 - 10*nf/9 - 2*I*pi*nf/3 - 7*pi**2/(6*Nc) + 8/Nc + 2*I*pi/Nc
p2_++-- inverse-power terms (must vanish): 0 0
p2_++-- singlet ratio  : L**2*(Nc/2 - 1/(2*Nc)) + L*(-5*Nc/3 + 2*nf/3 - 2/Nc + 2*I*pi/Nc) + 13*Nc/9 + 2*pi**2*Nc/3 - 10*nf/9 + pi**2/(3*Nc) + 8/Nc
p2_++-- adjoint ratio  : L**2*(-Nc - 1/(2*Nc)) + L*(-2*Nc/3 + 2*I*pi*Nc + 2*nf/3 - 2/Nc + 2*I*pi/Nc) + 13*Nc/9 + 7*pi**2*Nc/6 - 10*nf/9 + pi**2/(3*Nc) + 8/Nc

===== singlet
-- region s_r>0 (process 7.1)
   Lt^2 pi^0: CA 0, CF 1, const 0, nf 0
   i*Lt^1 pi^1: CA -2, CF 3, const 0, nf 0
   Lt^1 pi^0: CA -11/3, CF 4, const 0, nf 2/3
   Lt^0 pi^2: CA 0, CF 13/12, const 0, nf 0
   i*Lt^0 pi^1: CA 11/6, CF -2, const 0, nf -1/3
   Lt^0 pi^0: CA 85/9, CF -16, const 0, nf -10/9
-- region s_c>0 (process 7.2)
   Lt^2 pi^0: CA 0, CF 1, const 0, nf 0
   i*Lt^1 pi^1: CA 2, CF -3, const 0, nf 0
   Lt^1 pi^0: CA -11/3, CF 4, const 0, nf 2/3
   Lt^0 pi^2: CA 0, CF 13/12, const 0, nf 0
   i*Lt^0 pi^1: CA -11/6, CF 2, const 0, nf 1/3
   Lt^0 pi^0: CA 85/9, CF -16, const 0, nf -10/9
-- positive signature
   Lt^2 pi^0: CA 0, CF 1, const 0, nf 0
   Lt^1 pi^0: CA -11/3, CF 4, const 0, nf 2/3
   Lt^0 pi^2: CA 0, CF 13/12, const 0, nf 0
   Lt^0 pi^0: CA 85/9, CF -16, const 0, nf -10/9
-- negative signature (s_r>0 sign)
   i*Lt^1 pi^1: CA -2, CF 3, const 0, nf 0
   i*Lt^0 pi^1: CA 11/6, CF -2, const 0, nf -1/3

===== adjoint
-- region s_r>0 (process 7.1)
   Lt^2 pi^0: CA -3/2, CF 1, const 0, nf 0
   i*Lt^1 pi^1: CA -5/2, CF 3, const 0, nf 0
   Lt^1 pi^0: CA -8/3, CF 4, const 0, nf 2/3
   Lt^0 pi^2: CA -1/8, CF 13/12, const 0, nf 0
   i*Lt^0 pi^1: CA 4/3, CF -2, const 0, nf -1/3
   Lt^0 pi^0: CA 85/9, CF -16, const 0, nf -10/9
-- region s_c>0 (process 7.2)
   Lt^2 pi^0: CA -3/2, CF 1, const 0, nf 0
   i*Lt^1 pi^1: CA 5/2, CF -3, const 0, nf 0
   Lt^1 pi^0: CA -8/3, CF 4, const 0, nf 2/3
   Lt^0 pi^2: CA -1/8, CF 13/12, const 0, nf 0
   i*Lt^0 pi^1: CA -4/3, CF 2, const 0, nf 1/3
   Lt^0 pi^0: CA 85/9, CF -16, const 0, nf -10/9
-- positive signature
   Lt^2 pi^0: CA -3/2, CF 1, const 0, nf 0
   Lt^1 pi^0: CA -8/3, CF 4, const 0, nf 2/3
   Lt^0 pi^2: CA -1/8, CF 13/12, const 0, nf 0
   Lt^0 pi^0: CA 85/9, CF -16, const 0, nf -10/9
-- negative signature (s_r>0 sign)
   i*Lt^1 pi^1: CA -5/2, CF 3, const 0, nf 0
   i*Lt^0 pi^1: CA 4/3, CF -2, const 0, nf -1/3


==> anc/numbers/deposit/R6/C13_check/forward_B.py <==
#!/usr/bin/env python3
"""Scheme B: forward limit of the one-loop finite remainders of arXiv:2108.00055.

Region s_r>0 : process (7.1), q qb -> Qb Q, helicity +-+- (no flip along forward direction).
Region s_c>0 : process (7.2), q Q -> q Q,  helicity ++-- (no flip).
Forward limit: invariant of legs 1 and 4 -> 0, i.e. x -> 1, y = 1-x = |t|/s.
mu^2 = |t| = s*y.  L = ln(s/|t|) = -ln y.  Lt = L - i pi/2 (paper's L-tilde).

Color: H = H[1] C1 + H[2] C2, C1 = delta_{i1 i4} delta_{i2 i3} (t-channel singlet times Nc),
C2 = delta_{i1 i2} delta_{i3 i4} (process 1) or delta_{i1 i3} delta_{i2 i4} (process 2, same
physical tensor after the relabeling p2<->p3).  Singlet A1 = Nc H[1] + H[2], adjoint AA = H[2].
Each channel is divided by its tree value; one loop is the coefficient of a = alpha_s/(4 pi).
"""
import pickle
import sympy as sp

x, mu2, s = sp.symbols('x mu2 s')
NcP, NfP = sp.symbols('Nc Nf')  # plain symbols as parsed
Nc, nf = sp.symbols('Nc nf', positive=True)
y, lny, L, Lt = sp.symbols('y lny L Lt')
G = sp.Function('G')
CA, CF = sp.symbols('C_A C_F')
z2 = sp.Symbol('zeta2')

NORD = 3  # series order in y


def li2_series(v, n):
    return sum(v**k / sp.Integer(k)**2 for k in range(1, n + 1))


def logx_series(n):  # ln x = ln(1-y)
    return -sum(y**k / sp.Integer(k) for k in range(1, n + 1))


def G_to_explicit(expr):
    lx = logx_series(NORD)
    l1x = lny  # ln(1-x) = ln y
    # Li2(x) = Li2(1-y) = zeta2 - ln(y) ln(1-y) - Li2(y)
    Li2x = sp.pi**2 / 6 - lny * lx - li2_series(y, NORD)
    rep = {
        G(0, x): lx,
        G(1, x): l1x,
        G(0, 0, x): lx**2 / 2,
        G(1, 1, x): l1x**2 / 2,
        G(0, 1, x): -Li2x,
        G(1, 0, x): lx * l1x + Li2x,
    }
    out = expr.xreplace(rep)
    left = [f for f in out.atoms(sp.Function) if f.func == G]
    assert not left, left
    return out


def forward(expr):
    """x -> 1 limit at mu2 = s*y, keeping logs; check that inverse powers of y cancel."""
    ex = expr.xreplace({NcP: Nc, NfP: nf, sp.Symbol('nf'): nf})
    ex = ex.subs(mu2, s * y)
    ex = ex.replace(sp.log, lambda arg: sp.log(sp.simplify(arg)))
    ex = ex.subs(sp.log(y), lny)
    ex = G_to_explicit(ex)
    ex = ex.subs(x, 1 - y)
    ex = sp.expand(ex)
    # Laurent series in y with lny treated as a constant
    ser = sp.series(ex, y, 0, 1).removeO()
    ser = sp.expand(ser)
    neg = ser.coeff(y, -1)
    lead = ser.coeff(y, 0)
    # make sure no other negative powers
    for k in range(2, 5):
        assert sp.simplify(ser.coeff(y, -k)) == 0
    return sp.simplify(neg), sp.expand(lead)


def casimir_basis(f):
    """Write a Laurent polynomial f(Nc) = p Nc + q/Nc (+ nf r) as alpha CA + beta CF (+ nf r)."""
    f = sp.expand(f)
    r = f.coeff(nf, 1)
    g = sp.expand(f - r * nf)
    p = g.coeff(Nc, 1)
    q = g.coeff(Nc, -1)
    c0 = g.coeff(Nc, 0)
    rest = sp.expand(g - p * Nc - q / Nc - c0)
    assert rest == 0, rest
    beta = -2 * q
    alpha = p + q
    return sp.nsimplify(alpha), sp.nsimplify(beta), sp.nsimplify(c0), sp.nsimplify(r)


def decompose_Lt(expr):
    """Coefficients of Lt^2, Lt, i*pi*Lt, pi^2, i*pi, const (rational) in an expression polynomial in Lt, pi."""
    e = sp.expand(expr)
    P = sp.Poly(e, Lt, sp.pi)
    res = {}
    for (i, j), c in P.terms():
        res[(i, j)] = sp.nsimplify(c)
    return res


def main():
    data = pickle.load(open('PROJECT/ma_a/referee_calc/C13_check/oneloop_e0.pkl', 'rb'))
    tree = {'p1_+-+-': (-1, 1 / Nc), 'p2_++--': (-1, 1 / Nc)}  # forward limit of trees (C1, C2)
    results = {}
    for key in ['p1_+-+-', 'p2_++--']:
        H1n, H1 = forward(data[key]['C1'])
        H2n, H2 = forward(data[key]['C2'])
        print(key, 'inverse-power terms (must vanish):', H1n, H2n)
        A1 = sp.expand(Nc * H1 + H2)
        AA = sp.expand(H2)
        t1 = sp.expand(Nc * tree[key][0] + tree[key][1])
        tA = tree[key][1]
        r1 = sp.expand(sp.simplify(A1 / t1))
        rA = sp.expand(sp.simplify(AA / tA))
        # express in L: lny = -L
        r1 = sp.expand(r1.subs(lny, -L))
        rA = sp.expand(rA.subs(lny, -L))
        results[key] = (r1, rA)
        print(key, 'singlet ratio  :', sp.collect(r1, L))
        print(key, 'adjoint ratio  :', sp.collect(rA, L))
    # signature projection at equal Lt, with L = Lt + i pi/2 in both regions
    out = {}
    for ch, idx in [('singlet', 0), ('adjoint', 1)]:
        R1 = sp.expand(results['p1_+-+-'][idx].subs(L, Lt + sp.I * sp.pi / 2))
        R2 = sp.expand(results['p2_++--'][idx].subs(L, Lt + sp.I * sp.pi / 2))
        Ap = sp.expand((R1 + R2) / 2)
        Am = sp.expand((R1 - R2) / 2)
        out[ch] = {'R1': R1, 'R2': R2, '+': Ap, '-': Am}
        print('\n=====', ch)
        for lab, expr in [('region s_r>0 (process 7.1)', R1), ('region s_c>0 (process 7.2)', R2),
                          ('positive signature', Ap), ('negative signature (s_r>0 sign)', Am)]:
            print('--', lab)
            d = decompose_Lt(expr)
            for (i, j), c in sorted(d.items(), reverse=True):
                cr, ci = sp.re(c), sp.im(c)
                for part, val in [('', cr), ('i*', ci)]:
                    if val != 0:
                        a, b, c0, r = casimir_basis(val)
                        print(f'   {part}Lt^{i} pi^{j}: CA {a}, CF {b}, const {c0}, nf {r}')
    pickle.dump(out, open('PROJECT/ma_a/referee_calc/C13_check/schemeB.pkl', 'wb'))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R6/C13_check/kl_matrices.out <==
N=2:  -T12 == m_s ? True   T13 == m_u ? True
   T12 = [[0.0, -0.75], [-0.25, -0.5]]   T13 = [[0.0, 0.75], [0.25, -0.5]]
   m_s - m_u = [[0.0, 0.0], [0.0, 1.0]]   (Tt/2 = diag(0, N/2))
N=3:  -T12 == m_s ? True   T13 == m_u ? True
   T12 = [[0.0, -1.333333], [-0.166667, -1.166667]]   T13 = [[-0.0, 1.333333], [0.166667, -0.333333]]
   m_s - m_u = [[0.0, 0.0], [0.0, 1.5]]   (Tt/2 = diag(0, N/2))
N=4:  -T12 == m_s ? True   T13 == m_u ? True
   T12 = [[-0.0, -1.875], [-0.125, -1.75]]   T13 = [[0.0, 1.875], [0.125, -0.25]]
   m_s - m_u = [[0.0, 0.0], [0.0, 2.0]]   (Tt/2 = diag(0, N/2))
N=5:  -T12 == m_s ? True   T13 == m_u ? True
   T12 = [[0.0, -2.4], [-0.1, -2.3]]   T13 = [[0.0, 2.4], [0.1, -0.2]]
   m_s - m_u = [[0.0, 0.0], [0.0, 2.5]]   (Tt/2 = diag(0, N/2))


==> anc/numbers/deposit/R6/C13_check/kl_matrices.py <==
#!/usr/bin/env python3
"""Compare single-dipole color operators with the matrices m_s, m_u of eq. (2.7) of
Kirschner-Lipatov (1983), in the channel basis (singlet = C1/N, adjoint = C2 - C1/N)."""
import numpy as np
from fractions import Fraction
import itertools
from color_ops import gellmann, TiTj, matrix_in_basis

for N in [2, 3, 4, 5]:
    gens = gellmann(N)
    d = np.eye(N)
    C1 = np.einsum('ad,bc->abcd', d, d).astype(complex)
    C2 = np.einsum('ab,cd->abcd', d, d).astype(complex)
    basis = [C1 / N, C2 - C1 / N]
    T12 = matrix_in_basis(lambda c: TiTj(c, 0, 1, gens), basis).real   # pair with invariant s_r
    T13 = matrix_in_basis(lambda c: TiTj(c, 0, 2, gens), basis).real   # pair with invariant s_c
    ms = np.array([[0, (N**2-1)/(2*N)], [1/(2*N), (N**2-2)/(2*N)]])
    mu = np.array([[0, (N**2-1)/(2*N)], [1/(2*N), -1/N]])
    print(f'N={N}:  -T12 == m_s ? {np.allclose(-T12, ms)}   T13 == m_u ? {np.allclose(T13, mu)}')
    print('   T12 =', np.round(T12, 6).tolist(), '  T13 =', np.round(T13, 6).tolist())
    # sums of the two dipoles of each invariant, as in the dipole formula
    print('   m_s - m_u =', np.round(ms - mu, 6).tolist(), '  (Tt/2 = diag(0, N/2))')


==> anc/numbers/deposit/R6/C13_check/numcheck_B.out <==
p1 y=0.0001: singlet ratio 94.1555914929-89.1194483537j  |diff| 1.945e-03;  adjoint |diff| 6.812e-03
p1 y=1.0e-6: singlet ratio 224.7959575259-137.3452991069j  |diff| 2.834e-05;  adjoint |diff| 9.918e-05
p1 y=1.0e-8: singlet ratio 411.9881171455-185.5705347432j  |diff| 3.737e-07;  adjoint |diff| 1.308e-06
p2 y=0.0001: singlet ratio 113.8962618716+19.2898823165j  |diff| 4.335e-04;  adjoint |diff| 2.202e-03
p2 y=1.0e-6: singlet ratio 244.5351870821+28.9351355553j  |diff| 7.189e-06;  adjoint |diff| 2.316e-05
p2 y=1.0e-8: singlet ratio 431.7273262167+38.5801835119j  |diff| 1.017e-07;  adjoint |diff| 2.462e-07


==> anc/numbers/deposit/R6/C13_check/numcheck_B.py <==
#!/usr/bin/env python3
"""Numerical check of the forward expansion in forward_B.py: evaluate the epsilon^0 parts of
the one-loop finite remainders at x = 1 - y (exact weight-2 functions, mpmath) for small y,
mu^2 = s*y, and compare with the leading-power asymptotic forms (real L = -ln y)."""
import pickle
import mpmath as mp
import sympy as sp

mp.mp.dps = 40
data = pickle.load(open('PROJECT/ma_a/referee_calc/C13_check/oneloop_e0.pkl', 'rb'))
x, mu2, s = sp.symbols('x mu2 s')
NcP, NfP = sp.symbols('Nc Nf')
G = sp.Function('G')


def evalG(expr, xv, Ncv, nfv):
    lx = mp.log(xv); l1 = mp.log(1 - xv); Li2 = mp.polylog(2, xv)
    rep = {G(0, x): lx, G(1, x): l1, G(0, 0, x): lx**2 / 2, G(1, 1, x): l1**2 / 2,
           G(0, 1, x): -Li2, G(1, 0, x): lx * l1 + Li2}
    e = expr.xreplace({k: sp.Float(str(v), 40) for k, v in rep.items()})
    e = e.subs({x: sp.Float(str(xv), 40), mu2: sp.Float(str(1 - xv), 40), s: 1,
                NcP: Ncv, NfP: nfv})
    return complex(sp.N(e, 30))


def asym(key, ch, L, Ncv, nfv):
    """Leading-power forms printed by forward_B.py (ratio to tree), real L."""
    I, pi = 1j, mp.pi
    N, nf = Ncv, nfv
    if key == 'p1' and ch == 'sing':
        return L**2*(N/2-1/(2*N)) + L*(-5*N/3-I*pi*N+2*nf/3-2/N-I*pi/N) + 13*N/9+pi**2*N/6+5*I*pi*N/3-10*nf/9-2*I*pi*nf/3-7*pi**2/(6*N)+8/N+2*I*pi/N
    if key == 'p1' and ch == 'adj':
        return L**2*(-N-1/(2*N)) + L*(-2*N/3+2*nf/3-2/N-I*pi/N) + 13*N/9+pi**2*N/6+2*I*pi*N/3-10*nf/9-2*I*pi*nf/3-7*pi**2/(6*N)+8/N+2*I*pi/N
    if key == 'p2' and ch == 'sing':
        return L**2*(N/2-1/(2*N)) + L*(-5*N/3+2*nf/3-2/N+2*I*pi/N) + 13*N/9+2*pi**2*N/3-10*nf/9+pi**2/(3*N)+8/N
    if key == 'p2' and ch == 'adj':
        return L**2*(-N-1/(2*N)) + L*(-2*N/3+2*I*pi*N+2*nf/3-2/N+2*I*pi/N) + 13*N/9+7*pi**2*N/6-10*nf/9+pi**2/(3*N)+8/N


Ncv, nfv = 3, 5
for key, pk in [('p1', 'p1_+-+-'), ('p2', 'p2_++--')]:
    for yv in ['1e-4', '1e-6', '1e-8']:
        yv = mp.mpf(yv); xv = 1 - yv
        H1 = evalG(data[pk]['C1'], xv, Ncv, nfv)
        H2 = evalG(data[pk]['C2'], xv, Ncv, nfv)
        t1 = (-Ncv + 1 / Ncv) * (xv if key == 'p1' else 1 / xv)
        tA = (1 / Ncv) * (xv if key == 'p1' else 1 / xv)
        rs = (Ncv * H1 + H2) / complex(t1)
        ra = H2 / complex(tA)
        L = -mp.log(yv)
        ds = rs - complex(asym(key, 'sing', L, Ncv, nfv))
        da = ra - complex(asym(key, 'adj', L, Ncv, nfv))
        print(f'{key} y={mp.nstr(yv,3)}: singlet ratio {rs:.10f}  |diff| {abs(ds):.3e};  adjoint |diff| {abs(da):.3e}')


==> anc/numbers/deposit/R6/C13_check/parse_oneloop.py <==
#!/usr/bin/env python3
"""Parse the one-loop finite remainders of arXiv:2108.00055 (ancillary files) and
extract the epsilon^0 coefficient, split into the color structures C1 and C2.

Output: a pickled dict {process: {'C1': expr, 'C2': expr}} of SymPy expressions in
x, Nc, nf, mu2, s, with G(...) kept as an undefined function of its letters and x.
"""
import re, sys, pickle
import sympy as sp

ANC = 'PROJECT/ma_a/referee_calc/C13_check/src2108/anc/'
FILES = {
    'p1_+-+-': ('H_process1_qqb_QbQ_+-+-_1loops.m', ('DD14DD23', 'DD12DD34')),
    'p2_++--': ('H_process2_qQ_qQ_++--_1loops.m', ('DD14DD23', 'DD13DD24')),
    'p1_+--+': ('H_process1_qqb_QbQ_+--+_1loops.m', ('DD14DD23', 'DD12DD34')),
    'p2_+--+': ('H_process2_qQ_qQ_+--+_1loops.m', ('DD14DD23', 'DD13DD24')),
}

x, e, Nc, nf, mu2, s = sp.symbols('x e Nc nf mu2 s')
G = sp.Function('G')
DD = {k: sp.Symbol(k) for k in ['DD14DD23', 'DD12DD34', 'DD13DD24']}


def convert(txt):
    # drop comments
    txt = re.sub(r'\(\*.*?\*\)', '', txt, flags=re.S)
    txt = txt.replace('\n', ' ')
    # color structures: products of two DD
    txt = txt.replace('DD[i1, i4]*DD[i2, i3]', 'DD14DD23')
    txt = txt.replace('DD[i1, i2]*DD[i3, i4]', 'DD12DD34')
    txt = txt.replace('DD[i1, i3]*DD[i2, i4]', 'DD13DD24')
    assert 'DD[' not in txt, 'unconverted DD'
    txt = txt.replace('RATIO[', '(')
    txt = txt.replace('Log[', 'log(')
    txt = txt.replace('Zeta[', 'zeta(')
    txt = txt.replace('G[', 'G(')
    txt = txt.replace(']', ')')
    txt = txt.replace('[', '(')
    txt = txt.replace('^', '**')
    txt = re.sub(r'\bPi\b', 'pi', txt)
    return txt


def load(fname):
    with open(ANC + fname) as f:
        txt = f.read()
    py = convert(txt)
    loc = {'x': x, 'e': e, 'Nc': Nc, 'nf': nf, 'mu2': mu2, 's': s, 'G': G,
           'I': sp.I, 'pi': sp.pi, 'log': sp.log, 'zeta': sp.zeta}
    loc.update(DD)
    expr = sp.sympify(py, locals=loc)
    return expr


def main():
    out = {}
    for key, (fname, (c1, c2)) in FILES.items():
        expr = load(fname)
        e0 = sp.expand(expr.subs(e, 0))
        A1 = e0.coeff(DD[c1])
        A2 = e0.coeff(DD[c2])
        rest = sp.expand(e0 - A1 * DD[c1] - A2 * DD[c2])
        assert rest == 0, rest
        out[key] = {'C1': A1, 'C2': A2}
        print(key, 'C1 terms:', len(sp.Add.make_args(A1)), 'C2 terms:', len(sp.Add.make_args(A2)))
        print('  G functions at e^0:', sorted({str(g) for g in e0.atoms(sp.Function) if g.func == G}))
    with open('PROJECT/ma_a/referee_calc/C13_check/oneloop_e0.pkl', 'wb') as f:
        pickle.dump(out, f)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R6/C13_check/schemeA_compare.out <==
A-res with symbolic kappa, ell_+, ell_- (region 1, singlet): Lt**2*(N**3/(2*N**2 - 2) - N/(N**2 - 1) + 1/(2*N**3 - 2*N)) + Lt*(-I*pi*N**3/(2*N**2 - 2) - 2*I*pi*N*kappa/(N**2 - 1) + I*pi*N/(N**2 - 1) + 2*I*pi*kappa/(N**3 - N) - I*pi/(2*N**3 - 2*N)) + pi**2*N**3*ell_p/(N**2 - 1) - pi**2*N**3/(8*N**2 - 8) - 2*pi**2*N*ell_p/(N**2 - 1) - pi**2*N*kappa/(N**2 - 1) + pi**2*N/(4*N**2 - 4) + pi**2*ell_p/(N**3 - N) + pi**2*kappa/(N**3 - N) - pi**2/(8*N**3 - 8*N)
A-res with symbolic kappa, ell_+, ell_- (region 1, adjoint): Lt**2*(-N - 1/(2*N)) + Lt*(-I*pi*N*kappa - 2*I*pi*kappa/N + I*pi/(2*N)) - pi**2*N*kappa/2 - pi**2*N/4 - pi**2*ell_p/N - pi**2*kappa/N + pi**2/(8*N)
  A-res symbolic, singlet, + : (Lt**2*(N**3/2 - N + 1/(2*N)) + pi**2*N**3*ell_p - pi**2*N**3/8 - 2*pi**2*N*ell_p - pi**2*N*kappa + pi**2*N/4 + pi**2*ell_p/N + pi**2*kappa/N - pi**2/(8*N))/(N**2 - 1)
  A-res symbolic, singlet, - : I*pi*Lt*(-N**3/2 - 2*N*kappa + N + 2*kappa/N - 1/(2*N))/(N**2 - 1)
  A-res symbolic, adjoint, + : Lt**2*(-N - 1/(2*N)) - pi**2*N*kappa/2 - pi**2*N/4 - pi**2*ell_p/N - pi**2*kappa/N + pi**2/(8*N)
  A-res symbolic, adjoint, - : I*pi*Lt*(-N*kappa - 2*kappa/N + 1/(2*N))

==== singlet, + (positive signature)
  [Lt^2]  B: 1 CF | A-KL: 1 CF | A-an: 1 CF | A-res: 1 CF
  [Lt]  B: -11/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [pi^2]  B: 13/12 CF | A-KL: -1/4 CF | A-an: -1/4 CF | A-res: -1 CA + 7/4 CF
  [i pi]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [const]  B: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  differences B - A:
  [Lt^2]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [Lt]  B-A-KL: -11/3 CA + 4 CF + 2/3 nf | B-A-an: -11/3 CA + 4 CF + 2/3 nf | B-A-res: -11/3 CA + 4 CF + 2/3 nf
  [i pi Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [pi^2]  B-A-KL: 4/3 CF | B-A-an: 4/3 CF | B-A-res: 1 CA + -2/3 CF
  [i pi]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [const]  B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

==== singlet, - (negative signature, s_r>0 sign)
  [Lt^2]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [Lt]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt]  B: -2 CA + 3 CF | A-KL: -2 CA + 3 CF | A-an: -2 CA + 3 CF | A-res: -2 CA + 3 CF
  [pi^2]  B: 0 | A-KL: 1 CA + -2 CF | A-an: 0 | A-res: 0
  [i pi]  B: 11/6 CA + -2 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [const]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  differences B - A:
  [Lt^2]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [i pi Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [pi^2]  B-A-KL: -1 CA + 2 CF | B-A-an: 0 | B-A-res: 0
  [i pi]  B-A-KL: 11/6 CA + -2 CF + -1/3 nf | B-A-an: 11/6 CA + -2 CF + -1/3 nf | B-A-res: 11/6 CA + -2 CF + -1/3 nf
  [const]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0

==== singlet, region1 (full amplitude in region s_r>0)
  [Lt^2]  B: 1 CF | A-KL: 1 CF | A-an: 1 CF | A-res: 1 CF
  [Lt]  B: -11/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt]  B: -2 CA + 3 CF | A-KL: -2 CA + 3 CF | A-an: -2 CA + 3 CF | A-res: -2 CA + 3 CF
  [pi^2]  B: 13/12 CF | A-KL: 1 CA + -9/4 CF | A-an: -1/4 CF | A-res: -1 CA + 7/4 CF
  [i pi]  B: 11/6 CA + -2 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [const]  B: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  differences B - A:
  [Lt^2]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [Lt]  B-A-KL: -11/3 CA + 4 CF + 2/3 nf | B-A-an: -11/3 CA + 4 CF + 2/3 nf | B-A-res: -11/3 CA + 4 CF + 2/3 nf
  [i pi Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [pi^2]  B-A-KL: -1 CA + 10/3 CF | B-A-an: 4/3 CF | B-A-res: 1 CA + -2/3 CF
  [i pi]  B-A-KL: 11/6 CA + -2 CF + -1/3 nf | B-A-an: 11/6 CA + -2 CF + -1/3 nf | B-A-res: 11/6 CA + -2 CF + -1/3 nf
  [const]  B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

==== adjoint, + (positive signature)
  [Lt^2]  B: -3/2 CA + 1 CF | A-KL: -3/2 CA + 1 CF | A-an: -3/2 CA + 1 CF | A-res: -3/2 CA + 1 CF
  [Lt]  B: -8/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [pi^2]  B: -1/8 CA + 13/12 CF | A-KL: -1/8 CA + -1/4 CF | A-an: 3/8 CA + -1/4 CF | A-res: -13/8 CA + 7/4 CF
  [i pi]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [const]  B: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  differences B - A:
  [Lt^2]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [Lt]  B-A-KL: -8/3 CA + 4 CF + 2/3 nf | B-A-an: -8/3 CA + 4 CF + 2/3 nf | B-A-res: -8/3 CA + 4 CF + 2/3 nf
  [i pi Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [pi^2]  B-A-KL: 4/3 CF | B-A-an: -1/2 CA + 4/3 CF | B-A-res: 3/2 CA + -2/3 CF
  [i pi]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [const]  B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

==== adjoint, - (negative signature, s_r>0 sign)
  [Lt^2]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [Lt]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt]  B: -5/2 CA + 3 CF | A-KL: -5/2 CA + 3 CF | A-an: -5/2 CA + 3 CF | A-res: -5/2 CA + 3 CF
  [pi^2]  B: 0 | A-KL: 3/2 CA + -2 CF | A-an: 0 | A-res: 0
  [i pi]  B: 4/3 CA + -2 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [const]  B: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  differences B - A:
  [Lt^2]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [i pi Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [pi^2]  B-A-KL: -3/2 CA + 2 CF | B-A-an: 0 | B-A-res: 0
  [i pi]  B-A-KL: 4/3 CA + -2 CF + -1/3 nf | B-A-an: 4/3 CA + -2 CF + -1/3 nf | B-A-res: 4/3 CA + -2 CF + -1/3 nf
  [const]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0

==== adjoint, region1 (full amplitude in region s_r>0)
  [Lt^2]  B: -3/2 CA + 1 CF | A-KL: -3/2 CA + 1 CF | A-an: -3/2 CA + 1 CF | A-res: -3/2 CA + 1 CF
  [Lt]  B: -8/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt]  B: -5/2 CA + 3 CF | A-KL: -5/2 CA + 3 CF | A-an: -5/2 CA + 3 CF | A-res: -5/2 CA + 3 CF
  [pi^2]  B: -1/8 CA + 13/12 CF | A-KL: 11/8 CA + -9/4 CF | A-an: 3/8 CA + -1/4 CF | A-res: -13/8 CA + 7/4 CF
  [i pi]  B: 4/3 CA + -2 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [const]  B: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  differences B - A:
  [Lt^2]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [Lt]  B-A-KL: -8/3 CA + 4 CF + 2/3 nf | B-A-an: -8/3 CA + 4 CF + 2/3 nf | B-A-res: -8/3 CA + 4 CF + 2/3 nf
  [i pi Lt]  B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  [pi^2]  B-A-KL: -3/2 CA + 10/3 CF | B-A-an: -1/2 CA + 4/3 CF | B-A-res: 3/2 CA + -2/3 CF
  [i pi]  B-A-KL: 4/3 CA + -2 CF + -1/3 nf | B-A-an: 4/3 CA + -2 CF + -1/3 nf | B-A-res: 4/3 CA + -2 CF + -1/3 nf
  [const]  B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf


==> anc/numbers/deposit/R6/C13_check/schemeA_compare.py <==
#!/usr/bin/env python3
"""Scheme A (transverse-momentum cutoff, double-logarithmic soft-gluon and soft-quark terms of
Kirschner-Lipatov, with the dipole phases ln(-s_ij - i0)) at one loop, in three prescriptions
for the terms beyond double-logarithmic accuracy, compared with scheme B (finite remainder of
minimal infrared subtraction, arXiv:2108.00055, from forward_B.py) at mu^2 = |t|.

All amplitudes are divided by the Born term of their t-channel color channel; one loop means the
coefficient of a = alpha_s/(4 pi).  Region 1: s_r > 0, Delta = -i pi.  Region 2: s_c > 0,
Delta = +i pi.  In both regions Lt = L - i pi/2, L = ln(s/mu^2), s the positive energy invariant.
Positive (negative) signature = half sum (half difference) of the two regions at equal Lt.

Prescriptions in scheme A
  A-KL : soft gluon as in eq. (3.12) of Kirschner-Lipatov, Nucl. Phys. B213 (1983) 122, i.e.
         2a int_{mu^2}^{|s|} dK^2/K^2 sum_{pairs} T_i.T_j ln(-s_ij/K^2), real integration limits,
         normalized to the Sudakov form factor (see notes); soft quark (planar box) from the
         partial-wave term (F^(1))^2/omega equal in both signatures = (2ab)^2 ln^2(-s_r/mu^2)/2.
  A-an : soft gluon 2a sum_{pairs} T_i.T_j ln^2(-s_ij/mu^2)/2 (analytic in s_ij), same box.
  A-res: residues at omega = 0 of e^{omega Lt} eta^tau F^tau with F from eq. (system) of the
         paper solved to order a^2 (kappa, ell_+- symbolic), eta^+ = cosh(omega Delta/2),
         eta^- = sinh(omega Delta/2).
"""
import pickle
import sympy as sp

N = sp.Symbol('N', positive=True)
nf = sp.Symbol('nf', positive=True)
Lt, D, om, kap, lp, lm, Lr = sp.symbols('Lt Delta omega kappa ell_p ell_m L')
CA, CF = sp.symbols('C_A C_F')
I, pi = sp.I, sp.pi

# color data in the channel basis (singlet, adjoint), from color_ops.py (explicit generators)
Tt = sp.Matrix([[0, 0], [0, N]])
Trc = sp.Matrix([[0, -N + 1 / N], [-1 / N, -N / 2 + 2 / N]])
b = sp.Matrix([(N**2 - 1) / (2 * N), -1 / (2 * N)])
T12x2 = (-Tt / 2 + Trc)   # T1.T2 + T3.T4 (pairs with invariant s_r)
T14x2 = (-Tt / 2 - Trc)   # T1.T4 + T2.T3 (pairs with invariant s_c)


def ratio(vec):
    """amplitude vector at order a^2 (Born 2 a b) -> per-channel ratio coefficient of a."""
    return [sp.expand(vec[i] / (2 * b[i])) for i in range(2)]


def box_vec(lr):
    return sp.Matrix([(2 * b[i])**2 * lr**2 / 2 for i in range(2)])


def scheme_KL(region):
    """region 1: s_r>0 -> ln(-s_r/K^2) = L - l - i pi, ln(-s_c/K^2) = L - l.  region 2 swapped."""
    l = sp.Symbol('l')
    if region == 1:
        ph_r, ph_c = -I * pi, 0
    else:
        ph_r, ph_c = 0, -I * pi
    integrand = T12x2 * (Lr - l + ph_r) + T14x2 * (Lr - l + ph_c)
    soft_op = integrand.applyfunc(lambda e: sp.integrate(e, (l, 0, Lr)))
    soft = 2 * soft_op * (2 * b)  # 2a * [...] acting on M0 = 2a b ; overall a^2 stripped
    lr = Lr + ph_r  # ln(-s_r/mu^2)
    tot = soft + box_vec(lr)
    return [e.subs(Lr, Lt + I * pi / 2) for e in ratio(tot)]


def scheme_an(region):
    Dv = -I * pi if region == 1 else I * pi
    lr = Lt + Dv / 2
    lc = Lt - Dv / 2
    soft = 2 * (T12x2 * lr**2 / 2 + T14x2 * lc**2 / 2) * (2 * b)
    tot = soft + box_vec(lr)
    return ratio(tot)


def scheme_res(region, kappa=kap, ellp=lp, ellm=lm):
    """Solve eq. (system) to O(a^2) as Laurent series in omega and take residues."""
    Dv = -I * pi if region == 1 else I * pi
    order = 6
    etap = sp.cosh(om * D / 2)
    etam = sp.sinh(om * D / 2)
    phip = sp.series(sp.diff(etap, om) / etap, om, 0, order).removeO()
    phim = sp.series(sp.diff(etam, om) / etam, om, 0, order).removeO()
    psip = sp.series(D * etam / etap, om, 0, order).removeO()
    psim = sp.series(D * etap / etam, om, 0, order).removeO()
    F1 = [2 * b[i] / om for i in range(2)]  # both signatures, a stripped
    C = [Tt[0, 0], Tt[1, 1]]
    F2 = {}
    for sig, phi, psi, ell in [('+', phip, psip, ellp), ('-', phim, psim, ellm)]:
        vec = []
        for i in range(2):
            rhs = 2 * C[i] * (sp.diff(F1[i], om) + phi * F1[i]) \
                + (1 - ell * D**2 * om**2) * F1[i]**2 \
                + 2 * kappa * psi * sum(Trc[i, j] * F1[j] for j in range(2))
            vec.append(sp.expand(rhs / om))
        F2[sig] = vec
    out = []
    for i in range(2):
        tot = 0
        for sig, eta in [('+', etap), ('-', etam)]:
            f = sp.expand(sp.exp(om * Lt) * eta * F2[sig][i])
            res = sp.residue(f, om, 0)
            tot += res
        out.append(sp.expand((tot / (2 * b[i])).subs(D, Dv)))
    return out


def to_casimir(f):
    """f(N) -> alpha CA + beta CF + nf part (degree-1 color factor)."""
    f = sp.expand(f)
    r = f.coeff(nf, 1)
    g = sp.expand(f - r * nf)
    p, q, c0 = g.coeff(N, 1), g.coeff(N, -1), g.coeff(N, 0)
    assert sp.expand(g - p * N - q / N - c0) == 0, g
    return (sp.nsimplify(p + q), sp.nsimplify(-2 * q), sp.nsimplify(c0), sp.nsimplify(r))


def fmt(t):
    a, bb, c0, r = t
    parts = []
    if a != 0: parts.append(f'{a} CA')
    if bb != 0: parts.append(f'{bb} CF')
    if c0 != 0: parts.append(f'{c0}')
    if r != 0: parts.append(f'{r} nf')
    return ' + '.join(parts) if parts else '0'


KEYS = [('Lt^2', (2, 0, 0)), ('Lt', (1, 0, 0)), ('i pi Lt', (1, 1, 1)), ('pi^2', (0, 2, 0)),
        ('i pi', (0, 1, 1)), ('const', (0, 0, 0))]


def coeffs(expr):
    """Coefficients of Lt^2, Lt, i pi Lt, pi^2, i pi, rational in a polynomial in Lt, pi, I."""
    e = sp.expand(expr)
    P = sp.Poly(e, Lt, pi)
    d = {}
    for name, (i, j, im) in KEYS:
        c = P.coeff_monomial(Lt**i * pi**j)
        c = sp.expand(c)
        val = sp.im(c) if im else sp.re(c)
        other = sp.re(c) if im else sp.im(c)
        d[name] = sp.simplify(val)
        if other != 0:
            d[name + ' (other part)'] = sp.simplify(other)
    # check completeness
    rebuilt = sum((d[n] * (I if im else 1)) * Lt**i * pi**j for n, (i, j, im) in KEYS)
    extra = [k for k in d if 'other' in k]
    assert not extra or True
    return d


def project(R1, R2):
    return sp.expand((R1 + R2) / 2), sp.expand((R1 - R2) / 2)


def main():
    B = pickle.load(open('PROJECT/ma_a/referee_calc/C13_check/schemeB.pkl', 'rb'))
    NcB, nfB = sp.Symbol('Nc', positive=True), sp.Symbol('nf', positive=True)
    schemes = {}
    schemes['B'] = {ch: (B[ch]['R1'].subs({NcB: N, nfB: nf}), B[ch]['R2'].subs({NcB: N, nfB: nf}))
                    for ch in ['singlet', 'adjoint']}
    for name, fn in [('A-KL', scheme_KL), ('A-an', scheme_an)]:
        r1, r2 = fn(1), fn(2)
        schemes[name] = {'singlet': (r1[0], r2[0]), 'adjoint': (r1[1], r2[1])}
    r1, r2 = scheme_res(1, kappa=1, ellp=0, ellm=0), scheme_res(2, kappa=1, ellp=0, ellm=0)
    schemes['A-res'] = {'singlet': (r1[0], r2[0]), 'adjoint': (r1[1], r2[1])}
    # also the residues with symbolic kappa and ell_+ for the record
    r1s = scheme_res(1)
    r2s = scheme_res(2)
    print('A-res with symbolic kappa, ell_+, ell_- (region 1, singlet):', sp.collect(sp.expand(r1s[0]), [Lt]))
    print('A-res with symbolic kappa, ell_+, ell_- (region 1, adjoint):', sp.collect(sp.expand(r1s[1]), [Lt]))
    for ch in ['singlet', 'adjoint']:
        p, m = project(r1s[0 if ch == 'singlet' else 1], r2s[0 if ch == 'singlet' else 1])
        print(f'  A-res symbolic, {ch}, + :', sp.collect(sp.factor_terms(p), [Lt]))
        print(f'  A-res symbolic, {ch}, - :', sp.collect(sp.factor_terms(m), [Lt]))
    table = {}
    for name, d in schemes.items():
        table[name] = {}
        for ch in ['singlet', 'adjoint']:
            R1, R2 = d[ch]
            P, M = project(R1, R2)
            table[name][ch] = {'region1': coeffs(R1), 'region2': coeffs(R2), '+': coeffs(P), '-': coeffs(M)}
    # print
    for ch in ['singlet', 'adjoint']:
        for part in ['+', '-', 'region1']:
            print(f'\n==== {ch}, {part} ({"positive signature" if part=="+" else "negative signature, s_r>0 sign" if part=="-" else "full amplitude in region s_r>0"})')
            allk = []
            for name in table:
                for k in table[name][ch][part]:
                    if k not in allk:
                        allk.append(k)
            for k in allk:
                row = []
                for name in ['B', 'A-KL', 'A-an', 'A-res']:
                    v = table[name][ch][part].get(k, 0)
                    row.append(f'{name}: {fmt(to_casimir(v))}')
                print(f'  [{k}]  ' + ' | '.join(row))
            print('  differences B - A:')
            for k in allk:
                row = []
                for name in ['A-KL', 'A-an', 'A-res']:
                    v = sp.expand(table['B'][ch][part].get(k, 0) - table[name][ch][part].get(k, 0))
                    row.append(f'B-{name}: {fmt(to_casimir(v))}')
                print(f'  [{k}]  ' + ' | '.join(row))
    pickle.dump(table, open('PROJECT/ma_a/referee_calc/C13_check/compare_table.pkl', 'wb'))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R6/C13_check/summary_tables.out <==

################ basis Lt (paper)

== singlet, positive signature
  [Lt^2] B: 1 CF | B-Cat: 1 CF | A-KL: 1 CF | A-an: 1 CF | A-res: 1 CF
  [Lt] B: -11/3 CA + 4 CF + 2/3 nf | B-Cat: -11/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [pi^2] B: 13/12 CF | B-Cat: 3/4 CF | A-KL: -1/4 CF | A-an: -1/4 CF | A-res: -1 CA + 7/4 CF
  [i pi] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [Lt^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [Lt] B-A-KL: -11/3 CA + 4 CF + 2/3 nf | B-A-an: -11/3 CA + 4 CF + 2/3 nf | B-A-res: -11/3 CA + 4 CF + 2/3 nf
  diff [i pi Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: 4/3 CF | B-A-an: 4/3 CF | B-A-res: 1 CA + -2/3 CF
  diff [i pi] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

== singlet, negative signature (sign of region s_r>0)
  [Lt^2] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [Lt] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt] B: -2 CA + 3 CF | B-Cat: -1 CF | A-KL: -2 CA + 3 CF | A-an: -2 CA + 3 CF | A-res: -2 CA + 3 CF
  [pi^2] B: 0 | B-Cat: 0 | A-KL: 1 CA + -2 CF | A-an: 0 | A-res: 0
  [i pi] B: 11/6 CA + -2 CF + -1/3 nf | B-Cat: -7/6 CA + 4 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  diff [Lt^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [i pi Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -1 CA + 2 CF | B-A-an: 0 | B-A-res: 0
  diff [i pi] B-A-KL: 11/6 CA + -2 CF + -1/3 nf | B-A-an: 11/6 CA + -2 CF + -1/3 nf | B-A-res: 11/6 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0

== singlet, full amplitude, region s_r>0 (u ub -> d db)
  [Lt^2] B: 1 CF | B-Cat: 1 CF | A-KL: 1 CF | A-an: 1 CF | A-res: 1 CF
  [Lt] B: -11/3 CA + 4 CF + 2/3 nf | B-Cat: -11/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt] B: -2 CA + 3 CF | B-Cat: -1 CF | A-KL: -2 CA + 3 CF | A-an: -2 CA + 3 CF | A-res: -2 CA + 3 CF
  [pi^2] B: 13/12 CF | B-Cat: 3/4 CF | A-KL: 1 CA + -9/4 CF | A-an: -1/4 CF | A-res: -1 CA + 7/4 CF
  [i pi] B: 11/6 CA + -2 CF + -1/3 nf | B-Cat: -7/6 CA + 4 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [Lt^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [Lt] B-A-KL: -11/3 CA + 4 CF + 2/3 nf | B-A-an: -11/3 CA + 4 CF + 2/3 nf | B-A-res: -11/3 CA + 4 CF + 2/3 nf
  diff [i pi Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -1 CA + 10/3 CF | B-A-an: 4/3 CF | B-A-res: 1 CA + -2/3 CF
  diff [i pi] B-A-KL: 11/6 CA + -2 CF + -1/3 nf | B-A-an: 11/6 CA + -2 CF + -1/3 nf | B-A-res: 11/6 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

== adjoint, positive signature
  [Lt^2] B: -3/2 CA + 1 CF | B-Cat: -1/2 CA + 1 CF | A-KL: -3/2 CA + 1 CF | A-an: -3/2 CA + 1 CF | A-res: -3/2 CA + 1 CF
  [Lt] B: -8/3 CA + 4 CF + 2/3 nf | B-Cat: -17/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [pi^2] B: -1/8 CA + 13/12 CF | B-Cat: -3/8 CA + 3/4 CF | A-KL: -1/8 CA + -1/4 CF | A-an: 3/8 CA + -1/4 CF | A-res: -13/8 CA + 7/4 CF
  [i pi] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [Lt^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [Lt] B-A-KL: -8/3 CA + 4 CF + 2/3 nf | B-A-an: -8/3 CA + 4 CF + 2/3 nf | B-A-res: -8/3 CA + 4 CF + 2/3 nf
  diff [i pi Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: 4/3 CF | B-A-an: -1/2 CA + 4/3 CF | B-A-res: 3/2 CA + -2/3 CF
  diff [i pi] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

== adjoint, negative signature (sign of region s_r>0)
  [Lt^2] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [Lt] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt] B: -5/2 CA + 3 CF | B-Cat: 1/2 CA + -1 CF | A-KL: -5/2 CA + 3 CF | A-an: -5/2 CA + 3 CF | A-res: -5/2 CA + 3 CF
  [pi^2] B: 0 | B-Cat: 0 | A-KL: 3/2 CA + -2 CF | A-an: 0 | A-res: 0
  [i pi] B: 4/3 CA + -2 CF + -1/3 nf | B-Cat: -19/6 CA + 4 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  diff [Lt^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [i pi Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -3/2 CA + 2 CF | B-A-an: 0 | B-A-res: 0
  diff [i pi] B-A-KL: 4/3 CA + -2 CF + -1/3 nf | B-A-an: 4/3 CA + -2 CF + -1/3 nf | B-A-res: 4/3 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0

== adjoint, full amplitude, region s_r>0 (u ub -> d db)
  [Lt^2] B: -3/2 CA + 1 CF | B-Cat: -1/2 CA + 1 CF | A-KL: -3/2 CA + 1 CF | A-an: -3/2 CA + 1 CF | A-res: -3/2 CA + 1 CF
  [Lt] B: -8/3 CA + 4 CF + 2/3 nf | B-Cat: -17/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi Lt] B: -5/2 CA + 3 CF | B-Cat: 1/2 CA + -1 CF | A-KL: -5/2 CA + 3 CF | A-an: -5/2 CA + 3 CF | A-res: -5/2 CA + 3 CF
  [pi^2] B: -1/8 CA + 13/12 CF | B-Cat: -3/8 CA + 3/4 CF | A-KL: 11/8 CA + -9/4 CF | A-an: 3/8 CA + -1/4 CF | A-res: -13/8 CA + 7/4 CF
  [i pi] B: 4/3 CA + -2 CF + -1/3 nf | B-Cat: -19/6 CA + 4 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [Lt^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [Lt] B-A-KL: -8/3 CA + 4 CF + 2/3 nf | B-A-an: -8/3 CA + 4 CF + 2/3 nf | B-A-res: -8/3 CA + 4 CF + 2/3 nf
  diff [i pi Lt] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -3/2 CA + 10/3 CF | B-A-an: -1/2 CA + 4/3 CF | B-A-res: 3/2 CA + -2/3 CF
  diff [i pi] B-A-KL: 4/3 CA + -2 CF + -1/3 nf | B-A-an: 4/3 CA + -2 CF + -1/3 nf | B-A-res: 4/3 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

################ basis L = ln(s/|t|) real

== singlet, positive signature
  [L^2] B: 1 CF | B-Cat: 1 CF | A-KL: 1 CF | A-an: 1 CF | A-res: 1 CF
  [L] B: -11/3 CA + 4 CF + 2/3 nf | B-Cat: -11/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi L] B: -1 CF | B-Cat: -1 CF | A-KL: -1 CF | A-an: -1 CF | A-res: -1 CF
  [pi^2] B: 5/6 CF | B-Cat: 1/2 CF | A-KL: -1/2 CF | A-an: -1/2 CF | A-res: -1 CA + 3/2 CF
  [i pi] B: 11/6 CA + -2 CF + -1/3 nf | B-Cat: 11/6 CA + -2 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [L^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [L] B-A-KL: -11/3 CA + 4 CF + 2/3 nf | B-A-an: -11/3 CA + 4 CF + 2/3 nf | B-A-res: -11/3 CA + 4 CF + 2/3 nf
  diff [i pi L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: 4/3 CF | B-A-an: 4/3 CF | B-A-res: 1 CA + -2/3 CF
  diff [i pi] B-A-KL: 11/6 CA + -2 CF + -1/3 nf | B-A-an: 11/6 CA + -2 CF + -1/3 nf | B-A-res: 11/6 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

== singlet, negative signature (sign of region s_r>0)
  [L^2] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [L] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi L] B: -2 CA + 3 CF | B-Cat: -1 CF | A-KL: -2 CA + 3 CF | A-an: -2 CA + 3 CF | A-res: -2 CA + 3 CF
  [pi^2] B: -1 CA + 3/2 CF | B-Cat: -1/2 CF | A-KL: -1/2 CF | A-an: -1 CA + 3/2 CF | A-res: -1 CA + 3/2 CF
  [i pi] B: 11/6 CA + -2 CF + -1/3 nf | B-Cat: -7/6 CA + 4 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  diff [L^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [i pi L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -1 CA + 2 CF | B-A-an: 0 | B-A-res: 0
  diff [i pi] B-A-KL: 11/6 CA + -2 CF + -1/3 nf | B-A-an: 11/6 CA + -2 CF + -1/3 nf | B-A-res: 11/6 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0

== singlet, full amplitude, region s_r>0 (u ub -> d db)
  [L^2] B: 1 CF | B-Cat: 1 CF | A-KL: 1 CF | A-an: 1 CF | A-res: 1 CF
  [L] B: -11/3 CA + 4 CF + 2/3 nf | B-Cat: -11/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi L] B: -2 CA + 2 CF | B-Cat: -2 CF | A-KL: -2 CA + 2 CF | A-an: -2 CA + 2 CF | A-res: -2 CA + 2 CF
  [pi^2] B: -1 CA + 7/3 CF | B-Cat: 0 | A-KL: -1 CF | A-an: -1 CA + 1 CF | A-res: -2 CA + 3 CF
  [i pi] B: 11/3 CA + -4 CF + -2/3 nf | B-Cat: 2/3 CA + 2 CF + -2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [L^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [L] B-A-KL: -11/3 CA + 4 CF + 2/3 nf | B-A-an: -11/3 CA + 4 CF + 2/3 nf | B-A-res: -11/3 CA + 4 CF + 2/3 nf
  diff [i pi L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -1 CA + 10/3 CF | B-A-an: 4/3 CF | B-A-res: 1 CA + -2/3 CF
  diff [i pi] B-A-KL: 11/3 CA + -4 CF + -2/3 nf | B-A-an: 11/3 CA + -4 CF + -2/3 nf | B-A-res: 11/3 CA + -4 CF + -2/3 nf
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

== adjoint, positive signature
  [L^2] B: -3/2 CA + 1 CF | B-Cat: -1/2 CA + 1 CF | A-KL: -3/2 CA + 1 CF | A-an: -3/2 CA + 1 CF | A-res: -3/2 CA + 1 CF
  [L] B: -8/3 CA + 4 CF + 2/3 nf | B-Cat: -17/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi L] B: 3/2 CA + -1 CF | B-Cat: 1/2 CA + -1 CF | A-KL: 3/2 CA + -1 CF | A-an: 3/2 CA + -1 CF | A-res: 3/2 CA + -1 CF
  [pi^2] B: 1/4 CA + 5/6 CF | B-Cat: -1/4 CA + 1/2 CF | A-KL: 1/4 CA + -1/2 CF | A-an: 3/4 CA + -1/2 CF | A-res: -5/4 CA + 3/2 CF
  [i pi] B: 4/3 CA + -2 CF + -1/3 nf | B-Cat: 17/6 CA + -2 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [L^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [L] B-A-KL: -8/3 CA + 4 CF + 2/3 nf | B-A-an: -8/3 CA + 4 CF + 2/3 nf | B-A-res: -8/3 CA + 4 CF + 2/3 nf
  diff [i pi L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: 4/3 CF | B-A-an: -1/2 CA + 4/3 CF | B-A-res: 3/2 CA + -2/3 CF
  diff [i pi] B-A-KL: 4/3 CA + -2 CF + -1/3 nf | B-A-an: 4/3 CA + -2 CF + -1/3 nf | B-A-res: 4/3 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

== adjoint, negative signature (sign of region s_r>0)
  [L^2] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [L] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi L] B: -5/2 CA + 3 CF | B-Cat: 1/2 CA + -1 CF | A-KL: -5/2 CA + 3 CF | A-an: -5/2 CA + 3 CF | A-res: -5/2 CA + 3 CF
  [pi^2] B: -5/4 CA + 3/2 CF | B-Cat: 1/4 CA + -1/2 CF | A-KL: 1/4 CA + -1/2 CF | A-an: -5/4 CA + 3/2 CF | A-res: -5/4 CA + 3/2 CF
  [i pi] B: 4/3 CA + -2 CF + -1/3 nf | B-Cat: -19/6 CA + 4 CF + -1/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 0 | B-Cat: 0 | A-KL: 0 | A-an: 0 | A-res: 0
  diff [L^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [i pi L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -3/2 CA + 2 CF | B-A-an: 0 | B-A-res: 0
  diff [i pi] B-A-KL: 4/3 CA + -2 CF + -1/3 nf | B-A-an: 4/3 CA + -2 CF + -1/3 nf | B-A-res: 4/3 CA + -2 CF + -1/3 nf
  diff [rational] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0

== adjoint, full amplitude, region s_r>0 (u ub -> d db)
  [L^2] B: -3/2 CA + 1 CF | B-Cat: -1/2 CA + 1 CF | A-KL: -3/2 CA + 1 CF | A-an: -3/2 CA + 1 CF | A-res: -3/2 CA + 1 CF
  [L] B: -8/3 CA + 4 CF + 2/3 nf | B-Cat: -17/3 CA + 4 CF + 2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [i pi L] B: -1 CA + 2 CF | B-Cat: 1 CA + -2 CF | A-KL: -1 CA + 2 CF | A-an: -1 CA + 2 CF | A-res: -1 CA + 2 CF
  [pi^2] B: -1 CA + 7/3 CF | B-Cat: 0 | A-KL: 1/2 CA + -1 CF | A-an: -1/2 CA + 1 CF | A-res: -5/2 CA + 3 CF
  [i pi] B: 8/3 CA + -4 CF + -2/3 nf | B-Cat: -1/3 CA + 2 CF + -2/3 nf | A-KL: 0 | A-an: 0 | A-res: 0
  [rational] B: 85/9 CA + -16 CF + -10/9 nf | B-Cat: 85/9 CA + -16 CF + -10/9 nf | A-KL: 0 | A-an: 0 | A-res: 0
  diff [L^2] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [L] B-A-KL: -8/3 CA + 4 CF + 2/3 nf | B-A-an: -8/3 CA + 4 CF + 2/3 nf | B-A-res: -8/3 CA + 4 CF + 2/3 nf
  diff [i pi L] B-A-KL: 0 | B-A-an: 0 | B-A-res: 0
  diff [pi^2] B-A-KL: -3/2 CA + 10/3 CF | B-A-an: -1/2 CA + 4/3 CF | B-A-res: 3/2 CA + -2/3 CF
  diff [i pi] B-A-KL: 8/3 CA + -4 CF + -2/3 nf | B-A-an: 8/3 CA + -4 CF + -2/3 nf | B-A-res: 8/3 CA + -4 CF + -2/3 nf
  diff [rational] B-A-KL: 85/9 CA + -16 CF + -10/9 nf | B-A-an: 85/9 CA + -16 CF + -10/9 nf | B-A-res: 85/9 CA + -16 CF + -10/9 nf

== SU(3), nf = 5: singlet positive signature, paper basis, pi^2 written as 6 zeta2
  B: Lt^2 4/3, Lt -7/3, zeta2 26/3, rational 13/9
  B-Cat: Lt^2 4/3, Lt -7/3, zeta2 6, rational 13/9
  A-KL: Lt^2 4/3, Lt 0, zeta2 -2, rational 0
  A-an: Lt^2 4/3, Lt 0, zeta2 -2, rational 0
  A-res: Lt^2 4/3, Lt 0, zeta2 -4, rational 0


==> anc/numbers/deposit/R6/C13_check/summary_tables.py <==
#!/usr/bin/env python3
"""Final tables: one-loop forward u ub -> d db amplitude / Born, coefficient of a = alpha_s/(4 pi),
mu^2 = |t|, t-channel singlet and adjoint, both signatures, in
  (i) the paper's basis Lt = L - i pi/2 (positive signature real, negative = Delta x real), and
  (ii) the real basis L = ln(s/|t|), s the positive energy invariant.
Schemes: B (minimal subtraction finite remainder, 2108.00055, checked against hep-ph/0010212),
B-Cat (Catani-subtracted finite remainder with e^{eps gamma}/Gamma(1-eps), as in hep-ph/0010212),
A-KL, A-an, A-res (cutoff scheme, see schemeA_compare.py)."""
import pickle
import sympy as sp
from schemeA_compare import (N, nf, Lt, I, pi, Tt, Trc, b, scheme_KL, scheme_an, scheme_res,
                             to_casimir, fmt, project)

Lr = sp.Symbol('Lreal')
B = pickle.load(open('PROJECT/ma_a/referee_calc/C13_check/schemeB.pkl', 'rb'))
NcB = sp.Symbol('Nc', positive=True)
nfB = sp.Symbol('nf', positive=True)


def catani_shift(region):
    """2 [I1]_{eps^0} acting on the Born, divided by Born, mu^2 = |t| (a units)."""
    Dv = -I * pi if region == 1 else I * pi
    lr = Lt + Dv / 2   # ln(-s_r/mu^2)
    lc = Lt - Dv / 2   # ln(-s_c/mu^2)
    z2 = pi**2 / 6
    S = -Tt / 2 + Trc
    U = -Tt / 2 - Trc
    T = Tt - 2 * (N**2 - 1) / (2 * N) * sp.eye(2)
    # l_ij = ln(mu^2/(-s_ij)) = -ln(-s_ij/mu^2)
    op = S * ((-lr)**2 / 2 + sp.Rational(3, 2) * (-lr) - z2 / 2) + U * ((-lc)**2 / 2 + sp.Rational(3, 2) * (-lc) - z2 / 2) + T * (-z2 / 2)
    v = 2 * op * b
    return [sp.expand(v[i] / b[i]) for i in range(2)]


schemes = {}
schemes['B'] = {ch: (B[ch]['R1'].subs({NcB: N, nfB: nf}), B[ch]['R2'].subs({NcB: N, nfB: nf})) for ch in ['singlet', 'adjoint']}
c1, c2 = catani_shift(1), catani_shift(2)
schemes['B-Cat'] = {ch: (sp.expand(schemes['B'][ch][0] - (c1[k])), sp.expand(schemes['B'][ch][1] - (c2[k])))
                    for k, ch in enumerate(['singlet', 'adjoint'])}
for name, fn in [('A-KL', scheme_KL), ('A-an', scheme_an)]:
    r1, r2 = fn(1), fn(2)
    schemes[name] = {'singlet': (r1[0], r2[0]), 'adjoint': (r1[1], r2[1])}
r1, r2 = scheme_res(1, kappa=1, ellp=0, ellm=0), scheme_res(2, kappa=1, ellp=0, ellm=0)
schemes['A-res'] = {'singlet': (r1[0], r2[0]), 'adjoint': (r1[1], r2[1])}

BASIS_T = [('Lt^2', 2, 0, 0), ('Lt', 1, 0, 0), ('i pi Lt', 1, 1, 1), ('pi^2', 0, 2, 0), ('i pi', 0, 1, 1), ('rational', 0, 0, 0)]


def coef(expr, var, i, j, im):
    P = sp.Poly(sp.expand(expr), var, pi)
    c = sp.expand(P.coeff_monomial(var**i * pi**j))
    val = sp.im(c) if im else sp.re(c)
    oth = sp.re(c) if im else sp.im(c)
    assert sp.simplify(oth) == 0, (expr, i, j)
    return sp.simplify(val)


def check_complete(expr, var):
    rebuilt = sum(coef(expr, var, i, j, im) * (I if im else 1) * var**i * pi**j for _, i, j, im in BASIS_T)
    assert sp.simplify(sp.expand(rebuilt - expr)) == 0


def su3(f):
    return sp.nsimplify(sp.expand(f).subs({N: 3}))


out = {}
for basis, var in [('Lt (paper)', Lt), ('L = ln(s/|t|) real', Lr)]:
    print(f'\n################ basis {basis}')
    for ch in ['singlet', 'adjoint']:
        for part in ['+', '-', 'region1']:
            label = {'+': 'positive signature', '-': 'negative signature (sign of region s_r>0)', 'region1': 'full amplitude, region s_r>0 (u ub -> d db)'}[part]
            print(f'\n== {ch}, {label}')
            rows = {}
            for name, d in schemes.items():
                R1, R2 = d[ch]
                P, M = project(R1, R2)
                e = {'+': P, '-': M, 'region1': R1}[part]
                if var == Lr:
                    e = sp.expand(e.subs(Lt, Lr - I * pi / 2))
                check_complete(e, var)
                rows[name] = {k: coef(e, var, i, j, im) for k, i, j, im in BASIS_T}
            for k, *_ in BASIS_T:
                k2 = k.replace('Lt', 'L') if var == Lr else k
                cells = ' | '.join(f'{n}: {fmt(to_casimir(rows[n][k]))}' for n in rows)
                print(f'  [{k2}] {cells}')
            for k, *_ in BASIS_T:
                k2 = k.replace('Lt', 'L') if var == Lr else k
                cells = ' | '.join(f'B-{n}: {fmt(to_casimir(sp.expand(rows["B"][k] - rows[n][k])))}' for n in ['A-KL', 'A-an', 'A-res'])
                print(f'  diff [{k2}] {cells}')
            out[(basis, ch, part)] = rows
pickle.dump(out, open('PROJECT/ma_a/referee_calc/C13_check/summary_tables.pkl', 'wb'))

# SU(3) singlet positive signature, zeta2 units, for the record
print('\n== SU(3), nf = 5: singlet positive signature, paper basis, pi^2 written as 6 zeta2')
for n in schemes:
    r = out[('Lt (paper)', 'singlet', '+')][n]
    print(f'  {n}: Lt^2 {su3(r["Lt^2"])}, Lt {su3(r["Lt"].subs(nf, 5))}, zeta2 {su3(6 * r["pi^2"])}, rational {su3(r["rational"].subs(nf, 5))}')


==> anc/numbers/deposit/R6/C14/amp_prediction_c14.py <==
#!/usr/bin/env python3
"""amp_prediction_c14.py: copy of ma_a/paper/numbers/deposit/AMP/prediction/amp_prediction.py (sha256 d4ba9452...), Parts 0-10
unchanged, Part 11 added for R6 item C14 (hard-gluon term with the colour matrices of c14_color_explicit.py). Run in
C14/amp_run so that its table and json do not overwrite the deposit.

Original docstring:
Strand PREDICTION of the amplitude test (ma_a/amp_test/prediction), engine 1: SymPy.

Amplitude-level prediction of the evolution equations of the paper (draft v2, eq. (system), l. 480-485)
for the forward flavor-exchange quark-antiquark amplitude, both signatures, orders a^2 and a^3, in
general colour (singlet channel) and in SU(N_c), SO(N) vector and Sp(N) defining (all channels), with
a parametrized set of the unknown constants, followed by the search for combinations that do not
depend on them.  Written from scratch on 30 Sep 2026; it imports nothing from the project.

INPUTS (taken as given, with their locators in ma_a/paper/draft/paper.tex):
  I1  eq. (system) l. 480-485: omega F = 2a b_R + 2a C_R [F' + phi F] + (1 + ell pi^2 omega^2) F^2
      + 2a kappa psi sum_R' [T_rc]_RR' F_R'^(-sign)
  I2  phi^pm = eta^pm'/eta^pm, psi^pm = Delta eta^mp/eta^pm, eta^+ = cosh(omega Delta/2),
      eta^- = sinh(omega Delta/2), Delta = -i pi in the region s_r > 0 (App. B, l. 1751-1777)
  I3  A_R^tau = int d omega/(2 pi i) e^{omega L} xi^tau F_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau
      at each order in a, Lt = L - i pi/2 (App. B, l. 1755-1766)
  I4  colour: b_R = C_F - C_R/2, [T_rc]_{1A} = -2C_F, M_1 = X_A = -(C_A-2C_F)(3C_A-4C_F)/4 (App. A,
      l. 1629-1662); SU(N): T_rc of eq. (TrcSUN); SO(N) vector and Sp(N) defining: Table tab:color-SOSp
      (numbers.tex \\nmTrcSON, \\nmTrcSpN, \\nmSONborn, ...)
  I5  one-loop amplitude from the dipole operator and the planar box (App. B, eq. (sign-M1), (sign-A2))
DEFORMATIONS (the unknown constants; all zero in eq. (system)):
  r[R,tau]    constant source of order a^2 in the equation of channel R, signature tau (one-loop correction
              to the Born term; it is iterated by the equations like the Born term)
  eps1, eps2  regular terms of the Born partial wave, Born term a b_R (2 + eps1 omega + eps2 omega^2)
  kP[R,tau]   correction of relative order a to the quark-pair term, (1 + a kP + ell pi^2 omega^2) F^2
  sig[R,tau]  NNLL identity term a sig omega F in the equation (another NNLL source)
  g[R,tau]    NLL term a g F (collinear anomalous dimension, running coupling, the fitted NLL term)
  Kc          two-loop correction of the soft-gluon terms, 2a(1 + a Kc)[...]
  psi0, psi1  psi^+ -> psi0 + psi1 omega + psi3 omega^3 (eq. (system): psi0 = 0, psi1 = Delta^2/2)
  ell_p, ell_m  the NNLL weights of the quark-pair term (eq. (system) keeps them as unknowns)
  alpha, beta, gamma, u, z2  multiplicative one-loop and two-loop matching operator acting on the
              amplitude, Z = 1 + a z1 + a^2 (z1^2/2 + z2 C_F^2), z1 = alpha C_F + beta T_t^2 + gamma T_rc Delta
              + u(-T_t^2 Lt + T_rc Delta)
  lam         shift of the logarithm, Lt -> Lt + lam (rescaling of the cutoff)
OUTPUTS: everything printed and saved to results_sympy.json.
"""
import json
import sys
import time

import sympy as sp

T0 = time.time()
FAILS = []
OUT = {}


def say(*x):
    print(*x, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


w, a, D, Lt, L = sp.symbols('omega a Delta Lt L')
kap = sp.Symbol('kappa')
z2s = sp.Symbol('zeta2')
psi0, psi1, psi3 = sp.symbols('psi0 psi1 psi3')
ellp, ellm = sp.symbols('ell_p ell_m')
eps1, eps2, Kc = sp.symbols('eps1 eps2 Kc')
alpha, beta, gamma, u, z2m, lam = sp.symbols('alpha beta gamma u z2m lam')
CF, CA, M1s, Nc, nf, bAs = sp.symbols('C_F C_A M_1 N_c n_f b_A')
ipi = sp.I*sp.pi
KMAX = 3          # keep powers omega^k with k <= KMAX in every partial wave
MSHIFT = 10       # poles up to omega^-7 are handled


def _terms(e):
    e = sp.expand(e)
    return e.args if e.is_Add else ((e,) if e != 0 else ())


def trunc(e, kmax=KMAX):
    return sp.Add(*[tm for tm in _terms(e) if tm.as_coeff_exponent(w)[1] <= kmax])


def coeffw(e, k):
    out = []
    for tm in _terms(e):
        c, p = tm.as_coeff_exponent(w)
        if p == k:
            out.append(c)
    return sp.expand(sp.Add(*out))


# ======================================================================================
# Part 0. Signature factors, the transform, phases
# ======================================================================================
say("Part 0. Signature factors and the partial-wave transform")
etap, etam = sp.cosh(w*D/2), sp.sinh(w*D/2)
# region s_r > 0: l_r = ln(-s_r - i0) = L - i pi, l_c = ln(-s_c - i0) = L, Lt = L - i pi/2, Delta = -i pi
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = (sp.exp(w*(L - ipi/2))*eta).subs(D, -ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 1.3}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10), sp.Rational(11, 10))]
    check(f"s_r>0: e^(wL) xi^{'+' if sg > 0 else '-'} = e^(w Lt) eta^{'+' if sg > 0 else '-'} with Lt = L - i pi/2, Delta = -i pi",
          all(abs(x) < 1e-25 for x in num))
# region s_c > 0: L = ln(s_c/mu^2), l_r = L, l_c = L - i pi, Delta = +i pi: e^(wL) xi^+ same, xi^- opposite sign
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = sg*(sp.exp(w*(L - ipi/2))*eta).subs(D, ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 0.7}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10))]
    check(f"s_c>0: e^(wL) xi^{'+' if sg > 0 else '-'} = {'+' if sg > 0 else '-'}e^(w Lt) eta with Delta = +i pi", all(abs(x) < 1e-25 for x in num))

NS = 8
phi_ser = {1: sp.expand(sp.series(sp.diff(etap, w)/etap, w, 0, NS).removeO()),
           -1: sp.expand(sp.series(sp.diff(etam, w)/etam, w, 0, NS).removeO())}
psim_ser = sp.expand(sp.series(D*etap/etam, w, 0, NS).removeO())
psip_true = sp.expand(sp.series(D*etam/etap, w, 0, NS).removeO())
say(f"   phi^+ = {phi_ser[1]}")
say(f"   phi^- = {phi_ser[-1]}")
say(f"   psi^+ = {psip_true}")
say(f"   psi^- = {psim_ser}")
check("psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...", sp.expand(psip_true - (D**2*w/2 - D**4*w**3/24 + D**6*w**5/240 - 17*D**8*w**7/40320)) == 0)
check("at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))",
      sp.expand(psip_true.coeff(w, 1).subs(D, -ipi) + sp.pi**2/2) == 0)
PSIPLUS = psi0 + psi1*w + psi3*w**3 + psip_true.coeff(w, 5)*w**5 + psip_true.coeff(w, 7)*w**7
PSI_REF = {psi0: 0, psi1: D**2/2, psi3: -D**4/24}
E = {1: sp.expand(sp.series(sp.exp(w*Lt)*etap, w, 0, 9).removeO()),
     -1: sp.expand(sp.series(sp.exp(w*Lt)*etam, w, 0, 9).removeO())}
for k in range(0, 7):
    say(f"   dictionary: omega^-{k+1} -> + : {sp.factor(E[1].coeff(w, k))} ;  - : {sp.factor(E[-1].coeff(w, k))}")


def residue(F, tau):
    return sp.expand(coeffw(sp.expand(E[tau]*F), -1))


# ======================================================================================
# Part 1. Colour models
# ======================================================================================
def model_general():
    """General colour, singlet channel exact.  Channel 0 = singlet, 1 = adjoint.  Only the singlet row
    of T_rc ([T]_{1A} = -2C_F) and the adjoint row sum M_1 = sum_R' [T]_{AR'} b_R' enter the singlet
    through order a^3 and the adjoint through order a^2; the adjoint row is represented by (0, M_1/b_A),
    which has the right row sum.  Adjoint results at order a^3 of this model are not general colour."""
    return dict(name='general', C=[0, CA], b=[CF, bAs], T=[[0, -2*CF], [0, M1s/bAs]], CF=CF, iA=1, general=True)


def model_SU():
    N = Nc
    cf = (N**2 - 1)/(2*N)
    return dict(name='SU(N)', C=[0, N], b=[cf, -1/(2*N)], T=[[0, -(N**2 - 1)/N], [-1/N, 2/N - N/2]], CF=cf, iA=1, general=False)


def model_SO():
    N = Nc
    return dict(name='SO(N) vector', C=[0, (N - 2)/2, N/2], b=[(N - 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, -(N - 1)/2, 0], [-1/N, 0, -(N**2 - 4)/(4*N)], [0, -(N - 2)/4, 0]], CF=(N - 1)/4, iA=1, general=False)


def model_Sp():
    N = Nc
    return dict(name='Sp(N) defining', C=[0, N/2, (N + 2)/2], b=[(N + 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, 0, -(N + 1)/2], [0, 0, -(N + 2)/4], [-1/N, -(N**2 - 4)/(4*N), 0]], CF=(N + 1)/4, iA=2, general=False)


M1_GEN = -(CA - 2*CF)*(3*CA - 4*CF)/4
GENSUB = {M1s: M1_GEN, bAs: CF - CA/2}

say("\nPart 1. Colour models: row sums and the general-colour quantities")
for mdl in (model_SU(), model_SO(), model_Sp()):
    n = len(mdl['C'])
    X = [sp.factor(sum(mdl['T'][r][c]*mdl['b'][c] for c in range(n))) for r in range(n)]
    cf, iA = mdl['CF'], mdl['iA']
    ca = mdl['C'][iA]
    check(f"{mdl['name']}: b_R = C_F - C_R/2", all(sp.simplify(mdl['b'][r] - (cf - mdl['C'][r]/2)) == 0 for r in range(n)))
    check(f"{mdl['name']}: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)", sp.simplify(mdl['T'][0][iA] + 2*cf) == 0 and sp.simplify(X[0] - cf*(ca - 2*cf)) == 0)
    check(f"{mdl['name']}: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4", sp.simplify(X[iA] - M1_GEN.subs({CF: cf, CA: ca})) == 0)
    check(f"{mdl['name']}: row sums sum_R' [T]_RR' = C_R/2 - 2C_F", all(sp.simplify(sum(mdl['T'][r]) - (mdl['C'][r]/2 - 2*cf)) == 0 for r in range(n)))


# ======================================================================================
# Part 2. Solver of eq. (system) with the deformations, order by order in a
# ======================================================================================
def params(mdl):
    n = len(mdl['C'])
    P = {}
    for R in range(n):
        for t, tn in ((1, 'p'), (-1, 'm')):
            for nm in ('r', 'kP', 'sig', 'g'):
                P[(nm, R, t)] = sp.Symbol(f'{nm}_{R}{tn}')
    return P


def solve(mdl, P, nmax=3, kappa=kap, psiplus=PSIPLUS, ell=(ellp, ellm)):
    n = len(mdl['C'])
    C, b, T = mdl['C'], mdl['b'], mdl['T']
    psi = {1: psiplus, -1: psim_ser}
    ellmap = {1: ell[0], -1: ell[1]}
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                def Fo(RR, tt, m):
                    return F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += a*b[R]*(2 + eps1*w + eps2*w**2)
                if order == 2:
                    rhs += a**2*P[('r', R, t)]
                # soft-gluon terms: 2a(1 + a Kc)[C_R (F' + phi F) + kappa psi sum T F^(-t)]
                for (pre, m) in ((2*a, order - 1), (2*a**2*Kc, order - 2)):
                    if m >= 1:
                        f = Fo(R, t, m)
                        rhs += pre*C[R]*(sp.diff(f, w) + phi_ser[t]*f)
                        rhs += pre*kappa*psi[t]*sum(T[R][c]*Fo(c, -t, m) for c in range(n))
                # quark-pair term (1 + a kP + ell pi^2 omega^2) F^2, pi^2 = -Delta^2
                for m1 in range(1, order):
                    m2 = order - m1
                    if m2 >= 1:
                        rhs += (1 - ellmap[t]*D**2*w**2)*Fo(R, t, m1)*Fo(R, t, m2)
                for m1 in range(1, order - 1):
                    m2 = order - 1 - m1
                    if m2 >= 1:
                        rhs += a*P[('kP', R, t)]*Fo(R, t, m1)*Fo(R, t, m2)
                if order >= 2:
                    rhs += a*(P[('g', R, t)] + P[('sig', R, t)]*w)*Fo(R, t, order - 1)
                new[(R, t)] = trunc(sp.expand(rhs/w))
        for key, val in new.items():
            F[key][order] = val
    return F


def amplitudes(mdl, F, nmax=3):
    n = len(mdl['C'])
    A = {}
    for R in range(n):
        for t in (1, -1):
            A[(R, t)] = sp.expand(sum(residue(F[(R, t)][m], t) for m in range(1, nmax + 1)))
    return A


def matched(mdl, A):
    """Z (A^+ + A^-) with Z = 1 + a z1 + a^2(z1^2/2 + z2m C_F^2), then the Lt shift; re-split by Delta parity."""
    n = len(mdl['C'])
    C, T, cf = mdl['C'], mdl['T'], mdl['CF']
    vec = [sp.expand(A[(R, 1)] + A[(R, -1)]) for R in range(n)]

    def z1(v):
        return [sp.expand(alpha*cf*v[R] + beta*C[R]*v[R] + gamma*D*sum(T[R][c]*v[c] for c in range(n))
                          + u*(-C[R]*Lt*v[R] + D*sum(T[R][c]*v[c] for c in range(n)))) for R in range(n)]
    v1 = z1(vec)
    v2 = z1(v1)
    full = [sp.expand(vec[R] + a*v1[R] + a**2*(v2[R]/2 + z2m*cf**2*vec[R])) for R in range(n)]
    full = [sp.expand(sp.expand(x).subs(Lt, Lt + lam)) for x in full]
    # truncate at a^3
    full = [sp.expand(sum(x.coeff(a, k)*a**k for k in range(1, 4))) for x in full]
    out = {}
    for R in range(n):
        ev = sp.expand((full[R] + full[R].subs(D, -D))/2)
        od = sp.expand((full[R] - full[R].subs(D, -D))/2)
        out[(R, 1)], out[(R, -1)] = ev, od
    return out


def coef(Aexpr, n_a, k_L):
    return sp.expand(sp.expand(Aexpr).coeff(a, n_a).coeff(Lt, k_L))


# ======================================================================================
# Part 3. Eq. (system) itself: partial waves and amplitudes (reference values)
# ======================================================================================
say("\nPart 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))")
GEN = model_general()
PG = params(GEN)
ZERO_G = {s: 0 for s in PG.values()}
ZERO_G.update({eps1: 0, eps2: 0, Kc: 0})
Fg = solve(GEN, PG)
REF = dict(ZERO_G)
REF.update(PSI_REF)


def ref(e, extra=None):
    d = dict(REF)
    if extra:
        d.update(extra)
    return sp.expand(sp.expand(e).subs(d))


for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for m in (1, 2):
        say(f"   F_{['1','A'][R]}^{'+' if t > 0 else '-'}({m}) = {sp.collect(ref(Fg[(R, t)][m]).subs(GENSUB), w, sp.factor)}")
for t in (1, -1):
    say(f"   F_1^{'+' if t > 0 else '-'}(3) = {sp.collect(ref(Fg[(0, t)][3]).subs(GENSUB), w, sp.factor)}")

# LL checks: F_1^+ = (omega - sqrt(omega^2 - 8 a C_F))/2 at LL
check("LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))",
      all(sp.expand(coeffw(ref(Fg[(0, 1)][m]), -(2*m - 1)) - sp.catalan(m - 1)*(2*a*CF)**m) == 0 for m in (1, 2, 3)))

Ag = amplitudes(GEN, Fg)
Ag_ref = {k: ref(v) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1)):
    for m in (2, 3):
        e = sp.expand(Ag_ref[(R, t)].coeff(a, m)).subs(GENSUB)
        say(f"   A_1^{'+' if t > 0 else '-'} at a^{m}: {sp.collect(sp.expand(e.subs(D**2, -6*z2s) if t > 0 else e), [Lt, D], sp.factor)}")

# ======================================================================================
# Part 4. Reproduce App. B (one-loop comparison) and App. C (order a^3 statement)
# ======================================================================================
say("\nPart 4. Reproduction of the statements of Appendix app:sign and app:assumptions")
bb, CC, XX, c0 = sp.symbols('b C X c0')
lamv = sp.Symbol('lamv')
S_R, U_R = -CC*bb/2 + XX, -CC*bb/2 - XX       # (T1.T2+T3.T4) M0/(2a) and (T1.T4+T2.T3) M0/(2a), channel R
# one loop, region s_r>0: soft pairs (1,2),(3,4) have phase -i pi, (1,4),(2,3) none; integrand T_i.T_j (lamv + ln(-s_ij/s))
M1amp = 2*a*2*a*(S_R*sp.integrate(lamv - ipi, (lamv, c0, L)) + U_R*sp.integrate(lamv, (lamv, c0, L))) + 2*a**2*bb**2*(L - ipi)**2
M1amp = sp.expand(M1amp.subs(L, Lt + ipi/2))
dep = lambda e: sp.expand(e - e.subs(Lt, 0))
Aamp = sp.expand(2*a**2*((bb**2 - CC*bb)*Lt**2 + (bb**2 + 2*XX)*D*Lt))
check("one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))",
      sp.expand(dep(M1amp) - Aamp.subs(D, -ipi)) == 0)
# residues from a single-channel stand-in: F^(1) = 2ab/omega, sum T F^(1) = 2aX/omega
F1s = 2*a*bb/w
F2p = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[1]*F1s) + F1s**2 + 2*a*kap*psip_true*2*a*XX/w)/w))
F2m = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[-1]*F1s) + F1s**2 + 2*a*kap*psim_ser*2*a*XX/w)/w))
check("F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))",
      sp.expand(coeffw(F2p, -3) - 4*a**2*bb*(bb - CC)) == 0 and sp.expand(coeffw(F2p, -1) - a**2*D**2*(CC*bb + 2*kap*XX)) == 0 and coeffw(F2p, -2) == 0)
check("F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)",
      sp.expand(coeffw(F2m, -3) - 4*a**2*(bb**2 + 2*kap*XX)) == 0 and sp.expand(coeffw(F2m, -1) - a**2*D**2*(CC*bb + 2*kap*XX)/3) == 0)
Rp, Rm = residue(F2p, 1), residue(F2m, -1)
check("Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))",
      sp.expand(Rp - (2*a**2*bb*(bb - CC)*Lt**2 + a**2*D**2*(bb**2 + CC*bb + 4*kap*XX)/2)) == 0)
check("Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt", sp.expand(Rm - 2*a**2*(bb**2 + 2*kap*XX)*D*Lt) == 0)
Aev = sp.expand((Aamp + Aamp.subs(D, -D))/2)
Aod = sp.expand((Aamp - Aamp.subs(D, -D))/2)
check("positive signature: Lt-dependent parts agree for every kappa", sp.expand(Aev - dep(Rp)) == 0)
check("negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))", sp.expand(Aod - dep(Rm) - 4*a**2*(1 - kap)*XX*D*Lt) == 0)
SU = model_SU()
Xsu = [sp.factor(sum(SU['T'][r][c]*SU['b'][c] for c in range(2))) for r in range(2)]
ao1 = sp.factor(2*(SU['b'][0]**2 + 2*Xsu[0]))          # coefficient of Delta Lt a^2; Delta = -i pi
aoA = sp.factor(2*(SU['b'][1]**2 + 2*Xsu[1]))
say(f"   SU(N): X_1 = {Xsu[0]}, X_A = {Xsu[1]}; A_1^- = {ao1} Delta Lt a^2, A_A^- = {aoA} Delta Lt a^2")
check("SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\\nmAoddSingletSUN)", sp.simplify(ao1 - (Nc**2 - 1)*(Nc**2 + 3)/(2*Nc**2)) == 0)
check("SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\\nmAoddAdjSUN)", sp.simplify(-aoA - (2*Nc**2 + 3)/(2*Nc**2)) == 0)
# App. C: order a^3, psi^+ on F_A^-(2) gives -S_3 a^3 Lt^2/2; iterated constant -24 kappa zeta_2 C_F X_1
T3g = sp.expand(coef(Ag[(0, 1)], 3, 2))
T3_ref = ref(T3g).subs(GENSUB)
X1g = CF*(CA - 2*CF)
S3_gen = lambda k: -48*k*z2s*CF*((CF - CA/2)**2 + 2*k*M1_GEN)
check("S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))",
      sp.expand(S3_gen(1) - 12*z2s*X1g*(5*CA - 6*CF)) == 0)
# separate the terms: psi^+ acting on F_A^-(2)
Fnopsi = solve(GEN, PG, psiplus=PSIPLUS.subs({psi0: 0, psi1: 0, psi3: 0}))
T3_nopsi = ref(coef(amplitudes(GEN, Fnopsi)[(0, 1)], 3, 2)).subs(GENSUB)
lin_psi = sp.expand(sp.diff(sp.expand(T3g.subs({k: v for k, v in REF.items() if k not in (psi1,)})), psi1)*psi1).subs(psi1, D**2/2)
lin_psi = sp.expand(lin_psi.subs(GENSUB))
Ttot = sp.expand(T3_ref.subs(D**2, -6*z2s))
say(f"   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: {sp.factor(Ttot)}")
say(f"      term linear in psi^+ (all psi1 dependence at psi0 = 0): {sp.factor(sp.expand(lin_psi.subs(D**2, -6*z2s)))}")
iterc = sp.expand(-24*kap*z2s*CF*X1g)
dlin = sp.expand(lin_psi.subs(D**2, -6*z2s) - (-S3_gen(kap)/2 + iterc))
check("App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1",
      sp.expand(dlin.subs(kap, 1)) == 0 and sp.expand(dlin.subs(kap, -1)) == 0)
rest = sp.expand(Ttot - lin_psi.subs(D**2, -6*z2s))
say(f"      remaining terms: {sp.factor(rest)}  (eta^+ expansion of the leading pole and the ell_+ terms)")
check("remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)", sp.expand(rest - (-6*z2s*CF**3 + 96*ellp*z2s*CF**3)) == 0)
su3 = {CF: sp.Rational(4, 3), CA: 3}
check("SU(3): -S_3/2 = -56/3 zeta_2 (\\nmPsiPlusOrderAthreeSUthree)", sp.expand(-S3_gen(1).subs(su3)/2 + sp.Rational(56, 3)*z2s) == 0)
check("SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\\nmPsiPlusOrderAthreeKmSUthree)", sp.expand(-S3_gen(-1).subs(su3)/2 + sp.Rational(184, 9)*z2s) == 0)
check("SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\\nmIterConstSUthree)", sp.expand(iterc.subs(su3).subs(kap, 1) + sp.Rational(128, 9)*z2s) == 0)
OUT['T3_system_general'] = str(sp.factor(Ttot))
OUT['T3_system_SU3'] = str(sp.expand(Ttot.subs(su3).subs(kap, 1)))

Ysys = sp.expand(Ttot - 2*CF*ref(coef(Ag[(0, 1)], 2, 0)).subs(GENSUB).subs(D**2, -6*z2s))
say(f"   eq. (system): T - 2 C_F x (a^2 constant) = {sp.factor(Ysys)}")
check("eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1",
      sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, 1)) == 0 and sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, -1)) == 0)

# ======================================================================================
# Part 5. General-colour singlet with all deformations: which coefficient depends on what
# ======================================================================================
say("\nPart 5. Singlet channel, general colour, with all deformations")
# colour content of the channel parameters (degree fixed by the order): r_1 (order a^2) = C_F(rF C_F + rA C_A + rN n_f),
# kP, sig, g (order a relative) = linear in C_F, C_A, n_f; alpha, beta, gamma, u, lam, eps, ell colourless numbers
rF, rA, rN, kF, kA, kN, sF, sA, gF, gA, gN = sp.symbols('rF rA rN kF kA kN sF sA gF gA gN')
rFm, rAm = sp.symbols('rFm rAm')
col = {PG[('r', 0, 1)]: CF*(rF*CF + rA*CA + rN*nf), PG[('kP', 0, 1)]: kF*CF + kA*CA + kN*nf,
       PG[('sig', 0, 1)]: sF*CF + sA*CA, PG[('g', 0, 1)]: gF*CF + gA*CA + gN*nf,
       PG[('r', 0, -1)]: CF*(rFm*CF + rAm*CA)}
Am = matched(GEN, Ag)
Am = {k: sp.expand(sp.expand(v).subs(col).subs(GENSUB)) for k, v in Am.items()}
NUIS = {'Born correction / one-loop constant r (source type)': [rF, rA, rN, rFm, rAm] + [PG[('r', 1, t)] for t in (1, -1)],
        'Born regular terms eps1 (NLL), eps2 (NNLL)': [eps1, eps2],
        'multiplicative matching alpha, beta, gamma, u, z2': [alpha, beta, gamma, u, z2m],
        'log shift lam': [lam],
        'quark-pair weights ell_+, ell_-': [ellp, ellm],
        'NLL kernel g (collinear, running coupling, fitted NLL term)': [gF, gA, gN] + [PG[('g', R, t)] for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)': [kF, kA, kN, sF, sA, Kc] + [PG[(nm, R, t)] for nm in ('kP', 'sig') for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)': [psi0, psi1]}
BASE = {psi3: -D**4/24}


def deps(e):
    fs = e.free_symbols
    return [grp for grp, syms in NUIS.items() if any(s in fs for s in syms)]


rows = []
for (R, t, lab) in ((0, 1, 'A_1^+'), (0, -1, 'A_1^-')):
    for (n_a, ks) in ((2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            e = sp.expand(coef(Am[(R, t)], n_a, k).subs(BASE))
            if t == -1:
                e = sp.expand(e)
            refv = sp.expand(e.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}).subs(PSI_REF).subs({kap: 1}))
            refv = sp.factor(sp.expand(refv.subs(D**2, -6*z2s))) if t == 1 else sp.factor(refv)
            beyond = (n_a == 3 and k <= 1 and t == 1) or (n_a == 3 and k == 0 and t == -1)
            rows.append(dict(amp=lab, order=f'a^{n_a}', power=f'Lt^{k}', system=str(refv), depends_on=deps(e), beyond_NNLL=beyond))
            say(f"   {lab} a^{n_a} Lt^{k}: system (kappa=1) = {refv}")
            say(f"        depends on: {deps(e)}{'   [beyond NNLL of F: not a prediction of eq. (system)]' if beyond else ''}")
OUT['dependence_singlet_general'] = rows

# ======================================================================================
# Part 6. The invariant combinations in the positive-signature singlet
# ======================================================================================
say("\nPart 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)")
T = sp.expand(coef(Am[(0, 1)], 3, 2).subs(BASE))
K2 = sp.expand(coef(Am[(0, 1)], 2, 0).subs(BASE))       # a^2 constant
N2 = sp.expand(coef(Am[(0, 1)], 2, 1).subs(BASE))       # a^2 NLL coefficient
Y = sp.expand(T - 2*CF*K2)


def mono(e, deg):
    """coefficients of the monomials C_F^i C_A^j nf^k of total degree deg"""
    P_ = sp.Poly(sp.expand(e), CF, CA, nf)
    return {m: sp.factor(c) for m, c in zip(P_.monoms(), P_.coeffs())}


mT, mY, mK, mN = mono(T, 3), mono(Y, 3), mono(K2, 2), mono(N2, 2)
say("   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):")
for m, c in sorted(mT.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):")
for m, c in sorted(mY.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   a^2 Lt^1 (NLL) of A_1^+:")
for m, c in sorted(mN.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
B = sp.expand(mT.get((1, 2, 0), 0))
Bref = sp.expand(B.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1",
      sp.expand(Bref - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
Bnll = sp.expand(B - B.subs({gA: 0, psi0: 0}))
say(f"   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): {sp.factor(Bnll)}")
check("every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc",
      all((psi0 in tm.free_symbols or gA in tm.free_symbols) for tm in _terms(Bnll)) and
      not any(s_ in B.free_symbols for s_ in [rF, rA, rN, rFm, rAm, eps2, alpha, beta, gamma, u, z2m, ellp, ellm, kF, kA, kN, sF, sA, Kc]))
Bpsi = sp.expand(Bref.subs(kap, 1))
say(f"   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = {Bpsi}")
say(f"      psi1 = Delta^2/2 = -3 zeta_2: {sp.expand(Bpsi.subs(psi1, -3*z2s))};  kappa = -1: {sp.expand(Bref.subs(kap, -1).subs(psi1, -3*z2s))};  psi^+ absent: 0;  sign of psi^+ reversed: {sp.expand(Bpsi.subs(psi1, 3*z2s))}")
C_Y = sp.expand(mY.get((2, 1, 0), 0))
C_Yref = sp.expand(C_Y.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: {sp.factor(C_Yref)}")
check("C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell",
      sp.expand(C_Yref - (8*kap*psi1 - 40*kap**2*psi1 + 2*kA + 2*sA)) == 0)
C_T = sp.expand(mT.get((2, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)",
      sp.expand(C_T - (16*kap*psi1 - 40*kap**2*psi1 + 2*rA + 2*kA + 6*sA)) == 0)
K2A = sp.expand(mK.get((1, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)", sp.expand(K2A - (4*kap*psi1 + rA + 2*sA)) == 0)
D_Y = sp.expand(mY.get((3, 0, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^3 coefficient of Y (not a test): {sp.factor(D_Y)}")
free_B = sorted([str(s_) for s_ in B.free_symbols])
say(f"   free symbols of the C_F C_A^2 coefficient of T: {free_B}")
OUT['B_CFCA2_of_T'] = str(B)
OUT['C_CF2CA_of_Y'] = str(C_Y)
OUT['T_monomials'] = {str(k): str(v) for k, v in mT.items()}
OUT['Y_monomials'] = {str(k): str(v) for k, v in mY.items()}
OUT['K2_monomials'] = {str(k): str(v) for k, v in mK.items()}
OUT['N2_monomials'] = {str(k): str(v) for k, v in mN.items()}
# the NLL coefficient: its C_F C_A part is 4 kappa psi0 + (gA, eps1, lam products)
NA = sp.expand(mN.get((1, 1, 0), 0))
say(f"   C_F C_A coefficient of the a^2 Lt NLL term: {sp.factor(NA)}  (tests psi0 = 0 if gA = 0)")
# ratio form: the psi^+ part of T equals -4 kappa psi1 C_F A_A^-(2)[Delta Lt]
AAm = sp.expand(coef(Am[(1, -1)], 2, 1).subs(BASE))
AAm0 = sp.expand(AAm.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}))
say(f"   A_A^-(2) coefficient of Lt (with its factor Delta): {sp.factor(AAm0)}")
psipart = sp.expand(sp.diff(sp.expand(T.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)})), psi1)*psi1)
psipart_T = sp.expand(psipart - 2*CF*sp.expand(sp.diff(K2.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)}), psi1)*psi1))
check("psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)",
      sp.expand(psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))) == 0 or sp.expand((psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))).subs(kap**2, 1)) == 0)

# ======================================================================================
# Part 7. SU(N_c): the same statements as Laurent polynomials in N_c; SO(N), Sp(N) consistency
# ======================================================================================
say("\nPart 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices")
res_models = {}
for mdl in (model_SU(), model_SO(), model_Sp()):
    Pm = params(mdl)
    Fm = solve(mdl, Pm)
    Amd = amplitudes(mdl, Fm)
    cf, ca = mdl['CF'], mdl['C'][mdl['iA']]
    zero = {s: 0 for s in Pm.values()}
    zero.update({eps1: 0, eps2: 0, Kc: 0})
    for (n_a, k) in ((2, 2), (2, 0), (3, 4), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, 1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, 1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^+ a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    for (n_a, k) in ((2, 1), (3, 3), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, -1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, -1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^- a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    res_models[mdl['name']] = (mdl, Pm, Fm, Amd)

mdl, Pm, Fm, Amd = res_models['SU(N)']
zero = {s: 0 for s in Pm.values()}
zero.update({eps1: 0, eps2: 0, Kc: 0})
say("   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:")
SUrows = []
for (R, lab) in ((0, '1'), (1, 'A')):
    for t in (1, -1):
        for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
            for k in ks:
                e = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
                e = sp.factor(sp.expand(e.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(e.subs(D**3, -6*z2s*D)))
                SUrows.append((f'A_{lab}^{"+" if t > 0 else "-"}', n_a, k, str(e)))
                say(f"      A_{lab}^{'+' if t > 0 else '-'} a^{n_a} Lt^{k}: {e}")
OUT['SU_system_all'] = SUrows
# Laurent projection that isolates C_F C_A^2 in SU(N): B = -2 t1 - 4 t_{-1} - 6 t_{-3}
tsym = sp.symbols('t3 t1 tm1 tm3')
cfN = (Nc**2 - 1)/(2*Nc)
basis = {'CA3': Nc**3, 'CFCA2': cfN*Nc**2, 'CF2CA': cfN**2*Nc, 'CF3': cfN**3}
proj = lambda e: [sp.expand(sp.expand(e).coeff(Nc, p)) for p in (1, -1, -3)]
for nm, bv in basis.items():
    t1_, tm1_, tm3_ = proj(sp.expand(bv))
    say(f"   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of {nm}: {sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)}")
check("the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3",
      [sp.expand(-2*x[0] - 4*x[1] - 6*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 1, 0, 0])
# and the one that isolates C_F^2 C_A: C = 4 t_{-1} + 12 t_{-3}
check("the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3",
      [sp.expand(4*x[1] + 12*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 0, 1, 0])
TSU = sp.expand(coef(Amd[(0, 1)], 3, 2).subs(zero).subs(PSI_REF).subs(kap, 1).subs(D**2, -6*z2s))
t1_, tm1_, tm3_ = proj(TSU)
say(f"   SU(N), eq. (system): T = {sp.expand(TSU)};  -2t1-4t_-1-6t_-3 = {sp.expand(-2*t1_-4*tm1_-6*tm3_)} (expected -30 zeta_2 + 0 x ell_+)")
check("SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+", sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_ + 30*z2s) == 0)

# SU(N) with all deformations: which Laurent combinations are free of the unknown constants
say("   SU(N) with all deformations (channel parameters free symbols):")
Amm = matched(mdl, Amd)
TSUd = sp.expand(coef(Amm[(0, 1)], 3, 2).subs(BASE))
K2SUd = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE))
t1_, tm1_, tm3_ = proj(TSUd)
Bsu = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      -2t1-4t_-1-6t_-3 of T: {sp.factor(Bsu)}")
say(f"      its free symbols: {sorted(str(s) for s in Bsu.free_symbols)}")
say("      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree")
say("       statement of Part 6 is what makes them drop out, see the report)")
OUT['SU_T_deformed'] = str(TSUd)
cfN_, caN_ = SU['CF'], Nc
colSU = {Pm[('r', 0, 1)]: cfN_*(rF*cfN_ + rA*caN_), Pm[('kP', 0, 1)]: kF*cfN_ + kA*caN_, Pm[('sig', 0, 1)]: sF*cfN_ + sA*caN_,
         Pm[('g', 0, 1)]: gF*cfN_ + gA*caN_, Pm[('r', 0, -1)]: cfN_*(rFm*cfN_ + rAm*caN_)}
TSUc = sp.expand(TSUd.subs(colSU))
t1_, tm1_, tm3_ = proj(TSUc)
Bsu_c = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):")
say(f"      -2t1-4t_-1-6t_-3 of T = {sp.factor(Bsu_c)}")
check("SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA",
      sp.expand(Bsu_c.subs({psi0: 0, gA: 0}) - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
check("SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)",
      set(sp.Poly(sp.expand(TSUc.subs({nf: 0, psi0: 0})*Nc**3), Nc).monoms()) <= {(6,), (4,), (2,), (0,)})

# ======================================================================================
# Part 8. Adjoint channel (SU(N)) and negative signature: what they test
# ======================================================================================
say("\nPart 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence")
TA = sp.expand(coef(Amm[(1, 1)], 3, 2).subs(BASE))
TAref = sp.expand(TA.subs({s: 0 for s in list(Pm.values()) + [eps1, eps2, Kc, alpha, beta, gamma, u, z2m, lam, ellp, ellm]}))
say(f"   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): {sp.collect(sp.factor_terms(TAref), [psi1, D])}")
TA_psi = sp.factor(sp.expand(sp.diff(TAref, psi1)*psi1).subs(psi0, 0))
say(f"   its psi1 part: {TA_psi}")
dA = sorted(set(str(s) for s in TA.free_symbols) - {'Delta', 'N_c', 'kappa', 'psi1', 'psi0'})
say(f"   A_A^+ a^3 Lt^2 depends on: {dA}")
OUT['adjoint_T'] = str(TAref)
OUT['adjoint_T_deps'] = dA

# ======================================================================================
# Part 9. SU(N_c) data only: which linear combinations of the measurable Laurent coefficients are free of
#         the unknown constants (first order in the deformations, colour forms of the channel parameters)
# ======================================================================================
say("\nPart 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)")
cfN_, caN_ = SU['CF'], Nc
bAN_ = -1/(2*Nc)
XAN_ = -(Nc**2 + 2)/(4*Nc**2)
X1N_ = cfN_*(caN_ - 2*cfN_)
cp = {}
formsub = {}
# singlet channel parameters: degree-2 constants C_F x (C_F, C_A); degree-1 kernels C_F, C_A
for t, tn in ((1, 'p'), (-1, 'm')):
    q = sp.symbols(f'r1F{tn} r1A{tn} k1F{tn} k1A{tn} s1F{tn} s1A{tn} g1F{tn} g1A{tn}')
    cp.update({str(x): x for x in q})
    formsub[Pm[('r', 0, t)]] = cfN_*(q[0]*cfN_ + q[1]*caN_)
    formsub[Pm[('kP', 0, t)]] = q[2]*cfN_ + q[3]*caN_
    formsub[Pm[('sig', 0, t)]] = q[4]*cfN_ + q[5]*caN_
    formsub[Pm[('g', 0, t)]] = q[6]*cfN_ + q[7]*caN_
    # adjoint: degree-2 constants from {b_A^2, C_F b_A, C_A b_A, X_A}; kernels C_F, C_A
    qa = sp.symbols(f'rAbb{tn} rAFb{tn} rAAb{tn} rAX{tn} kAF{tn} kAA{tn} sAF{tn} sAA{tn} gAF{tn} gAA{tn}')
    cp.update({str(x): x for x in qa})
    formsub[Pm[('r', 1, t)]] = qa[0]*bAN_**2 + qa[1]*cfN_*bAN_ + qa[2]*caN_*bAN_ + qa[3]*XAN_
    formsub[Pm[('kP', 1, t)]] = qa[4]*cfN_ + qa[5]*caN_
    formsub[Pm[('sig', 1, t)]] = qa[6]*cfN_ + qa[7]*caN_
    formsub[Pm[('g', 1, t)]] = qa[8]*cfN_ + qa[9]*caN_
kcA = sp.Symbol('kcA')
formsub[Kc] = kcA*caN_
nuis9 = list(cp.values()) + [kcA, eps1, eps2, alpha, beta, gamma, u, z2m, lam, ellp, ellm, psi0]
Am9 = {k: sp.expand(v.subs(formsub).subs(BASE)) for k, v in Amm.items()}
data_items = [((0, 1), 2, 1), ((0, 1), 2, 0), ((0, 1), 3, 3), ((0, 1), 3, 2),
              ((0, -1), 2, 0), ((0, -1), 3, 2),
              ((1, 1), 2, 1), ((1, 1), 2, 0), ((1, 1), 3, 3), ((1, 1), 3, 2),
              ((1, -1), 2, 0), ((1, -1), 3, 2)]
names9 = []
cols = {p: [] for p in nuis9 + [psi1]}
at0 = {p: 0 for p in nuis9}
at0.update({kap: 1, psi1: D**2/2})
for (key, n_a, k) in data_items:
    e = sp.expand(coef(Am9[key], n_a, k))
    if key[1] == -1:
        e = sp.expand(e/D)                     # negative signature: strip the explicit factor Delta
    lau = {}
    for p in nuis9 + [psi1]:
        dp = sp.expand(sp.diff(e, p).subs(at0))
        dp = sp.expand(dp.subs(D**2, -6*z2s))
        for pw in range(-7, 8):
            c = sp.expand(sp.expand(dp*Nc**7).coeff(Nc, pw + 7))
            lau.setdefault(pw, {})[p] = c
    for pw in sorted(lau):
        if any(lau[pw][p] != 0 for p in nuis9 + [psi1]):
            names9.append(f"{['S','A'][key[0]]}{'+' if key[1] > 0 else '-'} a^{n_a} Lt^{k} [N^{pw}]")
            for p in nuis9 + [psi1]:
                cols[p].append(lau[pw][p])
Jn = sp.Matrix([cols[p] for p in nuis9]).T          # rows = data coefficients, columns = nuisances
Jp = sp.Matrix(cols[psi1])
Jn = Jn.subs(z2s, 1)                                 # zeta_2 is a common number here; set to 1 for the linear algebra
Jp = Jp.subs(z2s, 1)
say(f"   {len(names9)} data coefficients, {len(nuis9)} nuisance parameters; rank of nuisance Jacobian = {Jn.rank()}")
aug = Jn.row_join(Jp)
say(f"   rank with the psi1 column added = {aug.rank()}  ({'psi1 is identifiable' if aug.rank() > Jn.rank() else 'psi1 is NOT identifiable'} from these data at first order)")
lns = Jn.T.nullspace()
say(f"   left null space of the nuisance Jacobian: {len(lns)} combinations free of the unknown constants")
inv9 = []
for v in lns:
    val = sp.simplify((v.T*Jp)[0])
    comb = {names9[i]: v[i] for i in range(len(names9)) if v[i] != 0}
    inv9.append((comb, val))
    say(f"      combination {comb}")
    say(f"         dependence on psi1 (per unit psi1, zeta_2 = 1): {val}")
OUT['SU_invariants_first_order'] = [({k: str(x) for k, x in c.items()}, str(v)) for c, v in inv9]
check("SU(N) data: psi1 is identifiable at first order in the deformations", aug.rank() > Jn.rank())

# ======================================================================================
# Part 10. The test in Born-normalized form; sensitivity controls; prediction table
# ======================================================================================
say("\nPart 10. Born-normalized form of the test, sensitivity controls, prediction table")
R3 = sp.expand(TSUc.subs({psi0: 0, gA: 0}) / (2*cfN_))
K2SUc = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE).subs(colSU).subs({psi0: 0, gA: 0}))
R2 = sp.expand(K2SUc/(2*cfN_))
R3s = sp.simplify(R3)
val1 = sp.simplify(sp.limit(R3s, Nc, 1))
say(f"   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: {val1}")
check("R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants", sp.expand(val1.subs(kap, 1) - 5*psi1) == 0)
Q = sp.simplify(R3s - 2*cfN_*R2)   # = Y/(2C_F), Y = T - 2C_F K2
Qn = sp.expand(sp.cancel(Q)*Nc**2)
s2_, s0_, sm2_ = [sp.expand(Qn.coeff(Nc, p)) for p in (4, 2, 0)]
bQ = sp.expand(-2*s0_ - 4*sm2_)
say(f"   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): {sp.factor(bQ)}")
check("C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)",
      sp.expand(bQ.subs({gF: 0, eps1: 0, lam: 0}) - (-20*kap**2*psi1 + 4*kap*psi1 + kA + sA)) == 0)
# control 1: a C_A^2 piece in the singlet one-loop constant would enter the C_F C_A^2 component
rho = sp.Symbol('rho_AA')
TSUr = sp.expand(TSUd.subs({Pm[('r', 0, 1)]: colSU[Pm[('r', 0, 1)]] + rho*caN_**2}).subs(colSU).subs({psi0: 0, gA: 0}))
t1_, tm1_, tm3_ = proj(TSUr)
bR = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = {sp.factor(bR)}")
check("control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)",
      sp.expand(bR - (12*kap**2*psi1 - 2*kap*psi1) - 2*rho) == 0)
# control 2: a multiplicative matching with a colour-dependent alpha = alpha_A C_A does not enter
alA = sp.Symbol('alpha_A')
TSUa = sp.expand(TSUd.subs(colSU).subs({psi0: 0, gA: 0}).subs(alpha, alA*caN_/cfN_))
t1_, tm1_, tm3_ = proj(sp.expand(sp.cancel(TSUa)))
bA_ = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
check("control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged",
      sp.expand(bA_ - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
# control 3: the projection is not blind: psi1 -> 0, kappa -> -1, T_rc -> -T_rc all change it
check("control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1",
      sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: 1, psi1: 0})) == 0 and sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: -1, psi1: -3*z2s}) + 42*z2s) == 0)

# prediction table (eq. (system), kappa = +1, psi^+ as written): general colour (singlet), SU(N), SU(3)
rowsT = []
genA = {k: sp.expand(v.subs(ZERO_G).subs(PSI_REF).subs(kap, 1).subs(GENSUB)) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            sue = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
            sue = sp.factor(sp.expand(sue.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(sue/D).subs(D**2, -6*z2s)))
            if R == 0 or (n_a <= 2):
                ge = sp.expand(coef(genA[(R, t)], n_a, k))
                ge = sp.factor(sp.expand(ge.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(ge/D).subs(D**2, -6*z2s)))
            else:
                ge = 'SU(N) only'
            su3v = sp.nsimplify(sp.expand(sue.subs(Nc, 3))) if not isinstance(sue, str) else ''
            pred = {(1, 0): 'Born', (2, 2): 'LL, predicted', (2, 1): 'NLL, zero in eq. (system), not predicted',
                    (2, 0): 'constant, depends on the one-loop constant, not predicted', (3, 4): 'LL, predicted',
                    (3, 3): 'NLL, zero in eq. (system), not predicted', (3, 2): 'NNLL, see the C_F C_A^2 component',
                    (3, 1): 'beyond NNLL', (3, 0): 'beyond NNLL'}[(n_a, k)] if t == 1 else \
                   {(1, 0): 'zero', (2, 2): 'zero', (2, 1): 'LL of F^-, predicted (tests kappa)', (2, 0): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 4): 'zero', (3, 3): 'LL of F^-, predicted', (3, 2): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 1): 'NNLL of F^- plus LL x Delta^2, not predicted', (3, 0): 'beyond NNLL'}[(n_a, k)]
            if R == 1 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component'
            if R == 0 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants'
            rowsT.append([f"A_{['1','A'][R]}^{'+' if t > 0 else '-'}", f"a^{n_a}", f"Lt^{k}" + ("" if t == 1 else " (x Delta)"), str(ge), str(sue), str(su3v), pred])
with open('prediction_table.tsv', 'w') as fh:
    fh.write("# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k\n")
    fh.write("# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)\n")
    fh.write("amplitude\torder\tpower\tgeneral_colour\tSU(N_c)\tSU(3)\tstatus\n")
    for r_ in rowsT:
        fh.write("\t".join(r_) + "\n")
say("   wrote prediction_table.tsv")

# ======================================================================================
# Part 11 (added for R6 item C14, 2 Oct 2026): the hard-gluon term of the stated ansatz in the amplitude solver
# ======================================================================================
say("\nPart 11. C14: hard-gluon term z2 a [sum M2 F_R'^2 + sum M3 F_R' F_R + M1 F_R^2] in every channel and signature")
h1s, h1c, h2s, h2c, h3s, h3c, h4s, h4c = HG = sp.symbols('h1s h1c h2s h2c h3s h3c h4s h4c')


def solve_hg(mdl, nmax):
    """copy of solve() with the deformations fixed to eq. (system) (kappa = +1, psi^+ as written, ell = 0, no
    Born corrections) and the hard-gluon term added; zeta_2 = -Delta^2/6"""
    n = len(mdl['C'])
    C, b, T, cf = mdl['C'], mdl['b'], mdl['T'], mdl['CF']
    Ws = [[sp.Rational(1, 4) * C[R] * (1 if R == Rp else 0) - sp.Rational(1, 2) * T[R][Rp] for Rp in range(n)] for R in range(n)]
    Wc = [[sp.Rational(1, 4) * C[R] * (1 if R == Rp else 0) + sp.Rational(1, 2) * T[R][Rp] for Rp in range(n)] for R in range(n)]
    psi = {1: PSIPLUS.subs(PSI_REF), -1: psim_ser}
    z2D = -D**2 / 6
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                Fo = lambda RR, tt, m: F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += 2 * a * b[R]
                else:
                    f = Fo(R, t, order - 1)
                    rhs += 2 * a * C[R] * (sp.diff(f, w) + phi_ser[t] * f)
                    rhs += 2 * a * psi[t] * sum(T[R][c] * Fo(c, -t, order - 1) for c in range(n))
                    rhs += sum(Fo(R, t, m1) * Fo(R, t, order - m1) for m1 in range(1, order))
                if order >= 3:
                    M2 = [h2s * Ws[R][Rp] + h2c * Wc[R][Rp] for Rp in range(n)]
                    M3 = [(h3s + h4s) * Ws[R][Rp] + (h3c + h4c) * Wc[R][Rp] for Rp in range(n)]
                    M1 = h1s * cf - h1c * b[R]
                    acc = 0
                    for m1 in range(1, order - 1):
                        m2 = order - 1 - m1
                        acc += sum(M2[Rp] * Fo(Rp, t, m1) * Fo(Rp, t, m2) + M3[Rp] * Fo(Rp, t, m1) * Fo(R, t, m2) for Rp in range(n))
                        acc += M1 * Fo(R, t, m1) * Fo(R, t, m2)
                    rhs += a * z2D * acc
                new[(R, t)] = trunc(sp.expand(rhs / w))
        for key, val in new.items():
            F[key][order] = val
    return F


def first_order_z2(e):
    """the part of a derivative with respect to a hard-gluon number that is linear in zeta_2 (coefficient of Delta^2)"""
    e = sp.expand(e)
    return sp.expand(-6 * z2s * e.coeff(D, 2)), sp.expand(e.coeff(D, 0)), sp.expand(e - e.coeff(D, 2) * D**2 - e.coeff(D, 0))


C14 = {}
# (a) general colour, singlet, two loops
GEN11 = model_general()
Fh = solve_hg(GEN11, 3)
A3 = sp.expand(sp.expand(residue(Fh[(0, 1)][3], 1)).coeff(Lt, 2).coeff(a, 3))   # A_1^+ at a^3 Lt^2; A_1^(1) = 2 a C_F
gsub = dict(GENSUB)
say("   general colour, coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1) per unit hard-gluon number (A at a^3 divided by the Born coefficient 2 C_F):")
mapped2 = {}
for h in HG:
    d1, d0, dr = first_order_z2(sp.diff(A3, h))
    d1 = sp.expand(d1.subs(gsub) / (2 * CF))
    check(f"general colour, {h}: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2", d0 == 0 and dr == 0)
    C14[f'gen_2loop_{h}'] = str(sp.factor(d1))
    P_ = sp.Poly(sp.expand(d1 / z2s), CF, CA)
    say(f"      {str(h):4s}: {sp.factor(d1)}   (C_A^2, C_A C_F, C_F^2) = ({P_.coeff_monomial(CA**2)}, {P_.coeff_monomial(CA*CF)}, {P_.coeff_monomial(CF**2)})")
    mapped2[h] = d1
# map from dS_3: amplitude shift = -dS_3/(4 C_F); dS_3 per unit eta_2 = -4 C_F b_A^2 z2, per unit eta_34 = -4 C_F^2 b_A z2,
# per unit eta_1 = -4 C_F^3 z2 (k_P = eta_1 C_F); eta_i = h_i^same - h_i^crossed, eta_34 = h3s + h4s - h3c - h4c
bAg = CF - CA / 2
dS3 = {h2s: -4 * CF * bAg**2, h2c: 4 * CF * bAg**2, h3s: -4 * CF**2 * bAg, h4s: -4 * CF**2 * bAg, h3c: 4 * CF**2 * bAg,
       h4c: 4 * CF**2 * bAg, h1s: -4 * CF**3, h1c: 4 * CF**3}
check("general colour: two-loop amplitude shift = -dS_3/(4 C_F) for every topology number (dS_3 from c14_shifts.py closed forms)",
      all(sp.expand(mapped2[h] - (-dS3[h] * z2s / (4 * CF))) == 0 for h in HG))
check("two-loop C_A^2 coefficient (-15) shifts by eta_2/4 only (eta_2 = h2s - h2c); eta_34 and eta_1 do not reach it",
      sp.expand(sp.Poly(sp.expand(mapped2[h2s] / z2s), CF, CA).coeff_monomial(CA**2) - sp.Rational(1, 4)) == 0 and
      all(sp.Poly(sp.expand(mapped2[h] / z2s), CF, CA).coeff_monomial(CA**2) == 0 for h in (h1s, h1c, h3s, h3c, h4s, h4c)))
# (b) SU(N): two and three loops, Laurent projection on (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3)
SU11 = model_SU()
FhS = solve_hg(SU11, 4)
cfN = (Nc**2 - 1) / (2 * Nc)
A3S = sp.expand(sp.expand(residue(FhS[(0, 1)][3], 1)).coeff(Lt, 2).coeff(a, 3))
A4S = sp.expand(sp.expand(residue(FhS[(0, 1)][4], 1)).coeff(Lt, 4).coeff(a, 4))
# no-term values reproduce the deposited predictions
A3S0 = sp.expand(A3S.subs({h: 0 for h in HG}).subs(D**2, -6 * z2s) / (2 * cfN))
A4S0 = sp.expand(A4S.subs({h: 0 for h in HG}).subs(D**2, -6 * z2s) / (2 * cfN))
basis3 = [Nc**3, cfN * Nc**2, cfN**2 * Nc, cfN**3]
basis2 = [Nc**2, cfN * Nc, cfN**2]
cs3 = sp.symbols('q0:4')
cs2 = sp.symbols('p0:3')


def proj(e, basis, cs):
    e = sp.expand(sp.cancel(e))
    eq = sp.expand(sp.cancel((sum(c * bb for c, bb in zip(cs, basis)) - e) * Nc**3))
    sol = sp.solve(sp.Poly(eq, Nc).coeffs(), cs, dict=True)
    return [sol[0][c] for c in cs] if sol else None


v3_0 = proj(A3S0 / z2s, basis2, cs2)
v4_0 = proj(A4S0 / z2s, basis3, cs3)
say(f"   SU(N), eq. (system) as written: two loops {v3_0} (paper: -15, 48, -15 + 48 l_+ ... at l_+ = 0: C_F^2 entry -15), three loops {v4_0}")
check("SU(N): the solver copy reproduces the C_F-free predictions -15 (two loops) and 12, -58 (three loops)", v3_0 is not None and v3_0[0] == -15 and
      v4_0 is not None and v4_0[0] == 12 and v4_0[1] == -58)
say("   SU(N), shifts per unit hard-gluon number (units of zeta_2), A_1^+/A_1^(1):")
mapped3 = {}
for h in HG:
    d1, d0, dr = first_order_z2(sp.diff(A3S, h))
    e1, e0, er = first_order_z2(sp.diff(A4S, h))
    check(f"SU(N), {h}: shifts are first order in zeta_2", d0 == 0 and dr == 0 and e0 == 0 and er == 0)
    s2 = proj(d1 / (2 * cfN) / z2s, basis2, cs2)
    s3 = proj(e1 / (2 * cfN) / z2s, basis3, cs3)
    mapped3[h] = (s2, s3)
    say(f"      {str(h):4s}: two loops (C_A^2, C_A C_F, C_F^2) = {s2};  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = {s3}")
    C14[f'SU_{h}'] = dict(two=[str(x) for x in s2], three=[str(x) for x in s3])
# map for three loops: -(dS_4 + 4 C_F dS_3)/(48 C_F)
dS4 = {h2s: -16 * CF * bAg**2 * (bAg - CA), h3s: -8 * CF**2 * bAg * (bAg - CA + CF), h1s: -16 * CF**4}
ok = True
for h, dd4 in dS4.items():
    pred = sp.expand(-(dd4 + 4 * CF * dS3[h]) / (48 * CF))
    P_ = sp.Poly(pred, CF, CA)
    vec = [P_.coeff_monomial(CA**3), P_.coeff_monomial(CA**2 * CF), P_.coeff_monomial(CA * CF**2), P_.coeff_monomial(CF**3)]
    say(f"      map -(dS_4 + 4 C_F dS_3)/(48 C_F) for {h}: {vec}")
    ok &= vec == mapped3[h][1]
check("SU(N): three-loop amplitude shifts equal -(dS_4 + 4 C_F dS_3)/(48 C_F) with the general-colour dS_3, dS_4 (eta_2, eta_34, eta_1)", ok)
check("crossed numbers enter with the opposite sign of same-line numbers in all six SU(N) shift vectors",
      all(mapped3[hs][0] == [-x for x in mapped3[hc][0]] and mapped3[hs][1] == [-x for x in mapped3[hc][1]]
          for hs, hc in ((h1s, h1c), (h2s, h2c), (h3s, h3c), (h4s, h4c))))
C14['eta2_shift_of_three'] = [str(mapped3[h2s][0][0]), str(mapped3[h2s][1][0]), str(mapped3[h2s][1][1])]
C14['eta34_shift_of_three'] = [str(mapped3[h3s][0][0]), str(mapped3[h3s][1][0]), str(mapped3[h3s][1][1])]
C14['eta1_shift_of_three'] = [str(mapped3[h1s][0][0]), str(mapped3[h1s][1][0]), str(mapped3[h1s][1][1])]
say(f"   shifts of (-15; 12, -58) per unit eta_2: {C14['eta2_shift_of_three']}; per unit eta_34: {C14['eta34_shift_of_three']}; per unit eta_1: {C14['eta1_shift_of_three']}")
with open('c14_amp_results.json', 'w') as fh:
    json.dump(C14, fh, indent=1)

say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}   ({time.time() - T0:.1f} s)")
with open('results_sympy.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, sort_keys=True, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R6/C14/amp_run/amp_prediction_c14.out <==
Part 0. Signature factors and the partial-wave transform
   [ok] s_r>0: e^(wL) xi^+ = e^(w Lt) eta^+ with Lt = L - i pi/2, Delta = -i pi
   [ok] s_r>0: e^(wL) xi^- = e^(w Lt) eta^- with Lt = L - i pi/2, Delta = -i pi
   [ok] s_c>0: e^(wL) xi^+ = +e^(w Lt) eta with Delta = +i pi
   [ok] s_c>0: e^(wL) xi^- = -e^(w Lt) eta with Delta = +i pi
   phi^+ = -17*Delta**8*omega**7/80640 + Delta**6*omega**5/480 - Delta**4*omega**3/48 + Delta**2*omega/4
   phi^- = -Delta**8*omega**7/1209600 + Delta**6*omega**5/30240 - Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega
   psi^+ = -17*Delta**8*omega**7/40320 + Delta**6*omega**5/240 - Delta**4*omega**3/24 + Delta**2*omega/2
   psi^- = -Delta**8*omega**7/604800 + Delta**6*omega**5/15120 - Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega
   [ok] psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...
   [ok] at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))
   dictionary: omega^-1 -> + : 1 ;  - : 0
   dictionary: omega^-2 -> + : Lt ;  - : Delta/2
   dictionary: omega^-3 -> + : (Delta**2 + 4*Lt**2)/8 ;  - : Delta*Lt/2
   dictionary: omega^-4 -> + : Lt*(3*Delta**2 + 4*Lt**2)/24 ;  - : Delta*(Delta**2 + 12*Lt**2)/48
   dictionary: omega^-5 -> + : (Delta**4 + 24*Delta**2*Lt**2 + 16*Lt**4)/384 ;  - : Delta*Lt*(Delta**2 + 4*Lt**2)/48
   dictionary: omega^-6 -> + : Lt*(5*Delta**4 + 40*Delta**2*Lt**2 + 16*Lt**4)/1920 ;  - : Delta*(Delta**4 + 40*Delta**2*Lt**2 + 80*Lt**4)/3840
   dictionary: omega^-7 -> + : (Delta**2 + 4*Lt**2)*(Delta**4 + 56*Delta**2*Lt**2 + 16*Lt**4)/46080 ;  - : Delta*Lt*(Delta**2 + 12*Lt**2)*(3*Delta**2 + 4*Lt**2)/11520

Part 1. Colour models: row sums and the general-colour quantities
   [ok] SU(N): b_R = C_F - C_R/2
   [ok] SU(N): [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SU(N): X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SU(N): row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] SO(N) vector: b_R = C_F - C_R/2
   [ok] SO(N) vector: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SO(N) vector: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SO(N) vector: row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] Sp(N) defining: b_R = C_F - C_R/2
   [ok] Sp(N) defining: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] Sp(N) defining: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] Sp(N) defining: row sums sum_R' [T]_RR' = C_R/2 - 2C_F

Part 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))
   F_1^+(1) = 2*C_F*a/omega
   F_1^+(2) = 4*C_F**2*a**2/omega**3 + C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/60 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/6 + 2*C_F*Delta**2*a**2*(C_A*kappa - 2*C_F*ell_p - 2*C_F*kappa)/omega
   F_1^-(1) = 2*C_F*a/omega
   F_1^-(2) = C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/3780 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/90 + 2*C_F*Delta**2*a**2*(C_A*kappa - 6*C_F*ell_m - 2*C_F*kappa)/(3*omega) + 4*C_F*a**2*(2*C_A*kappa - 4*C_F*kappa + C_F)/omega**3
   F_A^+(1) = -a*(C_A - 2*C_F)/omega
   F_A^+(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/240 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/24 - Delta**2*a**2*(C_A - 2*C_F)*(2*C_A*ell_p + 3*C_A*kappa + C_A - 4*C_F*ell_p - 4*C_F*kappa)/(2*omega) + a**2*(C_A - 2*C_F)*(3*C_A - 2*C_F)/omega**3
   F_A^-(1) = -a*(C_A - 2*C_F)/omega
   F_A^-(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/15120 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/360 - Delta**2*a**2*(C_A - 2*C_F)*(6*C_A*ell_m + 3*C_A*kappa + C_A - 12*C_F*ell_m - 4*C_F*kappa)/(6*omega) - a**2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/omega**3
   F_1^+(3) = 16*C_F**3*a**3/omega**5 + C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(168*C_A*ell_m + 51*C_A - 336*C_F*ell_m - 672*C_F*ell_p - 34*C_F)/10080 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(10*C_A*ell_m + 3*C_A - 20*C_F*ell_m - 40*C_F*ell_p - 6*C_F)/60 + C_F*Delta**4*a**3*(4*C_A**2*ell_m*kappa + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 16*C_F**2*ell_m*kappa + 32*C_F**2*ell_p**2 + 32*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(2*omega) + 2*C_F*Delta**2*a**3*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa)/omega**3
   F_1^-(3) = C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(40*C_A*ell_p + 1530*C_A*kappa + 513*C_A - 160*C_F*ell_m - 80*C_F*ell_p - 2040*C_F*kappa - 2*C_F)/151200 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(14*C_A*ell_p + C_A - 56*C_F*ell_m - 28*C_F*ell_p - 2*C_F)/1260 + C_F*Delta**4*a**3*(20*C_A**2*ell_p*kappa + C_A**2*kappa - 80*C_A*C_F*ell_m*kappa - 80*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 480*C_F**2*ell_m**2 + 160*C_F**2*ell_m*kappa + 80*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(30*omega) + 2*C_F*Delta**2*a**3*(4*C_A**2*ell_p*kappa + 6*C_A**2*kappa**2 + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 20*C_A*C_F*kappa**2 + 32*C_F**2*ell_m*kappa - 16*C_F**2*ell_m + 16*C_F**2*ell_p*kappa + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)/omega**3 - 8*C_F*a**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/omega**5
   [ok] LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))
   A_1^+ at a^2: 2*C_F**2*Lt**2 - 3*C_F*zeta2*(4*C_A*kappa - 8*C_F*ell_p - 8*C_F*kappa + C_F)
   A_1^+ at a^3: 2*C_F**3*Lt**4/3 - 6*C_F*Lt**2*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2) + 3*C_F*zeta2**2*(48*C_A**2*ell_m*kappa + 36*C_A**2*kappa**2 + 6*C_A**2*kappa - 192*C_A*C_F*ell_m*kappa - 192*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 192*C_F**2*ell_m*kappa + 384*C_F**2*ell_p**2 + 384*C_F**2*ell_p*kappa - 96*C_F**2*ell_p + 96*C_F**2*kappa**2 - 24*C_F**2*kappa + C_F**2)/2
   A_1^- at a^2: 2*C_F*Delta*Lt*(2*C_A*kappa - 4*C_F*kappa + C_F)
   A_1^- at a^3: C_F*Delta**3*Lt*(24*C_A**2*ell_p*kappa + 36*C_A**2*kappa**2 + 3*C_A**2*kappa - 96*C_A*C_F*ell_m*kappa - 96*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 12*C_A*C_F*kappa + 192*C_F**2*ell_m*kappa - 96*C_F**2*ell_m + 96*C_F**2*ell_p*kappa + 96*C_F**2*kappa**2 - 36*C_F**2*kappa + 2*C_F**2)/6 - 2*C_F*Delta*Lt**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/3

Part 4. Reproduction of the statements of Appendix app:sign and app:assumptions
   [ok] one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))
   [ok] F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))
   [ok] F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)
   [ok] Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))
   [ok] Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt
   [ok] positive signature: Lt-dependent parts agree for every kappa
   [ok] negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))
   SU(N): X_1 = (N_c - 1)*(N_c + 1)/(2*N_c**2), X_A = -(N_c**2 + 2)/(4*N_c**2); A_1^- = (N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2) Delta Lt a^2, A_A^- = -(2*N_c**2 + 3)/(2*N_c**2) Delta Lt a^2
   [ok] SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\nmAoddSingletSUN)
   [ok] SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\nmAoddAdjSUN)
   [ok] S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))
   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)
      term linear in psi^+ (all psi1 dependence at psi0 = 0): -6*C_F*kappa*zeta2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 6*C_F)
   [ok] App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1
      remaining terms: 6*C_F**3*zeta2*(16*ell_p - 1)  (eta^+ expansion of the leading pole and the ell_+ terms)
   [ok] remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)
   [ok] SU(3): -S_3/2 = -56/3 zeta_2 (\nmPsiPlusOrderAthreeSUthree)
   [ok] SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\nmPsiPlusOrderAthreeKmSUthree)
   [ok] SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\nmIterConstSUthree)
   eq. (system): T - 2 C_F x (a^2 constant) = -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 4*C_A*C_F*kappa - 8*C_F**2*ell_p + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)
   [ok] eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1

Part 5. Singlet channel, general colour, with all deformations
   A_1^+ a^2 Lt^2: system (kappa=1) = 2*C_F**2
        depends on: []
   A_1^+ a^2 Lt^1: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^2 Lt^0: system (kappa=1) = -3*C_F*zeta2*(4*C_A - 7*C_F)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^4: system (kappa=1) = 2*C_F**3/3
        depends on: []
   A_1^+ a^3 Lt^3: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^2: system (kappa=1) = -6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^1: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^+ a^3 Lt^0: system (kappa=1) = 3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^- a^2 Lt^2: system (kappa=1) = 0
        depends on: []
   A_1^- a^2 Lt^1: system (kappa=1) = 2*C_F*Delta*(2*C_A - 3*C_F)
        depends on: []
   A_1^- a^2 Lt^0: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)']
   A_1^- a^3 Lt^4: system (kappa=1) = 0
        depends on: []
   A_1^- a^3 Lt^3: system (kappa=1) = -2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3
        depends on: []
   A_1^- a^3 Lt^2: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^1: system (kappa=1) = C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^0: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]

Part 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)
   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):
      C_F^3 C_A^0 n_f^0 : -16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF
      C_F^2 C_A^1 n_f^0 : 2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)
      C_F^2 C_A^0 n_f^1 : 2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):
      C_F^3 C_A^0 n_f^0 : -8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF
      C_F^2 C_A^1 n_f^0 : 2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)
      C_F^2 C_A^0 n_f^1 : 2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   a^2 Lt^1 (NLL) of A_1^+:
      C_F^2 C_A^0 n_f^0 : 2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)
      C_F^1 C_A^1 n_f^0 : 2*(gA + 2*kappa*psi0)
      C_F^1 C_A^0 n_f^1 : 2*gN
   [ok] C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1
   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 - 2*kappa*lam*psi0
   [ok] every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc
   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = 10*psi1
      psi1 = Delta^2/2 = -3 zeta_2: -30*zeta2;  kappa = -1: -42*zeta2;  psi^+ absent: 0;  sign of psi^+ reversed: 30*zeta2
   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: 2*(kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA)
   [ok] C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell
   [ok] C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)
   [ok] C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)
   C_F^3 coefficient of Y (not a test): -2*(4*Delta**2*ell_p + alpha - 2*eps1**2 - 2*eps1*lam - 2*eps2 - kF - 16*kappa**2*psi1 + 4*kappa*psi1 - sF)
   free symbols of the C_F C_A^2 coefficient of T: ['eps1', 'gA', 'kappa', 'lam', 'psi0', 'psi1']
   C_F C_A coefficient of the a^2 Lt NLL term: 2*(gA + 2*kappa*psi0)  (tests psi0 = 0 if gA = 0)
   A_A^-(2) coefficient of Lt (with its factor Delta): -Delta*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/2
   [ok] psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)

Part 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices
   [ok] SU(N): A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:
      A_1^+ a^1 Lt^0: (N_c - 1)*(N_c + 1)/N_c
      A_1^+ a^2 Lt^2: (N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)
      A_1^+ a^2 Lt^1: 0
      A_1^+ a^2 Lt^0: 3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)
      A_1^+ a^3 Lt^4: (N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)
      A_1^+ a^3 Lt^3: 0
      A_1^+ a^3 Lt^2: 3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_1^+ a^3 Lt^1: 0
      A_1^+ a^3 Lt^0: 3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)
      A_1^- a^1 Lt^0: 0
      A_1^- a^2 Lt^2: 0
      A_1^- a^2 Lt^1: Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)
      A_1^- a^2 Lt^0: 0
      A_1^- a^3 Lt^4: 0
      A_1^- a^3 Lt^3: Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)
      A_1^- a^3 Lt^2: 0
      A_1^- a^3 Lt^1: Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_1^- a^3 Lt^0: 0
      A_A^+ a^1 Lt^0: -1/N_c
      A_A^+ a^2 Lt^2: (2*N_c**2 + 1)/(2*N_c**2)
      A_A^+ a^2 Lt^1: 0
      A_A^+ a^2 Lt^0: 3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)
      A_A^+ a^3 Lt^4: -(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)
      A_A^+ a^3 Lt^3: 0
      A_A^+ a^3 Lt^2: -3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_A^+ a^3 Lt^1: 0
      A_A^+ a^3 Lt^0: 3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)
      A_A^- a^1 Lt^0: 0
      A_A^- a^2 Lt^2: 0
      A_A^- a^2 Lt^1: -Delta*(2*N_c**2 + 3)/(2*N_c**2)
      A_A^- a^2 Lt^0: 0
      A_A^- a^3 Lt^4: 0
      A_A^- a^3 Lt^3: Delta*(19*N_c**2 + 5)/(6*N_c**3)
      A_A^- a^3 Lt^2: 0
      A_A^- a^3 Lt^1: -Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_A^- a^3 Lt^0: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CA3: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CFCA2: 1
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF2CA: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF3: 0
   [ok] the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3
   [ok] the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3
   SU(N), eq. (system): T = 12*N_c**3*ell_p*zeta2 - 3*N_c**3*zeta2/4 - 36*N_c*ell_p*zeta2 - 39*N_c*zeta2/4 + 36*ell_p*zeta2/N_c + 27*zeta2/(4*N_c) - 12*ell_p*zeta2/N_c**3 + 15*zeta2/(4*N_c**3);  -2t1-4t_-1-6t_-3 = -30*zeta2 (expected -30 zeta_2 + 0 x ell_+)
   [ok] SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+
   SU(N) with all deformations (channel parameters free symbols):
      -2t1-4t_-1-6t_-3 of T: 6*eps1*kappa**2*psi0 + g_0p**2 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1 + 2*r_0p
      its free symbols: ['eps1', 'g_0p', 'kappa', 'lam', 'psi0', 'psi1', 'r_0p']
      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree
       statement of Part 6 is what makes them drop out, see the report)
      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):
      -2t1-4t_-1-6t_-3 of T = 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
   [ok] SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA
   [ok] SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)

Part 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence
   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): Delta**2*(N_c/4 + 1/(8*N_c) - 1/(8*N_c**3)) + psi1*(N_c*kappa**2 - 6*kappa**2/N_c + 9*kappa/(2*N_c) - 4*kappa**2/N_c**3 + 3*kappa/N_c**3)
   its psi1 part: kappa*psi1*(2*N_c**4*kappa - 12*N_c**2*kappa + 9*N_c**2 - 8*kappa + 6)/(2*N_c**3)
   A_A^+ a^3 Lt^2 depends on: ['Kc', 'alpha', 'beta', 'ell_p', 'eps1', 'eps2', 'g_0m', 'g_1m', 'g_1p', 'kP_1p', 'lam', 'r_1p', 'sig_1p', 'u']

Part 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)
   36 data coefficients, 48 nuisance parameters; rank of nuisance Jacobian = 22
   rank with the psi1 column added = 23  (psi1 is identifiable from these data at first order)
   left null space of the nuisance Jacobian: 14 combinations free of the unknown constants
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S+ a^2 Lt^1 [N^0]': 1, 'S+ a^2 Lt^1 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^0 [N^-2]': 1, 'S+ a^2 Lt^0 [N^0]': 1, 'S+ a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -5/9, 'S+ a^2 Lt^1 [N^0]': -5/18, 'S+ a^3 Lt^3 [N^-3]': 4/3, 'S+ a^3 Lt^3 [N^-1]': 13/9, 'S+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 5/9, 'S+ a^2 Lt^1 [N^0]': 5/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -4/9, 'S+ a^3 Lt^3 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^3 Lt^2 [N^-3]': 3, 'S+ a^3 Lt^2 [N^-1]': 2, 'S+ a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): -5
      combination {'S+ a^3 Lt^2 [N^-3]': -2, 'S+ a^3 Lt^2 [N^-1]': -1, 'S+ a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 5
      combination {'S- a^2 Lt^0 [N^-2]': 1, 'S- a^2 Lt^0 [N^0]': 1, 'S- a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/12, 'S+ a^2 Lt^1 [N^0]': 1/3, 'S+ a^3 Lt^3 [N^-3]': 1/2, 'S+ a^3 Lt^3 [N^-1]': 2/3, 'S- a^2 Lt^0 [N^-2]': -3/2, 'S- a^2 Lt^0 [N^0]': -3/2, 'S- a^3 Lt^2 [N^-3]': 1, 'S- a^3 Lt^2 [N^-1]': 1, 'S- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1/12, 'S+ a^2 Lt^1 [N^0]': -1/3, 'S+ a^3 Lt^3 [N^-3]': -1/2, 'S+ a^3 Lt^3 [N^-1]': -2/3, 'S- a^2 Lt^0 [N^-2]': 3/2, 'S- a^2 Lt^0 [N^0]': 3/2, 'S- a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/2, 'S+ a^3 Lt^3 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': 1/2, 'A+ a^3 Lt^3 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -8/9, 'S+ a^2 Lt^1 [N^0]': 1/18, 'S+ a^3 Lt^3 [N^-3]': -5/3, 'S+ a^3 Lt^3 [N^-1]': 1/9, 'A+ a^2 Lt^1 [N^-2]': 1, 'A+ a^2 Lt^1 [N^0]': 1/2, 'A+ a^3 Lt^3 [N^-1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/9, 'S+ a^2 Lt^1 [N^0]': -1/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -1/9, 'A+ a^2 Lt^1 [N^0]': 1, 'A+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S- a^2 Lt^0 [N^-2]': 1/2, 'S- a^3 Lt^2 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': -1, 'A- a^2 Lt^0 [N^-2]': -1/2, 'A- a^3 Lt^2 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -3/4, 'S+ a^2 Lt^1 [N^0]': -25/3, 'S+ a^3 Lt^3 [N^-3]': -3/2, 'S+ a^3 Lt^3 [N^-1]': -2, 'S- a^2 Lt^0 [N^-2]': -27/2, 'S- a^2 Lt^0 [N^0]': -7/3, 'S- a^3 Lt^2 [N^-3]': 13, 'S- a^3 Lt^2 [N^-1]': 14/3, 'A+ a^2 Lt^1 [N^-2]': -23/2, 'A+ a^2 Lt^1 [N^0]': 17/2, 'A- a^2 Lt^0 [N^0]': 19/6, 'A- a^3 Lt^2 [N^-1]': -19/3, 'A- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
   [ok] SU(N) data: psi1 is identifiable at first order in the deformations

Part 10. Born-normalized form of the test, sensitivity controls, prediction table
   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: kappa*psi1*(6*kappa - 1)
   [ok] R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants
   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA
   [ok] C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)
   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = 2*(6*kappa**2*psi1 - kappa*psi1 + rho_AA)
   [ok] control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)
   [ok] control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged
   [ok] control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1
   wrote prediction_table.tsv

Part 11. C14: hard-gluon term z2 a [sum M2 F_R'^2 + sum M3 F_R' F_R + M1 F_R^2] in every channel and signature
   general colour, coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1) per unit hard-gluon number (A at a^3 divided by the Born coefficient 2 C_F):
   [ok] general colour, h1s: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h1s : C_F**2*zeta2   (C_A^2, C_A C_F, C_F^2) = (0, 0, 1)
   [ok] general colour, h1c: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h1c : -C_F**2*zeta2   (C_A^2, C_A C_F, C_F^2) = (0, 0, -1)
   [ok] general colour, h2s: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h2s : zeta2*(C_A - 2*C_F)**2/4   (C_A^2, C_A C_F, C_F^2) = (1/4, -1, 1)
   [ok] general colour, h2c: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h2c : -zeta2*(C_A - 2*C_F)**2/4   (C_A^2, C_A C_F, C_F^2) = (-1/4, 1, -1)
   [ok] general colour, h3s: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h3s : -C_F*zeta2*(C_A - 2*C_F)/2   (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)
   [ok] general colour, h3c: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h3c : C_F*zeta2*(C_A - 2*C_F)/2   (C_A^2, C_A C_F, C_F^2) = (0, 1/2, -1)
   [ok] general colour, h4s: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h4s : -C_F*zeta2*(C_A - 2*C_F)/2   (C_A^2, C_A C_F, C_F^2) = (0, -1/2, 1)
   [ok] general colour, h4c: no zeta_2^0 part and nothing beyond first order in zeta_2 at a^3 Lt^2
      h4c : C_F*zeta2*(C_A - 2*C_F)/2   (C_A^2, C_A C_F, C_F^2) = (0, 1/2, -1)
   [ok] general colour: two-loop amplitude shift = -dS_3/(4 C_F) for every topology number (dS_3 from c14_shifts.py closed forms)
   [ok] two-loop C_A^2 coefficient (-15) shifts by eta_2/4 only (eta_2 = h2s - h2c); eta_34 and eta_1 do not reach it
   SU(N), eq. (system) as written: two loops [-15, 36, -15] (paper: -15, 48, -15 + 48 l_+ ... at l_+ = 0: C_F^2 entry -15), three loops [12, -58, 78, -85/4]
   [ok] SU(N): the solver copy reproduces the C_F-free predictions -15 (two loops) and 12, -58 (three loops)
   SU(N), shifts per unit hard-gluon number (units of zeta_2), A_1^+/A_1^(1):
   [ok] SU(N), h1s: shifts are first order in zeta_2
      h1s : two loops (C_A^2, C_A C_F, C_F^2) = [0, 0, 1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [0, 0, 0, 2/3]
   [ok] SU(N), h1c: shifts are first order in zeta_2
      h1c : two loops (C_A^2, C_A C_F, C_F^2) = [0, 0, -1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [0, 0, 0, -2/3]
   [ok] SU(N), h2s: shifts are first order in zeta_2
      h2s : two loops (C_A^2, C_A C_F, C_F^2) = [1/4, -1, 1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [-1/8, 2/3, -7/6, 2/3]
   [ok] SU(N), h2c: shifts are first order in zeta_2
      h2c : two loops (C_A^2, C_A C_F, C_F^2) = [-1/4, 1, -1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [1/8, -2/3, 7/6, -2/3]
   [ok] SU(N), h3s: shifts are first order in zeta_2
      h3s : two loops (C_A^2, C_A C_F, C_F^2) = [0, -1/2, 1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [0, 1/8, -7/12, 2/3]
   [ok] SU(N), h3c: shifts are first order in zeta_2
      h3c : two loops (C_A^2, C_A C_F, C_F^2) = [0, 1/2, -1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [0, -1/8, 7/12, -2/3]
   [ok] SU(N), h4s: shifts are first order in zeta_2
      h4s : two loops (C_A^2, C_A C_F, C_F^2) = [0, -1/2, 1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [0, 1/8, -7/12, 2/3]
   [ok] SU(N), h4c: shifts are first order in zeta_2
      h4c : two loops (C_A^2, C_A C_F, C_F^2) = [0, 1/2, -1];  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) = [0, -1/8, 7/12, -2/3]
      map -(dS_4 + 4 C_F dS_3)/(48 C_F) for h2s: [-1/8, 2/3, -7/6, 2/3]
      map -(dS_4 + 4 C_F dS_3)/(48 C_F) for h3s: [0, 1/8, -7/12, 2/3]
      map -(dS_4 + 4 C_F dS_3)/(48 C_F) for h1s: [0, 0, 0, 2/3]
   [ok] SU(N): three-loop amplitude shifts equal -(dS_4 + 4 C_F dS_3)/(48 C_F) with the general-colour dS_3, dS_4 (eta_2, eta_34, eta_1)
   [ok] crossed numbers enter with the opposite sign of same-line numbers in all six SU(N) shift vectors
   shifts of (-15; 12, -58) per unit eta_2: ['1/4', '-1/8', '2/3']; per unit eta_34: ['0', '0', '1/8']; per unit eta_1: ['0', '0', '0']

FAILED CHECKS: none   (301.4 s)


==> anc/numbers/deposit/R6/C14/amp_run/c14_amp_results.json <==
{
 "gen_2loop_h1s": "C_F**2*zeta2",
 "gen_2loop_h1c": "-C_F**2*zeta2",
 "gen_2loop_h2s": "zeta2*(C_A - 2*C_F)**2/4",
 "gen_2loop_h2c": "-zeta2*(C_A - 2*C_F)**2/4",
 "gen_2loop_h3s": "-C_F*zeta2*(C_A - 2*C_F)/2",
 "gen_2loop_h3c": "C_F*zeta2*(C_A - 2*C_F)/2",
 "gen_2loop_h4s": "-C_F*zeta2*(C_A - 2*C_F)/2",
 "gen_2loop_h4c": "C_F*zeta2*(C_A - 2*C_F)/2",
 "SU_h1s": {
  "two": [
   "0",
   "0",
   "1"
  ],
  "three": [
   "0",
   "0",
   "0",
   "2/3"
  ]
 },
 "SU_h1c": {
  "two": [
   "0",
   "0",
   "-1"
  ],
  "three": [
   "0",
   "0",
   "0",
   "-2/3"
  ]
 },
 "SU_h2s": {
  "two": [
   "1/4",
   "-1",
   "1"
  ],
  "three": [
   "-1/8",
   "2/3",
   "-7/6",
   "2/3"
  ]
 },
 "SU_h2c": {
  "two": [
   "-1/4",
   "1",
   "-1"
  ],
  "three": [
   "1/8",
   "-2/3",
   "7/6",
   "-2/3"
  ]
 },
 "SU_h3s": {
  "two": [
   "0",
   "-1/2",
   "1"
  ],
  "three": [
   "0",
   "1/8",
   "-7/12",
   "2/3"
  ]
 },
 "SU_h3c": {
  "two": [
   "0",
   "1/2",
   "-1"
  ],
  "three": [
   "0",
   "-1/8",
   "7/12",
   "-2/3"
  ]
 },
 "SU_h4s": {
  "two": [
   "0",
   "-1/2",
   "1"
  ],
  "three": [
   "0",
   "1/8",
   "-7/12",
   "2/3"
  ]
 },
 "SU_h4c": {
  "two": [
   "0",
   "1/2",
   "-1"
  ],
  "three": [
   "0",
   "-1/8",
   "7/12",
   "-2/3"
  ]
 },
 "eta2_shift_of_three": [
  "1/4",
  "-1/8",
  "2/3"
 ],
 "eta34_shift_of_three": [
  "0",
  "0",
  "1/8"
 ],
 "eta1_shift_of_three": [
  "0",
  "0",
  "0"
 ]
}

==> anc/numbers/deposit/R6/C14/amp_run/prediction_table.tsv <==
# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k
# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)
amplitude	order	power	general_colour	SU(N_c)	SU(3)	status
A_1^+	a^1	Lt^0	2*C_F	(N_c - 1)*(N_c + 1)/N_c	8/3	Born
A_1^+	a^2	Lt^2	2*C_F**2	(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)	32/9	LL, predicted
A_1^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^2	Lt^0	-3*C_F*zeta2*(4*C_A - 8*C_F*ell_p - 7*C_F)	3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)	128*ell_p*zeta2/3 - 32*zeta2/3	constant, depends on the one-loop constant, not predicted
A_1^+	a^3	Lt^4	2*C_F**3/3	(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)	128/81	LL, predicted
A_1^+	a^3	Lt^3	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^3	Lt^2	-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F - 16*C_F**2*ell_p + 5*C_F**2)	3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	2048*ell_p*zeta2/9 - 424*zeta2/9	NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants
A_1^+	a^3	Lt^1	0	0	0	beyond NNLL
A_1^+	a^3	Lt^0	3*C_F*zeta2**2*(48*C_A**2*ell_m + 42*C_A**2 - 192*C_A*C_F*ell_m - 192*C_A*C_F*ell_p - 120*C_A*C_F + 192*C_F**2*ell_m + 384*C_F**2*ell_p**2 + 288*C_F**2*ell_p + 73*C_F**2)/2	3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)	32*ell_m*zeta2**2/3 + 4096*ell_p**2*zeta2**2/3 - 512*ell_p*zeta2**2 + 500*zeta2**2/9	beyond NNLL
A_1^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^1 (x Delta)	2*C_F*(2*C_A - 3*C_F)	(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)	16/3	LL of F^-, predicted (tests kappa)
A_1^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^4 (x Delta)	0	0	0	zero
A_1^-	a^3	Lt^3 (x Delta)	-2*C_F*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3	(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)	232/81	LL of F^-, predicted
A_1^-	a^3	Lt^2 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^1 (x Delta)	-C_F*zeta2*(24*C_A**2*ell_p + 39*C_A**2 - 96*C_A*C_F*ell_m - 96*C_A*C_F*ell_p - 108*C_A*C_F + 96*C_F**2*ell_m + 96*C_F**2*ell_p + 62*C_F**2)	zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	2560*ell_m*zeta2/9 - 32*ell_p*zeta2/9 - 1052*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_1^-	a^3	Lt^0 (x Delta)	0	0	0	beyond NNLL
A_A^+	a^1	Lt^0	-C_A + 2*C_F	-1/N_c	-1/3	Born
A_A^+	a^2	Lt^2	(C_A - 2*C_F)*(3*C_A - 2*C_F)/2	(2*N_c**2 + 1)/(2*N_c**2)	19/18	LL, predicted
A_A^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^2	Lt^0	3*zeta2*(C_A - 2*C_F)*(8*C_A*ell_p + 13*C_A - 16*C_F*ell_p - 14*C_F)/4	3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)	2*ell_p*zeta2/3 + 61*zeta2/12	constant, depends on the one-loop constant, not predicted
A_A^+	a^3	Lt^4	SU(N) only	-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)	-133/81	LL, predicted
A_A^+	a^3	Lt^3	SU(N) only	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^3	Lt^2	SU(N) only	-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	-58*ell_p*zeta2/9 - 109*zeta2/9	NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component
A_A^+	a^3	Lt^1	SU(N) only	0	0	beyond NNLL
A_A^+	a^3	Lt^0	SU(N) only	3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)	266*ell_m*zeta2**2/3 - 8*ell_p**2*zeta2**2/3 - 23*ell_p*zeta2**2 - 97*zeta2**2/36	beyond NNLL
A_A^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^1 (x Delta)	-(C_A - 2*C_F)*(5*C_A - 6*C_F)/2	-(2*N_c**2 + 3)/(2*N_c**2)	-7/6	LL of F^-, predicted (tests kappa)
A_A^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^4 (x Delta)	SU(N) only	0	0	zero
A_A^-	a^3	Lt^3 (x Delta)	SU(N) only	(19*N_c**2 + 5)/(6*N_c**3)	88/81	LL of F^-, predicted
A_A^-	a^3	Lt^2 (x Delta)	SU(N) only	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^1 (x Delta)	SU(N) only	-zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	40*ell_m*zeta2/9 - 266*ell_p*zeta2/9 - 62*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_A^-	a^3	Lt^0 (x Delta)	SU(N) only	0	0	beyond NNLL


==> anc/numbers/deposit/R6/C14/amp_run/regression_parts0-10.txt <==
Parts 0-10 identical to deposited amp_prediction.out
prediction_table.tsv identical


==> anc/numbers/deposit/R6/C14/amp_run/results_sympy.json <==
{
 "B_CFCA2_of_T": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
 "C_CF2CA_of_Y": "4*eps1*gA - 20*eps1*kappa**2*psi0 + 8*eps1*kappa*psi0 + 2*gA*gF - 4*gA*kappa*psi0 + 2*gA*lam + 2*gF*kappa*psi0 + 2*kA - 40*kappa**2*lam*psi0 - 40*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + 2*sA",
 "K2_monomials": {
  "(1, 0, 1)": "eps1*gN + 2*gN*lam + rN",
  "(1, 1, 0)": "eps1*gA + 2*eps1*kappa*psi0 + 2*gA*lam + 4*kappa*lam*psi0 + 4*kappa*psi1 + rA + 2*sA",
  "(2, 0, 0)": "-(8*Delta**2*ell_p - Delta**2 - 4*alpha - 2*eps1**2 - 2*eps1*gF + 8*eps1*kappa*psi0 - 8*eps1*lam - 8*eps2 - 4*gF*lam + 16*kappa*lam*psi0 + 16*kappa*psi1 - 4*lam**2 - 2*rF - 4*sF)/2"
 },
 "N2_monomials": {
  "(1, 0, 1)": "2*gN",
  "(1, 1, 0)": "2*(gA + 2*kappa*psi0)",
  "(2, 0, 0)": "2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)"
 },
 "SU_T_deformed": "-2*Delta**2*N_c**3*ell_p + Delta**2*N_c**3/8 + 6*Delta**2*N_c*ell_p - 3*Delta**2*N_c/8 - 6*Delta**2*ell_p/N_c + 3*Delta**2/(8*N_c) + 2*Delta**2*ell_p/N_c**3 - Delta**2/(8*N_c**3) + N_c**3*alpha/4 + 3*N_c**3*eps1**2/4 + 3*N_c**3*eps1*lam/2 + 3*N_c**3*eps2/2 + N_c**3*lam**2/2 + 3*N_c**2*eps1*g_0p/2 + 3*N_c**2*g_0p*lam/2 + N_c**2*kP_0p/2 + 3*N_c**2*sig_0p/2 - 3*N_c*alpha/4 - 9*N_c*eps1**2/4 + N_c*eps1*kappa**2*psi0 + 3*N_c*eps1*kappa*psi0 - 9*N_c*eps1*lam/2 - 9*N_c*eps2/2 + N_c*g_0p**2/2 + 2*N_c*kappa**2*lam*psi0 + 2*N_c*kappa**2*psi1 + 2*N_c*kappa*lam*psi0 + 2*N_c*kappa*psi1 - 3*N_c*lam**2/2 + N_c*r_0p - 3*eps1*g_0p + g_0p*kappa*psi0 - 3*g_0p*lam + g_1m*kappa*psi0 - kP_0p - 3*sig_0p + 3*alpha/(4*N_c) + 9*eps1**2/(4*N_c) + eps1*kappa**2*psi0/N_c - 6*eps1*kappa*psi0/N_c + 9*eps1*lam/(2*N_c) + 9*eps2/(2*N_c) - g_0p**2/(2*N_c) + 2*kappa**2*lam*psi0/N_c + 2*kappa**2*psi1/N_c - 5*kappa*lam*psi0/N_c - 5*kappa*psi1/N_c + 3*lam**2/(2*N_c) - r_0p/N_c + 3*eps1*g_0p/(2*N_c**2) - g_0p*kappa*psi0/N_c**2 + 3*g_0p*lam/(2*N_c**2) - g_1m*kappa*psi0/N_c**2 + kP_0p/(2*N_c**2) + 3*sig_0p/(2*N_c**2) - alpha/(4*N_c**3) - 3*eps1**2/(4*N_c**3) - 2*eps1*kappa**2*psi0/N_c**3 + 3*eps1*kappa*psi0/N_c**3 - 3*eps1*lam/(2*N_c**3) - 3*eps2/(2*N_c**3) - 4*kappa**2*lam*psi0/N_c**3 - 4*kappa**2*psi1/N_c**3 + 3*kappa*lam*psi0/N_c**3 + 3*kappa*psi1/N_c**3 - lam**2/(2*N_c**3)",
 "SU_invariants_first_order": [
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S+ a^2 Lt^1 [N^0]": "1",
    "S+ a^2 Lt^1 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^0 [N^-2]": "1",
    "S+ a^2 Lt^0 [N^0]": "1",
    "S+ a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-5/9",
    "S+ a^2 Lt^1 [N^0]": "-5/18",
    "S+ a^3 Lt^3 [N^-1]": "13/9",
    "S+ a^3 Lt^3 [N^-3]": "4/3",
    "S+ a^3 Lt^3 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "5/9",
    "S+ a^2 Lt^1 [N^0]": "5/18",
    "S+ a^3 Lt^3 [N^-1]": "-4/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3",
    "S+ a^3 Lt^3 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "2",
    "S+ a^3 Lt^2 [N^-3]": "3",
    "S+ a^3 Lt^2 [N^1]": "1"
   },
   "-5"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "-1",
    "S+ a^3 Lt^2 [N^-3]": "-2",
    "S+ a^3 Lt^2 [N^3]": "1"
   },
   "5"
  ],
  [
   {
    "S- a^2 Lt^0 [N^-2]": "1",
    "S- a^2 Lt^0 [N^0]": "1",
    "S- a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-1/12",
    "S+ a^2 Lt^1 [N^0]": "1/3",
    "S+ a^3 Lt^3 [N^-1]": "2/3",
    "S+ a^3 Lt^3 [N^-3]": "1/2",
    "S- a^2 Lt^0 [N^-2]": "-3/2",
    "S- a^2 Lt^0 [N^0]": "-3/2",
    "S- a^3 Lt^2 [N^-1]": "1",
    "S- a^3 Lt^2 [N^-3]": "1",
    "S- a^3 Lt^2 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1/12",
    "S+ a^2 Lt^1 [N^0]": "-1/3",
    "S+ a^3 Lt^3 [N^-1]": "-2/3",
    "S+ a^3 Lt^3 [N^-3]": "-1/2",
    "S- a^2 Lt^0 [N^-2]": "3/2",
    "S- a^2 Lt^0 [N^0]": "3/2",
    "S- a^3 Lt^2 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1/2",
    "A+ a^3 Lt^3 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/2",
    "S+ a^3 Lt^3 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1",
    "A+ a^2 Lt^1 [N^0]": "1/2",
    "A+ a^3 Lt^3 [N^-1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-8/9",
    "S+ a^2 Lt^1 [N^0]": "1/18",
    "S+ a^3 Lt^3 [N^-1]": "1/9",
    "S+ a^3 Lt^3 [N^-3]": "-5/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^0]": "1",
    "A+ a^3 Lt^3 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/9",
    "S+ a^2 Lt^1 [N^0]": "-1/18",
    "S+ a^3 Lt^3 [N^-1]": "-1/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-1",
    "A- a^2 Lt^0 [N^-2]": "-1/2",
    "A- a^3 Lt^2 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S- a^2 Lt^0 [N^-2]": "1/2",
    "S- a^3 Lt^2 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-23/2",
    "A+ a^2 Lt^1 [N^0]": "17/2",
    "A- a^2 Lt^0 [N^0]": "19/6",
    "A- a^3 Lt^2 [N^-1]": "-19/3",
    "A- a^3 Lt^2 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-3/4",
    "S+ a^2 Lt^1 [N^0]": "-25/3",
    "S+ a^3 Lt^3 [N^-1]": "-2",
    "S+ a^3 Lt^3 [N^-3]": "-3/2",
    "S- a^2 Lt^0 [N^-2]": "-27/2",
    "S- a^2 Lt^0 [N^0]": "-7/3",
    "S- a^3 Lt^2 [N^-1]": "14/3",
    "S- a^3 Lt^2 [N^-3]": "13"
   },
   "0"
  ]
 ],
 "SU_system_all": [
  [
   "A_1^+",
   1,
   0,
   "(N_c - 1)*(N_c + 1)/N_c"
  ],
  [
   "A_1^+",
   2,
   2,
   "(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)"
  ],
  [
   "A_1^+",
   2,
   1,
   "0"
  ],
  [
   "A_1^+",
   2,
   0,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)"
  ],
  [
   "A_1^+",
   3,
   4,
   "(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   3,
   "0"
  ],
  [
   "A_1^+",
   3,
   2,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   1,
   "0"
  ],
  [
   "A_1^+",
   3,
   0,
   "3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)"
  ],
  [
   "A_1^-",
   1,
   0,
   "0"
  ],
  [
   "A_1^-",
   2,
   2,
   "0"
  ],
  [
   "A_1^-",
   2,
   1,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_1^-",
   2,
   0,
   "0"
  ],
  [
   "A_1^-",
   3,
   4,
   "0"
  ],
  [
   "A_1^-",
   3,
   3,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   2,
   "0"
  ],
  [
   "A_1^-",
   3,
   1,
   "Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   0,
   "0"
  ],
  [
   "A_A^+",
   1,
   0,
   "-1/N_c"
  ],
  [
   "A_A^+",
   2,
   2,
   "(2*N_c**2 + 1)/(2*N_c**2)"
  ],
  [
   "A_A^+",
   2,
   1,
   "0"
  ],
  [
   "A_A^+",
   2,
   0,
   "3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)"
  ],
  [
   "A_A^+",
   3,
   4,
   "-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   3,
   "0"
  ],
  [
   "A_A^+",
   3,
   2,
   "-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   1,
   "0"
  ],
  [
   "A_A^+",
   3,
   0,
   "3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)"
  ],
  [
   "A_A^-",
   1,
   0,
   "0"
  ],
  [
   "A_A^-",
   2,
   2,
   "0"
  ],
  [
   "A_A^-",
   2,
   1,
   "-Delta*(2*N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_A^-",
   2,
   0,
   "0"
  ],
  [
   "A_A^-",
   3,
   4,
   "0"
  ],
  [
   "A_A^-",
   3,
   3,
   "Delta*(19*N_c**2 + 5)/(6*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   2,
   "0"
  ],
  [
   "A_A^-",
   3,
   1,
   "-Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   0,
   "0"
  ]
 ],
 "T3_system_SU3": "2048*ell_p*zeta2/9 - 424*zeta2/9",
 "T3_system_general": "-6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)",
 "T_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)",
  "(2, 1, 0)": "2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)",
  "(3, 0, 0)": "-16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF"
 },
 "Y_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)",
  "(2, 1, 0)": "2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)",
  "(3, 0, 0)": "-8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF"
 },
 "adjoint_T": "Delta**2*N_c/4 + Delta**2/(8*N_c) - Delta**2/(8*N_c**3) + N_c*kappa**2*psi1 - 6*kappa**2*psi1/N_c + 9*kappa*psi1/(2*N_c) - 4*kappa**2*psi1/N_c**3 + 3*kappa*psi1/N_c**3",
 "adjoint_T_deps": [
  "Kc",
  "alpha",
  "beta",
  "ell_p",
  "eps1",
  "eps2",
  "g_0m",
  "g_1m",
  "g_1p",
  "kP_1p",
  "lam",
  "r_1p",
  "sig_1p",
  "u"
 ],
 "dependence_singlet_general": [
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "2*C_F**2"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "-3*C_F*zeta2*(4*C_A - 7*C_F)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "2*C_F**3/3"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^3",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^1",
   "system": "2*C_F*Delta*(2*C_A - 3*C_F)"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^3",
   "system": "-2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "0"
  }
 ]
}

==> anc/numbers/deposit/R6/C14/c14_color_explicit.out <==

=== SU2: dim R = 2, number of generators = 3
   [ok] SU2: sum t^a t^a = C_F 1 with C_F = 3/4
   [ok] SU2: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 2
   [ok] SU2: channels of R x Rbar, Casimirs ['0', '2'], dimensions [1, 3]; singlet first, adjoint present once
   [ok] SU2: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] SU2: [T_rc] = eq. (TrcSUN) ((0, -(N^2-1)/N), (-1/N, 2/N - N/2))
   [ok] SU2: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] SU2: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] SU2: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] SU2: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU2: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SU2: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU2: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SU2: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU2: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SU2: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU2: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SU2: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] SU2: on the singlet q qbar g state a rung gives -1/4 = b_A = -1/4, a gluon from line A (B) to the gluon in flight gives -1 (-1) = -C_A/2 = -1; the state is an eigenvector of each

=== SU3: dim R = 3, number of generators = 8
   [ok] SU3: sum t^a t^a = C_F 1 with C_F = 4/3
   [ok] SU3: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 3
   [ok] SU3: channels of R x Rbar, Casimirs ['0', '3'], dimensions [1, 8]; singlet first, adjoint present once
   [ok] SU3: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] SU3: [T_rc] = eq. (TrcSUN) ((0, -(N^2-1)/N), (-1/N, 2/N - N/2))
   [ok] SU3: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] SU3: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] SU3: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] SU3: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU3: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SU3: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU3: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SU3: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU3: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SU3: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU3: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SU3: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] SU3: on the singlet q qbar g state a rung gives -1/6 = b_A = -1/6, a gluon from line A (B) to the gluon in flight gives -3/2 (-3/2) = -C_A/2 = -3/2; the state is an eigenvector of each

=== SU4: dim R = 4, number of generators = 15
   [ok] SU4: sum t^a t^a = C_F 1 with C_F = 15/8
   [ok] SU4: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 4
   [ok] SU4: channels of R x Rbar, Casimirs ['0', '4'], dimensions [1, 15]; singlet first, adjoint present once
   [ok] SU4: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] SU4: [T_rc] = eq. (TrcSUN) ((0, -(N^2-1)/N), (-1/N, 2/N - N/2))
   [ok] SU4: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] SU4: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] SU4: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] SU4: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU4: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SU4: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU4: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SU4: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU4: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SU4: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SU4: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SU4: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] SU4: on the singlet q qbar g state a rung gives -1/8 = b_A = -1/8, a gluon from line A (B) to the gluon in flight gives -2 (-2) = -C_A/2 = -2; the state is an eigenvector of each

=== SO5: dim R = 5, number of generators = 10
   [ok] SO5: sum t^a t^a = C_F 1 with C_F = 1
   [ok] SO5: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 3/2
   [ok] SO5: channels of R x Rbar, Casimirs ['0', '3/2', '5/2'], dimensions [1, 10, 14]; singlet first, adjoint present once
   [ok] SO5: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] SO5: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] SO5: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] SO5: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] SO5: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO5: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SO5: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO5: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SO5: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO5: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SO5: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO5: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SO5: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] SO5: on the singlet q qbar g state a rung gives 1/4 = b_A = 1/4, a gluon from line A (B) to the gluon in flight gives -3/4 (-3/4) = -C_A/2 = -3/4; the state is an eigenvector of each

=== SO7: dim R = 7, number of generators = 21
   [ok] SO7: sum t^a t^a = C_F 1 with C_F = 3/2
   [ok] SO7: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 5/2
   [ok] SO7: channels of R x Rbar, Casimirs ['0', '5/2', '7/2'], dimensions [1, 21, 27]; singlet first, adjoint present once
   [ok] SO7: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] SO7: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] SO7: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] SO7: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] SO7: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO7: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SO7: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO7: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SO7: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO7: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] SO7: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] SO7: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] SO7: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] SO7: on the singlet q qbar g state a rung gives 1/4 = b_A = 1/4, a gluon from line A (B) to the gluon in flight gives -5/4 (-5/4) = -C_A/2 = -5/4; the state is an eigenvector of each

=== Sp4: dim R = 4, number of generators = 10
   [ok] Sp4: sum t^a t^a = C_F 1 with C_F = 5/4
   [ok] Sp4: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 3
   [ok] Sp4: channels of R x Rbar, Casimirs ['0', '2', '3'], dimensions [1, 5, 10]; singlet first, adjoint present once
   [ok] Sp4: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] Sp4: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] Sp4: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] Sp4: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] Sp4: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp4: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp4: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp4: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp4: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp4: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp4: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp4: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp4: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] Sp4: on the singlet q qbar g state a rung gives -1/4 = b_A = -1/4, a gluon from line A (B) to the gluon in flight gives -3/2 (-3/2) = -C_A/2 = -3/2; the state is an eigenvector of each

=== Sp6: dim R = 6, number of generators = 21
   [ok] Sp6: sum t^a t^a = C_F 1 with C_F = 7/4
   [ok] Sp6: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 4
   [ok] Sp6: channels of R x Rbar, Casimirs ['0', '3', '4'], dimensions [1, 14, 21]; singlet first, adjoint present once
   [ok] Sp6: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] Sp6: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] Sp6: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] Sp6: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] Sp6: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp6: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp6: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp6: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp6: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp6: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp6: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] Sp6: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] Sp6: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] Sp6: on the singlet q qbar g state a rung gives -1/4 = b_A = -1/4, a gluon from line A (B) to the gluon in flight gives -2 (-2) = -C_A/2 = -2; the state is an eigenvector of each

=== G2: dim R = 7, number of generators = 14
   [ok] G2: sum t^a t^a = C_F 1 with C_F = 1
   [ok] G2: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = 2
   [ok] G2: channels of R x Rbar, Casimirs ['0', '1', '2', '7/3'], dimensions [1, 7, 14, 27]; singlet first, adjoint present once
   [ok] G2: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)
   [ok] G2: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row
   [ok] G2: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)
   [ok] G2: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)
   [ok] G2: lines (in A, out A) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] G2: singlet row, lines (A,A): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] G2: lines (in A, out B) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] G2: singlet row, lines (A,B): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] G2: lines (in B, out A) [crossed]: case 1 = -b_R delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] G2: singlet row, lines (B,A): case 1 -> -1 C_F F_1^2, case 2 -> -1 C_F F_A^2, cases 3, 4 -> -1 C_F F_A F_1 (upper A / lower A)
   [ok] G2: lines (in B, out B) [same line]: case 1 = C_F delta; case 2 = delta_R'R'' W_RR'; case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''
   [ok] G2: singlet row, lines (B,B): case 1 -> +1 C_F F_1^2, case 2 -> +1 C_F F_A^2, cases 3, 4 -> +1 C_F F_A F_1 (upper A / lower A)
   [ok] G2: invariant subspace of R x Rbar x A has dimension 1 (= multiplicity of A in R x Rbar)
   [ok] G2: on the singlet q qbar g state a rung gives 0 = b_A = 0, a gluon from line A (B) to the gluon in flight gives -1 (-1) = -C_A/2 = -1; the state is an eigenvector of each

FAILED CHECKS: none


==> anc/numbers/deposit/R6/C14/c14_color_explicit.py <==
"""
c14_color_explicit.py  (R6 plan item C14, bounded part of G1-a: colour recoupling for a q qbar g t-channel cut)

Written for C14 on 2 Oct 2026.  Builds explicit Hermitian generators t^a (Tr t^a t^b = delta^ab/2) for
SU(2), SU(3), SU(4) fundamental, SO(5), SO(7) vector, Sp(4), Sp(6) defining and G2 (7-dim), and works on the
t-channel space V = R (x) Rbar: line A carries the quark index, line B the antiquark index.  Operators
T_A^a = t^a (x) 1, T_B^a = 1 (x) (-t^a*), t-channel colour T_t = T_A + T_B, projectors P_R = spectral projectors
of T_t^2 (each representation once, checked).

Products of colour tensors are taken along the two lines (top -> bottom), as in App. B of paper.tex.
A hard gluon emitted from line x at the input (top) side of an operator X and absorbed on line y at its
output (bottom) side gives the wrap  W_xy(X) = sum_a T_y^a X T_x^a.
Attachment topologies of the gluon across the softest pair, upper block P_R', lower block P_R'' (the ansatz
of the plan: blocks projected on one representation, gluon attached at a block boundary):
  case 1: gluon emitted below the upper block, absorbed above the lower block  O = P_R'' (sum_a T_y T_x) P_R'
  case 2: emitted above the upper block, absorbed below the lower block         O = T_y P_R'' P_R' T_x
  case 3: emitted above the upper block, absorbed above the lower block         O = P_R'' T_y P_R' T_x
  case 4: emitted below the upper block, absorbed below the lower block         O = T_y P_R'' T_x P_R'
  x, y in {A, B}: "same line" (x = y) or "crossed" (x != y).
The colour coefficient of the term F_R' F_R'' in the equation for channel R is c^R_{R'R''} = Tr(P_R O)/d_R.

Checks:
  (1) [T_rc] from the dipole definition T_rc = T_1.T_2 - T_1.T_4, with T_1.T_2 X = -W_AA(X), T_1.T_4 X = -W_AB(X)
      (input A, output B), equals the matrix of color_data.json (Tsu) and eq. (TrcSUN) in SU(N);
  (2) W_same = C_R/4 delta - T_rc/2, W_crossed = C_R/4 delta + T_rc/2 (both lines);
  (3) case 1: C_F (same line), -b_R (crossed);  case 2: delta_{R'R''} W_{RR'};  case 3: delta_{R''R} W_{RR'};
      case 4: delta_{R'R} W_{RR''};
  (4) singlet row: every topology gives s C_F with s = +1 (same line), -1 (crossed), and only R' or R'' = A;
  (5) the invariant space of R (x) Rbar (x) A is one-dimensional, so every colour factor of the singlet channel
      with one gluon in flight is a polynomial in C_F, C_A: a rung gives b_A, a gluon between a quark line and
      the gluon in flight gives -C_A/2.
Output: c14_color_explicit.out, c14_color_matrices.json
"""
import itertools
import json
from fractions import Fraction as Fr

import numpy as np

TOL = 1e-9
FAILS = []
OUT = {}


def check(name, cond):
    print(f"   [{'ok' if cond else 'FAIL'}] {name}", flush=True)
    if not cond:
        FAILS.append(name)


def normalize(gens):
    """orthonormalize w.r.t. Tr(t^a t^b) = delta/2 (Gram-Schmidt on the real span of Hermitian matrices)"""
    out = []
    for g in gens:
        g = (g + g.conj().T) / 2
        for h in out:
            g = g - 2 * np.trace(g @ h).real * h
        nrm = np.trace(g @ g).real
        if nrm > 1e-10:
            out.append(g / np.sqrt(2 * nrm))
    return out


def su_n(N):
    gens = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = m[j, i] = 1; gens.append(m)
            m = np.zeros((N, N), complex); m[i, j] = -1j; m[j, i] = 1j; gens.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        gens.append(m)
    return normalize(gens)


def so_n(N):
    gens = []
    for i in range(N):
        for j in range(i + 1, N):
            m = np.zeros((N, N), complex); m[i, j] = -1j; m[j, i] = 1j; gens.append(m)
    return normalize(gens)


def sp_n(N):
    """Hermitian H with H^T J + J H = 0 (i H in sp(N, C) cap u(N)), N even"""
    n = N // 2
    J = np.zeros((N, N)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    # unknowns: real and imaginary parts of all entries; constraints: Hermitian and H^T J + J H = 0
    basis = []
    for i in range(N):
        for j in range(N):
            for part in (1, 1j):
                m = np.zeros((N, N), complex); m[i, j] = part; basis.append(m)
    rows = []
    for m in basis:
        c1 = m - m.conj().T
        c2 = m.T @ J + J @ m
        rows.append(np.concatenate([c1.real.ravel(), c1.imag.ravel(), c2.real.ravel(), c2.imag.ravel()]))
    A = np.array(rows).T
    u, s, vt = np.linalg.svd(A)
    null = vt[np.sum(s > 1e-10):]
    gens = [sum(c * b for c, b in zip(v, basis)) for v in null]
    return normalize(gens)


def g2():
    """G2 in its 7-dimensional representation: the subalgebra of so(7) annihilating the octonion 3-form"""
    trip = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in trip:
        i, j, k = i - 1, j - 1, k - 1
        for (p, q, r), s in (((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1), ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)):
            phi[p, q, r] = s
    so7 = []
    for i in range(7):
        for j in range(i + 1, 7):
            X = np.zeros((7, 7)); X[i, j] = 1; X[j, i] = -1; so7.append(X)
    rows = []
    for X in so7:
        Xphi = np.einsum('il,ljk->ijk', X, phi) + np.einsum('jl,ilk->ijk', X, phi) + np.einsum('kl,ijl->ijk', X, phi)
        rows.append(Xphi.ravel())
    A = np.array(rows).T
    u, s, vt = np.linalg.svd(A)
    null = vt[np.sum(s > 1e-10):]
    gens = [1j * sum(c * X for c, X in zip(v, so7)) for v in null]
    return normalize(gens)


def rat(x, den=2000):
    f = Fr(x).limit_denominator(den)
    if abs(float(f) - x) > 1e-8:
        raise ValueError(f'not rational: {x}')
    return f


GROUPS = {'SU2': su_n(2), 'SU3': su_n(3), 'SU4': su_n(4), 'SO5': so_n(5), 'SO7': so_n(7), 'Sp4': sp_n(4), 'Sp6': sp_n(6), 'G2': g2()}
CD = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))

for name, t in GROUPS.items():
    print(f"\n=== {name}: dim R = {t[0].shape[0]}, number of generators = {len(t)}")
    n = t[0].shape[0]
    I = np.eye(n)
    # closure of the algebra and Casimirs
    CFm = sum(x @ x for x in t)
    CF = CFm[0, 0].real
    check(f"{name}: sum t^a t^a = C_F 1 with C_F = {rat(CF)}", np.allclose(CFm, CF * I, atol=TOL))
    f = np.array([[[(-2j * np.trace((t[a] @ t[b] - t[b] @ t[a]) @ t[c])).real for c in range(len(t))] for b in range(len(t))] for a in range(len(t))])
    comm_ok = all(np.allclose(t[a] @ t[b] - t[b] @ t[a], 1j * sum(f[a, b, c] * t[c] for c in range(len(t))), atol=TOL)
                  for a in range(len(t)) for b in range(len(t)))
    CA = np.einsum('acd,acd->', f[:1], f[:1])   # f^{1cd} f^{1cd}
    check(f"{name}: [t^a, t^b] = i f^abc t^c (closed algebra), C_A = {rat(CA)}", comm_ok)
    TA = [np.kron(x, I) for x in t]
    TB = [np.kron(I, -x.conj()) for x in t]
    Tt = [p + q for p, q in zip(TA, TB)]
    Ct2 = sum(x @ x for x in Tt)
    ev, U = np.linalg.eigh(Ct2)
    vals = sorted(set(round(v, 8) for v in ev))
    P = []
    for v in vals:
        cols = U[:, np.abs(ev - v) < 1e-6]
        P.append(cols @ cols.conj().T)
    dims = [int(round(np.trace(p).real)) for p in P]
    Cs = [rat(v) for v in vals]
    iA = [i for i, c in enumerate(Cs) if c == rat(CA)]
    check(f"{name}: channels of R x Rbar, Casimirs {[str(c) for c in Cs]}, dimensions {dims}; singlet first, adjoint present once",
          Cs[0] == 0 and dims[0] == 1 and len(iA) == 1 and dims[iA[0]] == len(t))
    iA = iA[0]
    nch = len(P)
    bR = [rat(CF) - c / 2 for c in Cs]
    coefP = lambda X, R: Tr_(P[R] @ X) / dims[R]
    Tr_ = lambda M: np.trace(M).real
    # the matrix of an invariant operator-valued map: M_{RR'} = coefficient of P_R in Map(P_R')
    def mat(fun):
        return [[rat(Tr_(P[R] @ fun(P[Rp])) / dims[R]) for Rp in range(nch)] for R in range(nch)]
    W = {}
    for x, y in itertools.product('AB', 'AB'):
        Tx = TA if x == 'A' else TB
        Ty = TA if y == 'A' else TB
        W[(x, y)] = mat(lambda X, Tx=Tx, Ty=Ty: sum(Ty[a] @ X @ Tx[a] for a in range(len(t))))
    # T_rc = T_1.T_2 - T_1.T_4 with T_1.T_2 X = -W_AA(X), T_1.T_4 X = -W_{A->B}(X)
    Trc = [[-W[('A', 'A')][R][Rp] + W[('A', 'B')][R][Rp] for Rp in range(nch)] for R in range(nch)]
    # compare with color_data.json, channels ordered by Casimir there as well
    cd = CD.get(name)
    if cd:
        cdC = [Fr(c['C']) for c in cd['channels']]
        order = [cdC.index(c) for c in Cs]
        Tcd = [[Fr(cd['Tsu'][order[R]][order[Rp]]) for Rp in range(nch)] for R in range(nch)]
        check(f"{name}: [T_rc] = T_1.T_2 - T_1.T_4 from explicit generators equals color_data.json (Tsu)", Tcd == Trc)
    if name.startswith('SU'):
        N = Fr(int(name[2:]))
        check(f"{name}: [T_rc] = eq. (TrcSUN) ((0, -(N^2-1)/N), (-1/N, 2/N - N/2))", Trc == [[0, -(N * N - 1) / N], [-1 / N, 2 / N - N / 2]])
    check(f"{name}: [T_rc]_1A = -2 C_F, only nonzero entry of the singlet row", Trc[0][iA] == -2 * rat(CF) and all(Trc[0][Rp] == 0 for Rp in range(nch) if Rp != iA))
    # (2) the wrap matrices
    same_f = [[Cs[R] / 4 * (R == Rp) - Trc[R][Rp] / 2 for Rp in range(nch)] for R in range(nch)]
    cross_f = [[Cs[R] / 4 * (R == Rp) + Trc[R][Rp] / 2 for Rp in range(nch)] for R in range(nch)]
    check(f"{name}: W_AA = W_BB = C_R/4 delta - T_rc/2 (same line)", W[('A', 'A')] == same_f and W[('B', 'B')] == same_f)
    check(f"{name}: W_AB = W_BA = C_R/4 delta + T_rc/2 (crossed)", W[('A', 'B')] == cross_f and W[('B', 'A')] == cross_f)
    # (3) the four cases as 3-index tensors c[R][R'][R'']
    cases = {}
    for x, y in itertools.product('AB', 'AB'):
        Tx = TA if x == 'A' else TB
        Ty = TA if y == 'A' else TB
        G = len(t)
        mid = sum(Ty[a] @ Tx[a] for a in range(G))
        c1 = [[[rat(Tr_(P[R] @ P[R2] @ mid @ P[R1]) / dims[R]) for R2 in range(nch)] for R1 in range(nch)] for R in range(nch)]
        c2 = [[[rat(Tr_(P[R] @ sum(Ty[a] @ P[R2] @ P[R1] @ Tx[a] for a in range(G))) / dims[R]) for R2 in range(nch)] for R1 in range(nch)] for R in range(nch)]
        c3 = [[[rat(Tr_(P[R] @ P[R2] @ sum(Ty[a] @ P[R1] @ Tx[a] for a in range(G))) / dims[R]) for R2 in range(nch)] for R1 in range(nch)] for R in range(nch)]
        c4 = [[[rat(Tr_(P[R] @ sum(Ty[a] @ P[R2] @ Tx[a] for a in range(G)) @ P[R1]) / dims[R]) for R2 in range(nch)] for R1 in range(nch)] for R in range(nch)]
        cases[(x, y)] = (c1, c2, c3, c4)
        Wm = W[(x, y)]
        diag1 = rat(CF) if x == y else None
        ok1 = all(c1[R][R1][R2] == ((rat(CF) if x == y else -bR[R]) if (R1 == R and R2 == R) else 0)
                  for R in range(nch) for R1 in range(nch) for R2 in range(nch))
        ok2 = all(c2[R][R1][R2] == (Wm[R][R1] if R1 == R2 else 0) for R in range(nch) for R1 in range(nch) for R2 in range(nch))
        ok3 = all(c3[R][R1][R2] == (Wm[R][R1] if R2 == R else 0) for R in range(nch) for R1 in range(nch) for R2 in range(nch))
        ok4 = all(c4[R][R1][R2] == (Wm[R][R2] if R1 == R else 0) for R in range(nch) for R1 in range(nch) for R2 in range(nch))
        lab = 'same line' if x == y else 'crossed'
        check(f"{name}: lines (in {x}, out {y}) [{lab}]: case 1 = {'C_F' if x == y else '-b_R'} delta; case 2 = delta_R'R'' W_RR'; "
              f"case 3 = delta_R''R W_RR'; case 4 = delta_R'R W_RR''", ok1 and ok2 and ok3 and ok4)
        # (4) singlet row
        s = 1 if x == y else -1
        sing = {(R1, R2): c for c_ in (c2, c3, c4) for R1 in range(nch) for R2 in range(nch) for c in [c_[0][R1][R2]] if c != 0}
        ok_s = all(c2[0][R1][R2] == (s * rat(CF) if (R1, R2) == (iA, iA) else 0) for R1 in range(nch) for R2 in range(nch)) and \
            all(c3[0][R1][R2] == (s * rat(CF) if (R1, R2) == (iA, 0) else 0) for R1 in range(nch) for R2 in range(nch)) and \
            all(c4[0][R1][R2] == (s * rat(CF) if (R1, R2) == (0, iA) else 0) for R1 in range(nch) for R2 in range(nch)) and \
            all(c1[0][R1][R2] == (s * rat(CF) if (R1, R2) == (0, 0) else 0) for R1 in range(nch) for R2 in range(nch))
        check(f"{name}: singlet row, lines ({x},{y}): case 1 -> {s:+d} C_F F_1^2, case 2 -> {s:+d} C_F F_A^2, cases 3, 4 -> {s:+d} C_F F_A F_1 (upper A / lower A)", ok_s)
    # (5) one-dimensional invariant space of R x Rbar x A and the scalars of the singlet channel
    G = len(t)
    # states psi in V (x) A, invariant under T_A + T_B + T_g with (T_g^b)_{ac} = -i f^{bac}
    Tg = [np.array([[-1j * f[b, a, c] for c in range(G)] for a in range(G)]) for b in range(G)]
    Itot = np.eye(n * n)
    Iadj = np.eye(G)
    Ttot = [np.kron(Tt[b], Iadj) + np.kron(Itot, Tg[b]) for b in range(G)]
    Cas = sum(x @ x for x in Ttot)
    ev3, U3 = np.linalg.eigh(Cas)
    inv = U3[:, np.abs(ev3) < 1e-7]
    check(f"{name}: invariant subspace of R x Rbar x A has dimension {inv.shape[1]} (= multiplicity of A in R x Rbar)", inv.shape[1] == 1)
    psi = inv[:, 0]
    rung = -sum(np.kron(TA[b] @ TB[b], Iadj) for b in range(G))           # gluon between line A and line B: -T_A.T_B
    Ag = sum(np.kron(TA[b], Iadj) @ np.kron(Itot, Tg[b]) for b in range(G))  # gluon between line A and the gluon in flight
    Bg = sum(np.kron(TB[b], Iadj) @ np.kron(Itot, Tg[b]) for b in range(G))
    r_val = (psi.conj() @ rung @ psi).real
    a_val = (psi.conj() @ Ag @ psi).real
    b_val = (psi.conj() @ Bg @ psi).real
    check(f"{name}: on the singlet q qbar g state a rung gives {rat(r_val)} = b_A = {bR[iA]}, a gluon from line A (B) to the gluon in flight gives "
          f"{rat(a_val)} ({rat(b_val)}) = -C_A/2 = {-rat(CA) / 2}; the state is an eigenvector of each",
          rat(r_val) == bR[iA] and rat(a_val) == -rat(CA) / 2 and rat(b_val) == -rat(CA) / 2
          and np.allclose(rung @ psi, r_val * psi, atol=1e-8) and np.allclose(Ag @ psi, a_val * psi, atol=1e-8))
    OUT[name] = dict(C_F=str(rat(CF)), C_A=str(rat(CA)), casimirs=[str(c) for c in Cs], dims=dims, born=[str(b) for b in bR],
                     adjoint_index=iA, T_rc=[[str(x) for x in r] for r in Trc],
                     W_same=[[str(x) for x in r] for r in same_f], W_crossed=[[str(x) for x in r] for r in cross_f])

print(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}")
json.dump(OUT, open('PROJECT/ma_a/referee_calc/C14/c14_color_matrices.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C14/c14_color_matrices.json <==
{
 "SU2": {
  "C_F": "3/4",
  "C_A": "2",
  "casimirs": [
   "0",
   "2"
  ],
  "dims": [
   1,
   3
  ],
  "born": [
   "3/4",
   "-1/4"
  ],
  "adjoint_index": 1,
  "T_rc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "W_same": [
   [
    "0",
    "3/4"
   ],
   [
    "1/4",
    "1/2"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "-3/4"
   ],
   [
    "-1/4",
    "1/2"
   ]
  ]
 },
 "SU3": {
  "C_F": "4/3",
  "C_A": "3",
  "casimirs": [
   "0",
   "3"
  ],
  "dims": [
   1,
   8
  ],
  "born": [
   "4/3",
   "-1/6"
  ],
  "adjoint_index": 1,
  "T_rc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "W_same": [
   [
    "0",
    "4/3"
   ],
   [
    "1/6",
    "7/6"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "-4/3"
   ],
   [
    "-1/6",
    "1/3"
   ]
  ]
 },
 "SU4": {
  "C_F": "15/8",
  "C_A": "4",
  "casimirs": [
   "0",
   "4"
  ],
  "dims": [
   1,
   15
  ],
  "born": [
   "15/8",
   "-1/8"
  ],
  "adjoint_index": 1,
  "T_rc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "W_same": [
   [
    "0",
    "15/8"
   ],
   [
    "1/8",
    "7/4"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "-15/8"
   ],
   [
    "-1/8",
    "1/4"
   ]
  ]
 },
 "SO5": {
  "C_F": "1",
  "C_A": "3/2",
  "casimirs": [
   "0",
   "3/2",
   "5/2"
  ],
  "dims": [
   1,
   10,
   14
  ],
  "born": [
   "1",
   "1/4",
   "-1/4"
  ],
  "adjoint_index": 1,
  "T_rc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "W_same": [
   [
    "0",
    "1",
    "0"
   ],
   [
    "1/10",
    "3/8",
    "21/40"
   ],
   [
    "0",
    "3/8",
    "5/8"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/10",
    "3/8",
    "-21/40"
   ],
   [
    "0",
    "-3/8",
    "5/8"
   ]
  ]
 },
 "SO7": {
  "C_F": "3/2",
  "C_A": "5/2",
  "casimirs": [
   "0",
   "5/2",
   "7/2"
  ],
  "dims": [
   1,
   21,
   27
  ],
  "born": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "adjoint_index": 1,
  "T_rc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "W_same": [
   [
    "0",
    "3/2",
    "0"
   ],
   [
    "1/14",
    "5/8",
    "45/56"
   ],
   [
    "0",
    "5/8",
    "7/8"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/14",
    "5/8",
    "-45/56"
   ],
   [
    "0",
    "-5/8",
    "7/8"
   ]
  ]
 },
 "Sp4": {
  "C_F": "5/4",
  "C_A": "3",
  "casimirs": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   5,
   10
  ],
  "born": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "adjoint_index": 2,
  "T_rc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "W_same": [
   [
    "0",
    "0",
    "5/4"
   ],
   [
    "0",
    "1/2",
    "3/4"
   ],
   [
    "1/8",
    "3/8",
    "3/4"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "0",
    "-5/4"
   ],
   [
    "0",
    "1/2",
    "-3/4"
   ],
   [
    "-1/8",
    "-3/8",
    "3/4"
   ]
  ]
 },
 "Sp6": {
  "C_F": "7/4",
  "C_A": "4",
  "casimirs": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   1,
   14,
   21
  ],
  "born": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "adjoint_index": 2,
  "T_rc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "W_same": [
   [
    "0",
    "0",
    "7/4"
   ],
   [
    "0",
    "3/4",
    "1"
   ],
   [
    "1/12",
    "2/3",
    "1"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "0",
    "-7/4"
   ],
   [
    "0",
    "3/4",
    "-1"
   ],
   [
    "-1/12",
    "-2/3",
    "1"
   ]
  ]
 },
 "G2": {
  "C_F": "1",
  "C_A": "2",
  "casimirs": [
   "0",
   "1",
   "2",
   "7/3"
  ],
  "dims": [
   1,
   7,
   14,
   27
  ],
  "born": [
   "1",
   "1/2",
   "0",
   "-1/6"
  ],
  "adjoint_index": 2,
  "T_rc": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "W_same": [
   [
    "0",
    "0",
    "1",
    "0"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ],
   [
    "1/14",
    "0",
    "1/2",
    "3/7"
   ],
   [
    "0",
    "7/36",
    "2/9",
    "7/12"
   ]
  ],
  "W_crossed": [
   [
    "0",
    "0",
    "-1",
    "0"
   ],
   [
    "0",
    "1/4",
    "0",
    "-3/4"
   ],
   [
    "-1/14",
    "0",
    "1/2",
    "-3/7"
   ],
   [
    "0",
    "-7/36",
    "-2/9",
    "7/12"
   ]
  ]
 }
}

==> anc/numbers/deposit/R6/C14/c14_extra.out <==
1  planar parts (C_F -> N/2, C_A -> N, leading power of N):
   eta2: S_3 coefficient of N^3 = 0, S_4 coefficient of N^4 = 0  -> purely non-planar: True
   eta34: S_3 coefficient of N^3 = 0, S_4 coefficient of N^4 = 0  -> purely non-planar: True
2  SU(3) determinants with the y column (dS_3, dS_4) = (4 C_F^2, 16 C_F^3) y:
   (eta2, y): det = -512/27
   (eta34, y): det = 2048/27
   (h, y) with h = eta_2 C_F: det =  -128/9
3  Regge count at t = 0, lowest order: j_cut = sum j_i - (r - 1)
   q qbar            : j_cut = 0  -> leading x power x^0 (x^0 for j = 0, x^1 for j = -1)
   q qbar g          : j_cut = 0  -> leading x power x^0 (x^0 for j = 0, x^1 for j = -1)
   q qbar g g        : j_cut = 0  -> leading x power x^0 (x^0 for j = 0, x^1 for j = -1)
   q qbar q' qbar'   : j_cut = -1  -> leading x power x^1 (x^0 for j = 0, x^1 for j = -1)
   q qbar q' qbar' g : j_cut = -1  -> leading x power x^1 (x^0 for j = 0, x^1 for j = -1)
4  helicity-flip feed: A^- = Res_{w=0} e^{w Lt} sinh(w Delta/2) G^-
   G^- = -2 c a^4/w^2 gives A^- = -Delta*a**4*c; with Delta = -i pi (s_r > 0) this is i pi c a^4, the form of the three-loop flip constant
   check: A^- = -c a^4 Delta, i.e. a Delta-odd constant independent of Lt: True
   powers of w at a^4: LL of F is w^-7, NNLL w^-5, G^- w^-2: three powers of w beyond NNLL;
   a kernel carrying at most a/w^2 per power of a keeps this deficit at every order.
   With the couplings a w G and a G F of the plan: a w G^- ~ a^5 w^-1 (NNLL pole of S at a^5 is w^-6), a G^- F ~ a^6 w^-3 (w^-8).


==> anc/numbers/deposit/R6/C14/c14_extra.py <==
"""
c14_extra.py  (R6 item C14): small companions of c14_shifts.py
  1  large-N_c (planar) parts of the eta_2 and eta_34 columns, so that the paper's convention for the y = 0 count
     (planar combinations not counted) can be applied
  2  SU(3) determinants of (dS_3, dS_4) with respect to (eta_2, y) and (eta_34, y)
  3  the Regge count j_cut = sum j_i - (r - 1) at t = 0 with j_q = 1/2, j_g = 1 for the t-channel states of the census
  4  the order of the helicity-flip feed: a negative-signature constant c a^4 Delta in A^- is G^- = -2c a^4/w^2
     (from A^- = Res e^{w Lt} eta^- G^-, eta^- = sinh(w Delta/2)), compared with the LL and NNLL powers of F at a^4
Output: c14_extra.out
"""
import sympy as sp

CF, CA, N, w, Lt, D, c, a = sp.symbols('C_F C_A N omega Lt Delta c a')
bA = CF - CA / 2
cols = {
    'eta2': (-CF * (CA - 2 * CF)**2, 2 * CF * (CA - 2 * CF)**2 * (3 * CA - 2 * CF)),
    'eta34': (2 * CF**2 * (CA - 2 * CF), -2 * CF**2 * (CA - 2 * CF) * (3 * CA - 4 * CF)),
}
print('1  planar parts (C_F -> N/2, C_A -> N, leading power of N):')
for k, (s3, s4) in cols.items():
    p3 = sp.expand(s3.subs({CF: N / 2, CA: N})).coeff(N, 3)
    p4 = sp.expand(s4.subs({CF: N / 2, CA: N})).coeff(N, 4)
    print(f'   {k}: S_3 coefficient of N^3 = {p3}, S_4 coefficient of N^4 = {p4}  -> purely non-planar: {p3 == 0 and p4 == 0}')
print('2  SU(3) determinants with the y column (dS_3, dS_4) = (4 C_F^2, 16 C_F^3) y:')
su3 = {CF: sp.Rational(4, 3), CA: 3}
y3, y4 = 4 * CF**2, 16 * CF**3
for k, (s3, s4) in cols.items():
    det = sp.simplify((s3 * y4 - s4 * y3).subs(su3))
    print(f'   ({k}, y): det = {det}')
print('   (h, y) with h = eta_2 C_F: det = ', sp.simplify(((cols['eta2'][0] * y4 - cols['eta2'][1] * y3) / CF).subs(su3)))
print('3  Regge count at t = 0, lowest order: j_cut = sum j_i - (r - 1)')
for lab, js in (('q qbar', [sp.Rational(1, 2)] * 2), ('q qbar g', [sp.Rational(1, 2)] * 2 + [1]), ('q qbar g g', [sp.Rational(1, 2)] * 2 + [1, 1]),
                ('q qbar q\' qbar\'', [sp.Rational(1, 2)] * 4), ('q qbar q\' qbar\' g', [sp.Rational(1, 2)] * 4 + [1])):
    j = sum(js) - (len(js) - 1)
    print(f'   {lab:18s}: j_cut = {j}  -> leading x power x^{-j} (x^0 for j = 0, x^1 for j = -1)')
print('4  helicity-flip feed: A^- = Res_{w=0} e^{w Lt} sinh(w Delta/2) G^-')
G = -2 * c * a**4 / w**2
res = sp.residue(sp.series(sp.exp(w * Lt) * sp.sinh(w * D / 2), w, 0, 6).removeO() * G, w, 0)
print(f'   G^- = -2 c a^4/w^2 gives A^- = {sp.expand(res)}; with Delta = -i pi (s_r > 0) this is i pi c a^4, the form of the three-loop flip constant')
print(f'   check: A^- = -c a^4 Delta, i.e. a Delta-odd constant independent of Lt: {sp.simplify(res + c * a**4 * D) == 0}')
print('   powers of w at a^4: LL of F is w^-7, NNLL w^-5, G^- w^-2: three powers of w beyond NNLL;')
print('   a kernel carrying at most a/w^2 per power of a keeps this deficit at every order.')
print('   With the couplings a w G and a G F of the plan: a w G^- ~ a^5 w^-1 (NNLL pole of S at a^5 is w^-6), a G^- F ~ a^6 w^-3 (w^-8).')


==> anc/numbers/deposit/R6/C14/c14_shifts.json <==
{
 "closed": {
  "eta2": {
   "3": "-C_A**2*C_F + 4*C_A*C_F**2 - 4*C_F**3",
   "4": "6*C_A**3*C_F - 28*C_A**2*C_F**2 + 40*C_A*C_F**3 - 16*C_F**4",
   "5": "-57*C_A**4*C_F + 296*C_A**3*C_F**2 - 520*C_A**2*C_F**3 + 352*C_A*C_F**4 - 80*C_F**5",
   "6": "738*C_A**5*C_F - 4140*C_A**4*C_F**2 + 8336*C_A**3*C_F**3 - 7392*C_A**2*C_F**4 + 2976*C_A*C_F**5 - 448*C_F**6",
   "7": "-12150*C_A**6*C_F + 72168*C_A**5*C_F**2 - 159928*C_A**4*C_F**3 + 168000*C_A**3*C_F**4 - 90912*C_A**2*C_F**5 + 24704*C_A*C_F**6 - 2688*C_F**7",
   "8": "244188*C_A**7*C_F - 1514424*C_A**6*C_F**2 + 3599408*C_A**5*C_F**3 - 4246880*C_A**4*C_F**4 + 2767680*C_A**3*C_F**5 - 1023616*C_A**2*C_F**6 + 203008*C_A*C_F**7 - 16896*C_F**8"
  },
  "eta34": {
   "3": "2*C_A*C_F**2 - 4*C_F**3",
   "4": "-6*C_A**2*C_F**2 + 20*C_A*C_F**3 - 16*C_F**4",
   "5": "48*C_A**3*C_F**2 - 164*C_A**2*C_F**3 + 176*C_A*C_F**4 - 80*C_F**5",
   "6": "-594*C_A**4*C_F**2 + 2208*C_A**3*C_F**3 - 2672*C_A**2*C_F**4 + 1488*C_A*C_F**5 - 448*C_F**6",
   "7": "9792*C_A**5*C_F**2 - 39036*C_A**4*C_F**3 + 53760*C_A**3*C_F**4 - 35216*C_A**2*C_F**5 + 12352*C_A*C_F**6 - 2688*C_F**7",
   "8": "-200556*C_A**6*C_F**2 + 845184*C_A**5*C_F**3 - 1285040*C_A**4*C_F**4 + 977280*C_A**3*C_F**5 - 413504*C_A**2*C_F**6 + 101504*C_A*C_F**7 - 16896*C_F**8"
  }
 },
 "fits": {
  "eta2_S3": {
   "CF CA^2": "-1",
   "CF^2 CA": "4",
   "CF^3": "-4"
  },
  "eta2_S4": {
   "CF CA^3": "6",
   "CF^2 CA^2": "-28",
   "CF^3 CA": "40",
   "CF^4": "-16",
   "dFA": "0"
  },
  "eta2_S5": {
   "CF CA^4": "-57",
   "CF^2 CA^3": "296",
   "CF^3 CA^2": "-520",
   "CF^4 CA": "352",
   "CF^5": "-80",
   "CF dFA": "0",
   "CA dFA": "0",
   "CF dAA": "0"
  },
  "eta34_S3": {
   "CF CA^2": "0",
   "CF^2 CA": "2",
   "CF^3": "-4"
  },
  "eta34_S4": {
   "CF CA^3": "0",
   "CF^2 CA^2": "-6",
   "CF^3 CA": "20",
   "CF^4": "-16",
   "dFA": "0"
  },
  "eta34_S5": {
   "CF CA^4": "0",
   "CF^2 CA^3": "48",
   "CF^3 CA^2": "-164",
   "CF^4 CA": "176",
   "CF^5": "-80",
   "CF dFA": "0",
   "CA dFA": "0",
   "CF dAA": "0"
  }
 },
 "SU3": {
  "eta2": [
   "-4/27",
   "152/81",
   "-9956/243",
   "947720/729"
  ],
  "eta34": [
   "32/27",
   "-352/81",
   "33280/243",
   "-2867488/729"
  ]
 },
 "alt": {
  "(F_A^-)^2 S3": {
   "CF CA^2": "-1",
   "CF^2 CA": "4",
   "CF^3": "-4"
  },
  "(F_A^-)^2 S4": {
   "CF CA^3": "-10",
   "CF^2 CA^2": "52",
   "CF^3 CA": "-88",
   "CF^4": "48",
   "dFA": "0"
  },
  "(F_A^-)^2 S5": {
   "CF CA^4": "127",
   "CF^2 CA^3": "-664",
   "CF^3 CA^2": "1208",
   "CF^4 CA": "-864",
   "CF^5": "176",
   "CF dFA": "384",
   "CA dFA": "-192",
   "CF dAA": "0"
  },
  "F_A^+ F_A^- S3": {
   "CF CA^2": "-1",
   "CF^2 CA": "4",
   "CF^3": "-4"
  },
  "F_A^+ F_A^- S4": {
   "CF CA^3": "-2",
   "CF^2 CA^2": "12",
   "CF^3 CA": "-24",
   "CF^4": "16",
   "dFA": "0"
  },
  "F_A^+ F_A^- S5": {
   "CF CA^4": "67",
   "CF^2 CA^3": "-376",
   "CF^3 CA^2": "760",
   "CF^4 CA": "-640",
   "CF^5": "176",
   "CF dFA": "192",
   "CA dFA": "-96",
   "CF dAA": "0"
  },
  "F_1^+ F_A^- S3": {
   "CF CA^2": "0",
   "CF^2 CA": "2",
   "CF^3": "-4"
  },
  "F_1^+ F_A^- S4": {
   "CF CA^3": "0",
   "CF^2 CA^2": "10",
   "CF^3 CA": "-28",
   "CF^4": "16",
   "dFA": "0"
  },
  "F_1^+ F_A^- S5": {
   "CF CA^4": "0",
   "CF^2 CA^3": "-152",
   "CF^3 CA^2": "540",
   "CF^4 CA": "-592",
   "CF^5": "176",
   "CF dFA": "192",
   "CA dFA": "0",
   "CF dAA": "0"
  },
  "F_1^- F_A^+ S3": {
   "CF CA^2": "0",
   "CF^2 CA": "2",
   "CF^3": "-4"
  },
  "F_1^- F_A^+ S4": {
   "CF CA^3": "0",
   "CF^2 CA^2": "2",
   "CF^3 CA": "-12",
   "CF^4": "16",
   "dFA": "0"
  },
  "F_1^- F_A^+ S5": {
   "CF CA^4": "0",
   "CF^2 CA^3": "0",
   "CF^3 CA^2": "92",
   "CF^4 CA": "-272",
   "CF^5": "176",
   "CF dFA": "0",
   "CA dFA": "0",
   "CF dAA": "0"
  }
 },
 "Kc_first_SU3": [
  "0",
  "16/3",
  "688/9",
  "-21088/27",
  "156592/9"
 ],
 "deriv": {
  "0": [
   "-4*C_F**2",
   "-16*C_F**3"
  ],
  "1": [
   "12*C_F**2",
   "80*C_F**3"
  ],
  "2": [
   "-48*C_F**2",
   "-480*C_F**3"
  ]
 },
 "count": {
  "y = 0, c+ - l+ a number (planar zero fixes it)": {
   "tests_left": 7,
   "unreached": [
    "S3:CF CA^2",
    "S3:CF^2 CA",
    "S4:CF CA^3",
    "S4:CF^2 CA^2",
    "S4:CF^3 CA",
    "S4:dFA"
   ]
  },
  "y = 0, c+ - l+ a number (planar zero fixes it) + eta_2": {
   "tests_left": 6,
   "unreached": [
    "S4:dFA"
   ]
  },
  "y = 0, c+ - l+ a number (planar zero fixes it) + eta_2, eta_34": {
   "tests_left": 5,
   "unreached": [
    "S4:dFA"
   ]
  },
  "c+ - l+ a number, y degree one": {
   "tests_left": 5,
   "unreached": [
    "S3:CF CA^2",
    "S4:CF CA^3",
    "S4:CF^2 CA^2",
    "S4:dFA"
   ]
  },
  "c+ - l+ a number, y degree one + eta_2": {
   "tests_left": 4,
   "unreached": [
    "S4:dFA"
   ]
  },
  "c+ - l+ a number, y degree one + eta_2, eta_34": {
   "tests_left": 3,
   "unreached": [
    "S4:dFA"
   ]
  },
  "c+ - l+ = x0 + xA C_A/C_F, y degree one": {
   "tests_left": 4,
   "unreached": [
    "S3:CF CA^2",
    "S4:CF CA^3",
    "S4:CF^2 CA^2",
    "S4:dFA"
   ]
  },
  "c+ - l+ = x0 + xA C_A/C_F, y degree one + eta_2": {
   "tests_left": 3,
   "unreached": [
    "S4:dFA"
   ]
  },
  "c+ - l+ = x0 + xA C_A/C_F, y degree one + eta_2, eta_34": {
   "tests_left": 2,
   "unreached": [
    "S4:dFA"
   ]
  },
  "the same and rho free": {
   "tests_left": 3,
   "unreached": []
  },
  "the same and rho free + eta_2": {
   "tests_left": 2,
   "unreached": []
  },
  "the same and rho free + eta_2, eta_34": {
   "tests_left": 1,
   "unreached": []
  }
 },
 "reach": {
  "eta2": [
   "S3:CF CA^2",
   "S3:CF^2 CA",
   "S3:CF^3",
   "S4:CF CA^3",
   "S4:CF^2 CA^2",
   "S4:CF^3 CA",
   "S4:CF^4"
  ],
  "eta34": [
   "S3:CF^2 CA",
   "S3:CF^3",
   "S4:CF^2 CA^2",
   "S4:CF^3 CA",
   "S4:CF^4"
  ]
 }
}

==> anc/numbers/deposit/R6/C14/c14_shifts.out <==
groups: SU2 SU3 SU4 SU5 SU6 SO5 SO6 SO7 SO8 SO9 SO10 Sp4 Sp6 Sp8 G2 F4 E6 E7 E8

=== colour matrices of the 19 groups
   [ok] 19 groups: -T_1.T_2 = C_R/4 delta - T_rc/2, -T_1.T_4 = C_R/4 delta + T_rc/2; singlet row +C_F (same line), -C_F (crossed), adjoint column only

=== A  baseline
   [ok] SU(3) S_3..S_6 = 112/3, -5632/27, 305008/81, -16283776/243 (paper)
   [ok] deposited channel-mixing term h a z2 (F_A^+)^2 (opt hAA): SU(3) dS_3..dS_6 = ['-1/9', '38/27', '-2489/81', '236930/243'] = (-1/9, 38/27, -2489/81, 236930/243)

=== B  hard-gluon term with the colour matrices, per unit topology number, n <= 8
   [ok] S_1..S_8 in 19 groups: same-line and crossed numbers enter with opposite signs, cases 3 and 4 enter identically, so only eta_1 = h1s - h1c, eta_2 = h2s - h2c, eta_34 = h3s + h4s - h3c - h4c reach S
   [ok] crossing-symmetric numbers (h_same = h_crossed in every case) leave S_1..S_8 unchanged in all 19 groups
   [ok] the adjoint-row and negative-signature parts of the term change no S_n (n <= 8) in 19 groups: rows = singlet, sigs = + gives the same
   [ok] generic numbers in every topology: removing all non-singlet rows leaves S_1..S_8 unchanged (19 groups)
   [ok] eta_2 term = channel-mixing term h a z2 (F_A^+)^2 with h = eta_2 C_F (19 groups, S_1..S_8)
   [ok] eta_1 term = quark-pair correction k_P = z2 eta_1 C_F of the singlet, row (g), entering only through y (19 groups)

=== C  closed forms in general colour (independent recursion, SymPy) and fits
   [ok] F_A^+ = 2 b_A a/w + 4 b_A (b_A - C_A) a^2/w^3 + ... (plan)
   [ok] eta_2: dS_3 = -4 eta_2 C_F b_A^2 z2
   [ok] eta_2: dS_4 = -16 eta_2 C_F b_A^2 (b_A - C_A) z2
   [ok] eta_34: dS_3 = -4 eta_34 C_F^2 b_A z2, dS_4 = -8 eta_34 C_F^2 b_A (b_A - C_A + C_F) z2
   [ok] solver (19 groups, all rows, both signatures) = closed forms for dS_3..dS_8 per unit eta_2 and eta_34; dS_1 = dS_2 = 0
   eta2: general colour, coefficients of z2 (no invariant other than C_F, C_A):
      dS_3 = -C_F*(C_A - 2*C_F)**2  =  -C_A**2*C_F + 4*C_A*C_F**2 - 4*C_F**3
      dS_4 = 2*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)  =  6*C_A**3*C_F - 28*C_A**2*C_F**2 + 40*C_A*C_F**3 - 16*C_F**4
      dS_5 = -C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)*(19*C_A - 10*C_F)  =  -57*C_A**4*C_F + 296*C_A**3*C_F**2 - 520*C_A**2*C_F**3 + 352*C_A*C_F**4 - 80*C_F**5
      dS_6 = 2*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)*(123*C_A**2 - 116*C_A*C_F + 28*C_F**2)  =  738*C_A**5*C_F - 4140*C_A**4*C_F**2 + 8336*C_A**3*C_F**3 - 7392*C_A**2*C_F**4 + 2976*C_A*C_F**5 - 448*C_F**6
   eta34: general colour, coefficients of z2 (no invariant other than C_F, C_A):
      dS_3 = 2*C_F**2*(C_A - 2*C_F)  =  2*C_A*C_F**2 - 4*C_F**3
      dS_4 = -2*C_F**2*(C_A - 2*C_F)*(3*C_A - 4*C_F)  =  -6*C_A**2*C_F**2 + 20*C_A*C_F**3 - 16*C_F**4
      dS_5 = 4*C_F**2*(C_A - 2*C_F)*(12*C_A**2 - 17*C_A*C_F + 10*C_F**2)  =  48*C_A**3*C_F**2 - 164*C_A**2*C_F**3 + 176*C_A*C_F**4 - 80*C_F**5
      dS_6 = -2*C_F**2*(C_A - 2*C_F)*(297*C_A**3 - 510*C_A**2*C_F + 316*C_A*C_F**2 - 112*C_F**3)  =  -594*C_A**4*C_F**2 + 2208*C_A**3*C_F**3 - 2672*C_A**2*C_F**4 + 1488*C_A*C_F**5 - 448*C_F**6
   fit eta2 dS_3 over 19 groups (rank 3): {'CF CA^2': '-1', 'CF^2 CA': '4', 'CF^3': '-4'}  residual 0
   [ok] eta2: dS_3 has no d_F d_A/N_R or d_A d_A/N_A component (fit residual 0)
   fit eta2 dS_4 over 19 groups (rank 5): {'CF CA^3': '6', 'CF^2 CA^2': '-28', 'CF^3 CA': '40', 'CF^4': '-16', 'dFA': '0'}  residual 0
   [ok] eta2: dS_4 has no d_F d_A/N_R or d_A d_A/N_A component (fit residual 0)
   fit eta2 dS_5 over 19 groups (rank 8): {'CF CA^4': '-57', 'CF^2 CA^3': '296', 'CF^3 CA^2': '-520', 'CF^4 CA': '352', 'CF^5': '-80', 'CF dFA': '0', 'CA dFA': '0', 'CF dAA': '0'}  residual 0
   [ok] eta2: dS_5 has no d_F d_A/N_R or d_A d_A/N_A component (fit residual 0)
   fit eta34 dS_3 over 19 groups (rank 3): {'CF CA^2': '0', 'CF^2 CA': '2', 'CF^3': '-4'}  residual 0
   [ok] eta34: dS_3 has no d_F d_A/N_R or d_A d_A/N_A component (fit residual 0)
   fit eta34 dS_4 over 19 groups (rank 5): {'CF CA^3': '0', 'CF^2 CA^2': '-6', 'CF^3 CA': '20', 'CF^4': '-16', 'dFA': '0'}  residual 0
   [ok] eta34: dS_4 has no d_F d_A/N_R or d_A d_A/N_A component (fit residual 0)
   fit eta34 dS_5 over 19 groups (rank 8): {'CF CA^4': '0', 'CF^2 CA^3': '48', 'CF^3 CA^2': '-164', 'CF^4 CA': '176', 'CF^5': '-80', 'CF dFA': '0', 'CA dFA': '0', 'CF dAA': '0'}  residual 0
   [ok] eta34: dS_5 has no d_F d_A/N_R or d_A d_A/N_A component (fit residual 0)

=== D  SU(3)
   per unit eta_2 (h = eta_2 C_F = 4/3 eta_2): dS_3..dS_6 = ['-4/27', '152/81', '-9956/243', '947720/729']
   per unit eta_34:                               dS_3..dS_6 = ['32/27', '-352/81', '33280/243', '-2867488/729']
   [ok] per unit eta_2 the SU(3) shifts are 4/3 times (-1/9, 38/27, -2489/81, 236930/243)
   [ok] G2 (b_A = 0): the eta_2 term changes no S_n; the eta_34 term changes none either (both carry b_A)

=== E  signature assignments outside the stated ansatz, coefficient z2 a C_F times the product, singlet equation
   (F_A^-)^2: S_1, S_2 shifts in SU(3) ['0', '0']
      dS_3: {'CF CA^2': '-1', 'CF^2 CA': '4', 'CF^3': '-4'}  (residual 0); d-invariant components: none
      dS_4: {'CF CA^3': '-10', 'CF^2 CA^2': '52', 'CF^3 CA': '-88', 'CF^4': '48'}  (residual 0); d-invariant components: none
      dS_5: {'CF CA^4': '127', 'CF^2 CA^3': '-664', 'CF^3 CA^2': '1208', 'CF^4 CA': '-864', 'CF^5': '176', 'CF dFA': '384', 'CA dFA': '-192'}  (residual 0); d-invariant components: {'CF dFA': '384', 'CA dFA': '-192'}
   [ok] (F_A^-)^2: no quartic in dS_3, dS_4; the quartic first appears in dS_5 (through d_3 of F_A^-)
   F_A^+ F_A^-: S_1, S_2 shifts in SU(3) ['0', '0']
      dS_3: {'CF CA^2': '-1', 'CF^2 CA': '4', 'CF^3': '-4'}  (residual 0); d-invariant components: none
      dS_4: {'CF CA^3': '-2', 'CF^2 CA^2': '12', 'CF^3 CA': '-24', 'CF^4': '16'}  (residual 0); d-invariant components: none
      dS_5: {'CF CA^4': '67', 'CF^2 CA^3': '-376', 'CF^3 CA^2': '760', 'CF^4 CA': '-640', 'CF^5': '176', 'CF dFA': '192', 'CA dFA': '-96'}  (residual 0); d-invariant components: {'CF dFA': '192', 'CA dFA': '-96'}
   [ok] F_A^+ F_A^-: no quartic in dS_3, dS_4; the quartic first appears in dS_5 (through d_3 of F_A^-)
   F_1^+ F_A^-: S_1, S_2 shifts in SU(3) ['0', '0']
      dS_3: {'CF^2 CA': '2', 'CF^3': '-4'}  (residual 0); d-invariant components: none
      dS_4: {'CF^2 CA^2': '10', 'CF^3 CA': '-28', 'CF^4': '16'}  (residual 0); d-invariant components: none
      dS_5: {'CF^2 CA^3': '-152', 'CF^3 CA^2': '540', 'CF^4 CA': '-592', 'CF^5': '176', 'CF dFA': '192'}  (residual 0); d-invariant components: {'CF dFA': '192'}
   F_1^- F_A^+: S_1, S_2 shifts in SU(3) ['0', '0']
      dS_3: {'CF^2 CA': '2', 'CF^3': '-4'}  (residual 0); d-invariant components: none
      dS_4: {'CF^2 CA^2': '2', 'CF^3 CA': '-12', 'CF^4': '16'}  (residual 0); d-invariant components: none
      dS_5: {'CF^3 CA^2': '92', 'CF^4 CA': '-272', 'CF^5': '176'}  (residual 0); d-invariant components: none

=== F  two-loop correction 2a(1 + a K)[...] of the soft-gluon terms in every channel
   [ok] S_1..S_8 unchanged by the two-loop soft correction in 19 groups
   [ok] no N^3LL zeta_2 term a^n w^(5-2n) of S is changed either (n = 2..8, 19 groups)
   [ok] first change: z2 a^3 w^0 in S by -24 K C_F b_A (= -12 K C_F x 2 b_A, i.e. z2 a^2 w F_A^- -> 2 b_A z2 a^3 per unit), 19 groups
   SU(3): changes of z2 a^n w^(6-2n), n = 2..6: ['0', '16/3', '688/9', '-21088/27', '156592/9']

=== G  derivative family zeta_2 c a w^(r+1) d^r F_1^+/dw^r
   [ok] r = 0: SU(3) dS_3..dS_6 = ['-64/9', '-1024/27', '-20480/81', '-458752/243'] = -c Cat_(n-2) (2C_F)^(n-1) (1-2(n-1))_r falling factorial; no change outside a^n w^(4-2n): True
   [ok] r = 1: SU(3) dS_3..dS_6 = ['64/3', '5120/27', '143360/81', '458752/27'] = -c Cat_(n-2) (2C_F)^(n-1) (1-2(n-1))_r falling factorial; no change outside a^n w^(4-2n): True
   [ok] r = 2: SU(3) dS_3..dS_6 = ['-256/3', '-10240/9', '-1146880/81', '-4587520/27'] = -c Cat_(n-2) (2C_F)^(n-1) (1-2(n-1))_r falling factorial; no change outside a^n w^(4-2n): True
   [ok] r = 3: SU(3) dS_3..dS_6 = ['1280/3', '71680/9', '1146880/9', '50462720/27'] = -c Cat_(n-2) (2C_F)^(n-1) (1-2(n-1))_r falling factorial; no change outside a^n w^(4-2n): True
   [ok] r = 4: SU(3) dS_3..dS_6 = ['-2560', '-573440/9', '-11468800/9', '-201850880/9'] = -c Cat_(n-2) (2C_F)^(n-1) (1-2(n-1))_r falling factorial; no change outside a^n w^(4-2n): True
   general colour, per unit c: r = 0: dS_3, dS_4 = [-4*C_F**2, -16*C_F**3];  r = 1: [12*C_F**2, 80*C_F**3];  r = 2: [-48*C_F**2, -480*C_F**3]
   [ok] r = 1 (c z2 a w^2 F_1^+'): dS_3 = 12 c C_F^2, dS_4 = 80 c C_F^3 (review numbers recomputed)

=== H  components of S_3 and S_4 left as tests (8 - rank), general colour
   [ok] every column lies in the eight-component basis of S_3 and S_4
   columns (shift of the 8 components per unit parameter):
      x0    : [0, 0, 96, 0, 0, 0, 480, 0]
      xA    : [0, 96, 0, 0, 0, 480, 0, 0]
      yF    : [0, 0, 4, 0, 0, 0, 16, 0]
      yA    : [0, 4, 0, 0, 0, 16, 0, 0]
      rho   : [60, -192, 144, -912, 3120, -3264, 960, 1152]
      eta2  : [-1, 4, -4, 6, -28, 40, -16, 0]
      eta34 : [0, 2, -4, 0, -6, 20, -16, 0]
   y = 0, c+ - l+ a number (planar zero fixes it)                : rank 1, tests left 7; components no parameter reaches: ['S3:CF CA^2', 'S3:CF^2 CA', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:dFA']
   y = 0, c+ - l+ a number (planar zero fixes it) + eta_2        : rank 2, tests left 6; components no parameter reaches: ['S4:dFA']
   y = 0, c+ - l+ a number (planar zero fixes it) + eta_2, eta_34: rank 3, tests left 5; components no parameter reaches: ['S4:dFA']
   c+ - l+ a number, y degree one                                : rank 3, tests left 5; components no parameter reaches: ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFA']
   c+ - l+ a number, y degree one + eta_2                        : rank 4, tests left 4; components no parameter reaches: ['S4:dFA']
   c+ - l+ a number, y degree one + eta_2, eta_34                : rank 5, tests left 3; components no parameter reaches: ['S4:dFA']
   c+ - l+ = x0 + xA C_A/C_F, y degree one                       : rank 4, tests left 4; components no parameter reaches: ['S3:CF CA^2', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:dFA']
   c+ - l+ = x0 + xA C_A/C_F, y degree one + eta_2               : rank 5, tests left 3; components no parameter reaches: ['S4:dFA']
   c+ - l+ = x0 + xA C_A/C_F, y degree one + eta_2, eta_34       : rank 6, tests left 2; components no parameter reaches: ['S4:dFA']
   the same and rho free                                         : rank 5, tests left 3; components no parameter reaches: []
   the same and rho free + eta_2                                 : rank 6, tests left 2; components no parameter reaches: []
   the same and rho free + eta_2, eta_34                         : rank 7, tests left 1; components no parameter reaches: []
   [ok] without the hard-gluon numbers the ranks reproduce the paper: 7 (y = 0, planar only), 5, 4, 3
   with only rho and eta_2 free, the quartic and the C_F C_A^2 component give [{eta2: 0, rho: 1}]
   [ok] quartic component fixes rho = 1 independently of eta_2 and eta_34; then C_F C_A^2 of S_3 fixes eta_2 = 0
   components reached: eta_2 -> ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4'];  eta_34 -> ['S3:CF^2 CA', 'S3:CF^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4']
   [ok] SU(3): det of (dS_3, dS_4) w.r.t. (h, y) = -128/9 (paper -128/9)

FAILED CHECKS: none


==> anc/numbers/deposit/R6/C14/c14_shifts.py <==
"""
c14_shifts.py  (R6 item C14, bounded part of G1-a and the corrections of the merged plan)

Uses t2_solver_c14.py (copy of the deposited R5/asym/t2_solver.py with the C14 options) on the 19 groups of
ma_a/step5_five_loop/P1/color_data.json, and an independent closed-form computation in SymPy (general colour,
double-logarithmic waves written out here) for the singlet-row terms.

Sections
  A  baseline: S_3..S_6 in SU(3) and the deposited channel-mixing shifts (t2_asym.out) reproduced
  B  the hard-gluon term with the colour matrices: dependence on the topology numbers, S unchanged by every
     adjoint-row term, crossing-symmetric combinations give zero in every group
  C  closed forms of dS_3..dS_6 in general colour for eta_2 (F_A^+)^2 and eta_34 F_1^+ F_A^+, checked group by
     group, with fits that include the quartic invariants; the quartic of S_4 is not reached
  D  SU(3) numbers per unit h and per unit eta_2
  E  signature assignments outside the stated ansatz ((F_A^-)^2, F_A^+ F_A^-, F_1^+ F_A^-): where the quartic enters
  F  the two-loop soft-gluon correction 2a(1 + a K)[...]: S_3..S_8 unchanged, first change at a^3 w^0
  G  the derivative family zeta_2 a w^(r+1) d^r F_1^+: weight w^4 for every r, shifts of S_3..S_6
  H  rank-based count of the components of S_3 and S_4 left as tests, with and without the hard-gluon numbers
Output: c14_shifts.out, c14_shifts.json
"""
import json
import sys
from fractions import Fraction as Fr

import sympy as sp

sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C14')
from t2_solver_c14 import solve, pmap, Sser, Sn, coef, group_from_json, catalan

NMAX = 8
FAILS = []
OUT = {}


def check(name, cond):
    print(f"   [{'ok' if cond else 'FAIL'}] {name}", flush=True)
    if not cond:
        FAILS.append(name)


D = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))
GROUPS = []
for key, g in D.items():
    G = group_from_json(g)
    n = len(G['C'])
    T12 = [[Fr(x) for x in r] for r in g['T12']]
    T14 = [[Fr(x) for x in r] for r in g['T14']]
    G['Ws'] = [[-x for x in r] for r in T12]     # gluon on the same quark line: W = -T_1.T_2 (c14_color_explicit.py)
    G['Wc'] = [[-x for x in r] for r in T14]     # crossed: W = -T_1.T_4
    GROUPS.append(G)
print('groups:', ' '.join(G['name'] for G in GROUPS))

print('\n=== colour matrices of the 19 groups')
ok = True
for G in GROUPS:
    n = len(G['C'])
    for R in range(n):
        for Rp in range(n):
            ok &= G['Ws'][R][Rp] == G['C'][R] / 4 * (R == Rp) - G['T'][R][Rp] / 2
            ok &= G['Wc'][R][Rp] == G['C'][R] / 4 * (R == Rp) + G['T'][R][Rp] / 2
    A = G['A']
    ok &= G['Ws'][0][A] == G['CF'] and G['Wc'][0][A] == -G['CF'] and all(G['Ws'][0][Rp] == 0 == G['Wc'][0][Rp] for Rp in range(n) if Rp != A)
check('19 groups: -T_1.T_2 = C_R/4 delta - T_rc/2, -T_1.T_4 = C_R/4 delta + T_rc/2; singlet row +C_F (same line), -C_F (crossed), adjoint column only', ok)


def run(G, opt=None, mp=None, nmax=NMAX):
    F = solve(G, nmax, opt=opt)
    Pp, Pm = pmap(G, F, nmax, mp)
    return F, Sser(Pp, G['CF'], nmax), Sser(Pm, G['CF'], nmax)


base = {G['name']: run(G) for G in GROUPS}


def dS(G, opt=None, mp=None, nmax=NMAX):
    _, S, _ = run(G, opt=opt, mp=mp, nmax=nmax)
    S0 = base[G['name']][1] if nmax == NMAX else run(G, nmax=nmax)[1]
    return [Sn(S, k) - Sn(S0, k) for k in range(1, nmax + 1)]


def hg(G, **h):
    d = dict(W=(G['Ws'], G['Wc']), CF=G['CF'], rows=h.pop('rows', 'all'), sigs=h.pop('sigs', '+-'))
    d.update(h)
    return {'hg': d}


SU3 = [G for G in GROUPS if G['name'] == 'SU3'][0]

# ------------------------------------------------------------------ A
print('\n=== A  baseline')
F0, S0, _ = base['SU3']
check('SU(3) S_3..S_6 = 112/3, -5632/27, 305008/81, -16283776/243 (paper)', [Sn(S0, k) for k in (3, 4, 5, 6)] ==
      [Fr(112, 3), Fr(-5632, 27), Fr(305008, 81), Fr(-16283776, 243)])
r = dS(SU3, opt={'hAA': 1})
check(f'deposited channel-mixing term h a z2 (F_A^+)^2 (opt hAA): SU(3) dS_3..dS_6 = {[str(x) for x in r[2:6]]} = (-1/9, 38/27, -2489/81, 236930/243)',
      r[2:6] == [Fr(-1, 9), Fr(38, 27), Fr(-2489, 81), Fr(236930, 243)])

# ------------------------------------------------------------------ B
print('\n=== B  hard-gluon term with the colour matrices, per unit topology number, n <= %d' % NMAX)
TOP = ['h1s', 'h1c', 'h2s', 'h2c', 'h3s', 'h3c', 'h4s', 'h4c']
resp = {}
for G in GROUPS:
    resp[G['name']] = {k: dS(G, opt=hg(G, **{k: 1})) for k in TOP}
# (i) the S shifts depend only on eta_1 = h1s - h1c, eta_2 = h2s - h2c, eta_34 = h3s + h4s - h3c - h4c
ok = all(resp[g][a][i] == -resp[g][b][i] for g in resp for (a, b) in (('h1s', 'h1c'), ('h2s', 'h2c'), ('h3s', 'h3c'), ('h4s', 'h4c')) for i in range(NMAX))
ok &= all(resp[g]['h3s'] == resp[g]['h4s'] for g in resp)
check('S_1..S_8 in 19 groups: same-line and crossed numbers enter with opposite signs, cases 3 and 4 enter identically, so only '
      'eta_1 = h1s - h1c, eta_2 = h2s - h2c, eta_34 = h3s + h4s - h3c - h4c reach S', ok)
sym_zero = all(all(x == 0 for x in dS(G, opt=hg(G, h1s=1, h1c=1, h2s=1, h2c=1, h3s=1, h3c=1, h4s=1, h4c=1))) for G in GROUPS)
check('crossing-symmetric numbers (h_same = h_crossed in every case) leave S_1..S_8 unchanged in all 19 groups', sym_zero)
# (ii) rows = 'all' versus rows = 'singlet', and sigs = '+-' versus '+'
ok = True
for G in GROUPS:
    for k in ('h1s', 'h2s', 'h3s', 'h2c'):
        ok &= dS(G, opt=hg(G, rows='singlet', sigs='+', **{k: 1})) == resp[G['name']][k]
check('the adjoint-row and negative-signature parts of the term change no S_n (n <= 8) in 19 groups: rows = singlet, sigs = + gives the same', ok)
# adjoint-row only: explicitly zero
ok = True
for G in GROUPS:
    opt = hg(G, h1s=Fr(3), h1c=Fr(-2), h2s=Fr(5), h2c=Fr(7), h3s=Fr(1, 3), h3c=Fr(2), h4s=-1, h4c=Fr(1, 2))
    _, S1, _ = run(G, opt=opt)
    opt2 = hg(G, rows='singlet', h1s=Fr(3), h1c=Fr(-2), h2s=Fr(5), h2c=Fr(7), h3s=Fr(1, 3), h3c=Fr(2), h4s=-1, h4c=Fr(1, 2))
    _, S2, _ = run(G, opt=opt2)
    ok &= all(Sn(S1, k) == Sn(S2, k) for k in range(1, NMAX + 1))
check('generic numbers in every topology: removing all non-singlet rows leaves S_1..S_8 unchanged (19 groups)', ok)
# (iii) eta_2 term equals the deposited hAA term with h = eta_2 C_F; eta_1 term equals k_P = eta_1 C_F
ok2 = all(resp[G['name']]['h2s'] == dS(G, opt={'hAA': G['CF']}) for G in GROUPS)
ok1 = all(resp[G['name']]['h1s'] == dS(G, opt={'kP': {(0, '+'): G['CF']}}) for G in GROUPS)
check('eta_2 term = channel-mixing term h a z2 (F_A^+)^2 with h = eta_2 C_F (19 groups, S_1..S_8)', ok2)
check('eta_1 term = quark-pair correction k_P = z2 eta_1 C_F of the singlet, row (g), entering only through y (19 groups)', ok1)

# ------------------------------------------------------------------ C
print('\n=== C  closed forms in general colour (independent recursion, SymPy) and fits')
CF, CA, dFA, dAA = sp.symbols('C_F C_A dFA dAA')
bA = CF - CA / 2


def dl_waves(nmax):
    """double-log F_1^+ and F_A^+ coefficients: F = sum f_m a^m w^(1-2m)"""
    f1 = {m: sp.catalan(m - 1) * (2 * CF)**m for m in range(1, nmax + 1)}
    fA = {1: 2 * bA}
    for m in range(2, nmax + 1):
        fA[m] = sp.expand(2 * CA * (1 - 2 * (m - 1)) * fA[m - 1] + sum(fA[k] * fA[m - k] for k in range(1, m)))
    return f1, fA


f1, fA = dl_waves(NMAX)
check('F_A^+ = 2 b_A a/w + 4 b_A (b_A - C_A) a^2/w^3 + ... (plan)', sp.expand(fA[2] - 4 * bA * (bA - CA)) == 0)
closed = {'eta2': {}, 'eta34': {}}
for n in range(3, NMAX + 1):
    closed['eta2'][n] = sp.expand(-CF * sum(fA[k] * fA[n - 1 - k] for k in range(1, n - 1)))
    closed['eta34'][n] = sp.expand(-CF * sum(f1[k] * fA[n - 1 - k] for k in range(1, n - 1)))   # term z2 a C_F eta_34 F_1^+ F_A^+
check('eta_2: dS_3 = -4 eta_2 C_F b_A^2 z2', sp.expand(closed['eta2'][3] + 4 * CF * bA**2) == 0)
check('eta_2: dS_4 = -16 eta_2 C_F b_A^2 (b_A - C_A) z2', sp.expand(closed['eta2'][4] + 16 * CF * bA**2 * (bA - CA)) == 0)
check('eta_34: dS_3 = -4 eta_34 C_F^2 b_A z2, dS_4 = -8 eta_34 C_F^2 b_A (b_A - C_A + C_F) z2',
      sp.expand(closed['eta34'][3] + 4 * CF**2 * bA) == 0 and sp.expand(closed['eta34'][4] + 8 * CF**2 * bA * (bA - CA + CF)) == 0)
ok = True
for G in GROUPS:
    sub = {CF: sp.Rational(G['CF'].numerator, G['CF'].denominator), CA: sp.Rational(G['CA'].numerator, G['CA'].denominator)}
    for n in range(3, NMAX + 1):
        ok &= sp.Rational(resp[G['name']]['h2s'][n - 1].numerator, resp[G['name']]['h2s'][n - 1].denominator) == closed['eta2'][n].subs(sub)
        e34 = resp[G['name']]['h3s'][n - 1]     # one unit of eta_34 = h3s + h4s - h3c - h4c
        ok &= sp.Rational(e34.numerator, e34.denominator) == closed['eta34'][n].subs(sub)
    ok &= all(resp[G['name']]['h2s'][i] == 0 for i in (0, 1)) and all(resp[G['name']]['h3s'][i] == 0 for i in (0, 1))
check('solver (19 groups, all rows, both signatures) = closed forms for dS_3..dS_8 per unit eta_2 and eta_34; dS_1 = dS_2 = 0', ok)


def mono(e, deg):
    P = sp.Poly(sp.expand(e), CF, CA)
    return {f'CF^{i} CA^{j}': str(c) for (i, j), c in zip(P.monoms(), P.coeffs())}


for nm_ in ('eta2', 'eta34'):
    print(f'   {nm_}: general colour, coefficients of z2 (no invariant other than C_F, C_A):')
    for n in range(3, 7):
        print(f'      dS_{n} = {sp.factor(closed[nm_][n])}  =  {sp.expand(closed[nm_][n])}')
OUT['closed'] = {k: {n: str(sp.expand(v)) for n, v in d.items()} for k, d in closed.items()}

# fits with the quartic and the d_A d_A invariant admitted, to show their coefficients vanish
B3 = (['CF CA^2', 'CF^2 CA', 'CF^3'], lambda G: [G['CF'] * G['CA']**2, G['CF']**2 * G['CA'], G['CF']**3])
B4 = (['CF CA^3', 'CF^2 CA^2', 'CF^3 CA', 'CF^4', 'dFA'],
      lambda G: [G['CF'] * G['CA']**3, G['CF']**2 * G['CA']**2, G['CF']**3 * G['CA'], G['CF']**4, G['dFA']])
B5 = (['CF CA^4', 'CF^2 CA^3', 'CF^3 CA^2', 'CF^4 CA', 'CF^5', 'CF dFA', 'CA dFA', 'CF dAA'],
      lambda G: [G['CF'] * G['CA']**4, G['CF']**2 * G['CA']**3, G['CF']**3 * G['CA']**2, G['CF']**4 * G['CA'], G['CF']**5,
                 G['CF'] * G['dFA'], G['CA'] * G['dFA'], G['CF'] * G['dAA']])


def fit(rows, basis):
    names, fn = basis
    M = sp.Matrix([[sp.Rational(x.numerator, x.denominator) for x in fn(G)] for G, _ in rows])
    y = sp.Matrix([sp.Rational(v.numerator, v.denominator) for _, v in rows])
    sol = (M.T * M).LUsolve(M.T * y)
    res = max(abs(v) for v in (M * sol - y))
    return dict(zip(names, list(sol))), res, M.rank()


for nm_, keys in (('eta2', ('h2s',)), ('eta34', ('h3s',))):
    for n, B in ((3, B3), (4, B4), (5, B5)):
        rows = [(G, sum(resp[G['name']][k][n - 1] for k in keys)) for G in GROUPS]
        f_, res, rk = fit(rows, B)
        txt = {k: str(v) for k, v in f_.items()}
        print(f'   fit {nm_} dS_{n} over 19 groups (rank {rk}): {txt}  residual {res}')
        inv0 = all(f_[k] == 0 for k in f_ if 'dFA' in k or 'dAA' in k)
        check(f'{nm_}: dS_{n} has no d_F d_A/N_R or d_A d_A/N_A component (fit residual 0)', inv0 and res == 0)
        OUT.setdefault('fits', {})[f'{nm_}_S{n}'] = txt

# ------------------------------------------------------------------ D
print('\n=== D  SU(3)')
r2 = resp['SU3']['h2s']
r34 = [resp['SU3']['h3s'][i] for i in range(NMAX)]
print(f'   per unit eta_2 (h = eta_2 C_F = 4/3 eta_2): dS_3..dS_6 = {[str(x) for x in r2[2:6]]}')
print(f'   per unit eta_34:                               dS_3..dS_6 = {[str(x) for x in r34[2:6]]}')
check('per unit eta_2 the SU(3) shifts are 4/3 times (-1/9, 38/27, -2489/81, 236930/243)',
      r2[2:6] == [Fr(4, 3) * x for x in (Fr(-1, 9), Fr(38, 27), Fr(-2489, 81), Fr(236930, 243))])
OUT['SU3'] = dict(eta2=[str(x) for x in r2[2:6]], eta34=[str(x) for x in r34[2:6]])
for G in GROUPS:
    if G['name'] in ('G2',):
        check('G2 (b_A = 0): the eta_2 term changes no S_n; the eta_34 term changes none either (both carry b_A)',
              all(x == 0 for x in resp['G2']['h2s']) and all(resp['G2']['h3s'][i] == 0 for i in range(NMAX)))

# ------------------------------------------------------------------ E
print('\n=== E  signature assignments outside the stated ansatz, coefficient z2 a C_F times the product, singlet equation')
ALT = {'(F_A^-)^2': [(None, (None, '-'), (None, '-'))], 'F_A^+ F_A^-': [(None, (None, '+'), (None, '-'))],
       'F_1^+ F_A^-': [(None, (0, '+'), (None, '-'))], 'F_1^- F_A^+': [(None, (0, '-'), (None, '+'))]}
for lab, spec in ALT.items():
    rr = {}
    for G in GROUPS:
        A = G['A']
        alt = [(G['CF'], (A if R1 is None else R1, t1), (A if R2 is None else R2, t2)) for (_, (R1, t1), (R2, t2)) in spec]
        rr[G['name']] = dS(G, opt={'alt': alt})
    line = []
    for n, B in ((3, B3), (4, B4), (5, B5)):
        f_, res, rk = fit([(G, rr[G['name']][n - 1]) for G in GROUPS], B)
        q = {k: str(v) for k, v in f_.items() if ('dFA' in k or 'dAA' in k) and v != 0}
        line.append((n, {k: str(v) for k, v in f_.items() if v != 0}, res, q))
        OUT.setdefault('alt', {})[f'{lab} S{n}'] = {k: str(v) for k, v in f_.items()}
    print(f'   {lab}: S_1, S_2 shifts in SU(3) {[str(x) for x in rr["SU3"][:2]]}')
    for (n, fv, res, q) in line:
        print(f'      dS_{n}: {fv}  (residual {res}); d-invariant components: {q if q else "none"}')
    if lab in ('(F_A^-)^2', 'F_A^+ F_A^-'):
        check(f'{lab}: no quartic in dS_3, dS_4; the quartic first appears in dS_5 (through d_3 of F_A^-)',
              not line[0][3] and not line[1][3] and bool(line[2][3]))

# ------------------------------------------------------------------ F
print('\n=== F  two-loop correction 2a(1 + a K)[...] of the soft-gluon terms in every channel')
ok = True
first = {}
for G in GROUPS:
    _, S1, _ = run(G, opt={'Kc': 1})
    S0 = base[G['name']][1]
    ok &= all(Sn(S1, k) == Sn(S0, k) for k in range(1, NMAX + 1))
    # NNLL is a^n w^(4-2n); scan a^n w^(5-2n) (N3LL) and a^n w^(6-2n) (N4LL), zeta_2 parts
    n3 = [coef(S1, k, 5 - 2 * k, 1) - coef(S0, k, 5 - 2 * k, 1) for k in range(2, NMAX + 1)]
    n4 = [coef(S1, k, 6 - 2 * k, 1) - coef(S0, k, 6 - 2 * k, 1) for k in range(2, NMAX + 1)]
    first[G['name']] = (n3, n4)
check('S_1..S_8 unchanged by the two-loop soft correction in 19 groups', ok)
ok = all(all(x == 0 for x in first[g][0]) for g in first)
check('no N^3LL zeta_2 term a^n w^(5-2n) of S is changed either (n = 2..8, 19 groups)', ok)
ok = all(first[G['name']][1][1] == -24 * G['CF'] * G['b'][G['A']] for G in GROUPS) and all(first[G['name']][1][0] == 0 for G in GROUPS)
check('first change: z2 a^3 w^0 in S by -24 K C_F b_A (= -12 K C_F x 2 b_A, i.e. z2 a^2 w F_A^- -> 2 b_A z2 a^3 per unit), 19 groups', ok)
print(f"   SU(3): changes of z2 a^n w^(6-2n), n = 2..6: {[str(x) for x in first['SU3'][1][:5]]}")
OUT['Kc_first_SU3'] = [str(x) for x in first['SU3'][1][:5]]

# ------------------------------------------------------------------ G
print('\n=== G  derivative family zeta_2 c a w^(r+1) d^r F_1^+/dw^r')
for rr_ in range(0, 5):
    sh = dS(SU3, opt={'deriv': [(1, rr_)]})
    # general formula from the LL F_1^+: F = sum Cat_{m-1} (2CF)^m a^m w^(1-2m)
    pred = []
    for n in range(3, 7):
        m = n - 1
        c = sp.catalan(m - 1) * (2 * sp.Rational(4, 3))**m * sp.ff(1 - 2 * m, rr_)
        pred.append(-c)
    ok = [sp.Rational(x.numerator, x.denominator) for x in sh[2:6]] == pred
    # weight: is every shift at a^n w^(4-2n)? the solver records S_n only at that power; check that the term is NNLL by
    # comparing a^n w^(5-2n) (N3LL) and a^n w^(3-2n) (NLL) changes: zero
    _, S1, _ = run(SU3, opt={'deriv': [(1, rr_)]})
    S0 = base['SU3'][1]
    other = [coef(S1, k, p - 2 * k, 1) - coef(S0, k, p - 2 * k, 1) for k in range(2, NMAX + 1) for p in (3, 5, 6)]
    check(f'r = {rr_}: SU(3) dS_3..dS_6 = {[str(x) for x in sh[2:6]]} = -c Cat_(n-2) (2C_F)^(n-1) (1-2(n-1))_r falling factorial; '
          f'no change outside a^n w^(4-2n): {all(x == 0 for x in other)}', ok and all(x == 0 for x in other))
gen = {}
for rr_ in (0, 1, 2):
    gen[rr_] = [sp.expand(-sp.catalan(n - 2) * (2 * CF)**(n - 1) * sp.ff(1 - 2 * (n - 1), rr_)) for n in (3, 4)]
print(f'   general colour, per unit c: r = 0: dS_3, dS_4 = {gen[0]};  r = 1: {gen[1]};  r = 2: {gen[2]}')
check('r = 1 (c z2 a w^2 F_1^+\'): dS_3 = 12 c C_F^2, dS_4 = 80 c C_F^3 (review numbers recomputed)',
      sp.expand(gen[1][0] - 12 * CF**2) == 0 and sp.expand(gen[1][1] - 80 * CF**3) == 0)
OUT['deriv'] = {r: [str(x) for x in v] for r, v in gen.items()}

# ------------------------------------------------------------------ H
print('\n=== H  components of S_3 and S_4 left as tests (8 - rank), general colour')
comp_names = ['S3:CF CA^2', 'S3:CF^2 CA', 'S3:CF^3', 'S4:CF CA^3', 'S4:CF^2 CA^2', 'S4:CF^3 CA', 'S4:CF^4', 'S4:dFA']
x0, xA, yF, yA, rho, e2, e34 = sp.symbols('x0 xA yF yA rho eta2 eta34')
S3eq = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4eq = -912 * CF * CA**3 + 3120 * CF**2 * CA**2 - 3264 * CF**3 * CA + 960 * CF**4 + 1152 * dFA
m_ = x0 + xA * CA / CF
y_ = yF * CF + yA * CA
d3 = sp.expand(96 * m_ * CF**3 + 4 * CF**2 * y_ + (rho - 1) * S3eq + e2 * closed['eta2'][3] + e34 * closed['eta34'][3])
d4 = sp.expand(480 * m_ * CF**4 + 16 * CF**3 * y_ + (rho - 1) * S4eq + e2 * closed['eta2'][4] + e34 * closed['eta34'][4])


def comps(e3, e4):
    P3 = sp.Poly(e3, CF, CA)
    P4 = sp.Poly(sp.expand(e4).subs(dFA, 0), CF, CA)
    v = [P3.coeff_monomial(CF * CA**2), P3.coeff_monomial(CF**2 * CA), P3.coeff_monomial(CF**3),
         P4.coeff_monomial(CF * CA**3), P4.coeff_monomial(CF**2 * CA**2), P4.coeff_monomial(CF**3 * CA), P4.coeff_monomial(CF**4),
         sp.expand(e4).coeff(dFA)]
    return v


V = comps(d3, d4)
# check that nothing else appears
rest3 = sp.expand(d3 - (V[0] * CF * CA**2 + V[1] * CF**2 * CA + V[2] * CF**3))
rest4 = sp.expand(d4 - (V[3] * CF * CA**3 + V[4] * CF**2 * CA**2 + V[5] * CF**3 * CA + V[6] * CF**4 + V[7] * dFA))
check('every column lies in the eight-component basis of S_3 and S_4', rest3 == 0 and rest4 == 0)
COLS = {'x0': x0, 'xA': xA, 'yF': yF, 'yA': yA, 'rho': rho, 'eta2': e2, 'eta34': e34}
print('   columns (shift of the 8 components per unit parameter):')
for k, s_ in COLS.items():
    print(f'      {k:6s}: {[sp.diff(c, s_) for c in V]}')
CLASSES = [
    ('y = 0, c+ - l+ a number (planar zero fixes it)', ['x0']),
    ('c+ - l+ a number, y degree one', ['x0', 'yF', 'yA']),
    ('c+ - l+ = x0 + xA C_A/C_F, y degree one', ['x0', 'xA', 'yF', 'yA']),
    ('the same and rho free', ['x0', 'xA', 'yF', 'yA', 'rho']),
]
EXTRA = [('', []), (' + eta_2', ['eta2']), (' + eta_2, eta_34', ['eta2', 'eta34'])]
cnt = {}
for lab, cols in CLASSES:
    for elab, ec in EXTRA:
        cc = cols + ec
        J = sp.Matrix([[sp.diff(c, COLS[k]) for k in cc] for c in V])
        rk = J.rank()
        never = [comp_names[i] for i in range(8) if all(J[i, j] == 0 for j in range(J.shape[1]))]
        cnt[lab + elab] = (8 - rk, never)
        print(f'   {lab + elab:62s}: rank {rk}, tests left {8 - rk}; components no parameter reaches: {never}')
OUT['count'] = {k: dict(tests_left=v[0], unreached=v[1]) for k, v in cnt.items()}
check('without the hard-gluon numbers the ranks reproduce the paper: 7 (y = 0, planar only), 5, 4, 3',
      [cnt[l][0] for l, _ in CLASSES] == [7, 5, 4, 3])
# the paper's "6" for y = 0 counts the non-planar components only (planar combination fixes c+ - l+): here the
# planar combination is the x0 column, so 8 - 1 = 7 components remain, of which one is the planar combination
# with rho and eta_2 free: the quartic fixes rho, then the C_F C_A^2 component fixes eta_2
sol = sp.solve([V[7], V[0]], [rho, e2], dict=True)
print(f'   with only rho and eta_2 free, the quartic and the C_F C_A^2 component give {sol}')
check('quartic component fixes rho = 1 independently of eta_2 and eta_34; then C_F C_A^2 of S_3 fixes eta_2 = 0',
      sp.diff(V[7], e2) == 0 and sp.diff(V[7], e34) == 0 and sol == [{rho: 1, e2: 0}])
# protected components reached by eta_2, eta_34
reach = {k: [comp_names[i] for i in range(8) if sp.diff(V[i], COLS[k]) != 0] for k in ('eta2', 'eta34')}
print(f'   components reached: eta_2 -> {reach["eta2"]};  eta_34 -> {reach["eta34"]}')
OUT['reach'] = reach
# SU(3) determinant of (S_3, S_4) with respect to (h, y) for h a free group function (paper value -128/9)
CF3 = Fr(4, 3)
hcol = (resp['SU3']['h2s'][2] / CF3, resp['SU3']['h2s'][3] / CF3)
ycol = (catalan(1) * (2 * CF3)**2, catalan(2) * (2 * CF3)**3)
det = hcol[0] * ycol[1] - hcol[1] * ycol[0]
check(f'SU(3): det of (dS_3, dS_4) w.r.t. (h, y) = {det} (paper -128/9)', det == Fr(-128, 9))

print(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}")
json.dump(OUT, open('PROJECT/ma_a/referee_calc/C14/c14_shifts.json', 'w'), indent=1, default=str)


==> anc/numbers/deposit/R6/C14/h4_flip_c14.out <==
H_process1_qqb_QbQ_+--+_0loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [0s]
H_process1_qqb_QbQ_+--+_1loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [3s]
H_process1_qqb_QbQ_+--+_2loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [13s]
H_process1_qqb_QbQ_+--+_3loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 8*I*pi*(-33 + 4*pi**2)/(9*Nc**3) ; C2 -> -2*I*pi*(-33 + 4*pi**2)*(Nc**2 + 1)**2/(9*Nc**4) ; singlet N v1 + v2 = -8*I*pi**3*(Nc - 1)**2*(Nc + 1)**2/(9*Nc**4) + 22*I*pi*(Nc - 1)**2*(Nc + 1)**2/(3*Nc**4)   [87s]
H_process2_qQ_qQ_+--+_0loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [87s]
H_process2_qQ_qQ_+--+_1loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [93s]
H_process2_qQ_qQ_+--+_2loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [111s]
H_process2_qQ_qQ_+--+_3loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> -8*I*pi*(-33 + 4*pi**2)/(9*Nc**3) ; C2 -> 2*I*pi*(-33 + 4*pi**2)*(Nc**2 + 1)**2/(9*Nc**4) ; singlet N v1 + v2 = -22*I*pi*(Nc - 1)**2*(Nc + 1)**2/(3*Nc**4) + 8*I*pi**3*(Nc - 1)**2*(Nc + 1)**2/(9*Nc**4)   [183s]

Signature projection at leading power (y^0), mu^2 = |t|, coefficient of a^L relative to the Born order:
   L = 0, singlet A_1         : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 0, adjoint A_A = H[2]  : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 0, H[1]                : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 1, singlet A_1         : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 1, adjoint A_A = H[2]  : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 1, H[1]                : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 2, singlet A_1         : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 2, adjoint A_A = H[2]  : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 2, H[1]                : positive signature = 0 ; negative signature = 0 ; free of ln(1-x): True
   L = 3, singlet A_1         : positive signature = 0 ; negative signature = -2*I*pi*(-33 + 4*pi**2)*(Nc - 1)**2*(Nc + 1)**2/(9*Nc**4) ; free of ln(1-x): True
   L = 3, adjoint A_A = H[2]  : positive signature = 0 ; negative signature = -2*I*pi*(-33 + 4*pi**2)*(Nc**2 + 1)**2/(9*Nc**4) ; free of ln(1-x): True
   L = 3, H[1]                : positive signature = 0 ; negative signature = 8*I*pi*(-33 + 4*pi**2)/(9*Nc**3) ; free of ln(1-x): True
   three loops: positive-signature singlet flip constant = 0; negative-signature singlet = i pi x -2*(Nc - 1)**2*(Nc + 1)**2*(8*zeta2 - 11)/(3*Nc**4)

FAILED CHECKS: none   [183s]


==> anc/numbers/deposit/R6/C14/h4_flip_c14.py <==
"""
h4_flip_c14.py: copy of ma_a/paper/numbers/deposit/AMP/matching_hostile/h4_flip_leading_power.py (sha256 7dbd3eb5...),
extended for R6 item C14 with the signature projection and the order count (main block only; reading and expansion unchanged).

Original docstring:
h4_flip_leading_power.py  (hostile check of strand MATCHING; SymPy + the strand's hpl_x1.py G-function expansion)

Claim under test (strand report, item 1): "The other helicity is suppressed by (1-x)."
The DATA strand's Wolfram table (data/table_flip_mu2_t.txt) shows (1-x)^0 terms in the helicity-flip
amplitudes (7.1) +--+ and (7.2) +--+ at three loops.  This script recomputes the y^0 part (y = 1-x) of the
flip amplitudes at L = 0..3 with a second implementation: the parser below is written here, the expansion of
G(w;x) about x = 1 is the MATCHING strand's hpl_x1.G_at_1 (self-tested there to 1e-44), so the result is
independent of the Wolfram expansion but not of hpl_x1.py.
Output: the y^0 coefficient of the C1 and C2 colour structures, and the t-channel singlet N*v1 + v2,
at Log[mu2/s] = ln y (mu^2 = |t|).
"""
import re, sys, time
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr
sys.path.insert(0, 'PROJECT/ma_a/amp_test/matching')
from hpl_x1 import G_at_1

ANC = 'PROJECT/ma_a/amp_test/caola_src/anc/'
Nc, nf, eps, lmu, y, ly, z2, z3, z5 = sp.symbols('Nc nf eps lmu y ly zeta2 zeta3 zeta5')
Rx, Rxi, Ry, Rx2, Rxi2 = sp.symbols('Rx Rxi Ry Rx2 Rxi2')
C1, C2 = sp.symbols('C1 C2')
KY = 4

def load(fname):
    t = open(ANC + fname).read().split('*)', 1)[1]
    t = re.sub(r'\s+', ' ', t.replace('\\\n', '')).strip()
    gsyms = {}
    def gsub(m):
        word = tuple(int(c) for c in m.group(1).replace(' ', '').strip(',').split(','))
        name = 'G_' + ''.join(map(str, word)); gsyms[name] = word; return name
    t = re.sub(r'G\[((?:[01], )+)x\]', gsub, t)
    for a_, b_ in (('RATIO[(1 - x)^(-1)]', 'Ry'), ('RATIO[(1 - x)^(-2)]', 'Ry**2'), ('RATIO[x^(-1)]', 'Rxi'),
                   ('RATIO[x^(-2)]', 'Rxi2'), ('RATIO[x^2]', 'Rx2'), ('RATIO[x]', 'Rx'), ('Log[mu2/s]', 'lmu')):
        t = t.replace(a_, b_)
    t = re.sub(r'Zeta\[(\d)\]', r'zeta\1', t)
    for pat, rep in (('DD[i1, i4]*DD[i2, i3]', 'C1'), ('DD[i2, i3]*DD[i1, i4]', 'C1'),
                     ('DD[i1, i2]*DD[i3, i4]', 'C2'), ('DD[i1, i3]*DD[i2, i4]', 'C2')):
        t = t.replace(pat, rep)
    left = set(re.findall(r'RATIO\[[^\]]*\]', t))
    assert '[' not in t, f'unparsed: {left or t[t.index("["):t.index("[")+60]}'
    t = t.replace('^', '**').replace('Pi', 'pi')
    loc = {'Nc': Nc, 'nf': nf, 'Nf': nf, 'e': eps, 'lmu': lmu, 'Rx': Rx, 'Rxi': Rxi, 'Ry': Ry, 'Rx2': Rx2,
           'Rxi2': Rxi2, 'C1': C1, 'C2': C2, 'zeta3': z3, 'zeta5': z5, 'I': sp.I, 'pi': sp.pi}
    for name in gsyms:
        loc[name] = sp.Symbol(name)
    return parse_expr('(' + t + ')', local_dict=loc, evaluate=True), gsyms

def gexp(word):
    out = 0
    for ser, cst in G_at_1(word, KY):
        s = sum(sp.Rational(c.numerator, c.denominator) * y**n * ly**m for (n, m), c in ser if n <= 3)
        cv = sum(sp.Rational(c.numerator, c.denominator) * z2**p2 * z3**p3 * z5**p5 for (p2, p3, p5), c in cst.items())
        out += s * cv
    return sp.expand(out)

def y0_part(fname):
    ex, gs = load(fname)
    ex = sp.expand(ex.xreplace({eps: 0}))
    rep = {sp.Symbol(nm): gexp(wd) for nm, wd in gs.items() if ex.has(sp.Symbol(nm))}
    rep.update({Rx: 1 - y, Rxi: 1 + y + y**2 + y**3, Ry: 1 / y, Rx2: (1 - y)**2, Rxi2: 1 + 2 * y + 3 * y**2 + 4 * y**3})
    ex = sp.expand(ex.xreplace(rep))
    ex = sp.expand(ex.subs(lmu, ly))                       # mu^2 = |t| = s y
    poly = sp.Poly(sp.expand(ex * y**3), y)
    parts = {k: sp.expand(poly.coeff_monomial(y**(k + 3)).subs(z2, sp.pi**2 / 6)) for k in (-3, -2, -1, 0)}   # everything in powers of pi
    return parts

if __name__ == '__main__':
    # C14 copy (2 Oct 2026): the original loop, then the signature projection of App. H of paper.tex: half the sum
    # (positive) and half the difference (negative) of the two processes at equal ln(1-x), colour tensors fixed;
    # singlet A_1 = N_c H[1] + H[2], adjoint A_A = H[2] (eq. (amp-proj)); then the order count.
    t0 = time.time()
    store = {}
    for proc, hel in (('process1_qqb_QbQ', '+--+'), ('process2_qQ_qQ', '+--+')):
        for L in (0, 1, 2, 3):
            fn = f'H_{proc}_{hel}_{L}loops.m'
            parts = y0_part(fn)
            neg = [sp.simplify(parts[k].subs(z2, sp.pi**2 / 6)) for k in (-3, -2, -1)]
            c0 = parts[0]
            v1, v2 = sp.expand(c0.coeff(C1)), sp.expand(c0.coeff(C2))
            rest = sp.expand(c0 - v1 * C1 - v2 * C2)
            sing = sp.expand(Nc * v1 + v2)
            store[(proc, L)] = (v1, v2, sing, neg, rest)
            sing = sp.collect(sing, [ly, sp.pi], sp.factor)
            print(f"{fn}: y^-3,-2,-1 parts = {neg}; y^0: C1 -> {sp.factor(v1)} ; C2 -> {sp.factor(v2)} ; singlet N v1 + v2 = {sing}"
                  f"   [{time.time()-t0:.0f}s]", flush=True)
    print('\nSignature projection at leading power (y^0), mu^2 = |t|, coefficient of a^L relative to the Born order:')
    fails = []
    for L in (0, 1, 2, 3):
        p1, p2 = store[('process1_qqb_QbQ', L)], store[('process2_qQ_qQ', L)]
        assert p1[4] == 0 and p2[4] == 0 and all(x == 0 for x in p1[3] + p2[3])
        out = {}
        for i, nm in ((2, 'singlet A_1'), (1, 'adjoint A_A = H[2]'), (0, 'H[1]')):
            pos = sp.expand((p1[i] + p2[i]) / 2)
            negs = sp.expand((p1[i] - p2[i]) / 2)
            out[nm] = (pos, negs)
            lyfree = (sp.expand(pos).coeff(ly, 0) == pos) and (sp.expand(negs).coeff(ly, 0) == negs)
            print(f"   L = {L}, {nm:20s}: positive signature = {sp.factor(pos)} ; negative signature = {sp.factor(negs)} ; free of ln(1-x): {lyfree}")
            if not lyfree:
                fails.append((L, nm))
        if L < 3 and any(v != 0 for pr in out.values() for v in pr):
            fails.append(('nonzero below three loops', L))
        if L == 3:
            ps = out['singlet A_1'][0]
            print(f"   three loops: positive-signature singlet flip constant = {ps}; negative-signature singlet = i pi x "
                  f"{sp.factor(sp.expand(out['singlet A_1'][1] / (sp.I * sp.pi)).subs(sp.pi**2, 6 * z2))}")
            if ps != 0 or out['adjoint A_A = H[2]'][0] != 0:
                fails.append('positive signature nonzero at three loops')
    print(f"\nFAILED CHECKS: {fails if fails else 'none'}   [{time.time()-t0:.0f}s]")


==> anc/numbers/deposit/R6/C14/orig/amp_prediction.py <==
#!/usr/bin/env python3
"""Strand PREDICTION of the amplitude test (ma_a/amp_test/prediction), engine 1: SymPy.

Amplitude-level prediction of the evolution equations of the paper (draft v2, eq. (system), l. 480-485)
for the forward flavor-exchange quark-antiquark amplitude, both signatures, orders a^2 and a^3, in
general colour (singlet channel) and in SU(N_c), SO(N) vector and Sp(N) defining (all channels), with
a parametrized set of the unknown constants, followed by the search for combinations that do not
depend on them.  Written from scratch on 30 Sep 2026; it imports nothing from the project.

INPUTS (taken as given, with their locators in ma_a/paper/draft/paper.tex):
  I1  eq. (system) l. 480-485: omega F = 2a b_R + 2a C_R [F' + phi F] + (1 + ell pi^2 omega^2) F^2
      + 2a kappa psi sum_R' [T_rc]_RR' F_R'^(-sign)
  I2  phi^pm = eta^pm'/eta^pm, psi^pm = Delta eta^mp/eta^pm, eta^+ = cosh(omega Delta/2),
      eta^- = sinh(omega Delta/2), Delta = -i pi in the region s_r > 0 (App. B, l. 1751-1777)
  I3  A_R^tau = int d omega/(2 pi i) e^{omega L} xi^tau F_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau
      at each order in a, Lt = L - i pi/2 (App. B, l. 1755-1766)
  I4  colour: b_R = C_F - C_R/2, [T_rc]_{1A} = -2C_F, M_1 = X_A = -(C_A-2C_F)(3C_A-4C_F)/4 (App. A,
      l. 1629-1662); SU(N): T_rc of eq. (TrcSUN); SO(N) vector and Sp(N) defining: Table tab:color-SOSp
      (numbers.tex \\nmTrcSON, \\nmTrcSpN, \\nmSONborn, ...)
  I5  one-loop amplitude from the dipole operator and the planar box (App. B, eq. (sign-M1), (sign-A2))
DEFORMATIONS (the unknown constants; all zero in eq. (system)):
  r[R,tau]    constant source of order a^2 in the equation of channel R, signature tau (one-loop correction
              to the Born term; it is iterated by the equations like the Born term)
  eps1, eps2  regular terms of the Born partial wave, Born term a b_R (2 + eps1 omega + eps2 omega^2)
  kP[R,tau]   correction of relative order a to the quark-pair term, (1 + a kP + ell pi^2 omega^2) F^2
  sig[R,tau]  NNLL identity term a sig omega F in the equation (another NNLL source)
  g[R,tau]    NLL term a g F (collinear anomalous dimension, running coupling, the fitted NLL term)
  Kc          two-loop correction of the soft-gluon terms, 2a(1 + a Kc)[...]
  psi0, psi1  psi^+ -> psi0 + psi1 omega + psi3 omega^3 (eq. (system): psi0 = 0, psi1 = Delta^2/2)
  ell_p, ell_m  the NNLL weights of the quark-pair term (eq. (system) keeps them as unknowns)
  alpha, beta, gamma, u, z2  multiplicative one-loop and two-loop matching operator acting on the
              amplitude, Z = 1 + a z1 + a^2 (z1^2/2 + z2 C_F^2), z1 = alpha C_F + beta T_t^2 + gamma T_rc Delta
              + u(-T_t^2 Lt + T_rc Delta)
  lam         shift of the logarithm, Lt -> Lt + lam (rescaling of the cutoff)
OUTPUTS: everything printed and saved to results_sympy.json.
"""
import json
import sys
import time

import sympy as sp

T0 = time.time()
FAILS = []
OUT = {}


def say(*x):
    print(*x, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


w, a, D, Lt, L = sp.symbols('omega a Delta Lt L')
kap = sp.Symbol('kappa')
z2s = sp.Symbol('zeta2')
psi0, psi1, psi3 = sp.symbols('psi0 psi1 psi3')
ellp, ellm = sp.symbols('ell_p ell_m')
eps1, eps2, Kc = sp.symbols('eps1 eps2 Kc')
alpha, beta, gamma, u, z2m, lam = sp.symbols('alpha beta gamma u z2m lam')
CF, CA, M1s, Nc, nf, bAs = sp.symbols('C_F C_A M_1 N_c n_f b_A')
ipi = sp.I*sp.pi
KMAX = 3          # keep powers omega^k with k <= KMAX in every partial wave
MSHIFT = 10       # poles up to omega^-7 are handled


def _terms(e):
    e = sp.expand(e)
    return e.args if e.is_Add else ((e,) if e != 0 else ())


def trunc(e, kmax=KMAX):
    return sp.Add(*[tm for tm in _terms(e) if tm.as_coeff_exponent(w)[1] <= kmax])


def coeffw(e, k):
    out = []
    for tm in _terms(e):
        c, p = tm.as_coeff_exponent(w)
        if p == k:
            out.append(c)
    return sp.expand(sp.Add(*out))


# ======================================================================================
# Part 0. Signature factors, the transform, phases
# ======================================================================================
say("Part 0. Signature factors and the partial-wave transform")
etap, etam = sp.cosh(w*D/2), sp.sinh(w*D/2)
# region s_r > 0: l_r = ln(-s_r - i0) = L - i pi, l_c = ln(-s_c - i0) = L, Lt = L - i pi/2, Delta = -i pi
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = (sp.exp(w*(L - ipi/2))*eta).subs(D, -ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 1.3}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10), sp.Rational(11, 10))]
    check(f"s_r>0: e^(wL) xi^{'+' if sg > 0 else '-'} = e^(w Lt) eta^{'+' if sg > 0 else '-'} with Lt = L - i pi/2, Delta = -i pi",
          all(abs(x) < 1e-25 for x in num))
# region s_c > 0: L = ln(s_c/mu^2), l_r = L, l_c = L - i pi, Delta = +i pi: e^(wL) xi^+ same, xi^- opposite sign
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = sg*(sp.exp(w*(L - ipi/2))*eta).subs(D, ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 0.7}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10))]
    check(f"s_c>0: e^(wL) xi^{'+' if sg > 0 else '-'} = {'+' if sg > 0 else '-'}e^(w Lt) eta with Delta = +i pi", all(abs(x) < 1e-25 for x in num))

NS = 8
phi_ser = {1: sp.expand(sp.series(sp.diff(etap, w)/etap, w, 0, NS).removeO()),
           -1: sp.expand(sp.series(sp.diff(etam, w)/etam, w, 0, NS).removeO())}
psim_ser = sp.expand(sp.series(D*etap/etam, w, 0, NS).removeO())
psip_true = sp.expand(sp.series(D*etam/etap, w, 0, NS).removeO())
say(f"   phi^+ = {phi_ser[1]}")
say(f"   phi^- = {phi_ser[-1]}")
say(f"   psi^+ = {psip_true}")
say(f"   psi^- = {psim_ser}")
check("psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...", sp.expand(psip_true - (D**2*w/2 - D**4*w**3/24 + D**6*w**5/240 - 17*D**8*w**7/40320)) == 0)
check("at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))",
      sp.expand(psip_true.coeff(w, 1).subs(D, -ipi) + sp.pi**2/2) == 0)
PSIPLUS = psi0 + psi1*w + psi3*w**3 + psip_true.coeff(w, 5)*w**5 + psip_true.coeff(w, 7)*w**7
PSI_REF = {psi0: 0, psi1: D**2/2, psi3: -D**4/24}
E = {1: sp.expand(sp.series(sp.exp(w*Lt)*etap, w, 0, 9).removeO()),
     -1: sp.expand(sp.series(sp.exp(w*Lt)*etam, w, 0, 9).removeO())}
for k in range(0, 7):
    say(f"   dictionary: omega^-{k+1} -> + : {sp.factor(E[1].coeff(w, k))} ;  - : {sp.factor(E[-1].coeff(w, k))}")


def residue(F, tau):
    return sp.expand(coeffw(sp.expand(E[tau]*F), -1))


# ======================================================================================
# Part 1. Colour models
# ======================================================================================
def model_general():
    """General colour, singlet channel exact.  Channel 0 = singlet, 1 = adjoint.  Only the singlet row
    of T_rc ([T]_{1A} = -2C_F) and the adjoint row sum M_1 = sum_R' [T]_{AR'} b_R' enter the singlet
    through order a^3 and the adjoint through order a^2; the adjoint row is represented by (0, M_1/b_A),
    which has the right row sum.  Adjoint results at order a^3 of this model are not general colour."""
    return dict(name='general', C=[0, CA], b=[CF, bAs], T=[[0, -2*CF], [0, M1s/bAs]], CF=CF, iA=1, general=True)


def model_SU():
    N = Nc
    cf = (N**2 - 1)/(2*N)
    return dict(name='SU(N)', C=[0, N], b=[cf, -1/(2*N)], T=[[0, -(N**2 - 1)/N], [-1/N, 2/N - N/2]], CF=cf, iA=1, general=False)


def model_SO():
    N = Nc
    return dict(name='SO(N) vector', C=[0, (N - 2)/2, N/2], b=[(N - 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, -(N - 1)/2, 0], [-1/N, 0, -(N**2 - 4)/(4*N)], [0, -(N - 2)/4, 0]], CF=(N - 1)/4, iA=1, general=False)


def model_Sp():
    N = Nc
    return dict(name='Sp(N) defining', C=[0, N/2, (N + 2)/2], b=[(N + 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, 0, -(N + 1)/2], [0, 0, -(N + 2)/4], [-1/N, -(N**2 - 4)/(4*N), 0]], CF=(N + 1)/4, iA=2, general=False)


M1_GEN = -(CA - 2*CF)*(3*CA - 4*CF)/4
GENSUB = {M1s: M1_GEN, bAs: CF - CA/2}

say("\nPart 1. Colour models: row sums and the general-colour quantities")
for mdl in (model_SU(), model_SO(), model_Sp()):
    n = len(mdl['C'])
    X = [sp.factor(sum(mdl['T'][r][c]*mdl['b'][c] for c in range(n))) for r in range(n)]
    cf, iA = mdl['CF'], mdl['iA']
    ca = mdl['C'][iA]
    check(f"{mdl['name']}: b_R = C_F - C_R/2", all(sp.simplify(mdl['b'][r] - (cf - mdl['C'][r]/2)) == 0 for r in range(n)))
    check(f"{mdl['name']}: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)", sp.simplify(mdl['T'][0][iA] + 2*cf) == 0 and sp.simplify(X[0] - cf*(ca - 2*cf)) == 0)
    check(f"{mdl['name']}: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4", sp.simplify(X[iA] - M1_GEN.subs({CF: cf, CA: ca})) == 0)
    check(f"{mdl['name']}: row sums sum_R' [T]_RR' = C_R/2 - 2C_F", all(sp.simplify(sum(mdl['T'][r]) - (mdl['C'][r]/2 - 2*cf)) == 0 for r in range(n)))


# ======================================================================================
# Part 2. Solver of eq. (system) with the deformations, order by order in a
# ======================================================================================
def params(mdl):
    n = len(mdl['C'])
    P = {}
    for R in range(n):
        for t, tn in ((1, 'p'), (-1, 'm')):
            for nm in ('r', 'kP', 'sig', 'g'):
                P[(nm, R, t)] = sp.Symbol(f'{nm}_{R}{tn}')
    return P


def solve(mdl, P, nmax=3, kappa=kap, psiplus=PSIPLUS, ell=(ellp, ellm)):
    n = len(mdl['C'])
    C, b, T = mdl['C'], mdl['b'], mdl['T']
    psi = {1: psiplus, -1: psim_ser}
    ellmap = {1: ell[0], -1: ell[1]}
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                def Fo(RR, tt, m):
                    return F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += a*b[R]*(2 + eps1*w + eps2*w**2)
                if order == 2:
                    rhs += a**2*P[('r', R, t)]
                # soft-gluon terms: 2a(1 + a Kc)[C_R (F' + phi F) + kappa psi sum T F^(-t)]
                for (pre, m) in ((2*a, order - 1), (2*a**2*Kc, order - 2)):
                    if m >= 1:
                        f = Fo(R, t, m)
                        rhs += pre*C[R]*(sp.diff(f, w) + phi_ser[t]*f)
                        rhs += pre*kappa*psi[t]*sum(T[R][c]*Fo(c, -t, m) for c in range(n))
                # quark-pair term (1 + a kP + ell pi^2 omega^2) F^2, pi^2 = -Delta^2
                for m1 in range(1, order):
                    m2 = order - m1
                    if m2 >= 1:
                        rhs += (1 - ellmap[t]*D**2*w**2)*Fo(R, t, m1)*Fo(R, t, m2)
                for m1 in range(1, order - 1):
                    m2 = order - 1 - m1
                    if m2 >= 1:
                        rhs += a*P[('kP', R, t)]*Fo(R, t, m1)*Fo(R, t, m2)
                if order >= 2:
                    rhs += a*(P[('g', R, t)] + P[('sig', R, t)]*w)*Fo(R, t, order - 1)
                new[(R, t)] = trunc(sp.expand(rhs/w))
        for key, val in new.items():
            F[key][order] = val
    return F


def amplitudes(mdl, F, nmax=3):
    n = len(mdl['C'])
    A = {}
    for R in range(n):
        for t in (1, -1):
            A[(R, t)] = sp.expand(sum(residue(F[(R, t)][m], t) for m in range(1, nmax + 1)))
    return A


def matched(mdl, A):
    """Z (A^+ + A^-) with Z = 1 + a z1 + a^2(z1^2/2 + z2m C_F^2), then the Lt shift; re-split by Delta parity."""
    n = len(mdl['C'])
    C, T, cf = mdl['C'], mdl['T'], mdl['CF']
    vec = [sp.expand(A[(R, 1)] + A[(R, -1)]) for R in range(n)]

    def z1(v):
        return [sp.expand(alpha*cf*v[R] + beta*C[R]*v[R] + gamma*D*sum(T[R][c]*v[c] for c in range(n))
                          + u*(-C[R]*Lt*v[R] + D*sum(T[R][c]*v[c] for c in range(n)))) for R in range(n)]
    v1 = z1(vec)
    v2 = z1(v1)
    full = [sp.expand(vec[R] + a*v1[R] + a**2*(v2[R]/2 + z2m*cf**2*vec[R])) for R in range(n)]
    full = [sp.expand(sp.expand(x).subs(Lt, Lt + lam)) for x in full]
    # truncate at a^3
    full = [sp.expand(sum(x.coeff(a, k)*a**k for k in range(1, 4))) for x in full]
    out = {}
    for R in range(n):
        ev = sp.expand((full[R] + full[R].subs(D, -D))/2)
        od = sp.expand((full[R] - full[R].subs(D, -D))/2)
        out[(R, 1)], out[(R, -1)] = ev, od
    return out


def coef(Aexpr, n_a, k_L):
    return sp.expand(sp.expand(Aexpr).coeff(a, n_a).coeff(Lt, k_L))


# ======================================================================================
# Part 3. Eq. (system) itself: partial waves and amplitudes (reference values)
# ======================================================================================
say("\nPart 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))")
GEN = model_general()
PG = params(GEN)
ZERO_G = {s: 0 for s in PG.values()}
ZERO_G.update({eps1: 0, eps2: 0, Kc: 0})
Fg = solve(GEN, PG)
REF = dict(ZERO_G)
REF.update(PSI_REF)


def ref(e, extra=None):
    d = dict(REF)
    if extra:
        d.update(extra)
    return sp.expand(sp.expand(e).subs(d))


for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for m in (1, 2):
        say(f"   F_{['1','A'][R]}^{'+' if t > 0 else '-'}({m}) = {sp.collect(ref(Fg[(R, t)][m]).subs(GENSUB), w, sp.factor)}")
for t in (1, -1):
    say(f"   F_1^{'+' if t > 0 else '-'}(3) = {sp.collect(ref(Fg[(0, t)][3]).subs(GENSUB), w, sp.factor)}")

# LL checks: F_1^+ = (omega - sqrt(omega^2 - 8 a C_F))/2 at LL
check("LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))",
      all(sp.expand(coeffw(ref(Fg[(0, 1)][m]), -(2*m - 1)) - sp.catalan(m - 1)*(2*a*CF)**m) == 0 for m in (1, 2, 3)))

Ag = amplitudes(GEN, Fg)
Ag_ref = {k: ref(v) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1)):
    for m in (2, 3):
        e = sp.expand(Ag_ref[(R, t)].coeff(a, m)).subs(GENSUB)
        say(f"   A_1^{'+' if t > 0 else '-'} at a^{m}: {sp.collect(sp.expand(e.subs(D**2, -6*z2s) if t > 0 else e), [Lt, D], sp.factor)}")

# ======================================================================================
# Part 4. Reproduce App. B (one-loop comparison) and App. C (order a^3 statement)
# ======================================================================================
say("\nPart 4. Reproduction of the statements of Appendix app:sign and app:assumptions")
bb, CC, XX, c0 = sp.symbols('b C X c0')
lamv = sp.Symbol('lamv')
S_R, U_R = -CC*bb/2 + XX, -CC*bb/2 - XX       # (T1.T2+T3.T4) M0/(2a) and (T1.T4+T2.T3) M0/(2a), channel R
# one loop, region s_r>0: soft pairs (1,2),(3,4) have phase -i pi, (1,4),(2,3) none; integrand T_i.T_j (lamv + ln(-s_ij/s))
M1amp = 2*a*2*a*(S_R*sp.integrate(lamv - ipi, (lamv, c0, L)) + U_R*sp.integrate(lamv, (lamv, c0, L))) + 2*a**2*bb**2*(L - ipi)**2
M1amp = sp.expand(M1amp.subs(L, Lt + ipi/2))
dep = lambda e: sp.expand(e - e.subs(Lt, 0))
Aamp = sp.expand(2*a**2*((bb**2 - CC*bb)*Lt**2 + (bb**2 + 2*XX)*D*Lt))
check("one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))",
      sp.expand(dep(M1amp) - Aamp.subs(D, -ipi)) == 0)
# residues from a single-channel stand-in: F^(1) = 2ab/omega, sum T F^(1) = 2aX/omega
F1s = 2*a*bb/w
F2p = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[1]*F1s) + F1s**2 + 2*a*kap*psip_true*2*a*XX/w)/w))
F2m = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[-1]*F1s) + F1s**2 + 2*a*kap*psim_ser*2*a*XX/w)/w))
check("F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))",
      sp.expand(coeffw(F2p, -3) - 4*a**2*bb*(bb - CC)) == 0 and sp.expand(coeffw(F2p, -1) - a**2*D**2*(CC*bb + 2*kap*XX)) == 0 and coeffw(F2p, -2) == 0)
check("F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)",
      sp.expand(coeffw(F2m, -3) - 4*a**2*(bb**2 + 2*kap*XX)) == 0 and sp.expand(coeffw(F2m, -1) - a**2*D**2*(CC*bb + 2*kap*XX)/3) == 0)
Rp, Rm = residue(F2p, 1), residue(F2m, -1)
check("Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))",
      sp.expand(Rp - (2*a**2*bb*(bb - CC)*Lt**2 + a**2*D**2*(bb**2 + CC*bb + 4*kap*XX)/2)) == 0)
check("Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt", sp.expand(Rm - 2*a**2*(bb**2 + 2*kap*XX)*D*Lt) == 0)
Aev = sp.expand((Aamp + Aamp.subs(D, -D))/2)
Aod = sp.expand((Aamp - Aamp.subs(D, -D))/2)
check("positive signature: Lt-dependent parts agree for every kappa", sp.expand(Aev - dep(Rp)) == 0)
check("negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))", sp.expand(Aod - dep(Rm) - 4*a**2*(1 - kap)*XX*D*Lt) == 0)
SU = model_SU()
Xsu = [sp.factor(sum(SU['T'][r][c]*SU['b'][c] for c in range(2))) for r in range(2)]
ao1 = sp.factor(2*(SU['b'][0]**2 + 2*Xsu[0]))          # coefficient of Delta Lt a^2; Delta = -i pi
aoA = sp.factor(2*(SU['b'][1]**2 + 2*Xsu[1]))
say(f"   SU(N): X_1 = {Xsu[0]}, X_A = {Xsu[1]}; A_1^- = {ao1} Delta Lt a^2, A_A^- = {aoA} Delta Lt a^2")
check("SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\\nmAoddSingletSUN)", sp.simplify(ao1 - (Nc**2 - 1)*(Nc**2 + 3)/(2*Nc**2)) == 0)
check("SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\\nmAoddAdjSUN)", sp.simplify(-aoA - (2*Nc**2 + 3)/(2*Nc**2)) == 0)
# App. C: order a^3, psi^+ on F_A^-(2) gives -S_3 a^3 Lt^2/2; iterated constant -24 kappa zeta_2 C_F X_1
T3g = sp.expand(coef(Ag[(0, 1)], 3, 2))
T3_ref = ref(T3g).subs(GENSUB)
X1g = CF*(CA - 2*CF)
S3_gen = lambda k: -48*k*z2s*CF*((CF - CA/2)**2 + 2*k*M1_GEN)
check("S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))",
      sp.expand(S3_gen(1) - 12*z2s*X1g*(5*CA - 6*CF)) == 0)
# separate the terms: psi^+ acting on F_A^-(2)
Fnopsi = solve(GEN, PG, psiplus=PSIPLUS.subs({psi0: 0, psi1: 0, psi3: 0}))
T3_nopsi = ref(coef(amplitudes(GEN, Fnopsi)[(0, 1)], 3, 2)).subs(GENSUB)
lin_psi = sp.expand(sp.diff(sp.expand(T3g.subs({k: v for k, v in REF.items() if k not in (psi1,)})), psi1)*psi1).subs(psi1, D**2/2)
lin_psi = sp.expand(lin_psi.subs(GENSUB))
Ttot = sp.expand(T3_ref.subs(D**2, -6*z2s))
say(f"   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: {sp.factor(Ttot)}")
say(f"      term linear in psi^+ (all psi1 dependence at psi0 = 0): {sp.factor(sp.expand(lin_psi.subs(D**2, -6*z2s)))}")
iterc = sp.expand(-24*kap*z2s*CF*X1g)
dlin = sp.expand(lin_psi.subs(D**2, -6*z2s) - (-S3_gen(kap)/2 + iterc))
check("App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1",
      sp.expand(dlin.subs(kap, 1)) == 0 and sp.expand(dlin.subs(kap, -1)) == 0)
rest = sp.expand(Ttot - lin_psi.subs(D**2, -6*z2s))
say(f"      remaining terms: {sp.factor(rest)}  (eta^+ expansion of the leading pole and the ell_+ terms)")
check("remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)", sp.expand(rest - (-6*z2s*CF**3 + 96*ellp*z2s*CF**3)) == 0)
su3 = {CF: sp.Rational(4, 3), CA: 3}
check("SU(3): -S_3/2 = -56/3 zeta_2 (\\nmPsiPlusOrderAthreeSUthree)", sp.expand(-S3_gen(1).subs(su3)/2 + sp.Rational(56, 3)*z2s) == 0)
check("SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\\nmPsiPlusOrderAthreeKmSUthree)", sp.expand(-S3_gen(-1).subs(su3)/2 + sp.Rational(184, 9)*z2s) == 0)
check("SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\\nmIterConstSUthree)", sp.expand(iterc.subs(su3).subs(kap, 1) + sp.Rational(128, 9)*z2s) == 0)
OUT['T3_system_general'] = str(sp.factor(Ttot))
OUT['T3_system_SU3'] = str(sp.expand(Ttot.subs(su3).subs(kap, 1)))

Ysys = sp.expand(Ttot - 2*CF*ref(coef(Ag[(0, 1)], 2, 0)).subs(GENSUB).subs(D**2, -6*z2s))
say(f"   eq. (system): T - 2 C_F x (a^2 constant) = {sp.factor(Ysys)}")
check("eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1",
      sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, 1)) == 0 and sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, -1)) == 0)

# ======================================================================================
# Part 5. General-colour singlet with all deformations: which coefficient depends on what
# ======================================================================================
say("\nPart 5. Singlet channel, general colour, with all deformations")
# colour content of the channel parameters (degree fixed by the order): r_1 (order a^2) = C_F(rF C_F + rA C_A + rN n_f),
# kP, sig, g (order a relative) = linear in C_F, C_A, n_f; alpha, beta, gamma, u, lam, eps, ell colourless numbers
rF, rA, rN, kF, kA, kN, sF, sA, gF, gA, gN = sp.symbols('rF rA rN kF kA kN sF sA gF gA gN')
rFm, rAm = sp.symbols('rFm rAm')
col = {PG[('r', 0, 1)]: CF*(rF*CF + rA*CA + rN*nf), PG[('kP', 0, 1)]: kF*CF + kA*CA + kN*nf,
       PG[('sig', 0, 1)]: sF*CF + sA*CA, PG[('g', 0, 1)]: gF*CF + gA*CA + gN*nf,
       PG[('r', 0, -1)]: CF*(rFm*CF + rAm*CA)}
Am = matched(GEN, Ag)
Am = {k: sp.expand(sp.expand(v).subs(col).subs(GENSUB)) for k, v in Am.items()}
NUIS = {'Born correction / one-loop constant r (source type)': [rF, rA, rN, rFm, rAm] + [PG[('r', 1, t)] for t in (1, -1)],
        'Born regular terms eps1 (NLL), eps2 (NNLL)': [eps1, eps2],
        'multiplicative matching alpha, beta, gamma, u, z2': [alpha, beta, gamma, u, z2m],
        'log shift lam': [lam],
        'quark-pair weights ell_+, ell_-': [ellp, ellm],
        'NLL kernel g (collinear, running coupling, fitted NLL term)': [gF, gA, gN] + [PG[('g', R, t)] for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)': [kF, kA, kN, sF, sA, Kc] + [PG[(nm, R, t)] for nm in ('kP', 'sig') for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)': [psi0, psi1]}
BASE = {psi3: -D**4/24}


def deps(e):
    fs = e.free_symbols
    return [grp for grp, syms in NUIS.items() if any(s in fs for s in syms)]


rows = []
for (R, t, lab) in ((0, 1, 'A_1^+'), (0, -1, 'A_1^-')):
    for (n_a, ks) in ((2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            e = sp.expand(coef(Am[(R, t)], n_a, k).subs(BASE))
            if t == -1:
                e = sp.expand(e)
            refv = sp.expand(e.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}).subs(PSI_REF).subs({kap: 1}))
            refv = sp.factor(sp.expand(refv.subs(D**2, -6*z2s))) if t == 1 else sp.factor(refv)
            beyond = (n_a == 3 and k <= 1 and t == 1) or (n_a == 3 and k == 0 and t == -1)
            rows.append(dict(amp=lab, order=f'a^{n_a}', power=f'Lt^{k}', system=str(refv), depends_on=deps(e), beyond_NNLL=beyond))
            say(f"   {lab} a^{n_a} Lt^{k}: system (kappa=1) = {refv}")
            say(f"        depends on: {deps(e)}{'   [beyond NNLL of F: not a prediction of eq. (system)]' if beyond else ''}")
OUT['dependence_singlet_general'] = rows

# ======================================================================================
# Part 6. The invariant combinations in the positive-signature singlet
# ======================================================================================
say("\nPart 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)")
T = sp.expand(coef(Am[(0, 1)], 3, 2).subs(BASE))
K2 = sp.expand(coef(Am[(0, 1)], 2, 0).subs(BASE))       # a^2 constant
N2 = sp.expand(coef(Am[(0, 1)], 2, 1).subs(BASE))       # a^2 NLL coefficient
Y = sp.expand(T - 2*CF*K2)


def mono(e, deg):
    """coefficients of the monomials C_F^i C_A^j nf^k of total degree deg"""
    P_ = sp.Poly(sp.expand(e), CF, CA, nf)
    return {m: sp.factor(c) for m, c in zip(P_.monoms(), P_.coeffs())}


mT, mY, mK, mN = mono(T, 3), mono(Y, 3), mono(K2, 2), mono(N2, 2)
say("   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):")
for m, c in sorted(mT.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):")
for m, c in sorted(mY.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   a^2 Lt^1 (NLL) of A_1^+:")
for m, c in sorted(mN.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
B = sp.expand(mT.get((1, 2, 0), 0))
Bref = sp.expand(B.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1",
      sp.expand(Bref - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
Bnll = sp.expand(B - B.subs({gA: 0, psi0: 0}))
say(f"   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): {sp.factor(Bnll)}")
check("every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc",
      all((psi0 in tm.free_symbols or gA in tm.free_symbols) for tm in _terms(Bnll)) and
      not any(s_ in B.free_symbols for s_ in [rF, rA, rN, rFm, rAm, eps2, alpha, beta, gamma, u, z2m, ellp, ellm, kF, kA, kN, sF, sA, Kc]))
Bpsi = sp.expand(Bref.subs(kap, 1))
say(f"   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = {Bpsi}")
say(f"      psi1 = Delta^2/2 = -3 zeta_2: {sp.expand(Bpsi.subs(psi1, -3*z2s))};  kappa = -1: {sp.expand(Bref.subs(kap, -1).subs(psi1, -3*z2s))};  psi^+ absent: 0;  sign of psi^+ reversed: {sp.expand(Bpsi.subs(psi1, 3*z2s))}")
C_Y = sp.expand(mY.get((2, 1, 0), 0))
C_Yref = sp.expand(C_Y.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: {sp.factor(C_Yref)}")
check("C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell",
      sp.expand(C_Yref - (8*kap*psi1 - 40*kap**2*psi1 + 2*kA + 2*sA)) == 0)
C_T = sp.expand(mT.get((2, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)",
      sp.expand(C_T - (16*kap*psi1 - 40*kap**2*psi1 + 2*rA + 2*kA + 6*sA)) == 0)
K2A = sp.expand(mK.get((1, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)", sp.expand(K2A - (4*kap*psi1 + rA + 2*sA)) == 0)
D_Y = sp.expand(mY.get((3, 0, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^3 coefficient of Y (not a test): {sp.factor(D_Y)}")
free_B = sorted([str(s_) for s_ in B.free_symbols])
say(f"   free symbols of the C_F C_A^2 coefficient of T: {free_B}")
OUT['B_CFCA2_of_T'] = str(B)
OUT['C_CF2CA_of_Y'] = str(C_Y)
OUT['T_monomials'] = {str(k): str(v) for k, v in mT.items()}
OUT['Y_monomials'] = {str(k): str(v) for k, v in mY.items()}
OUT['K2_monomials'] = {str(k): str(v) for k, v in mK.items()}
OUT['N2_monomials'] = {str(k): str(v) for k, v in mN.items()}
# the NLL coefficient: its C_F C_A part is 4 kappa psi0 + (gA, eps1, lam products)
NA = sp.expand(mN.get((1, 1, 0), 0))
say(f"   C_F C_A coefficient of the a^2 Lt NLL term: {sp.factor(NA)}  (tests psi0 = 0 if gA = 0)")
# ratio form: the psi^+ part of T equals -4 kappa psi1 C_F A_A^-(2)[Delta Lt]
AAm = sp.expand(coef(Am[(1, -1)], 2, 1).subs(BASE))
AAm0 = sp.expand(AAm.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}))
say(f"   A_A^-(2) coefficient of Lt (with its factor Delta): {sp.factor(AAm0)}")
psipart = sp.expand(sp.diff(sp.expand(T.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)})), psi1)*psi1)
psipart_T = sp.expand(psipart - 2*CF*sp.expand(sp.diff(K2.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)}), psi1)*psi1))
check("psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)",
      sp.expand(psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))) == 0 or sp.expand((psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))).subs(kap**2, 1)) == 0)

# ======================================================================================
# Part 7. SU(N_c): the same statements as Laurent polynomials in N_c; SO(N), Sp(N) consistency
# ======================================================================================
say("\nPart 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices")
res_models = {}
for mdl in (model_SU(), model_SO(), model_Sp()):
    Pm = params(mdl)
    Fm = solve(mdl, Pm)
    Amd = amplitudes(mdl, Fm)
    cf, ca = mdl['CF'], mdl['C'][mdl['iA']]
    zero = {s: 0 for s in Pm.values()}
    zero.update({eps1: 0, eps2: 0, Kc: 0})
    for (n_a, k) in ((2, 2), (2, 0), (3, 4), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, 1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, 1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^+ a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    for (n_a, k) in ((2, 1), (3, 3), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, -1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, -1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^- a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    res_models[mdl['name']] = (mdl, Pm, Fm, Amd)

mdl, Pm, Fm, Amd = res_models['SU(N)']
zero = {s: 0 for s in Pm.values()}
zero.update({eps1: 0, eps2: 0, Kc: 0})
say("   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:")
SUrows = []
for (R, lab) in ((0, '1'), (1, 'A')):
    for t in (1, -1):
        for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
            for k in ks:
                e = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
                e = sp.factor(sp.expand(e.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(e.subs(D**3, -6*z2s*D)))
                SUrows.append((f'A_{lab}^{"+" if t > 0 else "-"}', n_a, k, str(e)))
                say(f"      A_{lab}^{'+' if t > 0 else '-'} a^{n_a} Lt^{k}: {e}")
OUT['SU_system_all'] = SUrows
# Laurent projection that isolates C_F C_A^2 in SU(N): B = -2 t1 - 4 t_{-1} - 6 t_{-3}
tsym = sp.symbols('t3 t1 tm1 tm3')
cfN = (Nc**2 - 1)/(2*Nc)
basis = {'CA3': Nc**3, 'CFCA2': cfN*Nc**2, 'CF2CA': cfN**2*Nc, 'CF3': cfN**3}
proj = lambda e: [sp.expand(sp.expand(e).coeff(Nc, p)) for p in (1, -1, -3)]
for nm, bv in basis.items():
    t1_, tm1_, tm3_ = proj(sp.expand(bv))
    say(f"   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of {nm}: {sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)}")
check("the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3",
      [sp.expand(-2*x[0] - 4*x[1] - 6*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 1, 0, 0])
# and the one that isolates C_F^2 C_A: C = 4 t_{-1} + 12 t_{-3}
check("the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3",
      [sp.expand(4*x[1] + 12*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 0, 1, 0])
TSU = sp.expand(coef(Amd[(0, 1)], 3, 2).subs(zero).subs(PSI_REF).subs(kap, 1).subs(D**2, -6*z2s))
t1_, tm1_, tm3_ = proj(TSU)
say(f"   SU(N), eq. (system): T = {sp.expand(TSU)};  -2t1-4t_-1-6t_-3 = {sp.expand(-2*t1_-4*tm1_-6*tm3_)} (expected -30 zeta_2 + 0 x ell_+)")
check("SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+", sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_ + 30*z2s) == 0)

# SU(N) with all deformations: which Laurent combinations are free of the unknown constants
say("   SU(N) with all deformations (channel parameters free symbols):")
Amm = matched(mdl, Amd)
TSUd = sp.expand(coef(Amm[(0, 1)], 3, 2).subs(BASE))
K2SUd = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE))
t1_, tm1_, tm3_ = proj(TSUd)
Bsu = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      -2t1-4t_-1-6t_-3 of T: {sp.factor(Bsu)}")
say(f"      its free symbols: {sorted(str(s) for s in Bsu.free_symbols)}")
say("      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree")
say("       statement of Part 6 is what makes them drop out, see the report)")
OUT['SU_T_deformed'] = str(TSUd)
cfN_, caN_ = SU['CF'], Nc
colSU = {Pm[('r', 0, 1)]: cfN_*(rF*cfN_ + rA*caN_), Pm[('kP', 0, 1)]: kF*cfN_ + kA*caN_, Pm[('sig', 0, 1)]: sF*cfN_ + sA*caN_,
         Pm[('g', 0, 1)]: gF*cfN_ + gA*caN_, Pm[('r', 0, -1)]: cfN_*(rFm*cfN_ + rAm*caN_)}
TSUc = sp.expand(TSUd.subs(colSU))
t1_, tm1_, tm3_ = proj(TSUc)
Bsu_c = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):")
say(f"      -2t1-4t_-1-6t_-3 of T = {sp.factor(Bsu_c)}")
check("SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA",
      sp.expand(Bsu_c.subs({psi0: 0, gA: 0}) - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
check("SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)",
      set(sp.Poly(sp.expand(TSUc.subs({nf: 0, psi0: 0})*Nc**3), Nc).monoms()) <= {(6,), (4,), (2,), (0,)})

# ======================================================================================
# Part 8. Adjoint channel (SU(N)) and negative signature: what they test
# ======================================================================================
say("\nPart 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence")
TA = sp.expand(coef(Amm[(1, 1)], 3, 2).subs(BASE))
TAref = sp.expand(TA.subs({s: 0 for s in list(Pm.values()) + [eps1, eps2, Kc, alpha, beta, gamma, u, z2m, lam, ellp, ellm]}))
say(f"   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): {sp.collect(sp.factor_terms(TAref), [psi1, D])}")
TA_psi = sp.factor(sp.expand(sp.diff(TAref, psi1)*psi1).subs(psi0, 0))
say(f"   its psi1 part: {TA_psi}")
dA = sorted(set(str(s) for s in TA.free_symbols) - {'Delta', 'N_c', 'kappa', 'psi1', 'psi0'})
say(f"   A_A^+ a^3 Lt^2 depends on: {dA}")
OUT['adjoint_T'] = str(TAref)
OUT['adjoint_T_deps'] = dA

# ======================================================================================
# Part 9. SU(N_c) data only: which linear combinations of the measurable Laurent coefficients are free of
#         the unknown constants (first order in the deformations, colour forms of the channel parameters)
# ======================================================================================
say("\nPart 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)")
cfN_, caN_ = SU['CF'], Nc
bAN_ = -1/(2*Nc)
XAN_ = -(Nc**2 + 2)/(4*Nc**2)
X1N_ = cfN_*(caN_ - 2*cfN_)
cp = {}
formsub = {}
# singlet channel parameters: degree-2 constants C_F x (C_F, C_A); degree-1 kernels C_F, C_A
for t, tn in ((1, 'p'), (-1, 'm')):
    q = sp.symbols(f'r1F{tn} r1A{tn} k1F{tn} k1A{tn} s1F{tn} s1A{tn} g1F{tn} g1A{tn}')
    cp.update({str(x): x for x in q})
    formsub[Pm[('r', 0, t)]] = cfN_*(q[0]*cfN_ + q[1]*caN_)
    formsub[Pm[('kP', 0, t)]] = q[2]*cfN_ + q[3]*caN_
    formsub[Pm[('sig', 0, t)]] = q[4]*cfN_ + q[5]*caN_
    formsub[Pm[('g', 0, t)]] = q[6]*cfN_ + q[7]*caN_
    # adjoint: degree-2 constants from {b_A^2, C_F b_A, C_A b_A, X_A}; kernels C_F, C_A
    qa = sp.symbols(f'rAbb{tn} rAFb{tn} rAAb{tn} rAX{tn} kAF{tn} kAA{tn} sAF{tn} sAA{tn} gAF{tn} gAA{tn}')
    cp.update({str(x): x for x in qa})
    formsub[Pm[('r', 1, t)]] = qa[0]*bAN_**2 + qa[1]*cfN_*bAN_ + qa[2]*caN_*bAN_ + qa[3]*XAN_
    formsub[Pm[('kP', 1, t)]] = qa[4]*cfN_ + qa[5]*caN_
    formsub[Pm[('sig', 1, t)]] = qa[6]*cfN_ + qa[7]*caN_
    formsub[Pm[('g', 1, t)]] = qa[8]*cfN_ + qa[9]*caN_
kcA = sp.Symbol('kcA')
formsub[Kc] = kcA*caN_
nuis9 = list(cp.values()) + [kcA, eps1, eps2, alpha, beta, gamma, u, z2m, lam, ellp, ellm, psi0]
Am9 = {k: sp.expand(v.subs(formsub).subs(BASE)) for k, v in Amm.items()}
data_items = [((0, 1), 2, 1), ((0, 1), 2, 0), ((0, 1), 3, 3), ((0, 1), 3, 2),
              ((0, -1), 2, 0), ((0, -1), 3, 2),
              ((1, 1), 2, 1), ((1, 1), 2, 0), ((1, 1), 3, 3), ((1, 1), 3, 2),
              ((1, -1), 2, 0), ((1, -1), 3, 2)]
names9 = []
cols = {p: [] for p in nuis9 + [psi1]}
at0 = {p: 0 for p in nuis9}
at0.update({kap: 1, psi1: D**2/2})
for (key, n_a, k) in data_items:
    e = sp.expand(coef(Am9[key], n_a, k))
    if key[1] == -1:
        e = sp.expand(e/D)                     # negative signature: strip the explicit factor Delta
    lau = {}
    for p in nuis9 + [psi1]:
        dp = sp.expand(sp.diff(e, p).subs(at0))
        dp = sp.expand(dp.subs(D**2, -6*z2s))
        for pw in range(-7, 8):
            c = sp.expand(sp.expand(dp*Nc**7).coeff(Nc, pw + 7))
            lau.setdefault(pw, {})[p] = c
    for pw in sorted(lau):
        if any(lau[pw][p] != 0 for p in nuis9 + [psi1]):
            names9.append(f"{['S','A'][key[0]]}{'+' if key[1] > 0 else '-'} a^{n_a} Lt^{k} [N^{pw}]")
            for p in nuis9 + [psi1]:
                cols[p].append(lau[pw][p])
Jn = sp.Matrix([cols[p] for p in nuis9]).T          # rows = data coefficients, columns = nuisances
Jp = sp.Matrix(cols[psi1])
Jn = Jn.subs(z2s, 1)                                 # zeta_2 is a common number here; set to 1 for the linear algebra
Jp = Jp.subs(z2s, 1)
say(f"   {len(names9)} data coefficients, {len(nuis9)} nuisance parameters; rank of nuisance Jacobian = {Jn.rank()}")
aug = Jn.row_join(Jp)
say(f"   rank with the psi1 column added = {aug.rank()}  ({'psi1 is identifiable' if aug.rank() > Jn.rank() else 'psi1 is NOT identifiable'} from these data at first order)")
lns = Jn.T.nullspace()
say(f"   left null space of the nuisance Jacobian: {len(lns)} combinations free of the unknown constants")
inv9 = []
for v in lns:
    val = sp.simplify((v.T*Jp)[0])
    comb = {names9[i]: v[i] for i in range(len(names9)) if v[i] != 0}
    inv9.append((comb, val))
    say(f"      combination {comb}")
    say(f"         dependence on psi1 (per unit psi1, zeta_2 = 1): {val}")
OUT['SU_invariants_first_order'] = [({k: str(x) for k, x in c.items()}, str(v)) for c, v in inv9]
check("SU(N) data: psi1 is identifiable at first order in the deformations", aug.rank() > Jn.rank())

# ======================================================================================
# Part 10. The test in Born-normalized form; sensitivity controls; prediction table
# ======================================================================================
say("\nPart 10. Born-normalized form of the test, sensitivity controls, prediction table")
R3 = sp.expand(TSUc.subs({psi0: 0, gA: 0}) / (2*cfN_))
K2SUc = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE).subs(colSU).subs({psi0: 0, gA: 0}))
R2 = sp.expand(K2SUc/(2*cfN_))
R3s = sp.simplify(R3)
val1 = sp.simplify(sp.limit(R3s, Nc, 1))
say(f"   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: {val1}")
check("R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants", sp.expand(val1.subs(kap, 1) - 5*psi1) == 0)
Q = sp.simplify(R3s - 2*cfN_*R2)   # = Y/(2C_F), Y = T - 2C_F K2
Qn = sp.expand(sp.cancel(Q)*Nc**2)
s2_, s0_, sm2_ = [sp.expand(Qn.coeff(Nc, p)) for p in (4, 2, 0)]
bQ = sp.expand(-2*s0_ - 4*sm2_)
say(f"   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): {sp.factor(bQ)}")
check("C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)",
      sp.expand(bQ.subs({gF: 0, eps1: 0, lam: 0}) - (-20*kap**2*psi1 + 4*kap*psi1 + kA + sA)) == 0)
# control 1: a C_A^2 piece in the singlet one-loop constant would enter the C_F C_A^2 component
rho = sp.Symbol('rho_AA')
TSUr = sp.expand(TSUd.subs({Pm[('r', 0, 1)]: colSU[Pm[('r', 0, 1)]] + rho*caN_**2}).subs(colSU).subs({psi0: 0, gA: 0}))
t1_, tm1_, tm3_ = proj(TSUr)
bR = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = {sp.factor(bR)}")
check("control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)",
      sp.expand(bR - (12*kap**2*psi1 - 2*kap*psi1) - 2*rho) == 0)
# control 2: a multiplicative matching with a colour-dependent alpha = alpha_A C_A does not enter
alA = sp.Symbol('alpha_A')
TSUa = sp.expand(TSUd.subs(colSU).subs({psi0: 0, gA: 0}).subs(alpha, alA*caN_/cfN_))
t1_, tm1_, tm3_ = proj(sp.expand(sp.cancel(TSUa)))
bA_ = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
check("control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged",
      sp.expand(bA_ - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
# control 3: the projection is not blind: psi1 -> 0, kappa -> -1, T_rc -> -T_rc all change it
check("control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1",
      sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: 1, psi1: 0})) == 0 and sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: -1, psi1: -3*z2s}) + 42*z2s) == 0)

# prediction table (eq. (system), kappa = +1, psi^+ as written): general colour (singlet), SU(N), SU(3)
rowsT = []
genA = {k: sp.expand(v.subs(ZERO_G).subs(PSI_REF).subs(kap, 1).subs(GENSUB)) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            sue = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
            sue = sp.factor(sp.expand(sue.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(sue/D).subs(D**2, -6*z2s)))
            if R == 0 or (n_a <= 2):
                ge = sp.expand(coef(genA[(R, t)], n_a, k))
                ge = sp.factor(sp.expand(ge.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(ge/D).subs(D**2, -6*z2s)))
            else:
                ge = 'SU(N) only'
            su3v = sp.nsimplify(sp.expand(sue.subs(Nc, 3))) if not isinstance(sue, str) else ''
            pred = {(1, 0): 'Born', (2, 2): 'LL, predicted', (2, 1): 'NLL, zero in eq. (system), not predicted',
                    (2, 0): 'constant, depends on the one-loop constant, not predicted', (3, 4): 'LL, predicted',
                    (3, 3): 'NLL, zero in eq. (system), not predicted', (3, 2): 'NNLL, see the C_F C_A^2 component',
                    (3, 1): 'beyond NNLL', (3, 0): 'beyond NNLL'}[(n_a, k)] if t == 1 else \
                   {(1, 0): 'zero', (2, 2): 'zero', (2, 1): 'LL of F^-, predicted (tests kappa)', (2, 0): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 4): 'zero', (3, 3): 'LL of F^-, predicted', (3, 2): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 1): 'NNLL of F^- plus LL x Delta^2, not predicted', (3, 0): 'beyond NNLL'}[(n_a, k)]
            if R == 1 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component'
            if R == 0 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants'
            rowsT.append([f"A_{['1','A'][R]}^{'+' if t > 0 else '-'}", f"a^{n_a}", f"Lt^{k}" + ("" if t == 1 else " (x Delta)"), str(ge), str(sue), str(su3v), pred])
with open('prediction_table.tsv', 'w') as fh:
    fh.write("# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k\n")
    fh.write("# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)\n")
    fh.write("amplitude\torder\tpower\tgeneral_colour\tSU(N_c)\tSU(3)\tstatus\n")
    for r_ in rowsT:
        fh.write("\t".join(r_) + "\n")
say("   wrote prediction_table.tsv")

say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}   ({time.time() - T0:.1f} s)")
with open('results_sympy.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, sort_keys=True, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R6/C14/orig/amp_prediction_pari.gp <==
\\ Strand PREDICTION, engine 2: PARI/GP, written independently of amp_prediction.py (30 Sep 2026).
\\ Eq. (system) of the paper (draft v2, l. 480-485) solved order by order in a as Laurent series in w = omega,
\\ residues of e^{w Lt} eta^tau F give the amplitude (App. B, l. 1755-1766).  Lt is called L below; D = Delta.
\\ Deformations kept: kappa (ka), the omega-coefficient of psi^+ (p1; eq. (system): p1 = D^2/2), ell_+ (lp),
\\ ell_- (lm).  Everything else as in eq. (system).
w; L; D; CF; CA; M1; bA; ka; p1; lp; lm; N; z2;
default(parisizemax, 4*10^9);
PREC = 10;
ex = exp(w*D/2 + O(w^(PREC+4)));
exm = exp(-w*D/2 + O(w^(PREC+4)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh;
psip = p1*w;
Ep = exp(w*L + O(w^(PREC+4)))*ch; Em = exp(w*L + O(w^(PREC+4)))*sh;
\\ solve: C = Casimirs, B = Born weights, T = T_rc matrix; returns f[R][t][n], t = 1 (+), 2 (-)
{
ireesolve(C, B, T, nmax) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [psip, psim], el = [lp, lm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*ka*ps[t]*s;
        for (k = 1, m-1, rhs += (1 - el[t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);

\\ ---------- general colour, singlet exact (adjoint row represented by its row sum M1 = sum_R' T_AR' b_R')
C = [0, CA]; B = [CF, bA]; T = [0, -2*CF; 0, M1/bA];
f = ireesolve(C, B, T, 3);
sub(x) = substpol(subst(subst(x, M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2), D^2, -6*z2);
Tp = sub(polcoef(amp(f[1][1][3], 1), 2, L));
K2 = sub(polcoef(amp(f[1][1][2], 1), 0, L));
L4 = sub(polcoef(amp(f[1][1][3], 1), 4, L));
Am2 = subst(subst(polcoef(amp(f[1][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
Am3 = subst(subst(polcoef(amp(f[1][2][3], 2), 3, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
AAm2 = subst(subst(polcoef(amp(f[2][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
print("general colour, singlet, positive signature:");
print("  a^2 Lt^0 (p1, ka, lp general) = ", factor(K2));
print("  a^3 Lt^4 = ", factor(L4));
print("  a^3 Lt^2 (p1, ka, lp general) = ", Tp);
Tsys = subst(Tp, p1, -3*z2);
print("  a^3 Lt^2 at p1 = D^2/2 = -3 z2: ", factor(Tsys));
\\ the SymPy result (amp_prediction.out, Part 4), typed in:
Tsympy = -6*CF*z2*(6*CA^2*ka^2 - CA^2*ka - 20*CA*CF*ka^2 + 8*CA*CF*ka - 16*CF^2*lp + 16*CF^2*ka^2 - 12*CF^2*ka + CF^2);
print("  [", if (Tsys - Tsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
K2sympy = -3*CF*z2*(4*CA*ka - 8*CF*lp - 8*CF*ka + CF);
print("  [", if (subst(K2, p1, -3*z2) - K2sympy == 0, "ok", "FAIL"), "] a^2 constant equals the SymPy coefficient");
print("negative signature: a^2 Delta Lt coefficient ", factor(Am2/D), " ; a^3 Delta Lt^3 coefficient ", factor(Am3/D));
print("  [", if (subst(Am2/D, ka, 1) - 2*CF*(2*CA - 3*CF) == 0, "ok", "FAIL"), "] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1");
print("  [", if (subst(Am3/D, ka, 1) + 2*CF*(3*CA^2 - 12*CA*CF + 10*CF^2)/3 == 0, "ok", "FAIL"), "] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1");
\\ the C_F C_A^2 coefficient of Tp: write Tp as a polynomial in CF, CA
cB = polcoef(polcoef(Tp, 1, CF), 2, CA);
print("  C_F C_A^2 coefficient of a^3 Lt^2 = ", cB, "  -> kappa = 1: ", subst(cB, ka, 1), " ; with p1 = -3 z2: ", subst(subst(cB, ka, 1), p1, -3*z2));
print("  [", if (subst(subst(cB, ka, 1), p1, -3*z2) + 30*z2 == 0, "ok", "FAIL"), "] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp");
\\ psi^+ part minus 2 C_F x psi^+ part of the a^2 constant = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
Y = Tp - 2*CF*K2;
Ypsi = polcoef(Y, 1, p1)*p1;
print("  [", if (Ypsi + 4*ka*p1*CF*AAm2/D == 0, "ok", "FAIL"), "] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta");

\\ ---------- SU(N) two-channel matrices
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
g = ireesolve(Csu, Bsu, Tsu, 3);
TSU = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive singlet (kappa = 1) = ", factor(TSU));
TSUg = substpol(subst(subst(Tsys, CF, (N^2-1)/(2*N)), CA, N), ka, 1);
print("  [", if (TSU - TSUg == 0, "ok", "FAIL"), "] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N");
num = TSU*N^3;
t1 = polcoef(num, 4, N); tm1 = polcoef(num, 2, N); tm3 = polcoef(num, 0, N);
print("  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = ", -2*t1 - 4*tm1 - 6*tm3);
print("  [", if (-2*t1 - 4*tm1 - 6*tm3 + 30*z2 == 0, "ok", "FAIL"), "] SU(N): projection = -30 z2 for every ell_+");
AA = substpol(subst(subst(polcoef(amp(g[2][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = ", factor(AA));
AAsympy = -3*z2*(6*N^4 + 24*N^2*lp - 5*N^2 + 16*lp - 5)/(4*N^3);
print("  [", if (AA - AAsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
\\ mutation controls: each must change the projection
gm = ireesolve(Csu, Bsu, -Tsu, 3);
Tm = substpol(subst(subst(polcoef(amp(gm[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
nm = Tm*N^3; print("  control T_rc -> -T_rc: projection ", -2*polcoef(nm,4,N) - 4*polcoef(nm,2,N) - 6*polcoef(nm,0,N), " (must differ from -30 z2)");
T0 = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, 0), D^2, -6*z2);
n0 = T0*N^3; print("  control psi^+ = 0: projection ", -2*polcoef(n0,4,N) - 4*polcoef(n0,2,N) - 6*polcoef(n0,0,N), " (must be 0)");
Tk = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, -1), p1, D^2/2), D^2, -6*z2);
nk = Tk*N^3; print("  control kappa = -1: projection ", -2*polcoef(nk,4,N) - 4*polcoef(nk,2,N) - 6*polcoef(nk,0,N), " (expected -42 z2)");

\\ ---------- two further statements
Ysys = substpol(subst(Tp - 2*CF*K2, p1, D^2/2), D^2, -6*z2);
S3k = -48*ka*z2*CF*((CF - CA/2)^2 + 2*ka*(-(CA-2*CF)*(3*CA-4*CF)/4));
print("eq. (system): T - 2 C_F K2 = ", factor(subst(Ysys, p1, -3*z2)));
print("  [", if (subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, 1) == 0 && subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, -1) == 0, "ok", "FAIL"), "] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)");
R3 = TSU/((N^2-1)/N);
print("SU(N): R3 = a^3 Lt^2 / Born = ", factor(R3), " ; at N = 1: ", subst(R3, N, 1));
print("  [", if (subst(R3, N, 1) + 15*z2 == 0, "ok", "FAIL"), "] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+");


==> anc/numbers/deposit/R6/C14/orig/h4_flip_leading_power.out <==
H_process1_qqb_QbQ_+--+_0loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [0s]
H_process1_qqb_QbQ_+--+_1loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [1s]
H_process1_qqb_QbQ_+--+_2loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [5s]
H_process1_qqb_QbQ_+--+_3loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 8*I*pi*(-33 + 4*pi**2)/(9*Nc**3) ; C2 -> -2*I*pi*(-33 + 4*pi**2)*(Nc**2 + 1)**2/(9*Nc**4) ; singlet N v1 + v2 = -8*I*pi**3*(Nc - 1)**2*(Nc + 1)**2/(9*Nc**4) + 22*I*pi*(Nc - 1)**2*(Nc + 1)**2/(3*Nc**4)   [26s]
H_process2_qQ_qQ_+--+_0loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [26s]
H_process2_qQ_qQ_+--+_1loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [27s]
H_process2_qQ_qQ_+--+_2loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> 0 ; C2 -> 0 ; singlet N v1 + v2 = 0   [32s]
H_process2_qQ_qQ_+--+_3loops.m: y^-3,-2,-1 parts = [0, 0, 0]; y^0: C1 -> -8*I*pi*(-33 + 4*pi**2)/(9*Nc**3) ; C2 -> 2*I*pi*(-33 + 4*pi**2)*(Nc**2 + 1)**2/(9*Nc**4) ; singlet N v1 + v2 = -22*I*pi*(Nc - 1)**2*(Nc + 1)**2/(3*Nc**4) + 8*I*pi**3*(Nc - 1)**2*(Nc + 1)**2/(9*Nc**4)   [59s]


==> anc/numbers/deposit/R6/C14/orig/h4_flip_leading_power.py <==
"""
h4_flip_leading_power.py  (hostile check of strand MATCHING; SymPy + the strand's hpl_x1.py G-function expansion)

Claim under test (strand report, item 1): "The other helicity is suppressed by (1-x)."
The DATA strand's Wolfram table (data/table_flip_mu2_t.txt) shows (1-x)^0 terms in the helicity-flip
amplitudes (7.1) +--+ and (7.2) +--+ at three loops.  This script recomputes the y^0 part (y = 1-x) of the
flip amplitudes at L = 0..3 with a second implementation: the parser below is written here, the expansion of
G(w;x) about x = 1 is the MATCHING strand's hpl_x1.G_at_1 (self-tested there to 1e-44), so the result is
independent of the Wolfram expansion but not of hpl_x1.py.
Output: the y^0 coefficient of the C1 and C2 colour structures, and the t-channel singlet N*v1 + v2,
at Log[mu2/s] = ln y (mu^2 = |t|).
"""
import re, sys, time
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr
sys.path.insert(0, 'PROJECT/ma_a/amp_test/matching')
from hpl_x1 import G_at_1

ANC = 'PROJECT/ma_a/amp_test/caola_src/anc/'
Nc, nf, eps, lmu, y, ly, z2, z3, z5 = sp.symbols('Nc nf eps lmu y ly zeta2 zeta3 zeta5')
Rx, Rxi, Ry, Rx2, Rxi2 = sp.symbols('Rx Rxi Ry Rx2 Rxi2')
C1, C2 = sp.symbols('C1 C2')
KY = 4

def load(fname):
    t = open(ANC + fname).read().split('*)', 1)[1]
    t = re.sub(r'\s+', ' ', t.replace('\\\n', '')).strip()
    gsyms = {}
    def gsub(m):
        word = tuple(int(c) for c in m.group(1).replace(' ', '').strip(',').split(','))
        name = 'G_' + ''.join(map(str, word)); gsyms[name] = word; return name
    t = re.sub(r'G\[((?:[01], )+)x\]', gsub, t)
    for a_, b_ in (('RATIO[(1 - x)^(-1)]', 'Ry'), ('RATIO[(1 - x)^(-2)]', 'Ry**2'), ('RATIO[x^(-1)]', 'Rxi'),
                   ('RATIO[x^(-2)]', 'Rxi2'), ('RATIO[x^2]', 'Rx2'), ('RATIO[x]', 'Rx'), ('Log[mu2/s]', 'lmu')):
        t = t.replace(a_, b_)
    t = re.sub(r'Zeta\[(\d)\]', r'zeta\1', t)
    for pat, rep in (('DD[i1, i4]*DD[i2, i3]', 'C1'), ('DD[i2, i3]*DD[i1, i4]', 'C1'),
                     ('DD[i1, i2]*DD[i3, i4]', 'C2'), ('DD[i1, i3]*DD[i2, i4]', 'C2')):
        t = t.replace(pat, rep)
    left = set(re.findall(r'RATIO\[[^\]]*\]', t))
    assert '[' not in t, f'unparsed: {left or t[t.index("["):t.index("[")+60]}'
    t = t.replace('^', '**').replace('Pi', 'pi')
    loc = {'Nc': Nc, 'nf': nf, 'Nf': nf, 'e': eps, 'lmu': lmu, 'Rx': Rx, 'Rxi': Rxi, 'Ry': Ry, 'Rx2': Rx2,
           'Rxi2': Rxi2, 'C1': C1, 'C2': C2, 'zeta3': z3, 'zeta5': z5, 'I': sp.I, 'pi': sp.pi}
    for name in gsyms:
        loc[name] = sp.Symbol(name)
    return parse_expr('(' + t + ')', local_dict=loc, evaluate=True), gsyms

def gexp(word):
    out = 0
    for ser, cst in G_at_1(word, KY):
        s = sum(sp.Rational(c.numerator, c.denominator) * y**n * ly**m for (n, m), c in ser if n <= 3)
        cv = sum(sp.Rational(c.numerator, c.denominator) * z2**p2 * z3**p3 * z5**p5 for (p2, p3, p5), c in cst.items())
        out += s * cv
    return sp.expand(out)

def y0_part(fname):
    ex, gs = load(fname)
    ex = sp.expand(ex.xreplace({eps: 0}))
    rep = {sp.Symbol(nm): gexp(wd) for nm, wd in gs.items() if ex.has(sp.Symbol(nm))}
    rep.update({Rx: 1 - y, Rxi: 1 + y + y**2 + y**3, Ry: 1 / y, Rx2: (1 - y)**2, Rxi2: 1 + 2 * y + 3 * y**2 + 4 * y**3})
    ex = sp.expand(ex.xreplace(rep))
    ex = sp.expand(ex.subs(lmu, ly))                       # mu^2 = |t| = s y
    poly = sp.Poly(sp.expand(ex * y**3), y)
    parts = {k: sp.expand(poly.coeff_monomial(y**(k + 3)).subs(z2, sp.pi**2 / 6)) for k in (-3, -2, -1, 0)}   # everything in powers of pi
    return parts

if __name__ == '__main__':
    t0 = time.time()
    for proc, hel in (('process1_qqb_QbQ', '+--+'), ('process2_qQ_qQ', '+--+')):
        for L in (0, 1, 2, 3):
            fn = f'H_{proc}_{hel}_{L}loops.m'
            parts = y0_part(fn)
            neg = [sp.simplify(parts[k].subs(z2, sp.pi**2 / 6)) for k in (-3, -2, -1)]
            c0 = parts[0]
            v1, v2 = sp.expand(c0.coeff(C1)), sp.expand(c0.coeff(C2))
            sing = sp.expand(Nc * v1 + v2)
            sing = sp.collect(sing, [ly, sp.pi], sp.factor)
            print(f"{fn}: y^-3,-2,-1 parts = {neg}; y^0: C1 -> {sp.factor(v1)} ; C2 -> {sp.factor(v2)} ; singlet N v1 + v2 = {sing}"
                  f"   [{time.time()-t0:.0f}s]", flush=True)


==> anc/numbers/deposit/R6/C14/orig/t2_asym.py <==
"""
t2_asym.py  (R5, theme T2): why the P^- defects do not reach the poles S_n of the positive-signature singlet,
and what the singlet counterparts of the P^- repair terms do.  Own solver t2_solver.py; group data from
ma_a/step5_five_loop/P1/color_data.json (19 groups, explicit generators).

Sections
  A  baseline: S_3..S_6 in SU(3), V_3^-, V_4^- in general color, against the paper's macros
  B  the adjoint repair of App. J (eq. adj-repair) reproduces the P^- mismatch; it leaves every S_n unchanged
  C  every other correction of the negative-signature equations and of the positive-signature adjoint equation,
     rational NLL or zeta_2 NNLL, leaves every S_n (n <= NMAX) unchanged; the NLL fit reaches S first at N^3LL
  D  singlet counterparts: Born (only S_1, S_2), Sudakov (absent, C_1 = 0), pair k_P and map d, e (one constant y),
     c_+ - l_+, map terms w F^2 and F^3 (reduce to c_+, d, e), additive map a^2/w (h2), channel-mixing pair term,
     signature-mixing pair term
  E  the quartic component of the P^- responses: zero for every DL-subsystem correction
"""
import json, sys
from fractions import Fraction as Fr
sys.path.insert(0, 'PROJECT/ma_a/paper/revision/R5/T2')
from t2_solver import solve, pmap, Sser, Sn, coef, group_from_json, su_n, catalan

NMAX = 8
D = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))
GROUPS = [group_from_json(g) for g in D.values()]
print('groups:', ' '.join(g['name'] for g in GROUPS))


def run(G, opt=None, mp=None, nmax=NMAX, kappa=1, beta0=0):
    F = solve(G, nmax, kappa=kappa, opt=opt)
    Pp, Pm = pmap(G, F, nmax, mp)
    return F, Sser(Pp, G['CF'], nmax, beta0), Sser(Pm, G['CF'], nmax, beta0)


def svec(S, nmax=NMAX):
    return [Sn(S, n) for n in range(1, nmax + 1)]


import sympy as sp
def fit(rows, basis_names, basis_fn):
    M = sp.Matrix([[sp.Rational(x.numerator, x.denominator) for x in basis_fn(G)] for G, _ in rows])
    y = sp.Matrix([sp.Rational(v.numerator, v.denominator) for _, v in rows])
    sol = (M.T * M).LUsolve(M.T * y)
    res = max(abs(v) for v in (M * sol - y)) if len(rows) else 0
    return dict(zip(basis_names, list(sol))), res, M.rank()


B3 = (['CF CA^2', 'CF^2 CA', 'CF^3'], lambda G: [G['CF'] * G['CA']**2, G['CF']**2 * G['CA'], G['CF']**3])
B4 = (['CF CA^3', 'CF^2 CA^2', 'CF^3 CA', 'CF^4', 'dFA'],
      lambda G: [G['CF'] * G['CA']**3, G['CF']**2 * G['CA']**2, G['CF']**3 * G['CA'], G['CF']**4, G['dFA']])

# ------------------------------------------------------------------ A
print('\n=== A  baseline')
base = {}
for G in GROUPS:
    base[G['name']] = run(G)
F, S, Sm = base['SU3']
print('SU(3) S_3..S_6 / z2:', [str(Sn(S, n)) for n in (3, 4, 5, 6)], ' paper: 112/3, -5632/27, 305008/81, -16283776/243')
print('SU(3) S_1, S_2 / z2 (equations, c_+ = l_+ = 0):', Sn(S, 1), Sn(S, 2), ' paper S_2 = 12 z2 CF(CA-2CF) = ', Fr(4, 3) * 12 * (3 - Fr(8, 3)))
v3 = fit([(G, Sn(base[G['name']][2], 3)) for G in GROUPS], *B3)
v4 = fit([(G, Sn(base[G['name']][2], 4)) for G in GROUPS], *B4)
print('V_3^- equations, basis', B3[0], ':', [str(v3[0][k]) for k in B3[0]], ' residual', v3[1], ' paper (84, -256, 176)')
print('V_4^- equations, basis', B4[0], ':', [str(v4[0][k]) for k in B4[0]], ' residual', v4[1], ' paper (112, -496, 832, -448, -384)')
s3 = fit([(G, Sn(base[G['name']][1], 3)) for G in GROUPS], *B3)
s4 = fit([(G, Sn(base[G['name']][1], 4)) for G in GROUPS], *B4)
print('S_3 general color:', [str(s3[0][k]) for k in B3[0]], ' (60, -192, 144);  S_4:', [str(s4[0][k]) for k in B4[0]],
      ' (-912, 3120, -3264, 960, 1152)')
Fm1 = {m: base['SU3'][0]['-'][m][0] for m in range(1, 5)}
LLm = [coef(Fm1, m, 1 - 2 * m, 0) for m in (2, 3, 4)]
print('SU(3) LL of P^- at a^2..a^4 (coefficient of N^(1-2n)):', [str(x) for x in LLm])


def all_Sn_unchanged(opt=None, mp=None, groups=GROUPS, beta0=0, nmax=NMAX):
    bad = []
    for G in groups:
        _, S, _ = run(G, opt=opt, mp=mp, beta0=beta0, nmax=nmax)
        _, S0, _ = base[G['name']] if (beta0 == 0 and nmax == NMAX) else run(G, nmax=nmax, beta0=beta0)
        for n in range(3, nmax + 1):
            if Sn(S, n) != Sn(S0, n):
                bad.append((G['name'], n, Sn(S, n) - Sn(S0, n)))
    return bad


def Vresp(opt, mp=None):
    r3, r4 = [], []
    for G in GROUPS:
        _, _, Sm = run(G, opt=opt, mp=mp, nmax=4)
        Sm0 = base[G['name']][2]
        r3.append((G, Sn(Sm, 3) - Sn(Sm0, 3)))
        r4.append((G, Sn(Sm, 4) - Sn(Sm0, 4)))
    f3, f4 = fit(r3, *B3), fit(r4, *B4)
    return [str(f3[0][k]) for k in B3[0]], f3[1], [str(f4[0][k]) for k in B4[0]], f4[1]


# ------------------------------------------------------------------ B
print('\n=== B  the adjoint repair of App. J (relative corrections a k_B, a k_E, a k_P^{A+} in the (A,+) equation)')
for t in (16, 4, 0, Fr(7, 3)):
    def rep(G, t=t):
        CA, CF = G['CA'], G['CF']; A = G['A']
        return {'kB': {(A, '+'): 14 * CA - 16 * CF}, 'kE': {(A, '+'): (10 - Fr(t) / 2) * CA + (Fr(t) - 16) * CF},
                'kP': {(A, '+'): Fr(t) * CA - 8 * CF}}
    r3, r4, bad = [], [], []
    for G in GROUPS:
        F1, S1, Sm1 = run(G, opt=rep(G))
        F0, S0, Sm0 = base[G['name']]
        r3.append((G, Sn(Sm1, 3) - Sn(Sm0, 3))); r4.append((G, Sn(Sm1, 4) - Sn(Sm0, 4)))
        for n in range(3, NMAX + 1):
            if Sn(S1, n) != Sn(S0, n):
                bad.append((G['name'], n))
        # LL and NLL of P^- unchanged
        for m in range(2, 5):
            for k in (1 - 2 * m, 2 - 2 * m):
                if coef({mm: F1['-'][mm][0] for mm in range(1, 5)}, m, k, 0) != coef({mm: F0['-'][mm][0] for mm in range(1, 5)}, m, k, 0):
                    bad.append((G['name'], 'P- LL/NLL', m, k))
    f3, f4 = fit(r3, *B3), fit(r4, *B4)
    print(f' t = {t}: Delta V_3^- = {[str(f3[0][k]) for k in B3[0]]} (res {f3[1]}), Delta V_4^- = {[str(f4[0][k]) for k in B4[0]]} (res {f4[1]})')
    print(f'          needed (complete minus equations): (-112, 352, -256) and (608, -2496, 3200, -1280, 0);  S_3..S_{NMAX} and P^- LL, NLL changed in: {bad if bad else "none"}')

# ------------------------------------------------------------------ C
print('\n=== C  other corrections outside the positive-signature singlet equation: change of S_3..S_%d in 19 groups' % NMAX)
def tests(G):
    A = G['A']; CA, CF = G['CA'], G['CF']
    return {
        'neg. singlet: signature-changing coupling, relative a z2 (kS)': {'kS': {(0, '-'): 3 * CA - 5 * CF}},
        'neg. singlet: pair, relative a z2 (kP)': {'kP': {(0, '-'): 2 * CA + 7 * CF}},
        'neg. singlet: pair weight l_- pi^2 w^2': {'l': {(0, '-'): Fr(5, 7)}},
        'neg. singlet: zeta_2 part of psi^- changed (-u z2 w, u = 16)': {'dpsi': {(0, '-'): -16}},
        'neg. singlet: Born pi^2 w^2 part and relative a z2': {'be': {(0, '-'): Fr(1, 3)}, 'kB': {(0, '-'): CA - 4 * CF}},
        'pos. adjoint: Born, Sudakov, pair (relative a z2)': {'kB': {(A, '+'): 5 * CA}, 'kE': {(A, '+'): -3 * CF}, 'kP': {(A, '+'): 2 * CA + CF}},
        'pos. adjoint: pair weight l_A+ and Born pi^2 w^2 part': {'l': {(A, '+'): Fr(2, 5)}, 'be': {(A, '+'): Fr(-1, 4)}},
        'pos. adjoint: psi^+ coefficient changed (dpsi)': {'dpsi': {(A, '+'): 5}},
        'pos. adjoint: NLL term a(2C_A+6C_F)F_A^+': {'nll': {(A, '+'): 2 * CA + 6 * CF}},
        'pos. adjoint: rational a e omega Born term (e = -2 b_A)': {'eBorn': {(A, '+'): -2 * G['b'][A]}},
        'neg. adjoint: Born, Sudakov, pair (relative a z2)': {'kB': {(A, '-'): 7 * CF}, 'kE': {(A, '-'): CA + CF}, 'kP': {(A, '-'): -CA}},
        'neg. adjoint: NLL term a c F_A^+ and rational a e omega Born term': {'nll': {(A, '-'): 3 * CA - CF}, 'eBorn': {(A, '-'): 5 * CF}},
        'neg. adjoint: zeta_2 part of psi^- changed': {'dpsi': {(A, '-'): 7}},
        'neg. adjoint: pair weight and Born pi^2 w^2 part': {'l': {(A, '-'): Fr(3, 2)}, 'be': {(A, '-'): 2}},
    }
names = list(tests(GROUPS[0]).keys())
for nm in names:
    bad = []
    for G in GROUPS:
        opt = tests(G)[nm]
        _, S, _ = run(G, opt=opt)
        S0 = base[G['name']][1]
        for n in range(3, NMAX + 1):
            if Sn(S, n) != Sn(S0, n):
                bad.append((G['name'], n))
    print(f'  {nm:70s}: S_n changed in {bad if bad else "none"}')
# the NLL fit, in the record's baseline (e_1 = C_F, e_R = -2 b_R, -beta0 a F in every channel), with S defined
# with the beta term of eq. (1): S = P(P - w - beta0 a) + 2 a C_F
print(' NLL fit in the record baseline (e_1 = C_F, e_R = -2b_R, -beta0 a F), S with the beta term of eq. (1):')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2', 'E6')]:
    A = G['A']; CA, CF = G['CA'], G['CF']; nfTF = Fr(3, 2)  # n_f T_F = 3/2 (n_f = 3)
    b0 = Fr(11, 3) * CA - Fr(4, 3) * nfTF
    eB = {(R, s): (CF if R == 0 else -2 * G['b'][R]) for R in range(len(G['C'])) for s in '+-'}
    for c in (0, 2 * CA + 6 * CF):
        opt = {'eBorn': eB, 'beta0': b0, 'nll': {(A, '+'): c}}
        _, S, _ = run(G, opt=opt, beta0=b0, nmax=6)
        _, S0, _ = run(G, opt={'eBorn': eB, 'beta0': b0}, beta0=b0, nmax=6)
        _, Sfc, _ = base[G['name']]
        same_fc = all(Sn(S, n) == Sn(Sfc, n) for n in range(3, 7))
        n3ll = [str(coef(S, n, 5 - 2 * n, 1) - coef(S0, n, 5 - 2 * n, 1)) for n in range(3, 7)]
        print(f'  {G["name"]:4s} c = {str(c):6s}: S_3..S_6 equal to the fixed-coupling values: {same_fc};'
              f'  change of the z2 N^3LL coefficients a^n w^(5-2n) of S by c, n = 3..6: {n3ll}')

# ------------------------------------------------------------------ D
print('\n=== D  counterparts in the positive-signature singlet equation and in the map (first order, 19 groups, n <= %d)' % NMAX)
def dS(G, opt=None, mp=None):
    _, S, _ = run(G, opt=opt, mp=mp)
    S0 = base[G['name']][1]
    return [Sn(S, n) - Sn(S0, n) for n in range(1, NMAX + 1)]
ok = {k: True for k in ('v', 'be', 'kE', 'kP', 'd', 'e', 'cl', 'g', 'q', 'h2')}
for G in GROUPS:
    CF, CA = G['CF'], G['CA']
    two = 2 * CF
    # Born correction a z2 v (constant source 2 a^2 C_F z2 v): only S_2, by -2 C_F v
    v = 3 * CA - 2 * CF
    r = dS(G, opt={'kB': {(0, '+'): v}})
    ok['v'] &= (r[1] == -2 * CF * v and all(x == 0 for i, x in enumerate(r) if i != 1))
    # pi^2 w^2 part of the singlet Born: S_1 only (with c_+ = l_+ = 0: -12 be C_F)
    r = dS(G, opt={'be': {(0, '+'): Fr(1, 3)}})
    ok['be'] &= (r[0] == -12 * Fr(1, 3) * CF and all(x == 0 for x in r[1:]))
    # relative a z2 correction of the singlet Sudakov term: absent, C_1 = 0
    r = dS(G, opt={'kE': {(0, '+'): 5 * CA}})
    ok['kE'] &= all(x == 0 for x in r)
    # pair correction a z2 k_P: S_n shifts by -k_P Cat_{n-2} (2C_F)^{n-1}, n >= 3 (S_1, S_2 unchanged)
    kP = 2 * CA - 3 * CF
    r = dS(G, opt={'kP': {(0, '+'): kP}})
    ok['kP'] &= (r[0] == 0 and r[1] == 0 and all(r[n - 1] == -kP * catalan(n - 2) * two**(n - 1) for n in range(3, NMAX + 1)))
    # map d z2 a F: y-pattern with y = d;  map e z2 a w: S_1 = -e, S_2 = 4 e C_F, S_n = 2e Cat(2CF)^{n-1}
    d = CA + CF
    r = dS(G, mp={'d': d})
    ok['d'] &= (r[0] == 0 and r[1] == -2 * d * CF and all(r[n - 1] == d * catalan(n - 2) * two**(n - 1) for n in range(3, NMAX + 1)))
    e = 2 * CA - CF
    r = dS(G, mp={'e': e})
    ok['e'] &= (r[0] == -e and r[1] == 4 * e * CF and all(r[n - 1] == 2 * e * catalan(n - 2) * two**(n - 1) for n in range(3, NMAX + 1)))
    # c_+ - l_+: 6 (c-l) Cat_{n-1} (2C_F)^n, n >= 2 (S_1 depends on c_+ alone)
    c, l = Fr(1, 5), Fr(-2, 7)
    r = dS(G, opt={'l': {(0, '+'): l}}, mp={'c_p': c})
    ok['cl'] &= (r[0] == -12 * c * CF and all(r[n - 1] == 6 * (c - l) * catalan(n - 1) * two**n for n in range(2, NMAX + 1)))
    # map g z2 w F^2 equals c_+ = g/6 and e = -2 g C_F;  map q z2 F^3 equals c_+ = q/6, e = -2 q C_F, d = -2 q C_F
    gg = Fr(3, 2)
    ok['g'] &= (dS(G, mp={'g': gg}) == dS(G, mp={'c_p': gg / 6, 'e': -2 * gg * CF}))
    qq = Fr(-5, 3)
    ok['q'] &= (dS(G, mp={'q': qq}) == dS(G, mp={'c_p': qq / 6, 'e': -2 * qq * CF, 'd': -2 * qq * CF}))
    # additive map h2 z2 a^2 / w: S_2 = -h2, S_n = 2 h2 Cat_{n-3} (2C_F)^{n-2} for n >= 3
    h2 = 7 * CF - CA
    r = dS(G, mp={'h2': h2})
    ok['h2'] &= (r[0] == 0 and r[1] == -h2 and all(r[n - 1] == 2 * h2 * catalan(n - 3) * two**(n - 2) for n in range(3, NMAX + 1)))
for k, vv in ok.items():
    print(f'  pattern {k:3s} holds in all 19 groups through S_{NMAX}: {vv}')

# five- and six-loop independence of the two constants X = c_+ - l_+ and y (any group dependence)
print('\n  S_3, S_4 fix X = c_+ - l_+ and y = d - k_P/z2 + 2e in each group (determinant -384 C_F^6); then S_5..S_8:')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2', 'E8')]:
    CF = G['CF']; two = 2 * CF
    cX = lambda n: 6 * catalan(n - 1) * two**n
    cY = lambda n: catalan(n - 2) * two**(n - 1)
    det = cX(3) * cY(4) - cX(4) * cY(3)
    print(f'   {G["name"]}: det = {det} = -384 C_F^6: {det == -384 * CF**6};  data = equations at S_3, S_4 => X = y = 0,'
          f' so S_5..S_8 are unchanged by any values of k_P, d, e, c_+ - l_+ compatible with S_3, S_4')
# with the additive term h2 admitted as well (excluded by the normalization condition): one free direction remains
print('  with the additive map term h2 z2 a^2/w also free, S_3 and S_4 leave one direction; per unit h2 it shifts S_5 by:')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2')]:
    CF = G['CF']; two = 2 * CF
    cX = lambda n: 6 * catalan(n - 1) * two**n
    cY = lambda n: catalan(n - 2) * two**(n - 1)
    cH = lambda n: 2 * catalan(n - 3) * two**(n - 2)
    M = sp.Matrix([[cX(3), cY(3)], [cX(4), cY(4)]]).applyfunc(lambda x: sp.Rational(x.numerator, x.denominator))
    rhs = -sp.Matrix([cH(3), cH(4)]).applyfunc(lambda x: sp.Rational(x.numerator, x.denominator))
    X, Y = M.LUsolve(rhs)
    s5 = X * cX(5) + Y * cY(5) + cH(5)
    print(f'   {G["name"]}: X = {X}, y = {Y}, delta S_5 = {s5} = 16 C_F^3 * h2: {s5 == 16 * sp.Rational(CF.numerator, CF.denominator)**3}')

# the two-loop boundary mismatch placed in the equation (Born correction) or in the map (h2, or c_+ - l_+)
print('\n  the two-loop mismatch of S_2 (complete -8 C_F^2 against equations 12 C_F(C_A-2C_F)) absorbed by:')
for G in [g for g in GROUPS if g['name'] in ('SU3',)]:
    CF, CA = G['CF'], G['CA']
    need = -8 * CF**2 - 12 * CF * (CA - 2 * CF)       # required delta S_2
    v = need / (-2 * CF)
    print(f'   SU(3): delta S_2 needed = {need};  Born correction v = {v} (= 6 C_A - 8 C_F: {v == 6 * CA - 8 * CF}) -> delta S_3..S_8 =',
          [str(x) for x in dS(G, opt={'kB': {(0, '+'): v}})[2:]])
    h2 = -need
    print(f'   SU(3): additive map term h2 = {h2} -> delta S_3, S_4 =', [str(x) for x in dS(G, mp={'h2': h2})[2:4]], ' against S_3 = 112/3, S_4 = -5632/27')
    X = need / (24 * CF**2)
    print(f'   SU(3): c_+ - l_+ = {X} -> delta S_3, S_4 =', [str(x) for x in dS(G, opt={'l': {(0, '+'): -X}})[2:4]])

# channel-mixing pair term h a z2 (F_A^+)^2 in the singlet equation (a model of the no-hard-gluon class)
print('\n  channel-mixing pair term h a z2 (F_A^+)^2 in the singlet equation: shifts of S_3..S_6 per unit h, and with y:')
for G in [g for g in GROUPS if g['name'] in ('SU3', 'SO7', 'G2', 'E6')]:
    CF = G['CF']; bA = G['b'][G['A']]
    r = dS(G, opt={'hAA': 1})
    two = 2 * CF
    cY = lambda n: catalan(n - 2) * two**(n - 1)
    det = r[2] * cY(4) - r[3] * cY(3)
    print(f'   {G["name"]}: dS_3..dS_6 = {[str(x) for x in r[2:6]]};  dS_3 = -4 b_A^2: {r[2] == -4 * bA**2};'
          f'  det(S_3, S_4) with y = {det}')

# signature-mixing pair term psi^+ F_1^+ F_1^- in the singlet equation: an NLL zeta_2 term
print('\n  signature-mixing pair term mix * psi^+ F_1^+ F_1^- (no factor a) in the singlet equation:')
for G in [g for g in GROUPS if g['name'] in ('SU3',)]:
    F1, S1, _ = run(G, opt={'mix': 1}, nmax=4)
    F0, S0, _ = base[G['name']]
    print('   SU(3): change of the z2 coefficient of a^2 w^-1 in S (NLL):', coef(S1, 2, -1, 1) - coef(S0, 2, -1, 1),
          '; of z2 N^-2 in P^(1)+:', F1['+'][2][0].get((-2, 1), 0) - F0['+'][2][0].get((-2, 1), 0),
          '(the complete P^(1)+ has no z2 N^-2 term, eq. (4.6) of Ref. [MVV])')

# ------------------------------------------------------------------ E
print('\n=== E  quartic component of the P^(3)- response (V_4^-) to corrections of the double-logarithmic subsystem')
for nm in names:
    if 'adjoint' not in nm and 'neg. singlet' not in nm:
        continue

    r4 = []
    for G in GROUPS:
        opt = tests(G)[nm]
        _, _, Sm = run(G, opt=opt, nmax=4)
        r4.append((G, Sn(Sm, 4) - Sn(base[G['name']][2], 4)))
    f4 = fit(r4, *B4)
    q = f4[0]['dFA']
    # proportionality to K = C_F (C_A - 2 C_F): the response divided by K is a polynomial; test via SU(N) zero at C_A = 2 C_F
    print(f'  {nm:70s}: V_4^- response {[str(f4[0][k]) for k in B4[0]]} (res {f4[1]}); quartic {q}')


==> anc/numbers/deposit/R6/C14/orig/t2_solver.py <==
"""
t2_solver.py  (R5, theme T2; written for this theme from eq. (system), (phases), (psiminus), (psiplus),
(equations-cplus) and (S) of draft v3, ma_a/paper/draft/paper.tex; it imports none of the earlier solvers)

Fixed-coupling infrared evolution equations, order by order in a, exact in rational arithmetic, at first order
in zeta_2 (pi^2 -> 6 zeta_2, zeta_2^2 dropped).  A series in omega is a dict {(k, z): Fraction} for
omega^k zeta_2^z with z in {0, 1}.  At first order in zeta_2 the phases are exact:
  phi^+ = -(3/2) z2 w,  phi^- = 1/w - (1/2) z2 w,  psi^+ = -3 z2 w,  psi^- = 2/w - z2 w.

Equation for channel R and signature t (u = -t), with every optional term of this theme:

  w F_R^t = 2 a b_R [1 + be_{Rt} pi^2 w^2 + a z2 kB_{Rt}]                               Born
          + 2 a C_R [1 + a z2 kE_{Rt}] [ dF_R^t/dw + phi^t F_R^t ]                        Sudakov
          + [1 + l_{Rt} pi^2 w^2 + a z2 kP_{Rt}] (F_R^t)^2                                 quark pair
          + 2 a kappa rho_t [psi^t + dpsi_{Rt} z2 w] [1 + a z2 kS_{Rt}] sum_R' T_{RR'} F_R'^u   signature change
          + nll_{Rt} a F_A^+                     (NLL term; the record places it in (R, t) = (A, +))
          + hAA a z2 (F_A^+)^2                   (only in (1, +): a channel-mixing pair term, model of the
                                                  no-hard-gluon class)
          + mix a^0 psi^+ F_1^+ F_1^-            (only in (1, +): a signature-mixing pair term)

Map to the splitting functions:
  P^+ = (1 + c_p pi^2 w^2 + d z2 a) F_1^+ + e z2 a w + g z2 w (F_1^+)^2 + q z2 (F_1^+)^3 + h2 z2 a^2 / w
  P^- = (1 + c_m pi^2 w^2) F_1^-
  S   = P^+ (P^+ - w) + 2 a b_1,   S^- = P^- (P^- - w) + 2 a b_1,   b_1 = C_F.
  S_n = z2 coefficient of a^n w^(4-2n) in S;  V_n^- the same in S^-.
"""
from fractions import Fraction as Fr

PI2W2 = {(2, 1): Fr(6)}          # pi^2 w^2 = 6 z2 w^2
ONE = {(0, 0): Fr(1)}
PHI = {'+': {(1, 1): Fr(-3, 2)}, '-': {(-1, 0): Fr(1), (1, 1): Fr(-1, 2)}}
PSI = {'+': {(1, 1): Fr(-3)}, '-': {(-1, 0): Fr(2), (1, 1): Fr(-1)}}


def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            if k[1] > 1:
                continue
            out[k] = out.get(k, 0) + v
    return {k: v for k, v in out.items() if v != 0}


def sc(s, d):
    return {k: s * v for k, v in d.items() if s * v != 0}


def mul(A, B):
    out = {}
    for (i, zi), u in A.items():
        for (j, zj), v in B.items():
            z = zi + zj
            if z > 1:
                continue
            out[(i + j, z)] = out.get((i + j, z), 0) + u * v
    return {k: v for k, v in out.items() if v != 0}


def deriv(d):
    return {(k - 1, z): k * v for (k, z), v in d.items() if k != 0}


def wsh(d, s):
    return {(k + s, z): v for (k, z), v in d.items()}


def z2(x):
    """x times zeta_2 as a series"""
    return {(0, 1): Fr(x)} if x != 0 else {}


def sq_sum(F, m):
    """sum_{k=1}^{m-1} F[k] F[m-k]"""
    s = {}
    for k in range(1, m):
        s = add(s, mul(F[k], F[m - k]))
    return s


def solve(G, nmax, kappa=1, rho=None, opt=None):
    """G: {'C': [...], 'b': [...], 'T': [[...]], 'A': adjoint index}, channel 0 = singlet.
    opt: dict of optional terms, keys as in the module docstring, each a dict {(R, t): value} except
    hAA, mix (numbers) and nll (dict).  Returns F[t][m][R]."""
    opt = opt or {}
    rho = rho or {'+': 1, '-': 1}
    C, b, T, A = G['C'], G['b'], G['T'], G['A']
    n = len(C)
    g = lambda key, R, t: opt.get(key, {}).get((R, t), 0)
    F = {t: {m: [None] * n for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(n):
                if m == 1:
                    rhs = add(sc(2 * b[R], ONE), sc(2 * b[R] * g('be', R, t), PI2W2))
                    if g('eBorn', R, t):                       # rational a e omega term of the Born
                        rhs = add(rhs, {(1, 0): Fr(g('eBorn', R, t))})
                else:
                    rhs = {}
                    if opt.get('beta0', 0):                    # running-coupling term -beta0 a F in every channel
                        rhs = add(rhs, sc(-opt['beta0'], F[t][m - 1][R]))
                    if m == 2 and g('kB', R, t):
                        rhs = add(rhs, z2(2 * b[R] * g('kB', R, t)))
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, sc(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                        if m >= 3 and g('kE', R, t):
                            Fpp = F[t][m - 2][R]
                            rhs = add(rhs, mul(z2(2 * C[R] * g('kE', R, t)), add(deriv(Fpp), mul(PHI[t], Fpp))))
                    wt = add(ONE, sc(g('l', R, t), PI2W2))
                    rhs = add(rhs, mul(wt, sq_sum({k: F[t][k][R] for k in range(1, m)}, m)))
                    if m >= 3 and g('kP', R, t):
                        rhs = add(rhs, mul(z2(g('kP', R, t)), sq_sum({k: F[t][k][R] for k in range(1, m - 1)}, m - 1)))
                    s = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            s = add(s, sc(T[R][Rp], F[u][m - 1][Rp]))
                    psi = add(PSI[t], {(1, 1): Fr(g('dpsi', R, t))} if g('dpsi', R, t) else {})
                    rhs = add(rhs, sc(2 * kappa * rho[t], mul(psi, s)))
                    if m >= 3 and g('kS', R, t):
                        s2 = {}
                        for Rp in range(n):
                            if T[R][Rp] != 0:
                                s2 = add(s2, sc(T[R][Rp], F[u][m - 2][Rp]))
                        rhs = add(rhs, mul(z2(2 * kappa * rho[t] * g('kS', R, t)), mul(PSI[t], s2)))
                    if g('nll', R, t):
                        rhs = add(rhs, sc(g('nll', R, t), F['+'][m - 1][A]))
                    if (R, t) == (0, '+') and opt.get('hAA', 0) and m >= 3:
                        rhs = add(rhs, mul(z2(opt['hAA']), sq_sum({k: F['+'][k][A] for k in range(1, m - 1)}, m - 1)))
                    if (R, t) == (0, '+') and opt.get('mix', 0):
                        pm = {}
                        for k in range(1, m):
                            pm = add(pm, mul(F['+'][k][0], F['-'][m - k][0]))
                        rhs = add(rhs, sc(opt['mix'], mul(PSI['+'], pm)))
                F[t][m][R] = wsh(rhs, -1)
    return F


def pmap(G, F, nmax, mp=None):
    """P^+ and P^- order by order with the map terms of the docstring"""
    mp = mp or {}
    Pp, Pm = {}, {}
    for m in range(1, nmax + 1):
        Pp[m] = mul(add(ONE, sc(mp.get('c_p', 0), PI2W2)), F['+'][m][0])
        if m >= 2 and mp.get('d', 0):
            Pp[m] = add(Pp[m], mul(z2(mp['d']), F['+'][m - 1][0]))
        if m == 1 and mp.get('e', 0):
            Pp[m] = add(Pp[m], {(1, 1): Fr(mp['e'])})
        if m == 2 and mp.get('h2', 0):
            Pp[m] = add(Pp[m], {(-1, 1): Fr(mp['h2'])})
        if mp.get('g', 0) and m >= 2:      # g z2 w F^2
            Pp[m] = add(Pp[m], mul({(1, 1): Fr(mp['g'])}, sq_sum({k: F['+'][k][0] for k in range(1, m)}, m)))
        if mp.get('q', 0) and m >= 3:      # q z2 F^3
            cube = {}
            for i in range(1, m - 1):
                for j in range(1, m - i):
                    k = m - i - j
                    if k >= 1:
                        cube = add(cube, mul(mul(F['+'][i][0], F['+'][j][0]), F['+'][k][0]))
            Pp[m] = add(Pp[m], mul(z2(mp['q']), cube))
        Pm[m] = mul(add(ONE, sc(mp.get('c_m', 0), PI2W2)), F['-'][m][0])
    return Pp, Pm


def Sser(P, b1, nmax, beta0=0):
    """S = P (P - w - beta0 a) + 2 a b1 (beta0 = 0: the fixed-coupling S of eq. (S))"""
    S = {}
    for m in range(1, nmax + 1):
        s = sc(-1, wsh(P[m], 1))
        if beta0 and m >= 2:
            s = add(s, sc(-beta0, P[m - 1]))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, sc(2 * b1, ONE))
        S[m] = s
    return S


def coef(S, n, k, z=1):
    return S[n].get((k, z), Fr(0))


def Sn(S, n):
    return coef(S, n, 4 - 2 * n, 1)


def group_from_json(g):
    C = [Fr(x['C']) for x in g['channels']]
    b = [Fr(x) for x in g['born']]
    T = [[Fr(x) for x in row] for row in g['Tsu']]
    return {'C': C, 'b': b, 'T': T, 'A': g['adjoint_index'], 'CF': Fr(g['C_R']), 'CA': Fr(g['C_A']),
            'dFA': Fr(g['dRdA_over_NR']), 'dAA': Fr(g['dAdA_over_NA']), 'name': g['name']}


def su_n(N):
    N = Fr(N)
    CF = (N * N - 1) / (2 * N)
    return {'C': [Fr(0), N], 'b': [CF, CF - N / 2], 'T': [[Fr(0), -(N * N - 1) / N], [-1 / N, 2 / N - N / 2]],
            'A': 1, 'CF': CF, 'CA': N, 'name': f'SU{N}'}


def catalan(n):
    from math import comb
    return Fr(comb(2 * n, n), n + 1)


==> anc/numbers/deposit/R6/C14/t2_solver_c14.py <==
"""
t2_solver_c14.py: copy of ma_a/paper/numbers/deposit/R5/asym/t2_solver.py (sha256 65966b34...), extended on
2 Oct 2026 for R6 item C14 with four optional terms (all off by default, so the original behavior is unchanged):
  hg     the hard-gluon class in the stated ansatz, a zeta_2 [sum_R' M2_RR' (F_R'^t)^2 + sum_R' M3_RR' F_R'^t F_R^t
         + M1_R (F_R^t)^2] in the equation (R, t), with M2 = h2s Ws + h2c Wc, M3 = (h3s + h4s) Ws + (h3c + h4c) Wc,
         M1_R = h1s C_F - h1c b_R, Ws = C_R/4 delta - T_rc/2 (gluon on the same quark line), Wc = C_R/4 delta + T_rc/2
         (crossed), the colour matrices of c14_color_explicit.py; opt['hg'] = dict(h1s=, ..., rows='all'|'singlet',
         sigs='+-'|'+')
  alt    terms a zeta_2 coef F_R1^t1 F_R2^t2 added to the (1, +) equation only (signature assignments outside the
         ansatz), opt['alt'] = [(coef, (R1, t1), (R2, t2)), ...]
  Kc     a rational relative correction of the soft-gluon terms in every channel, 2a(1 + a Kc)[...]
  deriv  terms zeta_2 coef a w^(r+1) d^r F_1^+/dw^r in the (1, +) equation, opt['deriv'] = [(coef, r), ...]

Original docstring:
t2_solver.py  (R5, theme T2; written for this theme from eq. (system), (phases), (psiminus), (psiplus),
(equations-cplus) and (S) of draft v3, ma_a/paper/draft/paper.tex; it imports none of the earlier solvers)

Fixed-coupling infrared evolution equations, order by order in a, exact in rational arithmetic, at first order
in zeta_2 (pi^2 -> 6 zeta_2, zeta_2^2 dropped).  A series in omega is a dict {(k, z): Fraction} for
omega^k zeta_2^z with z in {0, 1}.  At first order in zeta_2 the phases are exact:
  phi^+ = -(3/2) z2 w,  phi^- = 1/w - (1/2) z2 w,  psi^+ = -3 z2 w,  psi^- = 2/w - z2 w.

Equation for channel R and signature t (u = -t), with every optional term of this theme:

  w F_R^t = 2 a b_R [1 + be_{Rt} pi^2 w^2 + a z2 kB_{Rt}]                               Born
          + 2 a C_R [1 + a z2 kE_{Rt}] [ dF_R^t/dw + phi^t F_R^t ]                        Sudakov
          + [1 + l_{Rt} pi^2 w^2 + a z2 kP_{Rt}] (F_R^t)^2                                 quark pair
          + 2 a kappa rho_t [psi^t + dpsi_{Rt} z2 w] [1 + a z2 kS_{Rt}] sum_R' T_{RR'} F_R'^u   signature change
          + nll_{Rt} a F_A^+                     (NLL term; the record places it in (R, t) = (A, +))
          + hAA a z2 (F_A^+)^2                   (only in (1, +): a channel-mixing pair term, model of the
                                                  no-hard-gluon class)
          + mix a^0 psi^+ F_1^+ F_1^-            (only in (1, +): a signature-mixing pair term)

Map to the splitting functions:
  P^+ = (1 + c_p pi^2 w^2 + d z2 a) F_1^+ + e z2 a w + g z2 w (F_1^+)^2 + q z2 (F_1^+)^3 + h2 z2 a^2 / w
  P^- = (1 + c_m pi^2 w^2) F_1^-
  S   = P^+ (P^+ - w) + 2 a b_1,   S^- = P^- (P^- - w) + 2 a b_1,   b_1 = C_F.
  S_n = z2 coefficient of a^n w^(4-2n) in S;  V_n^- the same in S^-.
"""
from fractions import Fraction as Fr

PI2W2 = {(2, 1): Fr(6)}          # pi^2 w^2 = 6 z2 w^2
ONE = {(0, 0): Fr(1)}
PHI = {'+': {(1, 1): Fr(-3, 2)}, '-': {(-1, 0): Fr(1), (1, 1): Fr(-1, 2)}}
PSI = {'+': {(1, 1): Fr(-3)}, '-': {(-1, 0): Fr(2), (1, 1): Fr(-1)}}


def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            if k[1] > 1:
                continue
            out[k] = out.get(k, 0) + v
    return {k: v for k, v in out.items() if v != 0}


def sc(s, d):
    return {k: s * v for k, v in d.items() if s * v != 0}


def mul(A, B):
    out = {}
    for (i, zi), u in A.items():
        for (j, zj), v in B.items():
            z = zi + zj
            if z > 1:
                continue
            out[(i + j, z)] = out.get((i + j, z), 0) + u * v
    return {k: v for k, v in out.items() if v != 0}


def deriv(d):
    return {(k - 1, z): k * v for (k, z), v in d.items() if k != 0}


def wsh(d, s):
    return {(k + s, z): v for (k, z), v in d.items()}


def z2(x):
    """x times zeta_2 as a series"""
    return {(0, 1): Fr(x)} if x != 0 else {}


def sq_sum(F, m):
    """sum_{k=1}^{m-1} F[k] F[m-k]"""
    s = {}
    for k in range(1, m):
        s = add(s, mul(F[k], F[m - k]))
    return s


def solve(G, nmax, kappa=1, rho=None, opt=None):
    """G: {'C': [...], 'b': [...], 'T': [[...]], 'A': adjoint index}, channel 0 = singlet.
    opt: dict of optional terms, keys as in the module docstring, each a dict {(R, t): value} except
    hAA, mix (numbers) and nll (dict).  Returns F[t][m][R]."""
    opt = opt or {}
    rho = rho or {'+': 1, '-': 1}
    C, b, T, A = G['C'], G['b'], G['T'], G['A']
    n = len(C)
    g = lambda key, R, t: opt.get(key, {}).get((R, t), 0)
    F = {t: {m: [None] * n for m in range(1, nmax + 1)} for t in '+-'}
    for m in range(1, nmax + 1):
        for t in '+-':
            u = '-' if t == '+' else '+'
            for R in range(n):
                if m == 1:
                    rhs = add(sc(2 * b[R], ONE), sc(2 * b[R] * g('be', R, t), PI2W2))
                    if g('eBorn', R, t):                       # rational a e omega term of the Born
                        rhs = add(rhs, {(1, 0): Fr(g('eBorn', R, t))})
                else:
                    rhs = {}
                    if opt.get('beta0', 0):                    # running-coupling term -beta0 a F in every channel
                        rhs = add(rhs, sc(-opt['beta0'], F[t][m - 1][R]))
                    if m == 2 and g('kB', R, t):
                        rhs = add(rhs, z2(2 * b[R] * g('kB', R, t)))
                    Fp = F[t][m - 1][R]
                    if C[R] != 0:
                        rhs = add(rhs, sc(2 * C[R], add(deriv(Fp), mul(PHI[t], Fp))))
                        if m >= 3 and g('kE', R, t):
                            Fpp = F[t][m - 2][R]
                            rhs = add(rhs, mul(z2(2 * C[R] * g('kE', R, t)), add(deriv(Fpp), mul(PHI[t], Fpp))))
                    wt = add(ONE, sc(g('l', R, t), PI2W2))
                    rhs = add(rhs, mul(wt, sq_sum({k: F[t][k][R] for k in range(1, m)}, m)))
                    if m >= 3 and g('kP', R, t):
                        rhs = add(rhs, mul(z2(g('kP', R, t)), sq_sum({k: F[t][k][R] for k in range(1, m - 1)}, m - 1)))
                    s = {}
                    for Rp in range(n):
                        if T[R][Rp] != 0:
                            s = add(s, sc(T[R][Rp], F[u][m - 1][Rp]))
                    psi = add(PSI[t], {(1, 1): Fr(g('dpsi', R, t))} if g('dpsi', R, t) else {})
                    rhs = add(rhs, sc(2 * kappa * rho[t], mul(psi, s)))
                    if m >= 3 and g('kS', R, t):
                        s2 = {}
                        for Rp in range(n):
                            if T[R][Rp] != 0:
                                s2 = add(s2, sc(T[R][Rp], F[u][m - 2][Rp]))
                        rhs = add(rhs, mul(z2(2 * kappa * rho[t] * g('kS', R, t)), mul(PSI[t], s2)))
                    if g('nll', R, t):
                        rhs = add(rhs, sc(g('nll', R, t), F['+'][m - 1][A]))
                    if (R, t) == (0, '+') and opt.get('hAA', 0) and m >= 3:
                        rhs = add(rhs, mul(z2(opt['hAA']), sq_sum({k: F['+'][k][A] for k in range(1, m - 1)}, m - 1)))
                    if (R, t) == (0, '+') and opt.get('mix', 0):
                        pm = {}
                        for k in range(1, m):
                            pm = add(pm, mul(F['+'][k][0], F['-'][m - k][0]))
                        rhs = add(rhs, sc(opt['mix'], mul(PSI['+'], pm)))
                    # ---- C14 additions
                    if opt.get('Kc', 0) and m >= 3:                    # 2 a^2 Kc [C_R (F' + phi F) + kappa rho psi sum T F^u] at order m
                        Fpp = F[t][m - 2][R]
                        if C[R] != 0:
                            rhs = add(rhs, sc(2 * opt['Kc'] * C[R], add(deriv(Fpp), mul(PHI[t], Fpp))))
                        s3 = {}
                        for Rp in range(n):
                            if T[R][Rp] != 0:
                                s3 = add(s3, sc(T[R][Rp], F[u][m - 2][Rp]))
                        rhs = add(rhs, sc(2 * opt['Kc'] * kappa * rho[t], mul(PSI[t], s3)))
                    hg = opt.get('hg')
                    if hg and m >= 3 and (hg.get('rows', 'all') == 'all' or R == 0) and t in hg.get('sigs', '+-'):
                        Ws, Wc = hg['W']
                        M2 = [hg.get('h2s', 0) * Ws[R][Rp] + hg.get('h2c', 0) * Wc[R][Rp] for Rp in range(n)]
                        M3 = [(hg.get('h3s', 0) + hg.get('h4s', 0)) * Ws[R][Rp] + (hg.get('h3c', 0) + hg.get('h4c', 0)) * Wc[R][Rp] for Rp in range(n)]
                        M1 = hg.get('h1s', 0) * hg['CF'] - hg.get('h1c', 0) * b[R]
                        acc = {}
                        for Rp in range(n):
                            if M2[Rp] != 0:
                                acc = add(acc, sc(M2[Rp], sq_sum({k: F[t][k][Rp] for k in range(1, m - 1)}, m - 1)))
                            if M3[Rp] != 0:
                                xs = {}
                                for k in range(1, m - 1):
                                    xs = add(xs, mul(F[t][k][Rp], F[t][m - 1 - k][R]))
                                acc = add(acc, sc(M3[Rp], xs))
                        if M1 != 0:
                            acc = add(acc, sc(M1, sq_sum({k: F[t][k][R] for k in range(1, m - 1)}, m - 1)))
                        rhs = add(rhs, mul(z2(1), acc))
                    if (R, t) == (0, '+') and opt.get('alt') and m >= 3:
                        for (cf_, (R1, t1), (R2, t2)) in opt['alt']:
                            xs = {}
                            for k in range(1, m - 1):
                                xs = add(xs, mul(F[t1][k][R1], F[t2][m - 1 - k][R2]))
                            rhs = add(rhs, mul(z2(cf_), xs))
                    if (R, t) == (0, '+') and opt.get('deriv') and m >= 2:
                        for (cf_, r_) in opt['deriv']:
                            d_ = F['+'][m - 1][0]
                            for _ in range(r_):
                                d_ = deriv(d_)
                            rhs = add(rhs, mul({(r_ + 1, 1): Fr(cf_)}, d_))
                F[t][m][R] = wsh(rhs, -1)
    return F


def pmap(G, F, nmax, mp=None):
    """P^+ and P^- order by order with the map terms of the docstring"""
    mp = mp or {}
    Pp, Pm = {}, {}
    for m in range(1, nmax + 1):
        Pp[m] = mul(add(ONE, sc(mp.get('c_p', 0), PI2W2)), F['+'][m][0])
        if m >= 2 and mp.get('d', 0):
            Pp[m] = add(Pp[m], mul(z2(mp['d']), F['+'][m - 1][0]))
        if m == 1 and mp.get('e', 0):
            Pp[m] = add(Pp[m], {(1, 1): Fr(mp['e'])})
        if m == 2 and mp.get('h2', 0):
            Pp[m] = add(Pp[m], {(-1, 1): Fr(mp['h2'])})
        if mp.get('g', 0) and m >= 2:      # g z2 w F^2
            Pp[m] = add(Pp[m], mul({(1, 1): Fr(mp['g'])}, sq_sum({k: F['+'][k][0] for k in range(1, m)}, m)))
        if mp.get('q', 0) and m >= 3:      # q z2 F^3
            cube = {}
            for i in range(1, m - 1):
                for j in range(1, m - i):
                    k = m - i - j
                    if k >= 1:
                        cube = add(cube, mul(mul(F['+'][i][0], F['+'][j][0]), F['+'][k][0]))
            Pp[m] = add(Pp[m], mul(z2(mp['q']), cube))
        Pm[m] = mul(add(ONE, sc(mp.get('c_m', 0), PI2W2)), F['-'][m][0])
    return Pp, Pm


def Sser(P, b1, nmax, beta0=0):
    """S = P (P - w - beta0 a) + 2 a b1 (beta0 = 0: the fixed-coupling S of eq. (S))"""
    S = {}
    for m in range(1, nmax + 1):
        s = sc(-1, wsh(P[m], 1))
        if beta0 and m >= 2:
            s = add(s, sc(-beta0, P[m - 1]))
        for k in range(1, m):
            s = add(s, mul(P[k], P[m - k]))
        if m == 1:
            s = add(s, sc(2 * b1, ONE))
        S[m] = s
    return S


def coef(S, n, k, z=1):
    return S[n].get((k, z), Fr(0))


def Sn(S, n):
    return coef(S, n, 4 - 2 * n, 1)


def group_from_json(g):
    C = [Fr(x['C']) for x in g['channels']]
    b = [Fr(x) for x in g['born']]
    T = [[Fr(x) for x in row] for row in g['Tsu']]
    return {'C': C, 'b': b, 'T': T, 'A': g['adjoint_index'], 'CF': Fr(g['C_R']), 'CA': Fr(g['C_A']),
            'dFA': Fr(g['dRdA_over_NR']), 'dAA': Fr(g['dAdA_over_NA']), 'name': g['name']}


def su_n(N):
    N = Fr(N)
    CF = (N * N - 1) / (2 * N)
    return {'C': [Fr(0), N], 'b': [CF, CF - N / 2], 'T': [[Fr(0), -(N * N - 1) / N], [-1 / N, 2 / N - N / 2]],
            'A': 1, 'CF': CF, 'CA': N, 'name': f'SU{N}'}


def catalan(n):
    from math import comb
    return Fr(comb(2 * n, n), n + 1)


==> anc/numbers/deposit/R6/C14_check/born_controls_h.out <==
SU(2)  ref ['99/4', '-729/4'] | b_A^-=0 with h=12C_F ['99/4', '-621/4'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['99/4', '-531/4']
SU(3)  ref ['112/3', '-5632/27'] | b_A^-=0 with h=12C_F ['112/3', '-4928/27'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['112/3', '-4288/27']
SU(4)  ref ['1575/32', '-13905/64'] | b_A^-=0 with h=12C_F ['1575/32', '-12285/64'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['1575/32', '-10755/64']
SU(5)  ref ['7632/125', '-27648/125'] | b_A^-=0 with h=12C_F ['7632/125', '-122688/625'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['7632/125', '-107712/625']
SO(5)  ref ['-9', '222'] | b_A^-=0 with h=12C_F ['-9', '228'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['-9', '240']
SO(7)  ref ['-63/2', '810'] | b_A^-=0 with h=12C_F ['-63/2', '837'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['-63/2', '873']
SO(8)  ref ['-189/4', '5271/4'] | b_A^-=0 with h=12C_F ['-189/4', '5439/4'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['-189/4', '5649/4']
Sp(4)  ref ['225/4', '-2865/4'] | b_A^-=0 with h=12C_F ['225/4', '-2625/4'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['225/4', '-2415/4']
Sp(6)  ref ['399/4', '-7329/4'] | b_A^-=0 with h=12C_F ['399/4', '-6909/4'] (S_3 equal True, S_4 equal False) | b_A^- reversed, h=0: ['399/4', '-6531/4']


==> anc/numbers/deposit/R6/C14_check/born_controls_h.py <==
"""Side check: can the channel-mixing term mimic the other controls of the paper's
Table (b_A^- removed, b_A^- reversed)?  Full system, explicit generators."""
from fractions import Fraction as Fr
from groups import all_groups
from solver import solve, Sn_coeff
one, zero = Fr(1), Fr(0)
for g in all_groups():
    ref, _ = solve(g.CF, g.b, g.C, g.Trc, 4, one=one, zero=zero)
    bm0 = [g.b[0], zero] + list(g.b[2:])
    rem, _ = solve(g.CF, g.b, g.C, g.Trc, 4, h=12 * g.CF, bminus=bm0, one=one, zero=zero)
    bmr = [g.b[0], -g.b[1]] + list(g.b[2:])
    rev, _ = solve(g.CF, g.b, g.C, g.Trc, 4, bminus=bmr, one=one, zero=zero)
    s = lambda S: (Sn_coeff(S, 3), Sn_coeff(S, 4))
    print('%-6s ref %s | b_A^-=0 with h=12C_F %s (S_3 equal %s, S_4 equal %s) | b_A^- reversed, h=0: %s'
          % (g.name, [str(x) for x in s(ref)], [str(x) for x in s(rem)],
             s(rem)[0] == s(ref)[0], s(rem)[1] == s(ref)[1], [str(x) for x in s(rev)]))


==> anc/numbers/deposit/R6/C14_check/comparator/compare_c14.out <==
1-2  closed forms here vs the first calculation (c14_shifts.json), n = 3..8
   eta2 dS_3: -C_F*(C_A - 2*C_F)**2   equal to first: True
   eta2 dS_4: 2*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)   equal to first: True
   eta2 dS_5: -C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)*(19*C_A - 10*C_F)   equal to first: True
   eta2 dS_6: 2*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)*(123*C_A**2 - 116*C_A*C_F + 28*C_F**2)   equal to first: True
   eta2 dS_7: -2*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)*(2025*C_A**3 - 2578*C_A**2*C_F + 1124*C_A*C_F**2 - 168*C_F**3)   equal to first: True
   eta2 dS_8: 4*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)*(20349*C_A**4 - 31240*C_A**3*C_F + 18504*C_A**2*C_F**2 - 5024*C_A*C_F**3 + 528*C_F**4)   equal to first: True
   eta34 dS_3: 2*C_F**2*(C_A - 2*C_F)   equal to first: True
   eta34 dS_4: -2*C_F**2*(C_A - 2*C_F)*(3*C_A - 4*C_F)   equal to first: True
   eta34 dS_5: 4*C_F**2*(C_A - 2*C_F)*(12*C_A**2 - 17*C_A*C_F + 10*C_F**2)   equal to first: True
   eta34 dS_6: -2*C_F**2*(C_A - 2*C_F)*(297*C_A**3 - 510*C_A**2*C_F + 316*C_A*C_F**2 - 112*C_F**3)   equal to first: True
   eta34 dS_7: 4*C_F**2*(C_A - 2*C_F)*(2448*C_A**4 - 4863*C_A**3*C_F + 3714*C_A**2*C_F**2 - 1376*C_A*C_F**3 + 336*C_F**4)   equal to first: True
   eta34 dS_8: -4*C_F**2*(C_A - 2*C_F)*(50139*C_A**5 - 111018*C_A**4*C_F + 99224*C_A**3*C_F**2 - 45872*C_A**2*C_F**3 + 11632*C_A*C_F**4 - 2112*C_F**5)   equal to first: True
   recomputation 1 (per unit h) times C_F equals first (per unit eta_2), n = 3..7: True
   astra dS_3, dS_4 per unit h times C_F equal first: True True
3  per-group dS_n per unit h (recomputation 1, run_groups.out) vs closed forms
   SU(2): ['-1/4', '9/4', '-549/16', '12015/16', '-695493/32']  equal: True
   SU(3): ['-1/9', '38/27', '-2489/81', '236930/243', '-10032722/243']  equal: True
   SU(4): ['-1/16', '33/32', '-7557/256', '631719/512', '-141417045/2048']  equal: True
   SU(5): ['-1/25', '102/125', '-3621/125', '4702914/3125', '-1638295542/15625']  equal: True
   SO(5): ['-1/4', '5/4', '-185/16', '2615/16', '-102075/32']  equal: True
   SO(7): ['-1/4', '9/4', '-585/16', '14283/16', '-952371/32']  equal: True
   SO(8): ['-1/4', '11/4', '-869/16', '25685/16', '-2067813/32']  equal: True
   Sp(4): ['-1/4', '13/4', '-1157/16', '37219/16', '-3183765/32']  equal: True
   Sp(6): ['-1/4', '17/4', '-1989/16', '84439/16', '-9558709/32']  equal: True
   SU(3) per unit eta_34 (first: 32/27, -352/81, 33280/243, -2867488/729): ['32/27', '-352/81', '33280/243', '-2867488/729']
   SU(3) det (eta_34, y): 2048/27  det (eta_2, y): -512/27
   eta_1 shift = -C_F (2C_F)^(n-1) Cat_(n-2):  True
4  kappa = -1 with h = 24 C_F, first calculation's solver (t2_solver_c14.py)
   SU(2) S_3..S_6 kappa=+1,h=0: ['99/4', '-729/4', '50427/16', '-1237347/16'] | kappa=-1,h=24C_F: ['99/4', '-729/4', '54171/16', '-1400931/16'] | S_3,S_4 equal True | LL P^- a^2..a^4: ['21/4', '9/4', '3357/16'] vs ['-3/4', '45/4', '-2259/16']
   SU(3) S_3..S_6 kappa=+1,h=0: ['112/3', '-5632/27', '305008/81', '-16283776/243'] | kappa=-1,h=24C_F: ['112/3', '-5632/27', '110288/27', '-20859008/243'] | S_3,S_4 equal True | LL P^- a^2..a^4: ['32/3', '928/27', '58112/81'] vs ['32/9', '1120/27', '-15104/81']
   SU(4) S_3..S_6 kappa=+1,h=0: ['1575/32', '-13905/64', '1282455/512', '182854845/1024'] | kappa=-1,h=24C_F: ['1575/32', '-13905/64', '1491255/512', '151261245/1024'] | S_3,S_4 equal True | LL P^- a^2..a^4: ['285/16', '3285/32', '472365/256'] vs ['165/16', '3465/32', '41085/256']
   SU(5) S_3..S_6 kappa=+1,h=0: ['7632/125', '-27648/125', '-3438864/3125', '13839228288/15625'] | kappa=-1,h=24C_F: ['7632/125', '-27648/125', '-1879056/3125', '13114813824/15625'] | S_3,S_4 equal True | LL P^- a^2..a^4: ['672/25', '5472/25', '2509056/625'] vs ['96/5', '27936/125', '827136/625']
wall 0.54 s maxrss 54956 kB


==> anc/numbers/deposit/R6/C14_check/comparator/compare_c14.py <==
"""Comparator for C14 (2 Oct 2026). Scratch checks only.
1. eta_34 shifts dS_3..dS_8 recomputed here from the double-log waves:
   F_1^+ = sum g_n a^n w^(1-2n), g_n = Cat_(n-1) (2C_F)^n  (w F = 2a C_F + F^2)
   F_A^+ = sum f_n a^n w^(1-2n), w F = 2a b_A + 2a C_A F' + F^2, b_A = C_F - C_A/2
   source z2 a C_F [eta_2 (F_A^+)^2 + eta_34 F_1^+ F_A^+ + eta_1 (F_1^+)^2] in the (1,+) equation,
   dS = -source at first order in z2 (S is the residual of the (1,+) equation).
2. eta_2 shifts, same route, against both reports, through S_8.
3. Per-group comparison: recomputation 1's nine-group dS (h = 1) against the closed forms.
4. Recomputation 1's side finding (kappa = -1, h = 24 C_F) rerun with the FIRST calculation's solver
   (t2_solver_c14.py, a copy of the deposited R5 solver), SU(2..5) only.
"""
import sys, sympy as sp
from fractions import Fraction as Fr
sys.dont_write_bytecode = True
CF, CA, e1, e2, e34 = sp.symbols('C_F C_A eta_1 eta_2 eta_34')
bA = CF - CA/2
M = 9
f = {1: 2*bA}
for n in range(2, M):
    f[n] = sp.expand(2*CA*(3-2*n)*f[n-1] + sum(f[i]*f[n-i] for i in range(1, n)))
g = {n: sp.catalan(n-1)*(2*CF)**n for n in range(1, M)}
def dS(n, which):
    if which == 'eta2':
        s = sum(f[i]*f[n-1-i] for i in range(1, n-1))
    elif which == 'eta34':
        s = sum(g[i]*f[n-1-i] for i in range(1, n-1))
    else:
        s = sum(g[i]*g[n-1-i] for i in range(1, n-1))
    return sp.expand(-CF*s)
first = {
 'eta2': {3:"-C_A**2*C_F + 4*C_A*C_F**2 - 4*C_F**3",4:"6*C_A**3*C_F - 28*C_A**2*C_F**2 + 40*C_A*C_F**3 - 16*C_F**4",
          5:"-57*C_A**4*C_F + 296*C_A**3*C_F**2 - 520*C_A**2*C_F**3 + 352*C_A*C_F**4 - 80*C_F**5",
          6:"738*C_A**5*C_F - 4140*C_A**4*C_F**2 + 8336*C_A**3*C_F**3 - 7392*C_A**2*C_F**4 + 2976*C_A*C_F**5 - 448*C_F**6",
          7:"-12150*C_A**6*C_F + 72168*C_A**5*C_F**2 - 159928*C_A**4*C_F**3 + 168000*C_A**3*C_F**4 - 90912*C_A**2*C_F**5 + 24704*C_A*C_F**6 - 2688*C_F**7",
          8:"244188*C_A**7*C_F - 1514424*C_A**6*C_F**2 + 3599408*C_A**5*C_F**3 - 4246880*C_A**4*C_F**4 + 2767680*C_A**3*C_F**5 - 1023616*C_A**2*C_F**6 + 203008*C_A*C_F**7 - 16896*C_F**8"},
 'eta34': {3:"2*C_A*C_F**2 - 4*C_F**3",4:"-6*C_A**2*C_F**2 + 20*C_A*C_F**3 - 16*C_F**4",
          5:"48*C_A**3*C_F**2 - 164*C_A**2*C_F**3 + 176*C_A*C_F**4 - 80*C_F**5",
          6:"-594*C_A**4*C_F**2 + 2208*C_A**3*C_F**3 - 2672*C_A**2*C_F**4 + 1488*C_A*C_F**5 - 448*C_F**6",
          7:"9792*C_A**5*C_F**2 - 39036*C_A**4*C_F**3 + 53760*C_A**3*C_F**4 - 35216*C_A**2*C_F**5 + 12352*C_A*C_F**6 - 2688*C_F**7",
          8:"-200556*C_A**6*C_F**2 + 845184*C_A**5*C_F**3 - 1285040*C_A**4*C_F**4 + 977280*C_A**3*C_F**5 - 413504*C_A**2*C_F**6 + 101504*C_A*C_F**7 - 16896*C_F**8"}}
print('1-2  closed forms here vs the first calculation (c14_shifts.json), n = 3..8')
for k in ('eta2', 'eta34'):
    for n in range(3, 9):
        mine = dS(n, k)
        ok = sp.expand(mine - sp.sympify(first[k][n], locals={'C_F': CF, 'C_A': CA})) == 0
        print(f'   {k} dS_{n}: {sp.factor(mine)}   equal to first: {ok}')
# recomputation 1 per unit h: dS_n(h=1) = dS_n(eta2)/C_F
rc1 = {3: "h*(-C_A**2 + 4*C_A*C_F - 4*C_F**2)", 4: "h*(6*C_A**3 - 28*C_A**2*C_F + 40*C_A*C_F**2 - 16*C_F**3)",
       5: "h*(-57*C_A**4 + 296*C_A**3*C_F - 520*C_A**2*C_F**2 + 352*C_A*C_F**3 - 80*C_F**4)",
       6: "h*(738*C_A**5 - 4140*C_A**4*C_F + 8336*C_A**3*C_F**2 - 7392*C_A**2*C_F**3 + 2976*C_A*C_F**4 - 448*C_F**5)",
       7: "h*(-12150*C_A**6 + 72168*C_A**5*C_F - 159928*C_A**4*C_F**2 + 168000*C_A**3*C_F**3 - 90912*C_A**2*C_F**4 + 24704*C_A*C_F**5 - 2688*C_F**6)"}
hs = sp.Symbol('h')
print('   recomputation 1 (per unit h) times C_F equals first (per unit eta_2), n = 3..7:',
      all(sp.expand(sp.sympify(rc1[n], locals={'C_F': CF, 'C_A': CA, 'h': hs}).subs(hs, 1)*CF - dS(n, 'eta2')) == 0 for n in range(3, 8)))
# astra
astra3 = -(2*CF - CA)**2; astra4 = -2*(2*CF - CA)**2*(2*CF - 3*CA)
print('   astra dS_3, dS_4 per unit h times C_F equal first:', sp.expand(astra3*CF - dS(3,'eta2')) == 0, sp.expand(astra4*CF - dS(4,'eta2')) == 0)
print('3  per-group dS_n per unit h (recomputation 1, run_groups.out) vs closed forms')
rg = {'SU(2)': ((Fr(3,4), 2), ['-1/4', '9/4', '-549/16', '12015/16', '-695493/32']),
      'SU(3)': ((Fr(4,3), 3), ['-1/9', '38/27', '-2489/81', '236930/243', '-10032722/243']),
      'SU(4)': ((Fr(15,8), 4), ['-1/16', '33/32', '-7557/256', '631719/512', '-141417045/2048']),
      'SU(5)': ((Fr(12,5), 5), ['-1/25', '102/125', '-3621/125', '4702914/3125', '-1638295542/15625']),
      'SO(5)': ((Fr(1), Fr(3,2)), ['-1/4', '5/4', '-185/16', '2615/16', '-102075/32']),
      'SO(7)': ((Fr(3,2), Fr(5,2)), ['-1/4', '9/4', '-585/16', '14283/16', '-952371/32']),
      'SO(8)': ((Fr(7,4), 3), ['-1/4', '11/4', '-869/16', '25685/16', '-2067813/32']),
      'Sp(4)': ((Fr(5,4), 3), ['-1/4', '13/4', '-1157/16', '37219/16', '-3183765/32']),
      'Sp(6)': ((Fr(7,4), 4), ['-1/4', '17/4', '-1989/16', '84439/16', '-9558709/32'])}
for name, ((cf, ca), vals) in rg.items():
    sub = {CF: sp.Rational(cf.numerator, cf.denominator), CA: sp.Rational(Fr(ca).numerator, Fr(ca).denominator)}
    mine = [sp.nsimplify(dS(n, 'eta2').subs(sub)/sub[CF]) for n in range(3, 8)]
    print(f'   {name}: {[str(x) for x in mine]}  equal: {[str(x) for x in mine] == vals}')
print('   SU(3) per unit eta_34 (first: 32/27, -352/81, 33280/243, -2867488/729):',
      [str(dS(n, 'eta34').subs({CF: sp.Rational(4,3), CA: 3})) for n in range(3, 7)])
print('   SU(3) det (eta_34, y):', (dS(3,'eta34')*16*CF**3 - dS(4,'eta34')*4*CF**2).subs({CF: sp.Rational(4,3), CA: 3}),
      ' det (eta_2, y):', (dS(3,'eta2')*16*CF**3 - dS(4,'eta2')*4*CF**2).subs({CF: sp.Rational(4,3), CA: 3}))
print('   eta_1 shift = -C_F (2C_F)^(n-1) Cat_(n-2): ', all(sp.expand(dS(n,'eta1') + CF*(2*CF)**(n-1)*sp.catalan(n-2)) == 0 for n in range(3, 9)))
print('4  kappa = -1 with h = 24 C_F, first calculation\'s solver (t2_solver_c14.py)')
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C14')
import t2_solver_c14 as T
for N in (2, 3, 4, 5):
    G = T.su_n(N)
    nmax = 6
    out = {}
    for lab, kap, hAA in (('ref', 1, 0), ('alt', -1, 24*G['CF'])):
        F = T.solve(G, nmax, kappa=kap, opt={'hAA': hAA} if hAA else None)
        Pp, Pm = T.pmap(G, F, nmax)
        S = T.Sser(Pp, G['CF'], nmax)
        ll = [Pm[m].get((1 - 2*m, 0), Fr(0)) for m in (2, 3, 4)]
        out[lab] = ([T.Sn(S, n) for n in range(3, nmax + 1)], ll)
    r, a = out['ref'], out['alt']
    print(f'   SU({N}) S_3..S_6 kappa=+1,h=0: {[str(x) for x in r[0]]} | kappa=-1,h=24C_F: {[str(x) for x in a[0]]} | S_3,S_4 equal {r[0][:2]==a[0][:2]} | LL P^- a^2..a^4: {[str(x) for x in r[1]]} vs {[str(x) for x in a[1]]}')


==> anc/numbers/deposit/R6/C14_check/det_hy.out <==
det (b_A, C_A, C_F free) = -64*C_F**2*b_A**2*(C_A + C_F - b_A)
det with C_A = 2(C_F - b_A): -192*C_F**2*b_A**2*(C_F - b_A)  -> in terms of C_A: -24*C_A*C_F**2*(C_A - 2*C_F)**2
SU(3) -128/9  -96 b_A^2 C_F^2 C_A = -128/9
SO(5) -9  -96 b_A^2 C_F^2 C_A = -9
Sp(4) -225/8  -96 b_A^2 C_F^2 C_A = -225/8


==> anc/numbers/deposit/R6/C14_check/det_hy.py <==
"""Determinant of the (h, y) shifts of (S_3, S_4) in general color, columns ordered (h, y).
h: dS_n = -h z2 (f*f)_{n-1};  y: dS_n = y z2 Cat_{n-2} (2C_F)^{n-1}."""
import sympy as sp
bA, CA, CF = sp.symbols('b_A C_A C_F')
hc = [-4*bA**2, 16*bA**2*(CA-bA)]
yc = [1*(2*CF)**2, 2*(2*CF)**3]
D = sp.factor(sp.Matrix([[hc[0], yc[0]], [hc[1], yc[1]]]).det().subs(bA, bA))
D2 = sp.factor(sp.expand(D.subs(CA, 2*(CF-bA))))
print('det (b_A, C_A, C_F free) =', D)
print('det with C_A = 2(C_F - b_A):', D2, ' -> in terms of C_A:', sp.factor(sp.expand(D.subs(bA, CF-CA/2))))
for name, cf, ca in (('SU(3)', sp.Rational(4,3), 3), ('SO(5)', 1, sp.Rational(3,2)), ('Sp(4)', sp.Rational(5,4), 3)):
    print(name, D.subs({bA: cf-sp.Rational(1,2)*ca, CA: ca, CF: cf}), ' -96 b_A^2 C_F^2 C_A =', -96*(cf-ca/sp.Integer(2))**2*cf**2*ca)


==> anc/numbers/deposit/R6/C14_check/groups.out <==
SU(2) NR 2 NA 3 CF 3/4 CA 2
   channels [('1', 1, Fraction(0, 1), Fraction(3, 4)), ('A', 3, Fraction(2, 1), Fraction(-1, 4))]
   Trc [['0', '-3/2'], ['-1/2', '0']]
   dFA/NR 5/8 dAA/NA 20/3 d444 55/36
SU(3) NR 3 NA 8 CF 4/3 CA 3
   channels [('1', 1, Fraction(0, 1), Fraction(4, 3)), ('A', 8, Fraction(3, 1), Fraction(-1, 6))]
   Trc [['0', '-8/3'], ['-1/3', '-5/6']]
   dFA/NR 5/2 dAA/NA 135/8 d444 10
SU(4) NR 4 NA 15 CF 15/8 CA 4
   channels [('1', 1, Fraction(0, 1), Fraction(15, 8)), ('A', 15, Fraction(4, 1), Fraction(-1, 8))]
   Trc [['0', '-15/4'], ['-1/4', '-3/2']]
   dFA/NR 55/8 dAA/NA 104/3 d444 335/9
SU(5) NR 5 NA 24 CF 12/5 CA 5
   channels [('1', 1, Fraction(0, 1), Fraction(12, 5)), ('A', 24, Fraction(5, 1), Fraction(-1, 10))]
   Trc [['0', '-24/5'], ['-1/5', '-21/10']]
   dFA/NR 31/2 dAA/NA 1525/24 d444 950/9
SO(5) NR 5 NA 10 CF 1 CA 3/2
   channels [('1', 1, Fraction(0, 1), Fraction(1, 1)), ('A', 10, Fraction(3, 2), Fraction(1, 4)), ('X0', 14, Fraction(5, 2), Fraction(-1, 4))]
   Trc [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
   dFA/NR 3/16 dAA/NA 9/8 d444 33/128
SO(7) NR 7 NA 21 CF 3/2 CA 5/2
   channels [('1', 1, Fraction(0, 1), Fraction(3, 2)), ('A', 21, Fraction(5, 2), Fraction(1, 4)), ('X0', 27, Fraction(7, 2), Fraction(-1, 4))]
   Trc [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
   dFA/NR 55/64 dAA/NA 695/192 d444 10265/4608
SO(8) NR 8 NA 28 CF 7/4 CA 3
   channels [('1', 1, Fraction(0, 1), Fraction(7, 4)), ('A', 28, Fraction(3, 1), Fraction(1, 4)), ('X0', 35, Fraction(4, 1), Fraction(-1, 4))]
   Trc [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
   dFA/NR 105/64 dAA/NA 45/8 d444 315/64
Sp(4) NR 4 NA 10 CF 5/4 CA 3
   channels [('1', 1, Fraction(0, 1), Fraction(5, 4)), ('A', 10, Fraction(3, 1), Fraction(-1, 4)), ('X0', 5, Fraction(2, 1), Fraction(1, 4))]
   Trc [['0', '-5/2', '0'], ['-1/4', '0', '-3/4'], ['0', '-3/2', '0']]
   dFA/NR 165/64 dAA/NA 18 d444 1185/128
Sp(6) NR 6 NA 21 CF 7/4 CA 4
   channels [('1', 1, Fraction(0, 1), Fraction(7, 4)), ('A', 21, Fraction(4, 1), Fraction(-1, 4)), ('X0', 14, Fraction(3, 1), Fraction(1, 4))]
   Trc [['0', '-7/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-2', '0']]
   dFA/NR 175/24 dAA/NA 235/6 d444 30415/864
wall 12.98 s, maxrss 105056 kB


==> anc/numbers/deposit/R6/C14_check/groups.py <==
"""Explicit group data for the C14 check, built from representation matrices.

For a quark representation with generators t^a (Tr t^a t^b = delta^{ab}/2) this module
builds the t-channel color space V (x) Vbar of forward flavor exchange, the projectors P_R,
the Born weights b_R (eigenvalues of B = sum_a t^a (x) t^aT), the Casimirs C_R, the matrix
[T_rc]_{RR'} and the quartic invariants d_F.d_A/N_R, d_A.d_A/N_A, d444.

Conventions (paper App. B): line A runs from leg 1 to leg 2, line B from leg 4 to leg 3.
A color tensor is an operator X on V (x) Vbar, input (i1, i3), output (i2, i4).
  U = identity,  B = sum_a t^a (x) t^aT,
  T1.T2 X = - sum_a (t^a x 1) X (t^a x 1)        (T1.T2 U = -C_F U, T1.T2 B = -b_A B)
  T1.T3 X = - X B                                (T1.T3 P_R = -b_R P_R)
  T1.T4 X = + sum_a (1 x t^aT) X (t^a x 1)       (fixed by color conservation)
  T_rc = C_F + 2 T1.T2 + T1.T3
"""
import itertools
from fractions import Fraction
import numpy as np


def su_generators(n):
    gens = []
    for j in range(n):
        for k in range(j + 1, n):
            m = np.zeros((n, n), complex); m[j, k] = m[k, j] = 0.5; gens.append(m)
            m = np.zeros((n, n), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; gens.append(m)
    for l in range(1, n):
        m = np.zeros((n, n), complex)
        for j in range(l):
            m[j, j] = 1.0
        m[l, l] = -l
        m *= 1.0 / np.sqrt(2 * l * (l + 1))
        gens.append(m)
    return gens


def so_generators(n):
    gens = []
    for j in range(n):
        for k in range(j + 1, n):
            m = np.zeros((n, n), complex)
            m[j, k] = -0.5j; m[k, j] = 0.5j
            gens.append(m)
    return gens


def sp_generators(n):
    """Hermitian H (n x n, n even) with H^T J + J H = 0, orthonormalized to Tr = 1/2."""
    assert n % 2 == 0
    h = n // 2
    J = np.zeros((n, n)); J[:h, h:] = np.eye(h); J[h:, :h] = -np.eye(h)
    # real basis of Hermitian matrices
    basis = []
    for j in range(n):
        m = np.zeros((n, n), complex); m[j, j] = 1; basis.append(m)
    for j in range(n):
        for k in range(j + 1, n):
            m = np.zeros((n, n), complex); m[j, k] = m[k, j] = 1; basis.append(m)
            m = np.zeros((n, n), complex); m[j, k] = -1j; m[k, j] = 1j; basis.append(m)
    # linear map coefficients -> (H^T J + J H), real and imaginary parts
    rows = []
    for m in basis:
        c = m.T @ J + J @ m
        rows.append(np.concatenate([c.real.ravel(), c.imag.ravel()]))
    A = np.array(rows).T  # shape (2 n^2, n^2)
    u, s, vt = np.linalg.svd(A)
    null = vt[np.sum(s > 1e-10):]
    gens = [sum(c * m for c, m in zip(v, basis)) for v in null]
    # Gram-Schmidt with <X,Y> = Re Tr(XY)
    ortho = []
    for g in gens:
        for o in ortho:
            g = g - np.real(np.trace(g @ o)) / np.real(np.trace(o @ o)) * o
        nrm = np.real(np.trace(g @ g))
        if nrm > 1e-10:
            ortho.append(g / np.sqrt(2 * nrm))
    assert len(ortho) == h * (2 * h + 1), len(ortho)
    return ortho


def rat(x, tol=1e-8, maxden=100000):
    if abs(x.imag if isinstance(x, complex) else 0) > tol:
        raise ValueError("complex value %r" % x)
    xr = float(np.real(x))
    f = Fraction(xr).limit_denominator(maxden)
    if abs(float(f) - xr) > tol:
        raise ValueError("not rational: %r" % xr)
    return f


def sym_trace4(t):
    na = len(t)
    T = np.array(t)
    tr = np.einsum('aij,bjk,ckl,dli->abcd', T, T, T, T, optimize=True)
    d = np.zeros_like(tr)
    for p in itertools.permutations(range(4)):
        d += np.transpose(tr, p)
    return d / 24.0


class GroupData:
    def __init__(self, name, gens):
        self.name = name
        t = [np.asarray(g, complex) for g in gens]
        self.t = t
        nr = t[0].shape[0]
        na = len(t)
        self.NR, self.NA = nr, na
        # normalization check
        G = np.array([[np.trace(a @ b) for b in t] for a in t])
        assert np.allclose(G, 0.5 * np.eye(na), atol=1e-10), name
        cas = sum(a @ a for a in t)
        CF = cas[0, 0].real
        assert np.allclose(cas, CF * np.eye(nr), atol=1e-10)
        T = np.array(t)
        f = np.real(-2j * np.einsum('aij,bjk,cki->abc', T, T, T)
                    + 2j * np.einsum('bij,ajk,cki->abc', T, T, T))
        self.f = f
        CA = np.einsum('abc,abd->cd', f, f)
        assert np.allclose(CA, CA[0, 0] * np.eye(na), atol=1e-9)
        self.CF = rat(CF)
        self.CA = rat(CA[0, 0])
        # adjoint generators (F^a)_{bc} = -i f^{abc}
        self.tadj = [-1j * f[a] for a in range(na)]
        # t-channel operators on V (x) Vbar
        I = np.eye(nr)
        self.B = sum(np.kron(a, a.T) for a in t)
        assert np.allclose(self.B, self.B.conj().T)
        w, v = np.linalg.eigh(self.B)
        # group eigenvalues
        chans = []
        for val, vec in zip(w, v.T):
            for c in chans:
                if abs(c['b'] - val) < 1e-8:
                    c['vecs'].append(vec); break
            else:
                chans.append({'b': val, 'vecs': [vec]})
        self.channels = []
        for c in chans:
            V = np.array(c['vecs']).T
            P = V @ V.conj().T
            b = rat(c['b'])
            CR = 2 * (self.CF - b)
            self.channels.append({'b': b, 'C': CR, 'dim': V.shape[1], 'P': P})
        # order: singlet first, adjoint second, others after
        def key(c):
            if c['C'] == 0:
                return (0, 0)
            if c['C'] == self.CA and c['dim'] == na:
                return (1, 0)
            return (2, float(c['C']))
        self.channels.sort(key=key)
        assert self.channels[0]['C'] == 0 and self.channels[0]['dim'] == 1
        assert self.channels[1]['C'] == self.CA and self.channels[1]['dim'] == na
        self.labels = ['1', 'A'] + ['X%d' % i for i in range(len(self.channels) - 2)]
        self.b = [c['b'] for c in self.channels]
        self.C = [c['C'] for c in self.channels]
        self.dims = [c['dim'] for c in self.channels]
        # superoperators
        tA = [np.kron(a, I) for a in t]
        tB = [np.kron(I, a.T) for a in t]
        self.tA, self.tB = tA, tB
        B = self.B
        T12 = lambda X: -sum(g @ X @ g for g in tA)
        T13 = lambda X: -X @ B
        T14 = lambda X: sum(gb @ X @ ga for ga, gb in zip(tA, tB))
        self.T12, self.T13, self.T14 = T12, T13, T14
        Trc = lambda X: float(self.CF) * X + 2 * T12(X) + T13(X)
        nch = len(self.channels)
        M = [[None] * nch for _ in range(nch)]
        for j, cj in enumerate(self.channels):
            Y = Trc(cj['P'])
            recon = np.zeros_like(Y)
            for i, ci in enumerate(self.channels):
                coef = np.trace(ci['P'] @ Y) / ci['dim']
                M[i][j] = rat(coef)
                recon += complex(coef) * ci['P']
            assert np.allclose(recon, Y, atol=1e-9), "T_rc P_R not in span of projectors"
        self.Trc = M
        # color conservation check on random tensor
        # (holds on invariant tensors, i.e. combinations of the projectors)
        rng = np.random.default_rng(1)
        X = sum(rng.normal() * c['P'] for c in self.channels)
        assert np.allclose(float(self.CF) * X + T12(X) + T13(X) + T14(X), 0, atol=1e-9)
        # individual leg charges: T1^a X = X(t^a x 1), T2^a X = -(t^a x 1)X,
        # T3^a X = -X(1 x t^aT), T4^a X = (1 x t^aT)X ; check sum_i T_i^a X = 0
        for ga, gb in zip(tA, tB):
            assert np.allclose(X @ ga - ga @ X - X @ gb + gb @ X, 0, atol=1e-9)
        self._inv = None

    def invariants(self):
        if self._inv is None:
            dR = sym_trace4(self.t)
            dA = sym_trace4(self.tadj)
            dFA = np.einsum('abcd,abcd->', dR, dA) / self.NR
            dAA = np.einsum('abcd,abcd->', dA, dA) / self.NA
            d444 = np.einsum('abcd,abef,cdef->', dR, dA, dA, optimize=True) / self.NR
            self._inv = {'dFA': rat(dFA), 'dAA': rat(dAA), 'd444': rat(d444)}
        return self._inv


def all_groups():
    out = []
    for n in (2, 3, 4, 5):
        out.append(GroupData('SU(%d)' % n, su_generators(n)))
    for n in (5, 7, 8):
        out.append(GroupData('SO(%d)' % n, so_generators(n)))
    for n in (4, 6):
        out.append(GroupData('Sp(%d)' % n, sp_generators(n)))
    return out


if __name__ == '__main__':
    for g in all_groups():
        inv = g.invariants()
        print(g.name, 'NR', g.NR, 'NA', g.NA, 'CF', g.CF, 'CA', g.CA)
        print('   channels', list(zip(g.labels, g.dims, g.C, g.b)))
        print('   Trc', [[str(x) for x in row] for row in g.Trc])
        print('   dFA/NR', inv['dFA'], 'dAA/NA', inv['dAA'], 'd444', inv['d444'])


==> anc/numbers/deposit/R6/C14_check/kappa_degeneracy.out <==
SU(2)  S_3,S_4 equal: True | S_5: 50427/16 vs 54171/16 | S_6: -1237347/16 vs -1400931/16 | LL P^- (a^2..a^4) kappa=+1 ['21/4', '9/4', '3357/16'], kappa=-1 ['-3/4', '45/4', '-2259/16']
SU(3)  S_3,S_4 equal: True | S_5: 305008/81 vs 110288/27 | S_6: -16283776/243 vs -20859008/243 | LL P^- (a^2..a^4) kappa=+1 ['32/3', '928/27', '58112/81'], kappa=-1 ['32/9', '1120/27', '-15104/81']
SU(4)  S_3,S_4 equal: True | S_5: 1282455/512 vs 1491255/512 | S_6: 182854845/1024 vs 151261245/1024 | LL P^- (a^2..a^4) kappa=+1 ['285/16', '3285/32', '472365/256'], kappa=-1 ['165/16', '3465/32', '41085/256']
SU(5)  S_3,S_4 equal: True | S_5: -3438864/3125 vs -1879056/3125 | S_6: 13839228288/15625 vs 13114813824/15625 | LL P^- (a^2..a^4) kappa=+1 ['672/25', '5472/25', '2509056/625'], kappa=-1 ['96/5', '27936/125', '827136/625']
SO(5)  S_3,S_4 equal: True | S_5: -18051/4 vs -17811/4 | S_6: 271713/2 vs 267225/2 | LL P^- (a^2..a^4) kappa=+1 ['0', '10', '-40'], kappa=-1 ['8', '22', '232']
SO(7)  S_3,S_4 equal: True | S_5: -195489/8 vs -193041/8 | S_6: 1060947 vs 1041381 | LL P^- (a^2..a^4) kappa=+1 ['3', '45', '-99'], kappa=-1 ['15', '63', '981']
SO(8)  S_3,S_4 equal: True | S_5: -739977/16 vs -731241/16 | S_6: 37143393/16 vs 36476769/16 | LL P^- (a^2..a^4) kappa=+1 ['21/4', '301/4', '-1603/16'], kappa=-1 ['77/4', '385/4', '27181/16']
Sp(4)  S_3,S_4 equal: True | S_5: 304485/16 vs 316485/16 | S_6: -11394255/16 vs -12202575/16 | LL P^- (a^2..a^4) kappa=+1 ['45/4', '95/4', '13805/16'], kappa=-1 ['5/4', '155/4', '-6755/16']
Sp(6)  S_3,S_4 equal: True | S_5: 1062831/16 vs 1090383/16 | S_6: -54048099/16 vs -56561379/16 | LL P^- (a^2..a^4) kappa=+1 ['77/4', '301/4', '38157/16'], kappa=-1 ['21/4', '385/4', '-12579/16']


==> anc/numbers/deposit/R6/C14_check/kappa_degeneracy.py <==
"""Side check: does kappa = -1 together with a channel-mixing term h = 24 C_F reproduce
S_3 and S_4 of kappa = +1, h = 0?  Full system, explicit generators, exact arithmetic.
Also: the P^- leading logs (independent of h) for kappa = +-1."""
from fractions import Fraction as Fr
from groups import all_groups
from solver import solve, Sn_coeff
one, zero = Fr(1), Fr(0)
NMAX = 6
for g in all_groups():
    ref, Fref = solve(g.CF, g.b, g.C, g.Trc, NMAX, h=0, kappa=1, one=one, zero=zero)
    alt, Falt = solve(g.CF, g.b, g.C, g.Trc, NMAX, h=24 * g.CF, kappa=-1, one=one, zero=zero)
    r = [Sn_coeff(ref, n) for n in range(3, NMAX + 1)]
    a = [Sn_coeff(alt, n) for n in range(3, NMAX + 1)]
    # LL of P^- = F_1^- at eps^0: coefficient of a^n w^(1-2n)
    llr = [Fref[-1][0][n].get((0, 1 - 2 * n), 0) for n in (2, 3, 4)]
    lla = [Falt[-1][0][n].get((0, 1 - 2 * n), 0) for n in (2, 3, 4)]
    print('%-6s S_3,S_4 equal: %s | S_5: %s vs %s | S_6: %s vs %s | LL P^- (a^2..a^4) kappa=+1 %s, kappa=-1 %s'
          % (g.name, r[:2] == a[:2], r[2], a[2], r[3], a[3],
             [str(x) for x in llr], [str(x) for x in lla]))


==> anc/numbers/deposit/R6/C14_check/recoupling.out <==
==============================================================================
SU(2)  C_F = 3/4  C_A = 2  b_1 = 3/4  b_A = -1/4  [T_rc]_1A = -3/2
  upper 1 - lower a : 3/4 u_A l_1
  upper 1 - lower b : -3/4 u_A l_1
  upper 1 - lower 2 : -3/4 u_A l_A
  upper 1 - lower 4 : 3/4 u_A l_A
  upper 3 - lower a : -3/4 u_A l_1
  upper 3 - lower b : 3/4 u_A l_1
  upper 3 - lower 2 : 3/4 u_A l_A
  upper 3 - lower 4 : -3/4 u_A l_A
  upper a - lower a : -3/4 u_1 l_1
  upper a - lower b : 3/4 u_1 l_1
  upper a - lower 2 : 3/4 u_1 l_A
  upper a - lower 4 : -3/4 u_1 l_A
  upper b - lower a : 3/4 u_1 l_1
  upper b - lower b : -3/4 u_1 l_1
  upper b - lower 2 : -3/4 u_1 l_A
  upper b - lower 4 : 3/4 u_1 l_A
  u_A l_A coefficient: s-type sum = -3/2 , u-type sum = 3/2 ; crossing-even (l_r = l_c) total = 0 ; coefficient of Delta = l_r - l_c : -3/2
==============================================================================
SU(3)  C_F = 4/3  C_A = 3  b_1 = 4/3  b_A = -1/6  [T_rc]_1A = -8/3
  upper 1 - lower a : 4/3 u_A l_1
  upper 1 - lower b : -4/3 u_A l_1
  upper 1 - lower 2 : -4/3 u_A l_A
  upper 1 - lower 4 : 4/3 u_A l_A
  upper 3 - lower a : -4/3 u_A l_1
  upper 3 - lower b : 4/3 u_A l_1
  upper 3 - lower 2 : 4/3 u_A l_A
  upper 3 - lower 4 : -4/3 u_A l_A
  upper a - lower a : -4/3 u_1 l_1
  upper a - lower b : 4/3 u_1 l_1
  upper a - lower 2 : 4/3 u_1 l_A
  upper a - lower 4 : -4/3 u_1 l_A
  upper b - lower a : 4/3 u_1 l_1
  upper b - lower b : -4/3 u_1 l_1
  upper b - lower 2 : -4/3 u_1 l_A
  upper b - lower 4 : 4/3 u_1 l_A
  u_A l_A coefficient: s-type sum = -8/3 , u-type sum = 8/3 ; crossing-even (l_r = l_c) total = 0 ; coefficient of Delta = l_r - l_c : -8/3
==============================================================================
SU(4)  C_F = 15/8  C_A = 4  b_1 = 15/8  b_A = -1/8  [T_rc]_1A = -15/4
  upper 1 - lower a : 15/8 u_A l_1
  upper 1 - lower b : -15/8 u_A l_1
  upper 1 - lower 2 : -15/8 u_A l_A
  upper 1 - lower 4 : 15/8 u_A l_A
  upper 3 - lower a : -15/8 u_A l_1
  upper 3 - lower b : 15/8 u_A l_1
  upper 3 - lower 2 : 15/8 u_A l_A
  upper 3 - lower 4 : -15/8 u_A l_A
  upper a - lower a : -15/8 u_1 l_1
  upper a - lower b : 15/8 u_1 l_1
  upper a - lower 2 : 15/8 u_1 l_A
  upper a - lower 4 : -15/8 u_1 l_A
  upper b - lower a : 15/8 u_1 l_1
  upper b - lower b : -15/8 u_1 l_1
  upper b - lower 2 : -15/8 u_1 l_A
  upper b - lower 4 : 15/8 u_1 l_A
  u_A l_A coefficient: s-type sum = -15/4 , u-type sum = 15/4 ; crossing-even (l_r = l_c) total = 0 ; coefficient of Delta = l_r - l_c : -15/4
==============================================================================
SO(5)  C_F = 1  C_A = 3/2  b_1 = 1  b_A = 1/4  [T_rc]_1A = -2
  upper 1 - lower a : 1 u_A l_1
  upper 1 - lower b : -1 u_A l_1
  upper 1 - lower 2 : -1 u_A l_A
  upper 1 - lower 4 : 1 u_A l_A
  upper 3 - lower a : -1 u_A l_1
  upper 3 - lower b : 1 u_A l_1
  upper 3 - lower 2 : 1 u_A l_A
  upper 3 - lower 4 : -1 u_A l_A
  upper a - lower a : -1 u_1 l_1
  upper a - lower b : 1 u_1 l_1
  upper a - lower 2 : 1 u_1 l_A
  upper a - lower 4 : -1 u_1 l_A
  upper b - lower a : 1 u_1 l_1
  upper b - lower b : -1 u_1 l_1
  upper b - lower 2 : -1 u_1 l_A
  upper b - lower 4 : 1 u_1 l_A
  u_A l_A coefficient: s-type sum = -2 , u-type sum = 2 ; crossing-even (l_r = l_c) total = 0 ; coefficient of Delta = l_r - l_c : -2
==============================================================================
SO(7)  C_F = 3/2  C_A = 5/2  b_1 = 3/2  b_A = 1/4  [T_rc]_1A = -3
  upper 1 - lower a : 3/2 u_A l_1
  upper 1 - lower b : -3/2 u_A l_1
  upper 1 - lower 2 : -3/2 u_A l_A
  upper 1 - lower 4 : 3/2 u_A l_A
  upper 3 - lower a : -3/2 u_A l_1
  upper 3 - lower b : 3/2 u_A l_1
  upper 3 - lower 2 : 3/2 u_A l_A
  upper 3 - lower 4 : -3/2 u_A l_A
  upper a - lower a : -3/2 u_1 l_1
  upper a - lower b : 3/2 u_1 l_1
  upper a - lower 2 : 3/2 u_1 l_A
  upper a - lower 4 : -3/2 u_1 l_A
  upper b - lower a : 3/2 u_1 l_1
  upper b - lower b : -3/2 u_1 l_1
  upper b - lower 2 : -3/2 u_1 l_A
  upper b - lower 4 : 3/2 u_1 l_A
  u_A l_A coefficient: s-type sum = -3 , u-type sum = 3 ; crossing-even (l_r = l_c) total = 0 ; coefficient of Delta = l_r - l_c : -3
==============================================================================
Sp(4)  C_F = 5/4  C_A = 3  b_1 = 5/4  b_A = -1/4  [T_rc]_1A = -5/2
  upper 1 - lower a : 5/4 u_A l_1
  upper 1 - lower b : -5/4 u_A l_1
  upper 1 - lower 2 : -5/4 u_A l_A
  upper 1 - lower 4 : 5/4 u_A l_A
  upper 3 - lower a : -5/4 u_A l_1
  upper 3 - lower b : 5/4 u_A l_1
  upper 3 - lower 2 : 5/4 u_A l_A
  upper 3 - lower 4 : -5/4 u_A l_A
  upper a - lower a : -5/4 u_1 l_1
  upper a - lower b : 5/4 u_1 l_1
  upper a - lower 2 : 5/4 u_1 l_A
  upper a - lower 4 : -5/4 u_1 l_A
  upper b - lower a : 5/4 u_1 l_1
  upper b - lower b : -5/4 u_1 l_1
  upper b - lower 2 : -5/4 u_1 l_A
  upper b - lower 4 : 5/4 u_1 l_A
  u_A l_A coefficient: s-type sum = -5/2 , u-type sum = 5/2 ; crossing-even (l_r = l_c) total = 0 ; coefficient of Delta = l_r - l_c : -5/2
==============================================================================
Sp(6)  C_F = 7/4  C_A = 4  b_1 = 7/4  b_A = -1/4  [T_rc]_1A = -7/2
  upper 1 - lower a : 7/4 u_A l_1
  upper 1 - lower b : -7/4 u_A l_1
  upper 1 - lower 2 : -7/4 u_A l_A
  upper 1 - lower 4 : 7/4 u_A l_A
  upper 3 - lower a : -7/4 u_A l_1
  upper 3 - lower b : 7/4 u_A l_1
  upper 3 - lower 2 : 7/4 u_A l_A
  upper 3 - lower 4 : -7/4 u_A l_A
  upper a - lower a : -7/4 u_1 l_1
  upper a - lower b : 7/4 u_1 l_1
  upper a - lower 2 : 7/4 u_1 l_A
  upper a - lower 4 : -7/4 u_1 l_A
  upper b - lower a : 7/4 u_1 l_1
  upper b - lower b : -7/4 u_1 l_1
  upper b - lower 2 : -7/4 u_1 l_A
  upper b - lower 4 : 7/4 u_1 l_A
  u_A l_A coefficient: s-type sum = -7/2 , u-type sum = 7/2 ; crossing-even (l_r = l_c) total = 0 ; coefficient of Delta = l_r - l_c : -7/2

All nonzero singlet-projected entries equal +-C_F in every group listed.
wall 6.60 s, maxrss 43184 kB


==> anc/numbers/deposit/R6/C14_check/recoupling.py <==
"""C14 check, part 2: t-channel color recoupling of a gluon that connects the upper and
lower blocks across the softest quark-antiquark pair (three-parton q qbar g cut),
projected on the t-channel singlet, with explicit generators.

Chain in the t channel: input (1,3) -> upper block U -> pair (a,b) [+ gluon g] ->
lower block L -> output (2,4).  U = sum_R u_R P_R, L = sum_R l_R P_R (operators on
V (x) Vbar, App. B conventions of the paper).  Leg charges, fixed so that the charges of
each block sum to zero on invariant tensors and so that ext-ext pairs reproduce T_i.T_j:
  upper block: leg 1  U -> U (t^g x 1)        leg 3  U -> -U (1 x t^gT)
               pair a U -> -(t^g x 1) U       pair b U -> +(1 x t^gT) U
  lower block: pair a L -> L (t^g x 1)        pair b L -> -L (1 x t^gT)
               leg 2  L -> -(t^g x 1) L       leg 4  L -> +(1 x t^gT) L
Color of the graph = sum_g Lg o Ug.  Singlet projection = <1| . |1>.
K[(i,j)][R][R'] is the coefficient of u_R l_R' in the singlet projection.
"""
from fractions import Fraction
import numpy as np
from groups import GroupData, su_generators, so_generators, sp_generators, rat

UP = ['1', '3', 'a', 'b']
LOW = ['a', 'b', '2', '4']


def recouple(g):
    nr = g.NR
    I = np.eye(nr)
    tA = [np.kron(t, I) for t in g.t]
    tB = [np.kron(I, t.T) for t in g.t]
    one = np.eye(nr).reshape(-1) / np.sqrt(nr)  # |1> = delta_{i1 i3}/sqrt(NR)
    # check |1> is the singlet projector's vector
    assert np.allclose(g.channels[0]['P'] @ one, one)

    def up_op(leg, a, U):
        return {'1': U @ tA[a], '3': -U @ tB[a], 'a': -tA[a] @ U, 'b': tB[a] @ U}[leg]

    def low_op(leg, a, L):
        return {'a': L @ tA[a], 'b': -L @ tB[a], '2': -tA[a] @ L, '4': tB[a] @ L}[leg]

    nch = len(g.channels)
    K = {}
    for i in UP:
        for j in LOW:
            M = [[None] * nch for _ in range(nch)]
            for R in range(nch):
                for Rp in range(nch):
                    PU, PL = g.channels[R]['P'], g.channels[Rp]['P']
                    X = sum(low_op(j, a, PL) @ up_op(i, a, PU) for a in range(len(g.t)))
                    M[R][Rp] = rat(one.conj() @ X @ one)
            K[(i, j)] = M
    # control: total charge of the upper block vanishes on the singlet projection
    for j in LOW:
        for R in range(nch):
            for Rp in range(nch):
                assert sum(K[(i, j)][R][Rp] for i in UP) == 0
    # control: ext-ext entries equal the singlet row of T_i.T_j acting on LU
    return K


def fmt(M, labels):
    out = []
    for R, row in enumerate(M):
        for Rp, v in enumerate(row):
            if v != 0:
                out.append('%s u_%s l_%s' % (v, labels[R], labels[Rp]))
    return ' + '.join(out) if out else '0'


if __name__ == '__main__':
    groups = [GroupData('SU(2)', su_generators(2)), GroupData('SU(3)', su_generators(3)),
              GroupData('SU(4)', su_generators(4)), GroupData('SO(5)', so_generators(5)),
              GroupData('SO(7)', so_generators(7)), GroupData('Sp(4)', sp_generators(4)),
              GroupData('Sp(6)', sp_generators(6))]
    for g in groups:
        K = recouple(g)
        print('=' * 78)
        print(g.name, ' C_F =', g.CF, ' C_A =', g.CA, ' b_1 =', g.b[0], ' b_A =', g.b[1],
              ' [T_rc]_1A =', g.Trc[0][1])
        for i in UP:
            for j in LOW:
                print('  upper %s - lower %s : %s' % (i, j, fmt(K[(i, j)], g.labels)))
        # the (F_A)^2 coefficient, ext-ext, with logarithms: s-type pairs (1,2),(3,4) carry
        # l_r, u-type pairs (1,4),(3,2) carry l_c
        cAA = lambda i, j: K[(i, j)][1][1]
        s_type = cAA('1', '2') + cAA('3', '4')
        u_type = cAA('1', '4') + cAA('3', '2')
        print('  u_A l_A coefficient: s-type sum =', s_type, ', u-type sum =', u_type,
              '; crossing-even (l_r = l_c) total =', s_type + u_type,
              '; coefficient of Delta = l_r - l_c :', (s_type - u_type) / 2)
        assert s_type == -2 * g.CF and u_type == 2 * g.CF
        assert (s_type - u_type) / 2 == g.Trc[0][1]
        # every nonzero entry is +-C_F
        for M in K.values():
            for row in M:
                for v in row:
                    assert v in (0, g.CF, -g.CF)
    print('\nAll nonzero singlet-projected entries equal +-C_F in every group listed.')


==> anc/numbers/deposit/R6/C14_check/run_groups.out <==
==============================================================================
SU(2)  C_F = 3/4  C_A = 2  b_A = -1/4  dFA/NR = 5/8
  h = 0: S_3..S_7 (units zeta_2) = ['99/4', '-729/4', '50427/16', '-1237347/16', '81053343/32']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/4', '9/4', '-549/16', '12015/16', '-695493/32']
  h = CF : dS_3..dS_7 = ['-3/16', '27/16', '-1647/64', '36045/64', '-2086479/128']
  h = CA : dS_3..dS_7 = ['-1/2', '9/2', '-549/8', '12015/8', '-695493/16']
==============================================================================
SU(3)  C_F = 4/3  C_A = 3  b_A = -1/6  dFA/NR = 5/2
  h = 0: S_3..S_7 (units zeta_2) = ['112/3', '-5632/27', '305008/81', '-16283776/243', '41487776/81']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/9', '38/27', '-2489/81', '236930/243', '-10032722/243']
  h = CF : dS_3..dS_7 = ['-4/27', '152/81', '-9956/243', '947720/729', '-40130888/729']
  h = CA : dS_3..dS_7 = ['-1/3', '38/9', '-2489/27', '236930/81', '-10032722/81']
==============================================================================
SU(4)  C_F = 15/8  C_A = 4  b_A = -1/8  dFA/NR = 55/8
  h = 0: S_3..S_7 (units zeta_2) = ['1575/32', '-13905/64', '1282455/512', '182854845/1024', '-110459110365/4096']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/16', '33/32', '-7557/256', '631719/512', '-141417045/2048']
  h = CF : dS_3..dS_7 = ['-15/128', '495/256', '-113355/2048', '9475785/4096', '-2121255675/16384']
  h = CA : dS_3..dS_7 = ['-1/4', '33/8', '-7557/64', '631719/128', '-141417045/512']
==============================================================================
SU(5)  C_F = 12/5  C_A = 5  b_A = -1/10  dFA/NR = 31/2
  h = 0: S_3..S_7 (units zeta_2) = ['7632/125', '-27648/125', '-3438864/3125', '13839228288/15625', '-9668053650528/78125']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/25', '102/125', '-3621/125', '4702914/3125', '-1638295542/15625']
  h = CF : dS_3..dS_7 = ['-12/125', '1224/625', '-43452/625', '56434968/15625', '-19659546504/78125']
  h = CA : dS_3..dS_7 = ['-1/5', '102/25', '-3621/25', '4702914/625', '-1638295542/3125']
==============================================================================
SO(5)  C_F = 1  C_A = 3/2  b_A = 1/4  dFA/NR = 3/16
  h = 0: S_3..S_7 (units zeta_2) = ['-9', '222', '-18051/4', '271713/2', '-41862933/8']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/4', '5/4', '-185/16', '2615/16', '-102075/32']
  h = CF : dS_3..dS_7 = ['-1/4', '5/4', '-185/16', '2615/16', '-102075/32']
  h = CA : dS_3..dS_7 = ['-3/8', '15/8', '-555/32', '7845/32', '-306225/64']
==============================================================================
SO(7)  C_F = 3/2  C_A = 5/2  b_A = 1/4  dFA/NR = 55/64
  h = 0: S_3..S_7 (units zeta_2) = ['-63/2', '810', '-195489/8', '1060947', '-940807179/16']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/4', '9/4', '-585/16', '14283/16', '-952371/32']
  h = CF : dS_3..dS_7 = ['-3/8', '27/8', '-1755/32', '42849/32', '-2857113/64']
  h = CA : dS_3..dS_7 = ['-5/8', '45/8', '-2925/32', '71415/32', '-4761855/64']
==============================================================================
SO(8)  C_F = 7/4  C_A = 3  b_A = 1/4  dFA/NR = 105/64
  h = 0: S_3..S_7 (units zeta_2) = ['-189/4', '5271/4', '-739977/16', '37143393/16', '-4759518393/32']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/4', '11/4', '-869/16', '25685/16', '-2067813/32']
  h = CF : dS_3..dS_7 = ['-7/16', '77/16', '-6083/64', '179795/64', '-14474691/128']
  h = CA : dS_3..dS_7 = ['-3/4', '33/4', '-2607/16', '77055/16', '-6203439/32']
==============================================================================
Sp(4)  C_F = 5/4  C_A = 3  b_A = -1/4  dFA/NR = 165/64
  h = 0: S_3..S_7 (units zeta_2) = ['225/4', '-2865/4', '304485/16', '-11394255/16', '1125635805/32']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/4', '13/4', '-1157/16', '37219/16', '-3183765/32']
  h = CF : dS_3..dS_7 = ['-5/16', '65/16', '-5785/64', '186095/64', '-15918825/128']
  h = CA : dS_3..dS_7 = ['-3/4', '39/4', '-3471/16', '111657/16', '-9551295/32']
==============================================================================
Sp(6)  C_F = 7/4  C_A = 4  b_A = -1/4  dFA/NR = 175/24
  h = 0: S_3..S_7 (units zeta_2) = ['399/4', '-7329/4', '1062831/16', '-54048099/16', '7201424139/32']
  agrees with paper eqs. (S3)-(S6) in this group: True | S_n (n>=2) independent of l_+=c_+, l_-: True
  h = 1  : dS_3..dS_7 = ['-1/4', '17/4', '-1989/16', '84439/16', '-9558709/32']
  h = CF : dS_3..dS_7 = ['-7/16', '119/16', '-13923/64', '591073/64', '-66910963/128']
  h = CA : dS_3..dS_7 = ['-1', '17', '-1989/4', '84439/4', '-9558709/8']

==============================================================================
General-color fit of dS_4 over 9 groups
  dS_h=CF : rank 6 of 6 | residual zero: True
     coefficients: {'CF^4': '-16', 'CF^3 CA': '40', 'CF^2 CA^2': '-28', 'CF CA^3': '6', 'CA^4': '0', 'dFA/NR': '0'}
  dS_h=CA : rank 6 of 6 | residual zero: True
     coefficients: {'CF^4': '0', 'CF^3 CA': '-16', 'CF^2 CA^2': '40', 'CF CA^3': '-28', 'CA^4': '6', 'dFA/NR': '0'}
  dS_h=1 (h a number) : rank 5 of 5 | residual zero: True
     coefficients: {'CF^3': '-16', 'CF^2 CA': '40', 'CF CA^2': '-28', 'CA^3': '6', 'dFA/NR': '0'}
  S_4 with h = C_F (units zeta_2): rank 6 | residual zero: True
     coefficients: {'CF^4': '944', 'CF^3 CA': '-3224', 'CF^2 CA^2': '3092', 'CF CA^3': '-906', 'CA^4': '0', 'dFA/NR': '1152'}
  S_4 with h = 1, mixed-degree basis: rank 9 of 10
wall 10.46 s, maxrss 140968 kB


==> anc/numbers/deposit/R6/C14_check/run_groups.py <==
"""C14 check: shift of S_3..S_6 from a channel-mixing term zeta_2 a h (F_A^+)^2 in the
positive-signature singlet equation, with explicit generators (groups.py) and the full
system of eq. (system) (solver.py).  Exact rational arithmetic after the group data are
rationalized from the representation matrices."""
from fractions import Fraction as Fr
import itertools
import sympy as sp
from groups import all_groups
from solver import solve, Sn_coeff

NMAX = 7
one, zero = Fr(1), Fr(0)


def paper_S(CF, CA, dFA, dAA, d444):
    S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
    S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
    S5 = (19252 * CF * CA**4 - 65344 * CF**2 * CA**3 + 74400 * CF**3 * CA**2
          - 30720 * CF**4 * CA + 3648 * CF**5 - 57600 * CA * dFA + 33792 * CF * dFA
          + 3072 * CF * dAA)
    S6 = (-551600 * CF * CA**5 + 1846640 * CF**2 * CA**4 - 2173056 * CF**3 * CA**3
          + 1021056 * CF**4 * CA**2 - 165120 * CF**5 * CA - 768 * CF**6
          + 2683008 * CA**2 * dFA - 2694144 * CA * CF * dFA + 552960 * CF**2 * dFA
          - 296448 * CA * CF * dAA + 147456 * CF**2 * dAA + 456192 * d444)
    return {3: S3, 4: S4, 5: S5, 6: S6}


def FAplus_coeffs(bA, CA, nmax):
    """Double-log positive-signature adjoint wave F_A^+ = sum f_n a^n w^(1-2n):
    w F = 2 a b_A + 2 a C_A F' + F^2."""
    f = {1: 2 * bA}
    for m in range(2, nmax + 1):
        f[m] = 2 * CA * (3 - 2 * m) * f[m - 1] + sum(f[i] * f[m - i] for i in range(1, m))
    return f


def closed_dS(bA, CA, n):
    """delta S_n per unit h: -(f*f)_{n-1}."""
    f = FAplus_coeffs(bA, CA, n)
    return -sum(f[i] * f[n - 1 - i] for i in range(1, n - 1))


rows = []
log = []
for g in all_groups():
    inv = g.invariants()
    CF, CA = g.CF, g.CA
    bA = g.b[1]
    base, Fb = solve(CF, g.b, g.C, g.Trc, NMAX, h=0, one=one, zero=zero)
    # checks on the base solution
    for n in range(1, NMAX + 1):
        e0 = {k: v for k, v in base[n].items() if k[0] == 0}
        assert not e0, (g.name, n, 'eps^0 part of S nonzero', e0)
        for (e, p), c in base[n].items():
            assert p >= 4 - 2 * n, (g.name, n, 'LL/NLL pole in S', p, c)
    ps = paper_S(CF, CA, inv['dFA'], inv['dAA'], inv['d444'])
    base_S = {n: Sn_coeff(base, n) for n in range(1, NMAX + 1)}
    ok_paper = all(base_S[n] == ps[n] for n in (3, 4, 5, 6))
    # normalization-condition independence: l_+ = c_+ arbitrary, l_- arbitrary
    alt, _ = solve(CF, g.b, g.C, g.Trc, NMAX, h=0, lp=Fr(3, 7), lm=Fr(-5, 11),
                   one=one, zero=zero)
    ok_l = all(Sn_coeff(alt, n) == base_S[n] for n in range(2, NMAX + 1))
    res = {'group': g.name, 'CF': CF, 'CA': CA, 'bA': bA, 'dFA': inv['dFA'],
           'dAA': inv['dAA'], 'd444': inv['d444'], 'S': base_S, 'paper_ok': ok_paper,
           'l_indep': ok_l}
    for hname, hval in (('1', one), ('CF', CF), ('CA', CA)):
        wh, Fh = solve(CF, g.b, g.C, g.Trc, NMAX, h=hval, one=one, zero=zero)
        for n in range(1, NMAX + 1):
            for (e, p), c in wh[n].items():
                assert p >= 4 - 2 * n, (g.name, hname, n, 'LL/NLL pole', p)
        dS = {n: Sn_coeff(wh, n) - base_S[n] for n in range(1, NMAX + 1)}
        cl = {n: hval * closed_dS(bA, CA, n) for n in range(3, NMAX + 1)}
        assert all(dS[n] == cl[n] for n in range(3, NMAX + 1)), (g.name, hname, dS, cl)
        assert dS[1] == 0 and dS[2] == 0
        res['dS_h=' + hname] = dS
        # the h term with l_+ = c_+ != 0 and l_- != 0 gives the same shift
        wh2, _ = solve(CF, g.b, g.C, g.Trc, NMAX, h=hval, lp=Fr(3, 7), lm=Fr(-5, 11),
                       one=one, zero=zero)
        assert all(Sn_coeff(wh2, n) - Sn_coeff(alt, n) == dS[n] for n in range(2, NMAX + 1))
        # with kappa = -1 the shift is the same (F_A^+ at double-log accuracy has no kappa)
        whk, _ = solve(CF, g.b, g.C, g.Trc, NMAX, h=hval, kappa=-1, one=one, zero=zero)
        bk, _ = solve(CF, g.b, g.C, g.Trc, NMAX, h=0, kappa=-1, one=one, zero=zero)
        assert all(Sn_coeff(whk, n) - Sn_coeff(bk, n) == dS[n] for n in range(2, NMAX + 1))
    rows.append(res)

for r in rows:
    print('=' * 78)
    print(r['group'], ' C_F =', r['CF'], ' C_A =', r['CA'], ' b_A =', r['bA'],
          ' dFA/NR =', r['dFA'])
    print('  h = 0: S_3..S_7 (units zeta_2) =', [str(r['S'][n]) for n in range(3, NMAX + 1)])
    print('  agrees with paper eqs. (S3)-(S6) in this group:', r['paper_ok'],
          '| S_n (n>=2) independent of l_+=c_+, l_-:', r['l_indep'])
    for hname in ('1', 'CF', 'CA'):
        d = r['dS_h=' + hname]
        print('  h = %-2s : dS_3..dS_7 =' % hname, [str(d[n]) for n in range(3, NMAX + 1)])

# ---- general-color fits of dS_4 ------------------------------------------------------
print('\n' + '=' * 78)
print('General-color fit of dS_4 over', len(rows), 'groups')


def fit(target_key, basis_names, basis_fun, n):
    A = sp.Matrix([[basis_fun(r)[k] for k in range(len(basis_names))] for r in rows])
    y = sp.Matrix([r[target_key][n] if isinstance(r[target_key], dict) else r[target_key]
                   for r in rows])
    A = A.applyfunc(sp.nsimplify)
    y = y.applyfunc(sp.nsimplify)
    rank = A.rank()
    sol = (A.T * A).LUsolve(A.T * y) if rank == len(basis_names) else None
    resid = (A * sol - y).applyfunc(sp.simplify) if sol is not None else None
    return rank, sol, resid


b4 = ['CF^4', 'CF^3 CA', 'CF^2 CA^2', 'CF CA^3', 'CA^4', 'dFA/NR']
f4 = lambda r: [r['CF']**4, r['CF']**3 * r['CA'], r['CF']**2 * r['CA']**2,
                r['CF'] * r['CA']**3, r['CA']**4, r['dFA']]
for key in ('dS_h=CF', 'dS_h=CA'):
    rank, sol, resid = fit(key, b4, f4, 4)
    print(' ', key, ': rank', rank, 'of', len(b4), '| residual zero:',
          all(x == 0 for x in resid))
    print('     coefficients:', dict(zip(b4, [str(x) for x in sol])))
b3 = ['CF^3', 'CF^2 CA', 'CF CA^2', 'CA^3', 'dFA/NR']
f3 = lambda r: [r['CF']**3, r['CF']**2 * r['CA'], r['CF'] * r['CA']**2, r['CA']**3,
                r['dFA']]
rank, sol, resid = fit('dS_h=1', b3, f3, 4)
print('  dS_h=1 (h a number) : rank', rank, 'of', len(b3), '| residual zero:',
      all(x == 0 for x in resid))
print('     coefficients:', dict(zip(b3, [str(x) for x in sol])))
# full S_4 with h = C_F: the quartic coefficient
for r in rows:
    r['S4h'] = {4: r['S'][4] + r['dS_h=CF'][4]}
rank, sol, resid = fit('S4h', b4, f4, 4)
print('  S_4 with h = C_F (units zeta_2): rank', rank, '| residual zero:',
      all(x == 0 for x in resid))
print('     coefficients:', dict(zip(b4, [str(x) for x in sol])))
for r in rows:
    r['S4h'] = {4: r['S'][4] + r['dS_h=1'][4]}
b4m = b4[:5] + b3[:4] + ['dFA/NR']
f4m = lambda r: f4(r)[:5] + f3(r)[:4] + [r['dFA']]
rank, sol, resid = fit('S4h', b4m, f4m, 4)
print('  S_4 with h = 1, mixed-degree basis: rank', rank, 'of', len(b4m))
if sol is not None:
    print('     coefficients:', dict(zip(b4m, [str(x) for x in sol])),
          '| residual zero:', all(x == 0 for x in resid))


==> anc/numbers/deposit/R6/C14_check/run_suN.out <==
SU(N), h = 0, S_n (units zeta_2) and agreement with the paper general-color forms:
  S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 ('  paper:', True)
  S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 ('  paper:', True)
  S_5 = -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5 ('  paper:', True)
  S_6 = 12*(N - 1)*(N + 1)*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**6 ('  paper:', True)
  S_7 = -12*(N - 1)*(N + 1)*(5268*N**10 - 43888*N**8 - 46352*N**6 - 12268*N**4 - 574*N**2 + 81)/N**7 

SU(N), dS_n per unit h (h a number):
  dS_3 = -1/N**2
  dS_4 = 2*(2*N**2 + 1)/N**3
  dS_5 = -(2*N**2 + 1)*(14*N**2 + 5)/N**4
  dS_6 = 2*(2*N**2 + 1)*(72*N**4 + 44*N**2 + 7)/N**5
  dS_7 = -2*(2*N**2 + 1)*(996*N**6 + 790*N**4 + 218*N**2 + 21)/N**6

SU(N), dS_n for h = C_F:
  dS_3 = -(N - 1)*(N + 1)/(2*N**3)
  dS_4 = (N - 1)*(N + 1)*(2*N**2 + 1)/N**4
  dS_5 = -(N - 1)*(N + 1)*(2*N**2 + 1)*(14*N**2 + 5)/(2*N**5)
  dS_6 = (N - 1)*(N + 1)*(2*N**2 + 1)*(72*N**4 + 44*N**2 + 7)/N**6
  dS_7 = -(N - 1)*(N + 1)*(2*N**2 + 1)*(996*N**6 + 790*N**4 + 218*N**2 + 21)/N**7

Double-log F_A^+ = sum f_n a^n w^(1-2n):
  f_1 = 2*b_A
  f_2 = -4*b_A*(C_A - b_A)
  f_3 = 8*b_A*(C_A - b_A)*(3*C_A - 2*b_A)
  f_4 = -16*b_A*(C_A - b_A)*(15*C_A**2 - 17*C_A*b_A + 5*b_A**2)
  f_5 = 32*b_A*(C_A - b_A)*(105*C_A**3 - 155*C_A**2*b_A + 79*C_A*b_A**2 - 14*b_A**3)

General color, dS_n = -h zeta_2 sum_{i+j=n-1} f_i f_j:
  dS_3/zeta_2 = -4*b_A**2*h    = h*(-C_A**2 + 4*C_A*C_F - 4*C_F**2)
  dS_4/zeta_2 = 16*b_A**2*h*(C_A - b_A)    = h*(6*C_A**3 - 28*C_A**2*C_F + 40*C_A*C_F**2 - 16*C_F**3)
  dS_5/zeta_2 = -16*b_A**2*h*(C_A - b_A)*(7*C_A - 5*b_A)    = h*(-57*C_A**4 + 296*C_A**3*C_F - 520*C_A**2*C_F**2 + 352*C_A*C_F**3 - 80*C_F**4)
  dS_6/zeta_2 = 64*b_A**2*h*(C_A - b_A)*(18*C_A**2 - 22*C_A*b_A + 7*b_A**2)    = h*(738*C_A**5 - 4140*C_A**4*C_F + 8336*C_A**3*C_F**2 - 7392*C_A**2*C_F**3 + 2976*C_A*C_F**4 - 448*C_F**5)
  dS_7/zeta_2 = -64*b_A**2*h*(C_A - b_A)*(249*C_A**3 - 395*C_A**2*b_A + 218*C_A*b_A**2 - 42*b_A**3)    = h*(-12150*C_A**6 + 72168*C_A**5*C_F - 159928*C_A**4*C_F**2 + 168000*C_A**3*C_F**3 - 90912*C_A**2*C_F**4 + 24704*C_A*C_F**5 - 2688*C_F**6)

SU(3): columns (y, h) of (dS_3, dS_4): [[64/9, -1/9], [1024/27, 38/27]]  det = 128/9
wall 1.19 s, maxrss 56656 kB


==> anc/numbers/deposit/R6/C14_check/run_suN.py <==
"""C14 check, symbolic SU(N): full system of eq. (system) solved in the field Q(N),
with and without the channel-mixing term zeta_2 a h (F_A^+)^2, and the general-color
closed forms of dS_n from the double-log F_A^+ recursion."""
import sympy as sp
from sympy import QQ
from sympy.polys.fields import field
from solver import solve, Sn_coeff

NMAX = 7
K, N = field('N', QQ)
one, zero = K.one, K.zero
CF = (N**2 - 1) / (2 * N)
CA = N * one
b = [CF, CF - CA / 2]
C = [zero, CA]
Trc = [[zero, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]]
dFA = (N**2 - 1) * (N**2 + 6) / 48
dAA = N**2 * (N**2 + 36) / 24
d444 = N**2 * (N**2 - 1) * (N**2 + 51) / 432

base, _ = solve(CF, b, C, Trc, NMAX, h=zero, one=one, zero=zero)
wh, _ = solve(CF, b, C, Trc, NMAX, h=one, one=one, zero=zero)
whF, _ = solve(CF, b, C, Trc, NMAX, h=CF, one=one, zero=zero)

paper = {3: 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF),
         4: -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA),
         5: (19252 * CF * CA**4 - 65344 * CF**2 * CA**3 + 74400 * CF**3 * CA**2
             - 30720 * CF**4 * CA + 3648 * CF**5 - 57600 * CA * dFA + 33792 * CF * dFA
             + 3072 * CF * dAA),
         6: (-551600 * CF * CA**5 + 1846640 * CF**2 * CA**4 - 2173056 * CF**3 * CA**3
             + 1021056 * CF**4 * CA**2 - 165120 * CF**5 * CA - 768 * CF**6
             + 2683008 * CA**2 * dFA - 2694144 * CA * CF * dFA + 552960 * CF**2 * dFA
             - 296448 * CA * CF * dAA + 147456 * CF**2 * dAA + 456192 * d444)}

Ns = sp.Symbol('N')
def show(x):
    e = x.as_expr()
    assert e.free_symbols <= {Ns}
    return sp.factor(e)

print('SU(N), h = 0, S_n (units zeta_2) and agreement with the paper general-color forms:')
for n in range(3, NMAX + 1):
    s = Sn_coeff(base, n)
    tag = ('  paper:', s == paper[n]) if n in paper else ''
    print('  S_%d =' % n, show(s), tag)

print('\nSU(N), dS_n per unit h (h a number):')
for n in range(3, NMAX + 1):
    print('  dS_%d =' % n, show(Sn_coeff(wh, n) - Sn_coeff(base, n)))
print('\nSU(N), dS_n for h = C_F:')
for n in range(3, NMAX + 1):
    print('  dS_%d =' % n, show(Sn_coeff(whF, n) - Sn_coeff(base, n)))

# general color closed forms
bA, CAs, CFs, h = sp.symbols('b_A C_A C_F h')
f = {1: 2 * bA}
for m in range(2, NMAX + 1):
    f[m] = sp.expand(2 * CAs * (3 - 2 * m) * f[m - 1] + sum(f[i] * f[m - i] for i in range(1, m)))
print('\nDouble-log F_A^+ = sum f_n a^n w^(1-2n):')
for m in range(1, 6):
    print('  f_%d =' % m, sp.factor(f[m]))
print('\nGeneral color, dS_n = -h zeta_2 sum_{i+j=n-1} f_i f_j:')
for n in range(3, NMAX + 1):
    d = -h * sum(f[i] * f[n - 1 - i] for i in range(1, n - 1))
    dc = sp.expand(d.subs(bA, CFs - CAs / 2))
    print('  dS_%d/zeta_2 =' % n, sp.factor(d), '   =', sp.collect(dc, h))
    # cross-check symbolic SU(N)
    su = dc.subs({h: 1, CFs: (Ns**2 - 1) / (2 * Ns), CAs: Ns})
    assert sp.simplify(su - show(Sn_coeff(wh, n) - Sn_coeff(base, n))) == 0

# h together with the y-type shift (y zeta_2 Cat_{n-2} (2C_F)^{n-1}) : determinant in SU(3)
cat = lambda k: sp.binomial(2 * k, k) / (k + 1)
def ycol(cf, n): return cat(n - 2) * (2 * cf)**(n - 1)
cf3, ca3 = sp.Rational(4, 3), 3
hcol = lambda n: (-sum(f[i] * f[n - 1 - i] for i in range(1, n - 1))).subs({bA: cf3 - sp.Rational(3, 2), CAs: ca3})
M = sp.Matrix([[ycol(cf3, 3), hcol(3)], [ycol(cf3, 4), hcol(4)]])
print('\nSU(3): columns (y, h) of (dS_3, dS_4):', M.tolist(), ' det =', M.det())


==> anc/numbers/deposit/R6/C14_check/side_compare.out <==
2  (f*f)_m = 4*b_A**2    d_m(no mixing) = 4*b_A**2    equal: True
3  (f*f)_m = -16*b_A**2*(C_A - b_A)    d_m(no mixing) = -16*b_A**2*(C_A - b_A)    equal: True
4  (f*f)_m = 16*b_A**2*(C_A - b_A)*(7*C_A - 5*b_A)    d_m(no mixing) = 16*b_A**2*(8*C_A**2 - 12*C_A*b_A + 5*b_A**2)    equal: False
5  (f*f)_m = -64*b_A**2*(C_A - b_A)*(18*C_A**2 - 22*C_A*b_A + 7*b_A**2)    d_m(no mixing) = -64*b_A**2*(24*C_A**3 - 44*C_A**2*b_A + 29*C_A*b_A**2 - 7*b_A**3)    equal: False
6  (f*f)_m = 64*b_A**2*(C_A - b_A)*(249*C_A**3 - 395*C_A**2*b_A + 218*C_A*b_A**2 - 42*b_A**3)    d_m(no mixing) = 128*b_A**2*(192*C_A**4 - 400*C_A**3*b_A + 330*C_A**2*b_A**2 - 130*C_A*b_A**3 + 21*b_A**4)    equal: False
7  (f*f)_m = -256*b_A**2*(C_A - b_A)*(1095*C_A**4 - 2030*C_A**3*b_A + 1470*C_A**2*b_A**2 - 496*C_A*b_A**3 + 66*b_A**4)    d_m(no mixing) = -512*b_A**2*(960*C_A**5 - 2192*C_A**4*b_A + 2082*C_A**3*b_A**2 - 1044*C_A**2*b_A**3 + 281*C_A*b_A**4 - 33*b_A**5)    equal: False


==> anc/numbers/deposit/R6/C14_check/side_compare.py <==
"""Side comparison: (F_A^+)^2 coefficients (f*f)_m versus the coefficients d_m of the
negative-signature adjoint wave with the channel mixing switched off (Born and Sudakov
terms only, phi^- = 1/w), w F = 2 a b_A + 2 a C_A (F' + F/w) + F^2."""
import sympy as sp
b, C = sp.symbols('b_A C_A')
M = 8
f = {1: 2*b}
for m in range(2, M+1):
    f[m] = sp.expand(2*C*(3-2*m)*f[m-1] + sum(f[i]*f[m-i] for i in range(1, m)))
d = {1: 2*b}
for m in range(2, M+1):
    d[m] = sp.expand(2*C*(4-2*m)*d[m-1] + sum(d[i]*d[i and m-i] for i in range(1, m)))
for m in range(2, M):
    ff = sp.expand(sum(f[i]*f[m-i] for i in range(1, m)))
    print(m, ' (f*f)_m =', sp.factor(ff), '   d_m(no mixing) =', sp.factor(d[m]), '   equal:', sp.expand(ff-d[m]) == 0)


==> anc/numbers/deposit/R6/C14_check/solver.py <==
"""Perturbative solution of eq. (system) of the paper at first order in zeta_2, with an
optional channel-mixing term  zeta_2 * a * h * (F_A^+)^2  in the positive-signature
singlet equation.

  w F_R^s = 2 a b_R + 2 a C_R [ dF_R^s/dw + phi^s F_R^s ] + (1 + l_s pi^2 w^2)(F_R^s)^2
            + 2 a kappa psi^s sum_R' [T_rc]_{RR'} F_R'^{-s}
            + delta_{s,+} delta_{R,1} zeta_2 a h (F_A^+)^2
  P^+ = (1 + c_+ pi^2 w^2) F_1^+ ,   S = P^+ (P^+ - w) + 2 a C_F = sum_n S_n a^n w^(4-2n)

pi^2 = 6 zeta_2 and the series are truncated at first order in zeta_2 (symbol eps), so
  psi^+ = -pi tan(pi w/2)   -> -3 eps w
  psi^- =  pi cot(pi w/2)   ->  2/w - eps w
  phi^+ = -(pi/2) tan(pi w/2) -> -(3/2) eps w
  phi^- =  (pi/2) cot(pi w/2) ->  1/w - (1/2) eps w
are exact at this order (each further term carries a further pi^2).

A series is a dict {(e, p): coeff} for eps^e w^p, e in {0, 1}.  Coefficients can be
Fractions or elements of a sympy rational-function field.
"""


def smul(x, y, zero):
    out = {}
    for (e1, p1), c1 in x.items():
        for (e2, p2), c2 in y.items():
            e = e1 + e2
            if e > 1:
                continue
            k = (e, p1 + p2)
            out[k] = out.get(k, zero) + c1 * c2
    return out


def sadd(x, y, zero, cy=1):
    out = dict(x)
    for k, c in y.items():
        out[k] = out.get(k, zero) + cy * c
    return out


def sscale(x, c):
    return {k: c * v for k, v in x.items()}


def sderiv(x):
    return {(e, p - 1): p * c for (e, p), c in x.items() if p != 0}


def sshift(x, dp):
    return {(e, p + dp): c for (e, p), c in x.items()}


def clean(x, zero):
    return {k: v for k, v in x.items() if v != zero}


def solve(CF, b, C, Trc, nmax, h=0, kappa=1, lp=0, lm=0, cp=None, bminus=None,
          one=1, zero=0):
    """Return S_n coefficients dict n -> {(e,p): coeff} and the waves.

    b, C : lists over channels (index 0 = singlet, 1 = adjoint), Trc[R][R'] matrix.
    bminus : Born weights of the negative-signature equations (default b).
    """
    if cp is None:
        cp = lp
    if bminus is None:
        bminus = b
    nch = len(b)
    psi = {+1: {(1, 1): -3 * one}, -1: {(0, -1): 2 * one, (1, 1): -1 * one}}
    phi = {+1: {(1, 1): -3 * one / 2}, -1: {(0, -1): 1 * one, (1, 1): -1 * one / 2}}
    ell = {+1: lp, -1: lm}
    # F[s][R][n] series
    F = {s: [[None] * (nmax + 1) for _ in range(nch)] for s in (+1, -1)}
    for s in (+1, -1):
        for R in range(nch):
            F[s][R][0] = {}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            bw = b if s == +1 else bminus
            wgt = {(0, 0): one, (1, 2): 6 * ell[s] * one}
            for R in range(nch):
                rhs = {}
                if n == 1:
                    rhs = {(0, 0): 2 * bw[R] * one}
                Fp = F[s][R][n - 1]
                if C[R] != 0 and Fp:
                    sud = sadd(sderiv(Fp), smul(phi[s], Fp, zero), zero)
                    rhs = sadd(rhs, sscale(sud, 2 * C[R]), zero)
                quad = {}
                for i in range(1, n):
                    quad = sadd(quad, smul(F[s][R][i], F[s][R][n - i], zero), zero)
                rhs = sadd(rhs, smul(wgt, quad, zero), zero)
                mix = {}
                for Rp in range(nch):
                    if Trc[R][Rp] != 0:
                        mix = sadd(mix, sscale(F[-s][Rp][n - 1], Trc[R][Rp]), zero)
                if mix:
                    rhs = sadd(rhs, sscale(smul(psi[s], mix, zero), 2 * kappa), zero)
                if s == +1 and R == 0 and h != 0:
                    q = {}
                    for i in range(1, n - 1):
                        q = sadd(q, smul(F[+1][1][i], F[+1][1][n - 1 - i], zero), zero)
                    # eps * h * q
                    q = {(e + 1, p): h * c for (e, p), c in q.items() if e == 0}
                    rhs = sadd(rhs, q, zero)
                F[s][R][n] = clean(sshift(rhs, -1), zero)
    # P^+ and S
    P = []
    for n in range(nmax + 1):
        P.append(clean(smul({(0, 0): one, (1, 2): 6 * cp * one}, F[+1][0][n], zero), zero))
    S = {}
    for n in range(1, nmax + 1):
        t = {}
        for i in range(1, n):
            t = sadd(t, smul(P[i], P[n - i], zero), zero)
        t = sadd(t, sshift(P[n], 1), zero, cy=-1)
        if n == 1:
            t = sadd(t, {(0, 0): 2 * CF * one}, zero)
        S[n] = clean(t, zero)
    return S, F


def Sn_coeff(S, n):
    """zeta_2 coefficient of a^n w^(4-2n)."""
    return S[n].get((1, 4 - 2 * n), 0)


==> anc/numbers/deposit/R6/C1_check/compare/compare_c1.out <==
[ok] S3e = -96 CF M1: 24*C_F*(C_A - 2*C_F)*(3*C_A - 4*C_F) vs -24*C_F*(-C_A + 2*C_F)*(3*C_A - 4*C_F)
[ok] S3o = -48 CF bA^2: -12*C_F*(C_A - 2*C_F)**2 vs -48*C_F*(-C_A/2 + C_F)**2
[ok] S4o = -192 CF (bA-CA) bA^2: 24*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F) vs -192*C_F*(-3*C_A/2 + C_F)*(-C_A/2 + C_F)**2
S3 k=+1 [60, -192, 144] k=-1 [84, -288, 240]
S4 k=+1 [-912, 3120, -3264, 960, 1152] k=-1 [-1056, 3792, -4224, 1344, 1152]
[ok] general-color totals equal recomputation part1_symbolic.out at both kappa
[ok] SU2: formulas give even/odd S3 27,-9/4 S4 -405/2,81/4; first calc (27, -9/4, -405/2, 81/4); recomp totals +1 99/4,-729/4 -1 117/4,-891/4
[ok] SU3: formulas give even/odd S3 352/9,-16/9 S4 -2080/9,608/27; first calc (352/9, -16/9, -2080/9, 608/27); recomp totals +1 112/3,-5632/27 -1 368/9,-6848/27
[ok] SU4: formulas give even/odd S3 405/8,-45/32 S4 -7695/32,1485/64; first calc (405/8, -45/32, -7695/32, 1485/64); recomp totals +1 1575/32,-13905/64 -1 1665/32,-16875/64
[ok] SO5: formulas give even/odd S3 -6,-3 S4 207,15; first calc (-6, -3, 207, 15); recomp totals +1 -9,222 -1 -3,192
[ok] SO7: formulas give even/odd S3 -27,-9/2 S4 1539/2,81/2; first calc (-27, -9/2, 1539/2, 81/2); recomp totals +1 -63/2,810 -1 -45/2,729
[ok] Sp4: formulas give even/odd S3 60,-15/4 S4 -765,195/4; first calc (60, -15/4, -765, 195/4); recomp totals +1 225/4,-2865/4 -1 255/4,-3255/4
[ok] Sp6: formulas give even/odd S3 105,-21/4 S4 -3843/2,357/4; first calc (105, -21/4, -3843/2, 357/4); recomp totals +1 399/4,-7329/4 -1 441/4,-8043/4
[ok] SO(5) dFA: 3/16 vs 3/16
[ok] SO(7) dFA: 55/64 vs 55/64
[ok] Sp(4) dFA: 165/64 vs 165/64
[ok] Sp(6) dFA: 175/24 vs 175/24
kappa-even S_4 minus b_A^-=0 value (general): 96*C_F*bm*(C_A - 2*C_F)*(3*C_A - 4*C_F)
SU(N) difference: -24*(N - 1)*(N + 1)*(N**2 + 2)/N**4  SU(3): -704/27
[ok] SU(N) even S4 - nmSfourRemSUN: -(12 - 12*N**2)*(19*N**2 + 2)/N**4 + (36 - 36*N**2)*(7*N**2 + 2)/N**4 vs -24*(N - 1)*(N + 1)*(N**2 + 2)/N**4
[ok] SU(3) half-sum - removed: -704/27 vs -704/27
[ok] SO5 even S4 - removed: -6 vs -6
[ok] SO7 even S4 - removed: -27 vs -27
[ok] S5 SU(3) kappa=+1: 305008/81 vs 305008/81
[ok] S5 SU(3) kappa=-1: 410512/81 vs 410512/81
[ok] S6 SU(3) kappa=+1: -16283776/243 vs -16283776/243
[ok] S6 SU(3) kappa=-1: -9480256/81 vs -9480256/81
[ok] S5 SU(N) kappa=+1 record: -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5 vs (6 - 6*N**2)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5
[ok] amplitude C_F-free kappa=1: 0 vs 0
[ok] amplitude C_F-free kappa=-1: 0 vs 0
[ok] two-loop C_A^2 polynomial (first) = (recomp): kappa*(3 - 18*kappa) vs -18*kappa**2 + 3*kappa
recomp two-loop vector at k=+1: [-15, 36, 48*l - 15]  k=-1: [-21, 84, 48*l - 87]
[ok] ell_1+ two-loop shift = 48 C_F^2: (12*N**6 - 24*N**4 + 12*N**2)/N**4 vs 12*(N**2 - 1)**2/N**2
[ok] ell_1+ three-loop shift = 30 C_F^3: (15*N**8/4 - 45*N**6/4 + 45*N**4/4 - 15*N**2/4)/N**5 vs 15*(N**2 - 1)**3/(4*N**3)
[ok] T_rc D Lt kappa-even shift: 0 vs 0
[ok] T_rc D Lt kappa-odd shift: 0 vs 0
[ok] T_rc^2 D^2 Lt^2 per unit zeta_2 (D^2 = -6 zeta_2): 0 vs 0
FAILS: none


==> anc/numbers/deposit/R6/C1_check/compare/compare_c1.py <==
# Comparator arithmetic for C1: evaluates the formulas reported by the first calculation (C1/)
# and checks them against the values reported by the recomputation (C1_check/), and the paper macros.
from sympy import Rational as R, symbols, simplify, expand, factor
N, k = symbols('N kappa')
fails = []
def chk(name, a, b):
    ok = simplify(a - b) == 0
    print(('[ok] ' if ok else '[FAIL] ') + name + f': {a} vs {b}')
    if not ok: fails.append(name)

# --- general-color parts (first calc) -> totals; compare with recomputation vectors
CF, CA, dFA = symbols('C_F C_A dFA')
bA = CF - CA/2
M1 = -(CA-2*CF)*(3*CA-4*CF)/4
S3e = 24*CF*(CA-2*CF)*(3*CA-4*CF); S3o = -12*CF*(CA-2*CF)**2
S4e = -24*(41*CA**3*CF - 144*CA**2*CF**2 + 156*CA*CF**3 - 48*CF**4 - 48*dFA)
S4o = 24*CF*(CA-2*CF)**2*(3*CA-2*CF)
chk('S3e = -96 CF M1', S3e, -96*CF*M1)
chk('S3o = -48 CF bA^2', S3o, -48*CF*bA**2)
chk('S4o = -192 CF (bA-CA) bA^2', S4o, -192*CF*(bA-CA)*bA**2)
def vec(e, basis):
    p = expand(e)
    return [p.coeff(CF, i).coeff(CA, j) if j is not None else p.coeff(dFA) for (i, j) in basis]
b3 = [(1,2),(2,1),(3,0)]
b4 = [(1,3),(2,2),(3,1),(4,0)]
def v4(e):
    p = expand(e); return [p.subs(dFA,0).coeff(CF,i).coeff(CA,j) for (i,j) in b4] + [p.coeff(dFA)]
def v3(e):
    p = expand(e); return [p.coeff(CF,i).coeff(CA,j) for (i,j) in b3]
print('S3 k=+1', v3(S3e+S3o), 'k=-1', v3(S3e-S3o))
print('S4 k=+1', v4(S4e+S4o), 'k=-1', v4(S4e-S4o))
assert v3(S3e+S3o) == [60,-192,144] and v3(S3e-S3o) == [84,-288,240]
assert v4(S4e+S4o) == [-912,3120,-3264,960,1152] and v4(S4e-S4o) == [-1056,3792,-4224,1344,1152]
print('[ok] general-color totals equal recomputation part1_symbolic.out at both kappa')

# --- groups: (C_F, C_A, dFA/N_R); recomputation kappa=+1 / -1 values
def su(n):
    return (R(n*n-1, 2*n), n, R((n*n-1)*(n*n+6), 48))
grp = {'SU2': su(2), 'SU3': su(3), 'SU4': su(4),
       'SO5': (1, R(3,2), R(3,16)), 'SO7': (R(3,2), R(5,2), R(55,64)),
       'Sp4': (R(5,4), 3, R(165,64)), 'Sp6': (R(7,4), 4, R(175,24))}
rec = {'SU2': ((R(99,4), R(-729,4)), (R(117,4), R(-891,4))),
       'SU3': ((R(112,3), R(-5632,27)), (R(368,9), R(-6848,27))),
       'SU4': ((R(1575,32), R(-13905,64)), (R(1665,32), R(-16875,64))),
       'SO5': ((-9, 222), (-3, 192)), 'SO7': ((R(-63,2), 810), (R(-45,2), 729)),
       'Sp4': ((R(225,4), R(-2865,4)), (R(255,4), R(-3255,4))),
       'Sp6': ((R(399,4), R(-7329,4)), (R(441,4), R(-8043,4)))}
first = {'SU2': (27, R(-9,4), R(-405,2), R(81,4)), 'SU3': (R(352,9), R(-16,9), R(-2080,9), R(608,27)),
         'SU4': (R(405,8), R(-45,32), R(-7695,32), R(1485,64)), 'SO5': (-6, -3, 207, 15),
         'SO7': (-27, R(-9,2), R(1539,2), R(81,2)), 'Sp4': (60, R(-15,4), -765, R(195,4)),
         'Sp6': (105, R(-21,4), R(-3843,2), R(357,4))}
for g, (cf, ca, d) in grp.items():
    sub = {CF: cf, CA: ca, dFA: d}
    e3, o3, e4, o4 = [x.subs(sub) for x in (S3e, S3o, S4e, S4o)]
    (p3, p4), (m3, m4) = rec[g]
    f = first[g]
    ok = (e3+o3 == p3 and e3-o3 == m3 and e4+o4 == p4 and e4-o4 == m4 and (e3, o3, e4, o4) == tuple(f))
    print(('[ok] ' if ok else '[FAIL] ') + f'{g}: formulas give even/odd S3 {e3},{o3} S4 {e4},{o4}; first calc {f}; recomp totals +1 {p3},{p4} -1 {m3},{m4}')
    if not ok: fails.append(g)

# --- dFA/N_R for SO(N), Sp(N) (first calc's symbolic-N output) against recomputation's generator values
SOd = lambda n: R((n-2)*(n-1)*(n*n-7*n+22), 768)
Spd = lambda n: R((n+1)*(n+2)*(n*n+7*n+22), 768)
chk('SO(5) dFA', SOd(5), R(3,16)); chk('SO(7) dFA', SOd(7), R(55,64))
chk('Sp(4) dFA', Spd(4), R(165,64)); chk('Sp(6) dFA', Spd(6), R(175,24))

# --- 'without the term' row (b_A^- = 0, kappa = +1) against the kappa-even part of S_4
bm = symbols('bm')
M2 = symbols('M2')
S4even_gen = -12*CF*(32*(bm - CA - CF)*M1 + 48*M2)
diff = expand(S4even_gen - S4even_gen.subs(bm, 0))
print('kappa-even S_4 minus b_A^-=0 value (general):', factor(diff))
# SU(N) values
cfN, caN = (N**2-1)/(2*N), N
M1N = M1.subs({CF: cfN, CA: caN})
bAN = bA.subs({CF: cfN, CA: caN})
dN = factor((-384*CF*bm*M1).subs({CF: cfN, CA: caN, bm: bAN}))
print('SU(N) difference:', dN, ' SU(3):', dN.subs(N, 3))
chk('SU(N) even S4 - nmSfourRemSUN', -36*(N**2-1)*(7*N**2+2)/N**4 - (-12*(N**2-1)*(19*N**2+2)/N**4), dN)
chk('SU(3) half-sum - removed', R(-2080,9) - R(-5536,27), dN.subs(N, 3))
# SO(5): even 207 vs removed 213
for g, rem in (('SO5', 213), ('SO7', R(1593,2))):
    cf, ca, d = grp[g]
    dd = (-384*CF*bA*M1).subs({CF: cf, CA: ca})
    chk(f'{g} even S4 - removed', first[g][2] - rem, dd)

# --- S_5, S_6 SU(N) parts (first calc c1_s5_kappa.out) at N=3 against recomputation part2 (SU(3), full system)
S5 = {2: -24*(N**2-1)*(N**2+2)**2/N**5, 1: -24*(N**2-1)*(4*N**6-97*N**4-71*N**2-10)/N**5,
      0: -6*(N**2-1)*(32*N**4+24*N**2+5)/N**5}
S6 = {2: 96*(N**2-1)*(N**2+2)*(3*N**4+17*N**2+4)/N**6,
      1: 12*(N**2-1)*(226*N**8-2704*N**6-2508*N**4-797*N**2-70)/N**6,
      0: 12*(N**2-1)*(192*N**6+176*N**4+58*N**2+7)/N**6}
for name, S, (rp, rm) in (('S5', S5, (R(305008,81), R(410512,81))), ('S6', S6, (R(-16283776,243), R(-9480256,81)))):
    ev = S[1].subs(N, 3); od = (S[0] + S[2]).subs(N, 3)
    chk(f'{name} SU(3) kappa=+1', ev + od, rp)
    chk(f'{name} SU(3) kappa=-1', ev - od, rm)
chk('S5 SU(N) kappa=+1 record', factor(S5[0]+S5[1]+S5[2]), -6*(N**2-1)*(16*N**6-352*N**4-244*N**2-19)/N**5)

# --- amplitude marker polynomials (first calc) at kappa = +-1, against recomputation
kp, km, p = symbols('kp km p')
A = [kp*(-18*km + 3*p), kp*((9 + R(9,2)*p)*km - (p + p**2/2)), kp*((-34 - 32*p)*km + 4*p + 4*p**2)]
for s, target in ((1, [-15, 12, -58]), (-1, [-21, 15, -74])):
    vals = [a.subs({kp: s, km: s, p: 1}) for a in A]
    chk(f'amplitude C_F-free kappa={s}', sum((v - t)**2 for v, t in zip(vals, target)), 0)
# recomputation's two-loop vector as polynomial in kappa: -3(6k^2-k, -20k^2+8k, 16k^2-12k+1-16 l)
l = symbols('l')
two = [-3*(6*k**2 - k), -3*(-20*k**2 + 8*k), -3*(16*k**2 - 12*k + 1 - 16*l)]
chk('two-loop C_A^2 polynomial (first) = (recomp)', A[0].subs({kp: k, km: k, p: 1}), two[0])
print('recomp two-loop vector at k=+1:', [t.subs(k, 1) for t in two], ' k=-1:', [t.subs(k, -1) for t in two])
# ell_1+ shifts from first calc Part B, converted to the C_F^L basis
CFN = (N**2-1)/(2*N)
chk('ell_1+ two-loop shift = 48 C_F^2', (12*N**6-24*N**4+12*N**2)/N**4, 48*CFN**2)
chk('ell_1+ three-loop shift = 30 C_F^3', (R(15,4)*N**8-R(45,4)*N**6+R(45,4)*N**4-R(15,4)*N**2)/N**5, 30*CFN**3)
# map shifts
chk('T_rc D Lt kappa-even shift', sum(((R(a)+R(b))/2 - c)**2 for a, b, c in zip([-15,24,-106],[21,-30,134],[3,-3,14])), 0)
chk('T_rc D Lt kappa-odd shift', sum(((R(a)-R(b))/2 - c)**2 for a, b, c in zip([-15,24,-106],[21,-30,134],[-18,27,-120])), 0)
chk('T_rc^2 D^2 Lt^2 per unit zeta_2 (D^2 = -6 zeta_2)', sum((R(a,1)/(-6) - c)**2 for a, c in zip([-9, R(27,2), -72],[R(3,2), R(-9,4), 12])), 0)
print('FAILS:', fails if fails else 'none')


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/amp_prediction.py <==
#!/usr/bin/env python3
"""Strand PREDICTION of the amplitude test (ma_a/amp_test/prediction), engine 1: SymPy.

Amplitude-level prediction of the evolution equations of the paper (draft v2, eq. (system), l. 480-485)
for the forward flavor-exchange quark-antiquark amplitude, both signatures, orders a^2 and a^3, in
general colour (singlet channel) and in SU(N_c), SO(N) vector and Sp(N) defining (all channels), with
a parametrized set of the unknown constants, followed by the search for combinations that do not
depend on them.  Written from scratch on 30 Sep 2026; it imports nothing from the project.

INPUTS (taken as given, with their locators in ma_a/paper/draft/paper.tex):
  I1  eq. (system) l. 480-485: omega F = 2a b_R + 2a C_R [F' + phi F] + (1 + ell pi^2 omega^2) F^2
      + 2a kappa psi sum_R' [T_rc]_RR' F_R'^(-sign)
  I2  phi^pm = eta^pm'/eta^pm, psi^pm = Delta eta^mp/eta^pm, eta^+ = cosh(omega Delta/2),
      eta^- = sinh(omega Delta/2), Delta = -i pi in the region s_r > 0 (App. B, l. 1751-1777)
  I3  A_R^tau = int d omega/(2 pi i) e^{omega L} xi^tau F_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau
      at each order in a, Lt = L - i pi/2 (App. B, l. 1755-1766)
  I4  colour: b_R = C_F - C_R/2, [T_rc]_{1A} = -2C_F, M_1 = X_A = -(C_A-2C_F)(3C_A-4C_F)/4 (App. A,
      l. 1629-1662); SU(N): T_rc of eq. (TrcSUN); SO(N) vector and Sp(N) defining: Table tab:color-SOSp
      (numbers.tex \\nmTrcSON, \\nmTrcSpN, \\nmSONborn, ...)
  I5  one-loop amplitude from the dipole operator and the planar box (App. B, eq. (sign-M1), (sign-A2))
DEFORMATIONS (the unknown constants; all zero in eq. (system)):
  r[R,tau]    constant source of order a^2 in the equation of channel R, signature tau (one-loop correction
              to the Born term; it is iterated by the equations like the Born term)
  eps1, eps2  regular terms of the Born partial wave, Born term a b_R (2 + eps1 omega + eps2 omega^2)
  kP[R,tau]   correction of relative order a to the quark-pair term, (1 + a kP + ell pi^2 omega^2) F^2
  sig[R,tau]  NNLL identity term a sig omega F in the equation (another NNLL source)
  g[R,tau]    NLL term a g F (collinear anomalous dimension, running coupling, the fitted NLL term)
  Kc          two-loop correction of the soft-gluon terms, 2a(1 + a Kc)[...]
  psi0, psi1  psi^+ -> psi0 + psi1 omega + psi3 omega^3 (eq. (system): psi0 = 0, psi1 = Delta^2/2)
  ell_p, ell_m  the NNLL weights of the quark-pair term (eq. (system) keeps them as unknowns)
  alpha, beta, gamma, u, z2  multiplicative one-loop and two-loop matching operator acting on the
              amplitude, Z = 1 + a z1 + a^2 (z1^2/2 + z2 C_F^2), z1 = alpha C_F + beta T_t^2 + gamma T_rc Delta
              + u(-T_t^2 Lt + T_rc Delta)
  lam         shift of the logarithm, Lt -> Lt + lam (rescaling of the cutoff)
OUTPUTS: everything printed and saved to results_sympy.json.
"""
import json
import sys
import time

import sympy as sp

T0 = time.time()
FAILS = []
OUT = {}


def say(*x):
    print(*x, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


w, a, D, Lt, L = sp.symbols('omega a Delta Lt L')
kap = sp.Symbol('kappa')
z2s = sp.Symbol('zeta2')
psi0, psi1, psi3 = sp.symbols('psi0 psi1 psi3')
ellp, ellm = sp.symbols('ell_p ell_m')
eps1, eps2, Kc = sp.symbols('eps1 eps2 Kc')
alpha, beta, gamma, u, z2m, lam = sp.symbols('alpha beta gamma u z2m lam')
CF, CA, M1s, Nc, nf, bAs = sp.symbols('C_F C_A M_1 N_c n_f b_A')
ipi = sp.I*sp.pi
KMAX = 3          # keep powers omega^k with k <= KMAX in every partial wave
MSHIFT = 10       # poles up to omega^-7 are handled


def _terms(e):
    e = sp.expand(e)
    return e.args if e.is_Add else ((e,) if e != 0 else ())


def trunc(e, kmax=KMAX):
    return sp.Add(*[tm for tm in _terms(e) if tm.as_coeff_exponent(w)[1] <= kmax])


def coeffw(e, k):
    out = []
    for tm in _terms(e):
        c, p = tm.as_coeff_exponent(w)
        if p == k:
            out.append(c)
    return sp.expand(sp.Add(*out))


# ======================================================================================
# Part 0. Signature factors, the transform, phases
# ======================================================================================
say("Part 0. Signature factors and the partial-wave transform")
etap, etam = sp.cosh(w*D/2), sp.sinh(w*D/2)
# region s_r > 0: l_r = ln(-s_r - i0) = L - i pi, l_c = ln(-s_c - i0) = L, Lt = L - i pi/2, Delta = -i pi
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = (sp.exp(w*(L - ipi/2))*eta).subs(D, -ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 1.3}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10), sp.Rational(11, 10))]
    check(f"s_r>0: e^(wL) xi^{'+' if sg > 0 else '-'} = e^(w Lt) eta^{'+' if sg > 0 else '-'} with Lt = L - i pi/2, Delta = -i pi",
          all(abs(x) < 1e-25 for x in num))
# region s_c > 0: L = ln(s_c/mu^2), l_r = L, l_c = L - i pi, Delta = +i pi: e^(wL) xi^+ same, xi^- opposite sign
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    rhs = sg*(sp.exp(w*(L - ipi/2))*eta).subs(D, ipi)
    num = [complex(sp.N((lhs - rhs).subs({w: v, L: 0.7}), 30)) for v in (sp.Rational(3, 10), sp.Rational(-7, 10))]
    check(f"s_c>0: e^(wL) xi^{'+' if sg > 0 else '-'} = {'+' if sg > 0 else '-'}e^(w Lt) eta with Delta = +i pi", all(abs(x) < 1e-25 for x in num))

NS = 8
phi_ser = {1: sp.expand(sp.series(sp.diff(etap, w)/etap, w, 0, NS).removeO()),
           -1: sp.expand(sp.series(sp.diff(etam, w)/etam, w, 0, NS).removeO())}
psim_ser = sp.expand(sp.series(D*etap/etam, w, 0, NS).removeO())
psip_true = sp.expand(sp.series(D*etam/etap, w, 0, NS).removeO())
say(f"   phi^+ = {phi_ser[1]}")
say(f"   phi^- = {phi_ser[-1]}")
say(f"   psi^+ = {psip_true}")
say(f"   psi^- = {psim_ser}")
check("psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...", sp.expand(psip_true - (D**2*w/2 - D**4*w**3/24 + D**6*w**5/240 - 17*D**8*w**7/40320)) == 0)
check("at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))",
      sp.expand(psip_true.coeff(w, 1).subs(D, -ipi) + sp.pi**2/2) == 0)
PSIPLUS = psi0 + psi1*w + psi3*w**3 + psip_true.coeff(w, 5)*w**5 + psip_true.coeff(w, 7)*w**7
PSI_REF = {psi0: 0, psi1: D**2/2, psi3: -D**4/24}
E = {1: sp.expand(sp.series(sp.exp(w*Lt)*etap, w, 0, 9).removeO()),
     -1: sp.expand(sp.series(sp.exp(w*Lt)*etam, w, 0, 9).removeO())}
for k in range(0, 7):
    say(f"   dictionary: omega^-{k+1} -> + : {sp.factor(E[1].coeff(w, k))} ;  - : {sp.factor(E[-1].coeff(w, k))}")


def residue(F, tau):
    return sp.expand(coeffw(sp.expand(E[tau]*F), -1))


# ======================================================================================
# Part 1. Colour models
# ======================================================================================
def model_general():
    """General colour, singlet channel exact.  Channel 0 = singlet, 1 = adjoint.  Only the singlet row
    of T_rc ([T]_{1A} = -2C_F) and the adjoint row sum M_1 = sum_R' [T]_{AR'} b_R' enter the singlet
    through order a^3 and the adjoint through order a^2; the adjoint row is represented by (0, M_1/b_A),
    which has the right row sum.  Adjoint results at order a^3 of this model are not general colour."""
    return dict(name='general', C=[0, CA], b=[CF, bAs], T=[[0, -2*CF], [0, M1s/bAs]], CF=CF, iA=1, general=True)


def model_SU():
    N = Nc
    cf = (N**2 - 1)/(2*N)
    return dict(name='SU(N)', C=[0, N], b=[cf, -1/(2*N)], T=[[0, -(N**2 - 1)/N], [-1/N, 2/N - N/2]], CF=cf, iA=1, general=False)


def model_SO():
    N = Nc
    return dict(name='SO(N) vector', C=[0, (N - 2)/2, N/2], b=[(N - 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, -(N - 1)/2, 0], [-1/N, 0, -(N**2 - 4)/(4*N)], [0, -(N - 2)/4, 0]], CF=(N - 1)/4, iA=1, general=False)


def model_Sp():
    N = Nc
    return dict(name='Sp(N) defining', C=[0, N/2, (N + 2)/2], b=[(N + 1)/4, sp.Rational(1, 4), -sp.Rational(1, 4)],
                T=[[0, 0, -(N + 1)/2], [0, 0, -(N + 2)/4], [-1/N, -(N**2 - 4)/(4*N), 0]], CF=(N + 1)/4, iA=2, general=False)


M1_GEN = -(CA - 2*CF)*(3*CA - 4*CF)/4
GENSUB = {M1s: M1_GEN, bAs: CF - CA/2}

say("\nPart 1. Colour models: row sums and the general-colour quantities")
for mdl in (model_SU(), model_SO(), model_Sp()):
    n = len(mdl['C'])
    X = [sp.factor(sum(mdl['T'][r][c]*mdl['b'][c] for c in range(n))) for r in range(n)]
    cf, iA = mdl['CF'], mdl['iA']
    ca = mdl['C'][iA]
    check(f"{mdl['name']}: b_R = C_F - C_R/2", all(sp.simplify(mdl['b'][r] - (cf - mdl['C'][r]/2)) == 0 for r in range(n)))
    check(f"{mdl['name']}: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)", sp.simplify(mdl['T'][0][iA] + 2*cf) == 0 and sp.simplify(X[0] - cf*(ca - 2*cf)) == 0)
    check(f"{mdl['name']}: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4", sp.simplify(X[iA] - M1_GEN.subs({CF: cf, CA: ca})) == 0)
    check(f"{mdl['name']}: row sums sum_R' [T]_RR' = C_R/2 - 2C_F", all(sp.simplify(sum(mdl['T'][r]) - (mdl['C'][r]/2 - 2*cf)) == 0 for r in range(n)))


# ======================================================================================
# Part 2. Solver of eq. (system) with the deformations, order by order in a
# ======================================================================================
def params(mdl):
    n = len(mdl['C'])
    P = {}
    for R in range(n):
        for t, tn in ((1, 'p'), (-1, 'm')):
            for nm in ('r', 'kP', 'sig', 'g'):
                P[(nm, R, t)] = sp.Symbol(f'{nm}_{R}{tn}')
    return P


def solve(mdl, P, nmax=3, kappa=kap, psiplus=PSIPLUS, ell=(ellp, ellm)):
    n = len(mdl['C'])
    C, b, T = mdl['C'], mdl['b'], mdl['T']
    psi = {1: psiplus, -1: psim_ser}
    ellmap = {1: ell[0], -1: ell[1]}
    F = {(R, t): {} for R in range(n) for t in (1, -1)}
    for order in range(1, nmax + 1):
        new = {}
        for R in range(n):
            for t in (1, -1):
                def Fo(RR, tt, m):
                    return F[(RR, tt)].get(m, 0)
                rhs = 0
                if order == 1:
                    rhs += a*b[R]*(2 + eps1*w + eps2*w**2)
                if order == 2:
                    rhs += a**2*P[('r', R, t)]
                # soft-gluon terms: 2a(1 + a Kc)[C_R (F' + phi F) + kappa psi sum T F^(-t)]
                for (pre, m) in ((2*a, order - 1), (2*a**2*Kc, order - 2)):
                    if m >= 1:
                        f = Fo(R, t, m)
                        rhs += pre*C[R]*(sp.diff(f, w) + phi_ser[t]*f)
                        rhs += pre*kappa*psi[t]*sum(T[R][c]*Fo(c, -t, m) for c in range(n))
                # quark-pair term (1 + a kP + ell pi^2 omega^2) F^2, pi^2 = -Delta^2
                for m1 in range(1, order):
                    m2 = order - m1
                    if m2 >= 1:
                        rhs += (1 - ellmap[t]*D**2*w**2)*Fo(R, t, m1)*Fo(R, t, m2)
                for m1 in range(1, order - 1):
                    m2 = order - 1 - m1
                    if m2 >= 1:
                        rhs += a*P[('kP', R, t)]*Fo(R, t, m1)*Fo(R, t, m2)
                if order >= 2:
                    rhs += a*(P[('g', R, t)] + P[('sig', R, t)]*w)*Fo(R, t, order - 1)
                new[(R, t)] = trunc(sp.expand(rhs/w))
        for key, val in new.items():
            F[key][order] = val
    return F


def amplitudes(mdl, F, nmax=3):
    n = len(mdl['C'])
    A = {}
    for R in range(n):
        for t in (1, -1):
            A[(R, t)] = sp.expand(sum(residue(F[(R, t)][m], t) for m in range(1, nmax + 1)))
    return A


def matched(mdl, A):
    """Z (A^+ + A^-) with Z = 1 + a z1 + a^2(z1^2/2 + z2m C_F^2), then the Lt shift; re-split by Delta parity."""
    n = len(mdl['C'])
    C, T, cf = mdl['C'], mdl['T'], mdl['CF']
    vec = [sp.expand(A[(R, 1)] + A[(R, -1)]) for R in range(n)]

    def z1(v):
        return [sp.expand(alpha*cf*v[R] + beta*C[R]*v[R] + gamma*D*sum(T[R][c]*v[c] for c in range(n))
                          + u*(-C[R]*Lt*v[R] + D*sum(T[R][c]*v[c] for c in range(n)))) for R in range(n)]
    v1 = z1(vec)
    v2 = z1(v1)
    full = [sp.expand(vec[R] + a*v1[R] + a**2*(v2[R]/2 + z2m*cf**2*vec[R])) for R in range(n)]
    full = [sp.expand(sp.expand(x).subs(Lt, Lt + lam)) for x in full]
    # truncate at a^3
    full = [sp.expand(sum(x.coeff(a, k)*a**k for k in range(1, 4))) for x in full]
    out = {}
    for R in range(n):
        ev = sp.expand((full[R] + full[R].subs(D, -D))/2)
        od = sp.expand((full[R] - full[R].subs(D, -D))/2)
        out[(R, 1)], out[(R, -1)] = ev, od
    return out


def coef(Aexpr, n_a, k_L):
    return sp.expand(sp.expand(Aexpr).coeff(a, n_a).coeff(Lt, k_L))


# ======================================================================================
# Part 3. Eq. (system) itself: partial waves and amplitudes (reference values)
# ======================================================================================
say("\nPart 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))")
GEN = model_general()
PG = params(GEN)
ZERO_G = {s: 0 for s in PG.values()}
ZERO_G.update({eps1: 0, eps2: 0, Kc: 0})
Fg = solve(GEN, PG)
REF = dict(ZERO_G)
REF.update(PSI_REF)


def ref(e, extra=None):
    d = dict(REF)
    if extra:
        d.update(extra)
    return sp.expand(sp.expand(e).subs(d))


for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for m in (1, 2):
        say(f"   F_{['1','A'][R]}^{'+' if t > 0 else '-'}({m}) = {sp.collect(ref(Fg[(R, t)][m]).subs(GENSUB), w, sp.factor)}")
for t in (1, -1):
    say(f"   F_1^{'+' if t > 0 else '-'}(3) = {sp.collect(ref(Fg[(0, t)][3]).subs(GENSUB), w, sp.factor)}")

# LL checks: F_1^+ = (omega - sqrt(omega^2 - 8 a C_F))/2 at LL
check("LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))",
      all(sp.expand(coeffw(ref(Fg[(0, 1)][m]), -(2*m - 1)) - sp.catalan(m - 1)*(2*a*CF)**m) == 0 for m in (1, 2, 3)))

Ag = amplitudes(GEN, Fg)
Ag_ref = {k: ref(v) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1)):
    for m in (2, 3):
        e = sp.expand(Ag_ref[(R, t)].coeff(a, m)).subs(GENSUB)
        say(f"   A_1^{'+' if t > 0 else '-'} at a^{m}: {sp.collect(sp.expand(e.subs(D**2, -6*z2s) if t > 0 else e), [Lt, D], sp.factor)}")

# ======================================================================================
# Part 4. Reproduce App. B (one-loop comparison) and App. C (order a^3 statement)
# ======================================================================================
say("\nPart 4. Reproduction of the statements of Appendix app:sign and app:assumptions")
bb, CC, XX, c0 = sp.symbols('b C X c0')
lamv = sp.Symbol('lamv')
S_R, U_R = -CC*bb/2 + XX, -CC*bb/2 - XX       # (T1.T2+T3.T4) M0/(2a) and (T1.T4+T2.T3) M0/(2a), channel R
# one loop, region s_r>0: soft pairs (1,2),(3,4) have phase -i pi, (1,4),(2,3) none; integrand T_i.T_j (lamv + ln(-s_ij/s))
M1amp = 2*a*2*a*(S_R*sp.integrate(lamv - ipi, (lamv, c0, L)) + U_R*sp.integrate(lamv, (lamv, c0, L))) + 2*a**2*bb**2*(L - ipi)**2
M1amp = sp.expand(M1amp.subs(L, Lt + ipi/2))
dep = lambda e: sp.expand(e - e.subs(Lt, 0))
Aamp = sp.expand(2*a**2*((bb**2 - CC*bb)*Lt**2 + (bb**2 + 2*XX)*D*Lt))
check("one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))",
      sp.expand(dep(M1amp) - Aamp.subs(D, -ipi)) == 0)
# residues from a single-channel stand-in: F^(1) = 2ab/omega, sum T F^(1) = 2aX/omega
F1s = 2*a*bb/w
F2p = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[1]*F1s) + F1s**2 + 2*a*kap*psip_true*2*a*XX/w)/w))
F2m = trunc(sp.expand((2*a*CC*(sp.diff(F1s, w) + phi_ser[-1]*F1s) + F1s**2 + 2*a*kap*psim_ser*2*a*XX/w)/w))
check("F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))",
      sp.expand(coeffw(F2p, -3) - 4*a**2*bb*(bb - CC)) == 0 and sp.expand(coeffw(F2p, -1) - a**2*D**2*(CC*bb + 2*kap*XX)) == 0 and coeffw(F2p, -2) == 0)
check("F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)",
      sp.expand(coeffw(F2m, -3) - 4*a**2*(bb**2 + 2*kap*XX)) == 0 and sp.expand(coeffw(F2m, -1) - a**2*D**2*(CC*bb + 2*kap*XX)/3) == 0)
Rp, Rm = residue(F2p, 1), residue(F2m, -1)
check("Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))",
      sp.expand(Rp - (2*a**2*bb*(bb - CC)*Lt**2 + a**2*D**2*(bb**2 + CC*bb + 4*kap*XX)/2)) == 0)
check("Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt", sp.expand(Rm - 2*a**2*(bb**2 + 2*kap*XX)*D*Lt) == 0)
Aev = sp.expand((Aamp + Aamp.subs(D, -D))/2)
Aod = sp.expand((Aamp - Aamp.subs(D, -D))/2)
check("positive signature: Lt-dependent parts agree for every kappa", sp.expand(Aev - dep(Rp)) == 0)
check("negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))", sp.expand(Aod - dep(Rm) - 4*a**2*(1 - kap)*XX*D*Lt) == 0)
SU = model_SU()
Xsu = [sp.factor(sum(SU['T'][r][c]*SU['b'][c] for c in range(2))) for r in range(2)]
ao1 = sp.factor(2*(SU['b'][0]**2 + 2*Xsu[0]))          # coefficient of Delta Lt a^2; Delta = -i pi
aoA = sp.factor(2*(SU['b'][1]**2 + 2*Xsu[1]))
say(f"   SU(N): X_1 = {Xsu[0]}, X_A = {Xsu[1]}; A_1^- = {ao1} Delta Lt a^2, A_A^- = {aoA} Delta Lt a^2")
check("SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\\nmAoddSingletSUN)", sp.simplify(ao1 - (Nc**2 - 1)*(Nc**2 + 3)/(2*Nc**2)) == 0)
check("SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\\nmAoddAdjSUN)", sp.simplify(-aoA - (2*Nc**2 + 3)/(2*Nc**2)) == 0)
# App. C: order a^3, psi^+ on F_A^-(2) gives -S_3 a^3 Lt^2/2; iterated constant -24 kappa zeta_2 C_F X_1
T3g = sp.expand(coef(Ag[(0, 1)], 3, 2))
T3_ref = ref(T3g).subs(GENSUB)
X1g = CF*(CA - 2*CF)
S3_gen = lambda k: -48*k*z2s*CF*((CF - CA/2)**2 + 2*k*M1_GEN)
check("S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))",
      sp.expand(S3_gen(1) - 12*z2s*X1g*(5*CA - 6*CF)) == 0)
# separate the terms: psi^+ acting on F_A^-(2)
Fnopsi = solve(GEN, PG, psiplus=PSIPLUS.subs({psi0: 0, psi1: 0, psi3: 0}))
T3_nopsi = ref(coef(amplitudes(GEN, Fnopsi)[(0, 1)], 3, 2)).subs(GENSUB)
lin_psi = sp.expand(sp.diff(sp.expand(T3g.subs({k: v for k, v in REF.items() if k not in (psi1,)})), psi1)*psi1).subs(psi1, D**2/2)
lin_psi = sp.expand(lin_psi.subs(GENSUB))
Ttot = sp.expand(T3_ref.subs(D**2, -6*z2s))
say(f"   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: {sp.factor(Ttot)}")
say(f"      term linear in psi^+ (all psi1 dependence at psi0 = 0): {sp.factor(sp.expand(lin_psi.subs(D**2, -6*z2s)))}")
iterc = sp.expand(-24*kap*z2s*CF*X1g)
dlin = sp.expand(lin_psi.subs(D**2, -6*z2s) - (-S3_gen(kap)/2 + iterc))
check("App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1",
      sp.expand(dlin.subs(kap, 1)) == 0 and sp.expand(dlin.subs(kap, -1)) == 0)
rest = sp.expand(Ttot - lin_psi.subs(D**2, -6*z2s))
say(f"      remaining terms: {sp.factor(rest)}  (eta^+ expansion of the leading pole and the ell_+ terms)")
check("remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)", sp.expand(rest - (-6*z2s*CF**3 + 96*ellp*z2s*CF**3)) == 0)
su3 = {CF: sp.Rational(4, 3), CA: 3}
check("SU(3): -S_3/2 = -56/3 zeta_2 (\\nmPsiPlusOrderAthreeSUthree)", sp.expand(-S3_gen(1).subs(su3)/2 + sp.Rational(56, 3)*z2s) == 0)
check("SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\\nmPsiPlusOrderAthreeKmSUthree)", sp.expand(-S3_gen(-1).subs(su3)/2 + sp.Rational(184, 9)*z2s) == 0)
check("SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\\nmIterConstSUthree)", sp.expand(iterc.subs(su3).subs(kap, 1) + sp.Rational(128, 9)*z2s) == 0)
OUT['T3_system_general'] = str(sp.factor(Ttot))
OUT['T3_system_SU3'] = str(sp.expand(Ttot.subs(su3).subs(kap, 1)))

Ysys = sp.expand(Ttot - 2*CF*ref(coef(Ag[(0, 1)], 2, 0)).subs(GENSUB).subs(D**2, -6*z2s))
say(f"   eq. (system): T - 2 C_F x (a^2 constant) = {sp.factor(Ysys)}")
check("eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1",
      sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, 1)) == 0 and sp.expand((Ysys - (-S3_gen(kap)/2 + 48*ellp*z2s*CF**3)).subs(kap, -1)) == 0)

# ======================================================================================
# Part 5. General-colour singlet with all deformations: which coefficient depends on what
# ======================================================================================
say("\nPart 5. Singlet channel, general colour, with all deformations")
# colour content of the channel parameters (degree fixed by the order): r_1 (order a^2) = C_F(rF C_F + rA C_A + rN n_f),
# kP, sig, g (order a relative) = linear in C_F, C_A, n_f; alpha, beta, gamma, u, lam, eps, ell colourless numbers
rF, rA, rN, kF, kA, kN, sF, sA, gF, gA, gN = sp.symbols('rF rA rN kF kA kN sF sA gF gA gN')
rFm, rAm = sp.symbols('rFm rAm')
col = {PG[('r', 0, 1)]: CF*(rF*CF + rA*CA + rN*nf), PG[('kP', 0, 1)]: kF*CF + kA*CA + kN*nf,
       PG[('sig', 0, 1)]: sF*CF + sA*CA, PG[('g', 0, 1)]: gF*CF + gA*CA + gN*nf,
       PG[('r', 0, -1)]: CF*(rFm*CF + rAm*CA)}
Am = matched(GEN, Ag)
Am = {k: sp.expand(sp.expand(v).subs(col).subs(GENSUB)) for k, v in Am.items()}
NUIS = {'Born correction / one-loop constant r (source type)': [rF, rA, rN, rFm, rAm] + [PG[('r', 1, t)] for t in (1, -1)],
        'Born regular terms eps1 (NLL), eps2 (NNLL)': [eps1, eps2],
        'multiplicative matching alpha, beta, gamma, u, z2': [alpha, beta, gamma, u, z2m],
        'log shift lam': [lam],
        'quark-pair weights ell_+, ell_-': [ellp, ellm],
        'NLL kernel g (collinear, running coupling, fitted NLL term)': [gF, gA, gN] + [PG[('g', R, t)] for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)': [kF, kA, kN, sF, sA, Kc] + [PG[(nm, R, t)] for nm in ('kP', 'sig') for R in (0, 1) for t in (1, -1) if (R, t) != (0, 1)],
        'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)': [psi0, psi1]}
BASE = {psi3: -D**4/24}


def deps(e):
    fs = e.free_symbols
    return [grp for grp, syms in NUIS.items() if any(s in fs for s in syms)]


rows = []
for (R, t, lab) in ((0, 1, 'A_1^+'), (0, -1, 'A_1^-')):
    for (n_a, ks) in ((2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            e = sp.expand(coef(Am[(R, t)], n_a, k).subs(BASE))
            if t == -1:
                e = sp.expand(e)
            refv = sp.expand(e.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}).subs(PSI_REF).subs({kap: 1}))
            refv = sp.factor(sp.expand(refv.subs(D**2, -6*z2s))) if t == 1 else sp.factor(refv)
            beyond = (n_a == 3 and k <= 1 and t == 1) or (n_a == 3 and k == 0 and t == -1)
            rows.append(dict(amp=lab, order=f'a^{n_a}', power=f'Lt^{k}', system=str(refv), depends_on=deps(e), beyond_NNLL=beyond))
            say(f"   {lab} a^{n_a} Lt^{k}: system (kappa=1) = {refv}")
            say(f"        depends on: {deps(e)}{'   [beyond NNLL of F: not a prediction of eq. (system)]' if beyond else ''}")
OUT['dependence_singlet_general'] = rows

# ======================================================================================
# Part 6. The invariant combinations in the positive-signature singlet
# ======================================================================================
say("\nPart 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)")
T = sp.expand(coef(Am[(0, 1)], 3, 2).subs(BASE))
K2 = sp.expand(coef(Am[(0, 1)], 2, 0).subs(BASE))       # a^2 constant
N2 = sp.expand(coef(Am[(0, 1)], 2, 1).subs(BASE))       # a^2 NLL coefficient
Y = sp.expand(T - 2*CF*K2)


def mono(e, deg):
    """coefficients of the monomials C_F^i C_A^j nf^k of total degree deg"""
    P_ = sp.Poly(sp.expand(e), CF, CA, nf)
    return {m: sp.factor(c) for m, c in zip(P_.monoms(), P_.coeffs())}


mT, mY, mK, mN = mono(T, 3), mono(Y, 3), mono(K2, 2), mono(N2, 2)
say("   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):")
for m, c in sorted(mT.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):")
for m, c in sorted(mY.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
say("   a^2 Lt^1 (NLL) of A_1^+:")
for m, c in sorted(mN.items(), reverse=True):
    say(f"      C_F^{m[0]} C_A^{m[1]} n_f^{m[2]} : {c}")
B = sp.expand(mT.get((1, 2, 0), 0))
Bref = sp.expand(B.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1",
      sp.expand(Bref - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
Bnll = sp.expand(B - B.subs({gA: 0, psi0: 0}))
say(f"   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): {sp.factor(Bnll)}")
check("every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc",
      all((psi0 in tm.free_symbols or gA in tm.free_symbols) for tm in _terms(Bnll)) and
      not any(s_ in B.free_symbols for s_ in [rF, rA, rN, rFm, rAm, eps2, alpha, beta, gamma, u, z2m, ellp, ellm, kF, kA, kN, sF, sA, Kc]))
Bpsi = sp.expand(Bref.subs(kap, 1))
say(f"   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = {Bpsi}")
say(f"      psi1 = Delta^2/2 = -3 zeta_2: {sp.expand(Bpsi.subs(psi1, -3*z2s))};  kappa = -1: {sp.expand(Bref.subs(kap, -1).subs(psi1, -3*z2s))};  psi^+ absent: 0;  sign of psi^+ reversed: {sp.expand(Bpsi.subs(psi1, 3*z2s))}")
C_Y = sp.expand(mY.get((2, 1, 0), 0))
C_Yref = sp.expand(C_Y.subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: {sp.factor(C_Yref)}")
check("C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell",
      sp.expand(C_Yref - (8*kap*psi1 - 40*kap**2*psi1 + 2*kA + 2*sA)) == 0)
C_T = sp.expand(mT.get((2, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)",
      sp.expand(C_T - (16*kap*psi1 - 40*kap**2*psi1 + 2*rA + 2*kA + 6*sA)) == 0)
K2A = sp.expand(mK.get((1, 1, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
check("C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)", sp.expand(K2A - (4*kap*psi1 + rA + 2*sA)) == 0)
D_Y = sp.expand(mY.get((3, 0, 0), 0).subs({gA: 0, gN: 0, gF: 0, psi0: 0}))
say(f"   C_F^3 coefficient of Y (not a test): {sp.factor(D_Y)}")
free_B = sorted([str(s_) for s_ in B.free_symbols])
say(f"   free symbols of the C_F C_A^2 coefficient of T: {free_B}")
OUT['B_CFCA2_of_T'] = str(B)
OUT['C_CF2CA_of_Y'] = str(C_Y)
OUT['T_monomials'] = {str(k): str(v) for k, v in mT.items()}
OUT['Y_monomials'] = {str(k): str(v) for k, v in mY.items()}
OUT['K2_monomials'] = {str(k): str(v) for k, v in mK.items()}
OUT['N2_monomials'] = {str(k): str(v) for k, v in mN.items()}
# the NLL coefficient: its C_F C_A part is 4 kappa psi0 + (gA, eps1, lam products)
NA = sp.expand(mN.get((1, 1, 0), 0))
say(f"   C_F C_A coefficient of the a^2 Lt NLL term: {sp.factor(NA)}  (tests psi0 = 0 if gA = 0)")
# ratio form: the psi^+ part of T equals -4 kappa psi1 C_F A_A^-(2)[Delta Lt]
AAm = sp.expand(coef(Am[(1, -1)], 2, 1).subs(BASE))
AAm0 = sp.expand(AAm.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi0, psi1)}))
say(f"   A_A^-(2) coefficient of Lt (with its factor Delta): {sp.factor(AAm0)}")
psipart = sp.expand(sp.diff(sp.expand(T.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)})), psi1)*psi1)
psipart_T = sp.expand(psipart - 2*CF*sp.expand(sp.diff(K2.subs({s: 0 for grp in NUIS.values() for s in grp if s not in (psi1,)}), psi1)*psi1))
check("psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)",
      sp.expand(psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))) == 0 or sp.expand((psipart_T - (-4*kap*psi1*CF*sp.expand(AAm0/D))).subs(kap**2, 1)) == 0)

# ======================================================================================
# Part 7. SU(N_c): the same statements as Laurent polynomials in N_c; SO(N), Sp(N) consistency
# ======================================================================================
say("\nPart 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices")
res_models = {}
for mdl in (model_SU(), model_SO(), model_Sp()):
    Pm = params(mdl)
    Fm = solve(mdl, Pm)
    Amd = amplitudes(mdl, Fm)
    cf, ca = mdl['CF'], mdl['C'][mdl['iA']]
    zero = {s: 0 for s in Pm.values()}
    zero.update({eps1: 0, eps2: 0, Kc: 0})
    for (n_a, k) in ((2, 2), (2, 0), (3, 4), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, 1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, 1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^+ a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    for (n_a, k) in ((2, 1), (3, 3), (3, 2)):
        e_m = sp.expand(coef(Amd[(0, -1)], n_a, k).subs(zero).subs(BASE))
        e_g = sp.expand(coef(Ag[(0, -1)], n_a, k).subs(ZERO_G).subs(BASE).subs(GENSUB).subs({CF: cf, CA: ca}))
        check(f"{mdl['name']}: A_1^- a^{n_a} Lt^{k} of the explicit matrix = general-colour formula", sp.simplify(e_m - e_g) == 0)
    res_models[mdl['name']] = (mdl, Pm, Fm, Amd)

mdl, Pm, Fm, Amd = res_models['SU(N)']
zero = {s: 0 for s in Pm.values()}
zero.update({eps1: 0, eps2: 0, Kc: 0})
say("   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:")
SUrows = []
for (R, lab) in ((0, '1'), (1, 'A')):
    for t in (1, -1):
        for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
            for k in ks:
                e = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
                e = sp.factor(sp.expand(e.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(e.subs(D**3, -6*z2s*D)))
                SUrows.append((f'A_{lab}^{"+" if t > 0 else "-"}', n_a, k, str(e)))
                say(f"      A_{lab}^{'+' if t > 0 else '-'} a^{n_a} Lt^{k}: {e}")
OUT['SU_system_all'] = SUrows
# Laurent projection that isolates C_F C_A^2 in SU(N): B = -2 t1 - 4 t_{-1} - 6 t_{-3}
tsym = sp.symbols('t3 t1 tm1 tm3')
cfN = (Nc**2 - 1)/(2*Nc)
basis = {'CA3': Nc**3, 'CFCA2': cfN*Nc**2, 'CF2CA': cfN**2*Nc, 'CF3': cfN**3}
proj = lambda e: [sp.expand(sp.expand(e).coeff(Nc, p)) for p in (1, -1, -3)]
for nm, bv in basis.items():
    t1_, tm1_, tm3_ = proj(sp.expand(bv))
    say(f"   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of {nm}: {sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)}")
check("the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3",
      [sp.expand(-2*x[0] - 4*x[1] - 6*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 1, 0, 0])
# and the one that isolates C_F^2 C_A: C = 4 t_{-1} + 12 t_{-3}
check("the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3",
      [sp.expand(4*x[1] + 12*x[2]) for x in [proj(sp.expand(v)) for v in basis.values()]] == [0, 0, 1, 0])
TSU = sp.expand(coef(Amd[(0, 1)], 3, 2).subs(zero).subs(PSI_REF).subs(kap, 1).subs(D**2, -6*z2s))
t1_, tm1_, tm3_ = proj(TSU)
say(f"   SU(N), eq. (system): T = {sp.expand(TSU)};  -2t1-4t_-1-6t_-3 = {sp.expand(-2*t1_-4*tm1_-6*tm3_)} (expected -30 zeta_2 + 0 x ell_+)")
check("SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+", sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_ + 30*z2s) == 0)

# SU(N) with all deformations: which Laurent combinations are free of the unknown constants
say("   SU(N) with all deformations (channel parameters free symbols):")
Amm = matched(mdl, Amd)
TSUd = sp.expand(coef(Amm[(0, 1)], 3, 2).subs(BASE))
K2SUd = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE))
t1_, tm1_, tm3_ = proj(TSUd)
Bsu = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      -2t1-4t_-1-6t_-3 of T: {sp.factor(Bsu)}")
say(f"      its free symbols: {sorted(str(s) for s in Bsu.free_symbols)}")
say("      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree")
say("       statement of Part 6 is what makes them drop out, see the report)")
OUT['SU_T_deformed'] = str(TSUd)
cfN_, caN_ = SU['CF'], Nc
colSU = {Pm[('r', 0, 1)]: cfN_*(rF*cfN_ + rA*caN_), Pm[('kP', 0, 1)]: kF*cfN_ + kA*caN_, Pm[('sig', 0, 1)]: sF*cfN_ + sA*caN_,
         Pm[('g', 0, 1)]: gF*cfN_ + gA*caN_, Pm[('r', 0, -1)]: cfN_*(rFm*cfN_ + rAm*caN_)}
TSUc = sp.expand(TSUd.subs(colSU))
t1_, tm1_, tm3_ = proj(TSUc)
Bsu_c = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):")
say(f"      -2t1-4t_-1-6t_-3 of T = {sp.factor(Bsu_c)}")
check("SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA",
      sp.expand(Bsu_c.subs({psi0: 0, gA: 0}) - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
check("SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)",
      set(sp.Poly(sp.expand(TSUc.subs({nf: 0, psi0: 0})*Nc**3), Nc).monoms()) <= {(6,), (4,), (2,), (0,)})

# ======================================================================================
# Part 8. Adjoint channel (SU(N)) and negative signature: what they test
# ======================================================================================
say("\nPart 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence")
TA = sp.expand(coef(Amm[(1, 1)], 3, 2).subs(BASE))
TAref = sp.expand(TA.subs({s: 0 for s in list(Pm.values()) + [eps1, eps2, Kc, alpha, beta, gamma, u, z2m, lam, ellp, ellm]}))
say(f"   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): {sp.collect(sp.factor_terms(TAref), [psi1, D])}")
TA_psi = sp.factor(sp.expand(sp.diff(TAref, psi1)*psi1).subs(psi0, 0))
say(f"   its psi1 part: {TA_psi}")
dA = sorted(set(str(s) for s in TA.free_symbols) - {'Delta', 'N_c', 'kappa', 'psi1', 'psi0'})
say(f"   A_A^+ a^3 Lt^2 depends on: {dA}")
OUT['adjoint_T'] = str(TAref)
OUT['adjoint_T_deps'] = dA

# ======================================================================================
# Part 9. SU(N_c) data only: which linear combinations of the measurable Laurent coefficients are free of
#         the unknown constants (first order in the deformations, colour forms of the channel parameters)
# ======================================================================================
say("\nPart 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)")
cfN_, caN_ = SU['CF'], Nc
bAN_ = -1/(2*Nc)
XAN_ = -(Nc**2 + 2)/(4*Nc**2)
X1N_ = cfN_*(caN_ - 2*cfN_)
cp = {}
formsub = {}
# singlet channel parameters: degree-2 constants C_F x (C_F, C_A); degree-1 kernels C_F, C_A
for t, tn in ((1, 'p'), (-1, 'm')):
    q = sp.symbols(f'r1F{tn} r1A{tn} k1F{tn} k1A{tn} s1F{tn} s1A{tn} g1F{tn} g1A{tn}')
    cp.update({str(x): x for x in q})
    formsub[Pm[('r', 0, t)]] = cfN_*(q[0]*cfN_ + q[1]*caN_)
    formsub[Pm[('kP', 0, t)]] = q[2]*cfN_ + q[3]*caN_
    formsub[Pm[('sig', 0, t)]] = q[4]*cfN_ + q[5]*caN_
    formsub[Pm[('g', 0, t)]] = q[6]*cfN_ + q[7]*caN_
    # adjoint: degree-2 constants from {b_A^2, C_F b_A, C_A b_A, X_A}; kernels C_F, C_A
    qa = sp.symbols(f'rAbb{tn} rAFb{tn} rAAb{tn} rAX{tn} kAF{tn} kAA{tn} sAF{tn} sAA{tn} gAF{tn} gAA{tn}')
    cp.update({str(x): x for x in qa})
    formsub[Pm[('r', 1, t)]] = qa[0]*bAN_**2 + qa[1]*cfN_*bAN_ + qa[2]*caN_*bAN_ + qa[3]*XAN_
    formsub[Pm[('kP', 1, t)]] = qa[4]*cfN_ + qa[5]*caN_
    formsub[Pm[('sig', 1, t)]] = qa[6]*cfN_ + qa[7]*caN_
    formsub[Pm[('g', 1, t)]] = qa[8]*cfN_ + qa[9]*caN_
kcA = sp.Symbol('kcA')
formsub[Kc] = kcA*caN_
nuis9 = list(cp.values()) + [kcA, eps1, eps2, alpha, beta, gamma, u, z2m, lam, ellp, ellm, psi0]
Am9 = {k: sp.expand(v.subs(formsub).subs(BASE)) for k, v in Amm.items()}
data_items = [((0, 1), 2, 1), ((0, 1), 2, 0), ((0, 1), 3, 3), ((0, 1), 3, 2),
              ((0, -1), 2, 0), ((0, -1), 3, 2),
              ((1, 1), 2, 1), ((1, 1), 2, 0), ((1, 1), 3, 3), ((1, 1), 3, 2),
              ((1, -1), 2, 0), ((1, -1), 3, 2)]
names9 = []
cols = {p: [] for p in nuis9 + [psi1]}
at0 = {p: 0 for p in nuis9}
at0.update({kap: 1, psi1: D**2/2})
for (key, n_a, k) in data_items:
    e = sp.expand(coef(Am9[key], n_a, k))
    if key[1] == -1:
        e = sp.expand(e/D)                     # negative signature: strip the explicit factor Delta
    lau = {}
    for p in nuis9 + [psi1]:
        dp = sp.expand(sp.diff(e, p).subs(at0))
        dp = sp.expand(dp.subs(D**2, -6*z2s))
        for pw in range(-7, 8):
            c = sp.expand(sp.expand(dp*Nc**7).coeff(Nc, pw + 7))
            lau.setdefault(pw, {})[p] = c
    for pw in sorted(lau):
        if any(lau[pw][p] != 0 for p in nuis9 + [psi1]):
            names9.append(f"{['S','A'][key[0]]}{'+' if key[1] > 0 else '-'} a^{n_a} Lt^{k} [N^{pw}]")
            for p in nuis9 + [psi1]:
                cols[p].append(lau[pw][p])
Jn = sp.Matrix([cols[p] for p in nuis9]).T          # rows = data coefficients, columns = nuisances
Jp = sp.Matrix(cols[psi1])
Jn = Jn.subs(z2s, 1)                                 # zeta_2 is a common number here; set to 1 for the linear algebra
Jp = Jp.subs(z2s, 1)
say(f"   {len(names9)} data coefficients, {len(nuis9)} nuisance parameters; rank of nuisance Jacobian = {Jn.rank()}")
aug = Jn.row_join(Jp)
say(f"   rank with the psi1 column added = {aug.rank()}  ({'psi1 is identifiable' if aug.rank() > Jn.rank() else 'psi1 is NOT identifiable'} from these data at first order)")
lns = Jn.T.nullspace()
say(f"   left null space of the nuisance Jacobian: {len(lns)} combinations free of the unknown constants")
inv9 = []
for v in lns:
    val = sp.simplify((v.T*Jp)[0])
    comb = {names9[i]: v[i] for i in range(len(names9)) if v[i] != 0}
    inv9.append((comb, val))
    say(f"      combination {comb}")
    say(f"         dependence on psi1 (per unit psi1, zeta_2 = 1): {val}")
OUT['SU_invariants_first_order'] = [({k: str(x) for k, x in c.items()}, str(v)) for c, v in inv9]
check("SU(N) data: psi1 is identifiable at first order in the deformations", aug.rank() > Jn.rank())

# ======================================================================================
# Part 10. The test in Born-normalized form; sensitivity controls; prediction table
# ======================================================================================
say("\nPart 10. Born-normalized form of the test, sensitivity controls, prediction table")
R3 = sp.expand(TSUc.subs({psi0: 0, gA: 0}) / (2*cfN_))
K2SUc = sp.expand(coef(Amm[(0, 1)], 2, 0).subs(BASE).subs(colSU).subs({psi0: 0, gA: 0}))
R2 = sp.expand(K2SUc/(2*cfN_))
R3s = sp.simplify(R3)
val1 = sp.simplify(sp.limit(R3s, Nc, 1))
say(f"   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: {val1}")
check("R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants", sp.expand(val1.subs(kap, 1) - 5*psi1) == 0)
Q = sp.simplify(R3s - 2*cfN_*R2)   # = Y/(2C_F), Y = T - 2C_F K2
Qn = sp.expand(sp.cancel(Q)*Nc**2)
s2_, s0_, sm2_ = [sp.expand(Qn.coeff(Nc, p)) for p in (4, 2, 0)]
bQ = sp.expand(-2*s0_ - 4*sm2_)
say(f"   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): {sp.factor(bQ)}")
check("C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)",
      sp.expand(bQ.subs({gF: 0, eps1: 0, lam: 0}) - (-20*kap**2*psi1 + 4*kap*psi1 + kA + sA)) == 0)
# control 1: a C_A^2 piece in the singlet one-loop constant would enter the C_F C_A^2 component
rho = sp.Symbol('rho_AA')
TSUr = sp.expand(TSUd.subs({Pm[('r', 0, 1)]: colSU[Pm[('r', 0, 1)]] + rho*caN_**2}).subs(colSU).subs({psi0: 0, gA: 0}))
t1_, tm1_, tm3_ = proj(TSUr)
bR = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
say(f"   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = {sp.factor(bR)}")
check("control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)",
      sp.expand(bR - (12*kap**2*psi1 - 2*kap*psi1) - 2*rho) == 0)
# control 2: a multiplicative matching with a colour-dependent alpha = alpha_A C_A does not enter
alA = sp.Symbol('alpha_A')
TSUa = sp.expand(TSUd.subs(colSU).subs({psi0: 0, gA: 0}).subs(alpha, alA*caN_/cfN_))
t1_, tm1_, tm3_ = proj(sp.expand(sp.cancel(TSUa)))
bA_ = sp.expand(-2*t1_ - 4*tm1_ - 6*tm3_)
check("control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged",
      sp.expand(bA_ - (12*kap**2*psi1 - 2*kap*psi1)) == 0)
# control 3: the projection is not blind: psi1 -> 0, kappa -> -1, T_rc -> -T_rc all change it
check("control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1",
      sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: 1, psi1: 0})) == 0 and sp.expand((12*kap**2*psi1 - 2*kap*psi1).subs({kap: -1, psi1: -3*z2s}) + 42*z2s) == 0)

# prediction table (eq. (system), kappa = +1, psi^+ as written): general colour (singlet), SU(N), SU(3)
rowsT = []
genA = {k: sp.expand(v.subs(ZERO_G).subs(PSI_REF).subs(kap, 1).subs(GENSUB)) for k, v in Ag.items()}
for (R, t) in ((0, 1), (0, -1), (1, 1), (1, -1)):
    for (n_a, ks) in ((1, (0,)), (2, (2, 1, 0)), (3, (4, 3, 2, 1, 0))):
        for k in ks:
            sue = sp.expand(coef(Amd[(R, t)], n_a, k).subs(zero).subs(PSI_REF).subs(kap, 1))
            sue = sp.factor(sp.expand(sue.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(sue/D).subs(D**2, -6*z2s)))
            if R == 0 or (n_a <= 2):
                ge = sp.expand(coef(genA[(R, t)], n_a, k))
                ge = sp.factor(sp.expand(ge.subs(D**2, -6*z2s))) if t == 1 else sp.factor(sp.expand(sp.expand(ge/D).subs(D**2, -6*z2s)))
            else:
                ge = 'SU(N) only'
            su3v = sp.nsimplify(sp.expand(sue.subs(Nc, 3))) if not isinstance(sue, str) else ''
            pred = {(1, 0): 'Born', (2, 2): 'LL, predicted', (2, 1): 'NLL, zero in eq. (system), not predicted',
                    (2, 0): 'constant, depends on the one-loop constant, not predicted', (3, 4): 'LL, predicted',
                    (3, 3): 'NLL, zero in eq. (system), not predicted', (3, 2): 'NNLL, see the C_F C_A^2 component',
                    (3, 1): 'beyond NNLL', (3, 0): 'beyond NNLL'}[(n_a, k)] if t == 1 else \
                   {(1, 0): 'zero', (2, 2): 'zero', (2, 1): 'LL of F^-, predicted (tests kappa)', (2, 0): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 4): 'zero', (3, 3): 'LL of F^-, predicted', (3, 2): 'NLL of F^-, zero in eq. (system), not predicted',
                    (3, 1): 'NNLL of F^- plus LL x Delta^2, not predicted', (3, 0): 'beyond NNLL'}[(n_a, k)]
            if R == 1 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component'
            if R == 0 and t == 1 and (n_a, k) == (3, 2):
                pred = 'NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants'
            rowsT.append([f"A_{['1','A'][R]}^{'+' if t > 0 else '-'}", f"a^{n_a}", f"Lt^{k}" + ("" if t == 1 else " (x Delta)"), str(ge), str(sue), str(su3v), pred])
with open('prediction_table.tsv', 'w') as fh:
    fh.write("# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k\n")
    fh.write("# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)\n")
    fh.write("amplitude\torder\tpower\tgeneral_colour\tSU(N_c)\tSU(3)\tstatus\n")
    for r_ in rowsT:
        fh.write("\t".join(r_) + "\n")
say("   wrote prediction_table.tsv")

say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}   ({time.time() - T0:.1f} s)")
with open('results_sympy.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, sort_keys=True, default=str)
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/amp_prediction_pari.gp <==
\\ Strand PREDICTION, engine 2: PARI/GP, written independently of amp_prediction.py (30 Sep 2026).
\\ Eq. (system) of the paper (draft v2, l. 480-485) solved order by order in a as Laurent series in w = omega,
\\ residues of e^{w Lt} eta^tau F give the amplitude (App. B, l. 1755-1766).  Lt is called L below; D = Delta.
\\ Deformations kept: kappa (ka), the omega-coefficient of psi^+ (p1; eq. (system): p1 = D^2/2), ell_+ (lp),
\\ ell_- (lm).  Everything else as in eq. (system).
w; L; D; CF; CA; M1; bA; ka; p1; lp; lm; N; z2;
default(parisizemax, 4*10^9);
PREC = 10;
ex = exp(w*D/2 + O(w^(PREC+4)));
exm = exp(-w*D/2 + O(w^(PREC+4)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh;
psip = p1*w;
Ep = exp(w*L + O(w^(PREC+4)))*ch; Em = exp(w*L + O(w^(PREC+4)))*sh;
\\ solve: C = Casimirs, B = Born weights, T = T_rc matrix; returns f[R][t][n], t = 1 (+), 2 (-)
{
ireesolve(C, B, T, nmax) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [psip, psim], el = [lp, lm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*ka*ps[t]*s;
        for (k = 1, m-1, rhs += (1 - el[t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);

\\ ---------- general colour, singlet exact (adjoint row represented by its row sum M1 = sum_R' T_AR' b_R')
C = [0, CA]; B = [CF, bA]; T = [0, -2*CF; 0, M1/bA];
f = ireesolve(C, B, T, 3);
sub(x) = substpol(subst(subst(x, M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2), D^2, -6*z2);
Tp = sub(polcoef(amp(f[1][1][3], 1), 2, L));
K2 = sub(polcoef(amp(f[1][1][2], 1), 0, L));
L4 = sub(polcoef(amp(f[1][1][3], 1), 4, L));
Am2 = subst(subst(polcoef(amp(f[1][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
Am3 = subst(subst(polcoef(amp(f[1][2][3], 2), 3, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
AAm2 = subst(subst(polcoef(amp(f[2][2][2], 2), 1, L), M1, -(CA-2*CF)*(3*CA-4*CF)/4), bA, CF - CA/2);
print("general colour, singlet, positive signature:");
print("  a^2 Lt^0 (p1, ka, lp general) = ", factor(K2));
print("  a^3 Lt^4 = ", factor(L4));
print("  a^3 Lt^2 (p1, ka, lp general) = ", Tp);
Tsys = subst(Tp, p1, -3*z2);
print("  a^3 Lt^2 at p1 = D^2/2 = -3 z2: ", factor(Tsys));
\\ the SymPy result (amp_prediction.out, Part 4), typed in:
Tsympy = -6*CF*z2*(6*CA^2*ka^2 - CA^2*ka - 20*CA*CF*ka^2 + 8*CA*CF*ka - 16*CF^2*lp + 16*CF^2*ka^2 - 12*CF^2*ka + CF^2);
print("  [", if (Tsys - Tsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
K2sympy = -3*CF*z2*(4*CA*ka - 8*CF*lp - 8*CF*ka + CF);
print("  [", if (subst(K2, p1, -3*z2) - K2sympy == 0, "ok", "FAIL"), "] a^2 constant equals the SymPy coefficient");
print("negative signature: a^2 Delta Lt coefficient ", factor(Am2/D), " ; a^3 Delta Lt^3 coefficient ", factor(Am3/D));
print("  [", if (subst(Am2/D, ka, 1) - 2*CF*(2*CA - 3*CF) == 0, "ok", "FAIL"), "] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1");
print("  [", if (subst(Am3/D, ka, 1) + 2*CF*(3*CA^2 - 12*CA*CF + 10*CF^2)/3 == 0, "ok", "FAIL"), "] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1");
\\ the C_F C_A^2 coefficient of Tp: write Tp as a polynomial in CF, CA
cB = polcoef(polcoef(Tp, 1, CF), 2, CA);
print("  C_F C_A^2 coefficient of a^3 Lt^2 = ", cB, "  -> kappa = 1: ", subst(cB, ka, 1), " ; with p1 = -3 z2: ", subst(subst(cB, ka, 1), p1, -3*z2));
print("  [", if (subst(subst(cB, ka, 1), p1, -3*z2) + 30*z2 == 0, "ok", "FAIL"), "] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp");
\\ psi^+ part minus 2 C_F x psi^+ part of the a^2 constant = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
Y = Tp - 2*CF*K2;
Ypsi = polcoef(Y, 1, p1)*p1;
print("  [", if (Ypsi + 4*ka*p1*CF*AAm2/D == 0, "ok", "FAIL"), "] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta");

\\ ---------- SU(N) two-channel matrices
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
g = ireesolve(Csu, Bsu, Tsu, 3);
TSU = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive singlet (kappa = 1) = ", factor(TSU));
TSUg = substpol(subst(subst(Tsys, CF, (N^2-1)/(2*N)), CA, N), ka, 1);
print("  [", if (TSU - TSUg == 0, "ok", "FAIL"), "] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N");
num = TSU*N^3;
t1 = polcoef(num, 4, N); tm1 = polcoef(num, 2, N); tm3 = polcoef(num, 0, N);
print("  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = ", -2*t1 - 4*tm1 - 6*tm3);
print("  [", if (-2*t1 - 4*tm1 - 6*tm3 + 30*z2 == 0, "ok", "FAIL"), "] SU(N): projection = -30 z2 for every ell_+");
AA = substpol(subst(subst(polcoef(amp(g[2][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
print("SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = ", factor(AA));
AAsympy = -3*z2*(6*N^4 + 24*N^2*lp - 5*N^2 + 16*lp - 5)/(4*N^3);
print("  [", if (AA - AAsympy == 0, "ok", "FAIL"), "] equals the SymPy coefficient");
\\ mutation controls: each must change the projection
gm = ireesolve(Csu, Bsu, -Tsu, 3);
Tm = substpol(subst(subst(polcoef(amp(gm[1][1][3], 1), 2, L), ka, 1), p1, D^2/2), D^2, -6*z2);
nm = Tm*N^3; print("  control T_rc -> -T_rc: projection ", -2*polcoef(nm,4,N) - 4*polcoef(nm,2,N) - 6*polcoef(nm,0,N), " (must differ from -30 z2)");
T0 = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, 1), p1, 0), D^2, -6*z2);
n0 = T0*N^3; print("  control psi^+ = 0: projection ", -2*polcoef(n0,4,N) - 4*polcoef(n0,2,N) - 6*polcoef(n0,0,N), " (must be 0)");
Tk = substpol(subst(subst(polcoef(amp(g[1][1][3], 1), 2, L), ka, -1), p1, D^2/2), D^2, -6*z2);
nk = Tk*N^3; print("  control kappa = -1: projection ", -2*polcoef(nk,4,N) - 4*polcoef(nk,2,N) - 6*polcoef(nk,0,N), " (expected -42 z2)");

\\ ---------- two further statements
Ysys = substpol(subst(Tp - 2*CF*K2, p1, D^2/2), D^2, -6*z2);
S3k = -48*ka*z2*CF*((CF - CA/2)^2 + 2*ka*(-(CA-2*CF)*(3*CA-4*CF)/4));
print("eq. (system): T - 2 C_F K2 = ", factor(subst(Ysys, p1, -3*z2)));
print("  [", if (subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, 1) == 0 && subst(subst(Tp - 2*CF*K2, p1, -3*z2) - (-S3k/2 + 48*lp*z2*CF^3), ka, -1) == 0, "ok", "FAIL"), "] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)");
R3 = TSU/((N^2-1)/N);
print("SU(N): R3 = a^3 Lt^2 / Born = ", factor(R3), " ; at N = 1: ", subst(R3, N, 1));
print("  [", if (subst(R3, N, 1) + 15*z2 == 0, "ok", "FAIL"), "] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+");


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/pari_asis.out <==
general colour, singlet, positive signature:
  a^2 Lt^0 (p1, ka, lp general) = [CF, 1; (8*p1*ka + (-24*z2*lp + 3*z2))*CF - 4*p1*ka*CA, 1]
  a^3 Lt^4 = Mat([CF, 3])
  a^3 Lt^2 (p1, ka, lp general) = (32*p1*ka^2 - 24*p1*ka + (96*z2*lp - 6*z2))*CF^3 + (-40*p1*ka^2 + 16*p1*ka)*CA*CF^2 + (12*p1*ka^2 - 2*p1*ka)*CA^2*CF
  a^3 Lt^2 at p1 = D^2/2 = -3 z2: [z2, 1; CF, 1; (16*ka^2 - 12*ka + (-16*lp + 1))*CF^2 + (-20*ka^2 + 8*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] equals the SymPy coefficient
  [ok] a^2 constant equals the SymPy coefficient
negative signature: a^2 Delta Lt coefficient [CF, 1; (4*ka - 1)*CF - 2*ka*CA, 1] ; a^3 Delta Lt^3 coefficient [CF, 1; (12*ka - 2)*CF^2 - 12*ka*CA*CF + 3*ka*CA^2, 1]
  [ok] A_1^-(2) = 2 C_F(2C_A - 3C_F) Delta Lt at kappa = 1
  [ok] A_1^-(3) Lt^3 = -2C_F(3C_A^2 - 12C_A C_F + 10C_F^2)/3 Delta at kappa = 1
  C_F C_A^2 coefficient of a^3 Lt^2 = 12*p1*ka^2 - 2*p1*ka  -> kappa = 1: 10*p1 ; with p1 = -3 z2: -30*z2
  [ok] C_F C_A^2 coefficient = 10 p1 = -30 z2 at kappa = +1, independent of lp
  [ok] psi^+ part of T - 2 C_F K2 = -4 kappa p1 C_F A_A^-(2)[Delta Lt]/Delta
SU(N): a^3 Lt^2 positive singlet (kappa = 1) = [z2, 1; N, -3; N - 1, 1; N + 1, 1; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1]
  [ok] SU(N) matrix result = general-colour formula at C_F = (N^2-1)/(2N), C_A = N
  Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 = -30*z2
  [ok] SU(N): projection = -30 z2 for every ell_+
SU(N): a^3 Lt^2 positive adjoint (kappa = 1) = [z2, 1; N, -3; (24*N^2 + 16)*lp + (6*N^4 - 5*N^2 - 5), 1]
  [ok] equals the SymPy coefficient
  control T_rc -> -T_rc: projection -42*z2 (must differ from -30 z2)
  control psi^+ = 0: projection 0 (must be 0)
  control kappa = -1: projection -42*z2 (expected -42 z2)
eq. (system): T - 2 C_F K2 = [z2, 1; CF, 1; (16*ka^2 - 4*ka - 8*lp)*CF^2 + (-20*ka^2 + 4*ka)*CA*CF + (6*ka^2 - ka)*CA^2, 1]
  [ok] T - 2C_F K2 = -S_3/2 + 48 ell_+ z2 C_F^3 (kappa = +-1)
SU(N): R3 = a^3 Lt^2 / Born = [z2, 1; N, -2; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1] ; at N = 1: -15*z2
  [ok] Born-normalized a^3 Lt^2 coefficient at N_c = 1 equals 5 p1 = -15 z2, for every ell_+


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/prediction_table.tsv <==
# eq. (system) of paper.tex, kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2; negative signature: coefficient of Delta x Lt^k
# A_R^tau = Res_{omega=0} e^{omega Lt} eta^tau F_R^tau, Lt = L - i pi/2, Delta = -i pi (s_r > 0) or +i pi (s_c > 0); channel amplitudes on the projectors P_R (App. A)
amplitude	order	power	general_colour	SU(N_c)	SU(3)	status
A_1^+	a^1	Lt^0	2*C_F	(N_c - 1)*(N_c + 1)/N_c	8/3	Born
A_1^+	a^2	Lt^2	2*C_F**2	(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)	32/9	LL, predicted
A_1^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^2	Lt^0	-3*C_F*zeta2*(4*C_A - 8*C_F*ell_p - 7*C_F)	3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)	128*ell_p*zeta2/3 - 32*zeta2/3	constant, depends on the one-loop constant, not predicted
A_1^+	a^3	Lt^4	2*C_F**3/3	(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)	128/81	LL, predicted
A_1^+	a^3	Lt^3	0	0	0	NLL, zero in eq. (system), not predicted
A_1^+	a^3	Lt^2	-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F - 16*C_F**2*ell_p + 5*C_F**2)	3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	2048*ell_p*zeta2/9 - 424*zeta2/9	NNLL; only its C_F C_A^2 component (= 10 psi1 = -30 zeta_2) is free of the unknown constants
A_1^+	a^3	Lt^1	0	0	0	beyond NNLL
A_1^+	a^3	Lt^0	3*C_F*zeta2**2*(48*C_A**2*ell_m + 42*C_A**2 - 192*C_A*C_F*ell_m - 192*C_A*C_F*ell_p - 120*C_A*C_F + 192*C_F**2*ell_m + 384*C_F**2*ell_p**2 + 288*C_F**2*ell_p + 73*C_F**2)/2	3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)	32*ell_m*zeta2**2/3 + 4096*ell_p**2*zeta2**2/3 - 512*ell_p*zeta2**2 + 500*zeta2**2/9	beyond NNLL
A_1^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_1^-	a^2	Lt^1 (x Delta)	2*C_F*(2*C_A - 3*C_F)	(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)	16/3	LL of F^-, predicted (tests kappa)
A_1^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^4 (x Delta)	0	0	0	zero
A_1^-	a^3	Lt^3 (x Delta)	-2*C_F*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3	(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)	232/81	LL of F^-, predicted
A_1^-	a^3	Lt^2 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_1^-	a^3	Lt^1 (x Delta)	-C_F*zeta2*(24*C_A**2*ell_p + 39*C_A**2 - 96*C_A*C_F*ell_m - 96*C_A*C_F*ell_p - 108*C_A*C_F + 96*C_F**2*ell_m + 96*C_F**2*ell_p + 62*C_F**2)	zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	2560*ell_m*zeta2/9 - 32*ell_p*zeta2/9 - 1052*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_1^-	a^3	Lt^0 (x Delta)	0	0	0	beyond NNLL
A_A^+	a^1	Lt^0	-C_A + 2*C_F	-1/N_c	-1/3	Born
A_A^+	a^2	Lt^2	(C_A - 2*C_F)*(3*C_A - 2*C_F)/2	(2*N_c**2 + 1)/(2*N_c**2)	19/18	LL, predicted
A_A^+	a^2	Lt^1	0	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^2	Lt^0	3*zeta2*(C_A - 2*C_F)*(8*C_A*ell_p + 13*C_A - 16*C_F*ell_p - 14*C_F)/4	3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)	2*ell_p*zeta2/3 + 61*zeta2/12	constant, depends on the one-loop constant, not predicted
A_A^+	a^3	Lt^4	SU(N) only	-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)	-133/81	LL, predicted
A_A^+	a^3	Lt^3	SU(N) only	0	0	NLL, zero in eq. (system), not predicted
A_A^+	a^3	Lt^2	SU(N) only	-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)	-58*ell_p*zeta2/9 - 109*zeta2/9	NNLL, contains psi^+ at leading N_c but depends on the matching (T_t^2 part), Kc, ell_+, the adjoint one-loop constant: no clean component
A_A^+	a^3	Lt^1	SU(N) only	0	0	beyond NNLL
A_A^+	a^3	Lt^0	SU(N) only	3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)	266*ell_m*zeta2**2/3 - 8*ell_p**2*zeta2**2/3 - 23*ell_p*zeta2**2 - 97*zeta2**2/36	beyond NNLL
A_A^-	a^1	Lt^0 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^2 (x Delta)	0	0	0	zero
A_A^-	a^2	Lt^1 (x Delta)	-(C_A - 2*C_F)*(5*C_A - 6*C_F)/2	-(2*N_c**2 + 3)/(2*N_c**2)	-7/6	LL of F^-, predicted (tests kappa)
A_A^-	a^2	Lt^0 (x Delta)	0	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^4 (x Delta)	SU(N) only	0	0	zero
A_A^-	a^3	Lt^3 (x Delta)	SU(N) only	(19*N_c**2 + 5)/(6*N_c**3)	88/81	LL of F^-, predicted
A_A^-	a^3	Lt^2 (x Delta)	SU(N) only	0	0	NLL of F^-, zero in eq. (system), not predicted
A_A^-	a^3	Lt^1 (x Delta)	SU(N) only	-zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)	40*ell_m*zeta2/9 - 266*ell_p*zeta2/9 - 62*zeta2/27	NNLL of F^- plus LL x Delta^2, not predicted
A_A^-	a^3	Lt^0 (x Delta)	SU(N) only	0	0	beyond NNLL


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/py_asis.out <==
Part 0. Signature factors and the partial-wave transform
   [ok] s_r>0: e^(wL) xi^+ = e^(w Lt) eta^+ with Lt = L - i pi/2, Delta = -i pi
   [ok] s_r>0: e^(wL) xi^- = e^(w Lt) eta^- with Lt = L - i pi/2, Delta = -i pi
   [ok] s_c>0: e^(wL) xi^+ = +e^(w Lt) eta with Delta = +i pi
   [ok] s_c>0: e^(wL) xi^- = -e^(w Lt) eta with Delta = +i pi
   phi^+ = -17*Delta**8*omega**7/80640 + Delta**6*omega**5/480 - Delta**4*omega**3/48 + Delta**2*omega/4
   phi^- = -Delta**8*omega**7/1209600 + Delta**6*omega**5/30240 - Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega
   psi^+ = -17*Delta**8*omega**7/40320 + Delta**6*omega**5/240 - Delta**4*omega**3/24 + Delta**2*omega/2
   psi^- = -Delta**8*omega**7/604800 + Delta**6*omega**5/15120 - Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega
   [ok] psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...
   [ok] at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))
   dictionary: omega^-1 -> + : 1 ;  - : 0
   dictionary: omega^-2 -> + : Lt ;  - : Delta/2
   dictionary: omega^-3 -> + : (Delta**2 + 4*Lt**2)/8 ;  - : Delta*Lt/2
   dictionary: omega^-4 -> + : Lt*(3*Delta**2 + 4*Lt**2)/24 ;  - : Delta*(Delta**2 + 12*Lt**2)/48
   dictionary: omega^-5 -> + : (Delta**4 + 24*Delta**2*Lt**2 + 16*Lt**4)/384 ;  - : Delta*Lt*(Delta**2 + 4*Lt**2)/48
   dictionary: omega^-6 -> + : Lt*(5*Delta**4 + 40*Delta**2*Lt**2 + 16*Lt**4)/1920 ;  - : Delta*(Delta**4 + 40*Delta**2*Lt**2 + 80*Lt**4)/3840
   dictionary: omega^-7 -> + : (Delta**2 + 4*Lt**2)*(Delta**4 + 56*Delta**2*Lt**2 + 16*Lt**4)/46080 ;  - : Delta*Lt*(Delta**2 + 12*Lt**2)*(3*Delta**2 + 4*Lt**2)/11520

Part 1. Colour models: row sums and the general-colour quantities
   [ok] SU(N): b_R = C_F - C_R/2
   [ok] SU(N): [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SU(N): X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SU(N): row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] SO(N) vector: b_R = C_F - C_R/2
   [ok] SO(N) vector: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SO(N) vector: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SO(N) vector: row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] Sp(N) defining: b_R = C_F - C_R/2
   [ok] Sp(N) defining: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] Sp(N) defining: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] Sp(N) defining: row sums sum_R' [T]_RR' = C_R/2 - 2C_F

Part 3. Eq. (system) as written: partial waves to a^3 and amplitudes (general colour singlet, SU(N))
   F_1^+(1) = 2*C_F*a/omega
   F_1^+(2) = 4*C_F**2*a**2/omega**3 + C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/60 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/6 + 2*C_F*Delta**2*a**2*(C_A*kappa - 2*C_F*ell_p - 2*C_F*kappa)/omega
   F_1^-(1) = 2*C_F*a/omega
   F_1^-(2) = C_F*Delta**6*a**2*kappa*omega**3*(C_A - 2*C_F)/3780 - C_F*Delta**4*a**2*kappa*omega*(C_A - 2*C_F)/90 + 2*C_F*Delta**2*a**2*(C_A*kappa - 6*C_F*ell_m - 2*C_F*kappa)/(3*omega) + 4*C_F*a**2*(2*C_A*kappa - 4*C_F*kappa + C_F)/omega**3
   F_A^+(1) = -a*(C_A - 2*C_F)/omega
   F_A^+(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/240 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/24 - Delta**2*a**2*(C_A - 2*C_F)*(2*C_A*ell_p + 3*C_A*kappa + C_A - 4*C_F*ell_p - 4*C_F*kappa)/(2*omega) + a**2*(C_A - 2*C_F)*(3*C_A - 2*C_F)/omega**3
   F_A^-(1) = -a*(C_A - 2*C_F)/omega
   F_A^-(2) = -Delta**6*a**2*omega**3*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/15120 + Delta**4*a**2*omega*(C_A - 2*C_F)*(3*C_A*kappa + C_A - 4*C_F*kappa)/360 - Delta**2*a**2*(C_A - 2*C_F)*(6*C_A*ell_m + 3*C_A*kappa + C_A - 12*C_F*ell_m - 4*C_F*kappa)/(6*omega) - a**2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/omega**3
   F_1^+(3) = 16*C_F**3*a**3/omega**5 + C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(168*C_A*ell_m + 51*C_A - 336*C_F*ell_m - 672*C_F*ell_p - 34*C_F)/10080 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(10*C_A*ell_m + 3*C_A - 20*C_F*ell_m - 40*C_F*ell_p - 6*C_F)/60 + C_F*Delta**4*a**3*(4*C_A**2*ell_m*kappa + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 16*C_F**2*ell_m*kappa + 32*C_F**2*ell_p**2 + 32*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(2*omega) + 2*C_F*Delta**2*a**3*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa)/omega**3
   F_1^-(3) = C_F*Delta**8*a**3*kappa*omega**3*(C_A - 2*C_F)*(40*C_A*ell_p + 1530*C_A*kappa + 513*C_A - 160*C_F*ell_m - 80*C_F*ell_p - 2040*C_F*kappa - 2*C_F)/151200 - C_F*Delta**6*a**3*kappa*omega*(C_A - 2*C_F)*(14*C_A*ell_p + C_A - 56*C_F*ell_m - 28*C_F*ell_p - 2*C_F)/1260 + C_F*Delta**4*a**3*(20*C_A**2*ell_p*kappa + C_A**2*kappa - 80*C_A*C_F*ell_m*kappa - 80*C_A*C_F*ell_p*kappa - 4*C_A*C_F*kappa + 480*C_F**2*ell_m**2 + 160*C_F**2*ell_m*kappa + 80*C_F**2*ell_p*kappa + 4*C_F**2*kappa)/(30*omega) + 2*C_F*Delta**2*a**3*(4*C_A**2*ell_p*kappa + 6*C_A**2*kappa**2 + C_A**2*kappa - 16*C_A*C_F*ell_m*kappa - 16*C_A*C_F*ell_p*kappa - 20*C_A*C_F*kappa**2 + 32*C_F**2*ell_m*kappa - 16*C_F**2*ell_m + 16*C_F**2*ell_p*kappa + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)/omega**3 - 8*C_F*a**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/omega**5
   [ok] LL of F_1^+ to a^3: Cat_(m-1) (2aC_F)^m/omega^(2m-1), the expansion of (omega - sqrt(omega^2 - 8aC_F))/2 (eq. (LL))
   A_1^+ at a^2: 2*C_F**2*Lt**2 - 3*C_F*zeta2*(4*C_A*kappa - 8*C_F*ell_p - 8*C_F*kappa + C_F)
   A_1^+ at a^3: 2*C_F**3*Lt**4/3 - 6*C_F*Lt**2*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2) + 3*C_F*zeta2**2*(48*C_A**2*ell_m*kappa + 36*C_A**2*kappa**2 + 6*C_A**2*kappa - 192*C_A*C_F*ell_m*kappa - 192*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 192*C_F**2*ell_m*kappa + 384*C_F**2*ell_p**2 + 384*C_F**2*ell_p*kappa - 96*C_F**2*ell_p + 96*C_F**2*kappa**2 - 24*C_F**2*kappa + C_F**2)/2
   A_1^- at a^2: 2*C_F*Delta*Lt*(2*C_A*kappa - 4*C_F*kappa + C_F)
   A_1^- at a^3: C_F*Delta**3*Lt*(24*C_A**2*ell_p*kappa + 36*C_A**2*kappa**2 + 3*C_A**2*kappa - 96*C_A*C_F*ell_m*kappa - 96*C_A*C_F*ell_p*kappa - 120*C_A*C_F*kappa**2 + 12*C_A*C_F*kappa + 192*C_F**2*ell_m*kappa - 96*C_F**2*ell_m + 96*C_F**2*ell_p*kappa + 96*C_F**2*kappa**2 - 36*C_F**2*kappa + 2*C_F**2)/6 - 2*C_F*Delta*Lt**3*(3*C_A**2*kappa - 12*C_A*C_F*kappa + 12*C_F**2*kappa - 2*C_F**2)/3

Part 4. Reproduction of the statements of Appendix app:sign and app:assumptions
   [ok] one-loop amplitude from dipole operator + planar box: Lt-dependent part = 2a^2[b(b-C)Lt^2 + (b^2+2X)Delta Lt] (eq. (sign-A2))
   [ok] F^+(2) = 4a^2 b(b-C)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/omega + O(omega) (eq. (sign-F2))
   [ok] F^-(2) = 4a^2(b^2 + 2 kappa X)/omega^3 + a^2 Delta^2 (C b + 2 kappa X)/(3 omega) + O(omega)
   [ok] Res^+ = 2a^2 b(b-C) Lt^2 + a^2 Delta^2 (b^2 + C b + 4 kappa X)/2 (eq. (sign-Res2))
   [ok] Res^- = 2a^2 (b^2 + 2 kappa X) Delta Lt
   [ok] positive signature: Lt-dependent parts agree for every kappa
   [ok] negative signature: A^- - Res^- = 4a^2 (1-kappa) X Delta Lt (eq. (sign-mismatch))
   SU(N): X_1 = (N_c - 1)*(N_c + 1)/(2*N_c**2), X_A = -(N_c**2 + 2)/(4*N_c**2); A_1^- = (N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2) Delta Lt a^2, A_A^- = -(2*N_c**2 + 3)/(2*N_c**2) Delta Lt a^2
   [ok] SU(N): A_1^-(2) = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2) (\nmAoddSingletSUN)
   [ok] SU(N): A_A^-(2) = +i pi a^2 Lt (2N^2+3)/(2N^2) (\nmAoddAdjSUN)
   [ok] S_3 = -48 kappa zeta_2 C_F (b_A^2 + 2 kappa M_1) = 12 zeta_2 C_F(C_A-2C_F)(5C_A-6C_F) at kappa = +1 (eq. (S3), (color-S3))
   a^3 Lt^2, positive-signature singlet, eq. (system), general colour: -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)
      term linear in psi^+ (all psi1 dependence at psi0 = 0): -6*C_F*kappa*zeta2*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 6*C_F)
   [ok] App. C: the term linear in psi^+ = -S_3/2 + (-24 kappa zeta_2 C_F X_1), for kappa = +1 and -1
      remaining terms: 6*C_F**3*zeta2*(16*ell_p - 1)  (eta^+ expansion of the leading pole and the ell_+ terms)
   [ok] remaining terms = -6 zeta_2 C_F^3 + 96 ell_+ zeta_2 C_F^3 (planar type)
   [ok] SU(3): -S_3/2 = -56/3 zeta_2 (\nmPsiPlusOrderAthreeSUthree)
   [ok] SU(3), kappa=-1: -S_3/2 = -184/9 zeta_2 (\nmPsiPlusOrderAthreeKmSUthree)
   [ok] SU(3): iterated constant -24 C_F X_1 zeta_2 = -128/9 zeta_2 (\nmIterConstSUthree)
   eq. (system): T - 2 C_F x (a^2 constant) = -6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 4*C_A*C_F*kappa - 8*C_F**2*ell_p + 16*C_F**2*kappa**2 - 4*C_F**2*kappa)
   [ok] eq. (system): T - 2C_F K2 = -S_3/2 + 48 ell_+ zeta_2 C_F^3 exactly (iterated constant and eta^+ terms cancel), kappa = +1 and -1

Part 5. Singlet channel, general colour, with all deformations
   A_1^+ a^2 Lt^2: system (kappa=1) = 2*C_F**2
        depends on: []
   A_1^+ a^2 Lt^1: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^2 Lt^0: system (kappa=1) = -3*C_F*zeta2*(4*C_A - 7*C_F)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^4: system (kappa=1) = 2*C_F**3/3
        depends on: []
   A_1^+ a^3 Lt^3: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^2: system (kappa=1) = -6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^+ a^3 Lt^1: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^+ a^3 Lt^0: system (kappa=1) = 3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]
   A_1^- a^2 Lt^2: system (kappa=1) = 0
        depends on: []
   A_1^- a^2 Lt^1: system (kappa=1) = 2*C_F*Delta*(2*C_A - 3*C_F)
        depends on: []
   A_1^- a^2 Lt^0: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)']
   A_1^- a^3 Lt^4: system (kappa=1) = 0
        depends on: []
   A_1^- a^3 Lt^3: system (kappa=1) = -2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3
        depends on: []
   A_1^- a^3 Lt^2: system (kappa=1) = 0
        depends on: ['Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^1: system (kappa=1) = C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']
   A_1^- a^3 Lt^0: system (kappa=1) = 0
        depends on: ['Born correction / one-loop constant r (source type)', 'Born regular terms eps1 (NLL), eps2 (NNLL)', 'multiplicative matching alpha, beta, gamma, u, z2', 'log shift lam', 'quark-pair weights ell_+, ell_-', 'NLL kernel g (collinear, running coupling, fitted NLL term)', 'other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)', 'psi^+ coefficients psi0 (omega^0), psi1 (omega^1)']   [beyond NNLL of F: not a prediction of eq. (system)]

Part 6. Combinations independent of the unknown constants (positive-signature singlet, general colour)
   T = coefficient of a^3 Lt^2 in A_1^+ (all deformations, kappa general, Delta^2 kept):
      C_F^3 C_A^0 n_f^0 : -16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF
      C_F^2 C_A^1 n_f^0 : 2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)
      C_F^2 C_A^0 n_f^1 : 2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   Y = T - 2 C_F x (coefficient of a^2 Lt^0 in A_1^+):
      C_F^3 C_A^0 n_f^0 : -8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF
      C_F^2 C_A^1 n_f^0 : 2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)
      C_F^2 C_A^0 n_f^1 : 2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)
      C_F^2 C_A^0 n_f^0 : -4*g_1m*kappa*psi0
      C_F^1 C_A^2 n_f^0 : 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
      C_F^1 C_A^1 n_f^1 : 2*gN*(gA + kappa*psi0)
      C_F^1 C_A^1 n_f^0 : 2*g_1m*kappa*psi0
      C_F^1 C_A^0 n_f^2 : gN**2
   a^2 Lt^1 (NLL) of A_1^+:
      C_F^2 C_A^0 n_f^0 : 2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)
      C_F^1 C_A^1 n_f^0 : 2*(gA + 2*kappa*psi0)
      C_F^1 C_A^0 n_f^1 : 2*gN
   [ok] C_F C_A^2 coefficient of T at psi0 = 0 and gA = 0 is -2 kappa psi1 (1 - 6 kappa) = 12 kappa^2 psi1 - 2 kappa psi1
   the rest of the C_F C_A^2 coefficient (products of NLL deformations, psi0 = omega^0 term of psi^+, gA = C_A part of the NLL kernel): 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 - 2*kappa*lam*psi0
   [ok] every term of the rest contains psi0 or gA (NLL deformations), none contains r, eps2, alpha, beta, gamma, u, z2, ell, kP, sig, Kc
   kappa = +1, psi0 = gA = 0: C_F C_A^2 coefficient of T = 10*psi1
      psi1 = Delta^2/2 = -3 zeta_2: -30*zeta2;  kappa = -1: -42*zeta2;  psi^+ absent: 0;  sign of psi^+ reversed: 30*zeta2
   C_F^2 C_A coefficient of Y at psi0 = gA = gF = 0: 2*(kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA)
   [ok] C_F^2 C_A coefficient of Y = 8 kappa psi1 - 40 kappa^2 psi1 + 2 kA + 2 sA, free of r, alpha, eps, lam, ell
   [ok] C_F^2 C_A coefficient of T = 16 kappa psi1 - 40 kappa^2 psi1 + 2 rA + 2 kA + 6 sA (rA = C_F C_A part of the one-loop constant)
   [ok] C_F C_A coefficient of the a^2 constant = 4 kappa psi1 + rA + 2 sA (the NNLL identity term acts at a^2 like a constant source)
   C_F^3 coefficient of Y (not a test): -2*(4*Delta**2*ell_p + alpha - 2*eps1**2 - 2*eps1*lam - 2*eps2 - kF - 16*kappa**2*psi1 + 4*kappa*psi1 - sF)
   free symbols of the C_F C_A^2 coefficient of T: ['eps1', 'gA', 'kappa', 'lam', 'psi0', 'psi1']
   C_F C_A coefficient of the a^2 Lt NLL term: 2*(gA + 2*kappa*psi0)  (tests psi0 = 0 if gA = 0)
   A_A^-(2) coefficient of Lt (with its factor Delta): -Delta*(C_A - 2*C_F)*(6*C_A*kappa - C_A - 8*C_F*kappa + 2*C_F)/2
   [ok] psi^+ part of Y equals -4 kappa psi1 C_F x A_A^-(2)[Delta Lt]/Delta (ratio form, general colour)

Part 7. SU(N_c), SO(N), Sp(N): the general-colour singlet results against the explicit matrices
   [ok] SU(N): A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SU(N): A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] SO(N) vector: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^2 Lt^0 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^4 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^+ a^3 Lt^2 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^2 Lt^1 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^3 of the explicit matrix = general-colour formula
   [ok] Sp(N) defining: A_1^- a^3 Lt^2 of the explicit matrix = general-colour formula
   SU(N_c), eq. (system) (kappa = +1, psi^+ as written, Delta^2 = -6 zeta_2), all coefficients:
      A_1^+ a^1 Lt^0: (N_c - 1)*(N_c + 1)/N_c
      A_1^+ a^2 Lt^2: (N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)
      A_1^+ a^2 Lt^1: 0
      A_1^+ a^2 Lt^0: 3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)
      A_1^+ a^3 Lt^4: (N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)
      A_1^+ a^3 Lt^3: 0
      A_1^+ a^3 Lt^2: 3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_1^+ a^3 Lt^1: 0
      A_1^+ a^3 Lt^0: 3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)
      A_1^- a^1 Lt^0: 0
      A_1^- a^2 Lt^2: 0
      A_1^- a^2 Lt^1: Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)
      A_1^- a^2 Lt^0: 0
      A_1^- a^3 Lt^4: 0
      A_1^- a^3 Lt^3: Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)
      A_1^- a^3 Lt^2: 0
      A_1^- a^3 Lt^1: Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_1^- a^3 Lt^0: 0
      A_A^+ a^1 Lt^0: -1/N_c
      A_A^+ a^2 Lt^2: (2*N_c**2 + 1)/(2*N_c**2)
      A_A^+ a^2 Lt^1: 0
      A_A^+ a^2 Lt^0: 3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)
      A_A^+ a^3 Lt^4: -(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)
      A_A^+ a^3 Lt^3: 0
      A_A^+ a^3 Lt^2: -3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)
      A_A^+ a^3 Lt^1: 0
      A_A^+ a^3 Lt^0: 3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)
      A_A^- a^1 Lt^0: 0
      A_A^- a^2 Lt^2: 0
      A_A^- a^2 Lt^1: -Delta*(2*N_c**2 + 3)/(2*N_c**2)
      A_A^- a^2 Lt^0: 0
      A_A^- a^3 Lt^4: 0
      A_A^- a^3 Lt^3: Delta*(19*N_c**2 + 5)/(6*N_c**3)
      A_A^- a^3 Lt^2: 0
      A_A^- a^3 Lt^1: -Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)
      A_A^- a^3 Lt^0: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CA3: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CFCA2: 1
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF2CA: 0
   Laurent projection -2 t_1 - 4 t_-1 - 6 t_-3 of CF3: 0
   [ok] the projection -2t_1 - 4t_{-1} - 6t_{-3} returns the C_F C_A^2 coefficient and kills C_A^3, C_F^2 C_A, C_F^3
   [ok] the projection 4t_{-1} + 12t_{-3} returns the C_F^2 C_A coefficient and kills C_A^3, C_F C_A^2, C_F^3
   SU(N), eq. (system): T = 12*N_c**3*ell_p*zeta2 - 3*N_c**3*zeta2/4 - 36*N_c*ell_p*zeta2 - 39*N_c*zeta2/4 + 36*ell_p*zeta2/N_c + 27*zeta2/(4*N_c) - 12*ell_p*zeta2/N_c**3 + 15*zeta2/(4*N_c**3);  -2t1-4t_-1-6t_-3 = -30*zeta2 (expected -30 zeta_2 + 0 x ell_+)
   [ok] SU(N): the Laurent projection of T equals -30 zeta_2 for every ell_+
   SU(N) with all deformations (channel parameters free symbols):
      -2t1-4t_-1-6t_-3 of T: 6*eps1*kappa**2*psi0 + g_0p**2 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1 + 2*r_0p
      its free symbols: ['eps1', 'g_0p', 'kappa', 'lam', 'psi0', 'psi1', 'r_0p']
      (the SU(N) channel parameters r_0p, kP_0p, sig_0p, g_0p are free functions of N here; the colour-degree
       statement of Part 6 is what makes them drop out, see the report)
      with the channel parameters of general-colour form (r_1 = C_F(rF C_F + rA C_A), kP = kF C_F + kA C_A, ...):
      -2t1-4t_-1-6t_-3 of T = 6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1
   [ok] SU(N): with colour-form channel parameters the projection depends only on psi1, kappa and the NLL deformations psi0, gA
   [ok] SU(N): no N_c^{+-5}, ... terms appear, the Laurent polynomial of T has only N^3, N, 1/N, 1/N^3 (n_f-free part)

Part 8. Adjoint channel in SU(N): positive-signature a^3 Lt^2 and its dependence
   A_A^+ a^3 Lt^2 (system, kappa general, psi1 general, Delta^2 kept): Delta**2*(N_c/4 + 1/(8*N_c) - 1/(8*N_c**3)) + psi1*(N_c*kappa**2 - 6*kappa**2/N_c + 9*kappa/(2*N_c) - 4*kappa**2/N_c**3 + 3*kappa/N_c**3)
   its psi1 part: kappa*psi1*(2*N_c**4*kappa - 12*N_c**2*kappa + 9*N_c**2 - 8*kappa + 6)/(2*N_c**3)
   A_A^+ a^3 Lt^2 depends on: ['Kc', 'alpha', 'beta', 'ell_p', 'eps1', 'eps2', 'g_0m', 'g_1m', 'g_1p', 'kP_1p', 'lam', 'r_1p', 'sig_1p', 'u']

Part 9. SU(N_c): combinations of Laurent coefficients free of the unknown constants (first order)
   36 data coefficients, 48 nuisance parameters; rank of nuisance Jacobian = 22
   rank with the psi1 column added = 23  (psi1 is identifiable from these data at first order)
   left null space of the nuisance Jacobian: 14 combinations free of the unknown constants
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S+ a^2 Lt^1 [N^0]': 1, 'S+ a^2 Lt^1 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^0 [N^-2]': 1, 'S+ a^2 Lt^0 [N^0]': 1, 'S+ a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -5/9, 'S+ a^2 Lt^1 [N^0]': -5/18, 'S+ a^3 Lt^3 [N^-3]': 4/3, 'S+ a^3 Lt^3 [N^-1]': 13/9, 'S+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 5/9, 'S+ a^2 Lt^1 [N^0]': 5/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -4/9, 'S+ a^3 Lt^3 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^3 Lt^2 [N^-3]': 3, 'S+ a^3 Lt^2 [N^-1]': 2, 'S+ a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): -5
      combination {'S+ a^3 Lt^2 [N^-3]': -2, 'S+ a^3 Lt^2 [N^-1]': -1, 'S+ a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 5
      combination {'S- a^2 Lt^0 [N^-2]': 1, 'S- a^2 Lt^0 [N^0]': 1, 'S- a^2 Lt^0 [N^2]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/12, 'S+ a^2 Lt^1 [N^0]': 1/3, 'S+ a^3 Lt^3 [N^-3]': 1/2, 'S+ a^3 Lt^3 [N^-1]': 2/3, 'S- a^2 Lt^0 [N^-2]': -3/2, 'S- a^2 Lt^0 [N^0]': -3/2, 'S- a^3 Lt^2 [N^-3]': 1, 'S- a^3 Lt^2 [N^-1]': 1, 'S- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1/12, 'S+ a^2 Lt^1 [N^0]': -1/3, 'S+ a^3 Lt^3 [N^-3]': -1/2, 'S+ a^3 Lt^3 [N^-1]': -2/3, 'S- a^2 Lt^0 [N^-2]': 3/2, 'S- a^2 Lt^0 [N^0]': 3/2, 'S- a^3 Lt^2 [N^3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/2, 'S+ a^3 Lt^3 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': 1/2, 'A+ a^3 Lt^3 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -8/9, 'S+ a^2 Lt^1 [N^0]': 1/18, 'S+ a^3 Lt^3 [N^-3]': -5/3, 'S+ a^3 Lt^3 [N^-1]': 1/9, 'A+ a^2 Lt^1 [N^-2]': 1, 'A+ a^2 Lt^1 [N^0]': 1/2, 'A+ a^3 Lt^3 [N^-1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -1/9, 'S+ a^2 Lt^1 [N^0]': -1/18, 'S+ a^3 Lt^3 [N^-3]': -1/3, 'S+ a^3 Lt^3 [N^-1]': -1/9, 'A+ a^2 Lt^1 [N^0]': 1, 'A+ a^3 Lt^3 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': 1, 'S- a^2 Lt^0 [N^-2]': 1/2, 'S- a^3 Lt^2 [N^-3]': -1, 'A+ a^2 Lt^1 [N^-2]': -1, 'A- a^2 Lt^0 [N^-2]': -1/2, 'A- a^3 Lt^2 [N^-3]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
      combination {'S+ a^2 Lt^1 [N^-2]': -3/4, 'S+ a^2 Lt^1 [N^0]': -25/3, 'S+ a^3 Lt^3 [N^-3]': -3/2, 'S+ a^3 Lt^3 [N^-1]': -2, 'S- a^2 Lt^0 [N^-2]': -27/2, 'S- a^2 Lt^0 [N^0]': -7/3, 'S- a^3 Lt^2 [N^-3]': 13, 'S- a^3 Lt^2 [N^-1]': 14/3, 'A+ a^2 Lt^1 [N^-2]': -23/2, 'A+ a^2 Lt^1 [N^0]': 17/2, 'A- a^2 Lt^0 [N^0]': 19/6, 'A- a^3 Lt^2 [N^-1]': -19/3, 'A- a^3 Lt^2 [N^1]': 1}
         dependence on psi1 (per unit psi1, zeta_2 = 1): 0
   [ok] SU(N) data: psi1 is identifiable at first order in the deformations

Part 10. Born-normalized form of the test, sensitivity controls, prediction table
   R3 = A_1^+(3)[Lt^2]/A_1^(1) (SU(N), all deformations with colour forms, psi0 = gA = 0) at N_c = 1: kappa*psi1*(6*kappa - 1)
   [ok] R3 at N_c = 1 equals 5 psi1 (kappa = 1) for every value of the unknown constants
   C_F C_A component of R3 - 2C_F R2 (SU(N): -2 s_0 - 4 s_-2 of its Laurent coefficients): kA - 20*kappa**2*psi1 + 4*kappa*psi1 + sA
   [ok] C_F C_A component of R3 - 2C_F R2 = -20 kappa^2 psi1 + 4 kappa psi1 + kA + sA (+ NLL products)
   control: one-loop singlet constant with a C_A^2 piece rho_AA C_A^2 (source type): projection = 2*(6*kappa**2*psi1 - kappa*psi1 + rho_AA)
   [ok] control: a C_A^2 piece of the one-loop singlet constant shifts the projection by 2 rho_AA (so its absence must be checked in the one-loop data)
   [ok] control: multiplicative matching alpha C_F -> alpha_A C_A (colour dependent) leaves the projection unchanged
   [ok] control: projection vanishes without psi^+ and is -42 zeta_2 at kappa = -1
   wrote prediction_table.tsv

FAILED CHECKS: none   (1049.4 s)


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/results_sympy.json <==
{
 "B_CFCA2_of_T": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
 "C_CF2CA_of_Y": "4*eps1*gA - 20*eps1*kappa**2*psi0 + 8*eps1*kappa*psi0 + 2*gA*gF - 4*gA*kappa*psi0 + 2*gA*lam + 2*gF*kappa*psi0 + 2*kA - 40*kappa**2*lam*psi0 - 40*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + 2*sA",
 "K2_monomials": {
  "(1, 0, 1)": "eps1*gN + 2*gN*lam + rN",
  "(1, 1, 0)": "eps1*gA + 2*eps1*kappa*psi0 + 2*gA*lam + 4*kappa*lam*psi0 + 4*kappa*psi1 + rA + 2*sA",
  "(2, 0, 0)": "-(8*Delta**2*ell_p - Delta**2 - 4*alpha - 2*eps1**2 - 2*eps1*gF + 8*eps1*kappa*psi0 - 8*eps1*lam - 8*eps2 - 4*gF*lam + 16*kappa*lam*psi0 + 16*kappa*psi1 - 4*lam**2 - 2*rF - 4*sF)/2"
 },
 "N2_monomials": {
  "(1, 0, 1)": "2*gN",
  "(1, 1, 0)": "2*(gA + 2*kappa*psi0)",
  "(2, 0, 0)": "2*(2*eps1 + gF - 4*kappa*psi0 + 2*lam)"
 },
 "SU_T_deformed": "-2*Delta**2*N_c**3*ell_p + Delta**2*N_c**3/8 + 6*Delta**2*N_c*ell_p - 3*Delta**2*N_c/8 - 6*Delta**2*ell_p/N_c + 3*Delta**2/(8*N_c) + 2*Delta**2*ell_p/N_c**3 - Delta**2/(8*N_c**3) + N_c**3*alpha/4 + 3*N_c**3*eps1**2/4 + 3*N_c**3*eps1*lam/2 + 3*N_c**3*eps2/2 + N_c**3*lam**2/2 + 3*N_c**2*eps1*g_0p/2 + 3*N_c**2*g_0p*lam/2 + N_c**2*kP_0p/2 + 3*N_c**2*sig_0p/2 - 3*N_c*alpha/4 - 9*N_c*eps1**2/4 + N_c*eps1*kappa**2*psi0 + 3*N_c*eps1*kappa*psi0 - 9*N_c*eps1*lam/2 - 9*N_c*eps2/2 + N_c*g_0p**2/2 + 2*N_c*kappa**2*lam*psi0 + 2*N_c*kappa**2*psi1 + 2*N_c*kappa*lam*psi0 + 2*N_c*kappa*psi1 - 3*N_c*lam**2/2 + N_c*r_0p - 3*eps1*g_0p + g_0p*kappa*psi0 - 3*g_0p*lam + g_1m*kappa*psi0 - kP_0p - 3*sig_0p + 3*alpha/(4*N_c) + 9*eps1**2/(4*N_c) + eps1*kappa**2*psi0/N_c - 6*eps1*kappa*psi0/N_c + 9*eps1*lam/(2*N_c) + 9*eps2/(2*N_c) - g_0p**2/(2*N_c) + 2*kappa**2*lam*psi0/N_c + 2*kappa**2*psi1/N_c - 5*kappa*lam*psi0/N_c - 5*kappa*psi1/N_c + 3*lam**2/(2*N_c) - r_0p/N_c + 3*eps1*g_0p/(2*N_c**2) - g_0p*kappa*psi0/N_c**2 + 3*g_0p*lam/(2*N_c**2) - g_1m*kappa*psi0/N_c**2 + kP_0p/(2*N_c**2) + 3*sig_0p/(2*N_c**2) - alpha/(4*N_c**3) - 3*eps1**2/(4*N_c**3) - 2*eps1*kappa**2*psi0/N_c**3 + 3*eps1*kappa*psi0/N_c**3 - 3*eps1*lam/(2*N_c**3) - 3*eps2/(2*N_c**3) - 4*kappa**2*lam*psi0/N_c**3 - 4*kappa**2*psi1/N_c**3 + 3*kappa*lam*psi0/N_c**3 + 3*kappa*psi1/N_c**3 - lam**2/(2*N_c**3)",
 "SU_invariants_first_order": [
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S+ a^2 Lt^1 [N^0]": "1",
    "S+ a^2 Lt^1 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^0 [N^-2]": "1",
    "S+ a^2 Lt^0 [N^0]": "1",
    "S+ a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-5/9",
    "S+ a^2 Lt^1 [N^0]": "-5/18",
    "S+ a^3 Lt^3 [N^-1]": "13/9",
    "S+ a^3 Lt^3 [N^-3]": "4/3",
    "S+ a^3 Lt^3 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "5/9",
    "S+ a^2 Lt^1 [N^0]": "5/18",
    "S+ a^3 Lt^3 [N^-1]": "-4/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3",
    "S+ a^3 Lt^3 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "2",
    "S+ a^3 Lt^2 [N^-3]": "3",
    "S+ a^3 Lt^2 [N^1]": "1"
   },
   "-5"
  ],
  [
   {
    "S+ a^3 Lt^2 [N^-1]": "-1",
    "S+ a^3 Lt^2 [N^-3]": "-2",
    "S+ a^3 Lt^2 [N^3]": "1"
   },
   "5"
  ],
  [
   {
    "S- a^2 Lt^0 [N^-2]": "1",
    "S- a^2 Lt^0 [N^0]": "1",
    "S- a^2 Lt^0 [N^2]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "-1/12",
    "S+ a^2 Lt^1 [N^0]": "1/3",
    "S+ a^3 Lt^3 [N^-1]": "2/3",
    "S+ a^3 Lt^3 [N^-3]": "1/2",
    "S- a^2 Lt^0 [N^-2]": "-3/2",
    "S- a^2 Lt^0 [N^0]": "-3/2",
    "S- a^3 Lt^2 [N^-1]": "1",
    "S- a^3 Lt^2 [N^-3]": "1",
    "S- a^3 Lt^2 [N^1]": "1"
   },
   "0"
  ],
  [
   {
    "S+ a^2 Lt^1 [N^-2]": "1/12",
    "S+ a^2 Lt^1 [N^0]": "-1/3",
    "S+ a^3 Lt^3 [N^-1]": "-2/3",
    "S+ a^3 Lt^3 [N^-3]": "-1/2",
    "S- a^2 Lt^0 [N^-2]": "3/2",
    "S- a^2 Lt^0 [N^0]": "3/2",
    "S- a^3 Lt^2 [N^3]": "1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1/2",
    "A+ a^3 Lt^3 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/2",
    "S+ a^3 Lt^3 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "1",
    "A+ a^2 Lt^1 [N^0]": "1/2",
    "A+ a^3 Lt^3 [N^-1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-8/9",
    "S+ a^2 Lt^1 [N^0]": "1/18",
    "S+ a^3 Lt^3 [N^-1]": "1/9",
    "S+ a^3 Lt^3 [N^-3]": "-5/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^0]": "1",
    "A+ a^3 Lt^3 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-1/9",
    "S+ a^2 Lt^1 [N^0]": "-1/18",
    "S+ a^3 Lt^3 [N^-1]": "-1/9",
    "S+ a^3 Lt^3 [N^-3]": "-1/3"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-1",
    "A- a^2 Lt^0 [N^-2]": "-1/2",
    "A- a^3 Lt^2 [N^-3]": "1",
    "S+ a^2 Lt^1 [N^-2]": "1",
    "S- a^2 Lt^0 [N^-2]": "1/2",
    "S- a^3 Lt^2 [N^-3]": "-1"
   },
   "0"
  ],
  [
   {
    "A+ a^2 Lt^1 [N^-2]": "-23/2",
    "A+ a^2 Lt^1 [N^0]": "17/2",
    "A- a^2 Lt^0 [N^0]": "19/6",
    "A- a^3 Lt^2 [N^-1]": "-19/3",
    "A- a^3 Lt^2 [N^1]": "1",
    "S+ a^2 Lt^1 [N^-2]": "-3/4",
    "S+ a^2 Lt^1 [N^0]": "-25/3",
    "S+ a^3 Lt^3 [N^-1]": "-2",
    "S+ a^3 Lt^3 [N^-3]": "-3/2",
    "S- a^2 Lt^0 [N^-2]": "-27/2",
    "S- a^2 Lt^0 [N^0]": "-7/3",
    "S- a^3 Lt^2 [N^-1]": "14/3",
    "S- a^3 Lt^2 [N^-3]": "13"
   },
   "0"
  ]
 ],
 "SU_system_all": [
  [
   "A_1^+",
   1,
   0,
   "(N_c - 1)*(N_c + 1)/N_c"
  ],
  [
   "A_1^+",
   2,
   2,
   "(N_c - 1)**2*(N_c + 1)**2/(2*N_c**2)"
  ],
  [
   "A_1^+",
   2,
   1,
   "0"
  ],
  [
   "A_1^+",
   2,
   0,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(8*N_c**2*ell_p - N_c**2 - 8*ell_p - 7)/(4*N_c**2)"
  ],
  [
   "A_1^+",
   3,
   4,
   "(N_c - 1)**3*(N_c + 1)**3/(12*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   3,
   "0"
  ],
  [
   "A_1^+",
   3,
   2,
   "3*zeta2*(N_c - 1)*(N_c + 1)*(16*N_c**4*ell_p - N_c**4 - 32*N_c**2*ell_p - 14*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_1^+",
   3,
   1,
   "0"
  ],
  [
   "A_1^+",
   3,
   0,
   "3*zeta2**2*(N_c - 1)*(N_c + 1)*(384*N_c**4*ell_p**2 - 96*N_c**4*ell_p + N_c**4 - 768*N_c**2*ell_p**2 - 192*N_c**2*ell_p + 94*N_c**2 + 192*ell_m + 384*ell_p**2 + 288*ell_p + 73)/(16*N_c**3)"
  ],
  [
   "A_1^-",
   1,
   0,
   "0"
  ],
  [
   "A_1^-",
   2,
   2,
   "0"
  ],
  [
   "A_1^-",
   2,
   1,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_1^-",
   2,
   0,
   "0"
  ],
  [
   "A_1^-",
   3,
   4,
   "0"
  ],
  [
   "A_1^-",
   3,
   3,
   "Delta*(N_c - 1)*(N_c + 1)*(N_c**4 - 2*N_c**2 - 5)/(6*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   2,
   "0"
  ],
  [
   "A_1^-",
   3,
   1,
   "Delta*zeta2*(N_c - 1)*(N_c + 1)*(48*N_c**4*ell_m - N_c**4 - 46*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_1^-",
   3,
   0,
   "0"
  ],
  [
   "A_A^+",
   1,
   0,
   "-1/N_c"
  ],
  [
   "A_A^+",
   2,
   2,
   "(2*N_c**2 + 1)/(2*N_c**2)"
  ],
  [
   "A_A^+",
   2,
   1,
   "0"
  ],
  [
   "A_A^+",
   2,
   0,
   "3*zeta2*(6*N_c**2 + 8*ell_p + 7)/(4*N_c**2)"
  ],
  [
   "A_A^+",
   3,
   4,
   "-(2*N_c**2 + 1)*(3*N_c**2 + 1)/(12*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   3,
   "0"
  ],
  [
   "A_A^+",
   3,
   2,
   "-3*zeta2*(6*N_c**4 + 24*N_c**2*ell_p - 5*N_c**2 + 16*ell_p - 5)/(4*N_c**3)"
  ],
  [
   "A_A^+",
   3,
   1,
   "0"
  ],
  [
   "A_A^+",
   3,
   0,
   "3*zeta2**2*(192*N_c**4*ell_m + 18*N_c**4 - 288*N_c**2*ell_m - 336*N_c**2*ell_p - 197*N_c**2 - 192*ell_m - 384*ell_p**2 - 288*ell_p - 73)/(16*N_c**3)"
  ],
  [
   "A_A^-",
   1,
   0,
   "0"
  ],
  [
   "A_A^-",
   2,
   2,
   "0"
  ],
  [
   "A_A^-",
   2,
   1,
   "-Delta*(2*N_c**2 + 3)/(2*N_c**2)"
  ],
  [
   "A_A^-",
   2,
   0,
   "0"
  ],
  [
   "A_A^-",
   3,
   4,
   "0"
  ],
  [
   "A_A^-",
   3,
   3,
   "Delta*(19*N_c**2 + 5)/(6*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   2,
   "0"
  ],
  [
   "A_A^-",
   3,
   1,
   "-Delta*zeta2*(48*N_c**4*ell_p + 12*N_c**4 - 48*N_c**2*ell_m - 72*N_c**2*ell_p - 77*N_c**2 - 48*ell_m - 48*ell_p - 31)/(4*N_c**3)"
  ],
  [
   "A_A^-",
   3,
   0,
   "0"
  ]
 ],
 "T3_system_SU3": "2048*ell_p*zeta2/9 - 424*zeta2/9",
 "T3_system_general": "-6*C_F*zeta2*(6*C_A**2*kappa**2 - C_A**2*kappa - 20*C_A*C_F*kappa**2 + 8*C_A*C_F*kappa - 16*C_F**2*ell_p + 16*C_F**2*kappa**2 - 12*C_F**2*kappa + C_F**2)",
 "T_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(3*eps1*gN + gF*gN - 2*gN*kappa*psi0 + 3*gN*lam + kN + rN)",
  "(2, 1, 0)": "2*(3*eps1*gA - 10*eps1*kappa**2*psi0 + 6*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + 3*gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 8*kappa*lam*psi0 + 8*kappa*psi1 + rA + 3*sA)",
  "(3, 0, 0)": "-16*Delta**2*ell_p + Delta**2 + 2*alpha + 6*eps1**2 + 6*eps1*gF + 16*eps1*kappa**2*psi0 - 24*eps1*kappa*psi0 + 12*eps1*lam + 12*eps2 + gF**2 - 4*gF*kappa*psi0 + 6*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 24*kappa*lam*psi0 - 24*kappa*psi1 + 4*lam**2 + 2*rF + 6*sF"
 },
 "Y_monomials": {
  "(1, 0, 2)": "gN**2",
  "(1, 1, 0)": "2*g_1m*kappa*psi0",
  "(1, 1, 1)": "2*gN*(gA + kappa*psi0)",
  "(1, 2, 0)": "6*eps1*kappa**2*psi0 + gA**2 + 2*gA*kappa*psi0 + 12*kappa**2*lam*psi0 + 12*kappa**2*psi1 - 2*kappa*lam*psi0 - 2*kappa*psi1",
  "(2, 0, 0)": "-4*g_1m*kappa*psi0",
  "(2, 0, 1)": "2*(2*eps1*gN + gF*gN - 2*gN*kappa*psi0 + gN*lam + kN)",
  "(2, 1, 0)": "2*(2*eps1*gA - 10*eps1*kappa**2*psi0 + 4*eps1*kappa*psi0 + gA*gF - 2*gA*kappa*psi0 + gA*lam + gF*kappa*psi0 + kA - 20*kappa**2*lam*psi0 - 20*kappa**2*psi1 + 4*kappa*lam*psi0 + 4*kappa*psi1 + sA)",
  "(3, 0, 0)": "-8*Delta**2*ell_p - 2*alpha + 4*eps1**2 + 4*eps1*gF + 16*eps1*kappa**2*psi0 - 16*eps1*kappa*psi0 + 4*eps1*lam + 4*eps2 + gF**2 - 4*gF*kappa*psi0 + 2*gF*lam + 2*kF + 32*kappa**2*lam*psi0 + 32*kappa**2*psi1 - 8*kappa*lam*psi0 - 8*kappa*psi1 + 2*sF"
 },
 "adjoint_T": "Delta**2*N_c/4 + Delta**2/(8*N_c) - Delta**2/(8*N_c**3) + N_c*kappa**2*psi1 - 6*kappa**2*psi1/N_c + 9*kappa*psi1/(2*N_c) - 4*kappa**2*psi1/N_c**3 + 3*kappa*psi1/N_c**3",
 "adjoint_T_deps": [
  "Kc",
  "alpha",
  "beta",
  "ell_p",
  "eps1",
  "eps2",
  "g_0m",
  "g_1m",
  "g_1p",
  "kP_1p",
  "lam",
  "r_1p",
  "sig_1p",
  "u"
 ],
 "dependence_singlet_general": [
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "2*C_F**2"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "-3*C_F*zeta2*(4*C_A - 7*C_F)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "2*C_F**3/3"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^3",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "-6*C_F*zeta2*(5*C_A**2 - 12*C_A*C_F + 5*C_F**2)"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "0"
  },
  {
   "amp": "A_1^+",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "3*C_F*zeta2**2*(42*C_A**2 - 120*C_A*C_F + 73*C_F**2)/2"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^2",
   "power": "Lt^1",
   "system": "2*C_F*Delta*(2*C_A - 3*C_F)"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)"
   ],
   "order": "a^2",
   "power": "Lt^0",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^4",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [],
   "order": "a^3",
   "power": "Lt^3",
   "system": "-2*C_F*Delta*(3*C_A**2 - 12*C_A*C_F + 10*C_F**2)/3"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^2",
   "system": "0"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": false,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^1",
   "system": "C_F*Delta**3*(39*C_A**2 - 108*C_A*C_F + 62*C_F**2)/6"
  },
  {
   "amp": "A_1^-",
   "beyond_NNLL": true,
   "depends_on": [
    "Born correction / one-loop constant r (source type)",
    "Born regular terms eps1 (NLL), eps2 (NNLL)",
    "multiplicative matching alpha, beta, gamma, u, z2",
    "log shift lam",
    "quark-pair weights ell_+, ell_-",
    "NLL kernel g (collinear, running coupling, fitted NLL term)",
    "other NNLL sources kP (pair term), sig (identity term), Kc (two-loop soft)",
    "psi^+ coefficients psi0 (omega^0), psi1 (omega^1)"
   ],
   "order": "a^3",
   "power": "Lt^0",
   "system": "0"
  }
 ]
}

==> anc/numbers/deposit/R6/C1_check/deposit_rerun/three_loop_from_deposited.gp <==
\\ Strand PREDICTION, engine 2: PARI/GP, written independently of amp_prediction.py (30 Sep 2026).
\\ Eq. (system) of the paper (draft v2, l. 480-485) solved order by order in a as Laurent series in w = omega,
\\ residues of e^{w Lt} eta^tau F give the amplitude (App. B, l. 1755-1766).  Lt is called L below; D = Delta.
\\ Deformations kept: kappa (ka), the omega-coefficient of psi^+ (p1; eq. (system): p1 = D^2/2), ell_+ (lp),
\\ ell_- (lm).  Everything else as in eq. (system).
w; L; D; CF; CA; M1; bA; ka; p1; lp; lm; N; z2;
default(parisizemax, 4*10^9);
PREC = 10;
ex = exp(w*D/2 + O(w^(PREC+4)));
exm = exp(-w*D/2 + O(w^(PREC+4)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh;
psip = p1*w;
Ep = exp(w*L + O(w^(PREC+4)))*ch; Em = exp(w*L + O(w^(PREC+4)))*sh;
\\ solve: C = Casimirs, B = Born weights, T = T_rc matrix; returns f[R][t][n], t = 1 (+), 2 (-)
{
ireesolve(C, B, T, nmax) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [psip, psim], el = [lp, lm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*ka*ps[t]*s;
        for (k = 1, m-1, rhs += (1 - el[t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);
\\ ---- appended by the checker (C1_check, 2 Oct 2026): lines 1-31 above are the deposited header verbatim
\\ (setup, ireesolve, amp).  Below: SU(N) matrices as in the deposited file, nmax raised from 3 to 4,
\\ kappa = +1 and -1, psi^+ = p1 w with p1 = D^2/2, D^2 = -6 z2, no map, ell_+ and ell_- left free.
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
g = ireesolve(Csu, Bsu, Tsu, 4);
born = (N^2-1)/N;
fix(x, k) = substpol(subst(subst(x, ka, k), p1, D^2/2), D^2, -6*z2);
\\ decomposition of a Laurent polynomial in N (degree Lc in Casimirs) into C_A^(Lc-j) C_F^j
decomp(R, Lc) = {
  my(cf = (N^2-1)/(2*N), num, t, x, chk);
  num = R*N^Lc;
  if (denominator(num) != 1 && poldegree(denominator(num), N) > 0, error("not a Laurent polynomial of the expected range"));
  t = vector(2*Lc+1, k, polcoef(num, k-1, N));  \\ t[k] = coefficient of N^(k-1-Lc) in R
  if (Lc == 2,
    x = vector(3); x[3] = 4*t[1]; x[2] = -2*t[3] - x[3]; x[1] = t[5] - x[2]/2 - x[3]/4,
    x = vector(4); x[4] = -8*t[1]; x[3] = 4*t[3] - 3*x[4]/2; x[2] = -2*t[5] - x[3] - 3*x[4]/4;
    x[1] = t[7] - x[2]/2 - x[3]/4 - x[4]/8);
  chk = R - sum(j = 0, Lc, x[j+1]*N^(Lc-j)*cf^j);
  if (simplify(chk) != 0, error("decomposition check failed"));
  x;
}
res = vector(2);
{
for (i = 1, 2,
  k = if (i == 1, 1, -1);
  A3 = fix(polcoef(amp(g[1][1][3], 1), 2, L), k);
  A4 = fix(polcoef(amp(g[1][1][4], 1), 4, L), k);
  if (variables(A3) != [N, z2, lp] && variables(A3) != [N, z2], print("  note: variables of A3 ", variables(A3)));
  r2 = polcoef(A3/born, 1, z2); r3 = polcoef(A4/born, 1, z2);
  print("kappa = ", k, ":");
  print("  two-loop  Born-normalized zeta_2 a^2 Lt^2 (SU(N)) = ", factor(r2));
  print("  three-loop Born-normalized zeta_2 a^3 Lt^4 (SU(N)) = ", factor(r3));
  v2 = decomp(r2, 2); v3 = decomp(r3, 3);
  print("  two loops (C_A^2, C_A C_F, C_F^2): ", v2);
  print("  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): ", v3);
  print("  z2^0 part of a^4 Lt^4 / Born (must be 0): ", polcoef(A4/born, 0, z2));
  res[i] = [v2[1], v3[1], v3[2]]);
print("C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): kappa=+1 ", res[1], " ; kappa=-1 ", res[2]);
print("half-sum ", (res[1]+res[2])/2, " ; half-diff ", (res[1]-res[2])/2);
}


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/three_loop_from_deposited.py <==
#!/usr/bin/env python3
"""Checker driver (C1_check, 2 Oct 2026): runs Parts 0-2 of the deposited amp_prediction.py verbatim
(signature factors, colour models, the solver `solve` and `amplitudes`), then evaluates eq. (system)
as written in SU(N_c) to order a^4 (the deposited script stops at a^3) for kappa = +1 and -1,
with psi^+ as written (psi0 = 0, psi1 = Delta^2/2, psi3 = -Delta^4/24), Delta^2 = -6 zeta_2,
all deformations zero, no map, ell_+ and ell_- left free.
Output: Born-normalized zeta_2 a^L Lt^(2L-2) coefficients of A_1^+ at L = 2, 3 decomposed in
(C_A^2, C_A C_F, C_F^2) and (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3).
"""
import sympy as sp

src = open('amp_prediction.py').read()
cut = src.index('say("\\nPart 3. Eq. (system) as written')
g = {'__name__': 'deposited_parts_0_2'}
exec(compile(src[:cut], 'amp_prediction.py[Parts 0-2]', 'exec'), g)

solve, amplitudes, model_SU, params, coef = g['solve'], g['amplitudes'], g['model_SU'], g['params'], g['coef']
PSIPLUS, PSI_REF = g['PSIPLUS'], g['PSI_REF']
D, Nc, z2s, Lt, a = g['D'], g['Nc'], g['z2s'], g['Lt'], g['a']
eps1, eps2, Kc = g['eps1'], g['eps2'], g['Kc']
print("deposited Parts 0-2 executed; failed checks so far:", g['FAILS'] if g['FAILS'] else 'none')

mdl = model_SU()
P = params(mdl)
zero = {s: 0 for s in P.values()}
zero.update({eps1: 0, eps2: 0, Kc: 0})
# speed: the deformations of the deposited solver are set to their eq. (system) values at input
# (r, kP, sig, g = 0; eps1 = eps2 = Kc = 0; psi^+ as written), which is the same as substituting at output
Pzero = {k: 0 for k in P}
g['eps1'] = 0; g['eps2'] = 0; g['Kc'] = 0
PSIPLUS_SYS = sp.expand(PSIPLUS.subs(PSI_REF))
born = (Nc**2 - 1)/Nc
CF = (Nc**2 - 1)/(2*Nc); CA = Nc

def decompose(expr, Lc):
    x = sp.symbols('x0:%d' % (Lc + 1))
    ans = sum(x[j]*CA**(Lc - j)*CF**j for j in range(Lc + 1))
    eqs = sp.Poly(sp.expand(sp.cancel((expr - ans)*Nc**Lc)), Nc).coeffs()
    sol = sp.solve(eqs, x, dict=True)
    assert len(sol) == 1
    return [sp.simplify(sol[0][xi]) for xi in x]

res = {}
for kv in (1, -1):
    F = solve(mdl, Pzero, nmax=4, kappa=kv, psiplus=PSIPLUS_SYS)
    A = amplitudes(mdl, F, nmax=4)
    A1p = sp.expand(A[(0, 1)].subs(zero).subs(PSI_REF))
    A1p = sp.expand(A1p.subs(D**4, 36*z2s**2).subs(D**2, -6*z2s))
    assert not A1p.has(D), "odd powers of Delta in A_1^+"
    b1 = sp.simplify(coef(A1p, 1, 0))
    assert sp.simplify(b1 - born) == 0, b1
    r2 = sp.expand(sp.cancel(coef(A1p, 3, 2).coeff(z2s, 1)/born))
    r3 = sp.expand(sp.cancel(coef(A1p, 4, 4).coeff(z2s, 1)/born))
    v2, v3 = decompose(r2, 2), decompose(r3, 3)
    res[kv] = (v2, v3)
    print("kappa = %+d" % kv)
    print("  two loops (C_A^2, C_A C_F, C_F^2) per zeta_2:", v2)
    print("  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2:", v3)
    print("  zeta_2^0 part of a^4 Lt^4 (must vanish):", sp.simplify(coef(A1p, 4, 4).coeff(z2s, 0)))
print("C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F):")
for kv in (1, -1):
    print("  kappa=%+d: %s, %s, %s" % (kv, res[kv][0][0], res[kv][1][0], res[kv][1][1]))
hs = [(res[1][0][0] + res[-1][0][0])/2, (res[1][1][0] + res[-1][1][0])/2, (res[1][1][1] + res[-1][1][1])/2]
hd = [(res[1][0][0] - res[-1][0][0])/2, (res[1][1][0] - res[-1][1][0])/2, (res[1][1][1] - res[-1][1][1])/2]
print("  half-sum: %s, %s, %s ; half-diff: %s, %s, %s" % tuple(hs + hd))


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/three_loop_from_deposited_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
  note: variables of A3 [lp, N, z2]
kappa = 1:
  two-loop  Born-normalized zeta_2 a^2 Lt^2 (SU(N)) = [N, -2; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 - 14*N^2 - 5), 1]
  three-loop Born-normalized zeta_2 a^3 Lt^4 (SU(N)) = [N, -3; (120*N^6 - 360*N^4 + 360*N^2 - 120)*lp + (-5*N^6 - 65*N^4 + 369*N^2 + 85), 1]
  two loops (C_A^2, C_A C_F, C_F^2): [-15, 36, 48*lp - 15]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): [12, -58, 78, 30*lp - 85/4]
  z2^0 part of a^4 Lt^4 / Born (must be 0): 0
  note: variables of A3 [lp, N, z2]
kappa = -1:
  two-loop  Born-normalized zeta_2 a^2 Lt^2 (SU(N)) = [N, -2; (16*N^4 - 32*N^2 + 16)*lp + (-N^4 + 2*N^2 - 29), 1]
  three-loop Born-normalized zeta_2 a^3 Lt^4 (SU(N)) = [N, -3; (120*N^6 - 360*N^4 + 360*N^2 - 120)*lp + (-5*N^6 + 31*N^4 + 209*N^2 + 245), 1]
  two loops (C_A^2, C_A C_F, C_F^2): [-21, 84, 48*lp - 87]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): [15, -74, 118, 30*lp - 245/4]
  z2^0 part of a^4 Lt^4 / Born (must be 0): 0
C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): kappa=+1 [-15, 12, -58] ; kappa=-1 [-21, 15, -74]
half-sum [-18, 27/2, -66] ; half-diff [3, -3/2, 8]
0.21 s, 11368 kB


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/three_loop_from_deposited_prec16.gp <==
\\ Strand PREDICTION, engine 2: PARI/GP, written independently of amp_prediction.py (30 Sep 2026).
\\ Eq. (system) of the paper (draft v2, l. 480-485) solved order by order in a as Laurent series in w = omega,
\\ residues of e^{w Lt} eta^tau F give the amplitude (App. B, l. 1755-1766).  Lt is called L below; D = Delta.
\\ Deformations kept: kappa (ka), the omega-coefficient of psi^+ (p1; eq. (system): p1 = D^2/2), ell_+ (lp),
\\ ell_- (lm).  Everything else as in eq. (system).
w; L; D; CF; CA; M1; bA; ka; p1; lp; lm; N; z2;
default(parisizemax, 4*10^9);
PREC = 16;
ex = exp(w*D/2 + O(w^(PREC+4)));
exm = exp(-w*D/2 + O(w^(PREC+4)));
ch = (ex + exm)/2; sh = (ex - exm)/2;
phip = D/2*sh/ch; phim = D/2*ch/sh; psim = D*ch/sh;
psip = p1*w;
Ep = exp(w*L + O(w^(PREC+4)))*ch; Em = exp(w*L + O(w^(PREC+4)))*sh;
\\ solve: C = Casimirs, B = Born weights, T = T_rc matrix; returns f[R][t][n], t = 1 (+), 2 (-)
{
ireesolve(C, B, T, nmax) =
  my(n = #C, f = vector(n, R, vector(2, t, vector(nmax))), ph = [phip, phim], ps = [psip, psim], el = [lp, lm], rhs, s);
  for (m = 1, nmax,
    for (R = 1, n, for (t = 1, 2,
      rhs = O(w^PREC);
      if (m == 1, rhs += 2*B[R]);
      if (m >= 2,
        rhs += 2*C[R]*(deriv(f[R][t][m-1], w) + ph[t]*f[R][t][m-1]);
        s = sum(c = 1, n, T[R,c]*f[c][3-t][m-1]);
        rhs += 2*ka*ps[t]*s;
        for (k = 1, m-1, rhs += (1 - el[t]*D^2*w^2)*f[R][t][k]*f[R][t][m-k]));
      f[R][t][m] = rhs/w)));
  f;
}
amp(fs, t) = polcoef(if (t == 1, Ep, Em)*fs, -1, w);
\\ ---- appended by the checker (C1_check, 2 Oct 2026): lines 1-31 above are the deposited header verbatim
\\ (setup, ireesolve, amp).  Below: SU(N) matrices as in the deposited file, nmax raised from 3 to 4,
\\ kappa = +1 and -1, psi^+ = p1 w with p1 = D^2/2, D^2 = -6 z2, no map, ell_+ and ell_- left free.
Csu = [0, N]; Bsu = [(N^2-1)/(2*N), -1/(2*N)]; Tsu = [0, -(N^2-1)/N; -1/N, 2/N - N/2];
g = ireesolve(Csu, Bsu, Tsu, 4);
born = (N^2-1)/N;
fix(x, k) = substpol(subst(subst(x, ka, k), p1, D^2/2), D^2, -6*z2);
\\ decomposition of a Laurent polynomial in N (degree Lc in Casimirs) into C_A^(Lc-j) C_F^j
decomp(R, Lc) = {
  my(cf = (N^2-1)/(2*N), num, t, x, chk);
  num = R*N^Lc;
  if (denominator(num) != 1 && poldegree(denominator(num), N) > 0, error("not a Laurent polynomial of the expected range"));
  t = vector(2*Lc+1, k, polcoef(num, k-1, N));  \\ t[k] = coefficient of N^(k-1-Lc) in R
  if (Lc == 2,
    x = vector(3); x[3] = 4*t[1]; x[2] = -2*t[3] - x[3]; x[1] = t[5] - x[2]/2 - x[3]/4,
    x = vector(4); x[4] = -8*t[1]; x[3] = 4*t[3] - 3*x[4]/2; x[2] = -2*t[5] - x[3] - 3*x[4]/4;
    x[1] = t[7] - x[2]/2 - x[3]/4 - x[4]/8);
  chk = R - sum(j = 0, Lc, x[j+1]*N^(Lc-j)*cf^j);
  if (simplify(chk) != 0, error("decomposition check failed"));
  x;
}
res = vector(2);
{
for (i = 1, 2,
  k = if (i == 1, 1, -1);
  A3 = fix(polcoef(amp(g[1][1][3], 1), 2, L), k);
  A4 = fix(polcoef(amp(g[1][1][4], 1), 4, L), k);
  if (variables(A3) != [N, z2, lp] && variables(A3) != [N, z2], print("  note: variables of A3 ", variables(A3)));
  r2 = polcoef(A3/born, 1, z2); r3 = polcoef(A4/born, 1, z2);
  print("kappa = ", k, ":");
  print("  two-loop  Born-normalized zeta_2 a^2 Lt^2 (SU(N)) = ", factor(r2));
  print("  three-loop Born-normalized zeta_2 a^3 Lt^4 (SU(N)) = ", factor(r3));
  v2 = decomp(r2, 2); v3 = decomp(r3, 3);
  print("  two loops (C_A^2, C_A C_F, C_F^2): ", v2);
  print("  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): ", v3);
  print("  z2^0 part of a^4 Lt^4 / Born (must be 0): ", polcoef(A4/born, 0, z2));
  res[i] = [v2[1], v3[1], v3[2]]);
print("C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): kappa=+1 ", res[1], " ; kappa=-1 ", res[2]);
print("half-sum ", (res[1]+res[2])/2, " ; half-diff ", (res[1]-res[2])/2);
}


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/three_loop_from_deposited_prec16.out <==
C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F): kappa=+1 [-15, 12, -58] ; kappa=-1 [-21, 15, -74]
half-sum [-18, 27/2, -66] ; half-diff [3, -3/2, 8]


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/three_loop_from_deposited_py.full <==
Part 0. Signature factors and the partial-wave transform
   [ok] s_r>0: e^(wL) xi^+ = e^(w Lt) eta^+ with Lt = L - i pi/2, Delta = -i pi
   [ok] s_r>0: e^(wL) xi^- = e^(w Lt) eta^- with Lt = L - i pi/2, Delta = -i pi
   [ok] s_c>0: e^(wL) xi^+ = +e^(w Lt) eta with Delta = +i pi
   [ok] s_c>0: e^(wL) xi^- = -e^(w Lt) eta with Delta = +i pi
   phi^+ = -17*Delta**8*omega**7/80640 + Delta**6*omega**5/480 - Delta**4*omega**3/48 + Delta**2*omega/4
   phi^- = -Delta**8*omega**7/1209600 + Delta**6*omega**5/30240 - Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega
   psi^+ = -17*Delta**8*omega**7/40320 + Delta**6*omega**5/240 - Delta**4*omega**3/24 + Delta**2*omega/2
   psi^- = -Delta**8*omega**7/604800 + Delta**6*omega**5/15120 - Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega
   [ok] psi^+ = Delta^2 omega/2 - Delta^4 omega^3/24 + ...
   [ok] at Delta = -i pi: psi^+ = -pi^2 omega/2 + O(omega^3) = -3 zeta_2 omega (eq. (psiplus))
   dictionary: omega^-1 -> + : 1 ;  - : 0
   dictionary: omega^-2 -> + : Lt ;  - : Delta/2
   dictionary: omega^-3 -> + : (Delta**2 + 4*Lt**2)/8 ;  - : Delta*Lt/2
   dictionary: omega^-4 -> + : Lt*(3*Delta**2 + 4*Lt**2)/24 ;  - : Delta*(Delta**2 + 12*Lt**2)/48
   dictionary: omega^-5 -> + : (Delta**4 + 24*Delta**2*Lt**2 + 16*Lt**4)/384 ;  - : Delta*Lt*(Delta**2 + 4*Lt**2)/48
   dictionary: omega^-6 -> + : Lt*(5*Delta**4 + 40*Delta**2*Lt**2 + 16*Lt**4)/1920 ;  - : Delta*(Delta**4 + 40*Delta**2*Lt**2 + 80*Lt**4)/3840
   dictionary: omega^-7 -> + : (Delta**2 + 4*Lt**2)*(Delta**4 + 56*Delta**2*Lt**2 + 16*Lt**4)/46080 ;  - : Delta*Lt*(Delta**2 + 12*Lt**2)*(3*Delta**2 + 4*Lt**2)/11520

Part 1. Colour models: row sums and the general-colour quantities
   [ok] SU(N): b_R = C_F - C_R/2
   [ok] SU(N): [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SU(N): X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SU(N): row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] SO(N) vector: b_R = C_F - C_R/2
   [ok] SO(N) vector: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] SO(N) vector: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] SO(N) vector: row sums sum_R' [T]_RR' = C_R/2 - 2C_F
   [ok] Sp(N) defining: b_R = C_F - C_R/2
   [ok] Sp(N) defining: [T]_1A = -2C_F and X_1 = C_F(C_A - 2C_F)
   [ok] Sp(N) defining: X_A = M_1 = -(C_A-2C_F)(3C_A-4C_F)/4
   [ok] Sp(N) defining: row sums sum_R' [T]_RR' = C_R/2 - 2C_F
deposited Parts 0-2 executed; failed checks so far: none
kappa = +1
  two loops (C_A^2, C_A C_F, C_F^2) per zeta_2: [-15, 36, 48*ell_p - 15]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2: [12, -58, 78, 30*ell_p - 85/4]
  zeta_2^0 part of a^4 Lt^4 (must vanish): 0
kappa = -1
  two loops (C_A^2, C_A C_F, C_F^2) per zeta_2: [-21, 84, 48*ell_p - 87]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2: [15, -74, 118, 30*ell_p - 245/4]
  zeta_2^0 part of a^4 Lt^4 (must vanish): 0
C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F):
  kappa=+1: -15, 12, -58
  kappa=-1: -21, 15, -74
  half-sum: -18, 27/2, -66 ; half-diff: 3, -3/2, 8
61.26 s, 65192 kB


==> anc/numbers/deposit/R6/C1_check/deposit_rerun/three_loop_from_deposited_py.out <==
Part 0. Signature factors and the partial-wave transform
   phi^+ = -17*Delta**8*omega**7/80640 + Delta**6*omega**5/480 - Delta**4*omega**3/48 + Delta**2*omega/4
   phi^- = -Delta**8*omega**7/1209600 + Delta**6*omega**5/30240 - Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega
   psi^+ = -17*Delta**8*omega**7/40320 + Delta**6*omega**5/240 - Delta**4*omega**3/24 + Delta**2*omega/2
   psi^- = -Delta**8*omega**7/604800 + Delta**6*omega**5/15120 - Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega

Part 1. Colour models: row sums and the general-colour quantities
deposited Parts 0-2 executed; failed checks so far: none
kappa = +1
  two loops (C_A^2, C_A C_F, C_F^2) per zeta_2: [-15, 36, 48*ell_p - 15]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2: [12, -58, 78, 30*ell_p - 85/4]
  zeta_2^0 part of a^4 Lt^4 (must vanish): 0
kappa = -1
  two loops (C_A^2, C_A C_F, C_F^2) per zeta_2: [-21, 84, 48*ell_p - 87]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2: [15, -74, 118, 30*ell_p - 245/4]
  zeta_2^0 part of a^4 Lt^4 (must vanish): 0
C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F):
  kappa=+1: -15, 12, -58
  kappa=-1: -21, 15, -74
  half-sum: -18, 27/2, -66 ; half-diff: 3, -3/2, 8
61.26 s, 65192 kB


==> anc/numbers/deposit/R6/C1_check/part1_groups.out <==
=== SU(2): C_F=3/4 C_A=2 dFA/N_R=5/8
   channel Casimirs C_R: ['0', '2']  Born b_R: ['3/4', '-1/4']
   [T_{r-c}] rows: [['0', '-3/2'], ['-1/2', '0']]
   [T]_{1A} = -3/2  (-2C_F = -3/2 )
   M_1 = -3/8 matches eq. color-M1: True | M_2 = -9/32 matches eq. color-M2: True
   kappa=+1: S_3/z2 = 99/4, S_4/z2 = -729/4, equal to general-colour vectors: True
   kappa=-1: S_3/z2 = 117/4, S_4/z2 = -891/4, equal to general-colour vectors: True
   half-sum S_3=27 S_4=-405/2 ; half-diff S_3=-9/4 S_4=81/4
=== SU(3): C_F=4/3 C_A=3 dFA/N_R=5/2
   channel Casimirs C_R: ['0', '3']  Born b_R: ['4/3', '-1/6']
   [T_{r-c}] rows: [['0', '-8/3'], ['-1/3', '-5/6']]
   [T]_{1A} = -8/3  (-2C_F = -8/3 )
   M_1 = -11/36 matches eq. color-M1: True | M_2 = -133/216 matches eq. color-M2: True
   kappa=+1: S_3/z2 = 112/3, S_4/z2 = -5632/27, equal to general-colour vectors: True
   kappa=-1: S_3/z2 = 368/9, S_4/z2 = -6848/27, equal to general-colour vectors: True
   half-sum S_3=352/9 S_4=-2080/9 ; half-diff S_3=-16/9 S_4=608/27
=== SU(4): C_F=15/8 C_A=4 dFA/N_R=55/8
   channel Casimirs C_R: ['0', '4']  Born b_R: ['15/8', '-1/8']
   [T_{r-c}] rows: [['0', '-15/4'], ['-1/4', '-3/2']]
   [T]_{1A} = -15/4  (-2C_F = -15/4 )
   M_1 = -9/32 matches eq. color-M1: True | M_2 = -231/256 matches eq. color-M2: True
   kappa=+1: S_3/z2 = 1575/32, S_4/z2 = -13905/64, equal to general-colour vectors: True
   kappa=-1: S_3/z2 = 1665/32, S_4/z2 = -16875/64, equal to general-colour vectors: True
   half-sum S_3=405/8 S_4=-7695/32 ; half-diff S_3=-45/32 S_4=1485/64
=== SO(5) vector: C_F=1 C_A=3/2 dFA/N_R=3/16
   channel Casimirs C_R: ['0', '3/2', '5/2']  Born b_R: ['1', '1/4', '-1/4']
   [T_{r-c}] rows: [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
   [T]_{1A} = -2  (-2C_F = -2 )
   M_1 = 1/16 matches eq. color-M1: True | M_2 = -17/64 matches eq. color-M2: True
   kappa=+1: S_3/z2 = -9, S_4/z2 = 222, equal to general-colour vectors: True
   kappa=-1: S_3/z2 = -3, S_4/z2 = 192, equal to general-colour vectors: True
   half-sum S_3=-6 S_4=207 ; half-diff S_3=-3 S_4=15
=== SO(7) vector: C_F=3/2 C_A=5/2 dFA/N_R=55/64
   channel Casimirs C_R: ['0', '5/2', '7/2']  Born b_R: ['3/2', '1/4', '-1/4']
   [T_{r-c}] rows: [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
   [T]_{1A} = -3  (-2C_F = -3 )
   M_1 = 3/16 matches eq. color-M1: True | M_2 = -27/64 matches eq. color-M2: True
   kappa=+1: S_3/z2 = -63/2, S_4/z2 = 810, equal to general-colour vectors: True
   kappa=-1: S_3/z2 = -45/2, S_4/z2 = 729, equal to general-colour vectors: True
   half-sum S_3=-27 S_4=1539/2 ; half-diff S_3=-9/2 S_4=81/2
=== Sp(4) defining: C_F=5/4 C_A=3 dFA/N_R=165/64
   channel Casimirs C_R: ['0', '2', '3']  Born b_R: ['5/4', '1/4', '-1/4']
   [T_{r-c}] rows: [['0', '0', '-5/2'], ['0', '0', '-3/2'], ['-1/4', '-3/4', '0']]
   [T]_{1A} = -5/2  (-2C_F = -5/2 )
   M_1 = -1/2 matches eq. color-M1: True | M_2 = -7/16 matches eq. color-M2: True
   kappa=+1: S_3/z2 = 225/4, S_4/z2 = -2865/4, equal to general-colour vectors: True
   kappa=-1: S_3/z2 = 255/4, S_4/z2 = -3255/4, equal to general-colour vectors: True
   half-sum S_3=60 S_4=-765 ; half-diff S_3=-15/4 S_4=195/4
=== Sp(6) defining: C_F=7/4 C_A=4 dFA/N_R=175/24
   channel Casimirs C_R: ['0', '3', '4']  Born b_R: ['7/4', '1/4', '-1/4']
   [T_{r-c}] rows: [['0', '0', '-7/2'], ['0', '0', '-2'], ['-1/6', '-4/3', '0']]
   [T]_{1A} = -7/2  (-2C_F = -7/2 )
   M_1 = -5/8 matches eq. color-M1: True | M_2 = -19/32 matches eq. color-M2: True
   kappa=+1: S_3/z2 = 399/4, S_4/z2 = -7329/4, equal to general-colour vectors: True
   kappa=-1: S_3/z2 = 441/4, S_4/z2 = -8043/4, equal to general-colour vectors: True
   half-sum S_3=105 S_4=-3843/2 ; half-diff S_3=-21/4 S_4=357/4
	Maximum resident set size (kbytes): 507716


==> anc/numbers/deposit/R6/C1_check/part1_groups.py <==
#!/usr/bin/env python3
"""Part 1b: color matrices T_{r-c} from explicit generators, and S_3, S_4 per group.

For each group and quark representation (SU(N) fundamental, SO(N) vector, Sp(N) defining,
all normalized to Tr(t^a t^b) = delta^{ab}/2):
  - legs 1, 4 carry V (generator t^a); legs 2, 3 carry Vbar (generator -t^aT)
    (quark line A: leg 1 -> 2, line B: leg 4 -> 3, as in Appendix B of the paper);
  - the colour-singlet subspace of V1 x Vbar2 x Vbar3 x V4 is the null space of the total Casimir;
  - T_t^2 = (T1+T3)^2 is diagonalized on it, giving channels R with Casimir C_R;
  - the eigenvectors are normalized so that their sum is U = delta_{i1 i2} delta_{i4 i3};
  - [T]_{RR'} is the coefficient of P_R in T_{r-c} P_R', T_{r-c} = T1.T2 - T1.T4.
Then M_p = sum_R' [T]_{AR'} b_R'^p, b_R = C_F - C_R/2, d_F^{abcd} d_A^{abcd}/N_R from symmetrized
traces, d_2 = 4 b_A^2 + 8 kappa M_1, d_3 = 4(b_A - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1)
(rederived in part1_symbolic.py), S_{n+1} = -12 kappa z2 C_F d_n.
Everything numerical in double precision, then rationalized with a tolerance check.
"""
import itertools
import numpy as np
import scipy.sparse as sps
from fractions import Fraction

def rat(x, tol=1e-9, maxden=100000):
    if abs(x.imag) > tol:
        raise ValueError("complex value %r" % x)
    f = Fraction(x.real).limit_denominator(maxden)
    if abs(float(f) - x.real) > tol:
        raise ValueError("not rational to tolerance: %r" % x)
    return f

def normalize(gens):
    gens = [g for g in gens]
    out = []
    for g in gens:
        nrm = np.trace(g @ g).real
        out.append(g / np.sqrt(2*nrm))
    return out

def su_gens(n):
    g = []
    for i in range(n):
        for j in range(i+1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; g.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; g.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k
        g.append(m)
    return normalize(g)

def so_gens(n):
    g = []
    for i in range(n):
        for j in range(i+1, n):
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; g.append(m)
    return normalize(g)

def sp_gens(n):
    # hermitian X with X^T J + J X = 0, J = [[0,1],[-1,0]] blocks of size n/2
    h = n // 2
    J = np.zeros((n, n)); J[:h, h:] = np.eye(h); J[h:, :h] = -np.eye(h)
    # basis of the Lie algebra sp(n,C) intersect hermitian: solve linear conditions numerically
    basis = []
    # real-linear basis of hermitian matrices
    herm = []
    for i in range(n):
        m = np.zeros((n, n), complex); m[i, i] = 1; herm.append(m)
        for j in range(i+1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; herm.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; herm.append(m)
    A = np.array([np.concatenate([(x.T @ J + J @ x).real.ravel(), (x.T @ J + J @ x).imag.ravel()]) for x in herm]).T
    u, s, vt = np.linalg.svd(A)
    null = vt[np.sum(s > 1e-10):]
    gens = [sum(c*x for c, x in zip(v, herm)) for v in null]
    # orthonormalize w.r.t. Tr(XY)
    G = np.array([[np.trace(x @ y).real for y in gens] for x in gens])
    evals, evecs = np.linalg.eigh(G)
    gens = [sum(evecs[k, i]*gens[k] for k in range(len(gens)))/np.sqrt(evals[i]) for i in range(len(gens))]
    return [x/np.sqrt(2) for x in gens]

def structure_consts(t):
    na = len(t)
    f = np.zeros((na, na, na))
    for a in range(na):
        for b in range(na):
            comm = t[a] @ t[b] - t[b] @ t[a]
            for c in range(na):
                f[a, b, c] = (-2j*np.trace(comm @ t[c])).real
    return f

def sym4(t):
    na = len(t)
    T = np.array(t)
    AB = np.einsum('aij,bjk->abik', T, T).reshape(na*na, T.shape[1], T.shape[1])
    # tr4[a,b,c,d] = Tr(t^a t^b t^c t^d)
    tr4 = np.einsum('pik,qki->pq', AB, AB).reshape(na, na, na, na)
    d = np.zeros_like(tr4)
    for perm in itertools.permutations(range(4)):
        d = d + tr4.transpose(perm)
    return d/24.0

def analyse(name, t):
    n = t[0].shape[0]; na = len(t)
    I = sps.identity(n, format='csr')
    def leg(op, k):
        mats = [I, I, I, I]; mats[k] = sps.csr_matrix(op)
        out = mats[0]
        for m in mats[1:]:
            out = sps.kron(out, m, format='csr')
        return out
    T1 = [leg(x, 0) for x in t]
    T2 = [leg(-x.T, 1) for x in t]
    T3 = [leg(-x.T, 2) for x in t]
    T4 = [leg(x, 3) for x in t]
    dim = n**4
    tot = sum((T1[a]+T2[a]+T3[a]+T4[a]) @ (T1[a]+T2[a]+T3[a]+T4[a]) for a in range(na))
    ev, vecs = np.linalg.eigh(tot.toarray())
    inv = vecs[:, np.abs(ev) < 1e-8]
    k = inv.shape[1]
    def dot(X, Y):
        return sum(X[a] @ Y[a] for a in range(na))
    def restrict(op):
        return inv.conj().T @ (op @ inv)
    CF = rat(np.trace(sum(x @ x for x in t))/n)
    f = structure_consts(t)
    F = [-1j*f[a] for a in range(na)]
    CA = rat(np.trace(sum(x @ x for x in F))/na)
    Tt2 = restrict(dot([T1[a]+T3[a] for a in range(na)], [T1[a]+T3[a] for a in range(na)]))
    T12 = restrict(dot(T1, T2)); T14 = restrict(dot(T1, T4)); T13 = restrict(dot(T1, T3))
    Trc = T12 - T14
    cR, eR = np.linalg.eig(Tt2)
    order = np.argsort(cR.real)
    cR = cR[order]; eR = eR[:, order]
    # U in the invariant subspace coordinates
    Ufull = np.zeros((n, n, n, n))
    for i in range(n):
        for j in range(n):
            Ufull[i, i, j, j] = 1.0      # delta_{i1 i2} delta_{i3 i4}
    Uc = inv.conj().T @ Ufull.ravel()
    assert np.allclose(inv @ Uc, Ufull.ravel()), "U not in invariant subspace"
    alpha = np.linalg.solve(eR, Uc)
    P = eR * alpha        # columns P_R with sum = U
    Tmat = np.linalg.solve(P, Trc @ P)   # [T]_{RR'}: column R' expansion
    CRs = [rat(c) for c in cR]
    Tm = [[rat(Tmat[i, j]) for j in range(k)] for i in range(k)]
    # dimensions of channels: trace of projector as operator? use dim(R) from symmetry check later
    bR = [CF - c/2 for c in CRs]
    iA = [i for i, c in enumerate(CRs) if c == CA]
    assert len(iA) == 1, "adjoint channel not unique"
    iA = iA[0]
    i1 = CRs.index(0)
    # T1.T3 must be diagonal with eigenvalue -b_R
    T13P = np.linalg.solve(P, T13 @ P)
    assert np.allclose(T13P, np.diag([-float(x) for x in bR]), atol=1e-9)
    # row relations
    for r in range(k):
        assert sum(Tm[r]) == CRs[r]/2 - 2*CF, ("row sum", name, r)
        assert sum(Tm[r][c]*bR[c] for c in range(k)) == bR[r]*(CA - 2*CF + CRs[r]/2), ("row Born", name, r)
    M = [sum(Tm[iA][c]*bR[c]**p for c in range(k)) for p in range(5)]
    # quartic invariant d_F^{abcd} d_A^{abcd} / N_R
    dF = sym4(t); dA = sym4(F)
    dFA = rat(np.sum(dF*dA)/n, tol=1e-7)
    bA = bR[iA]
    M2_paper = Fraction(23, 24)*CA**3 - Fraction(7, 2)*CA**2*CF + Fraction(9, 2)*CA*CF**2 - 2*CF**3 - 2*dFA/CF
    M1_paper = -Fraction(1, 4)*(CA - 2*CF)*(3*CA - 4*CF)
    out = dict(name=name, CF=CF, CA=CA, dFA=dFA, CR=CRs, bR=bR, T=Tm, M1=M[1], M2=M[2],
               M1_ok=(M[1] == M1_paper), M2_ok=(M[2] == M2_paper), T1A=Tm[i1][iA])
    for kap in (1, -1):
        d2 = 4*bA**2 + 8*kap*M[1]
        d3 = 4*(bA - CA)*d2 + 16*kap*(3*M[2] - 2*CF*M[1])
        out['S3_k%+d' % kap] = -12*kap*CF*d2
        out['S4_k%+d' % kap] = -12*kap*CF*d3
        # general-colour vectors from part1_symbolic
        if kap == 1:
            g3 = 60*CF*CA**2 - 192*CF**2*CA + 144*CF**3
            g4 = -912*CF*CA**3 + 3120*CF**2*CA**2 - 3264*CF**3*CA + 960*CF**4 + 1152*dFA
        else:
            g3 = 84*CF*CA**2 - 288*CF**2*CA + 240*CF**3
            g4 = -1056*CF*CA**3 + 3792*CF**2*CA**2 - 4224*CF**3*CA + 1344*CF**4 + 1152*dFA
        out['gen_ok_k%+d' % kap] = (g3 == out['S3_k%+d' % kap]) and (g4 == out['S4_k%+d' % kap])
    return out

if __name__ == '__main__':
    groups = [("SU(2)", su_gens(2)), ("SU(3)", su_gens(3)), ("SU(4)", su_gens(4)),
              ("SO(5) vector", so_gens(5)), ("SO(7) vector", so_gens(7)),
              ("Sp(4) defining", sp_gens(4)), ("Sp(6) defining", sp_gens(6))]
    for name, t in groups:
        r = analyse(name, t)
        print("=== %s: C_F=%s C_A=%s dFA/N_R=%s" % (name, r['CF'], r['CA'], r['dFA']))
        print("   channel Casimirs C_R:", [str(x) for x in r['CR']], " Born b_R:", [str(x) for x in r['bR']])
        print("   [T_{r-c}] rows:", [[str(x) for x in row] for row in r['T']])
        print("   [T]_{1A} =", r['T1A'], " (-2C_F =", -2*r['CF'], ")")
        print("   M_1 =", r['M1'], "matches eq. color-M1:", r['M1_ok'], "| M_2 =", r['M2'], "matches eq. color-M2:", r['M2_ok'])
        for kap in (1, -1):
            print("   kappa=%+d: S_3/z2 = %s, S_4/z2 = %s, equal to general-colour vectors: %s" % (
                kap, r['S3_k%+d' % kap], r['S4_k%+d' % kap], r['gen_ok_k%+d' % kap]))
        print("   half-sum S_3=%s S_4=%s ; half-diff S_3=%s S_4=%s" % (
            (r['S3_k+1'] + r['S3_k-1'])/2, (r['S4_k+1'] + r['S4_k-1'])/2,
            (r['S3_k+1'] - r['S3_k-1'])/2, (r['S4_k+1'] - r['S4_k-1'])/2))


==> anc/numbers/deposit/R6/C1_check/part1_symbolic.out <==
generic c_n^+(b):
  c_1 = 2*b
  c_2 = 4*b*(-2*C_F + 3*b)
  c_3 = 16*b*(-3*C_F + 4*b)*(-2*C_F + 3*b)
  c_4 = 16*b*(-2*C_F + 3*b)*(60*C_F**2 - 154*C_F*b + 99*b**2)

d_n in terms of moments (kappa general):
  d_1 = -C_A + 2*C_F
  d_2 = C_A**2 - 4*C_A*C_F + 4*C_F**2 + 8*M1*kappa
  d_3 = -6*C_A**3 + 28*C_A**2*C_F - 40*C_A*C_F**2 + 16*C_F**3 + kappa*(-48*C_A*M1 + 48*M2)
  d_4 = 61*C_A**4 - 312*C_A**3*C_F + 536*C_A**2*C_F**2 - 352*C_A*C_F**3 + 80*C_F**4 + 64*M1**2*kappa**2 + kappa*(496*C_A**2*M1 - 256*C_A*C_F*M1 - 480*C_A*M2 + 448*C_F**2*M1 - 896*C_F*M2 + 768*M3)

M_1 = -(C_A - 2*C_F)*(3*C_A - 4*C_F)/4
d_2 - paper form: 0
d_3 - paper form: 0

kappa = +1
  S_3/z2 vector (CF CA^2, CF^2 CA, CF^3): [60, -192, 144]
  S_4/z2 vector (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R): [-912, 3120, -3264, 960, 1152]
  S_3/z2 = 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)
  S_4/z2 = -912*C_A**3*C_F + 3120*C_A**2*C_F**2 - 3264*C_A*C_F**3 + 960*C_F**4 + 1152*dFA

kappa = -1
  S_3/z2 vector (CF CA^2, CF^2 CA, CF^3): [84, -288, 240]
  S_4/z2 vector (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R): [-1056, 3792, -4224, 1344, 1152]
  S_3/z2 = 12*C_F*(C_A - 2*C_F)*(7*C_A - 10*C_F)
  S_4/z2 = -1056*C_A**3*C_F + 3792*C_A**2*C_F**2 - 4224*C_A*C_F**3 + 1344*C_F**4 + 1152*dFA

half-sum   S_3/z2: [72, -240, 192]  = 24*C_F*(C_A - 2*C_F)*(3*C_A - 4*C_F)
half-diff  S_3/z2: [-12, 48, -48]  = -12*C_F*(C_A - 2*C_F)**2
half-sum   S_4/z2: [-984, 3456, -3744, 1152, 1152]
half-diff  S_4/z2: [72, -336, 480, -192, 0]  = 24*C_F*(C_A - 2*C_F)**2*(3*C_A - 2*C_F)
check half-diff S_3 = -48 C_F b_A^2: True
check half-diff S_4 = -192 C_F (b_A-C_A) b_A^2: True
check half-sum S_3 = -96 C_F M_1: True

S_3(k=+1) - paper eq. S3: 0
S_4(k=+1) - paper eq. S4: 0

SU(N):
  S3 k=+1       6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3   SU(3): 112/3
  S3 k=-1       6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3   SU(3): 368/9
  S4 k=+1       -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4   SU(3): -5632/27
  S4 k=-1       -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4   SU(3): -6848/27
  S3 half-sum   12*(N - 1)*(N + 1)*(N**2 + 2)/N**3   SU(3): 352/9
  S3 half-diff  -6*(N - 1)*(N + 1)/N**3   SU(3): -16/9
  S4 half-sum   -36*(N - 1)*(N + 1)*(7*N**2 + 2)/N**4   SU(3): -2080/9
  S4 half-diff  12*(N - 1)*(N + 1)*(2*N**2 + 1)/N**4   SU(3): 608/27


==> anc/numbers/deposit/R6/C1_check/part1_symbolic.py <==
#!/usr/bin/env python3
"""Part 1: S_3 and S_4 in general color for kappa = +1 and -1.

Derivation from the double-logarithmic system (paper eq. system with phi^- -> 1/w,
psi^- -> 2/w, phi^+ = psi^+ = 0 in the waves that feed F_A^-):
  w F_R^+ = 2a b_R + 2a C_R dF_R^+/dw + (F_R^+)^2
  w F_A^- = 2a b_A + 2a C_A [dF_A^-/dw + F_A^-/w] + (F_A^-)^2 + 2a kappa (2/w) sum_R' T_AR' F_R'^+
Series F = sum_n c_n a^n w^(1-2n), solved order by order with a generic channel
(b, C = 2(C_F - b)), so that channel sums become adjoint moments
M_p = sum_R' T_AR' b_R'^p, with M_0 = C_A/2 - 2 C_F (row sum, eq. color-rows).
Then S_{n+1} = -12 kappa z2 C_F d_n (paper Sect. 3.2).
M_1 follows from the second row relation; M_2 is the paper's eq. color-M2, checked
separately against explicit generators in part1_groups.py.
"""
import sympy as sp

a, w, kap = sp.symbols('a omega kappa')
CF, CA, dFA, z2 = sp.symbols('C_F C_A dFA zeta2')   # dFA = d_F^{abcd} d_A^{abcd} / N_R
b = sp.Symbol('b')
NMAX = 4

# generic positive-signature wave in channel with Born weight b, C_R = 2(C_F - b)
def plus_wave_coeffs(bR, nmax):
    CR = 2*(CF - bR)
    c = {}
    for n in range(1, nmax+1):
        F = sum(c[k]*a**k*w**(1-2*k) for k in c)
        rhs = 2*a*bR + 2*a*CR*sp.diff(F, w) + F**2
        rhs = sp.expand(rhs)
        # coefficient of a^n w^(2-2n) on the rhs equals c_n (lhs w * c_n a^n w^(1-2n))
        c[n] = sp.expand(rhs.coeff(a, n).coeff(w, 2-2*n))
    return c

cgen = plus_wave_coeffs(b, NMAX)
print("generic c_n^+(b):")
for n in cgen:
    print("  c_%d =" % n, sp.factor(cgen[n]))

# express sum_R' T_AR' c_n(b_R') through moments M_p
Mp = sp.symbols('M0:8')
def moment_sum(poly_in_b):
    P = sp.Poly(sp.expand(poly_in_b), b)
    return sum(coef*Mp[mon[0]] for mon, coef in zip(P.monoms(), P.coeffs()))

bA = CF - CA/2
d = {}
for n in range(1, NMAX+1):
    F = sum(d[k]*a**k*w**(1-2*k) for k in d)
    Fp_sum = sum(moment_sum(cgen[k])*a**k*w**(1-2*k) for k in cgen if k <= n)
    rhs = 2*a*bA + 2*a*CA*(sp.diff(F, w) + F/w) + F**2 + 2*a*kap*(2/w)*Fp_sum
    rhs = sp.expand(rhs)
    d[n] = sp.expand(rhs.coeff(a, n).coeff(w, 2-2*n))
print("\nd_n in terms of moments (kappa general):")
for n in d:
    print("  d_%d =" % n, sp.collect(sp.expand(d[n]), kap))

M0v = CA/2 - 2*CF
M1v = sp.expand(bA*(CA - 2*CF + CA/2))         # second row relation at R = A
M2v = sp.Rational(23, 24)*CA**3 - sp.Rational(7, 2)*CA**2*CF + sp.Rational(9, 2)*CA*CF**2 - 2*CF**3 - 2*dFA/CF
print("\nM_1 =", sp.factor(M1v))
subsM = {Mp[0]: M0v, Mp[1]: M1v, Mp[2]: M2v}

# check against paper's printed forms of d_2, d_3
d2_paper = 4*bA**2 + 8*kap*Mp[1]
d3_paper = 4*(bA - CA)*d2_paper + 16*kap*(3*Mp[2] - 2*CF*Mp[1])
print("d_2 - paper form:", sp.simplify(sp.expand(d[2] - d2_paper).subs(Mp[0], M0v)))
print("d_3 - paper form:", sp.simplify(sp.expand(d[3] - d3_paper).subs(Mp[0], M0v)))

basis3 = [CF*CA**2, CF**2*CA, CF**3]
basis4 = [CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, dFA]

def vec(expr, basis):
    expr = sp.expand(expr)
    syms = (CF, CA, dFA)
    P = sp.Poly(expr, *syms)
    out = []
    used = 0
    for m in basis:
        mon = sp.Poly(m, *syms).monoms()[0]
        cval = P.coeff_monomial(mon)
        out.append(cval)
        used += cval*m
    assert sp.expand(expr - used) == 0, ("remainder outside basis", sp.expand(expr - used))
    return out

res = {}
for kv in (1, -1):
    S3 = sp.expand((-12*kap*z2*CF*d[2]).subs(subsM).subs(kap, kv)/z2)
    S4 = sp.expand((-12*kap*z2*CF*d[3]).subs(subsM).subs(kap, kv)/z2)
    res[kv] = (S3, S4)
    print("\nkappa = %+d" % kv)
    print("  S_3/z2 vector (CF CA^2, CF^2 CA, CF^3):", vec(S3, basis3))
    print("  S_4/z2 vector (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R):", vec(S4, basis4))
    print("  S_3/z2 =", sp.factor(S3))
    print("  S_4/z2 =", S4)

hs3 = sp.expand((res[1][0] + res[-1][0])/2); hd3 = sp.expand((res[1][0] - res[-1][0])/2)
hs4 = sp.expand((res[1][1] + res[-1][1])/2); hd4 = sp.expand((res[1][1] - res[-1][1])/2)
print("\nhalf-sum   S_3/z2:", vec(hs3, basis3), " =", sp.factor(hs3))
print("half-diff  S_3/z2:", vec(hd3, basis3), " =", sp.factor(hd3))
print("half-sum   S_4/z2:", vec(hs4, basis4))
print("half-diff  S_4/z2:", vec(hd4, basis4), " =", sp.factor(hd4))
print("check half-diff S_3 = -48 C_F b_A^2:", sp.expand(hd3 + 48*CF*bA**2) == 0)
print("check half-diff S_4 = -192 C_F (b_A-C_A) b_A^2:", sp.expand(hd4 + 192*CF*(bA-CA)*bA**2) == 0)
print("check half-sum S_3 = -96 C_F M_1:", sp.expand(hs3 + 96*CF*M1v) == 0)

# paper's printed general S_3 and S_4 (kappa = +1)
S3_paper = 12*CF*(CA - 2*CF)*(5*CA - 6*CF)
S4_paper = -48*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dFA)
print("\nS_3(k=+1) - paper eq. S3:", sp.expand(res[1][0] - S3_paper))
print("S_4(k=+1) - paper eq. S4:", sp.expand(res[1][1] - S4_paper))

# SU(N) and SU(3)
N = sp.Symbol('N')
suN = {CA: N, CF: (N**2 - 1)/(2*N), dFA: (N**2 - 1)*(N**2 + 6)/48}
print("\nSU(N):")
for label, e in [("S3 k=+1", res[1][0]), ("S3 k=-1", res[-1][0]), ("S4 k=+1", res[1][1]), ("S4 k=-1", res[-1][1]),
                 ("S3 half-sum", hs3), ("S3 half-diff", hd3), ("S4 half-sum", hs4), ("S4 half-diff", hd4)]:
    print("  %-13s" % label, sp.factor(sp.simplify(e.subs(suN))), "  SU(3):", sp.nsimplify(e.subs(suN).subs(N, 3)))


==> anc/numbers/deposit/R6/C1_check/part2_system_solve.out <==
=== SU(3), eq. (TrcSUN)
kappa=+1 n=1 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = -16*c_p ; with c_+=l_+ : -16*ell_p
kappa=+1 n=2 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 128*c_p/3 - 128*ell_p/3 + 16/3 ; with c_+=l_+ : 16/3
kappa=+1 n=3 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 2048*c_p/9 - 2048*ell_p/9 + 112/3 ; with c_+=l_+ : 112/3
kappa=+1 n=4 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 40960*c_p/27 - 40960*ell_p/27 - 5632/27 ; with c_+=l_+ : -5632/27
kappa=+1 n=5 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 917504*c_p/81 - 917504*ell_p/81 + 305008/81 ; with c_+=l_+ : 305008/81
kappa=+1 n=6 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 7340032*c_p/81 - 7340032*ell_p/81 - 16283776/243 ; with c_+=l_+ : -16283776/243
kappa=-1 n=1 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = -16*c_p ; with c_+=l_+ : -16*ell_p
kappa=-1 n=2 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 128*c_p/3 - 128*ell_p/3 - 16/3 ; with c_+=l_+ : -16/3
kappa=-1 n=3 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 2048*c_p/9 - 2048*ell_p/9 + 368/9 ; with c_+=l_+ : 368/9
kappa=-1 n=4 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 40960*c_p/27 - 40960*ell_p/27 - 6848/27 ; with c_+=l_+ : -6848/27
kappa=-1 n=5 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 917504*c_p/81 - 917504*ell_p/81 + 410512/81 ; with c_+=l_+ : 410512/81
kappa=-1 n=6 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 7340032*c_p/81 - 7340032*ell_p/81 - 9480256/81 ; with c_+=l_+ : -9480256/81
   S_3/z2: kappa=+1 112/3, kappa=-1 368/9, half-sum 352/9, half-diff -16/9
   S_4/z2: kappa=+1 -5632/27, kappa=-1 -6848/27, half-sum -2080/9, half-diff 608/27
   S_5/z2: kappa=+1 305008/81, kappa=-1 410512/81, half-sum 357760/81, half-diff -17584/27
   S_6/z2: kappa=+1 -16283776/243, kappa=-1 -9480256/81, half-sum -22362272/243, half-diff 6078496/243
   P^- leading logs (coeff of a^n w^(1-2n) in F_1^-), kappa=+1: [8/3, 32/3, 928/27, 58112/81]
=== SO(5) vector
kappa=+1 n=1 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = -12*c_p ; with c_+=l_+ : -12*ell_p
kappa=+1 n=2 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 24*c_p - 24*ell_p - 6 ; with c_+=l_+ : -6
kappa=+1 n=3 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 96*c_p - 96*ell_p - 9 ; with c_+=l_+ : -9
kappa=+1 n=4 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 480*c_p - 480*ell_p + 222 ; with c_+=l_+ : 222
kappa=-1 n=1 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = -12*c_p ; with c_+=l_+ : -12*ell_p
kappa=-1 n=2 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 24*c_p - 24*ell_p + 6 ; with c_+=l_+ : 6
kappa=-1 n=3 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 96*c_p - 96*ell_p - 3 ; with c_+=l_+ : -3
kappa=-1 n=4 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 480*c_p - 480*ell_p + 192 ; with c_+=l_+ : 192
   S_3/z2: kappa=+1 -9, kappa=-1 -3, half-sum -6, half-diff -3
   S_4/z2: kappa=+1 222, kappa=-1 192, half-sum 207, half-diff 15
   P^- leading logs (coeff of a^n w^(1-2n) in F_1^-), kappa=+1: [2, 0, 10, -40]
=== SO(7) vector
kappa=+1 n=1 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = -18*c_p ; with c_+=l_+ : -18*ell_p
kappa=+1 n=2 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 54*c_p - 54*ell_p - 9 ; with c_+=l_+ : -9
kappa=+1 n=3 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 324*c_p - 324*ell_p - 63/2 ; with c_+=l_+ : -63/2
kappa=+1 n=4 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 2430*c_p - 2430*ell_p + 810 ; with c_+=l_+ : 810
kappa=-1 n=1 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = -18*c_p ; with c_+=l_+ : -18*ell_p
kappa=-1 n=2 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 54*c_p - 54*ell_p + 9 ; with c_+=l_+ : 9
kappa=-1 n=3 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 324*c_p - 324*ell_p - 45/2 ; with c_+=l_+ : -45/2
kappa=-1 n=4 : LL=0 NLL=0  S(z2=0) vanishes: True  | NNLL z2^1 coeff (general c_+,l_+,l_-) = 2430*c_p - 2430*ell_p + 729 ; with c_+=l_+ : 729
   S_3/z2: kappa=+1 -63/2, kappa=-1 -45/2, half-sum -27, half-diff -9/2
   S_4/z2: kappa=+1 810, kappa=-1 729, half-sum 1539/2, half-diff 81/2
   P^- leading logs (coeff of a^n w^(1-2n) in F_1^-), kappa=+1: [3, 3, 45, -99]


==> anc/numbers/deposit/R6/C1_check/part2_system_solve.py <==
#!/usr/bin/env python3
"""Part 2: solve the paper's eq. (system) by series in a, with the full phases, and extract S_n.

  w F_R^tau = 2a b_R + 2a C_R [dF_R^tau/dw + phi^tau F_R^tau] + (1 + l_tau pi^2 w^2)(F_R^tau)^2
              + 2a kappa psi^tau sum_R' [T]_{RR'} F_R'^{-tau}
  phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2),
  psi^+ = -pi tan(pi w/2),     psi^- = pi cot(pi w/2),
  P^+ = (1 + c_+ pi^2 w^2) F_1^+,  S = P^+ (P^+ - w) + 2 a C_F,  S_n = coeff of a^n w^(4-2n).
pi^2 = 6 z2 throughout. Each wave is F = sum_n a^n w^(1-2n) g_n(w), g_n kept to relative order K;
this truncation is consistent because no term of the system lowers the relative order.
The order-a^n coefficient follows explicitly from orders < n (no implicit solve).
Color data: SU(3) from the paper's eq. (TrcSUN) and b_R = C_F - C_R/2; SO(5), SO(7) vector from
part1_groups.py (explicit generators), as an extra check of the d-invariant.
"""
import sys
import sympy as sp

w, z2, kap, lp, lm, cp = sp.symbols('omega zeta2 kappa ell_p ell_m c_p')
pi = sp.Symbol('PI')
K = 4          # relative order kept
NMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 6

def trunc_series(expr, nmax_pow):
    """series in w up to w^nmax_pow, with pi^2 -> 6 z2"""
    s = sp.series(expr, w, 0, nmax_pow + 1).removeO()
    s = sp.expand(s)
    s = sp.expand(s.subs(pi, sp.sqrt(6*z2)))
    return s

PHI = {'+': trunc_series(-(pi/2)*sp.tan(pi*w/2), K + 1),
       '-': trunc_series((pi/2)*sp.cot(pi*w/2), K + 1)}
PSI = {'+': trunc_series(-pi*sp.tan(pi*w/2), K + 1),
       '-': trunc_series(pi*sp.cot(pi*w/2), K + 1)}
ELL = {'+': lp, '-': lm}
OPP = {'+': '-', '-': '+'}

def keep(expr, lowest):
    """drop powers of w above lowest + K"""
    expr = sp.expand(expr)
    kept = 0
    for t in sp.Add.make_args(expr):
        c, e = t.as_coeff_exponent(w)
        assert not c.has(w), t
        if e <= lowest + K:
            kept += t
    return kept

def solve(CF, bR, CR, T, i1, nmax, kval):
    nch = len(bR)
    f = {}   # f[(n, R, tau)] Laurent polynomial in w
    for n in range(1, nmax + 1):
        lowest = 1 - 2*n
        for R in range(nch):
            for tau in '+-':
                rhs = 0
                if n == 1:
                    rhs += 2*bR[R]
                else:
                    prev = f[(n-1, R, tau)]
                    rhs += 2*CR[R]*(sp.diff(prev, w) + PHI[tau]*prev)
                    rhs += (1 + 6*ELL[tau]*z2*w**2)*sum(f[(k, R, tau)]*f[(n-k, R, tau)] for k in range(1, n))
                    rhs += 2*kval*PSI[tau]*sum(T[R][Rp]*f[(n-1, Rp, OPP[tau])] for Rp in range(nch))
                f[(n, R, tau)] = keep(sp.expand(rhs/w), lowest)
    P = {n: keep(sp.expand((1 + 6*cp*z2*w**2)*f[(n, i1, '+')]), 1 - 2*n) for n in range(1, nmax + 1)}
    S = {}
    for n in range(1, nmax + 1):
        s = sum(P[k]*P[n-k] for k in range(1, n)) - w*P[n] + (2*CF if n == 1 else 0)
        S[n] = sp.expand(s)
    return f, S

def report(label, CF, bR, CR, T, i1, nmax):
    print("=== %s" % label)
    out = {}
    for kval in (1, -1):
        f, S = solve(CF, bR, CR, T, i1, nmax, kval)
        out[kval] = {}
        for n in range(1, nmax + 1):
            Sn = S[n]
            LL = sp.expand(Sn.coeff(w, 2 - 2*n)); NLL = sp.expand(Sn.coeff(w, 3 - 2*n))
            NNLL = sp.expand(Sn.coeff(w, 4 - 2*n))
            z0 = sp.expand(Sn.subs(z2, 0))
            NNLL_z1 = sp.expand(NNLL.coeff(z2, 1))
            NNLL_cp = NNLL_z1.subs(cp, lp)          # normalization condition c_+ = l_+
            out[kval][n] = NNLL_cp
            print("kappa=%+d n=%d : LL=%s NLL=%s  S(z2=0) vanishes: %s  | NNLL z2^1 coeff (general c_+,l_+,l_-) = %s ; with c_+=l_+ : %s" % (
                kval, n, LL, NLL, z0 == 0, NNLL_z1, sp.simplify(NNLL_cp)))
    for n in range(3, nmax + 1):
        hs = sp.simplify((out[1][n] + out[-1][n])/2); hd = sp.simplify((out[1][n] - out[-1][n])/2)
        print("   S_%d/z2: kappa=+1 %s, kappa=-1 %s, half-sum %s, half-diff %s" % (
            n, out[1][n], out[-1][n], hs, hd))
    # P^- leading logs as a by-product: F_1^- coefficients of a^n w^(1-2n), kappa=+1
    f, S = solve(CF, bR, CR, T, i1, min(nmax, 4), 1)
    print("   P^- leading logs (coeff of a^n w^(1-2n) in F_1^-), kappa=+1:",
          [sp.expand(f[(n, i1, '-')].coeff(w, 1 - 2*n)).subs(z2, 0) for n in range(1, min(nmax, 4) + 1)])
    return out

if __name__ == '__main__':
    R = sp.Rational
    # SU(3): channels (1, A), C_R = (0, 3), b_R = C_F - C_R/2, T from eq. (TrcSUN) at N_c = 3
    Nc = 3
    CF = R(Nc**2 - 1, 2*Nc); CA = Nc
    CR = [0, CA]; bR = [CF - c/R(2) for c in CR]
    T = [[0, -R(Nc**2 - 1, Nc)], [-R(1, Nc), R(2, Nc) - R(Nc, 2)]]
    report("SU(3), eq. (TrcSUN)", CF, bR, CR, T, 0, NMAX)
    if '--so' in sys.argv:
        # SO(5), SO(7) vector: matrices from part1_groups.py output (explicit generators)
        CF5 = R(1); CR5 = [0, R(3, 2), R(5, 2)]; b5 = [CF5 - R(c)/2 for c in CR5]
        T5 = [[0, -2, 0], [-R(1, 5), 0, -R(21, 20)], [0, -R(3, 4), 0]]
        report("SO(5) vector", CF5, b5, CR5, T5, 0, 4)
        CF7 = R(3, 2); CR7 = [0, R(5, 2), R(7, 2)]; b7 = [CF7 - R(c)/2 for c in CR7]
        T7 = [[0, -3, 0], [-R(1, 7), 0, -R(45, 28)], [0, -R(5, 4), 0]]
        report("SO(7) vector", CF7, b7, CR7, T7, 0, 4)


==> anc/numbers/deposit/R6/C1_check/part3_own_amplitude.out <==
kappa=+1
  LL check: a^3 Lt^4 / Born = (N - 1)**2*(N + 1)**2/(12*N**2) ; a^4 Lt^6 / Born = (N - 1)**3*(N + 1)**3/(144*N**3)
  two loops  (C_A^2, C_A C_F, C_F^2) per zeta_2: [-15, 36, 48*ell_p - 15]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2: [12, -58, 78, 30*ell_p - 85/4]
  zeta_2 a^4 Lt^5 and a^3 Lt^3 (NLL, should vanish): 0 0
kappa=-1
  LL check: a^3 Lt^4 / Born = (N - 1)**2*(N + 1)**2/(12*N**2) ; a^4 Lt^6 / Born = (N - 1)**3*(N + 1)**3/(144*N**3)
  two loops  (C_A^2, C_A C_F, C_F^2) per zeta_2: [-21, 84, 48*ell_p - 87]
  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2: [15, -74, 118, 30*ell_p - 245/4]
  zeta_2 a^4 Lt^5 and a^3 Lt^3 (NLL, should vanish): 0 0

C_F-free coefficients (two-loop C_A^2, three-loop C_A^3, three-loop C_A^2 C_F), units zeta_2:
  kappa=+1: -15, 12, -58
  kappa=-1: -21, 15, -74
  half-sum:  -18, 27/2, -66
  half-diff: 3, -3/2, 8
10.95 s, 68048 kB


==> anc/numbers/deposit/R6/C1_check/part3_own_amplitude.py <==
#!/usr/bin/env python3
"""Part 3 (own solver): the Born-normalized zeta_2 a^L Lt^(2L-2) coefficients of A_1^+ in SU(N_c),
L = 2 (order a^3) and L = 3 (order a^4), for kappa = +1 and -1, from eq. (system) as written
(no map, ell_+ and ell_- kept as symbols; they must drop out of the C_F-free entries).

Amplitude (paper App. C, eq. sign-eta and the residue rule): A_R^tau at each order in a is
Res_{w=0} e^{w Lt} eta^tau F_R^tau, eta^+ = cos(pi w/2), eta^- = -i sin(pi w/2).
Born-normalized: divide by the a^1 coefficient of A_1^+, which is 2 C_F.
Decomposition in SU(N): a Laurent polynomial in {N^3, N, N^-1, N^-3} is written uniquely in the basis
(C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) (three loops) or (C_A^2, C_A C_F, C_F^2) (two loops, {N^2, 1, N^-2}).
The wave recursion is the same as part2_system_solve.py, here with symbolic N.
"""
import sympy as sp

w, z2, lp, lm, Lt, N = sp.symbols('omega zeta2 ell_p ell_m Lt N')
pi = sp.Symbol('PI')
K = 4
NMAX = 4

def tser(expr, nmax_pow):
    s = sp.expand(sp.series(expr, w, 0, nmax_pow + 1).removeO())
    return sp.expand(s.subs(pi, sp.sqrt(6*z2)))

PHI = {'+': tser(-(pi/2)*sp.tan(pi*w/2), K + 1), '-': tser((pi/2)*sp.cot(pi*w/2), K + 1)}
PSI = {'+': tser(-pi*sp.tan(pi*w/2), K + 1), '-': tser(pi*sp.cot(pi*w/2), K + 1)}
ELL = {'+': lp, '-': lm}
OPP = {'+': '-', '-': '+'}
ETA_PLUS = tser(sp.cos(pi*w/2), 2*NMAX + 2)

def keep(expr, lowest):
    expr = sp.expand(expr); kept = 0
    for t in sp.Add.make_args(expr):
        c, e = t.as_coeff_exponent(w)
        assert not c.has(w)
        if e <= lowest + K:
            kept += t
    return kept

def solve(CF, bR, CR, T, kval, nmax):
    nch = len(bR); f = {}
    for n in range(1, nmax + 1):
        for R in range(nch):
            for tau in '+-':
                if n == 1:
                    rhs = 2*bR[R]
                else:
                    prev = f[(n-1, R, tau)]
                    rhs = 2*CR[R]*(sp.diff(prev, w) + PHI[tau]*prev)
                    rhs += (1 + 6*ELL[tau]*z2*w**2)*sum(f[(k, R, tau)]*f[(n-k, R, tau)] for k in range(1, n))
                    rhs += 2*kval*PSI[tau]*sum(T[R][Rp]*f[(n-1, Rp, OPP[tau])] for Rp in range(nch))
                f[(n, R, tau)] = keep(sp.expand(rhs/w), 1 - 2*n)
    return f

def residue_plus(F):
    # Res_{w=0} e^{w Lt} eta^+ F, F a Laurent polynomial with poles to w^-(2 NMAX - 1)
    E = sp.expand(sp.series(sp.exp(w*Lt), w, 0, 2*NMAX + 1).removeO()*ETA_PLUS)
    prod = sp.expand(E*F)
    return sp.expand(prod.coeff(w, -1))

CF = (N**2 - 1)/(2*N); CA = N
CR = [sp.Integer(0), CA]; bR = [CF - CR[0]/2, CF - CR[1]/2]   # b_R = C_F - C_R/2
T = [[0, -(N**2 - 1)/N], [-1/N, 2/N - N/2]]

def decompose(expr, L):
    """Born-normalized coefficient (degree L in Casimirs) -> vector in (C_A^L, C_A^(L-1) C_F, ..., C_F^L)."""
    x = sp.symbols('x0:%d' % (L + 1))
    ansatz = sum(x[j]*CA**(L - j)*CF**j for j in range(L + 1))
    eqs = sp.Poly(sp.expand(sp.cancel((expr - ansatz)*N**L)), N).coeffs()
    sol = sp.solve(eqs, x, dict=True)
    assert len(sol) == 1
    return [sp.simplify(sol[0][xi]) for xi in x]

results = {}
for kval in (1, -1):
    f = solve(CF, bR, CR, T, kval, NMAX)
    A = {n: residue_plus(f[(n, 0, '+')]) for n in range(1, NMAX + 1)}
    born = sp.simplify(A[1])
    assert sp.simplify(born - 2*CF) == 0, born
    two = sp.expand(sp.simplify(A[3].coeff(Lt, 2).coeff(z2, 1)/born))
    three = sp.expand(sp.simplify(A[4].coeff(Lt, 4).coeff(z2, 1)/born))
    # LL checks (z2^0 leading powers): a^3 Lt^4 and a^4 Lt^6
    ll3 = sp.simplify(A[3].coeff(Lt, 4).subs(z2, 0)/born); ll4 = sp.simplify(A[4].coeff(Lt, 6).subs(z2, 0)/born)
    v2 = decompose(two, 2); v3 = decompose(three, 3)
    results[kval] = (v2, v3)
    print("kappa=%+d" % kval)
    print("  LL check: a^3 Lt^4 / Born =", sp.factor(ll3), "; a^4 Lt^6 / Born =", sp.factor(ll4))
    print("  two loops  (C_A^2, C_A C_F, C_F^2) per zeta_2:", v2)
    print("  three loops (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) per zeta_2:", v3)
    print("  zeta_2 a^4 Lt^5 and a^3 Lt^3 (NLL, should vanish):",
          sp.simplify(A[4].coeff(Lt, 5).coeff(z2, 1)), sp.simplify(A[3].coeff(Lt, 3).coeff(z2, 1)))

print("\nC_F-free coefficients (two-loop C_A^2, three-loop C_A^3, three-loop C_A^2 C_F), units zeta_2:")
for kval in (1, -1):
    v2, v3 = results[kval]
    print("  kappa=%+d: %s, %s, %s" % (kval, v2[0], v3[0], v3[1]))
hs = [(results[1][0][0] + results[-1][0][0])/2, (results[1][1][0] + results[-1][1][0])/2, (results[1][1][1] + results[-1][1][1])/2]
hd = [(results[1][0][0] - results[-1][0][0])/2, (results[1][1][0] - results[-1][1][0])/2, (results[1][1][1] - results[-1][1][1])/2]
print("  half-sum:  %s, %s, %s" % tuple(hs))
print("  half-diff: %s, %s, %s" % tuple(hd))


==> anc/numbers/deposit/R6/C2/c2_color.out <==

=== SU(2) ===
SU(2) color conservation on the invariant tensors: OK
SU(2) T_rc = (T_r^2 - T_c^2)/2  [= T^2_(s-u) of 1701.05241 after legs 3<->4]: OK
SU(2) T_r^2 + T_t^2 + T_c^2 = C_tot: OK
SU(2) sum T_i.T_j l_ij = -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t (coefficients of l_r, l_c, l_t): OK
SU(2) -(gamma_K/2) x dipole sum = (gamma_K/2)[L T_t^2 + i pi T^2_(s-u) + (C_tot/2) log(-t)]  (1701.05241 eq. (4.10)): OK
SU(2) T_t^2 eigenvalues = (0, C_A): OK
SU(2) [T_rc]_11 = 0 (singlet row has only the adjoint entry): OK
SU(2) adjoint diagonal entry = 2/N - N/2 = 0: OK
SU(2) product of off-diagonal entries = (N^2-1)/N^2 = 3/4: OK
SU(2) with [T_rc]_1A = -2C_F the matrix equals nmTrcSUN: OK
    T_rc (1,A), [T_rc]_1A = -2C_F: [['0', '-3/2'], ['-1/2', '0']]
SU(2) qq->qq: T_t^2 = diag(0, N) and adjoint diagonal of T^2_(s-u) = (N^2-4)/(2N) = 0  [1701.05241 B.9]: OK
SU(2) qq->qq: [T^2_(s-u)]_11 = 0, off-diagonal product = (N^2-1)/N^2  [B.9: (sqrt(N^2-1)/N)^2]: OK
SU(2) adjoint diagonal entries of q-qbar T_rc and qq T^2_(s-u) are opposite: OK
SU(2) t^a t^b t^a = (C_F - C_A/2) t^b: OK
SU(2) C_F - C_A/2 = -1/(2N) = b_A (nmBornAdjSUN): OK
SU(2) Fierz t^a_ik t^a_lm = (1/2)(d_im d_lk - d_ik d_lm/N)  [2609.06833]: OK

=== SU(3) ===
SU(3) color conservation on the invariant tensors: OK
SU(3) T_rc = (T_r^2 - T_c^2)/2  [= T^2_(s-u) of 1701.05241 after legs 3<->4]: OK
SU(3) T_r^2 + T_t^2 + T_c^2 = C_tot: OK
SU(3) sum T_i.T_j l_ij = -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t (coefficients of l_r, l_c, l_t): OK
SU(3) -(gamma_K/2) x dipole sum = (gamma_K/2)[L T_t^2 + i pi T^2_(s-u) + (C_tot/2) log(-t)]  (1701.05241 eq. (4.10)): OK
SU(3) T_t^2 eigenvalues = (0, C_A): OK
SU(3) [T_rc]_11 = 0 (singlet row has only the adjoint entry): OK
SU(3) adjoint diagonal entry = 2/N - N/2 = -5/6: OK
SU(3) product of off-diagonal entries = (N^2-1)/N^2 = 8/9: OK
SU(3) with [T_rc]_1A = -2C_F the matrix equals nmTrcSUN: OK
    T_rc (1,A), [T_rc]_1A = -2C_F: [['0', '-8/3'], ['-1/3', '-5/6']]
SU(3) qq->qq: T_t^2 = diag(0, N) and adjoint diagonal of T^2_(s-u) = (N^2-4)/(2N) = 5/6  [1701.05241 B.9]: OK
SU(3) qq->qq: [T^2_(s-u)]_11 = 0, off-diagonal product = (N^2-1)/N^2  [B.9: (sqrt(N^2-1)/N)^2]: OK
SU(3) adjoint diagonal entries of q-qbar T_rc and qq T^2_(s-u) are opposite: OK
SU(3) t^a t^b t^a = (C_F - C_A/2) t^b: OK
SU(3) C_F - C_A/2 = -1/(2N) = b_A (nmBornAdjSUN): OK
SU(3) Fierz t^a_ik t^a_lm = (1/2)(d_im d_lk - d_ik d_lm/N)  [2609.06833]: OK

=== SU(4) ===
SU(4) color conservation on the invariant tensors: OK
SU(4) T_rc = (T_r^2 - T_c^2)/2  [= T^2_(s-u) of 1701.05241 after legs 3<->4]: OK
SU(4) T_r^2 + T_t^2 + T_c^2 = C_tot: OK
SU(4) sum T_i.T_j l_ij = -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t (coefficients of l_r, l_c, l_t): OK
SU(4) -(gamma_K/2) x dipole sum = (gamma_K/2)[L T_t^2 + i pi T^2_(s-u) + (C_tot/2) log(-t)]  (1701.05241 eq. (4.10)): OK
SU(4) T_t^2 eigenvalues = (0, C_A): OK
SU(4) [T_rc]_11 = 0 (singlet row has only the adjoint entry): OK
SU(4) adjoint diagonal entry = 2/N - N/2 = -3/2: OK
SU(4) product of off-diagonal entries = (N^2-1)/N^2 = 15/16: OK
SU(4) with [T_rc]_1A = -2C_F the matrix equals nmTrcSUN: OK
    T_rc (1,A), [T_rc]_1A = -2C_F: [['0', '-15/4'], ['-1/4', '-3/2']]
SU(4) qq->qq: T_t^2 = diag(0, N) and adjoint diagonal of T^2_(s-u) = (N^2-4)/(2N) = 3/2  [1701.05241 B.9]: OK
SU(4) qq->qq: [T^2_(s-u)]_11 = 0, off-diagonal product = (N^2-1)/N^2  [B.9: (sqrt(N^2-1)/N)^2]: OK
SU(4) adjoint diagonal entries of q-qbar T_rc and qq T^2_(s-u) are opposite: OK
SU(4) t^a t^b t^a = (C_F - C_A/2) t^b: OK
SU(4) C_F - C_A/2 = -1/(2N) = b_A (nmBornAdjSUN): OK
SU(4) Fierz t^a_ik t^a_lm = (1/2)(d_im d_lk - d_ik d_lm/N)  [2609.06833]: OK

=== SU(5) ===
SU(5) color conservation on the invariant tensors: OK
SU(5) T_rc = (T_r^2 - T_c^2)/2  [= T^2_(s-u) of 1701.05241 after legs 3<->4]: OK
SU(5) T_r^2 + T_t^2 + T_c^2 = C_tot: OK
SU(5) sum T_i.T_j l_ij = -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t (coefficients of l_r, l_c, l_t): OK
SU(5) -(gamma_K/2) x dipole sum = (gamma_K/2)[L T_t^2 + i pi T^2_(s-u) + (C_tot/2) log(-t)]  (1701.05241 eq. (4.10)): OK
SU(5) T_t^2 eigenvalues = (0, C_A): OK
SU(5) [T_rc]_11 = 0 (singlet row has only the adjoint entry): OK
SU(5) adjoint diagonal entry = 2/N - N/2 = -21/10: OK
SU(5) product of off-diagonal entries = (N^2-1)/N^2 = 24/25: OK
SU(5) with [T_rc]_1A = -2C_F the matrix equals nmTrcSUN: OK
    T_rc (1,A), [T_rc]_1A = -2C_F: [['0', '-24/5'], ['-1/5', '-21/10']]
SU(5) qq->qq: T_t^2 = diag(0, N) and adjoint diagonal of T^2_(s-u) = (N^2-4)/(2N) = 21/10  [1701.05241 B.9]: OK
SU(5) qq->qq: [T^2_(s-u)]_11 = 0, off-diagonal product = (N^2-1)/N^2  [B.9: (sqrt(N^2-1)/N)^2]: OK
SU(5) adjoint diagonal entries of q-qbar T_rc and qq T^2_(s-u) are opposite: OK
SU(5) t^a t^b t^a = (C_F - C_A/2) t^b: OK
SU(5) C_F - C_A/2 = -1/(2N) = b_A (nmBornAdjSUN): OK
SU(5) Fierz t^a_ik t^a_lm = (1/2)(d_im d_lk - d_ik d_lm/N)  [2609.06833]: OK

=== SU(6) ===
SU(6) color conservation on the invariant tensors: OK
SU(6) T_rc = (T_r^2 - T_c^2)/2  [= T^2_(s-u) of 1701.05241 after legs 3<->4]: OK
SU(6) T_r^2 + T_t^2 + T_c^2 = C_tot: OK
SU(6) sum T_i.T_j l_ij = -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t (coefficients of l_r, l_c, l_t): OK
SU(6) -(gamma_K/2) x dipole sum = (gamma_K/2)[L T_t^2 + i pi T^2_(s-u) + (C_tot/2) log(-t)]  (1701.05241 eq. (4.10)): OK
SU(6) T_t^2 eigenvalues = (0, C_A): OK
SU(6) [T_rc]_11 = 0 (singlet row has only the adjoint entry): OK
SU(6) adjoint diagonal entry = 2/N - N/2 = -8/3: OK
SU(6) product of off-diagonal entries = (N^2-1)/N^2 = 35/36: OK
SU(6) with [T_rc]_1A = -2C_F the matrix equals nmTrcSUN: OK
    T_rc (1,A), [T_rc]_1A = -2C_F: [['0', '-35/6'], ['-1/6', '-8/3']]
SU(6) qq->qq: T_t^2 = diag(0, N) and adjoint diagonal of T^2_(s-u) = (N^2-4)/(2N) = 8/3  [1701.05241 B.9]: OK
SU(6) qq->qq: [T^2_(s-u)]_11 = 0, off-diagonal product = (N^2-1)/N^2  [B.9: (sqrt(N^2-1)/N)^2]: OK
SU(6) adjoint diagonal entries of q-qbar T_rc and qq T^2_(s-u) are opposite: OK
SU(6) t^a t^b t^a = (C_F - C_A/2) t^b: OK
SU(6) C_F - C_A/2 = -1/(2N) = b_A (nmBornAdjSUN): OK
SU(6) Fierz t^a_ik t^a_lm = (1/2)(d_im d_lk - d_ik d_lm/N)  [2609.06833]: OK

=== controls (must FAIL) ===
(control) T1.T2 - T1.T3 = (T_r^2 - T_c^2)/2: FAIL
(control) t^a t^b t^a = +t^b/(2N): FAIL
(control) color conservation with a wrong leg representation: FAIL

SUMMARY: 80 checks, 0 failures; controls 3, all fired as required: True


==> anc/numbers/deposit/R6/C2/c2_color.py <==
#!/usr/bin/env python3
"""C2 (R6 plan), color part.  Explicit SU(N) generators, N = 2..6, operators applied to the invariant color tensors by
index contraction (numpy, complex128); every 2x2 result is compared with its rational target at tolerance 1e-12 and the
rational value is printed.  The algebraic identities (1)-(3) are also checked coefficient by coefficient in the logarithms.

Checks, for the qualitative Regge-cut paragraph and for the App. L sentences it replaces:
 (1) the one-loop dipole sum  sum_{i<j} T_i.T_j l_ij  on the color space of forward flavor exchange
     u(1) ubar(2) -> d(3) dbar(4) (paper Sect. 2 labels: s_r = s12 = s34, t = s13 = s24, s_c = s14 = s23)
     equals  -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t  with Lt = (l_r + l_c)/2, Delta = l_r - l_c,
     T_rc = T1.T2 - T1.T4 (paper eq. (dipole-split); the l_t term is the ln(|t|/mu^2) piece);
 (2) T_rc = (T_r^2 - T_c^2)/2, the operator T^2_{s-u} = (T_s^2 - T_u^2)/2 of 1701.05241 after relabeling legs 3 <-> 4
     (their t = s14, u = s13);
 (3) -(gamma_K/2) x dipole sum, for s_r > 0 at leading power (-s_c = s_r), equals the Regge-limit form
     (gamma_K/2)[L T_t^2 + i pi T^2_{s-u} + (C_tot/2) log(-t/lambda^2)] of 1701.05241 eq. (4.10), L = log|s/t| - i pi/2;
 (4) T_rc in the t-channel singlet/adjoint eigenbasis: [T_rc]_11 = 0, adjoint diagonal 2/N - N/2, product of the
     off-diagonal entries (N^2-1)/N^2 (basis independent); rescaled to [T_rc]_1A = -2C_F it equals macro nmTrcSUN;
 (5) quark-quark scattering in the labels of 1701.05241 eq. (B.8): T^2_{s-u} has adjoint diagonal (N^2-4)/(2N), their
     eq. (B.9), opposite to the q-qbar flavor-exchange value 2/N - N/2;
 (6) crossed attachment t^a t^b t^a = (C_F - C_A/2) t^b = -t^b/(2N); Fierz identity printed in 2609.06833;
     b_A = C_F - C_A/2 = -1/(2N_c) (macro nmBornAdjSUN).
"""
import itertools
from fractions import Fraction
import numpy as np

TOL = 1e-12
results = []
def rep(label, ok):
    results.append((label, bool(ok)))
    print(f"{label}: {'OK' if ok else 'FAIL'}")

def gens(N):
    T = []
    for a in range(N):
        for b in range(a+1, N):
            m = np.zeros((N, N), complex); m[a, b] = m[b, a] = 0.5; T.append(m)
            m = np.zeros((N, N), complex); m[a, b] = -0.5j; m[b, a] = 0.5j; T.append(m)
    for k in range(1, N):
        m = np.zeros((N, N), complex)
        for i in range(k): m[i, i] = 1
        m[k, k] = -k
        T.append(m*np.sqrt(1.0/(2*k*(k+1))))
    return T

def apply_gen(g, c, leg, kind):
    """Apply generator of leg `leg` (0-based) to tensor c[i1,i2,i3,i4]; q: t, qb: -t^T (all-incoming)."""
    G = g if kind == 'q' else -g.T
    c = np.moveaxis(c, leg, 0)
    c = np.tensordot(G, c, axes=([1], [0]))
    return np.moveaxis(c, 0, leg)

def TdotT(T, c, kinds, legsA, legsB):
    """(sum_{k in A} T_k).(sum_{l in B} T_l) applied to c."""
    out = np.zeros_like(c)
    for g in T:
        tmp = np.zeros_like(c)
        for l in legsB: tmp = tmp + apply_gen(g, c, l, kinds[l])
        for k in legsA: out = out + apply_gen(g, tmp, k, kinds[k])
    return out

def restrict(T, basis, kinds, legsA, legsB):
    Bm = np.array([b.ravel() for b in basis]).T
    MB = np.array([TdotT(T, b, kinds, legsA, legsB).ravel() for b in basis]).T
    X, *_ = np.linalg.lstsq(Bm, MB, rcond=None)
    resid = np.linalg.norm(Bm @ X - MB)
    assert resid < 1e-10, resid
    return X

def frac(x):
    return Fraction(x.real).limit_denominator(10**6) if abs(x.imag) < TOL else complex(x)

def close(A, B): return np.max(np.abs(np.asarray(A) - np.asarray(B))) < TOL

delta = lambda N: np.eye(N)

for N in [2, 3, 4, 5, 6]:
    CF = (N*N-1)/(2*N); CA = N; Ctot = 4*CF
    T = gens(N)
    print(f"\n=== SU({N}) ===")
    kinds = ['q', 'qb', 'qb', 'q']           # u(1) in, ubar(2) in, d(3) out = qb incoming, dbar(4) out = q incoming
    dd = delta(N)
    v_r = np.einsum('ab,cd->abcd', dd, dd)   # delta_{i1 i2} delta_{i3 i4}: s_r-channel singlet
    v_t = np.einsum('ac,bd->abcd', dd, dd)   # delta_{i1 i3} delta_{i2 i4}: t-channel singlet
    basis = [v_r, v_t]
    cons = all(np.linalg.norm(sum(apply_gen(g, b, k, kinds[k]) for k in range(4))) < 1e-12 for g in T for b in basis)
    rep(f"SU({N}) color conservation on the invariant tensors", cons)
    P = {}
    for i, j in itertools.combinations(range(4), 2):
        P[(i, j)] = restrict(T, basis, kinds, [i], [j])
    Ttsq = restrict(T, basis, kinds, [0, 2], [0, 2])      # t channel: legs 1,3
    Trsq = restrict(T, basis, kinds, [0, 1], [0, 1])      # s_r channel: legs 1,2
    Tcsq = restrict(T, basis, kinds, [0, 3], [0, 3])      # s_c channel: legs 1,4
    Trc = P[(0, 1)] - P[(0, 3)]
    I2 = np.eye(2)
    rep(f"SU({N}) T_rc = (T_r^2 - T_c^2)/2  [= T^2_(s-u) of 1701.05241 after legs 3<->4]", close(Trc, (Trsq - Tcsq)/2))
    rep(f"SU({N}) T_r^2 + T_t^2 + T_c^2 = C_tot", close(Trsq + Ttsq + Tcsq, Ctot*I2))
    # (1) coefficient of each log in sum T_i.T_j l_ij versus -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t
    c_lr = P[(0, 1)] + P[(2, 3)]; c_lt = P[(0, 2)] + P[(1, 3)]; c_lc = P[(0, 3)] + P[(1, 2)]
    ok1 = close(c_lr, -Ttsq/2 + Trc) and close(c_lc, -Ttsq/2 - Trc) and close(c_lt, Ttsq - Ctot/2*I2)
    rep(f"SU({N}) sum T_i.T_j l_ij = -T_t^2 Lt + T_rc Delta + (T_t^2 - C_tot/2) l_t (coefficients of l_r, l_c, l_t)", ok1)
    # (3) Regge-limit form: l_r = log s - i pi, l_c = log s, l_t = log|t| (lambda^2 = 1); compare coefficients of
    #     log s, log|t|, i pi in  -(1/2) dip  and  (1/2)[ (log s - log|t| - i pi/2) T_t^2 + i pi T_rc + (C_tot/2) log|t| ]
    lhs_logs = -(c_lr + c_lc)/2; lhs_logt = -c_lt/2; lhs_ipi = -(-c_lr)/2
    rhs_logs = Ttsq/2; rhs_logt = (-Ttsq + Ctot/2*I2)/2; rhs_ipi = (-Ttsq/2 + Trc)/2
    rep(f"SU({N}) -(gamma_K/2) x dipole sum = (gamma_K/2)[L T_t^2 + i pi T^2_(s-u) + (C_tot/2) log(-t)]  (1701.05241 eq. (4.10))",
        close(lhs_logs, rhs_logs) and close(lhs_logt, rhs_logt) and close(lhs_ipi, rhs_ipi))
    # (4) t-channel eigenbasis
    w_, V = np.linalg.eig(Ttsq)
    order = np.argsort(w_.real); w_ = w_[order]; V = V[:, order]
    rep(f"SU({N}) T_t^2 eigenvalues = (0, C_A)", close(w_, [0, CA]))
    M = np.linalg.inv(V) @ Trc @ V
    rep(f"SU({N}) [T_rc]_11 = 0 (singlet row has only the adjoint entry)", abs(M[0, 0]) < TOL)
    rep(f"SU({N}) adjoint diagonal entry = 2/N - N/2 = {frac(M[1,1])}", abs(M[1, 1] - (2/N - N/2)) < TOL)
    rep(f"SU({N}) product of off-diagonal entries = (N^2-1)/N^2 = {frac(M[0,1]*M[1,0])}",
        abs(M[0, 1]*M[1, 0] - (N*N-1)/(N*N)) < TOL)
    lam = M[0, 1]/(-2*CF)
    Ms = np.array([[M[0, 0], M[0, 1]/lam], [M[1, 0]*lam, M[1, 1]]])
    target = np.array([[0, -(N*N-1)/N], [-1/N, 2/N - N/2]])
    rep(f"SU({N}) with [T_rc]_1A = -2C_F the matrix equals nmTrcSUN", close(Ms, target))
    print("    T_rc (1,A), [T_rc]_1A = -2C_F:", [[str(frac(x)) for x in row] for row in Ms])
    # (5) qq -> qq in the labels of 1701.05241 (B.8): 1,2 incoming quarks; 3,4 outgoing quarks; t = s14, u = s13
    kq = ['q', 'q', 'qb', 'qb']
    wa = np.einsum('ad,bc->abcd', dd, dd)     # delta_{a1 a4} delta_{a2 a3}: t-channel singlet (c^[1]_qq of B.8)
    wb = np.einsum('ac,bd->abcd', dd, dd)
    bq = [wa, wb]
    Ts2 = restrict(T, bq, kq, [0, 1], [0, 1]); Tu2 = restrict(T, bq, kq, [0, 2], [0, 2]); Tt2 = restrict(T, bq, kq, [0, 3], [0, 3])
    Tsu = (Ts2 - Tu2)/2
    wq, Vq = np.linalg.eig(Tt2); oq = np.argsort(wq.real); wq = wq[oq]; Vq = Vq[:, oq]
    Mq = np.linalg.inv(Vq) @ Tsu @ Vq
    rep(f"SU({N}) qq->qq: T_t^2 = diag(0, N) and adjoint diagonal of T^2_(s-u) = (N^2-4)/(2N) = {frac(Mq[1,1])}  [1701.05241 B.9]",
        close(wq, [0, N]) and abs(Mq[1, 1] - (N*N-4)/(2*N)) < TOL)
    rep(f"SU({N}) qq->qq: [T^2_(s-u)]_11 = 0, off-diagonal product = (N^2-1)/N^2  [B.9: (sqrt(N^2-1)/N)^2]",
        abs(Mq[0, 0]) < TOL and abs(Mq[0, 1]*Mq[1, 0] - (N*N-1)/(N*N)) < TOL)
    rep(f"SU({N}) adjoint diagonal entries of q-qbar T_rc and qq T^2_(s-u) are opposite", abs(Mq[1, 1] + M[1, 1]) < TOL)
    # (6) crossed attachment and Fierz
    ok6 = all(close(sum(ta @ tb @ ta for ta in T), (CF - CA/2)*tb) for tb in T)
    rep(f"SU({N}) t^a t^b t^a = (C_F - C_A/2) t^b", ok6)
    rep(f"SU({N}) C_F - C_A/2 = -1/(2N) = b_A (nmBornAdjSUN)", abs(CF - CA/2 + 1/(2*N)) < TOL)
    lhsF = sum(np.einsum('ik,lm->iklm', t, t) for t in T)
    rhsF = 0.5*(np.einsum('im,lk->iklm', dd, dd) - np.einsum('ik,lm->iklm', dd, dd)/N)
    rep(f"SU({N}) Fierz t^a_ik t^a_lm = (1/2)(d_im d_lk - d_ik d_lm/N)  [2609.06833]", close(lhsF, rhsF))

print("\n=== controls (must FAIL) ===")
N = 3; T = gens(N); dd = delta(N); kinds = ['q', 'qb', 'qb', 'q']
basis = [np.einsum('ab,cd->abcd', dd, dd), np.einsum('ac,bd->abcd', dd, dd)]
wrong = restrict(T, basis, kinds, [0], [1]) - restrict(T, basis, kinds, [0], [2])   # wrong relabeling
Trsq = restrict(T, basis, kinds, [0, 1], [0, 1]); Tcsq = restrict(T, basis, kinds, [0, 3], [0, 3])
rep("(control) T1.T2 - T1.T3 = (T_r^2 - T_c^2)/2", close(wrong, (Trsq - Tcsq)/2))
rep("(control) t^a t^b t^a = +t^b/(2N)", close(sum(ta @ T[0] @ ta for ta in T), T[0]/6))
kinds_bad = ['q', 'q', 'qb', 'q']   # wrong representation assignment: color conservation must fail
rep("(control) color conservation with a wrong leg representation",
    all(np.linalg.norm(sum(apply_gen(g, b, k, kinds_bad[k]) for k in range(4))) < 1e-12 for g in T for b in basis))

main = [r for r in results if not r[0].startswith('(control)')]
ctrl = [r for r in results if r[0].startswith('(control)')]
print(f"\nSUMMARY: {len(main)} checks, {sum(1 for r in main if not r[1])} failures; "
      f"controls {len(ctrl)}, all fired as required: {all(not r[1] for r in ctrl)}")


==> anc/numbers/deposit/R6/C2/c2_crosscheck.gp <==
\\ C2 (R6 plan): second-engine cross-check (PARI/GP), independent of c2_signature.py and c2_color.py.
\\ (1) series of psi^+ = -Pi*tan(Pi*w/2), psi^- = Pi*cot(Pi*w/2) and of their ratio;
\\ (2) trace and determinant of T_rc = (T_r^2 - T_c^2)/2 for forward q-qbar flavor exchange from Casimirs only:
\\     T_r^2 (legs 1,2: q qbar -> 1 + adj) and T_t^2 (legs 1,3: q qbar -> 1 + adj) have eigenvalues {0, N};
\\     T_c^2 (legs 1,4: q q -> antisym + sym) has eigenvalues (N+1)(N-2)/N and (N-1)(N+2)/N;
\\     T_r^2 + T_t^2 + T_c^2 = 4 C_F fixes tr(T_r^2 T_t^2), hence tr and det of T_rc = T_r^2 + T_t^2/2 - 2 C_F.
\\     Targets: tr = 2/N - N/2 (= adjoint diagonal since [T_rc]_11 = 0), det = -(N^2-1)/N^2.
\\ (3) b_A = C_F - C_A/2 = -1/(2N).
default(seriesprecision, 8);
psip = -Pi*tan(Pi*w/2);
psim = Pi*cotan(Pi*w/2);
print("psi^+ = ", psip + O(w^6));
print("psi^- = ", psim + O(w^4));
r = psip/psim;
print("psi^+/psi^- = ", r + O(w^6));
print("check psi^+ coefficient of w + 3*zeta(2) = ", polcoef(psip, 1, w) + 3*zeta(2));
print("check ratio coefficient of w^2 + Pi^2/4 = ", polcoef(r, 2, w) + Pi^2/4);
w0 = 0.37; print("check psi^+ psi^- + Pi^2 (w = 0.37) = ", -Pi*tan(Pi*w0/2)*Pi*cotan(Pi*w0/2) + Pi^2);
\\ (2) Casimir route
CF = (N^2-1)/(2*N);
c1 = (N+1)*(N-2)/N; c2 = (N-1)*(N+2)/N;
trA = N; trB = N; trA2 = N^2; trB2 = N^2;
trC2 = c1^2 + c2^2;
\\ C = 4CF - A - B  =>  tr C^2 = 2*16 CF^2 + trA2 + trB2 - 8 CF (trA + trB) + 2 tr(AB)
trAB = (trC2 - 32*CF^2 - trA2 - trB2 + 8*CF*(trA + trB))/2;
trC = 2*4*CF - trA - trB;
print("check tr T_c^2 from conservation equals c1 + c2: ", simplify(trC - (c1 + c2)));
\\ T_rc = A + B/2 - 2 CF
trT = trA + trB/2 - 2*2*CF;
trT2 = trA2 + trB2/4 + 4*CF^2*2 + trAB - 4*CF*trA - 2*CF*trB;
detT = (trT^2 - trT2)/2;
print("tr T_rc  - (2/N - N/2)      = ", simplify(trT - (2/N - N/2)));
print("det T_rc + (N^2-1)/N^2      = ", simplify(detT + (N^2-1)/N^2));
print("b_A = C_F - N/2 + 1/(2N)    = ", simplify(CF - N/2 + 1/(2*N)));
\\ control that must be nonzero: wrong assignment of the s_c channel to q qbar (eigenvalues {0, N})
trCbad = 0 + N; trC2bad = N^2;
trABbad = (trC2bad - 32*CF^2 - trA2 - trB2 + 8*CF*(trA + trB))/2;
trT2bad = trA2 + trB2/4 + 8*CF^2 + trABbad - 4*CF*trA - 2*CF*trB;
print("control (must be nonzero): det with wrong s_c Casimirs + (N^2-1)/N^2 = ", simplify((trT^2 - trT2bad)/2 + (N^2-1)/N^2));


==> anc/numbers/deposit/R6/C2/c2_crosscheck.out <==
psi^+ = -4.9348022005446793094172454999380755677*w - 4.0587121264167682181850138620293796354*w^3 - 4.0057883065637684876259143485517495786*w^5 + O(w^6)
psi^- = 2.0000000000000000000000000000000000000*w^-1 - 1.6449340668482264364724151666460251892*w - 0.27058080842778454787900092413529197569*w^3 + O(w^4)
psi^+/psi^- = -2.4674011002723396547086227499690377838*w^2 - 4.0587121264167682181850138620293796354*w^4 + O(w^6)
check psi^+ coefficient of w + 3*zeta(2) = 0.E-37
check ratio coefficient of w^2 + Pi^2/4 = 0.E-37
check psi^+ psi^- + Pi^2 (w = 0.37) = 0.E-37
check tr T_c^2 from conservation equals c1 + c2: 0
tr T_rc  - (2/N - N/2)      = 0
det T_rc + (N^2-1)/N^2      = 0
b_A = C_F - N/2 + 1/(2N)    = 0
control (must be nonzero): det with wrong s_c Casimirs + (N^2-1)/N^2 = (N^4 - 6*N^2 + 8)/(4*N^2)


==> anc/numbers/deposit/R6/C2/c2_quotes.out <==
[OK] 2609-104   pdf-page 21: match; source: no match  | Sect. V.D.1, text after eq. (104), p. 21
           "Crucially, Eq. (104) contains no O(g3R) contribution coupling the positive-signature operator to an additional Reggeized-gluon degree of freedom."
[OK] 2609-104b  pdf-page 21: match; source: match  | Sect. V.D.1, line before eq. (104), p. 21
           "The RPB contributions then cancel in the positive-signature combination, leaving"
[OK] 2609-104c  pdf-page 21: match; source: match  | Sect. V.D.1, p. 21
           "The first possible contamination of the one-Reggeized-quark sector starts instead at order g4R2."
[OK] 2609-108   pdf-page 22: match; source: match  | Sect. V.D.2, after eq. (108), p. 22
           "Both terms on the right-hand side contribute at the leading nonvanishing order of the negative-signature operator."
[OK] 2609-109   pdf-page 22: match; source: match  | Sect. V.D.2, after eq. (109), p. 22
           "Instead, it belongs to a coupled Reggeized quark/gluon sector, in agreement with the observation of Ref."
[OK] 2609-109b  pdf-page 22: match; source: match  | Sect. V.D.2, after eq. (109), p. 22
           "that the non-Regge pole structure of amplitudes with negative-signature exchange could be explained, in LLA, by branch cuts generated by the exchange of one Reggeized quark plus one Reggeized gluon."
[OK] 2609-110   pdf-page 22: match; source: match  | Sect. V.D.2, before eq. (110), p. 22
           "As expected, rapidity evolution does not mix sectors of different total signature."
[OK] 2609-111   pdf-page 22: match; source: no match  | Sect. V.E.1, before eq. (111), p. 22
           "Beyond the one-Reggeized-gluon approximation used in deriving Eq. (104), i.e. retaining O(g4R2)-terms, the positive-signature evolution also contains the contribution"
[OK] 2609-112   pdf-page 22: match; source: match  | Sect. V.E.1, before eq. (112), p. 22
           "Signature is conserved because the two negative-signature factors combine into a positive-signature composite operator:"
[OK] 2609-112b  pdf-page 22: match; source: match  | Sect. V.E.1, after eq. (112), p. 22
           "Additional operators with the same quantum numbers contribute at the same order."
[OK] 2609-114   pdf-page 23: match; source: match  | Sect. V.E.1, after eq. (114), p. 23
           "The only nontrivial assumption is the g4 scaling of the lower-left transition, which has not been derived in the present work."
[OK] 2609-116a  pdf-page 23: match; source: match  | Sect. V.E.1, before eq. (116), p. 23
           "A rigorous implementation of this argument would require identifying the inner product appropriate to the NEik operator space, and establishing the corresponding self-adjointness of the rapidity Hamiltonian"
[OK] 2609-116b  pdf-page 23: match; source: match  | Sect. V.E.1, eq. (116), p. 23
           "Under this assumption, the off-diagonal mixing modifies the Regge-pole eigenvalue only at order"
[OK] 2609-116c  pdf-page 23: match; source: match  | Sect. V.E.1, after eq. (116), p. 23
           "Multi-operator mixing is therefore not expected to affect the positive-signature Regge-pole eigenvalue through NLLA."
[OK] 2609-118   pdf-page 24: match; source: match  | Sect. V.E.2, after eq. (118), p. 24
           "This prevents its evolution from reducing to an autonomous single-pole equation and provides a Wilson-line realization of the branch-point structure associated with quark-gluon exchange identified in Refs."
[OK] 2609-119   pdf-page 24: match; source: match  | Sect. V.E.2, before eq. (119), p. 24
           "In the planar limit, the nonplanar off-diagonal contributions are suppressed"
[OK] 2609-IIC   pdf-page 6: match; source: match  | Sect. II.C, p. 6
           "At finite Nc, negative-signature amplitudes are not described by a single Regge pole"
[OK] 2609-IICb  pdf-page 6: match; source: match  | Sect. II.C, p. 6
           "Their partial waves contain branch-point singularities associated with the compound exchange of a Reggeized quark and a Reggeized gluon."
[OK] 2609-IICc  pdf-page 6: match; source: match  | Sect. II.C, eq. (8), p. 6
           "The positive-signature amplitude contains a Born contribution, whereas the negative-signature amplitude starts only at one loop"
[OK] 2609-VC    pdf-page 19: match; source: match  | Sect. V.C, p. 19
           "The second color structure in the curly brackets is suppressed by 1/Nc"
[OK] FS77-868a  pdf-page 8: match; source: -  | Sect. 5 (Conclusions), p. 868
           "For the negative signature we can state that, besides poles, the partial amplitudes have branch points arising from the exchange of a reggeized fermion and a reggeized vector meson."
[OK] FS77-868b  pdf-page 8: match; source: -  | Sect. 5 (Conclusions), p. 868
           "The solution of the equation for the positive signature shows that the fermion is reggeized"
[OK] FS77-861a  pdf-page 1: match; source: -  | abstract, p. 861
           "nonabelian gauge theories in which the mass arises by the Higgs mechanism"
[OK] FS77-861b  pdf-page 1: match; source: -  | Sect. 1, p. 861
           "the positive-signature part of the amplitude, which is greater than the negative-signature part in each order of perturbation theory"
[OK] 1709-527   pdf-page 22: match; source: -  | Sect. 5.5, after eq. (5.27), printed p. 21 (PDF p. 22)
           "Just like for the exchange of two Glauber gluons, these box diagrams yield"
[OK] 1709-527b  pdf-page 22: match; source: -  | Sect. 5.5, after eq. (5.27), printed p. 21 (PDF p. 22)
           "factors that are characteristic of Glauber loops."
[OK] 1709-p15   pdf-page 16: match; source: -  | Sect. 5, printed p. 15 (PDF p. 16)
           "The negative signature channel is suppressed by an"
[OK] 1709-p15b  pdf-page 16: match; source: -  | Sect. 5, printed p. 15 (PDF p. 16)
           "it is the positive signature 3 channel that builds upon the lowest order quark exchange and Reggeizes at LL order"
[OK] 1701-27    pdf-page 6: match; source: match  | Sect. 2.1, eq. (2.7), printed p. 5 (PDF p. 6)
           "L is the natural signature-even combination of logarithms"
[OK] 1701-26    pdf-page 6: match; source: match  | Sect. 2.1, before eq. (2.6), printed p. 5
           "Restricting to the region s>0 and working to leading power as s|t|, the formula then evaluates to"
[OK] 1701-231   pdf-page 13: match; source: match  | Sect. 2, before eq. (2.31), printed p. 12 (PDF p. 13)
           "define a color operator that is odd under s"
[OK] 1701-228   pdf-page 12: match; source: match  | Sect. 2, eq. (2.28), printed p. 11 (PDF p. 12)
           "the even reduced amplitude at NLL accuracy is given by"
[OK] 1701-410   pdf-page 32: match; source: no match  | Sect. 4.1, after eq. (4.10), printed p. 31 (PDF p. 32)
           "is the natural signature-even combination of logarithms introduced in eq. (2.7)."
[OK] 1701-abs   pdf-page 1: match; source: match  | abstract
           "A new effect occurring first at NNLL is mixing between states with k and k+2 Reggeized gluons"
[OK] 0604-p3    pdf-page 3: match; source: -  | Sect. 1, printed p. 2 (PDF p. 3)
           "imaginary (iπ) terms which are present in the soft gluon evolution due to the exchange of Coulomb gluons"
[OK] 2207-p18   pdf-page 18: match; source: -  | printed p. 17 (PDF p. 18)
           "logarithms are reproduced by soft or collinear loops, whereas factors of iπ are reproduced by Glauber loops"
[OK] 2609-VC2   pdf-page 20: match; source: match  | Sect. V.C, after eq. (102), p. 20
           "whereas the RPB term changes sign as a consequence of the negative signature of the Reggeized-gluon field"
[OK] 2609-VE2   pdf-page 24: match; source: match  | Sect. V.E.2, after eq. (119), p. 24
           "the negative-signature sector recovers the same Regge-pole trajectory as the positive-signature sector at its leading logarithmic order, realizing signature degeneracy"
[OK] 2609-sum   pdf-page 29: match; source: match  | Summary and Outlook, p. 29
           "The nonplanar color structures responsible for the Regge-pole-breaking term are suppressed."
[OK] KL83-48    pdf-page 17: match; source: -  | KL 1983, after eq. (4.8), p. 138
           "Thus in all cases the negative-signature amplitudes have singularities to the right of the right-most singularities of the corresponding positive-signature amplitude"

SUMMARY: 40 quotations, 0 not confirmed
control (altered FS77 quotation must not match): FIRED


==> anc/numbers/deposit/R6/C2/c2_quotes.py <==
#!/usr/bin/env python3
"""C2 (R6 plan): confirm every verbatim quotation used for the Regge-cut paragraph by a normalized match on the
stated PDF page (pdftotext of the held copy), and, where an arXiv LaTeX source is held, also in the source.

Normalization: NFKC, ligatures expanded, end-of-line hyphenation removed, lower case, then every character that is not
a letter or a digit is dropped (so spacing, math typography and line breaks cannot cause a false miss).  A miss on the
PDF text is reported with the source match, since a failed match on extracted text is evidence about the extraction.
"""
import re, subprocess, unicodedata, sys, os

ROOT = "PROJECT/ma_a"
P2609 = f"{ROOT}/dossier/papers/c13/2609.06833.pdf"
S2609 = f"{ROOT}/dossier/papers/c13/src_2609.06833/main.tex"
P1709 = f"{ROOT}/dossier/papers/c14/1709.09174.pdf"
P1701 = f"{ROOT}/round2/priority/regge/papers/1701.05241.pdf"
S1701 = f"{ROOT}/round2/priority/regge/papers/src_1701.05241/Draft-v99.tex"
PFS77 = f"{ROOT}/dossier/papers/c1/FadinSherman1977_JETP45_861.pdf"
P0604 = f"{ROOT}/dossier/papers/hep-ph_0604094.pdf"
P2207 = f"{ROOT}/dossier/papers/c14/2207.02859.pdf"

def norm(s):
    s = unicodedata.normalize('NFKC', s)
    s = s.replace('\ufb01', 'fi').replace('\ufb02', 'fl')
    s = re.sub(r'-\s*\n\s*', '', s)          # end-of-line hyphenation
    s = re.sub(r'(\w)- (\w)', r'\1\2', s)     # hyphenation that survived as "- "
    s = s.lower()
    return re.sub(r'[^a-z0-9]', '', s)

def page_text(pdf, page):
    return subprocess.run(['pdftotext', '-f', str(page), '-l', str(page), pdf, '-'],
                          capture_output=True, text=True).stdout

def tex_norm(path):
    t = open(path, encoding='utf-8', errors='replace').read()
    t = re.sub(r'\\cite\{[^}]*\}', '', t)
    t = re.sub(r'\\eqref\{[^}]*\}|\\ref\{[^}]*\}|\\eqn\{[^}]*\}', '', t)
    t = re.sub(r'\\[a-zA-Z]+', '', t)
    return norm(t)

# (label, pdf, page, quote, source-or-None, printed locator)
Q = [
 ("2609-104", P2609, 21, "Crucially, Eq. (104) contains no O(g3R) contribution coupling the positive-signature operator to an additional Reggeized-gluon degree of freedom.", S2609, "Sect. V.D.1, text after eq. (104), p. 21"),
 ("2609-104b", P2609, 21, "The RPB contributions then cancel in the positive-signature combination, leaving", S2609, "Sect. V.D.1, line before eq. (104), p. 21"),
 ("2609-104c", P2609, 21, "The first possible contamination of the one-Reggeized-quark sector starts instead at order g4R2.", S2609, "Sect. V.D.1, p. 21"),
 ("2609-108", P2609, 22, "Both terms on the right-hand side contribute at the leading nonvanishing order of the negative-signature operator.", S2609, "Sect. V.D.2, after eq. (108), p. 22"),
 ("2609-109", P2609, 22, "Instead, it belongs to a coupled Reggeized quark/gluon sector, in agreement with the observation of Ref.", S2609, "Sect. V.D.2, after eq. (109), p. 22"),
 ("2609-109b", P2609, 22, "that the non-Regge pole structure of amplitudes with negative-signature exchange could be explained, in LLA, by branch cuts generated by the exchange of one Reggeized quark plus one Reggeized gluon.", S2609, "Sect. V.D.2, after eq. (109), p. 22"),
 ("2609-110", P2609, 22, "As expected, rapidity evolution does not mix sectors of different total signature.", S2609, "Sect. V.D.2, before eq. (110), p. 22"),
 ("2609-111", P2609, 22, "Beyond the one-Reggeized-gluon approximation used in deriving Eq. (104), i.e. retaining O(g4R2)-terms, the positive-signature evolution also contains the contribution", S2609, "Sect. V.E.1, before eq. (111), p. 22"),
 ("2609-112", P2609, 22, "Signature is conserved because the two negative-signature factors combine into a positive-signature composite operator:", S2609, "Sect. V.E.1, before eq. (112), p. 22"),
 ("2609-112b", P2609, 22, "Additional operators with the same quantum numbers contribute at the same order.", S2609, "Sect. V.E.1, after eq. (112), p. 22"),
 ("2609-114", P2609, 23, "The only nontrivial assumption is the g4 scaling of the lower-left transition, which has not been derived in the present work.", S2609, "Sect. V.E.1, after eq. (114), p. 23"),
 ("2609-116a", P2609, 23, "A rigorous implementation of this argument would require identifying the inner product appropriate to the NEik operator space, and establishing the corresponding self-adjointness of the rapidity Hamiltonian", S2609, "Sect. V.E.1, before eq. (116), p. 23"),
 ("2609-116b", P2609, 23, "Under this assumption, the off-diagonal mixing modifies the Regge-pole eigenvalue only at order", S2609, "Sect. V.E.1, eq. (116), p. 23"),
 ("2609-116c", P2609, 23, "Multi-operator mixing is therefore not expected to affect the positive-signature Regge-pole eigenvalue through NLLA.", S2609, "Sect. V.E.1, after eq. (116), p. 23"),
 ("2609-118", P2609, 24, "This prevents its evolution from reducing to an autonomous single-pole equation and provides a Wilson-line realization of the branch-point structure associated with quark-gluon exchange identified in Refs.", S2609, "Sect. V.E.2, after eq. (118), p. 24"),
 ("2609-119", P2609, 24, "In the planar limit, the nonplanar off-diagonal contributions are suppressed", S2609, "Sect. V.E.2, before eq. (119), p. 24"),
 ("2609-IIC", P2609, 6, "At finite Nc, negative-signature amplitudes are not described by a single Regge pole", S2609, "Sect. II.C, p. 6"),
 ("2609-IICb", P2609, 6, "Their partial waves contain branch-point singularities associated with the compound exchange of a Reggeized quark and a Reggeized gluon.", S2609, "Sect. II.C, p. 6"),
 ("2609-IICc", P2609, 6, "The positive-signature amplitude contains a Born contribution, whereas the negative-signature amplitude starts only at one loop", S2609, "Sect. II.C, eq. (8), p. 6"),
 ("2609-VC", P2609, 19, "The second color structure in the curly brackets is suppressed by 1/Nc", S2609, "Sect. V.C, p. 19"),
 ("FS77-868a", PFS77, 8, "For the negative signature we can state that, besides poles, the partial amplitudes have branch points arising from the exchange of a reggeized fermion and a reggeized vector meson.", None, "Sect. 5 (Conclusions), p. 868"),
 ("FS77-868b", PFS77, 8, "The solution of the equation for the positive signature shows that the fermion is reggeized", None, "Sect. 5 (Conclusions), p. 868"),
 ("FS77-861a", PFS77, 1, "nonabelian gauge theories in which the mass arises by the Higgs mechanism", None, "abstract, p. 861"),
 ("FS77-861b", PFS77, 1, "the positive-signature part of the amplitude, which is greater than the negative-signature part in each order of perturbation theory", None, "Sect. 1, p. 861"),
 ("1709-527", P1709, 22, "Just like for the exchange of two Glauber gluons, these box diagrams yield", None, "Sect. 5.5, after eq. (5.27), printed p. 21 (PDF p. 22)"),
 ("1709-527b", P1709, 22, "factors that are characteristic of Glauber loops.", None, "Sect. 5.5, after eq. (5.27), printed p. 21 (PDF p. 22)"),
 ("1709-p15", P1709, 16, "The negative signature channel is suppressed by an", None, "Sect. 5, printed p. 15 (PDF p. 16)"),
 ("1709-p15b", P1709, 16, "it is the positive signature 3 channel that builds upon the lowest order quark exchange and Reggeizes at LL order", None, "Sect. 5, printed p. 15 (PDF p. 16)"),
 ("1701-27", P1701, 6, "L is the natural signature-even combination of logarithms", S1701, "Sect. 2.1, eq. (2.7), printed p. 5 (PDF p. 6)"),
 ("1701-26", P1701, 6, "Restricting to the region s>0 and working to leading power as s|t|, the formula then evaluates to", S1701, "Sect. 2.1, before eq. (2.6), printed p. 5"),
 ("1701-231", P1701, 13, "define a color operator that is odd under s", S1701, "Sect. 2, before eq. (2.31), printed p. 12 (PDF p. 13)"),
 ("1701-228", P1701, 12, "the even reduced amplitude at NLL accuracy is given by", S1701, "Sect. 2, eq. (2.28), printed p. 11 (PDF p. 12)"),
 ("1701-410", P1701, 32, "is the natural signature-even combination of logarithms introduced in eq. (2.7).", S1701, "Sect. 4.1, after eq. (4.10), printed p. 31 (PDF p. 32)"),
 ("1701-abs", P1701, 1, "A new effect occurring first at NNLL is mixing between states with k and k+2 Reggeized gluons", S1701, "abstract"),
 ("0604-p3", P0604, 3, "imaginary (iπ) terms which are present in the soft gluon evolution due to the exchange of Coulomb gluons", None, "Sect. 1, printed p. 2 (PDF p. 3)"),
 ("2207-p18", P2207, 18, "logarithms are reproduced by soft or collinear loops, whereas factors of iπ are reproduced by Glauber loops", None, "printed p. 17 (PDF p. 18)"),
 ("2609-VC2", P2609, 20, "whereas the RPB term changes sign as a consequence of the negative signature of the Reggeized-gluon field", S2609, "Sect. V.C, after eq. (102), p. 20"),
 ("2609-VE2", P2609, 24, "the negative-signature sector recovers the same Regge-pole trajectory as the positive-signature sector at its leading logarithmic order, realizing signature degeneracy", S2609, "Sect. V.E.2, after eq. (119), p. 24"),
 ("2609-sum", P2609, 29, "The nonplanar color structures responsible for the Regge-pole-breaking term are suppressed.", S2609, "Summary and Outlook, p. 29"),
 ("KL83-48", "PROJECT/kirschnerlipatov1983.pdf", 17, "Thus in all cases the negative-signature amplitudes have singularities to the right of the right-most singularities of the corresponding positive-signature amplitude", None, "KL 1983, after eq. (4.8), p. 138"),
]

srccache = {}
nmiss = 0
for label, pdf, page, q, src, loc in Q:
    pt = norm(page_text(pdf, page))
    nq = norm(q)
    ok_pdf = nq in pt
    ok_src = None
    if src:
        if src not in srccache: srccache[src] = tex_norm(src)
        ok_src = nq in srccache[src]
    # if missed on the stated page, look on neighbors to report the actual page
    where = page if ok_pdf else None
    if not ok_pdf:
        for p in range(max(1, page-2), page+3):
            if nq in norm(page_text(pdf, p)): where = p; break
    status = "OK" if (ok_pdf or ok_src) else "MISS"
    if status == "MISS": nmiss += 1
    print(f"[{status}] {label:10s} pdf-page {page}: {'match' if ok_pdf else 'no match (found on p. %s)' % where}"
          f"; source: {'-' if ok_src is None else ('match' if ok_src else 'no match')}  | {loc}")
    print(f"           \"{q}\"")
print(f"\nSUMMARY: {len(Q)} quotations, {nmiss} not confirmed")
# control that must fail: an altered quotation
bad = norm("For the positive signature we can state that, besides poles, the partial amplitudes have branch points")
print("control (altered FS77 quotation must not match):", "FIRED" if bad not in norm(page_text(PFS77, 8)) else "DID NOT FIRE")


==> anc/numbers/deposit/R6/C2/c2_signature.out <==
(a) e^{wL} xi^+ = e^{w Lt} cos(pi w/2): OK
(a) e^{wL} xi^- = e^{w Lt} (-i sin(pi w/2)): OK
(b) eta^-/eta^+ paper = -i tan(pi w/2): OK
(b) eta^-/eta^+ CGV (2.6) = -i tan(pi j/2): OK
(b) eta^+/eta^- CGV (2.6) = i cot(pi j/2): OK
(b) common factor CGV/paper equal for both signatures (= i/sin(pi w)): OK
(c) psi^+ = -pi tan(pi w/2): OK
(c) psi^- = pi cot(pi w/2): OK
(c) psi^+ psi^- = -pi^2 = Delta^2: OK
    psi^+ series: -pi**6*omega**5/240 - pi**4*omega**3/24 - pi**2*omega/2
    psi^- series: -pi**4*omega**3/360 - pi**2*omega/6 + 2/omega
    psi^+/psi^- series: -pi**4*omega**4/24 - pi**2*omega**2/4
(c) psi^+ = -pi^2 w/2 + O(w^3) = -3 zeta2 w + O(w^3): OK
(c) psi^- = 2/w + O(w): OK
(c) psi^+/psi^- = -tan^2(pi w/2) = -pi^2 w^2/4 + O(w^4): OK
(d) j=1+w: weight into even (subleading) signature = psi^-(w) = pi cot(pi w/2): OK
(d) j=1+w: weight into odd (leading) signature = psi^+(w) = -pi tan(pi w/2): OK
(control, must be False) psi^+ real with eta^- = sin (no -i): FAIL

SUMMARY: 14 checks, 0 failures; control fired as required: True


==> anc/numbers/deposit/R6/C2/c2_signature.py <==
#!/usr/bin/env python3
"""C2 (R6 plan), signature part.  SymPy, exact.

Checks, for the qualitative Regge-cut paragraph:
 (a) the paper's signature factor xi^pm = (e^{-i pi w} pm 1)/2 (macro nmSigFactor) gives
     e^{w L} xi^tau = e^{w Lt} eta^tau with Lt = L - i pi/2, eta^+ = cos(pi w/2), eta^- = -i sin(pi w/2)
     (paper Sect. 2, l. 393-394);
 (b) the signature factors of eq. (2.6a,b) of 1701.05241 (Caron-Huot, Gardi, Vernazza),
     M^(+) = i int dj/sin(pi j) cos(pi j/2) a_j^(+) e^{jL},  M^(-) = int dj/sin(pi j) sin(pi j/2) a_j^(-) e^{jL},
     with their L = log|s/t| - i pi/2 (their eq. (2.7)), have the same ratios eta^-/eta^+ and eta^+/eta^-;
 (c) psi^pm = Delta eta^{-+}/eta^{pm} with Delta = -i pi (s_r > 0): psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2),
     their expansions, psi^+ psi^- = -pi^2, psi^+/psi^- = -tan^2(pi w/2) = -pi^2 w^2/4 + O(w^4);
 (d) gluon exchange, j = 1 + w: the weight into the odd (leading) signature is psi^+(w) and the weight into
     the even (subleading) one is psi^-(w), so in terms of the distance w from the leading singularity the
     suppressed weight feeds the leading signature in both cases (App. L l. 2936-2937 of draft v4).
No input from the paper's programs; every statement is recomputed here.
"""
import sympy as sp

w, j, L = sp.symbols('omega j L')
I, pi = sp.I, sp.pi
out = []
def rep(label, expr_ok):
    out.append(f"{label}: {'OK' if expr_ok else 'FAIL'}")
    print(out[-1])
    return expr_ok

def iszero(e):
    e = sp.simplify(sp.expand_complex(sp.expand(e, complex=True)).rewrite(sp.exp))
    return sp.simplify(e) == 0

# (a) paper's xi and eta
xi_p = (sp.exp(-I*pi*w) + 1)/2
xi_m = (sp.exp(-I*pi*w) - 1)/2
eta_p = sp.cos(pi*w/2)
eta_m = -I*sp.sin(pi*w/2)
Lt = L - I*pi/2
okA1 = iszero(sp.exp(w*L)*xi_p - sp.exp(w*Lt)*eta_p)
okA2 = iszero(sp.exp(w*L)*xi_m - sp.exp(w*Lt)*eta_m)
rep("(a) e^{wL} xi^+ = e^{w Lt} cos(pi w/2)", okA1)
rep("(a) e^{wL} xi^- = e^{w Lt} (-i sin(pi w/2))", okA2)

# (b) CGV eq. (2.6): factors multiplying e^{jL_CGV}, L_CGV = log|s/t| - i pi/2 (same role as Lt)
etaC_p = I*sp.cos(pi*j/2)/sp.sin(pi*j)
etaC_m = sp.sin(pi*j/2)/sp.sin(pi*j)
r_paper_mp = sp.simplify(eta_m/eta_p)      # eta^-/eta^+
r_cgv_mp = sp.simplify(etaC_m/etaC_p)
rep("(b) eta^-/eta^+ paper = -i tan(pi w/2)", sp.simplify(r_paper_mp - (-I*sp.tan(pi*w/2))) == 0)
rep("(b) eta^-/eta^+ CGV (2.6) = -i tan(pi j/2)", sp.simplify(r_cgv_mp - (-I*sp.tan(pi*j/2))) == 0)
rep("(b) eta^+/eta^- CGV (2.6) = i cot(pi j/2)", sp.simplify(etaC_p/etaC_m - I*sp.cot(pi*j/2)) == 0)
# common factor between the two normalizations (drops out of ratios)
cf_p = sp.simplify(etaC_p.subs(j, w)/eta_p)
cf_m = sp.simplify(etaC_m.subs(j, w)/eta_m)
rep("(b) common factor CGV/paper equal for both signatures (= i/sin(pi w))",
    sp.simplify(cf_p - cf_m) == 0 and sp.simplify(cf_p - I/sp.sin(pi*w)) == 0)

# (c) psi weights
Delta = -I*pi
psi_p = sp.simplify(Delta*eta_m/eta_p)
psi_m = sp.simplify(Delta*eta_p/eta_m)
rep("(c) psi^+ = -pi tan(pi w/2)", sp.simplify(psi_p + pi*sp.tan(pi*w/2)) == 0)
rep("(c) psi^- = pi cot(pi w/2)", sp.simplify(psi_m - pi*sp.cot(pi*w/2)) == 0)
rep("(c) psi^+ psi^- = -pi^2 = Delta^2", sp.simplify(psi_p*psi_m + pi**2) == 0)
ser_p = sp.series(psi_p, w, 0, 6).removeO()
ser_m = sp.series(psi_m, w, 0, 4).removeO()
ratio = sp.series(sp.simplify(psi_p/psi_m), w, 0, 6).removeO()
z2 = sp.zeta(2)
print("    psi^+ series:", sp.expand(ser_p))
print("    psi^- series:", sp.expand(ser_m))
print("    psi^+/psi^- series:", sp.expand(ratio))
rep("(c) psi^+ = -pi^2 w/2 + O(w^3) = -3 zeta2 w + O(w^3)",
    sp.simplify(ser_p.coeff(w, 1) + pi**2/2) == 0 and sp.simplify(ser_p.coeff(w, 1) + 3*z2) == 0)
rep("(c) psi^- = 2/w + O(w)", sp.simplify(ser_m.coeff(w, -1) - 2) == 0)
rep("(c) psi^+/psi^- = -tan^2(pi w/2) = -pi^2 w^2/4 + O(w^4)",
    sp.simplify(sp.simplify(psi_p/psi_m) + sp.tan(pi*w/2)**2) == 0
    and sp.simplify(ratio.coeff(w, 2) + pi**2/4) == 0 and ratio.coeff(w, 0) == 0)

# (d) gluon exchange, j = 1 + w.  Weight from signature -tau into tau: Delta eta^{-tau}(j)/eta^{tau}(j).
into_even = sp.simplify((Delta*eta_m/eta_p).subs(w, 1 + w))   # odd -> even
into_odd = sp.simplify((Delta*eta_p/eta_m).subs(w, 1 + w))    # even -> odd
rep("(d) j=1+w: weight into even (subleading) signature = psi^-(w) = pi cot(pi w/2)",
    sp.simplify(sp.expand_trig(into_even - pi*sp.cot(pi*w/2))) == 0)
rep("(d) j=1+w: weight into odd (leading) signature = psi^+(w) = -pi tan(pi w/2)",
    sp.simplify(sp.expand_trig(into_odd + pi*sp.tan(pi*w/2))) == 0)

# control that must fail: dropping the i of eta^- would make psi^+ imaginary
bad = sp.simplify(Delta*sp.sin(pi*w/2)/sp.cos(pi*w/2))
rep("(control, must be False) psi^+ real with eta^- = sin (no -i)", sp.simplify(sp.im(bad.subs(w, sp.Rational(1, 3)))) == 0)

nfail = sum(1 for o in out if o.endswith('FAIL') and 'control' not in o)
ctrl_failed = any(('control' in o and o.endswith('FAIL')) for o in out)
print(f"\nSUMMARY: {len(out)-1} checks, {nfail} failures; control fired as required: {ctrl_failed}")


==> anc/numbers/deposit/R6/C2_check/chk_color.out <==
SU(2) qqbar: Tt2 diag=[Fraction(0, 1), Fraction(2, 1)] offdiag0=True; dipole l_r True, l_c True, l_t True; Trc=(Tr2-Tc2)/2 True; Tr2+Tt2+Tc2=4CF True
   Trc matrix = [[Fraction(0, 1), Fraction(-3, 2)], [Fraction(-1, 2), Fraction(0, 1)]]  == nmTrcSUN: True; tr=0 det=-3/4; Born (b1,bA)=[Fraction(3, 4), Fraction(-1, 4)] (CF, CF-CA/2)=(3/4,-1/4)
   eigenvalues Tr2 [Fraction(0, 1), Fraction(2, 1)], Tc2 [Fraction(0, 1), Fraction(2, 1)]
   CGV (4.10) from (4.9) with legs 3<->4: term-by-term identity holds
   t^a t^b t^a=(CF-CA/2)t^b: True; CF-CA/2=-1/4 = -1/(2N): True; Fierz (64) of 2609.06833: True
   qq (CGV B.8/B.9): Tt2 diag=[Fraction(0, 1), Fraction(2, 1)]; T2_(s-u) adj diag=0 (= -(2/N-N/2): True); offdiag product=3/4; matches (B.9) up to basis sign: True
SU(3) qqbar: Tt2 diag=[Fraction(0, 1), Fraction(3, 1)] offdiag0=True; dipole l_r True, l_c True, l_t True; Trc=(Tr2-Tc2)/2 True; Tr2+Tt2+Tc2=4CF True
   Trc matrix = [[Fraction(0, 1), Fraction(-8, 3)], [Fraction(-1, 3), Fraction(-5, 6)]]  == nmTrcSUN: True; tr=-5/6 det=-8/9; Born (b1,bA)=[Fraction(4, 3), Fraction(-1, 6)] (CF, CF-CA/2)=(4/3,-1/6)
   eigenvalues Tr2 [Fraction(0, 1), Fraction(3, 1)], Tc2 [Fraction(4, 3), Fraction(10, 3)]
   CGV (4.10) from (4.9) with legs 3<->4: term-by-term identity holds
   t^a t^b t^a=(CF-CA/2)t^b: True; CF-CA/2=-1/6 = -1/(2N): True; Fierz (64) of 2609.06833: True
   qq (CGV B.8/B.9): Tt2 diag=[Fraction(0, 1), Fraction(3, 1)]; T2_(s-u) adj diag=5/6 (= -(2/N-N/2): True); offdiag product=8/9; matches (B.9) up to basis sign: True
SU(4) qqbar: Tt2 diag=[Fraction(0, 1), Fraction(4, 1)] offdiag0=True; dipole l_r True, l_c True, l_t True; Trc=(Tr2-Tc2)/2 True; Tr2+Tt2+Tc2=4CF True
   Trc matrix = [[Fraction(0, 1), Fraction(-15, 4)], [Fraction(-1, 4), Fraction(-3, 2)]]  == nmTrcSUN: True; tr=-3/2 det=-15/16; Born (b1,bA)=[Fraction(15, 8), Fraction(-1, 8)] (CF, CF-CA/2)=(15/8,-1/8)
   eigenvalues Tr2 [Fraction(0, 1), Fraction(4, 1)], Tc2 [Fraction(5, 2), Fraction(9, 2)]
   CGV (4.10) from (4.9) with legs 3<->4: term-by-term identity holds
   t^a t^b t^a=(CF-CA/2)t^b: True; CF-CA/2=-1/8 = -1/(2N): True; Fierz (64) of 2609.06833: True
   qq (CGV B.8/B.9): Tt2 diag=[Fraction(0, 1), Fraction(4, 1)]; T2_(s-u) adj diag=3/2 (= -(2/N-N/2): True); offdiag product=15/16; matches (B.9) up to basis sign: True
SU(5) qqbar: Tt2 diag=[Fraction(0, 1), Fraction(5, 1)] offdiag0=True; dipole l_r True, l_c True, l_t True; Trc=(Tr2-Tc2)/2 True; Tr2+Tt2+Tc2=4CF True
   Trc matrix = [[Fraction(0, 1), Fraction(-24, 5)], [Fraction(-1, 5), Fraction(-21, 10)]]  == nmTrcSUN: True; tr=-21/10 det=-24/25; Born (b1,bA)=[Fraction(12, 5), Fraction(-1, 10)] (CF, CF-CA/2)=(12/5,-1/10)
   eigenvalues Tr2 [Fraction(0, 1), Fraction(5, 1)], Tc2 [Fraction(18, 5), Fraction(28, 5)]
   CGV (4.10) from (4.9) with legs 3<->4: term-by-term identity holds
   t^a t^b t^a=(CF-CA/2)t^b: True; CF-CA/2=-1/10 = -1/(2N): True; Fierz (64) of 2609.06833: True
   qq (CGV B.8/B.9): Tt2 diag=[Fraction(0, 1), Fraction(5, 1)]; T2_(s-u) adj diag=21/10 (= -(2/N-N/2): True); offdiag product=24/25; matches (B.9) up to basis sign: True
SU(6) qqbar: Tt2 diag=[Fraction(0, 1), Fraction(6, 1)] offdiag0=True; dipole l_r True, l_c True, l_t True; Trc=(Tr2-Tc2)/2 True; Tr2+Tt2+Tc2=4CF True
   Trc matrix = [[Fraction(0, 1), Fraction(-35, 6)], [Fraction(-1, 6), Fraction(-8, 3)]]  == nmTrcSUN: True; tr=-8/3 det=-35/36; Born (b1,bA)=[Fraction(35, 12), Fraction(-1, 12)] (CF, CF-CA/2)=(35/12,-1/12)
   eigenvalues Tr2 [Fraction(0, 1), Fraction(6, 1)], Tc2 [Fraction(14, 3), Fraction(20, 3)]
   CGV (4.10) from (4.9) with legs 3<->4: term-by-term identity holds
   t^a t^b t^a=(CF-CA/2)t^b: True; CF-CA/2=-1/12 = -1/(2N): True; Fierz (64) of 2609.06833: True
   qq (CGV B.8/B.9): Tt2 diag=[Fraction(0, 1), Fraction(6, 1)]; T2_(s-u) adj diag=8/3 (= -(2/N-N/2): True); offdiag product=35/36; matches (B.9) up to basis sign: True


==> anc/numbers/deposit/R6/C2_check/chk_color.py <==
#!/usr/bin/env python3
"""C2 check, color part. Independent of the C2 folder.
Explicit SU(N) generators (Tr t^a t^b = delta/2) acting on rank-4 color tensors.
Process A (paper, Sect. 2): q(1) qbar(2) -> q(3) qbar(4); s_r=s12, t=s13, s_c=s14.
Convention (Catani-Seymour / CGV): outgoing quark t, outgoing antiquark -t^T,
incoming quark -t^T, incoming antiquark t.  A global sign flip of all T_i leaves T_i.T_j unchanged.
Process B (CGV App. B): q(1) q(2) -> q(3) q(4); CGV labels s=s12, t=s14, u=s13."""
import numpy as np, itertools
from fractions import Fraction
def gens(N):
    T=[]
    for i in range(N):
        for j in range(i+1,N):
            m=np.zeros((N,N),complex); m[i,j]=m[j,i]=0.5; T.append(m)
            m=np.zeros((N,N),complex); m[i,j]=-0.5j; m[j,i]=0.5j; T.append(m)
    for k in range(1,N):
        m=np.zeros((N,N),complex)
        for i in range(k): m[i,i]=1
        m[k,k]=-k; m*=1/np.sqrt(2*k*(k+1)); T.append(m)
    return T
def act(G,leg,c):  # apply matrix G on index 'leg' of tensor c
    return np.moveaxis(np.tensordot(G,c,axes=([1],[leg])),0,leg)
def TT(T,legs_mats,i,j,c):
    return sum(act(legs_mats[i][a],i,act(legs_mats[j][a],j,c)) for a in range(len(T)))
def setup(N,kinds):
    T=gens(N)
    lm=[[ (t if k=='t' else -t.T) for t in T] for k in kinds]
    return T,lm
def coeffs(v,basis):
    A=np.array([b.ravel() for b in basis]).T
    x,res,rk,sv=np.linalg.lstsq(A,v.ravel(),rcond=None)
    assert np.allclose(A@x,v.ravel(),atol=1e-12), 'not in span'
    return x
def opmat(f,basis):
    return np.array([coeffs(f(b),basis) for b in basis]).T  # column j = image of basis j
def frac(x):
    return Fraction(x.real).limit_denominator(1000) if abs(x.imag)<1e-12 else x
rep=[]
def out(s): print(s); rep.append(s)
for N in range(2,7):
    CF=Fraction(N*N-1,2*N); CA=N
    # ---------- process A: q(1) qbar(2) -> q(3) qbar(4)
    kinds=['-tT','t','t','-tT']   # 1 in-quark, 2 in-antiquark, 3 out-quark, 4 out-antiquark
    T,lm=setup(N,kinds)
    I=np.eye(N)
    U=np.einsum('ab,cd->abcd',I,I)          # delta_12 delta_34 (color along quark lines)
    S=np.einsum('ac,bd->abcd',I,I)          # delta_13 delta_24 (t-channel singlet)
    # color conservation
    for c in (U,S):
        tot=sum(act(lm[l][a],l,c) for l in range(4) for a in [0])  # one generator suffices per a; check all a below
        for a in range(len(T)):
            assert np.allclose(sum(act(lm[l][a],l,c) for l in range(4)),0,atol=1e-12)
    P1=S/N; PA=U-P1; basis=[P1,PA]
    dot=lambda i,j:(lambda c:TT(T,lm,i,j,c))
    Tt2=lambda c: sum(TT(T,lm,i,j,c) for i in (0,2) for j in (0,2))
    Tr2=lambda c: sum(TT(T,lm,i,j,c) for i in (0,1) for j in (0,1))
    Tc2=lambda c: sum(TT(T,lm,i,j,c) for i in (0,3) for j in (0,3))
    Mt=opmat(Tt2,basis); Mr=opmat(Tr2,basis); Mc=opmat(Tc2,basis)
    Mrc=opmat(lambda c: dot(0,1)(c)-dot(0,3)(c),basis)
    M12=opmat(dot(0,1),basis); M34=opmat(dot(2,3),basis); M13=opmat(dot(0,2),basis); M24=opmat(dot(1,3),basis)
    M14=opmat(dot(0,3),basis); M23=opmat(dot(1,2),basis)
    Ctot=4*float(CF)
    E=np.eye(2)
    # dipole decomposition, coefficient by coefficient
    ok_r=np.allclose(M12+M34, -Mt/2+Mrc,atol=1e-12)
    ok_c=np.allclose(M14+M23, -Mt/2-Mrc,atol=1e-12)
    ok_t=np.allclose(M13+M24, Mt-Ctot/2*E,atol=1e-12)
    ok_rc=np.allclose(Mrc,(Mr-Mc)/2,atol=1e-12)
    ok_cons=np.allclose(Mr+Mt+Mc,Ctot*E,atol=1e-12)
    # Born tensor B = -T1.T3 U = sum b_R P_R
    bvec=coeffs(-dot(0,2)(U),basis)
    # T_rc matrix entries [T]_{RR'} = coeff of P_R in T P_R'
    expect=np.array([[0,-(N*N-1)/N],[-1/N,2/N-N/2]])
    out(f'SU({N}) qqbar: Tt2 diag={[frac(x) for x in np.diag(Mt)]} offdiag0={np.allclose(Mt-np.diag(np.diag(Mt)),0)}; '
        f'dipole l_r {ok_r}, l_c {ok_c}, l_t {ok_t}; Trc=(Tr2-Tc2)/2 {ok_rc}; Tr2+Tt2+Tc2=4CF {ok_cons}')
    out(f'   Trc matrix = {[[frac(x) for x in row] for row in Mrc]}  == nmTrcSUN: {np.allclose(Mrc,expect,atol=1e-12)}; '
        f'tr={frac(np.trace(Mrc))} det={frac(np.linalg.det(Mrc))}; Born (b1,bA)={[frac(x) for x in bvec]} '
        f'(CF, CF-CA/2)=({CF},{CF-Fraction(CA,2)})')
    out(f'   eigenvalues Tr2 {sorted(frac(x) for x in np.linalg.eigvals(Mr))}, Tc2 {sorted(frac(x) for x in np.linalg.eigvals(Mc))}')
    # CGV (4.9)->(4.10) after relabeling 3<->4: CGV t = paper t (s13 here), CGV u = paper s_c.
    # -(gK/2)[ (T1T2+T3T4)(logs - i pi) + (paper T1T4+T2T3) log s + (paper T1T3+T2T4) log(-t) ]
    #   = (gK/2)[ Lt Tt2 + i pi Trc + Ctot/2 log(-t) ],  Lt = log(s/-t) - i pi/2   (check at numerical logs)
    for (ls,lt) in [(3.7,0.4),(11.2,-1.3)]:
        lhs=-((M12+M34)*(ls-1j*np.pi)+(M14+M23)*ls+(M13+M24)*lt)
        rhs=(ls-lt-1j*np.pi/2)*Mt+1j*np.pi*Mrc+Ctot/2*lt*E
        assert np.allclose(lhs,rhs,atol=1e-10)
    out('   CGV (4.10) from (4.9) with legs 3<->4: term-by-term identity holds')
    # crossed attachment t^a t^b t^a = (CF-CA/2) t^b
    ok_tbt=all(np.allclose(sum(a@b@a for a in T),(float(CF)-CA/2)*b) for b in T)
    # Fierz t^a_ik t^a_lm = 1/2(d_im d_lk - d_ik d_lm/N)
    F=sum(np.einsum('ik,lm->iklm',a,a) for a in T); Fe=0.5*(np.einsum('im,lk->iklm',I,I)-np.einsum('ik,lm->iklm',I,I)/N)
    out(f'   t^a t^b t^a=(CF-CA/2)t^b: {ok_tbt}; CF-CA/2={CF-Fraction(CA,2)} = -1/(2N): {CF-Fraction(CA,2)==Fraction(-1,2*N)}; Fierz (64) of 2609.06833: {np.allclose(F,Fe)}')
    # ---------- process B: q(1) q(2) -> q(3) q(4), CGV labels, orthonormal basis (B.8)
    kindsB=['-tT','-tT','t','t']
    TB,lmB=setup(N,kindsB)
    c1=np.einsum('ad,bc->abcd',I,I)/N                         # delta^{a4}_{a1} delta^{a3}_{a2}/N
    c8=2/np.sqrt(N*N-1)*sum(np.einsum('da,cb->abcd',t,t) for t in TB)  # (T^b)_{a4 a1}(T^b)_{a3 a2}
    basisB=[c1,c8]
    dotB=lambda i,j:(lambda c:TT(TB,lmB,i,j,c))
    Ts2=lambda c: sum(dotB(i,j)(c) for i in (0,1) for j in (0,1))
    Tu2=lambda c: sum(dotB(i,j)(c) for i in (0,2) for j in (0,2))
    TtB=lambda c: sum(dotB(i,j)(c) for i in (0,3) for j in (0,3))
    MsuB=opmat(lambda c:(Ts2(c)-Tu2(c))/2,basisB); MtB=opmat(TtB,basisB)
    expB=np.array([[0,np.sqrt(N*N-1)/N],[np.sqrt(N*N-1)/N,(N*N-4)/(2*N)]])
    out(f'   qq (CGV B.8/B.9): Tt2 diag={[frac(x) for x in np.diag(MtB)]}; T2_(s-u) adj diag={frac(MsuB[1,1])} '
        f'(= -(2/N-N/2): {np.isclose(MsuB[1,1],-(2/N-N/2))}); offdiag product={frac(MsuB[0,1]*MsuB[1,0])}; '
        f'matches (B.9) up to basis sign: {np.allclose(np.abs(MsuB),np.abs(expB))}')
open('chk_color.out','w').write('\n'.join(rep)+'\n')


==> anc/numbers/deposit/R6/C2_check/chk_cross.gp <==
\\ C2 check, second engine (PARI/GP). Series of psi^+-, ratio, and T_rc from Casimirs only.
default(realprecision,38);
psip = -Pi*tan(Pi*x/2) + O(x^8);
psim = Pi*cotan(Pi*x/2) + O(x^7);
print("psi+ coefficients / pi^k: ", vector(4,k,polcoef(psip,2*k-1)/Pi^(2*k)));
print("expected -1/2, -1/24, -1/240, -17/40320: ", [-1/2.,-1/24.,-1/240.,-17/40320.]);
print("psi- coefficients: x^-1 ", polcoef(psim,-1), "  x^1/pi^2 ", polcoef(psim,1)/Pi^2, "  x^3/pi^4 ", polcoef(psim,3)/Pi^4);
w=0.37; print("psi+ psi- + pi^2 at w=0.37: ", -Pi*tan(Pi*w/2)*Pi*cotan(Pi*w/2)+Pi^2);
print("psi+/psi- + tan^2 at w=0.37: ", (-Pi*tan(Pi*w/2))/(Pi*cotan(Pi*w/2))+tan(Pi*w/2)^2);
r = psip/psim; print("ratio: x^2/pi^2 ", polcoef(r,2)/Pi^2, "  x^4/pi^4 ", polcoef(r,4)/Pi^4);
print("zeta2 form: psi+ = ", polcoef(psip,1)/zeta(2), " zeta2 w + O(w^3)");
\\ Casimir route: Tt2, Tr2 each eigenvalues {0,N}; Tc2 = 4CF - Tr2 - Tt2 with eigenvalues c1=(N+1)(N-2)/N, c2=(N-1)(N+2)/N
CF = (N^2-1)/(2*N); c1=(N+1)*(N-2)/N; c2=(N-1)*(N+2)/N;
\\ check that trace is automatic: tr Tc2 = 8CF - 2N
print("tr Tc2 - (c1+c2) = ", simplify(8*CF-2*N-(c1+c2)));
X = (c1^2+c2^2 - 32*CF^2 - 2*N^2 + 16*CF*N)/2;    \\ X = tr(Tr2 Tt2) from tr(Tc2^2)
trT = N - 4*CF + N/2;                              \\ tr(Tr2 + Tt2/2 - 2CF)
trT2 = N^2 + N^2/4 + 8*CF^2 + X - 4*CF*N - 2*CF*N;
detT = (trT^2 - trT2)/2;
print("tr T_rc = ", factor(trT), "   expected 2/N - N/2: ", simplify(trT-(2/N-N/2)));
print("det T_rc = ", factor(detT), "  expected -(N^2-1)/N^2: ", simplify(detT+(N^2-1)/N^2));
print("b_A = CF - CA/2 = ", factor(CF-N/2), "  [T_rc]_1A b_A = ", factor(-2*CF*(CF-N/2)), " vs CF(CA-2CF) = ", factor(CF*(N-2*CF)));


==> anc/numbers/deposit/R6/C2_check/chk_cross.out <==
psi+ coefficients / pi^k: [-0.50000000000000000000000000000000000000, -0.041666666666666666666666666666666666667, -0.0041666666666666666666666666666666666667, -0.00042162698412698412698412698412698412698]
expected -1/2, -1/24, -1/240, -17/40320: [-0.50000000000000000000000000000000000000, -0.041666666666666666666666666666666666667, -0.0041666666666666666666666666666666666667, -0.00042162698412698412698412698412698412698]
psi- coefficients: x^-1 2.0000000000000000000000000000000000000  x^1/pi^2 -0.16666666666666666666666666666666666667  x^3/pi^4 -0.0027777777777777777777777777777777777778
psi+ psi- + pi^2 at w=0.37: 0.E-37
psi+/psi- + tan^2 at w=0.37: 0.E-38
ratio: x^2/pi^2 -0.25000000000000000000000000000000000000  x^4/pi^4 -0.041666666666666666666666666666666666667
zeta2 form: psi+ = -3.0000000000000000000000000000000000000 zeta2 w + O(w^3)
tr Tc2 - (c1+c2) = 0
tr T_rc = [N - 2, 1; N, -1; N + 2, 1]   expected 2/N - N/2: 0
det T_rc = [N - 1, 1; N, -2; N + 1, 1]  expected -(N^2-1)/N^2: 0
b_A = CF - CA/2 = Mat([N, -1])  [T_rc]_1A b_A = [N - 1, 1; N, -2; N + 1, 1] vs CF(CA-2CF) = [N - 1, 1; N, -2; N + 1, 1]


==> anc/numbers/deposit/R6/C2_check/chk_index.out <==
INDEX.md invalid UTF-8 at byte 62423 line 275
2609.06833         logged at INDEX.md lines [420]
2606.25685         logged at INDEX.md lines [421]
1709.09174         logged at INDEX.md lines [432]
2207.02859         logged at INDEX.md lines [432]
FadinSherman1977   logged at INDEX.md lines [112]
1701.05241         logged at INDEX.md lines [75]


==> anc/numbers/deposit/R6/C2_check/chk_index.py <==
#!/usr/bin/env python3
"""Does dossier/papers/INDEX.md log the C2 sources? Reads bytes (the file has one invalid UTF-8 sequence,
line 275, which makes a grep run with binary-file skipping (-I) treat the whole file as binary and print nothing)."""
P='PROJECT/ma_a/dossier/papers/INDEX.md'
b=open(P,'rb').read()
try: b.decode('utf-8'); print('INDEX.md is valid UTF-8')
except UnicodeDecodeError as e: print('INDEX.md invalid UTF-8 at byte',e.start,'line',b[:e.start].count(b'\n')+1)
L=b.decode('utf-8',errors='replace').split('\n')
for s in ['2609.06833','2606.25685','1709.09174','2207.02859','FadinSherman1977','1701.05241']:
    hits=[i+1 for i,l in enumerate(L) if s in l]
    print(f'{s:18s} logged at INDEX.md lines {hits}')


==> anc/numbers/deposit/R6/C2_check/chk_quotes.out <==
OK  ABFF2609   PDF p.[22] (expected 22, printed 22) [eqs. (108)-(110)] Both terms on the right-hand side contribute at the leading nonvanishing order of the nega
OK  ABFF2609   PDF p.[22] (expected 22, printed 22) [cites Fadin-Sherman [128]] branch cuts generated by the exchange of one Reggeized quark plus one Reggeized gluon
OK  ABFF2609   PDF p.[6] (expected 6, printed 6) [report says eq. (8); text is eq. (20)] whereas the negative-signature amplitude starts only at one loop
OK  ABFF2609   PDF p.[21] (expected 21, printed 21) [Sect. V.D.2] The negative-signature operator is perturbatively suppressed with respect to its positive-
OK  ABFF2609   PDF p.[21] (expected 21, printed 21) [eq. (104) p. 21] Eq. (104) contains no O(g3 R) contribution coupling the positive-signature operator to an 
OK  ABFF2609   PDF p.[23] (expected 23, printed 23) [p. 23, eq. (114)] The only nontrivial assumption is the g4 scaling of the lower-left transition, which has n
OK  ABFF2609   PDF p.[23] (expected 23, printed 23) [eq. (116)] establishing the corresponding self-adjointness of the rapidity Hamiltonian [27], which we
OK  ABFF2609   PDF p.[22] (expected 22, printed 22) [eqs. (111),(112)] Signature is conserved because the two negative-signature factors combine into a positive-
OK  ABFF2609   PDF p.[19] (expected 19, printed 19) [eq. (86) 1/Nc structure] The second color structure in the curly brackets is suppressed by 1/Nc
OK  ABFF2609   PDF p.[20] (expected 20, printed 20) [eq. (93)] We refer to this contribution as the Regge-pole-breaking (RPB) term
OK  FS1977     PDF p.[8] (expected 8, printed 868) [p. 868] arising from the exchange of a reggeized fermion and a reggeized vector meson
OK  FS1977     PDF p.[8] (expected 8, printed 868) [p. 868] besides poles, the partial amplitudes have branch points
OK  FS1977     PDF p.[1] (expected 1, printed 861) [p. 861] nonabelian gauge theories in which the mass arises by the Higgs mechanism
OK  FKS0604    PDF p.[3] (expected 3, printed 2) ['exchange of Coulomb gluons' p. 2] imaginary (iπ) terms which are present in the soft gluon evolution due to the exchange of 
OK  FKS0604    PDF p.[2] (expected 2, printed 1) [(not cited in report; literal "Coulomb phase")] Their origin is related to the non-Abelian Coulomb phase terms which are present in the co
OK  MSSV1709   PDF p.[16] (expected 16, printed 15) [p. 15] The negative signature channel is suppressed by an αs, and has a series that starts at nex
OK  MSSV1709   PDF p.[22] (expected 22, printed 21) [after eq. (5.27)] these box diagrams yield “iπ” factors that are characteristic of Glauber loops
OK  MSSV1709   PDF p.[1, 4, 11, 21] (expected 21, printed 20) [Sect. 5.5] simultaneous exchange of a Glauber quark and a Glauber gluon
OK  MRRS2207   PDF p.[18] (expected 18, printed 17) [p. 17] logarithms are reproduced by soft or collinear loops, whereas factors of iπ are reproduced
OK  CGV1701    PDF p.[13] (expected 13, printed 12) [-t^T for incoming quarks] one assigns (Ta i )αβ = ta αβ for a final-state quark or initial-state anti-quark
OK  CGV1701    PDF p.[13] (expected 13, printed 12) [eq. (2.31)] which is the operator used to describe the NLL even amplitude
OK  CGV1701    PDF p.[51] (expected 51, printed 50) [(B.8)] For quark-quark scattering, the representations are more limited
OK  KL1983     PDF p.[16] (expected 16, printed 137) [p. 137] coincide for both signatures because there is only a right-hand singularity in the s-plane
OK  KL1983     PDF p.[17] (expected 17, printed 138) [eq. (4.8) p. 138] The negative signature amplitudes of the same channels have a singularity at
OK  EGT0009    PDF p.[13] (expected 13, printed 13) [eq. (32)] In DLA, when αs is fixed, instead of Eq. (31) one gets
OK  EGT0009    PDF p.[13] (expected 13, printed 13) [eq. (31)] Equation (31) shows that running αs effects violate the total compensation of non-ladder g
OK  LP1709     PDF p.[3] (expected 3, printed 3) [eq. (9) context] are induced by the nonplanar soft quark pair exchange
OK  MV2605     PDF p.[16] (expected 16, printed None) [Sect. 6] which shares some main characteristics (π2 coefficients, large-nc suppression) with the su
OK  MVpos2609  PDF p.[7] (expected 7, printed 7) [p. 7] these additional terms may be related to the issues studied in refs. [52, 53]
control OK (no match) ABFF2609 Both terms on the right-hand side contribute at the next-to-leading order of the
control OK (no match) FS1977 arising from the exchange of a reggeized fermion and a reggeized scalar meson
control OK (no match) FKS0604 exchange of Glauber gluons
control OK (no match) MSSV1709 The positive signature channel is suppressed by an αs
29 of 29 quotations matched on the expected page


==> anc/numbers/deposit/R6/C2_check/chk_quotes.py <==
#!/usr/bin/env python3
"""Normalized match of every quotation printed in the C2 report (and of the source sentences behind its
paraphrased locators), against the held PDFs (per-page pdftotext -raw in text/). Printed page given where it
differs from the PDF page. Altered controls must not match."""
from nsearch import find
Q=[ # (source, quote, expected PDF page, printed page, report locator)
('ABFF2609','Both terms on the right-hand side contribute at the leading nonvanishing order of the negative-signature operator',22,22,'eqs. (108)-(110)'),
('ABFF2609','branch cuts generated by the exchange of one Reggeized quark plus one Reggeized gluon',22,22,'cites Fadin-Sherman [128]'),
('ABFF2609','whereas the negative-signature amplitude starts only at one loop',6,6,'report says eq. (8); text is eq. (20)'),
('ABFF2609','The negative-signature operator is perturbatively suppressed with respect to its positive-signature counterpart',21,21,'Sect. V.D.2'),
('ABFF2609','Eq. (104) contains no O(g3 R) contribution coupling the positive-signature operator to an additional Reggeized-gluon degree of freedom',21,21,'eq. (104) p. 21'),
('ABFF2609','The only nontrivial assumption is the g4 scaling of the lower-left transition, which has not been derived in the present work',23,23,'p. 23, eq. (114)'),
('ABFF2609','establishing the corresponding self-adjointness of the rapidity Hamiltonian [27], which we leave for future work',23,23,'eq. (116)'),
('ABFF2609','Signature is conserved because the two negative-signature factors combine into a positive-signature composite operator',22,22,'eqs. (111),(112)'),
('ABFF2609','The second color structure in the curly brackets is suppressed by 1/Nc',19,19,'eq. (86) 1/Nc structure'),
('ABFF2609','We refer to this contribution as the Regge-pole-breaking (RPB) term',20,20,'eq. (93)'),
('FS1977','arising from the exchange of a reggeized fermion and a reggeized vector meson',8,868,'p. 868'),
('FS1977','besides poles, the partial amplitudes have branch points',8,868,'p. 868'),
('FS1977','nonabelian gauge theories in which the mass arises by the Higgs mechanism',1,861,'p. 861'),
('FKS0604','imaginary (iπ) terms which are present in the soft gluon evolution due to the exchange of Coulomb gluons',3,2,"'exchange of Coulomb gluons' p. 2"),
('FKS0604','Their origin is related to the non-Abelian Coulomb phase terms which are present in the colour evolution',2,1,'(not cited in report; literal "Coulomb phase")'),
('MSSV1709','The negative signature channel is suppressed by an αs, and has a series that starts at next-to-leading logarithmic (NLL) order',16,15,'p. 15'),
('MSSV1709','these box diagrams yield “iπ” factors that are characteristic of Glauber loops',22,21,'after eq. (5.27)'),
('MSSV1709','simultaneous exchange of a Glauber quark and a Glauber gluon',21,20,'Sect. 5.5'),
('MRRS2207','logarithms are reproduced by soft or collinear loops, whereas factors of iπ are reproduced by Glauber loops',18,17,'p. 17'),
('CGV1701','one assigns (Ta i )αβ = ta αβ for a final-state quark or initial-state anti-quark',13,12,'-t^T for incoming quarks'),
('CGV1701','which is the operator used to describe the NLL even amplitude',13,12,'eq. (2.31)'),
('CGV1701','For quark-quark scattering, the representations are more limited',51,50,'(B.8)'),
('KL1983','coincide for both signatures because there is only a right-hand singularity in the s-plane in lowest order',16,137,'p. 137'),
('KL1983','The negative signature amplitudes of the same channels have a singularity at',17,138,'eq. (4.8) p. 138'),
('EGT0009','In DLA, when αs is fixed, instead of Eq. (31) one gets',13,13,'eq. (32)'),
('EGT0009','Equation (31) shows that running αs effects violate the total compensation of non-ladder graph contributions',13,13,'eq. (31)'),
('LP1709','are induced by the nonplanar soft quark pair exchange',3,3,'eq. (9) context'),
('MV2605','which shares some main characteristics (π2 coefficients, large-nc suppression) with the super-leading logarithms studied in refs. [61–66]',16,None,'Sect. 6'),
('MVpos2609','these additional terms may be related to the issues studied in refs. [52, 53]',7,7,'p. 7'),
]
C=[('ABFF2609','Both terms on the right-hand side contribute at the next-to-leading order of the negative-signature operator'),
   ('FS1977','arising from the exchange of a reggeized fermion and a reggeized scalar meson'),
   ('FKS0604','exchange of Glauber gluons'),
   ('MSSV1709','The positive signature channel is suppressed by an αs')]
lines=[]; ok=0
for s,q,pdf,pr,loc in Q:
    h=find(s,q); good=(h==[pdf]) or (pdf in h)
    ok+=good
    lines.append(f'{"OK " if good else "BAD"} {s:10s} PDF p.{h} (expected {pdf}, printed {pr}) [{loc}] {q[:90]}')
for s,q in C:
    h=find(s,q); lines.append(f'{"control OK (no match)" if not h else "CONTROL MATCHED"} {s} {q[:80]}')
lines.append(f'{ok} of {len(Q)} quotations matched on the expected page')
print('\n'.join(lines)); open('chk_quotes.out','w').write('\n'.join(lines)+'\n')


==> anc/numbers/deposit/R6/C2_check/chk_signature.out <==
e^(wL) xi^+ - e^(w Lt) eta^+ = 0
e^(wL) xi^- - e^(w Lt) eta^- = 0
psi+ = -pi*tan(pi*omega/2)  series: -pi**2*omega/2 - pi**4*omega**3/24 - pi**6*omega**5/240 + O(omega**7)
psi- = pi/tan(pi*omega/2)  series: 2/omega - pi**2*omega/6 - pi**4*omega**3/360 - pi**6*omega**5/15120 + O(omega**6)
psi+ leading coefficient / zeta2 = -3
psi+ * psi- = -pi**2
psi+/psi- = -tan(pi*omega/2)**2  series: -pi**2*omega**2/4 - pi**4*omega**4/24 - 17*pi**6*omega**6/2880 + O(omega**7)
numeric check psi+/psi- at w=0.37: -0.431487685309620  -tan^2: -0.431487685309620
CGV eta_odd/eta_even = -I*tan(pi*j/2) ; eta_even/eta_odd = I/tan(pi*j/2)
common factor CGV/paper: even I/sin(pi*j)  odd I/sin(pi*j)
weight into even signature = -pi*tan(pi*j/2) ; into odd = pi/tan(pi*j/2)
gluon exchange j=1+w: into even (subleading) = pi*cot(pi*omega/2)  equals psi-: True ; into odd (leading) = -pi*tan(pi*omega/2)  equals psi+: True
qqbar j=w: into even (leading) = psi+: True ; into odd (subleading) = psi-: True
integrand expansion in eps=1/eta: pi**2*epsilon**4*rho*(7*epsilon*rho - 2)/2
EGT D+ leading term (EGT normalization): -32*pi**4*C_F*a**4*beta_0**2/(N_c*omega**3)
in the paper normalization: -4*pi**2*C_F*a**4*beta_0**2/(N_c*omega**3) = coefficient -24 x zeta2 CF beta0^2 a^4/(Nc w^3)
next order in eps: 14*pi**2*C_F/(N_c*b**2*omega**4)
Born map check: (4 pi CF alpha_s/w)/(8 pi^2) = 2*C_F*a/omega  (paper: 2 a CF/w)


==> anc/numbers/deposit/R6/C2_check/chk_signature.py <==
#!/usr/bin/env python3
"""C2 check, signature part (SymPy), written from the paper's eqs. (xi), (psiminus), (psiplus)
and eq. (2.6) of 1701.05241; plus the small-coupling expansion of eq. (31) of hep-ph/0009037."""
import sympy as sp
w,L,j,rho,eta,om=sp.symbols('omega L j rho eta Omega',positive=True)
I,pi=sp.I,sp.pi
rep=[]
def out(*a):
    s=' '.join(str(x) for x in a); print(s); rep.append(s)
xi_p=(sp.exp(-I*pi*w)+1)/2; xi_m=(sp.exp(-I*pi*w)-1)/2
eta_p=sp.cos(pi*w/2); eta_m=-I*sp.sin(pi*w/2)
Lt=L-I*pi/2
for nm,x,e in (('+',xi_p,eta_p),('-',xi_m,eta_m)):
    d=sp.simplify((sp.exp(w*L)*x-sp.exp(w*Lt)*e).rewrite(sp.exp))
    out(f'e^(wL) xi^{nm} - e^(w Lt) eta^{nm} =',d)
Delta=-I*pi        # s_r>0
psi_p=sp.simplify(Delta*eta_m/eta_p); psi_m=sp.simplify(Delta*eta_p/eta_m)
out('psi+ =',psi_p,' series:',sp.series(psi_p,w,0,7))
out('psi- =',psi_m,' series:',sp.series(psi_m,w,0,6))
z2=sp.zeta(2)
out('psi+ leading coefficient / zeta2 =',sp.simplify(sp.series(psi_p,w,0,2).removeO().coeff(w)/z2))
out('psi+ * psi- =',sp.simplify(psi_p*psi_m))
r=sp.simplify(psi_p/psi_m); out('psi+/psi- =',r,' series:',sp.series(r,w,0,7))
out('numeric check psi+/psi- at w=0.37:',sp.N(r.subs(w,sp.Rational(37,100))),' -tan^2:',sp.N(-sp.tan(pi*sp.Rational(37,200))**2))
# other physical region s_c>0: Delta=+i pi; signature factors change sign (paper l. 403) -> psi unchanged
# eq. (2.6) of 1701.05241
ce=I*sp.cos(pi*j/2)/sp.sin(pi*j); co=sp.sin(pi*j/2)/sp.sin(pi*j)
out('CGV eta_odd/eta_even =',sp.simplify(co/ce),'; eta_even/eta_odd =',sp.simplify(ce/co))
out('common factor CGV/paper: even',sp.simplify(ce/eta_p.subs(w,j)),' odd',sp.simplify(co/eta_m.subs(w,j)))
into_even=sp.simplify(Delta*co/ce); into_odd=sp.simplify(Delta*ce/co)
out('weight into even signature =',into_even,'; into odd =',into_odd)
ge=sp.simplify(sp.expand_trig(into_even.subs(j,1+w))); go=sp.simplify(sp.expand_trig(into_odd.subs(j,1+w)))
out('gluon exchange j=1+w: into even (subleading) =',ge,' equals psi-:',sp.simplify(ge-psi_m)==0,
    '; into odd (leading) =',go,' equals psi+:',sp.simplify(go-psi_p)==0)
out('qqbar j=w: into even (leading) = psi+:',sp.simplify(into_even.subs(j,w)-psi_p)==0,
    '; into odd (subleading) = psi-:',sp.simplify(into_odd.subs(j,w)-psi_m)==0)
# EGT00 eq. (31), positive signature: D+ = 2CF/(w b^2 N) Int_0^inf drho e^{-w rho} ln((rho+eta)/eta)[(rho+eta)/((rho+eta)^2+pi^2) - 1/(rho+eta)]
# alpha_s = 1/(b eta) at mu^2; a = alpha_s/(4 pi); beta0 = 4 pi b.  Expand to leading order in 1/eta.
eps=sp.symbols('epsilon',positive=True)   # eta = 1/eps
f=sp.log(1+rho*eps)*((rho+1/eps)/((rho+1/eps)**2+pi**2)-1/(rho+1/eps))
fs=sp.series(f,eps,0,6).removeO()
lead=sp.expand(fs)
terms=sp.Poly(lead,eps).terms()
out('integrand expansion in eps=1/eta:',sp.factor(lead))
CF,Nc,b,a,beta0=sp.symbols('C_F N_c b a beta_0',positive=True)
D=0
for (k,),c in terms:
    D+=sp.integrate(sp.exp(-w*rho)*c,(rho,0,sp.oo))*eps**k
D=sp.expand(2*CF/(w*b**2*Nc)*D)
Dlead=D.coeff(eps,4)*eps**4
# eps = 1/eta = b*alpha_s = b*4*pi*a ; b = beta0/(4 pi)
Da=sp.simplify(Dlead.subs(eps,b*4*pi*a).subs(b,beta0/(4*pi)))
out('EGT D+ leading term (EGT normalization):',Da)
# normalization map: EGT F0 = A/w + (1/(8 pi^2))(1/w)F0^2 + ...; paper F = 2 a CF/w + F^2/w  => F_paper = F_EGT/(8 pi^2)
Dp=sp.simplify(Da/(8*pi**2))
out('in the paper normalization:',Dp,'= coefficient',sp.simplify(Dp/(z2*CF*beta0**2*a**4/(Nc*w**3))),'x zeta2 CF beta0^2 a^4/(Nc w^3)')
out('next order in eps:',sp.simplify(D.coeff(eps,5)))
# Born check of the normalization: EGT A ~ 4 CF pi/(b eta) -> F_EGT Born = 4 pi CF alpha_s / w
out('Born map check: (4 pi CF alpha_s/w)/(8 pi^2) =',sp.simplify(4*pi*CF*(4*pi*a)/w/(8*pi**2)),' (paper: 2 a CF/w)')
open('chk_signature.out','w').write('\n'.join(rep)+'\n')


==> anc/numbers/deposit/R6/C2_check/extract.sh <==
#!/bin/bash
# per-page pdftotext extraction of the held sources (raw mode)
D=PROJECT/ma_a
declare -A P=(
 [ABFF2609]=$D/dossier/papers/c13/2609.06833.pdf
 [ABFF2606]=$D/dossier/papers/c13/2606.25685.pdf
 [MSSV1709]=$D/dossier/papers/c14/1709.09174.pdf
 [MRRS2207]=$D/dossier/papers/c14/2207.02859.pdf
 [CGV1701]=$D/round2/priority/regge/papers/1701.05241.pdf
 [FS1977]=$D/dossier/papers/c1/FadinSherman1977_JETP45_861.pdf
 [FKS0604]=$D/dossier/papers/hep-ph_0604094.pdf
 [KL1983]=$D/dossier/papers/KirschnerLipatov1983_NPB213_122.pdf
 [EGT0009]=$D/dossier/papers/b3/hep-ph_0009037.pdf
 [LP1709]=$D/dossier/papers/c9/1709.01092.pdf
 [MV2605]=$D/dossier/papers/2605.03889.pdf
 [MVpos2609]=$D/dossier/papers/c12/2609.34837.pdf
)
for k in "${!P[@]}"; do
  f=${P[$k]}; n=$(pdfinfo "$f" | awk '/^Pages/{print $2}')
  mkdir -p text/$k
  for ((i=1;i<=n;i++)); do pdftotext -f $i -l $i -raw "$f" text/$k/p$(printf %03d $i).txt; done
  echo "$k $n $(sha256sum "$f" | cut -c1-16) $f"
done


==> anc/numbers/deposit/R6/C2_check/nsearch.py <==
#!/usr/bin/env python3
"""Normalized quotation search over per-page pdftotext output.
Normalization: NFKC, ligatures folded, end-of-line hyphenation removed, lowercase,
letters and digits only. Usage: nsearch.py SOURCE 'quote' [expected_page]"""
import sys, os, re, unicodedata, glob
BASE = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'text')
def norm(s):
    s = unicodedata.normalize('NFKC', s)
    s = s.replace('ﬁ','fi').replace('ﬂ','fl').replace('­','')
    s = re.sub(r'-\s*\n\s*', '', s)          # end-of-line hyphenation
    s = s.lower()
    return ''.join(ch for ch in s if ch.isalnum())
def pages(src):
    out = {}
    for f in sorted(glob.glob(os.path.join(BASE, src, 'p*.txt'))):
        out[int(os.path.basename(f)[1:4])] = norm(open(f, encoding='utf-8', errors='replace').read())
    return out
def find(src, q):
    P = pages(src); nq = norm(q); hits = [p for p, t in P.items() if nq in t]
    if not hits:  # allow a quotation that runs over a page break
        keys = sorted(P)
        for a, b in zip(keys, keys[1:]):
            if nq in P[a] + P[b]: hits.append(f'{a}-{b}')
    return hits
if __name__ == '__main__':
    src, q = sys.argv[1], sys.argv[2]
    print(src, find(src, q), repr(q))


==> anc/numbers/deposit/R6/C3/C3_engineB.log <==
(4) continued closed forms equal the sums at N = 1..6 (S_-2 with (-1)^N of the parity of N): True
(4) S_1'(0) / zeta2 = 1.0 ;  S_1(0) = 2.2533e-42
(4) S_-2(0) even continuation = 0.0 ;  odd continuation / zeta2 = -1.0
(4) S_2(0) = 0.0 ;  S_{1,1}(0) = (S_1(0)^2 + S_2(0))/2 = 2.5387e-84
file Gqq3NSp.m: explicit (-1)^n occurrences 12; products of sums (text): 0; zeta[2]: False; Pi: False
gamma3+: 322 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 7 (bound 7); violations: []
   sums reaching N^-5: [((1,), None, 6), ((1, 1), None, 5), ((2,), None, 5), ((-2,), None, 5)]
   s1: {'ca*cf^3': -4032, 'ca^2*cf^2': 3360, 'ca^3*cf': -912, 'cf^4': 1984, 'd4FA/nc': 1152}
   sm2: {'ca*cf^3': 1152, 'ca^2*cf^2': -1824, 'ca^3*cf': 608, 'cf^4': 384, 'd4FA/nc': -768}
   nnll: {'ca*cf^3': -4032, 'ca^2*cf^2': 3360, 'ca^3*cf': -912, 'cf^4': 1984, 'd4FA/nc': 1152}
file Gqq3NSm.m: explicit (-1)^n occurrences 12; products of sums (text): 0; zeta[2]: False; Pi: False
gamma3-: 322 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 7 (bound 7); violations: []
   sums reaching N^-5: [((1,), None, 6), ((1, 1), None, 5), ((2,), None, 5), ((-2,), None, 5)]
   s1: {'ca*cf^3': 2048, 'ca^2*cf^2': -448, 'cf^4': -1856}
   sm2: {'ca*cf^3': -3200, 'ca^2*cf^2': 2720, 'ca^3*cf': -720, 'cf^4': 1152, 'd4FA/nc': 384}
   nnll: {'ca*cf^3': 5248, 'ca^2*cf^2': -3168, 'ca^3*cf': 720, 'cf^4': -3008, 'd4FA/nc': -384}
gqq1p: shifted minus unshifted at integer N of its parity: [0, 0]
gqq1p: 8 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 3 (bound 3); violations: []
   sums reaching N^-1: [((1,), None, 2), ((2,), None, 1), ((-2,), None, 1)]
   coefficient of S_1(N) N^-2: 8*CF**2
   coefficient of S_-2(N) N^-1: -8*CF*(CA - 2*CF)
   NNLL zeta2 pole of gamma (N^-1): 8*CF**2
gqq2p: shifted minus unshifted at integer N of its parity: [0, 0]
gqq2p: 50 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 5 (bound 5); violations: []
   sums reaching N^-3: [((1,), None, 4), ((1, 1), None, 3), ((2,), None, 3), ((-2,), None, 3)]
   coefficient of S_1(N) N^-4: 4*CF*(15*CA**2 - 48*CA*CF + 52*CF**2)
   coefficient of S_-2(N) N^-3: -8*CF*(CA - 2*CF)*(CA + 2*CF)
   NNLL zeta2 pole of gamma (N^-3): 60*CA**2*CF - 192*CA*CF**2 + 208*CF**3
gqq1m: shifted minus unshifted at integer N of its parity: [0, 0]
gqq1m: 8 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 3 (bound 3); violations: []
   sums reaching N^-1: [((1,), None, 2), ((2,), None, 1), ((-2,), None, 1)]
   coefficient of S_1(N) N^-2: 8*CF**2
   coefficient of S_-2(N) N^-1: -8*CF*(CA - 2*CF)
   NNLL zeta2 pole of gamma (N^-1): 8*CA*CF - 8*CF**2
gqq2m: shifted minus unshifted at integer N of its parity: [0, 0]
gqq2m: 50 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 5 (bound 5); violations: []
   sums reaching N^-3: [((1,), None, 4), ((1, 1), None, 3), ((2,), None, 3), ((-2,), None, 3)]
   coefficient of S_1(N) N^-4: -4*(CA**2*CF - 32*CA*CF**2 + 44*CF**3 - 3*DABC*NF)
   coefficient of S_-2(N) N^-3: 8*(3*CA**2*CF - 8*CA*CF**2 + 4*CF**3 - DABC*NF)
   NNLL zeta2 pole of gamma (N^-3): -28*CA**2*CF + 192*CA*CF**2 - 208*CF**3 + 20*DABC*NF
four loops p: S_1 coefficients in n_f structures: {}
four loops m: S_1 coefficients in n_f structures: {}
(5) P-^(1): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(1)_0) = 0;   S_1 coefficient minus it = -8*CF*(CA - 2*CF)
(5) P-^(2): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(2)_2) = 0;   S_1 coefficient minus it = 8*CF*(CA - 2*CF)*(3*CA - 2*CF)
(5) P-^(3): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(3)_4) = 0;   S_1 coefficient minus it = -16*(45*CA**3*CF - 170*CA**2*CF**2 + 200*CA*CF**3 - 72*CF**4 - 24*dFA)
(5) P+^(1): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(1)_0) = 0;   S_1 coefficient minus it = 0
(5) P+^(2): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(2)_2) = 0;   S_1 coefficient minus it = 0
(5) P+^(3): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(3)_4) = 0;   S_1 coefficient minus it = 0
(6) S_3 = sigma^(2) + 2 sum_i ell^(i) sigma^(1-i) = 60*CA**2*CF - 192*CA*CF**2 + 144*CF**3
(6) S_4 = sigma^(3) + 2 sum_i ell^(i) sigma^(2-i) = -912*CA**3*CF + 3120*CA**2*CF**2 - 3264*CA*CF**3 + 960*CF**4 + 1152*dFA
(6) S_3 minus nmSthreeVec: 0;  S_4 minus nmSfourVec: 0
(6) five loops: s^(4) := -720 z^(4)_6 (nmFiveLoopXzeroGen) = 19252*CA**4*CF - 68992*CA**3*CF**2 + 88320*CA**2*CF**3 - 48384*CA*CF**4 - 57600*CA*dFA + 14144*CF**5 + 3072*CF*dAA + 38400*CF*dFA
(6) five loops: S_5 rebuilt from s^(4) minus nmSfiveVec: 0
(6) V^-_3 = sigma^(2) + 2 sum_i ell^(i) sigma^(1-i) = -28*CA**2*CF + 96*CA*CF**2 - 80*CF**3
(6) V^-_4 = sigma^(3) + 2 sum_i ell^(i) sigma^(2-i) = 720*CA**3*CF - 2992*CA**2*CF**2 + 4032*CA*CF**3 - 1728*CF**4 - 384*dFA
(6) V_3^- minus nmXkDataVthreeMinusXzero: 0;  V_4^- minus nmXkDataVfourMinusXzero: 0
gamma- minus gamma+ NNLL zeta2 pole, 2 loops: total 8*CF*(CA - 2*CF);  from the S_1 coefficients 0;  from S_-2 (odd value -zeta2) 8*CF*(CA - 2*CF)
   SU(Nc): total 4*(Nc - 1)*(Nc + 1)/Nc**2;  S_-2 part 4*(Nc - 1)*(Nc + 1)/Nc**2;  S_1 coefficient of gamma+ 2*(Nc - 1)**2*(Nc + 1)**2/Nc**2
   S_-2 coefficient in gamma+ (no contribution at N = 0, even continuation): -8*CF*(CA - 2*CF)
gamma- minus gamma+ NNLL zeta2 pole, 3 loops: total -8*CF*(CA - 2*CF)*(11*CA - 26*CF);  from the S_1 coefficients -64*CF*(CA - 3*CF)*(CA - 2*CF);  from S_-2 (odd value -zeta2) -8*CF*(CA - 2*CF)*(3*CA - 2*CF)
   SU(Nc): total 4*(Nc - 1)*(Nc + 1)*(2*Nc**2 - 13)/Nc**3;  S_-2 part -4*(Nc - 1)*(Nc + 1)*(2*Nc**2 + 1)/Nc**3;  S_1 coefficient of gamma+ 2*(Nc - 1)*(Nc + 1)*(4*Nc**4 - 2*Nc**2 + 13)/Nc**3
   S_-2 coefficient in gamma+ (no contribution at N = 0, even continuation): -8*CF*(CA - 2*CF)*(CA + 2*CF)
gamma- minus gamma+ NNLL zeta2 pole, 4 loops: total 32*(51*CA**3*CF - 204*CA**2*CF**2 + 290*CA*CF**3 - 156*CF**4 - 48*dFA);  from the S_1 coefficients 16*(57*CA**3*CF - 238*CA**2*CF**2 + 380*CA*CF**3 - 240*CF**4 - 72*dFA);  from S_-2 (odd value -zeta2) 16*(45*CA**3*CF - 170*CA**2*CF**2 + 200*CA*CF**3 - 72*CF**4 - 24*dFA)
   SU(Nc): total 8*(Nc - 1)*(Nc + 1)*(7*Nc**4 + 28*Nc**2 + 39)/Nc**4;  S_-2 part 8*(Nc - 1)*(Nc + 1)*(6*Nc**4 + 23*Nc**2 + 9)/Nc**4;  S_1 coefficient of gamma+ 4*(Nc - 1)*(Nc + 1)*(7*Nc**6 - 15*Nc**4 - 33*Nc**2 - 31)/Nc**4
   S_-2 coefficient in gamma+ (no contribution at N = 0, even continuation): 32*(19*CA**3*CF - 57*CA**2*CF**2 + 36*CA*CF**3 + 12*CF**4 - 24*dFA)
S_1 coefficient of gamma^(1)+ at C_A = 2 C_F: 8*CF**2
S_1 coefficient of gamma^(2)+ at C_A = 2 C_F: 64*CF**3
S_1 coefficient of gamma^(3)+ at C_A = 2 C_F: 64*CF**4 + 1152*dFA
	Command being timed: "timeout 1800 python3 -B C3_engineB.py"
	User time (seconds): 197.22
	System time (seconds): 0.16
	Percent of CPU this job got: 43%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 7:36.58
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 113396
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 36551
	Voluntary context switches: 4561
	Involuntary context switches: 64401
	Swaps: 0
	File system inputs: 0
	File system outputs: 56
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/R6/C3/C3_engineB.out <==
(4) continued closed forms equal the sums at N = 1..6 (S_-2 with (-1)^N of the parity of N): True
(4) S_1'(0) / zeta2 = 1.0 ;  S_1(0) = 2.2533e-42
(4) S_-2(0) even continuation = 0.0 ;  odd continuation / zeta2 = -1.0
(4) S_2(0) = 0.0 ;  S_{1,1}(0) = (S_1(0)^2 + S_2(0))/2 = 2.5387e-84
file Gqq3NSp.m: explicit (-1)^n occurrences 12; products of sums (text): 0; zeta[2]: False; Pi: False
gamma3+: 322 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 7 (bound 7); violations: []
   sums reaching N^-5: [((1,), None, 6), ((1, 1), None, 5), ((2,), None, 5), ((-2,), None, 5)]
   s1: {'ca*cf^3': -4032, 'ca^2*cf^2': 3360, 'ca^3*cf': -912, 'cf^4': 1984, 'd4FA/nc': 1152}
   sm2: {'ca*cf^3': 1152, 'ca^2*cf^2': -1824, 'ca^3*cf': 608, 'cf^4': 384, 'd4FA/nc': -768}
   nnll: {'ca*cf^3': -4032, 'ca^2*cf^2': 3360, 'ca^3*cf': -912, 'cf^4': 1984, 'd4FA/nc': 1152}
file Gqq3NSm.m: explicit (-1)^n occurrences 12; products of sums (text): 0; zeta[2]: False; Pi: False
gamma3-: 322 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 7 (bound 7); violations: []
   sums reaching N^-5: [((1,), None, 6), ((1, 1), None, 5), ((2,), None, 5), ((-2,), None, 5)]
   s1: {'ca*cf^3': 2048, 'ca^2*cf^2': -448, 'cf^4': -1856}
   sm2: {'ca*cf^3': -3200, 'ca^2*cf^2': 2720, 'ca^3*cf': -720, 'cf^4': 1152, 'd4FA/nc': 384}
   nnll: {'ca*cf^3': 5248, 'ca^2*cf^2': -3168, 'ca^3*cf': 720, 'cf^4': -3008, 'd4FA/nc': -384}
gqq1p: shifted minus unshifted at integer N of its parity: [0, 0]
gqq1p: 8 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 3 (bound 3); violations: []
   sums reaching N^-1: [((1,), None, 2), ((2,), None, 1), ((-2,), None, 1)]
   coefficient of S_1(N) N^-2: 8*CF**2
   coefficient of S_-2(N) N^-1: -8*CF*(CA - 2*CF)
   NNLL zeta2 pole of gamma (N^-1): 8*CF**2
gqq2p: shifted minus unshifted at integer N of its parity: [0, 0]
gqq2p: 50 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 5 (bound 5); violations: []
   sums reaching N^-3: [((1,), None, 4), ((1, 1), None, 3), ((2,), None, 3), ((-2,), None, 3)]
   coefficient of S_1(N) N^-4: 4*CF*(15*CA**2 - 48*CA*CF + 52*CF**2)
   coefficient of S_-2(N) N^-3: -8*CF*(CA - 2*CF)*(CA + 2*CF)
   NNLL zeta2 pole of gamma (N^-3): 60*CA**2*CF - 192*CA*CF**2 + 208*CF**3
gqq1m: shifted minus unshifted at integer N of its parity: [0, 0]
gqq1m: 8 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 3 (bound 3); violations: []
   sums reaching N^-1: [((1,), None, 2), ((2,), None, 1), ((-2,), None, 1)]
   coefficient of S_1(N) N^-2: 8*CF**2
   coefficient of S_-2(N) N^-1: -8*CF*(CA - 2*CF)
   NNLL zeta2 pole of gamma (N^-1): 8*CA*CF - 8*CF**2
gqq2m: shifted minus unshifted at integer N of its parity: [0, 0]
gqq2m: 50 sums; linear in the sums: True;  sums with index -1: []
   zeta_2 or pi present: False
   max k + w = 5 (bound 5); violations: []
   sums reaching N^-3: [((1,), None, 4), ((1, 1), None, 3), ((2,), None, 3), ((-2,), None, 3)]
   coefficient of S_1(N) N^-4: -4*(CA**2*CF - 32*CA*CF**2 + 44*CF**3 - 3*DABC*NF)
   coefficient of S_-2(N) N^-3: 8*(3*CA**2*CF - 8*CA*CF**2 + 4*CF**3 - DABC*NF)
   NNLL zeta2 pole of gamma (N^-3): -28*CA**2*CF + 192*CA*CF**2 - 208*CF**3 + 20*DABC*NF
four loops p: S_1 coefficients in n_f structures: {}
four loops m: S_1 coefficients in n_f structures: {}
(5) P-^(1): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(1)_0) = 0;   S_1 coefficient minus it = -8*CF*(CA - 2*CF)
(5) P-^(2): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(2)_2) = 0;   S_1 coefficient minus it = 8*CF*(CA - 2*CF)*(3*CA - 2*CF)
(5) P-^(3): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(3)_4) = 0;   S_1 coefficient minus it = -16*(45*CA**3*CF - 170*CA**2*CF**2 + 200*CA*CF**3 - 72*CF**4 - 24*dFA)
(5) P+^(1): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(1)_0) = 0;   S_1 coefficient minus it = 0
(5) P+^(2): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(2)_2) = 0;   S_1 coefficient minus it = 0
(5) P+^(3): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(3)_4) = 0;   S_1 coefficient minus it = 0
(6) S_3 = sigma^(2) + 2 sum_i ell^(i) sigma^(1-i) = 60*CA**2*CF - 192*CA*CF**2 + 144*CF**3
(6) S_4 = sigma^(3) + 2 sum_i ell^(i) sigma^(2-i) = -912*CA**3*CF + 3120*CA**2*CF**2 - 3264*CA*CF**3 + 960*CF**4 + 1152*dFA
(6) S_3 minus nmSthreeVec: 0;  S_4 minus nmSfourVec: 0
(6) five loops: s^(4) := -720 z^(4)_6 (nmFiveLoopXzeroGen) = 19252*CA**4*CF - 68992*CA**3*CF**2 + 88320*CA**2*CF**3 - 48384*CA*CF**4 - 57600*CA*dFA + 14144*CF**5 + 3072*CF*dAA + 38400*CF*dFA
(6) five loops: S_5 rebuilt from s^(4) minus nmSfiveVec: 0
(6) V^-_3 = sigma^(2) + 2 sum_i ell^(i) sigma^(1-i) = -28*CA**2*CF + 96*CA*CF**2 - 80*CF**3
(6) V^-_4 = sigma^(3) + 2 sum_i ell^(i) sigma^(2-i) = 720*CA**3*CF - 2992*CA**2*CF**2 + 4032*CA*CF**3 - 1728*CF**4 - 384*dFA
(6) V_3^- minus nmXkDataVthreeMinusXzero: 0;  V_4^- minus nmXkDataVfourMinusXzero: 0
gamma- minus gamma+ NNLL zeta2 pole, 2 loops: total 8*CF*(CA - 2*CF);  from the S_1 coefficients 0;  from S_-2 (odd value -zeta2) 8*CF*(CA - 2*CF)
   SU(Nc): total 4*(Nc - 1)*(Nc + 1)/Nc**2;  S_-2 part 4*(Nc - 1)*(Nc + 1)/Nc**2;  S_1 coefficient of gamma+ 2*(Nc - 1)**2*(Nc + 1)**2/Nc**2
   S_-2 coefficient in gamma+ (no contribution at N = 0, even continuation): -8*CF*(CA - 2*CF)
gamma- minus gamma+ NNLL zeta2 pole, 3 loops: total -8*CF*(CA - 2*CF)*(11*CA - 26*CF);  from the S_1 coefficients -64*CF*(CA - 3*CF)*(CA - 2*CF);  from S_-2 (odd value -zeta2) -8*CF*(CA - 2*CF)*(3*CA - 2*CF)
   SU(Nc): total 4*(Nc - 1)*(Nc + 1)*(2*Nc**2 - 13)/Nc**3;  S_-2 part -4*(Nc - 1)*(Nc + 1)*(2*Nc**2 + 1)/Nc**3;  S_1 coefficient of gamma+ 2*(Nc - 1)*(Nc + 1)*(4*Nc**4 - 2*Nc**2 + 13)/Nc**3
   S_-2 coefficient in gamma+ (no contribution at N = 0, even continuation): -8*CF*(CA - 2*CF)*(CA + 2*CF)
gamma- minus gamma+ NNLL zeta2 pole, 4 loops: total 32*(51*CA**3*CF - 204*CA**2*CF**2 + 290*CA*CF**3 - 156*CF**4 - 48*dFA);  from the S_1 coefficients 16*(57*CA**3*CF - 238*CA**2*CF**2 + 380*CA*CF**3 - 240*CF**4 - 72*dFA);  from S_-2 (odd value -zeta2) 16*(45*CA**3*CF - 170*CA**2*CF**2 + 200*CA*CF**3 - 72*CF**4 - 24*dFA)
   SU(Nc): total 8*(Nc - 1)*(Nc + 1)*(7*Nc**4 + 28*Nc**2 + 39)/Nc**4;  S_-2 part 8*(Nc - 1)*(Nc + 1)*(6*Nc**4 + 23*Nc**2 + 9)/Nc**4;  S_1 coefficient of gamma+ 4*(Nc - 1)*(Nc + 1)*(7*Nc**6 - 15*Nc**4 - 33*Nc**2 - 31)/Nc**4
   S_-2 coefficient in gamma+ (no contribution at N = 0, even continuation): 32*(19*CA**3*CF - 57*CA**2*CF**2 + 36*CA*CF**3 + 12*CF**4 - 24*dFA)
S_1 coefficient of gamma^(1)+ at C_A = 2 C_F: 8*CF**2
S_1 coefficient of gamma^(2)+ at C_A = 2 C_F: 64*CF**3
S_1 coefficient of gamma^(3)+ at C_A = 2 C_F: 64*CF**4 + 1152*dFA


==> anc/numbers/deposit/R6/C3/C3_engineB.py <==
#!/usr/bin/env python3
"""C3_engineB.py  (R6 calculation C3, independent second engine; shares no code with the Wolfram scripts)

Parses the published files directly (FORM file hepres.h of hep-ph/0403192, and Gqq3NSp.m, Gqq3NSm.m of
arXiv:2604.09534) with SymPy and checks, without HarmonicSums:
  (1) basis facts: no sum with an index -1, no zeta_2 or pi, the expression linear in the sums;
  (2) the weight bound k + w <= 2L - 1 for every sum (k = pole order of its prefactor at N = 0, w = weight);
      zeta_k terms counted with weight k, pure rational terms with weight 0;
  (3) the coefficients of S_1(N) N^-(2L-2) and S_-2(N) N^-(2L-3), per color;
  (4) the values S_1(N) = zeta_2 N + O(N^2) and S_-2(0) = 0 (even continuation), -zeta_2 (odd continuation),
      S_2(0) = S_{1,1}(0) = 0, checked numerically with mpmath from the continued closed forms;
  (5) the NNLL zeta_2 poles of gamma^(L-1)+- that follow from (2)-(4), against Table 2 of the paper (numbers.tex);
  (6) S_3, S_4, V_3^-, V_4^- from these coefficients and the LL coefficients, against numbers.tex; the five-loop
      restatement s^(4) = -720 z^(4)_6 against S_5.
The three-loop shift S(N+k) -> S(N) at even or odd N is implemented here independently (k = -1, 1, 2).
gamma = -P; x^0 ln^m x <-> (-1)^m m!/N^(m+1) in P(N).
"""
import re, sys, itertools
import sympy as sp
import mpmath as mp

C3 = 'PROJECT/ma_a/referee_calc/C3/'
NUMBERS = 'PROJECT/ma_a/paper/numbers/numbers.tex'
out = []


def pr(*a):
    s = ' '.join(str(x) for x in a)
    print(s, flush=True)
    out.append(s)


N = sp.Symbol('N')
CA, CF, NF, DABC = sp.symbols('CA CF NF DABC')
z2, z3, z4, z5 = sp.symbols('z2 z3 z4 z5')

# ---------------------------------------------------------------- sums as symbols
SYM = {}


def Ssym(idx):
    idx = tuple(int(i) for i in idx)
    if idx not in SYM:
        name = 'S_' + '_'.join(('m%d' % -i) if i < 0 else str(i) for i in idx)
        SYM[idx] = sp.Symbol(name)
    return SYM[idx]


def weight(idx):
    return sum(abs(i) for i in idx)


def shift(idx, k, par):
    """S_idx(N+k) in terms of S(N) at integer N of parity par (+1 even, -1 odd).
    S_{a,rest}(M) = S_{a,rest}(M-1) + sign(a)^M S_rest(M)/M^|a|."""
    if len(idx) == 0:
        return sp.Integer(1)
    if k == 0:
        return Ssym(idx)
    a, rest = idx[0], idx[1:]

    def sgn(M_off):  # sign(a)^(N + M_off)
        if a > 0:
            return 1
        return par * (-1) ** M_off
    if k > 0:
        return shift(idx, k - 1, par) + sgn(k) * shift(rest, k, par) / (N + k) ** abs(a)
    return shift(idx, k + 1, par) - sgn(k + 1) * shift(rest, k + 1, par) / (N + k + 1) ** abs(a)


def pole_order(c):
    """order of the pole at N = 0 of a rational function c (multivariate coefficients allowed)"""
    c = sp.cancel(sp.together(c))
    if c == 0:
        return None
    num, den = sp.fraction(c)
    nu = 0
    num = sp.Poly(sp.expand(num), N)
    den = sp.Poly(sp.expand(den), N)
    # multiplicity of N in numerator and denominator
    def mult(p):
        m = 0
        coeffs = p.all_coeffs()[::-1]  # ascending
        while m < len(coeffs) and sp.expand(coeffs[m]) == 0:
            m += 1
        return m
    return mult(den) - mult(num)


def laurent_coeff(c, p):
    """coefficient of N^-p of the rational function c (assumes pole order <= p)"""
    e = sp.cancel(sp.together(c * N ** p))
    num, den = sp.fraction(e)
    d0 = sp.expand(den.subs(N, 0))
    if d0 == 0:
        raise ValueError('pole order exceeds %d' % p)
    return sp.expand(num.subs(N, 0) / d0)


# ---------------------------------------------------------------- (4) values of the continued sums
mp.mp.dps = 40
Z2 = mp.zeta(2)


def Sm2_cont(Nv, par):
    # S_-2(N) = -zeta2/2 - (-1)^N sum_{k>=1} (-1)^k/(N+k)^2 ; (-1)^N -> par
    return -Z2 / 2 - par * mp.nsum(lambda k: (-1) ** k / (Nv + k) ** 2, [1, mp.inf])


def S1_cont(Nv):
    return mp.digamma(Nv + 1) + mp.euler


def S2_cont(Nv):
    return Z2 - mp.psi(1, Nv + 1)


ok = True
for n in range(1, 7):
    par = 1 if n % 2 == 0 else -1
    direct = sum(mp.mpf(-1) ** i / mp.mpf(i) ** 2 for i in range(1, n + 1))
    ok &= abs(Sm2_cont(mp.mpf(n), par) - direct) < mp.mpf(10) ** -30
    ok &= abs(S1_cont(mp.mpf(n)) - sum(1 / mp.mpf(i) for i in range(1, n + 1))) < mp.mpf(10) ** -30
    ok &= abs(S2_cont(mp.mpf(n)) - sum(1 / mp.mpf(i) ** 2 for i in range(1, n + 1))) < mp.mpf(10) ** -30
pr('(4) continued closed forms equal the sums at N = 1..6 (S_-2 with (-1)^N of the parity of N):', ok)
pr('(4) S_1\'(0) / zeta2 =', mp.nstr(mp.diff(S1_cont, 0) / Z2, 25), ';  S_1(0) =', mp.nstr(S1_cont(0), 5))
pr('(4) S_-2(0) even continuation =', mp.nstr(Sm2_cont(0, 1), 5), ';  odd continuation / zeta2 =', mp.nstr(Sm2_cont(0, -1) / Z2, 25))
pr('(4) S_2(0) =', mp.nstr(S2_cont(0), 5), ';  S_{1,1}(0) = (S_1(0)^2 + S_2(0))/2 =', mp.nstr((S1_cont(0) ** 2 + S2_cont(0)) / 2, 5))
VAL0 = {(-2,): {1: 0, -1: -1}, (2,): {1: 0, -1: 0}, (1, 1): {1: 0, -1: 0}, (1,): {1: 0, -1: 0}}  # value at 0 in units of zeta2


# ---------------------------------------------------------------- generic analysis of an expression linear in sums
def analyse(label, expr, L, colors, par):
    """expr: sympy expression, linear in the sum symbols, rational in N, polynomial in colors and z_k."""
    sums = sorted([s for idx, s in SYM.items() if expr.has(s)], key=lambda s: s.name)
    inv = {s: idx for idx, s in SYM.items()}
    # linearity: derivative w.r.t. each sum free of sums
    lin = True
    coef = {}
    for s in sums:
        d = sp.diff(expr, s)
        if any(d.has(t) for t in sums):
            lin = False
        coef[s] = d
    rest = expr.subs({s: 0 for s in sums})
    pr('%s: %d sums; linear in the sums: %s;  sums with index -1: %s' % (
        label, len(sums), lin, [inv[s] for s in sums if -1 in inv[s]]))
    pr('   zeta_2 or pi present: %s' % (expr.has(z2) or expr.has(sp.pi)))
    # weight bound
    viol, reach = [], []
    maxkw = -99
    for s in sums:
        for zk, wz in [(None, 0), (z3, 3), (z4, 4), (z5, 5)]:
            c = coef[s]
            if zk is None:
                c = c.subs({z3: 0, z4: 0, z5: 0})
            else:
                c = sp.diff(c, zk).subs({z3: 0, z4: 0, z5: 0})
            k = pole_order(c)
            if k is None:
                continue
            w = weight(inv[s]) + wz
            maxkw = max(maxkw, k + w)
            if k + w > 2 * L - 1:
                viol.append((inv[s], zk, k, w))
            if k >= 2 * L - 3:
                reach.append((inv[s], zk, k))
    for zk, wz in [(None, 0), (z3, 3), (z4, 4), (z5, 5)]:
        c = rest.subs({z3: 0, z4: 0, z5: 0}) if zk is None else sp.diff(rest, zk).subs({z3: 0, z4: 0, z5: 0})
        k = pole_order(c)
        if k is not None:
            maxkw = max(maxkw, k + wz)
            if k + wz > 2 * L - 1:
                viol.append(('rational', zk, k, wz))
    pr('   max k + w = %d (bound %d); violations: %s' % (maxkw, 2 * L - 1, viol))
    pr('   sums reaching N^-%d: %s' % (2 * L - 3, reach))
    res = {}
    s1 = Ssym((1,))
    sm2 = Ssym((-2,))
    c1 = laurent_coeff(coef.get(s1, 0), 2 * L - 2) if s1 in coef else 0
    c2 = laurent_coeff(coef.get(sm2, 0), 2 * L - 3) if sm2 in coef else 0
    res['s1'] = {col: sp.expand(sp.diff(c1, col)) for col in colors}
    res['sm2'] = {col: sp.expand(sp.diff(c2, col)) for col in colors}
    # NNLL zeta2 pole from the weight-1 and weight-2 sums that reach N^-(2L-3)
    tot = sp.expand(c1)
    for (idx, zk, k) in reach:
        if zk is not None:
            raise ValueError('zeta term reaches the NNLL pole')
        if weight(idx) == 2 and k == 2 * L - 3:
            tot += VAL0[idx][par] * laurent_coeff(coef[Ssym(idx)], 2 * L - 3)
        elif weight(idx) == 1 and idx != (1,):
            raise ValueError('unexpected weight-1 sum')
    res['nnll'] = {col: sp.expand(sp.diff(sp.expand(tot), col)) for col in colors}
    return res


# ---------------------------------------------------------------- four loops: GvMSY files
def parse_gvmsy(path, par):
    t = open(path).read()
    cols = sorted(set(re.findall(r'color\[([^\]]*)\]', t)))
    cmap = {c: sp.Symbol('K%d' % i) for i, c in enumerate(cols)}
    t2 = re.sub(r'color\[([^\]]*)\]', lambda m: cmap[m.group(1)].name, t)
    t2 = re.sub(r'S\[([-0-9, ]+),\s*n\]', lambda m: Ssym([int(x) for x in m.group(1).split(',')]).name, t2)
    assert 'S[' not in t2, 'unparsed sum'
    t2 = re.sub(r'zeta\[(\d)\]', r'z\1', t2)
    t2 = t2.replace('(-1)^n', '(%d)' % par).replace('^', '**')
    loc = {s.name: s for s in SYM.values()}
    loc.update({k.name: k for k in cmap.values()})
    loc.update({'n': N, 'z2': z2, 'z3': z3, 'z4': z4, 'z5': z5})
    e = sp.sympify(t2, locals=loc)
    return e, {cmap[c]: c for c in cols}


four = {}
for f, par in [('p', 1), ('m', -1)]:
    raw = open(C3 + 'inputs/Gqq3NS%s.m' % f).read()
    pr('file Gqq3NS%s.m: explicit (-1)^n occurrences %d; products of sums (text): %d; zeta[2]: %s; Pi: %s' % (
        f, raw.count('(-1)^n'), len(re.findall(r'S\[[^\]]*\]\s*\*\s*S\[|S\[[^\]]*\]\^', raw)), 'zeta[2]' in raw, 'Pi' in raw))
    e, cnames = parse_gvmsy(C3 + 'inputs/Gqq3NS%s.m' % f, par)
    r = analyse('gamma3' + ('+' if f == 'p' else '-'), e, 4, list(cnames.keys()), par)
    four[f] = (r, cnames)
    for key in ['s1', 'sm2', 'nnll']:
        pr('   %s: %s' % (key, {cnames[c]: v for c, v in r[key].items() if v != 0}))

# ---------------------------------------------------------------- three and two loops: hepres.h
txt = open(C3 + 'inputs/hepres.h').read()
txt = '\n'.join(l for l in txt.split('\n') if not l.startswith('*'))
blocks = dict(re.findall(r'L\s+(\w+)\s*=(.*?);', txt, flags=re.S))


def SH(idx, arg, par):
    idx = [int(i) for i in idx]
    k = sp.simplify(arg - N)
    assert k.is_integer, arg
    return shift(tuple(idx), int(k), par)


def parse_hepres(name, par):
    t = blocks[name]
    t = t.replace('[dabc^2/n]', 'DABC')
    t = re.sub(r'theta\([^)]*\)', '1', t)
    t = re.sub(r'delta\([^)]*\)', '0', t)
    # S(R(i,j,...),arg) -> SHX((i,j,...),arg)
    t = re.sub(r'S\(R\(([-0-9, ]+)\),', r'SHX((\1,),', t)
    t = t.replace('den(', 'DEN(').replace('^', '**')
    loc = {'SHX': lambda idx, arg: SH(idx, arg, par), 'DEN': lambda y: 1 / y, 'N': N,
           'ca': CA, 'cf': CF, 'nf': NF, 'DABC': DABC, 'z2': z2, 'z3': z3, 'z4': z4, 'z5': z5}
    return sp.expand(sp.sympify(t, locals=loc))


def at_int(expr, m):
    vals = {}
    for idx, s in SYM.items():
        if expr.has(s):
            def hs(ix, n):
                if not ix:
                    return sp.Integer(1)
                a, rest = ix[0], ix[1:]
                return sum(sp.Integer(1 if a > 0 else (-1) ** i) / sp.Integer(i) ** abs(a) * hs(rest, i) for i in range(1, n + 1))
            vals[s] = hs(idx, m)
    return sp.expand(expr.subs(vals).subs(N, m))


def unshifted_at_int(name, m):
    t = blocks[name]
    t = t.replace('[dabc^2/n]', 'DABC')
    t = re.sub(r'theta\([^)]*\)', '1', t)
    t = re.sub(r'delta\([^)]*\)', '0', t)
    t = re.sub(r'S\(R\(([-0-9, ]+)\),', r'HSI((\1,),', t)
    t = t.replace('den(', 'DEN(').replace('^', '**')

    def HSI(idx, arg):
        n = int(sp.sympify(arg).subs(N, m))
        def hs(ix, n):
            if not ix:
                return sp.Integer(1)
            a, rest = ix[0], ix[1:]
            return sum(sp.Integer(1 if a > 0 else (-1) ** i) / sp.Integer(i) ** abs(a) * hs(rest, i) for i in range(1, n + 1))
        return hs(tuple(int(i) for i in idx), n)
    loc = {'HSI': HSI, 'DEN': lambda y: 1 / y, 'N': sp.Integer(m), 'ca': CA, 'cf': CF, 'nf': NF, 'DABC': DABC,
           'z2': z2, 'z3': z3, 'z4': z4, 'z5': z5}
    return sp.expand(sp.sympify(t, locals=loc))


lower = {}
colors3 = [CA**2 * CF, CA * CF**2, CF**3, CA * CF * NF, CF**2 * NF, CF * NF**2, NF * DABC]
colors2 = [CA * CF, CF**2, CF * NF]
for name, par, L in [('gqq1p', 1, 2), ('gqq2p', 1, 3), ('gqq1m', -1, 2), ('gqq2m', -1, 3)]:
    e = parse_hepres(name, par)
    chk = [sp.simplify(at_int(e, m) - unshifted_at_int(name, m)) for m in ((4, 6) if par == 1 else (3, 5))]
    pr('%s: shifted minus unshifted at integer N of its parity: %s' % (name, chk))
    analyse(name, e, L, [], par)   # basis facts and weight bound; the coefficients follow
    # direct values
    sums = [s for s in SYM.values() if e.has(s)]
    coef1 = sp.diff(e, Ssym((1,))) if e.has(Ssym((1,))) else 0
    coef2 = sp.diff(e, Ssym((-2,))) if e.has(Ssym((-2,))) else 0
    s1 = laurent_coeff(coef1, 2 * L - 2)
    sm2 = laurent_coeff(coef2, 2 * L - 3)
    w2 = 0
    for idx in [(2,), (1, 1)]:
        if e.has(Ssym(idx)):
            w2 += VAL0[idx][par] * laurent_coeff(sp.diff(e, Ssym(idx)), 2 * L - 3)
    nnll = sp.expand(s1 + VAL0[(-2,)][par] * sm2 + w2)
    lower[name] = {'s1': s1, 'sm2': sm2, 'nnll': nnll}
    pr('   coefficient of S_1(N) N^-%d: %s' % (2 * L - 2, sp.factor(s1)))
    pr('   coefficient of S_-2(N) N^-%d: %s' % (2 * L - 3, sp.factor(sm2)))
    pr('   NNLL zeta2 pole of gamma (N^-%d): %s' % (2 * L - 3, nnll))

# ---------------------------------------------------------------- (5) against Table 2 (numbers.tex comments)
macros = {}
for line in open(NUMBERS):
    m = re.match(r'\\newcommand\{\\(\w+)\}\{.*\}%\s*(.*)$', line.rstrip('\n'))
    if m:
        macros[m.group(1)] = m.group(2)
from sympy.parsing.sympy_parser import parse_expr, standard_transformations, implicit_multiplication_application, convert_xor
TR = standard_transformations + (implicit_multiplication_application, convert_xor)
dFA, dAA = sp.symbols('dFA dAA')


def mac(name):
    return sp.expand(parse_expr(macros[name], local_dict={'CA': CA, 'CF': CF, 'dFA': dFA, 'dAA': dAA}, transformations=TR))


def vec(name):
    return [sp.Rational(x) for x in re.match(r'\(([^)]*)\)', macros[name]).group(1).split(',')]


Q = {}  # quartic: GvMSY d4FA/nc = paper d_F d_A / N_R
for f in ['p', 'm']:
    r, cn = four[f]
    rev = {v: k for k, v in cn.items()}
    def g(dic, label):
        return dic[rev[label]] if label in rev else 0
    four[f] = {key: sp.expand(g(r[key], 'ca^3*cf') * CA**3 * CF + g(r[key], 'ca^2*cf^2') * CA**2 * CF**2
                              + g(r[key], 'ca*cf^3') * CA * CF**3 + g(r[key], 'cf^4') * CF**4 + g(r[key], 'd4FA/nc') * dFA)
               for key in ['s1', 'sm2', 'nnll']}
    nfpart = {cn[c]: v for c, v in r['s1'].items() if v != 0 and 'nf' in cn[c]}
    pr('four loops %s: S_1 coefficients in n_f structures: %s' % (f, nfpart))

z = {('p', 1): mac('nmDTPOnePlusLzeroZeta'), ('p', 2): mac('nmDTPTwoPlusLtwoZeta'), ('p', 3): mac('nmDTPThreePlusLfourZeta'),
     ('m', 1): mac('nmDTPOneMinusLzeroZeta'), ('m', 2): mac('nmDTPTwoMinusLtwoZeta'), ('m', 3): mac('nmDTPThreeMinusLfourZeta')}
c_ll = {('p', 1): mac('nmDTPOnePlusLtwoRat'), ('p', 2): mac('nmDTPTwoPlusLfourRat'), ('p', 3): mac('nmDTPThreePlusLsixRat'),
        ('m', 1): mac('nmDTPOneMinusLtwoRat'), ('m', 2): mac('nmDTPTwoMinusLfourRat'), ('m', 3): mac('nmDTPThreeMinusLsixRat')}
nn_ = {('p', 1): lower['gqq1p']['nnll'], ('p', 2): lower['gqq2p']['nnll'].subs(DABC, 0), ('p', 3): four['p']['nnll'],
       ('m', 1): lower['gqq1m']['nnll'], ('m', 2): lower['gqq2m']['nnll'].subs(DABC, 0), ('m', 3): four['m']['nnll']}
s1_ = {('p', 1): lower['gqq1p']['s1'], ('p', 2): lower['gqq2p']['s1'], ('p', 3): four['p']['s1'],
       ('m', 1): lower['gqq1m']['s1'], ('m', 2): lower['gqq2m']['s1'].subs(DABC, 0), ('m', 3): four['m']['s1']}
sm2_ = {('p', 1): lower['gqq1p']['sm2'], ('p', 2): lower['gqq2p']['sm2'], ('p', 3): four['p']['sm2'],
        ('m', 1): lower['gqq1m']['sm2'], ('m', 2): lower['gqq2m']['sm2'].subs(DABC, 0), ('m', 3): four['m']['sm2']}
fact = {1: 1, 2: 2, 3: 24}
for key in sorted(z):
    f, n = key
    target = sp.expand(-fact[n] * z[key])
    pr('(5) P%s^(%d): NNLL zeta2 pole of gamma minus (-(2n-2)! z^(%d)_%d) = %s;   S_1 coefficient minus it = %s' % (
        '+' if f == 'p' else '-', n, n, 2 * n - 2, sp.expand(nn_[key] - target), sp.factor(sp.expand(s1_[key] - target))))

# ---------------------------------------------------------------- (6) S_n, V_n from the coefficients
# gamma^(n) LL: ell^(n) = -(2n)! c^(n)_(2n);  gamma^(0) = CF[4 S_1 - 3 - 2/(N(N+1))]: ell^(0) = -2CF, S_1 coefficient 4CF
for f, lab in [('p', 'S'), ('m', 'V^-')]:
    ell = {0: -2 * CF}
    sig = {0: 4 * CF}  # zeta2 coefficient of N^+1 in gamma^(0)
    for n in (1, 2, 3):
        ell[n] = sp.expand(-sp.factorial(2 * n) * c_ll[(f, n)])
        sig[n] = nn_[(f, n)]
    for n in (3, 4):
        val = sp.expand(sig[n - 1] + 2 * sum(ell[i] * sig[n - 2 - i] for i in range(0, n - 1)))
        pr('(6) %s_%d = sigma^(%d) + 2 sum_i ell^(i) sigma^(%d-i) = %s' % (lab, n, n - 1, n - 2, val))
    if f == 'p':
        S3 = sp.expand(sig[2] + 2 * (ell[0] * sig[1] + ell[1] * sig[0]))
        S4 = sp.expand(sig[3] + 2 * (ell[0] * sig[2] + ell[1] * sig[1] + ell[2] * sig[0]))
        v3 = vec('nmSthreeVec'); v4 = vec('nmSfourVec')
        t3 = v3[0] * CF * CA**2 + v3[1] * CF**2 * CA + v3[2] * CF**3
        t4 = v4[0] * CF * CA**3 + v4[1] * CF**2 * CA**2 + v4[2] * CF**3 * CA + v4[3] * CF**4 + v4[4] * dFA
        pr('(6) S_3 minus nmSthreeVec: %s;  S_4 minus nmSfourVec: %s' % (sp.expand(S3 - t3), sp.expand(S4 - t4)))
        # five-loop restatement
        zf = mac('nmFiveLoopXzeroGen')
        s4 = sp.expand(-720 * zf)
        ell[4] = None
        ell3 = sp.expand(-720 * c_ll[('p', 3)])
        S5 = sp.expand(s4 + 2 * (ell[0] * sig[3] + ell[1] * sig[2] + ell[2] * sig[1] + ell3 * sig[0]))
        v5 = vec('nmSfiveVec')
        t5 = (v5[0] * CF * CA**4 + v5[1] * CF**2 * CA**3 + v5[2] * CF**3 * CA**2 + v5[3] * CF**4 * CA + v5[4] * CF**5
              + v5[5] * CA * dFA + v5[6] * CF * dFA + v5[7] * CF * dAA)
        pr('(6) five loops: s^(4) := -720 z^(4)_6 (nmFiveLoopXzeroGen) = %s' % s4)
        pr('(6) five loops: S_5 rebuilt from s^(4) minus nmSfiveVec: %s' % sp.expand(S5 - t5))
    else:
        V3 = sp.expand(sig[2] + 2 * (ell[0] * sig[1] + ell[1] * sig[0]))
        V4 = sp.expand(sig[3] + 2 * (ell[0] * sig[2] + ell[1] * sig[1] + ell[2] * sig[0]))
        w3 = vec('nmXkDataVthreeMinusXzero'); w4 = vec('nmXkDataVfourMinusXzero')
        t3 = w3[0] * CF * CA**2 + w3[1] * CF**2 * CA + w3[2] * CF**3
        t4 = w4[0] * CF * CA**3 + w4[1] * CF**2 * CA**2 + w4[2] * CF**3 * CA + w4[3] * CF**4 + w4[4] * dFA
        pr('(6) V_3^- minus nmXkDataVthreeMinusXzero: %s;  V_4^- minus nmXkDataVfourMinusXzero: %s' % (sp.expand(V3 - t3), sp.expand(V4 - t4)))

# ---------------------------------------------------------------- signature difference and SU(N) forms
Nc = sp.Symbol('Nc')
su = {CA: Nc, CF: (Nc**2 - 1) / (2 * Nc), dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48}
for n in (1, 2, 3):
    d_tot = sp.expand(nn_[('m', n)] - nn_[('p', n)])
    d_s1 = sp.expand(s1_[('m', n)] - s1_[('p', n)])
    pr('gamma- minus gamma+ NNLL zeta2 pole, %d loops: total %s;  from the S_1 coefficients %s;  from S_-2 (odd value -zeta2) %s' % (
        n + 1, sp.factor(d_tot), sp.factor(d_s1), sp.factor(-sm2_[('m', n)])))
    pr('   SU(Nc): total %s;  S_-2 part %s;  S_1 coefficient of gamma+ %s' % (
        sp.factor(d_tot.subs(su)), sp.factor((-sm2_[('m', n)]).subs(su)), sp.factor(s1_[('p', n)].subs(su))))
    pr('   S_-2 coefficient in gamma+ (no contribution at N = 0, even continuation): %s' % sp.factor(sm2_[('p', n)]))
for n in (1, 2, 3):
    pr('S_1 coefficient of gamma^(%d)+ at C_A = 2 C_F: %s' % (n, sp.expand(s1_[('p', n)].subs(CA, 2 * CF))))
open(C3 + 'C3_engineB.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C3/C3_fourloop.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
color structures: 12 {color[ca^3*cf], color[ca^2*cf^2], color[ca*cf^3], color[cf^4], color[d4FA/nc], color[ca^2*cf*nf], color[ca*cf^2*nf], color[cf^3*nf], color[(d4FF*nf)/nc], color[ca*cf*nf^2], color[cf^2*nf^2], color[cf*nf^3]}
file p: explicit (-1)^n outside the prefactor (1+(-1)^n): False;  number of prefactors: 12
   distinct sums: 322;  argument forms: {n}
   index -1 anywhere: {}
   zeta values present: {zeta[3], zeta[4], zeta[5]};  Pi present: False
   products or powers of sums: 0
   weight-1 and weight-2 sums present: {{-2}, {1}, {2}, {1, 1}}
file m: explicit (-1)^n outside the prefactor (1-(-1)^n): False;  number of prefactors: 12
   distinct sums: 322;  argument forms: {n}
   index -1 anywhere: {}
   zeta values present: {zeta[3], zeta[4], zeta[5]};  Pi present: False
   products or powers of sums: 0
   weight-1 and weight-2 sums present: {{-2}, {1}, {2}, {1, 1}}
color symbols: {kcol1 -> ca^3*cf, kcol2 -> ca^2*cf^2, kcol3 -> ca*cf^3, kcol4 -> cf^4, kcol5 -> d4FA/nc, kcol6 -> ca^2*cf*nf, kcol7 -> ca*cf^2*nf, kcol8 -> cf^3*nf, kcol9 -> (d4FF*nf)/nc, kcol10 -> ca*cf*nf^2, kcol11 -> cf^2*nf^2, kcol12 -> cf*nf^3}
after conversion, symbols: p {kcol1, kcol10, kcol11, kcol12, kcol2, kcol3, kcol4, kcol5, kcol6, kcol7, kcol8, kcol9, n}  m {kcol1, kcol10, kcol11, kcol12, kcol2, kcol3, kcol4, kcol5, kcol6, kcol7, kcol8, kcol9, n}
file p: 354 monomials in 322 sums and {zz[3], zz[4], zz[5]}; max of k + w = 7 (bound 7); violations: {}
   monomials with sums that reach n^-5 (k >= 5): {{SX[{-2}], w -> 2, k -> 5}, {SX[{1}], w -> 1, k -> 6}, {SX[{2}], w -> 2, k -> 5}, {SX[{1, 1}], w -> 2, k -> 5}}
file m: 354 monomials in 322 sums and {zz[3], zz[4], zz[5]}; max of k + w = 7 (bound 7); violations: {}
   monomials with sums that reach n^-5 (k >= 5): {{SX[{-2}], w -> 2, k -> 5}, {SX[{1}], w -> 1, k -> 6}, {SX[{2}], w -> 2, k -> 5}, {SX[{1, 1}], w -> 2, k -> 5}}
file p: exponent of SX[{1}] = 1
   pole order of the S_1 prefactor 6;  of the S_-2 prefactor 5
   coefficient of S_1(n) n^-6: {ca^3*cf -> -912, ca^2*cf^2 -> 3360, ca*cf^3 -> -4032, cf^4 -> 1984, d4FA/nc -> 1152}
   coefficient of S_-2(n) n^-5: {ca^3*cf -> 608, ca^2*cf^2 -> -1824, ca*cf^3 -> 1152, cf^4 -> 384, d4FA/nc -> -768}
file m: exponent of SX[{1}] = 1
   pole order of the S_1 prefactor 6;  of the S_-2 prefactor 5
   coefficient of S_1(n) n^-6: {ca^2*cf^2 -> -448, ca*cf^3 -> 2048, cf^4 -> -1856}
   coefficient of S_-2(n) n^-5: {ca^3*cf -> -720, ca^2*cf^2 -> 2720, ca*cf^3 -> -3200, cf^4 -> 1152, d4FA/nc -> 384}
sums expanded for n^-5: {SX[{-2}], SX[{1}], SX[{2}], SX[{1, 1}]}
gamma3+ n^-7: linear-z2 part by tag (even continuation):
   no tag: {}
   products of tags: {}
   total linear-z2: {}
gamma3+ n^-6: linear-z2 part by tag (even continuation):
   no tag: {}
   products of tags: {}
   total linear-z2: {}
gamma3+ n^-5: linear-z2 part by tag (even continuation):
   no tag: {}
   tag t[{1}]: {ca^3*cf -> -912, ca^2*cf^2 -> 3360, ca*cf^3 -> -4032, cf^4 -> 1984, d4FA/nc -> 1152}
   products of tags: {}
   total linear-z2: {ca^3*cf -> -912, ca^2*cf^2 -> 3360, ca*cf^3 -> -4032, cf^4 -> 1984, d4FA/nc -> 1152}
odd continuation series: {{1} -> n*z2, {2} -> 2*n*z3, {-2} -> -z2 + (3*n*z3)/2, {1, 1} -> n*z3}
gamma3-: sums reaching n^-5: {SX[{-2}], SX[{1}], SX[{2}], SX[{1, 1}]}
gamma3- n^-7: linear-z2 part by tag (odd continuation):
   no tag: {}
   products of tags: {}
   total linear-z2: {}
gamma3- n^-6: linear-z2 part by tag (odd continuation):
   no tag: {}
   products of tags: {}
   total linear-z2: {}
gamma3- n^-5: linear-z2 part by tag (odd continuation):
   no tag: {}
   tag t[{-2}]: {ca^3*cf -> 720, ca^2*cf^2 -> -2720, ca*cf^3 -> 3200, cf^4 -> -1152, d4FA/nc -> -384}
   tag t[{1}]: {ca^2*cf^2 -> -448, ca*cf^3 -> 2048, cf^4 -> -1856}
   products of tags: {}
   total linear-z2: {ca^3*cf -> 720, ca^2*cf^2 -> -3168, ca*cf^3 -> 5248, cf^4 -> -3008, d4FA/nc -> -384}
x->0 file p: color structures not in the N-space list: {}
x->0 file p: powers of x present {}
route X p n^-7 linear-z2: {}
   route N minus route X: {}
route X p n^-6 linear-z2: {}
   route N minus route X: {}
route X p n^-5 linear-z2: {ca^3*cf -> -912, ca^2*cf^2 -> 3360, ca*cf^3 -> -4032, cf^4 -> 1984, d4FA/nc -> 1152}
   route N minus route X: {}
x->0 file m: color structures not in the N-space list: {}
x->0 file m: powers of x present {}
route X m n^-7 linear-z2: {}
   route N minus route X: {}
route X m n^-6 linear-z2: {}
   route N minus route X: {}
route X m n^-5 linear-z2: {ca^3*cf -> 720, ca^2*cf^2 -> -3168, ca*cf^3 -> 5248, cf^4 -> -3008, d4FA/nc -> -384}
   route N minus route X: {}
Table 2 check p: route N total n^-5 linear-z2 minus (-24 z): {};  S_1 coefficient minus (-24 z): {}
Table 2 check m: route N total n^-5 linear-z2 minus (-24 z): {};  S_1 coefficient minus (-24 z): {ca^3*cf -> -720, ca^2*cf^2 -> 2720, ca*cf^3 -> -3200, cf^4 -> 1152, d4FA/nc -> 384}
written C3_fourloop_results.m
exit 0


==> anc/numbers/deposit/R6/C3/C3_fourloop.wl <==
(* C3_fourloop.wl  (R6 calculation C3, four loops)
   Built from a copy of a2_check/a2_05_fourloop_nspace.wl (copy kept in reused/), which is not edited.
   Inputs: inputs/Gqq3NSp.m, inputs/Gqq3NSm.m (gamma_ns^(3)+ and gamma_ns^(3)- in N space) and
   inputs/Pqq3NSpXto0.m, inputs/Pqq3NSmXto0.m (P_ns^(3)+- at x -> 0), ancillary files of arXiv:2604.09534.
   Conventions: gamma = -P, a = alpha_s/(4 pi); P^+ continued from even N, P^- from odd N.

   (a) Basis facts: explicit (-1)^n only in the prefactors (1 +- (-1)^n)/2; list of sums; index -1 anywhere;
       zeta[2] or Pi anywhere; products or powers of sums.
   (b) For every monomial in the sums: pole order k at n = 0 of its rational prefactor and weight w
       (sum indices, zeta[k] counted as weight k); check k + w <= 7.
   (c) Coefficients of S_1(n) n^-6 and S_{-2}(n) n^-5 per color structure; S_1 linear.
   (d) gamma^(3)+: tagged expansion with HarmonicSumsSeries (even continuation), poles n^-7 .. n^-5, part linear
       in z2 per tag and color.
   (e) gamma^(3)-: odd continuation, restricted by (b) to the sums that reach n^-5, with closed forms
       S_1 = psi(n+1) + gamma_E, S_2 = zeta_2 - psi'(n+1), S_{-2}^odd = -zeta_2/2 - (psi'((n+1)/2) - psi'(n/2+1))/4,
       S_{1,1} = (S_1^2 + S_2)/2.
   (f) Route X from the x -> 0 files, and comparison with Table 2 of the paper. *)

$AllowInternet = False;
base = "PROJECT/ma_a/referee_calc/C3/";
SetDirectory[FileNameJoin[{$UserBaseDirectory, "Applications", "HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
DefineSinfTable["HOME/.Wolfram/Applications/HarmonicSums/RelTabSinfH1.m"];
red[e_] := Expand[ReduceConstants[e, ToKnownConstants -> True]];

raw = <|"p" -> Get[base <> "inputs/Gqq3NSp.m"], "m" -> Get[base <> "inputs/Gqq3NSm.m"]|>;
colsAll = Union[Cases[raw["p"], color[_], Infinity], Cases[raw["m"], color[_], Infinity]];
Print["color structures: ", Length[colsAll], " ", colsAll];

(* ---------- (a) basis facts ---------- *)
Do[
  g = raw[f];
  pref = If[f == "p", 1 + (-1)^n, 1 - (-1)^n];
  g0 = g /. pref -> PREF;
  Print["file ", f, ": explicit (-1)^n outside the prefactor (1", If[f == "p", "+", "-"], "(-1)^n): ", ! FreeQ[g0, (-1)^n],
    ";  number of prefactors: ", Count[g0, PREF, Infinity]];
  sms = Union[Cases[g, S[a__, n] :> {a}, Infinity]];
  Print["   distinct sums: ", Length[sms], ";  argument forms: ", Union[Cases[g, S[__, arg_] :> arg, Infinity]]];
  Print["   index -1 anywhere: ", Select[sms, MemberQ[#, -1] &]];
  Print["   zeta values present: ", Union[Cases[g, zeta[_], Infinity]], ";  Pi present: ", ! FreeQ[g, Pi]];
  Print["   products or powers of sums: ", Length[Cases[Expand[g], (Times[___, S[__], ___, S[__], ___] | Power[S[__], _]), Infinity]]];
  Print["   weight-1 and weight-2 sums present: ", Select[sms, Total[Abs[#]] <= 2 &]],
  {f, {"p", "m"}}];

(* ---------- conversion: color[c] -> cc[c], S[v, n] -> SX[v], zeta[k] -> zz[k] ---------- *)
colSym = Table[ToExpression["kcol" <> ToString[i]], {i, Length[colsAll]}];
toCol = Thread[colsAll -> colSym];
labs0 = colsAll /. color[cx_] :> cx;
Print["color symbols: ", Thread[colSym -> (colsAll /. color[c_] :> c)]];
conv[g_, sgn_] := Expand[g /. (-1)^n -> sgn /. toCol /. S[a__, n] :> SX[{a}] /. zeta[k_] :> zz[k]];
gam = <|"p" -> conv[raw["p"], 1], "m" -> conv[raw["m"], -1]|>;
Print["after conversion, symbols: p ", Union[Cases[gam["p"], _Symbol, Infinity]], "  m ", Union[Cases[gam["m"], _Symbol, Infinity]]];

(* ---------- (b) pole order and weight of every monomial ---------- *)
poleOrder[c_] := Module[{tt = Together[c], nu, d},
   If[tt === 0, Return[-Infinity]];
   nu = 0; d = Numerator[tt]; While[Expand[d /. n -> 0] === 0, d = Cancel[d/n]; nu++];
   d = Denominator[tt]; While[Expand[d /. n -> 0] === 0, d = Cancel[d/n]; nu--];
   -nu];
wt[v_List] := Total[Abs[v]];
monoTable = <||>;
Do[
  e = gam[f];
  sums = Union[Cases[e, _SX, Infinity]];
  zs = Union[Cases[e, _zz, Infinity]];
  cr = CoefficientRules[e, Join[sums, zs]];
  tab = Table[Module[{ex = r[[1]], c = r[[2]], w, k},
      w = Total[MapThread[#1 wt[#2[[1]]] &, {ex[[;; Length[sums]]], sums}]] + Total[MapThread[#1 #2[[1]] &, {ex[[Length[sums] + 1 ;;]], zs}]];
      k = poleOrder[c];
      {ex[[;; Length[sums]]], w, k}], {r, cr}];
  monoTable[f] = {sums, tab};
  bad = Select[tab, #[[2]] + #[[3]] > 7 &];
  Print["file ", f, ": ", Length[tab], " monomials in ", Length[sums], " sums and ", zs, "; max of k + w = ",
    Max[#[[2]] + #[[3]] & /@ tab], " (bound 7); violations: ", bad];
  reach = Select[tab, #[[3]] >= 5 && Total[#[[1]]] > 0 &];
  Print["   monomials with sums that reach n^-5 (k >= 5): ",
    Table[{Times @@ (sums^r[[1]]), "w" -> r[[2]], "k" -> r[[3]]}, {r, reach}]],
  {f, {"p", "m"}}];

(* ---------- (c) coefficients of S_1 n^-6 and S_{-2} n^-5 per color ---------- *)
s1coef = <||>; sm2coef = <||>;
Do[
  e = gam[f];
  Print["file ", f, ": exponent of SX[{1}] = ", Exponent[e, SX[{1}]]];
  c1 = Coefficient[e, SX[{1}], 1] /. SX[_] -> 0;
  c2 = Coefficient[e, SX[{-2}], 1] /. SX[_] -> 0;
  Print["   pole order of the S_1 prefactor ", poleOrder[c1], ";  of the S_-2 prefactor ", poleOrder[c2]];
  s1coef[f] = Table[labs0[[i]] -> (Normal[Series[Coefficient[c1, colSym[[i]]] n^6, {n, 0, 0}]] /. n -> 0), {i, Length[colsAll]}];
  sm2coef[f] = Table[labs0[[i]] -> (Normal[Series[Coefficient[c2, colSym[[i]]] n^5, {n, 0, 0}]] /. n -> 0), {i, Length[colsAll]}];
  Print["   coefficient of S_1(n) n^-6: ", DeleteCases[s1coef[f], _ -> 0]];
  Print["   coefficient of S_-2(n) n^-5: ", DeleteCases[sm2coef[f], _ -> 0]],
  {f, {"p", "m"}}];

(* ---------- (d) gamma^(3)+, tagged expansion, even continuation ---------- *)
serE[v_List, ord_Integer /; ord < 0] := 0;
serE[v_List, ord_] := serE[v, ord] = Module[{r},
   r = Normal[red[HarmonicSumsSeries[S @@ Append[v, n], n, 0, ord]]];
   If[! FreeQ[r, Infinity | ComplexInfinity | Indeterminate | DirectedInfinity | S | H | sinf],
     Print["HarmonicSumsSeries FAILED for S", v, " to order ", ord, ": ", InputForm[r]]; Abort[]];
   r];
lin2c[x_] := Module[{y = Expand[x /. zz[k_] :> ToExpression["z" <> ToString[k]]], cs},
   cs = DeleteCases[Complement[Union[Cases[y, _Symbol, Infinity]], Join[{n, t, tau}, colSym]], z2];
   Expand[Coefficient[y, z2, 1] /. Thread[cs -> 0]]];
labs = colsAll /. color[cx_] :> cx;
byColor[x_] := DeleteCases[Table[labs[[i]] -> Expand[Coefficient[x, colSym[[i]]]], {i, Length[colsAll]}], _ -> 0];
kmaxOf[sums_, tab_, s_] := Max[Cases[tab, r_ /; r[[1]][[Position[sums, s][[1, 1]]]] > 0 :> r[[3]]]];
splitTags[cp_] := Module[{c = Expand[cp /. t[v_] :> tau t[v]], d0, d1, dh},
   d0 = Coefficient[c, tau, 0]; d1 = Coefficient[c, tau, 1]; dh = Expand[(c - d0 - tau d1) /. tau -> 1];
   {d0, d1, dh}];
res = <||>;
{sums, tab} = monoTable["p"];
tagRules = Table[s -> t[s[[1]]] serE[s[[1]], kmaxOf[sums, tab, s] - 5], {s, sums}];
Print["sums expanded for n^-5: ", Select[sums, kmaxOf[sums, tab, #] >= 5 &]];
ser = Normal[Series[gam["p"] /. tagRules, {n, 0, -5}]];
Do[
  cp = Coefficient[Expand[ser], n, -p];
  {d0, d1, dh} = splitTags[cp];
  Print["gamma3+ n^-", p, ": linear-z2 part by tag (even continuation):"];
  Print["   no tag: ", byColor[lin2c[d0]]];
  Do[Print["   tag ", tg, ": ", byColor[lin2c[Coefficient[d1, tg, 1]]]], {tg, Union[Cases[d1, _t, Infinity]]}];
  Print["   products of tags: ", byColor[lin2c[dh /. t[_] -> 1]]];
  res[{"p", p}] = byColor[lin2c[cp /. t[_] -> 1]];
  Print["   total linear-z2: ", res[{"p", p}]],
  {p, 7, 5, -1}];

(* ---------- (e) gamma^(3)-, odd continuation ---------- *)
oddForm = <|
   {1} -> PolyGamma[0, n + 1] + EulerGamma,
   {2} -> Zeta[2] - PolyGamma[1, n + 1],
   {-2} -> -Zeta[2]/2 - (PolyGamma[1, (n + 1)/2] - PolyGamma[1, n/2 + 1])/4,
   {1, 1} -> ((PolyGamma[0, n + 1] + EulerGamma)^2 + Zeta[2] - PolyGamma[1, n + 1])/2|>;
serO[v_List] := serO[v] = Expand[FullSimplify[Normal[Series[oddForm[v], {n, 0, 1}]]] /. {Pi^2 -> 6 z2, Zeta[2] -> z2, Zeta[3] -> z3}];
Print["odd continuation series: ", Table[v -> serO[v], {v, Keys[oddForm]}]];
{sums, tab} = monoTable["m"];
need = Union[Flatten[Table[Pick[sums, Positive /@ r[[1]]], {r, Select[tab, #[[3]] >= 5 &]}], 1]];
Print["gamma3-: sums reaching n^-5: ", need];
If[! SubsetQ[Keys[oddForm], #[[1]] & /@ need], Print["ABORT: odd form missing for ", need]; Abort[]];
rules = Table[s -> If[MemberQ[need, s], t[s[[1]]] serO[s[[1]]], 0], {s, sums}];
ser = Normal[Series[gam["m"] /. rules, {n, 0, -5}]];
Do[
  cp = Coefficient[Expand[ser], n, -p];
  {d0, d1, dh} = splitTags[cp];
  Print["gamma3- n^-", p, ": linear-z2 part by tag (odd continuation):"];
  Print["   no tag: ", byColor[lin2c[d0]]];
  Do[Print["   tag ", tg, ": ", byColor[lin2c[Coefficient[d1, tg, 1]]]], {tg, Union[Cases[d1, _t, Infinity]]}];
  Print["   products of tags: ", byColor[lin2c[dh /. t[_] -> 1]]];
  res[{"m", p}] = byColor[lin2c[cp /. t[_] -> 1]];
  Print["   total linear-z2: ", res[{"m", p}]],
  {p, 7, 5, -1}];

(* ---------- (f) route X and Table 2 ---------- *)
xf = <|"p" -> Get[base <> "inputs/Pqq3NSpXto0.m"], "m" -> Get[base <> "inputs/Pqq3NSmXto0.m"]|>;
Do[
  gx = Expand[xf[f] /. toCol /. Log[x] -> lx /. zeta[k_] :> zz[k]];
  Print["x->0 file ", f, ": color structures not in the N-space list: ", Complement[Union[Cases[xf[f], color[_], Infinity]], colsAll]];
  Print["x->0 file ", f, ": powers of x present ", Union[Cases[gx, x^_., Infinity]]];
  gx0 = Expand[gx /. x -> 0];
  Do[val = -(-1)^(p - 1) (p - 1)! Coefficient[gx0, lx, p - 1];
    rx = byColor[lin2c[val]];
    Print["route X ", f, " n^-", p, " linear-z2: ", rx];
    Print["   route N minus route X: ", DeleteCases[Table[lab -> Expand[Lookup[Association[res[{f, p}]], lab, 0] - Lookup[Association[rx], lab, 0]],
        {lab, labs}], _ -> 0]],
    {p, 7, 5, -1}],
  {f, {"p", "m"}}];
(* Table 2 (numbers.tex, macros nmDTPThreePlusLfourZeta and nmDTPThreeMinusLfourZeta), labels as in the files;
   the quartic invariant of the paper, d_F^abcd d_A^abcd / N_R, is the file's d4FA/nc *)
z3p = {ca^3 cf -> 38, ca^2 cf^2 -> -140, ca cf^3 -> 168, cf^4 -> -248/3, d4FA/nc -> -48};
z3m = {ca^3 cf -> -30, ca^2 cf^2 -> 132, ca cf^3 -> -656/3, cf^4 -> 376/3, d4FA/nc -> 16};
Do[{f, zt} = pr;
  Print["Table 2 check ", f, ": route N total n^-5 linear-z2 minus (-24 z): ",
    DeleteCases[Table[lab -> Expand[Lookup[Association[res[{f, 5}]], lab, 0] + 24 Lookup[Association[zt], lab, 0]], {lab, labs}], _ -> 0],
    ";  S_1 coefficient minus (-24 z): ",
    DeleteCases[Table[lab -> Expand[Lookup[Association[s1coef[f]], lab, 0] + 24 Lookup[Association[zt], lab, 0]], {lab, labs}], _ -> 0]],
  {pr, {{"p", z3p}, {"m", z3m}}}];
Put[{"s1coef" -> Normal[s1coef], "sm2coef" -> Normal[sm2coef], "res" -> Normal[res]}, base <> "C3_fourloop_results.m"];
Print["written C3_fourloop_results.m"];


==> anc/numbers/deposit/R6/C3/C3_fourloop_results.m <==
{"s1coef" -> {"p" -> {ca^3*cf -> -912, ca^2*cf^2 -> 3360, ca*cf^3 -> -4032, 
     cf^4 -> 1984, d4FA/nc -> 1152, ca^2*cf*nf -> 0, ca*cf^2*nf -> 0, 
     cf^3*nf -> 0, (d4FF*nf)/nc -> 0, ca*cf*nf^2 -> 0, cf^2*nf^2 -> 0, 
     cf*nf^3 -> 0}, "m" -> {ca^3*cf -> 0, ca^2*cf^2 -> -448, ca*cf^3 -> 2048, 
     cf^4 -> -1856, d4FA/nc -> 0, ca^2*cf*nf -> 0, ca*cf^2*nf -> 0, 
     cf^3*nf -> 0, (d4FF*nf)/nc -> 0, ca*cf*nf^2 -> 0, cf^2*nf^2 -> 0, 
     cf*nf^3 -> 0}}, "sm2coef" -> 
  {"p" -> {ca^3*cf -> 608, ca^2*cf^2 -> -1824, ca*cf^3 -> 1152, cf^4 -> 384, 
     d4FA/nc -> -768, ca^2*cf*nf -> 0, ca*cf^2*nf -> 0, cf^3*nf -> 0, 
     (d4FF*nf)/nc -> 0, ca*cf*nf^2 -> 0, cf^2*nf^2 -> 0, cf*nf^3 -> 0}, 
   "m" -> {ca^3*cf -> -720, ca^2*cf^2 -> 2720, ca*cf^3 -> -3200, 
     cf^4 -> 1152, d4FA/nc -> 384, ca^2*cf*nf -> 0, ca*cf^2*nf -> 0, 
     cf^3*nf -> 0, (d4FF*nf)/nc -> 0, ca*cf*nf^2 -> 0, cf^2*nf^2 -> 0, 
     cf*nf^3 -> 0}}, "res" -> {{"p", 7} -> {}, {"p", 6} -> {}, 
   {"p", 5} -> {ca^3*cf -> -912, ca^2*cf^2 -> 3360, ca*cf^3 -> -4032, 
     cf^4 -> 1984, d4FA/nc -> 1152}, {"m", 7} -> {}, {"m", 6} -> {}, 
   {"m", 5} -> {ca^3*cf -> 720, ca^2*cf^2 -> -3168, ca*cf^3 -> 5248, 
     cf^4 -> -3008, d4FA/nc -> -384}}}


==> anc/numbers/deposit/R6/C3/C3_mutations.out <==
baseline S_1 N^-4 coefficient: 60*CA**2*CF - 192*CA*CF**2 + 208*CF**3
M1 report: ['   zeta_2 or pi present: True']
M2 report: ['M2: 51 sums; linear in the sums: True;  sums with index -1: [(-1,)]'] ; NNLL extraction refused: unexpected weight-1 sum
M3 report: ['   max k + w = 6 (bound 5); violations: [((3,), None, 3, 3)]']
M4 wrong parity, shifted minus unshifted at N = 4: 4*CF*(-12149*CA**2 + 67945*CA*CF - 220*CA*NF - 87294*CF**2 + 440*CF*NF)/28125
M5 S_1 term times (1+N), N^-4 coefficient minus baseline (must be 0): 0
M6 detected: pole order exceeds 4


==> anc/numbers/deposit/R6/C3/C3_mutations.py <==
#!/usr/bin/env python3
"""C3_mutations.py  (R6 calculation C3): controls that the checks of C3_engineB.py can fail.
Loads the function definitions of C3_engineB.py (the part before the four-loop section and the hepres parser),
then mutates the three-loop block gqq2p of hepres.h and confirms that each check reports the mutation:
  M1  add z2 * S_1(N)/N^4                -> 'zeta_2 or pi present' True and NNLL pole changes
  M2  add S_{-1}(N)/N^4                  -> 'sums with index -1' non-empty
  M3  add S_3(N)/N^3                     -> weight-bound violation (k + w = 6 > 5)
  M4  shift with the wrong parity        -> integer check nonzero
  M5  multiply the S_1 term by (1 + N)   -> S_1 N^-4 coefficient unchanged (control that must NOT change)
  M6  add S_1(N)/N^5                     -> laurent_coeff raises (pole order exceeds 4) """
import re
import sympy as sp

C3 = 'PROJECT/ma_a/referee_calc/C3/'
src = open(C3 + 'C3_engineB.py').read()
head = src[:src.index('# ---------------------------------------------------------------- four loops')]
hep = src[src.index('txt = open(C3'):src.index('lower = {}')]
g = {}
exec(head, g)
exec(hep, g)
N, Ssym, analyse, laurent_coeff, parse_hepres = g['N'], g['Ssym'], g['analyse'], g['laurent_coeff'], g['parse_hepres']
at_int, unshifted_at_int, z2, out = g['at_int'], g['unshifted_at_int'], g['z2'], g['out']
res = []


def rep(*a):
    s = ' '.join(str(x) for x in a)
    print(s, flush=True)
    res.append(s)


e = parse_hepres('gqq2p', 1)
s1 = Ssym((1,))
base = laurent_coeff(sp.diff(e, s1), 4)
rep('baseline S_1 N^-4 coefficient:', sp.expand(base))

n0 = len(out)
analyse('M1', e + z2 * s1 / N**4, 3, [], 1)
rep('M1 report:', [l for l in out[n0:] if 'zeta_2' in l])
n0 = len(out)
try:
    analyse('M2', e + Ssym((-1,)) / N**4, 3, [], 1)
    rep('M2 report:', [l for l in out[n0:] if 'index -1' in l], '(no exception)')
except ValueError as err:
    rep('M2 report:', [l for l in out[n0:] if 'index -1' in l], '; NNLL extraction refused:', err)
n0 = len(out)
analyse('M3', e + Ssym((3,)) / N**3, 3, [], 1)
rep('M3 report:', [l for l in out[n0:] if 'violations' in l])
ew = parse_hepres('gqq2p', -1)
rep('M4 wrong parity, shifted minus unshifted at N = 4:', sp.simplify(at_int(ew, 4) - unshifted_at_int('gqq2p', 4)))
c1 = sp.diff(e, s1)
rep('M5 S_1 term times (1+N), N^-4 coefficient minus baseline (must be 0):', sp.expand(laurent_coeff(c1 * (1 + N), 4) - base))
try:
    laurent_coeff(sp.diff(e + s1 / N**5, s1), 4)
    rep('M6 FAILED to detect the higher pole')
except ValueError as err:
    rep('M6 detected:', err)
open(C3 + 'C3_mutations.out', 'w').write('\n'.join(res) + '\n')


==> anc/numbers/deposit/R6/C3/C3_routeX_lower.out <==
controls hs: H_1 {0, 1}  H_{1,0} {0, -1 + lx}  H_{0,1} {0, 1}  H_{-1} {0, 1}  H_{0,0} {lx^2/2, 0}  H_{1,0,0} {0, 1 - lx + lx^2/2}
Pqq1p: H arguments {x};  symbols {ca, cf, nf, z2};  products of H: 0
   negative powers of x in the block: False
route X Pqq1p: gamma pole N^-3  linear-z2 = InputForm[0];  rational = InputForm[-4*cf^2]
route X Pqq1p: gamma pole N^-2  linear-z2 = InputForm[0];  rational = InputForm[-4*cf^2 + cf*((22*ca)/3 - (4*nf)/3)]
route X Pqq1p: gamma pole N^-1  linear-z2 = InputForm[8*cf^2];  rational = InputForm[4*cf^2 + cf*((-302*ca)/9 + (44*nf)/9)]
Pqq2p: H arguments {x};  symbols {ca, cf, nf, z2, z3};  products of H: 0
   negative powers of x in the block: False
route X Pqq2p: gamma pole N^-5  linear-z2 = InputForm[0];  rational = InputForm[-16*cf^3]
route X Pqq2p: gamma pole N^-4  linear-z2 = InputForm[0];  rational = InputForm[-24*cf^3 + cf^2*(44*ca - 8*nf)]
route X Pqq2p: gamma pole N^-3  linear-z2 = InputForm[60*ca^2*cf - 192*ca*cf^2 + 208*cf^3];  rational = InputForm[-8*cf^3 + cf^2*((-944*ca)/9 + (128*nf)/9) + cf*((-242*ca^2)/9 + (88*ca*nf)/9 - (8*nf^2)/9)]
Pqq1m: H arguments {x};  symbols {ca, cf, nf, z2};  products of H: 0
   negative powers of x in the block: False
route X Pqq1m: gamma pole N^-3  linear-z2 = InputForm[0];  rational = InputForm[-8*ca*cf + 12*cf^2]
route X Pqq1m: gamma pole N^-2  linear-z2 = InputForm[0];  rational = InputForm[-20*cf^2 + cf*((46*ca)/3 - (4*nf)/3)]
route X Pqq1m: gamma pole N^-1  linear-z2 = InputForm[8*ca*cf - 8*cf^2];  rational = InputForm[36*cf^2 + cf*((-446*ca)/9 + (44*nf)/9)]
Pqq2m: H arguments {x};  symbols {ca, cf, dabc2n, nf, z2, z3};  products of H: 0
   negative powers of x in the block: True
route X Pqq2m: gamma pole N^-5  linear-z2 = InputForm[0];  rational = InputForm[24*ca^2*cf - 96*ca*cf^2 + 80*cf^3 - 8*dabc2n*nf]
route X Pqq2m: gamma pole N^-4  linear-z2 = InputForm[0];  rational = InputForm[-24*cf^3 - 4*dabc2n*nf + cf^2*((-28*ca)/3 + (40*nf)/3) + cf*((80*ca^2)/3 - (32*ca*nf)/3)]
route X Pqq2m: gamma pole N^-3  linear-z2 = InputForm[-28*ca^2*cf + 192*ca*cf^2 - 208*cf^3 + 20*dabc2n*nf];  rational = InputForm[120*cf^3 + cf^2*((304*ca)/3 - (160*nf)/3) - 36*dabc2n*nf + cf*(-162*ca^2 + (392*ca*nf)/9 - (8*nf^2)/9)]
control Pqq0: gamma pole N^-1 = -2*cf
written C3_routeX_lower_results.m
exit 0


==> anc/numbers/deposit/R6/C3/C3_routeX_lower.wl <==
(* C3_routeX_lower.wl  (R6 calculation C3, route X at two and three loops)
   The poles N^-(2L-1) .. N^-(2L-3) of gamma^(1)+-, gamma^(2)+- from the x-space splitting functions of
   hepres.h (MVV eqs. (4.6)-(4.11)), by the small-x expansion  x^0 ln^l x <-> (-1)^l l!/N^(l+1) in P(N),
   gamma = -P.
   HarmonicSumsSeries in x returned unevaluated internal objects in this session (with either loading of
   HarmonicSums), so the x^0 part is taken directly, without HarmonicSums: the MVV x-space blocks are linear
   in harmonic polylogarithms H_w(x) of argument x; each H_w is expanded to O(x) by integrating from 0
   (function hs below), and the block is projected on x^0 with ln x kept as the symbol lx.
   Pqq2m is the valence splitting function (minus plus s); the s part carries d^abc d_abc n_f/n_c (dabc2n). *)

$AllowInternet = False;
base = "PROJECT/ma_a/referee_calc/C3/";
Get[base <> "inputs/hepres_mma.m"];
cols = {cf, ca, nf, dabc2n};
lin2[x_] := Collect[Expand[Coefficient[Expand[x], z2, 1] /. {z3 -> 0, z4 -> 0, z5 -> 0}], cols, Expand];
rat0[x_] := Collect[Expand[x /. {z2 -> 0, z3 -> 0, z4 -> 0, z5 -> 0}], cols, Expand];
(* small-x expansion of H_w(x) to O(x): hs[w] = {P0(lx), P1(lx)} with H_w(x) = P0 + x P1 + O(x^2 lx^k), w in the
   expanded alphabet {0, 1, -1}; H_{0,..,0} = lx^k/k!; integration from 0 with f_0 = 1/t, f_1 = 1/(1-t), f_-1 = 1/(1+t).
   Needed because the s part of Pqq2m has 1/x prefactors, for which the O(x) term of H_w contributes at x^0. *)
m2a[m_] := Which[m == 0, {0}, m > 0, Append[ConstantArray[0, m - 1], 1], m < 0, Append[ConstantArray[0, -m - 1], -1]];
(* int_0^x ln^k t dt = x tInt[ln^k] *)
tInt[p_] := Module[{q = Expand[p]}, Expand[Sum[Coefficient[q, lx, k] Sum[(-1)^(k - i) k!/i! lx^i, {i, 0, k}], {k, 0, Exponent[q, lx]}]]];
hs[{}] = {1, 0};
hs[{a_, rest___}] := hs[{a, rest}] = Module[{p0, p1}, {p0, p1} = hs[{rest}];
   Which[a == 0, {Expand[Integrate[p0, lx]], tInt[p1]}, True, {0, tInt[p0]}]];
hRule = Hm[Rm[ms__], y_] :> (Function[w, hs[w][[1]] + x hs[w][[2]]][Flatten[m2a /@ {ms}]]);
(* controls: H_1 = -ln(1-x) = x + ..., H_{1,0} = x (lx - 1) + ..., H_{0,1} = x + ..., H_{-1} = x + ... *)
Print["controls hs: H_1 ", hs[{1}], "  H_{1,0} ", hs[{1, 0}], "  H_{0,1} ", hs[{0, 1}], "  H_{-1} ", hs[{-1}], "  H_{0,0} ", hs[{0, 0}],
  "  H_{1,0,0} ", hs[{1, 0, 0}]];
res = <||>;
Do[
  {nm, L} = pr;
  e = mvv[nm] /. {omx -> 1 - x, opx -> 1 + x, deltaX[_] -> 0};
  Print[nm, ": H arguments ", Union[Cases[e, Hm[_, y_] :> y, Infinity]], ";  symbols ",
    Complement[Union[Cases[e, _Symbol, Infinity]], {Hm, Rm, x}], ";  products of H: ",
    Length[Cases[Expand[e], Times[___, Hm[__], ___, Hm[__], ___] | Power[Hm[__], _], Infinity]]];
  Print["   negative powers of x in the block: ", ! FreeQ[e, x^-1]];
  s0 = Expand[Normal[Series[e /. hRule, {x, 0, 0}]]];
  If[! FreeQ[s0, x], Print["ABORT: x left after the x^0 projection"]; Abort[]];
  Do[val = -(-1)^l l! Coefficient[s0, lx, l];
    res[{nm, l + 1}] = {lin2[val], rat0[val]};
    Print["route X ", nm, ": gamma pole N^-", l + 1, "  linear-z2 = ", InputForm[lin2[val]], ";  rational = ", InputForm[rat0[val]]],
    {l, 2 L - 2, 2 L - 4, -1}],
  {pr, {{"Pqq1p", 2}, {"Pqq2p", 3}, {"Pqq1m", 2}, {"Pqq2m", 3}}}];
(* control: route X for P^(0) gives gamma_0 pole -2 cf / N *)
e0 = Expand[Normal[Series[(mvv["Pqq0"] /. {omx -> 1 - x, opx -> 1 + x, deltaX[_] -> 0}) /. hRule, {x, 0, 0}]]];
Print["control Pqq0: gamma pole N^-1 = ", -e0];
Put[Normal[res], base <> "C3_routeX_lower_results.m"];
Print["written C3_routeX_lower_results.m"];


==> anc/numbers/deposit/R6/C3/C3_routeX_lower_results.m <==
{{"Pqq1p", 3} -> {0, -4*cf^2}, {"Pqq1p", 2} -> 
  {0, -4*cf^2 + cf*((22*ca)/3 - (4*nf)/3)}, 
 {"Pqq1p", 1} -> {8*cf^2, 4*cf^2 + cf*((-302*ca)/9 + (44*nf)/9)}, 
 {"Pqq2p", 5} -> {0, -16*cf^3}, {"Pqq2p", 4} -> 
  {0, -24*cf^3 + cf^2*(44*ca - 8*nf)}, 
 {"Pqq2p", 3} -> {60*ca^2*cf - 192*ca*cf^2 + 208*cf^3, 
   -8*cf^3 + cf^2*((-944*ca)/9 + (128*nf)/9) + 
    cf*((-242*ca^2)/9 + (88*ca*nf)/9 - (8*nf^2)/9)}, 
 {"Pqq1m", 3} -> {0, -8*ca*cf + 12*cf^2}, 
 {"Pqq1m", 2} -> {0, -20*cf^2 + cf*((46*ca)/3 - (4*nf)/3)}, 
 {"Pqq1m", 1} -> {8*ca*cf - 8*cf^2, 36*cf^2 + cf*((-446*ca)/9 + (44*nf)/9)}, 
 {"Pqq2m", 5} -> {0, 24*ca^2*cf - 96*ca*cf^2 + 80*cf^3 - 8*dabc2n*nf}, 
 {"Pqq2m", 4} -> {0, -24*cf^3 - 4*dabc2n*nf + cf^2*((-28*ca)/3 + (40*nf)/3) + 
    cf*((80*ca^2)/3 - (32*ca*nf)/3)}, {"Pqq2m", 3} -> 
  {-28*ca^2*cf + 192*ca*cf^2 - 208*cf^3 + 20*dabc2n*nf, 
   120*cf^3 + cf^2*((304*ca)/3 - (160*nf)/3) - 36*dabc2n*nf + 
    cf*(-162*ca^2 + (392*ca*nf)/9 - (8*nf^2)/9)}}


==> anc/numbers/deposit/R6/C3/C3_threeloop.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
load check, ReduceConstants[S[2,1,Infinity]] = InputForm[2*z3]
block gqq0: 1 distinct (sum, argument) pairs; arguments {nn}
   index -1 anywhere: {}
   z2 present: False;  Pi present: False;  other constants: {}
   products or powers of sums: 0
block gqq1p: 11 distinct (sum, argument) pairs; arguments {nn, 1 + nn}
   index -1 anywhere: {}
   z2 present: False;  Pi present: False;  other constants: {}
   products or powers of sums: 0
block gqq2p: 71 distinct (sum, argument) pairs; arguments {nn, 1 + nn}
   index -1 anywhere: {}
   z2 present: False;  Pi present: False;  other constants: {z3}
   products or powers of sums: 0
block gqq1m: 11 distinct (sum, argument) pairs; arguments {nn, 1 + nn}
   index -1 anywhere: {}
   z2 present: False;  Pi present: False;  other constants: {}
   products or powers of sums: 0
block gqq2m: 79 distinct (sum, argument) pairs; arguments {-1 + nn, nn, 1 + nn, 2 + nn}
   index -1 anywhere: {}
   z2 present: False;  Pi present: False;  other constants: {dabc2n, z3}
   products or powers of sums: 0
shift check gqq0 at N = 4: unshifted minus shifted = 0
shift check gqq0 at N = 6: unshifted minus shifted = 0
shift check gqq1p at N = 4: unshifted minus shifted = 0
shift check gqq1p at N = 6: unshifted minus shifted = 0
shift check gqq2p at N = 4: unshifted minus shifted = 0
shift check gqq2p at N = 6: unshifted minus shifted = 0
shift check gqq1m at N = 3: unshifted minus shifted = 0
shift check gqq1m at N = 5: unshifted minus shifted = 0
shift check gqq2m at N = 3: unshifted minus shifted = 0
shift check gqq2m at N = 5: unshifted minus shifted = 0
control (wrong parity) gqq1p at N = 4: difference = (-16*ca*cf)/125 + (32*cf^2)/125
control (wrong parity) gqq2m at N = 3: difference = (-1127*ca^2*cf)/144 + (871*ca*cf^2)/36 - (205*cf^3)/12 - (ca*cf*nf)/9 + (2*cf^2*nf)/9 - (187*dabc2n*nf)/90
block gqq0 (L = 1): 2 monomials in 1 sums; max of k + w = 1 (bound 2L-1 = 1); violations: {}
   monomials with sums that reach N^--1 (k >= 2L-3): {{SX[{1}], w -> 1, k -> 0}}
block gqq1p (L = 2): 9 monomials in 8 sums; max of k + w = 3 (bound 2L-1 = 3); violations: {}
   monomials with sums that reach N^-1 (k >= 2L-3): {{SX[{-2}], w -> 2, k -> 1}, {SX[{1}], w -> 1, k -> 2}, {SX[{2}], w -> 2, k -> 1}}
block gqq2p (L = 3): 54 monomials in 49 sums; max of k + w = 5 (bound 2L-1 = 5); violations: {}
   monomials with sums that reach N^-3 (k >= 2L-3): {{SX[{-2}], w -> 2, k -> 3}, {SX[{1}], w -> 1, k -> 4}, {SX[{2}], w -> 2, k -> 3}, {SX[{1, 1}], w -> 2, k -> 3}}
block gqq1m (L = 2): 9 monomials in 8 sums; max of k + w = 3 (bound 2L-1 = 3); violations: {}
   monomials with sums that reach N^-1 (k >= 2L-3): {{SX[{-2}], w -> 2, k -> 1}, {SX[{1}], w -> 1, k -> 2}, {SX[{2}], w -> 2, k -> 1}}
block gqq2m (L = 3): 54 monomials in 49 sums; max of k + w = 5 (bound 2L-1 = 5); violations: {}
   monomials with sums that reach N^-3 (k >= 2L-3): {{SX[{-2}], w -> 2, k -> 3}, {SX[{1}], w -> 1, k -> 4}, {SX[{2}], w -> 2, k -> 3}, {SX[{1, 1}], w -> 2, k -> 3}}
block gqq1p: exponent of SX[{1}] = 1;  SX[{1}] multiplied by another sum: False
   pole order of the SX[{1}] prefactor: 2;  coefficient of S_1(N) N^-2: InputForm[8*cf^2]
   pole order of the SX[{-2}] prefactor: 1;  coefficient of S_{-2}(N) N^-1: InputForm[-8*ca*cf + 16*cf^2]
block gqq2p: exponent of SX[{1}] = 1;  SX[{1}] multiplied by another sum: False
   pole order of the SX[{1}] prefactor: 4;  coefficient of S_1(N) N^-4: InputForm[60*ca^2*cf - 192*ca*cf^2 + 208*cf^3]
   pole order of the SX[{-2}] prefactor: 3;  coefficient of S_{-2}(N) N^-3: InputForm[-8*ca^2*cf + 32*cf^3]
block gqq1m: exponent of SX[{1}] = 1;  SX[{1}] multiplied by another sum: False
   pole order of the SX[{1}] prefactor: 2;  coefficient of S_1(N) N^-2: InputForm[8*cf^2]
   pole order of the SX[{-2}] prefactor: 1;  coefficient of S_{-2}(N) N^-1: InputForm[-8*ca*cf + 16*cf^2]
block gqq2m: exponent of SX[{1}] = 1;  SX[{1}] multiplied by another sum: False
   pole order of the SX[{1}] prefactor: 4;  coefficient of S_1(N) N^-4: InputForm[-4*ca^2*cf + 128*ca*cf^2 - 176*cf^3 + 12*dabc2n*nf]
   pole order of the SX[{-2}] prefactor: 3;  coefficient of S_{-2}(N) N^-3: InputForm[24*ca^2*cf - 64*ca*cf^2 + 32*cf^3 - 8*dabc2n*nf]
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
even continuation controls: S_1 = InputForm[nn*z2 + (2*nn^3*z2^2)/5 - nn^2*z3];  S_-2 = InputForm[(21*nn^2*z2^2)/20 - (3*nn*z3)/2];  S_2 = InputForm[(-6*nn^2*z2^2)/5 + 2*nn*z3];  S_{1,1} = InputForm[-1/10*(nn^2*z2^2) + nn*z3]
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
In order to use the Function ReduceConstants you have to save 'RelTabL1' to the directory of HarmonicSums or use DefineL1Table['filename'] to use the table stored in the file filename.
gqq1p N^-3: linear-z2 part by tag (even continuation):
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[-4*cf^2]
gqq1p N^-2: linear-z2 part by tag (even continuation):
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[-4*cf^2 + cf*((22*ca)/3 - (4*nf)/3)]
gqq1p N^-1: linear-z2 part by tag (even continuation):
   no tag (rational prefactor terms): InputForm[0]
   tag t[{1}]: InputForm[8*cf^2]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[8*cf^2];   total rational: InputForm[4*cf^2 + cf*((-302*ca)/9 + (44*nf)/9)]
gqq2p N^-5: linear-z2 part by tag (even continuation):
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[-16*cf^3]
gqq2p N^-4: linear-z2 part by tag (even continuation):
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[-24*cf^3 + cf^2*(44*ca - 8*nf)]
gqq2p N^-3: linear-z2 part by tag (even continuation):
   no tag (rational prefactor terms): InputForm[0]
   tag t[{1}]: InputForm[60*ca^2*cf - 192*ca*cf^2 + 208*cf^3]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[60*ca^2*cf - 192*ca*cf^2 + 208*cf^3];   total rational: InputForm[-8*cf^3 + cf^2*((-944*ca)/9 + (128*nf)/9) + cf*((-242*ca^2)/9 + (88*ca*nf)/9 - (8*nf^2)/9)]
odd form {1} at N = 1, 3, 5 minus the sum: {0, 0, 0}
odd form {2} at N = 1, 3, 5 minus the sum: {0, 0, 0}
odd form {-2} at N = 1, 3, 5 minus the sum: {0, 0, 0}
odd form {1, 1} at N = 1, 3, 5 minus the sum: {0, 0, 0}
control: odd form of S_-2 at N = 2, 4 minus the sum (must be nonzero): {(9 - Pi^2)/6, 115/72 - Pi^2/6}
odd continuation: S_1 = InputForm[nn*z2 - nn^2*z3];  S_-2 = InputForm[-z2 + (3*nn*z3)/2];  S_2 = InputForm[2*nn*z3];  S_{1,1} = InputForm[nn*z3]
gqq1m: sums reaching N^-1: {SX[{-2}], SX[{1}], SX[{2}]}
gqq1m N^-3 (odd continuation): linear-z2 part by tag:
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[-8*ca*cf + 12*cf^2]
gqq1m N^-2 (odd continuation): linear-z2 part by tag:
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[-20*cf^2 + cf*((46*ca)/3 - (4*nf)/3)]
gqq1m N^-1 (odd continuation): linear-z2 part by tag:
   no tag (rational prefactor terms): InputForm[0]
   tag t[{-2}]: InputForm[8*ca*cf - 16*cf^2]
   tag t[{1}]: InputForm[8*cf^2]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[8*ca*cf - 8*cf^2];   total rational: InputForm[36*cf^2 + cf*((-446*ca)/9 + (44*nf)/9)]
gqq2m: sums reaching N^-3: {SX[{-2}], SX[{1}], SX[{2}], SX[{1, 1}]}
gqq2m N^-5 (odd continuation): linear-z2 part by tag:
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[24*ca^2*cf - 96*ca*cf^2 + 80*cf^3 - 8*dabc2n*nf]
gqq2m N^-4 (odd continuation): linear-z2 part by tag:
   no tag (rational prefactor terms): InputForm[0]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[0];   total rational: InputForm[-24*cf^3 - 4*dabc2n*nf + cf^2*((-28*ca)/3 + (40*nf)/3) + cf*((80*ca^2)/3 - (32*ca*nf)/3)]
gqq2m N^-3 (odd continuation): linear-z2 part by tag:
   no tag (rational prefactor terms): InputForm[0]
   tag t[{-2}]: InputForm[-24*ca^2*cf + 64*ca*cf^2 - 32*cf^3 + 8*dabc2n*nf]
   tag t[{1}]: InputForm[-4*ca^2*cf + 128*ca*cf^2 - 176*cf^3 + 12*dabc2n*nf]
   terms with two or more tags (products of sums), linear-z2: InputForm[0]
   total linear-z2: InputForm[-28*ca^2*cf + 192*ca*cf^2 - 208*cf^3 + 20*dabc2n*nf];   total rational: InputForm[120*cf^3 + cf^2*((304*ca)/3 - (160*nf)/3) - 36*dabc2n*nf + cf*(-162*ca^2 + (392*ca*nf)/9 - (8*nf^2)/9)]
Table 2 check gqq1p N^-1: route N minus -(2L-4)! z = 0;  S_1 coefficient minus -(2L-4)! z = 0
Table 2 check gqq2p N^-3: route N minus -(2L-4)! z = 0;  S_1 coefficient minus -(2L-4)! z = 0
Table 2 check gqq1m N^-1: route N minus -(2L-4)! z = 0;  S_1 coefficient minus -(2L-4)! z = -8*ca*cf + 16*cf^2
Table 2 check gqq2m N^-3: route N minus -(2L-4)! z = 0;  S_1 coefficient minus -(2L-4)! z = 24*ca^2*cf - 64*ca*cf^2 + 32*cf^3
d^abc d_abc n_f/n_c part (gamma^(2)s) of the zeta2 N^-3 pole, odd continuation: InputForm[20*nf]  (MVV eq. (4.17): D_2^s zeta_2 part -10 dabc2n nf in P, so +20 nf in gamma)
gamma- minus gamma+ zeta2 N^-1: total 8*(ca - 2*cf)*cf;  S_1 coefficients minus/plus difference 0;  S_-2 coefficient in gamma- -8*(ca - 2*cf)*cf;  in gamma+ -8*(ca - 2*cf)*cf
gamma- minus gamma+ zeta2 N^-3: total -8*(11*ca - 26*cf)*(ca - 2*cf)*cf;  S_1 coefficients minus/plus difference -64*(ca - 3*cf)*(ca - 2*cf)*cf;  S_-2 coefficient in gamma- 8*(ca - 2*cf)*(3*ca - 2*cf)*cf;  in gamma+ -8*(ca - 2*cf)*cf*(ca + 2*cf)
written C3_threeloop_results.m
exit 0


==> anc/numbers/deposit/R6/C3/C3_threeloop.wl <==
(* C3_threeloop.wl  (R6 calculation C3, three loops and two loops)
   Built from a copy of a2_check/a2_01_lower.wl (copy kept in reused/), which is not edited.
   Input: inputs/hepres_mma.m, the MVV FORM file hepres.h (hep-ph/0403192) converted to Mathematica syntax
   by a2_check/a2_00_convert.py (sha256 in inputs_sha256.txt).
   Conventions: gamma(N) = -P(N), a = alpha_s/(4 pi); P^+ continued from even N, P^- from odd N.

   Question.  Which harmonic sums give the zeta_2 parts of the NNLL poles N^-(2L-3) of gamma^(L-1)+
   (L = 2: N^-1, L = 3: N^-3), and with which coefficients?  Same question for gamma^(L-1)- (odd continuation).

   Method.
   (a) Basis facts of each block: list of sums and arguments, index -1 anywhere, z2 or Pi anywhere,
       products of sums.
   (b) S(N+k) -> S(N) at even N (P^+) or odd N (P^-), k = -1, 1, 2 (generalizes shiftS of a2_01_lower.wl,
       which had even N and k >= 0 only).  Checked at integer N against the unshifted block.
   (c) For every monomial in the sums: pole order k at N = 0 of its rational prefactor and weight w of the
       sums; check k + w <= 2L - 1 (z3 counted as weight 3).
   (d) P^+: tagged expansion.  Every sum S_v -> t[v] * HarmonicSumsSeries (even continuation), the poles
       N^-(2L-1) .. N^-(2L-3) are collected per tag, and the part linear in z2 (all other constants -> 0)
       is printed per tag and color.
   (e) P^-: the same restricted to the sums that can reach N^-(2L-3) by (c), with odd-continuation series
       written in closed form: S_1 = psi(N+1) + gamma_E, S_2 = zeta_2 - psi'(N+1),
       S_{-2}^odd = -zeta_2/2 - (psi'((N+1)/2) - psi'(N/2+1))/4, S_{1,1} = (S_1^2 + S_2)/2.
   (f) Route X: the same poles from the x-space blocks Pqq1p, Pqq2p, Pqq1m, Pqq2m by the small-x expansion,
       x^0 ln^l x <-> (-1)^l l!/N^(l+1) in P(N) (as in a2_01_lower.wl).
   Output: C3_threeloop.out (this log) and C3_threeloop_results.m (machine-readable). *)

$AllowInternet = False;
base = "PROJECT/ma_a/referee_calc/C3/";
SetDirectory[FileNameJoin[{$UserBaseDirectory, "Applications", "HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
DefineSinfTable["HOME/.Wolfram/Applications/HarmonicSums/RelTabSinfH1.m"];
Print["load check, ReduceConstants[S[2,1,Infinity]] = ", InputForm[ReduceConstants[S[2, 1, Infinity], ToKnownConstants -> True]]];
Get[base <> "inputs/hepres_mma.m"];
red[e_] := Collect[Expand[ReduceConstants[e, ToKnownConstants -> True]], {cf, ca, nf}, Expand];
colors = {ca^2 cf, ca cf^2, cf^3, ca cf nf, cf^2 nf, cf nf^2, ca cf, cf^2, cf nf, cf};

anal[e_] := e /. {theta[_] -> 1, delta[_] -> 0};
den[y_] := 1/y;

(* ---------- (a) basis facts ---------- *)
blocks = {"gqq0", "gqq1p", "gqq2p", "gqq1m", "gqq2m"};
Do[
  e = mvv[b];
  sms = Union[Cases[e, Sm[Rm[a__], arg_] :> {{a}, arg}, Infinity]];
  Print["block ", b, ": ", Length[sms], " distinct (sum, argument) pairs; arguments ", Union[Last /@ sms]];
  Print["   index -1 anywhere: ", Select[sms, MemberQ[#[[1]], -1] &]];
  Print["   z2 present: ", ! FreeQ[e, z2], ";  Pi present: ", ! FreeQ[e, Pi], ";  other constants: ",
    Complement[Union[Cases[e, _Symbol, Infinity]], {cf, ca, nf, nn, theta, delta, den, Sm, Rm}]];
  Print["   products or powers of sums: ",
    Length[Cases[Expand[e /. den[y_] :> dd[y]], (Times[___, Sm[__], ___, Sm[__], ___] | Power[Sm[__], _]), Infinity]]],
  {b, blocks}];

(* ---------- (b) shift to argument nn with parity par (+1 even N, -1 odd N) ---------- *)
sg[a1_, k_, par_] := Sign[a1]^k If[a1 < 0, par, 1];   (* Sign[a1]^(nn+k) with Sign[a1]^nn fixed by the parity *)
shiftS[{}, k_, par_] := 1;
shiftS[v_List, 0, par_] := SX[v];
shiftS[{a1_, rest___}, k_Integer /; k > 0, par_] :=
  shiftS[{a1, rest}, k - 1, par] + sg[a1, k, par] shiftS[{rest}, k, par]/(nn + k)^Abs[a1];
shiftS[{a1_, rest___}, k_Integer /; k < 0, par_] :=
  shiftS[{a1, rest}, k + 1, par] - sg[a1, k + 1, par] shiftS[{rest}, k + 1, par]/(nn + k + 1)^Abs[a1];
toSX[e_, par_] := e /. Sm[Rm[a__], arg_] :> shiftS[{a}, Expand[arg - nn], par];

hsInt[{}, n_Integer] := 1;
hsInt[{a1_, rest___}, n_Integer] := hsInt[{a1, rest}, n] = Sum[Sign[a1]^i/i^Abs[a1] hsInt[{rest}, i], {i, 1, n}];
atInt[e_, m_] := Expand[(e /. Sm[Rm[a__], arg_] :> hsInt[{a}, arg /. nn -> m]) /. nn -> m];
atIntSX[e_, m_] := Expand[(e /. SX[v_] :> hsInt[v, m]) /. nn -> m];

parity = <|"gqq0" -> 1, "gqq1p" -> 1, "gqq2p" -> 1, "gqq1m" -> -1, "gqq2m" -> -1|>;
gam = <||>;
Do[
  par = parity[b];
  gam[b] = Expand[toSX[anal[mvv[b]], par]];
  Do[chk = Expand[atInt[anal[mvv[b]], m] - atIntSX[gam[b], m]];
    Print["shift check ", b, " at N = ", m, ": unshifted minus shifted = ", chk],
    {m, If[par == 1, {4, 6}, {3, 5}]}],
  {b, blocks}];
(* control: the wrong parity must fail the integer check for a block with shifted alternating sums *)
Do[wrong = Expand[toSX[anal[mvv[b]], -parity[b]]];
  Print["control (wrong parity) ", b, " at N = ", If[parity[b] == 1, 4, 3], ": difference = ",
    Expand[atInt[anal[mvv[b]], If[parity[b] == 1, 4, 3]] - atIntSX[wrong, If[parity[b] == 1, 4, 3]]]],
  {b, {"gqq1p", "gqq2m"}}];

(* stuffle identity at every integer N, hence for either continuation: S_{-2,-2} = (S_{-2}^2 + S_4)/2 *)
stuffle = {SX[{-2, -2}] -> (SX[{-2}]^2 + SX[{4}])/2};
Do[gam[b] = Expand[gam[b] /. stuffle], {b, blocks}];

(* ---------- (c) pole order and weight of every monomial ---------- *)
poleOrder[c_] := Module[{tt = Together[c], nu, d},
   If[tt === 0, Return[-Infinity]];
   nu = 0; d = Numerator[tt]; While[Expand[d /. nn -> 0] === 0, d = Cancel[d/nn]; nu++];
   d = Denominator[tt]; While[Expand[d /. nn -> 0] === 0, d = Cancel[d/nn]; nu--];
   -nu];
wt[v_List] := Total[Abs[v]];
monos[e_] := Module[{sums = Union[Cases[e, _SX, Infinity]], cr},
   cr = CoefficientRules[e, Join[sums, {z3}]];
   {sums, cr}];
loops = <|"gqq0" -> 1, "gqq1p" -> 2, "gqq2p" -> 3, "gqq1m" -> 2, "gqq2m" -> 3|>;
monoTable = <||>;
Do[
  {sums, cr} = monos[gam[b]];
  L = loops[b];
  tab = Table[
     Module[{ex = r[[1]], c = r[[2]], w, k, sumsHere},
      w = Total[MapThread[#1 wt[#2[[1]]] &, {Most[ex], sums}]] + 3 Last[ex];
      sumsHere = Pick[sums, Positive /@ Most[ex]];
      k = poleOrder[c];
      {Most[ex], w, k}], {r, cr}];
  monoTable[b] = {sums, tab};
  bad = Select[tab, #[[3]] + #[[2]] > 2 L - 1 &];
  Print["block ", b, " (L = ", L, "): ", Length[tab], " monomials in ", Length[sums], " sums; max of k + w = ",
    Max[#[[2]] + #[[3]] & /@ tab], " (bound 2L-1 = ", 2 L - 1, "); violations: ", bad];
  reach = Select[tab, #[[3]] >= 2 L - 3 && Total[#[[1]]] > 0 &];
  Print["   monomials with sums that reach N^-", 2 L - 3, " (k >= 2L-3): ",
    Table[{Times @@ (sums^r[[1]]), "w" -> r[[2]], "k" -> r[[3]]}, {r, reach}]],
  {b, blocks}];

(* S_1 linearity and coefficient of SX[{1}] N^-(2L-2) *)
s1coef = <||>; sm2coef = <||>;
Do[
  L = loops[b]; e = gam[b];
  Print["block ", b, ": exponent of SX[{1}] = ", Exponent[e, SX[{1}]],
    ";  SX[{1}] multiplied by another sum: ",
    ! FreeQ[Cases[Expand[e], t_ /; ! FreeQ[t, SX[{1}]] && Length[Cases[t, _SX, {0, Infinity}]] > 1 :> t], SX]];
  c1 = Coefficient[e, SX[{1}], 1] /. SX[_] -> 0;
  s1coef[b] = Collect[Expand[Normal[Series[c1 nn^(2 L - 2), {nn, 0, 0}]] /. nn -> 0], {cf, ca, nf}, Expand];
  Print["   pole order of the SX[{1}] prefactor: ", poleOrder[c1],
    ";  coefficient of S_1(N) N^-", 2 L - 2, ": ", InputForm[s1coef[b]]];
  c2 = Coefficient[e, SX[{-2}], 1] /. SX[_] -> 0;
  sm2coef[b] = Collect[Expand[Normal[Series[c2 nn^(2 L - 3), {nn, 0, 0}]] /. nn -> 0], {cf, ca, nf}, Expand];
  Print["   pole order of the SX[{-2}] prefactor: ", poleOrder[c2],
    ";  coefficient of S_{-2}(N) N^-", 2 L - 3, ": ", InputForm[sm2coef[b]]],
  {b, {"gqq1p", "gqq2p", "gqq1m", "gqq2m"}}];

(* ---------- (d) P^+: tagged expansion, even continuation ---------- *)
serE[v_List, ord_Integer /; ord < 0] := 0;
serE[v_List, ord_] := serE[v, ord] = Module[{r},
   r = Normal[red[HarmonicSumsSeries[S @@ Append[v, nn], nn, 0, ord]]];
   If[! FreeQ[r, Infinity | ComplexInfinity | Indeterminate | DirectedInfinity | S | H | sinf],
     Print["HarmonicSumsSeries FAILED for S", v, " to order ", ord, ": ", InputForm[r]]; Abort[]];
   r];
Print["even continuation controls: S_1 = ", InputForm[serE[{1}, 3]], ";  S_-2 = ", InputForm[serE[{-2}, 2]],
  ";  S_2 = ", InputForm[serE[{2}, 2]], ";  S_{1,1} = ", InputForm[serE[{1, 1}, 2]]];
consts[x_] := Complement[Union[Cases[x, _Symbol, Infinity]], {cf, ca, nf, dabc2n, nn, t, tau}];
lin2[x_] := Module[{y = Expand[x], cs}, cs = DeleteCases[consts[y], z2];
   Collect[Expand[Coefficient[y, z2, 1] /. Thread[cs -> 0]], {cf, ca, nf}, Expand]];
rat0[x_] := Module[{y = Expand[x], cs}, cs = consts[y];
   Collect[Expand[y /. Thread[cs -> 0]], {cf, ca, nf}, Expand]];
tagged = <||>;
kmaxOf[sums_, tab_, s_] := Max[Cases[tab, r_ /; r[[1]][[Position[sums, s][[1, 1]]]] > 0 :> r[[3]]]];
splitTags[cp_] := Module[{c = Expand[cp /. t[v_] :> tau t[v]], d0, d1, dh},
   d0 = Coefficient[c, tau, 0]; d1 = Coefficient[c, tau, 1]; dh = Expand[(c - d0 - tau d1) /. tau -> 1];
   {d0, d1, dh}];
Do[
  L = loops[b]; {sums, tab} = monoTable[b]; e = gam[b];
  (* order needed for each sum: largest pole order of its monomials minus (2L-3) *)
  tagRules = Table[s -> t[s[[1]]] serE[s[[1]], kmaxOf[sums, tab, s] - (2 L - 3)], {s, sums}];
  ser = Normal[Series[e /. tagRules, {nn, 0, -(2 L - 3)}]];
  Do[
    cp = Coefficient[Expand[ser], nn, -p];
    {d0, d1, dh} = splitTags[cp];
    tl = Union[Cases[d1, _t, Infinity]];
    Print[b, " N^-", p, ": linear-z2 part by tag (even continuation):"];
    Print["   no tag (rational prefactor terms): ", InputForm[lin2[d0]]];
    Do[Print["   tag ", tg, ": ", InputForm[lin2[Coefficient[d1, tg, 1]]]], {tg, tl}];
    Print["   terms with two or more tags (products of sums), linear-z2: ", InputForm[lin2[dh /. t[_] -> 1]]];
    tagged[{b, p}] = {lin2[cp /. t[_] -> 1], rat0[cp /. t[_] -> 1]};
    Print["   total linear-z2: ", InputForm[tagged[{b, p}][[1]]], ";   total rational: ", InputForm[tagged[{b, p}][[2]]]],
    {p, 2 L - 1, 2 L - 3, -1}],
  {b, {"gqq1p", "gqq2p"}}];

(* ---------- (e) P^-: odd continuation, closed forms of the weight <= 2 sums ---------- *)
oddForm = <|
   {1} -> PolyGamma[0, nn + 1] + EulerGamma,
   {2} -> Zeta[2] - PolyGamma[1, nn + 1],
   {-2} -> -Zeta[2]/2 - (PolyGamma[1, (nn + 1)/2] - PolyGamma[1, nn/2 + 1])/4,
   {1, 1} -> ((PolyGamma[0, nn + 1] + EulerGamma)^2 + Zeta[2] - PolyGamma[1, nn + 1])/2|>;
(* integer checks of the odd forms (they must equal the sums at odd N; S_-2 form must fail at even N) *)
Do[Print["odd form ", v, " at N = 1, 3, 5 minus the sum: ",
   Table[FullSimplify[(oddForm[v] /. nn -> m) - hsInt[v, m]], {m, {1, 3, 5}}]], {v, Keys[oddForm]}];
Print["control: odd form of S_-2 at N = 2, 4 minus the sum (must be nonzero): ",
  Table[FullSimplify[(oddForm[{-2}] /. nn -> m) - hsInt[{-2}, m]], {m, {2, 4}}]];
serO[v_List, ord_] := serO[v, ord] = Module[{r},
   r = Normal[Series[oddForm[v], {nn, 0, ord}]];
   r = Expand[FullSimplify[r] /. {Pi^2 -> 6 z2, Zeta[2] -> z2, Zeta[3] -> z3, Pi^4 -> 90 z4p, Zeta[5] -> z5}];
   r];
Print["odd continuation: S_1 = ", InputForm[serO[{1}, 2]], ";  S_-2 = ", InputForm[serO[{-2}, 1]],
  ";  S_2 = ", InputForm[serO[{2}, 1]], ";  S_{1,1} = ", InputForm[serO[{1, 1}, 1]]];
oddRes = <||>;
Do[
  L = loops[b]; {sums, tab} = monoTable[b]; e = gam[b];
  (* sums whose monomials can reach N^-(2L-3); all others are set to zero after checking k + w <= 2L-1 *)
  need = Union[Flatten[Table[Pick[sums, Positive /@ r[[1]]], {r, Select[tab, #[[3]] >= 2 L - 3 &]}], 1]];
  Print[b, ": sums reaching N^-", 2 L - 3, ": ", need];
  If[! SubsetQ[Keys[oddForm], #[[1]] & /@ need], Print["ABORT: odd form missing for ", need]; Abort[]];
  rules = Table[s -> If[MemberQ[need, s], t[s[[1]]] serO[s[[1]], 1], 0], {s, sums}];
  ser = Normal[Series[e /. rules, {nn, 0, -(2 L - 3)}]];
  Do[
    cp = Coefficient[Expand[ser], nn, -p];
    {d0, d1, dh} = splitTags[cp];
    tl = Union[Cases[d1, _t, Infinity]];
    Print[b, " N^-", p, " (odd continuation): linear-z2 part by tag:"];
    Print["   no tag (rational prefactor terms): ", InputForm[lin2[d0]]];
    Do[Print["   tag ", tg, ": ", InputForm[lin2[Coefficient[d1, tg, 1]]]], {tg, tl}];
    Print["   terms with two or more tags (products of sums), linear-z2: ", InputForm[lin2[dh /. t[_] -> 1]]];
    oddRes[{b, p}] = {lin2[cp /. t[_] -> 1], rat0[cp /. t[_] -> 1]};
    Print["   total linear-z2: ", InputForm[oddRes[{b, p}][[1]]], ";   total rational: ", InputForm[oddRes[{b, p}][[2]]]],
    {p, 2 L - 1, 2 L - 3, -1}],
  {b, {"gqq1m", "gqq2m"}}];

(* ---------- (f) route X is in C3_routeX_lower.wl (HarmonicSumsSeries in x fails with the loading used here) ---------- *)

(* Table 2 (numbers.tex): z^(1)+_0 = -8 cf^2, z^(2)+_2 = -30 ca^2 cf + 96 ca cf^2 - 104 cf^3,
   z^(1)-_0 = -8 ca cf + 8 cf^2, z^(2)-_2 = 14 ca^2 cf - 96 ca cf^2 + 104 cf^3.
   gamma pole N^-(2L-3) zeta_2 coefficient = -(2L-4)! z^(L-1)_(2L-4). *)
tab2 = <|{"gqq1p", 1} -> -(-8 cf^2), {"gqq2p", 3} -> -2 (-30 ca^2 cf + 96 ca cf^2 - 104 cf^3),
   {"gqq1m", 1} -> -(-8 ca cf + 8 cf^2), {"gqq2m", 3} -> -2 (14 ca^2 cf - 96 ca cf^2 + 104 cf^3)|>;
(* hepres.h block gqq2m is the valence anomalous dimension, gamma^(2)- plus gamma^(2)s of eq. (3.9) of MVV;
   the d^abc d_abc n_f / n_c part (dabc2n) is gamma^(2)s and is not part of P^- (Table 2); it is set to zero here *)
Do[{g, p} = key; nres = If[StringTake[g, -1] == "p", tagged[key], oddRes[key]];
  Print["Table 2 check ", g, " N^-", p, ": route N minus -(2L-4)! z = ", Expand[(nres[[1]] /. dabc2n -> 0) - tab2[key]],
    ";  S_1 coefficient minus -(2L-4)! z = ", Expand[(s1coef[g] /. dabc2n -> 0) - tab2[key]]], {key, Keys[tab2]}];
Print["d^abc d_abc n_f/n_c part (gamma^(2)s) of the zeta2 N^-3 pole, odd continuation: ", InputForm[Coefficient[oddRes[{"gqq2m", 3}][[1]], dabc2n]],
  "  (MVV eq. (4.17): D_2^s zeta_2 part -10 dabc2n nf in P, so +20 nf in gamma)"];
(* signature difference of the zeta2 NNLL pole in gamma: odd minus even continuation, without the s part *)
Do[{gm, gp, p} = tr;
  Print["gamma- minus gamma+ zeta2 N^-", p, ": total ", Factor[Expand[(oddRes[{gm, p}][[1]] - tagged[{gp, p}][[1]]) /. dabc2n -> 0]],
    ";  S_1 coefficients minus/plus difference ", Factor[Expand[(s1coef[gm] - s1coef[gp]) /. dabc2n -> 0]],
    ";  S_-2 coefficient in gamma- ", Factor[sm2coef[gm] /. dabc2n -> 0], ";  in gamma+ ", Factor[sm2coef[gp]]],
  {tr, {{"gqq1m", "gqq1p", 1}, {"gqq2m", "gqq2p", 3}}}];

Put[{"s1coef" -> Normal[s1coef], "sm2coef" -> Normal[sm2coef], "tagged" -> Normal[tagged], "oddRes" -> Normal[oddRes]},
   base <> "C3_threeloop_results.m"];
Print["written C3_threeloop_results.m"];


==> anc/numbers/deposit/R6/C3/C3_threeloop_results.m <==
{"s1coef" -> {"gqq1p" -> 8*cf^2, "gqq2p" -> 60*ca^2*cf - 192*ca*cf^2 + 
     208*cf^3, "gqq1m" -> 8*cf^2, "gqq2m" -> -4*ca^2*cf + 128*ca*cf^2 - 
     176*cf^3 + 12*dabc2n*nf}, "sm2coef" -> {"gqq1p" -> -8*ca*cf + 16*cf^2, 
   "gqq2p" -> -8*ca^2*cf + 32*cf^3, "gqq1m" -> -8*ca*cf + 16*cf^2, 
   "gqq2m" -> 24*ca^2*cf - 64*ca*cf^2 + 32*cf^3 - 8*dabc2n*nf}, 
 "tagged" -> {{"gqq1p", 3} -> {0, -4*cf^2}, {"gqq1p", 2} -> 
    {0, -4*cf^2 + cf*((22*ca)/3 - (4*nf)/3)}, 
   {"gqq1p", 1} -> {8*cf^2, 4*cf^2 + cf*((-302*ca)/9 + (44*nf)/9)}, 
   {"gqq2p", 5} -> {0, -16*cf^3}, {"gqq2p", 4} -> 
    {0, -24*cf^3 + cf^2*(44*ca - 8*nf)}, {"gqq2p", 3} -> 
    {60*ca^2*cf - 192*ca*cf^2 + 208*cf^3, 
     -8*cf^3 + cf^2*((-944*ca)/9 + (128*nf)/9) + 
      cf*((-242*ca^2)/9 + (88*ca*nf)/9 - (8*nf^2)/9)}}, 
 "oddRes" -> {{"gqq1m", 3} -> {0, -8*ca*cf + 12*cf^2}, 
   {"gqq1m", 2} -> {0, -20*cf^2 + cf*((46*ca)/3 - (4*nf)/3)}, 
   {"gqq1m", 1} -> {8*ca*cf - 8*cf^2, 36*cf^2 + 
      cf*((-446*ca)/9 + (44*nf)/9)}, {"gqq2m", 5} -> 
    {0, 24*ca^2*cf - 96*ca*cf^2 + 80*cf^3 - 8*dabc2n*nf}, 
   {"gqq2m", 4} -> {0, -24*cf^3 - 4*dabc2n*nf + 
      cf^2*((-28*ca)/3 + (40*nf)/3) + cf*((80*ca^2)/3 - (32*ca*nf)/3)}, 
   {"gqq2m", 3} -> {-28*ca^2*cf + 192*ca*cf^2 - 208*cf^3 + 20*dabc2n*nf, 
     120*cf^3 + cf^2*((304*ca)/3 - (160*nf)/3) - 36*dabc2n*nf + 
      cf*(-162*ca^2 + (392*ca*nf)/9 - (8*nf^2)/9)}}}


==> anc/numbers/deposit/R6/C3/a2_00_convert.py <==
# a2_00_convert.py
# Converts the FORM file hepres.h of Moch, Vermaseren, Vogt, hep-ph/0403192
# (extracted by me from the arXiv source archive into a2_check/src/, sha256 recorded in A2_CHECK.md)
# into Mathematica input.  No algebra is done here, only a change of syntax:
#   FORM function calls f(...)  ->  f[...]
#   S(R(m1,...),arg)            ->  S[R[m1,...],arg]      (resolved in Mathematica)
#   H(R(m1,...),x)              ->  H[R[m1,...],x]
#   [1-x], [1+x], [dabc^2/n]    ->  omx, opx, dabc2n       (FORM bracket symbols)
#   N -> nn,  delta_ -> deltaX  (Mathematica reserves N; '_' is not allowed in names)
#   S, H, R -> Sm, Hm, Rm       (avoids the HarmonicSums heads S and H before the index notation is converted)
import re, sys

SRC = 'PROJECT/ma_a/a2_check/src/hepres.h'
OUT = 'PROJECT/ma_a/a2_check/src/hepres_mma.m'

text = open(SRC).read()
lines = [l for l in text.split('\n') if not l.startswith('*')]
body = '\n'.join(lines)
exprs = re.findall(r'L\s+(\w+)\s*=(.*?);', body, flags=re.S)
names = [n for n, _ in exprs]
print('expressions found:', names)

ident = re.compile(r'[A-Za-z_][A-Za-z0-9_]*')
RENAME = {'N': 'nn', 'delta_': 'deltaX', 'S': 'Sm', 'H': 'Hm', 'R': 'Rm'}


def convert(s):
    s = s.replace('[1-x]', 'omx').replace('[1+x]', 'opx').replace('[dabc^2/n]', 'dabc2n')
    assert '[' not in s and ']' not in s, 'unexpected bracket symbol'
    out, stack, i = [], [], 0
    while i < len(s):
        c = s[i]
        m = ident.match(s, i)
        if m:
            name = m.group(0)
            j = m.end()
            if j < len(s) and s[j] == '(':
                out.append(RENAME.get(name, name) + '[')
                stack.append(']')
                i = j + 1
                continue
            out.append(RENAME.get(name, name))
            i = j
            continue
        if c == '(':
            out.append('(')
            stack.append(')')
        elif c == ')':
            out.append(stack.pop())
        else:
            out.append(c)
        i += 1
    assert not stack, 'unbalanced parentheses'
    return ''.join(out)


with open(OUT, 'w') as f:
    f.write('(* generated by a2_00_convert.py from hepres.h (MVV hep-ph/0403192); syntax change only *)\n')
    for n, e in exprs:
        f.write('mvv["%s"] = (%s);\n\n' % (n, convert(e)))
used = sorted(set(ident.findall(open(OUT).read().split('*)', 1)[1])))
print('identifiers in output:', used)


==> anc/numbers/deposit/R6/C3/inputs_sha256.txt <==
e0376e1d54d03d6f263910f8bd281e6326425c58e6a23d0d9f51d6c0dda93cfe  inputs/Gqq3NSm.m
a8e606127533589e2f0fcc09a51948957b68b59998c729da409743769dadb321  inputs/Gqq3NSp.m
1b648afa3661fdef408590f215b2af823b71763edea8f9e7a7e103fea2fc49df  inputs/hepres.h
6a252126eefceb6d9eafd80a851e29709e3a04f12b3b2107c5f1e19afd535f45  inputs/hepres_mma.m
86c99352717b39587ae3fbceef09f9edadde3c9be1cf7e75791c7e4a3b6280ef  inputs/Pqq3NSmXto0.m
8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46  inputs/Pqq3NSpXto0.m
78faedb24cd749a17c7300c9f9ce1c31ae0bf9210eda0c2efd7204b52a0f1054  inputs/README.txt
1a35b764a197332a20c08a5ea8b71d66655eec476dda8421df879d6b8523e93e  reused/a2_01_lower.wl
1283c15e90a928a7dfd0eb9283cc4d1161a1e99eef4c81d02036c777c6f600ec  reused/a2_05_fourloop_nspace.wl
1d6b0e7dda97974159c683afae2d0d670e9deb325615ecde2d5b2caa243520cd  reused/t4_alt_sums.py


==> anc/numbers/deposit/R6/C3/reused/a2_01_lower.wl <==
(* a2_01_lower.wl
   Laurent expansions about N = 0 of the exact one-, two- and three-loop non-singlet anomalous
   dimensions gamma_ns^(n)+(N), n = 0,1,2, from the MVV FORM file hepres.h (hep-ph/0403192,
   eqs. (3.4)-(3.9) in N-space and (4.5)-(4.11) in x-space), and of gamma_ns^(3)+ poles from the
   GvMSY x -> 0 file Pqq3NSpXto0.m (arXiv:2604.09534).
   Conventions (MV 2605.03889 eq. (2.2), l. 474-480; MVV eq. (2.x)): gamma(N) = - P(N) = - Int x^(N-1) P(x),
   a_s = alpha_s/(4 pi), even-N analytic continuation for the + case.
   Route N: N-space harmonic sums, S(N+1) reduced to S(N) at even N, then HarmonicSumsSeries about N = 0.
   Route X: x-space small-x expansion, x^0 ln^l x  <->  (-1)^l l! / N^(l+1) in P(N); poles only.
   Both routes are compared for every pole coefficient of gamma_1 and gamma_2.
   Output: a2_01_laurent.txt (one line per coefficient, read by a2_02_relation.py). *)

base = "PROJECT/ma_a/a2_check/";
<< HarmonicSums`;
DefineSinfTable["HOME/.Wolfram/Applications/HarmonicSums/RelTabSinfH1.m"];
Get[base <> "src/hepres_mma.m"];
red[e_] := Collect[Expand[ReduceConstants[e, ToKnownConstants -> True]], {cf, ca, nf}, Expand];

(* ---------- N-space ---------- *)
anal[e_] := e /. {theta[_] -> 1, delta[_] -> 0};
spec[e_] := e /. {theta[_] -> 0, delta[_] -> 1};
den[y_] := 1/y;

(* integer-N evaluation of a harmonic sum, used only for the N = 2 consistency check *)
hsInt[{}, n_Integer] := 1;
hsInt[{a1_, rest___}, n_Integer] := Sum[Sign[a1]^i/i^Abs[a1] hsInt[{rest}, i], {i, 1, n}];
atN2[e_] := Expand[(e /. Sm[Rm[a__], arg_] :> hsInt[{a}, arg /. nn -> 2]) /. nn -> 2];
Do[
  chk = Expand[atN2[anal[mvv[nm]]] - spec[mvv[nm]] /. nn -> 2];
  Print["N=2 check, theta part at N=2 minus delta(N-2) part, ", nm, ": ", chk],
  {nm, {"gqq0", "gqq1p", "gqq2p"}}];

(* S_{a1,...}(N+k) -> S(N) at even N: S_{a1,b}(M) = S_{a1,b}(M-1) + sgn(a1)^M S_b(M)/M^|a1|, sgn^N = 1 *)
shiftS[{}, k_] := 1;
shiftS[v_List, 0] := SX[v];
shiftS[{a1_, rest___}, k_Integer /; k > 0] :=
  shiftS[{a1, rest}, k - 1] + Sign[a1]^k shiftS[{rest}, k]/(nn + k)^Abs[a1];
toSX[e_] := e /. Sm[Rm[a__], arg_] :> shiftS[{a}, Expand[arg - nn]];

gamN[0] = Expand[toSX[anal[mvv["gqq0"]]]];
gamN[1] = Expand[toSX[anal[mvv["gqq1p"]]]];
gamN[2] = Expand[toSX[anal[mvv["gqq2p"]]]];
Print["distinct sums in gamma_2: ", Length[Union[Cases[gamN[2], _SX, Infinity]]]];

(* target orders: gamma_0 to N^4, gamma_1 to N^2, gamma_2 to N^0 (what the relation needs at a^4 N^-1) *)
target = <|0 -> 4, 1 -> 2, 2 -> 0|>;
maxw = <|0 -> 1, 1 -> 3, 2 -> 5|>;
serS[v_List, ord_Integer /; ord <= 0] := 0;  (* S(0) = 0: a sum needed only at order N^0 contributes nothing *)
serS[v_List, ord_] := serS[v, ord] = Module[{r},
   r = Normal[red[HarmonicSumsSeries[S @@ Append[v, nn], nn, 0, ord]]];
   If[! FreeQ[r, Infinity | ComplexInfinity | Indeterminate | DirectedInfinity | S | H | sinf],
     Print["HarmonicSumsSeries FAILED for S", v, " to order ", ord, ": ", InputForm[r]]; Abort[]];
   r];
(* HarmonicSumsSeries returns nn*DirectedInfinity[-I] for S_{-2,-2} (a defect of the package, seen in a
   test run).  The quasi-shuffle (stuffle) identity S_{-2}^2 = 2 S_{-2,-2} - S_4 holds at every integer N,
   hence for the even-N continuation, and is used instead: S_{-2,-2} = (S_{-2}^2 + S_4)/2. *)
stuffle = {SX[{-2, -2}] -> (SX[{-2}]^2 + SX[{4}])/2};
laurN[n_] := Module[{e = Expand[gamN[n] /. stuffle], sums, rules, ser},
   sums = Union[Cases[e, _SX, Infinity]];
   rules = Table[s -> serS[s[[1]], target[n] + maxw[n] - Total[Abs[s[[1]]]]], {s, sums}];
   ser = Normal[Series[e /. rules, {nn, 0, target[n]}]];
   Table[k -> red[Coefficient[Expand[ser], nn, k]], {k, -(2 n + 1), target[n]}]];

Do[lN[n] = laurN[n]; Print["route N done for gamma_", n], {n, 0, 2}];

(* ---------- x-space (poles only) ---------- *)
m2a[m_] := Which[m == 0, {0}, m > 0, Append[ConstantArray[0, m - 1], 1], m < 0, Append[ConstantArray[0, -m - 1], -1]];
toH[e_] := e /. Hm[Rm[ms__], y_] :> (H @@ Join[Flatten[m2a /@ {ms}], {y}]);
Pxs[n_] := toH[mvv[{"Pqq0", "Pqq1p", "Pqq2p"}[[n + 1]]] /. {omx -> 1 - x, opx -> 1 + x, deltaX[_] -> 0}];
laurX[n_] := Module[{s0, lx},
   s0 = Expand[Normal[HarmonicSumsSeries[Pxs[n], x, 0, 0]] /. H[0, x] -> lx];
   s0 = Expand[s0 /. x -> 0];
   Table[-(l + 1) -> red[-(-1)^l l! Coefficient[s0, lx, l]], {l, 0, 2 n}]];
Do[lX[n] = laurX[n];
  Do[dif = red[Association[lN[n]][p] - Association[lX[n]][p]];
   Print["route N minus route X, gamma_", n, " N^", p, ": ", dif], {p, -(2 n + 1), -1}], {n, 0, 2}];

(* ---------- four loops: GvMSY x -> 0 file ---------- *)
g3x = Get[base <> "src/gvmsy/anc/Pqq3NSpXto0.m"];
colmap = {color[c_] :> (c /. {d4FA -> dFA nc, d4FF -> dFF nc})};
g3x = Expand[g3x /. colmap /. zeta[k_] :> ToExpression["z" <> ToString[k]]];
Print["four-loop file, symbols: ", Union[Cases[g3x, _Symbol, Infinity]]];
lx4 = Expand[g3x /. Log[x] -> lx];
l3 = Table[-(l + 1) -> Expand[-(-1)^l l! Coefficient[lx4, lx, l]], {l, 0, 6}];

(* ---------- write ---------- *)
out = OpenWrite[base <> "a2_01_laurent.txt"];
WriteString[out, "# gamma_n coefficient of N^k about N = 0; gamma = -P(N); a_s = alpha_s/(4 pi); even-N continuation\n"];
Do[Do[WriteString[out, "gamma ", n, " ", r[[1]], " : ", ToString[InputForm[r[[2]]]], "\n"], {r, lN[n]}], {n, 0, 2}];
Do[WriteString[out, "gamma 3 ", r[[1]], " : ", ToString[InputForm[r[[2]]]], "\n"], {r, l3}];
Close[out];
Print["written a2_01_laurent.txt"];


==> anc/numbers/deposit/R6/C3/reused/a2_05_fourloop_nspace.wl <==
(* a2_05_fourloop_nspace.wl
   Cross-check of the four-loop data.  The poles N^-7 .. N^-2 of gamma_ns^(3)+(N) about N = 0 are
   computed from the full N-space result of GvMSY, anc/Gqq3NSp.m (arXiv:2604.09534), and compared with
   the poles implied by the x -> 0 file anc/Pqq3NSpXto0.m that a2_01_lower.wl used
   (x^0 ln^l x  <->  (-1)^l l!/N^(l+1) in P(N), gamma = -P).
   Even N: (-1)^n -> 1.  A term n^-k S_w(n) contributes to N^-p through the Taylor coefficient of order k-p
   of S_w; with k + w <= 7 the order needed for p >= 2 is at most 5 - w. *)

base = "PROJECT/ma_a/a2_check/";
<< HarmonicSums`;
DefineSinfTable["HOME/.Wolfram/Applications/HarmonicSums/RelTabSinfH1.m"];
red[e_] := Expand[ReduceConstants[e, ToKnownConstants -> True]];

g3 = Get[base <> "src/gvmsy/anc/Gqq3NSp.m"];
g3 = g3 /. (-1)^n -> 1;
g3 = g3 /. color[c_] :> (c /. {d4FA -> dFA nc, d4FF -> dFF nc}) /. zeta[k_] :> ToExpression["z" <> ToString[k]];
g3 = Expand[g3 /. z4 -> 2/5 z2^2];
(* HarmonicSumsSeries returns n*DirectedInfinity[-I] for S_{-2,-2} (seen in a first run);
   stuffle identity S_{-2}^2 = 2 S_{-2,-2} - S_4 at every integer n, hence for the even-n continuation *)
g3 = Expand[g3 /. S[-2, -2, n] -> (S[-2, n]^2 + S[4, n])/2];
Print["symbols: ", Union[Cases[g3, _Symbol, Infinity]]];
sums = Union[Cases[g3, _S, Infinity]];
Print["distinct sums: ", Length[sums], ";  argument forms: ", Union[Last /@ sums]];

serS[s_S] := Module[{v = Most[List @@ s], ord, r},
   ord = 5 - Total[Abs[v]];
   If[ord <= 0, Return[0]];
   r = Normal[red[HarmonicSumsSeries[S @@ Append[v, n], n, 0, ord]]];
   If[! FreeQ[r, Infinity | ComplexInfinity | Indeterminate | DirectedInfinity | S | H | sinf],
     Print["HarmonicSumsSeries failed for ", s, " -> ", InputForm[r]]; failed = Append[failed, s]; Return[$Failed]];
   r];
failed = {};
rules = Table[s -> serS[s], {s, sums}];
Print["failed: ", failed];

(* failed sums are replaced by quasi-shuffle (stuffle) identities if needed; see output *)
If[failed =!= {}, Print["ABORT: add stuffle identities for ", failed]; Abort[]];

ser = Normal[Series[g3 /. rules, {n, 0, -2}]];
g3x = Get[base <> "src/gvmsy/anc/Pqq3NSpXto0.m"];
g3x = Expand[g3x /. color[c_] :> (c /. {d4FA -> dFA nc, d4FF -> dFF nc}) /. zeta[k_] :> ToExpression["z" <> ToString[k]] /. z4 -> 2/5 z2^2 /. Log[x] -> lx];
Do[
  fromN = Expand[Coefficient[Expand[ser], n, -p]];
  fromX = Expand[-(-1)^(p - 1) (p - 1)! Coefficient[g3x, lx, p - 1]];
  Print["gamma_3 N^-", p, ": N-space file minus x->0 file = ", Expand[fromN - fromX]],
  {p, 7, 2, -1}];


==> anc/numbers/deposit/R6/C3/reused/t4_alt_sums.py <==
#!/usr/bin/env python3
"""T4-07: small-N expansions of harmonic sums continued from even and from odd N.

S_1(N)  = psi(N+1) + gamma_E                          (no (-1)^N)
S_-1(N) = -ln2 + (-1)^N (1/2)[psi(N/2+1) - psi((N+1)/2)]
S_-2(N) = -zeta2/2 + (-1)^N (1/4)[psi'((N+1)/2) - psi'(N/2+1)]
'even' replaces (-1)^N by +1, 'odd' by -1.  Checked against the direct sums at N = 1..6, then expanded
about N = 0 with 40-digit arithmetic and the coefficients identified with PSLQ on {zeta2, zeta3, ln2, 1}.
Also checks psi^+(w) = -pi tan(pi w/2) = psi((1-w)/2) - psi((1+w)/2) (reflection formula) at sample points.
"""
import mpmath as mp

mp.mp.dps = 40
z2, z3, l2 = mp.zeta(2), mp.zeta(3), mp.log(2)
out = []
pr = lambda *x: (print(*x), out.append(' '.join(str(y) for y in x)))


def S1(N, s=1): return mp.digamma(N + 1) + mp.euler
def Sm1(N, s): return -l2 + s * (mp.digamma(N / 2 + 1) - mp.digamma((N + 1) / 2)) / 2
def Sm2(N, s): return -z2 / 2 + s * (mp.psi(1, (N + 1) / 2) - mp.psi(1, N / 2 + 1)) / 4


# direct check at integers, with s = (-1)^N
for name, f, k in [('S_1', S1, 1), ('S_-1', Sm1, -1), ('S_-2', Sm2, -2)]:
    ok = True
    for n in range(1, 7):
        direct = sum((mp.mpf(-1)**i if k < 0 else 1) / mp.mpf(i)**abs(k) for i in range(1, n + 1))
        ok &= abs(f(mp.mpf(n), (-1)**n) - direct) < mp.mpf(10)**-30
    pr(f'{name}: closed form equals the sum at N=1..6: {ok}')


def ident(x):
    r = mp.identify(x, ['zeta(2)', 'zeta(3)', 'log(2)'])
    return r if r else mp.nstr(x, 15)


for name, f in [('S_1', S1), ('S_-1', Sm1), ('S_-2', Sm2)]:
    for s, lab in [(1, 'even'), (-1, 'odd')]:
        c = mp.taylor(lambda N: f(N, s), 0, 2)
        pr(f'{name} ({lab}-N continuation) about N=0: c0 = {ident(c[0])}, c1 = {ident(c[1])}, c2 = {ident(c[2])}')
d0 = Sm2(0, 1) - Sm2(0, -1)
pr('S_-2: even minus odd continuation at N=0 =', ident(d0), ' (zeta2 =', mp.nstr(z2, 12), ')')
for wv in [mp.mpf('0.1'), mp.mpf('0.37'), mp.mpf('1.3')]:
    lhs = -mp.pi * mp.tan(mp.pi * wv / 2)
    rhs = mp.digamma((1 - wv) / 2) - mp.digamma((1 + wv) / 2)
    pr(f'w={wv}: -pi tan(pi w/2) = {mp.nstr(lhs, 20)}, psi((1-w)/2)-psi((1+w)/2) = {mp.nstr(rhs, 20)}')
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C3_check/c3_direct_leading.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
check S_{-1}: InputForm[-1/2*(n*z2) + (3*n^2*z3)/4]
  three loops: InputForm[Sm[{-2}, N]] pole order 3, Taylor to N^0 = InputForm[0]
  three loops: InputForm[Sm[{1}, N]] pole order 4, Taylor to N^1 = InputForm[N*zz[2]]
  three loops: InputForm[Sm[{2}, N]] pole order 3, Taylor to N^0 = InputForm[0]
  three loops: InputForm[Sm[{1, 1}, N]] pole order 3, Taylor to N^0 = InputForm[0]
  three loops full coefficient of N^-5 in P: InputForm[16*cf^3]
  three loops full coefficient of N^-4 in P: InputForm[-4*(11*ca - 6*cf)*cf^2 + 8*cf^2*nf]
  three loops full coefficient of N^-3 in P: InputForm[(2*cf*(121*ca^2 + 472*ca*cf + 36*cf^2))/9 - (8*cf*(11*ca + 16*cf)*nf)/9 + (8*cf*nf^2)/9 - 4*cf*(15*ca^2 - 48*ca*cf + 52*cf^2)*zz[2]]
  four loops: InputForm[Sm[{-2}, N]] pole order 5, Taylor to N^0 = InputForm[0]
  four loops: InputForm[Sm[{1}, N]] pole order 6, Taylor to N^1 = InputForm[N*zz[2]]
  four loops: InputForm[Sm[{2}, N]] pole order 5, Taylor to N^0 = InputForm[0]
  four loops: InputForm[Sm[{1, 1}, N]] pole order 5, Taylor to N^0 = InputForm[0]
  four loops full coefficient of N^-7 in P: InputForm[80*col[cf^4]]
  four loops full coefficient of N^-6 in P: InputForm[(-80*(11*col[ca*cf^3] - 6*col[cf^4] - 2*col[cf^3*nf]))/3]
  four loops full coefficient of N^-5 in P: InputForm[(8*(121*col[ca^2*cf^2] + 170*col[ca*cf^3] + 48*col[cf^4] - 44*col[ca*cf^2*nf] - 20*col[cf^3*nf] + 4*col[cf^2*nf^2]))/3 + 16*(57*col[ca^3*cf] - 210*col[ca^2*cf^2] + 252*col[ca*cf^3] - 124*col[cf^4] - 72*col[d4FA/nc])*zz[2]]
contexts: {Global`}
three loops N^-5: direct N-space minus x-space = 0
three loops N^-4: direct N-space minus x-space = 0
three loops N^-3: direct N-space minus x-space = 0
four loops N^-7: direct N-space minus x-space = 0
four loops N^-6: direct N-space minus x-space = 0
four loops N^-5: direct N-space minus x-space = 0


==> anc/numbers/deposit/R6/C3_check/c3_direct_leading.wl <==
(* C3 check, second route for the leading poles: full Laurent coefficients (all constants kept, no projection rule)
   of P = -gamma^+ at the three highest poles, three loops (N^-5, N^-4, N^-3) and four loops (N^-7, N^-6, N^-5).
   Every sum whose coefficient has a pole of order >= p_min is expanded about N=0 with HarmonicSumsSeries
   (HarmonicSums 1.0, loaded from its own folder; its expansion at 0 is the even-N continuation, checked here
   on S_{-1}: -z2 N/2 + 3 z3 N^2/4, which is S_1(N/2)-S_1(N)).  Sums with lower-order poles cannot reach these
   coefficients because every sum at argument N vanishes at N=0.  Result compared with the x^0 ln^k x terms of the
   x-space results with all zeta values kept. *)
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory, "Applications", "HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
dir = "PROJECT/ma_a/referee_calc/C3_check/";
anc = "PROJECT/ma_a/dossier/papers/src2604/anc/";
res = Get[dir <> "hepres_parsed.m"];
Print["check S_{-1}: ", InputForm[HarmonicSumsSeries[S[-1, n], n, 0, 2]]];

zn[e_] := e /. s_Symbol /; StringMatchQ[SymbolName[s], "z" ~~ DigitCharacter ..] :> zz[ToExpression[StringDrop[SymbolName[s], 1]]];
poleOrd[c_] := Module[{ser = Series[c, {N, 0, 0}]}, If[Head[ser] === SeriesData, -ser[[4]], 0]];
fullTop[g_, pmin_, label_] := Module[{e = Expand[zn[-g]], ss, tot, ser, out},
  ss = Union[Cases[e, _Sm, Infinity]];
  tot = e /. Sm[__] -> 0;   (* part without sums *)
  Do[Module[{c = Coefficient[e, s], j, ord, tay},
     j = poleOrd[c];
     If[j >= pmin,
       If[s[[2]] =!= N, Print["argument not N: ", s]; Abort[]];
       ord = j - pmin;
       tay = zn[Normal[HarmonicSumsSeries[S @@ Append[s[[1]], n], n, 0, ord]] /. n -> N];
       Print["  ", label, ": ", InputForm[s], " pole order ", j, ", Taylor to N^", ord, " = ", InputForm[tay]];
       tot += c tay]],
    {s, ss}];
  ser = Series[tot, {N, 0, -pmin}];
  out = Table[{k, Collect[Expand[SeriesCoefficient[ser, -k]], {zz[_], nf}, Factor]}, {k, pmin + 2, pmin, -1}];
  Do[Print["  ", label, " full coefficient of N^-", o[[1]], " in P: ", InputForm[o[[2]]]], {o, out}];
  out];

r3 = fullTop[res["gqq2p"] /. z3 -> z3, 3, "three loops"];
g3 = Get[anc <> "Gqq3NSp.m"] /. (-1)^n -> 1 /. S[a__, n] :> Sm[{a}, N] /. n -> N /. color[c_] :> col[c] /.
   {zeta[k_] :> ToExpression["z" <> ToString[k]]};
r4 = fullTop[g3, 5, "four loops"];

(* x-space, all constants kept *)
xzeroFull[e_] := Expand[(e /. Hx[l_List] :> If[AllTrue[l, # == 0 &], L^Length[l]/Length[l]!, 0]) /. x -> 0];
toN[xe_, kmax_] := Module[{ee = Expand[xe]}, Sum[Coefficient[ee, L, k] (-1)^k k!/N^(k + 1), {k, 0, kmax}]];
p2x = zn[toN[xzeroFull[res["Pqq2p"]], 4]];
Print["contexts: ", Union[Context /@ Cases[{res["Pqq2p"], HarmonicSumsSeries[S[1, n], n, 0, 1]}, s_Symbol /; StringMatchQ[SymbolName[s], "z" ~~ DigitCharacter ..], Infinity]]];
x3 = Expand[Get[anc <> "Pqq3NSpXto0.m"] /. color[c_] :> col[c] /. Log[x] -> L /. {zeta[k_] :> ToExpression["z" <> ToString[k]]}];
p3x = zn[toN[x3, 6]];
Do[Print["three loops N^-", o[[1]], ": direct N-space minus x-space = ", Expand[o[[2]] - Coefficient[p2x, N, -o[[1]]]]], {o, r3}];
Do[Print["four loops N^-", o[[1]], ": direct N-space minus x-space = ", Expand[o[[2]] - Coefficient[p3x, N, -o[[1]]]]], {o, r4}];


==> anc/numbers/deposit/R6/C3_check/c3_hs_taylor_test.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
2*z3
S1: InputForm[n*z2 + (2*n^3*z2^2)/5 - n^2*z3]
S-1: InputForm[-1/2*(n*z2) - (7*n^3*z2^2)/20 + (3*n^2*z3)/4]
S-2,1: InputForm[(-17*n*z2^2)/40 - (3*n^2*z2*z3)/2 + (67*n^2*z5)/16]


==> anc/numbers/deposit/R6/C3_check/c3_hs_taylor_test.wl <==
(* C3 check: test HarmonicSums expansion of harmonic sums about n=0 *)
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory,"Applications","HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
Print[ReduceConstants[S[2,1,Infinity], ToKnownConstants->True]];
t1 = TimeConstrained[HarmonicSumsSeries[S[1,n], n, 0, 3], 120, "timeout"];
Print["S1: ", InputForm[t1]];
t2 = TimeConstrained[HarmonicSumsSeries[S[-1,n], n, 0, 3], 120, "timeout"];
Print["S-1: ", InputForm[t2]];
t3 = TimeConstrained[HarmonicSumsSeries[S[-2,1,n], n, 0, 2], 300, "timeout"];
Print["S-2,1: ", InputForm[t3]];


==> anc/numbers/deposit/R6/C3_check/c3_list_highpole_sums.out <==
--- gamma2p: sums whose coefficient has a pole of order >= 3 at N=0 ---

                            2               2         3
Part::partw: Part 4 of 32 ca  cf - 160 ca cf  + 192 cf  does not exist.
  InputForm[Sm[{-2}, N]]  pole order 3 ; leading coefficient InputForm[-8*(ca - 2*cf)*cf*(ca + 2*cf)]
  InputForm[Sm[{1}, N]]  pole order 4 ; leading coefficient InputForm[4*cf*(15*ca^2 - 48*ca*cf + 52*cf^2)]
  InputForm[Sm[{2}, N]]  pole order 3 ; leading coefficient InputForm[64*cf^3]

                             2               2        3
Part::partw: Part 4 of -32 ca  cf + 160 ca cf  - 64 cf  does not exist.

                             2               2         3
Part::partw: Part 4 of -64 ca  cf + 320 ca cf  - 384 cf  does not exist.

General::stop: Further output of Part::partw will be suppressed during this calculation.
  InputForm[Sm[{1, 1}, N]]  pole order 3 ; leading coefficient InputForm[-64*cf^3]
  pure-rational (no sum) part pole order: 5
--- gamma3p: sums whose coefficient has a pole of order >= 5 at N=0 ---
  InputForm[Sm[{-2}, N]]  pole order 5 ; leading coefficient InputForm[32*(19*col[ca^3*cf] - 57*col[ca^2*cf^2] + 36*col[ca*cf^3] + 12*col[cf^4] - 24*col[d4FA/nc])]
  InputForm[Sm[{1}, N]]  pole order 6 ; leading coefficient InputForm[-16*(57*col[ca^3*cf] - 210*col[ca^2*cf^2] + 252*col[ca*cf^3] - 124*col[cf^4] - 72*col[d4FA/nc])]
  InputForm[Sm[{2}, N]]  pole order 5 ; leading coefficient InputForm[(-8*(64*col[ca^3*cf] - 639*col[ca^2*cf^2] + 1632*col[ca*cf^3] - 1488*col[cf^4] - 240*col[d4FA/nc]))/3]
  InputForm[Sm[{1, 1}, N]]  pole order 5 ; leading coefficient InputForm[(32*(32*col[ca^3*cf] - 297*col[ca^2*cf^2] + 744*col[ca*cf^3] - 648*col[cf^4] - 120*col[d4FA/nc]))/3]
  pure-rational (no sum) part pole order: 7


==> anc/numbers/deposit/R6/C3_check/c3_list_highpole_sums.wl <==
(* C3 check: which sums carry coefficients with high poles at N=0 *)
$AllowInternet = False;
dir = "PROJECT/ma_a/referee_calc/C3_check/";
anc = "PROJECT/ma_a/dossier/papers/src2604/anc/";
res = Get[dir <> "hepres_parsed.m"];
g3 = Get[anc <> "Gqq3NSp.m"] /. (-1)^n -> 1 /. S[a__, n] :> Sm[{a}, N] /. n -> N /. color[c_] :> col[c];
poleOrder[c_] := Module[{s = Series[c, {N, 0, 0}]}, If[Head[s] === SeriesData, -s[[4]] + 0, 0]];
show[e_, name_, jmin_] := Module[{ee = Expand[e], ss},
  ss = Union[Cases[ee, _Sm, Infinity]];
  Print["--- ", name, ": sums whose coefficient has a pole of order >= ", jmin, " at N=0 ---"];
  Do[Module[{c = Coefficient[ee, s], j},
     j = -Exponent[Together[c] /. {} , N, Min];
     j = Module[{ser = Series[c, {N, 0, 0}]}, -ser[[4]]];
     If[j >= jmin, Print["  ", InputForm[s], "  pole order ", j, " ; leading coefficient ", InputForm[Factor[SeriesCoefficient[Series[c, {N, 0, -j}], -j]]]]]],
   {s, ss}];
  Print["  pure-rational (no sum) part pole order: ", Module[{r = ee /. Sm[__] -> 0, ser}, ser = Series[r, {N, 0, 0}]; -ser[[4]]]]];
show[res["gqq2p"], "gamma2p", 3];
show[g3, "gamma3p", 5];


==> anc/numbers/deposit/R6/C3_check/c3_numbers.out <==
P(2)+ zeta2/N^3: SU(3) = -5104/27 ; SU(N) = (-2*(-1 + nc)*(1 + nc)*(13 - 2*nc^2 + 4*nc^4))/nc^3
P(3)+ zeta2/N^5: SU(3) = -113920/81 ; SU(N) = (-4*(-1 + nc)*(1 + nc)*(-31 - 33*nc^2 - 15*nc^4 + 7*nc^6))/nc^4
x-space: zeta2 x^0 ln^2x in P(2)+ = -30*ca^2*cf + 96*ca*cf^2 - 104*cf^3 ; zeta2 x^0 ln^4x in P(3)+ = 38*ca^3*cf - 140*ca^2*cf^2 + 168*ca*cf^3 - (248*cf^4)/3 - 48*dFA
planar (large-nc) parts: SeriesData[nc, Infinity, {-8, 0, 12, 0, -30}, -3, 2, 1] ; SeriesData[nc, Infinity, {-28, 0, 88, 0, 72, 0, -8}, -4, 3, 1]


==> anc/numbers/deposit/R6/C3_check/c3_numbers.wl <==
(* C3 check: SU(3) and SU(N) values of the leading zeta_2 pole coefficients of P^+ found by c3_zeta2_poles.wl *)
c3 = -4 cf (15 ca^2 - 48 ca cf + 52 cf^2);                       (* zeta2/N^3 in P^(2)+ *)
c4 = 16 (57 ca^3 cf - 210 ca^2 cf^2 + 252 ca cf^3 - 124 cf^4 - 72 dFA);   (* zeta2/N^5 in P^(3)+ *)
suN = {cf -> (nc^2 - 1)/(2 nc), ca -> nc, dFA -> (nc^2 - 1) (nc^2 + 6)/48};
Print["P(2)+ zeta2/N^3: SU(3) = ", c3 /. suN /. nc -> 3, " ; SU(N) = ", Factor[c3 /. suN]];
Print["P(3)+ zeta2/N^5: SU(3) = ", c4 /. suN /. nc -> 3, " ; SU(N) = ", Factor[c4 /. suN]];
Print["x-space: zeta2 x^0 ln^2x in P(2)+ = ", Expand[c3/2], " ; zeta2 x^0 ln^4x in P(3)+ = ", Expand[c4/24]];
Print["planar (large-nc) parts: ", Series[c3 /. suN, {nc, Infinity, 1}], " ; ", Series[c4 /. suN, {nc, Infinity, 2}]];


==> anc/numbers/deposit/R6/C3_check/c3_parse_hepres.out <==
blocks found: {gqq0, gqq1p, gqq2p, gqq1m, gqq2m, Pqq0, Pqq1p, Pqq2p, Pqq1m, Pqq2m}
gqq0: 4 terms; symbols {cf, N}
gqq1p: 37 terms; symbols {ca, cf, N, nf}
gqq2p: 423 terms; symbols {ca, cf, N, nf, z3}
Pqq0: 3 terms; symbols {cf, x}
Pqq1p: 40 terms; symbols {ca, cf, nf, x, z2}
Pqq2p: 562 terms; symbols {ca, cf, nf, x, z2, z3}
gamma0(N=2) via theta part = (8*cf)/3   (expected 8/3 cf)
gamma0(N=4) = (157*cf)/30   (expected cf*(4*25/12-3-2/20) = (157*cf)/30)
gamma1p(N=2) = (376*ca*cf)/27 - (112*cf^2)/27 - (64*cf*nf)/27
gamma2p(N=2) = (20920*ca^2*cf)/243 - (8528*ca*cf^2)/243 - (560*cf^3)/243 - (3128*ca*cf*nf)/243 - (3412*cf^2*nf)/243 - (224*cf*nf^2)/243 + (64*ca^2*cf*z3)/3 - 64*ca*cf^2*z3 + (128*cf^3*z3)/3 - (64*ca*cf*nf*z3)/3 + (64*cf^2*nf*z3)/3
gamma2p(N=4) = (136066373*ca^2*cf)/972000 - (267028157*ca*cf^2)/9720000 - (714245693*cf^3)/48600000 - (8802581*ca*cf*nf)/486000 - (165237563*cf^2*nf)/4860000 - (384277*cf*nf^2)/243000 + (1439*ca^2*cf*z3)/75 - (1439*ca*cf^2*z3)/25 + (2878*cf^3*z3)/75 - (628*ca*cf*nf*z3)/15 + (628*cf^2*nf*z3)/15
N=2 check gqq0: theta-part minus delta-block = 0
N=2 check gqq1p: theta-part minus delta-block = 0
N=2 check gqq2p: theta-part minus delta-block = 0


==> anc/numbers/deposit/R6/C3_check/c3_parse_hepres.wl <==
(* C3 check: parse hepres.h (hep-ph/0403192, MVV) into Mathematica form.
   Independent conversion written for this check; does not use the project's hepres_mma.m.
   Output: hepres_parsed.m with gqq0, gqq1p, gqq2p (theta(N>=3) parts, valid for even N)
   and Pqq0, Pqq1p, Pqq2p (x-space).
   Notation after conversion:
     Sm[{m1,...,mk}, arg]  harmonic sum S_{m1..mk}(arg), arg = N or 1+N
     Hx[{m1,...}]          harmonic polylogarithm H_{m1..}(x) in MVV compressed notation
     z2, z3, z4, z5        zeta values; cf, ca, nf colour factors *)
$AllowInternet = False;
src = "PROJECT/ma_a/derive_regge/papers/src0403192/hepres.h";
txt = Import[src, "Text"];
(* strip FORM comment lines starting with * *)
lines = StringSplit[txt, "\n"];
lines = Select[lines, !StringStartsQ[#, "*"] &];
txt2 = StringRiffle[lines, "\n"];
blocks = StringCases[txt2, RegularExpression["L\\s+(\\w+)\\s*=([^;]*);"] :> {"$1", "$2"}];
Print["blocks found: ", blocks[[All, 1]]];
conv[s_String] := Module[{t = s},
  t = StringReplace[t, {"theta( - 3 + N)" -> "1", "delta( - 2 + N)" -> "0", "delta_(1 - x)" -> "0"}];
  t = StringReplace[t, RegularExpression["S\\(R\\(([^)]*)\\),([^)]*)\\)"] :> "Sm[{$1},$2]"];
  t = StringReplace[t, RegularExpression["H\\(R\\(([^)]*)\\),x\\)"] :> "Hx[{$1}]"];
  t = StringReplace[t, RegularExpression["den\\(([^)]*)\\)"] :> "(1/($1))"];
  t = StringReplace[t, {"[1-x]^-1" -> "(1/(1-x))", "[1+x]^-1" -> "(1/(1+x))"}];
  t = StringReplace[t, "\n" -> " "];
  t];
want = {"gqq0", "gqq1p", "gqq2p", "Pqq0", "Pqq1p", "Pqq2p"};
res = Association[];
Do[
  b = Select[blocks, #[[1]] == w &];
  If[Length[b] != 1, Print["missing block ", w]; Exit[1]];
  s = conv[b[[1, 2]]];
  If[StringContainsQ[s, "theta" | "delta" | "den(" | "S(R" | "H(R" | "["~~("1-x"|"1+x")~~"]"],
    Print["unconverted token in ", w]; Exit[2]];
  e = ToExpression[s];
  If[e === $Failed, Print["parse failed ", w]; Exit[3]];
  res[w] = e;
  Print[w, ": ", Length[Expand[e]], " terms; symbols ",
    Union[Cases[e, _Symbol, Infinity]]],
  {w, want}];
Put[res, "PROJECT/ma_a/referee_calc/C3_check/hepres_parsed.m"];
(* sanity: gamma0 at N=2 must be 8/3 cf; gamma1p at N=2 known value
   gamma_ns^(1)+(N=2) = cf*(376/27 ca - 112/27 nf) - 112/27 cf^2 ... checked numerically below *)
Sval[l_List, n_Integer] := Module[{f},
  f[{}, m_] := 1;
  f[{a_, r___}, m_] := Sum[Sign[a]^i/i^Abs[a] f[{r}, i], {i, 1, m}];
  f[l, n]];
g0[n_] := res["gqq0"] /. N -> n /. Sm[l_, arg_] :> Sval[l, arg];
Print["gamma0(N=2) via theta part = ", Simplify[g0[2]], "   (expected 8/3 cf)"];
Print["gamma0(N=4) = ", Simplify[g0[4]], "   (expected cf*(4*25/12-3-2/20) = ", cf (4*25/12 - 3 - 2/20), ")"];
g1[n_] := res["gqq1p"] /. N -> n /. Sm[l_, arg_] :> Sval[l, arg];
Print["gamma1p(N=2) = ", Expand[g1[2]]];
g2[n_] := res["gqq2p"] /. N -> n /. Sm[l_, arg_] :> Sval[l, arg];
Print["gamma2p(N=2) = ", Expand[g2[2]]];
Print["gamma2p(N=4) = ", Expand[g2[4]]];
(* compare theta part at N=2 with the delta(N-2) value block of the file *)
convD[s_String] := ToExpression[conv[StringReplace[s, {"theta( - 3 + N)" -> "0", "delta( - 2 + N)" -> "1"}]]];
Do[
  b = Select[blocks, #[[1]] == w &][[1, 2]];
  d = convD[b];
  th = res[w] /. N -> 2 /. Sm[l_, arg_] :> Sval[l, arg];
  Print["N=2 check ", w, ": theta-part minus delta-block = ", Simplify[th - d]],
  {w, {"gqq0", "gqq1p", "gqq2p"}}];


==> anc/numbers/deposit/R6/C3_check/c3_relation_check.out <==
nc left over in P^(3): True
a^3 N^-4: rational = 0 ; zeta2 coef = 0
a^3 N^-3: rational = 0 ; zeta2 coef = 0
a^3 N^-2: rational = 0 ; zeta2 coef = 12*(5*ca - 6*cf)*(ca - 2*cf)*cf
a^4 N^-6: rational = 0 ; zeta2 coef = 0
a^4 N^-5: rational = 0 ; zeta2 coef = 0
a^4 N^-4: rational = 0 ; zeta2 coef = -48*(19*ca^3*cf - 65*ca^2*cf^2 + 68*ca*cf^3 - 20*cf^4 - 24*dFA)
zeta2 at a^3 N^-2 minus S3/z2: 0
zeta2 at a^4 N^-4 minus S4/z2: 0
P^(0) zeta2 part through N^1: -4*cf*N


==> anc/numbers/deposit/R6/C3_check/c3_relation_check.wl <==
(* C3 check, consequence test: insert the projected (rational + zeta_2) expansions of P^(0..3)+ about N=0
   into the small-N relation P(P - N + beta(a)/a) = O(N^0) of the paper (eq. relation) and print the violation
   at a^3 N^-4..N^-2 and a^4 N^-6..N^-4, rational and zeta_2 parts.  beta0 = 11/3 ca - 2/3 nf,
   beta1 = 34/3 ca^2 - 10/3 ca nf - 2 cf nf (T_F = 1/2), a = alpha_s/(4 pi).
   Expected from the paper: LL and NLL vanish; at NNLL only zeta_2 survives,
   S3 = 12 z2 cf (ca-2cf)(5ca-6cf) and S4 = -48 z2 (19 ca^3 cf - 65 ca^2 cf^2 + 68 ca cf^3 - 20 cf^4 - 24 dFA). *)
$AllowInternet = False;
dir = "PROJECT/ma_a/referee_calc/C3_check/";
anc = "PROJECT/ma_a/dossier/papers/src2604/anc/";
res = Get[dir <> "hepres_parsed.m"];
lam[1] = 1; lam[-1] = -1/2; lam[_] = 0;
ratPart[Sm[l_List, arg_]] := Which[arg === N, 0,
   arg === 1 + N, Product[Sign[l[[i]]] (1 + N)^(-Abs[l[[i]]]), {i, Length[l]}], True, Abort[]];
z2Part[Sm[l_List, arg_]] := Which[arg === N, If[Length[l] == 1, lam[l[[1]]] N, 0],
   arg === 1 + N, lam[Last[l]] N Product[Sign[l[[i]]] (1 + N)^(-Abs[l[[i]]]), {i, Length[l] - 1}], True, Abort[]];
zeroOther = {z3 -> 0, z4 -> 0, z5 -> 0, z6 -> 0, z7 -> 0};
projP[g_] := Expand[(-g /. zeroOther) /. s_Sm :> ratPart[s] + z2 z2Part[s]] /. z2^p_ /; p > 1 -> 0;
g3 = Get[anc <> "Gqq3NSp.m"] /. (-1)^n -> 1 /. S[a__, n] :> Sm[{a}, N] /. n -> N /.
   {zeta[2] -> z2, zeta[3] -> z3, zeta[4] -> z4, zeta[5] -> z5} /. color[c_] :> c /. {d4FA -> dFA nc, d4FF -> dFF nc};
ord = 3;
p[1] = Normal[Series[projP[res["gqq0"]], {N, 0, ord}]];
p[2] = Normal[Series[projP[res["gqq1p"]], {N, 0, ord}]];
p[3] = Normal[Series[projP[res["gqq2p"]], {N, 0, ord}]];
p[4] = Normal[Series[projP[g3], {N, 0, ord}]];
Print["nc left over in P^(3): ", FreeQ[p[4], nc]];
b0 = 11/3 ca - 2/3 nf; b1 = 34/3 ca^2 - 10/3 ca nf - 2 cf nf;
Pa = Sum[a^k p[k], {k, 1, 4}];
rel = Expand[Pa (Pa - N + (-b0 a - b1 a^2))];
rel = rel /. z2^q_ /; q > 1 -> 0;
Do[Module[{c = Expand[Coefficient[Coefficient[rel, a, L], N, -k]]},
    Print["a^", L, " N^-", k, ": rational = ", Factor[Coefficient[c, z2, 0]], " ; zeta2 coef = ", Factor[Coefficient[c, z2, 1]]]],
  {L, 3, 4}, {k, 2 L - 2, 2 L - 4, -1}];
S3 = 12 cf (ca - 2 cf) (5 ca - 6 cf);
S4 = -48 (19 ca^3 cf - 65 ca^2 cf^2 + 68 ca cf^3 - 20 cf^4 - 24 dFA);
Print["zeta2 at a^3 N^-2 minus S3/z2: ", Expand[Coefficient[Coefficient[Coefficient[rel, a, 3], N, -2], z2, 1] - S3]];
Print["zeta2 at a^4 N^-4 minus S4/z2: ", Expand[Coefficient[Coefficient[Coefficient[rel, a, 4], N, -4], z2, 1] - S4]];
(* breakdown of S3, S4 into contributions: the S_1(N) term of P^(0) (zeta2 at N^+1) and the poles of P^(1..3) *)
Print["P^(0) zeta2 part through N^1: ", Coefficient[Expand[p[1]], z2, 1] /. N^q_ /; q > 1 -> 0];


==> anc/numbers/deposit/R6/C3_check/c3_zeta2_poles.out <==
gamma1p: linear in 11 distinct sums (8 at argument N, 3 at argument N+1)
gamma2p: linear in 71 distinct sums (50 at argument N, 21 at argument N+1)
explicit z2 in gamma1p, gamma2p: {0, 0}
max power of 1/N: gamma1p 3, gamma2p 5
sums with a negative index in gamma2p: 40 ; any index -1: {}
sums with last index +-1 at argument N+1 in gamma2p: InputForm[{Sm[{1}, 1 + N], Sm[{-3, 1}, 1 + N], Sm[{-2, 1}, 1 + N], Sm[{1, 1}, 1 + N], Sm[{2, 1}, 1 + N], Sm[{3, 1}, 1 + N], Sm[{1, -2, 1}, 1 + N]}]
--- two loops: projected Laurent coefficients of P = -gamma at N^-k (rational + z2 parts) ---
  N^-3:  rational = 4*cf^2   ;  zeta2-coef = 0
  N^-2:  rational = (-2*(11*ca - 6*cf)*cf)/3 + (4*cf*nf)/3   ;  zeta2-coef = 0
  N^-1:  rational = (2*(151*ca - 18*cf)*cf)/9 - (44*cf*nf)/9   ;  zeta2-coef = -8*cf^2
--- two loops: individual sums contributing to zeta2/N^k of P (coefficient of zeta2) ---
  N^-1  from InputForm[Sm[{1}, N]] : InputForm[-8*cf^2]
--- three loops: projected Laurent coefficients of P = -gamma at N^-k (rational + z2 parts) ---
  N^-5:  rational = 16*cf^3   ;  zeta2-coef = 0
  N^-4:  rational = -4*(11*ca - 6*cf)*cf^2 + 8*cf^2*nf   ;  zeta2-coef = 0
  N^-3:  rational = (2*cf*(121*ca^2 + 472*ca*cf + 36*cf^2))/9 - (8*cf*(11*ca + 16*cf)*nf)/9 + (8*cf*nf^2)/9   ;  zeta2-coef = -4*cf*(15*ca^2 - 48*ca*cf + 52*cf^2)
  N^-2:  rational = (-2*cf*(1967*ca^2 + 555*ca*cf - 405*cf^2))/27 + (4*cf*(317*ca + 66*cf)*nf)/27 - (88*cf*nf^2)/27   ;  zeta2-coef = 4*cf*(23*ca^2 - 54*ca*cf + 48*cf^2) - 8*ca*cf*nf
  N^-1:  rational = (cf*(9737*ca^2 + 1596*ca*cf - 1674*cf^2))/27 - (cf*(2474*ca + 975*cf)*nf)/27 + (32*cf*nf^2)/9   ;  zeta2-coef = (-4*cf*(252*ca^2 - 326*ca*cf + 693*cf^2))/9 + (8*cf*(9*ca + 20*cf)*nf)/9
--- three loops: individual sums contributing to zeta2/N^k of P (coefficient of zeta2) ---
  N^-3  from InputForm[Sm[{1}, N]] : InputForm[-4*cf*(15*ca^2 - 48*ca*cf + 52*cf^2)]
  N^-2  from InputForm[Sm[{1}, N]] : InputForm[4*cf*(23*ca^2 - 54*ca*cf + 48*cf^2) - 8*ca*cf*nf]
  N^-1  from InputForm[Sm[{1}, N]] : InputForm[(-4*cf*(252*ca^2 - 326*ca*cf + 693*cf^2))/9 + (8*cf*(9*ca + 20*cf)*nf)/9]
--- one loop: projected Laurent coefficients of P = -gamma at N^-k (rational + z2 parts) ---
  N^-1:  rational = 2*cf   ;  zeta2-coef = 0
four-loop file read; (-1)^n occurrences: 12
colour structures: {color[ca^3*cf], color[ca^2*cf^2], color[ca*cf^3], color[cf^4], color[d4FA/nc], color[ca^2*cf*nf], color[ca*cf^2*nf], color[cf^3*nf], color[(d4FF*nf)/nc], color[ca*cf*nf^2], color[cf^2*nf^2], color[cf*nf^3]}
gamma3p: linear in 322 distinct sums (322 at argument N, 0 at argument N+1)
explicit zeta values in gamma3p: {z3, z4, z5}
max power of 1/N: gamma3p 7
sums with a negative index in gamma3p: 235 of 322 ; any index -1: {}
--- four loops: projected Laurent coefficients of P = -gamma at N^-k (rational + z2 parts) ---
  N^-7:  rational = 80*col[cf^4]   ;  zeta2-coef = 0
  N^-6:  rational = (-80*(11*col[ca*cf^3] - 6*col[cf^4] - 2*col[cf^3*nf]))/3   ;  zeta2-coef = 0
  N^-5:  rational = (8*(121*col[ca^2*cf^2] + 170*col[ca*cf^3] + 48*col[cf^4] - 44*col[ca*cf^2*nf] - 20*col[cf^3*nf] + 4*col[cf^2*nf^2]))/3   ;  zeta2-coef = 16*(57*col[ca^3*cf] - 210*col[ca^2*cf^2] + 252*col[ca*cf^3] - 124*col[cf^4] - 72*col[d4FA/nc])
  N^-4:  rational = (-2*(1331*col[ca^3*cf] + 19590*col[ca^2*cf^2] + 270*col[ca*cf^3] - 2862*col[cf^4] - 726*col[ca^2*cf*nf] - 6276*col[ca*cf^2*nf] - 432*col[cf^3*nf] + 132*col[ca*cf*nf^2] + 456*col[cf^2*nf^2] - 8*col[cf*nf^3]))/27   ;  zeta2-coef = -16*(40*col[ca^3*cf] - 135*col[ca^2*cf^2] + 90*col[ca*cf^3] - 24*col[cf^4] - 96*col[d4FA/nc] + 6*col[ca^2*cf*nf] - 18*col[ca*cf^2*nf] + 24*col[cf^3*nf])
  N^-3:  rational = (2*(25003*col[ca^3*cf] + 114740*col[ca^2*cf^2] + 7938*col[ca*cf^3] - 9072*col[cf^4] - 12510*col[ca^2*cf*nf] - 32968*col[ca*cf^2*nf] - 4590*col[cf^3*nf] + 1932*col[ca*cf*nf^2] + 2144*col[cf^2*nf^2] - 88*col[cf*nf^3]))/81   ;  zeta2-coef = (4*(1299*col[ca^3*cf] - 6202*col[ca^2*cf^2] + 4548*col[ca*cf^3] - 6876*col[cf^4] - 9504*col[d4FA/nc] + 930*col[ca^2*cf*nf] - 2464*col[ca*cf^2*nf] + 2760*col[cf^3*nf] - 24*col[ca*cf*nf^2] + 8*col[cf^2*nf^2]))/9
  N^-2:  rational = (-146482*col[ca^3*cf] - 254225*col[ca^2*cf^2] + 74547*col[ca*cf^3] + 10530*col[cf^4] + 64481*col[ca^2*cf*nf] + 90538*col[ca*cf^2*nf] - 13500*col[cf^3*nf] - 7561*col[ca*cf*nf^2] - 7736*col[cf^2*nf^2] + 192*col[cf*nf^3])/81   ;  zeta2-coef = (-4*(9395*col[ca^3*cf] - 37283*col[ca^2*cf^2] + 35484*col[ca*cf^3] - 13950*col[cf^4] - 22464*col[d4FA/nc] + 1526*col[ca^2*cf*nf] - 2396*col[ca*cf^2*nf] + 2694*col[cf^3*nf] - 76*col[ca*cf*nf^2] + 16*col[cf^2*nf^2]))/9
  N^-1:  rational = (566294*col[ca^3*cf] + 471100*col[ca^2*cf^2] - 213084*col[ca*cf^3] - 7668*col[cf^4] - 10368*col[d4FA/nc] - 202565*col[ca^2*cf*nf] - 242466*col[ca*cf^2*nf] + 43380*col[cf^3*nf] + 20736*col[(d4FF*nf)/nc] + 15167*col[ca*cf*nf^2] + 19736*col[cf^2*nf^2] - 128*col[cf*nf^3])/162   ;  zeta2-coef = (4*(285975*col[ca^3*cf] - 1016456*col[ca^2*cf^2] + 894051*col[ca*cf^3] - 252369*col[cf^4] - 482544*col[d4FA/nc] + 13599*col[ca^2*cf*nf] - 17222*col[ca*cf^2*nf] + 33966*col[cf^3*nf] + 36720*col[(d4FF*nf)/nc] - 702*col[ca*cf*nf^2] + 280*col[cf^2*nf^2]))/81
--- four loops: individual sums contributing to zeta2/N^k of P (coefficient of zeta2) ---
  N^-5  from InputForm[Sm[{1}, N]] : InputForm[16*(57*col[ca^3*cf] - 210*col[ca^2*cf^2] + 252*col[ca*cf^3] - 124*col[cf^4] - 72*col[d4FA/nc])]
  N^-4  from InputForm[Sm[{1}, N]] : InputForm[-16*(40*col[ca^3*cf] - 135*col[ca^2*cf^2] + 90*col[ca*cf^3] - 24*col[cf^4] - 96*col[d4FA/nc] + 6*col[ca^2*cf*nf] - 18*col[ca*cf^2*nf] + 24*col[cf^3*nf])]
  N^-3  from InputForm[Sm[{1}, N]] : InputForm[(4*(1299*col[ca^3*cf] - 6202*col[ca^2*cf^2] + 4548*col[ca*cf^3] - 6876*col[cf^4] - 9504*col[d4FA/nc] + 930*col[ca^2*cf*nf] - 2464*col[ca*cf^2*nf] + 2760*col[cf^3*nf] - 24*col[ca*cf*nf^2] + 8*col[cf^2*nf^2]))/9]
  N^-2  from InputForm[Sm[{1}, N]] : InputForm[(-4*(9395*col[ca^3*cf] - 37283*col[ca^2*cf^2] + 35484*col[ca*cf^3] - 13950*col[cf^4] - 22464*col[d4FA/nc] + 1526*col[ca^2*cf*nf] - 2396*col[ca*cf^2*nf] + 2694*col[cf^3*nf] - 76*col[ca*cf*nf^2] + 16*col[cf^2*nf^2]))/9]
  N^-1  from InputForm[Sm[{1}, N]] : InputForm[(4*(285975*col[ca^3*cf] - 1016456*col[ca^2*cf^2] + 894051*col[ca*cf^3] - 252369*col[cf^4] - 482544*col[d4FA/nc] + 13599*col[ca^2*cf*nf] - 17222*col[ca*cf^2*nf] + 33966*col[cf^3*nf] + 36720*col[(d4FF*nf)/nc] - 702*col[ca*cf*nf^2] + 280*col[cf^2*nf^2]))/81]
--- x-space comparison ---
  two loops N^-3: N-space minus x-space (rational and zeta2 parts) = 0
  two loops N^-2: N-space minus x-space (rational and zeta2 parts) = 0
  two loops N^-1: N-space minus x-space (rational and zeta2 parts) = 0
  three loops N^-5: N-space minus x-space (rational and zeta2 parts) = 0
  three loops N^-4: N-space minus x-space (rational and zeta2 parts) = 0
  three loops N^-3: N-space minus x-space (rational and zeta2 parts) = 0
  three loops N^-2: N-space minus x-space (rational and zeta2 parts) = 0
  three loops N^-1: N-space minus x-space (rational and zeta2 parts) = 0
  four loops N^-7: N-space minus x-space (rational and zeta2 parts) = 0
  four loops N^-6: N-space minus x-space (rational and zeta2 parts) = 0
  four loops N^-5: N-space minus x-space (rational and zeta2 parts) = 0
  four loops N^-4: N-space minus x-space (rational and zeta2 parts) = 0
  four loops N^-3: N-space minus x-space (rational and zeta2 parts) = 0
  four loops N^-2: N-space minus x-space (rational and zeta2 parts) = 0
  four loops N^-1: N-space minus x-space (rational and zeta2 parts) = 0


==> anc/numbers/deposit/R6/C3_check/c3_zeta2_poles.wl <==
(* C3 check: zeta_2 poles at N=0 of the even-N non-singlet splitting functions P^(n)+ = -gamma^(n)+,
   two loops and three loops from hep-ph/0403192 (hepres.h, parsed by c3_parse_hepres.wl),
   four loops from arXiv:2604.09534 ancillary Gqq3NSp.m.

   Method.  Every harmonic sum S_{a1..ad}(N), continued from even N, is analytic at N=0 and vanishes there,
   and its k-th Taylor coefficient at N=0 is a homogeneous combination of (alternating) multiple zeta values
   of weight w+k, w = |a1|+...+|ad|.  Hence the only Taylor coefficients that are a rational multiple of zeta_2
   are the linear ones of S_1 (zeta_2) and S_{-1} (even continuation S_1(N/2)-S_1(N): -zeta_2/2), and no
   Taylor coefficient is rational.  For a sum at argument N+1 (N even) the recursion
      S_{a1,a2..}(N+1) = S_{a1,a2..}(N) + sign(a1) (N+1)^-|a1| S_{a2..}(N+1)
   gives rational part  Prod_i sign(a_i)(N+1)^-|a_i|  and zeta_2 part
      lambda(a_d) zeta_2 N Prod_{i<d} sign(a_i)(N+1)^-|a_i|,  lambda(1)=1, lambda(-1)=-1/2, else 0.
   The projection onto {rational, zeta_2 x rational} of every Laurent coefficient at N=0 is then exact.
   It is tested below against (a) direct Taylor expansion of S_1, S_{-1}, S_{1,1}, S_{2}, S_{-2}, S_{-2,1}
   by HarmonicSums and by mpmath-free closed forms, and (b) the x->0 limits of the x-space results
   (Pqq1p, Pqq2p of hepres.h; Pqq3NSpXto0.m of 2604.09534), whose x^0 ln^k x terms give the poles
   (-1)^k k! c_k / N^(k+1).                                                                          *)
$AllowInternet = False;
dir = "PROJECT/ma_a/referee_calc/C3_check/";
anc = "PROJECT/ma_a/dossier/papers/src2604/anc/";
res = Get[dir <> "hepres_parsed.m"];

lam[1] = 1; lam[-1] = -1/2; lam[_] = 0;
ratPart[Sm[l_List, arg_]] := Which[
   arg === N, 0,
   arg === 1 + N, Product[Sign[l[[i]]] (1 + N)^(-Abs[l[[i]]]), {i, Length[l]}],
   True, Print["unexpected argument ", arg]; Abort[]];
z2Part[Sm[l_List, arg_]] := Which[
   arg === N, If[Length[l] == 1, lam[l[[1]]] N, 0],
   arg === 1 + N, lam[Last[l]] N Product[Sign[l[[i]]] (1 + N)^(-Abs[l[[i]]]), {i, Length[l] - 1}],
   True, Print["unexpected argument ", arg]; Abort[]];

(* expression -> list of {sum (or 1), coefficient}; checks linearity in sums *)
sumsOf[e_] := Union[Cases[e, _Sm, Infinity]];
checkLinear[e_, name_] := Module[{ss = sumsOf[e], ee = Expand[e]},
  If[Length[ss] > 0 && Max[Exponent[ee, ss]] > 1, Print[name, ": NONLINEAR in sums"]; Abort[]];
  If[Length[ss] > 0 && Count[ee /. Thread[ss -> t ss], t^2, Infinity] > 0, Print[name, ": product of sums"]; Abort[]];
  Print[name, ": linear in ", Length[ss], " distinct sums (", Count[ss, Sm[_, N]], " at argument N, ",
    Count[ss, Sm[_, 1 + N]], " at argument N+1)"]];

(* projected P = -gamma; other zeta values set to zero after the projection *)
zeroOther = {z3 -> 0, z4 -> 0, z5 -> 0, z6 -> 0, z7 -> 0};
projP[g_] := Module[{e = -g},
  Expand[(e /. zeroOther) /. s_Sm :> ratPart[s] + z2 z2Part[s]] /. z2^p_ /; p > 1 -> 0];
laurent[e_, kmax_] := Module[{ser = Series[e, {N, 0, -1}]},
  Table[{k, Expand[SeriesCoefficient[ser, -k]]}, {k, kmax, 1, -1}]];

report[label_, g_, kmax_] := Module[{pr, lc},
  pr = projP[g];
  lc = laurent[pr, kmax];
  Print["--- ", label, ": projected Laurent coefficients of P = -gamma at N^-k (rational + z2 parts) ---"];
  Do[Print["  N^-", c[[1]], ":  rational = ", Collect[Coefficient[c[[2]], z2, 0], {nf}, Factor],
      "   ;  zeta2-coef = ", Collect[Coefficient[c[[2]], z2, 1], {nf}, Factor]], {c, lc}];
  lc];

(* attribution of the zeta_2 part to individual sums *)
attrib[label_, g_, kmax_] := Module[{e = Expand[-g /. zeroOther], ss, out = {}},
  ss = sumsOf[e];
  Do[Module[{cf0 = Coefficient[e, s], z, ser},
     z = z2Part[s];
     If[z =!= 0,
       ser = Series[cf0 z, {N, 0, -1}];
       Do[If[Expand[SeriesCoefficient[ser, -k]] =!= 0,
          AppendTo[out, {k, s, Collect[Expand[SeriesCoefficient[ser, -k]], {nf}, Factor]}]], {k, kmax, 1, -1}]]],
    {s, ss}];
  Print["--- ", label, ": individual sums contributing to zeta2/N^k of P (coefficient of zeta2) ---"];
  Do[Print["  N^-", o[[1]], "  from ", InputForm[o[[2]]], " : ", InputForm[o[[3]]]], {o, SortBy[out, -#[[1]] &]}];
  out];

(* ---------- two and three loops ---------- *)
checkLinear[res["gqq1p"], "gamma1p"];
checkLinear[res["gqq2p"], "gamma2p"];
Print["explicit z2 in gamma1p, gamma2p: ", {Count[res["gqq1p"], z2, Infinity], Count[res["gqq2p"], z2, Infinity]}];
Print["max power of 1/N: gamma1p ", -Exponent[Expand[res["gqq1p"]] /. Sm[__] -> 1, N, Min],
   ", gamma2p ", -Exponent[Expand[res["gqq2p"]] /. Sm[__] -> 1, N, Min]];
negIdx[e_] := Select[sumsOf[e], AnyTrue[#[[1]], Negative] &];
Print["sums with a negative index in gamma2p: ", Length[negIdx[res["gqq2p"]]], " ; any index -1: ",
   Select[sumsOf[res["gqq2p"]], MemberQ[#[[1]], -1] &]];
Print["sums with last index +-1 at argument N+1 in gamma2p: ", InputForm[Select[sumsOf[res["gqq2p"]], #[[2]] === 1 + N && Abs[Last[#[[1]]]] == 1 &]]];

lc1 = report["two loops", res["gqq1p"], 3];
at1 = attrib["two loops", res["gqq1p"], 3];
lc2 = report["three loops", res["gqq2p"], 5];
at2 = attrib["three loops", res["gqq2p"], 5];

(* one loop, for the S_3 cross-check *)
lc0 = report["one loop", res["gqq0"], 1];

(* ---------- four loops ---------- *)
g3raw = Get[anc <> "Gqq3NSp.m"];
Print["four-loop file read; (-1)^n occurrences: ", Count[g3raw, (-1)^n, Infinity]];
g3 = g3raw /. (-1)^n -> 1;
g3 = g3 /. S[a__, n] :> Sm[{a}, N] /. n -> N;
g3 = g3 /. {zeta[2] -> z2, zeta[3] -> z3, zeta[4] -> z4, zeta[5] -> z5, zeta[6] -> z6, zeta[7] -> z7};
colSyms = Union[Cases[g3, color[_], Infinity]];
Print["colour structures: ", colSyms];
g3 = g3 /. color[c_] :> col[c];
checkLinear[g3, "gamma3p"];
Print["explicit zeta values in gamma3p: ", Union[Cases[g3, z2 | z3 | z4 | z5 | z6 | z7, Infinity]]];
Print["max power of 1/N: gamma3p ", -Exponent[Expand[g3] /. Sm[__] -> 1, N, Min]];
Print["sums with a negative index in gamma3p: ", Length[negIdx[g3]], " of ", Length[sumsOf[g3]],
   " ; any index -1: ", Select[sumsOf[g3], MemberQ[#[[1]], -1] &]];
lc3 = report["four loops", g3, 7];
at3 = attrib["four loops", g3, 7];

(* ---------- x-space checks ---------- *)
xzero[e_] := Module[{t},
  t = e /. Hx[l_List] :> If[AllTrue[l, # == 0 &], L^Length[l]/Length[l]!, 0];
  t = t /. {z3 -> 0, z4 -> 0, z5 -> 0};
  t = Expand[t /. x -> 0];
  t = t /. z2^p_ /; p > 1 -> 0;
  t];
toN[xe_, kmax_] := Module[{ee = Expand[xe]},
  Sum[Coefficient[ee, L, k] (-1)^k k!/N^(k + 1), {k, 0, kmax}]];
compare[label_, lc_, xe_, kmax_] := Module[{pn = Expand[toN[xe, kmax - 1]], diff},
  Do[diff = Expand[Coefficient[pn, N, -c[[1]]] - c[[2]]];
     Print["  ", label, " N^-", c[[1]], ": N-space minus x-space (rational and zeta2 parts) = ", diff], {c, lc}]];
Print["--- x-space comparison ---"];
compare["two loops", lc1, xzero[res["Pqq1p"]], 3];
compare["three loops", lc2, xzero[res["Pqq2p"]], 5];
x3 = Get[anc <> "Pqq3NSpXto0.m"];
x3 = x3 /. {zeta[2] -> z2, zeta[3] -> 0, zeta[4] -> 0, zeta[5] -> 0, zeta[6] -> 0, zeta[7] -> 0} /. color[c_] :> col[c] /. Log[x] -> L;
x3 = Expand[x3];
x3 = x3 /. z2^p_ /; p > 1 -> 0;
compare["four loops", lc3, x3, 7];
Put[{lc0, lc1, lc2, lc3, at1, at2, at3}, dir <> "c3_zeta2_poles_results.m"];


==> anc/numbers/deposit/R6/C3_check/c3_zeta2_poles_results.m <==
{{{1, 2*cf}}, {{3, 4*cf^2}, {2, (-22*ca*cf)/3 + 4*cf^2 + (4*cf*nf)/3}, 
  {1, (302*ca*cf)/9 - 4*cf^2 - (44*cf*nf)/9 - 8*cf^2*z2}}, 
 {{5, 16*cf^3}, {4, -44*ca*cf^2 + 24*cf^3 + 8*cf^2*nf}, 
  {3, (242*ca^2*cf)/9 + (944*ca*cf^2)/9 + 8*cf^3 - (88*ca*cf*nf)/9 - 
    (128*cf^2*nf)/9 + (8*cf*nf^2)/9 - 60*ca^2*cf*z2 + 192*ca*cf^2*z2 - 
    208*cf^3*z2}, {2, (-3934*ca^2*cf)/27 - (370*ca*cf^2)/9 + 30*cf^3 + 
    (1268*ca*cf*nf)/27 + (88*cf^2*nf)/9 - (88*cf*nf^2)/27 + 92*ca^2*cf*z2 - 
    216*ca*cf^2*z2 + 192*cf^3*z2 - 8*ca*cf*nf*z2}, 
  {1, (9737*ca^2*cf)/27 + (532*ca*cf^2)/9 - 62*cf^3 - (2474*ca*cf*nf)/27 - 
    (325*cf^2*nf)/9 + (32*cf*nf^2)/9 - 112*ca^2*cf*z2 + (1304*ca*cf^2*z2)/9 - 
    308*cf^3*z2 + 8*ca*cf*nf*z2 + (160*cf^2*nf*z2)/9}}, 
 {{7, 80*col[cf^4]}, {6, (-880*col[ca*cf^3])/3 + 160*col[cf^4] + 
    (160*col[cf^3*nf])/3}, {5, 912*z2*col[ca^3*cf] + (968*col[ca^2*cf^2])/3 - 
    3360*z2*col[ca^2*cf^2] + (1360*col[ca*cf^3])/3 + 4032*z2*col[ca*cf^3] + 
    128*col[cf^4] - 1984*z2*col[cf^4] - 1152*z2*col[d4FA/nc] - 
    (352*col[ca*cf^2*nf])/3 - (160*col[cf^3*nf])/3 + (32*col[cf^2*nf^2])/3}, 
  {4, (-2662*col[ca^3*cf])/27 - 640*z2*col[ca^3*cf] - 
    (13060*col[ca^2*cf^2])/9 + 2160*z2*col[ca^2*cf^2] - 20*col[ca*cf^3] - 
    1440*z2*col[ca*cf^3] + 212*col[cf^4] + 384*z2*col[cf^4] + 
    1536*z2*col[d4FA/nc] + (484*col[ca^2*cf*nf])/9 - 96*z2*col[ca^2*cf*nf] + 
    (4184*col[ca*cf^2*nf])/9 + 288*z2*col[ca*cf^2*nf] + 32*col[cf^3*nf] - 
    384*z2*col[cf^3*nf] - (88*col[ca*cf*nf^2])/9 - (304*col[cf^2*nf^2])/9 + 
    (16*col[cf*nf^3])/27}, {3, (50006*col[ca^3*cf])/81 + 
    (1732*z2*col[ca^3*cf])/3 + (229480*col[ca^2*cf^2])/81 - 
    (24808*z2*col[ca^2*cf^2])/9 + 196*col[ca*cf^3] + 
    (6064*z2*col[ca*cf^3])/3 - 224*col[cf^4] - 3056*z2*col[cf^4] - 
    4224*z2*col[d4FA/nc] - (2780*col[ca^2*cf*nf])/9 + 
    (1240*z2*col[ca^2*cf*nf])/3 - (65936*col[ca*cf^2*nf])/81 - 
    (9856*z2*col[ca*cf^2*nf])/9 - (340*col[cf^3*nf])/3 + 
    (3680*z2*col[cf^3*nf])/3 + (1288*col[ca*cf*nf^2])/27 - 
    (32*z2*col[ca*cf*nf^2])/3 + (4288*col[cf^2*nf^2])/81 + 
    (32*z2*col[cf^2*nf^2])/9 - (176*col[cf*nf^3])/81}, 
  {2, (-146482*col[ca^3*cf])/81 - (37580*z2*col[ca^3*cf])/9 - 
    (254225*col[ca^2*cf^2])/81 + (149132*z2*col[ca^2*cf^2])/9 + 
    (2761*col[ca*cf^3])/3 - (47312*z2*col[ca*cf^3])/3 + 130*col[cf^4] + 
    6200*z2*col[cf^4] + 9984*z2*col[d4FA/nc] + (64481*col[ca^2*cf*nf])/81 - 
    (6104*z2*col[ca^2*cf*nf])/9 + (90538*col[ca*cf^2*nf])/81 + 
    (9584*z2*col[ca*cf^2*nf])/9 - (500*col[cf^3*nf])/3 - 
    (3592*z2*col[cf^3*nf])/3 - (7561*col[ca*cf*nf^2])/81 + 
    (304*z2*col[ca*cf*nf^2])/9 - (7736*col[cf^2*nf^2])/81 - 
    (64*z2*col[cf^2*nf^2])/9 + (64*col[cf*nf^3])/27}, 
  {1, (283147*col[ca^3*cf])/81 + (127100*z2*col[ca^3*cf])/9 + 
    (235550*col[ca^2*cf^2])/81 - (4065824*z2*col[ca^2*cf^2])/81 - 
    (3946*col[ca*cf^3])/3 + (132452*z2*col[ca*cf^3])/3 - (142*col[cf^4])/3 - 
    (37388*z2*col[cf^4])/3 - 64*col[d4FA/nc] - (71488*z2*col[d4FA/nc])/3 - 
    (202565*col[ca^2*cf*nf])/162 + (6044*z2*col[ca^2*cf*nf])/9 - 
    (40411*col[ca*cf^2*nf])/27 - (68888*z2*col[ca*cf^2*nf])/81 + 
    (2410*col[cf^3*nf])/9 + (5032*z2*col[cf^3*nf])/3 + 
    128*col[(d4FF*nf)/nc] + (5440*z2*col[(d4FF*nf)/nc])/3 + 
    (15167*col[ca*cf*nf^2])/162 - (104*z2*col[ca*cf*nf^2])/3 + 
    (9868*col[cf^2*nf^2])/81 + (1120*z2*col[cf^2*nf^2])/81 - 
    (64*col[cf*nf^3])/81}}, {{1, Sm[{1}, N], -8*cf^2}}, 
 {{3, Sm[{1}, N], -4*cf*(15*ca^2 - 48*ca*cf + 52*cf^2)}, 
  {2, Sm[{1}, N], 4*cf*(23*ca^2 - 54*ca*cf + 48*cf^2) - 8*ca*cf*nf}, 
  {1, Sm[{1}, N], (-4*cf*(252*ca^2 - 326*ca*cf + 693*cf^2))/9 + 
    (8*cf*(9*ca + 20*cf)*nf)/9}}, 
 {{5, Sm[{1}, N], 16*(57*col[ca^3*cf] - 210*col[ca^2*cf^2] + 
     252*col[ca*cf^3] - 124*col[cf^4] - 72*col[d4FA/nc])}, 
  {4, Sm[{1}, N], -16*(40*col[ca^3*cf] - 135*col[ca^2*cf^2] + 
     90*col[ca*cf^3] - 24*col[cf^4] - 96*col[d4FA/nc] + 6*col[ca^2*cf*nf] - 
     18*col[ca*cf^2*nf] + 24*col[cf^3*nf])}, 
  {3, Sm[{1}, N], (4*(1299*col[ca^3*cf] - 6202*col[ca^2*cf^2] + 
      4548*col[ca*cf^3] - 6876*col[cf^4] - 9504*col[d4FA/nc] + 
      930*col[ca^2*cf*nf] - 2464*col[ca*cf^2*nf] + 2760*col[cf^3*nf] - 
      24*col[ca*cf*nf^2] + 8*col[cf^2*nf^2]))/9}, 
  {2, Sm[{1}, N], (-4*(9395*col[ca^3*cf] - 37283*col[ca^2*cf^2] + 
      35484*col[ca*cf^3] - 13950*col[cf^4] - 22464*col[d4FA/nc] + 
      1526*col[ca^2*cf*nf] - 2396*col[ca*cf^2*nf] + 2694*col[cf^3*nf] - 
      76*col[ca*cf*nf^2] + 16*col[cf^2*nf^2]))/9}, 
  {1, Sm[{1}, N], (4*(285975*col[ca^3*cf] - 1016456*col[ca^2*cf^2] + 
      894051*col[ca*cf^3] - 252369*col[cf^4] - 482544*col[d4FA/nc] + 
      13599*col[ca^2*cf*nf] - 17222*col[ca*cf^2*nf] + 33966*col[cf^3*nf] + 
      36720*col[(d4FF*nf)/nc] - 702*col[ca*cf*nf^2] + 280*col[cf^2*nf^2]))/
    81}}}


==> anc/numbers/deposit/R6/C3_check/comparator_scratch/cmp_Sn.out <==
ell^(0..4): [-2*cf, -4*cf**2, -16*cf**3, -80*cf**4, -448*cf**5]
S3 - nmSthreeVec: 0 ; S3 - 12cf(ca-2cf)(5ca-6cf): 0
S4 - nmSfourVec: 0 ; S4 - (-48)(19,-65,68,-20,-24): 0
S5 rebuilt - nmSfiveVec: 0
sigma^(1..3) in SU(N): [2*(Nc - 1)**2*(Nc + 1)**2/Nc**2, 2*(Nc - 1)*(Nc + 1)*(4*Nc**4 - 2*Nc**2 + 13)/Nc**3, 4*(Nc - 1)*(Nc + 1)*(7*Nc**6 - 15*Nc**4 - 33*Nc**2 - 31)/Nc**4]
SU(3) P zeta2 poles (= -sigma): [-128/9, -5104/27, -113920/81]
four-loop gamma- minus gamma+ NNLL zeta2 from the two totals minus first calc: 0
  SU(N): 8*(Nc - 1)*(Nc + 1)*(7*Nc**4 + 28*Nc**2 + 39)/Nc**4  ; at ca = 2cf (d kept): 512*(cf**4 - 3*dFA)
sigma at ca=2cf: [8*cf**2, 64*cf**3, 64*cf**4 + 1152*dFA]


==> anc/numbers/deposit/R6/C3_check/comparator_scratch/cmp_Sn.py <==
#!/usr/bin/env python3
"""Comparator scratch (C3): S_n = sigma^(n-1) + 2 sum_i ell^(i) sigma^(n-2-i), from the coefficients both
calculations report; LL ell^(n) from P_LL = (N/2)(1 - sqrt(1 - 8 a C_F/N^2)) (gamma = -P); compare with numbers.tex
(nmSthreeVec, nmSfourVec, nmSfiveVec) and with the closed forms of the recomputation's c3_relation_check.out.
Also SU(N) values with d_F d_A/N_R = (N^2-1)(N^2+6)/48 and the four-loop signature-difference factorisation."""
import sympy as sp
ca, cf, d, dAA, Nc, u = sp.symbols('ca cf dFA dAA Nc u')
ser = sp.series(1 - sp.sqrt(1 - u), u, 0, 7).removeO()
ell = [-sp.Rational(1, 2) * ser.coeff(u, k) * 8**k * cf**k for k in range(1, 6)]   # gamma LL coefficients
print('ell^(0..4):', ell)
sig = [4*cf, 8*cf**2, 4*cf*(15*ca**2 - 48*ca*cf + 52*cf**2),
       -912*ca**3*cf + 3360*ca**2*cf**2 - 4032*ca*cf**3 + 1984*cf**4 + 1152*d,
       19252*cf*ca**4 - 68992*cf**2*ca**3 + 88320*cf**3*ca**2 - 48384*cf**4*ca + 14144*cf**5 - 57600*ca*d + 38400*cf*d + 3072*cf*dAA]
def S(n):
    return sp.expand(sig[n-1] + 2*sum(ell[i]*sig[n-2-i] for i in range(n-1)))
S3, S4, S5 = S(3), S(4), S(5)
T3 = 60*cf*ca**2 - 192*cf**2*ca + 144*cf**3
T4 = -912*cf*ca**3 + 3120*cf**2*ca**2 - 3264*cf**3*ca + 960*cf**4 + 1152*d
T5 = 19252*cf*ca**4 - 65344*cf**2*ca**3 + 74400*cf**3*ca**2 - 30720*cf**4*ca + 3648*cf**5 - 57600*ca*d + 33792*cf*d + 3072*cf*dAA
print('S3 - nmSthreeVec:', sp.expand(S3 - T3), '; S3 - 12cf(ca-2cf)(5ca-6cf):', sp.expand(S3 - 12*cf*(ca-2*cf)*(5*ca-6*cf)))
print('S4 - nmSfourVec:', sp.expand(S4 - T4), '; S4 - (-48)(19,-65,68,-20,-24):', sp.expand(S4 + 48*(19*ca**3*cf - 65*ca**2*cf**2 + 68*ca*cf**3 - 20*cf**4 - 24*d)))
print('S5 rebuilt - nmSfiveVec:', sp.expand(S5 - T5))
su = {ca: Nc, cf: (Nc**2 - 1)/(2*Nc), d: (Nc**2 - 1)*(Nc**2 + 6)/48}
print('sigma^(1..3) in SU(N):', [sp.factor(s.subs(su)) for s in sig[1:4]])
print('SU(3) P zeta2 poles (= -sigma):', [-s.subs(su).subs(Nc, 3) for s in sig[1:4]])
dif4 = 32*(51*ca**3*cf - 204*ca**2*cf**2 + 290*ca*cf**3 - 156*cf**4 - 48*d)
nnllm = 720*ca**3*cf - 3168*ca**2*cf**2 + 5248*ca*cf**3 - 3008*cf**4 - 384*d
print('four-loop gamma- minus gamma+ NNLL zeta2 from the two totals minus first calc:', sp.expand(nnllm - sig[3] - dif4))
print('  SU(N):', sp.factor(dif4.subs(su)), ' ; at ca = 2cf (d kept):', sp.factor(dif4.subs(ca, 2*cf)))
print('sigma at ca=2cf:', [sp.expand(s.subs(ca, 2*cf)) for s in sig[1:4]])


==> anc/numbers/deposit/R6/C3_check/comparator_scratch/cmp_fourloop.out <==
Gqq3NSp.m : distinct sums 322 ; with a negative index 235 ; index -1: [] ; colours 12
  gamma coefficient of S_1 / n^6 : {'ca*cf^3': -4032, 'cf^4': 1984, 'd4FA/nc': 1152, 'ca^2*cf^2': 3360, 'ca^3*cf': -912}
  gamma coefficient of S_m2 / n^5 : {'ca*cf^3': 1152, 'cf^4': 384, 'd4FA/nc': -768, 'ca^2*cf^2': -1824, 'ca^3*cf': 608}
  gamma coefficient of S_2 / n^5 : {'ca*cf^3': -4352, 'cf^4': 3968, 'd4FA/nc': 640, 'ca^2*cf^2': 1704, 'ca^3*cf': -512/3}
  gamma coefficient of S_1_1 / n^5 : {'ca*cf^3': 7936, 'cf^4': -6912, 'd4FA/nc': -1280, 'ca^2*cf^2': -3168, 'ca^3*cf': 1024/3}
  P: zeta2 n^-5 coefficient (from S_1 and, odd, S_-2): {'d4FA/nc': -1152, 'ca^2*cf^2': -3360, 'ca^3*cf': 912, 'cf^4': -1984, 'ca*cf^3': 4032}
  x space: 24 * [zeta2 x^0 ln^4 x] of P: {'ca*cf^3': 4032, 'ca^3*cf': 912, 'd4FA/nc': -1152, 'cf^4': -1984, 'ca^2*cf^2': -3360}
  difference N minus x: {'d4FA/nc': 0, 'ca^2*cf^2': 0, 'ca^3*cf': 0, 'cf^4': 0, 'ca*cf^3': 0}
Gqq3NSm.m : distinct sums 322 ; with a negative index 235 ; index -1: [] ; colours 12
  gamma coefficient of S_1 / n^6 : {'ca*cf^3': 2048, 'cf^4': -1856, 'ca^2*cf^2': -448}
  gamma coefficient of S_m2 / n^5 : {'ca*cf^3': -3200, 'cf^4': 1152, 'd4FA/nc': 384, 'ca^2*cf^2': 2720, 'ca^3*cf': -720}
  gamma coefficient of S_2 / n^5 : {'ca*cf^3': 5184, 'cf^4': -3968, 'd4FA/nc': -384, 'ca^2*cf^2': -2360, 'ca^3*cf': 512}
  gamma coefficient of S_1_1 / n^5 : {'ca*cf^3': -8960, 'cf^4': 6400, 'd4FA/nc': 768, 'ca^2*cf^2': 4512, 'ca^3*cf': -1024}
  P: zeta2 n^-5 coefficient (from S_1 and, odd, S_-2): {'d4FA/nc': 384, 'ca^2*cf^2': 3168, 'ca^3*cf': -720, 'cf^4': 3008, 'ca*cf^3': -5248}
  x space: 24 * [zeta2 x^0 ln^4 x] of P: {'ca^2*cf^2': 3168, 'cf^4': 3008, 'd4FA/nc': 384, 'ca^3*cf': -720, 'ca*cf^3': -5248}
  difference N minus x: {'d4FA/nc': 0, 'ca^2*cf^2': 0, 'ca^3*cf': 0, 'cf^4': 0, 'ca*cf^3': 0}


==> anc/numbers/deposit/R6/C3_check/comparator_scratch/cmp_fourloop.py <==
#!/usr/bin/env python3
"""Comparator scratch (C3): independent text parse of Gqq3NSp.m / Gqq3NSm.m and Pqq3NS{p,m}Xto0.m.
Shares no code with C3/ or C3_check/ programs.  gamma = -P.  Even (odd) continuation: (-1)^n -> +1 (-1).
Reports: coefficients of S_1/n^6, S_-2/n^5, S_2/n^5, S_{1,1}/n^5 in gamma per colour; the zeta_2 n^-5 pole
of P from S_1 (S_1 = z2 n + ...) and, for odd n, S_-2(0) = -z2; comparison with 24 * [zeta2 x^0 ln^4 x] of P."""
import re, sympy as sp
ANC = 'PROJECT/ma_a/dossier/papers/src2604/anc/'
n = sp.Symbol('n')
SYMS = {}
def conv(text, par):
    t = text.replace('\n', ' ')
    t = t.replace('(-1)^n', '(%d)' % par)
    def sumrep(m):
        idx = [int(x) for x in m.group(1).split(',')]
        name = 'S_' + '_'.join(('m%d' % -i) if i < 0 else str(i) for i in idx)
        SYMS[name] = tuple(idx)
        return name
    t = re.sub(r'S\[([-0-9, ]+),\s*n\]', sumrep, t)
    cols = {}
    def colrep(m):
        c = m.group(1)
        nm = 'col_' + re.sub(r'[^A-Za-z0-9]', '_', c)
        cols[nm] = c
        return nm
    t = re.sub(r'color\[([^\]]*)\]', colrep, t)
    t = re.sub(r'zeta\[(\d+)\]', r'z\1', t)
    t = re.sub(r'Log\[x\]', 'L', t)
    t = t.replace('^', '**')
    return t, cols
def laurent(c, p):
    e = sp.cancel(sp.together(c * n**p))
    num, den = sp.fraction(e)
    d0 = den.subs(n, 0)
    assert d0 != 0, 'pole order > %d' % p
    return sp.expand(num.subs(n, 0) / d0)
for fname, par in [('Gqq3NSp.m', 1), ('Gqq3NSm.m', -1)]:
    SYMS.clear()
    t, cols = conv(open(ANC + fname).read(), par)
    loc = {k: sp.Symbol(k) for k in list(SYMS) + list(cols) + ['z3', 'z4', 'z5', 'n']}
    expr = sp.sympify(t, locals=loc)
    sums = [loc[k] for k in SYMS]
    negs = [k for k in SYMS if any(i < 0 for i in SYMS[k])]
    print(fname, ': distinct sums', len(SYMS), '; with a negative index', len(negs),
          '; index -1:', [k for k in SYMS if -1 in SYMS[k]], '; colours', len(cols))
    colsyms = [loc[k] for k in cols]
    res = {}
    for nm, p in [('S_1', 6), ('S_m2', 5), ('S_2', 5), ('S_1_1', 5)]:
        c = sp.diff(expr, loc[nm])
        assert not any(c.has(s) for s in sums), 'nonlinear'
        c = c.subs({loc['z3']: 0, loc['z4']: 0, loc['z5']: 0})
        lc = laurent(c, p)
        res[nm] = {cols[str(cs)]: sp.diff(lc, cs) for cs in colsyms if sp.diff(lc, cs) != 0}
        print('  gamma coefficient of %s / n^%d :' % (nm, p), res[nm])
    # zeta2 n^-5 pole of P = -gamma: S_1 linear term z2 n; odd: S_-2(0) = -z2
    z2pole = {}
    for k in set(res['S_1']) | set(res['S_m2']):
        v = -res['S_1'].get(k, 0)
        if par == -1:
            v += -(-1) * res['S_m2'].get(k, 0)   # P = -gamma, S_-2(0) = -z2  ->  -c * (-z2) = +c z2
        if v != 0:
            z2pole[k] = v
    print('  P: zeta2 n^-5 coefficient (from S_1 and, odd, S_-2):', z2pole)
    xf = 'Pqq3NSpXto0.m' if par == 1 else 'Pqq3NSmXto0.m'
    tx, colx = conv(open(ANC + xf).read(), par)
    locx = {k: sp.Symbol(k) for k in list(colx) + ['z2', 'z3', 'z4', 'z5', 'z6', 'L', 'x']}
    ex = sp.expand(sp.sympify(tx, locals=locx))
    l4 = ex.coeff(locx['L'], 4)
    z2c = sp.expand(sp.diff(l4, locx['z2'])).subs({locx['z2']: 0, locx['z3']: 0})
    xv = {colx[str(cs)]: 24 * sp.diff(z2c, locx[str(cs)]) for cs in [locx[k] for k in colx] if sp.diff(z2c, locx[str(cs)]) != 0}
    print('  x space: 24 * [zeta2 x^0 ln^4 x] of P:', xv)
    print('  difference N minus x:', {k: sp.simplify(z2pole.get(k, 0) - xv.get(k, 0)) for k in set(z2pole) | set(xv)})


==> anc/numbers/deposit/R6/C3_check/comparator_scratch/cmp_hepres.out <==
gqq1p: 11 (sum,argument) pairs, 8 at argument N, 3 shifted; negative-index pairs 4; index -1: []; z2 present: False
   max pole order at N=0 of coefficients of shifted-argument sums: 0
   gamma coefficient of S_1 / N^2: 8*cf**2
   gamma coefficient of S_m2 / N^1: -8*cf*(ca - 2*cf)
   gamma coefficient of S_2 / N^1: 8*cf**2
   gamma coefficient of S_1_1 / N^1: 0
   P, zeta2 N^-1, even continuation: -8*cf**2
   P, zeta2 N^-1, odd continuation : -8*cf*(ca - cf)
gqq2p: 71 (sum,argument) pairs, 50 at argument N, 21 shifted; negative-index pairs 40; index -1: []; z2 present: False
   max pole order at N=0 of coefficients of shifted-argument sums: 0
   gamma coefficient of S_1 / N^4: 4*cf*(15*ca**2 - 48*ca*cf + 52*cf**2)
   gamma coefficient of S_m2 / N^3: -8*cf*(ca - 2*cf)*(ca + 2*cf)
   gamma coefficient of S_2 / N^3: 64*cf**3
   gamma coefficient of S_1_1 / N^3: -64*cf**3
   P, zeta2 N^-3, even continuation: -4*cf*(15*ca**2 - 48*ca*cf + 52*cf**2)
   P, zeta2 N^-3, odd continuation : -4*cf*(17*ca**2 - 48*ca*cf + 44*cf**2)
gqq1m: 11 (sum,argument) pairs, 8 at argument N, 3 shifted; negative-index pairs 4; index -1: []; z2 present: False
   max pole order at N=0 of coefficients of shifted-argument sums: 0
   gamma coefficient of S_1 / N^2: 8*cf**2
   gamma coefficient of S_m2 / N^1: -8*cf*(ca - 2*cf)
   gamma coefficient of S_2 / N^1: 8*cf**2
   gamma coefficient of S_1_1 / N^1: 0
   P, zeta2 N^-1, even continuation: -8*cf**2
   P, zeta2 N^-1, odd continuation : -8*cf*(ca - cf)
gqq2m: 79 (sum,argument) pairs, 50 at argument N, 29 shifted; negative-index pairs 47; index -1: []; z2 present: False
   max pole order at N=0 of coefficients of shifted-argument sums: 0
   gamma coefficient of S_1 / N^4: -4*(ca**2*cf - 32*ca*cf**2 + 44*cf**3 - 3*dabc2n*nf)
   gamma coefficient of S_m2 / N^3: 8*(3*ca**2*cf - 8*ca*cf**2 + 4*cf**3 - dabc2n*nf)
   gamma coefficient of S_2 / N^3: 32*ca*cf**2
   gamma coefficient of S_1_1 / N^3: -64*cf**3
   P, zeta2 N^-3, even continuation: 4*(ca**2*cf - 32*ca*cf**2 + 44*cf**3 - 3*dabc2n*nf)
   P, zeta2 N^-3, odd continuation : 4*(7*ca**2*cf - 48*ca*cf**2 + 52*cf**3 - 5*dabc2n*nf)


==> anc/numbers/deposit/R6/C3_check/comparator_scratch/cmp_hepres.py <==
#!/usr/bin/env python3
"""Comparator scratch (C3): own parse of hepres.h (hep-ph/0403192) blocks gqq1p, gqq2p, gqq1m, gqq2m.
theta(-3+N) -> 1, delta(...) blocks dropped.  Sums kept as symbols tagged by argument offset.
Reports: pole orders at N = 0 of the coefficients of all sums at shifted arguments (must be regular for the
'no pole contribution' statement); Laurent coefficients of S_1(N)/N^(2L-2), S_-2(N)/N^(2L-3),
S_2(N)/N^(2L-3), S_{1,1}(N)/N^(2L-3) in gamma; NNLL zeta_2 pole of P = -gamma in the even (P+) and
odd (P-) continuation; counts of sums and of negative-index sums."""
import re, sympy as sp
H = 'PROJECT/ma_a/referee_calc/C3/inputs/hepres.h'
N = sp.Symbol('N')
txt = open(H).read()
def block(name):
    m = re.search(r'L\s+%s\s*=(.*?);' % name, txt, re.S)
    return m.group(1)
SY = {}
def conv(b):
    # drop delta blocks
    parts = re.split(r'\n\s*\+\s*(?=theta|delta)', '\n' + b)
    keep = [p for p in parts if p.strip().startswith('theta')]
    s = ' + '.join(keep)
    s = re.sub(r'theta\(\s*-\s*3\s*\+\s*N\)\s*\*', '', s)
    def srep(m):
        idx = tuple(int(x) for x in m.group(1).split(','))
        arg = m.group(2).replace(' ', '')
        off = {'N': 0, '1+N': 1, '-1+N': -1, '2+N': 2}[arg]
        nm = 'S_' + '_'.join(('m%d' % -i) if i < 0 else str(i) for i in idx) + '__o%s' % (('m%d' % -off) if off < 0 else str(off))
        SY[nm] = (idx, off)
        return nm
    s = re.sub(r'S\(R\(([-0-9,]+)\),\s*([^)]*)\)', srep, s)
    s = s.replace('[dabc^2/n]', 'dabc2n')
    s = re.sub(r'den\(([^)]*)\)', r'(1/(\1))', s)
    s = s.replace('^', '**')
    return s
def laurent(c, p):
    e = sp.cancel(sp.together(c * N**p)); num, den = sp.fraction(e)
    d0 = den.subs(N, 0); assert d0 != 0, 'pole > %d' % p
    return sp.factor(sp.expand(num.subs(N, 0) / d0))
def pole(c):
    c = sp.cancel(sp.together(c))
    if c == 0: return None
    num, den = sp.fraction(c)
    def mult(q):
        q = sp.Poly(sp.expand(q), N); co = q.all_coeffs()[::-1]; m = 0
        while m < len(co) and sp.expand(co[m]) == 0: m += 1
        return m
    return mult(den) - mult(num)
cols = sp.symbols('ca cf nf z3 dabc2n')
for name, L in [('gqq1p', 2), ('gqq2p', 3), ('gqq1m', 2), ('gqq2m', 3)]:
    SY.clear()
    s = conv(block(name))
    loc = {k: sp.Symbol(k) for k in SY}; loc.update({str(c): c for c in cols}); loc['N'] = N
    e = sp.expand(sp.sympify(s, locals=loc))
    syms = [loc[k] for k in SY]
    atN = [k for k in SY if SY[k][1] == 0]; sh = [k for k in SY if SY[k][1] != 0]
    neg = [k for k in SY if any(i < 0 for i in SY[k][0])]
    print('%s: %d (sum,argument) pairs, %d at argument N, %d shifted; negative-index pairs %d; index -1: %s; z2 present: %s'
          % (name, len(SY), len(atN), len(sh), len(neg), [k for k in SY if -1 in SY[k][0]], 'z2' in s))
    shp = {}
    for k in sh:
        c = sp.diff(e, loc[k]); assert not any(c.has(t) for t in syms)
        shp[k] = pole(c)
    print('   max pole order at N=0 of coefficients of shifted-argument sums:', max([p for p in shp.values() if p is not None]))
    co = {}
    for k, p in [('S_1__o0', 2*L-2), ('S_m2__o0', 2*L-3), ('S_2__o0', 2*L-3), ('S_1_1__o0', 2*L-3)]:
        c = sp.diff(e, loc[k]) if k in loc else 0
        c = sp.sympify(c).subs(cols[3], 0)
        co[k] = laurent(c, p) if c != 0 else 0
        print('   gamma coefficient of %s / N^%d: %s' % (k[:-4], p, co[k]))
    # NNLL zeta2 pole of P = -gamma: even: -c(S_1); odd: -c(S_1) - c(S_-2)*(-1)
    print('   P, zeta2 N^-%d, even continuation: %s' % (2*L-3, sp.factor(-co['S_1__o0'])))
    print('   P, zeta2 N^-%d, odd continuation : %s' % (2*L-3, sp.factor(-co['S_1__o0'] + co['S_m2__o0'])))


==> anc/numbers/deposit/R6/C3_check/names.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
389
{AnalyticContinuationFactor, AsymptoticExpansionTest, BSExpansion, BSInfToSInf, BSToS, CombineMellinTransformations, ComputeBSSumInfBasis, ComputeCRUSumInfBasis, ComputeCSumInfBasis, ComputeHqSumInfBasis, ComputeHSumInfBasis, ComputeMellinConvolution, ComputeSqSumInfBasis, ComputeSSumInfBasis, ComputeSSumListInfBasis, ConstantsToHarmonicSums, ConvertMellinInput, CSinfToHAll, CSToS, CycloHToStandardForm, CycloInvMellin, CycloMellin, DEGenerateExpansion, DEToMellinRE, ExpandExpression, ExpandMellinExpression, ExpandSInf, Expansion, ExpansionOrder, FinalSigmaReduce, GeneralExpansion, GeneralHToH, GeneralInvMellin, GeneralInvMellinFromRecurrence, GeneralMellin, GetInfRel, GLExpansion, GLLetterExpand, GLToH, GLToS, GLToStandardForm, HarmonicSumsInverseMellinTransform, HarmonicSumsSeries, HExpansion, HInf, HInfSeries, HToS, HToSinf, HwExpansion, HwToS, InversePochhammerSumToH, InvMellin, InvMellinP, InvMellinProblem, LimitH, LinearExpand, LinearHExpand, LToH, LToS, LToSinf, Mellin, MellinG, MellinGen, MellinP, MellinProblem, MellinReg, MellinZeroToA, MellinZeroToInfinity, MemoryReduced, MultipleSumLimit, NiceExpansionForm, NMellin, PochhammerSumToH, QLSeries, QLToStandardForm, ReduceBSConstants, ReduceConstants, ReduceDepth, ReduceGLConstants, ReduceNonLinearDenominators, ReduceSums, ReduceToBasis, ReduceToBSBasis, ReduceToGLBasis, ReduceToGLbBasis, ReduceToGSBasis, ReduceToHBasis, ReduceToLBasis, ReduceToQLBasis, RemoveRationalSumLimit, REToMellinDE, REToSequence, SeriesHForNIntegrate, SExpansion, SinfToH, SpecialBSInfToH, SpecialGLToH, SToH, TaylorSeries, ToHarmonicSumsIntegrate, ToHarmonicSumsSum, ToHLogs, ToStandardForm, TransformToSSums, UseDirectGeneralInvMellinTransform, UseReduceSums, UseSigmaReduce, ZqToSq, ZToS}


==> anc/numbers/deposit/R6/C3_check/names.wl <==
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory,"Applications","HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
nm = Names["HarmonicSums`*"];
Print[Length[nm]];
Print[Select[nm, StringMatchQ[#, ___~~("Expan"|"Mellin"|"Series"|"Reduce"|"Taylor"|"Zero"|"Analyt"|"Continu"|"Limit"|"Infinity"|"Inf"|"ToH"|"ToS")~~___]&]];


==> anc/numbers/deposit/R6/C3_check/usage.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
SToH: SToH[expr,x] takes (part of) a powerseries expansion of a harmonic polylogarithm (expr) and finds the harmonic polylogratithm(s) it orignates form. It is the inverse of HToS. 
  Examples:
  
  In[1]:=SToH[DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]],x]
  Out[1]:= H[0,0,2,x]
  
  In[2]:= SToH[DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]],x]
  Out[2]:= -H[0,-1,2,x]+H[0,0,2,x]
  
  In[3]:= SToH[-(DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]])+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]]+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[2,{1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]-DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[1,1,{-1,-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]],x]
  Out[3]:= H[1,-1,2,x]
InvMellin: InvMellin[expr,n,x] calculates the inverse Mellin-Transform of expr, which will be a function of n, and the output will be a function of x. Examples:
  
  In[1]:= InvMellin[S[1,1,n],n,x]
  Out[1]:= -DisplayForm[FractionBox[RowBox[{H, [, RowBox[{1, ,, x}], ]}], RowBox[{1, -, x}]]]
  
  In[2]:=  InvMellin[(-1DisplayForm[SuperscriptBox[), RowBox[{2, +, n}]]] ln2+(-1DisplayForm[SuperscriptBox[), n]] S[-1,n],n,x];
  In[3]:= % // Collect[ReduceConstants[#,ToKnownConstantsTrue],{S[__],ln2,z2,z3},Factor]&
  Out[3]:= DisplayForm[FractionBox[1, RowBox[{1, +, x}]]]
  
  In[4]:= InvMellin[S[1,-1,n]/(n+1)+2*S[1,n],n,x];
  In[5]:= % // Collect[ReduceConstants[#,ToKnownConstantsTrue],{S[__],ln2,z2,z3},Factor]&
  Out[5]:= DisplayForm[FractionBox[1, 2]] (-1+(-1DisplayForm[SuperscriptBox[), RowBox[{1, +, n}]]]) DisplayForm[SuperscriptBox[ln2, 2]]-DisplayForm[FractionBox[1, 2]] (-1DisplayForm[SuperscriptBox[), n]] z2+ln2 ((-1DisplayForm[SuperscriptBox[), n]] H[-1,x]-H[0,x]+(-1DisplayForm[SuperscriptBox[), RowBox[{1, +, n}]]] H[0,x]-H[1,x])+DisplayForm[FractionBox[1, RowBox[{1, -, x}]]] (-2+(-1DisplayForm[SuperscriptBox[), RowBox[{1, +, n}]]] H[-1,-1,x]+(-1DisplayForm[SuperscriptBox[), n]] x H[-1,-1,x]+(-1DisplayForm[SuperscriptBox[), n]] H[0,-1,x]+(-1DisplayForm[SuperscriptBox[), RowBox[{1, +, n}]]] x H[0,-1,x])
  
  It can also give a result in terms of more general inverse Mellin transforms:
  
  In[6]:= InvMellin[CS[{{2,1,1}},n],n,x]
  Out[6]:= -1+DisplayForm[FractionBox[1, RowBox[{1, +, RowBox[{2,  , n}]}]]]+DisplayForm[FractionBox[1, 2]] H[-1,1]-DisplayForm[FractionBox[1, 2]] Mellin[DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, SuperscriptBox[x, 2], )}], n], RowBox[{1, +, x}]]],x]+DisplayForm[FractionBox[1, 2]] Mellin[DisplayForm[FractionBox[RowBox[{RowBox[{-, 1}], +, SuperscriptBox[RowBox[{(, SuperscriptBox[x, 2], )}], n]}], RowBox[{RowBox[{-, 1}], +, x}]]],x]
Mellin: Mellin[expr,x,n], calculates the Mellin Transform of expr. Examples:
  
  In[1]:= Mellin[H[0,x]/(1-x),x,n]
  Out[1]:= S[2,n]
  
  In this case it is evaluating DisplayForm[SubsuperscriptBox[∫, 0, 1]]DisplayForm[FractionBox[RowBox[{H, [, RowBox[{0, ,, x}], ]}], RowBox[{1, -, x}]]] (DisplayForm[SuperscriptBox[x, n]]-1) x
  
  In[2]:= Mellin[1/(1+x),x,n] 
  Out[2]:= (-1DisplayForm[SuperscriptBox[), n]] S[-1,n]+(-1DisplayForm[SuperscriptBox[), RowBox[{1, +, n}]]] S[-1,∞]
  In[3]:= % // ReduceConstants[#,ToKnownConstantsTrue]&
  Out[3]:= (-1DisplayForm[SuperscriptBox[), RowBox[{2, +, n}]]] ln2+(-1DisplayForm[SuperscriptBox[), n]] S[-1,n]
  
  Here it evaluated DisplayForm[SubsuperscriptBox[∫, 0, 1]]DisplayForm[FractionBox[SuperscriptBox[x, n], RowBox[{1, +, x}]]] x.  
  Another example:
  
  In[4]:= Mellin[H[0,x]/(1+x)+H[0,1,x]+H[0,0,-1,x],x,n];
  In[5]:= % // Collect[ReduceConstants[#,ToKnownConstantsTrue],{S[__],ln2,z2,z3},Factor]&
  Out[5]:= DisplayForm[FractionBox[RowBox[{RowBox[{(, RowBox[{1, +, SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], n]}], )}],  , ln2}], SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 3]]]-DisplayForm[FractionBox[RowBox[{2, +, n}], SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 4]]]-DisplayForm[FractionBox[RowBox[{RowBox[{(, RowBox[{RowBox[{RowBox[{(, RowBox[{RowBox[{-, 1}], +, SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], n]}], )}],  , RowBox[{(, RowBox[{1, +, RowBox[{2,  , n}]}], )}]}], +, RowBox[{SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], n],  , SuperscriptBox[n, 2]}]}], )}],  , z2}], RowBox[{2,  , SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 2]}]]]+DisplayForm[FractionBox[RowBox[{3,  , z3}], RowBox[{4,  , RowBox[{(, RowBox[{1, +, n}], )}]}]]]+(-1DisplayForm[SuperscriptBox[), RowBox[{1, +, n}]]] S[-2,n]+DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], n], SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 3]]] S[-1,n]-DisplayForm[FractionBox[RowBox[{S, [, RowBox[{1, ,, n}], ]}], SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 2]]]
  
  It can also compute more general Mellin transforms, such as DisplayForm[SubsuperscriptBox[∫, 0, 1]](DisplayForm[SuperscriptBox[x, q]]DisplayForm[SuperscriptBox[), n]] f(x) x, with q ∈ Integers, which is done with Mellin[f[x],x,q*n]. For example:
  
  In[6]:= Mellin[1/Cyclotomic[3,x],x,3n]
  Out[6]:= -DisplayForm[FractionBox[11, 20]]+DisplayForm[FractionBox[1, RowBox[{1, +, RowBox[{3,  , n}]}]]]-DisplayForm[FractionBox[1, RowBox[{2, +, RowBox[{3,  , n}]}]]]+DisplayForm[FractionBox[1, RowBox[{4, +, RowBox[{3,  , n}]}]]]+DisplayForm[FractionBox[RowBox[{3,  , n}], RowBox[{4,  , RowBox[{(, RowBox[{4, +, RowBox[{3,  , n}]}], )}]}]]]-DisplayForm[FractionBox[1, RowBox[{5, +, RowBox[{3,  , n}]}]]]-DisplayForm[FractionBox[RowBox[{3,  , n}], RowBox[{5,  , RowBox[{(, RowBox[{5, +, RowBox[{3,  , n}]}], )}]}]]]-CS[{{3,1,1}},n]+CS[{{3,2,1}},n]+H[{3,0},1]
  
  A Mellin transform of the form DisplayForm[SubsuperscriptBox[∫, 0, 1]]DisplayForm[SuperscriptBox[x, RowBox[{RowBox[{a,  , n}], +, b}]]] f(x) x is also possible:
  
  In[7]:= Mellin[1/Cyclotomic[3,x],x,3n+1]
  Out[7]:= -DisplayForm[FractionBox[1, 2]]+DisplayForm[FractionBox[1, RowBox[{2, +, RowBox[{3,  , n}]}]]]-CS[{{3,2,1}},n]+H[{3,1},1]+DisplayForm[FractionBox[1, 3]] S[1,n]
TaylorSeries: TaylorSeries[CS[a, n], n, x, ord] computes the taylor series expansion in n of CS[a,n] at point x up to order ord. Examples:
  
  In[1]:= TaylorSeries[CS[{{1,0,1}},n],n,1,5] // ToNotCyclotomic // ReduceConstants[#,ToKnownConstantsTrue]&
  Out[1]:= 1+(-1+n) (-1+DisplayForm[FractionBox[SuperscriptBox[π, 2], 6]])+DisplayForm[FractionBox[1, 90]] (-1+nDisplayForm[SuperscriptBox[), 3]] (-90+DisplayForm[SuperscriptBox[π, 4]])+DisplayForm[FractionBox[1, 945]] (-1+nDisplayForm[SuperscriptBox[), 5]] (-945+DisplayForm[SuperscriptBox[π, 6]])-(-1+nDisplayForm[SuperscriptBox[), 2]] (-1+z3)-(-1+nDisplayForm[SuperscriptBox[), 4]] (-1+z5)
  
  In[2]:= TaylorSeries[CS[{{1,2,1}},n],n,0,5] // ToNotCyclotomic // ReduceConstants[#,ToKnownConstantsTrue]&
  Out[2]:= DisplayForm[FractionBox[1, 4]] n (-5+DisplayForm[FractionBox[RowBox[{2,  , SuperscriptBox[π, 2]}], 3]])+DisplayForm[FractionBox[RowBox[{SuperscriptBox[n, 3],  , RowBox[{(, RowBox[{RowBox[{-, 1530}], +, RowBox[{16,  , SuperscriptBox[π, 4]}]}], )}]}], 1440]]+DisplayForm[FractionBox[RowBox[{SuperscriptBox[n, 5],  , RowBox[{(, RowBox[{RowBox[{-, 61425}], +, RowBox[{64,  , SuperscriptBox[π, 6]}]}], )}]}], 60480]]+DisplayForm[FractionBox[1, 8]] DisplayForm[SuperscriptBox[n, 2]] (9-8 z3)-DisplayForm[FractionBox[1, 32]] DisplayForm[SuperscriptBox[n, 4]] (-33+32 z5)
  
  In[3]:= TaylorSeries[CS[{{1,0,1},{1,2,1}},n],n,0,4] // ToNotCyclotomic // ReduceConstants[#,ToKnownConstantsTrue]&
  Out[3]:= DisplayForm[FractionBox[1, 48]] n (78-12 DisplayForm[SuperscriptBox[π, 2]]+48 z3)+DisplayForm[FractionBox[1, 480]] DisplayForm[SuperscriptBox[n, 2]] (-750-DisplayForm[FractionBox[RowBox[{4,  , SuperscriptBox[π, 4]}], 3]]+720 z3)+DisplayForm[FractionBox[RowBox[{SuperscriptBox[n, 3],  , RowBox[{(, RowBox[{4410, -, RowBox[{48,  , SuperscriptBox[π, 4]}], -, RowBox[{480,  , SuperscriptBox[π, 2],  , z3}], +, RowBox[{5760,  , z5}]}], )}]}], 2880]]+DisplayForm[FractionBox[RowBox[{SuperscriptBox[n, 4],  , RowBox[{(, RowBox[{RowBox[{-, 733320}], -, RowBox[{384,  , SuperscriptBox[π, 6]}], +, RowBox[{241920,  , SuperscriptBox[z3, 2]}], +, RowBox[{725760,  , z5}]}], )}]}], 483840]]
HarmonicSumsSeries: HarmonicSumsSeries[expr, x, c, ord] computes the series expansion of expr with respect to x around c up to order ord. expr may contain harmonic sums, cyclotomic sums, harmonic polylogarithms, multiple polylogarithms, etc. 
  Examples:
  
  In[1]:= HarmonicSumsSeries[H[1,1,x], x, 0, 8]
  Out[1]:= DisplayForm[FractionBox[SuperscriptBox[x, 2], 2]]+DisplayForm[FractionBox[SuperscriptBox[x, 3], 2]]+DisplayForm[FractionBox[11, 24]] DisplayForm[SuperscriptBox[x, 4]]+DisplayForm[FractionBox[5, 12]] DisplayForm[SuperscriptBox[x, 5]]+DisplayForm[FractionBox[137, 360]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[7, 20]] DisplayForm[SuperscriptBox[x, 7]]+DisplayForm[FractionBox[363, 1120]] DisplayForm[SuperscriptBox[x, 8]]
  
  In[2]:= HarmonicSumsSeries[H[{3,1},{4,0},x]/(1-x), x, 0, 8]
  Out[2]:= DisplayForm[FractionBox[SuperscriptBox[x, 3], 3]]+DisplayForm[FractionBox[SuperscriptBox[x, 4], 12]]+DisplayForm[FractionBox[SuperscriptBox[x, 5], 60]]+DisplayForm[FractionBox[43, 180]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[157, 1260]] DisplayForm[SuperscriptBox[x, 7]]+DisplayForm[FractionBox[73, 1260]] DisplayForm[SuperscriptBox[x, 8]]
  
  In[3]:= HarmonicSumsSeries[GL[{1/VarGL,1/(1-VarGL)},x]/(1+x), x, 0, 8]
  Out[3]:= x-DisplayForm[FractionBox[3, 4]] DisplayForm[SuperscriptBox[x, 2]]+DisplayForm[FractionBox[31, 36]] DisplayForm[SuperscriptBox[x, 3]]-DisplayForm[FractionBox[115, 144]] DisplayForm[SuperscriptBox[x, 4]]+DisplayForm[FractionBox[3019, 3600]] DisplayForm[SuperscriptBox[x, 5]]-DisplayForm[FractionBox[973, 1200]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[48877, 58800]] DisplayForm[SuperscriptBox[x, 7]]-DisplayForm[FractionBox[191833, 235200]] DisplayForm[SuperscriptBox[x, 8]]
AnalyticContinuationFactor: 
SExpansion: SExpansion[expr_,n_,ord_] calculates the expansion of an expr involing S-sums with respect to n about infinity up to order m. Example:
  
  In[1]:= SExpansion[S[1,1,n],n,6]
  Out[1]:= -DisplayForm[FractionBox[1, RowBox[{1440,  , SuperscriptBox[n, 6]}]]]+DisplayForm[FractionBox[1, RowBox[{48,  , SuperscriptBox[n, 5]}]]]+DisplayForm[FractionBox[1, RowBox[{288,  , SuperscriptBox[n, 4]}]]]-DisplayForm[FractionBox[1, RowBox[{8,  , SuperscriptBox[n, 3]}]]]+DisplayForm[FractionBox[3, RowBox[{8,  , SuperscriptBox[n, 2]}]]]-DisplayForm[FractionBox[1, RowBox[{2,  , n}]]]+DisplayForm[FractionBox[z2, 2]]+(-DisplayForm[FractionBox[1, RowBox[{252,  , SuperscriptBox[n, 6]}]]]+DisplayForm[FractionBox[1, RowBox[{120,  , SuperscriptBox[n, 4]}]]]-DisplayForm[FractionBox[1, RowBox[{12,  , SuperscriptBox[n, 2]}]]]+DisplayForm[FractionBox[1, RowBox[{2,  , n}]]]) LG[n]+DisplayForm[FractionBox[SuperscriptBox[RowBox[{LG, [, n, ]}], 2], 2]]
HToS: HToS[expr] computes the power series expansion of harmonic polylogarithms without trailing zeroes. Example:
  
  In[1]:= HToS[H[1,-1,2,x]]
  Out[1]:= -(DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]])+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]]+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[2,{1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]-DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[1,1,{-1,-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]
MellinP: MellinP[f[x],x,n] computes  Integrate[(x^n-1)f[x],{x,0,1}]. Example:
  
  In[1]:= MellinP[H[1,x],x,n]
  Out[1]:= -1+DisplayForm[FractionBox[1, SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 2]]]+DisplayForm[FractionBox[RowBox[{S, [, RowBox[{1, ,, n}], ]}], RowBox[{1, +, n}]]]
InvMellinP: InvMellinP[__,n,x] is the inverse of MellinP[__,x,n]. For example:
  
  In[1]:= MellinP[H[1,x],x,n]
  Out[1]:=  -1+DisplayForm[FractionBox[1, SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 2]]]+DisplayForm[FractionBox[RowBox[{S, [, RowBox[{1, ,, n}], ]}], RowBox[{1, +, n}]]]
  so
  
  In[2]:= InvMellinP[-1+1/(1+nDisplayForm[SuperscriptBox[), 2]]+S[1,n]/(1+n),n,x] // Factor
  Out[2]:= H[1,x]
  
  Another example:
  
  In[3]:= InvMellinP[S[-2,n],n,x]
  Out[3]:= ((-1DisplayForm[SuperscriptBox[), RowBox[{1, +, n}]]] H[0,x])/(1+x)+DisplayForm[SubscriptBox[δ, x]] (-S[-2,∞]+(-1DisplayForm[SuperscriptBox[), RowBox[{2, +, n}]]] S[-2,∞])
ConvertMellinInput: Converts an input of a Mellin transform with PlusFunctionDefinition->2 to an input which is suitable for a Mellin transform with PlusFunctionDefinition->1,i.e. Mellin[expr,x,n,PlusFunctionDefinition->2]=Mellin[ConvertMellinInput[expr,x,n],x,n,PlusFunctionDefinition->1].
{RepresentSum -> False, RepresentExpression -> False, PlusFunctionDefinition -> 1, ShowRegularization -> False, HarmonicSums`Private`Intern -> False, Cyclotomic -> False, Assumptions -> True}
{PlusFunctionDefinition -> 1, Assumptions -> True}


==> anc/numbers/deposit/R6/C3_check/usage.wl <==
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory,"Applications","HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
Do[Print[f, ": ", ToExpression[f<>"::usage"]], {f, {"SToH","InvMellin","Mellin","TaylorSeries","HarmonicSumsSeries","AnalyticContinuationFactor","SExpansion","HToS","MellinP","InvMellinP","ConvertMellinInput"}}];
Print[Options[InvMellin]];
Print[Options[Mellin]];


==> anc/numbers/deposit/R6/C4/c4_even_omega_ext.out <==
=== pure double-log F_A^- = sum d_n a^n w^(1-2n), SU(N) ===
d_1 = -1/N   [SU(3): -1/3]
d_2 = -(2*N**2 + 3)/N**2   [SU(3): -7/3]
d_3 = 2*(19*N**2 + 5)/N**3   [SU(3): 352/27]
d_4 = (16*N**6 - 352*N**4 - 244*N**2 - 19)/N**4   [SU(3): -19063/81]
d_5 = -2*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**5   [SU(3): 1017736/243]
check d_2 = (-2N^2-3)/N^2 (eq. color-S3 route): True
=== first-order form -12 a zeta2 C_F w F_A^-: a^n coefficient at w = 2, 4 (never zero) ===
n = 2: S_n(first order) = 6*zeta2*(N - 1)*(N + 1)/N**2; at w=2: 6*zeta2*(N - 1)*(N + 1)/N**2  [SU(3) 16*zeta2/3],  at w=4: 16*zeta2/3 (SU(3))
n = 3: S_n(first order) = 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3; at w=2: 1.5*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  [SU(3) 28*zeta2/3],  at w=4: 7*zeta2/3 (SU(3))
n = 4: S_n(first order) = -12*zeta2*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4; at w=2: -0.75*zeta2*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4  [SU(3) -352*zeta2/27],  at w=4: -22*zeta2/27 (SU(3))
n = 5: S_n(first order) = -6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5; at w=2: -0.09375*zeta2*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5  [SU(3) 19063*zeta2/324],  at w=4: 19063*zeta2/20736 (SU(3))
n = 6: S_n(first order) = 12*zeta2*(N - 1)*(N + 1)*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**6; at w=2: 0.046875*zeta2*(N - 1)*(N + 1)*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**6  [SU(3) -127217*zeta2/486],  at w=4: -127217*zeta2/124416 (SU(3))
=== mixed mode, c_+ = l_+ = c (normalization condition), SU(N), S to a^5 ===
S_1 - [first line of eq. (S)] = 0
S_2 - [first line of eq. (S)] = 0
S_3 - [first line of eq. (S)] = 0
S_4 - [first line of eq. (S)] = 0
S_5 - [first line of eq. (S)] = 0
S_1(w -> 2) = -4*pi**2*c*(N - 1)*(N + 1)/N
S_1(w -> 4) = -16*pi**2*c*(N - 1)*(N + 1)/N
S_2(w -> 2) = 0
S_2(w -> 4) = 0
S_3(w -> 2) = 0
S_3(w -> 4) = 0
S_4(w -> 2) = 0
S_4(w -> 4) = 0
S_5(w -> 2) = 0
S_5(w -> 4) = 0
expected S_1(w) = -2 c pi^2 w^2 C_F: True
=== mixed mode: first order in zeta2 at small w equals -12 a z2 C_F w F_A^-(dl) for n >= 2 ===
n = 2: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
n = 3: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
n = 4: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
n = 5: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
=== full mode, c_+ = l_+ = 0, SU(N): a^5 coefficient at w -> 2 (leading Laurent term) ===
full S_3 at w -> 2: leading term (pi**2*(N - 1)*(N + 1)*(N**2 + 1)/N**3) * (w-2)^0   [SU(3): 80/27 pi^2]
full S_4 at w -> 2: leading term (-3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(4*N**4)) * (w-2)^0   [SU(3): -236/27 pi^2]
full S_5 at w -> 2: leading term (-pi**2*(N - 1)*(N + 1)*(N**2 + 1)**2/(2*N**5)) * (w-2)^-1   [SU(3): -400/243 pi^2]


==> anc/numbers/deposit/R6/C4/c4_even_omega_ext.py <==
#!/usr/bin/env python3
"""C4 (R6 plan, item G4-d): extension of the deposited t4_even_omega.py (R5/regge), written for referee_calc/C4.

What t4_even_omega.py does not cover and the R6 plan states:
  (1) with c_+ = l_+ = c (normalization condition) the first line of eq. (S) is exact in the mixed mode,
      S = -(1 + c pi^2 w^2) 4 a C_F pi tan(pi w/2) F_A^- - 2 a c pi^2 w^2 C_F,
      so at even w only the a^1 coefficient survives, S_1(w) = -2 c pi^2 w^2 C_F, and S_n(w) -> 0 for n >= 2;
  (2) the first-order form -12 a zeta2 C_F w F_A^- (second line of eq. (S)) does not vanish at even w:
      its a^n coefficient is -12 zeta2 C_F d_{n-1} w^{4-2n}, with d_{n-1} != 0 (pure double-log F_A^-);
  (3) mixed mode raised to NMAX = 5 (S to a^5) in symbolic SU(N), and the full mode at a^5 in SU(N)
      (vg_task3 has SU(3) only at a^5).
Modes as in t4_even_omega.py:
  full  : every equation with the full tan/cot of eq. (7) (eq:system)
  mixed : full psi^+ = -pi tan(pi w/2) in the F_1^+ equation only, every other equation at double-log accuracy
  dl    : every equation at double-log accuracy (psi^+ = phi^+ = 0, psi^- = 2/w, phi^- = 1/w): gives d_n
T = tan(pi w/2), Pi stands for pi, dT/dw = (Pi/2)(1 + T^2). kappa = +1, basis (1, A), SU(N).
"""
import sympy as sp

w, T, Pi, N, eps, a, c = sp.symbols('w T Pi N epsilon a c')

CF = (N**2 - 1) / (2 * N)
CA = N
Cc = {'1': 0, 'A': CA}
b = {'1': CF, 'A': CF - CA / 2}
Trc = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
REPS = ['1', 'A']


def D(f):
    return sp.diff(f, w) + Pi / 2 * (1 + T**2) * sp.diff(f, T)


def weights(mode):
    full = {('psi', '+'): -Pi * T, ('psi', '-'): Pi / T, ('phi', '+'): -Pi / 2 * T, ('phi', '-'): Pi / 2 / T}
    dl = {('psi', '+'): 0, ('psi', '-'): 2 / w, ('phi', '+'): 0, ('phi', '-'): 1 / w}
    return full if mode == 'full' else dl


def solve(mode, nmax, cpl=0):
    """cpl = c_+ = l_+ (normalization condition); l_+ multiplies the quark-pair term of the positive-signature
    equations only where that equation is kept beyond double-log accuracy (the F_1^+ equation in 'mixed',
    every positive-signature equation in 'full'); l_- = 0."""
    W = weights(mode)
    f = {(R, s, 0): 0 for R in REPS for s in '+-'}
    for n in range(1, nmax + 1):
        for R in REPS:
            for s in '+-':
                other = '-' if s == '+' else '+'
                rhs = 2 * b[R] if n == 1 else 0
                if n >= 2:
                    rhs += 2 * Cc[R] * (D(f[(R, s, n - 1)]) + W[('phi', s)] * f[(R, s, n - 1)])
                    pair = sum(f[(R, s, k)] * f[(R, s, n - k)] for k in range(1, n))
                    lw = 0
                    if s == '+' and (mode == 'full' or (mode == 'mixed' and R == '1')):
                        lw = cpl
                    rhs += (1 + lw * Pi**2 * w**2) * pair
                    psi = W[('psi', s)]
                    if mode == 'mixed' and R == '1' and s == '+':
                        psi = -Pi * T
                    rhs += 2 * psi * sum(Trc[(R, Rp)] * f[(Rp, other, n - 1)] for Rp in REPS)
                f[(R, s, n)] = sp.cancel(sp.together(sp.expand(rhs) / w))
    return f


def S_coeffs(f, nmax, cpl=0):
    P = sum(a**n * (1 + cpl * Pi**2 * w**2) * f[('1', '+', n)] for n in range(1, nmax + 1))
    S = sp.expand(P * (P - w) + 2 * a * CF)
    return {n: sp.cancel(sp.together(S.coeff(a, n))) for n in range(1, nmax + 1)}


def at_even(expr, w0, nser=12):
    Tser = sp.series(sp.tan(sp.pi * eps / 2), eps, 0, nser).removeO()
    e = sp.together(expr.subs(Pi, sp.pi).subs({T: Tser, w: w0 + eps}))
    ser = sp.series(e, eps, 0, 1)
    return sp.simplify(ser.removeO()), ser


out = []


def pr(*x):
    s = ' '.join(str(y) for y in x)
    print(s, flush=True)
    out.append(s)


# ---------------------------------------------------------------- (2) pure double-log d_n, n <= 5
NMAX = 5
fdl = solve('dl', NMAX)
d = {}
pr('=== pure double-log F_A^- = sum d_n a^n w^(1-2n), SU(N) ===')
for n in range(1, NMAX + 1):
    dn = sp.factor(sp.simplify(fdl[('A', '-', n)] * w**(2 * n - 1)))
    d[n] = dn
    pr(f'd_{n} = {dn}   [SU(3): {dn.subs(N, 3)}]')
pr('check d_2 = (-2N^2-3)/N^2 (eq. color-S3 route):', sp.simplify(d[2] - (-2 * N**2 - 3) / N**2) == 0)

# first-order form: a^n coefficient of -12 a zeta2 C_F w F_A^- is -12 z2 C_F d_{n-1} w^{4-2n}
z2 = sp.symbols('zeta2')
pr('=== first-order form -12 a zeta2 C_F w F_A^-: a^n coefficient at w = 2, 4 (never zero) ===')
for n in range(2, NMAX + 2):
    cf = sp.factor(-12 * z2 * CF * d[n - 1])
    pr(f'n = {n}: S_n(first order) = {cf}; at w=2: {sp.factor(cf * 2**(4 - 2 * n))}  '
       f'[SU(3) {sp.nsimplify(cf.subs(N, 3) * sp.Integer(2)**(4 - 2 * n))}],  at w=4: '
       f'{sp.nsimplify(cf.subs(N, 3) * sp.Integer(4)**(4 - 2 * n))} (SU(3))')

# ---------------------------------------------------------------- (1) mixed mode with c_+ = l_+ = c
pr('=== mixed mode, c_+ = l_+ = c (normalization condition), SU(N), S to a^%d ===' % NMAX)
fm = solve('mixed', NMAX, cpl=c)
Sm = S_coeffs(fm, NMAX, cpl=c)
for n in range(1, NMAX + 1):
    first_line = (-(1 + c * Pi**2 * w**2) * 4 * CF * Pi * T * fm[('A', '-', n - 1)]
                  - (2 * c * Pi**2 * w**2 * CF if n == 1 else 0))
    pr(f'S_{n} - [first line of eq. (S)] = {sp.simplify(Sm[n] - first_line)}')
for n in range(1, NMAX + 1):
    for w0 in (2, 4):
        lim, _ = at_even(Sm[n], w0)
        pr(f'S_{n}(w -> {w0}) = {sp.factor(lim)}')
pr('expected S_1(w) = -2 c pi^2 w^2 C_F:', sp.simplify(Sm[1] - (-2 * c * Pi**2 * w**2 * CF)) == 0)
# small-w first-order zeta2 content of the mixed-mode S_n equals the first-order form (c-independent from S_2 on)
pr('=== mixed mode: first order in zeta2 at small w equals -12 a z2 C_F w F_A^-(dl) for n >= 2 ===')
for n in range(2, NMAX + 1):
    lin = sp.expand(sp.series(Sm[n].subs(Pi, sp.sqrt(6 * z2)).subs(T, sp.tan(sp.sqrt(6 * z2) * w / 2)), z2, 0, 2).removeO())
    lin1 = sp.simplify(lin.coeff(z2, 1))
    target = -12 * CF * d[n - 1] * w**(4 - 2 * n)
    pr(f'n = {n}: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = {sp.simplify(lin1 - target)};  '
       f'zeta2^0 part = {sp.simplify(lin.coeff(z2, 0))}')

# ---------------------------------------------------------------- (3) full mode a^5 in SU(N)
pr('=== full mode, c_+ = l_+ = 0, SU(N): a^5 coefficient at w -> 2 (leading Laurent term) ===')
ff = solve('full', NMAX)
Sf = S_coeffs(ff, NMAX)
for n in (3, 4, 5):
    Tser = sp.series(sp.tan(sp.pi * eps / 2), eps, 0, 14).removeO()
    e = sp.together(Sf[n].subs(Pi, sp.pi).subs({T: Tser, w: 2 + eps}))
    ser = sp.series(e, eps, 0, 1).removeO()
    ser = sp.expand(ser)
    pows = sorted({tm.as_coeff_exponent(eps)[1] for tm in sp.Add.make_args(ser)})
    k = pows[0]
    lead = sp.factor(ser.coeff(eps, k))
    pr(f'full S_{n} at w -> 2: leading term ({lead}) * (w-2)^{k}   [SU(3): {sp.nsimplify(lead.subs(N, 3) / sp.pi**2)} pi^2]')

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C4/c4_even_omega_ext.stdout <==
=== pure double-log F_A^- = sum d_n a^n w^(1-2n), SU(N) ===
d_1 = -1/N   [SU(3): -1/3]
d_2 = -(2*N**2 + 3)/N**2   [SU(3): -7/3]
d_3 = 2*(19*N**2 + 5)/N**3   [SU(3): 352/27]
d_4 = (16*N**6 - 352*N**4 - 244*N**2 - 19)/N**4   [SU(3): -19063/81]
d_5 = -2*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**5   [SU(3): 1017736/243]
check d_2 = (-2N^2-3)/N^2 (eq. color-S3 route): True
=== first-order form -12 a zeta2 C_F w F_A^-: a^n coefficient at w = 2, 4 (never zero) ===
n = 2: S_n(first order) = 6*zeta2*(N - 1)*(N + 1)/N**2; at w=2: 6*zeta2*(N - 1)*(N + 1)/N**2  [SU(3) 16*zeta2/3],  at w=4: 16*zeta2/3 (SU(3))
n = 3: S_n(first order) = 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3; at w=2: 1.5*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  [SU(3) 28*zeta2/3],  at w=4: 7*zeta2/3 (SU(3))
n = 4: S_n(first order) = -12*zeta2*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4; at w=2: -0.75*zeta2*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4  [SU(3) -352*zeta2/27],  at w=4: -22*zeta2/27 (SU(3))
n = 5: S_n(first order) = -6*zeta2*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5; at w=2: -0.09375*zeta2*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5  [SU(3) 19063*zeta2/324],  at w=4: 19063*zeta2/20736 (SU(3))
n = 6: S_n(first order) = 12*zeta2*(N - 1)*(N + 1)*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**6; at w=2: 0.046875*zeta2*(N - 1)*(N + 1)*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**6  [SU(3) -127217*zeta2/486],  at w=4: -127217*zeta2/124416 (SU(3))
=== mixed mode, c_+ = l_+ = c (normalization condition), SU(N), S to a^5 ===
S_1 - [first line of eq. (S)] = 0
S_2 - [first line of eq. (S)] = 0
S_3 - [first line of eq. (S)] = 0
S_4 - [first line of eq. (S)] = 0
S_5 - [first line of eq. (S)] = 0
S_1(w -> 2) = -4*pi**2*c*(N - 1)*(N + 1)/N
S_1(w -> 4) = -16*pi**2*c*(N - 1)*(N + 1)/N
S_2(w -> 2) = 0
S_2(w -> 4) = 0
S_3(w -> 2) = 0
S_3(w -> 4) = 0
S_4(w -> 2) = 0
S_4(w -> 4) = 0
S_5(w -> 2) = 0
S_5(w -> 4) = 0
expected S_1(w) = -2 c pi^2 w^2 C_F: True
=== mixed mode: first order in zeta2 at small w equals -12 a z2 C_F w F_A^-(dl) for n >= 2 ===
n = 2: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
n = 3: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
n = 4: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
n = 5: zeta2-linear part of S_n minus -12 C_F d_(n-1) w^(4-2n) = 0;  zeta2^0 part = 0
=== full mode, c_+ = l_+ = 0, SU(N): a^5 coefficient at w -> 2 (leading Laurent term) ===
full S_3 at w -> 2: leading term (pi**2*(N - 1)*(N + 1)*(N**2 + 1)/N**3) * (w-2)^0   [SU(3): 80/27 pi^2]
full S_4 at w -> 2: leading term (-3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(4*N**4)) * (w-2)^0   [SU(3): -236/27 pi^2]
full S_5 at w -> 2: leading term (-pi**2*(N - 1)*(N + 1)*(N**2 + 1)**2/(2*N**5)) * (w-2)^-1   [SU(3): -400/243 pi^2]


==> anc/numbers/deposit/R6/C4/c4_tower_even_bound.out <==
(a) d_1..d_5 SU(3) from eq. (tower-recursion): ['-1/3', '-7/3', '352/27', '-19063/81', '1017736/243']
    equal to the double-log solver of eq. (system) (c4_even_omega_ext.out): True
(b) SU(2), n <= 400: max |d_n| 6/((4N)^n (n-1)!) = 0.375,  max |c+_n| 6/((4N)^n (n-1)!) = 0.375  (bound holds if <= 1)
(c) SU(2), m <= 400: max |T_m|/((4N)^m (m-2)!) = 0.0483398   (8C_F = 6 < 4N_c = 8)
(b) SU(3), n <= 400: max |d_n| 6/((4N)^n (n-1)!) = 0.166667,  max |c+_n| 6/((4N)^n (n-1)!) = 0.166667  (bound holds if <= 1)
(c) SU(3), m <= 400: max |T_m|/((4N)^m (m-2)!) = 0.0216049   (8C_F = 10.67 < 4N_c = 12)
(b) SU(4), n <= 400: max |d_n| 6/((4N)^n (n-1)!) = 0.09375,  max |c+_n| 6/((4N)^n (n-1)!) = 0.09375  (bound holds if <= 1)
(c) SU(4), m <= 400: max |T_m|/((4N)^m (m-2)!) = 0.0120163   (8C_F = 15 < 4N_c = 16)
(d) summed double-log F_A^- at w = 2, SU(3), optimal truncation of sum d_n a^n w^(1-2n)
  alpha_s = 0.1: a = 0.007957747155, w/sqrt(a) = 22.42, optimal truncation n = 42, smallest term 5.75e-22
    F_A^-(2) = -0.00134456301250927   (Born term d_1 a/w = -0.00132629119243246)
    first-order S(2) = -12 a zeta2 C_F w F_A^- = 0.000563209237651691  (nonzero);  first line of eq. (S) at w = 2: -4 a C_F pi tan(pi) F_A^-(2) - 2 a c_+ pi^2 w^2 C_F = -2 a c_+ pi^2 4 C_F = -0.837758041 c_+
  alpha_s = 0.2: a = 0.01591549431, w/sqrt(a) = 15.8533, optimal truncation n = 20, smallest term 1.07e-12
    F_A^-(2) = -0.00272492998778163   (Born term d_1 a/w = -0.00265258238486492)
    first-order S(2) = -12 a zeta2 C_F w F_A^- = 0.00228283200830968  (nonzero);  first line of eq. (S) at w = 2: -4 a C_F pi tan(pi) F_A^-(2) - 2 a c_+ pi^2 w^2 C_F = -2 a c_+ pi^2 4 C_F = -1.675516082 c_+
(e) pi tan(pi N/2) - [psi((1+N)/2) - psi((1-N)/2)] at N = 0.3, 1.7+0.4i, 2.5: ['0.0', '5.13e-41', '9.18e-41']
    S_{-2}(N) formula against the finite sums at N = 1..4: ['0.0', '0.0', '0.0', '0.0']
    even continuation at N = 0: 0.0 ; odd continuation at N = 0: -1.64493406685 ; difference / zeta2 = 1.0


==> anc/numbers/deposit/R6/C4/c4_tower_even_bound.py <==
#!/usr/bin/env python3
"""C4/C8 (R6 plan): summed double-log F_A^- at the even moment w = 2, and the coefficient bound behind the
entire-function statement.  Written for referee_calc/C4; uses only eq. (tower-recursion) of paper.tex (App. E)
and eq. (LL), rational arithmetic (fractions) and mpmath.

(a) d_n, c^+_n from eq. (tower-recursion), SU(N_c), compared with the d_n of the double-log solver of eq. (system)
    in c4_even_omega_ext.out (n <= 5, SU(3)).
(b) bound eq. (tower-bound): |d_n|, |c^+_n| <= (4N_c)^n (n-1)!/6, checked for n <= NB in SU(2), SU(3), SU(4).
(c) x-space form of delta P_tower = inverse Mellin of -S_{>=3}/sqrt(w^2 - w0^2): coefficients
    T_m = sum_{n=3}^m binom(2(m-n), m-n) (2C_F)^(m-n) S_n (S_n = -12 C_F d_{n-1}, zeta2 units), and the ratio
    |T_m| / [(4N_c)^m (m-2)!], which stays bounded if the bound of (b) holds, since binom(2k,k)(2C_F)^k <= (8C_F)^k < (4N_c)^k.
    Bounded ratio => sum_m T_m a^m L^(2m-4)/(2m-4)! is entire in sqrt(a) L (as for the d_n series in App. E).
(d) summed F_A^-(w = 2) in SU(3) at alpha_s = 0.1, 0.2 by optimal truncation of the asymptotic series
    (w/sqrt(a) = 22.4 and 15.9, far into the asymptotic region), and the first-order S(2) = -12 a zeta2 C_F 2 F_A^-(2),
    which is nonzero; the first line of eq. (S) at w = 2 is zero because tan(pi) = 0 and F_A^-(2) is finite.
"""
from fractions import Fraction as Fr
from math import comb, factorial
import mpmath as mp

mp.mp.dps = 40
NB = 400
out = []


def pr(*x):
    s = ' '.join(str(y) for y in x)
    print(s, flush=True)
    out.append(s)


def catalan(n):
    return comb(2 * n, n) // (n + 1)


def tower(Nc, nmax):
    CF = Fr(Nc * Nc - 1, 2 * Nc)
    f = [None] + [(2 * CF)**n * catalan(n - 1) for n in range(1, nmax + 1)]
    cp = [None, Fr(-1, Nc)]
    d = [None, Fr(-1, Nc)]
    for n in range(2, nmax + 1):
        cp.append(-2 * Nc * (2 * n - 3) * cp[n - 1] + sum(cp[k] * cp[n - k] for k in range(1, n)))
        d.append(-4 * Nc * (n - 2) * d[n - 1] + sum(d[k] * d[n - k] for k in range(1, n))
                 - Fr(4, Nc) * f[n - 1] - Fr(2 * (Nc * Nc - 4), Nc) * cp[n - 1])
    return CF, f, cp, d


# (a)
CF3, f3, cp3, d3 = tower(3, NB)
ref = [Fr(-1, 3), Fr(-7, 3), Fr(352, 27), Fr(-19063, 81), Fr(1017736, 243)]   # c4_even_omega_ext.out, SU(3)
pr('(a) d_1..d_5 SU(3) from eq. (tower-recursion):', [str(x) for x in d3[1:6]])
pr('    equal to the double-log solver of eq. (system) (c4_even_omega_ext.out):', d3[1:6] == ref)

# (b), (c)
for Nc in (2, 3, 4):
    CF, f, cp, d = tower(Nc, NB)
    g = 4 * Nc
    rd = max(abs(d[n]) * 6 / (Fr(g)**n * factorial(n - 1)) for n in range(1, NB + 1))
    rc = max(abs(cp[n]) * 6 / (Fr(g)**n * factorial(n - 1)) for n in range(1, NB + 1))
    S = {n: -12 * CF * d[n - 1] for n in range(2, NB + 1)}
    rT = 0
    for m in range(3, NB + 1):
        Tm = sum(comb(2 * (m - n), m - n) * (2 * CF)**(m - n) * S[n] for n in range(3, m + 1))
        rT = max(rT, abs(Tm) / (Fr(g)**m * factorial(m - 2)))
    pr(f'(b) SU({Nc}), n <= {NB}: max |d_n| 6/((4N)^n (n-1)!) = {float(rd):.6g},  max |c+_n| 6/((4N)^n (n-1)!) = {float(rc):.6g}  (bound holds if <= 1)')
    pr(f'(c) SU({Nc}), m <= {NB}: max |T_m|/((4N)^m (m-2)!) = {float(rT):.6g}   (8C_F = {float(8*CF):.4g} < 4N_c = {g})')

# (d)
pr('(d) summed double-log F_A^- at w = 2, SU(3), optimal truncation of sum d_n a^n w^(1-2n)')
for al in ('0.1', '0.2'):
    a = mp.mpf(al) / (4 * mp.pi)
    wv = mp.mpf(2)
    terms = [mp.mpf(d3[n].numerator) / d3[n].denominator * a**n * wv**(1 - 2 * n) for n in range(1, NB + 1)]
    mags = [abs(t) for t in terms]
    nopt = min(range(len(mags)), key=lambda i: mags[i])
    FA = mp.fsum(terms[:nopt])
    S2 = -12 * a * mp.zeta(2) * CF3.numerator / CF3.denominator * wv * FA
    pr(f'  alpha_s = {al}: a = {mp.nstr(a, 10)}, w/sqrt(a) = {mp.nstr(wv / mp.sqrt(a), 6)}, optimal truncation n = {nopt}, '
       f'smallest term {mp.nstr(mags[nopt], 3)}')
    pr(f'    F_A^-(2) = {mp.nstr(FA, 15)}   (Born term d_1 a/w = {mp.nstr(-a / 6, 15)})')
    pr(f'    first-order S(2) = -12 a zeta2 C_F w F_A^- = {mp.nstr(S2, 15)}  (nonzero);  first line of eq. (S) at w = 2: '
       f'-4 a C_F pi tan(pi) F_A^-(2) - 2 a c_+ pi^2 w^2 C_F = -2 a c_+ pi^2 4 C_F = {mp.nstr(-8 * a * mp.pi**2 * CF3.numerator / CF3.denominator, 10)} c_+')

# identity pi tan(pi N/2) = psi((1+N)/2) - psi((1-N)/2) (plan item G4-d step 3), and the two continuations of S_{-2}(N)
pr('(e) pi tan(pi N/2) - [psi((1+N)/2) - psi((1-N)/2)] at N = 0.3, 1.7+0.4i, 2.5:',
   [mp.nstr(abs(mp.pi * mp.tan(mp.pi * x / 2) - (mp.digamma((1 + x) / 2) - mp.digamma((1 - x) / 2))), 3)
    for x in (mp.mpf('0.3'), mp.mpc('1.7', '0.4'), mp.mpf('2.5'))])


def beta_(x):
    return (mp.digamma((x + 1) / 2) - mp.digamma(x / 2)) / 2


def Sm2(Nv, sgn):   # S_{-2}(N) = -zeta2/2 - (-1)^N beta'(N+1), continued from even (sgn=+1) or odd (sgn=-1) N
    return -mp.zeta(2) / 2 - sgn * mp.diff(beta_, Nv + 1)


chk = [mp.nstr(Sm2(mp.mpf(k), (-1)**k) - mp.fsum((-1)**j / mp.mpf(j)**2 for j in range(1, k + 1)), 3) for k in (1, 2, 3, 4)]
pr('    S_{-2}(N) formula against the finite sums at N = 1..4:', chk)
pr('    even continuation at N = 0:', mp.nstr(Sm2(mp.mpf(0), 1), 12), '; odd continuation at N = 0:', mp.nstr(Sm2(mp.mpf(0), -1), 12),
   '; difference / zeta2 =', mp.nstr((Sm2(mp.mpf(0), 1) - Sm2(mp.mpf(0), -1)) / mp.zeta(2), 12))

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C4/c4_tower_even_bound.stdout <==
(a) d_1..d_5 SU(3) from eq. (tower-recursion): ['-1/3', '-7/3', '352/27', '-19063/81', '1017736/243']
    equal to the double-log solver of eq. (system) (c4_even_omega_ext.out): True
(b) SU(2), n <= 400: max |d_n| 6/((4N)^n (n-1)!) = 0.375,  max |c+_n| 6/((4N)^n (n-1)!) = 0.375  (bound holds if <= 1)
(c) SU(2), m <= 400: max |T_m|/((4N)^m (m-2)!) = 0.0483398   (8C_F = 6 < 4N_c = 8)
(b) SU(3), n <= 400: max |d_n| 6/((4N)^n (n-1)!) = 0.166667,  max |c+_n| 6/((4N)^n (n-1)!) = 0.166667  (bound holds if <= 1)
(c) SU(3), m <= 400: max |T_m|/((4N)^m (m-2)!) = 0.0216049   (8C_F = 10.67 < 4N_c = 12)
(b) SU(4), n <= 400: max |d_n| 6/((4N)^n (n-1)!) = 0.09375,  max |c+_n| 6/((4N)^n (n-1)!) = 0.09375  (bound holds if <= 1)
(c) SU(4), m <= 400: max |T_m|/((4N)^m (m-2)!) = 0.0120163   (8C_F = 15 < 4N_c = 16)
(d) summed double-log F_A^- at w = 2, SU(3), optimal truncation of sum d_n a^n w^(1-2n)
  alpha_s = 0.1: a = 0.007957747155, w/sqrt(a) = 22.42, optimal truncation n = 42, smallest term 5.75e-22
    F_A^-(2) = -0.00134456301250927   (Born term d_1 a/w = -0.00132629119243246)
    first-order S(2) = -12 a zeta2 C_F w F_A^- = 0.000563209237651691  (nonzero);  first line of eq. (S) at w = 2: -4 a C_F pi tan(pi) F_A^-(2) - 2 a c_+ pi^2 w^2 C_F = -2 a c_+ pi^2 4 C_F = -0.837758041 c_+
  alpha_s = 0.2: a = 0.01591549431, w/sqrt(a) = 15.8533, optimal truncation n = 20, smallest term 1.07e-12
    F_A^-(2) = -0.00272492998778163   (Born term d_1 a/w = -0.00265258238486492)
    first-order S(2) = -12 a zeta2 C_F w F_A^- = 0.00228283200830968  (nonzero);  first line of eq. (S) at w = 2: -4 a C_F pi tan(pi) F_A^-(2) - 2 a c_+ pi^2 w^2 C_F = -2 a c_+ pi^2 4 C_F = -1.675516082 c_+
(e) pi tan(pi N/2) - [psi((1+N)/2) - psi((1-N)/2)] at N = 0.3, 1.7+0.4i, 2.5: ['0.0', '5.13e-41', '9.18e-41']
    S_{-2}(N) formula against the finite sums at N = 1..4: ['0.0', '0.0', '0.0', '0.0']
    even continuation at N = 0: 0.0 ; odd continuation at N = 0: -1.64493406685 ; difference / zeta2 = 1.0


==> anc/numbers/deposit/R6/C4/t4_even_omega.deposited.out <==
=== mode mixed (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = 0   [SU(3): 0 = 0]
S_3(w -> 4) = 0   [SU(3): 0 = 0]
S_4(w -> 2) = 0   [SU(3): 0 = 0]
S_4(w -> 4) = 0   [SU(3): 0 = 0]
=== mode full (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/N**3   [SU(3): 80*pi**2/27 = 29.2432722995240]
S_3(w -> 4) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/(4*N**3)   [SU(3): 20*pi**2/27 = 7.31081807488101]
S_4(w -> 2) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(4*N**4)   [SU(3): -236*pi**2/27 = -86.2676532835959]
S_4(w -> 4) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(64*N**4)   [SU(3): -59*pi**2/108 = -5.39172833022474]
S_3(w -> 2) by tag (t_psi = psi^-, t_phi = phi^- in the negative-signature equations):
  t_psi^1 t_phi^0: pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(2*N**3)
  t_psi^0 t_phi^1: pi**2*(N - 1)*(N + 1)/(2*N)
S_3 part linear in psi^- (full functions): 2*pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(N**3*w**2)
first-order S_3 (coefficient of a^3 w^-2): 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
  part through psi^- : 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3  macro nmSthreePsiMinusPartSUN = 12(N^2-1)(N^2+2)/N^3 zeta2 -> True
  rest              : -6*zeta2*(N - 1)*(N + 1)/N**3  macro nmSthreeRestSUN = -6(N^2-1)/N^3 zeta2 -> True
  total equals 12 z2 C_F (C_A-2C_F)(5C_A-6C_F): True


==> anc/numbers/deposit/R6/C4/t4_even_omega.out <==
=== mode mixed (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = 0   [SU(3): 0 = 0]
S_3(w -> 4) = 0   [SU(3): 0 = 0]
S_4(w -> 2) = 0   [SU(3): 0 = 0]
S_4(w -> 4) = 0   [SU(3): 0 = 0]
=== mode full (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/N**3   [SU(3): 80*pi**2/27 = 29.2432722995240]
S_3(w -> 4) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/(4*N**3)   [SU(3): 20*pi**2/27 = 7.31081807488101]
S_4(w -> 2) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(4*N**4)   [SU(3): -236*pi**2/27 = -86.2676532835959]
S_4(w -> 4) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(64*N**4)   [SU(3): -59*pi**2/108 = -5.39172833022474]
S_3(w -> 2) by tag (t_psi = psi^-, t_phi = phi^- in the negative-signature equations):
  t_psi^1 t_phi^0: pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(2*N**3)
  t_psi^0 t_phi^1: pi**2*(N - 1)*(N + 1)/(2*N)
S_3 part linear in psi^- (full functions): 2*pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(N**3*w**2)
first-order S_3 (coefficient of a^3 w^-2): 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
  part through psi^- : 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3  macro nmSthreePsiMinusPartSUN = 12(N^2-1)(N^2+2)/N^3 zeta2 -> True
  rest              : -6*zeta2*(N - 1)*(N + 1)/N**3  macro nmSthreeRestSUN = -6(N^2-1)/N^3 zeta2 -> True
  total equals 12 z2 C_F (C_A-2C_F)(5C_A-6C_F): True


==> anc/numbers/deposit/R6/C4/t4_even_omega.py <==
#!/usr/bin/env python3
"""T4-08: does the signature-changing term vanish at even integer omega?

Solves eq. (7) of draft v3 (paper.tex, eq:system) perturbatively in a, SU(N), basis (1, A), kappa = +1,
l_+- = c_+ = 0, with the omega dependence kept in closed form through T = tan(pi w/2):
    psi^+ = -pi T, psi^- = pi/T, phi^+ = -(pi/2) T, phi^- = (pi/2)/T,   dT/dw = (pi/2)(1 + T^2).
Modes
  full  : every equation with the full tan/cot of eq. (7)
  mixed : the F_1^+ equation with the full psi^+ = -pi tan(pi w/2); every other equation at
          double-logarithmic accuracy (psi^+ -> 0, phi^+ -> 0, psi^- -> 2/w, phi^- -> 1/w), which is how
          eq. (13) (eq:S) uses F_A^- at first order in zeta_2
Tags t_psi, t_phi multiply psi^-, phi^- in the negative-signature equations, so that the part of S that
passes through them can be isolated.
Output: S_n(w) = coefficient of a^n in S = P(P - w) + 2 a C_F, P = F_1^+, its limit at w -> 2 and w -> 4,
and the split of S_3 into the part through psi^- and the rest (compared with the macros
nmSthreePsiMinusPartSUN, nmSthreeRestSUN of numbers.tex).
"""
import sympy as sp

w, T, Pi, N, eps, a = sp.symbols('w T Pi N epsilon a')
t_psi, t_phi = sp.symbols('t_psi t_phi')

CF = (N**2 - 1) / (2 * N)
CA = N
C = {'1': 0, 'A': CA}
b = {'1': CF, 'A': CF - CA / 2}
Trc = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
REPS = ['1', 'A']
NMAX = 4  # F to a^4 is enough for S to a^5; we use S to a^4


def D(f):
    """total derivative in w, with T = tan(pi w/2) and Pi standing for pi"""
    return sp.diff(f, w) + Pi / 2 * (1 + T**2) * sp.diff(f, T)


def weights(mode):
    full = {('psi', '+'): -Pi * T, ('psi', '-'): t_psi * Pi / T,
            ('phi', '+'): -Pi / 2 * T, ('phi', '-'): t_phi * Pi / 2 / T}
    dl = {('psi', '+'): 0, ('psi', '-'): t_psi * 2 / w, ('phi', '+'): 0, ('phi', '-'): t_phi / w}
    return full if mode == 'full' else dl


def solve(mode):
    W = weights(mode)
    f = {(R, s, 0): 0 for R in REPS for s in '+-'}
    for n in range(1, NMAX + 1):
        for R in REPS:
            for s in '+-':
                other = '-' if s == '+' else '+'
                rhs = 2 * b[R] if n == 1 else 0
                if n >= 2:
                    rhs += 2 * C[R] * (D(f[(R, s, n - 1)]) + W[('phi', s)] * f[(R, s, n - 1)])
                    rhs += sum(f[(R, s, k)] * f[(R, s, n - k)] for k in range(1, n))
                    psi = W[('psi', s)]
                    if mode == 'mixed' and R == '1' and s == '+':
                        psi = -Pi * T  # the full psi^+ only in the positive-signature singlet equation
                    rhs += 2 * psi * sum(Trc[(R, Rp)] * f[(Rp, other, n - 1)] for Rp in REPS)
                f[(R, s, n)] = sp.together(sp.expand(rhs) / w)
    return f


def S_coeffs(f, nmax):
    P = sum(a**n * f[('1', '+', n)] for n in range(1, NMAX + 1))
    S = sp.expand(P * (P - w) + 2 * a * CF)
    return {n: sp.simplify(S.coeff(a, n)) for n in range(1, nmax + 1)}


def at_even(expr, w0, order=1):
    """limit of expr at w = w0 (even integer): w = w0 + eps, T = tan(pi eps/2) as a series"""
    Tser = sp.series(sp.tan(sp.pi * eps / 2), eps, 0, 2 * order + 6).removeO()
    e = expr.subs(Pi, sp.pi).subs({T: Tser, w: w0 + eps})
    ser = sp.series(sp.simplify(e), eps, 0, 1)
    return sp.simplify(ser.removeO()), ser


out = []
pr = lambda *x: (print(*x), out.append(' '.join(str(y) for y in x)))

for mode in ['mixed', 'full']:
    f = solve(mode)
    Sn = S_coeffs(f, 4)
    pr(f'=== mode {mode} (t_psi = t_phi = 1 unless stated) ===')
    # identity check: S = -4 a C_F pi tan(pi w/2) F_A^- at every order (c_+ = l_+ = 0)
    for n in range(2, 5):
        ident = sp.simplify(Sn[n] - (-4 * CF * (-(-Pi * T)) * f[('A', '-', n - 1)]))
        pr(f'S_{n} - (-4 C_F pi tan F_A^-) = {sp.simplify(ident)}')
    for n in range(2, 5):
        Sn1 = Sn[n].subs({t_psi: 1, t_phi: 1})
        for w0 in (2, 4):
            lim, ser = at_even(Sn1, w0)
            lim3 = sp.simplify(lim.subs(N, 3))
            pr(f'S_{n}(w -> {w0}) = {sp.factor(lim)}   [SU(3): {lim3} = {sp.N(lim3)}]')
    if mode == 'full':
        # which parts survive at w = 2: expand in the tags
        S3 = sp.expand(Sn[3])
        lim, _ = at_even(S3, 2)
        lim = sp.expand(lim)
        pr('S_3(w -> 2) by tag (t_psi = psi^-, t_phi = phi^- in the negative-signature equations):')
        for mon, cf in sp.Poly(lim, t_psi, t_phi).terms():
            pr(f'  t_psi^{mon[0]} t_phi^{mon[1]}: {sp.factor(cf)}')
        # the part through psi^- is omega independent: psi^+ psi^- = -pi^2
        S3psi = sp.expand(S3).coeff(t_psi, 1).subs(t_phi, 0)
        pr('S_3 part linear in psi^- (full functions):', sp.factor(sp.simplify(S3psi.subs(T, sp.tan(sp.pi * w / 2)).subs(Pi, sp.pi))))

# first-order zeta_2 split of S_3 at small w (DL F_A^- with psi^- tagged), compared with the macros
f = solve('mixed')
Sn = S_coeffs(f, 3)
S3 = Sn[3]
# small-w: pi tan(pi w/2) -> 3 zeta_2 w ; coefficient of a^3 w^-2
z2 = sp.symbols('zeta2')
S3_first = sp.expand(sp.simplify(S3.subs(T, 0) + sp.diff(S3, T).subs(T, 0) * (3 * z2 * w / Pi)))  # linear in T
S3_coef = sp.simplify(S3_first * w**2)
psi_part = sp.factor(sp.expand(S3_coef).coeff(t_psi, 1).subs(t_phi, 1))
rest = sp.factor(sp.expand(S3_coef).subs(t_psi, 0).subs(t_phi, 1))
pr('first-order S_3 (coefficient of a^3 w^-2):', sp.factor(S3_coef.subs({t_psi: 1, t_phi: 1})))
pr('  part through psi^- :', psi_part, ' macro nmSthreePsiMinusPartSUN = 12(N^2-1)(N^2+2)/N^3 zeta2 ->',
   sp.simplify(psi_part - 12 * (N**2 - 1) * (N**2 + 2) / N**3 * z2) == 0)
pr('  rest              :', rest, ' macro nmSthreeRestSUN = -6(N^2-1)/N^3 zeta2 ->',
   sp.simplify(rest + 6 * (N**2 - 1) / N**3 * z2) == 0)
S3_paper = 12 * z2 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
pr('  total equals 12 z2 C_F (C_A-2C_F)(5C_A-6C_F):', sp.simplify(S3_coef.subs({t_psi: 1, t_phi: 1}) - S3_paper) == 0)

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C4/t4_even_omega.stdout <==
=== mode mixed (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = 0   [SU(3): 0 = 0]
S_3(w -> 4) = 0   [SU(3): 0 = 0]
S_4(w -> 2) = 0   [SU(3): 0 = 0]
S_4(w -> 4) = 0   [SU(3): 0 = 0]
=== mode full (t_psi = t_phi = 1 unless stated) ===
S_2 - (-4 C_F pi tan F_A^-) = 0
S_3 - (-4 C_F pi tan F_A^-) = 0
S_4 - (-4 C_F pi tan F_A^-) = 0
S_2(w -> 2) = 0   [SU(3): 0 = 0]
S_2(w -> 4) = 0   [SU(3): 0 = 0]
S_3(w -> 2) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/N**3   [SU(3): 80*pi**2/27 = 29.2432722995240]
S_3(w -> 4) = pi**2*(N - 1)*(N + 1)*(N**2 + 1)/(4*N**3)   [SU(3): 20*pi**2/27 = 7.31081807488101]
S_4(w -> 2) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(4*N**4)   [SU(3): -236*pi**2/27 = -86.2676532835959]
S_4(w -> 4) = -3*pi**2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(64*N**4)   [SU(3): -59*pi**2/108 = -5.39172833022474]
S_3(w -> 2) by tag (t_psi = psi^-, t_phi = phi^- in the negative-signature equations):
  t_psi^1 t_phi^0: pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(2*N**3)
  t_psi^0 t_phi^1: pi**2*(N - 1)*(N + 1)/(2*N)
S_3 part linear in psi^- (full functions): 2*pi**2*(N - 1)*(N + 1)*(N**2 + 2)/(N**3*w**2)
first-order S_3 (coefficient of a^3 w^-2): 6*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3
  part through psi^- : 12*zeta2*(N - 1)*(N + 1)*(N**2 + 2)/N**3  macro nmSthreePsiMinusPartSUN = 12(N^2-1)(N^2+2)/N^3 zeta2 -> True
  rest              : -6*zeta2*(N - 1)*(N + 1)/N**3  macro nmSthreeRestSUN = -6(N^2-1)/N^3 zeta2 -> True
  total equals 12 z2 C_F (C_A-2C_F)(5C_A-6C_F): True


==> anc/numbers/deposit/R6/C4/t4_quartic_even.deposited.out <==
coefficient of M_2 in S_4(w), full functions: -32*C_F*Pi**2*(Pi*T*w + 3)/w**4
  w^4 x coefficient at w -> 0: -96*pi**2*C_F = -576*C_F zeta2  (expected -576 zeta2 C_F)
  at w = 2: -6*pi**2*C_F = -36*C_F zeta2
  at w = 4: -3*pi**2*C_F/8 = -9*C_F/4 zeta2
note: the M_2 term needs psi^- once; tan(pi w/2) cot(pi w/2) = 1, so the zero of tan at even w is cancelled.


==> anc/numbers/deposit/R6/C4/t4_quartic_even.out <==
coefficient of M_2 in S_4(w), full functions: -32*C_F*Pi**2*(Pi*T*w + 3)/w**4
  w^4 x coefficient at w -> 0: -96*pi**2*C_F = -576*C_F zeta2  (expected -576 zeta2 C_F)
  at w = 2: -6*pi**2*C_F = -36*C_F zeta2
  at w = 4: -3*pi**2*C_F/8 = -9*C_F/4 zeta2
note: the M_2 term needs psi^- once; tan(pi w/2) cot(pi w/2) = 1, so the zero of tan at even w is cancelled.


==> anc/numbers/deposit/R6/C4/t4_quartic_even.py <==
#!/usr/bin/env python3
"""T4-08, general color: the quartic part of S_4 at even omega with the full signature factors.

General gauge group, one copy of each irrep in R x Rbar, kappa = +1, l_+- = c_+ = 0.  The negative-signature
adjoint wave couples to the positive-signature waves of every channel R' through psi^- [T_rc]_{AR'}.
At first order in zeta_2 the positive-signature waves are diagonal; here they keep the full phi^+ = -(pi/2) tan
(their psi^+ coupling is dropped, it changes F_{R'}^+ at order zeta_2 times waves that start at a^1 and reaches
S_4 only through products with further tan factors; it is irrelevant for the M_2 coefficient checked here,
see the note printed at the end).  With C_{R'} = 2C_F - 2b_{R'}, every sum over R' reduces to
M_k = sum_{R'} [T_rc]_{AR'} b_{R'}^k (M_1 and M_2 of App. A of the paper; M_0 is the row sum).
The quartic invariant enters S_4 only through M_2 (App. A).  Output: the coefficient of M_2 in S_4(w) with
full tan/cot, its small-w limit (check: -576 zeta_2 C_F, from d_3 = ... + 48 M_2 and S_4 = -12 zeta_2 C_F d_3),
and its value at w = 2 and w = 4.
"""
import sympy as sp

w, T, Pi, CF, CA, bA, bp = sp.symbols('w T Pi C_F C_A b_A b')
M = sp.symbols('M0:5')
NMAX = 3


def D(f):
    return sp.diff(f, w) + Pi / 2 * (1 + T**2) * sp.diff(f, T)


psi_m, phi_m, phi_p = Pi / T, Pi / 2 / T, -Pi / 2 * T
# positive-signature wave of a generic channel R' (Born b, Casimir 2C_F - 2b), full phi^+
Cp = 2 * CF - 2 * bp
fp = [0] * (NMAX + 1)
for n in range(1, NMAX + 1):
    r = (2 * bp if n == 1 else 0) + sum(fp[k] * fp[n - k] for k in range(1, n))
    if n >= 2:
        r += 2 * Cp * (D(fp[n - 1]) + phi_p * fp[n - 1])
    fp[n] = sp.expand(r / w)


def to_M(expr):
    p = sp.Poly(sp.expand(expr), bp)
    return sum(c * M[k[0]] for k, c in zip(p.monoms(), p.coeffs()))


# negative-signature adjoint wave, full psi^-, phi^-
fA = [0] * (NMAX + 1)
for n in range(1, NMAX + 1):
    r = (2 * bA if n == 1 else 0) + sum(fA[k] * fA[n - k] for k in range(1, n))
    if n >= 2:
        r += 2 * CA * (D(fA[n - 1]) + phi_m * fA[n - 1])
        r += 2 * psi_m * to_M(fp[n - 1])
    fA[n] = sp.expand(r / w)

S4 = sp.expand(-4 * CF * (Pi * T) * fA[3])
cM2 = sp.simplify(S4.coeff(M[2]))
z2 = sp.symbols('zeta2')
out = []
pr = lambda *x: (print(*x), out.append(' '.join(str(y) for y in x)))
pr('coefficient of M_2 in S_4(w), full functions:', sp.factor(cM2))
small = sp.limit((cM2 * w**4).subs(Pi, sp.pi).subs(T, sp.tan(sp.pi * w / 2)), w, 0)
pr('  w^4 x coefficient at w -> 0:', sp.nsimplify(small), '=', sp.simplify(small / (sp.pi**2 / 6)), 'zeta2  (expected -576 zeta2 C_F)')
for w0 in (2, 4):
    eps = sp.symbols('eps')
    e = cM2.subs(Pi, sp.pi).subs({T: sp.tan(sp.pi * eps / 2), w: w0 + eps})
    val = sp.limit(e, eps, 0)
    pr(f'  at w = {w0}:', sp.simplify(val), '=', sp.simplify(val / (sp.pi**2 / 6)), 'zeta2')
pr('note: the M_2 term needs psi^- once; tan(pi w/2) cot(pi w/2) = 1, so the zero of tan at even w is cancelled.')
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C4/t4_quartic_even.stdout <==
coefficient of M_2 in S_4(w), full functions: -32*C_F*Pi**2*(Pi*T*w + 3)/w**4
  w^4 x coefficient at w -> 0: -96*pi**2*C_F = -576*C_F zeta2  (expected -576 zeta2 C_F)
  at w = 2: -6*pi**2*C_F = -36*C_F zeta2
  at w = 4: -3*pi**2*C_F/8 = -9*C_F/4 zeta2
note: the M_2 term needs psi^- once; tan(pi w/2) cot(pi w/2) = 1, so the zero of tan at even w is cancelled.


==> anc/numbers/deposit/R6/C4/vg_fulltrig.py <==
"""Own solver of eq. (7) of paper.tex (draft v3) with the FULL tangent and cotangent kept.

Exact perturbative solution in a.  Each coefficient F^(n)(omega) is a rational function of
  w = omega,  t = pi tan(pi w/2),  P = pi,
and the derivative acts as  d/dw = partial_w + (P^2 + t^2)/2 partial_t,  since dt/dw = (pi^2 + t^2)/2.
Factors:  phi^+ = -t/2,  phi^- = (pi/2) cot = P^2/(2t),  psi^+ = -t,  psi^- = pi cot = P^2/t.
Quark-pair weight 1 + l_s P^2 w^2;  map P^+ = (1 + c_+ P^2 w^2) F_1^+;  S = P^+(P^+ - w) + 2 a C_F.
Tags (lam_*) multiply the individual terms of the negative-signature adjoint equation so that the parts
of S at order a^3 can be separated (they are set to 1 otherwise).
"""
import sympy as sp

w, t, P, eps = sp.symbols('w t P epsilon')


def D(expr):
    return sp.diff(expr, w) + (P**2 + t**2) / 2 * sp.diff(expr, t)


def simp(e):
    return sp.cancel(sp.together(e))


def solve_full(G, nmax, kappa=1, lp=0, lm=0, cp=0, tags=None):
    nch = len(G.chans)
    phi = {+1: -t / 2, -1: P**2 / (2 * t)}
    psi = {+1: -t, -1: P**2 / t}
    ell = {+1: lp, -1: lm}
    tg = dict(born=1, deriv=1, phi=1, pair=1, psi=1)
    if tags:
        tg.update(tags)
    F = {(R, s): [None] * (nmax + 1) for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                isAm = (R == 1 and s == -1)
                T_ = (lambda k: tg[k]) if isAm else (lambda k: 1)
                if n == 1:
                    rhs = 2 * G.b[R] * T_('born')
                else:
                    prev = F[(R, s)][n - 1]
                    rhs = 2 * G.cas[R] * (T_('deriv') * D(prev) + T_('phi') * phi[s] * prev)
                    qq = sum(F[(R, s)][k] * F[(R, s)][n - k] for k in range(1, n))
                    rhs += T_('pair') * (1 + ell[s] * P**2 * w**2) * qq
                    mix = sum(G.T[R, Rp] * F[(Rp, -s)][n - 1] for Rp in range(nch) if G.T[R, Rp] != 0)
                    rhs += T_('psi') * 2 * kappa * psi[s] * mix
                F[(R, s)][n] = simp(rhs / w)
    Fp = F[(0, +1)]
    Pp = [None] + [(1 + cp * P**2 * w**2) * Fp[n] for n in range(1, nmax + 1)]
    S = [None]
    for n in range(1, nmax + 1):
        acc = -w * Pp[n] + sum(Pp[k] * Pp[n - k] for k in range(1, n))
        if n == 1:
            acc += 2 * G.CF
        S.append(simp(acc))
    return F, S


def tan_series(x, P, order):
    """P*tan(P*x/2) as a polynomial in x through x^order (odd powers)."""
    return sp.series(P * sp.tan(P * x / 2), x, 0, order + 1).removeO()


def laurent_at(expr, w0, nterms, torder=15):
    """Laurent expansion of expr(w, t) at w = w0 (w0 even integer, where t vanishes), in eps = w - w0.
    Uses t = P tan(P eps / 2), valid since tan has period pi."""
    ts = tan_series(eps, P, torder)
    e = expr.subs({w: w0 + eps, t: ts})
    return sp.series(e, eps, 0, nterms)


==> anc/numbers/deposit/R6/C4/vg_groups.py <==
"""Group data for the partial-wave system of eq. (7) of paper.tex (draft v3).

Channels R of the product of the quark representation and its conjugate, with dimension, Casimir C_R,
Born weight b_R = C_F - C_R/2 (same in both signatures), and the matrix [T_{r-c}]_{RR'}.

For three-channel cases (SO(N) vector, Sp(N) defining) the matrix is obtained from the relations of
App. A of the draft:  row sums  sum_R' T_RR' = -C_F - b_R,  Born row  sum_R' T_RR' b_R' = (C_F-2 b_A) b_R - b_R^2,
singlet row with only the adjoint entry, and the symmetry dim(R) T_RR' = dim(R') T_R'R.
The Born-row relation of the third row is NOT used to build the matrix; it is checked afterwards.

Casimirs are normalized with Tr(t^a t^b) = delta^{ab}/2 in the quark representation.  The Sp(N) and SO(N)
Casimirs follow from (lambda, lambda + 2 rho) with the normalization fixed by C_F = N_A/(2 N_R).
"""
import sympy as sp


class Group:
    def __init__(self, name, chans, dims, cas, CF, CA, T, quartic=None, dAA=None):
        self.name = name
        self.chans = chans          # list of labels, chans[0] = '1', chans[1] = 'A'
        self.dims = dims
        self.cas = cas              # Casimirs C_R
        self.CF = CF
        self.CA = CA
        self.b = [sp.nsimplify(CF - c / 2) for c in cas]
        self.T = T                  # sympy Matrix, T[R, R']
        self.quartic = quartic      # d_F^{abcd} d_A^{abcd} / N_R (only where known)
        self.dAA = dAA              # d_A^{abcd} d_A^{abcd} / N_A (only where known)

    def check_relations(self):
        """Return list of residuals of all App. A relations (should all be zero)."""
        res = []
        n = len(self.chans)
        bA = self.b[1]
        for R in range(n):
            rs = sum(self.T[R, Rp] for Rp in range(n))
            res.append(sp.simplify(rs - (-self.CF - self.b[R])))
            rb = sum(self.T[R, Rp] * self.b[Rp] for Rp in range(n))
            res.append(sp.simplify(rb - ((self.CF - 2 * bA) * self.b[R] - self.b[R] ** 2)))
            for Rp in range(n):
                res.append(sp.simplify(self.dims[R] * self.T[R, Rp] - self.dims[Rp] * self.T[Rp, R]))
        # singlet row: only adjoint entry
        for Rp in range(n):
            if Rp != 1:
                res.append(sp.simplify(self.T[0, Rp]))
        res.append(sp.simplify(self.T[0, 1] + 2 * self.CF))
        return res


def su_n(N):
    N = sp.sympify(N)
    CF = (N**2 - 1) / (2 * N)
    CA = N
    T = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])  # eq. (9) of the draft
    quartic = (N**2 - 1) * (N**2 + 6) / 48
    dAA = N**2 * (N**2 + 36) / 24
    return Group(f"SU({N})", ['1', 'A'], [1, N**2 - 1], [0, CA], CF, CA, T, quartic, dAA)


def three_channel(name, dims, cas, CF, quartic=None, dAA=None):
    """Channels ordered (1, A, X).  Build T from the relations; the X Born row is a check."""
    dims = [sp.nsimplify(d) for d in dims]
    cas = [sp.nsimplify(c) for c in cas]
    CF = sp.nsimplify(CF)
    b = [CF - c / 2 for c in cas]
    tAA, tAX = sp.symbols('tAA tAX')
    tA1 = -2 * CF * dims[0] / dims[1]
    eqs = [sp.Eq(tA1 + tAA + tAX, -CF - b[1]),
           sp.Eq(tA1 * b[0] + tAA * b[1] + tAX * b[2], (CF - 2 * b[1]) * b[1] - b[1] ** 2)]
    sol = sp.solve(eqs, [tAA, tAX], dict=True)[0]
    TAA, TAX = sol[tAA], sol[tAX]
    TXA = dims[1] * TAX / dims[2]
    TXX = -CF - b[2] - TXA
    T = sp.Matrix([[0, -2 * CF, 0], [tA1, TAA, TAX], [0, TXA, TXX]])
    return Group(name, ['1', 'A', 'X'], dims, cas, CF, cas[1], T, quartic, dAA)


def so_n(N, quartic=None, dAA=None):
    N = sp.Integer(N)
    CF = (N - 1) / 4
    CA = (N - 2) / 2
    CS = N / 2
    return three_channel(f"SO({N})", [1, N * (N - 1) / 2, (N - 1) * (N + 2) / 2], [0, CA, CS], CF, quartic, dAA)


def sp_n(N, quartic=None, dAA=None):
    N = sp.Integer(N)
    r = N / 2
    CF = (2 * r + 1) / 4
    CA = r + 1
    CAS = r
    return three_channel(f"Sp({N})", [1, N * (N + 1) / 2, N * (N - 1) / 2 - 1], [0, CA, CAS], CF, quartic, dAA)


def catalogue():
    """Groups used for checks and fits; quartic invariants only where tabulated (math-tools.md sect. 4)."""
    gs = []
    gs.append(so_n(5, sp.Rational(3, 16), sp.Rational(9, 8)))
    gs.append(so_n(7, sp.Rational(55, 64), sp.Rational(695, 192)))
    gs.append(sp_n(4, sp.Rational(165, 64), sp.Integer(18)))
    for N in [6, 8, 9, 10, 11, 12]:
        gs.append(so_n(N))
    for N in [6, 8, 10, 12]:
        gs.append(sp_n(N))
    return gs


==> anc/numbers/deposit/R6/C4/vg_solver_z1.py <==
"""Own solver of eq. (7) of paper.tex (draft v3), perturbative in a, first order in zeta_2.

Every partial wave F_R^sigma is a series  sum_n a^n F^(n)(omega), where F^(n) is stored as a dict
{(z, p): coeff} for the term zeta2^z omega^p, truncated at z <= 1.

Eq. (7):
  omega F_R^s = 2 a b_R + 2 a C_R [ dF_R^s/domega + phi^s F_R^s ] + (1 + l_s pi^2 omega^2) (F_R^s)^2
                + 2 a kappa psi^s sum_R' [T]_RR' F_R'^{-s}
with the trigonometric factors expanded to first order in zeta_2 (pi^2 = 6 zeta2):
  pi tan(pi w/2) = 3 z2 w,   pi cot(pi w/2) = 2/w - z2 w,
  phi^+ = -(1/2) pi tan,  phi^- = (1/2) pi cot,  psi^+ = -pi tan,  psi^- = pi cot.
Optional extra term in the positive-signature singlet equation (task 1):
  + g zeta2 omega^m F_1^+ F_1^-
Map eq. (10):  P^+ = (1 + c_+ pi^2 omega^2) F_1^+,  S = P^+ (P^+ - omega) + 2 a C_F.
S_n = zeta2 part of the coefficient of a^n omega^(4-2n) in S.
"""
import sympy as sp

Z1 = 1  # max zeta2 power kept


def dmul(A, B):
    out = {}
    for (za, pa), ca in A.items():
        for (zb, pb), cb in B.items():
            z = za + zb
            if z > Z1:
                continue
            k = (z, pa + pb)
            out[k] = out.get(k, 0) + ca * cb
    return out


def dadd(*Ds):
    out = {}
    for D in Ds:
        for k, c in D.items():
            out[k] = out.get(k, 0) + c
    return out


def dscale(A, s):
    return {k: c * s for k, c in A.items()}


def dderiv(A):
    return {(z, p - 1): p * c for (z, p), c in A.items() if p != 0}


def dshift(A, k):
    return {(z, p + k): c for (z, p), c in A.items()}


def dsimp(A):
    out = {}
    for k, c in A.items():
        c2 = sp.factor(sp.expand(c)) if isinstance(c, sp.Basic) else c
        if c2 != 0:
            out[k] = c2
    return out


# expanded trigonometric factors, first order in zeta2
PITAN = {(1, 1): sp.Integer(3)}
PICOT = {(0, -1): sp.Integer(2), (1, 1): sp.Integer(-1)}
PHI = {+1: dscale(PITAN, sp.Rational(-1, 2)), -1: dscale(PICOT, sp.Rational(1, 2))}
PSI = {+1: dscale(PITAN, -1), -1: PICOT}


def solve(G, nmax, kappa=1, lp=0, lm=0, cp=0, g=0, m=2, simplify=True):
    """Return (F, S): F[(R, s)] = list of dicts for n = 0..nmax (index 0 unused); S list of dicts."""
    nch = len(G.chans)
    ell = {+1: lp, -1: lm}
    F = {(R, s): [None] + [dict() for _ in range(nmax)] for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                rhs = {}
                if n == 1:
                    rhs = {(0, 0): 2 * G.b[R]}
                else:
                    prev = F[(R, s)][n - 1]
                    # Sudakov
                    sud = dadd(dderiv(prev), dmul(PHI[s], prev))
                    rhs = dadd(rhs, dscale(sud, 2 * G.cas[R]))
                    # quark pair
                    qq = {}
                    for k in range(1, n):
                        qq = dadd(qq, dmul(F[(R, s)][k], F[(R, s)][n - k]))
                    w = {(0, 0): 1, (1, 2): 6 * ell[s]}
                    rhs = dadd(rhs, dmul(w, qq))
                    # signature change
                    mix = {}
                    for Rp in range(nch):
                        if G.T[R, Rp] != 0:
                            mix = dadd(mix, dscale(F[(Rp, -s)][n - 1], G.T[R, Rp]))
                    rhs = dadd(rhs, dscale(dmul(PSI[s], mix), 2 * kappa))
                    # extra signature-mixed quark-pair term (task 1)
                    if g != 0 and R == 0 and s == +1:
                        pm = {}
                        for k in range(1, n):
                            pm = dadd(pm, dmul(F[(0, +1)][k], F[(0, -1)][n - k]))
                        rhs = dadd(rhs, dscale(dmul({(1, m): 1}, pm), g))
                F[(R, s)][n] = dshift(rhs, -1)
                if simplify:
                    F[(R, s)][n] = dsimp(F[(R, s)][n])
    # map and S
    Fp = F[(0, +1)]
    P = [None] + [dmul({(0, 0): 1, (1, 2): 6 * cp}, Fp[n]) for n in range(1, nmax + 1)]
    S = [None]
    for n in range(1, nmax + 1):
        acc = dscale(dshift(P[n], 1), -1)
        for k in range(1, n):
            acc = dadd(acc, dmul(P[k], P[n - k]))
        if n == 1:
            acc = dadd(acc, {(0, 0): 2 * G.CF})
        S.append(dsimp(acc))
    return F, S


def Sn(S, n):
    return S[n].get((1, 4 - 2 * n), 0)


==> anc/numbers/deposit/R6/C4/vg_task3_even_omega.deposited.out <==

===== SU(N), kappa=+1, l_+ = c_+ = 0, l_- = 0, through a^4 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/(2*N)) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/(4*N)) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (3*zeta2*(N - 1)*(N + 1)/N**2) * (omega-2)^1;   F_A^-(2) ~ (-(N**2 + 1)/N**2) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (3*zeta2*(N - 1)*(N + 1)/(2*N**2)) * (omega-4)^1;   F_A^-(2) ~ (-(N**2 + 1)/(4*N**2)) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 6*(N - 1)*(N + 1)/N**2 zeta2; value at omega=2: 6*(N - 1)*(N + 1)/N**2 zeta2, at omega=4: 6*(N - 1)*(N + 1)/N**2 zeta2
  a^3, omega -> 2: Sigma_3 ~ (6*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/N**3) * (omega-2)^0;   F_A^-(3) ~ (3*(N**4 + 4*N**2 + 1)/(4*N**3)) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (3*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/(2*N**3)) * (omega-4)^0;   F_A^-(3) ~ (3*(N**4 + 4*N**2 + 1)/(64*N**3)) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 zeta2; value at omega=2: 3*(N - 1)*(N + 1)*(2*N**2 + 3)/(2*N**3) zeta2, at omega=4: 3*(N - 1)*(N + 1)*(2*N**2 + 3)/(8*N**3) zeta2
  a^4, omega -> 2: Sigma_4 ~ (-9*zeta2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(2*N**4)) * (omega-2)^0;   F_A^-(4) ~ ((N**2 + 1)**2/(2*N**4)) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (-9*zeta2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(32*N**4)) * (omega-4)^0;   F_A^-(4) ~ ((N**2 + 1)**2/(64*N**4)) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 zeta2; value at omega=2: -3*(N - 1)*(N + 1)*(19*N**2 + 5)/(4*N**4) zeta2, at omega=4: -3*(N - 1)*(N + 1)*(19*N**2 + 5)/(64*N**4) zeta2

===== SU(3), kappa=+1, l_+ = c_+ = 0, l_- = 0, through a^5 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (8*zeta2/3) * (omega-2)^1;   F_A^-(2) ~ (-10/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (4*zeta2/3) * (omega-4)^1;   F_A^-(2) ~ (-5/18) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 16/3 zeta2; value at omega=2: 16/3 zeta2, at omega=4: 16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (160*zeta2/9) * (omega-2)^0;   F_A^-(3) ~ (59/18) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (40*zeta2/9) * (omega-4)^0;   F_A^-(3) ~ (59/288) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 112/3 zeta2; value at omega=2: 28/3 zeta2, at omega=4: 7/3 zeta2
  a^4, omega -> 2: Sigma_4 ~ (-472*zeta2/9) * (omega-2)^0;   F_A^-(4) ~ (50/81) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (-59*zeta2/18) * (omega-4)^0;   F_A^-(4) ~ (25/1296) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -5632/27 zeta2; value at omega=2: -352/27 zeta2, at omega=4: -22/27 zeta2
  a^5, omega -> 2: Sigma_5 ~ (-800*zeta2/81) * (omega-2)^-1;   F_A^-(5) ~ (-50/27) * (omega-2)^-3
  a^5, omega -> 4: Sigma_5 ~ (-25*zeta2/81) * (omega-4)^-1;   F_A^-(5) ~ (-25/864) * (omega-4)^-3
     NNLL pole term S_5 a^5 omega^-6: S_5 = 305008/81 zeta2; value at omega=2: 19063/324 zeta2, at omega=4: 19063/20736 zeta2

===== SU(3), kappa=-1, l_+ = c_+ = 0, l_- = 0, through a^5 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (-8*zeta2/3) * (omega-2)^1;   F_A^-(2) ~ (1/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (-4*zeta2/3) * (omega-4)^1;   F_A^-(2) ~ (1/36) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = -16/3 zeta2; value at omega=2: -16/3 zeta2, at omega=4: -16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (16*zeta2/9) * (omega-2)^0;   F_A^-(3) ~ (53/36) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (4*zeta2/9) * (omega-4)^0;   F_A^-(3) ~ (53/576) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 368/9 zeta2; value at omega=2: 92/9 zeta2, at omega=4: 23/9 zeta2
  a^4, omega -> 2: Sigma_4 ~ (212*zeta2/9) * (omega-2)^0;   F_A^-(4) ~ (1/162) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (53*zeta2/36) * (omega-4)^0;   F_A^-(4) ~ (1/5184) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -6848/27 zeta2; value at omega=2: -428/27 zeta2, at omega=4: -107/108 zeta2
  a^5, omega -> 2: Sigma_5 ~ (8*zeta2/81) * (omega-2)^-1;   F_A^-(5) ~ (-1/54) * (omega-2)^-3
  a^5, omega -> 4: Sigma_5 ~ (zeta2/324) * (omega-4)^-1;   F_A^-(5) ~ (-1/3456) * (omega-4)^-3
     NNLL pole term S_5 a^5 omega^-6: S_5 = 410512/81 zeta2; value at omega=2: 25657/324 zeta2, at omega=4: 25657/20736 zeta2

===== SU(3), kappa=+1, l_+ = c_+ = c_p, l_- = l_m, through a^4 =====
  a^1, omega -> 2: Sigma_1 ~ (-64*c_p*zeta2) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (-256*c_p*zeta2) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (8*zeta2*(24*c_p*zeta2 + 1)/3) * (omega-2)^1;   F_A^-(2) ~ (-10/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (4*zeta2*(96*c_p*zeta2 + 1)/3) * (omega-4)^1;   F_A^-(2) ~ (-5/18) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 16/3 zeta2; value at omega=2: 16/3 zeta2, at omega=4: 16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (160*zeta2*(24*c_p*zeta2 + 1)/9) * (omega-2)^0;   F_A^-(3) ~ (-(266*c_p*zeta2 - 98*l_m*zeta2 - 59)/18) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (40*zeta2*(96*c_p*zeta2 + 1)/9) * (omega-4)^0;   F_A^-(3) ~ (-(1064*c_p*zeta2 - 392*l_m*zeta2 - 59)/288) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 112/3 zeta2; value at omega=2: 28/3 zeta2, at omega=4: 7/3 zeta2
  a^4, omega -> 2: Sigma_4 ~ (8*zeta2*(24*c_p*zeta2 + 1)*(266*c_p*zeta2 - 98*l_m*zeta2 - 59)/9) * (omega-2)^0;   F_A^-(4) ~ (50*(24*l_m*zeta2 + 1)/81) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (zeta2*(96*c_p*zeta2 + 1)*(1064*c_p*zeta2 - 392*l_m*zeta2 - 59)/18) * (omega-4)^0;   F_A^-(4) ~ (25*(96*l_m*zeta2 + 1)/1296) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -5632/27 zeta2; value at omega=2: -352/27 zeta2, at omega=4: -22/27 zeta2


==> anc/numbers/deposit/R6/C4/vg_task3_even_omega.out <==

===== SU(N), kappa=+1, l_+ = c_+ = 0, l_- = 0, through a^4 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/(2*N)) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/(4*N)) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (3*zeta2*(N - 1)*(N + 1)/N**2) * (omega-2)^1;   F_A^-(2) ~ (-(N**2 + 1)/N**2) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (3*zeta2*(N - 1)*(N + 1)/(2*N**2)) * (omega-4)^1;   F_A^-(2) ~ (-(N**2 + 1)/(4*N**2)) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 6*(N - 1)*(N + 1)/N**2 zeta2; value at omega=2: 6*(N - 1)*(N + 1)/N**2 zeta2, at omega=4: 6*(N - 1)*(N + 1)/N**2 zeta2
  a^3, omega -> 2: Sigma_3 ~ (6*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/N**3) * (omega-2)^0;   F_A^-(3) ~ (3*(N**4 + 4*N**2 + 1)/(4*N**3)) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (3*zeta2*(N - 1)*(N + 1)*(N**2 + 1)/(2*N**3)) * (omega-4)^0;   F_A^-(3) ~ (3*(N**4 + 4*N**2 + 1)/(64*N**3)) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 zeta2; value at omega=2: 3*(N - 1)*(N + 1)*(2*N**2 + 3)/(2*N**3) zeta2, at omega=4: 3*(N - 1)*(N + 1)*(2*N**2 + 3)/(8*N**3) zeta2
  a^4, omega -> 2: Sigma_4 ~ (-9*zeta2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(2*N**4)) * (omega-2)^0;   F_A^-(4) ~ ((N**2 + 1)**2/(2*N**4)) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (-9*zeta2*(N - 1)*(N + 1)*(N**4 + 4*N**2 + 1)/(32*N**4)) * (omega-4)^0;   F_A^-(4) ~ ((N**2 + 1)**2/(64*N**4)) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 zeta2; value at omega=2: -3*(N - 1)*(N + 1)*(19*N**2 + 5)/(4*N**4) zeta2, at omega=4: -3*(N - 1)*(N + 1)*(19*N**2 + 5)/(64*N**4) zeta2

===== SU(3), kappa=+1, l_+ = c_+ = 0, l_- = 0, through a^5 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (8*zeta2/3) * (omega-2)^1;   F_A^-(2) ~ (-10/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (4*zeta2/3) * (omega-4)^1;   F_A^-(2) ~ (-5/18) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 16/3 zeta2; value at omega=2: 16/3 zeta2, at omega=4: 16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (160*zeta2/9) * (omega-2)^0;   F_A^-(3) ~ (59/18) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (40*zeta2/9) * (omega-4)^0;   F_A^-(3) ~ (59/288) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 112/3 zeta2; value at omega=2: 28/3 zeta2, at omega=4: 7/3 zeta2
  a^4, omega -> 2: Sigma_4 ~ (-472*zeta2/9) * (omega-2)^0;   F_A^-(4) ~ (50/81) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (-59*zeta2/18) * (omega-4)^0;   F_A^-(4) ~ (25/1296) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -5632/27 zeta2; value at omega=2: -352/27 zeta2, at omega=4: -22/27 zeta2
  a^5, omega -> 2: Sigma_5 ~ (-800*zeta2/81) * (omega-2)^-1;   F_A^-(5) ~ (-50/27) * (omega-2)^-3
  a^5, omega -> 4: Sigma_5 ~ (-25*zeta2/81) * (omega-4)^-1;   F_A^-(5) ~ (-25/864) * (omega-4)^-3
     NNLL pole term S_5 a^5 omega^-6: S_5 = 305008/81 zeta2; value at omega=2: 19063/324 zeta2, at omega=4: 19063/20736 zeta2

===== SU(3), kappa=-1, l_+ = c_+ = 0, l_- = 0, through a^5 =====
  a^1, omega -> 2: Sigma_1 ~ (0) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (0) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (-8*zeta2/3) * (omega-2)^1;   F_A^-(2) ~ (1/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (-4*zeta2/3) * (omega-4)^1;   F_A^-(2) ~ (1/36) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = -16/3 zeta2; value at omega=2: -16/3 zeta2, at omega=4: -16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (16*zeta2/9) * (omega-2)^0;   F_A^-(3) ~ (53/36) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (4*zeta2/9) * (omega-4)^0;   F_A^-(3) ~ (53/576) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 368/9 zeta2; value at omega=2: 92/9 zeta2, at omega=4: 23/9 zeta2
  a^4, omega -> 2: Sigma_4 ~ (212*zeta2/9) * (omega-2)^0;   F_A^-(4) ~ (1/162) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (53*zeta2/36) * (omega-4)^0;   F_A^-(4) ~ (1/5184) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -6848/27 zeta2; value at omega=2: -428/27 zeta2, at omega=4: -107/108 zeta2
  a^5, omega -> 2: Sigma_5 ~ (8*zeta2/81) * (omega-2)^-1;   F_A^-(5) ~ (-1/54) * (omega-2)^-3
  a^5, omega -> 4: Sigma_5 ~ (zeta2/324) * (omega-4)^-1;   F_A^-(5) ~ (-1/3456) * (omega-4)^-3
     NNLL pole term S_5 a^5 omega^-6: S_5 = 410512/81 zeta2; value at omega=2: 25657/324 zeta2, at omega=4: 25657/20736 zeta2

===== SU(3), kappa=+1, l_+ = c_+ = c_p, l_- = l_m, through a^4 =====
  a^1, omega -> 2: Sigma_1 ~ (-64*c_p*zeta2) * (omega-2)^0;   F_A^-(1) ~ (-1/6) * (omega-2)^0
  a^1, omega -> 4: Sigma_1 ~ (-256*c_p*zeta2) * (omega-4)^0;   F_A^-(1) ~ (-1/12) * (omega-4)^0
  a^2, omega -> 2: Sigma_2 ~ (8*zeta2*(24*c_p*zeta2 + 1)/3) * (omega-2)^1;   F_A^-(2) ~ (-10/9) * (omega-2)^-1
  a^2, omega -> 4: Sigma_2 ~ (4*zeta2*(96*c_p*zeta2 + 1)/3) * (omega-4)^1;   F_A^-(2) ~ (-5/18) * (omega-4)^-1
     NNLL pole term S_2 a^2 omega^0: S_2 = 16/3 zeta2; value at omega=2: 16/3 zeta2, at omega=4: 16/3 zeta2
  a^3, omega -> 2: Sigma_3 ~ (160*zeta2*(24*c_p*zeta2 + 1)/9) * (omega-2)^0;   F_A^-(3) ~ (-(266*c_p*zeta2 - 98*l_m*zeta2 - 59)/18) * (omega-2)^-1
  a^3, omega -> 4: Sigma_3 ~ (40*zeta2*(96*c_p*zeta2 + 1)/9) * (omega-4)^0;   F_A^-(3) ~ (-(1064*c_p*zeta2 - 392*l_m*zeta2 - 59)/288) * (omega-4)^-1
     NNLL pole term S_3 a^3 omega^-2: S_3 = 112/3 zeta2; value at omega=2: 28/3 zeta2, at omega=4: 7/3 zeta2
  a^4, omega -> 2: Sigma_4 ~ (8*zeta2*(24*c_p*zeta2 + 1)*(266*c_p*zeta2 - 98*l_m*zeta2 - 59)/9) * (omega-2)^0;   F_A^-(4) ~ (50*(24*l_m*zeta2 + 1)/81) * (omega-2)^-2
  a^4, omega -> 4: Sigma_4 ~ (zeta2*(96*c_p*zeta2 + 1)*(1064*c_p*zeta2 - 392*l_m*zeta2 - 59)/18) * (omega-4)^0;   F_A^-(4) ~ (25*(96*l_m*zeta2 + 1)/1296) * (omega-4)^-2
     NNLL pole term S_4 a^4 omega^-4: S_4 = -5632/27 zeta2; value at omega=2: -352/27 zeta2, at omega=4: -22/27 zeta2


==> anc/numbers/deposit/R6/C4/vg_task3_even_omega.py <==
"""Task (3): with the full signature factors kept in eq. (7), does S vanish at even omega, where
pi tan(pi omega/2) = 0?  Order-by-order Laurent expansions of Sigma_n(omega) (coefficient of a^n in S)
and of F_A^-(n) at omega = 2 and 4, n = 1..5; and the values there of the NNLL pole terms S_n a^n omega^(4-2n).
SU(N) symbolic through a^4, SU(3) through a^5.  l_+ = c_+ and l_- kept symbolic where noted, else 0.
"""
import sympy as sp
from vg_groups import su_n
from vg_fulltrig import solve_full, laurent_at, w, t, P, eps
from vg_solver_z1 import solve as solve_z1, Sn as Sn_z1

N = sp.symbols('N', positive=True)
cp, lm = sp.symbols('c_p l_m')
z2 = sp.symbols('zeta2')


def to_z2(e):
    return sp.factor(sp.expand(e).subs(P, sp.sqrt(6 * z2)))


def lead(expr, w0, nterms=3):
    L = sp.expand(laurent_at(expr, w0, nterms).removeO())
    pows = sorted({term.as_coeff_exponent(eps)[1] for term in sp.Add.make_args(L)})
    if not pows:
        return None, 0, L
    k = pows[0]
    return k, to_z2(L.coeff(eps, k)), L


def run(G, nmax, kappa, lpcp, lmv):
    print(f"\n===== {G.name}, kappa={kappa:+d}, l_+ = c_+ = {lpcp}, l_- = {lmv}, through a^{nmax} =====", flush=True)
    F, S = solve_full(G, nmax, kappa=kappa, lp=lpcp, lm=lmv, cp=lpcp)
    _, Sz = solve_z1(G, nmax, kappa=kappa)
    for n in range(1, nmax + 1):
        for w0 in (2, 4):
            kS, cS, _ = lead(S[n], w0)
            kF, cF, _ = lead(F[(1, -1)][n], w0)
            print(f"  a^{n}, omega -> {w0}: Sigma_{n} ~ ({cS}) * (omega-{w0})^{kS};   F_A^-({n}) ~ ({cF}) * (omega-{w0})^{kF}", flush=True)
        if n >= 2:
            Snv = Sn_z1(Sz, n)
            print(f"     NNLL pole term S_{n} a^{n} omega^{4-2*n}: S_{n} = {sp.factor(Snv)} zeta2; value at omega=2: "
                  f"{sp.factor(Snv * sp.Integer(2)**(4-2*n))} zeta2, at omega=4: {sp.factor(Snv * sp.Integer(4)**(4-2*n))} zeta2", flush=True)
    return F, S


if __name__ == '__main__':
    run(su_n(N), 4, +1, 0, 0)
    run(su_n(3), 5, +1, 0, 0)
    run(su_n(3), 5, -1, 0, 0)
    run(su_n(3), 4, +1, cp, lm)


==> anc/numbers/deposit/R6/C4_check/c4_eqS_even_omega.out <==
SU(3) d_1..d_6: ['-1/3', '-7/3', '352/27', '-19063/81', '1017736/243', '-2592986/81']
check d_2 = -(2N^2+3)/N^2 and d_3 = 2(19N^2+5)/N^3: OK
S_3/z2 = 112/3  (paper: 12 CF(CA-2CF)(5CA-6CF) = 112/3 )
S_4/z2 = -5632/27
S_4/z2 from -48(19CA^3CF-65CA^2CF^2+68CACF^3-20CF^4-24 dFdA/NR) = -5632/27

omega = 2: coefficient of a^p in S (units z2), FA^- part, c+ = 0
  a^1:  line1 = 0   line2 = 0  (= 0)
  a^2:  line1 = 0   line2 = 16/3  (= 5.333333333)
  a^3:  line1 = 0   line2 = 28/3  (= 9.333333333)
  a^4:  line1 = 0   line2 = -352/27  (= -13.03703704)
  a^5:  line1 = 0   line2 = 19063/324  (= 58.83641975)
  c+ term, both lines: -64 z2 c+ a  (= -105.2757803 c+ a)
omega = 4: coefficient of a^p in S (units z2), FA^- part, c+ = 0
  a^1:  line1 = 0   line2 = 0  (= 0)
  a^2:  line1 = 0   line2 = 16/3  (= 5.333333333)
  a^3:  line1 = 0   line2 = 7/3  (= 2.333333333)
  a^4:  line1 = 0   line2 = -22/27  (= -0.8148148148)
  a^5:  line1 = 0   line2 = 19063/20736  (= 0.9193190586)
  c+ term, both lines: -256 z2 c+ a  (= -421.1031211 c+ a)

a = 0.01, omega = 2:
  FA^- ODE (DOP853, from Omega=12.0, nfev=50018) = -1.695443516445344e-03
  FA^- ODE (mpmath Taylor, 30 digits)                 = -0.0016954435164453443525
  FA^- optimal truncation (n_opt=33, smallest term 3.45e-18) = -0.0016954435164453460763
  pi tan(pi w/2) at 40 digits = -1.2988e-42  (exactly 0)
  line 1 FA^- part = -1.1744e-46  -> exactly 0 since tan(pi w/2)=0, FA^- finite
  line 2 FA^- part = 0.000892445695557727  = 0.00054254192526251 z2
  c+ term (identical in lines 1 and 2) = -1.05275780278 * c+
  line 2, a^2 term alone = 0.000877298168986;  ratio full/a^2 = 1.01726610987
a = 0.01, omega = 4:
  FA^- ODE (DOP853, from Omega=12.0, nfev=50018) = -8.369665772397719e-04
  FA^- ODE (mpmath Taylor, 30 digits)                 = -0.00083696657723977185057
  FA^- optimal truncation (n_opt=133, smallest term 9.18e-62) = -0.00083696657723977185057
  pi tan(pi w/2) at 40 digits = -2.5975e-42  (exactly 0)
  line 1 FA^- part = -1.1595e-46  -> exactly 0 since tan(pi w/2)=0, FA^- finite
  line 2 FA^- part = 0.000881123094857637  = 0.000535658609433454 z2
  c+ term (identical in lines 1 and 2) = -4.21103121113 * c+
  line 2, a^2 term alone = 0.000877298168986;  ratio full/a^2 = 1.00435989269

a = 0.02, omega = 2:
  FA^- ODE (DOP853, from Omega=12.0, nfev=30821) = -3.447010367912504e-03
  FA^- ODE (mpmath Taylor, 30 digits)                 = -0.0034470103679125037065
  FA^- optimal truncation (n_opt=16, smallest term 8.31e-11) = -0.0034470103264435832808
  pi tan(pi w/2) at 40 digits = -1.2988e-42  (exactly 0)
  line 1 FA^- part = -4.7753e-46  -> exactly 0 since tan(pi w/2)=0, FA^- finite
  line 2 FA^- part = 0.00362886706109332  = 0.002206086635464 z2
  c+ term (identical in lines 1 and 2) = -2.10551560557 * c+
  line 2, a^2 term alone = 0.00350919267594;  ratio full/a^2 = 1.03410311037
a = 0.02, omega = 4:
  FA^- ODE (DOP853, from Omega=12.0, nfev=30821) = -1.681150395928929e-03
  FA^- ODE (mpmath Taylor, 30 digits)                 = -0.0016811503959289295519
  FA^- optimal truncation (n_opt=66, smallest term 1.43e-32) = -0.0016811503959289295519
  pi tan(pi w/2) at 40 digits = -2.5975e-42  (exactly 0)
  line 1 FA^- part = -4.6579e-46  -> exactly 0 since tan(pi w/2)=0, FA^- finite
  line 2 FA^- part = 0.00353968839393137  = 0.00215187250678903 z2
  c+ term (identical in lines 1 and 2) = -8.42206242226 * c+
  line 2, a^2 term alone = 0.00350919267594;  ratio full/a^2 = 1.00869023756

pi tan(pi w/2) / (3 z2 w) at w = 0.3, 0.5, 0.9, 1.5, 2, 3.5, 4:
  w=0.3: 1.081246586
  w=0.5: 1.273239545
  w=0.9: 4.466065613
  w=1.5: -0.4244131816
  w=2: -1.315913511e-43
  w=3.5: -0.1818913635
  w=4: -1.315913511e-43


==> anc/numbers/deposit/R6/C4_check/c4_eqS_even_omega.py <==
#!/usr/bin/env python3
"""C4 check: eq. (S) of paper.tex at even omega, SU(3).

Inputs taken only from the paper's equations:
  eq. (S), line 1:  S = -(1 + c+ pi^2 w^2) 4 a CF pi tan(pi w/2) FA^-(w) - 2 a c+ pi^2 w^2 CF
  eq. (S), line 2:  S = -12 a z2 CF w FA^-(w) - 12 z2 c+ CF a w^2 + O(z2^2)
  FA^- double-logarithmic, from eq. (tower-Q) of App. E
     2aN dF/dw = w F - (2aN/w) F - F^2 + Q,
     Q = a/N + (4a/(N w)) F1+ + (2a(N^2-4)/(N w)) FA+,
  FA+ from 2aN dFA+/dw = w FA+ - FA+^2 + a/N,
  F1+ = (w - sqrt(w^2 - 8 a CF))/2  (eq. LL),
  series coefficients from eq. (tower-recursion).
No project output is read.
"""
from fractions import Fraction as Fr
import mpmath as mp
import numpy as np
from scipy.integrate import solve_ivp

N = 3
CF = Fr(N * N - 1, 2 * N)
CA = N
NMAX = 400

# ---------- exact recursion, eq. (tower-recursion) ----------
f = [None] * (NMAX + 1)   # F1+ coefficients
c = [None] * (NMAX + 1)   # FA+ coefficients
d = [None] * (NMAX + 1)   # FA- coefficients
f[1] = 2 * CF
for n in range(2, NMAX + 1):
    f[n] = sum(f[k] * f[n - k] for k in range(1, n))
c[1] = Fr(-1, N)
d[1] = Fr(-1, N)
for n in range(2, NMAX + 1):
    c[n] = -2 * N * (2 * n - 3) * c[n - 1] + sum(c[k] * c[n - k] for k in range(1, n))
    d[n] = (-4 * N * (n - 2) * d[n - 1] + sum(d[k] * d[n - k] for k in range(1, n))
            - Fr(4, N) * f[n - 1] - Fr(2 * (N * N - 4), N) * c[n - 1])

# checks against paper macros (SU(N) forms, App. E)
assert f[1] == 2 * CF and f[2] == (2 * CF) ** 2 and f[3] == 2 * (2 * CF) ** 3  # Catalan
assert d[2] == Fr(-(2 * N * N + 3), N * N), d[2]
assert d[3] == Fr(2 * (19 * N * N + 5), N ** 3), d[3]
print("SU(3) d_1..d_6:", [str(d[n]) for n in range(1, 7)])
print("check d_2 = -(2N^2+3)/N^2 and d_3 = 2(19N^2+5)/N^3: OK")
# S_{n+1} = -12 z2 CF d_n (units of z2)
S3 = -12 * CF * d[2]
S4 = -12 * CF * d[3]
print("S_3/z2 =", S3, " (paper: 12 CF(CA-2CF)(5CA-6CF) =", 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF), ")")
print("S_4/z2 =", S4)
# S4 general colour from the paper's statement (SU(3), dFdA/NR = 5/2)
S4_paper = -48 * (19 * CA ** 3 * CF - 65 * CA ** 2 * CF ** 2 + 68 * CA * CF ** 3 - 20 * CF ** 4 - 24 * Fr(5, 2))
print("S_4/z2 from -48(19CA^3CF-65CA^2CF^2+68CACF^3-20CF^4-24 dFdA/NR) =", S4_paper)
print()

# ---------- expansion in a at fixed omega, to a^5 ----------
def expansion(w, order=5):
    """Return dict power -> coefficient (in units of z2) for line 2 (FA^- part),
    and for line 1 (FA^- part), at fixed integer w. c+ part handled separately."""
    w = Fr(w)
    line2 = {}
    for n in range(1, order):  # a^{n+1}
        line2[n + 1] = -12 * CF * d[n] * w ** (2 - 2 * n)
    # line 1: -(1+c+ pi^2 w^2) 4 a CF pi tan(pi w/2) FA^-; tan(pi w/2)=0 for even w
    line1 = {p: Fr(0) for p in range(2, order + 1)}
    return line1, line2

for w in (2, 4):
    l1, l2 = expansion(w)
    print(f"omega = {w}: coefficient of a^p in S (units z2), FA^- part, c+ = 0")
    for p in range(1, 6):
        print(f"  a^{p}:  line1 = {l1.get(p, Fr(0))}   line2 = {l2.get(p, Fr(0))}"
              f"  (= {float(l2.get(p, Fr(0))):.10g})")
    cterm = -12 * CF * w * w  # times z2 c+ a, identical in both lines (2 pi^2 = 12 z2)
    print(f"  c+ term, both lines: {cterm} z2 c+ a  (= {float(cterm)*float(mp.pi)**2/6:.10g} c+ a)")
print()

# ---------- numerical FA^-(w) ----------
mp.mp.dps = 40
z2 = mp.zeta(2)


def series_opt(w, a, coeffs, nmax=NMAX):
    """Optimal truncation of sum coeffs[n] a^n w^(1-2n): sum up to the term before the smallest |term|."""
    w = mp.mpf(w); a = mp.mpf(a)
    terms = [mp.mpf(coeffs[n].numerator) / coeffs[n].denominator * a ** n * w ** (1 - 2 * n)
             for n in range(1, nmax + 1)]
    k = min(range(len(terms)), key=lambda i: abs(terms[i]))
    return sum(terms[:k]), abs(terms[k]), k


def series_trunc(w, a, coeffs, nt):
    w = mp.mpf(w); a = mp.mpf(a)
    return sum(mp.mpf(coeffs[n].numerator) / coeffs[n].denominator * a ** n * w ** (1 - 2 * n)
               for n in range(1, nt + 1))


def F1p(w, a):
    return (w - np.sqrt(w * w - 8 * a * float(CF))) / 2


def rhs(w, y, a):
    Fp, Fm = y
    Nf = float(N)
    dFp = (w * Fp - Fp * Fp + a / Nf) / (2 * a * Nf)
    Q = a / Nf + 4 * a / (Nf * w) * F1p(w, a) + 2 * a * (Nf * Nf - 4) / (Nf * w) * Fp
    dFm = (w * Fm - 2 * a * Nf / w * Fm - Fm * Fm + Q) / (2 * a * Nf)
    return [dFp, dFm]


def ode_values(a, Omega, targets):
    y0 = [float(series_trunc(Omega, a, c, 40)), float(series_trunc(Omega, a, d, 40))]
    sol = solve_ivp(rhs, (Omega, min(targets)), y0, method="DOP853", rtol=1e-13, atol=1e-30,
                    dense_output=True, args=(a,))
    return {t: sol.sol(t) for t in targets}, sol.nfev


# mpmath Taylor integrator as a second, high-precision route (variable t = Omega - w)
def ode_mp(a, Omega, target):
    a = mp.mpf(a); Om = mp.mpf(Omega); Nm = mp.mpf(N); CFm = mp.mpf(CF.numerator) / CF.denominator

    def F(t, y):
        w = Om - t
        Fp, Fm = y
        F1 = (w - mp.sqrt(w * w - 8 * a * CFm)) / 2
        dFp = (w * Fp - Fp * Fp + a / Nm) / (2 * a * Nm)
        Q = a / Nm + 4 * a / (Nm * w) * F1 + 2 * a * (Nm * Nm - 4) / (Nm * w) * Fp
        dFm = (w * Fm - 2 * a * Nm / w * Fm - Fm * Fm + Q) / (2 * a * Nm)
        return [-dFp, -dFm]
    y0 = [series_trunc(Om, a, c, 60), series_trunc(Om, a, d, 60)]
    sol = mp.odefun(F, 0, y0, tol=mp.mpf(10) ** (-25))
    return sol(Om - mp.mpf(target))


results = {}
for a in (0.01, 0.02):
    Omega = 12.0
    vals, nfev = ode_values(a, Omega, [2.0, 4.0])
    for w in (2, 4):
        FAp_ode, FAm_ode = vals[float(w)]
        ser, smallest, nopt = series_opt(w, a, d)
        mp.mp.dps = 30
        ymp = ode_mp(a, 6 if w == 4 else 5, w)
        FAm_mp = ymp[1]
        mp.mp.dps = 40
        wm = mp.mpf(w); am = mp.mpf(a); CFm = mp.mpf(4) / 3
        tanfac = mp.pi * mp.tan(mp.pi * wm / 2)
        line1 = -4 * am * CFm * tanfac * FAm_mp          # c+ = 0
        line2 = -12 * am * z2 * CFm * wm * FAm_mp        # c+ = 0
        cterm = -2 * am * mp.pi ** 2 * wm ** 2 * CFm     # times c+, both lines
        results[(a, w)] = (FAm_ode, FAm_mp, ser, smallest, nopt, line1, line2, cterm, tanfac)
        print(f"a = {a}, omega = {w}:")
        print(f"  FA^- ODE (DOP853, from Omega={Omega}, nfev={nfev}) = {FAm_ode:.15e}")
        print(f"  FA^- ODE (mpmath Taylor, 30 digits)                 = {mp.nstr(FAm_mp, 20)}")
        print(f"  FA^- optimal truncation (n_opt={nopt}, smallest term {mp.nstr(smallest, 3)}) = {mp.nstr(ser, 20)}")
        print(f"  pi tan(pi w/2) at 40 digits = {mp.nstr(tanfac, 5)}  (exactly 0)")
        print(f"  line 1 FA^- part = {mp.nstr(line1, 5)}  -> exactly 0 since tan(pi w/2)=0, FA^- finite")
        print(f"  line 2 FA^- part = {mp.nstr(line2, 15)}  = {mp.nstr(line2 / z2, 15)} z2")
        print(f"  c+ term (identical in lines 1 and 2) = {mp.nstr(cterm, 12)} * c+")
        # leading orders of line 2 for comparison
        l2a2 = -12 * CFm * (mp.mpf(-1) / 3) * am ** 2 * z2
        print(f"  line 2, a^2 term alone = {mp.nstr(l2a2, 12)};  ratio full/a^2 = {mp.nstr(line2 / l2a2, 12)}")
    print()

# ---------- relation of tan to its first-order form ----------
print("pi tan(pi w/2) / (3 z2 w) at w = 0.3, 0.5, 0.9, 1.5, 2, 3.5, 4:")
for w in (0.3, 0.5, 0.9, 1.5, 2, 3.5, 4):
    wm = mp.mpf(w)
    print(f"  w={w}: {mp.nstr(mp.pi*mp.tan(mp.pi*wm/2)/(3*z2*wm), 10)}")


==> anc/numbers/deposit/R6/C4_check/c4_full_signature_a3.out <==
full-signature FA^-: coefficient of a^3 in S at omega -> 2: pi**2*(N - 1)*(N + 1)*(N**2 + 1)*(4*pi**2*c_plus + 1)/N**3
   in units of zeta_2: 6*(N - 1)*(N + 1)*(N**2 + 1)*(4*pi**2*c_plus + 1)/N**3 ; SU(3): 640*pi**2*c_plus/9 + 160/9
full-signature FA^-: coefficient of a^3 in S at omega -> 4: pi**2*(N - 1)*(N + 1)*(N**2 + 1)*(16*pi**2*c_plus + 1)/(4*N**3)
   in units of zeta_2: 3*(N - 1)*(N + 1)*(N**2 + 1)*(16*pi**2*c_plus + 1)/(2*N**3) ; SU(3): 640*pi**2*c_plus/9 + 40/9
paper App. C value 6(N^2-1)(N^2+1)/N^3 z2; difference at w->2: 0
coefficient of a^2 in S (FA^- part) at omega=2: 0


==> anc/numbers/deposit/R6/C4_check/c4_full_signature_a3.py <==
#!/usr/bin/env python3
"""C4 side check: eq. (S) line 1 at even omega when FA^- is taken from the FULL
negative-signature adjoint equation of eq. (system) (full phi^-, psi^-), not the
double-logarithmic one. Order a^3 only, SU(N) symbolic, kappa = +1.

eq. (system), R = A, tau = -:
  w FA^- = 2a bA + 2a CA [dFA^-/dw + phi^- FA^-] + (1 + l- pi^2 w^2)(FA^-)^2
           + 2a psi^- ([Trc]_A1 F1^+ + [Trc]_AA FA^+)
  phi^- = (pi/2) cot(pi w/2),  psi^- = pi cot(pi w/2)
  F1^+ = 2a CF/w + O(a^2),  FA^+ = 2a bA/w + O(a^2)
eq. (S) line 1:  S = -(1+c+ pi^2 w^2) 4 a CF pi tan(pi w/2) FA^- - 2 a c+ pi^2 w^2 CF
Paper App. C: coefficient of a^3 in S at w -> 2 is 6(N^2-1)(N^2+1)/N^3 z2.
"""
import sympy as sp

w, a, Nc, lm, cp = sp.symbols('omega a N l_minus c_plus', positive=True)
pi = sp.pi
CF = (Nc**2 - 1) / (2 * Nc)
CA = Nc
bA = -1 / (2 * Nc)
TA1 = -1 / Nc
TAA = 2 / Nc - Nc / 2
phim = pi / 2 * sp.cot(pi * w / 2)
psim = pi * sp.cot(pi * w / 2)
F1p1 = 2 * a * CF / w
FAp1 = 2 * a * bA / w

F1 = 2 * a * bA / w                                  # order a
F2 = (2 * a * CA * (sp.diff(F1, w) + phim * F1) + (1 + lm * pi**2 * w**2) * F1**2
      + 2 * a * psim * (TA1 * F1p1 + TAA * FAp1)) / w   # order a^2
S3 = sp.expand(-(1 + cp * pi**2 * w**2) * 4 * a * CF * pi * sp.tan(pi * w / 2) * F2)
S3c = sp.simplify(S3 / a**3)
for w0 in (2, 4):
    lim = sp.limit(S3c, w, w0)
    lim = sp.factor(sp.simplify(lim))
    print(f"full-signature FA^-: coefficient of a^3 in S at omega -> {w0}:", lim)
    z2 = sp.zeta(2)
    print("   in units of zeta_2:", sp.factor(sp.simplify(lim / z2)), "; SU(3):", sp.nsimplify(sp.simplify((lim / z2).subs(Nc, 3))))
paper = 6 * (Nc**2 - 1) * (Nc**2 + 1) / Nc**3 * sp.zeta(2)
print("paper App. C value 6(N^2-1)(N^2+1)/N^3 z2; difference at w->2:",
      sp.simplify(sp.limit(S3c, w, 2).subs(cp, 0) - paper))
# a^2 coefficient at even omega with full FA^- (FA^- order a has no pole):
S2 = sp.simplify(-(1 + cp * pi**2 * w**2) * 4 * a * CF * pi * sp.tan(pi * w / 2) * F1 / a**2)
print("coefficient of a^2 in S (FA^- part) at omega=2:", sp.limit(S2, w, 2))


==> anc/numbers/deposit/R6/C4_check/c4_odd_omega_poles.out <==
a=0.01: a = 0.01, omega_0 = 0.32659863, scan edge 60 sqrt(a) = 6.0
   omega=1: FA^- = -0.00355562060746, residue of line 1 (c+=0) = -0.0003792661981, check eps*line1 = -0.0003792661939
   omega=3: FA^- = -0.00111970049112, residue of line 1 (c+=0) = -0.0001194347191, check eps*line1 = -0.0001194347186
   omega=5: FA^- = -0.000668529191392, residue of line 1 (c+=0) = -7.130978042e-5, check eps*line1 = -7.130978027e-5
a=0.02: a = 0.02, omega_0 = 0.46188022, scan edge 60 sqrt(a) = 8.48528
   omega=1: FA^- = -0.00752344616317, residue of line 1 (c+=0) = -0.001605001848, check eps*line1 = -0.001605001829
   omega=3: FA^- = -0.00225637747348, residue of line 1 (c+=0) = -0.0004813605277, check eps*line1 = -0.000481360526
   omega=5: FA^- = -0.00134076710036, residue of line 1 (c+=0) = -0.0002860303147, check eps*line1 = -0.0002860303142
alpha_s=0.1: a = 0.0079577472, omega_0 = 0.29134625, scan edge 60 sqrt(a) = 5.35237
   omega=1: FA^- = -0.00279459686869, residue of line 1 (c+=0) = -0.0002372127497, check eps*line1 = -0.000237212747
   omega=3: FA^- = -0.000889640111848, residue of line 1 (c+=0) = -7.551499807e-5, check eps*line1 = -7.551499781e-5
   omega=5: FA^- = -0.000531696467139, residue of line 1 (c+=0) = -4.513179785e-5, check eps*line1 = -4.513179776e-5
alpha_s=0.2: a = 0.015915494, omega_0 = 0.41202582, scan edge 60 sqrt(a) = 7.5694
   omega=1: FA^- = -0.00585538041218, residue of line 1 (c+=0) = -0.000994040252, check eps*line1 = -0.0009940402403
   omega=3: FA^- = -0.00179006903865, residue of line 1 (c+=0) = -0.0003038915584, check eps*line1 = -0.0003038915573
   omega=5: FA^- = -0.00106574464838, residue of line 1 (c+=0) = -0.0001809264308, check eps*line1 = -0.0001809264304


==> anc/numbers/deposit/R6/C4_check/c4_odd_omega_poles.py <==
#!/usr/bin/env python3
"""C4 side check: poles of eq. (S) line 1 (full pi tan(pi w/2), DL FA^-) at odd omega.
Near w = 2m+1, pi tan(pi w/2) = -2/(w - 2m - 1) + O(w - 2m - 1), so line 1 has a simple pole
with residue (1 + c+ pi^2 w^2) 8 a CF FA^-(2m+1). The first-order form (line 2) has none.
FA^- from the DL Riccati eq. (tower-Q), integrated downward (mpmath Taylor, 30 digits)."""
import mpmath as mp
from fractions import Fraction as Fr

mp.mp.dps = 30
N = 3
CF = mp.mpf(4) / 3
NMAX = 80
f = [None] * (NMAX + 1); c = [None] * (NMAX + 1); d = [None] * (NMAX + 1)
f[1] = Fr(8, 3); c[1] = Fr(-1, 3); d[1] = Fr(-1, 3)
for n in range(2, NMAX + 1):
    f[n] = sum(f[k] * f[n - k] for k in range(1, n))
    c[n] = -2 * N * (2 * n - 3) * c[n - 1] + sum(c[k] * c[n - k] for k in range(1, n))
    d[n] = (-4 * N * (n - 2) * d[n - 1] + sum(d[k] * d[n - k] for k in range(1, n))
            - Fr(4, N) * f[n - 1] - Fr(2 * (N * N - 4), N) * c[n - 1])


def ser(w, a, co, nt):
    return sum(mp.mpf(co[n].numerator) / co[n].denominator * a ** n * w ** (1 - 2 * n) for n in range(1, nt + 1))


def FAm(a, target, Om=9):
    a = mp.mpf(a); Om = mp.mpf(Om); Nm = mp.mpf(N)

    def F(t, y):
        w = Om - t
        Fp, Fm = y
        F1 = (w - mp.sqrt(w * w - 8 * a * CF)) / 2
        dFp = (w * Fp - Fp * Fp + a / Nm) / (2 * a * Nm)
        Q = a / Nm + 4 * a / (Nm * w) * F1 + 2 * a * (Nm * Nm - 4) / (Nm * w) * Fp
        dFm = (w * Fm - 2 * a * Nm / w * Fm - Fm * Fm + Q) / (2 * a * Nm)
        return [-dFp, -dFm]
    sol = mp.odefun(F, 0, [ser(Om, a, c, 60), ser(Om, a, d, 60)], tol=mp.mpf(10) ** (-22))
    return sol(Om - mp.mpf(target))[1]


for alpha_label, a in (("a=0.01", 0.01), ("a=0.02", 0.02),
                       ("alpha_s=0.1", 0.1 / (4 * float(mp.pi))), ("alpha_s=0.2", 0.2 / (4 * float(mp.pi)))):
    am = mp.mpf(a)
    w0 = mp.sqrt(8 * am * CF)
    print(f"{alpha_label}: a = {mp.nstr(am, 8)}, omega_0 = {mp.nstr(w0, 8)}, scan edge 60 sqrt(a) = {mp.nstr(60*mp.sqrt(am), 6)}")
    for wodd in (1, 3, 5):
        F = FAm(a, wodd)
        res = 8 * am * CF * F
        # numerical confirmation of the pole: (w - wodd) * line1 at w = wodd + 1e-8
        eps = mp.mpf(10) ** -8
        Fe = FAm(a, wodd + eps)
        line1 = -4 * am * CF * mp.pi * mp.tan(mp.pi * (wodd + eps) / 2) * Fe
        print(f"   omega={wodd}: FA^- = {mp.nstr(F, 12)}, residue of line 1 (c+=0) = {mp.nstr(res, 10)},"
              f" check eps*line1 = {mp.nstr(eps*line1, 10)}")


==> anc/numbers/deposit/R6/C4_check/c4_tan_ratio_at_omega0.out <==
alpha_s=0.1: a=0.007957747155, omega_0=0.2913462482, higher tan terms / linear = 7.6203616 percent
alpha_s=0.2: a=0.01591549431, omega_0=0.4120258155, higher tan terms / linear = 16.779837 percent


==> anc/numbers/deposit/R6/C4_check/c4_tan_ratio_at_omega0.py <==
#!/usr/bin/env python3
"""C4: [pi tan(pi w0/2)/(3 z2 w0) - 1] in percent at w0 = sqrt(8 a CF), a = alpha_s/(4 pi), SU(3).
Compares with paper l. 897-898 (nmTanLinearOne/Two = 7.62, 16.78)."""
import mpmath as mp
mp.mp.dps = 25
CF = mp.mpf(4)/3
for als in (0.1, 0.2):
    a = mp.mpf(als)/(4*mp.pi)
    w0 = mp.sqrt(8*a*CF)
    r = mp.pi*mp.tan(mp.pi*w0/2)/(3*mp.zeta(2)*w0) - 1
    print(f"alpha_s={als}: a={mp.nstr(a,10)}, omega_0={mp.nstr(w0,10)}, higher tan terms / linear = {mp.nstr(100*r,8)} percent")


==> anc/numbers/deposit/R6/C4_check/cmp_cross_couplings.out <==
a=0.01: a = 0.01, w0 = 0.3265986324
   w=4: F_A^- ODE = -0.000836966577239771833 ; opt. trunc. (n=134, smallest 9.18e-62) = -0.000836966577239771833 ; diff = -6.16e-33 ; first-order S = 0.000881123094857637 = 0.000535658609433454 z2
   w=2: F_A^- ODE = -0.00169544351644534432 ; opt. trunc. (n=34, smallest 3.45e-18) = -0.00169544351644534604 ; diff = 1.72e-18 ; first-order S = 0.000892445695557727 = 0.00054254192526251 z2
   w=1: F_A^- ODE = -0.00355562060746226 ; residue of line 1 (full tan, c+=0) 8 a C_F F_A^-(1) = -0.000379266198129
a=0.02: a = 0.02, w0 = 0.4618802154
   w=4: F_A^- ODE = -0.00168115039592892952 ; opt. trunc. (n=67, smallest 1.43e-32) = -0.00168115039592892952 ; diff = -4.49e-32 ; first-order S = 0.00353968839393137 = 0.00215187250678903 z2
   w=2: F_A^- ODE = -0.00344701036791250363 ; opt. trunc. (n=17, smallest 8.31e-11) = -0.00344701032644358321 ; diff = -4.15e-11 ; first-order S = 0.00362886706109332 = 0.002206086635464 z2
   w=1: F_A^- ODE = -0.00752344616317381 ; residue of line 1 (full tan, c+=0) 8 a C_F F_A^-(1) = -0.00160500184814
alpha_s=0.1: a = 0.00795774715459, w0 = 0.2913462482
   w=4: F_A^- ODE = -0.000665447988462779435 ; opt. trunc. (n=168, smallest 1.05e-76) = -0.000665447988462779435 ; diff = -7.22e-33 ; first-order S = 0.00055748440317354 = 0.000338909877550112 z2
   w=2: F_A^- ODE = -0.00134456301250926986 ; opt. trunc. (n=43, smallest 5.75e-22) = -0.00134456301250926985 ; diff = -2.86e-22 ; first-order S = 0.000563209237651691 = 0.000342390159583008 z2
   w=1: F_A^- ODE = -0.00279459686869279 ; residue of line 1 (full tan, c+=0) 8 a C_F F_A^-(1) = -0.000237212749654
alpha_s=0.2: a = 0.0159154943092, w0 = 0.4120258155
   w=4: F_A^- ODE = -0.00133547577540902126 ; opt. trunc. (n=85, smallest 4.45e-40) = -0.00133547577540902126 ; diff = -1.64e-32 ; first-order S = 0.00223761113870513 = 0.0013603044546293 z2
   w=2: F_A^- ODE = -0.00272492998831940361 ; opt. trunc. (n=21, smallest 1.07e-12) = -0.00272492998778163325 ; diff = -5.38e-13 ; first-order S = 0.0022828320087602 = 0.0013877954471052 z2
   w=1: F_A^- ODE = -0.00585538041218364 ; residue of line 1 (full tan, c+=0) 8 a C_F F_A^-(1) = -0.000994040252035
alpha_s=0.1: F_A^-(w0)/w0 = -0.04936525749834 ; first-order S(w0)/(a^2 z2) = -12 C_F w0 F_A^-(w0)/(a z2) * z2/a = 1058.7172201769


==> anc/numbers/deposit/R6/C4_check/cmp_cross_couplings.py <==
#!/usr/bin/env python3
"""Comparator scratch (C4): evaluate each report's method for F_A^-(w) at the other report's couplings.

First calculation: optimal truncation of sum d_n a^n w^(1-2n) at alpha_s = 0.1, 0.2 (w = 2).
Recomputation:     ODE integration of eq. (tower-Q) at a = 0.01, 0.02 (w = 2, 4).
Here: own recursion (eq. tower-recursion, f_n from f_n = sum f_k f_(n-k)), own Taylor ODE (mpmath odefun) started
from the optimally truncated series at Omega, both methods at all four couplings; plus
  - residue of line 1 of eq. (S) (full tan, c+ = 0) at w = 1: 8 a C_F F_A^-(1)
  - F_A^-(w0)/w0 and S(w0)/(a^2 z2) of the first-order form, to compare with nmFAatOmegaZero, nmSatOmegaZero.
Writes cmp_cross_couplings.out.
"""
from fractions import Fraction as Fr
import mpmath as mp

out = []


def pr(*x):
    s = ' '.join(str(y) for y in x)
    print(s, flush=True)
    out.append(s)


N = 3
CF = Fr(N * N - 1, 2 * N)
NMAX = 300
f = [None, 2 * CF]
cp = [None, Fr(-1, N)]
d = [None, Fr(-1, N)]
for n in range(2, NMAX + 1):
    f.append(sum(f[k] * f[n - k] for k in range(1, n)))
for n in range(2, NMAX + 1):
    cp.append(-2 * N * (2 * n - 3) * cp[n - 1] + sum(cp[k] * cp[n - k] for k in range(1, n)))
    d.append(-4 * N * (n - 2) * d[n - 1] + sum(d[k] * d[n - k] for k in range(1, n))
             - Fr(4, N) * f[n - 1] - Fr(2 * (N * N - 4), N) * cp[n - 1])

mp.mp.dps = 40


def opt(coeffs, w, a):
    w = mp.mpf(w); a = mp.mpf(a)
    t = [mp.mpf(coeffs[n].numerator) / coeffs[n].denominator * a**n * w**(1 - 2 * n) for n in range(1, NMAX + 1)]
    k = min(range(len(t)), key=lambda i: abs(t[i]))
    return mp.fsum(t[:k]), abs(t[k]), k + 1


def ode(a, Omega, targets):
    a = mp.mpf(a); Om = mp.mpf(Omega); Nm = mp.mpf(N); CFm = mp.mpf(4) / 3
    y0 = [opt(cp, Om, a)[0], opt(d, Om, a)[0]]

    def F(t, y):
        w = Om - t
        Fp, Fm = y
        F1 = (w - mp.sqrt(w * w - 8 * a * CFm)) / 2
        dFp = (w * Fp - Fp**2 + a / Nm) / (2 * a * Nm)
        Q = a / Nm + 4 * a / (Nm * w) * F1 + 2 * a * (Nm**2 - 4) / (Nm * w) * Fp
        dFm = (w * Fm - 2 * a * Nm / w * Fm - Fm**2 + Q) / (2 * a * Nm)
        return [-dFp, -dFm]
    sol = mp.odefun(F, 0, y0, tol=mp.mpf(10)**(-24))
    return {w: sol(Om - mp.mpf(w)) for w in sorted(targets, reverse=True)}


mp.mp.dps = 30
z2 = mp.zeta(2)
CFm = mp.mpf(4) / 3
cases = [('a=0.01', mp.mpf('0.01')), ('a=0.02', mp.mpf('0.02')),
         ('alpha_s=0.1', mp.mpf('0.1') / (4 * mp.pi)), ('alpha_s=0.2', mp.mpf('0.2') / (4 * mp.pi))]
for lab, a in cases:
    w0 = mp.sqrt(8 * a * CFm)
    targets = [mp.mpf(4), mp.mpf(2), mp.mpf(1)]
    r = ode(a, 6, targets)
    pr(f'{lab}: a = {mp.nstr(a, 12)}, w0 = {mp.nstr(w0, 10)}')
    for w in (4, 2):
        Fode = r[mp.mpf(w)][1]
        Fser, small, nopt = opt(d, w, a)
        S1 = -12 * a * z2 * CFm * w * Fode
        pr(f'   w={w}: F_A^- ODE = {mp.nstr(Fode, 18)} ; opt. trunc. (n={nopt}, smallest {mp.nstr(small, 3)}) = {mp.nstr(Fser, 18)}'
           f' ; diff = {mp.nstr(Fode - Fser, 3)} ; first-order S = {mp.nstr(S1, 15)} = {mp.nstr(S1 / z2, 15)} z2')
    F1 = r[mp.mpf(1)][1]
    pr(f'   w=1: F_A^- ODE = {mp.nstr(F1, 15)} ; residue of line 1 (full tan, c+=0) 8 a C_F F_A^-(1) = {mp.nstr(8 * a * CFm * F1, 12)}')

# value at w0 (needs integration down to the branch point; use alpha_s = 0.1)
mp.mp.dps = 30
a = mp.mpf('0.1') / (4 * mp.pi)
w0 = mp.sqrt(8 * a * CFm)
r = ode(a, 6, [w0 * (1 + mp.mpf('1e-12'))])
Fw0 = list(r.values())[0][1]
pr(f'alpha_s=0.1: F_A^-(w0)/w0 = {mp.nstr(Fw0 / w0, 14)} ; first-order S(w0)/(a^2 z2) = -12 C_F w0 F_A^-(w0)/(a z2) * z2/a = '
   f'{mp.nstr(-12 * CFm * w0 * Fw0 / a**2, 14)}')

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C5/c5_compare.py <==
# C5: is V_3^-(complete) = -S_3(kappa=-1)/3 structural or accidental?
# Inputs, all produced in this folder:
#   out/c5_solver_kappa.json   Python engine (copy of P07/p04_solver.py), general-colour fits, kappa = +-1, k = 0, 2
#   out/c5_solver_kappa_gp.txt PARI/GP engine (copy of P07/p04_solver.gp, colour from GAP), per-group V_n
#   out/p05_data_py.json       complete three- and four-loop results (copy of P07/p05_data.py rerun on the T30 closed forms)
# Conventions: V_n, S_n = zeta_2 coefficient of a^n omega^(4-2n) in S = P(P - omega) + 2 a lambda_k C_F at N = -k + omega.
# Bases: n=2 (CA^2, CF CA, CF^2); n=3 (CF CA^2, CF^2 CA, CF^3) after dropping CA^3 (checked zero);
#        n=4 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R) after dropping CA^4, dFF/N_R, dAA/N_A (checked zero).
import json
from fractions import Fraction as Fr
import sympy as sp

OUT = []
def say(*a):
    s = " ".join(str(t) for t in a); print(s); OUT.append(s)

J = json.load(open("out/c5_solver_kappa.json"))
D = json.load(open("out/p05_data_py.json"))
CF, CA, dFA, dFF, dAA, N = sp.symbols('CF CA dFA dFF dAA N')
B = {2: [CA**2, CF*CA, CF**2],
     3: [CA**3, CF*CA**2, CF**2*CA, CF**3],
     4: [CA**4, CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, dFA, dFF, dAA]}

def model(kappa, k, tau, n):
    return [sp.Rational(c) for c in J['fits'][f"{kappa}|{k}|{tau}|{n}"]['coef']]
def expr(vec, n):
    return sp.expand(sum(c*b for c, b in zip(vec, B[n])))

# ---------- (0) the two solver engines agree record by record ----------
GP = {}
for line in open("out/c5_solver_kappa_gp.txt"):
    if line.startswith("#"): continue
    nm, kap, k, tau, n, V, LL = line.strip().split("|")
    GP[(nm, int(kap), int(k), int(tau), int(n))] = Fr(V)
nrec = 0; nbad = 0
for key, per in J['per_group'].items():
    kap, k, tau = map(int, key.split("|"))
    for nm, vals in per.items():
        for n, V in vals.items():
            if int(n) > 5: continue
            nrec += 1
            if Fr(V) != GP[(nm, kap, k, tau, int(n))]: nbad += 1
say(f"(0) Python engine vs PARI/GP engine (GAP colour), V_n for 12 groups x kappa=+-1 x k=0,2 x tau=+-1 x n=1..5: "
    f"{nrec} records, {nbad} disagreements")
# fit B: GP values with closed-form reference invariants (9 groups), as in P07/p06_compare.py section (d)
ref = {"SU3": ("4/3", "3", "5/2", "135/8", "5/36"), "SO5": ("1", "3/2", "3/16", "9/8", "1/8"),
       "Sp4": ("5/4", "3", "165/64", "18", "5/32"), "SO7": ("3/2", "5/2", "55/64", "695/192", "23/64"),
       "G2": ("1", "2", "5/12", "25/12", "1/24")}
for Nn in range(2, 7):
    ref[f"SU{Nn}"] = (Fr(Nn*Nn-1, 2*Nn), Nn, Fr((Nn*Nn-1)*(Nn*Nn+6), 48), Fr(Nn*Nn*(Nn*Nn+36), 24),
                      Fr((Nn**4-6*Nn*Nn+18)*(Nn*Nn-1), 96*Nn**3))
inv_ref = {nm: {CF: sp.Rational(Fr(r[0])), CA: sp.Rational(Fr(r[1])), dFA: sp.Rational(Fr(r[2])), dAA: sp.Rational(Fr(r[3])),
                dFF: sp.Rational(Fr(r[4]))} for nm, r in ref.items()}
fitB_ok = True
for kap in (1, -1):
    for k in (0, 2):
        for tau in (1, -1):
            for n in (2, 3, 4):
                names = sorted(inv_ref)
                M = sp.Matrix([[b.subs(inv_ref[nm]) for b in B[n]] for nm in names])
                v = sp.Matrix([sp.Rational(GP[(nm, kap, k, tau, n)]) for nm in names])
                c = (M.T*M).LUsolve(M.T*v)
                res = M*c - v
                same = [sp.Rational(x) for x in c] == model(kap, k, tau, n) and all(x == 0 for x in res)
                fitB_ok &= same
say(f"    general-colour fits from the GP values with closed-form invariants (9 groups) equal the Python fits "
    f"(12 groups) with zero residual, n = 2..4, all 16 runs: {fitB_ok}")
# extra structures must vanish
extra_zero = all(model(kap, k, tau, 3)[0] == 0 and model(kap, k, tau, 4)[0] == 0 and model(kap, k, tau, 4)[6:] == [0, 0]
                 and model(kap, k, tau, 2)[0] == 0 for kap in (1, -1) for k in (0, 2) for tau in (1, -1))
say(f"    CA^n, dFF/N_R and dAA/N_A coefficients vanish in every n = 2..4 fit: {extra_zero}")

def v3(kap, k, tau): return model(kap, k, tau, 3)[1:]
def v4(kap, k, tau): return model(kap, k, tau, 4)[1:6]
def v2(kap, k, tau): return model(kap, k, tau, 2)[1:]
def d3(k, tau): return [sp.Rational(x) for x in D[f"{k}|{tau}"]['V3']]
def d4(k, tau): return [sp.Rational(x) for x in D[f"{k}|{tau}"]['V4']]
B3 = [CF*CA**2, CF**2*CA, CF**3]; B4 = [CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, dFA]; B2 = [CF*CA, CF**2]
def e3(v): return sp.factor(sum(c*b for c, b in zip(v, B3)))
def e4(v): return sp.factor(sum(c*b for c, b in zip(v, B4)))

# ---------- (1) controls against the paper's numbers ----------
ctrl = {
 "S_3(kappa=+1) = nmSthreeVec (60,-192,144)": v3(1, 0, 1) == [60, -192, 144],
 "S_4(kappa=+1) = nmSfourVec (-912,3120,-3264,960,1152)": v4(1, 0, 1) == [-912, 3120, -3264, 960, 1152],
 "S_3(kappa=-1) = nmSthreeKmGen 12 CF(CA-2CF)(7CA-10CF)": sp.expand(e3(v3(-1, 0, 1)) - 12*CF*(CA-2*CF)*(7*CA-10*CF)) == 0,
 "covered lambda=2 V_3 = nmXkVthreeCovLamTwo (96,-288,192)": v3(1, 2, 1) == [96, -288, 192],
 "covered lambda=2 V_4 = nmXkVfourCovLamTwo": v4(1, 2, 1) == [-2240, 7872, -8832, 3072, 3072],
 "equations uncovered lambda=1 V_3 = nmXkVthreeUncLamOne (84,-256,176)": v3(1, 0, -1) == [84, -256, 176],
 "equations uncovered lambda=1 V_4 = nmXkVfourUncLamOne": v4(1, 0, -1) == [112, -496, 832, -448, -384],
 "equations uncovered lambda=2 V_3 = nmXkVthreeUncLamTwo (160,-480,320)": v3(1, 2, -1) == [160, -480, 320],
 "equations uncovered lambda=2 V_4 = nmXkVfourUncLamTwo": v4(1, 2, -1) == [-448, 1856, -2432, 1024, 0],
 "data V_3^-(x^0) = nmXkDataVthreeMinusXzero (-28,96,-80)": d3(0, -1) == [-28, 96, -80],
 "data V_4^-(x^0) = nmXkDataVfourMinusXzero": d4(0, -1) == [720, -2992, 4032, -1728, -384],
 "data V_3^-(x^2) = nmXkDataVthreeMinusXtwo (-96,288,-192)": d3(2, -1) == [-96, 288, -192],
 "data V_4^-(x^2) = nmXkDataVfourMinusXtwo": d4(2, -1) == [1472, -6464, 9088, -4096, 0],
 "data covered x^0 equals equations kappa=+1 (V_3, V_4)": d3(0, 1) == v3(1, 0, 1) and d4(0, 1) == v4(1, 0, 1),
 "data covered x^2 equals equations kappa=+1 (V_3, V_4)": d3(2, 1) == v3(1, 2, 1) and d4(2, 1) == v4(1, 2, 1),
}
for k_, ok in ctrl.items():
    say(f"(1) control: {k_}: {ok}")

# hand formula, eq. (color-S3) extended by lambda: S_3 = -12 kappa C_F d_2, d_2 = 4 lambda^2 b_A^2 + 8 kappa lambda M_1,
# b_A = C_F - C_A/2, M_1 = -(C_A-2C_F)(3C_A-4C_F)/4 (eq. (color-M1))
bA = CF - CA/2; M1 = -(CA-2*CF)*(3*CA-4*CF)/4
def S3hand(kap, lam): return sp.expand(-12*kap*CF*(4*lam**2*bA**2 + 8*kap*lam*M1))
for kap in (1, -1):
    for lam, k in ((1, 0), (2, 2)):
        say(f"(1) hand formula S_3(kappa={kap:+d}, lambda={lam}) = {sp.factor(S3hand(kap, lam))}; equals solver: "
            f"{sp.expand(S3hand(kap, lam) - e3(v3(kap, k, 1))) == 0}")

# ---------- (2) three loops: V_3^-(complete) against -S_3(kappa=-1)/3 ----------
say("(2) three loops, basis (CF CA^2, CF^2 CA, CF^3)")
for lam, k in ((1, 0), (2, 2)):
    S3m = v3(-1, k, 1); target = [-x/3 for x in S3m]; dat = d3(k, -1)
    resid = [a - b for a, b in zip(dat, target)]
    say(f"  lambda={lam}: S_3(kappa=-1) = {S3m} = {e3(S3m)}")
    say(f"             -S_3(kappa=-1)/3 = {target};  complete V_3^- = {dat} = {e3(dat)}")
    say(f"             complete - (-S_3/3) = {resid} = {e3(resid)};  relation holds: {resid == [0, 0, 0]}")
    # proportional with any factor?  2x2 minors
    minors = [dat[i]*S3m[j] - dat[j]*S3m[i] for i in range(3) for j in range(i+1, 3)]
    say(f"             V_3^- proportional to S_3(kappa=-1) with any factor (all 2x2 minors zero): {all(m == 0 for m in minors)}")

# ---------- (3) four loops at x^0 and x^2 ----------
say("(3) four loops, basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R)")
for lam, k in ((1, 0), (2, 2)):
    S4m = v4(-1, k, 1); S4p = v4(1, k, 1); dat = d4(k, -1)
    target = [-x/3 for x in S4m]
    resid = [a - b for a, b in zip(dat, target)]
    say(f"  lambda={lam}: S_4(kappa=-1) = {S4m};  S_4(kappa=+1) = {S4p};  complete V_4^- = {dat}")
    say(f"             -S_4(kappa=-1)/3 = {target};  complete - (-S_4/3) = {resid}")
    say(f"             componentwise ratio V_4^-/S_4(kappa=-1) = {[ (a/b if b != 0 else ('inf' if a != 0 else 'nan')) for a, b in zip(dat, S4m)]}")
    minors = [dat[i]*S4m[j] - dat[j]*S4m[i] for i in range(5) for j in range(i+1, 5)]
    say(f"             V_4^- proportional to S_4(kappa=-1) with any factor: {all(m == 0 for m in minors)}")
    nonq = [a - b for a, b in zip(dat[:4], target[:4])]
    say(f"             non-quartic part of the difference = {e4(nonq + [0])}")

    # fit V_4^- = alpha S_4(kappa=-1) + beta C_F S_3(kappa=-1) + gamma C_F^2 S_2(kappa=-1)
    S3m = v3(-1, k, 1); S2m = v2(-1, k, 1)
    colS4 = S4m
    colCFS3 = [0] + S3m + [0]                 # C_F*(CF CA^2, CF^2 CA, CF^3) -> (CF^2 CA^2, CF^3 CA, CF^4)
    colCF2S2 = [0, 0] + S2m + [0]             # C_F^2*(CF CA, CF^2) -> (CF^3 CA, CF^4)
    colCAS3 = S3m + [0, 0]                    # C_A*(CF CA^2, CF^2 CA, CF^3) -> (CF CA^3, CF^2 CA^2, CF^3 CA)
    colCACFS2 = [0] + S2m + [0, 0]            # C_A C_F*(CF CA, CF^2) -> (CF^2 CA^2, CF^3 CA)
    for label, cols in (("alpha S_4", [colS4]),
                        ("alpha S_4 + beta CF S_3 + gamma CF^2 S_2 (plan)", [colS4, colCFS3, colCF2S2]),
                        ("plan + beta' CA S_3", [colS4, colCFS3, colCF2S2, colCAS3]),
                        ("plan + beta' CA S_3 + gamma' CA CF S_2", [colS4, colCFS3, colCF2S2, colCAS3, colCACFS2])):
        M = sp.Matrix(cols).T; v = sp.Matrix(dat)
        rM = M.rank(); rA = M.row_join(v).rank()
        sol = None
        if rA == rM:
            sol = M.gauss_jordan_solve(v)[0]
            sol = [sp.nsimplify(x) for x in sol]
        ls = (M.T*M).LUsolve(M.T*v) if M.T*M != sp.zeros(M.shape[1]) and (M.T*M).det() != 0 else None
        lres = list(M*ls - v) if ls is not None else None
        say(f"             fit [{label}]: rank {rM}, augmented rank {rA}, exact solution: "
            f"{'none' if sol is None else [str(x) for x in sol]}"
            + ("" if ls is None or sol is not None else f"; least squares coef {[str(sp.Rational(x)) for x in ls]}, residual {[str(sp.Rational(x)) for x in lres]}"))

# ---------- (4) SU(N) forms and large-N growth ----------
say("(4) SU(N_c): C_F=(N^2-1)/(2N), C_A=N, dFA/N_R=(N^2-1)(N^2+6)/48")
suN = {CF: (N**2-1)/(2*N), CA: N, dFA: (N**2-1)*(N**2+6)/48}
def suNform(v, basis): return sp.factor(sp.together(sum(c*b for c, b in zip(v, basis)).subs(suN)))
items = [("S_3(kappa=-1), lambda=1", v3(-1, 0, 1), B3), ("V_3^- complete, x^0", d3(0, -1), B3),
         ("S_4(kappa=-1), lambda=1", v4(-1, 0, 1), B4), ("S_4(kappa=+1), lambda=1", v4(1, 0, 1), B4),
         ("V_4^- complete, x^0", d4(0, -1), B4),
         ("S_3(kappa=-1), lambda=2", v3(-1, 2, 1), B3), ("V_3^- complete, x^2", d3(2, -1), B3),
         ("S_4(kappa=-1), lambda=2", v4(-1, 2, 1), B4), ("V_4^- complete, x^2", d4(2, -1), B4)]
for label, v, basis in items:
    f = suNform(v, basis)
    lead = sp.limit(f/N**sp.degree(sp.numer(sp.together(f)), N) * N**sp.degree(sp.denom(sp.together(f)), N), N, sp.oo)
    say(f"    {label}: {f};  large N: {lead} N^{sp.degree(sp.numer(sp.together(f)), N) - sp.degree(sp.denom(sp.together(f)), N)}")
chk = {"S_4(kappa=-1) SU(N) = nmSfourKmSUN": sp.simplify(suNform(v4(-1, 0, 1), B4) + 12*(N**2-1)*(23*N**2+7)/N**4) == 0,
       "V_4^- SU(N) = nmVfourMinusSUN": sp.simplify(suNform(d4(0, -1), B4) - 4*(N**2-1)*(4*N**4+45*N**2+27)/N**4) == 0,
       "S_3(kappa=-1) SU(N) = nmSthreeKmSUN": sp.simplify(suNform(v3(-1, 0, 1), B3) - 6*(N**2-1)*(2*N**2+5)/N**3) == 0,
       "V_3^- SU(N) = nmVthreeMinusSUN": sp.simplify(suNform(d3(0, -1), B3) + 2*(N**2-1)*(2*N**2+5)/N**3) == 0}
for k_, ok in chk.items():
    say(f"    control {k_}: {ok}")
r = sp.cancel(suNform(d4(0, -1), B4)/suNform(v4(-1, 0, 1), B4))
say(f"    V_4^-/S_4(kappa=-1) in SU(N) = {sp.factor(r)} (constant: {sp.diff(r, N) == 0})")

# ---------- (5) the quartic component ----------
say("(5) quartic (dFA/N_R) component of the four-loop vectors (equals -24 x the zeta_2 x^k ln^4 x quartic of P^(3))")
for lam, k in ((1, 0), (2, 2)):
    qd = d4(k, -1)[4]; qm = v4(-1, k, 1)[4]; qp = v4(1, k, 1)[4]; qe = v4(1, k, -1)[4]
    say(f"  lambda={lam}: V_4^- complete {qd}; equations uncovered (kappa=+1) {qe}; S_4(kappa=-1) {qm}; S_4(kappa=+1) {qp}; "
        f"ratio V_4^-/S_4 quartic = {qd/qm}; formula 384 lam(lam-2) / 384 lam(lam+2) = {Fr(384*lam*(lam-2))}/{Fr(384*lam*(lam+2))}")

# ---------- (5b) planar locus: C_A = 2 C_F and dFA/N_R = C_F C_A^3/24 (the large-N_c values) ----------
say("(5b) value on the planar locus C_A=2C_F, dFA/N_R=C_F C_A^3/24 (zero means no planar part), C_F=1")
def planar4(v): return v[0]*8 + v[1]*4 + v[2]*2 + v[3] + v[4]*sp.Rational(8, 24)
for label, v in (("S_4(kappa=-1,lambda=1)", v4(-1, 0, 1)), ("S_4(kappa=+1,lambda=1)", v4(1, 0, 1)), ("V_4^- complete x^0", d4(0, -1)),
                 ("S_4(kappa=-1,lambda=2)", v4(-1, 2, 1)), ("V_4^- complete x^2", d4(2, -1)),
                 ("C_F S_3(kappa=-1,lambda=1)", [0] + v3(-1, 0, 1) + [0]), ("C_A S_3(kappa=-1,lambda=1)", v3(-1, 0, 1) + [0, 0]),
                 ("C_F^2 S_2(kappa=-1,lambda=1)", [0, 0] + v2(-1, 0, 1) + [0])):
    say(f"    {label}: {planar4(v)}")
Mnp = sp.Matrix([v4(-1, 0, 1), [0] + v3(-1, 0, 1) + [0], [0, 0] + v2(-1, 0, 1) + [0], v3(-1, 0, 1) + [0, 0]])
say(f"    rank of (S_4, C_F S_3, C_F^2 S_2, C_A S_3) at kappa=-1, lambda=1: {Mnp.rank()} (the non-planar subspace of the five-component basis has dimension 4)")
Mnp2 = sp.Matrix([v4(-1, 2, 1), [0] + v3(-1, 2, 1) + [0], [0, 0] + v2(-1, 2, 1) + [0], v3(-1, 2, 1) + [0, 0]])
say(f"    same at lambda=2: rank {Mnp2.rank()}")

# ---------- (6) every three-loop zeta_2 vector here lies in C_F(C_A-2C_F)(p C_A + q C_F) ----------
say("(6) three-loop vectors: value at C_A = 2C_F (zero means factor C_A-2C_F) and direction p:q of C_F(C_A-2C_F)(p C_A + q C_F)")
def pq(v):
    # v = (a,b,c) = C_F(C_A-2C_F)(p C_A + q C_F) -> a = p, b = q - 2p, c = -2q
    a, b, c = v; p = a; q = -c/2
    ok = (b == q - 2*p)
    g = sp.gcd(sp.Rational(p), sp.Rational(q)) if (p != 0 or q != 0) else 1
    return (p/g, q/g) if ok else None
vecs = [("S_3(kappa=+1,lambda=1) [= complete covered x^0]", v3(1, 0, 1)), ("S_3(kappa=-1,lambda=1)", v3(-1, 0, 1)),
        ("S_3(kappa=+1,lambda=2) [= complete covered x^2]", v3(1, 2, 1)), ("S_3(kappa=-1,lambda=2)", v3(-1, 2, 1)),
        ("complete V_3^- x^0", d3(0, -1)), ("complete V_3^- x^2", d3(2, -1)),
        ("equations V_3^- kappa=+1 lambda=1", v3(1, 0, -1)), ("equations V_3^- kappa=+1 lambda=2", v3(1, 2, -1)),
        ("equations V_3^- kappa=-1 lambda=1", v3(-1, 0, -1)), ("equations V_3^- kappa=-1 lambda=2", v3(-1, 2, -1))]
for label, v in vecs:
    a, b, c = v
    say(f"    {label}: {v}, at C_A=2C_F: {4*a + 2*b + c}, direction p:q = {pq(v)}")
say("    other three-loop proportionalities and their four-loop counterparts:")
say(f"    complete V_3^-(x^2) = -S_3(kappa=+1,lambda=2): {d3(2, -1) == [-x for x in v3(1, 2, 1)]};  "
    f"V_4^-(x^2) = -S_4(kappa=+1,lambda=2): {d4(2, -1) == [-x for x in v4(1, 2, 1)]}")
say(f"    complete V_3^-(x^2) = -(3/5) equations V_3^-(lambda=2): {d3(2, -1) == [-Fr(3, 5)*x for x in v3(1, 2, -1)]};  "
    f"V_4^- counterpart: {d4(2, -1) == [-Fr(3, 5)*x for x in v4(1, 2, -1)]}")

# ---------- (7) lambda dependence in the basis (C_A-2C_F)^2, (C_A-2C_F)(3C_A-4C_F) ----------
say("(7) decomposition V_3 = C_F(C_A-2C_F)[alpha (C_A-2C_F) + beta (3C_A-4C_F)]")
al, be = sp.symbols('al be')
def ab(v):
    e = sp.expand(e3(v) - CF*(CA-2*CF)*(al*(CA-2*CF) + be*(3*CA-4*CF)))
    s = sp.solve(sp.Poly(e, CF, CA).coeffs(), [al, be], dict=True)
    return (s[0][al], s[0][be]) if s else None
for label, v in vecs:
    say(f"    {label}: (alpha, beta) = {ab(v)}")
say("    -S_3(kappa=-1,lambda)/3 has (alpha, beta) = (-4 lambda^2, -8 lambda) by eq. (color-S3)")

open("out/c5_compare.out", "w").write("\n".join(OUT) + "\n")
print("written out/c5_compare.out")


==> anc/numbers/deposit/R6/C5/c5_mutations.py <==
# C5: mutation tests of c5_compare.py.  Each mutation corrupts one input in a scratch copy (mut/out/) and checks that
# the corresponding verdict line of c5_compare.py changes.  The program itself is not modified.
import json, os, shutil, subprocess

HERE = os.path.dirname(os.path.abspath(__file__))
MUT = os.path.join(HERE, "mut")

def run(mutate):
    if os.path.exists(MUT): shutil.rmtree(MUT)
    os.makedirs(os.path.join(MUT, "out"))
    for f in ("c5_solver_kappa.json", "c5_solver_kappa_gp.txt", "p05_data_py.json"):
        shutil.copy(os.path.join(HERE, "out", f), os.path.join(MUT, "out", f))
    mutate()
    r = subprocess.run(["python3", os.path.join(HERE, "c5_compare.py")], cwd=MUT, capture_output=True, text=True)
    return r.stdout

def jl(f): return json.load(open(os.path.join(MUT, "out", f)))
def jd(obj, f): json.dump(obj, open(os.path.join(MUT, "out", f), "w"))

def m_data_v3():
    D = jl("p05_data_py.json"); D["0|-1"]["V3"][0] = str(int(D["0|-1"]["V3"][0]) + 1); jd(D, "p05_data_py.json")
def m_solver_s3():
    J = jl("c5_solver_kappa.json"); c = J["fits"]["-1|0|1|3"]["coef"]; c[2] = str(int(c[2]) + 3); jd(J, "c5_solver_kappa.json")
def m_gp():
    p = os.path.join(MUT, "out", "c5_solver_kappa_gp.txt"); L = open(p).read().splitlines()
    for i, l in enumerate(L):
        if l.startswith("SU3|-1|0|1|3|"):
            parts = l.split("|"); parts[5] = "1"; L[i] = "|".join(parts)
    open(p, "w").write("\n".join(L) + "\n")
def m_data_v4_quartic():
    D = jl("p05_data_py.json"); D["0|-1"]["V4"][4] = "-383"; jd(D, "p05_data_py.json")
def m_solver_s3_lam2():
    # make S_3(kappa=-1, lambda=2) equal to -3 x the complete V_3^-(x^2): the lambda=2 test must then report the relation
    J = jl("c5_solver_kappa.json"); J["fits"]["-1|2|1|3"]["coef"] = ["0", "288", "-864", "576"]; jd(J, "c5_solver_kappa.json")

base = run(lambda: None)
tests = [("data V_3^-(x^0) first component +1", m_data_v3, "relation holds: True", "relation holds: False"),
         ("solver S_3(kappa=-1) CF^2 CA component +3", m_solver_s3, "control: S_3(kappa=-1) = nmSthreeKmGen 12 CF(CA-2CF)(7CA-10CF): True", None),
         ("GP record SU3 kappa=-1 k=0 tau=+1 n=3 set to 1", m_gp, "0 disagreements", "1 disagreements"),
         ("data V_4^- quartic -384 -> -383", m_data_v4_quartic, "ratio V_4^-/S_4 quartic = -1/3", None),
         ("solver S_3(kappa=-1,lambda=2) := -3 V_3^-(x^2)", m_solver_s3_lam2, None, None)]
lines = []
for label, mut, must_vanish, must_appear in tests:
    out = run(mut)
    if label.startswith("solver S_3(kappa=-1,lambda=2)"):
        lam2 = out.split("lambda=2: S_3(kappa=-1)")[1].split("(3) four loops")[0]
        fired = "relation holds: True" in lam2
    else:
        fired = (must_vanish is None or (must_vanish in base and must_vanish not in out)) and (must_appear is None or must_appear in out)
    lines.append(f"mutation [{label}]: detected = {fired}")
    print(lines[-1])
shutil.rmtree(MUT)
open(os.path.join(HERE, "out", "c5_mutations.out"), "w").write("\n".join(lines) + "\n")


==> anc/numbers/deposit/R6/C5/c5_solver_kappa.gp <==
\\ C5 copy of the deposited P07/p04_solver.gp (orig_copies/), solver functions unchanged; only the driver differs.
\\ P-07 items 3 and 4, solver engine B (PARI/GP), colour from GAP (out/p03_colour_gap.gp).
\\ Same equations as the paper, eq. (system), under H at N = -k, omega = w.  The phase functions are built
\\ numerically from xi^tau(N) = (exp(-I Pi N) + tau)/2 at N = w - k (no swap put in by hand), and each
\\ coefficient of w^j is identified as a rational times Pi^(j+1) and rebuilt with a formal symbol pp = Pi.
\\ Each order a^n of every wave is a GP Laurent series in w; GP tracks the precision.
\\ Output: V_n = 6 * [pp^2 coefficient of the w^(4-2n) term of S_n], S = P(P - w) + 2 a lambda C_F.
default(parisizemax, 2*10^9);
default(realprecision, 150);
w; pp; lam;
KREL = 8;  NMAX = 5;  KAPPA = 1;  \\ C5: KAPPA is set in the loop below
read("out/p03_colour_gap.gp");

clean(s) = {
  my(v = Vec(s), val = valuation(s, w), i0 = 0, nv);
  for(i = 1, #v, if(abs(v[i]) > 1e-100, i0 = i; break));
  if(i0 == 0, error("series vanishes"));
  nv = vector(#v - i0 + 1, j, my(c = v[i0 + j - 1]); if(abs(c) < 1e-100, 0, c));
  Ser(nv, w) * w^(val + i0 - 1);
}
formal(s) = {
  \\ numeric Laurent series -> sum_j r_j pp^(j+1) w^j + O(w^top), r_j rational, j+1 even, real
  my(v = valuation(s, w), top = serprec(s, w), res = O(w^top), c, r, q);
  for(j = v, top - 1,
    c = polcoef(s, j, w);
    if(abs(c) < 1e-90, next);
    r = c / Pi^(j + 1);
    if(abs(imag(r)) > 1e-90, error("imaginary phase coefficient"));
    q = bestappr(real(r), 10^15);
    if(abs(real(r) - q) > 1e-90, error("not rational times Pi^(j+1)"));
    if((j + 1) % 2, error("odd power of Pi"));
    res += q * pp^(j + 1) * w^j);
  res;
}
phases(tau, k) = {
  my(e = exp(-I*Pi*(w - k) + O(w^(KREL + 3))), xt, xm);
  xt = clean((e + tau)/2); xm = clean((e - tau)/2);
  [formal(deriv(xt, w)/xt + I*Pi/2), formal(-I*Pi*xm/xt)];
}
lamk(k) = polcoef(Ser((1 + x^2)/(1 - x), x, k + 3), k);

\\ g = [name, CF, CA, Casimirs, dims, X]; taup = +1 or -1 (physical signature of P)
solveS(g, lamv, k, taup) = {
  my(CF = g[2], Cs = g[4], X = g[6], nr = #g[4], b, ph, F, S, t, tm, rhs, phi, psi);
  b = vector(nr, i, CF - Cs[i]/2);
  ph = [phases(1, k), phases(-1, k)];
  F = vector(NMAX, n, vector(nr, R, vector(2)));
  for(n = 1, NMAX,
    for(t = 1, 2,
      tm = 3 - t; phi = ph[t][1]; psi = ph[t][2];
      for(R = 1, nr,
        if(n == 1,
          rhs = 2*lamv*b[R] + O(w^KREL),
          rhs = 2*Cs[R]*(deriv(F[n-1][R][t], w) + phi*F[n-1][R][t])
                + sum(m = 1, n - 1, F[m][R][t]*F[n-m][R][t])
                + 2*KAPPA*psi*sum(Rp = 1, nr, X[R, Rp]*F[n-1][Rp][tm]));
        F[n][R][t] = rhs/w)));
  t = if(taup == 1, 1, 2);
  S = vector(NMAX, n, sum(m = 1, n - 1, F[m][1][t]*F[n-m][1][t]) - w*F[n][1][t] + if(n == 1, 2*lamv*CF, 0));
  S;
}
coefat(s, e) = if(e < serprec(s, w), polcoef(s, e, w), error("beyond precision"));
report(S) = {
  vector(NMAX, n, my(c2 = coefat(S[n], 4 - 2*n), c1 = coefat(S[n], 3 - 2*n), c0 = coefat(S[n], 2 - 2*n));
    [6*polcoef(c2, 2, pp), polcoef(c0, 0, pp), c1, polcoef(c2, 0, pp), polcoef(c2, 4, pp), c0 - polcoef(c0, 0, pp)]);
}

\\ C5 driver (replaces the deposited main block): kappa = +1 and -1, k = 0 (lambda 1) and k = 2 (lambda 2), both signatures.
{
  my(f = "out/c5_solver_kappa_gp.txt");
  write(f, "# name|kappa|k|tau|n|V|LL");
  forstep(kap = 1, -1, -2,
    KAPPA = kap;
    for(i = 1, #GROUPS,
      my(g = GROUPS[i]);
      foreach([0, 2], k,
        forstep(tau = 1, -1, -2,
          my(r = report(solveS(g, lamk(k), k, tau)));
          for(n = 1, NMAX, write(f, g[1], "|", kap, "|", k, "|", tau, "|", n, "|", r[n][1], "|", r[n][2]))))));
  print("written ", f);
}
quit;


==> anc/numbers/deposit/R6/C5/c5_solver_kappa.py <==
# C5 (R6 plan): the deposited solver P07/p04_solver.py (copied here unchanged, sha256 in out/SOURCES.sha256)
# run at kappa = +1 and kappa = -1, at k = 0 (lambda = 1) and k = 2 (lambda = 2), both physical signatures,
# in the 12 deposited groups, followed by exact general-colour fits of V_n, n = 2..5.
# V_n = zeta_2 part of the coefficient of a^n omega^(4-2n) of S = P(P - omega) + 2 a lambda_k C_F (paper eq. (xk-S)).
# tau = +1 at even k is the covered pairing (P+), tau = -1 at even k the uncovered one (P-).
# The kappa = +1 rows reproduce the deposited values and the macros, as a control of the copy.
import json
from fractions import Fraction as Fr
import sympy as sp
from p04_solver import solve, summary, load_groups

G = load_groups("out/p03_colour_py.json")
lamJ = json.load(open("out/p01_lambda.json"))
lam_k = [Fr(l) for l in lamJ['lambda']]

CF, CA, dFA, dFF, dAA = sp.symbols('CF CA dFA dFF dAA')
B = {2: [CA**2, CF*CA, CF**2],
     3: [CA**3, CF*CA**2, CF**2*CA, CF**3],
     4: [CA**4, CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, dFA, dFF, dAA],
     5: [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dFA, CF*dFA, CF*dAA]}
inv = {nm: {CF: g['CF'], CA: g['CA'], dFA: g['dFA'], dFF: g['dFF'], dAA: g['dAA']} for nm, g in G.items()}

def fit(vals, basis):
    names = sorted(vals)
    M = sp.Matrix([[sp.Rational(b.subs(inv[nm])) for b in basis] for nm in names])
    v = sp.Matrix([sp.Rational(vals[nm]) for nm in names])
    r = M.rank()
    if r < len(basis):
        return None, r, None
    c = (M.T*M).LUsolve(M.T*v)
    res = max(abs(x) for x in (M*c - v))
    return [sp.Rational(c[i]) for i in range(len(basis))], r, res

raw = {}
fits = {}
for kappa in (1, -1):
    for k in (0, 2):
        for tau in (1, -1):
            per = {}
            for nm, g in G.items():
                sm = summary(solve(g, lam_k[k], k, tau, kappa=kappa))
                per[nm] = {n: dict(V=sm[n]['V'], LL=sm[n]['LL'], NLL=sm[n]['NLL'], NNLLrat=sm[n]['NNLLrat']) for n in sm}
            raw[(kappa, k, tau)] = per
            for n in (2, 3, 4, 5):
                c, r, res = fit({nm: per[nm][n]['V'] for nm in G}, B[n])
                fits[(kappa, k, tau, n)] = dict(coef=c, rank=r, res=res)
            print(f"kappa={kappa:+d} k={k} (lambda={lam_k[k]}) tau={tau:+d} done", flush=True)

lines = []
def say(s):
    print(s); lines.append(s)

say("# C5 solver runs: deposited p04_solver.py (copy), 12 groups, general-colour fits of V_n")
say("# basis n=2 (CA^2, CF CA, CF^2); n=3 (CA^3, CF CA^2, CF^2 CA, CF^3);")
say("# n=4 (CA^4, CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R, dFF/N_R, dAA/N_A); n=5 (CF CA^4, ..., CF^5, CA dFA, CF dFA, CF dAA)")
for key, f in fits.items():
    kappa, k, tau, n = key
    say(f"kappa={kappa:+d} k={k} lambda={lam_k[k]} tau={tau:+d} n={n}: rank {f['rank']}/{len(B[n])}, max residual {f['res']}, "
        f"coef = {[str(x) for x in f['coef']]}")

# LL / NLL / rational NNLL poles of S per run (zero in the covered pairing at kappa=+1; recorded for kappa=-1)
for (kappa, k, tau), per in raw.items():
    llnz = sum(1 for nm in per for n in (2, 3, 4, 5) if per[nm][n]['LL'] != 0)
    nllnz = sum(1 for nm in per for n in (2, 3, 4, 5) if any(x != 0 for x in per[nm][n]['NLL']))
    rnz = sum(1 for nm in per for n in (3, 4, 5) if per[nm][n]['NNLLrat'] != 0)
    say(f"poles kappa={kappa:+d} k={k} tau={tau:+d}: groups x orders (n=2..5) with nonzero LL pole {llnz}, nonzero NLL {nllnz}, "
        f"nonzero rational NNLL (n=3..5) {rnz}")

# SU(3) values for reference
for (kappa, k, tau), per in raw.items():
    say(f"SU3 kappa={kappa:+d} k={k} tau={tau:+d}: V2..V5 = {[str(per['SU3'][n]['V']) for n in (2, 3, 4, 5)]}")

ser = {f"{kappa}|{k}|{tau}|{n}": dict(coef=[str(x) for x in f['coef']], rank=f['rank'], res=str(f['res']))
       for (kappa, k, tau, n), f in fits.items()}
perg = {f"{kappa}|{k}|{tau}": {nm: {str(n): str(v[n]['V']) for n in v} for nm, v in per.items()} for (kappa, k, tau), per in raw.items()}
json.dump(dict(fits=ser, per_group=perg), open("out/c5_solver_kappa.json", "w"), indent=0)
open("out/c5_solver_kappa.out", "w").write("\n".join(lines) + "\n")
print("written out/c5_solver_kappa.json, out/c5_solver_kappa.out")


==> anc/numbers/deposit/R6/C5/orig_copies/p04_solver.gp <==
\\ P-07 items 3 and 4, solver engine B (PARI/GP), colour from GAP (out/p03_colour_gap.gp).
\\ Same equations as the paper, eq. (system), under H at N = -k, omega = w.  The phase functions are built
\\ numerically from xi^tau(N) = (exp(-I Pi N) + tau)/2 at N = w - k (no swap put in by hand), and each
\\ coefficient of w^j is identified as a rational times Pi^(j+1) and rebuilt with a formal symbol pp = Pi.
\\ Each order a^n of every wave is a GP Laurent series in w; GP tracks the precision.
\\ Output: V_n = 6 * [pp^2 coefficient of the w^(4-2n) term of S_n], S = P(P - w) + 2 a lambda C_F.
default(parisizemax, 2*10^9);
default(realprecision, 150);
w; pp; lam;
KREL = 8;  NMAX = 6;  KAPPA = 1;
read("out/p03_colour_gap.gp");

clean(s) = {
  my(v = Vec(s), val = valuation(s, w), i0 = 0, nv);
  for(i = 1, #v, if(abs(v[i]) > 1e-100, i0 = i; break));
  if(i0 == 0, error("series vanishes"));
  nv = vector(#v - i0 + 1, j, my(c = v[i0 + j - 1]); if(abs(c) < 1e-100, 0, c));
  Ser(nv, w) * w^(val + i0 - 1);
}
formal(s) = {
  \\ numeric Laurent series -> sum_j r_j pp^(j+1) w^j + O(w^top), r_j rational, j+1 even, real
  my(v = valuation(s, w), top = serprec(s, w), res = O(w^top), c, r, q);
  for(j = v, top - 1,
    c = polcoef(s, j, w);
    if(abs(c) < 1e-90, next);
    r = c / Pi^(j + 1);
    if(abs(imag(r)) > 1e-90, error("imaginary phase coefficient"));
    q = bestappr(real(r), 10^15);
    if(abs(real(r) - q) > 1e-90, error("not rational times Pi^(j+1)"));
    if((j + 1) % 2, error("odd power of Pi"));
    res += q * pp^(j + 1) * w^j);
  res;
}
phases(tau, k) = {
  my(e = exp(-I*Pi*(w - k) + O(w^(KREL + 3))), xt, xm);
  xt = clean((e + tau)/2); xm = clean((e - tau)/2);
  [formal(deriv(xt, w)/xt + I*Pi/2), formal(-I*Pi*xm/xt)];
}
lamk(k) = polcoef(Ser((1 + x^2)/(1 - x), x, k + 3), k);

\\ g = [name, CF, CA, Casimirs, dims, X]; taup = +1 or -1 (physical signature of P)
solveS(g, lamv, k, taup) = {
  my(CF = g[2], Cs = g[4], X = g[6], nr = #g[4], b, ph, F, S, t, tm, rhs, phi, psi);
  b = vector(nr, i, CF - Cs[i]/2);
  ph = [phases(1, k), phases(-1, k)];
  F = vector(NMAX, n, vector(nr, R, vector(2)));
  for(n = 1, NMAX,
    for(t = 1, 2,
      tm = 3 - t; phi = ph[t][1]; psi = ph[t][2];
      for(R = 1, nr,
        if(n == 1,
          rhs = 2*lamv*b[R] + O(w^KREL),
          rhs = 2*Cs[R]*(deriv(F[n-1][R][t], w) + phi*F[n-1][R][t])
                + sum(m = 1, n - 1, F[m][R][t]*F[n-m][R][t])
                + 2*KAPPA*psi*sum(Rp = 1, nr, X[R, Rp]*F[n-1][Rp][tm]));
        F[n][R][t] = rhs/w)));
  t = if(taup == 1, 1, 2);
  S = vector(NMAX, n, sum(m = 1, n - 1, F[m][1][t]*F[n-m][1][t]) - w*F[n][1][t] + if(n == 1, 2*lamv*CF, 0));
  S;
}
coefat(s, e) = if(e < serprec(s, w), polcoef(s, e, w), error("beyond precision"));
report(S) = {
  vector(NMAX, n, my(c2 = coefat(S[n], 4 - 2*n), c1 = coefat(S[n], 3 - 2*n), c0 = coefat(S[n], 2 - 2*n));
    [6*polcoef(c2, 2, pp), polcoef(c0, 0, pp), c1, polcoef(c2, 0, pp), polcoef(c2, 4, pp), c0 - polcoef(c0, 0, pp)]);
}

{
  my(f = "out/p04_solver_gp.txt");
  write(f, "# name|k|tau|n|V|LL|NLL|NNLLrat|pi4_at_NNLL|LL_pi_part");
  for(i = 1, #GROUPS,
    my(g = GROUPS[i]);
    for(k = 0, 10,
      forstep(tau = 1, -1, -2,
        my(r = report(solveS(g, lamk(k), k, tau)));
        for(n = 1, NMAX,
          write(f, g[1], "|", k, "|", tau, "|", n, "|", r[n][1], "|", r[n][2], "|", r[n][3], "|", r[n][4], "|", r[n][5], "|", r[n][6]))));
    print(g[1], " done"));
  \\ lambda kept as a formal symbol, local systems at k = 0 (even) and k = 1 (odd)
  my(f2 = "out/p04_solver_gp_lam.txt");
  write(f2, "# name|k|tau|n|V(lam)");
  for(i = 1, #GROUPS,
    my(g = GROUPS[i]);
    for(k = 0, 1,
      forstep(tau = 1, -1, -2,
        my(S = solveS(g, lam, k, tau));
        for(n = 2, 5, write(f2, g[1], "|", k, "|", tau, "|", n, "|", 6*polcoef(coefat(S[n], 4 - 2*n), 2, pp))))));
  print("lambda_k from (1+x^2)/(1-x), k = 0..30: ", vector(31, k, lamk(k - 1)));
}
quit;


==> anc/numbers/deposit/R6/C5/orig_copies/p04_solver.py <==
# P-07 items 3 and 4, solver engine A (Python, exact Fractions).
# Equations (paper eq. (system)) under H at the pole N = -k, omega = N + k:
#   omega F_R^tau = 2 a lambda_k b_R + 2 a C_R [dF_R^tau/domega + phi^tau(N) F_R^tau] + (F_R^tau)^2
#                   + 2 a kappa psi^tau(N) sum_R' X[R][R'] F_R'^(-tau),      kappa = +1,
# with tau the signature of the physical wave, phi^tau(N) = xi'/xi + i pi/2, psi^tau(N) = -i pi xi^(-tau)/xi^tau
# evaluated at N = omega - k from xi^tau(N) = (exp(-i pi N) + tau)/2 by SymPy, pi kept as a symbol.
# No signature swap is put in by hand.  P^tau = F_1^tau (singlet); S = P(P - omega) + 2 a lambda_k C_F.
# Order a^n: F_n = sum_j c_{n,j} omega^(1-2n+j), j = 0..K; coefficients are polynomials in p = pi^2.
# V_n = zeta_2 part of the coefficient of a^n omega^(4-2n) of S = 6 * [p^1 coefficient at j = 2].
import json, sys, itertools
from fractions import Fraction as Fr
import sympy as sp

K = 6          # relative order kept in omega
PD = 3         # highest power of p = pi^2 kept
NMAX = 6       # highest order in a

# ---------- polynomial in p (list of Fractions, length PD+1) ----------
def pz(): return [Fr(0)]*(PD+1)
def padd(a, b): return [x+y for x, y in zip(a, b)]
def pscale(a, s): return [x*s for x in a]
def pmul(a, b):
    r = pz()
    for i, x in enumerate(a):
        if x == 0: continue
        for j, y in enumerate(b):
            if i+j <= PD and y != 0: r[i+j] += x*y
    return r

# ---------- phase series from the signature factor at N = w - k ----------
w = sp.Symbol('w')
_phase_cache = {}
def phase_series(tau, k):
    """returns (phi, psi): dict exponent -> poly in p, exponents -1..K-1"""
    key = (tau, k)
    if key in _phase_cache: return _phase_cache[key]
    N = w - k
    xt = (sp.exp(-sp.I*sp.pi*N) + tau)/2; xm = (sp.exp(-sp.I*sp.pi*N) - tau)/2
    res = []
    for f in (sp.diff(xt, w)/xt + sp.I*sp.pi/2, -sp.I*sp.pi*xm/xt):
        s = sp.expand(sp.series(f, w, 0, K).removeO())
        d = {}
        for e in range(-1, K):
            c = sp.nsimplify(sp.simplify(s.coeff(w, e)))
            if c == 0: continue
            q = sp.simplify(c/sp.pi**(e+1))
            if not q.is_rational or (e+1) % 2: raise ValueError(f"phase coefficient not rational*pi^even: {c}")
            poly = pz()
            if (e+1)//2 <= PD: poly[(e+1)//2] = Fr(int(q.p), int(q.q))
            d[e] = poly
        res.append(d)
    _phase_cache[key] = tuple(res)
    return _phase_cache[key]

# ---------- series helpers: order-n array of K+1 polys, exponent = base + j ----------
def solve(group, lam, k, tau_phys, kappa=1):
    reps = group['reps']; X = group['X']; nr = len(reps)
    C = [r['C'] for r in reps]; b = [r['b'] for r in reps]
    ph = {t: phase_series(t, k) for t in (1, -1)}
    F = {}   # F[(n, R, tau)] = list of K+1 polys, exponent 1-2n+j
    for n in range(1, NMAX+1):
        for tau in (1, -1):
            phi, psi = ph[tau]
            for R in range(nr):
                rhs = [pz() for _ in range(K+1)]         # exponent 2-2n+j
                if n == 1:
                    rhs[0] = padd(rhs[0], [2*lam*b[R]] + [Fr(0)]*PD)
                else:
                    Fp = F[(n-1, R, tau)]                 # exponents 3-2n+j
                    for j in range(K+1):                  # derivative: e c w^(e-1), e = 3-2n+j -> offset j
                        rhs[j] = padd(rhs[j], pscale(Fp[j], 2*C[R]*(3-2*n+j)))
                    for e, cph in phi.items():            # phi * F_{n-1}: exponent e + 3-2n+j = 2-2n + (e+1+j)
                        for j in range(K+1):
                            o = e+1+j
                            if o <= K: rhs[o] = padd(rhs[o], pscale(pmul(cph, Fp[j]), 2*C[R]))
                    for m in range(1, n):                 # quadratic term
                        A = F[(m, R, tau)]; B = F[(n-m, R, tau)]
                        for i in range(K+1):
                            for j in range(K+1-i):
                                rhs[i+j] = padd(rhs[i+j], pmul(A[i], B[j]))
                    for Rp in range(nr):                  # signature-changing term
                        if X[R][Rp] == 0: continue
                        G = F[(n-1, Rp, -tau)]
                        for e, cps in psi.items():
                            for j in range(K+1):
                                o = e+1+j
                                if o <= K: rhs[o] = padd(rhs[o], pscale(pmul(cps, G[j]), 2*kappa*X[R][Rp]))
                F[(n, R, tau)] = rhs                      # divide by omega: exponent 1-2n+j
    # S = P(P - w) + 2 a lam C_F, P = F_1^{tau_phys}
    CF = group['CF']
    S = {}
    for n in range(1, NMAX+1):
        s = [pz() for _ in range(K+1)]                    # exponent 2-2n+j
        for m in range(1, n):
            A = F[(m, 0, tau_phys)]; B = F[(n-m, 0, tau_phys)]
            for i in range(K+1):
                for j in range(K+1-i):
                    s[i+j] = padd(s[i+j], pmul(A[i], B[j]))
        Fn = F[(n, 0, tau_phys)]
        for j in range(K+1):
            s[j] = padd(s[j], pscale(Fn[j], -1))
        if n == 1:
            s[0] = padd(s[0], [2*lam*CF] + [Fr(0)]*PD)
        S[n] = s
    return S

def summary(S):
    out = {}
    for n, s in S.items():
        out[n] = dict(LL=s[0][0], LLp=s[0][1:], NLL=s[1], NNLLrat=s[2][0], V=6*s[2][1], z2sq_at_NNLL=s[2][2])
    return out

def load_groups(path="out/p03_colour_py.json"):
    J = json.load(open(path))
    G = {}
    for name, g in J.items():
        G[name] = dict(CF=Fr(g['CF']), CA=Fr(g['CA']), dFA=Fr(g['dFA_NR']), dFF=Fr(g['dFF_NR']), dAA=Fr(g['dAA_NA']),
                       reps=[dict(C=Fr(r['C']), b=Fr(r['b']), dim=r['dim']) for r in g['reps']],
                       X=[[Fr(v) for v in row] for row in g['X']])
    return G

if __name__ == "__main__":
    G = load_groups()
    lamJ = json.load(open("out/p01_lambda.json"))
    lam_k = [Fr(l) for l in lamJ['lambda']]
    results = {}
    kmax = 10
    for name, g in G.items():
        for k in range(0, kmax+1):
            for tau in (1, -1):
                sm = summary(solve(g, lam_k[k], k, tau))
                results[f"{name}|{k}|{tau}"] = {str(n): dict(V=str(v['V']), LL=str(v['LL']), NLL=[str(x) for x in v['NLL']],
                                                             NNLLrat=str(v['NNLLrat']), LLp=[str(x) for x in v['LLp']],
                                                             z2sq=str(v['z2sq_at_NNLL'])) for n, v in sm.items()}
        print(name, "done", flush=True)
    # lambda scan (local systems k=0 even, k=1 odd), lambda = 0..6
    scan = {}
    for name, g in G.items():
        for k in (0, 1):
            for tau in (1, -1):
                for L in range(0, 7):
                    sm = summary(solve(g, Fr(L), k, tau))
                    scan[f"{name}|{k}|{tau}|{L}"] = {str(n): str(v['V']) for n, v in sm.items()}
    json.dump(dict(results=results, scan=scan), open("out/p04_solver_py.json", "w"))
    print("written out/p04_solver_py.json")


==> anc/numbers/deposit/R6/C5/orig_copies/p05_data.py <==
# P-07 data side, engine A (SymPy).  Inputs: the closed forms of T30 (adv/out/f_struct.out, FORM) for the
# coefficient functions summed over k of
#   N:  zeta_2 x^k ln^(2n-2) x of P^(n)   (NNLL zeta_2),   LL: x^k ln^(2n) x of P^(n),   n = 1, 2, 3,
# with dp = 1/(x+1), dm = 1/(x-1).  Cross-checked here against the per-k expansions of T30 engine B
# (out/gp_coeffs.txt, k <= 5) and of the T30 adversarial engine J (adv/out/j_coeffs.txt, k <= 8).
# Poles at N = -k:  x^k ln^j x <-> (-1)^j j!/(N+k)^(j+1), so p_{n,j+1} = (-1)^j j! c(x^k ln^j x).
# Relation (zeta_2 part; LL and NLL poles carry no zeta_2):
#   V3 = 2(p01 z[p11] + z[p0,-1] p13) - z[p23]
#   V4 = 2(p01 z[p23] + z[p0,-1] p25) + 2 z[p11] p13 - z[p35]
#   [Q5]_z2 = 2(p01 z[p35] + z[p0,-1] p37) + 2(z[p11] p25 + p13 z[p23])
# with p01 = 2 lambda_k C_F and z[p0,-1] = -4 C_F (p01_lambda.py, every k).
import sympy as sp, re, json
from fractions import Fraction as Fr

T30 = "PROJECT/ma_a/paper/step8/d15/T30_xk"
cf, ca, dFA, x, nf, z2, z3, z4, z5, dFF, dAA = sp.symbols('cf ca dFA x nf z2 z3 z4 z5 dFF dAA')
dp, dm = 1/(x+1), 1/(x-1)
KMAX = 10

txt = open(f"{T30}/adv/out/f_struct.out").read()
txt = txt.split("~~~closed forms")[1]
blocks = re.findall(r"(P[123][pm](?:N|LL))\s*=\s*(.*?);", txt, re.S)
CL = {}
for name, body in blocks:
    e = sp.sympify(body.replace("^", "**"), locals=dict(cf=cf, ca=ca, dFA=dFA, x=x, dp=sp.Symbol('dp'), dm=sp.Symbol('dm')))
    CL[name] = sp.expand(e.subs({sp.Symbol('dp'): dp, sp.Symbol('dm'): dm}))
print("closed forms parsed:", sorted(CL))
assert len(CL) == 12

def coef(name, k):
    s = sp.series(CL[name], x, 0, KMAX+1).removeO()
    return sp.expand(s.coeff(x, k))
C = {(nm, k): coef(nm, k) for nm in CL for k in range(KMAX+1)}

# ---- cross-check against the T30 per-k expansions ----
def load(path):
    D = {}
    for line in open(path):
        if line.startswith("#"): continue
        nm, k, j, expr = line.strip().split("|", 3)
        D[(nm, int(k), int(j))] = sp.expand(sp.sympify(expr.replace("^", "**"),
                               locals=dict(cf=cf, ca=ca, dFA=dFA, nf=nf, z2=z2, z3=z3, z4=z4, z5=z5, dFF=dFF)))
    return D
def z2part(e):
    e = sp.expand(e.subs(z4, sp.Rational(2, 5)*z2**2))
    return sp.expand(e.coeff(z2, 1))
def nz2part(e):
    return sp.expand(sp.expand(e).subs({z2: 0, z3: 0, z4: 0, z5: 0}))
checks = 0; fails = 0
for path, kk in ((f"{T30}/out/gp_coeffs.txt", 5), (f"{T30}/adv/out/j_coeffs.txt", 8)):
    D = load(path)
    for n in (1, 2, 3):
        for sg in "pm":
            for k in range(kk+1):
                e_N = z2part(D[(f"P{n}{sg}", k, 2*n-2)])
                e_LL = nz2part(D[(f"P{n}{sg}", k, 2*n)])
                for mine, theirs in ((C[(f"P{n}{sg}N", k)], e_N), (C[(f"P{n}{sg}LL", k)], e_LL)):
                    checks += 1
                    if sp.simplify(mine - theirs) != 0:
                        fails += 1; print("MISMATCH", path, n, sg, k, mine, theirs)
                # no zeta_2 in LL and NLL coefficients at this k
                for j in (2*n, 2*n-1):
                    checks += 1
                    if z2part(D[(f"P{n}{sg}", k, j)]) != 0: fails += 1; print("zeta_2 in LL/NLL", path, n, sg, k, j)
print(f"closed forms against T30 per-k expansions: {checks} checks, {fails} failures")

# ---- data-side V3, V4, Q5 ----
lam = [1, 1] + [2]*(KMAX-1)
basis3 = [cf*ca**2, cf**2*ca, cf**3]
basis4 = [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4, dFA]
basis5 = [cf*ca**4, cf**2*ca**3, cf**3*ca**2, cf**4*ca, cf**5, ca*dFA, cf*dFA, cf*dAA]
def vec(e, basis):
    e = sp.expand(e); p = sp.Poly(e, cf, ca, dFA, dAA)
    v = [p.coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(c*b for c, b in zip(v, basis)))
    assert rest == 0, rest
    return [str(c) for c in v]
out = {}
for k in range(KMAX+1):
    for sg, tau in (("p", 1), ("m", -1)):
        p01 = 2*lam[k]*cf; zp0m1 = -4*cf
        p13 = 2*C[(f"P1{sg}LL", k)]; zp11 = C[(f"P1{sg}N", k)]
        p25 = 24*C[(f"P2{sg}LL", k)]; zp23 = 2*C[(f"P2{sg}N", k)]
        p37 = 720*C[(f"P3{sg}LL", k)]; zp35 = 24*C[(f"P3{sg}N", k)]
        V3 = 2*(p01*zp11 + zp0m1*p13) - zp23
        V4 = 2*(p01*zp23 + zp0m1*p25) + 2*zp11*p13 - zp35
        Q5 = 2*(p01*zp35 + zp0m1*p37) + 2*(zp11*p25 + p13*zp23)
        quart = sp.expand(C[(f"P3{sg}N", k)]).coeff(dFA)
        out[f"{k}|{tau}"] = dict(V3=vec(V3, basis3), V4=vec(V4, basis4), Q5_720=vec(Q5/720, basis5),
                                 z2ln2_P2=vec(C[(f"P2{sg}N", k)], basis3), z2ln4_P3=vec(C[(f"P3{sg}N", k)], basis4),
                                 quartic=str(quart), lam=lam[k])
        print(f"k={k:2d} P{'+' if tau == 1 else '-'}: V3={out[f'{k}|{tau}']['V3']} V4={out[f'{k}|{tau}']['V4']} "
              f"quartic(z2 x^k ln^4 x of P3)={quart} [Q5]/720={out[f'{k}|{tau}']['Q5_720']}")
json.dump(out, open("out/p05_data_py.json", "w"), indent=0)

# ---- write the closed forms for the GP engine (text translation only) ----
with open("out/p05_closed_forms.gp", "w") as f:
    for nm in sorted(CL):
        f.write(f"CL_{nm} = {str(CL[nm]).replace('**', '^')};\n")
print("written out/p05_data_py.json and out/p05_closed_forms.gp")


==> anc/numbers/deposit/R6/C5/orig_copies/p06_compare.py <==
# P-07: comparison of the two colour engines, the two solvers, the k dependence, general-colour fits,
# comparison with the data side (T30 closed forms, both data engines) and with the draft macros,
# the lambda polynomials, and the five-loop predictions for k = 0..10.
import json, re, itertools
from fractions import Fraction as Fr
import sympy as sp

OUT = []
def say(*a):
    s = " ".join(str(t) for t in a); print(s); OUT.append(s)

# ---------------- (a) colour: Python (numpy) against GAP (exact) ----------------
PY = json.load(open("out/p03_colour_py.json"))
GAP = {}
for line in open("out/p03_colour_gap.gp"):
    m = re.match(r'G_(\w+) = \["(\w+)", ([^,]+), ([^,]+), \[([^\]]*)\], \[([^\]]*)\], \[(.*)\]\];', line.strip())
    if not m: continue
    nm = m.group(2)
    Xrows = [[Fr(v) for v in r.split(",")] for r in m.group(7).split(";")]
    GAP[nm] = dict(CF=Fr(m.group(3)), CA=Fr(m.group(4)), C=[Fr(v) for v in m.group(5).split(",")],
                   dim=[int(v) for v in m.group(6).split(",")], X=Xrows)
col_ok = True
for nm, g in PY.items():
    same = (Fr(g['CF']) == GAP[nm]['CF'] and Fr(g['CA']) == GAP[nm]['CA'] and [Fr(r['C']) for r in g['reps']] == GAP[nm]['C']
            and [r['dim'] for r in g['reps']] == GAP[nm]['dim'] and [[Fr(v) for v in row] for row in g['X']] == GAP[nm]['X'])
    col_ok &= same
say("(a) colour data (C_F, C_A, t-channel Casimirs, dimensions, X matrix), Python vs GAP, 12 groups, identical:", col_ok)

# ---------------- (b) solvers: Python vs GP ----------------
SPY = json.load(open("out/p04_solver_py.json"))
R_py = SPY['results']
pp = sp.Symbol('pp')
R_gp = {}
for line in open("out/p04_solver_gp.txt"):
    if line.startswith("#"): continue
    nm, k, tau, n, V, LL, NLL, NNLLrat, pi4, LLpi = line.strip().split("|")
    R_gp[(nm, int(k), int(tau), int(n))] = dict(V=Fr(V), LL=Fr(LL), NLL=sp.sympify(NLL, locals={'pp': pp}),
                                                 NNLLrat=Fr(NNLLrat), pi4=Fr(pi4), LLpi=sp.sympify(LLpi, locals={'pp': pp}))
nb = 0; nc = 0
for key, rec in R_py.items():
    nm, k, tau = key.split("|")
    for n, v in rec.items():
        g = R_gp[(nm, int(k), int(tau), int(n))]
        nc += 1
        pyNLL = sum(Fr(c)*pp**(2*i) for i, c in enumerate(v['NLL']))
        pyLLp = sum(Fr(c)*pp**(2*(i+1)) for i, c in enumerate(v['LLp']))
        good = (Fr(v['V']) == g['V'] and Fr(v['LL']) == g['LL'] and sp.expand(pyNLL - g['NLL']) == 0
                and Fr(v['NNLLrat']) == g['NNLLrat'] and Fr(v['z2sq']) == g['pi4'] and sp.expand(pyLLp - g['LLpi']) == 0)
        nb += (not good)
say(f"(b) solvers, Python (Python colour) vs GP (GAP colour): {nc} (group, k, signature, order) records compared "
    f"[V_n, LL pole, NLL pole, rational NNLL, pi^4 at NNLL, pi-part of LL], disagreements: {nb}")
allNLL0 = all(g['NLL'] == 0 for g in R_gp.values()); allNN0 = all(g['NNLLrat'] == 0 for g in R_gp.values())
allpi4 = all(g['pi4'] == 0 for g in R_gp.values()); allLLpi = all(g['LLpi'] == 0 for g in R_gp.values())
say(f"    in every record: NLL pole of S = 0: {allNLL0}; rational NNLL = 0: {allNN0}; no zeta_2^2 at NNLL: {allpi4}; no pi in LL: {allLLpi}")

# ---------------- (c) k dependence ----------------
lam_k = [1, 1] + [2]*9
def cls(k, tau): return (lam_k[k], tau*(-1)**k)
classes = {}
bad = 0
for (nm, k, tau, n), g in R_gp.items():
    key = (nm, cls(k, tau), n)
    val = (g['V'], g['LL'])
    if key in classes and classes[key] != val: bad += 1
    classes.setdefault(key, val)
say(f"(c) k dependence: over 12 groups, k = 0..10, both signatures, n = 1..6, the records (V_n, LL pole) depend only on "
    f"(lambda_k, (-1)^k tau): violations = {bad}")
# the same with Python records, all fields
bad = 0; seen = {}
for key, rec in R_py.items():
    nm, k, tau = key.split("|"); k = int(k); tau = int(tau)
    c = (nm, cls(k, tau))
    if c in seen and seen[c] != rec: bad += 1
    seen.setdefault(c, rec)
say(f"    same test on the Python records (all fields, n = 1..6): violations = {bad}")

# ---------------- (d) general-colour fits ----------------
CF, CA, dFA, dFF, dAA = sp.symbols('CF CA dFA dFF dAA')
B3 = [CA**3, CF*CA**2, CF**2*CA, CF**3]
B4 = [CA**4, CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, dFA, dFF, dAA]
B5 = [CF*CA**4, CF**2*CA**3, CF**3*CA**2, CF**4*CA, CF**5, CA*dFA, CF*dFA, CF*dAA]
B6 = [CA**6, CF*CA**5, CF**2*CA**4, CF**3*CA**3, CF**4*CA**2, CF**5*CA, CF**6]
inv_py = {nm: {CF: Fr(g['CF']), CA: Fr(g['CA']), dFA: Fr(g['dFA_NR']), dFF: Fr(g['dFF_NR']), dAA: Fr(g['dAA_NA'])} for nm, g in PY.items()}
ref = {"SU3": ("4/3", "3", "5/2", "135/8", "5/36"), "SO5": ("1", "3/2", "3/16", "9/8", "1/8"),
       "Sp4": ("5/4", "3", "165/64", "18", "5/32"), "SO7": ("3/2", "5/2", "55/64", "695/192", "23/64"),
       "G2": ("1", "2", "5/12", "25/12", "1/24")}
for N in range(2, 7):
    ref[f"SU{N}"] = (Fr(N*N-1, 2*N), N, Fr((N*N-1)*(N*N+6), 48), Fr(N*N*(N*N+36), 24), Fr((N**4-6*N*N+18)*(N*N-1), 96*N**3))
inv_ref = {nm: {CF: Fr(r[0]), CA: Fr(r[1]), dFA: Fr(r[2]), dAA: Fr(r[3]), dFF: Fr(r[4])} for nm, r in ref.items()}

def fit(vals, inv, basis):
    names = sorted(vals)
    M = sp.Matrix([[sp.Rational(b.subs(inv[nm])) for b in basis] for nm in names])
    v = sp.Matrix([sp.Rational(vals[nm]) for nm in names])
    r = M.rank()
    if r < len(basis):
        return None, r, None
    c = (M.T*M).LUsolve(M.T*v)
    res = M*c - v
    return [c[i] for i in range(len(basis))], r, max(abs(x) for x in res)

def vals_for(src, clsk, n):
    """per-group V_n for class (lambda, sigma) taken at the smallest k of that class"""
    lam, sig = clsk
    k = {(1, 1): 0, (1, -1): 0, (2, 1): 2, (2, -1): 2}[clsk]
    tau = sig*(-1)**k
    if src == "gp":
        return {nm: R_gp[(nm, k, tau, n)]['V'] for nm in PY}
    return {nm: Fr(R_py[f"{nm}|{k}|{tau}"][str(n)]['V']) for nm in PY}

FITS = {}
for clsk in [(1, 1), (1, -1), (2, 1), (2, -1)]:
    for n, basis in ((3, B3), (4, B4), (5, B5)):
        c1, r1, res1 = fit(vals_for("py", clsk, n), inv_py, basis)
        v9 = {nm: v for nm, v in vals_for("gp", clsk, n).items() if nm in inv_ref}
        c2, r2, res2 = fit(v9, inv_ref, basis)
        FITS[(clsk, n)] = c1
        say(f"(d) lambda={clsk[0]} sigma={'+' if clsk[1] == 1 else '-'} V{n}: fit A (Python values, Python invariants, 12 groups, rank {r1}/{len(basis)}) "
            f"= {[str(x) for x in c1] if c1 else None}, max residual {res1}; fit B (GP values, reference invariants, 9 groups, rank {r2}) "
            f"{'identical' if c1 == c2 else 'DIFFERENT: ' + str(c2)}, max residual {res2}")

# ---------------- (e) draft macros (numbers.tex) ----------------
macro = {((1, 1), 3): [0, 60, -192, 144], ((1, 1), 4): [0, -912, 3120, -3264, 960, 1152, 0, 0],
         ((2, 1), 3): [0, 96, -288, 192], ((2, 1), 4): [0, -2240, 7872, -8832, 3072, 3072, 0, 0],
         ((1, -1), 3): [0, 84, -256, 176], ((1, -1), 4): [0, 112, -496, 832, -448, -384, 0, 0],
         ((2, -1), 3): [0, 160, -480, 320], ((2, -1), 4): [0, -448, 1856, -2432, 1024, 0, 0, 0],
         ((1, 1), 5): [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072],
         ((2, 1), 5): [Fr(182656, 3), -225152, 301056, -168960, 33792, -190464, 141312, 10240]}
names = {((1, 1), 3): "\\nmSthreeVec", ((1, 1), 4): "\\nmSfourVec", ((2, 1), 3): "\\nmXkVthreeCovLamTwo",
         ((2, 1), 4): "\\nmXkVfourCovLamTwo", ((1, -1), 3): "\\nmXkVthreeUncLamOne", ((1, -1), 4): "\\nmXkVfourUncLamOne",
         ((2, -1), 3): "\\nmXkVthreeUncLamTwo", ((2, -1), 4): "\\nmXkVfourUncLamTwo", ((1, 1), 5): "\\nmSfiveGen",
         ((2, 1), 5): "\\nmSfiveLamTwoGen"}
for key, mv in macro.items():
    c = FITS[key]
    say(f"(e) {names[key]}: fitted general-colour coefficients equal the macro: {[Fr(str(x)) for x in c] == [Fr(v) for v in mv]}")
# macro formulas evaluated group by group against the solver values (no fit)
for key, mv in macro.items():
    basis = {3: B3, 4: B4, 5: B5}[key[1]]
    expr = sum(sp.Rational(Fr(v)) * b for v, b in zip(mv, basis))
    vv = vals_for("py", key[0], key[1])
    ok = all(sp.Rational(vv[nm]) == expr.subs(inv_py[nm]) for nm in PY)
    say(f"    {names[key]} evaluated in each of the 12 groups equals the solver value: {ok}")

# ---------------- (f) data side against the equations, k = 0..10 ----------------
DPY = json.load(open("out/p05_data_py.json"))
DGP = {}
for line in open("out/p05_data_gp.txt"):
    if line.startswith("#"): continue
    k, tau, V3, V4, Q5, qu = line.strip().split("|")
    DGP[f"{k}|{tau}"] = dict(V3=[Fr(t) for t in V3.strip("[]").split(",")], V4=[Fr(t) for t in V4.strip("[]").split(",")],
                             Q5=[Fr(t) for t in Q5.strip("[]").split(",")], quartic=Fr(qu))
dd_ok = all([Fr(t) for t in DPY[key]['V3']] == DGP[key]['V3'] and [Fr(t) for t in DPY[key]['V4']] == DGP[key]['V4']
            and [Fr(t) for t in DPY[key]['Q5_720']] == DGP[key]['Q5'] and Fr(DPY[key]['quartic']) == DGP[key]['quartic'] for key in DPY)
say(f"(f) data side, SymPy vs GP from the T30 closed forms, k = 0..10, both signatures: identical: {dd_ok}")
say("    k  P  covered  lambda sigma | model V3 = data V3 | model V4 = data V4 | model quartic of z2 x^k ln^4 x | data quartic")
summary_rows = []
for k in range(11):
    for tau in (1, -1):
        c = cls(k, tau)
        covered = (c[1] == 1)
        m3 = [Fr(str(x)) for x in FITS[(c, 3)]][1:]; m4 = [Fr(str(x)) for x in FITS[(c, 4)]][1:6]
        d3 = DGP[f"{k}|{tau}"]['V3']; d4 = DGP[f"{k}|{tau}"]['V4']
        mq = -m4[4]/24; dq = DGP[f"{k}|{tau}"]['quartic']
        # the other colour structures of V4 (dFF, dAA, C_A^4) must vanish in the model
        extra = [Fr(str(x)) for x in FITS[(c, 4)]][6:] + [Fr(str(FITS[(c, 4)][0]))] + [Fr(str(FITS[(c, 3)][0]))]
        row = (k, "+" if tau == 1 else "-", covered, c[0], "+" if c[1] == 1 else "-", m3 == d3, m4 == d4, mq, dq, all(e == 0 for e in extra))
        summary_rows.append(row)
        say(f"   {k:2d}  {row[1]}  {str(covered):5s}    {c[0]}     {row[4]}   | {str(m3 == d3):5s} | {str(m4 == d4):5s} | {mq} | {dq}  (model has no C_A^n, dFF, dAA: {row[9]})")
cov_all = all(r[5] and r[6] for r in summary_rows if r[2])
unc_q = all(r[7] == r[8] for r in summary_rows)
unc_other = [r for r in summary_rows if not r[2] and (r[5] or r[6])]
say(f"    covered pairings (P+ even k, P- odd k), k = 0..10: V3 and V4 agree in every component: {cov_all}")
say(f"    quartic coefficient of z2 x^k ln^4 x, model = data in all 22 (k, signature) cases: {unc_q}")
say(f"    uncovered pairings with V3 or V4 fully agreeing (expected none): {len(unc_other)}")
# mismatch polynomials in the uncovered pairings, data minus model
for lam in (1, 2):
    k = 0 if lam == 1 else 2
    m3 = [Fr(str(x)) for x in FITS[((lam, -1), 3)]][1:]; m4 = [Fr(str(x)) for x in FITS[((lam, -1), 4)]][1:6]
    d3 = DGP[f"{k}|-1"]['V3']; d4 = DGP[f"{k}|-1"]['V4']
    e3 = sum(sp.Rational(d - m)*b for d, m, b in zip(d3, m3, B3[1:]))
    e4 = sum(sp.Rational(d - m)*b for d, m, b in zip(d4, m4, B4[1:6]))
    say(f"    uncovered, lambda={lam}: data - model V3 = {sp.factor(e3)},  V4 = {sp.factor(e4)}")

# ---------------- (g) lambda polynomials ----------------
lam = sp.Symbol('lam')
LGP = {}
for line in open("out/p04_solver_gp_lam.txt"):
    if line.startswith("#"): continue
    nm, k, tau, n, V = line.strip().split("|")
    LGP[(nm, int(k), int(tau), int(n))] = sp.expand(sp.sympify(V, locals={'lam': lam}))
scan = SPY['scan']
agree = True
for (nm, k, tau, n), poly in LGP.items():
    pts = [(L, Fr(scan[f"{nm}|{k}|{tau}|{L}"][str(n)])) for L in range(7)]
    ip = sp.expand(sp.interpolate([(L, sp.Rational(v)) for L, v in pts], lam))
    agree &= sp.expand(ip - poly) == 0
say(f"(g) V_n(lambda), n = 2..5: GP with lambda formal equals the Python interpolation through lambda = 0..6 in all "
    f"{len(LGP)} cases: {agree}")
swap = all(sp.expand(LGP[(nm, 0, t, n)] - LGP[(nm, 1, -t, n)]) == 0 for (nm, k, t, n) in LGP if k == 0)
say(f"    local systems: V_n(lambda) at k = 0 equals that at k = 1 with the signature exchanged: {swap}")
for sig in (1, -1):
    for n, basis in ((3, B3), (4, B4)):
        # fit each power of lambda over the 12 groups
        polys = {nm: sp.Poly(LGP[(nm, 0, sig, n)], lam) for nm in PY}
        deg = max(p.degree() for p in polys.values())
        tot = 0
        for j in range(deg+1):
            vals = {nm: Fr(str(polys[nm].coeff_monomial(lam**j))) for nm in PY}
            c, r, res = fit(vals, inv_py, basis)
            assert res == 0
            tot += lam**j * sum(ci*b for ci, b in zip(c, basis))
        tot = sp.expand(tot)
        cols = sp.Poly(tot, CF, CA, dFA, dFF, dAA)
        say(f"    sigma={'+' if sig == 1 else '-'} V{n}(lambda) general colour: " +
            ", ".join(f"[{b}] {sp.factor(cols.coeff_monomial(b))}" for b in basis if cols.coeff_monomial(b) != 0))

# ---------------- (h) five loops ----------------
say("(h) five loops, covered pairings (P+ at even k, P- at odd k)")
su3 = inv_py["SU3"]
for k in range(11):
    tau = 1 if k % 2 == 0 else -1
    Vpy = {nm: Fr(R_py[f"{nm}|{k}|{tau}"]['5']['V']) for nm in PY}
    Vgp = {nm: R_gp[(nm, k, tau, 5)]['V'] for nm in PY}
    lamv = lam_k[k]
    mac = macro[((lamv, 1), 5)]
    expr = sum(sp.Rational(Fr(v))*b for v, b in zip(mac, B5))
    macro_ok = all(sp.Rational(Vpy[nm]) == expr.subs(inv_py[nm]) for nm in PY)
    Q5 = DGP[f"{k}|{tau}"]['Q5']                                  # [Q5]_z2/720 in B5
    Q5su3 = sum(sp.Rational(q)*b for q, b in zip(Q5, B5)).subs(su3)
    V5su3 = sp.Rational(Vpy["SU3"])
    pred = Q5su3 - V5su3/720
    say(f"   k={k:2d} P{'+' if tau == 1 else '-'} lambda={lamv}: V5 Python = GP in 12 groups: {Vpy == Vgp}; equals the "
        f"{'S5' if lamv == 1 else 'S5(lambda=2)'} macro in 12 groups: {macro_ok}; SU(3): [Q5]/720 = {Q5su3}, "
        f"(i pi)^2 part -V5/720 = {-V5su3/720}, prediction = {pred} = {float(pred):.6f}")
# general-colour five-loop prediction at k >= 2 against \nmFiveLoopXtwoGen
fx2 = [Fr(-11416, 135), Fr(1688, 5), Fr(-2592, 5), Fr(1856, 5), Fr(-1600, 9), Fr(3968, 15), Fr(-1152, 5), Fr(-128, 9)]
fx0 = [Fr(-4813, 180), Fr(4312, 45), Fr(-368, 3), Fr(336, 5), Fr(-884, 45), 80, Fr(-160, 3), Fr(-64, 15)]
for k in range(11):
    tau = 1 if k % 2 == 0 else -1
    c = [Fr(str(x)) for x in FITS[((lam_k[k], 1), 5)]]
    gen = [q - ci/720 for q, ci in zip(DGP[f"{k}|{tau}"]['Q5'], c)]
    target = fx0 if k <= 1 else fx2
    say(f"   k={k:2d}: general-colour prediction equals {'\\nmFiveLoopXzeroGen' if k <= 1 else '\\nmFiveLoopXtwoGen'}: {gen == [Fr(t) for t in target]}")
open("out/p06_compare.out", "w").write("\n".join(OUT) + "\n")

# ---------------- (i) leading-log poles of S at a^2..a^4, k = 0..10, every group ----------------
# data: S_2 = p01^2 - p13, S_3 = 2 p01 p13 - p25, S_4 = 2 p01 p25 + p13^2 - p37 (coefficients of a^n w^(2-2n)),
# from the T30 LL closed forms (x^k ln^(2n) x of P^(n)); model: LL pole of S from the solver (GP records).
import re as _re
T30 = "PROJECT/ma_a/paper/step8/d15/T30_xk"
_x, _cf, _ca = sp.symbols('x cf ca')
_ft = open(f"{T30}/adv/out/f_struct.out").read().split("~~~closed forms")[1]
LLCL = {}
for nm, body in _re.findall(r"(P[123][pm]LL)\s*=\s*(.*?);", _ft, _re.S):
    e = sp.sympify(body.replace("^", "**"), locals=dict(cf=_cf, ca=_ca, x=_x, dp=sp.Symbol('dp'), dm=sp.Symbol('dm')))
    LLCL[nm] = sp.expand(e.subs({sp.Symbol('dp'): 1/(_x+1), sp.Symbol('dm'): 1/(_x-1)}))
def llc(nm, k): return sp.expand(sp.series(LLCL[nm], _x, 0, 12).removeO()).coeff(_x, k)
nLL = 0; nLLc = 0; nonzero_unc = 0
for k in range(11):
    for tau, sg in ((1, "p"), (-1, "m")):
        p01 = 2*lam_k[k]*_cf
        p13 = 2*llc(f"P1{sg}LL", k); p25 = 24*llc(f"P2{sg}LL", k); p37 = 720*llc(f"P3{sg}LL", k)
        dS = {2: p01**2 - p13, 3: 2*p01*p13 - p25, 4: 2*p01*p25 + p13**2 - p37}
        for nm in PY:
            for n in (2, 3, 4):
                dv = sp.Rational(dS[n].subs({_cf: sp.Rational(PY[nm]['CF']), _ca: sp.Rational(PY[nm]['CA'])}))
                mv = sp.Rational(R_gp[(nm, k, tau, n)]['LL'])
                nLLc += 1; nLL += (dv != mv)
                if cls(k, tau)[1] == -1 and mv != 0: nonzero_unc += 1
say(f"(i) leading-log poles of S at a^2, a^3, a^4: data (T30 LL closed forms) vs equations, 12 groups, k = 0..10, both "
    f"signatures: {nLLc} comparisons, {nLL} disagreements (nonzero model values in the uncovered pairings: {nonzero_unc}; "
    f"the covered pairings have none in either)")
open("out/p06_compare.out", "w").write("\n".join(OUT) + "\n")


==> anc/numbers/deposit/R6/C5/out/c5_compare.log <==
(0) Python engine vs PARI/GP engine (GAP colour), V_n for 12 groups x kappa=+-1 x k=0,2 x tau=+-1 x n=1..5: 480 records, 0 disagreements
    general-colour fits from the GP values with closed-form invariants (9 groups) equal the Python fits (12 groups) with zero residual, n = 2..4, all 16 runs: True
    CA^n, dFF/N_R and dAA/N_A coefficients vanish in every n = 2..4 fit: True
(1) control: S_3(kappa=+1) = nmSthreeVec (60,-192,144): True
(1) control: S_4(kappa=+1) = nmSfourVec (-912,3120,-3264,960,1152): True
(1) control: S_3(kappa=-1) = nmSthreeKmGen 12 CF(CA-2CF)(7CA-10CF): True
(1) control: covered lambda=2 V_3 = nmXkVthreeCovLamTwo (96,-288,192): True
(1) control: covered lambda=2 V_4 = nmXkVfourCovLamTwo: True
(1) control: equations uncovered lambda=1 V_3 = nmXkVthreeUncLamOne (84,-256,176): True
(1) control: equations uncovered lambda=1 V_4 = nmXkVfourUncLamOne: True
(1) control: equations uncovered lambda=2 V_3 = nmXkVthreeUncLamTwo (160,-480,320): True
(1) control: equations uncovered lambda=2 V_4 = nmXkVfourUncLamTwo: True
(1) control: data V_3^-(x^0) = nmXkDataVthreeMinusXzero (-28,96,-80): True
(1) control: data V_4^-(x^0) = nmXkDataVfourMinusXzero: True
(1) control: data V_3^-(x^2) = nmXkDataVthreeMinusXtwo (-96,288,-192): True
(1) control: data V_4^-(x^2) = nmXkDataVfourMinusXtwo: True
(1) control: data covered x^0 equals equations kappa=+1 (V_3, V_4): True
(1) control: data covered x^2 equals equations kappa=+1 (V_3, V_4): True
(1) hand formula S_3(kappa=+1, lambda=1) = 12*CF*(CA - 2*CF)*(5*CA - 6*CF); equals solver: True
(1) hand formula S_3(kappa=+1, lambda=2) = 96*CF*(CA - 2*CF)*(CA - CF); equals solver: True
(1) hand formula S_3(kappa=-1, lambda=1) = 12*CF*(CA - 2*CF)*(7*CA - 10*CF); equals solver: True
(1) hand formula S_3(kappa=-1, lambda=2) = 96*CF*(CA - 2*CF)*(2*CA - 3*CF); equals solver: True
(2) three loops, basis (CF CA^2, CF^2 CA, CF^3)
  lambda=1: S_3(kappa=-1) = [84, -288, 240] = 12*CF*(CA - 2*CF)*(7*CA - 10*CF)
             -S_3(kappa=-1)/3 = [-28, 96, -80];  complete V_3^- = [-28, 96, -80] = -4*CF*(CA - 2*CF)*(7*CA - 10*CF)
             complete - (-S_3/3) = [0, 0, 0] = 0;  relation holds: True
             V_3^- proportional to S_3(kappa=-1) with any factor (all 2x2 minors zero): True
  lambda=2: S_3(kappa=-1) = [192, -672, 576] = 96*CF*(CA - 2*CF)*(2*CA - 3*CF)
             -S_3(kappa=-1)/3 = [-64, 224, -192];  complete V_3^- = [-96, 288, -192] = -96*CF*(CA - 2*CF)*(CA - CF)
             complete - (-S_3/3) = [-32, 64, 0] = -32*CA*CF*(CA - 2*CF);  relation holds: False
             V_3^- proportional to S_3(kappa=-1) with any factor (all 2x2 minors zero): False
(3) four loops, basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R)
  lambda=1: S_4(kappa=-1) = [-1056, 3792, -4224, 1344, 1152];  S_4(kappa=+1) = [-912, 3120, -3264, 960, 1152];  complete V_4^- = [720, -2992, 4032, -1728, -384]
             -S_4(kappa=-1)/3 = [352, -1264, 1408, -448, -384];  complete - (-S_4/3) = [368, -1728, 2624, -1280, 0]
             componentwise ratio V_4^-/S_4(kappa=-1) = [-15/22, -187/237, -21/22, -9/7, -1/3]
             V_4^- proportional to S_4(kappa=-1) with any factor: False
             non-quartic part of the difference = 16*CF*(CA - 2*CF)*(23*CA**2 - 62*CA*CF + 40*CF**2)
             fit [alpha S_4]: rank 1, augmented rank 2, exact solution: none; least squares coef ['-41539/47487'], residual ['293168/1439', '-5144928/15829', '-485056/1439', '8743040/15829', '-9872640/15829']
             fit [alpha S_4 + beta CF S_3 + gamma CF^2 S_2 (plan)]: rank 3, augmented rank 4, exact solution: none; least squares coef ['-2191/3606', '-1730642/265041', '7626736/265041'], residual ['-47104/601', '1760512/12621', '880256/12621', '440128/12621', '-189888/601']
             fit [plan + beta' CA S_3]: rank 4, augmented rank 4, exact solution: ['-1/3', '-272/49', '320/147', '92/21']
             fit [plan + beta' CA S_3 + gamma' CA CF S_2]: rank 4, augmented rank 4, exact solution: ['-1/3', 'tau0/7 - 272/49', '320/147 - 10*tau0/7', '92/21', 'tau0']
  lambda=2: S_4(kappa=-1) = [-3008, 11712, -14976, 6144, 3072];  S_4(kappa=+1) = [-2240, 7872, -8832, 3072, 3072];  complete V_4^- = [1472, -6464, 9088, -4096, 0]
             -S_4(kappa=-1)/3 = [3008/3, -3904, 4992, -2048, -1024];  complete - (-S_4/3) = [1408/3, -2560, 4096, -2048, 1024]
             componentwise ratio V_4^-/S_4(kappa=-1) = [-23/47, -101/183, -71/117, -2/3, 0]
             V_4^- proportional to S_4(kappa=-1) with any factor: False
             non-quartic part of the difference = 128*CF*(11*CA**3 - 60*CA**2*CF + 96*CA*CF**2 - 48*CF**3)/3
             fit [alpha S_4]: rank 1, augmented rank 2, exact solution: none; least squares coef ['-29468/50987'], residual ['13586880/50987', '-15549248/50987', '-22057088/50987', '27791360/50987', '-90525696/50987']
             fit [alpha S_4 + beta CF S_3 + gamma CF^2 S_2 (plan)]: rank 3, augmented rank 4, exact solution: none; least squares coef ['-29647/74791', '-4620542/673119', '33925288/673119'], residual ['-20914176/74791', '112955392/224373', '56477696/224373', '28238848/224373', '-91075584/74791']
             fit [plan + beta' CA S_3]: rank 4, augmented rank 4, exact solution: ['0', '-41/6', '-10/3', '23/3']
             fit [plan + beta' CA S_3 + gamma' CA CF S_2]: rank 4, augmented rank 4, exact solution: ['0', 'tau0/8 - 41/6', '-3*tau0/2 - 10/3', '23/3', 'tau0']
(4) SU(N_c): C_F=(N^2-1)/(2N), C_A=N, dFA/N_R=(N^2-1)(N^2+6)/48
    S_3(kappa=-1), lambda=1: 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3;  large N: 12 N^1
    V_3^- complete, x^0: -2*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3;  large N: -4 N^1
    S_4(kappa=-1), lambda=1: -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4;  large N: -276 N^0
    S_4(kappa=+1), lambda=1: -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4;  large N: -228 N^0
    V_4^- complete, x^0: 4*(N - 1)*(N + 1)*(4*N**4 + 45*N**2 + 27)/N**4;  large N: 16 N^2
    S_3(kappa=-1), lambda=2: 24*(N - 1)*(N + 1)*(N**2 + 3)/N**3;  large N: 24 N^1
    V_3^- complete, x^2: -24*(N - 1)*(N + 1)*(N**2 + 1)/N**3;  large N: -24 N^1
    S_4(kappa=-1), lambda=2: 48*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4;  large N: 48 N^2
    V_4^- complete, x^2: 16*(N - 1)*(N + 1)*(N**2 + 1)*(7*N**2 + 16)/N**4;  large N: 112 N^2
    control S_4(kappa=-1) SU(N) = nmSfourKmSUN: True
    control V_4^- SU(N) = nmVfourMinusSUN: True
    control S_3(kappa=-1) SU(N) = nmSthreeKmSUN: True
    control V_3^- SU(N) = nmVthreeMinusSUN: True
    V_4^-/S_4(kappa=-1) in SU(N) = -(4*N**4 + 45*N**2 + 27)/(3*(23*N**2 + 7)) (constant: False)
(5) quartic (dFA/N_R) component of the four-loop vectors (equals -24 x the zeta_2 x^k ln^4 x quartic of P^(3))
  lambda=1: V_4^- complete -384; equations uncovered (kappa=+1) -384; S_4(kappa=-1) 1152; S_4(kappa=+1) 1152; ratio V_4^-/S_4 quartic = -1/3; formula 384 lam(lam-2) / 384 lam(lam+2) = -384/1152
  lambda=2: V_4^- complete 0; equations uncovered (kappa=+1) 0; S_4(kappa=-1) 3072; S_4(kappa=+1) 3072; ratio V_4^-/S_4 quartic = 0; formula 384 lam(lam-2) / 384 lam(lam+2) = 0/3072
(5b) value on the planar locus C_A=2C_F, dFA/N_R=C_F C_A^3/24 (zero means no planar part), C_F=1
    S_4(kappa=-1,lambda=1): 0
    S_4(kappa=+1,lambda=1): 0
    V_4^- complete x^0: 0
    S_4(kappa=-1,lambda=2): 0
    V_4^- complete x^2: 0
    C_F S_3(kappa=-1,lambda=1): 0
    C_A S_3(kappa=-1,lambda=1): 0
    C_F^2 S_2(kappa=-1,lambda=1): 0
    rank of (S_4, C_F S_3, C_F^2 S_2, C_A S_3) at kappa=-1, lambda=1: 4 (the non-planar subspace of the five-component basis has dimension 4)
    same at lambda=2: rank 4
(6) three-loop vectors: value at C_A = 2C_F (zero means factor C_A-2C_F) and direction p:q of C_F(C_A-2C_F)(p C_A + q C_F)
    S_3(kappa=+1,lambda=1) [= complete covered x^0]: [60, -192, 144], at C_A=2C_F: 0, direction p:q = (5, -6)
    S_3(kappa=-1,lambda=1): [84, -288, 240], at C_A=2C_F: 0, direction p:q = (7, -10)
    S_3(kappa=+1,lambda=2) [= complete covered x^2]: [96, -288, 192], at C_A=2C_F: 0, direction p:q = (1, -1)
    S_3(kappa=-1,lambda=2): [192, -672, 576], at C_A=2C_F: 0, direction p:q = (2, -3)
    complete V_3^- x^0: [-28, 96, -80], at C_A=2C_F: 0, direction p:q = (-7, 10)
    complete V_3^- x^2: [-96, 288, -192], at C_A=2C_F: 0, direction p:q = (-1, 1)
    equations V_3^- kappa=+1 lambda=1: [84, -256, 176], at C_A=2C_F: 0, direction p:q = (21, -22)
    equations V_3^- kappa=+1 lambda=2: [160, -480, 320], at C_A=2C_F: 0, direction p:q = (1, -1)
    equations V_3^- kappa=-1 lambda=1: [60, -224, 208], at C_A=2C_F: 0, direction p:q = (15, -26)
    equations V_3^- kappa=-1 lambda=2: [128, -480, 448], at C_A=2C_F: 0, direction p:q = (4, -7)
    other three-loop proportionalities and their four-loop counterparts:
    complete V_3^-(x^2) = -S_3(kappa=+1,lambda=2): True;  V_4^-(x^2) = -S_4(kappa=+1,lambda=2): False
    complete V_3^-(x^2) = -(3/5) equations V_3^-(lambda=2): True;  V_4^- counterpart: False
(7) decomposition V_3 = C_F(C_A-2C_F)[alpha (C_A-2C_F) + beta (3C_A-4C_F)]
    S_3(kappa=+1,lambda=1) [= complete covered x^0]: (alpha, beta) = (-12, 24)
    S_3(kappa=-1,lambda=1): (alpha, beta) = (12, 24)
    S_3(kappa=+1,lambda=2) [= complete covered x^2]: (alpha, beta) = (-48, 48)
    S_3(kappa=-1,lambda=2): (alpha, beta) = (48, 48)
    complete V_3^- x^0: (alpha, beta) = (-4, -8)
    complete V_3^- x^2: (alpha, beta) = (48, -48)
    equations V_3^- kappa=+1 lambda=1: (alpha, beta) = (-36, 40)
    equations V_3^- kappa=+1 lambda=2: (alpha, beta) = (-80, 80)
    equations V_3^- kappa=-1 lambda=1: (alpha, beta) = (36, 8)
    equations V_3^- kappa=-1 lambda=2: (alpha, beta) = (80, 16)
    -S_3(kappa=-1,lambda)/3 has (alpha, beta) = (-4 lambda^2, -8 lambda) by eq. (color-S3)
written out/c5_compare.out


==> anc/numbers/deposit/R6/C5/out/c5_compare.out <==
(0) Python engine vs PARI/GP engine (GAP colour), V_n for 12 groups x kappa=+-1 x k=0,2 x tau=+-1 x n=1..5: 480 records, 0 disagreements
    general-colour fits from the GP values with closed-form invariants (9 groups) equal the Python fits (12 groups) with zero residual, n = 2..4, all 16 runs: True
    CA^n, dFF/N_R and dAA/N_A coefficients vanish in every n = 2..4 fit: True
(1) control: S_3(kappa=+1) = nmSthreeVec (60,-192,144): True
(1) control: S_4(kappa=+1) = nmSfourVec (-912,3120,-3264,960,1152): True
(1) control: S_3(kappa=-1) = nmSthreeKmGen 12 CF(CA-2CF)(7CA-10CF): True
(1) control: covered lambda=2 V_3 = nmXkVthreeCovLamTwo (96,-288,192): True
(1) control: covered lambda=2 V_4 = nmXkVfourCovLamTwo: True
(1) control: equations uncovered lambda=1 V_3 = nmXkVthreeUncLamOne (84,-256,176): True
(1) control: equations uncovered lambda=1 V_4 = nmXkVfourUncLamOne: True
(1) control: equations uncovered lambda=2 V_3 = nmXkVthreeUncLamTwo (160,-480,320): True
(1) control: equations uncovered lambda=2 V_4 = nmXkVfourUncLamTwo: True
(1) control: data V_3^-(x^0) = nmXkDataVthreeMinusXzero (-28,96,-80): True
(1) control: data V_4^-(x^0) = nmXkDataVfourMinusXzero: True
(1) control: data V_3^-(x^2) = nmXkDataVthreeMinusXtwo (-96,288,-192): True
(1) control: data V_4^-(x^2) = nmXkDataVfourMinusXtwo: True
(1) control: data covered x^0 equals equations kappa=+1 (V_3, V_4): True
(1) control: data covered x^2 equals equations kappa=+1 (V_3, V_4): True
(1) hand formula S_3(kappa=+1, lambda=1) = 12*CF*(CA - 2*CF)*(5*CA - 6*CF); equals solver: True
(1) hand formula S_3(kappa=+1, lambda=2) = 96*CF*(CA - 2*CF)*(CA - CF); equals solver: True
(1) hand formula S_3(kappa=-1, lambda=1) = 12*CF*(CA - 2*CF)*(7*CA - 10*CF); equals solver: True
(1) hand formula S_3(kappa=-1, lambda=2) = 96*CF*(CA - 2*CF)*(2*CA - 3*CF); equals solver: True
(2) three loops, basis (CF CA^2, CF^2 CA, CF^3)
  lambda=1: S_3(kappa=-1) = [84, -288, 240] = 12*CF*(CA - 2*CF)*(7*CA - 10*CF)
             -S_3(kappa=-1)/3 = [-28, 96, -80];  complete V_3^- = [-28, 96, -80] = -4*CF*(CA - 2*CF)*(7*CA - 10*CF)
             complete - (-S_3/3) = [0, 0, 0] = 0;  relation holds: True
             V_3^- proportional to S_3(kappa=-1) with any factor (all 2x2 minors zero): True
  lambda=2: S_3(kappa=-1) = [192, -672, 576] = 96*CF*(CA - 2*CF)*(2*CA - 3*CF)
             -S_3(kappa=-1)/3 = [-64, 224, -192];  complete V_3^- = [-96, 288, -192] = -96*CF*(CA - 2*CF)*(CA - CF)
             complete - (-S_3/3) = [-32, 64, 0] = -32*CA*CF*(CA - 2*CF);  relation holds: False
             V_3^- proportional to S_3(kappa=-1) with any factor (all 2x2 minors zero): False
(3) four loops, basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R)
  lambda=1: S_4(kappa=-1) = [-1056, 3792, -4224, 1344, 1152];  S_4(kappa=+1) = [-912, 3120, -3264, 960, 1152];  complete V_4^- = [720, -2992, 4032, -1728, -384]
             -S_4(kappa=-1)/3 = [352, -1264, 1408, -448, -384];  complete - (-S_4/3) = [368, -1728, 2624, -1280, 0]
             componentwise ratio V_4^-/S_4(kappa=-1) = [-15/22, -187/237, -21/22, -9/7, -1/3]
             V_4^- proportional to S_4(kappa=-1) with any factor: False
             non-quartic part of the difference = 16*CF*(CA - 2*CF)*(23*CA**2 - 62*CA*CF + 40*CF**2)
             fit [alpha S_4]: rank 1, augmented rank 2, exact solution: none; least squares coef ['-41539/47487'], residual ['293168/1439', '-5144928/15829', '-485056/1439', '8743040/15829', '-9872640/15829']
             fit [alpha S_4 + beta CF S_3 + gamma CF^2 S_2 (plan)]: rank 3, augmented rank 4, exact solution: none; least squares coef ['-2191/3606', '-1730642/265041', '7626736/265041'], residual ['-47104/601', '1760512/12621', '880256/12621', '440128/12621', '-189888/601']
             fit [plan + beta' CA S_3]: rank 4, augmented rank 4, exact solution: ['-1/3', '-272/49', '320/147', '92/21']
             fit [plan + beta' CA S_3 + gamma' CA CF S_2]: rank 4, augmented rank 4, exact solution: ['-1/3', 'tau0/7 - 272/49', '320/147 - 10*tau0/7', '92/21', 'tau0']
  lambda=2: S_4(kappa=-1) = [-3008, 11712, -14976, 6144, 3072];  S_4(kappa=+1) = [-2240, 7872, -8832, 3072, 3072];  complete V_4^- = [1472, -6464, 9088, -4096, 0]
             -S_4(kappa=-1)/3 = [3008/3, -3904, 4992, -2048, -1024];  complete - (-S_4/3) = [1408/3, -2560, 4096, -2048, 1024]
             componentwise ratio V_4^-/S_4(kappa=-1) = [-23/47, -101/183, -71/117, -2/3, 0]
             V_4^- proportional to S_4(kappa=-1) with any factor: False
             non-quartic part of the difference = 128*CF*(11*CA**3 - 60*CA**2*CF + 96*CA*CF**2 - 48*CF**3)/3
             fit [alpha S_4]: rank 1, augmented rank 2, exact solution: none; least squares coef ['-29468/50987'], residual ['13586880/50987', '-15549248/50987', '-22057088/50987', '27791360/50987', '-90525696/50987']
             fit [alpha S_4 + beta CF S_3 + gamma CF^2 S_2 (plan)]: rank 3, augmented rank 4, exact solution: none; least squares coef ['-29647/74791', '-4620542/673119', '33925288/673119'], residual ['-20914176/74791', '112955392/224373', '56477696/224373', '28238848/224373', '-91075584/74791']
             fit [plan + beta' CA S_3]: rank 4, augmented rank 4, exact solution: ['0', '-41/6', '-10/3', '23/3']
             fit [plan + beta' CA S_3 + gamma' CA CF S_2]: rank 4, augmented rank 4, exact solution: ['0', 'tau0/8 - 41/6', '-3*tau0/2 - 10/3', '23/3', 'tau0']
(4) SU(N_c): C_F=(N^2-1)/(2N), C_A=N, dFA/N_R=(N^2-1)(N^2+6)/48
    S_3(kappa=-1), lambda=1: 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3;  large N: 12 N^1
    V_3^- complete, x^0: -2*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3;  large N: -4 N^1
    S_4(kappa=-1), lambda=1: -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4;  large N: -276 N^0
    S_4(kappa=+1), lambda=1: -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4;  large N: -228 N^0
    V_4^- complete, x^0: 4*(N - 1)*(N + 1)*(4*N**4 + 45*N**2 + 27)/N**4;  large N: 16 N^2
    S_3(kappa=-1), lambda=2: 24*(N - 1)*(N + 1)*(N**2 + 3)/N**3;  large N: 24 N^1
    V_3^- complete, x^2: -24*(N - 1)*(N + 1)*(N**2 + 1)/N**3;  large N: -24 N^1
    S_4(kappa=-1), lambda=2: 48*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4;  large N: 48 N^2
    V_4^- complete, x^2: 16*(N - 1)*(N + 1)*(N**2 + 1)*(7*N**2 + 16)/N**4;  large N: 112 N^2
    control S_4(kappa=-1) SU(N) = nmSfourKmSUN: True
    control V_4^- SU(N) = nmVfourMinusSUN: True
    control S_3(kappa=-1) SU(N) = nmSthreeKmSUN: True
    control V_3^- SU(N) = nmVthreeMinusSUN: True
    V_4^-/S_4(kappa=-1) in SU(N) = -(4*N**4 + 45*N**2 + 27)/(3*(23*N**2 + 7)) (constant: False)
(5) quartic (dFA/N_R) component of the four-loop vectors (equals -24 x the zeta_2 x^k ln^4 x quartic of P^(3))
  lambda=1: V_4^- complete -384; equations uncovered (kappa=+1) -384; S_4(kappa=-1) 1152; S_4(kappa=+1) 1152; ratio V_4^-/S_4 quartic = -1/3; formula 384 lam(lam-2) / 384 lam(lam+2) = -384/1152
  lambda=2: V_4^- complete 0; equations uncovered (kappa=+1) 0; S_4(kappa=-1) 3072; S_4(kappa=+1) 3072; ratio V_4^-/S_4 quartic = 0; formula 384 lam(lam-2) / 384 lam(lam+2) = 0/3072
(5b) value on the planar locus C_A=2C_F, dFA/N_R=C_F C_A^3/24 (zero means no planar part), C_F=1
    S_4(kappa=-1,lambda=1): 0
    S_4(kappa=+1,lambda=1): 0
    V_4^- complete x^0: 0
    S_4(kappa=-1,lambda=2): 0
    V_4^- complete x^2: 0
    C_F S_3(kappa=-1,lambda=1): 0
    C_A S_3(kappa=-1,lambda=1): 0
    C_F^2 S_2(kappa=-1,lambda=1): 0
    rank of (S_4, C_F S_3, C_F^2 S_2, C_A S_3) at kappa=-1, lambda=1: 4 (the non-planar subspace of the five-component basis has dimension 4)
    same at lambda=2: rank 4
(6) three-loop vectors: value at C_A = 2C_F (zero means factor C_A-2C_F) and direction p:q of C_F(C_A-2C_F)(p C_A + q C_F)
    S_3(kappa=+1,lambda=1) [= complete covered x^0]: [60, -192, 144], at C_A=2C_F: 0, direction p:q = (5, -6)
    S_3(kappa=-1,lambda=1): [84, -288, 240], at C_A=2C_F: 0, direction p:q = (7, -10)
    S_3(kappa=+1,lambda=2) [= complete covered x^2]: [96, -288, 192], at C_A=2C_F: 0, direction p:q = (1, -1)
    S_3(kappa=-1,lambda=2): [192, -672, 576], at C_A=2C_F: 0, direction p:q = (2, -3)
    complete V_3^- x^0: [-28, 96, -80], at C_A=2C_F: 0, direction p:q = (-7, 10)
    complete V_3^- x^2: [-96, 288, -192], at C_A=2C_F: 0, direction p:q = (-1, 1)
    equations V_3^- kappa=+1 lambda=1: [84, -256, 176], at C_A=2C_F: 0, direction p:q = (21, -22)
    equations V_3^- kappa=+1 lambda=2: [160, -480, 320], at C_A=2C_F: 0, direction p:q = (1, -1)
    equations V_3^- kappa=-1 lambda=1: [60, -224, 208], at C_A=2C_F: 0, direction p:q = (15, -26)
    equations V_3^- kappa=-1 lambda=2: [128, -480, 448], at C_A=2C_F: 0, direction p:q = (4, -7)
    other three-loop proportionalities and their four-loop counterparts:
    complete V_3^-(x^2) = -S_3(kappa=+1,lambda=2): True;  V_4^-(x^2) = -S_4(kappa=+1,lambda=2): False
    complete V_3^-(x^2) = -(3/5) equations V_3^-(lambda=2): True;  V_4^- counterpart: False
(7) decomposition V_3 = C_F(C_A-2C_F)[alpha (C_A-2C_F) + beta (3C_A-4C_F)]
    S_3(kappa=+1,lambda=1) [= complete covered x^0]: (alpha, beta) = (-12, 24)
    S_3(kappa=-1,lambda=1): (alpha, beta) = (12, 24)
    S_3(kappa=+1,lambda=2) [= complete covered x^2]: (alpha, beta) = (-48, 48)
    S_3(kappa=-1,lambda=2): (alpha, beta) = (48, 48)
    complete V_3^- x^0: (alpha, beta) = (-4, -8)
    complete V_3^- x^2: (alpha, beta) = (48, -48)
    equations V_3^- kappa=+1 lambda=1: (alpha, beta) = (-36, 40)
    equations V_3^- kappa=+1 lambda=2: (alpha, beta) = (-80, 80)
    equations V_3^- kappa=-1 lambda=1: (alpha, beta) = (36, 8)
    equations V_3^- kappa=-1 lambda=2: (alpha, beta) = (80, 16)
    -S_3(kappa=-1,lambda)/3 has (alpha, beta) = (-4 lambda^2, -8 lambda) by eq. (color-S3)


==> anc/numbers/deposit/R6/C5/out/c5_compare_time.txt <==
	Command being timed: "python3 c5_compare.py"
	User time (seconds): 0.91
	System time (seconds): 0.03
	Percent of CPU this job got: 20%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:04.55
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 58456
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 12924
	Voluntary context switches: 1
	Involuntary context switches: 334
	Swaps: 0
	File system inputs: 0
	File system outputs: 48
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/R6/C5/out/c5_mutations.out <==
mutation [data V_3^-(x^0) first component +1]: detected = True
mutation [solver S_3(kappa=-1) CF^2 CA component +3]: detected = True
mutation [GP record SU3 kappa=-1 k=0 tau=+1 n=3 set to 1]: detected = True
mutation [data V_4^- quartic -384 -> -383]: detected = True
mutation [solver S_3(kappa=-1,lambda=2) := -3 V_3^-(x^2)]: detected = True


==> anc/numbers/deposit/R6/C5/out/c5_solver_kappa.json <==
{
"fits": {
"1|0|1|2": {
"coef": [
"0",
"12",
"-24"
],
"rank": 3,
"res": "0"
},
"1|0|1|3": {
"coef": [
"0",
"60",
"-192",
"144"
],
"rank": 4,
"res": "0"
},
"1|0|1|4": {
"coef": [
"0",
"-912",
"3120",
"-3264",
"960",
"1152",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"1|0|1|5": {
"coef": [
"19252",
"-65344",
"74400",
"-30720",
"3648",
"-57600",
"33792",
"3072"
],
"rank": 8,
"res": "0"
},
"1|0|-1|2": {
"coef": [
"0",
"4",
"-8"
],
"rank": 3,
"res": "0"
},
"1|0|-1|3": {
"coef": [
"0",
"84",
"-256",
"176"
],
"rank": 4,
"res": "0"
},
"1|0|-1|4": {
"coef": [
"0",
"112",
"-496",
"832",
"-448",
"-384",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"1|0|-1|5": {
"coef": [
"-15684",
"59328",
"-82208",
"46592",
"-8000",
"60672",
"-55296",
"-3072"
],
"rank": 8,
"res": "0"
},
"1|2|1|2": {
"coef": [
"0",
"24",
"-48"
],
"rank": 3,
"res": "0"
},
"1|2|1|3": {
"coef": [
"0",
"96",
"-288",
"192"
],
"rank": 4,
"res": "0"
},
"1|2|1|4": {
"coef": [
"0",
"-2240",
"7872",
"-8832",
"3072",
"3072",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"1|2|1|5": {
"coef": [
"182656/3",
"-225152",
"301056",
"-168960",
"33792",
"-190464",
"141312",
"10240"
],
"rank": 8,
"res": "0"
},
"1|2|-1|2": {
"coef": [
"0",
"8",
"-16"
],
"rank": 3,
"res": "0"
},
"1|2|-1|3": {
"coef": [
"0",
"160",
"-480",
"320"
],
"rank": 4,
"res": "0"
},
"1|2|-1|4": {
"coef": [
"0",
"-448",
"1856",
"-2432",
"1024",
"0",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"1|2|-1|5": {
"coef": [
"-26496",
"92032",
"-112640",
"52224",
"-5120",
"122880",
"-116736",
"-6144"
],
"rank": 8,
"res": "0"
},
"-1|0|1|2": {
"coef": [
"0",
"-12",
"24"
],
"rank": 3,
"res": "0"
},
"-1|0|1|3": {
"coef": [
"0",
"84",
"-288",
"240"
],
"rank": 4,
"res": "0"
},
"-1|0|1|4": {
"coef": [
"0",
"-1056",
"3792",
"-4224",
"1344",
"1152",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"-1|0|1|5": {
"coef": [
"21580",
"-78592",
"101472",
"-54528",
"11712",
"-57600",
"33792",
"3072"
],
"rank": 8,
"res": "0"
},
"-1|0|-1|2": {
"coef": [
"0",
"-4",
"8"
],
"rank": 3,
"res": "0"
},
"-1|0|-1|3": {
"coef": [
"0",
"60",
"-224",
"208"
],
"rank": 4,
"res": "0"
},
"-1|0|-1|4": {
"coef": [
"0",
"-1056",
"4336",
"-6016",
"2752",
"1152",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"-1|0|-1|5": {
"coef": [
"29316",
"-118528",
"177440",
"-111872",
"23360",
"-89856",
"79872",
"4608"
],
"rank": 8,
"res": "0"
},
"-1|2|1|2": {
"coef": [
"0",
"-24",
"48"
],
"rank": 3,
"res": "0"
},
"-1|2|1|3": {
"coef": [
"0",
"192",
"-672",
"576"
],
"rank": 4,
"res": "0"
},
"-1|2|1|4": {
"coef": [
"0",
"-3008",
"11712",
"-14976",
"6144",
"3072",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"-1|2|1|5": {
"coef": [
"221824/3",
"-303488",
"471552",
"-328704",
"89088",
"-190464",
"141312",
"10240"
],
"rank": 8,
"res": "0"
},
"-1|2|-1|2": {
"coef": [
"0",
"-8",
"16"
],
"rank": 3,
"res": "0"
},
"-1|2|-1|3": {
"coef": [
"0",
"128",
"-480",
"448"
],
"rank": 4,
"res": "0"
},
"-1|2|-1|4": {
"coef": [
"0",
"-2752",
"11584",
"-16768",
"8192",
"3072",
"0",
"0"
],
"rank": 8,
"res": "0"
},
"-1|2|-1|5": {
"coef": [
"272768/3",
"-389248",
"639488",
"-470016",
"128000",
"-276480",
"264192",
"14336"
],
"rank": 8,
"res": "0"
}
},
"per_group": {
"1|0|1": {
"SU2": {
"1": "0",
"2": "9/2",
"3": "99/4",
"4": "-729/4",
"5": "50427/16",
"6": "-1237347/16"
},
"SU3": {
"1": "0",
"2": "16/3",
"3": "112/3",
"4": "-5632/27",
"5": "305008/81",
"6": "-16283776/243"
},
"SU4": {
"1": "0",
"2": "45/8",
"3": "1575/32",
"4": "-13905/64",
"5": "1282455/512",
"6": "182854845/1024"
},
"SU5": {
"1": "0",
"2": "144/25",
"3": "7632/125",
"4": "-27648/125",
"5": "-3438864/3125",
"6": "13839228288/15625"
},
"SU6": {
"1": "0",
"2": "35/6",
"3": "875/12",
"4": "-24115/108",
"5": "-9852535/1296",
"6": "9124976735/3888"
},
"SO5": {
"1": "0",
"2": "-6",
"3": "-9",
"4": "222",
"5": "-18051/4",
"6": "271713/2"
},
"SO7": {
"1": "0",
"2": "-9",
"3": "-63/2",
"4": "810",
"5": "-195489/8",
"6": "1060947"
},
"SO8": {
"1": "0",
"2": "-21/2",
"3": "-189/4",
"4": "5271/4",
"5": "-739977/16",
"6": "37143393/16"
},
"SO9": {
"1": "0",
"2": "-12",
"3": "-66",
"4": "2004",
"5": "-160467/2",
"6": "4575111"
},
"Sp4": {
"1": "0",
"2": "15/2",
"3": "225/4",
"4": "-2865/4",
"5": "304485/16",
"6": "-11394255/16"
},
"Sp6": {
"1": "0",
"2": "21/2",
"3": "399/4",
"4": "-7329/4",
"5": "1062831/16",
"6": "-54048099/16"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "96",
"5": "-2432",
"6": "83168"
}
},
"1|0|-1": {
"SU2": {
"1": "0",
"2": "3/2",
"3": "153/4",
"4": "-495/4",
"5": "35001/16",
"6": "-844533/16"
},
"SU3": {
"1": "0",
"2": "16/9",
"3": "1616/27",
"4": "-29440/81",
"5": "2369392/243",
"6": "-249476992/729"
},
"SU4": {
"1": "0",
"2": "15/8",
"3": "2565/32",
"4": "-44775/64",
"5": "12363885/512",
"6": "-1113201765/1024"
},
"SU5": {
"1": "0",
"2": "48/25",
"3": "12528/125",
"4": "-707328/625",
"5": "5963472/125",
"6": "-40979212416/15625"
},
"SU6": {
"1": "0",
"2": "35/18",
"3": "12985/108",
"4": "-537775/324",
"5": "321754265/3888",
"6": "-62769405685/11664"
},
"SO5": {
"1": "0",
"2": "-2",
"3": "-19",
"4": "-10",
"5": "3967/4",
"6": "-66035/2"
},
"SO7": {
"1": "0",
"2": "-3",
"3": "-117/2",
"4": "72",
"5": "32085/8",
"6": "-496503/2"
},
"SO8": {
"1": "0",
"2": "-7/2",
"3": "-343/4",
"4": "665/4",
"5": "103789/16",
"6": "-8240113/16"
},
"SO9": {
"1": "0",
"2": "-4",
"3": "-118",
"4": "308",
"5": "19279/2",
"6": "-959041"
},
"Sp4": {
"1": "0",
"2": "5/2",
"3": "355/4",
"4": "-1615/4",
"5": "137735/16",
"6": "-4505425/16"
},
"Sp6": {
"1": "0",
"2": "7/2",
"3": "637/4",
"4": "-3703/4",
"5": "361333/16",
"6": "-14084581/16"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "-32",
"5": "1152",
"6": "-318496/9"
}
},
"1|2|1": {
"SU2": {
"1": "0",
"2": "9",
"3": "45",
"4": "-288",
"5": "5931",
"6": "-144036"
},
"SU3": {
"1": "0",
"2": "32/3",
"3": "640/9",
"4": "-2816/27",
"5": "341504/81",
"6": "6032384/81"
},
"SU4": {
"1": "0",
"2": "45/4",
"3": "765/8",
"4": "855/4",
"5": "-90225/32",
"6": "8662635/8"
},
"SU5": {
"1": "0",
"2": "288/25",
"3": "14976/125",
"4": "398592/625",
"5": "-52333056/3125",
"6": "55783646208/15625"
},
"SU6": {
"1": "0",
"2": "35/3",
"3": "1295/9",
"4": "31360/27",
"5": "-3182375/81",
"6": "682605980/81"
},
"SO5": {
"1": "0",
"2": "-12",
"3": "-24",
"4": "552",
"5": "-9480",
"6": "306792"
},
"SO7": {
"1": "0",
"2": "-18",
"3": "-72",
"4": "1872",
"5": "-50832",
"6": "2300112"
},
"SO8": {
"1": "0",
"2": "-21",
"3": "-105",
"4": "2982",
"5": "-95781",
"6": "4973094"
},
"SO9": {
"1": "0",
"2": "-24",
"3": "-144",
"4": "4464",
"5": "-165552",
"6": "9713328"
},
"Sp4": {
"1": "0",
"2": "15",
"3": "105",
"4": "-1230",
"5": "36345",
"6": "-1340910"
},
"Sp6": {
"1": "0",
"2": "21",
"3": "189",
"4": "-3276",
"5": "128247",
"6": "-6433392"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "256",
"5": "-16384/3",
"6": "1761280/9"
}
},
"1|2|-1": {
"SU2": {
"1": "0",
"2": "3",
"3": "75",
"4": "-240",
"5": "6105",
"6": "-150000"
},
"SU3": {
"1": "0",
"2": "32/9",
"3": "3200/27",
"4": "-39680/81",
"5": "5056000/243",
"6": "-480803840/729"
},
"SU4": {
"1": "0",
"2": "15/4",
"3": "1275/8",
"4": "-3315/4",
"5": "1516245/32",
"6": "-28918335/16"
},
"SU5": {
"1": "0",
"2": "96/25",
"3": "4992/25",
"4": "-788736/625",
"5": "56228352/625",
"6": "-62952969216/15625"
},
"SU6": {
"1": "0",
"2": "35/9",
"3": "6475/27",
"4": "-145040/81",
"5": "37091705/243",
"6": "-5747734160/729"
},
"SO5": {
"1": "0",
"2": "-4",
"3": "-40",
"4": "40",
"5": "2008",
"6": "-54968"
},
"SO7": {
"1": "0",
"2": "-6",
"3": "-120",
"4": "264",
"5": "9240",
"6": "-473064"
},
"SO8": {
"1": "0",
"2": "-7",
"3": "-175",
"4": "490",
"5": "15505",
"6": "-1010450"
},
"SO9": {
"1": "0",
"2": "-8",
"3": "-240",
"4": "816",
"5": "23760",
"6": "-1918800"
},
"Sp4": {
"1": "0",
"2": "5",
"3": "175",
"4": "-770",
"5": "22715",
"6": "-758030"
},
"Sp6": {
"1": "0",
"2": "7",
"3": "315",
"4": "-1764",
"5": "57645",
"6": "-2317140"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "0",
"5": "2048",
"6": "-55296"
}
},
"-1|0|1": {
"SU2": {
"1": "0",
"2": "-9/2",
"3": "117/4",
"4": "-891/4",
"5": "64053/16",
"6": "-1617201/16"
},
"SU3": {
"1": "0",
"2": "-16/3",
"3": "368/9",
"4": "-6848/27",
"5": "410512/81",
"6": "-9480256/81"
},
"SU4": {
"1": "0",
"2": "-45/8",
"3": "1665/32",
"4": "-16875/64",
"5": "2171385/512",
"6": "94406535/1024"
},
"SU5": {
"1": "0",
"2": "-144/25",
"3": "1584/25",
"4": "-167616/625",
"5": "3335184/3125",
"6": "11760374592/15625"
},
"SU6": {
"1": "0",
"2": "-35/6",
"3": "2695/36",
"4": "-29225/108",
"5": "-6484345/1296",
"6": "2795320535/1296"
},
"SO5": {
"1": "0",
"2": "6",
"3": "-3",
"4": "192",
"5": "-16701/4",
"6": "129690"
},
"SO7": {
"1": "0",
"2": "9",
"3": "-45/2",
"4": "729",
"5": "-182511/8",
"6": "4036977/4"
},
"SO8": {
"1": "0",
"2": "21/2",
"3": "-147/4",
"4": "4809/4",
"5": "-694743/16",
"6": "35397999/16"
},
"SO9": {
"1": "0",
"2": "12",
"3": "-54",
"4": "1848",
"5": "-151437/2",
"6": "4370658"
},
"Sp4": {
"1": "0",
"2": "-15/2",
"3": "255/4",
"4": "-3255/4",
"5": "351195/16",
"6": "-13319145/16"
},
"Sp6": {
"1": "0",
"2": "-21/2",
"3": "441/4",
"4": "-8043/4",
"5": "1173921/16",
"6": "-60107817/16"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "96",
"5": "-2432",
"6": "83168"
}
},
"-1|0|-1": {
"SU2": {
"1": "0",
"2": "-3/2",
"3": "63/4",
"4": "-261/4",
"5": "12087/16",
"6": "-188703/16"
},
"SU3": {
"1": "0",
"2": "-16/9",
"3": "496/27",
"4": "12736/81",
"5": "-996976/243",
"6": "129508288/729"
},
"SU4": {
"1": "0",
"2": "-15/8",
"3": "675/32",
"4": "31275/64",
"5": "-7216605/512",
"6": "741780585/1024"
},
"SU5": {
"1": "0",
"2": "-48/25",
"3": "3024/125",
"4": "574272/625",
"5": "-19331856/625",
"6": "29718944064/15625"
},
"SU6": {
"1": "0",
"2": "-35/18",
"3": "2975/108",
"4": "468475/324",
"5": "-219141545/3888",
"6": "47415288865/11664"
},
"SO5": {
"1": "0",
"2": "2",
"3": "7",
"4": "136",
"5": "-7759/4",
"6": "53632"
},
"SO7": {
"1": "0",
"2": "3",
"3": "9/2",
"4": "387",
"5": "-79605/8",
"6": "1684179/4"
},
"SO8": {
"1": "0",
"2": "7/2",
"3": "7/4",
"4": "2359/4",
"5": "-294637/16",
"6": "14603617/16"
},
"SO9": {
"1": "0",
"2": "4",
"3": "-2",
"4": "856",
"5": "-62719/2",
"6": "1780258"
},
"Sp4": {
"1": "0",
"2": "-5/2",
"3": "125/4",
"4": "-905/4",
"5": "78745/16",
"6": "-2351495/16"
},
"Sp6": {
"1": "0",
"2": "-7/2",
"3": "203/4",
"4": "-2261/4",
"5": "292187/16",
"6": "-12984167/16"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "96",
"5": "-1792",
"6": "153760/3"
}
},
"-1|2|1": {
"SU2": {
"1": "0",
"2": "-9",
"3": "63",
"4": "-468",
"5": "9837",
"6": "-255024"
},
"SU3": {
"1": "0",
"2": "-32/3",
"3": "256/3",
"4": "-7936/27",
"5": "793088/81",
"6": "-33467392/243"
},
"SU4": {
"1": "0",
"2": "-45/4",
"3": "855/8",
"4": "45/2",
"5": "140985/32",
"6": "11693115/16"
},
"SU5": {
"1": "0",
"2": "-288/25",
"3": "16128/125",
"4": "278784/625",
"5": "-24528384/3125",
"6": "47476380672/15625"
},
"SU6": {
"1": "0",
"2": "-35/3",
"3": "455/3",
"4": "26180/27",
"5": "-2324945/81",
"6": "1865260880/243"
},
"SO5": {
"1": "0",
"2": "12",
"3": "0",
"4": "456",
"5": "-8472",
"6": "288456"
},
"SO7": {
"1": "0",
"2": "18",
"3": "-36",
"4": "1584",
"5": "-45288",
"6": "2123568"
},
"SO8": {
"1": "0",
"2": "21",
"3": "-63",
"4": "2562",
"5": "-85827",
"6": "4589466"
},
"SO9": {
"1": "0",
"2": "24",
"3": "-96",
"4": "3888",
"5": "-149328",
"6": "8979696"
},
"Sp4": {
"1": "0",
"2": "-15",
"3": "135",
"4": "-1650",
"5": "49215",
"6": "-1876890"
},
"Sp6": {
"1": "0",
"2": "-21",
"3": "231",
"4": "-4032",
"5": "158193",
"6": "-8078364"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "256",
"5": "-16384/3",
"6": "1761280/9"
}
},
"-1|2|-1": {
"SU2": {
"1": "0",
"2": "-3",
"3": "33",
"4": "-84",
"5": "1455",
"6": "-18804"
},
"SU3": {
"1": "0",
"2": "-32/9",
"3": "1024/27",
"4": "48896/81",
"5": "-2260480/243",
"6": "340112384/729"
},
"SU4": {
"1": "0",
"2": "-15/4",
"3": "345/8",
"4": "1605",
"5": "-903885/32",
"6": "6976695/4"
},
"SU5": {
"1": "0",
"2": "-96/25",
"3": "6144/125",
"4": "1811712/625",
"5": "-7297536/125",
"6": "68885511168/15625"
},
"SU6": {
"1": "0",
"2": "-35/9",
"3": "1505/27",
"4": "363020/81",
"5": "-24961265/243",
"6": "6726851180/729"
},
"SO5": {
"1": "0",
"2": "4",
"3": "16",
"4": "392",
"5": "-3688",
"6": "127832"
},
"SO7": {
"1": "0",
"2": "6",
"3": "12",
"4": "1032",
"5": "-20040",
"6": "953232"
},
"SO8": {
"1": "0",
"2": "7",
"3": "7",
"4": "1526",
"5": "-37345",
"6": "2035586"
},
"SO9": {
"1": "0",
"2": "8",
"3": "0",
"4": "2160",
"5": "-63792",
"6": "3924432"
},
"Sp4": {
"1": "0",
"2": "-5",
"3": "65",
"4": "-310",
"5": "9205",
"6": "-238090"
},
"Sp6": {
"1": "0",
"2": "-7",
"3": "105",
"4": "-840",
"5": "34587",
"6": "-1394568"
},
"G2": {
"1": "0",
"2": "0",
"3": "0",
"4": "256",
"5": "-11264/3",
"6": "1040384/9"
}
}
}
}

==> anc/numbers/deposit/R6/C5/out/c5_solver_kappa.log <==
kappa=+1 k=0 (lambda=1) tau=+1 done
kappa=+1 k=0 (lambda=1) tau=-1 done
kappa=+1 k=2 (lambda=2) tau=+1 done
kappa=+1 k=2 (lambda=2) tau=-1 done
kappa=-1 k=0 (lambda=1) tau=+1 done
kappa=-1 k=0 (lambda=1) tau=-1 done
kappa=-1 k=2 (lambda=2) tau=+1 done
kappa=-1 k=2 (lambda=2) tau=-1 done
# C5 solver runs: deposited p04_solver.py (copy), 12 groups, general-colour fits of V_n
# basis n=2 (CA^2, CF CA, CF^2); n=3 (CA^3, CF CA^2, CF^2 CA, CF^3);
# n=4 (CA^4, CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R, dFF/N_R, dAA/N_A); n=5 (CF CA^4, ..., CF^5, CA dFA, CF dFA, CF dAA)
kappa=+1 k=0 lambda=1 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '12', '-24']
kappa=+1 k=0 lambda=1 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '60', '-192', '144']
kappa=+1 k=0 lambda=1 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-912', '3120', '-3264', '960', '1152', '0', '0']
kappa=+1 k=0 lambda=1 tau=+1 n=5: rank 8/8, max residual 0, coef = ['19252', '-65344', '74400', '-30720', '3648', '-57600', '33792', '3072']
kappa=+1 k=0 lambda=1 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '4', '-8']
kappa=+1 k=0 lambda=1 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '84', '-256', '176']
kappa=+1 k=0 lambda=1 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '112', '-496', '832', '-448', '-384', '0', '0']
kappa=+1 k=0 lambda=1 tau=-1 n=5: rank 8/8, max residual 0, coef = ['-15684', '59328', '-82208', '46592', '-8000', '60672', '-55296', '-3072']
kappa=+1 k=2 lambda=2 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '24', '-48']
kappa=+1 k=2 lambda=2 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '96', '-288', '192']
kappa=+1 k=2 lambda=2 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-2240', '7872', '-8832', '3072', '3072', '0', '0']
kappa=+1 k=2 lambda=2 tau=+1 n=5: rank 8/8, max residual 0, coef = ['182656/3', '-225152', '301056', '-168960', '33792', '-190464', '141312', '10240']
kappa=+1 k=2 lambda=2 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '8', '-16']
kappa=+1 k=2 lambda=2 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '160', '-480', '320']
kappa=+1 k=2 lambda=2 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '-448', '1856', '-2432', '1024', '0', '0', '0']
kappa=+1 k=2 lambda=2 tau=-1 n=5: rank 8/8, max residual 0, coef = ['-26496', '92032', '-112640', '52224', '-5120', '122880', '-116736', '-6144']
kappa=-1 k=0 lambda=1 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '-12', '24']
kappa=-1 k=0 lambda=1 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '84', '-288', '240']
kappa=-1 k=0 lambda=1 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-1056', '3792', '-4224', '1344', '1152', '0', '0']
kappa=-1 k=0 lambda=1 tau=+1 n=5: rank 8/8, max residual 0, coef = ['21580', '-78592', '101472', '-54528', '11712', '-57600', '33792', '3072']
kappa=-1 k=0 lambda=1 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '-4', '8']
kappa=-1 k=0 lambda=1 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '60', '-224', '208']
kappa=-1 k=0 lambda=1 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '-1056', '4336', '-6016', '2752', '1152', '0', '0']
kappa=-1 k=0 lambda=1 tau=-1 n=5: rank 8/8, max residual 0, coef = ['29316', '-118528', '177440', '-111872', '23360', '-89856', '79872', '4608']
kappa=-1 k=2 lambda=2 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '-24', '48']
kappa=-1 k=2 lambda=2 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '192', '-672', '576']
kappa=-1 k=2 lambda=2 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-3008', '11712', '-14976', '6144', '3072', '0', '0']
kappa=-1 k=2 lambda=2 tau=+1 n=5: rank 8/8, max residual 0, coef = ['221824/3', '-303488', '471552', '-328704', '89088', '-190464', '141312', '10240']
kappa=-1 k=2 lambda=2 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '-8', '16']
kappa=-1 k=2 lambda=2 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '128', '-480', '448']
kappa=-1 k=2 lambda=2 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '-2752', '11584', '-16768', '8192', '3072', '0', '0']
kappa=-1 k=2 lambda=2 tau=-1 n=5: rank 8/8, max residual 0, coef = ['272768/3', '-389248', '639488', '-470016', '128000', '-276480', '264192', '14336']
poles kappa=+1 k=0 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=+1 k=0 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=+1 k=2 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=+1 k=2 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=0 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=0 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=2 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=2 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
SU3 kappa=+1 k=0 tau=+1: V2..V5 = ['16/3', '112/3', '-5632/27', '305008/81']
SU3 kappa=+1 k=0 tau=-1: V2..V5 = ['16/9', '1616/27', '-29440/81', '2369392/243']
SU3 kappa=+1 k=2 tau=+1: V2..V5 = ['32/3', '640/9', '-2816/27', '341504/81']
SU3 kappa=+1 k=2 tau=-1: V2..V5 = ['32/9', '3200/27', '-39680/81', '5056000/243']
SU3 kappa=-1 k=0 tau=+1: V2..V5 = ['-16/3', '368/9', '-6848/27', '410512/81']
SU3 kappa=-1 k=0 tau=-1: V2..V5 = ['-16/9', '496/27', '12736/81', '-996976/243']
SU3 kappa=-1 k=2 tau=+1: V2..V5 = ['-32/3', '256/3', '-7936/27', '793088/81']
SU3 kappa=-1 k=2 tau=-1: V2..V5 = ['-32/9', '1024/27', '48896/81', '-2260480/243']
written out/c5_solver_kappa.json, out/c5_solver_kappa.out


==> anc/numbers/deposit/R6/C5/out/c5_solver_kappa.out <==
# C5 solver runs: deposited p04_solver.py (copy), 12 groups, general-colour fits of V_n
# basis n=2 (CA^2, CF CA, CF^2); n=3 (CA^3, CF CA^2, CF^2 CA, CF^3);
# n=4 (CA^4, CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R, dFF/N_R, dAA/N_A); n=5 (CF CA^4, ..., CF^5, CA dFA, CF dFA, CF dAA)
kappa=+1 k=0 lambda=1 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '12', '-24']
kappa=+1 k=0 lambda=1 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '60', '-192', '144']
kappa=+1 k=0 lambda=1 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-912', '3120', '-3264', '960', '1152', '0', '0']
kappa=+1 k=0 lambda=1 tau=+1 n=5: rank 8/8, max residual 0, coef = ['19252', '-65344', '74400', '-30720', '3648', '-57600', '33792', '3072']
kappa=+1 k=0 lambda=1 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '4', '-8']
kappa=+1 k=0 lambda=1 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '84', '-256', '176']
kappa=+1 k=0 lambda=1 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '112', '-496', '832', '-448', '-384', '0', '0']
kappa=+1 k=0 lambda=1 tau=-1 n=5: rank 8/8, max residual 0, coef = ['-15684', '59328', '-82208', '46592', '-8000', '60672', '-55296', '-3072']
kappa=+1 k=2 lambda=2 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '24', '-48']
kappa=+1 k=2 lambda=2 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '96', '-288', '192']
kappa=+1 k=2 lambda=2 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-2240', '7872', '-8832', '3072', '3072', '0', '0']
kappa=+1 k=2 lambda=2 tau=+1 n=5: rank 8/8, max residual 0, coef = ['182656/3', '-225152', '301056', '-168960', '33792', '-190464', '141312', '10240']
kappa=+1 k=2 lambda=2 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '8', '-16']
kappa=+1 k=2 lambda=2 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '160', '-480', '320']
kappa=+1 k=2 lambda=2 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '-448', '1856', '-2432', '1024', '0', '0', '0']
kappa=+1 k=2 lambda=2 tau=-1 n=5: rank 8/8, max residual 0, coef = ['-26496', '92032', '-112640', '52224', '-5120', '122880', '-116736', '-6144']
kappa=-1 k=0 lambda=1 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '-12', '24']
kappa=-1 k=0 lambda=1 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '84', '-288', '240']
kappa=-1 k=0 lambda=1 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-1056', '3792', '-4224', '1344', '1152', '0', '0']
kappa=-1 k=0 lambda=1 tau=+1 n=5: rank 8/8, max residual 0, coef = ['21580', '-78592', '101472', '-54528', '11712', '-57600', '33792', '3072']
kappa=-1 k=0 lambda=1 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '-4', '8']
kappa=-1 k=0 lambda=1 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '60', '-224', '208']
kappa=-1 k=0 lambda=1 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '-1056', '4336', '-6016', '2752', '1152', '0', '0']
kappa=-1 k=0 lambda=1 tau=-1 n=5: rank 8/8, max residual 0, coef = ['29316', '-118528', '177440', '-111872', '23360', '-89856', '79872', '4608']
kappa=-1 k=2 lambda=2 tau=+1 n=2: rank 3/3, max residual 0, coef = ['0', '-24', '48']
kappa=-1 k=2 lambda=2 tau=+1 n=3: rank 4/4, max residual 0, coef = ['0', '192', '-672', '576']
kappa=-1 k=2 lambda=2 tau=+1 n=4: rank 8/8, max residual 0, coef = ['0', '-3008', '11712', '-14976', '6144', '3072', '0', '0']
kappa=-1 k=2 lambda=2 tau=+1 n=5: rank 8/8, max residual 0, coef = ['221824/3', '-303488', '471552', '-328704', '89088', '-190464', '141312', '10240']
kappa=-1 k=2 lambda=2 tau=-1 n=2: rank 3/3, max residual 0, coef = ['0', '-8', '16']
kappa=-1 k=2 lambda=2 tau=-1 n=3: rank 4/4, max residual 0, coef = ['0', '128', '-480', '448']
kappa=-1 k=2 lambda=2 tau=-1 n=4: rank 8/8, max residual 0, coef = ['0', '-2752', '11584', '-16768', '8192', '3072', '0', '0']
kappa=-1 k=2 lambda=2 tau=-1 n=5: rank 8/8, max residual 0, coef = ['272768/3', '-389248', '639488', '-470016', '128000', '-276480', '264192', '14336']
poles kappa=+1 k=0 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=+1 k=0 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=+1 k=2 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=+1 k=2 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=0 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=0 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=2 tau=+1: groups x orders (n=2..5) with nonzero LL pole 0, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
poles kappa=-1 k=2 tau=-1: groups x orders (n=2..5) with nonzero LL pole 44, nonzero NLL 0, nonzero rational NNLL (n=3..5) 0
SU3 kappa=+1 k=0 tau=+1: V2..V5 = ['16/3', '112/3', '-5632/27', '305008/81']
SU3 kappa=+1 k=0 tau=-1: V2..V5 = ['16/9', '1616/27', '-29440/81', '2369392/243']
SU3 kappa=+1 k=2 tau=+1: V2..V5 = ['32/3', '640/9', '-2816/27', '341504/81']
SU3 kappa=+1 k=2 tau=-1: V2..V5 = ['32/9', '3200/27', '-39680/81', '5056000/243']
SU3 kappa=-1 k=0 tau=+1: V2..V5 = ['-16/3', '368/9', '-6848/27', '410512/81']
SU3 kappa=-1 k=0 tau=-1: V2..V5 = ['-16/9', '496/27', '12736/81', '-996976/243']
SU3 kappa=-1 k=2 tau=+1: V2..V5 = ['-32/3', '256/3', '-7936/27', '793088/81']
SU3 kappa=-1 k=2 tau=-1: V2..V5 = ['-32/9', '1024/27', '48896/81', '-2260480/243']


==> anc/numbers/deposit/R6/C5/out/c5_solver_kappa_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
written out/c5_solver_kappa_gp.txt


==> anc/numbers/deposit/R6/C5/out/c5_solver_kappa_gp.txt <==
# name|kappa|k|tau|n|V|LL
SU2|1|0|1|1|0|0
SU2|1|0|1|2|9/2|0
SU2|1|0|1|3|99/4|0
SU2|1|0|1|4|-729/4|0
SU2|1|0|1|5|50427/16|0
SU2|1|0|-1|1|0|0
SU2|1|0|-1|2|3/2|-3
SU2|1|0|-1|3|153/4|27/2
SU2|1|0|-1|4|-495/4|-351/2
SU2|1|0|-1|5|35001/16|29727/8
SU2|1|2|1|1|0|0
SU2|1|2|1|2|9|0
SU2|1|2|1|3|45|0
SU2|1|2|1|4|-288|0
SU2|1|2|1|5|5931|0
SU2|1|2|-1|1|0|0
SU2|1|2|-1|2|3|-6
SU2|1|2|-1|3|75|30
SU2|1|2|-1|4|-240|-420
SU2|1|2|-1|5|6105|9390
SU3|1|0|1|1|0|0
SU3|1|0|1|2|16/3|0
SU3|1|0|1|3|112/3|0
SU3|1|0|1|4|-5632/27|0
SU3|1|0|1|5|305008/81|0
SU3|1|0|-1|1|0|0
SU3|1|0|-1|2|16/9|-32/9
SU3|1|0|-1|3|1616/27|608/27
SU3|1|0|-1|4|-29440/81|-34048/81
SU3|1|0|-1|5|2369392/243|3143968/243
SU3|1|2|1|1|0|0
SU3|1|2|1|2|32/3|0
SU3|1|2|1|3|640/9|0
SU3|1|2|1|4|-2816/27|0
SU3|1|2|1|5|341504/81|0
SU3|1|2|-1|1|0|0
SU3|1|2|-1|2|32/9|-64/9
SU3|1|2|-1|3|3200/27|1280/27
SU3|1|2|-1|4|-39680/81|-74240/81
SU3|1|2|-1|5|5056000/243|7029760/243
SU4|1|0|1|1|0|0
SU4|1|0|1|2|45/8|0
SU4|1|0|1|3|1575/32|0
SU4|1|0|1|4|-13905/64|0
SU4|1|0|1|5|1282455/512|0
SU4|1|0|-1|1|0|0
SU4|1|0|-1|2|15/8|-15/4
SU4|1|0|-1|3|2565/32|495/16
SU4|1|0|-1|4|-44775/64|-24255/32
SU4|1|0|-1|5|12363885/512|7874955/256
SU4|1|2|1|1|0|0
SU4|1|2|1|2|45/4|0
SU4|1|2|1|3|765/8|0
SU4|1|2|1|4|855/4|0
SU4|1|2|1|5|-90225/32|0
SU4|1|2|-1|1|0|0
SU4|1|2|-1|2|15/4|-15/2
SU4|1|2|-1|3|1275/8|255/4
SU4|1|2|-1|4|-3315/4|-6375/4
SU4|1|2|-1|5|1516245/32|1049835/16
SU5|1|0|1|1|0|0
SU5|1|0|1|2|144/25|0
SU5|1|0|1|3|7632/125|0
SU5|1|0|1|4|-27648/125|0
SU5|1|0|1|5|-3438864/3125|0
SU5|1|0|-1|1|0|0
SU5|1|0|-1|2|48/25|-96/25
SU5|1|0|-1|3|12528/125|4896/125
SU5|1|0|-1|4|-707328/625|-744192/625
SU5|1|0|-1|5|5963472/125|37557216/625
SU5|1|2|1|1|0|0
SU5|1|2|1|2|288/25|0
SU5|1|2|1|3|14976/125|0
SU5|1|2|1|4|398592/625|0
SU5|1|2|1|5|-52333056/3125|0
SU5|1|2|-1|1|0|0
SU5|1|2|-1|2|96/25|-192/25
SU5|1|2|-1|3|4992/25|9984/125
SU5|1|2|-1|4|-788736/625|-1537536/625
SU5|1|2|-1|5|56228352/625|78314496/625
SU6|1|0|1|1|0|0
SU6|1|0|1|2|35/6|0
SU6|1|0|1|3|875/12|0
SU6|1|0|1|4|-24115/108|0
SU6|1|0|1|5|-9852535/1296|0
SU6|1|0|-1|1|0|0
SU6|1|0|-1|2|35/18|-35/9
SU6|1|0|-1|3|12985/108|2555/54
SU6|1|0|-1|4|-537775/324|-278495/162
SU6|1|0|-1|5|321754265/3888|201816895/1944
SU6|1|2|1|1|0|0
SU6|1|2|1|2|35/3|0
SU6|1|2|1|3|1295/9|0
SU6|1|2|1|4|31360/27|0
SU6|1|2|1|5|-3182375/81|0
SU6|1|2|-1|1|0|0
SU6|1|2|-1|2|35/9|-70/9
SU6|1|2|-1|3|6475/27|2590/27
SU6|1|2|-1|4|-145040/81|-284900/81
SU6|1|2|-1|5|37091705/243|51947630/243
SO5|1|0|1|1|0|0
SO5|1|0|1|2|-6|0
SO5|1|0|1|3|-9|0
SO5|1|0|1|4|222|0
SO5|1|0|1|5|-18051/4|0
SO5|1|0|-1|1|0|0
SO5|1|0|-1|2|-2|4
SO5|1|0|-1|3|-19|-10
SO5|1|0|-1|4|-10|80
SO5|1|0|-1|5|3967/4|-2215/2
SO5|1|2|1|1|0|0
SO5|1|2|1|2|-12|0
SO5|1|2|1|3|-24|0
SO5|1|2|1|4|552|0
SO5|1|2|1|5|-9480|0
SO5|1|2|-1|1|0|0
SO5|1|2|-1|2|-4|8
SO5|1|2|-1|3|-40|-16
SO5|1|2|-1|4|40|112
SO5|1|2|-1|5|2008|-1424
SO7|1|0|1|1|0|0
SO7|1|0|1|2|-9|0
SO7|1|0|1|3|-63/2|0
SO7|1|0|1|4|810|0
SO7|1|0|1|5|-195489/8|0
SO7|1|0|-1|1|0|0
SO7|1|0|-1|2|-3|6
SO7|1|0|-1|3|-117/2|-27
SO7|1|0|-1|4|72|378
SO7|1|0|-1|5|32085/8|-36045/4
SO7|1|2|1|1|0|0
SO7|1|2|1|2|-18|0
SO7|1|2|1|3|-72|0
SO7|1|2|1|4|1872|0
SO7|1|2|1|5|-50832|0
SO7|1|2|-1|1|0|0
SO7|1|2|-1|2|-6|12
SO7|1|2|-1|3|-120|-48
SO7|1|2|-1|4|264|624
SO7|1|2|-1|5|9240|-14160
SO8|1|0|1|1|0|0
SO8|1|0|1|2|-21/2|0
SO8|1|0|1|3|-189/4|0
SO8|1|0|1|4|5271/4|0
SO8|1|0|1|5|-739977/16|0
SO8|1|0|-1|1|0|0
SO8|1|0|-1|2|-7/2|7
SO8|1|0|-1|3|-343/4|-77/2
SO8|1|0|-1|4|665/4|1309/2
SO8|1|0|-1|5|103789/16|-150997/8
SO8|1|2|1|1|0|0
SO8|1|2|1|2|-21|0
SO8|1|2|1|3|-105|0
SO8|1|2|1|4|2982|0
SO8|1|2|1|5|-95781|0
SO8|1|2|-1|1|0|0
SO8|1|2|-1|2|-7|14
SO8|1|2|-1|3|-175|-70
SO8|1|2|-1|4|490|1120
SO8|1|2|-1|5|15505|-31010
SO9|1|0|1|1|0|0
SO9|1|0|1|2|-12|0
SO9|1|0|1|3|-66|0
SO9|1|0|1|4|2004|0
SO9|1|0|1|5|-160467/2|0
SO9|1|0|-1|1|0|0
SO9|1|0|-1|2|-4|8
SO9|1|0|-1|3|-118|-52
SO9|1|0|-1|4|308|1040
SO9|1|0|-1|5|19279/2|-35191
SO9|1|2|1|1|0|0
SO9|1|2|1|2|-24|0
SO9|1|2|1|3|-144|0
SO9|1|2|1|4|4464|0
SO9|1|2|1|5|-165552|0
SO9|1|2|-1|1|0|0
SO9|1|2|-1|2|-8|16
SO9|1|2|-1|3|-240|-96
SO9|1|2|-1|4|816|1824
SO9|1|2|-1|5|23760|-59616
Sp4|1|0|1|1|0|0
Sp4|1|0|1|2|15/2|0
Sp4|1|0|1|3|225/4|0
Sp4|1|0|1|4|-2865/4|0
Sp4|1|0|1|5|304485/16|0
Sp4|1|0|-1|1|0|0
Sp4|1|0|-1|2|5/2|-5
Sp4|1|0|-1|3|355/4|65/2
Sp4|1|0|-1|4|-1615/4|-1235/2
Sp4|1|0|-1|5|137735/16|153985/8
Sp4|1|2|1|1|0|0
Sp4|1|2|1|2|15|0
Sp4|1|2|1|3|105|0
Sp4|1|2|1|4|-1230|0
Sp4|1|2|1|5|36345|0
Sp4|1|2|-1|1|0|0
Sp4|1|2|-1|2|5|-10
Sp4|1|2|-1|3|175|70
Sp4|1|2|-1|4|-770|-1400
Sp4|1|2|-1|5|22715|45290
Sp6|1|0|1|1|0|0
Sp6|1|0|1|2|21/2|0
Sp6|1|0|1|3|399/4|0
Sp6|1|0|1|4|-7329/4|0
Sp6|1|0|1|5|1062831/16|0
Sp6|1|0|-1|1|0|0
Sp6|1|0|-1|2|7/2|-7
Sp6|1|0|-1|3|637/4|119/2
Sp6|1|0|-1|4|-3703/4|-2975/2
Sp6|1|0|-1|5|361333/16|489923/8
Sp6|1|2|1|1|0|0
Sp6|1|2|1|2|21|0
Sp6|1|2|1|3|189|0
Sp6|1|2|1|4|-3276|0
Sp6|1|2|1|5|128247|0
Sp6|1|2|-1|1|0|0
Sp6|1|2|-1|2|7|-14
Sp6|1|2|-1|3|315|126
Sp6|1|2|-1|4|-1764|-3276
Sp6|1|2|-1|5|57645|138726
G2|1|0|1|1|0|0
G2|1|0|1|2|0|0
G2|1|0|1|3|0|0
G2|1|0|1|4|96|0
G2|1|0|1|5|-2432|0
G2|1|0|-1|1|0|0
G2|1|0|-1|2|0|0
G2|1|0|-1|3|0|0
G2|1|0|-1|4|-32|0
G2|1|0|-1|5|1152|0
G2|1|2|1|1|0|0
G2|1|2|1|2|0|0
G2|1|2|1|3|0|0
G2|1|2|1|4|256|0
G2|1|2|1|5|-16384/3|0
G2|1|2|-1|1|0|0
G2|1|2|-1|2|0|0
G2|1|2|-1|3|0|0
G2|1|2|-1|4|0|0
G2|1|2|-1|5|2048|0
SU2|-1|0|1|1|0|0
SU2|-1|0|1|2|-9/2|0
SU2|-1|0|1|3|117/4|0
SU2|-1|0|1|4|-891/4|0
SU2|-1|0|1|5|64053/16|0
SU2|-1|0|-1|1|0|0
SU2|-1|0|-1|2|-3/2|3
SU2|-1|0|-1|3|63/4|-27/2
SU2|-1|0|-1|4|-261/4|351/2
SU2|-1|0|-1|5|12087/16|-29727/8
SU2|-1|2|1|1|0|0
SU2|-1|2|1|2|-9|0
SU2|-1|2|1|3|63|0
SU2|-1|2|1|4|-468|0
SU2|-1|2|1|5|9837|0
SU2|-1|2|-1|1|0|0
SU2|-1|2|-1|2|-3|6
SU2|-1|2|-1|3|33|-30
SU2|-1|2|-1|4|-84|420
SU2|-1|2|-1|5|1455|-9390
SU3|-1|0|1|1|0|0
SU3|-1|0|1|2|-16/3|0
SU3|-1|0|1|3|368/9|0
SU3|-1|0|1|4|-6848/27|0
SU3|-1|0|1|5|410512/81|0
SU3|-1|0|-1|1|0|0
SU3|-1|0|-1|2|-16/9|32/9
SU3|-1|0|-1|3|496/27|-608/27
SU3|-1|0|-1|4|12736/81|34048/81
SU3|-1|0|-1|5|-996976/243|-3143968/243
SU3|-1|2|1|1|0|0
SU3|-1|2|1|2|-32/3|0
SU3|-1|2|1|3|256/3|0
SU3|-1|2|1|4|-7936/27|0
SU3|-1|2|1|5|793088/81|0
SU3|-1|2|-1|1|0|0
SU3|-1|2|-1|2|-32/9|64/9
SU3|-1|2|-1|3|1024/27|-1280/27
SU3|-1|2|-1|4|48896/81|74240/81
SU3|-1|2|-1|5|-2260480/243|-7029760/243
SU4|-1|0|1|1|0|0
SU4|-1|0|1|2|-45/8|0
SU4|-1|0|1|3|1665/32|0
SU4|-1|0|1|4|-16875/64|0
SU4|-1|0|1|5|2171385/512|0
SU4|-1|0|-1|1|0|0
SU4|-1|0|-1|2|-15/8|15/4
SU4|-1|0|-1|3|675/32|-495/16
SU4|-1|0|-1|4|31275/64|24255/32
SU4|-1|0|-1|5|-7216605/512|-7874955/256
SU4|-1|2|1|1|0|0
SU4|-1|2|1|2|-45/4|0
SU4|-1|2|1|3|855/8|0
SU4|-1|2|1|4|45/2|0
SU4|-1|2|1|5|140985/32|0
SU4|-1|2|-1|1|0|0
SU4|-1|2|-1|2|-15/4|15/2
SU4|-1|2|-1|3|345/8|-255/4
SU4|-1|2|-1|4|1605|6375/4
SU4|-1|2|-1|5|-903885/32|-1049835/16
SU5|-1|0|1|1|0|0
SU5|-1|0|1|2|-144/25|0
SU5|-1|0|1|3|1584/25|0
SU5|-1|0|1|4|-167616/625|0
SU5|-1|0|1|5|3335184/3125|0
SU5|-1|0|-1|1|0|0
SU5|-1|0|-1|2|-48/25|96/25
SU5|-1|0|-1|3|3024/125|-4896/125
SU5|-1|0|-1|4|574272/625|744192/625
SU5|-1|0|-1|5|-19331856/625|-37557216/625
SU5|-1|2|1|1|0|0
SU5|-1|2|1|2|-288/25|0
SU5|-1|2|1|3|16128/125|0
SU5|-1|2|1|4|278784/625|0
SU5|-1|2|1|5|-24528384/3125|0
SU5|-1|2|-1|1|0|0
SU5|-1|2|-1|2|-96/25|192/25
SU5|-1|2|-1|3|6144/125|-9984/125
SU5|-1|2|-1|4|1811712/625|1537536/625
SU5|-1|2|-1|5|-7297536/125|-78314496/625
SU6|-1|0|1|1|0|0
SU6|-1|0|1|2|-35/6|0
SU6|-1|0|1|3|2695/36|0
SU6|-1|0|1|4|-29225/108|0
SU6|-1|0|1|5|-6484345/1296|0
SU6|-1|0|-1|1|0|0
SU6|-1|0|-1|2|-35/18|35/9
SU6|-1|0|-1|3|2975/108|-2555/54
SU6|-1|0|-1|4|468475/324|278495/162
SU6|-1|0|-1|5|-219141545/3888|-201816895/1944
SU6|-1|2|1|1|0|0
SU6|-1|2|1|2|-35/3|0
SU6|-1|2|1|3|455/3|0
SU6|-1|2|1|4|26180/27|0
SU6|-1|2|1|5|-2324945/81|0
SU6|-1|2|-1|1|0|0
SU6|-1|2|-1|2|-35/9|70/9
SU6|-1|2|-1|3|1505/27|-2590/27
SU6|-1|2|-1|4|363020/81|284900/81
SU6|-1|2|-1|5|-24961265/243|-51947630/243
SO5|-1|0|1|1|0|0
SO5|-1|0|1|2|6|0
SO5|-1|0|1|3|-3|0
SO5|-1|0|1|4|192|0
SO5|-1|0|1|5|-16701/4|0
SO5|-1|0|-1|1|0|0
SO5|-1|0|-1|2|2|-4
SO5|-1|0|-1|3|7|10
SO5|-1|0|-1|4|136|-80
SO5|-1|0|-1|5|-7759/4|2215/2
SO5|-1|2|1|1|0|0
SO5|-1|2|1|2|12|0
SO5|-1|2|1|3|0|0
SO5|-1|2|1|4|456|0
SO5|-1|2|1|5|-8472|0
SO5|-1|2|-1|1|0|0
SO5|-1|2|-1|2|4|-8
SO5|-1|2|-1|3|16|16
SO5|-1|2|-1|4|392|-112
SO5|-1|2|-1|5|-3688|1424
SO7|-1|0|1|1|0|0
SO7|-1|0|1|2|9|0
SO7|-1|0|1|3|-45/2|0
SO7|-1|0|1|4|729|0
SO7|-1|0|1|5|-182511/8|0
SO7|-1|0|-1|1|0|0
SO7|-1|0|-1|2|3|-6
SO7|-1|0|-1|3|9/2|27
SO7|-1|0|-1|4|387|-378
SO7|-1|0|-1|5|-79605/8|36045/4
SO7|-1|2|1|1|0|0
SO7|-1|2|1|2|18|0
SO7|-1|2|1|3|-36|0
SO7|-1|2|1|4|1584|0
SO7|-1|2|1|5|-45288|0
SO7|-1|2|-1|1|0|0
SO7|-1|2|-1|2|6|-12
SO7|-1|2|-1|3|12|48
SO7|-1|2|-1|4|1032|-624
SO7|-1|2|-1|5|-20040|14160
SO8|-1|0|1|1|0|0
SO8|-1|0|1|2|21/2|0
SO8|-1|0|1|3|-147/4|0
SO8|-1|0|1|4|4809/4|0
SO8|-1|0|1|5|-694743/16|0
SO8|-1|0|-1|1|0|0
SO8|-1|0|-1|2|7/2|-7
SO8|-1|0|-1|3|7/4|77/2
SO8|-1|0|-1|4|2359/4|-1309/2
SO8|-1|0|-1|5|-294637/16|150997/8
SO8|-1|2|1|1|0|0
SO8|-1|2|1|2|21|0
SO8|-1|2|1|3|-63|0
SO8|-1|2|1|4|2562|0
SO8|-1|2|1|5|-85827|0
SO8|-1|2|-1|1|0|0
SO8|-1|2|-1|2|7|-14
SO8|-1|2|-1|3|7|70
SO8|-1|2|-1|4|1526|-1120
SO8|-1|2|-1|5|-37345|31010
SO9|-1|0|1|1|0|0
SO9|-1|0|1|2|12|0
SO9|-1|0|1|3|-54|0
SO9|-1|0|1|4|1848|0
SO9|-1|0|1|5|-151437/2|0
SO9|-1|0|-1|1|0|0
SO9|-1|0|-1|2|4|-8
SO9|-1|0|-1|3|-2|52
SO9|-1|0|-1|4|856|-1040
SO9|-1|0|-1|5|-62719/2|35191
SO9|-1|2|1|1|0|0
SO9|-1|2|1|2|24|0
SO9|-1|2|1|3|-96|0
SO9|-1|2|1|4|3888|0
SO9|-1|2|1|5|-149328|0
SO9|-1|2|-1|1|0|0
SO9|-1|2|-1|2|8|-16
SO9|-1|2|-1|3|0|96
SO9|-1|2|-1|4|2160|-1824
SO9|-1|2|-1|5|-63792|59616
Sp4|-1|0|1|1|0|0
Sp4|-1|0|1|2|-15/2|0
Sp4|-1|0|1|3|255/4|0
Sp4|-1|0|1|4|-3255/4|0
Sp4|-1|0|1|5|351195/16|0
Sp4|-1|0|-1|1|0|0
Sp4|-1|0|-1|2|-5/2|5
Sp4|-1|0|-1|3|125/4|-65/2
Sp4|-1|0|-1|4|-905/4|1235/2
Sp4|-1|0|-1|5|78745/16|-153985/8
Sp4|-1|2|1|1|0|0
Sp4|-1|2|1|2|-15|0
Sp4|-1|2|1|3|135|0
Sp4|-1|2|1|4|-1650|0
Sp4|-1|2|1|5|49215|0
Sp4|-1|2|-1|1|0|0
Sp4|-1|2|-1|2|-5|10
Sp4|-1|2|-1|3|65|-70
Sp4|-1|2|-1|4|-310|1400
Sp4|-1|2|-1|5|9205|-45290
Sp6|-1|0|1|1|0|0
Sp6|-1|0|1|2|-21/2|0
Sp6|-1|0|1|3|441/4|0
Sp6|-1|0|1|4|-8043/4|0
Sp6|-1|0|1|5|1173921/16|0
Sp6|-1|0|-1|1|0|0
Sp6|-1|0|-1|2|-7/2|7
Sp6|-1|0|-1|3|203/4|-119/2
Sp6|-1|0|-1|4|-2261/4|2975/2
Sp6|-1|0|-1|5|292187/16|-489923/8
Sp6|-1|2|1|1|0|0
Sp6|-1|2|1|2|-21|0
Sp6|-1|2|1|3|231|0
Sp6|-1|2|1|4|-4032|0
Sp6|-1|2|1|5|158193|0
Sp6|-1|2|-1|1|0|0
Sp6|-1|2|-1|2|-7|14
Sp6|-1|2|-1|3|105|-126
Sp6|-1|2|-1|4|-840|3276
Sp6|-1|2|-1|5|34587|-138726
G2|-1|0|1|1|0|0
G2|-1|0|1|2|0|0
G2|-1|0|1|3|0|0
G2|-1|0|1|4|96|0
G2|-1|0|1|5|-2432|0
G2|-1|0|-1|1|0|0
G2|-1|0|-1|2|0|0
G2|-1|0|-1|3|0|0
G2|-1|0|-1|4|96|0
G2|-1|0|-1|5|-1792|0
G2|-1|2|1|1|0|0
G2|-1|2|1|2|0|0
G2|-1|2|1|3|0|0
G2|-1|2|1|4|256|0
G2|-1|2|1|5|-16384/3|0
G2|-1|2|-1|1|0|0
G2|-1|2|-1|2|0|0
G2|-1|2|-1|3|0|0
G2|-1|2|-1|4|256|0
G2|-1|2|-1|5|-11264/3|0


==> anc/numbers/deposit/R6/C5/out/c5_solver_time.txt <==
	Command being timed: "python3 c5_solver_kappa.py"
	User time (seconds): 4.17
	System time (seconds): 0.04
	Percent of CPU this job got: 63%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:06.66
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 63144
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 1
	Minor (reclaiming a frame) page faults: 14129
	Voluntary context switches: 5
	Involuntary context switches: 1124
	Swaps: 0
	File system inputs: 72
	File system outputs: 88
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/R6/C5/out/p01_lambda.json <==
{
"lambda": [
"1",
"1",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2",
"2"
],
"res": [
"2",
"2",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4",
"4"
],
"p00": [
"1",
"1",
"0",
"-8/3",
"-25/6",
"-157/30",
"-91/15",
"-709/105",
"-1027/140",
"-9883/1260",
"-1045/126",
"-12055/1386",
"-31408/3465",
"-423424/45045",
"-874733/90090",
"-180121/18018",
"-739789/72072",
"-64419601/6126120",
"-32933023/3063060",
"-638700397/58198140",
"-216995557/19399380",
"-220885157/19399380",
"-44917735/3879876",
"-349788811/29745716",
"-532457665/44618574",
"-13497675673/1115464350",
"-27352871971/2230928700",
"-249269402203/20078358300",
"-252248059753/20078358300",
"-7398481737637/582272390700",
"-7478890782067/582272390700"
],
"p0m1_rat": [
"2",
"-2",
"-5/2",
"-85/18",
"-385/72",
"-10169/1800",
"-583/100",
"-29159/4900",
"-2130073/352800",
"-19378657/3175200",
"-9770693/1587600",
"-1190172253/192099600",
"-239336459/38419920",
"-40632023171/6492966480",
"-40788458021/6492966480",
"-204615065593/32464832400",
"-1641599767169/259718659200",
"-475608958408097/75058692508800",
"-8827012587143/1389975787200",
"-3192804030198623/501781259179200",
"-86357079495215213/13548093997838400",
"-86493580790888813/13548093997838400",
"-17323461024074641/2709618799567680",
"-187265933607131761/29252823366761280",
"-187488385345888411/29252823366761280",
"-23461573883294835887/3656602920845160000",
"-23485088773051257137/3656602920845160000",
"-211561395613454374841/32909426287606440000",
"-10375392956505252792209/1612561888092715560000",
"-8732651216240685947847769/1356164547885973785960000",
"-8739124518674472738821569/1356164547885973785960000"
],
"p0m1_z2": [
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4",
"-4"
]
}

==> anc/numbers/deposit/R6/C5/out/p03_colour_gap.gp <==
\\ colour data from p03_colour.g (GAP, exact)
G_SU2 = ["SU2", 3/4, 2, [0,2], [1,3], [0,-3/2;-1/2,0]];
G_SU3 = ["SU3", 4/3, 3, [0,3], [1,8], [0,-8/3;-1/3,-5/6]];
G_SU4 = ["SU4", 15/8, 4, [0,4], [1,15], [0,-15/4;-1/4,-3/2]];
G_SU5 = ["SU5", 12/5, 5, [0,5], [1,24], [0,-24/5;-1/5,-21/10]];
G_SU6 = ["SU6", 35/12, 6, [0,6], [1,35], [0,-35/6;-1/6,-8/3]];
G_SO5 = ["SO5", 1, 3/2, [0,3/2,5/2], [1,10,14], [0,-2,0;-1/5,0,-21/20;0,-3/4,0]];
G_SO7 = ["SO7", 3/2, 5/2, [0,5/2,7/2], [1,21,27], [0,-3,0;-1/7,0,-45/28;0,-5/4,0]];
G_SO8 = ["SO8", 7/4, 3, [0,3,4], [1,28,35], [0,-7/2,0;-1/8,0,-15/8;0,-3/2,0]];
G_SO9 = ["SO9", 2, 7/2, [0,7/2,9/2], [1,36,44], [0,-4,0;-1/9,0,-77/36;0,-7/4,0]];
G_Sp4 = ["Sp4", 5/4, 3, [0,3,2], [1,10,5], [0,-5/2,0;-1/4,0,-3/4;0,-3/2,0]];
G_Sp6 = ["Sp6", 7/4, 4, [0,4,3], [1,21,14], [0,-7/2,0;-1/6,0,-4/3;0,-2,0]];
G_G2 = ["G2", 1, 2, [0,2,1,7/3], [1,14,7,27], [0,-2,0,0;-1/7,0,0,-6/7;0,0,0,-3/2;0,-4/9,-7/18,0]];
GROUPS = [G_SU2,G_SU3,G_SU4,G_SU5,G_SU6,G_SO5,G_SO7,G_SO8,G_SO9,G_Sp4,G_Sp6,G_G2];


==> anc/numbers/deposit/R6/C5/out/p03_colour_py.json <==
{
 "SU2": {
  "n": 2,
  "NA": 3,
  "CF": "3/4",
  "CA": "2",
  "dFA_NR": "5/8",
  "dFF_NR": "5/128",
  "dAA_NA": "20/3",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.1102230246251565e-16,
   "reconstruction": 1.1102230246251565e-16,
   "Tt_diag": 0.0,
   "sum_4CF": 0.0,
   "dimX_sym": 6.661338147750939e-16,
   "singlet_row": [
    0.0,
    -1.5000000000000002
   ]
  },
  "all_checks_pass": true
 },
 "SU3": {
  "n": 3,
  "NA": 8,
  "CF": "4/3",
  "CA": "3",
  "dFA_NR": "5/2",
  "dFF_NR": "5/36",
  "dAA_NA": "135/8",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "4/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "-1/6"
   }
  ],
  "X": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "checks": {
   "invariance": 2.220446049250313e-16,
   "reconstruction": 2.220446049250313e-16,
   "Tt_diag": 3.3306690738754696e-16,
   "sum_4CF": 8.881784197001252e-16,
   "dimX_sym": 2.220446049250313e-15,
   "singlet_row": [
    -1.3877787807814448e-17,
    -2.6666666666666656
   ]
  },
  "all_checks_pass": true
 },
 "SU4": {
  "n": 4,
  "NA": 15,
  "CF": "15/8",
  "CA": "4",
  "dFA_NR": "55/8",
  "dFF_NR": "445/1024",
  "dAA_NA": "104/3",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/8"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "-1/8"
   }
  ],
  "X": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "checks": {
   "invariance": 7.123931074678088e-16,
   "reconstruction": 1.7763568394002505e-15,
   "Tt_diag": 6.217248937900877e-15,
   "sum_4CF": 8.881784197001252e-16,
   "dimX_sym": 2.6645352591003757e-15,
   "singlet_row": [
    0.0,
    -3.7499999999999982
   ]
  },
  "all_checks_pass": true
 },
 "SU5": {
  "n": 5,
  "NA": 24,
  "CF": "12/5",
  "CA": "5",
  "dFA_NR": "31/2",
  "dFF_NR": "493/500",
  "dAA_NA": "1525/24",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "12/5"
   },
   {
    "C": "5",
    "dim": 24,
    "b": "-1/10"
   }
  ],
  "X": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "checks": {
   "invariance": 6.661338147750939e-16,
   "reconstruction": 2.2205704252263223e-15,
   "Tt_diag": 7.105427357601002e-15,
   "sum_4CF": 5.329070518200751e-15,
   "dimX_sym": 2.6645352591003757e-15,
   "singlet_row": [
    0.0,
    -4.8
   ]
  },
  "all_checks_pass": true
 },
 "SU6": {
  "n": 6,
  "NA": 35,
  "CF": "35/12",
  "CA": "6",
  "dFA_NR": "245/8",
  "dFF_NR": "2135/1152",
  "dAA_NA": "108",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/12"
   },
   {
    "C": "6",
    "dim": 35,
    "b": "-1/12"
   }
  ],
  "X": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "checks": {
   "invariance": 9.43689570931383e-16,
   "reconstruction": 3.552713923236602e-15,
   "Tt_diag": 1.687538997430238e-14,
   "sum_4CF": 3.552713678800501e-15,
   "dimX_sym": 7.105427357601002e-15,
   "singlet_row": [
    -3.469446951953612e-18,
    -5.8333333333333295
   ]
  },
  "all_checks_pass": true
 },
 "SO5": {
  "n": 5,
  "NA": 10,
  "CF": "1",
  "CA": "3/2",
  "dFA_NR": "3/16",
  "dFF_NR": "1/8",
  "dAA_NA": "9/8",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "3/2",
    "dim": 10,
    "b": "1/4"
   },
   {
    "C": "5/2",
    "dim": 14,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.1102230246251565e-15,
   "reconstruction": 6.412513749165514e-16,
   "Tt_diag": 2.6645352591003757e-15,
   "sum_4CF": 1.7763568394002505e-15,
   "dimX_sym": 3.552713678800501e-15,
   "singlet_row": [
    0.0,
    -1.9999999999999996,
    -1.1102230246251554e-17
   ]
  },
  "all_checks_pass": true
 },
 "SO7": {
  "n": 7,
  "NA": 21,
  "CF": "3/2",
  "CA": "5/2",
  "dFA_NR": "55/64",
  "dFF_NR": "23/64",
  "dAA_NA": "695/192",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/2"
   },
   {
    "C": "5/2",
    "dim": 21,
    "b": "1/4"
   },
   {
    "C": "7/2",
    "dim": 27,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "checks": {
   "invariance": 2.831068712794149e-15,
   "reconstruction": 6.328271240363392e-15,
   "Tt_diag": 3.552713678800501e-15,
   "sum_4CF": 2.6645352591003757e-15,
   "dimX_sym": 1.4210854715202004e-14,
   "singlet_row": [
    -6.11266581532864e-34,
    -2.9999999999999987,
    -2.5773034500226966e-17
   ]
  },
  "all_checks_pass": true
 },
 "SO8": {
  "n": 8,
  "NA": 28,
  "CF": "7/4",
  "CA": "3",
  "dFA_NR": "105/64",
  "dFF_NR": "35/64",
  "dAA_NA": "45/8",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 28,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 35,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 2.0261570199409107e-15,
   "reconstruction": 3.774758283725532e-15,
   "Tt_diag": 5.329070518200751e-15,
   "sum_4CF": 4.649058915617844e-16,
   "dimX_sym": 7.105427357601002e-15,
   "singlet_row": [
    -6.82575628479578e-34,
    -3.5000000000000004,
    -8.673617379884037e-18
   ]
  },
  "all_checks_pass": true
 },
 "SO9": {
  "n": 9,
  "NA": 36,
  "CF": "2",
  "CA": "7/2",
  "dFA_NR": "35/12",
  "dFF_NR": "19/24",
  "dAA_NA": "805/96",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "7/2",
    "dim": 36,
    "b": "1/4"
   },
   {
    "C": "9/2",
    "dim": 44,
    "b": "-1/4"
   }
  ],
  "X": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.582067810090848e-15,
   "reconstruction": 4.884983637690738e-15,
   "Tt_diag": 7.105427357601002e-15,
   "sum_4CF": 8.881784197001252e-15,
   "dimX_sym": 2.842170943040401e-14,
   "singlet_row": [
    -3.6977854932234854e-34,
    -3.999999999999987,
    -4.4717316269624263e-17
   ]
  },
  "all_checks_pass": true
 },
 "Sp4": {
  "n": 4,
  "NA": 10,
  "CF": "5/4",
  "CA": "3",
  "dFA_NR": "165/64",
  "dFF_NR": "5/32",
  "dAA_NA": "18",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "3",
    "dim": 10,
    "b": "-1/4"
   },
   {
    "C": "2",
    "dim": 5,
    "b": "1/4"
   }
  ],
  "X": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/4",
    "0",
    "-3/4"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.1227507723667155e-15,
   "reconstruction": 1.8873795065823994e-15,
   "Tt_diag": 1.5543122344752192e-15,
   "sum_4CF": 1.7763568394002505e-15,
   "dimX_sym": 2.6645352591003757e-15,
   "singlet_row": [
    0.0,
    -2.4999999999999982,
    4.1633363423443315e-17
   ]
  },
  "all_checks_pass": true
 },
 "Sp6": {
  "n": 6,
  "NA": 21,
  "CF": "7/4",
  "CA": "4",
  "dFA_NR": "175/24",
  "dFF_NR": "161/384",
  "dAA_NA": "235/6",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "4",
    "dim": 21,
    "b": "-1/4"
   },
   {
    "C": "3",
    "dim": 14,
    "b": "1/4"
   }
  ],
  "X": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "checks": {
   "invariance": 2.0746638217191675e-15,
   "reconstruction": 4.773959141162856e-15,
   "Tt_diag": 7.549516567451064e-15,
   "sum_4CF": 8.881784197001252e-16,
   "dimX_sym": 1.4210854715202004e-14,
   "singlet_row": [
    1.0408340855860856e-17,
    -3.4999999999999996,
    9.714451465470132e-17
   ]
  },
  "all_checks_pass": true
 },
 "G2": {
  "n": 7,
  "NA": 14,
  "CF": "1",
  "CA": "2",
  "dFA_NR": "5/12",
  "dFF_NR": "1/24",
  "dAA_NA": "25/12",
  "reps": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "2",
    "dim": 14,
    "b": "0"
   },
   {
    "C": "1",
    "dim": 7,
    "b": "1/2"
   },
   {
    "C": "7/3",
    "dim": 27,
    "b": "-1/6"
   }
  ],
  "X": [
   [
    "0",
    "-2",
    "0",
    "0"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "0",
    "-4/9",
    "-7/18",
    "0"
   ]
  ],
  "checks": {
   "invariance": 1.7610956563647877e-15,
   "reconstruction": 3.110188616089105e-15,
   "Tt_diag": 5.329070518200751e-15,
   "sum_4CF": 4.884981308350689e-15,
   "dimX_sym": 2.4868995751603507e-14,
   "singlet_row": [
    -3.261012174894757e-33,
    -2.0,
    -2.081668171172166e-17,
    -4.559844565424745e-17
   ]
  },
  "all_checks_pass": true
 }
}

==> anc/numbers/deposit/R6/C5/out/p05_closed_forms.gp <==
CL_P1mLL = -4*ca*cf + 4*ca*cf/(x + 1) - 4*ca*cf/(x - 1) - 6*cf^2*x + 2*cf^2 - 8*cf^2/(x + 1);
CL_P1mN = 8*ca*cf - 8*ca*cf/(x + 1) + 8*ca*cf/(x - 1) + 8*cf^2*x - 8*cf^2 + 16*cf^2/(x + 1);
CL_P1pLL = -4*ca*cf*x - 4*ca*cf/(x + 1) - 4*ca*cf/(x - 1) + 2*cf^2*x - 6*cf^2 + 8*cf^2/(x + 1);
CL_P1pN = 8*ca*cf*x + 8*ca*cf/(x + 1) + 8*ca*cf/(x - 1) - 8*cf^2*x + 8*cf^2 - 16*cf^2/(x + 1);
CL_P2mLL = 5*ca^2*cf/3 - 4*ca^2*cf/(3*x + 3) + 4*ca^2*cf/(3*x - 3) - 28*ca*cf^2/3 + 20*ca*cf^2/(3*x + 3) - 20*ca*cf^2/(3*x - 3) - 14*cf^3*x/3 + 22*cf^3/3 + 8*cf^3/(3*x - 3) - 8*cf^3/(x + 1);
CL_P2mN = 18*ca^2*cf*x - 34*ca^2*cf + 48*ca^2*cf/(x + 1) - 48*ca*cf^2*x + 176*ca*cf^2 - 208*ca*cf^2/(x + 1) + 64*ca*cf^2/(x - 1) + 120*cf^3*x - 120*cf^3 + 224*cf^3/(x + 1);
CL_P2pLL = 5*ca^2*cf*x/3 + 4*ca^2*cf/(3*x + 3) + 4*ca^2*cf/(3*x - 3) - 28*ca*cf^2*x/3 - 20*ca*cf^2/(3*x + 3) - 20*ca*cf^2/(3*x - 3) + 22*cf^3*x/3 - 14*cf^3/3 + 8*cf^3/(3*x - 3) + 8*cf^3/(x + 1);
CL_P2pN = -34*ca^2*cf*x + 18*ca^2*cf - 48*ca^2*cf/(x + 1) + 176*ca*cf^2*x - 48*ca*cf^2 + 208*ca*cf^2/(x + 1) + 64*ca*cf^2/(x - 1) - 120*cf^3*x + 120*cf^3 - 224*cf^3/(x + 1);
CL_P3mLL = -28*ca^3*cf/45 + 4*ca^3*cf/(9*x + 9) - 4*ca^3*cf/(9*x - 9) + 128*ca^2*cf^2/45 - 28*ca^2*cf^2/(15*x + 15) + 28*ca^2*cf^2/(15*x - 15) - 52*ca*cf^3/9 + 152*ca*cf^3/(45*x + 45) - 152*ca*cf^3/(45*x - 45) - 5*cf^4*x/3 + 157*cf^4/45 - 128*cf^4/(45*x + 45) + 16*cf^4/(15*x - 15);
CL_P3mN = -166*ca^3*cf*x/3 + 94*ca^3*cf/3 - 232*ca^3*cf/(3*x + 3) - 16*ca^3*cf/(x - 1) + 220*ca^2*cf^2*x - 508*ca^2*cf^2/3 + 992*ca^2*cf^2/(3*x + 3) + 88*ca^2*cf^2/(3*x - 3) - 296*ca*cf^3*x + 1216*ca*cf^3/3 - 544*ca*cf^3/(x + 1) + 80*ca*cf^3/(x - 1) + 776*cf^4*x/3 - 776*cf^4/3 + 1088*cf^4/(3*x + 3) - 64*cf^4/(3*x - 3) + 80*dFA*x + 16*dFA + 64*dFA/(x + 1) + 64*dFA/(x - 1);
CL_P3pLL = -28*ca^3*cf*x/45 - 4*ca^3*cf/(9*x + 9) - 4*ca^3*cf/(9*x - 9) + 128*ca^2*cf^2*x/45 + 28*ca^2*cf^2/(15*x + 15) + 28*ca^2*cf^2/(15*x - 15) - 52*ca*cf^3*x/9 - 152*ca*cf^3/(45*x + 45) - 152*ca*cf^3/(45*x - 45) + 157*cf^4*x/45 - 5*cf^4/3 + 128*cf^4/(45*x + 45) + 16*cf^4/(15*x - 15);
CL_P3pN = 94*ca^3*cf*x/3 - 166*ca^3*cf/3 + 232*ca^3*cf/(3*x + 3) - 16*ca^3*cf/(x - 1) - 508*ca^2*cf^2*x/3 + 220*ca^2*cf^2 - 992*ca^2*cf^2/(3*x + 3) + 88*ca^2*cf^2/(3*x - 3) + 1216*ca*cf^3*x/3 - 296*ca*cf^3 + 544*ca*cf^3/(x + 1) + 80*ca*cf^3/(x - 1) - 776*cf^4*x/3 + 776*cf^4/3 - 1088*cf^4/(3*x + 3) - 64*cf^4/(3*x - 3) + 16*dFA*x + 80*dFA - 64*dFA/(x + 1) + 64*dFA/(x - 1);


==> anc/numbers/deposit/R6/C5/out/p05_data_py.json <==
{
"0|1": {
"V3": [
"60",
"-192",
"144"
],
"V4": [
"-912",
"3120",
"-3264",
"960",
"1152"
],
"Q5_720": [
"0",
"76/15",
"-58/3",
"368/15",
"-656/45",
"0",
"-32/5",
"0"
],
"z2ln2_P2": [
"-30",
"96",
"-104"
],
"z2ln4_P3": [
"38",
"-140",
"168",
"-248/3",
"-48"
],
"quartic": "-48",
"lam": 1
},
"0|-1": {
"V3": [
"-28",
"96",
"-80"
],
"V4": [
"720",
"-2992",
"4032",
"-1728",
"-384"
],
"Q5_720": [
"0",
"-224/45",
"758/45",
"-992/45",
"512/45",
"0",
"32/15",
"0"
],
"z2ln2_P2": [
"14",
"-96",
"104"
],
"z2ln4_P3": [
"-30",
"132",
"-656/3",
"376/3",
"16"
],
"quartic": "16",
"lam": 1
},
"1|1": {
"V3": [
"-28",
"96",
"-80"
],
"V4": [
"720",
"-2992",
"4032",
"-1728",
"-384"
],
"Q5_720": [
"0",
"-224/45",
"758/45",
"-992/45",
"512/45",
"0",
"32/15",
"0"
],
"z2ln2_P2": [
"14",
"-96",
"104"
],
"z2ln4_P3": [
"-30",
"132",
"-656/3",
"376/3",
"16"
],
"quartic": "16",
"lam": 1
},
"1|-1": {
"V3": [
"60",
"-192",
"144"
],
"V4": [
"-912",
"3120",
"-3264",
"960",
"1152"
],
"Q5_720": [
"0",
"76/15",
"-58/3",
"368/15",
"-656/45",
"0",
"-32/5",
"0"
],
"z2ln2_P2": [
"-30",
"96",
"-104"
],
"z2ln4_P3": [
"38",
"-140",
"168",
"-248/3",
"-48"
],
"quartic": "-48",
"lam": 1
},
"2|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"2|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"3|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"3|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"4|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"4|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"5|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"5|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"6|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"6|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"7|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"7|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"8|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"8|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"9|1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
},
"9|-1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"10|1": {
"V3": [
"96",
"-288",
"192"
],
"V4": [
"-2240",
"7872",
"-8832",
"3072",
"3072"
],
"Q5_720": [
"0",
"224/9",
"-1504/15",
"2048/15",
"-5888/45",
"0",
"-512/15",
"0"
],
"z2ln2_P2": [
"-48",
"144",
"-224"
],
"z2ln4_P3": [
"280/3",
"-360",
"464",
"-1024/3",
"-128"
],
"quartic": "-128",
"lam": 2
},
"10|-1": {
"V3": [
"-96",
"288",
"-192"
],
"V4": [
"1472",
"-6464",
"9088",
"-4096",
"0"
],
"Q5_720": [
"0",
"-736/45",
"2912/45",
"-6784/45",
"512/5",
"0",
"0",
"0"
],
"z2ln2_P2": [
"48",
"-272",
"224"
],
"z2ln4_P3": [
"-184/3",
"904/3",
"-624",
"384",
"0"
],
"quartic": "0",
"lam": 2
}
}

==> anc/numbers/deposit/R6/C5/out/p05_data_py.out <==
closed forms parsed: ['P1mLL', 'P1mN', 'P1pLL', 'P1pN', 'P2mLL', 'P2mN', 'P2pLL', 'P2pN', 'P3mLL', 'P3mN', 'P3pLL', 'P3pN']
closed forms against T30 per-k expansions: 360 checks, 0 failures
k= 0 P+: V3=['60', '-192', '144'] V4=['-912', '3120', '-3264', '960', '1152'] quartic(z2 x^k ln^4 x of P3)=-48 [Q5]/720=['0', '76/15', '-58/3', '368/15', '-656/45', '0', '-32/5', '0']
k= 0 P-: V3=['-28', '96', '-80'] V4=['720', '-2992', '4032', '-1728', '-384'] quartic(z2 x^k ln^4 x of P3)=16 [Q5]/720=['0', '-224/45', '758/45', '-992/45', '512/45', '0', '32/15', '0']
k= 1 P+: V3=['-28', '96', '-80'] V4=['720', '-2992', '4032', '-1728', '-384'] quartic(z2 x^k ln^4 x of P3)=16 [Q5]/720=['0', '-224/45', '758/45', '-992/45', '512/45', '0', '32/15', '0']
k= 1 P-: V3=['60', '-192', '144'] V4=['-912', '3120', '-3264', '960', '1152'] quartic(z2 x^k ln^4 x of P3)=-48 [Q5]/720=['0', '76/15', '-58/3', '368/15', '-656/45', '0', '-32/5', '0']
k= 2 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 2 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 3 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 3 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 4 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 4 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 5 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 5 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 6 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 6 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 7 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 7 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 8 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k= 8 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 9 P+: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
k= 9 P-: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k=10 P+: V3=['96', '-288', '192'] V4=['-2240', '7872', '-8832', '3072', '3072'] quartic(z2 x^k ln^4 x of P3)=-128 [Q5]/720=['0', '224/9', '-1504/15', '2048/15', '-5888/45', '0', '-512/15', '0']
k=10 P-: V3=['-96', '288', '-192'] V4=['1472', '-6464', '9088', '-4096', '0'] quartic(z2 x^k ln^4 x of P3)=0 [Q5]/720=['0', '-736/45', '2912/45', '-6784/45', '512/5', '0', '0', '0']
written out/p05_data_py.json and out/p05_closed_forms.gp


==> anc/numbers/deposit/R6/C5/out/p05_data_time.txt <==
	Command being timed: "python3 p05_data.py"
	User time (seconds): 9.25
	System time (seconds): 0.03
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:09.29
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 69780
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 15677
	Voluntary context switches: 27
	Involuntary context switches: 147
	Swaps: 0
	File system inputs: 32
	File system outputs: 40
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/R6/C5/out/run_all.log <==
# C5 rebuild 2026-10-02 18:42:38
a320ec8d73e2adcc70939270f1c63608f5e657e34ad92f0d2f8687b2f95e3f16  p04_solver.py
e5fe07032a17a6ea5e2a1b3981b0d0223b85afcfc1d6d1df4cbf5aba7d96e355  p05_data.py
5a68e7bac409ffd890cb2d1ad2ba4571f46f47b8623e46391a4ec46156cf9f5d  c5_solver_kappa.py
3007ef5bdb0f5c112efc73715231f0a8bce768a931725616bcab2d90b3511ea6  c5_solver_kappa.gp
fe789cada79df8f53c6b5d0ac64d46d71903adb8454b6de297b61792c50b62b9  c5_compare.py
1e0c13b5502268eafe50974c27ec0c4dbb60df9fcfe6e059c34cb6ec46d63e1f  c5_mutations.py
ed1ba7d7e916eddc6d6a946978e006ccdc9e3277e3223c7d3bd8bc177cf9e410  run_all.sh
889f76c12ed6b9b15f0b8b5c7089e5b60574ba54f8065de903b3422224c73678  orig_copies/p04_solver.gp
a320ec8d73e2adcc70939270f1c63608f5e657e34ad92f0d2f8687b2f95e3f16  orig_copies/p04_solver.py
e5fe07032a17a6ea5e2a1b3981b0d0223b85afcfc1d6d1df4cbf5aba7d96e355  orig_copies/p05_data.py
d180d6bc07157da4234796bcf38159f175511428849d07f4e385d3bf842e74a0  orig_copies/p06_compare.py
190c1dcc79203aa268931a97deb1482c2198c0495cfb52ebdc06b8ff78e10e5c  out/p01_lambda.json
7d4c12dabaf39be04546536d7590437fa9b05c1978a67095c56a2095d24b553c  out/p03_colour_py.json
0fae814bf1c61d7f2e8a2e2fa29be2d7cf0dc6f97d288a9adc24340de64f1346  out/p03_colour_gap.gp
6d21d5fa2b8661ffb645ea126c6fdd5a6d2aaf767765941d82fb794d9faeefab  out/p05_data_py.json
3f1bd90d019301c762dd16a6ba0ba0e4f5b7ebc1cd9618e71c7786026ac7ca22  out/c5_solver_kappa.json
84cc1a568be57cbdb94294bccd99bfd00a86edce732d26873f588d59ba8c905f  out/c5_solver_kappa_gp.txt
c94c429fd0b1031f64ac7c605f65f388b42033ed4372c3e5e143faac722b5adb  out/c5_compare.out
88bc7d8828df7cb0310e3aa25c8c0d89bb6250ec88cdedde6456dc57f01bc4ad  out/c5_mutations.out
47f3b48e2f924d43b768da64415dde3b73d88090c85a82121e88740577449d0c  out/c5_solver_kappa.out


==> anc/numbers/deposit/R6/C5/out/run_all_time.txt <==
	Command being timed: "./run_all.sh"
	User time (seconds): 32.18
	System time (seconds): 0.44
	Percent of CPU this job got: 33%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 1:37.27
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 68928
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 127182
	Voluntary context switches: 76
	Involuntary context switches: 11380
	Swaps: 0
	File system inputs: 208
	File system outputs: 904
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/R6/C5/p04_solver.py <==
# P-07 items 3 and 4, solver engine A (Python, exact Fractions).
# Equations (paper eq. (system)) under H at the pole N = -k, omega = N + k:
#   omega F_R^tau = 2 a lambda_k b_R + 2 a C_R [dF_R^tau/domega + phi^tau(N) F_R^tau] + (F_R^tau)^2
#                   + 2 a kappa psi^tau(N) sum_R' X[R][R'] F_R'^(-tau),      kappa = +1,
# with tau the signature of the physical wave, phi^tau(N) = xi'/xi + i pi/2, psi^tau(N) = -i pi xi^(-tau)/xi^tau
# evaluated at N = omega - k from xi^tau(N) = (exp(-i pi N) + tau)/2 by SymPy, pi kept as a symbol.
# No signature swap is put in by hand.  P^tau = F_1^tau (singlet); S = P(P - omega) + 2 a lambda_k C_F.
# Order a^n: F_n = sum_j c_{n,j} omega^(1-2n+j), j = 0..K; coefficients are polynomials in p = pi^2.
# V_n = zeta_2 part of the coefficient of a^n omega^(4-2n) of S = 6 * [p^1 coefficient at j = 2].
import json, sys, itertools
from fractions import Fraction as Fr
import sympy as sp

K = 6          # relative order kept in omega
PD = 3         # highest power of p = pi^2 kept
NMAX = 6       # highest order in a

# ---------- polynomial in p (list of Fractions, length PD+1) ----------
def pz(): return [Fr(0)]*(PD+1)
def padd(a, b): return [x+y for x, y in zip(a, b)]
def pscale(a, s): return [x*s for x in a]
def pmul(a, b):
    r = pz()
    for i, x in enumerate(a):
        if x == 0: continue
        for j, y in enumerate(b):
            if i+j <= PD and y != 0: r[i+j] += x*y
    return r

# ---------- phase series from the signature factor at N = w - k ----------
w = sp.Symbol('w')
_phase_cache = {}
def phase_series(tau, k):
    """returns (phi, psi): dict exponent -> poly in p, exponents -1..K-1"""
    key = (tau, k)
    if key in _phase_cache: return _phase_cache[key]
    N = w - k
    xt = (sp.exp(-sp.I*sp.pi*N) + tau)/2; xm = (sp.exp(-sp.I*sp.pi*N) - tau)/2
    res = []
    for f in (sp.diff(xt, w)/xt + sp.I*sp.pi/2, -sp.I*sp.pi*xm/xt):
        s = sp.expand(sp.series(f, w, 0, K).removeO())
        d = {}
        for e in range(-1, K):
            c = sp.nsimplify(sp.simplify(s.coeff(w, e)))
            if c == 0: continue
            q = sp.simplify(c/sp.pi**(e+1))
            if not q.is_rational or (e+1) % 2: raise ValueError(f"phase coefficient not rational*pi^even: {c}")
            poly = pz()
            if (e+1)//2 <= PD: poly[(e+1)//2] = Fr(int(q.p), int(q.q))
            d[e] = poly
        res.append(d)
    _phase_cache[key] = tuple(res)
    return _phase_cache[key]

# ---------- series helpers: order-n array of K+1 polys, exponent = base + j ----------
def solve(group, lam, k, tau_phys, kappa=1):
    reps = group['reps']; X = group['X']; nr = len(reps)
    C = [r['C'] for r in reps]; b = [r['b'] for r in reps]
    ph = {t: phase_series(t, k) for t in (1, -1)}
    F = {}   # F[(n, R, tau)] = list of K+1 polys, exponent 1-2n+j
    for n in range(1, NMAX+1):
        for tau in (1, -1):
            phi, psi = ph[tau]
            for R in range(nr):
                rhs = [pz() for _ in range(K+1)]         # exponent 2-2n+j
                if n == 1:
                    rhs[0] = padd(rhs[0], [2*lam*b[R]] + [Fr(0)]*PD)
                else:
                    Fp = F[(n-1, R, tau)]                 # exponents 3-2n+j
                    for j in range(K+1):                  # derivative: e c w^(e-1), e = 3-2n+j -> offset j
                        rhs[j] = padd(rhs[j], pscale(Fp[j], 2*C[R]*(3-2*n+j)))
                    for e, cph in phi.items():            # phi * F_{n-1}: exponent e + 3-2n+j = 2-2n + (e+1+j)
                        for j in range(K+1):
                            o = e+1+j
                            if o <= K: rhs[o] = padd(rhs[o], pscale(pmul(cph, Fp[j]), 2*C[R]))
                    for m in range(1, n):                 # quadratic term
                        A = F[(m, R, tau)]; B = F[(n-m, R, tau)]
                        for i in range(K+1):
                            for j in range(K+1-i):
                                rhs[i+j] = padd(rhs[i+j], pmul(A[i], B[j]))
                    for Rp in range(nr):                  # signature-changing term
                        if X[R][Rp] == 0: continue
                        G = F[(n-1, Rp, -tau)]
                        for e, cps in psi.items():
                            for j in range(K+1):
                                o = e+1+j
                                if o <= K: rhs[o] = padd(rhs[o], pscale(pmul(cps, G[j]), 2*kappa*X[R][Rp]))
                F[(n, R, tau)] = rhs                      # divide by omega: exponent 1-2n+j
    # S = P(P - w) + 2 a lam C_F, P = F_1^{tau_phys}
    CF = group['CF']
    S = {}
    for n in range(1, NMAX+1):
        s = [pz() for _ in range(K+1)]                    # exponent 2-2n+j
        for m in range(1, n):
            A = F[(m, 0, tau_phys)]; B = F[(n-m, 0, tau_phys)]
            for i in range(K+1):
                for j in range(K+1-i):
                    s[i+j] = padd(s[i+j], pmul(A[i], B[j]))
        Fn = F[(n, 0, tau_phys)]
        for j in range(K+1):
            s[j] = padd(s[j], pscale(Fn[j], -1))
        if n == 1:
            s[0] = padd(s[0], [2*lam*CF] + [Fr(0)]*PD)
        S[n] = s
    return S

def summary(S):
    out = {}
    for n, s in S.items():
        out[n] = dict(LL=s[0][0], LLp=s[0][1:], NLL=s[1], NNLLrat=s[2][0], V=6*s[2][1], z2sq_at_NNLL=s[2][2])
    return out

def load_groups(path="out/p03_colour_py.json"):
    J = json.load(open(path))
    G = {}
    for name, g in J.items():
        G[name] = dict(CF=Fr(g['CF']), CA=Fr(g['CA']), dFA=Fr(g['dFA_NR']), dFF=Fr(g['dFF_NR']), dAA=Fr(g['dAA_NA']),
                       reps=[dict(C=Fr(r['C']), b=Fr(r['b']), dim=r['dim']) for r in g['reps']],
                       X=[[Fr(v) for v in row] for row in g['X']])
    return G

if __name__ == "__main__":
    G = load_groups()
    lamJ = json.load(open("out/p01_lambda.json"))
    lam_k = [Fr(l) for l in lamJ['lambda']]
    results = {}
    kmax = 10
    for name, g in G.items():
        for k in range(0, kmax+1):
            for tau in (1, -1):
                sm = summary(solve(g, lam_k[k], k, tau))
                results[f"{name}|{k}|{tau}"] = {str(n): dict(V=str(v['V']), LL=str(v['LL']), NLL=[str(x) for x in v['NLL']],
                                                             NNLLrat=str(v['NNLLrat']), LLp=[str(x) for x in v['LLp']],
                                                             z2sq=str(v['z2sq_at_NNLL'])) for n, v in sm.items()}
        print(name, "done", flush=True)
    # lambda scan (local systems k=0 even, k=1 odd), lambda = 0..6
    scan = {}
    for name, g in G.items():
        for k in (0, 1):
            for tau in (1, -1):
                for L in range(0, 7):
                    sm = summary(solve(g, Fr(L), k, tau))
                    scan[f"{name}|{k}|{tau}|{L}"] = {str(n): str(v['V']) for n, v in sm.items()}
    json.dump(dict(results=results, scan=scan), open("out/p04_solver_py.json", "w"))
    print("written out/p04_solver_py.json")


==> anc/numbers/deposit/R6/C5/p05_data.py <==
# P-07 data side, engine A (SymPy).  Inputs: the closed forms of T30 (adv/out/f_struct.out, FORM) for the
# coefficient functions summed over k of
#   N:  zeta_2 x^k ln^(2n-2) x of P^(n)   (NNLL zeta_2),   LL: x^k ln^(2n) x of P^(n),   n = 1, 2, 3,
# with dp = 1/(x+1), dm = 1/(x-1).  Cross-checked here against the per-k expansions of T30 engine B
# (out/gp_coeffs.txt, k <= 5) and of the T30 adversarial engine J (adv/out/j_coeffs.txt, k <= 8).
# Poles at N = -k:  x^k ln^j x <-> (-1)^j j!/(N+k)^(j+1), so p_{n,j+1} = (-1)^j j! c(x^k ln^j x).
# Relation (zeta_2 part; LL and NLL poles carry no zeta_2):
#   V3 = 2(p01 z[p11] + z[p0,-1] p13) - z[p23]
#   V4 = 2(p01 z[p23] + z[p0,-1] p25) + 2 z[p11] p13 - z[p35]
#   [Q5]_z2 = 2(p01 z[p35] + z[p0,-1] p37) + 2(z[p11] p25 + p13 z[p23])
# with p01 = 2 lambda_k C_F and z[p0,-1] = -4 C_F (p01_lambda.py, every k).
import sympy as sp, re, json
from fractions import Fraction as Fr

T30 = "PROJECT/ma_a/paper/step8/d15/T30_xk"
cf, ca, dFA, x, nf, z2, z3, z4, z5, dFF, dAA = sp.symbols('cf ca dFA x nf z2 z3 z4 z5 dFF dAA')
dp, dm = 1/(x+1), 1/(x-1)
KMAX = 10

txt = open(f"{T30}/adv/out/f_struct.out").read()
txt = txt.split("~~~closed forms")[1]
blocks = re.findall(r"(P[123][pm](?:N|LL))\s*=\s*(.*?);", txt, re.S)
CL = {}
for name, body in blocks:
    e = sp.sympify(body.replace("^", "**"), locals=dict(cf=cf, ca=ca, dFA=dFA, x=x, dp=sp.Symbol('dp'), dm=sp.Symbol('dm')))
    CL[name] = sp.expand(e.subs({sp.Symbol('dp'): dp, sp.Symbol('dm'): dm}))
print("closed forms parsed:", sorted(CL))
assert len(CL) == 12

def coef(name, k):
    s = sp.series(CL[name], x, 0, KMAX+1).removeO()
    return sp.expand(s.coeff(x, k))
C = {(nm, k): coef(nm, k) for nm in CL for k in range(KMAX+1)}

# ---- cross-check against the T30 per-k expansions ----
def load(path):
    D = {}
    for line in open(path):
        if line.startswith("#"): continue
        nm, k, j, expr = line.strip().split("|", 3)
        D[(nm, int(k), int(j))] = sp.expand(sp.sympify(expr.replace("^", "**"),
                               locals=dict(cf=cf, ca=ca, dFA=dFA, nf=nf, z2=z2, z3=z3, z4=z4, z5=z5, dFF=dFF)))
    return D
def z2part(e):
    e = sp.expand(e.subs(z4, sp.Rational(2, 5)*z2**2))
    return sp.expand(e.coeff(z2, 1))
def nz2part(e):
    return sp.expand(sp.expand(e).subs({z2: 0, z3: 0, z4: 0, z5: 0}))
checks = 0; fails = 0
for path, kk in ((f"{T30}/out/gp_coeffs.txt", 5), (f"{T30}/adv/out/j_coeffs.txt", 8)):
    D = load(path)
    for n in (1, 2, 3):
        for sg in "pm":
            for k in range(kk+1):
                e_N = z2part(D[(f"P{n}{sg}", k, 2*n-2)])
                e_LL = nz2part(D[(f"P{n}{sg}", k, 2*n)])
                for mine, theirs in ((C[(f"P{n}{sg}N", k)], e_N), (C[(f"P{n}{sg}LL", k)], e_LL)):
                    checks += 1
                    if sp.simplify(mine - theirs) != 0:
                        fails += 1; print("MISMATCH", path, n, sg, k, mine, theirs)
                # no zeta_2 in LL and NLL coefficients at this k
                for j in (2*n, 2*n-1):
                    checks += 1
                    if z2part(D[(f"P{n}{sg}", k, j)]) != 0: fails += 1; print("zeta_2 in LL/NLL", path, n, sg, k, j)
print(f"closed forms against T30 per-k expansions: {checks} checks, {fails} failures")

# ---- data-side V3, V4, Q5 ----
lam = [1, 1] + [2]*(KMAX-1)
basis3 = [cf*ca**2, cf**2*ca, cf**3]
basis4 = [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4, dFA]
basis5 = [cf*ca**4, cf**2*ca**3, cf**3*ca**2, cf**4*ca, cf**5, ca*dFA, cf*dFA, cf*dAA]
def vec(e, basis):
    e = sp.expand(e); p = sp.Poly(e, cf, ca, dFA, dAA)
    v = [p.coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(c*b for c, b in zip(v, basis)))
    assert rest == 0, rest
    return [str(c) for c in v]
out = {}
for k in range(KMAX+1):
    for sg, tau in (("p", 1), ("m", -1)):
        p01 = 2*lam[k]*cf; zp0m1 = -4*cf
        p13 = 2*C[(f"P1{sg}LL", k)]; zp11 = C[(f"P1{sg}N", k)]
        p25 = 24*C[(f"P2{sg}LL", k)]; zp23 = 2*C[(f"P2{sg}N", k)]
        p37 = 720*C[(f"P3{sg}LL", k)]; zp35 = 24*C[(f"P3{sg}N", k)]
        V3 = 2*(p01*zp11 + zp0m1*p13) - zp23
        V4 = 2*(p01*zp23 + zp0m1*p25) + 2*zp11*p13 - zp35
        Q5 = 2*(p01*zp35 + zp0m1*p37) + 2*(zp11*p25 + p13*zp23)
        quart = sp.expand(C[(f"P3{sg}N", k)]).coeff(dFA)
        out[f"{k}|{tau}"] = dict(V3=vec(V3, basis3), V4=vec(V4, basis4), Q5_720=vec(Q5/720, basis5),
                                 z2ln2_P2=vec(C[(f"P2{sg}N", k)], basis3), z2ln4_P3=vec(C[(f"P3{sg}N", k)], basis4),
                                 quartic=str(quart), lam=lam[k])
        print(f"k={k:2d} P{'+' if tau == 1 else '-'}: V3={out[f'{k}|{tau}']['V3']} V4={out[f'{k}|{tau}']['V4']} "
              f"quartic(z2 x^k ln^4 x of P3)={quart} [Q5]/720={out[f'{k}|{tau}']['Q5_720']}")
json.dump(out, open("out/p05_data_py.json", "w"), indent=0)

# ---- write the closed forms for the GP engine (text translation only) ----
with open("out/p05_closed_forms.gp", "w") as f:
    for nm in sorted(CL):
        f.write(f"CL_{nm} = {str(CL[nm]).replace('**', '^')};\n")
print("written out/p05_data_py.json and out/p05_closed_forms.gp")


==> anc/numbers/deposit/R6/C5/run_all.sh <==
#!/bin/bash
# C5: rebuild every output in this folder, then sha256 of programs, inputs and outputs into out/run_all.log.
set -e
cd "$(dirname "$0")"
python3 p05_data.py > out/p05_data_py.out          # complete results (copy of P07/p05_data.py, T30 closed forms)
python3 c5_solver_kappa.py > out/c5_solver_kappa.log # Python engine (copy of P07/p04_solver.py), kappa = +-1, k = 0, 2
rm -f out/c5_solver_kappa_gp.txt
gp -q c5_solver_kappa.gp > out/c5_solver_kappa_gp.out 2>&1   # PARI/GP engine (copy of P07/p04_solver.gp)
python3 c5_compare.py > out/c5_compare.log
python3 c5_mutations.py > /dev/null
{
  echo "# C5 rebuild $(date '+%F %T')"
  sha256sum p04_solver.py p05_data.py c5_solver_kappa.py c5_solver_kappa.gp c5_compare.py c5_mutations.py run_all.sh orig_copies/*
  sha256sum out/p01_lambda.json out/p03_colour_py.json out/p03_colour_gap.gp
  sha256sum out/p05_data_py.json out/c5_solver_kappa.json out/c5_solver_kappa_gp.txt out/c5_compare.out out/c5_mutations.out out/c5_solver_kappa.out
} > out/run_all.log
echo done


==> anc/numbers/deposit/R6/C5_check/cmp_ell_lam2.py <==
"""Comparator scratch (C5 comparison, 2 Oct 2026): does S_3, S_4 of the covered (positive-signature)
system at kappa=-1, lambda=2 depend on the pair weights when c_+ = ell_+ ?  Uses the recomputation's
own solver.py and color.py unchanged (imports only).  Also reruns the same at lambda=1 as a control."""
import sympy as sp
import color
from solver import solve, S_coeffs, zeta2_part, su_symbolic, from_numeric, lp, lm
out = []
def P(*a):
    print(*a); out.append(' '.join(str(x) for x in a))
su = su_symbolic()
chs = [('SU(N)', su)]
for name, n in [('SO', 5), ('Sp', 4)]:
    ch = from_numeric(color.group(name, n)); chs.append(('%s(%d)' % (name, n), ch))
for lam in (1, 2):
    for kappa in (+1, -1):
        for nm, ch in chs:
            F = solve(ch, kappa, lam, 4)                 # ell symbolic
            Sc = S_coeffs(F, ch, lam, 4, '+', cplus=lp)   # c_+ = ell_+
            v3, v4 = zeta2_part(Sc[3][1]), zeta2_part(Sc[4][1])
            P('lam=%d kappa=%+d %s: V3=%s  V4=%s  dV3/dellp=%s dV3/dellm=%s dV4/dellp=%s dV4/dellm=%s' % (
                lam, kappa, nm, sp.factor(v3.subs({lp: 0, lm: 0})), sp.factor(v4.subs({lp: 0, lm: 0})),
                sp.factor(sp.diff(v3, lp)), sp.factor(sp.diff(v3, lm)), sp.factor(sp.diff(v4, lp)), sp.factor(sp.diff(v4, lm))))
open('cmp_ell_lam2_output.txt', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C5_check/cmp_ell_lam2_output.txt <==
lam=1 kappa=+1 SU(N): V3=6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  V4=-12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=1 kappa=+1 SO(5): V3=-9  V4=222  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=1 kappa=+1 Sp(4): V3=225/4  V4=-2865/4  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=1 kappa=-1 SU(N): V3=6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3  V4=-12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=1 kappa=-1 SO(5): V3=-3  V4=192  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=1 kappa=-1 Sp(4): V3=255/4  V4=-3255/4  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=2 kappa=+1 SU(N): V3=24*(N - 1)*(N + 1)*(N**2 + 1)/N**3  V4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 4)/N**4  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=2 kappa=+1 SO(5): V3=-24  V4=552  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=2 kappa=+1 Sp(4): V3=105  V4=-1230  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=2 kappa=-1 SU(N): V3=24*(N - 1)*(N + 1)*(N**2 + 3)/N**3  V4=48*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=2 kappa=-1 SO(5): V3=0  V4=456  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0
lam=2 kappa=-1 Sp(4): V3=135  V4=-1650  dV3/dellp=0 dV3/dellm=0 dV4/dellp=0 dV4/dellm=0


==> anc/numbers/deposit/R6/C5_check/color.py <==
"""Color data for the forward four-quark amplitude, computed from explicit generators.

Legs: 1 (incoming u = outgoing antiquark), 2 (incoming ubar = outgoing quark),
3 (outgoing d, quark), 4 (outgoing dbar, antiquark).  Line A runs 1 -> 2, line B 4 -> 3.
s_r = (1,2), t = (1,3), s_c = (1,4).  Quark legs (2,3) carry t^a, antiquark legs (1,4) -(t^a)^T.

Quantities (definitions of the paper, Sect. 2-3 and App. B):
  t-channel Casimir  T_t^2 = (T1+T3)^2,  P_R = component of the unit color flow U in the
  eigenspace R of T_t^2,  b_R from  -T1.T3 P_R = b_R P_R,  Trc = T1.T2 - T1.T4,
  [Trc]_{RR'} = coefficient of P_R in Trc P_{R'}.
All numerics in floating point, rationalized at the end and verified by exact identities.
"""
import itertools
import numpy as np
from fractions import Fraction


def su_generators(n):
    gens = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 0.5; gens.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -0.5j; m[j, i] = 0.5j; gens.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k):
            m[i, i] = 1.0
        m[k, k] = -k
        m *= 1.0 / np.sqrt(2.0 * k * (k + 1))
        gens.append(m)
    return gens


def so_generators(n):
    gens = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex)
            m[i, j] = -0.5j; m[j, i] = 0.5j
            gens.append(m)
    return gens


def sp_generators(n):
    """Defining representation of Sp(n), n even: X with X^T J + J X = 0, Hermitian, Tr = 1/2."""
    h = n // 2
    J = np.zeros((n, n)); J[:h, h:] = np.eye(h); J[h:, :h] = -np.eye(h)
    # basis of the Lie algebra: Hermitian X with J X^T J = X  (equivalently X^T J + J X = 0)
    basis = []
    # build from all Hermitian matrices, project
    herm = []
    for i in range(n):
        for j in range(i, n):
            if i == j:
                m = np.zeros((n, n), complex); m[i, i] = 1; herm.append(m)
            else:
                m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; herm.append(m)
                m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; herm.append(m)
    proj = []
    for m in herm:
        p = 0.5 * (m + J @ m.T @ J)   # J X^T J = X  <=>  X^T J + J X = 0 using J^-1 = -J
        proj.append(p)
    # orthonormalize w.r.t. Tr(XY) (real inner product on Hermitian matrices)
    vecs = []
    for p in proj:
        v = p.copy()
        for q in vecs:
            v = v - np.trace(v @ q).real / np.trace(q @ q).real * q
        if np.linalg.norm(v) > 1e-9:
            vecs.append(v)
    gens = [v / np.sqrt(2 * np.trace(v @ v).real) for v in vecs]
    assert len(gens) == h * (2 * h + 1)
    return gens


def act(gen, tensor, leg, quark):
    """Apply generator to one index of a 4-index tensor."""
    g = gen if quark else -gen.T
    letters = 'abcd'
    out = list(letters); out[leg] = 'z'
    sub = 'z' + letters[leg] + ',' + letters + '->' + ''.join(out)
    return np.einsum(sub, g, tensor)


QUARK = {0: False, 1: True, 2: True, 3: False}   # legs 1..4 -> indices 0..3


def TdotT(gens, tensor, i, j):
    res = np.zeros(tensor.shape, complex)
    for g in gens:
        res += act(g, act(g, tensor, j, QUARK[j]), i, QUARK[i])
    return res


def rat(x, den=100000):
    xr = complex(x)
    assert abs(xr.imag) < 1e-6, xr
    f = Fraction(xr.real).limit_denominator(den)
    assert abs(float(f) - xr.real) < 1e-6, (xr, f)
    return f


def invariants(gens, d):
    """structure constants and quartic invariants"""
    NA = len(gens)
    G = np.array(gens)
    f = np.zeros((NA, NA, NA))
    for a in range(NA):
        for b in range(NA):
            comm = G[a] @ G[b] - G[b] @ G[a]
            for c in range(NA):
                # [t^a,t^b] = i f^{abc} t^c, Tr(t^c t^c)=1/2
                f[a, b, c] = (np.trace(comm @ G[c]) / (0.5j)).real
    CF = rat(np.trace(sum(g @ g for g in gens)) / d)
    FA = np.array([-1j * f[a] for a in range(NA)])       # (F^a)_{bc} = -i f^{abc}
    CA = rat(np.trace(sum(F @ F for F in FA)) / NA)

    def dsym(gs):
        n = len(gs)
        out = np.zeros((n, n, n, n))
        # 1/6 sum over perms of (b,c,d) of Tr(a b c d)
        P2 = np.einsum('aij,bjk->abik', gs, gs)  # (t^a t^b)_{ik}
        T4 = np.einsum('abik,cdki->abcd', P2, P2).real
        for perm in itertools.permutations([1, 2, 3]):
            out += np.transpose(T4, (0,) + perm)
        return out / 6.0
    dF = dsym(G)
    dA = dsym(FA)
    dFdA_over_NR = rat(np.einsum('abcd,abcd->', dF, dA) / d)
    dAdA_over_NA = rat(np.einsum('abcd,abcd->', dA, dA) / NA)
    return dict(CF=CF, CA=CA, NA=NA, NR=d, dFdA_NR=dFdA_over_NR, dAdA_NA=dAdA_over_NA)


def channel_data(gens, d, complex_rep):
    I = np.eye(d)
    # candidate invariant tensors: products of two Kronecker deltas over leg pairings
    pairs = [((0, 1), (2, 3)), ((0, 2), (1, 3)), ((0, 3), (1, 2))]
    basis = []
    mats = [I]
    if d % 2 == 0:
        h = d // 2
        J = np.zeros((d, d)); J[:h, h:] = np.eye(h); J[h:, :h] = -np.eye(h)
        mats.append(J)
    for (p, q), M1, M2 in [(pq, A, B) for pq in pairs for A in mats for B in mats]:
        T = np.einsum('ab,cd->abcd', M1, M2).astype(complex)   # M1_{01} M2_{23}
        # reorder to put the deltas on the right legs
        order = [p[0], p[1], q[0], q[1]]
        inv = np.argsort(order)
        T = np.transpose(T, inv)
        # keep only those that are invariant
        tot = sum(np.linalg.norm(sum(act(g, T, l, QUARK[l]) for l in range(4))) for g in gens)
        if tot < 1e-9:
            basis.append(T)
    # remove linear dependence
    M = np.array([b.ravel() for b in basis])
    rank = np.linalg.matrix_rank(M, tol=1e-8)
    sel = []
    for b in basis:
        trial = np.array([x.ravel() for x in sel + [b]])
        if np.linalg.matrix_rank(trial, tol=1e-8) > len(sel):
            sel.append(b)
    basis = sel
    nb = len(basis)
    Bmat = np.array([b.ravel() for b in basis]).T   # columns

    def coords(T):
        c, *_ = np.linalg.lstsq(Bmat, T.ravel(), rcond=None)
        assert np.linalg.norm(Bmat @ c - T.ravel()) < 1e-8
        return c

    def opmat(fun):
        return np.array([coords(fun(b)) for b in basis]).T

    T13 = opmat(lambda T: TdotT(gens, T, 0, 2))
    T12 = opmat(lambda T: TdotT(gens, T, 0, 1))
    T14 = opmat(lambda T: TdotT(gens, T, 0, 3))
    T11 = opmat(lambda T: TdotT(gens, T, 0, 0))
    CF = np.trace(sum(g @ g for g in gens)).real / d
    Tt2 = 2 * CF * np.eye(nb) + 2 * T13
    evals, evecs = np.linalg.eig(Tt2)
    # unit color flow U = delta_{12} delta_{34}  (legs 1-2 and 3-4)
    U = np.einsum('ab,cd->abcd', I, I)
    u = coords(U)
    cU = np.linalg.solve(evecs, u)
    order = np.argsort(evals.real)
    Cs = [evals[k].real for k in order]
    P = [cU[k] * evecs[:, k] for k in order]       # coordinates of P_R
    Pm = np.array(P).T
    Trc = T12 - T14
    TrcRR = np.linalg.solve(Pm, Trc @ Pm)        # [Trc]_{R R'}
    bR = [np.linalg.solve(Pm, -T13 @ Pm)[k, k] for k in range(nb)]
    # projector property check: P_R P_R' (multiplication along the lines) is not needed here;
    dims = []
    # dimension of R = trace of projector on t-channel pair; get from multiplicity via
    # d * d * (contraction of P_R with the t-channel identity)
    for k in range(nb):
        PR = (Bmat @ Pm[:, k]).reshape(d, d, d, d)
        # P_R as operator from (legs 1,3) to (legs 2,4): contract i1=i2, i3=i4 gives Tr = dim R
        dims.append(np.einsum('aacc->', PR))
    return dict(C=[rat(c) for c in Cs], b=[rat(x) for x in bR],
                Trc=[[rat(TrcRR[i, j]) for j in range(nb)] for i in range(nb)],
                dims=[rat(x) for x in dims], CF=rat(CF),
                Casimir_check=rat(np.trace(T11) / nb))


def group(name, n):
    if name == 'SU':
        gens, d = su_generators(n), n
    elif name == 'SO':
        gens, d = so_generators(n), n
    elif name == 'Sp':
        gens, d = sp_generators(n), n
    inv = invariants(gens, d)
    ch = channel_data(gens, d, name == 'SU')
    ch.update(inv)
    return ch


def verify(ch):
    """exact checks of the color data (App. B relations derived independently in NOTES)"""
    C, b, T, dims, CF, CA = ch['C'], ch['b'], ch['Trc'], ch['dims'], ch['CF'], ch['CA']
    nb = len(C)
    iA = [k for k in range(nb) if dims[k] == ch['NA']][0]
    ok = True
    for R in range(nb):
        ok &= (b[R] == CF - C[R] / 2)
        ok &= (sum(T[R]) == -CF - b[R])
        ok &= (sum(T[R][Rp] * b[Rp] for Rp in range(nb)) == (CF - 2 * b[iA]) * b[R] - b[R] ** 2) if nb >= 2 else True
        for Rp in range(nb):
            ok &= (dims[R] * T[R][Rp] == dims[Rp] * T[Rp][R])
    return ok


if __name__ == '__main__':
    for name, n in [('SU', 2), ('SU', 3), ('SU', 4), ('SO', 5), ('SO', 3), ('SO', 6), ('SO', 7), ('Sp', 4)]:
        ch = group(name, n)
        print(name, n, 'CF', ch['CF'], 'CA', ch['CA'], 'NA', ch['NA'], 'dFdA/NR', ch['dFdA_NR'])
        print('   C_R', [str(x) for x in ch['C']], 'dims', [str(x) for x in ch['dims']], 'b_R', [str(x) for x in ch['b']])
        print('   Trc', [[str(x) for x in r] for r in ch['Trc']])
        print('   checks', verify(ch))


==> anc/numbers/deposit/R6/C5_check/run.py <==
"""C5 check: S_3, S_4 at kappa = -1 (x^0 system, lam = 1, positive signature, P^+ = (1+c_+ pi^2 w^2) F_1^+)
and V_3^-, V_4^- at kappa = -1, lam = 2 (negative-signature system, P^- = F_1^-),
in general color, from color.py (explicit generators) and solver.py (own perturbative solver).
Controls at kappa = +1: S_3, S_4 against eqs. (16) and (17) of the paper, the LL of P^-
at two loops against the N^-3 term of MVV (4.7) quoted there, and the reduction S = -12 kappa a zeta_2
C_F w F_A^- (first order in zeta_2)."""
import sympy as sp
import color
from solver import solve, S_coeffs, zeta2_part, su_symbolic, from_numeric, Nc, p2, lp, lm, cp

CFs, CAs, dfa = sp.symbols('C_F C_A dFdA_NR')
basis3 = [CFs * CAs**2, CFs**2 * CAs, CFs**3]
basis4 = [CFs * CAs**3, CFs**2 * CAs**2, CFs**3 * CAs, CFs**4, dfa]
NMAX = 5

groups_num = [('SU', 2), ('SU', 3), ('SU', 4), ('SO', 3), ('SO', 5), ('SO', 6), ('SO', 7), ('Sp', 4), ('Sp', 6)]


def subs_group(expr, ch):
    return sp.simplify(expr.subs({CFs: ch['CF'], CAs: ch['CA'], dfa: ch['dFdA_NR']}))


def compute(ch, kappa, lam, sig, ellp=lp, ellm=lm, cplus=cp):
    F = solve(ch, kappa, lam, NMAX, ell={'+': ellp, '-': ellm})
    Sc = S_coeffs(F, ch, lam, NMAX, sig, cplus=cplus)
    return F, Sc


def fit(values, basis, groups_data, symbolic_su=None):
    """values: list of (ch, value); symbolic_su: (ch_su, expr in N) -> solve for basis coefficients"""
    xs = sp.symbols('x0:%d' % len(basis))
    gen = sum(x * b for x, b in zip(xs, basis))
    eqs = []
    if symbolic_su is not None:
        ch, val = symbolic_su
        diff = sp.together(subs_group(gen, ch) - val)
        num = sp.Poly(sp.numer(diff), Nc)
        eqs += [c for c in num.coeffs()]
    for ch, val in values:
        eqs.append(subs_group(gen, ch) - val)
    sol = sp.solve(eqs, xs, dict=True)
    assert len(sol) == 1, sol
    sol = sol[0]
    assert all(x in sol for x in xs), ('underdetermined', sol)
    # check every equation
    for e in eqs:
        assert sp.simplify(e.subs(sol)) == 0
    return [sol[x] for x in xs], len(eqs)


def main():
    su = su_symbolic()
    su['CA'] = Nc
    nums = []
    for name, n in groups_num:
        chn = color.group(name, n)
        assert color.verify(chn)
        ch = from_numeric(chn)
        ch['name'] = '%s(%d)' % (name, n)
        nums.append(ch)

    out = []
    P = lambda *a: (print(*a), out.append(' '.join(str(x) for x in a)))

    # ---------------- controls at kappa = +1 ----------------
    S3_ref = 12 * CFs * (CAs - 2 * CFs) * (5 * CAs - 6 * CFs)
    S4_ref = -48 * (19 * CAs**3 * CFs - 65 * CAs**2 * CFs**2 + 68 * CAs * CFs**3 - 20 * CFs**4 - 24 * dfa)
    for ch in [su] + nums:
        F, Sc = compute(ch, +1, 1, '+', ellp=lp, cplus=lp)   # normalization condition c_+ = ell_+
        S3 = zeta2_part(Sc[3][1]); S4 = zeta2_part(Sc[4][1])
        ok3 = sp.simplify(S3 - subs_group(S3_ref, ch)) == 0
        ok4 = sp.simplify(S4 - subs_group(S4_ref, ch)) == 0
        LL = all(sp.simplify(Sc[n][0]) == 0 for n in range(2, NMAX + 1))
        # reduction S_{n} = -12 kappa C_F d_{n-1}, d = LL coefficients of F_A^-
        red = all(sp.simplify(zeta2_part(Sc[n][1]) + 12 * 1 * ch['CF'] * F['-'][ch['iA']][n - 1][0]) == 0
                  for n in range(3, NMAX + 1))
        # two-loop LL of P^- : 4 C_F^2 + 8 C_F (C_A - 2 C_F)
        llm2 = sp.simplify(F['-'][ch['i1']][2][0] - (4 * ch['CF']**2 + 8 * ch['CF'] * (ch['CA'] - 2 * ch['CF'])))
        P('control kappa=+1', ch.get('name', 'SU(N)'), 'S3 ok', ok3, 'S4 ok', ok4, 'LL poles of S vanish', LL,
          'reduction ok (n=3..5)', red, 'P^- 2-loop LL ok', llm2 == 0)

    # ---------------- kappa = -1 ----------------
    res = {}
    for label, kappa, lam, sig in [('S(kappa=-1,lam=1,P+)', -1, 1, '+'), ('V-(kappa=-1,lam=2,P-)', -1, 2, '-'),
                                   ('V-(kappa=+1,lam=2,P-)', +1, 2, '-'), ('V-(kappa=+1,lam=1,P-)', +1, 1, '-'),
                                   ('V-(kappa=-1,lam=1,P-)', -1, 1, '-')]:
        vals3, vals4, vals3_l, vals4_l = [], [], [], []
        for ch in [su] + nums:
            # ell_+ = c_+ (normalization condition), ell_- free; report ell-dependence separately
            F, Sc = compute(ch, kappa, lam, sig, ellp=lp, ellm=lm, cplus=lp)
            v3 = zeta2_part(Sc[3][1]); v4 = zeta2_part(Sc[4][1])
            v3_0 = sp.simplify(v3.subs({lp: 0, lm: 0})); v4_0 = sp.simplify(v4.subs({lp: 0, lm: 0}))
            LLs = [sp.factor(Sc[n][0]) for n in (2, 3, 4)]
            if ch is su:
                su_vals = (v3_0, v4_0, sp.factor(v3 - v3_0), sp.factor(v4 - v4_0), LLs)
                P(label, 'SU(N): V3 =', sp.factor(v3_0), '; V4 =', sp.factor(v4_0))
                P('   ell-dependence V3:', sp.factor(v3 - v3_0), '; V4:', sp.factor(v4 - v4_0))
                P('   LL coefficients of S at a^2,a^3,a^4:', LLs)
            else:
                vals3.append((ch, v3_0)); vals4.append((ch, v4_0))
                vals3_l.append((ch, sp.expand(v3 - v3_0))); vals4_l.append((ch, sp.expand(v4 - v4_0)))
                P('   ', ch['name'], 'V3 =', v3_0, 'V4 =', v4_0)
        c3, n3 = fit(vals3, basis3, None, symbolic_su=(su, su_vals[0]))
        c4, n4 = fit(vals4, basis4, None, symbolic_su=(su, su_vals[1]))
        P(label, 'general color, three-loop basis (CF CA^2, CF^2 CA, CF^3):', c3, '[%d equations]' % n3)
        P(label, 'general color, four-loop basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR):', c4,
          '[%d equations]' % n4)
        # fit of the ell-dependent parts (separately for ell_+ and ell_-)
        for sym in (lp, lm):
            l3 = [(ch, sp.diff(v, sym)) for ch, v in vals3_l]
            l4 = [(ch, sp.diff(v, sym)) for ch, v in vals4_l]
            d3, _ = fit(l3, basis3, None, symbolic_su=(su, sp.diff(su_vals[2], sym)))
            d4, _ = fit(l4, basis4, None, symbolic_su=(su, sp.diff(su_vals[3], sym)))
            P(label, '  d/d%s :' % sym, 'V3', d3, 'V4', d4)
        res[label] = (c3, c4)

    # ratio V3^-(kappa=-1,lam=2) / S3(kappa=-1)
    S3m, S4m = res['S(kappa=-1,lam=1,P+)']
    V3m, V4m = res['V-(kappa=-1,lam=2,P-)']
    P('ratio V3^-(k=-1,lam=2)/S3(k=-1) component by component:',
      [sp.nsimplify(v / s) if s != 0 else ('inf' if v != 0 else '0/0') for v, s in zip(V3m, S3m)])
    P('ratio V4^-(k=-1,lam=2)/S4(k=-1) component by component:',
      [sp.nsimplify(v / s) if s != 0 else ('inf' if v != 0 else '0/0') for v, s in zip(V4m, S4m)])
    open('PROJECT/ma_a/referee_calc/C5_check/run_output.txt', 'w').write('\n'.join(out) + '\n')


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R6/C5_check/run_extra.py <==
"""Extra controls for C5: (1) reduction S_n = -12 kappa C_F d_{n-1} at kappa = -1 (d_n = LL coefficients of F_A^-),
(2) the paper's general-kappa d_2 = 4 b_A^2 + 8 kappa M_1 and d_3 = 4(b_A - C_A) d_2 + 16 kappa (3 M_2 - 2 C_F M_1)
with M_p = sum_R' [Trc]_{AR'} b_R'^p computed from the explicit color data, (3) covered pairing (positive signature)
at lam = 2 for kappa = +1 and -1, (4) differences complete results minus equations for V^- at lam = 2 using the
complete-result rows printed in Table tab:xk of the paper."""
import sympy as sp
import color
from solver import solve, S_coeffs, zeta2_part, su_symbolic, from_numeric, Nc, lp, lm
from run import fit, basis3, basis4, groups_num, subs_group, CFs, CAs, dfa

su = su_symbolic()
nums = []
for name, n in groups_num:
    ch = from_numeric(color.group(name, n)); ch['name'] = '%s(%d)' % (name, n); nums.append(ch)
out = []
def P(*a):
    print(*a); out.append(' '.join(str(x) for x in a))

for ch in [su] + nums:
    iA = ch['iA']; nb = len(ch['C'])
    M = lambda p: sp.simplify(sum(ch['Trc'][iA][R] * ch['b'][R]**p for R in range(nb)))
    bA, CF, CA = ch['b'][iA], ch['CF'], ch['CA']
    okall = True
    for kappa in (+1, -1):
        F = solve(ch, kappa, 1, 4, ell={'+': 0, '-': 0})
        Sc = S_coeffs(F, ch, 1, 4, '+', cplus=0)
        d = [None] + [F['-'][iA][n][0] for n in range(1, 4)]
        red = all(sp.simplify(zeta2_part(Sc[n][1]) + 12 * kappa * CF * d[n - 1]) == 0 for n in (3, 4))
        d2 = 4 * bA**2 + 8 * kappa * M(1)
        d3 = 4 * (bA - CA) * d2 + 16 * kappa * (3 * M(2) - 2 * CF * M(1))
        okd = sp.simplify(d[1] - 2 * bA) == 0 and sp.simplify(d[2] - d2) == 0 and sp.simplify(d[3] - d3) == 0
        okall &= red and okd
    P('reduction and d_2, d_3 formulas at kappa=+1 and -1:', ch.get('name', 'SU(N)'), okall)

res = {}
for label, kappa, lam, sig in [('covered(+), kappa=+1, lam=2', +1, 2, '+'), ('covered(+), kappa=-1, lam=2', -1, 2, '+')]:
    vals3, vals4 = [], []
    su_v = None
    for ch in [su] + nums:
        F = solve(ch, kappa, lam, 4, ell={'+': 0, '-': 0})
        Sc = S_coeffs(F, ch, lam, 4, sig, cplus=0)
        v3, v4 = zeta2_part(Sc[3][1]), zeta2_part(Sc[4][1])
        if ch is su:
            su_v = (v3, v4)
        else:
            vals3.append((ch, v3)); vals4.append((ch, v4))
    c3, _ = fit(vals3, basis3, None, symbolic_su=(su, su_v[0]))
    c4, _ = fit(vals4, basis4, None, symbolic_su=(su, su_v[1]))
    P(label, '(ell_+ = c_+ = 0): V3 =', c3, 'V4 =', c4, '; SU(N):', sp.factor(su_v[0]), ',', sp.factor(su_v[1]))

data3 = [-96, 288, -192]; data4 = [1472, -6464, 9088, -4096, 0]   # Table tab:xk, uncovered, lam = 2, complete results
eq_km3 = [128, -480, 448]; eq_km4 = [-2752, 11584, -16768, 8192, 3072]   # this check, run.py, kappa=-1, ell=0
eq_kp3 = [160, -480, 320]; eq_kp4 = [-448, 1856, -2432, 1024, 0]
P('complete minus equations, V3^-, lam=2, kappa=-1:', [a - b for a, b in zip(data3, eq_km3)])
P('complete minus equations, V4^-, lam=2, kappa=-1:', [a - b for a, b in zip(data4, eq_km4)])
P('complete minus equations, V3^-, lam=2, kappa=+1:', [a - b for a, b in zip(data3, eq_kp3)])
P('complete minus equations, V4^-, lam=2, kappa=+1:', [a - b for a, b in zip(data4, eq_kp4)])
e = sum(c * b for c, b in zip([a - b for a, b in zip(data3, eq_km3)], basis3))
P('   factorized (kappa=-1, V3):', sp.factor(e), '; (kappa=+1, V3):', sp.factor(sum(c * b for c, b in zip([a - b for a, b in zip(data3, eq_kp3)], basis3))))
P('   factorized (kappa=-1, V4):', sp.factor(sum(c * b for c, b in zip([a - b for a, b in zip(data4, eq_km4)], basis4))))
P('   factorized (kappa=+1, V4):', sp.factor(sum(c * b for c, b in zip([a - b for a, b in zip(data4, eq_kp4)], basis4))))
P('factorized V3^-(kappa=-1,lam=2):', sp.factor(sum(c * b for c, b in zip(eq_km3, basis3))))
P('factorized V4^-(kappa=-1,lam=2):', sp.factor(sum(c * b for c, b in zip(eq_km4, basis4))))
P('factorized S3(kappa=-1):', sp.factor(sum(c * b for c, b in zip([84, -288, 240], basis3))))
P('factorized S4(kappa=-1):', sp.factor(sum(c * b for c, b in zip([-1056, 3792, -4224, 1344, 1152], basis4))))
open('run_extra_output.txt', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C5_check/run_extra_output.txt <==
reduction and d_2, d_3 formulas at kappa=+1 and -1: SU(N) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: SU(2) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: SU(3) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: SU(4) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: SO(3) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: SO(5) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: SO(6) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: SO(7) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: Sp(4) True
reduction and d_2, d_3 formulas at kappa=+1 and -1: Sp(6) True
covered(+), kappa=+1, lam=2 (ell_+ = c_+ = 0): V3 = [96, -288, 192] V4 = [-2240, 7872, -8832, 3072, 3072] ; SU(N): 24*(N - 1)*(N + 1)*(N**2 + 1)/N**3 , 48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 4)/N**4
covered(+), kappa=-1, lam=2 (ell_+ = c_+ = 0): V3 = [192, -672, 576] V4 = [-3008, 11712, -14976, 6144, 3072] ; SU(N): 24*(N - 1)*(N + 1)*(N**2 + 3)/N**3 , 48*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4
complete minus equations, V3^-, lam=2, kappa=-1: [-224, 768, -640]
complete minus equations, V4^-, lam=2, kappa=-1: [4224, -18048, 25856, -12288, -3072]
complete minus equations, V3^-, lam=2, kappa=+1: [-256, 768, -512]
complete minus equations, V4^-, lam=2, kappa=+1: [1920, -8320, 11520, -5120, 0]
   factorized (kappa=-1, V3): -32*C_F*(C_A - 2*C_F)*(7*C_A - 10*C_F) ; (kappa=+1, V3): -256*C_F*(C_A - 2*C_F)*(C_A - C_F)
   factorized (kappa=-1, V4): 128*(33*C_A**3*C_F - 141*C_A**2*C_F**2 + 202*C_A*C_F**3 - 96*C_F**4 - 24*dFdA_NR)
   factorized (kappa=+1, V4): 640*C_F*(C_A - 2*C_F)*(C_A - C_F)*(3*C_A - 4*C_F)
factorized V3^-(kappa=-1,lam=2): 32*C_F*(C_A - 2*C_F)*(4*C_A - 7*C_F)
factorized V4^-(kappa=-1,lam=2): -64*(43*C_A**3*C_F - 181*C_A**2*C_F**2 + 262*C_A*C_F**3 - 128*C_F**4 - 48*dFdA_NR)
factorized S3(kappa=-1): 12*C_F*(C_A - 2*C_F)*(7*C_A - 10*C_F)
factorized S4(kappa=-1): -48*(22*C_A**3*C_F - 79*C_A**2*C_F**2 + 88*C_A*C_F**3 - 28*C_F**4 - 24*dFdA_NR)


==> anc/numbers/deposit/R6/C5_check/run_output.txt <==
control kappa=+1 SU(N) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 SU(2) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 SU(3) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 SU(4) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 SO(3) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 SO(5) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 SO(6) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 SO(7) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 Sp(4) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
control kappa=+1 Sp(6) S3 ok True S4 ok True LL poles of S vanish True reduction ok (n=3..5) True P^- 2-loop LL ok True
S(kappa=-1,lam=1,P+) SU(N): V3 = 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3 ; V4 = -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4
   ell-dependence V3: 0 ; V4: 0
   LL coefficients of S at a^2,a^3,a^4: [0, 0, 0]
    SU(2) V3 = 117/4 V4 = -891/4
    SU(3) V3 = 368/9 V4 = -6848/27
    SU(4) V3 = 1665/32 V4 = -16875/64
    SO(3) V3 = 9/2 V4 = 21
    SO(5) V3 = -3 V4 = 192
    SO(6) V3 = -45/4 V4 = 1605/4
    SO(7) V3 = -45/2 V4 = 729
    Sp(4) V3 = 255/4 V4 = -3255/4
    Sp(6) V3 = 441/4 V4 = -8043/4
S(kappa=-1,lam=1,P+) general color, three-loop basis (CF CA^2, CF^2 CA, CF^3): [84, -288, 240] [13 equations]
S(kappa=-1,lam=1,P+) general color, four-loop basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR): [-1056, 3792, -4224, 1344, 1152] [14 equations]
S(kappa=-1,lam=1,P+)   d/dellp : V3 [0, 0, 0] V4 [0, 0, 0, 0, 0]
S(kappa=-1,lam=1,P+)   d/dellm : V3 [0, 0, 0] V4 [0, 0, 0, 0, 0]
V-(kappa=-1,lam=2,P-) SU(N): V3 = 8*(N - 1)*(N + 1)*(N**2 + 7)/N**3 ; V4 = 16*(N - 1)*(N + 1)*(9*N**4 - 35*N**2 - 32)/N**4
   ell-dependence V3: -96*(N - 1)*(N + 1)*(N**4*ellm - 4*N**2*ellm + 3*ellm + ellp)/N**3 ; V4: -96*(N - 1)*(N + 1)*(5*N**6*ellm - 23*N**4*ellm + 43*N**2*ellm - 6*N**2*ellp - 25*ellm - 8*ellp)/N**4
   LL coefficients of S at a^2,a^3,a^4: [8*(N - 1)*(N + 1)/N**2, -16*(N - 1)*(N + 1)*(N**2 + 1)/N**3, 32*(N - 1)*(N + 1)*(N**2 + 1)*(3*N**2 + 2)/N**4]
    SU(2) V3 = 33 V4 = -84
    SU(3) V3 = 1024/27 V4 = 48896/81
    SU(4) V3 = 345/8 V4 = 1605
    SO(3) V3 = 12 V4 = 96
    SO(5) V3 = 16 V4 = 392
    SO(6) V3 = 15 V4 = 660
    SO(7) V3 = 12 V4 = 1032
    Sp(4) V3 = 65 V4 = -310
    Sp(6) V3 = 105 V4 = -840
V-(kappa=-1,lam=2,P-) general color, three-loop basis (CF CA^2, CF^2 CA, CF^3): [128, -480, 448] [13 equations]
V-(kappa=-1,lam=2,P-) general color, four-loop basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR): [-2752, 11584, -16768, 8192, 3072] [14 equations]
V-(kappa=-1,lam=2,P-)   d/dellp : V3 [-192, 768, -768] V4 [2688, -13824, 23040, -12288, 0]
V-(kappa=-1,lam=2,P-)   d/dellm : V3 [0, 768, -2304] V4 [0, -4608, 24576, -38400, 0]
V-(kappa=+1,lam=2,P-) SU(N): V3 = 40*(N - 1)*(N + 1)*(N**2 + 1)/N**3 ; V4 = -16*(N - 1)*(N + 1)*(N**2 + 1)*(3*N**2 + 4)/N**4
   ell-dependence V3: -96*(N - 1)*(N + 1)*(N**4*ellm - ellm - ellp)/N**3 ; V4: -96*(N - 1)*(N + 1)*(5*N**6*ellm - 7*N**4*ellm - 5*N**2*ellm + 6*N**2*ellp + 7*ellm + 8*ellp)/N**4
   LL coefficients of S at a^2,a^3,a^4: [-8*(N - 1)*(N + 1)/N**2, 16*(N - 1)*(N + 1)*(N**2 + 1)/N**3, -32*(N - 1)*(N + 1)*(N**2 + 1)*(3*N**2 + 2)/N**4]
    SU(2) V3 = 75 V4 = -240
    SU(3) V3 = 3200/27 V4 = -39680/81
    SU(4) V3 = 1275/8 V4 = -3315/4
    SO(3) V3 = 0 V4 = 0
    SO(5) V3 = -40 V4 = 40
    SO(6) V3 = -75 V4 = 120
    SO(7) V3 = -120 V4 = 264
    Sp(4) V3 = 175 V4 = -770
    Sp(6) V3 = 315 V4 = -1764
V-(kappa=+1,lam=2,P-) general color, three-loop basis (CF CA^2, CF^2 CA, CF^3): [160, -480, 320] [13 equations]
V-(kappa=+1,lam=2,P-) general color, four-loop basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR): [-448, 1856, -2432, 1024, 0] [14 equations]
V-(kappa=+1,lam=2,P-)   d/dellp : V3 [192, -768, 768] V4 [-2688, 13824, -23040, 12288, 0]
V-(kappa=+1,lam=2,P-)   d/dellm : V3 [0, -768, 768] V4 [0, 1536, -12288, 10752, 0]
V-(kappa=+1,lam=1,P-) SU(N): V3 = 2*(N - 1)*(N + 1)*(10*N**2 + 11)/N**3 ; V4 = -4*(N - 1)**2*(N + 1)**2*(12*N**2 + 7)/N**4
   ell-dependence V3: -12*(N - 1)*(N + 1)*(N**4*ellm + 2*N**2*ellm - 3*ellm - 2*ellp)/N**3 ; V4: -6*(N - 1)*(N + 1)*(5*N**6*ellm - 7*N**4*ellm - 9*N**2*ellm + 24*N**2*ellp + 11*ellm + 16*ellp)/N**4
   LL coefficients of S at a^2,a^3,a^4: [-4*(N - 1)*(N + 1)/N**2, 4*(N - 1)*(N + 1)*(2*N**2 + 1)/N**3, -8*(N - 1)*(N + 1)*(2*N**2 + 1)*(3*N**2 + 1)/N**4]
    SU(2) V3 = 153/4 V4 = -495/4
    SU(3) V3 = 1616/27 V4 = -29440/81
    SU(4) V3 = 2565/32 V4 = -44775/64
    SO(3) V3 = 1/2 V4 = -10
    SO(5) V3 = -19 V4 = -10
    SO(6) V3 = -145/4 V4 = 65/4
    SO(7) V3 = -117/2 V4 = 72
    Sp(4) V3 = 355/4 V4 = -1615/4
    Sp(6) V3 = 637/4 V4 = -3703/4
V-(kappa=+1,lam=1,P-) general color, three-loop basis (CF CA^2, CF^2 CA, CF^3): [84, -256, 176] [13 equations]
V-(kappa=+1,lam=1,P-) general color, four-loop basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR): [112, -496, 832, -448, -384] [14 equations]
V-(kappa=+1,lam=1,P-)   d/dellp : V3 [48, -192, 192] V4 [-480, 2304, -3456, 1536, 0]
V-(kappa=+1,lam=1,P-)   d/dellm : V3 [0, -192, 288] V4 [0, 192, -1152, 1056, 0]
V-(kappa=-1,lam=1,P-) SU(N): V3 = 2*(N - 1)*(N + 1)*(2*N**2 + 13)/N**3 ; V4 = 4*(N - 1)*(N + 1)*(12*N**4 - 59*N**2 - 43)/N**4
   ell-dependence V3: -12*(N - 1)*(N + 1)*(N**4*ellm - 6*N**2*ellm + 5*ellm + 2*ellp)/N**3 ; V4: -6*(N - 1)*(N + 1)*(5*N**6*ellm - 23*N**4*ellm + 71*N**2*ellm - 24*N**2*ellp - 53*ellm - 16*ellp)/N**4
   LL coefficients of S at a^2,a^3,a^4: [4*(N - 1)*(N + 1)/N**2, -4*(N - 1)*(N + 1)*(2*N**2 + 1)/N**3, 8*(N - 1)*(N + 1)*(2*N**2 + 1)*(3*N**2 + 1)/N**4]
    SU(2) V3 = 63/4 V4 = -261/4
    SU(3) V3 = 496/27 V4 = 12736/81
    SU(4) V3 = 675/32 V4 = 31275/64
    SO(3) V3 = 11/2 V4 = 31
    SO(5) V3 = 7 V4 = 136
    SO(6) V3 = 25/4 V4 = 955/4
    SO(7) V3 = 9/2 V4 = 387
    Sp(4) V3 = 125/4 V4 = -905/4
    Sp(6) V3 = 203/4 V4 = -2261/4
V-(kappa=-1,lam=1,P-) general color, three-loop basis (CF CA^2, CF^2 CA, CF^3): [60, -224, 208] [13 equations]
V-(kappa=-1,lam=1,P-) general color, four-loop basis (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR): [-1056, 4336, -6016, 2752, 1152] [14 equations]
V-(kappa=-1,lam=1,P-)   d/dellp : V3 [-48, 192, -192] V4 [480, -2304, 3456, -1536, 0]
V-(kappa=-1,lam=1,P-)   d/dellm : V3 [0, 192, -480] V4 [0, -960, 4224, -5088, 0]
ratio V3^-(k=-1,lam=2)/S3(k=-1) component by component: [32/21, 5/3, 28/15]
ratio V4^-(k=-1,lam=2)/S4(k=-1) component by component: [86/33, 724/237, 131/33, 128/21, 8/3]


==> anc/numbers/deposit/R6/C5_check/solver.py <==
"""Perturbative solver of the fixed-coupling evolution equations, eq. (system) of the paper,

  omega F_R^s = 2 a lam b_R + 2 a C_R [ dF_R^s/domega + phi^s F_R^s ]
               + (1 + ell_s pi^2 omega^2) (F_R^s)^2
               + 2 a kappa psi^s sum_R' [Trc]_{RR'} F_R'^{-s}

with phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2),
psi^- = pi cot(pi w/2), expanded to the order needed at NNLL.  Born weights lam*b_R (App. F,
shifted-pole system; lam = 1 is the x^0 system).  The solution is the perturbative series
F_R^s = sum_n a^n w^(1-2n) (c0 + c2 w^2 + ...), and only c0 (LL) and c2 (NNLL) are kept: by
parity in omega every term of the equation is even when F is odd, so no NLL term exists, and the
relative-w^2 coefficient at order n needs only c0, c2 of lower orders.

P^+ = (1 + c_+ pi^2 w^2) F_1^+,  P^- = F_1^-,  S = P (P - w) + 2 a lam C_F.
S_n (or V_n) = coefficient of a^n w^(4-2n) in S; it is proportional to pi^2 and is quoted as the
coefficient of zeta_2 = pi^2/6.
"""
import sympy as sp

p2 = sp.Symbol('pi2')          # pi^2
lp, lm, cp = sp.symbols('ellp ellm cplus')

EXP = {   # (coefficient of 1/w, coefficient of w)
    'phi+': (0, -p2 / 4),
    'phi-': (1, -p2 / 12),
    'psi+': (0, -p2 / 2),
    'psi-': (2, -p2 / 6),
}


def solve(ch, kappa, lam, nmax, ell=None, cplus=None):
    """ch: dict with C (list), b (list), Trc (matrix as list of lists), i1, iA, CF.
    returns F[s][R][n] = (c0, c2) for n = 1..nmax"""
    if ell is None:
        ell = {'+': lp, '-': lm}
    nb = len(ch['C'])
    C, b, T = ch['C'], ch['b'], ch['Trc']
    F = {'+': [[None] * (nmax + 1) for _ in range(nb)], '-': [[None] * (nmax + 1) for _ in range(nb)]}
    other = {'+': '-', '-': '+'}
    for n in range(1, nmax + 1):
        for s in '+-':
            phim, phi1 = EXP['phi' + s]
            psim, psi1 = EXP['psi' + s]
            for R in range(nb):
                r0 = 0
                r2 = 0
                if n == 1:
                    r0 += 2 * lam * b[R]
                else:
                    c0, c2 = F[s][R][n - 1]
                    # Sudakov
                    r0 += 2 * C[R] * ((3 - 2 * n) * c0 + phim * c0)
                    r2 += 2 * C[R] * ((5 - 2 * n) * c2 + phim * c2 + phi1 * c0)
                    # quark pair
                    q0 = sum(F[s][R][k][0] * F[s][R][n - k][0] for k in range(1, n))
                    q2 = sum(F[s][R][k][0] * F[s][R][n - k][1] + F[s][R][k][1] * F[s][R][n - k][0]
                             for k in range(1, n))
                    r0 += q0
                    r2 += q2 + ell[s] * p2 * q0
                    # signature change
                    for Rp in range(nb):
                        if T[R][Rp] == 0:
                            continue
                        d0, d2 = F[other[s]][Rp][n - 1]
                        r0 += 2 * kappa * T[R][Rp] * psim * d0
                        r2 += 2 * kappa * T[R][Rp] * (psim * d2 + psi1 * d0)
                F[s][R][n] = (sp.expand(r0), sp.expand(r2))
    return F


def S_coeffs(F, ch, lam, nmax, sig, cplus=None):
    """returns dict n -> (LL coefficient of a^n w^(2-2n), NNLL coefficient of a^n w^(4-2n)) of S"""
    i1 = ch['i1']
    if cplus is None:
        cplus = cp
    P = [None] * (nmax + 1)
    for n in range(1, nmax + 1):
        c0, c2 = F[sig][i1][n]
        if sig == '+':
            P[n] = (c0, sp.expand(c2 + cplus * p2 * c0))
        else:
            P[n] = (c0, c2)
    out = {}
    for n in range(2, nmax + 1):
        s0 = sum(P[k][0] * P[n - k][0] for k in range(1, n)) - P[n][0]
        s2 = sum(P[k][0] * P[n - k][1] + P[k][1] * P[n - k][0] for k in range(1, n)) - P[n][1]
        out[n] = (sp.simplify(s0), sp.expand(s2))
    # n = 1:  S^(1) = -w P^(1) + 2 lam C_F
    out[1] = (sp.simplify(-P[1][0] + 2 * lam * ch['CF']), sp.expand(-P[1][1]))
    return out


def zeta2_part(expr):
    """coefficient of zeta_2 (pi^2 = 6 zeta_2); asserts linearity in pi^2"""
    e = sp.expand(expr)
    poly = sp.Poly(e, p2)
    assert poly.degree() <= 1, e
    assert sp.simplify(poly.coeff_monomial(1)) == 0, ('rational part', e)
    return sp.factor(6 * poly.coeff_monomial(p2))


# ---------------- color data -----------------
Nc = sp.Symbol('N', positive=True)


def su_symbolic():
    CF = (Nc**2 - 1) / (2 * Nc)
    bA = CF - Nc / 2
    # [Trc] derived by hand from color conservation (NOTES.md) and checked against explicit
    # generators of SU(2), SU(3), SU(4) in color.py
    T = [[0, -2 * CF], [2 * bA, -(CF + 3 * bA)]]
    return dict(C=[0, Nc], b=[CF, bA], Trc=[[sp.simplify(x) for x in r] for r in T],
                i1=0, iA=1, CF=CF, CA=Nc, dFdA_NR=(Nc**2 - 1) * (Nc**2 + 6) / 48)


def from_numeric(chn):
    from fractions import Fraction
    R = lambda f: sp.Rational(f.numerator, f.denominator)
    nb = len(chn['C'])
    i1 = [k for k in range(nb) if chn['dims'][k] == 1][0]
    iA = [k for k in range(nb) if chn['dims'][k] == chn['NA']][0]
    return dict(C=[R(x) for x in chn['C']], b=[R(x) for x in chn['b']],
                Trc=[[R(x) for x in r] for r in chn['Trc']], i1=i1, iA=iA,
                CF=R(chn['CF']), CA=R(chn['CA']), dFdA_NR=R(chn['dFdA_NR']))


==> anc/numbers/deposit/R6/C6/c6_common.py <==
"""C6 common helpers (own code, 2 Oct 2026).

SU(N) colour bookkeeping used by every C6 program.

* A function f(N) that is "homogeneous of degree d" in SU(N) (that is, N^d times a polynomial of degree <= d in 1/N^2)
  has a unique decomposition f = sum_{j=0..d} c_j C_A^(d-j) C_F^j with C_A = N, C_F = (N^2-1)/(2N).
  decomp(f, d) returns [c_0, ..., c_d]; the coefficients may contain other symbols (kappa, rho, constants).
* laurent(f, d) returns the coefficients of N^d, N^(d-2), ..., N^(-d) (the "coefficients of powers of N_c" of App. G).
* The data: S_3, S_4 of eqs. (S3), (S4) (general colour, numbers.tex nmSthreeVec, nmSfourVec), reduced to SU(N) with
  d_F^abcd d_A^abcd / N_R = (N^2-1)(N^2+6)/48; the amplitude coefficients read from the deposited route-1 table
  (deposit/AMP/data/table_signature_Ltilde_mu2_t.txt, normalised by the tree entry -2 C_F).
"""
import re
import sympy as sp

N = sp.Symbol('N')
CF = (N**2 - 1) / (2 * N)
CA = N
DFA = (N**2 - 1) * (N**2 + 6) / 48          # d_F^abcd d_A^abcd / N_R in SU(N)
R_ = sp.Rational

ROOT = 'PROJECT/ma_a'
NUMBERS = ROOT + '/paper/numbers/numbers.tex'
TABLE = ROOT + '/paper/numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt'


def decomp(expr, d):
    """unique decomposition of an SU(N) expression, homogeneous of degree d, into C_A^(d-j) C_F^j; symbolic coefficients ok"""
    u, w = sp.symbols('u_ w_')
    f = sp.cancel(sp.together(sp.expand(expr) * N**d))
    num, den = sp.fraction(f)
    if den.has(N):
        raise ValueError('not a Laurent polynomial in N: %s' % den)
    P = sp.Poly(sp.expand(num), N)
    if P.degree() > 2 * d:
        raise ValueError('degree too high for d = %d' % d)
    p = 0
    for (k,), c in P.terms():
        if (2 * d - k) % 2:
            raise ValueError('wrong parity for d = %d' % d)
        p += c * u**((2 * d - k) // 2)
    q = sp.Poly(sp.expand(sp.sympify(p).subs(u, 1 - 2 * w)), w)
    if q.degree() > d:
        raise ValueError('not homogeneous of degree %d' % d)
    return [sp.expand(q.coeff_monomial(w**j) / den) for j in range(d + 1)]


def laurent(expr, d):
    """coefficients of N^d, N^(d-2), ..., N^(-d)"""
    f = sp.cancel(sp.together(sp.expand(expr) * N**d))
    num, den = sp.fraction(f)
    assert not den.has(N)
    P = sp.Poly(sp.expand(num), N)
    assert P.degree() <= 2 * d
    out = []
    for k in range(d, -d - 1, -2):
        out.append(sp.expand(P.coeff_monomial(N**(k + d)) / den))
    for (kk,), c in P.terms():
        assert kk % 2 == 0 or c == 0, "wrong parity"
    return out


def from_laurent(coefs, d):
    return sum(c * N**k for c, k in zip(coefs, range(d, -d - 1, -2)))


def macro(name):
    txt = open(NUMBERS).read()
    m = re.search(r'\\newcommand\{\\%s\}\{(.*?)\}%%\s*(.*)\n' % name, txt)
    if m is None:
        raise KeyError(name)
    return m.group(1), m.group(2).strip()


def vec_macro(name):
    """numbers.tex vectors carry a plain-text comment '(a, b, c) ...'; return the rationals"""
    body, comment = macro(name)
    m = re.match(r'\(([^)]*)\)', comment)
    return [sp.Rational(x.strip()) for x in m.group(1).split(',')]


# ---------------------------------------------------------------- data of the complete results (units zeta_2)
def data_S():
    s3 = vec_macro('nmSthreeVec')          # (C_F C_A^2, C_F^2 C_A, C_F^3)
    s4 = vec_macro('nmSfourVec')           # (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
    S3 = s3[0] * CF * CA**2 + s3[1] * CF**2 * CA + s3[2] * CF**3
    S4 = s4[0] * CF * CA**3 + s4[1] * CF**2 * CA**2 + s4[2] * CF**3 * CA + s4[3] * CF**4 + s4[4] * DFA
    return s3, s4, sp.expand(S3), sp.expand(S4)


def data_amp():
    """A_L = coefficient of zeta_2 a^L Lt^(2L-2) in A_1^+/A_1^(1), L = 1, 2, 3, as functions of N (route-1 table)"""
    tab = open(TABLE).read().splitlines()

    def val(obj, L, power, basis):
        for line in tab:
            if line.startswith('%s L=%d | Ltil^%d | %s |' % (obj, L, power, basis)):
                return sp.sympify(line.split('|')[3].replace('Nc', 'N').replace('^', '**'), locals={'N': N})
        raise KeyError((obj, L, power, basis))
    tree = val('sig+ singlet', 0, 0, '1')
    assert sp.simplify(tree + 2 * CF) == 0
    return {L: sp.cancel(val('sig+ singlet', L, 2 * L - 2, 'z2') / tree) for L in (1, 2, 3)}


==> anc/numbers/deposit/R6/C6/c6_mapshift.json <==
{
 "t2": {
  "vec9": [
   "0",
   "0",
   "3/2",
   "-5",
   "4",
   "-9/4",
   "12",
   "-17",
   "4"
  ],
  "LL_neutral": true
 },
 "q": {
  "vec9": [
   "0",
   "0",
   "0",
   "0",
   "0",
   "-3/2",
   "3",
   "0",
   "0"
  ],
  "LL_neutral": true
 },
 "p1": {
  "vec9": [
   "0",
   "0",
   "0",
   "0",
   "0",
   "3/2",
   "-5",
   "4",
   "0"
  ],
  "LL_neutral": true
 },
 "p2": {
  "vec9": [
   "0",
   "0",
   "0",
   "0",
   "0",
   "3/2",
   "-5",
   "4",
   "0"
  ],
  "LL_neutral": true
 },
 "dip1": {
  "vec9": [
   "0",
   "0",
   "-15",
   "48",
   "-36",
   "24",
   "-106",
   "136",
   "-40"
  ],
  "LL_neutral": false
 },
 "system_zero": [
  "-6",
  "21/2",
  "-15",
  "36",
  "-15",
  "12",
  "-58",
  "78",
  "-85/4"
 ],
 "names9": [
  "A1[C_A]",
  "A1[C_F]",
  "A2[C_A^2]",
  "A2[C_A C_F]",
  "A2[C_F^2]",
  "A3[C_A^3]",
  "A3[C_A^2 C_F]",
  "A3[C_A C_F^2]",
  "A3[C_F^3]"
 ]
}

==> anc/numbers/deposit/R6/C6/c6_mapshift.out <==
C6 map shifts per unit coefficient on the nine zeta_2 entries ['A1[C_A]', 'A1[C_F]', 'A2[C_A^2]', 'A2[C_A C_F]', 'A2[C_F^2]', 'A3[C_A^3]', 'A3[C_A^2 C_F]', 'A3[C_A C_F^2]', 'A3[C_F^3]']
  t2    order a^2  shift ['0', '0', '3/2', '-5', '4', '-9/4', '12', '-17', '4']  LL-neutral True
  q     order a^3  shift ['0', '0', '0', '0', '0', '-3/2', '3', '0', '0']  LL-neutral True
  p1    order a^3  shift ['0', '0', '0', '0', '0', '3/2', '-5', '4', '0']  LL-neutral True
  p2    order a^3  shift ['0', '0', '0', '0', '0', '3/2', '-5', '4', '0']  LL-neutral True
  dip1  order a^1  shift ['0', '0', '-15', '48', '-36', '24', '-106', '136', '-40']  LL-neutral False
targets equal h7_matching_trc2.out (3/2,-9/4,12), (0,-3/2,3), (0,3/2,-5), (0,3/2,-5): True
control, eq. (system) with all constants zero: ['-6', '21/2', '-15', '36', '-15', '12', '-58', '78', '-85/4'] (App. H: (-6, 21/2), (-15, 36, -15), (12, -58, 78, -85/4))
time 26.7s


==> anc/numbers/deposit/R6/C6/c6_mapshift.py <==
"""C6: shifts of all nine zeta_2 amplitude entries (one loop: C_A, C_F; two loops: C_A^2, C_A C_F, C_F^2; three loops:
C_A^3, ..., C_F^3 of A_1^+/A_1^(1), mu^2 = |t|) by the map structures of App. H that the three map conditions exclude,
and whether each leaves the twelve leading logarithms unchanged.

Built on the C6 copy of deposit/AMP/matching_hostile/h2_iree_indep.py (solver, amplitude vectors, colour matrices) and on
the operator definitions of h7_matching_trc2.py (copied in orig/), restricted to the four structures C6 needs:
  t2:   zeta_2 T_rc^2 Lt^2 at order a^2
  q:    zeta_2 [T_rc,[T_rc,T_t^2]] Lt^4 at order a^3 (the crossing-even quadrupole)
  p1:   zeta_2 T_rc T_t^2 T_rc Lt^4 at order a^3 (a product that is not a nested commutator)
  p2:   zeta_2 C_A T_rc^2 Lt^4 at order a^3 (the same kind)
plus, for reference, the order-a dipole term T_rc Delta Lt (changes the leading logarithms).
Output: c6_mapshift.json and the printed table.  Run: python3 c6_mapshift.py > c6_mapshift.out
"""
import json, time, sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import sympy as sp
import h2_iree_indep as H
from c6_common import decomp, N as N6

t0 = time.time()
N, Lt, z2, D = H.N, H.Lt, H.z2, H.D
F = H.solve(order=4, kap_val=1, lam_val=1)
A = H.amplitudes(F)
zero = {s: 0 for s in H.cst}
V = {n: sp.Matrix([sp.expand(2 * H.b[R] * (A[(n - 1, R)][0] + D * A[(n - 1, R)][1]).subs(zero)) for R in H.CH]) for n in (1, 2, 3, 4)}
Tt2 = sp.Matrix([[0, 0], [0, N]])
Trc = sp.Matrix([[H.T[('1', '1')], H.T[('1', 'A')]], [H.T[('A', '1')], H.T[('A', 'A')]]])
Tri = (Tt2 * Trc - Trc * Tt2).applyfunc(sp.expand)
Quad = (Trc * Tri * (-1) + Tri * Trc).applyfunc(sp.expand)


def split(e):
    p = sp.Poly(sp.expand(e), D)
    ev = od = 0
    for (k,), c in p.terms():
        if k % 2 == 0:
            ev += c * (-6 * z2)**(k // 2)
        else:
            od += c * (-6 * z2)**((k - 1) // 2)
    return sp.expand(ev), sp.expand(od)


def obs9(dW):
    LL, ent = {}, {}
    for n, vec in dW.items():
        Lp = n - 1
        for idx, R in enumerate(H.CH):
            ev, od = split(vec[idx])
            ev = sp.expand(ev / (2 * H.b[R]))
            od = sp.expand(od / (2 * H.b[R]))
            LL[(Lp, R, 'even')] = sp.cancel(ev.coeff(Lt, 2 * Lp))
            LL[(Lp, R, 'odd')] = sp.cancel(od.coeff(Lt, 2 * Lp - 1))
            if R == '1':
                cz = sp.cancel(sp.expand(ev.coeff(Lt, 2 * Lp - 2)).coeff(z2, 1))
                ent[Lp] = decomp(cz.subs(N, N6), Lp)     # h2 declares N positive: map to the c6_common symbol
    vec9 = []
    for Lp in (1, 2, 3):
        vec9 += [sp.nsimplify(x) for x in ent.get(Lp, [0] * (Lp + 1))]
    return LL, vec9


def first(n, M):
    return {n + k: (M * V[k]).applyfunc(sp.expand) for k in (1, 2, 3) if n + k <= 4}


STRUCT = {
    't2': (2, (Trc * Trc * z2 * Lt**2)),
    'q': (3, (Quad * z2 * Lt**4)),
    'p1': (3, (Trc * Tt2 * Trc * z2 * Lt**4)),
    'p2': (3, (Trc * Trc * N * z2 * Lt**4)),
    'dip1': (1, (Trc * D * Lt)),
}
names9 = ['A1[C_A]', 'A1[C_F]', 'A2[C_A^2]', 'A2[C_A C_F]', 'A2[C_F^2]', 'A3[C_A^3]', 'A3[C_A^2 C_F]', 'A3[C_A C_F^2]', 'A3[C_F^3]']
res = {}
print('C6 map shifts per unit coefficient on the nine zeta_2 entries', names9)
for k, (n, M) in STRUCT.items():
    LL, v = obs9(first(n, M.applyfunc(sp.expand)))
    llz = all(sp.simplify(x) == 0 for x in LL.values())
    res[k] = {'vec9': [str(x) for x in v], 'LL_neutral': llz}
    print('  %-5s order a^%d  shift %s  LL-neutral %s' % (k, n, [str(x) for x in v], llz))
# controls against h7_matching_trc2.out (deposited): targets (two-loop C_A^2, three-loop C_A^3, C_A^2 C_F)
ctrl = {'t2': ['3/2', '-9/4', '12'], 'q': ['0', '-3/2', '3'], 'p1': ['0', '3/2', '-5'], 'p2': ['0', '3/2', '-5']}
ok = all([res[k]['vec9'][i] for i in (2, 5, 6)] == ctrl[k] for k in ctrl)
print('targets equal h7_matching_trc2.out (3/2,-9/4,12), (0,-3/2,3), (0,3/2,-5), (0,3/2,-5):', ok)
# the unperturbed eq. (system) entries (constants zero) as a control of the vectors V
LL0, v0 = obs9({n: V[n] for n in (2, 3, 4)})
print('control, eq. (system) with all constants zero:', [str(x) for x in v0], '(App. H: (-6, 21/2), (-15, 36, -15), (12, -58, 78, -85/4))')
res['system_zero'] = [str(x) for x in v0]
res['names9'] = names9
json.dump(res, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'c6_mapshift.json'), 'w'), indent=1)
print('time %.1fs' % (time.time() - t0))


==> anc/numbers/deposit/R6/C6/c6_model.out <==
# model(critic) computed in 1.5s
class critic components 47
  S1 number of terms 7
  S2 number of terms 23
  S3 number of terms 34
  S4 number of terms 47
  A1 number of terms 15
  A2 number of terms 32
  A3 number of terms 48
# model(wider) computed in 9.5s
class wider components 62
  S1 number of terms 9
  S2 number of terms 28
  S3 number of terms 43
  S4 number of terms 61
  A1 number of terms 31
  A2 number of terms 59
  A3 number of terms 85


==> anc/numbers/deposit/R6/C6/c6_model.py <==
"""C6 model side (own code calling the C6 copy of the deposited solver, c6_solver.py = deposit/R4/open03_check/c3_solver.py
plus the b_A^- scale).  Computes, with every input symbolic,

  S_n  (n = 1..4): zeta_2 part of the a^n w^(4-2n) coefficient of S = P^+(P^+ - w) + 2 a C_F, P^+ = (1 + c_+ pi^2 w^2 + ...) F_1^+
  A_L  (L = 1..3): coefficient of zeta_2 a^L Lt^(2L-2) in A_1^+/A_1^(1), A_1^+ = (1 - r z a) Res e^{w Lt} cos(pi w/2)(1 + al pi^2 w^2) F_1^+

as functions of N, kappa, rho (scale of psi^+), bm (scale of b_A^-) and the 31 constants of c3_solver (critic class: order-a
constants X_A C_A + X_F C_F, order-a^0 constants numbers; wider class: order-a^0 constants X_0 + X_A C_A/C_F).
Results are cached in model_cache_<class>.pkl (pickle of the sympy expressions).
"""
import os, pickle, time
import sympy as sp
import c6_solver as S6
from c6_common import N, CF, CA, decomp

kap = S6.kap
bm = sp.Symbol('bm')
HERE = os.path.dirname(os.path.abspath(__file__))


def model(wider, use_cache=True, nmax=5):
    fn = os.path.join(HERE, 'model_cache_%s.pkl' % ('wider' if wider else 'critic'))
    if use_cache and os.path.exists(fn):
        d = pickle.load(open(fn, 'rb'))       # sympy objects pickled directly (symbol names such as v1+_A do not survive sympify)
        return d['expr'], d['comps']
    t0 = time.time()
    K, comps = S6.make_constants(wider)
    F = S6.solve_system(K, kap, nmax=nmax, bm=bm)
    P = S6.maps(F, K, nmax=nmax)
    # S_n without the factor/simplify of S6.S_coeffs (faster): zeta_2 part of the a^n w^(4-2n) coefficient
    Pp = P['+']
    out = {}
    for n in range(1, 5):
        L = sum(Pp[i][0] * Pp[n - i][0] for i in range(1, n)) - Pp[n][0] + (2 * CF if n == 1 else 0)
        assert sp.simplify(L) == 0, 'LL part of S must vanish'
        Z = sum(Pp[i][0] * Pp[n - i][1] + Pp[i][1] * Pp[n - i][0] for i in range(1, n)) - Pp[n][1]
        out['S%d' % n] = sp.expand(sp.cancel(sp.together(sp.expand(Z))))
    for L in (1, 2, 3):
        A1, B1 = F[('1', '+')][L + 1]
        AL = F[('1', '+')][L][0]
        val = (B1 + (6 * K['al'] - sp.Rational(3, 4)) * A1 - K['r'] * AL) / (2 * CF * sp.factorial(2 * L - 2))
        out['A%d' % L] = sp.expand(sp.cancel(sp.together(sp.expand(val))))
    pickle.dump({'comps': comps, 'expr': out}, open(fn, 'wb'))
    print('# model(%s) computed in %.1fs' % ('wider' if wider else 'critic', time.time() - t0))
    return out, comps


if __name__ == '__main__':
    for w in (False, True):
        out, comps = model(w, use_cache=False)
        print('class', 'wider' if w else 'critic', 'components', len(comps))
        for k, v in out.items():
            print(' ', k, 'number of terms', len(sp.Add.make_args(v)))


==> anc/numbers/deposit/R6/C6/c6_residual.json <==
{
 "COUNT": {
  "P0  paper: three map conditions, colour rule, c_+ = l_+, k_P = 0": {
   "rank_S": 2,
   "cfree": [
    3,
    0,
    3
   ],
   "e84": [
    3,
    2,
    1
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    5,
    4
   ],
   "amp_alone": [
    9,
    7,
    2
   ],
   "generic": [
    2,
    0,
    2,
    3,
    7
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "P1  P0 + k_P free (p_A, p_F)": {
   "rank_S": 4,
   "cfree": [
    3,
    0,
    3
   ],
   "e84": [
    3,
    2,
    1
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    5,
    4
   ],
   "amp_alone": [
    9,
    7,
    2
   ],
   "generic": [
    4,
    0,
    2,
    3,
    7
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "P2  P1 + c_+ - l_+ = m (a number)": {
   "rank_S": 5,
   "cfree": [
    3,
    0,
    3
   ],
   "e84": [
    3,
    2,
    1
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    5,
    4
   ],
   "amp_alone": [
    9,
    7,
    2
   ],
   "generic": [
    5,
    0,
    2,
    3,
    7
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "W0  P1 + quadrupole only (connected class of Sect. 6)": {
   "rank_S": 4,
   "cfree": [
    3,
    1,
    2
   ],
   "e84": [
    3,
    2,
    1
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    6,
    3
   ],
   "amp_alone": [
    9,
    8,
    1
   ],
   "generic": [
    4,
    1,
    2,
    3,
    8
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "W1  P1 + wider map: zeta_2 T_rc^2 Lt^2 (t2) and quadrupole (q)": {
   "rank_S": 4,
   "cfree": [
    3,
    2,
    1
   ],
   "e84": [
    3,
    2,
    1
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    7,
    2
   ],
   "amp_alone": [
    9,
    9,
    0
   ],
   "generic": [
    4,
    2,
    2,
    3,
    9
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "W2  W1 + product T_rc T_t^2 T_rc zeta_2 Lt^4 (p1)": {
   "rank_S": 4,
   "cfree": [
    3,
    3,
    0
   ],
   "e84": [
    3,
    2,
    1
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    8,
    1
   ],
   "amp_alone": [
    9,
    9,
    0
   ],
   "generic": [
    4,
    3,
    2,
    3,
    9
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "C1  P1 + colour parts l_{+,A}, alpha_A (wider colour class)": {
   "rank_S": 4,
   "cfree": [
    3,
    0,
    3
   ],
   "e84": [
    3,
    3,
    0
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    6,
    3
   ],
   "amp_alone": [
    9,
    8,
    1
   ],
   "generic": [
    4,
    0,
    3,
    3,
    8
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "C2  W1 + colour parts l_{+,A}, alpha_A": {
   "rank_S": 4,
   "cfree": [
    3,
    2,
    1
   ],
   "e84": [
    3,
    3,
    0
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    8,
    1
   ],
   "amp_alone": [
    9,
    9,
    0
   ],
   "generic": [
    4,
    2,
    3,
    3,
    9
   ],
   "generic_equal": true,
   "source_rank_added": 0
  },
  "C3  W2 + colour parts l_{+,A}, alpha_A": {
   "rank_S": 4,
   "cfree": [
    3,
    3,
    0
   ],
   "e84": [
    3,
    3,
    0
   ],
   "cfl": [
    3,
    3,
    0
   ],
   "amp_total": [
    9,
    9,
    0
   ],
   "amp_alone": [
    9,
    9,
    0
   ],
   "generic": [
    4,
    3,
    3,
    3,
    9
   ],
   "generic_equal": true,
   "source_rank_added": 0
  }
 },
 "X84": "-6*bm**3*kappa*rho_0 + 28*bm*kappa**2*rho_0 + 30*kappa**2*rho_0",
 "X84_wider_minus_critic": "-2*al_A + 2*l1+_A",
 "wider_residual_combination": [
  "5",
  "-2",
  "-1"
 ],
 "exp_cfree_L2_L4": {
  "1": [
   "0",
   "0"
  ],
  "2": [
   "-18",
   "60",
   "-48"
  ],
  "3": [
   "12",
   "-48",
   "48",
   "0"
  ],
  "4": [
   "-9/2",
   "19",
   "-20",
   "0",
   "0"
  ]
 },
 "system_L4": [
  "-599/120",
  "398/15",
  "-48",
  "484/15",
  "-31/6"
 ]
}

==> anc/numbers/deposit/R6/C6/c6_residual.out <==

==============================================================================================================
1. Data: S_3, S_4 (general colour, reduced to SU(N_c)) and the amplitude coefficients, in both SU(N_c) forms
==============================================================================================================
S_3/zeta_2 general colour (C_F C_A^2, C_F^2 C_A, C_F^3) = [60, -192, 144]    S_4/zeta_2 (C_F C_A^3, ..., C_F^4, dFA/N_R) = [-912, 3120, -3264, 960, 1152]
dFA/N_R in SU(N) = (N^2-1)(N^2+6)/48 = C_F(7 C_A^3 - 12 C_A^2 C_F)/24: True   decomposition (C_A^4..C_F^4): [0, 7/24, -1/2, 0, 0]
SU(N): S_3/zeta_2 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 ; Laurent (N^3, N, 1/N, 1/N^3) = [0, 12, 6, -18] ; S_3/(zeta_2 C_F) basis (C_A^2, C_A C_F, C_F^2) = [60, -192, 144]
SU(N): S_4/zeta_2 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 ; Laurent (N^4, ..., 1/N^4) = [0, 0, -228, 168, 60] ; S_4/(zeta_2 C_F) basis (C_A^3, ..., C_F^3) = [-576, 2544, -3264, 960]
A_1 = 13*(N - 1)*(N + 1)/(4*N) ; Laurent (N^1, ..., N^-1) = [13/4, -13/4] ; basis (C_A^L, ..., C_F^L) = [0, 13/2]
A_2 = -(5*N**4 + 14*N**2 + 41)/(4*N**2) ; Laurent (N^2, ..., N^-2) = [-5/4, -7/2, -41/4] ; basis (C_A^L, ..., C_F^L) = [-15, 48, -41]
A_3 = -(67*N**6 - 105*N**4 - 663*N**2 - 451)/(96*N**3) ; Laurent (N^3, ..., N^-3) = [-67/96, 35/32, 221/32, 451/96] ; basis (C_A^L, ..., C_F^L) = [12, -58, 84, -451/12]
  [ok]   amplitude basis entries equal numbers.tex nmAmpDataTwoVec (-15, 48, -41) and nmAmpDataThreeVec (12, -58, 84, -451/12)
  [ok]   S_3/(zeta_2 C_F) = (60,-192,144); S_4/(zeta_2 C_F) in SU(N) = (-576, 2544, -3264, 960)
  [ok]   SU(N) entries from general colour: t40 = s4[C_F C_A^3] + (7/24) s4[dFA] = -912 + 336 = -576; t41 = s4[C_F^2 C_A^2] - (1/2) s4[dFA] = 3120 - 576 = 2544

==============================================================================================================
2. The three residual relations, model side: identities for every input (kappa, rho, b_A^- scale, all constants)
==============================================================================================================
R1:  A_2[C_A^2]      + (1/4)  Sh3[C_A^2]                     = 0
R2:  A_3[C_A^3]      + (1/48) Sh4[C_A^3]                     = 0
R3:  A_3[C_A^2 C_F]  + (1/48) (Sh4[C_A^2 C_F] + 4 Sh3[C_A^2]) = 0
with Sh_n = S_n/(zeta_2 C_F) decomposed in SU(N_c) as sum_j c_j C_A^(n-1-j) C_F^j (unique), A_L likewise.
  [ok]   critic class, 47 components: R1, R2, R3 vanish identically in kappa, rho_0, bm and every constant: residuals [0, 0, 0]
     the S-side entries Sh3[C_A^2], Sh4[C_A^3], Sh4[C_A^2 C_F] depend on ['bm', 'kappa', 'rho_0']
     Sh3[C_A^2] = -12*kappa*rho_0*(bm**2 - 6*kappa) ;  Sh4[C_A^3] = 24*kappa*rho_0*(bm**3 + 2*bm**2 - 6*bm*kappa - 21*kappa) ;  Sh4[C_A^2 C_F] = -48*kappa*rho_0*(3*bm**3 + 4*bm**2 - 16*bm*kappa - 44*kappa)
     A_2[C_A^2] = 3*kappa*rho_0*(bm**2 - 6*kappa) ;  A_3[C_A^3] = -kappa*rho_0*(bm**3 + 2*bm**2 - 6*bm*kappa - 21*kappa)/2 ;  A_3[C_A^2 C_F] = kappa*rho_0*(3*bm**3 + 5*bm**2 - 16*bm*kappa - 50*kappa)
  [ok]   wider class (order-a^0 constants X_0 + X_A C_A/C_F), 62 components: R1, R2, R3 vanish identically in kappa, rho_0, bm and every constant: residuals [0, 0, 0]
     the S-side entries Sh3[C_A^2], Sh4[C_A^3], Sh4[C_A^2 C_F] depend on ['bm', 'kappa', 'rho_0']
     Sh3[C_A^2] = -12*kappa*rho_0*(bm**2 - 6*kappa) ;  Sh4[C_A^3] = 24*kappa*rho_0*(bm**3 + 2*bm**2 - 6*bm*kappa - 21*kappa) ;  Sh4[C_A^2 C_F] = -48*kappa*rho_0*(3*bm**3 + 4*bm**2 - 16*bm*kappa - 44*kappa)
     A_2[C_A^2] = 3*kappa*rho_0*(bm**2 - 6*kappa) ;  A_3[C_A^3] = -kappa*rho_0*(bm**3 + 2*bm**2 - 6*bm*kappa - 21*kappa)/2 ;  A_3[C_A^2 C_F] = kappa*rho_0*(3*bm**3 + 5*bm**2 - 16*bm*kappa - 50*kappa)
  [ok]   with rho = rho_0 + rho_A C_A/C_F, S_3/C_F is no longer a polynomial (S_3 loses its factor C_F); data S_3 has the factor, so rho_A = 0

Relations found from scratch: coefficients lambda with  A-entry = sum lambda_i (Sh-entry_i) + lambda_0  for every input (critic class)
   A_2[C_A^2]      = (-1/4) Sh3[C_A^2] + (0) ; free: []
   A_3[C_A^3]      = (-1/48) Sh4[C_A^3] + (0) ; free: []
   A_3[C_A^2 C_F]  = (-1/12) Sh3[C_A^2] + (-1/48) Sh4[C_A^2 C_F] + (0) ; free: []
   A_3[C_A C_F^2]  : no relation with the S_3, S_4 entries holds for every input
   identities among the S entries (model): planar parts (N^n coefficient of S_n)
     all constants free: planar part of S_3 = 12*cp_0 + dp_A + dp_F/2 + 2*ep_A + ep_F - kP1+_A - kP1+_F/2 - 12*l1+_0
  [ok]   planar part of S_3 vanishes for every kappa, rho, bm and constant once c_+ = l_+ and y = d - k_P + 2e = 0 (with y = y_A C_A + y_F C_F it is proportional to y_A + y_F/2)
     all constants free: planar part of S_4 = 30*cp_0 + 2*dp_A + dp_F + 4*ep_A + 2*ep_F - 2*kP1+_A - kP1+_F - 30*l1+_0
  [ok]   planar part of S_4 vanishes for every kappa, rho, bm and constant once c_+ = l_+ and y = d - k_P + 2e = 0 (with y = y_A C_A + y_F C_F it is proportional to y_A + y_F/2)

==============================================================================================================
3. The same relations in SU(N_c) Laurent coefficients ("coefficients of powers of N_c", App. G l. 2220)
==============================================================================================================
A_2[C_A^2]     = a2_0 + a2_2 + a2_m2  (= A_2 at N_c = 1)
A_3[C_A^3]     = a3_1 + a3_3 + a3_m1 + a3_m3  (= A_3 at N_c = 1)
A_3[C_A^2 C_F] = -2*a3_1 - 4*a3_m1 - 6*a3_m3  (= d/dN [A_3 N^-3] at N_c = 1)
  [ok]   A_3[C_A^2 C_F] = sum_k (k-3) a3_k
  [ok]   Sh3[C_A^2] = sum_k k s3_k  (= dS_3/dN at N_c = 1), given sum_k s3_k = 0
  [ok]   Sh4[C_A^3] = sum_k k s4_k, given sum_k s4_k = 0
  [ok]   Sh4[C_A^2 C_F] = (1/2) sum_k k(k-1) s4_k - (5/2) sum_k k s4_k, given sum_k s4_k = 0
Laurent form of the relations (S_n/zeta_2 = sum_k s{n}_k N^k, A_L = sum_k a{L}_k N^k):
  L1:  a2_0 + a2_2 + a2_m2 + s3_1/4 + 3*s3_3/4 - s3_m1/4 - 3*s3_m3/4  = 0
  L2:  a3_1 + a3_3 + a3_m1 + a3_m3 + s4_2/24 + s4_4/12 - s4_m2/24 - s4_m4/12  = 0
  L3:  -2*a3_1 - 4*a3_m1 - 6*a3_m3 + s3_1/12 + s3_3/4 - s3_m1/12 - s3_m3/4 - s4_2/12 - s4_4/12 + s4_m2/6 + 5*s4_m4/12  = 0
  identities (factor C_F of S_n): sum_k s3_k = 0, sum_k s4_k = 0
  [ok]   data in Laurent coefficients satisfy L1, L2, L3 and both identities: [0, 0, 0]
  numbers: sum a2_k = -15, (1/4) sum k s3_k = 15;  sum a3_k = 12, (1/48) sum k s4_k = -12;  sum (k-3) a3_k = -58, (1/48)[...] = 58
  L4:  a1_1/3 + a1_m1/3 + 4*a2_0/3 + 8*a2_m2/3 + 4*a3_m1 + 12*a3_m3 + s3_1 + s3_3 + 2*s3_m1/3 + 2*s4_0/3 + 2*s4_2/3 + 2*s4_4/3 + s4_m2/2  = 0   (s3_m3, s4_m4 eliminated through the identities)
      with A_1[C_A] = a1_1 + a1_m1 , A_2[C_A C_F] = -2*a2_0 - 4*a2_m2 , A_3[C_A C_F^2] = 4*a3_m1 + 12*a3_m3 , Sh3[C_A C_F] = -12*s3_1 - 12*s3_3 - 8*s3_m1 , Sh4[C_A C_F^2] = 32*s4_0 + 32*s4_2 + 32*s4_4 + 24*s4_m2
  [ok]   data in Laurent coefficients satisfy L4
  [ok]   data in the C_A/C_F basis satisfy R1, R2, R3

==============================================================================================================
4. GPT-6-astra's relations, with the variables defined
==============================================================================================================
Definitions: s32 = coefficient of C_F C_A^2 in S_3/zeta_2 (no quartic invariant at three loops, general colour = SU(N)) = 60
             t40, t41 = coefficients of C_A^3, C_A^2 C_F in S_4/(zeta_2 C_F) after d_F^abcd d_A^abcd/N_R -> C_F(7C_A^3-12C_A^2C_F)/24,
             i.e. in the unique SU(N_c) decomposition: t40 = -576, t41 = 2544 (general-colour C_F C_A^3, C_F^2 C_A^2 coefficients: -912, 3120)
  [ok]   astra: A_{2,C_A^2} = -s32/4 = -15, A_{3,C_A^3} = -t40/48 = 12, A_{3,C_A^2C_F} = -t41/48 - s32/12 = -58; data (-15, 12, -58)
  [ok]   with the general-colour coefficients -912, 3120 in place of t40, t41 the relations give [-15, 19, -70], not (-15, 12, -58)
  [ok]   astra's fourth: 52 + (2*48 - 0)/3 = 84 = data 84

==============================================================================================================
5. The three-loop C_A C_F^2 coefficient: X84 = A_3[C_A C_F^2] - (2/3) A_2[C_A C_F] + (1/3) A_1[C_A]
==============================================================================================================
  critic: X84 = -2*kappa*rho_0*(3*bm**3 - 14*bm*kappa - 15*kappa)   (symbols: ['bm', 'kappa', 'rho_0'])
  [ok]   critic class: every constant cancels in X84 (v, r, k_P and the rest enter only through A_1[C_A], A_2[C_A C_F])
  wider: X84 = -2*(al_A + 3*bm**3*kappa*rho_0 - 14*bm*kappa**2*rho_0 - 15*kappa**2*rho_0 - l1+_A)   (symbols: ['al_A', 'bm', 'kappa', 'l1+_A', 'rho_0'])
   kappa=+1, b_A^- present    X84 = 52   -> predicted A_3[C_A C_F^2] = X84 + (2/3)(48) - (1/3)(0) = 84
   kappa=-1                   X84 = 64   -> predicted A_3[C_A C_F^2] = X84 + (2/3)(48) - (1/3)(0) = 96
   b_A^- reversed             X84 = 8    -> predicted A_3[C_A C_F^2] = X84 + (2/3)(48) - (1/3)(0) = 40
   b_A^- removed              X84 = 30   -> predicted A_3[C_A C_F^2] = X84 + (2/3)(48) - (1/3)(0) = 62
  [ok]   equal to the paper: 84 (kappa=+1), nmAmpEightyfourKm = 96, nmAmpEightyfourRev = 40, nmAmpEightyfourRem = 62
   X84 = 0 + rho * (-2*kappa*(3*bm**3 - 14*bm*kappa - 15*kappa))   [rho = 1: 52]
   so 84 = 32 + 0 + rho*(52): at kappa = +1, bm = 1 the data value 84 gives rho = [1]
   X84 as a combination of the S entries valid for every input: [{lam0: 0, lam1: 0, lam2: 1/12, lam3: 0, lam4: 0, lam5: 0, lam6: -1/48, lam7: 0}]
  [ok]   X84 = (1/12) Sh3[C_A C_F] - (1/48) Sh4[C_A C_F^2] for every kappa, rho, bm and all 47 constant components (unique)
R4:  A_3[C_A C_F^2] - (2/3) A_2[C_A C_F] + (1/3) A_1[C_A] - (1/12) Sh3[C_A C_F] + (1/48) Sh4[C_A C_F^2] = 0   (l_+, alpha colour free)
   model R4 residual, critic class: 0
   model R4 residual, wider class: -2*(al_A - cp_A)
  [ok]   data: 84 = (2/3)(48) - (1/3)(0) + (1/12)(-192) - (1/48)(-3264) = 84
   in general colour: Sh3[C_A C_F] = S_3[C_F^2 C_A] = -192, Sh4[C_A C_F^2] = S_4[C_F^3 C_A] = -3264 (the quartic invariant does not enter)
   wider class: X84 - X84(critic) = -2*(al_A - l1+_A)
  [ok]   wider class: X84 shifts by 2(l_{+,A} - alpha_A), nmAmpEightyfourShiftForm
   wider class R4 residual with all 62 components free: -2*(al_A - cp_A)
  [ok]   wider class: R4 residual = 2(l_{+,A} - alpha_A) once the colour parts obey c_{+,A} = l_{+,A}; otherwise also the cp_A term above

==============================================================================================================
6. Residual counts: added entries minus added rank of the Jacobian (S block of SU(N_c), then amplitude blocks)
==============================================================================================================
  [ok]   the map structures t2, q, p1 leave the twelve leading logarithms unchanged (c6_mapshift.out)

P0  paper: three map conditions, colour rule, c_+ = l_+, k_P = 0
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'l1+_0', 'al_0', 'beta1+_0']
   rank of S block (7 SU(N) entries) = 2;  C_F-free block: 3 entries, added rank 0 -> 3 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 2 -> 1 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 5 -> 4 residual relations;  amplitude alone (without S): rank 7 -> 2 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (2, 0, 2, 3, 7) vs [(2, 0, 2, 3, 7), (2, 0, 2, 3, 7), (2, 0, 2, 3, 7), (2, 0, 2, 3, 7)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

P1  P0 + k_P free (p_A, p_F)
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0']
   rank of S block (7 SU(N) entries) = 4;  C_F-free block: 3 entries, added rank 0 -> 3 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 2 -> 1 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 5 -> 4 residual relations;  amplitude alone (without S): rank 7 -> 2 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (4, 0, 2, 3, 7) vs [(4, 0, 2, 3, 7), (4, 0, 2, 3, 7), (4, 0, 2, 3, 7), (4, 0, 2, 3, 7)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

P2  P1 + c_+ - l_+ = m (a number)
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'm']
   rank of S block (7 SU(N) entries) = 5;  C_F-free block: 3 entries, added rank 0 -> 3 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 2 -> 1 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 5 -> 4 residual relations;  amplitude alone (without S): rank 7 -> 2 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (5, 0, 2, 3, 7) vs [(5, 0, 2, 3, 7), (5, 0, 2, 3, 7), (5, 0, 2, 3, 7), (5, 0, 2, 3, 7)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

W0  P1 + quadrupole only (connected class of Sect. 6)
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'q']
   rank of S block (7 SU(N) entries) = 4;  C_F-free block: 3 entries, added rank 1 -> 2 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 2 -> 1 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 6 -> 3 residual relations;  amplitude alone (without S): rank 8 -> 1 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (4, 1, 2, 3, 8) vs [(4, 1, 2, 3, 8), (4, 1, 2, 3, 8), (4, 1, 2, 3, 8), (4, 1, 2, 3, 8)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

W1  P1 + wider map: zeta_2 T_rc^2 Lt^2 (t2) and quadrupole (q)
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 't2', 'q']
   rank of S block (7 SU(N) entries) = 4;  C_F-free block: 3 entries, added rank 2 -> 1 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 2 -> 1 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 7 -> 2 residual relations;  amplitude alone (without S): rank 9 -> 0 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (4, 2, 2, 3, 9) vs [(4, 2, 2, 3, 9), (4, 2, 2, 3, 9), (4, 2, 2, 3, 9), (4, 2, 2, 3, 9)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

W2  W1 + product T_rc T_t^2 T_rc zeta_2 Lt^4 (p1)
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 't2', 'q', 'p1']
   rank of S block (7 SU(N) entries) = 4;  C_F-free block: 3 entries, added rank 3 -> 0 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 2 -> 1 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 8 -> 1 residual relations;  amplitude alone (without S): rank 9 -> 0 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (4, 3, 2, 3, 9) vs [(4, 3, 2, 3, 9), (4, 3, 2, 3, 9), (4, 3, 2, 3, 9), (4, 3, 2, 3, 9)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

C1  P1 + colour parts l_{+,A}, alpha_A (wider colour class)
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'l1+_A', 'al_A']
   rank of S block (7 SU(N) entries) = 4;  C_F-free block: 3 entries, added rank 0 -> 3 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 3 -> 0 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 6 -> 3 residual relations;  amplitude alone (without S): rank 8 -> 1 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (4, 0, 3, 3, 8) vs [(4, 0, 3, 3, 8), (4, 0, 3, 3, 8), (4, 0, 3, 3, 8), (4, 0, 3, 3, 8)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

C2  W1 + colour parts l_{+,A}, alpha_A
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'l1+_A', 'al_A', 't2', 'q']
   rank of S block (7 SU(N) entries) = 4;  C_F-free block: 3 entries, added rank 2 -> 1 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 3 -> 0 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 8 -> 1 residual relations;  amplitude alone (without S): rank 9 -> 0 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (4, 2, 3, 3, 9) vs [(4, 2, 3, 3, 9), (4, 2, 3, 3, 9), (4, 2, 3, 3, 9), (4, 2, 3, 3, 9)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

C3  W2 + colour parts l_{+,A}, alpha_A
   parameters ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'l1+_A', 'al_A', 't2', 'q', 'p1']
   rank of S block (7 SU(N) entries) = 4;  C_F-free block: 3 entries, added rank 3 -> 0 residual;  (A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank 3 -> 0 residual;  C_F^L block: 3 entries, added rank 3 -> 0 residual
   amplitude block total: 9 entries, added rank 9 -> 0 residual relations;  amplitude alone (without S): rank 9 -> 0 relations among themselves
   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA): (4, 3, 3, 3, 9) vs [(4, 3, 3, 3, 9), (4, 3, 3, 3, 9), (4, 3, 3, 3, 9), (4, 3, 3, 3, 9)] ; random points agree: True
  [ok]   rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: 0

==============================================================================================================
7. The residual relation that survives the wider map, and the exponentiated one-loop term
==============================================================================================================
combination annihilating the t2 and q shifts on (A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F]): [5, -2, -1]
  [ok]   wider-map residual: 5 A_2[C_A^2] - 2 A_3[C_A^3] - A_3[C_A^2 C_F] = -(7/6) Sh3[C_A^2] + (2 Sh4[C_A^3] + Sh4[C_A^2 C_F])/48: data -41, from S -41
   the product p1 shifts this combination by 2 per unit (so the wider map with products leaves no residual relation)
  [ok]   exponential of the one-loop result: (A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F]) = [-18, 12, -48] (nmAmpExpDipoleCfreeVec)
   residuals of the exponential against R1, R2, R3 with the data S_3, S_4: [-3, 0, 10]  (R2 is satisfied: the C_A^3 relation does not separate eq. (system) from the exponential)
   wider-map combination for the exponential: -66 against -41
  [ok]   the difference exponential - eq. (system) = [-3, 0, 10] is not in the span of the t2 and q shifts: the wider map does not reconcile the exponential
   four loops: eq. (system) (constants zero) C_A^4 entry = -599/120; exponential C_A^4 entry = -9/2; the C_A^L entries agree at L = 3 only: True
   (four-loop eq. (system) entries, constants zero: [-599/120, 398/15, -48, 484/15, -31/6] )

==============================================================================================================
8. Mutations: the residual check fires, the rank criterion does not
==============================================================================================================
  [ok]   mutation data A_2[C_A^2] -15 -> -14                                     fires: True  residuals ['1', '0', '0']
  [ok]   mutation data S_4[C_F C_A^3] -912 -> -911                               fires: True  residuals ['0', '1/48', '0']
  [ok]   mutation data S_4[dFA/N_R] 1152 -> 1104                                 fires: True  residuals ['0', '-7/24', '1/2']
  [ok]   mutation relation: t40, t41 replaced by general-colour -912, 3120       fires: True  residuals ['0', '-7', '12']
  [ok]   mutation relation R3 without the 4 Sh3[C_A^2] term                      fires: True  residuals ['0', '0', '-5']
  [ok]   mutation relation R1 with 1/3 in place of 1/4                           fires: True  residuals ['5', '0', '0']
  [ok]   mutation model: map term zeta_2 T_rc^2 Lt^2 with unit coefficient       fires: True  residuals ['3/2', '-9/4', '12']
  [ok]   mutation model: identity map term zeta_2 C_A^2 C_F Lt^4                 fires: True  residuals ['0', '0', '1']
  [ok]   mutation control (must not fire): kappa = -1                            fires: False residuals ['0', '0', '0']
  [ok]   mutation control (must not fire): rho = 7/3                             fires: False residuals ['0', '0', '0']
  [ok]   mutation control (must not fire): b_A^- reversed                        fires: False residuals ['0', '0', '0']
  [ok]   mutation control (must not fire): b_A^- removed                         fires: False residuals ['0', '0', '0']
  [ok]   mutation data A_3[C_A C_F^2] 84 -> 83 (R4)                              fires: True  residuals ['-1']
  [ok]   R4 control (must not fire): kappa = -1, residual 0
  [ok]   R4 control (must not fire): rho = 7/3, residual 0
  [ok]   R4 control (must not fire): b_A^- reversed, residual 0
  [ok]   R4 control (must not fire): b_A^- removed, residual 0
   the number 52 in the astra form is (1/12) Sh3[C_A C_F] - (1/48) Sh4[C_A C_F^2] of the data; the kappa=-1 model S entries give 64 (hence 96)
  [ok]   rank criterion: the data mutations (a)-(c) leave the model Jacobian, and its rank 4, unchanged
  [ok]   the wider-map residual (5, -2, -1) does not fire on t2 or q (by construction), and fires on p1 (2)

==============================================================================================================
9. Wording: "amplitude coefficients without C_F"
==============================================================================================================
the three entries that the constants do not reach are the two-loop C_A^2 entry (-15) and the three-loop C_A^3 (12) and C_A^2 C_F (-58) entries
  [ok]   the entry -58 multiplies C_A^2 C_F, so it is not a coefficient "without C_F"; what the three share is fewer than L-1 powers of C_F at L loops
   paper.tex l. 2225: For any inputs, amplitude coefficients without $C_F$ are combinations of $S_3$ and $S_4$ in SU($N_c$).
   paper.tex l. 2420: A part proportional to $C_A^2$ without $C_F$ in the one-loop singlet Born correction, scalar map factor or $k_P$ would change the two-loop $C_A^2$ and
   paper.tex l. 2495: For the three coefficients without $C_F$, the renormalized $\epsilon^0$ value minus the finite remainder is $\nmAmpSubtrCfreeVec$, a difference that c
   paper.tex l. 2497: Its three coefficients without $C_F$ would require $\rho=\nmAmpRhoEpsZeroTwo$, $\nmAmpRhoEpsZeroThreeCA$ and $\nmAmpRhoEpsZeroThreeCACF$.
  [ok]   the Abstract quotes neither 13 nor nmCountNnllTotalStrict

ALL CHECKS PASSED


==> anc/numbers/deposit/R6/C6/c6_residual.py <==
"""C6 (R6 plan, item G2-f corrected): residual relations between the three amplitude coefficients that the constants do not
reach (two-loop C_A^2, three-loop C_A^3 and C_A^2 C_F entries of A_1^+/A_1^(1)) and S_3, S_4 in SU(N_c); the check of
GPT-6-astra's relations; the three-loop C_A C_F^2 relation; residual counts (added entries minus added rank); mutations.

Own code.  Model expressions from c6_model.py (C6 copy of deposit/R4/open03_check/c3_solver.py with the b_A^- scale);
map shifts from c6_mapshift.json (c6_mapshift.py, built on the C6 copy of deposit/AMP/matching_hostile/h2_iree_indep.py);
data from numbers.tex (S_3, S_4 general colour) and from deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (amplitude).
Run: python3 c6_residual.py > c6_residual.out
"""
import json, os, random, itertools, sys
import sympy as sp
from c6_common import N, CF, CA, DFA, decomp, laurent, from_laurent, data_S, data_amp, vec_macro, macro
from c6_model import model, kap, bm

HERE = os.path.dirname(os.path.abspath(__file__))
R_ = sp.Rational
FAIL = []


def check(cond, msg):
    print(('  [ok]   ' if cond else '  [FAIL] ') + msg)
    if not cond:
        FAIL.append(msg)


def hdr(s):
    print('\n' + '=' * 110 + '\n' + s + '\n' + '=' * 110)


# =====================================================================================================================
# residual relations, written once, as functions of the basis entries
#   Sh3 = S_3/(zeta_2 C_F) = sum_j s3j C_A^(2-j) C_F^j,  Sh4 = S_4/(zeta_2 C_F) = sum_j t4j C_A^(3-j) C_F^j   (SU(N_c))
#   A2 = sum_j a2j C_A^(2-j) C_F^j,  A3 = sum_j a3j C_A^(3-j) C_F^j      (zeta_2 Lt^(2L-2) in A_1^+/A_1^(1), mu^2 = |t|)
# =====================================================================================================================
def residuals(sh3, sh4, a2, a3, coef=None):
    c = dict(r1=R_(1, 4), r2=R_(1, 48), r3=R_(1, 48), r3s=4)
    if coef:
        c.update(coef)
    return [sp.expand(a2[0] + c['r1'] * sh3[0]),
            sp.expand(a3[0] + c['r2'] * sh4[0]),
            sp.expand(a3[1] + c['r3'] * (sh4[1] + c['r3s'] * sh3[0]))]


# =====================================================================================================================
hdr('1. Data: S_3, S_4 (general colour, reduced to SU(N_c)) and the amplitude coefficients, in both SU(N_c) forms')
s3, s4, S3d, S4d = data_S()
Ad = data_amp()
print('S_3/zeta_2 general colour (C_F C_A^2, C_F^2 C_A, C_F^3) =', s3, '   S_4/zeta_2 (C_F C_A^3, ..., C_F^4, dFA/N_R) =', s4)
print('dFA/N_R in SU(N) = (N^2-1)(N^2+6)/48 = C_F(7 C_A^3 - 12 C_A^2 C_F)/24:',
      sp.simplify(DFA - CF * (7 * CA**3 - 12 * CA**2 * CF) / 24) == 0, '  decomposition (C_A^4..C_F^4):', decomp(DFA, 4))
SH3d = decomp(sp.cancel(S3d / CF), 2)
SH4d = decomp(sp.cancel(S4d / CF), 3)
L3d, L4d = laurent(S3d, 3), laurent(S4d, 4)
print('SU(N): S_3/zeta_2 =', sp.factor(S3d), '; Laurent (N^3, N, 1/N, 1/N^3) =', L3d, '; S_3/(zeta_2 C_F) basis (C_A^2, C_A C_F, C_F^2) =', SH3d)
print('SU(N): S_4/zeta_2 =', sp.factor(S4d), '; Laurent (N^4, ..., 1/N^4) =', L4d, '; S_4/(zeta_2 C_F) basis (C_A^3, ..., C_F^3) =', SH4d)
ADd = {L: decomp(Ad[L], L) for L in (1, 2, 3)}
ALd = {L: laurent(Ad[L], L) for L in (1, 2, 3)}
for L in (1, 2, 3):
    print('A_%d =' % L, sp.factor(Ad[L]), '; Laurent (N^%d, ..., N^-%d) =' % (L, L), ALd[L], '; basis (C_A^L, ..., C_F^L) =', ADd[L])
check(ADd[2] == vec_macro('nmAmpDataTwoVec') and ADd[3] == vec_macro('nmAmpDataThreeVec'),
      'amplitude basis entries equal numbers.tex nmAmpDataTwoVec (-15, 48, -41) and nmAmpDataThreeVec (12, -58, 84, -451/12)')
check(SH3d == [60, -192, 144] and SH4d == [-576, 2544, -3264, 960], 'S_3/(zeta_2 C_F) = (60,-192,144); S_4/(zeta_2 C_F) in SU(N) = (-576, 2544, -3264, 960)')
t40_gen = s4[0] + R_(7, 24) * s4[4]
t41_gen = s4[1] - R_(1, 2) * s4[4]
check(t40_gen == SH4d[0] and t41_gen == SH4d[1] and s4[2] == SH4d[2] and s4[3] == SH4d[3],
      'SU(N) entries from general colour: t40 = s4[C_F C_A^3] + (7/24) s4[dFA] = %s + %s = %s; t41 = s4[C_F^2 C_A^2] - (1/2) s4[dFA] = %s - %s = %s'
      % (s4[0], R_(7, 24) * s4[4], t40_gen, s4[1], R_(1, 2) * s4[4], t41_gen))

# =====================================================================================================================
hdr('2. The three residual relations, model side: identities for every input (kappa, rho, b_A^- scale, all constants)')
print('R1:  A_2[C_A^2]      + (1/4)  Sh3[C_A^2]                     = 0')
print('R2:  A_3[C_A^3]      + (1/48) Sh4[C_A^3]                     = 0')
print('R3:  A_3[C_A^2 C_F]  + (1/48) (Sh4[C_A^2 C_F] + 4 Sh3[C_A^2]) = 0')
print('with Sh_n = S_n/(zeta_2 C_F) decomposed in SU(N_c) as sum_j c_j C_A^(n-1-j) C_F^j (unique), A_L likewise.')
MOD = {}
for wider in (False, True):
    ex, comps = model(wider)
    sub = {}
    if wider:
        sub[sp.Symbol('rho_A')] = 0      # a C_A/C_F part of rho would remove the factor C_F of S_n (excluded by the data), see below
    ex = {k: sp.expand(v.subs(sub)) for k, v in ex.items()}
    sh3 = decomp(sp.cancel(ex['S3'] / CF), 2)
    sh4 = decomp(sp.cancel(ex['S4'] / CF), 3)
    a = {L: decomp(ex['A%d' % L], L) for L in (1, 2, 3)}
    MOD[wider] = dict(ex=ex, comps=comps, sh3=sh3, sh4=sh4, a=a)
    res = residuals(sh3, sh4, a[2], a[3])
    nm = 'wider class (order-a^0 constants X_0 + X_A C_A/C_F), %d components' % len(comps) if wider else 'critic class, %d components' % len(comps)
    check(all(r == 0 for r in res), '%s: R1, R2, R3 vanish identically in kappa, rho_0, bm and every constant: residuals %s' % (nm, res))
    deps = sorted({str(s) for e in (sh3[0], sh4[0], sh4[1]) for s in sp.sympify(e).free_symbols})
    print('     the S-side entries Sh3[C_A^2], Sh4[C_A^3], Sh4[C_A^2 C_F] depend on', deps)
    print('     Sh3[C_A^2] =', sp.factor(sh3[0]), ';  Sh4[C_A^3] =', sp.factor(sh4[0]), ';  Sh4[C_A^2 C_F] =', sp.factor(sh4[1]))
    print('     A_2[C_A^2] =', sp.factor(a[2][0]), ';  A_3[C_A^3] =', sp.factor(a[3][0]), ';  A_3[C_A^2 C_F] =', sp.factor(a[3][1]))
# a C_A/C_F part of rho
ex, comps = model(True)
try:
    decomp(sp.cancel(ex['S3'] / CF), 2)
    rhoA_ok = True
except ValueError:
    rhoA_ok = False
check(not rhoA_ok, 'with rho = rho_0 + rho_A C_A/C_F, S_3/C_F is no longer a polynomial (S_3 loses its factor C_F); data S_3 has the factor, so rho_A = 0')

# uniqueness: find the relations from scratch by linear algebra (critic class)
print('\nRelations found from scratch: coefficients lambda with  A-entry = sum lambda_i (Sh-entry_i) + lambda_0  for every input (critic class)')
m = MOD[False]
Sent = m['sh3'] + m['sh4']
Snames = ['Sh3[C_A^2]', 'Sh3[C_A C_F]', 'Sh3[C_F^2]', 'Sh4[C_A^3]', 'Sh4[C_A^2 C_F]', 'Sh4[C_A C_F^2]', 'Sh4[C_F^3]']
lam = sp.symbols('lam0:8')
pars = sorted(set().union(*[sp.sympify(e).free_symbols for e in Sent + [m['a'][2][0], m['a'][3][0], m['a'][3][1]]]), key=str)
for tgt, tn in ((m['a'][2][0], 'A_2[C_A^2]'), (m['a'][3][0], 'A_3[C_A^3]'), (m['a'][3][1], 'A_3[C_A^2 C_F]'), (m['a'][3][2], 'A_3[C_A C_F^2]')):
    e = sp.expand(tgt - lam[0] - sum(l * s for l, s in zip(lam[1:], Sent)))
    eqs = sp.Poly(e, *pars).coeffs()
    sol = sp.solve(eqs, lam, dict=True)
    if sol:
        s_ = sol[0]
        free = sorted({str(x) for v in s_.values() for x in sp.sympify(v).free_symbols})
        print('   %-15s = %s ; free: %s' % (tn, ' + '.join('(%s) %s' % (s_.get(l, l), n) for l, n in zip(lam[1:], Snames) if s_.get(l, l) != 0)
                                          + ' + (%s)' % s_.get(lam[0], lam[0]), free))
    else:
        print('   %-15s : no relation with the S_3, S_4 entries holds for every input' % tn)
# identities among the S entries (planar zeros), which make the relations non-unique
print('   identities among the S entries (model): planar parts (N^n coefficient of S_n)')
ycl = {sp.Symbol(x): 0 for x in ('dp_A', 'dp_F', 'ep_A', 'ep_F', 'kP1+_A', 'kP1+_F')}
ycl[sp.Symbol('cp_0')] = sp.Symbol('l1+_0')
for n, sh in ((3, m['sh3']), (4, m['sh4'])):
    # leading large-N coefficient of S_n = sum_j c_j / 2^j  (C_F -> N/2) times the C_F factor 1/2
    pl = sp.expand(sum(c / 2**j for j, c in enumerate(sh)) / 2)
    print('     all constants free: planar part of S_%d = %s' % (n, pl))
    check(sp.expand(pl.subs(ycl)) == 0, 'planar part of S_%d vanishes for every kappa, rho, bm and constant once c_+ = l_+ and y = d - k_P + 2e = 0'
          ' (with y = y_A C_A + y_F C_F it is proportional to y_A + y_F/2)' % n)

# =====================================================================================================================
hdr('3. The same relations in SU(N_c) Laurent coefficients ("coefficients of powers of N_c", App. G l. 2220)')
# generic Laurent polynomials
sig3 = sp.symbols('s3_3 s3_1 s3_m1 s3_m3')
sig4 = sp.symbols('s4_4 s4_2 s4_0 s4_m2 s4_m4')
al2 = sp.symbols('a2_2 a2_0 a2_m2')
al3 = sp.symbols('a3_3 a3_1 a3_m1 a3_m3')
# basis entries as linear forms in the Laurent coefficients
f2 = decomp(from_laurent(al2, 2), 2)
f3 = decomp(from_laurent(al3, 3), 3)
print('A_2[C_A^2]     =', f2[0], ' (= A_2 at N_c = 1)')
print('A_3[C_A^3]     =', f3[0], ' (= A_3 at N_c = 1)')
print('A_3[C_A^2 C_F] =', f3[1], ' (= d/dN [A_3 N^-3] at N_c = 1)')
check(sp.expand(f3[1] - sum((k - 3) * c for k, c in zip((3, 1, -1, -3), al3))) == 0, 'A_3[C_A^2 C_F] = sum_k (k-3) a3_k')
# S: impose the factor C_F (S_n = 0 at N = 1): solve for the lowest coefficient
c3 = sp.solve(sum(sig3), sig3[-1])[0]
c4 = sp.solve(sum(sig4), sig4[-1])[0]
S3gen = from_laurent(list(sig3[:-1]) + [c3], 3)
S4gen = from_laurent(list(sig4[:-1]) + [c4], 4)
g3 = decomp(sp.cancel(S3gen / CF), 2)
g4 = decomp(sp.cancel(S4gen / CF), 3)
k3 = (3, 1, -1, -3)
k4 = (4, 2, 0, -2, -4)
D1_3 = sum(k * s for k, s in zip(k3, sig3))
D1_4 = sum(k * s for k, s in zip(k4, sig4))
D2_4 = sum(k * (k - 1) * s for k, s in zip(k4, sig4))
on3 = {sig3[-1]: c3}
on4 = {sig4[-1]: c4}
check(sp.expand(g3[0] - D1_3.subs(on3)) == 0, 'Sh3[C_A^2] = sum_k k s3_k  (= dS_3/dN at N_c = 1), given sum_k s3_k = 0')
check(sp.expand(g4[0] - D1_4.subs(on4)) == 0, 'Sh4[C_A^3] = sum_k k s4_k, given sum_k s4_k = 0')
check(sp.expand(g4[1] - (D2_4 / 2 - R_(5, 2) * D1_4).subs(on4)) == 0,
      'Sh4[C_A^2 C_F] = (1/2) sum_k k(k-1) s4_k - (5/2) sum_k k s4_k, given sum_k s4_k = 0')
print('Laurent form of the relations (S_n/zeta_2 = sum_k s{n}_k N^k, A_L = sum_k a{L}_k N^k):')
LR1 = sp.expand(sum(al2) + D1_3 / 4)
LR2 = sp.expand(sum(al3) + D1_4 / 48)
LR3 = sp.expand(sum((k - 3) * c for k, c in zip(k3, al3)) + (D2_4 / 2 - R_(5, 2) * D1_4 + 4 * D1_3) / 48)
print('  L1: ', LR1, ' = 0')
print('  L2: ', LR2, ' = 0')
print('  L3: ', LR3, ' = 0')
print('  identities (factor C_F of S_n): sum_k s3_k = 0, sum_k s4_k = 0')
dsub = dict(zip(sig3, L3d)); dsub.update(zip(sig4, L4d)); dsub.update(zip(al2, ALd[2])); dsub.update(zip(al3, ALd[3]))
vals = [LR1.subs(dsub), LR2.subs(dsub), LR3.subs(dsub)]
check(vals == [0, 0, 0] and sum(L3d) == 0 and sum(L4d) == 0, 'data in Laurent coefficients satisfy L1, L2, L3 and both identities: %s' % vals)
print('  numbers: sum a2_k = %s, (1/4) sum k s3_k = %s;  sum a3_k = %s, (1/48) sum k s4_k = %s;  sum (k-3) a3_k = %s, (1/48)[...] = %s'
      % (sum(ALd[2]), D1_3.subs(dsub) / 4, sum(ALd[3]), D1_4.subs(dsub) / 48, sum((k - 3) * c for k, c in zip(k3, ALd[3])),
         ((D2_4 / 2 - R_(5, 2) * D1_4 + 4 * D1_3) / 48).subs(dsub)))
# R4 in Laurent coefficients (R4 itself is derived in section 5)
al1 = sp.symbols('a1_1 a1_m1')
f1 = decomp(from_laurent(al1, 1), 1)
LR4 = sp.expand(f3[2] - R_(2, 3) * f2[1] + R_(1, 3) * f1[0] - R_(1, 12) * g3[1] + R_(1, 48) * g4[2])
print('  L4: ', LR4, ' = 0   (s3_m3, s4_m4 eliminated through the identities)')
print('      with A_1[C_A] =', f1[0], ', A_2[C_A C_F] =', f2[1], ', A_3[C_A C_F^2] =', f3[2], ', Sh3[C_A C_F] =', g3[1], ', Sh4[C_A C_F^2] =', g4[2])
dsub.update(zip(al1, ALd[1]))
check(LR4.subs(dsub) == 0, 'data in Laurent coefficients satisfy L4')
# a mapping check: the basis form evaluated on the data equals the Laurent form evaluated on the data
check(residuals(SH3d, SH4d, ADd[2], ADd[3]) == [0, 0, 0], 'data in the C_A/C_F basis satisfy R1, R2, R3')

# =====================================================================================================================
hdr("4. GPT-6-astra's relations, with the variables defined")
s32, t40, t41 = SH3d[0], SH4d[0], SH4d[1]
print('Definitions: s32 = coefficient of C_F C_A^2 in S_3/zeta_2 (no quartic invariant at three loops, general colour = SU(N)) = %s' % s32)
print('             t40, t41 = coefficients of C_A^3, C_A^2 C_F in S_4/(zeta_2 C_F) after d_F^abcd d_A^abcd/N_R -> C_F(7C_A^3-12C_A^2C_F)/24,')
print('             i.e. in the unique SU(N_c) decomposition: t40 = %s, t41 = %s (general-colour C_F C_A^3, C_F^2 C_A^2 coefficients: %s, %s)'
      % (t40, t41, s4[0], s4[1]))
rel = [-s32 / 4, -t40 / 48, -t41 / 48 - s32 / 12]
check(rel == [-15, 12, -58] == [ADd[2][0], ADd[3][0], ADd[3][1]],
      'astra: A_{2,C_A^2} = -s32/4 = %s, A_{3,C_A^3} = -t40/48 = %s, A_{3,C_A^2C_F} = -t41/48 - s32/12 = %s; data (-15, 12, -58)' % tuple(rel))
trap = [-s32 / 4, -s4[0] / 48, -s4[1] / 48 - s32 / 12]
check(trap != [-15, 12, -58], 'with the general-colour coefficients -912, 3120 in place of t40, t41 the relations give %s, not (-15, 12, -58)' % trap)
# astra's fourth relation: 84 = 52 + (2 A_{2,C_A C_F} - A_{1,C_A})/3
A1CA, A2CACF, A3CACF2 = ADd[1][0], ADd[2][1], ADd[3][2]
check(52 + (2 * A2CACF - A1CA) / 3 == A3CACF2 == 84, "astra's fourth: 52 + (2*%s - %s)/3 = %s = data %s" % (A2CACF, A1CA, 52 + (2 * A2CACF - A1CA) / 3, A3CACF2))

# =====================================================================================================================
hdr('5. The three-loop C_A C_F^2 coefficient: X84 = A_3[C_A C_F^2] - (2/3) A_2[C_A C_F] + (1/3) A_1[C_A]')
for wider in (False, True):
    a = MOD[wider]['a']
    X = sp.expand(a[3][2] - R_(2, 3) * a[2][1] + R_(1, 3) * a[1][0])
    fs = sorted(str(s) for s in X.free_symbols)
    print('  %s: X84 = %s   (symbols: %s)' % ('wider' if wider else 'critic', sp.factor(X), fs))
    if not wider:
        X84 = X
        check(set(fs) <= {'kappa', 'rho_0', 'bm'}, 'critic class: every constant cancels in X84 (v, r, k_P and the rest enter only through A_1[C_A], A_2[C_A C_F])')
    else:
        X84w = X
xs = sp.symbols('xs')
X84k = sp.expand(X84.subs(kap**2, 1))
for kv, bv, lab in ((1, 1, 'kappa=+1, b_A^- present'), (-1, 1, 'kappa=-1'), (1, -1, 'b_A^- reversed'), (1, 0, 'b_A^- removed')):
    v = X84.subs({kap: kv, bm: bv, sp.Symbol('rho_0'): 1})
    print('   %-26s X84 = %-4s -> predicted A_3[C_A C_F^2] = X84 + (2/3)(48) - (1/3)(0) = %s' % (lab, v, v + 32))
pred = {(1, 1): 84, (-1, 1): sp.Integer(vec_macro('nmAmpDataThreeVec')[2]) * 0 + int(macro('nmAmpEightyfourKm')[0]),
        (1, -1): int(macro('nmAmpEightyfourRev')[0]), (1, 0): int(macro('nmAmpEightyfourRem')[0])}
check(all(X84.subs({kap: k, bm: b, sp.Symbol('rho_0'): 1}) + 32 == v for (k, b), v in pred.items()),
      'equal to the paper: 84 (kappa=+1), nmAmpEightyfourKm = 96, nmAmpEightyfourRev = 40, nmAmpEightyfourRem = 62')
# dependence on rho: X84 = x0 + rho * x1(kappa, bm)
rho = sp.Symbol('rho_0')
x0 = X84.subs(rho, 0)
x1 = sp.expand((X84 - x0) / rho)
print('   X84 = %s + rho * (%s)   [rho = 1: %s]' % (x0, sp.factor(x1), X84.subs({rho: 1, kap: 1, bm: 1})))
print('   so 84 = 32 + %s + rho*(%s): at kappa = +1, bm = 1 the data value 84 gives rho = %s'
      % (x0, sp.factor(x1.subs({kap: 1, bm: 1})), sp.solve(sp.Eq(32 + x0 + rho * x1.subs({kap: 1, bm: 1}), 84), rho)))
# is X84 a combination of the S entries for every input?  (all 47 constants kept in the S entries)
e = sp.expand(X84 - lam[0] - sum(l * s for l, s in zip(lam[1:], MOD[False]['sh3'] + MOD[False]['sh4'])))
pars84 = sorted(e.free_symbols - set(lam), key=str)
sol = sp.solve(sp.Poly(e, *pars84).coeffs(), lam, dict=True)
print('   X84 as a combination of the S entries valid for every input:', sol)
check(len(sol) == 1 and sol[0][lam[2]] == R_(1, 12) and sol[0][lam[6]] == R_(-1, 48) and all(sol[0][l] == 0 for l in lam if l not in (lam[2], lam[6])),
      'X84 = (1/12) Sh3[C_A C_F] - (1/48) Sh4[C_A C_F^2] for every kappa, rho, bm and all 47 constant components (unique)')
print('R4:  A_3[C_A C_F^2] - (2/3) A_2[C_A C_F] + (1/3) A_1[C_A] - (1/12) Sh3[C_A C_F] + (1/48) Sh4[C_A C_F^2] = 0   (l_+, alpha colour free)')
def r4(sh3, sh4, a1, a2, a3):
    return sp.expand(a3[2] - R_(2, 3) * a2[1] + R_(1, 3) * a1[0] - R_(1, 12) * sh3[1] + R_(1, 48) * sh4[2])
for wider in (False, True):
    mm = MOD[wider]
    print('   model R4 residual, %s class: %s' % ('wider' if wider else 'critic', sp.factor(r4(mm['sh3'], mm['sh4'], mm['a'][1], mm['a'][2], mm['a'][3]))))
r4d = r4(SH3d, SH4d, ADd[1], ADd[2], ADd[3])
check(r4d == 0, 'data: 84 = (2/3)(48) - (1/3)(0) + (1/12)(%s) - (1/48)(%s) = %s' % (SH3d[1], SH4d[2], R_(2, 3) * 48 + R_(1, 12) * SH3d[1] - R_(1, 48) * SH4d[2]))
print('   in general colour: Sh3[C_A C_F] = S_3[C_F^2 C_A] = %s, Sh4[C_A C_F^2] = S_4[C_F^3 C_A] = %s (the quartic invariant does not enter)' % (s3[1], s4[2]))
# the wider class: the colour parts of l_+ and alpha
lA, alA = sp.Symbol('l1+_A'), sp.Symbol('al_A')
print('   wider class: X84 - X84(critic) =', sp.factor(sp.expand(X84w - X84)))
check(sp.expand(X84w - X84 - 2 * (lA - alA)) == 0, 'wider class: X84 shifts by 2(l_{+,A} - alpha_A), nmAmpEightyfourShiftForm')
mw = MOD[True]
r4w = r4(mw['sh3'], mw['sh4'], mw['a'][1], mw['a'][2], mw['a'][3])
print('   wider class R4 residual with all 62 components free:', sp.factor(r4w))
check(sp.expand(r4w.subs(sp.Symbol('cp_A'), lA) - 2 * (lA - alA)) == 0,
      'wider class: R4 residual = 2(l_{+,A} - alpha_A) once the colour parts obey c_{+,A} = l_{+,A}; otherwise also the cp_A term above')

# =====================================================================================================================
hdr('6. Residual counts: added entries minus added rank of the Jacobian (S block of SU(N_c), then amplitude blocks)')
MS = json.load(open(os.path.join(HERE, 'c6_mapshift.json')))
shift = {k: [sp.Rational(x) for x in MS[k]['vec9']] for k in ('t2', 'q', 'p1')}
check(all(MS[k]['LL_neutral'] for k in ('t2', 'q', 'p1')), 'the map structures t2, q, p1 leave the twelve leading logarithms unchanged (c6_mapshift.out)')
names9 = MS['names9']
crit = MOD[False]['ex']
wid = MOD[True]['ex']
# paper's parametrization, critic-class symbols of c3_solver: v -> v1+_X, r -> r_X, k_P -> kP1+_X, l_+ -> l1+_0 (= c_+, cp_0),
# alpha -> al_0, beta_e -> beta1+_0; wider colour parts l1+_A, al_A, cp_A.
SY = {s: sp.Symbol(s) for s in ['rho_0', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'cp_0', 'al_0', 'beta1+_0',
                                'l1+_A', 'al_A', 'cp_A']}
t2s, qs, p1s, ms = sp.symbols('t2 q p1 m')


def observables(ex_, comps_, keep, normcond=True, extra_map=()):
    """S block (7 SU(N) entries) and the nine amplitude entries, with all constants not in keep set to zero; c_+ = l_+ (+ m)."""
    sub = {c: 0 for c in comps_ if str(c) not in keep}
    sub[sp.Symbol('rho_A')] = 0
    if normcond:
        sub[SY['cp_0']] = SY['l1+_0'] + (ms if 'm' in keep else 0)
        if 'cp_A' in [str(c) for c in comps_]:
            sub[sp.Symbol('cp_A')] = SY['l1+_A'] if 'l1+_A' in keep else 0
    e = {k: sp.expand(v.subs(sub).subs(kap, 1)) for k, v in ex_.items()}
    sh3 = decomp(sp.cancel(e['S3'] / CF), 2)
    sh4 = decomp(sp.cancel(e['S4'] / CF), 3)
    amp = []
    for L in (1, 2, 3):
        amp += decomp(e['A%d' % L], L)
    for nm_, sym_ in (('t2', t2s), ('q', qs), ('p1', p1s)):
        if nm_ in extra_map:
            amp = [x + sym_ * d for x, d in zip(amp, shift[nm_])]
    return sh3 + sh4, amp


def jac(rows, params, point):
    return sp.Matrix([[sp.diff(r, p).subs(point) for p in params] for r in rows])


CLASSES = [
    ('P0  paper: three map conditions, colour rule, c_+ = l_+, k_P = 0', False, ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'l1+_0', 'al_0', 'beta1+_0'], ()),
    ('P1  P0 + k_P free (p_A, p_F)', False, ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0'], ()),
    ('P2  P1 + c_+ - l_+ = m (a number)', False, ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'm'], ()),
    ('W0  P1 + quadrupole only (connected class of Sect. 6)', False,
     ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'q'], ('q',)),
    ('W1  P1 + wider map: zeta_2 T_rc^2 Lt^2 (t2) and quadrupole (q)', False,
     ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 't2', 'q'], ('t2', 'q')),
    ('W2  W1 + product T_rc T_t^2 T_rc zeta_2 Lt^4 (p1)', False,
     ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 't2', 'q', 'p1'], ('t2', 'q', 'p1')),
    ('C1  P1 + colour parts l_{+,A}, alpha_A (wider colour class)', True,
     ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'l1+_A', 'al_A'], ()),
    ('C2  W1 + colour parts l_{+,A}, alpha_A', True,
     ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'l1+_A', 'al_A', 't2', 'q'], ('t2', 'q')),
    ('C3  W2 + colour parts l_{+,A}, alpha_A', True,
     ['rho_0', 'bm', 'v1+_A', 'v1+_F', 'r_A', 'r_F', 'kP1+_A', 'kP1+_F', 'l1+_0', 'al_0', 'beta1+_0', 'l1+_A', 'al_A', 't2', 'q', 'p1'], ('t2', 'q', 'p1')),
]
IDX = {'Cfree': [2, 5, 6], 'E84': [0, 3, 7], 'CFL': [1, 4, 8]}
random.seed(20261002)
COUNT = {}
for lab, wider, keep, xm in CLASSES:
    ex_ = wid if wider else crit
    comps_ = MOD[wider]['comps']
    S_rows, A_rows = observables(ex_, comps_, set(keep), extra_map=xm)
    params = [sp.Symbol(k) if k not in ('bm', 't2', 'q', 'p1', 'm') else {'bm': bm, 't2': t2s, 'q': qs, 'p1': p1s, 'm': ms}[k] for k in keep]
    pts = [{p: (1 if str(p) in ('rho_0', 'bm') else 0) for p in params}]
    for _ in range(4):
        pts.append({p: sp.Rational(random.choice([i for i in range(-9, 10) if i != 0]), random.randint(1, 7)) for p in params})
    resl = []
    for pt in pts:
        JS = jac(S_rows, params, pt)
        rS = JS.rank()
        r1 = sp.Matrix.vstack(JS, jac([A_rows[i] for i in IDX['Cfree']], params, pt)).rank()
        r2 = sp.Matrix.vstack(JS, jac([A_rows[i] for i in IDX['Cfree'] + IDX['E84']], params, pt)).rank()
        r3 = sp.Matrix.vstack(JS, jac(A_rows, params, pt)).rank()
        rA = jac(A_rows, params, pt).rank()
        resl.append((rS, r1 - rS, r2 - r1, r3 - r2, rA))
    # rank added by the amplitude block in the source directions (rho_0, bm) alone: 0 means no information on psi^+ beyond S_3, S_4
    src = [p for p in params if str(p) in ('rho_0', 'bm')]
    pt = pts[1]
    rsrc = (sp.Matrix.vstack(jac(S_rows, src, pt), jac(A_rows, src, pt)).rank() - jac(S_rows, src, pt).rank())
    same = all(x == resl[1] for x in resl[1:])
    rS, d1, d2, d3, rA = resl[0]
    COUNT[lab] = dict(rank_S=rS, cfree=(3, d1, 3 - d1), e84=(3, d2, 3 - d2), cfl=(3, d3, 3 - d3), amp_total=(9, d1 + d2 + d3, 9 - d1 - d2 - d3),
                      amp_alone=(9, rA, 9 - rA), generic=resl[1], generic_equal=same)
    print('\n%s\n   parameters %s' % (lab, keep))
    print('   rank of S block (7 SU(N) entries) = %d;  C_F-free block: 3 entries, added rank %d -> %d residual;  '
          '(A_1[C_A], A_2[C_A C_F], A_3[C_A C_F^2]): 3 entries, added rank %d -> %d residual;  C_F^L block: 3 entries, added rank %d -> %d residual'
          % (rS, d1, 3 - d1, d2, 3 - d2, d3, 3 - d3))
    print('   amplitude block total: 9 entries, added rank %d -> %d residual relations;  amplitude alone (without S): rank %d -> %d relations among themselves'
          % (d1 + d2 + d3, 9 - d1 - d2 - d3, rA, 9 - rA))
    print('   solution point vs four random rational points (rS, dCfree, dE84, dCFL, rA):', resl[0], 'vs', resl[1:], '; random points agree:', same)
    check(rsrc == 0, 'rank added by the nine amplitude entries in the source directions (rho_0, bm) beyond the S block: %d' % rsrc)
    COUNT[lab]['source_rank_added'] = rsrc

# =====================================================================================================================
hdr('7. The residual relation that survives the wider map, and the exponentiated one-loop term')
v_t2 = [shift['t2'][i] for i in IDX['Cfree']]
v_q = [shift['q'][i] for i in IDX['Cfree']]
v_p1 = [shift['p1'][i] for i in IDX['Cfree']]
w = sp.Matrix([v_t2, v_q]).nullspace()[0]
w = w / w[2] * -1
print('combination annihilating the t2 and q shifts on (A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F]):', list(w))
lhs_d = sum(wi * ADd[L][j] for wi, (L, j) in zip(w, ((2, 0), (3, 0), (3, 1))))
rhs = sum(wi * r for wi, r in zip(w, [-SH3d[0] / 4, -SH4d[0] / 48, -(SH4d[1] + 4 * SH3d[0]) / 48]))
check(lhs_d == rhs, 'wider-map residual: 5 A_2[C_A^2] - 2 A_3[C_A^3] - A_3[C_A^2 C_F] = -(7/6) Sh3[C_A^2] + (2 Sh4[C_A^3] + Sh4[C_A^2 C_F])/48: data %s, from S %s' % (lhs_d, rhs))
print('   the product p1 shifts this combination by', sum(wi * x for wi, x in zip(w, v_p1)), 'per unit (so the wider map with products leaves no residual relation)')
expv = [int(x) for x in vec_macro('nmAmpExpDipoleCfreeVec')]


def expo_cfree(Lmax=4):
    """exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) on the Born term, C_A^L entry of zeta_2 a^L Lt^(2L-2) in the even singlet / Born"""
    Lt, D, z2, a = sp.symbols('Lt Delta z2 a')
    Tt2 = sp.Matrix([[0, 0], [0, N]])
    Trc = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])
    B = sp.Matrix([2 * CF, -1 / N])
    M = 2 * (-Tt2 * Lt**2 / 2 + Trc * D * Lt)
    out, term = {}, B
    for L in range(1, Lmax + 1):
        term = (M * term / L).applyfunc(sp.expand)
        s = sp.expand(term[0])
        ev = sum(c * (-6 * z2)**(k // 2) for (k,), c in sp.Poly(s, D).terms() if k % 2 == 0)
        cz = sp.expand(sp.expand(ev).coeff(z2, 1)).coeff(Lt, 2 * L - 2)
        out[L] = decomp(sp.cancel(cz / (2 * CF)), L)
    return out


EX = expo_cfree(4)
check([EX[2][0], EX[3][0], EX[3][1]] == expv == [-18, 12, -48], 'exponential of the one-loop result: (A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F]) = %s (nmAmpExpDipoleCfreeVec)' % [EX[2][0], EX[3][0], EX[3][1]])
print('   residuals of the exponential against R1, R2, R3 with the data S_3, S_4:', residuals(SH3d, SH4d, EX[2], EX[3]),
      ' (R2 is satisfied: the C_A^3 relation does not separate eq. (system) from the exponential)')
print('   wider-map combination for the exponential:', sum(wi * x for wi, x in zip(w, [EX[2][0], EX[3][0], EX[3][1]])), 'against', rhs)
diff = sp.Matrix([EX[2][0] + 15, EX[3][0] - 12, EX[3][1] + 58])
inspan = sp.Matrix.hstack(sp.Matrix(v_t2), sp.Matrix(v_q), diff).rank() == 2
check(not inspan, 'the difference exponential - eq. (system) = %s is not in the span of the t2 and q shifts: the wider map does not reconcile the exponential' % list(diff))
# four loops: is the C_A^L agreement structural?
import c6_solver as S6
K0 = S6.zero_constants()
F0 = S6.solve_system(K0, 1, nmax=5, bm=1)
A0, _ = S6.amp_singlet_plus(F0, K0, Lmax=4)
sys4 = decomp(A0[4], 4)
print('   four loops: eq. (system) (constants zero) C_A^4 entry = %s; exponential C_A^4 entry = %s; the C_A^L entries agree at L = 3 only: %s'
      % (sys4[0], EX[4][0], sys4[0] != EX[4][0]))
print('   (four-loop eq. (system) entries, constants zero:', sys4, ')')

# =====================================================================================================================
hdr('8. Mutations: the residual check fires, the rank criterion does not')
JS0 = None
lab0 = CLASSES[1]
S_rows, A_rows = observables(crit, MOD[False]['comps'], set(lab0[2]))
params = [sp.Symbol(k) if k != 'bm' else bm for k in lab0[2]]
pt0 = {p: (1 if str(p) in ('rho_0', 'bm') else 0) for p in params}
rank_before = sp.Matrix.vstack(jac(S_rows, params, pt0), jac([A_rows[i] for i in IDX['Cfree']], params, pt0)).rank()


def resid_data(sh3, sh4, a2, a3, coef=None):
    return residuals(sh3, sh4, a2, a3, coef)


MUT = []
# (a) data mutation of the amplitude entry -15 -> -14
a2m = list(ADd[2]); a2m[0] = -14
r = resid_data(SH3d, SH4d, a2m, ADd[3])
MUT.append(('data A_2[C_A^2] -15 -> -14', r != [0, 0, 0], r))
# (b) data mutation of S_4: C_F C_A^3 -912 -> -911
s4m = list(s4); s4m[0] = -911
S4m = s4m[0] * CF * CA**3 + s4m[1] * CF**2 * CA**2 + s4m[2] * CF**3 * CA + s4m[3] * CF**4 + s4m[4] * DFA
r = resid_data(SH3d, decomp(sp.cancel(S4m / CF), 3), ADd[2], ADd[3])
MUT.append(('data S_4[C_F C_A^3] -912 -> -911', r != [0, 0, 0], r))
# (c) data mutation of the quartic coefficient 1152 -> 1104 (the d-invariant is visible only through its SU(N) reduction)
s4q = list(s4); s4q[4] = 1104
S4q = s4q[0] * CF * CA**3 + s4q[1] * CF**2 * CA**2 + s4q[2] * CF**3 * CA + s4q[3] * CF**4 + s4q[4] * DFA
r = resid_data(SH3d, decomp(sp.cancel(S4q / CF), 3), ADd[2], ADd[3])
MUT.append(('data S_4[dFA/N_R] 1152 -> 1104', r != [0, 0, 0], r))
# (d) relation mutation: general-colour coefficients in place of the SU(N) reduction
r = [sp.expand(ADd[2][0] + SH3d[0] / 4), sp.expand(ADd[3][0] + s4[0] / 48), sp.expand(ADd[3][1] + (s4[1] + 4 * SH3d[0]) / 48)]
MUT.append(('relation: t40, t41 replaced by general-colour -912, 3120', r != [0, 0, 0], r))
# (e) relation mutation: drop the 4 Sh3 term of R3 (the singlet quark-pair iteration of the psi^+ feed)
r = resid_data(SH3d, SH4d, ADd[2], ADd[3], coef=dict(r3s=0))
MUT.append(('relation R3 without the 4 Sh3[C_A^2] term', r != [0, 0, 0], r))
# (f) relation mutation: 1/4 -> 1/3 in R1
r = resid_data(SH3d, SH4d, ADd[2], ADd[3], coef=dict(r1=R_(1, 3)))
MUT.append(('relation R1 with 1/3 in place of 1/4', r != [0, 0, 0], r))
# (g) model mutation: a map term t2 = 1 added to the amplitude
a_t2 = [x + d for x, d in zip(sum([MOD[False]['a'][L] for L in (1, 2, 3)], []), shift['t2'])]
r = residuals(MOD[False]['sh3'], MOD[False]['sh4'], a_t2[2:5], a_t2[5:9])
MUT.append(('model: map term zeta_2 T_rc^2 Lt^2 with unit coefficient', any(x != 0 for x in r), r))
# (h) model mutation: an identity map term zeta_2 C_A^2 C_F Lt^4 at three loops (excluded by the third condition): shifts A_3[C_A^2 C_F] by 1
a3h = list(MOD[False]['a'][3]); a3h[1] = a3h[1] + 1
r = residuals(MOD[False]['sh3'], MOD[False]['sh4'], MOD[False]['a'][2], a3h)
MUT.append(('model: identity map term zeta_2 C_A^2 C_F Lt^4', any(x != 0 for x in r), r))
# control mutations that must NOT fire: kappa -> -1, rho -> 7/3, b_A^- reversed or removed (identities)
for lab_, sb in (('kappa = -1', {kap: -1}), ('rho = 7/3', {sp.Symbol('rho_0'): R_(7, 3)}), ('b_A^- reversed', {bm: -1}), ('b_A^- removed', {bm: 0})):
    m_ = MOD[False]
    r = residuals([x.subs(sb) for x in m_['sh3']], [x.subs(sb) for x in m_['sh4']], [x.subs(sb) for x in m_['a'][2]], [x.subs(sb) for x in m_['a'][3]])
    MUT.append(('control (must not fire): ' + lab_, any(sp.expand(x) != 0 for x in r), r))
# R4 mutations: data 84 -> 83 must fire; kappa, rho, bm controls must not
a3m = list(ADd[3]); a3m[2] = 83
MUT.append(('data A_3[C_A C_F^2] 84 -> 83 (R4)', r4(SH3d, SH4d, ADd[1], ADd[2], a3m) != 0, [r4(SH3d, SH4d, ADd[1], ADd[2], a3m)]))
MUT.append(('relation R4 without the S terms (astra form with 52 fixed) at kappa=-1 model', None, []))
expected = [True] * 8 + [False] * 4 + [True, None]
for (lab_, fired, r), exp_ in zip(MUT, expected):
    if exp_ is None:
        continue
    check(fired == exp_, 'mutation %-62s fires: %-5s residuals %s' % (lab_, fired, [str(x) for x in r]))
for lab_, sb in (('kappa = -1', {kap: -1}), ('rho = 7/3', {sp.Symbol('rho_0'): R_(7, 3)}), ('b_A^- reversed', {bm: -1}), ('b_A^- removed', {bm: 0})):
    m_ = MOD[False]
    v_ = r4(*[[x.subs(sb) for x in m_[k]] for k in ('sh3', 'sh4')], *[[x.subs(sb) for x in m_['a'][L]] for L in (1, 2, 3)])
    check(v_ == 0, 'R4 control (must not fire): %s, residual %s' % (lab_, v_))
# astra's form 84 = 52 + (2 A_{2,C_A C_F} - A_{1,C_A})/3 hard-codes 52 = (1/12)(-192) - (1/48)(-3264), the S data; at kappa=-1 the model S gives
mk = MOD[False]
x52k = sp.expand((R_(1, 12) * mk['sh3'][1] - R_(1, 48) * mk['sh4'][2]).subs({kap: -1, bm: 1, sp.Symbol('rho_0'): 1}))
print('   the number 52 in the astra form is (1/12) Sh3[C_A C_F] - (1/48) Sh4[C_A C_F^2] of the data; the kappa=-1 model S entries give %s (hence 96)' % x52k)
rank_after = rank_before    # the model Jacobian does not contain the data: mutations (a)-(c) cannot change it
check(rank_after == rank_before, 'rank criterion: the data mutations (a)-(c) leave the model Jacobian, and its rank %d, unchanged' % rank_before)
# the wider-map residual is blind to t2 and q by construction
check(sum(wi * x for wi, x in zip(w, v_t2)) == 0 and sum(wi * x for wi, x in zip(w, v_q)) == 0,
      'the wider-map residual (5, -2, -1) does not fire on t2 or q (by construction), and fires on p1 (%s)' % sum(wi * x for wi, x in zip(w, v_p1)))

# =====================================================================================================================
hdr('9. Wording: "amplitude coefficients without C_F"')
print('the three entries that the constants do not reach are the two-loop C_A^2 entry (%s) and the three-loop C_A^3 (%s) and C_A^2 C_F (%s) entries'
      % (ADd[2][0], ADd[3][0], ADd[3][1]))
check(ADd[3][1] == -58, 'the entry -58 multiplies C_A^2 C_F, so it is not a coefficient "without C_F"; what the three share is fewer than L-1 powers of C_F at L loops')
tex = open('PROJECT/ma_a/paper/draft/paper.tex').read().splitlines()
hits = [(i + 1, l.strip()[:150]) for i, l in enumerate(tex) if 'without $C_F$' in l]
for h in hits:
    print('   paper.tex l. %d: %s' % h)
abs_lines = []
inabs = False
for i, l in enumerate(tex):
    if '\\begin{abstract}' in l:
        inabs = True
    if inabs:
        abs_lines.append(l)
    if '\\end{abstract}' in l:
        break
abstxt = '\n'.join(abs_lines)
check('13' not in abstxt and 'nmCountNnllTotalStrict' not in abstxt, 'the Abstract quotes neither 13 nor nmCountNnllTotalStrict')

json.dump({'COUNT': {k: {kk: (list(vv) if isinstance(vv, tuple) else vv) for kk, vv in v.items()} for k, v in COUNT.items()},
           'X84': str(X84), 'X84_wider_minus_critic': str(sp.expand(X84w - X84)), 'wider_residual_combination': [str(x) for x in w],
           'exp_cfree_L2_L4': {L: [str(x) for x in EX[L]] for L in EX}, 'system_L4': [str(x) for x in sys4]},
          open(os.path.join(HERE, 'c6_residual.json'), 'w'), indent=1)
print('\n%s' % ('ALL CHECKS PASSED' if not FAIL else 'FAILURES: %d' % len(FAIL)))


==> anc/numbers/deposit/R6/C6/c6_solver.py <==
"""C6 copy of deposit/R4/open03_check/c3_solver.py (2 Oct 2026).  Only change: solve_system takes bm, the scale of
the negative-signature adjoint Born weight (b_A^- = bm * b_A; bm = 1 present, -1 reversed, 0 removed), applied to the
Born term and its corrections in the (A,-) equation.  Original docstring follows.

Independent check of OPEN-03 (R4 repair).  Own solver of eq. (system) of draft v2, written from the paper
and from the SETUP paragraph of the OPEN-03 report, without reading o3_system.py / o3_main.py / o3_check.gp.

Representation.  Every partial wave is F = sum_{n>=1} a^n ( A_n w^(1-2n) + z B_n w^(3-2n) ), with z = zeta_2 kept to
first order (pi^2 = 6 z).  The zeta_2-free part of eq. (system) is the double-log Kirschner-Lipatov system, which is
homogeneous (only LL), and every NNLL constant comes with a factor zeta_2 and a relative w^2 or a, so the zeta_2 part is
exactly NNLL.  The equation w F^(n) = RHS^(n) is solved order by order: A_n = RHS_LL^(n), B_n = RHS_NNLL^(n).

Colour: SU(N) with symbolic N, basis (1, A).  C_F=(N^2-1)/(2N), C_A=N, b_1=C_F, b_A=-1/(2N),
T_rc = [[0, -(N^2-1)/N], [-1/N, 2/N - N/2]] (eq. (TrcSUN)).

Constants (31 symbols; 62 components in the wider colour class):
  per (R,t) in {1,A} x {+,-}:  beta (Born pi^2 w^2), v (Born, order a), l (pair pi^2 w^2), kP (pair, order a)
  adjoint only (C_1 = 0):      kE (Sudakov, order a), g (Sudakov phase pi^2 w)
  rho (scale of psi^+), u (psi^- = 2/w - (1+u) z w), kS (order-a correction of the psi^- term)
  maps P^t = (1 + c_t pi^2 w^2 + d_t z a) F_1^t + e_t z a w ;  amplitude: eta^+ -> cos(pi w/2)(1 + al pi^2 w^2),
  scalar factor (1 - r z a).
Order-a constants X = X_A C_A + X_F C_F.  Order-a^0 constants: X_0 (critic's class) or X_0 + X_A C_A/C_F (wider class).
"""
import sympy as sp

N, kap = sp.symbols('N kappa')
CF = (N**2 - 1) / (2 * N)
CA = N
bR = {'1': CF, 'A': -1 / (2 * N)}
Cas = {'1': 0, 'A': N}
T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
CH = ['1', 'A']
SG = ['+', '-']

ORDER_A = []   # names of order-a constants
ORDER_0 = []   # names of order-a^0 constants
for R in CH:
    for t in SG:
        ORDER_0 += [f'beta{R}{t}', f'l{R}{t}']
        ORDER_A += [f'v{R}{t}', f'kP{R}{t}']
for t in SG:
    ORDER_A += [f'kEA{t}']
    ORDER_0 += [f'gA{t}']
ORDER_0 += ['rho', 'u', 'cp', 'cm', 'al']
ORDER_A += ['kS', 'dp', 'dm', 'ep', 'em', 'r']
assert len(ORDER_A) + len(ORDER_0) == 31


def make_constants(wider):
    """Return dict name -> SU(N) expression, and the list of component symbols."""
    val, comps = {}, []
    for nm in ORDER_A:
        sA, sF = sp.symbols(f'{nm}_A {nm}_F')
        val[nm] = sA * CA + sF * CF
        comps += [sA, sF]
    for nm in ORDER_0:
        s0 = sp.Symbol(f'{nm}_0')
        if wider:
            sA = sp.Symbol(f'{nm}_A')
            val[nm] = s0 + sA * CA / CF
            comps += [s0, sA]
        else:
            val[nm] = s0
            comps += [s0]
    return val, comps


def zero_constants():
    val = {nm: 0 for nm in ORDER_A + ORDER_0}
    val['rho'] = 1
    return val


def solve_system(K, kappa, nmax=5, bm=1):
    """K: dict of constant values.  Returns F[(R,t)] = list of (A_n, B_n), index n (index 0 unused)."""
    F = {(R, t): [(0, 0)] * (nmax + 1) for R in CH for t in SG}

    def sq(R, t, n):  # (F^2)^(n): (LL, NNLL)
        LL = sum(F[(R, t)][i][0] * F[(R, t)][n - i][0] for i in range(1, n))
        NN = sum(F[(R, t)][i][0] * F[(R, t)][n - i][1] + F[(R, t)][i][1] * F[(R, t)][n - i][0] for i in range(1, n))
        return LL, NN

    def TF(R, t, m):  # (sum_R' T_RR' F_R'^t)^(m)
        if m < 1:
            return 0, 0
        return (sum(T[(R, Rp)] * F[(Rp, t)][m][0] for Rp in CH), sum(T[(R, Rp)] * F[(Rp, t)][m][1] for Rp in CH))

    for n in range(1, nmax + 1):
        new = {}
        for R in CH:
            for t in SG:
                k = R + t
                LL, NN = 0, 0
                # Born 2 a b_R [1 + beta pi^2 w^2 + v z a]
                bw = bm * bR[R] if k == 'A-' else bR[R]
                if n == 1:
                    LL += 2 * bw
                    NN += 2 * bw * 6 * K['beta' + k]
                if n == 2:
                    NN += 2 * bw * K['v' + k]
                # Sudakov 2 a C_R [1 + kE z a][F' + (phi + g pi^2 w) F]
                if R == 'A':
                    g, kE = K['gA' + t], K['kEA' + t]

                    def H(m):
                        if m < 1:
                            return 0, 0
                        Am, Bm = F[(R, t)][m]
                        if t == '+':   # phi^+ = -(3/2) z w
                            return (1 - 2 * m) * Am, (3 - 2 * m) * Bm - sp.Rational(3, 2) * Am + 6 * g * Am
                        # phi^- = 1/w - z w / 2
                        return (2 - 2 * m) * Am, (4 - 2 * m) * Bm - sp.Rational(1, 2) * Am + 6 * g * Am
                    h1 = H(n - 1)
                    h2 = H(n - 2)
                    LL += 2 * Cas[R] * h1[0]
                    NN += 2 * Cas[R] * h1[1] + 2 * Cas[R] * kE * h2[0]
                # quark pair [1 + l pi^2 w^2 + kP z a] F^2
                q1 = sq(R, t, n)
                q0 = sq(R, t, n - 1) if n >= 2 else (0, 0)
                LL += q1[0]
                NN += q1[1] + 6 * K['l' + k] * q1[0] + K['kP' + k] * q0[0]
                # signature-changing 2 a kappa psihat^t sum T F^{-t}
                ot = '-' if t == '+' else '+'
                tf1 = TF(R, ot, n - 1)
                if t == '+':   # psihat^+ = rho * (-3 z w)
                    NN += 2 * kappa * K['rho'] * (-3) * tf1[0]
                else:          # psihat^- = (2/w - (1+u) z w)(1 + kS z a)
                    tf2 = TF(R, ot, n - 2)
                    LL += 4 * kappa * tf1[0]
                    NN += 4 * kappa * tf1[1] - 2 * kappa * (1 + K['u']) * tf1[0] + 4 * kappa * K['kS'] * tf2[0]
                new[(R, t)] = (sp.together(sp.expand(LL)), sp.expand(NN))
        for key in new:
            F[key][n] = new[key]
    return F


def maps(F, K, nmax=5):
    """P^t coefficients (A^P_n, B^P_n)."""
    P = {}
    for t, c, d, e in (('+', 'cp', 'dp', 'ep'), ('-', 'cm', 'dm', 'em')):
        lst = [(0, 0)]
        for n in range(1, nmax + 1):
            A, B = F[('1', t)][n]
            Bp = B + 6 * K[c] * A + (K[d] * F[('1', t)][n - 1][0] if n >= 2 else 0) + (K[e] if n == 1 else 0)
            lst.append((A, sp.expand(Bp)))
        P[t] = lst
    return P


def S_coeffs(Pp, nmax=4):
    """S_n = zeta_2 part of coefficient of a^n w^(4-2n) in S = P(P - w) + 2 a C_F; also the LL part (must vanish)."""
    out, ll = {}, {}
    for n in range(1, nmax + 1):
        L = sum(Pp[i][0] * Pp[n - i][0] for i in range(1, n)) - Pp[n][0] + (2 * CF if n == 1 else 0)
        Z = sum(Pp[i][0] * Pp[n - i][1] + Pp[i][1] * Pp[n - i][0] for i in range(1, n)) - Pp[n][1]
        out[n] = sp.factor(sp.simplify(Z))
        ll[n] = sp.simplify(L)
    return out, ll


def amp_singlet_plus(F, K, Lmax=3):
    """Coefficient of zeta_2 a^L Lt^(2L-2) in A_1^+/A_1^(1), L = 1..Lmax, and the LL coefficient of a^L Lt^(2L).
    A_1^+ = (1 - r z a) Res_w e^{w Lt} cos(pi w/2)(1 + al pi^2 w^2) F_1^+ ; Born = 2 a C_F."""
    out, ll = {}, {}
    for L in range(1, Lmax + 1):
        A1, B1 = F[('1', '+')][L + 1]
        AL = F[('1', '+')][L][0]
        val = (B1 + (6 * K['al'] - sp.Rational(3, 4)) * A1 - K['r'] * AL) / (2 * CF * sp.factorial(2 * L - 2))
        out[L] = sp.expand(sp.simplify(val))
        ll[L] = sp.factor(A1 / (2 * CF * sp.factorial(2 * L)))
    return out, ll


def amp_LL_all(F, Lmax=3):
    """LL coefficients for both channels and signatures, divided by the channel's Born term 2 a b_R.
    + : coefficient of a^L Lt^(2L);  - : coefficient of a^L Delta Lt^(2L-1), with eta^- = -i sin(pi w/2) -> Delta w/2."""
    res = {}
    for R in CH:
        for L in range(1, Lmax + 1):
            Ap = F[(R, '+')][L + 1][0]
            Am = F[(R, '-')][L + 1][0]
            res[(R, '+', L)] = sp.factor(Ap / (2 * bR[R] * sp.factorial(2 * L)))
            res[(R, '-', L)] = sp.factor(Am / 2 / (2 * bR[R] * sp.factorial(2 * L - 1)))
    return res


# ---------- colour-basis conversion: homogeneous degree-d function of N -> coefficients of C_A^(d-j) C_F^j ----------
def to_CACF(expr, d):
    """Return [c_0..c_d] with expr = sum_j c_j C_A^(d-j) C_F^j in SU(N); raises if not representable.
    expr = N^d p(1/N^2), deg p <= d;  C_A^(d-j) C_F^j = N^d ((1-u)/2)^j with u = 1/N^2."""
    u, w = sp.symbols('u_ w_')
    f = sp.cancel(sp.together(expr * N**d))
    if sp.denom(f) != 1 and not sp.denom(f).is_number:
        raise ValueError('not a polynomial in N after multiplying by N^d: %s' % f)
    fp = sp.Poly(sp.expand(f), N)
    if fp.degree() > 2 * d:
        raise ValueError('degree too high')
    p = 0
    for (k,), c in zip(fp.monoms(), fp.coeffs()):
        if (2 * d - k) % 2:
            raise ValueError('odd power: not a function of N^2 times N^d')
        p += c * u**((2 * d - k) // 2)
    q = sp.Poly(sp.expand(sp.sympify(p).subs(u, 1 - 2 * w)), w)
    if q.degree() > d:
        raise ValueError('not homogeneous of degree %d' % d)
    return [sp.nsimplify(q.coeff_monomial(w**j)) for j in range(d + 1)]


def to_CACF_lin(expr, d, syms):
    """Same, for an expression linear in the symbols syms (coefficients may contain kappa)."""
    expr = sp.expand(expr)
    out = [0] * (d + 1)
    const = expr.subs({s: 0 for s in syms})
    parts = [(1, const)] + [(s, sp.expand(expr).coeff(s)) for s in syms]
    for s, cexp in parts:
        if cexp == 0:
            continue
        cexp = sp.together(cexp)
        # separate kappa polynomially
        cp = sp.Poly(sp.expand(sp.numer(cexp)), kap)
        den = sp.denom(cexp)
        for (kp,), cc in zip(cp.monoms(), cp.coeffs()):
            v = to_CACF(cc / den, d)
            for j in range(d + 1):
                out[j] += s * kap**kp * v[j]
    return [sp.expand(x) for x in out]


==> anc/numbers/deposit/R6/C6/c6_source_check.gp <==
\\ C6 second engine (PARI/GP, own code, written from the paper's formulas, not from the SymPy programs).
\\ Claim checked: the residual relations R1-R4 between the amplitude coefficients and S_3, S_4 hold for ANY NNLL source in
\\ the positive-signature singlet equation, not only for the psi^+ F_A^- term, and for any values of the constants
\\ v, r, k_P (colour degree one), l_+ = c_+, alpha, beta_e (numbers).  Also the data check of R1-R4.
\\
\\ Singlet equation through order a^5, first order in z = zeta_2:
\\   w F = 2 a C_F (1 + beta_e pi^2 w^2 + a z v) + (1 + l pi^2 w^2)(1 + a z kP) F^2 + z sum_{n>=2} a^n w^(4-2n) y_n
\\   F = sum_n a^n (A_n w^(1-2n) + z B_n w^(3-2n)),  pi^2 = 6 z
\\   P = (1 + c pi^2 w^2) F,  S = P(P - w) + 2 a C_F,  S_n = z-part of the a^n w^(4-2n) coefficient
\\   A_L = coefficient of z a^L Lt^(2L-2) in (1 - r z a) Res e^(w Lt) cos(pi w/2)(1 + alpha pi^2 w^2) F / (2 a C_F)
\\ y_n = C_F times a random SU(N) function homogeneous of degree n-1 (the source has the factor C_F, as S does).
\\ Run:  gp -q c6_source_check.gp > c6_source_check.out

CF = (N^2-1)/(2*N); CA = N;

\\ basis coefficients of an SU(N) function homogeneous of degree d: f/N^d = p(1/N^2), 1/N^2 = 1 - 2u, u = C_F/C_A
basis(f, d) = {
  my(g = f/N^d, h, P);
  h = substpol(g, N^2, 1/(1-2*u));
  h = simplify(h);
  if (type(h) == "t_RFRAC", error("not polynomial in u"));
  P = Pol(h, u);
  if (poldegree(P, u) > d, error("degree too high"));
  vector(d+1, j, polcoeff(P, j-1, u));
}

randsu(d) = {  \\ random homogeneous SU(N) function of degree d: N^d * sum_{i=0..d} r_i N^(-2i)
  N^d * sum(i=0, d, (random(41)-20)/(1+random(5)) * N^(-2*i));
}

run(y, v, r, kP, l, c, al, be) = {
  my(A = vector(6), B = vector(6), BP = vector(6), S = vector(5), Am = vector(3));
  A[1] = 2*CF; B[1] = 2*CF*6*be;
  for (n = 2, 6,
    A[n] = sum(i = 1, n-1, A[i]*A[n-i]);
    B[n] = sum(i = 1, n-1, A[i]*B[n-i] + B[i]*A[n-i]) + 6*l*sum(i = 1, n-1, A[i]*A[n-i])
           + kP*sum(i = 1, n-2, A[i]*A[n-1-i]) + if(n <= 5, y[n], 0) + if(n == 2, 2*CF*v, 0);
  );
  for (n = 1, 6, BP[n] = B[n] + 6*c*A[n]);
  for (n = 1, 5, S[n] = sum(i = 1, n-1, A[i]*BP[n-i] + BP[i]*A[n-i]) - BP[n]);
  \\ LL part of S must vanish: sum A_i A_(n-i) - A_n + 2 C_F delta_n1
  for (n = 1, 5, if (simplify(sum(i = 1, n-1, A[i]*A[n-i]) - A[n] + if(n == 1, 2*CF, 0)) != 0, error("LL of S")));
  for (L = 1, 3, Am[L] = (B[L+1] + (6*al - 3/4)*A[L+1] - r*A[L]) / (2*CF*(2*L-2)!));
  [S, Am];
}

resid(S3, S4, A1, A2, A3) = {
  my(s3 = basis(S3/CF, 2), s4 = basis(S4/CF, 3), a1 = basis(A1, 1), a2 = basis(A2, 2), a3 = basis(A3, 3));
  [a2[1] + s3[1]/4,
   a3[1] + s4[1]/48,
   a3[2] + (s4[2] + 4*s3[1])/48,
   a3[3] - 2/3*a2[2] + 1/3*a1[1] - 1/12*s3[2] + 1/48*s4[3]];
}

print("C6 PARI/GP check: R1..R4 for random NNLL sources in the singlet equation and random constants");
{
setrand(20261002);
nbad = 0;
for (trial = 1, 12,
  my(y = vector(5), v, r, kP, l, c, al, be, res, out);
  y[1] = 0;
  for (n = 2, 5, y[n] = CF*randsu(n-1));
  v = (random(21)-10)*CA + (random(21)-10)*CF;
  r = (random(21)-10)*CA + (random(21)-10)*CF;
  kP = (random(21)-10)*CA + (random(21)-10)*CF;
  l = (random(21)-10)/7; c = l; al = (random(21)-10)/5; be = (random(21)-10)/3;
  out = run(y, v, r, kP, l, c, al, be);
  res = resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]);
  print("  trial ", trial, ": residuals R1..R4 = ", res, "   (S_3 at N=3: ", subst(out[1][3], N, 3), ")");
  if (res != [0, 0, 0, 0], nbad++);
);
print("  trials with a nonzero residual: ", nbad, " of 12");
}

\\ the same with c != l (normalization condition dropped): R1..R4 do not involve c - l
{
setrand(7);
nbad2 = 0;
for (trial = 1, 4,
  my(y = vector(5), out, res);
  for (n = 2, 5, y[n] = CF*randsu(n-1));
  out = run(y, 2*CA - CF, CA + 3*CF, -CA + CF, 1/5, -3/7, 1/3, 1/2);
  res = resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]);
  if (res != [0, 0, 0, 0], nbad2++);
);
print("  with c_+ != l_+ (4 trials), trials with a nonzero residual: ", nbad2);
}

\\ colour parts of l and alpha (order-a^0 constants with C_A/C_F): R4 picks up 2(l_A - alpha_A) when c_A = l_A
{
  my(y = vector(5), out, res, lA = 3/5, aA = -2/7);
  for (n = 2, 5, y[n] = CF*randsu(n-1));
  out = run(y, CA, CF, 0, 1/5 + lA*CA/CF, 1/5 + lA*CA/CF, 1/3 + aA*CA/CF, 0);
  res = resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]);
  print("  colour parts l_A = 3/5, alpha_A = -2/7 (c_A = l_A): residuals ", res, "; 2(l_A - alpha_A) = ", 2*(lA - aA));
}

\\ mutation: a map term that is not a source in the singlet equation, here an extra zeta_2 C_A^2 Lt^2 at two loops, fires R1
{
  my(y = vector(5), out, res);
  for (n = 2, 5, y[n] = CF*randsu(n-1));
  out = run(y, 0, 0, 0, 0, 0, 0, 0);
  res = resid(out[1][3], out[1][4], out[2][1], out[2][2] + CA^2, out[2][3]);
  print("  mutation (amplitude-only term C_A^2 at two loops): residuals ", res);
}

\\ data (numbers.tex: nmSthreeGen, nmSfourGen with dFA/N_R = (N^2-1)(N^2+6)/48; nmAmpDataOneVec, nmAmpDataTwoSUN, nmAmpDataThreeSUN)
DFA = (N^2-1)*(N^2+6)/48;
S3d = 12*CF*(CA-2*CF)*(5*CA-6*CF);
S4d = -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*DFA);
A1d = 13/2*CF;
A2d = -(5*N^4 + 14*N^2 + 41)/(4*N^2);
A3d = -(67*N^6 - 105*N^4 - 663*N^2 - 451)/(96*N^3);
print("data: basis S_3/C_F = ", basis(S3d/CF, 2), ", S_4/C_F = ", basis(S4d/CF, 3), ", A_1 = ", basis(A1d, 1), ", A_2 = ", basis(A2d, 2), ", A_3 = ", basis(A3d, 3));
print("data: residuals R1..R4 = ", resid(S3d, S4d, A1d, A2d, A3d));
print("data with the general-colour C_F C_A^3, C_F^2 C_A^2 coefficients (-912, 3120) in R2, R3: ", [12 + (-912)/48, -58 + (3120 + 4*60)/48]);

\\ additive map terms in P^+ (outside the singlet equation): P = (1 + c pi^2 w^2) F + z h_m a^m w^(3-2m), m = 3, 4.
\\ They change S but not the amplitude, so the relations R1-R4 detect them (the amplitude tests the exclusion of such terms).
runmap(y, h3, h4) = {
  my(A = vector(6), B = vector(6), BP = vector(6), S = vector(5), Am = vector(3));
  A[1] = 2*CF; B[1] = 0;
  for (n = 2, 6,
    A[n] = sum(i = 1, n-1, A[i]*A[n-i]);
    B[n] = sum(i = 1, n-1, A[i]*B[n-i] + B[i]*A[n-i]) + if(n <= 5, y[n], 0));
  for (n = 1, 6, BP[n] = B[n] + if(n == 3, h3, 0) + if(n == 4, h4, 0));
  for (n = 1, 5, S[n] = sum(i = 1, n-1, A[i]*BP[n-i] + BP[i]*A[n-i]) - BP[n]);
  for (L = 1, 3, Am[L] = (B[L+1] - 3/4*A[L+1]) / (2*CF*(2*L-2)!));
  [S, Am];
}
{
  my(y = vector(5), out, res);
  setrand(11);
  for (n = 2, 5, y[n] = CF*randsu(n-1));
  out = runmap(y, CF*CA^2, 0);
  print("  additive map term h_3 = C_F C_A^2 at a^3 w^-3: residuals R1..R4 = ", resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]));
  out = runmap(y, CF^2*CA, 0);
  print("  additive map term h_3 = C_F^2 C_A at a^3 w^-3: residuals R1..R4 = ", resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]));
  out = runmap(y, CF^3, 0);
  print("  additive map term h_3 = C_F^3     at a^3 w^-3: residuals R1..R4 = ", resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]));
  out = runmap(y, 0, CF*CA^3);
  print("  additive map term h_4 = C_F C_A^3 at a^4 w^-5: residuals R1..R4 = ", resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]));
  out = runmap(y, 0, CF^2*CA^2);
  print("  additive map term h_4 = C_F^2 C_A^2 at a^4 w^-5: residuals R1..R4 = ", resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]));
  out = runmap(y, 0, CF^3*CA);
  print("  additive map term h_4 = C_F^3 C_A at a^4 w^-5: residuals R1..R4 = ", resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]));
  out = runmap(y, 0, 0);
  print("  control, no map term: residuals R1..R4 = ", resid(out[1][3], out[1][4], out[2][1], out[2][2], out[2][3]));
}

\\ the closed identity behind R1-R4: for L = 1, 2, 3
\\   A_L = -(1/(2 C_F (2L-2)!)) sum_{k=0..L} binom(2k,k) (2 C_F)^k S_{L+1-k} + [(6 alpha - 3/4 - 6 c) A^LL_{L+1} - r A^LL_L]/(2 C_F (2L-2)!)
\\ i.e. the zeta_2 part of A_1^+/A_1^(1) is -Res e^(w Lt) S(w)/(2 a C_F sqrt(w^2 - 8 a C_F)) plus terms proportional to C_F^L, or to r C_F^(L-1).
{
  my(y = vector(5), out, A, Sv, Am, ok = 1, v, r, kP, l, c, al, be);
  setrand(99);
  for (trial = 1, 6,
    for (n = 2, 5, y[n] = CF*randsu(n-1));
    v = (random(21)-10)*CA + (random(21)-10)*CF; r = (random(21)-10)*CA + (random(21)-10)*CF;
    kP = (random(21)-10)*CA + (random(21)-10)*CF; l = (random(21)-10)/7; c = (random(21)-10)/3; al = (random(21)-10)/5; be = (random(21)-10)/3;
    out = run(y, v, r, kP, l, c, al, be); Sv = out[1]; Am = out[2];
    A = vector(6); A[1] = 2*CF; for (n = 2, 6, A[n] = sum(i = 1, n-1, A[i]*A[n-i]));
    for (L = 1, 3,
      my(id = -sum(k = 0, L, binomial(2*k, k)*(2*CF)^k*Sv[L+1-k])/(2*CF*(2*L-2)!) + ((6*al - 3/4 - 6*c)*A[L+1] - r*A[L])/(2*CF*(2*L-2)!));
      if (simplify(Am[L] - id) != 0, ok = 0; print("  identity fails at L = ", L, ": ", simplify(Am[L] - id)))));
  print("  closed identity A_L = -Res e^(w Lt) S/(2 a C_F sqrt(w^2 - 8 a C_F)) + C_F^L and r terms, L = 1..3, 6 random sources and constants (c != l): ", if(ok, "holds", "FAILS"));
}


==> anc/numbers/deposit/R6/C6/c6_source_check.out <==
C6 PARI/GP check: R1..R4 for random NNLL sources in the singlet equation and random constants
  trial 1: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: 1709/27)
  trial 2: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: 7172/135)
  trial 3: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -8152/27)
  trial 4: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -2000/27)
  trial 5: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -1004/27)
  trial 6: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -2672/27)
  trial 7: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -111)
  trial 8: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: 3049/27)
  trial 9: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -538/9)
  trial 10: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: 931/9)
  trial 11: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -20902/135)
  trial 12: residuals R1..R4 = [0, 0, 0, 0]   (S_3 at N=3: -9824/81)
  trials with a nonzero residual: 0 of 12
  with c_+ != l_+ (4 trials), trials with a nonzero residual: 0
  colour parts l_A = 3/5, alpha_A = -2/7 (c_A = l_A): residuals [0, 0, 0, 62/35]; 2(l_A - alpha_A) = 62/35
  mutation (amplitude-only term C_A^2 at two loops): residuals [1, 0, 0, 0]
data: basis S_3/C_F = [60, -192, 144], S_4/C_F = [-576, 2544, -3264, 960], A_1 = [0, 13/2], A_2 = [-15, 48, -41], A_3 = [12, -58, 84, -451/12]
data: residuals R1..R4 = [0, 0, 0, 0]
data with the general-colour C_F C_A^3, C_F^2 C_A^2 coefficients (-912, 3120) in R2, R3: [-7, 12]
  additive map term h_3 = C_F C_A^2 at a^3 w^-3: residuals R1..R4 = [-1/4, 0, 0, 0]
  additive map term h_3 = C_F^2 C_A at a^3 w^-3: residuals R1..R4 = [0, 0, 0, 1/6]
  additive map term h_3 = C_F^3     at a^3 w^-3: residuals R1..R4 = [0, 0, 0, 0]
  additive map term h_4 = C_F C_A^3 at a^4 w^-5: residuals R1..R4 = [0, -1/48, 0, 0]
  additive map term h_4 = C_F^2 C_A^2 at a^4 w^-5: residuals R1..R4 = [0, 0, -1/48, 0]
  additive map term h_4 = C_F^3 C_A at a^4 w^-5: residuals R1..R4 = [0, 0, 0, -1/48]
  control, no map term: residuals R1..R4 = [0, 0, 0, 0]
  closed identity A_L = -Res e^(w Lt) S/(2 a C_F sqrt(w^2 - 8 a C_F)) + C_F^L and r terms, L = 1..3, 6 random sources and constants (c != l): holds


==> anc/numbers/deposit/R6/C6/h2_iree_indep.py <==
"""
h2_iree_indep.py  (hostile check of strand MATCHING; SymPy only, written without reading m2/m5/m5b code paths)

Amplitudes of the paper's equations (paper.tex eq. (system), (psiminus), (psiplus), (phases), App. app:sign)
through order a^4 (three loops) in SU(N), with every internal constant free, and comparison with the
DATA strand's Wolfram table ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt (not the MATCHING strand's
own expansion).

Equations (order by order in a), R = 1 (singlet), A (adjoint), tau = +-:
  w F_R^tau = 2 b_R (1 + a beta_Rtau + a^2 beta2_Rtau)
            + 2 C_R (1 + a s_R) [dF/dw + phi^tau F]
            + (1 + ell_Rtau pi^2 w^2)(1 + a kP_Rtau) (F_R^tau)^2
            + 2 kappa lam_tau psi^tau (1 + a q_Rtau) sum_R' [T_rc]_{RR'} F_R'^{-tau}
  lam_+ = lam (a bookkeeping scale of psi^+, physical value 1), lam_- = 1.
Amplitude (region s_r > 0, Delta = -i pi):  A_R^+ = Res e^{w Lt} cos(pi w/2) F_R^+,
  A_R^- = Delta * Res e^{w Lt} [sin(pi w/2)/pi] F_R^-   (= Res e^{w Lt} sinh(w Delta/2) F_R^-).
Normalization: channel R divided by its Born 2 b_R; loop order L = n - 1 for order a^n.
pi^2 -> 6 zeta2 throughout (all pi's in these series come squared).
"""
import sympy as sp, re, json, itertools, time

t0 = time.time()
N = sp.symbols('N', positive=True)
Lt, z2, D = sp.symbols('Lt zeta2 Delta')
kap, lam = sp.symbols('kappa lam')
CF = (N**2 - 1) / (2 * N); CA = N
b = {'1': CF, 'A': sp.Rational(-1, 2) / N}
Cc = {'1': 0, 'A': CA}
T = {('1', '1'): 0, ('1', 'A'): -N + 1 / N, ('A', '1'): -1 / N, ('A', 'A'): -N / 2 + 2 / N}   # h1_color_explicit.py
CH = ('1', 'A'); SG = ('+', '-')
flip = {'+': '-', '-': '+'}
LO, HI = -12, 8
PI2 = 6 * z2

# constants
cst = {}
def C(name):
    if name not in cst:
        cst[name] = sp.Symbol(name)
    return cst[name]

def trunc(d):
    return {k: sp.expand(v) for k, v in d.items() if LO <= k <= HI and sp.expand(v) != 0}
def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return trunc(out)
def scal(s, d):
    return trunc({k: s * v for k, v in d.items()})
def mul(A_, B_):
    out = {}
    for i, u in A_.items():
        for j, v in B_.items():
            if LO <= i + j <= HI:
                out[i + j] = out.get(i + j, 0) + u * v
    return trunc(out)
def deriv(d):
    return trunc({k - 1: k * v for k, v in d.items() if k != 0})
def shift(d, s):          # multiply by w^s
    return trunc({k + s: v for k, v in d.items()})

w = sp.Symbol('w')
def ser(expr, n=HI + 4):
    s = sp.series(expr, w, 0, n).removeO()
    s = sp.expand(s)
    d = {}
    for k in range(LO, n):
        c = s.coeff(w, k)
        if c != 0:
            d[k] = sp.expand(c.subs(sp.pi**2, PI2).subs(sp.pi**4, PI2**2).subs(sp.pi**6, PI2**3).subs(sp.pi**8, PI2**4).subs(sp.pi**10, PI2**5))
    return trunc(d)

pt = ser(sp.pi * sp.tan(sp.pi * w / 2))
pc = ser(sp.pi * sp.cot(sp.pi * w / 2))
phi = {'+': scal(sp.Rational(-1, 2), pt), '-': scal(sp.Rational(1, 2), pc)}
psi = {'+': scal(-1, pt), '-': pc}
for k, v in list(phi['+'].items()) + list(psi['+'].items()):
    assert not v.has(sp.pi)

def solve(order=4, lam_val=lam, kap_val=kap):
    F = {1: {(R, s): {-1: 2 * b[R]} for R in CH for s in SG}}
    for n in range(2, order + 1):
        F[n] = {}
        for R in CH:
            for s in SG:
                rhs = {}
                if n == 2:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta_{R}{s}')})
                if n == 3:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta2_{R}{s}')})
                if Cc[R] != 0:
                    rhs = add(rhs, scal(2 * Cc[R], add(deriv(F[n - 1][(R, s)]), mul(phi[s], F[n - 1][(R, s)]))))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * Cc[R] * C(f's_{R}'), add(deriv(F[n - 2][(R, s)]), mul(phi[s], F[n - 2][(R, s)]))))
                wt = {0: 1, 2: C(f'ell_{R}{s}') * PI2}
                sq = {}
                for j in range(1, n):
                    sq = add(sq, mul(F[j][(R, s)], F[n - j][(R, s)]))
                if n >= 3:
                    for j in range(1, n - 1):
                        sq = add(sq, scal(C(f'kP_{R}{s}'), mul(F[j][(R, s)], F[n - 1 - j][(R, s)])))
                rhs = add(rhs, mul(wt, sq))
                lamt = lam_val if s == '+' else 1
                for Rp in CH:
                    if T[(R, Rp)] == 0:
                        continue
                    rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)], mul(psi[s], F[n - 1][(Rp, flip[s])])))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)] * C(f'q_{R}{s}'), mul(psi[s], F[n - 2][(Rp, flip[s])])))
                F[n][(R, s)] = shift(rhs, -1)
    return F

# kernels for the residue
ec = ser(sp.exp(w * Lt) * sp.cos(sp.pi * w / 2), 16)
es = ser(sp.exp(w * Lt) * sp.sin(sp.pi * w / 2) / sp.pi, 16)
def residue(Fd, kern):
    return sp.expand(sum(v * kern.get(-1 - k, 0) for k, v in Fd.items() if k <= -1))

def amplitudes(F):
    A = {}
    for n in F:
        for R in CH:
            Ap = residue(F[n][(R, '+')], ec) / (2 * b[R])
            Am = residue(F[n][(R, '-')], es) / (2 * b[R])     # coefficient of Delta
            A[(n - 1, R)] = (sp.expand(Ap), sp.expand(Am))
    return A

# ---------------------------------------------------------------- data (Wolfram DATA strand table)
Nc, Nf = sp.symbols('Nc Nf')
data = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [p.strip() for p in line.split('|')]
    m = re.match(r'sig([+-]) (singlet|adjoint) L=(\d)', parts[0])
    if not m:
        continue
    sgn, ch, Lp = m.group(1), m.group(2), int(m.group(3))
    pw = int(parts[1].replace('Ltil^', ''))
    basis = parts[2]
    val = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf})
    data[(sgn, ch, Lp, pw, basis)] = sp.expand(val.subs(Nc, N))
tree = {'1': data[('+', 'singlet', 0, 0, '1')], 'A': data[('+', 'adjoint', 0, 0, '1')]}
assert sp.simplify(tree['1'] + 2 * CF) == 0 and sp.simplify(tree['A'] + 2 * b['A']) == 0
def dget(sgn, R, Lp, pw, basis='1'):
    ch = 'singlet' if R == '1' else 'adjoint'
    v = data.get((sgn, ch, Lp, pw, basis), 0) / tree[R]
    if sgn == '-':
        v = -v          # H^- = i pi sum d_m Lt^m, and i pi = -Delta in region I
    return sp.simplify(v)

def decomp(expr, L):
    """unique decomposition of an SU(N) expression, homogeneous of degree L, into C_A^{L-j} C_F^j"""
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    eqs = sp.Poly(sp.expand(sp.simplify((ans - expr) * (2 * N)**L * N**L)), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1, "not a homogeneous polynomial in C_A, C_F"
    return [sp.nsimplify(sol[0][c]) for c in cs]

if __name__ == '__main__':
    out = {}
    F = solve()
    A = amplitudes(F)
    zero = {s: 0 for s in cst}
    print("=== 1. LL (even Lt^{2L}, odd Delta Lt^{2L-1}) against the Wolfram DATA table; kappa = +1 and -1")
    for Lp in (1, 2, 3):
        for R in CH:
            ep = sp.expand(A[(Lp, R)][0].subs(zero)).coeff(Lt, 2 * Lp)
            om = sp.expand(A[(Lp, R)][1].subs(zero)).coeff(Lt, 2 * Lp - 1)
            de, do = dget('+', R, Lp, 2 * Lp), dget('-', R, Lp, 2 * Lp - 1)
            r = [sp.simplify(ep.subs(kap, k) - de) for k in (1, -1)] + [sp.simplify(om.subs(kap, k) - do) for k in (1, -1)]
            print(f"  L={Lp} R={R}: even diff (k=+1,-1) = {r[0]}, {r[1]} ; odd diff (k=+1,-1) = {r[2]}, {r[3]}")
    print("\n=== 2. zeta2 Lt^{2L-2}, positive-signature singlet, decomposition (C_A^L, ..., C_F^L)")
    for Lp in (2, 3):
        dz = dget('+', '1', Lp, 2 * Lp - 2, 'z2')
        print(f"  L={Lp} data (Wolfram table): {decomp(dz, Lp)}")
        pred = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2).coeff(z2, 1)
        for kv in (1, -1):
            p0 = sp.expand(pred.subs(zero).subs(kap, kv))
            dd = decomp(sp.expand(p0), Lp)
            print(f"  L={Lp} equations, kappa={kv:+d}, all constants 0: {[sp.factor(c) for c in dd]}")
        # which constants enter the FULL Lt^{2L-2} coefficient (all zeta2 orders) at N = 1 (C_F = 0)
        full = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2)
        full1 = sp.expand(sp.cancel(sp.together(full.subs(kap, 1))))
        atN1 = sp.expand(sp.cancel(full1.subs(N, 1)))
        used = sorted([s for s in cst if full1.has(cst[s])])
        surv = sorted([s for s in cst if atN1.has(cst[s])])
        print(f"     constants in the full singlet(+) Lt^{2*Lp-2} coefficient: {used}")
        print(f"     constants surviving at N=1 (C_F = 0): {surv}")
        print(f"     value at N=1 (kappa=+1): {sp.factor(atN1)}  [zeta2 part = C_A^L coefficient times zeta2]")
        out[f'L{Lp}_atN1'] = str(atN1)
    json.dump(out, open('h2_iree_indep.json', 'w'), indent=1)
    print(f"\ntime {time.time()-t0:.1f}s")


==> anc/numbers/deposit/R6/C6/h6_constants_84.py <==
"""
h6_constants_84.py  (hostile check of strand MATCHING; SymPy only, uses my own solver h2_iree_indep.py)

Recompute the strand's three-loop consistency test: with the singlet(+) constants of relative order a
written in colour,  beta_1+ = zeta2 (p_A C_A + p_F C_F),  kP_1+ = zeta2 (k_A C_A + k_F C_F),  ell_1+ = ell,
and a scalar map exp(-c a) with c = zeta2 (r_A C_A + r_F C_F), obtain
  (i)  the one-loop zeta2 constant of the singlet(+),
  (ii) the two-loop zeta2 Lt^2 coefficient,  (iii) the three-loop zeta2 Lt^4 coefficient,
decomposed in colour, fix the constants from (i) and (ii) against the Wolfram DATA table, and predict the
C_A C_F^2 coefficient of (iii).  Also checks that no other internal constant of the equations enters (iii).
"""
import sympy as sp, sys
sys.path.insert(0, '.')
import h2_iree_indep as H

N, Lt, z2, D = H.N, H.Lt, H.z2, H.D
CF, CA = H.CF, H.CA
pA, pF, kA, kF, rA, rF, ell = sp.symbols('p_A p_F k_A k_F r_A r_F ell')
F = H.solve(order=4, kap_val=1, lam_val=1)
A = H.amplitudes(F)
sub = {s: 0 for s in H.cst}
sub.update({H.cst['beta_1+']: z2 * (pA * CA + pF * CF), H.cst['kP_1+']: z2 * (kA * CA + kF * CF), H.cst['ell_1+']: ell})
c = z2 * (rA * CA + rF * CF)
# singlet(+) normalized amplitudes; the scalar map multiplies the whole amplitude by exp(-c a):
amp = {Lp: sp.expand(A[(Lp, '1')][0].subs(sub)) for Lp in (0, 1, 2, 3)}
tot = {}
for Lp in (1, 2, 3):
    tot[Lp] = sp.expand(sum(amp[Lp - j] * (-c)**j / sp.factorial(j) for j in range(0, Lp + 1)))
def zpart(e, p):
    return sp.expand(sp.expand(e.coeff(Lt, p)).coeff(z2, 1))
one = sp.cancel(zpart(tot[1], 0)); two = sp.cancel(zpart(tot[2], 2)); three = sp.cancel(zpart(tot[3], 4))
d1 = H.decomp(one, 1); d2 = H.decomp(two, 2); d3 = H.decomp(three, 3)
print("one-loop zeta2 constant  (C_A, C_F):", d1)
print("two-loop zeta2 Lt^2      (C_A^2, C_A C_F, C_F^2):", d2)
print("three-loop zeta2 Lt^4    (C_A^3, ..., C_F^3):", d3)
data1 = H.decomp(H.dget('+', '1', 1, 0, 'z2'), 1)
data2 = H.decomp(H.dget('+', '1', 2, 2, 'z2'), 2)
data3 = H.decomp(H.dget('+', '1', 3, 4, 'z2'), 3)
print("data (Wolfram table):", data1, data2, data3)
sol = sp.solve([d1[0] - data1[0], d2[1] - data2[1]], [rA, kA], dict=True)[0]
print("fixed by one-loop C_A and two-loop C_A C_F:", sol)
pred = sp.simplify(d3[2].subs(sol))
print("three-loop C_A C_F^2 predicted:", pred, "  data:", data3[2])
print("C_A^3, C_A^2 C_F free of constants:", [sp.simplify(d3[0]), sp.simplify(d3[1])], " data:", data3[:2])
# the C_F^3 coefficient: does it follow too?
solF = sp.solve([d1[1] - data1[1], d2[2] - data2[2]], [rF, kF], dict=True)[0]
print("C_F^3 after fixing r_F, k_F from one-loop C_F and two-loop C_F^2:", sp.simplify(d3[3].subs(solF)), " data:", data3[3],
      " (depends on ell and p_F: not a prediction)")


==> anc/numbers/deposit/R6/C6/h6_constants_84_rerun.out <==
one-loop zeta2 constant  (C_A, C_F): [p_A - r_A - 6, 12*ell + p_F - r_F + 21/2]
two-loop zeta2 Lt^2      (C_A^2, C_A C_F, C_F^2): [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]
three-loop zeta2 Lt^4    (C_A^3, ..., C_F^3): [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 30*ell + 2*k_F/3 + p_F - r_F/3 - 85/4]
data (Wolfram table): [0, 13/2] [-15, 48, -41] [12, -58, 84, -451/12]
fixed by one-loop C_A and two-loop C_A C_F: {k_A: 6 - p_A, r_A: p_A - 6}
three-loop C_A C_F^2 predicted: 84   data: 84
C_A^3, C_A^2 C_F free of constants: [12, -58]  data: [12, -58]
C_F^3 after fixing r_F, k_F from one-loop C_F and two-loop C_F^2: 2*ell - 149/4  data: -451/12  (depends on ell and p_F: not a prediction)


==> anc/numbers/deposit/R6/C6/orig/c3_solver.py <==
"""Independent check of OPEN-03 (R4 repair).  Own solver of eq. (system) of draft v2, written from the paper
and from the SETUP paragraph of the OPEN-03 report, without reading o3_system.py / o3_main.py / o3_check.gp.

Representation.  Every partial wave is F = sum_{n>=1} a^n ( A_n w^(1-2n) + z B_n w^(3-2n) ), with z = zeta_2 kept to
first order (pi^2 = 6 z).  The zeta_2-free part of eq. (system) is the double-log Kirschner-Lipatov system, which is
homogeneous (only LL), and every NNLL constant comes with a factor zeta_2 and a relative w^2 or a, so the zeta_2 part is
exactly NNLL.  The equation w F^(n) = RHS^(n) is solved order by order: A_n = RHS_LL^(n), B_n = RHS_NNLL^(n).

Colour: SU(N) with symbolic N, basis (1, A).  C_F=(N^2-1)/(2N), C_A=N, b_1=C_F, b_A=-1/(2N),
T_rc = [[0, -(N^2-1)/N], [-1/N, 2/N - N/2]] (eq. (TrcSUN)).

Constants (31 symbols; 62 components in the wider colour class):
  per (R,t) in {1,A} x {+,-}:  beta (Born pi^2 w^2), v (Born, order a), l (pair pi^2 w^2), kP (pair, order a)
  adjoint only (C_1 = 0):      kE (Sudakov, order a), g (Sudakov phase pi^2 w)
  rho (scale of psi^+), u (psi^- = 2/w - (1+u) z w), kS (order-a correction of the psi^- term)
  maps P^t = (1 + c_t pi^2 w^2 + d_t z a) F_1^t + e_t z a w ;  amplitude: eta^+ -> cos(pi w/2)(1 + al pi^2 w^2),
  scalar factor (1 - r z a).
Order-a constants X = X_A C_A + X_F C_F.  Order-a^0 constants: X_0 (critic's class) or X_0 + X_A C_A/C_F (wider class).
"""
import sympy as sp

N, kap = sp.symbols('N kappa')
CF = (N**2 - 1) / (2 * N)
CA = N
bR = {'1': CF, 'A': -1 / (2 * N)}
Cas = {'1': 0, 'A': N}
T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}
CH = ['1', 'A']
SG = ['+', '-']

ORDER_A = []   # names of order-a constants
ORDER_0 = []   # names of order-a^0 constants
for R in CH:
    for t in SG:
        ORDER_0 += [f'beta{R}{t}', f'l{R}{t}']
        ORDER_A += [f'v{R}{t}', f'kP{R}{t}']
for t in SG:
    ORDER_A += [f'kEA{t}']
    ORDER_0 += [f'gA{t}']
ORDER_0 += ['rho', 'u', 'cp', 'cm', 'al']
ORDER_A += ['kS', 'dp', 'dm', 'ep', 'em', 'r']
assert len(ORDER_A) + len(ORDER_0) == 31


def make_constants(wider):
    """Return dict name -> SU(N) expression, and the list of component symbols."""
    val, comps = {}, []
    for nm in ORDER_A:
        sA, sF = sp.symbols(f'{nm}_A {nm}_F')
        val[nm] = sA * CA + sF * CF
        comps += [sA, sF]
    for nm in ORDER_0:
        s0 = sp.Symbol(f'{nm}_0')
        if wider:
            sA = sp.Symbol(f'{nm}_A')
            val[nm] = s0 + sA * CA / CF
            comps += [s0, sA]
        else:
            val[nm] = s0
            comps += [s0]
    return val, comps


def zero_constants():
    val = {nm: 0 for nm in ORDER_A + ORDER_0}
    val['rho'] = 1
    return val


def solve_system(K, kappa, nmax=5):
    """K: dict of constant values.  Returns F[(R,t)] = list of (A_n, B_n), index n (index 0 unused)."""
    F = {(R, t): [(0, 0)] * (nmax + 1) for R in CH for t in SG}

    def sq(R, t, n):  # (F^2)^(n): (LL, NNLL)
        LL = sum(F[(R, t)][i][0] * F[(R, t)][n - i][0] for i in range(1, n))
        NN = sum(F[(R, t)][i][0] * F[(R, t)][n - i][1] + F[(R, t)][i][1] * F[(R, t)][n - i][0] for i in range(1, n))
        return LL, NN

    def TF(R, t, m):  # (sum_R' T_RR' F_R'^t)^(m)
        if m < 1:
            return 0, 0
        return (sum(T[(R, Rp)] * F[(Rp, t)][m][0] for Rp in CH), sum(T[(R, Rp)] * F[(Rp, t)][m][1] for Rp in CH))

    for n in range(1, nmax + 1):
        new = {}
        for R in CH:
            for t in SG:
                k = R + t
                LL, NN = 0, 0
                # Born 2 a b_R [1 + beta pi^2 w^2 + v z a]
                if n == 1:
                    LL += 2 * bR[R]
                    NN += 2 * bR[R] * 6 * K['beta' + k]
                if n == 2:
                    NN += 2 * bR[R] * K['v' + k]
                # Sudakov 2 a C_R [1 + kE z a][F' + (phi + g pi^2 w) F]
                if R == 'A':
                    g, kE = K['gA' + t], K['kEA' + t]

                    def H(m):
                        if m < 1:
                            return 0, 0
                        Am, Bm = F[(R, t)][m]
                        if t == '+':   # phi^+ = -(3/2) z w
                            return (1 - 2 * m) * Am, (3 - 2 * m) * Bm - sp.Rational(3, 2) * Am + 6 * g * Am
                        # phi^- = 1/w - z w / 2
                        return (2 - 2 * m) * Am, (4 - 2 * m) * Bm - sp.Rational(1, 2) * Am + 6 * g * Am
                    h1 = H(n - 1)
                    h2 = H(n - 2)
                    LL += 2 * Cas[R] * h1[0]
                    NN += 2 * Cas[R] * h1[1] + 2 * Cas[R] * kE * h2[0]
                # quark pair [1 + l pi^2 w^2 + kP z a] F^2
                q1 = sq(R, t, n)
                q0 = sq(R, t, n - 1) if n >= 2 else (0, 0)
                LL += q1[0]
                NN += q1[1] + 6 * K['l' + k] * q1[0] + K['kP' + k] * q0[0]
                # signature-changing 2 a kappa psihat^t sum T F^{-t}
                ot = '-' if t == '+' else '+'
                tf1 = TF(R, ot, n - 1)
                if t == '+':   # psihat^+ = rho * (-3 z w)
                    NN += 2 * kappa * K['rho'] * (-3) * tf1[0]
                else:          # psihat^- = (2/w - (1+u) z w)(1 + kS z a)
                    tf2 = TF(R, ot, n - 2)
                    LL += 4 * kappa * tf1[0]
                    NN += 4 * kappa * tf1[1] - 2 * kappa * (1 + K['u']) * tf1[0] + 4 * kappa * K['kS'] * tf2[0]
                new[(R, t)] = (sp.together(sp.expand(LL)), sp.expand(NN))
        for key in new:
            F[key][n] = new[key]
    return F


def maps(F, K, nmax=5):
    """P^t coefficients (A^P_n, B^P_n)."""
    P = {}
    for t, c, d, e in (('+', 'cp', 'dp', 'ep'), ('-', 'cm', 'dm', 'em')):
        lst = [(0, 0)]
        for n in range(1, nmax + 1):
            A, B = F[('1', t)][n]
            Bp = B + 6 * K[c] * A + (K[d] * F[('1', t)][n - 1][0] if n >= 2 else 0) + (K[e] if n == 1 else 0)
            lst.append((A, sp.expand(Bp)))
        P[t] = lst
    return P


def S_coeffs(Pp, nmax=4):
    """S_n = zeta_2 part of coefficient of a^n w^(4-2n) in S = P(P - w) + 2 a C_F; also the LL part (must vanish)."""
    out, ll = {}, {}
    for n in range(1, nmax + 1):
        L = sum(Pp[i][0] * Pp[n - i][0] for i in range(1, n)) - Pp[n][0] + (2 * CF if n == 1 else 0)
        Z = sum(Pp[i][0] * Pp[n - i][1] + Pp[i][1] * Pp[n - i][0] for i in range(1, n)) - Pp[n][1]
        out[n] = sp.factor(sp.simplify(Z))
        ll[n] = sp.simplify(L)
    return out, ll


def amp_singlet_plus(F, K, Lmax=3):
    """Coefficient of zeta_2 a^L Lt^(2L-2) in A_1^+/A_1^(1), L = 1..Lmax, and the LL coefficient of a^L Lt^(2L).
    A_1^+ = (1 - r z a) Res_w e^{w Lt} cos(pi w/2)(1 + al pi^2 w^2) F_1^+ ; Born = 2 a C_F."""
    out, ll = {}, {}
    for L in range(1, Lmax + 1):
        A1, B1 = F[('1', '+')][L + 1]
        AL = F[('1', '+')][L][0]
        val = (B1 + (6 * K['al'] - sp.Rational(3, 4)) * A1 - K['r'] * AL) / (2 * CF * sp.factorial(2 * L - 2))
        out[L] = sp.expand(sp.simplify(val))
        ll[L] = sp.factor(A1 / (2 * CF * sp.factorial(2 * L)))
    return out, ll


def amp_LL_all(F, Lmax=3):
    """LL coefficients for both channels and signatures, divided by the channel's Born term 2 a b_R.
    + : coefficient of a^L Lt^(2L);  - : coefficient of a^L Delta Lt^(2L-1), with eta^- = -i sin(pi w/2) -> Delta w/2."""
    res = {}
    for R in CH:
        for L in range(1, Lmax + 1):
            Ap = F[(R, '+')][L + 1][0]
            Am = F[(R, '-')][L + 1][0]
            res[(R, '+', L)] = sp.factor(Ap / (2 * bR[R] * sp.factorial(2 * L)))
            res[(R, '-', L)] = sp.factor(Am / 2 / (2 * bR[R] * sp.factorial(2 * L - 1)))
    return res


# ---------- colour-basis conversion: homogeneous degree-d function of N -> coefficients of C_A^(d-j) C_F^j ----------
def to_CACF(expr, d):
    """Return [c_0..c_d] with expr = sum_j c_j C_A^(d-j) C_F^j in SU(N); raises if not representable.
    expr = N^d p(1/N^2), deg p <= d;  C_A^(d-j) C_F^j = N^d ((1-u)/2)^j with u = 1/N^2."""
    u, w = sp.symbols('u_ w_')
    f = sp.cancel(sp.together(expr * N**d))
    if sp.denom(f) != 1 and not sp.denom(f).is_number:
        raise ValueError('not a polynomial in N after multiplying by N^d: %s' % f)
    fp = sp.Poly(sp.expand(f), N)
    if fp.degree() > 2 * d:
        raise ValueError('degree too high')
    p = 0
    for (k,), c in zip(fp.monoms(), fp.coeffs()):
        if (2 * d - k) % 2:
            raise ValueError('odd power: not a function of N^2 times N^d')
        p += c * u**((2 * d - k) // 2)
    q = sp.Poly(sp.expand(sp.sympify(p).subs(u, 1 - 2 * w)), w)
    if q.degree() > d:
        raise ValueError('not homogeneous of degree %d' % d)
    return [sp.nsimplify(q.coeff_monomial(w**j)) for j in range(d + 1)]


def to_CACF_lin(expr, d, syms):
    """Same, for an expression linear in the symbols syms (coefficients may contain kappa)."""
    expr = sp.expand(expr)
    out = [0] * (d + 1)
    const = expr.subs({s: 0 for s in syms})
    parts = [(1, const)] + [(s, sp.expand(expr).coeff(s)) for s in syms]
    for s, cexp in parts:
        if cexp == 0:
            continue
        cexp = sp.together(cexp)
        # separate kappa polynomially
        cp = sp.Poly(sp.expand(sp.numer(cexp)), kap)
        den = sp.denom(cexp)
        for (kp,), cc in zip(cp.monoms(), cp.coeffs()):
            v = to_CACF(cc / den, d)
            for j in range(d + 1):
                out[j] += s * kap**kp * v[j]
    return [sp.expand(x) for x in out]


==> anc/numbers/deposit/R6/C6/orig/h2_iree_indep.out <==
=== 1. LL (even Lt^{2L}, odd Delta Lt^{2L-1}) against the Wolfram DATA table; kappa = +1 and -1
  L=1 R=1: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, -4/N
  L=1 R=A: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, -2*N - 4/N
  L=2 R=1: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, 2/N**2
  L=2 R=A: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, 7 + 2/N**2
  L=3 R=1: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, (-7*N**4 - 5)/(15*N**3)
  L=3 R=A: even diff (k=+1,-1) = 0, 0 ; odd diff (k=+1,-1) = 0, (4*N**6 - 97*N**4 - 71*N**2 - 10)/(30*N**3)

=== 2. zeta2 Lt^{2L-2}, positive-signature singlet, decomposition (C_A^L, ..., C_F^L)
  L=2 data (Wolfram table): [-15, 48, -41]
  L=2 equations, kappa=+1, all constants 0: [-15*lam, 36*lam, -3*(4*lam + 1)]
  L=2 equations, kappa=-1, all constants 0: [-21*lam, 84*lam, -3*(28*lam + 1)]
     constants in the full singlet(+) Lt^2 coefficient: ['beta_1+', 'ell_1+', 'kP_1+']
     constants surviving at N=1 (C_F = 0): []
     value at N=1 (kappa=+1): -15*lam*zeta2  [zeta2 part = C_A^L coefficient times zeta2]
  L=3 data (Wolfram table): [12, -58, 84, -451/12]
  L=3 equations, kappa=+1, all constants 0: [12*lam, -58*lam, 78*lam, -5*(16*lam + 1)/4]
  L=3 equations, kappa=-1, all constants 0: [15*lam, -74*lam, 118*lam, -5*(48*lam + 1)/4]
     constants in the full singlet(+) Lt^4 coefficient: ['beta_1+', 'ell_1+', 'kP_1+']
     constants surviving at N=1 (C_F = 0): []
     value at N=1 (kappa=+1): 12*lam*zeta2  [zeta2 part = C_A^L coefficient times zeta2]

time 5.0s


==> anc/numbers/deposit/R6/C6/orig/h2_iree_indep.py <==
"""
h2_iree_indep.py  (hostile check of strand MATCHING; SymPy only, written without reading m2/m5/m5b code paths)

Amplitudes of the paper's equations (paper.tex eq. (system), (psiminus), (psiplus), (phases), App. app:sign)
through order a^4 (three loops) in SU(N), with every internal constant free, and comparison with the
DATA strand's Wolfram table ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt (not the MATCHING strand's
own expansion).

Equations (order by order in a), R = 1 (singlet), A (adjoint), tau = +-:
  w F_R^tau = 2 b_R (1 + a beta_Rtau + a^2 beta2_Rtau)
            + 2 C_R (1 + a s_R) [dF/dw + phi^tau F]
            + (1 + ell_Rtau pi^2 w^2)(1 + a kP_Rtau) (F_R^tau)^2
            + 2 kappa lam_tau psi^tau (1 + a q_Rtau) sum_R' [T_rc]_{RR'} F_R'^{-tau}
  lam_+ = lam (a bookkeeping scale of psi^+, physical value 1), lam_- = 1.
Amplitude (region s_r > 0, Delta = -i pi):  A_R^+ = Res e^{w Lt} cos(pi w/2) F_R^+,
  A_R^- = Delta * Res e^{w Lt} [sin(pi w/2)/pi] F_R^-   (= Res e^{w Lt} sinh(w Delta/2) F_R^-).
Normalization: channel R divided by its Born 2 b_R; loop order L = n - 1 for order a^n.
pi^2 -> 6 zeta2 throughout (all pi's in these series come squared).
"""
import sympy as sp, re, json, itertools, time

t0 = time.time()
N = sp.symbols('N', positive=True)
Lt, z2, D = sp.symbols('Lt zeta2 Delta')
kap, lam = sp.symbols('kappa lam')
CF = (N**2 - 1) / (2 * N); CA = N
b = {'1': CF, 'A': sp.Rational(-1, 2) / N}
Cc = {'1': 0, 'A': CA}
T = {('1', '1'): 0, ('1', 'A'): -N + 1 / N, ('A', '1'): -1 / N, ('A', 'A'): -N / 2 + 2 / N}   # h1_color_explicit.py
CH = ('1', 'A'); SG = ('+', '-')
flip = {'+': '-', '-': '+'}
LO, HI = -12, 8
PI2 = 6 * z2

# constants
cst = {}
def C(name):
    if name not in cst:
        cst[name] = sp.Symbol(name)
    return cst[name]

def trunc(d):
    return {k: sp.expand(v) for k, v in d.items() if LO <= k <= HI and sp.expand(v) != 0}
def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return trunc(out)
def scal(s, d):
    return trunc({k: s * v for k, v in d.items()})
def mul(A_, B_):
    out = {}
    for i, u in A_.items():
        for j, v in B_.items():
            if LO <= i + j <= HI:
                out[i + j] = out.get(i + j, 0) + u * v
    return trunc(out)
def deriv(d):
    return trunc({k - 1: k * v for k, v in d.items() if k != 0})
def shift(d, s):          # multiply by w^s
    return trunc({k + s: v for k, v in d.items()})

w = sp.Symbol('w')
def ser(expr, n=HI + 4):
    s = sp.series(expr, w, 0, n).removeO()
    s = sp.expand(s)
    d = {}
    for k in range(LO, n):
        c = s.coeff(w, k)
        if c != 0:
            d[k] = sp.expand(c.subs(sp.pi**2, PI2).subs(sp.pi**4, PI2**2).subs(sp.pi**6, PI2**3).subs(sp.pi**8, PI2**4).subs(sp.pi**10, PI2**5))
    return trunc(d)

pt = ser(sp.pi * sp.tan(sp.pi * w / 2))
pc = ser(sp.pi * sp.cot(sp.pi * w / 2))
phi = {'+': scal(sp.Rational(-1, 2), pt), '-': scal(sp.Rational(1, 2), pc)}
psi = {'+': scal(-1, pt), '-': pc}
for k, v in list(phi['+'].items()) + list(psi['+'].items()):
    assert not v.has(sp.pi)

def solve(order=4, lam_val=lam, kap_val=kap):
    F = {1: {(R, s): {-1: 2 * b[R]} for R in CH for s in SG}}
    for n in range(2, order + 1):
        F[n] = {}
        for R in CH:
            for s in SG:
                rhs = {}
                if n == 2:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta_{R}{s}')})
                if n == 3:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta2_{R}{s}')})
                if Cc[R] != 0:
                    rhs = add(rhs, scal(2 * Cc[R], add(deriv(F[n - 1][(R, s)]), mul(phi[s], F[n - 1][(R, s)]))))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * Cc[R] * C(f's_{R}'), add(deriv(F[n - 2][(R, s)]), mul(phi[s], F[n - 2][(R, s)]))))
                wt = {0: 1, 2: C(f'ell_{R}{s}') * PI2}
                sq = {}
                for j in range(1, n):
                    sq = add(sq, mul(F[j][(R, s)], F[n - j][(R, s)]))
                if n >= 3:
                    for j in range(1, n - 1):
                        sq = add(sq, scal(C(f'kP_{R}{s}'), mul(F[j][(R, s)], F[n - 1 - j][(R, s)])))
                rhs = add(rhs, mul(wt, sq))
                lamt = lam_val if s == '+' else 1
                for Rp in CH:
                    if T[(R, Rp)] == 0:
                        continue
                    rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)], mul(psi[s], F[n - 1][(Rp, flip[s])])))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)] * C(f'q_{R}{s}'), mul(psi[s], F[n - 2][(Rp, flip[s])])))
                F[n][(R, s)] = shift(rhs, -1)
    return F

# kernels for the residue
ec = ser(sp.exp(w * Lt) * sp.cos(sp.pi * w / 2), 16)
es = ser(sp.exp(w * Lt) * sp.sin(sp.pi * w / 2) / sp.pi, 16)
def residue(Fd, kern):
    return sp.expand(sum(v * kern.get(-1 - k, 0) for k, v in Fd.items() if k <= -1))

def amplitudes(F):
    A = {}
    for n in F:
        for R in CH:
            Ap = residue(F[n][(R, '+')], ec) / (2 * b[R])
            Am = residue(F[n][(R, '-')], es) / (2 * b[R])     # coefficient of Delta
            A[(n - 1, R)] = (sp.expand(Ap), sp.expand(Am))
    return A

# ---------------------------------------------------------------- data (Wolfram DATA strand table)
Nc, Nf = sp.symbols('Nc Nf')
data = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [p.strip() for p in line.split('|')]
    m = re.match(r'sig([+-]) (singlet|adjoint) L=(\d)', parts[0])
    if not m:
        continue
    sgn, ch, Lp = m.group(1), m.group(2), int(m.group(3))
    pw = int(parts[1].replace('Ltil^', ''))
    basis = parts[2]
    val = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf})
    data[(sgn, ch, Lp, pw, basis)] = sp.expand(val.subs(Nc, N))
tree = {'1': data[('+', 'singlet', 0, 0, '1')], 'A': data[('+', 'adjoint', 0, 0, '1')]}
assert sp.simplify(tree['1'] + 2 * CF) == 0 and sp.simplify(tree['A'] + 2 * b['A']) == 0
def dget(sgn, R, Lp, pw, basis='1'):
    ch = 'singlet' if R == '1' else 'adjoint'
    v = data.get((sgn, ch, Lp, pw, basis), 0) / tree[R]
    if sgn == '-':
        v = -v          # H^- = i pi sum d_m Lt^m, and i pi = -Delta in region I
    return sp.simplify(v)

def decomp(expr, L):
    """unique decomposition of an SU(N) expression, homogeneous of degree L, into C_A^{L-j} C_F^j"""
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    eqs = sp.Poly(sp.expand(sp.simplify((ans - expr) * (2 * N)**L * N**L)), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1, "not a homogeneous polynomial in C_A, C_F"
    return [sp.nsimplify(sol[0][c]) for c in cs]

if __name__ == '__main__':
    out = {}
    F = solve()
    A = amplitudes(F)
    zero = {s: 0 for s in cst}
    print("=== 1. LL (even Lt^{2L}, odd Delta Lt^{2L-1}) against the Wolfram DATA table; kappa = +1 and -1")
    for Lp in (1, 2, 3):
        for R in CH:
            ep = sp.expand(A[(Lp, R)][0].subs(zero)).coeff(Lt, 2 * Lp)
            om = sp.expand(A[(Lp, R)][1].subs(zero)).coeff(Lt, 2 * Lp - 1)
            de, do = dget('+', R, Lp, 2 * Lp), dget('-', R, Lp, 2 * Lp - 1)
            r = [sp.simplify(ep.subs(kap, k) - de) for k in (1, -1)] + [sp.simplify(om.subs(kap, k) - do) for k in (1, -1)]
            print(f"  L={Lp} R={R}: even diff (k=+1,-1) = {r[0]}, {r[1]} ; odd diff (k=+1,-1) = {r[2]}, {r[3]}")
    print("\n=== 2. zeta2 Lt^{2L-2}, positive-signature singlet, decomposition (C_A^L, ..., C_F^L)")
    for Lp in (2, 3):
        dz = dget('+', '1', Lp, 2 * Lp - 2, 'z2')
        print(f"  L={Lp} data (Wolfram table): {decomp(dz, Lp)}")
        pred = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2).coeff(z2, 1)
        for kv in (1, -1):
            p0 = sp.expand(pred.subs(zero).subs(kap, kv))
            dd = decomp(sp.expand(p0), Lp)
            print(f"  L={Lp} equations, kappa={kv:+d}, all constants 0: {[sp.factor(c) for c in dd]}")
        # which constants enter the FULL Lt^{2L-2} coefficient (all zeta2 orders) at N = 1 (C_F = 0)
        full = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2)
        full1 = sp.expand(sp.cancel(sp.together(full.subs(kap, 1))))
        atN1 = sp.expand(sp.cancel(full1.subs(N, 1)))
        used = sorted([s for s in cst if full1.has(cst[s])])
        surv = sorted([s for s in cst if atN1.has(cst[s])])
        print(f"     constants in the full singlet(+) Lt^{2*Lp-2} coefficient: {used}")
        print(f"     constants surviving at N=1 (C_F = 0): {surv}")
        print(f"     value at N=1 (kappa=+1): {sp.factor(atN1)}  [zeta2 part = C_A^L coefficient times zeta2]")
        out[f'L{Lp}_atN1'] = str(atN1)
    json.dump(out, open('h2_iree_indep.json', 'w'), indent=1)
    print(f"\ntime {time.time()-t0:.1f}s")


==> anc/numbers/deposit/R6/C6/orig/h6_constants_84.out <==
one-loop zeta2 constant  (C_A, C_F): [p_A - r_A - 6, 12*ell + p_F - r_F + 21/2]
two-loop zeta2 Lt^2      (C_A^2, C_A C_F, C_F^2): [-15, k_A + 2*p_A - r_A + 36, 48*ell + k_F + 2*p_F - r_F - 15]
three-loop zeta2 Lt^4    (C_A^3, ..., C_F^3): [12, -58, 2*k_A/3 + p_A - r_A/3 + 78, 30*ell + 2*k_F/3 + p_F - r_F/3 - 85/4]
data (Wolfram table): [0, 13/2] [-15, 48, -41] [12, -58, 84, -451/12]
fixed by one-loop C_A and two-loop C_A C_F: {k_A: 6 - p_A, r_A: p_A - 6}
three-loop C_A C_F^2 predicted: 84   data: 84
C_A^3, C_A^2 C_F free of constants: [12, -58]  data: [12, -58]
C_F^3 after fixing r_F, k_F from one-loop C_F and two-loop C_F^2: 2*ell - 149/4  data: -451/12  (depends on ell and p_F: not a prediction)


==> anc/numbers/deposit/R6/C6/orig/h6_constants_84.py <==
"""
h6_constants_84.py  (hostile check of strand MATCHING; SymPy only, uses my own solver h2_iree_indep.py)

Recompute the strand's three-loop consistency test: with the singlet(+) constants of relative order a
written in colour,  beta_1+ = zeta2 (p_A C_A + p_F C_F),  kP_1+ = zeta2 (k_A C_A + k_F C_F),  ell_1+ = ell,
and a scalar map exp(-c a) with c = zeta2 (r_A C_A + r_F C_F), obtain
  (i)  the one-loop zeta2 constant of the singlet(+),
  (ii) the two-loop zeta2 Lt^2 coefficient,  (iii) the three-loop zeta2 Lt^4 coefficient,
decomposed in colour, fix the constants from (i) and (ii) against the Wolfram DATA table, and predict the
C_A C_F^2 coefficient of (iii).  Also checks that no other internal constant of the equations enters (iii).
"""
import sympy as sp, sys
sys.path.insert(0, '.')
import h2_iree_indep as H

N, Lt, z2, D = H.N, H.Lt, H.z2, H.D
CF, CA = H.CF, H.CA
pA, pF, kA, kF, rA, rF, ell = sp.symbols('p_A p_F k_A k_F r_A r_F ell')
F = H.solve(order=4, kap_val=1, lam_val=1)
A = H.amplitudes(F)
sub = {s: 0 for s in H.cst}
sub.update({H.cst['beta_1+']: z2 * (pA * CA + pF * CF), H.cst['kP_1+']: z2 * (kA * CA + kF * CF), H.cst['ell_1+']: ell})
c = z2 * (rA * CA + rF * CF)
# singlet(+) normalized amplitudes; the scalar map multiplies the whole amplitude by exp(-c a):
amp = {Lp: sp.expand(A[(Lp, '1')][0].subs(sub)) for Lp in (0, 1, 2, 3)}
tot = {}
for Lp in (1, 2, 3):
    tot[Lp] = sp.expand(sum(amp[Lp - j] * (-c)**j / sp.factorial(j) for j in range(0, Lp + 1)))
def zpart(e, p):
    return sp.expand(sp.expand(e.coeff(Lt, p)).coeff(z2, 1))
one = sp.cancel(zpart(tot[1], 0)); two = sp.cancel(zpart(tot[2], 2)); three = sp.cancel(zpart(tot[3], 4))
d1 = H.decomp(one, 1); d2 = H.decomp(two, 2); d3 = H.decomp(three, 3)
print("one-loop zeta2 constant  (C_A, C_F):", d1)
print("two-loop zeta2 Lt^2      (C_A^2, C_A C_F, C_F^2):", d2)
print("three-loop zeta2 Lt^4    (C_A^3, ..., C_F^3):", d3)
data1 = H.decomp(H.dget('+', '1', 1, 0, 'z2'), 1)
data2 = H.decomp(H.dget('+', '1', 2, 2, 'z2'), 2)
data3 = H.decomp(H.dget('+', '1', 3, 4, 'z2'), 3)
print("data (Wolfram table):", data1, data2, data3)
sol = sp.solve([d1[0] - data1[0], d2[1] - data2[1]], [rA, kA], dict=True)[0]
print("fixed by one-loop C_A and two-loop C_A C_F:", sol)
pred = sp.simplify(d3[2].subs(sol))
print("three-loop C_A C_F^2 predicted:", pred, "  data:", data3[2])
print("C_A^3, C_A^2 C_F free of constants:", [sp.simplify(d3[0]), sp.simplify(d3[1])], " data:", data3[:2])
# the C_F^3 coefficient: does it follow too?
solF = sp.solve([d1[1] - data1[1], d2[2] - data2[2]], [rF, kF], dict=True)[0]
print("C_F^3 after fixing r_F, k_F from one-loop C_F and two-loop C_F^2:", sp.simplify(d3[3].subs(solF)), " data:", data3[3],
      " (depends on ell and p_F: not a prediction)")


==> anc/numbers/deposit/R6/C6/orig/h7_matching_trc2.out <==
h7_matching_trc2: crossing parity assigned to words in T_t^2 and T_rc (setup 2.1s)
Cayley-Hamilton: T_rc^2 - tr(T_rc) T_rc + det(T_rc) 1 = 0: True; tr(T_rc) = -(N - 2)*(N + 2)/(2*N) = 3/2 C_A - 4 C_F: True; det(T_rc) = -(N - 1)*(N + 1)/N**2 = -2 C_F (C_A - 2 C_F): True

1. target shift per unit coefficient (two-loop C_A^2, three-loop C_A^3, three-loop C_A^2 C_F)
   T_rc^2 zeta2 Lt^2 at order a^2: target shift [3/2, -9/4, 12]; LL-neutral: True
   [T_rc,[T_rc,T_t^2]] zeta2 Lt^4 at order a^3: target shift [0, -3/2, 3]; LL-neutral: True

2. targets of eq. (system) with psi^+ scaled by lambda: [-15*lam, 12*lam, -58*lam]
   proportional to lambda (no offset): True
   data (finite remainders, route 1 table read by h2_iree_indep): [-15, 12, -58]
   determinant of the linear equations for (lambda, T_rc^2 term, quadrupole): -369/4
   solution against the data: [{lambda_: 1, q_quad: 0, x_trc2: 0}]

3. dipole form: (T_rc Delta Lt)^2/2 at order a^2: target shift [-9/2, 27/4, -36] = -3 times the T_rc^2 zeta2 Lt^2 shift: True
   T_rc Delta Lt at order a changes the one-loop odd leading logs (singlet, adjoint) by [1/N, (N**2 + 2)/(2*N)] per unit: True

4. LL-neutral crossing-even structures (no scalars) and the rank of their image on the three targets
   order a^1, nested commutators: 6 structures, LL-neutral dimension 4, rank 0, image basis []
   order a^1, all words of degree <= 3: 6 structures, LL-neutral dimension 4, rank 0, image basis []
   order a^2, nested commutators: 36 structures, LL-neutral dimension 31, rank 0, image basis []
   order a^2, all words of degree <= 3: 60 structures, LL-neutral dimension 53, rank 1, image basis [[3/2, -9/4, 12]]
   order a^3, nested commutators: 28 structures, LL-neutral dimension 19, rank 1, image basis [[0, -3/2, 3]]
   order a^3, all words of degree <= 3: 66 structures, LL-neutral dimension 54, rank 2, image basis [[0, 0, 3/2], [0, 3/2, -5]]

5. products: T_rc^2 zeta2 Lt^2 times the 4 LL-neutral crossing-even order-a structures that move the targets: 0; products of two order-a structures that move them: 0

6. T_rc T_t^2 T_rc zeta2 Lt^4 at order a^3: target shift [0, 3/2, -5]; LL-neutral: True
   C_A T_rc^2 zeta2 Lt^4 at order a^3: target shift [0, 3/2, -5]; LL-neutral: True
   determinant of the three-loop entries of (quadrupole, T_rc T_t^2 T_rc): 3
   rank of (lambda, T_rc^2, quadrupole, T_rc T_t^2 T_rc) on the three targets: 3 of 4 unknowns, lambda fixed: False

time 115.3s


==> anc/numbers/deposit/R6/C6/orig/h7_matching_trc2.py <==
"""
h7_matching_trc2.py  (SymPy only; extends h3_matching_general.py)                      [1 Oct 2026, revision R4, task FIX2]

h3 labels the crossing parity of a structure by its colour operator (1, T_t^2: even; T_rc, [T_t^2,T_rc]: odd;
[T_rc,[T_rc,T_t^2]]: even) times the parity of the power of Delta.  A product of two odd operators is even, but in the
two-dimensional colour space of the forward flavor-exchange amplitude it is a combination of the basis operators with
colour-factor coefficients, for example (Cayley-Hamilton)
      T_rc^2 = tr(T_rc) T_rc - det(T_rc) 1 ,   tr(T_rc) = (3/2) C_A - 4 C_F ,   det(T_rc) = -2 C_F (C_A - 2 C_F) ,
so h3 counted the even structure zeta_2 T_rc^2 Lt^2 among its "wrong parity" T_rc structures.  This program assigns the
parity to words in T_t^2 and T_rc (parity = number of T_rc + power of Delta, mod 2) and recomputes:

 1. the shift of the three constant-free targets (C_A^2 entry of zeta_2 Lt^2 at two loops; C_A^3 and C_A^2 C_F entries of
    zeta_2 Lt^4 at three loops, positive-signature singlet over its Born term, mu^2 = |t|) by zeta_2 T_rc^2 Lt^2 at order
    a^2 and by the quadrupole zeta_2 [T_rc,[T_rc,T_t^2]] Lt^4 at order a^3, and whether each leaves the leading
    logarithms (even Lt^{2L}, odd Delta Lt^{2L-1}, L = 1..3, singlet and adjoint) unchanged;
 2. the targets of eq. (system) with psi^+ scaled by lambda, the 3x3 determinant of (lambda, T_rc^2 term, quadrupole)
    and the solution against the data;
 3. the dipole form: (T_rc Delta Lt)^2/2 at order a^2, the only source of T_rc^2 zeta_2 Lt^2 in an exponentiated sum of
    dipoles, against the one-loop odd leading logarithms that T_rc Delta Lt changes;
 4. the rank of the target image of the LL-neutral crossing-even structures, for the words that are nested commutators
    (T_t^2, T_rc, [T_t^2,T_rc], [T_rc,[T_rc,T_t^2]], [T_t^2,[T_t^2,T_rc]]: the connected colour structures) and for all
    words of degree <= 3, at orders a, a^2 and a^3 (at a^3 only Lt^4 and higher reach the targets);
 5. products: T_rc^2 zeta_2 Lt^2 with every LL-neutral crossing-even structure at order a, and those among themselves;
 6. two products of colour operators at order a^3 that are not nested commutators, T_rc T_t^2 T_rc zeta_2 Lt^4 and
    C_A T_rc^2 zeta_2 Lt^4, and the determinant of the three-loop pair with the quadrupole.
Scalars (the identity) are not included: the third condition on the map excludes Lt-dependent ones, and h3 shows that the
Lt-independent ones (with a factor C_F) do not reach the targets.
Run in this folder:  python3 h7_matching_trc2.py > h7_matching_trc2.out   (about 30 s)
"""
import sympy as sp, itertools, sys, time
sys.path.insert(0, '.')
import h2_iree_indep as H

t0 = time.time()
N, Lt, z2, D, lam = H.N, H.Lt, H.z2, H.D, H.lam
CF, CA = H.CF, H.CA


def amp_vectors(lam_val):
    F = H.solve(order=4, kap_val=1, lam_val=lam_val)
    A = H.amplitudes(F)
    zero = {s: 0 for s in H.cst}                       # every internal constant of the equations set to zero (created by solve)
    return {n: sp.Matrix([sp.expand(2 * H.b[R] * (A[(n - 1, R)][0] + D * A[(n - 1, R)][1]).subs(zero)) for R in H.CH])
            for n in (1, 2, 3, 4)}


V = amp_vectors(1)
Tt2 = sp.Matrix([[0, 0], [0, N]])
Trc = sp.Matrix([[H.T[('1', '1')], H.T[('1', 'A')]], [H.T[('A', '1')], H.T[('A', 'A')]]])
I2 = sp.eye(2)
Tri = (Tt2 * Trc - Trc * Tt2).applyfunc(sp.expand)
Quad = (Trc * Tri * (-1) + Tri * Trc).applyfunc(sp.expand)            # [T_rc,[T_rc,T_t^2]] = -[T_rc,[T_t^2,T_rc]]
TTR = (Tt2 * Tri - Tri * Tt2).applyfunc(sp.expand)                    # [T_t^2,[T_t^2,T_rc]]


def split(e):
    p = sp.Poly(sp.expand(e), D)
    ev = od = 0
    for (k,), c in p.terms():
        if k % 2 == 0:
            ev += c * (-6 * z2)**(k // 2)
        else:
            od += c * (-6 * z2)**((k - 1) // 2)
    return sp.expand(ev), sp.expand(od)


def obs(dW):
    """dW: order n of a -> 2-vector.  LL shifts and the targets (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)"""
    LL, tgt = {}, {}
    for n, vec in dW.items():
        Lp = n - 1
        for idx, R in enumerate(H.CH):
            ev, od = split(vec[idx])
            ev = sp.expand(ev / (2 * H.b[R]))
            od = sp.expand(od / (2 * H.b[R]))
            LL[(Lp, R, 'even')] = sp.cancel(ev.coeff(Lt, 2 * Lp))
            LL[(Lp, R, 'odd')] = sp.cancel(od.coeff(Lt, 2 * Lp - 1))
            if R == '1' and Lp in (2, 3):
                cz = sp.cancel(sp.expand(ev.coeff(Lt, 2 * Lp - 2)).coeff(z2, 1))
                tgt[Lp] = sp.cancel(cz.subs(N, 1))
                if Lp == 3:
                    tgt['3F'] = sp.cancel(sp.cancel((cz - cz.subs(N, 1) * CA**3) / CF).subs(N, 1)) if cz != 0 else 0
    return LL, [tgt.get(2, 0), tgt.get(3, 0), tgt.get('3F', 0)]


def first(n, M, VV=V):
    return {n + k: (M * VV[k]).applyfunc(sp.expand) for k in (1, 2, 3) if n + k <= 4}


def ll_zero(LL):
    return all(sp.simplify(v) == 0 for v in LL.values())


def fmt(v):
    return '[' + ', '.join(str(sp.nsimplify(x)) for x in v) + ']'


print('h7_matching_trc2: crossing parity assigned to words in T_t^2 and T_rc (setup %.1fs)' % (time.time() - t0))
ch = (Trc * Trc - Trc.trace() * Trc + Trc.det() * I2).applyfunc(sp.simplify)
print('Cayley-Hamilton: T_rc^2 - tr(T_rc) T_rc + det(T_rc) 1 = 0: %s; tr(T_rc) = %s = 3/2 C_A - 4 C_F: %s; det(T_rc) = %s = -2 C_F (C_A - 2 C_F): %s'
      % (ch == sp.zeros(2, 2), sp.factor(Trc.trace()), sp.simplify(Trc.trace() - (sp.Rational(3, 2) * CA - 4 * CF)) == 0,
         sp.factor(Trc.det()), sp.simplify(Trc.det() + 2 * CF * (CA - 2 * CF)) == 0))

# ---------------------------------------------------------------- 1. the two structures
S2 = (Trc * Trc * z2 * Lt**2).applyfunc(sp.expand)
LLs, ts = obs(first(2, S2))
print('\n1. target shift per unit coefficient (two-loop C_A^2, three-loop C_A^3, three-loop C_A^2 C_F)')
print('   T_rc^2 zeta2 Lt^2 at order a^2: target shift %s; LL-neutral: %s' % (fmt(ts), ll_zero(LLs)))
LLq, tq = obs(first(3, (Quad * z2 * Lt**4).applyfunc(sp.expand)))
print('   [T_rc,[T_rc,T_t^2]] zeta2 Lt^4 at order a^3: target shift %s; LL-neutral: %s' % (fmt(tq), ll_zero(LLq)))

# ---------------------------------------------------------------- 2. lambda, determinant, solution
Vl = amp_vectors(lam)
LLl, tl = obs({n: Vl[n] for n in (2, 3, 4)})
tl = [sp.factor(x) for x in tl]
print('\n2. targets of eq. (system) with psi^+ scaled by lambda: %s' % tl)
lc = [sp.cancel(x / lam) for x in tl]
print('   proportional to lambda (no offset): %s' % all(sp.simplify(x - c * lam) == 0 and c.is_Rational for x, c in zip(tl, lc)))
dat = [-15, 12, -58]
print('   data (finite remainders, route 1 table read by h2_iree_indep): %s' % fmt([sp.nsimplify(H.decomp(H.dget('+', '1', 2, 2, 'z2'), 2)[0])]
                                                                                + [sp.nsimplify(x) for x in H.decomp(H.dget('+', '1', 3, 4, 'z2'), 3)[:2]]))
M3 = sp.Matrix([[lc[i], ts[i], tq[i]] for i in range(3)])
print('   determinant of the linear equations for (lambda, T_rc^2 term, quadrupole): %s' % M3.det())
l_, x_, q_ = sp.symbols('lambda_ x_trc2 q_quad')
sol = sp.solve([sp.Eq(lc[i] * l_ + ts[i] * x_ + tq[i] * q_, dat[i]) for i in range(3)], [l_, x_, q_], dict=True)
print('   solution against the data: %s' % sol)

# ---------------------------------------------------------------- 3. dipole form
LLd, td = obs(first(2, ((Trc * D * Lt)**2 / 2).applyfunc(sp.expand)))
LL1, t1 = obs(first(1, (Trc * D * Lt).applyfunc(sp.expand)))
odd1 = [sp.factor(LL1[(1, R, 'odd')]) for R in H.CH]
print('\n3. dipole form: (T_rc Delta Lt)^2/2 at order a^2: target shift %s = %s times the T_rc^2 zeta2 Lt^2 shift: %s'
      % (fmt(td), sp.Rational(-3), all(sp.simplify(a - (-3) * b) == 0 for a, b in zip(td, ts))))
print('   T_rc Delta Lt at order a changes the one-loop odd leading logs (singlet, adjoint) by %s per unit: %s' % (odd1, any(o != 0 for o in odd1)))

# ---------------------------------------------------------------- 4. enumeration of crossing-even words
def wordmat(w):
    M = I2
    for c in w:
        M = M * (Tt2 if c == 't' else Trc)
    return M.applyfunc(sp.expand)


CONN = [('Tt2', Tt2, 1, 0), ('Trc', Trc, 1, 1), ('[Tt2,Trc]', Tri, 2, 1), ('[Trc,[Trc,Tt2]]', Quad, 3, 0), ('[Tt2,[Tt2,Trc]]', TTR, 3, 1)]
ALLW = [(w, wordmat(w), len(w), w.count('r') % 2) for d in (1, 2, 3) for w in (''.join(p) for p in itertools.product('tr', repeat=d))]


def monos(n, par, ltmin):
    out = []
    for l in range(ltmin, 2 * n - par + 1):
        for z in range(0, (2 * n - par - l) // 2 + 1):
            out.append(D**par * Lt**l * z2**z)
    return out


def scan(n, cand):
    rows = []
    for lab, M, d, par in cand:
        if d > n:
            continue
        for i in range(n - d + 1):
            Mc = (M * CA**i * CF**(n - d - i)).applyfunc(sp.expand)
            for m in monos(n, par, 4 if n == 3 else 0):
                LL, t = obs(first(n, (Mc * m).applyfunc(sp.expand)))
                llv = [sp.nsimplify(sp.cancel(LL.get(k, 0)).subs(N, nv)) for k in sorted(LL, key=str) for nv in (2, 3, 5, 7)]
                rows.append(('%s x C_A^%d C_F^%d x %s' % (lab, i, n - d - i, m), (Mc * m).applyfunc(sp.expand), llv, t))
    return rows


print('\n4. LL-neutral crossing-even structures (no scalars) and the rank of their image on the three targets')
KER = {}
for n in (1, 2, 3):
    for nm, cand in (('nested commutators', CONN), ('all words of degree <= 3', ALLW)):
        rows = scan(n, cand)
        Lm = sp.Matrix([r[2] for r in rows]).T
        Tm = sp.Matrix([r[3] for r in rows]).T
        ns = Lm.nullspace()
        img = sp.Matrix.hstack(*[Tm * v for v in ns]) if ns else sp.zeros(3, 0)
        basis = [fmt(list(b)) for b in img.columnspace()]
        print('   order a^%d, %s: %d structures, LL-neutral dimension %d, rank %d, image basis %s'
              % (n, nm, len(rows), len(ns), img.rank(), '[' + ', '.join(basis) + ']'))
        KER[(n, nm)] = [sum((rows[i][1] * v[i] for i in range(len(rows)) if v[i] != 0), sp.zeros(2, 2)).applyfunc(sp.expand) for v in ns]

# ---------------------------------------------------------------- 5. products
K1 = KER[(1, 'all words of degree <= 3')]
hits = 0
for k in K1:
    P = ((k * S2 + S2 * k) / 2).applyfunc(sp.expand)
    if any(x != 0 for x in obs({4: (P * V[1]).applyfunc(sp.expand)})[1]):
        hits += 1
hits11 = 0
for i, j in itertools.combinations_with_replacement(range(len(K1)), 2):
    P = ((K1[i] * K1[j] + K1[j] * K1[i]) / 2).applyfunc(sp.expand)
    if any(x != 0 for x in obs({3: (P * V[1]).applyfunc(sp.expand), 4: (P * V[2]).applyfunc(sp.expand)})[1]):
        hits11 += 1
print('\n5. products: T_rc^2 zeta2 Lt^2 times the %d LL-neutral crossing-even order-a structures that move the targets: %d; '
      'products of two order-a structures that move them: %d' % (len(K1), hits, hits11))

# ---------------------------------------------------------------- 6. products of colour operators at order a^3
LLp, tp = obs(first(3, (Trc * Tt2 * Trc * z2 * Lt**4).applyfunc(sp.expand)))
LLc, tc = obs(first(3, (Trc * Trc * CA * z2 * Lt**4).applyfunc(sp.expand)))
print('\n6. T_rc T_t^2 T_rc zeta2 Lt^4 at order a^3: target shift %s; LL-neutral: %s' % (fmt(tp), ll_zero(LLp)))
print('   C_A T_rc^2 zeta2 Lt^4 at order a^3: target shift %s; LL-neutral: %s' % (fmt(tc), ll_zero(LLc)))
d2 = sp.Matrix([[tq[1], tp[1]], [tq[2], tp[2]]]).det()
print('   determinant of the three-loop entries of (quadrupole, T_rc T_t^2 T_rc): %s' % d2)
M4 = sp.Matrix([[lc[i], ts[i], tq[i], tp[i]] for i in range(3)])
print('   rank of (lambda, T_rc^2, quadrupole, T_rc T_t^2 T_rc) on the three targets: %d of 4 unknowns, lambda fixed: %s'
      % (M4.rank(), M4[:, 1:].rank() < 3))
print('\ntime %.1fs' % (time.time() - t0))


==> anc/numbers/deposit/R6/C6/orig/t1_counts.out <==
== (1) totals of Table 2 from the per-row macros
raw {'Sthree': 3, 'Sfour': 5, 'Xzero': 4, 'Covone': 8, 'Covtwo': 8, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 2, 'AmpCfree': 3, 'AmpEightyfour': 1, 'AmpConst': 5} -> 41
independent {'Sthree': 2, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 1, 'AmpCfree': 1, 'AmpEightyfour': 1, 'AmpConst': 0} -> 17 ; without the 2 consistency checks 15
strict {'Sthree': 1, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 0, 'Uncquartic': 0, 'Nfour': 1, 'AmpCfree': 0, 'AmpEightyfour': 1, 'AmpConst': 0} -> 13
equal to nmCountNnllTotalRaw/Indep/NoConsist/Strict (41, 17, 15, 13): True
class (a), tests of the (i pi)^2 term: S_3 1 + S_4 4 + amplitude C_A C_F^2 1 + N=4 1 = 7
class (b), tests that also rest on the shifted-pole assumption: covered pairings at lambda = 2: 6
class (c), consistency checks, not counted: 2 (16 of P^(3)-, uncovered quartic zero at k >= 2)

== (2) components left as tests, by colour class of the NNLL constants
planar functionals P3 = [1/2, 1/4, 1/8]  P4 = [1/2, 1/4, 1/8, 1/16, 1/48]
planar parts of S_3, S_4 (lambda = 1) and V_3, V_4 (lambda = 2) vanish: True
c_+ - l_+ a number, y = 0 (the paper's count)                                  x^0: 6 | lambda=2: 6 | both, shared constants: 12 | both, separate: 12
c_+ - l_+ a number, y of colour degree one                                     x^0: 5 | lambda=2: 5 | both, shared constants: 11 | both, separate: 10
c_+ - l_+ = x_0 + x_A C_A/C_F, y of degree one                                 x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
the same, and the coefficient -12 free                                         x^0: 3 | lambda=2: 4 | both, shared constants: 9 | both, separate: 7
c_+ - l_+ a number, y of degree one, additive a^2 w^-1 map term of degree two  x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
c_+ - l_+ a number, y = 0, additive a^3 w^-3 map term of degree three          x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
x^0 values 6, 5, 4, 3 equal the paper (S_3, S_4 non-planar, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho): True

strict totals (one x^0 number for the presence of b_A^-, plus N=4 1 and amplitude C_A C_F^2 1):
   c_+ - l_+ a number, y = 0 (the paper's count)                shared constants: 13   separate constants: 13
   c_+ - l_+ a number, y of colour degree one                   shared constants: 12   separate constants: 11

== (3) N=4: m and y (degree one, y_A C_A) shift only C_A^n; the d_A d_A/N_A coefficient of S_4 is untouched
rows (S_3 C_A^3, S_4 C_A^4, S_4 d_Ad_A/N_A), columns (m, y_A): [[768, 16], [7680, 128], [0, 0]] rank 2 -> tests left: 3 - rank = 1, the d_Ad_A/N_A coefficient

ALL CHECKS PASSED


==> anc/numbers/deposit/R6/C6/orig/t1_counts.py <==
#!/usr/bin/env python3
"""R5 theme T1, program 2 (own code).

(1) The totals of Table 2 recomputed from the per-row macros of numbers.tex (17, 15, 13), and the strict count
    split into the classes the referees ask for: tests of the (i pi)^2 term in QCD at x^0, the amplitude and N=4;
    tests that also rest on the shifted-pole assumption; consistency checks.
(2) How many components of S_3 and S_4 (x^0, lambda = 1) and of V_3, V_4 (covered pairings, lambda = 2) remain
    tests for each colour class of the NNLL constants, from the closed-form shifts verified in t1_solver_shifts.py:
       c_+ - l_+ = m:      dS_n = 6 m Cat_{n-1} (2 lam C_F)^n              (n >= 2)
       y:                  dS_n = y Cat_{n-2} (2 lam C_F)^(n-1)            (n >= 3)
       additive h_k a^k w^(3-2k) in P:  dS_k = -h_k,  dS_{k+j} = 2 h_k Cat_{j-1} (2 lam C_F)^j
    (all in units of zeta_2).  A component is a test if it is annihilated by the shifts; planar combinations
    that the equations give as zero for every discrete input (checked in t1_solver_shifts.py for kappa = +-1 and
    b_A^- in {b_A, -b_A, 0}) are not tests.
(3) The same for the N=4 four-loop pole (basis C_A^4, d_A d_A/N_A at four loops, C_A^3 at three loops).
"""
import re
import itertools
import sympy as sp

ROOT = 'PROJECT/ma_a/paper/numbers/numbers.tex'
txt = open(ROOT).read()
mac = dict(re.findall(r'\\newcommand\{\\(nmCount\w+)\}\{(\d+)\}', txt))
out = []
pr = lambda *s: out.append(' '.join(str(x) for x in s))
ok_all = True

pr('== (1) totals of Table 2 from the per-row macros')
rows = ['Sthree', 'Sfour', 'Xzero', 'Covone', 'Covtwo', 'Pminusquartic', 'Uncquartic', 'Nfour', 'AmpCfree', 'AmpEightyfour', 'AmpConst']
raw = {r: int(mac['nmCount%sRaw' % r]) for r in rows}
ind = {r: int(mac['nmCount%sIndep' % r]) for r in rows}
tot_raw, tot_ind = sum(raw.values()), sum(ind.values())
cons = int(mac['nmCountConsistChecks'])
noc = tot_ind - cons
# strict: remove the consistency checks (16 of P^(3)-, uncovered quartic at k >= 2), one S_3 number for the presence
# of b_A^-, and the C_F-free amplitude number (a combination of S_3 and S_4 in SU(N_c) for every input)
strict = dict(ind)
strict['Pminusquartic'] -= 1
strict['Uncquartic'] -= 1
strict['Sthree'] -= 1
strict['AmpCfree'] -= ind['AmpCfree']
tot_strict = sum(strict.values())
pr('raw', raw, '->', tot_raw)
pr('independent', ind, '->', tot_ind, '; without the', cons, 'consistency checks', noc)
pr('strict', strict, '->', tot_strict)
chk = (tot_raw, tot_ind, noc, tot_strict) == (int(mac['nmCountNnllTotalRaw']), int(mac['nmCountNnllTotalIndep']),
                                                int(mac['nmCountNnllTotalNoConsist']), int(mac['nmCountNnllTotalStrict']))
ok_all &= chk
pr('equal to nmCountNnllTotalRaw/Indep/NoConsist/Strict (41, 17, 15, 13):', chk)
cls_a = strict['Sthree'] + strict['Sfour'] + strict['AmpEightyfour'] + strict['Nfour']
cls_b = strict['Covtwo']
pr('class (a), tests of the (i pi)^2 term: S_3 %d + S_4 %d + amplitude C_A C_F^2 %d + N=4 %d = %d'
   % (strict['Sthree'], strict['Sfour'], strict['AmpEightyfour'], strict['Nfour'], cls_a))
pr('class (b), tests that also rest on the shifted-pole assumption: covered pairings at lambda = 2: %d' % cls_b)
pr('class (c), consistency checks, not counted: %d (16 of P^(3)-, uncovered quartic zero at k >= 2)' % cons)
ok_all &= (cls_a + cls_b == tot_strict)

pr('')
pr('== (2) components left as tests, by colour class of the NNLL constants')
CF, CA, D = sp.symbols('C_F C_A dFA')
B3 = [CF * CA**2, CF**2 * CA, CF**3]
B4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, D]
cat = sp.catalan


def comps(expr, basis):
    p = sp.Poly(sp.expand(expr), CF, CA, D)
    v = [p.coeff_monomial(b) for b in basis]
    rest = sp.expand(expr - sum(c * b for c, b in zip(v, basis)))
    assert rest == 0, (expr, rest)
    return v


# planar functionals: leading large-N coefficient in SU(N): C_F -> N/2, C_A -> N, dFA -> N^4/48
def planar(basis, n):
    Nn = sp.Symbol('Nn')
    return [sp.limit(b.subs({CF: Nn / 2, CA: Nn, D: Nn**4 / 48}) / Nn**n, Nn, sp.oo) for b in basis]


P3, P4 = planar(B3, 3), planar(B4, 4)
pr('planar functionals P3 =', P3, ' P4 =', P4)
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * D)
V3l2 = [96, -288, 192]
V4l2 = [-2240, 7872, -8832, 3072, 3072]
for v, P in ((comps(S3, B3), P3), (comps(S4, B4), P4), (V3l2, P3), (V4l2, P4)):
    z = sum(x * y for x, y in zip(v, P))
    ok_all &= (z == 0)
pr('planar parts of S_3, S_4 (lambda = 1) and V_3, V_4 (lambda = 2) vanish:', ok_all)


def shift_columns(lam, cls, tag=''):
    """columns (8-vectors: 3 + 5 components) of the shifts for the unknowns of a class"""
    cols, names = [], []
    def add(name, d3, d4):
        cols.append(comps(d3, B3) + comps(d4, B4)); names.append(name + tag)
    two = 2 * lam * CF
    if 'm0' in cls:
        add('m0', 6 * cat(2) * two**3, 6 * cat(3) * two**4)
    if 'mA' in cls:
        add('mA', 6 * cat(2) * two**3 * CA / CF, 6 * cat(3) * two**4 * CA / CF)
    if 'y' in cls:
        add('yF', cat(1) * two**2 * CF, cat(2) * two**3 * CF)
        add('yA', cat(1) * two**2 * CA, cat(2) * two**3 * CA)
    if 'h2' in cls:     # additive a^2 w^-1 in P, colour degree two (C_F times degree one)
        for nm, h in (('h2A', CF * CA), ('h2F', CF**2)):
            add(nm, 2 * h * cat(0) * two, 2 * h * cat(1) * two**2)
    if 'h3' in cls:     # additive a^3 w^-3, colour degree three
        for nm, h in (('h3AA', CF * CA**2), ('h3AF', CF**2 * CA), ('h3FF', CF**3)):
            add(nm, -h, 2 * h * cat(0) * two)
    if 'rho' in cls:    # the coefficient -12 of eq. (S) scaled, at lambda = 1 only
        add('rho', S3, S4)
    return cols, names


def tests(blocks):
    """blocks: list of (lam, cls, shared_tag). Returns (number of tests, rank, planar automatic in annihilator)"""
    nb = len(blocks)
    dim = 8 * nb
    colsets = {}
    for i, (lam, cls, tag) in enumerate(blocks):
        cols, names = shift_columns(lam, cls, tag)
        for c, nm in zip(cols, names):
            colsets.setdefault(nm, [0] * dim)
            for j in range(8):
                colsets[nm][8 * i + j] += c[j]
    J = sp.Matrix([colsets[k] for k in colsets]).T if colsets else sp.zeros(dim, 0)
    r = J.rank() if colsets else 0
    # planar functionals, two per block
    Pl = []
    for i in range(nb):
        f3 = [0] * dim; f4 = [0] * dim
        for j in range(3):
            f3[8 * i + j] = P3[j]
        for j in range(5):
            f4[8 * i + 3 + j] = P4[j]
        Pl += [f3, f4]
    Pm = sp.Matrix(Pl)                      # rows: planar functionals
    # dimension of span(Pl) intersected with Ann(J) = number of combinations u.Pm with (u.Pm).J = 0
    if colsets:
        M = Pm * J
        kdim = len(Pl) - M.rank()
    else:
        kdim = len(Pl)
    return dim - r - kdim, r, kdim


classes = [
    ('c_+ - l_+ a number, y = 0 (the paper\'s count)', ['m0']),
    ('c_+ - l_+ a number, y of colour degree one', ['m0', 'y']),
    ('c_+ - l_+ = x_0 + x_A C_A/C_F, y of degree one', ['m0', 'mA', 'y']),
    ('the same, and the coefficient -12 free', ['m0', 'mA', 'y', 'rho']),
    ('c_+ - l_+ a number, y of degree one, additive a^2 w^-1 map term of degree two', ['m0', 'y', 'h2']),
    ('c_+ - l_+ a number, y = 0, additive a^3 w^-3 map term of degree three', ['m0', 'h3']),
]
res = {}
for lab, cls in classes:
    t1, r1, k1 = tests([(1, cls, '')])
    cls2 = [c for c in cls if c != 'rho']
    t2, r2, k2 = tests([(2, cls2, '')])
    ts, rs, ks = tests([(1, cls, ''), (2, cls2, '')])                 # constants shared by x^0 and the poles N = -k
    tsep, _, _ = tests([(1, cls, '_0'), (2, cls2, '_2')])              # separate constants at each pole
    res[lab] = (t1, t2, ts, tsep)
    pr('%-78s x^0: %d | lambda=2: %d | both, shared constants: %d | both, separate: %d' % (lab, t1, t2, ts, tsep))

exp = {classes[0][0]: (6, 6, 12, 12), classes[1][0]: (5, 5, 11, 10), classes[2][0]: (4, 4, None, None), classes[3][0]: (3, None, None, None)}
for k, v in exp.items():
    for a_, b_ in zip(v, res[k]):
        if a_ is not None:
            ok_all &= (a_ == b_)
pr('x^0 values 6, 5, 4, 3 equal the paper (S_3, S_4 non-planar, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho):',
   [res[c[0]][0] for c in classes[:4]] == [6, 5, 4, 3])

pr('')
pr('strict totals (one x^0 number for the presence of b_A^-, plus N=4 1 and amplitude C_A C_F^2 1):')
for lab, _ in classes[:2]:
    t1, t2, ts, tsep = res[lab]
    pr('   %-60s shared constants: %d   separate constants: %d' % (lab, ts - 1 + 2, tsep - 1 + 2))

pr('')
pr('== (3) N=4: m and y (degree one, y_A C_A) shift only C_A^n; the d_A d_A/N_A coefficient of S_4 is untouched')
Y = sp.Symbol('Y')
b1 = 2 * CA
J4 = sp.Matrix([[6 * cat(2) * (2 * b1)**3 / CA**3, cat(1) * (2 * b1)**2 * CA / CA**3],
                [6 * cat(3) * (2 * b1)**4 / CA**4, cat(2) * (2 * b1)**3 * CA / CA**4],
                [0, 0]])
J4 = sp.simplify(J4)
pr('rows (S_3 C_A^3, S_4 C_A^4, S_4 d_Ad_A/N_A), columns (m, y_A):', J4.tolist(), 'rank', J4.rank(),
   '-> tests left: 3 - rank = %d, the d_Ad_A/N_A coefficient' % (3 - J4.rank()))
ok_all &= (J4.rank() == 2)

pr('')
pr('ALL CHECKS PASSED' if ok_all else 'SOME CHECK FAILED')
print('\n'.join(out))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C6/orig/t1_items.json <==
{
  "theme": "T1",
  "programs": {
    "t1_solver_shifts.py": "own SU(N) DL solver; S3,S4 vs paper; planar zero for kappa=+-1, b_A^- in {b_A,-b_A,0}, lambda=1,2; series solution of the singlet equation with c_+, l_+, d, e, k_P and additive map terms; closed-form shifts verified (ALL CHECKS PASSED)",
    "t1_counts.py": "Table 2 totals from macros (41/17/15/13); class split 7+6 (+2 consistency); components left as tests per colour class at x^0 and lambda=2, shared or separate constants; N=4 map-term rank (ALL CHECKS PASSED)",
    "t1_xk_p0.py": "residue and constant term of P^(0) at N=-k, k=0..6; LL identities reducing zeta_2 w F^2 and zeta_2 F^3 to the c_+, d, e types (ALL CHECKS PASSED)"
  },
  "verdicts": {
    "T1-01": "accept",
    "T1-02": "decision for the authors",
    "T1-03": "accept",
    "T1-04": "accept",
    "T1-05": "accept in part",
    "T1-06": "accept in part",
    "T1-07": "accept",
    "T1-08": "accept in part",
    "T1-09": "accept in part"
  },
  "computed_numbers": {
    "table2_totals": {"raw": 41, "independent": 17, "without_consistency": 15, "strict": 13},
    "strict_split": {"Sthree": 1, "Sfour": 4, "Covtwo_lambda2": 6, "Nfour": 1, "AmpCACF2": 1},
    "classes": {"a_iπ2_term": 7, "b_also_shifted_pole": 6, "c_consistency_not_counted": 2},
    "tests_left_x0": {"m number, y=0": 6, "m number, y degree one": 5, "m=x0+xA CA/CF, y degree one": 4, "same, -12 free": 3, "m number, y deg one, additive a^2 term deg two": 4, "m number, y=0, additive a^3 term deg three": 4, "arbitrary group functions": 0},
    "tests_left_lambda2": {"m number, y=0": 6, "m number, y degree one": 5, "m=x0+xA CA/CF, y degree one": 4},
    "x0_plus_lambda2": {"y=0": 12, "y degree one, shared constants": 11, "y degree one, separate constants": 10},
    "strict_total_y_degree_one": {"shared constants": 12, "separate constants": 11},
    "protected_components_each_block": ["S3: C_F C_A^2", "S4: C_F C_A^3", "S4: C_F^2 C_A^2", "S4: dFdA/N_R"],
    "additive_map_term_shift": "h zeta2 a^m w^(3-2m) in P: dS_m = -h zeta2, dS_{m+j} = 2 h zeta2 Cat_{j-1} (2 lambda C_F)^j",
    "N4_map_terms": "columns (m, y_A) on (S3 C_A^3, S4 C_A^4, S4 dAdA/N_A) = ((768,16),(7680,128),(0,0)), rank 2: the dAdA/N_A coefficient is untouched",
    "P0_constant_term_k0_to_6": ["C_F", "C_F", "0", "-8C_F/3", "-25C_F/6", "-157C_F/30", "-91C_F/15"],
    "lambda_k_k0_to_6": [1, 1, 2, 2, 2, 2, 2]
  }
}


==> anc/numbers/deposit/R6/C6/orig/t1_solver_shifts.out <==
== (a) SU(N) DL system: S_n = -12 kappa zeta2 C_F d_{n-1}
lam=1 kappa=+1 b_A^- = b_A   S3=6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
   against the paper (nmSthreeSUN, nmSfourSUN): S3 True, S4 True
lam=1 kappa=+1 b_A^- = -b_A  S3=6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  S4=-12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=+1 b_A^- = 0     S3=12*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=-1 b_A^- = b_A   S3=6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3  S4=-12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=-1 b_A^- = -b_A  S3=6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 - 3)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=1 kappa=-1 b_A^- = 0     S3=12*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=-12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4  large-N degree of S3,S4,S5 = (1, 0, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=+1 b_A^- = b_A   S3=24*(N - 1)*(N + 1)*(N**2 + 1)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 4)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
   V3 at lambda=2 equals (96,-288,192) in SU(N): True
lam=2 kappa=+1 b_A^- = -b_A  S3=24*(N - 1)*(N + 1)*(N**2 + 1)/N**3  S4=48*(N - 1)*(N + 1)*(N**2 - 7)/N**2  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=+1 b_A^- = 0     S3=24*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 2)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=-1 b_A^- = b_A   S3=24*(N - 1)*(N + 1)*(N**2 + 3)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 15*N**2 - 8)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=-1 b_A^- = -b_A  S3=24*(N - 1)*(N + 1)*(N**2 + 3)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 + 4)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True
lam=2 kappa=-1 b_A^- = 0     S3=24*(N - 1)*(N + 1)*(N**2 + 2)/N**3  S4=48*(N - 1)*(N + 1)*(N**4 - 11*N**2 - 2)/N**4  large-N degree of S3,S4,S5 = (1, 2, 3) (planar would be 3,4,5): planar part zero: True

== (b) shifts of S_n by the NNLL constants, series solution at first order in zeta2
lam=1 SU(3): c-l shift 6 m Cat_{n-1}(2 lam CF)^n for n=2..5: True; y shift y Cat_{n-2}(2 lam CF)^(n-1) for n=3..5: True; S_2 shift = (4e-2d) C_F (lam=1): True
lam=1 SU(3): additive map term h zeta2 a^2 w^(-1): dS_2 = -h, dS_{2+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=1 SU(3): additive map term h zeta2 a^3 w^(-3): dS_3 = -h, dS_{3+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=1 SU(3): additive map term h zeta2 a^4 w^(-5): dS_4 = -h, dS_{4+j} = 2h Cat_{j-1}(2 lam CF)^j: True
   series solution reproduces S3 = 112/3, S4 = -5632/27 in SU(3) (paper: 112/3, -5632/27): True
lam=2 SU(3): c-l shift 6 m Cat_{n-1}(2 lam CF)^n for n=2..5: True; y shift y Cat_{n-2}(2 lam CF)^(n-1) for n=3..5: True; S_2 shift = (4e-2d) C_F (lam=1): None
lam=2 SU(3): additive map term h zeta2 a^2 w^(-1): dS_2 = -h, dS_{2+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=2 SU(3): additive map term h zeta2 a^3 w^(-3): dS_3 = -h, dS_{3+j} = 2h Cat_{j-1}(2 lam CF)^j: True
lam=2 SU(3): additive map term h zeta2 a^4 w^(-5): dS_4 = -h, dS_{4+j} = 2h Cat_{j-1}(2 lam CF)^j: True

ALL CHECKS PASSED


==> anc/numbers/deposit/R6/C6/orig/t1_solver_shifts.py <==
#!/usr/bin/env python3
"""R5 theme T1, program 1 (own code, imports nothing from the project).

(a) SU(N) double-logarithmic system of eq. (7) at DL accuracy, solved order by order:
    F_R^tau = sum_n c_n a^n w^(1-2n), channels 1 and A of SU(N), both signatures.
    d_n = c_n of F_A^-; S_{n+1} = -12 kappa zeta_2 C_F d_n (lambda = 1) and the same with lambda b_R at N = -k.
    Checks: S_3, S_4 against the paper's SU(N) forms (macros nmSthreeSUN, nmSfourSUN), and that the planar
    (leading large-N) parts of S_3, S_4 vanish for kappa = +-1 and b_A^- in {b_A, -b_A, 0}, at lambda = 1 and 2.
(b) The positive-signature singlet equation with the NNLL constants of the map and of the pair term,
       w F1 = 2 a lam C_F + (1 + l pi^2 w^2 + kP a) F1^2 + 12 kappa zeta_2 a C_F w F_A^-,
       P = (1 + c pi^2 w^2)(1 + d zeta_2 a) F1 + e zeta_2 a w,  pi^2 = 6 zeta_2,
    solved as a series in a at first order in zeta_2; the shifts of S_n are compared with the closed forms
       dS_n = 6 (c - l) zeta_2 Cat_{n-1} (2 lam C_F)^n                    (n >= 2)
       dS_n = y zeta_2 Cat_{n-2} (2 lam C_F)^(n-1),  y = d - kP/zeta_2 + 2e   (n >= 3)
    and, for an additive map term h zeta_2 a^m w^(3-2m),
       dS_m = -h zeta_2,  dS_{m+j} = 2 h zeta_2 Cat_{j-1} (2 lam C_F)^j    (j >= 1).
"""
import sympy as sp

N = sp.Symbol('N', positive=True)
a, w, z = sp.symbols('a w zeta2')
NMAX = 6

CF = (N**2 - 1) / (2 * N)
CA = N
b1, bA = CF, CF - CA / 2          # b_R = C_F - C_R/2, C_1 = 0
T = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])   # [T_rc] in the basis (1, A)
C = [0, CA]
cat = lambda n: sp.catalan(n)


def dl_system(kappa, bAm_factor, lam):
    """coefficients c[(R, tau)][n] of the DL system; bAm_factor multiplies the negative-signature adjoint Born weight"""
    b = {(0, '+'): lam * b1, (1, '+'): lam * bA, (0, '-'): lam * b1, (1, '-'): lam * bA * bAm_factor}
    c = {k: {} for k in b}
    for n in range(1, NMAX + 1):
        for tau in ('+', '-'):
            for R in (0, 1):
                v = 2 * b[(R, tau)] if n == 1 else 0
                if n > 1:
                    m = n - 1
                    v += 2 * C[R] * (1 - 2 * m) * c[(R, tau)][m]          # 2 a C_R dF/dw
                    if tau == '-':
                        v += 2 * C[R] * c[(R, tau)][m]                    # 2 a C_R F/w (phi^- -> 1/w)
                        v += 4 * kappa * sum(T[R, Rp] * c[(Rp, '+')][m] for Rp in (0, 1))   # 2 a kappa (2/w) T F^+
                    v += sum(c[(R, tau)][j] * c[(R, tau)][n - j] for j in range(1, n))
                c[(R, tau)][n] = sp.factor(sp.cancel(v))
    return c


out = []
pr = lambda *s: out.append(' '.join(str(x) for x in s))

pr('== (a) SU(N) DL system: S_n = -12 kappa zeta2 C_F d_{n-1}')
S3_paper = 6 * (N**2 - 1) * (2 * N**2 + 3) / N**3
S4_paper = -12 * (N**2 - 1) * (19 * N**2 + 5) / N**4
ok_all = True
for lam in (1, 2):
    for kappa in (1, -1):
        for fac, lab in ((1, 'b_A^- = b_A'), (-1, 'b_A^- = -b_A'), (0, 'b_A^- = 0')):
            c = dl_system(kappa, fac, lam)
            d = c[(1, '-')]
            S = {n + 1: sp.factor(sp.cancel(-12 * kappa * CF * d[n])) for n in range(1, 5)}
            # planar part: leading large-N power N^n at a^n would be planar for S_n; check degree in N
            deg = {n: sp.degree(sp.numer(sp.together(S[n])), N) - sp.degree(sp.denom(sp.together(S[n])), N) for n in (3, 4, 5)}
            planar_zero = all(deg[n] <= n - 2 for n in (3, 4, 5))
            ok_all &= planar_zero
            pr('lam=%d kappa=%+d %-13s S3=%s  S4=%s  large-N degree of S3,S4,S5 = %s (planar would be 3,4,5): planar part zero: %s'
               % (lam, kappa, lab, S[3], S[4], (deg[3], deg[4], deg[5]), planar_zero))
            if lam == 1 and kappa == 1 and fac == 1:
                ok3 = sp.simplify(S[3] - S3_paper) == 0
                ok4 = sp.simplify(S[4] - S4_paper) == 0
                ok_all &= ok3 and ok4
                pr('   against the paper (nmSthreeSUN, nmSfourSUN): S3 %s, S4 %s' % (ok3, ok4))
            if lam == 2 and kappa == 1 and fac == 1:
                # paper Table 7 / macros nmXkVthreeCovLamTwo = (96,-288,192) in (CF CA^2, CF^2 CA, CF^3)
                V3 = 96 * CF * CA**2 - 288 * CF**2 * CA + 192 * CF**3
                ok = sp.simplify(S[3] - V3) == 0
                ok_all &= ok
                pr('   V3 at lambda=2 equals (96,-288,192) in SU(N): %s' % ok)

pr('')
pr('== (b) shifts of S_n by the NNLL constants, series solution at first order in zeta2')


def trunc(e):
    """truncate at a^NMAX and first order in zeta2"""
    e = sp.expand(e)
    p = sp.Poly(e, a, z)
    r = 0
    for (na, nz), co in p.terms():
        if na <= NMAX and nz <= 1:
            r += co * a**na * z**nz
    return sp.expand(r)


def solve_singlet(lam, kappa, cc, ll, kk, dd, ee, hh=0, hm=0, Nval=None):
    """S as a series; constants: cc = c_+, ll = l_+, kk = k_P/zeta2, dd, ee; hh zeta2 a^hm w^(3-2hm) additive in P"""
    sub = (lambda e: e.subs(N, Nval)) if Nval is not None else (lambda e: e)
    c = dl_system(kappa, 1, lam)
    FAm = sum(sub(c[(1, '-')][n]) * a**n * w**(1 - 2 * n) for n in range(1, NMAX + 1))
    cf = sub(CF)
    pi2 = 6 * z
    Q = 1 + ll * pi2 * w**2 + kk * z * a
    X = 12 * kappa * z * a * cf * w * FAm
    F = 0
    for it in range(NMAX + 1):
        F = trunc((2 * a * lam * cf + X + Q * F**2) / w)
    P = trunc((1 + cc * pi2 * w**2) * (1 + dd * z * a) * F + ee * z * a * w + (hh * z * a**hm * w**(3 - 2 * hm) if hm else 0))
    S = trunc(P * (P - w) + 2 * a * lam * cf)
    return S


def Sn_zeta(S, n):
    return sp.simplify(sp.expand(S).coeff(a, n).coeff(z, 1).coeff(w, 4 - 2 * n))


Nv = 3
for lam in (1, 2):
    cf = CF.subs(N, Nv)
    S0 = solve_singlet(lam, 1, 0, 0, 0, 0, 0, Nval=Nv)
    # m = c - l
    Sm = solve_singlet(lam, 1, sp.Rational(3, 7), sp.Rational(-2, 5), 0, 0, 0, Nval=Nv)
    mval = sp.Rational(3, 7) + sp.Rational(2, 5)
    okm = all(sp.simplify(Sn_zeta(Sm, n) - Sn_zeta(S0, n) - 6 * mval * cat(n - 1) * (2 * lam * cf)**n) == 0 for n in range(2, 6))
    # y = d - kP + 2e (kP here without zeta2)
    dd, kk, ee = sp.Rational(5, 3), sp.Rational(-7, 2), sp.Rational(1, 4)
    Sy = solve_singlet(lam, 1, 0, 0, kk, dd, ee, Nval=Nv)
    y = dd - kk + 2 * ee
    oky = all(sp.simplify(Sn_zeta(Sy, n) - Sn_zeta(S0, n) - y * cat(n - 2) * (2 * lam * cf)**(n - 1)) == 0 for n in range(3, 6))
    s2y = sp.simplify(Sn_zeta(Sy, 2) - Sn_zeta(S0, 2))
    oks2 = sp.simplify(s2y - (4 * ee - 2 * dd) * lam * cf) == 0 if lam == 1 else None
    pr('lam=%d SU(3): c-l shift 6 m Cat_{n-1}(2 lam CF)^n for n=2..5: %s; y shift y Cat_{n-2}(2 lam CF)^(n-1) for n=3..5: %s; '
       'S_2 shift = (4e-2d) C_F (lam=1): %s' % (lam, okm, oky, oks2))
    for hm in (2, 3, 4):
        hh = sp.Rational(11, 13)
        Sh = solve_singlet(lam, 1, 0, 0, 0, 0, 0, hh=hh, hm=hm, Nval=Nv)
        okh = sp.simplify(Sn_zeta(Sh, hm) - Sn_zeta(S0, hm) + hh) == 0
        okh &= all(sp.simplify(Sn_zeta(Sh, hm + j) - Sn_zeta(S0, hm + j) - 2 * hh * cat(j - 1) * (2 * lam * cf)**j) == 0
                   for j in range(1, NMAX - hm) if hm + j <= 5)
        pr('lam=%d SU(3): additive map term h zeta2 a^%d w^(%d): dS_%d = -h, dS_{%d+j} = 2h Cat_{j-1}(2 lam CF)^j: %s'
           % (lam, hm, 3 - 2 * hm, hm, hm, okh))
        ok_all &= okh
    ok_all &= okm and oky and (oks2 is None or oks2)
    # also the reference values: S3, S4 at lam = 1 in SU(3) = 112/3, -5632/27
    if lam == 1:
        r3, r4 = Sn_zeta(S0, 3), Sn_zeta(S0, 4)
        ok = (r3 == sp.Rational(112, 3) and r4 == sp.Rational(-5632, 27))
        ok_all &= ok
        pr('   series solution reproduces S3 = %s, S4 = %s in SU(3) (paper: 112/3, -5632/27): %s' % (r3, r4, ok))

pr('')
pr('ALL CHECKS PASSED' if ok_all else 'SOME CHECK FAILED')
print('\n'.join(out))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C6/orig/t1_xk_p0.out <==
k=0: residue 2 (= 2 lambda_k, lambda_k = 1), constant term 1 C_F
k=1: residue 2 (= 2 lambda_k, lambda_k = 1), constant term 1 C_F
k=2: residue 4 (= 2 lambda_k, lambda_k = 2), constant term 0 C_F
k=3: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -8/3 C_F
k=4: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -25/6 C_F
k=5: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -157/30 C_F
k=6: residue 4 (= 2 lambda_k, lambda_k = 2), constant term -91/15 C_F
lambda_k = [1, 1, 2, 2, 2, 2, 2]; constant terms for k = 0..4 equal C_F, C_F, 0, -8C_F/3, -25C_F/6 (record x04): True
constant term depends on k beyond its parity for k >= 2: True (even k: [0, -25/6, -91/15], odd k: [-8/3, -157/30])
F^2 = wF - 2aC_F: True; w F^2 = w^2 F - 2aC_F w: True; F^3 = w^2 F - 2aC_F w - 2aC_F F: True (through a^5)
ALL CHECKS PASSED


==> anc/numbers/deposit/R6/C6/orig/t1_xk_p0.py <==
#!/usr/bin/env python3
"""R5 theme T1, program 4 (own code): residue and constant term of P^(0)(N) = C_F (3 + 2/(N(N+1)) - 4 S_1(N)) at N = -k + w,
k = 0..6.  The residue gives 2 lambda_k C_F (lambda_k = 1, 1, 2, 2, ...); the constant term p_00(k) varies with k beyond
its parity, which the equations under the shifted-pole assumption (depending on k only through lambda_k and the parity)
cannot reproduce.  Also: the double-logarithmic identities that reduce the map terms zeta_2 w F^2 and zeta_2 F^3 to the
c_+, d and e types (F^2 = w F - 2 a C_F for the LL wave)."""
import sympy as sp

w, a, CF = sp.symbols('w a C_F', positive=True)
out = []
lam, p00 = [], []
for k in range(0, 7):
    N = -k + w
    # S_1(N) = psi(N+1) + gamma_E; psi(w+1-k) = psi(w+1) - sum_{j=1..k} 1/(w+1-j), and psi(w+1) + gamma_E = zeta_2 w + O(w^2)
    S1 = sp.zeta(2) * w - sum(1 / (w + 1 - j) for j in range(1, k + 1))
    P0 = 3 + 2 / (N * (N + 1)) - 4 * S1
    ser = sp.series(P0, w, 0, 1).removeO()
    res = sp.simplify(ser.coeff(w, -1))
    const = sp.nsimplify(sp.simplify(ser.coeff(w, 0)))
    lam.append(res / 2)
    p00.append(const)
    out.append('k=%d: residue %s (= 2 lambda_k, lambda_k = %s), constant term %s C_F' % (k, res, res / 2, const))
ok = lam == [1, 1, 2, 2, 2, 2, 2] and p00[:5] == [1, 1, 0, sp.Rational(-8, 3), sp.Rational(-25, 6)]
out.append('lambda_k = %s; constant terms for k = 0..4 equal C_F, C_F, 0, -8C_F/3, -25C_F/6 (record x04): %s' % (lam, ok))
beyond_parity = len(set(p00[2::2])) > 1 or len(set(p00[3::2])) > 1
out.append('constant term depends on k beyond its parity for k >= 2: %s (even k: %s, odd k: %s)' % (beyond_parity, p00[2::2], p00[3::2]))

# LL wave: w F = 2 a C_F + F^2 exactly; check F^2 = w F - 2aC_F on the series and the reductions
F = sp.Rational(1, 2) * (w - sp.sqrt(w**2 - 8 * a * CF))
Fs = sp.series(F, a, 0, 6).removeO()
r1 = sp.simplify(sp.series(Fs**2 - (w * Fs - 2 * a * CF), a, 0, 6).removeO())
r2 = sp.simplify(sp.series(w * Fs**2 - (w**2 * Fs - 2 * a * CF * w), a, 0, 6).removeO())
r3 = sp.simplify(sp.series(Fs**3 - (w**2 * Fs - 2 * a * CF * w - 2 * a * CF * Fs), a, 0, 6).removeO())
out.append('F^2 = wF - 2aC_F: %s; w F^2 = w^2 F - 2aC_F w: %s; F^3 = w^2 F - 2aC_F w - 2aC_F F: %s (through a^5)'
           % (r1 == 0, r2 == 0, r3 == 0))
ok &= beyond_parity and r1 == 0 and r2 == 0 and r3 == 0
out.append('ALL CHECKS PASSED' if ok else 'SOME CHECK FAILED')
print('\n'.join(out))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C6/t1_counts.out <==
== (1) totals of Table 2 from the per-row macros
raw {'Sthree': 3, 'Sfour': 5, 'Xzero': 4, 'Covone': 8, 'Covtwo': 8, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 2, 'AmpCfree': 3, 'AmpEightyfour': 1, 'AmpConst': 5} -> 41
independent {'Sthree': 2, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 1, 'AmpCfree': 1, 'AmpEightyfour': 1, 'AmpConst': 0} -> 17 ; without the 2 consistency checks 15
strict {'Sthree': 1, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 0, 'Uncquartic': 0, 'Nfour': 1, 'AmpCfree': 0, 'AmpEightyfour': 1, 'AmpConst': 0} -> 13
equal to nmCountNnllTotalRaw/Indep/NoConsist/Strict (41, 17, 15, 13): True
class (a), tests of the (i pi)^2 term: S_3 1 + S_4 4 + amplitude C_A C_F^2 1 + N=4 1 = 7
class (b), tests that also rest on the shifted-pole assumption: covered pairings at lambda = 2: 6
class (c), consistency checks, not counted: 2 (16 of P^(3)-, uncovered quartic zero at k >= 2)

== (2) components left as tests, by colour class of the NNLL constants
planar functionals P3 = [1/2, 1/4, 1/8]  P4 = [1/2, 1/4, 1/8, 1/16, 1/48]
planar parts of S_3, S_4 (lambda = 1) and V_3, V_4 (lambda = 2) vanish: True
c_+ - l_+ a number, y = 0 (the paper's count)                                  x^0: 6 | lambda=2: 6 | both, shared constants: 12 | both, separate: 12
c_+ - l_+ a number, y of colour degree one                                     x^0: 5 | lambda=2: 5 | both, shared constants: 11 | both, separate: 10
c_+ - l_+ = x_0 + x_A C_A/C_F, y of degree one                                 x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
the same, and the coefficient -12 free                                         x^0: 3 | lambda=2: 4 | both, shared constants: 9 | both, separate: 7
c_+ - l_+ a number, y of degree one, additive a^2 w^-1 map term of degree two  x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
c_+ - l_+ a number, y = 0, additive a^3 w^-3 map term of degree three          x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
x^0 values 6, 5, 4, 3 equal the paper (S_3, S_4 non-planar, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho): True

strict totals (one x^0 number for the presence of b_A^-, plus N=4 1 and amplitude C_A C_F^2 1):
   c_+ - l_+ a number, y = 0 (the paper's count)                shared constants: 13   separate constants: 13
   c_+ - l_+ a number, y of colour degree one                   shared constants: 12   separate constants: 11

== (3) N=4: m and y (degree one, y_A C_A) shift only C_A^n; the d_A d_A/N_A coefficient of S_4 is untouched
rows (S_3 C_A^3, S_4 C_A^4, S_4 d_Ad_A/N_A), columns (m, y_A): [[768, 16], [7680, 128], [0, 0]] rank 2 -> tests left: 3 - rank = 1, the d_Ad_A/N_A coefficient

ALL CHECKS PASSED


==> anc/numbers/deposit/R6/C6/t1_counts.py <==
#!/usr/bin/env python3
"""R5 theme T1, program 2 (own code).

(1) The totals of Table 2 recomputed from the per-row macros of numbers.tex (17, 15, 13), and the strict count
    split into the classes the referees ask for: tests of the (i pi)^2 term in QCD at x^0, the amplitude and N=4;
    tests that also rest on the shifted-pole assumption; consistency checks.
(2) How many components of S_3 and S_4 (x^0, lambda = 1) and of V_3, V_4 (covered pairings, lambda = 2) remain
    tests for each colour class of the NNLL constants, from the closed-form shifts verified in t1_solver_shifts.py:
       c_+ - l_+ = m:      dS_n = 6 m Cat_{n-1} (2 lam C_F)^n              (n >= 2)
       y:                  dS_n = y Cat_{n-2} (2 lam C_F)^(n-1)            (n >= 3)
       additive h_k a^k w^(3-2k) in P:  dS_k = -h_k,  dS_{k+j} = 2 h_k Cat_{j-1} (2 lam C_F)^j
    (all in units of zeta_2).  A component is a test if it is annihilated by the shifts; planar combinations
    that the equations give as zero for every discrete input (checked in t1_solver_shifts.py for kappa = +-1 and
    b_A^- in {b_A, -b_A, 0}) are not tests.
(3) The same for the N=4 four-loop pole (basis C_A^4, d_A d_A/N_A at four loops, C_A^3 at three loops).
"""
import re
import itertools
import sympy as sp

ROOT = 'PROJECT/ma_a/paper/numbers/numbers.tex'
txt = open(ROOT).read()
mac = dict(re.findall(r'\\newcommand\{\\(nmCount\w+)\}\{(\d+)\}', txt))
out = []
pr = lambda *s: out.append(' '.join(str(x) for x in s))
ok_all = True

pr('== (1) totals of Table 2 from the per-row macros')
rows = ['Sthree', 'Sfour', 'Xzero', 'Covone', 'Covtwo', 'Pminusquartic', 'Uncquartic', 'Nfour', 'AmpCfree', 'AmpEightyfour', 'AmpConst']
raw = {r: int(mac['nmCount%sRaw' % r]) for r in rows}
ind = {r: int(mac['nmCount%sIndep' % r]) for r in rows}
tot_raw, tot_ind = sum(raw.values()), sum(ind.values())
cons = int(mac['nmCountConsistChecks'])
noc = tot_ind - cons
# strict: remove the consistency checks (16 of P^(3)-, uncovered quartic at k >= 2), one S_3 number for the presence
# of b_A^-, and the C_F-free amplitude number (a combination of S_3 and S_4 in SU(N_c) for every input)
strict = dict(ind)
strict['Pminusquartic'] -= 1
strict['Uncquartic'] -= 1
strict['Sthree'] -= 1
strict['AmpCfree'] -= ind['AmpCfree']
tot_strict = sum(strict.values())
pr('raw', raw, '->', tot_raw)
pr('independent', ind, '->', tot_ind, '; without the', cons, 'consistency checks', noc)
pr('strict', strict, '->', tot_strict)
chk = (tot_raw, tot_ind, noc, tot_strict) == (int(mac['nmCountNnllTotalRaw']), int(mac['nmCountNnllTotalIndep']),
                                                int(mac['nmCountNnllTotalNoConsist']), int(mac['nmCountNnllTotalStrict']))
ok_all &= chk
pr('equal to nmCountNnllTotalRaw/Indep/NoConsist/Strict (41, 17, 15, 13):', chk)
cls_a = strict['Sthree'] + strict['Sfour'] + strict['AmpEightyfour'] + strict['Nfour']
cls_b = strict['Covtwo']
pr('class (a), tests of the (i pi)^2 term: S_3 %d + S_4 %d + amplitude C_A C_F^2 %d + N=4 %d = %d'
   % (strict['Sthree'], strict['Sfour'], strict['AmpEightyfour'], strict['Nfour'], cls_a))
pr('class (b), tests that also rest on the shifted-pole assumption: covered pairings at lambda = 2: %d' % cls_b)
pr('class (c), consistency checks, not counted: %d (16 of P^(3)-, uncovered quartic zero at k >= 2)' % cons)
ok_all &= (cls_a + cls_b == tot_strict)

pr('')
pr('== (2) components left as tests, by colour class of the NNLL constants')
CF, CA, D = sp.symbols('C_F C_A dFA')
B3 = [CF * CA**2, CF**2 * CA, CF**3]
B4 = [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, D]
cat = sp.catalan


def comps(expr, basis):
    p = sp.Poly(sp.expand(expr), CF, CA, D)
    v = [p.coeff_monomial(b) for b in basis]
    rest = sp.expand(expr - sum(c * b for c, b in zip(v, basis)))
    assert rest == 0, (expr, rest)
    return v


# planar functionals: leading large-N coefficient in SU(N): C_F -> N/2, C_A -> N, dFA -> N^4/48
def planar(basis, n):
    Nn = sp.Symbol('Nn')
    return [sp.limit(b.subs({CF: Nn / 2, CA: Nn, D: Nn**4 / 48}) / Nn**n, Nn, sp.oo) for b in basis]


P3, P4 = planar(B3, 3), planar(B4, 4)
pr('planar functionals P3 =', P3, ' P4 =', P4)
S3 = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * D)
V3l2 = [96, -288, 192]
V4l2 = [-2240, 7872, -8832, 3072, 3072]
for v, P in ((comps(S3, B3), P3), (comps(S4, B4), P4), (V3l2, P3), (V4l2, P4)):
    z = sum(x * y for x, y in zip(v, P))
    ok_all &= (z == 0)
pr('planar parts of S_3, S_4 (lambda = 1) and V_3, V_4 (lambda = 2) vanish:', ok_all)


def shift_columns(lam, cls, tag=''):
    """columns (8-vectors: 3 + 5 components) of the shifts for the unknowns of a class"""
    cols, names = [], []
    def add(name, d3, d4):
        cols.append(comps(d3, B3) + comps(d4, B4)); names.append(name + tag)
    two = 2 * lam * CF
    if 'm0' in cls:
        add('m0', 6 * cat(2) * two**3, 6 * cat(3) * two**4)
    if 'mA' in cls:
        add('mA', 6 * cat(2) * two**3 * CA / CF, 6 * cat(3) * two**4 * CA / CF)
    if 'y' in cls:
        add('yF', cat(1) * two**2 * CF, cat(2) * two**3 * CF)
        add('yA', cat(1) * two**2 * CA, cat(2) * two**3 * CA)
    if 'h2' in cls:     # additive a^2 w^-1 in P, colour degree two (C_F times degree one)
        for nm, h in (('h2A', CF * CA), ('h2F', CF**2)):
            add(nm, 2 * h * cat(0) * two, 2 * h * cat(1) * two**2)
    if 'h3' in cls:     # additive a^3 w^-3, colour degree three
        for nm, h in (('h3AA', CF * CA**2), ('h3AF', CF**2 * CA), ('h3FF', CF**3)):
            add(nm, -h, 2 * h * cat(0) * two)
    if 'rho' in cls:    # the coefficient -12 of eq. (S) scaled, at lambda = 1 only
        add('rho', S3, S4)
    return cols, names


def tests(blocks):
    """blocks: list of (lam, cls, shared_tag). Returns (number of tests, rank, planar automatic in annihilator)"""
    nb = len(blocks)
    dim = 8 * nb
    colsets = {}
    for i, (lam, cls, tag) in enumerate(blocks):
        cols, names = shift_columns(lam, cls, tag)
        for c, nm in zip(cols, names):
            colsets.setdefault(nm, [0] * dim)
            for j in range(8):
                colsets[nm][8 * i + j] += c[j]
    J = sp.Matrix([colsets[k] for k in colsets]).T if colsets else sp.zeros(dim, 0)
    r = J.rank() if colsets else 0
    # planar functionals, two per block
    Pl = []
    for i in range(nb):
        f3 = [0] * dim; f4 = [0] * dim
        for j in range(3):
            f3[8 * i + j] = P3[j]
        for j in range(5):
            f4[8 * i + 3 + j] = P4[j]
        Pl += [f3, f4]
    Pm = sp.Matrix(Pl)                      # rows: planar functionals
    # dimension of span(Pl) intersected with Ann(J) = number of combinations u.Pm with (u.Pm).J = 0
    if colsets:
        M = Pm * J
        kdim = len(Pl) - M.rank()
    else:
        kdim = len(Pl)
    return dim - r - kdim, r, kdim


classes = [
    ('c_+ - l_+ a number, y = 0 (the paper\'s count)', ['m0']),
    ('c_+ - l_+ a number, y of colour degree one', ['m0', 'y']),
    ('c_+ - l_+ = x_0 + x_A C_A/C_F, y of degree one', ['m0', 'mA', 'y']),
    ('the same, and the coefficient -12 free', ['m0', 'mA', 'y', 'rho']),
    ('c_+ - l_+ a number, y of degree one, additive a^2 w^-1 map term of degree two', ['m0', 'y', 'h2']),
    ('c_+ - l_+ a number, y = 0, additive a^3 w^-3 map term of degree three', ['m0', 'h3']),
]
res = {}
for lab, cls in classes:
    t1, r1, k1 = tests([(1, cls, '')])
    cls2 = [c for c in cls if c != 'rho']
    t2, r2, k2 = tests([(2, cls2, '')])
    ts, rs, ks = tests([(1, cls, ''), (2, cls2, '')])                 # constants shared by x^0 and the poles N = -k
    tsep, _, _ = tests([(1, cls, '_0'), (2, cls2, '_2')])              # separate constants at each pole
    res[lab] = (t1, t2, ts, tsep)
    pr('%-78s x^0: %d | lambda=2: %d | both, shared constants: %d | both, separate: %d' % (lab, t1, t2, ts, tsep))

exp = {classes[0][0]: (6, 6, 12, 12), classes[1][0]: (5, 5, 11, 10), classes[2][0]: (4, 4, None, None), classes[3][0]: (3, None, None, None)}
for k, v in exp.items():
    for a_, b_ in zip(v, res[k]):
        if a_ is not None:
            ok_all &= (a_ == b_)
pr('x^0 values 6, 5, 4, 3 equal the paper (S_3, S_4 non-planar, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho):',
   [res[c[0]][0] for c in classes[:4]] == [6, 5, 4, 3])

pr('')
pr('strict totals (one x^0 number for the presence of b_A^-, plus N=4 1 and amplitude C_A C_F^2 1):')
for lab, _ in classes[:2]:
    t1, t2, ts, tsep = res[lab]
    pr('   %-60s shared constants: %d   separate constants: %d' % (lab, ts - 1 + 2, tsep - 1 + 2))

pr('')
pr('== (3) N=4: m and y (degree one, y_A C_A) shift only C_A^n; the d_A d_A/N_A coefficient of S_4 is untouched')
Y = sp.Symbol('Y')
b1 = 2 * CA
J4 = sp.Matrix([[6 * cat(2) * (2 * b1)**3 / CA**3, cat(1) * (2 * b1)**2 * CA / CA**3],
                [6 * cat(3) * (2 * b1)**4 / CA**4, cat(2) * (2 * b1)**3 * CA / CA**4],
                [0, 0]])
J4 = sp.simplify(J4)
pr('rows (S_3 C_A^3, S_4 C_A^4, S_4 d_Ad_A/N_A), columns (m, y_A):', J4.tolist(), 'rank', J4.rank(),
   '-> tests left: 3 - rank = %d, the d_Ad_A/N_A coefficient' % (3 - J4.rank()))
ok_all &= (J4.rank() == 2)

pr('')
pr('ALL CHECKS PASSED' if ok_all else 'SOME CHECK FAILED')
print('\n'.join(out))
open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R6/C6/t1_counts_rerun.out <==
== (1) totals of Table 2 from the per-row macros
raw {'Sthree': 3, 'Sfour': 5, 'Xzero': 4, 'Covone': 8, 'Covtwo': 8, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 2, 'AmpCfree': 3, 'AmpEightyfour': 1, 'AmpConst': 5} -> 41
independent {'Sthree': 2, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 1, 'Uncquartic': 1, 'Nfour': 1, 'AmpCfree': 1, 'AmpEightyfour': 1, 'AmpConst': 0} -> 17 ; without the 2 consistency checks 15
strict {'Sthree': 1, 'Sfour': 4, 'Xzero': 0, 'Covone': 0, 'Covtwo': 6, 'Pminusquartic': 0, 'Uncquartic': 0, 'Nfour': 1, 'AmpCfree': 0, 'AmpEightyfour': 1, 'AmpConst': 0} -> 13
equal to nmCountNnllTotalRaw/Indep/NoConsist/Strict (41, 17, 15, 13): True
class (a), tests of the (i pi)^2 term: S_3 1 + S_4 4 + amplitude C_A C_F^2 1 + N=4 1 = 7
class (b), tests that also rest on the shifted-pole assumption: covered pairings at lambda = 2: 6
class (c), consistency checks, not counted: 2 (16 of P^(3)-, uncovered quartic zero at k >= 2)

== (2) components left as tests, by colour class of the NNLL constants
planar functionals P3 = [1/2, 1/4, 1/8]  P4 = [1/2, 1/4, 1/8, 1/16, 1/48]
planar parts of S_3, S_4 (lambda = 1) and V_3, V_4 (lambda = 2) vanish: True
c_+ - l_+ a number, y = 0 (the paper's count)                                  x^0: 6 | lambda=2: 6 | both, shared constants: 12 | both, separate: 12
c_+ - l_+ a number, y of colour degree one                                     x^0: 5 | lambda=2: 5 | both, shared constants: 11 | both, separate: 10
c_+ - l_+ = x_0 + x_A C_A/C_F, y of degree one                                 x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
the same, and the coefficient -12 free                                         x^0: 3 | lambda=2: 4 | both, shared constants: 9 | both, separate: 7
c_+ - l_+ a number, y of degree one, additive a^2 w^-1 map term of degree two  x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
c_+ - l_+ a number, y = 0, additive a^3 w^-3 map term of degree three          x^0: 4 | lambda=2: 4 | both, shared constants: 10 | both, separate: 8
x^0 values 6, 5, 4, 3 equal the paper (S_3, S_4 non-planar, nmNormTestsLeftNumber, nmNormTestsLeft, nmNormTestsLeftRho): True

strict totals (one x^0 number for the presence of b_A^-, plus N=4 1 and amplitude C_A C_F^2 1):
   c_+ - l_+ a number, y = 0 (the paper's count)                shared constants: 13   separate constants: 13
   c_+ - l_+ a number, y of colour degree one                   shared constants: 12   separate constants: 11

== (3) N=4: m and y (degree one, y_A C_A) shift only C_A^n; the d_A d_A/N_A coefficient of S_4 is untouched
rows (S_3 C_A^3, S_4 C_A^4, S_4 d_Ad_A/N_A), columns (m, y_A): [[768, 16], [7680, 128], [0, 0]] rank 2 -> tests left: 3 - rank = 1, the d_Ad_A/N_A coefficient

ALL CHECKS PASSED


==> anc/numbers/deposit/R6/C6_check/c6_general.gp <==
\\ C6 check, general inputs in SU(N_c) two-channel form.
\\ (1) relations between the C_F-free amplitude coefficients and the components of S_3, S_4,
\\     tested as polynomial identities in all inputs;
\\ (2) the structure S_n = -12 kap rho zeta2 C_F d_(n-1) with d_2, d_3 of Sect. 3 / App. B;
\\ (3) map shift vectors of App. H (two-loop zeta2 (Trc)^2 Ltilde^2, three-loop quadrupole
\\     [Trc,[Trc,Tt]] zeta2 Ltilde^4, and the non-nested product Trc Tt Trc zeta2 Ltilde^4);
\\ (4) rank count of the joint system (S rows plus amplitude rows) with and without map terms.
read("c6_solve2.gp");

bp = bp1*CA + bp2*CF; bm = bm1*CA + bm2*CF; tA1 = t1*CA + t2*CF; tAA = u1*CA + u2*CF; cAd = c1*CA + c2*CF;
inGen = [bp, bm, tA1, tAA, cAd, kap, rho, 0, 0, 0, 0, 0, 0];
F = sysolve(4, inGen);
S3 = Sn(F, 3, 0); S4 = Sn(F, 4, 0);
A2 = ampObs(F, 2, 0, 0); A3 = ampObs(F, 3, 0, 0);
s3 = comps(S3/CF, 2);            \\ S_3 = CF * (s3[1] CA^2 + s3[2] CA CF + s3[3] CF^2)
s4 = comps(S4/CF, 3);            \\ S_4 = CF * (s4[1] CA^3 + ...)
a2 = comps(A2, 2); a3 = comps(A3, 3);
print("S3/CF homogeneous of degree 2 (remainder 0): ", simplify(S3/CF - (s3[1]*CA^2 + s3[2]*CA*CF + s3[3]*CF^2)));
print("S4/CF homogeneous of degree 3 (remainder 0): ", simplify(S4/CF - (s4[1]*CA^3 + s4[2]*CA^2*CF + s4[3]*CA*CF^2 + s4[4]*CF^3)));
print("A2, A3 homogeneous (remainders 0): ", simplify(A2 - (a2[1]*CA^2 + a2[2]*CA*CF + a2[3]*CF^2)), "  ", simplify(A3 - (a3[1]*CA^3 + a3[2]*CA^2*CF + a3[3]*CA*CF^2 + a3[4]*CF^3)));

print("--- (1) relations, all inputs symbolic (each line must print 0) ---");
print("R1: a2[CA^2] + [S3]_{CF CA^2}/4                         = ", simplify(a2[1] + s3[1]/4));
print("R2: a3[CA^3] + [S4]_{CF CA^3}/48                        = ", simplify(a3[1] + s4[1]/48));
print("R3: a3[CA^2CF] + ([S4]_{CF^2 CA^2} + 4[S3]_{CF CA^2})/48 = ", simplify(a3[2] + (s4[2] + 4*s3[1])/48));
\\ full polynomial forms (C_F-containing parts differ by the n=1 iteration and pure-CF terms)
print("full A2 + S3/(4CF): ", simplify(A2 + S3/(4*CF)));
print("full A3 + (S4 + 4 CF S3)/(48 CF): ", simplify(A3 + (S4 + 4*CF*S3)/(48*CF)));

print("--- (2) S_n = -12 kap rho C_F d_(n-1) (zeta2 units) with M_p = sum_R' [Trc]_{AR'} (b^+_{R'})^p ---");
M1 = tA1*CF + tAA*bp; M2 = tA1*CF^2 + tAA*bp^2;
d2 = 4*bm^2 + 8*kap*M1;
d3 = 4*(bm - cAd)*d2 + 16*kap*(3*M2 - 2*CF*M1);
print("S3 + 12 kap rho CF d2 = ", simplify(S3 + 12*kap*rho*CF*d2));
print("S4 + 12 kap rho CF d3 = ", simplify(S4 + 12*kap*rho*CF*d3));
print("same with the color identity C_A(Sudakov) = 2(C_F - b_A^+), i.e. c1 = -2 bp1, c2 = 2 - 2 bp2: ", simplify(subst(subst(S4 + 12*kap*rho*CF*d3, c1, -2*bp1), c2, 2 - 2*bp2)));

\\ physical point
phys = [bp1,-1/2; bp2,1; bm1,-1/2; bm2,1; t1,-1; t2,2; u1,3/2; u2,-4; c1,1; c2,0; kap,1; rho,1];
atp(e) = my(x = e); for(i=1, #phys~, x = subst(x, phys[i,1], phys[i,2])); x;
print("physical S3/CF comps: ", atp(s3), "   S4/CF comps: ", atp(s4));
print("physical C_F-free amplitude coefficients: ", atp([a2[1], a3[1], a3[2]]));

print("--- discrete alternatives of App. G (C_F-free amplitude vector, S3/CF, S4/CF, relation residuals) ---");
alt(name, subsl) = {
  my(x = [a2[1], a3[1], a3[2]], y3 = s3, y4 = s4, r);
  for(i=1, #subsl~, x = subst(x, subsl[i,1], subsl[i,2]); y3 = subst(y3, subsl[i,1], subsl[i,2]); y4 = subst(y4, subsl[i,1], subsl[i,2]));
  x = atp(x); y3 = atp(y3); y4 = atp(y4);
  r = [x[1] + y3[1]/4, x[2] + y4[1]/48, x[3] + (y4[2] + 4*y3[1])/48];
  print(name, ": amp = ", x, "  S3/CF = ", y3, "  S4/CF = ", y4, "  residuals = ", r);
}
alt("as written       ", Mat([kap, 1]));
alt("kappa = -1       ", Mat([kap, -1]));
alt("b_A^- reversed   ", [bm1, 1/2; bm2, -1]);
alt("b_A^- removed    ", [bm1, 0; bm2, 0]);

print("--- (3) map shift vectors (per unit coefficient), acting as exp(map) on the amplitude vector ---");
\\ color operators on (singlet, adjoint), physical SU(N) values
Tt = matdiagonal([0, CA]);
Trc = [0, -2*CF; 2*CF - CA, 3*CA/2 - 4*CF];
Fp = sysolve(3, [CF - CA/2, CF - CA/2, 2*CF - CA, 3*CA/2 - 4*CF, CA, 1, 1, 0, 0, 0, 0, 0, 0]);
Born = [2*CF, 2*(CF - CA/2)]~;                       \\ coefficient of a in each channel
A1loop = [ampPlusA(Fp, 2, 1, 0)[1], ampPlusA(Fp, 2, 2, 0)[1]]~;   \\ order a^2, positive signature, LL
print("one-loop positive-signature amplitudes (order a^2): ", A1loop~);
\\ map term a^2 q2 zeta2 (Trc)^2 Ltilde^2: two-loop entry from the Born, three-loop entries from the one-loop amplitude
O2 = Trc^2;
sh2two = (O2*Born)[1] / (2*CF);                                   \\ times zeta2 a^2 Ltilde^2
sh2three = polcoef((O2*A1loop)[1], 2, L) / (2*CF);               \\ times zeta2 a^3 Ltilde^4
Q2vec = [simplify(sh2two), simplify(sh2three)];
print("Trc^2 shift: two-loop (CA^2,CACF,CF^2) = ", comps(Q2vec[1],2), "   three-loop (CA^3,CA^2CF,CACF^2,CF^3) = ", comps(Q2vec[2],3));
\\ map term a^3 q3 zeta2 [Trc,[Trc,Tt]] Ltilde^4 acting on the Born
Oq = Trc*(Trc*Tt - Tt*Trc) - (Trc*Tt - Tt*Trc)*Trc;
sh3 = simplify((Oq*Born)[1] / (2*CF));
print("quadrupole [Trc,[Trc,Tt]] shift at three loops (CA^3,CA^2CF,CACF^2,CF^3) = ", comps(sh3,3));
On = Trc*Tt*Trc;
shn = simplify((On*Born)[1] / (2*CF));
print("non-nested Trc Tt Trc shift at three loops (CA^3,CA^2CF,CACF^2,CF^3) = ", comps(shn,3));
On2 = Tt*Trc*Trc; On3 = Trc*Trc*Tt;
print("Tt Trc Trc: ", comps(simplify((On2*Born)[1]/(2*CF)),3), "   Trc Trc Tt: ", comps(simplify((On3*Born)[1]/(2*CF)),3));

\\ C_F-free vectors
P  = atp([a2[1], a3[1], a3[2]]);
Q2 = [comps(Q2vec[1],2)[1], comps(Q2vec[2],3)[1], comps(Q2vec[2],3)[2]];
Q3 = [0, comps(sh3,3)[1], comps(sh3,3)[2]];
Qn = [0, comps(shn,3)[1], comps(shn,3)[2]];
print("prediction P = ", P, "  Q2 = ", Q2, "  Q3 = ", Q3, "  Qn = ", Qn);
print("det[P, Q2, Q3] = ", matdet(Mat([P~, Q2~, Q3~])));
print("solve amplitude data = P for (rho, q2, q3): ", matsolve(Mat([P~, Q2~, Q3~]), P~)~);
print("rank[Q2, Q3, Qn] (three-loop part) = ", matrank(Mat([Q2~, Q3~, Qn~])), "  rank[P,Q2,Q3,Qn] = ", matrank(Mat([P~, Q2~, Q3~, Qn~])));

print("--- (4) joint-system rank count ---");
\\ rows: 7 SU(N) components of S3, S4 (S3/CF: 3, S4/CF: 4) and the 3 C_F-free amplitude coefficients
\\ columns: derivatives with respect to the inputs, evaluated at a point
pars = [bp1, bp2, bm1, bm2, t1, t2, u1, u2, c1, c2, kap, rho];
Srows = concat(s3, s4);
Arows = [a2[1], a3[1], a3[2]];
jac(rows, pt) = matrix(#rows, #pars, i, j, my(x = deriv(rows[i], pars[j])); for(k=1, #pt~, x = subst(x, pt[k,1], pt[k,2])); x);
cnt(pt, label) = {
  my(JS = jac(Srows, pt), JA = jac(Arows, pt), rS, rJ, rJw, JSw, JAw, JJw, rSw);
  rS = matrank(JS); rJ = matrank(matconcat([JS; JA]));
  \\ wider map: two more parameters q2, q3 entering only the amplitude rows, columns Q2, Q3
  JSw = matconcat([JS, matrix(#Srows, 2)]);
  JAw = matconcat([JA, Mat([Q2~, Q3~])]);
  rSw = matrank(JSw); rJw = matrank(matconcat([JSw; JAw]));
  print(label, ": restricted map: rank_S = ", rS, ", rank_joint = ", rJ, ", added rank = ", rJ - rS,
        ", entries - added rank = ", 3 - (rJ - rS));
  print(label, ": wider map (q2,q3): rank_S = ", rSw, ", rank_joint = ", rJw, ", added rank = ", rJw - rSw,
        ", entries - added rank = ", 3 - (rJw - rSw));
  my(JSx = matconcat([JS, matrix(#Srows, 3)]), JAx = matconcat([JA, Mat([Q2~, Q3~, Qn~])]));
  my(rSx = matrank(JSx), rJx = matrank(matconcat([JSx; JAx])));
  print(label, ": map with non-nested product too (q2,q3,qn): added rank = ", rJx - rSx, ", entries - added rank = ", 3 - (rJx - rSx));
}
cnt(phys, "physical point, 12 inputs");
\\ a generic rational point
gen = [bp1,-3/7; bp2,5/4; bm1,2/9; bm2,-7/5; t1,-4/3; t2,11/6; u1,5/7; u2,-13/4; c1,9/8; c2,-2/11; kap,3/5; rho,7/4];
cnt(gen, "generic point, 12 inputs");
\\ minimal parametrization of Sect. 6: only rho free (kappa discrete = 1), inputs at their physical values
JSr = matrix(7, 1, i, j, atp(deriv(Srows[i], rho))); JAr = matrix(3, 1, i, j, atp(deriv(Arows[i], rho)));
rS = matrank(JSr); rJ = matrank(matconcat([JSr; JAr]));
print("rho only, restricted: rank_S = ", rS, ", rank_joint = ", rJ, ", entries - added rank = ", 3 - (rJ - rS));
JSw = matconcat([JSr, matrix(7, 2)]); JAw = matconcat([JAr, Mat([Q2~, Q3~])]);
rS = matrank(JSw); rJ = matrank(matconcat([JSw; JAw]));
print("rho, q2, q3 (wider map): rank_S = ", rS, ", rank_joint = ", rJ, ", entries - added rank = ", 3 - (rJ - rS));
print("amplitude rows alone, wider map: rank = ", matrank(JAw), " of 3 parameters (rho fixed by the amplitudes alone iff 3)");


==> anc/numbers/deposit/R6/C6_check/c6_general.out <==
S3/CF homogeneous of degree 2 (remainder 0): 0
S4/CF homogeneous of degree 3 (remainder 0): 0
A2, A3 homogeneous (remainders 0): 0  0
--- (1) relations, all inputs symbolic (each line must print 0) ---
R1: a2[CA^2] + [S3]_{CF CA^2}/4                         = 0
R2: a3[CA^3] + [S4]_{CF CA^3}/48                        = 0
R3: a3[CA^2CF] + ([S4]_{CF^2 CA^2} + 4[S3]_{CF CA^2})/48 = 0
full A2 + S3/(4CF): 24*rho*kap*bm1*CF*CA + (24*rho*kap*bm2 - 3)*CF^2
full A3 + (S4 + 4 CF S3)/(48 CF): 12*rho*kap*bm1*CF^2*CA + (12*rho*kap*bm2 - 5/4)*CF^3
--- (2) S_n = -12 kap rho C_F d_(n-1) (zeta2 units) with M_p = sum_R' [Trc]_{AR'} (b^+_{R'})^p ---
S3 + 12 kap rho CF d2 = 0
S4 + 12 kap rho CF d3 = (384*rho*kap^2*u1*bp1^2 + 192*rho*kap^2*c1*u1*bp1)*CF*CA^3 + (384*rho*kap^2*u2*bp1^2 + (768*rho*kap^2*u1*bp2 + ((192*rho*kap^2*c2 - 384*rho*kap^2)*u1 + 192*rho*kap^2*c1*u2))*bp1 + 192*rho*kap^2*c1*u1*bp2)*CF^2*CA^2 + ((768*rho*kap^2*u2*bp2 + (192*rho*kap^2*c2 - 384*rho*kap^2)*u2)*bp1 + (384*rho*kap^2*u1*bp2^2 + ((192*rho*kap^2*c2 - 384*rho*kap^2)*u1 + 192*rho*kap^2*c1*u2)*bp2))*CF^3*CA + (384*rho*kap^2*u2*bp2^2 + (192*rho*kap^2*c2 - 384*rho*kap^2)*u2*bp2)*CF^4
same with the color identity C_A(Sudakov) = 2(C_F - b_A^+), i.e. c1 = -2 bp1, c2 = 2 - 2 bp2: 0
physical S3/CF comps: [60, -192, 144]   S4/CF comps: [-576, 2544, -3264, 960]
physical C_F-free amplitude coefficients: [-15, 12, -58]
--- discrete alternatives of App. G (C_F-free amplitude vector, S3/CF, S4/CF, relation residuals) ---
as written       : amp = [-15, 12, -58]  S3/CF = [60, -192, 144]  S4/CF = [-576, 2544, -3264, 960]  residuals = [0, 0, 0]
kappa = -1       : amp = [-21, 15, -74]  S3/CF = [84, -288, 240]  S4/CF = [-720, 3216, -4224, 1344]  residuals = [0, 0, 0]
b_A^- reversed   : amp = [-15, 7, -32]  S3/CF = [60, -192, 144]  S4/CF = [-336, 1296, -1152, -192]  residuals = [0, 0, 0]
b_A^- removed    : amp = [-18, 21/2, -50]  S3/CF = [72, -240, 192]  S4/CF = [-504, 2112, -2400, 384]  residuals = [0, 0, 0]
--- (3) map shift vectors (per unit coefficient), acting as exp(map) on the amplitude vector ---
one-loop positive-signature amplitudes (order a^2): [2*CF^2*L^2, (3/2*CA^2 - 4*CF*CA + 2*CF^2)*L^2]
Trc^2 shift: two-loop (CA^2,CACF,CF^2) = [3/2, -5, 4]   three-loop (CA^3,CA^2CF,CACF^2,CF^3) = [-9/4, 12, -17, 4]
quadrupole [Trc,[Trc,Tt]] shift at three loops (CA^3,CA^2CF,CACF^2,CF^3) = [-3/2, 3, 0, 0]
non-nested Trc Tt Trc shift at three loops (CA^3,CA^2CF,CACF^2,CF^3) = [3/2, -5, 4, 0]
Tt Trc Trc: [0, 0, 0, 0]   Trc Trc Tt: [3/2, -7, 8, 0]
prediction P = [-15, 12, -58]  Q2 = [3/2, -9/4, 12]  Q3 = [0, -3/2, 3]  Qn = [0, 3/2, -5]
det[P, Q2, Q3] = -369/4
solve amplitude data = P for (rho, q2, q3): [1, 0, 0]
rank[Q2, Q3, Qn] (three-loop part) = 3  rank[P,Q2,Q3,Qn] = 3
--- (4) joint-system rank count ---
physical point, 12 inputs: restricted map: rank_S = 7, rank_joint = 7, added rank = 0, entries - added rank = 3
physical point, 12 inputs: wider map (q2,q3): rank_S = 7, rank_joint = 9, added rank = 2, entries - added rank = 1
physical point, 12 inputs: map with non-nested product too (q2,q3,qn): added rank = 3, entries - added rank = 0
generic point, 12 inputs: restricted map: rank_S = 7, rank_joint = 7, added rank = 0, entries - added rank = 3
generic point, 12 inputs: wider map (q2,q3): rank_S = 7, rank_joint = 9, added rank = 2, entries - added rank = 1
generic point, 12 inputs: map with non-nested product too (q2,q3,qn): added rank = 3, entries - added rank = 0
rho only, restricted: rank_S = 1, rank_joint = 1, entries - added rank = 3
rho, q2, q3 (wider map): rank_S = 1, rank_joint = 3, entries - added rank = 1
amplitude rows alone, wider map: rank = 3 of 3 parameters (rho fixed by the amplitudes alone iff 3)


==> anc/numbers/deposit/R6/C6_check/c6_phys2.gp <==
\\ Physical SU(N_c) point, all constants of App. H kept symbolic: checks that the C_F-free
\\ coefficients do not depend on them, and gives S_3, S_4 and the three amplitude coefficients.
read("c6_solve2.gp");
bA = CF - CA/2;
inPhys = [bA, bA, 2*CF - CA, 3*CA/2 - 4*CF, CA, kap, rho, lp, lm, vA*CA + vF*CF, pA*CA + pF*CF, al, be];
F = sysolve(4, inPhys);

print("--- one-loop (order a^2) amplitudes, compare eq. (sign-A2pm), (sign-Res2) ---");
for(R=1,2, print("R=",R," A+^(2) D^0: ", factor(ampPlusA(F,2,R,al)[1]), "   A-^(2)/Delta D^0: ", factor(ampMinusA(F,2,R,al)[1])));
print("--- LL check vs eq. (sign-A2pm): b_R(b_R-C_R) and b_R^2+2X_R, times 2 ---");
X1 = -2*CF*bA; XA = (2*CF-CA)*CF + (3*CA/2-4*CF)*bA;
print("singlet: ", simplify(ampPlusA(F,2,1,al)[1] - 2*CF*CF*L^2), "  ", simplify(ampMinusA(F,2,1,al)[1] - 2*(CF^2 + 2*kap*X1)*L));
print("adjoint: ", simplify(ampPlusA(F,2,2,al)[1] - 2*bA*(bA-CA)*L^2), "  ", simplify(ampMinusA(F,2,2,al)[1] - 2*(bA^2 + 2*kap*XA)*L));

print("--- S_n (zeta_2 units), c+ = ell_+ ---");
S3 = Sn(F,3,lp); S4 = Sn(F,4,lp);
print("S3 = ", S3);
print("S4 = ", S4);
print("S3 comps (CA^2CF? -> basis CF*CA^2, CF^2*CA, CF^3): ", comps(S3/CF, 2));
print("S4 comps (basis CF*CA^3, CF^2*CA^2, CF^3*CA, CF^4): ", comps(S4/CF, 3));
\\ paper eq. (S3), (S4) reduced to SU(N): dFA/N_R = CF*CA*(CA^2+6)/24, homogenized with 1 = CA^2 - 2 CA CF
dFA = CF*CA*(CA^2 + 6*(CA^2 - 2*CA*CF))/24;
S3paper = 12*CF*(CA-2*CF)*(5*CA-6*CF);
S4paper = -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*dFA);
print("S3 - paper(kap=rho=1): ", simplify(subst(subst(S3,kap,1),rho,1) - S3paper));
print("S4 - paper(kap=rho=1): ", simplify(subst(subst(S4,kap,1),rho,1) - S4paper));
\\ SU(N) explicit check of the homogenized dFA
print("dFA check at N=3: ", subst(subst(dFA,CA,3),CF,4/3), " vs (N^2-1)(N^2+6)/48 = ", 8*15/48);

print("--- amplitude observable: coefficient of zeta_2 a^L Ltilde^(2L-2) in A_1^+/A_1^(1) ---");
\\ Born A_1^(1) = 2 a CF ; scalar map factor (1 - a zeta2 r) = (1 + a D r/6)
rr = rA*CA + rF*CF;
amp(Lp) = ampObs(F, Lp, al, rr);
A1 = amp(1); A2 = amp(2); A3 = amp(3);
print("one loop (zeta2 constant): ", A1);
print("two loops: ", A2);
print("three loops: ", A3);
print("two-loop comps (CA^2, CACF, CF^2): ", comps(A2,2));
print("three-loop comps (CA^3, CA^2CF, CACF^2, CF^3): ", comps(A3,3));
c2 = comps(A2,2); c3 = comps(A3,3);
print("C_F-free: two-loop CA^2 = ", c2[1], ";  three-loop CA^3 = ", c3[1], ";  CA^2CF = ", c3[2]);
print("same at kap=1, rho=1: ", subst(subst([c2[1], c3[1], c3[2]],kap,1),rho,1));
print("same at kap=-1, rho=1: ", subst(subst([c2[1], c3[1], c3[2]],kap,-1),rho,1));
print("variables in the three C_F-free entries (only kap, rho expected): ", variables([c2[1], c3[1], c3[2]]));


==> anc/numbers/deposit/R6/C6_check/c6_phys2.out <==
--- one-loop (order a^2) amplitudes, compare eq. (sign-A2pm), (sign-Res2) ---
R=1 A+^(2) D^0: [CF, 2; L, 2]   A-^(2)/Delta D^0: [CF, 1; 2*kap*CA + (-4*kap + 1)*CF, 1; L, 1]
R=2 A+^(2) D^0: [CA - 2*CF, 1; 3*CA - 2*CF, 1; L, 2]   A-^(2)/Delta D^0: [CA - 2*CF, 1; (6*kap - 1)*CA + (-8*kap + 2)*CF, 1; L, 1]
--- LL check vs eq. (sign-A2pm): b_R(b_R-C_R) and b_R^2+2X_R, times 2 ---
singlet: 0  0
adjoint: 0  0
--- S_n (zeta_2 units), c+ = ell_+ ---
S3 = (72*rho*kap^2 - 12*rho*kap)*CF*CA^2 + (-240*rho*kap^2 + 48*rho*kap - 4*pA)*CF^2*CA + (192*rho*kap^2 - 48*rho*kap - 4*pF)*CF^3
S4 = (-648*rho*kap^2 + 72*rho*kap)*CF*CA^3 + (2880*rho*kap^2 - 336*rho*kap)*CF^2*CA^2 + (-3744*rho*kap^2 + 480*rho*kap - 16*pA)*CF^3*CA + (1152*rho*kap^2 - 192*rho*kap - 16*pF)*CF^4
S3 comps (CA^2CF? -> basis CF*CA^2, CF^2*CA, CF^3): [72*rho*kap^2 - 12*rho*kap, -240*rho*kap^2 + 48*rho*kap - 4*pA, 192*rho*kap^2 - 48*rho*kap - 4*pF]
S4 comps (basis CF*CA^3, CF^2*CA^2, CF^3*CA, CF^4): [-648*rho*kap^2 + 72*rho*kap, 2880*rho*kap^2 - 336*rho*kap, -3744*rho*kap^2 + 480*rho*kap - 16*pA, 1152*rho*kap^2 - 192*rho*kap - 16*pF]
S3 - paper(kap=rho=1): -4*pA*CF^2*CA - 4*pF*CF^3
S4 - paper(kap=rho=1): -16*pA*CF^3*CA - 16*pF*CF^4
dFA check at N=3: 5/2 vs (N^2-1)(N^2+6)/48 = 5/2
--- amplitude observable: coefficient of zeta_2 a^L Ltilde^(2L-2) in A_1^+/A_1^(1) ---
one loop (zeta2 constant): (-6*rho*kap + (vA - rA))*CA + (12*rho*kap + (12*lp + (vF + (12*al + (24*be + (-rF - 3/2))))))*CF
two loops: (-18*rho*kap^2 + 3*rho*kap)*CA^2 + (60*rho*kap^2 - 24*rho*kap + (2*vA + (pA - rA)))*CF*CA + (-48*rho*kap^2 + 36*rho*kap + (48*lp + (2*vF + (pF + (24*al + (72*be + (-rF - 3)))))))*CF^2
three loops: (27/2*rho*kap^2 - 3/2*rho*kap)*CA^3 + (-66*rho*kap^2 + 8*rho*kap)*CF*CA^2 + (98*rho*kap^2 - 20*rho*kap + (vA + (2/3*pA - 1/3*rA)))*CF^2*CA + (-40*rho*kap^2 + 20*rho*kap + (30*lp + (vF + (2/3*pF + (10*al + (40*be + (-1/3*rF - 5/4)))))))*CF^3
two-loop comps (CA^2, CACF, CF^2): [-18*rho*kap^2 + 3*rho*kap, 60*rho*kap^2 - 24*rho*kap + (2*vA + (pA - rA)), -48*rho*kap^2 + 36*rho*kap + (48*lp + (2*vF + (pF + (24*al + (72*be + (-rF - 3))))))]
three-loop comps (CA^3, CA^2CF, CACF^2, CF^3): [27/2*rho*kap^2 - 3/2*rho*kap, -66*rho*kap^2 + 8*rho*kap, 98*rho*kap^2 - 20*rho*kap + (vA + (2/3*pA - 1/3*rA)), -40*rho*kap^2 + 20*rho*kap + (30*lp + (vF + (2/3*pF + (10*al + (40*be + (-1/3*rF - 5/4))))))]
C_F-free: two-loop CA^2 = -18*rho*kap^2 + 3*rho*kap;  three-loop CA^3 = 27/2*rho*kap^2 - 3/2*rho*kap;  CA^2CF = -66*rho*kap^2 + 8*rho*kap
same at kap=1, rho=1: [-15, 12, -58]
same at kap=-1, rho=1: [-21, 15, -74]
variables in the three C_F-free entries (only kap, rho expected): [kap, rho]


==> anc/numbers/deposit/R6/C6_check/c6_relations8.gp <==
\\ C6 check: the relations R1-R3 written in the eight general-color components of eqs. (S3), (S4).
\\ General color: S3 = CF*(s31 CA^2 + s32 CA CF + s33 CF^2), S4 = CF*(s41 CA^3 + s42 CA^2 CF + s43 CA CF^2 + s44 CF^3) + s45 dFA,
\\ with dFA = d_F^{abcd} d_A^{abcd}/N_R. In SU(N_c), dFA = (N^2-1)(N^2+6)/48, whose unique homogeneous quartic form
\\ in C_A, C_F (using 1/N_c = C_A - 2 C_F) is (7/24) CF CA^3 - (1/2) CF^2 CA^2.
\\ SU(N) relations (c6_general.gp, identities in all inputs):
\\   a2[CA^2]   = -[S3]_{CF CA^2}/4
\\   a3[CA^3]   = -[S4]^{SU(N)}_{CF CA^3}/48
\\   a3[CA^2CF] = -([S4]^{SU(N)}_{CF^2 CA^2} + 4 [S3]_{CF CA^2})/48
N; CA; CF;
dFAhom = 7/24*CF*CA^3 - 1/2*CF^2*CA^2;
print("homogeneous dFA check at N = 2..6 (zeros): ", vector(5, k, subst(subst(dFAhom, CA, k+1), CF, ((k+1)^2-1)/(2*(k+1))) - ((k+1)^2-1)*((k+1)^2+6)/48));
rel8(s3, s4) = [-s3[1]/4, -(s4[1] + 7/24*s4[5])/48, -(s4[2] - 1/2*s4[5] + 4*s3[1])/48];
\\ paper eq. (S3): 12 CF (CA-2CF)(5CA-6CF) ; eq. (S4): -48(19 CA^3 CF - 65 CA^2 CF^2 + 68 CA CF^3 - 20 CF^4 - 24 dFA)
s3p = [60, -192, 144];
s4p = [-48*19, 48*65, -48*68, 48*20, 48*24];
print("paper S3, S4 (8 components): ", s3p, " ", s4p);
print("predicted C_F-free amplitude coefficients from the 8 components: ", rel8(s3p, s4p));
print("linear map (rows: a2[CA^2], a3[CA^3], a3[CA^2CF]; columns: [S3]_{CFCA^2},[S3]_{CF^2CA},[S3]_{CF^3},[S4]_{CFCA^3},[S4]_{CF^2CA^2},[S4]_{CF^3CA},[S4]_{CF^4},[S4]_{dFA}):");
Mrel = [-1/4,0,0, 0,0,0,0, 0; 0,0,0, -1/48,0,0,0,-7/1152; -1/12,0,0, 0,-1/48,0,0,1/96];
print(Mrel);
print("check: Mrel * (S3,S4) = ", (Mrel * concat(s3p, s4p)~)~);


==> anc/numbers/deposit/R6/C6_check/c6_relations8.out <==
homogeneous dFA check at N = 2..6 (zeros): [0, 0, 0, 0, 0]
paper S3, S4 (8 components): [60, -192, 144] [-912, 3120, -3264, 960, 1152]
predicted C_F-free amplitude coefficients from the 8 components: [-15, 12, -58]
linear map (rows: a2[CA^2], a3[CA^3], a3[CA^2CF]; columns: [S3]_{CFCA^2},[S3]_{CF^2CA},[S3]_{CF^3},[S4]_{CFCA^3},[S4]_{CF^2CA^2},[S4]_{CF^3CA},[S4]_{CF^4},[S4]_{dFA}):
[-1/4, 0, 0, 0, 0, 0, 0, 0; 0, 0, 0, -1/48, 0, 0, 0, -7/1152; -1/12, 0, 0, 0, -1/48, 0, 0, 1/96]
check: Mrel * (S3,S4) = [-15, 12, -58]


==> anc/numbers/deposit/R6/C6_check/c6_solve2.gp <==
\\ C6 check, solver version 2 (exact Laurent polynomials without rational-function arithmetic).
\\ Forward four-quark amplitude predicted by eq. (system) of paper.tex; written from the paper only.
\\ Run with: gp -q -s 400M <driver>.gp
\\
\\ A Laurent polynomial g(w) is stored as a polynomial P in the main variable w with g = w^(-K) P.
\\ Every quantity is a pair [x0, x1] = x0 + x1*D with D = Delta^2 = -pi^2 = -6 zeta_2, truncated at
\\ first order in D. At this order the signature weights are exact Laurent polynomials:
\\   psi^+ = rho*D*w/2, psi^- = 2/w + D*w/6, phi^+ = D*w/4, phi^- = 1/w + D*w/12,
\\   eta^+ = 1 + D*w^2/8, eta^-/Delta = w/2 + D*w^3/48         (eq. sign-phases, sign-eta)
\\ Channels: 1 = singlet, 2 = adjoint (SU(N_c)); signatures: 1 = +, 2 = -.
\\ Inputs in = [bp, bm, tA1, tAA, cAd, kap, rho, lp, lm, v, kP, al, be]:
\\   bp, bm = positive- and negative-signature adjoint Born weights, tA1, tAA = adjoint row of Trc
\\   ([Trc]_{1A} = -2 CF and [Trc]_{11} = 0 fixed by color), cAd = adjoint Sudakov Casimir,
\\   kap = kappa, rho = scale of psi^+, lp, lm = ell_+, ell_-, v = singlet Born correction a zeta2 v,
\\   kP: quark-pair correction a*kP*(F_1^+)^2 with kP = zeta2*kP-input, al = alpha (common
\\   signature-factor normalization 1 + al pi^2 w^2), be = beta_e (singlet Born 1 + be pi^2 w^2).
w; L; CA; CF;
K = 16;
LW(c, k) = c * w^(K + k);             \\ c * w^k as stored polynomial
lmul(P, Q) = (P*Q) \ w^K;   \\ Euclidean quotient in the main variable w (exact here)
ldivw(P) = { if(polcoef(P, 0, w) != 0, error("ldivw: pole order exceeds K")); P \ w; }
lder(P) = deriv(P, w) - K * ldivw(P);
lco(P, k) = polcoef(P, k + K, w);

pmul(x,y) = [lmul(x[1],y[1]), lmul(x[1],y[2]) + lmul(x[2],y[1])];
padd(x,y) = [x[1]+y[1], x[2]+y[2]];
psc(c,x)  = [c*x[1], c*x[2]];
pder(x)   = [lder(x[1]), lder(x[2])];
pdivw(x)  = [ldivw(x[1]), ldivw(x[2])];
pzero     = [0,0];

sysolve(nmax, in) =
{
  my(bp=in[1], bm=in[2], tA1=in[3], tAA=in[4], cAd=in[5], kap=in[6], rho=in[7], lp=in[8], lm=in[9],
     v=in[10], kP=in[11], al=in[12], be=in[13]);
  my(T = [0, -2*CF; tA1, tAA]);
  my(Cas = [0, cAd]);
  my(B = [[CF, CF], [bp, bm]]);
  my(psi = [[0, LW(rho/2, 1)], [LW(2, -1), LW(1/6, 1)]]);
  my(phi = [[0, LW(1/4 - 2*al, 1)], [LW(1, -1), LW(1/12 - 2*al, 1)]]);
  my(ell = [lp, lm]);
  my(F = vector(nmax, n, vector(2, R, vector(2, s, pzero))));
  for(n=1, nmax,
    for(R=1, 2, for(s=1, 2,
      my(rhs = pzero);
      if(n==1,
        if(R==1 && s==1, rhs = [LW(2*CF,0), LW(-2*CF*be, 2)], rhs = [LW(2*B[R][s],0), 0]));
      if(n==2 && R==1 && s==1, rhs = padd(rhs, [0, LW(-2*CF*v/6, 0)]));
      if(n>=2 && Cas[R] != 0,
        rhs = padd(rhs, psc(2*Cas[R], padd(pder(F[n-1][R][s]), pmul(phi[s], F[n-1][R][s])))));
      my(sq = pzero);
      for(k=1, n-1, sq = padd(sq, pmul(F[k][R][s], F[n-k][R][s])));
      rhs = padd(rhs, pmul([LW(1,0), LW(-ell[s], 2)], sq));
      if(R==1 && s==1 && n>=3,
        my(sq2 = pzero);
        for(k=1, n-2, sq2 = padd(sq2, pmul(F[k][R][s], F[n-1-k][R][s])));
        rhs = padd(rhs, pmul([0, LW(-kP/6, 0)], sq2)));
      if(n>=2,
        my(o = 3 - s, acc = pzero);
        for(Rp=1, 2, if(T[R,Rp] != 0, acc = padd(acc, psc(T[R,Rp], F[n-1][Rp][o]))));
        rhs = padd(rhs, psc(2*kap, pmul(psi[s], acc))));
      F[n][R][s] = pdivw(rhs);
    ));
  );
  F;
}

\\ residue at w = 0 of e^{w L} g, polynomial in L
resexp(P) = sum(k=0, K-1, lco(P, -k-1) * L^k / k!);
presexp(x) = [resexp(x[1]), resexp(x[2])];
\\ positive-signature amplitude, channel R, order a^n: Res e^{wL} eta^+ (1 - al D w^2) F
ampPlusA(F, n, R, al) = presexp(pmul([LW(1,0), LW(1/8 - al, 2)], F[n][R][1]));
\\ negative-signature amplitude divided by Delta
ampMinusA(F, n, R, al) = presexp(pmul([LW(1/2,1), LW(1/48 - al/2, 3)], F[n][R][2]));

\\ S_n in zeta_2 units with P^+ = (1 + c+ pi^2 w^2) F_1^+ and c+ = ell_+ (normalization condition)
Sn(F, n, lp) =
{
  my(P = vector(#F, k, pmul([LW(1,0), LW(-lp,2)], F[k][1][1])));
  my(s = pzero);
  for(k=1, n-1, s = padd(s, pmul(P[k], P[n-k])));
  s = padd(s, psc(-1, pmul([LW(1,1), 0], P[n])));
  -6 * lco(s[2], 4 - 2*n);
}

\\ homogeneous components: coefficient of CA^i CF^(deg-i), i = deg..0
comps(p, deg) = vector(deg+1, j, my(i = deg - (j-1)); polcoef(polcoef(p, i, CA), deg - i, CF));

\\ observable of Sect. 6: coefficient of zeta_2 a^Lp Ltilde^(2Lp-2) in A_1^+/A_1^(1), A_1^(1) = 2 a CF,
\\ including a scalar map factor 1 - a zeta2 r = 1 + a D r/6
ampObs(F, Lp, al, r) =
{
  my(n = Lp + 1, x = ampPlusA(F, n, 1, al)[2] + (r/6) * ampPlusA(F, n-1, 1, al)[1]);
  -6 * polcoef(x, 2*Lp - 2, L) / (2*CF);
}


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_colourparts.gp <==
\\ Comparator scratch: C6's statement that R4 picks up 2(c_{+,A} - alpha_A) (= 2(l_{+,A} - alpha_A) with c_+ = l_+)
\\ when ell_+ and alpha carry a part proportional to C_A/C_F, tested in the recomputer's solver (read only).
\\ Also mutation tests of cmp_identity.gp's two checks.
read("PROJECT/ma_a/referee_calc/C6_check/c6_solve2.gp");
basis(f, d) = {
  my(g = subst(subst(f, CF, (N^2-1)/(2*N)), CA, N)/N^d, h, P);
  h = simplify(substpol(g, N^2, 1/(1-2*u)));
  if (type(h) == "t_RFRAC", error("not polynomial in u"));
  P = Pol(h, u);
  vector(d+1, j, polcoeff(P, j-1, u));
}
\\ basis(f,d) returns coefficients of C_A^(d-j) C_F^j via u = C_F/C_A
lA = 3/5; aA = -2/7;
lpv = 1/5 + lA*CA/CF; alv = 1/3 + aA*CA/CF;
vv = 2*CA - CF; kk = -CA + CF; rr = CA + 3*CF;
inP = [CF - CA/2, CF - CA/2, 2*CF - CA, 3*CA/2 - 4*CF, CA, 1, 1, lpv, 0, vv, kk, alv, 1/2];
F = sysolve(4, inP);
S3 = Sn(F, 3, lpv); S4 = Sn(F, 4, lpv);
A1 = ampObs(F, 1, alv, rr); A2 = ampObs(F, 2, alv, rr); A3 = ampObs(F, 3, alv, rr);
s3 = basis(S3/CF, 2); s4 = basis(S4/CF, 3); a1 = basis(A1, 1); a2 = basis(A2, 2); a3 = basis(A3, 3);
res = [a2[1] + s3[1]/4, a3[1] + s4[1]/48, a3[2] + (s4[2] + 4*s3[1])/48, a3[3] - 2/3*a2[2] + 1/3*a1[1] - s3[2]/12 + s4[3]/48];
print("colour parts l_A = 3/5, alpha_A = -2/7 (c_A = l_A): residuals R1..R4 = ", res, "   2(l_A - alpha_A) = ", 2*(lA - aA));
\\ alpha colour part only
F = sysolve(4, [CF - CA/2, CF - CA/2, 2*CF - CA, 3*CA/2 - 4*CF, CA, 1, 1, 1/5, 0, vv, kk, alv, 1/2]);
S3 = Sn(F, 3, 1/5); S4 = Sn(F, 4, 1/5);
A1 = ampObs(F, 1, alv, rr); A2 = ampObs(F, 2, alv, rr); A3 = ampObs(F, 3, alv, rr);
s3 = basis(S3/CF, 2); s4 = basis(S4/CF, 3); a1 = basis(A1, 1); a2 = basis(A2, 2); a3 = basis(A3, 3);
print("alpha_A = -2/7 only: R4 residual = ", a3[3] - 2/3*a2[2] + 1/3*a1[1] - s3[2]/12 + s4[3]/48, "   -2 alpha_A = ", -2*aA);
\\ c_+ colour part only (ell_+ colour free): P^+ normalization c = 1/5 + cA C_A/C_F, ell_+ = 1/5
cA = 4/9;
F = sysolve(4, [CF - CA/2, CF - CA/2, 2*CF - CA, 3*CA/2 - 4*CF, CA, 1, 1, 1/5, 0, vv, kk, 1/3, 1/2]);
cpv = 1/5 + cA*CA/CF;
S3 = Sn(F, 3, cpv); S4 = Sn(F, 4, cpv);
A1 = ampObs(F, 1, 1/3, rr); A2 = ampObs(F, 2, 1/3, rr); A3 = ampObs(F, 3, 1/3, rr);
s3 = basis(S3/CF, 2); s4 = basis(S4/CF, 3); a1 = basis(A1, 1); a2 = basis(A2, 2); a3 = basis(A3, 3);
print("c_{+,A} = 4/9 only (S built with c_+ != l_+ in its colour part): R4 residual = ", a3[3] - 2/3*a2[2] + 1/3*a1[1] - s3[2]/12 + s4[3]/48, "   2 c_{+,A} = ", 2*cA);


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_colourparts.out <==
colour parts l_A = 3/5, alpha_A = -2/7 (c_A = l_A): residuals R1..R4 = [0, 0, 0, 62/35]   2(l_A - alpha_A) = 62/35
alpha_A = -2/7 only: R4 residual = 4/7   -2 alpha_A = 4/7
c_{+,A} = 4/9 only (S built with c_+ != l_+ in its colour part): R4 residual = 8/9   2 c_{+,A} = 8/9


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_exp4.gp <==
\\ Comparator scratch: C6's exponentiated one-loop vector (-18, 12, -48) and the four-loop C_A^4 entries
\\ (-599/120 for eq. (system) with constants zero, -9/2 for the exponential), recomputed with the recomputer's
\\ solver and colour matrices (c6_solve2.gp, Trc and Tt = T_t^2 as in c6_general.gp), read only.
read("PROJECT/ma_a/referee_calc/C6_check/c6_solve2.gp");
Tt = matdiagonal([0, CA]);
Trc = [0, -2*CF; 2*CF - CA, 3*CA/2 - 4*CF];
Born = [2*CF, 2*(CF - CA/2)]~;
\\ exponential exp(2a[-Tt Lt^2/2 + Trc Delta Lt]); first order in Delta^2 = -6 zeta2: at a^L, words with two Trc and (L-2) Tt
expvec(L) = {
  my(tot = 0, n = L, m = L - 2, idx);
  forsubset([n, 2], s,
    my(M = matid(2)); for(i = 1, n, M = M * if(setsearch(Set(Vec(s)), i), Trc, (-1/2)*Tt)); tot += M);
  simplify((2^n / n!) * (-6) * (tot * Born)[1] / (2*CF));
}
for(L = 2, 4, print("exponential, zeta2 a^L Lt^(2L-2) entry of A_1^+/A_1^(1), L = ", L, ": ", comps(expvec(L), L)));
F = sysolve(5, [CF - CA/2, CF - CA/2, 2*CF - CA, 3*CA/2 - 4*CF, CA, 1, 1, 0, 0, 0, 0, 0, 0]);
for(L = 2, 4, print("eq. (system), constants zero, L = ", L, ": ", comps(ampObs(F, L, 0, 0), L)));


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_exp4.out <==
exponential, zeta2 a^L Lt^(2L-2) entry of A_1^+/A_1^(1), L = 2: [-18, 60, -48]
exponential, zeta2 a^L Lt^(2L-2) entry of A_1^+/A_1^(1), L = 3: [12, -48, 48, 0]
exponential, zeta2 a^L Lt^(2L-2) entry of A_1^+/A_1^(1), L = 4: [-9/2, 19, -20, 0, 0]
eq. (system), constants zero, L = 2: [-15, 36, -15]
eq. (system), constants zero, L = 3: [12, -58, 78, -85/4]
eq. (system), constants zero, L = 4: [-599/120, 398/15, -48, 484/15, -31/6]


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_identity.gp <==
\\ Comparator scratch (C6 vs C6_check). Uses the recomputer's solver c6_solve2.gp unchanged (read only)
\\ to test, with every input symbolic, two statements of the first calculation that the recomputation did not state:
\\  (a) C6's closed identity
\\      A_L = -(1/(2C_F(2L-2)!)) sum_{k=0..L} binom(2k,k)(2C_F)^k S_{L+1-k} + [(6 al - 3/4 - 6 c) A^LL_{L+1} - r A^LL_L]/(2C_F(2L-2)!)
\\      with c = c_+ = ell_+ and A^LL_1 = 2C_F, A^LL_n = sum A^LL_i A^LL_{n-i};
\\  (b) R4: A_3[C_A C_F^2] - (2/3)A_2[C_A C_F] + (1/3)A_1[C_A] - (1/12)Sh3[C_A C_F] + (1/48)Sh4[C_A C_F^2] = 0
\\      for general b_A^+, b_A^-, adjoint Trc row, Sudakov Casimir, kappa, rho and constants
\\      (v, r, kP of colour degree one; ell_+, alpha, beta_e numbers).
read("PROJECT/ma_a/referee_calc/C6_check/c6_solve2.gp");
bp = bp1*CA + bp2*CF; bm = bm1*CA + bm2*CF; tA1 = t1*CA + t2*CF; tAA = u1*CA + u2*CF; cAd = c1*CA + c2*CF;
vv = vA*CA + vF*CF; kk = pA*CA + pF*CF; rr = rA*CA + rF*CF;
inGen = [bp, bm, tA1, tAA, cAd, kap, rho, lp, lm, vv, kk, al, be];
F = sysolve(5, inGen);
S = vector(4, n, Sn(F, n, lp));
Aobs = vector(3, Lp, ampObs(F, Lp, al, rr));
ALL = vector(5); ALL[1] = 2*CF; for(n=2, 5, ALL[n] = sum(i=1, n-1, ALL[i]*ALL[n-i]));
{
for(L=1, 3,
  my(id = -sum(k=0, L, binomial(2*k,k)*(2*CF)^k*S[L+1-k])/(2*CF*(2*L-2)!) + ((6*al - 3/4 - 6*lp)*ALL[L+1] - rr*ALL[L])/(2*CF*(2*L-2)!));
  print("(a) L = ", L, ": A_L - C6 closed identity = ", simplify(Aobs[L] - id)));
}
print("S_1 (zeta2 units, coefficient of a w^2) = ", simplify(S[1]));
print("S_2 (zeta2 units, coefficient of a^2 w^0) = ", simplify(S[2]));
a1 = comps(Aobs[1], 1); a2 = comps(Aobs[2], 2); a3 = comps(Aobs[3], 3);
s3 = comps(S[3]/CF, 2); s4 = comps(S[4]/CF, 3);
print("(b) R4 residual, all inputs symbolic = ", simplify(a3[3] - 2/3*a2[2] + 1/3*a1[1] - s3[2]/12 + s4[3]/48));
print("    R1, R2, R3 residuals with constants symbolic = ", simplify([a2[1] + s3[1]/4, a3[1] + s4[1]/48, a3[2] + (s4[2] + 4*s3[1])/48]));
X84 = simplify(a3[3] - 2/3*a2[2] + 1/3*a1[1]);
print("    X84 = A_3[CACF^2] - (2/3)A_2[CACF] + (1/3)A_1[CA] = ", X84);
phys = [bp1,-1/2; bp2,1; bm1,-1/2; bm2,1; t1,-1; t2,2; u1,3/2; u2,-4; c1,1; c2,0; rho,1];
atp(e) = my(x = e); for(i=1, #phys~, x = subst(x, phys[i,1], phys[i,2])); x;
print("    X84 at physical inputs, kap = 1, -1: ", subst(atp(X84), kap, 1), ", ", subst(atp(X84), kap, -1));
print("    X84 with b_A^- reversed / removed (kap = 1): ", subst(subst(subst(atp(subst(subst(X84, bm1, 1/2), bm2, -1)), kap, 1), x, 0), x, 0), ", ", subst(atp(subst(subst(X84, bm1, 0), bm2, 0)), kap, 1));


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_identity.out <==
(a) L = 1: A_L - C6 closed identity = 0
(a) L = 2: A_L - C6 closed identity = 0
(a) L = 3: A_L - C6 closed identity = 0
S_1 (zeta2 units, coefficient of a w^2) = (-12*lp - 12*be)*CF
S_2 (zeta2 units, coefficient of a^2 w^0) = (-24*rho*kap*bm1 - 2*vA)*CF*CA + (-24*rho*kap*bm2 - 2*vF)*CF^2
(b) R4 residual, all inputs symbolic = 0
    R1, R2, R3 residuals with constants symbolic = [0, 0, 0]
    X84 = A_3[CACF^2] - (2/3)A_2[CACF] + (1/3)A_1[CA] = (8*rho*kap^2*u2*bp2 + (8*rho*kap^2*u2*bm2 + (-12*rho*kap^2*c2 - 8*rho*kap^2)*u2))*bp1 + (4*rho*kap^2*u1*bp2^2 + (8*rho*kap^2*u2*bm1 + (8*rho*kap^2*u1*bm2 + ((-12*rho*kap^2*c2 - 8*rho*kap^2)*u1 - 12*rho*kap^2*c1*u2)))*bp2 + ((12*rho*kap*bm2^2 + (-8*rho*kap*c2 - 8*rho*kap)*bm2 + 8*rho*kap^2*t2)*bm1 + (-4*rho*kap*c1*bm2^2 + 8*rho*kap^2*t1*bm2 + ((-8*rho*kap^2*c2 - 4*rho*kap^2)*t1 - 8*rho*kap^2*c1*t2))))
    X84 at physical inputs, kap = 1, -1: 52, 64
    X84 with b_A^- reversed / removed (kap = 1): 8, 30

real	0m0.215s
user	0m0.047s
sys	0m0.007s


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_identity_mut.gp <==
\\ Comparator scratch (C6 vs C6_check). Uses the recomputer's solver c6_solve2.gp unchanged (read only)
\\ to test, with every input symbolic, two statements of the first calculation that the recomputation did not state:
\\  (a) C6's closed identity
\\      A_L = -(1/(2C_F(2L-2)!)) sum_{k=0..L} binom(2k,k)(2C_F)^k S_{L+1-k} + [(6 al - 3/4 - 6 c) A^LL_{L+1} - r A^LL_L]/(2C_F(2L-2)!)
\\      with c = c_+ = ell_+ and A^LL_1 = 2C_F, A^LL_n = sum A^LL_i A^LL_{n-i};
\\  (b) R4: A_3[C_A C_F^2] - (2/3)A_2[C_A C_F] + (1/3)A_1[C_A] - (1/12)Sh3[C_A C_F] + (1/48)Sh4[C_A C_F^2] = 0
\\      for general b_A^+, b_A^-, adjoint Trc row, Sudakov Casimir, kappa, rho and constants
\\      (v, r, kP of colour degree one; ell_+, alpha, beta_e numbers).
read("PROJECT/ma_a/referee_calc/C6_check/c6_solve2.gp");
bp = bp1*CA + bp2*CF; bm = bm1*CA + bm2*CF; tA1 = t1*CA + t2*CF; tAA = u1*CA + u2*CF; cAd = c1*CA + c2*CF;
vv = vA*CA + vF*CF; kk = pA*CA + pF*CF; rr = rA*CA + rF*CF;
inGen = [bp, bm, tA1, tAA, cAd, kap, rho, lp, lm, vv, kk, al, be];
F = sysolve(5, inGen);
S = vector(4, n, Sn(F, n, lp));
Aobs = vector(3, Lp, ampObs(F, Lp, al, rr));
ALL = vector(5); ALL[1] = 2*CF; for(n=2, 5, ALL[n] = sum(i=1, n-1, ALL[i]*ALL[n-i]));
{
for(L=1, 3,
  my(id = -sum(k=0, L, binomial(2*k,k)*(2*CF)^k*S[L+1-k])/(2*CF*(2*L-2)!) + ((6*al - 1/2 - 6*lp)*ALL[L+1] - rr*ALL[L])/(2*CF*(2*L-2)!));
  print("(a) L = ", L, ": A_L - C6 closed identity = ", simplify(Aobs[L] - id)));
}
print("S_1 (zeta2 units, coefficient of a w^2) = ", simplify(S[1]));
print("S_2 (zeta2 units, coefficient of a^2 w^0) = ", simplify(S[2]));
a1 = comps(Aobs[1], 1); a2 = comps(Aobs[2], 2); a3 = comps(Aobs[3], 3);
s3 = comps(S[3]/CF, 2); s4 = comps(S[4]/CF, 3);
print("(b) R4 residual, all inputs symbolic = ", simplify(a3[3] - 2/3*a2[2] + 1/3*a1[1] - s3[2]/12 + s4[3]/47));
print("    R1, R2, R3 residuals with constants symbolic = ", simplify([a2[1] + s3[1]/4, a3[1] + s4[1]/48, a3[2] + (s4[2] + 4*s3[1])/48]));
X84 = simplify(a3[3] - 2/3*a2[2] + 1/3*a1[1]);
print("    X84 = A_3[CACF^2] - (2/3)A_2[CACF] + (1/3)A_1[CA] = ", X84);
phys = [bp1,-1/2; bp2,1; bm1,-1/2; bm2,1; t1,-1; t2,2; u1,3/2; u2,-4; c1,1; c2,0; rho,1];
atp(e) = my(x = e); for(i=1, #phys~, x = subst(x, phys[i,1], phys[i,2])); x;
print("    X84 at physical inputs, kap = 1, -1: ", subst(atp(X84), kap, 1), ", ", subst(atp(X84), kap, -1));
print("    X84 with b_A^- reversed / removed (kap = 1): ", subst(subst(subst(atp(subst(subst(X84, bm1, 1/2), bm2, -1)), kap, 1), x, 0), x, 0), ", ", subst(atp(subst(subst(X84, bm1, 0), bm2, 0)), kap, 1));


==> anc/numbers/deposit/R6/C6_check/compare_C6/cmp_identity_mut.out <==
(a) L = 1: A_L - C6 closed identity = -1/2*CF
(a) L = 2: A_L - C6 closed identity = -CF^2
(a) L = 3: A_L - C6 closed identity = -5/12*CF^3
S_1 (zeta2 units, coefficient of a w^2) = (-12*lp - 12*be)*CF
S_2 (zeta2 units, coefficient of a^2 w^0) = (-24*rho*kap*bm1 - 2*vA)*CF*CA + (-24*rho*kap*bm2 - 2*vF)*CF^2
(b) R4 residual, all inputs symbolic = (-8/47*rho*kap^2*u2*bp2 + (-8/47*rho*kap^2*u2*bm2 + 12/47*rho*kap^2*c2*u2))*bp1 + (-4/47*rho*kap^2*u1*bp2^2 + (-8/47*rho*kap^2*u2*bm1 + (-8/47*rho*kap^2*u1*bm2 + (12/47*rho*kap^2*c2*u1 + 12/47*rho*kap^2*c1*u2)))*bp2 + ((-12/47*rho*kap*bm2^2 + 8/47*rho*kap*c2*bm2 - 8/47*rho*kap^2*t2)*bm1 + (4/47*rho*kap*c1*bm2^2 - 8/47*rho*kap^2*t1*bm2 + ((8/47*rho*kap^2*c2 - 4/47*rho*kap^2)*t1 + (8/47*rho*kap^2*c1*t2 - 1/141*pA)))))
    R1, R2, R3 residuals with constants symbolic = [0, 0, 0]
    X84 = A_3[CACF^2] - (2/3)A_2[CACF] + (1/3)A_1[CA] = (8*rho*kap^2*u2*bp2 + (8*rho*kap^2*u2*bm2 + (-12*rho*kap^2*c2 - 8*rho*kap^2)*u2))*bp1 + (4*rho*kap^2*u1*bp2^2 + (8*rho*kap^2*u2*bm1 + (8*rho*kap^2*u1*bm2 + ((-12*rho*kap^2*c2 - 8*rho*kap^2)*u1 - 12*rho*kap^2*c1*u2)))*bp2 + ((12*rho*kap*bm2^2 + (-8*rho*kap*c2 - 8*rho*kap)*bm2 + 8*rho*kap^2*t2)*bm1 + (-4*rho*kap*c1*bm2^2 + 8*rho*kap^2*t1*bm2 + ((-8*rho*kap^2*c2 - 4*rho*kap^2)*t1 - 8*rho*kap^2*c1*t2))))


==> anc/numbers/deposit/R6/C7/c7_paper_rows.tsv <==
quantity	source	as printed	coupling as printed	conversion	Delta - Delta_0 in g^2	P in g^2
Konishi, 1 and 2 loops	Table 2 of hep-th/0412188	(E0, E2) = (6, -12)	g_S^2 = lambda/(8pi^2) = 2g^2	x 2^l	12g^2 - 48g^4	-6g^2 + 24g^4
Konishi, 1 and 2 loops	eqs. (55), (68), (70), (71) of hep-ph/0208220 v3	-6 ahat + 24 ahat^2	ahat of eq. (coco) (DRED); abar would give two-loop ratio -24/11	none	12g^2 - 48g^4	-6g^2 + 24g^4
one loop, all M	eqs. (12)-(16) of 2103.16420	-4S_1 (eq. (16) prints argument j; eqs. (12)-(15) give j-2 = M)	g^2	none	8 S_1(M) g^2 -> 2Gamma_1 ln M	-4 S_1(M) g^2
Gamma_np, four loops	eq. (1.1) and anc of 1911.10174	-(31pi^6/5040 + 9z3^2/4)/N^2 (alpha_s N/pi)^4	alpha_s N/pi = 4g^2	x 4^4	2Gamma_np = -(1152z3^2 + 2976z6) g^8/N^2	-Gamma_np = +(576z3^2 + 1488z6) g^8/N^2
Gamma_np, four loops	eq. (5.3) of 1912.13459	(-576z3^2 - 11904/35 z2^3)/N_c^2	g^2	none	same	same
Gamma_np, numerical	l. 206 of 1705.03444	gamma_cusp,NP = -3072(1.56 +- 0.21)/N_c^2, gamma_cusp = 2Gamma	g^2	none	2Gamma_np = -(4792 +- 645) g^8/N^2 (0.16 sigma)	-
large-spin ln coefficient of the target	eq. (43) of 2103.16420	(-24z3^2 - 62z6) ln j x 48/N_c^2	g^2	x 48/N_c^2	= 2Gamma_np	-(1/2) x printed = -Gamma_np
Konishi, 4 loops, non-planar	eq. (9) of 2103.16420	-360 z5 x 48/N_c^2	g^2	x 48/N_c^2	-17280 z5 g^8/N^2	+8640 z5 g^8/N^2
Konishi, 4 loops, non-planar	eq. (48) and l. 902 of 1910.09428	gamma_2^(1,4) = -17280 z5 (Delta - Delta_0)	a = lambda/(4pi^2) = 4g^2 stated	per g^8 by the slope test	-17280 z5 g^8/N^2 (per stated a: x 256)	+8640 z5 g^8/N^2
slope test M=2..8	eq. (48) of 1910.09428	slope in ln M / 2Gamma_np	-	-	0.78 to 0.81 per g^8 (ln j: 1.05 to 1.38); 200 to 208 per stated a; planar 1-3 loops 0.84 to 1.26	P reading: slope of wrong sign
target pole, 4 loops	eq. (45) of 2103.16420	192 z2/w^5 in (N_c^2/48) gamma^(3)_np	g^2	x 48/N_c^2	9216 z2 g^8/(N^2 w^5)	-4608 z2 g^8/(N^2 w^5) -> S-tilde = -w P = +4608 z2 g^8/(N^2 w^4) = 3072 z2 Y a^4/w^4
prediction, 5 loops	eq. (N4five) of the paper	S-tilde_5 = -38912 z2 C_A Y	a	S-tilde_5 = -w dP5 + (8aC_A/w) dP4	-896 z2/w^7 in (N^2/48) gamma^(4)_np	+21504 z2 g^10/(N^2 w^7)


==> anc/numbers/deposit/R6/C7/c7_table.json <==
{
 "table": [
  {
   "id": "K1",
   "quantity": "Konishi Delta-Delta_0, one and two loops (three loops for reference)",
   "source": "hep-th/0412188 Table 2, row L=2, M=2 (bold)",
   "printed": "(E0,E2,E4)=(6,-12,42)",
   "coupling_printed": "g_S^2 = lambda/(8 pi^2)",
   "normalization_printed": "Delta - Delta_0",
   "conversion": "x (g_S^2/g^2)^l = 2^l",
   "delta_minus_delta0_in_g2": "12 g^2 - 48 g^4 + 336 g^6",
   "P_in_g2": "- 6 g^2 + 24 g^4",
   "status": "converted"
  },
  {
   "id": "K2",
   "quantity": "Konishi P, one and two loops",
   "source": "hep-ph/0208220 v3 eqs. (55), (68), (70), (71) at j=4",
   "printed": "gamma^uni = ahat(-4S_1(2)) + ahat^2 16Q(2) = - 6 ahat + 24 ahat^2",
   "coupling_printed": "ahat (DRED, eq. (coco)) = g^2 through g^4",
   "normalization_printed": "P (one-loop -4S_1)",
   "conversion": "none (ahat = g^2)",
   "delta_minus_delta0_in_g2": "12 g^2 - 48 g^4",
   "P_in_g2": "- 6 g^2 + 24 g^4",
   "status": "ratio to K1: -2, -2"
  },
  {
   "id": "D1",
   "quantity": "DL point: one-loop pole and S-tilde_2",
   "source": "hep-ph/0208220 v3 eqs. (dg2.4), (dg2.5) at r=0 (j = omega, M = -2 + omega)",
   "printed": "gamma^LLA = 4[1/w - 1 - (1+z2)w], gamma^NLO = 16[1/w^3 - 2/w^2 - (1+z2)/w]",
   "coupling_printed": "ahat = g^2",
   "normalization_printed": "P",
   "conversion": "none",
   "delta_minus_delta0_in_g2": "-8 g^2/w + ... (not used)",
   "P_in_g2": "4g^2/w - 4g^2 + 16g^4/w^3 - 32g^4/w^2 + ...; S-tilde = -16 z2 g^4 + O(g^6) at w^0",
   "status": "LL, NLL poles of S-tilde cancel only in P normalization"
  },
  {
   "id": "V1",
   "quantity": "2103.16420 one-loop universal anomalous dimension",
   "source": "2103.16420 eqs. (12), (13)-(15), (16)",
   "printed": "eq. (16): -4S_1(j); eqs. (12)+(13): -4S_1(j-2) = -4S_1(M); Konishi j=4: -6",
   "coupling_printed": "g^2 = lambda/(16 pi^2)",
   "normalization_printed": "P (one-loop -4S_1(M))",
   "conversion": "none",
   "delta_minus_delta0_in_g2": "+12 g^2 at j=4",
   "P_in_g2": "-6 g^2 at j=4",
   "status": "P normalization; argument of eq. (16) as printed is j, eqs. (12)-(15) and KL (55) give j-2"
  },
  {
   "id": "C1",
   "quantity": "non-planar four-loop cusp Gamma_np",
   "source": "1911.10174 eq. (1.1) and anc HKM_GammaC_N4sYM.txt; 1912.13459 eq. (5.3)",
   "printed": "HKM: -(31pi^6/5040 + 9z3^2/4)/N^2 (alpha_s N/pi)^4;  Huber: (-576z3^2 - 11904/35 z2^3)/N_c^2 g^8",
   "coupling_printed": "HKM: alpha_s N/pi = 4g^2; Huber: g^2 = lambda/(16 pi^2)",
   "normalization_printed": "Gamma_cusp (Gamma = 4g^2 + ...)",
   "conversion": "HKM: x 4^4; Huber: none",
   "delta_minus_delta0_in_g2": "large spin: 2Gamma_np ln M = -1152*zeta3**2/N**2 - 2976*zeta6/N**2 ln M",
   "P_in_g2": "large spin: -Gamma_np ln M = 576*zeta3**2/N**2 + 1488*zeta6/N**2 ln M",
   "status": "three printed forms agree"
  },
  {
   "id": "C2",
   "quantity": "non-planar four-loop cusp, numerical",
   "source": "1705.03444 l. 206 (and l. 80, eq. (planar-4loop-CAD)); 1912.13459 l. 420",
   "printed": "gamma_cusp,NP^(4) = -3072 x (1.56 +- 0.21)/N_c^2",
   "coupling_printed": "g^2 = g_YM^2 C_A/(16 pi^2)",
   "normalization_printed": "gamma_cusp = 2 Gamma_cusp",
   "conversion": "none",
   "delta_minus_delta0_in_g2": "2Gamma_np = (-4792 +- 645) g^8/N^2",
   "P_in_g2": "-Gamma_np = (2396 +- 323) g^8/N^2",
   "status": "agrees with C1 (-0.16 sigma)"
  },
  {
   "id": "V2",
   "quantity": "large-spin ln coefficient of the four-loop non-planar target",
   "source": "2103.16420 eq. (43) (ln j, \\M = j)",
   "printed": "(-24z3^2 - 62z6) ln j  [x 48/N_c^2]",
   "coupling_printed": "g^2 = lambda/(16 pi^2)",
   "normalization_printed": "Delta - Delta_0 (by comparison with C1)",
   "conversion": "x 48/N_c^2",
   "delta_minus_delta0_in_g2": "-1152*zeta3**2/N**2 - 2976*zeta6/N**2",
   "P_in_g2": "576*zeta3**2/N**2 + 1488*zeta6/N**2",
   "status": "equals 2Gamma_np of C1; imposed in the reconstruction"
  },
  {
   "id": "V3",
   "quantity": "Konishi non-planar four-loop value, target paper",
   "source": "2103.16420 eq. (9)",
   "printed": "-360 z5 48/N_c^2 (coefficient of g^8)",
   "coupling_printed": "g^2 = lambda/(16 pi^2)",
   "normalization_printed": "Delta - Delta_0 (by V2 and F)",
   "conversion": "none",
   "delta_minus_delta0_in_g2": "-17280*zeta5 g^8/N^2",
   "P_in_g2": "8640*zeta5 g^8/N^2",
   "status": ""
  },
  {
   "id": "FP1",
   "quantity": "Konishi non-planar four-loop value, independent calculation",
   "source": "1910.09428 eq. (48), l = 2; l. 902",
   "printed": "gamma_2^(1,4) = -17280 z5",
   "coupling_printed": "a = lambda/(4 pi^2) = 4g^2 (stated)",
   "normalization_printed": "Delta - Delta_0 (l. 902)",
   "conversion": "printed per g^8 (slope test, plausibility); per stated a: x 4^4 = 256",
   "delta_minus_delta0_in_g2": "-17280 z5 g^8/N^2 [g^2 reading]; -4423680 z5 g^8/N^2 [stated-a reading]",
   "P_in_g2": "8640 z5 g^8/N^2 [g^2 reading]",
   "status": "same printed number as V3; couplings stated differ by 4 per loop"
  },
  {
   "id": "S1",
   "quantity": "slope test (plausibility)",
   "source": "1910.09428 eq. (48) M=2..8; HKM C1; planar: hep-th/0412188 Table 2",
   "printed": "slopes in ln M",
   "coupling_printed": "-",
   "normalization_printed": "-",
   "conversion": "-",
   "delta_minus_delta0_in_g2": "ratio to 2Gamma_np: 0.808, 0.781, 0.811 (g^2 reading); x256 per stated a",
   "P_in_g2": "in P normalization the ratio would be negative (moments fall, -Gamma_np > 0)",
   "status": "planar 1-3 loops at the same spins: 0.84, 0.90, 1.12, 1.18, 1.22, 1.26"
  },
  {
   "id": "T4",
   "quantity": "target: leading non-planar four-loop pole at M = -2 + omega",
   "source": "2103.16420 eq. (45) (with eqs. (6), (39))",
   "printed": "192 z2/w^5 in (N_c^2/48) gamma^(3)_np",
   "coupling_printed": "g^2 = lambda/(16 pi^2)",
   "normalization_printed": "Delta - Delta_0 (by V2, F, S1)",
   "conversion": "x 48/N_c^2; P = gamma/(-2)",
   "delta_minus_delta0_in_g2": "9216*g**8*zeta2/(N**2*omega**5)",
   "P_in_g2": "-4608*g**8*zeta2/(N**2*omega**5)",
   "status": "S-tilde_4 = -omega P_np = +4608 z2 g^8/(N^2 w^4) = 3072 z2 Y a^4/w^4"
  },
  {
   "id": "T4S",
   "quantity": "four-loop non-planar pole of S-tilde (paper eq. (N4))",
   "source": "paper Sect. 7, nmNfourPoleSCoef, nmNfourSfourCoef",
   "printed": "+4608 z2 g^8/(N^2 w^4);  S-tilde_4 = 3072 z2 Y",
   "coupling_printed": "a = g_YM^2/(16pi^2), g^2 = a N_c",
   "normalization_printed": "S-tilde (P normalization)",
   "conversion": "-omega x P_np; g^8 = N^4 a^4; Y = 3N^2/2",
   "delta_minus_delta0_in_g2": "-",
   "P_in_g2": "4608*g**8*zeta2/(N**2*omega**4)",
   "status": "reproduced from T4"
  },
  {
   "id": "T5",
   "quantity": "five-loop prediction, pole of P",
   "source": "paper eq. (N4five), nmNfourPfivePoleSUN, nmNfourPfiveDimShift",
   "printed": "S-tilde_5 = -38912 z2 C_A Y",
   "coupling_printed": "a, g^2 = a N_c",
   "normalization_printed": "S-tilde -> P -> Delta - Delta_0",
   "conversion": "S-tilde_5 = -w dP5 + (8aC_A/w) dP4",
   "delta_minus_delta0_in_g2": "-43008*g**10*zeta2/(N**2*omega**7)",
   "P_in_g2": "21504*g**10*zeta2/(N**2*omega**7)",
   "status": "(N^2/48) gamma^(4)_np: -896 z2/w^7"
  },
  {
   "id": "K4P",
   "quantity": "Konishi non-planar four-loop value in P",
   "source": "from V3/FP1 with the factor -2",
   "printed": "-",
   "coupling_printed": "g^2",
   "normalization_printed": "P",
   "conversion": "/(-2)",
   "delta_minus_delta0_in_g2": "-17280*zeta5 z5 g^8/N^2",
   "P_in_g2": "8640*zeta5 z5 g^8/N^2",
   "status": ""
  }
 ],
 "slopes": [
  {
   "source": "1910.09428 eq. (48)",
   "M1": 2,
   "M2": 4,
   "v1": -17918.111608877432,
   "v2": -20545.060741956117,
   "slope_lnM": -3789.8864869601794,
   "ratio_lnM": 0.8077018887915165,
   "ratio_lnj": 1.3807754989349945,
   "ratio_lnM_stated_a": 206.77168353062822,
   "ratio_to_minusGnp": -1.615403777583033
  },
  {
   "source": "1910.09428 eq. (48)",
   "M1": 4,
   "M2": 6,
   "v1": -20545.060741956117,
   "v2": -22031.746287831695,
   "slope_lnM": -3666.6177092579337,
   "ratio_lnM": 0.7814308052322343,
   "ratio_lnj": 1.1013648616412994,
   "ratio_lnM_stated_a": 200.04628613945198,
   "ratio_to_minusGnp": -1.5628616104644686
  },
  {
   "source": "1910.09428 eq. (48)",
   "M1": 6,
   "M2": 8,
   "v1": -22031.746287831695,
   "v2": -23126.230959435772,
   "slope_lnM": -3804.49383681191,
   "ratio_lnM": 0.8108150121280797,
   "ratio_lnj": 1.0453223572460353,
   "ratio_lnM_stated_a": 207.5686431047884,
   "ratio_to_minusGnp": -1.6216300242561594
  },
  {
   "source": "2103.16420 all-j (target), not evidence",
   "M1": 8,
   "M2": 10,
   "v1": -23126.230959435772,
   "v2": -24006.672878766705,
   "slope_lnM": -3945.630129777652,
   "ratio_lnM": 0.8408940265781663,
   "ratio_lnj": 1.0291711121225997,
   "ratio_lnM_stated_a": 215.26887080401056,
   "ratio_to_minusGnp": -1.6817880531563325
  },
  {
   "source": "2103.16420 all-j (target), not evidence",
   "M1": 10,
   "M2": 12,
   "v1": -24006.672878766705,
   "v2": -24746.995398744297,
   "slope_lnM": -4060.5320237268825,
   "ratio_lnM": 0.8653819570446417,
   "ratio_lnj": 1.0235296127567168,
   "ratio_lnM_stated_a": 221.53778100342828,
   "ratio_to_minusGnp": -1.7307639140892834
  },
  {
   "source": "2103.16420 all-j (target), not evidence",
   "M1": 12,
   "M2": 14,
   "v1": -24746.995398744297,
   "v2": -25386.875577878192,
   "slope_lnM": -4151.004587530514,
   "ratio_lnM": 0.8846635004152498,
   "ratio_lnj": 1.0212690613572484,
   "ratio_lnM_stated_a": 226.47385610630394,
   "ratio_to_minusGnp": -1.7693270008304995
  },
  {
   "source": "2103.16420 all-j (target), not evidence",
   "M1": 14,
   "M2": 16,
   "v1": -25386.875577878192,
   "v2": -25950.711828893323,
   "slope_lnM": -4222.499593040145,
   "ratio_lnM": 0.8999005401492832,
   "ratio_lnj": 1.0202230879857743,
   "ratio_lnM_stated_a": 230.3745382782165,
   "ratio_to_minusGnp": -1.7998010802985664
  }
 ],
 "planar_benchmarks": [
  {
   "loops": 1,
   "M1": 2,
   "M2": 4,
   "ratio": 0.8415721071852289
  },
  {
   "loops": 1,
   "M1": 4,
   "M2": 6,
   "ratio": 0.904311269538025
  },
  {
   "loops": 2,
   "M1": 2,
   "M2": 4,
   "ratio": 1.124739796173633
  },
  {
   "loops": 2,
   "M1": 4,
   "M2": 6,
   "ratio": 1.1790308233269922
  },
  {
   "loops": 3,
   "M1": 2,
   "M2": 4,
   "ratio": 1.2159750436516972
  },
  {
   "loops": 3,
   "M1": 4,
   "M2": 6,
   "ratio": 1.2598617351169668
  }
 ],
 "checks": [
  {
   "name": "source string: 2103.16420 l. 168 g^2 = lambda/(16 pi^2)",
   "ok": true,
   "detail": "'$g^2=\\\\lambda/(16\\\\pi^2)$ with $\\\\lambda=g^2_{\\\\mathrm {YM}}N_c$' found 1 times"
  },
  {
   "name": "source string: 2103.16420 eq. (6) expansion in g^{2n}",
   "ok": true,
   "detail": "'\\\\gamma_{\\\\mathrm {uni}}^{(n-1)}(\\\\M)\\\\,g^{2n}' found 1 times"
  },
  {
   "name": "source string: 2103.16420 eq. (39) overall factor 48/N_c^2",
   "ok": true,
   "detail": "'\\\\right]\\\\frac{48}{N_c^2}' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 l. 730 abar = g^2 N_c/(16 pi^2)",
   "ok": true,
   "detail": "'\\\\overline{a}%\\n=g^{2}N_{c}/(16\\\\pi ^{2})' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 eq. (coco) ahat = abar + abar^2/3",
   "ok": true,
   "detail": "'{\\\\overline{a}}\\\\rightarrow \\\\hat{a}={\\\\overline{a}}+\\n\\\\frac{1}{3}{\\\\overline{a}}^{2}' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 eq. (55) context: gamma^LLA = -4 S_1(j-2)",
   "ok": true,
   "detail": "'\\\\gamma ^{LLA}(j)=4\\\\Bigl(\\\\Psi (1)-\\\\Psi (j-1)\\\\Bigr)\\\\equiv -4S_{1}(j-2).' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 eq. (70)",
   "ok": true,
   "detail": "'\\\\gamma^{NLO}(j)~=~ 16 \\\\, Q(j-2)' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 eq. (71)",
   "ok": true,
   "detail": "'\\\\gamma(j)~\\\\equiv~ \\\\gamma^{uni}(j)~=~ \\\\hat a \\\\gamma^{LLA}(j) + \\\\hat a^2' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 eq. (68)",
   "ok": true,
   "detail": "'Q(j) ~=~ \\\\frac{1}{2} \\\\biggl( S_3(j)+ S_{-3}(j)\\\\biggr) +S_1(j) \\\\biggl(%\\nS_2(j)+S_{-2}(j) \\\\biggr) - S_{-2,1}(j)' found 1 times"
  },
  {
   "name": "source string: hep-th/0412188 eq. (Delta): g_S^2 = g_YM^2 N/(8 pi^2)",
   "ok": true,
   "detail": "'\\\\Delta=\\\\Delta_0+g^2\\\\, E_0+\\\\cO(g^4)\\\\, ,\\n\\\\qquad {\\\\rm with} \\\\qquad \\ng^2=\\\\frac{\\\\gym^2 N}{8 \\\\pi^2}' found 1 times"
  },
  {
   "name": "source string: hep-th/0412188 eq. (Delta3): loop expansion g^2 E_0 + g^4 E_2 + g^6 E_4",
   "ok": true,
   "detail": "'\\\\Delta=L+\\\\half\\\\, M+g^2\\\\, E_0+g^4\\\\, E_2+g^6\\\\, E_4+\\\\cO(g^8)' found 1 times"
  },
  {
   "name": "source string: hep-th/0412188 sl(2): Delta_0 = L + M",
   "ok": true,
   "detail": "'the classical scaling dimension is $\\\\Delta_0=L+M$' found 1 times"
  },
  {
   "name": "source string: 1911.10174 anc readme: aS = alpha_s/pi",
   "ok": true,
   "detail": "'aS=alpha_S/Pi' found 1 times"
  },
  {
   "name": "source string: 1911.10174 eq. (1.1): alpha_s = g^2/(4 pi)",
   "ok": true,
   "detail": "'where $\\\\alpha_s=g^2/(4\\\\pi)$ is the fine structure constant' found 1 times"
  },
  {
   "name": "source string: 1911.10174 l. 1084: twist-two large spin gamma = 2 Gamma_cusp log S",
   "ok": true,
   "detail": "'\\\\gamma(S) = 2\\\\Gamma_{\\\\rm cusp} \\\\log S + O(S^0)' found 1 times"
  },
  {
   "name": "source string: 1912.13459 l. 93: g^2 = N_c g^2/(16 pi^2)",
   "ok": true,
   "detail": "'g^2 = \\\\frac{N_c\\\\, g_{\\\\scriptscriptstyle \\\\mathcal{N} = 4}^2}{16\\\\pi^2}' found 1 times"
  },
  {
   "name": "source string: 1910.09428 l. 250: a = g_YM^2 N_c/(4 pi^2)",
   "ok": true,
   "detail": "'$a = g^2_{\\\\mathrm{YM}} N_c/(4 \\\\pi^2)$' found 1 times"
  },
  {
   "name": "source string: 1910.09428 l. 902: Delta = Delta_0 + sum a^l N^-2g gamma",
   "ok": true,
   "detail": "'\\\\Delta(l) &= \\\\Delta^{(0)}_l+ \\\\sum_{g=0}^\\\\infty \\\\sum_{\\\\ell=1}^\\\\infty \\\\frac{a^\\\\ell}{N_c^{2g}}\\\\gamma^{(g,\\\\ell)}_l' found 1 times"
  },
  {
   "name": "Table 2 bold L=2 rows found for M = 2, 4, 6",
   "ok": true,
   "detail": "[2, 4, 6]"
  },
  {
   "name": "Table 2 Delta_0 = L + M at M=2",
   "ok": true,
   "detail": "Delta_0=4"
  },
  {
   "name": "Delta - Delta_0 = norm_factor x P at one loop, M=2",
   "ok": true,
   "detail": "ratio -2"
  },
  {
   "name": "Delta - Delta_0 = norm_factor x P at two loops, M=2",
   "ok": true,
   "detail": "ratio -2"
  },
  {
   "name": "Table 2 E0 = 4 S_1(M) at M=2",
   "ok": true,
   "detail": ""
  },
  {
   "name": "Table 2 Delta_0 = L + M at M=4",
   "ok": true,
   "detail": "Delta_0=6"
  },
  {
   "name": "Delta - Delta_0 = norm_factor x P at one loop, M=4",
   "ok": true,
   "detail": "ratio -2"
  },
  {
   "name": "Delta - Delta_0 = norm_factor x P at two loops, M=4",
   "ok": true,
   "detail": "ratio -2"
  },
  {
   "name": "Table 2 E0 = 4 S_1(M) at M=4",
   "ok": true,
   "detail": ""
  },
  {
   "name": "Table 2 Delta_0 = L + M at M=6",
   "ok": true,
   "detail": "Delta_0=8"
  },
  {
   "name": "Delta - Delta_0 = norm_factor x P at one loop, M=6",
   "ok": true,
   "detail": "ratio -2"
  },
  {
   "name": "Delta - Delta_0 = norm_factor x P at two loops, M=6",
   "ok": true,
   "detail": "ratio -2"
  },
  {
   "name": "Table 2 E0 = 4 S_1(M) at M=6",
   "ok": true,
   "detail": ""
  },
  {
   "name": "two-loop ratio selects ahat (DRED) as g^2: with abar the ratio differs from norm_factor",
   "ok": true,
   "detail": ""
  },
  {
   "name": "source string: hep-ph/0208220 eq. (dg2.4)",
   "ok": true,
   "detail": "'\\\\gamma ^{LLA}(j) &=& 4 \\\\biggl[ \\\\frac{1}{\\\\omega} - S_1(r+1) - \\\\hat S_{2}(r+1)' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 eq. (dg2.5), r even",
   "ok": true,
   "detail": "'16 \\\\biggl[ \\\\frac{1}{\\\\omega^3} - 2S_1(r+1) \\\\frac{1}{\\\\omega^2} - \\\\hat\\nS_{2}(r+1) \\\\frac{1}{\\\\omega} + O(\\\\omega^0) \\\\biggr]' found 1 times"
  },
  {
   "name": "source string: hep-ph/0208220 Shat_2 = zeta_2 + S_2",
   "ok": true,
   "detail": "'where $\\\\hat S_{2}(r) = \\\\zeta(2) + S_{2}(r)$' found 1 times"
  },
  {
   "name": "P normalization: LL and NLL terms of S-tilde vanish at g^2 and g^4 and S-tilde_2 = -16 zeta2",
   "ok": true,
   "detail": "{-2: 0, -1: 0, 0: -16*zeta2}"
  },
  {
   "name": "Delta-Delta_0 inserted as P violates the DL equation already at one loop (LL term g^2 w^0 nonzero)",
   "ok": true,
   "detail": "g^2 w^0 coefficient 12, g^4 w^-2 96"
  },
  {
   "name": "2103.16420 eq. (12): gamma_g lambda, gamma_lambda lambda, gamma_phi lambda parsed",
   "ok": true,
   "detail": ""
  },
  {
   "name": "source string: 2103.16420 eq. (16) as printed: -4 S_1(j)",
   "ok": true,
   "detail": "'\\\\gamma_{\\\\mathrm {uni}}^{(0)}(j)=-4S_1(j)\\\\,,' found 1 times"
  },
  {
   "name": "2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=2",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=3",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=4",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=5",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=6",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eq. (16) as printed (-4 S_1(j)) differs from eqs. (12)-(15) by the shift j -> j-2",
   "ok": true,
   "detail": "at j = 4: -25/3 against -6"
  },
  {
   "name": "source string: 2103.16420 eq. (8): d44 = N^2(N^2+36)/24",
   "ok": true,
   "detail": "'d_{44}=d^{abcd}d_{abcd}=\\\\frac{1}{24}N_c^2(N_c^2+36)' found 1 times"
  },
  {
   "name": "source string: 2103.16420 eq. (8): N^4/32 (4/3 + 48/N^2)",
   "ok": true,
   "detail": "'\\\\frac{{N_c^4}}{32}\\\\left(\\\\frac{4}{3}+\\\\frac{48}{N_c^2}\\\\right)' found 1 times"
  },
  {
   "name": "2103.16420 eq. (8) split: N^4/32 * 48/N^2 = 3N^2/2 = Y, N^4/32 * 4/3 = N^4/24",
   "ok": true,
   "detail": ""
  },
  {
   "name": "HKM one-loop Gamma = 4 g^2 (normalization Gamma_1 = 4)",
   "ok": true,
   "detail": "4"
  },
  {
   "name": "1911.10174 eq. (1.1): first term (alpha_s N/pi) and non-planar bracket (31 pi^6/5040 + 9 z3^2/4)/N^2 x (alpha_s N/pi)^4",
   "ok": true,
   "detail": ""
  },
  {
   "name": "1912.13459 eq. (5.3) located at source",
   "ok": true,
   "detail": ""
  },
  {
   "name": "Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N^2 in HKM anc, HKM eq. (1.1) and Huber eq. (5.3)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "planar Gamma^(4) agrees between HKM anc and Huber eq. (5.3)",
   "ok": true,
   "detail": "-32*zeta3**2 - 876*zeta6"
  },
  {
   "name": "two-loop Gamma = -8 zeta2 g^4 and three-loop 88 zeta4 g^6",
   "ok": true,
   "detail": ""
  },
  {
   "name": "source string: 1705.03444 l. 80: g^2 = g_YM^2 C_A/(4 pi)^2",
   "ok": true,
   "detail": "'$g^2 = \\\\frac{g_{\\\\rm YM}^2 C_A}{(4\\\\pi)^2}' found 1 times"
  },
  {
   "name": "source string: 1912.13459 l. 420: gamma_cusp^(4) of 1705.03444 = 2 Gamma_4",
   "ok": true,
   "detail": "'$\\\\gamma_{\\\\rm cusp}^{(4)} = 2 \\\\, \\\\Gamma_4^{\\\\mathcal{N} = 4}$' found 1 times"
  },
  {
   "name": "1705.03444 non-planar and planar four-loop values parsed",
   "ok": true,
   "detail": ""
  },
  {
   "name": "1705.03444 planar gamma_cusp^(4) = 2 x planar Gamma^(4) of HKM",
   "ok": true,
   "detail": "-64*zeta3**2 - 1752*zeta6"
  },
  {
   "name": "1705.03444 numerical non-planar cusp agrees with the analytic value within 1 sigma",
   "ok": true,
   "detail": "-0.16 sigma"
  },
  {
   "name": "one-loop large spin: Delta-Delta_0 slope = 2 Gamma_1 (HKM l. 1084 form)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eq. (43) located at source (ln j coefficient, \\M = j)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eq. (43) ln j coefficient = 2 Gamma_np (Delta - Delta_0 normalization)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eq. (43) ln j coefficient = norm_factor x (-Gamma_np) (= ln coefficient of P)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "all-j formula: ln^2 M cancels and ln M coefficient = -24 z3^2 - 62 z6 (eq. (43))",
   "ok": true,
   "detail": ""
  },
  {
   "name": "1910.09428 eq. (48): four spins parsed, l=2 value -17280 zeta5",
   "ok": true,
   "detail": ""
  },
  {
   "name": "reuse/konishi_fp.out: 48 x 2103.16420 moments equal 1910.09428 eq. (48) at l = 2, 4, 6, 8",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 all-j formula x 48 equals 1910.09428 eq. (48) at M = 2..8",
   "ok": true,
   "detail": ""
  },
  {
   "name": "source string: 2103.16420 eq. (9): Konishi -360 zeta5 48/N_c^2",
   "ok": true,
   "detail": "'- 360\\\\zf\\\\, \\\\frac{48}{N_c^2}' found 1 times"
  },
  {
   "name": "2103.16420 eq. (9) parsed",
   "ok": true,
   "detail": ""
  },
  {
   "name": "Konishi: 2103.16420 eq. (9) x 48 equals 1910.09428 eq. (48) at l=2 as printed",
   "ok": true,
   "detail": ""
  },
  {
   "name": "slope test: 1910.09428 moments fall with ln M at 0.7 to 1.0 of 2Gamma_np in the g^2 reading",
   "ok": true,
   "detail": "[0.8077, 0.7814, 0.8108]"
  },
  {
   "name": "slope test: per the coupling stated in 1910.09428 (a = 4g^2) the slopes exceed 2Gamma_np by more than 100",
   "ok": true,
   "detail": "[206.8, 200.0, 207.6]"
  },
  {
   "name": "slope test: read as P (large-spin slope -Gamma_np > 0) the moments have the wrong sign of slope",
   "ok": true,
   "detail": "[-1.615, -1.563, -1.622]"
  },
  {
   "name": "planar benchmarks: finite-spin slope ratios between 0.5 and 1.5 at one to three loops",
   "ok": true,
   "detail": "[0.842, 0.904, 1.125, 1.179, 1.216, 1.26]"
  },
  {
   "name": "2103.16420 eq. (45) located: leading pole at M = -2 + omega",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2103.16420 eq. (45) leading coefficient is 192 (paper macro nmNfourTargetDimShift)",
   "ok": true,
   "detail": "192"
  },
  {
   "name": "S-tilde_4 = +4608 zeta2 g^8/(N^2 w^4)",
   "ok": true,
   "detail": "4608*g**8*zeta2/(N**2*omega**4)"
  },
  {
   "name": "S-tilde_4 = 3072 zeta2 Y a^4/w^4, Y = d_Ad_A/N_A - C_A^4/24 = 3N^2/2",
   "ok": true,
   "detail": "3072"
  },
  {
   "name": "general-color reading: (48/N^2) g^8 = 32 Y a^4",
   "ok": true,
   "detail": ""
  },
  {
   "name": "five-loop: P5_np = 21504 z2 g^10/(N^2 w^7), -896 in (N^2/48) gamma^(4)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "five-loop control: P5_np = 58368, -2432 in (N^2/48) gamma^(4)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "2P - w = -w + 8g^2/w + O(g^4) for the DL solution",
   "ok": true,
   "detail": "8*g**2/omega - omega"
  }
 ]
}

==> anc/numbers/deposit/R6/C7/c7_table.out <==
====================================================================================================
C7 N=4 conversion table; single coupling g^2 = lambda/(16 pi^2) = a N_c, a = g_YM^2/(16 pi^2)
norm factor Delta - Delta_0 = (-2) P

[A] couplings and normalizations as stated in each source
  2103.16420: g^2 = lambda/(16 pi^2) [ours]; 1912.13459: g^2 = lambda/(16 pi^2) [ours]
  hep-ph/0208220: abar = lambda/(16 pi^2) (DREG), ahat = abar + abar^2/3 (DRED, eq. (coco)), gamma^uni in ahat
  hep-th/0412188: g_S^2 = lambda/(8 pi^2) = 2 g^2
  1911.10174: a_S = alpha_s/pi, alpha_s = g_YM^2/(4 pi) => a_S N_c = 4 g^2
  1910.09428: a = lambda/(4 pi^2) = 4 g^2 (stated); Delta - Delta_0 = sum a^l N^-2g gamma^(g,l)

[B] Konishi and low spins at one and two loops: Staudacher Table 2 against Kotikov-Lipatov
  M=2: Table 2 (E0,E2,E4)=(6,-12,42) in g_S^2 -> Delta-Delta_0 = 12 g^2 - 48 g^4 + 336 g^6;  KL P = - 6 g^2 + 24 g^4;  ratios -2, -2
  M=4: Table 2 (E0,E2,E4)=(25/3,-925/54,241325/3888) in g_S^2 -> Delta-Delta_0 = 50/3 g^2 - 1850/27 g^4 + 241325/486 g^6;  KL P = - 25/3 g^2 + 925/27 g^4;  ratios -2, -2
  M=6: Table 2 (E0,E2,E4)=(49/5,-45619/2250,300642097/4050000) in g_S^2 -> Delta-Delta_0 = 98/5 g^2 - 91238/1125 g^4 + 300642097/506250 g^6;  KL P = - 49/5 g^2 + 45619/1125 g^4;  ratios -2, -2
  with abar (DREG) in place of ahat: P = - 6 abar + 22 abar^2, two-loop ratio -24/11 (not -2)
  a rescaling g^2 -> c g^2 multiplies the ratios by c and c^2; equal ratios at both orders fix c = 1

[C] double-logarithmic equation P(P-omega)+4g^2 = 0 holds in the normalization of P, not of Delta-Delta_0
  P (factor 1)                        : S-tilde at g^2 w^0 (LL): 0;  g^4 w^-2 (LL): 0, w^-1 (NLL): 0, w^0 (NNLL): -16*zeta2
  Delta-Delta_0 used as P (factor -2) : S-tilde at g^2 w^0 (LL): 12;  g^4 w^-2 (LL): 96, w^-1 (NLL): -192, w^0 (NNLL): -160*zeta2 - 96

[D] 2103.16420 one-loop normalization: eq. (12) matrix and eqs. (13)-(16)
  j=2: eq. (12) summed as in eq. (Op1l) = 0;  -4 S_1(j-2) = 0;  eq. (16) as printed -4 S_1(j) = -6
  j=3: eq. (12) summed as in eq. (Op1l) = -4;  -4 S_1(j-2) = -4;  eq. (16) as printed -4 S_1(j) = -22/3
  j=4: eq. (12) summed as in eq. (Op1l) = -6;  -4 S_1(j-2) = -6;  eq. (16) as printed -4 S_1(j) = -25/3
  j=5: eq. (12) summed as in eq. (Op1l) = -22/3;  -4 S_1(j-2) = -22/3;  eq. (16) as printed -4 S_1(j) = -137/15
  j=6: eq. (12) summed as in eq. (Op1l) = -25/3;  -4 S_1(j-2) = -25/3;  eq. (16) as printed -4 S_1(j) = -49/5

[E] non-planar four-loop cusp: HKM eq. (1.1) and anc file, Huber et al. eq. (5.3)
  HKM anc file, a_S = 4g^2/N, C_R = C_A = N, C4A = d_A d_A/N_A: Gamma = 4 g^2 + (-8*zeta2) g^4 + (88*zeta4) g^6 + [(-32*zeta3**2 - 876*zeta6) + (-576*zeta3**2/N**2 - 1488*zeta6/N**2)] g^8
  Gamma_np^(4): HKM anc -576*zeta3**2/N**2 - 1488*zeta6/N**2;  HKM eq. (1.1) -576*zeta3**2/N**2 - 1488*zeta6/N**2;  Huber eq. (5.3) -576*zeta3**2/N**2 - 1488*zeta6/N**2  (g^8)
  Gamma_p^(4):  HKM anc -32*zeta3**2 - 876*zeta6;  Huber eq. (5.3) -32*zeta3**2 - 876*zeta6
  1705.03444: gamma_cusp,NP^(4) = -4792.3 +- 645.1 (per 1/N^2) = 2 Gamma_np;  analytic 2 Gamma_np N^2 = -4692.18;  difference -0.16 sigma
  one loop: Delta-Delta_0 = 8 S_1(M) g^2 -> 8 g^2 ln M = 2 Gamma_1 ln M;  P = -4 S_1 g^2 -> -Gamma_1 ln M
  2103.16420 eq. (43) x 48/N^2: ln j coefficient -1152*zeta3**2/N**2 - 2976*zeta6/N**2;  2 Gamma_np = -1152*zeta3**2/N**2 - 2976*zeta6/N**2;  -Gamma_np = 576*zeta3**2/N**2 + 1488*zeta6/N**2
  reuse/largeM_eval.out (PSLQ of the continued all-j formula): ln^2 M coefficient 0, ln M coefficient -24*zeta3**2 - 62*zeta6

[F] four-loop non-planar moments: 1910.09428 eq. (48) against 2103.16420 eqs. (9)-(11), (29)
  1910.09428 eq. (48) parsed: l=2: -17280*zeta5; l=4: 28000*zeta3/3 - 100000*zeta5/3 + 2800; l=6: 85064*zeta3/5 - 230496*zeta5/5 + 132986/25; l=8: 164142*zeta3/7 - 13898904*zeta5/245 + 220854227/29400
  2 Gamma_np N^2/g^8 = -4692.184752;  -Gamma_np N^2/g^8 = 2346.092376
  1910.09428 eq. (48)                    M= 2-> 4: values   -17918.112 ->   -20545.061; slope/2Gamma_np: ln M 0.8077, ln j 1.3808;  per stated a (x256): 206.8;  slope/(-Gamma_np) (P reading) -1.615
  1910.09428 eq. (48)                    M= 4-> 6: values   -20545.061 ->   -22031.746; slope/2Gamma_np: ln M 0.7814, ln j 1.1014;  per stated a (x256): 200.0;  slope/(-Gamma_np) (P reading) -1.563
  1910.09428 eq. (48)                    M= 6-> 8: values   -22031.746 ->   -23126.231; slope/2Gamma_np: ln M 0.8108, ln j 1.0453;  per stated a (x256): 207.6;  slope/(-Gamma_np) (P reading) -1.622
  2103.16420 all-j (target), not evidence M= 8->10: values   -23126.231 ->   -24006.673; slope/2Gamma_np: ln M 0.8409, ln j 1.0292;  per stated a (x256): 215.3;  slope/(-Gamma_np) (P reading) -1.682
  2103.16420 all-j (target), not evidence M=10->12: values   -24006.673 ->   -24746.995; slope/2Gamma_np: ln M 0.8654, ln j 1.0235;  per stated a (x256): 221.5;  slope/(-Gamma_np) (P reading) -1.731
  2103.16420 all-j (target), not evidence M=12->14: values   -24746.995 ->   -25386.876; slope/2Gamma_np: ln M 0.8847, ln j 1.0213;  per stated a (x256): 226.5;  slope/(-Gamma_np) (P reading) -1.769
  2103.16420 all-j (target), not evidence M=14->16: values   -25386.876 ->   -25950.712; slope/2Gamma_np: ln M 0.8999, ln j 1.0202;  per stated a (x256): 230.4;  slope/(-Gamma_np) (P reading) -1.800
  1910.09428 M=2->8 overall: slope/2Gamma_np = 0.8007 (x256: 205.0)
  planar benchmarks (hep-th/0412188 Table 2, L=2 rows, Delta - Delta_0 in g^2) against 2 Gamma_l (HKM anc):
    1 loop(s): M=2->4 slope/2Gamma_1 = 0.8416
    1 loop(s): M=4->6 slope/2Gamma_1 = 0.9043
    2 loop(s): M=2->4 slope/2Gamma_2 = 1.1247
    2 loop(s): M=4->6 slope/2Gamma_2 = 1.1790
    3 loop(s): M=2->4 slope/2Gamma_3 = 1.2160
    3 loop(s): M=4->6 slope/2Gamma_3 = 1.2599

[G] the target: 2103.16420 eq. (45) to S-tilde_4
  gamma_np = 9216*g**8*zeta2/(N**2*omega**5);  P_np = -4608*g**8*zeta2/(N**2*omega**5);  S-tilde_np = -omega P_np = 4608*g**8*zeta2/(N**2*omega**4) = 4608*N**2*a**4*zeta2/omega**4 = 3072 zeta2 Y a^4/w^4 (Y = 3N^2/2)
  control factor +1 (gamma read as P) : S-tilde_np = -9216*g**8*zeta2/(N**2*omega**4)
  control factor -1                   : S-tilde_np = 9216*g**8*zeta2/(N**2*omega**4)
  control factor -4                   : S-tilde_np = 2304*g**8*zeta2/(N**2*omega**4)

[G5] five loops: S-tilde_5 to the pole of P and to (N^2/48) gamma^(4)_np
  b_8a^- = +C_A           : S-tilde_5 = -38912 z2 C_A Y -> P5_np = 21504*N**3*a**5*zeta2/omega**7 = 21504*g**10*zeta2/(N**2*omega**7) -> (N^2/48) gamma^(4)_np = -896 z2/w^7
  b_8a^- = -C_A (control) : S-tilde_5 = -63488 z2 C_A Y -> P5_np = 58368*N**3*a**5*zeta2/omega**7 = 58368*g**10*zeta2/(N**2*omega**7) -> (N^2/48) gamma^(4)_np = -2432 z2/w^7

[H] DL point wording
  paper l. 290 'double-logarithmic point of spin -2'; Sect. 7: M = j - 2 = -2 + omega with j = omega; KL (dg2.4) r = 0 means j = omega

checks: 82, failed: 0
  [ok] source string: 2103.16420 l. 168 g^2 = lambda/(16 pi^2) 
  [ok] source string: 2103.16420 eq. (6) expansion in g^{2n} 
  [ok] source string: 2103.16420 eq. (39) overall factor 48/N_c^2 
  [ok] source string: hep-ph/0208220 l. 730 abar = g^2 N_c/(16 pi^2) 
  [ok] source string: hep-ph/0208220 eq. (coco) ahat = abar + abar^2/3 
  [ok] source string: hep-ph/0208220 eq. (55) context: gamma^LLA = -4 S_1(j-2) 
  [ok] source string: hep-ph/0208220 eq. (70) 
  [ok] source string: hep-ph/0208220 eq. (71) 
  [ok] source string: hep-ph/0208220 eq. (68) 
  [ok] source string: hep-th/0412188 eq. (Delta): g_S^2 = g_YM^2 N/(8 pi^2) 
  [ok] source string: hep-th/0412188 eq. (Delta3): loop expansion g^2 E_0 + g^4 E_2 + g^6 E_4 
  [ok] source string: hep-th/0412188 sl(2): Delta_0 = L + M 
  [ok] source string: 1911.10174 anc readme: aS = alpha_s/pi 
  [ok] source string: 1911.10174 eq. (1.1): alpha_s = g^2/(4 pi) 
  [ok] source string: 1911.10174 l. 1084: twist-two large spin gamma = 2 Gamma_cusp log S 
  [ok] source string: 1912.13459 l. 93: g^2 = N_c g^2/(16 pi^2) 
  [ok] source string: 1910.09428 l. 250: a = g_YM^2 N_c/(4 pi^2) 
  [ok] source string: 1910.09428 l. 902: Delta = Delta_0 + sum a^l N^-2g gamma 
  [ok] Table 2 bold L=2 rows found for M = 2, 4, 6 
  [ok] Table 2 Delta_0 = L + M at M=2 
  [ok] Delta - Delta_0 = norm_factor x P at one loop, M=2 
  [ok] Delta - Delta_0 = norm_factor x P at two loops, M=2 
  [ok] Table 2 E0 = 4 S_1(M) at M=2 
  [ok] Table 2 Delta_0 = L + M at M=4 
  [ok] Delta - Delta_0 = norm_factor x P at one loop, M=4 
  [ok] Delta - Delta_0 = norm_factor x P at two loops, M=4 
  [ok] Table 2 E0 = 4 S_1(M) at M=4 
  [ok] Table 2 Delta_0 = L + M at M=6 
  [ok] Delta - Delta_0 = norm_factor x P at one loop, M=6 
  [ok] Delta - Delta_0 = norm_factor x P at two loops, M=6 
  [ok] Table 2 E0 = 4 S_1(M) at M=6 
  [ok] two-loop ratio selects ahat (DRED) as g^2: with abar the ratio differs from norm_factor 
  [ok] source string: hep-ph/0208220 eq. (dg2.4) 
  [ok] source string: hep-ph/0208220 eq. (dg2.5), r even 
  [ok] source string: hep-ph/0208220 Shat_2 = zeta_2 + S_2 
  [ok] P normalization: LL and NLL terms of S-tilde vanish at g^2 and g^4 and S-tilde_2 = -16 zeta2 
  [ok] Delta-Delta_0 inserted as P violates the DL equation already at one loop (LL term g^2 w^0 nonzero) 
  [ok] 2103.16420 eq. (12): gamma_g lambda, gamma_lambda lambda, gamma_phi lambda parsed 
  [ok] source string: 2103.16420 eq. (16) as printed: -4 S_1(j) 
  [ok] 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=2 
  [ok] 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=3 
  [ok] 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=4 
  [ok] 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=5 
  [ok] 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=6 
  [ok] 2103.16420 eq. (16) as printed (-4 S_1(j)) differs from eqs. (12)-(15) by the shift j -> j-2 
  [ok] source string: 2103.16420 eq. (8): d44 = N^2(N^2+36)/24 
  [ok] source string: 2103.16420 eq. (8): N^4/32 (4/3 + 48/N^2) 
  [ok] 2103.16420 eq. (8) split: N^4/32 * 48/N^2 = 3N^2/2 = Y, N^4/32 * 4/3 = N^4/24 
  [ok] HKM one-loop Gamma = 4 g^2 (normalization Gamma_1 = 4) 
  [ok] 1911.10174 eq. (1.1): first term (alpha_s N/pi) and non-planar bracket (31 pi^6/5040 + 9 z3^2/4)/N^2 x (alpha_s N/pi)^4 
  [ok] 1912.13459 eq. (5.3) located at source 
  [ok] Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N^2 in HKM anc, HKM eq. (1.1) and Huber eq. (5.3) 
  [ok] planar Gamma^(4) agrees between HKM anc and Huber eq. (5.3) 
  [ok] two-loop Gamma = -8 zeta2 g^4 and three-loop 88 zeta4 g^6 
  [ok] source string: 1705.03444 l. 80: g^2 = g_YM^2 C_A/(4 pi)^2 
  [ok] source string: 1912.13459 l. 420: gamma_cusp^(4) of 1705.03444 = 2 Gamma_4 
  [ok] 1705.03444 non-planar and planar four-loop values parsed 
  [ok] 1705.03444 planar gamma_cusp^(4) = 2 x planar Gamma^(4) of HKM 
  [ok] 1705.03444 numerical non-planar cusp agrees with the analytic value within 1 sigma 
  [ok] one-loop large spin: Delta-Delta_0 slope = 2 Gamma_1 (HKM l. 1084 form) 
  [ok] 2103.16420 eq. (43) located at source (ln j coefficient, \M = j) 
  [ok] 2103.16420 eq. (43) ln j coefficient = 2 Gamma_np (Delta - Delta_0 normalization) 
  [ok] 2103.16420 eq. (43) ln j coefficient = norm_factor x (-Gamma_np) (= ln coefficient of P) 
  [ok] all-j formula: ln^2 M cancels and ln M coefficient = -24 z3^2 - 62 z6 (eq. (43)) 
  [ok] 1910.09428 eq. (48): four spins parsed, l=2 value -17280 zeta5 
  [ok] reuse/konishi_fp.out: 48 x 2103.16420 moments equal 1910.09428 eq. (48) at l = 2, 4, 6, 8 
  [ok] 2103.16420 all-j formula x 48 equals 1910.09428 eq. (48) at M = 2..8 
  [ok] source string: 2103.16420 eq. (9): Konishi -360 zeta5 48/N_c^2 
  [ok] 2103.16420 eq. (9) parsed 
  [ok] Konishi: 2103.16420 eq. (9) x 48 equals 1910.09428 eq. (48) at l=2 as printed 
  [ok] slope test: 1910.09428 moments fall with ln M at 0.7 to 1.0 of 2Gamma_np in the g^2 reading 
  [ok] slope test: per the coupling stated in 1910.09428 (a = 4g^2) the slopes exceed 2Gamma_np by more than 100 
  [ok] slope test: read as P (large-spin slope -Gamma_np > 0) the moments have the wrong sign of slope 
  [ok] planar benchmarks: finite-spin slope ratios between 0.5 and 1.5 at one to three loops 
  [ok] 2103.16420 eq. (45) located: leading pole at M = -2 + omega 
  [ok] 2103.16420 eq. (45) leading coefficient is 192 (paper macro nmNfourTargetDimShift) 
  [ok] S-tilde_4 = +4608 zeta2 g^8/(N^2 w^4) 
  [ok] S-tilde_4 = 3072 zeta2 Y a^4/w^4, Y = d_Ad_A/N_A - C_A^4/24 = 3N^2/2 
  [ok] general-color reading: (48/N^2) g^8 = 32 Y a^4 
  [ok] five-loop: P5_np = 21504 z2 g^10/(N^2 w^7), -896 in (N^2/48) gamma^(4) 
  [ok] five-loop control: P5_np = 58368, -2432 in (N^2/48) gamma^(4) 
  [ok] 2P - w = -w + 8g^2/w + O(g^4) for the DL solution 


==> anc/numbers/deposit/R6/C7/c7_table.py <==
"""C7 of the R6 plan: one conversion table for the N=4 numbers of App. I and Sect. 7.

Every printed N=4 number used by the test is written as P or as Delta - Delta_0 in the single
coupling g^2 = lambda/(16 pi^2), lambda = g_YM^2 N_c, ending at the four-loop non-planar pole of
S-tilde.  Conventions of the paper (Sect. 7, App. I): a = g_YM^2/(16 pi^2), g^2 = a N_c, M = j - 2,
double-logarithmic point M = -2 + omega, P with one-loop term -4 S_1(M) g^2, S-tilde = P(P - omega)
+ 4 a C_A, S-tilde_n = coefficient of a^n omega^(4-2n).

Sources (copies under ./src, read from the LaTeX or the ancillary files where possible):
  hep-ph/0208220 v3 (Kotikov, Lipatov)            eqs. (55), (68)=(1a), (70)=(1), (71)=(2), (coco), (dg2.4), (dg2.5)
  hep-th/0412188 v1 (Staudacher)                  eqs. (Delta), (Delta3), Table 2 (label derivatives)
  1911.10174 v1 (Henn, Korchemsky, Mistlberger)   eq. (1.1) and anc/HKM_GammaC_N4sYM.txt, l. 1084
  1912.13459 v1 (Huber, von Manteuffel, Panzer, Schabinger, Yang)  eq. (5.3), coupling l. 93
  1705.03444 v2 (Boels, Huber, Yang)              coupling l. 80, eq. (planar-4loop-CAD), non-planar value l. 206
  1910.09428 v1 (Fleury, Pereira)                 l. 250 (coupling a), l. 902 (Delta expansion), eq. (48)
  2103.16420 v1                                   target only: eqs. (8), (9), (12), (16), (39), (43), (45)
Exact arithmetic (sympy Rational, zeta values as symbols).
"""
import re, json, os, sys
import sympy as sp
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, "src")
def rd(p): return open(os.path.join(SRC, p)).read()

T_KL  = rd("hep-ph_0208220/hep-ph_0208220.tex")
T_ST  = rd("hep-th_0412188/hep-th_0412188.tex")
T_HKM = rd("1911.10174/HKM.tex")
A_HKM = rd("1911.10174/anc/HKM_GammaC_N4sYM.txt")
R_HKM = rd("1911.10174/anc/HKM_readme.txt")
T_HU  = rd("1912.13459/neq4cusp.tex")
T_FP  = rd("1910.09428/NonPlanarArXiv.tex")
T_KV  = rd("2103.16420/NPN4v1.tex")
T_BO  = rd("1705.03444/arxiv_replacement_v2.tex")

N, g, a, w = sp.symbols("N g a omega", positive=True)
z2, z3, z4, z5, z6, z7 = sp.symbols("zeta2 zeta3 zeta4 zeta5 zeta6 zeta7")
ZVAL = {z2: sp.zeta(2), z3: sp.zeta(3), z4: sp.zeta(4), z5: sp.zeta(5), z6: sp.zeta(6), z7: sp.zeta(7)}
def num(e): return float(sp.N(sp.sympify(e).subs(ZVAL), 30))

PARAMS = dict(               # the conversion factors under test; test_mutations.py perturbs them
    norm_factor=sp.Integer(-2),      # Delta - Delta_0 = norm_factor * P
    staudacher_gS2_per_g2=sp.Integer(2),   # g_S^2 = lambda/(8 pi^2) = 2 g^2
    hkm_aS_times_N_per_g2=sp.Integer(4),   # a_S N = alpha_s N/pi = 4 g^2
    fp_a_per_g2=sp.Integer(4),             # a = lambda/(4 pi^2) = 4 g^2 (as stated in 1910.09428)
    kv_np_factor=sp.Rational(48),          # the factor 48/N_c^2 of 2103.16420 eq. (39)
)

CHECKS = []
def check(name, ok, detail=""):
    CHECKS.append((name, bool(ok), detail))
    return bool(ok)

def need(text, s, what):
    c = text.count(s)
    check("source string: " + what, c >= 1, repr(s) + " found %d times" % c)

# ---------------------------------------------------------------- harmonic sums (exact)
def S(idx, n):
    """nested harmonic sum S_{idx}(n), idx a tuple of nonzero integers (sign = alternation)."""
    if not idx: return F(1)
    a0, rest = idx[0], idx[1:]
    tot = F(0)
    for i in range(1, n + 1):
        sg = 1 if a0 > 0 else (-1) ** i
        tot += F(sg, i ** abs(a0)) * S(rest, i)
    return tot

def P_KL(M):
    """hep-ph/0208220 v3: gamma^uni = ahat gamma^LLA + ahat^2 gamma^NLO, eqs. (71), (55), (70), (68):
    gamma^LLA(j) = 4(Psi(1) - Psi(j-1)) = -4 S_1(j-2), gamma^NLO(j) = 16 Q(j-2),
    Q(j) = 1/2 (S_3 + S_-3) + S_1 (S_2 + S_-2) - S_-2,1.  Returns (one-loop, two-loop) at M = j - 2."""
    one = -4 * S((1,), M)
    Q = F(1, 2) * (S((3,), M) + S((-3,), M)) + S((1,), M) * (S((2,), M) + S((-2,), M)) - S((-2, 1), M)
    return one, 16 * Q

def frac_tex(s):
    s = s.strip().replace(" ", "")
    m = re.fullmatch(r"(-?)\\frac\{(\d+)\}\{(\d+)\}", s)
    if m: return sp.Rational(int(m.group(2)), int(m.group(3))) * (-1 if m.group(1) else 1)
    return sp.Rational(s)

def poly(*cs, var="g"):
    """c1 var^2 + c2 var^4 + ... with explicit signs"""
    t = []
    for k, c in enumerate(cs, 1):
        c = sp.nsimplify(c)
        e = 2 * k if var == "g" else k
        t.append(("- " if c < 0 else ("+ " if t else "")) + ("%s %s" % (abs(c), var) + ("^%d" % e if e > 1 else "")))
    return " ".join(t)

OUT = []
def out(*x):
    s = " ".join(str(y) for y in x); OUT.append(s); print(s)

TABLE = []   # rows of the conversion table
def row(rid, quantity, source, printed, coupling_printed, normalization_printed, conversion,
        delta_g2, P_g2, status):
    TABLE.append(dict(id=rid, quantity=quantity, source=source, printed=str(printed),
                      coupling_printed=coupling_printed, normalization_printed=normalization_printed,
                      conversion=conversion, delta_minus_delta0_in_g2=str(delta_g2),
                      P_in_g2=str(P_g2), status=status))

def run(p=PARAMS):
    CHECKS.clear(); OUT.clear(); TABLE.clear()
    nf = p["norm_factor"]
    out("=" * 100)
    out("C7 N=4 conversion table; single coupling g^2 = lambda/(16 pi^2) = a N_c, a = g_YM^2/(16 pi^2)")
    out("norm factor Delta - Delta_0 = (%s) P" % nf)

    # ------------------------------------------------------------ A. couplings at source
    out("\n[A] couplings and normalizations as stated in each source")
    need(T_KV, r"$g^2=\lambda/(16\pi^2)$ with $\lambda=g^2_{\mathrm {YM}}N_c$", "2103.16420 l. 168 g^2 = lambda/(16 pi^2)")
    need(T_KV, r"\gamma_{\mathrm {uni}}^{(n-1)}(\M)\,g^{2n}", "2103.16420 eq. (6) expansion in g^{2n}")
    need(T_KV, r"\right]\frac{48}{N_c^2}", "2103.16420 eq. (39) overall factor 48/N_c^2")
    need(T_KL, r"\overline{a}%" + "\n" + r"=g^{2}N_{c}/(16\pi ^{2})", "hep-ph/0208220 l. 730 abar = g^2 N_c/(16 pi^2)")
    need(T_KL, r"{\overline{a}}\rightarrow \hat{a}={\overline{a}}+" + "\n" + r"\frac{1}{3}{\overline{a}}^{2}", "hep-ph/0208220 eq. (coco) ahat = abar + abar^2/3")
    need(T_KL, r"\gamma ^{LLA}(j)=4\Bigl(\Psi (1)-\Psi (j-1)\Bigr)\equiv -4S_{1}(j-2).", "hep-ph/0208220 eq. (55) context: gamma^LLA = -4 S_1(j-2)")
    need(T_KL, r"\gamma^{NLO}(j)~=~ 16 \, Q(j-2)", "hep-ph/0208220 eq. (70)")
    need(T_KL, r"\gamma(j)~\equiv~ \gamma^{uni}(j)~=~ \hat a \gamma^{LLA}(j) + \hat a^2", "hep-ph/0208220 eq. (71)")
    need(T_KL, r"Q(j) ~=~ \frac{1}{2} \biggl( S_3(j)+ S_{-3}(j)\biggr) +S_1(j) \biggl(%" + "\n" + r"S_2(j)+S_{-2}(j) \biggr) - S_{-2,1}(j)", "hep-ph/0208220 eq. (68)")
    need(T_ST, r"\Delta=\Delta_0+g^2\, E_0+\cO(g^4)\, ," + "\n" + r"\qquad {\rm with} \qquad " + "\n" + r"g^2=\frac{\gym^2 N}{8 \pi^2}", "hep-th/0412188 eq. (Delta): g_S^2 = g_YM^2 N/(8 pi^2)")
    need(T_ST, r"\Delta=L+\half\, M+g^2\, E_0+g^4\, E_2+g^6\, E_4+\cO(g^8)", "hep-th/0412188 eq. (Delta3): loop expansion g^2 E_0 + g^4 E_2 + g^6 E_4")
    need(T_ST, r"the classical scaling dimension is $\Delta_0=L+M$", "hep-th/0412188 sl(2): Delta_0 = L + M")
    need(R_HKM, "aS=alpha_S/Pi", "1911.10174 anc readme: aS = alpha_s/pi")
    need(T_HKM, r"where $\alpha_s=g^2/(4\pi)$ is the fine structure constant", "1911.10174 eq. (1.1): alpha_s = g^2/(4 pi)")
    need(T_HKM, r"\gamma(S) = 2\Gamma_{\rm cusp} \log S + O(S^0)", "1911.10174 l. 1084: twist-two large spin gamma = 2 Gamma_cusp log S")
    need(T_HU, r"g^2 = \frac{N_c\, g_{\scriptscriptstyle \mathcal{N} = 4}^2}{16\pi^2}", "1912.13459 l. 93: g^2 = N_c g^2/(16 pi^2)")
    need(T_FP, r"$a = g^2_{\mathrm{YM}} N_c/(4 \pi^2)$", "1910.09428 l. 250: a = g_YM^2 N_c/(4 pi^2)")
    need(T_FP, r"\Delta(l) &= \Delta^{(0)}_l+ \sum_{g=0}^\infty \sum_{\ell=1}^\infty \frac{a^\ell}{N_c^{2g}}\gamma^{(g,\ell)}_l", "1910.09428 l. 902: Delta = Delta_0 + sum a^l N^-2g gamma")
    out("  2103.16420: g^2 = lambda/(16 pi^2) [ours]; 1912.13459: g^2 = lambda/(16 pi^2) [ours]")
    out("  hep-ph/0208220: abar = lambda/(16 pi^2) (DREG), ahat = abar + abar^2/3 (DRED, eq. (coco)), gamma^uni in ahat")
    out("  hep-th/0412188: g_S^2 = lambda/(8 pi^2) = %s g^2" % p["staudacher_gS2_per_g2"])
    out("  1911.10174: a_S = alpha_s/pi, alpha_s = g_YM^2/(4 pi) => a_S N_c = %s g^2" % p["hkm_aS_times_N_per_g2"])
    out("  1910.09428: a = lambda/(4 pi^2) = %s g^2 (stated); Delta - Delta_0 = sum a^l N^-2g gamma^(g,l)" % p["fp_a_per_g2"])

    # ------------------------------------------------------------ B. Konishi one and two loops
    out("\n[B] Konishi and low spins at one and two loops: Staudacher Table 2 against Kotikov-Lipatov")
    tab = {}
    for m in re.finditer(r"\n(\d)\s*&\s*2\s*&\s*(\d)\s*&\(([-\d,]+)\)\s*&\s*\n?\s*\\mathbf\{\(([^)]*)\)\^\+\}", T_ST):
        D0, M = int(m.group(1)), int(m.group(2))
        vals = [frac_tex(x) for x in m.group(4).split(",")]
        tab[M] = (D0, vals)
    check("Table 2 bold L=2 rows found for M = 2, 4, 6", sorted(tab) == [2, 4, 6], str(sorted(tab)))
    gS = p["staudacher_gS2_per_g2"]
    ratios = {}
    for M in sorted(tab):
        D0, (E0, E2, E4) = tab[M]
        check("Table 2 Delta_0 = L + M at M=%d" % M, D0 == 2 + M, "Delta_0=%d" % D0)
        d1, d2, d3 = E0 * gS, E2 * gS ** 2, E4 * gS ** 3
        p1, p2 = P_KL(M)
        p1, p2 = sp.Rational(p1.numerator, p1.denominator), sp.Rational(p2.numerator, p2.denominator)
        r1, r2 = d1 / p1, d2 / p2
        ratios[M] = (r1, r2)
        out("  M=%d: Table 2 (E0,E2,E4)=(%s,%s,%s) in g_S^2 -> Delta-Delta_0 = %s;"
            "  KL P = %s;  ratios %s, %s" % (M, E0, E2, E4, poly(d1, d2, d3), poly(p1, p2), r1, r2))
        check("Delta - Delta_0 = norm_factor x P at one loop, M=%d" % M, r1 == nf, "ratio %s" % r1)
        check("Delta - Delta_0 = norm_factor x P at two loops, M=%d" % M, r2 == nf, "ratio %s" % r2)
        # one-loop E0 also follows from E_0(M) = 4 Sigma_1(M) (Staudacher eq. (klov) first line, the one-loop sl(2) energy)
        check("Table 2 E0 = 4 S_1(M) at M=%d" % M, E0 == 4 * sp.Rational(S((1,), M).numerator, S((1,), M).denominator), "")
    # coupling identification: abar instead of ahat would add gamma^LLA/3 at two loops
    p1, p2 = P_KL(2); p2_abar = p2 + p1 / 3
    D0, (E0, E2, E4) = tab[2]
    out("  with abar (DREG) in place of ahat: P = %s, two-loop ratio %s (not %s)"
        % (poly(sp.Rational(p1.numerator, p1.denominator), sp.Rational(p2_abar.numerator, p2_abar.denominator), var="abar"), sp.Rational(int(E2 * gS ** 2)) / sp.Rational(p2_abar.numerator, p2_abar.denominator), nf))
    check("two-loop ratio selects ahat (DRED) as g^2: with abar the ratio differs from norm_factor",
          sp.Rational(int(E2 * gS ** 2)) / sp.Rational(p2_abar.numerator, p2_abar.denominator) != nf, "")
    # a coupling rescaling g^2 -> c g^2 would change the one- and two-loop ratios differently
    out("  a rescaling g^2 -> c g^2 multiplies the ratios by c and c^2; equal ratios at both orders fix c = 1")
    E0, E2, E4 = tab[2][1]
    row("K1", "Konishi Delta-Delta_0, one and two loops (three loops for reference)",
        "hep-th/0412188 Table 2, row L=2, M=2 (bold)", "(E0,E2,E4)=(%s,%s,%s)" % (E0, E2, E4),
        "g_S^2 = lambda/(8 pi^2)", "Delta - Delta_0", "x (g_S^2/g^2)^l = 2^l",
        poly(E0 * gS, E2 * gS ** 2, E4 * gS ** 3),
        poly(E0 * gS / nf, E2 * gS ** 2 / nf), "converted")
    p1, p2 = P_KL(2)
    row("K2", "Konishi P, one and two loops", "hep-ph/0208220 v3 eqs. (55), (68), (70), (71) at j=4",
        "gamma^uni = ahat(-4S_1(2)) + ahat^2 16Q(2) = %s" % poly(sp.Rational(p1.numerator, p1.denominator), sp.Rational(p2.numerator, p2.denominator), var="ahat"),
        "ahat (DRED, eq. (coco)) = g^2 through g^4", "P (one-loop -4S_1)", "none (ahat = g^2)",
        poly(sp.Rational(p1.numerator, p1.denominator) * nf, sp.Rational(p2.numerator, p2.denominator) * nf), poly(sp.Rational(p1.numerator, p1.denominator), sp.Rational(p2.numerator, p2.denominator)),
        "ratio to K1: %s, %s" % ratios[2])

    # ------------------------------------------------------------ C. the DL equation fixes the P normalization
    out("\n[C] double-logarithmic equation P(P-omega)+4g^2 = 0 holds in the normalization of P, not of Delta-Delta_0")
    # KL (dg2.4), (dg2.5) at r = 0: gamma^LLA = 4[1/w - S1(1) - Shat2(1) w], gamma^NLO = 16[1/w^3 - 2 S1(1)/w^2 - Shat2(1)/w]
    need(T_KL, r"\gamma ^{LLA}(j) &=& 4 \biggl[ \frac{1}{\omega} - S_1(r+1) - \hat S_{2}(r+1)", "hep-ph/0208220 eq. (dg2.4)")
    need(T_KL, r"16 \biggl[ \frac{1}{\omega^3} - 2S_1(r+1) \frac{1}{\omega^2} - \hat" + "\n" + r"S_{2}(r+1) \frac{1}{\omega} + O(\omega^0) \biggr]", "hep-ph/0208220 eq. (dg2.5), r even")
    need(T_KL, r"where $\hat S_{2}(r) = \zeta(2) + S_{2}(r)$", "hep-ph/0208220 Shat_2 = zeta_2 + S_2")
    S1, Sh2 = 1, 1 + z2
    c0 = sp.Symbol("c0")
    P1 = 4 * g**2 * (1 / w - S1 - Sh2 * w)
    P2 = 16 * g**4 * (1 / w**3 - 2 * S1 / w**2 - Sh2 / w + c0)
    for lab, fac in (("P (factor 1)", 1), ("Delta-Delta_0 used as P (factor %s)" % nf, nf)):
        Pt = fac * (P1 + P2)
        St = sp.expand(Pt * (Pt - w) + 4 * g**2)
        co = {k: sp.simplify(St.coeff(g, 4).coeff(w, k)) for k in (-2, -1, 0)}
        St2 = sp.expand(St.coeff(g, 2))
        co1 = sp.simplify(St2.subs(w, 0)) if St2.coeff(w, -1) == 0 else sp.nan   # LL slot at one loop: g^2 w^0
        out("  %-36s: S-tilde at g^2 w^0 (LL): %s;  g^4 w^-2 (LL): %s, w^-1 (NLL): %s, w^0 (NNLL): %s" % (lab, co1, co[-2], co[-1], co[0]))
        if fac == 1:
            check("P normalization: LL and NLL terms of S-tilde vanish at g^2 and g^4 and S-tilde_2 = -16 zeta2",
                  co1 == 0 and co[-2] == 0 and co[-1] == 0 and sp.simplify(co[0] + 16 * z2) == 0, str(co))
        else:
            check("Delta-Delta_0 inserted as P violates the DL equation already at one loop (LL term g^2 w^0 nonzero)",
                  co1 != 0 and co[-2] != 0, "g^2 w^0 coefficient %s, g^4 w^-2 %s" % (co1, co[-2]))
    row("D1", "DL point: one-loop pole and S-tilde_2", "hep-ph/0208220 v3 eqs. (dg2.4), (dg2.5) at r=0 (j = omega, M = -2 + omega)",
        "gamma^LLA = 4[1/w - 1 - (1+z2)w], gamma^NLO = 16[1/w^3 - 2/w^2 - (1+z2)/w]", "ahat = g^2", "P",
        "none", "-8 g^2/w + ... (not used)", "4g^2/w - 4g^2 + 16g^4/w^3 - 32g^4/w^2 + ...; S-tilde = -16 z2 g^4 + O(g^6) at w^0",
        "LL, NLL poles of S-tilde cancel only in P normalization")

    # ------------------------------------------------------------ D. one loop of 2103.16420 (target) is P
    out("\n[D] 2103.16420 one-loop normalization: eq. (12) matrix and eqs. (13)-(16)")
    jj = sp.Symbol("j", positive=True, integer=True)
    blk = T_KV[T_KV.index(r"\gamma^{(0)}_{{gg}}&=&"):T_KV.index(r"\label{LOAD}")]
    m1 = re.search(r"\\gamma\^\{\(0\)\}_\{\{g\\lambda\}\} \\, =\\, \\frac\{(\d+)\}\{j-1\}-\\frac\{(\d+)\}\{j\}\+\\frac\{(\d+)\}\{j\+1\}", blk)
    m2 = re.search(r"\\gamma\^\{\(0\)\}_\{\{\\lambda\\lambda\}\} &=&-(\d+)S_1\(j\)\+\\frac\{(\d+)\}\{j\}-\\frac\{(\d+)\}\{j\+1\}", blk)
    m3 = re.search(r"\\gamma\^\{\(0\)\}_\{\{\\phi\\lambda\}\} \\, =\\, \\frac\{(\d+)\}\{j\+1\}", blk)
    check("2103.16420 eq. (12): gamma_g lambda, gamma_lambda lambda, gamma_phi lambda parsed", None not in (m1, m2, m3), "")
    e1 = [int(x) for x in m1.groups()]; e2 = [int(x) for x in m2.groups()]; e3 = [int(x) for x in m3.groups()]
    need(T_KV, r"\gamma_{\mathrm {uni}}^{(0)}(j)=-4S_1(j)\,,", "2103.16420 eq. (16) as printed: -4 S_1(j)")
    for j in (2, 3, 4, 5, 6):
        S1j = sp.Rational(S((1,), j).numerator, S((1,), j).denominator)
        op1l = (sp.Rational(e1[0], j - 1) - sp.Rational(e1[1], j) + sp.Rational(e1[2], j + 1)) + (-e2[0] * S1j + sp.Rational(e2[1], j) - sp.Rational(e2[2], j + 1)) + sp.Rational(e3[0], j + 1)
        Sm2 = sp.Rational(S((1,), j - 2).numerator, S((1,), j - 2).denominator)
        out("  j=%d: eq. (12) summed as in eq. (Op1l) = %s;  -4 S_1(j-2) = %s;  eq. (16) as printed -4 S_1(j) = %s"
            % (j, op1l, -4 * Sm2, -4 * S1j))
        check("2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=%d" % j, op1l == -4 * Sm2, "")
    check("2103.16420 eq. (16) as printed (-4 S_1(j)) differs from eqs. (12)-(15) by the shift j -> j-2",
          -4 * sp.Rational(S((1,), 4).numerator, S((1,), 4).denominator) != -6, "at j = 4: -25/3 against -6")
    row("V1", "2103.16420 one-loop universal anomalous dimension", "2103.16420 eqs. (12), (13)-(15), (16)",
        "eq. (16): -4S_1(j); eqs. (12)+(13): -4S_1(j-2) = -4S_1(M); Konishi j=4: -6",
        "g^2 = lambda/(16 pi^2)", "P (one-loop -4S_1(M))", "none", "+12 g^2 at j=4", "-6 g^2 at j=4",
        "P normalization; argument of eq. (16) as printed is j, eqs. (12)-(15) and KL (55) give j-2")

    # ------------------------------------------------------------ E. cusp
    out("\n[E] non-planar four-loop cusp: HKM eq. (1.1) and anc file, Huber et al. eq. (5.3)")
    hk = A_HKM.strip().replace("^", "**")
    hk = re.sub(r"Z\[(\d)\]", r"zeta\1", hk)
    loc = dict(aS=sp.Symbol("aS"), CR=sp.Symbol("CR"), CA=sp.Symbol("CA"), C4A=sp.Symbol("C4A"),
               zeta2=z2, zeta3=z3, zeta4=z4, zeta5=z5, zeta6=z6)
    G = sp.sympify(hk, locals=loc)
    dAA_NA = N**2 * (N**2 + 36) / 24          # d_A^{abcd}d_A^{abcd}/N_A in SU(N); checked against 2103.16420 eq. (8)
    need(T_KV, r"d_{44}=d^{abcd}d_{abcd}=\frac{1}{24}N_c^2(N_c^2+36)", "2103.16420 eq. (8): d44 = N^2(N^2+36)/24")
    need(T_KV, r"\frac{{N_c^4}}{32}\left(\frac{4}{3}+\frac{48}{N_c^2}\right)", "2103.16420 eq. (8): N^4/32 (4/3 + 48/N^2)")
    check("2103.16420 eq. (8) split: N^4/32 * 48/N^2 = 3N^2/2 = Y, N^4/32 * 4/3 = N^4/24",
          sp.simplify(N**4 / 32 * 48 / N**2 - sp.Rational(3, 2) * N**2) == 0 and sp.simplify(dAA_NA - N**4 / 24 - sp.Rational(3, 2) * N**2) == 0, "")
    Gg = sp.expand(G.subs({loc["aS"]: p["hkm_aS_times_N_per_g2"] * g**2 / N, loc["CR"]: N, loc["CA"]: N, loc["C4A"]: dAA_NA}))
    Gl = {l: sp.expand(Gg.coeff(g, 2 * l)) for l in (1, 2, 3, 4)}
    Gnp_hkm = sp.expand(Gl[4] - sp.limit(Gl[4], N, sp.oo))
    Gp_hkm = sp.limit(Gl[4], N, sp.oo)
    out("  HKM anc file, a_S = 4g^2/N, C_R = C_A = N, C4A = d_A d_A/N_A: Gamma = %s g^2 + (%s) g^4 + (%s) g^6 + [(%s) + (%s)] g^8"
        % (Gl[1], Gl[2], Gl[3], Gp_hkm, Gnp_hkm))
    check("HKM one-loop Gamma = 4 g^2 (normalization Gamma_1 = 4)", Gl[1] == 4, str(Gl[1]))
    # HKM eq. (1.1) printed, in (alpha_s N/pi) = 4g^2: -[73pi^6/20160 + z3^2/8 + 1/N^2 (31 pi^6/5040 + 9 z3^2/4)]
    b11 = " ".join(T_HKM[T_HKM.index(r"\label{resultcuspSYMinto}"):T_HKM.index(r"\end{align}", T_HKM.index(r"\label{resultcuspSYMinto}"))].split())
    check("1911.10174 eq. (1.1): first term (alpha_s N/pi) and non-planar bracket (31 pi^6/5040 + 9 z3^2/4)/N^2 x (alpha_s N/pi)^4",
          r"{\Gamma}^{\rm}_{\rm cusp} =&{} \left( \frac{\alpha_s N }{ \pi } \right) -" in b11
          and r"+ \frac{1}{N^2} \left( \frac{31\pi^6}{5040} + \frac{9 \zeta_3^2}{4} \right) \right] \left( \frac{\alpha_s N }{ \pi }\right)^4" in b11, "")
    Gnp_eq11 = -(sp.Rational(31, 5040) * (945 * z6) + sp.Rational(9, 4) * z3**2) / N**2 * (p["hkm_aS_times_N_per_g2"])**4   # pi^6 = 945 zeta6
    # Huber et al. eq. (5.3)
    m = re.search(r"\\Gamma_4\^\{\\mathcal\{N\} = 4\} = (-?\d+) \\zeta _3\^2-\\frac\{(\d+)\}\{(\d+)\} \\zeta _2\^3 \+ \\frac\{1\}\{N_c\^2\}\\bigg\[(-?\d+) \\zeta _3\^2-\\frac\{(\d+)\}\{(\d+)\} \\zeta _2\^3\\bigg\]", T_HU)
    check("1912.13459 eq. (5.3) located at source", m is not None, "")
    hu = [int(x) for x in m.groups()]
    z2cube_to_z6 = sp.Rational(35, 8)   # zeta2^3 = (35/8) zeta6
    Gnp_hu = (hu[3] * z3**2 - sp.Rational(hu[4], hu[5]) * z2cube_to_z6 * z6) / N**2
    Gp_hu = hu[0] * z3**2 - sp.Rational(hu[1], hu[2]) * z2cube_to_z6 * z6
    Gnp_ref = -(576 * z3**2 + 1488 * z6) / N**2
    out("  Gamma_np^(4): HKM anc %s;  HKM eq. (1.1) %s;  Huber eq. (5.3) %s  (g^8)" % (Gnp_hkm, sp.expand(Gnp_eq11), sp.expand(Gnp_hu)))
    out("  Gamma_p^(4):  HKM anc %s;  Huber eq. (5.3) %s" % (Gp_hkm, sp.expand(Gp_hu)))
    check("Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N^2 in HKM anc, HKM eq. (1.1) and Huber eq. (5.3)",
          sp.simplify(Gnp_hkm - Gnp_ref) == 0 and sp.simplify(Gnp_eq11 - Gnp_ref) == 0 and sp.simplify(Gnp_hu - Gnp_ref) == 0, "")
    check("planar Gamma^(4) agrees between HKM anc and Huber eq. (5.3)", sp.simplify(Gp_hkm - Gp_hu) == 0, str(Gp_hkm))
    check("two-loop Gamma = -8 zeta2 g^4 and three-loop 88 zeta4 g^6", sp.simplify(Gl[2] + 8 * z2) == 0 and sp.simplify(Gl[3] - 88 * z4) == 0, "")
    two_np = 2 * Gnp_ref
    row("C1", "non-planar four-loop cusp Gamma_np", "1911.10174 eq. (1.1) and anc HKM_GammaC_N4sYM.txt; 1912.13459 eq. (5.3)",
        "HKM: -(31pi^6/5040 + 9z3^2/4)/N^2 (alpha_s N/pi)^4;  Huber: (-576z3^2 - 11904/35 z2^3)/N_c^2 g^8",
        "HKM: alpha_s N/pi = 4g^2; Huber: g^2 = lambda/(16 pi^2)", "Gamma_cusp (Gamma = 4g^2 + ...)",
        "HKM: x 4^4; Huber: none", "large spin: 2Gamma_np ln M = %s ln M" % sp.expand(two_np),
        "large spin: -Gamma_np ln M = %s ln M" % sp.expand(-Gnp_ref), "three printed forms agree")
    # Boels, Huber, Yang 1705.03444: gamma_cusp = 2 Gamma (Huber et al. l. 420), numerical non-planar value
    need(T_BO, r"$g^2 = \frac{g_{\rm YM}^2 C_A}{(4\pi)^2}", "1705.03444 l. 80: g^2 = g_YM^2 C_A/(4 pi)^2")
    need(T_HU, r"$\gamma_{\rm cusp}^{(4)} = 2 \, \Gamma_4^{\mathcal{N} = 4}$", "1912.13459 l. 420: gamma_cusp^(4) of 1705.03444 = 2 Gamma_4")
    mb = re.search(r"\\gamma_\{\\textrm\{cusp, NP\}\}\^\{\(4\)\}  = -(\d+)\\times\( ([\d.]+) \\pm ([\d.]+) \)", T_BO)
    mp_ = re.search(r"\\gamma_\{\\rm cusp, P\}\^\{\(4\)\}  = - (\d+) \\zeta_6 - (\d+)\\zeta_3\^2", T_BO)
    check("1705.03444 non-planar and planar four-loop values parsed", mb is not None and mp_ is not None, "")
    bo_np, bo_err = -int(mb.group(1)) * float(mb.group(2)), int(mb.group(1)) * float(mb.group(3))
    bo_p = -int(mp_.group(1)) * z6 - int(mp_.group(2)) * z3**2
    check("1705.03444 planar gamma_cusp^(4) = 2 x planar Gamma^(4) of HKM", sp.simplify(bo_p - 2 * Gp_hkm) == 0, str(bo_p))
    pull = (bo_np - num(2 * Gnp_ref * N**2)) / bo_err
    out("  1705.03444: gamma_cusp,NP^(4) = %.1f +- %.1f (per 1/N^2) = 2 Gamma_np;  analytic 2 Gamma_np N^2 = %.2f;  difference %.2f sigma"
        % (bo_np, bo_err, num(2 * Gnp_ref * N**2), pull))
    check("1705.03444 numerical non-planar cusp agrees with the analytic value within 1 sigma", abs(pull) < 1, "%.2f sigma" % pull)
    row("C2", "non-planar four-loop cusp, numerical", "1705.03444 l. 206 (and l. 80, eq. (planar-4loop-CAD)); 1912.13459 l. 420",
        "gamma_cusp,NP^(4) = -3072 x (1.56 +- 0.21)/N_c^2", "g^2 = g_YM^2 C_A/(16 pi^2)", "gamma_cusp = 2 Gamma_cusp",
        "none", "2Gamma_np = (%.0f +- %.0f) g^8/N^2" % (bo_np, bo_err), "-Gamma_np = (%.0f +- %.0f) g^8/N^2" % (-bo_np / 2, bo_err / 2),
        "agrees with C1 (%.2f sigma)" % pull)
    # large-spin statement at one loop: Delta - Delta_0 = 8 S_1 g^2 -> 2 Gamma_1 ln M
    out("  one loop: Delta-Delta_0 = %s S_1(M) g^2 -> %s g^2 ln M = 2 Gamma_1 ln M;  P = -4 S_1 g^2 -> -Gamma_1 ln M"
        % (-4 * nf, -4 * nf))
    check("one-loop large spin: Delta-Delta_0 slope = 2 Gamma_1 (HKM l. 1084 form)", -4 * nf == 2 * Gl[1], "")
    # 2103.16420 eq. (43)
    m = re.search(r"\\left\((-?\d+) \\z3\^2(-\d+) \\z6\\right\)\\ln \\M \+4 \\z4 \\z3-20 \\z2\\z5-175 \{\\z7\}", T_KV)
    check("2103.16420 eq. (43) located at source (ln j coefficient, \\M = j)", m is not None and r"\newcommand{\M}{j}" in T_KV, "")
    kv_ln = (int(m.group(1)) * z3**2 + int(m.group(2)) * z6) * p["kv_np_factor"] / N**2
    out("  2103.16420 eq. (43) x 48/N^2: ln j coefficient %s;  2 Gamma_np = %s;  -Gamma_np = %s"
        % (sp.expand(kv_ln), sp.expand(two_np), sp.expand(-Gnp_ref)))
    check("2103.16420 eq. (43) ln j coefficient = 2 Gamma_np (Delta - Delta_0 normalization)", sp.simplify(kv_ln - two_np) == 0, "")
    check("2103.16420 eq. (43) ln j coefficient = norm_factor x (-Gamma_np) (= ln coefficient of P)",
          sp.simplify(kv_ln - nf * (-Gnp_ref)) == 0, "")
    row("V2", "large-spin ln coefficient of the four-loop non-planar target", "2103.16420 eq. (43) (ln j, \\M = j)",
        "(-24z3^2 - 62z6) ln j  [x 48/N_c^2]", "g^2 = lambda/(16 pi^2)", "Delta - Delta_0 (by comparison with C1)",
        "x 48/N_c^2", sp.expand(kv_ln), sp.expand(kv_ln / nf), "equals 2Gamma_np of C1; imposed in the reconstruction")
    # reuse: largeM_eval.out (copy rerun) gives the ln M coefficients of the three parts of the all-j formula
    L = {}
    for line in open(os.path.join(HERE, "reuse", "largeM_eval.out")):
        lab, st, rest = line.split(" ", 2)
        L[lab] = (st, eval(rest, {"Fraction": F}))
    def zv(d):
        e = 0
        for k, v in d.items():
            t = sp.Rational(v.numerator, v.denominator)
            for f in k.split("*"):
                if f == "1": continue
                base, _, ex = f.partition("^")
                t *= {"z2": z2, "z3": z3, "z5": z5, "z7": z7}[base] ** (int(ex) if ex else 1)
            e += t
        return e
    lnM1 = zv(L["KV_rat:0:1"][1]) + z3 * zv(L["KV_z3:0:1"][1]) + (z5 * zv(L["KV_z5:0:1"][1]) if "KV_z5:0:1" in L else 0)
    lnM2 = zv(L["KV_rat:0:2"][1]) + z3 * zv(L["KV_z3:0:2"][1]) + z5 * zv(L["KV_z5:0:2"][1])
    lnM1_z6 = sp.expand(lnM1.subs(z2**3, z2cube_to_z6 * z6))
    out("  reuse/largeM_eval.out (PSLQ of the continued all-j formula): ln^2 M coefficient %s, ln M coefficient %s"
        % (sp.expand(lnM2), lnM1_z6))
    check("all-j formula: ln^2 M cancels and ln M coefficient = -24 z3^2 - 62 z6 (eq. (43))",
          sp.expand(lnM2) == 0 and sp.simplify(lnM1_z6 - (-24 * z3**2 - 62 * z6)) == 0, "")

    # ------------------------------------------------------------ F. moments: 1910.09428 eq. (48) and the slope test
    out("\n[F] four-loop non-planar moments: 1910.09428 eq. (48) against 2103.16420 eqs. (9)-(11), (29)")
    i0 = T_FP.index(r"\gamma_2^{(1,4)} &=-17280\, \zeta_5")
    blk = T_FP[i0:T_FP.index(r"\end{align}", i0)]
    FP = {}
    for m in re.finditer(r"\\gamma_(\d)\^\{\(1,4\)\} &=(.*?)(?:\\nonumber|,\s*$|\.\s*$)", blk, re.M):
        s = m.group(2).replace(r"\,", " ").replace(r"\zeta_3", "*zeta3").replace(r"\zeta_5", "*zeta5")
        s = re.sub(r"\\frac\{(\d+)\s*\*?(zeta\d)?\s*\}\{(\d+)\}", lambda mm: "(%s/%s)%s" % (mm.group(1), mm.group(3), ("*" + mm.group(2)) if mm.group(2) else ""), s)
        s = s.replace("\\", "").strip().rstrip(",").rstrip(".")
        s = re.sub(r"(\d)\s+\*", r"\1*", s)
        s = re.sub(r"\)\s*\*", ")*", s)
        e = sp.sympify(s.replace("*zeta", "*z").replace("zeta", "z").replace("z3", "zeta3").replace("z5", "zeta5"),
                       locals={"zeta3": z3, "zeta5": z5})
        FP[int(m.group(1))] = sp.expand(e)
    out("  1910.09428 eq. (48) parsed: " + "; ".join("l=%d: %s" % (k, v) for k, v in sorted(FP.items())))
    check("1910.09428 eq. (48): four spins parsed, l=2 value -17280 zeta5", sorted(FP) == [2, 4, 6, 8] and FP[2] == -17280 * z5, "")
    # reuse: konishi_fp.out (copy rerun): 48 x KV moments equal FP at l = 2..8
    kfp = open(os.path.join(HERE, "reuse", "konishi_fp.out")).read()
    check("reuse/konishi_fp.out: 48 x 2103.16420 moments equal 1910.09428 eq. (48) at l = 2, 4, 6, 8",
          kfp.count("equal: True") == 4 and "equal: False" not in kfp, "")
    # KV moments M = 2..16 from reuse/moments.out (exact continuation-free evaluation of the all-j formula)
    KVM = {}
    for line in open(os.path.join(HERE, "reuse", "moments.out")):
        mm = re.match(r"j=(\d+) M=(\d+): rational=(\S+)\s+zeta3=(\S+)\s+zeta5=(\S+)", line)
        if mm:
            KVM[int(mm.group(2))] = p["kv_np_factor"] * (sp.Rational(mm.group(3)) + sp.Rational(mm.group(4)) * z3 + sp.Rational(mm.group(5)) * z5)
    check("2103.16420 all-j formula x 48 equals 1910.09428 eq. (48) at M = 2..8", all(sp.expand(KVM[k] - FP[k]) == 0 for k in FP), "")
    need(T_KV, r"- 360\zf\, \frac{48}{N_c^2}", "2103.16420 eq. (9): Konishi -360 zeta5 48/N_c^2")
    mk = re.search(r"\\gamma_\{\\mathrm \{uni,np\}\}\^\{\(3\)\}\(4\)&=&\s*(-?) (\d+)\\zf\\, \\frac\{48\}\{N_c\^2\}", T_KV)
    check("2103.16420 eq. (9) parsed", mk is not None, "")
    kon_printed = (-1 if mk.group(1) else 1) * int(mk.group(2)) * z5 * p["kv_np_factor"]
    check("Konishi: 2103.16420 eq. (9) x 48 equals 1910.09428 eq. (48) at l=2 as printed", sp.expand(kon_printed - FP[2]) == 0, "")
    row("V3", "Konishi non-planar four-loop value, target paper", "2103.16420 eq. (9)", "-360 z5 48/N_c^2 (coefficient of g^8)",
        "g^2 = lambda/(16 pi^2)", "Delta - Delta_0 (by V2 and F)", "none",
        "%s g^8/N^2" % kon_printed, "%s g^8/N^2" % (kon_printed / nf), "")
    row("FP1", "Konishi non-planar four-loop value, independent calculation", "1910.09428 eq. (48), l = 2; l. 902",
        "gamma_2^(1,4) = -17280 z5", "a = lambda/(4 pi^2) = 4g^2 (stated)", "Delta - Delta_0 (l. 902)",
        "printed per g^8 (slope test, plausibility); per stated a: x 4^4 = 256",
        "-17280 z5 g^8/N^2 [g^2 reading]; %s z5 g^8/N^2 [stated-a reading]" % (-17280 * p["fp_a_per_g2"]**4),
        "%s z5 g^8/N^2 [g^2 reading]" % (sp.Rational(-17280) / nf),
        "same printed number as V3; couplings stated differ by 4 per loop")
    # slope test
    twoGnpN2 = 2 * (-(576 * z3**2 + 1488 * z6))
    tg = num(twoGnpN2)
    out("  2 Gamma_np N^2/g^8 = %.6f;  -Gamma_np N^2/g^8 = %.6f" % (tg, -tg / 2))
    import math
    slopes = []
    for src, data, Ms in (("1910.09428 eq. (48)", FP, [2, 4, 6, 8]), ("2103.16420 all-j (target), not evidence", KVM, list(range(8, 18, 2)))):
        for m1, m2 in zip(Ms[:-1], Ms[1:]):
            v1, v2 = num(data[m1]), num(data[m2])
            sM = (v2 - v1) / (math.log(m2) - math.log(m1))
            sj = (v2 - v1) / (math.log(m2 + 2) - math.log(m1 + 2))
            slopes.append(dict(source=src, M1=m1, M2=m2, v1=v1, v2=v2, slope_lnM=sM, ratio_lnM=sM / tg,
                               ratio_lnj=sj / tg, ratio_lnM_stated_a=sM * float(p["fp_a_per_g2"])**4 / tg,
                               ratio_to_minusGnp=sM / (-tg / 2)))
            out("  %-38s M=%2d->%2d: values %12.3f -> %12.3f; slope/2Gamma_np: ln M %.4f, ln j %.4f;"
                "  per stated a (x256): %.1f;  slope/(-Gamma_np) (P reading) %.3f"
                % (src, m1, m2, v1, v2, sM / tg, sj / tg, sM * float(p["fp_a_per_g2"])**4 / tg, sM / (-tg / 2)))
    fp_r = [s["ratio_lnM"] for s in slopes if s["source"].startswith("1910")]
    v28 = (num(FP[8]) - num(FP[2])) / (math.log(8) - math.log(2)) / tg
    out("  1910.09428 M=2->8 overall: slope/2Gamma_np = %.4f (x256: %.1f)" % (v28, 256 * v28))
    check("slope test: 1910.09428 moments fall with ln M at 0.7 to 1.0 of 2Gamma_np in the g^2 reading",
          all(0.7 < r < 1.0 for r in fp_r), str([round(r, 4) for r in fp_r]))
    fp_ra = [s["ratio_lnM_stated_a"] for s in slopes if s["source"].startswith("1910")]
    check("slope test: per the coupling stated in 1910.09428 (a = 4g^2) the slopes exceed 2Gamma_np by more than 100",
          all(r > 100 for r in fp_ra), str([round(r, 1) for r in fp_ra]))
    fp_rP = [s["ratio_to_minusGnp"] for s in slopes if s["source"].startswith("1910")]
    check("slope test: read as P (large-spin slope -Gamma_np > 0) the moments have the wrong sign of slope",
          all(r < 0 for r in fp_rP), str([round(r, 3) for r in fp_rP]))
    # planar benchmarks: finite-spin slopes against 2 Gamma_l at l = 1, 2, 3 (Staudacher Table 2, Bethe ansatz values)
    out("  planar benchmarks (hep-th/0412188 Table 2, L=2 rows, Delta - Delta_0 in g^2) against 2 Gamma_l (HKM anc):")
    bench = []
    for l, idx in ((1, 0), (2, 1), (3, 2)):
        tl = num(2 * Gl[l])
        vals = {M: float(tab[M][1][idx] * gS**l) for M in tab}
        for m1, m2 in ((2, 4), (4, 6)):
            r = (vals[m2] - vals[m1]) / (math.log(m2) - math.log(m1)) / tl
            bench.append(dict(loops=l, M1=m1, M2=m2, ratio=r))
            out("    %d loop(s): M=%d->%d slope/2Gamma_%d = %.4f" % (l, m1, m2, l, r))
    check("planar benchmarks: finite-spin slope ratios between 0.5 and 1.5 at one to three loops",
          all(0.5 < b["ratio"] < 1.5 for b in bench), str([round(b["ratio"], 3) for b in bench]))
    row("S1", "slope test (plausibility)", "1910.09428 eq. (48) M=2..8; HKM C1; planar: hep-th/0412188 Table 2",
        "slopes in ln M", "-", "-", "-",
        "ratio to 2Gamma_np: %s (g^2 reading); x256 per stated a" % ", ".join("%.3f" % r for r in fp_r),
        "in P normalization the ratio would be negative (moments fall, -Gamma_np > 0)",
        "planar 1-3 loops at the same spins: %s" % ", ".join("%.2f" % b["ratio"] for b in bench))

    # ------------------------------------------------------------ G. target chain to S-tilde_4, and five loops
    out("\n[G] the target: 2103.16420 eq. (45) to S-tilde_4")
    m = re.search(r"\\overset\{M=-2\+\\omega\}\{=\}&\s*\\frac\{(\d+) \{\\z2\}\}\{\\omega\^5\}" + r"\s*" + r"-\\frac\{384 \{\\z2\}\}\{\\omega\^4\}", T_KV)
    check("2103.16420 eq. (45) located: leading pole at M = -2 + omega", m is not None, "")
    c4 = sp.Integer(int(m.group(1)))
    check("2103.16420 eq. (45) leading coefficient is 192 (paper macro nmNfourTargetDimShift)", c4 == 192, str(c4))
    Y_SUN = sp.Rational(3, 2) * N**2
    gam_np = c4 * z2 * p["kv_np_factor"] / N**2 * g**8 / w**5               # Delta - Delta_0, g^8
    P_np = gam_np / nf
    St_np = sp.expand(-w * P_np)
    St_a = sp.expand(St_np.subs(g, sp.sqrt(a * N)))
    S4 = sp.simplify(St_a * w**4 / a**4 / (z2 * Y_SUN))
    out("  gamma_np = %s;  P_np = %s;  S-tilde_np = -omega P_np = %s = %s = %s zeta2 Y a^4/w^4 (Y = 3N^2/2)"
        % (gam_np, P_np, St_np, St_a, S4))
    check("S-tilde_4 = +4608 zeta2 g^8/(N^2 w^4)", sp.simplify(St_np - 4608 * z2 * g**8 / (N**2 * w**4)) == 0, str(St_np))
    check("S-tilde_4 = 3072 zeta2 Y a^4/w^4, Y = d_Ad_A/N_A - C_A^4/24 = 3N^2/2", S4 == 3072, str(S4))
    check("general-color reading: (48/N^2) g^8 = 32 Y a^4", sp.simplify(48 / N**2 * (a * N)**4 - 32 * Y_SUN * a**4) == 0, "")
    row("T4", "target: leading non-planar four-loop pole at M = -2 + omega", "2103.16420 eq. (45) (with eqs. (6), (39))",
        "192 z2/w^5 in (N_c^2/48) gamma^(3)_np", "g^2 = lambda/(16 pi^2)", "Delta - Delta_0 (by V2, F, S1)",
        "x 48/N_c^2; P = gamma/(-2)", "%s" % gam_np, "%s" % P_np, "S-tilde_4 = -omega P_np = +4608 z2 g^8/(N^2 w^4) = 3072 z2 Y a^4/w^4")
    row("T4S", "four-loop non-planar pole of S-tilde (paper eq. (N4))", "paper Sect. 7, nmNfourPoleSCoef, nmNfourSfourCoef",
        "+4608 z2 g^8/(N^2 w^4);  S-tilde_4 = 3072 z2 Y", "a = g_YM^2/(16pi^2), g^2 = a N_c", "S-tilde (P normalization)",
        "-omega x P_np; g^8 = N^4 a^4; Y = 3N^2/2", "-", "%s" % St_np, "reproduced from T4")
    # wrong-factor controls
    for lab, f in (("factor +1 (gamma read as P)", 1), ("factor -1", -1), ("factor -4", -4)):
        out("  control %-28s: S-tilde_np = %s" % (lab, sp.expand(-w * gam_np / f)))
    # five loops: S-tilde at a^5 w^-6 = -w dP5 + (8 a C_A / w) dP4  (2P - w = -w + 8g^2/w + ...)
    out("\n[G5] five loops: S-tilde_5 to the pole of P and to (N^2/48) gamma^(4)_np")
    CA = N
    P4 = sp.expand(P_np.subs(g, sp.sqrt(a * N)))                     # -3072 z2 Y a^4 / w^5
    for lab, S5 in (("b_8a^- = +C_A", -38912), ("b_8a^- = -C_A (control)", -63488)):
        S5t = S5 * z2 * CA * Y_SUN * a**5 / w**6
        P5 = sp.expand(-(S5t - (8 * a * CA / w) * P4) / w)
        P5g = sp.expand(P5.subs(a, g**2 / N))
        c5 = sp.simplify(P5g * nf * N**2 / 48 * w**7 / (z2 * g**10))
        out("  %-24s: S-tilde_5 = %s z2 C_A Y -> P5_np = %s = %s -> (N^2/48) gamma^(4)_np = %s z2/w^7"
            % (lab, S5, P5, P5g, c5))
        if S5 == -38912:
            check("five-loop: P5_np = 21504 z2 g^10/(N^2 w^7), -896 in (N^2/48) gamma^(4)", sp.simplify(P5g - 21504 * z2 * g**10 / (N**2 * w**7)) == 0 and c5 == -896, "")
            row("T5", "five-loop prediction, pole of P", "paper eq. (N4five), nmNfourPfivePoleSUN, nmNfourPfiveDimShift",
                "S-tilde_5 = -38912 z2 C_A Y", "a, g^2 = a N_c", "S-tilde -> P -> Delta - Delta_0",
                "S-tilde_5 = -w dP5 + (8aC_A/w) dP4", "%s" % sp.expand(P5g * nf), "%s" % P5g, "(N^2/48) gamma^(4)_np: -896 z2/w^7")
        else:
            check("five-loop control: P5_np = 58368, -2432 in (N^2/48) gamma^(4)", sp.simplify(P5g - 58368 * z2 * g**10 / (N**2 * w**7)) == 0 and c5 == -2432, "")
    # first-order shift formula check: dS = (2P - w) dP with P the planar DL solution
    Pdl = (w - sp.sqrt(w**2 - 16 * g**2)) / 2
    ser = sp.series(2 * Pdl - w, g, 0, 4).removeO()
    check("2P - w = -w + 8g^2/w + O(g^4) for the DL solution", sp.simplify(ser - (-w + 8 * g**2 / w)) == 0, str(ser))
    # Konishi in P
    row("K4P", "Konishi non-planar four-loop value in P", "from V3/FP1 with the factor -2", "-", "g^2", "P",
        "/(-2)", "%s z5 g^8/N^2" % kon_printed, "%s z5 g^8/N^2" % (kon_printed / nf), "")

    # ------------------------------------------------------------ H. "spin -2" wording
    out("\n[H] DL point wording")
    out("  paper l. 290 'double-logarithmic point of spin -2'; Sect. 7: M = j - 2 = -2 + omega with j = omega; KL (dg2.4) r = 0 means j = omega")
    out("\nchecks: %d, failed: %d" % (len(CHECKS), sum(1 for c in CHECKS if not c[1])))
    for nme, ok, det in CHECKS:
        out("  [%s] %s %s" % ("ok" if ok else "FAIL", nme, ("(" + det + ")") if det and not ok else ""))
    return dict(checks=CHECKS[:], table=TABLE[:], slopes=slopes, bench=bench)

if __name__ == "__main__":
    res = run()
    open(os.path.join(HERE, "c7_table.out"), "w").write("\n".join(OUT) + "\n")
    json.dump(dict(table=res["table"], slopes=res["slopes"], planar_benchmarks=res["bench"],
                   checks=[dict(name=n, ok=o, detail=d) for n, o, d in res["checks"]]),
              open(os.path.join(HERE, "c7_table.json"), "w"), indent=1)
    with open(os.path.join(HERE, "c7_table.tsv"), "w") as f:
        keys = list(res["table"][0].keys())
        f.write("\t".join(keys) + "\n")
        for r in res["table"]:
            f.write("\t".join(r[k].replace("\t", " ") for k in keys) + "\n")
    # condensed rows proposed for the table of App. I (values from this run; LaTeX left to the drafter)
    sl = [x for x in res["slopes"] if x["source"].startswith("1910")]
    lo, hi = min(x["ratio_lnM"] for x in sl), max(x["ratio_lnM"] for x in sl)
    loa, hia = min(x["ratio_lnM_stated_a"] for x in sl), max(x["ratio_lnM_stated_a"] for x in sl)
    lj, hj = min(x["ratio_lnj"] for x in sl), max(x["ratio_lnj"] for x in sl)
    blo, bhi = min(b["ratio"] for b in res["bench"]), max(b["ratio"] for b in res["bench"])
    P = [
        ("Konishi, 1 and 2 loops", "Table 2 of hep-th/0412188", "(E0, E2) = (6, -12)", "g_S^2 = lambda/(8pi^2) = 2g^2", "x 2^l", "12g^2 - 48g^4", "-6g^2 + 24g^4"),
        ("Konishi, 1 and 2 loops", "eqs. (55), (68), (70), (71) of hep-ph/0208220 v3", "-6 ahat + 24 ahat^2", "ahat of eq. (coco) (DRED); abar would give two-loop ratio -24/11", "none", "12g^2 - 48g^4", "-6g^2 + 24g^4"),
        ("one loop, all M", "eqs. (12)-(16) of 2103.16420", "-4S_1 (eq. (16) prints argument j; eqs. (12)-(15) give j-2 = M)", "g^2", "none", "8 S_1(M) g^2 -> 2Gamma_1 ln M", "-4 S_1(M) g^2"),
        ("Gamma_np, four loops", "eq. (1.1) and anc of 1911.10174", "-(31pi^6/5040 + 9z3^2/4)/N^2 (alpha_s N/pi)^4", "alpha_s N/pi = 4g^2", "x 4^4", "2Gamma_np = -(1152z3^2 + 2976z6) g^8/N^2", "-Gamma_np = +(576z3^2 + 1488z6) g^8/N^2"),
        ("Gamma_np, four loops", "eq. (5.3) of 1912.13459", "(-576z3^2 - 11904/35 z2^3)/N_c^2", "g^2", "none", "same", "same"),
        ("Gamma_np, numerical", "l. 206 of 1705.03444", "gamma_cusp,NP = -3072(1.56 +- 0.21)/N_c^2, gamma_cusp = 2Gamma", "g^2", "none", "2Gamma_np = -(4792 +- 645) g^8/N^2 (0.16 sigma)", "-"),
        ("large-spin ln coefficient of the target", "eq. (43) of 2103.16420", "(-24z3^2 - 62z6) ln j x 48/N_c^2", "g^2", "x 48/N_c^2", "= 2Gamma_np", "-(1/2) x printed = -Gamma_np"),
        ("Konishi, 4 loops, non-planar", "eq. (9) of 2103.16420", "-360 z5 x 48/N_c^2", "g^2", "x 48/N_c^2", "-17280 z5 g^8/N^2", "+8640 z5 g^8/N^2"),
        ("Konishi, 4 loops, non-planar", "eq. (48) and l. 902 of 1910.09428", "gamma_2^(1,4) = -17280 z5 (Delta - Delta_0)", "a = lambda/(4pi^2) = 4g^2 stated", "per g^8 by the slope test", "-17280 z5 g^8/N^2 (per stated a: x 256)", "+8640 z5 g^8/N^2"),
        ("slope test M=2..8", "eq. (48) of 1910.09428", "slope in ln M / 2Gamma_np", "-", "-", "%.2f to %.2f per g^8 (ln j: %.2f to %.2f); %.0f to %.0f per stated a; planar 1-3 loops %.2f to %.2f" % (lo, hi, lj, hj, loa, hia, blo, bhi), "P reading: slope of wrong sign"),
        ("target pole, 4 loops", "eq. (45) of 2103.16420", "192 z2/w^5 in (N_c^2/48) gamma^(3)_np", "g^2", "x 48/N_c^2", "9216 z2 g^8/(N^2 w^5)", "-4608 z2 g^8/(N^2 w^5) -> S-tilde = -w P = +4608 z2 g^8/(N^2 w^4) = 3072 z2 Y a^4/w^4"),
        ("prediction, 5 loops", "eq. (N4five) of the paper", "S-tilde_5 = -38912 z2 C_A Y", "a", "S-tilde_5 = -w dP5 + (8aC_A/w) dP4", "-896 z2/w^7 in (N^2/48) gamma^(4)_np", "+21504 z2 g^10/(N^2 w^7)"),
    ]
    with open(os.path.join(HERE, "c7_paper_rows.tsv"), "w") as f:
        f.write("quantity\tsource\tas printed\tcoupling as printed\tconversion\tDelta - Delta_0 in g^2\tP in g^2\n")
        for r in P: f.write("\t".join(r) + "\n")
    sys.exit(0 if all(c[1] for c in res["checks"]) else 1)


==> anc/numbers/deposit/R6/C7/c7_table.tsv <==
id	quantity	source	printed	coupling_printed	normalization_printed	conversion	delta_minus_delta0_in_g2	P_in_g2	status
K1	Konishi Delta-Delta_0, one and two loops (three loops for reference)	hep-th/0412188 Table 2, row L=2, M=2 (bold)	(E0,E2,E4)=(6,-12,42)	g_S^2 = lambda/(8 pi^2)	Delta - Delta_0	x (g_S^2/g^2)^l = 2^l	12 g^2 - 48 g^4 + 336 g^6	- 6 g^2 + 24 g^4	converted
K2	Konishi P, one and two loops	hep-ph/0208220 v3 eqs. (55), (68), (70), (71) at j=4	gamma^uni = ahat(-4S_1(2)) + ahat^2 16Q(2) = - 6 ahat + 24 ahat^2	ahat (DRED, eq. (coco)) = g^2 through g^4	P (one-loop -4S_1)	none (ahat = g^2)	12 g^2 - 48 g^4	- 6 g^2 + 24 g^4	ratio to K1: -2, -2
D1	DL point: one-loop pole and S-tilde_2	hep-ph/0208220 v3 eqs. (dg2.4), (dg2.5) at r=0 (j = omega, M = -2 + omega)	gamma^LLA = 4[1/w - 1 - (1+z2)w], gamma^NLO = 16[1/w^3 - 2/w^2 - (1+z2)/w]	ahat = g^2	P	none	-8 g^2/w + ... (not used)	4g^2/w - 4g^2 + 16g^4/w^3 - 32g^4/w^2 + ...; S-tilde = -16 z2 g^4 + O(g^6) at w^0	LL, NLL poles of S-tilde cancel only in P normalization
V1	2103.16420 one-loop universal anomalous dimension	2103.16420 eqs. (12), (13)-(15), (16)	eq. (16): -4S_1(j); eqs. (12)+(13): -4S_1(j-2) = -4S_1(M); Konishi j=4: -6	g^2 = lambda/(16 pi^2)	P (one-loop -4S_1(M))	none	+12 g^2 at j=4	-6 g^2 at j=4	P normalization; argument of eq. (16) as printed is j, eqs. (12)-(15) and KL (55) give j-2
C1	non-planar four-loop cusp Gamma_np	1911.10174 eq. (1.1) and anc HKM_GammaC_N4sYM.txt; 1912.13459 eq. (5.3)	HKM: -(31pi^6/5040 + 9z3^2/4)/N^2 (alpha_s N/pi)^4;  Huber: (-576z3^2 - 11904/35 z2^3)/N_c^2 g^8	HKM: alpha_s N/pi = 4g^2; Huber: g^2 = lambda/(16 pi^2)	Gamma_cusp (Gamma = 4g^2 + ...)	HKM: x 4^4; Huber: none	large spin: 2Gamma_np ln M = -1152*zeta3**2/N**2 - 2976*zeta6/N**2 ln M	large spin: -Gamma_np ln M = 576*zeta3**2/N**2 + 1488*zeta6/N**2 ln M	three printed forms agree
C2	non-planar four-loop cusp, numerical	1705.03444 l. 206 (and l. 80, eq. (planar-4loop-CAD)); 1912.13459 l. 420	gamma_cusp,NP^(4) = -3072 x (1.56 +- 0.21)/N_c^2	g^2 = g_YM^2 C_A/(16 pi^2)	gamma_cusp = 2 Gamma_cusp	none	2Gamma_np = (-4792 +- 645) g^8/N^2	-Gamma_np = (2396 +- 323) g^8/N^2	agrees with C1 (-0.16 sigma)
V2	large-spin ln coefficient of the four-loop non-planar target	2103.16420 eq. (43) (ln j, \M = j)	(-24z3^2 - 62z6) ln j  [x 48/N_c^2]	g^2 = lambda/(16 pi^2)	Delta - Delta_0 (by comparison with C1)	x 48/N_c^2	-1152*zeta3**2/N**2 - 2976*zeta6/N**2	576*zeta3**2/N**2 + 1488*zeta6/N**2	equals 2Gamma_np of C1; imposed in the reconstruction
V3	Konishi non-planar four-loop value, target paper	2103.16420 eq. (9)	-360 z5 48/N_c^2 (coefficient of g^8)	g^2 = lambda/(16 pi^2)	Delta - Delta_0 (by V2 and F)	none	-17280*zeta5 g^8/N^2	8640*zeta5 g^8/N^2	
FP1	Konishi non-planar four-loop value, independent calculation	1910.09428 eq. (48), l = 2; l. 902	gamma_2^(1,4) = -17280 z5	a = lambda/(4 pi^2) = 4g^2 (stated)	Delta - Delta_0 (l. 902)	printed per g^8 (slope test, plausibility); per stated a: x 4^4 = 256	-17280 z5 g^8/N^2 [g^2 reading]; -4423680 z5 g^8/N^2 [stated-a reading]	8640 z5 g^8/N^2 [g^2 reading]	same printed number as V3; couplings stated differ by 4 per loop
S1	slope test (plausibility)	1910.09428 eq. (48) M=2..8; HKM C1; planar: hep-th/0412188 Table 2	slopes in ln M	-	-	-	ratio to 2Gamma_np: 0.808, 0.781, 0.811 (g^2 reading); x256 per stated a	in P normalization the ratio would be negative (moments fall, -Gamma_np > 0)	planar 1-3 loops at the same spins: 0.84, 0.90, 1.12, 1.18, 1.22, 1.26
T4	target: leading non-planar four-loop pole at M = -2 + omega	2103.16420 eq. (45) (with eqs. (6), (39))	192 z2/w^5 in (N_c^2/48) gamma^(3)_np	g^2 = lambda/(16 pi^2)	Delta - Delta_0 (by V2, F, S1)	x 48/N_c^2; P = gamma/(-2)	9216*g**8*zeta2/(N**2*omega**5)	-4608*g**8*zeta2/(N**2*omega**5)	S-tilde_4 = -omega P_np = +4608 z2 g^8/(N^2 w^4) = 3072 z2 Y a^4/w^4
T4S	four-loop non-planar pole of S-tilde (paper eq. (N4))	paper Sect. 7, nmNfourPoleSCoef, nmNfourSfourCoef	+4608 z2 g^8/(N^2 w^4);  S-tilde_4 = 3072 z2 Y	a = g_YM^2/(16pi^2), g^2 = a N_c	S-tilde (P normalization)	-omega x P_np; g^8 = N^4 a^4; Y = 3N^2/2	-	4608*g**8*zeta2/(N**2*omega**4)	reproduced from T4
T5	five-loop prediction, pole of P	paper eq. (N4five), nmNfourPfivePoleSUN, nmNfourPfiveDimShift	S-tilde_5 = -38912 z2 C_A Y	a, g^2 = a N_c	S-tilde -> P -> Delta - Delta_0	S-tilde_5 = -w dP5 + (8aC_A/w) dP4	-43008*g**10*zeta2/(N**2*omega**7)	21504*g**10*zeta2/(N**2*omega**7)	(N^2/48) gamma^(4)_np: -896 z2/w^7
K4P	Konishi non-planar four-loop value in P	from V3/FP1 with the factor -2	-	g^2	P	/(-2)	-17280*zeta5 z5 g^8/N^2	8640*zeta5 z5 g^8/N^2	


==> anc/numbers/deposit/R6/C7/orig_copies/H_values.out <==
M=2 (j=4): H = 0  ~ 0.0
M=4 (j=6): H = 0  ~ 0.0
M=6 (j=8): H = 0  ~ 0.0
M=8 (j=10): H = 0  ~ 0.0
M=10 (j=12): H = 0  ~ 0.0
M=12 (j=14): H = 0  ~ 0.0
M=14 (j=16): H = 0  ~ 0.0
M=16 (j=18): H = 0  ~ 0.0
M=18 (j=20): H = 12178753/3596395106304000  ~ 3.38637792568e-9
M=20 (j=22): H = 1830762257/131782192109568000  ~ 1.38923342198e-8
M=22 (j=24): H = 1792435426641073/53198443536292454400000  ~ 3.36933809994e-8
M=24 (j=26): H = ...  ~ 6.3146665635e-8
M=26 (j=28): H = ...  ~ 1.01250388608e-7
M=28 (j=30): H = ...  ~ 1.46222296192e-7
M=30 (j=32): H = ...  ~ 1.9596639749e-7
M=32 (j=34): H = ...  ~ 2.48384157567e-7
M=34 (j=36): H = ...  ~ 3.01554282982e-7
M=36 (j=38): H = ...  ~ 3.53819489386e-7
M=38 (j=40): H = ...  ~ 4.03813959655e-7
M=40 (j=42): H = ...  ~ 4.50456189174e-7
M=100: H=-1.66730949106448e-7   c0=-1.26758554171778e-5   c0+a2/J^2=-8.36157144404972e-6
M=1000: H=-1.03231298348456e-5   c0=-1.26758554171778e-5   c0+a2/J^2=-1.03258623533629e-5
M=4000: H=-1.22468636695655e-5   c0=-1.26758554171778e-5   c0+a2/J^2=-1.22468820867891e-5


==> anc/numbers/deposit/R6/C7/orig_copies/H_values.py <==
"""H(M)=sum line1_i BS_i(M) (eq. (49) over eq. (48)) at even M, exact from the definition (M<=40) and via the
S-sum form in high-precision floats for large M, compared with the large-J expansion."""
from fractions import Fraction as F
from math import comb
import mpmath as mp
from kvdata import ANSATZ, LINE1
from bs2s import Sval
from limits import lin_comb_words
mp.mp.dps=40
H={ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]}
def BSdef(a,N): return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))
for M in range(2,42,2):
    v=sum(c*BSdef(a,M) for a,c in H.items())
    print("M=%d (j=%d): H = %s  ~ %s"%(M,M+2,v if M<=22 else "...",mp.nstr(mp.mpf(v.numerator)/v.denominator,12)))
words=lin_comb_words(H)
def Sfloat_all(Mmax):
    # forward recursion in floats for all suffixes
    suf=set()
    for w in words:
        for i in range(len(w)): suf.add(w[i:])
    order=sorted(suf,key=len); V={w:mp.mpf(0) for w in order}; out={}
    for n in range(1,Mmax+1):
        for w in order:
            a=w[0]; sc=V[w[1:]] if len(w)>1 else 1
            V[w]+= (1 if a>0 else (-1)**n)*sc/mp.mpf(n)**abs(a)
        if n in (100,1000,4000): out[n]={w:V[w] for w in words}
    return out
z2,z3,z5,z7=mp.zeta(2),mp.zeta(3),mp.zeta(5),mp.zeta(7)
c0=-mp.mpf(307)/8*z7+mp.mpf(53)/2*z2*z5-2*z2**2*z3
for n,vals in Sfloat_all(4000).items():
    h=sum(mp.mpf(c.numerator)/c.denominator*vals[w] for w,c in words.items())
    J2=mp.mpf(n)*(n+1); L=mp.log(mp.sqrt(J2))+mp.euler
    a2=(mp.mpf(20)/3-4*z2)*L**3+(10-20*z2+18*z3)*L**2+(4-32*z2+62*z3-mp.mpf(36)/5*z2**2)*L-mp.mpf(127)/10*z2**2+2*z2*z3-15*z2+mp.mpf(127)/3*z3-5*z5-2
    print("M=%d: H=%s   c0=%s   c0+a2/J^2=%s"%(n,mp.nstr(h,15),mp.nstr(c0,15),mp.nstr(c0+a2/J2,15)))


==> anc/numbers/deposit/R6/C7/orig_copies/bfkl_obranch.gp <==
default(realprecision,160);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,2],[-1,-1],1));
mapput(SW,8,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,9,polylogmult([2,2],[-1,1],1));
mapput(SW,10,polylogmult([2,2],[1,-1],1));
mapput(SW,11,polylogmult([2,2],[1,1],1));
mapput(SW,12,polylogmult([3,1],[1,1],1));
mapput(SW,13,polylogmult([4],[1],1));
mapput(SW,14,polylogmult([5],[-1],1));
mapput(SW,15,polylogmult([4,1],[-1,1],1));
mapput(SW,16,polylogmult([3,2],[-1,-1],1));
mapput(SW,17,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,18,polylogmult([3,2],[-1,1],1));
mapput(SW,19,polylogmult([2,3],[-1,-1],1));
mapput(SW,20,polylogmult([2,2,1],[-1,-1,1],1));
mapput(SW,21,polylogmult([2,1,2],[-1,1,-1],1));
mapput(SW,22,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,23,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,24,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,25,polylogmult([2,3],[-1,1],1));
mapput(SW,26,polylogmult([2,3],[1,-1],1));
mapput(SW,27,polylogmult([2,2,1],[1,-1,1],1));
mapput(SW,28,polylogmult([2,3],[1,1],1));
mapput(SW,29,polylogmult([3,2],[1,-1],1));
mapput(SW,30,polylogmult([3,1,1],[1,1,1],1));
mapput(SW,31,polylogmult([3,2],[1,1],1));
mapput(SW,32,polylogmult([4,1],[1,1],1));
mapput(SW,33,polylogmult([5],[1],1));
mapput(SW,34,polylogmult([6],[-1],1));
mapput(SW,35,polylogmult([5,1],[-1,1],1));
mapput(SW,36,polylogmult([4,2],[-1,-1],1));
mapput(SW,37,polylogmult([4,1,1],[-1,1,1],1));
mapput(SW,38,polylogmult([4,2],[-1,1],1));
mapput(SW,39,polylogmult([3,3],[-1,-1],1));
mapput(SW,40,polylogmult([3,2,1],[-1,-1,1],1));
mapput(SW,41,polylogmult([3,1,2],[-1,1,-1],1));
mapput(SW,42,polylogmult([3,1,1,1],[-1,1,1,1],1));
mapput(SW,43,polylogmult([3,1,2],[-1,1,1],1));
mapput(SW,44,polylogmult([3,2,1],[-1,1,1],1));
mapput(SW,45,polylogmult([3,3],[-1,1],1));
mapput(SW,46,polylogmult([2,4],[-1,-1],1));
mapput(SW,47,polylogmult([2,3,1],[-1,-1,1],1));
mapput(SW,48,polylogmult([2,2,2],[-1,-1,1],1));
mapput(SW,49,polylogmult([2,1,3],[-1,1,-1],1));
mapput(SW,50,polylogmult([2,1,1,2],[-1,1,1,1],1));
mapput(SW,51,polylogmult([2,1,2,1],[-1,1,1,1],1));
mapput(SW,52,polylogmult([2,1,3],[-1,1,1],1));
mapput(SW,53,polylogmult([2,2,2],[-1,1,-1],1));
mapput(SW,54,polylogmult([2,2,1,1],[-1,1,1,1],1));
mapput(SW,55,polylogmult([2,2,2],[-1,1,1],1));
mapput(SW,56,polylogmult([2,3,1],[-1,1,1],1));
mapput(SW,57,polylogmult([2,4],[-1,1],1));
mapput(SW,58,polylogmult([2,4],[1,-1],1));
mapput(SW,59,polylogmult([2,3,1],[1,-1,1],1));
mapput(SW,60,polylogmult([2,2,2],[1,-1,-1],1));
mapput(SW,61,polylogmult([2,2,1,1],[1,-1,1,1],1));
mapput(SW,62,polylogmult([2,2,2],[1,-1,1],1));
mapput(SW,63,polylogmult([2,2,2],[1,1,-1],1));
mapput(SW,64,polylogmult([2,2,2],[1,1,1],1));
mapput(SW,65,polylogmult([2,3,1],[1,1,1],1));
mapput(SW,66,polylogmult([2,4],[1,1],1));
mapput(SW,67,polylogmult([3,3],[1,-1],1));
mapput(SW,68,polylogmult([3,2,1],[1,-1,1],1));
mapput(SW,69,polylogmult([3,1,2],[1,1,1],1));
mapput(SW,70,polylogmult([3,2,1],[1,1,1],1));
mapput(SW,71,polylogmult([3,3],[1,1],1));
mapput(SW,72,polylogmult([4,2],[1,-1],1));
mapput(SW,73,polylogmult([4,1,1],[1,1,1],1));
mapput(SW,74,polylogmult([4,2],[1,1],1));
mapput(SW,75,polylogmult([5,1],[1,1],1));
mapput(SW,76,polylogmult([6],[1],1));
mapput(SW,77,polylogmult([7],[-1],1));
mapput(SW,78,polylogmult([6,1],[-1,1],1));
mapput(SW,79,polylogmult([5,2],[-1,-1],1));
mapput(SW,80,polylogmult([5,1,1],[-1,1,1],1));
mapput(SW,81,polylogmult([5,2],[-1,1],1));
mapput(SW,82,polylogmult([4,3],[-1,-1],1));
mapput(SW,83,polylogmult([4,2,1],[-1,-1,1],1));
mapput(SW,84,polylogmult([4,1,2],[-1,1,-1],1));
mapput(SW,85,polylogmult([4,1,1,1],[-1,1,1,1],1));
mapput(SW,86,polylogmult([4,1,2],[-1,1,1],1));
mapput(SW,87,polylogmult([4,2,1],[-1,1,1],1));
mapput(SW,88,polylogmult([4,3],[-1,1],1));
mapput(SW,89,polylogmult([3,4],[-1,-1],1));
mapput(SW,90,polylogmult([3,3,1],[-1,-1,1],1));
mapput(SW,91,polylogmult([3,2,2],[-1,-1,-1],1));
mapput(SW,92,polylogmult([3,2,1,1],[-1,-1,1,1],1));
mapput(SW,93,polylogmult([3,2,2],[-1,-1,1],1));
mapput(SW,94,polylogmult([3,1,3],[-1,1,-1],1));
mapput(SW,95,polylogmult([3,1,2,1],[-1,1,-1,1],1));
mapput(SW,96,polylogmult([3,1,1,2],[-1,1,1,-1],1));
mapput(SW,97,polylogmult([3,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,98,polylogmult([3,1,1,2],[-1,1,1,1],1));
mapput(SW,99,polylogmult([3,1,2,1],[-1,1,1,1],1));
mapput(SW,100,polylogmult([3,1,3],[-1,1,1],1));
mapput(SW,101,polylogmult([3,2,2],[-1,1,-1],1));
mapput(SW,102,polylogmult([3,2,1,1],[-1,1,1,1],1));
mapput(SW,103,polylogmult([3,2,2],[-1,1,1],1));
mapput(SW,104,polylogmult([3,3,1],[-1,1,1],1));
mapput(SW,105,polylogmult([3,4],[-1,1],1));
mapput(SW,106,polylogmult([2,5],[-1,-1],1));
mapput(SW,107,polylogmult([2,4,1],[-1,-1,1],1));
mapput(SW,108,polylogmult([2,3,2],[-1,-1,-1],1));
mapput(SW,109,polylogmult([2,3,1,1],[-1,-1,1,1],1));
mapput(SW,110,polylogmult([2,3,2],[-1,-1,1],1));
mapput(SW,111,polylogmult([2,2,3],[-1,-1,-1],1));
mapput(SW,112,polylogmult([2,2,1,2],[-1,-1,1,1],1));
mapput(SW,113,polylogmult([2,2,2,1],[-1,-1,1,1],1));
mapput(SW,114,polylogmult([2,2,3],[-1,-1,1],1));
mapput(SW,115,polylogmult([2,1,4],[-1,1,-1],1));
mapput(SW,116,polylogmult([2,1,3,1],[-1,1,-1,1],1));
mapput(SW,117,polylogmult([2,1,2,2],[-1,1,-1,1],1));
mapput(SW,118,polylogmult([2,1,1,3],[-1,1,1,-1],1));
mapput(SW,119,polylogmult([2,1,1,1,2],[-1,1,1,1,1],1));
mapput(SW,120,polylogmult([2,1,1,2,1],[-1,1,1,1,1],1));
mapput(SW,121,polylogmult([2,1,1,3],[-1,1,1,1],1));
mapput(SW,122,polylogmult([2,1,2,2],[-1,1,1,-1],1));
mapput(SW,123,polylogmult([2,1,2,1,1],[-1,1,1,1,1],1));
mapput(SW,124,polylogmult([2,1,2,2],[-1,1,1,1],1));
mapput(SW,125,polylogmult([2,1,3,1],[-1,1,1,1],1));
mapput(SW,126,polylogmult([2,1,4],[-1,1,1],1));
mapput(SW,127,polylogmult([2,2,3],[-1,1,-1],1));
mapput(SW,128,polylogmult([2,2,2,1],[-1,1,-1,1],1));
mapput(SW,129,polylogmult([2,2,1,2],[-1,1,1,-1],1));
mapput(SW,130,polylogmult([2,2,1,1,1],[-1,1,1,1,1],1));
mapput(SW,131,polylogmult([2,2,1,2],[-1,1,1,1],1));
mapput(SW,132,polylogmult([2,2,2,1],[-1,1,1,1],1));
mapput(SW,133,polylogmult([2,2,3],[-1,1,1],1));
mapput(SW,134,polylogmult([2,3,2],[-1,1,-1],1));
mapput(SW,135,polylogmult([2,3,1,1],[-1,1,1,1],1));
mapput(SW,136,polylogmult([2,3,2],[-1,1,1],1));
mapput(SW,137,polylogmult([2,4,1],[-1,1,1],1));
mapput(SW,138,polylogmult([2,5],[-1,1],1));
mapput(SW,139,polylogmult([2,5],[1,-1],1));
mapput(SW,140,polylogmult([2,4,1],[1,-1,1],1));
mapput(SW,141,polylogmult([2,3,2],[1,-1,-1],1));
mapput(SW,142,polylogmult([2,3,1,1],[1,-1,1,1],1));
mapput(SW,143,polylogmult([2,3,2],[1,-1,1],1));
mapput(SW,144,polylogmult([2,2,3],[1,-1,-1],1));
mapput(SW,145,polylogmult([2,2,2,1],[1,-1,-1,1],1));
mapput(SW,146,polylogmult([2,2,1,2],[1,-1,1,-1],1));
mapput(SW,147,polylogmult([2,2,1,1,1],[1,-1,1,1,1],1));
mapput(SW,148,polylogmult([2,2,1,2],[1,-1,1,1],1));
mapput(SW,149,polylogmult([2,2,2,1],[1,-1,1,1],1));
mapput(SW,150,polylogmult([2,2,3],[1,-1,1],1));
mapput(SW,151,polylogmult([2,2,3],[1,1,-1],1));
mapput(SW,152,polylogmult([2,2,2,1],[1,1,-1,1],1));
mapput(SW,153,polylogmult([2,2,3],[1,1,1],1));
mapput(SW,154,polylogmult([2,3,2],[1,1,-1],1));
mapput(SW,155,polylogmult([2,3,1,1],[1,1,1,1],1));
mapput(SW,156,polylogmult([2,3,2],[1,1,1],1));
mapput(SW,157,polylogmult([2,4,1],[1,1,1],1));
mapput(SW,158,polylogmult([2,5],[1,1],1));
mapput(SW,159,polylogmult([3,4],[1,-1],1));
mapput(SW,160,polylogmult([3,3,1],[1,-1,1],1));
mapput(SW,161,polylogmult([3,2,2],[1,-1,-1],1));
mapput(SW,162,polylogmult([3,2,1,1],[1,-1,1,1],1));
mapput(SW,163,polylogmult([3,2,2],[1,-1,1],1));
mapput(SW,164,polylogmult([3,1,3],[1,1,-1],1));
mapput(SW,165,polylogmult([3,1,1,2],[1,1,1,1],1));
mapput(SW,166,polylogmult([3,1,2,1],[1,1,1,1],1));
mapput(SW,167,polylogmult([3,1,3],[1,1,1],1));
mapput(SW,168,polylogmult([3,2,2],[1,1,-1],1));
mapput(SW,169,polylogmult([3,2,1,1],[1,1,1,1],1));
mapput(SW,170,polylogmult([3,2,2],[1,1,1],1));
mapput(SW,171,polylogmult([3,3,1],[1,1,1],1));
mapput(SW,172,polylogmult([3,4],[1,1],1));
mapput(SW,173,polylogmult([4,3],[1,-1],1));
mapput(SW,174,polylogmult([4,2,1],[1,-1,1],1));
mapput(SW,175,polylogmult([4,1,2],[1,1,-1],1));
mapput(SW,176,polylogmult([4,1,1,1],[1,1,1,1],1));
mapput(SW,177,polylogmult([4,1,2],[1,1,1],1));
mapput(SW,178,polylogmult([4,2,1],[1,1,1],1));
mapput(SW,179,polylogmult([4,3],[1,1],1));
mapput(SW,180,polylogmult([5,2],[1,-1],1));
mapput(SW,181,polylogmult([5,1,1],[1,1,1],1));
mapput(SW,182,polylogmult([5,2],[1,1],1));
mapput(SW,183,polylogmult([6,1],[1,1],1));
mapput(SW,184,polylogmult([7],[1],1));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KVodd_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("Hodd_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("KVodd_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-6|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("Hodd_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-6|",Vec(r),"|",v));
v=(192)*mapget(SW,1);
B=[zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-5|",Vec(r),"|",v));
v=(96)*mapget(SW,1);
B=[zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-5|",Vec(r),"|",v));
v=(-192)*mapget(SW,4)+(-256)*mapget(SW,2);
B=[zeta(3)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-4|",Vec(r),"|",v));
v=(-96)*mapget(SW,4)+(-128)*mapget(SW,2);
B=[zeta(3)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-4|",Vec(r),"|",v));
v=(-128)*mapget(SW,13)+(-256)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,11)+(-512)*mapget(SW,6)+(1024)*mapget(SW,5)+(-256)*mapget(SW,10)+(512)*mapget(SW,0)*mapget(SW,1)+(-512)*mapget(SW,9);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-3|",Vec(r),"|",v));
v=(32)*mapget(SW,1)*mapget(SW,1)+(-40)*mapget(SW,13)+(-32)*mapget(SW,11)+(32)*mapget(SW,6)+(248)*mapget(SW,5)+(-80)*mapget(SW,10)+(64)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,9);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-3|",Vec(r),"|",v));
v=(1536)*mapget(SW,32)+(-2016)*mapget(SW,33)+(-512)*mapget(SW,28)+(320)*mapget(SW,1)*mapget(SW,4)+(-832)*mapget(SW,2)*mapget(SW,1)+(4608)*mapget(SW,17)+(-1984)*mapget(SW,18)+(-1792)*mapget(SW,15)+(-192)*mapget(SW,14)+(960)*mapget(SW,26)+(-896)*mapget(SW,27)+(256)*mapget(SW,29)+(-512)*mapget(SW,0)*mapget(SW,4)+(-896)*mapget(SW,25)+(-1536)*mapget(SW,2)*mapget(SW,0)+(1536)*mapget(SW,19)+(1536)*mapget(SW,16)+(-1408)*mapget(SW,3)*mapget(SW,1)+(1408)*mapget(SW,23)+(1408)*mapget(SW,24);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-2|",Vec(r),"|",v));
v=(-152)*mapget(SW,1)*mapget(SW,4)+(120)*mapget(SW,31)+(80)*mapget(SW,33)+(160)*mapget(SW,28)+(-120)*mapget(SW,32)+(-320)*mapget(SW,2)*mapget(SW,1)+(320)*mapget(SW,17)+(-64)*mapget(SW,15)+(-112)*mapget(SW,14)+(272)*mapget(SW,26)+(-224)*mapget(SW,27)+(80)*mapget(SW,29)+(64)*mapget(SW,3)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,4)+(-64)*mapget(SW,23)+(-64)*mapget(SW,24)+(128)*mapget(SW,25)+(-48)*mapget(SW,2)*mapget(SW,0)+(48)*mapget(SW,19)+(48)*mapget(SW,16);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-2|",Vec(r),"|",v));
v=(192)*mapget(SW,1)*mapget(SW,13)+(1152)*mapget(SW,73)+(-1792)*mapget(SW,74)+(-7424)*mapget(SW,75)+(5056)*mapget(SW,76)+(1472)*mapget(SW,66)+(-256)*mapget(SW,65)+(-128)*mapget(SW,1)*mapget(SW,12)+(128)*mapget(SW,69)+(128)*mapget(SW,70)+(1152)*mapget(SW,5)*mapget(SW,1)+(-16128)*mapget(SW,37)+(8512)*mapget(SW,38)+(6272)*mapget(SW,35)+(-2240)*mapget(SW,34)+(-2688)*mapget(SW,58)+(960)*mapget(SW,2)*mapget(SW,4)+(4096)*mapget(SW,59)+(-1088)*mapget(SW,67)+(896)*mapget(SW,68)+(-192)*mapget(SW,72)+(3328)*mapget(SW,6)*mapget(SW,1)+(128)*mapget(SW,1)*mapget(SW,10)+(-512)*mapget(SW,63)+(1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-1280)*mapget(SW,7)*mapget(SW,1)+(-1280)*mapget(SW,0)*mapget(SW,9)+(1280)*mapget(SW,48)+(-4096)*mapget(SW,6)*mapget(SW,0)+(3840)*mapget(SW,47)+(3840)*mapget(SW,40)+(-1536)*mapget(SW,0)*mapget(SW,13)+(5248)*mapget(SW,57)+(8896)*mapget(SW,45)+(4608)*mapget(SW,5)*mapget(SW,0)+(-4352)*mapget(SW,46)+(-4736)*mapget(SW,39)+(256)*mapget(SW,2)*mapget(SW,3)+(2944)*mapget(SW,2)*mapget(SW,2)+(-256)*mapget(SW,49)+(-256)*mapget(SW,41)+(-1472)*mapget(SW,36)+(-640)*mapget(SW,60)+(-640)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-4608)*mapget(SW,8)*mapget(SW,1)+(4608)*mapget(SW,50)+(4608)*mapget(SW,51)+(-6016)*mapget(SW,52)+(-5632)*mapget(SW,55)+(-14336)*mapget(SW,43)+(4608)*mapget(SW,54)+(-6016)*mapget(SW,56)+(-14336)*mapget(SW,44)+(2688)*mapget(SW,62)+(18432)*mapget(SW,42)+(-4608)*mapget(SW,61)+(1408)*mapget(SW,3)*mapget(SW,4)+(2944)*mapget(SW,9)*mapget(SW,1)+(1024)*mapget(SW,0)*mapget(SW,11)+(768)*mapget(SW,0)*mapget(SW,10)+(-768)*mapget(SW,53)+(128)*mapget(SW,71)+(-64)*mapget(SW,4)*mapget(SW,4);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_-1|",Vec(r),"|",v));
v=(680)*mapget(SW,1)*mapget(SW,13)+(528)*mapget(SW,73)+(-592)*mapget(SW,74)+(-192)*mapget(SW,75)+(72)*mapget(SW,76)+(-336)*mapget(SW,66)+(120)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,65)+(-408)*mapget(SW,71)+(-160)*mapget(SW,1)*mapget(SW,12)+(160)*mapget(SW,69)+(160)*mapget(SW,70)+(-128)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,1)*mapget(SW,11)+(-128)*mapget(SW,64)+(112)*mapget(SW,2)*mapget(SW,4)+(-480)*mapget(SW,6)*mapget(SW,1)+(704)*mapget(SW,5)*mapget(SW,1)+(448)*mapget(SW,42)+(-192)*mapget(SW,43)+(-192)*mapget(SW,44)+(-784)*mapget(SW,37)+(-128)*mapget(SW,45)+(24)*mapget(SW,38)+(-272)*mapget(SW,35)+(464)*mapget(SW,59)+(-128)*mapget(SW,34)+(-400)*mapget(SW,58)+(-64)*mapget(SW,67)+(256)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,61)+(224)*mapget(SW,68)+(352)*mapget(SW,72)+(-240)*mapget(SW,63)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-192)*mapget(SW,8)*mapget(SW,1)+(-64)*mapget(SW,3)*mapget(SW,4)+(104)*mapget(SW,0)*mapget(SW,13)+(192)*mapget(SW,50)+(-48)*mapget(SW,0)*mapget(SW,11)+(192)*mapget(SW,51)+(192)*mapget(SW,54)+(64)*mapget(SW,9)*mapget(SW,1)+(-144)*mapget(SW,55)+(-128)*mapget(SW,56)+(-128)*mapget(SW,52)+(-72)*mapget(SW,57)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,7)*mapget(SW,1)+(-32)*mapget(SW,0)*mapget(SW,9)+(32)*mapget(SW,48)+(64)*mapget(SW,6)*mapget(SW,0)+(96)*mapget(SW,47)+(96)*mapget(SW,40)+(-160)*mapget(SW,2)*mapget(SW,3)+(176)*mapget(SW,2)*mapget(SW,2)+(160)*mapget(SW,49)+(-248)*mapget(SW,46)+(-304)*mapget(SW,39)+(160)*mapget(SW,41)+(-176)*mapget(SW,36)+(-16)*mapget(SW,60)+(88)*mapget(SW,5)*mapget(SW,0)+(-64)*mapget(SW,0)*mapget(SW,10)+(64)*mapget(SW,53);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_-1|",Vec(r),"|",v));
v=(-480)*mapget(SW,1)*mapget(SW,33)+(-8448)*mapget(SW,181)+(8480)*mapget(SW,182)+(17696)*mapget(SW,183)+(-9664)*mapget(SW,184)+(-3840)*mapget(SW,158)+(2048)*mapget(SW,157)+(-1280)*mapget(SW,172)+(-128)*mapget(SW,153)+(-128)*mapget(SW,167)+(1472)*mapget(SW,179)+(128)*mapget(SW,4)*mapget(SW,12)+(-640)*mapget(SW,177)+(-640)*mapget(SW,178)+(640)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-128)*mapget(SW,1)*mapget(SW,31)+(128)*mapget(SW,156)+(-128)*mapget(SW,1)*mapget(SW,32)+(128)*mapget(SW,171)+(-416)*mapget(SW,4)*mapget(SW,13)+(-512)*mapget(SW,15)*mapget(SW,1)+(-704)*mapget(SW,5)*mapget(SW,4)+(28544)*mapget(SW,86)+(28544)*mapget(SW,87)+(-5344)*mapget(SW,14)*mapget(SW,1)+(-13472)*mapget(SW,81)+(-10272)*mapget(SW,78)+(-17664)*mapget(SW,88)+(1664)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-896)*mapget(SW,0)*mapget(SW,31)+(8832)*mapget(SW,136)+(768)*mapget(SW,0)*mapget(SW,32)+(11008)*mapget(SW,137)+(22272)*mapget(SW,104)+(-4096)*mapget(SW,3)*mapget(SW,13)+(1408)*mapget(SW,0)*mapget(SW,33)+(11776)*mapget(SW,126)+(-1152)*mapget(SW,0)*mapget(SW,28)+(9088)*mapget(SW,133)+(22784)*mapget(SW,100)+(4096)*mapget(SW,2)*mapget(SW,13)+(-2560)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1792)*mapget(SW,6)*mapget(SW,3)+(-64)*mapget(SW,5)*mapget(SW,3)+(-2560)*mapget(SW,17)*mapget(SW,0)+(4160)*mapget(SW,18)*mapget(SW,0)+(7424)*mapget(SW,15)*mapget(SW,0)+(-7104)*mapget(SW,14)*mapget(SW,0)+(-1856)*mapget(SW,0)*mapget(SW,26)+(1024)*mapget(SW,3)*mapget(SW,10)+(640)*mapget(SW,0)*mapget(SW,27)+(-768)*mapget(SW,0)*mapget(SW,29)+(-1024)*mapget(SW,122)+(-1024)*mapget(SW,129)+(26112)*mapget(SW,80)+(5440)*mapget(SW,77)+(6144)*mapget(SW,139)+(-9088)*mapget(SW,140)+(2720)*mapget(SW,159)+(-512)*mapget(SW,2)*mapget(SW,12)+(512)*mapget(SW,164)+(-4736)*mapget(SW,160)+(1184)*mapget(SW,173)+(768)*mapget(SW,175)+(-1088)*mapget(SW,174)+(1152)*mapget(SW,180)+(1536)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-3840)*mapget(SW,2)*mapget(SW,11)+(512)*mapget(SW,1)*mapget(SW,26)+(1792)*mapget(SW,151)+(-64)*mapget(SW,1)*mapget(SW,29)+(768)*mapget(SW,154)+(-3840)*mapget(SW,6)*mapget(SW,4)+(-384)*mapget(SW,10)*mapget(SW,4)+(1024)*mapget(SW,168)+(960)*mapget(SW,2)*mapget(SW,9)+(2880)*mapget(SW,127)+(1792)*mapget(SW,134)+(2048)*mapget(SW,101)+(64)*mapget(SW,115)+(-384)*mapget(SW,94)+(7040)*mapget(SW,106)+(9824)*mapget(SW,89)+(-1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(1280)*mapget(SW,7)*mapget(SW,4)+(1920)*mapget(SW,0)*mapget(SW,25)+(-1792)*mapget(SW,114)+(1472)*mapget(SW,19)*mapget(SW,1)+(-5824)*mapget(SW,110)+(-9152)*mapget(SW,107)+(1216)*mapget(SW,16)*mapget(SW,1)+(-5568)*mapget(SW,93)+(8576)*mapget(SW,2)*mapget(SW,6)+(-12544)*mapget(SW,90)+(-4544)*mapget(SW,83)+(-8832)*mapget(SW,138)+(-12000)*mapget(SW,5)*mapget(SW,2)+(4384)*mapget(SW,82)+(1408)*mapget(SW,84)+(-3328)*mapget(SW,2)*mapget(SW,10)+(1792)*mapget(SW,141)+(640)*mapget(SW,161)+(4608)*mapget(SW,8)*mapget(SW,4)+(-3456)*mapget(SW,9)*mapget(SW,4)+(-10752)*mapget(SW,121)+(-10752)*mapget(SW,125)+(-10752)*mapget(SW,135)+(-17536)*mapget(SW,105)+(-4992)*mapget(SW,150)+(3072)*mapget(SW,17)*mapget(SW,1)+(-24576)*mapget(SW,98)+(-24576)*mapget(SW,99)+(21248)*mapget(SW,103)+(-24576)*mapget(SW,102)+(-8448)*mapget(SW,143)+(-39936)*mapget(SW,85)+(-1536)*mapget(SW,1)*mapget(SW,27)+(6144)*mapget(SW,148)+(6144)*mapget(SW,149)+(-2752)*mapget(SW,163)+(12288)*mapget(SW,142)+(4608)*mapget(SW,162)+(-1536)*mapget(SW,152)+(1536)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-6144)*mapget(SW,22)*mapget(SW,1)+(1536)*mapget(SW,23)*mapget(SW,1)+(1536)*mapget(SW,24)*mapget(SW,1)+(-2048)*mapget(SW,18)*mapget(SW,1)+(6144)*mapget(SW,119)+(6144)*mapget(SW,120)+(-7680)*mapget(SW,124)+(-7680)*mapget(SW,131)+(6144)*mapget(SW,123)+(-7680)*mapget(SW,132)+(6144)*mapget(SW,130)+(24576)*mapget(SW,97)+(-6144)*mapget(SW,147)+(1536)*mapget(SW,3)*mapget(SW,11)+(1792)*mapget(SW,116)+(-1664)*mapget(SW,128)+(1792)*mapget(SW,95)+(-1024)*mapget(SW,146)+(-1792)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(1792)*mapget(SW,2)*mapget(SW,7)+(1792)*mapget(SW,0)*mapget(SW,19)+(-1792)*mapget(SW,111)+(1792)*mapget(SW,16)*mapget(SW,0)+(-1792)*mapget(SW,108)+(-1792)*mapget(SW,91)+(512)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(128)*mapget(SW,21)*mapget(SW,1)+(128)*mapget(SW,3)*mapget(SW,9)+(-640)*mapget(SW,0)*mapget(SW,23)+(-640)*mapget(SW,0)*mapget(SW,24)+(-128)*mapget(SW,117)+(6144)*mapget(SW,109)+(3072)*mapget(SW,144)+(6144)*mapget(SW,92)+(-2560)*mapget(SW,145)+(-512)*mapget(SW,20)*mapget(SW,1)+(512)*mapget(SW,112)+(512)*mapget(SW,113)+(-512)*mapget(SW,11)*mapget(SW,4);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KVodd_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("KVodd_BFKL_0|",Vec(r),"|",v));
v=(-1304)*mapget(SW,1)*mapget(SW,33)+(-2240)*mapget(SW,181)+(1864)*mapget(SW,182)+(904)*mapget(SW,183)+(-328)*mapget(SW,184)+(464)*mapget(SW,158)+(-752)*mapget(SW,4)*mapget(SW,13)+(240)*mapget(SW,157)+(616)*mapget(SW,172)+(-256)*mapget(SW,167)+(-240)*mapget(SW,171)+(1024)*mapget(SW,179)+(544)*mapget(SW,1)*mapget(SW,32)+(-784)*mapget(SW,177)+(-784)*mapget(SW,178)+(352)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-160)*mapget(SW,11)*mapget(SW,4)+(-368)*mapget(SW,1)*mapget(SW,28)+(176)*mapget(SW,153)+(-176)*mapget(SW,1)*mapget(SW,31)+(208)*mapget(SW,156)+(-64)*mapget(SW,170)+(-344)*mapget(SW,5)*mapget(SW,4)+(48)*mapget(SW,15)*mapget(SW,1)+(-1168)*mapget(SW,14)*mapget(SW,1)+(-7392)*mapget(SW,85)+(4272)*mapget(SW,86)+(4272)*mapget(SW,87)+(2784)*mapget(SW,80)+(-1376)*mapget(SW,88)+(-704)*mapget(SW,81)+(288)*mapget(SW,78)+(-912)*mapget(SW,140)+(456)*mapget(SW,77)+(576)*mapget(SW,139)+(8)*mapget(SW,159)+(576)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(480)*mapget(SW,2)*mapget(SW,13)+(-592)*mapget(SW,1)*mapget(SW,26)+(1312)*mapget(SW,142)+(-592)*mapget(SW,143)+(-240)*mapget(SW,160)+(-808)*mapget(SW,173)+(-256)*mapget(SW,1)*mapget(SW,29)+(144)*mapget(SW,168)+(32)*mapget(SW,162)+(160)*mapget(SW,174)+(-672)*mapget(SW,180)+(128)*mapget(SW,154)+(288)*mapget(SW,6)*mapget(SW,4)+(528)*mapget(SW,151)+(-160)*mapget(SW,10)*mapget(SW,4)+(-96)*mapget(SW,152)+(2144)*mapget(SW,17)*mapget(SW,1)+(-1168)*mapget(SW,18)*mapget(SW,1)+(160)*mapget(SW,1)*mapget(SW,27)+(-32)*mapget(SW,2)*mapget(SW,12)+(32)*mapget(SW,164)+(48)*mapget(SW,175)+(-320)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-3648)*mapget(SW,22)*mapget(SW,1)+(2144)*mapget(SW,23)*mapget(SW,1)+(2144)*mapget(SW,24)*mapget(SW,1)+(192)*mapget(SW,8)*mapget(SW,4)+(-64)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,13)+(3648)*mapget(SW,119)+(3648)*mapget(SW,120)+(-3840)*mapget(SW,121)+(-3904)*mapget(SW,124)+(-3904)*mapget(SW,131)+(-8352)*mapget(SW,98)+(256)*mapget(SW,3)*mapget(SW,11)+(3648)*mapget(SW,123)+(-3840)*mapget(SW,125)+(-3904)*mapget(SW,132)+(-8352)*mapget(SW,99)+(3648)*mapget(SW,130)+(-3840)*mapget(SW,135)+(-8352)*mapget(SW,102)+(12288)*mapget(SW,97)+(-2496)*mapget(SW,147)+(-48)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,31)+(-112)*mapget(SW,0)*mapget(SW,33)+(80)*mapget(SW,0)*mapget(SW,28)+(4160)*mapget(SW,100)+(5312)*mapget(SW,103)+(4256)*mapget(SW,104)+(-912)*mapget(SW,25)*mapget(SW,1)+(-512)*mapget(SW,2)*mapget(SW,11)+(2704)*mapget(SW,133)+(2752)*mapget(SW,136)+(2128)*mapget(SW,137)+(1184)*mapget(SW,149)+(-144)*mapget(SW,0)*mapget(SW,32)+(1984)*mapget(SW,126)+(1184)*mapget(SW,148)+(-1328)*mapget(SW,105)+(-560)*mapget(SW,138)+(-336)*mapget(SW,150)+(-288)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1152)*mapget(SW,2)*mapget(SW,8)+(128)*mapget(SW,6)*mapget(SW,3)+(240)*mapget(SW,5)*mapget(SW,3)+(-64)*mapget(SW,17)*mapget(SW,0)+(144)*mapget(SW,18)*mapget(SW,0)+(16)*mapget(SW,15)*mapget(SW,0)+(-160)*mapget(SW,14)*mapget(SW,0)+(160)*mapget(SW,0)*mapget(SW,26)+(1152)*mapget(SW,118)+(-96)*mapget(SW,3)*mapget(SW,10)+(-64)*mapget(SW,0)*mapget(SW,27)+(64)*mapget(SW,0)*mapget(SW,29)+(96)*mapget(SW,122)+(96)*mapget(SW,129)+(1152)*mapget(SW,96)+(-808)*mapget(SW,5)*mapget(SW,2)+(-1984)*mapget(SW,94)+(144)*mapget(SW,2)*mapget(SW,10)+(-752)*mapget(SW,101)+(-624)*mapget(SW,84)+(784)*mapget(SW,2)*mapget(SW,9)+(-832)*mapget(SW,127)+(-1392)*mapget(SW,115)+(1672)*mapget(SW,89)+(1104)*mapget(SW,82)+(976)*mapget(SW,106)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,7)*mapget(SW,4)+(128)*mapget(SW,0)*mapget(SW,25)+(-160)*mapget(SW,114)+(-624)*mapget(SW,110)+(-1280)*mapget(SW,107)+(-560)*mapget(SW,93)+(-1696)*mapget(SW,90)+(-560)*mapget(SW,83)+(368)*mapget(SW,79)+(448)*mapget(SW,144)+(272)*mapget(SW,141)+(16)*mapget(SW,161)+(1024)*mapget(SW,116)+(160)*mapget(SW,128)+(-160)*mapget(SW,134)+(1024)*mapget(SW,95)+(-480)*mapget(SW,146)+(-32)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(32)*mapget(SW,2)*mapget(SW,7)+(32)*mapget(SW,0)*mapget(SW,19)+(-32)*mapget(SW,111)+(32)*mapget(SW,16)*mapget(SW,0)+(-32)*mapget(SW,108)+(-32)*mapget(SW,91)+(704)*mapget(SW,2)*mapget(SW,6)+(112)*mapget(SW,19)*mapget(SW,1)+(960)*mapget(SW,109)+(48)*mapget(SW,16)*mapget(SW,1)+(960)*mapget(SW,92)+(-352)*mapget(SW,145)+(128)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-32)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,20)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,9)+(32)*mapget(SW,117)+(128)*mapget(SW,112)+(128)*mapget(SW,113)+(-96)*mapget(SW,0)*mapget(SW,23)+(-96)*mapget(SW,0)*mapget(SW,24)+(-96)*mapget(SW,1)*mapget(SW,30)+(96)*mapget(SW,165)+(96)*mapget(SW,166)+(96)*mapget(SW,169)+(384)*mapget(SW,176)+(-32)*mapget(SW,155)+(160)*mapget(SW,4)*mapget(SW,12);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("Hodd_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("Hodd_BFKL_0|",Vec(r),"|",v));

==> anc/numbers/deposit/R6/C7/orig_copies/bfkl_obranch.gpout <==
KVodd_BFKL_-7|ZERO|0
Hodd_BFKL_-7|ZERO|0
KVodd_BFKL_-6|ZERO|0
Hodd_BFKL_-6|ZERO|0
KVodd_BFKL_-5|[1, -192]|315.8273408348594758027037119960368363300383810317053000452271800390414343174145677760567489189936714183688292407687406104887151399049614952835397656955263251517
Hodd_BFKL_-5|[1, -96]|157.9136704174297379013518559980184181650191905158526500226135900195207171587072838880283744594968357091844146203843703052443575699524807476417698828477631625758
KVodd_BFKL_-4|ZERO|-1.0350527006597618961 E-171
Hodd_BFKL_-4|ZERO|-5.175263503298809480 E-172
KVodd_BFKL_-3|[1, 288]|-779.2727282720194978915226615096408899978206853814833735317428751197668436546175695209749378780239404077533860137907745385005315336904326514830425305956778291032
Hodd_BFKL_-3|[1, 72]|-194.8181820680048744728806653774102224994551713453708433829357187799417109136543923802437344695059851019383465034476936346251328834226081628707606326489194572758
KVodd_BFKL_-2|[1, 0, -1152]|2277.854611542485128163042428590864659038638489592474608417587263167031719336888047273146797145055547692652617256983957509137703983334749692951162038696313974114
Hodd_BFKL_-2|[-1, 0, 144]|284.7318264428106410203803035738580823798298111990593260521984078958789649171110059091433496431319434615815771571229946886422129979168437116188952548370392467642
KVodd_BFKL_-1|[-105, -3360, -43744]|-1900.515393193532260804899269220741425992258878150992196290302751439317475432171926470587549608562663534306693941291116476598816276328054068585169284048546385412
Hodd_BFKL_-1|[-105, -5040, -4]|-69.52671550181185141780930343770056912613626905833879861861590788179941379145532321069106439187859493343177880619308653124282936499076948491688614383852151629461
KVodd_BFKL_0|[5, 1120, -14440, 6512]|464.0252604348948414675070380758513880957936755285287730964094548692170799084465219790802937096092958872831505029282814885242558820482498126684816595476931984682
Hodd_BFKL_0|[2, 1777, -604, 80]|-510.9050520397600860355347201402878154737236495976169555856198746954796510386999939407841092501916839184339497251460816075710802588183878820604637967703049665977
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R6/C7/orig_copies/bfkl_obranch.out <==
KVodd_BFKL_-7 ZERO {}
Hodd_BFKL_-7 ZERO {}
KVodd_BFKL_-6 ZERO {}
Hodd_BFKL_-6 ZERO {}
KVodd_BFKL_-5 REL {'z2': Fraction(192, 1)}
Hodd_BFKL_-5 REL {'z2': Fraction(96, 1)}
KVodd_BFKL_-4 ZERO {}
Hodd_BFKL_-4 ZERO {}
KVodd_BFKL_-3 REL {'z2^2': Fraction(-288, 1)}
Hodd_BFKL_-3 REL {'z2^2': Fraction(-72, 1)}
KVodd_BFKL_-2 REL {'z2*z3': Fraction(1152, 1)}
Hodd_BFKL_-2 REL {'z2*z3': Fraction(144, 1)}
KVodd_BFKL_-1 REL {'z3^2': Fraction(-32, 1), 'z2^3': Fraction(-43744, 105)}
Hodd_BFKL_-1 REL {'z3^2': Fraction(-48, 1), 'z2^3': Fraction(-4, 105)}
KVodd_BFKL_0 REL {'z7': Fraction(-224, 1), 'z2*z5': Fraction(2888, 1), 'z2^2*z3': Fraction(-6512, 5)}
Hodd_BFKL_0 REL {'z7': Fraction(-1777, 2), 'z2*z5': Fraction(302, 1), 'z2^2*z3': Fraction(-40, 1)}


==> anc/numbers/deposit/R6/C7/orig_copies/bfkl_obranch.py <==
"""BFKL point with the O-branch (continuation from odd M): O_a(-1+w) = E_a(w) - w^-m E_c(w)."""
import pickle
from fractions import Fraction as F
from limits import *
from numeval import *
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1
def BFKLodd_word(w):
    m=abs(w[0]); c=w[1:]
    out={}
    addser(out,smul_rat(series_E(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    addser(out,smul_rat(series_E(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-1)
    return out
parts={"rat": lin_comb_words({k:4*v for k,v in NPADFL.items()}),"z3":lin_comb_words(Z3PART),
       "z5":{(1,1):F(-320),(2,):F(160)},"H":lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})}
res={n:combine(w,BFKLodd_word) for n,w in parts.items()}
def times_const(e,word):
    out={}
    for (p,ws),c in e.items():
        k=(p,tuple(sorted(ws+(word,)))); out[k]=out.get(k,0)+c
    return out
q=[]
for p in range(-7,1):
    e={}
    for nm,cw in (("rat",None),("z3",(3,)),("z5",(5,))):
        ee=res[nm].get(p,{})
        if cw: ee=times_const(ee,cw)
        for k,c in ee.items(): e[k]=e.get(k,0)+c
    e={k:c for k,c in e.items() if c!=0}
    q.append(("KVodd_BFKL_%d"%p,e,[7+p],MZVGENS))
    q.append(("Hodd_BFKL_%d"%p,res["H"].get(p,{}),[7+p],MZVGENS))
out=run_gp(build_script(q,prec=160),"bfkl_obranch")
rr=parse(out)
for k,_,_,_ in q: print(k,rr[k][0],rr[k][1] if rr[k][0]!="NOREL" else rr[k][2])


==> anc/numbers/deposit/R6/C7/orig_copies/bs2s.py <==
"""Binomial harmonic sums BS_a(M) -> alternating harmonic sums S_b(M).
Rule found by exact fitting at weights 3-4 (fit_recursion.py) and verified here for all
127 positive compositions of weight <= 7 against the definition
BS_a(M) = (-1)^M sum_{j=1}^M (-1)^j C(M,j) C(M+j,j) S_a(j), M = 1..NCHECK.
Write a composition as a bit string beta (bit p = 1 if a split follows unit p).
 beta_1 = 1:  Delta BS_beta(N) = (1/N) [BS_beta'(N) + BS_beta'(N-1)],      beta' = beta without first bit
 beta_1 = 0:  Delta BS_beta(N) = -((-1)^N/N) [BS_c(N) - BS_c(N-1)],          c = complement of beta'
 weight 1:    BS_1 = 2 S_1.
"""
from fractions import Fraction as F
from math import comb
import itertools, sys, json

def compositions(w):
    if w==0: yield (); return
    for first in range(1,w+1):
        for rest in compositions(w-first): yield (first,)+rest

def comp_to_bits(a):
    bits=[]
    for x in a:
        bits += [0]*(x-1) + [1]
    return tuple(bits[:-1])
def bits_to_comp(bits):
    a=[];cur=1
    for b in bits:
        if b==1: a.append(cur); cur=1
        else: cur+=1
    a.append(cur); return tuple(a)

def sgn(x): return 1 if x>0 else -1
def lift(c):      # index c1 -> sign(c1)(|c1|+1)
    return (c[0]+sgn(c[0]),)+c[1:]
def fliplift(c):  # index c1 -> -sign(c1)(|c1|+1)
    return (-(c[0]+sgn(c[0])),)+c[1:]

memo={}
def BS(a):
    """dict word->coef with BS_a = sum coef*S_word"""
    a=tuple(a)
    if a in memo: return memo[a]
    if a==(): return {():F(1)}
    if a==(1,): res={(1,):F(2)}
    else:
        bits=comp_to_bits(a)
        rest=bits[1:]
        res={}
        if bits[0]==1:
            g=BS(bits_to_comp(rest))
            for c,v in g.items():
                w=(1,)+c; res[w]=res.get(w,0)+2*v
                if c!=(): w2=lift(c); res[w2]=res.get(w2,0)-v
        else:
            g=BS(bits_to_comp(tuple(1-b for b in rest)))
            for c,v in g.items():
                assert c!=()
                w=fliplift(c); res[w]=res.get(w,0)-v
        res={k:v for k,v in res.items() if v!=0}
    memo[a]=res; return res

# exact evaluation
Scache={}
def Sval(idx,N):
    key=(idx,N)
    if key in Scache: return Scache[key]
    if len(idx)==0: return F(1)
    if N==0: return F(0)
    a=idx[0]
    v=Sval(idx,N-1)+F((1 if a>0 else (-1)**N),N**abs(a))*Sval(idx[1:],N)
    Scache[key]=v; return v
def BSdef(a,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))

if __name__=="__main__":
    NCHECK=int(sys.argv[1]) if len(sys.argv)>1 else 30
    allc=[a for w in range(1,8) for a in compositions(w)]
    bad=0
    for a in allc:
        e=BS(a)
        for N in range(1,NCHECK+1):
            lhs=BSdef(a,N); rhs=sum(v*Sval(w,N) for w,v in e.items())
            if lhs!=rhs: bad+=1; print("MISMATCH",a,N); break
    print("checked",len(allc),"compositions, M=1..%d, mismatches:"%NCHECK,bad)
    out={",".join(map(str,a)):{",".join(map(str,w)):str(v) for w,v in BS(a).items()} for a in allc}
    json.dump(out,open("bs2s_table.json","w"),indent=0)
    print("number of S-words in weight-7 expansions:", len({w for a in allc if sum(a)==7 for w in BS(a)}))


==> anc/numbers/deposit/R6/C7/orig_copies/bs2s_check.out <==
checked 127 compositions, M=1..90, mismatches: 0
number of S-words in weight-7 expansions: 239


==> anc/numbers/deposit/R6/C7/orig_copies/bs2s_table.json <==
{
"1": {
"1": "2"
},
"1,1": {
"1,1": "4",
"2": "-2"
},
"2": {
"-2": "-2"
},
"1,1,1": {
"1,1,1": "8",
"2,1": "-4",
"1,2": "-4",
"3": "2"
},
"1,2": {
"1,-2": "-4",
"-3": "2"
},
"2,1": {
"3": "2"
},
"3": {
"-2,1": "-4",
"-3": "2"
},
"1,1,1,1": {
"1,1,1,1": "16",
"2,1,1": "-8",
"1,2,1": "-8",
"3,1": "4",
"1,1,2": "-8",
"2,2": "4",
"1,3": "4",
"4": "-2"
},
"1,1,2": {
"1,1,-2": "-8",
"2,-2": "4",
"1,-3": "4",
"-4": "-2"
},
"1,2,1": {
"1,3": "4",
"4": "-2"
},
"1,3": {
"1,-2,1": "-8",
"-3,1": "4",
"1,-3": "4",
"-4": "-2"
},
"2,1,1": {
"3,1": "4",
"4": "-2"
},
"2,2": {
"-4": "-2"
},
"3,1": {
"-2,-2": "4",
"4": "-2"
},
"4": {
"-2,1,1": "-8",
"-3,1": "4",
"-2,2": "4",
"-4": "-2"
},
"1,1,1,1,1": {
"1,1,1,1,1": "32",
"2,1,1,1": "-16",
"1,2,1,1": "-16",
"3,1,1": "8",
"1,1,2,1": "-16",
"2,2,1": "8",
"1,3,1": "8",
"4,1": "-4",
"1,1,1,2": "-16",
"2,1,2": "8",
"1,2,2": "8",
"3,2": "-4",
"1,1,3": "8",
"2,3": "-4",
"1,4": "-4",
"5": "2"
},
"1,1,1,2": {
"1,1,1,-2": "-16",
"2,1,-2": "8",
"1,2,-2": "8",
"3,-2": "-4",
"1,1,-3": "8",
"2,-3": "-4",
"1,-4": "-4",
"-5": "2"
},
"1,1,2,1": {
"1,1,3": "8",
"2,3": "-4",
"1,4": "-4",
"5": "2"
},
"1,1,3": {
"1,1,-2,1": "-16",
"2,-2,1": "8",
"1,-3,1": "8",
"-4,1": "-4",
"1,1,-3": "8",
"2,-3": "-4",
"1,-4": "-4",
"-5": "2"
},
"1,2,1,1": {
"1,3,1": "8",
"4,1": "-4",
"1,4": "-4",
"5": "2"
},
"1,2,2": {
"1,-4": "-4",
"-5": "2"
},
"1,3,1": {
"1,-2,-2": "8",
"-3,-2": "-4",
"1,4": "-4",
"5": "2"
},
"1,4": {
"1,-2,1,1": "-16",
"-3,1,1": "8",
"1,-3,1": "8",
"-4,1": "-4",
"1,-2,2": "8",
"-3,2": "-4",
"1,-4": "-4",
"-5": "2"
},
"2,1,1,1": {
"3,1,1": "8",
"4,1": "-4",
"3,2": "-4",
"5": "2"
},
"2,1,2": {
"3,-2": "-4",
"-5": "2"
},
"2,2,1": {
"5": "2"
},
"2,3": {
"-4,1": "-4",
"-5": "2"
},
"3,1,1": {
"-2,-2,1": "8",
"4,1": "-4",
"-2,-3": "-4",
"5": "2"
},
"3,2": {
"-2,3": "-4",
"-5": "2"
},
"4,1": {
"-2,1,-2": "8",
"-3,-2": "-4",
"-2,-3": "-4",
"5": "2"
},
"5": {
"-2,1,1,1": "-16",
"-3,1,1": "8",
"-2,2,1": "8",
"-4,1": "-4",
"-2,1,2": "8",
"-3,2": "-4",
"-2,3": "-4",
"-5": "2"
},
"1,1,1,1,1,1": {
"1,1,1,1,1,1": "64",
"2,1,1,1,1": "-32",
"1,2,1,1,1": "-32",
"3,1,1,1": "16",
"1,1,2,1,1": "-32",
"2,2,1,1": "16",
"1,3,1,1": "16",
"4,1,1": "-8",
"1,1,1,2,1": "-32",
"2,1,2,1": "16",
"1,2,2,1": "16",
"3,2,1": "-8",
"1,1,3,1": "16",
"2,3,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,1,1,1,2": "-32",
"2,1,1,2": "16",
"1,2,1,2": "16",
"3,1,2": "-8",
"1,1,2,2": "16",
"2,2,2": "-8",
"1,3,2": "-8",
"4,2": "4",
"1,1,1,3": "16",
"2,1,3": "-8",
"1,2,3": "-8",
"3,3": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,1,1,2": {
"1,1,1,1,-2": "-32",
"2,1,1,-2": "16",
"1,2,1,-2": "16",
"3,1,-2": "-8",
"1,1,2,-2": "16",
"2,2,-2": "-8",
"1,3,-2": "-8",
"4,-2": "4",
"1,1,1,-3": "16",
"2,1,-3": "-8",
"1,2,-3": "-8",
"3,-3": "4",
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,1,1,2,1": {
"1,1,1,3": "16",
"2,1,3": "-8",
"1,2,3": "-8",
"3,3": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,1,3": {
"1,1,1,-2,1": "-32",
"2,1,-2,1": "16",
"1,2,-2,1": "16",
"3,-2,1": "-8",
"1,1,-3,1": "16",
"2,-3,1": "-8",
"1,-4,1": "-8",
"-5,1": "4",
"1,1,1,-3": "16",
"2,1,-3": "-8",
"1,2,-3": "-8",
"3,-3": "4",
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,1,2,1,1": {
"1,1,3,1": "16",
"2,3,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,2,2": {
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,1,3,1": {
"1,1,-2,-2": "16",
"2,-2,-2": "-8",
"1,-3,-2": "-8",
"-4,-2": "4",
"1,1,4": "-8",
"2,4": "4",
"1,5": "4",
"6": "-2"
},
"1,1,4": {
"1,1,-2,1,1": "-32",
"2,-2,1,1": "16",
"1,-3,1,1": "16",
"-4,1,1": "-8",
"1,1,-3,1": "16",
"2,-3,1": "-8",
"1,-4,1": "-8",
"-5,1": "4",
"1,1,-2,2": "16",
"2,-2,2": "-8",
"1,-3,2": "-8",
"-4,2": "4",
"1,1,-4": "-8",
"2,-4": "4",
"1,-5": "4",
"-6": "-2"
},
"1,2,1,1,1": {
"1,3,1,1": "16",
"4,1,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,3,2": "-8",
"4,2": "4",
"1,5": "4",
"6": "-2"
},
"1,2,1,2": {
"1,3,-2": "-8",
"4,-2": "4",
"1,-5": "4",
"-6": "-2"
},
"1,2,2,1": {
"1,5": "4",
"6": "-2"
},
"1,2,3": {
"1,-4,1": "-8",
"-5,1": "4",
"1,-5": "4",
"-6": "-2"
},
"1,3,1,1": {
"1,-2,-2,1": "16",
"-3,-2,1": "-8",
"1,4,1": "-8",
"5,1": "4",
"1,-2,-3": "-8",
"-3,-3": "4",
"1,5": "4",
"6": "-2"
},
"1,3,2": {
"1,-2,3": "-8",
"-3,3": "4",
"1,-5": "4",
"-6": "-2"
},
"1,4,1": {
"1,-2,1,-2": "16",
"-3,1,-2": "-8",
"1,-3,-2": "-8",
"-4,-2": "4",
"1,-2,-3": "-8",
"-3,-3": "4",
"1,5": "4",
"6": "-2"
},
"1,5": {
"1,-2,1,1,1": "-32",
"-3,1,1,1": "16",
"1,-3,1,1": "16",
"-4,1,1": "-8",
"1,-2,2,1": "16",
"-3,2,1": "-8",
"1,-4,1": "-8",
"-5,1": "4",
"1,-2,1,2": "16",
"-3,1,2": "-8",
"1,-3,2": "-8",
"-4,2": "4",
"1,-2,3": "-8",
"-3,3": "4",
"1,-5": "4",
"-6": "-2"
},
"2,1,1,1,1": {
"3,1,1,1": "16",
"4,1,1": "-8",
"3,2,1": "-8",
"5,1": "4",
"3,1,2": "-8",
"4,2": "4",
"3,3": "4",
"6": "-2"
},
"2,1,1,2": {
"3,1,-2": "-8",
"4,-2": "4",
"3,-3": "4",
"-6": "-2"
},
"2,1,2,1": {
"3,3": "4",
"6": "-2"
},
"2,1,3": {
"3,-2,1": "-8",
"-5,1": "4",
"3,-3": "4",
"-6": "-2"
},
"2,2,1,1": {
"5,1": "4",
"6": "-2"
},
"2,2,2": {
"-6": "-2"
},
"2,3,1": {
"-4,-2": "4",
"6": "-2"
},
"2,4": {
"-4,1,1": "-8",
"-5,1": "4",
"-4,2": "4",
"-6": "-2"
},
"3,1,1,1": {
"-2,-2,1,1": "16",
"4,1,1": "-8",
"-2,-3,1": "-8",
"5,1": "4",
"-2,-2,2": "-8",
"4,2": "4",
"-2,-4": "4",
"6": "-2"
},
"3,1,2": {
"-2,-2,-2": "-8",
"4,-2": "4",
"-2,4": "4",
"-6": "-2"
},
"3,2,1": {
"-2,-4": "4",
"6": "-2"
},
"3,3": {
"-2,3,1": "-8",
"-5,1": "4",
"-2,4": "4",
"-6": "-2"
},
"4,1,1": {
"-2,1,-2,1": "16",
"-3,-2,1": "-8",
"-2,-3,1": "-8",
"5,1": "4",
"-2,1,-3": "-8",
"-3,-3": "4",
"-2,-4": "4",
"6": "-2"
},
"4,2": {
"-2,1,3": "-8",
"-3,3": "4",
"-2,4": "4",
"-6": "-2"
},
"5,1": {
"-2,1,1,-2": "16",
"-3,1,-2": "-8",
"-2,2,-2": "-8",
"-4,-2": "4",
"-2,1,-3": "-8",
"-3,-3": "4",
"-2,-4": "4",
"6": "-2"
},
"6": {
"-2,1,1,1,1": "-32",
"-3,1,1,1": "16",
"-2,2,1,1": "16",
"-4,1,1": "-8",
"-2,1,2,1": "16",
"-3,2,1": "-8",
"-2,3,1": "-8",
"-5,1": "4",
"-2,1,1,2": "16",
"-3,1,2": "-8",
"-2,2,2": "-8",
"-4,2": "4",
"-2,1,3": "-8",
"-3,3": "4",
"-2,4": "4",
"-6": "-2"
},
"1,1,1,1,1,1,1": {
"1,1,1,1,1,1,1": "128",
"2,1,1,1,1,1": "-64",
"1,2,1,1,1,1": "-64",
"3,1,1,1,1": "32",
"1,1,2,1,1,1": "-64",
"2,2,1,1,1": "32",
"1,3,1,1,1": "32",
"4,1,1,1": "-16",
"1,1,1,2,1,1": "-64",
"2,1,2,1,1": "32",
"1,2,2,1,1": "32",
"3,2,1,1": "-16",
"1,1,3,1,1": "32",
"2,3,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,1,1,1,2,1": "-64",
"2,1,1,2,1": "32",
"1,2,1,2,1": "32",
"3,1,2,1": "-16",
"1,1,2,2,1": "32",
"2,2,2,1": "-16",
"1,3,2,1": "-16",
"4,2,1": "8",
"1,1,1,3,1": "32",
"2,1,3,1": "-16",
"1,2,3,1": "-16",
"3,3,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,1,1,1,2": "-64",
"2,1,1,1,2": "32",
"1,2,1,1,2": "32",
"3,1,1,2": "-16",
"1,1,2,1,2": "32",
"2,2,1,2": "-16",
"1,3,1,2": "-16",
"4,1,2": "8",
"1,1,1,2,2": "32",
"2,1,2,2": "-16",
"1,2,2,2": "-16",
"3,2,2": "8",
"1,1,3,2": "-16",
"2,3,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,1,1,1,3": "32",
"2,1,1,3": "-16",
"1,2,1,3": "-16",
"3,1,3": "8",
"1,1,2,3": "-16",
"2,2,3": "8",
"1,3,3": "8",
"4,3": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,1,1,2": {
"1,1,1,1,1,-2": "-64",
"2,1,1,1,-2": "32",
"1,2,1,1,-2": "32",
"3,1,1,-2": "-16",
"1,1,2,1,-2": "32",
"2,2,1,-2": "-16",
"1,3,1,-2": "-16",
"4,1,-2": "8",
"1,1,1,2,-2": "32",
"2,1,2,-2": "-16",
"1,2,2,-2": "-16",
"3,2,-2": "8",
"1,1,3,-2": "-16",
"2,3,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,1,1,1,-3": "32",
"2,1,1,-3": "-16",
"1,2,1,-3": "-16",
"3,1,-3": "8",
"1,1,2,-3": "-16",
"2,2,-3": "8",
"1,3,-3": "8",
"4,-3": "-4",
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,1,1,2,1": {
"1,1,1,1,3": "32",
"2,1,1,3": "-16",
"1,2,1,3": "-16",
"3,1,3": "8",
"1,1,2,3": "-16",
"2,2,3": "8",
"1,3,3": "8",
"4,3": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,1,3": {
"1,1,1,1,-2,1": "-64",
"2,1,1,-2,1": "32",
"1,2,1,-2,1": "32",
"3,1,-2,1": "-16",
"1,1,2,-2,1": "32",
"2,2,-2,1": "-16",
"1,3,-2,1": "-16",
"4,-2,1": "8",
"1,1,1,-3,1": "32",
"2,1,-3,1": "-16",
"1,2,-3,1": "-16",
"3,-3,1": "8",
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,1,1,-3": "32",
"2,1,1,-3": "-16",
"1,2,1,-3": "-16",
"3,1,-3": "8",
"1,1,2,-3": "-16",
"2,2,-3": "8",
"1,3,-3": "8",
"4,-3": "-4",
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,1,2,1,1": {
"1,1,1,3,1": "32",
"2,1,3,1": "-16",
"1,2,3,1": "-16",
"3,3,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,2,2": {
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,1,3,1": {
"1,1,1,-2,-2": "32",
"2,1,-2,-2": "-16",
"1,2,-2,-2": "-16",
"3,-2,-2": "8",
"1,1,-3,-2": "-16",
"2,-3,-2": "8",
"1,-4,-2": "8",
"-5,-2": "-4",
"1,1,1,4": "-16",
"2,1,4": "8",
"1,2,4": "8",
"3,4": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,1,4": {
"1,1,1,-2,1,1": "-64",
"2,1,-2,1,1": "32",
"1,2,-2,1,1": "32",
"3,-2,1,1": "-16",
"1,1,-3,1,1": "32",
"2,-3,1,1": "-16",
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,1,1,-3,1": "32",
"2,1,-3,1": "-16",
"1,2,-3,1": "-16",
"3,-3,1": "8",
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,1,-2,2": "32",
"2,1,-2,2": "-16",
"1,2,-2,2": "-16",
"3,-2,2": "8",
"1,1,-3,2": "-16",
"2,-3,2": "8",
"1,-4,2": "8",
"-5,2": "-4",
"1,1,1,-4": "-16",
"2,1,-4": "8",
"1,2,-4": "8",
"3,-4": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,2,1,1,1": {
"1,1,3,1,1": "32",
"2,3,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,3,2": "-16",
"2,3,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,2,1,2": {
"1,1,3,-2": "-16",
"2,3,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,2,2,1": {
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,2,3": {
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,3,1,1": {
"1,1,-2,-2,1": "32",
"2,-2,-2,1": "-16",
"1,-3,-2,1": "-16",
"-4,-2,1": "8",
"1,1,4,1": "-16",
"2,4,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,1,-2,-3": "-16",
"2,-2,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,3,2": {
"1,1,-2,3": "-16",
"2,-2,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,1,4,1": {
"1,1,-2,1,-2": "32",
"2,-2,1,-2": "-16",
"1,-3,1,-2": "-16",
"-4,1,-2": "8",
"1,1,-3,-2": "-16",
"2,-3,-2": "8",
"1,-4,-2": "8",
"-5,-2": "-4",
"1,1,-2,-3": "-16",
"2,-2,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,1,5": "8",
"2,5": "-4",
"1,6": "-4",
"7": "2"
},
"1,1,5": {
"1,1,-2,1,1,1": "-64",
"2,-2,1,1,1": "32",
"1,-3,1,1,1": "32",
"-4,1,1,1": "-16",
"1,1,-3,1,1": "32",
"2,-3,1,1": "-16",
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,1,-2,2,1": "32",
"2,-2,2,1": "-16",
"1,-3,2,1": "-16",
"-4,2,1": "8",
"1,1,-4,1": "-16",
"2,-4,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,1,-2,1,2": "32",
"2,-2,1,2": "-16",
"1,-3,1,2": "-16",
"-4,1,2": "8",
"1,1,-3,2": "-16",
"2,-3,2": "8",
"1,-4,2": "8",
"-5,2": "-4",
"1,1,-2,3": "-16",
"2,-2,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,1,-5": "8",
"2,-5": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,2,1,1,1,1": {
"1,3,1,1,1": "32",
"4,1,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,3,2,1": "-16",
"4,2,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,3,1,2": "-16",
"4,1,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,3,3": "8",
"4,3": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,1,1,2": {
"1,3,1,-2": "-16",
"4,1,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,3,-3": "8",
"4,-3": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,2,1,2,1": {
"1,3,3": "8",
"4,3": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,1,3": {
"1,3,-2,1": "-16",
"4,-2,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,3,-3": "8",
"4,-3": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,2,2,1,1": {
"1,5,1": "8",
"6,1": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,2,2": {
"1,-6": "-4",
"-7": "2"
},
"1,2,3,1": {
"1,-4,-2": "8",
"-5,-2": "-4",
"1,6": "-4",
"7": "2"
},
"1,2,4": {
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,-4,2": "8",
"-5,2": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,3,1,1,1": {
"1,-2,-2,1,1": "32",
"-3,-2,1,1": "-16",
"1,4,1,1": "-16",
"5,1,1": "8",
"1,-2,-3,1": "-16",
"-3,-3,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,-2,-2,2": "-16",
"-3,-2,2": "8",
"1,4,2": "8",
"5,2": "-4",
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,3,1,2": {
"1,-2,-2,-2": "-16",
"-3,-2,-2": "8",
"1,4,-2": "8",
"5,-2": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,3,2,1": {
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,3,3": {
"1,-2,3,1": "-16",
"-3,3,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,4,1,1": {
"1,-2,1,-2,1": "32",
"-3,1,-2,1": "-16",
"1,-3,-2,1": "-16",
"-4,-2,1": "8",
"1,-2,-3,1": "-16",
"-3,-3,1": "8",
"1,5,1": "8",
"6,1": "-4",
"1,-2,1,-3": "-16",
"-3,1,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,4,2": {
"1,-2,1,3": "-16",
"-3,1,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"1,5,1": {
"1,-2,1,1,-2": "32",
"-3,1,1,-2": "-16",
"1,-3,1,-2": "-16",
"-4,1,-2": "8",
"1,-2,2,-2": "-16",
"-3,2,-2": "8",
"1,-4,-2": "8",
"-5,-2": "-4",
"1,-2,1,-3": "-16",
"-3,1,-3": "8",
"1,-3,-3": "8",
"-4,-3": "-4",
"1,-2,-4": "8",
"-3,-4": "-4",
"1,6": "-4",
"7": "2"
},
"1,6": {
"1,-2,1,1,1,1": "-64",
"-3,1,1,1,1": "32",
"1,-3,1,1,1": "32",
"-4,1,1,1": "-16",
"1,-2,2,1,1": "32",
"-3,2,1,1": "-16",
"1,-4,1,1": "-16",
"-5,1,1": "8",
"1,-2,1,2,1": "32",
"-3,1,2,1": "-16",
"1,-3,2,1": "-16",
"-4,2,1": "8",
"1,-2,3,1": "-16",
"-3,3,1": "8",
"1,-5,1": "8",
"-6,1": "-4",
"1,-2,1,1,2": "32",
"-3,1,1,2": "-16",
"1,-3,1,2": "-16",
"-4,1,2": "8",
"1,-2,2,2": "-16",
"-3,2,2": "8",
"1,-4,2": "8",
"-5,2": "-4",
"1,-2,1,3": "-16",
"-3,1,3": "8",
"1,-3,3": "8",
"-4,3": "-4",
"1,-2,4": "8",
"-3,4": "-4",
"1,-6": "-4",
"-7": "2"
},
"2,1,1,1,1,1": {
"3,1,1,1,1": "32",
"4,1,1,1": "-16",
"3,2,1,1": "-16",
"5,1,1": "8",
"3,1,2,1": "-16",
"4,2,1": "8",
"3,3,1": "8",
"6,1": "-4",
"3,1,1,2": "-16",
"4,1,2": "8",
"3,2,2": "8",
"5,2": "-4",
"3,1,3": "8",
"4,3": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,1,1,2": {
"3,1,1,-2": "-16",
"4,1,-2": "8",
"3,2,-2": "8",
"5,-2": "-4",
"3,1,-3": "8",
"4,-3": "-4",
"3,-4": "-4",
"-7": "2"
},
"2,1,1,2,1": {
"3,1,3": "8",
"4,3": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,1,3": {
"3,1,-2,1": "-16",
"4,-2,1": "8",
"3,-3,1": "8",
"-6,1": "-4",
"3,1,-3": "8",
"4,-3": "-4",
"3,-4": "-4",
"-7": "2"
},
"2,1,2,1,1": {
"3,3,1": "8",
"6,1": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,2,2": {
"3,-4": "-4",
"-7": "2"
},
"2,1,3,1": {
"3,-2,-2": "8",
"-5,-2": "-4",
"3,4": "-4",
"7": "2"
},
"2,1,4": {
"3,-2,1,1": "-16",
"-5,1,1": "8",
"3,-3,1": "8",
"-6,1": "-4",
"3,-2,2": "8",
"-5,2": "-4",
"3,-4": "-4",
"-7": "2"
},
"2,2,1,1,1": {
"5,1,1": "8",
"6,1": "-4",
"5,2": "-4",
"7": "2"
},
"2,2,1,2": {
"5,-2": "-4",
"-7": "2"
},
"2,2,2,1": {
"7": "2"
},
"2,2,3": {
"-6,1": "-4",
"-7": "2"
},
"2,3,1,1": {
"-4,-2,1": "8",
"6,1": "-4",
"-4,-3": "-4",
"7": "2"
},
"2,3,2": {
"-4,3": "-4",
"-7": "2"
},
"2,4,1": {
"-4,1,-2": "8",
"-5,-2": "-4",
"-4,-3": "-4",
"7": "2"
},
"2,5": {
"-4,1,1,1": "-16",
"-5,1,1": "8",
"-4,2,1": "8",
"-6,1": "-4",
"-4,1,2": "8",
"-5,2": "-4",
"-4,3": "-4",
"-7": "2"
},
"3,1,1,1,1": {
"-2,-2,1,1,1": "32",
"4,1,1,1": "-16",
"-2,-3,1,1": "-16",
"5,1,1": "8",
"-2,-2,2,1": "-16",
"4,2,1": "8",
"-2,-4,1": "8",
"6,1": "-4",
"-2,-2,1,2": "-16",
"4,1,2": "8",
"-2,-3,2": "8",
"5,2": "-4",
"-2,-2,3": "8",
"4,3": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,1,1,2": {
"-2,-2,1,-2": "-16",
"4,1,-2": "8",
"-2,-3,-2": "8",
"5,-2": "-4",
"-2,-2,-3": "8",
"4,-3": "-4",
"-2,5": "-4",
"-7": "2"
},
"3,1,2,1": {
"-2,-2,3": "8",
"4,3": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,1,3": {
"-2,-2,-2,1": "-16",
"4,-2,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,-2,-3": "8",
"4,-3": "-4",
"-2,5": "-4",
"-7": "2"
},
"3,2,1,1": {
"-2,-4,1": "8",
"6,1": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,2,2": {
"-2,5": "-4",
"-7": "2"
},
"3,3,1": {
"-2,3,-2": "8",
"-5,-2": "-4",
"-2,-5": "-4",
"7": "2"
},
"3,4": {
"-2,3,1,1": "-16",
"-5,1,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,3,2": "8",
"-5,2": "-4",
"-2,5": "-4",
"-7": "2"
},
"4,1,1,1": {
"-2,1,-2,1,1": "32",
"-3,-2,1,1": "-16",
"-2,-3,1,1": "-16",
"5,1,1": "8",
"-2,1,-3,1": "-16",
"-3,-3,1": "8",
"-2,-4,1": "8",
"6,1": "-4",
"-2,1,-2,2": "-16",
"-3,-2,2": "8",
"-2,-3,2": "8",
"5,2": "-4",
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"4,1,2": {
"-2,1,-2,-2": "-16",
"-3,-2,-2": "8",
"-2,-3,-2": "8",
"5,-2": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
},
"4,2,1": {
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"4,3": {
"-2,1,3,1": "-16",
"-3,3,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
},
"5,1,1": {
"-2,1,1,-2,1": "32",
"-3,1,-2,1": "-16",
"-2,2,-2,1": "-16",
"-4,-2,1": "8",
"-2,1,-3,1": "-16",
"-3,-3,1": "8",
"-2,-4,1": "8",
"6,1": "-4",
"-2,1,1,-3": "-16",
"-3,1,-3": "8",
"-2,2,-3": "8",
"-4,-3": "-4",
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"5,2": {
"-2,1,1,3": "-16",
"-3,1,3": "8",
"-2,2,3": "8",
"-4,3": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
},
"6,1": {
"-2,1,1,1,-2": "32",
"-3,1,1,-2": "-16",
"-2,2,1,-2": "-16",
"-4,1,-2": "8",
"-2,1,2,-2": "-16",
"-3,2,-2": "8",
"-2,3,-2": "8",
"-5,-2": "-4",
"-2,1,1,-3": "-16",
"-3,1,-3": "8",
"-2,2,-3": "8",
"-4,-3": "-4",
"-2,1,-4": "8",
"-3,-4": "-4",
"-2,-5": "-4",
"7": "2"
},
"7": {
"-2,1,1,1,1,1": "-64",
"-3,1,1,1,1": "32",
"-2,2,1,1,1": "32",
"-4,1,1,1": "-16",
"-2,1,2,1,1": "32",
"-3,2,1,1": "-16",
"-2,3,1,1": "-16",
"-5,1,1": "8",
"-2,1,1,2,1": "32",
"-3,1,2,1": "-16",
"-2,2,2,1": "-16",
"-4,2,1": "8",
"-2,1,3,1": "-16",
"-3,3,1": "8",
"-2,4,1": "8",
"-6,1": "-4",
"-2,1,1,1,2": "32",
"-3,1,1,2": "-16",
"-2,2,1,2": "-16",
"-4,1,2": "8",
"-2,1,2,2": "-16",
"-3,2,2": "8",
"-2,3,2": "8",
"-5,2": "-4",
"-2,1,1,3": "-16",
"-3,1,3": "8",
"-2,2,3": "8",
"-4,3": "-4",
"-2,1,4": "8",
"-3,4": "-4",
"-2,5": "-4",
"-7": "2"
}
}

==> anc/numbers/deposit/R6/C7/orig_copies/contin.py <==
"""Analytic continuation of alternating harmonic sums S_w(N), continued from EVEN N
(E-branch) and from ODD N (O-branch), Taylor coefficients at N=0 expressed through
S-sums at infinity (constants).  Own implementation (no HarmonicSums).

Branch functions: S_w(N) = A_w(N) + (-1)^N B_w(N);  E_w = A_w + B_w,  O_w = A_w - B_w.
Series representation (w=(c1,d), eta=sgn c1, n=|c1|), branch p in {0:E,1:O}:
  X^p_w(N) = sum_{l>=1} [ eta^l l^-n S_d(l) - eta^(l+p) (l+N)^-n X^{par(l+p)}_d(l+N) ].
At an integer i the branch is natural (q=0) if p==par(i), wrong (q=1) otherwise:
  Delta_w(i) := V_w(i)-S_w(i)  (wrong minus natural value at integer i)
     eta=+1: Delta_w(i) = -sum_{L>i} L^-n Delta_d(L)
     eta=-1: Delta_w(i) =  sum_{L>i} (-1)^L L^-n [2 S_d(L) + Delta_d(L)]
  k-th derivative (k>=1), branch wrongness q:
     D^k X_w^[q](i) = -eta^q sum_{r=0}^k C(k,r)(-1)^r (n)_r sum_{L>i} eta^L L^(-n-r) G_{k-r}(L),
     G_j = D^j X_d^[q] (j>=1),  G_0 = S_d + q Delta_d.
Functions of the integer argument are dicts {(consts, word): Fraction}, consts = sorted tuple of
words w meaning prod S_w(Kcut) (regularised at the end), word = S_word(i).
"""
from fractions import Fraction as F
from functools import lru_cache
from math import comb
import itertools

def sgn(x): return 1 if x>0 else -1
def wedge(a,b): return sgn(a)*sgn(b)*(abs(a)+abs(b))

@lru_cache(maxsize=None)
def stuffle(u,v):
    if not u: return {v:F(1)}
    if not v: return {u:F(1)}
    a,A=u[0],u[1:]; b,B=v[0],v[1:]
    out={}
    for w,c in stuffle(A,v).items(): out[(a,)+w]=out.get((a,)+w,0)+c
    for w,c in stuffle(u,B).items(): out[(b,)+w]=out.get((b,)+w,0)+c
    for w,c in stuffle(A,B).items():
        k=(wedge(a,b),)+w; out[k]=out.get(k,0)-c
    return {k:c for k,c in out.items() if c!=0}

def add(d,k,c):
    if c==0: return
    v=d.get(k,0)+c
    if v==0: d.pop(k,None)
    else: d[k]=v
def lin(*pairs):
    out={}
    for coef,fn in pairs:
        for k,c in fn.items(): add(out,k,coef*c)
    return out
def tail(eta,s,Fn):
    """sum_{L>i} eta^L L^-s Fn(L)"""
    out={}
    idx=eta*s
    for (cons,w),c in Fn.items():
        ws=(idx,)+w
        add(out,(tuple(sorted(cons+(ws,))),()),c)
        add(out,(cons,ws),-c)
    return out
ONE={((),()):F(1)}
def Nat(d): return {((),d):F(1)}

@lru_cache(maxsize=None)
def _Delta(w):
    if w==(): return {}
    eta=sgn(w[0]); n=abs(w[0]); d=w[1:]
    if eta==1: return lin((-1,tail(1,n,Delta(d))))
    return tail(-1,n,lin((2,Nat(d)),(1,Delta(d))))
def Delta(w): return _Delta(w)

def rising(n,r):
    p=1
    for t in range(r): p*=n+t
    return p
@lru_cache(maxsize=None)
def _Deriv(w,k,q):
    assert k>=1
    if w==(): return {}
    eta=sgn(w[0]); n=abs(w[0]); d=w[1:]
    out={}
    for r in range(0,k+1):
        j=k-r
        if j>=1: G=Deriv(d,j,q)
        else: G=lin((1,Nat(d)),(q,Delta(d))) if d!=() else ONE
        if not G: continue
        coef=-(eta**q)*comb(k,r)*((-1)**r)*rising(n,r)
        T=tail(eta,n+r,G)
        for kk,c in T.items(): add(out,kk,coef*c)
    return out
def Deriv(w,k,q): return _Deriv(w,k,q)

def at0(Fn):
    """evaluate function of integer i at i=0: S_w(0)=0 for w!=()"""
    out={}
    for (cons,w),c in Fn.items():
        if w==(): add(out,cons,c)
    return out

from math import factorial
@lru_cache(maxsize=None)
def taylorE(w,k):
    """coefficient of omega^k in E_w(omega) (continuation from even N), as dict consts->coef"""
    if w==(): return {():F(1)} if k==0 else {}
    if k==0: return {}
    return {c:v/factorial(k) for c,v in at0(Deriv(w,k,0)).items()}
@lru_cache(maxsize=None)
def taylorO(w,k):
    """coefficient of omega^k in O_w(omega) (continuation from odd N)"""
    if w==(): return {():F(1)} if k==0 else {}
    if k==0: return at0(Delta(w))
    return {c:v/factorial(k) for c,v in at0(Deriv(w,k,1)).items()}

# ---------- regularisation of constants S_w(K), K->infinity ----------
# result: dict {(p, convwords): coef} meaning coef * sinf^p * prod S_u(inf), u not starting with +1
def _polymul(P,Q):
    out={}
    for (p1,c1),a in P.items():
        for (p2,c2),b in Q.items():
            add(out,(p1+p2,tuple(sorted(c1+c2))),a*b)
    return out
@lru_cache(maxsize=None)
def _reg(w):
    if w==(): return {(0,()):F(1)}
    if w[0]!=1: return {(0,(w,)):F(1)}
    r=0
    while r<len(w) and w[r]==1: r+=1
    u=w[1:]   # (1^{r-1}, v)
    # S_1 * S_u = r S_w + rest
    prod=stuffle((1,),u)
    out={}
    # S_1*S_u regularised = sinf * reg(u)
    for (p,c),a in _reg(u).items(): add(out,(p+1,c),a)
    for ww,c in prod.items():
        if ww==w: assert c==r; continue
        for k,a in _reg(ww).items(): add(out,k,-c*a)
    return {k:v/r for k,v in out.items()}
def reg_consts(cons):
    P={(0,()):F(1)}
    for w in cons: P=_polymul(P,_reg(w))
    return P
def reg_expr(expr):
    """expr: dict consts->coef  ->  dict (p, convwords)->coef"""
    out={}
    for cons,c in expr.items():
        for k,a in reg_consts(cons).items(): add(out,k,c*a)
    return out


==> anc/numbers/deposit/R6/C7/orig_copies/descent_check.gp <==
default(realprecision,60); default(parisizemax,4000000000);
C=vector(485);
C[1]=polylogmult([2],[1]);
C[2]=polylogmult([5],[1]);
C[3]=polylogmult([3],[1]);
C[4]=polylogmult([7],[-1]);
C[5]=polylogmult([1],[-1]);
C[6]=polylogmult([6,1],[-1,1])+polylogmult([7],[-1]);
C[7]=polylogmult([5,2],[-1,1])+polylogmult([7],[-1]);
C[8]=polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[9]=polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[10]=polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[11]=polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[12]=polylogmult([7],[1]);
C[13]=polylogmult([6,1],[-1,-1])+polylogmult([7],[1]);
C[14]=polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[15]=polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[16]=polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[17]=polylogmult([5,2],[1,-1])+polylogmult([7],[-1]);
C[18]=polylogmult([6,1],[1,-1])+polylogmult([7],[-1]);
C[19]=polylogmult([5,1],[-1,-1])+polylogmult([6],[1]);
C[20]=polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[21]=polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[22]=polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[23]=polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1]);
C[24]=polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[25]=polylogmult([5,2],[-1,-1])+polylogmult([7],[1]);
C[26]=polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[27]=polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[28]=polylogmult([5,2],[1,1])+polylogmult([7],[1]);
C[29]=polylogmult([6,1],[1,1])+polylogmult([7],[1]);
C[30]=polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[31]=polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[32]=polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[33]=polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[34]=polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[35]=polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1]);
C[36]=polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[37]=polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[38]=polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[39]=polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[40]=polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[41]=polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[42]=polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[43]=polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[44]=polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[45]=polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[46]=polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[47]=polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[48]=polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[49]=polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[50]=polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[51]=polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[52]=polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[53]=polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[54]=polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[55]=polylogmult([2,1,1,1,2],[1,1,1,1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[56]=polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1]);
C[57]=polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[58]=polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[59]=polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[60]=polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[61]=polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[62]=polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[63]=polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[64]=polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[65]=polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[66]=polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[67]=polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[68]=polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[69]=polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[70]=polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[71]=polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1]);
C[72]=polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1]);
C[73]=polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1]);
C[74]=polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[75]=polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[76]=polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[77]=polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[78]=polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[79]=polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[80]=polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[81]=polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[82]=polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[83]=polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[84]=polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[85]=polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[86]=polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[87]=polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[88]=polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[89]=polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[90]=polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[91]=polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[92]=polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[93]=polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[94]=polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[95]=polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1]);
C[96]=polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1]);
C[97]=polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1]);
C[98]=polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[99]=polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[100]=polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[101]=polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[102]=polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[103]=polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[104]=polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[105]=polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[106]=polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[107]=polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[108]=polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[109]=polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[110]=polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[111]=polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[112]=polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[113]=polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[114]=polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[115]=polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[116]=polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[117]=polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[118]=polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[119]=polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[120]=polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[121]=polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[122]=polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[123]=polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1]);
C[124]=polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[125]=polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[126]=polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[127]=polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[128]=polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[129]=polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[130]=polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[131]=polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[132]=polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[133]=polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[134]=polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[135]=polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[136]=polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[137]=polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[138]=polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[139]=polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[140]=polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[141]=polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[142]=polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[143]=polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[144]=polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[145]=polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[146]=polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[147]=polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[148]=polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[149]=polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[150]=polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[151]=polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[152]=polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[153]=polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[154]=polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[155]=polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[156]=polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[157]=polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[158]=polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[159]=polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[160]=polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[161]=polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[162]=polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[163]=polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[164]=polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[165]=polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[166]=polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[167]=polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1]);
C[168]=polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[169]=polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1]);
C[170]=polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[171]=polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[172]=polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[173]=polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[174]=polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[175]=polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[176]=polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[177]=polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[178]=polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[179]=polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[180]=polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[181]=polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[182]=polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[183]=polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[184]=polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[185]=polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[186]=polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[187]=polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[188]=polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[189]=polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[190]=polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[191]=polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[192]=polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[193]=polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[194]=polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[195]=polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[196]=polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[197]=polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[198]=polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[199]=polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[200]=polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[201]=polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[202]=polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[203]=polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[204]=polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[205]=polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[206]=polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[207]=polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[208]=polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[209]=polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[210]=polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[211]=polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[212]=polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[213]=polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[214]=polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[215]=polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[216]=polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[217]=polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[218]=polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[219]=polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[220]=polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[221]=polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[222]=polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[223]=polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[224]=polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[225]=polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[226]=polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[227]=polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[228]=polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1]);
C[229]=polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[230]=polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1]);
C[231]=polylogmult([1,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,2,1,1,1],[-1,1,1,1,1])+polylogmult([3,1,1,1],[-1,1,1,1])+polylogmult([1,1,2,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1],[-1,1,1,1])+polylogmult([1,3,1,1],[-1,1,1,1])+polylogmult([4,1,1],[-1,1,1])+polylogmult([1,1,1,2,1],[-1,1,1,1,1])+polylogmult([2,1,2,1],[-1,1,1,1])+polylogmult([1,2,2,1],[-1,1,1,1])+polylogmult([3,2,1],[-1,1,1])+polylogmult([1,1,3,1],[-1,1,1,1])+polylogmult([2,3,1],[-1,1,1])+polylogmult([1,4,1],[-1,1,1])+polylogmult([5,1],[-1,1])+polylogmult([1,1,1,1,2],[-1,1,1,1,1])+polylogmult([2,1,1,2],[-1,1,1,1])+polylogmult([1,2,1,2],[-1,1,1,1])+polylogmult([3,1,2],[-1,1,1])+polylogmult([1,1,2,2],[-1,1,1,1])+polylogmult([2,2,2],[-1,1,1])+polylogmult([1,3,2],[-1,1,1])+polylogmult([4,2],[-1,1])+polylogmult([1,1,1,3],[-1,1,1,1])+polylogmult([2,1,3],[-1,1,1])+polylogmult([1,2,3],[-1,1,1])+polylogmult([3,3],[-1,1])+polylogmult([1,1,4],[-1,1,1])+polylogmult([2,4],[-1,1])+polylogmult([1,5],[-1,1])+polylogmult([6],[-1]);
C[232]=polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[233]=polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[234]=polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[235]=polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[236]=polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[237]=polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[238]=polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[239]=polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[240]=polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[241]=polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[242]=polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[243]=polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[244]=polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[245]=polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[246]=polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[247]=polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[248]=polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[249]=polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[250]=polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[251]=polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[252]=polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[253]=polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[254]=polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[255]=polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[256]=polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[257]=polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[258]=polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[259]=polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[260]=polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[261]=polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[262]=polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[263]=polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[264]=polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[265]=polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[266]=polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[267]=polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[268]=polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[269]=polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[270]=polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[271]=polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[272]=polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[273]=polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[274]=polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[275]=polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[276]=polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[277]=polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[278]=polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[279]=polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[280]=polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[281]=polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[282]=polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[283]=polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[284]=polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[285]=polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[286]=polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[287]=polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[288]=polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[289]=polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[290]=polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[291]=polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[292]=polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[293]=polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[294]=polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[295]=polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[296]=polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[297]=polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[298]=polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[299]=polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[300]=polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[301]=polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[302]=polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[303]=polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[304]=polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[305]=polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[306]=polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[307]=polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[308]=polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[309]=polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[310]=polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[311]=polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[312]=polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[313]=polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[314]=polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[315]=polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[316]=polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[317]=polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[318]=polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[319]=polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[320]=polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[321]=polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[322]=polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[323]=polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[324]=polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[325]=polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[326]=polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[327]=polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[328]=polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[329]=polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[330]=polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[331]=polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[332]=polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[333]=polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[334]=polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[335]=polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[336]=polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[337]=polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[338]=polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[339]=polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[340]=polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[341]=polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[342]=polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[343]=polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[344]=polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[345]=polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1]);
C[346]=polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[347]=polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[348]=polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[349]=polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[350]=polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[351]=polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[352]=polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[353]=polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[354]=polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[355]=polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[356]=polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[357]=polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[358]=polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[359]=polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[360]=polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[361]=polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[362]=polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[363]=polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[364]=polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[365]=polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[366]=polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[367]=polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[368]=polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[369]=polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[370]=polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[371]=polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[372]=polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[373]=polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[374]=polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[375]=polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[376]=polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[377]=polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[378]=polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[379]=polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[380]=polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[381]=polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[382]=polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[383]=polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[384]=polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[385]=polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[386]=polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[387]=polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[388]=polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[389]=polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[390]=polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[391]=polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[392]=polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[393]=polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[394]=polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[395]=polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[396]=polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[397]=polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[398]=polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[399]=polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[400]=polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[401]=polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[402]=polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[403]=polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[404]=polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[405]=polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[406]=polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[407]=polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[408]=polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[409]=polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[410]=polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[411]=polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[412]=polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[413]=polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[414]=polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[415]=polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[416]=polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[417]=polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[418]=polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[419]=polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[420]=polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[421]=polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[422]=polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[423]=polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[424]=polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[425]=polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[426]=polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[427]=polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[428]=polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[429]=polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[430]=polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[431]=polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[432]=polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[433]=polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[434]=polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[435]=polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[436]=polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[437]=polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1]);
C[438]=polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[439]=polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1]);
C[440]=polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[441]=polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[442]=polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[443]=polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[444]=polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[445]=polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[446]=polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[447]=polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[448]=polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[449]=polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[450]=polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[451]=polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[452]=polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1]);
C[453]=polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[454]=polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1]);
C[455]=polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1]);
C[456]=polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[457]=polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[458]=polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[459]=polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[460]=polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[461]=polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[462]=polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[463]=polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[464]=polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[465]=polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[466]=polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[467]=polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[468]=polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[469]=polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[470]=polylogmult([2,1,1,2,1],[-1,1,1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[471]=polylogmult([1,1,1,3,1],[-1,1,1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[472]=polylogmult([1,1,1,2,2],[-1,1,1,-1,1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[473]=polylogmult([1,1,2,2,1],[-1,1,1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[474]=polylogmult([1,2,1,2,1],[-1,1,1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[475]=polylogmult([2,1,1,1,2],[-1,1,1,1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1]);
C[476]=polylogmult([1,1,1,1,3],[-1,1,1,1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[477]=polylogmult([1,1,1,2,2],[-1,1,1,1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[478]=polylogmult([1,1,2,1,2],[-1,1,1,1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[479]=polylogmult([1,2,1,1,2],[-1,1,1,1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1]);
C[480]=polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1]);
C[481]=polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[482]=polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[483]=polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[484]=polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
C[485]=polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]);
NW=293;
Af=vector(NW); Bf=vector(NW);
Af[1]=(n)->(-31*C[1]^3)/140;
Bf[1]=(n)->0;
Af[2]=(n)->(-15*C[2])/16;
Bf[2]=(n)->0;
Af[3]=(n)->(-7*C[1]^2)/20;
Bf[3]=(n)->1/(2*n^4);
Af[4]=(n)->(-3*C[3])/4;
Bf[4]=(n)->-3/(4*n^4) + 1/(2*n^3);
Af[5]=(n)->-1/2*C[1];
Bf[5]=(n)->-1/2*1/n^3 + 1/(2*n^2);
Af[6]=(n)->1/(120*n^4) - 1/(12*n^2) + 1/(2*n) + (log(n)+Euler);
Bf[6]=(n)->0;
Af[7]=(n)->-1/6*1/n^3 + 1/(2*n^2) - n^(-1) + C[1];
Bf[7]=(n)->0;
Af[8]=(n)->-1/4*1/n^4 + 1/(2*n^3) - 1/(2*n^2) + C[3];
Bf[8]=(n)->0;
Af[9]=(n)->1/(2*n^4) - 1/(3*n^3) + (2*C[1]^2)/5;
Bf[9]=(n)->0;
Af[10]=(n)->-1/4*1/n^4 + C[2];
Bf[10]=(n)->0;
Af[11]=(n)->(8*C[1]^3)/35;
Bf[11]=(n)->0;
Af[12]=(n)->7*C[4] - (31*C[5]*C[1]^3)/140 - C[6] - C[7] - C[8] - C[9] - C[10] - C[11];
Bf[12]=(n)->0;
Af[13]=(n)->24*C[4] + (9*C[1]^2*C[3])/20 - (89*C[1]*C[2])/32 + 5*C[12] - 5*C[13] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18];
Bf[13]=(n)->0;
Af[14]=(n)->(-11*C[1]^3)/20 + (3*C[3]^2)/4 - (31*C[5]*C[2])/16 - C[19];
Bf[14]=(n)->0;
Af[15]=(n)->(-8*C[5]*C[1]^3)/7 + (C[1]^2*C[3])/5 - 2*C[1]*C[2] - 6*C[12] + C[20] + 5*C[21];
Bf[15]=(n)->0;
Af[16]=(n)->-45*C[4] - (39*C[1]^2*C[3])/80 + (45*C[1]*C[2])/8 - 10*C[12] + 10*C[13] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18];
Bf[16]=(n)->(-3*C[3])/(8*n^4);
Af[17]=(n)->(193*C[1]^3)/420 - (3*C[3]^2)/4;
Bf[17]=(n)->-1/4*C[1]/n^4;
Af[18]=(n)->(C[1]*C[3])/2 - (59*C[2])/32;
Bf[18]=(n)->(log(n)+Euler)/(2*n^4);
Af[19]=(n)->(743*C[1]^3)/840 - (9*C[3]^2)/4 + (31*C[5]*C[2])/4 + 4*C[19];
Bf[19]=(n)->C[1]/(2*n^4);
Af[20]=(n)->(16*C[5]*C[1]^3)/7 - (9*C[1]^2*C[3])/10 + 3*C[1]*C[2] + 15*C[12] - C[22] - 4*C[20] - 10*C[21];
Bf[20]=(n)->C[3]/(2*n^4);
Af[21]=(n)->40*C[4] + (49*C[1]^2*C[3])/80 - (15*C[1]*C[2])/4 + 10*C[12] - 10*C[13] - 4*C[14] - 7*C[15] - 9*C[16] - 10*C[17] - 10*C[18];
Bf[21]=(n)->(21*C[1]^2)/(80*n^4) - (7*C[1]^2)/(40*n^3);
Af[22]=(n)->(4*C[1]^3)/35 + (9*C[3]^2)/32;
Bf[22]=(n)->(9*C[3])/(16*n^4) - (3*C[3])/(8*n^3);
Af[23]=(n)->-1/8*1/n^4 - (9*C[1]*C[3])/4 + (83*C[2])/16;
Bf[23]=(n)->(3*C[1])/(8*n^4) - C[1]/(4*n^3);
Af[24]=(n)->C[5]^4/12 - (C[5]^2*C[1])/2 - (11*C[1]^2)/10 - (7*C[5]*C[3])/4 - 2*C[23];
Bf[24]=(n)->1/(2*n^4) - (3*(log(n)+Euler))/(4*n^4) + (log(n)+Euler)/(2*n^3);
Af[25]=(n)->(-5*C[1]*C[3])/8 + (11*C[2])/32;
Bf[25]=(n)->-1/2*1/n^4 - (3*C[1])/(4*n^4) + C[1]/(2*n^3);
Af[26]=(n)->(-439*C[1]^3)/280 + (81*C[3]^2)/32 - (93*C[5]*C[2])/8 - 6*C[19];
Bf[26]=(n)->(-3*C[3])/(4*n^4) + C[3]/(2*n^3);
Af[27]=(n)->(-16*C[5]*C[1]^3)/7 - 2*C[1]*C[2] - 20*C[12] + C[24] + 3*C[22] + 6*C[20] + 10*C[21];
Bf[27]=(n)->(-3*C[1]^2)/(10*n^4) + C[1]^2/(5*n^3);
Af[28]=(n)->-15*C[4] + (45*C[1]*C[2])/32 - 5*C[12] + 5*C[13] + C[14] + 2*C[15] + 3*C[16] + 4*C[17] + 5*C[18];
Bf[28]=(n)->(15*C[2])/(32*n^3) - (15*C[2])/(32*n^2);
Af[29]=(n)->(-47*C[1]^3)/840 + (3*C[3]^2)/4;
Bf[29]=(n)->(7*C[1]^2)/(40*n^3) - (7*C[1]^2)/(40*n^2);
Af[30]=(n)->-1/8*1/n^4 + (21*C[1]*C[3])/8 - (67*C[2])/16;
Bf[30]=(n)->(3*C[3])/(8*n^3) - (3*C[3])/(8*n^2);
Af[31]=(n)->3/(8*n^4) - 1/(6*n^3) + (13*C[1]^2)/40;
Bf[31]=(n)->C[1]/(4*n^3) - C[1]/(4*n^2);
Af[32]=(n)->(-5*C[3])/8;
Bf[32]=(n)->-5/(12*n^4) + 1/(2*n^3) - (log(n)+Euler)/(2*n^3) + (log(n)+Euler)/(2*n^2);
Af[33]=(n)->-1/6*C[5]^4 + C[5]^2*C[1] + (51*C[1]^2)/40 + (7*C[5]*C[3])/2 + 4*C[23];
Bf[33]=(n)->n^(-4) - 1/(2*n^3) - C[1]/(2*n^3) + C[1]/(2*n^2);
Af[34]=(n)->(-3*C[1]*C[3])/4 + (21*C[2])/32;
Bf[34]=(n)->-1/4*1/n^4 - C[3]/(2*n^3) + C[3]/(2*n^2);
Af[35]=(n)->(143*C[1]^3)/168 - (33*C[3]^2)/16 + (31*C[5]*C[2])/4 + 4*C[19];
Bf[35]=(n)->-1/5*C[1]^2/n^3 + C[1]^2/(5*n^2);
Af[36]=(n)->(8*C[5]*C[1]^3)/7 + 15*C[12] - C[25] - 2*C[24] - 3*C[22] - 4*C[20] - 5*C[21];
Bf[36]=(n)->-1/2*C[2]/n^3 + C[2]/(2*n^2);
Af[37]=(n)->-6*C[4] - (31*C[1]^3)/(16800*n^4) + (31*C[1]^3)/(1680*n^2) - (31*C[1]^3)/(280*n) - (31*(log(n)+Euler)*C[1]^3)/140 + (31*C[5]*C[1]^3)/140 + C[6] + C[7] + C[8] + C[9] + C[10] + C[11];
Bf[37]=(n)->0;
Af[38]=(n)->(23*C[1]^3)/70 - (3*C[3]^2)/4 - C[2]/(128*n^4) + (5*C[2])/(64*n^2) - (15*C[2])/(32*n) - (15*(log(n)+Euler)*C[2])/16 + (31*C[5]*C[2])/16 + C[19];
Bf[38]=(n)->0;
Af[39]=(n)->(-7*C[1]^2)/(2400*n^4) + (7*C[1]^2)/(240*n^2) - (7*C[1]^2)/(40*n) - (7*(log(n)+Euler)*C[1]^2)/20 - (C[1]*C[3])/2 + (29*C[2])/32;
Bf[39]=(n)->0;
Af[40]=(n)->-1/12*C[5]^4 + (C[5]^2*C[1])/2 + (3*C[1]^2)/4 - C[3]/(160*n^4) + C[3]/(16*n^2) - (3*C[3])/(8*n) - (3*(log(n)+Euler)*C[3])/4 + (7*C[5]*C[3])/4 + 2*C[23];
Bf[40]=(n)->1/(4*n^4);
Af[41]=(n)->-1/240*C[1]/n^4 + C[1]/(24*n^2) - C[1]/(4*n) - ((log(n)+Euler)*C[1])/2 - C[3]/8;
Bf[41]=(n)->-5/(8*n^4) + 1/(4*n^3);
Af[42]=(n)->1/(288*n^4) - 1/(8*n^3) + 3/(8*n^2) - 1/(2*n) + (log(n)+Euler)/(120*n^4) - (log(n)+Euler)/(12*n^2) + (log(n)+Euler)/(2*n) + (log(n)+Euler)^2/2 + C[1]/2;
Bf[42]=(n)->0;
Af[43]=(n)->-5/(24*n^4) + 17/(36*n^3) - 3/(4*n^2) + n^(-1) + C[1]/(120*n^4) - C[1]/(12*n^2) + C[1]/(2*n) + (log(n)+Euler)*C[1] - C[3];
Bf[43]=(n)->0;
Af[44]=(n)->7/(16*n^4) - 5/(12*n^3) + 1/(4*n^2) - C[1]^2/10 + C[3]/(120*n^4) - C[3]/(12*n^2) + C[3]/(2*n) + (log(n)+Euler)*C[3];
Bf[44]=(n)->0;
Af[45]=(n)->-7/(24*n^4) + 1/(9*n^3) + C[1]^2/(300*n^4) - C[1]^2/(30*n^2) + C[1]^2/(5*n) + (2*(log(n)+Euler)*C[1]^2)/5 + C[1]*C[3] - 2*C[2];
Bf[45]=(n)->0;
Af[46]=(n)->1/(16*n^4) - (6*C[1]^3)/35 + C[3]^2/2 + C[2]/(120*n^4) - C[2]/(12*n^2) + C[2]/(2*n) + (log(n)+Euler)*C[2];
Bf[46]=(n)->0;
Af[47]=(n)->C[1]^3/(525*n^4) - (2*C[1]^3)/(105*n^2) + (4*C[1]^3)/(35*n) + (8*(log(n)+Euler)*C[1]^3)/35 - C[12] + C[26] + C[27] + C[28] + C[29] - C[30] - C[31] - C[32] - C[33] - C[34] - C[35] + C[36] + C[37] + C[38] + C[39] - C[40];
Bf[47]=(n)->0;
Af[48]=(n)->15*C[4] - (31*C[5]*C[1]^3)/28 + (5*C[2])/(32*n^3) - (15*C[2])/(32*n^2) + (15*C[2])/(16*n) - (45*C[1]*C[2])/32 - C[7] - 2*C[8] - 3*C[9] - 4*C[10] - 5*C[11];
Bf[48]=(n)->0;
Af[49]=(n)->(7*C[1]^2)/(120*n^3) - (7*C[1]^2)/(40*n^2) + (7*C[1]^2)/(20*n) - (1223*C[1]^3)/840 + (9*C[3]^2)/4 - (31*C[5]*C[2])/4 - 4*C[19];
Bf[49]=(n)->0;
Af[50]=(n)->C[3]/(8*n^3) - (3*C[3])/(8*n^2) + (3*C[3])/(4*n) - (C[1]*C[3])/8 - (41*C[2])/32;
Bf[50]=(n)->0;
Af[51]=(n)->C[5]^4/6 + C[1]/(12*n^3) - C[1]/(4*n^2) + C[1]/(2*n) - C[5]^2*C[1] - (17*C[1]^2)/8 - (7*C[5]*C[3])/2 - 4*C[23];
Bf[51]=(n)->1/(4*n^4);
Af[52]=(n)->-1/6*1/n^4 + 13/(36*n^3) - 1/(4*n^2) - n^(-1) - (log(n)+Euler)/(6*n^3) + (log(n)+Euler)/(2*n^2) - (log(n)+Euler)/n + 2*C[3];
Bf[52]=(n)->0;
Af[53]=(n)->-3/(8*n^4) + 1/(6*n^3) - C[3]/(6*n^3) + C[3]/(2*n^2) - C[3]/n - 2*C[1]*C[3] + (11*C[2])/2;
Bf[53]=(n)->0;
Af[54]=(n)->1/(12*n^4) - C[1]^2/(15*n^3) + C[1]^2/(5*n^2) - (2*C[1]^2)/(5*n) + (74*C[1]^3)/105 - C[3]^2;
Bf[54]=(n)->0;
Af[55]=(n)->-1/6*C[2]/n^3 + C[2]/(2*n^2) - C[2]/n + C[1]*C[2] - C[12] + C[41] + C[27] + C[28] + C[29] - C[42] - C[43] - C[44] - C[33] - C[34] - C[35] + C[45] + C[46] + C[47] + C[39] - C[48];
Bf[55]=(n)->0;
Af[56]=(n)->-20*C[4] + (7*C[1]^2)/(80*n^4) - (7*C[1]^2)/(40*n^3) + (7*C[1]^2)/(40*n^2) + (31*C[5]*C[1]^3)/14 - (49*C[1]^2*C[3])/80 + (15*C[1]*C[2])/8 + C[8] + 3*C[9] + 6*C[10] + 10*C[11];
Bf[56]=(n)->0;
Af[57]=(n)->(377*C[1]^3)/280 + (3*C[3])/(16*n^4) - (3*C[3])/(8*n^3) + (3*C[3])/(8*n^2) - (105*C[3]^2)/32 + (93*C[5]*C[2])/8 + 6*C[19];
Bf[57]=(n)->0;
Af[58]=(n)->C[1]/(8*n^4) - C[1]/(4*n^3) + C[1]/(4*n^2) + (C[1]*C[3])/4 - (51*C[2])/32;
Bf[58]=(n)->0;
Af[59]=(n)->17/(48*n^4) - 1/(6*n^3) - 1/(4*n^2) - (log(n)+Euler)/(4*n^4) + (log(n)+Euler)/(2*n^3) - (log(n)+Euler)/(2*n^2) + C[1]^2/2;
Bf[59]=(n)->0;
Af[60]=(n)->-5/(8*n^4) + 1/(3*n^3) - C[1]/(4*n^4) + C[1]/(2*n^3) - C[1]/(2*n^2) + 3*C[1]*C[3] - (9*C[2])/2;
Bf[60]=(n)->0;
Af[61]=(n)->1/(8*n^4) + (4*C[1]^3)/35 - C[3]/(4*n^4) + C[3]/(2*n^3) - C[3]/(2*n^2) + C[3]^2/2;
Bf[61]=(n)->0;
Af[62]=(n)->-1/10*C[1]^2/n^4 + C[1]^2/(5*n^3) - C[1]^2/(5*n^2) + (2*C[1]^2*C[3])/5 - C[12] + C[41] + C[26] + C[28] + C[29] - C[49] - C[43] - C[44] - C[31] - C[32] - C[35] + C[50] + C[51] + C[47] + C[38] - C[52];
Bf[62]=(n)->0;
Af[63]=(n)->15*C[4] - (31*C[5]*C[1]^3)/14 - (3*C[3])/(8*n^4) + C[3]/(4*n^3) + (9*C[1]^2*C[3])/40 - (45*C[1]*C[2])/16 - C[9] - 4*C[10] - 10*C[11];
Bf[63]=(n)->0;
Af[64]=(n)->-1/4*C[1]/n^4 + C[1]/(6*n^3) - (1069*C[1]^3)/840 + (33*C[3]^2)/16 - (31*C[5]*C[2])/4 - 4*C[19];
Bf[64]=(n)->0;
Af[65]=(n)->-1/8*1/n^4 - 1/(9*n^3) + (log(n)+Euler)/(2*n^4) - (log(n)+Euler)/(3*n^3) - C[1]*C[3] + 3*C[2];
Bf[65]=(n)->0;
Af[66]=(n)->1/(4*n^4) + C[1]/(2*n^4) - C[1]/(3*n^3) - (8*C[1]^3)/105 + C[3]^2;
Bf[66]=(n)->0;
Af[67]=(n)->C[3]/(2*n^4) - C[3]/(3*n^3) + (2*C[1]^2*C[3])/5 - C[12] + C[41] + C[26] + C[27] + C[29] - C[49] - C[42] - C[44] - C[30] - C[32] - C[34] + C[53] + C[51] + C[46] + C[37] - C[54];
Bf[67]=(n)->0;
Af[68]=(n)->-6*C[4] + C[1]/(8*n^4) + (31*C[5]*C[1]^3)/28 - (21*C[1]^2*C[3])/80 + (29*C[1]*C[2])/32 + C[10] + 5*C[11];
Bf[68]=(n)->0;
Af[69]=(n)->-1/16*1/n^4 - (log(n)+Euler)/(4*n^4) + (2*C[1]^3)/5 - C[3]^2/2;
Bf[69]=(n)->0;
Af[70]=(n)->-1/4*C[1]/n^4 + C[1]*C[2] - C[12] + C[41] + C[26] + C[27] + C[28] - C[49] - C[42] - C[43] - C[30] - C[31] - C[33] + C[53] + C[50] + C[45] + C[36] - C[55];
Bf[70]=(n)->0;
Af[71]=(n)->2*C[12] - C[26] - C[27] - C[28] - C[29] + C[30] + C[31] + C[32] + C[33] + C[34] + C[35] - C[36] - C[37] - C[38] - C[39] + C[40];
Bf[71]=(n)->0;
Af[72]=(n)->14*C[4] - (159*C[5]*C[1]^3)/280 + (C[1]^2*C[3])/10 + (3*C[5]*C[3]^2)/4 - (47*C[5]^2*C[2])/32 - (49*C[1]*C[2])/64 - 3*C[12] - 6*C[6] - C[5]*C[19] - (11*C[7])/2 - 5*C[8] - (9*C[9])/2 + C[20]/2 - 4*C[10] + (5*C[21])/2 - (7*C[11])/2 + C[56] + C[57] + C[58] + C[59] + C[60] + C[61] + C[62] + C[63] + C[64] + C[65] + C[66] + C[67] + C[68] + C[69] + C[70];
Bf[72]=(n)->0;
Af[73]=(n)->-9*C[4] + (103*C[1]^2*C[3])/160 + (183*C[1]*C[2])/64 + 9*C[12] - 5*C[13] + 15*C[6] + 7*C[7] + C[24] + 2*C[8] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - C[74] - C[75] - C[76] + 3*C[77] - 3*C[78] - C[79] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - 4*C[85] - C[86] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 4*C[91] - C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 4*C[96] + 4*C[97];
Bf[73]=(n)->(-5*C[3])/(16*n^4);
Af[74]=(n)->24*C[4] - (17*C[1]^2*C[3])/32 + (23*C[1]*C[2])/16 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 7*C[7] - C[24] - 2*C[8] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + C[74] + C[75] + C[76] + 3*C[78] + C[79] + 4*C[85] + C[86] + 4*C[91] + C[92] + 4*C[96];
Bf[74]=(n)->-1/4*((log(n)+Euler)*C[1])/n^4 - C[3]/(16*n^4);
Af[75]=(n)->(113*C[1]^3)/840 - (5*C[3]^2)/8 + (93*C[5]*C[2])/32 + (3*C[19])/2;
Bf[75]=(n)->(log(n)+Euler)^2/(4*n^4) + C[1]/(4*n^4);
Af[76]=(n)->(8*C[5]*C[1]^3)/21 - (3*C[1]^2*C[3])/8 - C[5]*C[3]^2 + (C[1]*C[2])/4 - 6*C[12] + C[20] + 5*C[21] + C[28] + 5*C[29] - C[98] - 4*C[99] - C[100];
Bf[76]=(n)->((log(n)+Euler)*C[1])/(2*n^4) - C[3]/(2*n^4);
Af[77]=(n)->(293*C[5]*C[1]^3)/280 + (C[5]^4*C[3])/6 - C[5]^2*C[1]*C[3] - (79*C[1]^2*C[3])/40 - (13*C[5]*C[3]^2)/4 + (23*C[5]^2*C[2])/4 + (3*C[1]*C[2])/4 + 21*C[12] + 4*C[5]*C[19] - 3*C[22] - 9*C[20] - 15*C[21] - C[28] - 5*C[29] + C[98] + C[101] + 4*C[99] + C[100] + 4*C[102] + C[103] - 4*C[3]*C[23];
Bf[77]=(n)->C[3]/n^4;
Af[78]=(n)->-5*C[4] - (C[5]^4*C[3])/12 + (C[5]^2*C[1]*C[3])/2 + (C[1]^2*C[3])/4 + (7*C[5]*C[3]^2)/4 + (7*C[1]*C[2])/16 - 16*C[12] + 10*C[13] - 20*C[6] - 14*C[7] - 3*C[24] - 8*C[8] - C[22] - 3*C[9] + 8*C[14] + 3*C[41] + 11*C[15] + 5*C[26] + 11*C[16] + 6*C[27] + 10*C[17] + 6*C[28] + 10*C[18] + 6*C[29] + 6*C[71] - 6*C[72] + 6*C[73] + 3*C[74] + 3*C[75] + 3*C[76] + C[104] + C[105] + C[106] + C[107] - 3*C[77] + 3*C[78] + 2*C[79] + C[108] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 5*C[84] + 5*C[85] + 3*C[86] + C[109] - 5*C[87] - 5*C[88] - 5*C[89] - 6*C[90] + 6*C[91] + 3*C[92] - 6*C[93] - 6*C[94] - 6*C[95] + 6*C[96] - 6*C[97] + 2*C[3]*C[23];
Bf[78]=(n)->-1/16*C[5]^4/n^4 + C[5]^4/(24*n^3) + (3*C[5]^2*C[1])/(8*n^4) - (C[5]^2*C[1])/(4*n^3) + (33*C[1]^2)/(40*n^4) - (11*C[1]^2)/(20*n^3) + (21*C[5]*C[3])/(16*n^4) - (7*C[5]*C[3])/(8*n^3) + (3*C[23])/(2*n^4) - C[23]/n^3;
Af[79]=(n)->-6*C[4] + C[1]/(16*n^4) - (C[5]*C[1]^3)/56 - (C[5]^4*C[3])/8 + (3*C[5]^2*C[1]*C[3])/4 + (207*C[1]^2*C[3])/80 + (9*C[5]*C[3]^2)/4 - (219*C[1]*C[2])/64 + C[10] + 5*C[11] + 2*C[16] + 4*C[17] - C[110] - 3*C[111] - 2*C[112] + 3*C[3]*C[23];
Bf[79]=(n)->(-39*C[1]^2)/(160*n^4) + (13*C[1]^2)/(80*n^3);
Af[80]=(n)->-1/32*1/n^4 - (log(n)+Euler)/(8*n^4) + (643*C[1]^3)/840 - (109*C[3]^2)/64;
Bf[80]=(n)->(15*C[3])/(32*n^4) - (5*C[3])/(16*n^3);
Af[81]=(n)->-1/8*C[1]/n^4 + (C[5]^4*C[3])/8 - (3*C[5]^2*C[1]*C[3])/4 - (57*C[1]^2*C[3])/32 - (21*C[5]*C[3]^2)/8 + 2*C[1]*C[2] + 29*C[12] - 8*C[25] - 13*C[24] - 8*C[22] - 4*C[41] - 5*C[26] - 5*C[27] - 5*C[28] - 10*C[29] + 6*C[113] + 3*C[114] + 4*C[115] + 2*C[116] + 2*C[117] + 2*C[118] + 2*C[119] + 3*C[120] + 2*C[121] + 3*C[122] - 3*C[3]*C[23];
Bf[81]=(n)->C[5]^4/(8*n^4) - C[5]^4/(12*n^3) - (3*C[5]^2*C[1])/(4*n^4) + (C[5]^2*C[1])/(2*n^3) - (153*C[1]^2)/(160*n^4) + (51*C[1]^2)/(80*n^3) - (21*C[5]*C[3])/(8*n^4) + (7*C[5]*C[3])/(4*n^3) - (3*C[23])/n^4 + (2*C[23])/n^3;
Af[82]=(n)->-45*C[4] + (C[5]^4*C[3])/48 - (C[5]^2*C[1]*C[3])/8 - (43*C[1]^2*C[3])/80 - (7*C[5]*C[3]^2)/16 + (23*C[1]*C[2])/16 - 10*C[12] + 10*C[13] + 20*C[6] + 6*C[25] + 14*C[7] + 3*C[24] + 8*C[8] + C[22] + 3*C[9] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18] - 6*C[71] - 6*C[73] - 3*C[74] - 3*C[75] - 3*C[76] - C[104] - C[105] - C[106] - C[107] - 3*C[78] - 2*C[79] - C[108] - 5*C[85] - 3*C[86] - C[109] - 6*C[91] - 3*C[92] - 6*C[96] - (C[3]*C[23])/2;
Bf[82]=(n)->C[5]^4/(16*n^4) - C[5]^4/(24*n^3) - (3*C[5]^2*C[1])/(8*n^4) + (C[5]^2*C[1])/(4*n^3) - (9*C[1]^2)/(16*n^4) + (3*C[1]^2)/(8*n^3) - (3*C[3])/(8*n^4) + (9*(log(n)+Euler)*C[3])/(16*n^4) - (3*(log(n)+Euler)*C[3])/(8*n^3) - (21*C[5]*C[3])/(16*n^4) + (7*C[5]*C[3])/(8*n^3) - (3*C[23])/(2*n^4) + C[23]/n^3;
Af[83]=(n)->(C[5]^4*C[1])/12 - (C[5]^2*C[1]^2)/2 - (9*C[1]^3)/56 - (7*C[5]*C[1]*C[3])/4 - (21*C[3]^2)/16 - 2*C[1]*C[23];
Bf[83]=(n)->-1/4*C[1]/n^4 + (3*(log(n)+Euler)*C[1])/(8*n^4) - ((log(n)+Euler)*C[1])/(4*n^3) + (3*C[3])/(32*n^4) - C[3]/(16*n^3);
Af[84]=(n)->C[5]^5/15 - (C[5]^3*C[1])/3 - (7*C[5]^2*C[3])/8 + (3*C[1]*C[3])/8 + (15*C[2])/32 - 2*C[5]*C[23] + 2*C[123];
Bf[84]=(n)->-1/4*1/n^4 + (log(n)+Euler)/(2*n^4) - (3*(log(n)+Euler)^2)/(8*n^4) + (log(n)+Euler)^2/(4*n^3) - (3*C[1])/(8*n^4) + C[1]/(4*n^3);
Af[85]=(n)->-1/24*(C[5]^4*C[1]) + (C[5]^2*C[1]^2)/4 - (83*C[1]^3)/280 + (7*C[5]*C[1]*C[3])/8 + (5*C[3]^2)/4 - (31*C[5]*C[2])/16 - C[19] + C[1]*C[23];
Bf[85]=(n)->1/(2*n^4) + C[1]/(2*n^4) - (3*(log(n)+Euler)*C[1])/(4*n^4) + ((log(n)+Euler)*C[1])/(2*n^3) + (3*C[3])/(4*n^4) - C[3]/(2*n^3);
Af[86]=(n)->-1/2*(C[1]^2*C[3]) - (C[5]*C[3]^2)/2 + (C[1]*C[2])/4 + 15*C[12] - C[22] - 4*C[20] - 10*C[21] - C[27] - 4*C[28] - 10*C[29] + C[115] + 3*C[98] + C[124] + 6*C[99] + 3*C[100] + C[125];
Bf[86]=(n)->(3*C[1]^2)/(40*n^4) - C[1]^2/(20*n^3) + C[3]/(2*n^4) - (3*(log(n)+Euler)*C[3])/(4*n^4) + ((log(n)+Euler)*C[3])/(2*n^3);
Af[87]=(n)->24*C[4] - (C[5]^4*C[3])/6 + C[5]^2*C[1]*C[3] + (551*C[1]^2*C[3])/160 + (7*C[5]*C[3]^2)/2 - (213*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 8*C[7] - 3*C[24] - 10*C[8] - 2*C[22] - 6*C[9] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 3*C[74] + 3*C[75] + 3*C[76] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[107] + 2*C[79] + 2*C[108] + 3*C[86] + 2*C[109] + 3*C[92] + 4*C[3]*C[23];
Bf[87]=(n)->-1/8*C[5]^4/n^4 + C[5]^4/(12*n^3) + C[1]/(4*n^4) + (3*C[5]^2*C[1])/(4*n^4) - (C[5]^2*C[1])/(2*n^3) + (51*C[1]^2)/(32*n^4) - (17*C[1]^2)/(16*n^3) + (21*C[5]*C[3])/(8*n^4) - (7*C[5]*C[3])/(4*n^3) + (3*C[23])/n^4 - (2*C[23])/n^3;
Af[88]=(n)->(-683*C[1]^3)/840 + (59*C[3]^2)/64 - (217*C[5]*C[2])/32 - (7*C[19])/2;
Bf[88]=(n)->-1/2*1/n^4 - (log(n)+Euler)/(2*n^4) - (3*C[3])/(2*n^4) + C[3]/n^3;
Af[89]=(n)->(-271*C[5]*C[1]^3)/280 - (C[1]^2*C[3])/4 + (97*C[5]*C[3]^2)/32 - (69*C[5]^2*C[2])/8 + (3*C[1]*C[2])/4 - 35*C[12] - 6*C[5]*C[19] + 4*C[24] + 10*C[22] + 16*C[20] + 20*C[21] + C[27] + 4*C[28] + 10*C[29] - C[115] - C[126] - 3*C[98] - C[124] - 3*C[101] - C[127] - 6*C[99] - 3*C[100] - C[125] - 6*C[102] - 3*C[103] - C[128];
Bf[89]=(n)->(-3*C[1]^2)/(8*n^4) + C[1]^2/(4*n^3);
Af[90]=(n)->5*C[4] + (27*C[1]^2*C[3])/160 - (63*C[1]*C[2])/64 + 9*C[12] - 5*C[13] + 10*C[6] + 10*C[7] + 3*C[24] + 9*C[8] + 2*C[22] + 7*C[9] + C[20] + 4*C[10] - 3*C[14] - C[41] - 5*C[15] - 2*C[26] - 6*C[16] - 3*C[27] - 6*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - 3*C[74] - 3*C[75] - 3*C[76] - 2*C[104] - 2*C[105] - 2*C[106] - 2*C[107] - C[129] - C[110] - C[130] - C[131] - C[132] + C[77] - C[78] - C[79] - C[108] - C[133] + C[80] + C[81] + C[82] + C[83] + 2*C[84] - 2*C[85] - 2*C[86] - 2*C[109] + 2*C[87] + 2*C[88] + 2*C[89] + 3*C[90] - 3*C[91] - 3*C[92] + 3*C[93] + 3*C[94] + 4*C[95] - 4*C[96] + 4*C[97];
Bf[90]=(n)->-1/4*(C[1]*C[3])/n^3 + (C[1]*C[3])/(4*n^2) + (59*C[2])/(64*n^3) - (59*C[2])/(64*n^2);
Af[91]=(n)->-6*C[4] + C[1]/(16*n^4) - (159*C[5]*C[1]^3)/280 + (C[5]^4*C[3])/4 - (3*C[5]^2*C[1]*C[3])/2 - (681*C[1]^2*C[3])/160 - (81*C[5]*C[3]^2)/16 + (155*C[1]*C[2])/64 + C[10] + 5*C[11] + 3*C[15] + 3*C[16] - C[130] - 2*C[112] - 3*C[134] - 6*C[3]*C[23];
Bf[91]=(n)->(9*C[1]*C[3])/(8*n^3) - (9*C[1]*C[3])/(8*n^2) - (83*C[2])/(32*n^3) + (83*C[2])/(32*n^2);
Af[92]=(n)->-1/32*1/n^4 - (log(n)+Euler)/(8*n^4) - (C[5]^4*C[1])/8 + (3*C[5]^2*C[1]^2)/4 + (193*C[1]^3)/420 + (21*C[5]*C[1]*C[3])/8 + (179*C[3]^2)/64 + 3*C[1]*C[23];
Bf[92]=(n)->-1/24*C[5]^4/n^3 + C[5]^4/(24*n^2) + (C[5]^2*C[1])/(4*n^3) - (C[5]^2*C[1])/(4*n^2) + (11*C[1]^2)/(20*n^3) - (11*C[1]^2)/(20*n^2) + (7*C[5]*C[3])/(8*n^3) - (7*C[5]*C[3])/(8*n^2) + C[23]/n^3 - C[23]/n^2;
Af[93]=(n)->-1/8*C[1]/n^4 + (67*C[1]^2*C[3])/80 - (33*C[1]*C[2])/64 + 29*C[12] - 3*C[24] - 11*C[22] - 15*C[20] - 4*C[41] - 5*C[26] - 5*C[27] - 5*C[28] - 10*C[29] + 4*C[115] + 2*C[116] + 2*C[117] + 6*C[98] + 3*C[124] + 3*C[135] + 3*C[136] + C[119] + 3*C[137] + 2*C[121];
Bf[93]=(n)->(5*C[1]*C[3])/(16*n^3) - (5*C[1]*C[3])/(16*n^2) - (11*C[2])/(64*n^3) + (11*C[2])/(64*n^2);
Af[94]=(n)->15*C[4] + (41*C[5]*C[1]^3)/70 - (9*C[3])/(32*n^4) + C[3]/(8*n^3) - (C[5]^4*C[3])/8 + (3*C[5]^2*C[1]*C[3])/4 + (219*C[1]^2*C[3])/160 + (45*C[5]*C[3]^2)/16 - C[9] - 4*C[10] - 10*C[11] - 3*C[15] - 6*C[16] - 6*C[17] + C[105] + 2*C[110] + 2*C[130] + 3*C[111] + 4*C[112] + 3*C[134] + 3*C[3]*C[23];
Bf[94]=(n)->(-21*C[1]*C[3])/(16*n^3) + (21*C[1]*C[3])/(16*n^2) + (67*C[2])/(32*n^3) - (67*C[2])/(32*n^2);
Af[95]=(n)->(-3*C[1])/(16*n^4) + C[1]/(12*n^3) - (109*C[1]^3)/560;
Bf[95]=(n)->(-13*C[1]^2)/(80*n^3) + (13*C[1]^2)/(80*n^2);
Af[96]=(n)->-3/(32*n^4) - 1/(18*n^3) + (3*(log(n)+Euler))/(8*n^4) - (log(n)+Euler)/(6*n^3) + (15*C[1]*C[3])/16 - (29*C[2])/32;
Bf[96]=(n)->(5*C[3])/(16*n^3) - (5*C[3])/(16*n^2);
Af[97]=(n)->1/(8*n^4) + (3*C[1])/(8*n^4) - C[1]/(6*n^3) + (C[5]^4*C[1])/4 - (3*C[5]^2*C[1]^2)/2 - (1003*C[1]^3)/560 - (21*C[5]*C[1]*C[3])/4 - (35*C[3]^2)/32 - 6*C[1]*C[23];
Bf[97]=(n)->C[5]^4/(12*n^3) - C[5]^4/(12*n^2) - (C[5]^2*C[1])/(2*n^3) + (C[5]^2*C[1])/(2*n^2) - (51*C[1]^2)/(80*n^3) + (51*C[1]^2)/(80*n^2) - (7*C[5]*C[3])/(4*n^3) + (7*C[5]*C[3])/(4*n^2) - (2*C[23])/n^3 + (2*C[23])/n^2;
Af[98]=(n)->(3*C[3])/(8*n^4) - C[3]/(6*n^3) + (3*C[1]^2*C[3])/8 - (63*C[1]*C[2])/64 - 55*C[12] + 6*C[25] + 15*C[24] + 19*C[22] + 15*C[20] + 6*C[41] + 9*C[26] + 10*C[27] + 10*C[28] + 20*C[29] - 6*C[113] - 3*C[114] - 8*C[115] - 4*C[116] - 4*C[117] - 6*C[98] - 3*C[124] - 3*C[135] - 3*C[136] - C[118] - 2*C[119] - 3*C[137] - 2*C[120] - 4*C[121] - 3*C[122];
Bf[98]=(n)->(3*C[1]*C[3])/(8*n^3) - (3*C[1]*C[3])/(8*n^2) - (21*C[2])/(64*n^3) + (21*C[2])/(64*n^2);
Af[99]=(n)->40*C[4] + (3*C[1]^2*C[3])/4 - (87*C[1]*C[2])/64 + 10*C[12] - 10*C[13] - 10*C[6] - 4*C[25] - 10*C[7] - 3*C[24] - 9*C[8] - 2*C[22] - 7*C[9] - C[20] - 4*C[10] - 4*C[14] - 7*C[15] - 9*C[16] - 10*C[17] - 10*C[18] + 4*C[71] + 4*C[73] + 3*C[74] + 3*C[75] + 3*C[76] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[107] + C[129] + C[110] + C[130] + C[131] + C[132] + C[78] + C[79] + C[108] + C[133] + 2*C[85] + 2*C[86] + 2*C[109] + 3*C[91] + 3*C[92] + 4*C[96];
Bf[99]=(n)->(7*C[1]^2)/(48*n^4) - (7*C[1]^2)/(40*n^3) + (7*(log(n)+Euler)*C[1]^2)/(40*n^3) - (7*(log(n)+Euler)*C[1]^2)/(40*n^2) + (C[1]*C[3])/(4*n^3) - (C[1]*C[3])/(4*n^2) - (29*C[2])/(64*n^3) + (29*C[2])/(64*n^2);
Af[100]=(n)->(C[5]^4*C[1])/8 - (3*C[5]^2*C[1]^2)/4 - (37*C[1]^3)/42 - (21*C[5]*C[1]*C[3])/8 - (3*C[3]^2)/8 - 3*C[1]*C[23];
Bf[100]=(n)->C[5]^4/(24*n^3) - C[5]^4/(24*n^2) - (C[5]^2*C[1])/(4*n^3) + (C[5]^2*C[1])/(4*n^2) - (3*C[1]^2)/(8*n^3) + (3*C[1]^2)/(8*n^2) + (5*C[3])/(16*n^4) - (3*C[3])/(8*n^3) + (3*(log(n)+Euler)*C[3])/(8*n^3) - (3*(log(n)+Euler)*C[3])/(8*n^2) - (7*C[5]*C[3])/(8*n^3) + (7*C[5]*C[3])/(8*n^2) - C[23]/n^3 + C[23]/n^2;
Af[101]=(n)->-1/16*1/n^4 + (C[1]*C[3])/16 + (5*C[2])/8;
Bf[101]=(n)->(5*C[1])/(24*n^4) - C[1]/(4*n^3) + ((log(n)+Euler)*C[1])/(4*n^3) - ((log(n)+Euler)*C[1])/(4*n^2) + C[3]/(16*n^3) - C[3]/(16*n^2);
Af[102]=(n)->-1/24*C[5]^4 + (C[5]^2*C[1])/4 + C[1]^2/8 + (7*C[5]*C[3])/8 + C[23];
Bf[102]=(n)->11/(16*n^4) - 1/(4*n^3) - (5*(log(n)+Euler))/(12*n^4) + (log(n)+Euler)/(2*n^3) - (log(n)+Euler)^2/(4*n^3) + (log(n)+Euler)^2/(4*n^2) - C[1]/(4*n^3) + C[1]/(4*n^2);
Af[103]=(n)->(C[1]*C[3])/16 - (53*C[2])/64;
Bf[103]=(n)->-9/(8*n^4) + 1/(2*n^3) - (5*C[1])/(12*n^4) + C[1]/(2*n^3) - ((log(n)+Euler)*C[1])/(2*n^3) + ((log(n)+Euler)*C[1])/(2*n^2) + C[3]/(2*n^3) - C[3]/(2*n^2);
Af[104]=(n)->(-493*C[1]^3)/1680 + (7*C[3]^2)/64 - (31*C[5]*C[2])/16 - C[19];
Bf[104]=(n)->1/(8*n^4) + C[1]^2/(20*n^3) - C[1]^2/(20*n^2) - (5*C[3])/(12*n^4) + C[3]/(2*n^3) - ((log(n)+Euler)*C[3])/(2*n^3) + ((log(n)+Euler)*C[3])/(2*n^2);
Af[105]=(n)->(2*C[5]*C[1]^3)/105 + C[5]*C[3]^2 - 20*C[12] + C[24] + 3*C[22] + 6*C[20] + 10*C[21] + C[26] + 3*C[27] + 6*C[28] + 10*C[29] - C[113] - 2*C[115] - C[116] - 3*C[98] - 2*C[124] - C[135] - 4*C[99] - 3*C[100] - 2*C[125] - C[138];
Bf[105]=(n)->-1/6*C[1]^2/n^4 + C[1]^2/(5*n^3) - ((log(n)+Euler)*C[1]^2)/(5*n^3) + ((log(n)+Euler)*C[1]^2)/(5*n^2) - (C[1]*C[3])/(2*n^3) + (C[1]*C[3])/(2*n^2) + C[2]/n^3 - C[2]/n^2;
Af[106]=(n)->-45*C[4] + (C[5]^4*C[3])/8 - (3*C[5]^2*C[1]*C[3])/4 - (249*C[1]^2*C[3])/160 - (21*C[5]*C[3]^2)/8 + (123*C[1]*C[2])/64 - 10*C[12] + 10*C[13] + 6*C[7] + 3*C[24] + 12*C[8] + 4*C[22] + 15*C[9] + 3*C[20] + 12*C[10] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18] - 3*C[74] - 3*C[75] - 3*C[76] - 4*C[104] - 4*C[105] - 4*C[106] - 4*C[107] - 3*C[129] - 3*C[110] - 3*C[130] - 3*C[131] - 3*C[132] - C[79] - 2*C[108] - 3*C[133] - 2*C[86] - 4*C[109] - 3*C[92] - 3*C[3]*C[23];
Bf[106]=(n)->(-3*C[3])/(4*n^4) + (3*C[3])/(8*n^3) + (C[1]*C[3])/(16*n^3) - (C[1]*C[3])/(16*n^2) + (41*C[2])/(64*n^3) - (41*C[2])/(64*n^2);
Af[107]=(n)->(-5*C[5]^4*C[1])/12 + (5*C[5]^2*C[1]^2)/2 + (45*C[1]^3)/16 + (35*C[5]*C[1]*C[3])/4 + (63*C[3]^2)/16 + 10*C[1]*C[23];
Bf[107]=(n)->-1/12*C[5]^4/n^3 + C[5]^4/(12*n^2) - C[1]/(2*n^4) + C[1]/(4*n^3) + (C[5]^2*C[1])/(2*n^3) - (C[5]^2*C[1])/(2*n^2) + (17*C[1]^2)/(16*n^3) - (17*C[1]^2)/(16*n^2) + (7*C[5]*C[3])/(4*n^3) - (7*C[5]*C[3])/(4*n^2) + (2*C[23])/n^3 - (2*C[23])/n^2;
Af[108]=(n)->(-2*C[5]^5)/15 + (2*C[5]^3*C[1])/3 + (7*C[5]^2*C[3])/4 - (7*C[1]*C[3])/4 - (89*C[2])/64 + 4*C[5]*C[23] - 4*C[123];
Bf[108]=(n)->3/(8*n^4) - 1/(2*n^3) + (log(n)+Euler)/n^4 - (log(n)+Euler)/(2*n^3) - C[3]/n^3 + C[3]/n^2;
Af[109]=(n)->(-2*C[5]*C[1]^3)/35 - (3*C[1]^2*C[3])/4 - 2*C[5]*C[3]^2 + 15*C[12] - C[22] - 4*C[20] - 10*C[21] - 3*C[26] - 6*C[27] - 6*C[28] + C[116] + 2*C[124] + 2*C[135] + 3*C[100] + 4*C[125] + 3*C[138];
Bf[109]=(n)->C[3]/n^4 - C[3]/(2*n^3) + (C[1]*C[3])/n^3 - (C[1]*C[3])/n^2 - (11*C[2])/(4*n^3) + (11*C[2])/(4*n^2);
Af[110]=(n)->24*C[4] - (3*C[1]^2*C[3])/160 - (C[1]*C[2])/32 + 5*C[12] - 5*C[13] - 3*C[8] - 2*C[22] - 9*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[107] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + 3*C[132] + C[108] + 3*C[133] + 2*C[109];
Bf[110]=(n)->C[1]/(8*n^4) - (C[1]*C[3])/(8*n^3) + (C[1]*C[3])/(8*n^2) + (51*C[2])/(64*n^3) - (51*C[2])/(64*n^2);
Af[111]=(n)->(23*C[1]^3)/120 - (23*C[3]^2)/32 + (93*C[5]*C[2])/32 + (3*C[19])/2;
Bf[111]=(n)->-1/8*1/n^4 - (log(n)+Euler)/(4*n^4) - C[1]^2/(4*n^3) + C[1]^2/(4*n^2);
Af[112]=(n)->(6*C[5]*C[1]^3)/5 - (C[5]^4*C[3])/3 + 2*C[5]^2*C[1]*C[3] + (33*C[1]^2*C[3])/10 + 5*C[5]*C[3]^2 - 6*C[12] + C[20] + 5*C[21] + 3*C[26] + 3*C[27] - C[135] - 2*C[125] - 3*C[138] + 8*C[3]*C[23];
Bf[112]=(n)->-1/4*C[1]/n^4 - (3*C[1]*C[3])/(2*n^3) + (3*C[1]*C[3])/(2*n^2) + (9*C[2])/(4*n^3) - (9*C[2])/(4*n^2);
Af[113]=(n)->(-87*C[5]*C[1]^3)/280 - (49*C[5]*C[3]^2)/16 + (23*C[5]^2*C[2])/4 - 2*C[1]*C[2] + 35*C[12] - 5*C[25] + 4*C[5]*C[19] - 9*C[24] - 12*C[22] - 14*C[20] - 15*C[21] - C[26] - 3*C[27] - 6*C[28] - 10*C[29] + C[113] + C[139] + 2*C[115] + C[116] + 2*C[126] + C[140] + 3*C[98] + 2*C[124] + C[135] + 3*C[101] + 2*C[127] + C[141] + 4*C[99] + 3*C[100] + 2*C[125] + C[138] + 4*C[102] + 3*C[103] + 2*C[128] + C[142];
Bf[113]=(n)->(C[1]*C[3])/(2*n^3) - (C[1]*C[3])/(2*n^2) - (3*C[2])/(2*n^3) + (3*C[2])/(2*n^2);
Af[114]=(n)->-21*C[4] - (11*C[1]^3)/(2400*n^4) + (11*C[1]^3)/(240*n^2) - (11*C[1]^3)/(40*n) - (11*(log(n)+Euler)*C[1]^3)/20 - (8*C[5]*C[1]^3)/35 + C[3]^2/(160*n^4) - C[3]^2/(16*n^2) + (3*C[3]^2)/(8*n) + (3*(log(n)+Euler)*C[3]^2)/4 - (3*C[5]*C[3]^2)/2 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (47*C[5]^2*C[2])/16 - (15*C[1]*C[2])/32 + 11*C[6] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + 2*C[5]*C[19] + 10*C[7] + 9*C[8] + 8*C[9] + 7*C[10] + 6*C[11] - 2*C[56] - 2*C[57] - 2*C[58] - 2*C[59] - 2*C[60] - 2*C[61] - 2*C[62] - 2*C[63] - 2*C[64] - 2*C[65] - 2*C[66] - 2*C[67] - 2*C[68] - 2*C[69] - 2*C[70];
Bf[114]=(n)->0;
Af[115]=(n)->-36*C[4] + (193*C[1]^3)/(50400*n^4) - (193*C[1]^3)/(5040*n^2) + (193*C[1]^3)/(840*n) + (193*(log(n)+Euler)*C[1]^3)/420 - (3*C[1]^2*C[3])/20 - C[3]^2/(160*n^4) + C[3]^2/(16*n^2) - (3*C[3]^2)/(8*n) - (3*(log(n)+Euler)*C[3]^2)/4 - (93*C[1]*C[2])/64 - 19*C[12] + 15*C[13] + 4*C[25] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 4*C[72] - 3*C[77] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 4*C[93] - 4*C[94] - 4*C[95] - 4*C[97];
Bf[115]=(n)->0;
Af[116]=(n)->(11*C[1]^3)/168 + (C[1]*C[3])/(240*n^4) - (C[1]*C[3])/(24*n^2) + (C[1]*C[3])/(4*n) + ((log(n)+Euler)*C[1]*C[3])/2 - C[3]^2/4 - (59*C[2])/(3840*n^4) + (59*C[2])/(384*n^2) - (59*C[2])/(64*n) - (59*(log(n)+Euler)*C[2])/32;
Bf[116]=(n)->0;
Af[117]=(n)->(743*C[1]^3)/(100800*n^4) - (743*C[1]^3)/(10080*n^2) + (743*C[1]^3)/(1680*n) + (743*(log(n)+Euler)*C[1]^3)/840 - (239*C[5]*C[1]^3)/840 - (C[5]^4*C[3])/6 + C[5]^2*C[1]*C[3] + (33*C[1]^2*C[3])/20 - (3*C[3]^2)/(160*n^4) + (3*C[3]^2)/(16*n^2) - (9*C[3]^2)/(8*n) - (9*(log(n)+Euler)*C[3]^2)/4 + (17*C[5]*C[3]^2)/4 + (31*C[5]*C[2])/(480*n^4) - (31*C[5]*C[2])/(48*n^2) + (31*C[5]*C[2])/(8*n) + (31*(log(n)+Euler)*C[5]*C[2])/4 - (23*C[5]^2*C[2])/4 - 6*C[12] + C[19]/(30*n^4) - C[19]/(3*n^2) + (2*C[19])/n + 4*(log(n)+Euler)*C[19] - 4*C[5]*C[19] + 2*C[22] + 5*C[20] + 5*C[21] - C[101] - 4*C[102] - C[103] + 4*C[3]*C[23];
Bf[117]=(n)->0;
Af[118]=(n)->45*C[4] + C[1]^3/(1050*n^4) - C[1]^3/(105*n^2) + (2*C[1]^3)/(35*n) + (4*(log(n)+Euler)*C[1]^3)/35 + (C[5]^4*C[3])/16 - (3*C[5]^2*C[1]*C[3])/8 + (33*C[1]^2*C[3])/80 + (3*C[3]^2)/(1280*n^4) - (3*C[3]^2)/(128*n^2) + (9*C[3]^2)/(64*n) + (9*(log(n)+Euler)*C[3]^2)/32 - (21*C[5]*C[3]^2)/16 + 26*C[12] - 20*C[13] - 6*C[25] - 12*C[14] - 3*C[41] - 18*C[15] - 5*C[26] - 20*C[16] - 6*C[27] - 20*C[17] - 6*C[28] - 20*C[18] - 6*C[29] + 6*C[72] + 3*C[77] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 5*C[84] + 5*C[87] + 5*C[88] + 5*C[89] + 6*C[90] + 6*C[93] + 6*C[94] + 6*C[95] + 6*C[97] - (3*C[3]*C[23])/2;
Bf[118]=(n)->(-3*C[3])/(16*n^4);
Af[119]=(n)->1/(32*n^4) - (C[5]^4*C[1])/12 + (C[5]^2*C[1]^2)/2 - (13*C[1]^3)/420 - (3*C[1]*C[3])/(160*n^4) + (3*C[1]*C[3])/(16*n^2) - (9*C[1]*C[3])/(8*n) - (9*(log(n)+Euler)*C[1]*C[3])/4 + (7*C[5]*C[1]*C[3])/4 + (163*C[3]^2)/64 + (83*C[2])/(1920*n^4) - (83*C[2])/(192*n^2) + (83*C[2])/(32*n) + (83*(log(n)+Euler)*C[2])/16 + 2*C[1]*C[23];
Bf[119]=(n)->-1/8*C[1]/n^4;
Af[120]=(n)->C[5]^4/(1440*n^4) - C[5]^4/(144*n^2) + C[5]^4/(24*n) + ((log(n)+Euler)*C[5]^4)/12 - (2*C[5]^5)/15 - (C[5]^2*C[1])/(240*n^4) + (C[5]^2*C[1])/(24*n^2) - (C[5]^2*C[1])/(4*n) - ((log(n)+Euler)*C[5]^2*C[1])/2 + (2*C[5]^3*C[1])/3 - (11*C[1]^2)/(1200*n^4) + (11*C[1]^2)/(120*n^2) - (11*C[1]^2)/(20*n) - (11*(log(n)+Euler)*C[1]^2)/10 - (7*C[5]*C[3])/(480*n^4) + (7*C[5]*C[3])/(48*n^2) - (7*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[3])/4 + (7*C[5]^2*C[3])/4 - (7*C[1]*C[3])/8 - (39*C[2])/16 - C[23]/(60*n^4) + C[23]/(6*n^2) - C[23]/n - 2*(log(n)+Euler)*C[23] + 4*C[5]*C[23] - 4*C[123];
Bf[120]=(n)->(log(n)+Euler)/(4*n^4);
Af[121]=(n)->(C[5]^4*C[1])/24 - (C[5]^2*C[1]^2)/4 + (179*C[1]^3)/420 - (C[1]*C[3])/(192*n^4) + (5*C[1]*C[3])/(96*n^2) - (5*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)*C[1]*C[3])/8 - (7*C[5]*C[1]*C[3])/8 - (121*C[3]^2)/64 + (11*C[2])/(3840*n^4) - (11*C[2])/(384*n^2) + (11*C[2])/(64*n) + (11*(log(n)+Euler)*C[2])/32 + (155*C[5]*C[2])/32 + (5*C[19])/2 - C[1]*C[23];
Bf[121]=(n)->C[1]/(4*n^4);
Af[122]=(n)->(-439*C[1]^3)/(33600*n^4) + (439*C[1]^3)/(3360*n^2) - (439*C[1]^3)/(560*n) - (439*(log(n)+Euler)*C[1]^3)/280 + (271*C[5]*C[1]^3)/280 - (3*C[1]^2*C[3])/20 + (27*C[3]^2)/(1280*n^4) - (27*C[3]^2)/(128*n^2) + (81*C[3]^2)/(64*n) + (81*(log(n)+Euler)*C[3]^2)/32 - (81*C[5]*C[3]^2)/32 - (31*C[5]*C[2])/(320*n^4) + (31*C[5]*C[2])/(32*n^2) - (93*C[5]*C[2])/(16*n) - (93*(log(n)+Euler)*C[5]*C[2])/8 + (69*C[5]^2*C[2])/8 + 15*C[12] - C[19]/(20*n^4) + C[19]/(2*n^2) - (3*C[19])/n - 6*(log(n)+Euler)*C[19] + 6*C[5]*C[19] - 3*C[24] - 7*C[22] - 10*C[20] - 10*C[21] + C[126] + 3*C[101] + C[127] + 6*C[102] + 3*C[103] + C[128];
Bf[122]=(n)->C[3]/(4*n^4);
Af[123]=(n)->-20*C[4] - (47*C[1]^3)/(100800*n^4) + (47*C[1]^3)/(10080*n^2) - (47*C[1]^3)/(1680*n) - (47*(log(n)+Euler)*C[1]^3)/840 - (49*C[1]^2*C[3])/160 + C[3]^2/(160*n^4) - C[3]^2/(16*n^2) + (3*C[3]^2)/(8*n) + (3*(log(n)+Euler)*C[3]^2)/4 - 14*C[12] + 10*C[13] + 4*C[25] + 4*C[14] + C[41] + 7*C[15] + 2*C[26] + 9*C[16] + 3*C[27] + 10*C[17] + 4*C[28] + 10*C[18] + 4*C[29] - 4*C[72] - C[77] - C[80] - C[81] - C[82] - C[83] - 2*C[84] - 2*C[87] - 2*C[88] - 2*C[89] - 3*C[90] - 3*C[93] - 3*C[94] - 4*C[95] - 4*C[97];
Bf[123]=(n)->(7*C[1]^2)/(32*n^4) - (7*C[1]^2)/(80*n^3);
Af[124]=(n)->1/(32*n^4) + (403*C[1]^3)/840 + (7*C[1]*C[3])/(320*n^4) - (7*C[1]*C[3])/(32*n^2) + (21*C[1]*C[3])/(16*n) + (21*(log(n)+Euler)*C[1]*C[3])/8 - (89*C[3]^2)/64 - (67*C[2])/(1920*n^4) + (67*C[2])/(192*n^2) - (67*C[2])/(32*n) - (67*(log(n)+Euler)*C[2])/16;
Bf[124]=(n)->(15*C[3])/(32*n^4) - (3*C[3])/(16*n^3);
Af[125]=(n)->-17/(96*n^4) + 1/(18*n^3) + (13*C[1]^2)/(4800*n^4) - (13*C[1]^2)/(480*n^2) + (13*C[1]^2)/(80*n) + (13*(log(n)+Euler)*C[1]^2)/40 - (5*C[1]*C[3])/8 + (41*C[2])/32;
Bf[125]=(n)->(5*C[1])/(16*n^4) - C[1]/(8*n^3);
Af[126]=(n)->(-3*C[1]^2)/40 - C[3]/(192*n^4) + (5*C[3])/(96*n^2) - (5*C[3])/(16*n) - (5*(log(n)+Euler)*C[3])/8;
Bf[126]=(n)->3/(8*n^4) - (5*(log(n)+Euler))/(8*n^4) + (log(n)+Euler)/(4*n^3);
Af[127]=(n)->-1/720*C[5]^4/n^4 + C[5]^4/(72*n^2) - C[5]^4/(12*n) - ((log(n)+Euler)*C[5]^4)/6 + (2*C[5]^5)/15 + (C[5]^2*C[1])/(120*n^4) - (C[5]^2*C[1])/(12*n^2) + (C[5]^2*C[1])/(2*n) + (log(n)+Euler)*C[5]^2*C[1] - (2*C[5]^3*C[1])/3 + (17*C[1]^2)/(1600*n^4) - (17*C[1]^2)/(160*n^2) + (51*C[1]^2)/(80*n) + (51*(log(n)+Euler)*C[1]^2)/40 + (7*C[5]*C[3])/(240*n^4) - (7*C[5]*C[3])/(24*n^2) + (7*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)*C[5]*C[3])/2 - (7*C[5]^2*C[3])/4 + (5*C[1]*C[3])/16 + (103*C[2])/32 + C[23]/(30*n^4) - C[23]/(3*n^2) + (2*C[23])/n + 4*(log(n)+Euler)*C[23] - 4*C[5]*C[23] + 4*C[123];
Bf[127]=(n)->-1/4*1/n^4 - (5*C[1])/(8*n^4) + C[1]/(4*n^3);
Af[128]=(n)->(-1033*C[1]^3)/1680 - (C[1]*C[3])/(160*n^4) + (C[1]*C[3])/(16*n^2) - (3*C[1]*C[3])/(8*n) - (3*(log(n)+Euler)*C[1]*C[3])/4 + (69*C[3]^2)/64 + (7*C[2])/(1280*n^4) - (7*C[2])/(128*n^2) + (21*C[2])/(64*n) + (21*(log(n)+Euler)*C[2])/32 - (155*C[5]*C[2])/32 - (5*C[19])/2;
Bf[128]=(n)->(-5*C[3])/(8*n^4) + C[3]/(4*n^3);
Af[129]=(n)->(143*C[1]^3)/(20160*n^4) - (143*C[1]^3)/(2016*n^2) + (143*C[1]^3)/(336*n) + (143*(log(n)+Euler)*C[1]^3)/168 - (143*C[5]*C[1]^3)/168 - (11*C[3]^2)/(640*n^4) + (11*C[3]^2)/(64*n^2) - (33*C[3]^2)/(32*n) - (33*(log(n)+Euler)*C[3]^2)/16 + (33*C[5]*C[3]^2)/16 + (31*C[5]*C[2])/(480*n^4) - (31*C[5]*C[2])/(48*n^2) + (31*C[5]*C[2])/(8*n) + (31*(log(n)+Euler)*C[5]*C[2])/4 - (23*C[5]^2*C[2])/4 - 20*C[12] + 4*C[25] + C[19]/(30*n^4) - C[19]/(3*n^2) + (2*C[19])/n + 4*(log(n)+Euler)*C[19] - 4*C[5]*C[19] + 7*C[24] + 9*C[22] + 10*C[20] + 10*C[21] - C[139] - 2*C[126] - C[140] - 3*C[101] - 2*C[127] - C[141] - 4*C[102] - 3*C[103] - 2*C[128] - C[142];
Bf[129]=(n)->-1/4*C[1]^2/n^4 + C[1]^2/(10*n^3);
Af[130]=(n)->15*C[4] + (23*C[1]^3)/(8400*n^4) - (23*C[1]^3)/(840*n^2) + (23*C[1]^3)/(140*n) + (23*(log(n)+Euler)*C[1]^3)/70 - (23*C[5]*C[1]^3)/70 - C[3]^2/(160*n^4) + C[3]^2/(16*n^2) - (3*C[3]^2)/(8*n) - (3*(log(n)+Euler)*C[3]^2)/4 + (3*C[5]*C[3]^2)/4 - (5*C[2])/(1536*n^4) + (15*C[2])/(128*n^3) - (45*C[2])/(128*n^2) + (15*C[2])/(32*n) - ((log(n)+Euler)*C[2])/(128*n^4) + (5*(log(n)+Euler)*C[2])/(64*n^2) - (15*(log(n)+Euler)*C[2])/(32*n) - (15*(log(n)+Euler)^2*C[2])/32 + (31*C[5]*C[2])/(1920*n^4) - (31*C[5]*C[2])/(192*n^2) + (31*C[5]*C[2])/(32*n) + (31*(log(n)+Euler)*C[5]*C[2])/16 - (47*C[5]^2*C[2])/32 - (15*C[1]*C[2])/32 - 5*C[6] + C[19]/(120*n^4) - C[19]/(12*n^2) + C[19]/(2*n) + (log(n)+Euler)*C[19] - C[5]*C[19] - 5*C[7] - 5*C[8] - 5*C[9] - 5*C[10] - 5*C[11] + C[56] + C[57] + C[58] + C[59] + C[60] + C[61] + C[62] + C[63] + C[64] + C[65] + C[66] + C[67] + C[68] + C[69] + C[70];
Bf[130]=(n)->0;
Af[131]=(n)->(-7*C[1]^2)/(5760*n^4) + (7*C[1]^2)/(160*n^3) - (21*C[1]^2)/(160*n^2) + (7*C[1]^2)/(40*n) - (7*(log(n)+Euler)*C[1]^2)/(2400*n^4) + (7*(log(n)+Euler)*C[1]^2)/(240*n^2) - (7*(log(n)+Euler)*C[1]^2)/(40*n) - (7*(log(n)+Euler)^2*C[1]^2)/40 - (167*C[1]^3)/280 - (C[1]*C[3])/(240*n^4) + (C[1]*C[3])/(24*n^2) - (C[1]*C[3])/(4*n) - ((log(n)+Euler)*C[1]*C[3])/2 + (7*C[3]^2)/8 + (29*C[2])/(3840*n^4) - (29*C[2])/(384*n^2) + (29*C[2])/(64*n) + (29*(log(n)+Euler)*C[2])/32 - (93*C[5]*C[2])/32 - (3*C[19])/2;
Bf[131]=(n)->0;
Af[132]=(n)->-1/1440*C[5]^4/n^4 + C[5]^4/(144*n^2) - C[5]^4/(24*n) - ((log(n)+Euler)*C[5]^4)/12 + C[5]^5/15 + (C[5]^2*C[1])/(240*n^4) - (C[5]^2*C[1])/(24*n^2) + (C[5]^2*C[1])/(4*n) + ((log(n)+Euler)*C[5]^2*C[1])/2 - (C[5]^3*C[1])/3 + C[1]^2/(160*n^4) - C[1]^2/(16*n^2) + (3*C[1]^2)/(8*n) + (3*(log(n)+Euler)*C[1]^2)/4 - C[3]/(384*n^4) + (3*C[3])/(32*n^3) - (9*C[3])/(32*n^2) + (3*C[3])/(8*n) - ((log(n)+Euler)*C[3])/(160*n^4) + ((log(n)+Euler)*C[3])/(16*n^2) - (3*(log(n)+Euler)*C[3])/(8*n) - (3*(log(n)+Euler)^2*C[3])/8 + (7*C[5]*C[3])/(480*n^4) - (7*C[5]*C[3])/(48*n^2) + (7*C[5]*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]*C[3])/4 - (7*C[5]^2*C[3])/8 + (C[1]*C[3])/8 + (33*C[2])/32 + C[23]/(60*n^4) - C[23]/(6*n^2) + C[23]/n + 2*(log(n)+Euler)*C[23] - 2*C[5]*C[23] + 2*C[123];
Bf[132]=(n)->0;
Af[133]=(n)->C[5]^4/24 - C[1]/(576*n^4) + C[1]/(16*n^3) - (3*C[1])/(16*n^2) + C[1]/(4*n) - ((log(n)+Euler)*C[1])/(240*n^4) + ((log(n)+Euler)*C[1])/(24*n^2) - ((log(n)+Euler)*C[1])/(4*n) - ((log(n)+Euler)^2*C[1])/4 - (C[5]^2*C[1])/4 - (13*C[1]^2)/20 - C[3]/(960*n^4) + C[3]/(96*n^2) - C[3]/(16*n) - ((log(n)+Euler)*C[3])/8 - (7*C[5]*C[3])/8 - C[23];
Bf[133]=(n)->1/(8*n^4);
Af[134]=(n)->-5/(32*n^4) + 17/(48*n^3) - 5/(12*n^2) + (log(n)+Euler)/(288*n^4) - (log(n)+Euler)/(8*n^3) + (3*(log(n)+Euler))/(8*n^2) - (log(n)+Euler)/(2*n) + (log(n)+Euler)^2/(240*n^4) - (log(n)+Euler)^2/(24*n^2) + (log(n)+Euler)^2/(4*n) + (log(n)+Euler)^3/6 + C[1]/(240*n^4) - C[1]/(24*n^2) + C[1]/(4*n) + ((log(n)+Euler)*C[1])/2 + C[3]/3;
Bf[134]=(n)->0;
Af[135]=(n)->-73/(192*n^4) + 19/(72*n^3) - 1/(8*n^2) - C[1]^2/(1200*n^4) + C[1]^2/(120*n^2) - C[1]^2/(20*n) - ((log(n)+Euler)*C[1]^2)/10 + C[3]/(288*n^4) - C[3]/(8*n^3) + (3*C[3])/(8*n^2) - C[3]/(2*n) + ((log(n)+Euler)*C[3])/(120*n^4) - ((log(n)+Euler)*C[3])/(12*n^2) + ((log(n)+Euler)*C[3])/(2*n) + ((log(n)+Euler)^2*C[3])/2 - (C[1]*C[3])/2 + 2*C[2];
Bf[135]=(n)->0;
Af[136]=(n)->37/(288*n^4) - 1/(27*n^3) + C[1]^2/(720*n^4) - C[1]^2/(20*n^3) + (3*C[1]^2)/(20*n^2) - C[1]^2/(5*n) + ((log(n)+Euler)*C[1]^2)/(300*n^4) - ((log(n)+Euler)*C[1]^2)/(30*n^2) + ((log(n)+Euler)*C[1]^2)/(5*n) + ((log(n)+Euler)^2*C[1]^2)/5 + (37*C[1]^3)/70 + (C[1]*C[3])/(120*n^4) - (C[1]*C[3])/(12*n^2) + (C[1]*C[3])/(2*n) + (log(n)+Euler)*C[1]*C[3] - C[3]^2 - C[2]/(60*n^4) + C[2]/(6*n^2) - C[2]/n - 2*(log(n)+Euler)*C[2];
Bf[136]=(n)->0;
Af[137]=(n)->-1/64*1/n^4 - C[1]^3/(700*n^4) + C[1]^3/(70*n^2) - (3*C[1]^3)/(35*n) - (6*(log(n)+Euler)*C[1]^3)/35 + C[3]^2/(240*n^4) - C[3]^2/(24*n^2) + C[3]^2/(4*n) + ((log(n)+Euler)*C[3]^2)/2 + C[2]/(288*n^4) - C[2]/(8*n^3) + (3*C[2])/(8*n^2) - C[2]/(2*n) + ((log(n)+Euler)*C[2])/(120*n^4) - ((log(n)+Euler)*C[2])/(12*n^2) + ((log(n)+Euler)*C[2])/(2*n) + ((log(n)+Euler)^2*C[2])/2 + (C[1]*C[2])/2 - C[12] + C[27] + C[28] + C[29] - C[33] - C[34] - C[35] + C[39];
Bf[137]=(n)->0;
Af[138]=(n)->-20*C[4] + (7*C[1]^2)/(96*n^4) - (119*C[1]^2)/(720*n^3) + (21*C[1]^2)/(80*n^2) - (7*C[1]^2)/(20*n) - (1223*C[1]^3)/(100800*n^4) + (1223*C[1]^3)/(10080*n^2) - (1223*C[1]^3)/(1680*n) - (1223*(log(n)+Euler)*C[1]^3)/840 + (391*C[5]*C[1]^3)/420 + (49*C[1]^2*C[3])/160 + (3*C[3]^2)/(160*n^4) - (3*C[3]^2)/(16*n^2) + (9*C[3]^2)/(8*n) + (9*(log(n)+Euler)*C[3]^2)/4 - (9*C[5]*C[3]^2)/4 - (31*C[5]*C[2])/(480*n^4) + (31*C[5]*C[2])/(48*n^2) - (31*C[5]*C[2])/(8*n) - (31*(log(n)+Euler)*C[5]*C[2])/4 + (47*C[5]^2*C[2])/8 - C[19]/(30*n^4) + C[19]/(3*n^2) - (2*C[19])/n - 4*(log(n)+Euler)*C[19] + 4*C[5]*C[19] + 4*C[7] + 7*C[8] + 9*C[9] + 10*C[10] + 10*C[11] - C[57] - 2*C[59] - C[60] - 3*C[62] - 2*C[63] - C[64] - 4*C[66] - 3*C[67] - 2*C[68] - C[69];
Bf[138]=(n)->0;
Af[139]=(n)->C[5]^4/(720*n^4) - C[5]^4/(72*n^2) + C[5]^4/(12*n) + ((log(n)+Euler)*C[5]^4)/6 - (2*C[5]^5)/15 + (5*C[1])/(48*n^4) - (17*C[1])/(72*n^3) + (3*C[1])/(8*n^2) - C[1]/(2*n) - (C[5]^2*C[1])/(120*n^4) + (C[5]^2*C[1])/(12*n^2) - (C[5]^2*C[1])/(2*n) - (log(n)+Euler)*C[5]^2*C[1] + (2*C[5]^3*C[1])/3 - (17*C[1]^2)/(960*n^4) + (17*C[1]^2)/(96*n^2) - (17*C[1]^2)/(16*n) - (17*(log(n)+Euler)*C[1]^2)/8 - (7*C[5]*C[3])/(240*n^4) + (7*C[5]*C[3])/(24*n^2) - (7*C[5]*C[3])/(4*n) - (7*(log(n)+Euler)*C[5]*C[3])/2 + (7*C[5]^2*C[3])/4 - C[1]*C[3] - (73*C[2])/64 - C[23]/(30*n^4) + C[23]/(3*n^2) - (2*C[23])/n - 4*(log(n)+Euler)*C[23] + 4*C[5]*C[23] - 4*C[123];
Bf[139]=(n)->0;
Af[140]=(n)->-1/48*1/n^4 - C[1]^2/(12*n^4) + (17*C[1]^2)/(90*n^3) - (3*C[1]^2)/(10*n^2) + (2*C[1]^2)/(5*n) + (37*C[1]^3)/(6300*n^4) - (37*C[1]^3)/(630*n^2) + (37*C[1]^3)/(105*n) + (74*(log(n)+Euler)*C[1]^3)/105 - (2*C[1]^2*C[3])/5 - C[3]^2/(120*n^4) + C[3]^2/(12*n^2) - C[3]^2/(2*n) - (log(n)+Euler)*C[3]^2 - C[12] + C[26] + C[28] + C[29] - C[31] - C[32] - C[35] + C[38];
Bf[140]=(n)->0;
Af[141]=(n)->15*C[4] + (377*C[1]^3)/(33600*n^4) - (377*C[1]^3)/(3360*n^2) + (377*C[1]^3)/(560*n) + (377*(log(n)+Euler)*C[1]^3)/280 - (23*C[5]*C[1]^3)/28 - (21*C[3])/(64*n^4) + (5*C[3])/(16*n^3) - (3*C[3])/(16*n^2) - (C[5]^4*C[3])/16 + (3*C[5]^2*C[1]*C[3])/8 + (123*C[1]^2*C[3])/160 - (7*C[3]^2)/(256*n^4) + (35*C[3]^2)/(128*n^2) - (105*C[3]^2)/(64*n) - (105*(log(n)+Euler)*C[3]^2)/32 + (105*C[5]*C[3]^2)/32 + (31*C[5]*C[2])/(320*n^4) - (31*C[5]*C[2])/(32*n^2) + (93*C[5]*C[2])/(16*n) + (93*(log(n)+Euler)*C[5]*C[2])/8 - (141*C[5]^2*C[2])/16 + C[19]/(20*n^4) - C[19]/(2*n^2) + (3*C[19])/n + 6*(log(n)+Euler)*C[19] - 6*C[5]*C[19] - 3*C[8] - 7*C[9] - 10*C[10] - 10*C[11] + C[59] + 3*C[62] + C[63] + 6*C[66] + 3*C[67] + C[68] + (3*C[3]*C[23])/2;
Bf[141]=(n)->0;
Af[142]=(n)->(-7*C[1])/(32*n^4) + (5*C[1])/(24*n^3) - C[1]/(8*n^2) - (59*C[1]^3)/210 + (C[1]*C[3])/(480*n^4) - (C[1]*C[3])/(48*n^2) + (C[1]*C[3])/(8*n) + ((log(n)+Euler)*C[1]*C[3])/4 + (19*C[3]^2)/32 - (17*C[2])/(1280*n^4) + (17*C[2])/(128*n^2) - (51*C[2])/(64*n) - (51*(log(n)+Euler)*C[2])/32 - (93*C[5]*C[2])/32 - (3*C[19])/2;
Bf[142]=(n)->0;
Af[143]=(n)->-13/(96*n^4) - 1/(8*n^3) + 1/(4*n^2) + (7*(log(n)+Euler))/(16*n^4) - (5*(log(n)+Euler))/(12*n^3) + (log(n)+Euler)/(4*n^2) + C[1]^2/(240*n^4) - C[1]^2/(24*n^2) + C[1]^2/(4*n) + ((log(n)+Euler)*C[1]^2)/2 - C[2]/2;
Bf[143]=(n)->0;
Af[144]=(n)->31/(96*n^4) - 1/(9*n^3) + (7*C[1])/(16*n^4) - (5*C[1])/(12*n^3) + C[1]/(4*n^2) + (17*C[1]^3)/42 + (C[1]*C[3])/(40*n^4) - (C[1]*C[3])/(4*n^2) + (3*C[1]*C[3])/(2*n) + 3*(log(n)+Euler)*C[1]*C[3] - (3*C[3]^2)/2 - (3*C[2])/(80*n^4) + (3*C[2])/(8*n^2) - (9*C[2])/(4*n) - (9*(log(n)+Euler)*C[2])/2;
Bf[144]=(n)->0;
Af[145]=(n)->-1/32*1/n^4 + C[1]^3/(1050*n^4) - C[1]^3/(105*n^2) + (2*C[1]^3)/(35*n) + (4*(log(n)+Euler)*C[1]^3)/35 + (7*C[3])/(16*n^4) - (5*C[3])/(12*n^3) + C[3]/(4*n^2) - (C[1]^2*C[3])/10 + C[3]^2/(240*n^4) - C[3]^2/(24*n^2) + C[3]^2/(4*n) + ((log(n)+Euler)*C[3]^2)/2 - C[12] + C[26] + C[27] + C[29] - C[30] - C[32] - C[34] + C[37];
Bf[145]=(n)->0;
Af[146]=(n)->-6*C[4] + (7*C[1])/(48*n^4) - C[1]/(18*n^3) - (1069*C[1]^3)/(100800*n^4) + (1069*C[1]^3)/(10080*n^2) - (1069*C[1]^3)/(1680*n) - (1069*(log(n)+Euler)*C[1]^3)/840 + (313*C[5]*C[1]^3)/840 + (C[5]^4*C[3])/8 - (3*C[5]^2*C[1]*C[3])/4 - (321*C[1]^2*C[3])/160 + (11*C[3]^2)/(640*n^4) - (11*C[3]^2)/(64*n^2) + (33*C[3]^2)/(32*n) + (33*(log(n)+Euler)*C[3]^2)/16 - (57*C[5]*C[3]^2)/16 - (31*C[5]*C[2])/(480*n^4) + (31*C[5]*C[2])/(48*n^2) - (31*C[5]*C[2])/(8*n) - (31*(log(n)+Euler)*C[5]*C[2])/4 + (47*C[5]^2*C[2])/8 + (93*C[1]*C[2])/64 - C[19]/(30*n^4) + C[19]/(3*n^2) - (2*C[19])/n - 4*(log(n)+Euler)*C[19] + 4*C[5]*C[19] + 2*C[9] + 5*C[10] + 5*C[11] - C[62] - 4*C[66] - C[67] - 3*C[3]*C[23];
Bf[146]=(n)->0;
Af[147]=(n)->-1/18*1/n^4 + 2/(27*n^3) - (7*(log(n)+Euler))/(24*n^4) + (log(n)+Euler)/(9*n^3) - (11*C[1]^3)/21 - (C[1]*C[3])/(120*n^4) + (C[1]*C[3])/(12*n^2) - (C[1]*C[3])/(2*n) - (log(n)+Euler)*C[1]*C[3] + (3*C[3]^2)/2 + C[2]/(40*n^4) - C[2]/(4*n^2) + (3*C[2])/(2*n) + 3*(log(n)+Euler)*C[2];
Bf[147]=(n)->0;
Af[148]=(n)->-1/16*1/n^4 - (7*C[1])/(24*n^4) + C[1]/(9*n^3) - C[1]^3/(1575*n^4) + (2*C[1]^3)/(315*n^2) - (4*C[1]^3)/(105*n) - (8*(log(n)+Euler)*C[1]^3)/105 + C[1]^2*C[3] + C[3]^2/(120*n^4) - C[3]^2/(12*n^2) + C[3]^2/(2*n) + (log(n)+Euler)*C[3]^2 - 2*C[1]*C[2] - C[12] + C[26] + C[27] + C[28] - C[30] - C[31] - C[33] + C[36];
Bf[148]=(n)->0;
Af[149]=(n)->1/(32*n^4) + (log(n)+Euler)/(16*n^4) + C[1]^3/(300*n^4) - C[1]^3/(30*n^2) + C[1]^3/(5*n) + (2*(log(n)+Euler)*C[1]^3)/5 - C[3]^2/(240*n^4) + C[3]^2/(24*n^2) - C[3]^2/(4*n) - ((log(n)+Euler)*C[3]^2)/2 + C[41] + C[26] - C[42] - C[43] - C[44] - C[30] - C[31] - C[32] + C[45] + C[46] + C[47] + C[36] + C[37] + C[38] - C[48] - C[40];
Bf[149]=(n)->0;
Af[150]=(n)->35*C[4] - (29*C[5]*C[1]^3)/140 - (C[1]*C[3])/(12*n^3) + (C[1]*C[3])/(4*n^2) - (C[1]*C[3])/(2*n) + (71*C[1]^2*C[3])/160 + 3*C[5]*C[3]^2 + (59*C[2])/(192*n^3) - (59*C[2])/(64*n^2) + (59*C[2])/(32*n) - (47*C[5]^2*C[2])/8 - (57*C[1]*C[2])/64 - 10*C[6] - 4*C[5]*C[19] - 11*C[7] - 12*C[8] - 13*C[9] - 14*C[10] - 15*C[11] + C[57] + C[58] + 2*C[59] + 2*C[60] + 2*C[61] + 3*C[62] + 3*C[63] + 3*C[64] + 3*C[65] + 4*C[66] + 4*C[67] + 4*C[68] + 4*C[69] + 4*C[70];
Bf[150]=(n)->0;
Af[151]=(n)->24*C[4] + (3*C[1]*C[3])/(8*n^3) - (9*C[1]*C[3])/(8*n^2) + (9*C[1]*C[3])/(4*n) + (9*C[1]^2*C[3])/80 - (83*C[2])/(96*n^3) + (83*C[2])/(32*n^2) - (83*C[2])/(16*n) + (217*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 16*C[14] - 3*C[41] - 14*C[15] - 2*C[26] - 8*C[16] - 5*C[17] - 5*C[18] + 3*C[77] + 6*C[80] + 4*C[81] + 3*C[82] + 3*C[83] + 2*C[84] + 4*C[87] + 2*C[88] + 2*C[89];
Bf[151]=(n)->0;
Af[152]=(n)->-1/72*C[5]^4/n^3 + C[5]^4/(24*n^2) - C[5]^4/(12*n) + (C[5]^2*C[1])/(12*n^3) - (C[5]^2*C[1])/(4*n^2) + (C[5]^2*C[1])/(2*n) + (C[5]^4*C[1])/8 + (11*C[1]^2)/(60*n^3) - (11*C[1]^2)/(20*n^2) + (11*C[1]^2)/(10*n) - (3*C[5]^2*C[1]^2)/4 - (253*C[1]^3)/120 + (7*C[5]*C[3])/(24*n^3) - (7*C[5]*C[3])/(8*n^2) + (7*C[5]*C[3])/(4*n) - (21*C[5]*C[1]*C[3])/8 + (71*C[3]^2)/64 - (155*C[5]*C[2])/32 - (5*C[19])/2 + C[23]/(3*n^3) - C[23]/n^2 + (2*C[23])/n - 3*C[1]*C[23];
Bf[152]=(n)->0;
Af[153]=(n)->(-303*C[5]*C[1]^3)/280 + (C[5]^4*C[3])/3 + (5*C[1]*C[3])/(48*n^3) - (5*C[1]*C[3])/(16*n^2) + (5*C[1]*C[3])/(8*n) - 2*C[5]^2*C[1]*C[3] - (319*C[1]^2*C[3])/80 - (67*C[5]*C[3]^2)/16 - (11*C[2])/(192*n^3) + (11*C[2])/(64*n^2) - (11*C[2])/(32*n) + (33*C[1]*C[2])/64 - 6*C[12] + 3*C[24] + 3*C[22] + C[20] + 5*C[21] - C[127] - 3*C[103] - 2*C[128] - 8*C[3]*C[23];
Bf[153]=(n)->0;
Af[154]=(n)->-45*C[4] - (C[5]^4*C[3])/8 - (7*C[1]*C[3])/(16*n^3) + (21*C[1]*C[3])/(16*n^2) - (21*C[1]*C[3])/(8*n) + (3*C[5]^2*C[1]*C[3])/4 + (3*C[1]^2*C[3])/160 + (21*C[5]*C[3]^2)/8 + (67*C[2])/(96*n^3) - (67*C[2])/(32*n^2) + (67*C[2])/(16*n) - 10*C[12] + 10*C[13] + 18*C[14] + 3*C[41] + 24*C[15] + 4*C[26] + 22*C[16] + 3*C[27] + 16*C[17] + 10*C[18] - 3*C[77] - 6*C[80] - 5*C[81] - 4*C[82] - 3*C[83] - 4*C[84] - 8*C[87] - 6*C[88] - 4*C[89] - 3*C[90] - 6*C[93] - 3*C[94] + 3*C[3]*C[23];
Bf[154]=(n)->(-3*C[3])/(16*n^4);
Af[155]=(n)->1/(24*n^4) + (C[5]^4*C[1])/6 - (13*C[1]^2)/(240*n^3) + (13*C[1]^2)/(80*n^2) - (13*C[1]^2)/(40*n) - C[5]^2*C[1]^2 - (41*C[1]^3)/140 - (7*C[5]*C[1]*C[3])/2 - (91*C[3]^2)/32 - 4*C[1]*C[23];
Bf[155]=(n)->-1/8*C[1]/n^4;
Af[156]=(n)->(2*C[5]^5)/15 - (2*C[5]^3*C[1])/3 + (5*C[3])/(48*n^3) - (5*C[3])/(16*n^2) + (5*C[3])/(8*n) - (7*C[5]^2*C[3])/4 + (13*C[1]*C[3])/16 + (33*C[2])/32 - 4*C[5]*C[23] + 4*C[123];
Bf[156]=(n)->(log(n)+Euler)/(4*n^4);
Af[157]=(n)->C[5]^4/(36*n^3) - C[5]^4/(12*n^2) + C[5]^4/(6*n) - (C[5]^2*C[1])/(6*n^3) + (C[5]^2*C[1])/(2*n^2) - (C[5]^2*C[1])/n - (C[5]^4*C[1])/3 - (17*C[1]^2)/(80*n^3) + (51*C[1]^2)/(80*n^2) - (51*C[1]^2)/(40*n) + 2*C[5]^2*C[1]^2 + (73*C[1]^3)/35 - (7*C[5]*C[3])/(12*n^3) + (7*C[5]*C[3])/(4*n^2) - (7*C[5]*C[3])/(2*n) + 7*C[5]*C[1]*C[3] + (35*C[3]^2)/16 - (2*C[23])/(3*n^3) + (2*C[23])/n^2 - (4*C[23])/n + 8*C[1]*C[23];
Bf[157]=(n)->C[1]/(4*n^4);
Af[158]=(n)->(173*C[5]*C[1]^3)/280 + (C[1]*C[3])/(8*n^3) - (3*C[1]*C[3])/(8*n^2) + (3*C[1]*C[3])/(4*n) - (33*C[1]^2*C[3])/40 - (9*C[5]*C[3]^2)/8 - (7*C[2])/(64*n^3) + (21*C[2])/(64*n^2) - (21*C[2])/(32*n) + (63*C[1]*C[2])/64 + 15*C[12] - 6*C[25] - 6*C[24] - 4*C[22] - 4*C[20] - 10*C[21] + C[140] + 2*C[127] + 2*C[141] + 3*C[103] + 4*C[128] + 3*C[142];
Bf[158]=(n)->C[3]/(4*n^4);
Af[159]=(n)->-20*C[4] + (7*C[1]^2)/(120*n^4) - (91*C[1]^2)/(720*n^3) + (7*C[1]^2)/(80*n^2) + (7*C[1]^2)/(20*n) + (7*(log(n)+Euler)*C[1]^2)/(120*n^3) - (7*(log(n)+Euler)*C[1]^2)/(40*n^2) + (7*(log(n)+Euler)*C[1]^2)/(20*n) + (23*C[5]*C[1]^3)/60 + (C[1]*C[3])/(12*n^3) - (C[1]*C[3])/(4*n^2) + (C[1]*C[3])/(2*n) - (109*C[1]^2*C[3])/80 - (3*C[5]*C[3]^2)/4 - (29*C[2])/(192*n^3) + (29*C[2])/(64*n^2) - (29*C[2])/(32*n) + (87*C[1]*C[2])/64 + 10*C[6] + 6*C[7] + 4*C[8] + 4*C[9] + 6*C[10] + 10*C[11] - C[58] - C[60] - 2*C[61] - C[63] - 2*C[64] - 3*C[65] - C[67] - 2*C[68] - 3*C[69] - 4*C[70];
Bf[159]=(n)->0;
Af[160]=(n)->C[1]/(12*n^4) - (13*C[1])/(72*n^3) + C[1]/(8*n^2) + C[1]/(2*n) + ((log(n)+Euler)*C[1])/(12*n^3) - ((log(n)+Euler)*C[1])/(4*n^2) + ((log(n)+Euler)*C[1])/(2*n) + C[3]/(48*n^3) - C[3]/(16*n^2) + C[3]/(8*n) + (5*C[1]*C[3])/16 - (177*C[2])/64;
Bf[160]=(n)->0;
Af[161]=(n)->-1/36*1/n^4 - C[1]^2/(15*n^4) + (13*C[1]^2)/(90*n^3) - C[1]^2/(10*n^2) - (2*C[1]^2)/(5*n) - ((log(n)+Euler)*C[1]^2)/(15*n^3) + ((log(n)+Euler)*C[1]^2)/(5*n^2) - (2*(log(n)+Euler)*C[1]^2)/(5*n) - (C[1]*C[3])/(6*n^3) + (C[1]*C[3])/(2*n^2) - (C[1]*C[3])/n + (9*C[1]^2*C[3])/5 + C[2]/(3*n^3) - C[2]/n^2 + (2*C[2])/n - 2*C[1]*C[2] - C[12] + C[41] + C[28] + C[29] - C[43] - C[44] - C[35] + C[47];
Bf[161]=(n)->0;
Af[162]=(n)->-6*C[4] + (3*C[1])/(16*n^4) - C[1]/(12*n^3) + (21*C[5]*C[1]^3)/40 - (C[5]^4*C[3])/4 - (C[1]*C[3])/(24*n^3) + (C[1]*C[3])/(8*n^2) - (C[1]*C[3])/(4*n) + (3*C[5]^2*C[1]*C[3])/2 + (99*C[1]^2*C[3])/20 + (33*C[5]*C[3]^2)/8 + (17*C[2])/(64*n^3) - (51*C[2])/(64*n^2) + (51*C[2])/(32*n) - (185*C[1]*C[2])/32 + 3*C[8] + 3*C[9] + C[10] + 5*C[11] - C[63] - 3*C[67] - 2*C[68] + 6*C[3]*C[23];
Bf[162]=(n)->0;
Af[163]=(n)->-11/(96*n^4) + 5/(36*n^3) - (3*(log(n)+Euler))/(8*n^4) + (log(n)+Euler)/(6*n^3) - C[1]^2/(12*n^3) + C[1]^2/(4*n^2) - C[1]^2/(2*n) + (29*C[1]^3)/21 - 3*C[3]^2;
Bf[163]=(n)->0;
Af[164]=(n)->-1/12*1/n^4 - (3*C[1])/(8*n^4) + C[1]/(6*n^3) - (C[1]*C[3])/(2*n^3) + (3*C[1]*C[3])/(2*n^2) - (3*C[1]*C[3])/n + (3*C[2])/(4*n^3) - (9*C[2])/(4*n^2) + (9*C[2])/(2*n) + C[1]*C[2] - C[12] + C[41] + C[27] + C[28] - C[42] - C[43] - C[33] + C[45];
Bf[164]=(n)->0;
Af[165]=(n)->7/(144*n^4) + (log(n)+Euler)/(12*n^4) + (C[1]*C[3])/(6*n^3) - (C[1]*C[3])/(2*n^2) + (C[1]*C[3])/n - C[1]^2*C[3] - C[2]/(2*n^3) + (3*C[2])/(2*n^2) - (3*C[2])/n + 3*C[1]*C[2] + C[41] + C[27] - C[49] - C[42] - C[43] - C[44] - C[33] - C[34] + C[50] + C[51] + C[45] + C[46] + C[47] + C[39] - C[52] - C[48];
Bf[165]=(n)->0;
Af[166]=(n)->-35*C[4] - C[5]^4/(48*n^4) + C[5]^4/(24*n^3) - C[5]^4/(24*n^2) + (C[5]^2*C[1])/(8*n^4) - (C[5]^2*C[1])/(4*n^3) + (C[5]^2*C[1])/(4*n^2) + (11*C[1]^2)/(40*n^4) - (11*C[1]^2)/(20*n^3) + (11*C[1]^2)/(20*n^2) + (23*C[5]*C[1]^3)/28 + (7*C[5]*C[3])/(16*n^4) - (7*C[5]*C[3])/(8*n^3) + (7*C[5]*C[3])/(8*n^2) + (5*C[5]^4*C[3])/24 - (5*C[5]^2*C[1]*C[3])/4 - (39*C[1]^2*C[3])/16 - (97*C[5]*C[3]^2)/16 + (141*C[5]^2*C[2])/16 - (7*C[1]*C[2])/32 + 10*C[6] + 6*C[5]*C[19] + 4*C[7] + 5*C[8] + 10*C[9] + 16*C[10] + 20*C[11] - C[59] - C[61] - 3*C[62] - C[63] - C[64] - 3*C[65] - 6*C[66] - 3*C[67] - 2*C[68] - 3*C[69] - 6*C[70] + C[23]/(2*n^4) - C[23]/n^3 + C[23]/n^2 - 5*C[3]*C[23];
Bf[166]=(n)->0;
Af[167]=(n)->24*C[4] - (13*C[1]^2)/(160*n^4) + (13*C[1]^2)/(80*n^3) - (13*C[1]^2)/(80*n^2) + (3*C[1]^2*C[3])/8 + (35*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 4*C[14] - 11*C[15] - 2*C[26] - 15*C[16] - 3*C[27] - 13*C[17] - 5*C[18] + 2*C[81] + 2*C[82] + 2*C[84] + 4*C[87] + 5*C[88] + 2*C[89] + 3*C[90] + 6*C[93] + 3*C[94];
Bf[167]=(n)->0;
Af[168]=(n)->(677*C[1]^3)/1680 + (5*C[3])/(32*n^4) - (5*C[3])/(16*n^3) + (5*C[3])/(16*n^2) - (85*C[3]^2)/64 + (155*C[5]*C[2])/32 + (5*C[19])/2;
Bf[168]=(n)->0;
Af[169]=(n)->C[5]^4/(24*n^4) - C[5]^4/(12*n^3) + C[5]^4/(12*n^2) - (C[5]^2*C[1])/(4*n^4) + (C[5]^2*C[1])/(2*n^3) - (C[5]^2*C[1])/(2*n^2) - (51*C[1]^2)/(160*n^4) + (51*C[1]^2)/(80*n^3) - (51*C[1]^2)/(80*n^2) + (13*C[5]*C[1]^3)/28 - (7*C[5]*C[3])/(8*n^4) + (7*C[5]*C[3])/(4*n^3) - (7*C[5]*C[3])/(4*n^2) - (7*C[5]^4*C[3])/24 + (7*C[5]^2*C[1]*C[3])/4 + (457*C[1]^2*C[3])/160 + (71*C[5]*C[3]^2)/16 - C[1]*C[2] - 6*C[12] + 4*C[25] + 2*C[24] + C[20] + 5*C[21] - C[141] - 2*C[128] - 3*C[142] - C[23]/n^4 + (2*C[23])/n^3 - (2*C[23])/n^2 + 7*C[3]*C[23];
Bf[169]=(n)->0;
Af[170]=(n)->15*C[4] + C[5]^4/(48*n^4) - C[5]^4/(24*n^3) + C[5]^4/(24*n^2) - (C[5]^2*C[1])/(8*n^4) + (C[5]^2*C[1])/(4*n^3) - (C[5]^2*C[1])/(4*n^2) - (3*C[1]^2)/(16*n^4) + (3*C[1]^2)/(8*n^3) - (3*C[1]^2)/(8*n^2) - (17*C[3])/(64*n^4) + C[3]/(8*n^3) + (3*C[3])/(16*n^2) + (3*(log(n)+Euler)*C[3])/(16*n^4) - (3*(log(n)+Euler)*C[3])/(8*n^3) + (3*(log(n)+Euler)*C[3])/(8*n^2) - (7*C[5]*C[3])/(16*n^4) + (7*C[5]*C[3])/(8*n^3) - (7*C[5]*C[3])/(8*n^2) - (7*C[5]^4*C[3])/48 + (7*C[5]^2*C[1]*C[3])/8 + (41*C[1]^2*C[3])/32 + (89*C[5]*C[3]^2)/32 - (23*C[1]*C[2])/32 - 10*C[6] - 4*C[7] - C[8] - C[9] - 4*C[10] - 10*C[11] + C[61] + C[64] + 3*C[65] + C[68] + 3*C[69] + 6*C[70] - C[23]/(2*n^4) + C[23]/n^3 - C[23]/n^2 + (7*C[3]*C[23])/2;
Bf[170]=(n)->0;
Af[171]=(n)->(-17*C[1])/(96*n^4) + C[1]/(12*n^3) + C[1]/(8*n^2) + ((log(n)+Euler)*C[1])/(8*n^4) - ((log(n)+Euler)*C[1])/(4*n^3) + ((log(n)+Euler)*C[1])/(4*n^2) - (27*C[1]^3)/560 + C[3]/(32*n^4) - C[3]/(16*n^3) + C[3]/(16*n^2) - (31*C[3]^2)/64 + (31*C[5]*C[2])/16 + C[19];
Bf[171]=(n)->0;
Af[172]=(n)->-65/(192*n^4) + 1/(9*n^3) - 1/(8*n^2) + (17*(log(n)+Euler))/(48*n^4) - (log(n)+Euler)/(6*n^3) - (log(n)+Euler)/(4*n^2) - (log(n)+Euler)^2/(8*n^4) + (log(n)+Euler)^2/(4*n^3) - (log(n)+Euler)^2/(4*n^2) - C[1]/(8*n^4) + C[1]/(4*n^3) - C[1]/(4*n^2) + C[1]*C[3] - C[2]/2;
Bf[172]=(n)->0;
Af[173]=(n)->11/(16*n^4) - 1/(3*n^3) + (17*C[1])/(48*n^4) - C[1]/(6*n^3) - C[1]/(4*n^2) - ((log(n)+Euler)*C[1])/(4*n^4) + ((log(n)+Euler)*C[1])/(2*n^3) - ((log(n)+Euler)*C[1])/(2*n^2) + (11*C[1]^3)/35 + C[3]/(4*n^4) - C[3]/(2*n^3) + C[3]/(2*n^2);
Bf[173]=(n)->0;
Af[174]=(n)->-1/16*1/n^4 + C[1]^2/(40*n^4) - C[1]^2/(20*n^3) + C[1]^2/(20*n^2) + (17*C[3])/(48*n^4) - C[3]/(6*n^3) - C[3]/(4*n^2) - ((log(n)+Euler)*C[3])/(4*n^4) + ((log(n)+Euler)*C[3])/(2*n^3) - ((log(n)+Euler)*C[3])/(2*n^2) + (2*C[1]^2*C[3])/5 - C[12] + C[41] + C[26] + C[29] - C[49] - C[44] - C[32] + C[51];
Bf[174]=(n)->0;
Af[175]=(n)->-6*C[4] - C[5]^4/(24*n^4) + C[5]^4/(12*n^3) - C[5]^4/(12*n^2) + (5*C[1])/(16*n^4) - C[1]/(6*n^3) + (C[5]^2*C[1])/(4*n^4) - (C[5]^2*C[1])/(2*n^3) + (C[5]^2*C[1])/(2*n^2) + (17*C[1]^2)/(32*n^4) - (17*C[1]^2)/(16*n^3) + (17*C[1]^2)/(16*n^2) + (5*C[5]*C[1]^3)/8 + (7*C[5]*C[3])/(8*n^4) - (7*C[5]*C[3])/(4*n^3) + (7*C[5]*C[3])/(4*n^2) + (7*C[5]^4*C[3])/24 - (7*C[5]^2*C[1]*C[3])/4 - (171*C[1]^2*C[3])/32 - (125*C[5]*C[3]^2)/16 + (277*C[1]*C[2])/64 + 4*C[7] + 2*C[8] + C[10] + 5*C[11] - C[64] - 2*C[68] - 3*C[69] + C[23]/n^4 - (2*C[23])/n^3 + (2*C[23])/n^2 - 7*C[3]*C[23];
Bf[175]=(n)->0;
Af[176]=(n)->-15/(32*n^4) + 4/(9*n^3) - (5*(log(n)+Euler))/(8*n^4) + (log(n)+Euler)/(3*n^3) - (143*C[1]^3)/210 - C[3]/(2*n^4) + C[3]/n^3 - C[3]/n^2 + 3*C[3]^2;
Bf[176]=(n)->0;
Af[177]=(n)->3/(32*n^4) + (log(n)+Euler)/(8*n^4) - C[1]^2/(8*n^4) + C[1]^2/(4*n^3) - C[1]^2/(4*n^2) + (C[1]^2*C[3])/2 + C[41] + C[28] - C[49] - C[42] - C[43] - C[44] - C[31] - C[35] + C[53] + C[50] + C[51] + C[46] + C[47] + C[38] - C[54] - C[52];
Bf[177]=(n)->0;
Af[178]=(n)->21*C[4] - (89*C[5]*C[1]^3)/70 - (5*C[3])/(16*n^4) + (5*C[3])/(24*n^3) - (C[5]^4*C[3])/8 + (3*C[5]^2*C[1]*C[3])/4 + (45*C[1]^2*C[3])/32 + (45*C[5]*C[3]^2)/16 - (47*C[5]^2*C[2])/8 - (107*C[1]*C[2])/64 - 5*C[6] - 4*C[5]*C[19] - C[7] - 3*C[9] - 9*C[10] - 15*C[11] + C[62] + C[65] + 4*C[66] + C[67] + C[69] + 4*C[70] + 3*C[3]*C[23];
Bf[178]=(n)->0;
Af[179]=(n)->-6*C[4] + C[1]/(16*n^4) + C[1]/(18*n^3) - ((log(n)+Euler)*C[1])/(4*n^4) + ((log(n)+Euler)*C[1])/(6*n^3) - (5*C[5]*C[1]^3)/24 - C[3]/(16*n^4) + C[3]/(24*n^3) + (9*C[1]^2*C[3])/16 + (3*C[5]*C[3]^2)/4 - (27*C[1]*C[2])/16 + 5*C[6] + C[7] + C[10] + 5*C[11] - C[65] - C[69] - 4*C[70];
Bf[179]=(n)->0;
Af[180]=(n)->3/(32*n^4) - 1/(27*n^3) - (log(n)+Euler)/(8*n^4) - (log(n)+Euler)/(9*n^3) + (log(n)+Euler)^2/(4*n^4) - (log(n)+Euler)^2/(6*n^3) + C[1]/(4*n^4) - C[1]/(6*n^3) + (89*C[1]^3)/210 - C[3]^2/2;
Bf[180]=(n)->0;
Af[181]=(n)->-1/4*1/n^4 - C[1]/(8*n^4) - C[1]/(9*n^3) + ((log(n)+Euler)*C[1])/(2*n^4) - ((log(n)+Euler)*C[1])/(3*n^3) - C[3]/(2*n^4) + C[3]/(3*n^3) - (7*C[1]^2*C[3])/5 + 3*C[1]*C[2] - C[12] + C[41] + C[26] + C[27] - C[49] - C[42] - C[30] + C[53];
Bf[181]=(n)->0;
Af[182]=(n)->5/(16*n^4) + (log(n)+Euler)/(4*n^4) + C[3]/n^4 - (2*C[3])/(3*n^3) + (4*C[1]^2*C[3])/5 + C[41] + C[29] - C[49] - C[42] - C[43] - C[44] - C[32] - C[34] + C[53] + C[50] + C[51] + C[45] + C[46] + C[37] - C[55] - C[54];
Bf[182]=(n)->0;
Af[183]=(n)->-1/64*1/n^4 - (log(n)+Euler)/(16*n^4) - (log(n)+Euler)^2/(8*n^4) - C[1]/(8*n^4) + (C[1]*C[2])/2 + C[12]/2 - C[26]/2 - C[29]/2 - C[49]/2 + C[44]/2 + C[30]/2 + C[31]/2 + C[32] + C[34]/2 + C[35]/2 + C[53]/2 + C[50]/2 - C[46]/2 - C[47]/2 - C[36]/2 - C[37] - C[38] - C[39]/2 - C[55]/2 + C[48]/2 + C[40];
Bf[183]=(n)->0;
Af[184]=(n)->14*C[4] - (7*C[5]^3*C[1]^2)/120 + (527*C[5]*C[1]^3)/1680 + (C[5]^4*C[3])/12 - (3*C[5]^2*C[1]*C[3])/4 - (347*C[1]^2*C[3])/320 - 2*C[5]*C[3]^2 + (121*C[5]^2*C[2])/64 + (19*C[1]*C[2])/128 + 5*C[12] - (21*C[6])/2 + (3*C[5]*C[19])/2 - 10*C[7] - (55*C[8])/6 - (4*C[22])/3 - 8*C[9] - (10*C[20])/3 - (13*C[10])/2 - (10*C[21])/3 - (14*C[11])/3 + 5*C[56] + (9*C[57])/2 + (9*C[58])/2 + 4*C[59] + 4*C[60] + 4*C[61] + C[101]/2 + (7*C[62])/2 + (7*C[63])/2 + (7*C[64])/2 + (7*C[65])/2 + 2*C[102] + 3*C[66] + C[103]/2 + 3*C[67] + 3*C[68] + 3*C[69] + 3*C[70] - C[143] - C[144] - C[145] - C[146] - C[147] - C[148] - C[149] - C[150] - C[151] - C[152] - 2*C[3]*C[23] - C[153] - C[154] - C[155] - C[156] - C[157] - C[158] - C[159] - C[160] - C[161] - C[162];
Bf[184]=(n)->(log(n)+Euler)^3/(12*n^4) + ((log(n)+Euler)*C[1])/(4*n^4) + C[3]/(6*n^4);
Af[185]=(n)->-1/128*1/n^4 - (log(n)+Euler)/(32*n^4) - (log(n)+Euler)^2/(16*n^4) - 13*C[4] - C[1]/(16*n^4) - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 - (C[5]^4*C[3])/48 + (9*C[5]^2*C[1]*C[3])/16 - (189*C[1]^2*C[3])/80 + (7*C[5]*C[3]^2)/16 + (201*C[1]*C[2])/64 + 17*C[12] + (5*C[13])/2 - 5*C[6] - 4*C[25] - 7*C[7] - 6*C[24] - 6*C[8] - 3*C[22] - 3*C[9] + 6*C[14] - (11*C[41])/2 + (13*C[15])/2 - (15*C[26])/2 + (9*C[16])/2 - (15*C[27])/2 + (5*C[17])/2 - (15*C[28])/2 + (5*C[18])/2 - 10*C[29] - 2*C[71] + 2*C[72] - 2*C[73] + 8*C[56] - C[74]/2 + 3*C[113] - C[75]/2 + (3*C[114])/2 + 5*C[57] - C[76]/2 + 5*C[58] + C[115] + C[126] + 2*C[59] + 2*C[60] + 2*C[61] + (3*C[77])/2 - 3*C[78] + C[118] - C[79] + 2*C[49] + C[81] + 2*C[42] + (3*C[82])/2 + 2*C[43] + (3*C[83])/2 + 2*C[44] + 2*C[84] - 3*C[85] + (3*C[120])/2 - C[86]/2 + C[87] + 3*C[30] + 2*C[88] + 3*C[31] + 2*C[89] + 3*C[32] + 2*C[90] - 2*C[91] + (3*C[122])/2 - C[92]/2 + 2*C[93] + 3*C[33] + 2*C[94] + 3*C[34] + 2*C[95] - 2*C[96] + 2*C[97] + 3*C[35] + 3*C[163] - 3*C[164] + 3*C[165] - 3*C[166] - 3*C[167] + 3*C[168] - 3*C[169] + C[170] - C[171] + C[172] + C[173] - C[174] - C[175] + C[176] + C[177] - C[178] - C[179] - C[180] - C[181] + C[182] - C[183] + C[5]*C[1]*C[23] + (C[3]*C[23])/2 + 2*C[184] - 2*C[185] + 2*C[186] - 2*C[187] + C[188] + C[189] - C[190] + C[191] - C[192] - 2*C[193] + 2*C[194] + C[195] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] + 2*C[200] + C[201] - 2*C[202] - 2*C[203] - 2*C[204] + 2*C[205] - 2*C[206] + 3*C[207] - 3*C[208] + 3*C[209] - 3*C[210] + C[211] + C[212] - C[213] + C[214] - C[215] - 3*C[216] + 3*C[217] + C[218] - 3*C[219] - 3*C[220] - 3*C[221] + 3*C[222] - 3*C[223] + 3*C[224] - 3*C[225] + 3*C[226] - 3*C[227] - 3*C[228] + 3*C[229] - 3*C[230] - C[1]*C[123];
Bf[185]=(n)->C[5]^4/(32*n^4) - C[5]^4/(48*n^3) - (3*C[5]^2*C[1])/(16*n^4) + (C[5]^2*C[1])/(8*n^3) - (3*C[1]^2)/(32*n^4) + C[1]^2/(16*n^3) - (21*C[5]*C[3])/(32*n^4) + (7*C[5]*C[3])/(16*n^3) - (3*C[23])/(4*n^4) + C[23]/(2*n^3);
Af[186]=(n)->-9*C[4] + (C[5]^5*C[1])/10 - (C[5]^3*C[1]^2)/2 + (C[5]^4*C[3])/32 - (3*C[5]^2*C[1]*C[3])/2 - (27*C[1]^2*C[3])/32 - (21*C[5]*C[3]^2)/32 + (75*C[1]*C[2])/16 + 9*C[12] - 5*C[13] + 20*C[6] - 2*C[25] + 18*C[7] - C[24] + 13*C[8] + 6*C[9] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 2*C[71] + 4*C[72] - 2*C[73] - 16*C[56] - 2*C[74] + 3*C[113] - 2*C[75] + 3*C[114] - 3*C[139] - 10*C[57] - 2*C[76] - 10*C[58] - C[104] + C[115] - C[105] + C[116] - C[106] + C[117] - 2*C[126] - 4*C[59] - C[140] - 4*C[60] - C[107] - 4*C[61] + 3*C[77] + 2*C[118] - C[79] + C[119] - C[108] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - C[85] + 3*C[120] - 2*C[86] + C[121] - C[109] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 2*C[91] + 3*C[122] - 2*C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 2*C[96] + 4*C[97] - 3*C[163] + 6*C[164] - 3*C[165] + 6*C[167] - 3*C[168] + 6*C[169] - C[170] + 2*C[171] - C[172] - C[173] + 2*C[174] + 2*C[175] - C[176] - C[177] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] - C[182] + 2*C[183] - 3*C[5]*C[1]*C[23] - (3*C[3]*C[23])/4 - 2*C[184] - 2*C[186] + 4*C[187] - C[188] - C[189] + 2*C[190] - C[191] + 2*C[192] - 2*C[194] - C[195] - 2*C[200] - C[201] - 2*C[205] - 3*C[207] - 3*C[209] + 6*C[210] - C[211] - C[212] + 2*C[213] - C[214] + 2*C[215] - 3*C[217] - C[218] - 3*C[222] - 3*C[224] - 3*C[226] + 6*C[227] - 3*C[229] + 3*C[1]*C[123];
Bf[186]=(n)->(9*C[1]^2)/(160*n^4) - (3*C[1]^2)/(80*n^3) - (5*C[3])/(16*n^4) + (15*(log(n)+Euler)*C[3])/(32*n^4) - (5*(log(n)+Euler)*C[3])/(16*n^3);
Af[187]=(n)->24*C[4] - (C[5]^5*C[1])/10 + (C[5]^3*C[1]^2)/2 - (3*C[5]^4*C[3])/32 + (15*C[5]^2*C[1]*C[3])/8 + (103*C[1]^2*C[3])/80 + (63*C[5]*C[3]^2)/32 - (211*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 15*C[7] - 4*C[24] - 12*C[8] - 2*C[22] - 6*C[9] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + 8*C[56] + 4*C[74] + 4*C[75] + 3*C[139] + 5*C[57] + 4*C[76] + 5*C[58] + 2*C[104] + 2*C[105] + 2*C[106] + C[126] + 2*C[59] + C[140] + 2*C[60] + 2*C[107] + 2*C[61] + 3*C[78] + 3*C[79] + 2*C[108] + 4*C[85] + 4*C[86] + 2*C[109] + 4*C[91] + 4*C[92] + 4*C[96] - 3*C[164] - 3*C[167] - 3*C[169] - C[171] - C[174] - C[175] - C[178] - C[179] - C[180] - C[181] - C[183] + 3*C[5]*C[1]*C[23] + (9*C[3]*C[23])/4 - 2*C[187] - C[190] - C[192] - 3*C[210] - C[213] - C[215] - 3*C[227] - 3*C[1]*C[123];
Bf[187]=(n)->-1/32*C[5]^4/n^4 + C[5]^4/(48*n^3) + C[1]/(8*n^4) - ((log(n)+Euler)*C[1])/(4*n^4) + (3*(log(n)+Euler)^2*C[1])/(16*n^4) - ((log(n)+Euler)^2*C[1])/(8*n^3) + (3*C[5]^2*C[1])/(16*n^4) - (C[5]^2*C[1])/(8*n^3) + (39*C[1]^2)/(80*n^4) - (13*C[1]^2)/(40*n^3) - C[3]/(16*n^4) + (3*(log(n)+Euler)*C[3])/(32*n^4) - ((log(n)+Euler)*C[3])/(16*n^3) + (21*C[5]*C[3])/(32*n^4) - (7*C[5]*C[3])/(16*n^3) + (3*C[23])/(4*n^4) - C[23]/(2*n^3);
Af[188]=(n)->C[5]^6/36 - (C[5]^4*C[1])/6 + (C[5]^2*C[1]^2)/4 - (85*C[1]^3)/168 - (7*C[5]^3*C[3])/24 + (7*C[5]*C[1]*C[3])/8 + (41*C[3]^2)/64 - (31*C[5]*C[2])/32 - C[19]/2 - C[5]^2*C[23] + C[1]*C[23] + 2*C[5]*C[123] - 2*C[231];
Bf[188]=(n)->-1/4*(log(n)+Euler)/n^4 + (log(n)+Euler)^2/(4*n^4) - (log(n)+Euler)^3/(8*n^4) + (log(n)+Euler)^3/(12*n^3) + C[1]/(4*n^4) - (3*(log(n)+Euler)*C[1])/(8*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) - C[3]/(4*n^4) + C[3]/(6*n^3);
Af[189]=(n)->-1/128*1/n^4 - (log(n)+Euler)/(32*n^4) - (log(n)+Euler)^2/(16*n^4) + 20*C[4] - C[1]/(16*n^4) - (C[5]^5*C[1])/10 + (C[5]^3*C[1]^2)/2 - (C[5]^4*C[3])/8 + (33*C[5]^2*C[1]*C[3])/16 + (477*C[1]^2*C[3])/160 + (21*C[5]*C[3]^2)/8 - (331*C[1]*C[2])/64 + 12*C[12] - (5*C[13])/2 + 3*C[7] - 3*C[24] + 5*C[8] - (17*C[22])/2 + (11*C[9])/2 - 9*C[20] + 4*C[10] - (13*C[14])/2 - C[41]/2 - 9*C[15] + C[26]/2 - (17*C[16])/2 + 2*C[27] - 6*C[17] + (5*C[28])/2 - (5*C[18])/2 + 2*C[71] - 2*C[72] + 2*C[73] - 6*C[56] + (3*C[74])/2 + (3*C[75])/2 - 6*C[57] + (3*C[76])/2 - 6*C[58] + C[104] + 4*C[115] + C[105] + 3*C[116] + C[106] + 3*C[117] - 2*C[126] - 5*C[59] - 5*C[60] + C[107] - 5*C[61] + C[129]/2 + 4*C[98] + C[110]/2 + (5*C[124])/2 + C[130]/2 + (5*C[135])/2 + C[131]/2 + (5*C[136])/2 - C[101] - 3*C[62] - C[127] - 3*C[63] - 3*C[64] + C[132]/2 - 3*C[65] - C[77]/2 + 2*C[78] + (3*C[79])/2 + (3*C[119])/2 + C[108] + (5*C[137])/2 + C[133]/2 + C[80] - C[49] + C[81]/2 - C[42] - C[43] - C[83]/2 - C[44] - C[84] + 3*C[85] + 2*C[86] + 3*C[121] + C[109] + C[87] - 2*C[30] - 2*C[31] - C[89] - 2*C[32] - (3*C[90])/2 + 3*C[91] + (3*C[92])/2 - 3*C[33] - (3*C[94])/2 - 3*C[34] - 2*C[95] + 2*C[96] - 2*C[97] - 3*C[35] - 3*C[163] + 3*C[164] - 3*C[165] + 3*C[166] + 3*C[167] - 3*C[168] + 3*C[169] - 2*C[170] + 2*C[171] - 2*C[172] - 2*C[173] + 2*C[174] + 2*C[175] - 2*C[176] - 2*C[177] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] - 2*C[182] + 2*C[183] - C[232] + C[233] - C[234] - C[235] + C[236] + C[237] - C[238] - C[239] - C[240] + C[241] + C[242] + C[243] - C[244] - C[245] - C[246] + C[247] + C[248] + C[249] + C[250] + C[251] + C[252] + C[253] + C[254] - C[255] + C[256] + 3*C[5]*C[1]*C[23] + 3*C[3]*C[23] - C[184] + C[185] - C[186] + C[187] - C[188] - C[189] + C[190] - C[191] + C[192] - C[257] - C[258] - C[259] + C[260] + C[261] - C[262] + C[263] + C[193] - C[194] - C[195] - C[264] + C[196] + C[197] + C[198] + C[199] - C[200] - C[201] + C[202] + C[203] + C[204] - C[205] + C[206] - 2*C[207] + 2*C[208] - 2*C[209] + 2*C[210] - 2*C[211] - 2*C[212] + 2*C[213] - 2*C[214] + 2*C[215] + 2*C[216] - 2*C[217] - 2*C[218] + 2*C[219] + 2*C[220] + 2*C[221] - 2*C[222] + 2*C[223] - 3*C[224] + 3*C[225] - 3*C[226] + 3*C[227] + 3*C[228] - 3*C[229] + 3*C[230] - 3*C[1]*C[123];
Bf[189]=(n)->-1/30*C[5]^5/n^3 + C[5]^5/(30*n^2) + (C[5]^3*C[1])/(6*n^3) - (C[5]^3*C[1])/(6*n^2) + (7*C[5]^2*C[3])/(16*n^3) - (7*C[5]^2*C[3])/(16*n^2) - (3*C[1]*C[3])/(16*n^3) + (3*C[1]*C[3])/(16*n^2) - (15*C[2])/(64*n^3) + (15*C[2])/(64*n^2) + (C[5]*C[23])/n^3 - (C[5]*C[23])/n^2 - C[123]/n^3 + C[123]/n^2;
Af[190]=(n)->21*C[4] + (C[5]^5*C[1])/15 - (C[5]^3*C[1]^2)/3 - (43*C[5]*C[1]^3)/280 - (15*C[3])/(64*n^4) + (5*C[3])/(48*n^3) - (C[5]^4*C[3])/24 - (C[5]^2*C[1]*C[3])/2 - (17*C[1]^2*C[3])/64 - (C[5]*C[3]^2)/32 - C[5]^2*C[2] + (275*C[1]*C[2])/128 - 5*C[6] - C[7] - 3*C[9] - 9*C[10] - 15*C[11] - 6*C[15] - 11*C[16] - 10*C[17] + 3*C[105] + 5*C[110] + 5*C[130] + C[62] + C[65] + 6*C[111] + 8*C[112] + 6*C[134] + 4*C[66] + C[67] + C[69] + 4*C[70] + 2*C[85] + C[86] + 2*C[87] + C[88] + 3*C[91] + 3*C[93] - C[236] - C[238] - C[248] - 2*C[265] - 2*C[266] - 2*C[267] - C[268] - 2*C[269] - C[270] - 2*C[271] - 2*C[272] - 2*C[5]*C[1]*C[23] + C[3]*C[23] - C[273] + 2*C[1]*C[123];
Bf[190]=(n)->(-15*C[1]*C[3])/(32*n^3) + (15*C[1]*C[3])/(32*n^2) + (29*C[2])/(64*n^3) - (29*C[2])/(64*n^2);
Af[191]=(n)->-6*C[4] + (3*C[1])/(64*n^4) + C[1]/(36*n^3) - (3*(log(n)+Euler)*C[1])/(16*n^4) + ((log(n)+Euler)*C[1])/(12*n^3) - (C[5]^5*C[1])/20 + (C[5]^3*C[1]^2)/6 - (67*C[5]*C[1]^3)/120 - (3*C[3])/(64*n^4) + C[3]/(48*n^3) - (C[5]^4*C[3])/48 + (C[5]^2*C[1]*C[3])/8 - (137*C[1]^2*C[3])/320 - (3*C[5]*C[3]^2)/8 - (217*C[1]*C[2])/64 + 5*C[6] + C[7] + C[10] + 5*C[11] + 3*C[15] + 3*C[16] - C[130] - C[65] - 2*C[112] - 3*C[134] - C[69] - 4*C[70] - 2*C[85] - C[86] - 3*C[91] + C[236] + 2*C[265] + 2*C[267] + C[268] + 2*C[5]*C[1]*C[23] + (C[3]*C[23])/2 - 4*C[1]*C[123];
Bf[191]=(n)->-1/32*(C[1]*C[3])/n^3 + (C[1]*C[3])/(32*n^2) - (5*C[2])/(16*n^3) + (5*C[2])/(16*n^2);
Af[192]=(n)->5/(128*n^4) - 1/(54*n^3) - (3*(log(n)+Euler))/(32*n^4) - (log(n)+Euler)/(18*n^3) + (3*(log(n)+Euler)^2)/(16*n^4) - (log(n)+Euler)^2/(12*n^3) + (3*C[1])/(16*n^4) - C[1]/(12*n^3) + (C[5]^4*C[1])/16 - (3*C[5]^2*C[1]^2)/8 - (55*C[1]^3)/112 - (21*C[5]*C[1]*C[3])/16 + (45*C[3]^2)/128 - (3*C[1]*C[23])/2;
Bf[192]=(n)->C[5]^4/(48*n^3) - C[5]^4/(48*n^2) - (C[5]^2*C[1])/(8*n^3) + (C[5]^2*C[1])/(8*n^2) - C[1]^2/(16*n^3) + C[1]^2/(16*n^2) - (7*C[5]*C[3])/(16*n^3) + (7*C[5]*C[3])/(16*n^2) - C[23]/(2*n^3) + C[23]/(2*n^2);
Af[193]=(n)->-1/8*1/n^4 + ((-1)^(2*n)*C[1])/(2*n^5) - (3*C[1])/(32*n^4) - C[1]/(18*n^3) - (5*(log(n)+Euler)*C[1])/(8*n^4) + ((-1)^(2*n)*(log(n)+Euler)*C[1])/n^4 - ((log(n)+Euler)*C[1])/(6*n^3) - (3*C[3])/(8*n^4) + C[3]/(6*n^3) - (13*C[1]^2*C[3])/32 + (159*C[1]*C[2])/128 + 29*C[12] - 3*C[24] - 11*C[22] - 15*C[20] - 4*C[41] - 5*C[26] - 8*C[27] - 16*C[28] - 25*C[29] + 3*C[113] + 10*C[115] + 7*C[116] + 2*C[117] + 12*C[98] + 9*C[124] + 6*C[135] + 3*C[136] + C[119] + 3*C[137] + C[43] + 3*C[44] + 2*C[121] + C[31] + 4*C[32] + 2*C[33] + 6*C[34] + 12*C[35] - 6*C[274] - 2*C[275] - 6*C[276] - 2*C[277] - 4*C[278] - C[279] - 2*C[280] - C[281] - 2*C[282] - C[283] - 2*C[284];
Bf[193]=(n)->-1/32*(C[1]*C[3])/n^3 + (C[1]*C[3])/(32*n^2) + (53*C[2])/(128*n^3) - (53*C[2])/(128*n^2);
Af[194]=(n)->5/(32*n^4) + (log(n)+Euler)/(8*n^4) - ((-1)^(2*n)*C[1])/(2*n^5) + ((log(n)+Euler)*C[1])/n^4 - ((-1)^(2*n)*(log(n)+Euler)*C[1])/n^4 + (C[5]^5*C[1])/5 - C[5]^3*C[1]^2 + (3*C[3])/(4*n^4) - C[3]/(3*n^3) + (3*C[5]^4*C[3])/16 - (15*C[5]^2*C[1]*C[3])/4 - (227*C[1]^2*C[3])/320 - (63*C[5]*C[3]^2)/16 + (523*C[1]*C[2])/128 + 2*C[25] + 7*C[24] + 10*C[22] + 10*C[20] - 9*C[41] - 10*C[26] - 6*C[27] - 2*C[28] + C[29] - 3*C[113] - 3*C[139] - 4*C[115] - C[116] + 2*C[117] - 8*C[126] - 3*C[140] - 4*C[98] - 2*C[124] - C[135] + 2*C[136] - 8*C[101] - 5*C[127] - 2*C[141] + C[118] + 2*C[119] + 2*C[137] + 3*C[49] + 3*C[42] + 2*C[43] + 3*C[44] + C[120] + 2*C[121] + 4*C[30] + 3*C[31] + 4*C[32] + 2*C[33] + 2*C[34] + 2*C[285] - 2*C[286] - 2*C[275] + 4*C[287] + 2*C[288] + C[289] + C[290] + 2*C[291] - 2*C[292] - C[279] - 2*C[280] + 4*C[293] + 2*C[294] + 2*C[295] + 2*C[296] + C[297] - 6*C[5]*C[1]*C[23] - (9*C[3]*C[23])/2 - C[281] - C[298] + C[299] - 2*C[282] - C[283] - 2*C[300] + 2*C[301] + C[302] - C[303] - 2*C[304] - C[305] - 2*C[284] - 2*C[306] + 2*C[307] - 2*C[308] + 6*C[1]*C[123];
Bf[194]=(n)->C[5]^5/(15*n^3) - C[5]^5/(15*n^2) - (C[5]^3*C[1])/(3*n^3) + (C[5]^3*C[1])/(3*n^2) - (7*C[5]^2*C[3])/(8*n^3) + (7*C[5]^2*C[3])/(8*n^2) + (7*C[1]*C[3])/(8*n^3) - (7*C[1]*C[3])/(8*n^2) + (89*C[2])/(128*n^3) - (89*C[2])/(128*n^2) - (2*C[5]*C[23])/n^3 + (2*C[5]*C[23])/n^2 + (2*C[123])/n^3 - (2*C[123])/n^2;
Af[195]=(n)->-5*C[4] + (C[5]^5*C[1])/5 - C[5]^3*C[1]^2 + (C[5]^4*C[3])/8 - (27*C[5]^2*C[1]*C[3])/8 - (31*C[1]^2*C[3])/80 - (21*C[5]*C[3]^2)/8 + (163*C[1]*C[2])/32 - 16*C[12] + 10*C[13] - 20*C[6] + 2*C[25] - 20*C[7] - 19*C[8] - 16*C[9] - 10*C[10] + 8*C[14] + 3*C[41] + 11*C[15] + 5*C[26] + 11*C[16] + 6*C[27] + 10*C[17] + 6*C[28] + 10*C[18] + 6*C[29] + 4*C[71] - 6*C[72] + 4*C[73] + 12*C[56] + 3*C[74] - 3*C[113] + 3*C[75] - 3*C[114] + 3*C[139] + 12*C[57] + 3*C[76] + 12*C[58] + 2*C[104] - 2*C[115] + 2*C[105] - 2*C[116] + 2*C[106] - 2*C[117] + 4*C[126] + 10*C[59] + 2*C[140] + 10*C[60] + 2*C[107] + 10*C[61] + C[129] - C[98] + C[110] - C[124] + C[130] - C[135] + C[131] - C[136] + 2*C[101] + 6*C[62] + 2*C[127] + 6*C[63] + C[141] + 6*C[64] + C[132] + 6*C[65] - 3*C[77] + C[78] - C[118] + C[79] - C[119] + C[108] - C[137] + C[133] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 5*C[84] + 2*C[85] - 2*C[120] + 2*C[86] - 2*C[121] + 2*C[109] - 5*C[87] - 5*C[88] - 5*C[89] - 6*C[90] + 3*C[91] - 3*C[122] + 3*C[92] - 6*C[93] - 6*C[94] - 6*C[95] + 4*C[96] - 6*C[97] + 3*C[163] - 6*C[164] + 3*C[165] - 6*C[167] + 3*C[168] - 6*C[169] + 2*C[170] - 4*C[171] + 2*C[172] + 2*C[173] - 4*C[174] - 4*C[175] + 2*C[176] + 2*C[177] - 4*C[178] - 4*C[179] - 4*C[180] - 4*C[181] + 2*C[182] - 4*C[183] + C[232] - 2*C[233] + C[234] + C[235] - 2*C[236] - 2*C[237] + C[238] + C[239] + C[240] - 2*C[241] - 2*C[242] - 2*C[243] + C[244] + C[245] + C[246] - 2*C[247] - 2*C[248] - 2*C[249] - 2*C[250] - 2*C[251] - 2*C[252] - 2*C[253] - 2*C[254] + C[255] - 2*C[256] - 6*C[5]*C[1]*C[23] - 3*C[3]*C[23] + C[184] + C[186] - 2*C[187] + C[188] + C[189] - 2*C[190] + C[191] - 2*C[192] + C[257] + C[258] + C[259] - 2*C[260] - 2*C[261] + C[262] - 2*C[263] + C[194] + C[195] + C[264] + C[200] + C[201] + C[205] + 2*C[207] + 2*C[209] - 4*C[210] + 2*C[211] + 2*C[212] - 4*C[213] + 2*C[214] - 4*C[215] + 2*C[217] + 2*C[218] + 2*C[222] + 3*C[224] + 3*C[226] - 6*C[227] + 3*C[229] + 6*C[1]*C[123];
Bf[195]=(n)->(-5*C[5]^4)/(144*n^4) + C[5]^4/(24*n^3) - ((log(n)+Euler)*C[5]^4)/(24*n^3) + ((log(n)+Euler)*C[5]^4)/(24*n^2) + C[5]^5/(15*n^3) - C[5]^5/(15*n^2) + (5*C[5]^2*C[1])/(24*n^4) - (C[5]^2*C[1])/(4*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(4*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n^2) - (C[5]^3*C[1])/(3*n^3) + (C[5]^3*C[1])/(3*n^2) + (11*C[1]^2)/(24*n^4) - (11*C[1]^2)/(20*n^3) + (11*(log(n)+Euler)*C[1]^2)/(20*n^3) - (11*(log(n)+Euler)*C[1]^2)/(20*n^2) + (35*C[5]*C[3])/(48*n^4) - (7*C[5]*C[3])/(8*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(8*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n^2) - (7*C[5]^2*C[3])/(8*n^3) + (7*C[5]^2*C[3])/(8*n^2) + (7*C[1]*C[3])/(16*n^3) - (7*C[1]*C[3])/(16*n^2) + (39*C[2])/(32*n^3) - (39*C[2])/(32*n^2) + (5*C[23])/(6*n^4) - C[23]/n^3 + ((log(n)+Euler)*C[23])/n^3 - ((log(n)+Euler)*C[23])/n^2 - (2*C[5]*C[23])/n^3 + (2*C[5]*C[23])/n^2 + (2*C[123])/n^3 - (2*C[123])/n^2;
Af[196]=(n)->-6*C[4] + C[1]/(32*n^4) + (71*C[5]*C[1]^3)/1680 + (C[5]^4*C[3])/16 - (3*C[5]^2*C[1]*C[3])/8 - (3*C[1]^2*C[3])/16 - (17*C[5]*C[3]^2)/32 - (93*C[1]*C[2])/128 + C[10] + 5*C[11] + 3*C[15] + 5*C[16] + 4*C[17] - C[110] - C[130] - 3*C[111] - 4*C[112] - 3*C[134] - 2*C[87] - C[88] - 3*C[93] + C[238] + 2*C[266] + 2*C[269] + C[270] - (3*C[3]*C[23])/2;
Bf[196]=(n)->(-13*C[1]^2)/(96*n^4) + (13*C[1]^2)/(80*n^3) - (13*(log(n)+Euler)*C[1]^2)/(80*n^3) + (13*(log(n)+Euler)*C[1]^2)/(80*n^2) + (5*C[1]*C[3])/(16*n^3) - (5*C[1]*C[3])/(16*n^2) - (41*C[2])/(64*n^3) + (41*C[2])/(64*n^2);
Af[197]=(n)->-1/64*1/n^4 - (log(n)+Euler)/(16*n^4) + (9*C[1]^3)/80 + (25*C[3]^2)/128;
Bf[197]=(n)->(3*C[1]^2)/(80*n^3) - (3*C[1]^2)/(80*n^2) + (25*C[3])/(96*n^4) - (5*C[3])/(16*n^3) + (5*(log(n)+Euler)*C[3])/(16*n^3) - (5*(log(n)+Euler)*C[3])/(16*n^2);
Af[198]=(n)->-1/16*C[1]/n^4 - (C[5]^5*C[1])/5 + C[5]^3*C[1]^2 + (21*C[5]^2*C[1]*C[3])/8 - (51*C[1]^2*C[3])/160 - (309*C[1]*C[2])/64 + 29*C[12] - 8*C[25] - 16*C[24] - 19*C[22] - 15*C[20] - 4*C[41] - 5*C[26] - 5*C[27] - 5*C[28] - 10*C[29] + 6*C[113] + 3*C[114] + 3*C[139] + 8*C[115] + 4*C[116] + 4*C[117] + 8*C[126] + 3*C[140] + 6*C[98] + 3*C[124] + 3*C[135] + 3*C[136] + 8*C[101] + 5*C[127] + 2*C[141] + 2*C[118] + 3*C[119] + 3*C[137] + 3*C[120] + 4*C[121] + 3*C[122] - 2*C[285] - 4*C[287] - 2*C[288] - C[289] - C[290] - 2*C[291] - 4*C[293] - 2*C[294] - 2*C[295] - 2*C[296] - C[297] + 6*C[5]*C[1]*C[23] - C[299] - 2*C[301] - C[302] - 2*C[307] - 6*C[1]*C[123];
Bf[198]=(n)->(5*C[5]^4)/(72*n^4) - C[5]^4/(12*n^3) + ((log(n)+Euler)*C[5]^4)/(12*n^3) - ((log(n)+Euler)*C[5]^4)/(12*n^2) - C[5]^5/(15*n^3) + C[5]^5/(15*n^2) - (5*C[5]^2*C[1])/(12*n^4) + (C[5]^2*C[1])/(2*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(2*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n^2) + (C[5]^3*C[1])/(3*n^3) - (C[5]^3*C[1])/(3*n^2) - (17*C[1]^2)/(32*n^4) + (51*C[1]^2)/(80*n^3) - (51*(log(n)+Euler)*C[1]^2)/(80*n^3) + (51*(log(n)+Euler)*C[1]^2)/(80*n^2) - (35*C[5]*C[3])/(24*n^4) + (7*C[5]*C[3])/(4*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(4*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n^2) + (7*C[5]^2*C[3])/(8*n^3) - (7*C[5]^2*C[3])/(8*n^2) - (5*C[1]*C[3])/(32*n^3) + (5*C[1]*C[3])/(32*n^2) - (103*C[2])/(64*n^3) + (103*C[2])/(64*n^2) - (5*C[23])/(3*n^4) + (2*C[23])/n^3 - (2*(log(n)+Euler)*C[23])/n^3 + (2*(log(n)+Euler)*C[23])/n^2 + (2*C[5]*C[23])/n^3 - (2*C[5]*C[23])/n^2 - (2*C[123])/n^3 + (2*C[123])/n^2;
Af[199]=(n)->-45*C[4] - (C[5]^5*C[1])/10 + (C[5]^3*C[1]^2)/2 + (C[5]^4*C[3])/32 + (9*C[5]^2*C[1]*C[3])/8 - (63*C[1]^2*C[3])/80 - (21*C[5]*C[3]^2)/32 - (99*C[1]*C[2])/64 - 10*C[12] + 10*C[13] + 20*C[6] + 6*C[25] + 20*C[7] + 6*C[24] + 20*C[8] + 5*C[22] + 18*C[9] + 3*C[20] + 12*C[10] + 6*C[14] + 9*C[15] + 10*C[16] + 10*C[17] + 10*C[18] - 6*C[71] - 6*C[73] - 6*C[56] - 6*C[74] - 6*C[75] - 3*C[139] - 6*C[57] - 6*C[76] - 6*C[58] - 5*C[104] - 5*C[105] - 5*C[106] - 2*C[126] - 5*C[59] - 2*C[140] - 5*C[60] - 5*C[107] - 5*C[61] - 3*C[129] - 3*C[110] - 3*C[130] - 3*C[131] - C[101] - 3*C[62] - C[127] - 3*C[63] - C[141] - 3*C[64] - 3*C[132] - 3*C[65] - 3*C[78] - 3*C[79] - 3*C[108] - 3*C[133] - 5*C[85] - 5*C[86] - 5*C[109] - 6*C[91] - 6*C[92] - 6*C[96] + 3*C[164] + 3*C[167] + 3*C[169] + 2*C[171] + 2*C[174] + 2*C[175] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] + 2*C[183] + C[233] + C[236] + C[237] + C[241] + C[242] + C[243] + C[247] + C[248] + C[249] + C[250] + C[251] + C[252] + C[253] + C[254] + C[256] + 3*C[5]*C[1]*C[23] - (3*C[3]*C[23])/4 + C[187] + C[190] + C[192] + C[260] + C[261] + C[263] + 2*C[210] + 2*C[213] + 2*C[215] + 3*C[227] - 3*C[1]*C[123];
Bf[199]=(n)->(5*C[5]^4)/(144*n^4) - C[5]^4/(24*n^3) + ((log(n)+Euler)*C[5]^4)/(24*n^3) - ((log(n)+Euler)*C[5]^4)/(24*n^2) - C[5]^5/(30*n^3) + C[5]^5/(30*n^2) - (5*C[5]^2*C[1])/(24*n^4) + (C[5]^2*C[1])/(4*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(4*n^2) + (C[5]^3*C[1])/(6*n^3) - (C[5]^3*C[1])/(6*n^2) - (5*C[1]^2)/(16*n^4) + (3*C[1]^2)/(8*n^3) - (3*(log(n)+Euler)*C[1]^2)/(8*n^3) + (3*(log(n)+Euler)*C[1]^2)/(8*n^2) - (33*C[3])/(64*n^4) + (3*C[3])/(16*n^3) + (5*(log(n)+Euler)*C[3])/(16*n^4) - (3*(log(n)+Euler)*C[3])/(8*n^3) + (3*(log(n)+Euler)^2*C[3])/(16*n^3) - (3*(log(n)+Euler)^2*C[3])/(16*n^2) - (35*C[5]*C[3])/(48*n^4) + (7*C[5]*C[3])/(8*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(8*n^2) + (7*C[5]^2*C[3])/(16*n^3) - (7*C[5]^2*C[3])/(16*n^2) - (C[1]*C[3])/(16*n^3) + (C[1]*C[3])/(16*n^2) - (33*C[2])/(64*n^3) + (33*C[2])/(64*n^2) - (5*C[23])/(6*n^4) + C[23]/n^3 - ((log(n)+Euler)*C[23])/n^3 + ((log(n)+Euler)*C[23])/n^2 + (C[5]*C[23])/n^3 - (C[5]*C[23])/n^2 - C[123]/n^3 + C[123]/n^2;
Af[200]=(n)->(-5*C[5]^4*C[1])/48 + (5*C[5]^2*C[1]^2)/8 + (17*C[1]^3)/21 + (35*C[5]*C[1]*C[3])/16 + (131*C[3]^2)/128 + (5*C[1]*C[23])/2;
Bf[200]=(n)->-1/48*C[5]^4/n^3 + C[5]^4/(48*n^2) - (11*C[1])/(32*n^4) + C[1]/(8*n^3) + (5*(log(n)+Euler)*C[1])/(24*n^4) - ((log(n)+Euler)*C[1])/(4*n^3) + ((log(n)+Euler)^2*C[1])/(8*n^3) - ((log(n)+Euler)^2*C[1])/(8*n^2) + (C[5]^2*C[1])/(8*n^3) - (C[5]^2*C[1])/(8*n^2) + (13*C[1]^2)/(40*n^3) - (13*C[1]^2)/(40*n^2) + (5*C[3])/(96*n^4) - C[3]/(16*n^3) + ((log(n)+Euler)*C[3])/(16*n^3) - ((log(n)+Euler)*C[3])/(16*n^2) + (7*C[5]*C[3])/(16*n^3) - (7*C[5]*C[3])/(16*n^2) + C[23]/(2*n^3) - C[23]/(2*n^2);
Af[201]=(n)->-1/30*C[5]^5 + (C[5]^3*C[1])/6 + (7*C[5]^2*C[3])/16 - (7*C[1]*C[3])/16 - (27*C[2])/32 + C[5]*C[23] - C[123];
Bf[201]=(n)->-1/3*1/n^4 + (11*(log(n)+Euler))/(16*n^4) - (log(n)+Euler)/(4*n^3) - (5*(log(n)+Euler)^2)/(24*n^4) + (log(n)+Euler)^2/(4*n^3) - (log(n)+Euler)^3/(12*n^3) + (log(n)+Euler)^3/(12*n^2) - (5*C[1])/(24*n^4) + C[1]/(4*n^3) - ((log(n)+Euler)*C[1])/(4*n^3) + ((log(n)+Euler)*C[1])/(4*n^2) - C[3]/(6*n^3) + C[3]/(6*n^2);
Af[202]=(n)->(89*C[5]*C[1]^3)/210 - (C[5]*C[3]^2)/2 + 15*C[12] - C[22] - 4*C[20] - 10*C[21] - 3*C[26] - 7*C[27] - 10*C[28] - 10*C[29] + C[115] + C[116] + 3*C[98] + 3*C[124] + 2*C[135] + 6*C[99] + 6*C[100] + 5*C[125] + 3*C[138] + C[30] + C[31] + C[32] + 3*C[33] + 3*C[34] + 6*C[35] - C[274] - 2*C[276] - C[277] - C[278] - 3*C[309] - 2*C[310] - 2*C[311] - C[312] - C[313] - C[314];
Bf[202]=(n)->-1/16*1/n^4 + C[1]^2/(24*n^4) - C[1]^2/(20*n^3) + ((log(n)+Euler)*C[1]^2)/(20*n^3) - ((log(n)+Euler)*C[1]^2)/(20*n^2) + (11*C[3])/(16*n^4) - C[3]/(4*n^3) - (5*(log(n)+Euler)*C[3])/(12*n^4) + ((log(n)+Euler)*C[3])/(2*n^3) - ((log(n)+Euler)^2*C[3])/(4*n^3) + ((log(n)+Euler)^2*C[3])/(4*n^2) + (C[1]*C[3])/(4*n^3) - (C[1]*C[3])/(4*n^2) - C[2]/n^3 + C[2]/n^2;
Af[203]=(n)->24*C[4] + (C[5]^5*C[1])/5 - C[5]^3*C[1]^2 - (21*C[5]^2*C[1]*C[3])/8 + (327*C[1]^2*C[3])/160 + (39*C[1]*C[2])/16 + 5*C[12] - 5*C[13] - 8*C[7] - 3*C[24] - 13*C[8] - 4*C[22] - 15*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 3*C[74] + 3*C[75] + 3*C[57] + 3*C[76] + 4*C[104] + 4*C[105] + 4*C[106] + 2*C[126] + 6*C[59] + 3*C[60] + 4*C[107] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + 2*C[101] + 6*C[62] + C[127] + 4*C[63] + 2*C[64] + 3*C[132] + 2*C[79] + 3*C[108] + 3*C[133] + 3*C[86] + 4*C[109] + 3*C[92] - 2*C[175] - 2*C[178] - 2*C[179] - 2*C[180] - C[237] - C[242] - 2*C[243] - 2*C[247] - 2*C[248] - 2*C[249] - 2*C[250] - C[251] - C[252] - C[253] - 6*C[5]*C[1]*C[23] - C[190] - 2*C[260] - C[261] - 2*C[213] + 6*C[1]*C[123];
Bf[203]=(n)->(-5*C[5]^4)/(72*n^4) + C[5]^4/(12*n^3) - ((log(n)+Euler)*C[5]^4)/(12*n^3) + ((log(n)+Euler)*C[5]^4)/(12*n^2) + C[5]^5/(15*n^3) - C[5]^5/(15*n^2) + (9*C[1])/(16*n^4) - C[1]/(4*n^3) + (5*C[5]^2*C[1])/(12*n^4) - (C[5]^2*C[1])/(2*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(2*n^2) - (C[5]^3*C[1])/(3*n^3) + (C[5]^3*C[1])/(3*n^2) + (85*C[1]^2)/(96*n^4) - (17*C[1]^2)/(16*n^3) + (17*(log(n)+Euler)*C[1]^2)/(16*n^3) - (17*(log(n)+Euler)*C[1]^2)/(16*n^2) + (35*C[5]*C[3])/(24*n^4) - (7*C[5]*C[3])/(4*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(4*n^2) - (7*C[5]^2*C[3])/(8*n^3) + (7*C[5]^2*C[3])/(8*n^2) + (C[1]*C[3])/(2*n^3) - (C[1]*C[3])/(2*n^2) + (73*C[2])/(128*n^3) - (73*C[2])/(128*n^2) + (5*C[23])/(3*n^4) - (2*C[23])/n^3 + (2*(log(n)+Euler)*C[23])/n^3 - (2*(log(n)+Euler)*C[23])/n^2 - (2*C[5]*C[23])/n^3 + (2*C[5]*C[23])/n^2 + (2*C[123])/n^3 - (2*C[123])/n^2;
Af[204]=(n)->(-283*C[5]*C[1]^3)/240 - (C[5]^2*C[1]*C[3])/2 - (5*C[1]^2*C[3])/4 - (25*C[5]*C[3]^2)/64 - (27*C[5]^2*C[2])/16 + (C[1]*C[2])/4 - 35*C[12] - C[5]*C[19] + 4*C[24] + 10*C[22] + 16*C[20] + 20*C[21] + 4*C[26] + 11*C[27] + 20*C[28] + 30*C[29] - 4*C[113] - 8*C[115] - 4*C[116] - C[126] - 12*C[98] - 8*C[124] - 4*C[135] - 3*C[101] - C[127] - 16*C[99] - 12*C[100] - 8*C[125] - 4*C[138] - 6*C[102] - 3*C[103] - C[128] - 2*C[30] - 2*C[31] - 2*C[32] - 6*C[33] - 6*C[34] - 12*C[35] + 2*C[274] + C[287] + 4*C[276] + 2*C[277] + 2*C[278] + 2*C[293] + C[294] + C[296] + 6*C[309] + 4*C[310] + 4*C[311] + 2*C[312] + 2*C[313] + 2*C[314] + 3*C[315] + 2*C[316] + C[317] + 2*C[318] + C[319] + C[320];
Bf[204]=(n)->1/(8*n^4) + (log(n)+Euler)/(8*n^4) - (5*C[1]^2)/(24*n^4) + C[1]^2/(4*n^3) - ((log(n)+Euler)*C[1]^2)/(4*n^3) + ((log(n)+Euler)*C[1]^2)/(4*n^2) + C[2]/(4*n^3) - C[2]/(4*n^2);
Af[205]=(n)->-9*C[4] - (4*C[5]^5*C[1])/15 + (4*C[5]^3*C[1]^2)/3 - (7*C[5]^4*C[3])/48 + (35*C[5]^2*C[1]*C[3])/8 + (321*C[1]^2*C[3])/160 + (49*C[5]*C[3]^2)/16 - (529*C[1]*C[2])/64 + 9*C[12] - 5*C[13] + 15*C[6] + 9*C[7] + C[24] + 9*C[8] - 2*C[22] + 12*C[9] - 2*C[20] + 12*C[10] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - C[74] - C[75] - 3*C[57] - C[76] - 3*C[58] + 2*C[115] + 2*C[116] + 2*C[117] - 2*C[126] - 6*C[59] - 6*C[60] - 6*C[61] + 2*C[98] + 2*C[124] + 2*C[135] + 2*C[136] - 2*C[101] - 6*C[62] - 2*C[127] - 6*C[63] - 6*C[64] - 6*C[65] + 3*C[77] - 3*C[78] + C[119] + C[108] + 2*C[137] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - 4*C[85] + 2*C[121] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 4*C[91] - C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 4*C[96] + 4*C[97] - 2*C[170] + 2*C[171] - 2*C[172] - 2*C[173] + 2*C[174] + 2*C[175] - 2*C[176] - 2*C[177] + 2*C[178] + 2*C[179] + 2*C[180] + 2*C[181] - 2*C[182] + 2*C[183] - 2*C[232] + 2*C[233] - 2*C[234] - 2*C[235] + 2*C[236] + 2*C[237] - 2*C[238] - 2*C[239] - 2*C[240] + 2*C[241] + 2*C[242] + 2*C[243] - 2*C[244] - 2*C[245] - 2*C[246] + 2*C[247] + 2*C[248] + 2*C[249] + 2*C[250] + 2*C[251] + 2*C[252] + 2*C[253] + 2*C[254] - 2*C[255] + 2*C[256] + 8*C[5]*C[1]*C[23] + (7*C[3]*C[23])/2 - C[188] - C[189] + C[190] - C[191] + C[192] - 2*C[257] - 2*C[258] - 2*C[259] + 2*C[260] + 2*C[261] - 2*C[262] + 2*C[263] - C[195] - 2*C[264] - C[201] - 2*C[211] - 2*C[212] + 2*C[213] - 2*C[214] + 2*C[215] - 2*C[218] - 8*C[1]*C[123];
Bf[205]=(n)->-1/15*C[5]^5/n^3 + C[5]^5/(15*n^2) + (C[5]^3*C[1])/(3*n^3) - (C[5]^3*C[1])/(3*n^2) - (5*C[3])/(8*n^4) + (5*C[3])/(16*n^3) + (7*C[5]^2*C[3])/(8*n^3) - (7*C[5]^2*C[3])/(8*n^2) - (13*C[1]*C[3])/(32*n^3) + (13*C[1]*C[3])/(32*n^2) - (33*C[2])/(64*n^3) + (33*C[2])/(64*n^2) + (2*C[5]*C[23])/n^3 - (2*C[5]*C[23])/n^2 - (2*C[123])/n^3 + (2*C[123])/n^2;
Af[206]=(n)->24*C[4] + (2*C[5]^5*C[1])/15 - (2*C[5]^3*C[1]^2)/3 + (C[5]^4*C[3])/48 - (15*C[5]^2*C[1]*C[3])/8 - (223*C[1]^2*C[3])/320 - (7*C[5]*C[3]^2)/16 + (343*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 7*C[7] - C[24] - 5*C[8] - 2*C[22] - 9*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + C[74] + C[75] + C[76] + 3*C[58] + 2*C[104] + 2*C[105] + 2*C[106] + 2*C[140] + 3*C[60] + 2*C[107] + 6*C[61] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + C[127] + 2*C[63] + 2*C[141] + 4*C[64] + 3*C[132] + 6*C[65] + 3*C[78] + C[79] + C[108] + 3*C[133] + 4*C[85] + C[86] + 2*C[109] + 4*C[91] + C[92] + 4*C[96] - 2*C[171] - 2*C[174] - 2*C[181] - 2*C[183] - 2*C[233] - 2*C[236] - C[237] - 2*C[241] - C[242] - C[251] - C[252] - C[253] - 2*C[254] - 2*C[256] - 4*C[5]*C[1]*C[23] - (C[3]*C[23])/2 - C[192] - C[261] - 2*C[263] - 2*C[215] + 4*C[1]*C[123];
Bf[206]=(n)->(-3*C[1])/(16*n^4) + C[1]/(4*n^3) - ((log(n)+Euler)*C[1])/(2*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) - C[3]/(8*n^4) + C[3]/(16*n^3) - (5*C[1]*C[3])/(32*n^3) + (5*C[1]*C[3])/(32*n^2) + (177*C[2])/(128*n^3) - (177*C[2])/(128*n^2);
Af[207]=(n)->(C[5]^3*C[1]^2)/5 + (529*C[5]*C[1]^3)/560 - (C[5]^4*C[3])/6 + (15*C[5]^2*C[1]*C[3])/8 + (181*C[1]^2*C[3])/80 + (75*C[5]*C[3]^2)/32 + (213*C[5]^2*C[2])/64 - (117*C[1]*C[2])/128 + 32*C[12] - (15*C[25])/2 + (3*C[5]*C[19])/2 - 14*C[24] - (37*C[22])/2 - (39*C[20])/2 - 15*C[21] - C[26] - (11*C[27])/2 - 13*C[28] - 20*C[29] + 4*C[113] + 4*C[139] + 7*C[115] + (7*C[116])/2 + 7*C[126] + (7*C[140])/2 + 9*C[98] + 6*C[124] + (5*C[135])/2 + 9*C[101] + 6*C[127] + 3*C[141] + 10*C[99] + (15*C[100])/2 + 4*C[125] + C[138] + 10*C[102] + (15*C[103])/2 + 5*C[128] + (5*C[142])/2 + C[30] + C[31] + C[32] + 3*C[33] + 3*C[34] + 6*C[35] - C[274] - C[287] - C[321] - 2*C[276] - C[277] - C[278] - 2*C[293] - C[294] - 2*C[322] - C[323] - C[296] - C[324] - 3*C[309] - 2*C[310] - 2*C[311] - C[312] - C[313] - C[314] - 3*C[315] - 2*C[316] - C[317] - 3*C[325] + 4*C[3]*C[23] - 2*C[326] - C[327] - 2*C[318] - C[319] - 2*C[328] - C[329] - C[320] - C[330];
Bf[207]=(n)->-1/16*1/n^4 - (log(n)+Euler)/(8*n^4) - (log(n)+Euler)^2/(8*n^4) - C[1]/(8*n^4) - (C[1]*C[3])/(2*n^3) + (C[1]*C[3])/(2*n^2) + C[2]/(4*n^3) - C[2]/(4*n^2);
Af[208]=(n)->-28*C[4] + (7*C[5]^3*C[1]^2)/40 + (113*C[1]^3)/(100800*n^4) - (113*C[1]^3)/(10080*n^2) + (113*C[1]^3)/(1680*n) + (113*(log(n)+Euler)*C[1]^3)/840 - (137*C[5]*C[1]^3)/1680 - (C[5]^4*C[3])/12 + (5*C[5]^2*C[1]*C[3])/4 + (321*C[1]^2*C[3])/320 - C[3]^2/(192*n^4) + (5*C[3]^2)/(96*n^2) - (5*C[3]^2)/(16*n) - (5*(log(n)+Euler)*C[3]^2)/8 + (5*C[5]*C[3]^2)/2 + (31*C[5]*C[2])/(1280*n^4) - (31*C[5]*C[2])/(128*n^2) + (93*C[5]*C[2])/(64*n) + (93*(log(n)+Euler)*C[5]*C[2])/32 - (89*C[5]^2*C[2])/64 - (27*C[1]*C[2])/128 - 3*C[12] + (51*C[6])/2 + C[19]/(80*n^4) - C[19]/(8*n^2) + (3*C[19])/(4*n) + (3*(log(n)+Euler)*C[19])/2 - (3*C[5]*C[19])/2 + (49*C[7])/2 + (45*C[8])/2 + C[22] + (39*C[9])/2 + (5*C[20])/2 + (31*C[10])/2 + (5*C[21])/2 + (21*C[11])/2 - 14*C[56] - (25*C[57])/2 - (25*C[58])/2 - 11*C[59] - 11*C[60] - 11*C[61] - C[101]/2 - (19*C[62])/2 - (19*C[63])/2 - (19*C[64])/2 - (19*C[65])/2 - 2*C[102] - 8*C[66] - C[103]/2 - 8*C[67] - 8*C[68] - 8*C[69] - 8*C[70] + 3*C[143] + 3*C[144] + 3*C[145] + 3*C[146] + 3*C[147] + 3*C[148] + 3*C[149] + 3*C[150] + 3*C[151] + 3*C[152] + 2*C[3]*C[23] + 3*C[153] + 3*C[154] + 3*C[155] + 3*C[156] + 3*C[157] + 3*C[158] + 3*C[159] + 3*C[160] + 3*C[161] + 3*C[162];
Bf[208]=(n)->0;
Af[209]=(n)->1/(64*n^4) + (log(n)+Euler)/(32*n^4) + 21*C[4] - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 + (643*C[1]^3)/(100800*n^4) - (643*C[1]^3)/(10080*n^2) + (643*C[1]^3)/(1680*n) + (643*(log(n)+Euler)*C[1]^3)/840 + (5*C[5]^4*C[3])/96 + (C[5]^2*C[1]*C[3])/8 + (749*C[1]^2*C[3])/160 - (109*C[3]^2)/(7680*n^4) + (109*C[3]^2)/(768*n^2) - (109*C[3]^2)/(128*n) - (109*(log(n)+Euler)*C[3]^2)/64 - (35*C[5]*C[3]^2)/32 - (363*C[1]*C[2])/64 - 21*C[12] + 5*C[13] - 15*C[6] + 2*C[25] - 11*C[7] - 2*C[24] - 7*C[8] - 3*C[22] - 3*C[9] - 4*C[14] + 10*C[41] - 2*C[15] + 15*C[26] + 2*C[16] + 16*C[27] + 5*C[17] + 16*C[28] + 5*C[18] + 16*C[29] + 8*C[71] - 10*C[72] + 8*C[73] + 5*C[74] - 3*C[113] + 5*C[75] - 3*C[114] + 3*C[139] + 5*C[76] + 2*C[104] + C[115] + 2*C[105] + C[116] + 2*C[106] + C[117] + C[140] + 2*C[107] - 6*C[77] + 6*C[78] - 2*C[118] + 4*C[79] + C[119] + 2*C[108] - 3*C[80] - 4*C[49] - 5*C[81] - 4*C[42] - 6*C[82] - 4*C[43] - 6*C[83] - 4*C[44] - 9*C[84] + 8*C[85] - 3*C[120] + 5*C[86] + C[121] + 2*C[109] - 7*C[87] - 6*C[30] - 9*C[88] - 6*C[31] - 9*C[89] - 6*C[32] - 10*C[90] + 8*C[91] - 3*C[122] + 5*C[92] - 10*C[93] - 6*C[33] - 10*C[94] - 6*C[34] - 10*C[95] + 8*C[96] - 10*C[97] - 6*C[35] - 3*C[163] - 3*C[165] + 6*C[166] - 3*C[168] - C[170] - C[172] - C[173] - C[176] - C[177] - C[182] + C[5]*C[1]*C[23] - (5*C[3]*C[23])/4 - 2*C[184] + 4*C[185] - 2*C[186] - C[188] - C[189] - C[191] + 4*C[193] - 2*C[194] - C[195] + 4*C[196] + 4*C[197] + 4*C[198] + 4*C[199] - 2*C[200] - C[201] + 4*C[202] + 4*C[203] + 4*C[204] - 2*C[205] + 4*C[206] - 3*C[207] + 6*C[208] - 3*C[209] - C[211] - C[212] - C[214] + 6*C[216] - 3*C[217] - C[218] + 6*C[219] + 6*C[220] + 6*C[221] - 3*C[222] + 6*C[223] - 3*C[224] + 6*C[225] - 3*C[226] + 6*C[228] - 3*C[229] + 6*C[230] - C[1]*C[123];
Bf[209]=(n)->(-5*C[3])/(32*n^4);
Af[210]=(n)->-36*C[4] + (C[5]^4*C[1])/(1440*n^4) - (C[5]^4*C[1])/(144*n^2) + (C[5]^4*C[1])/(24*n) + ((log(n)+Euler)*C[5]^4*C[1])/12 + (C[5]^5*C[1])/10 - (C[5]^2*C[1]^2)/(240*n^4) + (C[5]^2*C[1]^2)/(24*n^2) - (C[5]^2*C[1]^2)/(4*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/2 - (C[5]^3*C[1]^2)/2 - (3*C[1]^3)/(2240*n^4) + (3*C[1]^3)/(224*n^2) - (9*C[1]^3)/(112*n) - (9*(log(n)+Euler)*C[1]^3)/56 + (C[5]^4*C[3])/96 - (7*C[5]*C[1]*C[3])/(480*n^4) + (7*C[5]*C[1]*C[3])/(48*n^2) - (7*C[5]*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 - (11*C[5]^2*C[1]*C[3])/8 + (103*C[1]^2*C[3])/160 - (7*C[3]^2)/(640*n^4) + (7*C[3]^2)/(64*n^2) - (21*C[3]^2)/(32*n) - (21*(log(n)+Euler)*C[3]^2)/16 - (7*C[5]*C[3]^2)/32 + (93*C[1]*C[2])/64 - 19*C[12] + 15*C[13] + 15*C[6] + 12*C[25] + 11*C[7] + 8*C[24] + 7*C[8] + 3*C[22] + 3*C[9] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 8*C[71] - 4*C[72] - 8*C[73] - 5*C[74] - 3*C[113] - 5*C[75] - 3*C[114] - 3*C[139] - 5*C[76] - 2*C[104] - C[115] - 2*C[105] - C[116] - 2*C[106] - C[117] - C[140] - 2*C[107] - 3*C[77] - 6*C[78] - 2*C[118] - 4*C[79] - C[119] - 2*C[108] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 8*C[85] - 3*C[120] - 5*C[86] - C[121] - 2*C[109] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 8*C[91] - 3*C[122] - 5*C[92] - 4*C[93] - 4*C[94] - 4*C[95] - 8*C[96] - 4*C[97] + 3*C[163] + 3*C[165] + 3*C[168] + C[170] + C[172] + C[173] + C[176] + C[177] + C[182] - (C[1]*C[23])/(60*n^4) + (C[1]*C[23])/(6*n^2) - (C[1]*C[23])/n - 2*(log(n)+Euler)*C[1]*C[23] - 3*C[5]*C[1]*C[23] - (C[3]*C[23])/4 + 2*C[184] + 2*C[186] + C[188] + C[189] + C[191] + 2*C[194] + C[195] + 2*C[200] + C[201] + 2*C[205] + 3*C[207] + 3*C[209] + C[211] + C[212] + C[214] + 3*C[217] + C[218] + 3*C[222] + 3*C[224] + 3*C[226] + 3*C[229] + 3*C[1]*C[123];
Bf[210]=(n)->-1/8*((log(n)+Euler)*C[1])/n^4 - C[3]/(32*n^4);
Af[211]=(n)->C[5]^5/(1800*n^4) - C[5]^5/(180*n^2) + C[5]^5/(30*n) + ((log(n)+Euler)*C[5]^5)/15 - C[5]^6/12 - (C[5]^3*C[1])/(360*n^4) + (C[5]^3*C[1])/(36*n^2) - (C[5]^3*C[1])/(6*n) - ((log(n)+Euler)*C[5]^3*C[1])/3 + (11*C[5]^4*C[1])/24 - (C[5]^2*C[1]^2)/2 + (19*C[1]^3)/35 - (7*C[5]^2*C[3])/(960*n^4) + (7*C[5]^2*C[3])/(96*n^2) - (7*C[5]^2*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/8 + (7*C[5]^3*C[3])/8 + (C[1]*C[3])/(320*n^4) - (C[1]*C[3])/(32*n^2) + (3*C[1]*C[3])/(16*n) + (3*(log(n)+Euler)*C[1]*C[3])/8 - (7*C[5]*C[1]*C[3])/4 - (3*C[3]^2)/8 + C[2]/(256*n^4) - (5*C[2])/(128*n^2) + (15*C[2])/(64*n) + (15*(log(n)+Euler)*C[2])/32 - (93*C[5]*C[2])/32 - (3*C[19])/2 - (C[5]*C[23])/(60*n^4) + (C[5]*C[23])/(6*n^2) - (C[5]*C[23])/n - 2*(log(n)+Euler)*C[5]*C[23] + 3*C[5]^2*C[23] - 2*C[1]*C[23] + C[123]/(60*n^4) - C[123]/(6*n^2) + C[123]/n + 2*(log(n)+Euler)*C[123] - 6*C[5]*C[123] + 6*C[231];
Bf[211]=(n)->(log(n)+Euler)^2/(8*n^4) + C[1]/(8*n^4);
Af[212]=(n)->-1/2880*(C[5]^4*C[1])/n^4 + (C[5]^4*C[1])/(288*n^2) - (C[5]^4*C[1])/(48*n) - ((log(n)+Euler)*C[5]^4*C[1])/24 + (C[5]^5*C[1])/24 + (C[5]^2*C[1]^2)/(480*n^4) - (C[5]^2*C[1]^2)/(48*n^2) + (C[5]^2*C[1]^2)/(8*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (C[5]^3*C[1]^2)/4 - (83*C[1]^3)/(33600*n^4) + (83*C[1]^3)/(3360*n^2) - (83*C[1]^3)/(560*n) - (83*(log(n)+Euler)*C[1]^3)/280 + (13*C[5]*C[1]^3)/280 + (7*C[5]*C[1]*C[3])/(960*n^4) - (7*C[5]*C[1]*C[3])/(96*n^2) + (7*C[5]*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (7*C[5]^2*C[1]*C[3])/8 - (C[1]^2*C[3])/16 + C[3]^2/(96*n^4) - (5*C[3]^2)/(48*n^2) + (5*C[3]^2)/(8*n) + (5*(log(n)+Euler)*C[3]^2)/4 - (5*C[5]*C[3]^2)/4 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (27*C[5]^2*C[2])/16 - 6*C[12] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + C[5]*C[19] + 2*C[22] + 5*C[20] + 5*C[21] + C[28] + 5*C[29] - 2*C[115] - 4*C[98] - C[124] - C[101] - 4*C[99] - C[100] - 4*C[102] - C[103] + C[293] + 3*C[315] + C[316] + (C[1]*C[23])/(120*n^4) - (C[1]*C[23])/(12*n^2) + (C[1]*C[23])/(2*n) + (log(n)+Euler)*C[1]*C[23] - C[5]*C[1]*C[23] + C[318];
Bf[212]=(n)->((log(n)+Euler)*C[1])/(4*n^4) - C[3]/(4*n^4);
Af[213]=(n)->(C[5]^5*C[1])/24 + (3*C[5]^3*C[1]^2)/20 - (683*C[1]^3)/(100800*n^4) + (683*C[1]^3)/(10080*n^2) - (683*C[1]^3)/(1680*n) - (683*(log(n)+Euler)*C[1]^3)/840 + (57*C[5]*C[1]^3)/140 - (C[5]^2*C[1]*C[3])/2 - (C[1]^2*C[3])/5 + (59*C[3]^2)/(7680*n^4) - (59*C[3]^2)/(768*n^2) + (59*C[3]^2)/(128*n) + (59*(log(n)+Euler)*C[3]^2)/64 - C[5]*C[3]^2 - (217*C[5]*C[2])/(3840*n^4) + (217*C[5]*C[2])/(384*n^2) - (217*C[5]*C[2])/(64*n) - (217*(log(n)+Euler)*C[5]*C[2])/32 + (359*C[5]^2*C[2])/32 + (11*C[1]*C[2])/64 + 21*C[12] - (7*C[19])/(240*n^4) + (7*C[19])/(24*n^2) - (7*C[19])/(4*n) - (7*(log(n)+Euler)*C[19])/2 + 6*C[5]*C[19] - 6*C[24] - 14*C[22] - 19*C[20] - 15*C[21] - C[28] - 5*C[29] + 2*C[115] + 5*C[126] + 4*C[98] + C[124] + 11*C[101] + 4*C[127] + 4*C[99] + C[100] + 14*C[102] + 8*C[103] + 3*C[128] - C[293] - 2*C[322] - 3*C[315] - C[316] - 6*C[325] - C[5]*C[1]*C[23] - 2*C[326] - C[318] - 2*C[328];
Bf[213]=(n)->C[3]/(2*n^4);
Af[214]=(n)->1/(64*n^4) + (log(n)+Euler)/(32*n^4) - 35*C[4] - (C[5]^4*C[1])/(960*n^4) + (C[5]^4*C[1])/(96*n^2) - (C[5]^4*C[1])/(16*n) - ((log(n)+Euler)*C[5]^4*C[1])/8 + (C[5]^2*C[1]^2)/(160*n^4) - (C[5]^2*C[1]^2)/(16*n^2) + (3*C[5]^2*C[1]^2)/(8*n) + (3*(log(n)+Euler)*C[5]^2*C[1]^2)/4 + (193*C[1]^3)/(50400*n^4) - (193*C[1]^3)/(5040*n^2) + (193*C[1]^3)/(840*n) + (193*(log(n)+Euler)*C[1]^3)/420 + (C[5]^4*C[3])/24 + (7*C[5]*C[1]*C[3])/(320*n^4) - (7*C[5]*C[1]*C[3])/(32*n^2) + (21*C[5]*C[1]*C[3])/(16*n) + (21*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (C[5]^2*C[1]*C[3])/4 - (691*C[1]^2*C[3])/160 + (179*C[3]^2)/(7680*n^4) - (179*C[3]^2)/(768*n^2) + (179*C[3]^2)/(128*n) + (179*(log(n)+Euler)*C[3]^2)/64 - (7*C[5]*C[3]^2)/8 + (67*C[1]*C[2])/16 + 14*C[12] + 10*C[6] - 2*C[25] + 10*C[7] + 3*C[24] + 10*C[8] + 7*C[22] + 9*C[9] + 4*C[20] + 6*C[10] + 10*C[14] - 4*C[41] + 13*C[15] - 8*C[26] + 11*C[16] - 12*C[27] + 6*C[17] - 14*C[28] - 14*C[29] - 6*C[71] + 8*C[72] - 6*C[73] - 6*C[74] + 3*C[113] - 6*C[75] + 3*C[114] - 3*C[139] - 6*C[76] - 5*C[104] - 2*C[115] - 5*C[105] - 2*C[116] - 5*C[106] - 2*C[117] - 2*C[140] - 5*C[107] - 3*C[129] - C[98] - 3*C[110] - C[124] - 3*C[130] - C[135] - 3*C[131] - C[136] - C[141] - 3*C[132] + 2*C[77] - 3*C[78] + C[118] - 3*C[79] - C[119] - 3*C[108] - C[137] - 3*C[133] - C[80] + 2*C[49] + 2*C[42] + C[82] + 2*C[43] + 2*C[83] + 2*C[44] + 4*C[84] - 5*C[85] + 2*C[120] - 5*C[86] - 2*C[121] - 5*C[109] + 4*C[30] + 2*C[88] + 4*C[31] + 4*C[89] + 4*C[32] + 6*C[90] - 6*C[91] + 3*C[122] - 6*C[92] + 3*C[93] + 6*C[33] + 6*C[94] + 6*C[34] + 8*C[95] - 6*C[96] + 8*C[97] + 6*C[35] + 3*C[163] + 3*C[165] - 6*C[166] + 3*C[168] + 2*C[170] + 2*C[172] + 2*C[173] + 2*C[176] + 2*C[177] + 2*C[182] + C[232] + C[234] + C[235] + C[238] + C[239] + C[240] + C[244] + C[245] + C[246] + C[255] + (C[1]*C[23])/(40*n^4) - (C[1]*C[23])/(4*n^2) + (3*C[1]*C[23])/(2*n) + 3*(log(n)+Euler)*C[1]*C[23] - C[3]*C[23] + C[184] - 2*C[185] + C[186] + C[188] + C[189] + C[191] + C[257] + C[258] + C[259] + C[262] - 2*C[193] + C[194] + C[195] + C[264] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] + C[200] + C[201] - 2*C[202] - 2*C[203] - 2*C[204] + C[205] - 2*C[206] + 2*C[207] - 4*C[208] + 2*C[209] + 2*C[211] + 2*C[212] + 2*C[214] - 4*C[216] + 2*C[217] + 2*C[218] - 4*C[219] - 4*C[220] - 4*C[221] + 2*C[222] - 4*C[223] + 3*C[224] - 6*C[225] + 3*C[226] - 6*C[228] + 3*C[229] - 6*C[230];
Bf[214]=(n)->(-5*C[5]^4)/(96*n^4) + C[5]^4/(48*n^3) + (5*C[5]^2*C[1])/(16*n^4) - (C[5]^2*C[1])/(8*n^3) + (11*C[1]^2)/(16*n^4) - (11*C[1]^2)/(40*n^3) + (35*C[5]*C[3])/(32*n^4) - (7*C[5]*C[3])/(16*n^3) + (5*C[23])/(4*n^4) - C[23]/(2*n^3);
Af[215]=(n)->-6*C[4] + (17*C[1])/(192*n^4) - C[1]/(36*n^3) - (C[5]^5*C[1])/60 + (C[5]^3*C[1]^2)/6 - (109*C[1]^3)/(67200*n^4) + (109*C[1]^3)/(6720*n^2) - (109*C[1]^3)/(1120*n) - (109*(log(n)+Euler)*C[1]^3)/560 + (75*C[5]*C[1]^3)/112 + (3*C[5]^2*C[1]*C[3])/4 + (93*C[1]^2*C[3])/160 + (15*C[5]*C[3]^2)/16 + C[5]^2*C[2] + (31*C[1]*C[2])/32 + 2*C[9] + 5*C[10] + 5*C[11] + 2*C[16] + 4*C[17] - 2*C[105] - 3*C[110] - 2*C[130] - C[62] - 3*C[111] - 2*C[112] - 4*C[66] - C[67] + C[248] + 2*C[271] + 2*C[272] + C[273] + 2*C[1]*C[123];
Bf[215]=(n)->(-13*C[1]^2)/(64*n^4) + (13*C[1]^2)/(160*n^3);
Af[216]=(n)->-1/36*1/n^4 + 1/(27*n^3) - (17*(log(n)+Euler))/(96*n^4) + (log(n)+Euler)/(18*n^3) + (17*C[1]^3)/56 + (C[1]*C[3])/(128*n^4) - (5*C[1]*C[3])/(64*n^2) + (15*C[1]*C[3])/(32*n) + (15*(log(n)+Euler)*C[1]*C[3])/16 - (115*C[3]^2)/128 - (29*C[2])/(3840*n^4) + (29*C[2])/(384*n^2) - (29*C[2])/(64*n) - (29*(log(n)+Euler)*C[2])/32;
Bf[216]=(n)->(25*C[3])/(64*n^4) - (5*C[3])/(32*n^3);
Af[217]=(n)->-1/32*1/n^4 - (17*C[1])/(96*n^4) + C[1]/(18*n^3) + (C[5]^4*C[1])/(480*n^4) - (C[5]^4*C[1])/(48*n^2) + (C[5]^4*C[1])/(8*n) + ((log(n)+Euler)*C[5]^4*C[1])/4 - (C[5]^2*C[1]^2)/(80*n^4) + (C[5]^2*C[1]^2)/(8*n^2) - (3*C[5]^2*C[1]^2)/(4*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/2 - (1003*C[1]^3)/(67200*n^4) + (1003*C[1]^3)/(6720*n^2) - (1003*C[1]^3)/(1120*n) - (1003*(log(n)+Euler)*C[1]^3)/560 - (C[5]^4*C[3])/16 - (7*C[5]*C[1]*C[3])/(160*n^4) + (7*C[5]*C[1]*C[3])/(16*n^2) - (21*C[5]*C[1]*C[3])/(8*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (3*C[5]^2*C[1]*C[3])/8 + (277*C[1]^2*C[3])/320 - (7*C[3]^2)/(768*n^4) + (35*C[3]^2)/(384*n^2) - (35*C[3]^2)/(64*n) - (35*(log(n)+Euler)*C[3]^2)/32 + (21*C[5]*C[3]^2)/16 - 55*C[12] + 4*C[25] + 11*C[24] + 20*C[22] + 20*C[20] + 15*C[41] + 19*C[26] + 19*C[27] + 23*C[28] + 34*C[29] - 6*C[113] - 3*C[114] - 14*C[115] - 10*C[116] - 8*C[117] - 14*C[98] - 10*C[124] - 8*C[135] - 8*C[136] - 2*C[118] - 5*C[119] - 8*C[137] - 3*C[49] - 3*C[42] - 3*C[43] - 6*C[44] - 3*C[120] - 8*C[121] - 4*C[30] - 4*C[31] - 8*C[32] - 3*C[122] - 4*C[33] - 8*C[34] - 12*C[35] + 6*C[274] + 2*C[286] + 4*C[275] + 6*C[276] + 2*C[277] + 4*C[278] + 2*C[292] + 2*C[279] + 4*C[280] - (C[1]*C[23])/(20*n^4) + (C[1]*C[23])/(2*n^2) - (3*C[1]*C[23])/n - 6*(log(n)+Euler)*C[1]*C[23] + (3*C[3]*C[23])/2 + 2*C[281] + C[298] + 4*C[282] + 2*C[283] + 2*C[300] + C[303] + 2*C[304] + C[305] + 4*C[284] + 2*C[306] + 2*C[308];
Bf[217]=(n)->(5*C[5]^4)/(48*n^4) - C[5]^4/(24*n^3) - (5*C[5]^2*C[1])/(8*n^4) + (C[5]^2*C[1])/(4*n^3) - (51*C[1]^2)/(64*n^4) + (51*C[1]^2)/(160*n^3) - (35*C[5]*C[3])/(16*n^4) + (7*C[5]*C[3])/(8*n^3) - (5*C[23])/(2*n^4) + C[23]/n^3;
Af[218]=(n)->45*C[4] + (C[5]^4*C[1])/(960*n^4) - (C[5]^4*C[1])/(96*n^2) + (C[5]^4*C[1])/(16*n) + ((log(n)+Euler)*C[5]^4*C[1])/8 - (C[5]^2*C[1]^2)/(160*n^4) + (C[5]^2*C[1]^2)/(16*n^2) - (3*C[5]^2*C[1]^2)/(8*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/4 - (37*C[1]^3)/(5040*n^4) + (37*C[1]^3)/(504*n^2) - (37*C[1]^3)/(84*n) - (37*(log(n)+Euler)*C[1]^3)/42 - (C[5]^4*C[3])/24 - (7*C[5]*C[1]*C[3])/(320*n^4) + (7*C[5]*C[1]*C[3])/(32*n^2) - (21*C[5]*C[1]*C[3])/(16*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/8 + (C[5]^2*C[1]*C[3])/4 + (99*C[1]^2*C[3])/160 - C[3]^2/(320*n^4) + C[3]^2/(32*n^2) - (3*C[3]^2)/(16*n) - (3*(log(n)+Euler)*C[3]^2)/8 + (7*C[5]*C[3]^2)/8 + 26*C[12] - 20*C[13] - 10*C[6] - 12*C[25] - 10*C[7] - 9*C[24] - 10*C[8] - 7*C[22] - 9*C[9] - 4*C[20] - 6*C[10] - 12*C[14] - 3*C[41] - 18*C[15] - 5*C[26] - 20*C[16] - 6*C[27] - 20*C[17] - 6*C[28] - 20*C[18] - 6*C[29] + 6*C[71] + 6*C[72] + 6*C[73] + 6*C[74] + 3*C[113] + 6*C[75] + 3*C[114] + 3*C[139] + 6*C[76] + 5*C[104] + 2*C[115] + 5*C[105] + 2*C[116] + 5*C[106] + 2*C[117] + 2*C[140] + 5*C[107] + 3*C[129] + C[98] + 3*C[110] + C[124] + 3*C[130] + C[135] + 3*C[131] + C[136] + C[141] + 3*C[132] + 3*C[77] + 3*C[78] + C[118] + 3*C[79] + C[119] + 3*C[108] + C[137] + 3*C[133] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 5*C[84] + 5*C[85] + 2*C[120] + 5*C[86] + 2*C[121] + 5*C[109] + 5*C[87] + 5*C[88] + 5*C[89] + 6*C[90] + 6*C[91] + 3*C[122] + 6*C[92] + 6*C[93] + 6*C[94] + 6*C[95] + 6*C[96] + 6*C[97] - 3*C[163] - 3*C[165] - 3*C[168] - 2*C[170] - 2*C[172] - 2*C[173] - 2*C[176] - 2*C[177] - 2*C[182] - C[232] - C[234] - C[235] - C[238] - C[239] - C[240] - C[244] - C[245] - C[246] - C[255] - (C[1]*C[23])/(40*n^4) + (C[1]*C[23])/(4*n^2) - (3*C[1]*C[23])/(2*n) - 3*(log(n)+Euler)*C[1]*C[23] + C[3]*C[23] - C[184] - C[186] - C[188] - C[189] - C[191] - C[257] - C[258] - C[259] - C[262] - C[194] - C[195] - C[264] - C[200] - C[201] - C[205] - 2*C[207] - 2*C[209] - 2*C[211] - 2*C[212] - 2*C[214] - 2*C[217] - 2*C[218] - 2*C[222] - 3*C[224] - 3*C[226] - 3*C[229];
Bf[218]=(n)->(5*C[5]^4)/(96*n^4) - C[5]^4/(48*n^3) - (5*C[5]^2*C[1])/(16*n^4) + (C[5]^2*C[1])/(8*n^3) - (15*C[1]^2)/(32*n^4) + (3*C[1]^2)/(16*n^3) - (9*C[3])/(32*n^4) + (15*(log(n)+Euler)*C[3])/(32*n^4) - (3*(log(n)+Euler)*C[3])/(16*n^3) - (35*C[5]*C[3])/(32*n^4) + (7*C[5]*C[3])/(16*n^3) - (5*C[23])/(4*n^4) + C[23]/(2*n^3);
Af[219]=(n)->1/(64*n^4) + (11*C[1]^3)/280 + (C[1]*C[3])/(1920*n^4) - (C[1]*C[3])/(192*n^2) + (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/16 + C[3]^2/128 + C[2]/(192*n^4) - (5*C[2])/(96*n^2) + (5*C[2])/(16*n) + (5*(log(n)+Euler)*C[2])/8;
Bf[219]=(n)->(-3*C[1])/(16*n^4) + (5*(log(n)+Euler)*C[1])/(16*n^4) - ((log(n)+Euler)*C[1])/(8*n^3) + (5*C[3])/(64*n^4) - C[3]/(32*n^3);
Af[220]=(n)->-1/2880*C[5]^4/n^4 + C[5]^4/(288*n^2) - C[5]^4/(48*n) - ((log(n)+Euler)*C[5]^4)/24 + C[5]^5/30 + (C[5]^2*C[1])/(480*n^4) - (C[5]^2*C[1])/(48*n^2) + (C[5]^2*C[1])/(8*n) + ((log(n)+Euler)*C[5]^2*C[1])/4 - (C[5]^3*C[1])/6 + C[1]^2/(960*n^4) - C[1]^2/(96*n^2) + C[1]^2/(16*n) + ((log(n)+Euler)*C[1]^2)/8 + (7*C[5]*C[3])/(960*n^4) - (7*C[5]*C[3])/(96*n^2) + (7*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[3])/8 - (7*C[5]^2*C[3])/16 + (25*C[2])/32 + C[23]/(120*n^4) - C[23]/(12*n^2) + C[23]/(2*n) + (log(n)+Euler)*C[23] - C[5]*C[23] + C[123];
Bf[220]=(n)->-1/8*1/n^4 + (3*(log(n)+Euler))/(8*n^4) - (5*(log(n)+Euler)^2)/(16*n^4) + (log(n)+Euler)^2/(8*n^3) - (5*C[1])/(16*n^4) + C[1]/(8*n^3);
Af[221]=(n)->(61*C[1]^3)/560 + (C[1]*C[3])/(1920*n^4) - (C[1]*C[3])/(192*n^2) + (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/16 - (35*C[3]^2)/128 - (53*C[2])/(7680*n^4) + (53*C[2])/(768*n^2) - (53*C[2])/(128*n) - (53*(log(n)+Euler)*C[2])/64 + (93*C[5]*C[2])/64 + (3*C[19])/4;
Bf[221]=(n)->1/(4*n^4) + (3*C[1])/(8*n^4) - (5*(log(n)+Euler)*C[1])/(8*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) + (5*C[3])/(8*n^4) - C[3]/(4*n^3);
Af[222]=(n)->(-493*C[1]^3)/(201600*n^4) + (493*C[1]^3)/(20160*n^2) - (493*C[1]^3)/(3360*n) - (493*(log(n)+Euler)*C[1]^3)/1680 + (493*C[5]*C[1]^3)/1680 + (C[5]^2*C[1]*C[3])/2 + (7*C[3]^2)/(7680*n^4) - (7*C[3]^2)/(768*n^2) + (7*C[3]^2)/(128*n) + (7*(log(n)+Euler)*C[3]^2)/64 - (7*C[5]*C[3]^2)/64 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (27*C[5]^2*C[2])/16 + 15*C[12] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + C[5]*C[19] - 3*C[24] - 7*C[22] - 10*C[20] - 10*C[21] - C[27] - 4*C[28] - 10*C[29] + 3*C[113] + 5*C[115] + 2*C[116] + C[126] + 6*C[98] + 3*C[124] + C[135] + 3*C[101] + C[127] + 6*C[99] + 3*C[100] + C[125] + 6*C[102] + 3*C[103] + C[128] - C[287] - 2*C[293] - C[294] - C[296] - 3*C[315] - 2*C[316] - C[317] - 2*C[318] - C[319] - C[320];
Bf[222]=(n)->C[1]^2/(16*n^4) - C[1]^2/(40*n^3) + (3*C[3])/(8*n^4) - (5*(log(n)+Euler)*C[3])/(8*n^4) + ((log(n)+Euler)*C[3])/(4*n^3);
Af[223]=(n)->-36*C[4] - (C[5]^4*C[1])/(288*n^4) + (5*C[5]^4*C[1])/(144*n^2) - (5*C[5]^4*C[1])/(24*n) - (5*(log(n)+Euler)*C[5]^4*C[1])/12 - (C[5]^5*C[1])/15 + (C[5]^2*C[1]^2)/(48*n^4) - (5*C[5]^2*C[1]^2)/(24*n^2) + (5*C[5]^2*C[1]^2)/(4*n) + (5*(log(n)+Euler)*C[5]^2*C[1]^2)/2 + (C[5]^3*C[1]^2)/3 + (3*C[1]^3)/(128*n^4) - (15*C[1]^3)/(64*n^2) + (45*C[1]^3)/(32*n) + (45*(log(n)+Euler)*C[1]^3)/16 + (C[5]^4*C[3])/12 + (7*C[5]*C[1]*C[3])/(96*n^4) - (35*C[5]*C[1]*C[3])/(48*n^2) + (35*C[5]*C[1]*C[3])/(8*n) + (35*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (3*C[5]^2*C[1]*C[3])/8 - (95*C[1]^2*C[3])/64 + (21*C[3]^2)/(640*n^4) - (21*C[3]^2)/(64*n^2) + (63*C[3]^2)/(32*n) + (63*(log(n)+Euler)*C[3]^2)/16 - (7*C[5]*C[3]^2)/4 - (31*C[1]*C[2])/32 - 19*C[12] + 15*C[13] + 4*C[25] + 4*C[7] + 3*C[24] + 8*C[8] + 8*C[22] + 12*C[9] + 8*C[20] + 12*C[10] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 4*C[72] - 3*C[74] - 3*C[75] - 3*C[76] - 6*C[104] - 2*C[115] - 6*C[105] - 2*C[116] - 6*C[106] - 2*C[117] - 2*C[140] - 6*C[107] - 6*C[129] - 2*C[98] - 6*C[110] - 2*C[124] - 6*C[130] - 2*C[135] - 6*C[131] - 2*C[136] - 2*C[141] - 6*C[132] - 3*C[77] - 2*C[79] - C[119] - 4*C[108] - 2*C[137] - 6*C[133] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 3*C[86] - 2*C[121] - 6*C[109] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 3*C[92] - 4*C[93] - 4*C[94] - 4*C[95] - 4*C[97] + 2*C[170] + 2*C[172] + 2*C[173] + 2*C[176] + 2*C[177] + 2*C[182] + 2*C[232] + 2*C[234] + 2*C[235] + 2*C[238] + 2*C[239] + 2*C[240] + 2*C[244] + 2*C[245] + 2*C[246] + 2*C[255] + (C[1]*C[23])/(12*n^4) - (5*C[1]*C[23])/(6*n^2) + (5*C[1]*C[23])/n + 10*(log(n)+Euler)*C[1]*C[23] + 2*C[5]*C[1]*C[23] - 2*C[3]*C[23] + C[188] + C[189] + C[191] + 2*C[257] + 2*C[258] + 2*C[259] + 2*C[262] + C[195] + 2*C[264] + C[201] + 2*C[211] + 2*C[212] + 2*C[214] + 2*C[218] - 2*C[1]*C[123];
Bf[223]=(n)->(-5*C[5]^4)/(48*n^4) + C[5]^4/(24*n^3) + C[1]/(8*n^4) + (5*C[5]^2*C[1])/(8*n^4) - (C[5]^2*C[1])/(4*n^3) + (85*C[1]^2)/(64*n^4) - (17*C[1]^2)/(32*n^3) + (35*C[5]*C[3])/(16*n^4) - (7*C[5]*C[3])/(8*n^3) + (5*C[23])/(2*n^4) - C[23]/n^3;
Af[224]=(n)->-1/900*C[5]^5/n^4 + C[5]^5/(90*n^2) - C[5]^5/(15*n) - (2*(log(n)+Euler)*C[5]^5)/15 + C[5]^6/9 + (C[5]^3*C[1])/(180*n^4) - (C[5]^3*C[1])/(18*n^2) + (C[5]^3*C[1])/(3*n) + (2*(log(n)+Euler)*C[5]^3*C[1])/3 - (7*C[5]^4*C[1])/12 + (C[5]^2*C[1]^2)/2 - (67*C[1]^3)/70 + (7*C[5]^2*C[3])/(480*n^4) - (7*C[5]^2*C[3])/(48*n^2) + (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/4 - (7*C[5]^3*C[3])/6 - (7*C[1]*C[3])/(480*n^4) + (7*C[1]*C[3])/(48*n^2) - (7*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[1]*C[3])/4 + (7*C[5]*C[1]*C[3])/4 - (7*C[3]^2)/128 - (89*C[2])/(7680*n^4) + (89*C[2])/(768*n^2) - (89*C[2])/(128*n) - (89*(log(n)+Euler)*C[2])/64 + (155*C[5]*C[2])/64 + (5*C[19])/4 + (C[5]*C[23])/(30*n^4) - (C[5]*C[23])/(3*n^2) + (2*C[5]*C[23])/n + 4*(log(n)+Euler)*C[5]*C[23] - 4*C[5]^2*C[23] + 2*C[1]*C[23] - C[123]/(30*n^4) + C[123]/(3*n^2) - (2*C[123])/n - 4*(log(n)+Euler)*C[123] + 8*C[5]*C[123] - 8*C[231];
Bf[224]=(n)->-1/4*1/n^4 - (log(n)+Euler)/(4*n^4) - (5*C[3])/(4*n^4) + C[3]/(2*n^3);
Af[225]=(n)->(-2*C[5]^3*C[1]^2)/5 + (23*C[1]^3)/(14400*n^4) - (23*C[1]^3)/(1440*n^2) + (23*C[1]^3)/(240*n) + (23*(log(n)+Euler)*C[1]^3)/120 - (265*C[5]*C[1]^3)/336 - (5*C[5]^2*C[1]*C[3])/4 - (9*C[1]^2*C[3])/40 - (23*C[3]^2)/(3840*n^4) + (23*C[3]^2)/(384*n^2) - (23*C[3]^2)/(64*n) - (23*(log(n)+Euler)*C[3]^2)/32 + (43*C[5]*C[3]^2)/64 + (31*C[5]*C[2])/(1280*n^4) - (31*C[5]*C[2])/(128*n^2) + (93*C[5]*C[2])/(64*n) + (93*(log(n)+Euler)*C[5]*C[2])/32 - (251*C[5]^2*C[2])/32 + (21*C[1]*C[2])/64 - 35*C[12] + 10*C[25] + C[19]/(80*n^4) - C[19]/(8*n^2) + (3*C[19])/(4*n) + (3*(log(n)+Euler)*C[19])/2 - 4*C[5]*C[19] + 19*C[24] + 25*C[22] + 26*C[20] + 20*C[21] + C[27] + 4*C[28] + 10*C[29] - 3*C[113] - 7*C[139] - 5*C[115] - 2*C[116] - 12*C[126] - 6*C[140] - 6*C[98] - 3*C[124] - C[135] - 15*C[101] - 10*C[127] - 5*C[141] - 6*C[99] - 3*C[100] - C[125] - 16*C[102] - 12*C[103] - 8*C[128] - 4*C[142] + C[287] + 2*C[321] + 2*C[293] + C[294] + 4*C[322] + 2*C[323] + C[296] + 2*C[324] + 3*C[315] + 2*C[316] + C[317] + 6*C[325] + 4*C[326] + 2*C[327] + 2*C[318] + C[319] + 4*C[328] + 2*C[329] + C[320] + 2*C[330];
Bf[225]=(n)->(-5*C[1]^2)/(16*n^4) + C[1]^2/(8*n^3);
Af[226]=(n)->35*C[4] - (7*C[5]^3*C[1]^2)/40 + (11*C[1]^3)/(20160*n^4) - (11*C[1]^3)/(2016*n^2) + (11*C[1]^3)/(336*n) + (11*(log(n)+Euler)*C[1]^3)/168 - (39*C[5]*C[1]^3)/140 + (C[1]*C[3])/(576*n^4) - (C[1]*C[3])/(16*n^3) + (3*C[1]*C[3])/(16*n^2) - (C[1]*C[3])/(4*n) + ((log(n)+Euler)*C[1]*C[3])/(240*n^4) - ((log(n)+Euler)*C[1]*C[3])/(24*n^2) + ((log(n)+Euler)*C[1]*C[3])/(4*n) + ((log(n)+Euler)^2*C[1]*C[3])/4 - (3*C[5]^2*C[1]*C[3])/4 + (7*C[1]^2*C[3])/160 - C[3]^2/(480*n^4) + C[3]^2/(48*n^2) - C[3]^2/(8*n) - ((log(n)+Euler)*C[3]^2)/4 + (3*C[5]*C[3]^2)/8 - (59*C[2])/(9216*n^4) + (59*C[2])/(256*n^3) - (177*C[2])/(256*n^2) + (59*C[2])/(64*n) - (59*(log(n)+Euler)*C[2])/(3840*n^4) + (59*(log(n)+Euler)*C[2])/(384*n^2) - (59*(log(n)+Euler)*C[2])/(64*n) - (59*(log(n)+Euler)^2*C[2])/64 - (189*C[5]^2*C[2])/64 - (15*C[1]*C[2])/32 - 25*C[6] - (3*C[5]*C[19])/2 - 25*C[7] - 24*C[8] - 22*C[9] - 19*C[10] - 15*C[11] + 13*C[56] + 12*C[57] + 12*C[58] + 11*C[59] + 11*C[60] + 11*C[61] + 10*C[62] + 10*C[63] + 10*C[64] + 10*C[65] + 9*C[66] + 9*C[67] + 9*C[68] + 9*C[69] + 9*C[70] - 3*C[143] - 3*C[144] - 3*C[145] - 3*C[146] - 3*C[147] - 3*C[148] - 3*C[149] - 3*C[150] - 3*C[151] - 3*C[152] - 3*C[153] - 3*C[154] - 3*C[155] - 3*C[156] - 3*C[157] - 3*C[158] - 3*C[159] - 3*C[160] - 3*C[161] - 3*C[162];
Bf[226]=(n)->0;
Af[227]=(n)->-1/128*1/n^4 + 24*C[4] - (C[5]^4*C[1])/(1440*n^4) + (C[5]^4*C[1])/(144*n^2) - (C[5]^4*C[1])/(24*n) - ((log(n)+Euler)*C[5]^4*C[1])/12 - (C[5]^5*C[1])/30 + (C[5]^2*C[1]^2)/(240*n^4) - (C[5]^2*C[1]^2)/(24*n^2) + (C[5]^2*C[1]^2)/(4*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/2 + (C[5]^3*C[1]^2)/6 - (13*C[1]^3)/(50400*n^4) + (13*C[1]^3)/(5040*n^2) - (13*C[1]^3)/(840*n) - (13*(log(n)+Euler)*C[1]^3)/420 - (C[1]*C[3])/(128*n^4) + (9*C[1]*C[3])/(32*n^3) - (27*C[1]*C[3])/(32*n^2) + (9*C[1]*C[3])/(8*n) - (3*(log(n)+Euler)*C[1]*C[3])/(160*n^4) + (3*(log(n)+Euler)*C[1]*C[3])/(16*n^2) - (9*(log(n)+Euler)*C[1]*C[3])/(8*n) - (9*(log(n)+Euler)^2*C[1]*C[3])/8 + (7*C[5]*C[1]*C[3])/(480*n^4) - (7*C[5]*C[1]*C[3])/(48*n^2) + (7*C[5]*C[1]*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (7*C[5]^2*C[1]*C[3])/16 - (99*C[1]^2*C[3])/40 + (163*C[3]^2)/(7680*n^4) - (163*C[3]^2)/(768*n^2) + (163*C[3]^2)/(128*n) + (163*(log(n)+Euler)*C[3]^2)/64 + (83*C[2])/(4608*n^4) - (83*C[2])/(128*n^3) + (249*C[2])/(128*n^2) - (83*C[2])/(32*n) + (83*(log(n)+Euler)*C[2])/(1920*n^4) - (83*(log(n)+Euler)*C[2])/(192*n^2) + (83*(log(n)+Euler)*C[2])/(32*n) + (83*(log(n)+Euler)^2*C[2])/32 + (197*C[1]*C[2])/64 + 26*C[12] - 15*C[13] - 8*C[25] - 3*C[24] - 12*C[14] - 8*C[41] - 15*C[15] - 11*C[26] - 15*C[16] - 11*C[27] - 15*C[17] - 11*C[28] - 15*C[18] - 11*C[29] + 8*C[72] + 3*C[113] + 3*C[114] + 6*C[77] + 2*C[118] + 6*C[80] + 2*C[49] + 6*C[81] + 2*C[42] + 6*C[82] + 2*C[43] + 6*C[83] + 2*C[44] + 8*C[84] + 3*C[120] + 8*C[87] + 3*C[30] + 8*C[88] + 3*C[31] + 8*C[89] + 3*C[32] + 8*C[90] + 3*C[122] + 8*C[93] + 3*C[33] + 8*C[94] + 3*C[34] + 8*C[95] + 8*C[97] + 3*C[35] - 3*C[166] + (C[1]*C[23])/(60*n^4) - (C[1]*C[23])/(6*n^2) + (C[1]*C[23])/n + 2*(log(n)+Euler)*C[1]*C[23] + C[5]*C[1]*C[23] - 2*C[185] - 2*C[193] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] - 2*C[202] - 2*C[203] - 2*C[204] - 2*C[206] - 3*C[208] - 3*C[216] - 3*C[219] - 3*C[220] - 3*C[221] - 3*C[223] - 3*C[225] - 3*C[228] - 3*C[230] - C[1]*C[123];
Bf[227]=(n)->0;
Af[228]=(n)->C[5]^4/(3456*n^4) - C[5]^4/(96*n^3) + C[5]^4/(32*n^2) - C[5]^4/(24*n) + ((log(n)+Euler)*C[5]^4)/(1440*n^4) - ((log(n)+Euler)*C[5]^4)/(144*n^2) + ((log(n)+Euler)*C[5]^4)/(24*n) + ((log(n)+Euler)^2*C[5]^4)/24 - C[5]^5/(900*n^4) + C[5]^5/(90*n^2) - C[5]^5/(15*n) - (2*(log(n)+Euler)*C[5]^5)/15 + C[5]^6/12 - (C[5]^2*C[1])/(576*n^4) + (C[5]^2*C[1])/(16*n^3) - (3*C[5]^2*C[1])/(16*n^2) + (C[5]^2*C[1])/(4*n) - ((log(n)+Euler)*C[5]^2*C[1])/(240*n^4) + ((log(n)+Euler)*C[5]^2*C[1])/(24*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n) - ((log(n)+Euler)^2*C[5]^2*C[1])/4 + (C[5]^3*C[1])/(180*n^4) - (C[5]^3*C[1])/(18*n^2) + (C[5]^3*C[1])/(3*n) + (2*(log(n)+Euler)*C[5]^3*C[1])/3 - (3*C[5]^4*C[1])/8 - (11*C[1]^2)/(2880*n^4) + (11*C[1]^2)/(80*n^3) - (33*C[1]^2)/(80*n^2) + (11*C[1]^2)/(20*n) - (11*(log(n)+Euler)*C[1]^2)/(1200*n^4) + (11*(log(n)+Euler)*C[1]^2)/(120*n^2) - (11*(log(n)+Euler)*C[1]^2)/(20*n) - (11*(log(n)+Euler)^2*C[1]^2)/20 - (227*C[1]^3)/168 - (7*C[5]*C[3])/(1152*n^4) + (7*C[5]*C[3])/(32*n^3) - (21*C[5]*C[3])/(32*n^2) + (7*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[3])/(480*n^4) + (7*(log(n)+Euler)*C[5]*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[5]*C[3])/8 + (7*C[5]^2*C[3])/(480*n^4) - (7*C[5]^2*C[3])/(48*n^2) + (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/4 - (7*C[5]^3*C[3])/8 - (7*C[1]*C[3])/(960*n^4) + (7*C[1]*C[3])/(96*n^2) - (7*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[1]*C[3])/8 - (9*C[3]^2)/64 - (13*C[2])/(640*n^4) + (13*C[2])/(64*n^2) - (39*C[2])/(32*n) - (39*(log(n)+Euler)*C[2])/16 + (93*C[5]*C[2])/32 + (3*C[19])/2 - C[23]/(144*n^4) + C[23]/(4*n^3) - (3*C[23])/(4*n^2) + C[23]/n - ((log(n)+Euler)*C[23])/(60*n^4) + ((log(n)+Euler)*C[23])/(6*n^2) - ((log(n)+Euler)*C[23])/n - (log(n)+Euler)^2*C[23] + (C[5]*C[23])/(30*n^4) - (C[5]*C[23])/(3*n^2) + (2*C[5]*C[23])/n + 4*(log(n)+Euler)*C[5]*C[23] - 3*C[5]^2*C[23] - C[123]/(30*n^4) + C[123]/(3*n^2) - (2*C[123])/n - 4*(log(n)+Euler)*C[123] + 6*C[5]*C[123] - 6*C[231];
Bf[228]=(n)->0;
Af[229]=(n)->(C[5]^4*C[1])/(2880*n^4) - (C[5]^4*C[1])/(288*n^2) + (C[5]^4*C[1])/(48*n) + ((log(n)+Euler)*C[5]^4*C[1])/24 - (C[5]^5*C[1])/24 - (C[5]^2*C[1]^2)/(480*n^4) + (C[5]^2*C[1]^2)/(48*n^2) - (C[5]^2*C[1]^2)/(8*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/4 + (C[5]^3*C[1]^2)/20 + (179*C[1]^3)/(50400*n^4) - (179*C[1]^3)/(5040*n^2) + (179*C[1]^3)/(840*n) + (179*(log(n)+Euler)*C[1]^3)/420 - (179*C[5]*C[1]^3)/420 + (C[5]^4*C[3])/12 - (5*C[1]*C[3])/(2304*n^4) + (5*C[1]*C[3])/(64*n^3) - (15*C[1]*C[3])/(64*n^2) + (5*C[1]*C[3])/(16*n) - ((log(n)+Euler)*C[1]*C[3])/(192*n^4) + (5*(log(n)+Euler)*C[1]*C[3])/(96*n^2) - (5*(log(n)+Euler)*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)^2*C[1]*C[3])/16 - (7*C[5]*C[1]*C[3])/(960*n^4) + (7*C[5]*C[1]*C[3])/(96*n^2) - (7*C[5]*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 + (3*C[5]^2*C[1]*C[3])/16 - (89*C[1]^2*C[3])/80 - (121*C[3]^2)/(7680*n^4) + (121*C[3]^2)/(768*n^2) - (121*C[3]^2)/(128*n) - (121*(log(n)+Euler)*C[3]^2)/64 - (7*C[5]*C[3]^2)/64 + (11*C[2])/(9216*n^4) - (11*C[2])/(256*n^3) + (33*C[2])/(256*n^2) - (11*C[2])/(64*n) + (11*(log(n)+Euler)*C[2])/(3840*n^4) - (11*(log(n)+Euler)*C[2])/(384*n^2) + (11*(log(n)+Euler)*C[2])/(64*n) + (11*(log(n)+Euler)^2*C[2])/64 + (31*C[5]*C[2])/(768*n^4) - (155*C[5]*C[2])/(384*n^2) + (155*C[5]*C[2])/(64*n) + (155*(log(n)+Euler)*C[5]*C[2])/32 - (321*C[5]^2*C[2])/64 + (11*C[1]*C[2])/64 - 6*C[12] + C[19]/(48*n^4) - (5*C[19])/(24*n^2) + (5*C[19])/(4*n) + (5*(log(n)+Euler)*C[19])/2 - (5*C[5]*C[19])/2 + 3*C[24] + 5*C[22] + 5*C[20] + 5*C[21] - 2*C[126] - 4*C[101] - 2*C[127] - 4*C[102] - 4*C[103] - 2*C[128] + C[322] + 3*C[325] - (C[1]*C[23])/(120*n^4) + (C[1]*C[23])/(12*n^2) - (C[1]*C[23])/(2*n) - (log(n)+Euler)*C[1]*C[23] + C[5]*C[1]*C[23] - 2*C[3]*C[23] + C[326] + C[328];
Bf[229]=(n)->0;
Af[230]=(n)->-1/128*1/n^4 - 15*C[4] + (403*C[1]^3)/(100800*n^4) - (403*C[1]^3)/(10080*n^2) + (403*C[1]^3)/(1680*n) + (403*(log(n)+Euler)*C[1]^3)/840 - (C[5]^4*C[3])/32 + (7*C[1]*C[3])/(768*n^4) - (21*C[1]*C[3])/(64*n^3) + (63*C[1]*C[3])/(64*n^2) - (21*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[1]*C[3])/(320*n^4) - (7*(log(n)+Euler)*C[1]*C[3])/(32*n^2) + (21*(log(n)+Euler)*C[1]*C[3])/(16*n) + (21*(log(n)+Euler)^2*C[1]*C[3])/16 + (3*C[5]^2*C[1]*C[3])/16 + (153*C[1]^2*C[3])/80 - (89*C[3]^2)/(7680*n^4) + (89*C[3]^2)/(768*n^2) - (89*C[3]^2)/(128*n) - (89*(log(n)+Euler)*C[3]^2)/64 + (21*C[5]*C[3]^2)/32 - (67*C[2])/(4608*n^4) + (67*C[2])/(128*n^3) - (201*C[2])/(128*n^2) + (67*C[2])/(32*n) - (67*(log(n)+Euler)*C[2])/(1920*n^4) + (67*(log(n)+Euler)*C[2])/(192*n^2) - (67*(log(n)+Euler)*C[2])/(32*n) - (67*(log(n)+Euler)^2*C[2])/32 - (67*C[1]*C[2])/32 - 19*C[12] + 10*C[13] + 6*C[25] + 3*C[24] + 6*C[14] + 4*C[41] + 9*C[15] + 7*C[26] + 10*C[16] + 9*C[27] + 10*C[17] + 9*C[28] + 10*C[18] + 9*C[29] - 6*C[72] - 3*C[113] - 3*C[114] - 3*C[77] - C[118] - 3*C[80] - C[49] - 3*C[81] - C[42] - 3*C[82] - C[43] - 3*C[83] - C[44] - 5*C[84] - 2*C[120] - 5*C[87] - 2*C[30] - 5*C[88] - 2*C[31] - 5*C[89] - 2*C[32] - 6*C[90] - 3*C[122] - 6*C[93] - 3*C[33] - 6*C[94] - 3*C[34] - 6*C[95] - 6*C[97] - 3*C[35] + 3*C[166] + (3*C[3]*C[23])/4 + C[185] + C[193] + C[196] + C[197] + C[198] + C[199] + C[202] + C[203] + C[204] + C[206] + 2*C[208] + 2*C[216] + 2*C[219] + 2*C[220] + 2*C[221] + 2*C[223] + 3*C[225] + 3*C[228] + 3*C[230];
Bf[230]=(n)->(-3*C[3])/(32*n^4);
Af[231]=(n)->83/(1152*n^4) - 1/(54*n^3) + (C[5]^4*C[1])/24 + (13*C[1]^2)/(11520*n^4) - (13*C[1]^2)/(320*n^3) + (39*C[1]^2)/(320*n^2) - (13*C[1]^2)/(80*n) + (13*(log(n)+Euler)*C[1]^2)/(4800*n^4) - (13*(log(n)+Euler)*C[1]^2)/(480*n^2) + (13*(log(n)+Euler)*C[1]^2)/(80*n) + (13*(log(n)+Euler)^2*C[1]^2)/80 - (C[5]^2*C[1]^2)/4 - (157*C[1]^3)/1680 - (C[1]*C[3])/(192*n^4) + (5*C[1]*C[3])/(96*n^2) - (5*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)*C[1]*C[3])/8 - (7*C[5]*C[1]*C[3])/8 - (51*C[3]^2)/128 + (41*C[2])/(3840*n^4) - (41*C[2])/(384*n^2) + (41*C[2])/(64*n) + (41*(log(n)+Euler)*C[2])/32 - C[1]*C[23];
Bf[231]=(n)->-1/16*C[1]/n^4;
Af[232]=(n)->C[5]^5/30 - (C[5]^3*C[1])/6 - C[1]^2/(1600*n^4) + C[1]^2/(160*n^2) - (3*C[1]^2)/(80*n) - (3*(log(n)+Euler)*C[1]^2)/40 - (5*C[3])/(2304*n^4) + (5*C[3])/(64*n^3) - (15*C[3])/(64*n^2) + (5*C[3])/(16*n) - ((log(n)+Euler)*C[3])/(192*n^4) + (5*(log(n)+Euler)*C[3])/(96*n^2) - (5*(log(n)+Euler)*C[3])/(16*n) - (5*(log(n)+Euler)^2*C[3])/16 - (7*C[5]^2*C[3])/16 + (C[1]*C[3])/8 + C[2]/8 - C[5]*C[23] + C[123];
Bf[232]=(n)->(log(n)+Euler)/(8*n^4);
Af[233]=(n)->-1/1728*C[5]^4/n^4 + C[5]^4/(48*n^3) - C[5]^4/(16*n^2) + C[5]^4/(12*n) - ((log(n)+Euler)*C[5]^4)/(720*n^4) + ((log(n)+Euler)*C[5]^4)/(72*n^2) - ((log(n)+Euler)*C[5]^4)/(12*n) - ((log(n)+Euler)^2*C[5]^4)/12 + C[5]^5/(900*n^4) - C[5]^5/(90*n^2) + C[5]^5/(15*n) + (2*(log(n)+Euler)*C[5]^5)/15 - C[5]^6/18 + (C[5]^2*C[1])/(288*n^4) - (C[5]^2*C[1])/(8*n^3) + (3*C[5]^2*C[1])/(8*n^2) - (C[5]^2*C[1])/(2*n) + ((log(n)+Euler)*C[5]^2*C[1])/(120*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(12*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/2 - (C[5]^3*C[1])/(180*n^4) + (C[5]^3*C[1])/(18*n^2) - (C[5]^3*C[1])/(3*n) - (2*(log(n)+Euler)*C[5]^3*C[1])/3 + (7*C[5]^4*C[1])/48 + (17*C[1]^2)/(3840*n^4) - (51*C[1]^2)/(320*n^3) + (153*C[1]^2)/(320*n^2) - (51*C[1]^2)/(80*n) + (17*(log(n)+Euler)*C[1]^2)/(1600*n^4) - (17*(log(n)+Euler)*C[1]^2)/(160*n^2) + (51*(log(n)+Euler)*C[1]^2)/(80*n) + (51*(log(n)+Euler)^2*C[1]^2)/80 + (5*C[5]^2*C[1]^2)/8 + (1153*C[1]^3)/840 + (7*C[5]*C[3])/(576*n^4) - (7*C[5]*C[3])/(16*n^3) + (21*C[5]*C[3])/(16*n^2) - (7*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)*C[5]*C[3])/(240*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(24*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/4 - (7*C[5]^2*C[3])/(480*n^4) + (7*C[5]^2*C[3])/(48*n^2) - (7*C[5]^2*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/4 + (7*C[5]^3*C[3])/12 + (C[1]*C[3])/(384*n^4) - (5*C[1]*C[3])/(192*n^2) + (5*C[1]*C[3])/(32*n) + (5*(log(n)+Euler)*C[1]*C[3])/16 + (35*C[5]*C[1]*C[3])/16 + (109*C[3]^2)/128 + (103*C[2])/(3840*n^4) - (103*C[2])/(384*n^2) + (103*C[2])/(64*n) + (103*(log(n)+Euler)*C[2])/32 - (31*C[5]*C[2])/16 - C[19] + C[23]/(72*n^4) - C[23]/(2*n^3) + (3*C[23])/(2*n^2) - (2*C[23])/n + ((log(n)+Euler)*C[23])/(30*n^4) - ((log(n)+Euler)*C[23])/(3*n^2) + (2*(log(n)+Euler)*C[23])/n + 2*(log(n)+Euler)^2*C[23] - (C[5]*C[23])/(30*n^4) + (C[5]*C[23])/(3*n^2) - (2*C[5]*C[23])/n - 4*(log(n)+Euler)*C[5]*C[23] + 2*C[5]^2*C[23] + (5*C[1]*C[23])/2 + C[123]/(30*n^4) - C[123]/(3*n^2) + (2*C[123])/n + 4*(log(n)+Euler)*C[123] - 4*C[5]*C[123] + 4*C[231];
Bf[233]=(n)->C[1]/(8*n^4);
Af[234]=(n)->(C[5]^3*C[1]^2)/5 - (1033*C[1]^3)/(201600*n^4) + (1033*C[1]^3)/(20160*n^2) - (1033*C[1]^3)/(3360*n) - (1033*(log(n)+Euler)*C[1]^3)/1680 + (1033*C[5]*C[1]^3)/1680 - (C[1]*C[3])/(384*n^4) + (3*C[1]*C[3])/(32*n^3) - (9*C[1]*C[3])/(32*n^2) + (3*C[1]*C[3])/(8*n) - ((log(n)+Euler)*C[1]*C[3])/(160*n^4) + ((log(n)+Euler)*C[1]*C[3])/(16*n^2) - (3*(log(n)+Euler)*C[1]*C[3])/(8*n) - (3*(log(n)+Euler)^2*C[1]*C[3])/8 + (3*C[5]^2*C[1]*C[3])/8 - (3*C[1]^2*C[3])/8 + (23*C[3]^2)/(2560*n^4) - (23*C[3]^2)/(256*n^2) + (69*C[3]^2)/(128*n) + (69*(log(n)+Euler)*C[3]^2)/64 - (69*C[5]*C[3]^2)/64 + (7*C[2])/(3072*n^4) - (21*C[2])/(256*n^3) + (63*C[2])/(256*n^2) - (21*C[2])/(64*n) + (7*(log(n)+Euler)*C[2])/(1280*n^4) - (7*(log(n)+Euler)*C[2])/(128*n^2) + (21*(log(n)+Euler)*C[2])/(64*n) + (21*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(768*n^4) + (155*C[5]*C[2])/(384*n^2) - (155*C[5]*C[2])/(64*n) - (155*(log(n)+Euler)*C[5]*C[2])/32 + (289*C[5]^2*C[2])/64 + (21*C[1]*C[2])/64 + 15*C[12] - 6*C[25] - C[19]/(48*n^4) + (5*C[19])/(24*n^2) - (5*C[19])/(4*n) - (5*(log(n)+Euler)*C[19])/2 + (5*C[5]*C[19])/2 - 9*C[24] - 10*C[22] - 10*C[20] - 10*C[21] + 3*C[139] + 5*C[126] + 3*C[140] + 6*C[101] + 5*C[127] + 3*C[141] + 6*C[102] + 6*C[103] + 5*C[128] + 3*C[142] - C[321] - 2*C[322] - C[323] - C[324] - 3*C[325] - 2*C[326] - C[327] - 2*C[328] - C[329] - C[330];
Bf[234]=(n)->C[3]/(8*n^4);
Af[235]=(n)->-20*C[4] + (7*C[1]^2)/(128*n^4) - (119*C[1]^2)/(960*n^3) + (7*C[1]^2)/(48*n^2) - (7*(log(n)+Euler)*C[1]^2)/(5760*n^4) + (7*(log(n)+Euler)*C[1]^2)/(160*n^3) - (21*(log(n)+Euler)*C[1]^2)/(160*n^2) + (7*(log(n)+Euler)*C[1]^2)/(40*n) - (7*(log(n)+Euler)^2*C[1]^2)/(4800*n^4) + (7*(log(n)+Euler)^2*C[1]^2)/(480*n^2) - (7*(log(n)+Euler)^2*C[1]^2)/(80*n) - (7*(log(n)+Euler)^3*C[1]^2)/120 + (7*C[5]^3*C[1]^2)/120 - (167*C[1]^3)/(33600*n^4) + (167*C[1]^3)/(3360*n^2) - (167*C[1]^3)/(560*n) - (167*(log(n)+Euler)*C[1]^3)/280 + (59*C[5]*C[1]^3)/140 - (C[1]*C[3])/(576*n^4) + (C[1]*C[3])/(16*n^3) - (3*C[1]*C[3])/(16*n^2) + (C[1]*C[3])/(4*n) - ((log(n)+Euler)*C[1]*C[3])/(240*n^4) + ((log(n)+Euler)*C[1]*C[3])/(24*n^2) - ((log(n)+Euler)*C[1]*C[3])/(4*n) - ((log(n)+Euler)^2*C[1]*C[3])/4 + (C[5]^2*C[1]*C[3])/4 - (11*C[1]^2*C[3])/30 + (7*C[3]^2)/(960*n^4) - (7*C[3]^2)/(96*n^2) + (7*C[3]^2)/(16*n) + (7*(log(n)+Euler)*C[3]^2)/8 - (7*C[5]*C[3]^2)/8 + (29*C[2])/(9216*n^4) - (29*C[2])/(256*n^3) + (87*C[2])/(256*n^2) - (29*C[2])/(64*n) + (29*(log(n)+Euler)*C[2])/(3840*n^4) - (29*(log(n)+Euler)*C[2])/(384*n^2) + (29*(log(n)+Euler)*C[2])/(64*n) + (29*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1280*n^4) + (31*C[5]*C[2])/(128*n^2) - (93*C[5]*C[2])/(64*n) - (93*(log(n)+Euler)*C[5]*C[2])/32 + (157*C[5]^2*C[2])/64 + (29*C[1]*C[2])/64 + 10*C[6] - C[19]/(80*n^4) + C[19]/(8*n^2) - (3*C[19])/(4*n) - (3*(log(n)+Euler)*C[19])/2 + (3*C[5]*C[19])/2 + 10*C[7] + 10*C[8] + 10*C[9] + 10*C[10] + 10*C[11] - 4*C[56] - 4*C[57] - 4*C[58] - 4*C[59] - 4*C[60] - 4*C[61] - 4*C[62] - 4*C[63] - 4*C[64] - 4*C[65] - 4*C[66] - 4*C[67] - 4*C[68] - 4*C[69] - 4*C[70] + C[143] + C[144] + C[145] + C[146] + C[147] + C[148] + C[149] + C[150] + C[151] + C[152] + C[153] + C[154] + C[155] + C[156] + C[157] + C[158] + C[159] + C[160] + C[161] + C[162];
Bf[235]=(n)->0;
Af[236]=(n)->C[5]^4/(2880*n^4) - C[5]^4/(288*n^2) + C[5]^4/(48*n) + ((log(n)+Euler)*C[5]^4)/24 - C[5]^5/30 + (5*C[1])/(64*n^4) - (17*C[1])/(96*n^3) + (5*C[1])/(24*n^2) - ((log(n)+Euler)*C[1])/(576*n^4) + ((log(n)+Euler)*C[1])/(16*n^3) - (3*(log(n)+Euler)*C[1])/(16*n^2) + ((log(n)+Euler)*C[1])/(4*n) - ((log(n)+Euler)^2*C[1])/(480*n^4) + ((log(n)+Euler)^2*C[1])/(48*n^2) - ((log(n)+Euler)^2*C[1])/(8*n) - ((log(n)+Euler)^3*C[1])/12 - (C[5]^2*C[1])/(480*n^4) + (C[5]^2*C[1])/(48*n^2) - (C[5]^2*C[1])/(8*n) - ((log(n)+Euler)*C[5]^2*C[1])/4 + (C[5]^3*C[1])/6 - (13*C[1]^2)/(2400*n^4) + (13*C[1]^2)/(240*n^2) - (13*C[1]^2)/(40*n) - (13*(log(n)+Euler)*C[1]^2)/20 - C[3]/(2304*n^4) + C[3]/(64*n^3) - (3*C[3])/(64*n^2) + C[3]/(16*n) - ((log(n)+Euler)*C[3])/(960*n^4) + ((log(n)+Euler)*C[3])/(96*n^2) - ((log(n)+Euler)*C[3])/(16*n) - ((log(n)+Euler)^2*C[3])/16 - (7*C[5]*C[3])/(960*n^4) + (7*C[5]*C[3])/(96*n^2) - (7*C[5]*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]*C[3])/8 + (7*C[5]^2*C[3])/16 - (11*C[1]*C[3])/48 - C[2] - C[23]/(120*n^4) + C[23]/(12*n^2) - C[23]/(2*n) - (log(n)+Euler)*C[23] + C[5]*C[23] - C[123];
Bf[236]=(n)->0;
Af[237]=(n)->-175/(3456*n^4) + 1/(81*n^3) - C[1]^2/(16*n^4) + (17*C[1]^2)/(120*n^3) - C[1]^2/(6*n^2) + ((log(n)+Euler)*C[1]^2)/(720*n^4) - ((log(n)+Euler)*C[1]^2)/(20*n^3) + (3*(log(n)+Euler)*C[1]^2)/(20*n^2) - ((log(n)+Euler)*C[1]^2)/(5*n) + ((log(n)+Euler)^2*C[1]^2)/(600*n^4) - ((log(n)+Euler)^2*C[1]^2)/(60*n^2) + ((log(n)+Euler)^2*C[1]^2)/(10*n) + ((log(n)+Euler)^3*C[1]^2)/15 + (37*C[1]^3)/(8400*n^4) - (37*C[1]^3)/(840*n^2) + (37*C[1]^3)/(140*n) + (37*(log(n)+Euler)*C[1]^3)/70 + (C[1]*C[3])/(288*n^4) - (C[1]*C[3])/(8*n^3) + (3*C[1]*C[3])/(8*n^2) - (C[1]*C[3])/(2*n) + ((log(n)+Euler)*C[1]*C[3])/(120*n^4) - ((log(n)+Euler)*C[1]*C[3])/(12*n^2) + ((log(n)+Euler)*C[1]*C[3])/(2*n) + ((log(n)+Euler)^2*C[1]*C[3])/2 + (19*C[1]^2*C[3])/30 - C[3]^2/(120*n^4) + C[3]^2/(12*n^2) - C[3]^2/(2*n) - (log(n)+Euler)*C[3]^2 - C[2]/(144*n^4) + C[2]/(4*n^3) - (3*C[2])/(4*n^2) + C[2]/n - ((log(n)+Euler)*C[2])/(60*n^4) + ((log(n)+Euler)*C[2])/(6*n^2) - ((log(n)+Euler)*C[2])/n - (log(n)+Euler)^2*C[2] - C[1]*C[2] - C[12] + C[28] + C[29] - C[35];
Bf[237]=(n)->0;
Af[238]=(n)->-6*C[4] + (73*C[1])/(384*n^4) - (19*C[1])/(144*n^3) + C[1]/(16*n^2) - (C[5]^5*C[1])/120 + (31*C[5]^3*C[1]^2)/120 - (59*C[1]^3)/(25200*n^4) + (59*C[1]^3)/(2520*n^2) - (59*C[1]^3)/(420*n) - (59*(log(n)+Euler)*C[1]^3)/210 + (593*C[5]*C[1]^3)/840 - (C[5]^4*C[3])/16 + (C[1]*C[3])/(1152*n^4) - (C[1]*C[3])/(32*n^3) + (3*C[1]*C[3])/(32*n^2) - (C[1]*C[3])/(8*n) + ((log(n)+Euler)*C[1]*C[3])/(480*n^4) - ((log(n)+Euler)*C[1]*C[3])/(48*n^2) + ((log(n)+Euler)*C[1]*C[3])/(8*n) + ((log(n)+Euler)^2*C[1]*C[3])/8 + (5*C[5]^2*C[1]*C[3])/8 + (59*C[1]^2*C[3])/40 + (19*C[3]^2)/(3840*n^4) - (19*C[3]^2)/(384*n^2) + (19*C[3]^2)/(64*n) + (19*(log(n)+Euler)*C[3]^2)/32 + (29*C[5]*C[3]^2)/32 - (17*C[2])/(3072*n^4) + (51*C[2])/(256*n^3) - (153*C[2])/(256*n^2) + (51*C[2])/(64*n) - (17*(log(n)+Euler)*C[2])/(1280*n^4) + (17*(log(n)+Euler)*C[2])/(128*n^2) - (51*(log(n)+Euler)*C[2])/(64*n) - (51*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1280*n^4) + (31*C[5]*C[2])/(128*n^2) - (93*C[5]*C[2])/(64*n) - (93*(log(n)+Euler)*C[5]*C[2])/32 + (237*C[5]^2*C[2])/64 - (41*C[1]*C[2])/32 - C[19]/(80*n^4) + C[19]/(8*n^2) - (3*C[19])/(4*n) - (3*(log(n)+Euler)*C[19])/2 + (3*C[5]*C[19])/2 + 3*C[8] + 5*C[9] + 5*C[10] + 5*C[11] - 2*C[59] - 4*C[62] - 2*C[63] - 4*C[66] - 4*C[67] - 2*C[68] + C[147] + (3*C[3]*C[23])/2 + 3*C[153] + C[154] + C[157] + C[1]*C[123];
Bf[238]=(n)->0;
Af[239]=(n)->-25/(256*n^4) + 23/(108*n^3) - 3/(16*n^2) - (73*(log(n)+Euler))/(192*n^4) + (19*(log(n)+Euler))/(72*n^3) - (log(n)+Euler)/(8*n^2) + C[1]^2/(576*n^4) - C[1]^2/(16*n^3) + (3*C[1]^2)/(16*n^2) - C[1]^2/(4*n) + ((log(n)+Euler)*C[1]^2)/(240*n^4) - ((log(n)+Euler)*C[1]^2)/(24*n^2) + ((log(n)+Euler)*C[1]^2)/(4*n) + ((log(n)+Euler)^2*C[1]^2)/4 + (53*C[1]^3)/84 - C[3]^2 - C[2]/(240*n^4) + C[2]/(24*n^2) - C[2]/(4*n) - ((log(n)+Euler)*C[2])/2;
Bf[239]=(n)->0;
Af[240]=(n)->-157/(1152*n^4) + 1/(27*n^3) - (73*C[1])/(192*n^4) + (19*C[1])/(72*n^3) - C[1]/(8*n^2) + (17*C[1]^3)/(5040*n^4) - (17*C[1]^3)/(504*n^2) + (17*C[1]^3)/(84*n) + (17*(log(n)+Euler)*C[1]^3)/42 + (C[1]*C[3])/(96*n^4) - (3*C[1]*C[3])/(8*n^3) + (9*C[1]*C[3])/(8*n^2) - (3*C[1]*C[3])/(2*n) + ((log(n)+Euler)*C[1]*C[3])/(40*n^4) - ((log(n)+Euler)*C[1]*C[3])/(4*n^2) + (3*(log(n)+Euler)*C[1]*C[3])/(2*n) + (3*(log(n)+Euler)^2*C[1]*C[3])/2 + (C[1]^2*C[3])/2 - C[3]^2/(80*n^4) + C[3]^2/(8*n^2) - (3*C[3]^2)/(4*n) - (3*(log(n)+Euler)*C[3]^2)/2 - C[2]/(64*n^4) + (9*C[2])/(16*n^3) - (27*C[2])/(16*n^2) + (9*C[2])/(4*n) - (3*(log(n)+Euler)*C[2])/(80*n^4) + (3*(log(n)+Euler)*C[2])/(8*n^2) - (9*(log(n)+Euler)*C[2])/(4*n) - (9*(log(n)+Euler)^2*C[2])/4 - (C[1]*C[2])/4 - C[12] + C[27] + C[28] - C[33];
Bf[240]=(n)->0;
Af[241]=(n)->239/(3456*n^4) - 1/(27*n^3) + (37*(log(n)+Euler))/(288*n^4) - (log(n)+Euler)/(27*n^3) - (11*C[1]^3)/(2520*n^4) + (11*C[1]^3)/(252*n^2) - (11*C[1]^3)/(42*n) - (11*(log(n)+Euler)*C[1]^3)/21 - (C[1]*C[3])/(288*n^4) + (C[1]*C[3])/(8*n^3) - (3*C[1]*C[3])/(8*n^2) + (C[1]*C[3])/(2*n) - ((log(n)+Euler)*C[1]*C[3])/(120*n^4) + ((log(n)+Euler)*C[1]*C[3])/(12*n^2) - ((log(n)+Euler)*C[1]*C[3])/(2*n) - ((log(n)+Euler)^2*C[1]*C[3])/2 - (C[1]^2*C[3])/2 + C[3]^2/(80*n^4) - C[3]^2/(8*n^2) + (3*C[3]^2)/(4*n) + (3*(log(n)+Euler)*C[3]^2)/2 + C[2]/(96*n^4) - (3*C[2])/(8*n^3) + (9*C[2])/(8*n^2) - (3*C[2])/(2*n) + ((log(n)+Euler)*C[2])/(40*n^4) - ((log(n)+Euler)*C[2])/(4*n^2) + (3*(log(n)+Euler)*C[2])/(2*n) + (3*(log(n)+Euler)^2*C[2])/2 + (3*C[1]*C[2])/2 + C[41] + C[26] + C[27] - C[43] - C[44] - C[31] - C[32] - C[33] - C[34] + C[47] + C[38] + C[39];
Bf[241]=(n)->0;
Af[242]=(n)->-35*C[4] - (5*C[5]^4)/(288*n^4) + (17*C[5]^4)/(432*n^3) - C[5]^4/(16*n^2) + C[5]^4/(12*n) + (5*C[5]^2*C[1])/(48*n^4) - (17*C[5]^2*C[1])/(72*n^3) + (3*C[5]^2*C[1])/(8*n^2) - (C[5]^2*C[1])/(2*n) + (C[5]^4*C[1])/(960*n^4) - (C[5]^4*C[1])/(96*n^2) + (C[5]^4*C[1])/(16*n) + ((log(n)+Euler)*C[5]^4*C[1])/8 + (11*C[1]^2)/(48*n^4) - (187*C[1]^2)/(360*n^3) + (33*C[1]^2)/(40*n^2) - (11*C[1]^2)/(10*n) - (C[5]^2*C[1]^2)/(160*n^4) + (C[5]^2*C[1]^2)/(16*n^2) - (3*C[5]^2*C[1]^2)/(8*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/4 + (7*C[5]^3*C[1]^2)/20 - (253*C[1]^3)/(14400*n^4) + (253*C[1]^3)/(1440*n^2) - (253*C[1]^3)/(240*n) - (253*(log(n)+Euler)*C[1]^3)/120 + (11*C[5]*C[1]^3)/12 + (35*C[5]*C[3])/(96*n^4) - (119*C[5]*C[3])/(144*n^3) + (21*C[5]*C[3])/(16*n^2) - (7*C[5]*C[3])/(4*n) + (C[5]^4*C[3])/48 - (7*C[5]*C[1]*C[3])/(320*n^4) + (7*C[5]*C[1]*C[3])/(32*n^2) - (21*C[5]*C[1]*C[3])/(16*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/8 + (9*C[5]^2*C[1]*C[3])/8 + (3*C[1]^2*C[3])/8 + (71*C[3]^2)/(7680*n^4) - (71*C[3]^2)/(768*n^2) + (71*C[3]^2)/(128*n) + (71*(log(n)+Euler)*C[3]^2)/64 - (53*C[5]*C[3]^2)/32 - (31*C[5]*C[2])/(768*n^4) + (155*C[5]*C[2])/(384*n^2) - (155*C[5]*C[2])/(64*n) - (155*(log(n)+Euler)*C[5]*C[2])/32 + (169*C[5]^2*C[2])/16 - (41*C[1]*C[2])/64 + 10*C[6] - C[19]/(48*n^4) + (5*C[19])/(24*n^2) - (5*C[19])/(4*n) - (5*(log(n)+Euler)*C[19])/2 + 6*C[5]*C[19] + 14*C[7] + 20*C[8] + 25*C[9] + 26*C[10] + 20*C[11] - 7*C[57] - 3*C[58] - 12*C[59] - 8*C[60] - 5*C[61] - 15*C[62] - 11*C[63] - 8*C[64] - 6*C[65] - 16*C[66] - 12*C[67] - 9*C[68] - 7*C[69] - 6*C[70] + 2*C[144] + C[145] + 4*C[147] + 3*C[148] + 2*C[149] + 2*C[150] + C[151] + (5*C[23])/(12*n^4) - (17*C[23])/(18*n^3) + (3*C[23])/(2*n^2) - (2*C[23])/n - (C[1]*C[23])/(40*n^4) + (C[1]*C[23])/(4*n^2) - (3*C[1]*C[23])/(2*n) - 3*(log(n)+Euler)*C[1]*C[23] - (C[3]*C[23])/2 + 6*C[153] + 5*C[154] + 4*C[155] + 3*C[156] + 4*C[157] + 3*C[158] + 2*C[159] + 2*C[160] + C[161];
Bf[242]=(n)->0;
Af[243]=(n)->-1/96*1/n^4 - 36*C[4] + (C[5]^4*C[1])/(720*n^4) - (C[5]^4*C[1])/(72*n^2) + (C[5]^4*C[1])/(12*n) + ((log(n)+Euler)*C[5]^4*C[1])/6 + (C[5]^5*C[1])/15 - (13*C[1]^2)/(192*n^4) + (221*C[1]^2)/(1440*n^3) - (39*C[1]^2)/(160*n^2) + (13*C[1]^2)/(40*n) - (C[5]^2*C[1]^2)/(120*n^4) + (C[5]^2*C[1]^2)/(12*n^2) - (C[5]^2*C[1]^2)/(2*n) - (log(n)+Euler)*C[5]^2*C[1]^2 - (C[5]^3*C[1]^2)/3 - (41*C[1]^3)/(16800*n^4) + (41*C[1]^3)/(1680*n^2) - (41*C[1]^3)/(280*n) - (41*(log(n)+Euler)*C[1]^3)/140 - (7*C[5]*C[1]*C[3])/(240*n^4) + (7*C[5]*C[1]*C[3])/(24*n^2) - (7*C[5]*C[1]*C[3])/(4*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/2 - (7*C[5]^2*C[1]*C[3])/8 + (33*C[1]^2*C[3])/10 - (91*C[3]^2)/(3840*n^4) + (91*C[3]^2)/(384*n^2) - (91*C[3]^2)/(64*n) - (91*(log(n)+Euler)*C[3]^2)/32 - (279*C[1]*C[2])/128 - 19*C[12] + 15*C[13] + 4*C[25] + 24*C[14] + 11*C[41] + 27*C[15] + 12*C[26] + 23*C[16] + 7*C[27] + 19*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 4*C[72] - 9*C[77] - 2*C[118] - 15*C[80] - 4*C[49] - 13*C[81] - 3*C[42] - 11*C[82] - 2*C[43] - 9*C[83] - 2*C[44] - 10*C[84] - 2*C[120] - 16*C[87] - 4*C[30] - 13*C[88] - 2*C[31] - 10*C[89] - 2*C[32] - 7*C[90] - 10*C[93] - 7*C[94] - 4*C[95] - 4*C[97] - (C[1]*C[23])/(30*n^4) + (C[1]*C[23])/(3*n^2) - (2*C[1]*C[23])/n - 4*(log(n)+Euler)*C[1]*C[23] - 2*C[5]*C[1]*C[23] + 2*C[185] + 4*C[193] + 6*C[196] + 5*C[197] + 4*C[198] + 3*C[199] + 4*C[202] + 3*C[203] + 2*C[204] + 2*C[206] + 2*C[208] + 4*C[216] + 6*C[219] + 4*C[220] + 2*C[221] + 2*C[223] + 2*C[1]*C[123];
Bf[243]=(n)->0;
Af[244]=(n)->(5*C[5]^4)/(144*n^4) - (17*C[5]^4)/(216*n^3) + C[5]^4/(8*n^2) - C[5]^4/(6*n) - (5*C[5]^2*C[1])/(24*n^4) + (17*C[5]^2*C[1])/(36*n^3) - (3*C[5]^2*C[1])/(4*n^2) + (C[5]^2*C[1])/n - (C[5]^4*C[1])/(360*n^4) + (C[5]^4*C[1])/(36*n^2) - (C[5]^4*C[1])/(6*n) - ((log(n)+Euler)*C[5]^4*C[1])/3 + (C[5]^5*C[1])/12 - (17*C[1]^2)/(64*n^4) + (289*C[1]^2)/(480*n^3) - (153*C[1]^2)/(160*n^2) + (51*C[1]^2)/(40*n) + (C[5]^2*C[1]^2)/(60*n^4) - (C[5]^2*C[1]^2)/(6*n^2) + (C[5]^2*C[1]^2)/n + 2*(log(n)+Euler)*C[5]^2*C[1]^2 - (C[5]^3*C[1]^2)/2 + (73*C[1]^3)/(4200*n^4) - (73*C[1]^3)/(420*n^2) + (73*C[1]^3)/(70*n) + (73*(log(n)+Euler)*C[1]^3)/35 - (97*C[5]*C[1]^3)/560 - (35*C[5]*C[3])/(48*n^4) + (119*C[5]*C[3])/(72*n^3) - (21*C[5]*C[3])/(8*n^2) + (7*C[5]*C[3])/(2*n) - (5*C[5]^4*C[3])/48 + (7*C[5]*C[1]*C[3])/(120*n^4) - (7*C[5]*C[1]*C[3])/(12*n^2) + (7*C[5]*C[1]*C[3])/(2*n) + 7*(log(n)+Euler)*C[5]*C[1]*C[3] - (3*C[5]^2*C[1]*C[3])/2 + (411*C[1]^2*C[3])/320 + (7*C[3]^2)/(384*n^4) - (35*C[3]^2)/(192*n^2) + (35*C[3]^2)/(32*n) + (35*(log(n)+Euler)*C[3]^2)/16 + (C[5]*C[3]^2)/2 + C[5]^2*C[2] - 6*C[12] + 4*C[25] + 2*C[24] + 2*C[22] + 5*C[20] + 5*C[21] - 2*C[140] - C[101] - 2*C[127] - 3*C[141] - 4*C[102] - C[103] - 2*C[128] - 3*C[142] + C[323] - (5*C[23])/(6*n^4) + (17*C[23])/(9*n^3) - (3*C[23])/n^2 + (4*C[23])/n + (C[1]*C[23])/(15*n^4) - (2*C[1]*C[23])/(3*n^2) + (4*C[1]*C[23])/n + 8*(log(n)+Euler)*C[1]*C[23] - 2*C[5]*C[1]*C[23] + (5*C[3]*C[23])/2 + 2*C[326] + 2*C[327] + C[329];
Bf[244]=(n)->0;
Af[245]=(n)->35/(288*n^4) - 7/(108*n^3) + (17*(log(n)+Euler))/(96*n^4) - (log(n)+Euler)/(18*n^3) - (5*C[1]^2)/(48*n^4) + (17*C[1]^2)/(72*n^3) - (3*C[1]^2)/(8*n^2) + C[1]^2/(2*n) + (29*C[1]^3)/(2520*n^4) - (29*C[1]^3)/(252*n^2) + (29*C[1]^3)/(42*n) + (29*(log(n)+Euler)*C[1]^3)/21 - (C[1]^2*C[3])/2 - C[3]^2/(40*n^4) + C[3]^2/(4*n^2) - (3*C[3]^2)/(2*n) - 3*(log(n)+Euler)*C[3]^2 + C[41] + C[26] + C[28] - C[42] - C[44] - C[30] - C[31] - C[32] - C[35] + C[46] + C[37] + C[38];
Bf[245]=(n)->0;
Af[246]=(n)->21*C[4] + (C[5]^5*C[1])/20 - (41*C[5]^3*C[1]^2)/60 + (677*C[1]^3)/(201600*n^4) - (677*C[1]^3)/(20160*n^2) + (677*C[1]^3)/(3360*n) + (677*(log(n)+Euler)*C[1]^3)/1680 - (127*C[5]*C[1]^3)/112 - (35*C[3])/(128*n^4) + (25*C[3])/(96*n^3) - (5*C[3])/(32*n^2) - (5*C[5]^4*C[3])/96 - (3*C[5]^2*C[1]*C[3])/16 + (43*C[1]^2*C[3])/64 - (17*C[3]^2)/(1536*n^4) + (85*C[3]^2)/(768*n^2) - (85*C[3]^2)/(128*n) - (85*(log(n)+Euler)*C[3]^2)/64 + (99*C[5]*C[3]^2)/64 + (31*C[5]*C[2])/(768*n^4) - (155*C[5]*C[2])/(384*n^2) + (155*C[5]*C[2])/(64*n) + (155*(log(n)+Euler)*C[5]*C[2])/32 - (73*C[5]^2*C[2])/8 - (133*C[1]*C[2])/128 - 5*C[6] + C[19]/(48*n^4) - (5*C[19])/(24*n^2) + (5*C[19])/(4*n) + (5*(log(n)+Euler)*C[19])/2 - 4*C[5]*C[19] - C[7] - 6*C[8] - 14*C[9] - 19*C[10] - 15*C[11] + 5*C[59] + 2*C[61] + 11*C[62] + 4*C[63] + C[64] + 4*C[65] + 14*C[66] + 8*C[67] + 3*C[68] + C[69] + 4*C[70] - 2*C[147] - C[149] - C[5]*C[1]*C[23] + (5*C[3]*C[23])/4 - 6*C[153] - 2*C[154] - C[155] - 3*C[156] - 2*C[157] - C[159] - C[1]*C[123];
Bf[246]=(n)->0;
Af[247]=(n)->-6*C[4] + (13*C[1])/(192*n^4) + C[1]/(16*n^3) - C[1]/(8*n^2) - (7*(log(n)+Euler)*C[1])/(32*n^4) + (5*(log(n)+Euler)*C[1])/(24*n^3) - ((log(n)+Euler)*C[1])/(8*n^2) - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 - (9*C[1]^3)/(22400*n^4) + (9*C[1]^3)/(2240*n^2) - (27*C[1]^3)/(1120*n) - (27*(log(n)+Euler)*C[1]^3)/560 - (113*C[5]*C[1]^3)/560 - (7*C[3])/(128*n^4) + (5*C[3])/(96*n^3) - C[3]/(32*n^2) - (C[5]^4*C[3])/96 + (C[5]^2*C[1]*C[3])/16 + (29*C[1]^2*C[3])/320 - (31*C[3]^2)/(7680*n^4) + (31*C[3]^2)/(768*n^2) - (31*C[3]^2)/(128*n) - (31*(log(n)+Euler)*C[3]^2)/64 + (31*C[5]*C[3]^2)/64 + (31*C[5]*C[2])/(1920*n^4) - (31*C[5]*C[2])/(192*n^2) + (31*C[5]*C[2])/(32*n) + (31*(log(n)+Euler)*C[5]*C[2])/16 - (39*C[5]^2*C[2])/32 - (93*C[1]*C[2])/128 + 5*C[6] + C[19]/(120*n^4) - C[19]/(12*n^2) + C[19]/(2*n) + (log(n)+Euler)*C[19] - C[5]*C[19] + C[7] + 2*C[9] + 5*C[10] + 5*C[11] - 2*C[61] - C[62] - C[64] - 4*C[65] - 4*C[66] - C[67] - C[69] - 4*C[70] + C[149] + C[5]*C[1]*C[23] + (C[3]*C[23])/4 + C[155] + 3*C[156] + C[159] - C[1]*C[123];
Bf[247]=(n)->0;
Af[248]=(n)->305/(2304*n^4) - 43/(432*n^3) + 3/(16*n^2) - (13*(log(n)+Euler))/(96*n^4) - (log(n)+Euler)/(8*n^3) + (log(n)+Euler)/(4*n^2) + (7*(log(n)+Euler)^2)/(32*n^4) - (5*(log(n)+Euler)^2)/(24*n^3) + (log(n)+Euler)^2/(8*n^2) + (7*C[1])/(32*n^4) - (5*C[1])/(24*n^3) + C[1]/(8*n^2) + (C[1]*C[3])/(120*n^4) - (C[1]*C[3])/(12*n^2) + (C[1]*C[3])/(2*n) + (log(n)+Euler)*C[1]*C[3] - C[3]^2/2 - C[2]/(240*n^4) + C[2]/(24*n^2) - C[2]/(4*n) - ((log(n)+Euler)*C[2])/2;
Bf[248]=(n)->0;
Af[249]=(n)->-65/(192*n^4) + 1/(9*n^3) - (13*C[1])/(96*n^4) - C[1]/(8*n^3) + C[1]/(4*n^2) + (7*(log(n)+Euler)*C[1])/(16*n^4) - (5*(log(n)+Euler)*C[1])/(12*n^3) + ((log(n)+Euler)*C[1])/(4*n^2) + (11*C[1]^3)/(4200*n^4) - (11*C[1]^3)/(420*n^2) + (11*C[1]^3)/(70*n) + (11*(log(n)+Euler)*C[1]^3)/35 - (7*C[3])/(16*n^4) + (5*C[3])/(12*n^3) - C[3]/(4*n^2) + (C[1]^2*C[3])/10 - (C[1]*C[2])/2 - C[12] + C[26] + C[27] - C[30];
Bf[249]=(n)->0;
Af[250]=(n)->109/(288*n^4) - 5/(27*n^3) + (31*(log(n)+Euler))/(96*n^4) - (log(n)+Euler)/(9*n^3) - (143*C[1]^3)/(25200*n^4) + (143*C[1]^3)/(2520*n^2) - (143*C[1]^3)/(420*n) - (143*(log(n)+Euler)*C[1]^3)/210 + (7*C[3])/(8*n^4) - (5*C[3])/(6*n^3) + C[3]/(2*n^2) - (C[1]^2*C[3])/5 + C[3]^2/(40*n^4) - C[3]^2/(4*n^2) + (3*C[3]^2)/(2*n) + 3*(log(n)+Euler)*C[3]^2 + C[41] + C[26] + C[29] - C[42] - C[43] - C[30] - C[31] - C[32] - C[34] + C[45] + C[36] + C[37];
Bf[250]=(n)->0;
Af[251]=(n)->-145/(3456*n^4) + 1/(27*n^3) - (log(n)+Euler)/(18*n^4) + (2*(log(n)+Euler))/(27*n^3) - (7*(log(n)+Euler)^2)/(48*n^4) + (log(n)+Euler)^2/(18*n^3) - (7*C[1])/(48*n^4) + C[1]/(18*n^3) + (89*C[1]^3)/(25200*n^4) - (89*C[1]^3)/(2520*n^2) + (89*C[1]^3)/(420*n) + (89*(log(n)+Euler)*C[1]^3)/210 + (C[1]^2*C[3])/2 - C[3]^2/(240*n^4) + C[3]^2/(24*n^2) - C[3]^2/(4*n) - ((log(n)+Euler)*C[3]^2)/2 - C[1]*C[2] - C[12]/2 + C[28]/2 - C[49]/2 - C[42] - C[30] + C[32]/2 + C[34]/2 + C[50]/2 + C[51]/2 + C[45] + C[46] + C[36] + C[37]/2 - C[38]/2 - C[39]/2 - C[52]/2 - C[48] - C[40]/2;
Bf[251]=(n)->0;
Af[252]=(n)->35*C[4] - C[5]^5/(90*n^3) + C[5]^5/(30*n^2) - C[5]^5/(15*n) + (C[5]^3*C[1])/(18*n^3) - (C[5]^3*C[1])/(6*n^2) + (C[5]^3*C[1])/(3*n) + (C[5]^5*C[1])/10 - (27*C[5]^3*C[1]^2)/40 - (333*C[5]*C[1]^3)/560 + (7*C[5]^2*C[3])/(48*n^3) - (7*C[5]^2*C[3])/(16*n^2) + (7*C[5]^2*C[3])/(8*n) + (5*C[5]^4*C[3])/24 - (C[1]*C[3])/(16*n^3) + (3*C[1]*C[3])/(16*n^2) - (3*C[1]*C[3])/(8*n) - (53*C[5]^2*C[1]*C[3])/16 - (149*C[1]^2*C[3])/80 - (59*C[5]*C[3]^2)/32 - (5*C[2])/(64*n^3) + (15*C[2])/(64*n^2) - (15*C[2])/(32*n) - (283*C[5]^2*C[2])/64 + (283*C[1]*C[2])/128 - 3*C[12] - 20*C[6] - (5*C[5]*C[19])/2 - (41*C[7])/2 + (3*C[24])/2 - 21*C[8] + (3*C[22])/2 - 21*C[9] + C[20]/2 - 20*C[10] + (5*C[21])/2 - (35*C[11])/2 + 6*C[56] + 7*C[57] + 7*C[58] + 8*C[59] + 8*C[60] + 8*C[61] + 9*C[62] - C[127]/2 + 9*C[63] + 9*C[64] + 9*C[65] + 10*C[66] - (3*C[103])/2 + 10*C[67] - C[128] + 10*C[68] + 10*C[69] + 10*C[70] - C[144] - C[145] - C[146] - 2*C[147] - 2*C[148] - 2*C[149] - 2*C[150] - 2*C[151] - 2*C[152] + (C[5]*C[23])/(3*n^3) - (C[5]*C[23])/n^2 + (2*C[5]*C[23])/n - 3*C[5]*C[1]*C[23] - 5*C[3]*C[23] - 3*C[153] - 3*C[154] - 3*C[155] - 3*C[156] - 3*C[157] - 3*C[158] - 3*C[159] - 3*C[160] - 3*C[161] - 3*C[162] - C[123]/(3*n^3) + C[123]/n^2 - (2*C[123])/n + 3*C[1]*C[123];
Bf[252]=(n)->0;
Af[253]=(n)->7/(288*n^4) + (log(n)+Euler)/(24*n^4) - 9*C[4] + (C[5]^5*C[1])/15 - (C[5]^3*C[1]^2)/3 - (5*C[5]^4*C[3])/48 - (5*C[1]*C[3])/(32*n^3) + (15*C[1]*C[3])/(32*n^2) - (15*C[1]*C[3])/(16*n) - (C[5]^2*C[1]*C[3])/4 + (109*C[1]^2*C[3])/320 + (35*C[5]*C[3]^2)/16 + (29*C[2])/(192*n^3) - (29*C[2])/(64*n^2) + (29*C[2])/(32*n) + (473*C[1]*C[2])/128 + 9*C[12] - 5*C[13] + 15*C[6] + 7*C[7] + C[24] + 2*C[8] + 6*C[14] - 5*C[41] + 6*C[15] - 6*C[26] + 2*C[16] - 4*C[27] - 3*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 4*C[71] + 4*C[72] - 4*C[73] - C[74] - C[75] - C[76] + 3*C[77] - 9*C[78] - 5*C[79] - C[119] - 2*C[108] - 3*C[80] + 2*C[49] + 2*C[42] + 2*C[82] + 2*C[43] + 3*C[83] + 2*C[44] + 4*C[84] - 10*C[85] - 4*C[86] - 2*C[87] + 2*C[30] + 2*C[88] + 2*C[31] + 4*C[89] + 2*C[32] + 4*C[90] - 7*C[91] - C[92] + C[93] + 4*C[94] + 4*C[95] - 4*C[96] + 4*C[97] - 2*C[5]*C[1]*C[23] + (5*C[3]*C[23])/2 + 2*C[184] - 2*C[185] + 2*C[186] + C[188] + C[189] + C[191] - 2*C[193] + 4*C[194] + 2*C[195] - C[197] - 2*C[198] - 2*C[199] + 3*C[200] + C[201] - C[202] - 2*C[203] - 2*C[204] + 2*C[205] - 2*C[206] + 2*C[207] - 2*C[208] + 2*C[209] - 2*C[216] + 4*C[217] - 2*C[220] - 2*C[221] + 2*C[222] - 2*C[223] + 2*C[1]*C[123];
Bf[253]=(n)->(-5*C[3])/(32*n^4);
Af[254]=(n)->24*C[4] - (2*C[5]^5*C[1])/15 + (2*C[5]^3*C[1]^2)/3 - (C[5]^4*C[3])/48 - (C[1]*C[3])/(96*n^3) + (C[1]*C[3])/(32*n^2) - (C[1]*C[3])/(16*n) + (15*C[5]^2*C[1]*C[3])/8 - (217*C[1]^2*C[3])/320 + (7*C[5]*C[3]^2)/16 - (5*C[2])/(48*n^3) + (5*C[2])/(16*n^2) - (5*C[2])/(8*n) - (155*C[1]*C[2])/128 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 7*C[7] - C[24] - 2*C[8] - 16*C[14] - 3*C[41] - 14*C[15] - 2*C[26] - 8*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + C[74] + C[75] + C[76] + 3*C[77] + 9*C[78] + 2*C[118] + 5*C[79] + C[119] + 2*C[108] + 6*C[80] + 4*C[81] + 3*C[82] + 3*C[83] + 2*C[84] + 10*C[85] + 2*C[120] + 4*C[86] + 4*C[87] + 2*C[88] + 2*C[89] + 7*C[91] + C[92] + 4*C[96] + 4*C[5]*C[1]*C[23] + (C[3]*C[23])/2 - 2*C[184] - 2*C[186] - C[188] - C[189] - C[191] - 4*C[194] - 2*C[195] - 3*C[200] - C[201] - 2*C[205] - 2*C[207] - 2*C[209] - 4*C[217] - 2*C[222] - 4*C[1]*C[123];
Bf[254]=(n)->-1/8*((log(n)+Euler)*C[1])/n^4 - C[3]/(32*n^4);
Af[255]=(n)->C[5]^4/(144*n^3) - C[5]^4/(48*n^2) + C[5]^4/(24*n) + C[5]^6/18 - (C[5]^2*C[1])/(24*n^3) + (C[5]^2*C[1])/(8*n^2) - (C[5]^2*C[1])/(4*n) - (19*C[5]^4*C[1])/48 - C[1]^2/(48*n^3) + C[1]^2/(16*n^2) - C[1]^2/(8*n) + (7*C[5]^2*C[1]^2)/8 - (69*C[1]^3)/560 - (7*C[5]*C[3])/(48*n^3) + (7*C[5]*C[3])/(16*n^2) - (7*C[5]*C[3])/(8*n) - (7*C[5]^3*C[3])/12 + (49*C[5]*C[1]*C[3])/16 + (137*C[3]^2)/128 + (31*C[5]*C[2])/16 + C[19] - C[23]/(6*n^3) + C[23]/(2*n^2) - C[23]/n - 2*C[5]^2*C[23] + (7*C[1]*C[23])/2 + 4*C[5]*C[123] - 4*C[231];
Bf[255]=(n)->(log(n)+Euler)^2/(8*n^4) + C[1]/(8*n^4);
Af[256]=(n)->(-73*C[5]*C[1]^3)/336 - (C[1]*C[3])/(96*n^3) + (C[1]*C[3])/(32*n^2) - (C[1]*C[3])/(16*n) + (7*C[1]^2*C[3])/32 + (23*C[5]*C[3]^2)/32 + (53*C[2])/(384*n^3) - (53*C[2])/(128*n^2) + (53*C[2])/(64*n) - (159*C[1]*C[2])/128 - 6*C[12] + 3*C[24] + 3*C[22] + C[20] + 5*C[21] + C[28] + 5*C[29] - 3*C[113] - 2*C[115] - C[116] - C[98] - C[127] - 4*C[99] - C[100] - 3*C[103] - 2*C[128] + C[296] + 2*C[318] + C[319] + 2*C[320];
Bf[256]=(n)->((log(n)+Euler)*C[1])/(4*n^4) - C[3]/(4*n^4);
Af[257]=(n)->C[5]^5/(45*n^3) - C[5]^5/(15*n^2) + (2*C[5]^5)/(15*n) - (C[5]^3*C[1])/(9*n^3) + (C[5]^3*C[1])/(3*n^2) - (2*C[5]^3*C[1])/(3*n) - (17*C[5]^5*C[1])/60 + (3*C[5]^3*C[1]^2)/2 + (333*C[5]*C[1]^3)/560 - (7*C[5]^2*C[3])/(24*n^3) + (7*C[5]^2*C[3])/(8*n^2) - (7*C[5]^2*C[3])/(4*n) + (3*C[5]^4*C[3])/16 + (7*C[1]*C[3])/(24*n^3) - (7*C[1]*C[3])/(8*n^2) + (7*C[1]*C[3])/(4*n) + (29*C[5]^2*C[1]*C[3])/8 - (1203*C[1]^2*C[3])/320 - (113*C[5]*C[3]^2)/32 + (89*C[2])/(384*n^3) - (89*C[2])/(128*n^2) + (89*C[2])/(64*n) - C[5]^2*C[2] - (395*C[1]*C[2])/128 + 21*C[12] - 10*C[25] - 11*C[24] - 9*C[22] - 9*C[20] - 15*C[21] - C[28] - 5*C[29] + 3*C[113] + 3*C[139] + 2*C[115] + C[116] + 2*C[126] + 4*C[140] + C[98] + C[101] + 5*C[127] + 5*C[141] + 4*C[99] + C[100] + 4*C[102] + 7*C[103] + 8*C[128] + 6*C[142] - C[323] - C[296] - C[324] - (2*C[5]*C[23])/(3*n^3) + (2*C[5]*C[23])/n^2 - (4*C[5]*C[23])/n + 8*C[5]*C[1]*C[23] - (9*C[3]*C[23])/2 - 2*C[326] - 2*C[327] - 2*C[318] - C[319] - 2*C[328] - 2*C[329] - 2*C[320] - 2*C[330] + (2*C[123])/(3*n^3) - (2*C[123])/n^2 + (4*C[123])/n - 6*C[1]*C[123];
Bf[257]=(n)->C[3]/(2*n^4);
Af[258]=(n)->-35*C[4] - C[5]^4/(72*n^4) + (13*C[5]^4)/(432*n^3) - C[5]^4/(48*n^2) - C[5]^4/(12*n) - ((log(n)+Euler)*C[5]^4)/(72*n^3) + ((log(n)+Euler)*C[5]^4)/(24*n^2) - ((log(n)+Euler)*C[5]^4)/(12*n) + C[5]^5/(45*n^3) - C[5]^5/(15*n^2) + (2*C[5]^5)/(15*n) + (C[5]^2*C[1])/(12*n^4) - (13*C[5]^2*C[1])/(72*n^3) + (C[5]^2*C[1])/(8*n^2) + (C[5]^2*C[1])/(2*n) + ((log(n)+Euler)*C[5]^2*C[1])/(12*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n) - (C[5]^3*C[1])/(9*n^3) + (C[5]^3*C[1])/(3*n^2) - (2*C[5]^3*C[1])/(3*n) - (C[5]^5*C[1])/5 + (11*C[1]^2)/(60*n^4) - (143*C[1]^2)/(360*n^3) + (11*C[1]^2)/(40*n^2) + (11*C[1]^2)/(10*n) + (11*(log(n)+Euler)*C[1]^2)/(60*n^3) - (11*(log(n)+Euler)*C[1]^2)/(20*n^2) + (11*(log(n)+Euler)*C[1]^2)/(10*n) + C[5]^3*C[1]^2 - (41*C[5]*C[1]^3)/210 + (7*C[5]*C[3])/(24*n^4) - (91*C[5]*C[3])/(144*n^3) + (7*C[5]*C[3])/(16*n^2) + (7*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)*C[5]*C[3])/(24*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n) - (7*C[5]^2*C[3])/(24*n^3) + (7*C[5]^2*C[3])/(8*n^2) - (7*C[5]^2*C[3])/(4*n) + (5*C[5]^4*C[3])/48 + (7*C[1]*C[3])/(48*n^3) - (7*C[1]*C[3])/(16*n^2) + (7*C[1]*C[3])/(8*n) + (9*C[5]^2*C[1]*C[3])/4 - (421*C[1]^2*C[3])/160 - (61*C[5]*C[3]^2)/32 + (13*C[2])/(32*n^3) - (39*C[2])/(32*n^2) + (39*C[2])/(16*n) + (39*C[5]^2*C[2])/32 - (35*C[1]*C[2])/8 + 30*C[6] + C[5]*C[19] + 20*C[7] + 15*C[8] + 14*C[9] + 16*C[10] + 20*C[11] - 12*C[56] - 6*C[57] - 10*C[58] - 3*C[59] - 6*C[60] - 10*C[61] - 3*C[62] - 5*C[63] - 8*C[64] - 12*C[65] - 6*C[66] - 7*C[67] - 9*C[68] - 12*C[69] - 16*C[70] + C[145] + 2*C[146] + C[148] + 2*C[149] + 2*C[150] + 3*C[151] + 4*C[152] + C[23]/(3*n^4) - (13*C[23])/(18*n^3) + C[23]/(2*n^2) + (2*C[23])/n + ((log(n)+Euler)*C[23])/(3*n^3) - ((log(n)+Euler)*C[23])/n^2 + (2*(log(n)+Euler)*C[23])/n - (2*C[5]*C[23])/(3*n^3) + (2*C[5]*C[23])/n^2 - (4*C[5]*C[23])/n + 6*C[5]*C[1]*C[23] - (5*C[3]*C[23])/2 + C[154] + 2*C[155] + 3*C[156] + 2*C[157] + 3*C[158] + 4*C[159] + 4*C[160] + 5*C[161] + 6*C[162] + (2*C[123])/(3*n^3) - (2*C[123])/n^2 + (4*C[123])/n - 6*C[1]*C[123];
Bf[258]=(n)->0;
Af[259]=(n)->-1/72*1/n^4 + 24*C[4] - (13*C[1]^2)/(240*n^4) + (169*C[1]^2)/(1440*n^3) - (13*C[1]^2)/(160*n^2) - (13*C[1]^2)/(40*n) - (13*(log(n)+Euler)*C[1]^2)/(240*n^3) + (13*(log(n)+Euler)*C[1]^2)/(80*n^2) - (13*(log(n)+Euler)*C[1]^2)/(40*n) + (5*C[1]*C[3])/(48*n^3) - (5*C[1]*C[3])/(16*n^2) + (5*C[1]*C[3])/(8*n) - (393*C[1]^2*C[3])/160 - (41*C[2])/(192*n^3) + (41*C[2])/(64*n^2) - (41*C[2])/(32*n) + (465*C[1]*C[2])/128 + 5*C[12] - 5*C[13] - 16*C[14] - 3*C[41] - 20*C[15] - 4*C[26] - 18*C[16] - 3*C[27] - 13*C[17] - 5*C[18] + 3*C[77] + 12*C[80] + 2*C[49] + 10*C[81] + C[42] + 7*C[82] + 3*C[83] + 4*C[84] + 14*C[87] + 2*C[30] + 10*C[88] + 4*C[89] + 3*C[90] + 9*C[93] + 3*C[94] - 2*C[193] - 6*C[196] - 4*C[197] - 2*C[198] - C[199] - 3*C[202] - C[203] - 2*C[216] - 6*C[219] - 2*C[220];
Bf[259]=(n)->0;
Af[260]=(n)->C[5]^4/(36*n^4) - (13*C[5]^4)/(216*n^3) + C[5]^4/(24*n^2) + C[5]^4/(6*n) + ((log(n)+Euler)*C[5]^4)/(36*n^3) - ((log(n)+Euler)*C[5]^4)/(12*n^2) + ((log(n)+Euler)*C[5]^4)/(6*n) - C[5]^5/(45*n^3) + C[5]^5/(15*n^2) - (2*C[5]^5)/(15*n) - (C[5]^2*C[1])/(6*n^4) + (13*C[5]^2*C[1])/(36*n^3) - (C[5]^2*C[1])/(4*n^2) - (C[5]^2*C[1])/n - ((log(n)+Euler)*C[5]^2*C[1])/(6*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(2*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/n + (C[5]^3*C[1])/(9*n^3) - (C[5]^3*C[1])/(3*n^2) + (2*C[5]^3*C[1])/(3*n) + (C[5]^5*C[1])/5 - (17*C[1]^2)/(80*n^4) + (221*C[1]^2)/(480*n^3) - (51*C[1]^2)/(160*n^2) - (51*C[1]^2)/(40*n) - (17*(log(n)+Euler)*C[1]^2)/(80*n^3) + (51*(log(n)+Euler)*C[1]^2)/(80*n^2) - (51*(log(n)+Euler)*C[1]^2)/(40*n) - C[5]^3*C[1]^2 - (49*C[5]*C[1]^3)/240 - (7*C[5]*C[3])/(12*n^4) + (91*C[5]*C[3])/(72*n^3) - (7*C[5]*C[3])/(8*n^2) - (7*C[5]*C[3])/(2*n) - (7*(log(n)+Euler)*C[5]*C[3])/(12*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(4*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(2*n) + (7*C[5]^2*C[3])/(24*n^3) - (7*C[5]^2*C[3])/(8*n^2) + (7*C[5]^2*C[3])/(4*n) - (C[5]^4*C[3])/24 - (5*C[1]*C[3])/(96*n^3) + (5*C[1]*C[3])/(32*n^2) - (5*C[1]*C[3])/(16*n) - (19*C[5]^2*C[1]*C[3])/8 + (3*C[1]^2*C[3])/10 + (23*C[5]*C[3]^2)/16 - (103*C[2])/(192*n^3) + (103*C[2])/(64*n^2) - (103*C[2])/(32*n) + (309*C[1]*C[2])/64 - 6*C[12] + 4*C[25] + 5*C[24] + 3*C[22] + C[20] + 5*C[21] - 3*C[139] - 2*C[126] - C[140] - C[127] - C[141] - 3*C[103] - 4*C[128] - 3*C[142] + C[324] - (2*C[23])/(3*n^4) + (13*C[23])/(9*n^3) - C[23]/n^2 - (4*C[23])/n - (2*(log(n)+Euler)*C[23])/(3*n^3) + (2*(log(n)+Euler)*C[23])/n^2 - (4*(log(n)+Euler)*C[23])/n + (2*C[5]*C[23])/(3*n^3) - (2*C[5]*C[23])/n^2 + (4*C[5]*C[23])/n - 6*C[5]*C[1]*C[23] + C[3]*C[23] + 2*C[328] + C[329] + 2*C[330] - (2*C[123])/(3*n^3) + (2*C[123])/n^2 - (4*C[123])/n + 6*C[1]*C[123];
Bf[260]=(n)->0;
Af[261]=(n)->35/(192*n^4) - 1/(9*n^3) + (11*(log(n)+Euler))/(48*n^4) - (log(n)+Euler)/(12*n^3) - C[1]^2/(12*n^4) + (13*C[1]^2)/(72*n^3) - C[1]^2/(8*n^2) - C[1]^2/(2*n) - ((log(n)+Euler)*C[1]^2)/(12*n^3) + ((log(n)+Euler)*C[1]^2)/(4*n^2) - ((log(n)+Euler)*C[1]^2)/(2*n) + C[1]^2*C[3] + C[2]/(12*n^3) - C[2]/(4*n^2) + C[2]/(2*n) - (C[1]*C[2])/2 + C[41] + C[27] + C[28] - C[49] - C[42] - C[43] - C[44] - C[34] - C[35] + C[51] + C[46] + C[47];
Bf[261]=(n)->0;
Af[262]=(n)->-101/(1152*n^4) + 19/(216*n^3) - (11*(log(n)+Euler))/(96*n^4) + (5*(log(n)+Euler))/(36*n^3) - (3*(log(n)+Euler)^2)/(16*n^4) + (log(n)+Euler)^2/(12*n^3) - (3*C[1])/(16*n^4) + C[1]/(12*n^3) - (C[1]*C[3])/(6*n^3) + (C[1]*C[3])/(2*n^2) - (C[1]*C[3])/n - (C[1]^2*C[3])/2 + C[2]/(12*n^3) - C[2]/(4*n^2) + C[2]/(2*n) + (9*C[1]*C[2])/4 - C[12]/2 + C[41]/2 - C[26]/2 + C[27]/2 - C[49]/2 - C[42]/2 - C[43] + C[30]/2 + C[32]/2 - C[33] + C[35]/2 + C[53]/2 + C[50] + C[51]/2 + C[45] + C[47]/2 - C[37]/2 + C[39]/2 - C[54]/2 - C[52] - C[48]/2;
Bf[262]=(n)->0;
Af[263]=(n)->-28*C[4] + C[5]^4/(96*n^4) - C[5]^4/(48*n^3) + C[5]^4/(48*n^2) - (C[5]^2*C[1])/(16*n^4) + (C[5]^2*C[1])/(8*n^3) - (C[5]^2*C[1])/(8*n^2) - (C[5]^5*C[1])/30 - C[1]^2/(32*n^4) + C[1]^2/(16*n^3) - C[1]^2/(16*n^2) + (41*C[5]^3*C[1]^2)/120 + (157*C[5]*C[1]^3)/560 - (7*C[5]*C[3])/(32*n^4) + (7*C[5]*C[3])/(16*n^3) - (7*C[5]*C[3])/(16*n^2) - (C[5]^4*C[3])/12 + (5*C[5]^2*C[1]*C[3])/16 + (5*C[1]^2*C[3])/8 - (9*C[5]*C[3]^2)/16 + (347*C[5]^2*C[2])/64 - (263*C[1]*C[2])/128 - 3*C[12] + 15*C[6] + 2*C[25] + (5*C[5]*C[19])/2 + 7*C[7] + C[24] + 7*C[8] + 12*C[9] + C[20]/2 + (35*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 4*C[56] - C[57] - C[58] - 3*C[59] - 3*C[61] - 7*C[62] - (5*C[63])/2 - C[141]/2 - (5*C[64])/2 - 7*C[65] - 10*C[66] - (11*C[67])/2 - C[128] - 4*C[68] - (3*C[142])/2 - (11*C[69])/2 - 10*C[70] + C[147] + C[149] + C[152] - C[23]/(4*n^4) + C[23]/(2*n^3) - C[23]/(2*n^2) + C[5]*C[1]*C[23] + 2*C[3]*C[23] + 3*C[153] + C[154] + C[155] + 3*C[156] + C[157] + C[159] + C[160] + C[161] + 3*C[162] - C[1]*C[123];
Bf[263]=(n)->0;
Af[264]=(n)->21*C[4] + (C[5]^5*C[1])/60 + (3*C[1]^2)/(160*n^4) - (3*C[1]^2)/(80*n^3) + (3*C[1]^2)/(80*n^2) + (47*C[5]*C[1]^3)/80 - (85*C[3])/(384*n^4) + (5*C[3])/(48*n^3) + (5*C[3])/(32*n^2) + (5*(log(n)+Euler)*C[3])/(32*n^4) - (5*(log(n)+Euler)*C[3])/(16*n^3) + (5*(log(n)+Euler)*C[3])/(16*n^2) + (C[5]^4*C[3])/96 + (13*C[5]^2*C[1]*C[3])/16 - (31*C[1]^2*C[3])/320 + (49*C[5]*C[3]^2)/64 + (39*C[5]^2*C[2])/32 + (289*C[1]*C[2])/128 - 20*C[6] + C[5]*C[19] - 10*C[7] - 3*C[8] - 3*C[9] - 9*C[10] - 15*C[11] + 8*C[56] + 2*C[57] + 2*C[58] + 3*C[61] + C[62] + 3*C[64] + 8*C[65] + 4*C[66] + C[67] + 3*C[68] + 8*C[69] + 14*C[70] - C[149] - 2*C[152] - C[5]*C[1]*C[23] - (C[3]*C[23])/4 - C[155] - 3*C[156] - C[159] - 2*C[160] - 2*C[161] - 6*C[162] + 3*C[1]*C[123];
Bf[264]=(n)->0;
Af[265]=(n)->-6*C[4] - C[5]^4/(96*n^4) + C[5]^4/(48*n^3) - C[5]^4/(48*n^2) + (65*C[1])/(384*n^4) - C[1]/(18*n^3) + C[1]/(16*n^2) - (17*(log(n)+Euler)*C[1])/(96*n^4) + ((log(n)+Euler)*C[1])/(12*n^3) + ((log(n)+Euler)*C[1])/(8*n^2) + ((log(n)+Euler)^2*C[1])/(16*n^4) - ((log(n)+Euler)^2*C[1])/(8*n^3) + ((log(n)+Euler)^2*C[1])/(8*n^2) + (C[5]^2*C[1])/(16*n^4) - (C[5]^2*C[1])/(8*n^3) + (C[5]^2*C[1])/(8*n^2) + (C[5]^5*C[1])/120 + (13*C[1]^2)/(80*n^4) - (13*C[1]^2)/(40*n^3) + (13*C[1]^2)/(40*n^2) - (C[5]^3*C[1]^2)/12 + (13*C[5]*C[1]^3)/840 - (17*C[3])/(384*n^4) + C[3]/(48*n^3) + C[3]/(32*n^2) + ((log(n)+Euler)*C[3])/(32*n^4) - ((log(n)+Euler)*C[3])/(16*n^3) + ((log(n)+Euler)*C[3])/(16*n^2) + (7*C[5]*C[3])/(32*n^4) - (7*C[5]*C[3])/(16*n^3) + (7*C[5]*C[3])/(16*n^2) + (7*C[5]^4*C[3])/96 - (7*C[5]^2*C[1]*C[3])/8 - (559*C[1]^2*C[3])/320 - (177*C[5]*C[3]^2)/64 + (25*C[1]*C[2])/128 + 5*C[6] + 5*C[7] + 2*C[8] + C[10] + 5*C[11] - 4*C[56] - C[57] - C[58] - C[64] - C[65] - 2*C[68] - 4*C[69] - 4*C[70] + C[152] + C[23]/(4*n^4) - C[23]/(2*n^3) + C[23]/(2*n^2) - (7*C[3]*C[23])/4 + C[160] + C[161] + 3*C[162] - C[1]*C[123];
Bf[265]=(n)->0;
Af[266]=(n)->21/(256*n^4) + 1/(27*n^3) - 1/(16*n^2) - (65*(log(n)+Euler))/(192*n^4) + (log(n)+Euler)/(9*n^3) - (log(n)+Euler)/(8*n^2) + (17*(log(n)+Euler)^2)/(96*n^4) - (log(n)+Euler)^2/(12*n^3) - (log(n)+Euler)^2/(8*n^2) - (log(n)+Euler)^3/(24*n^4) + (log(n)+Euler)^3/(12*n^3) - (log(n)+Euler)^3/(12*n^2) + (17*C[1])/(96*n^4) - C[1]/(12*n^3) - C[1]/(8*n^2) - ((log(n)+Euler)*C[1])/(8*n^4) + ((log(n)+Euler)*C[1])/(4*n^3) - ((log(n)+Euler)*C[1])/(4*n^2) + (2*C[1]^3)/105 - C[3]/(12*n^4) + C[3]/(6*n^3) - C[3]/(6*n^2) + C[3]^2;
Bf[266]=(n)->0;
Af[267]=(n)->3/(128*n^4) - 1/(81*n^3) + (3*(log(n)+Euler))/(32*n^4) - (log(n)+Euler)/(27*n^3) - (log(n)+Euler)^2/(16*n^4) - (log(n)+Euler)^2/(18*n^3) + (log(n)+Euler)^3/(12*n^4) - (log(n)+Euler)^3/(18*n^3) - C[1]/(16*n^4) - C[1]/(18*n^3) + ((log(n)+Euler)*C[1])/(4*n^4) - ((log(n)+Euler)*C[1])/(6*n^3) + C[3]/(6*n^4) - C[3]/(9*n^3) - (11*C[1]^2*C[3])/30 + (3*C[1]*C[2])/2 + (2*C[41])/3 + C[26]/6 + C[27]/3 - C[28]/6 + C[29]/6 - (2*C[49])/3 - C[42]/3 - C[43]/3 - C[44]/6 + C[30]/6 + C[31]/6 - C[32]/6 - C[34]/3 + C[35]/6 + (5*C[53])/6 + C[50]/3 + C[51]/6 - C[46]/6 - C[47]/6 - C[36]/2 - C[37]/6 - C[38]/6 - C[55]/2 - C[54]/3 + C[52]/6 + C[48]/2 + C[40]/2;
Bf[267]=(n)->0;
Af[268]=(n)->5/(512*n^4) - 1/(162*n^3) + (5*(log(n)+Euler))/(128*n^4) - (log(n)+Euler)/(54*n^3) - (3*(log(n)+Euler)^2)/(64*n^4) - (log(n)+Euler)^2/(36*n^3) + (log(n)+Euler)^3/(16*n^4) - (log(n)+Euler)^3/(36*n^3) + 11*C[4] - (3*C[1])/(64*n^4) - C[1]/(36*n^3) + (3*(log(n)+Euler)*C[1])/(16*n^4) - ((log(n)+Euler)*C[1])/(12*n^3) + C[3]/(8*n^4) - C[3]/(18*n^3) - (C[5]^4*C[3])/32 + (3*C[5]^2*C[1]*C[3])/16 + (41*C[1]^2*C[3])/120 + (21*C[5]*C[3]^2)/32 + (295*C[1]*C[2])/768 + 22*C[12] + (5*C[13])/3 - (15*C[6])/2 - (5*C[7])/2 - (3*C[24])/2 + C[8] - (13*C[22])/3 + (5*C[9])/2 - (9*C[20])/2 + 2*C[10] - (25*C[14])/6 - (15*C[41])/2 - (35*C[15])/6 - (29*C[26])/3 - 5*C[16] - (55*C[27])/6 - (13*C[17])/6 - (32*C[28])/3 + (5*C[18])/3 - (46*C[29])/3 + 2*C[71] - 2*C[72] + 2*C[73] - 2*C[56] + C[74] + C[113] + C[75] + C[114]/2 - (3*C[139])/2 - (7*C[57])/2 + C[76] - (7*C[58])/2 + (2*C[104])/3 + (13*C[115])/3 + (2*C[105])/3 + (11*C[116])/3 + (2*C[106])/3 + (8*C[117])/3 - 4*C[126] - 4*C[59] - (3*C[140])/2 - 4*C[60] + (2*C[107])/3 - 4*C[61] + C[129]/2 + 4*C[98] + C[110]/2 + 3*C[124] + C[130]/2 + 2*C[135] + C[131]/2 + 2*C[136] - 3*C[101] - 3*C[62] - (5*C[127])/2 - 3*C[63] - C[141] - 3*C[64] + C[132]/2 - 3*C[65] - C[77] + 4*C[78] + (2*C[118])/3 + (5*C[79])/2 + (11*C[119])/6 + (4*C[108])/3 + 2*C[137] + C[133]/2 + 2*C[80] + (5*C[49])/2 + (7*C[81])/6 + (5*C[42])/2 + C[82]/6 + (5*C[43])/2 - C[83] + 4*C[44] - (4*C[84])/3 + 5*C[85] + (5*C[120])/6 + (5*C[86])/2 + (8*C[121])/3 + (2*C[109])/3 + (7*C[87])/3 + 4*C[30] + (2*C[88])/3 + 4*C[31] - (4*C[89])/3 + 6*C[32] - (3*C[90])/2 + 4*C[91] + C[122]/2 + C[92] + C[93] + 4*C[33] - (3*C[94])/2 + 6*C[34] - 2*C[95] + 2*C[96] - 2*C[97] + 8*C[35] + 3*C[143] - 3*C[274] + C[285] - C[286] - 2*C[275] + 2*C[287] + C[288] + 3*C[144] + 3*C[145] + 3*C[146] - 2*C[276] + C[289]/2 - C[278] + C[290]/2 - C[280] + C[293] + C[322] + 2*C[147] + 2*C[148] + 2*C[149] + C[296] + C[297]/2 + 2*C[150] + 2*C[151] + 2*C[152] + (3*C[3]*C[23])/4 - C[187] - C[281] - C[298]/2 + C[299]/2 - C[190]/2 - C[192]/2 - C[282] + C[302]/2 - C[194] - C[303]/2 - C[195]/2 - C[196] - C[53] - C[197]/2 - C[50] - C[51] - C[200]/2 - C[305]/2 - C[202]/2 - C[45] - C[46] - C[47] - C[210] - 2*C[284] - C[306] + C[307] - C[217] - C[308] - C[219] - 2*C[36] - 2*C[37] - 2*C[38] - 2*C[39] + 2*C[331] - 2*C[332] + 2*C[333] - 2*C[334] - 2*C[335] + 2*C[336] - 2*C[337] + 2*C[338] + 2*C[339] - 2*C[340] + 2*C[341] - 2*C[342] - 2*C[343] + 2*C[344] - 2*C[345] + C[346] - C[347] + C[348] - C[349] - C[350] + C[351] - C[352] + C[353] - C[354] + C[355] - C[356] + C[357] + C[358] - C[359] + C[360] - C[361] - C[362] + C[363] + C[364] - C[365] - C[366] - C[367] + C[368] - C[369] + C[370] - C[371] + C[372] + C[373] - C[374] - C[375] + C[376] + C[377] - C[378] - C[379] - C[380] - C[381] + C[382] - C[383] + C[384] - C[385] + C[386] - C[387] - C[388] + C[389] - C[390] - C[391] + C[392] - C[393] + C[394] + C[395] - C[396] + C[397] - C[398] - C[399] + C[400] - C[401] - C[402] + C[403] + C[404] - C[405] - C[406] + C[407] + C[408] - C[409] + C[410] - C[411] + C[412] - C[413] + C[414] - C[415] - C[416] + C[417] - C[418] + C[419] - C[420] - C[421] + C[422] - C[423] + C[424] + C[425] - C[426] - C[427] + C[428] + C[429] + C[430] - C[431] + C[432] - C[433] + C[434] - C[435] + C[436] + C[437] - C[438] + C[439] - 2*C[440] + 2*C[441] - 2*C[442] + 2*C[443] + 2*C[444] - 2*C[445] + 2*C[446] - 2*C[447] - 2*C[448] + 2*C[449] - 2*C[450] + 2*C[451] + 2*C[452] - 2*C[453] + 2*C[454];
Bf[268]=(n)->C[5]^5/(60*n^3) - C[5]^5/(60*n^2) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(12*n^2) - (7*C[5]^2*C[3])/(32*n^3) + (7*C[5]^2*C[3])/(32*n^2) + (7*C[1]*C[3])/(32*n^3) - (7*C[1]*C[3])/(32*n^2) + (27*C[2])/(64*n^3) - (27*C[2])/(64*n^2) - (C[5]*C[23])/(2*n^3) + (C[5]*C[23])/(2*n^2) + C[123]/(2*n^3) - C[123]/(2*n^2);
Af[269]=(n)->-1/256*1/n^4 - (log(n)+Euler)/(64*n^4) - (log(n)+Euler)^2/(32*n^4) - 13*C[4] - C[1]/(32*n^4) + (C[5]^5*C[1])/20 - (C[5]^3*C[1]^2)/4 + (C[5]^4*C[3])/8 - (45*C[5]^2*C[1]*C[3])/32 - (143*C[1]^2*C[3])/160 - (21*C[5]*C[3]^2)/8 + (393*C[1]*C[2])/256 + 17*C[12] + (5*C[13])/2 + (5*C[6])/2 - 2*C[25] - (11*C[7])/2 - (13*C[24])/2 - 10*C[8] - (17*C[22])/2 - 10*C[9] - (13*C[20])/2 - 6*C[10] + 6*C[14] - (11*C[41])/2 + (13*C[15])/2 - (15*C[26])/2 + (9*C[16])/2 - (15*C[27])/2 + (5*C[17])/2 - (15*C[28])/2 + (5*C[18])/2 - 10*C[29] - 4*C[71] + 2*C[72] - 4*C[73] + 12*C[56] - (3*C[74])/2 + 3*C[113] - (3*C[75])/2 + (3*C[114])/2 + (3*C[139])/2 + (27*C[57])/2 - (3*C[76])/2 + (27*C[58])/2 - C[104] + 4*C[115] - C[105] + 2*C[116] - C[106] + 2*C[117] + 4*C[126] + 13*C[59] + (3*C[140])/2 + 13*C[60] - C[107] + 13*C[61] - C[129] + 3*C[98] - C[110] + (3*C[124])/2 - C[130] + (3*C[135])/2 - C[131] + (3*C[136])/2 + 3*C[101] + 9*C[62] + (5*C[127])/2 + 9*C[63] + C[141] + 9*C[64] - C[132] + 9*C[65] + (3*C[77])/2 - 7*C[78] + C[118] - 4*C[79] + C[119] - 2*C[108] + (3*C[137])/2 - C[133] + 2*C[49] + C[81] + 2*C[42] + (3*C[82])/2 + 2*C[43] + (3*C[83])/2 + 2*C[44] + 2*C[84] - 8*C[85] + (3*C[120])/2 - (7*C[86])/2 + 2*C[121] - C[109] + C[87] + 3*C[30] + 2*C[88] + 3*C[31] + 2*C[89] + 3*C[32] + 2*C[90] - 6*C[91] + (3*C[122])/2 - (3*C[92])/2 + 2*C[93] + 3*C[33] + 2*C[94] + 3*C[34] + 2*C[95] - 4*C[96] + 2*C[97] + 3*C[35] + 3*C[163] - 3*C[164] + 3*C[165] - 3*C[166] - 3*C[167] + 3*C[168] - 3*C[169] - 9*C[143] + 2*C[170] - 2*C[171] + 2*C[172] - 2*C[274] + 2*C[173] - 2*C[174] + C[285] - 2*C[175] + 2*C[176] - 2*C[286] + 2*C[177] - 2*C[275] - 2*C[178] - 2*C[179] + C[288] - 2*C[321] - 9*C[144] - 2*C[180] - 9*C[145] - 2*C[181] + 2*C[182] - 2*C[183] - 9*C[146] + C[232] - C[233] + C[234] - C[276] + C[235] - C[236] + C[289]/2 - C[237] + C[238] - C[277] + C[239] - C[278] + C[240] - C[241] + C[290]/2 - C[242] + C[291] - C[243] + C[244] - C[292] + C[245] - C[279] + C[246] - C[280] - C[247] - C[248] + C[294] - C[249] + C[295] - 3*C[322] - 6*C[147] - C[323] - 6*C[148] - C[250] - 6*C[149] - C[251] - C[252] + C[297]/2 - C[324] - 6*C[150] - C[253] - 6*C[151] - C[254] + C[255] - C[256] - 6*C[152] - (3*C[5]*C[1]*C[23])/2 - 3*C[3]*C[23] + 2*C[184] - 2*C[185] + 2*C[186] + (3*C[188])/2 - C[281] + (3*C[189])/2 - C[298] + C[299]/2 - C[190]/2 + (3*C[191])/2 - C[192]/2 + C[257] - C[282] + C[258] - C[283] + C[259] - C[300] + C[301] - C[260] + C[302]/2 - C[261] + C[262] - C[263] - 2*C[193] + 3*C[194] - C[303] + 2*C[195] - C[304] + C[264] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] + (5*C[200])/2 - C[305] + (3*C[201])/2 - 2*C[202] - 2*C[203] - 2*C[204] + 2*C[205] - 2*C[206] + 3*C[207] - 3*C[208] + 3*C[209] - C[210] + 2*C[211] - 2*C[284] + 2*C[212] - 2*C[306] + C[307] - 2*C[213] + 2*C[214] - 2*C[215] - 3*C[216] + 4*C[217] - 2*C[308] + 2*C[218] - 3*C[219] - 3*C[220] - 3*C[221] + 3*C[222] - 3*C[223] + 3*C[224] - 3*C[225] + 3*C[226] - 3*C[227] - 3*C[228] + 3*C[229] - 3*C[230] - 4*C[331] + 2*C[332] - 4*C[333] + 6*C[334] + 2*C[335] - 4*C[336] + 2*C[337] - 4*C[339] + 6*C[340] - 4*C[341] + 2*C[342] + 6*C[343] - 4*C[344] + 6*C[345] - 2*C[346] + C[347] - 2*C[348] + 3*C[349] + C[350] - 2*C[351] + C[352] - 2*C[353] + C[354] - 2*C[355] + 3*C[356] - 2*C[357] - 2*C[358] + 3*C[359] - 2*C[360] + 3*C[361] + C[362] - 2*C[363] - 2*C[364] + C[365] + C[366] + C[367] - 2*C[368] + C[369] - 2*C[370] + 3*C[371] - 2*C[372] - 2*C[373] + 3*C[374] + 3*C[375] - 2*C[376] - 2*C[377] + 3*C[378] + 3*C[379] + 3*C[380] + 3*C[381] - 2*C[382] + 3*C[383] - 2*C[384] + 3*C[385] - 2*C[386] + C[387] + 3*C[388] - 2*C[389] + 3*C[390] + (3*C[1]*C[123])/2 + C[391] - 2*C[392] + C[393] - 2*C[395] + C[396] - 2*C[397] + 3*C[398] + C[399] - 2*C[400] + C[401] + C[402] - 2*C[403] - 2*C[404] + C[405] + C[406] - 2*C[407] - 2*C[408] + 3*C[409] - 2*C[410] + 3*C[411] - 2*C[412] + C[413] - 2*C[414] + 3*C[415] + C[416] + C[418] - 2*C[419] + C[420] + C[421] - 2*C[422] + C[423] - 2*C[424] + C[426] + C[427] + C[431] + C[433] + C[435] - 2*C[436] + C[438] + 2*C[440] - 4*C[441] + 2*C[442] - 4*C[444] + 2*C[445] - 4*C[446] + 6*C[447] + 2*C[448] + 2*C[450] - 4*C[451] + 2*C[453];
Bf[269]=(n)->(5*C[5]^4)/(288*n^4) - C[5]^4/(48*n^3) + ((log(n)+Euler)*C[5]^4)/(48*n^3) - ((log(n)+Euler)*C[5]^4)/(48*n^2) - C[5]^5/(60*n^3) + C[5]^5/(60*n^2) - (5*C[5]^2*C[1])/(48*n^4) + (C[5]^2*C[1])/(8*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n^2) + (C[5]^3*C[1])/(12*n^3) - (C[5]^3*C[1])/(12*n^2) - (5*C[1]^2)/(96*n^4) + C[1]^2/(16*n^3) - ((log(n)+Euler)*C[1]^2)/(16*n^3) + ((log(n)+Euler)*C[1]^2)/(16*n^2) - (35*C[5]*C[3])/(96*n^4) + (7*C[5]*C[3])/(16*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n^2) + (7*C[5]^2*C[3])/(32*n^3) - (7*C[5]^2*C[3])/(32*n^2) - (25*C[2])/(64*n^3) + (25*C[2])/(64*n^2) - (5*C[23])/(12*n^4) + C[23]/(2*n^3) - ((log(n)+Euler)*C[23])/(2*n^3) + ((log(n)+Euler)*C[23])/(2*n^2) + (C[5]*C[23])/(2*n^3) - (C[5]*C[23])/(2*n^2) - C[123]/(2*n^3) + C[123]/(2*n^2);
Af[270]=(n)->-9*C[4] - (7*C[5]^5*C[1])/60 + (7*C[5]^3*C[1]^2)/12 - (19*C[5]^4*C[3])/192 + (17*C[5]^2*C[1]*C[3])/8 + (291*C[1]^2*C[3])/320 + (133*C[5]*C[3]^2)/64 - 3*C[1]*C[2] + 9*C[12] - 5*C[13] + 20*C[6] - 2*C[25] + 20*C[7] - C[24] + 20*C[8] - 2*C[22] + 18*C[9] - 2*C[20] + 12*C[10] - 6*C[14] - 3*C[41] - 6*C[15] - 4*C[26] - 5*C[16] - 4*C[27] - 5*C[17] - 4*C[28] - 5*C[18] - 4*C[29] - 2*C[71] + 4*C[72] - 2*C[73] - 18*C[56] - 2*C[74] + 3*C[113] - 2*C[75] + 3*C[114] - 3*C[139] - 18*C[57] - 2*C[76] - 18*C[58] - C[104] + 3*C[115] - C[105] + 3*C[116] - C[106] + 3*C[117] - 3*C[126] - 17*C[59] - 2*C[140] - 17*C[60] - C[107] - 17*C[61] + 2*C[98] + 2*C[124] + 2*C[135] + 2*C[136] - 2*C[101] - 12*C[62] - 2*C[127] - 12*C[63] - C[141] - 12*C[64] - 12*C[65] + 3*C[77] + 2*C[118] + 2*C[119] + 2*C[137] + 3*C[80] + 3*C[81] + 3*C[82] + 3*C[83] + 4*C[84] - C[85] + 3*C[120] - C[86] + 3*C[121] - C[109] + 4*C[87] + 4*C[88] + 4*C[89] + 4*C[90] - 2*C[91] + 3*C[122] - 2*C[92] + 4*C[93] + 4*C[94] + 4*C[95] - 2*C[96] + 4*C[97] - 3*C[163] + 6*C[164] - 3*C[165] + 6*C[167] - 3*C[168] + 6*C[169] + 9*C[143] - 3*C[170] + 5*C[171] - 3*C[172] - 3*C[173] + 5*C[174] - 2*C[285] + 5*C[175] - 3*C[176] - 3*C[177] + 5*C[178] - 2*C[287] + 5*C[179] - 2*C[288] + 4*C[321] + 9*C[144] + 5*C[180] + 9*C[145] + 5*C[181] - 3*C[182] + 5*C[183] + 9*C[146] - 2*C[232] + 3*C[233] - 2*C[234] - 2*C[235] + 3*C[236] - C[289] + 3*C[237] - 2*C[238] - 2*C[239] - 2*C[240] + 3*C[241] - C[290] + 3*C[242] - C[291] + 3*C[243] - 2*C[244] - 2*C[245] - 2*C[246] + 3*C[247] - C[293] + 3*C[248] - C[294] + 3*C[249] - C[295] + 3*C[322] + 6*C[147] + 2*C[323] + 6*C[148] + 3*C[250] + 6*C[149] + 3*C[251] - C[296] + 3*C[252] - C[297] + 2*C[324] + 6*C[150] + 3*C[253] + 6*C[151] + 3*C[254] - 2*C[255] + 3*C[256] + 6*C[152] + (7*C[5]*C[1]*C[23])/2 + (19*C[3]*C[23])/8 - 2*C[184] - 2*C[186] + 3*C[187] - 2*C[188] - 2*C[189] - C[299] + 3*C[190] - 2*C[191] + 3*C[192] - 2*C[257] - 2*C[258] - 2*C[259] - C[301] + 3*C[260] - C[302] + 3*C[261] - 2*C[262] + 3*C[263] - 2*C[194] - 2*C[195] - 2*C[264] - 2*C[200] - 2*C[201] - 2*C[205] - 3*C[207] - 3*C[209] + 5*C[210] - 3*C[211] - 3*C[212] - 2*C[307] + 5*C[213] - 3*C[214] + 5*C[215] - 3*C[217] - 3*C[218] - 3*C[222] - 3*C[224] - 3*C[226] + 6*C[227] - 3*C[229] + 2*C[331] + 2*C[333] - 6*C[334] + 2*C[336] + 2*C[339] - 6*C[340] + 2*C[341] - 6*C[343] + 2*C[344] - 6*C[345] + C[346] + C[348] - 3*C[349] + C[351] + C[353] + C[355] - 3*C[356] + C[357] + C[358] - 3*C[359] + C[360] - 3*C[361] + C[363] + C[364] + C[368] + C[370] - 3*C[371] + C[372] + C[373] - 3*C[374] - 3*C[375] + C[376] + C[377] - 3*C[378] - 3*C[379] - 3*C[380] - 3*C[381] + C[382] - 3*C[383] + C[384] - 3*C[385] + C[386] - 3*C[388] + C[389] - 3*C[390] - (7*C[1]*C[123])/2 + C[392] + C[395] + C[397] - 3*C[398] + C[400] + C[403] + C[404] + C[407] + C[408] - 3*C[409] + C[410] - 3*C[411] + C[412] + C[414] - 3*C[415] + C[419] + C[422] + C[424] + C[436] + 2*C[441] + 2*C[444] + 2*C[446] - 6*C[447] + 2*C[451];
Bf[270]=(n)->-1/60*C[5]^5/n^3 + C[5]^5/(60*n^2) + (C[5]^3*C[1])/(12*n^3) - (C[5]^3*C[1])/(12*n^2) + C[1]^2/(32*n^4) - (3*C[1]^2)/(80*n^3) + (3*(log(n)+Euler)*C[1]^2)/(80*n^3) - (3*(log(n)+Euler)*C[1]^2)/(80*n^2) - (55*C[3])/(128*n^4) + (5*C[3])/(32*n^3) + (25*(log(n)+Euler)*C[3])/(96*n^4) - (5*(log(n)+Euler)*C[3])/(16*n^3) + (5*(log(n)+Euler)^2*C[3])/(32*n^3) - (5*(log(n)+Euler)^2*C[3])/(32*n^2) + (7*C[5]^2*C[3])/(32*n^3) - (7*C[5]^2*C[3])/(32*n^2) - (C[1]*C[3])/(16*n^3) + (C[1]*C[3])/(16*n^2) - C[2]/(16*n^3) + C[2]/(16*n^2) + (C[5]*C[23])/(2*n^3) - (C[5]*C[23])/(2*n^2) - C[123]/(2*n^3) + C[123]/(2*n^2);
Af[271]=(n)->24*C[4] + (C[5]^5*C[1])/12 - (5*C[5]^3*C[1]^2)/12 + (C[5]^4*C[3])/192 - (9*C[5]^2*C[1]*C[3])/8 + (69*C[1]^2*C[3])/160 - (7*C[5]*C[3]^2)/64 + (127*C[1]*C[2])/64 + 5*C[12] - 5*C[13] - 15*C[6] - 4*C[25] - 15*C[7] - 4*C[24] - 15*C[8] - 4*C[22] - 15*C[9] - 3*C[20] - 12*C[10] - 4*C[14] - 5*C[15] - 5*C[16] - 5*C[17] - 5*C[18] + 4*C[71] + 4*C[73] + 8*C[56] + 4*C[74] + 4*C[75] + 3*C[139] + 8*C[57] + 4*C[76] + 8*C[58] + 4*C[104] + 4*C[105] + 4*C[106] + 3*C[126] + 8*C[59] + 3*C[140] + 8*C[60] + 4*C[107] + 8*C[61] + 3*C[129] + 3*C[110] + 3*C[130] + 3*C[131] + 2*C[101] + 6*C[62] + 2*C[127] + 6*C[63] + 2*C[141] + 6*C[64] + 3*C[132] + 6*C[65] + 3*C[78] + 3*C[79] + 3*C[108] + 3*C[133] + 4*C[85] + 4*C[86] + 4*C[109] + 4*C[91] + 4*C[92] + 4*C[96] - 3*C[164] - 3*C[167] - 3*C[169] - 3*C[143] - 3*C[171] - 3*C[174] - 3*C[175] - 3*C[178] - 3*C[179] - 2*C[321] - 3*C[144] - 3*C[180] - 3*C[145] - 3*C[181] - 3*C[183] - 3*C[146] - 2*C[233] - 2*C[236] - 2*C[237] - 2*C[241] - 2*C[242] - 2*C[243] - 2*C[247] - 2*C[248] - 2*C[249] - C[322] - 2*C[147] - C[323] - 2*C[148] - 2*C[250] - 2*C[149] - 2*C[251] - 2*C[252] - C[324] - 2*C[150] - 2*C[253] - 2*C[151] - 2*C[254] - 2*C[256] - 2*C[152] - (5*C[5]*C[1]*C[23])/2 - (C[3]*C[23])/8 - 2*C[187] - 2*C[190] - 2*C[192] - 2*C[260] - 2*C[261] - 2*C[263] - 3*C[210] - 3*C[213] - 3*C[215] - 3*C[227] + 2*C[334] + 2*C[340] + 2*C[343] + 2*C[345] + C[349] + C[356] + C[359] + C[361] + C[371] + C[374] + C[375] + C[378] + C[379] + C[380] + C[381] + C[383] + C[385] + C[388] + C[390] + (5*C[1]*C[123])/2 + C[398] + C[409] + C[411] + C[415] + 2*C[447];
Bf[271]=(n)->(-5*C[5]^4)/(288*n^4) + C[5]^4/(48*n^3) - ((log(n)+Euler)*C[5]^4)/(48*n^3) + ((log(n)+Euler)*C[5]^4)/(48*n^2) + C[5]^5/(60*n^3) - C[5]^5/(60*n^2) + C[1]/(6*n^4) - (11*(log(n)+Euler)*C[1])/(32*n^4) + ((log(n)+Euler)*C[1])/(8*n^3) + (5*(log(n)+Euler)^2*C[1])/(48*n^4) - ((log(n)+Euler)^2*C[1])/(8*n^3) + ((log(n)+Euler)^3*C[1])/(24*n^3) - ((log(n)+Euler)^3*C[1])/(24*n^2) + (5*C[5]^2*C[1])/(48*n^4) - (C[5]^2*C[1])/(8*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n^3) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n^2) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(12*n^2) + (13*C[1]^2)/(48*n^4) - (13*C[1]^2)/(40*n^3) + (13*(log(n)+Euler)*C[1]^2)/(40*n^3) - (13*(log(n)+Euler)*C[1]^2)/(40*n^2) - (11*C[3])/(128*n^4) + C[3]/(32*n^3) + (5*(log(n)+Euler)*C[3])/(96*n^4) - ((log(n)+Euler)*C[3])/(16*n^3) + ((log(n)+Euler)^2*C[3])/(32*n^3) - ((log(n)+Euler)^2*C[3])/(32*n^2) + (35*C[5]*C[3])/(96*n^4) - (7*C[5]*C[3])/(16*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n^3) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n^2) - (7*C[5]^2*C[3])/(32*n^3) + (7*C[5]^2*C[3])/(32*n^2) + (11*C[1]*C[3])/(96*n^3) - (11*C[1]*C[3])/(96*n^2) + C[2]/(2*n^3) - C[2]/(2*n^2) + (5*C[23])/(12*n^4) - C[23]/(2*n^3) + ((log(n)+Euler)*C[23])/(2*n^3) - ((log(n)+Euler)*C[23])/(2*n^2) - (C[5]*C[23])/(2*n^3) + (C[5]*C[23])/(2*n^2) + C[123]/(2*n^3) - C[123]/(2*n^2);
Af[272]=(n)->-21*C[4] + C[5]^6/(4320*n^4) - C[5]^6/(432*n^2) + C[5]^6/(72*n) + ((log(n)+Euler)*C[5]^6)/36 - C[5]^7/30 - (C[5]^4*C[1])/(720*n^4) + (C[5]^4*C[1])/(72*n^2) - (C[5]^4*C[1])/(12*n) - ((log(n)+Euler)*C[5]^4*C[1])/6 + (11*C[5]^5*C[1])/40 + (C[5]^2*C[1]^2)/(480*n^4) - (C[5]^2*C[1]^2)/(48*n^2) + (C[5]^2*C[1]^2)/(8*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (7*C[5]^3*C[1]^2)/120 - (17*C[1]^3)/(4032*n^4) + (85*C[1]^3)/(2016*n^2) - (85*C[1]^3)/(336*n) - (85*(log(n)+Euler)*C[1]^3)/168 + (1049*C[5]*C[1]^3)/840 - (7*C[5]^3*C[3])/(2880*n^4) + (7*C[5]^3*C[3])/(288*n^2) - (7*C[5]^3*C[3])/(48*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/24 + (C[5]^4*C[3])/2 + (7*C[5]*C[1]*C[3])/(960*n^4) - (7*C[5]*C[1]*C[3])/(96*n^2) + (7*C[5]*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (25*C[5]^2*C[1]*C[3])/16 - (41*C[1]^2*C[3])/192 + (41*C[3]^2)/(7680*n^4) - (41*C[3]^2)/(768*n^2) + (41*C[3]^2)/(128*n) + (41*(log(n)+Euler)*C[3]^2)/64 + (23*C[5]*C[3]^2)/64 - (31*C[5]*C[2])/(3840*n^4) + (31*C[5]*C[2])/(384*n^2) - (31*C[5]*C[2])/(64*n) - (31*(log(n)+Euler)*C[5]*C[2])/32 + (17*C[5]^2*C[2])/8 + (43*C[1]*C[2])/24 + 5*C[12] + (161*C[6])/6 - C[19]/(240*n^4) + C[19]/(24*n^2) - C[19]/(4*n) - ((log(n)+Euler)*C[19])/2 - C[5]*C[19] + (85*C[7])/3 - (5*C[24])/2 + (161*C[8])/6 - (29*C[22])/6 + (137*C[9])/6 - (16*C[20])/3 + (101*C[10])/6 - (10*C[21])/3 + (28*C[11])/3 - 25*C[56] - (47*C[57])/2 - (47*C[58])/2 + (7*C[126])/3 - (62*C[59])/3 - 21*C[60] - (62*C[61])/3 + (9*C[101])/2 - (33*C[62])/2 + (11*C[127])/6 - (103*C[63])/6 - (103*C[64])/6 - (33*C[65])/2 + 4*C[102] - 11*C[66] + 3*C[103] - 12*C[67] + (4*C[128])/3 - (37*C[68])/3 - 12*C[69] - 11*C[70] + 15*C[143] + 13*C[144] + 13*C[145] + 13*C[146] - C[322] + 11*C[147] + 11*C[148] + 11*C[149] + 11*C[150] + 11*C[151] + 11*C[152] - 3*C[325] - (C[5]^2*C[23])/(120*n^4) + (C[5]^2*C[23])/(12*n^2) - (C[5]^2*C[23])/(2*n) - (log(n)+Euler)*C[5]^2*C[23] + (4*C[5]^3*C[23])/3 + (C[1]*C[23])/(120*n^4) - (C[1]*C[23])/(12*n^2) + (C[1]*C[23])/(2*n) + (log(n)+Euler)*C[1]*C[23] - 3*C[5]*C[1]*C[23] - C[3]*C[23] + 9*C[153] - C[326] + 9*C[154] + 9*C[155] + 9*C[156] - C[328] + 9*C[157] + 9*C[158] + 9*C[159] + 9*C[160] + 9*C[161] + 9*C[162] - 4*C[455] - 4*C[456] - 4*C[457] - 4*C[458] - 4*C[459] + (C[5]*C[123])/(60*n^4) - (C[5]*C[123])/(6*n^2) + (C[5]*C[123])/n + 2*(log(n)+Euler)*C[5]*C[123] - 4*C[5]^2*C[123] + 2*C[1]*C[123] - 4*C[460] - 4*C[461] - 4*C[462] - 4*C[463] - 4*C[464] - 4*C[465] - 4*C[466] - 4*C[467] - 4*C[468] - 4*C[469] - C[231]/(60*n^4) + C[231]/(6*n^2) - C[231]/n - 2*(log(n)+Euler)*C[231] + 8*C[5]*C[231];
Bf[272]=(n)->(log(n)+Euler)^3/(24*n^4) + ((log(n)+Euler)*C[1])/(8*n^4) + C[3]/(12*n^4);
Af[273]=(n)->-263/(13824*n^4) + 1/(54*n^3) - (log(n)+Euler)/(36*n^4) + (log(n)+Euler)/(27*n^3) - (17*(log(n)+Euler)^2)/(192*n^4) + (log(n)+Euler)^2/(36*n^3) - 13*C[4] - (17*C[1])/(192*n^4) + C[1]/(36*n^3) + (C[5]^4*C[1])/(1920*n^4) - (C[5]^4*C[1])/(192*n^2) + (C[5]^4*C[1])/(32*n) + ((log(n)+Euler)*C[5]^4*C[1])/16 + (C[5]^5*C[1])/60 - (C[5]^2*C[1]^2)/(320*n^4) + (C[5]^2*C[1]^2)/(32*n^2) - (3*C[5]^2*C[1]^2)/(16*n) - (3*(log(n)+Euler)*C[5]^2*C[1]^2)/8 - (C[5]^3*C[1]^2)/12 - (11*C[1]^3)/(2688*n^4) + (55*C[1]^3)/(1344*n^2) - (55*C[1]^3)/(224*n) - (55*(log(n)+Euler)*C[1]^3)/112 + (C[5]^4*C[3])/96 - (7*C[5]*C[1]*C[3])/(640*n^4) + (7*C[5]*C[1]*C[3])/(64*n^2) - (21*C[5]*C[1]*C[3])/(32*n) - (21*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (9*C[5]^2*C[1]*C[3])/32 - (201*C[1]^2*C[3])/320 + (3*C[3]^2)/(1024*n^4) - (15*C[3]^2)/(512*n^2) + (45*C[3]^2)/(256*n) + (45*(log(n)+Euler)*C[3]^2)/128 - (7*C[5]*C[3]^2)/32 + (39*C[1]*C[2])/64 - 25*C[12] - (15*C[13])/2 + 15*C[6] + 9*C[7] + 6*C[24] + 6*C[8] + 9*C[22] + 5*C[9] + 6*C[20] + 4*C[10] + 6*C[14] + 9*C[41] + (17*C[15])/2 + (29*C[26])/2 + (13*C[16])/2 + (31*C[27])/2 + C[17]/2 + (33*C[28])/2 - (15*C[18])/2 + 22*C[29] - 2*C[71] + 4*C[72] - 2*C[73] - 4*C[56] - C[74]/2 - 3*C[113] - C[75]/2 - (3*C[114])/2 - 4*C[57] - C[76]/2 - 4*C[58] - 6*C[115] - 4*C[116] - 3*C[117] - C[126] - 4*C[59] - 4*C[60] - 4*C[61] - 3*C[98] - C[124] - 3*C[101] - 3*C[62] - C[127] - 3*C[63] - 3*C[64] - 3*C[65] + (5*C[77])/2 - 6*C[78] - C[118] - 3*C[79] - 2*C[119] - C[108] - 5*C[80] - (11*C[49])/2 - 3*C[81] - (11*C[42])/2 - C[82]/2 - (11*C[43])/2 + (5*C[83])/2 - 7*C[44] + 3*C[84] - 7*C[85] - (3*C[120])/2 - (5*C[86])/2 - 3*C[121] - 6*C[87] - 10*C[30] - 2*C[88] - 10*C[31] + 3*C[89] - 12*C[32] + 3*C[90] - 5*C[91] - (3*C[122])/2 - C[92]/2 - 3*C[93] - 11*C[33] + 3*C[94] - 13*C[34] + 4*C[95] - 2*C[96] + 4*C[97] - 15*C[35] - 3*C[163] + 3*C[164] - 3*C[165] + 3*C[166] + 3*C[167] - 3*C[168] + 3*C[169] - 3*C[170] + 3*C[171] - 3*C[172] + 5*C[274] - 3*C[173] + 3*C[174] - 2*C[285] + 3*C[175] - 3*C[176] + 3*C[286] - 3*C[177] + 4*C[275] + 3*C[178] - 2*C[287] + 3*C[179] - 2*C[288] + 2*C[321] + 3*C[180] + 3*C[181] - 3*C[182] + 3*C[183] - 2*C[232] + 2*C[233] - 2*C[234] + C[276] - 2*C[235] + 2*C[236] - C[289] + 2*C[237] - 2*C[238] - C[277] - 2*C[239] - 2*C[240] + 2*C[241] - C[290] + 2*C[242] + C[291] + 2*C[243] - 2*C[244] - C[292] - 2*C[245] - C[279] - 2*C[246] + 2*C[247] + C[293] + 2*C[248] + C[294] + 2*C[249] + C[295] + C[323] + 2*C[250] + 2*C[251] - C[296] + 2*C[252] - C[297] + C[324] + 2*C[253] + 2*C[254] - 2*C[255] + 2*C[256] - (C[1]*C[23])/(80*n^4) + (C[1]*C[23])/(8*n^2) - (3*C[1]*C[23])/(4*n) - (3*(log(n)+Euler)*C[1]*C[23])/2 - (C[5]*C[1]*C[23])/2 - (C[3]*C[23])/4 - C[184] + C[185] - C[186] + 2*C[187] - (3*C[188])/2 + 2*C[281] - (3*C[189])/2 + (3*C[298])/2 - C[299] + 2*C[190] - (3*C[191])/2 + 2*C[192] - 2*C[257] - 2*C[258] - C[283] - 2*C[259] - C[300] + C[301] + 2*C[260] - C[302] + 2*C[261] - 2*C[262] + 2*C[263] + C[193] + C[194] + (3*C[303])/2 - C[195]/2 - C[304] - 2*C[264] + 4*C[196] + 3*C[53] + (5*C[197])/2 + 3*C[50] + C[198] + 3*C[51] + C[199] + (3*C[305])/2 - (3*C[201])/2 + (5*C[202])/2 + 3*C[45] + C[203] + 3*C[46] + C[204] - C[205] + C[206] + 3*C[47] - 2*C[207] + 2*C[208] - 2*C[209] + 3*C[210] - 3*C[211] + 4*C[284] - 3*C[212] + 3*C[306] - 2*C[307] + 3*C[213] - 3*C[214] + 3*C[215] + 2*C[216] + 3*C[308] - 3*C[218] + 5*C[219] + 6*C[36] + 2*C[220] + 6*C[37] + 2*C[221] - 2*C[222] + 2*C[223] + 6*C[38] - 3*C[224] + 3*C[225] - 3*C[226] + 3*C[227] + 3*C[228] - 3*C[229] + 3*C[230] + 6*C[39] - 2*C[331] + 4*C[332] - 2*C[333] + 4*C[335] - 2*C[336] + 4*C[337] - 6*C[338] - 2*C[339] - 2*C[341] + 4*C[342] - 2*C[344] - C[346] + 2*C[347] - C[348] + 2*C[350] - C[351] + 2*C[352] - C[353] + 2*C[354] - C[355] - C[357] - C[358] - C[360] + 2*C[362] - C[363] - C[364] + 2*C[365] + 2*C[366] + 2*C[367] - C[368] + 2*C[369] - C[370] - C[372] - C[373] - C[376] - C[377] - C[382] - C[384] - C[386] + 2*C[387] - C[389] + (C[1]*C[123])/2 + 2*C[391] - C[392] + 2*C[393] - 3*C[394] - C[395] + 2*C[396] - C[397] + 2*C[399] - C[400] + 2*C[401] + 2*C[402] - C[403] - C[404] + 2*C[405] + 2*C[406] - C[407] - C[408] - C[410] - C[412] + 2*C[413] - C[414] + 2*C[416] - 3*C[417] + 2*C[418] - C[419] + 2*C[420] + 2*C[421] - C[422] + 2*C[423] - C[424] - 3*C[425] + 2*C[426] + 2*C[427] - 3*C[428] - 3*C[429] - 3*C[430] + 2*C[431] - 3*C[432] + 2*C[433] - 3*C[434] + 2*C[435] - C[436] - 3*C[437] + 2*C[438] - 3*C[439] + 4*C[440] - 2*C[441] + 4*C[442] - 6*C[443] - 2*C[444] + 4*C[445] - 2*C[446] + 4*C[448] - 6*C[449] + 4*C[450] - 2*C[451] - 6*C[452] + 4*C[453] - 6*C[454];
Bf[273]=(n)->(5*C[5]^4)/(192*n^4) - C[5]^4/(96*n^3) - (5*C[5]^2*C[1])/(32*n^4) + (C[5]^2*C[1])/(16*n^3) - (5*C[1]^2)/(64*n^4) + C[1]^2/(32*n^3) - (35*C[5]*C[3])/(64*n^4) + (7*C[5]*C[3])/(32*n^3) - (5*C[23])/(8*n^4) + C[23]/(4*n^3);
Af[274]=(n)->1/(128*n^4) + (log(n)+Euler)/(64*n^4) + 21*C[4] - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 + (3*C[1]^3)/(3200*n^4) - (3*C[1]^3)/(320*n^2) + (9*C[1]^3)/(160*n) + (9*(log(n)+Euler)*C[1]^3)/80 - (C[5]^4*C[3])/24 + (11*C[5]^2*C[1]*C[3])/16 + (17*C[1]^2*C[3])/40 + (5*C[3]^2)/(3072*n^4) - (25*C[3]^2)/(1536*n^2) + (25*C[3]^2)/(256*n) + (25*(log(n)+Euler)*C[3]^2)/128 + (7*C[5]*C[3]^2)/8 - (49*C[1]*C[2])/128 - 21*C[12] + 5*C[13] - 30*C[6] - 22*C[7] - C[24] - 17*C[8] - 14*C[9] - 10*C[10] - 4*C[14] + 10*C[41] - 2*C[15] + 15*C[26] + 2*C[16] + 16*C[27] + 5*C[17] + 16*C[28] + 5*C[18] + 16*C[29] + 10*C[71] - 10*C[72] + 10*C[73] + 8*C[56] + 7*C[74] - 6*C[113] + 7*C[75] - 6*C[114] + 6*C[139] + 8*C[57] + 7*C[76] + 8*C[58] + 5*C[104] - 5*C[115] + 5*C[105] - 5*C[116] + 5*C[106] - 5*C[117] + 6*C[126] + 8*C[59] + 5*C[140] + 8*C[60] + 5*C[107] + 8*C[61] + 3*C[129] - 3*C[98] + 3*C[110] - 3*C[124] + 3*C[130] - 3*C[135] + 3*C[131] - 3*C[136] + 6*C[101] + 6*C[62] + 4*C[127] + 6*C[63] + 3*C[141] + 6*C[64] + 3*C[132] + 6*C[65] - 6*C[77] + 12*C[78] - 3*C[118] + 8*C[79] - 2*C[119] + 5*C[108] - 3*C[137] + 3*C[133] - 3*C[80] - 4*C[49] - 5*C[81] - 4*C[42] - 6*C[82] - 4*C[43] - 6*C[83] - 4*C[44] - 9*C[84] + 15*C[85] - 5*C[120] + 9*C[86] - 5*C[121] + 5*C[109] - 7*C[87] - 6*C[30] - 9*C[88] - 6*C[31] - 9*C[89] - 6*C[32] - 10*C[90] + 13*C[91] - 6*C[122] + 7*C[92] - 10*C[93] - 6*C[33] - 10*C[94] - 6*C[34] - 10*C[95] + 10*C[96] - 10*C[97] - 6*C[35] - 6*C[164] + 6*C[166] - 6*C[167] - 6*C[169] + C[170] - 6*C[171] + C[172] + 4*C[274] + C[173] - 6*C[174] - 6*C[175] + C[176] + 4*C[286] + C[177] + 4*C[275] - 6*C[178] - 6*C[179] - 4*C[321] - 6*C[180] - 6*C[181] + C[182] - 6*C[183] + C[232] - 4*C[233] + C[234] + 2*C[276] + C[235] - 4*C[236] - 4*C[237] + C[238] + 2*C[277] + C[239] + 2*C[278] + C[240] - 4*C[241] - 4*C[242] - 2*C[291] - 4*C[243] + C[244] + 2*C[292] + C[245] + 2*C[279] + C[246] + 2*C[280] - 4*C[247] - 2*C[293] - 4*C[248] - 2*C[294] - 4*C[249] - 2*C[295] - 2*C[323] - 4*C[250] - 4*C[251] - 4*C[252] - 2*C[324] - 4*C[253] - 4*C[254] + C[255] - 4*C[256] + C[5]*C[1]*C[23] + C[3]*C[23] - C[184] + 4*C[185] - C[186] - 4*C[187] + 2*C[281] + 2*C[298] - 4*C[190] - 4*C[192] + C[257] + 2*C[282] + C[258] + 2*C[283] + C[259] + 2*C[300] - 2*C[301] - 4*C[260] - 4*C[261] + C[262] - 4*C[263] + 4*C[193] - 3*C[194] + 2*C[303] - C[195] + 2*C[304] + C[264] + 4*C[196] + 4*C[197] + 4*C[198] + 4*C[199] - 2*C[200] + 2*C[305] + 4*C[202] + 4*C[203] + 4*C[204] - C[205] + 4*C[206] - C[207] + 6*C[208] - C[209] - 6*C[210] + C[211] + 4*C[284] + C[212] + 4*C[306] - 6*C[213] + C[214] - 6*C[215] + 6*C[216] - 3*C[217] + 4*C[308] + C[218] + 6*C[219] + 6*C[220] + 6*C[221] - C[222] + 6*C[223] + 6*C[225] - 6*C[227] + 6*C[228] + 6*C[230] + 4*C[331] - 4*C[332] + 4*C[333] - 4*C[335] + 4*C[336] - 4*C[337] + 4*C[339] + 4*C[341] - 4*C[342] + 4*C[344] + 2*C[346] - 2*C[347] + 2*C[348] - 2*C[350] + 2*C[351] - 2*C[352] + 2*C[353] - 2*C[354] + 2*C[355] + 2*C[357] + 2*C[358] + 2*C[360] - 2*C[362] + 2*C[363] + 2*C[364] - 2*C[365] - 2*C[366] - 2*C[367] + 2*C[368] - 2*C[369] + 2*C[370] + 2*C[372] + 2*C[373] + 2*C[376] + 2*C[377] + 2*C[382] + 2*C[384] + 2*C[386] - 2*C[387] + 2*C[389] - C[1]*C[123] - 2*C[391] + 2*C[392] - 2*C[393] + 2*C[395] - 2*C[396] + 2*C[397] - 2*C[399] + 2*C[400] - 2*C[401] - 2*C[402] + 2*C[403] + 2*C[404] - 2*C[405] - 2*C[406] + 2*C[407] + 2*C[408] + 2*C[410] + 2*C[412] - 2*C[413] + 2*C[414] - 2*C[416] - 2*C[418] + 2*C[419] - 2*C[420] - 2*C[421] + 2*C[422] - 2*C[423] + 2*C[424] - 2*C[426] - 2*C[427] - 2*C[431] - 2*C[433] - 2*C[435] + 2*C[436] - 2*C[438] - 4*C[440] + 4*C[441] - 4*C[442] + 4*C[444] - 4*C[445] + 4*C[446] - 4*C[448] - 4*C[450] + 4*C[451] - 4*C[453];
Bf[274]=(n)->(3*C[1]^2)/(64*n^4) - (3*C[1]^2)/(160*n^3) - (15*C[3])/(64*n^4) + (25*(log(n)+Euler)*C[3])/(64*n^4) - (5*(log(n)+Euler)*C[3])/(32*n^3);
Af[275]=(n)->-36*C[4] - (C[5]^4*C[1])/(1152*n^4) + (5*C[5]^4*C[1])/(576*n^2) - (5*C[5]^4*C[1])/(96*n) - (5*(log(n)+Euler)*C[5]^4*C[1])/48 + (C[5]^2*C[1]^2)/(192*n^4) - (5*C[5]^2*C[1]^2)/(96*n^2) + (5*C[5]^2*C[1]^2)/(16*n) + (5*(log(n)+Euler)*C[5]^2*C[1]^2)/8 + (17*C[1]^3)/(2520*n^4) - (17*C[1]^3)/(252*n^2) + (17*C[1]^3)/(42*n) + (17*(log(n)+Euler)*C[1]^3)/21 + (C[5]^4*C[3])/24 + (7*C[5]*C[1]*C[3])/(384*n^4) - (35*C[5]*C[1]*C[3])/(192*n^2) + (35*C[5]*C[1]*C[3])/(32*n) + (35*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (C[5]^2*C[1]*C[3])/4 - (57*C[1]^2*C[3])/160 + (131*C[3]^2)/(15360*n^4) - (131*C[3]^2)/(1536*n^2) + (131*C[3]^2)/(256*n) + (131*(log(n)+Euler)*C[3]^2)/128 - (7*C[5]*C[3]^2)/8 - 19*C[12] + 15*C[13] + 15*C[6] + 12*C[25] + 15*C[7] + 11*C[24] + 15*C[8] + 11*C[22] + 15*C[9] + 8*C[20] + 12*C[10] + 12*C[14] + 3*C[41] + 15*C[15] + 4*C[26] + 15*C[16] + 4*C[27] + 15*C[17] + 4*C[28] + 15*C[18] + 4*C[29] - 8*C[71] - 4*C[72] - 8*C[73] - 4*C[56] - 8*C[74] - 3*C[113] - 8*C[75] - 3*C[114] - 6*C[139] - 4*C[57] - 8*C[76] - 4*C[58] - 8*C[104] - 3*C[115] - 8*C[105] - 3*C[116] - 8*C[106] - 3*C[117] - 5*C[126] - 4*C[59] - 6*C[140] - 4*C[60] - 8*C[107] - 4*C[61] - 6*C[129] - 2*C[98] - 6*C[110] - 2*C[124] - 6*C[130] - 2*C[135] - 6*C[131] - 2*C[136] - 3*C[101] - 3*C[62] - 3*C[127] - 3*C[63] - 4*C[141] - 3*C[64] - 6*C[132] - 3*C[65] - 3*C[77] - 6*C[78] - 2*C[118] - 6*C[79] - 2*C[119] - 6*C[108] - 2*C[137] - 6*C[133] - 3*C[80] - 3*C[81] - 3*C[82] - 3*C[83] - 4*C[84] - 8*C[85] - 3*C[120] - 8*C[86] - 3*C[121] - 8*C[109] - 4*C[87] - 4*C[88] - 4*C[89] - 4*C[90] - 8*C[91] - 3*C[122] - 8*C[92] - 4*C[93] - 4*C[94] - 4*C[95] - 8*C[96] - 4*C[97] + 3*C[163] + 3*C[164] + 3*C[165] + 3*C[167] + 3*C[168] + 3*C[169] + 3*C[170] + 3*C[171] + 3*C[172] + 3*C[173] + 3*C[174] + 2*C[285] + 3*C[175] + 3*C[176] + 3*C[177] + 3*C[178] + 2*C[287] + 3*C[179] + 2*C[288] + 2*C[321] + 3*C[180] + 3*C[181] + 3*C[182] + 3*C[183] + 2*C[232] + 2*C[233] + 2*C[234] + 2*C[235] + 2*C[236] + C[289] + 2*C[237] + 2*C[238] + 2*C[239] + 2*C[240] + 2*C[241] + C[290] + 2*C[242] + C[291] + 2*C[243] + 2*C[244] + 2*C[245] + 2*C[246] + 2*C[247] + C[293] + 2*C[248] + C[294] + 2*C[249] + C[295] + C[323] + 2*C[250] + 2*C[251] + C[296] + 2*C[252] + C[297] + C[324] + 2*C[253] + 2*C[254] + 2*C[255] + 2*C[256] + (C[1]*C[23])/(48*n^4) - (5*C[1]*C[23])/(24*n^2) + (5*C[1]*C[23])/(4*n) + (5*(log(n)+Euler)*C[1]*C[23])/2 - C[3]*C[23] + 2*C[184] + 2*C[186] + 2*C[187] + 2*C[188] + 2*C[189] + C[299] + 2*C[190] + 2*C[191] + 2*C[192] + 2*C[257] + 2*C[258] + 2*C[259] + C[301] + 2*C[260] + C[302] + 2*C[261] + 2*C[262] + 2*C[263] + 2*C[194] + 2*C[195] + 2*C[264] + 2*C[200] + 2*C[201] + 2*C[205] + 3*C[207] + 3*C[209] + 3*C[210] + 3*C[211] + 3*C[212] + 2*C[307] + 3*C[213] + 3*C[214] + 3*C[215] + 3*C[217] + 3*C[218] + 3*C[222] + 3*C[224] + 3*C[226] + 3*C[227] + 3*C[229] - 2*C[331] - 2*C[333] - 2*C[336] - 2*C[339] - 2*C[341] - 2*C[344] - C[346] - C[348] - C[351] - C[353] - C[355] - C[357] - C[358] - C[360] - C[363] - C[364] - C[368] - C[370] - C[372] - C[373] - C[376] - C[377] - C[382] - C[384] - C[386] - C[389] - C[392] - C[395] - C[397] - C[400] - C[403] - C[404] - C[407] - C[408] - C[410] - C[412] - C[414] - C[419] - C[422] - C[424] - C[436] - 2*C[441] - 2*C[444] - 2*C[446] - 2*C[451];
Bf[275]=(n)->(-5*C[5]^4)/(192*n^4) + C[5]^4/(96*n^3) + C[1]/(16*n^4) - (3*(log(n)+Euler)*C[1])/(16*n^4) + (5*(log(n)+Euler)^2*C[1])/(32*n^4) - ((log(n)+Euler)^2*C[1])/(16*n^3) + (5*C[5]^2*C[1])/(32*n^4) - (C[5]^2*C[1])/(16*n^3) + (13*C[1]^2)/(32*n^4) - (13*C[1]^2)/(80*n^3) - (3*C[3])/(64*n^4) + (5*(log(n)+Euler)*C[3])/(64*n^4) - ((log(n)+Euler)*C[3])/(32*n^3) + (35*C[5]*C[3])/(64*n^4) - (7*C[5]*C[3])/(32*n^3) + (5*C[23])/(8*n^4) - C[23]/(4*n^3);
Af[276]=(n)->-1/3600*C[5]^5/n^4 + C[5]^5/(360*n^2) - C[5]^5/(60*n) - ((log(n)+Euler)*C[5]^5)/30 + C[5]^6/36 + (C[5]^3*C[1])/(720*n^4) - (C[5]^3*C[1])/(72*n^2) + (C[5]^3*C[1])/(12*n) + ((log(n)+Euler)*C[5]^3*C[1])/6 - (7*C[5]^4*C[1])/48 + (C[5]^2*C[1]^2)/8 - (9*C[1]^3)/40 + (7*C[5]^2*C[3])/(1920*n^4) - (7*C[5]^2*C[3])/(192*n^2) + (7*C[5]^2*C[3])/(32*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/16 - (7*C[5]^3*C[3])/24 - (7*C[1]*C[3])/(1920*n^4) + (7*C[1]*C[3])/(192*n^2) - (7*C[1]*C[3])/(32*n) - (7*(log(n)+Euler)*C[1]*C[3])/16 + (7*C[5]*C[1]*C[3])/16 - (17*C[3]^2)/128 - (9*C[2])/(1280*n^4) + (9*C[2])/(128*n^2) - (27*C[2])/(64*n) - (27*(log(n)+Euler)*C[2])/32 + (31*C[5]*C[2])/32 + C[19]/2 + (C[5]*C[23])/(120*n^4) - (C[5]*C[23])/(12*n^2) + (C[5]*C[23])/(2*n) + (log(n)+Euler)*C[5]*C[23] - C[5]^2*C[23] + (C[1]*C[23])/2 - C[123]/(120*n^4) + C[123]/(12*n^2) - C[123]/(2*n) - (log(n)+Euler)*C[123] + 2*C[5]*C[123] - 2*C[231];
Bf[276]=(n)->-1/8*(log(n)+Euler)/n^4 + (3*(log(n)+Euler)^2)/(16*n^4) - (5*(log(n)+Euler)^3)/(48*n^4) + (log(n)+Euler)^3/(24*n^3) + (3*C[1])/(16*n^4) - (5*(log(n)+Euler)*C[1])/(16*n^4) + ((log(n)+Euler)*C[1])/(8*n^3) - (5*C[3])/(24*n^4) + C[3]/(12*n^3);
Af[277]=(n)->35*C[4] + C[5]^5/(4320*n^4) - C[5]^5/(120*n^3) + C[5]^5/(40*n^2) - C[5]^5/(30*n) + ((log(n)+Euler)*C[5]^5)/(1800*n^4) - ((log(n)+Euler)*C[5]^5)/(180*n^2) + ((log(n)+Euler)*C[5]^5)/(30*n) + ((log(n)+Euler)^2*C[5]^5)/30 - C[5]^6/(1440*n^4) + C[5]^6/(144*n^2) - C[5]^6/(24*n) - ((log(n)+Euler)*C[5]^6)/12 + C[5]^7/20 - (C[5]^3*C[1])/(864*n^4) + (C[5]^3*C[1])/(24*n^3) - (C[5]^3*C[1])/(8*n^2) + (C[5]^3*C[1])/(6*n) - ((log(n)+Euler)*C[5]^3*C[1])/(360*n^4) + ((log(n)+Euler)*C[5]^3*C[1])/(36*n^2) - ((log(n)+Euler)*C[5]^3*C[1])/(6*n) - ((log(n)+Euler)^2*C[5]^3*C[1])/6 + (11*C[5]^4*C[1])/(2880*n^4) - (11*C[5]^4*C[1])/(288*n^2) + (11*C[5]^4*C[1])/(48*n) + (11*(log(n)+Euler)*C[5]^4*C[1])/24 - (77*C[5]^5*C[1])/240 - (C[5]^2*C[1]^2)/(240*n^4) + (C[5]^2*C[1]^2)/(24*n^2) - (C[5]^2*C[1]^2)/(4*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/2 - (17*C[5]^3*C[1]^2)/80 + (19*C[1]^3)/(4200*n^4) - (19*C[1]^3)/(420*n^2) + (19*C[1]^3)/(70*n) + (19*(log(n)+Euler)*C[1]^3)/35 - (1667*C[5]*C[1]^3)/840 - (7*C[5]^2*C[3])/(2304*n^4) + (7*C[5]^2*C[3])/(64*n^3) - (21*C[5]^2*C[3])/(64*n^2) + (7*C[5]^2*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/(960*n^4) + (7*(log(n)+Euler)*C[5]^2*C[3])/(96*n^2) - (7*(log(n)+Euler)*C[5]^2*C[3])/(16*n) - (7*(log(n)+Euler)^2*C[5]^2*C[3])/16 + (7*C[5]^3*C[3])/(960*n^4) - (7*C[5]^3*C[3])/(96*n^2) + (7*C[5]^3*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]^3*C[3])/8 - (11*C[5]^4*C[3])/16 + (C[1]*C[3])/(768*n^4) - (3*C[1]*C[3])/(64*n^3) + (9*C[1]*C[3])/(64*n^2) - (3*C[1]*C[3])/(16*n) + ((log(n)+Euler)*C[1]*C[3])/(320*n^4) - ((log(n)+Euler)*C[1]*C[3])/(32*n^2) + (3*(log(n)+Euler)*C[1]*C[3])/(16*n) + (3*(log(n)+Euler)^2*C[1]*C[3])/16 - (7*C[5]*C[1]*C[3])/(480*n^4) + (7*C[5]*C[1]*C[3])/(48*n^2) - (7*C[5]*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (5*C[5]^2*C[1]*C[3])/8 - (77*C[1]^2*C[3])/320 - C[3]^2/(320*n^4) + C[3]^2/(32*n^2) - (3*C[3]^2)/(16*n) - (3*(log(n)+Euler)*C[3]^2)/8 - (171*C[5]*C[3]^2)/128 + (5*C[2])/(3072*n^4) - (15*C[2])/(256*n^3) + (45*C[2])/(256*n^2) - (15*C[2])/(64*n) + ((log(n)+Euler)*C[2])/(256*n^4) - (5*(log(n)+Euler)*C[2])/(128*n^2) + (15*(log(n)+Euler)*C[2])/(64*n) + (15*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1280*n^4) + (31*C[5]*C[2])/(128*n^2) - (93*C[5]*C[2])/(64*n) - (93*(log(n)+Euler)*C[5]*C[2])/32 + (23*C[5]^2*C[2])/64 - (205*C[1]*C[2])/128 - 3*C[12] - (75*C[6])/2 - C[19]/(80*n^4) + C[19]/(8*n^2) - (3*C[19])/(4*n) - (3*(log(n)+Euler)*C[19])/2 + 3*C[5]*C[19] - (81*C[7])/2 + (3*C[24])/2 - (79*C[8])/2 + (5*C[22])/2 - 35*C[9] + (5*C[20])/2 - (55*C[10])/2 + (5*C[21])/2 - (35*C[11])/2 + (67*C[56])/2 + (65*C[57])/2 + (65*C[58])/2 - C[126] + (59*C[59])/2 + 30*C[60] + (59*C[61])/2 - 2*C[101] + (49*C[62])/2 - C[127] + (51*C[63])/2 + (51*C[64])/2 + (49*C[65])/2 - 2*C[102] + (35*C[66])/2 - 2*C[103] + 19*C[67] - C[128] + (39*C[68])/2 + 19*C[69] + (35*C[70])/2 - 21*C[143] - (37*C[144])/2 - (37*C[145])/2 - (37*C[146])/2 + C[322]/2 - 16*C[147] - 16*C[148] - 16*C[149] - 16*C[150] - 16*C[151] - 16*C[152] + (3*C[325])/2 - (C[5]*C[23])/(144*n^4) + (C[5]*C[23])/(4*n^3) - (3*C[5]*C[23])/(4*n^2) + (C[5]*C[23])/n - ((log(n)+Euler)*C[5]*C[23])/(60*n^4) + ((log(n)+Euler)*C[5]*C[23])/(6*n^2) - ((log(n)+Euler)*C[5]*C[23])/n - (log(n)+Euler)^2*C[5]*C[23] + (C[5]^2*C[23])/(40*n^4) - (C[5]^2*C[23])/(4*n^2) + (3*C[5]^2*C[23])/(2*n) + 3*(log(n)+Euler)*C[5]^2*C[23] - 2*C[5]^3*C[23] - (C[1]*C[23])/(60*n^4) + (C[1]*C[23])/(6*n^2) - (C[1]*C[23])/n - 2*(log(n)+Euler)*C[1]*C[23] + 2*C[5]*C[1]*C[23] - (27*C[153])/2 + C[326]/2 - (27*C[154])/2 - (27*C[155])/2 - (27*C[156])/2 + C[328]/2 - (27*C[157])/2 - (27*C[158])/2 - (27*C[159])/2 - (27*C[160])/2 - (27*C[161])/2 - (27*C[162])/2 + 6*C[455] + 6*C[456] + 6*C[457] + 6*C[458] + 6*C[459] + C[123]/(144*n^4) - C[123]/(4*n^3) + (3*C[123])/(4*n^2) - C[123]/n + ((log(n)+Euler)*C[123])/(60*n^4) - ((log(n)+Euler)*C[123])/(6*n^2) + ((log(n)+Euler)*C[123])/n + (log(n)+Euler)^2*C[123] - (C[5]*C[123])/(20*n^4) + (C[5]*C[123])/(2*n^2) - (3*C[5]*C[123])/n - 6*(log(n)+Euler)*C[5]*C[123] + 6*C[5]^2*C[123] - (3*C[1]*C[123])/2 + 6*C[460] + 6*C[461] + 6*C[462] + 6*C[463] + 6*C[464] + 6*C[465] + 6*C[466] + 6*C[467] + 6*C[468] + 6*C[469] + C[231]/(20*n^4) - C[231]/(2*n^2) + (3*C[231])/n + 6*(log(n)+Euler)*C[231] - 12*C[5]*C[231];
Bf[277]=(n)->0;
Af[278]=(n)->505/(13824*n^4) - 1/(54*n^3) + (83*(log(n)+Euler))/(1152*n^4) - (log(n)+Euler)/(54*n^3) - 9*C[4] + (C[5]^5*C[1])/60 - (C[5]^3*C[1]^2)/12 + (17*C[1]^3)/(6720*n^4) - (17*C[1]^3)/(672*n^2) + (17*C[1]^3)/(112*n) + (17*(log(n)+Euler)*C[1]^3)/56 - (5*C[5]^4*C[3])/192 + (5*C[1]*C[3])/(1536*n^4) - (15*C[1]*C[3])/(128*n^3) + (45*C[1]*C[3])/(128*n^2) - (15*C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(128*n^4) - (5*(log(n)+Euler)*C[1]*C[3])/(64*n^2) + (15*(log(n)+Euler)*C[1]*C[3])/(32*n) + (15*(log(n)+Euler)^2*C[1]*C[3])/32 - (C[5]^2*C[1]*C[3])/16 + (6*C[1]^2*C[3])/5 - (23*C[3]^2)/(3072*n^4) + (115*C[3]^2)/(1536*n^2) - (115*C[3]^2)/(256*n) - (115*(log(n)+Euler)*C[3]^2)/128 + (35*C[5]*C[3]^2)/64 - (29*C[2])/(9216*n^4) + (29*C[2])/(256*n^3) - (87*C[2])/(256*n^2) + (29*C[2])/(64*n) - (29*(log(n)+Euler)*C[2])/(3840*n^4) + (29*(log(n)+Euler)*C[2])/(384*n^2) - (29*(log(n)+Euler)*C[2])/(64*n) - (29*(log(n)+Euler)^2*C[2])/64 + (11*C[1]*C[2])/16 + 9*C[12] + 5*C[13] + 5*C[6] + 2*C[25] + 5*C[7] + C[24] + 5*C[8] + 3*C[22] + 5*C[9] + 6*C[20] + 4*C[10] + 2*C[14] - 6*C[41] + C[15] - 12*C[26] - 14*C[27] + C[17] - 14*C[28] + 5*C[18] - 14*C[29] - 4*C[71] + 2*C[72] - 4*C[73] - 4*C[74] + 3*C[113] - 4*C[75] + 3*C[114] - 3*C[139] - 4*C[76] - 4*C[104] + C[115] - 4*C[105] + C[116] - 4*C[106] + C[117] - 2*C[126] - 3*C[140] - 4*C[107] - 3*C[129] - 3*C[98] - 3*C[110] - 3*C[124] - 3*C[130] - 3*C[135] - 3*C[131] - 3*C[136] - C[127] - 2*C[141] - 3*C[132] - 3*C[78] + C[118] - 3*C[79] - 3*C[108] - 3*C[137] - 3*C[133] + 3*C[80] + 6*C[49] + 3*C[81] + 6*C[42] + 2*C[82] + 6*C[43] + 6*C[44] + C[84] - 4*C[85] + 2*C[120] - 4*C[86] + C[121] - 4*C[109] + 5*C[87] + 11*C[30] + 4*C[88] + 11*C[31] + C[89] + 11*C[32] + 2*C[90] - 4*C[91] + 3*C[122] - 4*C[92] + 5*C[93] + 12*C[33] + 2*C[94] + 12*C[34] + 2*C[95] - 4*C[96] + 2*C[97] + 12*C[35] + 3*C[163] + 3*C[165] - 6*C[166] + 3*C[168] + 3*C[170] + 3*C[172] - 4*C[274] + 3*C[173] + 2*C[285] + 3*C[176] - 4*C[286] + 3*C[177] - 4*C[275] + 2*C[287] + 2*C[288] + 3*C[182] + 2*C[232] + 2*C[234] + C[276] + 2*C[235] + C[289] + 2*C[238] + C[277] + 2*C[239] + C[278] + 2*C[240] + C[290] + 2*C[244] + C[292] + 2*C[245] + C[279] + 2*C[246] + C[280] + C[296] + C[297] + 2*C[255] - (C[5]*C[1]*C[23])/2 + (5*C[3]*C[23])/8 + 2*C[184] - 3*C[185] + 2*C[186] + 2*C[188] - 2*C[281] + 2*C[189] - 2*C[298] + C[299] + 2*C[191] + 2*C[257] + C[282] + 2*C[258] + C[283] + 2*C[259] + C[300] + C[302] + 2*C[262] - 3*C[193] + 2*C[194] - 2*C[303] + 2*C[195] + C[304] + 2*C[264] - 5*C[196] - 3*C[53] - 4*C[197] - 3*C[50] - 3*C[198] - 3*C[51] - 3*C[199] + 2*C[200] - 2*C[305] + 2*C[201] - 4*C[202] - 3*C[45] - 3*C[203] - 3*C[46] - 3*C[204] + 2*C[205] - 3*C[206] - 3*C[47] + 3*C[207] - 5*C[208] + 3*C[209] + 3*C[211] - 4*C[284] + 3*C[212] - 4*C[306] + 2*C[307] + 3*C[214] - 5*C[216] + 3*C[217] - 4*C[308] + 3*C[218] - 7*C[219] - 6*C[36] - 5*C[220] - 6*C[37] - 5*C[221] + 3*C[222] - 5*C[223] - 6*C[38] + 3*C[224] - 6*C[225] + 3*C[226] - 6*C[228] + 3*C[229] - 6*C[230] - 6*C[39] - 2*C[332] - 2*C[335] - 2*C[337] + 6*C[338] - 2*C[342] - C[347] - C[350] - C[352] - C[354] - C[362] - C[365] - C[366] - C[367] - C[369] - C[387] + (C[1]*C[123])/2 - C[391] - C[393] + 3*C[394] - C[396] - C[399] - C[401] - C[402] - C[405] - C[406] - C[413] - C[416] + 3*C[417] - C[418] - C[420] - C[421] - C[423] + 3*C[425] - C[426] - C[427] + 3*C[428] + 3*C[429] + 3*C[430] - C[431] + 3*C[432] - C[433] + 3*C[434] - C[435] + 3*C[437] - C[438] + 3*C[439] - 2*C[440] - 2*C[442] + 6*C[443] - 2*C[445] - 2*C[448] + 6*C[449] - 2*C[450] + 6*C[452] - 2*C[453] + 6*C[454];
Bf[278]=(n)->(-5*C[3])/(64*n^4);
Af[279]=(n)->-1/256*1/n^4 + 24*C[4] - (C[5]^5*C[1])/30 + (C[5]^3*C[1]^2)/6 + (11*C[1]^3)/(33600*n^4) - (11*C[1]^3)/(3360*n^2) + (11*C[1]^3)/(560*n) + (11*(log(n)+Euler)*C[1]^3)/280 - (C[5]^4*C[3])/192 + (C[1]*C[3])/(4608*n^4) - (C[1]*C[3])/(128*n^3) + (3*C[1]*C[3])/(128*n^2) - (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(1920*n^4) - ((log(n)+Euler)*C[1]*C[3])/(192*n^2) + ((log(n)+Euler)*C[1]*C[3])/(32*n) + ((log(n)+Euler)^2*C[1]*C[3])/32 + (15*C[5]^2*C[1]*C[3])/32 - (49*C[1]^2*C[3])/160 + C[3]^2/(15360*n^4) - C[3]^2/(1536*n^2) + C[3]^2/(256*n) + ((log(n)+Euler)*C[3]^2)/128 + (7*C[5]*C[3]^2)/64 + (5*C[2])/(2304*n^4) - (5*C[2])/(64*n^3) + (15*C[2])/(64*n^2) - (5*C[2])/(16*n) + ((log(n)+Euler)*C[2])/(192*n^4) - (5*(log(n)+Euler)*C[2])/(96*n^2) + (5*(log(n)+Euler)*C[2])/(16*n) + (5*(log(n)+Euler)^2*C[2])/16 - (11*C[1]*C[2])/64 + 26*C[12] - 15*C[13] - 5*C[6] - 12*C[25] - 5*C[7] - 10*C[24] - 5*C[8] - 9*C[22] - 5*C[9] - 6*C[20] - 4*C[10] - 12*C[14] - 8*C[41] - 15*C[15] - 11*C[26] - 15*C[16] - 11*C[27] - 15*C[17] - 11*C[28] - 15*C[18] - 11*C[29] + 4*C[71] + 8*C[72] + 4*C[73] + 4*C[74] + 6*C[113] + 4*C[75] + 6*C[114] + 3*C[139] + 4*C[76] + 4*C[104] + 5*C[115] + 4*C[105] + 5*C[116] + 4*C[106] + 5*C[117] + 2*C[126] + 3*C[140] + 4*C[107] + 3*C[129] + 3*C[98] + 3*C[110] + 3*C[124] + 3*C[130] + 3*C[135] + 3*C[131] + 3*C[136] + C[127] + 2*C[141] + 3*C[132] + 6*C[77] + 3*C[78] + 4*C[118] + 3*C[79] + 3*C[119] + 3*C[108] + 3*C[137] + 3*C[133] + 6*C[80] + 2*C[49] + 6*C[81] + 2*C[42] + 6*C[82] + 2*C[43] + 6*C[83] + 2*C[44] + 8*C[84] + 4*C[85] + 6*C[120] + 4*C[86] + 5*C[121] + 4*C[109] + 8*C[87] + 3*C[30] + 8*C[88] + 3*C[31] + 8*C[89] + 3*C[32] + 8*C[90] + 4*C[91] + 6*C[122] + 4*C[92] + 8*C[93] + 3*C[33] + 8*C[94] + 3*C[34] + 8*C[95] + 4*C[96] + 8*C[97] + 3*C[35] - 3*C[163] - 3*C[165] - 3*C[166] - 3*C[168] - 3*C[170] - 3*C[172] - 2*C[274] - 3*C[173] - 2*C[285] - 3*C[176] - 2*C[286] - 3*C[177] - 2*C[275] - 2*C[287] - 2*C[288] - 3*C[182] - 2*C[232] - 2*C[234] - C[276] - 2*C[235] - C[289] - 2*C[238] - C[277] - 2*C[239] - C[278] - 2*C[240] - C[290] - 2*C[244] - C[292] - 2*C[245] - C[279] - 2*C[246] - C[280] - C[296] - C[297] - 2*C[255] + C[5]*C[1]*C[23] + (C[3]*C[23])/8 - 2*C[184] - 2*C[185] - 2*C[186] - 2*C[188] - C[281] - 2*C[189] - C[298] - C[299] - 2*C[191] - 2*C[257] - C[282] - 2*C[258] - C[283] - 2*C[259] - C[300] - C[302] - 2*C[262] - 2*C[193] - 2*C[194] - C[303] - 2*C[195] - C[304] - 2*C[264] - 2*C[196] - 2*C[197] - 2*C[198] - 2*C[199] - 2*C[200] - C[305] - 2*C[201] - 2*C[202] - 2*C[203] - 2*C[204] - 2*C[205] - 2*C[206] - 3*C[207] - 3*C[208] - 3*C[209] - 3*C[211] - 2*C[284] - 3*C[212] - 2*C[306] - 2*C[307] - 3*C[214] - 3*C[216] - 3*C[217] - 2*C[308] - 3*C[218] - 3*C[219] - 3*C[220] - 3*C[221] - 3*C[222] - 3*C[223] - 3*C[224] - 3*C[225] - 3*C[226] - 3*C[228] - 3*C[229] - 3*C[230] + 2*C[332] + 2*C[335] + 2*C[337] + 2*C[342] + C[347] + C[350] + C[352] + C[354] + C[362] + C[365] + C[366] + C[367] + C[369] + C[387] - C[1]*C[123] + C[391] + C[393] + C[396] + C[399] + C[401] + C[402] + C[405] + C[406] + C[413] + C[416] + C[418] + C[420] + C[421] + C[423] + C[426] + C[427] + C[431] + C[433] + C[435] + C[438] + 2*C[440] + 2*C[442] + 2*C[445] + 2*C[448] + 2*C[450] + 2*C[453];
Bf[279]=(n)->-1/16*((log(n)+Euler)*C[1])/n^4 - C[3]/(64*n^4);
Af[280]=(n)->-1/6912*C[5]^4/n^4 + C[5]^4/(192*n^3) - C[5]^4/(64*n^2) + C[5]^4/(48*n) - ((log(n)+Euler)*C[5]^4)/(2880*n^4) + ((log(n)+Euler)*C[5]^4)/(288*n^2) - ((log(n)+Euler)*C[5]^4)/(48*n) - ((log(n)+Euler)^2*C[5]^4)/48 + C[5]^5/(3600*n^4) - C[5]^5/(360*n^2) + C[5]^5/(60*n) + ((log(n)+Euler)*C[5]^5)/30 + (C[5]^2*C[1])/(1152*n^4) - (C[5]^2*C[1])/(32*n^3) + (3*C[5]^2*C[1])/(32*n^2) - (C[5]^2*C[1])/(8*n) + ((log(n)+Euler)*C[5]^2*C[1])/(480*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(48*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/8 - (C[5]^3*C[1])/(720*n^4) + (C[5]^3*C[1])/(72*n^2) - (C[5]^3*C[1])/(12*n) - ((log(n)+Euler)*C[5]^3*C[1])/6 - (C[5]^4*C[1])/24 + C[1]^2/(2304*n^4) - C[1]^2/(64*n^3) + (3*C[1]^2)/(64*n^2) - C[1]^2/(16*n) + ((log(n)+Euler)*C[1]^2)/(960*n^4) - ((log(n)+Euler)*C[1]^2)/(96*n^2) + ((log(n)+Euler)*C[1]^2)/(16*n) + ((log(n)+Euler)^2*C[1]^2)/16 + (C[5]^2*C[1]^2)/4 + (69*C[1]^3)/560 + (7*C[5]*C[3])/(2304*n^4) - (7*C[5]*C[3])/(64*n^3) + (21*C[5]*C[3])/(64*n^2) - (7*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[3])/(960*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(96*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/16 - (7*C[5]^2*C[3])/(1920*n^4) + (7*C[5]^2*C[3])/(192*n^2) - (7*C[5]^2*C[3])/(32*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/16 + (7*C[5]*C[1]*C[3])/8 + (49*C[3]^2)/128 + (5*C[2])/(768*n^4) - (25*C[2])/(384*n^2) + (25*C[2])/(64*n) + (25*(log(n)+Euler)*C[2])/32 + C[23]/(288*n^4) - C[23]/(8*n^3) + (3*C[23])/(8*n^2) - C[23]/(2*n) + ((log(n)+Euler)*C[23])/(120*n^4) - ((log(n)+Euler)*C[23])/(12*n^2) + ((log(n)+Euler)*C[23])/(2*n) + ((log(n)+Euler)^2*C[23])/2 - (C[5]*C[23])/(120*n^4) + (C[5]*C[23])/(12*n^2) - (C[5]*C[23])/(2*n) - (log(n)+Euler)*C[5]*C[23] + C[1]*C[23] + C[123]/(120*n^4) - C[123]/(12*n^2) + C[123]/(2*n) + (log(n)+Euler)*C[123];
Bf[280]=(n)->(log(n)+Euler)^2/(16*n^4) + C[1]/(16*n^4);
Af[281]=(n)->(C[5]^3*C[1]^2)/12 + (61*C[1]^3)/(67200*n^4) - (61*C[1]^3)/(6720*n^2) + (61*C[1]^3)/(1120*n) + (61*(log(n)+Euler)*C[1]^3)/560 - (61*C[5]*C[1]^3)/560 + (C[1]*C[3])/(4608*n^4) - (C[1]*C[3])/(128*n^3) + (3*C[1]*C[3])/(128*n^2) - (C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(1920*n^4) - ((log(n)+Euler)*C[1]*C[3])/(192*n^2) + ((log(n)+Euler)*C[1]*C[3])/(32*n) + ((log(n)+Euler)^2*C[1]*C[3])/32 - (C[5]^2*C[1]*C[3])/32 + (C[1]^2*C[3])/32 - (7*C[3]^2)/(3072*n^4) + (35*C[3]^2)/(1536*n^2) - (35*C[3]^2)/(256*n) - (35*(log(n)+Euler)*C[3]^2)/128 + (35*C[5]*C[3]^2)/128 - (53*C[2])/(18432*n^4) + (53*C[2])/(512*n^3) - (159*C[2])/(512*n^2) + (53*C[2])/(128*n) - (53*(log(n)+Euler)*C[2])/(7680*n^4) + (53*(log(n)+Euler)*C[2])/(768*n^2) - (53*(log(n)+Euler)*C[2])/(128*n) - (53*(log(n)+Euler)^2*C[2])/128 + (31*C[5]*C[2])/(2560*n^4) - (31*C[5]*C[2])/(256*n^2) + (93*C[5]*C[2])/(128*n) + (93*(log(n)+Euler)*C[5]*C[2])/64 - (133*C[5]^2*C[2])/128 - (53*C[1]*C[2])/128 - 6*C[12] + C[19]/(160*n^4) - C[19]/(16*n^2) + (3*C[19])/(8*n) + (3*(log(n)+Euler)*C[19])/4 - (3*C[5]*C[19])/4 + 3*C[24] + 5*C[22] + 5*C[20] + 5*C[21] + C[28] + 5*C[29] - 3*C[113] - 4*C[115] - C[116] - 2*C[126] - 4*C[98] - C[124] - 4*C[101] - 2*C[127] - 4*C[99] - C[100] - 4*C[102] - 4*C[103] - 2*C[128] + 2*C[287] + 3*C[293] + C[294] + C[322] + 2*C[296] + 3*C[315] + C[316] + 3*C[325] + C[326] + 3*C[318] + C[319] + C[328] + 2*C[320] - C[470] - 2*C[471] - C[472] - C[473] - C[474];
Bf[281]=(n)->((log(n)+Euler)*C[1])/(8*n^4) - C[3]/(8*n^4);
Af[282]=(n)->-1/2160*C[5]^5/n^4 + C[5]^5/(60*n^3) - C[5]^5/(20*n^2) + C[5]^5/(15*n) - ((log(n)+Euler)*C[5]^5)/(900*n^4) + ((log(n)+Euler)*C[5]^5)/(90*n^2) - ((log(n)+Euler)*C[5]^5)/(15*n) - ((log(n)+Euler)^2*C[5]^5)/15 + C[5]^6/(1080*n^4) - C[5]^6/(108*n^2) + C[5]^6/(18*n) + ((log(n)+Euler)*C[5]^6)/9 - C[5]^7/20 + (C[5]^3*C[1])/(432*n^4) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(4*n^2) - (C[5]^3*C[1])/(3*n) + ((log(n)+Euler)*C[5]^3*C[1])/(180*n^4) - ((log(n)+Euler)*C[5]^3*C[1])/(18*n^2) + ((log(n)+Euler)*C[5]^3*C[1])/(3*n) + ((log(n)+Euler)^2*C[5]^3*C[1])/3 - (7*C[5]^4*C[1])/(1440*n^4) + (7*C[5]^4*C[1])/(144*n^2) - (7*C[5]^4*C[1])/(24*n) - (7*(log(n)+Euler)*C[5]^4*C[1])/12 + (11*C[5]^5*C[1])/48 + (C[5]^2*C[1]^2)/(240*n^4) - (C[5]^2*C[1]^2)/(24*n^2) + (C[5]^2*C[1]^2)/(4*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/2 + (163*C[5]^3*C[1]^2)/240 - (67*C[1]^3)/(8400*n^4) + (67*C[1]^3)/(840*n^2) - (67*C[1]^3)/(140*n) - (67*(log(n)+Euler)*C[1]^3)/70 + (3571*C[5]*C[1]^3)/1680 + (7*C[5]^2*C[3])/(1152*n^4) - (7*C[5]^2*C[3])/(32*n^3) + (21*C[5]^2*C[3])/(32*n^2) - (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/(480*n^4) - (7*(log(n)+Euler)*C[5]^2*C[3])/(48*n^2) + (7*(log(n)+Euler)*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)^2*C[5]^2*C[3])/8 - (7*C[5]^3*C[3])/(720*n^4) + (7*C[5]^3*C[3])/(72*n^2) - (7*C[5]^3*C[3])/(12*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/6 + (35*C[5]^4*C[3])/48 - (7*C[1]*C[3])/(1152*n^4) + (7*C[1]*C[3])/(32*n^3) - (21*C[1]*C[3])/(32*n^2) + (7*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)*C[1]*C[3])/(480*n^4) + (7*(log(n)+Euler)*C[1]*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[1]*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[1]*C[3])/8 + (7*C[5]*C[1]*C[3])/(480*n^4) - (7*C[5]*C[1]*C[3])/(48*n^2) + (7*C[5]*C[1]*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/4 + (C[5]^2*C[1]*C[3])/8 - (537*C[1]^2*C[3])/320 - (7*C[3]^2)/(15360*n^4) + (7*C[3]^2)/(1536*n^2) - (7*C[3]^2)/(256*n) - (7*(log(n)+Euler)*C[3]^2)/128 - (15*C[5]*C[3]^2)/32 - (89*C[2])/(18432*n^4) + (89*C[2])/(512*n^3) - (267*C[2])/(512*n^2) + (89*C[2])/(128*n) - (89*(log(n)+Euler)*C[2])/(7680*n^4) + (89*(log(n)+Euler)*C[2])/(768*n^2) - (89*(log(n)+Euler)*C[2])/(128*n) - (89*(log(n)+Euler)^2*C[2])/128 + (31*C[5]*C[2])/(1536*n^4) - (155*C[5]*C[2])/(768*n^2) + (155*C[5]*C[2])/(128*n) + (155*(log(n)+Euler)*C[5]*C[2])/64 + (71*C[5]^2*C[2])/128 + (117*C[1]*C[2])/128 + 21*C[12] - 10*C[25] + C[19]/(96*n^4) - (5*C[19])/(48*n^2) + (5*C[19])/(8*n) + (5*(log(n)+Euler)*C[19])/4 - (9*C[5]*C[19])/4 - 17*C[24] - 20*C[22] - 19*C[20] - 15*C[21] - C[28] - 5*C[29] + 3*C[113] + 9*C[139] + 4*C[115] + C[116] + 15*C[126] + 9*C[140] + 4*C[98] + C[124] + 17*C[101] + 14*C[127] + 8*C[141] + 4*C[99] + C[100] + 14*C[102] + 14*C[103] + 11*C[128] + 6*C[142] - 2*C[287] - 7*C[321] - 3*C[293] - C[294] - 11*C[322] - 6*C[323] - 2*C[296] - 6*C[324] - 3*C[315] - C[316] - 12*C[325] + (C[5]*C[23])/(72*n^4) - (C[5]*C[23])/(2*n^3) + (3*C[5]*C[23])/(2*n^2) - (2*C[5]*C[23])/n + ((log(n)+Euler)*C[5]*C[23])/(30*n^4) - ((log(n)+Euler)*C[5]*C[23])/(3*n^2) + (2*(log(n)+Euler)*C[5]*C[23])/n + 2*(log(n)+Euler)^2*C[5]*C[23] - (C[5]^2*C[23])/(30*n^4) + (C[5]^2*C[23])/(3*n^2) - (2*C[5]^2*C[23])/n - 4*(log(n)+Euler)*C[5]^2*C[23] + 2*C[5]^3*C[23] + (C[1]*C[23])/(60*n^4) - (C[1]*C[23])/(6*n^2) + (C[1]*C[23])/n + 2*(log(n)+Euler)*C[1]*C[23] + (C[5]*C[1]*C[23])/2 - (5*C[3]*C[23])/2 - 9*C[326] - 5*C[327] - 3*C[318] - C[319] - 9*C[328] - 5*C[329] - 2*C[320] - 5*C[330] + C[470] + 3*C[475] + 2*C[471] + C[472] + 6*C[476] - C[123]/(72*n^4) + C[123]/(2*n^3) - (3*C[123])/(2*n^2) + (2*C[123])/n - ((log(n)+Euler)*C[123])/(30*n^4) + ((log(n)+Euler)*C[123])/(3*n^2) - (2*(log(n)+Euler)*C[123])/n - 2*(log(n)+Euler)^2*C[123] + (C[5]*C[123])/(15*n^4) - (2*C[5]*C[123])/(3*n^2) + (4*C[5]*C[123])/n + 8*(log(n)+Euler)*C[5]*C[123] - 6*C[5]^2*C[123] + 3*C[477] + C[473] + 3*C[478] + C[474] + 3*C[479] - C[231]/(15*n^4) + (2*C[231])/(3*n^2) - (4*C[231])/n - 8*(log(n)+Euler)*C[231] + 12*C[5]*C[231];
Bf[282]=(n)->C[3]/(4*n^4);
Af[283]=(n)->-35*C[4] - (5*C[5]^4)/(384*n^4) + (17*C[5]^4)/(576*n^3) - (5*C[5]^4)/(144*n^2) + ((log(n)+Euler)*C[5]^4)/(3456*n^4) - ((log(n)+Euler)*C[5]^4)/(96*n^3) + ((log(n)+Euler)*C[5]^4)/(32*n^2) - ((log(n)+Euler)*C[5]^4)/(24*n) + ((log(n)+Euler)^2*C[5]^4)/(2880*n^4) - ((log(n)+Euler)^2*C[5]^4)/(288*n^2) + ((log(n)+Euler)^2*C[5]^4)/(48*n) + ((log(n)+Euler)^3*C[5]^4)/72 - C[5]^5/(2160*n^4) + C[5]^5/(60*n^3) - C[5]^5/(20*n^2) + C[5]^5/(15*n) - ((log(n)+Euler)*C[5]^5)/(900*n^4) + ((log(n)+Euler)*C[5]^5)/(90*n^2) - ((log(n)+Euler)*C[5]^5)/(15*n) - ((log(n)+Euler)^2*C[5]^5)/15 + C[5]^6/(1440*n^4) - C[5]^6/(144*n^2) + C[5]^6/(24*n) + ((log(n)+Euler)*C[5]^6)/12 - C[5]^7/30 + (5*C[5]^2*C[1])/(64*n^4) - (17*C[5]^2*C[1])/(96*n^3) + (5*C[5]^2*C[1])/(24*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(576*n^4) + ((log(n)+Euler)*C[5]^2*C[1])/(16*n^3) - (3*(log(n)+Euler)*C[5]^2*C[1])/(16*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(4*n) - ((log(n)+Euler)^2*C[5]^2*C[1])/(480*n^4) + ((log(n)+Euler)^2*C[5]^2*C[1])/(48*n^2) - ((log(n)+Euler)^2*C[5]^2*C[1])/(8*n) - ((log(n)+Euler)^3*C[5]^2*C[1])/12 + (C[5]^3*C[1])/(432*n^4) - (C[5]^3*C[1])/(12*n^3) + (C[5]^3*C[1])/(4*n^2) - (C[5]^3*C[1])/(3*n) + ((log(n)+Euler)*C[5]^3*C[1])/(180*n^4) - ((log(n)+Euler)*C[5]^3*C[1])/(18*n^2) + ((log(n)+Euler)*C[5]^3*C[1])/(3*n) + ((log(n)+Euler)^2*C[5]^3*C[1])/3 - (C[5]^4*C[1])/(320*n^4) + (C[5]^4*C[1])/(32*n^2) - (3*C[5]^4*C[1])/(16*n) - (3*(log(n)+Euler)*C[5]^4*C[1])/8 + (2*C[5]^5*C[1])/15 + (11*C[1]^2)/(64*n^4) - (187*C[1]^2)/(480*n^3) + (11*C[1]^2)/(24*n^2) - (11*(log(n)+Euler)*C[1]^2)/(2880*n^4) + (11*(log(n)+Euler)*C[1]^2)/(80*n^3) - (33*(log(n)+Euler)*C[1]^2)/(80*n^2) + (11*(log(n)+Euler)*C[1]^2)/(20*n) - (11*(log(n)+Euler)^2*C[1]^2)/(2400*n^4) + (11*(log(n)+Euler)^2*C[1]^2)/(240*n^2) - (11*(log(n)+Euler)^2*C[1]^2)/(40*n) - (11*(log(n)+Euler)^3*C[1]^2)/60 + (11*C[5]^3*C[1]^2)/20 - (227*C[1]^3)/(20160*n^4) + (227*C[1]^3)/(2016*n^2) - (227*C[1]^3)/(336*n) - (227*(log(n)+Euler)*C[1]^3)/168 + (93*C[5]*C[1]^3)/70 + (35*C[5]*C[3])/(128*n^4) - (119*C[5]*C[3])/(192*n^3) + (35*C[5]*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(1152*n^4) + (7*(log(n)+Euler)*C[5]*C[3])/(32*n^3) - (21*(log(n)+Euler)*C[5]*C[3])/(32*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[5]*C[3])/(960*n^4) + (7*(log(n)+Euler)^2*C[5]*C[3])/(96*n^2) - (7*(log(n)+Euler)^2*C[5]*C[3])/(16*n) - (7*(log(n)+Euler)^3*C[5]*C[3])/24 + (7*C[5]^2*C[3])/(1152*n^4) - (7*C[5]^2*C[3])/(32*n^3) + (21*C[5]^2*C[3])/(32*n^2) - (7*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/(480*n^4) - (7*(log(n)+Euler)*C[5]^2*C[3])/(48*n^2) + (7*(log(n)+Euler)*C[5]^2*C[3])/(8*n) + (7*(log(n)+Euler)^2*C[5]^2*C[3])/8 - (7*C[5]^3*C[3])/(960*n^4) + (7*C[5]^3*C[3])/(96*n^2) - (7*C[5]^3*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/8 + (19*C[5]^4*C[3])/36 - (7*C[1]*C[3])/(2304*n^4) + (7*C[1]*C[3])/(64*n^3) - (21*C[1]*C[3])/(64*n^2) + (7*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[1]*C[3])/(960*n^4) + (7*(log(n)+Euler)*C[1]*C[3])/(96*n^2) - (7*(log(n)+Euler)*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)^2*C[1]*C[3])/16 + (25*C[5]^2*C[1]*C[3])/48 - (91*C[1]^2*C[3])/96 - (3*C[3]^2)/(2560*n^4) + (3*C[3]^2)/(256*n^2) - (9*C[3]^2)/(128*n) - (9*(log(n)+Euler)*C[3]^2)/64 - (5*C[5]*C[3]^2)/24 - (13*C[2])/(1536*n^4) + (39*C[2])/(128*n^3) - (117*C[2])/(128*n^2) + (39*C[2])/(32*n) - (13*(log(n)+Euler)*C[2])/(640*n^4) + (13*(log(n)+Euler)*C[2])/(64*n^2) - (39*(log(n)+Euler)*C[2])/(32*n) - (39*(log(n)+Euler)^2*C[2])/32 + (31*C[5]*C[2])/(1280*n^4) - (31*C[5]*C[2])/(128*n^2) + (93*C[5]*C[2])/(64*n) + (93*(log(n)+Euler)*C[5]*C[2])/32 + (33*C[5]^2*C[2])/32 - (45*C[1]*C[2])/64 + 30*C[6] + C[19]/(80*n^4) - C[19]/(8*n^2) + (3*C[19])/(4*n) + (3*(log(n)+Euler)*C[19])/2 - C[5]*C[19] + 30*C[7] + 30*C[8] + 29*C[9] + 26*C[10] + 20*C[11] - 22*C[56] - 22*C[57] - 22*C[58] - 21*C[59] - 21*C[60] - 21*C[61] - 19*C[62] - 19*C[63] - 19*C[64] - 19*C[65] - 16*C[66] - 16*C[67] - 16*C[68] - 16*C[69] - 16*C[70] + 13*C[143] + 12*C[144] + 12*C[145] + 12*C[146] + 11*C[147] + 11*C[148] + 11*C[149] + 11*C[150] + 11*C[151] + 11*C[152] + (5*C[23])/(16*n^4) - (17*C[23])/(24*n^3) + (5*C[23])/(6*n^2) - ((log(n)+Euler)*C[23])/(144*n^4) + ((log(n)+Euler)*C[23])/(4*n^3) - (3*(log(n)+Euler)*C[23])/(4*n^2) + ((log(n)+Euler)*C[23])/n - ((log(n)+Euler)^2*C[23])/(120*n^4) + ((log(n)+Euler)^2*C[23])/(12*n^2) - ((log(n)+Euler)^2*C[23])/(2*n) - ((log(n)+Euler)^3*C[23])/3 + (C[5]*C[23])/(72*n^4) - (C[5]*C[23])/(2*n^3) + (3*C[5]*C[23])/(2*n^2) - (2*C[5]*C[23])/n + ((log(n)+Euler)*C[5]*C[23])/(30*n^4) - ((log(n)+Euler)*C[5]*C[23])/(3*n^2) + (2*(log(n)+Euler)*C[5]*C[23])/n + 2*(log(n)+Euler)^2*C[5]*C[23] - (C[5]^2*C[23])/(40*n^4) + (C[5]^2*C[23])/(4*n^2) - (3*C[5]^2*C[23])/(2*n) - 3*(log(n)+Euler)*C[5]^2*C[23] + (4*C[5]^3*C[23])/3 + C[5]*C[1]*C[23] - (5*C[3]*C[23])/3 + 10*C[153] + 10*C[154] + 10*C[155] + 10*C[156] + 10*C[157] + 10*C[158] + 10*C[159] + 10*C[160] + 10*C[161] + 10*C[162] - 4*C[455] - 4*C[456] - 4*C[457] - 4*C[458] - 4*C[459] - C[123]/(72*n^4) + C[123]/(2*n^3) - (3*C[123])/(2*n^2) + (2*C[123])/n - ((log(n)+Euler)*C[123])/(30*n^4) + ((log(n)+Euler)*C[123])/(3*n^2) - (2*(log(n)+Euler)*C[123])/n - 2*(log(n)+Euler)^2*C[123] + (C[5]*C[123])/(20*n^4) - (C[5]*C[123])/(2*n^2) + (3*C[5]*C[123])/n + 6*(log(n)+Euler)*C[5]*C[123] - 4*C[5]^2*C[123] - C[1]*C[123] - 4*C[460] - 4*C[461] - 4*C[462] - 4*C[463] - 4*C[464] - 4*C[465] - 4*C[466] - 4*C[467] - 4*C[468] - 4*C[469] - C[231]/(20*n^4) + C[231]/(2*n^2) - (3*C[231])/n - 6*(log(n)+Euler)*C[231] + 8*C[5]*C[231];
Bf[283]=(n)->0;
Af[284]=(n)->-377/(13824*n^4) + 1/(162*n^3) - 6*C[4] + (C[5]^4*C[1])/(2880*n^4) - (C[5]^4*C[1])/(288*n^2) + (C[5]^4*C[1])/(48*n) + ((log(n)+Euler)*C[5]^4*C[1])/24 + (C[5]^5*C[1])/60 - (13*C[1]^2)/(256*n^4) + (221*C[1]^2)/(1920*n^3) - (13*C[1]^2)/(96*n^2) + (13*(log(n)+Euler)*C[1]^2)/(11520*n^4) - (13*(log(n)+Euler)*C[1]^2)/(320*n^3) + (39*(log(n)+Euler)*C[1]^2)/(320*n^2) - (13*(log(n)+Euler)*C[1]^2)/(80*n) + (13*(log(n)+Euler)^2*C[1]^2)/(9600*n^4) - (13*(log(n)+Euler)^2*C[1]^2)/(960*n^2) + (13*(log(n)+Euler)^2*C[1]^2)/(160*n) + (13*(log(n)+Euler)^3*C[1]^2)/240 - (C[5]^2*C[1]^2)/(480*n^4) + (C[5]^2*C[1]^2)/(48*n^2) - (C[5]^2*C[1]^2)/(8*n) - ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (C[5]^3*C[1]^2)/12 - (157*C[1]^3)/(201600*n^4) + (157*C[1]^3)/(20160*n^2) - (157*C[1]^3)/(3360*n) - (157*(log(n)+Euler)*C[1]^3)/1680 - (5*C[1]*C[3])/(2304*n^4) + (5*C[1]*C[3])/(64*n^3) - (15*C[1]*C[3])/(64*n^2) + (5*C[1]*C[3])/(16*n) - ((log(n)+Euler)*C[1]*C[3])/(192*n^4) + (5*(log(n)+Euler)*C[1]*C[3])/(96*n^2) - (5*(log(n)+Euler)*C[1]*C[3])/(16*n) - (5*(log(n)+Euler)^2*C[1]*C[3])/16 - (7*C[5]*C[1]*C[3])/(960*n^4) + (7*C[5]*C[1]*C[3])/(96*n^2) - (7*C[5]*C[1]*C[3])/(16*n) - (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (7*C[5]^2*C[1]*C[3])/32 - (49*C[1]^2*C[3])/240 - (17*C[3]^2)/(5120*n^4) + (17*C[3]^2)/(512*n^2) - (51*C[3]^2)/(256*n) - (51*(log(n)+Euler)*C[3]^2)/128 + (41*C[2])/(9216*n^4) - (41*C[2])/(256*n^3) + (123*C[2])/(256*n^2) - (41*C[2])/(64*n) + (41*(log(n)+Euler)*C[2])/(3840*n^4) - (41*(log(n)+Euler)*C[2])/(384*n^2) + (41*(log(n)+Euler)*C[2])/(64*n) + (41*(log(n)+Euler)^2*C[2])/64 + (41*C[1]*C[2])/64 - 14*C[12] + 5*C[13] + 4*C[25] + 3*C[24] + 2*C[22] + 4*C[14] + 6*C[41] + 5*C[15] + 9*C[26] + 5*C[16] + 9*C[27] + 5*C[17] + 9*C[28] + 5*C[18] + 9*C[29] - 4*C[72] - 3*C[113] - 3*C[114] - 2*C[115] - 2*C[116] - 2*C[117] - 3*C[77] - 2*C[118] - C[119] - 3*C[80] - 3*C[49] - 3*C[81] - 3*C[42] - 3*C[82] - 3*C[43] - 3*C[83] - 3*C[44] - 4*C[84] - 3*C[120] - 2*C[121] - 4*C[87] - 5*C[30] - 4*C[88] - 5*C[31] - 4*C[89] - 5*C[32] - 4*C[90] - 3*C[122] - 4*C[93] - 5*C[33] - 4*C[94] - 5*C[34] - 4*C[95] - 4*C[97] - 5*C[35] + 3*C[166] + 2*C[274] + 2*C[286] + 2*C[275] - (C[1]*C[23])/(120*n^4) + (C[1]*C[23])/(12*n^2) - (C[1]*C[23])/(2*n) - (log(n)+Euler)*C[1]*C[23] - (C[5]*C[1]*C[23])/2 + 2*C[185] + C[281] + C[298] + 2*C[193] + C[303] + 2*C[196] + C[53] + 2*C[197] + C[50] + 2*C[198] + C[51] + 2*C[199] + C[305] + 2*C[202] + C[45] + 2*C[203] + C[46] + 2*C[204] + 2*C[206] + C[47] + 3*C[208] + 2*C[284] + 2*C[306] + 3*C[216] + 2*C[308] + 3*C[219] + 2*C[36] + 3*C[220] + 2*C[37] + 3*C[221] + 3*C[223] + 2*C[38] + 3*C[225] + 3*C[228] + 3*C[230] + 2*C[39] - 2*C[338] + (C[1]*C[123])/2 - C[394] - C[417] - C[425] - C[428] - C[429] - C[430] - C[432] - C[434] - C[437] - C[439] - 2*C[443] - 2*C[449] - 2*C[452] - 2*C[454];
Bf[284]=(n)->0;
Af[285]=(n)->(5*C[5]^4)/(192*n^4) - (17*C[5]^4)/(288*n^3) + (5*C[5]^4)/(72*n^2) - ((log(n)+Euler)*C[5]^4)/(1728*n^4) + ((log(n)+Euler)*C[5]^4)/(48*n^3) - ((log(n)+Euler)*C[5]^4)/(16*n^2) + ((log(n)+Euler)*C[5]^4)/(12*n) - ((log(n)+Euler)^2*C[5]^4)/(1440*n^4) + ((log(n)+Euler)^2*C[5]^4)/(144*n^2) - ((log(n)+Euler)^2*C[5]^4)/(24*n) - ((log(n)+Euler)^3*C[5]^4)/36 + C[5]^5/(2160*n^4) - C[5]^5/(60*n^3) + C[5]^5/(20*n^2) - C[5]^5/(15*n) + ((log(n)+Euler)*C[5]^5)/(900*n^4) - ((log(n)+Euler)*C[5]^5)/(90*n^2) + ((log(n)+Euler)*C[5]^5)/(15*n) + ((log(n)+Euler)^2*C[5]^5)/15 - C[5]^6/(2160*n^4) + C[5]^6/(216*n^2) - C[5]^6/(36*n) - ((log(n)+Euler)*C[5]^6)/18 + C[5]^7/60 - (5*C[5]^2*C[1])/(32*n^4) + (17*C[5]^2*C[1])/(48*n^3) - (5*C[5]^2*C[1])/(12*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(288*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n^3) + (3*(log(n)+Euler)*C[5]^2*C[1])/(8*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(2*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/(240*n^4) - ((log(n)+Euler)^2*C[5]^2*C[1])/(24*n^2) + ((log(n)+Euler)^2*C[5]^2*C[1])/(4*n) + ((log(n)+Euler)^3*C[5]^2*C[1])/6 - (C[5]^3*C[1])/(432*n^4) + (C[5]^3*C[1])/(12*n^3) - (C[5]^3*C[1])/(4*n^2) + (C[5]^3*C[1])/(3*n) - ((log(n)+Euler)*C[5]^3*C[1])/(180*n^4) + ((log(n)+Euler)*C[5]^3*C[1])/(18*n^2) - ((log(n)+Euler)*C[5]^3*C[1])/(3*n) - ((log(n)+Euler)^2*C[5]^3*C[1])/3 + (7*C[5]^4*C[1])/(5760*n^4) - (7*C[5]^4*C[1])/(576*n^2) + (7*C[5]^4*C[1])/(96*n) + (7*(log(n)+Euler)*C[5]^4*C[1])/48 + (C[5]^5*C[1])/240 - (51*C[1]^2)/(256*n^4) + (289*C[1]^2)/(640*n^3) - (17*C[1]^2)/(32*n^2) + (17*(log(n)+Euler)*C[1]^2)/(3840*n^4) - (51*(log(n)+Euler)*C[1]^2)/(320*n^3) + (153*(log(n)+Euler)*C[1]^2)/(320*n^2) - (51*(log(n)+Euler)*C[1]^2)/(80*n) + (17*(log(n)+Euler)^2*C[1]^2)/(3200*n^4) - (17*(log(n)+Euler)^2*C[1]^2)/(320*n^2) + (51*(log(n)+Euler)^2*C[1]^2)/(160*n) + (17*(log(n)+Euler)^3*C[1]^2)/80 + (C[5]^2*C[1]^2)/(192*n^4) - (5*C[5]^2*C[1]^2)/(96*n^2) + (5*C[5]^2*C[1]^2)/(16*n) + (5*(log(n)+Euler)*C[5]^2*C[1]^2)/8 - (161*C[5]^3*C[1]^2)/240 + (1153*C[1]^3)/(100800*n^4) - (1153*C[1]^3)/(10080*n^2) + (1153*C[1]^3)/(1680*n) + (1153*(log(n)+Euler)*C[1]^3)/840 - (247*C[5]*C[1]^3)/336 - (35*C[5]*C[3])/(64*n^4) + (119*C[5]*C[3])/(96*n^3) - (35*C[5]*C[3])/(24*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(576*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n^3) + (21*(log(n)+Euler)*C[5]*C[3])/(16*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(4*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/(480*n^4) - (7*(log(n)+Euler)^2*C[5]*C[3])/(48*n^2) + (7*(log(n)+Euler)^2*C[5]*C[3])/(8*n) + (7*(log(n)+Euler)^3*C[5]*C[3])/12 - (7*C[5]^2*C[3])/(1152*n^4) + (7*C[5]^2*C[3])/(32*n^3) - (21*C[5]^2*C[3])/(32*n^2) + (7*C[5]^2*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/(480*n^4) + (7*(log(n)+Euler)*C[5]^2*C[3])/(48*n^2) - (7*(log(n)+Euler)*C[5]^2*C[3])/(8*n) - (7*(log(n)+Euler)^2*C[5]^2*C[3])/8 + (7*C[5]^3*C[3])/(1440*n^4) - (7*C[5]^3*C[3])/(144*n^2) + (7*C[5]^3*C[3])/(24*n) + (7*(log(n)+Euler)*C[5]^3*C[3])/12 - (19*C[5]^4*C[3])/72 + (5*C[1]*C[3])/(4608*n^4) - (5*C[1]*C[3])/(128*n^3) + (15*C[1]*C[3])/(128*n^2) - (5*C[1]*C[3])/(32*n) + ((log(n)+Euler)*C[1]*C[3])/(384*n^4) - (5*(log(n)+Euler)*C[1]*C[3])/(192*n^2) + (5*(log(n)+Euler)*C[1]*C[3])/(32*n) + (5*(log(n)+Euler)^2*C[1]*C[3])/32 + (7*C[5]*C[1]*C[3])/(384*n^4) - (35*C[5]*C[1]*C[3])/(192*n^2) + (35*C[5]*C[1]*C[3])/(32*n) + (35*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (109*C[5]^2*C[1]*C[3])/96 + (93*C[1]^2*C[3])/160 + (109*C[3]^2)/(15360*n^4) - (109*C[3]^2)/(1536*n^2) + (109*C[3]^2)/(256*n) + (109*(log(n)+Euler)*C[3]^2)/128 + (121*C[5]*C[3]^2)/384 + (103*C[2])/(9216*n^4) - (103*C[2])/(256*n^3) + (309*C[2])/(256*n^2) - (103*C[2])/(64*n) + (103*(log(n)+Euler)*C[2])/(3840*n^4) - (103*(log(n)+Euler)*C[2])/(384*n^2) + (103*(log(n)+Euler)*C[2])/(64*n) + (103*(log(n)+Euler)^2*C[2])/64 - (31*C[5]*C[2])/(1920*n^4) + (31*C[5]*C[2])/(192*n^2) - (31*C[5]*C[2])/(32*n) - (31*(log(n)+Euler)*C[5]*C[2])/16 + (21*C[5]^2*C[2])/64 + (103*C[1]*C[2])/64 - 6*C[12] + 4*C[25] - C[19]/(120*n^4) + C[19]/(12*n^2) - C[19]/(2*n) - (log(n)+Euler)*C[19] + C[5]*C[19] + 5*C[24] + 5*C[22] + 5*C[20] + 5*C[21] - 3*C[139] - 4*C[126] - 3*C[140] - 4*C[101] - 4*C[127] - 3*C[141] - 4*C[102] - 4*C[103] - 4*C[128] - 3*C[142] + 2*C[321] + 3*C[322] + 2*C[323] + 2*C[324] + 3*C[325] - (5*C[23])/(8*n^4) + (17*C[23])/(12*n^3) - (5*C[23])/(3*n^2) + ((log(n)+Euler)*C[23])/(72*n^4) - ((log(n)+Euler)*C[23])/(2*n^3) + (3*(log(n)+Euler)*C[23])/(2*n^2) - (2*(log(n)+Euler)*C[23])/n + ((log(n)+Euler)^2*C[23])/(60*n^4) - ((log(n)+Euler)^2*C[23])/(6*n^2) + ((log(n)+Euler)^2*C[23])/n + (2*(log(n)+Euler)^3*C[23])/3 - (C[5]*C[23])/(72*n^4) + (C[5]*C[23])/(2*n^3) - (3*C[5]*C[23])/(2*n^2) + (2*C[5]*C[23])/n - ((log(n)+Euler)*C[5]*C[23])/(30*n^4) + ((log(n)+Euler)*C[5]*C[23])/(3*n^2) - (2*(log(n)+Euler)*C[5]*C[23])/n - 2*(log(n)+Euler)^2*C[5]*C[23] + (C[5]^2*C[23])/(60*n^4) - (C[5]^2*C[23])/(6*n^2) + (C[5]^2*C[23])/n + 2*(log(n)+Euler)*C[5]^2*C[23] - (2*C[5]^3*C[23])/3 + (C[1]*C[23])/(48*n^4) - (5*C[1]*C[23])/(24*n^2) + (5*C[1]*C[23])/(4*n) + (5*(log(n)+Euler)*C[1]*C[23])/2 - (5*C[5]*C[1]*C[23])/2 + (4*C[3]*C[23])/3 + 3*C[326] + 2*C[327] + 3*C[328] + 2*C[329] + 2*C[330] - C[475] - 2*C[476] + C[123]/(72*n^4) - C[123]/(2*n^3) + (3*C[123])/(2*n^2) - (2*C[123])/n + ((log(n)+Euler)*C[123])/(30*n^4) - ((log(n)+Euler)*C[123])/(3*n^2) + (2*(log(n)+Euler)*C[123])/n + 2*(log(n)+Euler)^2*C[123] - (C[5]*C[123])/(30*n^4) + (C[5]*C[123])/(3*n^2) - (2*C[5]*C[123])/n - 4*(log(n)+Euler)*C[5]*C[123] + 2*C[5]^2*C[123] + 2*C[1]*C[123] - C[477] - C[478] - C[479] + C[231]/(30*n^4) - C[231]/(3*n^2) + (2*C[231])/n + 4*(log(n)+Euler)*C[231] - 4*C[5]*C[231];
Bf[285]=(n)->0;
Af[286]=(n)->1321/(6912*n^4) - 503/(2592*n^3) + 1/(8*n^2) + (595*(log(n)+Euler))/(2304*n^4) - (65*(log(n)+Euler))/(432*n^3) + (log(n)+Euler)/(16*n^2) - (5*C[1]^2)/(64*n^4) + (17*C[1]^2)/(96*n^3) - (5*C[1]^2)/(24*n^2) + ((log(n)+Euler)*C[1]^2)/(576*n^4) - ((log(n)+Euler)*C[1]^2)/(16*n^3) + (3*(log(n)+Euler)*C[1]^2)/(16*n^2) - ((log(n)+Euler)*C[1]^2)/(4*n) + ((log(n)+Euler)^2*C[1]^2)/(480*n^4) - ((log(n)+Euler)^2*C[1]^2)/(48*n^2) + ((log(n)+Euler)^2*C[1]^2)/(8*n) + ((log(n)+Euler)^3*C[1]^2)/12 + (53*C[1]^3)/(10080*n^4) - (53*C[1]^3)/(1008*n^2) + (53*C[1]^3)/(168*n) + (53*(log(n)+Euler)*C[1]^3)/84 + (C[1]^2*C[3])/6 - C[3]^2/(120*n^4) + C[3]^2/(12*n^2) - C[3]^2/(2*n) - (log(n)+Euler)*C[3]^2 - C[2]/(576*n^4) + C[2]/(16*n^3) - (3*C[2])/(16*n^2) + C[2]/(4*n) - ((log(n)+Euler)*C[2])/(240*n^4) + ((log(n)+Euler)*C[2])/(24*n^2) - ((log(n)+Euler)*C[2])/(4*n) - ((log(n)+Euler)^2*C[2])/4 - (C[1]*C[2])/4 + C[41] + C[26] + C[27] + C[28] - C[44] - C[32] - C[34] - C[35];
Bf[286]=(n)->0;
Af[287]=(n)->-1483/(13824*n^4) + 5/(32*n^3) - 3/(16*n^2) - (25*(log(n)+Euler))/(256*n^4) + (23*(log(n)+Euler))/(108*n^3) - (3*(log(n)+Euler))/(16*n^2) - (73*(log(n)+Euler)^2)/(384*n^4) + (19*(log(n)+Euler)^2)/(144*n^3) - (log(n)+Euler)^2/(16*n^2) - (73*C[1])/(384*n^4) + (19*C[1])/(144*n^3) - C[1]/(16*n^2) + (C[1]*C[3])/(288*n^4) - (C[1]*C[3])/(8*n^3) + (3*C[1]*C[3])/(8*n^2) - (C[1]*C[3])/(2*n) + ((log(n)+Euler)*C[1]*C[3])/(120*n^4) - ((log(n)+Euler)*C[1]*C[3])/(12*n^2) + ((log(n)+Euler)*C[1]*C[3])/(2*n) + ((log(n)+Euler)^2*C[1]*C[3])/2 - C[3]^2/(240*n^4) + C[3]^2/(24*n^2) - C[3]^2/(4*n) - ((log(n)+Euler)*C[3]^2)/2 - C[2]/(576*n^4) + C[2]/(16*n^3) - (3*C[2])/(16*n^2) + C[2]/(4*n) - ((log(n)+Euler)*C[2])/(240*n^4) + ((log(n)+Euler)*C[2])/(24*n^2) - ((log(n)+Euler)*C[2])/(4*n) - ((log(n)+Euler)^2*C[2])/4 + (3*C[1]*C[2])/4 - C[12]/2 - C[26]/2 - C[49]/2 - C[42] - C[43] - C[30]/2 - C[31] + C[32]/2 - C[33] + C[34]/2 + C[35]/2 + C[51]/2 + C[46] + C[47] + C[37]/2 + C[38] + C[39]/2;
Bf[287]=(n)->0;
Af[288]=(n)->-28*C[4] + (5*C[5]^4)/(576*n^4) - (17*C[5]^4)/(864*n^3) + C[5]^4/(32*n^2) - C[5]^4/(24*n) + C[5]^6/(2160*n^4) - C[5]^6/(216*n^2) + C[5]^6/(36*n) + ((log(n)+Euler)*C[5]^6)/18 - C[5]^7/20 - (5*C[5]^2*C[1])/(96*n^4) + (17*C[5]^2*C[1])/(144*n^3) - (3*C[5]^2*C[1])/(16*n^2) + (C[5]^2*C[1])/(4*n) - (19*C[5]^4*C[1])/(5760*n^4) + (19*C[5]^4*C[1])/(576*n^2) - (19*C[5]^4*C[1])/(96*n) - (19*(log(n)+Euler)*C[5]^4*C[1])/48 + (41*C[5]^5*C[1])/120 - (5*C[1]^2)/(192*n^4) + (17*C[1]^2)/(288*n^3) - (3*C[1]^2)/(32*n^2) + C[1]^2/(8*n) + (7*C[5]^2*C[1]^2)/(960*n^4) - (7*C[5]^2*C[1]^2)/(96*n^2) + (7*C[5]^2*C[1]^2)/(16*n) + (7*(log(n)+Euler)*C[5]^2*C[1]^2)/8 + (11*C[5]^3*C[1]^2)/48 - (23*C[1]^3)/(22400*n^4) + (23*C[1]^3)/(2240*n^2) - (69*C[1]^3)/(1120*n) - (69*(log(n)+Euler)*C[1]^3)/560 + (3443*C[5]*C[1]^3)/1680 - (35*C[5]*C[3])/(192*n^4) + (119*C[5]*C[3])/(288*n^3) - (21*C[5]*C[3])/(32*n^2) + (7*C[5]*C[3])/(8*n) - (7*C[5]^3*C[3])/(1440*n^4) + (7*C[5]^3*C[3])/(144*n^2) - (7*C[5]^3*C[3])/(24*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/12 + (59*C[5]^4*C[3])/96 + (49*C[5]*C[1]*C[3])/(1920*n^4) - (49*C[5]*C[1]*C[3])/(192*n^2) + (49*C[5]*C[1]*C[3])/(32*n) + (49*(log(n)+Euler)*C[5]*C[1]*C[3])/16 - (23*C[5]^2*C[1]*C[3])/32 + (1063*C[1]^2*C[3])/640 + (137*C[3]^2)/(15360*n^4) - (137*C[3]^2)/(1536*n^2) + (137*C[3]^2)/(256*n) + (137*(log(n)+Euler)*C[3]^2)/128 + (9*C[5]*C[3]^2)/4 + (31*C[5]*C[2])/(1920*n^4) - (31*C[5]*C[2])/(192*n^2) + (31*C[5]*C[2])/(32*n) + (31*(log(n)+Euler)*C[5]*C[2])/16 + (265*C[5]^2*C[2])/128 + (23*C[1]*C[2])/128 - 3*C[12] + 15*C[6] + 2*C[25] + C[19]/(120*n^4) - C[19]/(12*n^2) + C[19]/(2*n) + (log(n)+Euler)*C[19] - (9*C[5]*C[19])/4 + 17*C[7] + C[24] + 23*C[8] + C[22] + 28*C[9] + (5*C[20])/2 + (55*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 4*C[56] - 12*C[57] - 7*C[58] - 20*C[59] - C[140] - 14*C[60] - 11*C[61] - C[101]/2 - 24*C[62] - C[127] - (37*C[63])/2 - (3*C[141])/2 - (29*C[64])/2 - 13*C[65] - 2*C[102] - 20*C[66] - C[103]/2 - (33*C[67])/2 - C[128] - 13*C[68] - (3*C[142])/2 - (21*C[69])/2 - 10*C[70] + 8*C[144] + 5*C[145] + 2*C[146] + 13*C[147] + C[323]/2 + 10*C[148] + 8*C[149] + (15*C[150])/2 + 5*C[151] + 3*C[152] - (5*C[23])/(24*n^4) + (17*C[23])/(36*n^3) - (3*C[23])/(4*n^2) + C[23]/n - (C[5]^2*C[23])/(60*n^4) + (C[5]^2*C[23])/(6*n^2) - (C[5]^2*C[23])/n - 2*(log(n)+Euler)*C[5]^2*C[23] + 2*C[5]^3*C[23] + (7*C[1]*C[23])/(240*n^4) - (7*C[1]*C[23])/(24*n^2) + (7*C[1]*C[23])/(4*n) + (7*(log(n)+Euler)*C[1]*C[23])/2 - (5*C[5]*C[1]*C[23])/2 + (7*C[3]*C[23])/4 + 15*C[153] + C[326] + 12*C[154] + C[327] + 10*C[155] + 9*C[156] + 10*C[157] + C[329]/2 + (15*C[158])/2 + 6*C[159] + 6*C[160] + 4*C[161] + 3*C[162] - 3*C[456] - 2*C[457] - C[458] + (C[5]*C[123])/(30*n^4) - (C[5]*C[123])/(3*n^2) + (2*C[5]*C[123])/n + 4*(log(n)+Euler)*C[5]*C[123] - 6*C[5]^2*C[123] + (3*C[1]*C[123])/2 - 6*C[460] - 5*C[461] - 4*C[462] - 4*C[463] - 3*C[464] - 2*C[465] - 3*C[466] - 2*C[467] - C[468] - C[231]/(30*n^4) + C[231]/(3*n^2) - (2*C[231])/n - 4*(log(n)+Euler)*C[231] + 12*C[5]*C[231];
Bf[288]=(n)->0;
Af[289]=(n)->137/(6912*n^4) - 145/(2592*n^3) + 1/(8*n^2) + (305*(log(n)+Euler))/(2304*n^4) - (43*(log(n)+Euler))/(432*n^3) + (3*(log(n)+Euler))/(16*n^2) - (13*(log(n)+Euler)^2)/(192*n^4) - (log(n)+Euler)^2/(16*n^3) + (log(n)+Euler)^2/(8*n^2) + (7*(log(n)+Euler)^3)/(96*n^4) - (5*(log(n)+Euler)^3)/(72*n^3) + (log(n)+Euler)^3/(24*n^2) - (13*C[1])/(192*n^4) - C[1]/(16*n^3) + C[1]/(8*n^2) + (7*(log(n)+Euler)*C[1])/(32*n^4) - (5*(log(n)+Euler)*C[1])/(24*n^3) + ((log(n)+Euler)*C[1])/(8*n^2) + C[1]^3/(6300*n^4) - C[1]^3/(630*n^2) + C[1]^3/(105*n) + (2*(log(n)+Euler)*C[1]^3)/105 + (7*C[3])/(48*n^4) - (5*C[3])/(36*n^3) + C[3]/(12*n^2) - (C[1]^2*C[3])/30 + C[3]^2/(120*n^4) - C[3]^2/(12*n^2) + C[3]^2/(2*n) + (log(n)+Euler)*C[3]^2 - (C[1]*C[2])/4 - C[12]/3 + C[41]/2 + (5*C[26])/6 + C[27]/2 + C[28]/6 + C[29]/3 - C[42]/6 - C[30]/2 + C[31]/3 - C[32]/3 + C[33]/3 - C[34]/2 - C[35]/6 + C[53]/6 + C[50]/2 + C[45] - C[46]/3 - C[47]/2 + (2*C[36])/3 - (5*C[38])/6 - C[39]/3 - C[54]/6 - C[52]/2 - C[48]/2 - C[40]/6;
Bf[289]=(n)->0;
Af[290]=(n)->21*C[4] + C[5]^5/(180*n^3) - C[5]^5/(60*n^2) + C[5]^5/(30*n) + C[5]^7/60 - (C[5]^3*C[1])/(36*n^3) + (C[5]^3*C[1])/(12*n^2) - (C[5]^3*C[1])/(6*n) - (23*C[5]^5*C[1])/120 + (C[5]^3*C[1]^2)/3 - (449*C[5]*C[1]^3)/840 - (7*C[5]^2*C[3])/(96*n^3) + (7*C[5]^2*C[3])/(32*n^2) - (7*C[5]^2*C[3])/(16*n) - (11*C[5]^4*C[3])/96 + (7*C[1]*C[3])/(96*n^3) - (7*C[1]*C[3])/(32*n^2) + (7*C[1]*C[3])/(16*n) + (3*C[5]^2*C[1]*C[3])/4 - (667*C[1]^2*C[3])/384 - (39*C[5]*C[3]^2)/16 + (9*C[2])/(64*n^3) - (27*C[2])/(64*n^2) + (27*C[2])/(32*n) - (17*C[5]^2*C[2])/32 - (325*C[1]*C[2])/192 + 5*C[12] - (35*C[6])/2 - 4*C[25] + C[5]*C[19] - (55*C[7])/3 - 3*C[24] - (56*C[8])/3 - (7*C[22])/3 - 18*C[9] - (10*C[20])/3 - (95*C[10])/6 - (10*C[21])/3 - (35*C[11])/3 + 10*C[56] + (3*C[139])/2 + (21*C[57])/2 + (21*C[58])/2 + C[126] + 11*C[59] + (11*C[140])/6 + 11*C[60] + 11*C[61] + C[101]/2 + 11*C[62] + (5*C[127])/3 + (67*C[63])/6 + (13*C[141])/6 + (67*C[64])/6 + 11*C[65] + 2*C[102] + 10*C[66] + (3*C[103])/2 + (21*C[67])/2 + (7*C[128])/3 + (32*C[68])/3 + (5*C[142])/2 + (21*C[69])/2 + 10*C[70] - 3*C[143] - 4*C[144] - 4*C[145] - 4*C[146] - 5*C[147] - C[323]/2 - 5*C[148] - 5*C[149] - C[324]/2 - 5*C[150] - 5*C[151] - 5*C[152] - (C[5]*C[23])/(6*n^3) + (C[5]*C[23])/(2*n^2) - (C[5]*C[23])/n - (2*C[5]^3*C[23])/3 + 3*C[5]*C[1]*C[23] - (11*C[3]*C[23])/4 - 6*C[153] - C[326] - 6*C[154] - C[327] - 6*C[155] - 6*C[156] - C[328] - 6*C[157] - C[329] - 6*C[158] - 6*C[159] - C[330] - 6*C[160] - 6*C[161] - 6*C[162] + C[456] + C[457] + C[458] + C[459] + C[123]/(6*n^3) - C[123]/(2*n^2) + C[123]/n + 2*C[5]^2*C[123] - 2*C[1]*C[123] + 2*C[460] + 2*C[461] + 2*C[462] + 2*C[463] + 2*C[464] + 2*C[465] + 2*C[466] + 2*C[467] + 2*C[468] + 2*C[469] - 4*C[5]*C[231];
Bf[290]=(n)->(log(n)+Euler)^3/(24*n^4) + ((log(n)+Euler)*C[1])/(8*n^4) + C[3]/(12*n^4);
Af[291]=(n)->-28*C[4] + C[5]^4/(144*n^4) - (13*C[5]^4)/(864*n^3) + C[5]^4/(96*n^2) + C[5]^4/(24*n) + ((log(n)+Euler)*C[5]^4)/(144*n^3) - ((log(n)+Euler)*C[5]^4)/(48*n^2) + ((log(n)+Euler)*C[5]^4)/(24*n) - C[5]^5/(180*n^3) + C[5]^5/(60*n^2) - C[5]^5/(30*n) - (C[5]^2*C[1])/(24*n^4) + (13*C[5]^2*C[1])/(144*n^3) - (C[5]^2*C[1])/(16*n^2) - (C[5]^2*C[1])/(4*n) - ((log(n)+Euler)*C[5]^2*C[1])/(24*n^3) + ((log(n)+Euler)*C[5]^2*C[1])/(8*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(4*n) + (C[5]^3*C[1])/(36*n^3) - (C[5]^3*C[1])/(12*n^2) + (C[5]^3*C[1])/(6*n) + (C[5]^5*C[1])/60 - C[1]^2/(48*n^4) + (13*C[1]^2)/(288*n^3) - C[1]^2/(32*n^2) - C[1]^2/(8*n) - ((log(n)+Euler)*C[1]^2)/(48*n^3) + ((log(n)+Euler)*C[1]^2)/(16*n^2) - ((log(n)+Euler)*C[1]^2)/(8*n) - (C[5]^3*C[1]^2)/16 - (643*C[5]*C[1]^3)/1680 - (7*C[5]*C[3])/(48*n^4) + (91*C[5]*C[3])/(288*n^3) - (7*C[5]*C[3])/(32*n^2) - (7*C[5]*C[3])/(8*n) - (7*(log(n)+Euler)*C[5]*C[3])/(48*n^3) + (7*(log(n)+Euler)*C[5]*C[3])/(16*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(8*n) + (7*C[5]^2*C[3])/(96*n^3) - (7*C[5]^2*C[3])/(32*n^2) + (7*C[5]^2*C[3])/(16*n) + (C[5]^4*C[3])/24 - (29*C[5]^2*C[1]*C[3])/32 - (393*C[1]^2*C[3])/320 - (5*C[5]*C[3]^2)/32 - (25*C[2])/(192*n^3) + (25*C[2])/(64*n^2) - (25*C[2])/(32*n) - (61*C[5]^2*C[2])/128 + (93*C[1]*C[2])/128 - 3*C[12] + (65*C[6])/2 + 2*C[25] - (3*C[5]*C[19])/4 + (49*C[7])/2 + (5*C[24])/2 + 19*C[8] + (3*C[22])/2 + 17*C[9] + C[20]/2 + (35*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 24*C[56] - (3*C[139])/2 - (27*C[57])/2 - (37*C[58])/2 - C[126] - 8*C[59] - C[140]/2 - 11*C[60] - 17*C[61] - 7*C[62] - C[127]/2 - (17*C[63])/2 - C[141]/2 - (25*C[64])/2 - 18*C[65] - 10*C[66] - (3*C[103])/2 - (21*C[67])/2 - 2*C[128] - 13*C[68] - (3*C[142])/2 - (33*C[69])/2 - 20*C[70] + 9*C[143] + 3*C[144] + 6*C[145] + 9*C[146] + C[147] + 3*C[148] + 6*C[149] + C[324]/2 + (11*C[150])/2 + 8*C[151] + 11*C[152] - C[23]/(6*n^4) + (13*C[23])/(36*n^3) - C[23]/(4*n^2) - C[23]/n - ((log(n)+Euler)*C[23])/(6*n^3) + ((log(n)+Euler)*C[23])/(2*n^2) - ((log(n)+Euler)*C[23])/n + (C[5]*C[23])/(6*n^3) - (C[5]*C[23])/(2*n^2) + (C[5]*C[23])/n - (C[5]*C[1]*C[23])/2 - C[3]*C[23] + 3*C[153] + 4*C[154] + 6*C[155] + 9*C[156] + C[328] + 6*C[157] + C[329]/2 + (15*C[158])/2 + 10*C[159] + C[330] + 10*C[160] + 12*C[161] + 15*C[162] - C[457] - 2*C[458] - 3*C[459] - C[123]/(6*n^3) + C[123]/(2*n^2) - C[123]/n + (C[1]*C[123])/2 - C[461] - 2*C[462] - 2*C[463] - 3*C[464] - 4*C[465] - 3*C[466] - 4*C[467] - 5*C[468] - 6*C[469];
Bf[291]=(n)->0;
Af[292]=(n)->21*C[4] - C[5]^5/(8640*n^4) + C[5]^5/(240*n^3) - C[5]^5/(80*n^2) + C[5]^5/(60*n) - ((log(n)+Euler)*C[5]^5)/(3600*n^4) + ((log(n)+Euler)*C[5]^5)/(360*n^2) - ((log(n)+Euler)*C[5]^5)/(60*n) - ((log(n)+Euler)^2*C[5]^5)/60 + C[5]^6/(4320*n^4) - C[5]^6/(432*n^2) + C[5]^6/(72*n) + ((log(n)+Euler)*C[5]^6)/36 - C[5]^7/120 + (C[5]^3*C[1])/(1728*n^4) - (C[5]^3*C[1])/(48*n^3) + (C[5]^3*C[1])/(16*n^2) - (C[5]^3*C[1])/(12*n) + ((log(n)+Euler)*C[5]^3*C[1])/(720*n^4) - ((log(n)+Euler)*C[5]^3*C[1])/(72*n^2) + ((log(n)+Euler)*C[5]^3*C[1])/(12*n) + ((log(n)+Euler)^2*C[5]^3*C[1])/12 - (7*C[5]^4*C[1])/(5760*n^4) + (7*C[5]^4*C[1])/(576*n^2) - (7*C[5]^4*C[1])/(96*n) - (7*(log(n)+Euler)*C[5]^4*C[1])/48 - (11*C[5]^5*C[1])/288 + (C[5]^2*C[1]^2)/(960*n^4) - (C[5]^2*C[1]^2)/(96*n^2) + (C[5]^2*C[1]^2)/(16*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/8 + (491*C[5]^3*C[1]^2)/1440 - (3*C[1]^3)/(1600*n^4) + (3*C[1]^3)/(160*n^2) - (9*C[1]^3)/(80*n) - (9*(log(n)+Euler)*C[1]^3)/40 + (821*C[5]*C[1]^3)/2520 + (7*C[5]^2*C[3])/(4608*n^4) - (7*C[5]^2*C[3])/(128*n^3) + (21*C[5]^2*C[3])/(128*n^2) - (7*C[5]^2*C[3])/(32*n) + (7*(log(n)+Euler)*C[5]^2*C[3])/(1920*n^4) - (7*(log(n)+Euler)*C[5]^2*C[3])/(192*n^2) + (7*(log(n)+Euler)*C[5]^2*C[3])/(32*n) + (7*(log(n)+Euler)^2*C[5]^2*C[3])/32 - (7*C[5]^3*C[3])/(2880*n^4) + (7*C[5]^3*C[3])/(288*n^2) - (7*C[5]^3*C[3])/(48*n) - (7*(log(n)+Euler)*C[5]^3*C[3])/24 - (31*C[5]^4*C[3])/288 - (7*C[1]*C[3])/(4608*n^4) + (7*C[1]*C[3])/(128*n^3) - (21*C[1]*C[3])/(128*n^2) + (7*C[1]*C[3])/(32*n) - (7*(log(n)+Euler)*C[1]*C[3])/(1920*n^4) + (7*(log(n)+Euler)*C[1]*C[3])/(192*n^2) - (7*(log(n)+Euler)*C[1]*C[3])/(32*n) - (7*(log(n)+Euler)^2*C[1]*C[3])/32 + (7*C[5]*C[1]*C[3])/(1920*n^4) - (7*C[5]*C[1]*C[3])/(192*n^2) + (7*C[5]*C[1]*C[3])/(32*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/16 + (151*C[5]^2*C[1]*C[3])/192 - (291*C[1]^2*C[3])/640 - (17*C[3]^2)/(15360*n^4) + (17*C[3]^2)/(1536*n^2) - (17*C[3]^2)/(256*n) - (17*(log(n)+Euler)*C[3]^2)/128 + (103*C[5]*C[3]^2)/768 - (3*C[2])/(1024*n^4) + (27*C[2])/(256*n^3) - (81*C[2])/(256*n^2) + (27*C[2])/(64*n) - (9*(log(n)+Euler)*C[2])/(1280*n^4) + (9*(log(n)+Euler)*C[2])/(128*n^2) - (27*(log(n)+Euler)*C[2])/(64*n) - (27*(log(n)+Euler)^2*C[2])/64 + (31*C[5]*C[2])/(3840*n^4) - (31*C[5]*C[2])/(384*n^2) + (31*C[5]*C[2])/(64*n) + (31*(log(n)+Euler)*C[5]*C[2])/32 - (79*C[5]^2*C[2])/384 - (137*C[1]*C[2])/192 + 5*C[12] - (175*C[6])/6 - 4*C[25] + C[19]/(240*n^4) - C[19]/(24*n^2) + C[19]/(4*n) + ((log(n)+Euler)*C[19])/2 - (C[5]*C[19])/2 - (205*C[7])/6 - (11*C[24])/2 - (205*C[8])/6 - (35*C[22])/6 - (89*C[9])/3 - (16*C[20])/3 - (65*C[10])/3 - (10*C[21])/3 - (35*C[11])/3 + (215*C[56])/6 + 4*C[139] + (227*C[57])/6 + (227*C[58])/6 + (17*C[126])/3 + (69*C[59])/2 + 4*C[140] + (110*C[60])/3 + (69*C[61])/2 + (11*C[101])/2 + (161*C[62])/6 + (31*C[127])/6 + 30*C[63] + (7*C[141])/2 + 30*C[64] + (161*C[65])/6 + 4*C[102] + (95*C[66])/6 + 4*C[103] + (113*C[67])/6 + (11*C[128])/3 + (119*C[68])/6 + (5*C[142])/2 + (113*C[69])/6 + (95*C[70])/6 - 36*C[143] - (10*C[321])/3 - (67*C[144])/2 - (67*C[145])/2 - (67*C[146])/2 - (14*C[322])/3 - (83*C[147])/3 - (17*C[323])/6 - (57*C[148])/2 - (83*C[149])/3 - (17*C[324])/6 - (57*C[150])/2 - (57*C[151])/2 - (83*C[152])/3 - 4*C[325] + (C[5]*C[23])/(288*n^4) - (C[5]*C[23])/(8*n^3) + (3*C[5]*C[23])/(8*n^2) - (C[5]*C[23])/(2*n) + ((log(n)+Euler)*C[5]*C[23])/(120*n^4) - ((log(n)+Euler)*C[5]*C[23])/(12*n^2) + ((log(n)+Euler)*C[5]*C[23])/(2*n) + ((log(n)+Euler)^2*C[5]*C[23])/2 - (C[5]^2*C[23])/(120*n^4) + (C[5]^2*C[23])/(12*n^2) - (C[5]^2*C[23])/(2*n) - (log(n)+Euler)*C[5]^2*C[23] + (C[5]^3*C[23])/3 + (C[1]*C[23])/(240*n^4) - (C[1]*C[23])/(24*n^2) + (C[1]*C[23])/(4*n) + ((log(n)+Euler)*C[1]*C[23])/2 + (13*C[5]*C[1]*C[23])/12 - (5*C[3]*C[23])/12 - (37*C[153])/2 - (11*C[326])/3 - (121*C[154])/6 - (7*C[327])/3 - (121*C[155])/6 - (37*C[156])/2 - (11*C[328])/3 - (121*C[157])/6 - (7*C[329])/3 - 21*C[158] - (121*C[159])/6 - (7*C[330])/3 - (121*C[160])/6 - (121*C[161])/6 - (37*C[162])/2 + 26*C[455] + (3*C[475])/2 + (43*C[456])/2 + (43*C[457])/2 + (43*C[458])/2 + (43*C[459])/2 + 3*C[476] - C[123]/(288*n^4) + C[123]/(8*n^3) - (3*C[123])/(8*n^2) + C[123]/(2*n) - ((log(n)+Euler)*C[123])/(120*n^4) + ((log(n)+Euler)*C[123])/(12*n^2) - ((log(n)+Euler)*C[123])/(2*n) - ((log(n)+Euler)^2*C[123])/2 + (C[5]*C[123])/(60*n^4) - (C[5]*C[123])/(6*n^2) + (C[5]*C[123])/n + 2*(log(n)+Euler)*C[5]*C[123] - C[5]^2*C[123] - (5*C[1]*C[123])/6 + 17*C[460] + (3*C[477])/2 + 17*C[461] + 17*C[462] + (3*C[478])/2 + 17*C[463] + 17*C[464] + 17*C[465] + (3*C[479])/2 + 17*C[466] + 17*C[467] + 17*C[468] + 17*C[469] - 10*C[480] - C[231]/(60*n^4) + C[231]/(6*n^2) - C[231]/n - 2*(log(n)+Euler)*C[231] + 2*C[5]*C[231] - 10*C[481] - 10*C[482] - 10*C[483] - 10*C[484] - 10*C[485];
Bf[292]=(n)->(log(n)+Euler)^3/(48*n^4) + ((log(n)+Euler)*C[1])/(16*n^4) + C[3]/(24*n^4);
Af[293]=(n)->-28*C[4] + (5*C[5]^4)/(768*n^4) - (17*C[5]^4)/(1152*n^3) + (5*C[5]^4)/(288*n^2) - ((log(n)+Euler)*C[5]^4)/(6912*n^4) + ((log(n)+Euler)*C[5]^4)/(192*n^3) - ((log(n)+Euler)*C[5]^4)/(64*n^2) + ((log(n)+Euler)*C[5]^4)/(48*n) - ((log(n)+Euler)^2*C[5]^4)/(5760*n^4) + ((log(n)+Euler)^2*C[5]^4)/(576*n^2) - ((log(n)+Euler)^2*C[5]^4)/(96*n) - ((log(n)+Euler)^3*C[5]^4)/144 + C[5]^5/(8640*n^4) - C[5]^5/(240*n^3) + C[5]^5/(80*n^2) - C[5]^5/(60*n) + ((log(n)+Euler)*C[5]^5)/(3600*n^4) - ((log(n)+Euler)*C[5]^5)/(360*n^2) + ((log(n)+Euler)*C[5]^5)/(60*n) + ((log(n)+Euler)^2*C[5]^5)/60 - C[5]^7/120 - (5*C[5]^2*C[1])/(128*n^4) + (17*C[5]^2*C[1])/(192*n^3) - (5*C[5]^2*C[1])/(48*n^2) + ((log(n)+Euler)*C[5]^2*C[1])/(1152*n^4) - ((log(n)+Euler)*C[5]^2*C[1])/(32*n^3) + (3*(log(n)+Euler)*C[5]^2*C[1])/(32*n^2) - ((log(n)+Euler)*C[5]^2*C[1])/(8*n) + ((log(n)+Euler)^2*C[5]^2*C[1])/(960*n^4) - ((log(n)+Euler)^2*C[5]^2*C[1])/(96*n^2) + ((log(n)+Euler)^2*C[5]^2*C[1])/(16*n) + ((log(n)+Euler)^3*C[5]^2*C[1])/24 - (C[5]^3*C[1])/(1728*n^4) + (C[5]^3*C[1])/(48*n^3) - (C[5]^3*C[1])/(16*n^2) + (C[5]^3*C[1])/(12*n) - ((log(n)+Euler)*C[5]^3*C[1])/(720*n^4) + ((log(n)+Euler)*C[5]^3*C[1])/(72*n^2) - ((log(n)+Euler)*C[5]^3*C[1])/(12*n) - ((log(n)+Euler)^2*C[5]^3*C[1])/12 - (C[5]^4*C[1])/(2880*n^4) + (C[5]^4*C[1])/(288*n^2) - (C[5]^4*C[1])/(48*n) - ((log(n)+Euler)*C[5]^4*C[1])/24 + (61*C[5]^5*C[1])/480 - (5*C[1]^2)/(256*n^4) + (17*C[1]^2)/(384*n^3) - (5*C[1]^2)/(96*n^2) + ((log(n)+Euler)*C[1]^2)/(2304*n^4) - ((log(n)+Euler)*C[1]^2)/(64*n^3) + (3*(log(n)+Euler)*C[1]^2)/(64*n^2) - ((log(n)+Euler)*C[1]^2)/(16*n) + ((log(n)+Euler)^2*C[1]^2)/(1920*n^4) - ((log(n)+Euler)^2*C[1]^2)/(192*n^2) + ((log(n)+Euler)^2*C[1]^2)/(32*n) + ((log(n)+Euler)^3*C[1]^2)/48 + (C[5]^2*C[1]^2)/(480*n^4) - (C[5]^2*C[1]^2)/(48*n^2) + (C[5]^2*C[1]^2)/(8*n) + ((log(n)+Euler)*C[5]^2*C[1]^2)/4 - (49*C[5]^3*C[1]^2)/480 + (23*C[1]^3)/(22400*n^4) - (23*C[1]^3)/(2240*n^2) + (69*C[1]^3)/(1120*n) + (69*(log(n)+Euler)*C[1]^3)/560 + (101*C[5]*C[1]^3)/420 - (35*C[5]*C[3])/(256*n^4) + (119*C[5]*C[3])/(384*n^3) - (35*C[5]*C[3])/(96*n^2) + (7*(log(n)+Euler)*C[5]*C[3])/(2304*n^4) - (7*(log(n)+Euler)*C[5]*C[3])/(64*n^3) + (21*(log(n)+Euler)*C[5]*C[3])/(64*n^2) - (7*(log(n)+Euler)*C[5]*C[3])/(16*n) + (7*(log(n)+Euler)^2*C[5]*C[3])/(1920*n^4) - (7*(log(n)+Euler)^2*C[5]*C[3])/(192*n^2) + (7*(log(n)+Euler)^2*C[5]*C[3])/(32*n) + (7*(log(n)+Euler)^3*C[5]*C[3])/48 - (7*C[5]^2*C[3])/(4608*n^4) + (7*C[5]^2*C[3])/(128*n^3) - (21*C[5]^2*C[3])/(128*n^2) + (7*C[5]^2*C[3])/(32*n) - (7*(log(n)+Euler)*C[5]^2*C[3])/(1920*n^4) + (7*(log(n)+Euler)*C[5]^2*C[3])/(192*n^2) - (7*(log(n)+Euler)*C[5]^2*C[3])/(32*n) - (7*(log(n)+Euler)^2*C[5]^2*C[3])/32 + (49*C[5]^4*C[3])/144 + (7*C[5]*C[1]*C[3])/(960*n^4) - (7*C[5]*C[1]*C[3])/(96*n^2) + (7*C[5]*C[1]*C[3])/(16*n) + (7*(log(n)+Euler)*C[5]*C[1]*C[3])/8 - (209*C[5]^2*C[1]*C[3])/192 - (29*C[1]^2*C[3])/960 + (49*C[3]^2)/(15360*n^4) - (49*C[3]^2)/(1536*n^2) + (49*C[3]^2)/(256*n) + (49*(log(n)+Euler)*C[3]^2)/128 + (41*C[5]*C[3]^2)/768 + (25*C[2])/(9216*n^4) - (25*C[2])/(256*n^3) + (75*C[2])/(256*n^2) - (25*C[2])/(64*n) + (5*(log(n)+Euler)*C[2])/(768*n^4) - (25*(log(n)+Euler)*C[2])/(384*n^2) + (25*(log(n)+Euler)*C[2])/(64*n) + (25*(log(n)+Euler)^2*C[2])/64 + (89*C[5]^2*C[2])/128 + (83*C[1]*C[2])/128 - 3*C[12] + (65*C[6])/2 + 2*C[25] - (C[5]*C[19])/2 + (69*C[7])/2 + (5*C[24])/2 + 35*C[8] + (5*C[22])/2 + 33*C[9] + (5*C[20])/2 + (55*C[10])/2 + (5*C[21])/2 + (35*C[11])/2 - 34*C[56] - (3*C[139])/2 - (71*C[57])/2 - (71*C[58])/2 - 2*C[126] - 34*C[59] - (3*C[140])/2 - 35*C[60] - 34*C[61] - 2*C[101] - 29*C[62] - 2*C[127] - (61*C[63])/2 - (3*C[141])/2 - (61*C[64])/2 - 29*C[65] - 2*C[102] - 20*C[66] - 2*C[103] - (43*C[67])/2 - 2*C[128] - 22*C[68] - (3*C[142])/2 - (43*C[69])/2 - 20*C[70] + 32*C[143] + C[321] + 31*C[144] + 31*C[145] + 31*C[146] + (3*C[322])/2 + 27*C[147] + C[323] + (55*C[148])/2 + 27*C[149] + C[324] + (55*C[150])/2 + (55*C[151])/2 + 27*C[152] + (3*C[325])/2 - (5*C[23])/(32*n^4) + (17*C[23])/(48*n^3) - (5*C[23])/(12*n^2) + ((log(n)+Euler)*C[23])/(288*n^4) - ((log(n)+Euler)*C[23])/(8*n^3) + (3*(log(n)+Euler)*C[23])/(8*n^2) - ((log(n)+Euler)*C[23])/(2*n) + ((log(n)+Euler)^2*C[23])/(240*n^4) - ((log(n)+Euler)^2*C[23])/(24*n^2) + ((log(n)+Euler)^2*C[23])/(4*n) + ((log(n)+Euler)^3*C[23])/6 - (C[5]*C[23])/(288*n^4) + (C[5]*C[23])/(8*n^3) - (3*C[5]*C[23])/(8*n^2) + (C[5]*C[23])/(2*n) - ((log(n)+Euler)*C[5]*C[23])/(120*n^4) + ((log(n)+Euler)*C[5]*C[23])/(12*n^2) - ((log(n)+Euler)*C[5]*C[23])/(2*n) - ((log(n)+Euler)^2*C[5]*C[23])/2 + (C[5]^3*C[23])/3 + (C[1]*C[23])/(120*n^4) - (C[1]*C[23])/(12*n^2) + (C[1]*C[23])/(2*n) + (log(n)+Euler)*C[1]*C[23] - (5*C[5]*C[1]*C[23])/4 - (C[3]*C[23])/6 + 20*C[153] + (3*C[326])/2 + 21*C[154] + C[327] + 21*C[155] + 20*C[156] + (3*C[328])/2 + 21*C[157] + C[329] + (43*C[158])/2 + 21*C[159] + C[330] + 21*C[160] + 21*C[161] + 20*C[162] - 24*C[455] - C[475]/2 - (41*C[456])/2 - (41*C[457])/2 - (41*C[458])/2 - (41*C[459])/2 - C[476] + C[123]/(288*n^4) - C[123]/(8*n^3) + (3*C[123])/(8*n^2) - C[123]/(2*n) + ((log(n)+Euler)*C[123])/(120*n^4) - ((log(n)+Euler)*C[123])/(12*n^2) + ((log(n)+Euler)*C[123])/(2*n) + ((log(n)+Euler)^2*C[123])/2 - C[5]^2*C[123] + C[1]*C[123] - 17*C[460] - C[477]/2 - 17*C[461] - 17*C[462] - C[478]/2 - 17*C[463] - 17*C[464] - 17*C[465] - C[479]/2 - 17*C[466] - 17*C[467] - 17*C[468] - 17*C[469] + 10*C[480] + 2*C[5]*C[231] + 10*C[481] + 10*C[482] + 10*C[483] + 10*C[484] + 10*C[485];
Bf[293]=(n)->0;
FI=[-6,-5,-4,-3,-2,1,2,3,4,5,6,-6,-5,-5,-5,-4,-4,-4,-4,-4,-3,-3,-3,-3,-3,-3,-3,-2,-2,-2,-2,-2,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,4,4,4,4,4,5,5,5,6,-5,-4,-4,-4,-4,-4,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-3,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,3,3,3,3,3,4,4,4,4,4,5,-4,-3,-3,-3,-3,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,3,3,3,3,4,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,1,1]; SU=[0,0,0,0,0,0,0,0,0,0,0,6,5,6,7,4,5,6,7,8,3,4,5,6,7,8,9,2,3,4,5,6,7,8,9,10,1,2,3,4,5,6,7,8,9,10,11,2,3,4,5,6,8,9,10,3,4,5,6,7,8,9,4,5,6,7,8,5,6,7,6,42,32,41,42,43,52,24,31,32,33,40,41,42,43,44,51,52,59,18,23,24,25,30,31,32,33,34,39,40,41,42,43,44,45,50,51,52,53,58,59,60,65,14,17,18,19,22,23,24,25,26,29,30,31,32,33,34,35,38,39,40,41,42,44,45,46,49,51,54,57,58,59,60,61,64,65,66,69,18,23,24,25,30,31,32,33,34,39,41,45,58,59,60,65,24,31,32,33,40,41,42,43,44,51,52,59,32,41,42,43,52,42,134,102,126,133,134,84,96,101,102,103,108,120,125,126,127,132,133,134,135,139,143,156,160,172,75,80,83,84,85,88,92,95,96,97,100,101,102,103,104,107,108,111,116,119,120,121,124,125,126,127,128,131,133,136,142,143,144,147,152,155,157,163,168,171,172,173,176,180,84,96,101,102,103,108,120,125,127,143,172,102,126,133,134,134,201,220,232,236,188,192,197,200,201,211,216,219,220,221,224,228,231,233,239,248,255,266,201,220,276,280];
Sexact(N)={my(V=vector(NW),Vp,ord=vecsort(vector(NW,i,i),(i,j)->#Str(i)-#Str(j)));
  \\ compute all S_w(n) for n=1..N by forward recursion: S_w(n)=S_w(n-1)+sgn^n n^-|a| S_c(n); process words in order of increasing length
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  my(perm=vecsort(L,,1)); V=vector(NW,i,0.);
  for(n=1,N, for(t=1,NW, my(i=perm[t],a=FI[i],sc=if(SU[i]==0,1.,V[SU[i]])); V[i]+= if(a>0,1,(-1)^n)/n^abs(a)*sc)); V}
chk(N)={my(V=Sexact(N),s=if(N%2==0,1,-1),m=0.); for(i=1,NW, my(x=Af[i](N)+s*Bf[i](N)); m=max(m,abs(x-V[i])/max(1,abs(V[i])))); m}
print("max rel deviation asymptotic vs exact at N=600: ",chk(600)); print("at N=601: ",chk(601));
desc(N0,K)={my(z=N0+2*K,E=vector(NW,i,Af[i](z)+Bf[i](z)),O=vector(NW,i,Af[i](z)-Bf[i](z)),E2,O2);
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  for(s=1,2*K, E2=vector(NW); O2=vector(NW);
     for(i=1,NW, my(a=FI[i],m=abs(a),e1=sign(a),Ec=if(SU[i]==0,1,E[SU[i]]),Oc=if(SU[i]==0,1,O[SU[i]]));
        E2[i]=O[i]-e1*z^(-m)*Oc; O2[i]=E[i]-z^(-m)*Ec);
     E=E2; O=O2; z=z-1);
  [E,O]}
CO_rat=vector(NW); CO_rat[202]=-128; CO_rat[86]=128; CO_rat[109]=64; CO_rat[20]=32; CO_rat[204]=128; CO_rat[89]=-128; CO_rat[113]=320; CO_rat[12]=-96; CO_rat[208]=-256; CO_rat[72]=128; CO_rat[114]=160; CO_rat[117]=128; CO_rat[15]=-64; CO_rat[225]=128; CO_rat[222]=-128; CO_rat[122]=-192; CO_rat[275]=512; CO_rat[187]=-256; CO_rat[74]=128; CO_rat[223]=-256; CO_rat[87]=128; CO_rat[13]=64; CO_rat[218]=-832; CO_rat[82]=32; CO_rat[16]=-192; CO_rat[123]=448; CO_rat[21]=-192; CO_rat[190]=-768; CO_rat[178]=256; CO_rat[94]=128; CO_rat[110]=-64; CO_rat[196]=-128; CO_rat[79]=-384; CO_rat[91]=-192; CO_rat[68]=64; CO_rat[105]=64; CO_rat[27]=192; CO_rat[99]=-64; CO_rat[270]=-1536; CO_rat[186]=192; CO_rat[205]=768; CO_rat[195]=512; CO_rat[78]=160; CO_rat[199]=768; CO_rat[106]=-384; CO_rat[293]=-2048; CO_rat[291]=1024; CO_rat[288]=1024; CO_rat[263]=-512; CO_rat[277]=1024; CO_rat[252]=-512; CO_rat[283]=1024; CO_rat[258]=-512; CO_rat[242]=-512; CO_rat[166]=160; CO_rat[226]=-768; CO_rat[150]=384; CO_rat[285]=1024; CO_rat[260]=-512; CO_rat[244]=-512; CO_rat[169]=256; CO_rat[229]=-512; CO_rat[153]=256; CO_rat[235]=-768; CO_rat[159]=384; CO_rat[138]=384; CO_rat[56]=-192; CO_rat[130]=384; CO_rat[48]=-192; CO_rat[234]=512; CO_rat[158]=-256; CO_rat[279]=-512; CO_rat[254]=256; CO_rat[227]=1024; CO_rat[151]=-512; CO_rat[230]=-256; CO_rat[154]=128; CO_rat[137]=-384; CO_rat[55]=192; CO_rat[246]=64; CO_rat[141]=224; CO_rat[37]=-64; CO_rat[115]=-192; CO_rat[215]=896; CO_rat[146]=-64; CO_rat[129]=-448; CO_rat[274]=1152; CO_rat[209]=-1088; CO_rat[214]=-832; CO_rat[149]=224; CO_rat[118]=544; CO_rat[264]=192; CO_rat[170]=32; CO_rat[191]=512; CO_rat[98]=-256; CO_rat[67]=32; CO_rat[71]=-96; CO_rat[269]=512; CO_rat[185]=-512; CO_rat[189]=-256; CO_rat[183]=128; CO_rat[90]=128; CO_rat[198]=-256; CO_rat[81]=256; CO_rat[93]=128; CO_rat[70]=-64; CO_rat[284]=-1536; CO_rat[259]=768; CO_rat[243]=768; CO_rat[167]=-384; CO_rat[237]=768; CO_rat[161]=-384; CO_rat[140]=-384; CO_rat[62]=192; CO_rat[238]=-256; CO_rat[162]=128; CO_rat[47]=64; CO_rat[278]=1024; CO_rat[253]=-512; CO_rat[73]=256; CO_rat[241]=-512; CO_rat[165]=256; CO_rat[247]=-512; CO_rat[63]=-192; CO_rat[145]=64; CO_rat[273]=512; CO_rat[251]=-256; CO_rat[217]=-256; CO_rat[148]=128; CO_rat[265]=-256; CO_rat[179]=128; CO_rat[175]=128; CO_rat[174]=128; CO_rat[177]=-128;
CO_z3=vector(NW); CO_z3[102]=-512; CO_z3[24]=-32; CO_z3[33]=256; CO_z3[126]=576; CO_z3[40]=-160; CO_z3[31]=-128; CO_z3[133]=-256; CO_z3[51]=128; CO_z3[44]=160; CO_z3[59]=-32;
CO_z5=vector(NW); CO_z5[42]=-320; CO_z5[7]=160;
CO_H=vector(NW); CO_H[184]=192; CO_H[72]=-16; CO_H[77]=-96; CO_H[12]=-48; CO_H[76]=-96; CO_H[15]=8; CO_H[20]=52; CO_H[207]=-16; CO_H[113]=-32; CO_H[112]=8; CO_H[36]=16; CO_H[204]=96; CO_H[89]=-40; CO_H[27]=8; CO_H[202]=48; CO_H[86]=-40; CO_H[109]=-24; CO_H[271]=96; CO_H[187]=-80; CO_H[206]=-48; CO_H[74]=56; CO_H[203]=-48; CO_H[87]=40; CO_H[110]=-32; CO_H[199]=-48; CO_H[82]=40; CO_H[106]=24; CO_H[16]=-52; CO_H[21]=-8; CO_H[28]=-16; CO_H[292]=576; CO_H[290]=-288; CO_H[272]=-288; CO_H[277]=32; CO_H[252]=-16; CO_H[208]=32; CO_H[282]=-288; CO_H[257]=144; CO_H[213]=144; CO_H[226]=-160; CO_H[150]=80; CO_H[114]=64; CO_H[281]=-288; CO_H[256]=144; CO_H[212]=144; CO_H[229]=-16; CO_H[153]=8; CO_H[117]=-16; CO_H[234]=96; CO_H[158]=-48; CO_H[122]=-64; CO_H[130]=32; CO_H[48]=-16; CO_H[37]=40; CO_H[225]=-16; CO_H[129]=-16; CO_H[222]=32; CO_H[275]=64; CO_H[210]=-112; CO_H[223]=-32; CO_H[218]=-32; CO_H[118]=64; CO_H[123]=16; CO_H[263]=-192; CO_H[166]=104; CO_H[169]=96; CO_H[56]=-112; CO_H[190]=-16; CO_H[178]=16; CO_H[63]=-20; CO_H[196]=-144; CO_H[79]=64; CO_H[91]=64; CO_H[68]=32; CO_H[293]=-640; CO_H[291]=320; CO_H[288]=320; CO_H[283]=320; CO_H[258]=-160; CO_H[242]=-160; CO_H[285]=320; CO_H[260]=-160; CO_H[244]=-160; CO_H[235]=-128; CO_H[159]=64; CO_H[138]=64; CO_H[279]=160; CO_H[254]=-80; CO_H[227]=80; CO_H[151]=-40; CO_H[230]=-96; CO_H[154]=48; CO_H[137]=-32; CO_H[55]=16; CO_H[13]=32; CO_H[215]=16; CO_H[146]=-112; CO_H[264]=-16; CO_H[170]=88; CO_H[167]=-88; CO_H[62]=112; CO_H[73]=48; CO_H[191]=16; CO_H[179]=24; CO_H[67]=20; CO_H[90]=-16; CO_H[269]=-384; CO_H[185]=240; CO_H[189]=208; CO_H[183]=-16; CO_H[195]=192; CO_H[78]=-120; CO_H[198]=192; CO_H[81]=-120; CO_H[93]=-104; CO_H[70]=8; CO_H[284]=-320; CO_H[259]=160; CO_H[243]=160; CO_H[237]=128; CO_H[161]=-64; CO_H[140]=-64; CO_H[238]=112; CO_H[162]=-56; CO_H[278]=32; CO_H[253]=-16; CO_H[209]=-16; CO_H[241]=-128; CO_H[165]=64; CO_H[149]=104; CO_H[247]=96; CO_H[141]=-48; CO_H[145]=48; CO_H[273]=-96; CO_H[251]=-112; CO_H[214]=48; CO_H[217]=48; CO_H[148]=56; CO_H[265]=-160; CO_H[175]=80; CO_H[174]=-88; CO_H[177]=-48; CO_H[268]=-32; CO_H[267]=-64; CO_H[194]=16; CO_H[182]=32; CO_H[193]=16; CO_H[181]=32; CO_H[286]=64; CO_H[261]=-32; CO_H[245]=-32; CO_H[71]=-48; CO_H[287]=160; CO_H[262]=-80; CO_H[240]=-80; CO_H[164]=40; CO_H[47]=-40; CO_H[289]=160; CO_H[250]=-80; CO_H[249]=-80;
comb(E,CO)=sum(i=1,NW,CO[i]*E[i]);
lau(M0,K,NP,r)={my(res=vector(4,k,vector(8)));
  for(j=0,NP-1, my(w=r*exp(2*Pi*I*j/NP),EO=desc(M0+w,K),E=EO[1]);
     my(f=[comb(E,CO_rat),comb(E,CO_z3),comb(E,CO_z5),comb(E,CO_H)]);
     for(k=1,4, for(p=-7,0, res[k][p+8]+=f[k]*w^(-p)/NP)));
  res}
DLr=lau(-2,300,32,1/2); print("DL"); for(k=1,4,print(DLr[k]));
BFr=lau(-1,300,32,1/2); print("BFKL"); for(k=1,4,print(BFr[k]));

==> anc/numbers/deposit/R6/C7/orig_copies/descent_check.gpout <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
max rel deviation asymptotic vs exact at N=600: 6.66951420684432321220093633217698112995574346209890217847625 E-13
at N=601: 6.61886271635630009913249724087542493955460531784333438838343 E-13
DL
[0.00303719743874287535727056338684182979347529379288991013478257 + 6.166224348337433463 E-75*I, -0.00371694936146436800847147768890424547283527509119641456450835 - 2.1935868129939889348 E-75*I, 315.831856620290592814864259814430512461050688429888539799073 - 2.2764940311228956033 E-74*I, -631.660128265208778587092504496489749942414984262984683506099 + 3.886275849792500081 E-74*I, -1095.09354180951831459597786862451974775979907874264597632319 - 2.6323041755927867218 E-74*I, 3875.75325745411358927939827444456004525349686614766828997141 + 4.248994929106466756 E-74*I, -4378.57448717824449006480884025840040767305013756257403344999 - 8.304539682578817952 E-74*I, 1393.89167868575014172579628445775834246443328769603719647879 - 4.559896997089866762 E-73*I]
[4.13743546577239599442379042832515542291873468602974471053100 E-5 + 6.682235419504326529 E-76*I, -3.92084157258470749647489981520292194730589648983238331358177 E-5 - 7.081658215177444593 E-76*I, 4.77073481773841562016689328936758957951938326100368445664582 E-5 - 9.672508781705777980 E-76*I, -4.53727438161514131652724249400773968897562616299068450584087 E-5 + 2.849935623181166726 E-75*I, 5.44873765263950119683336931915957227262380723446290176709813 E-5 - 3.005386657172866730 E-75*I, 105.275728294179725114965050048392794487042024403232010160921 - 3.454467422037777850 E-76*I, -1024.41360259232163150581690848797613115280537374370497338386 - 1.3817869688151111401 E-75*I, 142.836257825418749951481599662948066551910770282570474588524 + 0.E-75*I]
[-1.11758703798771525658547442584021231314144621301974691526610 E-7 - 2.2912834697734948397 E-76*I, -1.89989805594236405632249501817226583500009359027982222667340 E-6 - 2.1563433361001441424 E-76*I, -1.11758707545831785825313420991521100724138764280020879349431 E-7 + 9.942389049052479375 E-76*I, -2.04890966593792969498102345016661306090288646927768946713209 E-6 - 1.0687258586929375224 E-75*I, -1.11758708586673230596828689993276023142682100204575511610455 E-7 - 1.6754166996883222573 E-75*I, -160.000002197921277364660218249752032093579641781153057151632 + 4.939888413514022326 E-75*I, 319.999999888241291154864244517610516516978994565410761824544 + 7.599828328483111270 E-76*I, 686.378899044499587885492260633453472635849166731119134717123 - 1.5199656656966222541 E-75*I]
[-0.00465378997340690725188170674185182020035517351142871155748283 + 2.599486735083427832 E-75*I, 0.00553997163734337380811458794587476797966467468814709150027375 - 1.3386061260396389169 E-75*I, 157.907115198066037793922085243716148979377254673723777470600 - 4.369901288877788980 E-75*I, -276.341211145553949399237875537290401605585860873260660487763 + 9.327062039502000195 E-76*I, -155.348790115866973677894580378766578342263117796697771250087 - 4.145360906445333420 E-75*I, 512.030215742174234515131701724252273524778084314230729962356 + 2.7635739376302222801 E-74*I, -802.489363567618552047376554085909238736840447334407170419254 - 1.7963230594596444821 E-74*I, 205.232620738291488128833105499094379166707206533515116742589 - 6.715484668441440141 E-74*I]
BFKL
[-0.00119766349509191092473694307169832232941028082210596834837004 + 1.7596193431004930924 E-76*I, 0.00140478397716621385051862072057551207468080928835485981443507 + 1.8135953965698333713 E-76*I, -0.00163738648533190618371210342154932146639504135387169020458667 - 3.216972786772680623 E-76*I, 0.00189745644529581490507677274006101325844854969296253296069679 - 3.473898801286740351 E-75*I, -0.00218705281702091251411768686912708193901954539328705404423129 - 4.555578912812319540 E-75*I, 39.3634707127425645052171008834170054677895477642935530427089 + 1.2004274291581278029 E-74*I, 68.3500443160811976421081108262251983544990333964762378674495 - 9.361606713722377974 E-75*I, -179.597984112469523829405805180206375926767430484771333670707 - 2.0450447138463644873 E-74*I]
[-3.98782085988544893277917107650457285932112887368672652349195 E-7 + 1.4249678115905833632 E-76*I, 4.23293578688306746973262931104390984403211639248196361134463 E-7 + 4.620350176975527875 E-76*I, -4.47805041579750866176122571073515910422407892993683767768981 E-7 - 1.2349721033785055814 E-75*I, 4.72316488270560218070054851114103299227858926090535075092602 E-7 + 1.3126976203743555831 E-75*I, -4.96827926186794608147189871150723196569339022889170829993657 E-7 + 1.2436082719336000261 E-75*I, 421.103121634487014622389637027052274577662246714655053362277 - 3.523556770478533407 E-75*I, 38.4658203552887434383292645634310157371619132016858706625293 + 4.145360906445333420 E-76*I, -969.761616834598556944884039112799257568532149662915908712242 - 8.843436600416711296 E-75*I]
[8.94069677667770369544417146946680614541175357443620542216746 E-7 - 9.445809357134548809 E-77*I, -9.31322578024236206072759027974755439822681984125542255207269 E-7 - 2.2022229815490833795 E-76*I, 9.68575479629733352466753921058542069074382994290031903034996 E-7 + 7.189610322116125151 E-76*I, -1.00582838189443627864276837953403772457814574803081341946256 E-6 - 4.274903434771750090 E-76*I, 1.04308128450608776073595611331183379303816112415253790078671 E-6 - 1.5372380028068111433 E-75*I, -160.000001080334187299886575083013505598715396602309185277754 + 2.245403824324555603 E-75*I, 1.11758709021658645391814747128864002783778540935929685931086 E-6 + 4.490807648649111205 E-76*I, 526.378900236592483828291810138158124509160627457625171538851 + 5.803505269023466788 E-75*I]
[-0.000652688163582218040109045151168690560240859255950593891809358 + 4.138656068553438807 E-76*I, 0.000761856515800832734197637306091688883833669840673297770021439 - 5.062279114755751408 E-76*I, -0.000884114570014837970156082905952701796354127053221853828842732 - 1.6174430447589089640 E-75*I, 0.00102046423068895494060496540544999791355588611361778734727934 + 8.753566471390259732 E-76*I, -0.00117194422374842860584247882102716114177182175724804316971590 + 7.382912063603200024 E-75*I, -13.0131226743951207506332529130112763606570979952071357761978 - 6.411275631088238329 E-75*I, 78.0261418250704713969970666581640109763978728872475621415555 - 2.7511054692788046757 E-74*I, -233.120216129926423662867623695248837912607901716499467334565 + 1.6235996883577555896 E-74*I]


==> anc/numbers/deposit/R6/C7/orig_copies/descent_check.py <==
"""Independent numerical check of the continuation engine: asymptotic expansions (HarmonicSums
SExpansion, split into A and (-1)^n B parts) at z0=N0+2K, descent to N0 with the analytic shift
identities E_a(z-1)=O_a(z)-e1 z^-m O_c(z), O_a(z-1)=E_a(z)-z^-m E_c(z), and Laurent coefficients
by a discrete Cauchy integral on |w|=r.  Compared with contin.py/limits.py exact results."""
import re, json, pickle, sys
from fractions import Fraction as F
from limits import lin_comb_words
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1
K=int(sys.argv[1]) if len(sys.argv)>1 else 400
NP=int(sys.argv[2]) if len(sys.argv)>2 else 32
R="1/2"
lines=[l.rstrip("\n").split("|") for l in open("sexp_all.out")]
words=[tuple(json.loads(l[0].replace("{","[").replace("}","]"))) for l in lines]
widx={w:i for i,w in enumerate(words)}
consts={}
def conv(expr):
    def rep(m):
        idx=[int(x) for x in m.group(1).split(",")]
        key=tuple(idx)
        if key not in consts: consts[key]=len(consts)
        return "C[%d]"%(consts[key]+1)
    e=re.sub(r"S\[([-\d,\s]+),\s*Infinity\]",rep,expr)
    e=e.replace("LG[n]","(log(n)+Euler)")
    assert "[" not in re.sub(r"C\[\d+\]","",e), e
    return e
AB=[(conv(a),conv(b)) for _,a,b in lines]
parts={"rat":lin_comb_words({k:4*v for k,v in NPADFL.items()}),"z3":lin_comb_words(Z3PART),
       "z5":{(1,1):F(-320),(2,):F(160)},"H":lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})}
for nm,ws in parts.items():
    for w in ws: assert w in widx,(nm,w)
g=[]
g.append("default(realprecision,60); default(parisizemax,4000000000);")
g.append("C=vector(%d);"%len(consts))
def strict_terms(w):
    # S-sum (>=) at infinity = sum over merges of adjacent entries of Z-sums (>)
    if len(w)<=1: return [w]
    out=[]
    for rest in strict_terms(w[1:]):
        out.append((w[0],)+rest)
        a,b=w[0],rest[0]
        out.append(((1 if a>0 else -1)*(1 if b>0 else -1)*(abs(a)+abs(b)),)+rest[1:])
    return out
for key,i in consts.items():
    assert key[0]!=1
    terms=["polylogmult([%s],[%s])"%(",".join(str(abs(x)) for x in z),",".join("1" if x>0 else "-1" for x in z)) for z in strict_terms(key)]
    g.append("C[%d]=%s;"%(i+1,"+".join(terms)))
nw=len(words)
g.append("NW=%d;"%nw)
g.append("Af=vector(NW); Bf=vector(NW);")
for i,(a,b) in enumerate(AB):
    g.append("Af[%d]=(n)->%s;"%(i+1,a)); g.append("Bf[%d]=(n)->%s;"%(i+1,b))
# word structure: first index, suffix index (0 for empty)
first=[w[0] for w in words]; suf=[(widx[w[1:]]+1 if len(w)>1 else 0) for w in words]
g.append("FI=[%s]; SU=[%s];"%(",".join(map(str,first)),",".join(map(str,suf))))
# exact check at integers: S_w(N) by recursion
g.append("""Sexact(N)={my(V=vector(NW),Vp,ord=vecsort(vector(NW,i,i),(i,j)->#Str(i)-#Str(j)));
  \\\\ compute all S_w(n) for n=1..N by forward recursion: S_w(n)=S_w(n-1)+sgn^n n^-|a| S_c(n); process words in order of increasing length
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  my(perm=vecsort(L,,1)); V=vector(NW,i,0.);
  for(n=1,N, for(t=1,NW, my(i=perm[t],a=FI[i],sc=if(SU[i]==0,1.,V[SU[i]])); V[i]+= if(a>0,1,(-1)^n)/n^abs(a)*sc)); V}""")
g.append("""chk(N)={my(V=Sexact(N),s=if(N%2==0,1,-1),m=0.); for(i=1,NW, my(x=Af[i](N)+s*Bf[i](N)); m=max(m,abs(x-V[i])/max(1,abs(V[i])))); m}""")
g.append('print("max rel deviation asymptotic vs exact at N=600: ",chk(600)); print("at N=601: ",chk(601));')
# descent
g.append("""desc(N0,K)={my(z=N0+2*K,E=vector(NW,i,Af[i](z)+Bf[i](z)),O=vector(NW,i,Af[i](z)-Bf[i](z)),E2,O2);
  my(L=vector(NW,i,0)); for(i=1,NW, my(k=i,l=0); while(k>0, l++; k=SU[k]); L[i]=l);
  for(s=1,2*K, E2=vector(NW); O2=vector(NW);
     for(i=1,NW, my(a=FI[i],m=abs(a),e1=sign(a),Ec=if(SU[i]==0,1,E[SU[i]]),Oc=if(SU[i]==0,1,O[SU[i]]));
        E2[i]=O[i]-e1*z^(-m)*Oc; O2[i]=E[i]-z^(-m)*Ec);
     E=E2; O=O2; z=z-1);
  [E,O]}""")
for nm,ws in parts.items():
    g.append("CO_%s=vector(NW); "%nm + " ".join("CO_%s[%d]=%s;"%(nm,widx[w]+1,str(c)) for w,c in ws.items()))
g.append("comb(E,CO)=sum(i=1,NW,CO[i]*E[i]);")
g.append("""lau(M0,K,NP,r)={my(res=vector(4,k,vector(8)));
  for(j=0,NP-1, my(w=r*exp(2*Pi*I*j/NP),EO=desc(M0+w,K),E=EO[1]);
     my(f=[comb(E,CO_rat),comb(E,CO_z3),comb(E,CO_z5),comb(E,CO_H)]);
     for(k=1,4, for(p=-7,0, res[k][p+8]+=f[k]*w^(-p)/NP)));
  res}""")
g.append("DLr=lau(-2,%d,%d,%s); print(\"DL\"); for(k=1,4,print(DLr[k]));"%(K,NP,R))
g.append("BFr=lau(-1,%d,%d,%s); print(\"BFKL\"); for(k=1,4,print(BFr[k]));"%(K,NP,R))
open("descent_check.gp","w").write("\n".join(g))
print("words",nw,"constants",len(consts))


==> anc/numbers/deposit/R6/C7/orig_copies/dl_w5_direct.out <==
KV rational part 4*eq.(42): (Fraction(192, 1), {(6, 1): Fraction(-96, 1), (-6, 1): Fraction(-96, 1), (6, -1): Fraction(0, 1), (-6, -1): Fraction(0, 1)})
H = eq.(49): (Fraction(96, 1), {(6, 1): Fraction(-48, 1), (-6, 1): Fraction(-48, 1), (6, -1): Fraction(0, 1), (-6, -1): Fraction(0, 1)})
per ansatz element:
   (7,) 4
   (1, 6) 4
   (2, 5) 4
   (3, 4) 4
   (4, 3) 4
   (1, 1, 5) 4
   (1, 2, 4) 4
   (1, 3, 3) 4
   (2, 1, 4) 4
   (2, 2, 3) 4
   (3, 1, 3) 4
   (5, 1, 1) 4
   (1, 1, 1, 4) 4
   (1, 1, 2, 3) 4
   (1, 2, 1, 3) 4
   (1, 4, 1, 1) 4
   (2, 1, 1, 3) 4
   (2, 3, 1, 1) 4
   (3, 2, 1, 1) 4
   (4, 1, 1, 1) 4
   (1, 1, 3, 1, 1) 4
   (1, 2, 2, 1, 1) 4
   (1, 3, 1, 1, 1) 4
   (2, 1, 2, 1, 1) 4
   (2, 2, 1, 1, 1) 4
   (3, 1, 1, 1, 1) 4
   (1, 1, 1, 2, 1, 1) 4
   (1, 1, 2, 1, 1, 1) 4
   (1, 2, 1, 1, 1, 1) 4
   (2, 1, 1, 1, 1, 1) 4
   (1, 1, 1, 1, 3) 4
   (1, 1, 1, 1, 1, 1, 1) 4


==> anc/numbers/deposit/R6/C7/orig_copies/dl_w5_direct.py <==
"""Direct formula for the zeta2/w^5 coefficient at M=-2+w (even-M continuation) of a weight-7
combination sum_w c_w S_w(M):  only words (+-6,+-1) contribute, through -w^-6 E_{+-1}(w),
E_1(w)=z2 w+..., E_-1(w)=S_-2(inf) w+...=-(z2/2) w+...  =>  [z2/w^5] = -(c_{6,1}+c_{-6,1}) + (c_{6,-1}+c_{-6,-1})/2."""
from fractions import Fraction as F
from limits import lin_comb_words
from kvdata import NPADFL, ANSATZ, LINE1, LINE2
def z2w5(words):
    g=lambda w: words.get(w,F(0))
    return -(g((6,1))+g((-6,1)))+(g((6,-1))+g((-6,-1)))/2, {w:g(w) for w in [(6,1),(-6,1),(6,-1),(-6,-1)]}
H=lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})
R=lin_comb_words({k:4*v for k,v in NPADFL.items()})
print("KV rational part 4*eq.(42):", z2w5(R))
print("H = eq.(49):", z2w5(H))
print("per ansatz element:")
for a in ANSATZ:
    v,_=z2w5(lin_comb_words({a:F(1)}))
    if v: print("  ",a,v)


==> anc/numbers/deposit/R6/C7/orig_copies/eval_test.gp <==
default(realprecision,120);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,8,polylogmult([2,2],[-1,1],1));
mapput(SW,9,polylogmult([2,2],[1,-1],1));
mapput(SW,10,polylogmult([4],[1],1));
mapput(SW,11,polylogmult([5],[-1],1));
mapput(SW,12,polylogmult([4,1],[-1,1],1));
mapput(SW,13,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,14,polylogmult([3,2],[-1,1],1));
mapput(SW,15,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,16,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,17,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,18,polylogmult([2,3],[-1,1],1));
mapput(SW,19,polylogmult([3,2],[1,-1],1));
v=(192)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-100), print("rat_DL_-5|ZERO|",v), r=lindep(concat([v],B),90); print("rat_DL_-5|",Vec(r),"|",v));
v=(-192)*mapget(SW,4)+(-384)*mapget(SW,1)+(-256)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-100), print("rat_DL_-4|ZERO|",v), r=lindep(concat([v],B),90); print("rat_DL_-4|",Vec(r),"|",v));
v=(96)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-100), print("H_DL_-5|ZERO|",v), r=lindep(concat([v],B),90); print("H_DL_-5|",Vec(r),"|",v));
v=(-32)*mapget(SW,10)+(96)*mapget(SW,0)*mapget(SW,1)+(960)*mapget(SW,7)+(-512)*mapget(SW,8)+(224)*mapget(SW,5)+(-32)*mapget(SW,9)+(-480)*mapget(SW,6)+(304)*mapget(SW,0)*mapget(SW,0);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-100), print("H_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),90); print("H_BFKL_-3|",Vec(r),"|",v));
v=(3072)*mapget(SW,13)+(-1536)*mapget(SW,14)+(-640)*mapget(SW,12)+(256)*mapget(SW,11)+(-384)*mapget(SW,19)+(384)*mapget(SW,0)*mapget(SW,4)+(-640)*mapget(SW,2)*mapget(SW,0)+(1280)*mapget(SW,0)*mapget(SW,3)+(-6144)*mapget(SW,15)+(3072)*mapget(SW,16)+(3072)*mapget(SW,17)+(-1024)*mapget(SW,18);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-100), print("rat_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),90); print("rat_BFKL_-2|",Vec(r),"|",v));

==> anc/numbers/deposit/R6/C7/orig_copies/eval_test.gpout <==
rat_DL_-5|[-1, 0, 0, 192, 0]|315.827340834859475802703711996036836330038381031705300045227180039041434317414567776056748918993671418368829240768740610
rat_DL_-4|[-1, 0, 0, -384, 0, 0, 0, 0]|-631.654681669718951605407423992073672660076762063410600090454360078082868634829135552113497837987342836737658481537481221
H_DL_-5|[1, 0, 0, -96, 0]|157.913670417429737901351855998018418165019190515852650022613590019520717158707283888028374459496835709184414620384370305
H_BFKL_-3|ZERO|-1.7610509143420669137 E-132
rat_BFKL_-2|[1, 0, -160, 0, 64, 0, 0, 0, 0]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R6/C7/orig_copies/eval_test.py <==
import pickle
from numeval import *
r=pickle.load(open('kv_limits.pkl','rb'))
q=[("rat_DL_-5",r['rat']['DL'][-5],[0,1,2],ALTGENS),
   ("rat_DL_-4",r['rat']['DL'][-4],[0,1,2,3],ALTGENS),
   ("H_DL_-5",r['H']['DL'][-5],[0,1,2],ALTGENS),
   ("H_BFKL_-3",r['H']['BFKL'][-3],[4],ALTGENS),
   ("rat_BFKL_-2",r['rat']['BFKL'][-2],[5],ALTGENS)]
out=run_gp(build_script(q,prec=120),"eval_test")
print(out)
for k,v in parse(out).items(): print(k,v[0],v[1])


==> anc/numbers/deposit/R6/C7/orig_copies/exact_numeric.gp <==
default(realprecision,60);
print("DL");
print([1.*(0),1.*(0),1.*((192)*polylogmult([2],[1],1)),1.*((-192)*polylogmult([3],[1],1)+(-384)*polylogmult([2],[1],1)+(-256)*polylogmult([3],[-1],1)),1.*((-192)*polylogmult([2],[1],1)+(384)*polylogmult([3],[1],1)+(-128)*polylogmult([4],[1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(256)*polylogmult([2,2],[1,1],1)+(-512)*polylogmult([3,1],[-1,1],1)+(1024)*polylogmult([4],[-1],1)+(-256)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2,2],[-1,1],1)+(512)*polylogmult([3],[-1],1)),1.*((1536)*polylogmult([4,1],[1,1],1)+(-1856)*polylogmult([5],[1],1)+(-512)*polylogmult([2,3],[1,1],1)+(256)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(192)*polylogmult([3],[1],1)+(256)*polylogmult([4],[1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2,2],[1,1],1)+(-832)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(4608)*polylogmult([3,1,1],[-1,1,1],1)+(-1984)*polylogmult([3,2],[-1,1],1)+(-1792)*polylogmult([4,1],[-1,1],1)+(-192)*polylogmult([5],[-1],1)+(960)*polylogmult([2,3],[1,-1],1)+(-896)*polylogmult([2,2,1],[1,-1,1],1)+(256)*polylogmult([3,2],[1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-896)*polylogmult([2,3],[-1,1],1)+(-1536)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(1536)*polylogmult([2,3],[-1,-1],1)+(1536)*polylogmult([3,2],[-1,-1],1)+(-1408)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(1408)*polylogmult([2,1,2],[-1,1,1],1)+(1408)*polylogmult([2,2,1],[-1,1,1],1)+(-1024)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2,2],[-1,1],1)+(1024)*polylogmult([3,1],[-1,1],1)+(-2048)*polylogmult([4],[-1],1)+(256)*polylogmult([3],[-1],1)+(512)*polylogmult([2,2],[1,-1],1)),1.*((192)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(1152)*polylogmult([4,1,1],[1,1,1],1)+(-1792)*polylogmult([4,2],[1,1],1)+(-7424)*polylogmult([5,1],[1,1],1)+(5056)*polylogmult([6],[1],1)+(1472)*polylogmult([2,4],[1,1],1)+(-256)*polylogmult([2,3,1],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(128)*polylogmult([3,1,2],[1,1,1],1)+(128)*polylogmult([3,2,1],[1,1,1],1)+(192)*polylogmult([2],[1],1)+(-768)*polylogmult([4,1],[1,1],1)+(2816)*polylogmult([5],[1],1)+(-896)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(640)*polylogmult([2,3],[1,1],1)+(384)*polylogmult([3,2],[1,1],1)+(2880)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(512)*polylogmult([3,1,1],[-1,1,1],1)+(-2112)*polylogmult([3,2],[-1,1],1)+(-1280)*polylogmult([4,1],[-1,1],1)+(2752)*polylogmult([5],[-1],1)+(-704)*polylogmult([2,3],[1,-1],1)+(-640)*polylogmult([2,2,1],[1,-1,1],1)+(-512)*polylogmult([3,2],[1,-1],1)+(1152)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-16128)*polylogmult([4,1,1],[-1,1,1],1)+(8512)*polylogmult([4,2],[-1,1],1)+(6272)*polylogmult([5,1],[-1,1],1)+(-2240)*polylogmult([6],[-1],1)+(-2688)*polylogmult([2,4],[1,-1],1)+(960)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(4096)*polylogmult([2,3,1],[1,-1,1],1)+(-1088)*polylogmult([3,3],[1,-1],1)+(896)*polylogmult([3,2,1],[1,-1,1],1)+(-192)*polylogmult([4,2],[1,-1],1)+(3328)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(128)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(-512)*polylogmult([2,2,2],[1,1,-1],1)+(1280)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-1280)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(-1280)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(1280)*polylogmult([2,2,2],[-1,-1,1],1)+(-4096)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(3840)*polylogmult([2,3,1],[-1,-1,1],1)+(3840)*polylogmult([3,2,1],[-1,-1,1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(5248)*polylogmult([2,4],[-1,1],1)+(8896)*polylogmult([3,3],[-1,1],1)+(4608)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(-4352)*polylogmult([2,4],[-1,-1],1)+(-4736)*polylogmult([3,3],[-1,-1],1)+(256)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(2944)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(-256)*polylogmult([2,1,3],[-1,1,-1],1)+(-256)*polylogmult([3,1,2],[-1,1,-1],1)+(-1472)*polylogmult([4,2],[-1,-1],1)+(-640)*polylogmult([2,2,2],[1,-1,-1],1)+(-640)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-4608)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(4608)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(4608)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(-6016)*polylogmult([2,1,3],[-1,1,1],1)+(-5632)*polylogmult([2,2,2],[-1,1,1],1)+(-14336)*polylogmult([3,1,2],[-1,1,1],1)+(4608)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(-6016)*polylogmult([2,3,1],[-1,1,1],1)+(-14336)*polylogmult([3,2,1],[-1,1,1],1)+(2688)*polylogmult([2,2,2],[1,-1,1],1)+(18432)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-4608)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(1408)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(2944)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(384)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-384)*polylogmult([2,1,2],[-1,1,1],1)+(-384)*polylogmult([2,2,1],[-1,1,1],1)+(1024)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(768)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(-768)*polylogmult([2,2,2],[-1,1,-1],1)+(512)*polylogmult([3,1],[-1,1],1)+(-1024)*polylogmult([4],[-1],1)+(256)*polylogmult([2,2],[1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2],[-1,1],1)+(3328)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(-3328)*polylogmult([2,3],[-1,-1],1)+(-3328)*polylogmult([3,2],[-1,-1],1)+(-640)*polylogmult([2,3],[-1,1],1)+(128)*polylogmult([3,3],[1,1],1)+(128)*polylogmult([4],[1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-256)*polylogmult([2,2],[1,1],1)),1.*((-800)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-8448)*polylogmult([5,1,1],[1,1,1],1)+(8480)*polylogmult([5,2],[1,1],1)+(17696)*polylogmult([6,1],[1,1],1)+(-9664)*polylogmult([7],[1],1)+(-3840)*polylogmult([2,5],[1,1],1)+(2048)*polylogmult([2,4,1],[1,1,1],1)+(-1280)*polylogmult([3,4],[1,1],1)+(-128)*polylogmult([2,2,3],[1,1,1],1)+(-128)*polylogmult([3,1,3],[1,1,1],1)+(-1536)*polylogmult([4,1],[1,1],1)+(1856)*polylogmult([5],[1],1)+(1472)*polylogmult([4,3],[1,1],1)+(128)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1)+(-640)*polylogmult([4,1,2],[1,1,1],1)+(-640)*polylogmult([4,2,1],[1,1,1],1)+(128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(128)*polylogmult([2,3,2],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1)+(128)*polylogmult([3,3,1],[1,1,1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-256)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(384)*polylogmult([2],[1],1)+(-192)*polylogmult([3],[1],1)+(-512)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(-1696)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(28544)*polylogmult([4,1,2],[-1,1,1],1)+(28544)*polylogmult([4,2,1],[-1,1,1],1)+(6656)*polylogmult([5,1],[1,1],1)+(-8576)*polylogmult([6],[1],1)+(-1664)*polylogmult([2,4],[1,1],1)+(384)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(-512)*polylogmult([3,3],[1,1],1)+(384)*polylogmult([4,2],[1,1],1)+(-5344)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(-13472)*polylogmult([5,2],[-1,1],1)+(-10272)*polylogmult([6,1],[-1,1],1)+(-17664)*polylogmult([4,3],[-1,1],1)+(1088)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-896)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(8832)*polylogmult([2,3,2],[-1,1,1],1)+(768)*polylogmult([2],[-1],1)*polylogmult([4,1],[1,1],1)+(11008)*polylogmult([2,4,1],[-1,1,1],1)+(22272)*polylogmult([3,3,1],[-1,1,1],1)+(-4096)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(1408)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(11776)*polylogmult([2,1,4],[-1,1,1],1)+(-1152)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(9088)*polylogmult([2,2,3],[-1,1,1],1)+(22784)*polylogmult([3,1,3],[-1,1,1],1)+(4096)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-2560)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-1792)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-64)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-2560)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(4160)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(7424)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(-7104)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(-1856)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(1024)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(640)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(-768)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(-1024)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(-1024)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(832)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(-4608)*polylogmult([3,1,1],[-1,1,1],1)+(1984)*polylogmult([3,2],[-1,1],1)+(1792)*polylogmult([4,1],[-1,1],1)+(192)*polylogmult([5],[-1],1)+(-960)*polylogmult([2,3],[1,-1],1)+(896)*polylogmult([2,2,1],[1,-1,1],1)+(-256)*polylogmult([3,2],[1,-1],1)+(-1152)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(6400)*polylogmult([4,1,1],[-1,1,1],1)+(-2112)*polylogmult([4,2],[-1,1],1)+(-2176)*polylogmult([5,1],[-1,1],1)+(-1664)*polylogmult([6],[-1],1)+(832)*polylogmult([2,4],[1,-1],1)+(-3392)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(256)*polylogmult([2,3,1],[1,-1,1],1)+(1216)*polylogmult([3,3],[1,-1],1)+(640)*polylogmult([3,2,1],[1,-1,1],1)+(1024)*polylogmult([4,2],[1,-1],1)+(-1664)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([2,2,2],[1,1,-1],1)+(26112)*polylogmult([5,1,1],[-1,1,1],1)+(5440)*polylogmult([7],[-1],1)+(6144)*polylogmult([2,5],[1,-1],1)+(-9088)*polylogmult([2,4,1],[1,-1,1],1)+(2720)*polylogmult([3,4],[1,-1],1)+(-512)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(512)*polylogmult([3,1,3],[1,1,-1],1)+(-4736)*polylogmult([3,3,1],[1,-1,1],1)+(1184)*polylogmult([4,3],[1,-1],1)+(768)*polylogmult([4,1,2],[1,1,-1],1)+(-1088)*polylogmult([4,2,1],[1,-1,1],1)+(1152)*polylogmult([5,2],[1,-1],1)+(1536)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-3840)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(1792)*polylogmult([2,2,3],[1,1,-1],1)+(-64)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(768)*polylogmult([2,3,2],[1,1,-1],1)+(-2176)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(-640)*polylogmult([2,2],[1,-1],1)*polylogmult([3],[1],1)+(1024)*polylogmult([3,2,2],[1,1,-1],1)+(-256)*polylogmult([3],[-1],1)+(960)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(2880)*polylogmult([2,2,3],[-1,1,-1],1)+(1792)*polylogmult([2,3,2],[-1,1,-1],1)+(2048)*polylogmult([3,2,2],[-1,1,-1],1)+(64)*polylogmult([2,1,4],[-1,1,-1],1)+(-384)*polylogmult([3,1,3],[-1,1,-1],1)+(7040)*polylogmult([2,5],[-1,-1],1)+(9824)*polylogmult([3,4],[-1,-1],1)+(-1280)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(1280)*polylogmult([2,2],[-1,-1],1)*polylogmult([3],[1],1)+(1920)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(-1792)*polylogmult([2,2,3],[-1,-1,1],1)+(1472)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(-5824)*polylogmult([2,3,2],[-1,-1,1],1)+(-9152)*polylogmult([2,4,1],[-1,-1,1],1)+(1216)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(-5568)*polylogmult([3,2,2],[-1,-1,1],1)+(8576)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(-12544)*polylogmult([3,3,1],[-1,-1,1],1)+(-4544)*polylogmult([4,2,1],[-1,-1,1],1)+(-8832)*polylogmult([2,5],[-1,1],1)+(-12000)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(4384)*polylogmult([4,3],[-1,-1],1)+(1408)*polylogmult([4,1,2],[-1,1,-1],1)+(-3328)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(1792)*polylogmult([2,3,2],[1,-1,-1],1)+(640)*polylogmult([3,2,2],[1,-1,-1],1)+(4608)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(-2880)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(-10752)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(-10752)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-10752)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-17536)*polylogmult([3,4],[-1,1],1)+(-4992)*polylogmult([2,2,3],[1,-1,1],1)+(3072)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-24576)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(-24576)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(21248)*polylogmult([3,2,2],[-1,1,1],1)+(-24576)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(-8448)*polylogmult([2,3,2],[1,-1,1],1)+(-39936)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(-1536)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(6144)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(6144)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(-2752)*polylogmult([3,2,2],[1,-1,1],1)+(12288)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(4608)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(-1536)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(1408)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-1408)*polylogmult([2,1,2],[-1,1,1],1)+(-1408)*polylogmult([2,2,1],[-1,1,1],1)+(896)*polylogmult([2,3],[-1,1],1)+(1536)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-6144)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-2048)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(6144)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(6144)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-7680)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(-7680)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(6144)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-7680)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(6144)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(24576)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(-6144)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(4096)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-4736)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(-4096)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(-384)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(-4096)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-4096)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(4480)*polylogmult([2,1,3],[-1,1,1],1)+(5632)*polylogmult([2,2,2],[-1,1,1],1)+(8960)*polylogmult([3,1,2],[-1,1,1],1)+(-4096)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(4480)*polylogmult([2,3,1],[-1,1,1],1)+(8960)*polylogmult([3,2,1],[-1,1,1],1)+(-12288)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(2048)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(1536)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(1280)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(2688)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(-4032)*polylogmult([3,3],[-1,1],1)+(-3712)*polylogmult([2,4],[-1,1],1)+(128)*polylogmult([2,2,2],[1,-1,1],1)+(1792)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(-1664)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(1792)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-1024)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(2048)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(3072)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(-6784)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(-2048)*polylogmult([2,1,3],[-1,1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([2,2,2],[-1,1,-1],1)+(-2048)*polylogmult([3,1,2],[-1,1,-1],1)+(-7680)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(11264)*polylogmult([3,3],[-1,-1],1)+(4992)*polylogmult([4,2],[-1,-1],1)+(8832)*polylogmult([2,4],[-1,-1],1)+(-1792)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(1792)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(1792)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(-1792)*polylogmult([2,2,3],[-1,-1,-1],1)+(1792)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(-1792)*polylogmult([2,3,2],[-1,-1,-1],1)+(-1792)*polylogmult([3,2,2],[-1,-1,-1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(128)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(128)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(-640)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(-640)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(-128)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(512)*polylogmult([2,3],[1,1],1)+(6144)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(3072)*polylogmult([2,2,3],[1,-1,-1],1)+(6144)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-2560)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-5120)*polylogmult([2,3,1],[-1,-1,1],1)+(-5120)*polylogmult([3,2,1],[-1,-1,1],1)+(1536)*polylogmult([2,2,2],[1,-1,-1],1)+(1536)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(-1536)*polylogmult([2,3],[-1,-1],1)+(-1536)*polylogmult([3,2],[-1,-1],1)+(-512)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(512)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-1024)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(1024)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-1024)*polylogmult([2,2,2],[-1,-1,1],1)+(512)*polylogmult([2],[1],1)*polylogmult([4],[1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((64)*polylogmult([2],[1],1)),1.*((-64)*polylogmult([3],[1],1)+(-576)*polylogmult([2],[1],1)),1.*((-160)*polylogmult([4],[1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2,2],[1,1],1)+(-64)*polylogmult([2],[1],1)+(576)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-576)*polylogmult([2,2],[-1,1],1)+(-1664)*polylogmult([3,1],[-1,1],1)+(576)*polylogmult([3],[1],1)+(992)*polylogmult([4],[-1],1)+(256)*polylogmult([2,2],[1,-1],1)+(512)*polylogmult([3],[-1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((-160)*1),1.*((320)*1),1.*((320)*polylogmult([2],[1],1)+(160)*1)]);
print([1.*(0),1.*(0),1.*((96)*polylogmult([2],[1],1)),1.*((-96)*polylogmult([3],[1],1)+(-168)*polylogmult([2],[1],1)+(-128)*polylogmult([3],[-1],1)),1.*((32)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-40)*polylogmult([4],[1],1)+(-32)*polylogmult([2,2],[1,1],1)+(24)*polylogmult([2],[1],1)+(32)*polylogmult([3,1],[-1,1],1)+(248)*polylogmult([4],[-1],1)+(-80)*polylogmult([2,2],[1,-1],1)+(168)*polylogmult([3],[1],1)+(64)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-64)*polylogmult([2,2],[-1,1],1)+(224)*polylogmult([3],[-1],1)),1.*((-152)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(120)*polylogmult([3,2],[1,1],1)+(80)*polylogmult([5],[1],1)+(160)*polylogmult([2,3],[1,1],1)+(-120)*polylogmult([4,1],[1,1],1)+(-24)*polylogmult([3],[1],1)+(-320)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(320)*polylogmult([3,1,1],[-1,1,1],1)+(-64)*polylogmult([4,1],[-1,1],1)+(-112)*polylogmult([5],[-1],1)+(272)*polylogmult([2,3],[1,-1],1)+(-224)*polylogmult([2,2,1],[1,-1,1],1)+(80)*polylogmult([3,2],[1,-1],1)+(-32)*polylogmult([3],[-1],1)+(80)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-144)*polylogmult([4],[1],1)+(-80)*polylogmult([2,2],[1,1],1)+(-352)*polylogmult([4],[-1],1)+(16)*polylogmult([2,2],[1,-1],1)+(64)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-64)*polylogmult([2,1,2],[-1,1,1],1)+(-64)*polylogmult([2,2,1],[-1,1,1],1)+(128)*polylogmult([2,3],[-1,1],1)+(-48)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(48)*polylogmult([2,3],[-1,-1],1)+(48)*polylogmult([3,2],[-1,-1],1)+(-16)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(16)*polylogmult([2,2],[-1,1],1)),1.*((680)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(528)*polylogmult([4,1,1],[1,1,1],1)+(-592)*polylogmult([4,2],[1,1],1)+(-192)*polylogmult([5,1],[1,1],1)+(72)*polylogmult([6],[1],1)+(-336)*polylogmult([2,4],[1,1],1)+(120)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(-16)*polylogmult([2,3,1],[1,1,1],1)+(-408)*polylogmult([3,3],[1,1],1)+(-160)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(160)*polylogmult([3,1,2],[1,1,1],1)+(160)*polylogmult([3,2,1],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2,2],[1,1],1)+(-128)*polylogmult([2,2,2],[1,1,1],1)+(-144)*polylogmult([2],[1],1)+(-40)*polylogmult([4],[1],1)+(112)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(-480)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(704)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(448)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-192)*polylogmult([3,1,2],[-1,1,1],1)+(-192)*polylogmult([3,2,1],[-1,1,1],1)+(-784)*polylogmult([4,1,1],[-1,1,1],1)+(-128)*polylogmult([3,3],[-1,1],1)+(24)*polylogmult([4,2],[-1,1],1)+(-272)*polylogmult([5,1],[-1,1],1)+(464)*polylogmult([2,3,1],[1,-1,1],1)+(-128)*polylogmult([6],[-1],1)+(-400)*polylogmult([2,4],[1,-1],1)+(-64)*polylogmult([3,3],[1,-1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(-32)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(224)*polylogmult([3,2,1],[1,-1,1],1)+(352)*polylogmult([4,2],[1,-1],1)+(-240)*polylogmult([2,2,2],[1,1,-1],1)+(96)*polylogmult([3,1],[-1,1],1)+(8)*polylogmult([4],[-1],1)+(-32)*polylogmult([2,2],[1,-1],1)+(-64)*polylogmult([3],[-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-192)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-64)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(104)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(192)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-48)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(192)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(192)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(-208)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(128)*polylogmult([3,2],[1,1],1)+(344)*polylogmult([5],[1],1)+(48)*polylogmult([2,3],[1,1],1)+(-208)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(208)*polylogmult([2,2],[1,1],1)+(240)*polylogmult([4,1],[1,1],1)+(64)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(-144)*polylogmult([2,2,2],[-1,1,1],1)+(-128)*polylogmult([2,3,1],[-1,1,1],1)+(-128)*polylogmult([2,1,3],[-1,1,1],1)+(-72)*polylogmult([2,4],[-1,1],1)+(-48)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(-576)*polylogmult([3,1,1],[-1,1,1],1)+(368)*polylogmult([3,2],[-1,1],1)+(368)*polylogmult([4,1],[-1,1],1)+(208)*polylogmult([5],[-1],1)+(-64)*polylogmult([2,3],[1,-1],1)+(64)*polylogmult([2,2,1],[1,-1,1],1)+(-16)*polylogmult([3,2],[1,-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(32)*polylogmult([2,2,2],[-1,-1,1],1)+(64)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(96)*polylogmult([2,3,1],[-1,-1,1],1)+(96)*polylogmult([3,2,1],[-1,-1,1],1)+(-160)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(176)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(160)*polylogmult([2,1,3],[-1,1,-1],1)+(-248)*polylogmult([2,4],[-1,-1],1)+(-304)*polylogmult([3,3],[-1,-1],1)+(160)*polylogmult([3,1,2],[-1,1,-1],1)+(-176)*polylogmult([4,2],[-1,-1],1)+(-16)*polylogmult([2,2,2],[1,-1,-1],1)+(88)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(224)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(16)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-224)*polylogmult([2,1,2],[-1,1,1],1)+(-224)*polylogmult([2,2,1],[-1,1,1],1)+(208)*polylogmult([2,3],[-1,1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(64)*polylogmult([2,2,2],[-1,1,-1],1)+(352)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(-352)*polylogmult([2,3],[-1,-1],1)+(-352)*polylogmult([3,2],[-1,-1],1)+(-16)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(16)*polylogmult([2,2],[-1,1],1)),1.*((-1304)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-2240)*polylogmult([5,1,1],[1,1,1],1)+(1864)*polylogmult([5,2],[1,1],1)+(904)*polylogmult([6,1],[1,1],1)+(-328)*polylogmult([7],[1],1)+(464)*polylogmult([2,5],[1,1],1)+(-752)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(240)*polylogmult([2,4,1],[1,1,1],1)+(616)*polylogmult([3,4],[1,1],1)+(-256)*polylogmult([3,1,3],[1,1,1],1)+(-240)*polylogmult([3,3,1],[1,1,1],1)+(1024)*polylogmult([4,3],[1,1],1)+(544)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1)+(-784)*polylogmult([4,1,2],[1,1,1],1)+(-784)*polylogmult([4,2,1],[1,1,1],1)+(352)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-160)*polylogmult([2,2],[1,1],1)*polylogmult([3],[1],1)+(-368)*polylogmult([2],[1],1)*polylogmult([2,3],[1,1],1)+(176)*polylogmult([2,2,3],[1,1,1],1)+(-176)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(208)*polylogmult([2,3,2],[1,1,1],1)+(-64)*polylogmult([3,2,2],[1,1,1],1)+(144)*polylogmult([3],[1],1)+(-312)*polylogmult([2],[1],1)+(-72)*polylogmult([5],[1],1)+(496)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-288)*polylogmult([2,3],[1,1],1)+(-288)*polylogmult([3,2],[1,1],1)+(-344)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(48)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(-1168)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(-7392)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(4272)*polylogmult([4,1,2],[-1,1,1],1)+(4272)*polylogmult([4,2,1],[-1,1,1],1)+(2784)*polylogmult([5,1,1],[-1,1,1],1)+(-1376)*polylogmult([4,3],[-1,1],1)+(-704)*polylogmult([5,2],[-1,1],1)+(288)*polylogmult([6,1],[-1,1],1)+(-912)*polylogmult([2,4,1],[1,-1,1],1)+(456)*polylogmult([7],[-1],1)+(576)*polylogmult([2,5],[1,-1],1)+(8)*polylogmult([3,4],[1,-1],1)+(576)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(480)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-592)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(1312)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(-592)*polylogmult([2,3,2],[1,-1,1],1)+(-240)*polylogmult([3,3,1],[1,-1,1],1)+(-808)*polylogmult([4,3],[1,-1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(144)*polylogmult([3,2,2],[1,1,-1],1)+(32)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(160)*polylogmult([4,2,1],[1,-1,1],1)+(-672)*polylogmult([5,2],[1,-1],1)+(128)*polylogmult([2,3,2],[1,1,-1],1)+(288)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(528)*polylogmult([2,2,3],[1,1,-1],1)+(-160)*polylogmult([2,2],[1,-1],1)*polylogmult([3],[1],1)+(-96)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(2144)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-1168)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(160)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(208)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(640)*polylogmult([3,1,1],[-1,1,1],1)+(-592)*polylogmult([3,2],[-1,1],1)+(-784)*polylogmult([4,1],[-1,1],1)+(-16)*polylogmult([2,3],[1,-1],1)+(160)*polylogmult([2,2,1],[1,-1,1],1)+(32)*polylogmult([3,2],[1,-1],1)+(-32)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(32)*polylogmult([3,1,3],[1,1,-1],1)+(48)*polylogmult([4,1,2],[1,1,-1],1)+(64)*polylogmult([3],[-1],1)+(48)*polylogmult([4],[-1],1)+(-320)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-3648)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(2144)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(2144)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(192)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(-64)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(32)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(3648)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(3648)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-3840)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(-3904)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(-3904)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(-8352)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(256)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(3648)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-3840)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-3904)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(-8352)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(3648)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(-3840)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-8352)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(12288)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(-2496)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(224)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(1856)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-224)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(96)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(-1856)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-224)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(-1856)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(-1856)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(-4992)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-48)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(-112)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(80)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(-64)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(208)*polylogmult([4],[1],1)+(64)*polylogmult([2,2],[1,1],1)+(272)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(-96)*polylogmult([4,1,1],[1,1,1],1)+(352)*polylogmult([5,1],[1,1],1)+(-1040)*polylogmult([6],[1],1)+(-176)*polylogmult([2,4],[1,1],1)+(128)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(-64)*polylogmult([2,3,1],[1,1,1],1)+(96)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(-96)*polylogmult([3,1,2],[1,1,1],1)+(-96)*polylogmult([3,2,1],[1,1,1],1)+(-176)*polylogmult([4,2],[1,1],1)+(128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([2,2],[1,1],1)+(128)*polylogmult([2,2,2],[1,1,1],1)+(4160)*polylogmult([3,1,3],[-1,1,1],1)+(5312)*polylogmult([3,2,2],[-1,1,1],1)+(4256)*polylogmult([3,3,1],[-1,1,1],1)+(-1248)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(272)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(3872)*polylogmult([3,1,2],[-1,1,1],1)+(3872)*polylogmult([3,2,1],[-1,1,1],1)+(3968)*polylogmult([4,1,1],[-1,1,1],1)+(-912)*polylogmult([2,3],[-1,1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(2704)*polylogmult([2,2,3],[-1,1,1],1)+(2752)*polylogmult([2,3,2],[-1,1,1],1)+(2128)*polylogmult([2,4,1],[-1,1,1],1)+(1184)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(-1152)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(2080)*polylogmult([2,2,2],[-1,1,1],1)+(2080)*polylogmult([2,3,1],[-1,1,1],1)+(-144)*polylogmult([2],[-1],1)*polylogmult([4,1],[1,1],1)+(368)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-2432)*polylogmult([4,2],[-1,1],1)+(-1504)*polylogmult([5,1],[-1,1],1)+(1984)*polylogmult([2,1,4],[-1,1,1],1)+(1184)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(2080)*polylogmult([2,1,3],[-1,1,1],1)+(-1328)*polylogmult([3,4],[-1,1],1)+(-2288)*polylogmult([3,3],[-1,1],1)+(-560)*polylogmult([2,5],[-1,1],1)+(-336)*polylogmult([2,2,3],[1,-1,1],1)+(-1248)*polylogmult([2,4],[-1,1],1)+(-288)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-1152)*polylogmult([3],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(128)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(240)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-64)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(144)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(16)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(-160)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(160)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(1152)*polylogmult([2,1,1,3],[-1,1,1,-1],1)+(-96)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(64)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(96)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(96)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(1152)*polylogmult([3,1,1,2],[-1,1,1,-1],1)+(400)*polylogmult([6],[-1],1)+(208)*polylogmult([2,4],[1,-1],1)+(-448)*polylogmult([2,3,1],[1,-1,1],1)+(-160)*polylogmult([3,3],[1,-1],1)+(-64)*polylogmult([3,2,1],[1,-1,1],1)+(-352)*polylogmult([4,2],[1,-1],1)+(-64)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(64)*polylogmult([2,2,2],[1,1,-1],1)+(-808)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(-1984)*polylogmult([3,1,3],[-1,1,-1],1)+(144)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(-752)*polylogmult([3,2,2],[-1,1,-1],1)+(-624)*polylogmult([4,1,2],[-1,1,-1],1)+(784)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(-832)*polylogmult([2,2,3],[-1,1,-1],1)+(-1392)*polylogmult([2,1,4],[-1,1,-1],1)+(1672)*polylogmult([3,4],[-1,-1],1)+(1104)*polylogmult([4,3],[-1,-1],1)+(976)*polylogmult([2,5],[-1,-1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(32)*polylogmult([2,2],[-1,-1],1)*polylogmult([3],[1],1)+(128)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(-160)*polylogmult([2,2,3],[-1,-1,1],1)+(-624)*polylogmult([2,3,2],[-1,-1,1],1)+(-1280)*polylogmult([2,4,1],[-1,-1,1],1)+(-560)*polylogmult([3,2,2],[-1,-1,1],1)+(-1696)*polylogmult([3,3,1],[-1,-1,1],1)+(-560)*polylogmult([4,2,1],[-1,-1,1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2,2],[-1,1],1)+(64)*polylogmult([3,1],[-1,1],1)+(16)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-496)*polylogmult([2,3],[-1,1],1)+(368)*polylogmult([5,2],[-1,-1],1)+(448)*polylogmult([2,2,3],[1,-1,-1],1)+(272)*polylogmult([2,3,2],[1,-1,-1],1)+(16)*polylogmult([3,2,2],[1,-1,-1],1)+(-256)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(256)*polylogmult([2,3],[-1,-1],1)+(256)*polylogmult([3,2],[-1,-1],1)+(640)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(-320)*polylogmult([2,2,2],[1,-1,1],1)+(1024)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(160)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(-160)*polylogmult([2,3,2],[-1,1,-1],1)+(1024)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-480)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(960)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(-256)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(-496)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(-960)*polylogmult([2,1,3],[-1,1,-1],1)+(160)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(-160)*polylogmult([2,2,2],[-1,1,-1],1)+(-960)*polylogmult([3,1,2],[-1,1,-1],1)+(-1184)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(2016)*polylogmult([3,3],[-1,-1],1)+(928)*polylogmult([4,2],[-1,-1],1)+(1456)*polylogmult([2,4],[-1,-1],1)+(-32)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(32)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(-32)*polylogmult([2,2,3],[-1,-1,-1],1)+(32)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(-32)*polylogmult([2,3,2],[-1,-1,-1],1)+(-32)*polylogmult([3,2,2],[-1,-1,-1],1)+(-480)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(480)*polylogmult([2,1,2],[-1,1,1],1)+(480)*polylogmult([2,2,1],[-1,1,1],1)+(704)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(112)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(960)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(48)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(960)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-352)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-704)*polylogmult([2,3,1],[-1,-1,1],1)+(-704)*polylogmult([3,2,1],[-1,-1,1],1)+(320)*polylogmult([2,2,2],[1,-1,-1],1)+(128)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(-128)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(-32)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(32)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(128)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(128)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-32)*polylogmult([2,2,2],[-1,-1,1],1)+(-96)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(-96)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(-96)*polylogmult([2],[1],1)*polylogmult([3,1,1],[1,1,1],1)+(96)*polylogmult([3,1,1,2],[1,1,1,1],1)+(96)*polylogmult([3,1,2,1],[1,1,1,1],1)+(96)*polylogmult([3,2,1,1],[1,1,1,1],1)+(384)*polylogmult([4,1,1,1],[1,1,1,1],1)+(-32)*polylogmult([2,3,1,1],[1,1,1,1],1)+(160)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1))]);
print("BFKL");
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((3072)*polylogmult([3,1,1],[-1,1,1],1)+(-1536)*polylogmult([3,2],[-1,1],1)+(-640)*polylogmult([4,1],[-1,1],1)+(256)*polylogmult([5],[-1],1)+(-384)*polylogmult([3,2],[1,-1],1)+(384)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-640)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(1280)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(-6144)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(3072)*polylogmult([2,1,2],[-1,1,1],1)+(3072)*polylogmult([2,2,1],[-1,1,1],1)+(-1024)*polylogmult([2,3],[-1,1],1)),1.*((-192)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(-1152)*polylogmult([4,1,1],[1,1,1],1)+(768)*polylogmult([4,2],[1,1],1)+(-768)*polylogmult([5,1],[1,1],1)+(640)*polylogmult([6],[1],1)+(320)*polylogmult([2,4],[1,1],1)+(256)*polylogmult([2,3,1],[1,1,1],1)+(128)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(-128)*polylogmult([3,1,2],[1,1,1],1)+(-128)*polylogmult([3,2,1],[1,1,1],1)+(-576)*polylogmult([5,1],[-1,1],1)+(-512)*polylogmult([4,2],[-1,1],1)+(4352)*polylogmult([2,3,1],[-1,1,1],1)+(4864)*polylogmult([2,1,3],[-1,1,1],1)+(-1408)*polylogmult([3,3],[-1,1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1792)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-1536)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-4864)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(1280)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(1536)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(640)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-192)*polylogmult([6],[-1],1)+(-320)*polylogmult([2,4],[1,-1],1)+(-960)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(1280)*polylogmult([2,3,1],[1,-1,1],1)+(448)*polylogmult([3,3],[1,-1],1)+(512)*polylogmult([3,1,2],[1,1,-1],1)+(-640)*polylogmult([3,2,1],[1,-1,1],1)+(1216)*polylogmult([4,2],[1,-1],1)+(-2304)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(-1792)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(256)*polylogmult([2,2],[-1,-1],1)*polylogmult([2],[1],1)+(-256)*polylogmult([2,2,2],[-1,-1,1],1)+(1280)*polylogmult([2,3,1],[-1,-1,1],1)+(1280)*polylogmult([3,2,1],[-1,-1,1],1)+(-896)*polylogmult([2,4],[-1,1],1)+(-2944)*polylogmult([3,3],[-1,-1],1)+(576)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(2304)*polylogmult([2,1,3],[-1,1,-1],1)+(-1792)*polylogmult([2,4],[-1,-1],1)+(2304)*polylogmult([3,1,2],[-1,1,-1],1)+(-832)*polylogmult([4,2],[-1,-1],1)+(-896)*polylogmult([2,2,2],[1,-1,-1],1)+(4608)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-2304)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(-11776)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-11776)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(5632)*polylogmult([2,2,2],[-1,1,1],1)+(2816)*polylogmult([3,1,2],[-1,1,1],1)+(-11776)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(2816)*polylogmult([3,2,1],[-1,1,1],1)+(1280)*polylogmult([2,2,2],[1,-1,1],1)+(-6144)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(-2560)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(1152)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(24576)*polylogmult([2,1,1,1,1],[-1,1,1,1,1],1)+(1024)*polylogmult([4,1,1],[-1,1,1],1)+(2560)*polylogmult([2],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(-2048)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(256)*polylogmult([2,2,2],[-1,1,-1],1)+(-1792)*polylogmult([2,2,2],[-1,-1,-1],1)+(-1792)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(1792)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,-1],1)+(-512)*polylogmult([2],[-1],1)*polylogmult([3,1],[1,1],1)+(128)*polylogmult([3,3],[1,1],1)),1.*((41216/3)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(1760)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-3840)*polylogmult([5,1,1],[1,1,1],1)+(1568)*polylogmult([5,2],[1,1],1)+(4384)*polylogmult([6,1],[1,1],1)+(-1216)*polylogmult([7],[1],1)+(-1792)*polylogmult([2,5],[1,1],1)+(384)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(512)*polylogmult([2,4,1],[1,1,1],1)+(-640)*polylogmult([3,4],[1,1],1)+(128)*polylogmult([2,2,3],[1,1,1],1)+(128)*polylogmult([3,1,3],[1,1,1],1)+(-576)*polylogmult([4,3],[1,1],1)+(2688)*polylogmult([4,3],[-1,1],1)+(41216/3)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-128)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1)+(128)*polylogmult([4,1,2],[1,1,1],1)+(128)*polylogmult([4,2,1],[1,1,1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(128)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(-128)*polylogmult([2,3,2],[1,1,1],1)+(640)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1)+(-128)*polylogmult([3,3,1],[1,1,1],1)+(-14720/3)*polylogmult([2,4,1],[-1,1,1],1)+(4192/3)*polylogmult([6,1],[-1,1],1)+(-4608)*polylogmult([4,1,2],[-1,1,1],1)+(-4608)*polylogmult([4,2,1],[-1,1,1],1)+(-5504/3)*polylogmult([5,1,1],[-1,1,1],1)+(1024)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(608)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(4000/3)*polylogmult([5,2],[-1,1],1)+(-160)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(38912/3)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-23680/3)*polylogmult([2,3,2],[-1,1,1],1)+(-32128/3)*polylogmult([3,3,1],[-1,1,1],1)+(-1344)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(-640)*polylogmult([2,3],[-1,1],1)*polylogmult([2],[1],1)+(1408)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(896)*polylogmult([2],[-1],1)*polylogmult([4,1],[1,1],1)+(-20096/3)*polylogmult([2,1,4],[-1,1,1],1)+(-25600/3)*polylogmult([2,2,3],[-1,1,1],1)+(-33664/3)*polylogmult([3,1,3],[-1,1,1],1)+(-4224)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(640)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(11968/3)*polylogmult([3,4],[-1,1],1)+(3904)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-15360)*polylogmult([2],[-1],1)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(9088)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(9088)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(5120)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(7168)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1,1],[-1,1,1],1)+(-2176)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(-8960)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-8704)*polylogmult([3],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(3648)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(9600)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(8832)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1600)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-2752)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(2560)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(1472)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(-4416)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(4096)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(2688)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(-1920)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(-1024)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(-7936)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-1024)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(-1824)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(-3328)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(704)*polylogmult([7],[-1],1)+(128)*polylogmult([2,5],[1,-1],1)+(-1280)*polylogmult([2,4,1],[1,-1,1],1)+(-32)*polylogmult([3,4],[1,-1],1)+(384)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(-1408)*polylogmult([3,1,3],[1,1,-1],1)+(-1408/3)*polylogmult([3,3,1],[1,-1,1],1)+(-2848)*polylogmult([4,3],[1,-1],1)+(-896)*polylogmult([4,1,2],[1,1,-1],1)+(3008)*polylogmult([4,2,1],[1,-1,1],1)+(-2432)*polylogmult([5,2],[1,-1],1)+(768)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-1280)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(-256)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(768)*polylogmult([2,2,3],[1,1,-1],1)+(448)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(1024/3)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(6784)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(-4352)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(832)*polylogmult([2,2,3],[-1,1,-1],1)+(768)*polylogmult([2,3,2],[-1,1,-1],1)+(1920)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(-3776)*polylogmult([2,1,4],[-1,1,-1],1)+(-5504)*polylogmult([3,1,3],[-1,1,-1],1)+(3200)*polylogmult([2,5],[-1,-1],1)+(6624)*polylogmult([3,4],[-1,-1],1)+(-3328)*polylogmult([2,2,2,1],[-1,-1,-1,1],1)+(-3328)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(2560)*polylogmult([2,2],[-1,-1],1)*polylogmult([2,1],[-1,1],1)+(-256)*polylogmult([2,2],[-1,-1],1)*polylogmult([3],[1],1)+(-256)*polylogmult([2,2,3],[-1,-1,1],1)+(-2112)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(-2752)*polylogmult([2,3,2],[-1,-1,1],1)+(-5312)*polylogmult([2,4,1],[-1,-1,1],1)+(-2368)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(-2496)*polylogmult([3,2,2],[-1,-1,1],1)+(-7424)*polylogmult([3,3,1],[-1,-1,1],1)+(-704)*polylogmult([4,2,1],[-1,-1,1],1)+(2176/3)*polylogmult([2,5],[-1,1],1)+(3840)*polylogmult([2,2,3],[-1,-1,-1],1)+(10624)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(-3072)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(3104)*polylogmult([4,3],[-1,-1],1)+(-2048)*polylogmult([2,1,2,2],[-1,1,-1,-1],1)+(2048)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,-1],1)+(-2432)*polylogmult([4,1,2],[-1,1,-1],1)+(3584)*polylogmult([2,2,3],[1,-1,-1],1)+(2304)*polylogmult([2,3,2],[1,-1,-1],1)+(896)*polylogmult([3,2,2],[1,-1,-1],1)+(2816)*polylogmult([3,2,2],[-1,-1,-1],1)+(-6400)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(3200)*polylogmult([2,3,2],[-1,-1,-1],1)+(-6784)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(512)*polylogmult([2,2,3],[1,-1,1],1)+(512)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(4288/3)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(-2048)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(-2048)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(-1536)*polylogmult([2,3,2],[1,-1,1],1)+(-1984/3)*polylogmult([3,2,2],[1,-1,1],1)+(2048)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(768)*polylogmult([3,1,2,1],[1,1,-1,1],1)+(4352/3)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(256)*polylogmult([2,1],[-1,1],1)*polylogmult([3,1],[1,1],1)+(-1536)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(1536)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(1280)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(-1536)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(2560)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(-8960/3)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(40960)*polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1)+(-26624)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(-26624)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-26624)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-26624)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(-45056)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(16896)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(16896)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(24576)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(16896)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(24576)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(24576)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(6144)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(-13568)*polylogmult([3,2,2],[-1,1,1],1)+(-1024)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2],[1,-1],1)*polylogmult([3],[1],1)+(-6144)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(7680)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(1792)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(-1664)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(1792)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-1024)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(-768)*polylogmult([2,2,1,2],[-1,-1,1,-1],1)+(768)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,-1,1],1)+(128)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(-128)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(6144)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(6144)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-2560)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-1024)*polylogmult([2],[-1],1)*polylogmult([3,1,1],[1,1,1],1)+(1024)*polylogmult([3,1,1,2],[1,1,1,-1],1)+(-256)*polylogmult([2,3,2],[1,1,-1],1)+(-512)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(512)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-1024)*polylogmult([3,2,2],[1,1,-1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((-512)*polylogmult([2],[-1],1)),1.*((-1664)*polylogmult([2,1],[-1,1],1)+(1344)*polylogmult([3],[-1],1)),1.*((-3840)*polylogmult([2,1,1],[-1,1,1],1)+(-736)*polylogmult([4],[1],1)+(-512)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(512)*polylogmult([2,2],[1,1],1)+(3584)*polylogmult([3,1],[-1,1],1)+(2496)*polylogmult([2,2],[-1,1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(-2336)*polylogmult([4],[-1],1)+(-256)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(-256)*polylogmult([2,2],[1,-1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*(0),1.*((-160)*1),1.*(0),1.*((320)*polylogmult([2],[1],1))]);
print([1.*(0),1.*(0),1.*(0),1.*(0),1.*((-32)*polylogmult([4],[1],1)+(96)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(960)*polylogmult([2,1,1],[-1,1,1],1)+(-512)*polylogmult([2,2],[-1,1],1)+(224)*polylogmult([4],[-1],1)+(-32)*polylogmult([2,2],[1,-1],1)+(-480)*polylogmult([3,1],[-1,1],1)+(304)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)),1.*((-8)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(8)*polylogmult([3,2],[1,1],1)+(-208)*polylogmult([5],[1],1)+(48)*polylogmult([2,3],[1,1],1)+(-120)*polylogmult([4,1],[1,1],1)+(-112)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(288)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(-272)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)+(4544)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(-2688)*polylogmult([2,1,2],[-1,1,1],1)+(-2688)*polylogmult([2,2,1],[-1,1,1],1)+(-3232)*polylogmult([3,1,1],[-1,1,1],1)+(1216)*polylogmult([2,3],[-1,1],1)+(1888)*polylogmult([3,2],[-1,1],1)+(1296)*polylogmult([4,1],[-1,1],1)+(64)*polylogmult([2,2,1],[1,-1,1],1)+(-592)*polylogmult([5],[-1],1)+(32)*polylogmult([2,3],[1,-1],1)+(48)*polylogmult([3,2],[1,-1],1)+(608)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(-1216)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)+(304)*polylogmult([2,3],[-1,-1],1)+(304)*polylogmult([3,2],[-1,-1],1)),1.*((392)*polylogmult([2],[1],1)*polylogmult([4],[1],1)+(-432)*polylogmult([4,1,1],[1,1,1],1)+(96)*polylogmult([4,2],[1,1],1)+(-160)*polylogmult([5,1],[1,1],1)+(1016)*polylogmult([6],[1],1)+(-160)*polylogmult([2,4],[1,1],1)+(8)*polylogmult([3],[1],1)*polylogmult([3],[1],1)+(80)*polylogmult([2,3,1],[1,1,1],1)+(8)*polylogmult([3,3],[1,1],1)+(64)*polylogmult([2],[1],1)*polylogmult([3,1],[1,1],1)+(-64)*polylogmult([3,1,2],[1,1,1],1)+(-64)*polylogmult([3,2,1],[1,1,1],1)+(256)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-512)*polylogmult([2],[1],1)*polylogmult([2,2],[1,1],1)+(256)*polylogmult([2,2,2],[1,1,1],1)+(384)*polylogmult([3],[-1],1)*polylogmult([3],[1],1)+(-928)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[1],1)+(944)*polylogmult([4],[-1],1)*polylogmult([2],[1],1)+(-10688)*polylogmult([3,1,1,1],[-1,1,1,1],1)+(7008)*polylogmult([3,1,2],[-1,1,1],1)+(7008)*polylogmult([3,2,1],[-1,1,1],1)+(5648)*polylogmult([4,1,1],[-1,1,1],1)+(-3696)*polylogmult([3,3],[-1,1],1)+(-3816)*polylogmult([4,2],[-1,1],1)+(-2544)*polylogmult([5,1],[-1,1],1)+(-432)*polylogmult([2,3,1],[1,-1,1],1)+(1344)*polylogmult([6],[-1],1)+(-16)*polylogmult([2,4],[1,-1],1)+(-176)*polylogmult([3,3],[1,-1],1)+(-96)*polylogmult([2],[1],1)*polylogmult([2,2],[1,-1],1)+(608)*polylogmult([2,2,1,1],[1,-1,1,1],1)+(-288)*polylogmult([2,2,2],[1,-1,1],1)+(160)*polylogmult([3,2,1],[1,-1,1],1)+(-96)*polylogmult([4,2],[1,-1],1)+(608)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(456)*polylogmult([2],[-1],1)*polylogmult([4],[1],1)+(80)*polylogmult([2,2,2],[1,1,-1],1)+(-592)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,1],1)+(-480)*polylogmult([2,1],[-1,1],1)*polylogmult([3],[1],1)+(448)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(-672)*polylogmult([2,2],[-1,1],1)*polylogmult([2],[1],1)+(32)*polylogmult([3,1,2],[1,1,-1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([3,1],[1,1],1)+(12288)*polylogmult([2,1,1,1,1],[-1,1,1,1,1],1)+(-7808)*polylogmult([2,1,1,2],[-1,1,1,1],1)+(-7808)*polylogmult([2,1,2,1],[-1,1,1,1],1)+(-7808)*polylogmult([2,2,1,1],[-1,1,1,1],1)+(5168)*polylogmult([2,2,2],[-1,1,1],1)+(4160)*polylogmult([2,3,1],[-1,1,1],1)+(4064)*polylogmult([2,1,3],[-1,1,1],1)+(-1992)*polylogmult([2,4],[-1,1],1)+(-416)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1216)*polylogmult([2],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(-128)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(-288)*polylogmult([3],[-1],1)*polylogmult([2,1],[-1,1],1)+(-800)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,1],1)+(-2016)*polylogmult([3,1],[-1,1],1)*polylogmult([2],[-1],1)+(2040)*polylogmult([4],[-1],1)*polylogmult([2],[-1],1)+(512)*polylogmult([2],[-1],1)*polylogmult([2,2],[1,-1],1)+(784)*polylogmult([3],[-1],1)*polylogmult([3],[-1],1)+(800)*polylogmult([2,1,3],[-1,1,-1],1)+(608)*polylogmult([2,3,1],[-1,-1,1],1)+(-1208)*polylogmult([2,4],[-1,-1],1)+(-1712)*polylogmult([3,3],[-1,-1],1)+(800)*polylogmult([3,1,2],[-1,1,-1],1)+(608)*polylogmult([3,2,1],[-1,-1,1],1)+(-752)*polylogmult([4,2],[-1,-1],1)+(-304)*polylogmult([2,2,2],[1,-1,-1],1)+(96)*polylogmult([2,2,2],[-1,1,-1],1)+(-32)*polylogmult([2,2,2],[-1,-1,-1],1)+(-32)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(32)*polylogmult([2],[-1],1)*polylogmult([2,2],[-1,-1],1)),1.*((16672)*polylogmult([4,1,1,1],[-1,1,1,1],1)+(-440)*polylogmult([2],[1],1)*polylogmult([5],[1],1)+(-320)*polylogmult([5,1,1],[1,1,1],1)+(456)*polylogmult([5,2],[1,1],1)+(968)*polylogmult([6,1],[1,1],1)+(-2208)*polylogmult([7],[1],1)+(48)*polylogmult([2,5],[1,1],1)+(-368)*polylogmult([3],[1],1)*polylogmult([4],[1],1)+(-48)*polylogmult([2,4,1],[1,1,1],1)+(120)*polylogmult([3,4],[1,1],1)+(-64)*polylogmult([3],[1],1)*polylogmult([3,1],[1,1],1)+(-32)*polylogmult([3,1,3],[1,1,1],1)+(-112)*polylogmult([3,3,1],[1,1,1],1)+(112)*polylogmult([4,3],[1,1],1)+(-112)*polylogmult([4,1,2],[1,1,1],1)+(-112)*polylogmult([4,2,1],[1,1,1],1)+(-960)*polylogmult([2],[1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(576)*polylogmult([2,2],[1,1],1)*polylogmult([3],[1],1)+(688)*polylogmult([2],[1],1)*polylogmult([2,3],[1,1],1)+(-304)*polylogmult([2,2,3],[1,1,1],1)+(752)*polylogmult([2],[1],1)*polylogmult([3,2],[1,1],1)+(-368)*polylogmult([2,3,2],[1,1,1],1)+(-416)*polylogmult([3,2,2],[1,1,1],1)+(-27232/3)*polylogmult([5,1,1],[-1,1,1],1)+(-11792)*polylogmult([4,2,1],[-1,1,1],1)+(13280/3)*polylogmult([6,1],[-1,1],1)+(-11792)*polylogmult([4,1,2],[-1,1,1],1)+(20096/3)*polylogmult([5,2],[-1,1],1)+(21608/3)*polylogmult([4,3],[-1,1],1)+(28192/3)*polylogmult([2,3,1,1],[-1,1,1,1],1)+(-16528/3)*polylogmult([2,4,1],[-1,1,1],1)+(-20144/3)*polylogmult([2,3,2],[-1,1,1],1)+(8912/3)*polylogmult([2,5],[-1,1],1)+(28576/3)*polylogmult([2,1,3,1],[-1,1,1,1],1)+(-33008/3)*polylogmult([3,3,1],[-1,1,1],1)+(18320/3)*polylogmult([3,4],[-1,1],1)+(28000/3)*polylogmult([2,1,1,3],[-1,1,1,1],1)+(-32432/3)*polylogmult([3,1,3],[-1,1,1],1)+(-19904/3)*polylogmult([2,2,3],[-1,1,1],1)+(-256)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)+(1744/3)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([3],[1],1)+(3456)*polylogmult([2],[-1],1)*polylogmult([2,1,1,1],[-1,1,1,1],1)+(-704)*polylogmult([2,1],[-1,1],1)*polylogmult([2,1,1],[-1,1,1],1)+(192)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[-1,1],1)+(736)*polylogmult([3,1],[-1,1],1)*polylogmult([2,1],[-1,1],1)+(704)*polylogmult([4],[-1],1)*polylogmult([2,1],[-1,1],1)+(-352)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,-1],1)+(-2016)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,1],1)+(-2016)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[-1,1,1],1)+(-4096)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[-1],1)+(2912/3)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,1],1)+(2576)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[-1],1)+(3552)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[-1],1)+(896)*polylogmult([2],[-1],1)*polylogmult([2,2,1],[1,-1,1],1)+(-7616/3)*polylogmult([5],[-1],1)*polylogmult([2],[-1],1)+(-1472)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,-1],1)+(-2032/3)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,-1],1)+(-2552/3)*polylogmult([4],[-1],1)*polylogmult([3],[1],1)+(1680)*polylogmult([4,1],[-1,1],1)*polylogmult([2],[1],1)+(-1840)*polylogmult([5],[-1],1)*polylogmult([2],[1],1)+(1488)*polylogmult([2,4,1],[1,-1,1],1)+(-7808/3)*polylogmult([7],[-1],1)+(-224)*polylogmult([2,5],[1,-1],1)+(-136/3)*polylogmult([3,4],[1,-1],1)+(-1088)*polylogmult([3],[-1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-1400)*polylogmult([3],[-1],1)*polylogmult([4],[1],1)+(-208)*polylogmult([2],[1],1)*polylogmult([2,3],[1,-1],1)+(208)*polylogmult([3,1,3],[1,1,-1],1)+(-2464)*polylogmult([2,3,1,1],[1,-1,1,1],1)+(1552)*polylogmult([2,3,2],[1,-1,1],1)+(544/3)*polylogmult([3,3,1],[1,-1,1],1)+(192)*polylogmult([4,3],[1,-1],1)+(-128)*polylogmult([2],[1],1)*polylogmult([3,2],[1,-1],1)+(-480)*polylogmult([3,1,1,2],[1,1,1,-1],1)+(256)*polylogmult([3,2,2],[1,1,-1],1)+(192)*polylogmult([4,1,2],[1,1,-1],1)+(-1664/3)*polylogmult([3,2,1,1],[1,-1,1,1],1)+(784/3)*polylogmult([3,2,2],[1,-1,1],1)+(-192)*polylogmult([4,2,1],[1,-1,1],1)+(32)*polylogmult([2,3,2],[1,1,-1],1)+(-816)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)*polylogmult([3],[1],1)+(480)*polylogmult([2],[-1],1)*polylogmult([3,1,1],[1,1,1],1)+(176)*polylogmult([2],[-1],1)*polylogmult([3,2],[1,1],1)+(-576)*polylogmult([2],[-1],1)*polylogmult([5],[1],1)+(336)*polylogmult([2],[-1],1)*polylogmult([2,3],[1,1],1)+(1408)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,1],1)+(2720/3)*polylogmult([3,1],[-1,1],1)*polylogmult([3],[1],1)+(-112)*polylogmult([2,2,3],[1,1,-1],1)+(-96)*polylogmult([2,2,2,1],[1,1,-1,1],1)+(-480)*polylogmult([2,1],[-1,1],1)*polylogmult([3,1],[1,1],1)+(1360)*polylogmult([2,1],[-1,1],1)*polylogmult([4],[1],1)+(272)*polylogmult([3],[-1],1)*polylogmult([3,1],[1,1],1)+(-1440)*polylogmult([3,1,1],[-1,1,1],1)*polylogmult([2],[1],1)+(1744)*polylogmult([3,2],[-1,1],1)*polylogmult([2],[1],1)+(800)*polylogmult([2],[1],1)*polylogmult([2,2,1],[1,-1,1],1)+(64)*polylogmult([2,1],[-1,1],1)*polylogmult([2],[1],1)*polylogmult([2],[1],1)+(-768)*polylogmult([2,1],[-1,1],1)*polylogmult([2,2],[1,1],1)+(-64/3)*polylogmult([2,1,1],[-1,1,1],1)*polylogmult([3],[1],1)+(1376/3)*polylogmult([2,2],[-1,1],1)*polylogmult([3],[1],1)+(1376)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[1],1)+(1488)*polylogmult([3],[-1],1)*polylogmult([3,1],[-1,1],1)+(-928)*polylogmult([3],[-1],1)*polylogmult([2,1,1],[-1,1,1],1)+(736)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,1],1)+(-2768)*polylogmult([4],[-1],1)*polylogmult([3],[-1],1)+(-240)*polylogmult([3],[-1],1)*polylogmult([2,2],[1,-1],1)+(-1344)*polylogmult([2,1,1,1],[-1,1,1,1],1)*polylogmult([2],[1],1)+(24320)*polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1)+(-15808)*polylogmult([2,1,1,1,2],[-1,1,1,1,1],1)+(-15808)*polylogmult([2,1,1,2,1],[-1,1,1,1,1],1)+(-15808)*polylogmult([2,1,2,1,1],[-1,1,1,1,1],1)+(-15808)*polylogmult([2,2,1,1,1],[-1,1,1,1,1],1)+(-24448)*polylogmult([3,1,1,1,1],[-1,1,1,1,1],1)+(10688)*polylogmult([2,1,2,2],[-1,1,1,1],1)+(10688)*polylogmult([2,2,1,2],[-1,1,1,1],1)+(17376)*polylogmult([3,1,1,2],[-1,1,1,1],1)+(10688)*polylogmult([2,2,2,1],[-1,1,1,1],1)+(17376)*polylogmult([3,1,2,1],[-1,1,1,1],1)+(17376)*polylogmult([3,2,1,1],[-1,1,1,1],1)+(2496)*polylogmult([2,2,1,1,1],[1,-1,1,1,1],1)+(-12608)*polylogmult([3,2,2],[-1,1,1],1)+(-1952)*polylogmult([2,2,2,1],[1,-1,1,1],1)+(496)*polylogmult([2,3],[-1,1],1)*polylogmult([2],[1],1)+(-15616/3)*polylogmult([2,1,4],[-1,1,1],1)+(-1952)*polylogmult([2,2,1,2],[1,-1,1,1],1)+(1104)*polylogmult([2,2,3],[1,-1,1],1)+(1152)*polylogmult([2,1,1,3],[-1,1,1,-1],1)+(96)*polylogmult([2,1,2,2],[-1,1,1,-1],1)+(96)*polylogmult([2,2,1,2],[-1,1,1,-1],1)+(1152)*polylogmult([3,1,1,2],[-1,1,1,-1],1)+(-3264)*polylogmult([3,1,3],[-1,1,-1],1)+(-816)*polylogmult([3,2,2],[-1,1,-1],1)+(-1584)*polylogmult([4,1,2],[-1,1,-1],1)+(-896)*polylogmult([2,2,3],[-1,1,-1],1)+(-192)*polylogmult([2,3,2],[-1,1,-1],1)+(-2352)*polylogmult([2,1,4],[-1,1,-1],1)+(4072)*polylogmult([3,4],[-1,-1],1)+(3120)*polylogmult([4,3],[-1,-1],1)+(2352)*polylogmult([2,5],[-1,-1],1)+(-64)*polylogmult([2,2,2,1],[-1,-1,-1,1],1)+(-64)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2,1],[-1,1],1)+(64)*polylogmult([2,2],[-1,-1],1)*polylogmult([2,1],[-1,1],1)+(-528)*polylogmult([2,3],[-1,-1],1)*polylogmult([2],[1],1)+(-592)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[1],1)+(-320)*polylogmult([2,1,2,2],[-1,1,-1,-1],1)+(192)*polylogmult([3],[-1],1)*polylogmult([2],[-1],1)*polylogmult([2],[-1],1)+(320)*polylogmult([2],[-1],1)*polylogmult([2,1,2],[-1,1,-1],1)+(-2048)*polylogmult([2,4,1],[-1,-1,1],1)+(-2720)*polylogmult([3,3,1],[-1,-1,1],1)+(-1328)*polylogmult([4,2,1],[-1,-1,1],1)+(976)*polylogmult([5,2],[-1,-1],1)+(1024)*polylogmult([2,2,3],[1,-1,-1],1)+(848)*polylogmult([2,3,2],[1,-1,-1],1)+(304)*polylogmult([3,2,2],[1,-1,-1],1)+(192)*polylogmult([3,2,2],[-1,-1,-1],1)+(-256)*polylogmult([3,2],[-1,-1],1)*polylogmult([2],[-1],1)+(192)*polylogmult([2,3,2],[-1,-1,-1],1)+(-256)*polylogmult([2],[-1],1)*polylogmult([2,3],[-1,-1],1)+(1024)*polylogmult([2,1,3,1],[-1,1,-1,1],1)+(160)*polylogmult([2,2,2,1],[-1,1,-1,1],1)+(1024)*polylogmult([3,1,2,1],[-1,1,-1,1],1)+(-480)*polylogmult([2,2,1,2],[1,-1,1,-1],1)+(64)*polylogmult([2,2,3],[-1,-1,-1],1)+(-64)*polylogmult([3],[-1],1)*polylogmult([2,2],[-1,-1],1)+(416)*polylogmult([2,1,2],[-1,1,1],1)*polylogmult([2],[1],1)+(416)*polylogmult([2,2,1],[-1,1,1],1)*polylogmult([2],[1],1)+(960)*polylogmult([2,3,1,1],[-1,-1,1,1],1)+(-560)*polylogmult([2,3,2],[-1,-1,1],1)+(960)*polylogmult([3,2,1,1],[-1,-1,1,1],1)+(-496)*polylogmult([3,2,2],[-1,-1,1],1)+(-352)*polylogmult([2,2,2,1],[1,-1,-1,1],1)+(-32)*polylogmult([2,1,2],[-1,1,-1],1)*polylogmult([2],[1],1)+(-128)*polylogmult([2,2,1],[-1,-1,1],1)*polylogmult([2],[1],1)+(32)*polylogmult([2,1,2,2],[-1,1,-1,1],1)+(128)*polylogmult([2,2,1,2],[-1,-1,1,1],1)+(128)*polylogmult([2,2,2,1],[-1,-1,1,1],1)+(-128)*polylogmult([2,2,3],[-1,-1,1],1)+(-96)*polylogmult([2],[1],1)*polylogmult([3,1,1],[1,1,1],1)+(96)*polylogmult([3,1,1,2],[1,1,1,1],1)+(96)*polylogmult([3,1,2,1],[1,1,1,1],1)+(96)*polylogmult([3,2,1,1],[1,1,1,1],1)+(384)*polylogmult([4,1,1,1],[1,1,1,1],1)+(-32)*polylogmult([2,3,1,1],[1,1,1,1],1)+(160)*polylogmult([2],[1],1)*polylogmult([4,1],[1,1],1))]);

==> anc/numbers/deposit/R6/C7/orig_copies/exact_numeric.gpout <==
DL
[0, 0, 315.827340834859475802703711996036836330038381031705300045227, -631.654681669718951605407423992073672660076762063410600090454, -1095.10006910687897369422637350567772632785906641318867357697, 3875.76103049043636059449276118822386931015511360949881604041, -4378.58369153503717070428841030740166761629790083808563506911, 1393.90251752853027741890679042618651162307067276178729398705]
[0, 0, 0, 0, 0, 105.275780278286491934234570665345612110012793677235100015076, -1024.41366430679246167369437832484330839907426580490782857039, 142.836316867733821926771215489511472561260589682840315811968]
[0, 0, 0, 0, 0, -160.000000000000000000000000000000000000000000000000000000000, 320.000000000000000000000000000000000000000000000000000000000, 686.378901391432459671172853326728060550063968386175500075379]
[0, 0, 157.913670417429737901351855998018418165019190515852650022614, -276.348923230502041327365747996532231788783583402742137539574, -155.339764463647439997542701377905617958200373716407680877282, 512.019705522149661238741079847503341962527511101991976665623, -802.477180793880684108760921693838197366224828693037031613894, 205.218561273758160944897284465375198748279712820469301360130]
BFKL
[0, 0, 0, 0, 0, 39.3609624039122366484050095780774302758752532540574605593382, 68.3529077487263239680528201417946323724759525335182947032013, -179.601238798609112524362972542492172851836052382509335753021]
[0, 0, 0, 0, 0, 421.103121113145967736938282661382448440051174708940400060303, 38.4658209011070171327916211683663997044795613548959642173527, -969.761617405179819598339312100886440886176852919179309283947]
[0, 0, 0, 0, 0, -160.000000000000000000000000000000000000000000000000000000000, 0, 526.378901391432459671172853326728060550063968386175500075379]
[0, 0, 0, 0, -8.843436600416711296 E-75, -13.0144623037118997693756672148252622385807886025429430192788, 78.0276664603794129300200031343586415621214645609091013727727, -233.121944230235587969488206206260619048687741270427421453939]


==> anc/numbers/deposit/R6/C7/orig_copies/exact_numeric.py <==
"""Numerical values (60 digits) of the exact engine results for parts rat, z3, z5, H at DL and BFKL."""
import pickle
from numeval import word_pari, run_gp
r=pickle.load(open('kv_limits.pkl','rb'))
s=["default(realprecision,60);"]
for lim in ("DL","BFKL"):
    s.append('print("%s");'%lim)
    for nm in ("rat","z3","z5","H"):
        vals=[]
        for p in range(-7,1):
            e=r[nm][lim].get(p,{})
            terms=["(%s)*%s"%(str(c),"*".join(word_pari(w) for w in ws) if ws else "1") for (pp,ws),c in e.items()]
            vals.append("+".join(terms) if terms else "0")
        s.append("print([%s]);"%",".join("1.*(%s)"%v for v in vals))
print(run_gp("\n".join(s),"exact_numeric"))


==> anc/numbers/deposit/R6/C7/orig_copies/fit_lowweight.py <==
# Fit binomial harmonic sums BS_a(N) (positive indices, weight w) to alternating harmonic sums S_b(N) of weight w.
import itertools, sys
from fractions import Fraction as F
from math import comb
import sympy as sp

def compositions(w):
    if w==0: yield (); return
    for first in range(1,w+1):
        for rest in compositions(w-first): yield (first,)+rest

def signed(w):
    for c in compositions(w):
        for s in itertools.product([1,-1],repeat=len(c)):
            yield tuple(a*b for a,b in zip(c,s))

Nmax=int(sys.argv[2]) if len(sys.argv)>2 else 40
cache={}
def S(idx,N):
    key=(idx,N)
    if key in cache: return cache[key]
    if len(idx)==0: return F(1)
    if N==0: return F(0)
    a=idx[0]
    val=S(idx,N-1)+F((1 if a>0 else (-1)**N),N**abs(a))*S(idx[1:],N)
    cache[key]=val
    return val
def BS(idx,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*S(idx,j) for j in range(1,N+1))

w=int(sys.argv[1])
basis=list(signed(w))
nb=len(basis)
for N in range(1,Nmax+1):
    for b in basis: S(b,N)
for a in compositions(w):
    rows=[]; rhs=[]
    for N in range(1,Nmax+1):
        rows.append([S(b,N) for b in basis]); rhs.append(BS(a,N))
    M=sp.Matrix(rows); R=sp.Matrix(rhs)
    sol,params=M.gauss_jordan_solve(R)
    if params.shape[0]>0:
        print("underdetermined", a, params.shape); continue
    terms=[(b,sol[i]) for i,b in enumerate(basis) if sol[i]!=0]
    print("BS",a,"=", " + ".join(f"({c})*S{b}" for b,c in terms))


==> anc/numbers/deposit/R6/C7/orig_copies/fit_recursion.py <==
# Hypothesis: Delta BS_a(N) = sum_{c,k,s,t} coef * s^N / N^k * BS_c(N-t), |c|+k=|a|, s=+-1, t in {0,1}
import itertools, sys
from fractions import Fraction as F
from math import comb
import sympy as sp
def compositions(w):
    if w==0: yield (); return
    for first in range(1,w+1):
        for rest in compositions(w-first): yield (first,)+rest
Nmax=int(sys.argv[2])
cache={}
def S(idx,N):
    key=(idx,N)
    if key in cache: return cache[key]
    if len(idx)==0: return F(1)
    if N==0: return F(0)
    a=idx[0]
    val=S(idx,N-1)+F(1,N**a)*S(idx[1:],N)
    cache[key]=val; return val
bcache={}
def BS(idx,N):
    if len(idx)==0: return F(1)
    key=(idx,N)
    if key in bcache: return bcache[key]
    v=sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*S(idx,j) for j in range(1,N+1))
    bcache[key]=v; return v
w=int(sys.argv[1])
for a in compositions(w):
    cols=[]
    for k in range(1,w+1):
        for c in compositions(w-k):
            for s in (1,-1):
                for t in ((0,) if len(c)==0 else (0,1)):
                    cols.append((c,k,s,t))
    rows=[];rhs=[]
    for N in range(2,Nmax+1):
        rows.append([F(s**N, N**k)*BS(c,N-t) for (c,k,s,t) in cols])
        rhs.append(BS(a,N)-BS(a,N-1))
    M=sp.Matrix(rows);R=sp.Matrix(rhs)
    try:
        sol,params=M.gauss_jordan_solve(R)
    except ValueError:
        print("NO SOLUTION",a); continue
    if params.shape[0]>0: print("underdetermined",a,params.shape)
    print("Delta BS",a,"=", " + ".join(f"({sol[i]})*{'(-1)^N' if s<0 else ''}/N^{k}*BS{c}(N-{t})" for i,(c,k,s,t) in enumerate(cols) if sol[i]!=0))


==> anc/numbers/deposit/R6/C7/orig_copies/full_kv_limits.gp <==
default(realprecision,160);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,2],[-1,-1],1));
mapput(SW,8,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,9,polylogmult([2,2],[-1,1],1));
mapput(SW,10,polylogmult([2,2],[1,-1],1));
mapput(SW,11,polylogmult([2,2],[1,1],1));
mapput(SW,12,polylogmult([3,1],[1,1],1));
mapput(SW,13,polylogmult([4],[1],1));
mapput(SW,14,polylogmult([5],[-1],1));
mapput(SW,15,polylogmult([4,1],[-1,1],1));
mapput(SW,16,polylogmult([3,2],[-1,-1],1));
mapput(SW,17,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,18,polylogmult([3,2],[-1,1],1));
mapput(SW,19,polylogmult([2,3],[-1,-1],1));
mapput(SW,20,polylogmult([2,2,1],[-1,-1,1],1));
mapput(SW,21,polylogmult([2,1,2],[-1,1,-1],1));
mapput(SW,22,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,23,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,24,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,25,polylogmult([2,3],[-1,1],1));
mapput(SW,26,polylogmult([2,3],[1,-1],1));
mapput(SW,27,polylogmult([2,2,1],[1,-1,1],1));
mapput(SW,28,polylogmult([2,3],[1,1],1));
mapput(SW,29,polylogmult([3,2],[1,-1],1));
mapput(SW,30,polylogmult([3,1,1],[1,1,1],1));
mapput(SW,31,polylogmult([3,2],[1,1],1));
mapput(SW,32,polylogmult([4,1],[1,1],1));
mapput(SW,33,polylogmult([5],[1],1));
mapput(SW,34,polylogmult([6],[-1],1));
mapput(SW,35,polylogmult([5,1],[-1,1],1));
mapput(SW,36,polylogmult([4,2],[-1,-1],1));
mapput(SW,37,polylogmult([4,1,1],[-1,1,1],1));
mapput(SW,38,polylogmult([4,2],[-1,1],1));
mapput(SW,39,polylogmult([3,3],[-1,-1],1));
mapput(SW,40,polylogmult([3,2,1],[-1,-1,1],1));
mapput(SW,41,polylogmult([3,1,2],[-1,1,-1],1));
mapput(SW,42,polylogmult([3,1,1,1],[-1,1,1,1],1));
mapput(SW,43,polylogmult([3,1,2],[-1,1,1],1));
mapput(SW,44,polylogmult([3,2,1],[-1,1,1],1));
mapput(SW,45,polylogmult([3,3],[-1,1],1));
mapput(SW,46,polylogmult([2,4],[-1,-1],1));
mapput(SW,47,polylogmult([2,3,1],[-1,-1,1],1));
mapput(SW,48,polylogmult([2,2,2],[-1,-1,-1],1));
mapput(SW,49,polylogmult([2,2,1,1],[-1,-1,1,1],1));
mapput(SW,50,polylogmult([2,2,2],[-1,-1,1],1));
mapput(SW,51,polylogmult([2,1,3],[-1,1,-1],1));
mapput(SW,52,polylogmult([2,1,2,1],[-1,1,-1,1],1));
mapput(SW,53,polylogmult([2,1,1,2],[-1,1,1,-1],1));
mapput(SW,54,polylogmult([2,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,55,polylogmult([2,1,1,2],[-1,1,1,1],1));
mapput(SW,56,polylogmult([2,1,2,1],[-1,1,1,1],1));
mapput(SW,57,polylogmult([2,1,3],[-1,1,1],1));
mapput(SW,58,polylogmult([2,2,2],[-1,1,-1],1));
mapput(SW,59,polylogmult([2,2,1,1],[-1,1,1,1],1));
mapput(SW,60,polylogmult([2,2,2],[-1,1,1],1));
mapput(SW,61,polylogmult([2,3,1],[-1,1,1],1));
mapput(SW,62,polylogmult([2,4],[-1,1],1));
mapput(SW,63,polylogmult([2,4],[1,-1],1));
mapput(SW,64,polylogmult([2,3,1],[1,-1,1],1));
mapput(SW,65,polylogmult([2,2,2],[1,-1,-1],1));
mapput(SW,66,polylogmult([2,2,1,1],[1,-1,1,1],1));
mapput(SW,67,polylogmult([2,2,2],[1,-1,1],1));
mapput(SW,68,polylogmult([2,2,2],[1,1,-1],1));
mapput(SW,69,polylogmult([2,2,2],[1,1,1],1));
mapput(SW,70,polylogmult([2,3,1],[1,1,1],1));
mapput(SW,71,polylogmult([2,4],[1,1],1));
mapput(SW,72,polylogmult([3,3],[1,-1],1));
mapput(SW,73,polylogmult([3,2,1],[1,-1,1],1));
mapput(SW,74,polylogmult([3,1,2],[1,1,-1],1));
mapput(SW,75,polylogmult([3,1,1,1],[1,1,1,1],1));
mapput(SW,76,polylogmult([3,1,2],[1,1,1],1));
mapput(SW,77,polylogmult([3,2,1],[1,1,1],1));
mapput(SW,78,polylogmult([3,3],[1,1],1));
mapput(SW,79,polylogmult([4,2],[1,-1],1));
mapput(SW,80,polylogmult([4,1,1],[1,1,1],1));
mapput(SW,81,polylogmult([4,2],[1,1],1));
mapput(SW,82,polylogmult([5,1],[1,1],1));
mapput(SW,83,polylogmult([6],[1],1));
mapput(SW,84,polylogmult([7],[-1],1));
mapput(SW,85,polylogmult([6,1],[-1,1],1));
mapput(SW,86,polylogmult([5,2],[-1,-1],1));
mapput(SW,87,polylogmult([5,1,1],[-1,1,1],1));
mapput(SW,88,polylogmult([5,2],[-1,1],1));
mapput(SW,89,polylogmult([4,3],[-1,-1],1));
mapput(SW,90,polylogmult([4,2,1],[-1,-1,1],1));
mapput(SW,91,polylogmult([4,1,2],[-1,1,-1],1));
mapput(SW,92,polylogmult([4,1,1,1],[-1,1,1,1],1));
mapput(SW,93,polylogmult([4,1,2],[-1,1,1],1));
mapput(SW,94,polylogmult([4,2,1],[-1,1,1],1));
mapput(SW,95,polylogmult([4,3],[-1,1],1));
mapput(SW,96,polylogmult([3,4],[-1,-1],1));
mapput(SW,97,polylogmult([3,3,1],[-1,-1,1],1));
mapput(SW,98,polylogmult([3,2,2],[-1,-1,-1],1));
mapput(SW,99,polylogmult([3,2,1,1],[-1,-1,1,1],1));
mapput(SW,100,polylogmult([3,2,2],[-1,-1,1],1));
mapput(SW,101,polylogmult([3,1,3],[-1,1,-1],1));
mapput(SW,102,polylogmult([3,1,2,1],[-1,1,-1,1],1));
mapput(SW,103,polylogmult([3,1,1,2],[-1,1,1,-1],1));
mapput(SW,104,polylogmult([3,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,105,polylogmult([3,1,1,2],[-1,1,1,1],1));
mapput(SW,106,polylogmult([3,1,2,1],[-1,1,1,1],1));
mapput(SW,107,polylogmult([3,1,3],[-1,1,1],1));
mapput(SW,108,polylogmult([3,2,2],[-1,1,-1],1));
mapput(SW,109,polylogmult([3,2,1,1],[-1,1,1,1],1));
mapput(SW,110,polylogmult([3,2,2],[-1,1,1],1));
mapput(SW,111,polylogmult([3,3,1],[-1,1,1],1));
mapput(SW,112,polylogmult([3,4],[-1,1],1));
mapput(SW,113,polylogmult([2,5],[-1,-1],1));
mapput(SW,114,polylogmult([2,4,1],[-1,-1,1],1));
mapput(SW,115,polylogmult([2,3,2],[-1,-1,-1],1));
mapput(SW,116,polylogmult([2,3,1,1],[-1,-1,1,1],1));
mapput(SW,117,polylogmult([2,3,2],[-1,-1,1],1));
mapput(SW,118,polylogmult([2,2,3],[-1,-1,-1],1));
mapput(SW,119,polylogmult([2,2,2,1],[-1,-1,-1,1],1));
mapput(SW,120,polylogmult([2,2,1,2],[-1,-1,1,-1],1));
mapput(SW,121,polylogmult([2,2,1,1,1],[-1,-1,1,1,1],1));
mapput(SW,122,polylogmult([2,2,1,2],[-1,-1,1,1],1));
mapput(SW,123,polylogmult([2,2,2,1],[-1,-1,1,1],1));
mapput(SW,124,polylogmult([2,2,3],[-1,-1,1],1));
mapput(SW,125,polylogmult([2,1,4],[-1,1,-1],1));
mapput(SW,126,polylogmult([2,1,3,1],[-1,1,-1,1],1));
mapput(SW,127,polylogmult([2,1,2,2],[-1,1,-1,-1],1));
mapput(SW,128,polylogmult([2,1,2,1,1],[-1,1,-1,1,1],1));
mapput(SW,129,polylogmult([2,1,2,2],[-1,1,-1,1],1));
mapput(SW,130,polylogmult([2,1,1,3],[-1,1,1,-1],1));
mapput(SW,131,polylogmult([2,1,1,2,1],[-1,1,1,-1,1],1));
mapput(SW,132,polylogmult([2,1,1,1,2],[-1,1,1,1,-1],1));
mapput(SW,133,polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1));
mapput(SW,134,polylogmult([2,1,1,1,2],[-1,1,1,1,1],1));
mapput(SW,135,polylogmult([2,1,1,2,1],[-1,1,1,1,1],1));
mapput(SW,136,polylogmult([2,1,1,3],[-1,1,1,1],1));
mapput(SW,137,polylogmult([2,1,2,2],[-1,1,1,-1],1));
mapput(SW,138,polylogmult([2,1,2,1,1],[-1,1,1,1,1],1));
mapput(SW,139,polylogmult([2,1,2,2],[-1,1,1,1],1));
mapput(SW,140,polylogmult([2,1,3,1],[-1,1,1,1],1));
mapput(SW,141,polylogmult([2,1,4],[-1,1,1],1));
mapput(SW,142,polylogmult([2,2,3],[-1,1,-1],1));
mapput(SW,143,polylogmult([2,2,2,1],[-1,1,-1,1],1));
mapput(SW,144,polylogmult([2,2,1,2],[-1,1,1,-1],1));
mapput(SW,145,polylogmult([2,2,1,1,1],[-1,1,1,1,1],1));
mapput(SW,146,polylogmult([2,2,1,2],[-1,1,1,1],1));
mapput(SW,147,polylogmult([2,2,2,1],[-1,1,1,1],1));
mapput(SW,148,polylogmult([2,2,3],[-1,1,1],1));
mapput(SW,149,polylogmult([2,3,2],[-1,1,-1],1));
mapput(SW,150,polylogmult([2,3,1,1],[-1,1,1,1],1));
mapput(SW,151,polylogmult([2,3,2],[-1,1,1],1));
mapput(SW,152,polylogmult([2,4,1],[-1,1,1],1));
mapput(SW,153,polylogmult([2,5],[-1,1],1));
mapput(SW,154,polylogmult([2,5],[1,-1],1));
mapput(SW,155,polylogmult([2,4,1],[1,-1,1],1));
mapput(SW,156,polylogmult([2,3,2],[1,-1,-1],1));
mapput(SW,157,polylogmult([2,3,1,1],[1,-1,1,1],1));
mapput(SW,158,polylogmult([2,3,2],[1,-1,1],1));
mapput(SW,159,polylogmult([2,2,3],[1,-1,-1],1));
mapput(SW,160,polylogmult([2,2,2,1],[1,-1,-1,1],1));
mapput(SW,161,polylogmult([2,2,1,2],[1,-1,1,-1],1));
mapput(SW,162,polylogmult([2,2,1,1,1],[1,-1,1,1,1],1));
mapput(SW,163,polylogmult([2,2,1,2],[1,-1,1,1],1));
mapput(SW,164,polylogmult([2,2,2,1],[1,-1,1,1],1));
mapput(SW,165,polylogmult([2,2,3],[1,-1,1],1));
mapput(SW,166,polylogmult([2,2,3],[1,1,-1],1));
mapput(SW,167,polylogmult([2,2,2,1],[1,1,-1,1],1));
mapput(SW,168,polylogmult([2,2,3],[1,1,1],1));
mapput(SW,169,polylogmult([2,3,2],[1,1,-1],1));
mapput(SW,170,polylogmult([2,3,1,1],[1,1,1,1],1));
mapput(SW,171,polylogmult([2,3,2],[1,1,1],1));
mapput(SW,172,polylogmult([2,4,1],[1,1,1],1));
mapput(SW,173,polylogmult([2,5],[1,1],1));
mapput(SW,174,polylogmult([3,4],[1,-1],1));
mapput(SW,175,polylogmult([3,3,1],[1,-1,1],1));
mapput(SW,176,polylogmult([3,2,2],[1,-1,-1],1));
mapput(SW,177,polylogmult([3,2,1,1],[1,-1,1,1],1));
mapput(SW,178,polylogmult([3,2,2],[1,-1,1],1));
mapput(SW,179,polylogmult([3,1,3],[1,1,-1],1));
mapput(SW,180,polylogmult([3,1,2,1],[1,1,-1,1],1));
mapput(SW,181,polylogmult([3,1,1,2],[1,1,1,-1],1));
mapput(SW,182,polylogmult([3,1,1,1,1],[1,1,1,1,1],1));
mapput(SW,183,polylogmult([3,1,1,2],[1,1,1,1],1));
mapput(SW,184,polylogmult([3,1,2,1],[1,1,1,1],1));
mapput(SW,185,polylogmult([3,1,3],[1,1,1],1));
mapput(SW,186,polylogmult([3,2,2],[1,1,-1],1));
mapput(SW,187,polylogmult([3,2,1,1],[1,1,1,1],1));
mapput(SW,188,polylogmult([3,2,2],[1,1,1],1));
mapput(SW,189,polylogmult([3,3,1],[1,1,1],1));
mapput(SW,190,polylogmult([3,4],[1,1],1));
mapput(SW,191,polylogmult([4,3],[1,-1],1));
mapput(SW,192,polylogmult([4,2,1],[1,-1,1],1));
mapput(SW,193,polylogmult([4,1,2],[1,1,-1],1));
mapput(SW,194,polylogmult([4,1,1,1],[1,1,1,1],1));
mapput(SW,195,polylogmult([4,1,2],[1,1,1],1));
mapput(SW,196,polylogmult([4,2,1],[1,1,1],1));
mapput(SW,197,polylogmult([4,3],[1,1],1));
mapput(SW,198,polylogmult([5,2],[1,-1],1));
mapput(SW,199,polylogmult([5,1,1],[1,1,1],1));
mapput(SW,200,polylogmult([5,2],[1,1],1));
mapput(SW,201,polylogmult([6,1],[1,1],1));
mapput(SW,202,polylogmult([7],[1],1));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KV_DL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("H_DL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KV_DL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("H_DL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-6|",Vec(r),"|",v));
v=(192)*mapget(SW,1);
B=[1,zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-5|",Vec(r),"|",v));
v=(96)*mapget(SW,1);
B=[1,zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-5|",Vec(r),"|",v));
v=(-192)*mapget(SW,4)+(-384)*mapget(SW,1)+(-256)*mapget(SW,2);
B=[1,zeta(2),zeta(3)];
if(abs(v)<10^(-140), print("KV_DL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-4|",Vec(r),"|",v));
v=(-96)*mapget(SW,4)+(-168)*mapget(SW,1)+(-128)*mapget(SW,2);
B=[1,zeta(2),zeta(3)];
if(abs(v)<10^(-140), print("H_DL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-4|",Vec(r),"|",v));
v=(-192)*mapget(SW,1)+(384)*mapget(SW,4)+(-128)*mapget(SW,13)+(-256)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,11)+(-512)*mapget(SW,6)+(1024)*mapget(SW,5)+(-256)*mapget(SW,10)+(512)*mapget(SW,0)*mapget(SW,1)+(-512)*mapget(SW,9)+(512)*mapget(SW,2);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-3|",Vec(r),"|",v));
v=(32)*mapget(SW,1)*mapget(SW,1)+(-40)*mapget(SW,13)+(-32)*mapget(SW,11)+(24)*mapget(SW,1)+(32)*mapget(SW,6)+(248)*mapget(SW,5)+(-80)*mapget(SW,10)+(168)*mapget(SW,4)+(64)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,9)+(224)*mapget(SW,2);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-3|",Vec(r),"|",v));
v=(1536)*mapget(SW,32)+(-2016)*mapget(SW,33)+(-512)*mapget(SW,28)+(320)*mapget(SW,1)*mapget(SW,4)+(192)*mapget(SW,4)+(256)*mapget(SW,13)+(512)*mapget(SW,1)*mapget(SW,1)+(-512)*mapget(SW,11)+(-832)*mapget(SW,2)*mapget(SW,1)+(4608)*mapget(SW,17)+(-1984)*mapget(SW,18)+(-1792)*mapget(SW,15)+(-192)*mapget(SW,14)+(960)*mapget(SW,26)+(-896)*mapget(SW,27)+(256)*mapget(SW,29)+(-512)*mapget(SW,0)*mapget(SW,4)+(-896)*mapget(SW,25)+(-1536)*mapget(SW,2)*mapget(SW,0)+(1536)*mapget(SW,19)+(1536)*mapget(SW,16)+(-1408)*mapget(SW,3)*mapget(SW,1)+(1408)*mapget(SW,23)+(1408)*mapget(SW,24)+(-1024)*mapget(SW,0)*mapget(SW,1)+(1024)*mapget(SW,9)+(1024)*mapget(SW,6)+(-2048)*mapget(SW,5)+(256)*mapget(SW,2)+(512)*mapget(SW,10);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-2|",Vec(r),"|",v));
v=(-152)*mapget(SW,1)*mapget(SW,4)+(120)*mapget(SW,31)+(80)*mapget(SW,33)+(160)*mapget(SW,28)+(-120)*mapget(SW,32)+(-24)*mapget(SW,4)+(-320)*mapget(SW,2)*mapget(SW,1)+(320)*mapget(SW,17)+(-64)*mapget(SW,15)+(-112)*mapget(SW,14)+(272)*mapget(SW,26)+(-224)*mapget(SW,27)+(80)*mapget(SW,29)+(-32)*mapget(SW,2)+(80)*mapget(SW,1)*mapget(SW,1)+(-144)*mapget(SW,13)+(-80)*mapget(SW,11)+(-352)*mapget(SW,5)+(16)*mapget(SW,10)+(64)*mapget(SW,3)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,4)+(-64)*mapget(SW,23)+(-64)*mapget(SW,24)+(128)*mapget(SW,25)+(-48)*mapget(SW,2)*mapget(SW,0)+(48)*mapget(SW,19)+(48)*mapget(SW,16)+(-16)*mapget(SW,0)*mapget(SW,1)+(16)*mapget(SW,9);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-2|",Vec(r),"|",v));
v=(192)*mapget(SW,1)*mapget(SW,13)+(1152)*mapget(SW,80)+(-1792)*mapget(SW,81)+(-7424)*mapget(SW,82)+(5056)*mapget(SW,83)+(1472)*mapget(SW,71)+(-256)*mapget(SW,70)+(-128)*mapget(SW,1)*mapget(SW,12)+(128)*mapget(SW,76)+(128)*mapget(SW,77)+(192)*mapget(SW,1)+(-768)*mapget(SW,32)+(3136)*mapget(SW,33)+(-1472)*mapget(SW,1)*mapget(SW,4)+(640)*mapget(SW,28)+(384)*mapget(SW,31)+(2880)*mapget(SW,2)*mapget(SW,1)+(512)*mapget(SW,17)+(-2112)*mapget(SW,18)+(-1280)*mapget(SW,15)+(2752)*mapget(SW,14)+(-704)*mapget(SW,26)+(-640)*mapget(SW,27)+(-512)*mapget(SW,29)+(1152)*mapget(SW,5)*mapget(SW,1)+(-16128)*mapget(SW,37)+(8512)*mapget(SW,38)+(6272)*mapget(SW,35)+(-2240)*mapget(SW,34)+(-2688)*mapget(SW,63)+(960)*mapget(SW,2)*mapget(SW,4)+(4096)*mapget(SW,64)+(-1088)*mapget(SW,72)+(896)*mapget(SW,73)+(-192)*mapget(SW,79)+(3328)*mapget(SW,6)*mapget(SW,1)+(128)*mapget(SW,1)*mapget(SW,10)+(-512)*mapget(SW,68)+(1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-1280)*mapget(SW,7)*mapget(SW,1)+(-1280)*mapget(SW,0)*mapget(SW,9)+(1280)*mapget(SW,50)+(-4096)*mapget(SW,6)*mapget(SW,0)+(3840)*mapget(SW,47)+(3840)*mapget(SW,40)+(-1536)*mapget(SW,0)*mapget(SW,13)+(5248)*mapget(SW,62)+(8896)*mapget(SW,45)+(4608)*mapget(SW,5)*mapget(SW,0)+(-4352)*mapget(SW,46)+(-4736)*mapget(SW,39)+(256)*mapget(SW,2)*mapget(SW,3)+(2944)*mapget(SW,2)*mapget(SW,2)+(-256)*mapget(SW,51)+(-256)*mapget(SW,41)+(-1472)*mapget(SW,36)+(-640)*mapget(SW,65)+(-640)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-4608)*mapget(SW,8)*mapget(SW,1)+(4608)*mapget(SW,55)+(4608)*mapget(SW,56)+(-6016)*mapget(SW,57)+(-5632)*mapget(SW,60)+(-14336)*mapget(SW,43)+(4608)*mapget(SW,59)+(-6016)*mapget(SW,61)+(-14336)*mapget(SW,44)+(2688)*mapget(SW,67)+(18432)*mapget(SW,42)+(-4608)*mapget(SW,66)+(1408)*mapget(SW,3)*mapget(SW,4)+(2944)*mapget(SW,9)*mapget(SW,1)+(384)*mapget(SW,3)*mapget(SW,1)+(1024)*mapget(SW,0)*mapget(SW,4)+(-384)*mapget(SW,23)+(-384)*mapget(SW,24)+(1024)*mapget(SW,0)*mapget(SW,11)+(768)*mapget(SW,0)*mapget(SW,10)+(-768)*mapget(SW,58)+(512)*mapget(SW,6)+(-1024)*mapget(SW,5)+(256)*mapget(SW,10)+(-512)*mapget(SW,0)*mapget(SW,1)+(512)*mapget(SW,9)+(3328)*mapget(SW,2)*mapget(SW,0)+(-3328)*mapget(SW,19)+(-3328)*mapget(SW,16)+(-640)*mapget(SW,25)+(128)*mapget(SW,78)+(128)*mapget(SW,13)+(256)*mapget(SW,1)*mapget(SW,1)+(-256)*mapget(SW,11)+(-64)*mapget(SW,4)*mapget(SW,4);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_-1|",Vec(r),"|",v));
v=(680)*mapget(SW,1)*mapget(SW,13)+(528)*mapget(SW,80)+(-592)*mapget(SW,81)+(-192)*mapget(SW,82)+(72)*mapget(SW,83)+(-336)*mapget(SW,71)+(120)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,70)+(-408)*mapget(SW,78)+(-160)*mapget(SW,1)*mapget(SW,12)+(160)*mapget(SW,76)+(160)*mapget(SW,77)+(-128)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(256)*mapget(SW,1)*mapget(SW,11)+(-128)*mapget(SW,69)+(-144)*mapget(SW,1)+(-40)*mapget(SW,13)+(112)*mapget(SW,2)*mapget(SW,4)+(-480)*mapget(SW,6)*mapget(SW,1)+(704)*mapget(SW,5)*mapget(SW,1)+(448)*mapget(SW,42)+(-192)*mapget(SW,43)+(-192)*mapget(SW,44)+(-784)*mapget(SW,37)+(-128)*mapget(SW,45)+(24)*mapget(SW,38)+(-272)*mapget(SW,35)+(464)*mapget(SW,64)+(-128)*mapget(SW,34)+(-400)*mapget(SW,63)+(-64)*mapget(SW,72)+(256)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,66)+(224)*mapget(SW,73)+(352)*mapget(SW,79)+(-240)*mapget(SW,68)+(96)*mapget(SW,6)+(8)*mapget(SW,5)+(-32)*mapget(SW,10)+(-64)*mapget(SW,2)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-192)*mapget(SW,8)*mapget(SW,1)+(-64)*mapget(SW,3)*mapget(SW,4)+(104)*mapget(SW,0)*mapget(SW,13)+(192)*mapget(SW,55)+(-48)*mapget(SW,0)*mapget(SW,11)+(192)*mapget(SW,56)+(192)*mapget(SW,59)+(-208)*mapget(SW,1)*mapget(SW,4)+(128)*mapget(SW,31)+(344)*mapget(SW,33)+(48)*mapget(SW,28)+(-208)*mapget(SW,1)*mapget(SW,1)+(208)*mapget(SW,11)+(240)*mapget(SW,32)+(64)*mapget(SW,9)*mapget(SW,1)+(-144)*mapget(SW,60)+(-128)*mapget(SW,61)+(-128)*mapget(SW,57)+(-72)*mapget(SW,62)+(-48)*mapget(SW,2)*mapget(SW,1)+(-576)*mapget(SW,17)+(368)*mapget(SW,18)+(368)*mapget(SW,15)+(208)*mapget(SW,14)+(-64)*mapget(SW,26)+(64)*mapget(SW,27)+(-16)*mapget(SW,29)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,7)*mapget(SW,1)+(-32)*mapget(SW,0)*mapget(SW,9)+(32)*mapget(SW,50)+(64)*mapget(SW,6)*mapget(SW,0)+(96)*mapget(SW,47)+(96)*mapget(SW,40)+(-160)*mapget(SW,2)*mapget(SW,3)+(176)*mapget(SW,2)*mapget(SW,2)+(160)*mapget(SW,51)+(-248)*mapget(SW,46)+(-304)*mapget(SW,39)+(160)*mapget(SW,41)+(-176)*mapget(SW,36)+(-16)*mapget(SW,65)+(88)*mapget(SW,5)*mapget(SW,0)+(224)*mapget(SW,3)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,4)+(-224)*mapget(SW,23)+(-224)*mapget(SW,24)+(208)*mapget(SW,25)+(-64)*mapget(SW,0)*mapget(SW,10)+(64)*mapget(SW,58)+(352)*mapget(SW,2)*mapget(SW,0)+(-352)*mapget(SW,19)+(-352)*mapget(SW,16)+(-16)*mapget(SW,0)*mapget(SW,1)+(16)*mapget(SW,9);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_-1|",Vec(r),"|",v));
v=(-480)*mapget(SW,1)*mapget(SW,33)+(-8448)*mapget(SW,199)+(8480)*mapget(SW,200)+(17696)*mapget(SW,201)+(-9664)*mapget(SW,202)+(-3840)*mapget(SW,173)+(2048)*mapget(SW,172)+(-1280)*mapget(SW,190)+(-128)*mapget(SW,168)+(-128)*mapget(SW,185)+(-1536)*mapget(SW,32)+(2016)*mapget(SW,33)+(1472)*mapget(SW,197)+(128)*mapget(SW,4)*mapget(SW,12)+(-640)*mapget(SW,195)+(-640)*mapget(SW,196)+(640)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-128)*mapget(SW,1)*mapget(SW,31)+(128)*mapget(SW,171)+(-128)*mapget(SW,1)*mapget(SW,32)+(128)*mapget(SW,189)+(-320)*mapget(SW,1)*mapget(SW,4)+(-416)*mapget(SW,4)*mapget(SW,13)+(384)*mapget(SW,1)+(-192)*mapget(SW,4)+(-512)*mapget(SW,15)*mapget(SW,1)+(-704)*mapget(SW,5)*mapget(SW,4)+(28544)*mapget(SW,93)+(28544)*mapget(SW,94)+(6656)*mapget(SW,82)+(-8576)*mapget(SW,83)+(-1664)*mapget(SW,71)+(960)*mapget(SW,4)*mapget(SW,4)+(-512)*mapget(SW,78)+(384)*mapget(SW,81)+(-5344)*mapget(SW,14)*mapget(SW,1)+(-13472)*mapget(SW,88)+(-10272)*mapget(SW,85)+(-17664)*mapget(SW,95)+(1664)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-896)*mapget(SW,0)*mapget(SW,31)+(8832)*mapget(SW,151)+(768)*mapget(SW,0)*mapget(SW,32)+(11008)*mapget(SW,152)+(22272)*mapget(SW,111)+(-4096)*mapget(SW,3)*mapget(SW,13)+(1408)*mapget(SW,0)*mapget(SW,33)+(11776)*mapget(SW,141)+(-1152)*mapget(SW,0)*mapget(SW,28)+(9088)*mapget(SW,148)+(22784)*mapget(SW,107)+(4096)*mapget(SW,2)*mapget(SW,13)+(-2560)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1792)*mapget(SW,6)*mapget(SW,3)+(-64)*mapget(SW,5)*mapget(SW,3)+(-2560)*mapget(SW,17)*mapget(SW,0)+(4160)*mapget(SW,18)*mapget(SW,0)+(7424)*mapget(SW,15)*mapget(SW,0)+(-7104)*mapget(SW,14)*mapget(SW,0)+(-1856)*mapget(SW,0)*mapget(SW,26)+(1024)*mapget(SW,3)*mapget(SW,10)+(640)*mapget(SW,0)*mapget(SW,27)+(-768)*mapget(SW,0)*mapget(SW,29)+(-1024)*mapget(SW,137)+(-1024)*mapget(SW,144)+(832)*mapget(SW,2)*mapget(SW,1)+(-4608)*mapget(SW,17)+(1984)*mapget(SW,18)+(1792)*mapget(SW,15)+(192)*mapget(SW,14)+(-960)*mapget(SW,26)+(896)*mapget(SW,27)+(-256)*mapget(SW,29)+(-1152)*mapget(SW,5)*mapget(SW,1)+(6400)*mapget(SW,37)+(-2112)*mapget(SW,38)+(-2176)*mapget(SW,35)+(-1664)*mapget(SW,34)+(832)*mapget(SW,63)+(-2880)*mapget(SW,2)*mapget(SW,4)+(256)*mapget(SW,64)+(1216)*mapget(SW,72)+(640)*mapget(SW,73)+(1024)*mapget(SW,79)+(-1664)*mapget(SW,1)*mapget(SW,10)+(512)*mapget(SW,68)+(26112)*mapget(SW,87)+(5440)*mapget(SW,84)+(6144)*mapget(SW,154)+(-9088)*mapget(SW,155)+(2720)*mapget(SW,174)+(-512)*mapget(SW,2)*mapget(SW,12)+(512)*mapget(SW,179)+(-4736)*mapget(SW,175)+(1184)*mapget(SW,191)+(768)*mapget(SW,193)+(-1088)*mapget(SW,192)+(1152)*mapget(SW,198)+(1536)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-3840)*mapget(SW,2)*mapget(SW,11)+(512)*mapget(SW,1)*mapget(SW,26)+(1792)*mapget(SW,166)+(-64)*mapget(SW,1)*mapget(SW,29)+(768)*mapget(SW,169)+(-3840)*mapget(SW,6)*mapget(SW,4)+(-384)*mapget(SW,10)*mapget(SW,4)+(1024)*mapget(SW,186)+(-256)*mapget(SW,2)+(960)*mapget(SW,2)*mapget(SW,9)+(2880)*mapget(SW,142)+(1792)*mapget(SW,149)+(2048)*mapget(SW,108)+(64)*mapget(SW,125)+(-384)*mapget(SW,101)+(7040)*mapget(SW,113)+(9824)*mapget(SW,96)+(-1280)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(1280)*mapget(SW,7)*mapget(SW,4)+(1920)*mapget(SW,0)*mapget(SW,25)+(-1792)*mapget(SW,124)+(1472)*mapget(SW,19)*mapget(SW,1)+(-5824)*mapget(SW,117)+(-9152)*mapget(SW,114)+(1216)*mapget(SW,16)*mapget(SW,1)+(-5568)*mapget(SW,100)+(8576)*mapget(SW,2)*mapget(SW,6)+(-12544)*mapget(SW,97)+(-4544)*mapget(SW,90)+(-8832)*mapget(SW,153)+(-12000)*mapget(SW,5)*mapget(SW,2)+(4384)*mapget(SW,89)+(1408)*mapget(SW,91)+(-3328)*mapget(SW,2)*mapget(SW,10)+(1792)*mapget(SW,156)+(640)*mapget(SW,176)+(4608)*mapget(SW,8)*mapget(SW,4)+(-3456)*mapget(SW,9)*mapget(SW,4)+(-10752)*mapget(SW,136)+(-10752)*mapget(SW,140)+(-10752)*mapget(SW,150)+(-17536)*mapget(SW,112)+(-4992)*mapget(SW,165)+(3072)*mapget(SW,17)*mapget(SW,1)+(-24576)*mapget(SW,105)+(-24576)*mapget(SW,106)+(21248)*mapget(SW,110)+(-24576)*mapget(SW,109)+(-8448)*mapget(SW,158)+(-39936)*mapget(SW,92)+(-1536)*mapget(SW,1)*mapget(SW,27)+(6144)*mapget(SW,163)+(6144)*mapget(SW,164)+(-2752)*mapget(SW,178)+(12288)*mapget(SW,157)+(4608)*mapget(SW,177)+(-1536)*mapget(SW,167)+(1408)*mapget(SW,3)*mapget(SW,1)+(-1408)*mapget(SW,23)+(-1408)*mapget(SW,24)+(896)*mapget(SW,25)+(1536)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-6144)*mapget(SW,22)*mapget(SW,1)+(1536)*mapget(SW,23)*mapget(SW,1)+(1536)*mapget(SW,24)*mapget(SW,1)+(-2048)*mapget(SW,18)*mapget(SW,1)+(6144)*mapget(SW,134)+(6144)*mapget(SW,135)+(-7680)*mapget(SW,139)+(-7680)*mapget(SW,146)+(6144)*mapget(SW,138)+(-7680)*mapget(SW,147)+(6144)*mapget(SW,145)+(24576)*mapget(SW,104)+(-6144)*mapget(SW,162)+(4096)*mapget(SW,8)*mapget(SW,1)+(-4736)*mapget(SW,9)*mapget(SW,1)+(-4096)*mapget(SW,6)*mapget(SW,1)+(-384)*mapget(SW,3)*mapget(SW,4)+(-4096)*mapget(SW,55)+(-4096)*mapget(SW,56)+(4480)*mapget(SW,57)+(5632)*mapget(SW,60)+(8960)*mapget(SW,43)+(-4096)*mapget(SW,59)+(4480)*mapget(SW,61)+(8960)*mapget(SW,44)+(-12288)*mapget(SW,42)+(2048)*mapget(SW,66)+(1536)*mapget(SW,3)*mapget(SW,11)+(1280)*mapget(SW,0)*mapget(SW,13)+(2688)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-1536)*mapget(SW,0)*mapget(SW,11)+(-4032)*mapget(SW,45)+(-3712)*mapget(SW,62)+(128)*mapget(SW,67)+(1792)*mapget(SW,126)+(-1664)*mapget(SW,143)+(1792)*mapget(SW,102)+(-1024)*mapget(SW,161)+(2048)*mapget(SW,2)*mapget(SW,3)+(3072)*mapget(SW,6)*mapget(SW,0)+(-6784)*mapget(SW,5)*mapget(SW,0)+(-2048)*mapget(SW,51)+(-512)*mapget(SW,0)*mapget(SW,10)+(512)*mapget(SW,58)+(-2048)*mapget(SW,41)+(-7680)*mapget(SW,2)*mapget(SW,2)+(11264)*mapget(SW,39)+(4992)*mapget(SW,36)+(8832)*mapget(SW,46)+(-1792)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(1792)*mapget(SW,2)*mapget(SW,7)+(1792)*mapget(SW,0)*mapget(SW,19)+(-1792)*mapget(SW,118)+(1792)*mapget(SW,16)*mapget(SW,0)+(-1792)*mapget(SW,115)+(-1792)*mapget(SW,98)+(512)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(128)*mapget(SW,21)*mapget(SW,1)+(128)*mapget(SW,3)*mapget(SW,9)+(-640)*mapget(SW,0)*mapget(SW,23)+(-640)*mapget(SW,0)*mapget(SW,24)+(-128)*mapget(SW,129)+(512)*mapget(SW,0)*mapget(SW,4)+(512)*mapget(SW,28)+(6144)*mapget(SW,116)+(3072)*mapget(SW,159)+(6144)*mapget(SW,99)+(-2560)*mapget(SW,160)+(-5120)*mapget(SW,47)+(-5120)*mapget(SW,40)+(1536)*mapget(SW,65)+(1536)*mapget(SW,2)*mapget(SW,0)+(-1536)*mapget(SW,19)+(-1536)*mapget(SW,16)+(-512)*mapget(SW,20)*mapget(SW,1)+(512)*mapget(SW,122)+(512)*mapget(SW,123)+(-1024)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(1024)*mapget(SW,7)*mapget(SW,1)+(1024)*mapget(SW,0)*mapget(SW,9)+(-1024)*mapget(SW,50)+(512)*mapget(SW,1)*mapget(SW,13)+(-512)*mapget(SW,11)*mapget(SW,4);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_DL_0|ZERO|",v), r=lindep(concat([v],B),130); print("KV_DL_0|",Vec(r),"|",v));
v=(-1304)*mapget(SW,1)*mapget(SW,33)+(-2240)*mapget(SW,199)+(1864)*mapget(SW,200)+(904)*mapget(SW,201)+(-328)*mapget(SW,202)+(464)*mapget(SW,173)+(-752)*mapget(SW,4)*mapget(SW,13)+(240)*mapget(SW,172)+(616)*mapget(SW,190)+(-256)*mapget(SW,185)+(-240)*mapget(SW,189)+(1024)*mapget(SW,197)+(544)*mapget(SW,1)*mapget(SW,32)+(-784)*mapget(SW,195)+(-784)*mapget(SW,196)+(352)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-160)*mapget(SW,11)*mapget(SW,4)+(-368)*mapget(SW,1)*mapget(SW,28)+(176)*mapget(SW,168)+(-176)*mapget(SW,1)*mapget(SW,31)+(208)*mapget(SW,171)+(-64)*mapget(SW,188)+(144)*mapget(SW,4)+(-312)*mapget(SW,1)+(-72)*mapget(SW,33)+(496)*mapget(SW,1)*mapget(SW,4)+(-288)*mapget(SW,28)+(-288)*mapget(SW,31)+(-344)*mapget(SW,5)*mapget(SW,4)+(48)*mapget(SW,15)*mapget(SW,1)+(-1168)*mapget(SW,14)*mapget(SW,1)+(-7392)*mapget(SW,92)+(4272)*mapget(SW,93)+(4272)*mapget(SW,94)+(2784)*mapget(SW,87)+(-1376)*mapget(SW,95)+(-704)*mapget(SW,88)+(288)*mapget(SW,85)+(-912)*mapget(SW,155)+(456)*mapget(SW,84)+(576)*mapget(SW,154)+(8)*mapget(SW,174)+(576)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(480)*mapget(SW,2)*mapget(SW,13)+(-592)*mapget(SW,1)*mapget(SW,26)+(1312)*mapget(SW,157)+(-592)*mapget(SW,158)+(-240)*mapget(SW,175)+(-808)*mapget(SW,191)+(-256)*mapget(SW,1)*mapget(SW,29)+(144)*mapget(SW,186)+(32)*mapget(SW,177)+(160)*mapget(SW,192)+(-672)*mapget(SW,198)+(128)*mapget(SW,169)+(288)*mapget(SW,6)*mapget(SW,4)+(528)*mapget(SW,166)+(-160)*mapget(SW,10)*mapget(SW,4)+(-96)*mapget(SW,167)+(2144)*mapget(SW,17)*mapget(SW,1)+(-1168)*mapget(SW,18)*mapget(SW,1)+(160)*mapget(SW,1)*mapget(SW,27)+(208)*mapget(SW,2)*mapget(SW,1)+(640)*mapget(SW,17)+(-592)*mapget(SW,18)+(-784)*mapget(SW,15)+(-16)*mapget(SW,26)+(160)*mapget(SW,27)+(32)*mapget(SW,29)+(-32)*mapget(SW,2)*mapget(SW,12)+(32)*mapget(SW,179)+(48)*mapget(SW,193)+(64)*mapget(SW,2)+(48)*mapget(SW,5)+(-320)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-3648)*mapget(SW,22)*mapget(SW,1)+(2144)*mapget(SW,23)*mapget(SW,1)+(2144)*mapget(SW,24)*mapget(SW,1)+(192)*mapget(SW,8)*mapget(SW,4)+(-64)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,13)+(3648)*mapget(SW,134)+(3648)*mapget(SW,135)+(-3840)*mapget(SW,136)+(-3904)*mapget(SW,139)+(-3904)*mapget(SW,146)+(-8352)*mapget(SW,105)+(256)*mapget(SW,3)*mapget(SW,11)+(3648)*mapget(SW,138)+(-3840)*mapget(SW,140)+(-3904)*mapget(SW,147)+(-8352)*mapget(SW,106)+(3648)*mapget(SW,145)+(-3840)*mapget(SW,150)+(-8352)*mapget(SW,109)+(12288)*mapget(SW,104)+(-2496)*mapget(SW,162)+(224)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(1856)*mapget(SW,8)*mapget(SW,1)+(-224)*mapget(SW,3)*mapget(SW,4)+(96)*mapget(SW,0)*mapget(SW,13)+(-1856)*mapget(SW,55)+(-224)*mapget(SW,0)*mapget(SW,11)+(-1856)*mapget(SW,56)+(-1856)*mapget(SW,59)+(-4992)*mapget(SW,42)+(-48)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,31)+(-112)*mapget(SW,0)*mapget(SW,33)+(80)*mapget(SW,0)*mapget(SW,28)+(-64)*mapget(SW,1)*mapget(SW,1)+(208)*mapget(SW,13)+(64)*mapget(SW,11)+(272)*mapget(SW,1)*mapget(SW,13)+(-96)*mapget(SW,80)+(352)*mapget(SW,82)+(-1040)*mapget(SW,83)+(-176)*mapget(SW,71)+(128)*mapget(SW,4)*mapget(SW,4)+(-64)*mapget(SW,70)+(96)*mapget(SW,1)*mapget(SW,12)+(-96)*mapget(SW,76)+(-96)*mapget(SW,77)+(-176)*mapget(SW,81)+(128)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-256)*mapget(SW,1)*mapget(SW,11)+(128)*mapget(SW,69)+(4160)*mapget(SW,107)+(5312)*mapget(SW,110)+(4256)*mapget(SW,111)+(-1248)*mapget(SW,6)*mapget(SW,1)+(272)*mapget(SW,2)*mapget(SW,4)+(3872)*mapget(SW,43)+(3872)*mapget(SW,44)+(3968)*mapget(SW,37)+(-912)*mapget(SW,25)*mapget(SW,1)+(-512)*mapget(SW,2)*mapget(SW,11)+(2704)*mapget(SW,148)+(2752)*mapget(SW,151)+(2128)*mapget(SW,152)+(1184)*mapget(SW,164)+(-1152)*mapget(SW,9)*mapget(SW,1)+(2080)*mapget(SW,60)+(2080)*mapget(SW,61)+(-144)*mapget(SW,0)*mapget(SW,32)+(368)*mapget(SW,5)*mapget(SW,1)+(-2432)*mapget(SW,38)+(-1504)*mapget(SW,35)+(1984)*mapget(SW,141)+(1184)*mapget(SW,163)+(2080)*mapget(SW,57)+(-1328)*mapget(SW,112)+(-2288)*mapget(SW,45)+(-560)*mapget(SW,153)+(-336)*mapget(SW,165)+(-1248)*mapget(SW,62)+(-288)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-1152)*mapget(SW,2)*mapget(SW,8)+(128)*mapget(SW,6)*mapget(SW,3)+(240)*mapget(SW,5)*mapget(SW,3)+(-64)*mapget(SW,17)*mapget(SW,0)+(144)*mapget(SW,18)*mapget(SW,0)+(16)*mapget(SW,15)*mapget(SW,0)+(-160)*mapget(SW,14)*mapget(SW,0)+(160)*mapget(SW,0)*mapget(SW,26)+(1152)*mapget(SW,130)+(-96)*mapget(SW,3)*mapget(SW,10)+(-64)*mapget(SW,0)*mapget(SW,27)+(64)*mapget(SW,0)*mapget(SW,29)+(96)*mapget(SW,137)+(96)*mapget(SW,144)+(1152)*mapget(SW,103)+(400)*mapget(SW,34)+(208)*mapget(SW,63)+(-448)*mapget(SW,64)+(-160)*mapget(SW,72)+(-64)*mapget(SW,73)+(-352)*mapget(SW,79)+(-64)*mapget(SW,1)*mapget(SW,10)+(64)*mapget(SW,68)+(-808)*mapget(SW,5)*mapget(SW,2)+(-1984)*mapget(SW,101)+(144)*mapget(SW,2)*mapget(SW,10)+(-752)*mapget(SW,108)+(-624)*mapget(SW,91)+(784)*mapget(SW,2)*mapget(SW,9)+(-832)*mapget(SW,142)+(-1392)*mapget(SW,125)+(1672)*mapget(SW,96)+(1104)*mapget(SW,89)+(976)*mapget(SW,113)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,7)*mapget(SW,4)+(128)*mapget(SW,0)*mapget(SW,25)+(-160)*mapget(SW,124)+(-624)*mapget(SW,117)+(-1280)*mapget(SW,114)+(-560)*mapget(SW,100)+(-1696)*mapget(SW,97)+(-560)*mapget(SW,90)+(-32)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,9)+(64)*mapget(SW,6)+(16)*mapget(SW,0)*mapget(SW,4)+(-496)*mapget(SW,25)+(368)*mapget(SW,86)+(448)*mapget(SW,159)+(272)*mapget(SW,156)+(16)*mapget(SW,176)+(-256)*mapget(SW,2)*mapget(SW,0)+(256)*mapget(SW,19)+(256)*mapget(SW,16)+(640)*mapget(SW,66)+(-320)*mapget(SW,67)+(1024)*mapget(SW,126)+(160)*mapget(SW,143)+(-160)*mapget(SW,149)+(1024)*mapget(SW,102)+(-480)*mapget(SW,161)+(960)*mapget(SW,2)*mapget(SW,3)+(-256)*mapget(SW,6)*mapget(SW,0)+(-496)*mapget(SW,5)*mapget(SW,0)+(-960)*mapget(SW,51)+(160)*mapget(SW,0)*mapget(SW,10)+(-160)*mapget(SW,58)+(-960)*mapget(SW,41)+(-1184)*mapget(SW,2)*mapget(SW,2)+(2016)*mapget(SW,39)+(928)*mapget(SW,36)+(1456)*mapget(SW,46)+(-32)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(32)*mapget(SW,2)*mapget(SW,7)+(32)*mapget(SW,0)*mapget(SW,19)+(-32)*mapget(SW,118)+(32)*mapget(SW,16)*mapget(SW,0)+(-32)*mapget(SW,115)+(-32)*mapget(SW,98)+(-480)*mapget(SW,3)*mapget(SW,1)+(480)*mapget(SW,23)+(480)*mapget(SW,24)+(704)*mapget(SW,2)*mapget(SW,6)+(112)*mapget(SW,19)*mapget(SW,1)+(960)*mapget(SW,116)+(48)*mapget(SW,16)*mapget(SW,1)+(960)*mapget(SW,99)+(-352)*mapget(SW,160)+(-704)*mapget(SW,47)+(-704)*mapget(SW,40)+(320)*mapget(SW,65)+(128)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-32)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,20)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,9)+(32)*mapget(SW,129)+(128)*mapget(SW,122)+(128)*mapget(SW,123)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,7)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,9)+(-32)*mapget(SW,50)+(-96)*mapget(SW,0)*mapget(SW,23)+(-96)*mapget(SW,0)*mapget(SW,24)+(-96)*mapget(SW,1)*mapget(SW,30)+(96)*mapget(SW,183)+(96)*mapget(SW,184)+(96)*mapget(SW,187)+(384)*mapget(SW,194)+(-32)*mapget(SW,170)+(160)*mapget(SW,4)*mapget(SW,12);
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_DL_0|ZERO|",v), r=lindep(concat([v],B),130); print("H_DL_0|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("KV_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-140), print("H_BFKL_-7|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-7|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("KV_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-6|",Vec(r),"|",v));
v=0;
B=[];
if(abs(v)<10^(-140), print("H_BFKL_-6|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-6|",Vec(r),"|",v));
v=0;
B=[zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-5|",Vec(r),"|",v));
v=0;
B=[zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-5|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-5|",Vec(r),"|",v));
v=0;
B=[zeta(3)];
if(abs(v)<10^(-140), print("KV_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-4|",Vec(r),"|",v));
v=0;
B=[zeta(3)];
if(abs(v)<10^(-140), print("H_BFKL_-4|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-4|",Vec(r),"|",v));
v=0;
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,13)+(96)*mapget(SW,0)*mapget(SW,1)+(960)*mapget(SW,8)+(-512)*mapget(SW,9)+(224)*mapget(SW,5)+(-32)*mapget(SW,10)+(-480)*mapget(SW,6)+(304)*mapget(SW,0)*mapget(SW,0);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-3|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-3|",Vec(r),"|",v));
v=(3072)*mapget(SW,17)+(-1536)*mapget(SW,18)+(-640)*mapget(SW,15)+(256)*mapget(SW,14)+(-384)*mapget(SW,29)+(-128)*mapget(SW,0)*mapget(SW,4)+(-640)*mapget(SW,2)*mapget(SW,0)+(1280)*mapget(SW,0)*mapget(SW,3)+(-6144)*mapget(SW,22)+(3072)*mapget(SW,23)+(3072)*mapget(SW,24)+(-1024)*mapget(SW,25)+(-160)*mapget(SW,33);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(-208)*mapget(SW,33)+(48)*mapget(SW,28)+(-120)*mapget(SW,32)+(-112)*mapget(SW,0)*mapget(SW,4)+(288)*mapget(SW,3)*mapget(SW,1)+(-272)*mapget(SW,2)*mapget(SW,1)+(4544)*mapget(SW,22)+(-2688)*mapget(SW,23)+(-2688)*mapget(SW,24)+(-3232)*mapget(SW,17)+(1216)*mapget(SW,25)+(1888)*mapget(SW,18)+(1296)*mapget(SW,15)+(64)*mapget(SW,27)+(-592)*mapget(SW,14)+(32)*mapget(SW,26)+(48)*mapget(SW,29)+(608)*mapget(SW,0)*mapget(SW,3)+(-1216)*mapget(SW,2)*mapget(SW,0)+(304)*mapget(SW,19)+(304)*mapget(SW,16);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-2|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-2|",Vec(r),"|",v));
v=(-192)*mapget(SW,1)*mapget(SW,13)+(-1152)*mapget(SW,80)+(768)*mapget(SW,81)+(-768)*mapget(SW,82)+(640)*mapget(SW,83)+(320)*mapget(SW,71)+(256)*mapget(SW,70)+(128)*mapget(SW,1)*mapget(SW,12)+(-128)*mapget(SW,76)+(-128)*mapget(SW,77)+(-576)*mapget(SW,35)+(-512)*mapget(SW,38)+(4352)*mapget(SW,61)+(4864)*mapget(SW,57)+(-1408)*mapget(SW,45)+(-1536)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(1792)*mapget(SW,3)*mapget(SW,3)+(-1536)*mapget(SW,0)*mapget(SW,9)+(-4864)*mapget(SW,6)*mapget(SW,0)+(1280)*mapget(SW,5)*mapget(SW,0)+(1536)*mapget(SW,0)*mapget(SW,10)+(640)*mapget(SW,5)*mapget(SW,1)+(-192)*mapget(SW,34)+(-320)*mapget(SW,63)+(384)*mapget(SW,2)*mapget(SW,4)+(1280)*mapget(SW,64)+(448)*mapget(SW,72)+(512)*mapget(SW,74)+(-640)*mapget(SW,73)+(1216)*mapget(SW,79)+(-2304)*mapget(SW,6)*mapget(SW,1)+(-1792)*mapget(SW,0)*mapget(SW,13)+(256)*mapget(SW,7)*mapget(SW,1)+(-256)*mapget(SW,50)+(1280)*mapget(SW,47)+(1280)*mapget(SW,40)+(-896)*mapget(SW,62)+(-2944)*mapget(SW,39)+(576)*mapget(SW,2)*mapget(SW,2)+(2304)*mapget(SW,51)+(-1792)*mapget(SW,46)+(2304)*mapget(SW,41)+(-832)*mapget(SW,36)+(-896)*mapget(SW,65)+(4608)*mapget(SW,8)*mapget(SW,1)+(-2304)*mapget(SW,9)*mapget(SW,1)+(-11776)*mapget(SW,55)+(-11776)*mapget(SW,56)+(5632)*mapget(SW,60)+(2816)*mapget(SW,43)+(-11776)*mapget(SW,59)+(2816)*mapget(SW,44)+(1280)*mapget(SW,67)+(-6144)*mapget(SW,42)+(-2560)*mapget(SW,66)+(-512)*mapget(SW,3)*mapget(SW,4)+(24576)*mapget(SW,54)+(1024)*mapget(SW,37)+(2560)*mapget(SW,0)*mapget(SW,8)+(-2048)*mapget(SW,2)*mapget(SW,3)+(256)*mapget(SW,58)+(-1792)*mapget(SW,48)+(-1792)*mapget(SW,0)*mapget(SW,0)*mapget(SW,0)+(1792)*mapget(SW,0)*mapget(SW,7)+(-512)*mapget(SW,0)*mapget(SW,12)+(128)*mapget(SW,78);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_-1|",Vec(r),"|",v));
v=(392)*mapget(SW,1)*mapget(SW,13)+(-432)*mapget(SW,80)+(96)*mapget(SW,81)+(-160)*mapget(SW,82)+(1016)*mapget(SW,83)+(-160)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(80)*mapget(SW,70)+(8)*mapget(SW,78)+(64)*mapget(SW,1)*mapget(SW,12)+(-64)*mapget(SW,76)+(-64)*mapget(SW,77)+(256)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-512)*mapget(SW,1)*mapget(SW,11)+(256)*mapget(SW,69)+(384)*mapget(SW,2)*mapget(SW,4)+(-928)*mapget(SW,6)*mapget(SW,1)+(944)*mapget(SW,5)*mapget(SW,1)+(-10688)*mapget(SW,42)+(7008)*mapget(SW,43)+(7008)*mapget(SW,44)+(5648)*mapget(SW,37)+(-3696)*mapget(SW,45)+(-3816)*mapget(SW,38)+(-2544)*mapget(SW,35)+(-432)*mapget(SW,64)+(1344)*mapget(SW,34)+(-16)*mapget(SW,63)+(-176)*mapget(SW,72)+(-96)*mapget(SW,1)*mapget(SW,10)+(608)*mapget(SW,66)+(-288)*mapget(SW,67)+(160)*mapget(SW,73)+(-96)*mapget(SW,79)+(608)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(456)*mapget(SW,0)*mapget(SW,13)+(80)*mapget(SW,68)+(-592)*mapget(SW,0)*mapget(SW,11)+(-480)*mapget(SW,3)*mapget(SW,4)+(448)*mapget(SW,8)*mapget(SW,1)+(-672)*mapget(SW,9)*mapget(SW,1)+(32)*mapget(SW,74)+(-32)*mapget(SW,0)*mapget(SW,12)+(12288)*mapget(SW,54)+(-7808)*mapget(SW,55)+(-7808)*mapget(SW,56)+(-7808)*mapget(SW,59)+(5168)*mapget(SW,60)+(4160)*mapget(SW,61)+(4064)*mapget(SW,57)+(-1992)*mapget(SW,62)+(-416)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(1216)*mapget(SW,0)*mapget(SW,8)+(-128)*mapget(SW,3)*mapget(SW,3)+(-288)*mapget(SW,2)*mapget(SW,3)+(-800)*mapget(SW,0)*mapget(SW,9)+(-2016)*mapget(SW,6)*mapget(SW,0)+(2040)*mapget(SW,5)*mapget(SW,0)+(512)*mapget(SW,0)*mapget(SW,10)+(784)*mapget(SW,2)*mapget(SW,2)+(800)*mapget(SW,51)+(608)*mapget(SW,47)+(-1208)*mapget(SW,46)+(-1712)*mapget(SW,39)+(800)*mapget(SW,41)+(608)*mapget(SW,40)+(-752)*mapget(SW,36)+(-304)*mapget(SW,65)+(96)*mapget(SW,58)+(-32)*mapget(SW,48)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,0)+(32)*mapget(SW,0)*mapget(SW,7);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_-1|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_-1|",Vec(r),"|",v));
v=(41216/3)*mapget(SW,136)+(2080)*mapget(SW,1)*mapget(SW,33)+(-3840)*mapget(SW,199)+(1568)*mapget(SW,200)+(4384)*mapget(SW,201)+(-1216)*mapget(SW,202)+(-1792)*mapget(SW,173)+(-352)*mapget(SW,4)*mapget(SW,13)+(512)*mapget(SW,172)+(-640)*mapget(SW,190)+(128)*mapget(SW,168)+(128)*mapget(SW,185)+(-576)*mapget(SW,197)+(2688)*mapget(SW,95)+(41216/3)*mapget(SW,140)+(-128)*mapget(SW,4)*mapget(SW,12)+(128)*mapget(SW,195)+(128)*mapget(SW,196)+(-640)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(128)*mapget(SW,1)*mapget(SW,31)+(-128)*mapget(SW,171)+(640)*mapget(SW,1)*mapget(SW,32)+(-128)*mapget(SW,189)+(-14720/3)*mapget(SW,152)+(4192/3)*mapget(SW,85)+(-4608)*mapget(SW,93)+(-4608)*mapget(SW,94)+(-5504/3)*mapget(SW,87)+(1024)*mapget(SW,15)*mapget(SW,1)+(-1728)*mapget(SW,5)*mapget(SW,4)+(4000/3)*mapget(SW,88)+(-160)*mapget(SW,14)*mapget(SW,1)+(38912/3)*mapget(SW,150)+(-23680/3)*mapget(SW,151)+(-32128/3)*mapget(SW,111)+(-1408)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-640)*mapget(SW,25)*mapget(SW,1)+(1408)*mapget(SW,0)*mapget(SW,31)+(896)*mapget(SW,0)*mapget(SW,32)+(-20096/3)*mapget(SW,141)+(-25600/3)*mapget(SW,148)+(-33664/3)*mapget(SW,107)+(-4224)*mapget(SW,3)*mapget(SW,13)+(640)*mapget(SW,0)*mapget(SW,28)+(11968/3)*mapget(SW,112)+(3904)*mapget(SW,2)*mapget(SW,13)+(-15360)*mapget(SW,0)*mapget(SW,22)+(9088)*mapget(SW,0)*mapget(SW,23)+(9088)*mapget(SW,0)*mapget(SW,24)+(5120)*mapget(SW,17)*mapget(SW,0)+(7168)*mapget(SW,3)*mapget(SW,8)+(-2176)*mapget(SW,3)*mapget(SW,9)+(-8960)*mapget(SW,6)*mapget(SW,3)+(-8704)*mapget(SW,2)*mapget(SW,8)+(3648)*mapget(SW,2)*mapget(SW,9)+(9600)*mapget(SW,2)*mapget(SW,6)+(8832)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(1600)*mapget(SW,5)*mapget(SW,3)+(-2752)*mapget(SW,18)*mapget(SW,0)+(2560)*mapget(SW,15)*mapget(SW,0)+(1472)*mapget(SW,14)*mapget(SW,0)+(-4416)*mapget(SW,0)*mapget(SW,26)+(4096)*mapget(SW,3)*mapget(SW,10)+(2688)*mapget(SW,0)*mapget(SW,27)+(-1920)*mapget(SW,0)*mapget(SW,29)+(-1024)*mapget(SW,137)+(-7936)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-1024)*mapget(SW,144)+(-1824)*mapget(SW,5)*mapget(SW,2)+(-3328)*mapget(SW,2)*mapget(SW,10)+(704)*mapget(SW,84)+(128)*mapget(SW,154)+(-1280)*mapget(SW,155)+(-32)*mapget(SW,174)+(384)*mapget(SW,2)*mapget(SW,12)+(-1408)*mapget(SW,179)+(-1408/3)*mapget(SW,175)+(-2848)*mapget(SW,191)+(-896)*mapget(SW,193)+(3008)*mapget(SW,192)+(-2432)*mapget(SW,198)+(768)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-1280)*mapget(SW,2)*mapget(SW,11)+(-256)*mapget(SW,1)*mapget(SW,26)+(768)*mapget(SW,166)+(448)*mapget(SW,1)*mapget(SW,29)+(11776/3)*mapget(SW,6)*mapget(SW,4)+(6784)*mapget(SW,0)*mapget(SW,33)+(-4352)*mapget(SW,0)*mapget(SW,25)+(832)*mapget(SW,142)+(768)*mapget(SW,149)+(1664)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-3776)*mapget(SW,125)+(-5504)*mapget(SW,101)+(3200)*mapget(SW,113)+(6624)*mapget(SW,96)+(-3328)*mapget(SW,119)+(-3328)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(2560)*mapget(SW,7)*mapget(SW,3)+(-256)*mapget(SW,7)*mapget(SW,4)+(-256)*mapget(SW,124)+(-2112)*mapget(SW,19)*mapget(SW,1)+(-2752)*mapget(SW,117)+(-5312)*mapget(SW,114)+(-2368)*mapget(SW,16)*mapget(SW,1)+(-2496)*mapget(SW,100)+(-7424)*mapget(SW,97)+(-704)*mapget(SW,90)+(2176/3)*mapget(SW,153)+(3840)*mapget(SW,118)+(10624)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(-3072)*mapget(SW,2)*mapget(SW,7)+(3104)*mapget(SW,89)+(-2048)*mapget(SW,127)+(2048)*mapget(SW,0)*mapget(SW,21)+(-2432)*mapget(SW,91)+(3584)*mapget(SW,159)+(2304)*mapget(SW,156)+(896)*mapget(SW,176)+(2816)*mapget(SW,98)+(-6400)*mapget(SW,16)*mapget(SW,0)+(3200)*mapget(SW,115)+(-6784)*mapget(SW,0)*mapget(SW,19)+(512)*mapget(SW,165)+(512)*mapget(SW,1)*mapget(SW,27)+(11776/3)*mapget(SW,9)*mapget(SW,4)+(-2048)*mapget(SW,163)+(-2048)*mapget(SW,164)+(-1536)*mapget(SW,158)+(-1984/3)*mapget(SW,178)+(2048)*mapget(SW,157)+(768)*mapget(SW,180)+(4352/3)*mapget(SW,177)+(256)*mapget(SW,3)*mapget(SW,12)+(-1536)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(1536)*mapget(SW,23)*mapget(SW,1)+(1536)*mapget(SW,24)*mapget(SW,1)+(1280)*mapget(SW,18)*mapget(SW,1)+(-1536)*mapget(SW,167)+(2560)*mapget(SW,3)*mapget(SW,11)+(-20480/3)*mapget(SW,8)*mapget(SW,4)+(40960)*mapget(SW,133)+(-26624)*mapget(SW,134)+(-26624)*mapget(SW,135)+(-26624)*mapget(SW,138)+(-26624)*mapget(SW,145)+(-45056)*mapget(SW,104)+(16896)*mapget(SW,139)+(16896)*mapget(SW,146)+(24576)*mapget(SW,105)+(16896)*mapget(SW,147)+(24576)*mapget(SW,106)+(24576)*mapget(SW,109)+(6144)*mapget(SW,162)+(-13568)*mapget(SW,110)+(-1024)*mapget(SW,17)*mapget(SW,1)+(256)*mapget(SW,10)*mapget(SW,4)+(-6144)*mapget(SW,22)*mapget(SW,1)+(7680)*mapget(SW,92)+(1792)*mapget(SW,126)+(-1664)*mapget(SW,143)+(1792)*mapget(SW,102)+(-1024)*mapget(SW,161)+(-768)*mapget(SW,120)+(768)*mapget(SW,0)*mapget(SW,20)+(128)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,129)+(6144)*mapget(SW,116)+(6144)*mapget(SW,99)+(-2560)*mapget(SW,160)+(-1024)*mapget(SW,0)*mapget(SW,30)+(1024)*mapget(SW,181)+(-256)*mapget(SW,169)+(-512)*mapget(SW,20)*mapget(SW,1)+(512)*mapget(SW,122)+(512)*mapget(SW,123)+(-1024)*mapget(SW,186)+(512)*mapget(SW,11)*mapget(SW,4);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("KV_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("KV_BFKL_0|",Vec(r),"|",v));
v=(16672)*mapget(SW,92)+(-440)*mapget(SW,1)*mapget(SW,33)+(-320)*mapget(SW,199)+(456)*mapget(SW,200)+(968)*mapget(SW,201)+(-2208)*mapget(SW,202)+(48)*mapget(SW,173)+(-368)*mapget(SW,4)*mapget(SW,13)+(-48)*mapget(SW,172)+(120)*mapget(SW,190)+(-64)*mapget(SW,4)*mapget(SW,12)+(-32)*mapget(SW,185)+(-112)*mapget(SW,189)+(112)*mapget(SW,197)+(-112)*mapget(SW,195)+(-112)*mapget(SW,196)+(-960)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(576)*mapget(SW,11)*mapget(SW,4)+(688)*mapget(SW,1)*mapget(SW,28)+(-304)*mapget(SW,168)+(752)*mapget(SW,1)*mapget(SW,31)+(-368)*mapget(SW,171)+(-416)*mapget(SW,188)+(-27232/3)*mapget(SW,87)+(-11792)*mapget(SW,94)+(13280/3)*mapget(SW,85)+(-11792)*mapget(SW,93)+(20096/3)*mapget(SW,88)+(21608/3)*mapget(SW,95)+(28192/3)*mapget(SW,150)+(-16528/3)*mapget(SW,152)+(-20144/3)*mapget(SW,151)+(8912/3)*mapget(SW,153)+(28576/3)*mapget(SW,140)+(-33008/3)*mapget(SW,111)+(18320/3)*mapget(SW,112)+(28000/3)*mapget(SW,136)+(-32432/3)*mapget(SW,107)+(-19904/3)*mapget(SW,148)+(-256)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(1744/3)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(3456)*mapget(SW,0)*mapget(SW,22)+(-704)*mapget(SW,3)*mapget(SW,8)+(192)*mapget(SW,3)*mapget(SW,9)+(736)*mapget(SW,6)*mapget(SW,3)+(704)*mapget(SW,5)*mapget(SW,3)+(-352)*mapget(SW,3)*mapget(SW,10)+(-2016)*mapget(SW,0)*mapget(SW,23)+(-2016)*mapget(SW,0)*mapget(SW,24)+(-4096)*mapget(SW,17)*mapget(SW,0)+(2912/3)*mapget(SW,0)*mapget(SW,25)+(2576)*mapget(SW,18)*mapget(SW,0)+(3552)*mapget(SW,15)*mapget(SW,0)+(896)*mapget(SW,0)*mapget(SW,27)+(-7616/3)*mapget(SW,14)*mapget(SW,0)+(-1472)*mapget(SW,0)*mapget(SW,26)+(-2032/3)*mapget(SW,0)*mapget(SW,29)+(-2552/3)*mapget(SW,5)*mapget(SW,4)+(1680)*mapget(SW,15)*mapget(SW,1)+(-1840)*mapget(SW,14)*mapget(SW,1)+(1488)*mapget(SW,155)+(-7808/3)*mapget(SW,84)+(-224)*mapget(SW,154)+(-136/3)*mapget(SW,174)+(-1088)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-1400)*mapget(SW,2)*mapget(SW,13)+(-208)*mapget(SW,1)*mapget(SW,26)+(208)*mapget(SW,179)+(-2464)*mapget(SW,157)+(1552)*mapget(SW,158)+(544/3)*mapget(SW,175)+(192)*mapget(SW,191)+(-128)*mapget(SW,1)*mapget(SW,29)+(-480)*mapget(SW,181)+(256)*mapget(SW,186)+(192)*mapget(SW,193)+(-1664/3)*mapget(SW,177)+(784/3)*mapget(SW,178)+(-192)*mapget(SW,192)+(32)*mapget(SW,169)+(-816)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(480)*mapget(SW,0)*mapget(SW,30)+(176)*mapget(SW,0)*mapget(SW,31)+(-576)*mapget(SW,0)*mapget(SW,33)+(336)*mapget(SW,0)*mapget(SW,28)+(1408)*mapget(SW,2)*mapget(SW,11)+(2720/3)*mapget(SW,6)*mapget(SW,4)+(-112)*mapget(SW,166)+(-96)*mapget(SW,167)+(-480)*mapget(SW,3)*mapget(SW,12)+(1360)*mapget(SW,3)*mapget(SW,13)+(272)*mapget(SW,2)*mapget(SW,12)+(-1440)*mapget(SW,17)*mapget(SW,1)+(1744)*mapget(SW,18)*mapget(SW,1)+(800)*mapget(SW,1)*mapget(SW,27)+(64)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-768)*mapget(SW,3)*mapget(SW,11)+(-64/3)*mapget(SW,8)*mapget(SW,4)+(1376/3)*mapget(SW,9)*mapget(SW,4)+(1376)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(1488)*mapget(SW,2)*mapget(SW,6)+(-928)*mapget(SW,2)*mapget(SW,8)+(736)*mapget(SW,2)*mapget(SW,9)+(-2768)*mapget(SW,5)*mapget(SW,2)+(-240)*mapget(SW,2)*mapget(SW,10)+(-1344)*mapget(SW,22)*mapget(SW,1)+(24320)*mapget(SW,133)+(-15808)*mapget(SW,134)+(-15808)*mapget(SW,135)+(-15808)*mapget(SW,138)+(-15808)*mapget(SW,145)+(-24448)*mapget(SW,104)+(10688)*mapget(SW,139)+(10688)*mapget(SW,146)+(17376)*mapget(SW,105)+(10688)*mapget(SW,147)+(17376)*mapget(SW,106)+(17376)*mapget(SW,109)+(2496)*mapget(SW,162)+(-12608)*mapget(SW,110)+(-1952)*mapget(SW,164)+(496)*mapget(SW,25)*mapget(SW,1)+(-15616/3)*mapget(SW,141)+(-1952)*mapget(SW,163)+(1104)*mapget(SW,165)+(1152)*mapget(SW,130)+(96)*mapget(SW,137)+(96)*mapget(SW,144)+(1152)*mapget(SW,103)+(-3264)*mapget(SW,101)+(-816)*mapget(SW,108)+(-1584)*mapget(SW,91)+(-896)*mapget(SW,142)+(-192)*mapget(SW,149)+(-2352)*mapget(SW,125)+(4072)*mapget(SW,96)+(3120)*mapget(SW,89)+(2352)*mapget(SW,113)+(-64)*mapget(SW,119)+(-64)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(64)*mapget(SW,7)*mapget(SW,3)+(-528)*mapget(SW,19)*mapget(SW,1)+(-592)*mapget(SW,16)*mapget(SW,1)+(-320)*mapget(SW,127)+(192)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(320)*mapget(SW,0)*mapget(SW,21)+(-2048)*mapget(SW,114)+(-2720)*mapget(SW,97)+(-1328)*mapget(SW,90)+(976)*mapget(SW,86)+(1024)*mapget(SW,159)+(848)*mapget(SW,156)+(304)*mapget(SW,176)+(192)*mapget(SW,98)+(-256)*mapget(SW,16)*mapget(SW,0)+(192)*mapget(SW,115)+(-256)*mapget(SW,0)*mapget(SW,19)+(1024)*mapget(SW,126)+(160)*mapget(SW,143)+(1024)*mapget(SW,102)+(-480)*mapget(SW,161)+(64)*mapget(SW,118)+(-64)*mapget(SW,2)*mapget(SW,7)+(416)*mapget(SW,23)*mapget(SW,1)+(416)*mapget(SW,24)*mapget(SW,1)+(960)*mapget(SW,116)+(-560)*mapget(SW,117)+(960)*mapget(SW,99)+(-496)*mapget(SW,100)+(-352)*mapget(SW,160)+(-32)*mapget(SW,21)*mapget(SW,1)+(-128)*mapget(SW,20)*mapget(SW,1)+(32)*mapget(SW,129)+(128)*mapget(SW,122)+(128)*mapget(SW,123)+(-128)*mapget(SW,124)+(-96)*mapget(SW,1)*mapget(SW,30)+(96)*mapget(SW,183)+(96)*mapget(SW,184)+(96)*mapget(SW,187)+(384)*mapget(SW,194)+(-32)*mapget(SW,170)+(160)*mapget(SW,1)*mapget(SW,32);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("H_BFKL_0|ZERO|",v), r=lindep(concat([v],B),130); print("H_BFKL_0|",Vec(r),"|",v));
v=(12160/3)*mapget(SW,136)+(-6080/3)*mapget(SW,148)+(480)*mapget(SW,95)+(-1408/3)*mapget(SW,152)+(-256/3)*mapget(SW,85)+(2304)*mapget(SW,92)+(-1152)*mapget(SW,93)+(-1152)*mapget(SW,94)+(-448/3)*mapget(SW,87)+(224/3)*mapget(SW,88)+(11008/3)*mapget(SW,150)+(-5504/3)*mapget(SW,151)+(12160/3)*mapget(SW,140)+(-2944/3)*mapget(SW,141)+(-6080/3)*mapget(SW,107)+(-6080/3)*mapget(SW,111)+(-1536)*mapget(SW,132)+(-2816)*mapget(SW,131)+(2176)*mapget(SW,130)+(768)*mapget(SW,137)+(768)*mapget(SW,144)+(768)*mapget(SW,103)+(-192)*mapget(SW,91)+(1408)*mapget(SW,143)+(-1088)*mapget(SW,142)+(-320)*mapget(SW,149)+(-384)*mapget(SW,108)+(128)*mapget(SW,86)+(1024)*mapget(SW,126)+(-576)*mapget(SW,125)+(-1088)*mapget(SW,101)+(288)*mapget(SW,89)+(384)*mapget(SW,114)+(64)*mapget(SW,113)+(288)*mapget(SW,96)+(-1664)*mapget(SW,119)+(640)*mapget(SW,192)+(1024)*mapget(SW,118)+(-1024)*mapget(SW,127)+(512)*mapget(SW,98)+(704)*mapget(SW,115)+(1408)*mapget(SW,102)+(-512)*mapget(SW,97)+(20480)*mapget(SW,133)+(-10240)*mapget(SW,134)+(-10240)*mapget(SW,135)+(-10240)*mapget(SW,138)+(-10240)*mapget(SW,145)+(-10240)*mapget(SW,104)+(5120)*mapget(SW,139)+(5120)*mapget(SW,146)+(5120)*mapget(SW,105)+(5120)*mapget(SW,147)+(5120)*mapget(SW,106)+(5120)*mapget(SW,109)+(-2560)*mapget(SW,110)+(-1664/3)*mapget(SW,177)+(1472/3)*mapget(SW,112)+(256/3)*mapget(SW,175)+(-64/3)*mapget(SW,153)+(832/3)*mapget(SW,178)+(32)*mapget(SW,174)+(768)*mapget(SW,128)+(-384)*mapget(SW,129)+(-384)*mapget(SW,99)+(192)*mapget(SW,100)+(-384)*mapget(SW,90)+(-1920)*mapget(SW,116)+(960)*mapget(SW,117)+(832)*mapget(SW,199)+(-416)*mapget(SW,200)+(-192)*mapget(SW,201)+(384)*mapget(SW,180)+(-448)*mapget(SW,179)+(-288)*mapget(SW,191)+(-384)*mapget(SW,120)+(-64)*mapget(SW,193)+(-160)*mapget(SW,197)+(3072)*mapget(SW,121)+(-1536)*mapget(SW,122)+(-1536)*mapget(SW,123)+(-128)*mapget(SW,176)+(-1536)*mapget(SW,194)+(768)*mapget(SW,195)+(768)*mapget(SW,196)+(128)*mapget(SW,190)+(512)*mapget(SW,181)+(-256)*mapget(SW,186)+(-128)*mapget(SW,198)+(256)*mapget(SW,124)+(64)*mapget(SW,185)+(-192)*mapget(SW,189);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L0|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L0|",Vec(r),"|",v));
v=(-1536)*mapget(SW,37)+(288)*mapget(SW,35)+(768)*mapget(SW,38)+(-2432)*mapget(SW,61)+(-2688)*mapget(SW,57)+(1344)*mapget(SW,45)+(448)*mapget(SW,51)+(-576)*mapget(SW,46)+(-12288)*mapget(SW,54)+(6144)*mapget(SW,55)+(6144)*mapget(SW,56)+(6144)*mapget(SW,59)+(6144)*mapget(SW,42)+(-3072)*mapget(SW,60)+(-3072)*mapget(SW,43)+(-3072)*mapget(SW,44)+(576)*mapget(SW,62)+(-896)*mapget(SW,52)+(448)*mapget(SW,40)+(-224)*mapget(SW,39)+(64)*mapget(SW,36)+(1984)*mapget(SW,47)+(-672)*mapget(SW,82)+(320)*mapget(SW,73)+(-32)*mapget(SW,72)+(-64)*mapget(SW,34)+(896)*mapget(SW,48)+(-320)*mapget(SW,79)+(-3072)*mapget(SW,49)+(1536)*mapget(SW,50)+(1536)*mapget(SW,80)+(-768)*mapget(SW,81)+(-256)*mapget(SW,74)+(64)*mapget(SW,83)+(64)*mapget(SW,78);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L1|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L1|",Vec(r),"|",v));
v=(3072)*mapget(SW,22)+(-1536)*mapget(SW,23)+(-1536)*mapget(SW,24)+(-1536)*mapget(SW,17)+(768)*mapget(SW,18)+(512)*mapget(SW,15)+(768)*mapget(SW,25)+(-192)*mapget(SW,14)+(512)*mapget(SW,21)+(-256)*mapget(SW,16)+(-896)*mapget(SW,19)+(192)*mapget(SW,33)+(1280)*mapget(SW,20)+(-640)*mapget(SW,32)+(-128)*mapget(SW,29);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L2|",Vec(r),"|",v));
v=(-1024/3)*mapget(SW,8)+(512/3)*mapget(SW,6)+(512/3)*mapget(SW,9)+(-128)*mapget(SW,5)+(-256)*mapget(SW,7)+(128)*mapget(SW,13);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_rat_L3|ZERO|",v), r=lindep(concat([v],B),130); print("LM_rat_L3|",Vec(r),"|",v));
v=(-1920)*mapget(SW,8)+(960)*mapget(SW,6)+(960)*mapget(SW,9)+(-288)*mapget(SW,5)+(-128)*mapget(SW,7)+(-192)*mapget(SW,12)+(160)*mapget(SW,13);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_z3_L0|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z3_L0|",Vec(r),"|",v));
v=(832)*mapget(SW,3)+(-416)*mapget(SW,2)+(160)*mapget(SW,4);
B=[zeta(3)];
if(abs(v)<10^(-140), print("LM_z3_L1|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z3_L1|",Vec(r),"|",v));
v=(-128)*mapget(SW,0);
B=[zeta(2)];
if(abs(v)<10^(-140), print("LM_z3_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z3_L2|",Vec(r),"|",v));
v=(-160)*1;
B=[1];
if(abs(v)<10^(-140), print("LM_z5_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_z5_L2|",Vec(r),"|",v));
v=(-784)*mapget(SW,94)+(-56/3)*mapget(SW,85)+(-784)*mapget(SW,93)+(448/3)*mapget(SW,88)+(796/3)*mapget(SW,95)+(6128/3)*mapget(SW,150)+(-1616/3)*mapget(SW,152)+(-3064/3)*mapget(SW,151)+(304/3)*mapget(SW,153)+(6320/3)*mapget(SW,140)+(-3160/3)*mapget(SW,111)+(6032/3)*mapget(SW,136)+(-3016/3)*mapget(SW,107)+(-3016/3)*mapget(SW,148)+(704)*mapget(SW,132)+(-352)*mapget(SW,103)+(-352)*mapget(SW,144)+(104)*mapget(SW,91)+(-352)*mapget(SW,137)+(176)*mapget(SW,108)+(208/3)*mapget(SW,149)+(-656)*mapget(SW,130)+(328)*mapget(SW,101)+(328)*mapget(SW,142)+(-116)*mapget(SW,89)+(-144)*mapget(SW,96)+(12160)*mapget(SW,133)+(-6080)*mapget(SW,134)+(-6080)*mapget(SW,135)+(-6080)*mapget(SW,138)+(-6080)*mapget(SW,145)+(-6080)*mapget(SW,104)+(3040)*mapget(SW,139)+(3040)*mapget(SW,146)+(3040)*mapget(SW,105)+(3040)*mapget(SW,147)+(3040)*mapget(SW,106)+(3040)*mapget(SW,109)+(-1520)*mapget(SW,110)+(-896/3)*mapget(SW,87)+(1568)*mapget(SW,92)+(-1376/3)*mapget(SW,141)+(688/3)*mapget(SW,112)+(104/3)*mapget(SW,84)+(608)*mapget(SW,131)+(-304)*mapget(SW,102)+(-304)*mapget(SW,143)+(-432)*mapget(SW,126)+(288)*mapget(SW,125)+(216)*mapget(SW,97)+(288)*mapget(SW,114)+(80/3)*mapget(SW,177)+(-40/3)*mapget(SW,175)+(-40/3)*mapget(SW,178)+(-248/3)*mapget(SW,174)+(-32)*mapget(SW,119)+(16)*mapget(SW,192)+(-68)*mapget(SW,191)+(-160)*mapget(SW,127)+(80)*mapget(SW,98)+(80)*mapget(SW,115)+(-24)*mapget(SW,198)+(256)*mapget(SW,128)+(-128)*mapget(SW,129)+(128)*mapget(SW,90)+(56/3)*mapget(SW,86)+(-464)*mapget(SW,116)+(232)*mapget(SW,117)+(-304/3)*mapget(SW,113)+(32)*mapget(SW,199)+(-16)*mapget(SW,200)+(32/3)*mapget(SW,201)+(-104/3)*mapget(SW,202)+(16)*mapget(SW,118)+(120)*mapget(SW,193)+(120)*mapget(SW,179)+(-104/3)*mapget(SW,176)+(328/3)*mapget(SW,190)+(-28/3)*mapget(SW,197)+(672)*mapget(SW,121)+(-336)*mapget(SW,122)+(-336)*mapget(SW,123)+(352/3)*mapget(SW,124)+(-368)*mapget(SW,194)+(184)*mapget(SW,195)+(184)*mapget(SW,196)+(-240)*mapget(SW,181)+(120)*mapget(SW,186)+(-128)*mapget(SW,99)+(64)*mapget(SW,100)+(-296/3)*mapget(SW,185)+(-208/3)*mapget(SW,189)+(64)*mapget(SW,182)+(-32)*mapget(SW,183)+(-32)*mapget(SW,184)+(-32)*mapget(SW,187)+(16)*mapget(SW,188);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L0|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L0|",Vec(r),"|",v));
v=(-6144)*mapget(SW,54)+(3072)*mapget(SW,55)+(3072)*mapget(SW,56)+(3072)*mapget(SW,59)+(3072)*mapget(SW,42)+(-1536)*mapget(SW,43)+(-1536)*mapget(SW,44)+(-704)*mapget(SW,37)+(-1536)*mapget(SW,60)+(-1040)*mapget(SW,61)+(352)*mapget(SW,38)+(160)*mapget(SW,35)+(-992)*mapget(SW,57)+(496)*mapget(SW,45)+(240)*mapget(SW,62)+(8)*mapget(SW,34)+(-576)*mapget(SW,53)+(288)*mapget(SW,41)+(288)*mapget(SW,58)+(544)*mapget(SW,51)+(-272)*mapget(SW,39)+(-240)*mapget(SW,46)+(-512)*mapget(SW,52)+(256)*mapget(SW,40)+(-80)*mapget(SW,36)+(496)*mapget(SW,47)+(-88)*mapget(SW,82)+(-8)*mapget(SW,83)+(16)*mapget(SW,48)+(-480)*mapget(SW,49)+(240)*mapget(SW,50)+(304)*mapget(SW,80)+(-152)*mapget(SW,81)+(-16)*mapget(SW,74)+(-112)*mapget(SW,73)+(64)*mapget(SW,72)+(-128)*mapget(SW,75)+(64)*mapget(SW,76)+(64)*mapget(SW,77);
B=[zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L1|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L1|",Vec(r),"|",v));
v=(1248)*mapget(SW,22)+(-624)*mapget(SW,17)+(-624)*mapget(SW,24)+(144)*mapget(SW,15)+(-624)*mapget(SW,23)+(312)*mapget(SW,18)+(208)*mapget(SW,25)+(-48)*mapget(SW,14)+(240)*mapget(SW,21)+(-120)*mapget(SW,16)+(-208)*mapget(SW,19)+(48)*mapget(SW,33)+(176)*mapget(SW,20)+(-96)*mapget(SW,32)+(56)*mapget(SW,29)+(16)*mapget(SW,30)+(-8)*mapget(SW,31);
B=[zeta(5),zeta(3)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L2|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L2|",Vec(r),"|",v));
v=(-320/3)*mapget(SW,8)+(160/3)*mapget(SW,6)+(160/3)*mapget(SW,9)+(-64/3)*mapget(SW,5)+(-160/3)*mapget(SW,7)+(64/3)*mapget(SW,13)+(32/3)*mapget(SW,12);
B=[zeta(2)*zeta(2)];
if(abs(v)<10^(-140), print("LM_H_L3|ZERO|",v), r=lindep(concat([v],B),130); print("LM_H_L3|",Vec(r),"|",v));

==> anc/numbers/deposit/R6/C7/orig_copies/full_kv_limits.gpout <==
KV_DL_-7|ZERO|0
H_DL_-7|ZERO|0
KV_DL_-6|ZERO|0
H_DL_-6|ZERO|0
KV_DL_-5|[1, 0, -192]|315.8273408348594758027037119960368363300383810317053000452271800390414343174145677760567489189936714183688292407687406104887151399049614952835397656955263251517
H_DL_-5|[1, 0, -96]|157.9136704174297379013518559980184181650191905158526500226135900195207171587072838880283744594968357091844146203843703052443575699524807476417698828477631625758
KV_DL_-4|[-1, 0, -384, 0]|-631.6546816697189516054074239920736726600767620634106000904543600780828686348291355521134978379873428367376584815374812209774302798099229905670795313910526503034
H_DL_-4|[1, 0, 168, 0]|-276.3489232305020413273657479965322317887835834027421375395737825341612550277377468040496553041194624910727255856726480341776257474168413083730972949835855345077
KV_DL_-3|[1, 0, 192, 0, 288]|-1095.100069106878973694226373505677726327859066413188673576970055158808277972032137297031686797017611826122215254559515148989246673595394146766582296291204154255
H_DL_-3|[-1, 0, 24, 0, -72]|-155.3397644636474399975427013779056179582003737164076808772823212750615316239775714082366408546317761746422428483516010583140434909344879759603181619369786666318
KV_DL_-2|[1, 0, 0, 0, -576, 0, -1152]|3836.400068086524123946087751610146439034279860355441355481073013406565406646123186315096672901103428508159389284565506586138767050715614995917247099887669632320
H_DL_-2|[1, 0, 0, 0, -84, 0, -144]|512.0197055221496612387410798475033419625275111019919766656234131391442943163744636860943731908889260805096480778119705957048680285765532349681159929274452802526
KV_DL_-1|[105, 0, -20160, 0, -30240, -8400, 241920, 3360, 43744]|-5278.170326760153949330248513980230284297110317362599714590571808382268348951013364955046008577085480183120085883374987622460900627069681640374102207405900063491
H_DL_-1|[105, 0, 15120, -5040, 9492, -19950, 26880, 5040, 4]|-802.4771807938806841087609216938381973662248286930370316138937770693278815921653751410475309904125029759750373953876887488383904572040909550964827968181780622119
KV_DL_0|[-35, 0, 13440, 0, 0, 0, -40320, 5040, 25568, -7840, 101080, -45584]|2277.325231638871445121041988437048656005898544574464717492541161251509961043960042574524434080766013261170683505045507654863359091644158538830321742069171009857
H_DL_0|[-210, 0, -65520, 20160, 7056, 38220, 55440, -10920, 18280, -186585, 63420, -8400]|205.2185612737581609448972844653751987482797128204693013601302341283944525361647336899422155898119765396117092139623019353021282125548627856421928536368964090277
KV_BFKL_-7|ZERO|0
H_BFKL_-7|ZERO|0
KV_BFKL_-6|ZERO|0
H_BFKL_-6|ZERO|0
KV_BFKL_-5|ZERO|0
H_BFKL_-5|ZERO|0
KV_BFKL_-4|ZERO|0
H_BFKL_-4|ZERO|0
KV_BFKL_-3|ZERO|0
H_BFKL_-3|ZERO|8.280421605278095169 E-171
KV_BFKL_-2|[1, 0, -192]|379.6424352570808546938404047651441098397730815987457680695978771945052865561480078788577995241759246154421028761639929181896173305557916154918603397827189956856
H_BFKL_-2|[-1, 140, -80]|-13.01446230371189976937566721482526223858078860254294301927880725784470016164892877778471488374130149662069505975040511658687257198307725526469297385734354538953
KV_BFKL_-1|[-35, -280, 992]|114.5910132986026194532907426636182428423554855179627322754072010413485198307919465217344284762302213004751643250641135043187751104684078574356681829573134224863
H_BFKL_-1|[-15, 1500, -224]|78.02766646037941293002000313435864156212146456090910137277271680824201633020749420161140995986745025801495174892584959447914450943678033431869750295878657999630
KV_BFKL_0|[1, 138, -40, 224]|-799.4929928450675340108833101264031623152775865474386604212647337972126358115261580176954009818519749234399935956581745524988659030235915323740087989719054524740
H_BFKL_0|[-8, 299, -1560, 152]|-233.1219442302355879694882062062606190486877412704274214539394235223383092490580793363856824730102020391600563817155936752264913463495441945687115541793592318328
LM_rat_L0|[-5, -875, -100, 232]|-59.65704204198352890479237967170986182856912229144535779302505071678215151020471004827410781008827364864910943597321427960077735885662500563335777571406013354633
LM_rat_L1|[35, -840, 496]|-28.39669068062862504837166975566936487750303464370359265507491728270258279276889122154335226774476103703894371489342726406288908242196199763120048406941668061567
LM_rat_L2|[-1, 160, -64]|39.36096240391223664840500957807743027587525325405746055933820273310681218042236823665429720774935894892522034259439314078494810781302479619633093556056723322419
LM_rat_L3|ZERO|-2.070105401319523792 E-171
LM_z3_L0|[-5, -224]|-121.2202021756474774497924140126108051107721066148974136604933361297415090129405108143738792254703907300949711577007871504334160163518450791195843936482165511938
LM_z3_L1|[1, 48]|-57.69873135166052569918743175254959955671934203234394632602903465640823387774302832894988193324809239101755957417251453208761580793631759426126704818597920774979
LM_z3_L2|[1, -64]|105.2757802782864919342345706653456121100127936772351000150757266796804781058048559253522496396645571394562764135895802034962383799683204984278465885651754417172
LM_z5_L2|[1, 160]|-160
LM_H_L0|[8, 307, -212, 16]|-1.267585541717784444317584855795145301917449586762042198148429892873582063716101069720393467595101242463677240608346165095464632711750189050598765796084691537985 E-5
LM_H_L1|ZERO|-4.347221342770999964 E-170
LM_H_L2|ZERO|-1.1644342882422321331 E-171
LM_H_L3|ZERO|-5.175263503298809480 E-172
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R6/C7/orig_copies/full_kv_limits.out <==
KV_DL_-7 ZERO {}
H_DL_-7 ZERO {}
KV_DL_-6 ZERO {}
H_DL_-6 ZERO {}
KV_DL_-5 REL {'z2': Fraction(192, 1)}
H_DL_-5 REL {'z2': Fraction(96, 1)}
KV_DL_-4 REL {'z2': Fraction(-384, 1)}
H_DL_-4 REL {'z2': Fraction(-168, 1)}
KV_DL_-3 REL {'z2': Fraction(-192, 1), 'z2^2': Fraction(-288, 1)}
H_DL_-3 REL {'z2': Fraction(24, 1), 'z2^2': Fraction(-72, 1)}
KV_DL_-2 REL {'z2^2': Fraction(576, 1), 'z2*z3': Fraction(1152, 1)}
H_DL_-2 REL {'z2^2': Fraction(84, 1), 'z2*z3': Fraction(144, 1)}
KV_DL_-1 REL {'z2': Fraction(192, 1), 'z2^2': Fraction(288, 1), 'z5': Fraction(80, 1), 'z2*z3': Fraction(-2304, 1), 'z3^2': Fraction(-32, 1), 'z2^3': Fraction(-43744, 105)}
H_DL_-1 REL {'z2': Fraction(-144, 1), 'z3': Fraction(48, 1), 'z2^2': Fraction(-452, 5), 'z5': Fraction(190, 1), 'z2*z3': Fraction(-256, 1), 'z3^2': Fraction(-48, 1), 'z2^3': Fraction(-4, 105)}
KV_DL_0 REL {'z2': Fraction(384, 1), 'z2*z3': Fraction(-1152, 1), 'z3^2': Fraction(144, 1), 'z2^3': Fraction(25568, 35), 'z7': Fraction(-224, 1), 'z2*z5': Fraction(2888, 1), 'z2^2*z3': Fraction(-6512, 5)}
H_DL_0 REL {'z2': Fraction(-312, 1), 'z3': Fraction(96, 1), 'z2^2': Fraction(168, 5), 'z5': Fraction(182, 1), 'z2*z3': Fraction(264, 1), 'z3^2': Fraction(-52, 1), 'z2^3': Fraction(1828, 21), 'z7': Fraction(-1777, 2), 'z2*z5': Fraction(302, 1), 'z2^2*z3': Fraction(-40, 1)}
KV_BFKL_-7 ZERO {}
H_BFKL_-7 ZERO {}
KV_BFKL_-6 ZERO {}
H_BFKL_-6 ZERO {}
KV_BFKL_-5 ZERO {}
H_BFKL_-5 ZERO {}
KV_BFKL_-4 ZERO {}
H_BFKL_-4 ZERO {}
KV_BFKL_-3 ZERO {}
H_BFKL_-3 ZERO {}
KV_BFKL_-2 REL {'z2*z3': Fraction(192, 1)}
H_BFKL_-2 REL {'z5': Fraction(140, 1), 'z2*z3': Fraction(-80, 1)}
KV_BFKL_-1 REL {'z3^2': Fraction(-8, 1), 'z2^3': Fraction(992, 35)}
H_BFKL_-1 REL {'z3^2': Fraction(100, 1), 'z2^3': Fraction(-224, 15)}
KV_BFKL_0 REL {'z7': Fraction(-138, 1), 'z2*z5': Fraction(40, 1), 'z2^2*z3': Fraction(-224, 1)}
H_BFKL_0 REL {'z7': Fraction(299, 8), 'z2*z5': Fraction(-195, 1), 'z2^2*z3': Fraction(19, 1)}
LM_rat_L0 REL {'z7': Fraction(-175, 1), 'z2*z5': Fraction(-20, 1), 'z2^2*z3': Fraction(232, 5)}
LM_rat_L1 REL {'z3^2': Fraction(24, 1), 'z2^3': Fraction(-496, 35)}
LM_rat_L2 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
LM_rat_L3 ZERO {}
LM_z3_L0 REL {'z2^2': Fraction(-224, 5)}
LM_z3_L1 REL {'z3': Fraction(-48, 1)}
LM_z3_L2 REL {'z2': Fraction(64, 1)}
LM_z5_L2 REL {'1': Fraction(-160, 1)}
LM_H_L0 REL {'z7': Fraction(-307, 8), 'z2*z5': Fraction(53, 2), 'z2^2*z3': Fraction(-2, 1)}
LM_H_L1 ZERO {}
LM_H_L2 ZERO {}
LM_H_L3 ZERO {}


==> anc/numbers/deposit/R6/C7/orig_copies/full_kv_limits.py <==
"""Full KV formula (rational + zeta3 + zeta5 parts) and homogeneous vector H (eq. (49)):
DL (M=-2+w), BFKL (M=-1+w) Laurent coefficients w^-7..w^0 and large-M non-decaying part,
constants identified by PSLQ (PARI lindep, 160 digits) against MZV bases."""
import pickle
from fractions import Fraction as F
from numeval import *
r=pickle.load(open('kv_limits.pkl','rb'))
def times_const(e,word):
    out={}
    for (p,ws),c in e.items():
        k=(p,tuple(sorted(ws+(word,))))
        out[k]=out.get(k,0)+c
    return out
def addto(A,B):
    for k,c in B.items():
        A[k]=A.get(k,0)+c
        if A[k]==0: del A[k]
def full(lim,p):
    e={}
    addto(e,r['rat'][lim].get(p,{}))
    addto(e,times_const(r['z3'][lim].get(p,{}),(3,)))
    addto(e,times_const(r['z5'][lim].get(p,{}),(5,)))
    return e
q=[]
for lim in ("DL","BFKL"):
    for p in range(-7,1):
        wts=list(range(0,8+p)) if lim=="DL" else [7+p]
        q.append(("KV_%s_%d"%(lim,p),full(lim,p),wts,MZVGENS))
        q.append(("H_%s_%d"%(lim,p),r['H'][lim].get(p,{}),wts,MZVGENS))
# large M: split by power of L
for name in ("rat","z3","z5","H"):
    LM=r[name]['LM']
    pw=sorted({k[0] for k in LM})
    for P in pw:
        e={(0,ws):c for (pp,ws),c in LM.items() if pp==P}
        wt={"rat":7,"H":7,"z3":4,"z5":2}[name]-P
        q.append(("LM_%s_L%d"%(name,P),e,[wt],MZVGENS))
out=run_gp(build_script(q,prec=160),"full_kv_limits")
res=parse(out)
pickle.dump(res,open("full_kv_limits_res.pkl","wb"))
for k,_,_,_ in q:
    v=res.get(k)
    print(k, v[0], v[1] if v[0]!="NOREL" else v[2])


==> anc/numbers/deposit/R6/C7/orig_copies/konishi_fp.out <==
spin l=M=2 (j=4): 48*KV = (Fraction(0, 1), Fraction(0, 1), Fraction(-17280, 1))  FP eq.(48) = (Fraction(0, 1), Fraction(0, 1), Fraction(-17280, 1))  equal: True
spin l=M=4 (j=6): 48*KV = (Fraction(2800, 1), Fraction(28000, 3), Fraction(-100000, 3))  FP eq.(48) = (Fraction(2800, 1), Fraction(28000, 3), Fraction(-100000, 3))  equal: True
spin l=M=6 (j=8): 48*KV = (Fraction(132986, 25), Fraction(85064, 5), Fraction(-230496, 5))  FP eq.(48) = (Fraction(132986, 25), Fraction(85064, 5), Fraction(-230496, 5))  equal: True
spin l=M=8 (j=10): 48*KV = (Fraction(220854227, 29400), Fraction(164142, 7), Fraction(-13898904, 245))  FP eq.(48) = (Fraction(220854227, 29400), Fraction(164142, 7), Fraction(-13898904, 245))  equal: True
2409.09463 rational bracket terms: 46  identical to 2103.16420 eq.(42): True


==> anc/numbers/deposit/R6/C7/orig_copies/konishi_fp.py <==
"""Compare KV (2103.16420) moments eqs.(9)-(11),(29) times 48 with Fleury-Pereira (1910.09428) eq.(48);
and the all-j formula printed in 2409.09463 eq.(npadres) with 2103.16420 eq.(42)."""
import re
from fractions import Fraction as F
from kvdata import MOM, NPADFL, parse_BS_combination
FP={2:(F(0),F(0),F(-17280)),4:(F(2800),F(28000,3),F(-100000,3)),6:(F(132986,25),F(85064,5),F(-230496,5)),
    8:(F(220854227,29400),F(164142,7),F(-13898904,245))}
for l,v in FP.items():
    kv=tuple(48*x for x in MOM[l+2])
    print("spin l=M=%d (j=%d): 48*KV ="%(l,l+2),kv," FP eq.(48) =",v," equal:",kv==v)
t=open("PROJECT/ma_a/paper/revision/R5/verify/VC/src2409/paperv2.tex").read()
i=t.index(r"\label{npadres}"); j=t.rfind(r"\begin{eqnarray}",0,i); blk=t[j:i]
rat=blk.split("4\\left(",1)[1].split("8\\z3",1)[0].replace("\\left.","").replace("\\right)","")
P=parse_BS_combination(rat)
print("2409.09463 rational bracket terms:",len(P)," identical to 2103.16420 eq.(42):",P==NPADFL)


==> anc/numbers/deposit/R6/C7/orig_copies/kvdata.py <==
"""Data transcribed from the LaTeX source of arXiv:2103.16420 (NPN4v1.tex) and 2409.09463 (paperv2.tex).
All parsing is done from the .tex files directly where possible."""
import re
from fractions import Fraction as F
SRC="PROJECT/ma_a/n4_test/lens2_iree_compute/src/NPN4v1.tex"
SRC20="PROJECT/ma_a/paper/revision/R5/verify/VC/src2409/paperv2.tex"
tex=open(SRC).read()
def block(label):
    i=tex.index(r"\label{%s}"%label)
    j=max(tex.rfind(r"\begin{eqnarray}",0,i),tex.rfind(r"\begin{equation}",0,i))
    k=min(x for x in (tex.find(r"\end{eqnarray}",i),tex.find(r"\end{equation}",i)) if x>=0)
    return tex[j:k].replace(r"\label{%s}"%label,"")
def parse_BS_combination(s):
    s=re.sub(r"%.*","",s)
    s=s.replace(r"\nonumber","").replace(r"\\","").replace("&","").replace(r"{}","")
    s=s.replace(r"{\BS}",r"\BS").replace(r"\,"," ")
    s=re.sub(r"\\BS_(\d)",r"\\BS_{\1}",s)
    terms=re.findall(r"([+-]?)\s*(\d*)\s*\\BS_\{([\d,\s]+)\}",s)
    out={}
    for sg,num,idx in terms:
        c=F(int(num) if num else 1)*(-1 if sg=='-' else 1)
        key=tuple(int(x) for x in idx.replace(" ","").split(","))
        out[key]=out.get(key,0)+c
    return out
# rational part: gamma_rat/4 = NPADFL
NPADFL=parse_BS_combination(block("NPADFL").split("=",1)[1])
# zeta3 part (HSZ3ResS1): 8*( ... )   uses \HBS
z3blk=block("HSZ3ResS1").replace(r"{\HBS}",r"\BS").replace(r"\HBS",r"\BS")
Z3PART={k:8*v for k,v in parse_BS_combination(z3blk.split("=",1)[1]).items()}
# zeta5 part: -40 BS_1^2
# Ansatz order
ans=block("Ansatz")
ANSATZ=[tuple(int(x) for x in m.replace(" ","").split(",")) for m in re.findall(r"\\BS_\{([\d,\s]+)\}",ans)]
def parse_vec(label):
    b=block(label)
    b=b[b.index(r"\big\{")+6:]
    b=b[:b.index(r"\big\}")]
    b=re.sub(r"\\nonumber|\\\\|&","",b)
    return [int(x) for x in b.replace("\n","").split(",") if x.strip()!=""]
LINE1=parse_vec("line1"); LINE2=parse_vec("line2")
# moments (coefficients of 48/Nc^2): rational, zeta3, zeta5
MOM={4:(F(0),F(0),F(-360)),
     6:(F(25,9)*21,F(25,9)*70,F(25,9)*(-250)),
     8:(F(49,600)*1357,F(49,600)*4340,F(49,600)*(-11760)),
     10:(F(220854227,1411200),F(27357,56),F(-579121,490)),
     12:(F(28337309747461,144027072000),F(345385183,571536),F(-54479161,39690)),
     14:(F(9657407179406311,41493513600000),F(158654990663,224532000),F(-7399612441,4802490)),
     16:(F(74429504651244877,280496151936000),F(205108095887,256864608),F(-1372958223289,811620810)),
     18:(F(8122582838282649980649377,27516111512617728000000),F(72169501556777041,81811377648000),F(-5936819760481,3246483240)),
     20:(F(1399928337444356711866218313,4337539760261740032000000),F(27787856664398189,28974862917000),F(-203755669038601,104248184040))}
if __name__=="__main__":
    print("NPADFL terms",len(NPADFL)); print("Z3PART",Z3PART)
    print("Ansatz length",len(ANSATZ), "distinct",len(set(ANSATZ)))
    print("line1 length",len(LINE1),"line2 length",len(LINE2))
    print("line2[64]=",LINE2[64],"line1[64]=",LINE1[64])
    # compare NPADFL with -line2 in ansatz order
    diff=[(ANSATZ[i],LINE2[i],NPADFL.get(ANSATZ[i],0)) for i in range(64) if -LINE2[i]!=NPADFL.get(ANSATZ[i],0)]
    print("NPADFL vs -line2 mismatches:",diff)
    print("NPADFL keys not in ansatz:",[k for k in NPADFL if k not in ANSATZ])


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_J.out <==
orders present (k,l): [(0, 0), (2, 0), (2, 1), (2, 2), (2, 3), (3, 0), (3, 1), (3, 2), (3, 3), (4, 0), (4, 1), (4, 2), (4, 3)]
1/J^0 : -2*z2**2*z3 + 53*z2*z5/2 - 307*z7/8
1/J^1 : 0
1/J^2 : LJ**3*(20/3 - 4*z2) + LJ**2*(-20*z2 + 18*z3 + 10) + LJ*(-36*z2**2/5 - 32*z2 + 62*z3 + 4) - 127*z2**2/10 + 2*z2*z3 - 15*z2 + 127*z3/3 - 5*z5 - 2
1/J^3 : 0
1/J^4 : LJ**3*(4*z2 + 5/3) + LJ**2*(6*z2 - 18*z3 - 35/12) + LJ*(36*z2**2/5 + 7*z2/3 - 19*z3 + 109/12) + 127*z2**2/20 - 2*z2*z3 + z2/24 - 7*z3/12 + 5*z5 + 101/8


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_J.py <==
"""Re-expand the large-M series of H (from largeM_eval.out) in 1/J^2, J^2=M(M+1); check odd powers vanish."""
import re, sympy as sp
from fractions import Fraction as F
z2,z3,z5,z7,J,LJ,u=sp.symbols('z2 z3 z5 z7 J LJ u')
coef={}
for line in open("largeM_eval.out"):
    m=re.match(r"H:(\d+):(\d+) REL (.*)",line.strip())
    if not m: continue
    k,l=int(m.group(1)),int(m.group(2)); d=eval(m.group(3),{"Fraction":F})
    expr=0
    for name,c in d.items():
        t=sp.Rational(c.numerator,c.denominator)
        if name!="1":
            for fac in name.split("*"):
                b,_,p=fac.partition("^"); t*=sp.Symbol(b)**(int(p) if p else 1)
        expr+=t
    coef[(k,l)]=expr
print("orders present (k,l):",sorted(coef))
# M as function of J (u=1/J): M = (-1+sqrt(1+4J^2))/2
M=(-1+sp.sqrt(1+4/u**2))/2
Minv=sp.series(1/M,u,0,7).removeO()
lnMoverJ=sp.series(sp.log(M*u),u,0,7).removeO()
L=LJ+lnMoverJ   # L = ln M + gamma = (ln J + gamma) + ln(M/J);  LJ := ln J + gamma
H=sum(c*Minv**k*L**l for (k,l),c in coef.items())
H=sp.expand(sp.series(sp.expand(H),u,0,5).removeO())
for p in range(0,5):
    cp=sp.collect(sp.expand(H.coeff(u,p)),LJ)
    print("1/J^%d :"%p, cp)


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_J_KV.out <==
1/J^0 : LJ*(-496*z2**3/35 - 24*z3**2) + 8*z2**2*z3/5 - 20*z2*z5 - 175*z7
1/J^1 : 0
1/J^2 : LJ**2*(-32*z2 - 64*z3) + LJ*(-128*z2**2/5 + 32*z2 + 8*z3) - 248*z2**3/105 + 168*z2**2/5 + 24*z2*z3 + 32*z2 - 4*z3**2 + 24*z3 - 20*z5


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_J_KV.py <==
"""Large-J expansion (J^2=M(M+1)) of the full KV formula (rational + z3*zeta3-part + z5*zeta5-part), for comparison
with eq. (largeJexp) of 2409.09463."""
import re, sympy as sp
from fractions import Fraction as F
LJ,u=sp.symbols('LJ u')
def load(tag,mult):
    coef={}
    for line in open("largeM_eval.out"):
        m=re.match(r"%s:(\d+):(\d+) REL (.*)"%tag,line.strip())
        if not m: continue
        k,l=int(m.group(1)),int(m.group(2)); d=eval(m.group(3),{"Fraction":F}); expr=0
        for name,c in d.items():
            t=sp.Rational(c.numerator,c.denominator)
            if name!="1":
                for fac in name.split("*"):
                    b,_,p=fac.partition("^"); t*=sp.Symbol(b)**(int(p) if p else 1)
            expr+=t
        coef[(k,l)]=coef.get((k,l),0)+expr*mult
    return coef
z3,z5=sp.symbols('z3 z5')
allc={}
for tag,mult in (("KV_rat",1),("KV_z3",z3),("KV_z5",z5)):
    for k,v in load(tag,mult).items(): allc[k]=allc.get(k,0)+v
M=(-1+sp.sqrt(1+4/u**2))/2
Minv=sp.series(1/M,u,0,7).removeO(); lnMJ=sp.series(sp.log(M*u),u,0,7).removeO()
L=LJ+lnMJ
H=sp.expand(sp.series(sp.expand(sum(c*Minv**k*L**l for (k,l),c in allc.items())),u,0,3).removeO())
for p in range(0,3): print("1/J^%d :"%p, sp.collect(sp.expand(H.coeff(u,p)),LJ))


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_all.out <==
H_words.m|4|3|25/3
H_words.m|4|2|-95/12 - 5*S[2, Infinity]
H_words.m|4|1|37/12 - (8*S[2, Infinity])/3 + 16*S[3, Infinity]
H_words.m|4|0|81/8 + (97*S[2, Infinity])/24 - (19*S[2, Infinity]^2)/20 - S[3, Infinity]/4
H_words.m|3|3|-20/3 + 4*S[2, Infinity]
H_words.m|3|2|14*S[2, Infinity] - 18*S[3, Infinity]
H_words.m|3|1|6 + 12*S[2, Infinity] + (36*S[2, Infinity]^2)/5 - 44*S[3, Infinity]
H_words.m|3|0|4 - S[2, Infinity] + (91*S[2, Infinity]^2)/10 - (34*S[3, Infinity])/3 - 2*S[2, Infinity]*S[3, Infinity] + 5*S[5, Infinity]
H_words.m|2|3|20/3 - 4*S[2, Infinity]
H_words.m|2|2|10 - 20*S[2, Infinity] + 18*S[3, Infinity]
H_words.m|2|1|4 - 32*S[2, Infinity] - (36*S[2, Infinity]^2)/5 + 62*S[3, Infinity]
H_words.m|2|0|-2 - 15*S[2, Infinity] - (127*S[2, Infinity]^2)/10 + (127*S[3, Infinity])/3 + 2*S[2, Infinity]*S[3, Infinity] - 5*S[5, Infinity]
H_words.m|0|0|23360*S[-7, Infinity] - (1982*S[-1, Infinity]^5*S[2, Infinity])/15 + (2302*S[-1, Infinity]^3*S[2, Infinity]^2)/5 - (638*S[-1, Infinity]*S[2, Infinity]^3)/15 - (1058*S[-1, Infinity]^4*S[3, Infinity])/3 + 2192*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (1004*S[2, Infinity]^2*S[3, Infinity])/5 + 2192*S[-1, Infinity]*S[3, Infinity]^2 - 63*S[-1, Infinity]^2*S[5, Infinity] - (8161*S[2, Infinity]*S[5, Infinity])/6 + (23240*S[7, Infinity])/3 - (13960*S[-6, -1, Infinity])/3 - 27320*S[-6, 1, Infinity] - 4424*S[-5, -2, Infinity] - 29432*S[-5, 2, Infinity] - 3056*S[-4, -3, Infinity] - 26832*S[-4, 3, Infinity] - (3676*S[-3, -4, Infinity])/3 - 21052*S[-3, 4, Infinity] + 464*S[-2, -5, Infinity] - 13896*S[-2, 5, Infinity] + 1200*S[-1, -6, Infinity] - 7440*S[-1, 6, Infinity] - (11024*S[2, -5, Infinity])/3 - (7244*S[2, 5, Infinity])/3 - (16636*S[3, -4, Infinity])/3 - 4076*S[3, 4, Infinity] - 6048*S[4, -3, Infinity] - 4532*S[4, 3, Infinity] - (16832*S[5, -2, Infinity])/3 - (12040*S[5, 2, Infinity])/3 - (13960*S[6, -1, Infinity])/3 - (9500*S[6, 1, Infinity])/3 + 1696*S[-5, -1, -1, Infinity] + 2800*S[-5, -1, 1, Infinity] + 1696*S[-5, 1, -1, Infinity] + 32704*S[-5, 1, 1, Infinity] + 1176*S[-4, -2, -1, Infinity] + 1840*S[-4, -2, 1, Infinity] + 1176*S[-4, -1, -2, Infinity] + 2192*S[-4, -1, 2, Infinity] + 848*S[-4, 1, -2, Infinity] + 33168*S[-4, 1, 2, Infinity] + 1176*S[-4, 2, -1, Infinity] + 33168*S[-4, 2, 1, Infinity] + (2720*S[-3, -3, -1, Infinity])/3 + (832*S[-3, -3, 1, Infinity])/3 + (2480*S[-3, -2, -2, Infinity])/3 + (1808*S[-3, -2, 2, Infinity])/3 + (2720*S[-3, -1, -3, Infinity])/3 + (2864*S[-3, -1, 3, Infinity])/3 + 840*S[-3, 1, -3, Infinity] + 28424*S[-3, 1, 3, Infinity] + 616*S[-3, 2, -2, Infinity] + 31024*S[-3, 2, 2, Infinity] + (2720*S[-3, 3, -1, Infinity])/3 + 28544*S[-3, 3, 1, Infinity] + 608*S[-2, -4, -1, Infinity] - 1088*S[-2, -4, 1, Infinity] + 560*S[-2, -3, -2, Infinity] - 800*S[-2, -3, 2, Infinity] + 560*S[-2, -2, -3, Infinity] - 480*S[-2, -2, 3, Infinity] + 608*S[-2, -1, -4, Infinity] - 112*S[-2, -1, 4, Infinity] + 696*S[-2, 1, -4, Infinity] + 20456*S[-2, 1, 4, Infinity] + 344*S[-2, 2, -3, Infinity] + 24112*S[-2, 2, 3, Infinity] + 336*S[-2, 3, -2, Infinity] + 24352*S[-2, 3, 2, Infinity] + 608*S[-2, 4, -1, Infinity] + 20936*S[-2, 4, 1, Infinity] - 1248*S[-1, -5, 1, Infinity] + 96*S[-1, -4, -2, Infinity] - 1008*S[-1, -4, 2, Infinity] + 128*S[-1, -3, -3, Infinity] - 720*S[-1, -3, 3, Infinity] + 96*S[-1, -2, -4, Infinity] - 384*S[-1, -2, 4, Infinity] - 208*S[-1, 1, -5, Infinity] + 11248*S[-1, 1, 5, Infinity] - 96*S[-1, 2, -4, Infinity] + 14416*S[-1, 2, 4, Infinity] - 24*S[-1, 3, -3, Infinity] + 15832*S[-1, 3, 3, Infinity] + 8*S[-1, 4, -2, Infinity] + 15256*S[-1, 4, 2, Infinity] + 12448*S[-1, 5, 1, Infinity] + 1072*S[2, -4, -1, Infinity] + 2392*S[2, -4, 1, Infinity] + (3104*S[2, -3, -2, Infinity])/3 + 1704*S[2, -3, 2, Infinity] + (1696*S[2, -2, -3, Infinity])/3 + (3328*S[2, -2, 3, Infinity])/3 - 112*S[2, -1, -4, Infinity] + 608*S[2, -1, 4, Infinity] + 2200*S[2, 1, -4, Infinity] + (4076*S[2, 1, 4, Infinity])/3 + (5792*S[2, 2, -3, Infinity])/3 + (3764*S[2, 2, 3, Infinity])/3 + (4664*S[2, 3, -2, Infinity])/3 + (3928*S[2, 3, 2, Infinity])/3 + 1072*S[2, 4, -1, Infinity] + (4124*S[2, 4, 1, Infinity])/3 + (5768*S[3, -3, -1, Infinity])/3 + 2912*S[3, -3, 1, Infinity] + (5296*S[3, -2, -2, Infinity])/3 + 1816*S[3, -2, 2, Infinity] + (2864*S[3, -1, -3, Infinity])/3 + (2720*S[3, -1, 3, Infinity])/3 + (10552*S[3, 1, -3, Infinity])/3 + (6916*S[3, 1, 3, Infinity])/3 + (8480*S[3, 2, -2, Infinity])/3 + (7304*S[3, 2, 2, Infinity])/3 + (5768*S[3, 3, -1, Infinity])/3 + (7276*S[3, 3, 1, Infinity])/3 + 2512*S[4, -2, -1, Infinity] + 2400*S[4, -2, 1, Infinity] + 2192*S[4, -1, -2, Infinity] + 1176*S[4, -1, 2, Infinity] + 3776*S[4, 1, -2, Infinity] + (7984*S[4, 1, 2, Infinity])/3 + 2512*S[4, 2, -1, Infinity] + (7852*S[4, 2, 1, Infinity])/3 + 2800*S[5, -1, -1, Infinity] + 1696*S[5, -1, 1, Infinity] + 2800*S[5, 1, -1, Infinity] + (6296*S[5, 1, 1, Infinity])/3 - 432*S[-4, -1, -1, -1, Infinity] - 384*S[-4, -1, -1, 1, Infinity] - 432*S[-4, -1, 1, -1, Infinity] - 1776*S[-4, -1, 1, 1, Infinity] - 384*S[-4, 1, -1, -1, Infinity] - 432*S[-4, 1, -1, 1, Infinity] - 384*S[-4, 1, 1, -1, Infinity] - 34976*S[-4, 1, 1, 1, Infinity] - 464*S[-3, -2, -1, -1, Infinity] - 128*S[-3, -2, -1, 1, Infinity] - 464*S[-3, -2, 1, -1, Infinity] - 352*S[-3, -2, 1, 1, Infinity] - 464*S[-3, -1, -2, -1, Infinity] - 128*S[-3, -1, -2, 1, Infinity] - 704*S[-3, -1, -1, -2, Infinity] - 128*S[-3, -1, -1, 2, Infinity] - 464*S[-3, -1, 1, -2, Infinity] - 512*S[-3, -1, 1, 2, Infinity] - 464*S[-3, -1, 2, -1, Infinity] - 512*S[-3, -1, 2, 1, Infinity] - 128*S[-3, 1, -2, -1, Infinity] - 640*S[-3, 1, -2, 1, Infinity] - 128*S[-3, 1, -1, -2, Infinity] - 704*S[-3, 1, -1, 2, Infinity] + 496*S[-3, 1, 1, -2, Infinity] - 31936*S[-3, 1, 1, 2, Infinity] - 128*S[-3, 1, 2, -1, Infinity] - 31936*S[-3, 1, 2, 1, Infinity] - 128*S[-3, 2, -1, -1, Infinity] - 464*S[-3, 2, -1, 1, Infinity] - 128*S[-3, 2, 1, -1, Infinity] - 31936*S[-3, 2, 1, 1, Infinity] - 320*S[-2, -3, -1, -1, Infinity] - 320*S[-2, -3, 1, -1, Infinity] + 736*S[-2, -3, 1, 1, Infinity] - 320*S[-2, -2, -2, -1, Infinity] + 32*S[-2, -2, -2, 1, Infinity] - 352*S[-2, -2, -1, -2, Infinity] - 448*S[-2, -2, 1, -2, Infinity] + 576*S[-2, -2, 1, 2, Infinity] - 320*S[-2, -2, 2, -1, Infinity] + 576*S[-2, -2, 2, 1, Infinity] - 320*S[-2, -1, -3, -1, Infinity] - 352*S[-2, -1, -2, -2, Infinity] - 768*S[-2, -1, -1, -3, Infinity] - 320*S[-2, -1, 1, -3, Infinity] + 416*S[-2, -1, 1, 3, Infinity] - 320*S[-2, -1, 2, -2, Infinity] + 416*S[-2, -1, 2, 2, Infinity] - 320*S[-2, -1, 3, -1, Infinity] + 416*S[-2, -1, 3, 1, Infinity] - 640*S[-2, 1, -3, 1, Infinity] + 32*S[-2, 1, -2, -2, Infinity] - 704*S[-2, 1, -2, 2, Infinity] - 768*S[-2, 1, -1, 3, Infinity] + 992*S[-2, 1, 1, -3, Infinity] - 25840*S[-2, 1, 1, 3, Infinity] + 240*S[-2, 1, 2, -2, Infinity] - 26880*S[-2, 1, 2, 2, Infinity] - 25840*S[-2, 1, 3, 1, Infinity] - 288*S[-2, 2, -2, 1, Infinity] - 352*S[-2, 2, -1, 2, Infinity] + 240*S[-2, 2, 1, -2, Infinity] - 26880*S[-2, 2, 1, 2, Infinity] - 26880*S[-2, 2, 2, 1, Infinity] - 320*S[-2, 3, -1, 1, Infinity] - 26080*S[-2, 3, 1, 1, Infinity] + 480*S[-1, -4, 1, 1, Infinity] + 64*S[-1, -3, -2, 1, Infinity] - 256*S[-1, -3, 1, -2, Infinity] + 320*S[-1, -3, 1, 2, Infinity] + 320*S[-1, -3, 2, 1, Infinity] + 64*S[-1, -2, -3, 1, Infinity] + 32*S[-1, -2, -2, 2, Infinity] - 256*S[-1, -2, 1, -3, Infinity] + 160*S[-1, -2, 1, 3, Infinity] - 128*S[-1, -2, 2, -2, Infinity] + 160*S[-1, -2, 2, 2, Infinity] + 160*S[-1, -2, 3, 1, Infinity] + 192*S[-1, 1, -4, 1, Infinity] + 64*S[-1, 1, -3, -2, Infinity] + 128*S[-1, 1, -3, 2, Infinity] + 64*S[-1, 1, -2, -3, Infinity] + 64*S[-1, 1, -2, 3, Infinity] - 48*S[-1, 1, 1, -4, Infinity] + 2384*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2384*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 16688*S[-1, 1, 1, 4, Infinity] - 32*S[-1, 1, 2, -3, Infinity] - 18768*S[-1, 1, 2, 3, Infinity] - 16*S[-1, 1, 3, -2, Infinity] - 18768*S[-1, 1, 3, 2, Infinity] - 16688*S[-1, 1, 4, 1, Infinity] + 128*S[-1, 2, -3, 1, Infinity] + 32*S[-1, 2, -2, -2, Infinity] + 64*S[-1, 2, -2, 2, Infinity] - 32*S[-1, 2, 1, -3, Infinity] - 18768*S[-1, 2, 1, 3, Infinity] - 16*S[-1, 2, 2, -2, Infinity] - 19808*S[-1, 2, 2, 2, Infinity] - 18768*S[-1, 2, 3, 1, Infinity] + 64*S[-1, 3, -2, 1, Infinity] - 16*S[-1, 3, 1, -2, Infinity] - 19008*S[-1, 3, 1, 2, Infinity] - 19008*S[-1, 3, 2, 1, Infinity] - 17408*S[-1, 4, 1, 1, Infinity] - 320*S[2, -3, -1, -1, Infinity] - 720*S[2, -3, -1, 1, Infinity] - 320*S[2, -3, 1, -1, Infinity] - 768*S[2, -3, 1, 1, Infinity] - 320*S[2, -2, -2, -1, Infinity] - 256*S[2, -2, -2, 1, Infinity] - 320*S[2, -2, -1, -2, Infinity] - 256*S[2, -2, -1, 2, Infinity] - 352*S[2, -2, 1, -2, Infinity] - 384*S[2, -2, 1, 2, Infinity] - 320*S[2, -2, 2, -1, Infinity] - 384*S[2, -2, 2, 1, Infinity] - 320*S[2, -1, -3, -1, Infinity] + 416*S[2, -1, -3, 1, Infinity] - 320*S[2, -1, -2, -2, Infinity] + 416*S[2, -1, -2, 2, Infinity] - 320*S[2, -1, -1, -3, Infinity] + 416*S[2, -1, -1, 3, Infinity] - 768*S[2, -1, 1, -3, Infinity] - 352*S[2, -1, 2, -2, Infinity] - 320*S[2, -1, 3, -1, Infinity] - 720*S[2, 1, -3, -1, Infinity] - 736*S[2, 1, -3, 1, Infinity] - 256*S[2, 1, -2, -2, Infinity] - 528*S[2, 1, -2, 2, Infinity] + 416*S[2, 1, -1, -3, Infinity] - 320*S[2, 1, -1, 3, Infinity] - 1392*S[2, 1, 1, -3, Infinity] - (2108*S[2, 1, 1, 3, Infinity])/3 - 1056*S[2, 1, 2, -2, Infinity] - (1768*S[2, 1, 2, 2, Infinity])/3 - 720*S[2, 1, 3, -1, Infinity] - (1916*S[2, 1, 3, 1, Infinity])/3 - 720*S[2, 2, -2, -1, Infinity] - 528*S[2, 2, -2, 1, Infinity] - 256*S[2, 2, -1, -2, Infinity] - 320*S[2, 2, -1, 2, Infinity] - 1056*S[2, 2, 1, -2, Infinity] - 520*S[2, 2, 1, 2, Infinity] - 720*S[2, 2, 2, -1, Infinity] - (1604*S[2, 2, 2, 1, Infinity])/3 - 720*S[2, 3, -1, -1, Infinity] - 320*S[2, 3, -1, 1, Infinity] - 720*S[2, 3, 1, -1, Infinity] - (1768*S[2, 3, 1, 1, Infinity])/3 - 464*S[3, -2, -1, -1, Infinity] - 1312*S[3, -2, -1, 1, Infinity] - 464*S[3, -2, 1, -1, Infinity] - 896*S[3, -2, 1, 1, Infinity] - 464*S[3, -1, -2, -1, Infinity] - 512*S[3, -1, -2, 1, Infinity] - 464*S[3, -1, -1, -2, Infinity] - 512*S[3, -1, -1, 2, Infinity] - 704*S[3, -1, 1, -2, Infinity] - 128*S[3, -1, 1, 2, Infinity] - 464*S[3, -1, 2, -1, Infinity] - 128*S[3, -1, 2, 1, Infinity] - 1312*S[3, 1, -2, -1, Infinity] - 880*S[3, 1, -2, 1, Infinity] - 512*S[3, 1, -1, -2, Infinity] - 464*S[3, 1, -1, 2, Infinity] - 1984*S[3, 1, 1, -2, Infinity] - (3640*S[3, 1, 1, 2, Infinity])/3 - 1312*S[3, 1, 2, -1, Infinity] - (3460*S[3, 1, 2, 1, Infinity])/3 - 1312*S[3, 2, -1, -1, Infinity] - 464*S[3, 2, -1, 1, Infinity] - 1312*S[3, 2, 1, -1, Infinity] - (3848*S[3, 2, 1, 1, Infinity])/3 - 432*S[4, -1, -1, -1, Infinity] - 1776*S[4, -1, -1, 1, Infinity] - 432*S[4, -1, 1, -1, Infinity] - 384*S[4, -1, 1, 1, Infinity] - 1776*S[4, 1, -1, -1, Infinity] - 432*S[4, 1, -1, 1, Infinity] - 1776*S[4, 1, 1, -1, Infinity] - (4096*S[4, 1, 1, 1, Infinity])/3 + 1536*S[-3, -1, -1, -1, -1, Infinity] - 832*S[-3, -1, -1, -1, 1, Infinity] + 1536*S[-3, -1, -1, 1, -1, Infinity] - 2048*S[-3, -1, -1, 1, 1, Infinity] - 832*S[-3, -1, 1, -1, -1, Infinity] + 1536*S[-3, -1, 1, -1, 1, Infinity] - 832*S[-3, -1, 1, 1, -1, Infinity] + 1344*S[-3, -1, 1, 1, 1, Infinity] + 1536*S[-3, 1, -1, -1, -1, Infinity] - 2048*S[-3, 1, -1, -1, 1, Infinity] + 1536*S[-3, 1, -1, 1, -1, Infinity] - 832*S[-3, 1, -1, 1, 1, Infinity] - 2048*S[-3, 1, 1, -1, -1, Infinity] + 1536*S[-3, 1, 1, -1, 1, Infinity] - 2048*S[-3, 1, 1, 1, -1, Infinity] + 30400*S[-3, 1, 1, 1, 1, Infinity] + 768*S[-2, -2, -1, -1, -1, Infinity] - 416*S[-2, -2, -1, -1, 1, Infinity] + 768*S[-2, -2, -1, 1, -1, Infinity] - 1024*S[-2, -2, -1, 1, 1, Infinity] - 416*S[-2, -2, 1, -1, -1, Infinity] + 768*S[-2, -2, 1, -1, 1, Infinity] - 416*S[-2, -2, 1, 1, -1, Infinity] + 768*S[-2, -1, -2, -1, -1, Infinity] - 416*S[-2, -1, -2, -1, 1, Infinity] + 768*S[-2, -1, -2, 1, -1, Infinity] - 1024*S[-2, -1, -2, 1, 1, Infinity] + 768*S[-2, -1, -1, -2, -1, Infinity] + 768*S[-2, -1, -1, -1, -2, Infinity] - 1024*S[-2, -1, -1, 1, 2, Infinity] + 768*S[-2, -1, -1, 2, -1, Infinity] - 1024*S[-2, -1, -1, 2, 1, Infinity] - 416*S[-2, -1, 1, -2, -1, Infinity] + 768*S[-2, -1, 1, -2, 1, Infinity] + 768*S[-2, -1, 1, -1, 2, Infinity] - 416*S[-2, -1, 1, 1, -2, Infinity] - 416*S[-2, -1, 1, 2, -1, Infinity] - 416*S[-2, -1, 2, -1, -1, Infinity] + 768*S[-2, -1, 2, -1, 1, Infinity] - 416*S[-2, -1, 2, 1, -1, Infinity] + 768*S[-2, 1, -2, -1, -1, Infinity] - 1024*S[-2, 1, -2, -1, 1, Infinity] + 768*S[-2, 1, -2, 1, -1, Infinity] + 768*S[-2, 1, -1, -2, -1, Infinity] - 1024*S[-2, 1, -1, -2, 1, Infinity] - 1024*S[-2, 1, -1, -1, 2, Infinity] + 768*S[-2, 1, -1, 1, -2, Infinity] + 768*S[-2, 1, -1, 2, -1, Infinity] - 1024*S[-2, 1, 1, -2, -1, Infinity] - 1024*S[-2, 1, 1, -1, -2, Infinity] + 24320*S[-2, 1, 1, 1, 2, Infinity] - 1024*S[-2, 1, 1, 2, -1, Infinity] + 24320*S[-2, 1, 1, 2, 1, Infinity] - 1024*S[-2, 1, 2, -1, -1, Infinity] + 768*S[-2, 1, 2, -1, 1, Infinity] - 1024*S[-2, 1, 2, 1, -1, Infinity] + 24320*S[-2, 1, 2, 1, 1, Infinity] + 768*S[-2, 2, -1, -1, -1, Infinity] - 1024*S[-2, 2, -1, -1, 1, Infinity] + 768*S[-2, 2, -1, 1, -1, Infinity] - 416*S[-2, 2, -1, 1, 1, Infinity] - 1024*S[-2, 2, 1, -1, -1, Infinity] + 768*S[-2, 2, 1, -1, 1, Infinity] - 1024*S[-2, 2, 1, 1, -1, Infinity] + 24320*S[-2, 2, 1, 1, 1, Infinity] - 2144*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 18240*S[-1, 1, 1, 1, 3, Infinity] + 18240*S[-1, 1, 1, 2, 2, Infinity] + 18240*S[-1, 1, 1, 3, 1, Infinity] + 18240*S[-1, 1, 2, 1, 2, Infinity] + 18240*S[-1, 1, 2, 2, 1, Infinity] + 18240*S[-1, 1, 3, 1, 1, Infinity] + 18240*S[-1, 2, 1, 1, 2, Infinity] + 18240*S[-1, 2, 1, 2, 1, Infinity] + 18240*S[-1, 2, 2, 1, 1, Infinity] + 18240*S[-1, 3, 1, 1, 1, Infinity] - 416*S[2, -2, -1, -1, -1, Infinity] + 768*S[2, -2, -1, -1, 1, Infinity] - 416*S[2, -2, -1, 1, -1, Infinity] + 672*S[2, -2, -1, 1, 1, Infinity] + 768*S[2, -2, 1, -1, -1, Infinity] - 416*S[2, -2, 1, -1, 1, Infinity] + 768*S[2, -2, 1, 1, -1, Infinity] - 1024*S[2, -2, 1, 1, 1, Infinity] - 416*S[2, -1, -2, -1, -1, Infinity] + 768*S[2, -1, -2, -1, 1, Infinity] - 416*S[2, -1, -2, 1, -1, Infinity] - 416*S[2, -1, -1, -2, -1, Infinity] + 768*S[2, -1, -1, -2, 1, Infinity] + 768*S[2, -1, -1, -1, 2, Infinity] - 416*S[2, -1, -1, 1, -2, Infinity] - 416*S[2, -1, -1, 2, -1, Infinity] + 768*S[2, -1, 1, -2, -1, Infinity] + 768*S[2, -1, 1, -1, -2, Infinity] - 1024*S[2, -1, 1, 1, 2, Infinity] + 768*S[2, -1, 1, 2, -1, Infinity] - 1024*S[2, -1, 1, 2, 1, Infinity] + 768*S[2, -1, 2, -1, -1, Infinity] - 416*S[2, -1, 2, -1, 1, Infinity] + 768*S[2, -1, 2, 1, -1, Infinity] - 1024*S[2, -1, 2, 1, 1, Infinity] - 416*S[2, 1, -2, -1, -1, Infinity] + 672*S[2, 1, -2, -1, 1, Infinity] - 416*S[2, 1, -2, 1, -1, Infinity] + 768*S[2, 1, -2, 1, 1, Infinity] - 416*S[2, 1, -1, -2, -1, Infinity] - 416*S[2, 1, -1, -1, -2, Infinity] + 768*S[2, 1, -1, 1, 2, Infinity] - 416*S[2, 1, -1, 2, -1, Infinity] + 768*S[2, 1, -1, 2, 1, Infinity] + 672*S[2, 1, 1, -2, -1, Infinity] - 416*S[2, 1, 1, -2, 1, Infinity] - 416*S[2, 1, 1, -1, 2, Infinity] + 672*S[2, 1, 1, 1, -2, Infinity] + 672*S[2, 1, 1, 2, -1, Infinity] + (92*S[2, 1, 1, 2, 1, Infinity])/3 + 672*S[2, 1, 2, -1, -1, Infinity] - 416*S[2, 1, 2, -1, 1, Infinity] + 672*S[2, 1, 2, 1, -1, Infinity] - (248*S[2, 1, 2, 1, 1, Infinity])/3 - 416*S[2, 2, -1, -1, -1, Infinity] + 672*S[2, 2, -1, -1, 1, Infinity] - 416*S[2, 2, -1, 1, -1, Infinity] + 768*S[2, 2, -1, 1, 1, Infinity] + 672*S[2, 2, 1, -1, -1, Infinity] - 416*S[2, 2, 1, -1, 1, Infinity] + 672*S[2, 2, 1, 1, -1, Infinity] - 152*S[2, 2, 1, 1, 1, Infinity] - 832*S[3, -1, -1, -1, -1, Infinity] + 1536*S[3, -1, -1, -1, 1, Infinity] - 832*S[3, -1, -1, 1, -1, Infinity] + 1344*S[3, -1, -1, 1, 1, Infinity] + 1536*S[3, -1, 1, -1, -1, Infinity] - 832*S[3, -1, 1, -1, 1, Infinity] + 1536*S[3, -1, 1, 1, -1, Infinity] - 2048*S[3, -1, 1, 1, 1, Infinity] - 832*S[3, 1, -1, -1, -1, Infinity] + 1344*S[3, 1, -1, -1, 1, Infinity] - 832*S[3, 1, -1, 1, -1, Infinity] + 1536*S[3, 1, -1, 1, 1, Infinity] + 1344*S[3, 1, 1, -1, -1, Infinity] - 832*S[3, 1, 1, -1, 1, Infinity] + 1344*S[3, 1, 1, 1, -1, Infinity] - (392*S[3, 1, 1, 1, 1, Infinity])/3 - 12160*S[-2, 1, 1, 1, 1, 1, Infinity] - 12160*S[-1, 1, 1, 1, 1, 2, Infinity] - 12160*S[-1, 1, 1, 1, 2, 1, Infinity] - 12160*S[-1, 1, 1, 2, 1, 1, Infinity] - 12160*S[-1, 1, 2, 1, 1, 1, Infinity] - 12160*S[-1, 2, 1, 1, 1, 1, Infinity]
KV_rat_words.m|4|2|8 + 16*S[2, Infinity]
KV_rat_words.m|4|1|-12 - (104*S[2, Infinity])/3 + (172*S[3, Infinity])/3 - (16*S[2, Infinity]*S[3, Infinity])/15 + (8*S[5, Infinity])/3
KV_rat_words.m|4|0|-2 - (2*S[2, Infinity])/3 - (412*S[2, Infinity]^2)/15 - (62*S[2, Infinity]^3)/525 - (112*S[3, Infinity])/3 - (4*S[2, Infinity]*S[3, Infinity])/9 + S[3, Infinity]^2/5 + (10*S[5, Infinity])/9
KV_rat_words.m|3|2|32*S[2, Infinity] - 64*S[3, Infinity]
KV_rat_words.m|3|1|-64*S[2, Infinity] + (128*S[2, Infinity]^2)/5 + 72*S[3, Infinity]
KV_rat_words.m|3|0|-16*S[2, Infinity] - (232*S[2, Infinity]^2)/5 + 20*S[3, Infinity] + (40*S[2, Infinity]*S[3, Infinity])/3 + (20*S[5, Infinity])/3
KV_rat_words.m|2|2|-32*S[2, Infinity] + 64*S[3, Infinity]
KV_rat_words.m|2|1|32*S[2, Infinity] - (128*S[2, Infinity]^2)/5 - 8*S[3, Infinity] + (32*S[2, Infinity]*S[3, Infinity])/3 - (80*S[5, Infinity])/3
KV_rat_words.m|2|0|32*S[2, Infinity] + (168*S[2, Infinity]^2)/5 + (124*S[2, Infinity]^3)/105 - 24*S[3, Infinity] - 24*S[2, Infinity]*S[3, Infinity] - 2*S[3, Infinity]^2 + 20*S[5, Infinity]
KV_rat_words.m|1|1|-64*S[2, Infinity]*S[3, Infinity] + 160*S[5, Infinity]
KV_rat_words.m|1|0|(-248*S[2, Infinity]^3)/35 + 12*S[3, Infinity]^2
KV_rat_words.m|0|2|-64*S[2, Infinity]*S[3, Infinity] + 160*S[5, Infinity]
KV_rat_words.m|0|1|(-496*S[2, Infinity]^3)/35 + 24*S[3, Infinity]^2
KV_rat_words.m|0|0|-12928*S[-7, Infinity] - (896*S[-1, Infinity]^5*S[2, Infinity])/15 - (784*S[-1, Infinity]^3*S[2, Infinity]^2)/15 + (1112*S[-1, Infinity]*S[2, Infinity]^3)/5 - 384*S[-1, Infinity]^4*S[3, Infinity] + 872*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] - 1522*S[2, Infinity]^2*S[3, Infinity] - 392*S[-1, Infinity]*S[3, Infinity]^2 + 488*S[-1, Infinity]^2*S[5, Infinity] + 3381*S[2, Infinity]*S[5, Infinity] + 10496*S[7, Infinity] + 22720*S[-6, -1, Infinity] - 48384*S[-6, 1, Infinity] + 10816*S[-5, -2, Infinity] - 60448*S[-5, 2, Infinity] + 6208*S[-4, -3, Infinity] - 64736*S[-4, 3, Infinity] + 5472*S[-3, -4, Infinity] - 58208*S[-3, 4, Infinity] + 3968*S[-2, -5, Infinity] - 40064*S[-2, 5, Infinity] - 4480*S[-1, -6, Infinity] - 11744*S[-1, 6, Infinity] + 10688*S[2, -5, Infinity] - 3520*S[2, 5, Infinity] + 18816*S[3, -4, Infinity] - 8096*S[3, 4, Infinity] + 24544*S[4, -3, Infinity] - 9792*S[4, 3, Infinity] + 26688*S[5, -2, Infinity] - 9120*S[5, 2, Infinity] + 22720*S[6, -1, Infinity] - 10688*S[6, 1, Infinity] - 11392*S[-5, -1, -1, Infinity] - 4608*S[-5, -1, 1, Infinity] - 11392*S[-5, 1, -1, Infinity] + 90048*S[-5, 1, 1, Infinity] - 8192*S[-4, -2, -1, Infinity] - 6784*S[-4, -2, 1, Infinity] - 8192*S[-4, -1, -2, Infinity] - 6528*S[-4, -1, 2, Infinity] - 128*S[-4, 1, -2, Infinity] + 93504*S[-4, 1, 2, Infinity] - 8192*S[-4, 2, -1, Infinity] + 93504*S[-4, 2, 1, Infinity] - 6464*S[-3, -3, -1, Infinity] - 9344*S[-3, -3, 1, Infinity] - 10432*S[-3, -2, -2, Infinity] - 9536*S[-3, -2, 2, Infinity] - 6464*S[-3, -1, -3, Infinity] - 8704*S[-3, -1, 3, Infinity] + 5952*S[-3, 1, -3, Infinity] + 86848*S[-3, 1, 3, Infinity] + 896*S[-3, 2, -2, Infinity] + 89536*S[-3, 2, 2, Infinity] - 6464*S[-3, 3, -1, Infinity] + 87552*S[-3, 3, 1, Infinity] - 4352*S[-2, -4, -1, Infinity] - 9216*S[-2, -4, 1, Infinity] - 10112*S[-2, -3, -2, Infinity] - 9344*S[-2, -3, 2, Infinity] - 9920*S[-2, -2, -3, Infinity] - 8704*S[-2, -2, 3, Infinity] - 4352*S[-2, -1, -4, Infinity] - 8064*S[-2, -1, 4, Infinity] + 7872*S[-2, 1, -4, Infinity] + 64576*S[-2, 1, 4, Infinity] + 5056*S[-2, 2, -3, Infinity] + 68864*S[-2, 2, 3, Infinity] + 1280*S[-2, 3, -2, Infinity] + 69312*S[-2, 3, 2, Infinity] - 4352*S[-2, 4, -1, Infinity] + 65856*S[-2, 4, 1, Infinity] - 1792*S[-1, -5, 1, Infinity] - 5376*S[-1, -4, -2, Infinity] - 1344*S[-1, -4, 2, Infinity] - 6784*S[-1, -3, -3, Infinity] - 896*S[-1, -3, 3, Infinity] - 4800*S[-1, -2, -4, Infinity] - 448*S[-1, -2, 4, Infinity] + 2176*S[-1, 1, -5, Infinity] + 21184*S[-1, 1, 5, Infinity] + 2112*S[-1, 2, -4, Infinity] + 25984*S[-1, 2, 4, Infinity] + 1728*S[-1, 3, -3, Infinity] + 27776*S[-1, 3, 3, Infinity] + 1024*S[-1, 4, -2, Infinity] + 26496*S[-1, 4, 2, Infinity] + 22080*S[-1, 5, 1, Infinity] - 3840*S[2, -4, -1, Infinity] - 4160*S[2, -4, 1, Infinity] - 3584*S[2, -3, -2, Infinity] - 4096*S[2, -3, 2, Infinity] - 5248*S[2, -2, -3, Infinity] - 4160*S[2, -2, 3, Infinity] - 8064*S[2, -1, -4, Infinity] - 4352*S[2, -1, 4, Infinity] + 1920*S[2, 1, -4, Infinity] + 5408*S[2, 1, 4, Infinity] + 448*S[2, 2, -3, Infinity] + 5504*S[2, 2, 3, Infinity] - 1472*S[2, 3, -2, Infinity] + 5984*S[2, 3, 2, Infinity] - 3840*S[2, 4, -1, Infinity] + 5824*S[2, 4, 1, Infinity] - 4992*S[3, -3, -1, Infinity] - 9280*S[3, -3, 1, Infinity] - 5760*S[3, -2, -2, Infinity] - 7744*S[3, -2, 2, Infinity] - 8704*S[3, -1, -3, Infinity] - 6464*S[3, -1, 3, Infinity] + 512*S[3, 1, -3, Infinity] + 10528*S[3, 1, 3, Infinity] - 1792*S[3, 2, -2, Infinity] + 11200*S[3, 2, 2, Infinity] - 4992*S[3, 3, -1, Infinity] + 10848*S[3, 3, 1, Infinity] - 4800*S[4, -2, -1, Infinity] - 12608*S[4, -2, 1, Infinity] - 6528*S[4, -1, -2, Infinity] - 8192*S[4, -1, 2, Infinity] - 2304*S[4, 1, -2, Infinity] + 12128*S[4, 1, 2, Infinity] - 4800*S[4, 2, -1, Infinity] + 12032*S[4, 2, 1, Infinity] - 4608*S[5, -1, -1, Infinity] - 11392*S[5, -1, 1, Infinity] - 4608*S[5, 1, -1, Infinity] + 10784*S[5, 1, 1, Infinity] + 14208*S[-4, -1, -1, -1, Infinity] - 12672*S[-4, -1, -1, 1, Infinity] + 14208*S[-4, -1, 1, -1, Infinity] - 6912*S[-4, -1, 1, 1, Infinity] - 12672*S[-4, 1, -1, -1, Infinity] + 14208*S[-4, 1, -1, 1, Infinity] - 12672*S[-4, 1, 1, -1, Infinity] - 82176*S[-4, 1, 1, 1, Infinity] + 11264*S[-3, -2, -1, -1, Infinity] - 10880*S[-3, -2, -1, 1, Infinity] + 11264*S[-3, -2, 1, -1, Infinity] - 1152*S[-3, -2, 1, 1, Infinity] + 11264*S[-3, -1, -2, -1, Infinity] - 10880*S[-3, -1, -2, 1, Infinity] + 7168*S[-3, -1, -1, -2, Infinity] - 10880*S[-3, -1, -1, 2, Infinity] + 11264*S[-3, -1, 1, -2, Infinity] - 1536*S[-3, -1, 1, 2, Infinity] + 11264*S[-3, -1, 2, -1, Infinity] - 1536*S[-3, -1, 2, 1, Infinity] - 10880*S[-3, 1, -2, -1, Infinity] + 7552*S[-3, 1, -2, 1, Infinity] - 10880*S[-3, 1, -1, -2, Infinity] + 7168*S[-3, 1, -1, 2, Infinity] - 9984*S[-3, 1, 1, -2, Infinity] - 77056*S[-3, 1, 1, 2, Infinity] - 10880*S[-3, 1, 2, -1, Infinity] - 77056*S[-3, 1, 2, 1, Infinity] - 10880*S[-3, 2, -1, -1, Infinity] + 11264*S[-3, 2, -1, 1, Infinity] - 10880*S[-3, 2, 1, -1, Infinity] - 77056*S[-3, 2, 1, 1, Infinity] + 6528*S[-2, -3, -1, -1, Infinity] - 6656*S[-2, -3, -1, 1, Infinity] + 6528*S[-2, -3, 1, -1, Infinity] + 3072*S[-2, -3, 1, 1, Infinity] + 6528*S[-2, -2, -2, -1, Infinity] - 5376*S[-2, -2, -2, 1, Infinity] + 3584*S[-2, -2, -1, -2, Infinity] - 6656*S[-2, -2, -1, 2, Infinity] + 7168*S[-2, -2, 1, -2, Infinity] + 2688*S[-2, -2, 1, 2, Infinity] + 6528*S[-2, -2, 2, -1, Infinity] + 2688*S[-2, -2, 2, 1, Infinity] + 6528*S[-2, -1, -3, -1, Infinity] - 6656*S[-2, -1, -3, 1, Infinity] + 3584*S[-2, -1, -2, -2, Infinity] - 6656*S[-2, -1, -2, 2, Infinity] + 1280*S[-2, -1, -1, -3, Infinity] - 6656*S[-2, -1, -1, 3, Infinity] + 6528*S[-2, -1, 1, -3, Infinity] + 2304*S[-2, -1, 1, 3, Infinity] + 6528*S[-2, -1, 2, -2, Infinity] + 2304*S[-2, -1, 2, 2, Infinity] + 6528*S[-2, -1, 3, -1, Infinity] + 2304*S[-2, -1, 3, 1, Infinity] - 6656*S[-2, 1, -3, -1, Infinity] + 2048*S[-2, 1, -3, 1, Infinity] - 4992*S[-2, 1, -2, -2, Infinity] + 1664*S[-2, 1, -2, 2, Infinity] - 6656*S[-2, 1, -1, -3, Infinity] + 1280*S[-2, 1, -1, 3, Infinity] - 6656*S[-2, 1, 1, -3, Infinity] - 59520*S[-2, 1, 1, 3, Infinity] - 5120*S[-2, 1, 2, -2, Infinity] - 60672*S[-2, 1, 2, 2, Infinity] - 6656*S[-2, 1, 3, -1, Infinity] - 59904*S[-2, 1, 3, 1, Infinity] - 6656*S[-2, 2, -2, -1, Infinity] + 3968*S[-2, 2, -2, 1, Infinity] - 6656*S[-2, 2, -1, -2, Infinity] + 3584*S[-2, 2, -1, 2, Infinity] - 5120*S[-2, 2, 1, -2, Infinity] - 60672*S[-2, 2, 1, 2, Infinity] - 6656*S[-2, 2, 2, -1, Infinity] - 60672*S[-2, 2, 2, 1, Infinity] - 6656*S[-2, 3, -1, -1, Infinity] + 6528*S[-2, 3, -1, 1, Infinity] - 6656*S[-2, 3, 1, -1, Infinity] - 59776*S[-2, 3, 1, 1, Infinity] + 1152*S[-1, -4, 1, 1, Infinity] + 2560*S[-1, -3, -2, 1, Infinity] + 1280*S[-1, -3, 1, -2, Infinity] + 768*S[-1, -3, 1, 2, Infinity] + 768*S[-1, -3, 2, 1, Infinity] + 2560*S[-1, -2, -3, 1, Infinity] + 1280*S[-1, -2, -2, 2, Infinity] + 1280*S[-1, -2, 1, -3, Infinity] + 384*S[-1, -2, 1, 3, Infinity] + 640*S[-1, -2, 2, -2, Infinity] + 384*S[-1, -2, 2, 2, Infinity] + 384*S[-1, -2, 3, 1, Infinity] + 1152*S[-1, 1, -4, 1, Infinity] + 3328*S[-1, 1, -3, -2, Infinity] + 768*S[-1, 1, -3, 2, Infinity] + 3328*S[-1, 1, -2, -3, Infinity] + 384*S[-1, 1, -2, 3, Infinity] - 768*S[-1, 1, 1, -4, Infinity] - 1024*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 1024*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 29568*S[-1, 1, 1, 4, Infinity] - 512*S[-1, 1, 2, -3, Infinity] - 31872*S[-1, 1, 2, 3, Infinity] - 256*S[-1, 1, 3, -2, Infinity] - 32256*S[-1, 1, 3, 2, Infinity] - 30720*S[-1, 1, 4, 1, Infinity] + 768*S[-1, 2, -3, 1, Infinity] + 1664*S[-1, 2, -2, -2, Infinity] + 384*S[-1, 2, -2, 2, Infinity] - 512*S[-1, 2, 1, -3, Infinity] - 31872*S[-1, 2, 1, 3, Infinity] - 256*S[-1, 2, 2, -2, Infinity] - 33024*S[-1, 2, 2, 2, Infinity] - 32256*S[-1, 2, 3, 1, Infinity] + 384*S[-1, 3, -2, 1, Infinity] - 256*S[-1, 3, 1, -2, Infinity] - 32128*S[-1, 3, 1, 2, Infinity] - 32128*S[-1, 3, 2, 1, Infinity] - 30336*S[-1, 4, 1, 1, Infinity] + 6528*S[2, -3, -1, -1, Infinity] - 2688*S[2, -3, -1, 1, Infinity] + 6528*S[2, -3, 1, -1, Infinity] - 5376*S[2, -3, 1, 1, Infinity] + 6528*S[2, -2, -2, -1, Infinity] - 768*S[2, -2, -2, 1, Infinity] + 6528*S[2, -2, -1, -2, Infinity] - 768*S[2, -2, -1, 2, Infinity] + 3584*S[2, -2, 1, -2, Infinity] - 6016*S[2, -2, 1, 2, Infinity] + 6528*S[2, -2, 2, -1, Infinity] - 6016*S[2, -2, 2, 1, Infinity] + 6528*S[2, -1, -3, -1, Infinity] + 2304*S[2, -1, -3, 1, Infinity] + 6528*S[2, -1, -2, -2, Infinity] + 2304*S[2, -1, -2, 2, Infinity] + 6528*S[2, -1, -1, -3, Infinity] + 2304*S[2, -1, -1, 3, Infinity] + 1280*S[2, -1, 1, -3, Infinity] - 6656*S[2, -1, 1, 3, Infinity] + 3584*S[2, -1, 2, -2, Infinity] - 6656*S[2, -1, 2, 2, Infinity] + 6528*S[2, -1, 3, -1, Infinity] - 6656*S[2, -1, 3, 1, Infinity] - 2688*S[2, 1, -3, -1, Infinity] + 4224*S[2, 1, -3, 1, Infinity] - 768*S[2, 1, -2, -2, Infinity] + 5376*S[2, 1, -2, 2, Infinity] + 2304*S[2, 1, -1, -3, Infinity] + 6528*S[2, 1, -1, 3, Infinity] - 5760*S[2, 1, 1, -3, Infinity] - 3168*S[2, 1, 1, 3, Infinity] - 4224*S[2, 1, 2, -2, Infinity] - 2880*S[2, 1, 2, 2, Infinity] - 2688*S[2, 1, 3, -1, Infinity] - 2720*S[2, 1, 3, 1, Infinity] - 2688*S[2, 2, -2, -1, Infinity] + 5376*S[2, 2, -2, 1, Infinity] - 768*S[2, 2, -1, -2, Infinity] + 6528*S[2, 2, -1, 2, Infinity] - 4224*S[2, 2, 1, -2, Infinity] - 2720*S[2, 2, 1, 2, Infinity] - 2688*S[2, 2, 2, -1, Infinity] - 2816*S[2, 2, 2, 1, Infinity] - 2688*S[2, 3, -1, -1, Infinity] + 6528*S[2, 3, -1, 1, Infinity] - 2688*S[2, 3, 1, -1, Infinity] - 3296*S[2, 3, 1, 1, Infinity] + 11264*S[3, -2, -1, -1, Infinity] - 4992*S[3, -2, -1, 1, Infinity] + 11264*S[3, -2, 1, -1, Infinity] - 9600*S[3, -2, 1, 1, Infinity] + 11264*S[3, -1, -2, -1, Infinity] - 1536*S[3, -1, -2, 1, Infinity] + 11264*S[3, -1, -1, -2, Infinity] - 1536*S[3, -1, -1, 2, Infinity] + 7168*S[3, -1, 1, -2, Infinity] - 10880*S[3, -1, 1, 2, Infinity] + 11264*S[3, -1, 2, -1, Infinity] - 10880*S[3, -1, 2, 1, Infinity] - 4992*S[3, 1, -2, -1, Infinity] + 8960*S[3, 1, -2, 1, Infinity] - 1536*S[3, 1, -1, -2, Infinity] + 11264*S[3, 1, -1, 2, Infinity] - 8064*S[3, 1, 1, -2, Infinity] - 6016*S[3, 1, 1, 2, Infinity] - 4992*S[3, 1, 2, -1, Infinity] - 5920*S[3, 1, 2, 1, Infinity] - 4992*S[3, 2, -1, -1, Infinity] + 11264*S[3, 2, -1, 1, Infinity] - 4992*S[3, 2, 1, -1, Infinity] - 6592*S[3, 2, 1, 1, Infinity] + 14208*S[4, -1, -1, -1, Infinity] - 6912*S[4, -1, -1, 1, Infinity] + 14208*S[4, -1, 1, -1, Infinity] - 12672*S[4, -1, 1, 1, Infinity] - 6912*S[4, 1, -1, -1, Infinity] + 14208*S[4, 1, -1, 1, Infinity] - 6912*S[4, 1, 1, -1, Infinity] - 6368*S[4, 1, 1, 1, Infinity] - 2560*S[-3, -1, -1, -1, -1, Infinity] - 4608*S[-3, -1, -1, -1, 1, Infinity] - 2560*S[-3, -1, -1, 1, -1, Infinity] + 12288*S[-3, -1, -1, 1, 1, Infinity] - 4608*S[-3, -1, 1, -1, -1, Infinity] - 2560*S[-3, -1, 1, -1, 1, Infinity] - 4608*S[-3, -1, 1, 1, -1, Infinity] + 6144*S[-3, -1, 1, 1, 1, Infinity] - 2560*S[-3, 1, -1, -1, -1, Infinity] + 12288*S[-3, 1, -1, -1, 1, Infinity] - 2560*S[-3, 1, -1, 1, -1, Infinity] - 4608*S[-3, 1, -1, 1, 1, Infinity] + 12288*S[-3, 1, 1, -1, -1, Infinity] - 2560*S[-3, 1, 1, -1, 1, Infinity] + 12288*S[-3, 1, 1, 1, -1, Infinity] + 51200*S[-3, 1, 1, 1, 1, Infinity] - 1280*S[-2, -2, -1, -1, -1, Infinity] - 2304*S[-2, -2, -1, -1, 1, Infinity] - 1280*S[-2, -2, -1, 1, -1, Infinity] + 6144*S[-2, -2, -1, 1, 1, Infinity] - 2304*S[-2, -2, 1, -1, -1, Infinity] - 1280*S[-2, -2, 1, -1, 1, Infinity] - 2304*S[-2, -2, 1, 1, -1, Infinity] - 1280*S[-2, -1, -2, -1, -1, Infinity] - 2304*S[-2, -1, -2, -1, 1, Infinity] - 1280*S[-2, -1, -2, 1, -1, Infinity] + 6144*S[-2, -1, -2, 1, 1, Infinity] - 1280*S[-2, -1, -1, -2, -1, Infinity] - 1280*S[-2, -1, -1, -1, -2, Infinity] + 6144*S[-2, -1, -1, 1, 2, Infinity] - 1280*S[-2, -1, -1, 2, -1, Infinity] + 6144*S[-2, -1, -1, 2, 1, Infinity] - 2304*S[-2, -1, 1, -2, -1, Infinity] - 1280*S[-2, -1, 1, -2, 1, Infinity] - 1280*S[-2, -1, 1, -1, 2, Infinity] - 2304*S[-2, -1, 1, 1, -2, Infinity] - 2304*S[-2, -1, 1, 2, -1, Infinity] - 2304*S[-2, -1, 2, -1, -1, Infinity] - 1280*S[-2, -1, 2, -1, 1, Infinity] - 2304*S[-2, -1, 2, 1, -1, Infinity] - 1280*S[-2, 1, -2, -1, -1, Infinity] + 6144*S[-2, 1, -2, -1, 1, Infinity] - 1280*S[-2, 1, -2, 1, -1, Infinity] - 1280*S[-2, 1, -1, -2, -1, Infinity] + 6144*S[-2, 1, -1, -2, 1, Infinity] + 6144*S[-2, 1, -1, -1, 2, Infinity] - 1280*S[-2, 1, -1, 1, -2, Infinity] - 1280*S[-2, 1, -1, 2, -1, Infinity] + 6144*S[-2, 1, 1, -2, -1, Infinity] + 6144*S[-2, 1, 1, -1, -2, Infinity] + 40960*S[-2, 1, 1, 1, 2, Infinity] + 6144*S[-2, 1, 1, 2, -1, Infinity] + 40960*S[-2, 1, 1, 2, 1, Infinity] + 6144*S[-2, 1, 2, -1, -1, Infinity] - 1280*S[-2, 1, 2, -1, 1, Infinity] + 6144*S[-2, 1, 2, 1, -1, Infinity] + 40960*S[-2, 1, 2, 1, 1, Infinity] - 1280*S[-2, 2, -1, -1, -1, Infinity] + 6144*S[-2, 2, -1, -1, 1, Infinity] - 1280*S[-2, 2, -1, 1, -1, Infinity] - 2304*S[-2, 2, -1, 1, 1, Infinity] + 6144*S[-2, 2, 1, -1, -1, Infinity] - 1280*S[-2, 2, 1, -1, 1, Infinity] + 6144*S[-2, 2, 1, 1, -1, Infinity] + 40960*S[-2, 2, 1, 1, 1, Infinity] + 2048*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 30720*S[-1, 1, 1, 1, 3, Infinity] + 30720*S[-1, 1, 1, 2, 2, Infinity] + 30720*S[-1, 1, 1, 3, 1, Infinity] + 30720*S[-1, 1, 2, 1, 2, Infinity] + 30720*S[-1, 1, 2, 2, 1, Infinity] + 30720*S[-1, 1, 3, 1, 1, Infinity] + 30720*S[-1, 2, 1, 1, 2, Infinity] + 30720*S[-1, 2, 1, 2, 1, Infinity] + 30720*S[-1, 2, 2, 1, 1, Infinity] + 30720*S[-1, 3, 1, 1, 1, Infinity] - 2304*S[2, -2, -1, -1, -1, Infinity] - 1280*S[2, -2, -1, -1, 1, Infinity] - 2304*S[2, -2, -1, 1, -1, Infinity] + 3072*S[2, -2, -1, 1, 1, Infinity] - 1280*S[2, -2, 1, -1, -1, Infinity] - 2304*S[2, -2, 1, -1, 1, Infinity] - 1280*S[2, -2, 1, 1, -1, Infinity] + 6144*S[2, -2, 1, 1, 1, Infinity] - 2304*S[2, -1, -2, -1, -1, Infinity] - 1280*S[2, -1, -2, -1, 1, Infinity] - 2304*S[2, -1, -2, 1, -1, Infinity] - 2304*S[2, -1, -1, -2, -1, Infinity] - 1280*S[2, -1, -1, -2, 1, Infinity] - 1280*S[2, -1, -1, -1, 2, Infinity] - 2304*S[2, -1, -1, 1, -2, Infinity] - 2304*S[2, -1, -1, 2, -1, Infinity] - 1280*S[2, -1, 1, -2, -1, Infinity] - 1280*S[2, -1, 1, -1, -2, Infinity] + 6144*S[2, -1, 1, 1, 2, Infinity] - 1280*S[2, -1, 1, 2, -1, Infinity] + 6144*S[2, -1, 1, 2, 1, Infinity] - 1280*S[2, -1, 2, -1, -1, Infinity] - 2304*S[2, -1, 2, -1, 1, Infinity] - 1280*S[2, -1, 2, 1, -1, Infinity] + 6144*S[2, -1, 2, 1, 1, Infinity] - 2304*S[2, 1, -2, -1, -1, Infinity] + 3072*S[2, 1, -2, -1, 1, Infinity] - 2304*S[2, 1, -2, 1, -1, Infinity] - 1280*S[2, 1, -2, 1, 1, Infinity] - 2304*S[2, 1, -1, -2, -1, Infinity] - 2304*S[2, 1, -1, -1, -2, Infinity] - 1280*S[2, 1, -1, 1, 2, Infinity] - 2304*S[2, 1, -1, 2, -1, Infinity] - 1280*S[2, 1, -1, 2, 1, Infinity] + 3072*S[2, 1, 1, -2, -1, Infinity] - 2304*S[2, 1, 1, -2, 1, Infinity] - 2304*S[2, 1, 1, -1, 2, Infinity] + 3072*S[2, 1, 1, 1, -2, Infinity] + 3072*S[2, 1, 1, 2, -1, Infinity] + 96*S[2, 1, 1, 2, 1, Infinity] + 3072*S[2, 1, 2, -1, -1, Infinity] - 2304*S[2, 1, 2, -1, 1, Infinity] + 3072*S[2, 1, 2, 1, -1, Infinity] - 192*S[2, 1, 2, 1, 1, Infinity] - 2304*S[2, 2, -1, -1, -1, Infinity] + 3072*S[2, 2, -1, -1, 1, Infinity] - 2304*S[2, 2, -1, 1, -1, Infinity] - 1280*S[2, 2, -1, 1, 1, Infinity] + 3072*S[2, 2, 1, -1, -1, Infinity] - 2304*S[2, 2, 1, -1, 1, Infinity] + 3072*S[2, 2, 1, 1, -1, Infinity] - 352*S[2, 2, 1, 1, 1, Infinity] - 4608*S[3, -1, -1, -1, -1, Infinity] - 2560*S[3, -1, -1, -1, 1, Infinity] - 4608*S[3, -1, -1, 1, -1, Infinity] + 6144*S[3, -1, -1, 1, 1, Infinity] - 2560*S[3, -1, 1, -1, -1, Infinity] - 4608*S[3, -1, 1, -1, 1, Infinity] - 2560*S[3, -1, 1, 1, -1, Infinity] + 12288*S[3, -1, 1, 1, 1, Infinity] - 4608*S[3, 1, -1, -1, -1, Infinity] + 6144*S[3, 1, -1, -1, 1, Infinity] - 4608*S[3, 1, -1, 1, -1, Infinity] - 2560*S[3, 1, -1, 1, 1, Infinity] + 6144*S[3, 1, 1, -1, -1, Infinity] - 4608*S[3, 1, 1, -1, 1, Infinity] + 6144*S[3, 1, 1, 1, -1, Infinity] - 128*S[3, 1, 1, 1, 1, Infinity] - 20480*S[-2, 1, 1, 1, 1, 1, Infinity] - 20480*S[-1, 1, 1, 1, 1, 2, Infinity] - 20480*S[-1, 1, 1, 1, 2, 1, Infinity] - 20480*S[-1, 1, 1, 2, 1, 1, Infinity] - 20480*S[-1, 1, 2, 1, 1, 1, Infinity] - 20480*S[-1, 2, 1, 1, 1, 1, Infinity]
KV_z3_words.m|4|1|-344/3 + (16*S[2, Infinity])/15
KV_z3_words.m|4|0|224/3 + (4*S[2, Infinity])/9 - (2*S[3, Infinity])/5
KV_z3_words.m|3|2|128
KV_z3_words.m|3|1|-144
KV_z3_words.m|3|0|-40 - (112*S[2, Infinity])/3
KV_z3_words.m|2|2|-128
KV_z3_words.m|2|1|16 - (32*S[2, Infinity])/3
KV_z3_words.m|2|0|48 + 48*S[2, Infinity] + 4*S[3, Infinity]
KV_z3_words.m|1|1|64*S[2, Infinity]
KV_z3_words.m|1|0|-24*S[3, Infinity]
KV_z3_words.m|0|2|64*S[2, Infinity]
KV_z3_words.m|0|1|-48*S[3, Infinity]
KV_z3_words.m|0|0|(-224*S[2, Infinity]^2)/5
KV_z5_words.m|4|1|-8/3
KV_z5_words.m|4|0|-10/9
KV_z5_words.m|3|0|40/3
KV_z5_words.m|2|1|80/3
KV_z5_words.m|2|0|-40
KV_z5_words.m|1|1|-160
KV_z5_words.m|0|2|-160


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_all.wl <==
(* Large-M expansions (even branch) of H and of the KV formula parts from the SExpansion data.
   Output: one line per (name, power k of 1/n, power l of LG[n]) with the coefficient (constants S[..,Infinity]). *)
$AllowInternet = False;
dir="PROJECT/ma_a/paper/revision/R5/verify/VC/";
lines=StringSplit[ReadList[dir<>"sexp_all.out",String],"|"];
tab=Association[Table[ToExpression[l[[1]]] -> (ToExpression[l[[2]]]+ToExpression[l[[3]]]), {l,lines}]];
ex[f_]:=Module[{c=Get[dir<>f],e}, e=Expand[Total[(#[[2]]*tab[#[[1]]])& /@ c] /. LG[n]->LL /. n->1/xx];
   CoefficientRules[e,{xx,LL}]];
out=OpenWrite[dir<>"largeM_all.out"];
Do[ Do[WriteString[out,f<>"|"<>ToString[r[[1,1]]]<>"|"<>ToString[r[[1,2]]]<>"|"<>ToString[r[[2]],InputForm]<>"\n"],{r,ex[f]}],
  {f,{"H_words.m","KV_rat_words.m","KV_z3_words.m","KV_z5_words.m"}}];
Close[out]; Print["done"];


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_eval.gp <==
default(realprecision,120);
v=25/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:3|",Vec(r),"|",v));
v=-95/12 - 5*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:4:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:2|",Vec(r),"|",v));
v=37/12 - (8*(polylogmult([2],[1])))/3 + 16*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:1|",Vec(r),"|",v));
v=81/8 + (97*(polylogmult([2],[1])))/24 - (19*(polylogmult([2],[1]))^2)/20 - (polylogmult([3],[1]))/4;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:0|",Vec(r),"|",v));
v=-20/3 + 4*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:3|",Vec(r),"|",v));
v=14*(polylogmult([2],[1])) - 18*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:2|",Vec(r),"|",v));
v=6 + 12*(polylogmult([2],[1])) + (36*(polylogmult([2],[1]))^2)/5 - 44*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:1|",Vec(r),"|",v));
v=4 - (polylogmult([2],[1])) + (91*(polylogmult([2],[1]))^2)/10 - (34*(polylogmult([3],[1])))/3 - 2*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 5*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:0|",Vec(r),"|",v));
v=20/3 - 4*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:3|",Vec(r),"|",v));
v=10 - 20*(polylogmult([2],[1])) + 18*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:2|",Vec(r),"|",v));
v=4 - 32*(polylogmult([2],[1])) - (36*(polylogmult([2],[1]))^2)/5 + 62*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:1|",Vec(r),"|",v));
v=-2 - 15*(polylogmult([2],[1])) - (127*(polylogmult([2],[1]))^2)/10 + (127*(polylogmult([3],[1])))/3 + 2*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 5*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:0|",Vec(r),"|",v));
v=23360*(polylogmult([7],[-1])) - (1982*(polylogmult([1],[-1]))^5*(polylogmult([2],[1])))/15 + (2302*(polylogmult([1],[-1]))^3*(polylogmult([2],[1]))^2)/5 - (638*(polylogmult([1],[-1]))*(polylogmult([2],[1]))^3)/15 - (1058*(polylogmult([1],[-1]))^4*(polylogmult([3],[1])))/3 + 2192*(polylogmult([1],[-1]))^2*(polylogmult([2],[1]))*(polylogmult([3],[1])) + (1004*(polylogmult([2],[1]))^2*(polylogmult([3],[1])))/5 + 2192*(polylogmult([1],[-1]))*(polylogmult([3],[1]))^2 - 63*(polylogmult([1],[-1]))^2*(polylogmult([5],[1])) - (8161*(polylogmult([2],[1]))*(polylogmult([5],[1])))/6 + (23240*(polylogmult([7],[1])))/3 - (13960*(polylogmult([6,1],[-1,-1])+polylogmult([7],[1])))/3 - 27320*(polylogmult([6,1],[-1,1])+polylogmult([7],[-1])) - 4424*(polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 29432*(polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 3056*(polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 26832*(polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - (3676*(polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 - 21052*(polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 464*(polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 13896*(polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1200*(polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 7440*(polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - (11024*(polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 - (7244*(polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - (16636*(polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 - 4076*(polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 6048*(polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 4532*(polylogmult([4,3],[1,1])+polylogmult([7],[1])) - (16832*(polylogmult([5,2],[1,-1])+polylogmult([7],[-1])))/3 - (12040*(polylogmult([5,2],[1,1])+polylogmult([7],[1])))/3 - (13960*(polylogmult([6,1],[1,-1])+polylogmult([7],[-1])))/3 - (9500*(polylogmult([6,1],[1,1])+polylogmult([7],[1])))/3 + 1696*(polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 2800*(polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 1696*(polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 32704*(polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 1176*(polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 1840*(polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 1176*(polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 2192*(polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 848*(polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 33168*(polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 1176*(polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 33168*(polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + (2720*(polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (832*(polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + (2480*(polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (1808*(polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + (2720*(polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (2864*(polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + 840*(polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 28424*(polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 616*(polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 31024*(polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + (2720*(polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + 28544*(polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 608*(polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1088*(polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 560*(polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 800*(polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 560*(polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 480*(polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 608*(polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 112*(polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 696*(polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 20456*(polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 344*(polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24112*(polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 336*(polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24352*(polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 608*(polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 20936*(polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1248*(polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 96*(polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 1008*(polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 128*(polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 720*(polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 96*(polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 384*(polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 208*(polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 11248*(polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 96*(polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 14416*(polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 24*(polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 15832*(polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 8*(polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 15256*(polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 12448*(polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1072*(polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 2392*(polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (3104*(polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 1704*(polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (1696*(polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (3328*(polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 - 112*(polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 608*(polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2200*(polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (4076*(polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (5792*(polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 + (3764*(polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (4664*(polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 + (3928*(polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 1072*(polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (4124*(polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (5768*(polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 2912*(polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + (5296*(polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 1816*(polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + (2864*(polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (2720*(polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (10552*(polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (6916*(polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (8480*(polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (7304*(polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (5768*(polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (7276*(polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 2512*(polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 2400*(polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 2192*(polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 1176*(polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 3776*(polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + (7984*(polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 2512*(polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + (7852*(polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 2800*(polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 1696*(polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + 2800*(polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + (6296*(polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])))/3 - 432*(polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 432*(polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 432*(polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 34976*(polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 352*(polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 640*(polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 496*(polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 128*(polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 128*(polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 736*(polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 352*(polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 448*(polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 576*(polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 576*(polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 352*(polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 640*(polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 992*(polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 25840*(polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 240*(polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26880*(polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 25840*(polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 288*(polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 352*(polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 240*(polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26880*(polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 26880*(polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26080*(polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 480*(polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 320*(polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 320*(polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 32*(polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 160*(polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 160*(polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 160*(polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 192*(polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 128*(polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 48*(polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2384*(polylogmult([1],[-1]))*(polylogmult([2],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) + 2384*(polylogmult([3],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 16688*(polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32*(polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16*(polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16688*(polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 128*(polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32*(polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16*(polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 19808*(polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 18768*(polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 16*(polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 19008*(polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 19008*(polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 17408*(polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 720*(polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 768*(polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 352*(polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 352*(polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 720*(polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 736*(polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 528*(polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1392*(polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (2108*(polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 1056*(polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1768*(polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1916*(polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 528*(polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1056*(polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 520*(polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 720*(polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1604*(polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 720*(polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1768*(polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 464*(polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 896*(polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 704*(polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 880*(polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1984*(polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3640*(polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 1312*(polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3460*(polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 1312*(polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3848*(polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 432*(polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 432*(polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 432*(polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - (4096*(polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 1536*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 30400*(polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 24320*(polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2144*(polylogmult([2],[1]))*(polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1])) + 18240*(polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (92*(polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 672*(polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (248*(polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 416*(polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 152*(polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (392*(polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 12160*(polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:0:0|",Vec(r),"|",v));
v=8 + 16*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:2|",Vec(r),"|",v));
v=-12 - (104*(polylogmult([2],[1])))/3 + (172*(polylogmult([3],[1])))/3 - (16*(polylogmult([2],[1]))*(polylogmult([3],[1])))/15 + (8*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:1|",Vec(r),"|",v));
v=-2 - (2*(polylogmult([2],[1])))/3 - (412*(polylogmult([2],[1]))^2)/15 - (62*(polylogmult([2],[1]))^3)/525 - (112*(polylogmult([3],[1])))/3 - (4*(polylogmult([2],[1]))*(polylogmult([3],[1])))/9 + (polylogmult([3],[1]))^2/5 + (10*(polylogmult([5],[1])))/9;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:0|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) - 64*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:2|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1])) + (128*(polylogmult([2],[1]))^2)/5 + 72*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:1|",Vec(r),"|",v));
v=-16*(polylogmult([2],[1])) - (232*(polylogmult([2],[1]))^2)/5 + 20*(polylogmult([3],[1])) + (40*(polylogmult([2],[1]))*(polylogmult([3],[1])))/3 + (20*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:0|",Vec(r),"|",v));
v=-32*(polylogmult([2],[1])) + 64*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:2|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) - (128*(polylogmult([2],[1]))^2)/5 - 8*(polylogmult([3],[1])) + (32*(polylogmult([2],[1]))*(polylogmult([3],[1])))/3 - (80*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:1|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) + (168*(polylogmult([2],[1]))^2)/5 + (124*(polylogmult([2],[1]))^3)/105 - 24*(polylogmult([3],[1])) - 24*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 2*(polylogmult([3],[1]))^2 + 20*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:0|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 160*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:1:1|",Vec(r),"|",v));
v=(-248*(polylogmult([2],[1]))^3)/35 + 12*(polylogmult([3],[1]))^2;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:1:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:1:0|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 160*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:2|",Vec(r),"|",v));
v=(-496*(polylogmult([2],[1]))^3)/35 + 24*(polylogmult([3],[1]))^2;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:1|",Vec(r),"|",v));
v=-12928*(polylogmult([7],[-1])) - (896*(polylogmult([1],[-1]))^5*(polylogmult([2],[1])))/15 - (784*(polylogmult([1],[-1]))^3*(polylogmult([2],[1]))^2)/15 + (1112*(polylogmult([1],[-1]))*(polylogmult([2],[1]))^3)/5 - 384*(polylogmult([1],[-1]))^4*(polylogmult([3],[1])) + 872*(polylogmult([1],[-1]))^2*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 1522*(polylogmult([2],[1]))^2*(polylogmult([3],[1])) - 392*(polylogmult([1],[-1]))*(polylogmult([3],[1]))^2 + 488*(polylogmult([1],[-1]))^2*(polylogmult([5],[1])) + 3381*(polylogmult([2],[1]))*(polylogmult([5],[1])) + 10496*(polylogmult([7],[1])) + 22720*(polylogmult([6,1],[-1,-1])+polylogmult([7],[1])) - 48384*(polylogmult([6,1],[-1,1])+polylogmult([7],[-1])) + 10816*(polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 60448*(polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 6208*(polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 64736*(polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 5472*(polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 58208*(polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 3968*(polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 40064*(polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 4480*(polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 11744*(polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 10688*(polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3520*(polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 18816*(polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8096*(polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 24544*(polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 9792*(polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 26688*(polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) - 9120*(polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 22720*(polylogmult([6,1],[1,-1])+polylogmult([7],[-1])) - 10688*(polylogmult([6,1],[1,1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 90048*(polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 8192*(polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6784*(polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 8192*(polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6528*(polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 93504*(polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 8192*(polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 93504*(polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6464*(polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 9344*(polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10432*(polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 9536*(polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 6464*(polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 8704*(polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 5952*(polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 86848*(polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 896*(polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 89536*(polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 6464*(polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 87552*(polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4352*(polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 9216*(polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 10112*(polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 9344*(polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 9920*(polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 8704*(polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 4352*(polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 8064*(polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 7872*(polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 64576*(polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 5056*(polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 68864*(polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 69312*(polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 4352*(polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 65856*(polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1792*(polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 5376*(polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 1344*(polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 6784*(polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 896*(polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 4800*(polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 448*(polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2176*(polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 21184*(polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 2112*(polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 25984*(polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1728*(polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 27776*(polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1024*(polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 26496*(polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 22080*(polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 3840*(polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4160*(polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3584*(polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4096*(polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 5248*(polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4160*(polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 8064*(polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4352*(polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 1920*(polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5408*(polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 448*(polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5504*(polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1472*(polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5984*(polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 3840*(polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5824*(polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 9280*(polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 5760*(polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 7744*(polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8704*(polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 6464*(polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 512*(polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 10528*(polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 1792*(polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11200*(polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 10848*(polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4800*(polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 12608*(polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6528*(polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 8192*(polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 12128*(polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 4800*(polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 12032*(polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + 10784*(polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 14208*(polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 14208*(polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 82176*(polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1152*(polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7552*(polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 9984*(polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 10880*(polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 10880*(polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 5376*(polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2688*(polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2688*(polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2048*(polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 4992*(polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1664*(polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59520*(polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 5120*(polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59904*(polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3968*(polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 5120*(polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59776*(polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1152*(polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2560*(polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2560*(polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 640*(polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 384*(polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 1152*(polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 3328*(polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 3328*(polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([1],[-1]))*(polylogmult([2],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 1024*(polylogmult([3],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 29568*(polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 31872*(polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32256*(polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 30720*(polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 1664*(polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 512*(polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 31872*(polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 33024*(polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32256*(polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 256*(polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32128*(polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32128*(polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 30336*(polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 5376*(polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 3584*(polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6016*(polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6016*(polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 1280*(polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 4224*(polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 5376*(polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 5760*(polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3168*(polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4224*(polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2880*(polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2720*(polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 5376*(polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 4224*(polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2720*(polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2816*(polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3296*(polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 9600*(polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 7168*(polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 8960*(polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8064*(polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 6016*(polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 5920*(polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 6592*(polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6368*(polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 51200*(polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 40960*(polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2048*(polylogmult([2],[1]))*(polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1])) + 30720*(polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 96*(polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 192*(polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 352*(polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 128*(polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 20480*(polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:0|",Vec(r),"|",v));
v=-344/3 + (16*(polylogmult([2],[1])))/15;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:4:1|",Vec(r),"|",v));
v=224/3 + (4*(polylogmult([2],[1])))/9 - (2*(polylogmult([3],[1])))/5;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:4:0|",Vec(r),"|",v));
v=128;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:2|",Vec(r),"|",v));
v=-144;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:1|",Vec(r),"|",v));
v=-40 - (112*(polylogmult([2],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:0|",Vec(r),"|",v));
v=-128;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:2|",Vec(r),"|",v));
v=16 - (32*(polylogmult([2],[1])))/3;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:1|",Vec(r),"|",v));
v=48 + 48*(polylogmult([2],[1])) + 4*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:0|",Vec(r),"|",v));
v=64*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:1:1|",Vec(r),"|",v));
v=-24*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:1:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:1:0|",Vec(r),"|",v));
v=64*(polylogmult([2],[1]));
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:2|",Vec(r),"|",v));
v=-48*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:0:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:1|",Vec(r),"|",v));
v=(-224*(polylogmult([2],[1]))^2)/5;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:0|",Vec(r),"|",v));
v=-8/3;
B=[1];
if(abs(v)<1e-100, print("KV_z5:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:4:1|",Vec(r),"|",v));
v=-10/9;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:4:0|",Vec(r),"|",v));
v=40/3;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:3:0|",Vec(r),"|",v));
v=80/3;
B=[1];
if(abs(v)<1e-100, print("KV_z5:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:2:1|",Vec(r),"|",v));
v=-40;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:2:0|",Vec(r),"|",v));
v=-160;
B=[1];
if(abs(v)<1e-100, print("KV_z5:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:1:1|",Vec(r),"|",v));
v=-160;
B=[1];
if(abs(v)<1e-100, print("KV_z5:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:0:2|",Vec(r),"|",v));

==> anc/numbers/deposit/R6/C7/orig_copies/largeM_eval.gpout <==
H:4:3|[3, -25, 0, 0, 0]|25/3
H:4:2|[12, 95, 60, 0, 0, 0, 0]|-16.1413370009077988490287424998967926127614161727006588553444578135167040186826710358348111697654601931866882614783526201
H:4:1|[12, -37, 32, -192, 0, 0, 0, 0, 0]|17.9297529389582380691360368064604660143225809408965196080481896071493913715058071127602835760966742495285083408246056689
H:4:0|[120, -1215, -485, 30, 114, 0, 0, 0, 0, 0, 0, 0]|13.9022432809910634045422346455312155396453091001520425596527447765218675113223075819583091195743203159721144833256961192
H:3:3|[3, 20, -12, 0, 0]|-0.0869303992737609207770060000825659097908670618394729157244337491866367850538631713321510641876318454506493908173179039482
H:3:2|[1, 0, -14, 18, 0, 0, 0]|1.39205267900247297341852542583825281529554535476619825603692721502701688149117661031459888370858722762447562515802771998
H:3:1|[-5, 30, 60, -220, 36, 0, 0, 0, 0]|-7.66947673004294387263143056901047507308648091396328520773967780460662031839392624417613818442304838459087646509865600280
H:3:0|[30, -120, 30, 340, -273, -150, 60, 0, 0, 0, 0, 0]|14.5846380060603562479156263151840310663578912726078803608857252135191580962436577039516788705569489532435260448054218315
H:2:3|[3, -20, 12, 0, 0]|0.0869303992737609207770060000825659097908670618394729157244337491866367850538631713321510641876318454506493908173179039482
H:2:2|[-1, 10, -20, 18, 0, 0, 0]|-1.26165708009183159225301642571440395060924476200698888245027659124706170391038185331637228742713945944850153893205086406
H:2:1|[-5, 20, -160, 310, -36, 0, 0, 0, 0]|6.40781964995111228037841414329607112247723615195629632528940121335955861448354439085976589699590892514237492616660513874
H:2:0|[-30, -60, -450, 1270, -381, -150, 60, 0, 0, 0, 0, 0]|-11.3807281810848001077264192435359955051192731966297321982410246068393787890018855085217959220589944906723385817221192621
H:0:0|[-8, 0, 0, 0, 0, 0, 0, 0, 0, -307, 212, -16]|-1.26758554171778444431758485579514530191744958676204219814842989287358206371610106972039346759510124246367724060834616510 E-5
KV_rat:4:2|[-1, 8, 16, 0, 0, 0, 0]|34.3189450695716229835586426663364030275031984193087750037689316699201195264512139813380624099161392848640691033973950509
KV_rat:4:1|[-15, -180, -520, 860, 0, 40, -16, 0, 0]|0.549564170476759842681345642562216748866871739920547723913187266990245027444693015068573152246075665658688995277165188779
KV_rat:4:0|[-1575, -3150, -1050, -58800, -43260, 1750, -700, 315, -186, 0, 0, 0]|-122.256241549666563662015484429245608324523967354368980224540874915658637857594268838293995532558029995822817826150766350
KV_rat:3:2|[1, 0, -32, 64, 0, 0, 0]|-24.2937516630707882984659570040599933539527258711743784271675162020374061174216098092570510911651779516286078921018959410
KV_rat:3:1|[5, 0, 320, -360, -128, 0, 0, 0, 0]|50.5410037067171408715708135421135330026502802940793415656783030933555921467756927477147899604763761499814750377839271092
KV_rat:3:0|[-15, 0, -240, 300, -696, 100, 200, 0, 0, 0, 0, 0]|-94.5503924119520197399167324387009778525986906429232437967098266745131225012167390451117170296290741801416276068700396585
KV_rat:2:2|[1, 0, 32, -64, 0, 0, 0]|24.2937516630707882984659570040599933539527258711743784271675162020374061174216098092570510911651779516286078921018959410
KV_rat:2:1|[-15, 0, 480, -120, -384, -400, 160, 0, 0]|-32.8074124442983920145056914677331113613434299652478732317338206801693213927578109779001217372694246898404038694477633583
KV_rat:2:0|[105, 0, -3360, 2520, -3528, -2100, 2520, 210, -124, 0, 0, 0]|90.3533176808332683154627782456595601473543751941223050419337101245970467493408332171205098185770983255393094007025418700
KV_rat:1:1|[-1, 0, 0, 0, 0, 160, -64, 0, 0]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
KV_rat:1:0|[35, 0, 0, 0, 0, 0, 0, -420, 248, 0, 0, 0]|-14.1983453403143125241858348778346824387515173218517963275374586413512913963844456107716761338723805185194718574467136320
KV_rat:0:2|[1, 0, 0, 0, 0, -160, 64]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
KV_rat:0:1|[35, 0, 0, 0, 0, 0, 0, -840, 496]|-28.3966906806286250483716697556693648775030346437035926550749172827025827927688912215433522677447610370389437148934272641
KV_rat:0:0|[5, 0, 0, 0, 0, 0, 0, 0, 0, 875, 100, -232]|-59.6570420419835289047923796717098618285691222914453577930250507167821515102047100482741078100882736486491094359732142796
KV_z3:4:1|[-15, -1720, 16, 0]|-112.912070328695225134429423822244239798166453438712748333082071222005325364903252401244129172672257381009062059773506997
KV_z3:4:0|[45, -3360, -20, 18, 0]|74.9169257128909295909389559205714311989024276613779330862766728131388235934202307078514749397206030990988555897540455748
KV_z3:3:2|[-1, 128, 0]|128
KV_z3:3:1|[-1, -144, 0, 0]|-144
KV_z3:3:0|[3, 120, 112, 0, 0]|-101.410871829000453628303499554784940397507462978387141675460840563146945561719499289788812289804324998016161241260588452
KV_z3:2:2|[-1, -128, 0]|-128
KV_z3:2:1|[3, -48, 32, 0]|-1.54596337971441532237242844422426868500213227953918333584595444661341301763414265422537493994409285657604606893159670058
KV_z3:2:0|[-1, 48, 48, 4, 0]|131.765062821353246092274880645055009045569540427288320538475881231127711402498894304760010724185758887177003941373228030
KV_z3:1:1|[1, 0, -64, 0]|105.275780278286491934234570665345612110012793677235100015075726679680478105804855925352249639664557139456276413589580203
KV_z3:1:0|[-1, 0, 0, -24, 0]|-28.8493656758302628495937158762747997783596710161719731630145173282041169388715141644749409666240461955087797870862572660
KV_z3:0:2|[1, 0, -64]|105.275780278286491934234570665345612110012793677235100015075726679680478105804855925352249639664557139456276413589580203
KV_z3:0:1|[-1, 0, 0, -48]|-57.6987313516605256991874317525495995567193420323439463260290346564082338777430283289498819332480923910175595741725145321
KV_z3:0:0|[5, 0, 0, 0, 224]|-121.220202175647477449792414012610805110772106614897413660493336129741509012940510814373879225470390730094971157700787150
KV_z5:4:1|[-3, -8]|-8/3
KV_z5:4:0|[9, 10, 0]|-10/9
KV_z5:3:0|[3, -40, 0]|40/3
KV_z5:2:1|[3, -80]|80/3
KV_z5:2:0|[-1, -40, 0]|-40
KV_z5:1:1|[1, 160]|-160
KV_z5:0:2|[1, 160]|-160


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_eval.out <==
H:4:3 REL {'1': Fraction(25, 3)}
H:4:2 REL {'1': Fraction(-95, 12), 'z2': Fraction(-5, 1)}
H:4:1 REL {'1': Fraction(37, 12), 'z2': Fraction(-8, 3), 'z3': Fraction(16, 1)}
H:4:0 REL {'1': Fraction(81, 8), 'z2': Fraction(97, 24), 'z3': Fraction(-1, 4), 'z2^2': Fraction(-19, 20)}
H:3:3 REL {'1': Fraction(-20, 3), 'z2': Fraction(4, 1)}
H:3:2 REL {'z2': Fraction(14, 1), 'z3': Fraction(-18, 1)}
H:3:1 REL {'1': Fraction(6, 1), 'z2': Fraction(12, 1), 'z3': Fraction(-44, 1), 'z2^2': Fraction(36, 5)}
H:3:0 REL {'1': Fraction(4, 1), 'z2': Fraction(-1, 1), 'z3': Fraction(-34, 3), 'z2^2': Fraction(91, 10), 'z5': Fraction(5, 1), 'z2*z3': Fraction(-2, 1)}
H:2:3 REL {'1': Fraction(20, 3), 'z2': Fraction(-4, 1)}
H:2:2 REL {'1': Fraction(10, 1), 'z2': Fraction(-20, 1), 'z3': Fraction(18, 1)}
H:2:1 REL {'1': Fraction(4, 1), 'z2': Fraction(-32, 1), 'z3': Fraction(62, 1), 'z2^2': Fraction(-36, 5)}
H:2:0 REL {'1': Fraction(-2, 1), 'z2': Fraction(-15, 1), 'z3': Fraction(127, 3), 'z2^2': Fraction(-127, 10), 'z5': Fraction(-5, 1), 'z2*z3': Fraction(2, 1)}
H:0:0 REL {'z7': Fraction(-307, 8), 'z2*z5': Fraction(53, 2), 'z2^2*z3': Fraction(-2, 1)}
KV_rat:4:2 REL {'1': Fraction(8, 1), 'z2': Fraction(16, 1)}
KV_rat:4:1 REL {'1': Fraction(-12, 1), 'z2': Fraction(-104, 3), 'z3': Fraction(172, 3), 'z5': Fraction(8, 3), 'z2*z3': Fraction(-16, 15)}
KV_rat:4:0 REL {'1': Fraction(-2, 1), 'z2': Fraction(-2, 3), 'z3': Fraction(-112, 3), 'z2^2': Fraction(-412, 15), 'z5': Fraction(10, 9), 'z2*z3': Fraction(-4, 9), 'z3^2': Fraction(1, 5), 'z2^3': Fraction(-62, 525)}
KV_rat:3:2 REL {'z2': Fraction(32, 1), 'z3': Fraction(-64, 1)}
KV_rat:3:1 REL {'z2': Fraction(-64, 1), 'z3': Fraction(72, 1), 'z2^2': Fraction(128, 5)}
KV_rat:3:0 REL {'z2': Fraction(-16, 1), 'z3': Fraction(20, 1), 'z2^2': Fraction(-232, 5), 'z5': Fraction(20, 3), 'z2*z3': Fraction(40, 3)}
KV_rat:2:2 REL {'z2': Fraction(-32, 1), 'z3': Fraction(64, 1)}
KV_rat:2:1 REL {'z2': Fraction(32, 1), 'z3': Fraction(-8, 1), 'z2^2': Fraction(-128, 5), 'z5': Fraction(-80, 3), 'z2*z3': Fraction(32, 3)}
KV_rat:2:0 REL {'z2': Fraction(32, 1), 'z3': Fraction(-24, 1), 'z2^2': Fraction(168, 5), 'z5': Fraction(20, 1), 'z2*z3': Fraction(-24, 1), 'z3^2': Fraction(-2, 1), 'z2^3': Fraction(124, 105)}
KV_rat:1:1 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
KV_rat:1:0 REL {'z3^2': Fraction(12, 1), 'z2^3': Fraction(-248, 35)}
KV_rat:0:2 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
KV_rat:0:1 REL {'z3^2': Fraction(24, 1), 'z2^3': Fraction(-496, 35)}
KV_rat:0:0 REL {'z7': Fraction(-175, 1), 'z2*z5': Fraction(-20, 1), 'z2^2*z3': Fraction(232, 5)}
KV_z3:4:1 REL {'1': Fraction(-344, 3), 'z2': Fraction(16, 15)}
KV_z3:4:0 REL {'1': Fraction(224, 3), 'z2': Fraction(4, 9), 'z3': Fraction(-2, 5)}
KV_z3:3:2 REL {'1': Fraction(128, 1)}
KV_z3:3:1 REL {'1': Fraction(-144, 1)}
KV_z3:3:0 REL {'1': Fraction(-40, 1), 'z2': Fraction(-112, 3)}
KV_z3:2:2 REL {'1': Fraction(-128, 1)}
KV_z3:2:1 REL {'1': Fraction(16, 1), 'z2': Fraction(-32, 3)}
KV_z3:2:0 REL {'1': Fraction(48, 1), 'z2': Fraction(48, 1), 'z3': Fraction(4, 1)}
KV_z3:1:1 REL {'z2': Fraction(64, 1)}
KV_z3:1:0 REL {'z3': Fraction(-24, 1)}
KV_z3:0:2 REL {'z2': Fraction(64, 1)}
KV_z3:0:1 REL {'z3': Fraction(-48, 1)}
KV_z3:0:0 REL {'z2^2': Fraction(-224, 5)}
KV_z5:4:1 REL {'1': Fraction(-8, 3)}
KV_z5:4:0 REL {'1': Fraction(-10, 9)}
KV_z5:3:0 REL {'1': Fraction(40, 3)}
KV_z5:2:1 REL {'1': Fraction(80, 3)}
KV_z5:2:0 REL {'1': Fraction(-40, 1)}
KV_z5:1:1 REL {'1': Fraction(-160, 1)}
KV_z5:0:2 REL {'1': Fraction(-160, 1)}


==> anc/numbers/deposit/R6/C7/orig_copies/largeM_eval.py <==
"""PSLQ identification of the large-M expansion coefficients (1/M^k ln^l M) of H and of the KV formula."""
import re
from collections import defaultdict
from numeval import *
rows=[l.rstrip("\n").split("|") for l in open("largeM_all.out")]
q=[]
def conv(e):
    terms=[]
    return re.sub(r"S\[([-\d,\s]+),\s*Infinity\]",lambda m: word_pari(tuple(int(x) for x in m.group(1).split(","))),e)
s=["default(realprecision,120);"]
labels=[]
for f,k,l,c in rows:
    lab="%s:%s:%s"%(f.replace("_words.m",""),k,l)
    labels.append(lab)
    wmax={"H":7,"KV_rat":7,"KV_z3":4,"KV_z5":2}[f.replace("_words.m","")]-int(l)
    basis=[]
    for w in range(0,wmax+1): basis+=monomials(MZVGENS,w)
    quantities_basis[lab]=basis
    s.append("v=%s;"%conv(c))
    s.append("B=[%s];"%",".join(mono_pari(m) for m in basis))
    s.append('if(abs(v)<1e-100, print("%s|ZERO|",v), r=lindep(concat([v],B),100); print("%s|",Vec(r),"|",v));'%(lab,lab))
out=run_gp("\n".join(s),"largeM_eval")
res=parse(out)
for lab in labels: print(lab,res[lab][0],res[lab][1] if res[lab][0]!="NOREL" else res[lab][2])


==> anc/numbers/deposit/R6/C7/orig_copies/limits.py <==
"""Laurent expansions of binomial-sum combinations at M=-2+w (DL) and M=-1+w (BFKL), continued
from even M, and the non-decaying large-M part; constants left as products of S_u(inf)."""
from fractions import Fraction as F
from math import comb
from contin import taylorE, taylorO, reg_expr, add, sgn
import bs2s

def lin_comb_words(bsdict):
    """dict composition->coef  ->  dict S-word -> coef"""
    out={}
    for a,c in bsdict.items():
        for w,v in bs2s.BS(a).items(): add(out,w,c*v)
    return out

def series_E(w,kmax):  # {k: constexpr}
    return {k:taylorE(w,k) for k in range(0,kmax+1)}
def series_O(w,kmax):
    return {k:taylorO(w,k) for k in range(0,kmax+1)}
def smul_rat(ser,ratser,shift,kmin,kmax):
    """(sum_k ser[k] w^k) * (sum_j ratser[j] w^j) * w^shift, kept for kmin<=power<=kmax"""
    out={}
    for k,e in ser.items():
        for j,r in ratser.items():
            p=k+j+shift
            if kmin<=p<=kmax and r!=0:
                tgt=out.setdefault(p,{})
                for cons,c in e.items(): add(tgt,cons,c*r)
    return out
def addser(A,B,coef=1):
    for p,e in B.items():
        tgt=A.setdefault(p,{})
        for cons,c in e.items(): add(tgt,cons,coef*c)

PMIN,PMAX=-7,0
def DL_word(w):
    """E_w(-2+omega) Laurent coefficients p in [PMIN,PMAX]"""
    a1=w[0]; m=abs(a1); e1=sgn(a1); c=w[1:]
    out={}
    # E_w(omega)
    addser(out,smul_rat(series_E(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    # -(omega)^-m E_c(omega)
    addser(out,smul_rat(series_E(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-1)
    # -e1 (omega-1)^-m [E_c(omega) - omega^-|c1| E_c'(omega)]
    K=PMAX-PMIN+2
    rat={k:F((-1)**m*comb(m+k-1,k)) for k in range(0,K+8)}
    addser(out,smul_rat(series_E(c,PMAX),rat,0,PMIN,PMAX),-e1)
    if c!=():
        n=abs(c[0]); cp=c[1:]
        addser(out,smul_rat(series_E(cp,PMAX+n),rat,-n,PMIN,PMAX),+e1)
    return out
def BFKL_word(w):
    """E_w(-1+omega) = O_w(omega) - e1 omega^-m O_c(omega)"""
    a1=w[0]; m=abs(a1); e1=sgn(a1); c=w[1:]
    out={}
    addser(out,smul_rat(series_O(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    addser(out,smul_rat(series_O(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-e1)
    return out
def combine(words,fn):
    out={}
    for w,c in words.items():
        addser(out,fn(w),c)
    return {p:reg_expr(e) for p,e in out.items()}
def largeM(words):
    out={}
    for w,c in words.items():
        for k,v in reg_expr({(w,):F(1)}).items(): add(out,k,c*v)
    return out


==> anc/numbers/deposit/R6/C7/orig_copies/lll_kernel.gp <==
default(parisizemax,4000000000);
T=[4,4,4,4,4,0,0,4,4,4,0,0,4,4,0,0,4,0,0,0,0,4,4,4,0,0,4,0,0,0,0,4,4,0,0,0,0,4,0,0,4,4,0,0,0,0,4,0,0,4,4,0,0,4,4,4,4,4,4,4,4,0,0,4]; H=[0,0,-3,1,-6,-3,3,-9,-3,1,-2,2,2,8,1,-3,1,-5,-7,9,9,0,10,9,3,5,0,-3,3,-1,3,0,1,7,-1,-12,0,5,-1,1,11,-12,-2,-10,-7,-7,1,-6,1,3,-3,10,-11,-8,4,-1,2,5,5,0,0,0,0,0]~;
doit(A,lab)={my(K=matkerint(A),n=#K, nr=vector(n,i,norml2(K[,i])), tv=vector(n,i,T*K[,i]), p=vecsort(nr,,1));
  print(lab,": kernel rank ",n,"; |H|^2=",norml2(H), "; H in kernel: ",A*H==0);
  print(lab,": 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):");
  for(i=1,min(12,n), print("   ",nr[p[i]],"  ",tv[p[i]]));
  print(lab,": number of kernel basis vectors with nonzero shift: ",#select(x->x!=0,tv));
  }
doit(Mat([3,195,99,51,27,15,9,291,243,219,207,201,147,123,111,105,75,63,57,39,33,21,339,315,303,297,267,255,249,231,225,213,171,159,153,135,129,117,87,81,69,45,351,345,327,321,309,279,273,261,237,183,177,165,141,93,357,333,285,189,363,369,375,381;2302465,75749185,29335585,18802705,12971785,8715685,5882035,158302945,103135825,86418505,80468965,77998195,43114225,34561705,31757125,30556435,23393785,21224245,20114275,16134205,14721835,10939495,235222705,189656425,172094725,164725075,125145145,112573045,107471395,93693565,89741035,83297575,55325785,48075925,45332995,38087005,36130315,33073735,25830445,24508795,22268695,17344975,260263765,246997315,210358045,199329355,180547975,140403565,132187195,118576855,98412175,64657165,59525275,51479095,40567855,27494815,275158135,222878575,149930335,70857535,290979865,307638235,326196685,346791295;100030287511,2319181515371,772629175311,526759471511,402487022511,300995013011,221362122261,5717081653171,3264199099371,2669663150371,2470786370871,2390094135121,1135344059311,900210510311,828826200811,799930360061,625440186511,576345277011,553172986261,468799706011,439767659261,354259253761,9799492937171,7167681888171,6319835808671,5991922122921,4108163514371,3605985834871,3418458199121,2917899043871,2781771092121,2564862956621,1501358974311,1274295364811,1196435924061,992535893811,940908897061,862172991561,683746830011,651741183261,599742477761,494313328761,11325522172671,10485972886921,8262379481671,7656010079921,6716901444421,4779766967871,4402525416121,3838480980621,3087018331621,1829790717811,1639828321061,1376546515561,1060653266561,725411132761,12358945768421,9021541019421,5268041735621,2092663770561,13532977552171,14811270303921,16392867105671,18348333123421;14360530939738882169,271194289708275809209,81736230933994665369,57198456532659228169,45982224450813647169,36575030993573596669,28470902360701627419,742780875073977976409,388658748397499035209,313806962873404974209,289496253687290843709,279707854613562794459,120195822496687931369,94896567716701030369,87409765017654579869,84433137972036810619,66606772071229813169,61730060584196262669,59548730964971193419,51827224984125443669,49248947806638350419,41498031717521215919,1401616384533951402409,956425399226489141409,828900489447610210909,781646014355172361659,498976200344642420209,432052895421963589709,408081810685682440459,344426915287374210709,327561685500499197459,300966496499166542959,161098796586029316369,135234967415586965869,126767739226965296619,104641240264127626869,99184670126682733619,90904379158486399119,72560496165173449669,69277251982813456419,64042122642148221919,54186132072824840919,1667646100480489956909,1518003070631664207659,1129594738160645177909,1031543252765512364659,887640946366494110159,593271919699329896709,539069068596405983459,462482889784242028959,365746134938902167959,200899962535061352869,177243674690422359619,146606841334438725119,111924007738040024119,76865686416763066919,1863675379444704196159,1260528202030806135159,668641949612495273959,236709554096493970119,2099964412028863987409,2361920240122088950659,2714830818157319863909,3194100895454164241159;115827715845695824606009,1917618167197584687277585,537044330256854411530297,380903281667851277422153,315355731544652151214081,260886250795678385626045,211227014014341613480027,5665621996092843945505873,2780482825648335992077729,2226520606733909423605657,2049820570718325695845621,1978982986212440367157603,790256503517841964594441,622619400695138924842369,573576219445073207014333,554211394102597188052315,439196165949735283402225,408150066368295197146189,394713569657688617980171,348770950839806388868117,333799132014857945854099,289268073969164871886063,11476743333666964405850017,7427834962893279348985945,6362356924750978310617909,5978073690921735535033891,3615812599079904513409801,3103248317277918112309765,2924244669444082656121747,2450337779182169511415693,2326728810975705195283675,2133050369250269164807639,1066924532342516998366513,890175725288765979166477,833793115874699914480459,686579762671447287520405,650750820166709327386387,596463381414825526810351,477674851116428315776261,456403206479417173846243,422825268004577684002207,362985624886068872218135,13943856049909293888290053,12535686813311340146822035,8922523212731899065979981,8064159473085302026567963,6847703568700819325515927,4362143249070021842659837,3926867170191093704251819,3333599820293221543627783,2608150168072321715179711,1349405713945139429908549,1178682210572678313274531,966741733324019311318495,734608627662380579542423,505630955055904137442279,15871711358158609390904071,10121673872563223746015999,4998342043394623954819855,1624543651889392875526567,18314170044292439035742089,21049582142696434195448107,24993515642442308265440125,30786387207540868763552143;2616798605261584644176000929139,39594989627181552184734515922455,10472617937187165404718641419787,7486084573526413446694132258163,6315269785616960644485658364651,5366959642771135805728184812895,4471590667574749341469579815017,124024754316277052732867688322943,57891096592366461869386609531799,46085642479020301594154395870127,42366507548290043780968580630291,40880051077793308884510782212373,15417937259453280598830638330411,12133107170984322865987228748099,11177981963646391461763108921943,10802005545192520715969633650865,8582763020428702715157337529675,7988116610024221622447309797919,7736070933010608993810443544041,6900974698952954302693761222407,6634002291516994680503940316529,5858851065004653897348233904773,265579472672103903004120370093087,164764346673636246359712943133015,139913722380190913115748092349979,131119239557455696301132300448461,75972709384900014586533461363471,64792852965905046172908321303635,60955103929553740911327226685717,50815245677543908175079757319963,48198349143818198121782894018045,44116197996929807978790709422209,20907949623895583502011881910723,17378687989105916219462420336567,16270894447363144915343096633489,13379708799314239234564816424255,12681293507322704937269896541177,11623682445317016230778142607021,9326446592399268874204866699431,8914714833403747673440078561553,8268684135186465702676144041797,7162394837841495356891420984285,327865600271905038399653641232123,291941192300852848266097869954605,200438983377170771781221539982051,179746880299447256415044920092533,151142631612011078106902338065497,92626682435416658766814578373307,82815895548820174546963839135389,69775979151870015183834007951553,54178268862269388039158583573881,26692614685480373799926920106879,23157269079439431664749090935801,18892467181450671841858441325645,14317773630168373633442131355333,9868087936415139467236719893309,378701198310214596930657994155641,230333207936336433168433575015569,107503556816971495175072871083225,32658740711464543641149704541957,445873052186144777397789725363159,521561507338226632377598254498677,636881942439982185836744214620195,817786600668943340187871121781713;183509060266019106565850791279735625663,2603502004957453509665860040251142899595,657378547581834126393829873920109505879,472239117686991738318669597707905966271,403511740419567036190179874088388370967,349651884543901729470054747540464660315,297711908616238764765917672035631790989,8549055976255665590563976077116112657811,3830646863078098620074791905800943168203,3035914365243338976771647518348175304899,2787836021455844132459509535160076780247,2688913429249970386265577512221284911921,968152020014086635629909043304581562487,761334834773566298574717874421666819183,701418772863011808510243856683566408531,677869555637643619763650679360768917205,539489912559968739364109060574177315575,502576440282952784276572342800946128923,487144876238961481173450494288786819597,437352469282918579139291525983919443619,421673082289123653838559214332642298293,377467443894230855904698127230586927641,19154075196785906014536809018320208034419,11474146758474422790274943543941683727115,9678202755205570697866113348182242846463,9051599747991715410613276830013442856137,5061883622689786803432773438570830001507,4296413857763992016233299111242471696855,4036930532857829378814168905638053628529,3352338808329378396120831726510389679551,3177020472191744482590849038987341103225,2904439932764039319805517929342750166573,1316704205562931778800820012244329895791,1091711942097185117370856745224024681139,1021849442676372222485023524940398821813,839562794345568376119430498703109679835,795732381288691429080031515331406184509,729377249142647365727477665483118337857,585922652848330840615241378774246028227,560190766137923734936031677769966770901,519972147149027362608007981549300268249,453095979387003227228001852395368340945,23948836479473585089904914926067962519071,21161428020914020815667397850353971840745,14097574108040828705162466907968596889767,12564527669137524717231312619623707903441,10484706367593476393166183452386123634789,6221550533452669198194375964668889856159,5533337826306595523005014109465235247833,4635511804669542490227696243498577675181,3578713959312979068903440792746199479877,1692136583000831517097185761363553804443,1460860575600471279085217858111278109117,1187547931028465332997668205720344202465,898491376248220304178711499401366591161,619791511242942225117380934205672837553,27996713207464910115235663386971679619397,16371033498561178896747535227449314844093,7295211873609270410700110888501676528485,2096440184010231724777326143574100987769,33541583641041381521922354849672059387723,39813482761324299385655881149451577932049,49819005750725940570302720478944322878375,66419604937546448542595755829418047664701;25616777039119335459442199585687705055319,346511367351747737280658387494552469534999,84161899564730238892344810885844955706679,60660351561930100834473156950820300722119,52309171993293881187531700713045000891919,45994483177967806571784521269644445040659,39832966318138076812349848774259151577429,1183478479415843702950294936702282582753399,512396788423588560407895978937490103894919,404658535714793021282536948771196043454159,371266809330689823554636982023679225892819,357976231608071808169544834167488322246549,123982504074851304584843434319099606057959,97450876778621259689747675803626441265519,89782691468587682883460216982978057121139,86771335954796177748887779455384880911349,69133749834612818006459055975793290526879,64442524397114337166995804911304151361539,62499970761062243907715520961293740511269,56367178162359195780724337119010083761979,54459043859144843237907315804998812703389,49242334327476891435561785052085086571009,2754231917175078678808483307062875759132199,1601561768500123862160837707713345487821999,1343564137560649505017914459208042221973939,1254548016662385762886471595593366820944309,680786615631876530977874739851771475667039,575658287796936805556042497922358616129219,540363690252585871596498079359296126244709,447349943541633195634323161488467260738299,423671123598299670077387973302121458075869,386950640003272491556894234285556131199809,168958306031808199208021117013655616816959,139842525109589118766012087805685444462499,130870579171076813107457340294208190017669,107464414924068247841726638191584841148699,101853745772435672040195214916143634191549,93360828170297191313839178347800351222049,75057879194173451972425053325311281571019,71772680513488439119141358383380532925389,66651476875170649577997188347714708958929,58322456455934169554837342853698958521689,3479837941949365136321788186882891437205219,3055364942907608472703715695657700335809349,1983631990000000608776393063001713479872859,1759053364657361932894716344034458117395069,1458853190747656758824424047850359564088289,842146837882657993437367903690904354507659,745840631511826437827365524659647518686989,622007161732271281428351255999332976434449,478035528953382987110892695832734801015449,218190484385862353808361847063601319210219,187683009526040355032593288165809364058029,152181634882470983137060746321102311798449,115011928787897498503374064490146537150969,79383428535270307755897178488692271957769,4109328713446008417864503000436636666845809,2323761189259836148221841823790646485469369,995839924488405790271820286047723930783049,273028817101381750485197674948641398247529,4999042276349141301237570051725637361765759,6007920757543162790422486226078971054825069,7681548187207530776815921424789373560749099,10596240675569364521753544955121211329911849;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,12,-6,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,10,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,-2,-24,8,0;0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-20,55,-45,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-55,-5,45,20,-5,0,0,0,0,0,0,0,0,0,-60,40,0,0,20,40,-10,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-12,18,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,-6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,4,0;0,0,0,0,0,0,0,9,-18,9,18,-9,0,0,0,0,0,0,0,0,0,0,-18,36,-27,27,9,0,-54,0,54,-9,0,0,0,0,0,0,0,0,0,0,-18,-18,9,36,-9,-18,36,-36,18,0,0,0,0,0,0,0,0,0,21,24,-12,4;0,48,0,0,0,0,0,-36,148,24,-16,84,0,0,0,0,0,0,0,0,0,0,69,-203,85,-110,85,93,290,66,-143,89,0,0,0,0,0,0,0,0,0,0,148,80,-228,-240,0,236,0,240,4,0,0,0,0,0,480,-480,240,0,-36,-240,48,0;2,2,2,2,2,2,-2,2,2,2,2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,-2,-2,-2,-2,-2,-2,-2,2,-2,2,-2;-4,-4,-4,-4,-4,0,4,-4,-4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,4,0,4,-4,0,4,-4,0,4,4,-4,0,4,4,4,4,4,4,4,-4,0,-4,4;4,4,4,4,4,0,-2,4,4,4,0,-2,4,4,0,-2,8,0,-6,6,0,-8,4,4,0,-2,8,0,-6,6,0,-8,8,0,-6,6,0,-8,2,0,-4,-4,0,-6,6,0,-8,2,0,-4,-4,2,0,-4,-4,-4,-4,-4,-4,-4,8,0,2,-4;4,4,4,12,-8,-24,-7,4,12,-8,-24,-7,4,-8,-24,-15,-4,0,21,-1,14,2,4,-8,-24,-15,-4,0,21,-1,14,2,-2,-14,1,-21,0,4,15,24,8,-4,-14,1,-21,0,4,15,24,8,-4,7,24,8,-12,-4,8,-12,-4,-4,-2,24,7,-4;-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2]),"listed");
doit(Mat([3,195,99,51,27,15,9,291,243,219,207,201,147,123,111,105,75,63,57,39,33,21,339,315,303,297,267,255,249,231,225,213,171,159,153,135,129,117,87,81,69,45,351,345,327,321,309,279,273,261,237,183,177,165,141,93,357,333,285,189,363,369,375,381;2302465,75749185,29335585,18802705,12971785,8715685,5882035,158302945,103135825,86418505,80468965,77998195,43114225,34561705,31757125,30556435,23393785,21224245,20114275,16134205,14721835,10939495,235222705,189656425,172094725,164725075,125145145,112573045,107471395,93693565,89741035,83297575,55325785,48075925,45332995,38087005,36130315,33073735,25830445,24508795,22268695,17344975,260263765,246997315,210358045,199329355,180547975,140403565,132187195,118576855,98412175,64657165,59525275,51479095,40567855,27494815,275158135,222878575,149930335,70857535,290979865,307638235,326196685,346791295;100030287511,2319181515371,772629175311,526759471511,402487022511,300995013011,221362122261,5717081653171,3264199099371,2669663150371,2470786370871,2390094135121,1135344059311,900210510311,828826200811,799930360061,625440186511,576345277011,553172986261,468799706011,439767659261,354259253761,9799492937171,7167681888171,6319835808671,5991922122921,4108163514371,3605985834871,3418458199121,2917899043871,2781771092121,2564862956621,1501358974311,1274295364811,1196435924061,992535893811,940908897061,862172991561,683746830011,651741183261,599742477761,494313328761,11325522172671,10485972886921,8262379481671,7656010079921,6716901444421,4779766967871,4402525416121,3838480980621,3087018331621,1829790717811,1639828321061,1376546515561,1060653266561,725411132761,12358945768421,9021541019421,5268041735621,2092663770561,13532977552171,14811270303921,16392867105671,18348333123421;14360530939738882169,271194289708275809209,81736230933994665369,57198456532659228169,45982224450813647169,36575030993573596669,28470902360701627419,742780875073977976409,388658748397499035209,313806962873404974209,289496253687290843709,279707854613562794459,120195822496687931369,94896567716701030369,87409765017654579869,84433137972036810619,66606772071229813169,61730060584196262669,59548730964971193419,51827224984125443669,49248947806638350419,41498031717521215919,1401616384533951402409,956425399226489141409,828900489447610210909,781646014355172361659,498976200344642420209,432052895421963589709,408081810685682440459,344426915287374210709,327561685500499197459,300966496499166542959,161098796586029316369,135234967415586965869,126767739226965296619,104641240264127626869,99184670126682733619,90904379158486399119,72560496165173449669,69277251982813456419,64042122642148221919,54186132072824840919,1667646100480489956909,1518003070631664207659,1129594738160645177909,1031543252765512364659,887640946366494110159,593271919699329896709,539069068596405983459,462482889784242028959,365746134938902167959,200899962535061352869,177243674690422359619,146606841334438725119,111924007738040024119,76865686416763066919,1863675379444704196159,1260528202030806135159,668641949612495273959,236709554096493970119,2099964412028863987409,2361920240122088950659,2714830818157319863909,3194100895454164241159;115827715845695824606009,1917618167197584687277585,537044330256854411530297,380903281667851277422153,315355731544652151214081,260886250795678385626045,211227014014341613480027,5665621996092843945505873,2780482825648335992077729,2226520606733909423605657,2049820570718325695845621,1978982986212440367157603,790256503517841964594441,622619400695138924842369,573576219445073207014333,554211394102597188052315,439196165949735283402225,408150066368295197146189,394713569657688617980171,348770950839806388868117,333799132014857945854099,289268073969164871886063,11476743333666964405850017,7427834962893279348985945,6362356924750978310617909,5978073690921735535033891,3615812599079904513409801,3103248317277918112309765,2924244669444082656121747,2450337779182169511415693,2326728810975705195283675,2133050369250269164807639,1066924532342516998366513,890175725288765979166477,833793115874699914480459,686579762671447287520405,650750820166709327386387,596463381414825526810351,477674851116428315776261,456403206479417173846243,422825268004577684002207,362985624886068872218135,13943856049909293888290053,12535686813311340146822035,8922523212731899065979981,8064159473085302026567963,6847703568700819325515927,4362143249070021842659837,3926867170191093704251819,3333599820293221543627783,2608150168072321715179711,1349405713945139429908549,1178682210572678313274531,966741733324019311318495,734608627662380579542423,505630955055904137442279,15871711358158609390904071,10121673872563223746015999,4998342043394623954819855,1624543651889392875526567,18314170044292439035742089,21049582142696434195448107,24993515642442308265440125,30786387207540868763552143;2616798605261584644176000929139,39594989627181552184734515922455,10472617937187165404718641419787,7486084573526413446694132258163,6315269785616960644485658364651,5366959642771135805728184812895,4471590667574749341469579815017,124024754316277052732867688322943,57891096592366461869386609531799,46085642479020301594154395870127,42366507548290043780968580630291,40880051077793308884510782212373,15417937259453280598830638330411,12133107170984322865987228748099,11177981963646391461763108921943,10802005545192520715969633650865,8582763020428702715157337529675,7988116610024221622447309797919,7736070933010608993810443544041,6900974698952954302693761222407,6634002291516994680503940316529,5858851065004653897348233904773,265579472672103903004120370093087,164764346673636246359712943133015,139913722380190913115748092349979,131119239557455696301132300448461,75972709384900014586533461363471,64792852965905046172908321303635,60955103929553740911327226685717,50815245677543908175079757319963,48198349143818198121782894018045,44116197996929807978790709422209,20907949623895583502011881910723,17378687989105916219462420336567,16270894447363144915343096633489,13379708799314239234564816424255,12681293507322704937269896541177,11623682445317016230778142607021,9326446592399268874204866699431,8914714833403747673440078561553,8268684135186465702676144041797,7162394837841495356891420984285,327865600271905038399653641232123,291941192300852848266097869954605,200438983377170771781221539982051,179746880299447256415044920092533,151142631612011078106902338065497,92626682435416658766814578373307,82815895548820174546963839135389,69775979151870015183834007951553,54178268862269388039158583573881,26692614685480373799926920106879,23157269079439431664749090935801,18892467181450671841858441325645,14317773630168373633442131355333,9868087936415139467236719893309,378701198310214596930657994155641,230333207936336433168433575015569,107503556816971495175072871083225,32658740711464543641149704541957,445873052186144777397789725363159,521561507338226632377598254498677,636881942439982185836744214620195,817786600668943340187871121781713;183509060266019106565850791279735625663,2603502004957453509665860040251142899595,657378547581834126393829873920109505879,472239117686991738318669597707905966271,403511740419567036190179874088388370967,349651884543901729470054747540464660315,297711908616238764765917672035631790989,8549055976255665590563976077116112657811,3830646863078098620074791905800943168203,3035914365243338976771647518348175304899,2787836021455844132459509535160076780247,2688913429249970386265577512221284911921,968152020014086635629909043304581562487,761334834773566298574717874421666819183,701418772863011808510243856683566408531,677869555637643619763650679360768917205,539489912559968739364109060574177315575,502576440282952784276572342800946128923,487144876238961481173450494288786819597,437352469282918579139291525983919443619,421673082289123653838559214332642298293,377467443894230855904698127230586927641,19154075196785906014536809018320208034419,11474146758474422790274943543941683727115,9678202755205570697866113348182242846463,9051599747991715410613276830013442856137,5061883622689786803432773438570830001507,4296413857763992016233299111242471696855,4036930532857829378814168905638053628529,3352338808329378396120831726510389679551,3177020472191744482590849038987341103225,2904439932764039319805517929342750166573,1316704205562931778800820012244329895791,1091711942097185117370856745224024681139,1021849442676372222485023524940398821813,839562794345568376119430498703109679835,795732381288691429080031515331406184509,729377249142647365727477665483118337857,585922652848330840615241378774246028227,560190766137923734936031677769966770901,519972147149027362608007981549300268249,453095979387003227228001852395368340945,23948836479473585089904914926067962519071,21161428020914020815667397850353971840745,14097574108040828705162466907968596889767,12564527669137524717231312619623707903441,10484706367593476393166183452386123634789,6221550533452669198194375964668889856159,5533337826306595523005014109465235247833,4635511804669542490227696243498577675181,3578713959312979068903440792746199479877,1692136583000831517097185761363553804443,1460860575600471279085217858111278109117,1187547931028465332997668205720344202465,898491376248220304178711499401366591161,619791511242942225117380934205672837553,27996713207464910115235663386971679619397,16371033498561178896747535227449314844093,7295211873609270410700110888501676528485,2096440184010231724777326143574100987769,33541583641041381521922354849672059387723,39813482761324299385655881149451577932049,49819005750725940570302720478944322878375,66419604937546448542595755829418047664701;25616777039119335459442199585687705055319,346511367351747737280658387494552469534999,84161899564730238892344810885844955706679,60660351561930100834473156950820300722119,52309171993293881187531700713045000891919,45994483177967806571784521269644445040659,39832966318138076812349848774259151577429,1183478479415843702950294936702282582753399,512396788423588560407895978937490103894919,404658535714793021282536948771196043454159,371266809330689823554636982023679225892819,357976231608071808169544834167488322246549,123982504074851304584843434319099606057959,97450876778621259689747675803626441265519,89782691468587682883460216982978057121139,86771335954796177748887779455384880911349,69133749834612818006459055975793290526879,64442524397114337166995804911304151361539,62499970761062243907715520961293740511269,56367178162359195780724337119010083761979,54459043859144843237907315804998812703389,49242334327476891435561785052085086571009,2754231917175078678808483307062875759132199,1601561768500123862160837707713345487821999,1343564137560649505017914459208042221973939,1254548016662385762886471595593366820944309,680786615631876530977874739851771475667039,575658287796936805556042497922358616129219,540363690252585871596498079359296126244709,447349943541633195634323161488467260738299,423671123598299670077387973302121458075869,386950640003272491556894234285556131199809,168958306031808199208021117013655616816959,139842525109589118766012087805685444462499,130870579171076813107457340294208190017669,107464414924068247841726638191584841148699,101853745772435672040195214916143634191549,93360828170297191313839178347800351222049,75057879194173451972425053325311281571019,71772680513488439119141358383380532925389,66651476875170649577997188347714708958929,58322456455934169554837342853698958521689,3479837941949365136321788186882891437205219,3055364942907608472703715695657700335809349,1983631990000000608776393063001713479872859,1759053364657361932894716344034458117395069,1458853190747656758824424047850359564088289,842146837882657993437367903690904354507659,745840631511826437827365524659647518686989,622007161732271281428351255999332976434449,478035528953382987110892695832734801015449,218190484385862353808361847063601319210219,187683009526040355032593288165809364058029,152181634882470983137060746321102311798449,115011928787897498503374064490146537150969,79383428535270307755897178488692271957769,4109328713446008417864503000436636666845809,2323761189259836148221841823790646485469369,995839924488405790271820286047723930783049,273028817101381750485197674948641398247529,4999042276349141301237570051725637361765759,6007920757543162790422486226078971054825069,7681548187207530776815921424789373560749099,10596240675569364521753544955121211329911849;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,12,-6,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,10,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,-2,-24,8,0;0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-20,55,-45,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-55,-5,45,20,-5,0,0,0,0,0,0,0,0,0,-60,40,0,0,20,40,-10,4;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-12,18,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,-6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,4,0;0,0,0,0,0,0,0,9,-18,9,18,-9,0,0,0,0,0,0,0,0,0,0,-18,36,-27,27,9,0,-54,0,54,-9,0,0,0,0,0,0,0,0,0,0,-18,-18,9,36,-9,-18,36,-36,18,0,0,0,0,0,0,0,0,0,21,24,-12,4;0,48,0,0,0,0,0,-36,148,24,-16,84,0,0,0,0,0,0,0,0,0,0,69,-203,85,-110,85,93,290,66,-143,89,0,0,0,0,0,0,0,0,0,0,148,80,-228,-240,0,236,0,240,4,0,0,0,0,0,480,-480,240,0,-36,-240,48,0;2,2,2,2,2,2,-2,2,2,2,2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,2,-2,2,2,-2,2,-2,-2,2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,2,-2,-2,2,-2,-2,-2,2,-2,-2,-2,-2,-2,-2,-2,-2,2,-2,2,-2;-4,-4,-4,-4,-4,0,4,-4,-4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,-4,0,4,4,0,4,-4,0,4,-4,0,4,4,-4,0,4,4,4,4,4,4,4,-4,0,-4,4;4,4,4,4,4,0,-2,4,4,4,0,-2,4,4,0,-2,8,0,-6,6,0,-8,4,4,0,-2,8,0,-6,6,0,-8,8,0,-6,6,0,-8,2,0,-4,-4,0,-6,6,0,-8,2,0,-4,-4,2,0,-4,-4,-4,-4,-4,-4,-4,8,0,2,-4;4,4,4,12,-8,-24,-7,4,12,-8,-24,-7,4,-8,-24,-15,-4,0,21,-1,14,2,4,-8,-24,-15,-4,0,21,-1,14,2,-2,-14,1,-21,0,4,15,24,8,-4,-14,1,-21,0,4,15,24,8,-4,7,24,8,-12,-4,8,-12,-4,-4,-2,24,7,-4;-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2,-2;3756239784630327769748446367957325264061261809229,49002412113592922079568591435357541024665315776509,11513086613616899753504847451820777218675955098989,8317582424267085839232243222769532689322911008029,7221507471357708063831189532984633646919578939829,6422122878886038891138070379870534305705206667169,5638138609297143761596730954645462208628728529239,173078599285834605072713989065505656032742412330909,72759022347039150072690543312538709222016332609229,57294456613783746691871576325749862381292934500069,52528898334723611982122259263830173434955492762129,50634991213310967334959968435937137981589246963559,16963877333960706105200610916160949544969198569469,13329288906945716090737505050003090890175595705429,12280517938905783895592387886708061168041950902849,11868858846142752988820144982069058554701135499959,9463597713199747246064592140646125016879124009189,8825129933476643834341817515813358456033973771249,8562548769912826800276538312585885650531226020679,7748253728963273585000703279320958055723947363289,7497328925826186641230630555226814161292679119599,6831712573157134163795429407796552859416391489019,416137526757375735588656253250154608006259485489709,235827242651593991531254402970697985760237638357509,196947123267099863481222990567243897600717226336049,183653449335842241990169142050134639892657371355719,97100102950886814528359169162543258270553904688149,81853177795386057520256581907204875462007152722529,76773579785268702015858188690163782917384957260119,63398864335730264397872697432145323726630452292809,60010150110790231514880607260974426715743504567679,54765941745825353443920715807428405131570067638219,23151443436306414630295539391286976442445229638469,19137412236341928383775430443898659173385871094609,17907429336851991541076926593519400407185017391079,14698963171242254422118629503554718623789967778809,13931510349684302707879332122964873313394948158159,12769893091652254598994296434961647553763540733659,10272093478400376456415634977955621291949999057929,9823531432560093958580448111099721955490943801599,9125588580843983036894647527529323641145938485739,8009665431968655801056889724396868797300428184899,530409269824608389787905277174008406678524868158529,463219495303178986233537274221759438424396614506359,294050620784371840053817850424483303940418648913769,259664914639997221882133347857768580325114200454879,214250944971266956845353538583188250671452072057899,120748572117839120080759184266188047274810036088569,106570103460645810498810070797788128594458144179599,88549412020340903001128804192494226153309792022459,67803005669771025135961412876667643863101114509459,30008104401982414413576307343334105155377487953129,25739998940421360882319579711838238948459502071839,20832025572642219455989649284395208456213091426059,15731682901758081466112363531471005165632500041379,10862853482685444145900608879741374270529102932179,631804906635027819414386528008329595282339297712219,347043595019672703051138208707016561795620786808179,143800885906464898601643271500762302514001358529059,37855268943910252364506379760016884668098768116339,779122022406506594761795636306658766344089915303669,946444939885041094756902522973822491799286043192879,1233569402893359484802600716576467083010834895403609,1755318263354732794986937069767535576507733965569859]),"listed+j20");


==> anc/numbers/deposit/R6/C7/orig_copies/lll_kernel.out <==
listed: kernel rank 43; |H|^2=1822; H in kernel: 1
listed: 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):
   1822  96
   1890  0
   1954  -96
   2044  0
   2064  120
   2156  48
   2156  0
   2176  0
   2190  -48
   2254  96
   2314  0
   2328  -48
listed: number of kernel basis vectors with nonzero shift: 35
listed+j20: kernel rank 42; |H|^2=1822; H in kernel: 0
listed+j20: 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):
   5166  0
   5690  48
   5868  48
   6032  -144
   6418  -72
   6776  168
   6878  0
   7662  -96
   7702  96
   7788  -144
   8264  96
   8774  24
listed+j20: number of kernel basis vectors with nonzero shift: 39


==> anc/numbers/deposit/R6/C7/orig_copies/lll_kernel.py <==
"""Integer kernel of the reconstruction conditions (LLL-reduced by PARI matkerint) without and with
the j=20 moment; norms of the shortest homogeneous integer solutions and their zeta2/w^5 shifts."""
import subprocess
from fractions import Fraction as F
from math import lcm
import rank_fast as R
A=[R.rows[n] for n in R.names if any(R.rows[n])]
row20=[R.data[a]["mom"][18] for a in R.ANSATZ]
tgt=R.tgt["z2"]
def introw(r):
    L=1
    for x in r: L=lcm(L,x.denominator)
    return [int(x*L) for x in r]
def mat(rows): return "Mat(["+";".join(",".join(str(x) for x in introw(r)) for r in rows)+"])"
H=[int(x) for x in R.LINE1[:64]]
gp="""default(parisizemax,4000000000);
T=[%s]; H=[%s]~;
doit(A,lab)={my(K=matkerint(A),n=#K, nr=vector(n,i,norml2(K[,i])), tv=vector(n,i,T*K[,i]), p=vecsort(nr,,1));
  print(lab,": kernel rank ",n,"; |H|^2=",norml2(H), "; H in kernel: ",A*H==0);
  print(lab,": 12 shortest kernel vectors (norm^2, zeta2/w^5 shift):");
  for(i=1,min(12,n), print("   ",nr[p[i]],"  ",tv[p[i]]));
  print(lab,": number of kernel basis vectors with nonzero shift: ",#select(x->x!=0,tv));
  }
doit(%s,"listed");
doit(%s,"listed+j20");
"""%(",".join(str(int(x)) for x in tgt), ",".join(map(str,H)), mat(A), mat(A+[row20]))
open("lll_kernel.gp","w").write(gp)
out=subprocess.run(["gp","-q","lll_kernel.gp"],input="",capture_output=True,text=True,timeout=3000)
print(out.stdout); print(out.stderr[-2000:])
open("lll_kernel.out","w").write(out.stdout)


==> anc/numbers/deposit/R6/C7/orig_copies/moments.out <==
homogeneous vector eq.(49): nonzero entries 53
j=4 M=2: rational=0  zeta3=0  zeta5=-360  [match]   H(M)=0
j=6 M=4: rational=175/3  zeta3=1750/9  zeta5=-6250/9  [match]   H(M)=0
j=8 M=6: rational=66493/600  zeta3=10633/30  zeta5=-4802/5  [match]   H(M)=0
j=10 M=8: rational=220854227/1411200  zeta3=27357/56  zeta5=-579121/490  [match]   H(M)=0
j=12 M=10: rational=28337309747461/144027072000  zeta3=345385183/571536  zeta5=-54479161/39690  [match]   H(M)=0
j=14 M=12: rational=9657407179406311/41493513600000  zeta3=158654990663/224532000  zeta5=-7399612441/4802490  [match]   H(M)=0
j=16 M=14: rational=74429504651244877/280496151936000  zeta3=205108095887/256864608  zeta5=-1372958223289/811620810  [match]   H(M)=0
j=18 M=16: rational=8122582838282649980649377/27516111512617728000000  zeta3=72169501556777041/81811377648000  zeta5=-5936819760481/3246483240  [match]   H(M)=0
j=20 M=18: rational=1399928337444356711866218313/4337539760261740032000000  zeta3=27787856664398189/28974862917000  zeta5=-203755669038601/104248184040  [match]   H(M)=12178753/3596395106304000


==> anc/numbers/deposit/R6/C7/orig_copies/moments.py <==
"""Values of the KV all-spin formula and of the homogeneous vector (eq. (49)) at even M=j-2.
Binomial sums evaluated exactly from their definition (no conversion used)."""
from fractions import Fraction as F
from math import comb
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1, LINE2, MOM, tex
from bs2s import Sval
import re
def BSdef(a,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))
def comb_val(d,M): return sum(v*BSdef(k,M) for k,v in d.items())
H={ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]!=0}
print("homogeneous vector eq.(49): nonzero entries",len(H))
rows=[]
for j in range(4,22,2):
    M=j-2
    rat=4*comb_val(NPADFL,M); z3=comb_val(Z3PART,M); z5=-40*BSdef((1,),M)**2
    h=comb_val(H,M)
    ok = MOM.get(j)
    st = "" if ok is None else ("match" if (rat,z3,z5)==ok else "MISMATCH %s"%(str(ok)))
    print(f"j={j} M={M}: rational={rat}  zeta3={z3}  zeta5={z5}  [{st}]   H(M)={h}")


==> anc/numbers/deposit/R6/C7/orig_copies/numeval.py <==
"""Numerical evaluation (PARI/GP polylogmult star values) of expressions in S_u(inf) and PSLQ
against bases of (alternating) MZV products.  Expressions: {(p, words): coef} with p = power of
sinf (must be 0 here, except for large-M where p = power of L and handled separately)."""
import subprocess, os, re, itertools
from fractions import Fraction as F
HERE=os.path.dirname(os.path.abspath(__file__))
def _strict_terms(w):
    if len(w)<=1: return [tuple(w)]
    out=[]
    for rest in _strict_terms(w[1:]):
        out.append((w[0],)+rest)
        a,b=w[0],rest[0]
        out.append(((1 if a>0 else -1)*(1 if b>0 else -1)*(abs(a)+abs(b)),)+rest[1:])
    return out
def word_pari(w):
    """S_w(inf) (non-strict nested sum) as a sum of strict multiple polylogarithms at +-1
    (PARI's star option rejects a leading index 1 with sign -1)."""
    assert w[0]!=1
    return "("+"+".join("polylogmult([%s],[%s])"%(",".join(str(abs(x)) for x in z),",".join(("1" if x>0 else "-1") for x in z)) for z in _strict_terms(w))+")"

def run_gp(script, name):
    path=os.path.join(HERE,name+".gp")
    open(path,"w").write(script)
    out=subprocess.run(["gp","-q","-s","2000000000",path],input="",capture_output=True,text=True,timeout=3000)
    open(os.path.join(HERE,name+".gpout"),"w").write(out.stdout+out.stderr)
    return out.stdout

# basis constants (PARI expressions) with weights
GEN={"ln2":("log(2)",1),"z2":("zeta(2)",2),"z3":("zeta(3)",3),"z5":("zeta(5)",5),"z7":("zeta(7)",7),
     "Li4h":("polylog(4,1/2)",4),"Li5h":("polylog(5,1/2)",5),"Li6h":("polylog(6,1/2)",6),"Li7h":("polylog(7,1/2)",7),
     "s6":("polylogmult([5,1],[-1,-1],1)",6)}
def monomials(gens, w):
    """all monomials in gens of total weight exactly w"""
    names=sorted(gens,key=lambda g:(-GEN[g][1],g))
    res=[]
    def rec(i,rem,cur):
        if rem==0: res.append(tuple(cur)); return
        if i==len(names): return
        g=names[i]; wt=GEN[g][1]
        for k in range(rem//wt,-1,-1):
            rec(i+1,rem-k*wt,cur+[g]*k)
    rec(0,w,[])
    return res
MZVGENS=["z2","z3","z5","z7"]
ALTGENS=["ln2","z2","z3","z5","z7","Li4h","Li5h","Li6h","Li7h","s6"]
def mono_pari(m):
    return "*".join(GEN[g][0] for g in m) if m else "1"
def mono_name(m):
    if not m: return "1"
    out=[]
    for g in sorted(set(m)):
        k=m.count(g); out.append(g if k==1 else "%s^%d"%(g,k))
    return "*".join(out)

def build_script(quantities, prec=150):
    """quantities: list of (label, expr, weights(list), gens) ; expr dict (0,words)->coef"""
    words=set()
    for _,e,_,_ in quantities:
        for (p,ws) in e: words.update(ws)
    words=sorted(words,key=lambda w:(sum(map(abs,w)),w))
    s=["default(realprecision,%d);"%prec,"default(parisizemax,4000000000);","SW=Map();"]
    for i,w in enumerate(words):
        s.append("mapput(SW,%d,%s);"%(i,word_pari(w)))
    widx={w:i for i,w in enumerate(words)}
    for label,e,wts,gens in quantities:
        terms=[]
        for (p,ws),c in e.items():
            assert p==0
            fac="*".join("mapget(SW,%d)"%widx[w] for w in ws) if ws else "1"
            terms.append("(%s)*%s"%(str(c),fac))
        val="0" if not terms else "+".join(terms)
        basis=[]
        for w in wts: basis+=monomials(gens,w)
        s.append("v=%s;"%val)
        bvec="["+",".join(mono_pari(m) for m in basis)+"]"
        s.append("B=%s;"%bvec)
        s.append('if(abs(v)<10^(-%d), print("%s|ZERO|",v), r=lindep(concat([v],B),%d); print("%s|",Vec(r),"|",v));'%(prec-20,label,prec-30,label))
        quantities_basis[label]=basis
    return "\n".join(s)
quantities_basis={}
def parse(out):
    res={}
    for line in out.splitlines():
        if "|" not in line: continue
        parts=line.split("|")
        label=parts[0]
        if parts[1]=="ZERO": res[label]=("ZERO",{} ,parts[2]); continue
        vec=[int(x) for x in parts[1].strip()[1:-1].split(",")]
        basis=quantities_basis[label]
        if vec[0]==0: res[label]=("NOREL",vec,parts[2]); continue
        coeffs={mono_name(basis[i]):F(-vec[i+1],vec[0]) for i in range(len(basis)) if vec[i+1]!=0}
        res[label]=("REL",coeffs,parts[2])
    return res


==> anc/numbers/deposit/R6/C7/orig_copies/per_basis.gp <==
default(realprecision,200);
default(parisizemax,4000000000);
SW=Map();
mapput(SW,0,polylogmult([2],[-1],1));
mapput(SW,1,polylogmult([2],[1],1));
mapput(SW,2,polylogmult([3],[-1],1));
mapput(SW,3,polylogmult([2,1],[-1,1],1));
mapput(SW,4,polylogmult([3],[1],1));
mapput(SW,5,polylogmult([4],[-1],1));
mapput(SW,6,polylogmult([3,1],[-1,1],1));
mapput(SW,7,polylogmult([2,2],[-1,-1],1));
mapput(SW,8,polylogmult([2,1,1],[-1,1,1],1));
mapput(SW,9,polylogmult([2,2],[-1,1],1));
mapput(SW,10,polylogmult([2,2],[1,-1],1));
mapput(SW,11,polylogmult([2,2],[1,1],1));
mapput(SW,12,polylogmult([3,1],[1,1],1));
mapput(SW,13,polylogmult([4],[1],1));
mapput(SW,14,polylogmult([5],[-1],1));
mapput(SW,15,polylogmult([4,1],[-1,1],1));
mapput(SW,16,polylogmult([3,2],[-1,-1],1));
mapput(SW,17,polylogmult([3,1,1],[-1,1,1],1));
mapput(SW,18,polylogmult([3,2],[-1,1],1));
mapput(SW,19,polylogmult([2,3],[-1,-1],1));
mapput(SW,20,polylogmult([2,2,1],[-1,-1,1],1));
mapput(SW,21,polylogmult([2,1,2],[-1,1,-1],1));
mapput(SW,22,polylogmult([2,1,1,1],[-1,1,1,1],1));
mapput(SW,23,polylogmult([2,1,2],[-1,1,1],1));
mapput(SW,24,polylogmult([2,2,1],[-1,1,1],1));
mapput(SW,25,polylogmult([2,3],[-1,1],1));
mapput(SW,26,polylogmult([2,3],[1,-1],1));
mapput(SW,27,polylogmult([2,2,1],[1,-1,1],1));
mapput(SW,28,polylogmult([2,3],[1,1],1));
mapput(SW,29,polylogmult([3,2],[1,-1],1));
mapput(SW,30,polylogmult([3,1,1],[1,1,1],1));
mapput(SW,31,polylogmult([3,2],[1,1],1));
mapput(SW,32,polylogmult([4,1],[1,1],1));
mapput(SW,33,polylogmult([5],[1],1));
mapput(SW,34,polylogmult([6],[-1],1));
mapput(SW,35,polylogmult([5,1],[-1,1],1));
mapput(SW,36,polylogmult([4,2],[-1,-1],1));
mapput(SW,37,polylogmult([4,1,1],[-1,1,1],1));
mapput(SW,38,polylogmult([4,2],[-1,1],1));
mapput(SW,39,polylogmult([3,3],[-1,-1],1));
mapput(SW,40,polylogmult([3,2,1],[-1,-1,1],1));
mapput(SW,41,polylogmult([3,1,2],[-1,1,-1],1));
mapput(SW,42,polylogmult([3,1,1,1],[-1,1,1,1],1));
mapput(SW,43,polylogmult([3,1,2],[-1,1,1],1));
mapput(SW,44,polylogmult([3,2,1],[-1,1,1],1));
mapput(SW,45,polylogmult([3,3],[-1,1],1));
mapput(SW,46,polylogmult([2,4],[-1,-1],1));
mapput(SW,47,polylogmult([2,3,1],[-1,-1,1],1));
mapput(SW,48,polylogmult([2,2,2],[-1,-1,-1],1));
mapput(SW,49,polylogmult([2,2,1,1],[-1,-1,1,1],1));
mapput(SW,50,polylogmult([2,2,2],[-1,-1,1],1));
mapput(SW,51,polylogmult([2,1,3],[-1,1,-1],1));
mapput(SW,52,polylogmult([2,1,2,1],[-1,1,-1,1],1));
mapput(SW,53,polylogmult([2,1,1,2],[-1,1,1,-1],1));
mapput(SW,54,polylogmult([2,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,55,polylogmult([2,1,1,2],[-1,1,1,1],1));
mapput(SW,56,polylogmult([2,1,2,1],[-1,1,1,1],1));
mapput(SW,57,polylogmult([2,1,3],[-1,1,1],1));
mapput(SW,58,polylogmult([2,2,2],[-1,1,-1],1));
mapput(SW,59,polylogmult([2,2,1,1],[-1,1,1,1],1));
mapput(SW,60,polylogmult([2,2,2],[-1,1,1],1));
mapput(SW,61,polylogmult([2,3,1],[-1,1,1],1));
mapput(SW,62,polylogmult([2,4],[-1,1],1));
mapput(SW,63,polylogmult([2,4],[1,-1],1));
mapput(SW,64,polylogmult([2,3,1],[1,-1,1],1));
mapput(SW,65,polylogmult([2,2,2],[1,-1,-1],1));
mapput(SW,66,polylogmult([2,2,1,1],[1,-1,1,1],1));
mapput(SW,67,polylogmult([2,2,2],[1,-1,1],1));
mapput(SW,68,polylogmult([2,2,2],[1,1,-1],1));
mapput(SW,69,polylogmult([2,2,2],[1,1,1],1));
mapput(SW,70,polylogmult([2,3,1],[1,1,1],1));
mapput(SW,71,polylogmult([2,4],[1,1],1));
mapput(SW,72,polylogmult([3,3],[1,-1],1));
mapput(SW,73,polylogmult([3,2,1],[1,-1,1],1));
mapput(SW,74,polylogmult([3,1,2],[1,1,-1],1));
mapput(SW,75,polylogmult([3,1,1,1],[1,1,1,1],1));
mapput(SW,76,polylogmult([3,1,2],[1,1,1],1));
mapput(SW,77,polylogmult([3,2,1],[1,1,1],1));
mapput(SW,78,polylogmult([3,3],[1,1],1));
mapput(SW,79,polylogmult([4,2],[1,-1],1));
mapput(SW,80,polylogmult([4,1,1],[1,1,1],1));
mapput(SW,81,polylogmult([4,2],[1,1],1));
mapput(SW,82,polylogmult([5,1],[1,1],1));
mapput(SW,83,polylogmult([6],[1],1));
mapput(SW,84,polylogmult([7],[-1],1));
mapput(SW,85,polylogmult([6,1],[-1,1],1));
mapput(SW,86,polylogmult([5,2],[-1,-1],1));
mapput(SW,87,polylogmult([5,1,1],[-1,1,1],1));
mapput(SW,88,polylogmult([5,2],[-1,1],1));
mapput(SW,89,polylogmult([4,3],[-1,-1],1));
mapput(SW,90,polylogmult([4,2,1],[-1,-1,1],1));
mapput(SW,91,polylogmult([4,1,2],[-1,1,-1],1));
mapput(SW,92,polylogmult([4,1,1,1],[-1,1,1,1],1));
mapput(SW,93,polylogmult([4,1,2],[-1,1,1],1));
mapput(SW,94,polylogmult([4,2,1],[-1,1,1],1));
mapput(SW,95,polylogmult([4,3],[-1,1],1));
mapput(SW,96,polylogmult([3,4],[-1,-1],1));
mapput(SW,97,polylogmult([3,3,1],[-1,-1,1],1));
mapput(SW,98,polylogmult([3,2,2],[-1,-1,-1],1));
mapput(SW,99,polylogmult([3,2,1,1],[-1,-1,1,1],1));
mapput(SW,100,polylogmult([3,2,2],[-1,-1,1],1));
mapput(SW,101,polylogmult([3,1,3],[-1,1,-1],1));
mapput(SW,102,polylogmult([3,1,2,1],[-1,1,-1,1],1));
mapput(SW,103,polylogmult([3,1,1,2],[-1,1,1,-1],1));
mapput(SW,104,polylogmult([3,1,1,1,1],[-1,1,1,1,1],1));
mapput(SW,105,polylogmult([3,1,1,2],[-1,1,1,1],1));
mapput(SW,106,polylogmult([3,1,2,1],[-1,1,1,1],1));
mapput(SW,107,polylogmult([3,1,3],[-1,1,1],1));
mapput(SW,108,polylogmult([3,2,2],[-1,1,-1],1));
mapput(SW,109,polylogmult([3,2,1,1],[-1,1,1,1],1));
mapput(SW,110,polylogmult([3,2,2],[-1,1,1],1));
mapput(SW,111,polylogmult([3,3,1],[-1,1,1],1));
mapput(SW,112,polylogmult([3,4],[-1,1],1));
mapput(SW,113,polylogmult([2,5],[-1,-1],1));
mapput(SW,114,polylogmult([2,4,1],[-1,-1,1],1));
mapput(SW,115,polylogmult([2,3,2],[-1,-1,-1],1));
mapput(SW,116,polylogmult([2,3,1,1],[-1,-1,1,1],1));
mapput(SW,117,polylogmult([2,3,2],[-1,-1,1],1));
mapput(SW,118,polylogmult([2,2,3],[-1,-1,-1],1));
mapput(SW,119,polylogmult([2,2,2,1],[-1,-1,-1,1],1));
mapput(SW,120,polylogmult([2,2,1,2],[-1,-1,1,-1],1));
mapput(SW,121,polylogmult([2,2,1,1,1],[-1,-1,1,1,1],1));
mapput(SW,122,polylogmult([2,2,1,2],[-1,-1,1,1],1));
mapput(SW,123,polylogmult([2,2,2,1],[-1,-1,1,1],1));
mapput(SW,124,polylogmult([2,2,3],[-1,-1,1],1));
mapput(SW,125,polylogmult([2,1,4],[-1,1,-1],1));
mapput(SW,126,polylogmult([2,1,3,1],[-1,1,-1,1],1));
mapput(SW,127,polylogmult([2,1,2,2],[-1,1,-1,-1],1));
mapput(SW,128,polylogmult([2,1,2,1,1],[-1,1,-1,1,1],1));
mapput(SW,129,polylogmult([2,1,2,2],[-1,1,-1,1],1));
mapput(SW,130,polylogmult([2,1,1,3],[-1,1,1,-1],1));
mapput(SW,131,polylogmult([2,1,1,2,1],[-1,1,1,-1,1],1));
mapput(SW,132,polylogmult([2,1,1,1,2],[-1,1,1,1,-1],1));
mapput(SW,133,polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1],1));
mapput(SW,134,polylogmult([2,1,1,1,2],[-1,1,1,1,1],1));
mapput(SW,135,polylogmult([2,1,1,2,1],[-1,1,1,1,1],1));
mapput(SW,136,polylogmult([2,1,1,3],[-1,1,1,1],1));
mapput(SW,137,polylogmult([2,1,2,2],[-1,1,1,-1],1));
mapput(SW,138,polylogmult([2,1,2,1,1],[-1,1,1,1,1],1));
mapput(SW,139,polylogmult([2,1,2,2],[-1,1,1,1],1));
mapput(SW,140,polylogmult([2,1,3,1],[-1,1,1,1],1));
mapput(SW,141,polylogmult([2,1,4],[-1,1,1],1));
mapput(SW,142,polylogmult([2,2,3],[-1,1,-1],1));
mapput(SW,143,polylogmult([2,2,2,1],[-1,1,-1,1],1));
mapput(SW,144,polylogmult([2,2,1,2],[-1,1,1,-1],1));
mapput(SW,145,polylogmult([2,2,1,1,1],[-1,1,1,1,1],1));
mapput(SW,146,polylogmult([2,2,1,2],[-1,1,1,1],1));
mapput(SW,147,polylogmult([2,2,2,1],[-1,1,1,1],1));
mapput(SW,148,polylogmult([2,2,3],[-1,1,1],1));
mapput(SW,149,polylogmult([2,3,2],[-1,1,-1],1));
mapput(SW,150,polylogmult([2,3,1,1],[-1,1,1,1],1));
mapput(SW,151,polylogmult([2,3,2],[-1,1,1],1));
mapput(SW,152,polylogmult([2,4,1],[-1,1,1],1));
mapput(SW,153,polylogmult([2,5],[-1,1],1));
mapput(SW,154,polylogmult([2,5],[1,-1],1));
mapput(SW,155,polylogmult([2,4,1],[1,-1,1],1));
mapput(SW,156,polylogmult([2,3,2],[1,-1,-1],1));
mapput(SW,157,polylogmult([2,3,1,1],[1,-1,1,1],1));
mapput(SW,158,polylogmult([2,3,2],[1,-1,1],1));
mapput(SW,159,polylogmult([2,2,3],[1,-1,-1],1));
mapput(SW,160,polylogmult([2,2,2,1],[1,-1,-1,1],1));
mapput(SW,161,polylogmult([2,2,1,2],[1,-1,1,-1],1));
mapput(SW,162,polylogmult([2,2,1,1,1],[1,-1,1,1,1],1));
mapput(SW,163,polylogmult([2,2,1,2],[1,-1,1,1],1));
mapput(SW,164,polylogmult([2,2,2,1],[1,-1,1,1],1));
mapput(SW,165,polylogmult([2,2,3],[1,-1,1],1));
mapput(SW,166,polylogmult([2,2,3],[1,1,-1],1));
mapput(SW,167,polylogmult([2,2,2,1],[1,1,-1,1],1));
mapput(SW,168,polylogmult([2,2,3],[1,1,1],1));
mapput(SW,169,polylogmult([2,3,2],[1,1,-1],1));
mapput(SW,170,polylogmult([2,3,1,1],[1,1,1,1],1));
mapput(SW,171,polylogmult([2,3,2],[1,1,1],1));
mapput(SW,172,polylogmult([2,4,1],[1,1,1],1));
mapput(SW,173,polylogmult([2,5],[1,1],1));
mapput(SW,174,polylogmult([3,4],[1,-1],1));
mapput(SW,175,polylogmult([3,3,1],[1,-1,1],1));
mapput(SW,176,polylogmult([3,2,2],[1,-1,-1],1));
mapput(SW,177,polylogmult([3,2,1,1],[1,-1,1,1],1));
mapput(SW,178,polylogmult([3,2,2],[1,-1,1],1));
mapput(SW,179,polylogmult([3,1,3],[1,1,-1],1));
mapput(SW,180,polylogmult([3,1,2,1],[1,1,-1,1],1));
mapput(SW,181,polylogmult([3,1,1,2],[1,1,1,-1],1));
mapput(SW,182,polylogmult([3,1,1,1,1],[1,1,1,1,1],1));
mapput(SW,183,polylogmult([3,1,1,2],[1,1,1,1],1));
mapput(SW,184,polylogmult([3,1,2,1],[1,1,1,1],1));
mapput(SW,185,polylogmult([3,1,3],[1,1,1],1));
mapput(SW,186,polylogmult([3,2,2],[1,1,-1],1));
mapput(SW,187,polylogmult([3,2,1,1],[1,1,1,1],1));
mapput(SW,188,polylogmult([3,2,2],[1,1,1],1));
mapput(SW,189,polylogmult([3,3,1],[1,1,1],1));
mapput(SW,190,polylogmult([3,4],[1,1],1));
mapput(SW,191,polylogmult([4,3],[1,-1],1));
mapput(SW,192,polylogmult([4,2,1],[1,-1,1],1));
mapput(SW,193,polylogmult([4,1,2],[1,1,-1],1));
mapput(SW,194,polylogmult([4,1,1,1],[1,1,1,1],1));
mapput(SW,195,polylogmult([4,1,2],[1,1,1],1));
mapput(SW,196,polylogmult([4,2,1],[1,1,1],1));
mapput(SW,197,polylogmult([4,3],[1,1],1));
mapput(SW,198,polylogmult([5,2],[1,-1],1));
mapput(SW,199,polylogmult([5,1,1],[1,1,1],1));
mapput(SW,200,polylogmult([5,2],[1,1],1));
mapput(SW,201,polylogmult([6,1],[1,1],1));
mapput(SW,202,polylogmult([7],[1],1));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:0:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:0:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:0:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:0:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:0:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:0:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:0:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:0:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-3|",Vec(r),"|",v));
v=(-56/3)*mapget(SW,1)*mapget(SW,4)+(32/3)*mapget(SW,31)+(4/3)*mapget(SW,33)+(32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,13)+(32)*mapget(SW,1)*mapget(SW,11)+(32/3)*mapget(SW,4)*mapget(SW,4)+(-40/3)*mapget(SW,78)+(-4/3)*mapget(SW,83)+(-8)*mapget(SW,81)+(-16)*mapget(SW,69)+(-8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:0:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:-1|",Vec(r),"|",v));
v=(-128)*mapget(SW,133)+(176/3)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,4)*mapget(SW,13)+(-112/3)*mapget(SW,11)*mapget(SW,4)+(-128/3)*mapget(SW,1)*mapget(SW,31)+(-16/3)*mapget(SW,1)*mapget(SW,33)+(-128/3)*mapget(SW,1)*mapget(SW,28)+(64/3)*mapget(SW,188)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8/3)*mapget(SW,200)+(64/3)*mapget(SW,171)+(4)*mapget(SW,202)+(8/3)*mapget(SW,173)+(64/3)*mapget(SW,168)+(64)*mapget(SW,104)+(64)*mapget(SW,145)+(-32)*mapget(SW,92)+(64)*mapget(SW,138)+(-32)*mapget(SW,109)+(-32)*mapget(SW,150)+(16)*mapget(SW,87)+(64)*mapget(SW,135)+(-32)*mapget(SW,106)+(-32)*mapget(SW,147)+(16)*mapget(SW,94)+(-32)*mapget(SW,140)+(16)*mapget(SW,111)+(16)*mapget(SW,152)+(-8)*mapget(SW,85)+(64)*mapget(SW,134)+(-32)*mapget(SW,105)+(-32)*mapget(SW,146)+(16)*mapget(SW,93)+(-32)*mapget(SW,139)+(16)*mapget(SW,110)+(16)*mapget(SW,151)+(-8)*mapget(SW,88)+(-32)*mapget(SW,136)+(16)*mapget(SW,107)+(16)*mapget(SW,148)+(-8)*mapget(SW,95)+(16)*mapget(SW,141)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:0:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:0:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,133)+(32)*mapget(SW,104)+(32)*mapget(SW,145)+(-16)*mapget(SW,92)+(32)*mapget(SW,138)+(-16)*mapget(SW,109)+(-16)*mapget(SW,150)+(8)*mapget(SW,87)+(32)*mapget(SW,135)+(-16)*mapget(SW,106)+(-16)*mapget(SW,147)+(8)*mapget(SW,94)+(-16)*mapget(SW,140)+(8)*mapget(SW,111)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(32)*mapget(SW,134)+(-16)*mapget(SW,105)+(-16)*mapget(SW,146)+(8)*mapget(SW,93)+(-16)*mapget(SW,139)+(8)*mapget(SW,110)+(8)*mapget(SW,151)+(-4)*mapget(SW,88)+(-16)*mapget(SW,136)+(8)*mapget(SW,107)+(8)*mapget(SW,148)+(-4)*mapget(SW,95)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:0:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:0:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:0:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:0:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:0:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:1:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:1:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:1:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:1:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:1:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:1:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:1:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:1:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-3|",Vec(r),"|",v));
v=(-56/3)*mapget(SW,1)*mapget(SW,4)+(32/3)*mapget(SW,31)+(4/3)*mapget(SW,33)+(32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-2|",Vec(r),"|",v));
v=(128)*mapget(SW,54)+(32/3)*mapget(SW,4)*mapget(SW,4)+(16)*mapget(SW,1)*mapget(SW,13)+(-40/3)*mapget(SW,78)+(8/3)*mapget(SW,83)+(-8)*mapget(SW,71)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,11)+(-16)*mapget(SW,69)+(-8)*mapget(SW,81)+(-64)*mapget(SW,42)+(-64)*mapget(SW,59)+(32)*mapget(SW,37)+(-64)*mapget(SW,56)+(32)*mapget(SW,44)+(32)*mapget(SW,61)+(-16)*mapget(SW,35)+(-64)*mapget(SW,55)+(32)*mapget(SW,43)+(32)*mapget(SW,60)+(-16)*mapget(SW,38)+(32)*mapget(SW,57)+(-16)*mapget(SW,45)+(-16)*mapget(SW,62)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:1:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:-1|",Vec(r),"|",v));
v=(640)*mapget(SW,133)+(-384)*mapget(SW,134)+(-384)*mapget(SW,135)+(-384)*mapget(SW,138)+(-384)*mapget(SW,145)+(-448)*mapget(SW,104)+(-16/3)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(64)*mapget(SW,22)*mapget(SW,1)+(16)*mapget(SW,3)*mapget(SW,13)+(16/3)*mapget(SW,0)*mapget(SW,31)+(-16/3)*mapget(SW,0)*mapget(SW,33)+(16/3)*mapget(SW,0)*mapget(SW,28)+(-56/3)*mapget(SW,4)*mapget(SW,13)+(-16)*mapget(SW,1)*mapget(SW,33)+(32/3)*mapget(SW,197)+(-32/3)*mapget(SW,202)+(8)*mapget(SW,173)+(32/3)*mapget(SW,190)+(48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,1)*mapget(SW,28)+(-32)*mapget(SW,1)*mapget(SW,31)+(8)*mapget(SW,200)+(-32)*mapget(SW,11)*mapget(SW,4)+(16)*mapget(SW,168)+(16)*mapget(SW,171)+(16)*mapget(SW,188)+(256)*mapget(SW,105)+(256)*mapget(SW,106)+(256)*mapget(SW,109)+(224)*mapget(SW,92)+(-32)*mapget(SW,17)*mapget(SW,1)+(-8)*mapget(SW,2)*mapget(SW,13)+(224)*mapget(SW,146)+(224)*mapget(SW,147)+(192)*mapget(SW,150)+(-32)*mapget(SW,24)*mapget(SW,1)+(-128)*mapget(SW,93)+(-128)*mapget(SW,94)+(-112)*mapget(SW,87)+(16)*mapget(SW,15)*mapget(SW,1)+(224)*mapget(SW,139)+(192)*mapget(SW,140)+(-32)*mapget(SW,23)*mapget(SW,1)+(-144)*mapget(SW,110)+(-128)*mapget(SW,111)+(16)*mapget(SW,18)*mapget(SW,1)+(-112)*mapget(SW,151)+(-96)*mapget(SW,152)+(16)*mapget(SW,25)*mapget(SW,1)+(64)*mapget(SW,88)+(56)*mapget(SW,85)+(-8)*mapget(SW,14)*mapget(SW,1)+(192)*mapget(SW,136)+(-128)*mapget(SW,107)+(-112)*mapget(SW,148)+(64)*mapget(SW,95)+(-96)*mapget(SW,141)+(64)*mapget(SW,112)+(48)*mapget(SW,153)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:1:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:1:0|",Vec(r),"|",v));
v=(320)*mapget(SW,133)+(-160)*mapget(SW,134)+(-160)*mapget(SW,135)+(-160)*mapget(SW,138)+(-160)*mapget(SW,145)+(-160)*mapget(SW,104)+(80)*mapget(SW,105)+(80)*mapget(SW,106)+(80)*mapget(SW,109)+(64)*mapget(SW,92)+(80)*mapget(SW,146)+(80)*mapget(SW,147)+(64)*mapget(SW,150)+(-32)*mapget(SW,93)+(-32)*mapget(SW,94)+(-24)*mapget(SW,87)+(80)*mapget(SW,139)+(64)*mapget(SW,140)+(-40)*mapget(SW,110)+(-32)*mapget(SW,111)+(-32)*mapget(SW,151)+(-24)*mapget(SW,152)+(12)*mapget(SW,88)+(8)*mapget(SW,85)+(64)*mapget(SW,136)+(-32)*mapget(SW,107)+(-32)*mapget(SW,148)+(12)*mapget(SW,95)+(-24)*mapget(SW,141)+(12)*mapget(SW,112)+(8)*mapget(SW,153)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:1:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,54)+(32)*mapget(SW,42)+(32)*mapget(SW,59)+(-16)*mapget(SW,37)+(32)*mapget(SW,56)+(-16)*mapget(SW,44)+(-16)*mapget(SW,61)+(8)*mapget(SW,35)+(32)*mapget(SW,55)+(-16)*mapget(SW,43)+(-16)*mapget(SW,60)+(8)*mapget(SW,38)+(-16)*mapget(SW,57)+(8)*mapget(SW,45)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:1:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:1:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:1:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:1:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:2:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:2:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:2:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:2:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:2:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:2:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:2:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:2:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(4)*mapget(SW,33)+(8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,83)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,11)+(-16)*mapget(SW,69);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:2:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,92)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(16)*mapget(SW,202)+(-8)*mapget(SW,173)+(48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,11)*mapget(SW,4)+(-32)*mapget(SW,1)*mapget(SW,28)+(16)*mapget(SW,168)+(-32)*mapget(SW,1)*mapget(SW,31)+(16)*mapget(SW,171)+(16)*mapget(SW,188)+(16)*mapget(SW,87)+(16)*mapget(SW,94)+(-8)*mapget(SW,85)+(16)*mapget(SW,93)+(-8)*mapget(SW,88)+(-8)*mapget(SW,95)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:2:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:2:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,92)+(8)*mapget(SW,87)+(8)*mapget(SW,94)+(-4)*mapget(SW,85)+(8)*mapget(SW,93)+(-4)*mapget(SW,88)+(-4)*mapget(SW,95)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:2:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:2:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:2:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:2:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:2:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:3:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:3:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:3:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:3:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:3:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:3:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:3:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:3:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-3|",Vec(r),"|",v));
v=(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,12)+(8)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,76)+(-16)*mapget(SW,77)+(-48)*mapget(SW,80)+(32)*mapget(SW,82)+(-12)*mapget(SW,83)+(8)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,78)+(24)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:3:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,150)+(-16)*mapget(SW,4)*mapget(SW,12)+(16)*mapget(SW,185)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,1)*mapget(SW,31)+(-16)*mapget(SW,11)*mapget(SW,4)+(16)*mapget(SW,188)+(16)*mapget(SW,189)+(-48)*mapget(SW,1)*mapget(SW,32)+(48)*mapget(SW,195)+(48)*mapget(SW,196)+(96)*mapget(SW,199)+(16)*mapget(SW,87)+(-80)*mapget(SW,201)+(48)*mapget(SW,202)+(16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,190)+(-72)*mapget(SW,200)+(16)*mapget(SW,152)+(-8)*mapget(SW,85)+(16)*mapget(SW,151)+(-48)*mapget(SW,197)+(-8)*mapget(SW,88)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:3:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:3:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,150)+(8)*mapget(SW,87)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(8)*mapget(SW,151)+(-4)*mapget(SW,88)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:3:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:3:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:3:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:3:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:3:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:4:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:4:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:4:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:4:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:4:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:4:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:4:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:4:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-3|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(24)*mapget(SW,32)+(-12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,12)+(32)*mapget(SW,1)*mapget(SW,13)+(16)*mapget(SW,76)+(16)*mapget(SW,77)+(-24)*mapget(SW,78)+(-80)*mapget(SW,81)+(96)*mapget(SW,80)+(-96)*mapget(SW,82)+(-16)*mapget(SW,70)+(8)*mapget(SW,4)*mapget(SW,4)+(48)*mapget(SW,83)+(8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:4:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,140)+(16)*mapget(SW,4)*mapget(SW,12)+(-40)*mapget(SW,4)*mapget(SW,13)+(-16)*mapget(SW,185)+(16)*mapget(SW,190)+(80)*mapget(SW,197)+(-32)*mapget(SW,1)*mapget(SW,33)+(-48)*mapget(SW,195)+(-48)*mapget(SW,196)+(160)*mapget(SW,200)+(-192)*mapget(SW,199)+(176)*mapget(SW,201)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,1)*mapget(SW,28)+(-16)*mapget(SW,1)*mapget(SW,31)+(16)*mapget(SW,171)+(48)*mapget(SW,172)+(16)*mapget(SW,111)+(16)*mapget(SW,152)+(-8)*mapget(SW,85)+(-96)*mapget(SW,202)+(16)*mapget(SW,141)+(-32)*mapget(SW,173)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:4:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:4:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,140)+(8)*mapget(SW,111)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:4:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:4:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:4:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:4:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:4:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:5:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:5:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:5:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:5:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:5:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:5:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:5:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:5:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,32)+(32)*mapget(SW,33)+(8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-2|",Vec(r),"|",v));
v=(24)*mapget(SW,1)*mapget(SW,13)+(-48)*mapget(SW,80)+(24)*mapget(SW,81)+(64)*mapget(SW,82)+(-60)*mapget(SW,83)+(-32)*mapget(SW,71)+(16)*mapget(SW,70)+(-8)*mapget(SW,78);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:5:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,136)+(-64)*mapget(SW,1)*mapget(SW,33)+(96)*mapget(SW,199)+(-48)*mapget(SW,200)+(-96)*mapget(SW,201)+(88)*mapget(SW,202)+(64)*mapget(SW,173)+(-24)*mapget(SW,4)*mapget(SW,13)+(-48)*mapget(SW,172)+(32)*mapget(SW,190)+(-16)*mapget(SW,189)+(48)*mapget(SW,1)*mapget(SW,32)+(-16)*mapget(SW,1)*mapget(SW,28)+(16)*mapget(SW,168)+(16)*mapget(SW,107)+(16)*mapget(SW,148)+(-8)*mapget(SW,95)+(16)*mapget(SW,141)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:5:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:5:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,136)+(8)*mapget(SW,107)+(8)*mapget(SW,148)+(-4)*mapget(SW,95)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:5:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:5:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:5:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:5:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:5:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:6:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:6:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:6:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:6:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:6:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:6:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:6:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:6:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,8)+(16)*mapget(SW,9)+(32)*mapget(SW,6)+(-24)*mapget(SW,5)+(-8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-3|",Vec(r),"|",v));
v=(-64/3)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,1)+(-64)*mapget(SW,22)+(32)*mapget(SW,23)+(32)*mapget(SW,24)+(64)*mapget(SW,17)+(-32/3)*mapget(SW,25)+(-32)*mapget(SW,18)+(-48)*mapget(SW,15)+(-16)*mapget(SW,27)+(80/3)*mapget(SW,14)+(24)*mapget(SW,26)+(40/3)*mapget(SW,29);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-2|",Vec(r),"|",v));
v=(112/3)*mapget(SW,2)*mapget(SW,4)+(-64)*mapget(SW,6)*mapget(SW,1)+(48)*mapget(SW,5)*mapget(SW,1)+(64)*mapget(SW,42)+(-32)*mapget(SW,43)+(-32)*mapget(SW,44)+(-64)*mapget(SW,37)+(32/3)*mapget(SW,45)+(32)*mapget(SW,38)+(48)*mapget(SW,35)+(48)*mapget(SW,64)+(-80/3)*mapget(SW,34)+(-40)*mapget(SW,63)+(-88/3)*mapget(SW,72)+(16)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,66)+(16)*mapget(SW,67)+(16)*mapget(SW,73)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,68)+(32)*mapget(SW,0)*mapget(SW,11)+(-32)*mapget(SW,3)*mapget(SW,4)+(64)*mapget(SW,8)*mapget(SW,1)+(-32)*mapget(SW,9)*mapget(SW,1)+(-8)*mapget(SW,79)+(16)*mapget(SW,0)*mapget(SW,13);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:6:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:-1|",Vec(r),"|",v));
v=(-16/3)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16/3)*mapget(SW,0)*mapget(SW,25)+(-16/3)*mapget(SW,14)*mapget(SW,0)+(16/3)*mapget(SW,0)*mapget(SW,29)+(-56)*mapget(SW,5)*mapget(SW,4)+(64)*mapget(SW,15)*mapget(SW,1)+(-48)*mapget(SW,14)*mapget(SW,1)+(-96)*mapget(SW,92)+(48)*mapget(SW,93)+(48)*mapget(SW,94)+(64)*mapget(SW,87)+(-16)*mapget(SW,95)+(-32)*mapget(SW,88)+(-56)*mapget(SW,85)+(-64)*mapget(SW,155)+(48)*mapget(SW,154)+(48)*mapget(SW,174)+(64)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,2)*mapget(SW,13)+(-48)*mapget(SW,1)*mapget(SW,26)+(64)*mapget(SW,157)+(-32)*mapget(SW,158)+(-48)*mapget(SW,175)+(16)*mapget(SW,191)+(-16)*mapget(SW,1)*mapget(SW,29)+(16)*mapget(SW,186)+(32)*mapget(SW,177)+(-16)*mapget(SW,178)+(8)*mapget(SW,198)+(16)*mapget(SW,169)+(64)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,31)+(-16)*mapget(SW,0)*mapget(SW,33)+(-32)*mapget(SW,0)*mapget(SW,28)+(-64)*mapget(SW,2)*mapget(SW,11)+(64)*mapget(SW,6)*mapget(SW,4)+(48)*mapget(SW,166)+(-16)*mapget(SW,10)*mapget(SW,4)+(-32)*mapget(SW,167)+(-64)*mapget(SW,17)*mapget(SW,1)+(32)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,27)+(-64)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(64)*mapget(SW,3)*mapget(SW,11)+(-64)*mapget(SW,8)*mapget(SW,4)+(32)*mapget(SW,9)*mapget(SW,4)+(24)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:6:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:6:0|",Vec(r),"|",v));
v=(32)*mapget(SW,132)+(-16)*mapget(SW,103)+(-16)*mapget(SW,144)+(8)*mapget(SW,91)+(-16)*mapget(SW,137)+(8)*mapget(SW,108)+(8)*mapget(SW,149)+(-4)*mapget(SW,86)+(-16)*mapget(SW,130)+(8)*mapget(SW,101)+(8)*mapget(SW,142)+(-4)*mapget(SW,89)+(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:6:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:6:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:6:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:6:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:6:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:7:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:7:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:7:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:7:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:7:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:7:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:7:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:7:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-3|",Vec(r),"|",v));
v=(-64)*mapget(SW,22)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(4)*mapget(SW,33)+(8)*mapget(SW,28)+(32)*mapget(SW,17)+(32)*mapget(SW,24)+(-16)*mapget(SW,15)+(32)*mapget(SW,23)+(-16)*mapget(SW,18)+(-16)*mapget(SW,25)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-2|",Vec(r),"|",v));
v=(-512)*mapget(SW,54)+(288)*mapget(SW,55)+(288)*mapget(SW,56)+(288)*mapget(SW,59)+(320)*mapget(SW,42)+(-32)*mapget(SW,8)*mapget(SW,1)+(-8)*mapget(SW,0)*mapget(SW,13)+(-8)*mapget(SW,83)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,11)+(-16)*mapget(SW,69)+(-176)*mapget(SW,43)+(-176)*mapget(SW,44)+(-144)*mapget(SW,37)+(16)*mapget(SW,6)*mapget(SW,1)+(-160)*mapget(SW,60)+(-128)*mapget(SW,61)+(16)*mapget(SW,9)*mapget(SW,1)+(80)*mapget(SW,38)+(64)*mapget(SW,35)+(-8)*mapget(SW,5)*mapget(SW,1)+(-128)*mapget(SW,57)+(80)*mapget(SW,45)+(56)*mapget(SW,62)+(-28)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:7:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,22)*mapget(SW,1)+(-1280)*mapget(SW,133)+(832)*mapget(SW,134)+(832)*mapget(SW,135)+(832)*mapget(SW,138)+(832)*mapget(SW,145)+(1152)*mapget(SW,104)+(-448)*mapget(SW,136)+(-544)*mapget(SW,139)+(-544)*mapget(SW,146)+(-736)*mapget(SW,105)+(-448)*mapget(SW,140)+(-544)*mapget(SW,147)+(-736)*mapget(SW,106)+(-448)*mapget(SW,150)+(-736)*mapget(SW,109)+(-640)*mapget(SW,92)+(-64)*mapget(SW,162)+(16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(64)*mapget(SW,23)*mapget(SW,1)+(64)*mapget(SW,24)*mapget(SW,1)+(96)*mapget(SW,17)*mapget(SW,1)+(32)*mapget(SW,8)*mapget(SW,4)+(-16)*mapget(SW,9)*mapget(SW,4)+(-16)*mapget(SW,6)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,11)+(-16)*mapget(SW,2)*mapget(SW,11)+(16)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(16)*mapget(SW,202)+(-8)*mapget(SW,173)+(48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,11)*mapget(SW,4)+(-32)*mapget(SW,1)*mapget(SW,28)+(16)*mapget(SW,168)+(-32)*mapget(SW,1)*mapget(SW,31)+(16)*mapget(SW,171)+(16)*mapget(SW,188)+(384)*mapget(SW,107)+(464)*mapget(SW,110)+(400)*mapget(SW,93)+(384)*mapget(SW,111)+(400)*mapget(SW,94)+(320)*mapget(SW,87)+(32)*mapget(SW,157)+(-64)*mapget(SW,18)*mapget(SW,1)+(-48)*mapget(SW,15)*mapget(SW,1)+(8)*mapget(SW,5)*mapget(SW,4)+(288)*mapget(SW,148)+(288)*mapget(SW,151)+(224)*mapget(SW,152)+(32)*mapget(SW,164)+(-32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,25)*mapget(SW,1)+(-208)*mapget(SW,95)+(-200)*mapget(SW,88)+(-160)*mapget(SW,85)+(-16)*mapget(SW,155)+(24)*mapget(SW,14)*mapget(SW,1)+(224)*mapget(SW,141)+(32)*mapget(SW,163)+(-32)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,2)*mapget(SW,13)+(-192)*mapget(SW,112)+(-16)*mapget(SW,158)+(-112)*mapget(SW,153)+(-16)*mapget(SW,165)+(80)*mapget(SW,84)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:7:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:7:0|",Vec(r),"|",v));
v=(-640)*mapget(SW,133)+(320)*mapget(SW,134)+(320)*mapget(SW,135)+(320)*mapget(SW,138)+(320)*mapget(SW,145)+(320)*mapget(SW,104)+(-112)*mapget(SW,136)+(-160)*mapget(SW,139)+(-160)*mapget(SW,146)+(-160)*mapget(SW,105)+(-112)*mapget(SW,140)+(-160)*mapget(SW,147)+(-160)*mapget(SW,106)+(-112)*mapget(SW,150)+(-160)*mapget(SW,109)+(-112)*mapget(SW,92)+(56)*mapget(SW,107)+(80)*mapget(SW,110)+(56)*mapget(SW,93)+(56)*mapget(SW,111)+(56)*mapget(SW,94)+(32)*mapget(SW,87)+(56)*mapget(SW,148)+(56)*mapget(SW,151)+(32)*mapget(SW,152)+(-20)*mapget(SW,95)+(-16)*mapget(SW,88)+(-8)*mapget(SW,85)+(32)*mapget(SW,141)+(-16)*mapget(SW,112)+(-8)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:7:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:0|",Vec(r),"|",v));
v=(256)*mapget(SW,54)+(-128)*mapget(SW,55)+(-128)*mapget(SW,56)+(-128)*mapget(SW,59)+(-128)*mapget(SW,42)+(64)*mapget(SW,43)+(64)*mapget(SW,44)+(48)*mapget(SW,37)+(64)*mapget(SW,60)+(48)*mapget(SW,61)+(-24)*mapget(SW,38)+(-16)*mapget(SW,35)+(48)*mapget(SW,57)+(-24)*mapget(SW,45)+(-16)*mapget(SW,62)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:1|",Vec(r),"|",v));
v=(-32)*mapget(SW,22)+(16)*mapget(SW,17)+(16)*mapget(SW,24)+(-8)*mapget(SW,15)+(16)*mapget(SW,23)+(-8)*mapget(SW,18)+(-8)*mapget(SW,25)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:7:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:7:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:7:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:7:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:8:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:8:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:8:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:8:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:8:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:8:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:8:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:8:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-3|",Vec(r),"|",v));
v=(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,37)+(8)*mapget(SW,83)+(16)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-8)*mapget(SW,81)+(-16)*mapget(SW,35)+(-16)*mapget(SW,38)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:8:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:-1|",Vec(r),"|",v));
v=(96)*mapget(SW,92)+(-64)*mapget(SW,93)+(-64)*mapget(SW,94)+(-112)*mapget(SW,87)+(16)*mapget(SW,15)*mapget(SW,1)+(-12)*mapget(SW,202)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8)*mapget(SW,200)+(64)*mapget(SW,88)+(56)*mapget(SW,85)+(-8)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,95)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:8:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:8:0|",Vec(r),"|",v));
v=(48)*mapget(SW,92)+(-24)*mapget(SW,93)+(-24)*mapget(SW,94)+(-24)*mapget(SW,87)+(12)*mapget(SW,88)+(8)*mapget(SW,85)+(8)*mapget(SW,95)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:8:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,37)+(8)*mapget(SW,35)+(8)*mapget(SW,38)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:8:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:8:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:8:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:8:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:9:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:9:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:9:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:9:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:9:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:9:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:9:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:9:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-3|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,31)+(24)*mapget(SW,32)+(-12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,61)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(24)*mapget(SW,1)*mapget(SW,13)+(-24)*mapget(SW,81)+(-48)*mapget(SW,82)+(-16)*mapget(SW,35)+(36)*mapget(SW,83)+(-16)*mapget(SW,62)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:9:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,140)+(64)*mapget(SW,150)+(-48)*mapget(SW,151)+(-96)*mapget(SW,152)+(-48)*mapget(SW,111)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,31)+(48)*mapget(SW,0)*mapget(SW,32)+(-32)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(24)*mapget(SW,197)+(-48)*mapget(SW,1)*mapget(SW,33)+(48)*mapget(SW,200)+(80)*mapget(SW,201)+(-32)*mapget(SW,87)+(24)*mapget(SW,88)+(56)*mapget(SW,85)+(-8)*mapget(SW,14)*mapget(SW,1)+(-76)*mapget(SW,202)+(-16)*mapget(SW,141)+(48)*mapget(SW,153)+(24)*mapget(SW,112)+(-32)*mapget(SW,0)*mapget(SW,33)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:9:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:9:0|",Vec(r),"|",v));
v=(16)*mapget(SW,140)+(32)*mapget(SW,150)+(-16)*mapget(SW,151)+(-24)*mapget(SW,152)+(-8)*mapget(SW,111)+(-16)*mapget(SW,87)+(8)*mapget(SW,88)+(8)*mapget(SW,85)+(-8)*mapget(SW,141)+(8)*mapget(SW,153)+(4)*mapget(SW,112)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:9:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,61)+(8)*mapget(SW,35)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:9:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:9:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:9:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:9:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:10:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:10:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:10:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:10:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:10:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:10:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:10:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:10:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,32)+(32)*mapget(SW,33)+(8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,57)+(48)*mapget(SW,82)+(-48)*mapget(SW,83)+(24)*mapget(SW,1)*mapget(SW,13)+(-24)*mapget(SW,71)+(-8)*mapget(SW,78)+(-16)*mapget(SW,45)+(-16)*mapget(SW,62)+(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:10:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,136)+(32)*mapget(SW,140)+(-96)*mapget(SW,141)+(-48)*mapget(SW,148)+(-64)*mapget(SW,107)+(48)*mapget(SW,3)*mapget(SW,13)+(-48)*mapget(SW,0)*mapget(SW,32)+(16)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,0)*mapget(SW,28)+(-80)*mapget(SW,201)+(60)*mapget(SW,202)+(-48)*mapget(SW,1)*mapget(SW,33)+(48)*mapget(SW,173)+(-24)*mapget(SW,4)*mapget(SW,13)+(24)*mapget(SW,190)+(8)*mapget(SW,197)+(-16)*mapget(SW,111)+(64)*mapget(SW,112)+(32)*mapget(SW,95)+(-24)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,152)+(48)*mapget(SW,153)+(8)*mapget(SW,85)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:10:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:10:0|",Vec(r),"|",v));
v=(32)*mapget(SW,136)+(16)*mapget(SW,140)+(-24)*mapget(SW,141)+(-16)*mapget(SW,148)+(-16)*mapget(SW,107)+(-8)*mapget(SW,111)+(12)*mapget(SW,112)+(4)*mapget(SW,95)+(-8)*mapget(SW,152)+(8)*mapget(SW,153)+(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:10:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,57)+(8)*mapget(SW,45)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:10:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:10:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:10:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:10:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:11:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:11:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:11:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:11:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:11:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:11:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:11:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:11:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,8)+(16)*mapget(SW,9)+(32)*mapget(SW,6)+(-24)*mapget(SW,5)+(-8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,2)*mapget(SW,1)+(32)*mapget(SW,17)+(-16)*mapget(SW,18)+(-32)*mapget(SW,15)+(24)*mapget(SW,14)+(24)*mapget(SW,26)+(-16)*mapget(SW,27)+(8)*mapget(SW,29)+(-16)*mapget(SW,0)*mapget(SW,4)+(32)*mapget(SW,3)*mapget(SW,1);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-2|",Vec(r),"|",v));
v=(-128)*mapget(SW,0)*mapget(SW,8)+(64)*mapget(SW,3)*mapget(SW,3)+(-64)*mapget(SW,2)*mapget(SW,3)+(64)*mapget(SW,0)*mapget(SW,9)+(64)*mapget(SW,6)*mapget(SW,0)+(-32)*mapget(SW,5)*mapget(SW,0)+(32)*mapget(SW,5)*mapget(SW,1)+(-48)*mapget(SW,37)+(24)*mapget(SW,38)+(32)*mapget(SW,35)+(-28)*mapget(SW,34)+(-32)*mapget(SW,63)+(32)*mapget(SW,2)*mapget(SW,4)+(32)*mapget(SW,64)+(-24)*mapget(SW,72)+(16)*mapget(SW,73)+(-32)*mapget(SW,6)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,10)+(-16)*mapget(SW,68)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,11)+(-32)*mapget(SW,3)*mapget(SW,4)+(16)*mapget(SW,2)*mapget(SW,2);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:11:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:-1|",Vec(r),"|",v));
v=(-192)*mapget(SW,0)*mapget(SW,22)+(160)*mapget(SW,0)*mapget(SW,23)+(160)*mapget(SW,0)*mapget(SW,24)+(288)*mapget(SW,17)*mapget(SW,0)+(64)*mapget(SW,3)*mapget(SW,8)+(-96)*mapget(SW,3)*mapget(SW,9)+(-48)*mapget(SW,2)*mapget(SW,9)+(112)*mapget(SW,5)*mapget(SW,3)+(-8)*mapget(SW,5)*mapget(SW,2)+(-16)*mapget(SW,2)*mapget(SW,10)+(-224)*mapget(SW,6)*mapget(SW,3)+(-176)*mapget(SW,18)*mapget(SW,0)+(-144)*mapget(SW,15)*mapget(SW,0)+(16)*mapget(SW,0)*mapget(SW,26)+(-64)*mapget(SW,130)+(-32)*mapget(SW,0)*mapget(SW,27)+(-32)*mapget(SW,137)+(-32)*mapget(SW,144)+(-64)*mapget(SW,103)+(160)*mapget(SW,2)*mapget(SW,8)+(-32)*mapget(SW,14)*mapget(SW,1)+(64)*mapget(SW,87)+(-32)*mapget(SW,88)+(-24)*mapget(SW,85)+(36)*mapget(SW,84)+(32)*mapget(SW,154)+(-32)*mapget(SW,5)*mapget(SW,4)+(-48)*mapget(SW,155)+(32)*mapget(SW,174)+(-16)*mapget(SW,2)*mapget(SW,13)+(-32)*mapget(SW,175)+(8)*mapget(SW,191)+(-16)*mapget(SW,192)+(-8)*mapget(SW,198)+(16)*mapget(SW,0)*mapget(SW,33)+(48)*mapget(SW,15)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,11)+(-32)*mapget(SW,1)*mapget(SW,26)+(32)*mapget(SW,166)+(-16)*mapget(SW,1)*mapget(SW,29)+(16)*mapget(SW,169)+(64)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,28)+(32)*mapget(SW,6)*mapget(SW,4)+(-16)*mapget(SW,10)*mapget(SW,4)+(16)*mapget(SW,186)+(-32)*mapget(SW,0)*mapget(SW,31)+(32)*mapget(SW,3)*mapget(SW,13)+(16)*mapget(SW,2)*mapget(SW,6)+(64)*mapget(SW,101)+(48)*mapget(SW,108)+(48)*mapget(SW,91)+(-96)*mapget(SW,0)*mapget(SW,25)+(32)*mapget(SW,3)*mapget(SW,10)+(48)*mapget(SW,142)+(32)*mapget(SW,149)+(-40)*mapget(SW,89)+(-32)*mapget(SW,86)+(88)*mapget(SW,14)*mapget(SW,0)+(48)*mapget(SW,125)+(-40)*mapget(SW,96)+(-32)*mapget(SW,113)+(24)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:11:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:11:0|",Vec(r),"|",v));
v=(-96)*mapget(SW,132)+(-32)*mapget(SW,131)+(64)*mapget(SW,130)+(48)*mapget(SW,137)+(48)*mapget(SW,144)+(48)*mapget(SW,103)+(16)*mapget(SW,102)+(-32)*mapget(SW,101)+(-24)*mapget(SW,108)+(-16)*mapget(SW,91)+(16)*mapget(SW,143)+(-32)*mapget(SW,142)+(-16)*mapget(SW,149)+(-8)*mapget(SW,90)+(12)*mapget(SW,89)+(4)*mapget(SW,86)+(16)*mapget(SW,126)+(-24)*mapget(SW,125)+(-8)*mapget(SW,97)+(12)*mapget(SW,96)+(-8)*mapget(SW,114)+(8)*mapget(SW,113)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:11:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:0|",Vec(r),"|",v));
v=(32)*mapget(SW,53)+(-16)*mapget(SW,41)+(-16)*mapget(SW,58)+(8)*mapget(SW,36)+(-16)*mapget(SW,51)+(8)*mapget(SW,39)+(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:11:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:11:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:11:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:11:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:12:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:12:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:12:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:12:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:12:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:12:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:12:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:12:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-4|",Vec(r),"|",v));
v=(32)*mapget(SW,8)+(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-16)*mapget(SW,6)+(-16)*mapget(SW,9)+(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,3)*mapget(SW,1)+(-16)*mapget(SW,23)+(-16)*mapget(SW,24)+(-32)*mapget(SW,17)+(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31)+(-8)*mapget(SW,2)*mapget(SW,1)+(24)*mapget(SW,18)+(24)*mapget(SW,15)+(16)*mapget(SW,25)+(-16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,13)+(16)*mapget(SW,57)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,9)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,11)+(16)*mapget(SW,60)+(16)*mapget(SW,61)+(-32)*mapget(SW,6)*mapget(SW,1)+(8)*mapget(SW,2)*mapget(SW,4)+(32)*mapget(SW,43)+(32)*mapget(SW,44)+(48)*mapget(SW,37)+(8)*mapget(SW,83)+(16)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-8)*mapget(SW,81)+(-40)*mapget(SW,45)+(24)*mapget(SW,5)*mapget(SW,1)+(-48)*mapget(SW,38)+(-48)*mapget(SW,35)+(-24)*mapget(SW,62)+(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:12:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,8)*mapget(SW,4)+(-32)*mapget(SW,177)+(16)*mapget(SW,3)*mapget(SW,13)+(-16)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,141)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,28)+(-16)*mapget(SW,148)+(16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,31)+(-16)*mapget(SW,151)+(-16)*mapget(SW,152)+(16)*mapget(SW,6)*mapget(SW,4)+(-24)*mapget(SW,2)*mapget(SW,13)+(-32)*mapget(SW,107)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,11)+(-32)*mapget(SW,110)+(-32)*mapget(SW,111)+(48)*mapget(SW,15)*mapget(SW,1)+(-16)*mapget(SW,5)*mapget(SW,4)+(-48)*mapget(SW,93)+(-48)*mapget(SW,94)+(-48)*mapget(SW,87)+(-12)*mapget(SW,202)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8)*mapget(SW,200)+(16)*mapget(SW,175)+(56)*mapget(SW,112)+(72)*mapget(SW,95)+(-48)*mapget(SW,14)*mapget(SW,1)+(72)*mapget(SW,88)+(72)*mapget(SW,85)+(16)*mapget(SW,178)+(32)*mapget(SW,153)+(-8)*mapget(SW,174)+(-76)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:12:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:12:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,177)+(8)*mapget(SW,87)+(8)*mapget(SW,175)+(-4)*mapget(SW,85)+(8)*mapget(SW,178)+(-4)*mapget(SW,88)+(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:12:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:12:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:12:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:12:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:12:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:13:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:13:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:13:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:13:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:13:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:13:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:13:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:13:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-3|",Vec(r),"|",v));
v=(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-2|",Vec(r),"|",v));
v=(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:13:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:-1|",Vec(r),"|",v));
v=(-8)*mapget(SW,85)+(4)*mapget(SW,202)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:13:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:13:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:13:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:13:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:13:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:13:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:13:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:14:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:14:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:14:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:14:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:14:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:14:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:14:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:14:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-2|",Vec(r),"|",v));
v=(-40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:14:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:-1|",Vec(r),"|",v));
v=(-8)*mapget(SW,95)+(60)*mapget(SW,202)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:14:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:14:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,95)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:14:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:14:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:14:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:14:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:14:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:15:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:15:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:15:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:15:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:15:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:15:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:15:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:15:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,15)+(16)*mapget(SW,14)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,26)+(8)*mapget(SW,29)+(-16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,35)+(-12)*mapget(SW,34)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,63)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,72)+(-8)*mapget(SW,79)+(16)*mapget(SW,0)*mapget(SW,13);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:15:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,15)*mapget(SW,0)+(-16)*mapget(SW,5)*mapget(SW,3)+(8)*mapget(SW,5)*mapget(SW,2)+(-40)*mapget(SW,85)+(4)*mapget(SW,84)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,154)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,174)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,191)+(8)*mapget(SW,198)+(-16)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,14)*mapget(SW,0);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:15:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:15:0|",Vec(r),"|",v));
v=(8)*mapget(SW,91)+(-4)*mapget(SW,86)+(-4)*mapget(SW,89)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:15:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:15:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:15:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:15:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:15:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:16:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:16:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:16:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:16:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:16:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:16:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:16:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:16:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,0)*mapget(SW,1)+(8)*mapget(SW,9)+(16)*mapget(SW,6)+(-4)*mapget(SW,13)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,3)+(8)*mapget(SW,0)*mapget(SW,4)+(-8)*mapget(SW,25)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,18)+(-24)*mapget(SW,15)+(4)*mapget(SW,33)+(16)*mapget(SW,2)*mapget(SW,0)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(16)*mapget(SW,7)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,9)+(-16)*mapget(SW,50)+(32)*mapget(SW,6)*mapget(SW,0)+(-32)*mapget(SW,47)+(-32)*mapget(SW,40)+(64)*mapget(SW,2)*mapget(SW,3)+(-8)*mapget(SW,0)*mapget(SW,13)+(8)*mapget(SW,62)+(-16)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,45)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,38)+(32)*mapget(SW,35)+(-8)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,81)+(32)*mapget(SW,82)+(-24)*mapget(SW,83)+(-24)*mapget(SW,5)*mapget(SW,0)+(24)*mapget(SW,46)+(16)*mapget(SW,39)+(-32)*mapget(SW,2)*mapget(SW,2)+(-40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:16:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,119)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(32)*mapget(SW,7)*mapget(SW,3)+(16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-16)*mapget(SW,7)*mapget(SW,4)+(-16)*mapget(SW,0)*mapget(SW,25)+(16)*mapget(SW,124)+(64)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,19)*mapget(SW,1)+(-32)*mapget(SW,18)*mapget(SW,0)+(32)*mapget(SW,117)+(-48)*mapget(SW,15)*mapget(SW,0)+(48)*mapget(SW,114)+(-32)*mapget(SW,16)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,9)+(32)*mapget(SW,100)+(-64)*mapget(SW,2)*mapget(SW,6)+(64)*mapget(SW,97)+(48)*mapget(SW,90)+(-96)*mapget(SW,5)*mapget(SW,3)+(-16)*mapget(SW,3)*mapget(SW,13)+(16)*mapget(SW,192)+(8)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,153)+(24)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,112)+(24)*mapget(SW,5)*mapget(SW,4)+(-24)*mapget(SW,95)+(32)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,88)+(-48)*mapget(SW,85)+(16)*mapget(SW,152)+(8)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,197)+(32)*mapget(SW,1)*mapget(SW,33)+(-32)*mapget(SW,200)+(-80)*mapget(SW,201)+(64)*mapget(SW,202)+(16)*mapget(SW,118)+(16)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(-16)*mapget(SW,2)*mapget(SW,7)+(48)*mapget(SW,14)*mapget(SW,0)+(-48)*mapget(SW,113)+(96)*mapget(SW,5)*mapget(SW,2)+(-48)*mapget(SW,96)+(-24)*mapget(SW,89)+(-8)*mapget(SW,191)+(64)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:16:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:16:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,119)+(8)*mapget(SW,192)+(8)*mapget(SW,152)+(-4)*mapget(SW,85)+(8)*mapget(SW,118)+(-4)*mapget(SW,191)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:16:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:16:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:16:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:16:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:16:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:17:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:17:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:17:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-5|",Vec(r),"|",v));
v=(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:17:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-4|",Vec(r),"|",v));
v=(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:17:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:17:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:17:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:17:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-2|",Vec(r),"|",v));
v=(-20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:17:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:-1|",Vec(r),"|",v));
v=(-8)*mapget(SW,153)+(60)*mapget(SW,202)+(4)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:17:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:17:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:17:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:17:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:17:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:17:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:17:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:18:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:18:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:18:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:18:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:18:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:18:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:18:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:18:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,29)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,72)+(-24)*mapget(SW,79)+(48)*mapget(SW,0)*mapget(SW,13);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:18:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,25)+(16)*mapget(SW,0)*mapget(SW,29)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,174)+(-48)*mapget(SW,2)*mapget(SW,13)+(48)*mapget(SW,191)+(48)*mapget(SW,198)+(-96)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,14)*mapget(SW,0)+(-36)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:18:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:18:0|",Vec(r),"|",v));
v=(8)*mapget(SW,149)+(-4)*mapget(SW,86)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:18:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:18:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:18:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:18:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:18:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:19:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:19:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:19:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:19:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:19:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:19:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:19:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:19:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,0)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-3|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,3)+(-64)*mapget(SW,2)*mapget(SW,0)+(16)*mapget(SW,19)+(16)*mapget(SW,16)+(-16)*mapget(SW,14)+(-16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,2)*mapget(SW,3)+(48)*mapget(SW,2)*mapget(SW,2)+(32)*mapget(SW,51)+(32)*mapget(SW,47)+(-56)*mapget(SW,46)+(-80)*mapget(SW,39)+(32)*mapget(SW,41)+(32)*mapget(SW,40)+(-32)*mapget(SW,36)+(-64)*mapget(SW,6)*mapget(SW,0)+(88)*mapget(SW,5)*mapget(SW,0)+(-16)*mapget(SW,65)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,10)+(20)*mapget(SW,34)+(-32)*mapget(SW,82)+(52)*mapget(SW,83)+(8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:19:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,127)+(32)*mapget(SW,0)*mapget(SW,21)+(48)*mapget(SW,5)*mapget(SW,3)+(-136)*mapget(SW,5)*mapget(SW,2)+(-48)*mapget(SW,125)+(-48)*mapget(SW,114)+(80)*mapget(SW,113)+(136)*mapget(SW,96)+(64)*mapget(SW,2)*mapget(SW,6)+(-64)*mapget(SW,101)+(-64)*mapget(SW,97)+(112)*mapget(SW,89)+(-48)*mapget(SW,91)+(-48)*mapget(SW,90)+(32)*mapget(SW,86)+(96)*mapget(SW,15)*mapget(SW,0)+(-96)*mapget(SW,14)*mapget(SW,0)+(96)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,10)+(-32)*mapget(SW,19)*mapget(SW,1)+(32)*mapget(SW,159)+(-32)*mapget(SW,16)*mapget(SW,1)+(32)*mapget(SW,156)+(-64)*mapget(SW,0)*mapget(SW,26)+(16)*mapget(SW,176)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,29)+(16)*mapget(SW,98)+(-16)*mapget(SW,16)*mapget(SW,0)+(16)*mapget(SW,115)+(-16)*mapget(SW,0)*mapget(SW,19)+(8)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,198)+(-20)*mapget(SW,84)+(16)*mapget(SW,141)+(80)*mapget(SW,201)+(-100)*mapget(SW,202)+(32)*mapget(SW,1)*mapget(SW,33)+(-32)*mapget(SW,173)+(-8)*mapget(SW,190)+(-8)*mapget(SW,112)+(-8)*mapget(SW,153);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:19:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:19:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,127)+(8)*mapget(SW,98)+(8)*mapget(SW,115)+(-4)*mapget(SW,198)+(8)*mapget(SW,141)+(-4)*mapget(SW,112)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:19:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:19:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:19:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:19:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:19:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:20:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:20:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:20:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:20:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-4|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:20:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:20:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:20:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:20:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,15)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,35)+(-52)*mapget(SW,34)+(-8)*mapget(SW,63)+(16)*mapget(SW,5)*mapget(SW,1);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:20:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,5)*mapget(SW,3)+(-16)*mapget(SW,15)*mapget(SW,0)+(8)*mapget(SW,14)*mapget(SW,0)+(-80)*mapget(SW,85)+(100)*mapget(SW,84)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,154)+(8)*mapget(SW,174)+(-16)*mapget(SW,5)*mapget(SW,4)+(-8)*mapget(SW,5)*mapget(SW,2);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:20:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:20:0|",Vec(r),"|",v));
v=(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:20:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:20:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:20:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:20:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:20:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:21:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:21:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:21:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:21:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:21:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:21:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:21:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:21:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-4|",Vec(r),"|",v));
v=(64)*mapget(SW,8)+(-40)*mapget(SW,9)+(-48)*mapget(SW,6)+(8)*mapget(SW,0)*mapget(SW,1)+(4)*mapget(SW,13)+(20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,1)+(192)*mapget(SW,22)+(-112)*mapget(SW,23)+(-112)*mapget(SW,24)+(-160)*mapget(SW,17)+(56)*mapget(SW,25)+(104)*mapget(SW,18)+(88)*mapget(SW,15)+(16)*mapget(SW,27)+(-8)*mapget(SW,2)*mapget(SW,1)+(-8)*mapget(SW,0)*mapget(SW,4)+(-4)*mapget(SW,33)+(-40)*mapget(SW,14)+(-8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-96)*mapget(SW,8)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,10)+(-32)*mapget(SW,55)+(-32)*mapget(SW,56)+(48)*mapget(SW,57)+(32)*mapget(SW,60)+(144)*mapget(SW,43)+(-32)*mapget(SW,59)+(48)*mapget(SW,61)+(144)*mapget(SW,44)+(-40)*mapget(SW,62)+(-104)*mapget(SW,45)+(-128)*mapget(SW,38)+(-48)*mapget(SW,67)+(-192)*mapget(SW,42)+(176)*mapget(SW,37)+(-112)*mapget(SW,35)+(-64)*mapget(SW,64)+(64)*mapget(SW,66)+(-16)*mapget(SW,73)+(16)*mapget(SW,3)*mapget(SW,4)+(64)*mapget(SW,9)*mapget(SW,1)+(48)*mapget(SW,6)*mapget(SW,1)+(8)*mapget(SW,2)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,13)+(4)*mapget(SW,83)+(60)*mapget(SW,34)+(32)*mapget(SW,63)+(8)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:21:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,3)*mapget(SW,8)+(32)*mapget(SW,3)*mapget(SW,9)+(192)*mapget(SW,0)*mapget(SW,22)+(-96)*mapget(SW,0)*mapget(SW,23)+(-96)*mapget(SW,0)*mapget(SW,24)+(-96)*mapget(SW,17)*mapget(SW,0)+(32)*mapget(SW,0)*mapget(SW,25)+(48)*mapget(SW,18)*mapget(SW,0)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(96)*mapget(SW,8)*mapget(SW,4)+(-64)*mapget(SW,9)*mapget(SW,4)+(-48)*mapget(SW,6)*mapget(SW,4)+(-16)*mapget(SW,10)*mapget(SW,4)+(-48)*mapget(SW,25)*mapget(SW,1)+(32)*mapget(SW,136)+(32)*mapget(SW,140)+(-48)*mapget(SW,141)+(-16)*mapget(SW,148)+(-112)*mapget(SW,107)+(32)*mapget(SW,150)+(-16)*mapget(SW,151)+(-48)*mapget(SW,152)+(-112)*mapget(SW,111)+(40)*mapget(SW,153)+(104)*mapget(SW,112)+(152)*mapget(SW,95)+(48)*mapget(SW,165)+(16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(64)*mapget(SW,17)*mapget(SW,1)+(16)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,26)+(64)*mapget(SW,105)+(64)*mapget(SW,106)+(-64)*mapget(SW,110)+(-208)*mapget(SW,93)+(64)*mapget(SW,109)+(-208)*mapget(SW,94)+(160)*mapget(SW,88)+(112)*mapget(SW,158)+(288)*mapget(SW,92)+(-224)*mapget(SW,87)+(152)*mapget(SW,85)+(112)*mapget(SW,155)+(-16)*mapget(SW,1)*mapget(SW,29)+(-32)*mapget(SW,163)+(-32)*mapget(SW,164)+(48)*mapget(SW,178)+(-128)*mapget(SW,157)+(64)*mapget(SW,175)+(-64)*mapget(SW,177)+(16)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,23)*mapget(SW,1)+(32)*mapget(SW,24)*mapget(SW,1)+(-80)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,167)+(-64)*mapget(SW,3)*mapget(SW,11)+(32)*mapget(SW,2)*mapget(SW,8)+(-16)*mapget(SW,2)*mapget(SW,9)+(-24)*mapget(SW,2)*mapget(SW,13)+(-8)*mapget(SW,0)*mapget(SW,33)+(32)*mapget(SW,15)*mapget(SW,0)+(-4)*mapget(SW,202)+(32)*mapget(SW,6)*mapget(SW,3)+(-88)*mapget(SW,84)+(-64)*mapget(SW,154)+(-32)*mapget(SW,174)+(-48)*mapget(SW,15)*mapget(SW,1)+(-16)*mapget(SW,166)+(32)*mapget(SW,2)*mapget(SW,11)+(-16)*mapget(SW,2)*mapget(SW,6)+(-8)*mapget(SW,14)*mapget(SW,0);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:21:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:21:0|",Vec(r),"|",v));
v=(32)*mapget(SW,131)+(-16)*mapget(SW,102)+(-16)*mapget(SW,143)+(8)*mapget(SW,90)+(-16)*mapget(SW,126)+(8)*mapget(SW,97)+(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-16)*mapget(SW,130)+(8)*mapget(SW,101)+(8)*mapget(SW,142)+(-4)*mapget(SW,89)+(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:21:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:21:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:21:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:21:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:21:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:22:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:22:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:22:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:22:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:22:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:22:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:22:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:22:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-4|",Vec(r),"|",v));
v=(32)*mapget(SW,8)+(8)*mapget(SW,1)*mapget(SW,1)+(-8)*mapget(SW,11)+(-16)*mapget(SW,6)+(-16)*mapget(SW,9)+(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-3|",Vec(r),"|",v));
v=(192)*mapget(SW,22)+(-112)*mapget(SW,23)+(-112)*mapget(SW,24)+(-128)*mapget(SW,17)+(16)*mapget(SW,3)*mapget(SW,1)+(-4)*mapget(SW,33)+(-16)*mapget(SW,1)*mapget(SW,4)+(8)*mapget(SW,28)+(8)*mapget(SW,31)+(72)*mapget(SW,18)+(56)*mapget(SW,15)+(-8)*mapget(SW,2)*mapget(SW,1)+(48)*mapget(SW,25)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-2|",Vec(r),"|",v));
v=(768)*mapget(SW,54)+(-448)*mapget(SW,55)+(-448)*mapget(SW,56)+(-448)*mapget(SW,59)+(-576)*mapget(SW,42)+(208)*mapget(SW,57)+(272)*mapget(SW,60)+(352)*mapget(SW,43)+(208)*mapget(SW,61)+(352)*mapget(SW,44)+(288)*mapget(SW,37)+(32)*mapget(SW,66)+(-16)*mapget(SW,9)*mapget(SW,1)+(-32)*mapget(SW,6)*mapget(SW,1)+(-16)*mapget(SW,3)*mapget(SW,4)+(8)*mapget(SW,2)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,13)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,11)+(8)*mapget(SW,83)+(16)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,71)+(8)*mapget(SW,4)*mapget(SW,4)+(-8)*mapget(SW,78)+(-8)*mapget(SW,81)+(-168)*mapget(SW,45)+(-176)*mapget(SW,38)+(-128)*mapget(SW,35)+(-16)*mapget(SW,64)+(-88)*mapget(SW,62)+(-16)*mapget(SW,67)+(60)*mapget(SW,34)+(8)*mapget(SW,63)+(16)*mapget(SW,5)*mapget(SW,1);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:22:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:-1|",Vec(r),"|",v));
v=(32/3)*mapget(SW,8)*mapget(SW,4)+(1280)*mapget(SW,133)+(-832)*mapget(SW,134)+(-832)*mapget(SW,135)+(-832)*mapget(SW,138)+(-832)*mapget(SW,145)+(-1408)*mapget(SW,104)+(1408/3)*mapget(SW,136)+(544)*mapget(SW,139)+(544)*mapget(SW,146)+(928)*mapget(SW,105)+(1408/3)*mapget(SW,140)+(544)*mapget(SW,147)+(928)*mapget(SW,106)+(1408/3)*mapget(SW,150)+(928)*mapget(SW,109)+(896)*mapget(SW,92)+(192)*mapget(SW,162)+(-736/3)*mapget(SW,141)+(-944/3)*mapget(SW,148)+(-1568/3)*mapget(SW,107)+(-944/3)*mapget(SW,151)+(-624)*mapget(SW,110)+(-592)*mapget(SW,93)+(-128)*mapget(SW,163)+(-736/3)*mapget(SW,152)+(-1568/3)*mapget(SW,111)+(-592)*mapget(SW,94)+(-128)*mapget(SW,164)+(-1408/3)*mapget(SW,87)+(-160)*mapget(SW,157)+(-128/3)*mapget(SW,177)+(-16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,15)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,27)+(80/3)*mapget(SW,6)*mapget(SW,4)+(-40/3)*mapget(SW,5)*mapget(SW,4)+(-192)*mapget(SW,22)*mapget(SW,1)+(96)*mapget(SW,23)*mapget(SW,1)+(96)*mapget(SW,24)*mapget(SW,1)+(32)*mapget(SW,3)*mapget(SW,13)+(-32)*mapget(SW,2)*mapget(SW,13)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,11)+(48)*mapget(SW,2)*mapget(SW,11)+(-16)*mapget(SW,0)*mapget(SW,33)+(32/3)*mapget(SW,9)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,28)+(16)*mapget(SW,0)*mapget(SW,31)+(-12)*mapget(SW,202)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,173)+(-16)*mapget(SW,4)*mapget(SW,13)+(8)*mapget(SW,190)+(8)*mapget(SW,197)+(8)*mapget(SW,200)+(32)*mapget(SW,17)*mapget(SW,1)+(800/3)*mapget(SW,112)+(976/3)*mapget(SW,95)+(920/3)*mapget(SW,88)+(96)*mapget(SW,158)+(704/3)*mapget(SW,85)+(80)*mapget(SW,155)+(64/3)*mapget(SW,175)+(-24)*mapget(SW,14)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,26)+(368/3)*mapget(SW,153)+(64)*mapget(SW,165)+(64/3)*mapget(SW,178)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-352/3)*mapget(SW,84)+(-40)*mapget(SW,154)+(-32/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:22:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:22:0|",Vec(r),"|",v));
v=(640)*mapget(SW,133)+(-320)*mapget(SW,134)+(-320)*mapget(SW,135)+(-320)*mapget(SW,138)+(-320)*mapget(SW,145)+(-320)*mapget(SW,104)+(320/3)*mapget(SW,136)+(160)*mapget(SW,139)+(160)*mapget(SW,146)+(160)*mapget(SW,105)+(320/3)*mapget(SW,140)+(160)*mapget(SW,147)+(160)*mapget(SW,106)+(320/3)*mapget(SW,150)+(160)*mapget(SW,109)+(-80/3)*mapget(SW,141)+(-160/3)*mapget(SW,148)+(-160/3)*mapget(SW,107)+(-160/3)*mapget(SW,151)+(-80)*mapget(SW,110)+(-80/3)*mapget(SW,152)+(-160/3)*mapget(SW,111)+(-80/3)*mapget(SW,87)+(-16/3)*mapget(SW,177)+(112)*mapget(SW,92)+(-56)*mapget(SW,93)+(-56)*mapget(SW,94)+(40/3)*mapget(SW,112)+(56/3)*mapget(SW,95)+(16/3)*mapget(SW,85)+(8/3)*mapget(SW,175)+(40/3)*mapget(SW,88)+(16/3)*mapget(SW,153)+(8/3)*mapget(SW,178)+(-2/3)*mapget(SW,84)+(-4/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:22:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:0|",Vec(r),"|",v));
v=(-384)*mapget(SW,54)+(192)*mapget(SW,55)+(192)*mapget(SW,56)+(192)*mapget(SW,59)+(192)*mapget(SW,42)+(-64)*mapget(SW,57)+(-96)*mapget(SW,60)+(-96)*mapget(SW,43)+(-64)*mapget(SW,61)+(-96)*mapget(SW,44)+(-64)*mapget(SW,37)+(32)*mapget(SW,45)+(32)*mapget(SW,38)+(16)*mapget(SW,35)+(16)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:1|",Vec(r),"|",v));
v=(96)*mapget(SW,22)+(-48)*mapget(SW,23)+(-48)*mapget(SW,24)+(-48)*mapget(SW,17)+(24)*mapget(SW,18)+(16)*mapget(SW,15)+(16)*mapget(SW,25)+(-4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:2|",Vec(r),"|",v));
v=(-32/3)*mapget(SW,8)+(16/3)*mapget(SW,6)+(16/3)*mapget(SW,9)+(-8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:22:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:22:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:22:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:22:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:23:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:23:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:23:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:23:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(4)*mapget(SW,13)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:23:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:23:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:23:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:23:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-5|",Vec(r),"|",v));
v=(4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-4|",Vec(r),"|",v));
v=(-4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,15)+(4)*mapget(SW,33)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-2|",Vec(r),"|",v));
v=(-64)*mapget(SW,37)+(40)*mapget(SW,38)+(64)*mapget(SW,35)+(-8)*mapget(SW,5)*mapget(SW,1)+(-4)*mapget(SW,83)+(-28)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:23:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:-1|",Vec(r),"|",v));
v=(-96)*mapget(SW,92)+(64)*mapget(SW,93)+(64)*mapget(SW,94)+(176)*mapget(SW,87)+(-40)*mapget(SW,95)+(-128)*mapget(SW,88)+(-160)*mapget(SW,85)+(-16)*mapget(SW,155)+(24)*mapget(SW,14)*mapget(SW,1)+(16)*mapget(SW,15)*mapget(SW,1)+(8)*mapget(SW,5)*mapget(SW,4)+(4)*mapget(SW,202)+(80)*mapget(SW,84)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:23:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:23:0|",Vec(r),"|",v));
v=(-48)*mapget(SW,92)+(24)*mapget(SW,93)+(24)*mapget(SW,94)+(24)*mapget(SW,87)+(-8)*mapget(SW,95)+(-12)*mapget(SW,88)+(-8)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:23:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:0|",Vec(r),"|",v));
v=(32)*mapget(SW,37)+(-16)*mapget(SW,38)+(-16)*mapget(SW,35)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:1|",Vec(r),"|",v));
v=(-8)*mapget(SW,15)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:23:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:23:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:23:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:23:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:24:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:24:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:24:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-5|",Vec(r),"|",v));
v=(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:24:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:24:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:24:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:24:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:24:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,25)+(24)*mapget(SW,33)+(8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,57)+(-32)*mapget(SW,61)+(56)*mapget(SW,62)+(32)*mapget(SW,45)+(-24)*mapget(SW,0)*mapget(SW,13)+(-40)*mapget(SW,83)+(16)*mapget(SW,35)+(-28)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:24:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,25)*mapget(SW,1)+(-32)*mapget(SW,136)+(-32)*mapget(SW,140)+(80)*mapget(SW,141)+(16)*mapget(SW,148)+(48)*mapget(SW,107)+(-32)*mapget(SW,150)+(16)*mapget(SW,151)+(80)*mapget(SW,152)+(48)*mapget(SW,111)+(-112)*mapget(SW,153)+(-120)*mapget(SW,112)+(-40)*mapget(SW,95)+(-16)*mapget(SW,165)+(-48)*mapget(SW,3)*mapget(SW,13)+(72)*mapget(SW,2)*mapget(SW,13)+(48)*mapget(SW,0)*mapget(SW,33)+(60)*mapget(SW,202)+(-16)*mapget(SW,14)*mapget(SW,1)+(16)*mapget(SW,87)+(-8)*mapget(SW,88)+(-48)*mapget(SW,85)+(80)*mapget(SW,84)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:24:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:24:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,136)+(-16)*mapget(SW,140)+(16)*mapget(SW,141)+(8)*mapget(SW,148)+(8)*mapget(SW,107)+(-16)*mapget(SW,150)+(8)*mapget(SW,151)+(16)*mapget(SW,152)+(8)*mapget(SW,111)+(-8)*mapget(SW,153)+(-8)*mapget(SW,112)+(-4)*mapget(SW,95)+(8)*mapget(SW,87)+(-4)*mapget(SW,88)+(-4)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:24:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:0|",Vec(r),"|",v));
v=(16)*mapget(SW,57)+(16)*mapget(SW,61)+(-16)*mapget(SW,62)+(-8)*mapget(SW,45)+(-8)*mapget(SW,35)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:1|",Vec(r),"|",v));
v=(-8)*mapget(SW,25)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:24:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:24:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:24:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:24:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:25:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:25:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:25:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:25:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:25:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:25:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:25:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:25:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,15)+(16)*mapget(SW,14)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,26)+(8)*mapget(SW,29)+(-16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-2|",Vec(r),"|",v));
v=(128)*mapget(SW,0)*mapget(SW,8)+(-96)*mapget(SW,0)*mapget(SW,9)+(-96)*mapget(SW,6)*mapget(SW,0)+(-64)*mapget(SW,3)*mapget(SW,3)+(96)*mapget(SW,2)*mapget(SW,3)+(-32)*mapget(SW,2)*mapget(SW,2)+(32)*mapget(SW,51)+(-16)*mapget(SW,0)*mapget(SW,10)+(16)*mapget(SW,58)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,41)+(32)*mapget(SW,35)+(-12)*mapget(SW,34)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,63)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,72)+(-8)*mapget(SW,79)+(16)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,39)+(-24)*mapget(SW,36)+(56)*mapget(SW,5)*mapget(SW,0)+(-24)*mapget(SW,46)+(20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:25:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:-1|",Vec(r),"|",v));
v=(192)*mapget(SW,0)*mapget(SW,22)+(-160)*mapget(SW,0)*mapget(SW,23)+(-160)*mapget(SW,0)*mapget(SW,24)+(-352)*mapget(SW,17)*mapget(SW,0)+(128)*mapget(SW,0)*mapget(SW,25)+(272)*mapget(SW,18)*mapget(SW,0)+(208)*mapget(SW,15)*mapget(SW,0)+(64)*mapget(SW,0)*mapget(SW,27)+(-128)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,3)*mapget(SW,8)+(32)*mapget(SW,3)*mapget(SW,9)+(224)*mapget(SW,6)*mapget(SW,3)+(-112)*mapget(SW,5)*mapget(SW,3)+(-96)*mapget(SW,3)*mapget(SW,10)+(-96)*mapget(SW,2)*mapget(SW,8)+(80)*mapget(SW,2)*mapget(SW,9)+(8)*mapget(SW,5)*mapget(SW,2)+(80)*mapget(SW,2)*mapget(SW,10)+(-48)*mapget(SW,2)*mapget(SW,6)+(128)*mapget(SW,130)+(64)*mapget(SW,126)+(-160)*mapget(SW,125)+(-128)*mapget(SW,142)+(-224)*mapget(SW,101)+(32)*mapget(SW,137)+(32)*mapget(SW,144)+(32)*mapget(SW,143)+(-48)*mapget(SW,149)+(-112)*mapget(SW,108)+(64)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(128)*mapget(SW,103)+(64)*mapget(SW,102)+(-112)*mapget(SW,91)+(-32)*mapget(SW,161)+(-136)*mapget(SW,14)*mapget(SW,0)+(16)*mapget(SW,0)*mapget(SW,29)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-40)*mapget(SW,85)+(4)*mapget(SW,84)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,154)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,174)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,191)+(8)*mapget(SW,198)+(-16)*mapget(SW,0)*mapget(SW,33)+(-64)*mapget(SW,97)+(160)*mapget(SW,96)+(144)*mapget(SW,89)+(-48)*mapget(SW,90)+(64)*mapget(SW,86)+(16)*mapget(SW,156)+(-48)*mapget(SW,114)+(96)*mapget(SW,113)+(16)*mapget(SW,159)+(40)*mapget(SW,201)+(-76)*mapget(SW,202)+(-8)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:25:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:25:0|",Vec(r),"|",v));
v=(96)*mapget(SW,132)+(64)*mapget(SW,131)+(-80)*mapget(SW,130)+(-48)*mapget(SW,137)+(-48)*mapget(SW,144)+(-48)*mapget(SW,103)+(32)*mapget(SW,128)+(-16)*mapget(SW,129)+(-48)*mapget(SW,126)+(-32)*mapget(SW,143)+(-32)*mapget(SW,102)+(32)*mapget(SW,125)+(40)*mapget(SW,142)+(40)*mapget(SW,101)+(16)*mapget(SW,149)+(24)*mapget(SW,108)+(16)*mapget(SW,91)+(-16)*mapget(SW,99)+(8)*mapget(SW,100)+(24)*mapget(SW,97)+(8)*mapget(SW,90)+(-16)*mapget(SW,96)+(-12)*mapget(SW,89)+(-4)*mapget(SW,86)+(-16)*mapget(SW,116)+(8)*mapget(SW,117)+(16)*mapget(SW,114)+(-8)*mapget(SW,113)+(8)*mapget(SW,199)+(-4)*mapget(SW,200)+(-4)*mapget(SW,201)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:25:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,53)+(-32)*mapget(SW,52)+(48)*mapget(SW,51)+(32)*mapget(SW,58)+(32)*mapget(SW,41)+(16)*mapget(SW,40)+(-24)*mapget(SW,39)+(-8)*mapget(SW,36)+(16)*mapget(SW,47)+(-16)*mapget(SW,46)+(-8)*mapget(SW,82)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:1|",Vec(r),"|",v));
v=(16)*mapget(SW,21)+(-8)*mapget(SW,16)+(-8)*mapget(SW,19)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:25:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:25:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:25:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:25:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:26:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:26:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:26:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:26:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:26:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:26:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:26:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:26:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,0)*mapget(SW,1)+(8)*mapget(SW,9)+(16)*mapget(SW,6)+(-4)*mapget(SW,13)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-3|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,4)+(-8)*mapget(SW,25)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,18)+(-24)*mapget(SW,15)+(4)*mapget(SW,33)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,3)*mapget(SW,4)+(32)*mapget(SW,73)+(-8)*mapget(SW,0)*mapget(SW,13)+(8)*mapget(SW,62)+(16)*mapget(SW,45)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,38)+(16)*mapget(SW,35)+(-4)*mapget(SW,83)+(-16)*mapget(SW,72)+(-32)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:26:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,3)*mapget(SW,12)+(112)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,180)+(64)*mapget(SW,177)+(-48)*mapget(SW,178)+(-80)*mapget(SW,175)+(-64)*mapget(SW,192)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,1)*mapget(SW,29)+(16)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,6)*mapget(SW,4)+(8)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,153)+(-40)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,112)+(-24)*mapget(SW,95)+(24)*mapget(SW,14)*mapget(SW,1)+(-8)*mapget(SW,88)+(-32)*mapget(SW,87)+(16)*mapget(SW,85)+(4)*mapget(SW,202)+(16)*mapget(SW,2)*mapget(SW,12)+(-16)*mapget(SW,179)+(40)*mapget(SW,174)+(32)*mapget(SW,191)+(32)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:26:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:26:0|",Vec(r),"|",v));
v=(16)*mapget(SW,180)+(32)*mapget(SW,177)+(-16)*mapget(SW,178)+(-24)*mapget(SW,175)+(-8)*mapget(SW,192)+(-16)*mapget(SW,87)+(8)*mapget(SW,88)+(8)*mapget(SW,85)+(-8)*mapget(SW,179)+(8)*mapget(SW,174)+(4)*mapget(SW,191)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:26:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,73)+(8)*mapget(SW,35)+(8)*mapget(SW,72)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:26:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:26:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:26:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:26:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:27:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:27:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:27:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:27:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-4|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:27:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:27:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:27:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:27:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:27:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,85)+(-28)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:27:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:27:0|",Vec(r),"|",v));
v=(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:27:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:27:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:27:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:27:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:27:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:28:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:28:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:28:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:28:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:28:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:28:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:28:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:28:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,0)+(-20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:28:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,15)*mapget(SW,0)+(72)*mapget(SW,14)*mapget(SW,0)+(16)*mapget(SW,5)*mapget(SW,2)+(-16)*mapget(SW,89)+(-32)*mapget(SW,86)+(24)*mapget(SW,84)+(24)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:28:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:28:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,91)+(-8)*mapget(SW,90)+(8)*mapget(SW,89)+(4)*mapget(SW,86)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:28:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:0|",Vec(r),"|",v));
v=(8)*mapget(SW,36)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:28:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:28:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:28:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:28:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:29:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:29:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:29:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:29:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:29:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:29:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:29:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:29:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,0)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-3|",Vec(r),"|",v));
v=(-48)*mapget(SW,2)*mapget(SW,0)+(16)*mapget(SW,19)+(16)*mapget(SW,16)+(-16)*mapget(SW,14)+(-16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,48)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,0)+(-32)*mapget(SW,0)*mapget(SW,7)+(72)*mapget(SW,5)*mapget(SW,0)+(-24)*mapget(SW,46)+(32)*mapget(SW,2)*mapget(SW,2)+(-32)*mapget(SW,39)+(-24)*mapget(SW,36)+(16)*mapget(SW,0)*mapget(SW,13)+(-16)*mapget(SW,79)+(28)*mapget(SW,34)+(-16)*mapget(SW,62)+(40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:29:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,127)+(32)*mapget(SW,120)+(32)*mapget(SW,119)+(-64)*mapget(SW,118)+(-64)*mapget(SW,115)+(-48)*mapget(SW,98)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,3)+(-176)*mapget(SW,2)*mapget(SW,0)*mapget(SW,0)+(-32)*mapget(SW,0)*mapget(SW,21)+(-32)*mapget(SW,0)*mapget(SW,20)+(128)*mapget(SW,0)*mapget(SW,19)+(112)*mapget(SW,16)*mapget(SW,0)+(32)*mapget(SW,2)*mapget(SW,7)+(-96)*mapget(SW,14)*mapget(SW,0)+(32)*mapget(SW,113)+(-96)*mapget(SW,5)*mapget(SW,2)+(48)*mapget(SW,96)+(48)*mapget(SW,89)+(32)*mapget(SW,86)+(16)*mapget(SW,0)*mapget(SW,32)+(-104)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,193)+(-16)*mapget(SW,192)+(32)*mapget(SW,191)+(40)*mapget(SW,198)+(-16)*mapget(SW,2)*mapget(SW,13)+(-52)*mapget(SW,84)+(-16)*mapget(SW,141)+(-16)*mapget(SW,152)+(48)*mapget(SW,153)+(24)*mapget(SW,112)+(-80)*mapget(SW,202)+(8)*mapget(SW,85);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:29:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:29:0|",Vec(r),"|",v));
v=(16)*mapget(SW,127)+(16)*mapget(SW,120)+(16)*mapget(SW,119)+(-16)*mapget(SW,118)+(-16)*mapget(SW,115)+(-8)*mapget(SW,98)+(-8)*mapget(SW,193)+(-8)*mapget(SW,192)+(8)*mapget(SW,191)+(4)*mapget(SW,198)+(-8)*mapget(SW,141)+(-8)*mapget(SW,152)+(8)*mapget(SW,153)+(4)*mapget(SW,112)+(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:29:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,48)+(8)*mapget(SW,79)+(8)*mapget(SW,62)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:29:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:29:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:29:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:29:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:30:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:30:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:30:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:30:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-4|",Vec(r),"|",v));
v=(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:30:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:30:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:30:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:30:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,0)+(-40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:30:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,3)+(40)*mapget(SW,5)*mapget(SW,2)+(32)*mapget(SW,14)*mapget(SW,0)+(-32)*mapget(SW,113)+(-16)*mapget(SW,96)+(80)*mapget(SW,84)+(24)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:30:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:30:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,125)+(-8)*mapget(SW,114)+(8)*mapget(SW,113)+(4)*mapget(SW,96)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:30:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:0|",Vec(r),"|",v));
v=(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:30:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:30:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:30:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:30:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:31:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:31:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:31:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:31:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:31:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:31:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:31:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:31:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-4|",Vec(r),"|",v));
v=(64)*mapget(SW,8)+(-40)*mapget(SW,9)+(-48)*mapget(SW,6)+(8)*mapget(SW,0)*mapget(SW,1)+(4)*mapget(SW,13)+(20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,1)+(-8)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,23)+(-16)*mapget(SW,24)+(24)*mapget(SW,25)+(56)*mapget(SW,18)+(-64)*mapget(SW,17)+(56)*mapget(SW,15)+(16)*mapget(SW,27)+(-8)*mapget(SW,0)*mapget(SW,4)+(-4)*mapget(SW,33)+(-32)*mapget(SW,14)+(-8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-2|",Vec(r),"|",v));
v=(-64)*mapget(SW,3)*mapget(SW,3)+(128)*mapget(SW,0)*mapget(SW,8)+(-64)*mapget(SW,0)*mapget(SW,9)+(-64)*mapget(SW,6)*mapget(SW,0)+(16)*mapget(SW,3)*mapget(SW,4)+(8)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,57)+(16)*mapget(SW,61)+(-24)*mapget(SW,62)+(-56)*mapget(SW,45)+(8)*mapget(SW,5)*mapget(SW,1)+(32)*mapget(SW,43)+(32)*mapget(SW,44)+(-80)*mapget(SW,38)+(96)*mapget(SW,37)+(-80)*mapget(SW,35)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,1)*mapget(SW,10)+(16)*mapget(SW,9)*mapget(SW,1)+(-16)*mapget(SW,67)+(-32)*mapget(SW,64)+(-16)*mapget(SW,73)+(64)*mapget(SW,2)*mapget(SW,3)+(8)*mapget(SW,0)*mapget(SW,13)+(4)*mapget(SW,83)+(16)*mapget(SW,5)*mapget(SW,0)+(48)*mapget(SW,34)+(24)*mapget(SW,63)+(8)*mapget(SW,72)+(-16)*mapget(SW,2)*mapget(SW,2);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:31:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:-1|",Vec(r),"|",v));
v=(-256)*mapget(SW,2)*mapget(SW,8)+(80)*mapget(SW,2)*mapget(SW,9)+(-64)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,21)*mapget(SW,1)+(96)*mapget(SW,3)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,23)+(-32)*mapget(SW,0)*mapget(SW,24)+(32)*mapget(SW,0)*mapget(SW,25)+(80)*mapget(SW,18)*mapget(SW,0)+(-32)*mapget(SW,129)+(192)*mapget(SW,6)*mapget(SW,3)+(-128)*mapget(SW,17)*mapget(SW,0)+(64)*mapget(SW,15)*mapget(SW,0)+(-64)*mapget(SW,126)+(32)*mapget(SW,0)*mapget(SW,27)+(-32)*mapget(SW,143)+(-64)*mapget(SW,102)+(-16)*mapget(SW,3)*mapget(SW,13)+(-8)*mapget(SW,2)*mapget(SW,13)+(-16)*mapget(SW,141)+(-16)*mapget(SW,152)+(24)*mapget(SW,153)+(56)*mapget(SW,112)+(-8)*mapget(SW,5)*mapget(SW,4)+(-32)*mapget(SW,107)+(-32)*mapget(SW,111)+(80)*mapget(SW,95)+(16)*mapget(SW,14)*mapget(SW,1)+(-48)*mapget(SW,93)+(-48)*mapget(SW,94)+(96)*mapget(SW,88)+(-128)*mapget(SW,87)+(104)*mapget(SW,85)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,10)*mapget(SW,4)+(-16)*mapget(SW,25)*mapget(SW,1)+(16)*mapget(SW,165)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,26)+(-32)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,158)+(48)*mapget(SW,155)+(-16)*mapget(SW,1)*mapget(SW,29)+(-16)*mapget(SW,9)*mapget(SW,4)+(16)*mapget(SW,178)+(32)*mapget(SW,175)+(16)*mapget(SW,192)+(-144)*mapget(SW,5)*mapget(SW,3)+(-16)*mapget(SW,16)*mapget(SW,1)+(16)*mapget(SW,100)+(64)*mapget(SW,97)+(48)*mapget(SW,90)+(-8)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,19)*mapget(SW,1)+(16)*mapget(SW,117)+(48)*mapget(SW,114)+(8)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(-40)*mapget(SW,201)+(20)*mapget(SW,202)+(40)*mapget(SW,5)*mapget(SW,2)+(-16)*mapget(SW,14)*mapget(SW,0)+(48)*mapget(SW,125)+(-16)*mapget(SW,0)*mapget(SW,26)+(16)*mapget(SW,142)+(32)*mapget(SW,101)+(32)*mapget(SW,2)*mapget(SW,6)+(-60)*mapget(SW,84)+(-48)*mapget(SW,154)+(-24)*mapget(SW,174)+(-8)*mapget(SW,191)+(-40)*mapget(SW,96)+(-24)*mapget(SW,89)+(-32)*mapget(SW,113);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:31:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:31:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,131)+(-64)*mapget(SW,128)+(32)*mapget(SW,129)+(64)*mapget(SW,126)+(32)*mapget(SW,143)+(32)*mapget(SW,102)+(32)*mapget(SW,99)+(-16)*mapget(SW,100)+(-32)*mapget(SW,97)+(-8)*mapget(SW,90)+(32)*mapget(SW,116)+(-16)*mapget(SW,117)+(-24)*mapget(SW,114)+(-16)*mapget(SW,199)+(8)*mapget(SW,200)+(8)*mapget(SW,201)+(32)*mapget(SW,130)+(-24)*mapget(SW,125)+(-16)*mapget(SW,142)+(-16)*mapget(SW,101)+(12)*mapget(SW,96)+(4)*mapget(SW,89)+(8)*mapget(SW,113)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:31:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:0|",Vec(r),"|",v));
v=(32)*mapget(SW,52)+(-16)*mapget(SW,40)+(-16)*mapget(SW,47)+(8)*mapget(SW,82)+(-16)*mapget(SW,51)+(8)*mapget(SW,39)+(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:31:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:31:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:31:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:31:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:32:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:32:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:32:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:32:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:32:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:32:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:32:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:32:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-4|",Vec(r),"|",v));
v=(-64)*mapget(SW,8)+(40)*mapget(SW,9)+(48)*mapget(SW,6)+(-8)*mapget(SW,0)*mapget(SW,1)+(-4)*mapget(SW,13)+(-20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,3)*mapget(SW,1)+(8)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,23)+(16)*mapget(SW,24)+(-24)*mapget(SW,25)+(-56)*mapget(SW,18)+(64)*mapget(SW,17)+(-56)*mapget(SW,15)+(-16)*mapget(SW,27)+(8)*mapget(SW,0)*mapget(SW,4)+(4)*mapget(SW,33)+(32)*mapget(SW,14)+(8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,4)+(-8)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,57)+(-16)*mapget(SW,61)+(24)*mapget(SW,62)+(56)*mapget(SW,45)+(-8)*mapget(SW,5)*mapget(SW,1)+(-32)*mapget(SW,43)+(-32)*mapget(SW,44)+(80)*mapget(SW,38)+(-96)*mapget(SW,37)+(80)*mapget(SW,35)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(-16)*mapget(SW,9)*mapget(SW,1)+(16)*mapget(SW,67)+(32)*mapget(SW,64)+(16)*mapget(SW,73)+(-8)*mapget(SW,0)*mapget(SW,13)+(-4)*mapget(SW,83)+(-48)*mapget(SW,34)+(-24)*mapget(SW,63)+(-8)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:32:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,3)*mapget(SW,12)+(-64)*mapget(SW,8)*mapget(SW,4)+(48)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,6)*mapget(SW,4)+(-32)*mapget(SW,180)+(16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,141)+(16)*mapget(SW,152)+(-24)*mapget(SW,153)+(-56)*mapget(SW,112)+(32)*mapget(SW,107)+(32)*mapget(SW,111)+(-80)*mapget(SW,95)+(-16)*mapget(SW,14)*mapget(SW,1)+(48)*mapget(SW,93)+(48)*mapget(SW,94)+(-96)*mapget(SW,88)+(128)*mapget(SW,87)+(-112)*mapget(SW,85)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(16)*mapget(SW,25)*mapget(SW,1)+(-16)*mapget(SW,165)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,26)+(32)*mapget(SW,18)*mapget(SW,1)+(-32)*mapget(SW,158)+(-48)*mapget(SW,155)+(16)*mapget(SW,1)*mapget(SW,29)+(-16)*mapget(SW,178)+(-16)*mapget(SW,175)+(8)*mapget(SW,0)*mapget(SW,33)+(4)*mapget(SW,202)+(-16)*mapget(SW,2)*mapget(SW,12)+(16)*mapget(SW,179)+(64)*mapget(SW,84)+(48)*mapget(SW,154)+(16)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:32:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:32:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,180)+(8)*mapget(SW,192)+(8)*mapget(SW,175)+(-4)*mapget(SW,85)+(8)*mapget(SW,179)+(-4)*mapget(SW,191)+(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:32:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:32:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:32:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:32:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:32:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:33:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:33:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:33:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:33:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-4|",Vec(r),"|",v));
v=(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:33:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:33:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:33:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:33:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-2|",Vec(r),"|",v));
v=(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:33:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,5)*mapget(SW,4)+(-8)*mapget(SW,174)+(-76)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:33:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:33:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:33:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:33:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:33:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:33:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:33:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:34:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:34:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:34:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:34:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:34:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:34:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:34:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:34:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-3|",Vec(r),"|",v));
v=(48)*mapget(SW,2)*mapget(SW,0)+(-16)*mapget(SW,19)+(-16)*mapget(SW,16)+(16)*mapget(SW,14)+(16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-2|",Vec(r),"|",v));
v=(-72)*mapget(SW,5)*mapget(SW,0)+(24)*mapget(SW,46)+(-32)*mapget(SW,2)*mapget(SW,2)+(32)*mapget(SW,39)+(24)*mapget(SW,36)+(-20)*mapget(SW,34)+(-40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:34:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,29)+(88)*mapget(SW,14)*mapget(SW,0)+(-32)*mapget(SW,113)+(96)*mapget(SW,5)*mapget(SW,2)+(-48)*mapget(SW,96)+(-48)*mapget(SW,89)+(-32)*mapget(SW,86)+(24)*mapget(SW,84)+(80)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:34:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:34:0|",Vec(r),"|",v));
v=(8)*mapget(SW,176)+(-4)*mapget(SW,86)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:34:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:34:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:34:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:34:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:34:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:35:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:35:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:35:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:35:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-4|",Vec(r),"|",v));
v=(-12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:35:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:35:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:35:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:35:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-2|",Vec(r),"|",v));
v=(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:35:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,33)+(-8)*mapget(SW,198)+(-20)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:35:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:35:0|",Vec(r),"|",v));
v=(-4)*mapget(SW,198)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:35:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:35:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:35:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:35:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:35:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:36:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:36:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:36:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:36:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-4|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:36:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:36:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:36:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:36:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-2|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:36:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:-1|",Vec(r),"|",v));
v=0;
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:36:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:36:0|",Vec(r),"|",v));
v=(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:36:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:36:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:36:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:36:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:36:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:37:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:37:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:37:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:37:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:37:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:37:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:37:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:37:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-3|",Vec(r),"|",v));
v=(-8)*mapget(SW,0)*mapget(SW,4)+(8)*mapget(SW,25)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,18)+(24)*mapget(SW,15)+(-4)*mapget(SW,33)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,13)+(-8)*mapget(SW,62)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,45)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,38)+(-32)*mapget(SW,35)+(4)*mapget(SW,83)+(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:37:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,5)*mapget(SW,3)+(-8)*mapget(SW,0)*mapget(SW,33)+(8)*mapget(SW,153)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,112)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,88)+(40)*mapget(SW,85)+(-4)*mapget(SW,202)+(-8)*mapget(SW,5)*mapget(SW,2)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:37:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:37:0|",Vec(r),"|",v));
v=(8)*mapget(SW,90)+(-4)*mapget(SW,201)+(-4)*mapget(SW,89)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:37:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:37:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:37:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:37:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:37:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:38:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:38:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:38:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:38:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:38:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:38:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:38:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:38:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,6)+(16)*mapget(SW,5)+(8)*mapget(SW,10)+(-16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,15)+(-16)*mapget(SW,14)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,26)+(-8)*mapget(SW,29)+(16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,2)*mapget(SW,3)+(32)*mapget(SW,6)*mapget(SW,0)+(-40)*mapget(SW,5)*mapget(SW,0)+(-32)*mapget(SW,51)+(16)*mapget(SW,0)*mapget(SW,10)+(-16)*mapget(SW,58)+(-32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,9)+(-32)*mapget(SW,41)+(16)*mapget(SW,2)*mapget(SW,2)+(-32)*mapget(SW,35)+(12)*mapget(SW,34)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,63)+(-16)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,72)+(8)*mapget(SW,79)+(-16)*mapget(SW,0)*mapget(SW,13)+(32)*mapget(SW,39)+(24)*mapget(SW,36)+(24)*mapget(SW,46)+(-20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:38:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,120)+(32)*mapget(SW,0)*mapget(SW,20)+(-32)*mapget(SW,7)*mapget(SW,3)+(16)*mapget(SW,2)*mapget(SW,7)+(48)*mapget(SW,5)*mapget(SW,3)+(-48)*mapget(SW,15)*mapget(SW,0)+(96)*mapget(SW,14)*mapget(SW,0)+(48)*mapget(SW,125)+(96)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,26)+(32)*mapget(SW,142)+(-16)*mapget(SW,0)*mapget(SW,29)+(16)*mapget(SW,149)+(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,25)+(8)*mapget(SW,5)*mapget(SW,2)+(64)*mapget(SW,101)+(-32)*mapget(SW,2)*mapget(SW,10)+(32)*mapget(SW,108)+(-64)*mapget(SW,18)*mapget(SW,0)+(48)*mapget(SW,91)+(-16)*mapget(SW,0)*mapget(SW,32)+(16)*mapget(SW,3)*mapget(SW,13)+(8)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,193)+(40)*mapget(SW,85)+(32)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,154)+(24)*mapget(SW,5)*mapget(SW,4)+(-24)*mapget(SW,174)+(-24)*mapget(SW,191)+(-16)*mapget(SW,198)+(24)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,115)+(-16)*mapget(SW,0)*mapget(SW,19)+(-72)*mapget(SW,96)+(-72)*mapget(SW,89)+(-48)*mapget(SW,86)+(16)*mapget(SW,118)+(-48)*mapget(SW,113)+(-8)*mapget(SW,153)+(60)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:38:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:38:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,120)+(8)*mapget(SW,193)+(8)*mapget(SW,115)+(-4)*mapget(SW,198)+(8)*mapget(SW,118)+(-4)*mapget(SW,191)+(-4)*mapget(SW,153)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:38:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:38:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:38:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:38:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:38:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:39:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:39:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:39:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-5|",Vec(r),"|",v));
v=(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:39:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:39:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:39:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:39:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:39:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,25)+(-24)*mapget(SW,33)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-2|",Vec(r),"|",v));
v=(24)*mapget(SW,0)*mapget(SW,13)+(-24)*mapget(SW,62)+(-16)*mapget(SW,45)+(40)*mapget(SW,83)+(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:39:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,25)+(-48)*mapget(SW,0)*mapget(SW,33)+(48)*mapget(SW,153)+(-48)*mapget(SW,2)*mapget(SW,13)+(48)*mapget(SW,112)+(24)*mapget(SW,95)+(-60)*mapget(SW,202)+(-8)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:39:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:39:0|",Vec(r),"|",v));
v=(8)*mapget(SW,124)+(-4)*mapget(SW,197)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:39:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:39:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:39:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:39:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:39:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:40:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:40:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:40:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:40:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:40:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:40:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:40:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:40:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,15)+(-4)*mapget(SW,33)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,5)*mapget(SW,1)+(-8)*mapget(SW,38)+(-32)*mapget(SW,35)+(4)*mapget(SW,83)+(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:40:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:-1|",Vec(r),"|",v));
v=(16)*mapget(SW,15)*mapget(SW,0)+(-8)*mapget(SW,5)*mapget(SW,4)+(8)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,88)+(80)*mapget(SW,85)+(-4)*mapget(SW,202)+(-8)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:40:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:40:0|",Vec(r),"|",v));
v=(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:40:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:40:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:40:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:40:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:40:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:41:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:41:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:41:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:41:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:41:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:41:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:41:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:41:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-4|",Vec(r),"|",v));
v=(-32)*mapget(SW,8)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(16)*mapget(SW,6)+(16)*mapget(SW,9)+(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-3|",Vec(r),"|",v));
v=(-192)*mapget(SW,22)+(112)*mapget(SW,23)+(112)*mapget(SW,24)+(128)*mapget(SW,17)+(-16)*mapget(SW,3)*mapget(SW,1)+(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31)+(-72)*mapget(SW,18)+(-56)*mapget(SW,15)+(8)*mapget(SW,2)*mapget(SW,1)+(-48)*mapget(SW,25)+(24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,9)*mapget(SW,1)+(32)*mapget(SW,6)*mapget(SW,1)+(16)*mapget(SW,3)*mapget(SW,4)+(-8)*mapget(SW,2)*mapget(SW,4)+(64)*mapget(SW,55)+(64)*mapget(SW,56)+(-80)*mapget(SW,57)+(-80)*mapget(SW,60)+(-160)*mapget(SW,43)+(64)*mapget(SW,59)+(-80)*mapget(SW,61)+(-160)*mapget(SW,44)+(192)*mapget(SW,42)+(-160)*mapget(SW,37)+(-32)*mapget(SW,66)+(-8)*mapget(SW,0)*mapget(SW,13)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,11)+(-8)*mapget(SW,83)+(-16)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(8)*mapget(SW,81)+(-16)*mapget(SW,5)*mapget(SW,1)+(104)*mapget(SW,45)+(112)*mapget(SW,38)+(96)*mapget(SW,35)+(16)*mapget(SW,64)+(56)*mapget(SW,62)+(16)*mapget(SW,67)+(-52)*mapget(SW,34)+(-8)*mapget(SW,63);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:41:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,8)+(-192)*mapget(SW,0)*mapget(SW,22)+(96)*mapget(SW,0)*mapget(SW,23)+(96)*mapget(SW,0)*mapget(SW,24)+(96)*mapget(SW,17)*mapget(SW,0)+(-16)*mapget(SW,9)*mapget(SW,4)+(-32)*mapget(SW,6)*mapget(SW,4)+(-32)*mapget(SW,3)*mapget(SW,13)+(32)*mapget(SW,2)*mapget(SW,13)+(-64)*mapget(SW,136)+(-64)*mapget(SW,140)+(96)*mapget(SW,141)+(80)*mapget(SW,148)+(192)*mapget(SW,107)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,25)*mapget(SW,1)+(-64)*mapget(SW,18)*mapget(SW,1)+(32)*mapget(SW,3)*mapget(SW,11)+(-48)*mapget(SW,2)*mapget(SW,11)+(-32)*mapget(SW,139)+(-32)*mapget(SW,146)+(-32)*mapget(SW,147)+(80)*mapget(SW,151)+(176)*mapget(SW,110)+(-64)*mapget(SW,150)+(96)*mapget(SW,152)+(192)*mapget(SW,111)+(64)*mapget(SW,17)*mapget(SW,1)+(-64)*mapget(SW,15)*mapget(SW,1)+(16)*mapget(SW,5)*mapget(SW,4)+(-128)*mapget(SW,105)+(-128)*mapget(SW,106)+(256)*mapget(SW,93)+(-128)*mapget(SW,109)+(256)*mapget(SW,94)+(-288)*mapget(SW,92)+(256)*mapget(SW,87)+(-32)*mapget(SW,1)*mapget(SW,27)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,163)+(32)*mapget(SW,164)+(64)*mapget(SW,157)+(32)*mapget(SW,177)+(-32)*mapget(SW,2)*mapget(SW,8)+(16)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,0)*mapget(SW,28)+(-16)*mapget(SW,0)*mapget(SW,31)+(12)*mapget(SW,202)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,173)+(16)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,190)+(-8)*mapget(SW,197)+(-8)*mapget(SW,200)+(-32)*mapget(SW,6)*mapget(SW,3)+(-48)*mapget(SW,18)*mapget(SW,0)+(-32)*mapget(SW,15)*mapget(SW,0)+(-160)*mapget(SW,112)+(-192)*mapget(SW,95)+(32)*mapget(SW,14)*mapget(SW,1)+(-192)*mapget(SW,88)+(-176)*mapget(SW,85)+(16)*mapget(SW,1)*mapget(SW,26)+(-48)*mapget(SW,158)+(-48)*mapget(SW,155)+(-16)*mapget(SW,175)+(16)*mapget(SW,2)*mapget(SW,6)+(-32)*mapget(SW,3)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,25)+(-80)*mapget(SW,153)+(-32)*mapget(SW,165)+(-16)*mapget(SW,178)+(16)*mapget(SW,2)*mapget(SW,9)+(16)*mapget(SW,5)*mapget(SW,3)+(8)*mapget(SW,14)*mapget(SW,0)+(100)*mapget(SW,84)+(32)*mapget(SW,154)+(8)*mapget(SW,174)+(-8)*mapget(SW,5)*mapget(SW,2);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:41:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:41:0|",Vec(r),"|",v));
v=(32)*mapget(SW,128)+(-16)*mapget(SW,99)+(-16)*mapget(SW,116)+(8)*mapget(SW,199)+(-16)*mapget(SW,126)+(8)*mapget(SW,97)+(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-16)*mapget(SW,129)+(8)*mapget(SW,100)+(8)*mapget(SW,117)+(-4)*mapget(SW,200)+(8)*mapget(SW,125)+(-4)*mapget(SW,96)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:41:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:41:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:41:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:41:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:41:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:42:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:42:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:42:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:42:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-4|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:42:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:42:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:42:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:42:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,15)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,5)*mapget(SW,1)+(32)*mapget(SW,37)+(-16)*mapget(SW,38)+(-48)*mapget(SW,35)+(60)*mapget(SW,34)+(8)*mapget(SW,63);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:42:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:-1|",Vec(r),"|",v));
v=(56/3)*mapget(SW,5)*mapget(SW,4)+(-32)*mapget(SW,15)*mapget(SW,1)+(48)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,92)+(-16)*mapget(SW,93)+(-16)*mapget(SW,94)+(-80)*mapget(SW,87)+(16/3)*mapget(SW,95)+(40)*mapget(SW,88)+(112)*mapget(SW,85)+(16)*mapget(SW,155)+(-352/3)*mapget(SW,84)+(-40)*mapget(SW,154)+(-32/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:42:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:42:0|",Vec(r),"|",v));
v=(16)*mapget(SW,92)+(-8)*mapget(SW,93)+(-8)*mapget(SW,94)+(-8)*mapget(SW,87)+(8/3)*mapget(SW,95)+(4)*mapget(SW,88)+(-2/3)*mapget(SW,84)+(-4/3)*mapget(SW,174)+(4)*mapget(SW,85);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:42:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,37)+(8)*mapget(SW,38)+(8)*mapget(SW,35)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:1|",Vec(r),"|",v));
v=(8)*mapget(SW,15)+(-4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:2|",Vec(r),"|",v));
v=(-8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:42:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:42:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:42:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:42:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:43:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:43:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:43:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:43:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:43:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:43:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:43:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:43:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-6|",Vec(r),"|",v));
v=(-8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,0)+(-12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-3|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,3)+(64)*mapget(SW,2)*mapget(SW,0)+(-16)*mapget(SW,19)+(-16)*mapget(SW,16)+(16)*mapget(SW,14)+(16)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,8)+(32)*mapget(SW,0)*mapget(SW,9)+(96)*mapget(SW,6)*mapget(SW,0)+(-104)*mapget(SW,5)*mapget(SW,0)+(-32)*mapget(SW,0)*mapget(SW,10)+(32)*mapget(SW,2)*mapget(SW,3)+(-48)*mapget(SW,2)*mapget(SW,2)+(-32)*mapget(SW,51)+(-32)*mapget(SW,47)+(56)*mapget(SW,46)+(80)*mapget(SW,39)+(-32)*mapget(SW,41)+(-32)*mapget(SW,40)+(32)*mapget(SW,36)+(16)*mapget(SW,65)+(-20)*mapget(SW,34)+(32)*mapget(SW,82)+(-52)*mapget(SW,83)+(-8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:43:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:-1|",Vec(r),"|",v));
v=(-112/3)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(64)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-128)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-64)*mapget(SW,0)*mapget(SW,22)+(32)*mapget(SW,0)*mapget(SW,23)+(32)*mapget(SW,0)*mapget(SW,24)+(160)*mapget(SW,17)*mapget(SW,0)+(-32/3)*mapget(SW,0)*mapget(SW,25)+(-80)*mapget(SW,18)*mapget(SW,0)+(-144)*mapget(SW,15)*mapget(SW,0)+(-64)*mapget(SW,0)*mapget(SW,27)+(392/3)*mapget(SW,14)*mapget(SW,0)+(96)*mapget(SW,0)*mapget(SW,26)+(112/3)*mapget(SW,0)*mapget(SW,29)+(64)*mapget(SW,2)*mapget(SW,8)+(-32)*mapget(SW,2)*mapget(SW,9)+(-96)*mapget(SW,2)*mapget(SW,6)+(152)*mapget(SW,5)*mapget(SW,2)+(32)*mapget(SW,2)*mapget(SW,10)+(32)*mapget(SW,19)*mapget(SW,1)+(-64)*mapget(SW,130)+(-64)*mapget(SW,126)+(112)*mapget(SW,125)+(32)*mapget(SW,142)+(160)*mapget(SW,101)+(-64)*mapget(SW,116)+(32)*mapget(SW,117)+(112)*mapget(SW,114)+(160)*mapget(SW,97)+(-112)*mapget(SW,113)+(-200)*mapget(SW,96)+(-144)*mapget(SW,89)+(-64)*mapget(SW,159)+(32)*mapget(SW,16)*mapget(SW,1)+(-64)*mapget(SW,103)+(-64)*mapget(SW,102)+(32)*mapget(SW,108)+(64)*mapget(SW,91)+(-64)*mapget(SW,99)+(32)*mapget(SW,100)+(64)*mapget(SW,90)+(-48)*mapget(SW,86)+(-48)*mapget(SW,156)+(32)*mapget(SW,161)+(32)*mapget(SW,160)+(-16)*mapget(SW,176)+(-48)*mapget(SW,5)*mapget(SW,3)+(24)*mapget(SW,84)+(-32)*mapget(SW,1)*mapget(SW,33)+(64)*mapget(SW,199)+(-32)*mapget(SW,200)+(-104)*mapget(SW,201)+(116)*mapget(SW,202)+(40)*mapget(SW,173)+(-16)*mapget(SW,172)+(8)*mapget(SW,190);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:43:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:43:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,132)+(-32)*mapget(SW,131)+(32)*mapget(SW,130)+(16)*mapget(SW,137)+(16)*mapget(SW,144)+(16)*mapget(SW,103)+(-32)*mapget(SW,128)+(16)*mapget(SW,129)+(32)*mapget(SW,126)+(16)*mapget(SW,143)+(16)*mapget(SW,102)+(-16)*mapget(SW,125)+(-16)*mapget(SW,142)+(-16)*mapget(SW,101)+(-16/3)*mapget(SW,149)+(-8)*mapget(SW,108)+(-32)*mapget(SW,121)+(16)*mapget(SW,122)+(16)*mapget(SW,123)+(32)*mapget(SW,116)+(16)*mapget(SW,99)+(-16/3)*mapget(SW,124)+(-16)*mapget(SW,117)+(-8)*mapget(SW,100)+(-16)*mapget(SW,114)+(-16)*mapget(SW,97)+(16/3)*mapget(SW,113)+(8)*mapget(SW,96)+(4/3)*mapget(SW,86)+(8/3)*mapget(SW,176)+(-8)*mapget(SW,91)+(-8)*mapget(SW,90)+(8)*mapget(SW,89)+(16)*mapget(SW,194)+(-8)*mapget(SW,195)+(-8)*mapget(SW,196)+(-8)*mapget(SW,199)+(8/3)*mapget(SW,197)+(4)*mapget(SW,200)+(-2/3)*mapget(SW,202)+(-4/3)*mapget(SW,190)+(4)*mapget(SW,201);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:43:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:0|",Vec(r),"|",v));
v=(32)*mapget(SW,53)+(32)*mapget(SW,52)+(-32)*mapget(SW,51)+(-16)*mapget(SW,58)+(-16)*mapget(SW,41)+(32)*mapget(SW,49)+(-16)*mapget(SW,50)+(-32)*mapget(SW,47)+(-16)*mapget(SW,40)+(16)*mapget(SW,46)+(16)*mapget(SW,39)+(8)*mapget(SW,36)+(-16)*mapget(SW,80)+(8)*mapget(SW,81)+(8)*mapget(SW,82)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:1|",Vec(r),"|",v));
v=(-16)*mapget(SW,21)+(-16)*mapget(SW,20)+(16)*mapget(SW,19)+(8)*mapget(SW,16)+(8)*mapget(SW,32)+(-4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:2|",Vec(r),"|",v));
v=(16/3)*mapget(SW,7)+(-8/3)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:43:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:43:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:43:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:43:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:44:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:44:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:44:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:44:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,2)+(-12)*mapget(SW,5)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:44:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:44:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:44:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:44:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,0)*mapget(SW,4)+(-16)*mapget(SW,29)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,12)+(-64)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,74)+(-32)*mapget(SW,73)+(48)*mapget(SW,72)+(40)*mapget(SW,79)+(-16)*mapget(SW,2)*mapget(SW,4)+(16)*mapget(SW,35)+(-8)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:44:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:-1|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,30)+(-16)*mapget(SW,0)*mapget(SW,31)+(-112)*mapget(SW,0)*mapget(SW,32)+(136)*mapget(SW,0)*mapget(SW,33)+(32)*mapget(SW,0)*mapget(SW,28)+(32)*mapget(SW,1)*mapget(SW,29)+(-32)*mapget(SW,181)+(-32)*mapget(SW,180)+(64)*mapget(SW,179)+(16)*mapget(SW,186)+(64)*mapget(SW,193)+(-32)*mapget(SW,177)+(16)*mapget(SW,178)+(64)*mapget(SW,175)+(64)*mapget(SW,192)+(-72)*mapget(SW,174)+(-128)*mapget(SW,191)+(-72)*mapget(SW,198)+(-16)*mapget(SW,169)+(-32)*mapget(SW,2)*mapget(SW,12)+(64)*mapget(SW,2)*mapget(SW,13)+(24)*mapget(SW,5)*mapget(SW,4)+(56)*mapget(SW,84)+(-16)*mapget(SW,14)*mapget(SW,1)+(16)*mapget(SW,87)+(-8)*mapget(SW,88)+(-48)*mapget(SW,85)+(8)*mapget(SW,154);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:44:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:44:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,181)+(-16)*mapget(SW,180)+(16)*mapget(SW,179)+(8)*mapget(SW,186)+(8)*mapget(SW,193)+(-16)*mapget(SW,177)+(8)*mapget(SW,178)+(16)*mapget(SW,175)+(8)*mapget(SW,192)+(-8)*mapget(SW,174)+(-8)*mapget(SW,191)+(-4)*mapget(SW,198)+(8)*mapget(SW,87)+(-4)*mapget(SW,88)+(-4)*mapget(SW,85)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:44:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:0|",Vec(r),"|",v));
v=(16)*mapget(SW,74)+(16)*mapget(SW,73)+(-16)*mapget(SW,72)+(-8)*mapget(SW,79)+(-8)*mapget(SW,35)+(4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:1|",Vec(r),"|",v));
v=(-8)*mapget(SW,29)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:44:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:44:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:44:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:44:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:45:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:45:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:45:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-5|",Vec(r),"|",v));
v=(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:45:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-4|",Vec(r),"|",v));
v=(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:45:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:45:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:45:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:45:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-4|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-3|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-2|",Vec(r),"|",v));
v=(20)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:45:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:-1|",Vec(r),"|",v));
v=(40)*mapget(SW,201)+(-76)*mapget(SW,202)+(-8)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:45:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:45:0|",Vec(r),"|",v));
v=(8)*mapget(SW,199)+(-4)*mapget(SW,200)+(-4)*mapget(SW,201)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:45:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,82)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:1|",Vec(r),"|",v));
v=(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:45:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:45:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:45:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:45:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:46:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:46:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:46:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:46:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:46:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:46:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:46:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:46:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-4)*mapget(SW,4)+(-8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-3|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,3)+(-8)*mapget(SW,0)*mapget(SW,4)+(8)*mapget(SW,25)+(-16)*mapget(SW,2)*mapget(SW,1)+(16)*mapget(SW,18)+(24)*mapget(SW,15)+(-4)*mapget(SW,33)+(-16)*mapget(SW,2)*mapget(SW,0)+(-24)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-2|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,3)+(-128)*mapget(SW,2)*mapget(SW,3)+(16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,1)+(-16)*mapget(SW,7)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,9)+(16)*mapget(SW,50)+(-32)*mapget(SW,6)*mapget(SW,0)+(32)*mapget(SW,47)+(32)*mapget(SW,40)+(8)*mapget(SW,0)*mapget(SW,13)+(-8)*mapget(SW,62)+(16)*mapget(SW,2)*mapget(SW,4)+(-16)*mapget(SW,45)+(24)*mapget(SW,5)*mapget(SW,1)+(-24)*mapget(SW,38)+(-32)*mapget(SW,35)+(8)*mapget(SW,1)*mapget(SW,13)+(-8)*mapget(SW,81)+(-32)*mapget(SW,82)+(24)*mapget(SW,83)+(48)*mapget(SW,2)*mapget(SW,2)+(24)*mapget(SW,5)*mapget(SW,0)+(-24)*mapget(SW,46)+(-16)*mapget(SW,39)+(40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:46:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,8)+(-64)*mapget(SW,3)*mapget(SW,9)+(-224)*mapget(SW,6)*mapget(SW,3)+(192)*mapget(SW,5)*mapget(SW,3)+(64)*mapget(SW,3)*mapget(SW,10)+(-48)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-32)*mapget(SW,21)*mapget(SW,1)+(-32)*mapget(SW,20)*mapget(SW,1)+(64)*mapget(SW,19)*mapget(SW,1)+(48)*mapget(SW,16)*mapget(SW,1)+(64)*mapget(SW,2)*mapget(SW,9)+(32)*mapget(SW,129)+(32)*mapget(SW,122)+(32)*mapget(SW,123)+(-48)*mapget(SW,124)+(-128)*mapget(SW,117)+(-112)*mapget(SW,100)+(176)*mapget(SW,2)*mapget(SW,6)+(64)*mapget(SW,126)+(128)*mapget(SW,116)+(-160)*mapget(SW,114)+(-192)*mapget(SW,97)+(64)*mapget(SW,102)+(128)*mapget(SW,99)+(-64)*mapget(SW,90)+(-32)*mapget(SW,160)+(-32)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,0)*mapget(SW,4)+(16)*mapget(SW,7)*mapget(SW,4)+(16)*mapget(SW,0)*mapget(SW,25)+(32)*mapget(SW,18)*mapget(SW,0)+(48)*mapget(SW,15)*mapget(SW,0)+(-8)*mapget(SW,0)*mapget(SW,33)+(8)*mapget(SW,153)+(-16)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,112)+(-24)*mapget(SW,5)*mapget(SW,4)+(24)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,88)+(40)*mapget(SW,85)+(16)*mapget(SW,1)*mapget(SW,32)+(-40)*mapget(SW,1)*mapget(SW,33)+(-16)*mapget(SW,195)+(-16)*mapget(SW,196)+(24)*mapget(SW,197)+(104)*mapget(SW,200)+(-128)*mapget(SW,199)+(144)*mapget(SW,201)+(16)*mapget(SW,172)+(-8)*mapget(SW,4)*mapget(SW,13)+(-80)*mapget(SW,202)+(-32)*mapget(SW,2)*mapget(SW,8)+(-144)*mapget(SW,5)*mapget(SW,2)+(-32)*mapget(SW,2)*mapget(SW,10)+(-48)*mapget(SW,125)+(96)*mapget(SW,113)+(104)*mapget(SW,96)+(-32)*mapget(SW,101)+(32)*mapget(SW,89)+(16)*mapget(SW,159)+(-48)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84)+(-8)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:46:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:46:0|",Vec(r),"|",v));
v=(32)*mapget(SW,131)+(64)*mapget(SW,128)+(-32)*mapget(SW,129)+(-48)*mapget(SW,126)+(-16)*mapget(SW,143)+(-16)*mapget(SW,102)+(96)*mapget(SW,121)+(-48)*mapget(SW,122)+(-48)*mapget(SW,123)+(-80)*mapget(SW,116)+(-32)*mapget(SW,99)+(16)*mapget(SW,124)+(40)*mapget(SW,117)+(16)*mapget(SW,100)+(32)*mapget(SW,114)+(24)*mapget(SW,97)+(8)*mapget(SW,90)+(-48)*mapget(SW,194)+(24)*mapget(SW,195)+(24)*mapget(SW,196)+(24)*mapget(SW,199)+(-8)*mapget(SW,197)+(-12)*mapget(SW,200)+(-8)*mapget(SW,201)+(-16)*mapget(SW,130)+(16)*mapget(SW,125)+(8)*mapget(SW,142)+(8)*mapget(SW,101)+(-8)*mapget(SW,113)+(-8)*mapget(SW,96)+(-4)*mapget(SW,89)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:46:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,52)+(-64)*mapget(SW,49)+(32)*mapget(SW,50)+(48)*mapget(SW,47)+(16)*mapget(SW,40)+(32)*mapget(SW,80)+(-16)*mapget(SW,81)+(-16)*mapget(SW,82)+(16)*mapget(SW,51)+(-16)*mapget(SW,46)+(-8)*mapget(SW,39)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:1|",Vec(r),"|",v));
v=(16)*mapget(SW,20)+(-8)*mapget(SW,32)+(-8)*mapget(SW,19)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:46:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:46:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:46:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:46:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:47:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:47:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:47:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:47:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:47:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:47:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:47:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:47:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,6)+(16)*mapget(SW,5)+(8)*mapget(SW,10)+(-16)*mapget(SW,0)*mapget(SW,1);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,15)+(-16)*mapget(SW,14)+(16)*mapget(SW,2)*mapget(SW,1)+(-16)*mapget(SW,26)+(-8)*mapget(SW,29)+(16)*mapget(SW,0)*mapget(SW,4);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,0)*mapget(SW,12)+(32)*mapget(SW,3)*mapget(SW,4)+(-32)*mapget(SW,2)*mapget(SW,4)+(32)*mapget(SW,74)+(-32)*mapget(SW,35)+(20)*mapget(SW,34)+(-24)*mapget(SW,5)*mapget(SW,1)+(24)*mapget(SW,63)+(-8)*mapget(SW,79);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:47:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,0)*mapget(SW,30)+(64)*mapget(SW,0)*mapget(SW,31)+(128)*mapget(SW,0)*mapget(SW,32)+(32)*mapget(SW,3)*mapget(SW,12)+(-112)*mapget(SW,3)*mapget(SW,13)+(56)*mapget(SW,2)*mapget(SW,13)+(64)*mapget(SW,181)+(32)*mapget(SW,180)+(-80)*mapget(SW,179)+(-48)*mapget(SW,186)+(-80)*mapget(SW,193)+(-32)*mapget(SW,6)*mapget(SW,4)+(32)*mapget(SW,5)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(-32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(48)*mapget(SW,85)+(-32)*mapget(SW,84)+(32)*mapget(SW,14)*mapget(SW,1)+(-32)*mapget(SW,154)+(32)*mapget(SW,198)+(-56)*mapget(SW,0)*mapget(SW,33)+(-16)*mapget(SW,192)+(48)*mapget(SW,191)+(16)*mapget(SW,2)*mapget(SW,12)+(-16)*mapget(SW,175)+(16)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:47:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:47:0|",Vec(r),"|",v));
v=(32)*mapget(SW,181)+(16)*mapget(SW,180)+(-24)*mapget(SW,179)+(-16)*mapget(SW,186)+(-16)*mapget(SW,193)+(-8)*mapget(SW,192)+(12)*mapget(SW,191)+(4)*mapget(SW,198)+(-8)*mapget(SW,175)+(8)*mapget(SW,174)+(4)*mapget(SW,85)+(-2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:47:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,74)+(8)*mapget(SW,79)+(8)*mapget(SW,72)+(-4)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:47:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:47:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:47:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:47:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:48:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:48:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-6|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:48:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:48:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:48:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:48:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:48:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:48:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-3|",Vec(r),"|",v));
v=(-24)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-2|",Vec(r),"|",v));
v=(40)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:48:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:-1|",Vec(r),"|",v));
v=(24)*mapget(SW,4)*mapget(SW,13)+(-24)*mapget(SW,190)+(-24)*mapget(SW,197)+(-36)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:48:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:48:0|",Vec(r),"|",v));
v=(-8)*mapget(SW,185)+(-8)*mapget(SW,189)+(8)*mapget(SW,190)+(4)*mapget(SW,197)+(4)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:48:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:0|",Vec(r),"|",v));
v=(8)*mapget(SW,78)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:48:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:48:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:48:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:48:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:49:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:49:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:49:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:49:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:49:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:49:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:49:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:49:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-3|",Vec(r),"|",v));
v=(-4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-2|",Vec(r),"|",v));
v=(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:49:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:-1|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,200)+(-40)*mapget(SW,201)+(20)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:49:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:49:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,199)+(8)*mapget(SW,200)+(8)*mapget(SW,201)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:49:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:0|",Vec(r),"|",v));
v=(8)*mapget(SW,82)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:49:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:49:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:49:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:49:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:50:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:50:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:50:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:50:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:50:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:50:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:50:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:50:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-4|",Vec(r),"|",v));
v=(-32)*mapget(SW,8)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(16)*mapget(SW,6)+(16)*mapget(SW,9)+(-8)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-3|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)*mapget(SW,1)+(16)*mapget(SW,23)+(16)*mapget(SW,24)+(32)*mapget(SW,17)+(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31)+(8)*mapget(SW,2)*mapget(SW,1)+(-24)*mapget(SW,18)+(-24)*mapget(SW,15)+(-16)*mapget(SW,25)+(16)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-2|",Vec(r),"|",v));
v=(-64)*mapget(SW,0)*mapget(SW,8)+(16)*mapget(SW,3)*mapget(SW,4)+(-8)*mapget(SW,0)*mapget(SW,13)+(-16)*mapget(SW,57)+(-16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(16)*mapget(SW,9)*mapget(SW,1)+(16)*mapget(SW,0)*mapget(SW,11)+(-16)*mapget(SW,60)+(-16)*mapget(SW,61)+(32)*mapget(SW,6)*mapget(SW,1)+(-8)*mapget(SW,2)*mapget(SW,4)+(-32)*mapget(SW,43)+(-32)*mapget(SW,44)+(-48)*mapget(SW,37)+(-8)*mapget(SW,83)+(-16)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(8)*mapget(SW,81)+(32)*mapget(SW,6)*mapget(SW,0)+(40)*mapget(SW,45)+(-24)*mapget(SW,5)*mapget(SW,1)+(48)*mapget(SW,38)+(48)*mapget(SW,35)+(32)*mapget(SW,0)*mapget(SW,9)+(24)*mapget(SW,62)+(-16)*mapget(SW,5)*mapget(SW,0)+(-40)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:50:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,3)*mapget(SW,8)+(160)*mapget(SW,2)*mapget(SW,8)+(-32)*mapget(SW,0)*mapget(SW,3)*mapget(SW,1)+(32)*mapget(SW,20)*mapget(SW,1)+(32)*mapget(SW,0)*mapget(SW,23)+(-32)*mapget(SW,122)+(32)*mapget(SW,0)*mapget(SW,24)+(-32)*mapget(SW,123)+(64)*mapget(SW,17)*mapget(SW,0)+(-64)*mapget(SW,116)+(-64)*mapget(SW,99)+(-16)*mapget(SW,3)*mapget(SW,13)+(16)*mapget(SW,0)*mapget(SW,33)+(16)*mapget(SW,141)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-16)*mapget(SW,9)*mapget(SW,4)+(-16)*mapget(SW,0)*mapget(SW,28)+(16)*mapget(SW,148)+(-16)*mapget(SW,25)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,31)+(16)*mapget(SW,151)+(16)*mapget(SW,152)+(-32)*mapget(SW,6)*mapget(SW,4)+(24)*mapget(SW,2)*mapget(SW,13)+(32)*mapget(SW,107)+(32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,18)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,11)+(32)*mapget(SW,110)+(32)*mapget(SW,111)+(-48)*mapget(SW,15)*mapget(SW,1)+(24)*mapget(SW,5)*mapget(SW,4)+(48)*mapget(SW,93)+(48)*mapget(SW,94)+(64)*mapget(SW,87)+(-16)*mapget(SW,1)*mapget(SW,32)+(16)*mapget(SW,4)*mapget(SW,13)+(16)*mapget(SW,195)+(16)*mapget(SW,196)+(64)*mapget(SW,199)+(-40)*mapget(SW,201)+(36)*mapget(SW,202)+(24)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,173)+(-8)*mapget(SW,190)+(-24)*mapget(SW,197)+(-48)*mapget(SW,200)+(32)*mapget(SW,6)*mapget(SW,3)+(-80)*mapget(SW,2)*mapget(SW,6)+(16)*mapget(SW,2)*mapget(SW,0)*mapget(SW,1)+(-16)*mapget(SW,19)*mapget(SW,1)+(-48)*mapget(SW,18)*mapget(SW,0)+(48)*mapget(SW,117)+(-48)*mapget(SW,15)*mapget(SW,0)+(48)*mapget(SW,114)+(32)*mapget(SW,97)+(-56)*mapget(SW,112)+(-72)*mapget(SW,95)+(48)*mapget(SW,14)*mapget(SW,1)+(-80)*mapget(SW,88)+(-80)*mapget(SW,85)+(32)*mapget(SW,3)*mapget(SW,9)+(-80)*mapget(SW,2)*mapget(SW,9)+(-32)*mapget(SW,0)*mapget(SW,25)+(32)*mapget(SW,124)+(32)*mapget(SW,100)+(-32)*mapget(SW,153)+(-16)*mapget(SW,5)*mapget(SW,3)+(40)*mapget(SW,5)*mapget(SW,2)+(32)*mapget(SW,14)*mapget(SW,0)+(-32)*mapget(SW,113)+(-16)*mapget(SW,96)+(80)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:50:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:50:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,128)+(-96)*mapget(SW,121)+(48)*mapget(SW,122)+(48)*mapget(SW,123)+(64)*mapget(SW,116)+(16)*mapget(SW,99)+(48)*mapget(SW,194)+(-24)*mapget(SW,195)+(-24)*mapget(SW,196)+(-24)*mapget(SW,199)+(16)*mapget(SW,126)+(-32)*mapget(SW,117)+(-24)*mapget(SW,114)+(-8)*mapget(SW,97)+(12)*mapget(SW,200)+(8)*mapget(SW,201)+(16)*mapget(SW,129)+(-16)*mapget(SW,124)+(-8)*mapget(SW,100)+(8)*mapget(SW,197)+(-8)*mapget(SW,125)+(8)*mapget(SW,113)+(4)*mapget(SW,96)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:50:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:0|",Vec(r),"|",v));
v=(32)*mapget(SW,49)+(-16)*mapget(SW,80)+(-16)*mapget(SW,47)+(8)*mapget(SW,82)+(-16)*mapget(SW,50)+(8)*mapget(SW,81)+(8)*mapget(SW,46)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:50:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:50:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:50:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:50:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:51:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:51:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:51:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:51:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:51:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:51:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:51:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:51:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,8)+(-16)*mapget(SW,9)+(-32)*mapget(SW,6)+(24)*mapget(SW,5)+(8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-3|",Vec(r),"|",v));
v=(32)*mapget(SW,2)*mapget(SW,1)+(-32)*mapget(SW,17)+(16)*mapget(SW,18)+(32)*mapget(SW,15)+(-24)*mapget(SW,14)+(-24)*mapget(SW,26)+(16)*mapget(SW,27)+(-8)*mapget(SW,29)+(16)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,3)*mapget(SW,1);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-2|",Vec(r),"|",v));
v=(-32)*mapget(SW,5)*mapget(SW,1)+(48)*mapget(SW,37)+(-24)*mapget(SW,38)+(-32)*mapget(SW,35)+(28)*mapget(SW,34)+(32)*mapget(SW,63)+(-32)*mapget(SW,2)*mapget(SW,4)+(-32)*mapget(SW,64)+(24)*mapget(SW,72)+(-16)*mapget(SW,73)+(32)*mapget(SW,6)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(16)*mapget(SW,68)+(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,0)*mapget(SW,11)+(32)*mapget(SW,3)*mapget(SW,4);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:51:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,0)*mapget(SW,30)+(-32)*mapget(SW,3)*mapget(SW,12)+(32)*mapget(SW,8)*mapget(SW,4)+(-16)*mapget(SW,9)*mapget(SW,4)+(-48)*mapget(SW,6)*mapget(SW,4)+(40)*mapget(SW,5)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(-32)*mapget(SW,181)+(32)*mapget(SW,14)*mapget(SW,1)+(-64)*mapget(SW,87)+(32)*mapget(SW,88)+(24)*mapget(SW,85)+(-32)*mapget(SW,84)+(-32)*mapget(SW,154)+(48)*mapget(SW,155)+(-40)*mapget(SW,174)+(8)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,179)+(32)*mapget(SW,175)+(-16)*mapget(SW,191)+(16)*mapget(SW,193)+(16)*mapget(SW,192)+(-16)*mapget(SW,0)*mapget(SW,32)+(-8)*mapget(SW,0)*mapget(SW,33)+(-48)*mapget(SW,15)*mapget(SW,1)+(-32)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,11)+(32)*mapget(SW,1)*mapget(SW,26)+(-32)*mapget(SW,166)+(16)*mapget(SW,1)*mapget(SW,29)+(-16)*mapget(SW,169)+(32)*mapget(SW,0)*mapget(SW,28)+(16)*mapget(SW,2)*mapget(SW,12)+(16)*mapget(SW,0)*mapget(SW,31)+(-16)*mapget(SW,3)*mapget(SW,13);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:51:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:51:0|",Vec(r),"|",v));
v=(-16)*mapget(SW,181)+(8)*mapget(SW,193)+(8)*mapget(SW,186)+(-4)*mapget(SW,198)+(8)*mapget(SW,179)+(-4)*mapget(SW,191)+(-4)*mapget(SW,174)+(2)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:51:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:51:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:51:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:51:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:51:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:52:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:52:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:52:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-5|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:52:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:52:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:52:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:52:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:52:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,32)+(-32)*mapget(SW,33)+(-8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-2|",Vec(r),"|",v));
v=(-48)*mapget(SW,82)+(48)*mapget(SW,83)+(-24)*mapget(SW,1)*mapget(SW,13)+(24)*mapget(SW,71)+(8)*mapget(SW,78);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:52:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:-1|",Vec(r),"|",v));
v=(80)*mapget(SW,201)+(-60)*mapget(SW,202)+(48)*mapget(SW,1)*mapget(SW,33)+(-48)*mapget(SW,173)+(24)*mapget(SW,4)*mapget(SW,13)+(-24)*mapget(SW,190)+(-8)*mapget(SW,197);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:52:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:52:0|",Vec(r),"|",v));
v=(8)*mapget(SW,185)+(-4)*mapget(SW,197)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:52:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:52:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:52:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:52:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:52:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:53:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:53:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:53:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:53:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13)+(12)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:53:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:53:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:53:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:53:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-3|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-24)*mapget(SW,32)+(12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(-24)*mapget(SW,1)*mapget(SW,13)+(24)*mapget(SW,81)+(48)*mapget(SW,82)+(-36)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:53:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,190)+(-24)*mapget(SW,197)+(48)*mapget(SW,1)*mapget(SW,33)+(-48)*mapget(SW,200)+(-80)*mapget(SW,201)+(76)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:53:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:53:0|",Vec(r),"|",v));
v=(8)*mapget(SW,189)+(-4)*mapget(SW,201)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:53:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:53:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:53:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:53:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:53:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:54:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:54:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:54:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:54:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:54:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:54:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:54:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:54:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-3|",Vec(r),"|",v));
v=(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-2|",Vec(r),"|",v));
v=(-8)*mapget(SW,83)+(-16)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(8)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:54:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:-1|",Vec(r),"|",v));
v=(12)*mapget(SW,202)+(16)*mapget(SW,1)*mapget(SW,33)+(-8)*mapget(SW,173)+(16)*mapget(SW,4)*mapget(SW,13)+(-8)*mapget(SW,190)+(-8)*mapget(SW,197)+(-8)*mapget(SW,200);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:54:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:54:0|",Vec(r),"|",v));
v=(8)*mapget(SW,199)+(-4)*mapget(SW,201)+(-4)*mapget(SW,200)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:54:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:54:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:54:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:54:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:54:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:55:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:55:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:55:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:55:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*mapget(SW,1)+(4)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:55:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:55:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:55:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:55:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-3|",Vec(r),"|",v));
v=(64)*mapget(SW,22)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-4)*mapget(SW,33)+(-8)*mapget(SW,28)+(-32)*mapget(SW,17)+(-32)*mapget(SW,24)+(16)*mapget(SW,15)+(-32)*mapget(SW,23)+(16)*mapget(SW,18)+(16)*mapget(SW,25)+(-8)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,8)*mapget(SW,1)+(8)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,55)+(-32)*mapget(SW,56)+(-32)*mapget(SW,59)+(-64)*mapget(SW,42)+(8)*mapget(SW,83)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,11)+(16)*mapget(SW,69)+(-16)*mapget(SW,6)*mapget(SW,1)+(48)*mapget(SW,43)+(48)*mapget(SW,44)+(48)*mapget(SW,37)+(-16)*mapget(SW,9)*mapget(SW,1)+(32)*mapget(SW,60)+(32)*mapget(SW,61)+(8)*mapget(SW,5)*mapget(SW,1)+(-32)*mapget(SW,38)+(-32)*mapget(SW,35)+(32)*mapget(SW,57)+(-32)*mapget(SW,45)+(-24)*mapget(SW,62)+(20)*mapget(SW,34);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:55:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,0)*mapget(SW,22)+(-32)*mapget(SW,8)*mapget(SW,4)+(16)*mapget(SW,3)*mapget(SW,13)+(-16)*mapget(SW,0)*mapget(SW,33)+(32)*mapget(SW,136)+(32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,23)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,11)+(32)*mapget(SW,139)+(32)*mapget(SW,140)+(-32)*mapget(SW,24)*mapget(SW,1)+(16)*mapget(SW,9)*mapget(SW,4)+(32)*mapget(SW,146)+(32)*mapget(SW,147)+(32)*mapget(SW,150)+(-16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-64)*mapget(SW,17)*mapget(SW,1)+(16)*mapget(SW,6)*mapget(SW,4)+(-24)*mapget(SW,2)*mapget(SW,13)+(64)*mapget(SW,105)+(16)*mapget(SW,2)*mapget(SW,11)+(64)*mapget(SW,106)+(64)*mapget(SW,109)+(96)*mapget(SW,92)+(-16)*mapget(SW,1)*mapget(SW,33)+(8)*mapget(SW,200)+(-16)*mapget(SW,202)+(8)*mapget(SW,173)+(-48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,11)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,28)+(-16)*mapget(SW,168)+(32)*mapget(SW,1)*mapget(SW,31)+(-16)*mapget(SW,171)+(-16)*mapget(SW,188)+(-32)*mapget(SW,17)*mapget(SW,0)+(-80)*mapget(SW,107)+(48)*mapget(SW,18)*mapget(SW,1)+(-80)*mapget(SW,110)+(-80)*mapget(SW,111)+(48)*mapget(SW,15)*mapget(SW,1)+(-8)*mapget(SW,5)*mapget(SW,4)+(-96)*mapget(SW,93)+(-96)*mapget(SW,94)+(-96)*mapget(SW,87)+(-32)*mapget(SW,0)*mapget(SW,24)+(-48)*mapget(SW,148)+(32)*mapget(SW,25)*mapget(SW,1)+(-48)*mapget(SW,151)+(-48)*mapget(SW,152)+(16)*mapget(SW,15)*mapget(SW,0)+(80)*mapget(SW,95)+(-32)*mapget(SW,14)*mapget(SW,1)+(80)*mapget(SW,88)+(80)*mapget(SW,85)+(-32)*mapget(SW,0)*mapget(SW,23)+(-48)*mapget(SW,141)+(16)*mapget(SW,18)*mapget(SW,0)+(72)*mapget(SW,112)+(16)*mapget(SW,0)*mapget(SW,25)+(48)*mapget(SW,153)+(-8)*mapget(SW,14)*mapget(SW,0)+(-60)*mapget(SW,84);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:55:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:55:0|",Vec(r),"|",v));
v=(32)*mapget(SW,121)+(-16)*mapget(SW,194)+(-16)*mapget(SW,116)+(8)*mapget(SW,199)+(-16)*mapget(SW,123)+(8)*mapget(SW,196)+(8)*mapget(SW,114)+(-4)*mapget(SW,201)+(-16)*mapget(SW,122)+(8)*mapget(SW,195)+(8)*mapget(SW,117)+(-4)*mapget(SW,200)+(8)*mapget(SW,124)+(-4)*mapget(SW,197)+(-4)*mapget(SW,113)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:55:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:55:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:55:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:55:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:55:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:56:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:56:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:56:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:56:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(4)*mapget(SW,13)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:56:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:56:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:56:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:56:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-4|",Vec(r),"|",v));
v=(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-3|",Vec(r),"|",v));
v=(8)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-24)*mapget(SW,32)+(12)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,12)+(-32)*mapget(SW,1)*mapget(SW,13)+(-16)*mapget(SW,76)+(-16)*mapget(SW,77)+(24)*mapget(SW,78)+(80)*mapget(SW,81)+(-96)*mapget(SW,80)+(96)*mapget(SW,82)+(16)*mapget(SW,70)+(-8)*mapget(SW,4)*mapget(SW,4)+(-48)*mapget(SW,83)+(-8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:56:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:-1|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,30)+(-16)*mapget(SW,1)*mapget(SW,32)+(40)*mapget(SW,1)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,28)+(-32)*mapget(SW,183)+(-32)*mapget(SW,184)+(48)*mapget(SW,185)+(32)*mapget(SW,188)+(208)*mapget(SW,195)+(-32)*mapget(SW,187)+(208)*mapget(SW,196)+(-32)*mapget(SW,190)+(-144)*mapget(SW,197)+(-232)*mapget(SW,200)+(-48)*mapget(SW,171)+(-288)*mapget(SW,194)+(320)*mapget(SW,199)+(-224)*mapget(SW,201)+(-80)*mapget(SW,172)+(64)*mapget(SW,170)+(-16)*mapget(SW,4)*mapget(SW,12)+(40)*mapget(SW,4)*mapget(SW,13)+(32)*mapget(SW,189)+(112)*mapget(SW,202)+(40)*mapget(SW,173);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:56:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:56:0|",Vec(r),"|",v));
v=(-128)*mapget(SW,182)+(64)*mapget(SW,183)+(64)*mapget(SW,184)+(64)*mapget(SW,187)+(64)*mapget(SW,194)+(-64/3)*mapget(SW,185)+(-32)*mapget(SW,188)+(-32)*mapget(SW,195)+(-56/3)*mapget(SW,189)+(-32)*mapget(SW,196)+(32/3)*mapget(SW,197)+(16/3)*mapget(SW,201)+(-24)*mapget(SW,199)+(12)*mapget(SW,200)+(-2/3)*mapget(SW,202)+(4)*mapget(SW,190);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:56:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:0|",Vec(r),"|",v));
v=(96)*mapget(SW,75)+(-48)*mapget(SW,76)+(-48)*mapget(SW,77)+(-48)*mapget(SW,80)+(16)*mapget(SW,78)+(24)*mapget(SW,81)+(16)*mapget(SW,82)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:1|",Vec(r),"|",v));
v=(-32)*mapget(SW,30)+(16)*mapget(SW,31)+(16)*mapget(SW,32)+(-4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:2|",Vec(r),"|",v));
v=(16/3)*mapget(SW,12)+(-8/3)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:56:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:56:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:56:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:56:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:57:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:57:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:57:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(-4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:57:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,4)+(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(-8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:57:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:57:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:57:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:57:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-3|",Vec(r),"|",v));
v=(4)*mapget(SW,33)+(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,28)+(-8)*mapget(SW,31);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-2|",Vec(r),"|",v));
v=(-16)*mapget(SW,1)*mapget(SW,12)+(-8)*mapget(SW,4)*mapget(SW,4)+(16)*mapget(SW,76)+(16)*mapget(SW,77)+(48)*mapget(SW,80)+(-32)*mapget(SW,82)+(12)*mapget(SW,83)+(-8)*mapget(SW,1)*mapget(SW,13)+(8)*mapget(SW,71)+(-8)*mapget(SW,78)+(-24)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:57:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:-1|",Vec(r),"|",v));
v=(-64)*mapget(SW,1)*mapget(SW,30)+(48)*mapget(SW,1)*mapget(SW,31)+(80)*mapget(SW,1)*mapget(SW,32)+(64)*mapget(SW,183)+(64)*mapget(SW,184)+(-80)*mapget(SW,185)+(-80)*mapget(SW,188)+(-224)*mapget(SW,195)+(64)*mapget(SW,187)+(-80)*mapget(SW,189)+(-224)*mapget(SW,196)+(288)*mapget(SW,194)+(-256)*mapget(SW,199)+(-32)*mapget(SW,170)+(16)*mapget(SW,4)*mapget(SW,12)+(-16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(16)*mapget(SW,11)*mapget(SW,4)+(144)*mapget(SW,201)+(-64)*mapget(SW,202)+(-24)*mapget(SW,1)*mapget(SW,33)+(-16)*mapget(SW,173)+(48)*mapget(SW,190)+(160)*mapget(SW,200)+(128)*mapget(SW,197)+(16)*mapget(SW,172)+(16)*mapget(SW,171);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:57:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:57:0|",Vec(r),"|",v));
v=(192)*mapget(SW,182)+(-96)*mapget(SW,183)+(-96)*mapget(SW,184)+(-96)*mapget(SW,187)+(-96)*mapget(SW,194)+(32)*mapget(SW,185)+(48)*mapget(SW,188)+(48)*mapget(SW,195)+(32)*mapget(SW,189)+(48)*mapget(SW,196)+(32)*mapget(SW,199)+(-16)*mapget(SW,197)+(-16)*mapget(SW,200)+(-8)*mapget(SW,201)+(-8)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:57:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:0|",Vec(r),"|",v));
v=(-96)*mapget(SW,75)+(48)*mapget(SW,76)+(48)*mapget(SW,77)+(48)*mapget(SW,80)+(-24)*mapget(SW,81)+(-16)*mapget(SW,82)+(-16)*mapget(SW,78)+(4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:1|",Vec(r),"|",v));
v=(16)*mapget(SW,30)+(-8)*mapget(SW,32)+(-8)*mapget(SW,31)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:57:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:57:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:57:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:57:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:58:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:58:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:58:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:58:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(-8)*mapget(SW,1)+(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:58:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:58:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:58:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:58:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,4)+(-8)*mapget(SW,31)+(-4)*mapget(SW,33)+(-8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-2|",Vec(r),"|",v));
v=(8)*mapget(SW,83)+(-8)*mapget(SW,4)*mapget(SW,4)+(8)*mapget(SW,78)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,11)+(16)*mapget(SW,69);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:58:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:-1|",Vec(r),"|",v));
v=(-48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,30)+(8)*mapget(SW,4)*mapget(SW,13)+(-32)*mapget(SW,183)+(32)*mapget(SW,11)*mapget(SW,4)+(-32)*mapget(SW,184)+(-32)*mapget(SW,187)+(-96)*mapget(SW,194)+(-8)*mapget(SW,1)*mapget(SW,33)+(64)*mapget(SW,199)+(-32)*mapget(SW,200)+(8)*mapget(SW,202)+(8)*mapget(SW,173)+(-24)*mapget(SW,190)+(32)*mapget(SW,185)+(32)*mapget(SW,189)+(-40)*mapget(SW,197)+(-16)*mapget(SW,1)*mapget(SW,32)+(64)*mapget(SW,195)+(64)*mapget(SW,196)+(32)*mapget(SW,1)*mapget(SW,28)+(-16)*mapget(SW,168)+(16)*mapget(SW,1)*mapget(SW,31)+(-16)*mapget(SW,171)+(-40)*mapget(SW,201)+(16)*mapget(SW,188);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:58:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:58:0|",Vec(r),"|",v));
v=(-128)*mapget(SW,182)+(64)*mapget(SW,183)+(64)*mapget(SW,184)+(64)*mapget(SW,187)+(64)*mapget(SW,194)+(-32)*mapget(SW,195)+(-32)*mapget(SW,196)+(-24)*mapget(SW,199)+(-32)*mapget(SW,188)+(-24)*mapget(SW,189)+(12)*mapget(SW,200)+(8)*mapget(SW,201)+(-24)*mapget(SW,185)+(12)*mapget(SW,197)+(8)*mapget(SW,190)+(-2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:58:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:0|",Vec(r),"|",v));
v=(32)*mapget(SW,75)+(-16)*mapget(SW,80)+(-16)*mapget(SW,77)+(8)*mapget(SW,82)+(-16)*mapget(SW,76)+(8)*mapget(SW,81)+(8)*mapget(SW,78)+(-4)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:58:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:58:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:58:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:58:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:59:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-7|",Vec(r),"|",v));
v=0;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:59:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:59:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(4)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:59:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13)+(8)*1;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:59:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:59:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:59:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:59:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-3|",Vec(r),"|",v));
v=(56/3)*mapget(SW,1)*mapget(SW,4)+(-32/3)*mapget(SW,31)+(-4/3)*mapget(SW,33)+(-32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-2|",Vec(r),"|",v));
v=(-32/3)*mapget(SW,4)*mapget(SW,4)+(-16)*mapget(SW,1)*mapget(SW,13)+(40/3)*mapget(SW,78)+(-8/3)*mapget(SW,83)+(8)*mapget(SW,71)+(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,11)+(16)*mapget(SW,69)+(8)*mapget(SW,81);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:59:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:-1|",Vec(r),"|",v));
v=(56/3)*mapget(SW,4)*mapget(SW,13)+(16)*mapget(SW,1)*mapget(SW,33)+(-32/3)*mapget(SW,197)+(32/3)*mapget(SW,202)+(-8)*mapget(SW,173)+(-32/3)*mapget(SW,190)+(-48)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(32)*mapget(SW,1)*mapget(SW,28)+(32)*mapget(SW,1)*mapget(SW,31)+(-8)*mapget(SW,200)+(32)*mapget(SW,11)*mapget(SW,4)+(-16)*mapget(SW,168)+(-16)*mapget(SW,171)+(-16)*mapget(SW,188);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:59:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:59:0|",Vec(r),"|",v));
v=(32)*mapget(SW,182)+(-16)*mapget(SW,194)+(-16)*mapget(SW,187)+(8)*mapget(SW,199)+(-16)*mapget(SW,184)+(8)*mapget(SW,196)+(8)*mapget(SW,189)+(-4)*mapget(SW,201)+(-16)*mapget(SW,183)+(8)*mapget(SW,195)+(8)*mapget(SW,188)+(-4)*mapget(SW,200)+(8)*mapget(SW,185)+(-4)*mapget(SW,197)+(-4)*mapget(SW,190)+(2)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:59:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:0|",Vec(r),"|",v));
v=0;
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:1|",Vec(r),"|",v));
v=0;
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:3|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:59:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:59:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:59:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:59:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:60:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:60:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:60:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-5|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)+(-4)*mapget(SW,4);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:60:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-4|",Vec(r),"|",v));
v=(8)*mapget(SW,0)*mapget(SW,1)+(-8)*mapget(SW,9)+(-16)*mapget(SW,6)+(8)*mapget(SW,4)+(4)*mapget(SW,13)+(12)*mapget(SW,5);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:60:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:60:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:60:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:60:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-6|",Vec(r),"|",v));
v=(-4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-5|",Vec(r),"|",v));
v=(-16)*mapget(SW,3)+(4)*mapget(SW,4)+(8)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-4|",Vec(r),"|",v));
v=(-64)*mapget(SW,8)+(40)*mapget(SW,9)+(48)*mapget(SW,6)+(-8)*mapget(SW,0)*mapget(SW,1)+(-4)*mapget(SW,13)+(-20)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-3|",Vec(r),"|",v));
v=(16)*mapget(SW,3)*mapget(SW,1)+(-192)*mapget(SW,22)+(112)*mapget(SW,23)+(112)*mapget(SW,24)+(160)*mapget(SW,17)+(-56)*mapget(SW,25)+(-104)*mapget(SW,18)+(-88)*mapget(SW,15)+(-16)*mapget(SW,27)+(8)*mapget(SW,2)*mapget(SW,1)+(8)*mapget(SW,0)*mapget(SW,4)+(4)*mapget(SW,33)+(40)*mapget(SW,14)+(8)*mapget(SW,26);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-2|",Vec(r),"|",v));
v=(-80/3)*mapget(SW,3)*mapget(SW,4)+(96)*mapget(SW,8)*mapget(SW,1)+(-64)*mapget(SW,9)*mapget(SW,1)+(-48)*mapget(SW,6)*mapget(SW,1)+(-512)*mapget(SW,54)+(288)*mapget(SW,55)+(288)*mapget(SW,56)+(288)*mapget(SW,59)+(448)*mapget(SW,42)+(-400/3)*mapget(SW,57)+(-160)*mapget(SW,60)+(-272)*mapget(SW,43)+(-400/3)*mapget(SW,61)+(-272)*mapget(SW,44)+(-272)*mapget(SW,37)+(-64)*mapget(SW,66)+(184/3)*mapget(SW,62)+(440/3)*mapget(SW,45)+(176)*mapget(SW,38)+(48)*mapget(SW,67)+(400/3)*mapget(SW,35)+(64)*mapget(SW,64)+(80/3)*mapget(SW,73)+(16)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(-8/3)*mapget(SW,2)*mapget(SW,4)+(-8)*mapget(SW,0)*mapget(SW,13)+(-4)*mapget(SW,83)+(-188/3)*mapget(SW,34)+(-32)*mapget(SW,63)+(-40/3)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:60:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:-1|",Vec(r),"|",v));
v=(64)*mapget(SW,3)*mapget(SW,11)+(-352/3)*mapget(SW,8)*mapget(SW,4)+(80)*mapget(SW,9)*mapget(SW,4)+(320)*mapget(SW,22)*mapget(SW,1)+(-192)*mapget(SW,23)*mapget(SW,1)+(-192)*mapget(SW,24)*mapget(SW,1)+(-224)*mapget(SW,17)*mapget(SW,1)+(304/3)*mapget(SW,25)*mapget(SW,1)+(160)*mapget(SW,18)*mapget(SW,1)+(-640)*mapget(SW,133)+(384)*mapget(SW,134)+(384)*mapget(SW,135)+(384)*mapget(SW,138)+(384)*mapget(SW,145)+(832)*mapget(SW,104)+(-608/3)*mapget(SW,136)+(-224)*mapget(SW,139)+(-224)*mapget(SW,146)+(-512)*mapget(SW,105)+(-608/3)*mapget(SW,140)+(-224)*mapget(SW,147)+(-512)*mapget(SW,106)+(-608/3)*mapget(SW,150)+(-512)*mapget(SW,109)+(-608)*mapget(SW,92)+(-192)*mapget(SW,162)+(320/3)*mapget(SW,141)+(112)*mapget(SW,148)+(848/3)*mapget(SW,107)+(112)*mapget(SW,151)+(304)*mapget(SW,110)+(384)*mapget(SW,93)+(128)*mapget(SW,163)+(320/3)*mapget(SW,152)+(848/3)*mapget(SW,111)+(384)*mapget(SW,94)+(128)*mapget(SW,164)+(1040/3)*mapget(SW,87)+(224)*mapget(SW,157)+(256/3)*mapget(SW,177)+(-56)*mapget(SW,153)+(-464/3)*mapget(SW,112)+(-664/3)*mapget(SW,95)+(-80)*mapget(SW,165)+(-224)*mapget(SW,88)+(-160)*mapget(SW,158)+(-64)*mapget(SW,178)+(-536/3)*mapget(SW,85)+(-144)*mapget(SW,155)+(-256/3)*mapget(SW,175)+(-16)*mapget(SW,192)+(-32)*mapget(SW,167)+(-112/3)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(-88/3)*mapget(SW,14)*mapget(SW,1)+(32)*mapget(SW,1)*mapget(SW,26)+(64/3)*mapget(SW,1)*mapget(SW,29)+(96)*mapget(SW,15)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-32/3)*mapget(SW,5)*mapget(SW,4)+(16)*mapget(SW,10)*mapget(SW,4)+(8)*mapget(SW,2)*mapget(SW,13)+(16)*mapget(SW,3)*mapget(SW,13)+(8)*mapget(SW,0)*mapget(SW,33)+(208/3)*mapget(SW,6)*mapget(SW,4)+(4)*mapget(SW,202)+(-32)*mapget(SW,2)*mapget(SW,11)+(268/3)*mapget(SW,84)+(72)*mapget(SW,154)+(128/3)*mapget(SW,174)+(8)*mapget(SW,191)+(16)*mapget(SW,166)+(-16)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:60:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:60:0|",Vec(r),"|",v));
v=(-320)*mapget(SW,133)+(160)*mapget(SW,134)+(160)*mapget(SW,135)+(160)*mapget(SW,138)+(160)*mapget(SW,145)+(160)*mapget(SW,104)+(-160/3)*mapget(SW,136)+(-80)*mapget(SW,139)+(-80)*mapget(SW,146)+(-80)*mapget(SW,105)+(-160/3)*mapget(SW,140)+(-80)*mapget(SW,147)+(-80)*mapget(SW,106)+(-160/3)*mapget(SW,150)+(-80)*mapget(SW,109)+(40/3)*mapget(SW,141)+(80/3)*mapget(SW,148)+(80/3)*mapget(SW,107)+(80/3)*mapget(SW,151)+(40)*mapget(SW,110)+(40/3)*mapget(SW,152)+(80/3)*mapget(SW,111)+(40/3)*mapget(SW,87)+(32/3)*mapget(SW,177)+(-8/3)*mapget(SW,153)+(-20/3)*mapget(SW,112)+(-20/3)*mapget(SW,88)+(-16/3)*mapget(SW,178)+(-8/3)*mapget(SW,85)+(-16/3)*mapget(SW,175)+(-64)*mapget(SW,92)+(32)*mapget(SW,93)+(32)*mapget(SW,94)+(-32/3)*mapget(SW,95)+(2/3)*mapget(SW,84)+(4/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:60:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:0|",Vec(r),"|",v));
v=(256)*mapget(SW,54)+(-128)*mapget(SW,55)+(-128)*mapget(SW,56)+(-128)*mapget(SW,59)+(-128)*mapget(SW,42)+(128/3)*mapget(SW,57)+(64)*mapget(SW,60)+(64)*mapget(SW,43)+(128/3)*mapget(SW,61)+(64)*mapget(SW,44)+(-32/3)*mapget(SW,62)+(-64/3)*mapget(SW,45)+(-32/3)*mapget(SW,35)+(-16/3)*mapget(SW,73)+(48)*mapget(SW,37)+(-24)*mapget(SW,38)+(4/3)*mapget(SW,34)+(8/3)*mapget(SW,72);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:1|",Vec(r),"|",v));
v=(-96)*mapget(SW,22)+(48)*mapget(SW,23)+(48)*mapget(SW,24)+(48)*mapget(SW,17)+(-16)*mapget(SW,25)+(-24)*mapget(SW,18)+(-16)*mapget(SW,15)+(4)*mapget(SW,14);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:2|",Vec(r),"|",v));
v=(64/3)*mapget(SW,8)+(-32/3)*mapget(SW,9)+(-32/3)*mapget(SW,6)+(8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:3|",Vec(r),"|",v));
v=(-8/3)*mapget(SW,3)+(4/3)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:60:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:60:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:60:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:60:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:61:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:61:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:61:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-5|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:61:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:61:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:61:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:61:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:61:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-6|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-5|",Vec(r),"|",v));
v=0;
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-4|",Vec(r),"|",v));
v=(12)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-3|",Vec(r),"|",v));
v=(24)*mapget(SW,32)+(-32)*mapget(SW,33)+(-8)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-2|",Vec(r),"|",v));
v=(-24)*mapget(SW,1)*mapget(SW,13)+(48)*mapget(SW,80)+(-24)*mapget(SW,81)+(-64)*mapget(SW,82)+(60)*mapget(SW,83)+(32)*mapget(SW,71)+(-16)*mapget(SW,70)+(8)*mapget(SW,78);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:61:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:-1|",Vec(r),"|",v));
v=(32)*mapget(SW,4)*mapget(SW,13)+(-48)*mapget(SW,1)*mapget(SW,32)+(64)*mapget(SW,1)*mapget(SW,33)+(96)*mapget(SW,194)+(-48)*mapget(SW,195)+(-48)*mapget(SW,196)+(-128)*mapget(SW,199)+(64)*mapget(SW,200)+(120)*mapget(SW,201)+(64)*mapget(SW,172)+(-88)*mapget(SW,202)+(-72)*mapget(SW,173)+(-40)*mapget(SW,190)+(16)*mapget(SW,1)*mapget(SW,28)+(-32)*mapget(SW,170)+(16)*mapget(SW,171)+(16)*mapget(SW,189)+(-16)*mapget(SW,168)+(8)*mapget(SW,197);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:61:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:61:0|",Vec(r),"|",v));
v=(32)*mapget(SW,182)+(-16)*mapget(SW,183)+(-16)*mapget(SW,184)+(-16)*mapget(SW,187)+(-16)*mapget(SW,194)+(16/3)*mapget(SW,185)+(8)*mapget(SW,188)+(8)*mapget(SW,195)+(8/3)*mapget(SW,189)+(8)*mapget(SW,196)+(-8/3)*mapget(SW,197)+(-4/3)*mapget(SW,201)+(2/3)*mapget(SW,202)+(8)*mapget(SW,199)+(-4)*mapget(SW,200);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:61:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:0|",Vec(r),"|",v));
v=(-32)*mapget(SW,75)+(16)*mapget(SW,76)+(16)*mapget(SW,77)+(16)*mapget(SW,80)+(-8/3)*mapget(SW,78)+(-8)*mapget(SW,81)+(4/3)*mapget(SW,83)+(-8)*mapget(SW,82);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:1|",Vec(r),"|",v));
v=(16)*mapget(SW,30)+(-8)*mapget(SW,31)+(-8)*mapget(SW,32)+(4)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:2|",Vec(r),"|",v));
v=(-16/3)*mapget(SW,12)+(8/3)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:3|",Vec(r),"|",v));
v=(4/3)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:61:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:61:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:61:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:61:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:62:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:62:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-6|",Vec(r),"|",v));
v=0;
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:62:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-5|",Vec(r),"|",v));
v=(8)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:62:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-4|",Vec(r),"|",v));
v=(16)*mapget(SW,6)+(-16)*mapget(SW,5)+(-8)*mapget(SW,10)+(-16)*mapget(SW,2);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:62:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:62:-3|",Vec(r),"|",v));
v=(2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:62:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:62:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-6|",Vec(r),"|",v));
v=(8)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-5|",Vec(r),"|",v));
v=(16)*mapget(SW,3)+(-16)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-4|",Vec(r),"|",v));
v=(-16)*mapget(SW,0)*mapget(SW,1)+(32)*mapget(SW,8)+(-16)*mapget(SW,9)+(-32)*mapget(SW,6)+(24)*mapget(SW,5)+(8)*mapget(SW,10);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-3|",Vec(r),"|",v));
v=(64/3)*mapget(SW,0)*mapget(SW,4)+(-32)*mapget(SW,3)*mapget(SW,1)+(32)*mapget(SW,2)*mapget(SW,1)+(64)*mapget(SW,22)+(-32)*mapget(SW,23)+(-32)*mapget(SW,24)+(-64)*mapget(SW,17)+(32/3)*mapget(SW,25)+(32)*mapget(SW,18)+(48)*mapget(SW,15)+(16)*mapget(SW,27)+(-80/3)*mapget(SW,14)+(-24)*mapget(SW,26)+(-40/3)*mapget(SW,29);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-2|",Vec(r),"|",v));
v=(32)*mapget(SW,0)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,0)*mapget(SW,13)+(-32)*mapget(SW,0)*mapget(SW,11)+(128/3)*mapget(SW,3)*mapget(SW,4)+(-128/3)*mapget(SW,2)*mapget(SW,4)+(-64)*mapget(SW,8)*mapget(SW,1)+(32)*mapget(SW,9)*mapget(SW,1)+(64)*mapget(SW,6)*mapget(SW,1)+(-48)*mapget(SW,5)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,10)+(128)*mapget(SW,54)+(-64)*mapget(SW,55)+(-64)*mapget(SW,56)+(-64)*mapget(SW,59)+(-128)*mapget(SW,42)+(64/3)*mapget(SW,57)+(32)*mapget(SW,60)+(64)*mapget(SW,43)+(64/3)*mapget(SW,61)+(64)*mapget(SW,44)+(96)*mapget(SW,37)+(32)*mapget(SW,66)+(-16/3)*mapget(SW,62)+(-64/3)*mapget(SW,45)+(-48)*mapget(SW,38)+(-16)*mapget(SW,67)+(-160/3)*mapget(SW,35)+(-48)*mapget(SW,64)+(-80/3)*mapget(SW,73)+(88/3)*mapget(SW,34)+(40)*mapget(SW,63)+(104/3)*mapget(SW,72)+(8)*mapget(SW,79)+(16)*mapget(SW,68);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:62:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:-1|",Vec(r),"|",v));
v=(-256/3)*mapget(SW,0)*mapget(SW,1)*mapget(SW,4)+(128/3)*mapget(SW,0)*mapget(SW,31)+(104/15)*mapget(SW,0)*mapget(SW,33)+(128/3)*mapget(SW,0)*mapget(SW,28)+(64)*mapget(SW,3)*mapget(SW,1)*mapget(SW,1)+(-64)*mapget(SW,2)*mapget(SW,1)*mapget(SW,1)+(-32)*mapget(SW,3)*mapget(SW,13)+(-64)*mapget(SW,3)*mapget(SW,11)+(32)*mapget(SW,2)*mapget(SW,13)+(64)*mapget(SW,2)*mapget(SW,11)+(224/3)*mapget(SW,8)*mapget(SW,4)+(-112/3)*mapget(SW,9)*mapget(SW,4)+(-80)*mapget(SW,6)*mapget(SW,4)+(184/3)*mapget(SW,5)*mapget(SW,4)+(64/3)*mapget(SW,10)*mapget(SW,4)+(-128)*mapget(SW,22)*mapget(SW,1)+(64)*mapget(SW,23)*mapget(SW,1)+(64)*mapget(SW,24)*mapget(SW,1)+(128)*mapget(SW,17)*mapget(SW,1)+(-64/3)*mapget(SW,25)*mapget(SW,1)+(-64)*mapget(SW,18)*mapget(SW,1)+(-96)*mapget(SW,15)*mapget(SW,1)+(-32)*mapget(SW,1)*mapget(SW,27)+(160/3)*mapget(SW,14)*mapget(SW,1)+(48)*mapget(SW,1)*mapget(SW,26)+(80/3)*mapget(SW,1)*mapget(SW,29)+(128)*mapget(SW,133)+(-64)*mapget(SW,134)+(-64)*mapget(SW,135)+(-64)*mapget(SW,138)+(-64)*mapget(SW,145)+(-192)*mapget(SW,104)+(64/3)*mapget(SW,136)+(32)*mapget(SW,139)+(32)*mapget(SW,146)+(96)*mapget(SW,105)+(64/3)*mapget(SW,140)+(32)*mapget(SW,147)+(96)*mapget(SW,106)+(64/3)*mapget(SW,150)+(96)*mapget(SW,109)+(160)*mapget(SW,92)+(64)*mapget(SW,162)+(-16/3)*mapget(SW,141)+(-32/3)*mapget(SW,148)+(-32)*mapget(SW,107)+(-32/3)*mapget(SW,151)+(-48)*mapget(SW,110)+(-80)*mapget(SW,93)+(-32)*mapget(SW,163)+(-16/3)*mapget(SW,152)+(-32)*mapget(SW,111)+(-80)*mapget(SW,94)+(-32)*mapget(SW,164)+(-304/3)*mapget(SW,87)+(-96)*mapget(SW,157)+(-128/3)*mapget(SW,177)+(16/15)*mapget(SW,153)+(8)*mapget(SW,112)+(80/3)*mapget(SW,95)+(32/3)*mapget(SW,165)+(152/3)*mapget(SW,88)+(48)*mapget(SW,158)+(64/3)*mapget(SW,178)+(56)*mapget(SW,85)+(80)*mapget(SW,155)+(64)*mapget(SW,175)+(16)*mapget(SW,192)+(32)*mapget(SW,167)+(-436/15)*mapget(SW,84)+(-152/3)*mapget(SW,154)+(-160/3)*mapget(SW,174)+(-24)*mapget(SW,191)+(-48)*mapget(SW,166)+(-64/3)*mapget(SW,186)+(-64/15)*mapget(SW,198)+(-64/3)*mapget(SW,169);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:62:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:62:0|",Vec(r),"|",v));
v=(64)*mapget(SW,133)+(-32)*mapget(SW,134)+(-32)*mapget(SW,135)+(-32)*mapget(SW,138)+(-32)*mapget(SW,145)+(-32)*mapget(SW,104)+(32/3)*mapget(SW,136)+(16)*mapget(SW,139)+(16)*mapget(SW,146)+(16)*mapget(SW,105)+(32/3)*mapget(SW,140)+(16)*mapget(SW,147)+(16)*mapget(SW,106)+(32/3)*mapget(SW,150)+(16)*mapget(SW,109)+(-8/3)*mapget(SW,141)+(-16/3)*mapget(SW,148)+(-16/3)*mapget(SW,107)+(-16/3)*mapget(SW,151)+(-8)*mapget(SW,110)+(-8/3)*mapget(SW,152)+(-16/3)*mapget(SW,111)+(-8/3)*mapget(SW,87)+(-16/3)*mapget(SW,177)+(8/15)*mapget(SW,153)+(4/3)*mapget(SW,112)+(4/3)*mapget(SW,88)+(8/3)*mapget(SW,178)+(4/3)*mapget(SW,85)+(8/3)*mapget(SW,175)+(2/15)*mapget(SW,84)+(-4/5)*mapget(SW,198)+(16)*mapget(SW,92)+(-8)*mapget(SW,93)+(-8)*mapget(SW,94)+(8/3)*mapget(SW,95)+(-4/3)*mapget(SW,174);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:62:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:0|",Vec(r),"|",v));
v=(-64)*mapget(SW,54)+(32)*mapget(SW,55)+(32)*mapget(SW,56)+(32)*mapget(SW,59)+(32)*mapget(SW,42)+(-32/3)*mapget(SW,57)+(-16)*mapget(SW,60)+(-16)*mapget(SW,43)+(-32/3)*mapget(SW,61)+(-16)*mapget(SW,44)+(8/3)*mapget(SW,62)+(16/3)*mapget(SW,45)+(8/3)*mapget(SW,35)+(16/3)*mapget(SW,73)+(-4/3)*mapget(SW,34)+(-8/3)*mapget(SW,72)+(-16)*mapget(SW,37)+(8)*mapget(SW,38);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:1|",Vec(r),"|",v));
v=(32)*mapget(SW,22)+(-16)*mapget(SW,23)+(-16)*mapget(SW,24)+(-16)*mapget(SW,17)+(16/3)*mapget(SW,25)+(8)*mapget(SW,18)+(-4/3)*mapget(SW,14)+(-8/3)*mapget(SW,29)+(8)*mapget(SW,15);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:2|",Vec(r),"|",v));
v=(-32/3)*mapget(SW,8)+(16/3)*mapget(SW,9)+(16/3)*mapget(SW,6)+(-8/3)*mapget(SW,5);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:3|",Vec(r),"|",v));
v=(8/3)*mapget(SW,3)+(-4/3)*mapget(SW,2);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:4|",Vec(r),"|",v));
v=(-8/15)*mapget(SW,0);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:62:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:62:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:6|",Vec(r),"|",v));
v=0;
B=[1];
if(abs(v)<10^(-180), print("LM:62:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:62:7|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("DL:63:-7|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-7|",Vec(r),"|",v));
v=(4)*1;
B=[1,log(2)];
if(abs(v)<10^(-180), print("DL:63:-6|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:63:-5|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4)+(-8)*mapget(SW,1);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:63:-4|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(8)*mapget(SW,4)+(4)*mapget(SW,13);
B=[1,log(2),zeta(2),log(2)*log(2),zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2),polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("DL:63:-3|ZERO|",v), r=lindep(concat([v],B),170); print("DL:63:-3|",Vec(r),"|",v));
v=(-2)*1;
B=[1];
if(abs(v)<10^(-180), print("BF:63:-7|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-7|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("BF:63:-6|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-6|",Vec(r),"|",v));
v=(4)*mapget(SW,1);
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-5|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-5|",Vec(r),"|",v));
v=(-4)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-4|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-4|",Vec(r),"|",v));
v=(-8)*mapget(SW,1)*mapget(SW,1)+(8)*mapget(SW,11)+(4)*mapget(SW,13);
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-3|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-3|",Vec(r),"|",v));
v=(56/3)*mapget(SW,1)*mapget(SW,4)+(-32/3)*mapget(SW,31)+(-4/3)*mapget(SW,33)+(-32/3)*mapget(SW,28);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-2|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-2|",Vec(r),"|",v));
v=(16)*mapget(SW,1)*mapget(SW,1)*mapget(SW,1)+(-16)*mapget(SW,1)*mapget(SW,13)+(-32)*mapget(SW,1)*mapget(SW,11)+(-32/3)*mapget(SW,4)*mapget(SW,4)+(40/3)*mapget(SW,78)+(4/3)*mapget(SW,83)+(8)*mapget(SW,81)+(16)*mapget(SW,69)+(8)*mapget(SW,71);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("BF:63:-1|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:-1|",Vec(r),"|",v));
v=(-176/3)*mapget(SW,1)*mapget(SW,1)*mapget(SW,4)+(128/3)*mapget(SW,1)*mapget(SW,31)+(104/15)*mapget(SW,1)*mapget(SW,33)+(128/3)*mapget(SW,1)*mapget(SW,28)+(56/3)*mapget(SW,4)*mapget(SW,13)+(112/3)*mapget(SW,11)*mapget(SW,4)+(-64/3)*mapget(SW,168)+(-64/3)*mapget(SW,188)+(-64/15)*mapget(SW,173)+(-32/3)*mapget(SW,190)+(-32/3)*mapget(SW,197)+(-64/15)*mapget(SW,200)+(4/15)*mapget(SW,202)+(-64/3)*mapget(SW,171);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("BF:63:0|ZERO|",v), r=lindep(concat([v],B),170); print("BF:63:0|",Vec(r),"|",v));
v=(2/7)*mapget(SW,202);
B=[zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<10^(-180), print("LM:63:0|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:0|",Vec(r),"|",v));
v=(8/9)*mapget(SW,78)+(-4/9)*mapget(SW,83);
B=[polylog(6,1/2),polylogmult([5,1],[-1,-1],1),polylog(5,1/2)*log(2),zeta(5)*log(2),polylog(4,1/2)*zeta(2),polylog(4,1/2)*log(2)*log(2),zeta(3)*zeta(3),zeta(3)*zeta(2)*log(2),zeta(3)*log(2)*log(2)*log(2),zeta(2)*zeta(2)*zeta(2),zeta(2)*zeta(2)*log(2)*log(2),zeta(2)*log(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:1|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:1|",Vec(r),"|",v));
v=(4/5)*mapget(SW,33);
B=[polylog(5,1/2),zeta(5),polylog(4,1/2)*log(2),zeta(3)*zeta(2),zeta(3)*log(2)*log(2),zeta(2)*zeta(2)*log(2),zeta(2)*log(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:2|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:2|",Vec(r),"|",v));
v=0;
B=[polylog(4,1/2),zeta(3)*log(2),zeta(2)*zeta(2),zeta(2)*log(2)*log(2),log(2)*log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:3|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:3|",Vec(r),"|",v));
v=(4/9)*mapget(SW,4);
B=[zeta(3),zeta(2)*log(2),log(2)*log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:4|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:4|",Vec(r),"|",v));
v=0;
B=[zeta(2),log(2)*log(2)];
if(abs(v)<10^(-180), print("LM:63:5|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:5|",Vec(r),"|",v));
v=0;
B=[log(2)];
if(abs(v)<10^(-180), print("LM:63:6|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:6|",Vec(r),"|",v));
v=(8/315)*1;
B=[1];
if(abs(v)<10^(-180), print("LM:63:7|ZERO|",v), r=lindep(concat([v],B),170); print("LM:63:7|",Vec(r),"|",v));

==> anc/numbers/deposit/R6/C7/orig_copies/per_basis.gpout <==
DL:0:-7|[1, 2]|-2
DL:0:-6|ZERO|0
DL:0:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:0:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:0:-3|[5, -20, 0, 40, 0, 0, 0, 0, 0, 0, 4, 0, 0]|-11.324119002208087874811328726250537319301101113491841317250418265848300995599544683782850476841469476898016179514783010266197940645180153002044830600079368628829433436763774899414385524629470985582963
BF:0:-7|[1, -2]|2
BF:0:-6|ZERO|0
BF:0:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:0:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:0:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:0:-2|[1, 0, -12, 0, 8, 0, 0, 0, 0]|-3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:0:-1|[7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 8, 0, 0, 0]|0.69304788381229123708215066627334866922585417289128688731369332757267451001562691845090250438139406998833173371645310328230878732078287694836213979148472246673585469598768726051965486760561486100144307
BF:0:0|[-5, 190, -120, 8]|2.5850620555441711448425460025815929874141238458367260603682733153059371450728373912107726124812149294928533251350855395187343657474432398979035313733863238345267827642480467161064675402597168688552477
LM:0:0|[-1, 1, 0, 0]|1.0083492773819228268397975498497967595998635605652387064172831365716014783173557353460969689138513239689614536514910748872867774198403354403157983010339845621210694635852439065833539646769975676966914
LM:0:1|ZERO|0
LM:0:2|ZERO|0
LM:0:3|ZERO|0
LM:0:4|ZERO|0
LM:0:5|ZERO|0
LM:0:6|ZERO|0
LM:0:7|ZERO|0
DL:1:-7|[1, 2]|-2
DL:1:-6|[-1, 4, 0]|4
DL:1:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:1:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:1:-3|[-5, -20, 0, -40, 0, 40, 0, 0, 0, 0, -4, 0, 0]|-9.7076637769313335916134234341589373931812107747678502629122458231135953493090399622912034879667874117284229171526972549182619726557938872918336559024161673371978991731688943656608529204515310316312710
BF:1:-7|[1, -2]|2
BF:1:-6|ZERO|0
BF:1:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:1:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:1:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:1:-2|[1, 0, -12, 0, 8, 0, 0, 0, 0]|-3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:1:-1|[7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 8, 0, 0, 0]|0.69304788381229123708215066627334866922585417289128688731369332757267451001562691845090250438139406998833173371645310328230878732078287694836213979148472246673585469598768726051965486760561486100144307
BF:1:0|[-5, 160, -130, 4]|-9.4784174164039138454790121106656942256311892191645867504685764124456953858398027730168182165675278051095994196566941263448040763406185334165138614713056995076093466029974720381779052818130885817043630
LM:1:0|[5, 15, -5, -2]|-0.018355928317494465878006242475136951076524830890775833085273955553792604447814329962786398958736576512542349513056616391951443475011125984686093383857895701658352097888704062357937377025582680900343209
LM:1:1|[-35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0]|2.0346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
LM:1:2|ZERO|0
LM:1:3|ZERO|0
LM:1:4|ZERO|0
LM:1:5|ZERO|0
LM:1:6|ZERO|0
LM:1:7|ZERO|0
DL:2:-7|[1, 2]|-2
DL:2:-6|ZERO|0
DL:2:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:2:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:2:-3|[5, -20, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|1.8353535325777236169679926069176641944504980961625461846340475691117587676260623068861807281166001655340183721839145151708318568508599093014359929705675615858244330381783259413476225303476494527915290
BF:2:-7|[1, -2]|2
BF:2:-6|ZERO|0
BF:2:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:2:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:2:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:2:-2|[1, 0, -12, 0, 8, 0, 0, 0, 0]|-3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:2:-1|[7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 24, 0, 0, 0]|-9.4803827360322001600630286316358566097923207274372487311103933124706473190039520603768372750039576353144601779060924853916730271625481415895670235892418448507894494005478746164431405463170088243151895
BF:2:0|[5, -230, 80, -16]|29.501335047095791580074372961106651402001432141987269131823524180388362915486365072030556428834210097522634422882286534450635387579138163076781125307617478193870946790606584650288866066481313326670268
LM:2:0|[5, -55, 20, 4]|1.6671026649530321849810497684844221867042992604033090605316216160328092895535721897815626255312722755195312558987656258433511503817575700152981775483941912521439599405993896316591102070441652865428614
LM:2:1|ZERO|0
LM:2:2|ZERO|0
LM:2:3|ZERO|0
LM:2:4|ZERO|0
LM:2:5|ZERO|0
LM:2:6|ZERO|0
LM:2:7|ZERO|0
DL:3:-7|[1, 2]|-2
DL:3:-6|ZERO|0
DL:3:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:3:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:3:-3|[5, -60, 0, 40, 0, 0, 0, 0, 0, 0, 12, 0, 0]|-7.6534119370526406408753435124152089304001049211667489479823231276247834603474200700104890206082691458299794351469539799245342269434603343991728446589442454571805673604071230167191404639341720799999055
BF:3:-7|[1, -2]|2
BF:3:-6|ZERO|0
BF:3:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:3:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:3:-3|[-5, 0, 0, 12, 0, 0]|6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:3:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:3:-1|[35, 0, 0, 0, 0, 0, 0, -140, 0, 0, -8, 0, 0, 0]|6.7971062557189860753692582450188718366367591130884082583681453115986676074273743057475463720126050931700068806899804564866978760107814880711196378199206628572510371539090243866973321159591890721914226
BF:3:0|[5, -160, 140, -28]|2.7223963793943781633999715142214971129091235610636437194529351919569634037093857117677707581380784581699797379466843032552032234012355165290507516881823355764022878996771936687128483295079162883834344
LM:3:0|[-5, -85, 50, 2]|1.2158542919976549227476051553444682250416922401158448968368010331413115982889635361270836125469036259986205005976817513824689791508227940513312336618781737566480874908869523623560117842603969831817467
LM:3:1|ZERO|0
LM:3:2|ZERO|0
LM:3:3|ZERO|0
LM:3:4|ZERO|0
LM:3:5|ZERO|0
LM:3:6|ZERO|0
LM:3:7|ZERO|0
DL:4:-7|[1, 2]|-2
DL:4:-6|ZERO|0
DL:4:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:4:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:4:-3|[5, 0, 0, 40, 0, 0, 0, 0, 0, 0, -8, 0, 0]|-8.8301795999412587257153065470035299026525954019794798711525609731835772984777316044413926611912699735000712960665265557786935111977598809063528095117820533863027325512987527234572531156724193439575504
BF:4:-7|[1, -2]|2
BF:4:-6|ZERO|0
BF:4:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:4:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:4:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:4:-2|[-1, 0, 24, 0, -8, 0, 0, 0, 0]|9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:4:-1|[-35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -32, 0, 0, 0]|1.7103909457967403767966685960642691971276716629241404491561019915770066929175848163336764823199292405186109248787076621497069687691159788021550561295573791984883851056412434482159344089978772295331063
BF:4:0|[-5, 160, -140, -16]|-25.899914140320370467997074318548885449069574910396245061232963042324680447166990946273883226573871769651576688531648283535950469515851900156514873765780187507545543239250796508205012970299237148636545
LM:4:0|[1, -18, 10, 0]|1.0935090999167564782466035687221641055572030691521160268843865686249100550682275018572703556720363446895026088028244410862338752197942421474193657961541073092887924790132001886326995122260166498340347
LM:4:1|ZERO|0
LM:4:2|ZERO|0
LM:4:3|ZERO|0
LM:4:4|ZERO|0
LM:4:5|ZERO|0
LM:4:6|ZERO|0
LM:4:7|ZERO|0
DL:5:-7|[1, 2]|-2
DL:5:-6|ZERO|0
DL:5:-5|[-1, 4, 0, 0, 0]|4
DL:5:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:5:-3|[5, -20, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|16.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:5:-7|[1, -2]|2
BF:5:-6|ZERO|0
BF:5:-5|ZERO|0
BF:5:-4|ZERO|0
BF:5:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:5:-2|[1, 0, -4, 0, -8, 0, 0, 0, 0]|19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:5:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, 72, 0, 0, 0]|-14.935850751594579193085401683346236059851299033351236753107414623633325070643037488809738195520886457412240409988016927425883327597446302901462968524501916711271280431137473888267568447097288020444729
BF:5:0|[5, -230, -50, 64]|21.808392987486670066559282046726090236865048848536050230096791285729738955967809875868711677051611694310857440924120589094805417225132801762878088446075416544353716988365333211730519609200513592543338
LM:5:0|[5, 50, -25, -4]|1.0469244017246760823457230142227923296195984022641477147483325095051838442282011190017818518603077971246105534451269397324284388718159450028441211148855547908661553095379732879110109428288262380244712
LM:5:1|ZERO|0
LM:5:2|ZERO|0
LM:5:3|ZERO|0
LM:5:4|ZERO|0
LM:5:5|ZERO|0
LM:5:6|ZERO|0
LM:5:7|ZERO|0
DL:6:-7|[1, 2]|-2
DL:6:-6|ZERO|0
DL:6:-5|[-1, 4, 0, 0, 0]|4
DL:6:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:6:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0]|17.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:6:-7|[1, 2]|-2
BF:6:-6|ZERO|0
BF:6:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:6:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:6:-3|[-5, 0, 0, -7, 0, 0]|-3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:6:-2|[1, 0, 10, 0, -4, 0, 0, 0, 0]|-2.4600601502445147905253130986298393922422033283785912849586376708191757612763980147908935754843349343078262714121495712990592567383140497622706834725354520765120285231061612281307190954217752439800977
BF:6:-1|[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]|4.4508758961819649862510159428352773095704515188937343330605379050189533001960658032371361534810913710699714613348636950448670438364573206103440089790678732014173205422343083211712229935911478623260268
BF:6:0|[5, 120, -120, 2]|15.434870171400214153377853217966068359981061248184782481385403992280344076489648811549355950227969546230091993232834861647528748982651558541822048312084349546615621244890093909276559960646497274855702
LM:6:0|[-5, 20, -5, -2]|1.0267052056994172927178037923249337106763883914560145395025570921253940827651700653088833678725879004815038031645476912792382208948514614250018916848918802637794215614739479689412913417025802485970346
LM:6:1|ZERO|0
LM:6:2|ZERO|0
LM:6:3|ZERO|0
LM:6:4|ZERO|0
LM:6:5|ZERO|0
LM:6:6|ZERO|0
LM:6:7|ZERO|0
DL:7:-7|[1, 2]|-2
DL:7:-6|[-1, 4, 0]|4
DL:7:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:7:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:7:-3|[-5, -20, 0, 0, 0, 40, 0, 0, 0, 0, -4, 0, 0]|3.4518087578544779001658978990092641205703884348865372389722200118464644139165670283778277169912822307036116345460002705187678248402461750116471676682307628774559673017732064751011551345255894067432215
BF:7:-7|[1, -2]|2
BF:7:-6|ZERO|0
BF:7:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:7:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:7:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:7:-2|[1, 0, -16, 0, 8, 0, 0, 0, 0]|0.77240927991554987572516425143154211225608297874953132202050463002313716340767009134161472474013652309717117695807270642691466636000421615720092405786739835837260355899817852170294358568799123454912442
BF:7:-1|[-7, 0, 0, 0, 0, 0, 0, 14, 0, 0, -16, 0, 0, 0]|-7.2835490229772229293178091402952296246507040888007582701612183162461541167568707748953535823483167439829280668586826398643319672021068254292658026398025642547760507244078277774622691266391603334867529
BF:7:0|[5, -210, 140, -19]|6.9513256378174078481030967287437046394121162975537808057581964642971873992036842033565839504036927876233668235910270230116986513211437175192521294920298469304418352571125438347222799831355196714144438
LM:7:0|[2, -10, 4, 1]|0.0041231651524325355320233157631038208024599127433546227311931234319488618581494015581685784824383140954944871863834960826781672432644420978824893344305292190574926119283457014365387882312298430933124691
LM:7:1|[-35, 0, 0, 0, 0, 0, 0, 35, 0, 0, -12, 0, 0, 0]|-0.081073794543039475658091815879392964668990829285391668632178834107914418221582744857967868389285275135486864361450363896272348531887556226357694136646983566254168928416467231794156168446661876882555046
LM:7:2|[1, 0, -2, 0, 0, 0, 0, 0, 0]|2.0738555102867398526627309729140683361141618390038256239483853558076071795725629691200862131142666727592406829331132180856019235583119416836702214436017528973257267436070719672792473025777796267055355
LM:7:3|ZERO|0
LM:7:4|ZERO|0
LM:7:5|ZERO|0
LM:7:6|ZERO|0
LM:7:7|ZERO|0
DL:8:-7|[1, 2]|-2
DL:8:-6|[-1, 4, 0]|4
DL:8:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:8:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:8:-3|[5, -20, 0, 40, 0, -40, 0, 0, 0, 0, 12, 0, 0]|-6.0369567117758863576774382203236090042802145824427578936441506848900778140569153485188420317335870806603861727848682245765982589540740686889616699612810441655490330968122424829656078597562321260482130
BF:8:-7|[1, -2]|2
BF:8:-6|ZERO|0
BF:8:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:8:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:8:-3|[-5, 0, 0, 12, 0, 0]|6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:8:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:8:-1|[-15, 0, 0, 0, 0, 0, 0, 120, 0, 0, -8, 0, 0, 0]|9.1857259095053592119756054609437547190323091027011177487525197458452290889462643873364055062915577807088039330101911578813369657454528681091366381748598132102411091993193052933774528858852412140789711
BF:8:0|[40, -735, 760, -16]|-12.578445910194602851916838271584086349110123265853159860669266690663644114702686955684913857979739500179598391560464704446052812800587547504465911944171705304101408044796495818874090085974638808796386
LM:8:0|[-16, -221, 88, 16]|-1.2940612663797676876603119410424311524933484969883547103842717215935408766045911839674605882323416778098839828804744791403979556490703936952292091481844823598679938739472552772419637889995219777242994
LM:8:1|[105, 0, 0, 0, 0, 0, 0, 210, 0, 0, -148, 0, 0, 0]|3.3837339520368345604121570760967009343604037103414862830986517708962140822993654996780533335839319236168578340700401642059722716501632683230596233438573801163913508207358623912931975513021545874487104
LM:8:2|ZERO|0
LM:8:3|ZERO|0
LM:8:4|ZERO|0
LM:8:5|ZERO|0
LM:8:6|ZERO|0
LM:8:7|ZERO|0
DL:9:-7|[1, 2]|-2
DL:9:-6|[-1, 4, 0]|4
DL:9:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:9:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:9:-3|[-5, -40, 0, -40, 0, 40, 0, 0, 0, 0, 8, 0, 0]|-7.2137243746645044425174012549119299765327050632554888168143885304488716521872268829497456723165879083304780337044408004307575432083736151961416348141188520946711982877038721897037205114944793900058579
BF:9:-7|[1, -2]|2
BF:9:-6|ZERO|0
BF:9:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:9:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:9:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:9:-2|[-1, 0, 24, 0, -8, 0, 0, 0, 0]|9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:9:-1|[-35, 0, 0, 0, 0, 0, 0, 70, 0, 0, -32, 0, 0, 0]|-1.1794906510705280910307015615497064572397991486036368991067663322201610193451233875987097147171057208012529198851552866599428785121082143065083046113666238642608682664864906512845918782855861222967734
BF:9:0|[-20, 945, -780, -84]|-32.537578628830908639432917180313169116633610106657559089118537251224616550535497546651269542155376931349802572335363583031788236411293511943877456552211040484518263837436407686676697375654497930136778
LM:9:0|[40, -305, 180, 4]|-0.31214034042699507107653502380788850605895174732571672777621165028895622118000042411318865000793518545477093046044104147800999466321092555741998987397136850378150400622577793184371768567222036856038532
LM:9:1|[35, 0, 0, 0, 0, 0, 0, -35, 0, 0, -8, 0, 0, 0]|2.4622838604180833736282030085979083550855528957967422359738428259029160390333119998489670764570526511902111135441860332722231050889451984081245967085346582631271570957174232374465426850339940444466031
LM:9:2|ZERO|0
LM:9:3|ZERO|0
LM:9:4|ZERO|0
LM:9:5|ZERO|0
LM:9:6|ZERO|0
LM:9:7|ZERO|0
DL:10:-7|[1, 2]|-2
DL:10:-6|[-1, 4, 0]|4
DL:10:-5|[-1, 4, 0, 0, 0]|4
DL:10:-4|ZERO|0
DL:10:-3|[-5, -20, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|8.9878788045336582981920443584940148332970114230247228921957145853294473942436261586829156313003990067958897668965129089750088588948405441913840421765946304850534017709300443519142648179141032832508261
BF:10:-7|[1, -2]|2
BF:10:-6|ZERO|0
BF:10:-5|ZERO|0
BF:10:-4|ZERO|0
BF:10:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:10:-2|[1, 0, -4, 0, -8, 0, 0, 0, 0]|19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:10:-1|[-105, 0, 0, 0, 0, 0, 0, -840, 0, 0, 32, 0, 0, 0]|-10.203068971489808351690123390734675246934126592733971310594928409849561271848222285219179484230092951239083124172445716748735147193785969962929554512932469941993639608972861481073732427277503582610634
BF:10:0|[40, -735, -240, 472]|-9.6174316710408683514519982637621273464797390487307357668715781549397680668072243502205646248417245082345199995953885234669228639559474311910648381764757116482574838235982341485683090762619798792626026
LM:10:0|[-16, -109, 48, 8]|-0.12607844111138221869218114200844269085317851416563170924984781950158488584393909843572182616106509011405676623730957862739263948299187050562837339280886475701288522812448126913210066401229397767292458
LM:10:1|[-105, 0, 0, 0, 0, 0, 0, 210, 0, 0, -16, 0, 0, 0]|2.2116528888776357080176915377533619690995924848392083070345958811276129236614029386772035450780115142996777173223599095647177263156687918728014165155422319082475664323586966410363399263552884394754375
LM:10:2|ZERO|0
LM:10:3|ZERO|0
LM:10:4|ZERO|0
LM:10:5|ZERO|0
LM:10:6|ZERO|0
LM:10:7|ZERO|0
DL:11:-7|[1, 2]|-2
DL:11:-6|[-1, 4, 0]|4
DL:11:-5|[-1, 4, 0, 0, 0]|4
DL:11:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:11:-3|[-1, -4, 0, 0, 0, 12, 0, 0, 0, 0, 5, 0, 0]|23.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:11:-7|[1, 2]|-2
BF:11:-6|ZERO|0
BF:11:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:11:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:11:-3|[-5, 0, 0, -7, 0, 0]|-3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:11:-2|[1, 0, 14, 0, -4, 0, 0, 0, 0]|-6.6077711708179944958507750444579760644705270063862425328554083824343901204215239530310660017128682798263076372783760074702631038549379331296111263597389578711634820103203051626892137005773344973911687
BF:11:-1|[-35, 0, 0, 0, 0, 0, 0, 140, 0, 0, 131, 0, 0, 0]|22.438755833729891598479971415554274953127203022343531771695178520665274919544976985695196282817583340073049444809644299072944915778902929073185726517787760107946192202332450772527630064865222988365745
BF:11:0|[-5, -230, 120, -39]|-30.817575049853126658954299601740918414698024435250830079917057618395361684729130464872531853020899545391550618456748461128977777843204785176169335715131796140640401320811081957056337900721646422874674
LM:11:0|[-5, -10, 0, 3]|-0.065177382965112792447978338374340162701179498076394086878709575351272694074958516734808438870069677859180423679459473402449439413515619742979394866570524368518423167698124846558671931639871037414747898
LM:11:1|[-5, 0, 0, 0, 0, 0, 0, -5, 0, 0, 4, 0, 0, 0]|2.1157599185119377550871276754612340204726258093510987923169961621165787840254985406235158242663556161960452466859594816310687114285537599339435268127922970297592297477235796071867152512311866139458816
LM:11:2|ZERO|0
LM:11:3|ZERO|0
LM:11:4|ZERO|0
LM:11:5|ZERO|0
LM:11:6|ZERO|0
LM:11:7|ZERO|0
DL:12:-7|[1, 2]|-2
DL:12:-6|ZERO|0
DL:12:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:12:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:12:-3|[5, -60, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0]|5.5060605977331708509039778207529925833514942884876385539021427073352763028781869206585421843498004966020551165517435455124955705525797279043079789117026847574732991145349778240428675910429483583745870
BF:12:-7|[1, -2]|2
BF:12:-6|ZERO|0
BF:12:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:12:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:12:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:12:-2|[-1, 0, 14, 0, -12, 0, 0, 0, 0]|-9.2106636315603744497259084874230285121866847268948311367111698340033301527513097085880089784611285791504466492284570307876376182515533841825497211312076669490697283795380920538418211343569112817039909
BF:12:-1|[105, 0, 0, 0, 0, 0, 0, -630, 0, 0, 128, 0, 0, 0]|3.2438151266847433250046815139570174809593858210747797149624254300350648279776824897556973754389173077981025147595645324694925741192293694390945284197178399522342645982309026307880879744249907566541017
BF:12:0|[20, -945, 580, -124]|18.345566241971648693451525677898733296581556380635399249409688733499424555144396056315887524554215370100204034063044380969957882646232503553692377152202283423583267192272407197730265103350259336865973
LM:12:0|[40, -25, -20, -12]|2.4588177789109609176341694657474585313612055879314248889200658037364118829604325982886271092888379368575623281901440053348626995173493250079367249870178434696320491877530184314119978193781825072350702
LM:12:1|ZERO|0
LM:12:2|ZERO|0
LM:12:3|ZERO|0
LM:12:4|ZERO|0
LM:12:5|ZERO|0
LM:12:6|ZERO|0
LM:12:7|ZERO|0
DL:13:-7|[1, 2]|-2
DL:13:-6|ZERO|0
DL:13:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:13:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:13:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:13:-7|[1, -2]|2
BF:13:-6|ZERO|0
BF:13:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:13:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:13:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:13:-2|[1, 0, -4, 0, 0, 0, 0, 0, 0]|4.1477110205734797053254619458281366722283236780076512478967707116152143591451259382401724262285333455184813658662264361712038471166238833673404428872035057946514534872141439345584946051555592534110710
BF:13:-1|[-35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 0, 0, 0]|-4.0693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:13:0|[-40, 945, -160, -112]|7.8924417192373650030614379642539284216574179690258366425302988892761770781110118353347518615432020070318613295037648583882663305533583011571111253139567638298434093867885507302471673520441792521181408
LM:13:0|[80, -785, 160, 112]|1.9295223048548368478511238824273706916289818633824409084305831714948855824207944469751819929438983555780077574489002794195596104369984796979239660549104127906795657662237875519568757466680944906656875
LM:13:1|ZERO|0
LM:13:2|ZERO|0
LM:13:3|ZERO|0
LM:13:4|ZERO|0
LM:13:5|ZERO|0
LM:13:6|ZERO|0
LM:13:7|ZERO|0
DL:14:-7|[1, 2]|-2
DL:14:-6|ZERO|0
DL:14:-5|ZERO|0
DL:14:-4|ZERO|0
DL:14:-3|[5, -20, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|16.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:14:-7|[1, -2]|2
BF:14:-6|ZERO|0
BF:14:-5|ZERO|0
BF:14:-4|ZERO|0
BF:14:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:14:-2|[1, 0, -24, 0, 0, 0, 0, 0, 0]|24.886266123440878231952771674968820033369942068045907487380624269691286154870755629441034557371200073110888195197358617027223082699743300204042657323221034767908720923284863607350967630933355520466426
BF:14:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -64, 0, 0, 0]|-40.693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:14:0|[4, -315, 36, 0]|64.056405490164353649251279954954735007972948475592585510597008104316091518312005997569908725666233024479091273823308731177398415308827799724430612946214430939032808178368886526558220051549612844278680
LM:14:0|[-8, 75, -36, 0]|1.7777244236244920194317134819834647159905674208391315627800099550100014096353309384020452954175767931707020273669221189700958850592038366527413574420876786058843201816271260657784910854648793912385972
LM:14:1|ZERO|0
LM:14:2|ZERO|0
LM:14:3|ZERO|0
LM:14:4|ZERO|0
LM:14:5|ZERO|0
LM:14:6|ZERO|0
LM:14:7|ZERO|0
DL:15:-7|[1, 2]|-2
DL:15:-6|ZERO|0
DL:15:-5|ZERO|0
DL:15:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:15:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0]|17.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:15:-7|[1, 2]|-2
BF:15:-6|ZERO|0
BF:15:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:15:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:15:-3|[-1, 0, 0, -3, 0, 0]|-8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:15:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:15:-1|[105, 0, 0, 0, 0, 0, 0, 630, 0, 0, 311, 0, 0, 0]|-21.852715302150292172282738646382605470496797409592392783663150575780974340225995705194771388564623135414459386435804171752317643111655690848056623103630186003874300008143867897399201252391789914379109
BF:15:0|[-1, -4, 19, 3]|38.132086746085896368051423031518017121849931812951605112500899733034686853353275723710242280209605779346293361667277405392836892292394325905701322356020753667026170887511100453455340648586515399648590
LM:15:0|[-80, 575, 0, -136]|1.7182004444194938777547973991238630328781344095760837788326285670312498814866943115874797170216796424704734111867778510313553856643014327539218953714390038990279921176805788398450879609259017402138373
LM:15:1|ZERO|0
LM:15:2|ZERO|0
LM:15:3|ZERO|0
LM:15:4|ZERO|0
LM:15:5|ZERO|0
LM:15:6|ZERO|0
LM:15:7|ZERO|0
DL:16:-7|[1, 2]|-2
DL:16:-6|ZERO|0
DL:16:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:16:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:16:-3|[-5, 40, 0, -40, 0, 0, 0, 0, 0, 0, 4, 0, 0]|-2.9948260673635351087473139400858657082020973058169336865185134040718185308516692975552119330746698079660529238826120406078616543468999716049168165412144918004782995131204267821096305853247698911660215
BF:16:-7|[1, -2]|2
BF:16:-6|ZERO|0
BF:16:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:16:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:16:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:16:-2|[1, 0, -15, 0, 16, 0, 0, 0, 0]|-16.082953277606188996182884766906496632458209674033455159520266264318386699551445054837503361990993672259203451015316940873787017525643071996795034154880102910523470202663754678467714900535144357898803
BF:16:-1|[35, 0, 0, 0, 0, 0, 0, -525, 0, 0, -72, 0, 0, 0]|30.830199534364555766135937550223102158872388496754012168553190404517747488087932610437862279224578744671491556189263145878957487644179364999111452599583933556392173977840011435520463027156336455509067
BF:16:0|[10, -315, 300, 46]|-34.368993758466612771931362668947543840814186015342828312730612216724435109893927520055326225554065192503483921863749713891535751220956879686847577690282740513739506316249836742888974984362680074842988
LM:16:0|[4, 1, 0, -2]|1.3741803238201300109830645803085952738488237957370930950255597973503748492204551944612970069028979774067117062733961282549484018335107920879645518709893744892394957669973248288608581735925206897246896
LM:16:1|ZERO|0
LM:16:2|ZERO|0
LM:16:3|ZERO|0
LM:16:4|ZERO|0
LM:16:5|ZERO|0
LM:16:6|ZERO|0
LM:16:7|ZERO|0
DL:17:-7|[1, 2]|-2
DL:17:-6|ZERO|0
DL:17:-5|[-1, 4, 0, 0, 0]|4
DL:17:-4|[1, -8, 0, 0, 0, 0, 0, 0]|8
DL:17:-3|[1, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|12
BF:17:-7|[1, -2]|2
BF:17:-6|ZERO|0
BF:17:-5|ZERO|0
BF:17:-4|ZERO|0
BF:17:-3|ZERO|0
BF:17:-2|ZERO|0
BF:17:-1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|-20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
BF:17:0|[40, -945, -600, -168]|63.068066720175838420016162937339488291897121511265618753739375820543471595132063526811952010459099549445617063267157739144411102032880976408423652444096420783511963191789713254089497177432845575744396
LM:17:0|[-80, -1455, 600, 168]|1.2835550386302344048141549731758413579526539386756481843511938131236914480453597030230669378140100556539649220888466229536022284212304249947378771910286735281238976883375394295441296484064957569714553
LM:17:1|ZERO|0
LM:17:2|ZERO|0
LM:17:3|ZERO|0
LM:17:4|ZERO|0
LM:17:5|ZERO|0
LM:17:6|ZERO|0
LM:17:7|ZERO|0
DL:18:-7|[1, 2]|-2
DL:18:-6|ZERO|0
DL:18:-5|[-1, 4, 0, 0, 0]|4
DL:18:-4|[1, -8, 0, 0, 0, 6, 0, 0]|0.78765858104243428760157103093130005541008224595700670924637066794897076528212145888126475834398845112280505322843568348904802400796030071734161897675259903127634930230383959968485054686654503453623062
DL:18:-3|[-5, 60, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|23.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:18:-7|[1, 2]|-2
BF:18:-6|ZERO|0
BF:18:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:18:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:18:-3|[-5, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:18:-2|[-1, 0, -33, 0, 12, 0, 0, 0, 0]|-10.490963716163654150570035755260620680897852743641512290798491046168938053188038498052810046124404812062339838636118541025580655552410061812317382583008985575524675684729091635311028240131995171998596
BF:18:-1|[-5, 0, 0, 0, 0, 0, 0, -45, 0, 0, -3, 0, 0, 0]|-15.674992723611887096973775274964056830395889563211238667019230200098626685299826399638019578755312148581370178238301486670344539067383261355191528721598737703222032499915388440455102088930273800630075
BF:18:0|[5, 300, -240, -63]|62.353521851055721618850910173998567233231323351127894765444209929721246277005511437327157750210192869924562010239783263625054746778238567207420355771203817225608060888306700527132342960784461925540621
LM:18:0|[8, 51, -36, 0]|1.2473234085212764610876791675659255628090232608565845564718394547048030253167362676362456113239771787361823335875511056917644472003171696682060374610142750804788882091286056539715708085661133118514771
LM:18:1|ZERO|0
LM:18:2|ZERO|0
LM:18:3|ZERO|0
LM:18:4|ZERO|0
LM:18:5|ZERO|0
LM:18:6|ZERO|0
LM:18:7|ZERO|0
DL:19:-7|[1, 2]|-2
DL:19:-6|ZERO|0
DL:19:-5|[-1, 4, 0, 0, 0]|4
DL:19:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:19:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:19:-7|[1, -2]|2
BF:19:-6|ZERO|0
BF:19:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:19:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:19:-3|[5, 0, 0, 1, 0, 0]|-0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:19:-2|[-1, 0, 15, 0, -8, 0, 0, 0, 0]|-0.26451847522782005060620123502549205580099794075238148995368804788066642637861139321842838181699681328244916450848390261588629541915175468463418666393347809029025981280535746193668006560089857880364334
BF:19:-1|[-3, 0, 0, 0, 0, 0, 0, 18, 0, 0, -11, 0, 0, 0]|-7.6502334953987328794382813175540898386559098013603605097667006803446589639307833334056739716528968099636371572695780354022296188900042629119379507004768592169490818718092615457929054479838187730391257
BF:19:0|[-20, 945, -380, 4]|15.887132416942174486005110393220377298836421171116746678477831645244038484191042251114507619755173156064582754751832524133644846721913787955435363419685450675236567463069967661517576978168957925786034
LM:19:0|[-40, 305, -100, -28]|1.1476940663658429486657986805816936508905688338246360839932736298518968271890817688039208679898893418168472973008392635268515135780903824605808091150227097022728718074060971275217806870056434472022619
LM:19:1|ZERO|0
LM:19:2|ZERO|0
LM:19:3|ZERO|0
LM:19:4|ZERO|0
LM:19:5|ZERO|0
LM:19:6|ZERO|0
LM:19:7|ZERO|0
DL:20:-7|[1, 2]|-2
DL:20:-6|ZERO|0
DL:20:-5|[-1, 4, 0, 0, 0]|4
DL:20:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:20:-3|ZERO|0
BF:20:-7|[1, 2]|-2
BF:20:-6|ZERO|0
BF:20:-5|ZERO|0
BF:20:-4|ZERO|0
BF:20:-3|[5, 0, 0, -14, 0, 0]|7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:20:-2|[-1, 0, 7, 0, -8, 0, 0, 0, 0]|-8.5599405163747794612571251266817654002576452967676839857472294711110951446688632696987732342740635043194118962409367749582939896523995214193150724383404896795931667872336453310536692759120170856257854
BF:20:-1|[105, 0, 0, 0, 0, 0, 0, -630, 0, 0, 4, 0, 0, 0]|8.5000876136043972135296908178767735417854428529111897844815368607241144396377982954833629281213490222045450024312130866177165116022837290170245961664265663996223383814409429338855322716183463274010285
BF:20:0|[-5, -20, -55, 13]|-14.339261047320155420712245128421351150870122998817659170683134401151682985619086782045439973427345327628278964853782432843363539670377762187528489668350387263461013215367378580553032239102719371789733
LM:20:0|[-16, 115, -88, 16]|1.1188178763869718306187090443717054751394111517572593668892932677797819579512859504908531657035198901113226311844216959192034399965116751953110511888258171548949612092695576181540304320614934183291685
LM:20:1|ZERO|0
LM:20:2|ZERO|0
LM:20:3|ZERO|0
LM:20:4|ZERO|0
LM:20:5|ZERO|0
LM:20:6|ZERO|0
LM:20:7|ZERO|0
DL:21:-7|[1, 2]|-2
DL:21:-6|ZERO|0
DL:21:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:21:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:21:-3|[5, -20, 0, 40, 0, 0, 0, 0, 0, 0, -4, 0, 0]|-6.9948260673635351087473139400858657082020973058169336865185134040718185308516692975552119330746698079660529238826120406078616543468999716049168165412144918004782995131204267821096305853247698911660215
BF:21:-7|[1, 2]|-2
BF:21:-6|ZERO|0
BF:21:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:21:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:21:-3|[-5, 0, 0, 2, 0, 0]|1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:21:-2|[-1, 0, -18, 0, 16, 0, 0, 0, 0]|12.972170012176079217188788307535394128286966915527716723597688230606975930192600601157374042319593663120342426615647113745384132188175159471289701989477473564534880087253146727548843946668474917840500
BF:21:-1|[-7, 0, 0, 0, 0, 0, 0, -91, 0, 0, 6, 0, 0, 0]|-14.969193897195560766948463787774889773756744687307351906799611614665344443825261208500107863471220359090568024106654571509980826896708123254588408548233557163798157882629435942892372587121527904900481
BF:21:0|[-5, -230, 160, 6]|12.100664841494149783415753680997223986572462727378164360322160760214725497382504431986230699165424995191029481435303609960826448219136418511225693215295967042327701363691314645958339546558166701769980
LM:21:0|[10, 20, -20, 1]|1.0694034951946030837557525724610331014985831458982781705647995884909253105341648505227368293014826877326473901445670522070580495900915130854127038331739797115820000193550230517054871080856387620181269
LM:21:1|ZERO|0
LM:21:2|ZERO|0
LM:21:3|ZERO|0
LM:21:4|ZERO|0
LM:21:5|ZERO|0
LM:21:6|ZERO|0
LM:21:7|ZERO|0
DL:22:-7|[1, 2]|-2
DL:22:-6|[-1, 4, 0]|4
DL:22:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:22:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:22:-3|[5, -20, 0, 0, 0, -40, 0, 0, 0, 0, 12, 0, 0]|7.1225158230099251341018831128445925094713846272116296082403151500699819491686916421501891732244825617716483789138293008604315385419659936145191536093658860491048333781298583577964001952208883123262795
BF:22:-7|[1, -2]|2
BF:22:-6|ZERO|0
BF:22:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:22:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:22:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:22:-2|[-1, 0, 6, 0, -8, 0, 0, 0, 0]|-9.5968682715181493875884906131387995683147262162695967977214221490148987344551447542588163408311968406990322377074933840010949514315554922611501831601413661282560301590371813146932929272009068989785531
BF:22:-1|[-7, 0, 0, 0, 0, 0, 0, 49, 0, 0, 4, 0, 0, 0]|12.657943243996562486682090376126216110040691565429354623526060793300917450174373458470286634475960290945221434579156718002269919105117430514804053438415652549003712826580959817492540858972777652733737
BF:22:0|[-5, 160, -80, -6]|1.0732899038914976886186843468243054866139930583439828516386111512451202936051964481643718716843164480463958585222451926330436572428297585695771363661604327822020587309491748696629799110997706604065981
LM:22:0|[30, 150, -60, -23]|0.86321957786922651390425080038145322653022791972512685547140985336446458816840746686733608772095411705061328331295991563826588405725335840774071143690166845015304772561492672816703276630838086711941418
LM:22:1|[35, 0, 0, 0, 0, 0, 0, 70, 0, 0, -23, 0, 0, 0]|0.034979706338022808851868890534920863350254472316676642034056585215287313580420752480588989536253653954688829827618907934119924382733474720991273731034885041039271555626239940126277394219290957698652185
LM:22:2|[1, 0, 4, 0, -2, 0, 0, 0, 0]|-0.19310231997888746893129106285788552806402074468738283050512615750578429085191752283540368118503413077429279423951817660672866659000105403930023101446684958959315088974954463042573589642199780863728110
LM:22:3|[-15, 0, 0, 8, 0, 0]|1.4430976449481842553546715953882238703663346025583025435773016205921608215826251287425461812555998896439877518773903232194454287660933937990426713529549589427837113078811160391015849797682336981389807
LM:22:4|ZERO|0
LM:22:5|ZERO|0
LM:22:6|ZERO|0
LM:22:7|ZERO|0
DL:23:-7|[1, 2]|-2
DL:23:-6|[-1, 4, 0]|4
DL:23:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:23:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:23:-3|[5, 40, 0, 0, 0, -40, 0, 0, 0, 0, -8, 0, 0]|5.9457481601213070492619200782562715372188941463988986850700773045111881110383801077192855326414817341015565179942567250062722542876664471073391887565280781199826681872382286510582875434826410483686345
BF:23:-7|[1, -2]|2
BF:23:-6|ZERO|0
BF:23:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:23:-4|[-1, 4, 0, 0]|4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:23:-3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:23:-2|[-1, 0, 26, 0, -8, 0, 0, 0, 0]|11.141686831349249139038819116001883792826892173768659441762431409061173061270484936942045790311469886893374591623638796854924284151563924575552031275876162845001237277033538358099180098576889368076802
BF:23:-1|[-35, 0, 0, 0, 0, 0, 0, -70, 0, 0, -12, 0, 0, 0]|-4.4158961898439421773991470523003564462201970465770576910264813198036659866156450507565471639448377171152826315072447871107471194537238458893527352480329881603780489866080683810449455993718569046273746
BF:23:0|[-5, 230, -205, 12]|-15.742637914363821580408830208762463658097483907973627024351059474160668821203744869177145281719185912795197780925780967924517062165744727885750986062523151835986818885826207963191028227037367725733940
LM:23:0|[16, -221, 88, 16]|1.2940612663797676876603119410424311524933484969883547103842717215935408766045911839674605882323416778098839828804744791403979556490703936952292091481844823598679938739472552772419637889995219777242994
LM:23:1|[-15, 0, 0, 0, 0, 0, 0, 60, 0, 0, -29, 0, 0, 0]|-2.8252635388839287044305571742535848231012646468056650140579699687756409558536441450603575026560400614288838023863439128007765901880357669626716958776832153972416463040641945552633118797092924968372257
LM:23:2|[-1, 0, 11, 0, -4, 0, 0, 0, 0]|3.4969879053878847168566785850868735602992842478805040969328303487229793510626794993509366820414682706874466128787061803418602185174700206041057941943363285251748918949096972117703427467106650573328655
LM:23:3|ZERO|0
LM:23:4|ZERO|0
LM:23:5|ZERO|0
LM:23:6|ZERO|0
LM:23:7|ZERO|0
DL:24:-7|[1, 2]|-2
DL:24:-6|[-1, 4, 0]|4
DL:24:-5|ZERO|0
DL:24:-4|[1, 4, 0, 0, 0, 0, 0, 0]|-4
DL:24:-3|[-5, -20, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|8.9878788045336582981920443584940148332970114230247228921957145853294473942436261586829156313003990067958897668965129089750088588948405441913840421765946304850534017709300443519142648179141032832508261
BF:24:-7|[1, -2]|2
BF:24:-6|ZERO|0
BF:24:-5|ZERO|0
BF:24:-4|ZERO|0
BF:24:-3|[5, 0, 0, 24, 0, 0]|-12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:24:-2|[1, 0, -6, 0, -12, 0, 0, 0, 0]|29.949218734427772976353218216563711873328303116933087376195023392079401948476939399788871109603795306742853478559589211643656853834672801019251935567225195922326995815608811726634294160134707548759346
BF:24:-1|[-21, 0, 0, 0, 0, 0, 0, -63, 0, 0, -130, 0, 0, 0]|-31.887863657379733569009249168258394445558763239014783322292870469146414855322088706890374531390879977174857194456855392539842185147524464869886525267520457745754911986308747899358360343632300842144033
BF:24:0|[-5, 230, 85, -88]|18.135968138167305260115174586125987681944906578818910104488634626159038443740709258270360244734649174407180061782749612937262176651944649706445977097816188864787311418451262569773601923859478506808746
LM:24:0|[-8, -5, -4, 4]|0.14321045015401623067465288268621261063685790947401954568774312665282846711923800698788688932133935658076098330788622982796945438420407650893287732697874953799957182487679885739871684424064962340310977
LM:24:1|[-21, 0, 0, 0, 0, 0, 0, -63, 0, 0, 17, 0, 0, 0]|-0.73173238410597866525213756841145327856560260675864299086910513401374175394962808423042145702324037968505696511280952722577287829232322059747846241404534533583366819066858965115979938849426580586184548
LM:24:2|[-1, 0, -9, 0, 6, 0, 0, 0, 0]|2.5314763054934473722002232707974459199791805244435899444071995611940578968030918851739182761162976168159826416811152973082168855674647504076046391220020805772091374461619740596416632646006760141464599
LM:24:3|ZERO|0
LM:24:4|ZERO|0
LM:24:5|ZERO|0
LM:24:6|ZERO|0
LM:24:7|ZERO|0
DL:25:-7|[1, 2]|-2
DL:25:-6|[-1, 4, 0]|4
DL:25:-5|ZERO|0
DL:25:-4|[1, 4, 0, 0, 0, 6, 0, 0]|-11.212341418957565712398428969068699944589917754042993290753629332051029234717878541118735241656011548877194946771564316510951975992039699282658381023247400968723650697696160400315149453133454965463769
DL:25:-3|[-1, -4, 0, 0, 0, 12, 0, 0, 0, 0, 5, 0, 0]|23.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:25:-7|[1, 2]|-2
BF:25:-6|ZERO|0
BF:25:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:25:-4|[-1, -2, 0, 0]|-2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:25:-3|[-1, 0, 0, -3, 0, 0]|-8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:25:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:25:-1|[-15, 0, 0, 0, 0, 0, 0, -60, 0, 0, 17, 0, 0, 0]|-0.73543717806164328457025558001463702455509656830932245239046035523952168430320849752935142012883303542709336668154704323511704488113008952560351130557108316389221012972325210167366651516362579302359571
BF:25:0|[40, 735, -480, 256]|-18.876510332863223843808155971670371512943591679403199880927997210020400099145765597949673690940691441334088934521572494094638024297195220916841607946523072619359070055791966938113640187538559869084451
LM:25:0|[-80, 545, 0, -168]|0.039055350868784243535462143713353677029153825661397046622242925622279152077850608194436354373896749262951210318453580367206767181084606205368669851552963184416780562521203730470972892362611587008488000
LM:25:1|[21, 0, 0, 0, 0, 0, 0, -63, 0, 0, 22, 0, 0, 0]|-0.32799997212782252195048527512075560466545727869224613605007055765743760323991139273080143666273375628398385901453897159443356071635709383355582543811367209307521765272053137769049180045600749469197041
LM:25:2|[1, 0, -6, 0, 2, 0, 0, 0, 0]|2.2669578302656273215940220357719538641781825836912084544535115133133914704244804919554898942993008035335334771726313946923305901483129957229704524580686024869188776333566165977049831989997774353428166
LM:25:3|ZERO|0
LM:25:4|ZERO|0
LM:25:5|ZERO|0
LM:25:6|ZERO|0
LM:25:7|ZERO|0
DL:26:-7|[1, 2]|-2
DL:26:-6|[-1, 4, 0]|4
DL:26:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:26:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:26:-3|[5, 0, 0, 40, 0, -40, 0, 0, 0, 0, -4, 0, 0]|-1.3783708420867808255494086479942657820822069670929426321803409613371128845611645760635649441999877427964596615205262852599256863575137058947056418435512905088467652495255462483560979811468299372143289
BF:26:-7|[1, -2]|2
BF:26:-6|ZERO|0
BF:26:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:26:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:26:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:26:-2|[-1, 0, 15, 0, -12, 0, 0, 0, 0]|-8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:26:-1|[-105, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 176, 0, 0, 0]|24.799805369089571164870685764150604464151486462740923543088206812148108948190607141401326353771467685141230470439711124552152414308454572246461550924743501076014076570225816640109207693910704146878142
BF:26:0|[-1, 32, -39, -7]|-57.022003910632651767820708035040418697524751646196504883109436340303880320154019629147047313227230148910596330763708298132824130719295532717736988741967380583575246701315737772910346659644623294744952
LM:26:0|[-40, -305, 180, -44]|-3.5909020031704706513866984988426182069381434987824499241355017452949043039395054838015823479073307547027140367866043112662382361891191767178844135970235210076659275127189480013723543097560278273968846
LM:26:1|[-21, 0, 0, 0, 0, 0, 0, 21, 0, 0, 17, 0, 0, 0]|5.0480308096285582704026027468164980301693390162969117056566315135805936705757883236343509370508295429546707244149163703935268162701251656198482590678026607896648385535868785478412531860726608977979139
LM:26:2|ZERO|0
LM:26:3|ZERO|0
LM:26:4|ZERO|0
LM:26:5|ZERO|0
LM:26:6|ZERO|0
LM:26:7|ZERO|0
DL:27:-7|[1, 2]|-2
DL:27:-6|[-1, 4, 0]|4
DL:27:-5|[-1, 4, 0, 0, 0]|4
DL:27:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:27:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|4
BF:27:-7|[1, -2]|2
BF:27:-6|ZERO|0
BF:27:-5|ZERO|0
BF:27:-4|ZERO|0
BF:27:-3|ZERO|0
BF:27:-2|ZERO|0
BF:27:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 0]|-7.8844087303794808327875139558796340912390855477546151042786671460335744174901737085914983290236475716096637315074728312223359062245815393668951016200630896710821106748150604546461664457900333561203902
BF:27:0|[-5, 20, 20, 14]|19.963207068438253088387969350346707062288812891588882622247147758514313760405940353601176904701940817610698827618676085373030895669730965381612802752107059698751134544753812189117985922157878555502960
LM:27:0|[-80, -785, 160, 112]|-1.9295223048548368478511238824273706916289818633824409084305831714948855824207944469751819929438983555780077574489002794195596104369984796979239660549104127906795657662237875519568757466680944906656875
LM:27:1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -31, 0, 0, 0]|3.9422043651897404163937569779398170456195427738773075521393335730167872087450868542957491645118237858048318657537364156111679531122907696834475508100315448355410553374075302273230832228950166780601951
LM:27:2|ZERO|0
LM:27:3|ZERO|0
LM:27:4|ZERO|0
LM:27:5|ZERO|0
LM:27:6|ZERO|0
LM:27:7|ZERO|0
DL:28:-7|[1, 2]|-2
DL:28:-6|[-1, 4, 0]|4
DL:28:-5|[-1, 4, 0, 0, 0]|4
DL:28:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:28:-3|[5, -20, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|29.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:28:-7|[1, 2]|-2
BF:28:-6|ZERO|0
BF:28:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:28:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:28:-3|[-5, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:28:-2|[1, 0, 15, 0, 0, 0, 0, 0, 0]|-15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:28:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -57, 0, 0, 0]|7.2485693166392001204659402497603087613004496164840816281271617310308668031764500224147645928120630900282392370310637319302120428193733507082745289087676792137367791687815878373359917324198693757881007
BF:28:0|[-20, -1575, 380, 368]|12.847021671287975166721386387593878825222852985754817174009307184300353088164593658162388327145132211354148447555401584452669242764232230941835243898164823045384932977638101245955889063643465729105870
LM:28:0|[-40, -655, 0, 184]|-1.5500571000053676867259563752968128719589006941744783185881100116218421944885941859523823739557959927213847624294924990930360953159534341131709838739510874108506916435869195596408118557775504198637875
LM:28:1|[21, 0, 0, 0, 0, 0, 0, 126, 0, 0, -58, 0, 0, 0]|3.6232505417102883680683145121316960823778822366469818274738330519941774066105333209530269756461950932812820255856537398854451506570190680740076568622725929870953156669306016361617989299727802309346253
LM:28:2|ZERO|0
LM:28:3|ZERO|0
LM:28:4|ZERO|0
LM:28:5|ZERO|0
LM:28:6|ZERO|0
LM:28:7|ZERO|0
DL:29:-7|[1, 2]|-2
DL:29:-6|[-1, 4, 0]|4
DL:29:-5|[-1, 4, 0, 0, 0]|4
DL:29:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:29:-3|[5, 40, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|17.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:29:-7|[1, -2]|2
BF:29:-6|ZERO|0
BF:29:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:29:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:29:-3|[5, 0, 0, 1, 0, 0]|-0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:29:-2|[-1, 0, 15, 0, -12, 0, 0, 0, 0]|-8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:29:-1|[-7, 0, 0, 0, 0, 0, 0, 63, 0, 0, 5, 0, 0, 0]|16.183664254604111666831034239859517094346798308227665447940434532100792776750805348579406567724579733846509773819428766104043629791549812282087986890635066069098297704742166534303241859626404984895906
BF:29:0|[5, -160, 150, 13]|-27.359748547113208487739408022938467606019095491546597873002448322465533495536073139190992744571696296923194916292928588540811977757153208174515672754774265713599919052882671567570511342977100964399192
LM:29:0|[4, -1, 2, 0]|-0.60075157530241201353353822896625968846205116090979935782701471034029545815286985288209951201040154334534981443332797662242471156190650592883430060586438459991425552737974852984754510142874758651114769
LM:29:1|[-35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0]|2.7976934204572351342149243069250314517299980975903472950666238260119135029803842191776284393309717189582677756962000368853449989829160300979305199296998060123194586265472795161647687388287215134620740
LM:29:2|ZERO|0
LM:29:3|ZERO|0
LM:29:4|ZERO|0
LM:29:5|ZERO|0
LM:29:6|ZERO|0
LM:29:7|ZERO|0
DL:30:-7|[1, 2]|-2
DL:30:-6|[-1, 4, 0]|4
DL:30:-5|[-1, 4, 0, 0, 0]|4
DL:30:-4|ZERO|0
DL:30:-3|[1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|-8
BF:30:-7|[1, 2]|-2
BF:30:-6|ZERO|0
BF:30:-5|ZERO|0
BF:30:-4|ZERO|0
BF:30:-3|[5, 0, 0, -14, 0, 0]|7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:30:-2|[1, 0, 15, 0, 0, 0, 0, 0, 0]|-15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:30:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -212, 0, 0, 0]|26.959591142587902202434725139459393989398163485870619388823829596114802846901884293893510415371182019052398565799745809986051808380827199125512282958925403391442055855819238973951407846894952766089076
BF:30:0|[-40, -945, 0, -296]|-47.891012796998965405946823838212906509028863969354125459230546707604558163484482346359295377733877493071204973873256319468347540133096888808504556266396370600702760444027197214530848053968264745237499
LM:30:0|[-80, 895, 0, -288]|-0.42821949008213554211946547900691889096781215450089192769178509635679003668310043455985315402208613356969863901507965793122387017252655408738021692016696624561282993297426159474694350646083429926507440
LM:30:1|[105, 0, 0, 0, 0, 0, 0, -630, 0, 0, 143, 0, 0, 0]|2.6079757129444626126831078078376921510207498898042462388109200150323572136639588035789636392273328262166780202831554331773687107140211807804739557084224294948889330921974300134779132610548267763218121
LM:30:2|ZERO|0
LM:30:3|ZERO|0
LM:30:4|ZERO|0
LM:30:5|ZERO|0
LM:30:6|ZERO|0
LM:30:7|ZERO|0
DL:31:-7|[1, 2]|-2
DL:31:-6|[-1, 4, 0]|4
DL:31:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:31:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:31:-3|[-5, -20, 0, -40, 0, 40, 0, 0, 0, 0, 4, 0, 0]|-5.3783708420867808255494086479942657820822069670929426321803409613371128845611645760635649441999877427964596615205262852599256863575137058947056418435512905088467652495255462483560979811468299372143289
BF:31:-7|[1, 2]|-2
BF:31:-6|ZERO|0
BF:31:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:31:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:31:-3|[-5, 0, 0, 2, 0, 0]|1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:31:-2|[1, 0, 10, 0, -12, 0, 0, 0, 0]|13.358374652133854155051370433251165184415008404902482384607940545618544511896435646828181404689661924668928015094683466958841465368177267549890164018411172743721181866752235988400315739512470535115062
BF:31:-1|[-105, 0, 0, 0, 0, 0, 0, -1470, 0, 0, 58, 0, 0, 0]|-17.770592111608460520481506106303104971476236746448378663387590661903037877159225840976666265907784733790872201371592124404669992468431022280643977369459101004176158448231377909571008452619609405524305
BF:31:0|[20, 945, -400, -104]|3.3822359185422067055664156915643206663745415384722213239875496238497255343111519079392093793412523233192799535522730539039650039473048518612609525620373136071659201587334180509415141864541529128923217
LM:31:0|[-40, -305, 0, 92]|-0.20783208147535225326559206585789575870452709426929238693433324148939526569078449184401164196385662662815156353578251992241923535931652837140785539264392738923224424852676008236726932275796407810250480
LM:31:1|[105, 0, 0, 0, 0, 0, 0, 105, 0, 0, -89, 0, 0, 0]|2.3277063897586979925276522441676757971188377864412766177008313004508146554634064360157604030035504433898534115114291813951099992302898228201503843832241005155410069164014038129567734890212412740566447
LM:31:2|ZERO|0
LM:31:3|ZERO|0
LM:31:4|ZERO|0
LM:31:5|ZERO|0
LM:31:6|ZERO|0
LM:31:7|ZERO|0
DL:32:-7|[1, 2]|-2
DL:32:-6|ZERO|0
DL:32:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:32:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:32:-3|[-5, 40, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|10.164646467422276383032007393082335805549501903837453815365952430888241232373937693113819271883399834465981627816085484829168143149140090698564007029432438414175566961821674058652377469652350547208471
BF:32:-7|[1, -2]|2
BF:32:-6|ZERO|0
BF:32:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:32:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:32:-3|[5, 0, 0, 2, 0, 0]|-1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:32:-2|[-1, 0, 10, 0, -12, 0, 0, 0, 0]|-13.358374652133854155051370433251165184415008404902482384607940545618544511896435646828181404689661924668928015094683466958841465368177267549890164018411172743721181866752235988400315739512470535115062
BF:32:-1|[-105, 0, 0, 0, 0, 0, 0, 1050, 0, 0, -16, 0, 0, 0]|13.771179276346709579327172168209264586569475730950317700086069176316283772712235754406748333226151359579133096377811704803317115440565564307454859479238244159244579920869633039038445075489141846794956
BF:32:0|[-5, 160, -70, -21]|-5.2729603765105957365654489940871257824306768527219976404153303597817477082647331747480606061483909049969558482105652078505912962205291379630308715868352680346384284933084019374036657070788619157452945
LM:32:0|[16, -109, 48, -8]|3.3786137274426036540782090775505316183507578859224372525096089824881353234435273550313643244237867069119609056098473725809328318599336224017153762853046060165524114939117528801454939935358341409706495
LM:32:1|ZERO|0
LM:32:2|ZERO|0
LM:32:3|ZERO|0
LM:32:4|ZERO|0
LM:32:5|ZERO|0
LM:32:6|ZERO|0
LM:32:7|ZERO|0
DL:33:-7|[1, 2]|-2
DL:33:-6|ZERO|0
DL:33:-5|ZERO|0
DL:33:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:33:-3|[1, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|12
BF:33:-7|[1, -2]|2
BF:33:-6|ZERO|0
BF:33:-5|ZERO|0
BF:33:-4|ZERO|0
BF:33:-3|[-5, 0, 0, -14, 0, 0]|-7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:33:-2|[-1, 0, 15, 0, 0, 0, 0, 0, 0]|15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:33:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -62, 0, 0, 0]|-39.422043651897404163937569779398170456195427738773075521393335730167872087450868542957491645118237858048318657537364156111679531122907696834475508100315448355410553374075302273230832228950166780601951
BF:33:0|[1, -60, -9, 0]|75.852056746577438574770630086704565386508120552834285004801027094993613598221102281701045711130638176214310420321077909433641951694018742619386401322250927055265579894083705511882142547383799673637256
LM:33:0|[40, 375, -180, -56]|2.7758249772392179901087256277754597825060436996203961977836556731711692030040926208318542021502334703463637677546307925648603842685146160017804466074063591574710165904750541896402595758680768373782177
LM:33:1|ZERO|0
LM:33:2|ZERO|0
LM:33:3|ZERO|0
LM:33:4|ZERO|0
LM:33:5|ZERO|0
LM:33:6|ZERO|0
LM:33:7|ZERO|0
DL:34:-7|[1, 2]|-2
DL:34:-6|ZERO|0
DL:34:-5|ZERO|0
DL:34:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:34:-3|[-5, 60, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|23.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:34:-7|[1, 2]|-2
BF:34:-6|ZERO|0
BF:34:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:34:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:34:-3|[-5, 0, 0, 1, 0, 0]|0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:34:-2|[-1, 0, -15, 0, 12, 0, 0, 0, 0]|8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:34:-1|[-35, 0, 0, 0, 0, 0, 0, -315, 0, 0, -139, 0, 0, 0]|-30.680802887882511907762914739380134616947697541195828704194757994162526383103705393408935753348705913902988247881556229964467715430296513698637044708170424496571856042305342208975225324466143736472108
BF:34:0|[40, 945, -1560, -264]|64.165914994173766868449601340815630988174577217227656832050278143896422526022038610032352428575646340431486849345930932732434814659681641271946998356128704787523392952527246846140578782005061858885653
LM:34:0|[16, -67, 0, 8]|2.5961949558711911196986382722249794670756389739885343114924925529003059716541330134639598081953916107210740174793499791137432842571105287082789039393319397241122152458695730533110980623231572330810329
LM:34:1|ZERO|0
LM:34:2|ZERO|0
LM:34:3|ZERO|0
LM:34:4|ZERO|0
LM:34:5|ZERO|0
LM:34:6|ZERO|0
LM:34:7|ZERO|0
DL:35:-7|[1, 2]|-2
DL:35:-6|ZERO|0
DL:35:-5|ZERO|0
DL:35:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:35:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0]|11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:35:-7|[1, -2]|2
BF:35:-6|ZERO|0
BF:35:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:35:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:35:-3|[5, 0, 0, 21, 0, 0]|-11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:35:-2|[-1, 0, 15, 0, 0, 0, 0, 0, 0]|15.553916327150548894970482296855512520856213792528692179612890168557053846794222268400646598357000045694305121998349135642014426687339562627526660827013146729942950577053039754594354769333347200291516
BF:35:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -31, 0, 0, 0]|-19.711021825948702081968784889699085228097713869386537760696667865083936043725434271478745822559118929024159328768682078055839765561453848417237754050157724177705276687037651136615416114475083390300976
BF:35:0|[-5, 300, -75, -21]|21.255141600887457974461907168849765729641468741002468070405926475256702029156809841505407014961717417458784498338783398304945659701267074787984980479870538223862470700526308433943478118681076022891424
LM:35:0|[-80, 1455, -440, -168]|2.1278005399613364761597954925389941554954142655287879533741481648090918628834754438514280791414474416963957892959563584233833952462359341609151235334628494336541938847666985964294047219854921567698269
LM:35:1|ZERO|0
LM:35:2|ZERO|0
LM:35:3|ZERO|0
LM:35:4|ZERO|0
LM:35:5|ZERO|0
LM:35:6|ZERO|0
LM:35:7|ZERO|0
DL:36:-7|[1, 2]|-2
DL:36:-6|ZERO|0
DL:36:-5|ZERO|0
DL:36:-4|ZERO|0
DL:36:-3|ZERO|0
BF:36:-7|[1, 2]|-2
BF:36:-6|ZERO|0
BF:36:-5|ZERO|0
BF:36:-4|ZERO|0
BF:36:-3|ZERO|0
BF:36:-2|ZERO|0
BF:36:-1|ZERO|0
BF:36:0|ZERO|0
LM:36:0|[-1, 2, 0, 0]|2.0166985547638456536795950996995935191997271211304774128345662731432029566347114706921939378277026479379229073029821497745735548396806708806315966020679691242421389271704878131667079293539951353933829
LM:36:1|ZERO|0
LM:36:2|ZERO|0
LM:36:3|ZERO|0
LM:36:4|ZERO|0
LM:36:5|ZERO|0
LM:36:6|ZERO|0
LM:36:7|ZERO|0
DL:37:-7|[1, 2]|-2
DL:37:-6|ZERO|0
DL:37:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:37:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:37:-3|[-5, 20, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|6.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:37:-7|[1, 2]|-2
BF:37:-6|ZERO|0
BF:37:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:37:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:37:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:37:-2|[-1, 0, -15, 0, 12, 0, 0, 0, 0]|8.1737358764170045233945430009659943441296038073929183247369771560995265629650282240279658719039952427708263077619004217448366564723974133407146104094067905004068650077345560702021974830680214683512231
BF:37:-1|[-105, 0, 0, 0, 0, 0, 0, -630, 0, 0, -346, 0, 0, 0]|-23.336340600877613834366410627327697907020281249223637561349996544120625440291350972940483439724986925771116540214092070100606657723808131051504626096652810404346740188888637337789608916922172535154451
BF:37:0|[-40, -945, 1200, 248]|47.513800775979209329912413070882035606659238549604971994982334778004277451802445146458867852970998955635701992365302398954583431205306324313073693938918554955706170367243267084854316783431700181730793
LM:37:0|[80, -895, 0, 232]|1.8485552103497194626507540758725433582804934057288719525900477177337952696366113450570965947618189981888342585456967978362542644913326722398806851045800526360648384530768285329624318242056438150433331
LM:37:1|ZERO|0
LM:37:2|ZERO|0
LM:37:3|ZERO|0
LM:37:4|ZERO|0
LM:37:5|ZERO|0
LM:37:6|ZERO|0
LM:37:7|ZERO|0
DL:38:-7|[1, 2]|-2
DL:38:-6|ZERO|0
DL:38:-5|[-1, 4, 0, 0, 0]|4
DL:38:-4|[1, -8, 0, 0, 0, 6, 0, 0]|0.78765858104243428760157103093130005541008224595700670924637066794897076528212145888126475834398845112280505322843568348904802400796030071734161897675259903127634930230383959968485054686654503453623062
DL:38:-3|[-1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0]|21.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:38:-7|[1, -2]|2
BF:38:-6|ZERO|0
BF:38:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:38:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:38:-3|[1, 0, 0, -3, 0, 0]|8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:38:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:38:-1|[15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11, 0, 0, 0]|-3.2639756572001076565840783580792033603516644471887385109110611303472324201437815890405665125528003387846457383122333763662358321467353684475856065846497736810393683976384927688588968619668417657057530
BF:38:0|[5, -160, 95, -63]|40.841243487374997175484944158732879415908486082281245142035302233560341366086261668872495822276688513831931914786062277126419876543426396002098275195864377721180383839157166062687506302936643043303279
LM:38:0|[-40, -305, 200, 8]|1.4902327637080099348586254337908062771707267355525063165335232610708070926721680364913766540730717214721515222438955662176104198177716905359419403443438233701799795260805645994384406112225713633254784
LM:38:1|ZERO|0
LM:38:2|ZERO|0
LM:38:3|ZERO|0
LM:38:4|ZERO|0
LM:38:5|ZERO|0
LM:38:6|ZERO|0
LM:38:7|ZERO|0
DL:39:-7|[1, 2]|-2
DL:39:-6|ZERO|0
DL:39:-5|[-1, 4, 0, 0, 0]|4
DL:39:-4|[1, -8, 0, 0, 0, 0, 0, 0]|8
DL:39:-3|[5, -40, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|20.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:39:-7|[1, 2]|-2
BF:39:-6|ZERO|0
BF:39:-5|ZERO|0
BF:39:-4|ZERO|0
BF:39:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:39:-2|[1, 0, 6, 0, 12, 0, 0, 0, 0]|-29.949218734427772976353218216563711873328303116933087376195023392079401948476939399788871109603795306742853478559589211643656853834672801019251935567225195922326995815608811726634294160134707548759346
BF:39:-1|[-7, 0, 0, 0, 0, 0, 0, 63, 0, 0, 32, 0, 0, 0]|33.351328425591690899513524305081301002689968452532069304031080737173898363221344875351217445437360736544971124682474446991387941732170906064843450095611148417422248367645927201677959120620832453867724
BF:39:0|[-40, -945, -360, 312]|-13.803576548426468552461976313689914621581964437570643821446215930906516411150499007040756980440067655819685256642295267570971922507180876188420615560672956783703373283029739844008174111974399874947850
LM:39:0|[16, -67, 72, -24]|1.4257154767025995082793055954507774168126442580421640881299954285246443972634304461876310165710554752785706956086188589226060157591947244002336580942174955791905617379595807168974323879882647537585978
LM:39:1|ZERO|0
LM:39:2|ZERO|0
LM:39:3|ZERO|0
LM:39:4|ZERO|0
LM:39:5|ZERO|0
LM:39:6|ZERO|0
LM:39:7|ZERO|0
DL:40:-7|[1, 2]|-2
DL:40:-6|ZERO|0
DL:40:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:40:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:40:-3|[5, -60, 0, 40, 0, 0, 0, 0, 0, 0, -8, 0, 0]|3.1698204000587412742846934529964700973474045980205201288474390268164227015222683955586073388087300264999287039334734442213064888022401190936471904882179466136972674487012472765427468843275806560424496
BF:40:-7|[1, 2]|-2
BF:40:-6|ZERO|0
BF:40:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:40:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:40:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:40:-2|[1, 0, 26, 0, -8, 0, 0, 0, 0]|-11.141686831349249139038819116001883792826892173768659441762431409061173061270484936942045790311469886893374591623638796854924284151563924575552031275876162845001237277033538358099180098576889368076802
BF:40:-1|[105, 0, 0, 0, 0, 0, 0, 630, 0, 0, -442, 0, 0, 0]|10.066423267611799586260261400807526092422726340188387719142421257354947898322933340877262169256917839973050236279932612712300299829795379814696127003399418954861341594736457491571569358790441898301826
BF:40:0|[20, 1575, -820, -88]|4.8364390271581547620304504128678244881854920274083370833514126597492633819875446814428385379770620470374583215727052642499484098291776551088002113726311979913905725607629169774772605246257704940918250
LM:40:0|[-40, -655, 220, 104]|1.3261001684590093651803515343348069350281281238741099736370581017202110353665259547611939261462688913962989151336401117865939850156955497727007623334091182149600076508751917897596210037533360163292888
LM:40:1|ZERO|0
LM:40:2|ZERO|0
LM:40:3|ZERO|0
LM:40:4|ZERO|0
LM:40:5|ZERO|0
LM:40:6|ZERO|0
LM:40:7|ZERO|0
DL:41:-7|[1, 2]|-2
DL:41:-6|ZERO|0
DL:41:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:41:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:41:-3|[5, 0, 0, 40, 0, 0, 0, 0, 0, 0, 12, 0, 0]|-19.653411937052640640875343512415208930400104921166748947982323127624783460347420070010489020608269145829979435146953979924534226943460334399172844658944245457180567360407123016719140463934172079999906
BF:41:-7|[1, 2]|-2
BF:41:-6|ZERO|0
BF:41:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:41:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:41:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:41:-2|[1, 0, 6, 0, -8, 0, 0, 0, 0]|9.5968682715181493875884906131387995683147262162695967977214221490148987344551447542588163408311968406990322377074933840010949514315554922611501831601413661282560301590371813146932929272009068989785531
BF:41:-1|[-35, 0, 0, 0, 0, 0, 0, -105, 0, 0, -66, 0, 0, 0]|-12.727902656672608104385828157196057836741200510062707907594173963731492077335214963431464613548467598854599094234394533870509767870584379956786600900485422631082255937833439697745095647411359568131041
BF:41:0|[40, 735, -640, 56]|4.2088772559760250950698846374697441514404415877897001108214925607779187107098459787775288342838316373561531851107224384270341849224462568748994079649386796018947444193528671689003952008631167748867378
LM:41:0|[-80, 545, -160, -56]|1.1812491731409233721019507877574426620776967419164886694605665758706664537884390205538408349862495154296562940552035105251774128413366997042374731765554779859940257615191459599161891833035799018840207
LM:41:1|ZERO|0
LM:41:2|ZERO|0
LM:41:3|ZERO|0
LM:41:4|ZERO|0
LM:41:5|ZERO|0
LM:41:6|ZERO|0
LM:41:7|ZERO|0
DL:42:-7|[1, 2]|-2
DL:42:-6|[-1, 4, 0]|4
DL:42:-5|ZERO|0
DL:42:-4|ZERO|0
DL:42:-3|[1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|4
BF:42:-7|[1, -2]|2
BF:42:-6|ZERO|0
BF:42:-5|ZERO|0
BF:42:-4|ZERO|0
BF:42:-3|[-5, 0, 0, -14, 0, 0]|-7.5762626359779673406120258757881753194232566634310883537808335081088443133087819258983674515918994206309356973562991969020885010219903174449740246030135344496144843663758592052833211437832269152296485
BF:42:-2|[-1, 0, -7, 0, 8, 0, 0, 0, 0]|8.5599405163747794612571251266817654002576452967676839857472294711110951446688632696987732342740635043194118962409367749582939896523995214193150724383404896795931667872336453310536692759120170856257854
BF:42:-1|[105, 0, 0, 0, 0, 0, 0, 210, 0, 0, 292, 0, 0, 0]|-15.267555517678066334354004970070175410506250273594162350678840402516542604236529294839469595289212869438260670571293415029661054902610265663143842854141326632405040022912667716471927374222655502298449
BF:42:0|[-1, 24, 30, -10]|42.845363472727496704904118826696765657141954799064215587297313316844680767553182285467327525637078067531444164682452578414265089318745918941504141167231061322181778064736708037469577412892358697862578
LM:42:0|[15, 165, -60, -19]|-0.14925286466512884846757006523144735387209555358346647367706640663908575200709767003692945967533552101384265752491465533169906060585141913045757619856284533102551434989866287985285998659984654367058972
LM:42:1|[105, 0, 0, 0, 0, 0, 0, 210, 0, 0, -148, 0, 0, 0]|3.3837339520368345604121570760967009343604037103414862830986517708962140822993654996780533335839319236168578340700401642059722716501632683230596233438573801163913508207358623912931975513021545874487104
LM:42:2|[-1, 0, -11, 0, 4, 0, 0, 0, 0]|-3.4969879053878847168566785850868735602992842478805040969328303487229793510626794993509366820414682706874466128787061803418602185174700206041057941943363285251748918949096972117703427467106650573328655
LM:42:3|[-15, 0, 0, 14, 0, 0]|2.5254208786593224468706752919293917731410855544770294512602778360362814377695939752994558171972998068769785657854330656340295003406634391483246748676711781498714947887919530684277737145944089717432162
LM:42:4|ZERO|0
LM:42:5|ZERO|0
LM:42:6|ZERO|0
LM:42:7|ZERO|0
DL:43:-7|[1, 2]|-2
DL:43:-6|[-1, 4, 0]|4
DL:43:-5|ZERO|0
DL:43:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:43:-3|[5, -20, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|29.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:43:-7|[1, 2]|-2
BF:43:-6|ZERO|0
BF:43:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:43:-4|[-1, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:43:-3|[-5, 0, 0, 1, 0, 0]|0.54116161685556909575800184827058395138737547595936345384148810772206030809348442327845481797084995861649540695402137120729203578728502267464100175735810960354389174045541851466309436741308763680211775
BF:43:-2|[1, 0, 15, 0, -8, 0, 0, 0, 0]|0.26451847522782005060620123502549205580099794075238148995368804788066642637861139321842838181699681328244916450848390261588629541915175468463418666393347809029025981280535746193668006560089857880364334
BF:43:-1|[-15, 0, 0, 0, 0, 0, 0, -90, 0, 0, 31, 0, 0, 0]|0.52883206150758890143665580901764614334318737113038557686984003231433368361707804822625612608315061625168281913379612333044234875167254993538753633396826209468136900423436823191894865823798219331748291
BF:43:0|[5, 230, -140, -26]|18.288094829635893763011964491735908669666643805996514257910521456295360625923187164619810658305396467681924616155848823021015970391970707784267703336295886156929623280631925038064844123868351527478315
LM:43:0|[-15, -60, 0, 23]|0.95382366284684822689938596843201598376350079443281367399583457029297142438327905206226395501410118321427386576526031784628118529861601114607021123102419834947632908653284084388712057989477131293641251
LM:43:1|[21, 0, 0, 0, 0, 0, 0, 42, 0, 0, -16, 0, 0, 0]|0.50126194308089533122102294168909277197192082191506785787849388955060623074381812234352706275808227378106679244365224741501075754655281307064636038598485270975918132671745319282040551735741120994233118
LM:43:2|[1, 0, 1, 0, 0, 0, 0, 0, 0]|-1.0369277551433699263313654864570341680570809195019128119741926779038035897862814845600431065571333363796203414665566090428009617791559708418351107218008764486628633718035359836396236512888898133527678
LM:43:3|[-3, 0, 0, 2, 0, 0]|1.8038720561852303191933394942352798379579182531978781794716270257402010269782814109281827265694998620549846898467379040243067859576167422488033391911936986784796391348513950488769812247102921226737258
LM:43:4|ZERO|0
LM:43:5|ZERO|0
LM:43:6|ZERO|0
LM:43:7|ZERO|0
DL:44:-7|[1, 2]|-2
DL:44:-6|[-1, 4, 0]|4
DL:44:-5|ZERO|0
DL:44:-4|[1, 4, 0, 0, 0, 6, 0, 0]|-11.212341418957565712398428969068699944589917754042993290753629332051029234717878541118735241656011548877194946771564316510951975992039699282658381023247400968723650697696160400315149453133454965463769
DL:44:-3|[5, 40, 0, 0, 0, -60, 0, 0, 0, 0, -21, 0, 0]|17.789076791882082435714896751819662868314720503232619112178508926265324939398929971085021660699872228700793439577577428375036703517064874732777798951015103611869027944956109608555280621941750303772012
BF:44:-7|[1, -2]|2
BF:44:-6|ZERO|0
BF:44:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:44:-4|[-1, 6, 0, 0]|7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
BF:44:-3|[5, 0, 0, 21, 0, 0]|-11.364393953966951010918038813682262979134884995146632530671250262163266469963172888847551177387849130946403546034448795353132751532985476167461036904520301674421726549563788807924981715674840372844473
BF:44:-2|[1, 0, -33, 0, 12, 0, 0, 0, 0]|10.490963716163654150570035755260620680897852743641512290798491046168938053188038498052810046124404812062339838636118541025580655552410061812317382583008985575524675684729091635311028240131995171998596
BF:44:-1|[-7, 0, 0, 0, 0, 0, 0, 49, 0, 0, 1, 0, 0, 0]|10.750425002775720349717369257768240120224783771617754195071544548292794607233202399940085425841206846200947951149929420125898328889492864538942335304529421176967718308480541965562016718862285711736868
BF:44:0|[5, -330, 230, 31]|-32.075844775652796590367595621715582026199565804288470912352697689244931295535177036163968930890209081253846084961791951621691227379302983274915746728535642830050584432652460751172967493379831560513751
LM:44:0|[-5, 85, -30, -2]|5.6068568651854868392002957760852028018544441682930273786138829227242550235687067576219064213640113687021009221719242113715022681841099242599747677871048721669080956553215236895910569565235788443008177
LM:44:1|[-35, 0, 0, 0, 0, 0, 0, 35, 0, 0, -76, 0, 0, 0]|-8.2198182904186325933742352542067571878835307495482201633714481461425718814372459279201596918975666393777203936594868348354578001185523710567010248412282374202744122056449167333643924995847608251358611
LM:44:2|[-1, 0, 9, 0, -2, 0, 0, 0, 0]|5.3777410956957371005881184951430563683494253421969468903760895470248022397833249456356192139707008126723945015723012218207334754857809082484757846234712318329074677487672245486238541528664468754011199
LM:44:3|ZERO|0
LM:44:4|ZERO|0
LM:44:5|ZERO|0
LM:44:6|ZERO|0
LM:44:7|ZERO|0
DL:45:-7|[1, 2]|-2
DL:45:-6|[-1, 4, 0]|4
DL:45:-5|ZERO|0
DL:45:-4|[1, 4, 0, 0, 0, 0, 0, 0]|-4
DL:45:-3|[1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]|-8
BF:45:-7|[1, 2]|-2
BF:45:-6|ZERO|0
BF:45:-5|ZERO|0
BF:45:-4|ZERO|0
BF:45:-3|ZERO|0
BF:45:-2|ZERO|0
BF:45:-1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
BF:45:0|[-5, -20, -40, -48]|-48.903158172673700610960860243462582796168489027944032591864207622688423357940810792200535926799362806537168398121539047011075451167867596586310423870061146187176096298315735195956129303701927493410054
LM:45:0|[-5, 50, 0, -12]|2.2774080866242968234715084531969541700044451134360537603494045745482937329345455376314276933079813593746446020208200433843713124937431498525491760683500665983158315979629871994013956559134792850523744
LM:45:1|[-7, 0, 0, 0, 0, 0, 0, 28, 0, 0, -16, 0, 0, 0]|-4.3936674261099544614904389826812539702832332772729809218983499924489864044941625709629673853112817826630642220948196910546821199208826323206024418988785611920267973522800936779617428393556969816568732
LM:45:2|[1, 0, -4, 0, 0, 0, 0, 0, 0]|4.1477110205734797053254619458281366722283236780076512478967707116152143591451259382401724262285333455184813658662264361712038471166238833673404428872035057946514534872141439345584946051555592534110710
LM:45:3|ZERO|0
LM:45:4|ZERO|0
LM:45:5|ZERO|0
LM:45:6|ZERO|0
LM:45:7|ZERO|0
DL:46:-7|[1, 2]|-2
DL:46:-6|[-1, 4, 0]|4
DL:46:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:46:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:46:-3|[5, 20, 0, 0, 0, -40, 0, 0, 0, 0, -4, 0, 0]|7.7811016926990306662299126851739357316693922425614448697041248736229468786644424146054662607580818996355748901781712401771041111385263564087751817270956397058071012254165545924059100738302905011601635
BF:46:-7|[1, 2]|-2
BF:46:-6|ZERO|0
BF:46:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:46:-4|[-1, -8, 0, 0]|-9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:46:-3|[-5, 0, 0, 4, 0, 0]|2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:46:-2|[-1, 0, -15, 0, 16, 0, 0, 0, 0]|16.082953277606188996182884766906496632458209674033455159520266264318386699551445054837503361990993672259203451015316940873787017525643071996795034154880102910523470202663754678467714900535144357898803
BF:46:-1|[35, 0, 0, 0, 0, 0, 0, 385, 0, 0, 72, 0, 0, 0]|-25.050436340630018830481197234995150850137446873698457472027453756923412063562516202573089885150508822031763866661537248259657793081730978781784731117735927430893667233584543236519410452589409751849308
BF:46:0|[-1, -32, 30, 1]|22.155692088983254191121763326071125322022968496735709003786830461687052795376731928637964747351341710046548293296868118215147669954046405140776468126781079698336677027623036989949082015739436703122832
LM:46:0|[5, -15, 0, 4]|0.42301960308079133221057030111571913680152718429027168464404047932556408487239660076177690813137667846856104945644298949902817835796760480407779258910536067873158737812591443093934723041216057245189434
LM:46:1|[1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]|-1.4449407984336342339136850788069878271837354057638886741314341618985838561313541019661930985185174806599319223819314744048249236406120965543316803704620015313746266860638670497502631436417316759149398
LM:46:2|[-1, 0, -1, 0, 2, 0, 0, 0, 0]|2.9176809454512223100628053965132169761072220138183556054174518762056264785069269308447256384863658783645682301601516505216742187474668584862051011509357797563954392256610633204931350574446716314210222
LM:46:3|ZERO|0
LM:46:4|ZERO|0
LM:46:5|ZERO|0
LM:46:6|ZERO|0
LM:46:7|ZERO|0
DL:47:-7|[1, 2]|-2
DL:47:-6|[-1, 4, 0]|4
DL:47:-5|[-1, 4, 0, 0, 0]|4
DL:47:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:47:-3|[1, 0, 0, 0, 0, -12, 0, 0, 0, 0, -5, 0, 0]|27.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:47:-7|[1, -2]|2
BF:47:-6|ZERO|0
BF:47:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:47:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:47:-3|[1, 0, 0, -3, 0, 0]|8.1174242528335364363700277240587592708106321393904518076223216158309046214022663491768222695627493792474311043103205681093805368092753401196150263603716440531583761068312777199464155111963145520317663
BF:47:-2|[-1, 0, 4, 0, -8, 0, 0, 0, 0]|-11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:47:-1|[-15, 0, 0, 0, 0, 0, 0, 30, 0, 0, 49, 0, 0, 0]|17.429409524395020756247355570875881532297612439913976169593958813525748492903189827840364298408600106815103951791084352622882190480318107102453790072545722187379167143426474615326521399681213035428234
BF:47:0|[-5, -20, -140, 54]|-16.664994117432492138825395015552323809698551886149560886618499677090627540197561826394379131794416797363531068769797864128711763352919449462665572108063254110350676207297774591018249085341587299549287
LM:47:0|[5, 90, -20, -6]|-7.4245334920940033987052214432161639329043124356572577881486991068393994627352270345659844086231428965830997757101880324729425153698632173390739644986337866831756356793811883333372306279737321951006114
LM:47:1|[-105, 0, 0, 0, 0, 0, 0, -210, 0, 0, 236, 0, 0, 0]|7.1139918459798147393653894853300762033337345071286160098541502055787654196065444585815579193585608822278815349983068800530989369607179751203003165834571214661506289894655684128462225364071166053981424
LM:47:2|ZERO|0
LM:47:3|ZERO|0
LM:47:4|ZERO|0
LM:47:5|ZERO|0
LM:47:6|ZERO|0
LM:47:7|ZERO|0
DL:48:-7|[1, 2]|-2
DL:48:-6|[-1, 4, 0]|4
DL:48:-5|[-1, 4, 0, 0, 0]|4
DL:48:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:48:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:48:-7|[1, 2]|-2
BF:48:-6|ZERO|0
BF:48:-5|ZERO|0
BF:48:-4|ZERO|0
BF:48:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:48:-2|[-1, 0, -24, 0, 0, 0, 0, 0, 0]|-24.886266123440878231952771674968820033369942068045907487380624269691286154870755629441034557371200073110888195197358617027223082699743300204042657323221034767908720923284863607350967630933355520466426
BF:48:-1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -64, 0, 0, 0]|40.693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:48:0|[-1, -60, 0, 0]|-60.500956642915369610387852990987805575991813633914322385036988194296088699041344120765818134831079438137687219089464493237206645190420126418947898062039073727264167815114634395001237880619854061801486
LM:48:0|[-5, 15, 0, -12]|-4.7810368550491629644070743957516231471945998105206171845715773814529166152869446097912510890889779084080855735396174808266361294451391982296614120388878253365316546471337201466820820968255036888244655
LM:48:1|[-1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0]|5.7797631937345369356547403152279513087349416230555546965257366475943354245254164078647723940740699226397276895277258976192996945624483862173267214818480061254985067442554681990010525745669267036597594
LM:48:2|ZERO|0
LM:48:3|ZERO|0
LM:48:4|ZERO|0
LM:48:5|ZERO|0
LM:48:6|ZERO|0
LM:48:7|ZERO|0
DL:49:-7|[1, 2]|-2
DL:49:-6|[-1, 4, 0]|4
DL:49:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:49:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:49:-3|[5, -20, 0, 40, 0, -40, 0, 0, 0, 0, -8, 0, 0]|4.7862756253354955574825987450880700234672949367445111831856114695511283478127731170502543276834120916695219662955591995692424567916263848038583651858811479053288017122961278102962794885055206099941421
BF:49:-7|[1, 2]|-2
BF:49:-6|ZERO|0
BF:49:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:49:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:49:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:49:-2|[1, 0, 4, 0, 0, 0, 0, 0, 0]|-4.1477110205734797053254619458281366722283236780076512478967707116152143591451259382401724262285333455184813658662264361712038471166238833673404428872035057946514534872141439345584946051555592534110710
BF:49:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 0, 0, 0]|4.0693722479377965588580717191636821116072699601314142473696346560173287316078315915310959117541406821211167646490182354695927257933324074151716653522906269270101216386142247507851181655690494741266530
BF:49:0|[5, 300, -40, -48]|-15.631195579769360306786182946924409818222778848231244618841913117894071254369956269949670083687121927476364635573889745775278303701913871593900667396113865788572349371139874825378524435625916839178198
LM:49:0|[-5, -90, 0, 24]|-2.5381176184847479932634218066943148208091631057416301078642428759533845092343796045706614487882600708113662967386579369941690701478056288244667555346321640723895242687554865856360833824729634347113660
LM:49:1|[-7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 16, 0, 0, 0]|4.3936674261099544614904389826812539702832332772729809218983499924489864044941625709629673853112817826630642220948196910546821199208826323206024418988785611920267973522800936779617428393556969816568732
LM:49:2|ZERO|0
LM:49:3|ZERO|0
LM:49:4|ZERO|0
LM:49:5|ZERO|0
LM:49:6|ZERO|0
LM:49:7|ZERO|0
DL:50:-7|[1, 2]|-2
DL:50:-6|[-1, 4, 0]|4
DL:50:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:50:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:50:-3|[-5, -40, 0, -40, 0, 40, 0, 0, 0, 0, -12, 0, 0]|-18.036956711775886357677438220323609004280214582442757893644150684890077814056915348518842031733587080660386172784868224576598258954074068688961669961281044165549033096812242482965607859756232126048213
BF:50:-7|[1, 2]|-2
BF:50:-6|ZERO|0
BF:50:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:50:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:50:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:50:-2|[1, 0, 14, 0, -12, 0, 0, 0, 0]|9.2106636315603744497259084874230285121866847268948311367111698340033301527513097085880089784611285791504466492284570307876376182515533841825497211312076669490697283795380920538418211343569112817039909
BF:50:-1|[-21, 0, 0, 0, 0, 0, 0, -126, 0, 0, -8, 0, 0, 0]|-10.365216560575887303006307022493461176272108251304754647859286078065390108291387774935115221008663501510056852895346444541279844257561082415644942786226437074501977465805795944662044764170827336375744
BF:50:0|[1, 32, -28, 8]|-10.528481066589309608326438559522510538903314053279977023276361983124684453948397527597312753968610338484949672440775008743699685105895721079659558630172114599297150937566645535144992320364412680297974
LM:50:0|[-5, 15, 0, -6]|-0.87799451145169724194384087310111643419750456441245053265986398586905609016743870187648009117371196825060060629257212808238789859280909595435700856789293582508422312818899421346601010139725549286719563
LM:50:1|[-105, 0, 0, 0, 0, 0, 0, 210, 0, 0, 4, 0, 0, 0]|3.0594387738646766577797898125791290756844403931999196085699364344645564094130345202461818600267908230749103766242387086208828775226130434176288467972694458513746751070699934641165728775155070799184902
LM:50:2|ZERO|0
LM:50:3|ZERO|0
LM:50:4|ZERO|0
LM:50:5|ZERO|0
LM:50:6|ZERO|0
LM:50:7|ZERO|0
DL:51:-7|[1, 2]|-2
DL:51:-6|ZERO|0
DL:51:-5|ZERO|0
DL:51:-4|[1, -4, 0, 0, 0, 6, 0, 0]|-3.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:51:-3|[-1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0]|21.529040421389227393950046206764598784684386898984086346037202693051507702337110581961370449271248965412385173850534280182300894682125566866025043933952740088597293511385462866577359185327190920052944
BF:51:-7|[1, -2]|2
BF:51:-6|ZERO|0
BF:51:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:51:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:51:-3|[-5, 0, 0, 7, 0, 0]|3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:51:-2|[1, 0, -14, 0, 4, 0, 0, 0, 0]|6.6077711708179944958507750444579760644705270063862425328554083824343901204215239530310660017128682798263076372783760074702631038549379331296111263597389578711634820103203051626892137005773344973911687
BF:51:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 243, 0, 0, 0]|-30.901795507777642618828482117399211035017706259747926940963163169131590055646971148189259579883005804857230431553482225597219761493117968808959833768956948226983111193226769201274491069789969444149271
BF:51:0|[-1, 66, -18, 6]|55.364063817870097254977251711905600077543857390006662643571176190249950396183491750545799785291399606585634374770410873889297850963915418036487698702793722001224918033411585266819912312295189224096444
LM:51:0|[-5, 50, -5, -6]|4.4747726409259771054477667429900431262775062574420023433984469811657626025896338721089511827455185508569492135754639054401267315123400725500270791770991946288742173303555941196307004661457335241390033
LM:51:1|ZERO|0
LM:51:2|ZERO|0
LM:51:3|ZERO|0
LM:51:4|ZERO|0
LM:51:5|ZERO|0
LM:51:6|ZERO|0
LM:51:7|ZERO|0
DL:52:-7|[1, 2]|-2
DL:52:-6|ZERO|0
DL:52:-5|ZERO|0
DL:52:-4|[1, -4, 0, 0, 0, 0, 0, 0]|4
DL:52:-3|[5, -40, 0, 0, 0, 0, 0, 0, 0, 0, -24, 0, 0]|20.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:52:-7|[1, 2]|-2
BF:52:-6|ZERO|0
BF:52:-5|ZERO|0
BF:52:-4|ZERO|0
BF:52:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:52:-2|[-1, 0, -4, 0, -8, 0, 0, 0, 0]|-19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:52:-1|[-1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0]|5.7797631937345369356547403152279513087349416230555546965257366475943354245254164078647723940740699226397276895277258976192996945624483862173267214818480061254985067442554681990010525745669267036597594
BF:52:0|[5, 20, 0, -32]|16.782828722992125879111388588070182097585053736982600651193338896827516887367941900827724113226013051630740677378277581753510121533065870373693625307836805812568690246697562684152301450242666774318674
LM:52:0|[-5, -20, 0, 12]|3.7726875776672401375672768459018263875947362499553784781542942448813151369695888744451541201751265844391241198881264059393493520252988627893456137378538407744105851835484762400987281321485061211277741
LM:52:1|ZERO|0
LM:52:2|ZERO|0
LM:52:3|ZERO|0
LM:52:4|ZERO|0
LM:52:5|ZERO|0
LM:52:6|ZERO|0
LM:52:7|ZERO|0
DL:53:-7|[1, 2]|-2
DL:53:-6|ZERO|0
DL:53:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:53:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:53:-3|[5, -60, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0]|16.329292934844552766064014786164671611099003807674907630731904861776482464747875386227638543766799668931963255632170969658336286298280181397128014058864876828351133923643348117304754939304701094416942
BF:53:-7|[1, 2]|-2
BF:53:-6|ZERO|0
BF:53:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:53:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:53:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:53:-2|[1, 0, 24, 0, -8, 0, 0, 0, 0]|-9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:53:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -16, 0, 0, 0]|-3.7450770697656386562257044556461102529313066429898475728409193195856710587215006120992244381969995815791693072032167798845033316657821825097408888057026926619934459249483558236084934917824019665964328
BF:53:0|[5, 300, -240, -16]|31.779690159542240126222247579902931314754077256613922658802454997647672163569381825328118266540609672024263100137928000461776938434986099384202528581743849385936513989906347383606445663263184390542007
LM:53:0|[-1, 3, 0, 0]|3.0250478321457684805193926495493902787995906816957161192518494097148044349520672060382909067415539719068843609544732246618603322595210063209473949031019536863632083907557317197500618940309927030900743
LM:53:1|ZERO|0
LM:53:2|ZERO|0
LM:53:3|ZERO|0
LM:53:4|ZERO|0
LM:53:5|ZERO|0
LM:53:6|ZERO|0
LM:53:7|ZERO|0
DL:54:-7|[1, 2]|-2
DL:54:-6|ZERO|0
DL:54:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:54:-4|[1, 0, 0, 0, 0, 4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
DL:54:-3|[5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0]|-6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:54:-7|[1, 2]|-2
BF:54:-6|ZERO|0
BF:54:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:54:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:54:-3|[5, 0, 0, 12, 0, 0]|-6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:54:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:54:-1|[7, 0, 0, 0, 0, 0, 0, 28, 0, 0, 16, 0, 0, 0]|-15.953193813579028332799919613137156587753116523384090314949823287637657253544995386692512173459421627942519601150271486293281509045779404755255884862574573443023810840791030075963847988489550388976392
BF:54:0|[5, 20, -40, -16]|20.020138121098500809771901057194839583385072564178567463663471087001688730764600067219648186607133867278890276925368566610124000596717700928827218949816525629154572488595245632803580277335289906731083
LM:54:0|[-5, 50, 0, -12]|2.2774080866242968234715084531969541700044451134360537603494045745482937329345455376314276933079813593746446020208200433843713124937431498525491760683500665983158315979629871994013956559134792850523744
LM:54:1|ZERO|0
LM:54:2|ZERO|0
LM:54:3|ZERO|0
LM:54:4|ZERO|0
LM:54:5|ZERO|0
LM:54:6|ZERO|0
LM:54:7|ZERO|0
DL:55:-7|[1, 2]|-2
DL:55:-6|ZERO|0
DL:55:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:55:-4|[-1, 8, 0, 0, 0, -4, 0, 0]|3.1917723873616228584010473539542000369400548306380044728309137786326471768547476392541765055626589674152033688189571223260320160053068671448944126511683993541842328682025597331232336979110300230241537
DL:55:-3|[5, -40, 0, 40, 0, 0, 0, 0, 0, 0, 4, 0, 0]|-7.3241190022080878748113287262505373193011011134918413172504182658483009955995446837828504768414694768980161795147830102661979406451801530020448306000793686288294334367637748994143855246294709855829635
BF:55:-7|[1, 2]|-2
BF:55:-6|ZERO|0
BF:55:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:55:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:55:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:55:-2|[-1, 0, -16, 0, 8, 0, 0, 0, 0]|-0.77240927991554987572516425143154211225608297874953132202050463002313716340767009134161472474013652309717117695807270642691466636000421615720092405786739835837260355899817852170294358568799123454912442
BF:55:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -104, 0, 0, 0]|7.4456966120633018806339927720540155539886857473715416074255759844619829532000362646112893191268872942539017955815833676568766642658819378819811909130965313872843885812407622410505814635324840872518630
BF:55:0|[-1, -46, 30, -4]|-8.2238742260197725615655420495364739498630182099616606023539392652481200890641896491856053087561849095084327546866958999745681758084270505040797225501734104690559267915067357572848401373562300611194723
LM:55:0|[5, 20, -5, -6]|1.5753230233655598555910185561087374313216751059494298951052518382638462673145005399676306307375893929568195083334825438835939330067019400918677106291047127438521994511558693198694233219162518820411453
LM:55:1|ZERO|0
LM:55:2|ZERO|0
LM:55:3|ZERO|0
LM:55:4|ZERO|0
LM:55:5|ZERO|0
LM:55:6|ZERO|0
LM:55:7|ZERO|0
DL:56:-7|[1, 2]|-2
DL:56:-6|[-1, 4, 0]|4
DL:56:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:56:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:56:-3|[-5, 20, 0, 0, 0, 40, 0, 0, 0, 0, 8, 0, 0]|17.945748160121307049261920078256271537218894146398898685070077304511188111038380107719285532641481734101556517994256725006272254287666447107339188756528078119982668187238228651058287543482641048368635
BF:56:-7|[1, 2]|-2
BF:56:-6|ZERO|0
BF:56:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:56:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:56:-3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
BF:56:-2|[1, 0, 24, 0, -8, 0, 0, 0, 0]|-9.0678313210625092863760881430878154567127303347648338178140460532535658816979219678219595771972032141341339086905255787693223605932519828918818098322744099476755105334264663908199327959991097413712664
BF:56:-1|[35, 0, 0, 0, 0, 0, 0, 140, 0, 0, -32, 0, 0, 0]|-1.7103909457967403767966685960642691971276716629241404491561019915770066929175848163336764823199292405186109248787076621497069687691159788021550561295573791984883851056412434482159344089978772295331063
BF:56:0|[-5, -330, 240, 16]|25.729594495250703165183462280804150757154895893222490420298756178218063293665247413251536453057501728210494378228981551138056273915944086742307738775539942013210097208394883944106321875201198984361858
LM:56:0|[5, 75, 0, -4]|-12.523210931663865254288140899313280251999889911073136161651438118184781824680665424914940535097592566096098493274335888146469507396051630087867372201513175424184420941148841309939594806536131384812191
LM:56:1|[-7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
LM:56:2|[1, 0, 12, 0, 0, 0, 0, 0, 0]|-12.443133061720439115976385837484410016684971034022953743690312134845643077435377814720517278685600036555444097598679308513611541349871650102021328661610517383954360461642431803675483815466677760233213
LM:56:3|[5, 0, 0, -8, 0, 0]|4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
LM:56:4|ZERO|0
LM:56:5|ZERO|0
LM:56:6|ZERO|0
LM:56:7|ZERO|0
DL:57:-7|[1, 2]|-2
DL:57:-6|[-1, 4, 0]|4
DL:57:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:57:-4|[1, 4, 0, 8, 0, 4, 0, 0]|-21.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:57:-3|[-5, -40, 0, 0, 0, 40, 0, 0, 0, 0, -12, 0, 0]|-4.8774841769900748658981168871554074905286153727883703917596848499300180508313083578498108267755174382283516210861706991395684614580340063854808463906341139508951666218701416422035998047791116876737205
BF:57:-7|[1, 2]|-2
BF:57:-6|ZERO|0
BF:57:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:57:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:57:-3|[5, 0, 0, 12, 0, 0]|-6.4939394022668291490960221792470074166485057115123614460978572926647236971218130793414578156501995033979448834482564544875044294474202720956920210882973152425267008854650221759571324089570516416254130
BF:57:-2|[-1, 0, -4, 0, 8, 0, 0, 0, 0]|11.670723781804889240251221586052867904428888055273422421669807504822505914027707723378902553945463513458272920640606602086696874989867433944820404603743119025581756902644253281972540229778686525684089
BF:57:-1|[-35, 0, 0, 0, 0, 0, 0, -140, 0, 0, -8, 0, 0, 0]|-6.7971062557189860753692582450188718366367591130884082583681453115986676074273743057475463720126050931700068806899804564866978760107814880711196378199206628572510371539090243866973321159591890721914226
BF:57:0|[5, -20, -40, 24]|2.0666500495041119414020579716565022402033460746460327689236468756820970565067398972232839518161715246473487911569948140800966809399063692826575822181224720498069180709790239973632653585629491419228149
LM:57:0|[-1, 20, 0, 0]|20.166985547638456536795950996995935191997271211304774128345662731432029566347114706921939378277026479379229073029821497745735548396806708806315966020679691242421389271704878131667079293539951353933829
LM:57:1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0]|-20.346861239688982794290358595818410558036349800657071236848173280086643658039157957655479558770703410605583823245091177347963628966662037075858326761453134635050608193071123753925590827845247370633265
LM:57:2|[1, 0, -8, 0, 0, 0, 0, 0, 0]|8.2954220411469594106509238916562733444566473560153024957935414232304287182902518764803448524570666910369627317324528723424076942332477667346808857744070115893029069744282878691169892103111185068221420
LM:57:3|ZERO|0
LM:57:4|ZERO|0
LM:57:5|ZERO|0
LM:57:6|ZERO|0
LM:57:7|ZERO|0
DL:58:-7|[1, 2]|-2
DL:58:-6|[-1, 4, 0]|4
DL:58:-5|[1, -4, 0, -4, 0]|10.579736267392905745889660666584100756875799604827193750942232917480029881612803495334515602479034821216017275849348762718514898748020031151740411785323465107326933237471050420381004027488560219187246
DL:58:-4|[-1, 4, 0, -8, 0, -4, 0, 0]|-13.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:58:-3|[5, 0, 0, 40, 0, -40, 0, 0, 0, 0, 4, 0, 0]|-5.7076637769313335916134234341589373931812107747678502629122458231135953493090399622912034879667874117284229171526972549182619726557938872918336559024161673371978991731688943656608529204515310316312710
BF:58:-7|[1, 2]|-2
BF:58:-6|ZERO|0
BF:58:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:58:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:58:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:58:-2|[-1, 0, -12, 0, 8, 0, 0, 0, 0]|3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:58:-1|[-7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 24, 0, 0, 0]|9.4803827360322001600630286316358566097923207274372487311103933124706473190039520603768372750039576353144601779060924853916730271625481415895670235892418448507894494005478746164431405463170088243151895
BF:58:0|[5, 330, -120, 8]|-30.818841822238010296356877398375902256210303541663409840052201139310778537958797980901487742069052000623774027376835636362764133502972632226745883802337891573916727744634876100440378551215648764362608
LM:58:0|[-1, -15, 0, 0]|-15.125239160728842402596963247746951393997953408478580596259247048574022174760336030191454533707769859534421804772366123309301661297605031604736974515509768431816041953778658598750309470154963515450371
LM:58:1|[7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 0, 0, 0]|10.173430619844491397145179297909205279018174900328535618424086640043321829019578978827739779385351705302791911622545588673981814483331018537929163380726567317525304096535561876962795413922623685316633
LM:58:2|ZERO|0
LM:58:3|ZERO|0
LM:58:4|ZERO|0
LM:58:5|ZERO|0
LM:58:6|ZERO|0
LM:58:7|ZERO|0
DL:59:-7|[1, 2]|-2
DL:59:-6|ZERO|0
DL:59:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:59:-4|[-1, 4, 0, 0, 0, -4, 0, 0]|-0.80822761263837714159895264604579996305994516936199552716908622136735282314525236074582349443734103258479663118104287767396798399469313285510558734883160064581576713179744026687676630208896997697584626
DL:59:-3|[5, -40, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0]|5.8353535325777236169679926069176641944504980961625461846340475691117587676260623068861807281166001655340183721839145151708318568508599093014359929705675615858244330381783259413476225303476494527915290
BF:59:-7|[1, 2]|-2
BF:59:-6|ZERO|0
BF:59:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:59:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:59:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:59:-2|[-1, 0, -12, 0, 8, 0, 0, 0, 0]|3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:59:-1|[-35, 0, 0, 0, 0, 0, 0, -140, 0, 0, 8, 0, 0, 0]|-4.7624201317500877959402223854370307808331241330227011346833279835900032416234585099819984161355347521094484983654713387519015131141152843635338051437753493937459763346019120113047730331746643351280961
BF:59:0|[5, 120, -120, 8]|11.531827827802748430914619695315561646983966002076615829473690596696483551370142903634584952312703606072607025985789508903280518130321456266517644841089460035168189725945367976060487965218249078898432
LM:59:0|[-1, 6, 0, 0]|6.0500956642915369610387852990987805575991813633914322385036988194296088699041344120765818134831079438137687219089464493237206645190420126418947898062039073727264167815114634395001237880619854061801486
LM:59:1|ZERO|0
LM:59:2|ZERO|0
LM:59:3|ZERO|0
LM:59:4|ZERO|0
LM:59:5|ZERO|0
LM:59:6|ZERO|0
LM:59:7|ZERO|0
DL:60:-7|[1, 2]|-2
DL:60:-6|[-1, 4, 0]|4
DL:60:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:60:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:60:-3|[5, 0, 0, 0, 0, -40, 0, 0, 0, 0, -4, 0, 0]|11.781101692699030666229912685173935731669392242561444869704124873622946878664442414605466260758081899635574890178171240177104111138526356408775181727095639705807101225416554592405910073830290501160164
BF:60:-7|[1, -2]|2
BF:60:-6|ZERO|0
BF:60:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:60:-4|[-1, 8, 0, 0]|9.6164552252767542831979052920915999261198903387239910543381724427347056462905047214916469888746820651695932623620857553479359679893862657102111746976632012916315342635948805337535326041779399539516925
BF:60:-3|[5, 0, 0, 2, 0, 0]|-1.0823232337111381915160036965411679027747509519187269076829762154441206161869688465569096359416999172329908139080427424145840715745700453492820035147162192070877834809108370293261887348261752736042355
BF:60:-2|[1, 0, -18, 0, 16, 0, 0, 0, 0]|-12.972170012176079217188788307535394128286966915527716723597688230606975930192600601157374042319593663120342426615647113745384132188175159471289701989477473564534880087253146727548843946668474917840500
BF:60:-1|[35, 0, 0, 0, 0, 0, 0, -385, 0, 0, 6, 0, 0, 0]|15.131341486281639718264647419533675703094726345878135244063969282881173280268426698216043600249790909361541752829555299302525523960483235707303796821527524296306495739462370406480684924014851658665591
BF:60:0|[5, -190, 170, -11]|-12.520194665614950398795589564667331223327669552131371302302579876566049147011585389204316973338439587180207748165406690994069637163723504742709270513573846218639959341800780447153168313986098601872528
LM:60:0|[15, -45, 15, 7]|-0.19847975743792029648106228656100231075664712722634453646537678864531075805882488714358976759211153127398459311177923653828456935011832414171970680897515371564428298649711404504295551160931999665283845
LM:60:1|[-105, 0, 0, 0, 0, 0, 0, 245, 0, 0, -36, 0, 0, 0]|1.8455139367018061695601549558632574715759897117331265635430667150901973899535560577636229296354046990777556988144582686434942163222619058460845463573023518089119999863353555012061946897423136910040314
LM:60:2|[-1, 0, 4, 0, -2, 0, 0, 0, 0]|0.19310231997888746893129106285788552806402074468738283050512615750578429085191752283540368118503413077429279423951817660672866659000105403930023101446684958959315088974954463042573589642199780863728110
LM:60:3|[-15, 0, 0, -2, 0, 0]|-0.36077441123704606383866789884705596759158365063957563589432540514804020539565628218563654531389997241099693796934758080486135719152334844976066783823873973569592782697027900977539624494205842453474517
LM:60:4|[3, -2, 0, 0]|0.80137126877306285693315877434096666050999086156033258786151437022789213719087539345763724907289017209746610519684047961232799733244885547585093122480526677430262785529957337781279438368149499616264104
LM:60:5|ZERO|0
LM:60:6|ZERO|0
LM:60:7|ZERO|0
DL:61:-7|[1, 2]|-2
DL:61:-6|[-1, 4, 0]|4
DL:61:-5|ZERO|0
DL:61:-4|ZERO|0
DL:61:-3|[-5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:61:-7|[1, 2]|-2
BF:61:-6|ZERO|0
BF:61:-5|ZERO|0
BF:61:-4|ZERO|0
BF:61:-3|[-5, 0, 0, 24, 0, 0]|12.987878804533658298192044358494014833297011423024722892195714585329447394243626158682915631300399006795889766896512908975008858894840544191384042176594630485053401770930044351914264817914103283250826
BF:61:-2|[-1, 0, -4, 0, -8, 0, 0, 0, 0]|-19.966145822951848650902145477709141248885535411288724917463348928052934632317959599859247406402530204495235652373059474429104569223115200679501290378150130614884663877072541151089529440089805032506231
BF:61:-1|[-35, 0, 0, 0, 0, 0, 0, 140, 0, 0, 72, 0, 0, 0]|14.935850751594579193085401683346236059851299033351236753107414623633325070643037488809738195520886457412240409988016927425883327597446302901462968524501916711271280431137473888267568447097288020444729
BF:61:0|[-5, -120, -80, 56]|-15.062832078989034815623232044042410350008382123524995971308206075731337065931830349431091409033609645921434217741786356031117492794151302576628732624795511078287705534062315922438764824720195105716333
LM:61:0|[-5, 30, 0, -4]|3.4480674352265598127299629506651094156011178659859878038958898890403685198244638068000678148729306503754454104109162141608885106174886111250251874922073143650947957688816461506894091244431532755419686
LM:61:1|[21, 0, 0, 0, 0, 0, 0, -56, 0, 0, 48, 0, 0, 0]|-6.3202551573548001067086857544239044065282138182914991540735955416470982126693013735845581833359717568763067852707283235944486847750320943930446823928278965671929662670319164109620936975446725495434597
LM:61:2|[1, 0, -8, 0, 0, 0, 0, 0, 0]|8.2954220411469594106509238916562733444566473560153024957935414232304287182902518764803448524570666910369627317324528723424076942332477667346808857744070115893029069744282878691169892103111185068221420
LM:61:3|[-5, 0, 0, -8, 0, 0]|-4.3292929348445527660640147861646716110990038076749076307319048617764824647478753862276385437667996689319632556321709696583362862982801813971280140588648768283511339236433481173047549393047010944169420
LM:61:4|[3, -4, 0, 0]|1.6027425375461257138663175486819333210199817231206651757230287404557842743817507869152744981457803441949322103936809592246559946648977109517018624496105335486052557105991467556255887673629899923252821
LM:61:5|ZERO|0
LM:61:6|ZERO|0
LM:61:7|ZERO|0
DL:62:-7|[1, 2]|-2
DL:62:-6|[-1, 4, 0]|4
DL:62:-5|ZERO|0
DL:62:-4|[-1, 0, 0, 0, 0, -6, 0, 0]|-7.2123414189575657123984289690686999445899177540429932907536293320510292347178785411187352416560115488771949467715643165109519759920396992826583810232474009687236506976961604003151494531334549654637694
DL:62:-3|[1, 0, 0, 0, 0, -12, 0, 0, 0, 0, -5, 0, 0]|27.953723259304358818746904144901998673864222407070072927544461357153566171772867664198840932583272063166775067393662913204204846666204965431341805980447542026044594906777783667207658091594100850980483
BF:62:-7|[1, -2]|2
BF:62:-6|ZERO|0
BF:62:-5|[-1, -4, 0]|-6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:62:-4|[-1, 2, 0, 0]|2.4041138063191885707994763230228999815299725846809977635845431106836764115726261803729117472186705162923983155905214388369839919973465664275527936744158003229078835658987201334383831510444849884879231
BF:62:-3|[-5, 0, 0, 7, 0, 0]|3.7881313179889836703060129378940876597116283317155441768904167540544221566543909629491837257959497103154678486781495984510442505109951587224870123015067672248072421831879296026416605718916134576148243
BF:62:-2|[-1, 0, 10, 0, -4, 0, 0, 0, 0]|2.4600601502445147905253130986298393922422033283785912849586376708191757612763980147908935754843349343078262714121495712990592567383140497622706834725354520765120285231061612281307190954217752439800977
BF:62:-1|[35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0]|-8.5202481441197615451090876619989594211777214790251485804301725610362820318038973947682320652352320531910882259838819305144597696297897280255156743313585001284274421808485330719563411591601973364526798
BF:62:0|[1, -36, 20, -2]|8.6920887724959558272652630085285060661095648818178431402882954632229209853356315169058257078695159229748134963507244700795481351934719880870127373772996971376566374896009435992921856834991136262635192
LM:62:0|[-15, -15, 6, 4]|0.54126458135805039879126665943772739042243791274412999933038823581136863389496816245430670068063260664721845912481293310905439861417073689643800261519651769944508918857887612821492446394101072526429166
LM:62:1|[105, 0, 0, 0, 0, 0, 0, 140, 0, 0, -48, 0, 0, 0]|0.10809839272405263421078908783919061955865443904718889150957177881055255762877699314395715785238036684731581914860048519502979804251674163514359218219597808833889190455528964239220822459554916917674006
LM:62:2|[-3, 0, -6, 0, 4, 0, 0, 0, 0]|0.56255029010965497160004961573276575999537344987635332097937768026534619928957597448309295024806613707021836481802562162404819679276994453502325313822268457271314165470266090214259183657792800314365777
LM:62:3|[-15, 0, 0, 8, 0, 0]|1.4430976449481842553546715953882238703663346025583025435773016205921608215826251287425461812555998896439877518773903232194454287660933937990426713529549589427837113078811160391015849797682336981389807
LM:62:4|[3, 2, 0, 0]|-0.80137126877306285693315877434096666050999086156033258786151437022789213719087539345763724907289017209746610519684047961232799733244885547585093122480526677430262785529957337781279438368149499616264104
LM:62:5|[-15, 4, 0]|0.43864908449286038305931071110560671712505330698847958339614886116533532544085356635563437349860232141440115172328991751456765991653466874344936078568823100715512888249807002802540026849923734794581642
LM:62:6|ZERO|0
LM:62:7|ZERO|0
DL:63:-7|[1, 2]|-2
DL:63:-6|[-1, 4, 0]|4
DL:63:-5|[-1, 0, 0, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
DL:63:-4|[1, 0, 0, 8, 0, 4, 0, 0]|-17.967700147424188633378273979214001476811544379016383029053552056327412586370859351414854699395410675016831182879740403110997781490733195158586410919478530860469633606739541107638774357066090415350339
DL:63:-3|[-5, 0, 0, 0, 0, 40, 0, 0, 0, 0, -4, 0, 0]|7.4518087578544779001658978990092641205703884348865372389722200118464644139165670283778277169912822307036116345460002705187678248402461750116471676682307628774559673017732064751011551345255894067432215
BF:63:-7|[1, 2]|-2
BF:63:-6|ZERO|0
BF:63:-5|[-1, 4, 0]|6.5797362673929057458896606665841007568757996048271937509422329174800298816128034953345156024790348212160172758493487627185148987480200311517404117853234651073269332374710504203810040274885602191872462
BF:63:-4|[-1, -4, 0, 0]|-4.8082276126383771415989526460457999630599451693619955271690862213673528231452523607458234944373410325847966311810428776739679839946931328551055873488316006458157671317974402668767663020889699769758463
BF:63:-3|[5, 0, 0, 4, 0, 0]|-2.1646464674222763830320073930823358055495019038374538153659524308882412323739376931138192718833998344659816278160854848291681431491400906985640070294324384141755669618216740586523774696523505472084710
BF:63:-2|[-1, 0, -12, 0, 8, 0, 0, 0, 0]|3.3753017406579298296002976943965945599722406992581199258762660815920771957374558468985577014883968224213101889081537297442891807566196672101395188293361074362788499282159654128555510194675680188619466
BF:63:-1|[-7, 0, 0, 0, 0, 0, 0, -28, 0, 0, 8, 0, 0, 0]|-0.69304788381229123708215066627334866922585417289128688731369332757267451001562691845090250438139406998833173371645310328230878732078287694836213979148472246673585469598768726051965486760561486100144307
BF:63:0|[5, 180, -120, 8]|-0.56836350078032549116295090288199946821439672470624864753370704216273418843812592051857867465351228155493041783210338974416081090776256901727193477131835471028464383707755890293975961090572173346186483
LM:63:0|[7, -2, 0, 0]|0.28809979353769223623994215709994193131424673159006820183350946759188613666210163867031341968967180684827470104328316425351050783424009584009022808600970987489173413245292683045238684705057073362762612
LM:63:1|[-9, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0]|0.64219591041494854840608225724755014541499351367283941072508184973270393605837960087386359934156332473774752105863621084658885495138315402414741349798311179172205630491727424433345028606299185596219548
LM:63:2|[-5, 0, 4, 0, 0, 0, 0, 0, 0]|0.82954220411469594106509238916562733444566473560153024957935414232304287182902518764803448524570666910369627317324528723424076942332477667346808857744070115893029069744282878691169892103111185068221420
LM:63:3|ZERO|0
LM:63:4|[-9, 4, 0, 0]|0.53424751251537523795543918289397777367332724104022172524100958015192809146058359563842483271526011473164407013122698640821866488829923698390062081653684451620175190353304891854186292245432999744176070
LM:63:5|ZERO|0
LM:63:6|ZERO|0
LM:63:7|[315, -8]|8/315
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/R6/C7/orig_copies/per_basis.py <==
"""Constraint vectors of each of the 64 binomial sums of the ansatz (eq. (48)):
moments M=2..18, large-M L^7..L^0, BFKL (E-branch) w^-7..w^0, DL w^-7..w^-3; constants by PSLQ."""
import pickle, time
from fractions import Fraction as F
from limits import *
from numeval import *
from kvdata import ANSATZ
from moments import BSdef
t0=time.time()
data={}
q=[]
for i,a in enumerate(ANSATZ):
    words=lin_comb_words({a:F(1)})
    dl=combine(words,DL_word); bf=combine(words,BFKL_word); lm=largeM(words)
    data[a]={"mom":{M:BSdef(a,M) for M in range(2,20,2)}}
    for p in range(-7,-2):
        q.append(("DL:%d:%d"%(i,p),dl.get(p,{}),list(range(0,8+p)),ALTGENS))
    for p in range(-7,1):
        q.append(("BF:%d:%d"%(i,p),bf.get(p,{}),[7+p],ALTGENS if 7+p<=6 else MZVGENS))
    for P in range(0,8):
        e={(0,ws):c for (pp,ws),c in lm.items() if pp==P}
        q.append(("LM:%d:%d"%(i,P),e,[7-P],ALTGENS if 7-P<=6 else MZVGENS))
print("expansions done",round(time.time()-t0,1),flush=True)
out=run_gp(build_script(q,prec=200),"per_basis")
res=parse(out)
bad=[k for k,v in res.items() if v[0]=="NOREL"]
print("NOREL:",len(bad),bad[:10])
pickle.dump({"data":data,"res":res,"basis":quantities_basis},open("per_basis.pkl","wb"))
print("done",round(time.time()-t0,1))


==> anc/numbers/deposit/R6/C7/orig_copies/rank_extra.out <==
DL w^-6 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-5 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-5 z2    fixed by listed? False  fixed with j=20? False  KV value 192  H value 96
DL w^-4 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-4 z2    fixed by listed? False  fixed with j=20? False  KV value -384  H value -168
DL w^-4 z3    fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-3 1     fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-3 z2    fixed by listed? False  fixed with j=20? False  KV value -192  H value 24
DL w^-3 z3    fixed by listed? False  fixed with j=20? False  KV value 0  H value 0
DL w^-3 z2^2  fixed by listed? False  fixed with j=20? False  KV value -288  H value -72


==> anc/numbers/deposit/R6/C7/orig_copies/rank_extra.py <==
import pickle
from fractions import Fraction as F
import rank_fast as R
A=[R.rows[n] for n in R.names]; rA=R.rank(A)
row20=[R.data[a]["mom"][18] for a in R.ANSATZ]; r20=R.rank(A+[row20])
H=[F(x) for x in R.LINE1[:64]]; c=[4*R.NPADFL.get(a,F(0)) for a in R.ANSATZ]
dot=lambda r,v: sum(a*b for a,b in zip(r,v))
for p,comps in ((-6,["1"]),(-5,["1","z2"]),(-4,["1","z2","z3"]),(-3,["1","z2","z3","z2^2"])):
    for nm in comps:
        row=[R.comp("DL",i,p,nm) for i in range(64)]
        if not any(row): print("DL w^%d %s: zero for every ansatz element"%(p,nm)); continue
        print("DL w^%d %-5s fixed by listed? %-5s  fixed with j=20? %-5s  KV value %s  H value %s"%(p,nm,R.rank(A+[row])==rA,R.rank(A+[row20,row])==r20,dot(row,c),dot(row,H)))


==> anc/numbers/deposit/R6/C7/orig_copies/rank_fast.out <==
listed conditions: 23 ; identically zero on the ansatz: ['largeM L^6 ln2', 'BFKL w^-6 ln2']
rank of listed conditions: 21 ; null space dimension: 43
  rank of group mom : 8
  rank of group largeM : 8
  rank of group BFKL : 4
  rank of group DL : 1
DL w^-5 component 1 : in row space of listed conditions? False
DL w^-5 component z2 : in row space of listed conditions? False
H = eq.(49): listed conditions violated: []
H: DL zeta2/w^5 = 96 ; DL rational/w^5 = 0
KV rational part: DL zeta2/w^5 = 192
with j=20 moment added: rank 22 ; null dim 42
with j=20: DL zeta2/w^5 in row space? False
H(M=18) = 12178753/3596395106304000
null vectors (listed+j=20) with nonzero zeta2/w^5: 30 of 42 basis vectors
example: basis element (4, 1, 2) -> target -4 ; check conditions: True


==> anc/numbers/deposit/R6/C7/orig_copies/rank_fast.py <==
"""Exact rank / row-space tests by Fraction Gaussian elimination (same rows as rank_analysis.py)."""
import pickle
from fractions import Fraction as F
from kvdata import ANSATZ, LINE1, NPADFL
d=pickle.load(open("per_basis.pkl","rb")); res=d["res"]; data=d["data"]
def comp(kind,i,p,name):
    st,co,val=res["%s:%d:%d"%(kind,i,p)]
    return F(0) if st=="ZERO" else co.get(name,F(0))
rows={}
for M in range(2,18,2): rows["mom M=%d (j=%d)"%(M,M+2)]=[data[a]["mom"][M] for a in ANSATZ]
for P,nm in [(7,"1"),(6,"ln2"),(5,"z2"),(4,"z3"),(3,"z2^2"),(2,"z5"),(2,"z2*z3"),(1,"z3^2"),(1,"z2^3")]:
    rows["largeM L^%d %s"%(P,nm)]=[comp("LM",i,P,nm) for i in range(64)]
for p,nm in [(-7,"1"),(-6,"ln2"),(-5,"z2"),(-4,"z3"),(-3,"z2^2")]:
    rows["BFKL w^%d %s"%(p,nm)]=[comp("BF",i,p,nm) for i in range(64)]
rows["DL w^-7 1"]=[comp("DL",i,-7,"1") for i in range(64)]
def echelon(R):
    R=[list(r) for r in R]; piv=[]; rank=0; ncol=len(R[0]) if R else 0
    for col in range(ncol):
        pr=next((k for k in range(rank,len(R)) if R[k][col]!=0),None)
        if pr is None: continue
        R[rank],R[pr]=R[pr],R[rank]
        pv=R[rank][col]; R[rank]=[x/pv for x in R[rank]]
        for k in range(len(R)):
            if k!=rank and R[k][col]!=0:
                f=R[k][col]; R[k]=[a-f*b for a,b in zip(R[k],R[rank])]
        piv.append(col); rank+=1
    return rank,R[:rank],piv
def rank(R): return echelon(R)[0]
names=list(rows); A=[rows[n] for n in names]
print("listed conditions:",len(names),"; identically zero on the ansatz:",[n for n in names if not any(rows[n])])
rA=rank(A); print("rank of listed conditions:",rA,"; null space dimension:",64-rA)
# per-group ranks
grp=lambda key:[rows[n] for n in names if n.startswith(key)]
for g in ("mom","largeM","BFKL","DL"): print("  rank of group",g,":",rank(grp(g)))
tgt={nm:[comp("DL",i,-5,nm) for i in range(64)] for nm in ("1","z2")}
for nm,row in tgt.items():
    if not any(row): print("DL w^-5 component",nm,"vanishes for every ansatz element"); continue
    print("DL w^-5 component",nm,": in row space of listed conditions?", rank(A+[row])==rA)
H=[F(x) for x in LINE1[:64]]
dot=lambda r,v: sum(a*b for a,b in zip(r,v))
print("H = eq.(49): listed conditions violated:",[n for n in names if dot(rows[n],H)!=0])
print("H: DL zeta2/w^5 =",dot(tgt["z2"],H),"; DL rational/w^5 =",dot(tgt["1"],H))
c=[4*NPADFL.get(a,F(0)) for a in ANSATZ]
print("KV rational part: DL zeta2/w^5 =",dot(tgt["z2"],c))
row20=[data[a]["mom"][18] for a in ANSATZ]
r20=rank(A+[row20]); print("with j=20 moment added: rank",r20,"; null dim",64-r20)
print("with j=20: DL zeta2/w^5 in row space?", rank(A+[row20,tgt["z2"]])==r20)
print("H(M=18) =",dot(row20,H))
# exhibit a vector in the null space of listed+j=20 with nonzero target: combine H with another null vector
rk,E,piv=echelon(A+[row20])
free=[c for c in range(64) if c not in piv]
def nullvec(fc):
    v=[F(0)]*64; v[fc]=F(1)
    for r,pc in zip(E,piv): v[pc]=-r[fc]
    return v
vals=[(fc,dot(tgt["z2"],nullvec(fc))) for fc in free]
nz=[x for x in vals if x[1]!=0]
print("null vectors (listed+j=20) with nonzero zeta2/w^5: %d of %d basis vectors"%(len(nz),len(free)))
if nz:
    fc,val=nz[0]; v=nullvec(fc)
    print("example: basis element",ANSATZ[fc],"-> target",val, "; check conditions:", all(dot(r,v)==0 for r in A+[row20]))
pickle.dump({"names":names,"rows":rows,"tgt":tgt},open("rank_fast.pkl","wb"))


==> anc/numbers/deposit/R6/C7/orig_copies/run_kv.py <==
import pickle, time, sys
from fractions import Fraction as F
from limits import *
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1
t0=time.time()
parts={
 "rat": lin_comb_words({k:4*v for k,v in NPADFL.items()}),
 "z3":  lin_comb_words(Z3PART),
 "z5":  {(1,1):F(-320),(2,):F(160)},          # -40*BS_1^2 = -40*4*(2S_{1,1}-S_2)
 "H":   lin_comb_words({ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]})
}
res={}
for name,words in parts.items():
    res[name]={"DL":combine(words,DL_word),"BFKL":combine(words,BFKL_word),"LM":largeM(words),"nwords":len(words)}
    print(name,"done",len(words),"words", round(time.time()-t0,1),"s",flush=True)
pickle.dump(res,open("kv_limits.pkl","wb"))
# check: no sinf in DL/BFKL coefficients
for name in res:
    for lim in ("DL","BFKL"):
        for p,e in res[name][lim].items():
            bad=[k for k in e if k[0]!=0]
            if bad: print("SINF LEFT",name,lim,p,len(bad))
print("total time",round(time.time()-t0,1))


==> anc/numbers/deposit/R6/C7/orig_copies/sexp_all.log <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
Loading Relations...
1 {-6} 1.18297 0.19402791200000002
2 {-5} 0.038405 0.19402791200000002
3 {-4} 0.035087 0.19402791200000002
4 {-3} 0.026599 0.19402791200000002
5 {-2} 0.012302 0.19402791200000002
6 {1} 0.018496 0.19402791200000002
7 {2} 0.013498 0.19402791200000002
8 {3} 0.010904 0.19402791200000002
9 {4} 0.011101 0.19402791200000002
10 {5} 0.010212 0.19402791200000002
11 {6} 0.01067 0.19402791200000002
12 {-6, 1} 0.556781 0.19402791200000002
13 {-5, -2} 2.094965 0.201462664
14 {-5, 1} 0.022528 0.201462664
15 {-5, 2} 0.298043 0.202461032
16 {-4, -3} 2.285029 0.21026368
17 {-4, -2} 0.041666 0.21026368
18 {-4, 1} 0.088303 0.21026368
19 {-4, 2} 0.066635 0.21026368
20 {-4, 3} 0.40489 0.210767168
21 {-3, -4} 3.106422 0.220044344
22 {-3, -3} 0.037987 0.220044344
23 {-3, -2} 0.037299 0.220057256
24 {-3, 1} 0.06337 0.22006793600000002
25 {-3, 2} 0.057312 0.220089576
26 {-3, 3} 0.064089 0.22009250400000002
27 {-3, 4} 0.504733 0.220813736
28 {-2, -5} 1.709102 0.22700800000000002
29 {-2, -4} 0.03684 0.22700800000000002
30 {-2, -3} 0.021841 0.22700800000000002
31 {-2, -2} 0.017764 0.22700800000000002
32 {-2, 1} 0.038581 0.22702284
33 {-2, 2} 0.028281 0.227050464
34 {-2, 3} 0.025232 0.227057536
35 {-2, 4} 0.028407 0.22708582400000002
36 {-2, 5} 0.600935 0.227999784
37 {1, -6} 0.182561 0.227999784
38 {1, -5} 0.073924 0.227999784
39 {1, -4} 0.041073 0.227999784
40 {1, -3} 0.048389 0.228019728
41 {1, -2} 0.04537 0.22803909600000002
42 {1, 1} 0.080811 0.22804680800000002
43 {1, 2} 0.028827 0.228081008
44 {1, 3} 0.025928 0.228100872
45 {1, 4} 0.029099 0.22813452
46 {1, 5} 0.02812 0.22814952000000002
47 {1, 6} 0.813068 0.230045616
48 {2, -5} 0.411173 0.23040021600000002
49 {2, -4} 0.042949 0.23040021600000002
50 {2, -3} 0.035357 0.230407208
51 {2, -2} 0.046885 0.230440152
52 {2, 1} 0.061823 0.230450184
53 {2, 3} 0.031794 0.23046875200000003
54 {2, 4} 0.031055 0.23049956000000002
55 {2, 5} 1.889818 0.23400762400000003
56 {3, -4} 0.290513 0.234323416
57 {3, -3} 0.026771 0.234323416
58 {3, -2} 0.023918 0.23433836800000002
59 {3, 1} 0.040959 0.23433836800000002
60 {3, 2} 0.021506 0.23437174400000002
61 {3, 3} 0.020169 0.23437174400000002
62 {3, 4} 2.033869 0.239431304
63 {4, -3} 0.276449 0.239717216
64 {4, -2} 0.023256 0.239717216
65 {4, 1} 0.030417 0.239717216
66 {4, 2} 0.020884 0.23972111200000001
67 {4, 3} 3.227534 0.246236792
68 {5, -2} 0.212217 0.24643012800000003
69 {5, 1} 0.027005 0.24643012800000003
70 {5, 2} 5.285622 0.2573172
71 {6, 1} 0.964 0.25923490400000004
72 {-5, 1, 1} 1.621398 0.26023808000000004
73 {-4, -2, 1} 13.291049 0.29392288
74 {-4, 1, -2} 0.122717 0.29392288
75 {-4, 1, 1} 0.043745 0.29392288
76 {-4, 1, 2} 1.417532 0.29474974400000004
77 {-4, 2, 1} 0.891998 0.296417152
78 {-3, -3, 1} 9.163453 0.320405312
79 {-3, -2, -2} 3.289128 0.32215686400000004
80 {-3, -2, 1} 0.098125 0.32215686400000004
81 {-3, -2, 2} 13.857568 0.368468544
82 {-3, 1, -3} 0.615854 0.36867847200000003
83 {-3, 1, -2} 0.141352 0.36867847200000003
84 {-3, 1, 1} 0.21558 0.36867847200000003
85 {-3, 1, 2} 0.046181 0.36867847200000003
86 {-3, 1, 3} 0.880953 0.369185912
87 {-3, 2, -2} 2.530879 0.375722376
88 {-3, 2, 1} 0.053818 0.375722376
89 {-3, 3, 1} 0.942971 0.37613753600000005
90 {-2, -4, 1} 9.208185 0.39354068000000003
91 {-2, -3, -2} 4.884853 0.396692496
92 {-2, -3, 1} 0.15783 0.396692496
93 {-2, -3, 2} 13.980364 0.42223602400000004
94 {-2, -2, -3} 3.103921 0.42463698400000005
95 {-2, -2, -2} 0.060195 0.42463698400000005
96 {-2, -2, 1} 0.113434 0.42463698400000005
97 {-2, -2, 2} 0.130114 0.42463698400000005
98 {-2, -2, 3} 10.419783 0.44074259200000004
99 {-2, 1, -4} 0.695571 0.44090428800000003
100 {-2, 1, -3} 0.17432 0.44090428800000003
101 {-2, 1, -2} 0.096571 0.44090428800000003
102 {-2, 1, 1} 0.1787 0.44090428800000003
103 {-2, 1, 2} 0.100653 0.44090428800000003
104 {-2, 1, 3} 0.107197 0.44090428800000003
105 {-2, 1, 4} 1.499315 0.44162889600000005
106 {-2, 2, -3} 4.76791 0.44813819200000005
107 {-2, 2, -2} 0.187905 0.44813819200000005
108 {-2, 2, 1} 0.14826 0.44813819200000005
109 {-2, 2, 3} 1.674037 0.449049584
110 {-2, 3, -2} 4.043852 0.455217592
111 {-2, 3, 1} 0.127239 0.455217592
112 {-2, 3, 2} 1.590814 0.45604484
113 {-2, 4, 1} 0.89814 0.456503928
114 {1, -5, 1} 0.319213 0.45657852000000004
115 {1, -4, -2} 0.410886 0.45666784000000005
116 {1, -4, 1} 0.043379 0.45666784000000005
117 {1, -4, 2} 0.158172 0.456685192
118 {1, -3, -3} 0.351858 0.45685767200000005
119 {1, -3, -2} 0.04348 0.45685767200000005
120 {1, -3, 1} 0.07643 0.45685767200000005
121 {1, -3, 2} 0.043351 0.45685767200000005
122 {1, -3, 3} 0.225416 0.45700689600000005
123 {1, -2, -4} 0.432288 0.457115288
124 {1, -2, -3} 0.055576 0.457115288
125 {1, -2, -2} 0.039782 0.457115288
126 {1, -2, 1} 0.046977 0.457115288
127 {1, -2, 2} 0.077625 0.457174776
128 {1, -2, 3} 0.042805 0.457174776
129 {1, -2, 4} 0.231825 0.457329696
130 {1, 1, -5} 0.193561 0.457437664
131 {1, 1, -4} 0.054736 0.457437664
132 {1, 1, -3} 0.079247 0.457448944
133 {1, 1, -2} 0.048616 0.45745990400000003
134 {1, 1, 1} 0.062059 0.4574612
135 {1, 1, 3} 0.051842 0.45749888000000005
136 {1, 1, 4} 0.079272 0.457549656
137 {1, 1, 5} 3.555075 0.46015931200000004
138 {1, 2, -4} 0.884792 0.460566752
139 {1, 2, -2} 0.231584 0.460566752
140 {1, 2, 4} 5.591732 0.49818492000000003
141 {1, 3, -3} 0.950397 0.49818492000000003
142 {1, 3, -2} 0.102415 0.49818492000000003
143 {1, 3, 1} 0.109632 0.49818492000000003
144 {1, 3, 2} 0.076825 0.49818492000000003
145 {1, 3, 3} 7.683767 0.49818492000000003
146 {1, 4, -2} 0.372797 0.49818492000000003
147 {1, 4, 1} 0.073561 0.49818492000000003
148 {1, 4, 2} 8.978376 0.504256056
149 {1, 5, 1} 0.143712 0.504333896
150 {2, -4, 1} 0.741216 0.5048649040000001
151 {2, -3, -2} 14.891621 0.530081912
152 {2, -3, 1} 0.0757 0.530081912
153 {2, -3, 2} 0.746435 0.5303517680000001
154 {2, -2, -3} 11.981322 0.54480096
155 {2, -2, -2} 0.064125 0.54480096
156 {2, -2, 1} 0.09887 0.54480096
157 {2, -2, 2} 0.11951 0.54480096
158 {2, -2, 3} 1.190134 0.5450290640000001
159 {2, 1, -4} 0.229232 0.5450290640000001
160 {2, 1, -2} 0.08284 0.5450290640000001
161 {2, 1, 4} 7.773943 0.554233928
162 {2, 3, -2} 0.37701 0.554453152
163 {2, 3, 1} 0.054104 0.554453152
164 {2, 3, 2} 13.852908 0.5669875440000001
165 {2, 4, 1} 0.204798 0.5670900560000001
166 {3, -3, 1} 1.167761 0.567367568
167 {3, -2, -2} 19.430553 0.5921514640000001
168 {3, -2, 1} 0.114364 0.5921514640000001
169 {3, -2, 2} 1.174865 0.5921942560000001
170 {3, 1, -3} 0.151944 0.5921942560000001
171 {3, 1, -2} 0.052666 0.5921942560000001
172 {3, 1, 1} 0.095621 0.5921942560000001
173 {3, 1, 2} 0.09368 0.5921942560000001
174 {3, 1, 3} 14.689816 0.6066134400000001
175 {3, 2, -2} 0.566326 0.6068825200000001
176 {3, 2, 1} 0.115369 0.6068825200000001
177 {3, 3, 1} 0.740821 0.6068825200000001
178 {4, -2, 1} 0.52232 0.6071890400000001
179 {4, 1, -2} 0.115219 0.6071890400000001
180 {4, 1, 1} 0.059336 0.6071890400000001
181 {4, 1, 2} 22.627723 0.626756824
182 {4, 2, 1} 0.900253 0.6268315200000001
183 {5, 1, 1} 0.351287 0.6268435280000001
184 {-4, 1, 1, 1} 3.048167 0.630285624
185 {-3, -2, 1, 1} 57.946346 0.726089392
186 {-3, 1, -2, 1} 2.423134 0.726089392
187 {-3, 1, 1, -2} 0.608376 0.726089392
188 {-3, 1, 1, 1} 0.251917 0.726089392
189 {-2, -3, 1, 1} 45.302706 0.7713854880000001
190 {-2, -2, -2, 1} 15.020656 0.7713854880000001
191 {-2, -2, 1, -2} 1.300794 0.7713854880000001
192 {-2, -2, 1, 1} 0.283716 0.7713854880000001
193 {-2, -2, 1, 2} 63.242457 0.856331456
194 {-2, -2, 2, 1} 59.644562 0.9213056000000001
195 {-2, 1, -3, 1} 6.659537 0.9228457520000001
196 {-2, 1, -2, -2} 0.859744 0.9228457520000001
197 {-2, 1, -2, 1} 0.101655 0.9228457520000001
198 {-2, 1, -2, 2} 1.324604 0.9228457520000001
199 {-2, 1, 1, -3} 1.021879 0.9228457520000001
200 {-2, 1, 1, -2} 0.152274 0.9228457520000001
201 {-2, 1, 1, 1} 0.157227 0.9228457520000001
202 {-2, 1, 1, 3} 2.121563 0.9228457520000001
203 {-2, 1, 2, -2} 6.849452 0.928269
204 {-2, 1, 3, 1} 2.502559 0.9294726080000001
205 {-2, 2, -2, 1} 27.65801 0.9642447040000001
206 {-2, 2, 1, -2} 1.021632 0.9642447040000001
207 {-2, 3, 1, 1} 3.920379 0.964360768
208 {1, -4, 1, 1} 5.997098 0.964360768
209 {1, -3, -2, 1} 4.412396 0.964360768
210 {1, -3, 1, -2} 1.500563 0.964360768
211 {1, -3, 1, 1} 0.194199 0.964360768
212 {1, -3, 1, 2} 2.14617 0.964360768
213 {1, -3, 2, 1} 3.114247 0.964360768
214 {1, -2, -3, 1} 4.563524 0.9647004240000001
215 {1, -2, -2, -2} 0.646431 0.9647004240000001
216 {1, -2, -2, 1} 0.081893 0.9647004240000001
217 {1, -2, -2, 2} 0.857142 0.9647004240000001
218 {1, -2, 1, -3} 1.620388 0.9647004240000001
219 {1, -2, 1, -2} 0.07092 0.9647004240000001
220 {1, -2, 1, 1} 0.105172 0.9647004240000001
221 {1, -2, 1, 2} 0.072776 0.9647004240000001
222 {1, -2, 1, 3} 0.409487 0.9647004240000001
223 {1, -2, 2, -2} 1.427997 0.9647004240000001
224 {1, -2, 2, 1} 0.414228 0.9647004240000001
225 {1, -2, 3, 1} 1.629207 0.964800328
226 {1, 1, -4, 1} 3.30668 0.964800328
227 {1, 1, -3, -2} 2.543669 0.964836856
228 {1, 1, -3, 1} 0.21397 0.964836856
229 {1, 1, -3, 2} 1.004457 0.964836856
230 {1, 1, -2, -3} 3.139384 0.9651304960000001
231 {1, 1, -2, -2} 0.424204 0.9651304960000001
232 {1, 1, -2, 1} 0.229805 0.9651304960000001
233 {1, 1, -2, 2} 0.244685 0.9651304960000001
234 {1, 1, -2, 3} 0.695281 0.9652383600000001
235 {1, 1, 1, -4} 0.830802 0.9655447760000001
236 {1, 1, 1, -2} 0.221018 0.9655447760000001
237 {1, 1, 1, 4} 8.118705 0.9680512720000001
238 {1, 1, 3, -2} 2.060764 0.9685608400000001
239 {1, 1, 3, 1} 0.174976 0.9685608400000001
240 {1, 1, 3, 2} 18.774577 0.9785600160000001
241 {1, 1, 4, 1} 0.887091 0.9787697040000001
242 {1, 2, -3, 1} 5.467773 0.98177548
243 {1, 2, -2, -2} 64.013871 1.0339209040000001
244 {1, 2, -2, 2} 2.46872 1.0339209040000001
245 {1, 2, 3, 1} 43.819435 1.0645722720000002
246 {1, 3, -2, 1} 3.373655 1.065562488
247 {1, 3, 1, -2} 0.318339 1.0655801520000001
248 {1, 3, 1, 1} 0.106508 1.0655801520000001
249 {1, 3, 1, 2} 26.931206 1.081332584
250 {1, 3, 2, 1} 2.589168 1.0816501360000002
251 {1, 4, 1, 1} 2.983724 1.0816501360000002
252 {2, -3, 1, 1} 2.623812 1.0839665920000001
253 {2, -2, -2, 1} 118.331529 1.1699245520000001
254 {2, -2, 1, -2} 2.084349 1.1699245520000001
255 {2, -2, 1, 1} 0.125532 1.1699245520000001
256 {2, -2, 1, 2} 1.550956 1.1699245520000001
257 {2, -2, 2, 1} 4.551513 1.1699245520000001
258 {2, 1, -3, 1} 2.730442 1.1699245520000001
259 {2, 1, -2, -2} 0.749272 1.1699245520000001
260 {2, 1, -2, 2} 0.934313 1.1699245520000001
261 {2, 1, 3, 1} 21.60211 1.171294824
262 {2, 3, 1, 1} 1.899543 1.171294824
263 {3, -2, 1, 1} 3.546799 1.172270672
264 {3, 1, -2, 1} 1.823955 1.172270672
265 {3, 1, 1, -2} 1.535467 1.172270672
266 {3, 1, 1, 1} 0.257009 1.172270672
267 {4, 1, 1, 1} 1.671221 1.172373512
268 {-2, -2, 1, 1, 1} 165.904075 1.2872890160000001
269 {-2, 1, -2, 1, 1} 12.011694 1.2903498720000002
270 {-2, 1, 1, -2, 1} 3.977249 1.2903498720000002
271 {-2, 1, 1, 1, -2} 1.77411 1.2903498720000002
272 {1, -3, 1, 1, 1} 13.781876 1.2903498720000002
273 {1, -2, -2, 1, 1} 22.718022 1.29110944
274 {1, -2, 1, -2, 1} 9.472554 1.29110944
275 {1, -2, 1, 1, -2} 6.02313 1.29110944
276 {1, -2, 1, 1, 1} 0.521137 1.29110944
277 {1, 1, -3, 1, 1} 6.463428 1.29110944
278 {1, 1, -2, -2, 1} 7.379534 1.29110944
279 {1, 1, -2, 1, -2} 5.793457 1.29110944
280 {1, 1, -2, 1, 1} 0.395001 1.29110944
281 {1, 1, -2, 1, 2} 8.366008 1.29110944
282 {1, 1, -2, 2, 1} 10.58159 1.29110944
283 {1, 1, 1, -3, 1} 8.391397 1.29110944
284 {1, 1, 1, -2, -2} 2.417776 1.29110944
285 {1, 1, 1, -2, 2} 1.703855 1.29110944
286 {1, 1, 1, 3, 1} 13.243364 1.29110944
287 {1, 1, 3, 1, 1} 2.648659 1.29110944
288 {1, 2, -2, 1, 1} 20.288254 1.295138696
289 {1, 3, 1, 1, 1} 3.857695 1.295138696
290 {2, -2, 1, 1, 1} 14.379725 1.29612236
291 {2, 1, -2, 1, 1} 6.524499 1.29640848
292 {1, 1, -2, 1, 1, 1} 16.387173 1.303006
293 {1, 1, 1, -2, 1, 1} 22.720168 1.303006
DONE


==> anc/numbers/deposit/R6/C7/orig_copies/sexp_all.out <==
{-6}|(-31*S[2, Infinity]^3)/140|0
{-5}|(-15*S[5, Infinity])/16|0
{-4}|(-7*S[2, Infinity]^2)/20|1/(2*n^4)
{-3}|(-3*S[3, Infinity])/4|-3/(4*n^4) + 1/(2*n^3)
{-2}|-1/2*S[2, Infinity]|-1/2*1/n^3 + 1/(2*n^2)
{1}|1/(120*n^4) - 1/(12*n^2) + 1/(2*n) + LG[n]|0
{2}|-1/6*1/n^3 + 1/(2*n^2) - n^(-1) + S[2, Infinity]|0
{3}|-1/4*1/n^4 + 1/(2*n^3) - 1/(2*n^2) + S[3, Infinity]|0
{4}|1/(2*n^4) - 1/(3*n^3) + (2*S[2, Infinity]^2)/5|0
{5}|-1/4*1/n^4 + S[5, Infinity]|0
{6}|(8*S[2, Infinity]^3)/35|0
{-6, 1}|7*S[-7, Infinity] - (31*S[-1, Infinity]*S[2, Infinity]^3)/140 - S[-6, 1, Infinity] - S[-5, 2, Infinity] - S[-4, 3, Infinity] - S[-3, 4, Infinity] - S[-2, 5, Infinity] - S[-1, 6, Infinity]|0
{-5, -2}|24*S[-7, Infinity] + (9*S[2, Infinity]^2*S[3, Infinity])/20 - (89*S[2, Infinity]*S[5, Infinity])/32 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity]|0
{-5, 1}|(-11*S[2, Infinity]^3)/20 + (3*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity]|0
{-5, 2}|(-8*S[-1, Infinity]*S[2, Infinity]^3)/7 + (S[2, Infinity]^2*S[3, Infinity])/5 - 2*S[2, Infinity]*S[5, Infinity] - 6*S[7, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity]|0
{-4, -3}|-45*S[-7, Infinity] - (39*S[2, Infinity]^2*S[3, Infinity])/80 + (45*S[2, Infinity]*S[5, Infinity])/8 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity]|(-3*S[3, Infinity])/(8*n^4)
{-4, -2}|(193*S[2, Infinity]^3)/420 - (3*S[3, Infinity]^2)/4|-1/4*S[2, Infinity]/n^4
{-4, 1}|(S[2, Infinity]*S[3, Infinity])/2 - (59*S[5, Infinity])/32|LG[n]/(2*n^4)
{-4, 2}|(743*S[2, Infinity]^3)/840 - (9*S[3, Infinity]^2)/4 + (31*S[-1, Infinity]*S[5, Infinity])/4 + 4*S[-5, -1, Infinity]|S[2, Infinity]/(2*n^4)
{-4, 3}|(16*S[-1, Infinity]*S[2, Infinity]^3)/7 - (9*S[2, Infinity]^2*S[3, Infinity])/10 + 3*S[2, Infinity]*S[5, Infinity] + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity]|S[3, Infinity]/(2*n^4)
{-3, -4}|40*S[-7, Infinity] + (49*S[2, Infinity]^2*S[3, Infinity])/80 - (15*S[2, Infinity]*S[5, Infinity])/4 + 10*S[7, Infinity] - 10*S[-6, -1, Infinity] - 4*S[2, -5, Infinity] - 7*S[3, -4, Infinity] - 9*S[4, -3, Infinity] - 10*S[5, -2, Infinity] - 10*S[6, -1, Infinity]|(21*S[2, Infinity]^2)/(80*n^4) - (7*S[2, Infinity]^2)/(40*n^3)
{-3, -3}|(4*S[2, Infinity]^3)/35 + (9*S[3, Infinity]^2)/32|(9*S[3, Infinity])/(16*n^4) - (3*S[3, Infinity])/(8*n^3)
{-3, -2}|-1/8*1/n^4 - (9*S[2, Infinity]*S[3, Infinity])/4 + (83*S[5, Infinity])/16|(3*S[2, Infinity])/(8*n^4) - S[2, Infinity]/(4*n^3)
{-3, 1}|S[-1, Infinity]^4/12 - (S[-1, Infinity]^2*S[2, Infinity])/2 - (11*S[2, Infinity]^2)/10 - (7*S[-1, Infinity]*S[3, Infinity])/4 - 2*S[-1, 1, 1, 1, Infinity]|1/(2*n^4) - (3*LG[n])/(4*n^4) + LG[n]/(2*n^3)
{-3, 2}|(-5*S[2, Infinity]*S[3, Infinity])/8 + (11*S[5, Infinity])/32|-1/2*1/n^4 - (3*S[2, Infinity])/(4*n^4) + S[2, Infinity]/(2*n^3)
{-3, 3}|(-439*S[2, Infinity]^3)/280 + (81*S[3, Infinity]^2)/32 - (93*S[-1, Infinity]*S[5, Infinity])/8 - 6*S[-5, -1, Infinity]|(-3*S[3, Infinity])/(4*n^4) + S[3, Infinity]/(2*n^3)
{-3, 4}|(-16*S[-1, Infinity]*S[2, Infinity]^3)/7 - 2*S[2, Infinity]*S[5, Infinity] - 20*S[7, Infinity] + S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + 6*S[-2, -5, Infinity] + 10*S[-1, -6, Infinity]|(-3*S[2, Infinity]^2)/(10*n^4) + S[2, Infinity]^2/(5*n^3)
{-2, -5}|-15*S[-7, Infinity] + (45*S[2, Infinity]*S[5, Infinity])/32 - 5*S[7, Infinity] + 5*S[-6, -1, Infinity] + S[2, -5, Infinity] + 2*S[3, -4, Infinity] + 3*S[4, -3, Infinity] + 4*S[5, -2, Infinity] + 5*S[6, -1, Infinity]|(15*S[5, Infinity])/(32*n^3) - (15*S[5, Infinity])/(32*n^2)
{-2, -4}|(-47*S[2, Infinity]^3)/840 + (3*S[3, Infinity]^2)/4|(7*S[2, Infinity]^2)/(40*n^3) - (7*S[2, Infinity]^2)/(40*n^2)
{-2, -3}|-1/8*1/n^4 + (21*S[2, Infinity]*S[3, Infinity])/8 - (67*S[5, Infinity])/16|(3*S[3, Infinity])/(8*n^3) - (3*S[3, Infinity])/(8*n^2)
{-2, -2}|3/(8*n^4) - 1/(6*n^3) + (13*S[2, Infinity]^2)/40|S[2, Infinity]/(4*n^3) - S[2, Infinity]/(4*n^2)
{-2, 1}|(-5*S[3, Infinity])/8|-5/(12*n^4) + 1/(2*n^3) - LG[n]/(2*n^3) + LG[n]/(2*n^2)
{-2, 2}|-1/6*S[-1, Infinity]^4 + S[-1, Infinity]^2*S[2, Infinity] + (51*S[2, Infinity]^2)/40 + (7*S[-1, Infinity]*S[3, Infinity])/2 + 4*S[-1, 1, 1, 1, Infinity]|n^(-4) - 1/(2*n^3) - S[2, Infinity]/(2*n^3) + S[2, Infinity]/(2*n^2)
{-2, 3}|(-3*S[2, Infinity]*S[3, Infinity])/4 + (21*S[5, Infinity])/32|-1/4*1/n^4 - S[3, Infinity]/(2*n^3) + S[3, Infinity]/(2*n^2)
{-2, 4}|(143*S[2, Infinity]^3)/168 - (33*S[3, Infinity]^2)/16 + (31*S[-1, Infinity]*S[5, Infinity])/4 + 4*S[-5, -1, Infinity]|-1/5*S[2, Infinity]^2/n^3 + S[2, Infinity]^2/(5*n^2)
{-2, 5}|(8*S[-1, Infinity]*S[2, Infinity]^3)/7 + 15*S[7, Infinity] - S[-5, -2, Infinity] - 2*S[-4, -3, Infinity] - 3*S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 5*S[-1, -6, Infinity]|-1/2*S[5, Infinity]/n^3 + S[5, Infinity]/(2*n^2)
{1, -6}|-6*S[-7, Infinity] - (31*S[2, Infinity]^3)/(16800*n^4) + (31*S[2, Infinity]^3)/(1680*n^2) - (31*S[2, Infinity]^3)/(280*n) - (31*LG[n]*S[2, Infinity]^3)/140 + (31*S[-1, Infinity]*S[2, Infinity]^3)/140 + S[-6, 1, Infinity] + S[-5, 2, Infinity] + S[-4, 3, Infinity] + S[-3, 4, Infinity] + S[-2, 5, Infinity] + S[-1, 6, Infinity]|0
{1, -5}|(23*S[2, Infinity]^3)/70 - (3*S[3, Infinity]^2)/4 - S[5, Infinity]/(128*n^4) + (5*S[5, Infinity])/(64*n^2) - (15*S[5, Infinity])/(32*n) - (15*LG[n]*S[5, Infinity])/16 + (31*S[-1, Infinity]*S[5, Infinity])/16 + S[-5, -1, Infinity]|0
{1, -4}|(-7*S[2, Infinity]^2)/(2400*n^4) + (7*S[2, Infinity]^2)/(240*n^2) - (7*S[2, Infinity]^2)/(40*n) - (7*LG[n]*S[2, Infinity]^2)/20 - (S[2, Infinity]*S[3, Infinity])/2 + (29*S[5, Infinity])/32|0
{1, -3}|-1/12*S[-1, Infinity]^4 + (S[-1, Infinity]^2*S[2, Infinity])/2 + (3*S[2, Infinity]^2)/4 - S[3, Infinity]/(160*n^4) + S[3, Infinity]/(16*n^2) - (3*S[3, Infinity])/(8*n) - (3*LG[n]*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[3, Infinity])/4 + 2*S[-1, 1, 1, 1, Infinity]|1/(4*n^4)
{1, -2}|-1/240*S[2, Infinity]/n^4 + S[2, Infinity]/(24*n^2) - S[2, Infinity]/(4*n) - (LG[n]*S[2, Infinity])/2 - S[3, Infinity]/8|-5/(8*n^4) + 1/(4*n^3)
{1, 1}|1/(288*n^4) - 1/(8*n^3) + 3/(8*n^2) - 1/(2*n) + LG[n]/(120*n^4) - LG[n]/(12*n^2) + LG[n]/(2*n) + LG[n]^2/2 + S[2, Infinity]/2|0
{1, 2}|-5/(24*n^4) + 17/(36*n^3) - 3/(4*n^2) + n^(-1) + S[2, Infinity]/(120*n^4) - S[2, Infinity]/(12*n^2) + S[2, Infinity]/(2*n) + LG[n]*S[2, Infinity] - S[3, Infinity]|0
{1, 3}|7/(16*n^4) - 5/(12*n^3) + 1/(4*n^2) - S[2, Infinity]^2/10 + S[3, Infinity]/(120*n^4) - S[3, Infinity]/(12*n^2) + S[3, Infinity]/(2*n) + LG[n]*S[3, Infinity]|0
{1, 4}|-7/(24*n^4) + 1/(9*n^3) + S[2, Infinity]^2/(300*n^4) - S[2, Infinity]^2/(30*n^2) + S[2, Infinity]^2/(5*n) + (2*LG[n]*S[2, Infinity]^2)/5 + S[2, Infinity]*S[3, Infinity] - 2*S[5, Infinity]|0
{1, 5}|1/(16*n^4) - (6*S[2, Infinity]^3)/35 + S[3, Infinity]^2/2 + S[5, Infinity]/(120*n^4) - S[5, Infinity]/(12*n^2) + S[5, Infinity]/(2*n) + LG[n]*S[5, Infinity]|0
{1, 6}|S[2, Infinity]^3/(525*n^4) - (2*S[2, Infinity]^3)/(105*n^2) + (4*S[2, Infinity]^3)/(35*n) + (8*LG[n]*S[2, Infinity]^3)/35 - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity] + S[3, 2, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity] - S[3, 1, 1, 1, 1, Infinity]|0
{2, -5}|15*S[-7, Infinity] - (31*S[-1, Infinity]*S[2, Infinity]^3)/28 + (5*S[5, Infinity])/(32*n^3) - (15*S[5, Infinity])/(32*n^2) + (15*S[5, Infinity])/(16*n) - (45*S[2, Infinity]*S[5, Infinity])/32 - S[-5, 2, Infinity] - 2*S[-4, 3, Infinity] - 3*S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 5*S[-1, 6, Infinity]|0
{2, -4}|(7*S[2, Infinity]^2)/(120*n^3) - (7*S[2, Infinity]^2)/(40*n^2) + (7*S[2, Infinity]^2)/(20*n) - (1223*S[2, Infinity]^3)/840 + (9*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/4 - 4*S[-5, -1, Infinity]|0
{2, -3}|S[3, Infinity]/(8*n^3) - (3*S[3, Infinity])/(8*n^2) + (3*S[3, Infinity])/(4*n) - (S[2, Infinity]*S[3, Infinity])/8 - (41*S[5, Infinity])/32|0
{2, -2}|S[-1, Infinity]^4/6 + S[2, Infinity]/(12*n^3) - S[2, Infinity]/(4*n^2) + S[2, Infinity]/(2*n) - S[-1, Infinity]^2*S[2, Infinity] - (17*S[2, Infinity]^2)/8 - (7*S[-1, Infinity]*S[3, Infinity])/2 - 4*S[-1, 1, 1, 1, Infinity]|1/(4*n^4)
{2, 1}|-1/6*1/n^4 + 13/(36*n^3) - 1/(4*n^2) - n^(-1) - LG[n]/(6*n^3) + LG[n]/(2*n^2) - LG[n]/n + 2*S[3, Infinity]|0
{2, 3}|-3/(8*n^4) + 1/(6*n^3) - S[3, Infinity]/(6*n^3) + S[3, Infinity]/(2*n^2) - S[3, Infinity]/n - 2*S[2, Infinity]*S[3, Infinity] + (11*S[5, Infinity])/2|0
{2, 4}|1/(12*n^4) - S[2, Infinity]^2/(15*n^3) + S[2, Infinity]^2/(5*n^2) - (2*S[2, Infinity]^2)/(5*n) + (74*S[2, Infinity]^3)/105 - S[3, Infinity]^2|0
{2, 5}|-1/6*S[5, Infinity]/n^3 + S[5, Infinity]/(2*n^2) - S[5, Infinity]/n + S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity]|0
{3, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(80*n^4) - (7*S[2, Infinity]^2)/(40*n^3) + (7*S[2, Infinity]^2)/(40*n^2) + (31*S[-1, Infinity]*S[2, Infinity]^3)/14 - (49*S[2, Infinity]^2*S[3, Infinity])/80 + (15*S[2, Infinity]*S[5, Infinity])/8 + S[-4, 3, Infinity] + 3*S[-3, 4, Infinity] + 6*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity]|0
{3, -3}|(377*S[2, Infinity]^3)/280 + (3*S[3, Infinity])/(16*n^4) - (3*S[3, Infinity])/(8*n^3) + (3*S[3, Infinity])/(8*n^2) - (105*S[3, Infinity]^2)/32 + (93*S[-1, Infinity]*S[5, Infinity])/8 + 6*S[-5, -1, Infinity]|0
{3, -2}|S[2, Infinity]/(8*n^4) - S[2, Infinity]/(4*n^3) + S[2, Infinity]/(4*n^2) + (S[2, Infinity]*S[3, Infinity])/4 - (51*S[5, Infinity])/32|0
{3, 1}|17/(48*n^4) - 1/(6*n^3) - 1/(4*n^2) - LG[n]/(4*n^4) + LG[n]/(2*n^3) - LG[n]/(2*n^2) + S[2, Infinity]^2/2|0
{3, 2}|-5/(8*n^4) + 1/(3*n^3) - S[2, Infinity]/(4*n^4) + S[2, Infinity]/(2*n^3) - S[2, Infinity]/(2*n^2) + 3*S[2, Infinity]*S[3, Infinity] - (9*S[5, Infinity])/2|0
{3, 3}|1/(8*n^4) + (4*S[2, Infinity]^3)/35 - S[3, Infinity]/(4*n^4) + S[3, Infinity]/(2*n^3) - S[3, Infinity]/(2*n^2) + S[3, Infinity]^2/2|0
{3, 4}|-1/10*S[2, Infinity]^2/n^4 + S[2, Infinity]^2/(5*n^3) - S[2, Infinity]^2/(5*n^2) + (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity] - S[2, 1, 2, 1, 1, Infinity]|0
{4, -3}|15*S[-7, Infinity] - (31*S[-1, Infinity]*S[2, Infinity]^3)/14 - (3*S[3, Infinity])/(8*n^4) + S[3, Infinity]/(4*n^3) + (9*S[2, Infinity]^2*S[3, Infinity])/40 - (45*S[2, Infinity]*S[5, Infinity])/16 - S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity]|0
{4, -2}|-1/4*S[2, Infinity]/n^4 + S[2, Infinity]/(6*n^3) - (1069*S[2, Infinity]^3)/840 + (33*S[3, Infinity]^2)/16 - (31*S[-1, Infinity]*S[5, Infinity])/4 - 4*S[-5, -1, Infinity]|0
{4, 1}|-1/8*1/n^4 - 1/(9*n^3) + LG[n]/(2*n^4) - LG[n]/(3*n^3) - S[2, Infinity]*S[3, Infinity] + 3*S[5, Infinity]|0
{4, 2}|1/(4*n^4) + S[2, Infinity]/(2*n^4) - S[2, Infinity]/(3*n^3) - (8*S[2, Infinity]^3)/105 + S[3, Infinity]^2|0
{4, 3}|S[3, Infinity]/(2*n^4) - S[3, Infinity]/(3*n^3) + (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 4, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity] - S[2, 1, 1, 2, 1, Infinity]|0
{5, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(8*n^4) + (31*S[-1, Infinity]*S[2, Infinity]^3)/28 - (21*S[2, Infinity]^2*S[3, Infinity])/80 + (29*S[2, Infinity]*S[5, Infinity])/32 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity]|0
{5, 1}|-1/16*1/n^4 - LG[n]/(4*n^4) + (2*S[2, Infinity]^3)/5 - S[3, Infinity]^2/2|0
{5, 2}|-1/4*S[2, Infinity]/n^4 + S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[4, 1, 2, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 2, 1, 2, Infinity] + S[3, 1, 1, 2, Infinity] - S[2, 1, 1, 1, 2, Infinity]|0
{6, 1}|2*S[7, Infinity] - S[3, 4, Infinity] - S[4, 3, Infinity] - S[5, 2, Infinity] - S[6, 1, Infinity] + S[3, 1, 3, Infinity] + S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity] + S[4, 1, 2, Infinity] + S[4, 2, 1, Infinity] + S[5, 1, 1, Infinity] - S[3, 1, 1, 2, Infinity] - S[3, 1, 2, 1, Infinity] - S[3, 2, 1, 1, Infinity] - S[4, 1, 1, 1, Infinity] + S[3, 1, 1, 1, 1, Infinity]|0
{-5, 1, 1}|14*S[-7, Infinity] - (159*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[2, Infinity]^2*S[3, Infinity])/10 + (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (47*S[-1, Infinity]^2*S[5, Infinity])/32 - (49*S[2, Infinity]*S[5, Infinity])/64 - 3*S[7, Infinity] - 6*S[-6, 1, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] - (11*S[-5, 2, Infinity])/2 - 5*S[-4, 3, Infinity] - (9*S[-3, 4, Infinity])/2 + S[-2, -5, Infinity]/2 - 4*S[-2, 5, Infinity] + (5*S[-1, -6, Infinity])/2 - (7*S[-1, 6, Infinity])/2 + S[-5, 1, 1, Infinity] + S[-4, 1, 2, Infinity] + S[-4, 2, 1, Infinity] + S[-3, 1, 3, Infinity] + S[-3, 2, 2, Infinity] + S[-3, 3, 1, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 2, 3, Infinity] + S[-2, 3, 2, Infinity] + S[-2, 4, 1, Infinity] + S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 3, 3, Infinity] + S[-1, 4, 2, Infinity] + S[-1, 5, 1, Infinity]|0
{-4, -2, 1}|-9*S[-7, Infinity] + (103*S[2, Infinity]^2*S[3, Infinity])/160 + (183*S[2, Infinity]*S[5, Infinity])/64 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 7*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 2*S[-4, 3, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - S[-4, -2, -1, Infinity] - S[-4, -1, -2, Infinity] - S[-4, 2, -1, Infinity] + 3*S[2, -4, -1, Infinity] - 3*S[2, -4, 1, Infinity] - S[2, -3, 2, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - 4*S[3, -3, 1, Infinity] - S[3, -2, 2, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 4*S[4, -2, 1, Infinity] - S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity]|(-5*S[3, Infinity])/(16*n^4)
{-4, 1, -2}|24*S[-7, Infinity] - (17*S[2, Infinity]^2*S[3, Infinity])/32 + (23*S[2, Infinity]*S[5, Infinity])/16 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 2*S[-4, 3, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, 2, -1, Infinity] + 3*S[2, -4, 1, Infinity] + S[2, -3, 2, Infinity] + 4*S[3, -3, 1, Infinity] + S[3, -2, 2, Infinity] + 4*S[4, -2, 1, Infinity] + S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity]|-1/4*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(16*n^4)
{-4, 1, 1}|(113*S[2, Infinity]^3)/840 - (5*S[3, Infinity]^2)/8 + (93*S[-1, Infinity]*S[5, Infinity])/32 + (3*S[-5, -1, Infinity])/2|LG[n]^2/(4*n^4) + S[2, Infinity]/(4*n^4)
{-4, 1, 2}|(8*S[-1, Infinity]*S[2, Infinity]^3)/21 - (3*S[2, Infinity]^2*S[3, Infinity])/8 - S[-1, Infinity]*S[3, Infinity]^2 + (S[2, Infinity]*S[5, Infinity])/4 - 6*S[7, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - S[-2, -4, 1, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity]|(LG[n]*S[2, Infinity])/(2*n^4) - S[3, Infinity]/(2*n^4)
{-4, 2, 1}|(293*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[-1, Infinity]^4*S[3, Infinity])/6 - S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] - (79*S[2, Infinity]^2*S[3, Infinity])/40 - (13*S[-1, Infinity]*S[3, Infinity]^2)/4 + (23*S[-1, Infinity]^2*S[5, Infinity])/4 + (3*S[2, Infinity]*S[5, Infinity])/4 + 21*S[7, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-3, -4, Infinity] - 9*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + S[-2, -4, 1, Infinity] + S[-2, 1, -4, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 4*S[-1, 1, -5, Infinity] + S[-1, 2, -4, Infinity] - 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|S[3, Infinity]/n^4
{-3, -3, 1}|-5*S[-7, Infinity] - (S[-1, Infinity]^4*S[3, Infinity])/12 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (S[2, Infinity]^2*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[3, Infinity]^2)/4 + (7*S[2, Infinity]*S[5, Infinity])/16 - 16*S[7, Infinity] + 10*S[-6, -1, Infinity] - 20*S[-6, 1, Infinity] - 14*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 8*S[-4, 3, Infinity] - S[-3, -4, Infinity] - 3*S[-3, 4, Infinity] + 8*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 11*S[3, -4, Infinity] + 5*S[3, 4, Infinity] + 11*S[4, -3, Infinity] + 6*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 6*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 6*S[6, 1, Infinity] + 6*S[-5, -1, -1, Infinity] - 6*S[-5, -1, 1, Infinity] + 6*S[-5, 1, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 2, -1, Infinity] + S[-3, -3, -1, Infinity] + S[-3, -2, -2, Infinity] + S[-3, -1, -3, Infinity] + S[-3, 3, -1, Infinity] - 3*S[2, -4, -1, Infinity] + 3*S[2, -4, 1, Infinity] + 2*S[2, -3, 2, Infinity] + S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 5*S[3, -3, -1, Infinity] + 5*S[3, -3, 1, Infinity] + 3*S[3, -2, 2, Infinity] + S[3, -1, 3, Infinity] - 5*S[3, 1, -3, Infinity] - 5*S[3, 2, -2, Infinity] - 5*S[3, 3, -1, Infinity] - 6*S[4, -2, -1, Infinity] + 6*S[4, -2, 1, Infinity] + 3*S[4, -1, 2, Infinity] - 6*S[4, 1, -2, Infinity] - 6*S[4, 2, -1, Infinity] - 6*S[5, -1, -1, Infinity] + 6*S[5, -1, 1, Infinity] - 6*S[5, 1, -1, Infinity] + 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/16*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(24*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (33*S[2, Infinity]^2)/(40*n^4) - (11*S[2, Infinity]^2)/(20*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(16*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(2*n^4) - S[-1, 1, 1, 1, Infinity]/n^3
{-3, -2, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(16*n^4) - (S[-1, Infinity]*S[2, Infinity]^3)/56 - (S[-1, Infinity]^4*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (207*S[2, Infinity]^2*S[3, Infinity])/80 + (9*S[-1, Infinity]*S[3, Infinity]^2)/4 - (219*S[2, Infinity]*S[5, Infinity])/64 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 2*S[4, -3, Infinity] + 4*S[5, -2, Infinity] - S[-2, -3, -2, Infinity] - 3*S[-1, -4, -2, Infinity] - 2*S[-1, -3, -3, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-39*S[2, Infinity]^2)/(160*n^4) + (13*S[2, Infinity]^2)/(80*n^3)
{-3, -2, 1}|-1/32*1/n^4 - LG[n]/(8*n^4) + (643*S[2, Infinity]^3)/840 - (109*S[3, Infinity]^2)/64|(15*S[3, Infinity])/(32*n^4) - (5*S[3, Infinity])/(16*n^3)
{-3, -2, 2}|-1/8*S[2, Infinity]/n^4 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (57*S[2, Infinity]^2*S[3, Infinity])/32 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + 2*S[2, Infinity]*S[5, Infinity] + 29*S[7, Infinity] - 8*S[-5, -2, Infinity] - 13*S[-4, -3, Infinity] - 8*S[-3, -4, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 5*S[4, 3, Infinity] - 5*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 6*S[-4, -2, 1, Infinity] + 3*S[-4, -1, 2, Infinity] + 4*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] + 2*S[2, -3, -2, Infinity] + 2*S[2, -2, -3, Infinity] + 3*S[3, -2, -2, Infinity] + 2*S[3, -1, -3, Infinity] + 3*S[4, -1, -2, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(8*n^4) - S[-1, Infinity]^4/(12*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (153*S[2, Infinity]^2)/(160*n^4) + (51*S[2, Infinity]^2)/(80*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(8*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (3*S[-1, 1, 1, 1, Infinity])/n^4 + (2*S[-1, 1, 1, 1, Infinity])/n^3
{-3, 1, -3}|-45*S[-7, Infinity] + (S[-1, Infinity]^4*S[3, Infinity])/48 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (43*S[2, Infinity]^2*S[3, Infinity])/80 - (7*S[-1, Infinity]*S[3, Infinity]^2)/16 + (23*S[2, Infinity]*S[5, Infinity])/16 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] + 6*S[-5, -2, Infinity] + 14*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 8*S[-4, 3, Infinity] + S[-3, -4, Infinity] + 3*S[-3, 4, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 6*S[-5, -1, -1, Infinity] - 6*S[-5, 1, -1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - S[-3, -3, -1, Infinity] - S[-3, -2, -2, Infinity] - S[-3, -1, -3, Infinity] - S[-3, 3, -1, Infinity] - 3*S[2, -4, 1, Infinity] - 2*S[2, -3, 2, Infinity] - S[2, -2, 3, Infinity] - 5*S[3, -3, 1, Infinity] - 3*S[3, -2, 2, Infinity] - S[3, -1, 3, Infinity] - 6*S[4, -2, 1, Infinity] - 3*S[4, -1, 2, Infinity] - 6*S[5, -1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|S[-1, Infinity]^4/(16*n^4) - S[-1, Infinity]^4/(24*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (9*S[2, Infinity]^2)/(16*n^4) + (3*S[2, Infinity]^2)/(8*n^3) - (3*S[3, Infinity])/(8*n^4) + (9*LG[n]*S[3, Infinity])/(16*n^4) - (3*LG[n]*S[3, Infinity])/(8*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(16*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(2*n^4) + S[-1, 1, 1, 1, Infinity]/n^3
{-3, 1, -2}|(S[-1, Infinity]^4*S[2, Infinity])/12 - (S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (9*S[2, Infinity]^3)/56 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (21*S[3, Infinity]^2)/16 - 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/4*S[2, Infinity]/n^4 + (3*LG[n]*S[2, Infinity])/(8*n^4) - (LG[n]*S[2, Infinity])/(4*n^3) + (3*S[3, Infinity])/(32*n^4) - S[3, Infinity]/(16*n^3)
{-3, 1, 1}|S[-1, Infinity]^5/15 - (S[-1, Infinity]^3*S[2, Infinity])/3 - (7*S[-1, Infinity]^2*S[3, Infinity])/8 + (3*S[2, Infinity]*S[3, Infinity])/8 + (15*S[5, Infinity])/32 - 2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, 1, 1, 1, 1, Infinity]|-1/4*1/n^4 + LG[n]/(2*n^4) - (3*LG[n]^2)/(8*n^4) + LG[n]^2/(4*n^3) - (3*S[2, Infinity])/(8*n^4) + S[2, Infinity]/(4*n^3)
{-3, 1, 2}|-1/24*(S[-1, Infinity]^4*S[2, Infinity]) + (S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (83*S[2, Infinity]^3)/280 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (5*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|1/(2*n^4) + S[2, Infinity]/(2*n^4) - (3*LG[n]*S[2, Infinity])/(4*n^4) + (LG[n]*S[2, Infinity])/(2*n^3) + (3*S[3, Infinity])/(4*n^4) - S[3, Infinity]/(2*n^3)
{-3, 1, 3}|-1/2*(S[2, Infinity]^2*S[3, Infinity]) - (S[-1, Infinity]*S[3, Infinity]^2)/2 + (S[2, Infinity]*S[5, Infinity])/4 + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - S[4, 3, Infinity] - 4*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + S[-3, -3, 1, Infinity] + 3*S[-2, -4, 1, Infinity] + S[-2, -3, 2, Infinity] + 6*S[-1, -5, 1, Infinity] + 3*S[-1, -4, 2, Infinity] + S[-1, -3, 3, Infinity]|(3*S[2, Infinity]^2)/(40*n^4) - S[2, Infinity]^2/(20*n^3) + S[3, Infinity]/(2*n^4) - (3*LG[n]*S[3, Infinity])/(4*n^4) + (LG[n]*S[3, Infinity])/(2*n^3)
{-3, 2, -2}|24*S[-7, Infinity] - (S[-1, Infinity]^4*S[3, Infinity])/6 + S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (551*S[2, Infinity]^2*S[3, Infinity])/160 + (7*S[-1, Infinity]*S[3, Infinity]^2)/2 - (213*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 8*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 10*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 6*S[-3, 4, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 2, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 3, -1, Infinity] + 2*S[2, -3, 2, Infinity] + 2*S[2, -2, 3, Infinity] + 3*S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 3*S[4, -1, 2, Infinity] + 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/8*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(12*n^3) + S[2, Infinity]/(4*n^4) + (3*S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (51*S[2, Infinity]^2)/(32*n^4) - (17*S[2, Infinity]^2)/(16*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(8*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (3*S[-1, 1, 1, 1, Infinity])/n^4 - (2*S[-1, 1, 1, 1, Infinity])/n^3
{-3, 2, 1}|(-683*S[2, Infinity]^3)/840 + (59*S[3, Infinity]^2)/64 - (217*S[-1, Infinity]*S[5, Infinity])/32 - (7*S[-5, -1, Infinity])/2|-1/2*1/n^4 - LG[n]/(2*n^4) - (3*S[3, Infinity])/(2*n^4) + S[3, Infinity]/n^3
{-3, 3, 1}|(-271*S[-1, Infinity]*S[2, Infinity]^3)/280 - (S[2, Infinity]^2*S[3, Infinity])/4 + (97*S[-1, Infinity]*S[3, Infinity]^2)/32 - (69*S[-1, Infinity]^2*S[5, Infinity])/8 + (3*S[2, Infinity]*S[5, Infinity])/4 - 35*S[7, Infinity] - 6*S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-4, -3, Infinity] + 10*S[-3, -4, Infinity] + 16*S[-2, -5, Infinity] + 20*S[-1, -6, Infinity] + S[4, 3, Infinity] + 4*S[5, 2, Infinity] + 10*S[6, 1, Infinity] - S[-3, -3, 1, Infinity] - S[-3, 1, -3, Infinity] - 3*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - 3*S[-2, 1, -4, Infinity] - S[-2, 2, -3, Infinity] - 6*S[-1, -5, 1, Infinity] - 3*S[-1, -4, 2, Infinity] - S[-1, -3, 3, Infinity] - 6*S[-1, 1, -5, Infinity] - 3*S[-1, 2, -4, Infinity] - S[-1, 3, -3, Infinity]|(-3*S[2, Infinity]^2)/(8*n^4) + S[2, Infinity]^2/(4*n^3)
{-2, -4, 1}|5*S[-7, Infinity] + (27*S[2, Infinity]^2*S[3, Infinity])/160 - (63*S[2, Infinity]*S[5, Infinity])/64 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 10*S[-6, 1, Infinity] + 10*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 9*S[-4, 3, Infinity] + 2*S[-3, -4, Infinity] + 7*S[-3, 4, Infinity] + S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] - 3*S[2, -5, Infinity] - S[2, 5, Infinity] - 5*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 6*S[4, -3, Infinity] - 3*S[4, 3, Infinity] - 6*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - 2*S[-3, -3, -1, Infinity] - 2*S[-3, -2, -2, Infinity] - 2*S[-3, -1, -3, Infinity] - 2*S[-3, 3, -1, Infinity] - S[-2, -4, -1, Infinity] - S[-2, -3, -2, Infinity] - S[-2, -2, -3, Infinity] - S[-2, -1, -4, Infinity] - S[-2, 4, -1, Infinity] + S[2, -4, -1, Infinity] - S[2, -4, 1, Infinity] - S[2, -3, 2, Infinity] - S[2, -2, 3, Infinity] - S[2, -1, 4, Infinity] + S[2, 1, -4, Infinity] + S[2, 2, -3, Infinity] + S[2, 3, -2, Infinity] + S[2, 4, -1, Infinity] + 2*S[3, -3, -1, Infinity] - 2*S[3, -3, 1, Infinity] - 2*S[3, -2, 2, Infinity] - 2*S[3, -1, 3, Infinity] + 2*S[3, 1, -3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[4, -2, -1, Infinity] - 3*S[4, -2, 1, Infinity] - 3*S[4, -1, 2, Infinity] + 3*S[4, 1, -2, Infinity] + 3*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity]|-1/4*(S[2, Infinity]*S[3, Infinity])/n^3 + (S[2, Infinity]*S[3, Infinity])/(4*n^2) + (59*S[5, Infinity])/(64*n^3) - (59*S[5, Infinity])/(64*n^2)
{-2, -3, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(16*n^4) - (159*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[-1, Infinity]^4*S[3, Infinity])/4 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (681*S[2, Infinity]^2*S[3, Infinity])/160 - (81*S[-1, Infinity]*S[3, Infinity]^2)/16 + (155*S[2, Infinity]*S[5, Infinity])/64 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 3*S[3, -4, Infinity] + 3*S[4, -3, Infinity] - S[-2, -2, -3, Infinity] - 2*S[-1, -3, -3, Infinity] - 3*S[-1, -2, -4, Infinity] - 6*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(9*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (9*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (83*S[5, Infinity])/(32*n^3) + (83*S[5, Infinity])/(32*n^2)
{-2, -3, 1}|-1/32*1/n^4 - LG[n]/(8*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (193*S[2, Infinity]^3)/420 + (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (179*S[3, Infinity]^2)/64 + 3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/24*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (11*S[2, Infinity]^2)/(20*n^3) - (11*S[2, Infinity]^2)/(20*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + S[-1, 1, 1, 1, Infinity]/n^3 - S[-1, 1, 1, 1, Infinity]/n^2
{-2, -3, 2}|-1/8*S[2, Infinity]/n^4 + (67*S[2, Infinity]^2*S[3, Infinity])/80 - (33*S[2, Infinity]*S[5, Infinity])/64 + 29*S[7, Infinity] - 3*S[-4, -3, Infinity] - 11*S[-3, -4, Infinity] - 15*S[-2, -5, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 5*S[4, 3, Infinity] - 5*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 4*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] + 6*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, 4, Infinity] + S[2, -2, -3, Infinity] + 3*S[2, -1, -4, Infinity] + 2*S[3, -1, -3, Infinity]|(5*S[2, Infinity]*S[3, Infinity])/(16*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (11*S[5, Infinity])/(64*n^3) + (11*S[5, Infinity])/(64*n^2)
{-2, -2, -3}|15*S[-7, Infinity] + (41*S[-1, Infinity]*S[2, Infinity]^3)/70 - (9*S[3, Infinity])/(32*n^4) + S[3, Infinity]/(8*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (219*S[2, Infinity]^2*S[3, Infinity])/160 + (45*S[-1, Infinity]*S[3, Infinity]^2)/16 - S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity] - 3*S[3, -4, Infinity] - 6*S[4, -3, Infinity] - 6*S[5, -2, Infinity] + S[-3, -2, -2, Infinity] + 2*S[-2, -3, -2, Infinity] + 2*S[-2, -2, -3, Infinity] + 3*S[-1, -4, -2, Infinity] + 4*S[-1, -3, -3, Infinity] + 3*S[-1, -2, -4, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-21*S[2, Infinity]*S[3, Infinity])/(16*n^3) + (21*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (67*S[5, Infinity])/(32*n^3) - (67*S[5, Infinity])/(32*n^2)
{-2, -2, -2}|(-3*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(12*n^3) - (109*S[2, Infinity]^3)/560|(-13*S[2, Infinity]^2)/(80*n^3) + (13*S[2, Infinity]^2)/(80*n^2)
{-2, -2, 1}|-3/(32*n^4) - 1/(18*n^3) + (3*LG[n])/(8*n^4) - LG[n]/(6*n^3) + (15*S[2, Infinity]*S[3, Infinity])/16 - (29*S[5, Infinity])/32|(5*S[3, Infinity])/(16*n^3) - (5*S[3, Infinity])/(16*n^2)
{-2, -2, 2}|1/(8*n^4) + (3*S[2, Infinity])/(8*n^4) - S[2, Infinity]/(6*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/4 - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (1003*S[2, Infinity]^3)/560 - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (35*S[3, Infinity]^2)/32 - 6*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(12*n^3) - S[-1, Infinity]^4/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (51*S[2, Infinity]^2)/(80*n^3) + (51*S[2, Infinity]^2)/(80*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, Infinity])/n^2
{-2, -2, 3}|(3*S[3, Infinity])/(8*n^4) - S[3, Infinity]/(6*n^3) + (3*S[2, Infinity]^2*S[3, Infinity])/8 - (63*S[2, Infinity]*S[5, Infinity])/64 - 55*S[7, Infinity] + 6*S[-5, -2, Infinity] + 15*S[-4, -3, Infinity] + 19*S[-3, -4, Infinity] + 15*S[-2, -5, Infinity] + 6*S[2, 5, Infinity] + 9*S[3, 4, Infinity] + 10*S[4, 3, Infinity] + 10*S[5, 2, Infinity] + 20*S[6, 1, Infinity] - 6*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 8*S[-3, -3, 1, Infinity] - 4*S[-3, -2, 2, Infinity] - 4*S[-3, -1, 3, Infinity] - 6*S[-2, -4, 1, Infinity] - 3*S[-2, -3, 2, Infinity] - 3*S[-2, -2, 3, Infinity] - 3*S[-2, -1, 4, Infinity] - S[2, -3, -2, Infinity] - 2*S[2, -2, -3, Infinity] - 3*S[2, -1, -4, Infinity] - 2*S[3, -2, -2, Infinity] - 4*S[3, -1, -3, Infinity] - 3*S[4, -1, -2, Infinity]|(3*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (21*S[5, Infinity])/(64*n^3) + (21*S[5, Infinity])/(64*n^2)
{-2, 1, -4}|40*S[-7, Infinity] + (3*S[2, Infinity]^2*S[3, Infinity])/4 - (87*S[2, Infinity]*S[5, Infinity])/64 + 10*S[7, Infinity] - 10*S[-6, -1, Infinity] - 10*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 10*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 9*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 7*S[-3, 4, Infinity] - S[-2, -5, Infinity] - 4*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 7*S[3, -4, Infinity] - 9*S[4, -3, Infinity] - 10*S[5, -2, Infinity] - 10*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 2, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 3, -1, Infinity] + S[-2, -4, -1, Infinity] + S[-2, -3, -2, Infinity] + S[-2, -2, -3, Infinity] + S[-2, -1, -4, Infinity] + S[-2, 4, -1, Infinity] + S[2, -4, 1, Infinity] + S[2, -3, 2, Infinity] + S[2, -2, 3, Infinity] + S[2, -1, 4, Infinity] + 2*S[3, -3, 1, Infinity] + 2*S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 3*S[4, -2, 1, Infinity] + 3*S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity]|(7*S[2, Infinity]^2)/(48*n^4) - (7*S[2, Infinity]^2)/(40*n^3) + (7*LG[n]*S[2, Infinity]^2)/(40*n^3) - (7*LG[n]*S[2, Infinity]^2)/(40*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n^3) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) - (29*S[5, Infinity])/(64*n^3) + (29*S[5, Infinity])/(64*n^2)
{-2, 1, -3}|(S[-1, Infinity]^4*S[2, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (37*S[2, Infinity]^3)/42 - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (3*S[3, Infinity]^2)/8 - 3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(24*n^3) - S[-1, Infinity]^4/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (3*S[2, Infinity]^2)/(8*n^3) + (3*S[2, Infinity]^2)/(8*n^2) + (5*S[3, Infinity])/(16*n^4) - (3*S[3, Infinity])/(8*n^3) + (3*LG[n]*S[3, Infinity])/(8*n^3) - (3*LG[n]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - S[-1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, Infinity]/n^2
{-2, 1, -2}|-1/16*1/n^4 + (S[2, Infinity]*S[3, Infinity])/16 + (5*S[5, Infinity])/8|(5*S[2, Infinity])/(24*n^4) - S[2, Infinity]/(4*n^3) + (LG[n]*S[2, Infinity])/(4*n^3) - (LG[n]*S[2, Infinity])/(4*n^2) + S[3, Infinity]/(16*n^3) - S[3, Infinity]/(16*n^2)
{-2, 1, 1}|-1/24*S[-1, Infinity]^4 + (S[-1, Infinity]^2*S[2, Infinity])/4 + S[2, Infinity]^2/8 + (7*S[-1, Infinity]*S[3, Infinity])/8 + S[-1, 1, 1, 1, Infinity]|11/(16*n^4) - 1/(4*n^3) - (5*LG[n])/(12*n^4) + LG[n]/(2*n^3) - LG[n]^2/(4*n^3) + LG[n]^2/(4*n^2) - S[2, Infinity]/(4*n^3) + S[2, Infinity]/(4*n^2)
{-2, 1, 2}|(S[2, Infinity]*S[3, Infinity])/16 - (53*S[5, Infinity])/64|-9/(8*n^4) + 1/(2*n^3) - (5*S[2, Infinity])/(12*n^4) + S[2, Infinity]/(2*n^3) - (LG[n]*S[2, Infinity])/(2*n^3) + (LG[n]*S[2, Infinity])/(2*n^2) + S[3, Infinity]/(2*n^3) - S[3, Infinity]/(2*n^2)
{-2, 1, 3}|(-493*S[2, Infinity]^3)/1680 + (7*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity]|1/(8*n^4) + S[2, Infinity]^2/(20*n^3) - S[2, Infinity]^2/(20*n^2) - (5*S[3, Infinity])/(12*n^4) + S[3, Infinity]/(2*n^3) - (LG[n]*S[3, Infinity])/(2*n^3) + (LG[n]*S[3, Infinity])/(2*n^2)
{-2, 1, 4}|(2*S[-1, Infinity]*S[2, Infinity]^3)/105 + S[-1, Infinity]*S[3, Infinity]^2 - 20*S[7, Infinity] + S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + 6*S[-2, -5, Infinity] + 10*S[-1, -6, Infinity] + S[3, 4, Infinity] + 3*S[4, 3, Infinity] + 6*S[5, 2, Infinity] + 10*S[6, 1, Infinity] - S[-4, -2, 1, Infinity] - 2*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] - 3*S[-2, -4, 1, Infinity] - 2*S[-2, -3, 2, Infinity] - S[-2, -2, 3, Infinity] - 4*S[-1, -5, 1, Infinity] - 3*S[-1, -4, 2, Infinity] - 2*S[-1, -3, 3, Infinity] - S[-1, -2, 4, Infinity]|-1/6*S[2, Infinity]^2/n^4 + S[2, Infinity]^2/(5*n^3) - (LG[n]*S[2, Infinity]^2)/(5*n^3) + (LG[n]*S[2, Infinity]^2)/(5*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) + S[5, Infinity]/n^3 - S[5, Infinity]/n^2
{-2, 2, -3}|-45*S[-7, Infinity] + (S[-1, Infinity]^4*S[3, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (249*S[2, Infinity]^2*S[3, Infinity])/160 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (123*S[2, Infinity]*S[5, Infinity])/64 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 6*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 12*S[-4, 3, Infinity] + 4*S[-3, -4, Infinity] + 15*S[-3, 4, Infinity] + 3*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - 4*S[-3, -3, -1, Infinity] - 4*S[-3, -2, -2, Infinity] - 4*S[-3, -1, -3, Infinity] - 4*S[-3, 3, -1, Infinity] - 3*S[-2, -4, -1, Infinity] - 3*S[-2, -3, -2, Infinity] - 3*S[-2, -2, -3, Infinity] - 3*S[-2, -1, -4, Infinity] - 3*S[-2, 4, -1, Infinity] - S[2, -3, 2, Infinity] - 2*S[2, -2, 3, Infinity] - 3*S[2, -1, 4, Infinity] - 2*S[3, -2, 2, Infinity] - 4*S[3, -1, 3, Infinity] - 3*S[4, -1, 2, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-3*S[3, Infinity])/(4*n^4) + (3*S[3, Infinity])/(8*n^3) + (S[2, Infinity]*S[3, Infinity])/(16*n^3) - (S[2, Infinity]*S[3, Infinity])/(16*n^2) + (41*S[5, Infinity])/(64*n^3) - (41*S[5, Infinity])/(64*n^2)
{-2, 2, -2}|(-5*S[-1, Infinity]^4*S[2, Infinity])/12 + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (45*S[2, Infinity]^3)/16 + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (63*S[3, Infinity]^2)/16 + 10*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/12*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(12*n^2) - S[2, Infinity]/(2*n^4) + S[2, Infinity]/(4*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) + (17*S[2, Infinity]^2)/(16*n^3) - (17*S[2, Infinity]^2)/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) + (2*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, Infinity])/n^2
{-2, 2, 1}|(-2*S[-1, Infinity]^5)/15 + (2*S[-1, Infinity]^3*S[2, Infinity])/3 + (7*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[2, Infinity]*S[3, Infinity])/4 - (89*S[5, Infinity])/64 + 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, Infinity]|3/(8*n^4) - 1/(2*n^3) + LG[n]/n^4 - LG[n]/(2*n^3) - S[3, Infinity]/n^3 + S[3, Infinity]/n^2
{-2, 2, 3}|(-2*S[-1, Infinity]*S[2, Infinity]^3)/35 - (3*S[2, Infinity]^2*S[3, Infinity])/4 - 2*S[-1, Infinity]*S[3, Infinity]^2 + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - 3*S[3, 4, Infinity] - 6*S[4, 3, Infinity] - 6*S[5, 2, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 3*S[-1, -4, 2, Infinity] + 4*S[-1, -3, 3, Infinity] + 3*S[-1, -2, 4, Infinity]|S[3, Infinity]/n^4 - S[3, Infinity]/(2*n^3) + (S[2, Infinity]*S[3, Infinity])/n^3 - (S[2, Infinity]*S[3, Infinity])/n^2 - (11*S[5, Infinity])/(4*n^3) + (11*S[5, Infinity])/(4*n^2)
{-2, 3, -2}|24*S[-7, Infinity] - (3*S[2, Infinity]^2*S[3, Infinity])/160 - (S[2, Infinity]*S[5, Infinity])/32 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 3*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 9*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + 3*S[-2, 4, -1, Infinity] + S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 2*S[3, -1, 3, Infinity]|S[2, Infinity]/(8*n^4) - (S[2, Infinity]*S[3, Infinity])/(8*n^3) + (S[2, Infinity]*S[3, Infinity])/(8*n^2) + (51*S[5, Infinity])/(64*n^3) - (51*S[5, Infinity])/(64*n^2)
{-2, 3, 1}|(23*S[2, Infinity]^3)/120 - (23*S[3, Infinity]^2)/32 + (93*S[-1, Infinity]*S[5, Infinity])/32 + (3*S[-5, -1, Infinity])/2|-1/8*1/n^4 - LG[n]/(4*n^4) - S[2, Infinity]^2/(4*n^3) + S[2, Infinity]^2/(4*n^2)
{-2, 3, 2}|(6*S[-1, Infinity]*S[2, Infinity]^3)/5 - (S[-1, Infinity]^4*S[3, Infinity])/3 + 2*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (33*S[2, Infinity]^2*S[3, Infinity])/10 + 5*S[-1, Infinity]*S[3, Infinity]^2 - 6*S[7, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + 3*S[3, 4, Infinity] + 3*S[4, 3, Infinity] - S[-2, -2, 3, Infinity] - 2*S[-1, -3, 3, Infinity] - 3*S[-1, -2, 4, Infinity] + 8*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/4*S[2, Infinity]/n^4 - (3*S[2, Infinity]*S[3, Infinity])/(2*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(2*n^2) + (9*S[5, Infinity])/(4*n^3) - (9*S[5, Infinity])/(4*n^2)
{-2, 4, 1}|(-87*S[-1, Infinity]*S[2, Infinity]^3)/280 - (49*S[-1, Infinity]*S[3, Infinity]^2)/16 + (23*S[-1, Infinity]^2*S[5, Infinity])/4 - 2*S[2, Infinity]*S[5, Infinity] + 35*S[7, Infinity] - 5*S[-5, -2, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] - 9*S[-4, -3, Infinity] - 12*S[-3, -4, Infinity] - 14*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[3, 4, Infinity] - 3*S[4, 3, Infinity] - 6*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + S[-4, -2, 1, Infinity] + S[-4, 1, -2, Infinity] + 2*S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-3, 1, -3, Infinity] + S[-3, 2, -2, Infinity] + 3*S[-2, -4, 1, Infinity] + 2*S[-2, -3, 2, Infinity] + S[-2, -2, 3, Infinity] + 3*S[-2, 1, -4, Infinity] + 2*S[-2, 2, -3, Infinity] + S[-2, 3, -2, Infinity] + 4*S[-1, -5, 1, Infinity] + 3*S[-1, -4, 2, Infinity] + 2*S[-1, -3, 3, Infinity] + S[-1, -2, 4, Infinity] + 4*S[-1, 1, -5, Infinity] + 3*S[-1, 2, -4, Infinity] + 2*S[-1, 3, -3, Infinity] + S[-1, 4, -2, Infinity]|(S[2, Infinity]*S[3, Infinity])/(2*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^2) - (3*S[5, Infinity])/(2*n^3) + (3*S[5, Infinity])/(2*n^2)
{1, -5, 1}|-21*S[-7, Infinity] - (11*S[2, Infinity]^3)/(2400*n^4) + (11*S[2, Infinity]^3)/(240*n^2) - (11*S[2, Infinity]^3)/(40*n) - (11*LG[n]*S[2, Infinity]^3)/20 - (8*S[-1, Infinity]*S[2, Infinity]^3)/35 + S[3, Infinity]^2/(160*n^4) - S[3, Infinity]^2/(16*n^2) + (3*S[3, Infinity]^2)/(8*n) + (3*LG[n]*S[3, Infinity]^2)/4 - (3*S[-1, Infinity]*S[3, Infinity]^2)/2 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (47*S[-1, Infinity]^2*S[5, Infinity])/16 - (15*S[2, Infinity]*S[5, Infinity])/32 + 11*S[-6, 1, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + 2*S[-1, Infinity]*S[-5, -1, Infinity] + 10*S[-5, 2, Infinity] + 9*S[-4, 3, Infinity] + 8*S[-3, 4, Infinity] + 7*S[-2, 5, Infinity] + 6*S[-1, 6, Infinity] - 2*S[-5, 1, 1, Infinity] - 2*S[-4, 1, 2, Infinity] - 2*S[-4, 2, 1, Infinity] - 2*S[-3, 1, 3, Infinity] - 2*S[-3, 2, 2, Infinity] - 2*S[-3, 3, 1, Infinity] - 2*S[-2, 1, 4, Infinity] - 2*S[-2, 2, 3, Infinity] - 2*S[-2, 3, 2, Infinity] - 2*S[-2, 4, 1, Infinity] - 2*S[-1, 1, 5, Infinity] - 2*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - 2*S[-1, 4, 2, Infinity] - 2*S[-1, 5, 1, Infinity]|0
{1, -4, -2}|-36*S[-7, Infinity] + (193*S[2, Infinity]^3)/(50400*n^4) - (193*S[2, Infinity]^3)/(5040*n^2) + (193*S[2, Infinity]^3)/(840*n) + (193*LG[n]*S[2, Infinity]^3)/420 - (3*S[2, Infinity]^2*S[3, Infinity])/20 - S[3, Infinity]^2/(160*n^4) + S[3, Infinity]^2/(16*n^2) - (3*S[3, Infinity]^2)/(8*n) - (3*LG[n]*S[3, Infinity]^2)/4 - (93*S[2, Infinity]*S[5, Infinity])/64 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 3*S[2, -4, -1, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity]|0
{1, -4, 1}|(11*S[2, Infinity]^3)/168 + (S[2, Infinity]*S[3, Infinity])/(240*n^4) - (S[2, Infinity]*S[3, Infinity])/(24*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/2 - S[3, Infinity]^2/4 - (59*S[5, Infinity])/(3840*n^4) + (59*S[5, Infinity])/(384*n^2) - (59*S[5, Infinity])/(64*n) - (59*LG[n]*S[5, Infinity])/32|0
{1, -4, 2}|(743*S[2, Infinity]^3)/(100800*n^4) - (743*S[2, Infinity]^3)/(10080*n^2) + (743*S[2, Infinity]^3)/(1680*n) + (743*LG[n]*S[2, Infinity]^3)/840 - (239*S[-1, Infinity]*S[2, Infinity]^3)/840 - (S[-1, Infinity]^4*S[3, Infinity])/6 + S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (33*S[2, Infinity]^2*S[3, Infinity])/20 - (3*S[3, Infinity]^2)/(160*n^4) + (3*S[3, Infinity]^2)/(16*n^2) - (9*S[3, Infinity]^2)/(8*n) - (9*LG[n]*S[3, Infinity]^2)/4 + (17*S[-1, Infinity]*S[3, Infinity]^2)/4 + (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(8*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 - (23*S[-1, Infinity]^2*S[5, Infinity])/4 - 6*S[7, Infinity] + S[-5, -1, Infinity]/(30*n^4) - S[-5, -1, Infinity]/(3*n^2) + (2*S[-5, -1, Infinity])/n + 4*LG[n]*S[-5, -1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] + 2*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - S[-2, 1, -4, Infinity] - 4*S[-1, 1, -5, Infinity] - S[-1, 2, -4, Infinity] + 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{1, -3, -3}|45*S[-7, Infinity] + S[2, Infinity]^3/(1050*n^4) - S[2, Infinity]^3/(105*n^2) + (2*S[2, Infinity]^3)/(35*n) + (4*LG[n]*S[2, Infinity]^3)/35 + (S[-1, Infinity]^4*S[3, Infinity])/16 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (33*S[2, Infinity]^2*S[3, Infinity])/80 + (3*S[3, Infinity]^2)/(1280*n^4) - (3*S[3, Infinity]^2)/(128*n^2) + (9*S[3, Infinity]^2)/(64*n) + (9*LG[n]*S[3, Infinity]^2)/32 - (21*S[-1, Infinity]*S[3, Infinity]^2)/16 + 26*S[7, Infinity] - 20*S[-6, -1, Infinity] - 6*S[-5, -2, Infinity] - 12*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 18*S[3, -4, Infinity] - 5*S[3, 4, Infinity] - 20*S[4, -3, Infinity] - 6*S[4, 3, Infinity] - 20*S[5, -2, Infinity] - 6*S[5, 2, Infinity] - 20*S[6, -1, Infinity] - 6*S[6, 1, Infinity] + 6*S[-5, -1, 1, Infinity] + 3*S[2, -4, -1, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 5*S[3, -3, -1, Infinity] + 5*S[3, 1, -3, Infinity] + 5*S[3, 2, -2, Infinity] + 5*S[3, 3, -1, Infinity] + 6*S[4, -2, -1, Infinity] + 6*S[4, 1, -2, Infinity] + 6*S[4, 2, -1, Infinity] + 6*S[5, -1, -1, Infinity] + 6*S[5, 1, -1, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|(-3*S[3, Infinity])/(16*n^4)
{1, -3, -2}|1/(32*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/12 + (S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (13*S[2, Infinity]^3)/420 - (3*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (9*S[2, Infinity]*S[3, Infinity])/(8*n) - (9*LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (163*S[3, Infinity]^2)/64 + (83*S[5, Infinity])/(1920*n^4) - (83*S[5, Infinity])/(192*n^2) + (83*S[5, Infinity])/(32*n) + (83*LG[n]*S[5, Infinity])/16 + 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/8*S[2, Infinity]/n^4
{1, -3, 1}|S[-1, Infinity]^4/(1440*n^4) - S[-1, Infinity]^4/(144*n^2) + S[-1, Infinity]^4/(24*n) + (LG[n]*S[-1, Infinity]^4)/12 - (2*S[-1, Infinity]^5)/15 - (S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/2 + (2*S[-1, Infinity]^3*S[2, Infinity])/3 - (11*S[2, Infinity]^2)/(1200*n^4) + (11*S[2, Infinity]^2)/(120*n^2) - (11*S[2, Infinity]^2)/(20*n) - (11*LG[n]*S[2, Infinity]^2)/10 - (7*S[-1, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[2, Infinity]*S[3, Infinity])/8 - (39*S[5, Infinity])/16 - S[-1, 1, 1, 1, Infinity]/(60*n^4) + S[-1, 1, 1, 1, Infinity]/(6*n^2) - S[-1, 1, 1, 1, Infinity]/n - 2*LG[n]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, Infinity]|LG[n]/(4*n^4)
{1, -3, 2}|(S[-1, Infinity]^4*S[2, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (179*S[2, Infinity]^3)/420 - (S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (121*S[3, Infinity]^2)/64 + (11*S[5, Infinity])/(3840*n^4) - (11*S[5, Infinity])/(384*n^2) + (11*S[5, Infinity])/(64*n) + (11*LG[n]*S[5, Infinity])/32 + (155*S[-1, Infinity]*S[5, Infinity])/32 + (5*S[-5, -1, Infinity])/2 - S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[2, Infinity]/(4*n^4)
{1, -3, 3}|(-439*S[2, Infinity]^3)/(33600*n^4) + (439*S[2, Infinity]^3)/(3360*n^2) - (439*S[2, Infinity]^3)/(560*n) - (439*LG[n]*S[2, Infinity]^3)/280 + (271*S[-1, Infinity]*S[2, Infinity]^3)/280 - (3*S[2, Infinity]^2*S[3, Infinity])/20 + (27*S[3, Infinity]^2)/(1280*n^4) - (27*S[3, Infinity]^2)/(128*n^2) + (81*S[3, Infinity]^2)/(64*n) + (81*LG[n]*S[3, Infinity]^2)/32 - (81*S[-1, Infinity]*S[3, Infinity]^2)/32 - (31*S[-1, Infinity]*S[5, Infinity])/(320*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(16*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/8 + (69*S[-1, Infinity]^2*S[5, Infinity])/8 + 15*S[7, Infinity] - S[-5, -1, Infinity]/(20*n^4) + S[-5, -1, Infinity]/(2*n^2) - (3*S[-5, -1, Infinity])/n - 6*LG[n]*S[-5, -1, Infinity] + 6*S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-4, -3, Infinity] - 7*S[-3, -4, Infinity] - 10*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] + S[-3, 1, -3, Infinity] + 3*S[-2, 1, -4, Infinity] + S[-2, 2, -3, Infinity] + 6*S[-1, 1, -5, Infinity] + 3*S[-1, 2, -4, Infinity] + S[-1, 3, -3, Infinity]|S[3, Infinity]/(4*n^4)
{1, -2, -4}|-20*S[-7, Infinity] - (47*S[2, Infinity]^3)/(100800*n^4) + (47*S[2, Infinity]^3)/(10080*n^2) - (47*S[2, Infinity]^3)/(1680*n) - (47*LG[n]*S[2, Infinity]^3)/840 - (49*S[2, Infinity]^2*S[3, Infinity])/160 + S[3, Infinity]^2/(160*n^4) - S[3, Infinity]^2/(16*n^2) + (3*S[3, Infinity]^2)/(8*n) + (3*LG[n]*S[3, Infinity]^2)/4 - 14*S[7, Infinity] + 10*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 4*S[2, -5, Infinity] + S[2, 5, Infinity] + 7*S[3, -4, Infinity] + 2*S[3, 4, Infinity] + 9*S[4, -3, Infinity] + 3*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - S[2, -4, -1, Infinity] - S[2, 1, -4, Infinity] - S[2, 2, -3, Infinity] - S[2, 3, -2, Infinity] - S[2, 4, -1, Infinity] - 2*S[3, -3, -1, Infinity] - 2*S[3, 1, -3, Infinity] - 2*S[3, 2, -2, Infinity] - 2*S[3, 3, -1, Infinity] - 3*S[4, -2, -1, Infinity] - 3*S[4, 1, -2, Infinity] - 3*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity]|(7*S[2, Infinity]^2)/(32*n^4) - (7*S[2, Infinity]^2)/(80*n^3)
{1, -2, -3}|1/(32*n^4) + (403*S[2, Infinity]^3)/840 + (7*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (7*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (21*S[2, Infinity]*S[3, Infinity])/(16*n) + (21*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (89*S[3, Infinity]^2)/64 - (67*S[5, Infinity])/(1920*n^4) + (67*S[5, Infinity])/(192*n^2) - (67*S[5, Infinity])/(32*n) - (67*LG[n]*S[5, Infinity])/16|(15*S[3, Infinity])/(32*n^4) - (3*S[3, Infinity])/(16*n^3)
{1, -2, -2}|-17/(96*n^4) + 1/(18*n^3) + (13*S[2, Infinity]^2)/(4800*n^4) - (13*S[2, Infinity]^2)/(480*n^2) + (13*S[2, Infinity]^2)/(80*n) + (13*LG[n]*S[2, Infinity]^2)/40 - (5*S[2, Infinity]*S[3, Infinity])/8 + (41*S[5, Infinity])/32|(5*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(8*n^3)
{1, -2, 1}|(-3*S[2, Infinity]^2)/40 - S[3, Infinity]/(192*n^4) + (5*S[3, Infinity])/(96*n^2) - (5*S[3, Infinity])/(16*n) - (5*LG[n]*S[3, Infinity])/8|3/(8*n^4) - (5*LG[n])/(8*n^4) + LG[n]/(4*n^3)
{1, -2, 2}|-1/720*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(72*n^2) - S[-1, Infinity]^4/(12*n) - (LG[n]*S[-1, Infinity]^4)/6 + (2*S[-1, Infinity]^5)/15 + (S[-1, Infinity]^2*S[2, Infinity])/(120*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + LG[n]*S[-1, Infinity]^2*S[2, Infinity] - (2*S[-1, Infinity]^3*S[2, Infinity])/3 + (17*S[2, Infinity]^2)/(1600*n^4) - (17*S[2, Infinity]^2)/(160*n^2) + (51*S[2, Infinity]^2)/(80*n) + (51*LG[n]*S[2, Infinity]^2)/40 + (7*S[-1, Infinity]*S[3, Infinity])/(240*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(24*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/2 - (7*S[-1, Infinity]^2*S[3, Infinity])/4 + (5*S[2, Infinity]*S[3, Infinity])/16 + (103*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(30*n^4) - S[-1, 1, 1, 1, Infinity]/(3*n^2) + (2*S[-1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, 1, 1, 1, 1, Infinity]|-1/4*1/n^4 - (5*S[2, Infinity])/(8*n^4) + S[2, Infinity]/(4*n^3)
{1, -2, 3}|(-1033*S[2, Infinity]^3)/1680 - (S[2, Infinity]*S[3, Infinity])/(160*n^4) + (S[2, Infinity]*S[3, Infinity])/(16*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(8*n) - (3*LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (69*S[3, Infinity]^2)/64 + (7*S[5, Infinity])/(1280*n^4) - (7*S[5, Infinity])/(128*n^2) + (21*S[5, Infinity])/(64*n) + (21*LG[n]*S[5, Infinity])/32 - (155*S[-1, Infinity]*S[5, Infinity])/32 - (5*S[-5, -1, Infinity])/2|(-5*S[3, Infinity])/(8*n^4) + S[3, Infinity]/(4*n^3)
{1, -2, 4}|(143*S[2, Infinity]^3)/(20160*n^4) - (143*S[2, Infinity]^3)/(2016*n^2) + (143*S[2, Infinity]^3)/(336*n) + (143*LG[n]*S[2, Infinity]^3)/168 - (143*S[-1, Infinity]*S[2, Infinity]^3)/168 - (11*S[3, Infinity]^2)/(640*n^4) + (11*S[3, Infinity]^2)/(64*n^2) - (33*S[3, Infinity]^2)/(32*n) - (33*LG[n]*S[3, Infinity]^2)/16 + (33*S[-1, Infinity]*S[3, Infinity]^2)/16 + (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(8*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 - (23*S[-1, Infinity]^2*S[5, Infinity])/4 - 20*S[7, Infinity] + 4*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(30*n^4) - S[-5, -1, Infinity]/(3*n^2) + (2*S[-5, -1, Infinity])/n + 4*LG[n]*S[-5, -1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] + 7*S[-4, -3, Infinity] + 9*S[-3, -4, Infinity] + 10*S[-2, -5, Infinity] + 10*S[-1, -6, Infinity] - S[-4, 1, -2, Infinity] - 2*S[-3, 1, -3, Infinity] - S[-3, 2, -2, Infinity] - 3*S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - S[-2, 3, -2, Infinity] - 4*S[-1, 1, -5, Infinity] - 3*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] - S[-1, 4, -2, Infinity]|-1/4*S[2, Infinity]^2/n^4 + S[2, Infinity]^2/(10*n^3)
{1, 1, -5}|15*S[-7, Infinity] + (23*S[2, Infinity]^3)/(8400*n^4) - (23*S[2, Infinity]^3)/(840*n^2) + (23*S[2, Infinity]^3)/(140*n) + (23*LG[n]*S[2, Infinity]^3)/70 - (23*S[-1, Infinity]*S[2, Infinity]^3)/70 - S[3, Infinity]^2/(160*n^4) + S[3, Infinity]^2/(16*n^2) - (3*S[3, Infinity]^2)/(8*n) - (3*LG[n]*S[3, Infinity]^2)/4 + (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (5*S[5, Infinity])/(1536*n^4) + (15*S[5, Infinity])/(128*n^3) - (45*S[5, Infinity])/(128*n^2) + (15*S[5, Infinity])/(32*n) - (LG[n]*S[5, Infinity])/(128*n^4) + (5*LG[n]*S[5, Infinity])/(64*n^2) - (15*LG[n]*S[5, Infinity])/(32*n) - (15*LG[n]^2*S[5, Infinity])/32 + (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 - (47*S[-1, Infinity]^2*S[5, Infinity])/32 - (15*S[2, Infinity]*S[5, Infinity])/32 - 5*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(120*n^4) - S[-5, -1, Infinity]/(12*n^2) + S[-5, -1, Infinity]/(2*n) + LG[n]*S[-5, -1, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] - 5*S[-5, 2, Infinity] - 5*S[-4, 3, Infinity] - 5*S[-3, 4, Infinity] - 5*S[-2, 5, Infinity] - 5*S[-1, 6, Infinity] + S[-5, 1, 1, Infinity] + S[-4, 1, 2, Infinity] + S[-4, 2, 1, Infinity] + S[-3, 1, 3, Infinity] + S[-3, 2, 2, Infinity] + S[-3, 3, 1, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 2, 3, Infinity] + S[-2, 3, 2, Infinity] + S[-2, 4, 1, Infinity] + S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 3, 3, Infinity] + S[-1, 4, 2, Infinity] + S[-1, 5, 1, Infinity]|0
{1, 1, -4}|(-7*S[2, Infinity]^2)/(5760*n^4) + (7*S[2, Infinity]^2)/(160*n^3) - (21*S[2, Infinity]^2)/(160*n^2) + (7*S[2, Infinity]^2)/(40*n) - (7*LG[n]*S[2, Infinity]^2)/(2400*n^4) + (7*LG[n]*S[2, Infinity]^2)/(240*n^2) - (7*LG[n]*S[2, Infinity]^2)/(40*n) - (7*LG[n]^2*S[2, Infinity]^2)/40 - (167*S[2, Infinity]^3)/280 - (S[2, Infinity]*S[3, Infinity])/(240*n^4) + (S[2, Infinity]*S[3, Infinity])/(24*n^2) - (S[2, Infinity]*S[3, Infinity])/(4*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/2 + (7*S[3, Infinity]^2)/8 + (29*S[5, Infinity])/(3840*n^4) - (29*S[5, Infinity])/(384*n^2) + (29*S[5, Infinity])/(64*n) + (29*LG[n]*S[5, Infinity])/32 - (93*S[-1, Infinity]*S[5, Infinity])/32 - (3*S[-5, -1, Infinity])/2|0
{1, 1, -3}|-1/1440*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(144*n^2) - S[-1, Infinity]^4/(24*n) - (LG[n]*S[-1, Infinity]^4)/12 + S[-1, Infinity]^5/15 + (S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/2 - (S[-1, Infinity]^3*S[2, Infinity])/3 + S[2, Infinity]^2/(160*n^4) - S[2, Infinity]^2/(16*n^2) + (3*S[2, Infinity]^2)/(8*n) + (3*LG[n]*S[2, Infinity]^2)/4 - S[3, Infinity]/(384*n^4) + (3*S[3, Infinity])/(32*n^3) - (9*S[3, Infinity])/(32*n^2) + (3*S[3, Infinity])/(8*n) - (LG[n]*S[3, Infinity])/(160*n^4) + (LG[n]*S[3, Infinity])/(16*n^2) - (3*LG[n]*S[3, Infinity])/(8*n) - (3*LG[n]^2*S[3, Infinity])/8 + (7*S[-1, Infinity]*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/4 - (7*S[-1, Infinity]^2*S[3, Infinity])/8 + (S[2, Infinity]*S[3, Infinity])/8 + (33*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(60*n^4) - S[-1, 1, 1, 1, Infinity]/(6*n^2) + S[-1, 1, 1, 1, Infinity]/n + 2*LG[n]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, -2}|S[-1, Infinity]^4/24 - S[2, Infinity]/(576*n^4) + S[2, Infinity]/(16*n^3) - (3*S[2, Infinity])/(16*n^2) + S[2, Infinity]/(4*n) - (LG[n]*S[2, Infinity])/(240*n^4) + (LG[n]*S[2, Infinity])/(24*n^2) - (LG[n]*S[2, Infinity])/(4*n) - (LG[n]^2*S[2, Infinity])/4 - (S[-1, Infinity]^2*S[2, Infinity])/4 - (13*S[2, Infinity]^2)/20 - S[3, Infinity]/(960*n^4) + S[3, Infinity]/(96*n^2) - S[3, Infinity]/(16*n) - (LG[n]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[3, Infinity])/8 - S[-1, 1, 1, 1, Infinity]|1/(8*n^4)
{1, 1, 1}|-5/(32*n^4) + 17/(48*n^3) - 5/(12*n^2) + LG[n]/(288*n^4) - LG[n]/(8*n^3) + (3*LG[n])/(8*n^2) - LG[n]/(2*n) + LG[n]^2/(240*n^4) - LG[n]^2/(24*n^2) + LG[n]^2/(4*n) + LG[n]^3/6 + S[2, Infinity]/(240*n^4) - S[2, Infinity]/(24*n^2) + S[2, Infinity]/(4*n) + (LG[n]*S[2, Infinity])/2 + S[3, Infinity]/3|0
{1, 1, 3}|-73/(192*n^4) + 19/(72*n^3) - 1/(8*n^2) - S[2, Infinity]^2/(1200*n^4) + S[2, Infinity]^2/(120*n^2) - S[2, Infinity]^2/(20*n) - (LG[n]*S[2, Infinity]^2)/10 + S[3, Infinity]/(288*n^4) - S[3, Infinity]/(8*n^3) + (3*S[3, Infinity])/(8*n^2) - S[3, Infinity]/(2*n) + (LG[n]*S[3, Infinity])/(120*n^4) - (LG[n]*S[3, Infinity])/(12*n^2) + (LG[n]*S[3, Infinity])/(2*n) + (LG[n]^2*S[3, Infinity])/2 - (S[2, Infinity]*S[3, Infinity])/2 + 2*S[5, Infinity]|0
{1, 1, 4}|37/(288*n^4) - 1/(27*n^3) + S[2, Infinity]^2/(720*n^4) - S[2, Infinity]^2/(20*n^3) + (3*S[2, Infinity]^2)/(20*n^2) - S[2, Infinity]^2/(5*n) + (LG[n]*S[2, Infinity]^2)/(300*n^4) - (LG[n]*S[2, Infinity]^2)/(30*n^2) + (LG[n]*S[2, Infinity]^2)/(5*n) + (LG[n]^2*S[2, Infinity]^2)/5 + (37*S[2, Infinity]^3)/70 + (S[2, Infinity]*S[3, Infinity])/(120*n^4) - (S[2, Infinity]*S[3, Infinity])/(12*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[3, Infinity] - S[3, Infinity]^2 - S[5, Infinity]/(60*n^4) + S[5, Infinity]/(6*n^2) - S[5, Infinity]/n - 2*LG[n]*S[5, Infinity]|0
{1, 1, 5}|-1/64*1/n^4 - S[2, Infinity]^3/(700*n^4) + S[2, Infinity]^3/(70*n^2) - (3*S[2, Infinity]^3)/(35*n) - (6*LG[n]*S[2, Infinity]^3)/35 + S[3, Infinity]^2/(240*n^4) - S[3, Infinity]^2/(24*n^2) + S[3, Infinity]^2/(4*n) + (LG[n]*S[3, Infinity]^2)/2 + S[5, Infinity]/(288*n^4) - S[5, Infinity]/(8*n^3) + (3*S[5, Infinity])/(8*n^2) - S[5, Infinity]/(2*n) + (LG[n]*S[5, Infinity])/(120*n^4) - (LG[n]*S[5, Infinity])/(12*n^2) + (LG[n]*S[5, Infinity])/(2*n) + (LG[n]^2*S[5, Infinity])/2 + (S[2, Infinity]*S[5, Infinity])/2 - S[7, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity]|0
{1, 2, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(96*n^4) - (119*S[2, Infinity]^2)/(720*n^3) + (21*S[2, Infinity]^2)/(80*n^2) - (7*S[2, Infinity]^2)/(20*n) - (1223*S[2, Infinity]^3)/(100800*n^4) + (1223*S[2, Infinity]^3)/(10080*n^2) - (1223*S[2, Infinity]^3)/(1680*n) - (1223*LG[n]*S[2, Infinity]^3)/840 + (391*S[-1, Infinity]*S[2, Infinity]^3)/420 + (49*S[2, Infinity]^2*S[3, Infinity])/160 + (3*S[3, Infinity]^2)/(160*n^4) - (3*S[3, Infinity]^2)/(16*n^2) + (9*S[3, Infinity]^2)/(8*n) + (9*LG[n]*S[3, Infinity]^2)/4 - (9*S[-1, Infinity]*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(8*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 + (47*S[-1, Infinity]^2*S[5, Infinity])/8 - S[-5, -1, Infinity]/(30*n^4) + S[-5, -1, Infinity]/(3*n^2) - (2*S[-5, -1, Infinity])/n - 4*LG[n]*S[-5, -1, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-5, 2, Infinity] + 7*S[-4, 3, Infinity] + 9*S[-3, 4, Infinity] + 10*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity] - S[-4, 1, 2, Infinity] - 2*S[-3, 1, 3, Infinity] - S[-3, 2, 2, Infinity] - 3*S[-2, 1, 4, Infinity] - 2*S[-2, 2, 3, Infinity] - S[-2, 3, 2, Infinity] - 4*S[-1, 1, 5, Infinity] - 3*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - S[-1, 4, 2, Infinity]|0
{1, 2, -2}|S[-1, Infinity]^4/(720*n^4) - S[-1, Infinity]^4/(72*n^2) + S[-1, Infinity]^4/(12*n) + (LG[n]*S[-1, Infinity]^4)/6 - (2*S[-1, Infinity]^5)/15 + (5*S[2, Infinity])/(48*n^4) - (17*S[2, Infinity])/(72*n^3) + (3*S[2, Infinity])/(8*n^2) - S[2, Infinity]/(2*n) - (S[-1, Infinity]^2*S[2, Infinity])/(120*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n) - LG[n]*S[-1, Infinity]^2*S[2, Infinity] + (2*S[-1, Infinity]^3*S[2, Infinity])/3 - (17*S[2, Infinity]^2)/(960*n^4) + (17*S[2, Infinity]^2)/(96*n^2) - (17*S[2, Infinity]^2)/(16*n) - (17*LG[n]*S[2, Infinity]^2)/8 - (7*S[-1, Infinity]*S[3, Infinity])/(240*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(24*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/2 + (7*S[-1, Infinity]^2*S[3, Infinity])/4 - S[2, Infinity]*S[3, Infinity] - (73*S[5, Infinity])/64 - S[-1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 2, 4}|-1/48*1/n^4 - S[2, Infinity]^2/(12*n^4) + (17*S[2, Infinity]^2)/(90*n^3) - (3*S[2, Infinity]^2)/(10*n^2) + (2*S[2, Infinity]^2)/(5*n) + (37*S[2, Infinity]^3)/(6300*n^4) - (37*S[2, Infinity]^3)/(630*n^2) + (37*S[2, Infinity]^3)/(105*n) + (74*LG[n]*S[2, Infinity]^3)/105 - (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[3, Infinity]^2/(120*n^4) + S[3, Infinity]^2/(12*n^2) - S[3, Infinity]^2/(2*n) - LG[n]*S[3, Infinity]^2 - S[7, Infinity] + S[3, 4, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[5, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity]|0
{1, 3, -3}|15*S[-7, Infinity] + (377*S[2, Infinity]^3)/(33600*n^4) - (377*S[2, Infinity]^3)/(3360*n^2) + (377*S[2, Infinity]^3)/(560*n) + (377*LG[n]*S[2, Infinity]^3)/280 - (23*S[-1, Infinity]*S[2, Infinity]^3)/28 - (21*S[3, Infinity])/(64*n^4) + (5*S[3, Infinity])/(16*n^3) - (3*S[3, Infinity])/(16*n^2) - (S[-1, Infinity]^4*S[3, Infinity])/16 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (123*S[2, Infinity]^2*S[3, Infinity])/160 - (7*S[3, Infinity]^2)/(256*n^4) + (35*S[3, Infinity]^2)/(128*n^2) - (105*S[3, Infinity]^2)/(64*n) - (105*LG[n]*S[3, Infinity]^2)/32 + (105*S[-1, Infinity]*S[3, Infinity]^2)/32 + (31*S[-1, Infinity]*S[5, Infinity])/(320*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(16*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/8 - (141*S[-1, Infinity]^2*S[5, Infinity])/16 + S[-5, -1, Infinity]/(20*n^4) - S[-5, -1, Infinity]/(2*n^2) + (3*S[-5, -1, Infinity])/n + 6*LG[n]*S[-5, -1, Infinity] - 6*S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-4, 3, Infinity] - 7*S[-3, 4, Infinity] - 10*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity] + S[-3, 1, 3, Infinity] + 3*S[-2, 1, 4, Infinity] + S[-2, 2, 3, Infinity] + 6*S[-1, 1, 5, Infinity] + 3*S[-1, 2, 4, Infinity] + S[-1, 3, 3, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|0
{1, 3, -2}|(-7*S[2, Infinity])/(32*n^4) + (5*S[2, Infinity])/(24*n^3) - S[2, Infinity]/(8*n^2) - (59*S[2, Infinity]^3)/210 + (S[2, Infinity]*S[3, Infinity])/(480*n^4) - (S[2, Infinity]*S[3, Infinity])/(48*n^2) + (S[2, Infinity]*S[3, Infinity])/(8*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (19*S[3, Infinity]^2)/32 - (17*S[5, Infinity])/(1280*n^4) + (17*S[5, Infinity])/(128*n^2) - (51*S[5, Infinity])/(64*n) - (51*LG[n]*S[5, Infinity])/32 - (93*S[-1, Infinity]*S[5, Infinity])/32 - (3*S[-5, -1, Infinity])/2|0
{1, 3, 1}|-13/(96*n^4) - 1/(8*n^3) + 1/(4*n^2) + (7*LG[n])/(16*n^4) - (5*LG[n])/(12*n^3) + LG[n]/(4*n^2) + S[2, Infinity]^2/(240*n^4) - S[2, Infinity]^2/(24*n^2) + S[2, Infinity]^2/(4*n) + (LG[n]*S[2, Infinity]^2)/2 - S[5, Infinity]/2|0
{1, 3, 2}|31/(96*n^4) - 1/(9*n^3) + (7*S[2, Infinity])/(16*n^4) - (5*S[2, Infinity])/(12*n^3) + S[2, Infinity]/(4*n^2) + (17*S[2, Infinity]^3)/42 + (S[2, Infinity]*S[3, Infinity])/(40*n^4) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(2*n) + 3*LG[n]*S[2, Infinity]*S[3, Infinity] - (3*S[3, Infinity]^2)/2 - (3*S[5, Infinity])/(80*n^4) + (3*S[5, Infinity])/(8*n^2) - (9*S[5, Infinity])/(4*n) - (9*LG[n]*S[5, Infinity])/2|0
{1, 3, 3}|-1/32*1/n^4 + S[2, Infinity]^3/(1050*n^4) - S[2, Infinity]^3/(105*n^2) + (2*S[2, Infinity]^3)/(35*n) + (4*LG[n]*S[2, Infinity]^3)/35 + (7*S[3, Infinity])/(16*n^4) - (5*S[3, Infinity])/(12*n^3) + S[3, Infinity]/(4*n^2) - (S[2, Infinity]^2*S[3, Infinity])/10 + S[3, Infinity]^2/(240*n^4) - S[3, Infinity]^2/(24*n^2) + S[3, Infinity]^2/(4*n) + (LG[n]*S[3, Infinity]^2)/2 - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[6, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity]|0
{1, 4, -2}|-6*S[-7, Infinity] + (7*S[2, Infinity])/(48*n^4) - S[2, Infinity]/(18*n^3) - (1069*S[2, Infinity]^3)/(100800*n^4) + (1069*S[2, Infinity]^3)/(10080*n^2) - (1069*S[2, Infinity]^3)/(1680*n) - (1069*LG[n]*S[2, Infinity]^3)/840 + (313*S[-1, Infinity]*S[2, Infinity]^3)/840 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (321*S[2, Infinity]^2*S[3, Infinity])/160 + (11*S[3, Infinity]^2)/(640*n^4) - (11*S[3, Infinity]^2)/(64*n^2) + (33*S[3, Infinity]^2)/(32*n) + (33*LG[n]*S[3, Infinity]^2)/16 - (57*S[-1, Infinity]*S[3, Infinity]^2)/16 - (31*S[-1, Infinity]*S[5, Infinity])/(480*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(48*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(8*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/4 + (47*S[-1, Infinity]^2*S[5, Infinity])/8 + (93*S[2, Infinity]*S[5, Infinity])/64 - S[-5, -1, Infinity]/(30*n^4) + S[-5, -1, Infinity]/(3*n^2) - (2*S[-5, -1, Infinity])/n - 4*LG[n]*S[-5, -1, Infinity] + 4*S[-1, Infinity]*S[-5, -1, Infinity] + 2*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 1, 4, Infinity] - 4*S[-1, 1, 5, Infinity] - S[-1, 2, 4, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{1, 4, 1}|-1/18*1/n^4 + 2/(27*n^3) - (7*LG[n])/(24*n^4) + LG[n]/(9*n^3) - (11*S[2, Infinity]^3)/21 - (S[2, Infinity]*S[3, Infinity])/(120*n^4) + (S[2, Infinity]*S[3, Infinity])/(12*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) - LG[n]*S[2, Infinity]*S[3, Infinity] + (3*S[3, Infinity]^2)/2 + S[5, Infinity]/(40*n^4) - S[5, Infinity]/(4*n^2) + (3*S[5, Infinity])/(2*n) + 3*LG[n]*S[5, Infinity]|0
{1, 4, 2}|-1/16*1/n^4 - (7*S[2, Infinity])/(24*n^4) + S[2, Infinity]/(9*n^3) - S[2, Infinity]^3/(1575*n^4) + (2*S[2, Infinity]^3)/(315*n^2) - (4*S[2, Infinity]^3)/(105*n) - (8*LG[n]*S[2, Infinity]^3)/105 + S[2, Infinity]^2*S[3, Infinity] + S[3, Infinity]^2/(120*n^4) - S[3, Infinity]^2/(12*n^2) + S[3, Infinity]^2/(2*n) + LG[n]*S[3, Infinity]^2 - 2*S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[4, 1, 2, Infinity] + S[3, 1, 1, 2, Infinity]|0
{1, 5, 1}|1/(32*n^4) + LG[n]/(16*n^4) + S[2, Infinity]^3/(300*n^4) - S[2, Infinity]^3/(30*n^2) + S[2, Infinity]^3/(5*n) + (2*LG[n]*S[2, Infinity]^3)/5 - S[3, Infinity]^2/(240*n^4) + S[3, Infinity]^2/(24*n^2) - S[3, Infinity]^2/(4*n) - (LG[n]*S[3, Infinity]^2)/2 + S[2, 5, Infinity] + S[3, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity] + S[3, 2, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity] - S[3, 1, 1, 1, 1, Infinity]|0
{2, -4, 1}|35*S[-7, Infinity] - (29*S[-1, Infinity]*S[2, Infinity]^3)/140 - (S[2, Infinity]*S[3, Infinity])/(12*n^3) + (S[2, Infinity]*S[3, Infinity])/(4*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) + (71*S[2, Infinity]^2*S[3, Infinity])/160 + 3*S[-1, Infinity]*S[3, Infinity]^2 + (59*S[5, Infinity])/(192*n^3) - (59*S[5, Infinity])/(64*n^2) + (59*S[5, Infinity])/(32*n) - (47*S[-1, Infinity]^2*S[5, Infinity])/8 - (57*S[2, Infinity]*S[5, Infinity])/64 - 10*S[-6, 1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] - 11*S[-5, 2, Infinity] - 12*S[-4, 3, Infinity] - 13*S[-3, 4, Infinity] - 14*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + S[-4, 1, 2, Infinity] + S[-4, 2, 1, Infinity] + 2*S[-3, 1, 3, Infinity] + 2*S[-3, 2, 2, Infinity] + 2*S[-3, 3, 1, Infinity] + 3*S[-2, 1, 4, Infinity] + 3*S[-2, 2, 3, Infinity] + 3*S[-2, 3, 2, Infinity] + 3*S[-2, 4, 1, Infinity] + 4*S[-1, 1, 5, Infinity] + 4*S[-1, 2, 4, Infinity] + 4*S[-1, 3, 3, Infinity] + 4*S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity]|0
{2, -3, -2}|24*S[-7, Infinity] + (3*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (9*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (9*S[2, Infinity]*S[3, Infinity])/(4*n) + (9*S[2, Infinity]^2*S[3, Infinity])/80 - (83*S[5, Infinity])/(96*n^3) + (83*S[5, Infinity])/(32*n^2) - (83*S[5, Infinity])/(16*n) + (217*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 16*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 14*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 8*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 6*S[2, 1, -4, Infinity] + 4*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 2*S[3, -3, -1, Infinity] + 4*S[3, 1, -3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity]|0
{2, -3, 1}|-1/72*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(24*n^2) - S[-1, Infinity]^4/(12*n) + (S[-1, Infinity]^2*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (S[-1, Infinity]^4*S[2, Infinity])/8 + (11*S[2, Infinity]^2)/(60*n^3) - (11*S[2, Infinity]^2)/(20*n^2) + (11*S[2, Infinity]^2)/(10*n) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (253*S[2, Infinity]^3)/120 + (7*S[-1, Infinity]*S[3, Infinity])/(24*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (71*S[3, Infinity]^2)/64 - (155*S[-1, Infinity]*S[5, Infinity])/32 - (5*S[-5, -1, Infinity])/2 + S[-1, 1, 1, 1, Infinity]/(3*n^3) - S[-1, 1, 1, 1, Infinity]/n^2 + (2*S[-1, 1, 1, 1, Infinity])/n - 3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{2, -3, 2}|(-303*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[-1, Infinity]^4*S[3, Infinity])/3 + (5*S[2, Infinity]*S[3, Infinity])/(48*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(8*n) - 2*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] - (319*S[2, Infinity]^2*S[3, Infinity])/80 - (67*S[-1, Infinity]*S[3, Infinity]^2)/16 - (11*S[5, Infinity])/(192*n^3) + (11*S[5, Infinity])/(64*n^2) - (11*S[5, Infinity])/(32*n) + (33*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + 3*S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] - 8*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{2, -2, -3}|-45*S[-7, Infinity] - (S[-1, Infinity]^4*S[3, Infinity])/8 - (7*S[2, Infinity]*S[3, Infinity])/(16*n^3) + (21*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (21*S[2, Infinity]*S[3, Infinity])/(8*n) + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (3*S[2, Infinity]^2*S[3, Infinity])/160 + (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (67*S[5, Infinity])/(96*n^3) - (67*S[5, Infinity])/(32*n^2) + (67*S[5, Infinity])/(16*n) - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 18*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 24*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 22*S[4, -3, Infinity] + 3*S[4, 3, Infinity] + 16*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 3*S[2, -4, -1, Infinity] - 6*S[2, 1, -4, Infinity] - 5*S[2, 2, -3, Infinity] - 4*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 8*S[3, 1, -3, Infinity] - 6*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 3*S[4, -2, -1, Infinity] - 6*S[4, 1, -2, Infinity] - 3*S[4, 2, -1, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|(-3*S[3, Infinity])/(16*n^4)
{2, -2, -2}|1/(24*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/6 - (13*S[2, Infinity]^2)/(240*n^3) + (13*S[2, Infinity]^2)/(80*n^2) - (13*S[2, Infinity]^2)/(40*n) - S[-1, Infinity]^2*S[2, Infinity]^2 - (41*S[2, Infinity]^3)/140 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/2 - (91*S[3, Infinity]^2)/32 - 4*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/8*S[2, Infinity]/n^4
{2, -2, 1}|(2*S[-1, Infinity]^5)/15 - (2*S[-1, Infinity]^3*S[2, Infinity])/3 + (5*S[3, Infinity])/(48*n^3) - (5*S[3, Infinity])/(16*n^2) + (5*S[3, Infinity])/(8*n) - (7*S[-1, Infinity]^2*S[3, Infinity])/4 + (13*S[2, Infinity]*S[3, Infinity])/16 + (33*S[5, Infinity])/32 - 4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 4*S[-1, 1, 1, 1, 1, Infinity]|LG[n]/(4*n^4)
{2, -2, 2}|S[-1, Infinity]^4/(36*n^3) - S[-1, Infinity]^4/(12*n^2) + S[-1, Infinity]^4/(6*n) - (S[-1, Infinity]^2*S[2, Infinity])/(6*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/n - (S[-1, Infinity]^4*S[2, Infinity])/3 - (17*S[2, Infinity]^2)/(80*n^3) + (51*S[2, Infinity]^2)/(80*n^2) - (51*S[2, Infinity]^2)/(40*n) + 2*S[-1, Infinity]^2*S[2, Infinity]^2 + (73*S[2, Infinity]^3)/35 - (7*S[-1, Infinity]*S[3, Infinity])/(12*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(2*n) + 7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity] + (35*S[3, Infinity]^2)/16 - (2*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, 1, 1, 1, Infinity])/n + 8*S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|S[2, Infinity]/(4*n^4)
{2, -2, 3}|(173*S[-1, Infinity]*S[2, Infinity]^3)/280 + (S[2, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(4*n) - (33*S[2, Infinity]^2*S[3, Infinity])/40 - (9*S[-1, Infinity]*S[3, Infinity]^2)/8 - (7*S[5, Infinity])/(64*n^3) + (21*S[5, Infinity])/(64*n^2) - (21*S[5, Infinity])/(32*n) + (63*S[2, Infinity]*S[5, Infinity])/64 + 15*S[7, Infinity] - 6*S[-5, -2, Infinity] - 6*S[-4, -3, Infinity] - 4*S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] + S[-3, 2, -2, Infinity] + 2*S[-2, 2, -3, Infinity] + 2*S[-2, 3, -2, Infinity] + 3*S[-1, 2, -4, Infinity] + 4*S[-1, 3, -3, Infinity] + 3*S[-1, 4, -2, Infinity]|S[3, Infinity]/(4*n^4)
{2, 1, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(120*n^4) - (91*S[2, Infinity]^2)/(720*n^3) + (7*S[2, Infinity]^2)/(80*n^2) + (7*S[2, Infinity]^2)/(20*n) + (7*LG[n]*S[2, Infinity]^2)/(120*n^3) - (7*LG[n]*S[2, Infinity]^2)/(40*n^2) + (7*LG[n]*S[2, Infinity]^2)/(20*n) + (23*S[-1, Infinity]*S[2, Infinity]^3)/60 + (S[2, Infinity]*S[3, Infinity])/(12*n^3) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) - (109*S[2, Infinity]^2*S[3, Infinity])/80 - (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (29*S[5, Infinity])/(192*n^3) + (29*S[5, Infinity])/(64*n^2) - (29*S[5, Infinity])/(32*n) + (87*S[2, Infinity]*S[5, Infinity])/64 + 10*S[-6, 1, Infinity] + 6*S[-5, 2, Infinity] + 4*S[-4, 3, Infinity] + 4*S[-3, 4, Infinity] + 6*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity] - S[-4, 2, 1, Infinity] - S[-3, 2, 2, Infinity] - 2*S[-3, 3, 1, Infinity] - S[-2, 2, 3, Infinity] - 2*S[-2, 3, 2, Infinity] - 3*S[-2, 4, 1, Infinity] - S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - 3*S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity]|0
{2, 1, -2}|S[2, Infinity]/(12*n^4) - (13*S[2, Infinity])/(72*n^3) + S[2, Infinity]/(8*n^2) + S[2, Infinity]/(2*n) + (LG[n]*S[2, Infinity])/(12*n^3) - (LG[n]*S[2, Infinity])/(4*n^2) + (LG[n]*S[2, Infinity])/(2*n) + S[3, Infinity]/(48*n^3) - S[3, Infinity]/(16*n^2) + S[3, Infinity]/(8*n) + (5*S[2, Infinity]*S[3, Infinity])/16 - (177*S[5, Infinity])/64|0
{2, 1, 4}|-1/36*1/n^4 - S[2, Infinity]^2/(15*n^4) + (13*S[2, Infinity]^2)/(90*n^3) - S[2, Infinity]^2/(10*n^2) - (2*S[2, Infinity]^2)/(5*n) - (LG[n]*S[2, Infinity]^2)/(15*n^3) + (LG[n]*S[2, Infinity]^2)/(5*n^2) - (2*LG[n]*S[2, Infinity]^2)/(5*n) - (S[2, Infinity]*S[3, Infinity])/(6*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) - (S[2, Infinity]*S[3, Infinity])/n + (9*S[2, Infinity]^2*S[3, Infinity])/5 + S[5, Infinity]/(3*n^3) - S[5, Infinity]/n^2 + (2*S[5, Infinity])/n - 2*S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 3, 1, 1, Infinity]|0
{2, 3, -2}|-6*S[-7, Infinity] + (3*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(12*n^3) + (21*S[-1, Infinity]*S[2, Infinity]^3)/40 - (S[-1, Infinity]^4*S[3, Infinity])/4 - (S[2, Infinity]*S[3, Infinity])/(24*n^3) + (S[2, Infinity]*S[3, Infinity])/(8*n^2) - (S[2, Infinity]*S[3, Infinity])/(4*n) + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (99*S[2, Infinity]^2*S[3, Infinity])/20 + (33*S[-1, Infinity]*S[3, Infinity]^2)/8 + (17*S[5, Infinity])/(64*n^3) - (51*S[5, Infinity])/(64*n^2) + (51*S[5, Infinity])/(32*n) - (185*S[2, Infinity]*S[5, Infinity])/32 + 3*S[-4, 3, Infinity] + 3*S[-3, 4, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 2, 3, Infinity] - 3*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] + 6*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{2, 3, 1}|-11/(96*n^4) + 5/(36*n^3) - (3*LG[n])/(8*n^4) + LG[n]/(6*n^3) - S[2, Infinity]^2/(12*n^3) + S[2, Infinity]^2/(4*n^2) - S[2, Infinity]^2/(2*n) + (29*S[2, Infinity]^3)/21 - 3*S[3, Infinity]^2|0
{2, 3, 2}|-1/12*1/n^4 - (3*S[2, Infinity])/(8*n^4) + S[2, Infinity]/(6*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(2*n^2) - (3*S[2, Infinity]*S[3, Infinity])/n + (3*S[5, Infinity])/(4*n^3) - (9*S[5, Infinity])/(4*n^2) + (9*S[5, Infinity])/(2*n) + S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[4, 1, 2, Infinity] + S[2, 2, 1, 2, Infinity]|0
{2, 4, 1}|7/(144*n^4) + LG[n]/(12*n^4) + (S[2, Infinity]*S[3, Infinity])/(6*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^2) + (S[2, Infinity]*S[3, Infinity])/n - S[2, Infinity]^2*S[3, Infinity] - S[5, Infinity]/(2*n^3) + (3*S[5, Infinity])/(2*n^2) - (3*S[5, Infinity])/n + 3*S[2, Infinity]*S[5, Infinity] + S[2, 5, Infinity] + S[4, 3, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity] - S[2, 1, 2, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity]|0
{3, -3, 1}|-35*S[-7, Infinity] - S[-1, Infinity]^4/(48*n^4) + S[-1, Infinity]^4/(24*n^3) - S[-1, Infinity]^4/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (11*S[2, Infinity]^2)/(40*n^4) - (11*S[2, Infinity]^2)/(20*n^3) + (11*S[2, Infinity]^2)/(20*n^2) + (23*S[-1, Infinity]*S[2, Infinity]^3)/28 + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (5*S[-1, Infinity]^4*S[3, Infinity])/24 - (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (39*S[2, Infinity]^2*S[3, Infinity])/16 - (97*S[-1, Infinity]*S[3, Infinity]^2)/16 + (141*S[-1, Infinity]^2*S[5, Infinity])/16 - (7*S[2, Infinity]*S[5, Infinity])/32 + 10*S[-6, 1, Infinity] + 6*S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-5, 2, Infinity] + 5*S[-4, 3, Infinity] + 10*S[-3, 4, Infinity] + 16*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - S[-3, 1, 3, Infinity] - S[-3, 3, 1, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, 3, Infinity] - S[-2, 3, 2, Infinity] - 3*S[-2, 4, 1, Infinity] - 6*S[-1, 1, 5, Infinity] - 3*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] - 3*S[-1, 4, 2, Infinity] - 6*S[-1, 5, 1, Infinity] + S[-1, 1, 1, 1, Infinity]/(2*n^4) - S[-1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, Infinity]/n^2 - 5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{3, -2, -2}|24*S[-7, Infinity] - (13*S[2, Infinity]^2)/(160*n^4) + (13*S[2, Infinity]^2)/(80*n^3) - (13*S[2, Infinity]^2)/(80*n^2) + (3*S[2, Infinity]^2*S[3, Infinity])/8 + (35*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 4*S[2, -5, Infinity] - 11*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 15*S[4, -3, Infinity] - 3*S[4, 3, Infinity] - 13*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 2*S[2, 2, -3, Infinity] + 2*S[2, 3, -2, Infinity] + 2*S[3, -3, -1, Infinity] + 4*S[3, 1, -3, Infinity] + 5*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[4, -2, -1, Infinity] + 6*S[4, 1, -2, Infinity] + 3*S[4, 2, -1, Infinity]|0
{3, -2, 1}|(677*S[2, Infinity]^3)/1680 + (5*S[3, Infinity])/(32*n^4) - (5*S[3, Infinity])/(16*n^3) + (5*S[3, Infinity])/(16*n^2) - (85*S[3, Infinity]^2)/64 + (155*S[-1, Infinity]*S[5, Infinity])/32 + (5*S[-5, -1, Infinity])/2|0
{3, -2, 2}|S[-1, Infinity]^4/(24*n^4) - S[-1, Infinity]^4/(12*n^3) + S[-1, Infinity]^4/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (51*S[2, Infinity]^2)/(160*n^4) + (51*S[2, Infinity]^2)/(80*n^3) - (51*S[2, Infinity]^2)/(80*n^2) + (13*S[-1, Infinity]*S[2, Infinity]^3)/28 - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*S[-1, Infinity]^4*S[3, Infinity])/24 + (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (457*S[2, Infinity]^2*S[3, Infinity])/160 + (71*S[-1, Infinity]*S[3, Infinity]^2)/16 - S[2, Infinity]*S[5, Infinity] - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] + 2*S[-4, -3, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - S[-2, 3, -2, Infinity] - 2*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] - S[-1, 1, 1, 1, Infinity]/n^4 + (2*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, Infinity])/n^2 + 7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{3, 1, -3}|15*S[-7, Infinity] + S[-1, Infinity]^4/(48*n^4) - S[-1, Infinity]^4/(24*n^3) + S[-1, Infinity]^4/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (3*S[2, Infinity]^2)/(16*n^4) + (3*S[2, Infinity]^2)/(8*n^3) - (3*S[2, Infinity]^2)/(8*n^2) - (17*S[3, Infinity])/(64*n^4) + S[3, Infinity]/(8*n^3) + (3*S[3, Infinity])/(16*n^2) + (3*LG[n]*S[3, Infinity])/(16*n^4) - (3*LG[n]*S[3, Infinity])/(8*n^3) + (3*LG[n]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^4*S[3, Infinity])/48 + (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (41*S[2, Infinity]^2*S[3, Infinity])/32 + (89*S[-1, Infinity]*S[3, Infinity]^2)/32 - (23*S[2, Infinity]*S[5, Infinity])/32 - 10*S[-6, 1, Infinity] - 4*S[-5, 2, Infinity] - S[-4, 3, Infinity] - S[-3, 4, Infinity] - 4*S[-2, 5, Infinity] - 10*S[-1, 6, Infinity] + S[-3, 3, 1, Infinity] + S[-2, 3, 2, Infinity] + 3*S[-2, 4, 1, Infinity] + S[-1, 3, 3, Infinity] + 3*S[-1, 4, 2, Infinity] + 6*S[-1, 5, 1, Infinity] - S[-1, 1, 1, 1, Infinity]/(2*n^4) + S[-1, 1, 1, 1, Infinity]/n^3 - S[-1, 1, 1, 1, Infinity]/n^2 + (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|0
{3, 1, -2}|(-17*S[2, Infinity])/(96*n^4) + S[2, Infinity]/(12*n^3) + S[2, Infinity]/(8*n^2) + (LG[n]*S[2, Infinity])/(8*n^4) - (LG[n]*S[2, Infinity])/(4*n^3) + (LG[n]*S[2, Infinity])/(4*n^2) - (27*S[2, Infinity]^3)/560 + S[3, Infinity]/(32*n^4) - S[3, Infinity]/(16*n^3) + S[3, Infinity]/(16*n^2) - (31*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/16 + S[-5, -1, Infinity]|0
{3, 1, 1}|-65/(192*n^4) + 1/(9*n^3) - 1/(8*n^2) + (17*LG[n])/(48*n^4) - LG[n]/(6*n^3) - LG[n]/(4*n^2) - LG[n]^2/(8*n^4) + LG[n]^2/(4*n^3) - LG[n]^2/(4*n^2) - S[2, Infinity]/(8*n^4) + S[2, Infinity]/(4*n^3) - S[2, Infinity]/(4*n^2) + S[2, Infinity]*S[3, Infinity] - S[5, Infinity]/2|0
{3, 1, 2}|11/(16*n^4) - 1/(3*n^3) + (17*S[2, Infinity])/(48*n^4) - S[2, Infinity]/(6*n^3) - S[2, Infinity]/(4*n^2) - (LG[n]*S[2, Infinity])/(4*n^4) + (LG[n]*S[2, Infinity])/(2*n^3) - (LG[n]*S[2, Infinity])/(2*n^2) + (11*S[2, Infinity]^3)/35 + S[3, Infinity]/(4*n^4) - S[3, Infinity]/(2*n^3) + S[3, Infinity]/(2*n^2)|0
{3, 1, 3}|-1/16*1/n^4 + S[2, Infinity]^2/(40*n^4) - S[2, Infinity]^2/(20*n^3) + S[2, Infinity]^2/(20*n^2) + (17*S[3, Infinity])/(48*n^4) - S[3, Infinity]/(6*n^3) - S[3, Infinity]/(4*n^2) - (LG[n]*S[3, Infinity])/(4*n^4) + (LG[n]*S[3, Infinity])/(2*n^3) - (LG[n]*S[3, Infinity])/(2*n^2) + (2*S[2, Infinity]^2*S[3, Infinity])/5 - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 4, 1, Infinity] - S[3, 3, 1, Infinity] + S[2, 1, 3, 1, Infinity]|0
{3, 2, -2}|-6*S[-7, Infinity] - S[-1, Infinity]^4/(24*n^4) + S[-1, Infinity]^4/(12*n^3) - S[-1, Infinity]^4/(12*n^2) + (5*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(6*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) + (17*S[2, Infinity]^2)/(32*n^4) - (17*S[2, Infinity]^2)/(16*n^3) + (17*S[2, Infinity]^2)/(16*n^2) + (5*S[-1, Infinity]*S[2, Infinity]^3)/8 + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^2) + (7*S[-1, Infinity]^4*S[3, Infinity])/24 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (171*S[2, Infinity]^2*S[3, Infinity])/32 - (125*S[-1, Infinity]*S[3, Infinity]^2)/16 + (277*S[2, Infinity]*S[5, Infinity])/64 + 4*S[-5, 2, Infinity] + 2*S[-4, 3, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 3, 2, Infinity] - 2*S[-1, 3, 3, Infinity] - 3*S[-1, 4, 2, Infinity] + S[-1, 1, 1, 1, Infinity]/n^4 - (2*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, Infinity])/n^2 - 7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{3, 2, 1}|-15/(32*n^4) + 4/(9*n^3) - (5*LG[n])/(8*n^4) + LG[n]/(3*n^3) - (143*S[2, Infinity]^3)/210 - S[3, Infinity]/(2*n^4) + S[3, Infinity]/n^3 - S[3, Infinity]/n^2 + 3*S[3, Infinity]^2|0
{3, 3, 1}|3/(32*n^4) + LG[n]/(8*n^4) - S[2, Infinity]^2/(8*n^4) + S[2, Infinity]^2/(4*n^3) - S[2, Infinity]^2/(4*n^2) + (S[2, Infinity]^2*S[3, Infinity])/2 + S[2, 5, Infinity] + S[5, 2, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 2, 2, Infinity] - S[5, 1, 1, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity] - S[2, 1, 1, 2, 1, Infinity] - S[2, 1, 2, 1, 1, Infinity]|0
{4, -2, 1}|21*S[-7, Infinity] - (89*S[-1, Infinity]*S[2, Infinity]^3)/70 - (5*S[3, Infinity])/(16*n^4) + (5*S[3, Infinity])/(24*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (45*S[2, Infinity]^2*S[3, Infinity])/32 + (45*S[-1, Infinity]*S[3, Infinity]^2)/16 - (47*S[-1, Infinity]^2*S[5, Infinity])/8 - (107*S[2, Infinity]*S[5, Infinity])/64 - 5*S[-6, 1, Infinity] - 4*S[-1, Infinity]*S[-5, -1, Infinity] - S[-5, 2, Infinity] - 3*S[-3, 4, Infinity] - 9*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 4, 1, Infinity] + 4*S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity]|0
{4, 1, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(16*n^4) + S[2, Infinity]/(18*n^3) - (LG[n]*S[2, Infinity])/(4*n^4) + (LG[n]*S[2, Infinity])/(6*n^3) - (5*S[-1, Infinity]*S[2, Infinity]^3)/24 - S[3, Infinity]/(16*n^4) + S[3, Infinity]/(24*n^3) + (9*S[2, Infinity]^2*S[3, Infinity])/16 + (3*S[-1, Infinity]*S[3, Infinity]^2)/4 - (27*S[2, Infinity]*S[5, Infinity])/16 + 5*S[-6, 1, Infinity] + S[-5, 2, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - S[-2, 4, 1, Infinity] - S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity]|0
{4, 1, 1}|3/(32*n^4) - 1/(27*n^3) - LG[n]/(8*n^4) - LG[n]/(9*n^3) + LG[n]^2/(4*n^4) - LG[n]^2/(6*n^3) + S[2, Infinity]/(4*n^4) - S[2, Infinity]/(6*n^3) + (89*S[2, Infinity]^3)/210 - S[3, Infinity]^2/2|0
{4, 1, 2}|-1/4*1/n^4 - S[2, Infinity]/(8*n^4) - S[2, Infinity]/(9*n^3) + (LG[n]*S[2, Infinity])/(2*n^4) - (LG[n]*S[2, Infinity])/(3*n^3) - S[3, Infinity]/(2*n^4) + S[3, Infinity]/(3*n^3) - (7*S[2, Infinity]^2*S[3, Infinity])/5 + 3*S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[3, 1, 3, Infinity] + S[2, 1, 1, 3, Infinity]|0
{4, 2, 1}|5/(16*n^4) + LG[n]/(4*n^4) + S[3, Infinity]/n^4 - (2*S[3, Infinity])/(3*n^3) + (4*S[2, Infinity]^2*S[3, Infinity])/5 + S[2, 5, Infinity] + S[6, 1, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[2, 1, 1, 3, Infinity] + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity] - S[2, 1, 1, 1, 2, Infinity] - S[2, 1, 1, 2, 1, Infinity]|0
{5, 1, 1}|-1/64*1/n^4 - LG[n]/(16*n^4) - LG[n]^2/(8*n^4) - S[2, Infinity]/(8*n^4) + (S[2, Infinity]*S[5, Infinity])/2 + S[7, Infinity]/2 - S[3, 4, Infinity]/2 - S[6, 1, Infinity]/2 - S[2, 1, 4, Infinity]/2 + S[2, 4, 1, Infinity]/2 + S[3, 1, 3, Infinity]/2 + S[3, 2, 2, Infinity]/2 + S[3, 3, 1, Infinity] + S[4, 2, 1, Infinity]/2 + S[5, 1, 1, Infinity]/2 + S[2, 1, 1, 3, Infinity]/2 + S[2, 1, 2, 2, Infinity]/2 - S[2, 2, 2, 1, Infinity]/2 - S[2, 3, 1, 1, Infinity]/2 - S[3, 1, 1, 2, Infinity]/2 - S[3, 1, 2, 1, Infinity] - S[3, 2, 1, 1, Infinity] - S[4, 1, 1, 1, Infinity]/2 - S[2, 1, 1, 1, 2, Infinity]/2 + S[2, 2, 1, 1, 1, Infinity]/2 + S[3, 1, 1, 1, 1, Infinity]|0
{-4, 1, 1, 1}|14*S[-7, Infinity] - (7*S[-1, Infinity]^3*S[2, Infinity]^2)/120 + (527*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (S[-1, Infinity]^4*S[3, Infinity])/12 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (347*S[2, Infinity]^2*S[3, Infinity])/320 - 2*S[-1, Infinity]*S[3, Infinity]^2 + (121*S[-1, Infinity]^2*S[5, Infinity])/64 + (19*S[2, Infinity]*S[5, Infinity])/128 + 5*S[7, Infinity] - (21*S[-6, 1, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 10*S[-5, 2, Infinity] - (55*S[-4, 3, Infinity])/6 - (4*S[-3, -4, Infinity])/3 - 8*S[-3, 4, Infinity] - (10*S[-2, -5, Infinity])/3 - (13*S[-2, 5, Infinity])/2 - (10*S[-1, -6, Infinity])/3 - (14*S[-1, 6, Infinity])/3 + 5*S[-5, 1, 1, Infinity] + (9*S[-4, 1, 2, Infinity])/2 + (9*S[-4, 2, 1, Infinity])/2 + 4*S[-3, 1, 3, Infinity] + 4*S[-3, 2, 2, Infinity] + 4*S[-3, 3, 1, Infinity] + S[-2, 1, -4, Infinity]/2 + (7*S[-2, 1, 4, Infinity])/2 + (7*S[-2, 2, 3, Infinity])/2 + (7*S[-2, 3, 2, Infinity])/2 + (7*S[-2, 4, 1, Infinity])/2 + 2*S[-1, 1, -5, Infinity] + 3*S[-1, 1, 5, Infinity] + S[-1, 2, -4, Infinity]/2 + 3*S[-1, 2, 4, Infinity] + 3*S[-1, 3, 3, Infinity] + 3*S[-1, 4, 2, Infinity] + 3*S[-1, 5, 1, Infinity] - S[-4, 1, 1, 1, Infinity] - S[-3, 1, 1, 2, Infinity] - S[-3, 1, 2, 1, Infinity] - S[-3, 2, 1, 1, Infinity] - S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, 2, Infinity] - S[-2, 1, 3, 1, Infinity] - S[-2, 2, 1, 2, Infinity] - S[-2, 2, 2, 1, Infinity] - S[-2, 3, 1, 1, Infinity] - 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 4, Infinity] - S[-1, 1, 2, 3, Infinity] - S[-1, 1, 3, 2, Infinity] - S[-1, 1, 4, 1, Infinity] - S[-1, 2, 1, 3, Infinity] - S[-1, 2, 2, 2, Infinity] - S[-1, 2, 3, 1, Infinity] - S[-1, 3, 1, 2, Infinity] - S[-1, 3, 2, 1, Infinity] - S[-1, 4, 1, 1, Infinity]|LG[n]^3/(12*n^4) + (LG[n]*S[2, Infinity])/(4*n^4) + S[3, Infinity]/(6*n^4)
{-3, -2, 1, 1}|-1/128*1/n^4 - LG[n]/(32*n^4) - LG[n]^2/(16*n^4) - 13*S[-7, Infinity] - S[2, Infinity]/(16*n^4) - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (S[-1, Infinity]^4*S[3, Infinity])/48 + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (189*S[2, Infinity]^2*S[3, Infinity])/80 + (7*S[-1, Infinity]*S[3, Infinity]^2)/16 + (201*S[2, Infinity]*S[5, Infinity])/64 + 17*S[7, Infinity] + (5*S[-6, -1, Infinity])/2 - 5*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - 6*S[-4, -3, Infinity] - 6*S[-4, 3, Infinity] - 3*S[-3, -4, Infinity] - 3*S[-3, 4, Infinity] + 6*S[2, -5, Infinity] - (11*S[2, 5, Infinity])/2 + (13*S[3, -4, Infinity])/2 - (15*S[3, 4, Infinity])/2 + (9*S[4, -3, Infinity])/2 - (15*S[4, 3, Infinity])/2 + (5*S[5, -2, Infinity])/2 - (15*S[5, 2, Infinity])/2 + (5*S[6, -1, Infinity])/2 - 10*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 2*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] - S[-4, -2, -1, Infinity]/2 + 3*S[-4, -2, 1, Infinity] - S[-4, -1, -2, Infinity]/2 + (3*S[-4, -1, 2, Infinity])/2 + 5*S[-4, 1, 2, Infinity] - S[-4, 2, -1, Infinity]/2 + 5*S[-4, 2, 1, Infinity] + S[-3, -3, 1, Infinity] + S[-3, 1, -3, Infinity] + 2*S[-3, 1, 3, Infinity] + 2*S[-3, 2, 2, Infinity] + 2*S[-3, 3, 1, Infinity] + (3*S[2, -4, -1, Infinity])/2 - 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - S[2, -3, 2, Infinity] + 2*S[2, 1, 4, Infinity] + S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + (3*S[2, 3, -2, Infinity])/2 + 2*S[2, 3, 2, Infinity] + (3*S[2, 4, -1, Infinity])/2 + 2*S[2, 4, 1, Infinity] + 2*S[3, -3, -1, Infinity] - 3*S[3, -3, 1, Infinity] + (3*S[3, -2, -2, Infinity])/2 - S[3, -2, 2, Infinity]/2 + S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 2*S[4, -2, -1, Infinity] - 2*S[4, -2, 1, Infinity] + (3*S[4, -1, -2, Infinity])/2 - S[4, -1, 2, Infinity]/2 + 2*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 2*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 2*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 2*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] + S[-3, -2, -1, -1, Infinity] - S[-3, -2, -1, 1, Infinity] + S[-3, -2, 1, -1, Infinity] + S[-3, -1, -2, -1, Infinity] - S[-3, -1, -2, 1, Infinity] - S[-3, -1, -1, 2, Infinity] + S[-3, -1, 1, -2, Infinity] + S[-3, -1, 2, -1, Infinity] - S[-3, 1, -2, -1, Infinity] - S[-3, 1, -1, -2, Infinity] - S[-3, 1, 2, -1, Infinity] - S[-3, 2, -1, -1, Infinity] + S[-3, 2, -1, 1, Infinity] - S[-3, 2, 1, -1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] - 2*S[2, -3, 1, 1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] - S[2, -2, 1, 2, Infinity] + S[2, -2, 2, -1, Infinity] - S[2, -2, 2, 1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + 2*S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + 2*S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] + 3*S[3, -2, 1, -1, Infinity] - 3*S[3, -2, 1, 1, Infinity] + S[3, -1, -2, -1, Infinity] + S[3, -1, -1, -2, Infinity] - S[3, -1, 1, 2, Infinity] + S[3, -1, 2, -1, Infinity] - S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, -1, Infinity] + 3*S[3, 1, -2, 1, Infinity] + S[3, 1, -1, 2, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, -1, 1, Infinity] - 3*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 3*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 3*S[4, 1, 1, -1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|S[-1, Infinity]^4/(32*n^4) - S[-1, Infinity]^4/(48*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (3*S[2, Infinity]^2)/(32*n^4) + S[2, Infinity]^2/(16*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(32*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(4*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3)
{-3, 1, -2, 1}|-9*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/10 - (S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (S[-1, Infinity]^4*S[3, Infinity])/32 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (27*S[2, Infinity]^2*S[3, Infinity])/32 - (21*S[-1, Infinity]*S[3, Infinity]^2)/32 + (75*S[2, Infinity]*S[5, Infinity])/16 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] - 2*S[-5, -2, Infinity] + 18*S[-5, 2, Infinity] - S[-4, -3, Infinity] + 13*S[-4, 3, Infinity] + 6*S[-3, 4, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] - 16*S[-5, 1, 1, Infinity] - 2*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 2*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 10*S[-4, 1, 2, Infinity] - 2*S[-4, 2, -1, Infinity] - 10*S[-4, 2, 1, Infinity] - S[-3, -3, -1, Infinity] + S[-3, -3, 1, Infinity] - S[-3, -2, -2, Infinity] + S[-3, -2, 2, Infinity] - S[-3, -1, -3, Infinity] + S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - S[-3, 2, -2, Infinity] - 4*S[-3, 2, 2, Infinity] - S[-3, 3, -1, Infinity] - 4*S[-3, 3, 1, Infinity] + 3*S[2, -4, -1, Infinity] + 2*S[2, -3, -2, Infinity] - S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] - S[2, -2, 3, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - S[3, -3, 1, Infinity] + 3*S[3, -2, -2, Infinity] - 2*S[3, -2, 2, Infinity] + S[3, -1, -3, Infinity] - S[3, -1, 3, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 2*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 2*S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 6*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 6*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 6*S[-4, 1, 1, -1, Infinity] - S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] - S[-3, -2, 1, -1, Infinity] - S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] - S[-3, -1, 1, -2, Infinity] - S[-3, -1, 2, -1, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] - S[-3, 2, -1, 1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, 1, -1, Infinity] + 4*S[2, -3, 1, 1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] + 2*S[2, -2, 1, 2, Infinity] - S[2, -2, 2, -1, Infinity] + 2*S[2, -2, 2, 1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - 2*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, 1, -1, Infinity] + 6*S[3, -2, 1, 1, Infinity] - S[3, -1, -2, -1, Infinity] - S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, 2, Infinity] - S[3, -1, 2, -1, Infinity] + 2*S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - S[3, 1, -1, 2, Infinity] - 3*S[3, 2, -1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 6*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(9*S[2, Infinity]^2)/(160*n^4) - (3*S[2, Infinity]^2)/(80*n^3) - (5*S[3, Infinity])/(16*n^4) + (15*LG[n]*S[3, Infinity])/(32*n^4) - (5*LG[n]*S[3, Infinity])/(16*n^3)
{-3, 1, 1, -2}|24*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/10 + (S[-1, Infinity]^3*S[2, Infinity]^2)/2 - (3*S[-1, Infinity]^4*S[3, Infinity])/32 + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (103*S[2, Infinity]^2*S[3, Infinity])/80 + (63*S[-1, Infinity]*S[3, Infinity]^2)/32 - (211*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 15*S[-5, 2, Infinity] - 4*S[-4, -3, Infinity] - 12*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 6*S[-3, 4, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] + 4*S[-4, -2, -1, Infinity] + 4*S[-4, -1, -2, Infinity] + 3*S[-4, 1, -2, Infinity] + 5*S[-4, 1, 2, Infinity] + 4*S[-4, 2, -1, Infinity] + 5*S[-4, 2, 1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + S[-3, 1, -3, Infinity] + 2*S[-3, 1, 3, Infinity] + S[-3, 2, -2, Infinity] + 2*S[-3, 2, 2, Infinity] + 2*S[-3, 3, -1, Infinity] + 2*S[-3, 3, 1, Infinity] + 3*S[2, -4, 1, Infinity] + 3*S[2, -3, 2, Infinity] + 2*S[2, -2, 3, Infinity] + 4*S[3, -3, 1, Infinity] + 4*S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 4*S[4, -2, 1, Infinity] + 4*S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] - S[-3, -2, -1, 1, Infinity] - S[-3, -1, -2, 1, Infinity] - S[-3, -1, -1, 2, Infinity] - S[-3, 1, -2, -1, Infinity] - S[-3, 1, -1, -2, Infinity] - S[-3, 1, 2, -1, Infinity] - S[-3, 2, -1, -1, Infinity] - S[-3, 2, 1, -1, Infinity] + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (9*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 2*S[2, -3, 1, 1, Infinity] - S[2, -2, 1, 2, Infinity] - S[2, -2, 2, 1, Infinity] - 3*S[3, -2, 1, 1, Infinity] - S[3, -1, 1, 2, Infinity] - S[3, -1, 2, 1, Infinity] - 3*S[4, -1, 1, 1, Infinity] - 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/32*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(48*n^3) + S[2, Infinity]/(8*n^4) - (LG[n]*S[2, Infinity])/(4*n^4) + (3*LG[n]^2*S[2, Infinity])/(16*n^4) - (LG[n]^2*S[2, Infinity])/(8*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (39*S[2, Infinity]^2)/(80*n^4) - (13*S[2, Infinity]^2)/(40*n^3) - S[3, Infinity]/(16*n^4) + (3*LG[n]*S[3, Infinity])/(32*n^4) - (LG[n]*S[3, Infinity])/(16*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(32*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(4*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3)
{-3, 1, 1, 1}|S[-1, Infinity]^6/36 - (S[-1, Infinity]^4*S[2, Infinity])/6 + (S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (85*S[2, Infinity]^3)/168 - (7*S[-1, Infinity]^3*S[3, Infinity])/24 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (41*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/32 - S[-5, -1, Infinity]/2 - S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 2*S[-1, 1, 1, 1, 1, 1, Infinity]|-1/4*LG[n]/n^4 + LG[n]^2/(4*n^4) - LG[n]^3/(8*n^4) + LG[n]^3/(12*n^3) + S[2, Infinity]/(4*n^4) - (3*LG[n]*S[2, Infinity])/(8*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) - S[3, Infinity]/(4*n^4) + S[3, Infinity]/(6*n^3)
{-2, -3, 1, 1}|-1/128*1/n^4 - LG[n]/(32*n^4) - LG[n]^2/(16*n^4) + 20*S[-7, Infinity] - S[2, Infinity]/(16*n^4) - (S[-1, Infinity]^5*S[2, Infinity])/10 + (S[-1, Infinity]^3*S[2, Infinity]^2)/2 - (S[-1, Infinity]^4*S[3, Infinity])/8 + (33*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (477*S[2, Infinity]^2*S[3, Infinity])/160 + (21*S[-1, Infinity]*S[3, Infinity]^2)/8 - (331*S[2, Infinity]*S[5, Infinity])/64 + 12*S[7, Infinity] - (5*S[-6, -1, Infinity])/2 + 3*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] + 5*S[-4, 3, Infinity] - (17*S[-3, -4, Infinity])/2 + (11*S[-3, 4, Infinity])/2 - 9*S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] - (13*S[2, -5, Infinity])/2 - S[2, 5, Infinity]/2 - 9*S[3, -4, Infinity] + S[3, 4, Infinity]/2 - (17*S[4, -3, Infinity])/2 + 2*S[4, 3, Infinity] - 6*S[5, -2, Infinity] + (5*S[5, 2, Infinity])/2 - (5*S[6, -1, Infinity])/2 + 2*S[-5, -1, -1, Infinity] - 2*S[-5, -1, 1, Infinity] + 2*S[-5, 1, -1, Infinity] - 6*S[-5, 1, 1, Infinity] + (3*S[-4, -2, -1, Infinity])/2 + (3*S[-4, -1, -2, Infinity])/2 - 6*S[-4, 1, 2, Infinity] + (3*S[-4, 2, -1, Infinity])/2 - 6*S[-4, 2, 1, Infinity] + S[-3, -3, -1, Infinity] + 4*S[-3, -3, 1, Infinity] + S[-3, -2, -2, Infinity] + 3*S[-3, -2, 2, Infinity] + S[-3, -1, -3, Infinity] + 3*S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 5*S[-3, 1, 3, Infinity] - 5*S[-3, 2, 2, Infinity] + S[-3, 3, -1, Infinity] - 5*S[-3, 3, 1, Infinity] + S[-2, -4, -1, Infinity]/2 + 4*S[-2, -4, 1, Infinity] + S[-2, -3, -2, Infinity]/2 + (5*S[-2, -3, 2, Infinity])/2 + S[-2, -2, -3, Infinity]/2 + (5*S[-2, -2, 3, Infinity])/2 + S[-2, -1, -4, Infinity]/2 + (5*S[-2, -1, 4, Infinity])/2 - S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - 3*S[-2, 3, 2, Infinity] + S[-2, 4, -1, Infinity]/2 - 3*S[-2, 4, 1, Infinity] - S[2, -4, -1, Infinity]/2 + 2*S[2, -4, 1, Infinity] + (3*S[2, -3, 2, Infinity])/2 + (3*S[2, -2, -3, Infinity])/2 + S[2, -2, 3, Infinity] + (5*S[2, -1, -4, Infinity])/2 + S[2, -1, 4, Infinity]/2 + S[2, 1, -4, Infinity] - S[2, 1, 4, Infinity] + S[2, 2, -3, Infinity]/2 - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, -1, Infinity]/2 - S[2, 4, 1, Infinity] - S[3, -3, -1, Infinity] + 3*S[3, -3, 1, Infinity] + 2*S[3, -2, 2, Infinity] + 3*S[3, -1, -3, Infinity] + S[3, -1, 3, Infinity] + S[3, 1, -3, Infinity] - 2*S[3, 1, 3, Infinity] - 2*S[3, 2, 2, Infinity] - S[3, 3, -1, Infinity] - 2*S[3, 3, 1, Infinity] - (3*S[4, -2, -1, Infinity])/2 + 3*S[4, -2, 1, Infinity] + (3*S[4, -1, 2, Infinity])/2 - 3*S[4, 1, 2, Infinity] - (3*S[4, 2, -1, Infinity])/2 - 3*S[4, 2, 1, Infinity] - 2*S[5, -1, -1, Infinity] + 2*S[5, -1, 1, Infinity] - 2*S[5, 1, -1, Infinity] - 3*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] - 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] - 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] - 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] - 2*S[-3, 2, -1, 1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] - S[-2, -3, -1, -1, Infinity] + S[-2, -3, -1, 1, Infinity] - S[-2, -3, 1, -1, Infinity] - S[-2, -2, -2, -1, Infinity] + S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, 2, Infinity] - S[-2, -2, 1, -2, Infinity] - S[-2, -2, 2, -1, Infinity] - S[-2, -1, -3, -1, Infinity] + S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, 3, Infinity] - S[-2, -1, 1, -3, Infinity] - S[-2, -1, 2, -2, Infinity] - S[-2, -1, 3, -1, Infinity] + S[-2, 1, -3, -1, Infinity] + S[-2, 1, -2, -2, Infinity] + S[-2, 1, -1, -3, Infinity] + S[-2, 1, 3, -1, Infinity] + S[-2, 2, -2, -1, Infinity] + S[-2, 2, -1, -2, Infinity] + S[-2, 2, 2, -1, Infinity] + S[-2, 3, -1, -1, Infinity] - S[-2, 3, -1, 1, Infinity] + S[-2, 3, 1, -1, Infinity] + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -3, -1, -1, Infinity] + S[2, -3, -1, 1, Infinity] - S[2, -3, 1, -1, Infinity] + S[2, -3, 1, 1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] + S[2, -2, 1, 2, Infinity] - S[2, -2, 2, -1, Infinity] + S[2, -2, 2, 1, Infinity] - S[2, -1, -3, -1, Infinity] - S[2, -1, -2, -2, Infinity] - S[2, -1, -1, -3, Infinity] + S[2, -1, 1, 3, Infinity] + S[2, -1, 2, 2, Infinity] - S[2, -1, 3, -1, Infinity] + S[2, -1, 3, 1, Infinity] + S[2, 1, -3, -1, Infinity] - S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - S[2, 1, -1, 3, Infinity] + S[2, 1, 1, -3, Infinity] + S[2, 1, 2, -2, Infinity] + S[2, 1, 3, -1, Infinity] + S[2, 2, -2, -1, Infinity] - S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] + S[2, 2, 1, -2, Infinity] + S[2, 2, 2, -1, Infinity] + S[2, 3, -1, -1, Infinity] - S[2, 3, -1, 1, Infinity] + S[2, 3, 1, -1, Infinity] - 2*S[3, -2, -1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] - 2*S[3, -2, 1, -1, Infinity] + 2*S[3, -2, 1, 1, Infinity] - 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, 2, Infinity] - 2*S[3, -1, 2, -1, Infinity] + 2*S[3, -1, 2, 1, Infinity] + 2*S[3, 1, -2, -1, Infinity] - 2*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, 2, Infinity] + 2*S[3, 1, 1, -2, Infinity] + 2*S[3, 1, 2, -1, Infinity] + 2*S[3, 2, -1, -1, Infinity] - 2*S[3, 2, -1, 1, Infinity] + 2*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 3*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 3*S[4, 1, 1, -1, Infinity] - 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/30*S[-1, Infinity]^5/n^3 + S[-1, Infinity]^5/(30*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (15*S[5, Infinity])/(64*n^3) + (15*S[5, Infinity])/(64*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - S[-1, 1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, 1, Infinity]/n^2
{-2, -2, -2, 1}|21*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/15 - (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (43*S[-1, Infinity]*S[2, Infinity]^3)/280 - (15*S[3, Infinity])/(64*n^4) + (5*S[3, Infinity])/(48*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (17*S[2, Infinity]^2*S[3, Infinity])/64 - (S[-1, Infinity]*S[3, Infinity]^2)/32 - S[-1, Infinity]^2*S[5, Infinity] + (275*S[2, Infinity]*S[5, Infinity])/128 - 5*S[-6, 1, Infinity] - S[-5, 2, Infinity] - 3*S[-3, 4, Infinity] - 9*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] - 6*S[3, -4, Infinity] - 11*S[4, -3, Infinity] - 10*S[5, -2, Infinity] + 3*S[-3, -2, -2, Infinity] + 5*S[-2, -3, -2, Infinity] + 5*S[-2, -2, -3, Infinity] + S[-2, 1, 4, Infinity] + S[-2, 4, 1, Infinity] + 6*S[-1, -4, -2, Infinity] + 8*S[-1, -3, -3, Infinity] + 6*S[-1, -2, -4, Infinity] + 4*S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity] + 2*S[3, -3, 1, Infinity] + S[3, -2, 2, Infinity] + 2*S[3, 1, -3, Infinity] + S[3, 2, -2, Infinity] + 3*S[4, -2, 1, Infinity] + 3*S[4, 1, -2, Infinity] - S[-2, -2, -2, 1, Infinity] - S[-2, -2, 1, -2, Infinity] - S[-2, 1, -2, -2, Infinity] - 2*S[-1, -3, -2, 1, Infinity] - 2*S[-1, -3, 1, -2, Infinity] - 2*S[-1, -2, -3, 1, Infinity] - S[-1, -2, -2, 2, Infinity] - 2*S[-1, -2, 1, -3, Infinity] - S[-1, -2, 2, -2, Infinity] - 2*S[-1, 1, -3, -2, Infinity] - 2*S[-1, 1, -2, -3, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 2, -2, -2, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-15*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (15*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (29*S[5, Infinity])/(64*n^3) - (29*S[5, Infinity])/(64*n^2)
{-2, -2, 1, -2}|-6*S[-7, Infinity] + (3*S[2, Infinity])/(64*n^4) + S[2, Infinity]/(36*n^3) - (3*LG[n]*S[2, Infinity])/(16*n^4) + (LG[n]*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^5*S[2, Infinity])/20 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (67*S[-1, Infinity]*S[2, Infinity]^3)/120 - (3*S[3, Infinity])/(64*n^4) + S[3, Infinity]/(48*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (137*S[2, Infinity]^2*S[3, Infinity])/320 - (3*S[-1, Infinity]*S[3, Infinity]^2)/8 - (217*S[2, Infinity]*S[5, Infinity])/64 + 5*S[-6, 1, Infinity] + S[-5, 2, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 3*S[3, -4, Infinity] + 3*S[4, -3, Infinity] - S[-2, -2, -3, Infinity] - S[-2, 4, 1, Infinity] - 2*S[-1, -3, -3, Infinity] - 3*S[-1, -2, -4, Infinity] - S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] - 2*S[3, -3, 1, Infinity] - S[3, -2, 2, Infinity] - 3*S[4, -2, 1, Infinity] + S[-2, -2, -2, 1, Infinity] + 2*S[-1, -3, -2, 1, Infinity] + 2*S[-1, -2, -3, 1, Infinity] + S[-1, -2, -2, 2, Infinity] + 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 4*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/32*(S[2, Infinity]*S[3, Infinity])/n^3 + (S[2, Infinity]*S[3, Infinity])/(32*n^2) - (5*S[5, Infinity])/(16*n^3) + (5*S[5, Infinity])/(16*n^2)
{-2, -2, 1, 1}|5/(128*n^4) - 1/(54*n^3) - (3*LG[n])/(32*n^4) - LG[n]/(18*n^3) + (3*LG[n]^2)/(16*n^4) - LG[n]^2/(12*n^3) + (3*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(12*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/16 - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (55*S[2, Infinity]^3)/112 - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (45*S[3, Infinity]^2)/128 - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2|S[-1, Infinity]^4/(48*n^3) - S[-1, Infinity]^4/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - S[2, Infinity]^2/(16*n^3) + S[2, Infinity]^2/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2)
{-2, -2, 1, 2}|-1/8*1/n^4 + ((-1)^(2*n)*S[2, Infinity])/(2*n^5) - (3*S[2, Infinity])/(32*n^4) - S[2, Infinity]/(18*n^3) - (5*LG[n]*S[2, Infinity])/(8*n^4) + ((-1)^(2*n)*LG[n]*S[2, Infinity])/n^4 - (LG[n]*S[2, Infinity])/(6*n^3) - (3*S[3, Infinity])/(8*n^4) + S[3, Infinity]/(6*n^3) - (13*S[2, Infinity]^2*S[3, Infinity])/32 + (159*S[2, Infinity]*S[5, Infinity])/128 + 29*S[7, Infinity] - 3*S[-4, -3, Infinity] - 11*S[-3, -4, Infinity] - 15*S[-2, -5, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 8*S[4, 3, Infinity] - 16*S[5, 2, Infinity] - 25*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 10*S[-3, -3, 1, Infinity] + 7*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] + 12*S[-2, -4, 1, Infinity] + 9*S[-2, -3, 2, Infinity] + 6*S[-2, -2, 3, Infinity] + 3*S[-2, -1, 4, Infinity] + S[2, -2, -3, Infinity] + 3*S[2, -1, -4, Infinity] + S[2, 3, 2, Infinity] + 3*S[2, 4, 1, Infinity] + 2*S[3, -1, -3, Infinity] + S[3, 2, 2, Infinity] + 4*S[3, 3, 1, Infinity] + 2*S[4, 1, 2, Infinity] + 6*S[4, 2, 1, Infinity] + 12*S[5, 1, 1, Infinity] - 6*S[-3, -2, 1, 1, Infinity] - 2*S[-3, -1, 2, 1, Infinity] - 6*S[-2, -3, 1, 1, Infinity] - 2*S[-2, -2, 1, 2, Infinity] - 4*S[-2, -2, 2, 1, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, 1, Infinity] - S[2, -2, -2, 1, Infinity] - 2*S[2, -1, -3, 1, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[3, -1, -2, 1, Infinity]|-1/32*(S[2, Infinity]*S[3, Infinity])/n^3 + (S[2, Infinity]*S[3, Infinity])/(32*n^2) + (53*S[5, Infinity])/(128*n^3) - (53*S[5, Infinity])/(128*n^2)
{-2, -2, 2, 1}|5/(32*n^4) + LG[n]/(8*n^4) - ((-1)^(2*n)*S[2, Infinity])/(2*n^5) + (LG[n]*S[2, Infinity])/n^4 - ((-1)^(2*n)*LG[n]*S[2, Infinity])/n^4 + (S[-1, Infinity]^5*S[2, Infinity])/5 - S[-1, Infinity]^3*S[2, Infinity]^2 + (3*S[3, Infinity])/(4*n^4) - S[3, Infinity]/(3*n^3) + (3*S[-1, Infinity]^4*S[3, Infinity])/16 - (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (227*S[2, Infinity]^2*S[3, Infinity])/320 - (63*S[-1, Infinity]*S[3, Infinity]^2)/16 + (523*S[2, Infinity]*S[5, Infinity])/128 + 2*S[-5, -2, Infinity] + 7*S[-4, -3, Infinity] + 10*S[-3, -4, Infinity] + 10*S[-2, -5, Infinity] - 9*S[2, 5, Infinity] - 10*S[3, 4, Infinity] - 6*S[4, 3, Infinity] - 2*S[5, 2, Infinity] + S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 3*S[-4, 1, -2, Infinity] - 4*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] - 8*S[-3, 1, -3, Infinity] - 3*S[-3, 2, -2, Infinity] - 4*S[-2, -4, 1, Infinity] - 2*S[-2, -3, 2, Infinity] - S[-2, -2, 3, Infinity] + 2*S[-2, -1, 4, Infinity] - 8*S[-2, 1, -4, Infinity] - 5*S[-2, 2, -3, Infinity] - 2*S[-2, 3, -2, Infinity] + S[2, -3, -2, Infinity] + 2*S[2, -2, -3, Infinity] + 2*S[2, -1, -4, Infinity] + 3*S[2, 1, 4, Infinity] + 3*S[2, 2, 3, Infinity] + 2*S[2, 3, 2, Infinity] + 3*S[2, 4, 1, Infinity] + S[3, -2, -2, Infinity] + 2*S[3, -1, -3, Infinity] + 4*S[3, 1, 3, Infinity] + 3*S[3, 2, 2, Infinity] + 4*S[3, 3, 1, Infinity] + 2*S[4, 1, 2, Infinity] + 2*S[4, 2, 1, Infinity] + 2*S[-3, -1, -1, -2, Infinity] - 2*S[-3, -1, 1, 2, Infinity] - 2*S[-3, -1, 2, 1, Infinity] + 4*S[-3, 1, -2, 1, Infinity] + 2*S[-3, 1, -1, 2, Infinity] + S[-2, -2, -1, -2, Infinity] + S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, -1, -3, Infinity] - 2*S[-2, -1, 1, 3, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, 1, Infinity] + 4*S[-2, 1, -3, 1, Infinity] + 2*S[-2, 1, -2, 2, Infinity] + 2*S[-2, 1, -1, 3, Infinity] + 2*S[-2, 2, -2, 1, Infinity] + S[-2, 2, -1, 2, Infinity] - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (9*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[2, -2, -2, 1, Infinity] - S[2, -2, -1, 2, Infinity] + S[2, -2, 1, -2, Infinity] - 2*S[2, -1, -3, 1, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[2, -1, -1, 3, Infinity] + 2*S[2, -1, 1, -3, Infinity] + S[2, -1, 2, -2, Infinity] - S[2, 1, -2, -2, Infinity] - 2*S[2, 1, -1, -3, Infinity] - S[2, 2, -1, -2, Infinity] - 2*S[3, -1, -2, 1, Infinity] - 2*S[3, -1, -1, 2, Infinity] + 2*S[3, -1, 1, -2, Infinity] - 2*S[3, 1, -1, -2, Infinity] + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|S[-1, Infinity]^5/(15*n^3) - S[-1, Infinity]^5/(15*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(8*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (89*S[5, Infinity])/(128*n^3) - (89*S[5, Infinity])/(128*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, -3, 1}|-5*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/5 - S[-1, Infinity]^3*S[2, Infinity]^2 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (27*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (31*S[2, Infinity]^2*S[3, Infinity])/80 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (163*S[2, Infinity]*S[5, Infinity])/32 - 16*S[7, Infinity] + 10*S[-6, -1, Infinity] - 20*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] - 20*S[-5, 2, Infinity] - 19*S[-4, 3, Infinity] - 16*S[-3, 4, Infinity] - 10*S[-2, 5, Infinity] + 8*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 11*S[3, -4, Infinity] + 5*S[3, 4, Infinity] + 11*S[4, -3, Infinity] + 6*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 6*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 6*S[6, 1, Infinity] + 4*S[-5, -1, -1, Infinity] - 6*S[-5, -1, 1, Infinity] + 4*S[-5, 1, -1, Infinity] + 12*S[-5, 1, 1, Infinity] + 3*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] + 3*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 12*S[-4, 1, 2, Infinity] + 3*S[-4, 2, -1, Infinity] + 12*S[-4, 2, 1, Infinity] + 2*S[-3, -3, -1, Infinity] - 2*S[-3, -3, 1, Infinity] + 2*S[-3, -2, -2, Infinity] - 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, -3, Infinity] - 2*S[-3, -1, 3, Infinity] + 4*S[-3, 1, -3, Infinity] + 10*S[-3, 1, 3, Infinity] + 2*S[-3, 2, -2, Infinity] + 10*S[-3, 2, 2, Infinity] + 2*S[-3, 3, -1, Infinity] + 10*S[-3, 3, 1, Infinity] + S[-2, -4, -1, Infinity] - S[-2, -4, 1, Infinity] + S[-2, -3, -2, Infinity] - S[-2, -3, 2, Infinity] + S[-2, -2, -3, Infinity] - S[-2, -2, 3, Infinity] + S[-2, -1, -4, Infinity] - S[-2, -1, 4, Infinity] + 2*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + 2*S[-2, 2, -3, Infinity] + 6*S[-2, 2, 3, Infinity] + S[-2, 3, -2, Infinity] + 6*S[-2, 3, 2, Infinity] + S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] - 3*S[2, -4, -1, Infinity] + S[2, -4, 1, Infinity] - S[2, -3, -2, Infinity] + S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] + S[2, -2, 3, Infinity] - S[2, -1, -4, Infinity] + S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 5*S[3, -3, -1, Infinity] + 2*S[3, -3, 1, Infinity] - 2*S[3, -2, -2, Infinity] + 2*S[3, -2, 2, Infinity] - 2*S[3, -1, -3, Infinity] + 2*S[3, -1, 3, Infinity] - 5*S[3, 1, -3, Infinity] - 5*S[3, 2, -2, Infinity] - 5*S[3, 3, -1, Infinity] - 6*S[4, -2, -1, Infinity] + 3*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] + 3*S[4, -1, 2, Infinity] - 6*S[4, 1, -2, Infinity] - 6*S[4, 2, -1, Infinity] - 6*S[5, -1, -1, Infinity] + 4*S[5, -1, 1, Infinity] - 6*S[5, 1, -1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] - 6*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 6*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] - 6*S[-4, 1, 1, -1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] - 4*S[-3, -2, -1, 1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] - 4*S[-3, -1, -2, 1, Infinity] - 4*S[-3, -1, -1, 2, Infinity] + 2*S[-3, -1, 1, -2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] - 4*S[-3, 1, -2, -1, Infinity] - 4*S[-3, 1, -1, -2, Infinity] - 4*S[-3, 1, 2, -1, Infinity] - 4*S[-3, 2, -1, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] - 4*S[-3, 2, 1, -1, Infinity] + S[-2, -3, -1, -1, Infinity] - 2*S[-2, -3, -1, 1, Infinity] + S[-2, -3, 1, -1, Infinity] + S[-2, -2, -2, -1, Infinity] - 2*S[-2, -2, -2, 1, Infinity] - 2*S[-2, -2, -1, 2, Infinity] + S[-2, -2, 1, -2, Infinity] + S[-2, -2, 2, -1, Infinity] + S[-2, -1, -3, -1, Infinity] - 2*S[-2, -1, -3, 1, Infinity] - 2*S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, 3, Infinity] + S[-2, -1, 1, -3, Infinity] + S[-2, -1, 2, -2, Infinity] + S[-2, -1, 3, -1, Infinity] - 2*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -1, -3, Infinity] - 2*S[-2, 1, 3, -1, Infinity] - 2*S[-2, 2, -2, -1, Infinity] - 2*S[-2, 2, -1, -2, Infinity] - 2*S[-2, 2, 2, -1, Infinity] - 2*S[-2, 3, -1, -1, Infinity] + S[-2, 3, -1, 1, Infinity] - 2*S[-2, 3, 1, -1, Infinity] - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, -3, -1, -1, Infinity] + S[2, -3, 1, -1, Infinity] - 2*S[2, -3, 1, 1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] - 2*S[2, -2, 1, 2, Infinity] + S[2, -2, 2, -1, Infinity] - 2*S[2, -2, 2, 1, Infinity] + S[2, -1, -3, -1, Infinity] + S[2, -1, -2, -2, Infinity] + S[2, -1, -1, -3, Infinity] - 2*S[2, -1, 1, 3, Infinity] - 2*S[2, -1, 2, 2, Infinity] + S[2, -1, 3, -1, Infinity] - 2*S[2, -1, 3, 1, Infinity] + S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] + S[2, 1, -1, 3, Infinity] + S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] + S[2, 3, -1, 1, Infinity] + 2*S[3, -2, -1, -1, Infinity] + 2*S[3, -2, 1, -1, Infinity] - 4*S[3, -2, 1, 1, Infinity] + 2*S[3, -1, -2, -1, Infinity] + 2*S[3, -1, -1, -2, Infinity] - 4*S[3, -1, 1, 2, Infinity] + 2*S[3, -1, 2, -1, Infinity] - 4*S[3, -1, 2, 1, Infinity] + 2*S[3, 1, -2, 1, Infinity] + 2*S[3, 1, -1, 2, Infinity] + 2*S[3, 2, -1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 6*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, 1, Infinity] + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(144*n^4) + S[-1, Infinity]^4/(24*n^3) - (LG[n]*S[-1, Infinity]^4)/(24*n^3) + (LG[n]*S[-1, Infinity]^4)/(24*n^2) + S[-1, Infinity]^5/(15*n^3) - S[-1, Infinity]^5/(15*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) + (11*S[2, Infinity]^2)/(24*n^4) - (11*S[2, Infinity]^2)/(20*n^3) + (11*LG[n]*S[2, Infinity]^2)/(20*n^3) - (11*LG[n]*S[2, Infinity]^2)/(20*n^2) + (35*S[-1, Infinity]*S[3, Infinity])/(48*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(16*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (39*S[5, Infinity])/(32*n^3) - (39*S[5, Infinity])/(32*n^2) + (5*S[-1, 1, 1, 1, Infinity])/(6*n^4) - S[-1, 1, 1, 1, Infinity]/n^3 + (LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 - (LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, -2, -2}|-6*S[-7, Infinity] + S[2, Infinity]/(32*n^4) + (71*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (S[-1, Infinity]^4*S[3, Infinity])/16 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (3*S[2, Infinity]^2*S[3, Infinity])/16 - (17*S[-1, Infinity]*S[3, Infinity]^2)/32 - (93*S[2, Infinity]*S[5, Infinity])/128 + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 3*S[3, -4, Infinity] + 5*S[4, -3, Infinity] + 4*S[5, -2, Infinity] - S[-2, -3, -2, Infinity] - S[-2, -2, -3, Infinity] - 3*S[-1, -4, -2, Infinity] - 4*S[-1, -3, -3, Infinity] - 3*S[-1, -2, -4, Infinity] - 2*S[3, 1, -3, Infinity] - S[3, 2, -2, Infinity] - 3*S[4, 1, -2, Infinity] + S[-2, -2, 1, -2, Infinity] + 2*S[-1, -3, 1, -2, Infinity] + 2*S[-1, -2, 1, -3, Infinity] + S[-1, -2, 2, -2, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2|(-13*S[2, Infinity]^2)/(96*n^4) + (13*S[2, Infinity]^2)/(80*n^3) - (13*LG[n]*S[2, Infinity]^2)/(80*n^3) + (13*LG[n]*S[2, Infinity]^2)/(80*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(16*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (41*S[5, Infinity])/(64*n^3) + (41*S[5, Infinity])/(64*n^2)
{-2, 1, -2, 1}|-1/64*1/n^4 - LG[n]/(16*n^4) + (9*S[2, Infinity]^3)/80 + (25*S[3, Infinity]^2)/128|(3*S[2, Infinity]^2)/(80*n^3) - (3*S[2, Infinity]^2)/(80*n^2) + (25*S[3, Infinity])/(96*n^4) - (5*S[3, Infinity])/(16*n^3) + (5*LG[n]*S[3, Infinity])/(16*n^3) - (5*LG[n]*S[3, Infinity])/(16*n^2)
{-2, 1, -2, 2}|-1/16*S[2, Infinity]/n^4 - (S[-1, Infinity]^5*S[2, Infinity])/5 + S[-1, Infinity]^3*S[2, Infinity]^2 + (21*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (51*S[2, Infinity]^2*S[3, Infinity])/160 - (309*S[2, Infinity]*S[5, Infinity])/64 + 29*S[7, Infinity] - 8*S[-5, -2, Infinity] - 16*S[-4, -3, Infinity] - 19*S[-3, -4, Infinity] - 15*S[-2, -5, Infinity] - 4*S[2, 5, Infinity] - 5*S[3, 4, Infinity] - 5*S[4, 3, Infinity] - 5*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 6*S[-4, -2, 1, Infinity] + 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 8*S[-3, -3, 1, Infinity] + 4*S[-3, -2, 2, Infinity] + 4*S[-3, -1, 3, Infinity] + 8*S[-3, 1, -3, Infinity] + 3*S[-3, 2, -2, Infinity] + 6*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, 4, Infinity] + 8*S[-2, 1, -4, Infinity] + 5*S[-2, 2, -3, Infinity] + 2*S[-2, 3, -2, Infinity] + 2*S[2, -3, -2, Infinity] + 3*S[2, -2, -3, Infinity] + 3*S[2, -1, -4, Infinity] + 3*S[3, -2, -2, Infinity] + 4*S[3, -1, -3, Infinity] + 3*S[4, -1, -2, Infinity] - 2*S[-3, -1, -1, -2, Infinity] - 4*S[-3, 1, -2, 1, Infinity] - 2*S[-3, 1, -1, 2, Infinity] - S[-2, -2, -1, -2, Infinity] - S[-2, -1, -2, -2, Infinity] - 2*S[-2, -1, -1, -3, Infinity] - 4*S[-2, 1, -3, 1, Infinity] - 2*S[-2, 1, -2, 2, Infinity] - 2*S[-2, 1, -1, 3, Infinity] - 2*S[-2, 2, -2, 1, Infinity] - S[-2, 2, -1, 2, Infinity] + 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -2, 1, -2, Infinity] - 2*S[2, -1, 1, -3, Infinity] - S[2, -1, 2, -2, Infinity] - 2*S[3, -1, 1, -2, Infinity] - 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(5*S[-1, Infinity]^4)/(72*n^4) - S[-1, Infinity]^4/(12*n^3) + (LG[n]*S[-1, Infinity]^4)/(12*n^3) - (LG[n]*S[-1, Infinity]^4)/(12*n^2) - S[-1, Infinity]^5/(15*n^3) + S[-1, Infinity]^5/(15*n^2) - (5*S[-1, Infinity]^2*S[2, Infinity])/(12*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (17*S[2, Infinity]^2)/(32*n^4) + (51*S[2, Infinity]^2)/(80*n^3) - (51*LG[n]*S[2, Infinity]^2)/(80*n^3) + (51*LG[n]*S[2, Infinity]^2)/(80*n^2) - (35*S[-1, Infinity]*S[3, Infinity])/(24*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (5*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (103*S[5, Infinity])/(64*n^3) + (103*S[5, Infinity])/(64*n^2) - (5*S[-1, 1, 1, 1, Infinity])/(3*n^4) + (2*S[-1, 1, 1, 1, Infinity])/n^3 - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, 1, -3}|-45*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/10 + (S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (S[-1, Infinity]^4*S[3, Infinity])/32 + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (63*S[2, Infinity]^2*S[3, Infinity])/80 - (21*S[-1, Infinity]*S[3, Infinity]^2)/32 - (99*S[2, Infinity]*S[5, Infinity])/64 - 10*S[7, Infinity] + 10*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] + 6*S[-5, -2, Infinity] + 20*S[-5, 2, Infinity] + 6*S[-4, -3, Infinity] + 20*S[-4, 3, Infinity] + 5*S[-3, -4, Infinity] + 18*S[-3, 4, Infinity] + 3*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] + 9*S[3, -4, Infinity] + 10*S[4, -3, Infinity] + 10*S[5, -2, Infinity] + 10*S[6, -1, Infinity] - 6*S[-5, -1, -1, Infinity] - 6*S[-5, 1, -1, Infinity] - 6*S[-5, 1, 1, Infinity] - 6*S[-4, -2, -1, Infinity] - 6*S[-4, -1, -2, Infinity] - 3*S[-4, 1, -2, Infinity] - 6*S[-4, 1, 2, Infinity] - 6*S[-4, 2, -1, Infinity] - 6*S[-4, 2, 1, Infinity] - 5*S[-3, -3, -1, Infinity] - 5*S[-3, -2, -2, Infinity] - 5*S[-3, -1, -3, Infinity] - 2*S[-3, 1, -3, Infinity] - 5*S[-3, 1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 5*S[-3, 2, 2, Infinity] - 5*S[-3, 3, -1, Infinity] - 5*S[-3, 3, 1, Infinity] - 3*S[-2, -4, -1, Infinity] - 3*S[-2, -3, -2, Infinity] - 3*S[-2, -2, -3, Infinity] - 3*S[-2, -1, -4, Infinity] - S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-2, 3, 2, Infinity] - 3*S[-2, 4, -1, Infinity] - 3*S[-2, 4, 1, Infinity] - 3*S[2, -4, 1, Infinity] - 3*S[2, -3, 2, Infinity] - 3*S[2, -2, 3, Infinity] - 3*S[2, -1, 4, Infinity] - 5*S[3, -3, 1, Infinity] - 5*S[3, -2, 2, Infinity] - 5*S[3, -1, 3, Infinity] - 6*S[4, -2, 1, Infinity] - 6*S[4, -1, 2, Infinity] - 6*S[5, -1, 1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] + S[-2, -3, -1, 1, Infinity] + S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, 2, Infinity] + S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, 3, Infinity] + S[-2, 1, -3, -1, Infinity] + S[-2, 1, -2, -2, Infinity] + S[-2, 1, -1, -3, Infinity] + S[-2, 1, 3, -1, Infinity] + S[-2, 2, -2, -1, Infinity] + S[-2, 2, -1, -2, Infinity] + S[-2, 2, 2, -1, Infinity] + S[-2, 3, -1, -1, Infinity] + S[-2, 3, 1, -1, Infinity] + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[2, -3, 1, 1, Infinity] + S[2, -2, 1, 2, Infinity] + S[2, -2, 2, 1, Infinity] + S[2, -1, 1, 3, Infinity] + S[2, -1, 2, 2, Infinity] + S[2, -1, 3, 1, Infinity] + 2*S[3, -2, 1, 1, Infinity] + 2*S[3, -1, 1, 2, Infinity] + 2*S[3, -1, 2, 1, Infinity] + 3*S[4, -1, 1, 1, Infinity] - 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(5*S[-1, Infinity]^4)/(144*n^4) - S[-1, Infinity]^4/(24*n^3) + (LG[n]*S[-1, Infinity]^4)/(24*n^3) - (LG[n]*S[-1, Infinity]^4)/(24*n^2) - S[-1, Infinity]^5/(30*n^3) + S[-1, Infinity]^5/(30*n^2) - (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n^2) - (5*S[2, Infinity]^2)/(16*n^4) + (3*S[2, Infinity]^2)/(8*n^3) - (3*LG[n]*S[2, Infinity]^2)/(8*n^3) + (3*LG[n]*S[2, Infinity]^2)/(8*n^2) - (33*S[3, Infinity])/(64*n^4) + (3*S[3, Infinity])/(16*n^3) + (5*LG[n]*S[3, Infinity])/(16*n^4) - (3*LG[n]*S[3, Infinity])/(8*n^3) + (3*LG[n]^2*S[3, Infinity])/(16*n^3) - (3*LG[n]^2*S[3, Infinity])/(16*n^2) - (35*S[-1, Infinity]*S[3, Infinity])/(48*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (S[2, Infinity]*S[3, Infinity])/(16*n^2) - (33*S[5, Infinity])/(64*n^3) + (33*S[5, Infinity])/(64*n^2) - (5*S[-1, 1, 1, 1, Infinity])/(6*n^4) + S[-1, 1, 1, 1, Infinity]/n^3 - (LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 + (LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - S[-1, 1, 1, 1, 1, Infinity]/n^3 + S[-1, 1, 1, 1, 1, Infinity]/n^2
{-2, 1, 1, -2}|(-5*S[-1, Infinity]^4*S[2, Infinity])/48 + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (17*S[2, Infinity]^3)/21 + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (131*S[3, Infinity]^2)/128 + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2|-1/48*S[-1, Infinity]^4/n^3 + S[-1, Infinity]^4/(48*n^2) - (11*S[2, Infinity])/(32*n^4) + S[2, Infinity]/(8*n^3) + (5*LG[n]*S[2, Infinity])/(24*n^4) - (LG[n]*S[2, Infinity])/(4*n^3) + (LG[n]^2*S[2, Infinity])/(8*n^3) - (LG[n]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (13*S[2, Infinity]^2)/(40*n^3) - (13*S[2, Infinity]^2)/(40*n^2) + (5*S[3, Infinity])/(96*n^4) - S[3, Infinity]/(16*n^3) + (LG[n]*S[3, Infinity])/(16*n^3) - (LG[n]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + S[-1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, 1, 1}|-1/30*S[-1, Infinity]^5 + (S[-1, Infinity]^3*S[2, Infinity])/6 + (7*S[-1, Infinity]^2*S[3, Infinity])/16 - (7*S[2, Infinity]*S[3, Infinity])/16 - (27*S[5, Infinity])/32 + S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]|-1/3*1/n^4 + (11*LG[n])/(16*n^4) - LG[n]/(4*n^3) - (5*LG[n]^2)/(24*n^4) + LG[n]^2/(4*n^3) - LG[n]^3/(12*n^3) + LG[n]^3/(12*n^2) - (5*S[2, Infinity])/(24*n^4) + S[2, Infinity]/(4*n^3) - (LG[n]*S[2, Infinity])/(4*n^3) + (LG[n]*S[2, Infinity])/(4*n^2) - S[3, Infinity]/(6*n^3) + S[3, Infinity]/(6*n^2)
{-2, 1, 1, 3}|(89*S[-1, Infinity]*S[2, Infinity]^3)/210 - (S[-1, Infinity]*S[3, Infinity]^2)/2 + 15*S[7, Infinity] - S[-3, -4, Infinity] - 4*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - 3*S[3, 4, Infinity] - 7*S[4, 3, Infinity] - 10*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 3*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 6*S[-1, -5, 1, Infinity] + 6*S[-1, -4, 2, Infinity] + 5*S[-1, -3, 3, Infinity] + 3*S[-1, -2, 4, Infinity] + S[3, 1, 3, Infinity] + S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity] + 3*S[4, 1, 2, Infinity] + 3*S[4, 2, 1, Infinity] + 6*S[5, 1, 1, Infinity] - S[-3, -2, 1, 1, Infinity] - 2*S[-2, -3, 1, 1, Infinity] - S[-2, -2, 1, 2, Infinity] - S[-2, -2, 2, 1, Infinity] - 3*S[-1, -4, 1, 1, Infinity] - 2*S[-1, -3, 1, 2, Infinity] - 2*S[-1, -3, 2, 1, Infinity] - S[-1, -2, 1, 3, Infinity] - S[-1, -2, 2, 2, Infinity] - S[-1, -2, 3, 1, Infinity]|-1/16*1/n^4 + S[2, Infinity]^2/(24*n^4) - S[2, Infinity]^2/(20*n^3) + (LG[n]*S[2, Infinity]^2)/(20*n^3) - (LG[n]*S[2, Infinity]^2)/(20*n^2) + (11*S[3, Infinity])/(16*n^4) - S[3, Infinity]/(4*n^3) - (5*LG[n]*S[3, Infinity])/(12*n^4) + (LG[n]*S[3, Infinity])/(2*n^3) - (LG[n]^2*S[3, Infinity])/(4*n^3) + (LG[n]^2*S[3, Infinity])/(4*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n^3) - (S[2, Infinity]*S[3, Infinity])/(4*n^2) - S[5, Infinity]/n^3 + S[5, Infinity]/n^2
{-2, 1, 2, -2}|24*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/5 - S[-1, Infinity]^3*S[2, Infinity]^2 - (21*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (327*S[2, Infinity]^2*S[3, Infinity])/160 + (39*S[2, Infinity]*S[5, Infinity])/16 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 8*S[-5, 2, Infinity] - 3*S[-4, -3, Infinity] - 13*S[-4, 3, Infinity] - 4*S[-3, -4, Infinity] - 15*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[-4, -2, -1, Infinity] + 3*S[-4, -1, -2, Infinity] + 3*S[-4, 1, 2, Infinity] + 3*S[-4, 2, -1, Infinity] + 4*S[-3, -3, -1, Infinity] + 4*S[-3, -2, -2, Infinity] + 4*S[-3, -1, -3, Infinity] + 2*S[-3, 1, -3, Infinity] + 6*S[-3, 1, 3, Infinity] + 3*S[-3, 2, 2, Infinity] + 4*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + 2*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + S[-2, 2, -3, Infinity] + 4*S[-2, 2, 3, Infinity] + 2*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 2*S[2, -3, 2, Infinity] + 3*S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 3*S[3, -2, 2, Infinity] + 4*S[3, -1, 3, Infinity] + 3*S[4, -1, 2, Infinity] - 2*S[-3, -1, -1, 2, Infinity] - 2*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, 2, -1, Infinity] - S[-2, -2, -1, 2, Infinity] - S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -1, -3, Infinity] - 2*S[-2, 1, 3, -1, Infinity] - S[-2, 2, -2, -1, Infinity] - S[-2, 2, -1, -2, Infinity] - S[-2, 2, 2, -1, Infinity] - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -2, 1, 2, Infinity] - 2*S[2, -1, 1, 3, Infinity] - S[2, -1, 2, 2, Infinity] - 2*S[3, -1, 1, 2, Infinity] + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(72*n^4) + S[-1, Infinity]^4/(12*n^3) - (LG[n]*S[-1, Infinity]^4)/(12*n^3) + (LG[n]*S[-1, Infinity]^4)/(12*n^2) + S[-1, Infinity]^5/(15*n^3) - S[-1, Infinity]^5/(15*n^2) + (9*S[2, Infinity])/(16*n^4) - S[2, Infinity]/(4*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(12*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) + (85*S[2, Infinity]^2)/(96*n^4) - (17*S[2, Infinity]^2)/(16*n^3) + (17*LG[n]*S[2, Infinity]^2)/(16*n^3) - (17*LG[n]*S[2, Infinity]^2)/(16*n^2) + (35*S[-1, Infinity]*S[3, Infinity])/(24*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n^3) - (S[2, Infinity]*S[3, Infinity])/(2*n^2) + (73*S[5, Infinity])/(128*n^3) - (73*S[5, Infinity])/(128*n^2) + (5*S[-1, 1, 1, 1, Infinity])/(3*n^4) - (2*S[-1, 1, 1, 1, Infinity])/n^3 + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^3 - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 1, 3, 1}|(-283*S[-1, Infinity]*S[2, Infinity]^3)/240 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (5*S[2, Infinity]^2*S[3, Infinity])/4 - (25*S[-1, Infinity]*S[3, Infinity]^2)/64 - (27*S[-1, Infinity]^2*S[5, Infinity])/16 + (S[2, Infinity]*S[5, Infinity])/4 - 35*S[7, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] + 4*S[-4, -3, Infinity] + 10*S[-3, -4, Infinity] + 16*S[-2, -5, Infinity] + 20*S[-1, -6, Infinity] + 4*S[3, 4, Infinity] + 11*S[4, 3, Infinity] + 20*S[5, 2, Infinity] + 30*S[6, 1, Infinity] - 4*S[-4, -2, 1, Infinity] - 8*S[-3, -3, 1, Infinity] - 4*S[-3, -2, 2, Infinity] - S[-3, 1, -3, Infinity] - 12*S[-2, -4, 1, Infinity] - 8*S[-2, -3, 2, Infinity] - 4*S[-2, -2, 3, Infinity] - 3*S[-2, 1, -4, Infinity] - S[-2, 2, -3, Infinity] - 16*S[-1, -5, 1, Infinity] - 12*S[-1, -4, 2, Infinity] - 8*S[-1, -3, 3, Infinity] - 4*S[-1, -2, 4, Infinity] - 6*S[-1, 1, -5, Infinity] - 3*S[-1, 2, -4, Infinity] - S[-1, 3, -3, Infinity] - 2*S[3, 1, 3, Infinity] - 2*S[3, 2, 2, Infinity] - 2*S[3, 3, 1, Infinity] - 6*S[4, 1, 2, Infinity] - 6*S[4, 2, 1, Infinity] - 12*S[5, 1, 1, Infinity] + 2*S[-3, -2, 1, 1, Infinity] + S[-3, 1, -2, 1, Infinity] + 4*S[-2, -3, 1, 1, Infinity] + 2*S[-2, -2, 1, 2, Infinity] + 2*S[-2, -2, 2, 1, Infinity] + 2*S[-2, 1, -3, 1, Infinity] + S[-2, 1, -2, 2, Infinity] + S[-2, 2, -2, 1, Infinity] + 6*S[-1, -4, 1, 1, Infinity] + 4*S[-1, -3, 1, 2, Infinity] + 4*S[-1, -3, 2, 1, Infinity] + 2*S[-1, -2, 1, 3, Infinity] + 2*S[-1, -2, 2, 2, Infinity] + 2*S[-1, -2, 3, 1, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + 2*S[-1, 1, -3, 2, Infinity] + S[-1, 1, -2, 3, Infinity] + 2*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + S[-1, 3, -2, 1, Infinity]|1/(8*n^4) + LG[n]/(8*n^4) - (5*S[2, Infinity]^2)/(24*n^4) + S[2, Infinity]^2/(4*n^3) - (LG[n]*S[2, Infinity]^2)/(4*n^3) + (LG[n]*S[2, Infinity]^2)/(4*n^2) + S[5, Infinity]/(4*n^3) - S[5, Infinity]/(4*n^2)
{-2, 2, -2, 1}|-9*S[-7, Infinity] - (4*S[-1, Infinity]^5*S[2, Infinity])/15 + (4*S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (7*S[-1, Infinity]^4*S[3, Infinity])/48 + (35*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (321*S[2, Infinity]^2*S[3, Infinity])/160 + (49*S[-1, Infinity]*S[3, Infinity]^2)/16 - (529*S[2, Infinity]*S[5, Infinity])/64 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 9*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 9*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] + 12*S[-3, 4, Infinity] - 2*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - S[-4, -2, -1, Infinity] - S[-4, -1, -2, Infinity] - 3*S[-4, 1, 2, Infinity] - S[-4, 2, -1, Infinity] - 3*S[-4, 2, 1, Infinity] + 2*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + 2*S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 6*S[-3, 1, 3, Infinity] - 6*S[-3, 2, 2, Infinity] - 6*S[-3, 3, 1, Infinity] + 2*S[-2, -4, 1, Infinity] + 2*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 2*S[-2, -1, 4, Infinity] - 2*S[-2, 1, -4, Infinity] - 6*S[-2, 1, 4, Infinity] - 2*S[-2, 2, -3, Infinity] - 6*S[-2, 2, 3, Infinity] - 6*S[-2, 3, 2, Infinity] - 6*S[-2, 4, 1, Infinity] + 3*S[2, -4, -1, Infinity] - 3*S[2, -4, 1, Infinity] + S[2, -2, -3, Infinity] + S[2, -2, 3, Infinity] + 2*S[2, -1, -4, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - 4*S[3, -3, 1, Infinity] + 2*S[3, -1, -3, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 4*S[4, -2, 1, Infinity] - S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, -1, 1, Infinity] - 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, 2, Infinity] - 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, 2, -1, Infinity] + 2*S[-3, 2, -1, -1, Infinity] - 2*S[-3, 2, -1, 1, Infinity] + 2*S[-3, 2, 1, -1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, -2, 1, Infinity] + 2*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, -3, 1, Infinity] + 2*S[-2, -1, -2, 2, Infinity] + 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 1, -3, -1, Infinity] + 2*S[-2, 1, -2, -2, Infinity] + 2*S[-2, 1, -1, -3, Infinity] + 2*S[-2, 1, 3, -1, Infinity] + 2*S[-2, 2, -2, -1, Infinity] + 2*S[-2, 2, -1, -2, Infinity] + 2*S[-2, 2, 2, -1, Infinity] + 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + 2*S[-2, 3, 1, -1, Infinity] + 8*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] + S[2, -2, 1, 2, Infinity] - S[2, -2, 2, -1, Infinity] + S[2, -2, 2, 1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - 2*S[2, -1, -1, -3, Infinity] + 2*S[2, -1, 1, 3, Infinity] + 2*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, -1, Infinity] + 2*S[2, -1, 3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - 2*S[2, 1, -1, 3, Infinity] - S[2, 2, -1, 2, Infinity] - 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, 2, Infinity] - 2*S[3, -1, 2, -1, Infinity] + 2*S[3, -1, 2, 1, Infinity] - 2*S[3, 1, -1, 2, Infinity] - 8*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/15*S[-1, Infinity]^5/n^3 + S[-1, Infinity]^5/(15*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (5*S[3, Infinity])/(8*n^4) + (5*S[3, Infinity])/(16*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (13*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (13*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (33*S[5, Infinity])/(64*n^3) + (33*S[5, Infinity])/(64*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^3 - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (2*S[-1, 1, 1, 1, 1, Infinity])/n^3 + (2*S[-1, 1, 1, 1, 1, Infinity])/n^2
{-2, 2, 1, -2}|24*S[-7, Infinity] + (2*S[-1, Infinity]^5*S[2, Infinity])/15 - (2*S[-1, Infinity]^3*S[2, Infinity]^2)/3 + (S[-1, Infinity]^4*S[3, Infinity])/48 - (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (223*S[2, Infinity]^2*S[3, Infinity])/320 - (7*S[-1, Infinity]*S[3, Infinity]^2)/16 + (343*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 5*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] - 9*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, 2, -1, Infinity] + 3*S[-4, 2, 1, Infinity] + 2*S[-3, -3, -1, Infinity] + 2*S[-3, -2, -2, Infinity] + 2*S[-3, -1, -3, Infinity] + 2*S[-3, 2, -2, Infinity] + 3*S[-3, 2, 2, Infinity] + 2*S[-3, 3, -1, Infinity] + 6*S[-3, 3, 1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + S[-2, 2, -3, Infinity] + 2*S[-2, 2, 3, Infinity] + 2*S[-2, 3, -2, Infinity] + 4*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] + 3*S[2, -4, 1, Infinity] + S[2, -3, 2, Infinity] + S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 4*S[3, -3, 1, Infinity] + S[3, -2, 2, Infinity] + 2*S[3, -1, 3, Infinity] + 4*S[4, -2, 1, Infinity] + S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] - 2*S[-3, -2, -1, 1, Infinity] - 2*S[-3, -1, -2, 1, Infinity] - 2*S[-3, 2, -1, -1, Infinity] - 2*S[-3, 2, 1, -1, Infinity] - 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -2, -2, 1, Infinity] - S[-2, -2, -1, 2, Infinity] - 2*S[-2, -1, -3, 1, Infinity] - S[-2, -1, -2, 2, Infinity] - S[-2, 2, -2, -1, Infinity] - S[-2, 2, -1, -2, Infinity] - S[-2, 2, 2, -1, Infinity] - 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, 1, -1, Infinity] - 4*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[2, -2, 2, 1, Infinity] - S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, 1, Infinity] - 2*S[3, -1, 2, 1, Infinity] + 4*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-3*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(4*n^3) - (LG[n]*S[2, Infinity])/(2*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) - S[3, Infinity]/(8*n^4) + S[3, Infinity]/(16*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (5*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (177*S[5, Infinity])/(128*n^3) - (177*S[5, Infinity])/(128*n^2)
{-2, 3, 1, 1}|(S[-1, Infinity]^3*S[2, Infinity]^2)/5 + (529*S[-1, Infinity]*S[2, Infinity]^3)/560 - (S[-1, Infinity]^4*S[3, Infinity])/6 + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (181*S[2, Infinity]^2*S[3, Infinity])/80 + (75*S[-1, Infinity]*S[3, Infinity]^2)/32 + (213*S[-1, Infinity]^2*S[5, Infinity])/64 - (117*S[2, Infinity]*S[5, Infinity])/128 + 32*S[7, Infinity] - (15*S[-5, -2, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 14*S[-4, -3, Infinity] - (37*S[-3, -4, Infinity])/2 - (39*S[-2, -5, Infinity])/2 - 15*S[-1, -6, Infinity] - S[3, 4, Infinity] - (11*S[4, 3, Infinity])/2 - 13*S[5, 2, Infinity] - 20*S[6, 1, Infinity] + 4*S[-4, -2, 1, Infinity] + 4*S[-4, 1, -2, Infinity] + 7*S[-3, -3, 1, Infinity] + (7*S[-3, -2, 2, Infinity])/2 + 7*S[-3, 1, -3, Infinity] + (7*S[-3, 2, -2, Infinity])/2 + 9*S[-2, -4, 1, Infinity] + 6*S[-2, -3, 2, Infinity] + (5*S[-2, -2, 3, Infinity])/2 + 9*S[-2, 1, -4, Infinity] + 6*S[-2, 2, -3, Infinity] + 3*S[-2, 3, -2, Infinity] + 10*S[-1, -5, 1, Infinity] + (15*S[-1, -4, 2, Infinity])/2 + 4*S[-1, -3, 3, Infinity] + S[-1, -2, 4, Infinity] + 10*S[-1, 1, -5, Infinity] + (15*S[-1, 2, -4, Infinity])/2 + 5*S[-1, 3, -3, Infinity] + (5*S[-1, 4, -2, Infinity])/2 + S[3, 1, 3, Infinity] + S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity] + 3*S[4, 1, 2, Infinity] + 3*S[4, 2, 1, Infinity] + 6*S[5, 1, 1, Infinity] - S[-3, -2, 1, 1, Infinity] - S[-3, 1, -2, 1, Infinity] - S[-3, 1, 1, -2, Infinity] - 2*S[-2, -3, 1, 1, Infinity] - S[-2, -2, 1, 2, Infinity] - S[-2, -2, 2, 1, Infinity] - 2*S[-2, 1, -3, 1, Infinity] - S[-2, 1, -2, 2, Infinity] - 2*S[-2, 1, 1, -3, Infinity] - S[-2, 1, 2, -2, Infinity] - S[-2, 2, -2, 1, Infinity] - S[-2, 2, 1, -2, Infinity] - 3*S[-1, -4, 1, 1, Infinity] - 2*S[-1, -3, 1, 2, Infinity] - 2*S[-1, -3, 2, 1, Infinity] - S[-1, -2, 1, 3, Infinity] - S[-1, -2, 2, 2, Infinity] - S[-1, -2, 3, 1, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - 2*S[-1, 1, -3, 2, Infinity] - S[-1, 1, -2, 3, Infinity] - 3*S[-1, 1, 1, -4, Infinity] + 4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, 1, 2, -3, Infinity] - S[-1, 1, 3, -2, Infinity] - 2*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - 2*S[-1, 2, 1, -3, Infinity] - S[-1, 2, 2, -2, Infinity] - S[-1, 3, -2, 1, Infinity] - S[-1, 3, 1, -2, Infinity]|-1/16*1/n^4 - LG[n]/(8*n^4) - LG[n]^2/(8*n^4) - S[2, Infinity]/(8*n^4) - (S[2, Infinity]*S[3, Infinity])/(2*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) + S[5, Infinity]/(4*n^3) - S[5, Infinity]/(4*n^2)
{1, -4, 1, 1}|-28*S[-7, Infinity] + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/40 + (113*S[2, Infinity]^3)/(100800*n^4) - (113*S[2, Infinity]^3)/(10080*n^2) + (113*S[2, Infinity]^3)/(1680*n) + (113*LG[n]*S[2, Infinity]^3)/840 - (137*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (S[-1, Infinity]^4*S[3, Infinity])/12 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (321*S[2, Infinity]^2*S[3, Infinity])/320 - S[3, Infinity]^2/(192*n^4) + (5*S[3, Infinity]^2)/(96*n^2) - (5*S[3, Infinity]^2)/(16*n) - (5*LG[n]*S[3, Infinity]^2)/8 + (5*S[-1, Infinity]*S[3, Infinity]^2)/2 + (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(64*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (89*S[-1, Infinity]^2*S[5, Infinity])/64 - (27*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + (51*S[-6, 1, Infinity])/2 + S[-5, -1, Infinity]/(80*n^4) - S[-5, -1, Infinity]/(8*n^2) + (3*S[-5, -1, Infinity])/(4*n) + (3*LG[n]*S[-5, -1, Infinity])/2 - (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 + (49*S[-5, 2, Infinity])/2 + (45*S[-4, 3, Infinity])/2 + S[-3, -4, Infinity] + (39*S[-3, 4, Infinity])/2 + (5*S[-2, -5, Infinity])/2 + (31*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (21*S[-1, 6, Infinity])/2 - 14*S[-5, 1, 1, Infinity] - (25*S[-4, 1, 2, Infinity])/2 - (25*S[-4, 2, 1, Infinity])/2 - 11*S[-3, 1, 3, Infinity] - 11*S[-3, 2, 2, Infinity] - 11*S[-3, 3, 1, Infinity] - S[-2, 1, -4, Infinity]/2 - (19*S[-2, 1, 4, Infinity])/2 - (19*S[-2, 2, 3, Infinity])/2 - (19*S[-2, 3, 2, Infinity])/2 - (19*S[-2, 4, 1, Infinity])/2 - 2*S[-1, 1, -5, Infinity] - 8*S[-1, 1, 5, Infinity] - S[-1, 2, -4, Infinity]/2 - 8*S[-1, 2, 4, Infinity] - 8*S[-1, 3, 3, Infinity] - 8*S[-1, 4, 2, Infinity] - 8*S[-1, 5, 1, Infinity] + 3*S[-4, 1, 1, 1, Infinity] + 3*S[-3, 1, 1, 2, Infinity] + 3*S[-3, 1, 2, 1, Infinity] + 3*S[-3, 2, 1, 1, Infinity] + 3*S[-2, 1, 1, 3, Infinity] + 3*S[-2, 1, 2, 2, Infinity] + 3*S[-2, 1, 3, 1, Infinity] + 3*S[-2, 2, 1, 2, Infinity] + 3*S[-2, 2, 2, 1, Infinity] + 3*S[-2, 3, 1, 1, Infinity] + 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 4, Infinity] + 3*S[-1, 1, 2, 3, Infinity] + 3*S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + 3*S[-1, 2, 1, 3, Infinity] + 3*S[-1, 2, 2, 2, Infinity] + 3*S[-1, 2, 3, 1, Infinity] + 3*S[-1, 3, 1, 2, Infinity] + 3*S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity]|0
{1, -3, -2, 1}|1/(64*n^4) + LG[n]/(32*n^4) + 21*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 + (643*S[2, Infinity]^3)/(100800*n^4) - (643*S[2, Infinity]^3)/(10080*n^2) + (643*S[2, Infinity]^3)/(1680*n) + (643*LG[n]*S[2, Infinity]^3)/840 + (5*S[-1, Infinity]^4*S[3, Infinity])/96 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (749*S[2, Infinity]^2*S[3, Infinity])/160 - (109*S[3, Infinity]^2)/(7680*n^4) + (109*S[3, Infinity]^2)/(768*n^2) - (109*S[3, Infinity]^2)/(128*n) - (109*LG[n]*S[3, Infinity]^2)/64 - (35*S[-1, Infinity]*S[3, Infinity]^2)/32 - (363*S[2, Infinity]*S[5, Infinity])/64 - 21*S[7, Infinity] + 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] - 11*S[-5, 2, Infinity] - 2*S[-4, -3, Infinity] - 7*S[-4, 3, Infinity] - 3*S[-3, -4, Infinity] - 3*S[-3, 4, Infinity] - 4*S[2, -5, Infinity] + 10*S[2, 5, Infinity] - 2*S[3, -4, Infinity] + 15*S[3, 4, Infinity] + 2*S[4, -3, Infinity] + 16*S[4, 3, Infinity] + 5*S[5, -2, Infinity] + 16*S[5, 2, Infinity] + 5*S[6, -1, Infinity] + 16*S[6, 1, Infinity] + 8*S[-5, -1, -1, Infinity] - 10*S[-5, -1, 1, Infinity] + 8*S[-5, 1, -1, Infinity] + 5*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] + 5*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 5*S[-4, 2, -1, Infinity] + 2*S[-3, -3, -1, Infinity] + S[-3, -3, 1, Infinity] + 2*S[-3, -2, -2, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-3, -1, -3, Infinity] + S[-3, -1, 3, Infinity] + S[-3, 2, -2, Infinity] + 2*S[-3, 3, -1, Infinity] - 6*S[2, -4, -1, Infinity] + 6*S[2, -4, 1, Infinity] - 2*S[2, -3, -2, Infinity] + 4*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] + 2*S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] - 4*S[2, 1, 4, Infinity] - 5*S[2, 2, -3, Infinity] - 4*S[2, 2, 3, Infinity] - 6*S[2, 3, -2, Infinity] - 4*S[2, 3, 2, Infinity] - 6*S[2, 4, -1, Infinity] - 4*S[2, 4, 1, Infinity] - 9*S[3, -3, -1, Infinity] + 8*S[3, -3, 1, Infinity] - 3*S[3, -2, -2, Infinity] + 5*S[3, -2, 2, Infinity] + S[3, -1, -3, Infinity] + 2*S[3, -1, 3, Infinity] - 7*S[3, 1, -3, Infinity] - 6*S[3, 1, 3, Infinity] - 9*S[3, 2, -2, Infinity] - 6*S[3, 2, 2, Infinity] - 9*S[3, 3, -1, Infinity] - 6*S[3, 3, 1, Infinity] - 10*S[4, -2, -1, Infinity] + 8*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] + 5*S[4, -1, 2, Infinity] - 10*S[4, 1, -2, Infinity] - 6*S[4, 1, 2, Infinity] - 10*S[4, 2, -1, Infinity] - 6*S[4, 2, 1, Infinity] - 10*S[5, -1, -1, Infinity] + 8*S[5, -1, 1, Infinity] - 10*S[5, 1, -1, Infinity] - 6*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 6*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] - S[-3, -2, -1, -1, Infinity] - S[-3, -2, 1, -1, Infinity] - S[-3, -1, -2, -1, Infinity] - S[-3, -1, 1, -2, Infinity] - S[-3, -1, 2, -1, Infinity] - S[-3, 2, -1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 2*S[2, -3, -1, -1, Infinity] + 4*S[2, -3, -1, 1, Infinity] - 2*S[2, -3, 1, -1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] - S[2, -2, 2, -1, Infinity] + 4*S[2, 1, -3, -1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] + 4*S[2, 1, 1, -3, Infinity] + 4*S[2, 1, 2, -2, Infinity] + 4*S[2, 1, 3, -1, Infinity] + 4*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] + 4*S[2, 2, 1, -2, Infinity] + 4*S[2, 2, 2, -1, Infinity] + 4*S[2, 3, -1, -1, Infinity] - 2*S[2, 3, -1, 1, Infinity] + 4*S[2, 3, 1, -1, Infinity] - 3*S[3, -2, -1, -1, Infinity] + 6*S[3, -2, -1, 1, Infinity] - 3*S[3, -2, 1, -1, Infinity] - S[3, -1, -2, -1, Infinity] - S[3, -1, -1, -2, Infinity] - S[3, -1, 2, -1, Infinity] + 6*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - S[3, 1, -1, 2, Infinity] + 6*S[3, 1, 1, -2, Infinity] + 6*S[3, 1, 2, -1, Infinity] + 6*S[3, 2, -1, -1, Infinity] - 3*S[3, 2, -1, 1, Infinity] + 6*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, -1, Infinity] + 6*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 6*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 6*S[4, 1, 1, -1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[3, Infinity])/(32*n^4)
{1, -3, 1, -2}|-36*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(1440*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(24*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 + (S[-1, Infinity]^5*S[2, Infinity])/10 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (S[-1, Infinity]^3*S[2, Infinity]^2)/2 - (3*S[2, Infinity]^3)/(2240*n^4) + (3*S[2, Infinity]^3)/(224*n^2) - (9*S[2, Infinity]^3)/(112*n) - (9*LG[n]*S[2, Infinity]^3)/56 + (S[-1, Infinity]^4*S[3, Infinity])/96 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (11*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (103*S[2, Infinity]^2*S[3, Infinity])/160 - (7*S[3, Infinity]^2)/(640*n^4) + (7*S[3, Infinity]^2)/(64*n^2) - (21*S[3, Infinity]^2)/(32*n) - (21*LG[n]*S[3, Infinity]^2)/16 - (7*S[-1, Infinity]*S[3, Infinity]^2)/32 + (93*S[2, Infinity]*S[5, Infinity])/64 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 12*S[-5, -2, Infinity] + 11*S[-5, 2, Infinity] + 8*S[-4, -3, Infinity] + 7*S[-4, 3, Infinity] + 3*S[-3, -4, Infinity] + 3*S[-3, 4, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 8*S[-5, -1, -1, Infinity] - 4*S[-5, -1, 1, Infinity] - 8*S[-5, 1, -1, Infinity] - 5*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] - 5*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 5*S[-4, 2, -1, Infinity] - 2*S[-3, -3, -1, Infinity] - S[-3, -3, 1, Infinity] - 2*S[-3, -2, -2, Infinity] - S[-3, -2, 2, Infinity] - 2*S[-3, -1, -3, Infinity] - S[-3, -1, 3, Infinity] - S[-3, 2, -2, Infinity] - 2*S[-3, 3, -1, Infinity] - 3*S[2, -4, -1, Infinity] - 6*S[2, -4, 1, Infinity] - 2*S[2, -3, -2, Infinity] - 4*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 2*S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 8*S[3, -3, 1, Infinity] - 3*S[3, -2, -2, Infinity] - 5*S[3, -2, 2, Infinity] - S[3, -1, -3, Infinity] - 2*S[3, -1, 3, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 8*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] - 5*S[4, -1, 2, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 8*S[5, -1, 1, Infinity] - 4*S[5, 1, -1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + S[-3, -2, -1, -1, Infinity] + S[-3, -2, 1, -1, Infinity] + S[-3, -1, -2, -1, Infinity] + S[-3, -1, 1, -2, Infinity] + S[-3, -1, 2, -1, Infinity] + S[-3, 2, -1, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + 2*S[2, -3, -1, -1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] + 2*S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] + 2*S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] + 2*S[2, 3, -1, 1, Infinity] + 3*S[3, -2, -1, -1, Infinity] + 3*S[3, -2, 1, -1, Infinity] + S[3, -1, -2, -1, Infinity] + S[3, -1, -1, -2, Infinity] + S[3, -1, 2, -1, Infinity] + 3*S[3, 1, -2, 1, Infinity] + S[3, 1, -1, 2, Infinity] + 3*S[3, 2, -1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, 1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/8*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(32*n^4)
{1, -3, 1, 1}|S[-1, Infinity]^5/(1800*n^4) - S[-1, Infinity]^5/(180*n^2) + S[-1, Infinity]^5/(30*n) + (LG[n]*S[-1, Infinity]^5)/15 - S[-1, Infinity]^6/12 - (S[-1, Infinity]^3*S[2, Infinity])/(360*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(36*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 + (11*S[-1, Infinity]^4*S[2, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (19*S[2, Infinity]^3)/35 - (7*S[-1, Infinity]^2*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/8 + (7*S[-1, Infinity]^3*S[3, Infinity])/8 + (S[2, Infinity]*S[3, Infinity])/(320*n^4) - (S[2, Infinity]*S[3, Infinity])/(32*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(16*n) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (3*S[3, Infinity]^2)/8 + S[5, Infinity]/(256*n^4) - (5*S[5, Infinity])/(128*n^2) + (15*S[5, Infinity])/(64*n) + (15*LG[n]*S[5, Infinity])/32 - (93*S[-1, Infinity]*S[5, Infinity])/32 - (3*S[-5, -1, Infinity])/2 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(60*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(6*n^2) + S[-1, 1, 1, 1, 1, Infinity]/n + 2*LG[n]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 6*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^2/(8*n^4) + S[2, Infinity]/(8*n^4)
{1, -3, 1, 2}|-1/2880*(S[-1, Infinity]^4*S[2, Infinity])/n^4 + (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(48*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 + (S[-1, Infinity]^5*S[2, Infinity])/24 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (S[-1, Infinity]^3*S[2, Infinity]^2)/4 - (83*S[2, Infinity]^3)/(33600*n^4) + (83*S[2, Infinity]^3)/(3360*n^2) - (83*S[2, Infinity]^3)/(560*n) - (83*LG[n]*S[2, Infinity]^3)/280 + (13*S[-1, Infinity]*S[2, Infinity]^3)/280 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (S[2, Infinity]^2*S[3, Infinity])/16 + S[3, Infinity]^2/(96*n^4) - (5*S[3, Infinity]^2)/(48*n^2) + (5*S[3, Infinity]^2)/(8*n) + (5*LG[n]*S[3, Infinity]^2)/4 - (5*S[-1, Infinity]*S[3, Infinity]^2)/4 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (27*S[-1, Infinity]^2*S[5, Infinity])/16 - 6*S[7, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] + 2*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - 2*S[-3, -3, 1, Infinity] - 4*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - S[-2, 1, -4, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity] - 4*S[-1, 1, -5, Infinity] - S[-1, 2, -4, Infinity] + S[-2, 1, -3, 1, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + S[-1, 1, -3, 2, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 2, -3, 1, Infinity]|(LG[n]*S[2, Infinity])/(4*n^4) - S[3, Infinity]/(4*n^4)
{1, -3, 2, 1}|(S[-1, Infinity]^5*S[2, Infinity])/24 + (3*S[-1, Infinity]^3*S[2, Infinity]^2)/20 - (683*S[2, Infinity]^3)/(100800*n^4) + (683*S[2, Infinity]^3)/(10080*n^2) - (683*S[2, Infinity]^3)/(1680*n) - (683*LG[n]*S[2, Infinity]^3)/840 + (57*S[-1, Infinity]*S[2, Infinity]^3)/140 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 - (S[2, Infinity]^2*S[3, Infinity])/5 + (59*S[3, Infinity]^2)/(7680*n^4) - (59*S[3, Infinity]^2)/(768*n^2) + (59*S[3, Infinity]^2)/(128*n) + (59*LG[n]*S[3, Infinity]^2)/64 - S[-1, Infinity]*S[3, Infinity]^2 - (217*S[-1, Infinity]*S[5, Infinity])/(3840*n^4) + (217*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (217*S[-1, Infinity]*S[5, Infinity])/(64*n) - (217*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (359*S[-1, Infinity]^2*S[5, Infinity])/32 + (11*S[2, Infinity]*S[5, Infinity])/64 + 21*S[7, Infinity] - (7*S[-5, -1, Infinity])/(240*n^4) + (7*S[-5, -1, Infinity])/(24*n^2) - (7*S[-5, -1, Infinity])/(4*n) - (7*LG[n]*S[-5, -1, Infinity])/2 + 6*S[-1, Infinity]*S[-5, -1, Infinity] - 6*S[-4, -3, Infinity] - 14*S[-3, -4, Infinity] - 19*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + 2*S[-3, -3, 1, Infinity] + 5*S[-3, 1, -3, Infinity] + 4*S[-2, -4, 1, Infinity] + S[-2, -3, 2, Infinity] + 11*S[-2, 1, -4, Infinity] + 4*S[-2, 2, -3, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 14*S[-1, 1, -5, Infinity] + 8*S[-1, 2, -4, Infinity] + 3*S[-1, 3, -3, Infinity] - S[-2, 1, -3, 1, Infinity] - 2*S[-2, 1, 1, -3, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - S[-1, 1, -3, 2, Infinity] - 6*S[-1, 1, 1, -4, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, 1, 2, -3, Infinity] - S[-1, 2, -3, 1, Infinity] - 2*S[-1, 2, 1, -3, Infinity]|S[3, Infinity]/(2*n^4)
{1, -2, -3, 1}|1/(64*n^4) + LG[n]/(32*n^4) - 35*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(960*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(96*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(16*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(160*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n^2) + (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (193*S[2, Infinity]^3)/(50400*n^4) - (193*S[2, Infinity]^3)/(5040*n^2) + (193*S[2, Infinity]^3)/(840*n) + (193*LG[n]*S[2, Infinity]^3)/420 + (S[-1, Infinity]^4*S[3, Infinity])/24 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (691*S[2, Infinity]^2*S[3, Infinity])/160 + (179*S[3, Infinity]^2)/(7680*n^4) - (179*S[3, Infinity]^2)/(768*n^2) + (179*S[3, Infinity]^2)/(128*n) + (179*LG[n]*S[3, Infinity]^2)/64 - (7*S[-1, Infinity]*S[3, Infinity]^2)/8 + (67*S[2, Infinity]*S[5, Infinity])/16 + 14*S[7, Infinity] + 10*S[-6, 1, Infinity] - 2*S[-5, -2, Infinity] + 10*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 10*S[-4, 3, Infinity] + 7*S[-3, -4, Infinity] + 9*S[-3, 4, Infinity] + 4*S[-2, -5, Infinity] + 6*S[-2, 5, Infinity] + 10*S[2, -5, Infinity] - 4*S[2, 5, Infinity] + 13*S[3, -4, Infinity] - 8*S[3, 4, Infinity] + 11*S[4, -3, Infinity] - 12*S[4, 3, Infinity] + 6*S[5, -2, Infinity] - 14*S[5, 2, Infinity] - 14*S[6, 1, Infinity] - 6*S[-5, -1, -1, Infinity] + 8*S[-5, -1, 1, Infinity] - 6*S[-5, 1, -1, Infinity] - 6*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 6*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 6*S[-4, 2, -1, Infinity] - 5*S[-3, -3, -1, Infinity] - 2*S[-3, -3, 1, Infinity] - 5*S[-3, -2, -2, Infinity] - 2*S[-3, -2, 2, Infinity] - 5*S[-3, -1, -3, Infinity] - 2*S[-3, -1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 5*S[-3, 3, -1, Infinity] - 3*S[-2, -4, -1, Infinity] - S[-2, -4, 1, Infinity] - 3*S[-2, -3, -2, Infinity] - S[-2, -3, 2, Infinity] - 3*S[-2, -2, -3, Infinity] - S[-2, -2, 3, Infinity] - 3*S[-2, -1, -4, Infinity] - S[-2, -1, 4, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-2, 4, -1, Infinity] + 2*S[2, -4, -1, Infinity] - 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - 3*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 3*S[2, -2, 3, Infinity] - S[2, -1, -4, Infinity] - 3*S[2, -1, 4, Infinity] - S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 2*S[2, 2, 3, Infinity] + S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 2*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 4*S[3, -3, -1, Infinity] - 5*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] - 5*S[3, -2, 2, Infinity] - 2*S[3, -1, -3, Infinity] - 5*S[3, -1, 3, Infinity] + 4*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 4*S[3, 2, 2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[3, 3, 1, Infinity] + 6*S[4, -2, -1, Infinity] - 6*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 6*S[4, -1, 2, Infinity] + 3*S[4, 1, -2, Infinity] + 6*S[4, 1, 2, Infinity] + 6*S[4, 2, -1, Infinity] + 6*S[4, 2, 1, Infinity] + 8*S[5, -1, -1, Infinity] - 6*S[5, -1, 1, Infinity] + 8*S[5, 1, -1, Infinity] + 6*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 6*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, 1, -2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] + S[-2, -3, -1, -1, Infinity] + S[-2, -3, 1, -1, Infinity] + S[-2, -2, -2, -1, Infinity] + S[-2, -2, 1, -2, Infinity] + S[-2, -2, 2, -1, Infinity] + S[-2, -1, -3, -1, Infinity] + S[-2, -1, 1, -3, Infinity] + S[-2, -1, 2, -2, Infinity] + S[-2, -1, 3, -1, Infinity] + S[-2, 3, -1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(40*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + 3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + S[2, -3, 1, -1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] + S[2, -1, -3, -1, Infinity] + S[2, -1, -2, -2, Infinity] + S[2, -1, -1, -3, Infinity] + S[2, -1, 3, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + S[2, 1, -3, 1, Infinity] + S[2, 1, -2, 2, Infinity] + S[2, 1, -1, 3, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, -1, Infinity] - 4*S[3, -2, -1, 1, Infinity] + 2*S[3, -2, 1, -1, Infinity] + 2*S[3, -1, -2, -1, Infinity] + 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 2, -1, Infinity] - 4*S[3, 1, -2, -1, Infinity] + 2*S[3, 1, -2, 1, Infinity] + 2*S[3, 1, -1, 2, Infinity] - 4*S[3, 1, 1, -2, Infinity] - 4*S[3, 1, 2, -1, Infinity] - 4*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, -1, 1, Infinity] - 4*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 6*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 6*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 6*S[4, 1, 1, -1, Infinity]|(-5*S[-1, Infinity]^4)/(96*n^4) + S[-1, Infinity]^4/(48*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (11*S[2, Infinity]^2)/(16*n^4) - (11*S[2, Infinity]^2)/(40*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(32*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(4*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3)
{1, -2, -2, -2}|-6*S[-7, Infinity] + (17*S[2, Infinity])/(192*n^4) - S[2, Infinity]/(36*n^3) - (S[-1, Infinity]^5*S[2, Infinity])/60 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (109*S[2, Infinity]^3)/(67200*n^4) + (109*S[2, Infinity]^3)/(6720*n^2) - (109*S[2, Infinity]^3)/(1120*n) - (109*LG[n]*S[2, Infinity]^3)/560 + (75*S[-1, Infinity]*S[2, Infinity]^3)/112 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (93*S[2, Infinity]^2*S[3, Infinity])/160 + (15*S[-1, Infinity]*S[3, Infinity]^2)/16 + S[-1, Infinity]^2*S[5, Infinity] + (31*S[2, Infinity]*S[5, Infinity])/32 + 2*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] + 2*S[4, -3, Infinity] + 4*S[5, -2, Infinity] - 2*S[-3, -2, -2, Infinity] - 3*S[-2, -3, -2, Infinity] - 2*S[-2, -2, -3, Infinity] - S[-2, 1, 4, Infinity] - 3*S[-1, -4, -2, Infinity] - 2*S[-1, -3, -3, Infinity] - 4*S[-1, 1, 5, Infinity] - S[-1, 2, 4, Infinity] + S[-2, 1, -2, -2, Infinity] + 2*S[-1, 1, -3, -2, Infinity] + 2*S[-1, 1, -2, -3, Infinity] + S[-1, 2, -2, -2, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-13*S[2, Infinity]^2)/(64*n^4) + (13*S[2, Infinity]^2)/(160*n^3)
{1, -2, -2, 1}|-1/36*1/n^4 + 1/(27*n^3) - (17*LG[n])/(96*n^4) + LG[n]/(18*n^3) + (17*S[2, Infinity]^3)/56 + (S[2, Infinity]*S[3, Infinity])/(128*n^4) - (5*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (15*S[2, Infinity]*S[3, Infinity])/(32*n) + (15*LG[n]*S[2, Infinity]*S[3, Infinity])/16 - (115*S[3, Infinity]^2)/128 - (29*S[5, Infinity])/(3840*n^4) + (29*S[5, Infinity])/(384*n^2) - (29*S[5, Infinity])/(64*n) - (29*LG[n]*S[5, Infinity])/32|(25*S[3, Infinity])/(64*n^4) - (5*S[3, Infinity])/(32*n^3)
{1, -2, -2, 2}|-1/32*1/n^4 - (17*S[2, Infinity])/(96*n^4) + S[2, Infinity]/(18*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/(480*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(48*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(8*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/4 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(80*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (1003*S[2, Infinity]^3)/(67200*n^4) + (1003*S[2, Infinity]^3)/(6720*n^2) - (1003*S[2, Infinity]^3)/(1120*n) - (1003*LG[n]*S[2, Infinity]^3)/560 - (S[-1, Infinity]^4*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (277*S[2, Infinity]^2*S[3, Infinity])/320 - (7*S[3, Infinity]^2)/(768*n^4) + (35*S[3, Infinity]^2)/(384*n^2) - (35*S[3, Infinity]^2)/(64*n) - (35*LG[n]*S[3, Infinity]^2)/32 + (21*S[-1, Infinity]*S[3, Infinity]^2)/16 - 55*S[7, Infinity] + 4*S[-5, -2, Infinity] + 11*S[-4, -3, Infinity] + 20*S[-3, -4, Infinity] + 20*S[-2, -5, Infinity] + 15*S[2, 5, Infinity] + 19*S[3, 4, Infinity] + 19*S[4, 3, Infinity] + 23*S[5, 2, Infinity] + 34*S[6, 1, Infinity] - 6*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 14*S[-3, -3, 1, Infinity] - 10*S[-3, -2, 2, Infinity] - 8*S[-3, -1, 3, Infinity] - 14*S[-2, -4, 1, Infinity] - 10*S[-2, -3, 2, Infinity] - 8*S[-2, -2, 3, Infinity] - 8*S[-2, -1, 4, Infinity] - 2*S[2, -3, -2, Infinity] - 5*S[2, -2, -3, Infinity] - 8*S[2, -1, -4, Infinity] - 3*S[2, 1, 4, Infinity] - 3*S[2, 2, 3, Infinity] - 3*S[2, 3, 2, Infinity] - 6*S[2, 4, 1, Infinity] - 3*S[3, -2, -2, Infinity] - 8*S[3, -1, -3, Infinity] - 4*S[3, 1, 3, Infinity] - 4*S[3, 2, 2, Infinity] - 8*S[3, 3, 1, Infinity] - 3*S[4, -1, -2, Infinity] - 4*S[4, 1, 2, Infinity] - 8*S[4, 2, 1, Infinity] - 12*S[5, 1, 1, Infinity] + 6*S[-3, -2, 1, 1, Infinity] + 2*S[-3, -1, 1, 2, Infinity] + 4*S[-3, -1, 2, 1, Infinity] + 6*S[-2, -3, 1, 1, Infinity] + 2*S[-2, -2, 1, 2, Infinity] + 4*S[-2, -2, 2, 1, Infinity] + 2*S[-2, -1, 1, 3, Infinity] + 2*S[-2, -1, 2, 2, Infinity] + 4*S[-2, -1, 3, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(20*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 6*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -2, -2, 1, Infinity] + S[2, -2, -1, 2, Infinity] + 4*S[2, -1, -3, 1, Infinity] + 2*S[2, -1, -2, 2, Infinity] + 2*S[2, -1, -1, 3, Infinity] + S[2, 1, -2, -2, Infinity] + 2*S[2, 1, -1, -3, Infinity] + S[2, 2, -1, -2, Infinity] + 4*S[3, -1, -2, 1, Infinity] + 2*S[3, -1, -1, 2, Infinity] + 2*S[3, 1, -1, -2, Infinity]|(5*S[-1, Infinity]^4)/(48*n^4) - S[-1, Infinity]^4/(24*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) - (51*S[2, Infinity]^2)/(64*n^4) + (51*S[2, Infinity]^2)/(160*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(16*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(2*n^4) + S[-1, 1, 1, 1, Infinity]/n^3
{1, -2, 1, -3}|45*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(960*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(96*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(16*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(160*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (37*S[2, Infinity]^3)/(5040*n^4) + (37*S[2, Infinity]^3)/(504*n^2) - (37*S[2, Infinity]^3)/(84*n) - (37*LG[n]*S[2, Infinity]^3)/42 - (S[-1, Infinity]^4*S[3, Infinity])/24 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(320*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (99*S[2, Infinity]^2*S[3, Infinity])/160 - S[3, Infinity]^2/(320*n^4) + S[3, Infinity]^2/(32*n^2) - (3*S[3, Infinity]^2)/(16*n) - (3*LG[n]*S[3, Infinity]^2)/8 + (7*S[-1, Infinity]*S[3, Infinity]^2)/8 + 26*S[7, Infinity] - 20*S[-6, -1, Infinity] - 10*S[-6, 1, Infinity] - 12*S[-5, -2, Infinity] - 10*S[-5, 2, Infinity] - 9*S[-4, -3, Infinity] - 10*S[-4, 3, Infinity] - 7*S[-3, -4, Infinity] - 9*S[-3, 4, Infinity] - 4*S[-2, -5, Infinity] - 6*S[-2, 5, Infinity] - 12*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 18*S[3, -4, Infinity] - 5*S[3, 4, Infinity] - 20*S[4, -3, Infinity] - 6*S[4, 3, Infinity] - 20*S[5, -2, Infinity] - 6*S[5, 2, Infinity] - 20*S[6, -1, Infinity] - 6*S[6, 1, Infinity] + 6*S[-5, -1, -1, Infinity] + 6*S[-5, -1, 1, Infinity] + 6*S[-5, 1, -1, Infinity] + 6*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] + 6*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 6*S[-4, 2, -1, Infinity] + 5*S[-3, -3, -1, Infinity] + 2*S[-3, -3, 1, Infinity] + 5*S[-3, -2, -2, Infinity] + 2*S[-3, -2, 2, Infinity] + 5*S[-3, -1, -3, Infinity] + 2*S[-3, -1, 3, Infinity] + 2*S[-3, 2, -2, Infinity] + 5*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + S[-2, -4, 1, Infinity] + 3*S[-2, -3, -2, Infinity] + S[-2, -3, 2, Infinity] + 3*S[-2, -2, -3, Infinity] + S[-2, -2, 3, Infinity] + 3*S[-2, -1, -4, Infinity] + S[-2, -1, 4, Infinity] + S[-2, 3, -2, Infinity] + 3*S[-2, 4, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] + 3*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] + 3*S[2, -2, 3, Infinity] + S[2, -1, -4, Infinity] + 3*S[2, -1, 4, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 5*S[3, -3, -1, Infinity] + 5*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] + 5*S[3, -2, 2, Infinity] + 2*S[3, -1, -3, Infinity] + 5*S[3, -1, 3, Infinity] + 5*S[3, 1, -3, Infinity] + 5*S[3, 2, -2, Infinity] + 5*S[3, 3, -1, Infinity] + 6*S[4, -2, -1, Infinity] + 6*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] + 6*S[4, -1, 2, Infinity] + 6*S[4, 1, -2, Infinity] + 6*S[4, 2, -1, Infinity] + 6*S[5, -1, -1, Infinity] + 6*S[5, -1, 1, Infinity] + 6*S[5, 1, -1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] - 2*S[-3, -2, -1, -1, Infinity] - 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -1, -2, -1, Infinity] - 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 2, -1, Infinity] - 2*S[-3, 2, -1, 1, Infinity] - S[-2, -3, -1, -1, Infinity] - S[-2, -3, 1, -1, Infinity] - S[-2, -2, -2, -1, Infinity] - S[-2, -2, 1, -2, Infinity] - S[-2, -2, 2, -1, Infinity] - S[-2, -1, -3, -1, Infinity] - S[-2, -1, 1, -3, Infinity] - S[-2, -1, 2, -2, Infinity] - S[-2, -1, 3, -1, Infinity] - S[-2, 3, -1, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(40*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - 3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -3, -1, -1, Infinity] - S[2, -3, 1, -1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] - S[2, -2, 2, -1, Infinity] - S[2, -1, -3, -1, Infinity] - S[2, -1, -2, -2, Infinity] - S[2, -1, -1, -3, Infinity] - S[2, -1, 3, -1, Infinity] - S[2, 1, -3, 1, Infinity] - S[2, 1, -2, 2, Infinity] - S[2, 1, -1, 3, Infinity] - S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] - S[2, 3, -1, 1, Infinity] - 2*S[3, -2, -1, -1, Infinity] - 2*S[3, -2, 1, -1, Infinity] - 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, 2, -1, Infinity] - 2*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, 2, Infinity] - 2*S[3, 2, -1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, 1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity]|(5*S[-1, Infinity]^4)/(96*n^4) - S[-1, Infinity]^4/(48*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (15*S[2, Infinity]^2)/(32*n^4) + (3*S[2, Infinity]^2)/(16*n^3) - (9*S[3, Infinity])/(32*n^4) + (15*LG[n]*S[3, Infinity])/(32*n^4) - (3*LG[n]*S[3, Infinity])/(16*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(32*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(4*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3)
{1, -2, 1, -2}|1/(64*n^4) + (11*S[2, Infinity]^3)/280 + (S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (S[2, Infinity]*S[3, Infinity])/(192*n^2) + (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/16 + S[3, Infinity]^2/128 + S[5, Infinity]/(192*n^4) - (5*S[5, Infinity])/(96*n^2) + (5*S[5, Infinity])/(16*n) + (5*LG[n]*S[5, Infinity])/8|(-3*S[2, Infinity])/(16*n^4) + (5*LG[n]*S[2, Infinity])/(16*n^4) - (LG[n]*S[2, Infinity])/(8*n^3) + (5*S[3, Infinity])/(64*n^4) - S[3, Infinity]/(32*n^3)
{1, -2, 1, 1}|-1/2880*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(288*n^2) - S[-1, Infinity]^4/(48*n) - (LG[n]*S[-1, Infinity]^4)/24 + S[-1, Infinity]^5/30 + (S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/4 - (S[-1, Infinity]^3*S[2, Infinity])/6 + S[2, Infinity]^2/(960*n^4) - S[2, Infinity]^2/(96*n^2) + S[2, Infinity]^2/(16*n) + (LG[n]*S[2, Infinity]^2)/8 + (7*S[-1, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]^2*S[3, Infinity])/16 + (25*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(120*n^4) - S[-1, 1, 1, 1, Infinity]/(12*n^2) + S[-1, 1, 1, 1, Infinity]/(2*n) + LG[n]*S[-1, 1, 1, 1, Infinity] - S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]|-1/8*1/n^4 + (3*LG[n])/(8*n^4) - (5*LG[n]^2)/(16*n^4) + LG[n]^2/(8*n^3) - (5*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(8*n^3)
{1, -2, 1, 2}|(61*S[2, Infinity]^3)/560 + (S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (S[2, Infinity]*S[3, Infinity])/(192*n^2) + (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/16 - (35*S[3, Infinity]^2)/128 - (53*S[5, Infinity])/(7680*n^4) + (53*S[5, Infinity])/(768*n^2) - (53*S[5, Infinity])/(128*n) - (53*LG[n]*S[5, Infinity])/64 + (93*S[-1, Infinity]*S[5, Infinity])/64 + (3*S[-5, -1, Infinity])/4|1/(4*n^4) + (3*S[2, Infinity])/(8*n^4) - (5*LG[n]*S[2, Infinity])/(8*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) + (5*S[3, Infinity])/(8*n^4) - S[3, Infinity]/(4*n^3)
{1, -2, 1, 3}|(-493*S[2, Infinity]^3)/(201600*n^4) + (493*S[2, Infinity]^3)/(20160*n^2) - (493*S[2, Infinity]^3)/(3360*n) - (493*LG[n]*S[2, Infinity]^3)/1680 + (493*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (7*S[3, Infinity]^2)/(7680*n^4) - (7*S[3, Infinity]^2)/(768*n^2) + (7*S[3, Infinity]^2)/(128*n) + (7*LG[n]*S[3, Infinity]^2)/64 - (7*S[-1, Infinity]*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (27*S[-1, Infinity]^2*S[5, Infinity])/16 + 15*S[7, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] - 3*S[-4, -3, Infinity] - 7*S[-3, -4, Infinity] - 10*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] - S[4, 3, Infinity] - 4*S[5, 2, Infinity] - 10*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 5*S[-3, -3, 1, Infinity] + 2*S[-3, -2, 2, Infinity] + S[-3, 1, -3, Infinity] + 6*S[-2, -4, 1, Infinity] + 3*S[-2, -3, 2, Infinity] + S[-2, -2, 3, Infinity] + 3*S[-2, 1, -4, Infinity] + S[-2, 2, -3, Infinity] + 6*S[-1, -5, 1, Infinity] + 3*S[-1, -4, 2, Infinity] + S[-1, -3, 3, Infinity] + 6*S[-1, 1, -5, Infinity] + 3*S[-1, 2, -4, Infinity] + S[-1, 3, -3, Infinity] - S[-3, 1, -2, 1, Infinity] - 2*S[-2, 1, -3, 1, Infinity] - S[-2, 1, -2, 2, Infinity] - S[-2, 2, -2, 1, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - 2*S[-1, 1, -3, 2, Infinity] - S[-1, 1, -2, 3, Infinity] - 2*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - S[-1, 3, -2, 1, Infinity]|S[2, Infinity]^2/(16*n^4) - S[2, Infinity]^2/(40*n^3) + (3*S[3, Infinity])/(8*n^4) - (5*LG[n]*S[3, Infinity])/(8*n^4) + (LG[n]*S[3, Infinity])/(4*n^3)
{1, -2, 2, -2}|-36*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(288*n^4) + (5*S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) - (5*S[-1, Infinity]^4*S[2, Infinity])/(24*n) - (5*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 - (S[-1, Infinity]^5*S[2, Infinity])/15 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^4) - (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) + (5*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (S[-1, Infinity]^3*S[2, Infinity]^2)/3 + (3*S[2, Infinity]^3)/(128*n^4) - (15*S[2, Infinity]^3)/(64*n^2) + (45*S[2, Infinity]^3)/(32*n) + (45*LG[n]*S[2, Infinity]^3)/16 + (S[-1, Infinity]^4*S[3, Infinity])/12 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^4) - (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) + (35*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (95*S[2, Infinity]^2*S[3, Infinity])/64 + (21*S[3, Infinity]^2)/(640*n^4) - (21*S[3, Infinity]^2)/(64*n^2) + (63*S[3, Infinity]^2)/(32*n) + (63*LG[n]*S[3, Infinity]^2)/16 - (7*S[-1, Infinity]*S[3, Infinity]^2)/4 - (31*S[2, Infinity]*S[5, Infinity])/32 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 4*S[-5, 2, Infinity] + 3*S[-4, -3, Infinity] + 8*S[-4, 3, Infinity] + 8*S[-3, -4, Infinity] + 12*S[-3, 4, Infinity] + 8*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 3*S[-4, -2, -1, Infinity] - 3*S[-4, -1, -2, Infinity] - 3*S[-4, 2, -1, Infinity] - 6*S[-3, -3, -1, Infinity] - 2*S[-3, -3, 1, Infinity] - 6*S[-3, -2, -2, Infinity] - 2*S[-3, -2, 2, Infinity] - 6*S[-3, -1, -3, Infinity] - 2*S[-3, -1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 6*S[-3, 3, -1, Infinity] - 6*S[-2, -4, -1, Infinity] - 2*S[-2, -4, 1, Infinity] - 6*S[-2, -3, -2, Infinity] - 2*S[-2, -3, 2, Infinity] - 6*S[-2, -2, -3, Infinity] - 2*S[-2, -2, 3, Infinity] - 6*S[-2, -1, -4, Infinity] - 2*S[-2, -1, 4, Infinity] - 2*S[-2, 3, -2, Infinity] - 6*S[-2, 4, -1, Infinity] - 3*S[2, -4, -1, Infinity] - 2*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 4*S[2, -2, 3, Infinity] - 2*S[2, -1, -4, Infinity] - 6*S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 3*S[3, -2, 2, Infinity] - 2*S[3, -1, -3, Infinity] - 6*S[3, -1, 3, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 3*S[4, -1, 2, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, 1, -2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] + 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, 1, -1, Infinity] + 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, 1, -2, Infinity] + 2*S[-2, -2, 2, -1, Infinity] + 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, 1, -3, Infinity] + 2*S[-2, -1, 2, -2, Infinity] + 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 3, -1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^4) - (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 10*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] + 2*S[2, -1, -3, -1, Infinity] + 2*S[2, -1, -2, -2, Infinity] + 2*S[2, -1, -1, -3, Infinity] + 2*S[2, -1, 3, -1, Infinity] + S[2, 1, -2, 2, Infinity] + 2*S[2, 1, -1, 3, Infinity] + S[2, 2, -1, 2, Infinity] + 2*S[3, -1, -2, -1, Infinity] + 2*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 2, -1, Infinity] + 2*S[3, 1, -1, 2, Infinity] - 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(48*n^4) + S[-1, Infinity]^4/(24*n^3) + S[2, Infinity]/(8*n^4) + (5*S[-1, Infinity]^2*S[2, Infinity])/(8*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^3) + (85*S[2, Infinity]^2)/(64*n^4) - (17*S[2, Infinity]^2)/(32*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(16*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(2*n^4) - S[-1, 1, 1, 1, Infinity]/n^3
{1, -2, 2, 1}|-1/900*S[-1, Infinity]^5/n^4 + S[-1, Infinity]^5/(90*n^2) - S[-1, Infinity]^5/(15*n) - (2*LG[n]*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/9 + (S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (2*LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 - (7*S[-1, Infinity]^4*S[2, Infinity])/12 + (S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (67*S[2, Infinity]^3)/70 + (7*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[-1, Infinity]^3*S[3, Infinity])/6 - (7*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 - (7*S[3, Infinity]^2)/128 - (89*S[5, Infinity])/(7680*n^4) + (89*S[5, Infinity])/(768*n^2) - (89*S[5, Infinity])/(128*n) - (89*LG[n]*S[5, Infinity])/64 + (155*S[-1, Infinity]*S[5, Infinity])/64 + (5*S[-5, -1, Infinity])/4 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, 1, Infinity] + 8*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 8*S[-1, 1, 1, 1, 1, 1, Infinity]|-1/4*1/n^4 - LG[n]/(4*n^4) - (5*S[3, Infinity])/(4*n^4) + S[3, Infinity]/(2*n^3)
{1, -2, 3, 1}|(-2*S[-1, Infinity]^3*S[2, Infinity]^2)/5 + (23*S[2, Infinity]^3)/(14400*n^4) - (23*S[2, Infinity]^3)/(1440*n^2) + (23*S[2, Infinity]^3)/(240*n) + (23*LG[n]*S[2, Infinity]^3)/120 - (265*S[-1, Infinity]*S[2, Infinity]^3)/336 - (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (9*S[2, Infinity]^2*S[3, Infinity])/40 - (23*S[3, Infinity]^2)/(3840*n^4) + (23*S[3, Infinity]^2)/(384*n^2) - (23*S[3, Infinity]^2)/(64*n) - (23*LG[n]*S[3, Infinity]^2)/32 + (43*S[-1, Infinity]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(64*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (251*S[-1, Infinity]^2*S[5, Infinity])/32 + (21*S[2, Infinity]*S[5, Infinity])/64 - 35*S[7, Infinity] + 10*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(80*n^4) - S[-5, -1, Infinity]/(8*n^2) + (3*S[-5, -1, Infinity])/(4*n) + (3*LG[n]*S[-5, -1, Infinity])/2 - 4*S[-1, Infinity]*S[-5, -1, Infinity] + 19*S[-4, -3, Infinity] + 25*S[-3, -4, Infinity] + 26*S[-2, -5, Infinity] + 20*S[-1, -6, Infinity] + S[4, 3, Infinity] + 4*S[5, 2, Infinity] + 10*S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 7*S[-4, 1, -2, Infinity] - 5*S[-3, -3, 1, Infinity] - 2*S[-3, -2, 2, Infinity] - 12*S[-3, 1, -3, Infinity] - 6*S[-3, 2, -2, Infinity] - 6*S[-2, -4, 1, Infinity] - 3*S[-2, -3, 2, Infinity] - S[-2, -2, 3, Infinity] - 15*S[-2, 1, -4, Infinity] - 10*S[-2, 2, -3, Infinity] - 5*S[-2, 3, -2, Infinity] - 6*S[-1, -5, 1, Infinity] - 3*S[-1, -4, 2, Infinity] - S[-1, -3, 3, Infinity] - 16*S[-1, 1, -5, Infinity] - 12*S[-1, 2, -4, Infinity] - 8*S[-1, 3, -3, Infinity] - 4*S[-1, 4, -2, Infinity] + S[-3, 1, -2, 1, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 2*S[-2, 1, -3, 1, Infinity] + S[-2, 1, -2, 2, Infinity] + 4*S[-2, 1, 1, -3, Infinity] + 2*S[-2, 1, 2, -2, Infinity] + S[-2, 2, -2, 1, Infinity] + 2*S[-2, 2, 1, -2, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + 2*S[-1, 1, -3, 2, Infinity] + S[-1, 1, -2, 3, Infinity] + 6*S[-1, 1, 1, -4, Infinity] + 4*S[-1, 1, 2, -3, Infinity] + 2*S[-1, 1, 3, -2, Infinity] + 2*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + 4*S[-1, 2, 1, -3, Infinity] + 2*S[-1, 2, 2, -2, Infinity] + S[-1, 3, -2, 1, Infinity] + 2*S[-1, 3, 1, -2, Infinity]|(-5*S[2, Infinity]^2)/(16*n^4) + S[2, Infinity]^2/(8*n^3)
{1, 1, -4, 1}|35*S[-7, Infinity] - (7*S[-1, Infinity]^3*S[2, Infinity]^2)/40 + (11*S[2, Infinity]^3)/(20160*n^4) - (11*S[2, Infinity]^3)/(2016*n^2) + (11*S[2, Infinity]^3)/(336*n) + (11*LG[n]*S[2, Infinity]^3)/168 - (39*S[-1, Infinity]*S[2, Infinity]^3)/140 + (S[2, Infinity]*S[3, Infinity])/(576*n^4) - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (S[2, Infinity]*S[3, Infinity])/(4*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(240*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(24*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(4*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/4 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (7*S[2, Infinity]^2*S[3, Infinity])/160 - S[3, Infinity]^2/(480*n^4) + S[3, Infinity]^2/(48*n^2) - S[3, Infinity]^2/(8*n) - (LG[n]*S[3, Infinity]^2)/4 + (3*S[-1, Infinity]*S[3, Infinity]^2)/8 - (59*S[5, Infinity])/(9216*n^4) + (59*S[5, Infinity])/(256*n^3) - (177*S[5, Infinity])/(256*n^2) + (59*S[5, Infinity])/(64*n) - (59*LG[n]*S[5, Infinity])/(3840*n^4) + (59*LG[n]*S[5, Infinity])/(384*n^2) - (59*LG[n]*S[5, Infinity])/(64*n) - (59*LG[n]^2*S[5, Infinity])/64 - (189*S[-1, Infinity]^2*S[5, Infinity])/64 - (15*S[2, Infinity]*S[5, Infinity])/32 - 25*S[-6, 1, Infinity] - (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 25*S[-5, 2, Infinity] - 24*S[-4, 3, Infinity] - 22*S[-3, 4, Infinity] - 19*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + 13*S[-5, 1, 1, Infinity] + 12*S[-4, 1, 2, Infinity] + 12*S[-4, 2, 1, Infinity] + 11*S[-3, 1, 3, Infinity] + 11*S[-3, 2, 2, Infinity] + 11*S[-3, 3, 1, Infinity] + 10*S[-2, 1, 4, Infinity] + 10*S[-2, 2, 3, Infinity] + 10*S[-2, 3, 2, Infinity] + 10*S[-2, 4, 1, Infinity] + 9*S[-1, 1, 5, Infinity] + 9*S[-1, 2, 4, Infinity] + 9*S[-1, 3, 3, Infinity] + 9*S[-1, 4, 2, Infinity] + 9*S[-1, 5, 1, Infinity] - 3*S[-4, 1, 1, 1, Infinity] - 3*S[-3, 1, 1, 2, Infinity] - 3*S[-3, 1, 2, 1, Infinity] - 3*S[-3, 2, 1, 1, Infinity] - 3*S[-2, 1, 1, 3, Infinity] - 3*S[-2, 1, 2, 2, Infinity] - 3*S[-2, 1, 3, 1, Infinity] - 3*S[-2, 2, 1, 2, Infinity] - 3*S[-2, 2, 2, 1, Infinity] - 3*S[-2, 3, 1, 1, Infinity] - 3*S[-1, 1, 1, 4, Infinity] - 3*S[-1, 1, 2, 3, Infinity] - 3*S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - 3*S[-1, 2, 1, 3, Infinity] - 3*S[-1, 2, 2, 2, Infinity] - 3*S[-1, 2, 3, 1, Infinity] - 3*S[-1, 3, 1, 2, Infinity] - 3*S[-1, 3, 2, 1, Infinity] - 3*S[-1, 4, 1, 1, Infinity]|0
{1, 1, -3, -2}|-1/128*1/n^4 + 24*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(1440*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(24*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (13*S[2, Infinity]^3)/(50400*n^4) + (13*S[2, Infinity]^3)/(5040*n^2) - (13*S[2, Infinity]^3)/(840*n) - (13*LG[n]*S[2, Infinity]^3)/420 - (S[2, Infinity]*S[3, Infinity])/(128*n^4) + (9*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (27*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (9*S[2, Infinity]*S[3, Infinity])/(8*n) - (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (9*LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) - (9*LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (99*S[2, Infinity]^2*S[3, Infinity])/40 + (163*S[3, Infinity]^2)/(7680*n^4) - (163*S[3, Infinity]^2)/(768*n^2) + (163*S[3, Infinity]^2)/(128*n) + (163*LG[n]*S[3, Infinity]^2)/64 + (83*S[5, Infinity])/(4608*n^4) - (83*S[5, Infinity])/(128*n^3) + (249*S[5, Infinity])/(128*n^2) - (83*S[5, Infinity])/(32*n) + (83*LG[n]*S[5, Infinity])/(1920*n^4) - (83*LG[n]*S[5, Infinity])/(192*n^2) + (83*LG[n]*S[5, Infinity])/(32*n) + (83*LG[n]^2*S[5, Infinity])/32 + (197*S[2, Infinity]*S[5, Infinity])/64 + 26*S[7, Infinity] - 15*S[-6, -1, Infinity] - 8*S[-5, -2, Infinity] - 3*S[-4, -3, Infinity] - 12*S[2, -5, Infinity] - 8*S[2, 5, Infinity] - 15*S[3, -4, Infinity] - 11*S[3, 4, Infinity] - 15*S[4, -3, Infinity] - 11*S[4, 3, Infinity] - 15*S[5, -2, Infinity] - 11*S[5, 2, Infinity] - 15*S[6, -1, Infinity] - 11*S[6, 1, Infinity] + 8*S[-5, -1, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 3*S[-4, -1, 2, Infinity] + 6*S[2, -4, -1, Infinity] + 2*S[2, -3, -2, Infinity] + 6*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 6*S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + 6*S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 6*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 8*S[3, -3, -1, Infinity] + 3*S[3, -2, -2, Infinity] + 8*S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 8*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 8*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 8*S[4, -2, -1, Infinity] + 3*S[4, -1, -2, Infinity] + 8*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 8*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 8*S[5, -1, -1, Infinity] + 8*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[2, -3, -1, 1, Infinity] - 2*S[2, 1, -3, -1, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] - 2*S[2, 3, 1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] - 3*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] - 3*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] - 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, 1, -1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, -3, 1}|S[-1, Infinity]^4/(3456*n^4) - S[-1, Infinity]^4/(96*n^3) + S[-1, Infinity]^4/(32*n^2) - S[-1, Infinity]^4/(24*n) + (LG[n]*S[-1, Infinity]^4)/(1440*n^4) - (LG[n]*S[-1, Infinity]^4)/(144*n^2) + (LG[n]*S[-1, Infinity]^4)/(24*n) + (LG[n]^2*S[-1, Infinity]^4)/24 - S[-1, Infinity]^5/(900*n^4) + S[-1, Infinity]^5/(90*n^2) - S[-1, Infinity]^5/(15*n) - (2*LG[n]*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/12 - (S[-1, Infinity]^2*S[2, Infinity])/(576*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/4 + (S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (2*LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 - (3*S[-1, Infinity]^4*S[2, Infinity])/8 - (11*S[2, Infinity]^2)/(2880*n^4) + (11*S[2, Infinity]^2)/(80*n^3) - (33*S[2, Infinity]^2)/(80*n^2) + (11*S[2, Infinity]^2)/(20*n) - (11*LG[n]*S[2, Infinity]^2)/(1200*n^4) + (11*LG[n]*S[2, Infinity]^2)/(120*n^2) - (11*LG[n]*S[2, Infinity]^2)/(20*n) - (11*LG[n]^2*S[2, Infinity]^2)/20 - (227*S[2, Infinity]^3)/168 - (7*S[-1, Infinity]*S[3, Infinity])/(1152*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(32*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(480*n^4) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/4 - (7*S[-1, Infinity]^3*S[3, Infinity])/8 - (7*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (9*S[3, Infinity]^2)/64 - (13*S[5, Infinity])/(640*n^4) + (13*S[5, Infinity])/(64*n^2) - (39*S[5, Infinity])/(32*n) - (39*LG[n]*S[5, Infinity])/16 + (93*S[-1, Infinity]*S[5, Infinity])/32 + (3*S[-5, -1, Infinity])/2 - S[-1, 1, 1, 1, Infinity]/(144*n^4) + S[-1, 1, 1, 1, Infinity]/(4*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(4*n^2) + S[-1, 1, 1, 1, Infinity]/n - (LG[n]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/n - LG[n]^2*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, 1, Infinity] + 6*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, -3, 2}|(S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(48*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 - (S[-1, Infinity]^5*S[2, Infinity])/24 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (S[-1, Infinity]^3*S[2, Infinity]^2)/20 + (179*S[2, Infinity]^3)/(50400*n^4) - (179*S[2, Infinity]^3)/(5040*n^2) + (179*S[2, Infinity]^3)/(840*n) + (179*LG[n]*S[2, Infinity]^3)/420 - (179*S[-1, Infinity]*S[2, Infinity]^3)/420 + (S[-1, Infinity]^4*S[3, Infinity])/12 - (5*S[2, Infinity]*S[3, Infinity])/(2304*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(64*n^3) - (15*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (89*S[2, Infinity]^2*S[3, Infinity])/80 - (121*S[3, Infinity]^2)/(7680*n^4) + (121*S[3, Infinity]^2)/(768*n^2) - (121*S[3, Infinity]^2)/(128*n) - (121*LG[n]*S[3, Infinity]^2)/64 - (7*S[-1, Infinity]*S[3, Infinity]^2)/64 + (11*S[5, Infinity])/(9216*n^4) - (11*S[5, Infinity])/(256*n^3) + (33*S[5, Infinity])/(256*n^2) - (11*S[5, Infinity])/(64*n) + (11*LG[n]*S[5, Infinity])/(3840*n^4) - (11*LG[n]*S[5, Infinity])/(384*n^2) + (11*LG[n]*S[5, Infinity])/(64*n) + (11*LG[n]^2*S[5, Infinity])/64 + (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) - (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) + (155*S[-1, Infinity]*S[5, Infinity])/(64*n) + (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (321*S[-1, Infinity]^2*S[5, Infinity])/64 + (11*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + S[-5, -1, Infinity]/(48*n^4) - (5*S[-5, -1, Infinity])/(24*n^2) + (5*S[-5, -1, Infinity])/(4*n) + (5*LG[n]*S[-5, -1, Infinity])/2 - (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 3*S[-4, -3, Infinity] + 5*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 2*S[-3, 1, -3, Infinity] - 4*S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - 4*S[-1, 1, -5, Infinity] - 4*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] + S[-2, 1, 1, -3, Infinity] + 3*S[-1, 1, 1, -4, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 2, -3, Infinity] + S[-1, 2, 1, -3, Infinity]|0
{1, 1, -2, -3}|-1/128*1/n^4 - 15*S[-7, Infinity] + (403*S[2, Infinity]^3)/(100800*n^4) - (403*S[2, Infinity]^3)/(10080*n^2) + (403*S[2, Infinity]^3)/(1680*n) + (403*LG[n]*S[2, Infinity]^3)/840 - (S[-1, Infinity]^4*S[3, Infinity])/32 + (7*S[2, Infinity]*S[3, Infinity])/(768*n^4) - (21*S[2, Infinity]*S[3, Infinity])/(64*n^3) + (63*S[2, Infinity]*S[3, Infinity])/(64*n^2) - (21*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (21*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) + (21*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (153*S[2, Infinity]^2*S[3, Infinity])/80 - (89*S[3, Infinity]^2)/(7680*n^4) + (89*S[3, Infinity]^2)/(768*n^2) - (89*S[3, Infinity]^2)/(128*n) - (89*LG[n]*S[3, Infinity]^2)/64 + (21*S[-1, Infinity]*S[3, Infinity]^2)/32 - (67*S[5, Infinity])/(4608*n^4) + (67*S[5, Infinity])/(128*n^3) - (201*S[5, Infinity])/(128*n^2) + (67*S[5, Infinity])/(32*n) - (67*LG[n]*S[5, Infinity])/(1920*n^4) + (67*LG[n]*S[5, Infinity])/(192*n^2) - (67*LG[n]*S[5, Infinity])/(32*n) - (67*LG[n]^2*S[5, Infinity])/32 - (67*S[2, Infinity]*S[5, Infinity])/32 - 19*S[7, Infinity] + 10*S[-6, -1, Infinity] + 6*S[-5, -2, Infinity] + 3*S[-4, -3, Infinity] + 6*S[2, -5, Infinity] + 4*S[2, 5, Infinity] + 9*S[3, -4, Infinity] + 7*S[3, 4, Infinity] + 10*S[4, -3, Infinity] + 9*S[4, 3, Infinity] + 10*S[5, -2, Infinity] + 9*S[5, 2, Infinity] + 10*S[6, -1, Infinity] + 9*S[6, 1, Infinity] - 6*S[-5, -1, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 3*S[2, -4, -1, Infinity] - S[2, -3, -2, Infinity] - 3*S[2, 1, -4, Infinity] - S[2, 1, 4, Infinity] - 3*S[2, 2, -3, Infinity] - S[2, 2, 3, Infinity] - 3*S[2, 3, -2, Infinity] - S[2, 3, 2, Infinity] - 3*S[2, 4, -1, Infinity] - S[2, 4, 1, Infinity] - 5*S[3, -3, -1, Infinity] - 2*S[3, -2, -2, Infinity] - 5*S[3, 1, -3, Infinity] - 2*S[3, 1, 3, Infinity] - 5*S[3, 2, -2, Infinity] - 2*S[3, 2, 2, Infinity] - 5*S[3, 3, -1, Infinity] - 2*S[3, 3, 1, Infinity] - 6*S[4, -2, -1, Infinity] - 3*S[4, -1, -2, Infinity] - 6*S[4, 1, -2, Infinity] - 3*S[4, 1, 2, Infinity] - 6*S[4, 2, -1, Infinity] - 3*S[4, 2, 1, Infinity] - 6*S[5, -1, -1, Infinity] - 6*S[5, 1, -1, Infinity] - 3*S[5, 1, 1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[2, -3, -1, 1, Infinity] + S[2, 1, -3, -1, Infinity] + S[2, 1, 1, -3, Infinity] + S[2, 1, 2, -2, Infinity] + S[2, 1, 3, -1, Infinity] + S[2, 2, -2, -1, Infinity] + S[2, 2, 1, -2, Infinity] + S[2, 2, 2, -1, Infinity] + S[2, 3, -1, -1, Infinity] + S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] + 2*S[3, 1, -2, -1, Infinity] + 2*S[3, 1, 1, -2, Infinity] + 2*S[3, 1, 2, -1, Infinity] + 2*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, 1, -1, Infinity]|(-3*S[3, Infinity])/(32*n^4)
{1, 1, -2, -2}|83/(1152*n^4) - 1/(54*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/24 + (13*S[2, Infinity]^2)/(11520*n^4) - (13*S[2, Infinity]^2)/(320*n^3) + (39*S[2, Infinity]^2)/(320*n^2) - (13*S[2, Infinity]^2)/(80*n) + (13*LG[n]*S[2, Infinity]^2)/(4800*n^4) - (13*LG[n]*S[2, Infinity]^2)/(480*n^2) + (13*LG[n]*S[2, Infinity]^2)/(80*n) + (13*LG[n]^2*S[2, Infinity]^2)/80 - (S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (157*S[2, Infinity]^3)/1680 - (S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (51*S[3, Infinity]^2)/128 + (41*S[5, Infinity])/(3840*n^4) - (41*S[5, Infinity])/(384*n^2) + (41*S[5, Infinity])/(64*n) + (41*LG[n]*S[5, Infinity])/32 - S[2, Infinity]*S[-1, 1, 1, 1, Infinity]|-1/16*S[2, Infinity]/n^4
{1, 1, -2, 1}|S[-1, Infinity]^5/30 - (S[-1, Infinity]^3*S[2, Infinity])/6 - S[2, Infinity]^2/(1600*n^4) + S[2, Infinity]^2/(160*n^2) - (3*S[2, Infinity]^2)/(80*n) - (3*LG[n]*S[2, Infinity]^2)/40 - (5*S[3, Infinity])/(2304*n^4) + (5*S[3, Infinity])/(64*n^3) - (15*S[3, Infinity])/(64*n^2) + (5*S[3, Infinity])/(16*n) - (LG[n]*S[3, Infinity])/(192*n^4) + (5*LG[n]*S[3, Infinity])/(96*n^2) - (5*LG[n]*S[3, Infinity])/(16*n) - (5*LG[n]^2*S[3, Infinity])/16 - (7*S[-1, Infinity]^2*S[3, Infinity])/16 + (S[2, Infinity]*S[3, Infinity])/8 + S[5, Infinity]/8 - S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]|LG[n]/(8*n^4)
{1, 1, -2, 2}|-1/1728*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(48*n^3) - S[-1, Infinity]^4/(16*n^2) + S[-1, Infinity]^4/(12*n) - (LG[n]*S[-1, Infinity]^4)/(720*n^4) + (LG[n]*S[-1, Infinity]^4)/(72*n^2) - (LG[n]*S[-1, Infinity]^4)/(12*n) - (LG[n]^2*S[-1, Infinity]^4)/12 + S[-1, Infinity]^5/(900*n^4) - S[-1, Infinity]^5/(90*n^2) + S[-1, Infinity]^5/(15*n) + (2*LG[n]*S[-1, Infinity]^5)/15 - S[-1, Infinity]^6/18 + (S[-1, Infinity]^2*S[2, Infinity])/(288*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(120*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/2 - (S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (2*LG[n]*S[-1, Infinity]^3*S[2, Infinity])/3 + (7*S[-1, Infinity]^4*S[2, Infinity])/48 + (17*S[2, Infinity]^2)/(3840*n^4) - (51*S[2, Infinity]^2)/(320*n^3) + (153*S[2, Infinity]^2)/(320*n^2) - (51*S[2, Infinity]^2)/(80*n) + (17*LG[n]*S[2, Infinity]^2)/(1600*n^4) - (17*LG[n]*S[2, Infinity]^2)/(160*n^2) + (51*LG[n]*S[2, Infinity]^2)/(80*n) + (51*LG[n]^2*S[2, Infinity]^2)/80 + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (1153*S[2, Infinity]^3)/840 + (7*S[-1, Infinity]*S[3, Infinity])/(576*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(240*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(24*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/4 - (7*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/4 + (7*S[-1, Infinity]^3*S[3, Infinity])/12 + (S[2, Infinity]*S[3, Infinity])/(384*n^4) - (5*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(32*n) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/16 + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (109*S[3, Infinity]^2)/128 + (103*S[5, Infinity])/(3840*n^4) - (103*S[5, Infinity])/(384*n^2) + (103*S[5, Infinity])/(64*n) + (103*LG[n]*S[5, Infinity])/32 - (31*S[-1, Infinity]*S[5, Infinity])/16 - S[-5, -1, Infinity] + S[-1, 1, 1, 1, Infinity]/(72*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + S[-1, 1, 1, 1, 1, Infinity]/(30*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(3*n^2) + (2*S[-1, 1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 4*S[-1, 1, 1, 1, 1, 1, Infinity]|S[2, Infinity]/(8*n^4)
{1, 1, -2, 3}|(S[-1, Infinity]^3*S[2, Infinity]^2)/5 - (1033*S[2, Infinity]^3)/(201600*n^4) + (1033*S[2, Infinity]^3)/(20160*n^2) - (1033*S[2, Infinity]^3)/(3360*n) - (1033*LG[n]*S[2, Infinity]^3)/1680 + (1033*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (S[2, Infinity]*S[3, Infinity])/(384*n^4) + (3*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (9*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (3*S[2, Infinity]*S[3, Infinity])/(8*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(160*n^4) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) - (3*LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (3*S[2, Infinity]^2*S[3, Infinity])/8 + (23*S[3, Infinity]^2)/(2560*n^4) - (23*S[3, Infinity]^2)/(256*n^2) + (69*S[3, Infinity]^2)/(128*n) + (69*LG[n]*S[3, Infinity]^2)/64 - (69*S[-1, Infinity]*S[3, Infinity]^2)/64 + (7*S[5, Infinity])/(3072*n^4) - (21*S[5, Infinity])/(256*n^3) + (63*S[5, Infinity])/(256*n^2) - (21*S[5, Infinity])/(64*n) + (7*LG[n]*S[5, Infinity])/(1280*n^4) - (7*LG[n]*S[5, Infinity])/(128*n^2) + (21*LG[n]*S[5, Infinity])/(64*n) + (21*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) + (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (155*S[-1, Infinity]*S[5, Infinity])/(64*n) - (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (289*S[-1, Infinity]^2*S[5, Infinity])/64 + (21*S[2, Infinity]*S[5, Infinity])/64 + 15*S[7, Infinity] - 6*S[-5, -2, Infinity] - S[-5, -1, Infinity]/(48*n^4) + (5*S[-5, -1, Infinity])/(24*n^2) - (5*S[-5, -1, Infinity])/(4*n) - (5*LG[n]*S[-5, -1, Infinity])/2 + (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 - 9*S[-4, -3, Infinity] - 10*S[-3, -4, Infinity] - 10*S[-2, -5, Infinity] - 10*S[-1, -6, Infinity] + 3*S[-4, 1, -2, Infinity] + 5*S[-3, 1, -3, Infinity] + 3*S[-3, 2, -2, Infinity] + 6*S[-2, 1, -4, Infinity] + 5*S[-2, 2, -3, Infinity] + 3*S[-2, 3, -2, Infinity] + 6*S[-1, 1, -5, Infinity] + 6*S[-1, 2, -4, Infinity] + 5*S[-1, 3, -3, Infinity] + 3*S[-1, 4, -2, Infinity] - S[-3, 1, 1, -2, Infinity] - 2*S[-2, 1, 1, -3, Infinity] - S[-2, 1, 2, -2, Infinity] - S[-2, 2, 1, -2, Infinity] - 3*S[-1, 1, 1, -4, Infinity] - 2*S[-1, 1, 2, -3, Infinity] - S[-1, 1, 3, -2, Infinity] - 2*S[-1, 2, 1, -3, Infinity] - S[-1, 2, 2, -2, Infinity] - S[-1, 3, 1, -2, Infinity]|S[3, Infinity]/(8*n^4)
{1, 1, 1, -4}|-20*S[-7, Infinity] + (7*S[2, Infinity]^2)/(128*n^4) - (119*S[2, Infinity]^2)/(960*n^3) + (7*S[2, Infinity]^2)/(48*n^2) - (7*LG[n]*S[2, Infinity]^2)/(5760*n^4) + (7*LG[n]*S[2, Infinity]^2)/(160*n^3) - (21*LG[n]*S[2, Infinity]^2)/(160*n^2) + (7*LG[n]*S[2, Infinity]^2)/(40*n) - (7*LG[n]^2*S[2, Infinity]^2)/(4800*n^4) + (7*LG[n]^2*S[2, Infinity]^2)/(480*n^2) - (7*LG[n]^2*S[2, Infinity]^2)/(80*n) - (7*LG[n]^3*S[2, Infinity]^2)/120 + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/120 - (167*S[2, Infinity]^3)/(33600*n^4) + (167*S[2, Infinity]^3)/(3360*n^2) - (167*S[2, Infinity]^3)/(560*n) - (167*LG[n]*S[2, Infinity]^3)/280 + (59*S[-1, Infinity]*S[2, Infinity]^3)/140 - (S[2, Infinity]*S[3, Infinity])/(576*n^4) + (S[2, Infinity]*S[3, Infinity])/(16*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (S[2, Infinity]*S[3, Infinity])/(4*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(240*n^4) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(24*n^2) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(4*n) - (LG[n]^2*S[2, Infinity]*S[3, Infinity])/4 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (11*S[2, Infinity]^2*S[3, Infinity])/30 + (7*S[3, Infinity]^2)/(960*n^4) - (7*S[3, Infinity]^2)/(96*n^2) + (7*S[3, Infinity]^2)/(16*n) + (7*LG[n]*S[3, Infinity]^2)/8 - (7*S[-1, Infinity]*S[3, Infinity]^2)/8 + (29*S[5, Infinity])/(9216*n^4) - (29*S[5, Infinity])/(256*n^3) + (87*S[5, Infinity])/(256*n^2) - (29*S[5, Infinity])/(64*n) + (29*LG[n]*S[5, Infinity])/(3840*n^4) - (29*LG[n]*S[5, Infinity])/(384*n^2) + (29*LG[n]*S[5, Infinity])/(64*n) + (29*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(64*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (157*S[-1, Infinity]^2*S[5, Infinity])/64 + (29*S[2, Infinity]*S[5, Infinity])/64 + 10*S[-6, 1, Infinity] - S[-5, -1, Infinity]/(80*n^4) + S[-5, -1, Infinity]/(8*n^2) - (3*S[-5, -1, Infinity])/(4*n) - (3*LG[n]*S[-5, -1, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 10*S[-5, 2, Infinity] + 10*S[-4, 3, Infinity] + 10*S[-3, 4, Infinity] + 10*S[-2, 5, Infinity] + 10*S[-1, 6, Infinity] - 4*S[-5, 1, 1, Infinity] - 4*S[-4, 1, 2, Infinity] - 4*S[-4, 2, 1, Infinity] - 4*S[-3, 1, 3, Infinity] - 4*S[-3, 2, 2, Infinity] - 4*S[-3, 3, 1, Infinity] - 4*S[-2, 1, 4, Infinity] - 4*S[-2, 2, 3, Infinity] - 4*S[-2, 3, 2, Infinity] - 4*S[-2, 4, 1, Infinity] - 4*S[-1, 1, 5, Infinity] - 4*S[-1, 2, 4, Infinity] - 4*S[-1, 3, 3, Infinity] - 4*S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] + S[-4, 1, 1, 1, Infinity] + S[-3, 1, 1, 2, Infinity] + S[-3, 1, 2, 1, Infinity] + S[-3, 2, 1, 1, Infinity] + S[-2, 1, 1, 3, Infinity] + S[-2, 1, 2, 2, Infinity] + S[-2, 1, 3, 1, Infinity] + S[-2, 2, 1, 2, Infinity] + S[-2, 2, 2, 1, Infinity] + S[-2, 3, 1, 1, Infinity] + S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, 2, Infinity] + S[-1, 1, 4, 1, Infinity] + S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, 2, Infinity] + S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity] + S[-1, 4, 1, 1, Infinity]|0
{1, 1, 1, -2}|S[-1, Infinity]^4/(2880*n^4) - S[-1, Infinity]^4/(288*n^2) + S[-1, Infinity]^4/(48*n) + (LG[n]*S[-1, Infinity]^4)/24 - S[-1, Infinity]^5/30 + (5*S[2, Infinity])/(64*n^4) - (17*S[2, Infinity])/(96*n^3) + (5*S[2, Infinity])/(24*n^2) - (LG[n]*S[2, Infinity])/(576*n^4) + (LG[n]*S[2, Infinity])/(16*n^3) - (3*LG[n]*S[2, Infinity])/(16*n^2) + (LG[n]*S[2, Infinity])/(4*n) - (LG[n]^2*S[2, Infinity])/(480*n^4) + (LG[n]^2*S[2, Infinity])/(48*n^2) - (LG[n]^2*S[2, Infinity])/(8*n) - (LG[n]^3*S[2, Infinity])/12 - (S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/4 + (S[-1, Infinity]^3*S[2, Infinity])/6 - (13*S[2, Infinity]^2)/(2400*n^4) + (13*S[2, Infinity]^2)/(240*n^2) - (13*S[2, Infinity]^2)/(40*n) - (13*LG[n]*S[2, Infinity]^2)/20 - S[3, Infinity]/(2304*n^4) + S[3, Infinity]/(64*n^3) - (3*S[3, Infinity])/(64*n^2) + S[3, Infinity]/(16*n) - (LG[n]*S[3, Infinity])/(960*n^4) + (LG[n]*S[3, Infinity])/(96*n^2) - (LG[n]*S[3, Infinity])/(16*n) - (LG[n]^2*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]^2*S[3, Infinity])/16 - (11*S[2, Infinity]*S[3, Infinity])/48 - S[5, Infinity] - S[-1, 1, 1, 1, Infinity]/(120*n^4) + S[-1, 1, 1, 1, Infinity]/(12*n^2) - S[-1, 1, 1, 1, Infinity]/(2*n) - LG[n]*S[-1, 1, 1, 1, Infinity] + S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, 1, 4}|-175/(3456*n^4) + 1/(81*n^3) - S[2, Infinity]^2/(16*n^4) + (17*S[2, Infinity]^2)/(120*n^3) - S[2, Infinity]^2/(6*n^2) + (LG[n]*S[2, Infinity]^2)/(720*n^4) - (LG[n]*S[2, Infinity]^2)/(20*n^3) + (3*LG[n]*S[2, Infinity]^2)/(20*n^2) - (LG[n]*S[2, Infinity]^2)/(5*n) + (LG[n]^2*S[2, Infinity]^2)/(600*n^4) - (LG[n]^2*S[2, Infinity]^2)/(60*n^2) + (LG[n]^2*S[2, Infinity]^2)/(10*n) + (LG[n]^3*S[2, Infinity]^2)/15 + (37*S[2, Infinity]^3)/(8400*n^4) - (37*S[2, Infinity]^3)/(840*n^2) + (37*S[2, Infinity]^3)/(140*n) + (37*LG[n]*S[2, Infinity]^3)/70 + (S[2, Infinity]*S[3, Infinity])/(288*n^4) - (S[2, Infinity]*S[3, Infinity])/(8*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(120*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(12*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 + (19*S[2, Infinity]^2*S[3, Infinity])/30 - S[3, Infinity]^2/(120*n^4) + S[3, Infinity]^2/(12*n^2) - S[3, Infinity]^2/(2*n) - LG[n]*S[3, Infinity]^2 - S[5, Infinity]/(144*n^4) + S[5, Infinity]/(4*n^3) - (3*S[5, Infinity])/(4*n^2) + S[5, Infinity]/n - (LG[n]*S[5, Infinity])/(60*n^4) + (LG[n]*S[5, Infinity])/(6*n^2) - (LG[n]*S[5, Infinity])/n - LG[n]^2*S[5, Infinity] - S[2, Infinity]*S[5, Infinity] - S[7, Infinity] + S[5, 2, Infinity] + S[6, 1, Infinity] - S[5, 1, 1, Infinity]|0
{1, 1, 3, -2}|-6*S[-7, Infinity] + (73*S[2, Infinity])/(384*n^4) - (19*S[2, Infinity])/(144*n^3) + S[2, Infinity]/(16*n^2) - (S[-1, Infinity]^5*S[2, Infinity])/120 + (31*S[-1, Infinity]^3*S[2, Infinity]^2)/120 - (59*S[2, Infinity]^3)/(25200*n^4) + (59*S[2, Infinity]^3)/(2520*n^2) - (59*S[2, Infinity]^3)/(420*n) - (59*LG[n]*S[2, Infinity]^3)/210 + (593*S[-1, Infinity]*S[2, Infinity]^3)/840 - (S[-1, Infinity]^4*S[3, Infinity])/16 + (S[2, Infinity]*S[3, Infinity])/(1152*n^4) - (S[2, Infinity]*S[3, Infinity])/(32*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(8*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(480*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (59*S[2, Infinity]^2*S[3, Infinity])/40 + (19*S[3, Infinity]^2)/(3840*n^4) - (19*S[3, Infinity]^2)/(384*n^2) + (19*S[3, Infinity]^2)/(64*n) + (19*LG[n]*S[3, Infinity]^2)/32 + (29*S[-1, Infinity]*S[3, Infinity]^2)/32 - (17*S[5, Infinity])/(3072*n^4) + (51*S[5, Infinity])/(256*n^3) - (153*S[5, Infinity])/(256*n^2) + (51*S[5, Infinity])/(64*n) - (17*LG[n]*S[5, Infinity])/(1280*n^4) + (17*LG[n]*S[5, Infinity])/(128*n^2) - (51*LG[n]*S[5, Infinity])/(64*n) - (51*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(64*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (237*S[-1, Infinity]^2*S[5, Infinity])/64 - (41*S[2, Infinity]*S[5, Infinity])/32 - S[-5, -1, Infinity]/(80*n^4) + S[-5, -1, Infinity]/(8*n^2) - (3*S[-5, -1, Infinity])/(4*n) - (3*LG[n]*S[-5, -1, Infinity])/2 + (3*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 3*S[-4, 3, Infinity] + 5*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - 2*S[-3, 1, 3, Infinity] - 4*S[-2, 1, 4, Infinity] - 2*S[-2, 2, 3, Infinity] - 4*S[-1, 1, 5, Infinity] - 4*S[-1, 2, 4, Infinity] - 2*S[-1, 3, 3, Infinity] + S[-2, 1, 1, 3, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 3*S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, 3, Infinity] + S[-1, 2, 1, 3, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 1, 3, 1}|-25/(256*n^4) + 23/(108*n^3) - 3/(16*n^2) - (73*LG[n])/(192*n^4) + (19*LG[n])/(72*n^3) - LG[n]/(8*n^2) + S[2, Infinity]^2/(576*n^4) - S[2, Infinity]^2/(16*n^3) + (3*S[2, Infinity]^2)/(16*n^2) - S[2, Infinity]^2/(4*n) + (LG[n]*S[2, Infinity]^2)/(240*n^4) - (LG[n]*S[2, Infinity]^2)/(24*n^2) + (LG[n]*S[2, Infinity]^2)/(4*n) + (LG[n]^2*S[2, Infinity]^2)/4 + (53*S[2, Infinity]^3)/84 - S[3, Infinity]^2 - S[5, Infinity]/(240*n^4) + S[5, Infinity]/(24*n^2) - S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/2|0
{1, 1, 3, 2}|-157/(1152*n^4) + 1/(27*n^3) - (73*S[2, Infinity])/(192*n^4) + (19*S[2, Infinity])/(72*n^3) - S[2, Infinity]/(8*n^2) + (17*S[2, Infinity]^3)/(5040*n^4) - (17*S[2, Infinity]^3)/(504*n^2) + (17*S[2, Infinity]^3)/(84*n) + (17*LG[n]*S[2, Infinity]^3)/42 + (S[2, Infinity]*S[3, Infinity])/(96*n^4) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^3) + (9*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(40*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(4*n^2) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) + (3*LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 + (S[2, Infinity]^2*S[3, Infinity])/2 - S[3, Infinity]^2/(80*n^4) + S[3, Infinity]^2/(8*n^2) - (3*S[3, Infinity]^2)/(4*n) - (3*LG[n]*S[3, Infinity]^2)/2 - S[5, Infinity]/(64*n^4) + (9*S[5, Infinity])/(16*n^3) - (27*S[5, Infinity])/(16*n^2) + (9*S[5, Infinity])/(4*n) - (3*LG[n]*S[5, Infinity])/(80*n^4) + (3*LG[n]*S[5, Infinity])/(8*n^2) - (9*LG[n]*S[5, Infinity])/(4*n) - (9*LG[n]^2*S[5, Infinity])/4 - (S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[4, 1, 2, Infinity]|0
{1, 1, 4, 1}|239/(3456*n^4) - 1/(27*n^3) + (37*LG[n])/(288*n^4) - LG[n]/(27*n^3) - (11*S[2, Infinity]^3)/(2520*n^4) + (11*S[2, Infinity]^3)/(252*n^2) - (11*S[2, Infinity]^3)/(42*n) - (11*LG[n]*S[2, Infinity]^3)/21 - (S[2, Infinity]*S[3, Infinity])/(288*n^4) + (S[2, Infinity]*S[3, Infinity])/(8*n^3) - (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(120*n^4) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(12*n^2) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) - (LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 - (S[2, Infinity]^2*S[3, Infinity])/2 + S[3, Infinity]^2/(80*n^4) - S[3, Infinity]^2/(8*n^2) + (3*S[3, Infinity]^2)/(4*n) + (3*LG[n]*S[3, Infinity]^2)/2 + S[5, Infinity]/(96*n^4) - (3*S[5, Infinity])/(8*n^3) + (9*S[5, Infinity])/(8*n^2) - (3*S[5, Infinity])/(2*n) + (LG[n]*S[5, Infinity])/(40*n^4) - (LG[n]*S[5, Infinity])/(4*n^2) + (3*LG[n]*S[5, Infinity])/(2*n) + (3*LG[n]^2*S[5, Infinity])/2 + (3*S[2, Infinity]*S[5, Infinity])/2 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[4, 1, 2, Infinity] - S[4, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 2, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity]|0
{1, 2, -3, 1}|-35*S[-7, Infinity] - (5*S[-1, Infinity]^4)/(288*n^4) + (17*S[-1, Infinity]^4)/(432*n^3) - S[-1, Infinity]^4/(16*n^2) + S[-1, Infinity]^4/(12*n) + (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^4) - (17*S[-1, Infinity]^2*S[2, Infinity])/(72*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (S[-1, Infinity]^4*S[2, Infinity])/(960*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(96*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(16*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 + (11*S[2, Infinity]^2)/(48*n^4) - (187*S[2, Infinity]^2)/(360*n^3) + (33*S[2, Infinity]^2)/(40*n^2) - (11*S[2, Infinity]^2)/(10*n) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(160*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/20 - (253*S[2, Infinity]^3)/(14400*n^4) + (253*S[2, Infinity]^3)/(1440*n^2) - (253*S[2, Infinity]^3)/(240*n) - (253*LG[n]*S[2, Infinity]^3)/120 + (11*S[-1, Infinity]*S[2, Infinity]^3)/12 + (35*S[-1, Infinity]*S[3, Infinity])/(96*n^4) - (119*S[-1, Infinity]*S[3, Infinity])/(144*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (S[-1, Infinity]^4*S[3, Infinity])/48 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(320*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (3*S[2, Infinity]^2*S[3, Infinity])/8 + (71*S[3, Infinity]^2)/(7680*n^4) - (71*S[3, Infinity]^2)/(768*n^2) + (71*S[3, Infinity]^2)/(128*n) + (71*LG[n]*S[3, Infinity]^2)/64 - (53*S[-1, Infinity]*S[3, Infinity]^2)/32 - (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) + (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (155*S[-1, Infinity]*S[5, Infinity])/(64*n) - (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (169*S[-1, Infinity]^2*S[5, Infinity])/16 - (41*S[2, Infinity]*S[5, Infinity])/64 + 10*S[-6, 1, Infinity] - S[-5, -1, Infinity]/(48*n^4) + (5*S[-5, -1, Infinity])/(24*n^2) - (5*S[-5, -1, Infinity])/(4*n) - (5*LG[n]*S[-5, -1, Infinity])/2 + 6*S[-1, Infinity]*S[-5, -1, Infinity] + 14*S[-5, 2, Infinity] + 20*S[-4, 3, Infinity] + 25*S[-3, 4, Infinity] + 26*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - 7*S[-4, 1, 2, Infinity] - 3*S[-4, 2, 1, Infinity] - 12*S[-3, 1, 3, Infinity] - 8*S[-3, 2, 2, Infinity] - 5*S[-3, 3, 1, Infinity] - 15*S[-2, 1, 4, Infinity] - 11*S[-2, 2, 3, Infinity] - 8*S[-2, 3, 2, Infinity] - 6*S[-2, 4, 1, Infinity] - 16*S[-1, 1, 5, Infinity] - 12*S[-1, 2, 4, Infinity] - 9*S[-1, 3, 3, Infinity] - 7*S[-1, 4, 2, Infinity] - 6*S[-1, 5, 1, Infinity] + 2*S[-3, 1, 1, 2, Infinity] + S[-3, 1, 2, 1, Infinity] + 4*S[-2, 1, 1, 3, Infinity] + 3*S[-2, 1, 2, 2, Infinity] + 2*S[-2, 1, 3, 1, Infinity] + 2*S[-2, 2, 1, 2, Infinity] + S[-2, 2, 2, 1, Infinity] + (5*S[-1, 1, 1, 1, Infinity])/(12*n^4) - (17*S[-1, 1, 1, 1, Infinity])/(18*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, 1, 1, 1, Infinity])/n - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(40*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - 3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 6*S[-1, 1, 1, 4, Infinity] + 5*S[-1, 1, 2, 3, Infinity] + 4*S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + 4*S[-1, 2, 1, 3, Infinity] + 3*S[-1, 2, 2, 2, Infinity] + 2*S[-1, 2, 3, 1, Infinity] + 2*S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity]|0
{1, 2, -2, -2}|-1/96*1/n^4 - 36*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(720*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(72*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(12*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/6 + (S[-1, Infinity]^5*S[2, Infinity])/15 - (13*S[2, Infinity]^2)/(192*n^4) + (221*S[2, Infinity]^2)/(1440*n^3) - (39*S[2, Infinity]^2)/(160*n^2) + (13*S[2, Infinity]^2)/(40*n) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(120*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(12*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(2*n) - LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2 - (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (41*S[2, Infinity]^3)/(16800*n^4) + (41*S[2, Infinity]^3)/(1680*n^2) - (41*S[2, Infinity]^3)/(280*n) - (41*LG[n]*S[2, Infinity]^3)/140 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(240*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(24*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(4*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/2 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (33*S[2, Infinity]^2*S[3, Infinity])/10 - (91*S[3, Infinity]^2)/(3840*n^4) + (91*S[3, Infinity]^2)/(384*n^2) - (91*S[3, Infinity]^2)/(64*n) - (91*LG[n]*S[3, Infinity]^2)/32 - (279*S[2, Infinity]*S[5, Infinity])/128 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 24*S[2, -5, Infinity] + 11*S[2, 5, Infinity] + 27*S[3, -4, Infinity] + 12*S[3, 4, Infinity] + 23*S[4, -3, Infinity] + 7*S[4, 3, Infinity] + 19*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 9*S[2, -4, -1, Infinity] - 2*S[2, -3, -2, Infinity] - 15*S[2, 1, -4, Infinity] - 4*S[2, 1, 4, Infinity] - 13*S[2, 2, -3, Infinity] - 3*S[2, 2, 3, Infinity] - 11*S[2, 3, -2, Infinity] - 2*S[2, 3, 2, Infinity] - 9*S[2, 4, -1, Infinity] - 2*S[2, 4, 1, Infinity] - 10*S[3, -3, -1, Infinity] - 2*S[3, -2, -2, Infinity] - 16*S[3, 1, -3, Infinity] - 4*S[3, 1, 3, Infinity] - 13*S[3, 2, -2, Infinity] - 2*S[3, 2, 2, Infinity] - 10*S[3, 3, -1, Infinity] - 2*S[3, 3, 1, Infinity] - 7*S[4, -2, -1, Infinity] - 10*S[4, 1, -2, Infinity] - 7*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[2, -3, -1, 1, Infinity] + 4*S[2, 1, -3, -1, Infinity] + 6*S[2, 1, 1, -3, Infinity] + 5*S[2, 1, 2, -2, Infinity] + 4*S[2, 1, 3, -1, Infinity] + 3*S[2, 2, -2, -1, Infinity] + 4*S[2, 2, 1, -2, Infinity] + 3*S[2, 2, 2, -1, Infinity] + 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] + 4*S[3, 1, -2, -1, Infinity] + 6*S[3, 1, 1, -2, Infinity] + 4*S[3, 1, 2, -1, Infinity] + 2*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, 1, -1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 2, -2, 2}|(5*S[-1, Infinity]^4)/(144*n^4) - (17*S[-1, Infinity]^4)/(216*n^3) + S[-1, Infinity]^4/(8*n^2) - S[-1, Infinity]^4/(6*n) - (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(36*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/n - (S[-1, Infinity]^4*S[2, Infinity])/(360*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(36*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(6*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/3 + (S[-1, Infinity]^5*S[2, Infinity])/12 - (17*S[2, Infinity]^2)/(64*n^4) + (289*S[2, Infinity]^2)/(480*n^3) - (153*S[2, Infinity]^2)/(160*n^2) + (51*S[2, Infinity]^2)/(40*n) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(60*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(6*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/n + 2*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2 - (S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (73*S[2, Infinity]^3)/(4200*n^4) - (73*S[2, Infinity]^3)/(420*n^2) + (73*S[2, Infinity]^3)/(70*n) + (73*LG[n]*S[2, Infinity]^3)/35 - (97*S[-1, Infinity]*S[2, Infinity]^3)/560 - (35*S[-1, Infinity]*S[3, Infinity])/(48*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(72*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(2*n) - (5*S[-1, Infinity]^4*S[3, Infinity])/48 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(120*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(12*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(2*n) + 7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity] - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/2 + (411*S[2, Infinity]^2*S[3, Infinity])/320 + (7*S[3, Infinity]^2)/(384*n^4) - (35*S[3, Infinity]^2)/(192*n^2) + (35*S[3, Infinity]^2)/(32*n) + (35*LG[n]*S[3, Infinity]^2)/16 + (S[-1, Infinity]*S[3, Infinity]^2)/2 + S[-1, Infinity]^2*S[5, Infinity] - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] + 2*S[-4, -3, Infinity] + 2*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 2*S[-3, 2, -2, Infinity] - S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - 3*S[-2, 3, -2, Infinity] - 4*S[-1, 1, -5, Infinity] - S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] + S[-2, 1, 2, -2, Infinity] - (5*S[-1, 1, 1, 1, Infinity])/(6*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(9*n^3) - (3*S[-1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, 1, 1, 1, Infinity])/n + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(15*n^4) - (2*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (4*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 8*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[-1, 1, 2, -3, Infinity] + 2*S[-1, 1, 3, -2, Infinity] + S[-1, 2, 2, -2, Infinity]|0
{1, 2, 3, 1}|35/(288*n^4) - 7/(108*n^3) + (17*LG[n])/(96*n^4) - LG[n]/(18*n^3) - (5*S[2, Infinity]^2)/(48*n^4) + (17*S[2, Infinity]^2)/(72*n^3) - (3*S[2, Infinity]^2)/(8*n^2) + S[2, Infinity]^2/(2*n) + (29*S[2, Infinity]^3)/(2520*n^4) - (29*S[2, Infinity]^3)/(252*n^2) + (29*S[2, Infinity]^3)/(42*n) + (29*LG[n]*S[2, Infinity]^3)/21 - (S[2, Infinity]^2*S[3, Infinity])/2 - S[3, Infinity]^2/(40*n^4) + S[3, Infinity]^2/(4*n^2) - (3*S[3, Infinity]^2)/(2*n) - 3*LG[n]*S[3, Infinity]^2 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[5, 2, Infinity] - S[2, 2, 3, Infinity] - S[2, 4, 1, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 2, 1, Infinity] + S[3, 2, 1, 1, Infinity]|0
{1, 3, -2, 1}|21*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/20 - (41*S[-1, Infinity]^3*S[2, Infinity]^2)/60 + (677*S[2, Infinity]^3)/(201600*n^4) - (677*S[2, Infinity]^3)/(20160*n^2) + (677*S[2, Infinity]^3)/(3360*n) + (677*LG[n]*S[2, Infinity]^3)/1680 - (127*S[-1, Infinity]*S[2, Infinity]^3)/112 - (35*S[3, Infinity])/(128*n^4) + (25*S[3, Infinity])/(96*n^3) - (5*S[3, Infinity])/(32*n^2) - (5*S[-1, Infinity]^4*S[3, Infinity])/96 - (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (43*S[2, Infinity]^2*S[3, Infinity])/64 - (17*S[3, Infinity]^2)/(1536*n^4) + (85*S[3, Infinity]^2)/(768*n^2) - (85*S[3, Infinity]^2)/(128*n) - (85*LG[n]*S[3, Infinity]^2)/64 + (99*S[-1, Infinity]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/(768*n^4) - (155*S[-1, Infinity]*S[5, Infinity])/(384*n^2) + (155*S[-1, Infinity]*S[5, Infinity])/(64*n) + (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (73*S[-1, Infinity]^2*S[5, Infinity])/8 - (133*S[2, Infinity]*S[5, Infinity])/128 - 5*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(48*n^4) - (5*S[-5, -1, Infinity])/(24*n^2) + (5*S[-5, -1, Infinity])/(4*n) + (5*LG[n]*S[-5, -1, Infinity])/2 - 4*S[-1, Infinity]*S[-5, -1, Infinity] - S[-5, 2, Infinity] - 6*S[-4, 3, Infinity] - 14*S[-3, 4, Infinity] - 19*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + 5*S[-3, 1, 3, Infinity] + 2*S[-3, 3, 1, Infinity] + 11*S[-2, 1, 4, Infinity] + 4*S[-2, 2, 3, Infinity] + S[-2, 3, 2, Infinity] + 4*S[-2, 4, 1, Infinity] + 14*S[-1, 1, 5, Infinity] + 8*S[-1, 2, 4, Infinity] + 3*S[-1, 3, 3, Infinity] + S[-1, 4, 2, Infinity] + 4*S[-1, 5, 1, Infinity] - 2*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 3, 1, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 6*S[-1, 1, 1, 4, Infinity] - 2*S[-1, 1, 2, 3, Infinity] - S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - 2*S[-1, 2, 1, 3, Infinity] - S[-1, 2, 3, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 3, 1, -2}|-6*S[-7, Infinity] + (13*S[2, Infinity])/(192*n^4) + S[2, Infinity]/(16*n^3) - S[2, Infinity]/(8*n^2) - (7*LG[n]*S[2, Infinity])/(32*n^4) + (5*LG[n]*S[2, Infinity])/(24*n^3) - (LG[n]*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 - (9*S[2, Infinity]^3)/(22400*n^4) + (9*S[2, Infinity]^3)/(2240*n^2) - (27*S[2, Infinity]^3)/(1120*n) - (27*LG[n]*S[2, Infinity]^3)/560 - (113*S[-1, Infinity]*S[2, Infinity]^3)/560 - (7*S[3, Infinity])/(128*n^4) + (5*S[3, Infinity])/(96*n^3) - S[3, Infinity]/(32*n^2) - (S[-1, Infinity]^4*S[3, Infinity])/96 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (29*S[2, Infinity]^2*S[3, Infinity])/320 - (31*S[3, Infinity]^2)/(7680*n^4) + (31*S[3, Infinity]^2)/(768*n^2) - (31*S[3, Infinity]^2)/(128*n) - (31*LG[n]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[3, Infinity]^2)/64 + (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 - (39*S[-1, Infinity]^2*S[5, Infinity])/32 - (93*S[2, Infinity]*S[5, Infinity])/128 + 5*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(120*n^4) - S[-5, -1, Infinity]/(12*n^2) + S[-5, -1, Infinity]/(2*n) + LG[n]*S[-5, -1, Infinity] - S[-1, Infinity]*S[-5, -1, Infinity] + S[-5, 2, Infinity] + 2*S[-3, 4, Infinity] + 5*S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - 2*S[-3, 3, 1, Infinity] - S[-2, 1, 4, Infinity] - S[-2, 3, 2, Infinity] - 4*S[-2, 4, 1, Infinity] - 4*S[-1, 1, 5, Infinity] - S[-1, 2, 4, Infinity] - S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] + S[-2, 1, 3, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + S[-1, 2, 3, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{1, 3, 1, 1}|305/(2304*n^4) - 43/(432*n^3) + 3/(16*n^2) - (13*LG[n])/(96*n^4) - LG[n]/(8*n^3) + LG[n]/(4*n^2) + (7*LG[n]^2)/(32*n^4) - (5*LG[n]^2)/(24*n^3) + LG[n]^2/(8*n^2) + (7*S[2, Infinity])/(32*n^4) - (5*S[2, Infinity])/(24*n^3) + S[2, Infinity]/(8*n^2) + (S[2, Infinity]*S[3, Infinity])/(120*n^4) - (S[2, Infinity]*S[3, Infinity])/(12*n^2) + (S[2, Infinity]*S[3, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[3, Infinity] - S[3, Infinity]^2/2 - S[5, Infinity]/(240*n^4) + S[5, Infinity]/(24*n^2) - S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/2|0
{1, 3, 1, 2}|-65/(192*n^4) + 1/(9*n^3) - (13*S[2, Infinity])/(96*n^4) - S[2, Infinity]/(8*n^3) + S[2, Infinity]/(4*n^2) + (7*LG[n]*S[2, Infinity])/(16*n^4) - (5*LG[n]*S[2, Infinity])/(12*n^3) + (LG[n]*S[2, Infinity])/(4*n^2) + (11*S[2, Infinity]^3)/(4200*n^4) - (11*S[2, Infinity]^3)/(420*n^2) + (11*S[2, Infinity]^3)/(70*n) + (11*LG[n]*S[2, Infinity]^3)/35 - (7*S[3, Infinity])/(16*n^4) + (5*S[3, Infinity])/(12*n^3) - S[3, Infinity]/(4*n^2) + (S[2, Infinity]^2*S[3, Infinity])/10 - (S[2, Infinity]*S[5, Infinity])/2 - S[7, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] - S[3, 1, 3, Infinity]|0
{1, 3, 2, 1}|109/(288*n^4) - 5/(27*n^3) + (31*LG[n])/(96*n^4) - LG[n]/(9*n^3) - (143*S[2, Infinity]^3)/(25200*n^4) + (143*S[2, Infinity]^3)/(2520*n^2) - (143*S[2, Infinity]^3)/(420*n) - (143*LG[n]*S[2, Infinity]^3)/210 + (7*S[3, Infinity])/(8*n^4) - (5*S[3, Infinity])/(6*n^3) + S[3, Infinity]/(2*n^2) - (S[2, Infinity]^2*S[3, Infinity])/5 + S[3, Infinity]^2/(40*n^4) - S[3, Infinity]^2/(4*n^2) + (3*S[3, Infinity]^2)/(2*n) + 3*LG[n]*S[3, Infinity]^2 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[6, 1, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[3, 1, 3, Infinity] - S[3, 2, 2, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] + S[2, 2, 1, 2, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity]|0
{1, 4, 1, 1}|-145/(3456*n^4) + 1/(27*n^3) - LG[n]/(18*n^4) + (2*LG[n])/(27*n^3) - (7*LG[n]^2)/(48*n^4) + LG[n]^2/(18*n^3) - (7*S[2, Infinity])/(48*n^4) + S[2, Infinity]/(18*n^3) + (89*S[2, Infinity]^3)/(25200*n^4) - (89*S[2, Infinity]^3)/(2520*n^2) + (89*S[2, Infinity]^3)/(420*n) + (89*LG[n]*S[2, Infinity]^3)/210 + (S[2, Infinity]^2*S[3, Infinity])/2 - S[3, Infinity]^2/(240*n^4) + S[3, Infinity]^2/(24*n^2) - S[3, Infinity]^2/(4*n) - (LG[n]*S[3, Infinity]^2)/2 - S[2, Infinity]*S[5, Infinity] - S[7, Infinity]/2 + S[5, 2, Infinity]/2 - S[2, 1, 4, Infinity]/2 - S[2, 2, 3, Infinity] - S[3, 1, 3, Infinity] + S[3, 3, 1, Infinity]/2 + S[4, 2, 1, Infinity]/2 + S[2, 1, 2, 2, Infinity]/2 + S[2, 1, 3, 1, Infinity]/2 + S[2, 2, 1, 2, Infinity] + S[2, 2, 2, 1, Infinity] + S[3, 1, 1, 2, Infinity] + S[3, 1, 2, 1, Infinity]/2 - S[3, 2, 1, 1, Infinity]/2 - S[4, 1, 1, 1, Infinity]/2 - S[2, 1, 2, 1, 1, Infinity]/2 - S[2, 2, 1, 1, 1, Infinity] - S[3, 1, 1, 1, 1, Infinity]/2|0
{2, -3, 1, 1}|35*S[-7, Infinity] - S[-1, Infinity]^5/(90*n^3) + S[-1, Infinity]^5/(30*n^2) - S[-1, Infinity]^5/(15*n) + (S[-1, Infinity]^3*S[2, Infinity])/(18*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (S[-1, Infinity]^5*S[2, Infinity])/10 - (27*S[-1, Infinity]^3*S[2, Infinity]^2)/40 - (333*S[-1, Infinity]*S[2, Infinity]^3)/560 + (7*S[-1, Infinity]^2*S[3, Infinity])/(48*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (5*S[-1, Infinity]^4*S[3, Infinity])/24 - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(16*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(8*n) - (53*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (149*S[2, Infinity]^2*S[3, Infinity])/80 - (59*S[-1, Infinity]*S[3, Infinity]^2)/32 - (5*S[5, Infinity])/(64*n^3) + (15*S[5, Infinity])/(64*n^2) - (15*S[5, Infinity])/(32*n) - (283*S[-1, Infinity]^2*S[5, Infinity])/64 + (283*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] - 20*S[-6, 1, Infinity] - (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 - (41*S[-5, 2, Infinity])/2 + (3*S[-4, -3, Infinity])/2 - 21*S[-4, 3, Infinity] + (3*S[-3, -4, Infinity])/2 - 21*S[-3, 4, Infinity] + S[-2, -5, Infinity]/2 - 20*S[-2, 5, Infinity] + (5*S[-1, -6, Infinity])/2 - (35*S[-1, 6, Infinity])/2 + 6*S[-5, 1, 1, Infinity] + 7*S[-4, 1, 2, Infinity] + 7*S[-4, 2, 1, Infinity] + 8*S[-3, 1, 3, Infinity] + 8*S[-3, 2, 2, Infinity] + 8*S[-3, 3, 1, Infinity] + 9*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity]/2 + 9*S[-2, 2, 3, Infinity] + 9*S[-2, 3, 2, Infinity] + 9*S[-2, 4, 1, Infinity] + 10*S[-1, 1, 5, Infinity] - (3*S[-1, 2, -4, Infinity])/2 + 10*S[-1, 2, 4, Infinity] - S[-1, 3, -3, Infinity] + 10*S[-1, 3, 3, Infinity] + 10*S[-1, 4, 2, Infinity] + 10*S[-1, 5, 1, Infinity] - S[-3, 1, 1, 2, Infinity] - S[-3, 1, 2, 1, Infinity] - S[-3, 2, 1, 1, Infinity] - 2*S[-2, 1, 1, 3, Infinity] - 2*S[-2, 1, 2, 2, Infinity] - 2*S[-2, 1, 3, 1, Infinity] - 2*S[-2, 2, 1, 2, Infinity] - 2*S[-2, 2, 2, 1, Infinity] - 2*S[-2, 3, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, 1, 1, 4, Infinity] - 3*S[-1, 1, 2, 3, Infinity] - 3*S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - 3*S[-1, 2, 1, 3, Infinity] - 3*S[-1, 2, 2, 2, Infinity] - 3*S[-1, 2, 3, 1, Infinity] - 3*S[-1, 3, 1, 2, Infinity] - 3*S[-1, 3, 2, 1, Infinity] - 3*S[-1, 4, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(3*n^3) + S[-1, 1, 1, 1, 1, Infinity]/n^2 - (2*S[-1, 1, 1, 1, 1, Infinity])/n + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{2, -2, -2, 1}|7/(288*n^4) + LG[n]/(24*n^4) - 9*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/15 - (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (5*S[-1, Infinity]^4*S[3, Infinity])/48 - (5*S[2, Infinity]*S[3, Infinity])/(32*n^3) + (15*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (15*S[2, Infinity]*S[3, Infinity])/(16*n) - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 + (109*S[2, Infinity]^2*S[3, Infinity])/320 + (35*S[-1, Infinity]*S[3, Infinity]^2)/16 + (29*S[5, Infinity])/(192*n^3) - (29*S[5, Infinity])/(64*n^2) + (29*S[5, Infinity])/(32*n) + (473*S[2, Infinity]*S[5, Infinity])/128 + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 7*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 2*S[-4, 3, Infinity] + 6*S[2, -5, Infinity] - 5*S[2, 5, Infinity] + 6*S[3, -4, Infinity] - 6*S[3, 4, Infinity] + 2*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 3*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - S[-4, -2, -1, Infinity] - S[-4, -1, -2, Infinity] - S[-4, 2, -1, Infinity] + 3*S[2, -4, -1, Infinity] - 9*S[2, -4, 1, Infinity] - 5*S[2, -3, 2, Infinity] - S[2, -2, -3, Infinity] - 2*S[2, -2, 3, Infinity] - 3*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 2*S[2, 2, 3, Infinity] + 2*S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 3*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 4*S[3, -3, -1, Infinity] - 10*S[3, -3, 1, Infinity] - 4*S[3, -2, 2, Infinity] - 2*S[3, 1, -3, Infinity] + 2*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 2, 2, Infinity] + 4*S[3, 3, -1, Infinity] + 2*S[3, 3, 1, Infinity] + 4*S[4, -2, -1, Infinity] - 7*S[4, -2, 1, Infinity] - S[4, -1, 2, Infinity] + S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + S[2, -2, -2, -1, Infinity] + S[2, -2, -1, -2, Infinity] + S[2, -2, 2, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + 4*S[2, 1, -3, 1, Infinity] + 2*S[2, 1, -2, 2, Infinity] - S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + 3*S[2, 2, -2, 1, Infinity] + S[2, 2, -1, 2, Infinity] - S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 2*S[3, -2, -1, -1, Infinity] - 2*S[3, -2, -1, 1, Infinity] + 2*S[3, -2, 1, -1, Infinity] - 2*S[3, 1, -2, -1, Infinity] + 4*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, 2, -1, Infinity] - 2*S[3, 2, -1, -1, Infinity] + 2*S[3, 2, -1, 1, Infinity] - 2*S[3, 2, 1, -1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|(-5*S[3, Infinity])/(32*n^4)
{2, -2, 1, -2}|24*S[-7, Infinity] - (2*S[-1, Infinity]^5*S[2, Infinity])/15 + (2*S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (S[-1, Infinity]^4*S[3, Infinity])/48 - (S[2, Infinity]*S[3, Infinity])/(96*n^3) + (S[2, Infinity]*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n) + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (217*S[2, Infinity]^2*S[3, Infinity])/320 + (7*S[-1, Infinity]*S[3, Infinity]^2)/16 - (5*S[5, Infinity])/(48*n^3) + (5*S[5, Infinity])/(16*n^2) - (5*S[5, Infinity])/(8*n) - (155*S[2, Infinity]*S[5, Infinity])/128 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 7*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 2*S[-4, 3, Infinity] - 16*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 14*S[3, -4, Infinity] - 2*S[3, 4, Infinity] - 8*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, 2, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 9*S[2, -4, 1, Infinity] + 2*S[2, -3, -2, Infinity] + 5*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] + 2*S[2, -2, 3, Infinity] + 6*S[2, 1, -4, Infinity] + 4*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 2*S[3, -3, -1, Infinity] + 10*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] + 4*S[3, -2, 2, Infinity] + 4*S[3, 1, -3, Infinity] + 2*S[3, 2, -2, Infinity] + 2*S[3, 3, -1, Infinity] + 7*S[4, -2, 1, Infinity] + S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] + 4*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, 1, -1, Infinity] - S[2, -2, -2, -1, Infinity] - S[2, -2, -1, -2, Infinity] - S[2, -2, 2, -1, Infinity] - 4*S[2, 1, -3, 1, Infinity] - 2*S[2, 1, -2, 2, Infinity] - 3*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, 2, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 2*S[3, -2, -1, -1, Infinity] - 2*S[3, -2, 1, -1, Infinity] - 4*S[3, 1, -2, 1, Infinity] - 2*S[3, 2, -1, 1, Infinity] - 4*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|-1/8*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(32*n^4)
{2, -2, 1, 1}|S[-1, Infinity]^4/(144*n^3) - S[-1, Infinity]^4/(48*n^2) + S[-1, Infinity]^4/(24*n) + S[-1, Infinity]^6/18 - (S[-1, Infinity]^2*S[2, Infinity])/(24*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (19*S[-1, Infinity]^4*S[2, Infinity])/48 - S[2, Infinity]^2/(48*n^3) + S[2, Infinity]^2/(16*n^2) - S[2, Infinity]^2/(8*n) + (7*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (69*S[2, Infinity]^3)/560 - (7*S[-1, Infinity]*S[3, Infinity])/(48*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*S[-1, Infinity]^3*S[3, Infinity])/12 + (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (137*S[3, Infinity]^2)/128 + (31*S[-1, Infinity]*S[5, Infinity])/16 + S[-5, -1, Infinity] - S[-1, 1, 1, 1, Infinity]/(6*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2) - S[-1, 1, 1, 1, Infinity]/n - 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^2/(8*n^4) + S[2, Infinity]/(8*n^4)
{2, -2, 1, 2}|(-73*S[-1, Infinity]*S[2, Infinity]^3)/336 - (S[2, Infinity]*S[3, Infinity])/(96*n^3) + (S[2, Infinity]*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n) + (7*S[2, Infinity]^2*S[3, Infinity])/32 + (23*S[-1, Infinity]*S[3, Infinity]^2)/32 + (53*S[5, Infinity])/(384*n^3) - (53*S[5, Infinity])/(128*n^2) + (53*S[5, Infinity])/(64*n) - (159*S[2, Infinity]*S[5, Infinity])/128 - 6*S[7, Infinity] + 3*S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 2*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] - S[-2, -4, 1, Infinity] - S[-2, 2, -3, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity] - 3*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] + S[-2, 2, -2, 1, Infinity] + 2*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + 2*S[-1, 3, -2, 1, Infinity]|(LG[n]*S[2, Infinity])/(4*n^4) - S[3, Infinity]/(4*n^4)
{2, -2, 2, 1}|S[-1, Infinity]^5/(45*n^3) - S[-1, Infinity]^5/(15*n^2) + (2*S[-1, Infinity]^5)/(15*n) - (S[-1, Infinity]^3*S[2, Infinity])/(9*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (2*S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (17*S[-1, Infinity]^5*S[2, Infinity])/60 + (3*S[-1, Infinity]^3*S[2, Infinity]^2)/2 + (333*S[-1, Infinity]*S[2, Infinity]^3)/560 - (7*S[-1, Infinity]^2*S[3, Infinity])/(24*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(4*n) + (3*S[-1, Infinity]^4*S[3, Infinity])/16 + (7*S[2, Infinity]*S[3, Infinity])/(24*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(8*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(4*n) + (29*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (1203*S[2, Infinity]^2*S[3, Infinity])/320 - (113*S[-1, Infinity]*S[3, Infinity]^2)/32 + (89*S[5, Infinity])/(384*n^3) - (89*S[5, Infinity])/(128*n^2) + (89*S[5, Infinity])/(64*n) - S[-1, Infinity]^2*S[5, Infinity] - (395*S[2, Infinity]*S[5, Infinity])/128 + 21*S[7, Infinity] - 10*S[-5, -2, Infinity] - 11*S[-4, -3, Infinity] - 9*S[-3, -4, Infinity] - 9*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 3*S[-4, 1, -2, Infinity] + 2*S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 2*S[-3, 1, -3, Infinity] + 4*S[-3, 2, -2, Infinity] + S[-2, -4, 1, Infinity] + S[-2, 1, -4, Infinity] + 5*S[-2, 2, -3, Infinity] + 5*S[-2, 3, -2, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 4*S[-1, 1, -5, Infinity] + 7*S[-1, 2, -4, Infinity] + 8*S[-1, 3, -3, Infinity] + 6*S[-1, 4, -2, Infinity] - S[-2, 1, 2, -2, Infinity] - S[-2, 2, -2, 1, Infinity] - S[-2, 2, 1, -2, Infinity] - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 8*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (9*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 2*S[-1, 1, 2, -3, Infinity] - 2*S[-1, 1, 3, -2, Infinity] - 2*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - 2*S[-1, 2, 1, -3, Infinity] - 2*S[-1, 2, 2, -2, Infinity] - 2*S[-1, 3, -2, 1, Infinity] - 2*S[-1, 3, 1, -2, Infinity] + (2*S[-1, 1, 1, 1, 1, Infinity])/(3*n^3) - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, 1, 1, 1, 1, Infinity])/n - 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|S[3, Infinity]/(2*n^4)
{2, 1, -3, 1}|-35*S[-7, Infinity] - S[-1, Infinity]^4/(72*n^4) + (13*S[-1, Infinity]^4)/(432*n^3) - S[-1, Infinity]^4/(48*n^2) - S[-1, Infinity]^4/(12*n) - (LG[n]*S[-1, Infinity]^4)/(72*n^3) + (LG[n]*S[-1, Infinity]^4)/(24*n^2) - (LG[n]*S[-1, Infinity]^4)/(12*n) + S[-1, Infinity]^5/(45*n^3) - S[-1, Infinity]^5/(15*n^2) + (2*S[-1, Infinity]^5)/(15*n) + (S[-1, Infinity]^2*S[2, Infinity])/(12*n^4) - (13*S[-1, Infinity]^2*S[2, Infinity])/(72*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(12*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n) - (S[-1, Infinity]^3*S[2, Infinity])/(9*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) - (2*S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (S[-1, Infinity]^5*S[2, Infinity])/5 + (11*S[2, Infinity]^2)/(60*n^4) - (143*S[2, Infinity]^2)/(360*n^3) + (11*S[2, Infinity]^2)/(40*n^2) + (11*S[2, Infinity]^2)/(10*n) + (11*LG[n]*S[2, Infinity]^2)/(60*n^3) - (11*LG[n]*S[2, Infinity]^2)/(20*n^2) + (11*LG[n]*S[2, Infinity]^2)/(10*n) + S[-1, Infinity]^3*S[2, Infinity]^2 - (41*S[-1, Infinity]*S[2, Infinity]^3)/210 + (7*S[-1, Infinity]*S[3, Infinity])/(24*n^4) - (91*S[-1, Infinity]*S[3, Infinity])/(144*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(24*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n) - (7*S[-1, Infinity]^2*S[3, Infinity])/(24*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(4*n) + (5*S[-1, Infinity]^4*S[3, Infinity])/48 + (7*S[2, Infinity]*S[3, Infinity])/(48*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(8*n) + (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (421*S[2, Infinity]^2*S[3, Infinity])/160 - (61*S[-1, Infinity]*S[3, Infinity]^2)/32 + (13*S[5, Infinity])/(32*n^3) - (39*S[5, Infinity])/(32*n^2) + (39*S[5, Infinity])/(16*n) + (39*S[-1, Infinity]^2*S[5, Infinity])/32 - (35*S[2, Infinity]*S[5, Infinity])/8 + 30*S[-6, 1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] + 20*S[-5, 2, Infinity] + 15*S[-4, 3, Infinity] + 14*S[-3, 4, Infinity] + 16*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - 12*S[-5, 1, 1, Infinity] - 6*S[-4, 1, 2, Infinity] - 10*S[-4, 2, 1, Infinity] - 3*S[-3, 1, 3, Infinity] - 6*S[-3, 2, 2, Infinity] - 10*S[-3, 3, 1, Infinity] - 3*S[-2, 1, 4, Infinity] - 5*S[-2, 2, 3, Infinity] - 8*S[-2, 3, 2, Infinity] - 12*S[-2, 4, 1, Infinity] - 6*S[-1, 1, 5, Infinity] - 7*S[-1, 2, 4, Infinity] - 9*S[-1, 3, 3, Infinity] - 12*S[-1, 4, 2, Infinity] - 16*S[-1, 5, 1, Infinity] + S[-3, 1, 2, 1, Infinity] + 2*S[-3, 2, 1, 1, Infinity] + S[-2, 1, 2, 2, Infinity] + 2*S[-2, 1, 3, 1, Infinity] + 2*S[-2, 2, 1, 2, Infinity] + 3*S[-2, 2, 2, 1, Infinity] + 4*S[-2, 3, 1, 1, Infinity] + S[-1, 1, 1, 1, Infinity]/(3*n^4) - (13*S[-1, 1, 1, 1, Infinity])/(18*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2) + (2*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, 1, 1, 1, Infinity])/(3*n^3) - (LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + S[-1, 1, 2, 3, Infinity] + 2*S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + 2*S[-1, 2, 1, 3, Infinity] + 3*S[-1, 2, 2, 2, Infinity] + 4*S[-1, 2, 3, 1, Infinity] + 4*S[-1, 3, 1, 2, Infinity] + 5*S[-1, 3, 2, 1, Infinity] + 6*S[-1, 4, 1, 1, Infinity] + (2*S[-1, 1, 1, 1, 1, Infinity])/(3*n^3) - (2*S[-1, 1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, 1, 1, 1, 1, Infinity])/n - 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{2, 1, -2, -2}|-1/72*1/n^4 + 24*S[-7, Infinity] - (13*S[2, Infinity]^2)/(240*n^4) + (169*S[2, Infinity]^2)/(1440*n^3) - (13*S[2, Infinity]^2)/(160*n^2) - (13*S[2, Infinity]^2)/(40*n) - (13*LG[n]*S[2, Infinity]^2)/(240*n^3) + (13*LG[n]*S[2, Infinity]^2)/(80*n^2) - (13*LG[n]*S[2, Infinity]^2)/(40*n) + (5*S[2, Infinity]*S[3, Infinity])/(48*n^3) - (5*S[2, Infinity]*S[3, Infinity])/(16*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(8*n) - (393*S[2, Infinity]^2*S[3, Infinity])/160 - (41*S[5, Infinity])/(192*n^3) + (41*S[5, Infinity])/(64*n^2) - (41*S[5, Infinity])/(32*n) + (465*S[2, Infinity]*S[5, Infinity])/128 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 16*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 20*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 18*S[4, -3, Infinity] - 3*S[4, 3, Infinity] - 13*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 3*S[2, -4, -1, Infinity] + 12*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 10*S[2, 2, -3, Infinity] + S[2, 2, 3, Infinity] + 7*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] + 14*S[3, 1, -3, Infinity] + 2*S[3, 1, 3, Infinity] + 10*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 3*S[4, -2, -1, Infinity] + 9*S[4, 1, -2, Infinity] + 3*S[4, 2, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] - 6*S[2, 1, 1, -3, Infinity] - 4*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - S[2, 2, -2, -1, Infinity] - 3*S[2, 2, 1, -2, Infinity] - S[2, 2, 2, -1, Infinity] - 2*S[3, 1, -2, -1, Infinity] - 6*S[3, 1, 1, -2, Infinity] - 2*S[3, 1, 2, -1, Infinity]|0
{2, 1, -2, 2}|S[-1, Infinity]^4/(36*n^4) - (13*S[-1, Infinity]^4)/(216*n^3) + S[-1, Infinity]^4/(24*n^2) + S[-1, Infinity]^4/(6*n) + (LG[n]*S[-1, Infinity]^4)/(36*n^3) - (LG[n]*S[-1, Infinity]^4)/(12*n^2) + (LG[n]*S[-1, Infinity]^4)/(6*n) - S[-1, Infinity]^5/(45*n^3) + S[-1, Infinity]^5/(15*n^2) - (2*S[-1, Infinity]^5)/(15*n) - (S[-1, Infinity]^2*S[2, Infinity])/(6*n^4) + (13*S[-1, Infinity]^2*S[2, Infinity])/(36*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/n - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(6*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/n + (S[-1, Infinity]^3*S[2, Infinity])/(9*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n^2) + (2*S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (S[-1, Infinity]^5*S[2, Infinity])/5 - (17*S[2, Infinity]^2)/(80*n^4) + (221*S[2, Infinity]^2)/(480*n^3) - (51*S[2, Infinity]^2)/(160*n^2) - (51*S[2, Infinity]^2)/(40*n) - (17*LG[n]*S[2, Infinity]^2)/(80*n^3) + (51*LG[n]*S[2, Infinity]^2)/(80*n^2) - (51*LG[n]*S[2, Infinity]^2)/(40*n) - S[-1, Infinity]^3*S[2, Infinity]^2 - (49*S[-1, Infinity]*S[2, Infinity]^3)/240 - (7*S[-1, Infinity]*S[3, Infinity])/(12*n^4) + (91*S[-1, Infinity]*S[3, Infinity])/(72*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(2*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(12*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(2*n) + (7*S[-1, Infinity]^2*S[3, Infinity])/(24*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(4*n) - (S[-1, Infinity]^4*S[3, Infinity])/24 - (5*S[2, Infinity]*S[3, Infinity])/(96*n^3) + (5*S[2, Infinity]*S[3, Infinity])/(32*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (19*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (3*S[2, Infinity]^2*S[3, Infinity])/10 + (23*S[-1, Infinity]*S[3, Infinity]^2)/16 - (103*S[5, Infinity])/(192*n^3) + (103*S[5, Infinity])/(64*n^2) - (103*S[5, Infinity])/(32*n) + (309*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] + 5*S[-4, -3, Infinity] + 3*S[-3, -4, Infinity] + S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 3*S[-4, 1, -2, Infinity] - 2*S[-3, 1, -3, Infinity] - S[-3, 2, -2, Infinity] - S[-2, 2, -3, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-1, 2, -4, Infinity] - 4*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] + S[-2, 2, 1, -2, Infinity] - (2*S[-1, 1, 1, 1, Infinity])/(3*n^4) + (13*S[-1, 1, 1, 1, Infinity])/(9*n^3) - S[-1, 1, 1, 1, Infinity]/n^2 - (4*S[-1, 1, 1, 1, Infinity])/n - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/(3*n^3) + (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n^2 - (4*LG[n]*S[-1, 1, 1, 1, Infinity])/n + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^3) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n^2 + (4*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 6*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, 2, 1, -3, Infinity] + S[-1, 2, 2, -2, Infinity] + 2*S[-1, 3, 1, -2, Infinity] - (2*S[-1, 1, 1, 1, 1, Infinity])/(3*n^3) + (2*S[-1, 1, 1, 1, 1, Infinity])/n^2 - (4*S[-1, 1, 1, 1, 1, Infinity])/n + 6*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{2, 1, 3, 1}|35/(192*n^4) - 1/(9*n^3) + (11*LG[n])/(48*n^4) - LG[n]/(12*n^3) - S[2, Infinity]^2/(12*n^4) + (13*S[2, Infinity]^2)/(72*n^3) - S[2, Infinity]^2/(8*n^2) - S[2, Infinity]^2/(2*n) - (LG[n]*S[2, Infinity]^2)/(12*n^3) + (LG[n]*S[2, Infinity]^2)/(4*n^2) - (LG[n]*S[2, Infinity]^2)/(2*n) + S[2, Infinity]^2*S[3, Infinity] + S[5, Infinity]/(12*n^3) - S[5, Infinity]/(4*n^2) + S[5, Infinity]/(2*n) - (S[2, Infinity]*S[5, Infinity])/2 + S[2, 5, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 1, 4, Infinity] - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[2, 4, 1, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity] + S[2, 1, 3, 1, Infinity] + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity]|0
{2, 3, 1, 1}|-101/(1152*n^4) + 19/(216*n^3) - (11*LG[n])/(96*n^4) + (5*LG[n])/(36*n^3) - (3*LG[n]^2)/(16*n^4) + LG[n]^2/(12*n^3) - (3*S[2, Infinity])/(16*n^4) + S[2, Infinity]/(12*n^3) - (S[2, Infinity]*S[3, Infinity])/(6*n^3) + (S[2, Infinity]*S[3, Infinity])/(2*n^2) - (S[2, Infinity]*S[3, Infinity])/n - (S[2, Infinity]^2*S[3, Infinity])/2 + S[5, Infinity]/(12*n^3) - S[5, Infinity]/(4*n^2) + S[5, Infinity]/(2*n) + (9*S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity]/2 + S[2, 5, Infinity]/2 - S[3, 4, Infinity]/2 + S[4, 3, Infinity]/2 - S[2, 1, 4, Infinity]/2 - S[2, 2, 3, Infinity]/2 - S[2, 3, 2, Infinity] + S[3, 1, 3, Infinity]/2 + S[3, 3, 1, Infinity]/2 - S[4, 1, 2, Infinity] + S[5, 1, 1, Infinity]/2 + S[2, 1, 1, 3, Infinity]/2 + S[2, 1, 2, 2, Infinity] + S[2, 1, 3, 1, Infinity]/2 + S[2, 2, 1, 2, Infinity] + S[2, 3, 1, 1, Infinity]/2 - S[3, 1, 2, 1, Infinity]/2 + S[4, 1, 1, 1, Infinity]/2 - S[2, 1, 1, 2, 1, Infinity]/2 - S[2, 1, 2, 1, 1, Infinity] - S[2, 2, 1, 1, 1, Infinity]/2|0
{3, -2, 1, 1}|-28*S[-7, Infinity] + S[-1, Infinity]^4/(96*n^4) - S[-1, Infinity]^4/(48*n^3) + S[-1, Infinity]^4/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^5*S[2, Infinity])/30 - S[2, Infinity]^2/(32*n^4) + S[2, Infinity]^2/(16*n^3) - S[2, Infinity]^2/(16*n^2) + (41*S[-1, Infinity]^3*S[2, Infinity]^2)/120 + (157*S[-1, Infinity]*S[2, Infinity]^3)/560 - (7*S[-1, Infinity]*S[3, Infinity])/(32*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (S[-1, Infinity]^4*S[3, Infinity])/12 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (5*S[2, Infinity]^2*S[3, Infinity])/8 - (9*S[-1, Infinity]*S[3, Infinity]^2)/16 + (347*S[-1, Infinity]^2*S[5, Infinity])/64 - (263*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + 15*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] + (5*S[-1, Infinity]*S[-5, -1, Infinity])/2 + 7*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 7*S[-4, 3, Infinity] + 12*S[-3, 4, Infinity] + S[-2, -5, Infinity]/2 + (35*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 4*S[-5, 1, 1, Infinity] - S[-4, 1, 2, Infinity] - S[-4, 2, 1, Infinity] - 3*S[-3, 1, 3, Infinity] - 3*S[-3, 3, 1, Infinity] - 7*S[-2, 1, 4, Infinity] - (5*S[-2, 2, 3, Infinity])/2 - S[-2, 3, -2, Infinity]/2 - (5*S[-2, 3, 2, Infinity])/2 - 7*S[-2, 4, 1, Infinity] - 10*S[-1, 1, 5, Infinity] - (11*S[-1, 2, 4, Infinity])/2 - S[-1, 3, -3, Infinity] - 4*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (11*S[-1, 4, 2, Infinity])/2 - 10*S[-1, 5, 1, Infinity] + S[-2, 1, 1, 3, Infinity] + S[-2, 1, 3, 1, Infinity] + S[-2, 3, 1, 1, Infinity] - S[-1, 1, 1, 1, Infinity]/(4*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, Infinity]/(2*n^2) + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, 2, Infinity] + 3*S[-1, 1, 4, 1, Infinity] + S[-1, 2, 1, 3, Infinity] + S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{3, 1, -2, 1}|21*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/60 + (3*S[2, Infinity]^2)/(160*n^4) - (3*S[2, Infinity]^2)/(80*n^3) + (3*S[2, Infinity]^2)/(80*n^2) + (47*S[-1, Infinity]*S[2, Infinity]^3)/80 - (85*S[3, Infinity])/(384*n^4) + (5*S[3, Infinity])/(48*n^3) + (5*S[3, Infinity])/(32*n^2) + (5*LG[n]*S[3, Infinity])/(32*n^4) - (5*LG[n]*S[3, Infinity])/(16*n^3) + (5*LG[n]*S[3, Infinity])/(16*n^2) + (S[-1, Infinity]^4*S[3, Infinity])/96 + (13*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (31*S[2, Infinity]^2*S[3, Infinity])/320 + (49*S[-1, Infinity]*S[3, Infinity]^2)/64 + (39*S[-1, Infinity]^2*S[5, Infinity])/32 + (289*S[2, Infinity]*S[5, Infinity])/128 - 20*S[-6, 1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] - 10*S[-5, 2, Infinity] - 3*S[-4, 3, Infinity] - 3*S[-3, 4, Infinity] - 9*S[-2, 5, Infinity] - 15*S[-1, 6, Infinity] + 8*S[-5, 1, 1, Infinity] + 2*S[-4, 1, 2, Infinity] + 2*S[-4, 2, 1, Infinity] + 3*S[-3, 3, 1, Infinity] + S[-2, 1, 4, Infinity] + 3*S[-2, 3, 2, Infinity] + 8*S[-2, 4, 1, Infinity] + 4*S[-1, 1, 5, Infinity] + S[-1, 2, 4, Infinity] + 3*S[-1, 3, 3, Infinity] + 8*S[-1, 4, 2, Infinity] + 14*S[-1, 5, 1, Infinity] - S[-2, 1, 3, 1, Infinity] - 2*S[-2, 3, 1, 1, Infinity] - S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - S[-1, 1, 3, 2, Infinity] - 3*S[-1, 1, 4, 1, Infinity] - S[-1, 2, 3, 1, Infinity] - 2*S[-1, 3, 1, 2, Infinity] - 2*S[-1, 3, 2, 1, Infinity] - 6*S[-1, 4, 1, 1, Infinity] + 3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{3, 1, 1, -2}|-6*S[-7, Infinity] - S[-1, Infinity]^4/(96*n^4) + S[-1, Infinity]^4/(48*n^3) - S[-1, Infinity]^4/(48*n^2) + (65*S[2, Infinity])/(384*n^4) - S[2, Infinity]/(18*n^3) + S[2, Infinity]/(16*n^2) - (17*LG[n]*S[2, Infinity])/(96*n^4) + (LG[n]*S[2, Infinity])/(12*n^3) + (LG[n]*S[2, Infinity])/(8*n^2) + (LG[n]^2*S[2, Infinity])/(16*n^4) - (LG[n]^2*S[2, Infinity])/(8*n^3) + (LG[n]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(16*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^5*S[2, Infinity])/120 + (13*S[2, Infinity]^2)/(80*n^4) - (13*S[2, Infinity]^2)/(40*n^3) + (13*S[2, Infinity]^2)/(40*n^2) - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (13*S[-1, Infinity]*S[2, Infinity]^3)/840 - (17*S[3, Infinity])/(384*n^4) + S[3, Infinity]/(48*n^3) + S[3, Infinity]/(32*n^2) + (LG[n]*S[3, Infinity])/(32*n^4) - (LG[n]*S[3, Infinity])/(16*n^3) + (LG[n]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(32*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]^4*S[3, Infinity])/96 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (559*S[2, Infinity]^2*S[3, Infinity])/320 - (177*S[-1, Infinity]*S[3, Infinity]^2)/64 + (25*S[2, Infinity]*S[5, Infinity])/128 + 5*S[-6, 1, Infinity] + 5*S[-5, 2, Infinity] + 2*S[-4, 3, Infinity] + S[-2, 5, Infinity] + 5*S[-1, 6, Infinity] - 4*S[-5, 1, 1, Infinity] - S[-4, 1, 2, Infinity] - S[-4, 2, 1, Infinity] - S[-2, 3, 2, Infinity] - S[-2, 4, 1, Infinity] - 2*S[-1, 3, 3, Infinity] - 4*S[-1, 4, 2, Infinity] - 4*S[-1, 5, 1, Infinity] + S[-2, 3, 1, 1, Infinity] + S[-1, 1, 1, 1, Infinity]/(4*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, Infinity]/(2*n^2) - (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + S[-1, 3, 1, 2, Infinity] + S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity]|0
{3, 1, 1, 1}|21/(256*n^4) + 1/(27*n^3) - 1/(16*n^2) - (65*LG[n])/(192*n^4) + LG[n]/(9*n^3) - LG[n]/(8*n^2) + (17*LG[n]^2)/(96*n^4) - LG[n]^2/(12*n^3) - LG[n]^2/(8*n^2) - LG[n]^3/(24*n^4) + LG[n]^3/(12*n^3) - LG[n]^3/(12*n^2) + (17*S[2, Infinity])/(96*n^4) - S[2, Infinity]/(12*n^3) - S[2, Infinity]/(8*n^2) - (LG[n]*S[2, Infinity])/(8*n^4) + (LG[n]*S[2, Infinity])/(4*n^3) - (LG[n]*S[2, Infinity])/(4*n^2) + (2*S[2, Infinity]^3)/105 - S[3, Infinity]/(12*n^4) + S[3, Infinity]/(6*n^3) - S[3, Infinity]/(6*n^2) + S[3, Infinity]^2|0
{4, 1, 1, 1}|3/(128*n^4) - 1/(81*n^3) + (3*LG[n])/(32*n^4) - LG[n]/(27*n^3) - LG[n]^2/(16*n^4) - LG[n]^2/(18*n^3) + LG[n]^3/(12*n^4) - LG[n]^3/(18*n^3) - S[2, Infinity]/(16*n^4) - S[2, Infinity]/(18*n^3) + (LG[n]*S[2, Infinity])/(4*n^4) - (LG[n]*S[2, Infinity])/(6*n^3) + S[3, Infinity]/(6*n^4) - S[3, Infinity]/(9*n^3) - (11*S[2, Infinity]^2*S[3, Infinity])/30 + (3*S[2, Infinity]*S[5, Infinity])/2 + (2*S[2, 5, Infinity])/3 + S[3, 4, Infinity]/6 + S[4, 3, Infinity]/3 - S[5, 2, Infinity]/6 + S[6, 1, Infinity]/6 - (2*S[2, 1, 4, Infinity])/3 - S[2, 2, 3, Infinity]/3 - S[2, 3, 2, Infinity]/3 - S[2, 4, 1, Infinity]/6 + S[3, 1, 3, Infinity]/6 + S[3, 2, 2, Infinity]/6 - S[3, 3, 1, Infinity]/6 - S[4, 2, 1, Infinity]/3 + S[5, 1, 1, Infinity]/6 + (5*S[2, 1, 1, 3, Infinity])/6 + S[2, 1, 2, 2, Infinity]/3 + S[2, 1, 3, 1, Infinity]/6 - S[2, 2, 2, 1, Infinity]/6 - S[2, 3, 1, 1, Infinity]/6 - S[3, 1, 1, 2, Infinity]/2 - S[3, 1, 2, 1, Infinity]/6 - S[3, 2, 1, 1, Infinity]/6 - S[2, 1, 1, 1, 2, Infinity]/2 - S[2, 1, 1, 2, 1, Infinity]/3 + S[2, 1, 2, 1, 1, Infinity]/6 + S[2, 2, 1, 1, 1, Infinity]/2 + S[3, 1, 1, 1, 1, Infinity]/2|0
{-2, -2, 1, 1, 1}|5/(512*n^4) - 1/(162*n^3) + (5*LG[n])/(128*n^4) - LG[n]/(54*n^3) - (3*LG[n]^2)/(64*n^4) - LG[n]^2/(36*n^3) + LG[n]^3/(16*n^4) - LG[n]^3/(36*n^3) + 11*S[-7, Infinity] - (3*S[2, Infinity])/(64*n^4) - S[2, Infinity]/(36*n^3) + (3*LG[n]*S[2, Infinity])/(16*n^4) - (LG[n]*S[2, Infinity])/(12*n^3) + S[3, Infinity]/(8*n^4) - S[3, Infinity]/(18*n^3) - (S[-1, Infinity]^4*S[3, Infinity])/32 + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (41*S[2, Infinity]^2*S[3, Infinity])/120 + (21*S[-1, Infinity]*S[3, Infinity]^2)/32 + (295*S[2, Infinity]*S[5, Infinity])/768 + 22*S[7, Infinity] + (5*S[-6, -1, Infinity])/3 - (15*S[-6, 1, Infinity])/2 - (5*S[-5, 2, Infinity])/2 - (3*S[-4, -3, Infinity])/2 + S[-4, 3, Infinity] - (13*S[-3, -4, Infinity])/3 + (5*S[-3, 4, Infinity])/2 - (9*S[-2, -5, Infinity])/2 + 2*S[-2, 5, Infinity] - (25*S[2, -5, Infinity])/6 - (15*S[2, 5, Infinity])/2 - (35*S[3, -4, Infinity])/6 - (29*S[3, 4, Infinity])/3 - 5*S[4, -3, Infinity] - (55*S[4, 3, Infinity])/6 - (13*S[5, -2, Infinity])/6 - (32*S[5, 2, Infinity])/3 + (5*S[6, -1, Infinity])/3 - (46*S[6, 1, Infinity])/3 + 2*S[-5, -1, -1, Infinity] - 2*S[-5, -1, 1, Infinity] + 2*S[-5, 1, -1, Infinity] - 2*S[-5, 1, 1, Infinity] + S[-4, -2, -1, Infinity] + S[-4, -2, 1, Infinity] + S[-4, -1, -2, Infinity] + S[-4, -1, 2, Infinity]/2 - (3*S[-4, 1, -2, Infinity])/2 - (7*S[-4, 1, 2, Infinity])/2 + S[-4, 2, -1, Infinity] - (7*S[-4, 2, 1, Infinity])/2 + (2*S[-3, -3, -1, Infinity])/3 + (13*S[-3, -3, 1, Infinity])/3 + (2*S[-3, -2, -2, Infinity])/3 + (11*S[-3, -2, 2, Infinity])/3 + (2*S[-3, -1, -3, Infinity])/3 + (8*S[-3, -1, 3, Infinity])/3 - 4*S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - (3*S[-3, 2, -2, Infinity])/2 - 4*S[-3, 2, 2, Infinity] + (2*S[-3, 3, -1, Infinity])/3 - 4*S[-3, 3, 1, Infinity] + S[-2, -4, -1, Infinity]/2 + 4*S[-2, -4, 1, Infinity] + S[-2, -3, -2, Infinity]/2 + 3*S[-2, -3, 2, Infinity] + S[-2, -2, -3, Infinity]/2 + 2*S[-2, -2, 3, Infinity] + S[-2, -1, -4, Infinity]/2 + 2*S[-2, -1, 4, Infinity] - 3*S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - (5*S[-2, 2, -3, Infinity])/2 - 3*S[-2, 2, 3, Infinity] - S[-2, 3, -2, Infinity] - 3*S[-2, 3, 2, Infinity] + S[-2, 4, -1, Infinity]/2 - 3*S[-2, 4, 1, Infinity] - S[2, -4, -1, Infinity] + 4*S[2, -4, 1, Infinity] + (2*S[2, -3, -2, Infinity])/3 + (5*S[2, -3, 2, Infinity])/2 + (11*S[2, -2, -3, Infinity])/6 + (4*S[2, -2, 3, Infinity])/3 + 2*S[2, -1, -4, Infinity] + S[2, -1, 4, Infinity]/2 + 2*S[2, 1, -4, Infinity] + (5*S[2, 1, 4, Infinity])/2 + (7*S[2, 2, -3, Infinity])/6 + (5*S[2, 2, 3, Infinity])/2 + S[2, 3, -2, Infinity]/6 + (5*S[2, 3, 2, Infinity])/2 - S[2, 4, -1, Infinity] + 4*S[2, 4, 1, Infinity] - (4*S[3, -3, -1, Infinity])/3 + 5*S[3, -3, 1, Infinity] + (5*S[3, -2, -2, Infinity])/6 + (5*S[3, -2, 2, Infinity])/2 + (8*S[3, -1, -3, Infinity])/3 + (2*S[3, -1, 3, Infinity])/3 + (7*S[3, 1, -3, Infinity])/3 + 4*S[3, 1, 3, Infinity] + (2*S[3, 2, -2, Infinity])/3 + 4*S[3, 2, 2, Infinity] - (4*S[3, 3, -1, Infinity])/3 + 6*S[3, 3, 1, Infinity] - (3*S[4, -2, -1, Infinity])/2 + 4*S[4, -2, 1, Infinity] + S[4, -1, -2, Infinity]/2 + S[4, -1, 2, Infinity] + S[4, 1, -2, Infinity] + 4*S[4, 1, 2, Infinity] - (3*S[4, 2, -1, Infinity])/2 + 6*S[4, 2, 1, Infinity] - 2*S[5, -1, -1, Infinity] + 2*S[5, -1, 1, Infinity] - 2*S[5, 1, -1, Infinity] + 8*S[5, 1, 1, Infinity] + 3*S[-4, 1, 1, 1, Infinity] - 3*S[-3, -2, 1, 1, Infinity] + S[-3, -1, -1, -2, Infinity] - S[-3, -1, 1, 2, Infinity] - 2*S[-3, -1, 2, 1, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + S[-3, 1, -1, 2, Infinity] + 3*S[-3, 1, 1, 2, Infinity] + 3*S[-3, 1, 2, 1, Infinity] + 3*S[-3, 2, 1, 1, Infinity] - 2*S[-2, -3, 1, 1, Infinity] + S[-2, -2, -1, -2, Infinity]/2 - S[-2, -2, 2, 1, Infinity] + S[-2, -1, -2, -2, Infinity]/2 - S[-2, -1, 3, 1, Infinity] + S[-2, 1, -3, 1, Infinity] + S[-2, 1, 1, -3, Infinity] + 2*S[-2, 1, 1, 3, Infinity] + 2*S[-2, 1, 2, 2, Infinity] + 2*S[-2, 1, 3, 1, Infinity] + S[-2, 2, -2, 1, Infinity] + S[-2, 2, -1, 2, Infinity]/2 + 2*S[-2, 2, 1, 2, Infinity] + 2*S[-2, 2, 2, 1, Infinity] + 2*S[-2, 3, 1, 1, Infinity] + (3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - S[2, -3, 1, 1, Infinity] - S[2, -2, -2, 1, Infinity] - S[2, -2, -1, 2, Infinity]/2 + S[2, -2, 1, -2, Infinity]/2 - S[2, -2, 1, 2, Infinity]/2 - S[2, -2, 2, 1, Infinity]/2 - S[2, -1, -3, 1, Infinity] + S[2, -1, 2, -2, Infinity]/2 - S[2, 1, -3, 1, Infinity] - S[2, 1, -2, -2, Infinity]/2 - S[2, 1, -2, 2, Infinity]/2 - S[2, 1, 1, -3, Infinity] - S[2, 1, 1, 3, Infinity] - S[2, 1, 2, -2, Infinity]/2 - S[2, 1, 2, 2, Infinity] - S[2, 1, 3, 1, Infinity] - S[2, 2, -2, 1, Infinity]/2 - S[2, 2, -1, -2, Infinity]/2 - S[2, 2, 1, -2, Infinity]/2 - S[2, 2, 1, 2, Infinity] - S[2, 2, 2, 1, Infinity] - S[2, 3, 1, 1, Infinity] - S[3, -2, 1, 1, Infinity] - 2*S[3, -1, -2, 1, Infinity] - S[3, -1, -1, 2, Infinity] + S[3, -1, 1, -2, Infinity] - S[3, 1, -2, 1, Infinity] - S[3, 1, -1, -2, Infinity] - S[3, 1, 1, -2, Infinity] - 2*S[3, 1, 1, 2, Infinity] - 2*S[3, 1, 2, 1, Infinity] - 2*S[3, 2, 1, 1, Infinity] - 2*S[4, 1, 1, 1, Infinity] + 2*S[-3, -1, -1, -1, -1, Infinity] - 2*S[-3, -1, -1, -1, 1, Infinity] + 2*S[-3, -1, -1, 1, -1, Infinity] - 2*S[-3, -1, -1, 1, 1, Infinity] - 2*S[-3, -1, 1, -1, -1, Infinity] + 2*S[-3, -1, 1, -1, 1, Infinity] - 2*S[-3, -1, 1, 1, -1, Infinity] + 2*S[-3, -1, 1, 1, 1, Infinity] + 2*S[-3, 1, -1, -1, -1, Infinity] - 2*S[-3, 1, -1, -1, 1, Infinity] + 2*S[-3, 1, -1, 1, -1, Infinity] - 2*S[-3, 1, -1, 1, 1, Infinity] - 2*S[-3, 1, 1, -1, -1, Infinity] + 2*S[-3, 1, 1, -1, 1, Infinity] - 2*S[-3, 1, 1, 1, -1, Infinity] + S[-2, -2, -1, -1, -1, Infinity] - S[-2, -2, -1, -1, 1, Infinity] + S[-2, -2, -1, 1, -1, Infinity] - S[-2, -2, -1, 1, 1, Infinity] - S[-2, -2, 1, -1, -1, Infinity] + S[-2, -2, 1, -1, 1, Infinity] - S[-2, -2, 1, 1, -1, Infinity] + S[-2, -1, -2, -1, -1, Infinity] - S[-2, -1, -2, -1, 1, Infinity] + S[-2, -1, -2, 1, -1, Infinity] - S[-2, -1, -2, 1, 1, Infinity] + S[-2, -1, -1, -2, -1, Infinity] + S[-2, -1, -1, -1, -2, Infinity] - S[-2, -1, -1, 1, 2, Infinity] + S[-2, -1, -1, 2, -1, Infinity] - S[-2, -1, -1, 2, 1, Infinity] - S[-2, -1, 1, -2, -1, Infinity] + S[-2, -1, 1, -2, 1, Infinity] + S[-2, -1, 1, -1, 2, Infinity] - S[-2, -1, 1, 1, -2, Infinity] - S[-2, -1, 1, 2, -1, Infinity] - S[-2, -1, 2, -1, -1, Infinity] + S[-2, -1, 2, -1, 1, Infinity] - S[-2, -1, 2, 1, -1, Infinity] + S[-2, 1, -2, -1, -1, Infinity] - S[-2, 1, -2, -1, 1, Infinity] + S[-2, 1, -2, 1, -1, Infinity] + S[-2, 1, -1, -2, -1, Infinity] - S[-2, 1, -1, -2, 1, Infinity] - S[-2, 1, -1, -1, 2, Infinity] + S[-2, 1, -1, 1, -2, Infinity] + S[-2, 1, -1, 2, -1, Infinity] - S[-2, 1, 1, -2, -1, Infinity] - S[-2, 1, 1, -1, -2, Infinity] - S[-2, 1, 1, 2, -1, Infinity] - S[-2, 1, 2, -1, -1, Infinity] + S[-2, 1, 2, -1, 1, Infinity] - S[-2, 1, 2, 1, -1, Infinity] + S[-2, 2, -1, -1, -1, Infinity] - S[-2, 2, -1, -1, 1, Infinity] + S[-2, 2, -1, 1, -1, Infinity] - S[-2, 2, -1, 1, 1, Infinity] - S[-2, 2, 1, -1, -1, Infinity] + S[-2, 2, 1, -1, 1, Infinity] - S[-2, 2, 1, 1, -1, Infinity] - S[2, -2, -1, -1, -1, Infinity] + S[2, -2, -1, -1, 1, Infinity] - S[2, -2, -1, 1, -1, Infinity] + S[2, -2, -1, 1, 1, Infinity] + S[2, -2, 1, -1, -1, Infinity] - S[2, -2, 1, -1, 1, Infinity] + S[2, -2, 1, 1, -1, Infinity] - S[2, -2, 1, 1, 1, Infinity] - S[2, -1, -2, -1, -1, Infinity] + S[2, -1, -2, -1, 1, Infinity] - S[2, -1, -2, 1, -1, Infinity] - S[2, -1, -1, -2, -1, Infinity] + S[2, -1, -1, -2, 1, Infinity] + S[2, -1, -1, -1, 2, Infinity] - S[2, -1, -1, 1, -2, Infinity] - S[2, -1, -1, 2, -1, Infinity] + S[2, -1, 1, -2, -1, Infinity] + S[2, -1, 1, -1, -2, Infinity] - S[2, -1, 1, 1, 2, Infinity] + S[2, -1, 1, 2, -1, Infinity] - S[2, -1, 1, 2, 1, Infinity] + S[2, -1, 2, -1, -1, Infinity] - S[2, -1, 2, -1, 1, Infinity] + S[2, -1, 2, 1, -1, Infinity] - S[2, -1, 2, 1, 1, Infinity] - S[2, 1, -2, -1, -1, Infinity] + S[2, 1, -2, -1, 1, Infinity] - S[2, 1, -2, 1, -1, Infinity] + S[2, 1, -2, 1, 1, Infinity] - S[2, 1, -1, -2, -1, Infinity] - S[2, 1, -1, -1, -2, Infinity] + S[2, 1, -1, 1, 2, Infinity] - S[2, 1, -1, 2, -1, Infinity] + S[2, 1, -1, 2, 1, Infinity] + S[2, 1, 1, -2, -1, Infinity] - S[2, 1, 1, -2, 1, Infinity] - S[2, 1, 1, -1, 2, Infinity] + S[2, 1, 1, 1, -2, Infinity] + S[2, 1, 1, 2, -1, Infinity] + S[2, 1, 2, -1, -1, Infinity] - S[2, 1, 2, -1, 1, Infinity] + S[2, 1, 2, 1, -1, Infinity] - S[2, 2, -1, -1, -1, Infinity] + S[2, 2, -1, -1, 1, Infinity] - S[2, 2, -1, 1, -1, Infinity] + S[2, 2, -1, 1, 1, Infinity] + S[2, 2, 1, -1, -1, Infinity] - S[2, 2, 1, -1, 1, Infinity] + S[2, 2, 1, 1, -1, Infinity] - 2*S[3, -1, -1, -1, -1, Infinity] + 2*S[3, -1, -1, -1, 1, Infinity] - 2*S[3, -1, -1, 1, -1, Infinity] + 2*S[3, -1, -1, 1, 1, Infinity] + 2*S[3, -1, 1, -1, -1, Infinity] - 2*S[3, -1, 1, -1, 1, Infinity] + 2*S[3, -1, 1, 1, -1, Infinity] - 2*S[3, -1, 1, 1, 1, Infinity] - 2*S[3, 1, -1, -1, -1, Infinity] + 2*S[3, 1, -1, -1, 1, Infinity] - 2*S[3, 1, -1, 1, -1, Infinity] + 2*S[3, 1, -1, 1, 1, Infinity] + 2*S[3, 1, 1, -1, -1, Infinity] - 2*S[3, 1, 1, -1, 1, Infinity] + 2*S[3, 1, 1, 1, -1, Infinity]|S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(60*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (27*S[5, Infinity])/(64*n^3) - (27*S[5, Infinity])/(64*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, -2, 1, 1}|-1/256*1/n^4 - LG[n]/(64*n^4) - LG[n]^2/(32*n^4) - 13*S[-7, Infinity] - S[2, Infinity]/(32*n^4) + (S[-1, Infinity]^5*S[2, Infinity])/20 - (S[-1, Infinity]^3*S[2, Infinity]^2)/4 + (S[-1, Infinity]^4*S[3, Infinity])/8 - (45*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (143*S[2, Infinity]^2*S[3, Infinity])/160 - (21*S[-1, Infinity]*S[3, Infinity]^2)/8 + (393*S[2, Infinity]*S[5, Infinity])/256 + 17*S[7, Infinity] + (5*S[-6, -1, Infinity])/2 + (5*S[-6, 1, Infinity])/2 - 2*S[-5, -2, Infinity] - (11*S[-5, 2, Infinity])/2 - (13*S[-4, -3, Infinity])/2 - 10*S[-4, 3, Infinity] - (17*S[-3, -4, Infinity])/2 - 10*S[-3, 4, Infinity] - (13*S[-2, -5, Infinity])/2 - 6*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] - (11*S[2, 5, Infinity])/2 + (13*S[3, -4, Infinity])/2 - (15*S[3, 4, Infinity])/2 + (9*S[4, -3, Infinity])/2 - (15*S[4, 3, Infinity])/2 + (5*S[5, -2, Infinity])/2 - (15*S[5, 2, Infinity])/2 + (5*S[6, -1, Infinity])/2 - 10*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 2*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] + 12*S[-5, 1, 1, Infinity] - (3*S[-4, -2, -1, Infinity])/2 + 3*S[-4, -2, 1, Infinity] - (3*S[-4, -1, -2, Infinity])/2 + (3*S[-4, -1, 2, Infinity])/2 + (3*S[-4, 1, -2, Infinity])/2 + (27*S[-4, 1, 2, Infinity])/2 - (3*S[-4, 2, -1, Infinity])/2 + (27*S[-4, 2, 1, Infinity])/2 - S[-3, -3, -1, Infinity] + 4*S[-3, -3, 1, Infinity] - S[-3, -2, -2, Infinity] + 2*S[-3, -2, 2, Infinity] - S[-3, -1, -3, Infinity] + 2*S[-3, -1, 3, Infinity] + 4*S[-3, 1, -3, Infinity] + 13*S[-3, 1, 3, Infinity] + (3*S[-3, 2, -2, Infinity])/2 + 13*S[-3, 2, 2, Infinity] - S[-3, 3, -1, Infinity] + 13*S[-3, 3, 1, Infinity] - S[-2, -4, -1, Infinity] + 3*S[-2, -4, 1, Infinity] - S[-2, -3, -2, Infinity] + (3*S[-2, -3, 2, Infinity])/2 - S[-2, -2, -3, Infinity] + (3*S[-2, -2, 3, Infinity])/2 - S[-2, -1, -4, Infinity] + (3*S[-2, -1, 4, Infinity])/2 + 3*S[-2, 1, -4, Infinity] + 9*S[-2, 1, 4, Infinity] + (5*S[-2, 2, -3, Infinity])/2 + 9*S[-2, 2, 3, Infinity] + S[-2, 3, -2, Infinity] + 9*S[-2, 3, 2, Infinity] - S[-2, 4, -1, Infinity] + 9*S[-2, 4, 1, Infinity] + (3*S[2, -4, -1, Infinity])/2 - 7*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - 4*S[2, -3, 2, Infinity] + S[2, -2, -3, Infinity] - 2*S[2, -2, 3, Infinity] + (3*S[2, -1, -4, Infinity])/2 - S[2, -1, 4, Infinity] + 2*S[2, 1, 4, Infinity] + S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + (3*S[2, 3, -2, Infinity])/2 + 2*S[2, 3, 2, Infinity] + (3*S[2, 4, -1, Infinity])/2 + 2*S[2, 4, 1, Infinity] + 2*S[3, -3, -1, Infinity] - 8*S[3, -3, 1, Infinity] + (3*S[3, -2, -2, Infinity])/2 - (7*S[3, -2, 2, Infinity])/2 + 2*S[3, -1, -3, Infinity] - S[3, -1, 3, Infinity] + S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 2*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 2*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 2*S[4, -2, -1, Infinity] - 6*S[4, -2, 1, Infinity] + (3*S[4, -1, -2, Infinity])/2 - (3*S[4, -1, 2, Infinity])/2 + 2*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 2*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 2*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 2*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] - 9*S[-4, 1, 1, 1, Infinity] + 2*S[-3, -2, -1, -1, Infinity] - 2*S[-3, -2, -1, 1, Infinity] + 2*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -2, 1, 1, Infinity] + 2*S[-3, -1, -2, -1, Infinity] - 2*S[-3, -1, -2, 1, Infinity] + S[-3, -1, -1, -2, Infinity] - 2*S[-3, -1, -1, 2, Infinity] + 2*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 1, 2, Infinity] + 2*S[-3, -1, 2, -1, Infinity] - 2*S[-3, -1, 2, 1, Infinity] - 2*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -1, -2, Infinity] + S[-3, 1, -1, 2, Infinity] - 2*S[-3, 1, 1, -2, Infinity] - 9*S[-3, 1, 1, 2, Infinity] - 2*S[-3, 1, 2, -1, Infinity] - 9*S[-3, 1, 2, 1, Infinity] - 2*S[-3, 2, -1, -1, Infinity] + 2*S[-3, 2, -1, 1, Infinity] - 2*S[-3, 2, 1, -1, Infinity] - 9*S[-3, 2, 1, 1, Infinity] + S[-2, -3, -1, -1, Infinity] - S[-2, -3, -1, 1, Infinity] + S[-2, -3, 1, -1, Infinity] - S[-2, -3, 1, 1, Infinity] + S[-2, -2, -2, -1, Infinity] - S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, -2, Infinity]/2 - S[-2, -2, -1, 2, Infinity] + S[-2, -2, 1, -2, Infinity] - S[-2, -2, 1, 2, Infinity] + S[-2, -2, 2, -1, Infinity] - S[-2, -2, 2, 1, Infinity] + S[-2, -1, -3, -1, Infinity] - S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, -2, Infinity]/2 - S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, -3, Infinity] - S[-2, -1, -1, 3, Infinity] + S[-2, -1, 1, -3, Infinity] - S[-2, -1, 1, 3, Infinity] + S[-2, -1, 2, -2, Infinity] - S[-2, -1, 2, 2, Infinity] + S[-2, -1, 3, -1, Infinity] - S[-2, -1, 3, 1, Infinity] - S[-2, 1, -3, -1, Infinity] - S[-2, 1, -2, -2, Infinity] + S[-2, 1, -2, 2, Infinity] - S[-2, 1, -1, -3, Infinity] + S[-2, 1, -1, 3, Infinity] - 3*S[-2, 1, 1, -3, Infinity] - 6*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, -2, Infinity] - 6*S[-2, 1, 2, 2, Infinity] - S[-2, 1, 3, -1, Infinity] - 6*S[-2, 1, 3, 1, Infinity] - S[-2, 2, -2, -1, Infinity] - S[-2, 2, -1, -2, Infinity] + S[-2, 2, -1, 2, Infinity]/2 - S[-2, 2, 1, -2, Infinity] - 6*S[-2, 2, 1, 2, Infinity] - S[-2, 2, 2, -1, Infinity] - 6*S[-2, 2, 2, 1, Infinity] - S[-2, 3, -1, -1, Infinity] + S[-2, 3, -1, 1, Infinity] - S[-2, 3, 1, -1, Infinity] - 6*S[-2, 3, 1, 1, Infinity] - (3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 3*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + (3*S[2, -2, -2, -1, Infinity])/2 - S[2, -2, -2, 1, Infinity] + (3*S[2, -2, -1, -2, Infinity])/2 - S[2, -2, -1, 2, Infinity] + S[2, -2, 1, -2, Infinity]/2 - S[2, -2, 1, 2, Infinity]/2 + (3*S[2, -2, 2, -1, Infinity])/2 - S[2, -2, 2, 1, Infinity]/2 + S[2, -1, -3, -1, Infinity] - S[2, -1, -3, 1, Infinity] + S[2, -1, -2, -2, Infinity] - S[2, -1, -2, 2, Infinity] + S[2, -1, -1, -3, Infinity] - S[2, -1, -1, 3, Infinity] + S[2, -1, 1, -3, Infinity] - S[2, -1, 1, 3, Infinity] + S[2, -1, 2, -2, Infinity]/2 - S[2, -1, 2, 2, Infinity] + S[2, -1, 3, -1, Infinity] - S[2, -1, 3, 1, Infinity] - 2*S[2, 1, -3, -1, Infinity] + 3*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, -2, Infinity] + 2*S[2, 1, -2, 2, Infinity] - S[2, 1, -1, -3, Infinity] + S[2, 1, -1, 3, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] + (5*S[2, 2, -2, 1, Infinity])/2 - S[2, 2, -1, -2, Infinity] + (3*S[2, 2, -1, 2, Infinity])/2 - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] + 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] + 3*S[3, -2, 1, -1, Infinity] - S[3, -2, 1, 1, Infinity] + 2*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -2, 1, Infinity] + 2*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, -1, 2, Infinity] + S[3, -1, 1, -2, Infinity] - 2*S[3, -1, 1, 2, Infinity] + 2*S[3, -1, 2, -1, Infinity] - 2*S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, -1, Infinity] + 4*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, -2, Infinity] + 2*S[3, 1, -1, 2, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, -1, 1, Infinity] - 3*S[3, 2, 1, -1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 3*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 3*S[4, 1, 1, -1, Infinity] - 4*S[-3, -1, -1, -1, -1, Infinity] + 2*S[-3, -1, -1, -1, 1, Infinity] - 4*S[-3, -1, -1, 1, -1, Infinity] + 6*S[-3, -1, -1, 1, 1, Infinity] + 2*S[-3, -1, 1, -1, -1, Infinity] - 4*S[-3, -1, 1, -1, 1, Infinity] + 2*S[-3, -1, 1, 1, -1, Infinity] - 4*S[-3, 1, -1, -1, -1, Infinity] + 6*S[-3, 1, -1, -1, 1, Infinity] - 4*S[-3, 1, -1, 1, -1, Infinity] + 2*S[-3, 1, -1, 1, 1, Infinity] + 6*S[-3, 1, 1, -1, -1, Infinity] - 4*S[-3, 1, 1, -1, 1, Infinity] + 6*S[-3, 1, 1, 1, -1, Infinity] - 2*S[-2, -2, -1, -1, -1, Infinity] + S[-2, -2, -1, -1, 1, Infinity] - 2*S[-2, -2, -1, 1, -1, Infinity] + 3*S[-2, -2, -1, 1, 1, Infinity] + S[-2, -2, 1, -1, -1, Infinity] - 2*S[-2, -2, 1, -1, 1, Infinity] + S[-2, -2, 1, 1, -1, Infinity] - 2*S[-2, -1, -2, -1, -1, Infinity] + S[-2, -1, -2, -1, 1, Infinity] - 2*S[-2, -1, -2, 1, -1, Infinity] + 3*S[-2, -1, -2, 1, 1, Infinity] - 2*S[-2, -1, -1, -2, -1, Infinity] - 2*S[-2, -1, -1, -1, -2, Infinity] + 3*S[-2, -1, -1, 1, 2, Infinity] - 2*S[-2, -1, -1, 2, -1, Infinity] + 3*S[-2, -1, -1, 2, 1, Infinity] + S[-2, -1, 1, -2, -1, Infinity] - 2*S[-2, -1, 1, -2, 1, Infinity] - 2*S[-2, -1, 1, -1, 2, Infinity] + S[-2, -1, 1, 1, -2, Infinity] + S[-2, -1, 1, 2, -1, Infinity] + S[-2, -1, 2, -1, -1, Infinity] - 2*S[-2, -1, 2, -1, 1, Infinity] + S[-2, -1, 2, 1, -1, Infinity] - 2*S[-2, 1, -2, -1, -1, Infinity] + 3*S[-2, 1, -2, -1, 1, Infinity] - 2*S[-2, 1, -2, 1, -1, Infinity] - 2*S[-2, 1, -1, -2, -1, Infinity] + 3*S[-2, 1, -1, -2, 1, Infinity] + 3*S[-2, 1, -1, -1, 2, Infinity] - 2*S[-2, 1, -1, 1, -2, Infinity] - 2*S[-2, 1, -1, 2, -1, Infinity] + 3*S[-2, 1, 1, -2, -1, Infinity] + 3*S[-2, 1, 1, -1, -2, Infinity] + 3*S[-2, 1, 1, 2, -1, Infinity] + 3*S[-2, 1, 2, -1, -1, Infinity] - 2*S[-2, 1, 2, -1, 1, Infinity] + 3*S[-2, 1, 2, 1, -1, Infinity] - 2*S[-2, 2, -1, -1, -1, Infinity] + 3*S[-2, 2, -1, -1, 1, Infinity] - 2*S[-2, 2, -1, 1, -1, Infinity] + S[-2, 2, -1, 1, 1, Infinity] + 3*S[-2, 2, 1, -1, -1, Infinity] - 2*S[-2, 2, 1, -1, 1, Infinity] + 3*S[-2, 2, 1, 1, -1, Infinity] + (3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + S[2, -2, -1, -1, -1, Infinity] - 2*S[2, -2, -1, -1, 1, Infinity] + S[2, -2, -1, 1, -1, Infinity] - 2*S[2, -2, 1, -1, -1, Infinity] + S[2, -2, 1, -1, 1, Infinity] - 2*S[2, -2, 1, 1, -1, Infinity] + 3*S[2, -2, 1, 1, 1, Infinity] + S[2, -1, -2, -1, -1, Infinity] - 2*S[2, -1, -2, -1, 1, Infinity] + S[2, -1, -2, 1, -1, Infinity] + S[2, -1, -1, -2, -1, Infinity] - 2*S[2, -1, -1, -2, 1, Infinity] - 2*S[2, -1, -1, -1, 2, Infinity] + S[2, -1, -1, 1, -2, Infinity] + S[2, -1, -1, 2, -1, Infinity] - 2*S[2, -1, 1, -2, -1, Infinity] - 2*S[2, -1, 1, -1, -2, Infinity] + 3*S[2, -1, 1, 1, 2, Infinity] - 2*S[2, -1, 1, 2, -1, Infinity] + 3*S[2, -1, 1, 2, 1, Infinity] - 2*S[2, -1, 2, -1, -1, Infinity] + S[2, -1, 2, -1, 1, Infinity] - 2*S[2, -1, 2, 1, -1, Infinity] + 3*S[2, -1, 2, 1, 1, Infinity] + S[2, 1, -2, -1, -1, Infinity] + S[2, 1, -2, 1, -1, Infinity] - 2*S[2, 1, -2, 1, 1, Infinity] + S[2, 1, -1, -2, -1, Infinity] + S[2, 1, -1, -1, -2, Infinity] - 2*S[2, 1, -1, 1, 2, Infinity] + S[2, 1, -1, 2, -1, Infinity] - 2*S[2, 1, -1, 2, 1, Infinity] + S[2, 1, 1, -2, 1, Infinity] + S[2, 1, 1, -1, 2, Infinity] + S[2, 1, 2, -1, 1, Infinity] + S[2, 2, -1, -1, -1, Infinity] + S[2, 2, -1, 1, -1, Infinity] - 2*S[2, 2, -1, 1, 1, Infinity] + S[2, 2, 1, -1, 1, Infinity] + 2*S[3, -1, -1, -1, -1, Infinity] - 4*S[3, -1, -1, -1, 1, Infinity] + 2*S[3, -1, -1, 1, -1, Infinity] - 4*S[3, -1, 1, -1, -1, Infinity] + 2*S[3, -1, 1, -1, 1, Infinity] - 4*S[3, -1, 1, 1, -1, Infinity] + 6*S[3, -1, 1, 1, 1, Infinity] + 2*S[3, 1, -1, -1, -1, Infinity] + 2*S[3, 1, -1, 1, -1, Infinity] - 4*S[3, 1, -1, 1, 1, Infinity] + 2*S[3, 1, 1, -1, 1, Infinity]|(5*S[-1, Infinity]^4)/(288*n^4) - S[-1, Infinity]^4/(48*n^3) + (LG[n]*S[-1, Infinity]^4)/(48*n^3) - (LG[n]*S[-1, Infinity]^4)/(48*n^2) - S[-1, Infinity]^5/(60*n^3) + S[-1, Infinity]^5/(60*n^2) - (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) - (5*S[2, Infinity]^2)/(96*n^4) + S[2, Infinity]^2/(16*n^3) - (LG[n]*S[2, Infinity]^2)/(16*n^3) + (LG[n]*S[2, Infinity]^2)/(16*n^2) - (35*S[-1, Infinity]*S[3, Infinity])/(96*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (25*S[5, Infinity])/(64*n^3) + (25*S[5, Infinity])/(64*n^2) - (5*S[-1, 1, 1, 1, Infinity])/(12*n^4) + S[-1, 1, 1, 1, Infinity]/(2*n^3) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, 1, -2, 1}|-9*S[-7, Infinity] - (7*S[-1, Infinity]^5*S[2, Infinity])/60 + (7*S[-1, Infinity]^3*S[2, Infinity]^2)/12 - (19*S[-1, Infinity]^4*S[3, Infinity])/192 + (17*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (291*S[2, Infinity]^2*S[3, Infinity])/320 + (133*S[-1, Infinity]*S[3, Infinity]^2)/64 - 3*S[2, Infinity]*S[5, Infinity] + 9*S[7, Infinity] - 5*S[-6, -1, Infinity] + 20*S[-6, 1, Infinity] - 2*S[-5, -2, Infinity] + 20*S[-5, 2, Infinity] - S[-4, -3, Infinity] + 20*S[-4, 3, Infinity] - 2*S[-3, -4, Infinity] + 18*S[-3, 4, Infinity] - 2*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] - 6*S[2, -5, Infinity] - 3*S[2, 5, Infinity] - 6*S[3, -4, Infinity] - 4*S[3, 4, Infinity] - 5*S[4, -3, Infinity] - 4*S[4, 3, Infinity] - 5*S[5, -2, Infinity] - 4*S[5, 2, Infinity] - 5*S[6, -1, Infinity] - 4*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] - 18*S[-5, 1, 1, Infinity] - 2*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 2*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 18*S[-4, 1, 2, Infinity] - 2*S[-4, 2, -1, Infinity] - 18*S[-4, 2, 1, Infinity] - S[-3, -3, -1, Infinity] + 3*S[-3, -3, 1, Infinity] - S[-3, -2, -2, Infinity] + 3*S[-3, -2, 2, Infinity] - S[-3, -1, -3, Infinity] + 3*S[-3, -1, 3, Infinity] - 3*S[-3, 1, -3, Infinity] - 17*S[-3, 1, 3, Infinity] - 2*S[-3, 2, -2, Infinity] - 17*S[-3, 2, 2, Infinity] - S[-3, 3, -1, Infinity] - 17*S[-3, 3, 1, Infinity] + 2*S[-2, -4, 1, Infinity] + 2*S[-2, -3, 2, Infinity] + 2*S[-2, -2, 3, Infinity] + 2*S[-2, -1, 4, Infinity] - 2*S[-2, 1, -4, Infinity] - 12*S[-2, 1, 4, Infinity] - 2*S[-2, 2, -3, Infinity] - 12*S[-2, 2, 3, Infinity] - S[-2, 3, -2, Infinity] - 12*S[-2, 3, 2, Infinity] - 12*S[-2, 4, 1, Infinity] + 3*S[2, -4, -1, Infinity] + 2*S[2, -3, -2, Infinity] + 2*S[2, -2, -3, Infinity] + 2*S[2, -1, -4, Infinity] + 3*S[2, 1, -4, Infinity] + 3*S[2, 2, -3, Infinity] + 3*S[2, 3, -2, Infinity] + 3*S[2, 4, -1, Infinity] + 4*S[3, -3, -1, Infinity] - S[3, -3, 1, Infinity] + 3*S[3, -2, -2, Infinity] - S[3, -2, 2, Infinity] + 3*S[3, -1, -3, Infinity] - S[3, -1, 3, Infinity] + 4*S[3, 1, -3, Infinity] + 4*S[3, 2, -2, Infinity] + 4*S[3, 3, -1, Infinity] + 4*S[4, -2, -1, Infinity] - 2*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 2*S[4, -1, 2, Infinity] + 4*S[4, 1, -2, Infinity] + 4*S[4, 2, -1, Infinity] + 4*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 6*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 6*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 6*S[-4, 1, 1, -1, Infinity] + 9*S[-4, 1, 1, 1, Infinity] - 3*S[-3, -2, -1, -1, Infinity] + 5*S[-3, -2, -1, 1, Infinity] - 3*S[-3, -2, 1, -1, Infinity] - 3*S[-3, -1, -2, -1, Infinity] + 5*S[-3, -1, -2, 1, Infinity] - 2*S[-3, -1, -1, -2, Infinity] + 5*S[-3, -1, -1, 2, Infinity] - 3*S[-3, -1, 1, -2, Infinity] - 3*S[-3, -1, 2, -1, Infinity] + 5*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -2, 1, Infinity] + 5*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, -1, 2, Infinity] + 4*S[-3, 1, 1, -2, Infinity] + 9*S[-3, 1, 1, 2, Infinity] + 5*S[-3, 1, 2, -1, Infinity] + 9*S[-3, 1, 2, 1, Infinity] + 5*S[-3, 2, -1, -1, Infinity] - 3*S[-3, 2, -1, 1, Infinity] + 5*S[-3, 2, 1, -1, Infinity] + 9*S[-3, 2, 1, 1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] + 3*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] + 3*S[-2, -2, -2, 1, Infinity] - S[-2, -2, -1, -2, Infinity] + 3*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] + 3*S[-2, -1, -3, 1, Infinity] - S[-2, -1, -2, -2, Infinity] + 3*S[-2, -1, -2, 2, Infinity] - S[-2, -1, -1, -3, Infinity] + 3*S[-2, -1, -1, 3, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] + 3*S[-2, 1, -3, -1, Infinity] - S[-2, 1, -3, 1, Infinity] + 3*S[-2, 1, -2, -2, Infinity] - S[-2, 1, -2, 2, Infinity] + 3*S[-2, 1, -1, -3, Infinity] - S[-2, 1, -1, 3, Infinity] + 3*S[-2, 1, 1, -3, Infinity] + 6*S[-2, 1, 1, 3, Infinity] + 2*S[-2, 1, 2, -2, Infinity] + 6*S[-2, 1, 2, 2, Infinity] + 3*S[-2, 1, 3, -1, Infinity] + 6*S[-2, 1, 3, 1, Infinity] + 3*S[-2, 2, -2, -1, Infinity] - S[-2, 2, -2, 1, Infinity] + 3*S[-2, 2, -1, -2, Infinity] - S[-2, 2, -1, 2, Infinity] + 2*S[-2, 2, 1, -2, Infinity] + 6*S[-2, 2, 1, 2, Infinity] + 3*S[-2, 2, 2, -1, Infinity] + 6*S[-2, 2, 2, 1, Infinity] + 3*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + 3*S[-2, 3, 1, -1, Infinity] + 6*S[-2, 3, 1, 1, Infinity] + (7*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (19*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, 1, -1, Infinity] + 3*S[2, -3, 1, 1, Infinity] - 2*S[2, -2, -2, -1, Infinity] - 2*S[2, -2, -1, -2, Infinity] - S[2, -2, 1, -2, Infinity] + 3*S[2, -2, 1, 2, Infinity] - 2*S[2, -2, 2, -1, Infinity] + 3*S[2, -2, 2, 1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - 2*S[2, -1, -1, -3, Infinity] - S[2, -1, 1, -3, Infinity] + 3*S[2, -1, 1, 3, Infinity] - S[2, -1, 2, -2, Infinity] + 3*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, -1, Infinity] + 3*S[2, -1, 3, 1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - 2*S[2, 1, -2, 2, Infinity] - 2*S[2, 1, -1, 3, Infinity] - 2*S[2, 2, -2, 1, Infinity] - 2*S[2, 2, -1, 2, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, 1, -1, Infinity] + 5*S[3, -2, 1, 1, Infinity] - 3*S[3, -1, -2, -1, Infinity] - 3*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, 1, -2, Infinity] + 5*S[3, -1, 1, 2, Infinity] - 3*S[3, -1, 2, -1, Infinity] + 5*S[3, -1, 2, 1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - 3*S[3, 1, -1, 2, Infinity] - 3*S[3, 2, -1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 6*S[4, -1, 1, 1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 2*S[-3, -1, -1, -1, -1, Infinity] + 2*S[-3, -1, -1, 1, -1, Infinity] - 6*S[-3, -1, -1, 1, 1, Infinity] + 2*S[-3, -1, 1, -1, 1, Infinity] + 2*S[-3, 1, -1, -1, -1, Infinity] - 6*S[-3, 1, -1, -1, 1, Infinity] + 2*S[-3, 1, -1, 1, -1, Infinity] - 6*S[-3, 1, 1, -1, -1, Infinity] + 2*S[-3, 1, 1, -1, 1, Infinity] - 6*S[-3, 1, 1, 1, -1, Infinity] + S[-2, -2, -1, -1, -1, Infinity] + S[-2, -2, -1, 1, -1, Infinity] - 3*S[-2, -2, -1, 1, 1, Infinity] + S[-2, -2, 1, -1, 1, Infinity] + S[-2, -1, -2, -1, -1, Infinity] + S[-2, -1, -2, 1, -1, Infinity] - 3*S[-2, -1, -2, 1, 1, Infinity] + S[-2, -1, -1, -2, -1, Infinity] + S[-2, -1, -1, -1, -2, Infinity] - 3*S[-2, -1, -1, 1, 2, Infinity] + S[-2, -1, -1, 2, -1, Infinity] - 3*S[-2, -1, -1, 2, 1, Infinity] + S[-2, -1, 1, -2, 1, Infinity] + S[-2, -1, 1, -1, 2, Infinity] + S[-2, -1, 2, -1, 1, Infinity] + S[-2, 1, -2, -1, -1, Infinity] - 3*S[-2, 1, -2, -1, 1, Infinity] + S[-2, 1, -2, 1, -1, Infinity] + S[-2, 1, -1, -2, -1, Infinity] - 3*S[-2, 1, -1, -2, 1, Infinity] - 3*S[-2, 1, -1, -1, 2, Infinity] + S[-2, 1, -1, 1, -2, Infinity] + S[-2, 1, -1, 2, -1, Infinity] - 3*S[-2, 1, 1, -2, -1, Infinity] - 3*S[-2, 1, 1, -1, -2, Infinity] - 3*S[-2, 1, 1, 2, -1, Infinity] - 3*S[-2, 1, 2, -1, -1, Infinity] + S[-2, 1, 2, -1, 1, Infinity] - 3*S[-2, 1, 2, 1, -1, Infinity] + S[-2, 2, -1, -1, -1, Infinity] - 3*S[-2, 2, -1, -1, 1, Infinity] + S[-2, 2, -1, 1, -1, Infinity] - 3*S[-2, 2, 1, -1, -1, Infinity] + S[-2, 2, 1, -1, 1, Infinity] - 3*S[-2, 2, 1, 1, -1, Infinity] - (7*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + S[2, -2, -1, -1, 1, Infinity] + S[2, -2, 1, -1, -1, Infinity] + S[2, -2, 1, 1, -1, Infinity] - 3*S[2, -2, 1, 1, 1, Infinity] + S[2, -1, -2, -1, 1, Infinity] + S[2, -1, -1, -2, 1, Infinity] + S[2, -1, -1, -1, 2, Infinity] + S[2, -1, 1, -2, -1, Infinity] + S[2, -1, 1, -1, -2, Infinity] - 3*S[2, -1, 1, 1, 2, Infinity] + S[2, -1, 1, 2, -1, Infinity] - 3*S[2, -1, 1, 2, 1, Infinity] + S[2, -1, 2, -1, -1, Infinity] + S[2, -1, 2, 1, -1, Infinity] - 3*S[2, -1, 2, 1, 1, Infinity] + S[2, 1, -2, 1, 1, Infinity] + S[2, 1, -1, 1, 2, Infinity] + S[2, 1, -1, 2, 1, Infinity] + S[2, 2, -1, 1, 1, Infinity] + 2*S[3, -1, -1, -1, 1, Infinity] + 2*S[3, -1, 1, -1, -1, Infinity] + 2*S[3, -1, 1, 1, -1, Infinity] - 6*S[3, -1, 1, 1, 1, Infinity] + 2*S[3, 1, -1, 1, 1, Infinity]|-1/60*S[-1, Infinity]^5/n^3 + S[-1, Infinity]^5/(60*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) + S[2, Infinity]^2/(32*n^4) - (3*S[2, Infinity]^2)/(80*n^3) + (3*LG[n]*S[2, Infinity]^2)/(80*n^3) - (3*LG[n]*S[2, Infinity]^2)/(80*n^2) - (55*S[3, Infinity])/(128*n^4) + (5*S[3, Infinity])/(32*n^3) + (25*LG[n]*S[3, Infinity])/(96*n^4) - (5*LG[n]*S[3, Infinity])/(16*n^3) + (5*LG[n]^2*S[3, Infinity])/(32*n^3) - (5*LG[n]^2*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (S[2, Infinity]*S[3, Infinity])/(16*n^3) + (S[2, Infinity]*S[3, Infinity])/(16*n^2) - S[5, Infinity]/(16*n^3) + S[5, Infinity]/(16*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{-2, 1, 1, 1, -2}|24*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/12 - (5*S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (S[-1, Infinity]^4*S[3, Infinity])/192 - (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 + (69*S[2, Infinity]^2*S[3, Infinity])/160 - (7*S[-1, Infinity]*S[3, Infinity]^2)/64 + (127*S[2, Infinity]*S[5, Infinity])/64 + 5*S[7, Infinity] - 5*S[-6, -1, Infinity] - 15*S[-6, 1, Infinity] - 4*S[-5, -2, Infinity] - 15*S[-5, 2, Infinity] - 4*S[-4, -3, Infinity] - 15*S[-4, 3, Infinity] - 4*S[-3, -4, Infinity] - 15*S[-3, 4, Infinity] - 3*S[-2, -5, Infinity] - 12*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] - 5*S[3, -4, Infinity] - 5*S[4, -3, Infinity] - 5*S[5, -2, Infinity] - 5*S[6, -1, Infinity] + 4*S[-5, -1, -1, Infinity] + 4*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] + 4*S[-4, -2, -1, Infinity] + 4*S[-4, -1, -2, Infinity] + 3*S[-4, 1, -2, Infinity] + 8*S[-4, 1, 2, Infinity] + 4*S[-4, 2, -1, Infinity] + 8*S[-4, 2, 1, Infinity] + 4*S[-3, -3, -1, Infinity] + 4*S[-3, -2, -2, Infinity] + 4*S[-3, -1, -3, Infinity] + 3*S[-3, 1, -3, Infinity] + 8*S[-3, 1, 3, Infinity] + 3*S[-3, 2, -2, Infinity] + 8*S[-3, 2, 2, Infinity] + 4*S[-3, 3, -1, Infinity] + 8*S[-3, 3, 1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -1, -4, Infinity] + 2*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + 2*S[-2, 2, -3, Infinity] + 6*S[-2, 2, 3, Infinity] + 2*S[-2, 3, -2, Infinity] + 6*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] + 3*S[2, -4, 1, Infinity] + 3*S[2, -3, 2, Infinity] + 3*S[2, -2, 3, Infinity] + 3*S[2, -1, 4, Infinity] + 4*S[3, -3, 1, Infinity] + 4*S[3, -2, 2, Infinity] + 4*S[3, -1, 3, Infinity] + 4*S[4, -2, 1, Infinity] + 4*S[4, -1, 2, Infinity] + 4*S[5, -1, 1, Infinity] - 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, 1, -1, Infinity] - 3*S[-4, 1, 1, 1, Infinity] - 3*S[-3, -2, -1, 1, Infinity] - 3*S[-3, -1, -2, 1, Infinity] - 3*S[-3, -1, -1, 2, Infinity] - 3*S[-3, 1, -2, -1, Infinity] - 3*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, 1, -2, Infinity] - 3*S[-3, 1, 1, 2, Infinity] - 3*S[-3, 1, 2, -1, Infinity] - 3*S[-3, 1, 2, 1, Infinity] - 3*S[-3, 2, -1, -1, Infinity] - 3*S[-3, 2, 1, -1, Infinity] - 3*S[-3, 2, 1, 1, Infinity] - 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -2, -2, 1, Infinity] - 2*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -1, -3, 1, Infinity] - 2*S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -1, -3, Infinity] - S[-2, 1, 1, -3, Infinity] - 2*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, -2, Infinity] - 2*S[-2, 1, 2, 2, Infinity] - 2*S[-2, 1, 3, -1, Infinity] - 2*S[-2, 1, 3, 1, Infinity] - 2*S[-2, 2, -2, -1, Infinity] - 2*S[-2, 2, -1, -2, Infinity] - S[-2, 2, 1, -2, Infinity] - 2*S[-2, 2, 1, 2, Infinity] - 2*S[-2, 2, 2, -1, Infinity] - 2*S[-2, 2, 2, 1, Infinity] - 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, 1, -1, Infinity] - 2*S[-2, 3, 1, 1, Infinity] - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 - 2*S[2, -3, 1, 1, Infinity] - 2*S[2, -2, 1, 2, Infinity] - 2*S[2, -2, 2, 1, Infinity] - 2*S[2, -1, 1, 3, Infinity] - 2*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, 1, Infinity] - 3*S[3, -2, 1, 1, Infinity] - 3*S[3, -1, 1, 2, Infinity] - 3*S[3, -1, 2, 1, Infinity] - 3*S[4, -1, 1, 1, Infinity] + 2*S[-3, -1, -1, 1, 1, Infinity] + 2*S[-3, 1, -1, -1, 1, Infinity] + 2*S[-3, 1, 1, -1, -1, Infinity] + 2*S[-3, 1, 1, 1, -1, Infinity] + S[-2, -2, -1, 1, 1, Infinity] + S[-2, -1, -2, 1, 1, Infinity] + S[-2, -1, -1, 1, 2, Infinity] + S[-2, -1, -1, 2, 1, Infinity] + S[-2, 1, -2, -1, 1, Infinity] + S[-2, 1, -1, -2, 1, Infinity] + S[-2, 1, -1, -1, 2, Infinity] + S[-2, 1, 1, -2, -1, Infinity] + S[-2, 1, 1, -1, -2, Infinity] + S[-2, 1, 1, 2, -1, Infinity] + S[-2, 1, 2, -1, -1, Infinity] + S[-2, 1, 2, 1, -1, Infinity] + S[-2, 2, -1, -1, 1, Infinity] + S[-2, 2, 1, -1, -1, Infinity] + S[-2, 2, 1, 1, -1, Infinity] + (5*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + S[2, -2, 1, 1, 1, Infinity] + S[2, -1, 1, 1, 2, Infinity] + S[2, -1, 1, 2, 1, Infinity] + S[2, -1, 2, 1, 1, Infinity] + 2*S[3, -1, 1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(288*n^4) + S[-1, Infinity]^4/(48*n^3) - (LG[n]*S[-1, Infinity]^4)/(48*n^3) + (LG[n]*S[-1, Infinity]^4)/(48*n^2) + S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(60*n^2) + S[2, Infinity]/(6*n^4) - (11*LG[n]*S[2, Infinity])/(32*n^4) + (LG[n]*S[2, Infinity])/(8*n^3) + (5*LG[n]^2*S[2, Infinity])/(48*n^4) - (LG[n]^2*S[2, Infinity])/(8*n^3) + (LG[n]^3*S[2, Infinity])/(24*n^3) - (LG[n]^3*S[2, Infinity])/(24*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) + (13*S[2, Infinity]^2)/(48*n^4) - (13*S[2, Infinity]^2)/(40*n^3) + (13*LG[n]*S[2, Infinity]^2)/(40*n^3) - (13*LG[n]*S[2, Infinity]^2)/(40*n^2) - (11*S[3, Infinity])/(128*n^4) + S[3, Infinity]/(32*n^3) + (5*LG[n]*S[3, Infinity])/(96*n^4) - (LG[n]*S[3, Infinity])/(16*n^3) + (LG[n]^2*S[3, Infinity])/(32*n^3) - (LG[n]^2*S[3, Infinity])/(32*n^2) + (35*S[-1, Infinity]*S[3, Infinity])/(96*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^3) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (11*S[2, Infinity]*S[3, Infinity])/(96*n^3) - (11*S[2, Infinity]*S[3, Infinity])/(96*n^2) + S[5, Infinity]/(2*n^3) - S[5, Infinity]/(2*n^2) + (5*S[-1, 1, 1, 1, Infinity])/(12*n^4) - S[-1, 1, 1, 1, Infinity]/(2*n^3) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^2)
{1, -3, 1, 1, 1}|-21*S[-7, Infinity] + S[-1, Infinity]^6/(4320*n^4) - S[-1, Infinity]^6/(432*n^2) + S[-1, Infinity]^6/(72*n) + (LG[n]*S[-1, Infinity]^6)/36 - S[-1, Infinity]^7/30 - (S[-1, Infinity]^4*S[2, Infinity])/(720*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(72*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(12*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/6 + (11*S[-1, Infinity]^5*S[2, Infinity])/40 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (7*S[-1, Infinity]^3*S[2, Infinity]^2)/120 - (17*S[2, Infinity]^3)/(4032*n^4) + (85*S[2, Infinity]^3)/(2016*n^2) - (85*S[2, Infinity]^3)/(336*n) - (85*LG[n]*S[2, Infinity]^3)/168 + (1049*S[-1, Infinity]*S[2, Infinity]^3)/840 - (7*S[-1, Infinity]^3*S[3, Infinity])/(2880*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(288*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(48*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/24 + (S[-1, Infinity]^4*S[3, Infinity])/2 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (25*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 - (41*S[2, Infinity]^2*S[3, Infinity])/192 + (41*S[3, Infinity]^2)/(7680*n^4) - (41*S[3, Infinity]^2)/(768*n^2) + (41*S[3, Infinity]^2)/(128*n) + (41*LG[n]*S[3, Infinity]^2)/64 + (23*S[-1, Infinity]*S[3, Infinity]^2)/64 - (31*S[-1, Infinity]*S[5, Infinity])/(3840*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(384*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(64*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (17*S[-1, Infinity]^2*S[5, Infinity])/8 + (43*S[2, Infinity]*S[5, Infinity])/24 + 5*S[7, Infinity] + (161*S[-6, 1, Infinity])/6 - S[-5, -1, Infinity]/(240*n^4) + S[-5, -1, Infinity]/(24*n^2) - S[-5, -1, Infinity]/(4*n) - (LG[n]*S[-5, -1, Infinity])/2 - S[-1, Infinity]*S[-5, -1, Infinity] + (85*S[-5, 2, Infinity])/3 - (5*S[-4, -3, Infinity])/2 + (161*S[-4, 3, Infinity])/6 - (29*S[-3, -4, Infinity])/6 + (137*S[-3, 4, Infinity])/6 - (16*S[-2, -5, Infinity])/3 + (101*S[-2, 5, Infinity])/6 - (10*S[-1, -6, Infinity])/3 + (28*S[-1, 6, Infinity])/3 - 25*S[-5, 1, 1, Infinity] - (47*S[-4, 1, 2, Infinity])/2 - (47*S[-4, 2, 1, Infinity])/2 + (7*S[-3, 1, -3, Infinity])/3 - (62*S[-3, 1, 3, Infinity])/3 - 21*S[-3, 2, 2, Infinity] - (62*S[-3, 3, 1, Infinity])/3 + (9*S[-2, 1, -4, Infinity])/2 - (33*S[-2, 1, 4, Infinity])/2 + (11*S[-2, 2, -3, Infinity])/6 - (103*S[-2, 2, 3, Infinity])/6 - (103*S[-2, 3, 2, Infinity])/6 - (33*S[-2, 4, 1, Infinity])/2 + 4*S[-1, 1, -5, Infinity] - 11*S[-1, 1, 5, Infinity] + 3*S[-1, 2, -4, Infinity] - 12*S[-1, 2, 4, Infinity] + (4*S[-1, 3, -3, Infinity])/3 - (37*S[-1, 3, 3, Infinity])/3 - 12*S[-1, 4, 2, Infinity] - 11*S[-1, 5, 1, Infinity] + 15*S[-4, 1, 1, 1, Infinity] + 13*S[-3, 1, 1, 2, Infinity] + 13*S[-3, 1, 2, 1, Infinity] + 13*S[-3, 2, 1, 1, Infinity] - S[-2, 1, 1, -3, Infinity] + 11*S[-2, 1, 1, 3, Infinity] + 11*S[-2, 1, 2, 2, Infinity] + 11*S[-2, 1, 3, 1, Infinity] + 11*S[-2, 2, 1, 2, Infinity] + 11*S[-2, 2, 2, 1, Infinity] + 11*S[-2, 3, 1, 1, Infinity] - 3*S[-1, 1, 1, -4, Infinity] - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (4*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 9*S[-1, 1, 1, 4, Infinity] - S[-1, 1, 2, -3, Infinity] + 9*S[-1, 1, 2, 3, Infinity] + 9*S[-1, 1, 3, 2, Infinity] + 9*S[-1, 1, 4, 1, Infinity] - S[-1, 2, 1, -3, Infinity] + 9*S[-1, 2, 1, 3, Infinity] + 9*S[-1, 2, 2, 2, Infinity] + 9*S[-1, 2, 3, 1, Infinity] + 9*S[-1, 3, 1, 2, Infinity] + 9*S[-1, 3, 2, 1, Infinity] + 9*S[-1, 4, 1, 1, Infinity] - 4*S[-3, 1, 1, 1, 1, Infinity] - 4*S[-2, 1, 1, 1, 2, Infinity] - 4*S[-2, 1, 1, 2, 1, Infinity] - 4*S[-2, 1, 2, 1, 1, Infinity] - 4*S[-2, 2, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(60*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(6*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 3, Infinity] - 4*S[-1, 1, 1, 2, 2, Infinity] - 4*S[-1, 1, 1, 3, 1, Infinity] - 4*S[-1, 1, 2, 1, 2, Infinity] - 4*S[-1, 1, 2, 2, 1, Infinity] - 4*S[-1, 1, 3, 1, 1, Infinity] - 4*S[-1, 2, 1, 1, 2, Infinity] - 4*S[-1, 2, 1, 2, 1, Infinity] - 4*S[-1, 2, 2, 1, 1, Infinity] - 4*S[-1, 3, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(60*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(6*n^2) - S[-1, 1, 1, 1, 1, 1, Infinity]/n - 2*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 8*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^3/(24*n^4) + (LG[n]*S[2, Infinity])/(8*n^4) + S[3, Infinity]/(12*n^4)
{1, -2, -2, 1, 1}|-263/(13824*n^4) + 1/(54*n^3) - LG[n]/(36*n^4) + LG[n]/(27*n^3) - (17*LG[n]^2)/(192*n^4) + LG[n]^2/(36*n^3) - 13*S[-7, Infinity] - (17*S[2, Infinity])/(192*n^4) + S[2, Infinity]/(36*n^3) + (S[-1, Infinity]^4*S[2, Infinity])/(1920*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(192*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(32*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/16 + (S[-1, Infinity]^5*S[2, Infinity])/60 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(320*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(32*n^2) - (3*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 - (11*S[2, Infinity]^3)/(2688*n^4) + (55*S[2, Infinity]^3)/(1344*n^2) - (55*S[2, Infinity]^3)/(224*n) - (55*LG[n]*S[2, Infinity]^3)/112 + (S[-1, Infinity]^4*S[3, Infinity])/96 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(640*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(64*n^2) - (21*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) - (21*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (9*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (201*S[2, Infinity]^2*S[3, Infinity])/320 + (3*S[3, Infinity]^2)/(1024*n^4) - (15*S[3, Infinity]^2)/(512*n^2) + (45*S[3, Infinity]^2)/(256*n) + (45*LG[n]*S[3, Infinity]^2)/128 - (7*S[-1, Infinity]*S[3, Infinity]^2)/32 + (39*S[2, Infinity]*S[5, Infinity])/64 - 25*S[7, Infinity] - (15*S[-6, -1, Infinity])/2 + 15*S[-6, 1, Infinity] + 9*S[-5, 2, Infinity] + 6*S[-4, -3, Infinity] + 6*S[-4, 3, Infinity] + 9*S[-3, -4, Infinity] + 5*S[-3, 4, Infinity] + 6*S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] + 6*S[2, -5, Infinity] + 9*S[2, 5, Infinity] + (17*S[3, -4, Infinity])/2 + (29*S[3, 4, Infinity])/2 + (13*S[4, -3, Infinity])/2 + (31*S[4, 3, Infinity])/2 + S[5, -2, Infinity]/2 + (33*S[5, 2, Infinity])/2 - (15*S[6, -1, Infinity])/2 + 22*S[6, 1, Infinity] - 2*S[-5, -1, -1, Infinity] + 4*S[-5, -1, 1, Infinity] - 2*S[-5, 1, -1, Infinity] - 4*S[-5, 1, 1, Infinity] - S[-4, -2, -1, Infinity]/2 - 3*S[-4, -2, 1, Infinity] - S[-4, -1, -2, Infinity]/2 - (3*S[-4, -1, 2, Infinity])/2 - 4*S[-4, 1, 2, Infinity] - S[-4, 2, -1, Infinity]/2 - 4*S[-4, 2, 1, Infinity] - 6*S[-3, -3, 1, Infinity] - 4*S[-3, -2, 2, Infinity] - 3*S[-3, -1, 3, Infinity] - S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - 4*S[-3, 2, 2, Infinity] - 4*S[-3, 3, 1, Infinity] - 3*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - 3*S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - 3*S[-2, 3, 2, Infinity] - 3*S[-2, 4, 1, Infinity] + (5*S[2, -4, -1, Infinity])/2 - 6*S[2, -4, 1, Infinity] - S[2, -3, -2, Infinity] - 3*S[2, -3, 2, Infinity] - 2*S[2, -2, -3, Infinity] - S[2, -2, 3, Infinity] - 5*S[2, 1, -4, Infinity] - (11*S[2, 1, 4, Infinity])/2 - 3*S[2, 2, -3, Infinity] - (11*S[2, 2, 3, Infinity])/2 - S[2, 3, -2, Infinity]/2 - (11*S[2, 3, 2, Infinity])/2 + (5*S[2, 4, -1, Infinity])/2 - 7*S[2, 4, 1, Infinity] + 3*S[3, -3, -1, Infinity] - 7*S[3, -3, 1, Infinity] - (3*S[3, -2, -2, Infinity])/2 - (5*S[3, -2, 2, Infinity])/2 - 3*S[3, -1, -3, Infinity] - 6*S[3, 1, -3, Infinity] - 10*S[3, 1, 3, Infinity] - 2*S[3, 2, -2, Infinity] - 10*S[3, 2, 2, Infinity] + 3*S[3, 3, -1, Infinity] - 12*S[3, 3, 1, Infinity] + 3*S[4, -2, -1, Infinity] - 5*S[4, -2, 1, Infinity] - (3*S[4, -1, -2, Infinity])/2 - S[4, -1, 2, Infinity]/2 - 3*S[4, 1, -2, Infinity] - 11*S[4, 1, 2, Infinity] + 3*S[4, 2, -1, Infinity] - 13*S[4, 2, 1, Infinity] + 4*S[5, -1, -1, Infinity] - 2*S[5, -1, 1, Infinity] + 4*S[5, 1, -1, Infinity] - 15*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] - 3*S[-3, -2, -1, -1, Infinity] + 3*S[-3, -2, -1, 1, Infinity] - 3*S[-3, -2, 1, -1, Infinity] + 5*S[-3, -2, 1, 1, Infinity] - 3*S[-3, -1, -2, -1, Infinity] + 3*S[-3, -1, -2, 1, Infinity] - 2*S[-3, -1, -1, -2, Infinity] + 3*S[-3, -1, -1, 2, Infinity] - 3*S[-3, -1, 1, -2, Infinity] + 3*S[-3, -1, 1, 2, Infinity] - 3*S[-3, -1, 2, -1, Infinity] + 4*S[-3, -1, 2, 1, Infinity] + 3*S[-3, 1, -2, -1, Infinity] - 2*S[-3, 1, -2, 1, Infinity] + 3*S[-3, 1, -1, -2, Infinity] - 2*S[-3, 1, -1, 2, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 3*S[-3, 1, 2, -1, Infinity] + 3*S[-3, 2, -1, -1, Infinity] - 3*S[-3, 2, -1, 1, Infinity] + 3*S[-3, 2, 1, -1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, -1, 1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] + S[-2, -3, 1, 1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, -2, 1, Infinity] - S[-2, -2, -1, -2, Infinity] + 2*S[-2, -2, -1, 2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - S[-2, -2, 1, 2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, -3, 1, Infinity] - S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, -3, Infinity] + 2*S[-2, -1, -1, 3, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - S[-2, -1, 1, 3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 1, -3, -1, Infinity] + S[-2, 1, -3, 1, Infinity] + 2*S[-2, 1, -2, -2, Infinity] + S[-2, 1, -2, 2, Infinity] + 2*S[-2, 1, -1, -3, Infinity] + S[-2, 1, -1, 3, Infinity] + S[-2, 1, 2, -2, Infinity] + 2*S[-2, 1, 3, -1, Infinity] + 2*S[-2, 2, -2, -1, Infinity] - S[-2, 2, -2, 1, Infinity] + 2*S[-2, 2, -1, -2, Infinity] - S[-2, 2, -1, 2, Infinity] + S[-2, 2, 1, -2, Infinity] + 2*S[-2, 2, 2, -1, Infinity] + 2*S[-2, 3, -1, -1, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + 2*S[-2, 3, 1, -1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(80*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^2) - (3*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) - (3*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - S[2, -3, -1, -1, Infinity] + S[2, -3, -1, 1, Infinity] - S[2, -3, 1, -1, Infinity] + 2*S[2, -3, 1, 1, Infinity] - (3*S[2, -2, -2, -1, Infinity])/2 + 2*S[2, -2, -2, 1, Infinity] - (3*S[2, -2, -1, -2, Infinity])/2 + (3*S[2, -2, -1, 2, Infinity])/2 - S[2, -2, 1, -2, Infinity] + 2*S[2, -2, 1, 2, Infinity] - (3*S[2, -2, 2, -1, Infinity])/2 + 2*S[2, -2, 2, 1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[2, -1, -1, -3, Infinity] - S[2, -1, -1, 3, Infinity] + S[2, -1, 1, -3, Infinity] + 2*S[2, -1, 1, 3, Infinity] - S[2, -1, 2, -2, Infinity] + 2*S[2, -1, 2, 2, Infinity] - 2*S[2, -1, 3, -1, Infinity] + 2*S[2, -1, 3, 1, Infinity] + S[2, 1, -3, -1, Infinity] + S[2, 1, -3, 1, Infinity] + (3*S[2, 1, -2, -2, Infinity])/2 - S[2, 1, -2, 2, Infinity]/2 - S[2, 1, -1, -3, Infinity] - 2*S[2, 1, -1, 3, Infinity] + 4*S[2, 1, 1, -3, Infinity] + 3*S[2, 1, 1, 3, Infinity] + (5*S[2, 1, 2, -2, Infinity])/2 + 3*S[2, 1, 2, 2, Infinity] + S[2, 1, 3, -1, Infinity] + 3*S[2, 1, 3, 1, Infinity] + S[2, 2, -2, -1, Infinity] + (3*S[2, 2, -1, -2, Infinity])/2 - (3*S[2, 2, -1, 2, Infinity])/2 + (5*S[2, 2, 1, -2, Infinity])/2 + 3*S[2, 2, 1, 2, Infinity] + S[2, 2, 2, -1, Infinity] + 3*S[2, 2, 2, 1, Infinity] + S[2, 3, -1, -1, Infinity] - S[2, 3, -1, 1, Infinity] + S[2, 3, 1, -1, Infinity] + 3*S[2, 3, 1, 1, Infinity] - 2*S[3, -2, -1, -1, Infinity] + 2*S[3, -2, -1, 1, Infinity] - 2*S[3, -2, 1, -1, Infinity] + 3*S[3, -2, 1, 1, Infinity] - 3*S[3, -1, -2, -1, Infinity] + 4*S[3, -1, -2, 1, Infinity] - 3*S[3, -1, -1, -2, Infinity] + 3*S[3, -1, -1, 2, Infinity] - 2*S[3, -1, 1, -2, Infinity] + 3*S[3, -1, 1, 2, Infinity] - 3*S[3, -1, 2, -1, Infinity] + 3*S[3, -1, 2, 1, Infinity] + 2*S[3, 1, -2, -1, Infinity] + 3*S[3, 1, -1, -2, Infinity] - 3*S[3, 1, -1, 2, Infinity] + 5*S[3, 1, 1, -2, Infinity] + 6*S[3, 1, 1, 2, Infinity] + 2*S[3, 1, 2, -1, Infinity] + 6*S[3, 1, 2, 1, Infinity] + 2*S[3, 2, -1, -1, Infinity] - 2*S[3, 2, -1, 1, Infinity] + 2*S[3, 2, 1, -1, Infinity] + 6*S[3, 2, 1, 1, Infinity] - 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] + 3*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] + 3*S[4, 1, 1, -1, Infinity] + 6*S[4, 1, 1, 1, Infinity] - 2*S[-3, -1, -1, -1, -1, Infinity] + 4*S[-3, -1, -1, -1, 1, Infinity] - 2*S[-3, -1, -1, 1, -1, Infinity] + 4*S[-3, -1, 1, -1, -1, Infinity] - 2*S[-3, -1, 1, -1, 1, Infinity] + 4*S[-3, -1, 1, 1, -1, Infinity] - 6*S[-3, -1, 1, 1, 1, Infinity] - 2*S[-3, 1, -1, -1, -1, Infinity] - 2*S[-3, 1, -1, 1, -1, Infinity] + 4*S[-3, 1, -1, 1, 1, Infinity] - 2*S[-3, 1, 1, -1, 1, Infinity] - S[-2, -2, -1, -1, -1, Infinity] + 2*S[-2, -2, -1, -1, 1, Infinity] - S[-2, -2, -1, 1, -1, Infinity] + 2*S[-2, -2, 1, -1, -1, Infinity] - S[-2, -2, 1, -1, 1, Infinity] + 2*S[-2, -2, 1, 1, -1, Infinity] - S[-2, -1, -2, -1, -1, Infinity] + 2*S[-2, -1, -2, -1, 1, Infinity] - S[-2, -1, -2, 1, -1, Infinity] - S[-2, -1, -1, -2, -1, Infinity] - S[-2, -1, -1, -1, -2, Infinity] - S[-2, -1, -1, 2, -1, Infinity] + 2*S[-2, -1, 1, -2, -1, Infinity] - S[-2, -1, 1, -2, 1, Infinity] - S[-2, -1, 1, -1, 2, Infinity] + 2*S[-2, -1, 1, 1, -2, Infinity] + 2*S[-2, -1, 1, 2, -1, Infinity] + 2*S[-2, -1, 2, -1, -1, Infinity] - S[-2, -1, 2, -1, 1, Infinity] + 2*S[-2, -1, 2, 1, -1, Infinity] - S[-2, 1, -2, -1, -1, Infinity] - S[-2, 1, -2, 1, -1, Infinity] - S[-2, 1, -1, -2, -1, Infinity] - S[-2, 1, -1, 1, -2, Infinity] - S[-2, 1, -1, 2, -1, Infinity] - S[-2, 1, 2, -1, 1, Infinity] - S[-2, 2, -1, -1, -1, Infinity] - S[-2, 2, -1, 1, -1, Infinity] + 2*S[-2, 2, -1, 1, 1, Infinity] - S[-2, 2, 1, -1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + 2*S[2, -2, -1, -1, -1, Infinity] - S[2, -2, -1, -1, 1, Infinity] + 2*S[2, -2, -1, 1, -1, Infinity] - 3*S[2, -2, -1, 1, 1, Infinity] - S[2, -2, 1, -1, -1, Infinity] + 2*S[2, -2, 1, -1, 1, Infinity] - S[2, -2, 1, 1, -1, Infinity] + 2*S[2, -1, -2, -1, -1, Infinity] - S[2, -1, -2, -1, 1, Infinity] + 2*S[2, -1, -2, 1, -1, Infinity] + 2*S[2, -1, -1, -2, -1, Infinity] - S[2, -1, -1, -2, 1, Infinity] - S[2, -1, -1, -1, 2, Infinity] + 2*S[2, -1, -1, 1, -2, Infinity] + 2*S[2, -1, -1, 2, -1, Infinity] - S[2, -1, 1, -2, -1, Infinity] - S[2, -1, 1, -1, -2, Infinity] - S[2, -1, 1, 2, -1, Infinity] - S[2, -1, 2, -1, -1, Infinity] + 2*S[2, -1, 2, -1, 1, Infinity] - S[2, -1, 2, 1, -1, Infinity] + 2*S[2, 1, -2, -1, -1, Infinity] - 3*S[2, 1, -2, -1, 1, Infinity] + 2*S[2, 1, -2, 1, -1, Infinity] - S[2, 1, -2, 1, 1, Infinity] + 2*S[2, 1, -1, -2, -1, Infinity] + 2*S[2, 1, -1, -1, -2, Infinity] - S[2, 1, -1, 1, 2, Infinity] + 2*S[2, 1, -1, 2, -1, Infinity] - S[2, 1, -1, 2, 1, Infinity] - 3*S[2, 1, 1, -2, -1, Infinity] + 2*S[2, 1, 1, -2, 1, Infinity] + 2*S[2, 1, 1, -1, 2, Infinity] - 3*S[2, 1, 1, 1, -2, Infinity] - 3*S[2, 1, 1, 2, -1, Infinity] - 3*S[2, 1, 2, -1, -1, Infinity] + 2*S[2, 1, 2, -1, 1, Infinity] - 3*S[2, 1, 2, 1, -1, Infinity] + 2*S[2, 2, -1, -1, -1, Infinity] - 3*S[2, 2, -1, -1, 1, Infinity] + 2*S[2, 2, -1, 1, -1, Infinity] - S[2, 2, -1, 1, 1, Infinity] - 3*S[2, 2, 1, -1, -1, Infinity] + 2*S[2, 2, 1, -1, 1, Infinity] - 3*S[2, 2, 1, 1, -1, Infinity] + 4*S[3, -1, -1, -1, -1, Infinity] - 2*S[3, -1, -1, -1, 1, Infinity] + 4*S[3, -1, -1, 1, -1, Infinity] - 6*S[3, -1, -1, 1, 1, Infinity] - 2*S[3, -1, 1, -1, -1, Infinity] + 4*S[3, -1, 1, -1, 1, Infinity] - 2*S[3, -1, 1, 1, -1, Infinity] + 4*S[3, 1, -1, -1, -1, Infinity] - 6*S[3, 1, -1, -1, 1, Infinity] + 4*S[3, 1, -1, 1, -1, Infinity] - 2*S[3, 1, -1, 1, 1, Infinity] - 6*S[3, 1, 1, -1, -1, Infinity] + 4*S[3, 1, 1, -1, 1, Infinity] - 6*S[3, 1, 1, 1, -1, Infinity]|(5*S[-1, Infinity]^4)/(192*n^4) - S[-1, Infinity]^4/(96*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(32*n^4) + (S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) - (5*S[2, Infinity]^2)/(64*n^4) + S[2, Infinity]^2/(32*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(64*n^4) + (7*S[-1, Infinity]*S[3, Infinity])/(32*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(8*n^4) + S[-1, 1, 1, 1, Infinity]/(4*n^3)
{1, -2, 1, -2, 1}|1/(128*n^4) + LG[n]/(64*n^4) + 21*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 + (3*S[2, Infinity]^3)/(3200*n^4) - (3*S[2, Infinity]^3)/(320*n^2) + (9*S[2, Infinity]^3)/(160*n) + (9*LG[n]*S[2, Infinity]^3)/80 - (S[-1, Infinity]^4*S[3, Infinity])/24 + (11*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (17*S[2, Infinity]^2*S[3, Infinity])/40 + (5*S[3, Infinity]^2)/(3072*n^4) - (25*S[3, Infinity]^2)/(1536*n^2) + (25*S[3, Infinity]^2)/(256*n) + (25*LG[n]*S[3, Infinity]^2)/128 + (7*S[-1, Infinity]*S[3, Infinity]^2)/8 - (49*S[2, Infinity]*S[5, Infinity])/128 - 21*S[7, Infinity] + 5*S[-6, -1, Infinity] - 30*S[-6, 1, Infinity] - 22*S[-5, 2, Infinity] - S[-4, -3, Infinity] - 17*S[-4, 3, Infinity] - 14*S[-3, 4, Infinity] - 10*S[-2, 5, Infinity] - 4*S[2, -5, Infinity] + 10*S[2, 5, Infinity] - 2*S[3, -4, Infinity] + 15*S[3, 4, Infinity] + 2*S[4, -3, Infinity] + 16*S[4, 3, Infinity] + 5*S[5, -2, Infinity] + 16*S[5, 2, Infinity] + 5*S[6, -1, Infinity] + 16*S[6, 1, Infinity] + 10*S[-5, -1, -1, Infinity] - 10*S[-5, -1, 1, Infinity] + 10*S[-5, 1, -1, Infinity] + 8*S[-5, 1, 1, Infinity] + 7*S[-4, -2, -1, Infinity] - 6*S[-4, -2, 1, Infinity] + 7*S[-4, -1, -2, Infinity] - 6*S[-4, -1, 2, Infinity] + 6*S[-4, 1, -2, Infinity] + 8*S[-4, 1, 2, Infinity] + 7*S[-4, 2, -1, Infinity] + 8*S[-4, 2, 1, Infinity] + 5*S[-3, -3, -1, Infinity] - 5*S[-3, -3, 1, Infinity] + 5*S[-3, -2, -2, Infinity] - 5*S[-3, -2, 2, Infinity] + 5*S[-3, -1, -3, Infinity] - 5*S[-3, -1, 3, Infinity] + 6*S[-3, 1, -3, Infinity] + 8*S[-3, 1, 3, Infinity] + 5*S[-3, 2, -2, Infinity] + 8*S[-3, 2, 2, Infinity] + 5*S[-3, 3, -1, Infinity] + 8*S[-3, 3, 1, Infinity] + 3*S[-2, -4, -1, Infinity] - 3*S[-2, -4, 1, Infinity] + 3*S[-2, -3, -2, Infinity] - 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, -3, Infinity] - 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, -4, Infinity] - 3*S[-2, -1, 4, Infinity] + 6*S[-2, 1, -4, Infinity] + 6*S[-2, 1, 4, Infinity] + 4*S[-2, 2, -3, Infinity] + 6*S[-2, 2, 3, Infinity] + 3*S[-2, 3, -2, Infinity] + 6*S[-2, 3, 2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[-2, 4, 1, Infinity] - 6*S[2, -4, -1, Infinity] + 12*S[2, -4, 1, Infinity] - 3*S[2, -3, -2, Infinity] + 8*S[2, -3, 2, Infinity] - 2*S[2, -2, -3, Infinity] + 5*S[2, -2, 3, Infinity] - 3*S[2, -1, -4, Infinity] + 3*S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 4*S[2, 1, 4, Infinity] - 5*S[2, 2, -3, Infinity] - 4*S[2, 2, 3, Infinity] - 6*S[2, 3, -2, Infinity] - 4*S[2, 3, 2, Infinity] - 6*S[2, 4, -1, Infinity] - 4*S[2, 4, 1, Infinity] - 9*S[3, -3, -1, Infinity] + 15*S[3, -3, 1, Infinity] - 5*S[3, -2, -2, Infinity] + 9*S[3, -2, 2, Infinity] - 5*S[3, -1, -3, Infinity] + 5*S[3, -1, 3, Infinity] - 7*S[3, 1, -3, Infinity] - 6*S[3, 1, 3, Infinity] - 9*S[3, 2, -2, Infinity] - 6*S[3, 2, 2, Infinity] - 9*S[3, 3, -1, Infinity] - 6*S[3, 3, 1, Infinity] - 10*S[4, -2, -1, Infinity] + 13*S[4, -2, 1, Infinity] - 6*S[4, -1, -2, Infinity] + 7*S[4, -1, 2, Infinity] - 10*S[4, 1, -2, Infinity] - 6*S[4, 1, 2, Infinity] - 10*S[4, 2, -1, Infinity] - 6*S[4, 2, 1, Infinity] - 10*S[5, -1, -1, Infinity] + 10*S[5, -1, 1, Infinity] - 10*S[5, 1, -1, Infinity] - 6*S[5, 1, 1, Infinity] - 6*S[-4, -1, -1, 1, Infinity] + 6*S[-4, -1, 1, 1, Infinity] - 6*S[-4, 1, -1, -1, Infinity] - 6*S[-4, 1, 1, -1, Infinity] + S[-3, -2, -1, -1, Infinity] - 6*S[-3, -2, -1, 1, Infinity] + S[-3, -2, 1, -1, Infinity] + 4*S[-3, -2, 1, 1, Infinity] + S[-3, -1, -2, -1, Infinity] - 6*S[-3, -1, -2, 1, Infinity] - 6*S[-3, -1, -1, 2, Infinity] + S[-3, -1, 1, -2, Infinity] + 4*S[-3, -1, 1, 2, Infinity] + S[-3, -1, 2, -1, Infinity] + 4*S[-3, -1, 2, 1, Infinity] - 6*S[-3, 1, -2, -1, Infinity] - 6*S[-3, 1, -1, -2, Infinity] - 4*S[-3, 1, 1, -2, Infinity] - 6*S[-3, 1, 2, -1, Infinity] - 6*S[-3, 2, -1, -1, Infinity] + S[-3, 2, -1, 1, Infinity] - 6*S[-3, 2, 1, -1, Infinity] + S[-2, -3, -1, -1, Infinity] - 4*S[-2, -3, -1, 1, Infinity] + S[-2, -3, 1, -1, Infinity] + 2*S[-2, -3, 1, 1, Infinity] + S[-2, -2, -2, -1, Infinity] - 4*S[-2, -2, -2, 1, Infinity] - 4*S[-2, -2, -1, 2, Infinity] + S[-2, -2, 1, -2, Infinity] + 2*S[-2, -2, 1, 2, Infinity] + S[-2, -2, 2, -1, Infinity] + 2*S[-2, -2, 2, 1, Infinity] + S[-2, -1, -3, -1, Infinity] - 4*S[-2, -1, -3, 1, Infinity] - 4*S[-2, -1, -2, 2, Infinity] - 2*S[-2, -1, -1, -3, Infinity] - 4*S[-2, -1, -1, 3, Infinity] + S[-2, -1, 1, -3, Infinity] + 2*S[-2, -1, 1, 3, Infinity] + S[-2, -1, 2, -2, Infinity] + 2*S[-2, -1, 2, 2, Infinity] + S[-2, -1, 3, -1, Infinity] + 2*S[-2, -1, 3, 1, Infinity] - 4*S[-2, 1, -3, -1, Infinity] - 2*S[-2, 1, -3, 1, Infinity] - 4*S[-2, 1, -2, -2, Infinity] - 2*S[-2, 1, -2, 2, Infinity] - 4*S[-2, 1, -1, -3, Infinity] - 2*S[-2, 1, -1, 3, Infinity] - 2*S[-2, 1, 2, -2, Infinity] - 4*S[-2, 1, 3, -1, Infinity] - 4*S[-2, 2, -2, -1, Infinity] - 4*S[-2, 2, -1, -2, Infinity] - 2*S[-2, 2, 1, -2, Infinity] - 4*S[-2, 2, 2, -1, Infinity] - 4*S[-2, 3, -1, -1, Infinity] + S[-2, 3, -1, 1, Infinity] - 4*S[-2, 3, 1, -1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - S[2, -3, -1, -1, Infinity] + 4*S[2, -3, -1, 1, Infinity] - S[2, -3, 1, -1, Infinity] - 4*S[2, -3, 1, 1, Infinity] + 2*S[2, -2, -2, 1, Infinity] + 2*S[2, -2, -1, 2, Infinity] - 4*S[2, -2, 1, 2, Infinity] - 4*S[2, -2, 2, 1, Infinity] + S[2, -1, -3, -1, Infinity] + 2*S[2, -1, -3, 1, Infinity] + S[2, -1, -2, -2, Infinity] + 2*S[2, -1, -2, 2, Infinity] + S[2, -1, -1, -3, Infinity] + 2*S[2, -1, -1, 3, Infinity] - 2*S[2, -1, 1, -3, Infinity] - 4*S[2, -1, 1, 3, Infinity] - 4*S[2, -1, 2, 2, Infinity] + S[2, -1, 3, -1, Infinity] - 4*S[2, -1, 3, 1, Infinity] + 4*S[2, 1, -3, -1, Infinity] - 3*S[2, 1, -3, 1, Infinity] + 2*S[2, 1, -2, -2, Infinity] - S[2, 1, -2, 2, Infinity] + 2*S[2, 1, -1, -3, Infinity] + S[2, 1, -1, 3, Infinity] + 4*S[2, 1, 1, -3, Infinity] + 4*S[2, 1, 2, -2, Infinity] + 4*S[2, 1, 3, -1, Infinity] + 4*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, -2, 1, Infinity] + 2*S[2, 2, -1, -2, Infinity] + 4*S[2, 2, 1, -2, Infinity] + 4*S[2, 2, 2, -1, Infinity] + 4*S[2, 3, -1, -1, Infinity] - S[2, 3, -1, 1, Infinity] + 4*S[2, 3, 1, -1, Infinity] - S[3, -2, -1, -1, Infinity] + 6*S[3, -2, -1, 1, Infinity] - S[3, -2, 1, -1, Infinity] - 6*S[3, -2, 1, 1, Infinity] + S[3, -1, -2, -1, Infinity] + 4*S[3, -1, -2, 1, Infinity] + S[3, -1, -1, -2, Infinity] + 4*S[3, -1, -1, 2, Infinity] - 6*S[3, -1, 1, 2, Infinity] + S[3, -1, 2, -1, Infinity] - 6*S[3, -1, 2, 1, Infinity] + 6*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, -2, 1, Infinity] + 4*S[3, 1, -1, -2, Infinity] + S[3, 1, -1, 2, Infinity] + 6*S[3, 1, 1, -2, Infinity] + 6*S[3, 1, 2, -1, Infinity] + 6*S[3, 2, -1, -1, Infinity] - S[3, 2, -1, 1, Infinity] + 6*S[3, 2, 1, -1, Infinity] + 6*S[4, -1, -1, 1, Infinity] - 6*S[4, -1, 1, 1, Infinity] + 6*S[4, 1, -1, -1, Infinity] + 6*S[4, 1, 1, -1, Infinity] + 4*S[-3, -1, -1, -1, -1, Infinity] - 4*S[-3, -1, -1, -1, 1, Infinity] + 4*S[-3, -1, -1, 1, -1, Infinity] - 4*S[-3, -1, 1, -1, -1, Infinity] + 4*S[-3, -1, 1, -1, 1, Infinity] - 4*S[-3, -1, 1, 1, -1, Infinity] + 4*S[-3, 1, -1, -1, -1, Infinity] + 4*S[-3, 1, -1, 1, -1, Infinity] - 4*S[-3, 1, -1, 1, 1, Infinity] + 4*S[-3, 1, 1, -1, 1, Infinity] + 2*S[-2, -2, -1, -1, -1, Infinity] - 2*S[-2, -2, -1, -1, 1, Infinity] + 2*S[-2, -2, -1, 1, -1, Infinity] - 2*S[-2, -2, 1, -1, -1, Infinity] + 2*S[-2, -2, 1, -1, 1, Infinity] - 2*S[-2, -2, 1, 1, -1, Infinity] + 2*S[-2, -1, -2, -1, -1, Infinity] - 2*S[-2, -1, -2, -1, 1, Infinity] + 2*S[-2, -1, -2, 1, -1, Infinity] + 2*S[-2, -1, -1, -2, -1, Infinity] + 2*S[-2, -1, -1, -1, -2, Infinity] + 2*S[-2, -1, -1, 2, -1, Infinity] - 2*S[-2, -1, 1, -2, -1, Infinity] + 2*S[-2, -1, 1, -2, 1, Infinity] + 2*S[-2, -1, 1, -1, 2, Infinity] - 2*S[-2, -1, 1, 1, -2, Infinity] - 2*S[-2, -1, 1, 2, -1, Infinity] - 2*S[-2, -1, 2, -1, -1, Infinity] + 2*S[-2, -1, 2, -1, 1, Infinity] - 2*S[-2, -1, 2, 1, -1, Infinity] + 2*S[-2, 1, -2, -1, -1, Infinity] + 2*S[-2, 1, -2, 1, -1, Infinity] + 2*S[-2, 1, -1, -2, -1, Infinity] + 2*S[-2, 1, -1, 1, -2, Infinity] + 2*S[-2, 1, -1, 2, -1, Infinity] + 2*S[-2, 1, 2, -1, 1, Infinity] + 2*S[-2, 2, -1, -1, -1, Infinity] + 2*S[-2, 2, -1, 1, -1, Infinity] - 2*S[-2, 2, -1, 1, 1, Infinity] + 2*S[-2, 2, 1, -1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 2*S[2, -2, -1, -1, -1, Infinity] + 2*S[2, -2, -1, -1, 1, Infinity] - 2*S[2, -2, -1, 1, -1, Infinity] + 2*S[2, -2, 1, -1, -1, Infinity] - 2*S[2, -2, 1, -1, 1, Infinity] + 2*S[2, -2, 1, 1, -1, Infinity] - 2*S[2, -1, -2, -1, -1, Infinity] + 2*S[2, -1, -2, -1, 1, Infinity] - 2*S[2, -1, -2, 1, -1, Infinity] - 2*S[2, -1, -1, -2, -1, Infinity] + 2*S[2, -1, -1, -2, 1, Infinity] + 2*S[2, -1, -1, -1, 2, Infinity] - 2*S[2, -1, -1, 1, -2, Infinity] - 2*S[2, -1, -1, 2, -1, Infinity] + 2*S[2, -1, 1, -2, -1, Infinity] + 2*S[2, -1, 1, -1, -2, Infinity] + 2*S[2, -1, 1, 2, -1, Infinity] + 2*S[2, -1, 2, -1, -1, Infinity] - 2*S[2, -1, 2, -1, 1, Infinity] + 2*S[2, -1, 2, 1, -1, Infinity] - 2*S[2, 1, -2, -1, -1, Infinity] - 2*S[2, 1, -2, 1, -1, Infinity] + 2*S[2, 1, -2, 1, 1, Infinity] - 2*S[2, 1, -1, -2, -1, Infinity] - 2*S[2, 1, -1, -1, -2, Infinity] + 2*S[2, 1, -1, 1, 2, Infinity] - 2*S[2, 1, -1, 2, -1, Infinity] + 2*S[2, 1, -1, 2, 1, Infinity] - 2*S[2, 1, 1, -2, 1, Infinity] - 2*S[2, 1, 1, -1, 2, Infinity] - 2*S[2, 1, 2, -1, 1, Infinity] - 2*S[2, 2, -1, -1, -1, Infinity] - 2*S[2, 2, -1, 1, -1, Infinity] + 2*S[2, 2, -1, 1, 1, Infinity] - 2*S[2, 2, 1, -1, 1, Infinity] - 4*S[3, -1, -1, -1, -1, Infinity] + 4*S[3, -1, -1, -1, 1, Infinity] - 4*S[3, -1, -1, 1, -1, Infinity] + 4*S[3, -1, 1, -1, -1, Infinity] - 4*S[3, -1, 1, -1, 1, Infinity] + 4*S[3, -1, 1, 1, -1, Infinity] - 4*S[3, 1, -1, -1, -1, Infinity] - 4*S[3, 1, -1, 1, -1, Infinity] + 4*S[3, 1, -1, 1, 1, Infinity] - 4*S[3, 1, 1, -1, 1, Infinity]|(3*S[2, Infinity]^2)/(64*n^4) - (3*S[2, Infinity]^2)/(160*n^3) - (15*S[3, Infinity])/(64*n^4) + (25*LG[n]*S[3, Infinity])/(64*n^4) - (5*LG[n]*S[3, Infinity])/(32*n^3)
{1, -2, 1, 1, -2}|-36*S[-7, Infinity] - (S[-1, Infinity]^4*S[2, Infinity])/(1152*n^4) + (5*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) - (5*S[-1, Infinity]^4*S[2, Infinity])/(96*n) - (5*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(192*n^4) - (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (5*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (17*S[2, Infinity]^3)/(2520*n^4) - (17*S[2, Infinity]^3)/(252*n^2) + (17*S[2, Infinity]^3)/(42*n) + (17*LG[n]*S[2, Infinity]^3)/21 + (S[-1, Infinity]^4*S[3, Infinity])/24 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(384*n^4) - (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (35*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (57*S[2, Infinity]^2*S[3, Infinity])/160 + (131*S[3, Infinity]^2)/(15360*n^4) - (131*S[3, Infinity]^2)/(1536*n^2) + (131*S[3, Infinity]^2)/(256*n) + (131*LG[n]*S[3, Infinity]^2)/128 - (7*S[-1, Infinity]*S[3, Infinity]^2)/8 - 19*S[7, Infinity] + 15*S[-6, -1, Infinity] + 15*S[-6, 1, Infinity] + 12*S[-5, -2, Infinity] + 15*S[-5, 2, Infinity] + 11*S[-4, -3, Infinity] + 15*S[-4, 3, Infinity] + 11*S[-3, -4, Infinity] + 15*S[-3, 4, Infinity] + 8*S[-2, -5, Infinity] + 12*S[-2, 5, Infinity] + 12*S[2, -5, Infinity] + 3*S[2, 5, Infinity] + 15*S[3, -4, Infinity] + 4*S[3, 4, Infinity] + 15*S[4, -3, Infinity] + 4*S[4, 3, Infinity] + 15*S[5, -2, Infinity] + 4*S[5, 2, Infinity] + 15*S[6, -1, Infinity] + 4*S[6, 1, Infinity] - 8*S[-5, -1, -1, Infinity] - 4*S[-5, -1, 1, Infinity] - 8*S[-5, 1, -1, Infinity] - 4*S[-5, 1, 1, Infinity] - 8*S[-4, -2, -1, Infinity] - 3*S[-4, -2, 1, Infinity] - 8*S[-4, -1, -2, Infinity] - 3*S[-4, -1, 2, Infinity] - 6*S[-4, 1, -2, Infinity] - 4*S[-4, 1, 2, Infinity] - 8*S[-4, 2, -1, Infinity] - 4*S[-4, 2, 1, Infinity] - 8*S[-3, -3, -1, Infinity] - 3*S[-3, -3, 1, Infinity] - 8*S[-3, -2, -2, Infinity] - 3*S[-3, -2, 2, Infinity] - 8*S[-3, -1, -3, Infinity] - 3*S[-3, -1, 3, Infinity] - 5*S[-3, 1, -3, Infinity] - 4*S[-3, 1, 3, Infinity] - 6*S[-3, 2, -2, Infinity] - 4*S[-3, 2, 2, Infinity] - 8*S[-3, 3, -1, Infinity] - 4*S[-3, 3, 1, Infinity] - 6*S[-2, -4, -1, Infinity] - 2*S[-2, -4, 1, Infinity] - 6*S[-2, -3, -2, Infinity] - 2*S[-2, -3, 2, Infinity] - 6*S[-2, -2, -3, Infinity] - 2*S[-2, -2, 3, Infinity] - 6*S[-2, -1, -4, Infinity] - 2*S[-2, -1, 4, Infinity] - 3*S[-2, 1, -4, Infinity] - 3*S[-2, 1, 4, Infinity] - 3*S[-2, 2, -3, Infinity] - 3*S[-2, 2, 3, Infinity] - 4*S[-2, 3, -2, Infinity] - 3*S[-2, 3, 2, Infinity] - 6*S[-2, 4, -1, Infinity] - 3*S[-2, 4, 1, Infinity] - 3*S[2, -4, -1, Infinity] - 6*S[2, -4, 1, Infinity] - 2*S[2, -3, -2, Infinity] - 6*S[2, -3, 2, Infinity] - 2*S[2, -2, -3, Infinity] - 6*S[2, -2, 3, Infinity] - 2*S[2, -1, -4, Infinity] - 6*S[2, -1, 4, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 4, -1, Infinity] - 4*S[3, -3, -1, Infinity] - 8*S[3, -3, 1, Infinity] - 3*S[3, -2, -2, Infinity] - 8*S[3, -2, 2, Infinity] - 3*S[3, -1, -3, Infinity] - 8*S[3, -1, 3, Infinity] - 4*S[3, 1, -3, Infinity] - 4*S[3, 2, -2, Infinity] - 4*S[3, 3, -1, Infinity] - 4*S[4, -2, -1, Infinity] - 8*S[4, -2, 1, Infinity] - 3*S[4, -1, -2, Infinity] - 8*S[4, -1, 2, Infinity] - 4*S[4, 1, -2, Infinity] - 4*S[4, 2, -1, Infinity] - 4*S[5, -1, -1, Infinity] - 8*S[5, -1, 1, Infinity] - 4*S[5, 1, -1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, -1, 1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] + 3*S[-4, 1, -1, -1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + 3*S[-4, 1, 1, -1, Infinity] + 3*S[-3, -2, -1, -1, Infinity] + 3*S[-3, -2, -1, 1, Infinity] + 3*S[-3, -2, 1, -1, Infinity] + 3*S[-3, -1, -2, -1, Infinity] + 3*S[-3, -1, -2, 1, Infinity] + 2*S[-3, -1, -1, -2, Infinity] + 3*S[-3, -1, -1, 2, Infinity] + 3*S[-3, -1, 1, -2, Infinity] + 3*S[-3, -1, 2, -1, Infinity] + 3*S[-3, 1, -2, -1, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + 3*S[-3, 1, -1, -2, Infinity] + 2*S[-3, 1, -1, 2, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 3*S[-3, 1, 2, -1, Infinity] + 3*S[-3, 2, -1, -1, Infinity] + 3*S[-3, 2, -1, 1, Infinity] + 3*S[-3, 2, 1, -1, Infinity] + 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, -1, 1, Infinity] + 2*S[-2, -3, 1, -1, Infinity] + 2*S[-2, -2, -2, -1, Infinity] + 2*S[-2, -2, -2, 1, Infinity] + S[-2, -2, -1, -2, Infinity] + 2*S[-2, -2, -1, 2, Infinity] + 2*S[-2, -2, 1, -2, Infinity] + 2*S[-2, -2, 2, -1, Infinity] + 2*S[-2, -1, -3, -1, Infinity] + 2*S[-2, -1, -3, 1, Infinity] + S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, -2, 2, Infinity] + S[-2, -1, -1, -3, Infinity] + 2*S[-2, -1, -1, 3, Infinity] + 2*S[-2, -1, 1, -3, Infinity] + 2*S[-2, -1, 2, -2, Infinity] + 2*S[-2, -1, 3, -1, Infinity] + 2*S[-2, 1, -3, -1, Infinity] + S[-2, 1, -3, 1, Infinity] + 2*S[-2, 1, -2, -2, Infinity] + S[-2, 1, -2, 2, Infinity] + 2*S[-2, 1, -1, -3, Infinity] + S[-2, 1, -1, 3, Infinity] + S[-2, 1, 2, -2, Infinity] + 2*S[-2, 1, 3, -1, Infinity] + 2*S[-2, 2, -2, -1, Infinity] + S[-2, 2, -2, 1, Infinity] + 2*S[-2, 2, -1, -2, Infinity] + S[-2, 2, -1, 2, Infinity] + S[-2, 2, 1, -2, Infinity] + 2*S[-2, 2, 2, -1, Infinity] + 2*S[-2, 3, -1, -1, Infinity] + 2*S[-2, 3, -1, 1, Infinity] + 2*S[-2, 3, 1, -1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(48*n^4) - (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (5*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[2, -3, -1, -1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + 2*S[2, -3, 1, 1, Infinity] + 2*S[2, -2, -2, -1, Infinity] + 2*S[2, -2, -1, -2, Infinity] + S[2, -2, 1, -2, Infinity] + 2*S[2, -2, 1, 2, Infinity] + 2*S[2, -2, 2, -1, Infinity] + 2*S[2, -2, 2, 1, Infinity] + 2*S[2, -1, -3, -1, Infinity] + 2*S[2, -1, -2, -2, Infinity] + 2*S[2, -1, -1, -3, Infinity] + S[2, -1, 1, -3, Infinity] + 2*S[2, -1, 1, 3, Infinity] + S[2, -1, 2, -2, Infinity] + 2*S[2, -1, 2, 2, Infinity] + 2*S[2, -1, 3, -1, Infinity] + 2*S[2, -1, 3, 1, Infinity] + 2*S[2, 1, -3, 1, Infinity] + 2*S[2, 1, -2, 2, Infinity] + 2*S[2, 1, -1, 3, Infinity] + 2*S[2, 2, -2, 1, Infinity] + 2*S[2, 2, -1, 2, Infinity] + 2*S[2, 3, -1, 1, Infinity] + 3*S[3, -2, -1, -1, Infinity] + 3*S[3, -2, 1, -1, Infinity] + 3*S[3, -2, 1, 1, Infinity] + 3*S[3, -1, -2, -1, Infinity] + 3*S[3, -1, -1, -2, Infinity] + 2*S[3, -1, 1, -2, Infinity] + 3*S[3, -1, 1, 2, Infinity] + 3*S[3, -1, 2, -1, Infinity] + 3*S[3, -1, 2, 1, Infinity] + 3*S[3, 1, -2, 1, Infinity] + 3*S[3, 1, -1, 2, Infinity] + 3*S[3, 2, -1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] + 3*S[4, -1, 1, -1, Infinity] + 3*S[4, -1, 1, 1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 2*S[-3, -1, -1, -1, -1, Infinity] - 2*S[-3, -1, -1, 1, -1, Infinity] - 2*S[-3, -1, 1, -1, 1, Infinity] - 2*S[-3, 1, -1, -1, -1, Infinity] - 2*S[-3, 1, -1, 1, -1, Infinity] - 2*S[-3, 1, 1, -1, 1, Infinity] - S[-2, -2, -1, -1, -1, Infinity] - S[-2, -2, -1, 1, -1, Infinity] - S[-2, -2, 1, -1, 1, Infinity] - S[-2, -1, -2, -1, -1, Infinity] - S[-2, -1, -2, 1, -1, Infinity] - S[-2, -1, -1, -2, -1, Infinity] - S[-2, -1, -1, -1, -2, Infinity] - S[-2, -1, -1, 2, -1, Infinity] - S[-2, -1, 1, -2, 1, Infinity] - S[-2, -1, 1, -1, 2, Infinity] - S[-2, -1, 2, -1, 1, Infinity] - S[-2, 1, -2, -1, -1, Infinity] - S[-2, 1, -2, 1, -1, Infinity] - S[-2, 1, -1, -2, -1, Infinity] - S[-2, 1, -1, 1, -2, Infinity] - S[-2, 1, -1, 2, -1, Infinity] - S[-2, 1, 2, -1, 1, Infinity] - S[-2, 2, -1, -1, -1, Infinity] - S[-2, 2, -1, 1, -1, Infinity] - S[-2, 2, 1, -1, 1, Infinity] - S[2, -2, -1, -1, 1, Infinity] - S[2, -2, 1, -1, -1, Infinity] - S[2, -2, 1, 1, -1, Infinity] - S[2, -1, -2, -1, 1, Infinity] - S[2, -1, -1, -2, 1, Infinity] - S[2, -1, -1, -1, 2, Infinity] - S[2, -1, 1, -2, -1, Infinity] - S[2, -1, 1, -1, -2, Infinity] - S[2, -1, 1, 2, -1, Infinity] - S[2, -1, 2, -1, -1, Infinity] - S[2, -1, 2, 1, -1, Infinity] - S[2, 1, -2, 1, 1, Infinity] - S[2, 1, -1, 1, 2, Infinity] - S[2, 1, -1, 2, 1, Infinity] - S[2, 2, -1, 1, 1, Infinity] - 2*S[3, -1, -1, -1, 1, Infinity] - 2*S[3, -1, 1, -1, -1, Infinity] - 2*S[3, -1, 1, 1, -1, Infinity] - 2*S[3, 1, -1, 1, 1, Infinity]|(-5*S[-1, Infinity]^4)/(192*n^4) + S[-1, Infinity]^4/(96*n^3) + S[2, Infinity]/(16*n^4) - (3*LG[n]*S[2, Infinity])/(16*n^4) + (5*LG[n]^2*S[2, Infinity])/(32*n^4) - (LG[n]^2*S[2, Infinity])/(16*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(32*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) + (13*S[2, Infinity]^2)/(32*n^4) - (13*S[2, Infinity]^2)/(80*n^3) - (3*S[3, Infinity])/(64*n^4) + (5*LG[n]*S[3, Infinity])/(64*n^4) - (LG[n]*S[3, Infinity])/(32*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(64*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(32*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(8*n^4) - S[-1, 1, 1, 1, Infinity]/(4*n^3)
{1, -2, 1, 1, 1}|-1/3600*S[-1, Infinity]^5/n^4 + S[-1, Infinity]^5/(360*n^2) - S[-1, Infinity]^5/(60*n) - (LG[n]*S[-1, Infinity]^5)/30 + S[-1, Infinity]^6/36 + (S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/6 - (7*S[-1, Infinity]^4*S[2, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (9*S[2, Infinity]^3)/40 + (7*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/16 - (7*S[-1, Infinity]^3*S[3, Infinity])/24 - (7*S[2, Infinity]*S[3, Infinity])/(1920*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(192*n^2) - (7*S[2, Infinity]*S[3, Infinity])/(32*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/16 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (17*S[3, Infinity]^2)/128 - (9*S[5, Infinity])/(1280*n^4) + (9*S[5, Infinity])/(128*n^2) - (27*S[5, Infinity])/(64*n) - (27*LG[n]*S[5, Infinity])/32 + (31*S[-1, Infinity]*S[5, Infinity])/32 + S[-5, -1, Infinity]/2 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[-1, 1, 1, 1, 1, Infinity]/(120*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(12*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n) - LG[n]*S[-1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 2*S[-1, 1, 1, 1, 1, 1, Infinity]|-1/8*LG[n]/n^4 + (3*LG[n]^2)/(16*n^4) - (5*LG[n]^3)/(48*n^4) + LG[n]^3/(24*n^3) + (3*S[2, Infinity])/(16*n^4) - (5*LG[n]*S[2, Infinity])/(16*n^4) + (LG[n]*S[2, Infinity])/(8*n^3) - (5*S[3, Infinity])/(24*n^4) + S[3, Infinity]/(12*n^3)
{1, 1, -3, 1, 1}|35*S[-7, Infinity] + S[-1, Infinity]^5/(4320*n^4) - S[-1, Infinity]^5/(120*n^3) + S[-1, Infinity]^5/(40*n^2) - S[-1, Infinity]^5/(30*n) + (LG[n]*S[-1, Infinity]^5)/(1800*n^4) - (LG[n]*S[-1, Infinity]^5)/(180*n^2) + (LG[n]*S[-1, Infinity]^5)/(30*n) + (LG[n]^2*S[-1, Infinity]^5)/30 - S[-1, Infinity]^6/(1440*n^4) + S[-1, Infinity]^6/(144*n^2) - S[-1, Infinity]^6/(24*n) - (LG[n]*S[-1, Infinity]^6)/12 + S[-1, Infinity]^7/20 - (S[-1, Infinity]^3*S[2, Infinity])/(864*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(24*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(8*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(360*n^4) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(36*n^2) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/6 + (11*S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) - (11*S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) + (11*S[-1, Infinity]^4*S[2, Infinity])/(48*n) + (11*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 - (77*S[-1, Infinity]^5*S[2, Infinity])/240 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 - (17*S[-1, Infinity]^3*S[2, Infinity]^2)/80 + (19*S[2, Infinity]^3)/(4200*n^4) - (19*S[2, Infinity]^3)/(420*n^2) + (19*S[2, Infinity]^3)/(70*n) + (19*LG[n]*S[2, Infinity]^3)/35 - (1667*S[-1, Infinity]*S[2, Infinity]^3)/840 - (7*S[-1, Infinity]^2*S[3, Infinity])/(2304*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(64*n^3) - (21*S[-1, Infinity]^2*S[3, Infinity])/(64*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(960*n^4) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(96*n^2) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/16 + (7*S[-1, Infinity]^3*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]^3*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]^3*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/8 - (11*S[-1, Infinity]^4*S[3, Infinity])/16 + (S[2, Infinity]*S[3, Infinity])/(768*n^4) - (3*S[2, Infinity]*S[3, Infinity])/(64*n^3) + (9*S[2, Infinity]*S[3, Infinity])/(64*n^2) - (3*S[2, Infinity]*S[3, Infinity])/(16*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(320*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (3*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) + (3*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (5*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (77*S[2, Infinity]^2*S[3, Infinity])/320 - S[3, Infinity]^2/(320*n^4) + S[3, Infinity]^2/(32*n^2) - (3*S[3, Infinity]^2)/(16*n) - (3*LG[n]*S[3, Infinity]^2)/8 - (171*S[-1, Infinity]*S[3, Infinity]^2)/128 + (5*S[5, Infinity])/(3072*n^4) - (15*S[5, Infinity])/(256*n^3) + (45*S[5, Infinity])/(256*n^2) - (15*S[5, Infinity])/(64*n) + (LG[n]*S[5, Infinity])/(256*n^4) - (5*LG[n]*S[5, Infinity])/(128*n^2) + (15*LG[n]*S[5, Infinity])/(64*n) + (15*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) - (93*S[-1, Infinity]*S[5, Infinity])/(64*n) - (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (23*S[-1, Infinity]^2*S[5, Infinity])/64 - (205*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] - (75*S[-6, 1, Infinity])/2 - S[-5, -1, Infinity]/(80*n^4) + S[-5, -1, Infinity]/(8*n^2) - (3*S[-5, -1, Infinity])/(4*n) - (3*LG[n]*S[-5, -1, Infinity])/2 + 3*S[-1, Infinity]*S[-5, -1, Infinity] - (81*S[-5, 2, Infinity])/2 + (3*S[-4, -3, Infinity])/2 - (79*S[-4, 3, Infinity])/2 + (5*S[-3, -4, Infinity])/2 - 35*S[-3, 4, Infinity] + (5*S[-2, -5, Infinity])/2 - (55*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 - (35*S[-1, 6, Infinity])/2 + (67*S[-5, 1, 1, Infinity])/2 + (65*S[-4, 1, 2, Infinity])/2 + (65*S[-4, 2, 1, Infinity])/2 - S[-3, 1, -3, Infinity] + (59*S[-3, 1, 3, Infinity])/2 + 30*S[-3, 2, 2, Infinity] + (59*S[-3, 3, 1, Infinity])/2 - 2*S[-2, 1, -4, Infinity] + (49*S[-2, 1, 4, Infinity])/2 - S[-2, 2, -3, Infinity] + (51*S[-2, 2, 3, Infinity])/2 + (51*S[-2, 3, 2, Infinity])/2 + (49*S[-2, 4, 1, Infinity])/2 - 2*S[-1, 1, -5, Infinity] + (35*S[-1, 1, 5, Infinity])/2 - 2*S[-1, 2, -4, Infinity] + 19*S[-1, 2, 4, Infinity] - S[-1, 3, -3, Infinity] + (39*S[-1, 3, 3, Infinity])/2 + 19*S[-1, 4, 2, Infinity] + (35*S[-1, 5, 1, Infinity])/2 - 21*S[-4, 1, 1, 1, Infinity] - (37*S[-3, 1, 1, 2, Infinity])/2 - (37*S[-3, 1, 2, 1, Infinity])/2 - (37*S[-3, 2, 1, 1, Infinity])/2 + S[-2, 1, 1, -3, Infinity]/2 - 16*S[-2, 1, 1, 3, Infinity] - 16*S[-2, 1, 2, 2, Infinity] - 16*S[-2, 1, 3, 1, Infinity] - 16*S[-2, 2, 1, 2, Infinity] - 16*S[-2, 2, 2, 1, Infinity] - 16*S[-2, 3, 1, 1, Infinity] + (3*S[-1, 1, 1, -4, Infinity])/2 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(144*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^3) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(40*n^4) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) + 3*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - 2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (27*S[-1, 1, 1, 4, Infinity])/2 + S[-1, 1, 2, -3, Infinity]/2 - (27*S[-1, 1, 2, 3, Infinity])/2 - (27*S[-1, 1, 3, 2, Infinity])/2 - (27*S[-1, 1, 4, 1, Infinity])/2 + S[-1, 2, 1, -3, Infinity]/2 - (27*S[-1, 2, 1, 3, Infinity])/2 - (27*S[-1, 2, 2, 2, Infinity])/2 - (27*S[-1, 2, 3, 1, Infinity])/2 - (27*S[-1, 3, 1, 2, Infinity])/2 - (27*S[-1, 3, 2, 1, Infinity])/2 - (27*S[-1, 4, 1, 1, Infinity])/2 + 6*S[-3, 1, 1, 1, 1, Infinity] + 6*S[-2, 1, 1, 1, 2, Infinity] + 6*S[-2, 1, 1, 2, 1, Infinity] + 6*S[-2, 1, 2, 1, 1, Infinity] + 6*S[-2, 2, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(144*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(4*n^3) + (3*S[-1, 1, 1, 1, 1, Infinity])/(4*n^2) - S[-1, 1, 1, 1, 1, Infinity]/n + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(60*n^4) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(6*n^2) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n + LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(20*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n - 6*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 6*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - (3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 + 6*S[-1, 1, 1, 1, 3, Infinity] + 6*S[-1, 1, 1, 2, 2, Infinity] + 6*S[-1, 1, 1, 3, 1, Infinity] + 6*S[-1, 1, 2, 1, 2, Infinity] + 6*S[-1, 1, 2, 2, 1, Infinity] + 6*S[-1, 1, 3, 1, 1, Infinity] + 6*S[-1, 2, 1, 1, 2, Infinity] + 6*S[-1, 2, 1, 2, 1, Infinity] + 6*S[-1, 2, 2, 1, 1, Infinity] + 6*S[-1, 3, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, 1, Infinity]/(20*n^4) - S[-1, 1, 1, 1, 1, 1, Infinity]/(2*n^2) + (3*S[-1, 1, 1, 1, 1, 1, Infinity])/n + 6*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] - 12*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, -2, -2, 1}|505/(13824*n^4) - 1/(54*n^3) + (83*LG[n])/(1152*n^4) - LG[n]/(54*n^3) - 9*S[-7, Infinity] + (S[-1, Infinity]^5*S[2, Infinity])/60 - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (17*S[2, Infinity]^3)/(6720*n^4) - (17*S[2, Infinity]^3)/(672*n^2) + (17*S[2, Infinity]^3)/(112*n) + (17*LG[n]*S[2, Infinity]^3)/56 - (5*S[-1, Infinity]^4*S[3, Infinity])/192 + (5*S[2, Infinity]*S[3, Infinity])/(1536*n^4) - (15*S[2, Infinity]*S[3, Infinity])/(128*n^3) + (45*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (15*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(128*n^4) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (15*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (15*LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/16 + (6*S[2, Infinity]^2*S[3, Infinity])/5 - (23*S[3, Infinity]^2)/(3072*n^4) + (115*S[3, Infinity]^2)/(1536*n^2) - (115*S[3, Infinity]^2)/(256*n) - (115*LG[n]*S[3, Infinity]^2)/128 + (35*S[-1, Infinity]*S[3, Infinity]^2)/64 - (29*S[5, Infinity])/(9216*n^4) + (29*S[5, Infinity])/(256*n^3) - (87*S[5, Infinity])/(256*n^2) + (29*S[5, Infinity])/(64*n) - (29*LG[n]*S[5, Infinity])/(3840*n^4) + (29*LG[n]*S[5, Infinity])/(384*n^2) - (29*LG[n]*S[5, Infinity])/(64*n) - (29*LG[n]^2*S[5, Infinity])/64 + (11*S[2, Infinity]*S[5, Infinity])/16 + 9*S[7, Infinity] + 5*S[-6, -1, Infinity] + 5*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] + 5*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 5*S[-4, 3, Infinity] + 3*S[-3, -4, Infinity] + 5*S[-3, 4, Infinity] + 6*S[-2, -5, Infinity] + 4*S[-2, 5, Infinity] + 2*S[2, -5, Infinity] - 6*S[2, 5, Infinity] + S[3, -4, Infinity] - 12*S[3, 4, Infinity] - 14*S[4, 3, Infinity] + S[5, -2, Infinity] - 14*S[5, 2, Infinity] + 5*S[6, -1, Infinity] - 14*S[6, 1, Infinity] - 4*S[-5, -1, -1, Infinity] + 2*S[-5, -1, 1, Infinity] - 4*S[-5, 1, -1, Infinity] - 4*S[-4, -2, -1, Infinity] + 3*S[-4, -2, 1, Infinity] - 4*S[-4, -1, -2, Infinity] + 3*S[-4, -1, 2, Infinity] - 3*S[-4, 1, -2, Infinity] - 4*S[-4, 2, -1, Infinity] - 4*S[-3, -3, -1, Infinity] + S[-3, -3, 1, Infinity] - 4*S[-3, -2, -2, Infinity] + S[-3, -2, 2, Infinity] - 4*S[-3, -1, -3, Infinity] + S[-3, -1, 3, Infinity] - 2*S[-3, 1, -3, Infinity] - 3*S[-3, 2, -2, Infinity] - 4*S[-3, 3, -1, Infinity] - 3*S[-2, -4, -1, Infinity] - 3*S[-2, -4, 1, Infinity] - 3*S[-2, -3, -2, Infinity] - 3*S[-2, -3, 2, Infinity] - 3*S[-2, -2, -3, Infinity] - 3*S[-2, -2, 3, Infinity] - 3*S[-2, -1, -4, Infinity] - 3*S[-2, -1, 4, Infinity] - S[-2, 2, -3, Infinity] - 2*S[-2, 3, -2, Infinity] - 3*S[-2, 4, -1, Infinity] - 3*S[2, -4, 1, Infinity] + S[2, -3, -2, Infinity] - 3*S[2, -3, 2, Infinity] - 3*S[2, -2, 3, Infinity] - 3*S[2, -1, -4, Infinity] - 3*S[2, -1, 4, Infinity] + 3*S[2, 1, -4, Infinity] + 6*S[2, 1, 4, Infinity] + 3*S[2, 2, -3, Infinity] + 6*S[2, 2, 3, Infinity] + 2*S[2, 3, -2, Infinity] + 6*S[2, 3, 2, Infinity] + 6*S[2, 4, 1, Infinity] + S[3, -3, -1, Infinity] - 4*S[3, -3, 1, Infinity] + 2*S[3, -2, -2, Infinity] - 4*S[3, -2, 2, Infinity] + S[3, -1, -3, Infinity] - 4*S[3, -1, 3, Infinity] + 5*S[3, 1, -3, Infinity] + 11*S[3, 1, 3, Infinity] + 4*S[3, 2, -2, Infinity] + 11*S[3, 2, 2, Infinity] + S[3, 3, -1, Infinity] + 11*S[3, 3, 1, Infinity] + 2*S[4, -2, -1, Infinity] - 4*S[4, -2, 1, Infinity] + 3*S[4, -1, -2, Infinity] - 4*S[4, -1, 2, Infinity] + 5*S[4, 1, -2, Infinity] + 12*S[4, 1, 2, Infinity] + 2*S[4, 2, -1, Infinity] + 12*S[4, 2, 1, Infinity] + 2*S[5, -1, -1, Infinity] - 4*S[5, -1, 1, Infinity] + 2*S[5, 1, -1, Infinity] + 12*S[5, 1, 1, Infinity] + 3*S[-4, -1, -1, -1, Infinity] + 3*S[-4, -1, 1, -1, Infinity] - 6*S[-4, -1, 1, 1, Infinity] + 3*S[-4, 1, -1, 1, Infinity] + 3*S[-3, -2, -1, -1, Infinity] + 3*S[-3, -2, 1, -1, Infinity] - 4*S[-3, -2, 1, 1, Infinity] + 3*S[-3, -1, -2, -1, Infinity] + 2*S[-3, -1, -1, -2, Infinity] + 3*S[-3, -1, 1, -2, Infinity] - 4*S[-3, -1, 1, 2, Infinity] + 3*S[-3, -1, 2, -1, Infinity] - 4*S[-3, -1, 2, 1, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + 2*S[-3, 1, -1, 2, Infinity] + 3*S[-3, 2, -1, 1, Infinity] + 2*S[-2, -3, -1, -1, Infinity] + 2*S[-2, -3, 1, -1, Infinity] + S[-2, -3, 1, 1, Infinity] + 2*S[-2, -2, -2, -1, Infinity] + S[-2, -2, -1, -2, Infinity] + 2*S[-2, -2, 1, -2, Infinity] + S[-2, -2, 1, 2, Infinity] + 2*S[-2, -2, 2, -1, Infinity] + S[-2, -2, 2, 1, Infinity] + 2*S[-2, -1, -3, -1, Infinity] + S[-2, -1, -2, -2, Infinity] + 2*S[-2, -1, 1, -3, Infinity] + S[-2, -1, 1, 3, Infinity] + 2*S[-2, -1, 2, -2, Infinity] + S[-2, -1, 2, 2, Infinity] + 2*S[-2, -1, 3, -1, Infinity] + S[-2, -1, 3, 1, Infinity] + S[-2, 2, -2, 1, Infinity] + S[-2, 2, -1, 2, Infinity] + 2*S[-2, 3, -1, 1, Infinity] - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 + 2*S[2, -3, -1, -1, Infinity] - 3*S[2, -3, -1, 1, Infinity] + 2*S[2, -3, 1, -1, Infinity] + 2*S[2, -2, -2, -1, Infinity] - 2*S[2, -2, -2, 1, Infinity] + 2*S[2, -2, -1, -2, Infinity] - 2*S[2, -2, -1, 2, Infinity] + S[2, -2, 1, -2, Infinity] + 2*S[2, -2, 2, -1, Infinity] + 2*S[2, -1, -3, -1, Infinity] + S[2, -1, -3, 1, Infinity] + 2*S[2, -1, -2, -2, Infinity] + S[2, -1, -2, 2, Infinity] + 2*S[2, -1, -1, -3, Infinity] + S[2, -1, -1, 3, Infinity] + S[2, -1, 2, -2, Infinity] + 2*S[2, -1, 3, -1, Infinity] - 3*S[2, 1, -3, -1, Infinity] + 2*S[2, 1, -3, 1, Infinity] - 2*S[2, 1, -2, -2, Infinity] + 2*S[2, 1, -2, 2, Infinity] + S[2, 1, -1, -3, Infinity] + 2*S[2, 1, -1, 3, Infinity] - 5*S[2, 1, 1, -3, Infinity] - 3*S[2, 1, 1, 3, Infinity] - 4*S[2, 1, 2, -2, Infinity] - 3*S[2, 1, 2, 2, Infinity] - 3*S[2, 1, 3, -1, Infinity] - 3*S[2, 1, 3, 1, Infinity] - 3*S[2, 2, -2, -1, Infinity] + 2*S[2, 2, -2, 1, Infinity] - 2*S[2, 2, -1, -2, Infinity] + 2*S[2, 2, -1, 2, Infinity] - 4*S[2, 2, 1, -2, Infinity] - 3*S[2, 2, 1, 2, Infinity] - 3*S[2, 2, 2, -1, Infinity] - 3*S[2, 2, 2, 1, Infinity] - 3*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, -1, 1, Infinity] - 3*S[2, 3, 1, -1, Infinity] - 3*S[2, 3, 1, 1, Infinity] + 3*S[3, -2, -1, -1, Infinity] - 5*S[3, -2, -1, 1, Infinity] + 3*S[3, -2, 1, -1, Infinity] + 3*S[3, -1, -2, -1, Infinity] - 4*S[3, -1, -2, 1, Infinity] + 3*S[3, -1, -1, -2, Infinity] - 4*S[3, -1, -1, 2, Infinity] + 2*S[3, -1, 1, -2, Infinity] + 3*S[3, -1, 2, -1, Infinity] - 5*S[3, 1, -2, -1, Infinity] + 3*S[3, 1, -2, 1, Infinity] - 4*S[3, 1, -1, -2, Infinity] + 3*S[3, 1, -1, 2, Infinity] - 7*S[3, 1, 1, -2, Infinity] - 6*S[3, 1, 1, 2, Infinity] - 5*S[3, 1, 2, -1, Infinity] - 6*S[3, 1, 2, 1, Infinity] - 5*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, -1, 1, Infinity] - 5*S[3, 2, 1, -1, Infinity] - 6*S[3, 2, 1, 1, Infinity] + 3*S[4, -1, -1, -1, Infinity] - 6*S[4, -1, -1, 1, Infinity] + 3*S[4, -1, 1, -1, Infinity] - 6*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, -1, 1, Infinity] - 6*S[4, 1, 1, -1, Infinity] - 6*S[4, 1, 1, 1, Infinity] - 2*S[-3, -1, -1, -1, 1, Infinity] - 2*S[-3, -1, 1, -1, -1, Infinity] - 2*S[-3, -1, 1, 1, -1, Infinity] + 6*S[-3, -1, 1, 1, 1, Infinity] - 2*S[-3, 1, -1, 1, 1, Infinity] - S[-2, -2, -1, -1, 1, Infinity] - S[-2, -2, 1, -1, -1, Infinity] - S[-2, -2, 1, 1, -1, Infinity] - S[-2, -1, -2, -1, 1, Infinity] - S[-2, -1, 1, -2, -1, Infinity] - S[-2, -1, 1, 1, -2, Infinity] - S[-2, -1, 1, 2, -1, Infinity] - S[-2, -1, 2, -1, -1, Infinity] - S[-2, -1, 2, 1, -1, Infinity] - S[-2, 2, -1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - S[2, -2, -1, -1, -1, Infinity] - S[2, -2, -1, 1, -1, Infinity] + 3*S[2, -2, -1, 1, 1, Infinity] - S[2, -2, 1, -1, 1, Infinity] - S[2, -1, -2, -1, -1, Infinity] - S[2, -1, -2, 1, -1, Infinity] - S[2, -1, -1, -2, -1, Infinity] - S[2, -1, -1, 1, -2, Infinity] - S[2, -1, -1, 2, -1, Infinity] - S[2, -1, 2, -1, 1, Infinity] - S[2, 1, -2, -1, -1, Infinity] + 3*S[2, 1, -2, -1, 1, Infinity] - S[2, 1, -2, 1, -1, Infinity] - S[2, 1, -1, -2, -1, Infinity] - S[2, 1, -1, -1, -2, Infinity] - S[2, 1, -1, 2, -1, Infinity] + 3*S[2, 1, 1, -2, -1, Infinity] - S[2, 1, 1, -2, 1, Infinity] - S[2, 1, 1, -1, 2, Infinity] + 3*S[2, 1, 1, 1, -2, Infinity] + 3*S[2, 1, 1, 2, -1, Infinity] + 3*S[2, 1, 2, -1, -1, Infinity] - S[2, 1, 2, -1, 1, Infinity] + 3*S[2, 1, 2, 1, -1, Infinity] - S[2, 2, -1, -1, -1, Infinity] + 3*S[2, 2, -1, -1, 1, Infinity] - S[2, 2, -1, 1, -1, Infinity] + 3*S[2, 2, 1, -1, -1, Infinity] - S[2, 2, 1, -1, 1, Infinity] + 3*S[2, 2, 1, 1, -1, Infinity] - 2*S[3, -1, -1, -1, -1, Infinity] - 2*S[3, -1, -1, 1, -1, Infinity] + 6*S[3, -1, -1, 1, 1, Infinity] - 2*S[3, -1, 1, -1, 1, Infinity] - 2*S[3, 1, -1, -1, -1, Infinity] + 6*S[3, 1, -1, -1, 1, Infinity] - 2*S[3, 1, -1, 1, -1, Infinity] + 6*S[3, 1, 1, -1, -1, Infinity] - 2*S[3, 1, 1, -1, 1, Infinity] + 6*S[3, 1, 1, 1, -1, Infinity]|(-5*S[3, Infinity])/(64*n^4)
{1, 1, -2, 1, -2}|-1/256*1/n^4 + 24*S[-7, Infinity] - (S[-1, Infinity]^5*S[2, Infinity])/30 + (S[-1, Infinity]^3*S[2, Infinity]^2)/6 + (11*S[2, Infinity]^3)/(33600*n^4) - (11*S[2, Infinity]^3)/(3360*n^2) + (11*S[2, Infinity]^3)/(560*n) + (11*LG[n]*S[2, Infinity]^3)/280 - (S[-1, Infinity]^4*S[3, Infinity])/192 + (S[2, Infinity]*S[3, Infinity])/(4608*n^4) - (S[2, Infinity]*S[3, Infinity])/(128*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 + (15*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (49*S[2, Infinity]^2*S[3, Infinity])/160 + S[3, Infinity]^2/(15360*n^4) - S[3, Infinity]^2/(1536*n^2) + S[3, Infinity]^2/(256*n) + (LG[n]*S[3, Infinity]^2)/128 + (7*S[-1, Infinity]*S[3, Infinity]^2)/64 + (5*S[5, Infinity])/(2304*n^4) - (5*S[5, Infinity])/(64*n^3) + (15*S[5, Infinity])/(64*n^2) - (5*S[5, Infinity])/(16*n) + (LG[n]*S[5, Infinity])/(192*n^4) - (5*LG[n]*S[5, Infinity])/(96*n^2) + (5*LG[n]*S[5, Infinity])/(16*n) + (5*LG[n]^2*S[5, Infinity])/16 - (11*S[2, Infinity]*S[5, Infinity])/64 + 26*S[7, Infinity] - 15*S[-6, -1, Infinity] - 5*S[-6, 1, Infinity] - 12*S[-5, -2, Infinity] - 5*S[-5, 2, Infinity] - 10*S[-4, -3, Infinity] - 5*S[-4, 3, Infinity] - 9*S[-3, -4, Infinity] - 5*S[-3, 4, Infinity] - 6*S[-2, -5, Infinity] - 4*S[-2, 5, Infinity] - 12*S[2, -5, Infinity] - 8*S[2, 5, Infinity] - 15*S[3, -4, Infinity] - 11*S[3, 4, Infinity] - 15*S[4, -3, Infinity] - 11*S[4, 3, Infinity] - 15*S[5, -2, Infinity] - 11*S[5, 2, Infinity] - 15*S[6, -1, Infinity] - 11*S[6, 1, Infinity] + 4*S[-5, -1, -1, Infinity] + 8*S[-5, -1, 1, Infinity] + 4*S[-5, 1, -1, Infinity] + 4*S[-4, -2, -1, Infinity] + 6*S[-4, -2, 1, Infinity] + 4*S[-4, -1, -2, Infinity] + 6*S[-4, -1, 2, Infinity] + 3*S[-4, 1, -2, Infinity] + 4*S[-4, 2, -1, Infinity] + 4*S[-3, -3, -1, Infinity] + 5*S[-3, -3, 1, Infinity] + 4*S[-3, -2, -2, Infinity] + 5*S[-3, -2, 2, Infinity] + 4*S[-3, -1, -3, Infinity] + 5*S[-3, -1, 3, Infinity] + 2*S[-3, 1, -3, Infinity] + 3*S[-3, 2, -2, Infinity] + 4*S[-3, 3, -1, Infinity] + 3*S[-2, -4, -1, Infinity] + 3*S[-2, -4, 1, Infinity] + 3*S[-2, -3, -2, Infinity] + 3*S[-2, -3, 2, Infinity] + 3*S[-2, -2, -3, Infinity] + 3*S[-2, -2, 3, Infinity] + 3*S[-2, -1, -4, Infinity] + 3*S[-2, -1, 4, Infinity] + S[-2, 2, -3, Infinity] + 2*S[-2, 3, -2, Infinity] + 3*S[-2, 4, -1, Infinity] + 6*S[2, -4, -1, Infinity] + 3*S[2, -4, 1, Infinity] + 4*S[2, -3, -2, Infinity] + 3*S[2, -3, 2, Infinity] + 3*S[2, -2, -3, Infinity] + 3*S[2, -2, 3, Infinity] + 3*S[2, -1, -4, Infinity] + 3*S[2, -1, 4, Infinity] + 6*S[2, 1, -4, Infinity] + 2*S[2, 1, 4, Infinity] + 6*S[2, 2, -3, Infinity] + 2*S[2, 2, 3, Infinity] + 6*S[2, 3, -2, Infinity] + 2*S[2, 3, 2, Infinity] + 6*S[2, 4, -1, Infinity] + 2*S[2, 4, 1, Infinity] + 8*S[3, -3, -1, Infinity] + 4*S[3, -3, 1, Infinity] + 6*S[3, -2, -2, Infinity] + 4*S[3, -2, 2, Infinity] + 5*S[3, -1, -3, Infinity] + 4*S[3, -1, 3, Infinity] + 8*S[3, 1, -3, Infinity] + 3*S[3, 1, 3, Infinity] + 8*S[3, 2, -2, Infinity] + 3*S[3, 2, 2, Infinity] + 8*S[3, 3, -1, Infinity] + 3*S[3, 3, 1, Infinity] + 8*S[4, -2, -1, Infinity] + 4*S[4, -2, 1, Infinity] + 6*S[4, -1, -2, Infinity] + 4*S[4, -1, 2, Infinity] + 8*S[4, 1, -2, Infinity] + 3*S[4, 1, 2, Infinity] + 8*S[4, 2, -1, Infinity] + 3*S[4, 2, 1, Infinity] + 8*S[5, -1, -1, Infinity] + 4*S[5, -1, 1, Infinity] + 8*S[5, 1, -1, Infinity] + 3*S[5, 1, 1, Infinity] - 3*S[-4, -1, -1, -1, Infinity] - 3*S[-4, -1, 1, -1, Infinity] - 3*S[-4, -1, 1, 1, Infinity] - 3*S[-4, 1, -1, 1, Infinity] - 3*S[-3, -2, -1, -1, Infinity] - 3*S[-3, -2, 1, -1, Infinity] - 2*S[-3, -2, 1, 1, Infinity] - 3*S[-3, -1, -2, -1, Infinity] - 2*S[-3, -1, -1, -2, Infinity] - 3*S[-3, -1, 1, -2, Infinity] - 2*S[-3, -1, 1, 2, Infinity] - 3*S[-3, -1, 2, -1, Infinity] - 2*S[-3, -1, 2, 1, Infinity] - 2*S[-3, 1, -2, 1, Infinity] - 2*S[-3, 1, -1, 2, Infinity] - 3*S[-3, 2, -1, 1, Infinity] - 2*S[-2, -3, -1, -1, Infinity] - 2*S[-2, -3, 1, -1, Infinity] - S[-2, -3, 1, 1, Infinity] - 2*S[-2, -2, -2, -1, Infinity] - S[-2, -2, -1, -2, Infinity] - 2*S[-2, -2, 1, -2, Infinity] - S[-2, -2, 1, 2, Infinity] - 2*S[-2, -2, 2, -1, Infinity] - S[-2, -2, 2, 1, Infinity] - 2*S[-2, -1, -3, -1, Infinity] - S[-2, -1, -2, -2, Infinity] - 2*S[-2, -1, 1, -3, Infinity] - S[-2, -1, 1, 3, Infinity] - 2*S[-2, -1, 2, -2, Infinity] - S[-2, -1, 2, 2, Infinity] - 2*S[-2, -1, 3, -1, Infinity] - S[-2, -1, 3, 1, Infinity] - S[-2, 2, -2, 1, Infinity] - S[-2, 2, -1, 2, Infinity] - 2*S[-2, 3, -1, 1, Infinity] + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/8 - 2*S[2, -3, -1, -1, Infinity] - 2*S[2, -3, -1, 1, Infinity] - 2*S[2, -3, 1, -1, Infinity] - 2*S[2, -2, -2, -1, Infinity] - S[2, -2, -2, 1, Infinity] - 2*S[2, -2, -1, -2, Infinity] - S[2, -2, -1, 2, Infinity] - S[2, -2, 1, -2, Infinity] - 2*S[2, -2, 2, -1, Infinity] - 2*S[2, -1, -3, -1, Infinity] - S[2, -1, -3, 1, Infinity] - 2*S[2, -1, -2, -2, Infinity] - S[2, -1, -2, 2, Infinity] - 2*S[2, -1, -1, -3, Infinity] - S[2, -1, -1, 3, Infinity] - S[2, -1, 2, -2, Infinity] - 2*S[2, -1, 3, -1, Infinity] - 2*S[2, 1, -3, -1, Infinity] - 2*S[2, 1, -3, 1, Infinity] - S[2, 1, -2, -2, Infinity] - 2*S[2, 1, -2, 2, Infinity] - S[2, 1, -1, -3, Infinity] - 2*S[2, 1, -1, 3, Infinity] - 2*S[2, 1, 1, -3, Infinity] - 2*S[2, 1, 2, -2, Infinity] - 2*S[2, 1, 3, -1, Infinity] - 2*S[2, 2, -2, -1, Infinity] - 2*S[2, 2, -2, 1, Infinity] - S[2, 2, -1, -2, Infinity] - 2*S[2, 2, -1, 2, Infinity] - 2*S[2, 2, 1, -2, Infinity] - 2*S[2, 2, 2, -1, Infinity] - 2*S[2, 3, -1, -1, Infinity] - 2*S[2, 3, -1, 1, Infinity] - 2*S[2, 3, 1, -1, Infinity] - 3*S[3, -2, -1, -1, Infinity] - 3*S[3, -2, -1, 1, Infinity] - 3*S[3, -2, 1, -1, Infinity] - 3*S[3, -1, -2, -1, Infinity] - 2*S[3, -1, -2, 1, Infinity] - 3*S[3, -1, -1, -2, Infinity] - 2*S[3, -1, -1, 2, Infinity] - 2*S[3, -1, 1, -2, Infinity] - 3*S[3, -1, 2, -1, Infinity] - 3*S[3, 1, -2, -1, Infinity] - 3*S[3, 1, -2, 1, Infinity] - 2*S[3, 1, -1, -2, Infinity] - 3*S[3, 1, -1, 2, Infinity] - 3*S[3, 1, 1, -2, Infinity] - 3*S[3, 1, 2, -1, Infinity] - 3*S[3, 2, -1, -1, Infinity] - 3*S[3, 2, -1, 1, Infinity] - 3*S[3, 2, 1, -1, Infinity] - 3*S[4, -1, -1, -1, Infinity] - 3*S[4, -1, -1, 1, Infinity] - 3*S[4, -1, 1, -1, Infinity] - 3*S[4, 1, -1, -1, Infinity] - 3*S[4, 1, -1, 1, Infinity] - 3*S[4, 1, 1, -1, Infinity] + 2*S[-3, -1, -1, -1, 1, Infinity] + 2*S[-3, -1, 1, -1, -1, Infinity] + 2*S[-3, -1, 1, 1, -1, Infinity] + 2*S[-3, 1, -1, 1, 1, Infinity] + S[-2, -2, -1, -1, 1, Infinity] + S[-2, -2, 1, -1, -1, Infinity] + S[-2, -2, 1, 1, -1, Infinity] + S[-2, -1, -2, -1, 1, Infinity] + S[-2, -1, 1, -2, -1, Infinity] + S[-2, -1, 1, 1, -2, Infinity] + S[-2, -1, 1, 2, -1, Infinity] + S[-2, -1, 2, -1, -1, Infinity] + S[-2, -1, 2, 1, -1, Infinity] + S[-2, 2, -1, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + S[2, -2, -1, -1, -1, Infinity] + S[2, -2, -1, 1, -1, Infinity] + S[2, -2, 1, -1, 1, Infinity] + S[2, -1, -2, -1, -1, Infinity] + S[2, -1, -2, 1, -1, Infinity] + S[2, -1, -1, -2, -1, Infinity] + S[2, -1, -1, 1, -2, Infinity] + S[2, -1, -1, 2, -1, Infinity] + S[2, -1, 2, -1, 1, Infinity] + S[2, 1, -2, -1, -1, Infinity] + S[2, 1, -2, 1, -1, Infinity] + S[2, 1, -1, -2, -1, Infinity] + S[2, 1, -1, -1, -2, Infinity] + S[2, 1, -1, 2, -1, Infinity] + S[2, 1, 1, -2, 1, Infinity] + S[2, 1, 1, -1, 2, Infinity] + S[2, 1, 2, -1, 1, Infinity] + S[2, 2, -1, -1, -1, Infinity] + S[2, 2, -1, 1, -1, Infinity] + S[2, 2, 1, -1, 1, Infinity] + 2*S[3, -1, -1, -1, -1, Infinity] + 2*S[3, -1, -1, 1, -1, Infinity] + 2*S[3, -1, 1, -1, 1, Infinity] + 2*S[3, 1, -1, -1, -1, Infinity] + 2*S[3, 1, -1, 1, -1, Infinity] + 2*S[3, 1, 1, -1, 1, Infinity]|-1/16*(LG[n]*S[2, Infinity])/n^4 - S[3, Infinity]/(64*n^4)
{1, 1, -2, 1, 1}|-1/6912*S[-1, Infinity]^4/n^4 + S[-1, Infinity]^4/(192*n^3) - S[-1, Infinity]^4/(64*n^2) + S[-1, Infinity]^4/(48*n) - (LG[n]*S[-1, Infinity]^4)/(2880*n^4) + (LG[n]*S[-1, Infinity]^4)/(288*n^2) - (LG[n]*S[-1, Infinity]^4)/(48*n) - (LG[n]^2*S[-1, Infinity]^4)/48 + S[-1, Infinity]^5/(3600*n^4) - S[-1, Infinity]^5/(360*n^2) + S[-1, Infinity]^5/(60*n) + (LG[n]*S[-1, Infinity]^5)/30 + (S[-1, Infinity]^2*S[2, Infinity])/(1152*n^4) - (S[-1, Infinity]^2*S[2, Infinity])/(32*n^3) + (3*S[-1, Infinity]^2*S[2, Infinity])/(32*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/8 - (S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/6 - (S[-1, Infinity]^4*S[2, Infinity])/24 + S[2, Infinity]^2/(2304*n^4) - S[2, Infinity]^2/(64*n^3) + (3*S[2, Infinity]^2)/(64*n^2) - S[2, Infinity]^2/(16*n) + (LG[n]*S[2, Infinity]^2)/(960*n^4) - (LG[n]*S[2, Infinity]^2)/(96*n^2) + (LG[n]*S[2, Infinity]^2)/(16*n) + (LG[n]^2*S[2, Infinity]^2)/16 + (S[-1, Infinity]^2*S[2, Infinity]^2)/4 + (69*S[2, Infinity]^3)/560 + (7*S[-1, Infinity]*S[3, Infinity])/(2304*n^4) - (7*S[-1, Infinity]*S[3, Infinity])/(64*n^3) + (21*S[-1, Infinity]*S[3, Infinity])/(64*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(960*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(96*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/16 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 + (49*S[3, Infinity]^2)/128 + (5*S[5, Infinity])/(768*n^4) - (25*S[5, Infinity])/(384*n^2) + (25*S[5, Infinity])/(64*n) + (25*LG[n]*S[5, Infinity])/32 + S[-1, 1, 1, 1, Infinity]/(288*n^4) - S[-1, 1, 1, 1, Infinity]/(8*n^3) + (3*S[-1, 1, 1, 1, Infinity])/(8*n^2) - S[-1, 1, 1, 1, Infinity]/(2*n) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/2 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(120*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(12*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n) + LG[n]*S[-1, 1, 1, 1, 1, Infinity]|LG[n]^2/(16*n^4) + S[2, Infinity]/(16*n^4)
{1, 1, -2, 1, 2}|(S[-1, Infinity]^3*S[2, Infinity]^2)/12 + (61*S[2, Infinity]^3)/(67200*n^4) - (61*S[2, Infinity]^3)/(6720*n^2) + (61*S[2, Infinity]^3)/(1120*n) + (61*LG[n]*S[2, Infinity]^3)/560 - (61*S[-1, Infinity]*S[2, Infinity]^3)/560 + (S[2, Infinity]*S[3, Infinity])/(4608*n^4) - (S[2, Infinity]*S[3, Infinity])/(128*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 - (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 + (S[2, Infinity]^2*S[3, Infinity])/32 - (7*S[3, Infinity]^2)/(3072*n^4) + (35*S[3, Infinity]^2)/(1536*n^2) - (35*S[3, Infinity]^2)/(256*n) - (35*LG[n]*S[3, Infinity]^2)/128 + (35*S[-1, Infinity]*S[3, Infinity]^2)/128 - (53*S[5, Infinity])/(18432*n^4) + (53*S[5, Infinity])/(512*n^3) - (159*S[5, Infinity])/(512*n^2) + (53*S[5, Infinity])/(128*n) - (53*LG[n]*S[5, Infinity])/(7680*n^4) + (53*LG[n]*S[5, Infinity])/(768*n^2) - (53*LG[n]*S[5, Infinity])/(128*n) - (53*LG[n]^2*S[5, Infinity])/128 + (31*S[-1, Infinity]*S[5, Infinity])/(2560*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(256*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(128*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/64 - (133*S[-1, Infinity]^2*S[5, Infinity])/128 - (53*S[2, Infinity]*S[5, Infinity])/128 - 6*S[7, Infinity] + S[-5, -1, Infinity]/(160*n^4) - S[-5, -1, Infinity]/(16*n^2) + (3*S[-5, -1, Infinity])/(8*n) + (3*LG[n]*S[-5, -1, Infinity])/4 - (3*S[-1, Infinity]*S[-5, -1, Infinity])/4 + 3*S[-4, -3, Infinity] + 5*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] + S[5, 2, Infinity] + 5*S[6, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 4*S[-3, -3, 1, Infinity] - S[-3, -2, 2, Infinity] - 2*S[-3, 1, -3, Infinity] - 4*S[-2, -4, 1, Infinity] - S[-2, -3, 2, Infinity] - 4*S[-2, 1, -4, Infinity] - 2*S[-2, 2, -3, Infinity] - 4*S[-1, -5, 1, Infinity] - S[-1, -4, 2, Infinity] - 4*S[-1, 1, -5, Infinity] - 4*S[-1, 2, -4, Infinity] - 2*S[-1, 3, -3, Infinity] + 2*S[-3, 1, -2, 1, Infinity] + 3*S[-2, 1, -3, 1, Infinity] + S[-2, 1, -2, 2, Infinity] + S[-2, 1, 1, -3, Infinity] + 2*S[-2, 2, -2, 1, Infinity] + 3*S[-1, 1, -4, 1, Infinity] + S[-1, 1, -3, 2, Infinity] + 3*S[-1, 1, 1, -4, Infinity] + S[-1, 1, 2, -3, Infinity] + 3*S[-1, 2, -3, 1, Infinity] + S[-1, 2, -2, 2, Infinity] + S[-1, 2, 1, -3, Infinity] + 2*S[-1, 3, -2, 1, Infinity] - S[-2, 1, 1, -2, 1, Infinity] - 2*S[-1, 1, 1, -3, 1, Infinity] - S[-1, 1, 1, -2, 2, Infinity] - S[-1, 1, 2, -2, 1, Infinity] - S[-1, 2, 1, -2, 1, Infinity]|(LG[n]*S[2, Infinity])/(8*n^4) - S[3, Infinity]/(8*n^4)
{1, 1, -2, 2, 1}|-1/2160*S[-1, Infinity]^5/n^4 + S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(20*n^2) + S[-1, Infinity]^5/(15*n) - (LG[n]*S[-1, Infinity]^5)/(900*n^4) + (LG[n]*S[-1, Infinity]^5)/(90*n^2) - (LG[n]*S[-1, Infinity]^5)/(15*n) - (LG[n]^2*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/(1080*n^4) - S[-1, Infinity]^6/(108*n^2) + S[-1, Infinity]^6/(18*n) + (LG[n]*S[-1, Infinity]^6)/9 - S[-1, Infinity]^7/20 + (S[-1, Infinity]^3*S[2, Infinity])/(432*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/3 - (7*S[-1, Infinity]^4*S[2, Infinity])/(1440*n^4) + (7*S[-1, Infinity]^4*S[2, Infinity])/(144*n^2) - (7*S[-1, Infinity]^4*S[2, Infinity])/(24*n) - (7*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/12 + (11*S[-1, Infinity]^5*S[2, Infinity])/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(240*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(24*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(4*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/2 + (163*S[-1, Infinity]^3*S[2, Infinity]^2)/240 - (67*S[2, Infinity]^3)/(8400*n^4) + (67*S[2, Infinity]^3)/(840*n^2) - (67*S[2, Infinity]^3)/(140*n) - (67*LG[n]*S[2, Infinity]^3)/70 + (3571*S[-1, Infinity]*S[2, Infinity]^3)/1680 + (7*S[-1, Infinity]^2*S[3, Infinity])/(1152*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (21*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/8 - (7*S[-1, Infinity]^3*S[3, Infinity])/(720*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(72*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(12*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/6 + (35*S[-1, Infinity]^4*S[3, Infinity])/48 - (7*S[2, Infinity]*S[3, Infinity])/(1152*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(32*n^3) - (21*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(480*n^4) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[2, Infinity]*S[3, Infinity])/8 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(480*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(48*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/4 + (S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/8 - (537*S[2, Infinity]^2*S[3, Infinity])/320 - (7*S[3, Infinity]^2)/(15360*n^4) + (7*S[3, Infinity]^2)/(1536*n^2) - (7*S[3, Infinity]^2)/(256*n) - (7*LG[n]*S[3, Infinity]^2)/128 - (15*S[-1, Infinity]*S[3, Infinity]^2)/32 - (89*S[5, Infinity])/(18432*n^4) + (89*S[5, Infinity])/(512*n^3) - (267*S[5, Infinity])/(512*n^2) + (89*S[5, Infinity])/(128*n) - (89*LG[n]*S[5, Infinity])/(7680*n^4) + (89*LG[n]*S[5, Infinity])/(768*n^2) - (89*LG[n]*S[5, Infinity])/(128*n) - (89*LG[n]^2*S[5, Infinity])/128 + (31*S[-1, Infinity]*S[5, Infinity])/(1536*n^4) - (155*S[-1, Infinity]*S[5, Infinity])/(768*n^2) + (155*S[-1, Infinity]*S[5, Infinity])/(128*n) + (155*LG[n]*S[-1, Infinity]*S[5, Infinity])/64 + (71*S[-1, Infinity]^2*S[5, Infinity])/128 + (117*S[2, Infinity]*S[5, Infinity])/128 + 21*S[7, Infinity] - 10*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(96*n^4) - (5*S[-5, -1, Infinity])/(48*n^2) + (5*S[-5, -1, Infinity])/(8*n) + (5*LG[n]*S[-5, -1, Infinity])/4 - (9*S[-1, Infinity]*S[-5, -1, Infinity])/4 - 17*S[-4, -3, Infinity] - 20*S[-3, -4, Infinity] - 19*S[-2, -5, Infinity] - 15*S[-1, -6, Infinity] - S[5, 2, Infinity] - 5*S[6, 1, Infinity] + 3*S[-4, -2, 1, Infinity] + 9*S[-4, 1, -2, Infinity] + 4*S[-3, -3, 1, Infinity] + S[-3, -2, 2, Infinity] + 15*S[-3, 1, -3, Infinity] + 9*S[-3, 2, -2, Infinity] + 4*S[-2, -4, 1, Infinity] + S[-2, -3, 2, Infinity] + 17*S[-2, 1, -4, Infinity] + 14*S[-2, 2, -3, Infinity] + 8*S[-2, 3, -2, Infinity] + 4*S[-1, -5, 1, Infinity] + S[-1, -4, 2, Infinity] + 14*S[-1, 1, -5, Infinity] + 14*S[-1, 2, -4, Infinity] + 11*S[-1, 3, -3, Infinity] + 6*S[-1, 4, -2, Infinity] - 2*S[-3, 1, -2, 1, Infinity] - 7*S[-3, 1, 1, -2, Infinity] - 3*S[-2, 1, -3, 1, Infinity] - S[-2, 1, -2, 2, Infinity] - 11*S[-2, 1, 1, -3, Infinity] - 6*S[-2, 1, 2, -2, Infinity] - 2*S[-2, 2, -2, 1, Infinity] - 6*S[-2, 2, 1, -2, Infinity] - 3*S[-1, 1, -4, 1, Infinity] - S[-1, 1, -3, 2, Infinity] - 12*S[-1, 1, 1, -4, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(72*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - 9*S[-1, 1, 2, -3, Infinity] - 5*S[-1, 1, 3, -2, Infinity] - 3*S[-1, 2, -3, 1, Infinity] - S[-1, 2, -2, 2, Infinity] - 9*S[-1, 2, 1, -3, Infinity] - 5*S[-1, 2, 2, -2, Infinity] - 2*S[-1, 3, -2, 1, Infinity] - 5*S[-1, 3, 1, -2, Infinity] + S[-2, 1, 1, -2, 1, Infinity] + 3*S[-2, 1, 1, 1, -2, Infinity] + 2*S[-1, 1, 1, -3, 1, Infinity] + S[-1, 1, 1, -2, 2, Infinity] + 6*S[-1, 1, 1, 1, -3, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(72*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - (3*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) + (2*S[-1, 1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) - (2*LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n - 2*LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(15*n^4) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) + (4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 8*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 2, -2, Infinity] + S[-1, 1, 2, -2, 1, Infinity] + 3*S[-1, 1, 2, 1, -2, Infinity] + S[-1, 2, 1, -2, 1, Infinity] + 3*S[-1, 2, 1, 1, -2, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(15*n^4) + (2*S[-1, 1, 1, 1, 1, 1, Infinity])/(3*n^2) - (4*S[-1, 1, 1, 1, 1, 1, Infinity])/n - 8*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 12*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|S[3, Infinity]/(4*n^4)
{1, 1, 1, -3, 1}|-35*S[-7, Infinity] - (5*S[-1, Infinity]^4)/(384*n^4) + (17*S[-1, Infinity]^4)/(576*n^3) - (5*S[-1, Infinity]^4)/(144*n^2) + (LG[n]*S[-1, Infinity]^4)/(3456*n^4) - (LG[n]*S[-1, Infinity]^4)/(96*n^3) + (LG[n]*S[-1, Infinity]^4)/(32*n^2) - (LG[n]*S[-1, Infinity]^4)/(24*n) + (LG[n]^2*S[-1, Infinity]^4)/(2880*n^4) - (LG[n]^2*S[-1, Infinity]^4)/(288*n^2) + (LG[n]^2*S[-1, Infinity]^4)/(48*n) + (LG[n]^3*S[-1, Infinity]^4)/72 - S[-1, Infinity]^5/(2160*n^4) + S[-1, Infinity]^5/(60*n^3) - S[-1, Infinity]^5/(20*n^2) + S[-1, Infinity]^5/(15*n) - (LG[n]*S[-1, Infinity]^5)/(900*n^4) + (LG[n]*S[-1, Infinity]^5)/(90*n^2) - (LG[n]*S[-1, Infinity]^5)/(15*n) - (LG[n]^2*S[-1, Infinity]^5)/15 + S[-1, Infinity]^6/(1440*n^4) - S[-1, Infinity]^6/(144*n^2) + S[-1, Infinity]^6/(24*n) + (LG[n]*S[-1, Infinity]^6)/12 - S[-1, Infinity]^7/30 + (5*S[-1, Infinity]^2*S[2, Infinity])/(64*n^4) - (17*S[-1, Infinity]^2*S[2, Infinity])/(96*n^3) + (5*S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(576*n^4) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(16*n^3) - (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(480*n^4) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(8*n) - (LG[n]^3*S[-1, Infinity]^2*S[2, Infinity])/12 + (S[-1, Infinity]^3*S[2, Infinity])/(432*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(4*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(3*n) + (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/3 - (S[-1, Infinity]^4*S[2, Infinity])/(320*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(32*n^2) - (3*S[-1, Infinity]^4*S[2, Infinity])/(16*n) - (3*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/8 + (2*S[-1, Infinity]^5*S[2, Infinity])/15 + (11*S[2, Infinity]^2)/(64*n^4) - (187*S[2, Infinity]^2)/(480*n^3) + (11*S[2, Infinity]^2)/(24*n^2) - (11*LG[n]*S[2, Infinity]^2)/(2880*n^4) + (11*LG[n]*S[2, Infinity]^2)/(80*n^3) - (33*LG[n]*S[2, Infinity]^2)/(80*n^2) + (11*LG[n]*S[2, Infinity]^2)/(20*n) - (11*LG[n]^2*S[2, Infinity]^2)/(2400*n^4) + (11*LG[n]^2*S[2, Infinity]^2)/(240*n^2) - (11*LG[n]^2*S[2, Infinity]^2)/(40*n) - (11*LG[n]^3*S[2, Infinity]^2)/60 + (11*S[-1, Infinity]^3*S[2, Infinity]^2)/20 - (227*S[2, Infinity]^3)/(20160*n^4) + (227*S[2, Infinity]^3)/(2016*n^2) - (227*S[2, Infinity]^3)/(336*n) - (227*LG[n]*S[2, Infinity]^3)/168 + (93*S[-1, Infinity]*S[2, Infinity]^3)/70 + (35*S[-1, Infinity]*S[3, Infinity])/(128*n^4) - (119*S[-1, Infinity]*S[3, Infinity])/(192*n^3) + (35*S[-1, Infinity]*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(1152*n^4) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(32*n^3) - (21*LG[n]*S[-1, Infinity]*S[3, Infinity])/(32*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(960*n^4) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(96*n^2) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]^3*S[-1, Infinity]*S[3, Infinity])/24 + (7*S[-1, Infinity]^2*S[3, Infinity])/(1152*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) + (21*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(8*n) + (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/8 - (7*S[-1, Infinity]^3*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/8 + (19*S[-1, Infinity]^4*S[3, Infinity])/36 - (7*S[2, Infinity]*S[3, Infinity])/(2304*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(64*n^3) - (21*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 + (25*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/48 - (91*S[2, Infinity]^2*S[3, Infinity])/96 - (3*S[3, Infinity]^2)/(2560*n^4) + (3*S[3, Infinity]^2)/(256*n^2) - (9*S[3, Infinity]^2)/(128*n) - (9*LG[n]*S[3, Infinity]^2)/64 - (5*S[-1, Infinity]*S[3, Infinity]^2)/24 - (13*S[5, Infinity])/(1536*n^4) + (39*S[5, Infinity])/(128*n^3) - (117*S[5, Infinity])/(128*n^2) + (39*S[5, Infinity])/(32*n) - (13*LG[n]*S[5, Infinity])/(640*n^4) + (13*LG[n]*S[5, Infinity])/(64*n^2) - (39*LG[n]*S[5, Infinity])/(32*n) - (39*LG[n]^2*S[5, Infinity])/32 + (31*S[-1, Infinity]*S[5, Infinity])/(1280*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(128*n^2) + (93*S[-1, Infinity]*S[5, Infinity])/(64*n) + (93*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 + (33*S[-1, Infinity]^2*S[5, Infinity])/32 - (45*S[2, Infinity]*S[5, Infinity])/64 + 30*S[-6, 1, Infinity] + S[-5, -1, Infinity]/(80*n^4) - S[-5, -1, Infinity]/(8*n^2) + (3*S[-5, -1, Infinity])/(4*n) + (3*LG[n]*S[-5, -1, Infinity])/2 - S[-1, Infinity]*S[-5, -1, Infinity] + 30*S[-5, 2, Infinity] + 30*S[-4, 3, Infinity] + 29*S[-3, 4, Infinity] + 26*S[-2, 5, Infinity] + 20*S[-1, 6, Infinity] - 22*S[-5, 1, 1, Infinity] - 22*S[-4, 1, 2, Infinity] - 22*S[-4, 2, 1, Infinity] - 21*S[-3, 1, 3, Infinity] - 21*S[-3, 2, 2, Infinity] - 21*S[-3, 3, 1, Infinity] - 19*S[-2, 1, 4, Infinity] - 19*S[-2, 2, 3, Infinity] - 19*S[-2, 3, 2, Infinity] - 19*S[-2, 4, 1, Infinity] - 16*S[-1, 1, 5, Infinity] - 16*S[-1, 2, 4, Infinity] - 16*S[-1, 3, 3, Infinity] - 16*S[-1, 4, 2, Infinity] - 16*S[-1, 5, 1, Infinity] + 13*S[-4, 1, 1, 1, Infinity] + 12*S[-3, 1, 1, 2, Infinity] + 12*S[-3, 1, 2, 1, Infinity] + 12*S[-3, 2, 1, 1, Infinity] + 11*S[-2, 1, 1, 3, Infinity] + 11*S[-2, 1, 2, 2, Infinity] + 11*S[-2, 1, 3, 1, Infinity] + 11*S[-2, 2, 1, 2, Infinity] + 11*S[-2, 2, 2, 1, Infinity] + 11*S[-2, 3, 1, 1, Infinity] + (5*S[-1, 1, 1, 1, Infinity])/(16*n^4) - (17*S[-1, 1, 1, 1, Infinity])/(24*n^3) + (5*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(144*n^4) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(4*n^3) - (3*LG[n]*S[-1, 1, 1, 1, Infinity])/(4*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/n - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - (LG[n]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(72*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(40*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(4*n^2) - (3*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - 3*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (4*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/3 + 10*S[-1, 1, 1, 4, Infinity] + 10*S[-1, 1, 2, 3, Infinity] + 10*S[-1, 1, 3, 2, Infinity] + 10*S[-1, 1, 4, 1, Infinity] + 10*S[-1, 2, 1, 3, Infinity] + 10*S[-1, 2, 2, 2, Infinity] + 10*S[-1, 2, 3, 1, Infinity] + 10*S[-1, 3, 1, 2, Infinity] + 10*S[-1, 3, 2, 1, Infinity] + 10*S[-1, 4, 1, 1, Infinity] - 4*S[-3, 1, 1, 1, 1, Infinity] - 4*S[-2, 1, 1, 1, 2, Infinity] - 4*S[-2, 1, 1, 2, 1, Infinity] - 4*S[-2, 1, 2, 1, 1, Infinity] - 4*S[-2, 2, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(72*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) - (3*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) + (2*S[-1, 1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) - (2*LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n - 2*LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(20*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 6*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 4*S[-1, 1, 1, 1, 3, Infinity] - 4*S[-1, 1, 1, 2, 2, Infinity] - 4*S[-1, 1, 1, 3, 1, Infinity] - 4*S[-1, 1, 2, 1, 2, Infinity] - 4*S[-1, 1, 2, 2, 1, Infinity] - 4*S[-1, 1, 3, 1, 1, Infinity] - 4*S[-1, 2, 1, 1, 2, Infinity] - 4*S[-1, 2, 1, 2, 1, Infinity] - 4*S[-1, 2, 2, 1, 1, Infinity] - 4*S[-1, 3, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(20*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(2*n^2) - (3*S[-1, 1, 1, 1, 1, 1, Infinity])/n - 6*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 8*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, 1, -2, -2}|-377/(13824*n^4) + 1/(162*n^3) - 6*S[-7, Infinity] + (S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) - (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) + (S[-1, Infinity]^4*S[2, Infinity])/(48*n) + (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 + (S[-1, Infinity]^5*S[2, Infinity])/60 - (13*S[2, Infinity]^2)/(256*n^4) + (221*S[2, Infinity]^2)/(1920*n^3) - (13*S[2, Infinity]^2)/(96*n^2) + (13*LG[n]*S[2, Infinity]^2)/(11520*n^4) - (13*LG[n]*S[2, Infinity]^2)/(320*n^3) + (39*LG[n]*S[2, Infinity]^2)/(320*n^2) - (13*LG[n]*S[2, Infinity]^2)/(80*n) + (13*LG[n]^2*S[2, Infinity]^2)/(9600*n^4) - (13*LG[n]^2*S[2, Infinity]^2)/(960*n^2) + (13*LG[n]^2*S[2, Infinity]^2)/(160*n) + (13*LG[n]^3*S[2, Infinity]^2)/240 - (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (S[-1, Infinity]^3*S[2, Infinity]^2)/12 - (157*S[2, Infinity]^3)/(201600*n^4) + (157*S[2, Infinity]^3)/(20160*n^2) - (157*S[2, Infinity]^3)/(3360*n) - (157*LG[n]*S[2, Infinity]^3)/1680 - (5*S[2, Infinity]*S[3, Infinity])/(2304*n^4) + (5*S[2, Infinity]*S[3, Infinity])/(64*n^3) - (15*S[2, Infinity]*S[3, Infinity])/(64*n^2) + (5*S[2, Infinity]*S[3, Infinity])/(16*n) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^4) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(16*n) - (5*LG[n]^2*S[2, Infinity]*S[3, Infinity])/16 - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) - (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (7*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (49*S[2, Infinity]^2*S[3, Infinity])/240 - (17*S[3, Infinity]^2)/(5120*n^4) + (17*S[3, Infinity]^2)/(512*n^2) - (51*S[3, Infinity]^2)/(256*n) - (51*LG[n]*S[3, Infinity]^2)/128 + (41*S[5, Infinity])/(9216*n^4) - (41*S[5, Infinity])/(256*n^3) + (123*S[5, Infinity])/(256*n^2) - (41*S[5, Infinity])/(64*n) + (41*LG[n]*S[5, Infinity])/(3840*n^4) - (41*LG[n]*S[5, Infinity])/(384*n^2) + (41*LG[n]*S[5, Infinity])/(64*n) + (41*LG[n]^2*S[5, Infinity])/64 + (41*S[2, Infinity]*S[5, Infinity])/64 - 14*S[7, Infinity] + 5*S[-6, -1, Infinity] + 4*S[-5, -2, Infinity] + 3*S[-4, -3, Infinity] + 2*S[-3, -4, Infinity] + 4*S[2, -5, Infinity] + 6*S[2, 5, Infinity] + 5*S[3, -4, Infinity] + 9*S[3, 4, Infinity] + 5*S[4, -3, Infinity] + 9*S[4, 3, Infinity] + 5*S[5, -2, Infinity] + 9*S[5, 2, Infinity] + 5*S[6, -1, Infinity] + 9*S[6, 1, Infinity] - 4*S[-5, -1, 1, Infinity] - 3*S[-4, -2, 1, Infinity] - 3*S[-4, -1, 2, Infinity] - 2*S[-3, -3, 1, Infinity] - 2*S[-3, -2, 2, Infinity] - 2*S[-3, -1, 3, Infinity] - 3*S[2, -4, -1, Infinity] - 2*S[2, -3, -2, Infinity] - S[2, -2, -3, Infinity] - 3*S[2, 1, -4, Infinity] - 3*S[2, 1, 4, Infinity] - 3*S[2, 2, -3, Infinity] - 3*S[2, 2, 3, Infinity] - 3*S[2, 3, -2, Infinity] - 3*S[2, 3, 2, Infinity] - 3*S[2, 4, -1, Infinity] - 3*S[2, 4, 1, Infinity] - 4*S[3, -3, -1, Infinity] - 3*S[3, -2, -2, Infinity] - 2*S[3, -1, -3, Infinity] - 4*S[3, 1, -3, Infinity] - 5*S[3, 1, 3, Infinity] - 4*S[3, 2, -2, Infinity] - 5*S[3, 2, 2, Infinity] - 4*S[3, 3, -1, Infinity] - 5*S[3, 3, 1, Infinity] - 4*S[4, -2, -1, Infinity] - 3*S[4, -1, -2, Infinity] - 4*S[4, 1, -2, Infinity] - 5*S[4, 1, 2, Infinity] - 4*S[4, 2, -1, Infinity] - 5*S[4, 2, 1, Infinity] - 4*S[5, -1, -1, Infinity] - 4*S[5, 1, -1, Infinity] - 5*S[5, 1, 1, Infinity] + 3*S[-4, -1, 1, 1, Infinity] + 2*S[-3, -2, 1, 1, Infinity] + 2*S[-3, -1, 1, 2, Infinity] + 2*S[-3, -1, 2, 1, Infinity] - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + 2*S[2, -3, -1, 1, Infinity] + S[2, -2, -2, 1, Infinity] + S[2, -2, -1, 2, Infinity] + 2*S[2, 1, -3, -1, Infinity] + S[2, 1, -2, -2, Infinity] + 2*S[2, 1, 1, -3, Infinity] + S[2, 1, 1, 3, Infinity] + 2*S[2, 1, 2, -2, Infinity] + S[2, 1, 2, 2, Infinity] + 2*S[2, 1, 3, -1, Infinity] + S[2, 1, 3, 1, Infinity] + 2*S[2, 2, -2, -1, Infinity] + S[2, 2, -1, -2, Infinity] + 2*S[2, 2, 1, -2, Infinity] + S[2, 2, 1, 2, Infinity] + 2*S[2, 2, 2, -1, Infinity] + S[2, 2, 2, 1, Infinity] + 2*S[2, 3, -1, -1, Infinity] + 2*S[2, 3, 1, -1, Infinity] + S[2, 3, 1, 1, Infinity] + 3*S[3, -2, -1, 1, Infinity] + 2*S[3, -1, -2, 1, Infinity] + 2*S[3, -1, -1, 2, Infinity] + 3*S[3, 1, -2, -1, Infinity] + 2*S[3, 1, -1, -2, Infinity] + 3*S[3, 1, 1, -2, Infinity] + 2*S[3, 1, 1, 2, Infinity] + 3*S[3, 1, 2, -1, Infinity] + 2*S[3, 1, 2, 1, Infinity] + 3*S[3, 2, -1, -1, Infinity] + 3*S[3, 2, 1, -1, Infinity] + 2*S[3, 2, 1, 1, Infinity] + 3*S[4, -1, -1, 1, Infinity] + 3*S[4, 1, -1, -1, Infinity] + 3*S[4, 1, 1, -1, Infinity] + 2*S[4, 1, 1, 1, Infinity] - 2*S[-3, -1, 1, 1, 1, Infinity] + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - S[2, -2, -1, 1, 1, Infinity] - S[2, 1, -2, -1, 1, Infinity] - S[2, 1, 1, -2, -1, Infinity] - S[2, 1, 1, 1, -2, Infinity] - S[2, 1, 1, 2, -1, Infinity] - S[2, 1, 2, -1, -1, Infinity] - S[2, 1, 2, 1, -1, Infinity] - S[2, 2, -1, -1, 1, Infinity] - S[2, 2, 1, -1, -1, Infinity] - S[2, 2, 1, 1, -1, Infinity] - 2*S[3, -1, -1, 1, 1, Infinity] - 2*S[3, 1, -1, -1, 1, Infinity] - 2*S[3, 1, 1, -1, -1, Infinity] - 2*S[3, 1, 1, 1, -1, Infinity]|0
{1, 1, 1, -2, 2}|(5*S[-1, Infinity]^4)/(192*n^4) - (17*S[-1, Infinity]^4)/(288*n^3) + (5*S[-1, Infinity]^4)/(72*n^2) - (LG[n]*S[-1, Infinity]^4)/(1728*n^4) + (LG[n]*S[-1, Infinity]^4)/(48*n^3) - (LG[n]*S[-1, Infinity]^4)/(16*n^2) + (LG[n]*S[-1, Infinity]^4)/(12*n) - (LG[n]^2*S[-1, Infinity]^4)/(1440*n^4) + (LG[n]^2*S[-1, Infinity]^4)/(144*n^2) - (LG[n]^2*S[-1, Infinity]^4)/(24*n) - (LG[n]^3*S[-1, Infinity]^4)/36 + S[-1, Infinity]^5/(2160*n^4) - S[-1, Infinity]^5/(60*n^3) + S[-1, Infinity]^5/(20*n^2) - S[-1, Infinity]^5/(15*n) + (LG[n]*S[-1, Infinity]^5)/(900*n^4) - (LG[n]*S[-1, Infinity]^5)/(90*n^2) + (LG[n]*S[-1, Infinity]^5)/(15*n) + (LG[n]^2*S[-1, Infinity]^5)/15 - S[-1, Infinity]^6/(2160*n^4) + S[-1, Infinity]^6/(216*n^2) - S[-1, Infinity]^6/(36*n) - (LG[n]*S[-1, Infinity]^6)/18 + S[-1, Infinity]^7/60 - (5*S[-1, Infinity]^2*S[2, Infinity])/(32*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(48*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(12*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(288*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^3) + (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(2*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(240*n^4) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(24*n^2) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(4*n) + (LG[n]^3*S[-1, Infinity]^2*S[2, Infinity])/6 - (S[-1, Infinity]^3*S[2, Infinity])/(432*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(4*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(180*n^4) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(18*n^2) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(3*n) - (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/3 + (7*S[-1, Infinity]^4*S[2, Infinity])/(5760*n^4) - (7*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) + (7*S[-1, Infinity]^4*S[2, Infinity])/(96*n) + (7*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 + (S[-1, Infinity]^5*S[2, Infinity])/240 - (51*S[2, Infinity]^2)/(256*n^4) + (289*S[2, Infinity]^2)/(640*n^3) - (17*S[2, Infinity]^2)/(32*n^2) + (17*LG[n]*S[2, Infinity]^2)/(3840*n^4) - (51*LG[n]*S[2, Infinity]^2)/(320*n^3) + (153*LG[n]*S[2, Infinity]^2)/(320*n^2) - (51*LG[n]*S[2, Infinity]^2)/(80*n) + (17*LG[n]^2*S[2, Infinity]^2)/(3200*n^4) - (17*LG[n]^2*S[2, Infinity]^2)/(320*n^2) + (51*LG[n]^2*S[2, Infinity]^2)/(160*n) + (17*LG[n]^3*S[2, Infinity]^2)/80 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(192*n^4) - (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (5*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (5*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 - (161*S[-1, Infinity]^3*S[2, Infinity]^2)/240 + (1153*S[2, Infinity]^3)/(100800*n^4) - (1153*S[2, Infinity]^3)/(10080*n^2) + (1153*S[2, Infinity]^3)/(1680*n) + (1153*LG[n]*S[2, Infinity]^3)/840 - (247*S[-1, Infinity]*S[2, Infinity]^3)/336 - (35*S[-1, Infinity]*S[3, Infinity])/(64*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(96*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(24*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(576*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^3) + (21*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(4*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(480*n^4) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(48*n^2) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(8*n) + (7*LG[n]^3*S[-1, Infinity]*S[3, Infinity])/12 - (7*S[-1, Infinity]^2*S[3, Infinity])/(1152*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^3) - (21*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(480*n^4) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(48*n^2) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(8*n) - (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/8 + (7*S[-1, Infinity]^3*S[3, Infinity])/(1440*n^4) - (7*S[-1, Infinity]^3*S[3, Infinity])/(144*n^2) + (7*S[-1, Infinity]^3*S[3, Infinity])/(24*n) + (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/12 - (19*S[-1, Infinity]^4*S[3, Infinity])/72 + (5*S[2, Infinity]*S[3, Infinity])/(4608*n^4) - (5*S[2, Infinity]*S[3, Infinity])/(128*n^3) + (15*S[2, Infinity]*S[3, Infinity])/(128*n^2) - (5*S[2, Infinity]*S[3, Infinity])/(32*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(384*n^4) - (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (5*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) + (5*LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(384*n^4) - (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (35*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (35*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (109*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/96 + (93*S[2, Infinity]^2*S[3, Infinity])/160 + (109*S[3, Infinity]^2)/(15360*n^4) - (109*S[3, Infinity]^2)/(1536*n^2) + (109*S[3, Infinity]^2)/(256*n) + (109*LG[n]*S[3, Infinity]^2)/128 + (121*S[-1, Infinity]*S[3, Infinity]^2)/384 + (103*S[5, Infinity])/(9216*n^4) - (103*S[5, Infinity])/(256*n^3) + (309*S[5, Infinity])/(256*n^2) - (103*S[5, Infinity])/(64*n) + (103*LG[n]*S[5, Infinity])/(3840*n^4) - (103*LG[n]*S[5, Infinity])/(384*n^2) + (103*LG[n]*S[5, Infinity])/(64*n) + (103*LG[n]^2*S[5, Infinity])/64 - (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) + (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) - (31*S[-1, Infinity]*S[5, Infinity])/(32*n) - (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (21*S[-1, Infinity]^2*S[5, Infinity])/64 + (103*S[2, Infinity]*S[5, Infinity])/64 - 6*S[7, Infinity] + 4*S[-5, -2, Infinity] - S[-5, -1, Infinity]/(120*n^4) + S[-5, -1, Infinity]/(12*n^2) - S[-5, -1, Infinity]/(2*n) - LG[n]*S[-5, -1, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] + 5*S[-4, -3, Infinity] + 5*S[-3, -4, Infinity] + 5*S[-2, -5, Infinity] + 5*S[-1, -6, Infinity] - 3*S[-4, 1, -2, Infinity] - 4*S[-3, 1, -3, Infinity] - 3*S[-3, 2, -2, Infinity] - 4*S[-2, 1, -4, Infinity] - 4*S[-2, 2, -3, Infinity] - 3*S[-2, 3, -2, Infinity] - 4*S[-1, 1, -5, Infinity] - 4*S[-1, 2, -4, Infinity] - 4*S[-1, 3, -3, Infinity] - 3*S[-1, 4, -2, Infinity] + 2*S[-3, 1, 1, -2, Infinity] + 3*S[-2, 1, 1, -3, Infinity] + 2*S[-2, 1, 2, -2, Infinity] + 2*S[-2, 2, 1, -2, Infinity] + 3*S[-1, 1, 1, -4, Infinity] - (5*S[-1, 1, 1, 1, Infinity])/(8*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(12*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(3*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(72*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^3) + (3*LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (2*LG[n]*S[-1, 1, 1, 1, Infinity])/n + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/n + (2*LG[n]^3*S[-1, 1, 1, 1, Infinity])/3 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(72*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^3) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(30*n^4) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(3*n^2) - (2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(60*n^4) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(6*n^2) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] - (2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(48*n^4) - (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (5*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (5*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (4*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/3 + 3*S[-1, 1, 2, -3, Infinity] + 2*S[-1, 1, 3, -2, Infinity] + 3*S[-1, 2, 1, -3, Infinity] + 2*S[-1, 2, 2, -2, Infinity] + 2*S[-1, 3, 1, -2, Infinity] - S[-2, 1, 1, 1, -2, Infinity] - 2*S[-1, 1, 1, 1, -3, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(72*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^3) + (3*S[-1, 1, 1, 1, 1, Infinity])/(2*n^2) - (2*S[-1, 1, 1, 1, 1, Infinity])/n + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) + (2*LG[n]*S[-1, 1, 1, 1, 1, Infinity])/n + 2*LG[n]^2*S[-1, 1, 1, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) - (2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - S[-1, 1, 1, 2, -2, Infinity] - S[-1, 1, 2, 1, -2, Infinity] - S[-1, 2, 1, 1, -2, Infinity] + S[-1, 1, 1, 1, 1, 1, Infinity]/(30*n^4) - S[-1, 1, 1, 1, 1, 1, Infinity]/(3*n^2) + (2*S[-1, 1, 1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 1, 1, 3, 1}|1321/(6912*n^4) - 503/(2592*n^3) + 1/(8*n^2) + (595*LG[n])/(2304*n^4) - (65*LG[n])/(432*n^3) + LG[n]/(16*n^2) - (5*S[2, Infinity]^2)/(64*n^4) + (17*S[2, Infinity]^2)/(96*n^3) - (5*S[2, Infinity]^2)/(24*n^2) + (LG[n]*S[2, Infinity]^2)/(576*n^4) - (LG[n]*S[2, Infinity]^2)/(16*n^3) + (3*LG[n]*S[2, Infinity]^2)/(16*n^2) - (LG[n]*S[2, Infinity]^2)/(4*n) + (LG[n]^2*S[2, Infinity]^2)/(480*n^4) - (LG[n]^2*S[2, Infinity]^2)/(48*n^2) + (LG[n]^2*S[2, Infinity]^2)/(8*n) + (LG[n]^3*S[2, Infinity]^2)/12 + (53*S[2, Infinity]^3)/(10080*n^4) - (53*S[2, Infinity]^3)/(1008*n^2) + (53*S[2, Infinity]^3)/(168*n) + (53*LG[n]*S[2, Infinity]^3)/84 + (S[2, Infinity]^2*S[3, Infinity])/6 - S[3, Infinity]^2/(120*n^4) + S[3, Infinity]^2/(12*n^2) - S[3, Infinity]^2/(2*n) - LG[n]*S[3, Infinity]^2 - S[5, Infinity]/(576*n^4) + S[5, Infinity]/(16*n^3) - (3*S[5, Infinity])/(16*n^2) + S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/(240*n^4) + (LG[n]*S[5, Infinity])/(24*n^2) - (LG[n]*S[5, Infinity])/(4*n) - (LG[n]^2*S[5, Infinity])/4 - (S[2, Infinity]*S[5, Infinity])/4 + S[2, 5, Infinity] + S[3, 4, Infinity] + S[4, 3, Infinity] + S[5, 2, Infinity] - S[2, 4, 1, Infinity] - S[3, 3, 1, Infinity] - S[4, 2, 1, Infinity] - S[5, 1, 1, Infinity]|0
{1, 1, 3, 1, 1}|-1483/(13824*n^4) + 5/(32*n^3) - 3/(16*n^2) - (25*LG[n])/(256*n^4) + (23*LG[n])/(108*n^3) - (3*LG[n])/(16*n^2) - (73*LG[n]^2)/(384*n^4) + (19*LG[n]^2)/(144*n^3) - LG[n]^2/(16*n^2) - (73*S[2, Infinity])/(384*n^4) + (19*S[2, Infinity])/(144*n^3) - S[2, Infinity]/(16*n^2) + (S[2, Infinity]*S[3, Infinity])/(288*n^4) - (S[2, Infinity]*S[3, Infinity])/(8*n^3) + (3*S[2, Infinity]*S[3, Infinity])/(8*n^2) - (S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(120*n^4) - (LG[n]*S[2, Infinity]*S[3, Infinity])/(12*n^2) + (LG[n]*S[2, Infinity]*S[3, Infinity])/(2*n) + (LG[n]^2*S[2, Infinity]*S[3, Infinity])/2 - S[3, Infinity]^2/(240*n^4) + S[3, Infinity]^2/(24*n^2) - S[3, Infinity]^2/(4*n) - (LG[n]*S[3, Infinity]^2)/2 - S[5, Infinity]/(576*n^4) + S[5, Infinity]/(16*n^3) - (3*S[5, Infinity])/(16*n^2) + S[5, Infinity]/(4*n) - (LG[n]*S[5, Infinity])/(240*n^4) + (LG[n]*S[5, Infinity])/(24*n^2) - (LG[n]*S[5, Infinity])/(4*n) - (LG[n]^2*S[5, Infinity])/4 + (3*S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity]/2 - S[3, 4, Infinity]/2 - S[2, 1, 4, Infinity]/2 - S[2, 2, 3, Infinity] - S[2, 3, 2, Infinity] - S[3, 1, 3, Infinity]/2 - S[3, 2, 2, Infinity] + S[3, 3, 1, Infinity]/2 - S[4, 1, 2, Infinity] + S[4, 2, 1, Infinity]/2 + S[5, 1, 1, Infinity]/2 + S[2, 1, 3, 1, Infinity]/2 + S[2, 2, 2, 1, Infinity] + S[2, 3, 1, 1, Infinity] + S[3, 1, 2, 1, Infinity]/2 + S[3, 2, 1, 1, Infinity] + S[4, 1, 1, 1, Infinity]/2|0
{1, 2, -2, 1, 1}|-28*S[-7, Infinity] + (5*S[-1, Infinity]^4)/(576*n^4) - (17*S[-1, Infinity]^4)/(864*n^3) + S[-1, Infinity]^4/(32*n^2) - S[-1, Infinity]^4/(24*n) + S[-1, Infinity]^6/(2160*n^4) - S[-1, Infinity]^6/(216*n^2) + S[-1, Infinity]^6/(36*n) + (LG[n]*S[-1, Infinity]^6)/18 - S[-1, Infinity]^7/20 - (5*S[-1, Infinity]^2*S[2, Infinity])/(96*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(144*n^3) - (3*S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) + (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (19*S[-1, Infinity]^4*S[2, Infinity])/(5760*n^4) + (19*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) - (19*S[-1, Infinity]^4*S[2, Infinity])/(96*n) - (19*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 + (41*S[-1, Infinity]^5*S[2, Infinity])/120 - (5*S[2, Infinity]^2)/(192*n^4) + (17*S[2, Infinity]^2)/(288*n^3) - (3*S[2, Infinity]^2)/(32*n^2) + S[2, Infinity]^2/(8*n) + (7*S[-1, Infinity]^2*S[2, Infinity]^2)/(960*n^4) - (7*S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (7*S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (7*LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (11*S[-1, Infinity]^3*S[2, Infinity]^2)/48 - (23*S[2, Infinity]^3)/(22400*n^4) + (23*S[2, Infinity]^3)/(2240*n^2) - (69*S[2, Infinity]^3)/(1120*n) - (69*LG[n]*S[2, Infinity]^3)/560 + (3443*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (35*S[-1, Infinity]*S[3, Infinity])/(192*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(288*n^3) - (21*S[-1, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*S[-1, Infinity]^3*S[3, Infinity])/(1440*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(144*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(24*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/12 + (59*S[-1, Infinity]^4*S[3, Infinity])/96 + (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (49*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (49*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 - (23*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 + (1063*S[2, Infinity]^2*S[3, Infinity])/640 + (137*S[3, Infinity]^2)/(15360*n^4) - (137*S[3, Infinity]^2)/(1536*n^2) + (137*S[3, Infinity]^2)/(256*n) + (137*LG[n]*S[3, Infinity]^2)/128 + (9*S[-1, Infinity]*S[3, Infinity]^2)/4 + (31*S[-1, Infinity]*S[5, Infinity])/(1920*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(192*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(32*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/16 + (265*S[-1, Infinity]^2*S[5, Infinity])/128 + (23*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + 15*S[-6, 1, Infinity] + 2*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(120*n^4) - S[-5, -1, Infinity]/(12*n^2) + S[-5, -1, Infinity]/(2*n) + LG[n]*S[-5, -1, Infinity] - (9*S[-1, Infinity]*S[-5, -1, Infinity])/4 + 17*S[-5, 2, Infinity] + S[-4, -3, Infinity] + 23*S[-4, 3, Infinity] + S[-3, -4, Infinity] + 28*S[-3, 4, Infinity] + (5*S[-2, -5, Infinity])/2 + (55*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 4*S[-5, 1, 1, Infinity] - 12*S[-4, 1, 2, Infinity] - 7*S[-4, 2, 1, Infinity] - 20*S[-3, 1, 3, Infinity] - S[-3, 2, -2, Infinity] - 14*S[-3, 2, 2, Infinity] - 11*S[-3, 3, 1, Infinity] - S[-2, 1, -4, Infinity]/2 - 24*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity] - (37*S[-2, 2, 3, Infinity])/2 - (3*S[-2, 3, -2, Infinity])/2 - (29*S[-2, 3, 2, Infinity])/2 - 13*S[-2, 4, 1, Infinity] - 2*S[-1, 1, -5, Infinity] - 20*S[-1, 1, 5, Infinity] - S[-1, 2, -4, Infinity]/2 - (33*S[-1, 2, 4, Infinity])/2 - S[-1, 3, -3, Infinity] - 13*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (21*S[-1, 4, 2, Infinity])/2 - 10*S[-1, 5, 1, Infinity] + 8*S[-3, 1, 1, 2, Infinity] + 5*S[-3, 1, 2, 1, Infinity] + 2*S[-3, 2, 1, 1, Infinity] + 13*S[-2, 1, 1, 3, Infinity] + S[-2, 1, 2, -2, Infinity]/2 + 10*S[-2, 1, 2, 2, Infinity] + 8*S[-2, 1, 3, 1, Infinity] + (15*S[-2, 2, 1, 2, Infinity])/2 + 5*S[-2, 2, 2, 1, Infinity] + 3*S[-2, 3, 1, 1, Infinity] - (5*S[-1, 1, 1, 1, Infinity])/(24*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(36*n^3) - (3*S[-1, 1, 1, 1, Infinity])/(4*n^2) + S[-1, 1, 1, 1, Infinity]/n - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(60*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(6*n^2) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/n - 2*LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity] + (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(240*n^4) - (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (7*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (7*LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (7*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 + 15*S[-1, 1, 1, 4, Infinity] + S[-1, 1, 2, -3, Infinity] + 12*S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, -2, Infinity] + 10*S[-1, 1, 3, 2, Infinity] + 9*S[-1, 1, 4, 1, Infinity] + 10*S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, -2, Infinity]/2 + (15*S[-1, 2, 2, 2, Infinity])/2 + 6*S[-1, 2, 3, 1, Infinity] + 6*S[-1, 3, 1, 2, Infinity] + 4*S[-1, 3, 2, 1, Infinity] + 3*S[-1, 4, 1, 1, Infinity] - 3*S[-2, 1, 1, 1, 2, Infinity] - 2*S[-2, 1, 1, 2, 1, Infinity] - S[-2, 1, 2, 1, 1, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(30*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(3*n^2) + (2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 4*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 6*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + (3*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - 6*S[-1, 1, 1, 1, 3, Infinity] - 5*S[-1, 1, 1, 2, 2, Infinity] - 4*S[-1, 1, 1, 3, 1, Infinity] - 4*S[-1, 1, 2, 1, 2, Infinity] - 3*S[-1, 1, 2, 2, 1, Infinity] - 2*S[-1, 1, 3, 1, 1, Infinity] - 3*S[-1, 2, 1, 1, 2, Infinity] - 2*S[-1, 2, 1, 2, 1, Infinity] - S[-1, 2, 2, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(30*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(3*n^2) - (2*S[-1, 1, 1, 1, 1, 1, Infinity])/n - 4*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 12*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|0
{1, 3, 1, 1, 1}|137/(6912*n^4) - 145/(2592*n^3) + 1/(8*n^2) + (305*LG[n])/(2304*n^4) - (43*LG[n])/(432*n^3) + (3*LG[n])/(16*n^2) - (13*LG[n]^2)/(192*n^4) - LG[n]^2/(16*n^3) + LG[n]^2/(8*n^2) + (7*LG[n]^3)/(96*n^4) - (5*LG[n]^3)/(72*n^3) + LG[n]^3/(24*n^2) - (13*S[2, Infinity])/(192*n^4) - S[2, Infinity]/(16*n^3) + S[2, Infinity]/(8*n^2) + (7*LG[n]*S[2, Infinity])/(32*n^4) - (5*LG[n]*S[2, Infinity])/(24*n^3) + (LG[n]*S[2, Infinity])/(8*n^2) + S[2, Infinity]^3/(6300*n^4) - S[2, Infinity]^3/(630*n^2) + S[2, Infinity]^3/(105*n) + (2*LG[n]*S[2, Infinity]^3)/105 + (7*S[3, Infinity])/(48*n^4) - (5*S[3, Infinity])/(36*n^3) + S[3, Infinity]/(12*n^2) - (S[2, Infinity]^2*S[3, Infinity])/30 + S[3, Infinity]^2/(120*n^4) - S[3, Infinity]^2/(12*n^2) + S[3, Infinity]^2/(2*n) + LG[n]*S[3, Infinity]^2 - (S[2, Infinity]*S[5, Infinity])/4 - S[7, Infinity]/3 + S[2, 5, Infinity]/2 + (5*S[3, 4, Infinity])/6 + S[4, 3, Infinity]/2 + S[5, 2, Infinity]/6 + S[6, 1, Infinity]/3 - S[2, 2, 3, Infinity]/6 - S[3, 1, 3, Infinity]/2 + S[3, 2, 2, Infinity]/3 - S[3, 3, 1, Infinity]/3 + S[4, 1, 2, Infinity]/3 - S[4, 2, 1, Infinity]/2 - S[5, 1, 1, Infinity]/6 + S[2, 1, 1, 3, Infinity]/6 + S[2, 1, 2, 2, Infinity]/2 + S[2, 2, 1, 2, Infinity] - S[2, 2, 2, 1, Infinity]/3 - S[2, 3, 1, 1, Infinity]/2 + (2*S[3, 1, 1, 2, Infinity])/3 - (5*S[3, 2, 1, 1, Infinity])/6 - S[4, 1, 1, 1, Infinity]/3 - S[2, 1, 1, 2, 1, Infinity]/6 - S[2, 1, 2, 1, 1, Infinity]/2 - S[2, 2, 1, 1, 1, Infinity]/2 - S[3, 1, 1, 1, 1, Infinity]/6|0
{2, -2, 1, 1, 1}|21*S[-7, Infinity] + S[-1, Infinity]^5/(180*n^3) - S[-1, Infinity]^5/(60*n^2) + S[-1, Infinity]^5/(30*n) + S[-1, Infinity]^7/60 - (S[-1, Infinity]^3*S[2, Infinity])/(36*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(6*n) - (23*S[-1, Infinity]^5*S[2, Infinity])/120 + (S[-1, Infinity]^3*S[2, Infinity]^2)/3 - (449*S[-1, Infinity]*S[2, Infinity]^3)/840 - (7*S[-1, Infinity]^2*S[3, Infinity])/(96*n^3) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) - (11*S[-1, Infinity]^4*S[3, Infinity])/96 + (7*S[2, Infinity]*S[3, Infinity])/(96*n^3) - (7*S[2, Infinity]*S[3, Infinity])/(32*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(16*n) + (3*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/4 - (667*S[2, Infinity]^2*S[3, Infinity])/384 - (39*S[-1, Infinity]*S[3, Infinity]^2)/16 + (9*S[5, Infinity])/(64*n^3) - (27*S[5, Infinity])/(64*n^2) + (27*S[5, Infinity])/(32*n) - (17*S[-1, Infinity]^2*S[5, Infinity])/32 - (325*S[2, Infinity]*S[5, Infinity])/192 + 5*S[7, Infinity] - (35*S[-6, 1, Infinity])/2 - 4*S[-5, -2, Infinity] + S[-1, Infinity]*S[-5, -1, Infinity] - (55*S[-5, 2, Infinity])/3 - 3*S[-4, -3, Infinity] - (56*S[-4, 3, Infinity])/3 - (7*S[-3, -4, Infinity])/3 - 18*S[-3, 4, Infinity] - (10*S[-2, -5, Infinity])/3 - (95*S[-2, 5, Infinity])/6 - (10*S[-1, -6, Infinity])/3 - (35*S[-1, 6, Infinity])/3 + 10*S[-5, 1, 1, Infinity] + (3*S[-4, 1, -2, Infinity])/2 + (21*S[-4, 1, 2, Infinity])/2 + (21*S[-4, 2, 1, Infinity])/2 + S[-3, 1, -3, Infinity] + 11*S[-3, 1, 3, Infinity] + (11*S[-3, 2, -2, Infinity])/6 + 11*S[-3, 2, 2, Infinity] + 11*S[-3, 3, 1, Infinity] + S[-2, 1, -4, Infinity]/2 + 11*S[-2, 1, 4, Infinity] + (5*S[-2, 2, -3, Infinity])/3 + (67*S[-2, 2, 3, Infinity])/6 + (13*S[-2, 3, -2, Infinity])/6 + (67*S[-2, 3, 2, Infinity])/6 + 11*S[-2, 4, 1, Infinity] + 2*S[-1, 1, -5, Infinity] + 10*S[-1, 1, 5, Infinity] + (3*S[-1, 2, -4, Infinity])/2 + (21*S[-1, 2, 4, Infinity])/2 + (7*S[-1, 3, -3, Infinity])/3 + (32*S[-1, 3, 3, Infinity])/3 + (5*S[-1, 4, -2, Infinity])/2 + (21*S[-1, 4, 2, Infinity])/2 + 10*S[-1, 5, 1, Infinity] - 3*S[-4, 1, 1, 1, Infinity] - 4*S[-3, 1, 1, 2, Infinity] - 4*S[-3, 1, 2, 1, Infinity] - 4*S[-3, 2, 1, 1, Infinity] - 5*S[-2, 1, 1, 3, Infinity] - S[-2, 1, 2, -2, Infinity]/2 - 5*S[-2, 1, 2, 2, Infinity] - 5*S[-2, 1, 3, 1, Infinity] - S[-2, 2, 1, -2, Infinity]/2 - 5*S[-2, 2, 1, 2, Infinity] - 5*S[-2, 2, 2, 1, Infinity] - 5*S[-2, 3, 1, 1, Infinity] - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^3) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (2*S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + 3*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (11*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - 6*S[-1, 1, 1, 4, Infinity] - S[-1, 1, 2, -3, Infinity] - 6*S[-1, 1, 2, 3, Infinity] - S[-1, 1, 3, -2, Infinity] - 6*S[-1, 1, 3, 2, Infinity] - 6*S[-1, 1, 4, 1, Infinity] - S[-1, 2, 1, -3, Infinity] - 6*S[-1, 2, 1, 3, Infinity] - S[-1, 2, 2, -2, Infinity] - 6*S[-1, 2, 2, 2, Infinity] - 6*S[-1, 2, 3, 1, Infinity] - S[-1, 3, 1, -2, Infinity] - 6*S[-1, 3, 1, 2, Infinity] - 6*S[-1, 3, 2, 1, Infinity] - 6*S[-1, 4, 1, 1, Infinity] + S[-2, 1, 1, 1, 2, Infinity] + S[-2, 1, 1, 2, 1, Infinity] + S[-2, 1, 2, 1, 1, Infinity] + S[-2, 2, 1, 1, 1, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(6*n^3) - S[-1, 1, 1, 1, 1, Infinity]/(2*n^2) + S[-1, 1, 1, 1, 1, Infinity]/n + 2*S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - 2*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 2*S[-1, 1, 1, 1, 3, Infinity] + 2*S[-1, 1, 1, 2, 2, Infinity] + 2*S[-1, 1, 1, 3, 1, Infinity] + 2*S[-1, 1, 2, 1, 2, Infinity] + 2*S[-1, 1, 2, 2, 1, Infinity] + 2*S[-1, 1, 3, 1, 1, Infinity] + 2*S[-1, 2, 1, 1, 2, Infinity] + 2*S[-1, 2, 1, 2, 1, Infinity] + 2*S[-1, 2, 2, 1, 1, Infinity] + 2*S[-1, 3, 1, 1, 1, Infinity] - 4*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity]|LG[n]^3/(24*n^4) + (LG[n]*S[2, Infinity])/(8*n^4) + S[3, Infinity]/(12*n^4)
{2, 1, -2, 1, 1}|-28*S[-7, Infinity] + S[-1, Infinity]^4/(144*n^4) - (13*S[-1, Infinity]^4)/(864*n^3) + S[-1, Infinity]^4/(96*n^2) + S[-1, Infinity]^4/(24*n) + (LG[n]*S[-1, Infinity]^4)/(144*n^3) - (LG[n]*S[-1, Infinity]^4)/(48*n^2) + (LG[n]*S[-1, Infinity]^4)/(24*n) - S[-1, Infinity]^5/(180*n^3) + S[-1, Infinity]^5/(60*n^2) - S[-1, Infinity]^5/(30*n) - (S[-1, Infinity]^2*S[2, Infinity])/(24*n^4) + (13*S[-1, Infinity]^2*S[2, Infinity])/(144*n^3) - (S[-1, Infinity]^2*S[2, Infinity])/(16*n^2) - (S[-1, Infinity]^2*S[2, Infinity])/(4*n) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(24*n^3) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(4*n) + (S[-1, Infinity]^3*S[2, Infinity])/(36*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(6*n) + (S[-1, Infinity]^5*S[2, Infinity])/60 - S[2, Infinity]^2/(48*n^4) + (13*S[2, Infinity]^2)/(288*n^3) - S[2, Infinity]^2/(32*n^2) - S[2, Infinity]^2/(8*n) - (LG[n]*S[2, Infinity]^2)/(48*n^3) + (LG[n]*S[2, Infinity]^2)/(16*n^2) - (LG[n]*S[2, Infinity]^2)/(8*n) - (S[-1, Infinity]^3*S[2, Infinity]^2)/16 - (643*S[-1, Infinity]*S[2, Infinity]^3)/1680 - (7*S[-1, Infinity]*S[3, Infinity])/(48*n^4) + (91*S[-1, Infinity]*S[3, Infinity])/(288*n^3) - (7*S[-1, Infinity]*S[3, Infinity])/(32*n^2) - (7*S[-1, Infinity]*S[3, Infinity])/(8*n) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(48*n^3) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(8*n) + (7*S[-1, Infinity]^2*S[3, Infinity])/(96*n^3) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(16*n) + (S[-1, Infinity]^4*S[3, Infinity])/24 - (29*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/32 - (393*S[2, Infinity]^2*S[3, Infinity])/320 - (5*S[-1, Infinity]*S[3, Infinity]^2)/32 - (25*S[5, Infinity])/(192*n^3) + (25*S[5, Infinity])/(64*n^2) - (25*S[5, Infinity])/(32*n) - (61*S[-1, Infinity]^2*S[5, Infinity])/128 + (93*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + (65*S[-6, 1, Infinity])/2 + 2*S[-5, -2, Infinity] - (3*S[-1, Infinity]*S[-5, -1, Infinity])/4 + (49*S[-5, 2, Infinity])/2 + (5*S[-4, -3, Infinity])/2 + 19*S[-4, 3, Infinity] + (3*S[-3, -4, Infinity])/2 + 17*S[-3, 4, Infinity] + S[-2, -5, Infinity]/2 + (35*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 24*S[-5, 1, 1, Infinity] - (3*S[-4, 1, -2, Infinity])/2 - (27*S[-4, 1, 2, Infinity])/2 - (37*S[-4, 2, 1, Infinity])/2 - S[-3, 1, -3, Infinity] - 8*S[-3, 1, 3, Infinity] - S[-3, 2, -2, Infinity]/2 - 11*S[-3, 2, 2, Infinity] - 17*S[-3, 3, 1, Infinity] - 7*S[-2, 1, 4, Infinity] - S[-2, 2, -3, Infinity]/2 - (17*S[-2, 2, 3, Infinity])/2 - S[-2, 3, -2, Infinity]/2 - (25*S[-2, 3, 2, Infinity])/2 - 18*S[-2, 4, 1, Infinity] - 10*S[-1, 1, 5, Infinity] - (3*S[-1, 2, -4, Infinity])/2 - (21*S[-1, 2, 4, Infinity])/2 - 2*S[-1, 3, -3, Infinity] - 13*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (33*S[-1, 4, 2, Infinity])/2 - 20*S[-1, 5, 1, Infinity] + 9*S[-4, 1, 1, 1, Infinity] + 3*S[-3, 1, 1, 2, Infinity] + 6*S[-3, 1, 2, 1, Infinity] + 9*S[-3, 2, 1, 1, Infinity] + S[-2, 1, 1, 3, Infinity] + 3*S[-2, 1, 2, 2, Infinity] + 6*S[-2, 1, 3, 1, Infinity] + S[-2, 2, 1, -2, Infinity]/2 + (11*S[-2, 2, 1, 2, Infinity])/2 + 8*S[-2, 2, 2, 1, Infinity] + 11*S[-2, 3, 1, 1, Infinity] - S[-1, 1, 1, 1, Infinity]/(6*n^4) + (13*S[-1, 1, 1, 1, Infinity])/(36*n^3) - S[-1, 1, 1, 1, Infinity]/(4*n^2) - S[-1, 1, 1, 1, Infinity]/n - (LG[n]*S[-1, 1, 1, 1, Infinity])/(6*n^3) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/n + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(6*n^3) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/n - (S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - S[3, Infinity]*S[-1, 1, 1, 1, Infinity] + 3*S[-1, 1, 1, 4, Infinity] + 4*S[-1, 1, 2, 3, Infinity] + 6*S[-1, 1, 3, 2, Infinity] + 9*S[-1, 1, 4, 1, Infinity] + S[-1, 2, 1, -3, Infinity] + 6*S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, -2, Infinity]/2 + (15*S[-1, 2, 2, 2, Infinity])/2 + 10*S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, -2, Infinity] + 10*S[-1, 3, 1, 2, Infinity] + 12*S[-1, 3, 2, 1, Infinity] + 15*S[-1, 4, 1, 1, Infinity] - S[-2, 1, 1, 2, 1, Infinity] - 2*S[-2, 1, 2, 1, 1, Infinity] - 3*S[-2, 2, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(6*n^3) + S[-1, 1, 1, 1, 1, Infinity]/(2*n^2) - S[-1, 1, 1, 1, 1, Infinity]/n + (S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/2 - S[-1, 1, 1, 2, 2, Infinity] - 2*S[-1, 1, 1, 3, 1, Infinity] - 2*S[-1, 1, 2, 1, 2, Infinity] - 3*S[-1, 1, 2, 2, 1, Infinity] - 4*S[-1, 1, 3, 1, 1, Infinity] - 3*S[-1, 2, 1, 1, 2, Infinity] - 4*S[-1, 2, 1, 2, 1, Infinity] - 5*S[-1, 2, 2, 1, 1, Infinity] - 6*S[-1, 3, 1, 1, 1, Infinity]|0
{1, 1, -2, 1, 1, 1}|21*S[-7, Infinity] - S[-1, Infinity]^5/(8640*n^4) + S[-1, Infinity]^5/(240*n^3) - S[-1, Infinity]^5/(80*n^2) + S[-1, Infinity]^5/(60*n) - (LG[n]*S[-1, Infinity]^5)/(3600*n^4) + (LG[n]*S[-1, Infinity]^5)/(360*n^2) - (LG[n]*S[-1, Infinity]^5)/(60*n) - (LG[n]^2*S[-1, Infinity]^5)/60 + S[-1, Infinity]^6/(4320*n^4) - S[-1, Infinity]^6/(432*n^2) + S[-1, Infinity]^6/(72*n) + (LG[n]*S[-1, Infinity]^6)/36 - S[-1, Infinity]^7/120 + (S[-1, Infinity]^3*S[2, Infinity])/(1728*n^4) - (S[-1, Infinity]^3*S[2, Infinity])/(48*n^3) + (S[-1, Infinity]^3*S[2, Infinity])/(16*n^2) - (S[-1, Infinity]^3*S[2, Infinity])/(12*n) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(12*n) + (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/12 - (7*S[-1, Infinity]^4*S[2, Infinity])/(5760*n^4) + (7*S[-1, Infinity]^4*S[2, Infinity])/(576*n^2) - (7*S[-1, Infinity]^4*S[2, Infinity])/(96*n) - (7*LG[n]*S[-1, Infinity]^4*S[2, Infinity])/48 - (11*S[-1, Infinity]^5*S[2, Infinity])/288 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(960*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(96*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(16*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/8 + (491*S[-1, Infinity]^3*S[2, Infinity]^2)/1440 - (3*S[2, Infinity]^3)/(1600*n^4) + (3*S[2, Infinity]^3)/(160*n^2) - (9*S[2, Infinity]^3)/(80*n) - (9*LG[n]*S[2, Infinity]^3)/40 + (821*S[-1, Infinity]*S[2, Infinity]^3)/2520 + (7*S[-1, Infinity]^2*S[3, Infinity])/(4608*n^4) - (7*S[-1, Infinity]^2*S[3, Infinity])/(128*n^3) + (21*S[-1, Infinity]^2*S[3, Infinity])/(128*n^2) - (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(32*n) + (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/32 - (7*S[-1, Infinity]^3*S[3, Infinity])/(2880*n^4) + (7*S[-1, Infinity]^3*S[3, Infinity])/(288*n^2) - (7*S[-1, Infinity]^3*S[3, Infinity])/(48*n) - (7*LG[n]*S[-1, Infinity]^3*S[3, Infinity])/24 - (31*S[-1, Infinity]^4*S[3, Infinity])/288 - (7*S[2, Infinity]*S[3, Infinity])/(4608*n^4) + (7*S[2, Infinity]*S[3, Infinity])/(128*n^3) - (21*S[2, Infinity]*S[3, Infinity])/(128*n^2) + (7*S[2, Infinity]*S[3, Infinity])/(32*n) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) + (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(192*n^2) - (7*LG[n]*S[2, Infinity]*S[3, Infinity])/(32*n) - (7*LG[n]^2*S[2, Infinity]*S[3, Infinity])/32 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(1920*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(192*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(32*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/16 + (151*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/192 - (291*S[2, Infinity]^2*S[3, Infinity])/640 - (17*S[3, Infinity]^2)/(15360*n^4) + (17*S[3, Infinity]^2)/(1536*n^2) - (17*S[3, Infinity]^2)/(256*n) - (17*LG[n]*S[3, Infinity]^2)/128 + (103*S[-1, Infinity]*S[3, Infinity]^2)/768 - (3*S[5, Infinity])/(1024*n^4) + (27*S[5, Infinity])/(256*n^3) - (81*S[5, Infinity])/(256*n^2) + (27*S[5, Infinity])/(64*n) - (9*LG[n]*S[5, Infinity])/(1280*n^4) + (9*LG[n]*S[5, Infinity])/(128*n^2) - (27*LG[n]*S[5, Infinity])/(64*n) - (27*LG[n]^2*S[5, Infinity])/64 + (31*S[-1, Infinity]*S[5, Infinity])/(3840*n^4) - (31*S[-1, Infinity]*S[5, Infinity])/(384*n^2) + (31*S[-1, Infinity]*S[5, Infinity])/(64*n) + (31*LG[n]*S[-1, Infinity]*S[5, Infinity])/32 - (79*S[-1, Infinity]^2*S[5, Infinity])/384 - (137*S[2, Infinity]*S[5, Infinity])/192 + 5*S[7, Infinity] - (175*S[-6, 1, Infinity])/6 - 4*S[-5, -2, Infinity] + S[-5, -1, Infinity]/(240*n^4) - S[-5, -1, Infinity]/(24*n^2) + S[-5, -1, Infinity]/(4*n) + (LG[n]*S[-5, -1, Infinity])/2 - (S[-1, Infinity]*S[-5, -1, Infinity])/2 - (205*S[-5, 2, Infinity])/6 - (11*S[-4, -3, Infinity])/2 - (205*S[-4, 3, Infinity])/6 - (35*S[-3, -4, Infinity])/6 - (89*S[-3, 4, Infinity])/3 - (16*S[-2, -5, Infinity])/3 - (65*S[-2, 5, Infinity])/3 - (10*S[-1, -6, Infinity])/3 - (35*S[-1, 6, Infinity])/3 + (215*S[-5, 1, 1, Infinity])/6 + 4*S[-4, 1, -2, Infinity] + (227*S[-4, 1, 2, Infinity])/6 + (227*S[-4, 2, 1, Infinity])/6 + (17*S[-3, 1, -3, Infinity])/3 + (69*S[-3, 1, 3, Infinity])/2 + 4*S[-3, 2, -2, Infinity] + (110*S[-3, 2, 2, Infinity])/3 + (69*S[-3, 3, 1, Infinity])/2 + (11*S[-2, 1, -4, Infinity])/2 + (161*S[-2, 1, 4, Infinity])/6 + (31*S[-2, 2, -3, Infinity])/6 + 30*S[-2, 2, 3, Infinity] + (7*S[-2, 3, -2, Infinity])/2 + 30*S[-2, 3, 2, Infinity] + (161*S[-2, 4, 1, Infinity])/6 + 4*S[-1, 1, -5, Infinity] + (95*S[-1, 1, 5, Infinity])/6 + 4*S[-1, 2, -4, Infinity] + (113*S[-1, 2, 4, Infinity])/6 + (11*S[-1, 3, -3, Infinity])/3 + (119*S[-1, 3, 3, Infinity])/6 + (5*S[-1, 4, -2, Infinity])/2 + (113*S[-1, 4, 2, Infinity])/6 + (95*S[-1, 5, 1, Infinity])/6 - 36*S[-4, 1, 1, 1, Infinity] - (10*S[-3, 1, 1, -2, Infinity])/3 - (67*S[-3, 1, 1, 2, Infinity])/2 - (67*S[-3, 1, 2, 1, Infinity])/2 - (67*S[-3, 2, 1, 1, Infinity])/2 - (14*S[-2, 1, 1, -3, Infinity])/3 - (83*S[-2, 1, 1, 3, Infinity])/3 - (17*S[-2, 1, 2, -2, Infinity])/6 - (57*S[-2, 1, 2, 2, Infinity])/2 - (83*S[-2, 1, 3, 1, Infinity])/3 - (17*S[-2, 2, 1, -2, Infinity])/6 - (57*S[-2, 2, 1, 2, Infinity])/2 - (57*S[-2, 2, 2, 1, Infinity])/2 - (83*S[-2, 3, 1, 1, Infinity])/3 - 4*S[-1, 1, 1, -4, Infinity] + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(288*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^3) + (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^2) - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/2 - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity])/(2*n) - LG[n]*S[-1, Infinity]^2*S[-1, 1, 1, 1, Infinity] + (S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(240*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(4*n) + (LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (13*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/12 - (5*S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/12 - (37*S[-1, 1, 1, 4, Infinity])/2 - (11*S[-1, 1, 2, -3, Infinity])/3 - (121*S[-1, 1, 2, 3, Infinity])/6 - (7*S[-1, 1, 3, -2, Infinity])/3 - (121*S[-1, 1, 3, 2, Infinity])/6 - (37*S[-1, 1, 4, 1, Infinity])/2 - (11*S[-1, 2, 1, -3, Infinity])/3 - (121*S[-1, 2, 1, 3, Infinity])/6 - (7*S[-1, 2, 2, -2, Infinity])/3 - 21*S[-1, 2, 2, 2, Infinity] - (121*S[-1, 2, 3, 1, Infinity])/6 - (7*S[-1, 3, 1, -2, Infinity])/3 - (121*S[-1, 3, 1, 2, Infinity])/6 - (121*S[-1, 3, 2, 1, Infinity])/6 - (37*S[-1, 4, 1, 1, Infinity])/2 + 26*S[-3, 1, 1, 1, 1, Infinity] + (3*S[-2, 1, 1, 1, -2, Infinity])/2 + (43*S[-2, 1, 1, 1, 2, Infinity])/2 + (43*S[-2, 1, 1, 2, 1, Infinity])/2 + (43*S[-2, 1, 2, 1, 1, Infinity])/2 + (43*S[-2, 2, 1, 1, 1, Infinity])/2 + 3*S[-1, 1, 1, 1, -3, Infinity] - S[-1, 1, 1, 1, 1, Infinity]/(288*n^4) + S[-1, 1, 1, 1, 1, Infinity]/(8*n^3) - (3*S[-1, 1, 1, 1, 1, Infinity])/(8*n^2) + S[-1, 1, 1, 1, 1, Infinity]/(2*n) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(120*n^4) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(12*n^2) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(2*n) - (LG[n]^2*S[-1, 1, 1, 1, 1, Infinity])/2 + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(60*n^4) - (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/(6*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/n + 2*LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] - (5*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity])/6 + 17*S[-1, 1, 1, 1, 3, Infinity] + (3*S[-1, 1, 1, 2, -2, Infinity])/2 + 17*S[-1, 1, 1, 2, 2, Infinity] + 17*S[-1, 1, 1, 3, 1, Infinity] + (3*S[-1, 1, 2, 1, -2, Infinity])/2 + 17*S[-1, 1, 2, 1, 2, Infinity] + 17*S[-1, 1, 2, 2, 1, Infinity] + 17*S[-1, 1, 3, 1, 1, Infinity] + (3*S[-1, 2, 1, 1, -2, Infinity])/2 + 17*S[-1, 2, 1, 1, 2, Infinity] + 17*S[-1, 2, 1, 2, 1, Infinity] + 17*S[-1, 2, 2, 1, 1, Infinity] + 17*S[-1, 3, 1, 1, 1, Infinity] - 10*S[-2, 1, 1, 1, 1, 1, Infinity] - S[-1, 1, 1, 1, 1, 1, Infinity]/(60*n^4) + S[-1, 1, 1, 1, 1, 1, Infinity]/(6*n^2) - S[-1, 1, 1, 1, 1, 1, Infinity]/n - 2*LG[n]*S[-1, 1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity] - 10*S[-1, 1, 1, 1, 1, 2, Infinity] - 10*S[-1, 1, 1, 1, 2, 1, Infinity] - 10*S[-1, 1, 1, 2, 1, 1, Infinity] - 10*S[-1, 1, 2, 1, 1, 1, Infinity] - 10*S[-1, 2, 1, 1, 1, 1, Infinity]|LG[n]^3/(48*n^4) + (LG[n]*S[2, Infinity])/(16*n^4) + S[3, Infinity]/(24*n^4)
{1, 1, 1, -2, 1, 1}|-28*S[-7, Infinity] + (5*S[-1, Infinity]^4)/(768*n^4) - (17*S[-1, Infinity]^4)/(1152*n^3) + (5*S[-1, Infinity]^4)/(288*n^2) - (LG[n]*S[-1, Infinity]^4)/(6912*n^4) + (LG[n]*S[-1, Infinity]^4)/(192*n^3) - (LG[n]*S[-1, Infinity]^4)/(64*n^2) + (LG[n]*S[-1, Infinity]^4)/(48*n) - (LG[n]^2*S[-1, Infinity]^4)/(5760*n^4) + (LG[n]^2*S[-1, Infinity]^4)/(576*n^2) - (LG[n]^2*S[-1, Infinity]^4)/(96*n) - (LG[n]^3*S[-1, Infinity]^4)/144 + S[-1, Infinity]^5/(8640*n^4) - S[-1, Infinity]^5/(240*n^3) + S[-1, Infinity]^5/(80*n^2) - S[-1, Infinity]^5/(60*n) + (LG[n]*S[-1, Infinity]^5)/(3600*n^4) - (LG[n]*S[-1, Infinity]^5)/(360*n^2) + (LG[n]*S[-1, Infinity]^5)/(60*n) + (LG[n]^2*S[-1, Infinity]^5)/60 - S[-1, Infinity]^7/120 - (5*S[-1, Infinity]^2*S[2, Infinity])/(128*n^4) + (17*S[-1, Infinity]^2*S[2, Infinity])/(192*n^3) - (5*S[-1, Infinity]^2*S[2, Infinity])/(48*n^2) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(1152*n^4) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(32*n^3) + (3*LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(32*n^2) - (LG[n]*S[-1, Infinity]^2*S[2, Infinity])/(8*n) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(960*n^4) - (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(96*n^2) + (LG[n]^2*S[-1, Infinity]^2*S[2, Infinity])/(16*n) + (LG[n]^3*S[-1, Infinity]^2*S[2, Infinity])/24 - (S[-1, Infinity]^3*S[2, Infinity])/(1728*n^4) + (S[-1, Infinity]^3*S[2, Infinity])/(48*n^3) - (S[-1, Infinity]^3*S[2, Infinity])/(16*n^2) + (S[-1, Infinity]^3*S[2, Infinity])/(12*n) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(720*n^4) + (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(72*n^2) - (LG[n]*S[-1, Infinity]^3*S[2, Infinity])/(12*n) - (LG[n]^2*S[-1, Infinity]^3*S[2, Infinity])/12 - (S[-1, Infinity]^4*S[2, Infinity])/(2880*n^4) + (S[-1, Infinity]^4*S[2, Infinity])/(288*n^2) - (S[-1, Infinity]^4*S[2, Infinity])/(48*n) - (LG[n]*S[-1, Infinity]^4*S[2, Infinity])/24 + (61*S[-1, Infinity]^5*S[2, Infinity])/480 - (5*S[2, Infinity]^2)/(256*n^4) + (17*S[2, Infinity]^2)/(384*n^3) - (5*S[2, Infinity]^2)/(96*n^2) + (LG[n]*S[2, Infinity]^2)/(2304*n^4) - (LG[n]*S[2, Infinity]^2)/(64*n^3) + (3*LG[n]*S[2, Infinity]^2)/(64*n^2) - (LG[n]*S[2, Infinity]^2)/(16*n) + (LG[n]^2*S[2, Infinity]^2)/(1920*n^4) - (LG[n]^2*S[2, Infinity]^2)/(192*n^2) + (LG[n]^2*S[2, Infinity]^2)/(32*n) + (LG[n]^3*S[2, Infinity]^2)/48 + (S[-1, Infinity]^2*S[2, Infinity]^2)/(480*n^4) - (S[-1, Infinity]^2*S[2, Infinity]^2)/(48*n^2) + (S[-1, Infinity]^2*S[2, Infinity]^2)/(8*n) + (LG[n]*S[-1, Infinity]^2*S[2, Infinity]^2)/4 - (49*S[-1, Infinity]^3*S[2, Infinity]^2)/480 + (23*S[2, Infinity]^3)/(22400*n^4) - (23*S[2, Infinity]^3)/(2240*n^2) + (69*S[2, Infinity]^3)/(1120*n) + (69*LG[n]*S[2, Infinity]^3)/560 + (101*S[-1, Infinity]*S[2, Infinity]^3)/420 - (35*S[-1, Infinity]*S[3, Infinity])/(256*n^4) + (119*S[-1, Infinity]*S[3, Infinity])/(384*n^3) - (35*S[-1, Infinity]*S[3, Infinity])/(96*n^2) + (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(2304*n^4) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(64*n^3) + (21*LG[n]*S[-1, Infinity]*S[3, Infinity])/(64*n^2) - (7*LG[n]*S[-1, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(1920*n^4) - (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(192*n^2) + (7*LG[n]^2*S[-1, Infinity]*S[3, Infinity])/(32*n) + (7*LG[n]^3*S[-1, Infinity]*S[3, Infinity])/48 - (7*S[-1, Infinity]^2*S[3, Infinity])/(4608*n^4) + (7*S[-1, Infinity]^2*S[3, Infinity])/(128*n^3) - (21*S[-1, Infinity]^2*S[3, Infinity])/(128*n^2) + (7*S[-1, Infinity]^2*S[3, Infinity])/(32*n) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(1920*n^4) + (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(192*n^2) - (7*LG[n]*S[-1, Infinity]^2*S[3, Infinity])/(32*n) - (7*LG[n]^2*S[-1, Infinity]^2*S[3, Infinity])/32 + (49*S[-1, Infinity]^4*S[3, Infinity])/144 + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(960*n^4) - (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(96*n^2) + (7*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/(16*n) + (7*LG[n]*S[-1, Infinity]*S[2, Infinity]*S[3, Infinity])/8 - (209*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity])/192 - (29*S[2, Infinity]^2*S[3, Infinity])/960 + (49*S[3, Infinity]^2)/(15360*n^4) - (49*S[3, Infinity]^2)/(1536*n^2) + (49*S[3, Infinity]^2)/(256*n) + (49*LG[n]*S[3, Infinity]^2)/128 + (41*S[-1, Infinity]*S[3, Infinity]^2)/768 + (25*S[5, Infinity])/(9216*n^4) - (25*S[5, Infinity])/(256*n^3) + (75*S[5, Infinity])/(256*n^2) - (25*S[5, Infinity])/(64*n) + (5*LG[n]*S[5, Infinity])/(768*n^4) - (25*LG[n]*S[5, Infinity])/(384*n^2) + (25*LG[n]*S[5, Infinity])/(64*n) + (25*LG[n]^2*S[5, Infinity])/64 + (89*S[-1, Infinity]^2*S[5, Infinity])/128 + (83*S[2, Infinity]*S[5, Infinity])/128 - 3*S[7, Infinity] + (65*S[-6, 1, Infinity])/2 + 2*S[-5, -2, Infinity] - (S[-1, Infinity]*S[-5, -1, Infinity])/2 + (69*S[-5, 2, Infinity])/2 + (5*S[-4, -3, Infinity])/2 + 35*S[-4, 3, Infinity] + (5*S[-3, -4, Infinity])/2 + 33*S[-3, 4, Infinity] + (5*S[-2, -5, Infinity])/2 + (55*S[-2, 5, Infinity])/2 + (5*S[-1, -6, Infinity])/2 + (35*S[-1, 6, Infinity])/2 - 34*S[-5, 1, 1, Infinity] - (3*S[-4, 1, -2, Infinity])/2 - (71*S[-4, 1, 2, Infinity])/2 - (71*S[-4, 2, 1, Infinity])/2 - 2*S[-3, 1, -3, Infinity] - 34*S[-3, 1, 3, Infinity] - (3*S[-3, 2, -2, Infinity])/2 - 35*S[-3, 2, 2, Infinity] - 34*S[-3, 3, 1, Infinity] - 2*S[-2, 1, -4, Infinity] - 29*S[-2, 1, 4, Infinity] - 2*S[-2, 2, -3, Infinity] - (61*S[-2, 2, 3, Infinity])/2 - (3*S[-2, 3, -2, Infinity])/2 - (61*S[-2, 3, 2, Infinity])/2 - 29*S[-2, 4, 1, Infinity] - 2*S[-1, 1, -5, Infinity] - 20*S[-1, 1, 5, Infinity] - 2*S[-1, 2, -4, Infinity] - (43*S[-1, 2, 4, Infinity])/2 - 2*S[-1, 3, -3, Infinity] - 22*S[-1, 3, 3, Infinity] - (3*S[-1, 4, -2, Infinity])/2 - (43*S[-1, 4, 2, Infinity])/2 - 20*S[-1, 5, 1, Infinity] + 32*S[-4, 1, 1, 1, Infinity] + S[-3, 1, 1, -2, Infinity] + 31*S[-3, 1, 1, 2, Infinity] + 31*S[-3, 1, 2, 1, Infinity] + 31*S[-3, 2, 1, 1, Infinity] + (3*S[-2, 1, 1, -3, Infinity])/2 + 27*S[-2, 1, 1, 3, Infinity] + S[-2, 1, 2, -2, Infinity] + (55*S[-2, 1, 2, 2, Infinity])/2 + 27*S[-2, 1, 3, 1, Infinity] + S[-2, 2, 1, -2, Infinity] + (55*S[-2, 2, 1, 2, Infinity])/2 + (55*S[-2, 2, 2, 1, Infinity])/2 + 27*S[-2, 3, 1, 1, Infinity] + (3*S[-1, 1, 1, -4, Infinity])/2 - (5*S[-1, 1, 1, 1, Infinity])/(32*n^4) + (17*S[-1, 1, 1, 1, Infinity])/(48*n^3) - (5*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, 1, 1, 1, Infinity])/(288*n^4) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(8*n^3) + (3*LG[n]*S[-1, 1, 1, 1, Infinity])/(8*n^2) - (LG[n]*S[-1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(240*n^4) - (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(24*n^2) + (LG[n]^2*S[-1, 1, 1, 1, Infinity])/(4*n) + (LG[n]^3*S[-1, 1, 1, 1, Infinity])/6 - (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(288*n^4) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^3) - (3*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(8*n^2) + (S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) + (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) - (LG[n]*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) - (LG[n]^2*S[-1, Infinity]*S[-1, 1, 1, 1, Infinity])/2 + (S[-1, Infinity]^3*S[-1, 1, 1, 1, Infinity])/3 + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(120*n^4) - (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(12*n^2) + (S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/(2*n) + LG[n]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - (5*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity])/4 - (S[3, Infinity]*S[-1, 1, 1, 1, Infinity])/6 + 20*S[-1, 1, 1, 4, Infinity] + (3*S[-1, 1, 2, -3, Infinity])/2 + 21*S[-1, 1, 2, 3, Infinity] + S[-1, 1, 3, -2, Infinity] + 21*S[-1, 1, 3, 2, Infinity] + 20*S[-1, 1, 4, 1, Infinity] + (3*S[-1, 2, 1, -3, Infinity])/2 + 21*S[-1, 2, 1, 3, Infinity] + S[-1, 2, 2, -2, Infinity] + (43*S[-1, 2, 2, 2, Infinity])/2 + 21*S[-1, 2, 3, 1, Infinity] + S[-1, 3, 1, -2, Infinity] + 21*S[-1, 3, 1, 2, Infinity] + 21*S[-1, 3, 2, 1, Infinity] + 20*S[-1, 4, 1, 1, Infinity] - 24*S[-3, 1, 1, 1, 1, Infinity] - S[-2, 1, 1, 1, -2, Infinity]/2 - (41*S[-2, 1, 1, 1, 2, Infinity])/2 - (41*S[-2, 1, 1, 2, 1, Infinity])/2 - (41*S[-2, 1, 2, 1, 1, Infinity])/2 - (41*S[-2, 2, 1, 1, 1, Infinity])/2 - S[-1, 1, 1, 1, -3, Infinity] + S[-1, 1, 1, 1, 1, Infinity]/(288*n^4) - S[-1, 1, 1, 1, 1, Infinity]/(8*n^3) + (3*S[-1, 1, 1, 1, 1, Infinity])/(8*n^2) - S[-1, 1, 1, 1, 1, Infinity]/(2*n) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(120*n^4) - (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(12*n^2) + (LG[n]*S[-1, 1, 1, 1, 1, Infinity])/(2*n) + (LG[n]^2*S[-1, 1, 1, 1, 1, Infinity])/2 - S[-1, Infinity]^2*S[-1, 1, 1, 1, 1, Infinity] + S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] - 17*S[-1, 1, 1, 1, 3, Infinity] - S[-1, 1, 1, 2, -2, Infinity]/2 - 17*S[-1, 1, 1, 2, 2, Infinity] - 17*S[-1, 1, 1, 3, 1, Infinity] - S[-1, 1, 2, 1, -2, Infinity]/2 - 17*S[-1, 1, 2, 1, 2, Infinity] - 17*S[-1, 1, 2, 2, 1, Infinity] - 17*S[-1, 1, 3, 1, 1, Infinity] - S[-1, 2, 1, 1, -2, Infinity]/2 - 17*S[-1, 2, 1, 1, 2, Infinity] - 17*S[-1, 2, 1, 2, 1, Infinity] - 17*S[-1, 2, 2, 1, 1, Infinity] - 17*S[-1, 3, 1, 1, 1, Infinity] + 10*S[-2, 1, 1, 1, 1, 1, Infinity] + 2*S[-1, Infinity]*S[-1, 1, 1, 1, 1, 1, Infinity] + 10*S[-1, 1, 1, 1, 1, 2, Infinity] + 10*S[-1, 1, 1, 1, 2, 1, Infinity] + 10*S[-1, 1, 1, 2, 1, 1, Infinity] + 10*S[-1, 1, 2, 1, 1, 1, Infinity] + 10*S[-1, 2, 1, 1, 1, 1, Infinity]|0


==> anc/numbers/deposit/R6/C7/orig_copies/sexp_all.wl <==
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory,"Applications","HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
$HistoryLength=0;
dir="PROJECT/ma_a/paper/revision/R5/verify/VC/";
words=Get[dir<>"suffix_words.m"];
ORD=4;
out=OpenWrite[dir<>"sexp_all.out"];
Do[
  w=words[[i]];
  t=AbsoluteTiming[ex=SExpansion[S@@Append[w,n],n,ORD]];
  ex=Expand[ex /. (-1)^n -> sg];
  A=Coefficient[ex,sg,0]; B=Coefficient[ex,sg,1];
  A=ConstantsToHarmonicSums[A]; B=ConstantsToHarmonicSums[B];
  WriteString[out, ToString[w,InputForm]<>"|"<>ToString[A,InputForm]<>"|"<>ToString[B,InputForm]<>"\n"];
  Print[i," ",w," ",t[[1]]," ",MaxMemoryUsed[]/10.^9];
, {i,Length[words]}];
Close[out];
Print["DONE"];


==> anc/numbers/deposit/R6/C7/orig_copies/suffix_words.json <==
[[-6], [-5], [-4], [-3], [-2], [1], [2], [3], [4], [5], [6], [-6, 1], [-5, -2], [-5, 1], [-5, 2], [-4, -3], [-4, -2], [-4, 1], [-4, 2], [-4, 3], [-3, -4], [-3, -3], [-3, -2], [-3, 1], [-3, 2], [-3, 3], [-3, 4], [-2, -5], [-2, -4], [-2, -3], [-2, -2], [-2, 1], [-2, 2], [-2, 3], [-2, 4], [-2, 5], [1, -6], [1, -5], [1, -4], [1, -3], [1, -2], [1, 1], [1, 2], [1, 3], [1, 4], [1, 5], [1, 6], [2, -5], [2, -4], [2, -3], [2, -2], [2, 1], [2, 3], [2, 4], [2, 5], [3, -4], [3, -3], [3, -2], [3, 1], [3, 2], [3, 3], [3, 4], [4, -3], [4, -2], [4, 1], [4, 2], [4, 3], [5, -2], [5, 1], [5, 2], [6, 1], [-5, 1, 1], [-4, -2, 1], [-4, 1, -2], [-4, 1, 1], [-4, 1, 2], [-4, 2, 1], [-3, -3, 1], [-3, -2, -2], [-3, -2, 1], [-3, -2, 2], [-3, 1, -3], [-3, 1, -2], [-3, 1, 1], [-3, 1, 2], [-3, 1, 3], [-3, 2, -2], [-3, 2, 1], [-3, 3, 1], [-2, -4, 1], [-2, -3, -2], [-2, -3, 1], [-2, -3, 2], [-2, -2, -3], [-2, -2, -2], [-2, -2, 1], [-2, -2, 2], [-2, -2, 3], [-2, 1, -4], [-2, 1, -3], [-2, 1, -2], [-2, 1, 1], [-2, 1, 2], [-2, 1, 3], [-2, 1, 4], [-2, 2, -3], [-2, 2, -2], [-2, 2, 1], [-2, 2, 3], [-2, 3, -2], [-2, 3, 1], [-2, 3, 2], [-2, 4, 1], [1, -5, 1], [1, -4, -2], [1, -4, 1], [1, -4, 2], [1, -3, -3], [1, -3, -2], [1, -3, 1], [1, -3, 2], [1, -3, 3], [1, -2, -4], [1, -2, -3], [1, -2, -2], [1, -2, 1], [1, -2, 2], [1, -2, 3], [1, -2, 4], [1, 1, -5], [1, 1, -4], [1, 1, -3], [1, 1, -2], [1, 1, 1], [1, 1, 3], [1, 1, 4], [1, 1, 5], [1, 2, -4], [1, 2, -2], [1, 2, 4], [1, 3, -3], [1, 3, -2], [1, 3, 1], [1, 3, 2], [1, 3, 3], [1, 4, -2], [1, 4, 1], [1, 4, 2], [1, 5, 1], [2, -4, 1], [2, -3, -2], [2, -3, 1], [2, -3, 2], [2, -2, -3], [2, -2, -2], [2, -2, 1], [2, -2, 2], [2, -2, 3], [2, 1, -4], [2, 1, -2], [2, 1, 4], [2, 3, -2], [2, 3, 1], [2, 3, 2], [2, 4, 1], [3, -3, 1], [3, -2, -2], [3, -2, 1], [3, -2, 2], [3, 1, -3], [3, 1, -2], [3, 1, 1], [3, 1, 2], [3, 1, 3], [3, 2, -2], [3, 2, 1], [3, 3, 1], [4, -2, 1], [4, 1, -2], [4, 1, 1], [4, 1, 2], [4, 2, 1], [5, 1, 1], [-4, 1, 1, 1], [-3, -2, 1, 1], [-3, 1, -2, 1], [-3, 1, 1, -2], [-3, 1, 1, 1], [-2, -3, 1, 1], [-2, -2, -2, 1], [-2, -2, 1, -2], [-2, -2, 1, 1], [-2, -2, 1, 2], [-2, -2, 2, 1], [-2, 1, -3, 1], [-2, 1, -2, -2], [-2, 1, -2, 1], [-2, 1, -2, 2], [-2, 1, 1, -3], [-2, 1, 1, -2], [-2, 1, 1, 1], [-2, 1, 1, 3], [-2, 1, 2, -2], [-2, 1, 3, 1], [-2, 2, -2, 1], [-2, 2, 1, -2], [-2, 3, 1, 1], [1, -4, 1, 1], [1, -3, -2, 1], [1, -3, 1, -2], [1, -3, 1, 1], [1, -3, 1, 2], [1, -3, 2, 1], [1, -2, -3, 1], [1, -2, -2, -2], [1, -2, -2, 1], [1, -2, -2, 2], [1, -2, 1, -3], [1, -2, 1, -2], [1, -2, 1, 1], [1, -2, 1, 2], [1, -2, 1, 3], [1, -2, 2, -2], [1, -2, 2, 1], [1, -2, 3, 1], [1, 1, -4, 1], [1, 1, -3, -2], [1, 1, -3, 1], [1, 1, -3, 2], [1, 1, -2, -3], [1, 1, -2, -2], [1, 1, -2, 1], [1, 1, -2, 2], [1, 1, -2, 3], [1, 1, 1, -4], [1, 1, 1, -2], [1, 1, 1, 4], [1, 1, 3, -2], [1, 1, 3, 1], [1, 1, 3, 2], [1, 1, 4, 1], [1, 2, -3, 1], [1, 2, -2, -2], [1, 2, -2, 2], [1, 2, 3, 1], [1, 3, -2, 1], [1, 3, 1, -2], [1, 3, 1, 1], [1, 3, 1, 2], [1, 3, 2, 1], [1, 4, 1, 1], [2, -3, 1, 1], [2, -2, -2, 1], [2, -2, 1, -2], [2, -2, 1, 1], [2, -2, 1, 2], [2, -2, 2, 1], [2, 1, -3, 1], [2, 1, -2, -2], [2, 1, -2, 2], [2, 1, 3, 1], [2, 3, 1, 1], [3, -2, 1, 1], [3, 1, -2, 1], [3, 1, 1, -2], [3, 1, 1, 1], [4, 1, 1, 1], [-2, -2, 1, 1, 1], [-2, 1, -2, 1, 1], [-2, 1, 1, -2, 1], [-2, 1, 1, 1, -2], [1, -3, 1, 1, 1], [1, -2, -2, 1, 1], [1, -2, 1, -2, 1], [1, -2, 1, 1, -2], [1, -2, 1, 1, 1], [1, 1, -3, 1, 1], [1, 1, -2, -2, 1], [1, 1, -2, 1, -2], [1, 1, -2, 1, 1], [1, 1, -2, 1, 2], [1, 1, -2, 2, 1], [1, 1, 1, -3, 1], [1, 1, 1, -2, -2], [1, 1, 1, -2, 2], [1, 1, 1, 3, 1], [1, 1, 3, 1, 1], [1, 2, -2, 1, 1], [1, 3, 1, 1, 1], [2, -2, 1, 1, 1], [2, 1, -2, 1, 1], [1, 1, -2, 1, 1, 1], [1, 1, 1, -2, 1, 1]]

==> anc/numbers/deposit/R6/C7/orig_copies/test_contin.py <==
from contin import *
from fractions import Fraction as F
# E_1(w)=z2 w - z3 w^2 + z4 w^3 ...
for k in range(1,4): print("E_1 order",k, reg_expr(taylorE((1,),k)))
print("O_-1 order0", reg_expr(taylorO((-1,),0)))
print("E_-1 order1", reg_expr(taylorE((-1,),1)))
print("E_2,1 order 1", reg_expr(taylorE((2,1),1)))
print("E_1,1 order 2", reg_expr(taylorE((1,1),2)))
print("reg S_1,1", reg_expr({((1,1),):F(1)}))
print("reg S_1,2", reg_expr({((1,2),):F(1)}))


==> anc/numbers/deposit/R6/C7/orig_copies/test_limits.py <==
from limits import *
from fractions import Fraction as F
# S_1 at -2+w: S_1(w) -1/w - 1/(w-1)
r=combine({(1,):F(1)},DL_word)
for p in sorted(r): print(p, r[p])
r=combine({(1,):F(1)},BFKL_word)
for p in sorted(r): print("B",p, r[p])


==> anc/numbers/deposit/R6/C7/orig_copies/usage.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
==== SExpansion
SExpansion[expr_,n_,ord_] calculates the expansion of an expr involing S-sums with respect to n about infinity up to order m. Example:
  
  In[1]:= SExpansion[S[1,1,n],n,6]
  Out[1]:= -DisplayForm[FractionBox[1, RowBox[{1440,  , SuperscriptBox[n, 6]}]]]+DisplayForm[FractionBox[1, RowBox[{48,  , SuperscriptBox[n, 5]}]]]+DisplayForm[FractionBox[1, RowBox[{288,  , SuperscriptBox[n, 4]}]]]-DisplayForm[FractionBox[1, RowBox[{8,  , SuperscriptBox[n, 3]}]]]+DisplayForm[FractionBox[3, RowBox[{8,  , SuperscriptBox[n, 2]}]]]-DisplayForm[FractionBox[1, RowBox[{2,  , n}]]]+DisplayForm[FractionBox[z2, 2]]+(-DisplayForm[FractionBox[1, RowBox[{252,  , SuperscriptBox[n, 6]}]]]+DisplayForm[FractionBox[1, RowBox[{120,  , SuperscriptBox[n, 4]}]]]-DisplayForm[FractionBox[1, RowBox[{12,  , SuperscriptBox[n, 2]}]]]+DisplayForm[FractionBox[1, RowBox[{2,  , n}]]]) LG[n]+DisplayForm[FractionBox[SuperscriptBox[RowBox[{LG, [, n, ]}], 2], 2]]
==== HarmonicSumsSeries
HarmonicSumsSeries[expr, x, c, ord] computes the series expansion of expr with respect to x around c up to order ord. expr may contain harmonic sums, cyclotomic sums, harmonic polylogarithms, multiple polylogarithms, etc. 
  Examples:
  
  In[1]:= HarmonicSumsSeries[H[1,1,x], x, 0, 8]
  Out[1]:= DisplayForm[FractionBox[SuperscriptBox[x, 2], 2]]+DisplayForm[FractionBox[SuperscriptBox[x, 3], 2]]+DisplayForm[FractionBox[11, 24]] DisplayForm[SuperscriptBox[x, 4]]+DisplayForm[FractionBox[5, 12]] DisplayForm[SuperscriptBox[x, 5]]+DisplayForm[FractionBox[137, 360]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[7, 20]] DisplayForm[SuperscriptBox[x, 7]]+DisplayForm[FractionBox[363, 1120]] DisplayForm[SuperscriptBox[x, 8]]
  
  In[2]:= HarmonicSumsSeries[H[{3,1},{4,0},x]/(1-x), x, 0, 8]
  Out[2]:= DisplayForm[FractionBox[SuperscriptBox[x, 3], 3]]+DisplayForm[FractionBox[SuperscriptBox[x, 4], 12]]+DisplayForm[FractionBox[SuperscriptBox[x, 5], 60]]+DisplayForm[FractionBox[43, 180]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[157, 1260]] DisplayForm[SuperscriptBox[x, 7]]+DisplayForm[FractionBox[73, 1260]] DisplayForm[SuperscriptBox[x, 8]]
  
  In[3]:= HarmonicSumsSeries[GL[{1/VarGL,1/(1-VarGL)},x]/(1+x), x, 0, 8]
  Out[3]:= x-DisplayForm[FractionBox[3, 4]] DisplayForm[SuperscriptBox[x, 2]]+DisplayForm[FractionBox[31, 36]] DisplayForm[SuperscriptBox[x, 3]]-DisplayForm[FractionBox[115, 144]] DisplayForm[SuperscriptBox[x, 4]]+DisplayForm[FractionBox[3019, 3600]] DisplayForm[SuperscriptBox[x, 5]]-DisplayForm[FractionBox[973, 1200]] DisplayForm[SuperscriptBox[x, 6]]+DisplayForm[FractionBox[48877, 58800]] DisplayForm[SuperscriptBox[x, 7]]-DisplayForm[FractionBox[191833, 235200]] DisplayForm[SuperscriptBox[x, 8]]
==== AnalyticContinuation
MessageName[AnalyticContinuation, usage]
==== BinomialSumToGL
BinomialSumToGL[f[n],x,{n,a,Infinity}] tries to find a closed form representation of Sum[f[n]*x^n,{n,a,Infinity}], by using the rewrite rules of BSToGL. Examples:
  
  In[1]:= BinomialSumToGL[1/(2 n+3)^2,x,{n,1,Infinity}]
  Out[1]:= -DisplayForm[FractionBox[1, 9]]+DisplayForm[FractionBox[1, RowBox[{4,  , SuperscriptBox[x, RowBox[{3, /, 2}]]}]]] GL[{DisplayForm[FractionBox[1, VarGL]],DisplayForm[FractionBox[SqrtBox[VarGL], RowBox[{1, -, VarGL}]]]},x]
  
  In[2]:= BinomialSumToGL[n!^2/(2*n)!/n,x,{n,1,Infinity}]
  Out[2]:= DisplayForm[FractionBox[1, 4]] (2-x) x+DisplayForm[FractionBox[SqrtBox[x], RowBox[{2,  , SqrtBox[RowBox[{4, -, x}]]}]]]GL[{DisplayForm[SqrtBox[RowBox[{4, -, VarGL}]]] DisplayForm[SqrtBox[VarGL]])},x]
==== TransformToSSums
Rewrites, if possiple, expressions containing nested sums into expressions in terms of cyclotomic S-sums.
  Example:
  
  In[1]:= expr2=DisplayForm[FractionBox[1, RowBox[{SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 2}], +, n}], )}], 2],  , SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 1}], +, n}], )}], 2],  , SuperscriptBox[n, 2],  , SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 3]}]]]((-4+7 n+27 DisplayForm[SuperscriptBox[n, 2]]-7 DisplayForm[SuperscriptBox[n, 3]]-3 DisplayForm[SuperscriptBox[n, 4]]-14 DisplayForm[SuperscriptBox[n, 5]]+6 DisplayForm[SuperscriptBox[n, 6]]+2 DisplayForm[SuperscriptBox[n, 7]]-2 DisplayForm[SuperscriptBox[n, 8]]) (-1DisplayForm[SuperscriptBox[), UnderscriptBox[n, .]]]+(-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] n (1+nDisplayForm[SuperscriptBox[), 2]] (1+4 n+2 DisplayForm[SuperscriptBox[n, 2]]) DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 4}], n]]DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 1], .]], SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 3}], +, SubscriptBox[ι, 1]}], )}], 2]]]+4 (-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] DisplayForm[SuperscriptBox[n, 2]] (1+nDisplayForm[SuperscriptBox[), 3]] DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 3}], n]]DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 1], .]], RowBox[{RowBox[{-, 2}], +, SubscriptBox[ι, 1]}]]]+(-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] DisplayForm[SuperscriptBox[n, 2]] (1+nDisplayForm[SuperscriptBox[), 3]] DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 2}], n]]DisplayForm[FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 1], .]], SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 1}], +, SubscriptBox[ι, 1]}], )}], 3]]]+2 (-2+nDisplayForm[SuperscriptBox[), 2]] (-1+nDisplayForm[SuperscriptBox[), 2]] DisplayForm[SuperscriptBox[n, 2]] (1+nDisplayForm[SuperscriptBox[), 3]] DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 4}], n]]DisplayForm[FractionBox[RowBox[{UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 2], =, 4}], SubscriptBox[ι, 1]], FractionBox[SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[SubscriptBox[ι, 2], .]], SuperscriptBox[RowBox[{(, RowBox[{RowBox[{-, 3}], +, SubscriptBox[ι, 2]}], )}], 2]]}], RowBox[{RowBox[{-, 1}], +, SubscriptBox[ι, 1]}]]]);
  
  In[2]:= TransformToSSums[expr2]
  Out[2]:= -DisplayForm[FractionBox[RowBox[{2, +, RowBox[{6,  , n}], +, RowBox[{6,  , SuperscriptBox[n, 2]}], +, RowBox[{2,  , SuperscriptBox[n, 3]}], -, SuperscriptBox[RowBox[{(, RowBox[{-, 1}], )}], UnderscriptBox[n, .]]}], SuperscriptBox[RowBox[{(, RowBox[{1, +, n}], )}], 3]]]+S[-3,n]+DisplayForm[FractionBox[RowBox[{S, [, RowBox[{RowBox[{-, 2}], ,, n}], ]}], RowBox[{n,  , RowBox[{(, RowBox[{1, +, n}], )}]}]]]-2 S[1,-2,n]
  
  Options: UseSigmaReduce, FinalSigmaReduce
==== SToZ
Converts S-sums to Z-sums. Examples:
  
  In[1]:= SToZ[S[1,1,2,N]]
  Out[1]:= Z[4,N]+Z[1,3,N]+Z[2,2,N]+Z[1,1,2,N]
  
  In[2]:= SToZ[S[1,N]+2*S[-1,1,N]]
  Out[2]:= Z[1,N]+2 (Z[-2,N]+Z[-1,1,N])
==== ComputeSToZeta
MessageName[ComputeSToZeta, usage]
==== ReduceConstants
Replaces harmonic polylogartihms at one and harmonic sums at infinity by a special set of constants. In order to find the result in terms of known constants, such as multiple zeta values, the option 'ToKnwonConstantsTrue' must be included. Examples:
  
  In[1]:= ReduceConstants[S[2,∞]]
  Out[1]:= S[2,∞]
  
  In[2]:= ReduceConstants[S[2,∞],ToKnownConstantsTrue]
  Out[2]:= z2
  
  In[3]:= ReduceConstants[S[2,2,∞]+2*S[3,2,2,∞],ToKnownConstantsTrue]
  Out[3]:= DisplayForm[FractionBox[RowBox[{7,  , SuperscriptBox[z2, 2]}], 10]]+2 (DisplayForm[FractionBox[RowBox[{21,  , SuperscriptBox[z2, 2],  , z3}], 10]]+DisplayForm[FractionBox[RowBox[{15,  , z2,  , z5}], 2]]-DisplayForm[FractionBox[RowBox[{291,  , z7}], 16]])
  
  In[4]:= ReduceConstants[S[-5,-1,∞],ToKnownConstantsTrue]
  Out[4]:= s6
  
  Some examples with harmononic polylogarithms evaluated at one:
  
  In[5]:= ReduceConstants[H[0,1,-1,1],ToKnownConstantsTrue]
  Out[5]:= (3 ln2 z2)/2-z3
  
  In[6]:= ReduceConstants[H[0,1,-1,1]+2H[0,0,0,0,1,1],ToKnownConstantsTrue]
  Out[6]:= (3 ln2 z2)/2-z3+2 z5.
  
  The results can be divergent:
  
  In[7]:= ReduceConstants[S[1,∞],ToKnownConstantsTrue]
  Out[7]:= sinf
  
  In[8]:= ReduceConstants[H[1,1,-1,1],ToKnownConstantsTrue]
  Out[8]:= DisplayForm[SuperscriptBox[ln2, 3]]/6+(DisplayForm[SuperscriptBox[ln2, 2]] sinf)/2+(ln2 DisplayForm[SuperscriptBox[sinf, 2]])/2-ln2 z2-(sinf z2)/2+(7 z3)/8
  
  The option 'DefineConstants' allows us to replace the consntants by whatever expression we wish:
  
  In[9]:= ReduceConstants[H[1,1,-1,1],DefineConstants{S[1,∞]SINF,S[-1,∞]Sm1inf,S[2,∞]zeta2,S[3,∞]zeta3+nothing}]
  Out[9]:= -DisplayForm[FractionBox[1, 2]] DisplayForm[SuperscriptBox[SINF, 2]] Sm1inf+DisplayForm[FractionBox[1, 2]] DisplayForm[SuperscriptBox[Sm1inf, 2]]-DisplayForm[FractionBox[1, 6]] DisplayForm[SuperscriptBox[Sm1inf, 3]]-DisplayForm[FractionBox[1, 2]] SINF zeta2+Sm1inf zeta2+DisplayForm[FractionBox[7, 8]] (nothing+zeta3)
==== SigmaReduce
MessageName[SigmaReduce, usage]
==== HarmonicSumsBinomial
HarmonicSumsBinomial[a_,b_] represents Binomial[a,b].
==== BinomialSums
MessageName[BinomialSums, usage]
==== ShiftS
MessageName[ShiftS, usage]
==== SToH
SToH[expr,x] takes (part of) a powerseries expansion of a harmonic polylogarithm (expr) and finds the harmonic polylogratithm(s) it orignates form. It is the inverse of HToS. 
  Examples:
  
  In[1]:=SToH[DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]],x]
  Out[1]:= H[0,0,2,x]
  
  In[2]:= SToH[DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]],x]
  Out[2]:= -H[0,-1,2,x]+H[0,0,2,x]
  
  In[3]:= SToH[-(DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]])+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]]+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[2,{1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]-DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[1,1,{-1,-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]],x]
  Out[3]:= H[1,-1,2,x]
==== HToS
HToS[expr] computes the power series expansion of harmonic polylogarithms without trailing zeroes. Example:
  
  In[1]:= HToS[H[1,-1,2,x]]
  Out[1]:= -(DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[2, RowBox[{-, SubscriptBox[t, 1]}]]] DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 3]])+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]]((-xDisplayForm[SuperscriptBox[), SubscriptBox[t, 1]]] S[1,{-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubsuperscriptBox[t, 1, 2]]+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[2,{1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]-DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[t, 1], =, 1}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[t, 1]]] S[1,1,{-1,-1/2},DisplayForm[SubscriptBox[t, 1]]])/DisplayForm[SubscriptBox[t, 1]]
==== ToS
MessageName[ToS, usage]
==== SRemoveLeading1
SRemoveLeading1[S[__,n]] extracts leading ones. Example: 
  
  In[1]:= SRemoveLeading1[S[1,1,2,n]+2*S[1,-1,n]]
  Out[1]:= DisplayForm[FractionBox[1, 2]] S[1,nDisplayForm[SuperscriptBox[], 2]] S[2,n]+S[1,n] S[3,n]+DisplayForm[FractionBox[1, 2]] S[4,n]+2 (S[-2,n]+S[-1,n] S[1,n]-S[-1,1,n])-S[1,n] S[2,1,n]-S[3,1,n]+S[2,1,1,n]
  
  We see that, except for S[1,n], none of the S-sums in the output has a 1 as the first index.
==== LinearExpand
Expands all the products of harmonic sums, cyclotomic sums and binomial sums at same upper summation limit. Examples:
  
  In[1]:= LinearExpand[S[1,1,-1,N]*S[1,N]+S[2,N]*S[-1,N]]
  Out[1]:= -S[-3,N]+S[-1,2,N]+S[2,-1,N]-S[1,1,-2,N]-S[1,2,-1,N]-S[2,1,-1,N]+S[1,1,-1,1,N]+3 S[1,1,1,-1,N]
  
  In[2]:= LinearExpand[CS[{{1,0,1},{2,1,3}},N]*S[1,N]]
  Out[2]:= 2 CS[{{1,0,1},{2,1,1}},N]+2 CS[{{1,0,1},{2,1,2}},N]+2 CS[{{1,0,1},{2,1,3}},N]-CS[{{1,0,2},{2,1,3}},N]+2 CS[{{1,0,1},{1,0,1},{2,1,3}},N]+CS[{{1,0,1},{2,1,3},{1,0,1}},N]-S[1,1,N]
  
  In[3]:= LinearExpand[BS[2,{1},{{{1},{2,3}}},N]*S[1,N]]
  Out[3]:= -BS[{{1,0,3}},{1},{{{1},{2,3}}},N]+BS[{{1,0,1},{1,0,2}},{1,1},{{{},{}},{{1},{2,3}}},N]+BS[{{1,0,2},{1,0,1}},{1,1},{{{1},{2,3}},{{},{}}},N]
==== ReduceToBasis
For default option setting ReduceToBasis[expr] replaces dependent harmonic sums up to weight 6 using algebraic relations. In order to replace harmonic sums of higher weight you have to load in additonal relation tables by using DefineRelationTableStatic. Relationtables up to weight 8 are available.
  Examples:
  
  In[1]:= ReduceToBasis[S[1,1,N]+3*S[2,N]]
  Out[1]:= DisplayForm[FractionBox[1, 2]] S[1,NDisplayForm[SuperscriptBox[], 2]]+DisplayForm[FractionBox[7, 2]] S[2,N]
  
  In[2]:= ReduceToBasis[S[1,1,N]+5*S[-1,-1,N]]
  Out[2]:= DisplayForm[FractionBox[5, 2]] S[-1,NDisplayForm[SuperscriptBox[], 2]]+DisplayForm[FractionBox[1, 2]] S[1,NDisplayForm[SuperscriptBox[], 2]]+3 S[2,N]
  
  Options: UseDifferentiation, UseHalfInteger, Partly, Online.
==== ComputeGLToSSums
MessageName[ComputeGLToSSums, usage]
==== GLToS
Expresses GL functions in terms of harmonic sums or cyclotomic harmonic sums. Examples:
  
  In[1]:= GLToS[GL[{1/(1-VarGL),1/(1+VarGL)},x],x]
  Out[1]:= DisplayForm[SuperscriptBox[x, 2]]/2+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ο, 1], =, 3}], ∞]](DisplayForm[SuperscriptBox[x, SubscriptBox[ο, 1]]] (DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 2}], SubscriptBox[ο, 1]]](-1DisplayForm[SuperscriptBox[), UnderscriptBox[SubscriptBox[ι, 1], .]]]/(-1+DisplayForm[SubscriptBox[ι, 1]])))/DisplayForm[SubscriptBox[ο, 1]]
  
  In[2]:= GLToS[GL[{1/(1-VarGL),1/√(1+VarGL)},x],x]
  Out[2]:= DisplayForm[SuperscriptBox[x, 2]]/2+DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ο, 1], =, 3}], ∞]]DisplayForm[SuperscriptBox[x, SubscriptBox[ο, 1]]] (-((2 (DisplayForm[UnderoverscriptBox[SuperscriptBox[∑, .], RowBox[{SubscriptBox[ι, 1], =, 1}], SubscriptBox[ο, 1]]](DisplayForm[UnderoverscriptBox[SuperscriptBox[∏, .], RowBox[{SubscriptBox[ι, 2], =, 1}], SubscriptBox[ι, 1]]]((1-2 DisplayForm[SubscriptBox[ι, 2]])/(2 DisplayForm[SubscriptBox[ι, 2]])))/(-1+2 DisplayForm[SubscriptBox[ι, 1]])))/DisplayForm[SubscriptBox[ο, 1]])+(2 DisplayForm[UnderoverscriptBox[SuperscriptBox[∏, .], RowBox[{SubscriptBox[ι, 1], =, 1}], SubscriptBox[ο, 1]]]((1-2 DisplayForm[SubscriptBox[ι, 1]])/(2 DisplayForm[SubscriptBox[ι, 1]])))/(DisplayForm[SubscriptBox[ο, 1]] (-1+2 DisplayForm[SubscriptBox[ο, 1]])))
389
{AnalyticContinuationFactor, AsymptoticExpansionTest, BinomialSumToGL, BSExpansion, DEGenerateExpansion, ExpandExpression, ExpandMellinExpression, ExpandSInf, Expansion, ExpansionOrder, GeneralExpansion, GLExpansion, GLLetterExpand, HarmonicSumsBinomial, HarmonicSumsSeries, HExpansion, HInfSeries, HwExpansion, LinearExpand, LinearHExpand, NiceExpansionForm, QLSeries, SeriesHForNIntegrate, SExpansion, TaylorSeries}


==> anc/numbers/deposit/R6/C7/reuse/bs2s.py <==
"""Binomial harmonic sums BS_a(M) -> alternating harmonic sums S_b(M).
Rule found by exact fitting at weights 3-4 (fit_recursion.py) and verified here for all
127 positive compositions of weight <= 7 against the definition
BS_a(M) = (-1)^M sum_{j=1}^M (-1)^j C(M,j) C(M+j,j) S_a(j), M = 1..NCHECK.
Write a composition as a bit string beta (bit p = 1 if a split follows unit p).
 beta_1 = 1:  Delta BS_beta(N) = (1/N) [BS_beta'(N) + BS_beta'(N-1)],      beta' = beta without first bit
 beta_1 = 0:  Delta BS_beta(N) = -((-1)^N/N) [BS_c(N) - BS_c(N-1)],          c = complement of beta'
 weight 1:    BS_1 = 2 S_1.
"""
from fractions import Fraction as F
from math import comb
import itertools, sys, json

def compositions(w):
    if w==0: yield (); return
    for first in range(1,w+1):
        for rest in compositions(w-first): yield (first,)+rest

def comp_to_bits(a):
    bits=[]
    for x in a:
        bits += [0]*(x-1) + [1]
    return tuple(bits[:-1])
def bits_to_comp(bits):
    a=[];cur=1
    for b in bits:
        if b==1: a.append(cur); cur=1
        else: cur+=1
    a.append(cur); return tuple(a)

def sgn(x): return 1 if x>0 else -1
def lift(c):      # index c1 -> sign(c1)(|c1|+1)
    return (c[0]+sgn(c[0]),)+c[1:]
def fliplift(c):  # index c1 -> -sign(c1)(|c1|+1)
    return (-(c[0]+sgn(c[0])),)+c[1:]

memo={}
def BS(a):
    """dict word->coef with BS_a = sum coef*S_word"""
    a=tuple(a)
    if a in memo: return memo[a]
    if a==(): return {():F(1)}
    if a==(1,): res={(1,):F(2)}
    else:
        bits=comp_to_bits(a)
        rest=bits[1:]
        res={}
        if bits[0]==1:
            g=BS(bits_to_comp(rest))
            for c,v in g.items():
                w=(1,)+c; res[w]=res.get(w,0)+2*v
                if c!=(): w2=lift(c); res[w2]=res.get(w2,0)-v
        else:
            g=BS(bits_to_comp(tuple(1-b for b in rest)))
            for c,v in g.items():
                assert c!=()
                w=fliplift(c); res[w]=res.get(w,0)-v
        res={k:v for k,v in res.items() if v!=0}
    memo[a]=res; return res

# exact evaluation
Scache={}
def Sval(idx,N):
    key=(idx,N)
    if key in Scache: return Scache[key]
    if len(idx)==0: return F(1)
    if N==0: return F(0)
    a=idx[0]
    v=Sval(idx,N-1)+F((1 if a>0 else (-1)**N),N**abs(a))*Sval(idx[1:],N)
    Scache[key]=v; return v
def BSdef(a,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))

if __name__=="__main__":
    NCHECK=int(sys.argv[1]) if len(sys.argv)>1 else 30
    allc=[a for w in range(1,8) for a in compositions(w)]
    bad=0
    for a in allc:
        e=BS(a)
        for N in range(1,NCHECK+1):
            lhs=BSdef(a,N); rhs=sum(v*Sval(w,N) for w,v in e.items())
            if lhs!=rhs: bad+=1; print("MISMATCH",a,N); break
    print("checked",len(allc),"compositions, M=1..%d, mismatches:"%NCHECK,bad)
    out={",".join(map(str,a)):{",".join(map(str,w)):str(v) for w,v in BS(a).items()} for a in allc}
    json.dump(out,open("bs2s_table.json","w"),indent=0)
    print("number of S-words in weight-7 expansions:", len({w for a in allc if sum(a)==7 for w in BS(a)}))


==> anc/numbers/deposit/R6/C7/reuse/konishi_fp.out <==
spin l=M=2 (j=4): 48*KV = (Fraction(0, 1), Fraction(0, 1), Fraction(-17280, 1))  FP eq.(48) = (Fraction(0, 1), Fraction(0, 1), Fraction(-17280, 1))  equal: True
spin l=M=4 (j=6): 48*KV = (Fraction(2800, 1), Fraction(28000, 3), Fraction(-100000, 3))  FP eq.(48) = (Fraction(2800, 1), Fraction(28000, 3), Fraction(-100000, 3))  equal: True
spin l=M=6 (j=8): 48*KV = (Fraction(132986, 25), Fraction(85064, 5), Fraction(-230496, 5))  FP eq.(48) = (Fraction(132986, 25), Fraction(85064, 5), Fraction(-230496, 5))  equal: True
spin l=M=8 (j=10): 48*KV = (Fraction(220854227, 29400), Fraction(164142, 7), Fraction(-13898904, 245))  FP eq.(48) = (Fraction(220854227, 29400), Fraction(164142, 7), Fraction(-13898904, 245))  equal: True
2409.09463 rational bracket terms: 46  identical to 2103.16420 eq.(42): True


==> anc/numbers/deposit/R6/C7/reuse/konishi_fp.py <==
"""Compare KV (2103.16420) moments eqs.(9)-(11),(29) times 48 with Fleury-Pereira (1910.09428) eq.(48);
and the all-j formula printed in 2409.09463 eq.(npadres) with 2103.16420 eq.(42)."""
import re
from fractions import Fraction as F
from kvdata import MOM, NPADFL, parse_BS_combination
FP={2:(F(0),F(0),F(-17280)),4:(F(2800),F(28000,3),F(-100000,3)),6:(F(132986,25),F(85064,5),F(-230496,5)),
    8:(F(220854227,29400),F(164142,7),F(-13898904,245))}
for l,v in FP.items():
    kv=tuple(48*x for x in MOM[l+2])
    print("spin l=M=%d (j=%d): 48*KV ="%(l,l+2),kv," FP eq.(48) =",v," equal:",kv==v)
t=open("src2409/paperv2.tex").read()
i=t.index(r"\label{npadres}"); j=t.rfind(r"\begin{eqnarray}",0,i); blk=t[j:i]
rat=blk.split("4\\left(",1)[1].split("8\\z3",1)[0].replace("\\left.","").replace("\\right)","")
P=parse_BS_combination(rat)
print("2409.09463 rational bracket terms:",len(P)," identical to 2103.16420 eq.(42):",P==NPADFL)


==> anc/numbers/deposit/R6/C7/reuse/kvdata.py <==
"""Data transcribed from the LaTeX source of arXiv:2103.16420 (NPN4v1.tex) and 2409.09463 (paperv2.tex).
All parsing is done from the .tex files directly where possible."""
import re
from fractions import Fraction as F
SRC="PROJECT/ma_a/referee_calc/C7/src/2103.16420/NPN4v1.tex"
SRC20="PROJECT/ma_a/referee_calc/C7/src/2409.09463/paperv2.tex"
tex=open(SRC).read()
def block(label):
    i=tex.index(r"\label{%s}"%label)
    j=max(tex.rfind(r"\begin{eqnarray}",0,i),tex.rfind(r"\begin{equation}",0,i))
    k=min(x for x in (tex.find(r"\end{eqnarray}",i),tex.find(r"\end{equation}",i)) if x>=0)
    return tex[j:k].replace(r"\label{%s}"%label,"")
def parse_BS_combination(s):
    s=re.sub(r"%.*","",s)
    s=s.replace(r"\nonumber","").replace(r"\\","").replace("&","").replace(r"{}","")
    s=s.replace(r"{\BS}",r"\BS").replace(r"\,"," ")
    s=re.sub(r"\\BS_(\d)",r"\\BS_{\1}",s)
    terms=re.findall(r"([+-]?)\s*(\d*)\s*\\BS_\{([\d,\s]+)\}",s)
    out={}
    for sg,num,idx in terms:
        c=F(int(num) if num else 1)*(-1 if sg=='-' else 1)
        key=tuple(int(x) for x in idx.replace(" ","").split(","))
        out[key]=out.get(key,0)+c
    return out
# rational part: gamma_rat/4 = NPADFL
NPADFL=parse_BS_combination(block("NPADFL").split("=",1)[1])
# zeta3 part (HSZ3ResS1): 8*( ... )   uses \HBS
z3blk=block("HSZ3ResS1").replace(r"{\HBS}",r"\BS").replace(r"\HBS",r"\BS")
Z3PART={k:8*v for k,v in parse_BS_combination(z3blk.split("=",1)[1]).items()}
# zeta5 part: -40 BS_1^2
# Ansatz order
ans=block("Ansatz")
ANSATZ=[tuple(int(x) for x in m.replace(" ","").split(",")) for m in re.findall(r"\\BS_\{([\d,\s]+)\}",ans)]
def parse_vec(label):
    b=block(label)
    b=b[b.index(r"\big\{")+6:]
    b=b[:b.index(r"\big\}")]
    b=re.sub(r"\\nonumber|\\\\|&","",b)
    return [int(x) for x in b.replace("\n","").split(",") if x.strip()!=""]
LINE1=parse_vec("line1"); LINE2=parse_vec("line2")
# moments (coefficients of 48/Nc^2): rational, zeta3, zeta5
MOM={4:(F(0),F(0),F(-360)),
     6:(F(25,9)*21,F(25,9)*70,F(25,9)*(-250)),
     8:(F(49,600)*1357,F(49,600)*4340,F(49,600)*(-11760)),
     10:(F(220854227,1411200),F(27357,56),F(-579121,490)),
     12:(F(28337309747461,144027072000),F(345385183,571536),F(-54479161,39690)),
     14:(F(9657407179406311,41493513600000),F(158654990663,224532000),F(-7399612441,4802490)),
     16:(F(74429504651244877,280496151936000),F(205108095887,256864608),F(-1372958223289,811620810)),
     18:(F(8122582838282649980649377,27516111512617728000000),F(72169501556777041,81811377648000),F(-5936819760481,3246483240)),
     20:(F(1399928337444356711866218313,4337539760261740032000000),F(27787856664398189,28974862917000),F(-203755669038601,104248184040))}
if __name__=="__main__":
    print("NPADFL terms",len(NPADFL)); print("Z3PART",Z3PART)
    print("Ansatz length",len(ANSATZ), "distinct",len(set(ANSATZ)))
    print("line1 length",len(LINE1),"line2 length",len(LINE2))
    print("line2[64]=",LINE2[64],"line1[64]=",LINE1[64])
    # compare NPADFL with -line2 in ansatz order
    diff=[(ANSATZ[i],LINE2[i],NPADFL.get(ANSATZ[i],0)) for i in range(64) if -LINE2[i]!=NPADFL.get(ANSATZ[i],0)]
    print("NPADFL vs -line2 mismatches:",diff)
    print("NPADFL keys not in ansatz:",[k for k in NPADFL if k not in ANSATZ])


==> anc/numbers/deposit/R6/C7/reuse/largeM_all.out <==
H_words.m|4|3|25/3
H_words.m|4|2|-95/12 - 5*S[2, Infinity]
H_words.m|4|1|37/12 - (8*S[2, Infinity])/3 + 16*S[3, Infinity]
H_words.m|4|0|81/8 + (97*S[2, Infinity])/24 - (19*S[2, Infinity]^2)/20 - S[3, Infinity]/4
H_words.m|3|3|-20/3 + 4*S[2, Infinity]
H_words.m|3|2|14*S[2, Infinity] - 18*S[3, Infinity]
H_words.m|3|1|6 + 12*S[2, Infinity] + (36*S[2, Infinity]^2)/5 - 44*S[3, Infinity]
H_words.m|3|0|4 - S[2, Infinity] + (91*S[2, Infinity]^2)/10 - (34*S[3, Infinity])/3 - 2*S[2, Infinity]*S[3, Infinity] + 5*S[5, Infinity]
H_words.m|2|3|20/3 - 4*S[2, Infinity]
H_words.m|2|2|10 - 20*S[2, Infinity] + 18*S[3, Infinity]
H_words.m|2|1|4 - 32*S[2, Infinity] - (36*S[2, Infinity]^2)/5 + 62*S[3, Infinity]
H_words.m|2|0|-2 - 15*S[2, Infinity] - (127*S[2, Infinity]^2)/10 + (127*S[3, Infinity])/3 + 2*S[2, Infinity]*S[3, Infinity] - 5*S[5, Infinity]
H_words.m|0|0|23360*S[-7, Infinity] - (1982*S[-1, Infinity]^5*S[2, Infinity])/15 + (2302*S[-1, Infinity]^3*S[2, Infinity]^2)/5 - (638*S[-1, Infinity]*S[2, Infinity]^3)/15 - (1058*S[-1, Infinity]^4*S[3, Infinity])/3 + 2192*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] + (1004*S[2, Infinity]^2*S[3, Infinity])/5 + 2192*S[-1, Infinity]*S[3, Infinity]^2 - 63*S[-1, Infinity]^2*S[5, Infinity] - (8161*S[2, Infinity]*S[5, Infinity])/6 + (23240*S[7, Infinity])/3 - (13960*S[-6, -1, Infinity])/3 - 27320*S[-6, 1, Infinity] - 4424*S[-5, -2, Infinity] - 29432*S[-5, 2, Infinity] - 3056*S[-4, -3, Infinity] - 26832*S[-4, 3, Infinity] - (3676*S[-3, -4, Infinity])/3 - 21052*S[-3, 4, Infinity] + 464*S[-2, -5, Infinity] - 13896*S[-2, 5, Infinity] + 1200*S[-1, -6, Infinity] - 7440*S[-1, 6, Infinity] - (11024*S[2, -5, Infinity])/3 - (7244*S[2, 5, Infinity])/3 - (16636*S[3, -4, Infinity])/3 - 4076*S[3, 4, Infinity] - 6048*S[4, -3, Infinity] - 4532*S[4, 3, Infinity] - (16832*S[5, -2, Infinity])/3 - (12040*S[5, 2, Infinity])/3 - (13960*S[6, -1, Infinity])/3 - (9500*S[6, 1, Infinity])/3 + 1696*S[-5, -1, -1, Infinity] + 2800*S[-5, -1, 1, Infinity] + 1696*S[-5, 1, -1, Infinity] + 32704*S[-5, 1, 1, Infinity] + 1176*S[-4, -2, -1, Infinity] + 1840*S[-4, -2, 1, Infinity] + 1176*S[-4, -1, -2, Infinity] + 2192*S[-4, -1, 2, Infinity] + 848*S[-4, 1, -2, Infinity] + 33168*S[-4, 1, 2, Infinity] + 1176*S[-4, 2, -1, Infinity] + 33168*S[-4, 2, 1, Infinity] + (2720*S[-3, -3, -1, Infinity])/3 + (832*S[-3, -3, 1, Infinity])/3 + (2480*S[-3, -2, -2, Infinity])/3 + (1808*S[-3, -2, 2, Infinity])/3 + (2720*S[-3, -1, -3, Infinity])/3 + (2864*S[-3, -1, 3, Infinity])/3 + 840*S[-3, 1, -3, Infinity] + 28424*S[-3, 1, 3, Infinity] + 616*S[-3, 2, -2, Infinity] + 31024*S[-3, 2, 2, Infinity] + (2720*S[-3, 3, -1, Infinity])/3 + 28544*S[-3, 3, 1, Infinity] + 608*S[-2, -4, -1, Infinity] - 1088*S[-2, -4, 1, Infinity] + 560*S[-2, -3, -2, Infinity] - 800*S[-2, -3, 2, Infinity] + 560*S[-2, -2, -3, Infinity] - 480*S[-2, -2, 3, Infinity] + 608*S[-2, -1, -4, Infinity] - 112*S[-2, -1, 4, Infinity] + 696*S[-2, 1, -4, Infinity] + 20456*S[-2, 1, 4, Infinity] + 344*S[-2, 2, -3, Infinity] + 24112*S[-2, 2, 3, Infinity] + 336*S[-2, 3, -2, Infinity] + 24352*S[-2, 3, 2, Infinity] + 608*S[-2, 4, -1, Infinity] + 20936*S[-2, 4, 1, Infinity] - 1248*S[-1, -5, 1, Infinity] + 96*S[-1, -4, -2, Infinity] - 1008*S[-1, -4, 2, Infinity] + 128*S[-1, -3, -3, Infinity] - 720*S[-1, -3, 3, Infinity] + 96*S[-1, -2, -4, Infinity] - 384*S[-1, -2, 4, Infinity] - 208*S[-1, 1, -5, Infinity] + 11248*S[-1, 1, 5, Infinity] - 96*S[-1, 2, -4, Infinity] + 14416*S[-1, 2, 4, Infinity] - 24*S[-1, 3, -3, Infinity] + 15832*S[-1, 3, 3, Infinity] + 8*S[-1, 4, -2, Infinity] + 15256*S[-1, 4, 2, Infinity] + 12448*S[-1, 5, 1, Infinity] + 1072*S[2, -4, -1, Infinity] + 2392*S[2, -4, 1, Infinity] + (3104*S[2, -3, -2, Infinity])/3 + 1704*S[2, -3, 2, Infinity] + (1696*S[2, -2, -3, Infinity])/3 + (3328*S[2, -2, 3, Infinity])/3 - 112*S[2, -1, -4, Infinity] + 608*S[2, -1, 4, Infinity] + 2200*S[2, 1, -4, Infinity] + (4076*S[2, 1, 4, Infinity])/3 + (5792*S[2, 2, -3, Infinity])/3 + (3764*S[2, 2, 3, Infinity])/3 + (4664*S[2, 3, -2, Infinity])/3 + (3928*S[2, 3, 2, Infinity])/3 + 1072*S[2, 4, -1, Infinity] + (4124*S[2, 4, 1, Infinity])/3 + (5768*S[3, -3, -1, Infinity])/3 + 2912*S[3, -3, 1, Infinity] + (5296*S[3, -2, -2, Infinity])/3 + 1816*S[3, -2, 2, Infinity] + (2864*S[3, -1, -3, Infinity])/3 + (2720*S[3, -1, 3, Infinity])/3 + (10552*S[3, 1, -3, Infinity])/3 + (6916*S[3, 1, 3, Infinity])/3 + (8480*S[3, 2, -2, Infinity])/3 + (7304*S[3, 2, 2, Infinity])/3 + (5768*S[3, 3, -1, Infinity])/3 + (7276*S[3, 3, 1, Infinity])/3 + 2512*S[4, -2, -1, Infinity] + 2400*S[4, -2, 1, Infinity] + 2192*S[4, -1, -2, Infinity] + 1176*S[4, -1, 2, Infinity] + 3776*S[4, 1, -2, Infinity] + (7984*S[4, 1, 2, Infinity])/3 + 2512*S[4, 2, -1, Infinity] + (7852*S[4, 2, 1, Infinity])/3 + 2800*S[5, -1, -1, Infinity] + 1696*S[5, -1, 1, Infinity] + 2800*S[5, 1, -1, Infinity] + (6296*S[5, 1, 1, Infinity])/3 - 432*S[-4, -1, -1, -1, Infinity] - 384*S[-4, -1, -1, 1, Infinity] - 432*S[-4, -1, 1, -1, Infinity] - 1776*S[-4, -1, 1, 1, Infinity] - 384*S[-4, 1, -1, -1, Infinity] - 432*S[-4, 1, -1, 1, Infinity] - 384*S[-4, 1, 1, -1, Infinity] - 34976*S[-4, 1, 1, 1, Infinity] - 464*S[-3, -2, -1, -1, Infinity] - 128*S[-3, -2, -1, 1, Infinity] - 464*S[-3, -2, 1, -1, Infinity] - 352*S[-3, -2, 1, 1, Infinity] - 464*S[-3, -1, -2, -1, Infinity] - 128*S[-3, -1, -2, 1, Infinity] - 704*S[-3, -1, -1, -2, Infinity] - 128*S[-3, -1, -1, 2, Infinity] - 464*S[-3, -1, 1, -2, Infinity] - 512*S[-3, -1, 1, 2, Infinity] - 464*S[-3, -1, 2, -1, Infinity] - 512*S[-3, -1, 2, 1, Infinity] - 128*S[-3, 1, -2, -1, Infinity] - 640*S[-3, 1, -2, 1, Infinity] - 128*S[-3, 1, -1, -2, Infinity] - 704*S[-3, 1, -1, 2, Infinity] + 496*S[-3, 1, 1, -2, Infinity] - 31936*S[-3, 1, 1, 2, Infinity] - 128*S[-3, 1, 2, -1, Infinity] - 31936*S[-3, 1, 2, 1, Infinity] - 128*S[-3, 2, -1, -1, Infinity] - 464*S[-3, 2, -1, 1, Infinity] - 128*S[-3, 2, 1, -1, Infinity] - 31936*S[-3, 2, 1, 1, Infinity] - 320*S[-2, -3, -1, -1, Infinity] - 320*S[-2, -3, 1, -1, Infinity] + 736*S[-2, -3, 1, 1, Infinity] - 320*S[-2, -2, -2, -1, Infinity] + 32*S[-2, -2, -2, 1, Infinity] - 352*S[-2, -2, -1, -2, Infinity] - 448*S[-2, -2, 1, -2, Infinity] + 576*S[-2, -2, 1, 2, Infinity] - 320*S[-2, -2, 2, -1, Infinity] + 576*S[-2, -2, 2, 1, Infinity] - 320*S[-2, -1, -3, -1, Infinity] - 352*S[-2, -1, -2, -2, Infinity] - 768*S[-2, -1, -1, -3, Infinity] - 320*S[-2, -1, 1, -3, Infinity] + 416*S[-2, -1, 1, 3, Infinity] - 320*S[-2, -1, 2, -2, Infinity] + 416*S[-2, -1, 2, 2, Infinity] - 320*S[-2, -1, 3, -1, Infinity] + 416*S[-2, -1, 3, 1, Infinity] - 640*S[-2, 1, -3, 1, Infinity] + 32*S[-2, 1, -2, -2, Infinity] - 704*S[-2, 1, -2, 2, Infinity] - 768*S[-2, 1, -1, 3, Infinity] + 992*S[-2, 1, 1, -3, Infinity] - 25840*S[-2, 1, 1, 3, Infinity] + 240*S[-2, 1, 2, -2, Infinity] - 26880*S[-2, 1, 2, 2, Infinity] - 25840*S[-2, 1, 3, 1, Infinity] - 288*S[-2, 2, -2, 1, Infinity] - 352*S[-2, 2, -1, 2, Infinity] + 240*S[-2, 2, 1, -2, Infinity] - 26880*S[-2, 2, 1, 2, Infinity] - 26880*S[-2, 2, 2, 1, Infinity] - 320*S[-2, 3, -1, 1, Infinity] - 26080*S[-2, 3, 1, 1, Infinity] + 480*S[-1, -4, 1, 1, Infinity] + 64*S[-1, -3, -2, 1, Infinity] - 256*S[-1, -3, 1, -2, Infinity] + 320*S[-1, -3, 1, 2, Infinity] + 320*S[-1, -3, 2, 1, Infinity] + 64*S[-1, -2, -3, 1, Infinity] + 32*S[-1, -2, -2, 2, Infinity] - 256*S[-1, -2, 1, -3, Infinity] + 160*S[-1, -2, 1, 3, Infinity] - 128*S[-1, -2, 2, -2, Infinity] + 160*S[-1, -2, 2, 2, Infinity] + 160*S[-1, -2, 3, 1, Infinity] + 192*S[-1, 1, -4, 1, Infinity] + 64*S[-1, 1, -3, -2, Infinity] + 128*S[-1, 1, -3, 2, Infinity] + 64*S[-1, 1, -2, -3, Infinity] + 64*S[-1, 1, -2, 3, Infinity] - 48*S[-1, 1, 1, -4, Infinity] + 2384*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] + 2384*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 16688*S[-1, 1, 1, 4, Infinity] - 32*S[-1, 1, 2, -3, Infinity] - 18768*S[-1, 1, 2, 3, Infinity] - 16*S[-1, 1, 3, -2, Infinity] - 18768*S[-1, 1, 3, 2, Infinity] - 16688*S[-1, 1, 4, 1, Infinity] + 128*S[-1, 2, -3, 1, Infinity] + 32*S[-1, 2, -2, -2, Infinity] + 64*S[-1, 2, -2, 2, Infinity] - 32*S[-1, 2, 1, -3, Infinity] - 18768*S[-1, 2, 1, 3, Infinity] - 16*S[-1, 2, 2, -2, Infinity] - 19808*S[-1, 2, 2, 2, Infinity] - 18768*S[-1, 2, 3, 1, Infinity] + 64*S[-1, 3, -2, 1, Infinity] - 16*S[-1, 3, 1, -2, Infinity] - 19008*S[-1, 3, 1, 2, Infinity] - 19008*S[-1, 3, 2, 1, Infinity] - 17408*S[-1, 4, 1, 1, Infinity] - 320*S[2, -3, -1, -1, Infinity] - 720*S[2, -3, -1, 1, Infinity] - 320*S[2, -3, 1, -1, Infinity] - 768*S[2, -3, 1, 1, Infinity] - 320*S[2, -2, -2, -1, Infinity] - 256*S[2, -2, -2, 1, Infinity] - 320*S[2, -2, -1, -2, Infinity] - 256*S[2, -2, -1, 2, Infinity] - 352*S[2, -2, 1, -2, Infinity] - 384*S[2, -2, 1, 2, Infinity] - 320*S[2, -2, 2, -1, Infinity] - 384*S[2, -2, 2, 1, Infinity] - 320*S[2, -1, -3, -1, Infinity] + 416*S[2, -1, -3, 1, Infinity] - 320*S[2, -1, -2, -2, Infinity] + 416*S[2, -1, -2, 2, Infinity] - 320*S[2, -1, -1, -3, Infinity] + 416*S[2, -1, -1, 3, Infinity] - 768*S[2, -1, 1, -3, Infinity] - 352*S[2, -1, 2, -2, Infinity] - 320*S[2, -1, 3, -1, Infinity] - 720*S[2, 1, -3, -1, Infinity] - 736*S[2, 1, -3, 1, Infinity] - 256*S[2, 1, -2, -2, Infinity] - 528*S[2, 1, -2, 2, Infinity] + 416*S[2, 1, -1, -3, Infinity] - 320*S[2, 1, -1, 3, Infinity] - 1392*S[2, 1, 1, -3, Infinity] - (2108*S[2, 1, 1, 3, Infinity])/3 - 1056*S[2, 1, 2, -2, Infinity] - (1768*S[2, 1, 2, 2, Infinity])/3 - 720*S[2, 1, 3, -1, Infinity] - (1916*S[2, 1, 3, 1, Infinity])/3 - 720*S[2, 2, -2, -1, Infinity] - 528*S[2, 2, -2, 1, Infinity] - 256*S[2, 2, -1, -2, Infinity] - 320*S[2, 2, -1, 2, Infinity] - 1056*S[2, 2, 1, -2, Infinity] - 520*S[2, 2, 1, 2, Infinity] - 720*S[2, 2, 2, -1, Infinity] - (1604*S[2, 2, 2, 1, Infinity])/3 - 720*S[2, 3, -1, -1, Infinity] - 320*S[2, 3, -1, 1, Infinity] - 720*S[2, 3, 1, -1, Infinity] - (1768*S[2, 3, 1, 1, Infinity])/3 - 464*S[3, -2, -1, -1, Infinity] - 1312*S[3, -2, -1, 1, Infinity] - 464*S[3, -2, 1, -1, Infinity] - 896*S[3, -2, 1, 1, Infinity] - 464*S[3, -1, -2, -1, Infinity] - 512*S[3, -1, -2, 1, Infinity] - 464*S[3, -1, -1, -2, Infinity] - 512*S[3, -1, -1, 2, Infinity] - 704*S[3, -1, 1, -2, Infinity] - 128*S[3, -1, 1, 2, Infinity] - 464*S[3, -1, 2, -1, Infinity] - 128*S[3, -1, 2, 1, Infinity] - 1312*S[3, 1, -2, -1, Infinity] - 880*S[3, 1, -2, 1, Infinity] - 512*S[3, 1, -1, -2, Infinity] - 464*S[3, 1, -1, 2, Infinity] - 1984*S[3, 1, 1, -2, Infinity] - (3640*S[3, 1, 1, 2, Infinity])/3 - 1312*S[3, 1, 2, -1, Infinity] - (3460*S[3, 1, 2, 1, Infinity])/3 - 1312*S[3, 2, -1, -1, Infinity] - 464*S[3, 2, -1, 1, Infinity] - 1312*S[3, 2, 1, -1, Infinity] - (3848*S[3, 2, 1, 1, Infinity])/3 - 432*S[4, -1, -1, -1, Infinity] - 1776*S[4, -1, -1, 1, Infinity] - 432*S[4, -1, 1, -1, Infinity] - 384*S[4, -1, 1, 1, Infinity] - 1776*S[4, 1, -1, -1, Infinity] - 432*S[4, 1, -1, 1, Infinity] - 1776*S[4, 1, 1, -1, Infinity] - (4096*S[4, 1, 1, 1, Infinity])/3 + 1536*S[-3, -1, -1, -1, -1, Infinity] - 832*S[-3, -1, -1, -1, 1, Infinity] + 1536*S[-3, -1, -1, 1, -1, Infinity] - 2048*S[-3, -1, -1, 1, 1, Infinity] - 832*S[-3, -1, 1, -1, -1, Infinity] + 1536*S[-3, -1, 1, -1, 1, Infinity] - 832*S[-3, -1, 1, 1, -1, Infinity] + 1344*S[-3, -1, 1, 1, 1, Infinity] + 1536*S[-3, 1, -1, -1, -1, Infinity] - 2048*S[-3, 1, -1, -1, 1, Infinity] + 1536*S[-3, 1, -1, 1, -1, Infinity] - 832*S[-3, 1, -1, 1, 1, Infinity] - 2048*S[-3, 1, 1, -1, -1, Infinity] + 1536*S[-3, 1, 1, -1, 1, Infinity] - 2048*S[-3, 1, 1, 1, -1, Infinity] + 30400*S[-3, 1, 1, 1, 1, Infinity] + 768*S[-2, -2, -1, -1, -1, Infinity] - 416*S[-2, -2, -1, -1, 1, Infinity] + 768*S[-2, -2, -1, 1, -1, Infinity] - 1024*S[-2, -2, -1, 1, 1, Infinity] - 416*S[-2, -2, 1, -1, -1, Infinity] + 768*S[-2, -2, 1, -1, 1, Infinity] - 416*S[-2, -2, 1, 1, -1, Infinity] + 768*S[-2, -1, -2, -1, -1, Infinity] - 416*S[-2, -1, -2, -1, 1, Infinity] + 768*S[-2, -1, -2, 1, -1, Infinity] - 1024*S[-2, -1, -2, 1, 1, Infinity] + 768*S[-2, -1, -1, -2, -1, Infinity] + 768*S[-2, -1, -1, -1, -2, Infinity] - 1024*S[-2, -1, -1, 1, 2, Infinity] + 768*S[-2, -1, -1, 2, -1, Infinity] - 1024*S[-2, -1, -1, 2, 1, Infinity] - 416*S[-2, -1, 1, -2, -1, Infinity] + 768*S[-2, -1, 1, -2, 1, Infinity] + 768*S[-2, -1, 1, -1, 2, Infinity] - 416*S[-2, -1, 1, 1, -2, Infinity] - 416*S[-2, -1, 1, 2, -1, Infinity] - 416*S[-2, -1, 2, -1, -1, Infinity] + 768*S[-2, -1, 2, -1, 1, Infinity] - 416*S[-2, -1, 2, 1, -1, Infinity] + 768*S[-2, 1, -2, -1, -1, Infinity] - 1024*S[-2, 1, -2, -1, 1, Infinity] + 768*S[-2, 1, -2, 1, -1, Infinity] + 768*S[-2, 1, -1, -2, -1, Infinity] - 1024*S[-2, 1, -1, -2, 1, Infinity] - 1024*S[-2, 1, -1, -1, 2, Infinity] + 768*S[-2, 1, -1, 1, -2, Infinity] + 768*S[-2, 1, -1, 2, -1, Infinity] - 1024*S[-2, 1, 1, -2, -1, Infinity] - 1024*S[-2, 1, 1, -1, -2, Infinity] + 24320*S[-2, 1, 1, 1, 2, Infinity] - 1024*S[-2, 1, 1, 2, -1, Infinity] + 24320*S[-2, 1, 1, 2, 1, Infinity] - 1024*S[-2, 1, 2, -1, -1, Infinity] + 768*S[-2, 1, 2, -1, 1, Infinity] - 1024*S[-2, 1, 2, 1, -1, Infinity] + 24320*S[-2, 1, 2, 1, 1, Infinity] + 768*S[-2, 2, -1, -1, -1, Infinity] - 1024*S[-2, 2, -1, -1, 1, Infinity] + 768*S[-2, 2, -1, 1, -1, Infinity] - 416*S[-2, 2, -1, 1, 1, Infinity] - 1024*S[-2, 2, 1, -1, -1, Infinity] + 768*S[-2, 2, 1, -1, 1, Infinity] - 1024*S[-2, 2, 1, 1, -1, Infinity] + 24320*S[-2, 2, 1, 1, 1, Infinity] - 2144*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 18240*S[-1, 1, 1, 1, 3, Infinity] + 18240*S[-1, 1, 1, 2, 2, Infinity] + 18240*S[-1, 1, 1, 3, 1, Infinity] + 18240*S[-1, 1, 2, 1, 2, Infinity] + 18240*S[-1, 1, 2, 2, 1, Infinity] + 18240*S[-1, 1, 3, 1, 1, Infinity] + 18240*S[-1, 2, 1, 1, 2, Infinity] + 18240*S[-1, 2, 1, 2, 1, Infinity] + 18240*S[-1, 2, 2, 1, 1, Infinity] + 18240*S[-1, 3, 1, 1, 1, Infinity] - 416*S[2, -2, -1, -1, -1, Infinity] + 768*S[2, -2, -1, -1, 1, Infinity] - 416*S[2, -2, -1, 1, -1, Infinity] + 672*S[2, -2, -1, 1, 1, Infinity] + 768*S[2, -2, 1, -1, -1, Infinity] - 416*S[2, -2, 1, -1, 1, Infinity] + 768*S[2, -2, 1, 1, -1, Infinity] - 1024*S[2, -2, 1, 1, 1, Infinity] - 416*S[2, -1, -2, -1, -1, Infinity] + 768*S[2, -1, -2, -1, 1, Infinity] - 416*S[2, -1, -2, 1, -1, Infinity] - 416*S[2, -1, -1, -2, -1, Infinity] + 768*S[2, -1, -1, -2, 1, Infinity] + 768*S[2, -1, -1, -1, 2, Infinity] - 416*S[2, -1, -1, 1, -2, Infinity] - 416*S[2, -1, -1, 2, -1, Infinity] + 768*S[2, -1, 1, -2, -1, Infinity] + 768*S[2, -1, 1, -1, -2, Infinity] - 1024*S[2, -1, 1, 1, 2, Infinity] + 768*S[2, -1, 1, 2, -1, Infinity] - 1024*S[2, -1, 1, 2, 1, Infinity] + 768*S[2, -1, 2, -1, -1, Infinity] - 416*S[2, -1, 2, -1, 1, Infinity] + 768*S[2, -1, 2, 1, -1, Infinity] - 1024*S[2, -1, 2, 1, 1, Infinity] - 416*S[2, 1, -2, -1, -1, Infinity] + 672*S[2, 1, -2, -1, 1, Infinity] - 416*S[2, 1, -2, 1, -1, Infinity] + 768*S[2, 1, -2, 1, 1, Infinity] - 416*S[2, 1, -1, -2, -1, Infinity] - 416*S[2, 1, -1, -1, -2, Infinity] + 768*S[2, 1, -1, 1, 2, Infinity] - 416*S[2, 1, -1, 2, -1, Infinity] + 768*S[2, 1, -1, 2, 1, Infinity] + 672*S[2, 1, 1, -2, -1, Infinity] - 416*S[2, 1, 1, -2, 1, Infinity] - 416*S[2, 1, 1, -1, 2, Infinity] + 672*S[2, 1, 1, 1, -2, Infinity] + 672*S[2, 1, 1, 2, -1, Infinity] + (92*S[2, 1, 1, 2, 1, Infinity])/3 + 672*S[2, 1, 2, -1, -1, Infinity] - 416*S[2, 1, 2, -1, 1, Infinity] + 672*S[2, 1, 2, 1, -1, Infinity] - (248*S[2, 1, 2, 1, 1, Infinity])/3 - 416*S[2, 2, -1, -1, -1, Infinity] + 672*S[2, 2, -1, -1, 1, Infinity] - 416*S[2, 2, -1, 1, -1, Infinity] + 768*S[2, 2, -1, 1, 1, Infinity] + 672*S[2, 2, 1, -1, -1, Infinity] - 416*S[2, 2, 1, -1, 1, Infinity] + 672*S[2, 2, 1, 1, -1, Infinity] - 152*S[2, 2, 1, 1, 1, Infinity] - 832*S[3, -1, -1, -1, -1, Infinity] + 1536*S[3, -1, -1, -1, 1, Infinity] - 832*S[3, -1, -1, 1, -1, Infinity] + 1344*S[3, -1, -1, 1, 1, Infinity] + 1536*S[3, -1, 1, -1, -1, Infinity] - 832*S[3, -1, 1, -1, 1, Infinity] + 1536*S[3, -1, 1, 1, -1, Infinity] - 2048*S[3, -1, 1, 1, 1, Infinity] - 832*S[3, 1, -1, -1, -1, Infinity] + 1344*S[3, 1, -1, -1, 1, Infinity] - 832*S[3, 1, -1, 1, -1, Infinity] + 1536*S[3, 1, -1, 1, 1, Infinity] + 1344*S[3, 1, 1, -1, -1, Infinity] - 832*S[3, 1, 1, -1, 1, Infinity] + 1344*S[3, 1, 1, 1, -1, Infinity] - (392*S[3, 1, 1, 1, 1, Infinity])/3 - 12160*S[-2, 1, 1, 1, 1, 1, Infinity] - 12160*S[-1, 1, 1, 1, 1, 2, Infinity] - 12160*S[-1, 1, 1, 1, 2, 1, Infinity] - 12160*S[-1, 1, 1, 2, 1, 1, Infinity] - 12160*S[-1, 1, 2, 1, 1, 1, Infinity] - 12160*S[-1, 2, 1, 1, 1, 1, Infinity]
KV_rat_words.m|4|2|8 + 16*S[2, Infinity]
KV_rat_words.m|4|1|-12 - (104*S[2, Infinity])/3 + (172*S[3, Infinity])/3 - (16*S[2, Infinity]*S[3, Infinity])/15 + (8*S[5, Infinity])/3
KV_rat_words.m|4|0|-2 - (2*S[2, Infinity])/3 - (412*S[2, Infinity]^2)/15 - (62*S[2, Infinity]^3)/525 - (112*S[3, Infinity])/3 - (4*S[2, Infinity]*S[3, Infinity])/9 + S[3, Infinity]^2/5 + (10*S[5, Infinity])/9
KV_rat_words.m|3|2|32*S[2, Infinity] - 64*S[3, Infinity]
KV_rat_words.m|3|1|-64*S[2, Infinity] + (128*S[2, Infinity]^2)/5 + 72*S[3, Infinity]
KV_rat_words.m|3|0|-16*S[2, Infinity] - (232*S[2, Infinity]^2)/5 + 20*S[3, Infinity] + (40*S[2, Infinity]*S[3, Infinity])/3 + (20*S[5, Infinity])/3
KV_rat_words.m|2|2|-32*S[2, Infinity] + 64*S[3, Infinity]
KV_rat_words.m|2|1|32*S[2, Infinity] - (128*S[2, Infinity]^2)/5 - 8*S[3, Infinity] + (32*S[2, Infinity]*S[3, Infinity])/3 - (80*S[5, Infinity])/3
KV_rat_words.m|2|0|32*S[2, Infinity] + (168*S[2, Infinity]^2)/5 + (124*S[2, Infinity]^3)/105 - 24*S[3, Infinity] - 24*S[2, Infinity]*S[3, Infinity] - 2*S[3, Infinity]^2 + 20*S[5, Infinity]
KV_rat_words.m|1|1|-64*S[2, Infinity]*S[3, Infinity] + 160*S[5, Infinity]
KV_rat_words.m|1|0|(-248*S[2, Infinity]^3)/35 + 12*S[3, Infinity]^2
KV_rat_words.m|0|2|-64*S[2, Infinity]*S[3, Infinity] + 160*S[5, Infinity]
KV_rat_words.m|0|1|(-496*S[2, Infinity]^3)/35 + 24*S[3, Infinity]^2
KV_rat_words.m|0|0|-12928*S[-7, Infinity] - (896*S[-1, Infinity]^5*S[2, Infinity])/15 - (784*S[-1, Infinity]^3*S[2, Infinity]^2)/15 + (1112*S[-1, Infinity]*S[2, Infinity]^3)/5 - 384*S[-1, Infinity]^4*S[3, Infinity] + 872*S[-1, Infinity]^2*S[2, Infinity]*S[3, Infinity] - 1522*S[2, Infinity]^2*S[3, Infinity] - 392*S[-1, Infinity]*S[3, Infinity]^2 + 488*S[-1, Infinity]^2*S[5, Infinity] + 3381*S[2, Infinity]*S[5, Infinity] + 10496*S[7, Infinity] + 22720*S[-6, -1, Infinity] - 48384*S[-6, 1, Infinity] + 10816*S[-5, -2, Infinity] - 60448*S[-5, 2, Infinity] + 6208*S[-4, -3, Infinity] - 64736*S[-4, 3, Infinity] + 5472*S[-3, -4, Infinity] - 58208*S[-3, 4, Infinity] + 3968*S[-2, -5, Infinity] - 40064*S[-2, 5, Infinity] - 4480*S[-1, -6, Infinity] - 11744*S[-1, 6, Infinity] + 10688*S[2, -5, Infinity] - 3520*S[2, 5, Infinity] + 18816*S[3, -4, Infinity] - 8096*S[3, 4, Infinity] + 24544*S[4, -3, Infinity] - 9792*S[4, 3, Infinity] + 26688*S[5, -2, Infinity] - 9120*S[5, 2, Infinity] + 22720*S[6, -1, Infinity] - 10688*S[6, 1, Infinity] - 11392*S[-5, -1, -1, Infinity] - 4608*S[-5, -1, 1, Infinity] - 11392*S[-5, 1, -1, Infinity] + 90048*S[-5, 1, 1, Infinity] - 8192*S[-4, -2, -1, Infinity] - 6784*S[-4, -2, 1, Infinity] - 8192*S[-4, -1, -2, Infinity] - 6528*S[-4, -1, 2, Infinity] - 128*S[-4, 1, -2, Infinity] + 93504*S[-4, 1, 2, Infinity] - 8192*S[-4, 2, -1, Infinity] + 93504*S[-4, 2, 1, Infinity] - 6464*S[-3, -3, -1, Infinity] - 9344*S[-3, -3, 1, Infinity] - 10432*S[-3, -2, -2, Infinity] - 9536*S[-3, -2, 2, Infinity] - 6464*S[-3, -1, -3, Infinity] - 8704*S[-3, -1, 3, Infinity] + 5952*S[-3, 1, -3, Infinity] + 86848*S[-3, 1, 3, Infinity] + 896*S[-3, 2, -2, Infinity] + 89536*S[-3, 2, 2, Infinity] - 6464*S[-3, 3, -1, Infinity] + 87552*S[-3, 3, 1, Infinity] - 4352*S[-2, -4, -1, Infinity] - 9216*S[-2, -4, 1, Infinity] - 10112*S[-2, -3, -2, Infinity] - 9344*S[-2, -3, 2, Infinity] - 9920*S[-2, -2, -3, Infinity] - 8704*S[-2, -2, 3, Infinity] - 4352*S[-2, -1, -4, Infinity] - 8064*S[-2, -1, 4, Infinity] + 7872*S[-2, 1, -4, Infinity] + 64576*S[-2, 1, 4, Infinity] + 5056*S[-2, 2, -3, Infinity] + 68864*S[-2, 2, 3, Infinity] + 1280*S[-2, 3, -2, Infinity] + 69312*S[-2, 3, 2, Infinity] - 4352*S[-2, 4, -1, Infinity] + 65856*S[-2, 4, 1, Infinity] - 1792*S[-1, -5, 1, Infinity] - 5376*S[-1, -4, -2, Infinity] - 1344*S[-1, -4, 2, Infinity] - 6784*S[-1, -3, -3, Infinity] - 896*S[-1, -3, 3, Infinity] - 4800*S[-1, -2, -4, Infinity] - 448*S[-1, -2, 4, Infinity] + 2176*S[-1, 1, -5, Infinity] + 21184*S[-1, 1, 5, Infinity] + 2112*S[-1, 2, -4, Infinity] + 25984*S[-1, 2, 4, Infinity] + 1728*S[-1, 3, -3, Infinity] + 27776*S[-1, 3, 3, Infinity] + 1024*S[-1, 4, -2, Infinity] + 26496*S[-1, 4, 2, Infinity] + 22080*S[-1, 5, 1, Infinity] - 3840*S[2, -4, -1, Infinity] - 4160*S[2, -4, 1, Infinity] - 3584*S[2, -3, -2, Infinity] - 4096*S[2, -3, 2, Infinity] - 5248*S[2, -2, -3, Infinity] - 4160*S[2, -2, 3, Infinity] - 8064*S[2, -1, -4, Infinity] - 4352*S[2, -1, 4, Infinity] + 1920*S[2, 1, -4, Infinity] + 5408*S[2, 1, 4, Infinity] + 448*S[2, 2, -3, Infinity] + 5504*S[2, 2, 3, Infinity] - 1472*S[2, 3, -2, Infinity] + 5984*S[2, 3, 2, Infinity] - 3840*S[2, 4, -1, Infinity] + 5824*S[2, 4, 1, Infinity] - 4992*S[3, -3, -1, Infinity] - 9280*S[3, -3, 1, Infinity] - 5760*S[3, -2, -2, Infinity] - 7744*S[3, -2, 2, Infinity] - 8704*S[3, -1, -3, Infinity] - 6464*S[3, -1, 3, Infinity] + 512*S[3, 1, -3, Infinity] + 10528*S[3, 1, 3, Infinity] - 1792*S[3, 2, -2, Infinity] + 11200*S[3, 2, 2, Infinity] - 4992*S[3, 3, -1, Infinity] + 10848*S[3, 3, 1, Infinity] - 4800*S[4, -2, -1, Infinity] - 12608*S[4, -2, 1, Infinity] - 6528*S[4, -1, -2, Infinity] - 8192*S[4, -1, 2, Infinity] - 2304*S[4, 1, -2, Infinity] + 12128*S[4, 1, 2, Infinity] - 4800*S[4, 2, -1, Infinity] + 12032*S[4, 2, 1, Infinity] - 4608*S[5, -1, -1, Infinity] - 11392*S[5, -1, 1, Infinity] - 4608*S[5, 1, -1, Infinity] + 10784*S[5, 1, 1, Infinity] + 14208*S[-4, -1, -1, -1, Infinity] - 12672*S[-4, -1, -1, 1, Infinity] + 14208*S[-4, -1, 1, -1, Infinity] - 6912*S[-4, -1, 1, 1, Infinity] - 12672*S[-4, 1, -1, -1, Infinity] + 14208*S[-4, 1, -1, 1, Infinity] - 12672*S[-4, 1, 1, -1, Infinity] - 82176*S[-4, 1, 1, 1, Infinity] + 11264*S[-3, -2, -1, -1, Infinity] - 10880*S[-3, -2, -1, 1, Infinity] + 11264*S[-3, -2, 1, -1, Infinity] - 1152*S[-3, -2, 1, 1, Infinity] + 11264*S[-3, -1, -2, -1, Infinity] - 10880*S[-3, -1, -2, 1, Infinity] + 7168*S[-3, -1, -1, -2, Infinity] - 10880*S[-3, -1, -1, 2, Infinity] + 11264*S[-3, -1, 1, -2, Infinity] - 1536*S[-3, -1, 1, 2, Infinity] + 11264*S[-3, -1, 2, -1, Infinity] - 1536*S[-3, -1, 2, 1, Infinity] - 10880*S[-3, 1, -2, -1, Infinity] + 7552*S[-3, 1, -2, 1, Infinity] - 10880*S[-3, 1, -1, -2, Infinity] + 7168*S[-3, 1, -1, 2, Infinity] - 9984*S[-3, 1, 1, -2, Infinity] - 77056*S[-3, 1, 1, 2, Infinity] - 10880*S[-3, 1, 2, -1, Infinity] - 77056*S[-3, 1, 2, 1, Infinity] - 10880*S[-3, 2, -1, -1, Infinity] + 11264*S[-3, 2, -1, 1, Infinity] - 10880*S[-3, 2, 1, -1, Infinity] - 77056*S[-3, 2, 1, 1, Infinity] + 6528*S[-2, -3, -1, -1, Infinity] - 6656*S[-2, -3, -1, 1, Infinity] + 6528*S[-2, -3, 1, -1, Infinity] + 3072*S[-2, -3, 1, 1, Infinity] + 6528*S[-2, -2, -2, -1, Infinity] - 5376*S[-2, -2, -2, 1, Infinity] + 3584*S[-2, -2, -1, -2, Infinity] - 6656*S[-2, -2, -1, 2, Infinity] + 7168*S[-2, -2, 1, -2, Infinity] + 2688*S[-2, -2, 1, 2, Infinity] + 6528*S[-2, -2, 2, -1, Infinity] + 2688*S[-2, -2, 2, 1, Infinity] + 6528*S[-2, -1, -3, -1, Infinity] - 6656*S[-2, -1, -3, 1, Infinity] + 3584*S[-2, -1, -2, -2, Infinity] - 6656*S[-2, -1, -2, 2, Infinity] + 1280*S[-2, -1, -1, -3, Infinity] - 6656*S[-2, -1, -1, 3, Infinity] + 6528*S[-2, -1, 1, -3, Infinity] + 2304*S[-2, -1, 1, 3, Infinity] + 6528*S[-2, -1, 2, -2, Infinity] + 2304*S[-2, -1, 2, 2, Infinity] + 6528*S[-2, -1, 3, -1, Infinity] + 2304*S[-2, -1, 3, 1, Infinity] - 6656*S[-2, 1, -3, -1, Infinity] + 2048*S[-2, 1, -3, 1, Infinity] - 4992*S[-2, 1, -2, -2, Infinity] + 1664*S[-2, 1, -2, 2, Infinity] - 6656*S[-2, 1, -1, -3, Infinity] + 1280*S[-2, 1, -1, 3, Infinity] - 6656*S[-2, 1, 1, -3, Infinity] - 59520*S[-2, 1, 1, 3, Infinity] - 5120*S[-2, 1, 2, -2, Infinity] - 60672*S[-2, 1, 2, 2, Infinity] - 6656*S[-2, 1, 3, -1, Infinity] - 59904*S[-2, 1, 3, 1, Infinity] - 6656*S[-2, 2, -2, -1, Infinity] + 3968*S[-2, 2, -2, 1, Infinity] - 6656*S[-2, 2, -1, -2, Infinity] + 3584*S[-2, 2, -1, 2, Infinity] - 5120*S[-2, 2, 1, -2, Infinity] - 60672*S[-2, 2, 1, 2, Infinity] - 6656*S[-2, 2, 2, -1, Infinity] - 60672*S[-2, 2, 2, 1, Infinity] - 6656*S[-2, 3, -1, -1, Infinity] + 6528*S[-2, 3, -1, 1, Infinity] - 6656*S[-2, 3, 1, -1, Infinity] - 59776*S[-2, 3, 1, 1, Infinity] + 1152*S[-1, -4, 1, 1, Infinity] + 2560*S[-1, -3, -2, 1, Infinity] + 1280*S[-1, -3, 1, -2, Infinity] + 768*S[-1, -3, 1, 2, Infinity] + 768*S[-1, -3, 2, 1, Infinity] + 2560*S[-1, -2, -3, 1, Infinity] + 1280*S[-1, -2, -2, 2, Infinity] + 1280*S[-1, -2, 1, -3, Infinity] + 384*S[-1, -2, 1, 3, Infinity] + 640*S[-1, -2, 2, -2, Infinity] + 384*S[-1, -2, 2, 2, Infinity] + 384*S[-1, -2, 3, 1, Infinity] + 1152*S[-1, 1, -4, 1, Infinity] + 3328*S[-1, 1, -3, -2, Infinity] + 768*S[-1, 1, -3, 2, Infinity] + 3328*S[-1, 1, -2, -3, Infinity] + 384*S[-1, 1, -2, 3, Infinity] - 768*S[-1, 1, 1, -4, Infinity] - 1024*S[-1, Infinity]*S[2, Infinity]*S[-1, 1, 1, 1, Infinity] - 1024*S[3, Infinity]*S[-1, 1, 1, 1, Infinity] - 29568*S[-1, 1, 1, 4, Infinity] - 512*S[-1, 1, 2, -3, Infinity] - 31872*S[-1, 1, 2, 3, Infinity] - 256*S[-1, 1, 3, -2, Infinity] - 32256*S[-1, 1, 3, 2, Infinity] - 30720*S[-1, 1, 4, 1, Infinity] + 768*S[-1, 2, -3, 1, Infinity] + 1664*S[-1, 2, -2, -2, Infinity] + 384*S[-1, 2, -2, 2, Infinity] - 512*S[-1, 2, 1, -3, Infinity] - 31872*S[-1, 2, 1, 3, Infinity] - 256*S[-1, 2, 2, -2, Infinity] - 33024*S[-1, 2, 2, 2, Infinity] - 32256*S[-1, 2, 3, 1, Infinity] + 384*S[-1, 3, -2, 1, Infinity] - 256*S[-1, 3, 1, -2, Infinity] - 32128*S[-1, 3, 1, 2, Infinity] - 32128*S[-1, 3, 2, 1, Infinity] - 30336*S[-1, 4, 1, 1, Infinity] + 6528*S[2, -3, -1, -1, Infinity] - 2688*S[2, -3, -1, 1, Infinity] + 6528*S[2, -3, 1, -1, Infinity] - 5376*S[2, -3, 1, 1, Infinity] + 6528*S[2, -2, -2, -1, Infinity] - 768*S[2, -2, -2, 1, Infinity] + 6528*S[2, -2, -1, -2, Infinity] - 768*S[2, -2, -1, 2, Infinity] + 3584*S[2, -2, 1, -2, Infinity] - 6016*S[2, -2, 1, 2, Infinity] + 6528*S[2, -2, 2, -1, Infinity] - 6016*S[2, -2, 2, 1, Infinity] + 6528*S[2, -1, -3, -1, Infinity] + 2304*S[2, -1, -3, 1, Infinity] + 6528*S[2, -1, -2, -2, Infinity] + 2304*S[2, -1, -2, 2, Infinity] + 6528*S[2, -1, -1, -3, Infinity] + 2304*S[2, -1, -1, 3, Infinity] + 1280*S[2, -1, 1, -3, Infinity] - 6656*S[2, -1, 1, 3, Infinity] + 3584*S[2, -1, 2, -2, Infinity] - 6656*S[2, -1, 2, 2, Infinity] + 6528*S[2, -1, 3, -1, Infinity] - 6656*S[2, -1, 3, 1, Infinity] - 2688*S[2, 1, -3, -1, Infinity] + 4224*S[2, 1, -3, 1, Infinity] - 768*S[2, 1, -2, -2, Infinity] + 5376*S[2, 1, -2, 2, Infinity] + 2304*S[2, 1, -1, -3, Infinity] + 6528*S[2, 1, -1, 3, Infinity] - 5760*S[2, 1, 1, -3, Infinity] - 3168*S[2, 1, 1, 3, Infinity] - 4224*S[2, 1, 2, -2, Infinity] - 2880*S[2, 1, 2, 2, Infinity] - 2688*S[2, 1, 3, -1, Infinity] - 2720*S[2, 1, 3, 1, Infinity] - 2688*S[2, 2, -2, -1, Infinity] + 5376*S[2, 2, -2, 1, Infinity] - 768*S[2, 2, -1, -2, Infinity] + 6528*S[2, 2, -1, 2, Infinity] - 4224*S[2, 2, 1, -2, Infinity] - 2720*S[2, 2, 1, 2, Infinity] - 2688*S[2, 2, 2, -1, Infinity] - 2816*S[2, 2, 2, 1, Infinity] - 2688*S[2, 3, -1, -1, Infinity] + 6528*S[2, 3, -1, 1, Infinity] - 2688*S[2, 3, 1, -1, Infinity] - 3296*S[2, 3, 1, 1, Infinity] + 11264*S[3, -2, -1, -1, Infinity] - 4992*S[3, -2, -1, 1, Infinity] + 11264*S[3, -2, 1, -1, Infinity] - 9600*S[3, -2, 1, 1, Infinity] + 11264*S[3, -1, -2, -1, Infinity] - 1536*S[3, -1, -2, 1, Infinity] + 11264*S[3, -1, -1, -2, Infinity] - 1536*S[3, -1, -1, 2, Infinity] + 7168*S[3, -1, 1, -2, Infinity] - 10880*S[3, -1, 1, 2, Infinity] + 11264*S[3, -1, 2, -1, Infinity] - 10880*S[3, -1, 2, 1, Infinity] - 4992*S[3, 1, -2, -1, Infinity] + 8960*S[3, 1, -2, 1, Infinity] - 1536*S[3, 1, -1, -2, Infinity] + 11264*S[3, 1, -1, 2, Infinity] - 8064*S[3, 1, 1, -2, Infinity] - 6016*S[3, 1, 1, 2, Infinity] - 4992*S[3, 1, 2, -1, Infinity] - 5920*S[3, 1, 2, 1, Infinity] - 4992*S[3, 2, -1, -1, Infinity] + 11264*S[3, 2, -1, 1, Infinity] - 4992*S[3, 2, 1, -1, Infinity] - 6592*S[3, 2, 1, 1, Infinity] + 14208*S[4, -1, -1, -1, Infinity] - 6912*S[4, -1, -1, 1, Infinity] + 14208*S[4, -1, 1, -1, Infinity] - 12672*S[4, -1, 1, 1, Infinity] - 6912*S[4, 1, -1, -1, Infinity] + 14208*S[4, 1, -1, 1, Infinity] - 6912*S[4, 1, 1, -1, Infinity] - 6368*S[4, 1, 1, 1, Infinity] - 2560*S[-3, -1, -1, -1, -1, Infinity] - 4608*S[-3, -1, -1, -1, 1, Infinity] - 2560*S[-3, -1, -1, 1, -1, Infinity] + 12288*S[-3, -1, -1, 1, 1, Infinity] - 4608*S[-3, -1, 1, -1, -1, Infinity] - 2560*S[-3, -1, 1, -1, 1, Infinity] - 4608*S[-3, -1, 1, 1, -1, Infinity] + 6144*S[-3, -1, 1, 1, 1, Infinity] - 2560*S[-3, 1, -1, -1, -1, Infinity] + 12288*S[-3, 1, -1, -1, 1, Infinity] - 2560*S[-3, 1, -1, 1, -1, Infinity] - 4608*S[-3, 1, -1, 1, 1, Infinity] + 12288*S[-3, 1, 1, -1, -1, Infinity] - 2560*S[-3, 1, 1, -1, 1, Infinity] + 12288*S[-3, 1, 1, 1, -1, Infinity] + 51200*S[-3, 1, 1, 1, 1, Infinity] - 1280*S[-2, -2, -1, -1, -1, Infinity] - 2304*S[-2, -2, -1, -1, 1, Infinity] - 1280*S[-2, -2, -1, 1, -1, Infinity] + 6144*S[-2, -2, -1, 1, 1, Infinity] - 2304*S[-2, -2, 1, -1, -1, Infinity] - 1280*S[-2, -2, 1, -1, 1, Infinity] - 2304*S[-2, -2, 1, 1, -1, Infinity] - 1280*S[-2, -1, -2, -1, -1, Infinity] - 2304*S[-2, -1, -2, -1, 1, Infinity] - 1280*S[-2, -1, -2, 1, -1, Infinity] + 6144*S[-2, -1, -2, 1, 1, Infinity] - 1280*S[-2, -1, -1, -2, -1, Infinity] - 1280*S[-2, -1, -1, -1, -2, Infinity] + 6144*S[-2, -1, -1, 1, 2, Infinity] - 1280*S[-2, -1, -1, 2, -1, Infinity] + 6144*S[-2, -1, -1, 2, 1, Infinity] - 2304*S[-2, -1, 1, -2, -1, Infinity] - 1280*S[-2, -1, 1, -2, 1, Infinity] - 1280*S[-2, -1, 1, -1, 2, Infinity] - 2304*S[-2, -1, 1, 1, -2, Infinity] - 2304*S[-2, -1, 1, 2, -1, Infinity] - 2304*S[-2, -1, 2, -1, -1, Infinity] - 1280*S[-2, -1, 2, -1, 1, Infinity] - 2304*S[-2, -1, 2, 1, -1, Infinity] - 1280*S[-2, 1, -2, -1, -1, Infinity] + 6144*S[-2, 1, -2, -1, 1, Infinity] - 1280*S[-2, 1, -2, 1, -1, Infinity] - 1280*S[-2, 1, -1, -2, -1, Infinity] + 6144*S[-2, 1, -1, -2, 1, Infinity] + 6144*S[-2, 1, -1, -1, 2, Infinity] - 1280*S[-2, 1, -1, 1, -2, Infinity] - 1280*S[-2, 1, -1, 2, -1, Infinity] + 6144*S[-2, 1, 1, -2, -1, Infinity] + 6144*S[-2, 1, 1, -1, -2, Infinity] + 40960*S[-2, 1, 1, 1, 2, Infinity] + 6144*S[-2, 1, 1, 2, -1, Infinity] + 40960*S[-2, 1, 1, 2, 1, Infinity] + 6144*S[-2, 1, 2, -1, -1, Infinity] - 1280*S[-2, 1, 2, -1, 1, Infinity] + 6144*S[-2, 1, 2, 1, -1, Infinity] + 40960*S[-2, 1, 2, 1, 1, Infinity] - 1280*S[-2, 2, -1, -1, -1, Infinity] + 6144*S[-2, 2, -1, -1, 1, Infinity] - 1280*S[-2, 2, -1, 1, -1, Infinity] - 2304*S[-2, 2, -1, 1, 1, Infinity] + 6144*S[-2, 2, 1, -1, -1, Infinity] - 1280*S[-2, 2, 1, -1, 1, Infinity] + 6144*S[-2, 2, 1, 1, -1, Infinity] + 40960*S[-2, 2, 1, 1, 1, Infinity] + 2048*S[2, Infinity]*S[-1, 1, 1, 1, 1, Infinity] + 30720*S[-1, 1, 1, 1, 3, Infinity] + 30720*S[-1, 1, 1, 2, 2, Infinity] + 30720*S[-1, 1, 1, 3, 1, Infinity] + 30720*S[-1, 1, 2, 1, 2, Infinity] + 30720*S[-1, 1, 2, 2, 1, Infinity] + 30720*S[-1, 1, 3, 1, 1, Infinity] + 30720*S[-1, 2, 1, 1, 2, Infinity] + 30720*S[-1, 2, 1, 2, 1, Infinity] + 30720*S[-1, 2, 2, 1, 1, Infinity] + 30720*S[-1, 3, 1, 1, 1, Infinity] - 2304*S[2, -2, -1, -1, -1, Infinity] - 1280*S[2, -2, -1, -1, 1, Infinity] - 2304*S[2, -2, -1, 1, -1, Infinity] + 3072*S[2, -2, -1, 1, 1, Infinity] - 1280*S[2, -2, 1, -1, -1, Infinity] - 2304*S[2, -2, 1, -1, 1, Infinity] - 1280*S[2, -2, 1, 1, -1, Infinity] + 6144*S[2, -2, 1, 1, 1, Infinity] - 2304*S[2, -1, -2, -1, -1, Infinity] - 1280*S[2, -1, -2, -1, 1, Infinity] - 2304*S[2, -1, -2, 1, -1, Infinity] - 2304*S[2, -1, -1, -2, -1, Infinity] - 1280*S[2, -1, -1, -2, 1, Infinity] - 1280*S[2, -1, -1, -1, 2, Infinity] - 2304*S[2, -1, -1, 1, -2, Infinity] - 2304*S[2, -1, -1, 2, -1, Infinity] - 1280*S[2, -1, 1, -2, -1, Infinity] - 1280*S[2, -1, 1, -1, -2, Infinity] + 6144*S[2, -1, 1, 1, 2, Infinity] - 1280*S[2, -1, 1, 2, -1, Infinity] + 6144*S[2, -1, 1, 2, 1, Infinity] - 1280*S[2, -1, 2, -1, -1, Infinity] - 2304*S[2, -1, 2, -1, 1, Infinity] - 1280*S[2, -1, 2, 1, -1, Infinity] + 6144*S[2, -1, 2, 1, 1, Infinity] - 2304*S[2, 1, -2, -1, -1, Infinity] + 3072*S[2, 1, -2, -1, 1, Infinity] - 2304*S[2, 1, -2, 1, -1, Infinity] - 1280*S[2, 1, -2, 1, 1, Infinity] - 2304*S[2, 1, -1, -2, -1, Infinity] - 2304*S[2, 1, -1, -1, -2, Infinity] - 1280*S[2, 1, -1, 1, 2, Infinity] - 2304*S[2, 1, -1, 2, -1, Infinity] - 1280*S[2, 1, -1, 2, 1, Infinity] + 3072*S[2, 1, 1, -2, -1, Infinity] - 2304*S[2, 1, 1, -2, 1, Infinity] - 2304*S[2, 1, 1, -1, 2, Infinity] + 3072*S[2, 1, 1, 1, -2, Infinity] + 3072*S[2, 1, 1, 2, -1, Infinity] + 96*S[2, 1, 1, 2, 1, Infinity] + 3072*S[2, 1, 2, -1, -1, Infinity] - 2304*S[2, 1, 2, -1, 1, Infinity] + 3072*S[2, 1, 2, 1, -1, Infinity] - 192*S[2, 1, 2, 1, 1, Infinity] - 2304*S[2, 2, -1, -1, -1, Infinity] + 3072*S[2, 2, -1, -1, 1, Infinity] - 2304*S[2, 2, -1, 1, -1, Infinity] - 1280*S[2, 2, -1, 1, 1, Infinity] + 3072*S[2, 2, 1, -1, -1, Infinity] - 2304*S[2, 2, 1, -1, 1, Infinity] + 3072*S[2, 2, 1, 1, -1, Infinity] - 352*S[2, 2, 1, 1, 1, Infinity] - 4608*S[3, -1, -1, -1, -1, Infinity] - 2560*S[3, -1, -1, -1, 1, Infinity] - 4608*S[3, -1, -1, 1, -1, Infinity] + 6144*S[3, -1, -1, 1, 1, Infinity] - 2560*S[3, -1, 1, -1, -1, Infinity] - 4608*S[3, -1, 1, -1, 1, Infinity] - 2560*S[3, -1, 1, 1, -1, Infinity] + 12288*S[3, -1, 1, 1, 1, Infinity] - 4608*S[3, 1, -1, -1, -1, Infinity] + 6144*S[3, 1, -1, -1, 1, Infinity] - 4608*S[3, 1, -1, 1, -1, Infinity] - 2560*S[3, 1, -1, 1, 1, Infinity] + 6144*S[3, 1, 1, -1, -1, Infinity] - 4608*S[3, 1, 1, -1, 1, Infinity] + 6144*S[3, 1, 1, 1, -1, Infinity] - 128*S[3, 1, 1, 1, 1, Infinity] - 20480*S[-2, 1, 1, 1, 1, 1, Infinity] - 20480*S[-1, 1, 1, 1, 1, 2, Infinity] - 20480*S[-1, 1, 1, 1, 2, 1, Infinity] - 20480*S[-1, 1, 1, 2, 1, 1, Infinity] - 20480*S[-1, 1, 2, 1, 1, 1, Infinity] - 20480*S[-1, 2, 1, 1, 1, 1, Infinity]
KV_z3_words.m|4|1|-344/3 + (16*S[2, Infinity])/15
KV_z3_words.m|4|0|224/3 + (4*S[2, Infinity])/9 - (2*S[3, Infinity])/5
KV_z3_words.m|3|2|128
KV_z3_words.m|3|1|-144
KV_z3_words.m|3|0|-40 - (112*S[2, Infinity])/3
KV_z3_words.m|2|2|-128
KV_z3_words.m|2|1|16 - (32*S[2, Infinity])/3
KV_z3_words.m|2|0|48 + 48*S[2, Infinity] + 4*S[3, Infinity]
KV_z3_words.m|1|1|64*S[2, Infinity]
KV_z3_words.m|1|0|-24*S[3, Infinity]
KV_z3_words.m|0|2|64*S[2, Infinity]
KV_z3_words.m|0|1|-48*S[3, Infinity]
KV_z3_words.m|0|0|(-224*S[2, Infinity]^2)/5
KV_z5_words.m|4|1|-8/3
KV_z5_words.m|4|0|-10/9
KV_z5_words.m|3|0|40/3
KV_z5_words.m|2|1|80/3
KV_z5_words.m|2|0|-40
KV_z5_words.m|1|1|-160
KV_z5_words.m|0|2|-160


==> anc/numbers/deposit/R6/C7/reuse/largeM_eval.gp <==
default(realprecision,120);
v=25/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:3|",Vec(r),"|",v));
v=-95/12 - 5*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:4:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:2|",Vec(r),"|",v));
v=37/12 - (8*(polylogmult([2],[1])))/3 + 16*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:1|",Vec(r),"|",v));
v=81/8 + (97*(polylogmult([2],[1])))/24 - (19*(polylogmult([2],[1]))^2)/20 - (polylogmult([3],[1]))/4;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:4:0|",Vec(r),"|",v));
v=-20/3 + 4*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:3|",Vec(r),"|",v));
v=14*(polylogmult([2],[1])) - 18*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:2|",Vec(r),"|",v));
v=6 + 12*(polylogmult([2],[1])) + (36*(polylogmult([2],[1]))^2)/5 - 44*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:1|",Vec(r),"|",v));
v=4 - (polylogmult([2],[1])) + (91*(polylogmult([2],[1]))^2)/10 - (34*(polylogmult([3],[1])))/3 - 2*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 5*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:3:0|",Vec(r),"|",v));
v=20/3 - 4*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:3|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:3|",Vec(r),"|",v));
v=10 - 20*(polylogmult([2],[1])) + 18*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("H:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:2|",Vec(r),"|",v));
v=4 - 32*(polylogmult([2],[1])) - (36*(polylogmult([2],[1]))^2)/5 + 62*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:1|",Vec(r),"|",v));
v=-2 - 15*(polylogmult([2],[1])) - (127*(polylogmult([2],[1]))^2)/10 + (127*(polylogmult([3],[1])))/3 + 2*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 5*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:2:0|",Vec(r),"|",v));
v=23360*(polylogmult([7],[-1])) - (1982*(polylogmult([1],[-1]))^5*(polylogmult([2],[1])))/15 + (2302*(polylogmult([1],[-1]))^3*(polylogmult([2],[1]))^2)/5 - (638*(polylogmult([1],[-1]))*(polylogmult([2],[1]))^3)/15 - (1058*(polylogmult([1],[-1]))^4*(polylogmult([3],[1])))/3 + 2192*(polylogmult([1],[-1]))^2*(polylogmult([2],[1]))*(polylogmult([3],[1])) + (1004*(polylogmult([2],[1]))^2*(polylogmult([3],[1])))/5 + 2192*(polylogmult([1],[-1]))*(polylogmult([3],[1]))^2 - 63*(polylogmult([1],[-1]))^2*(polylogmult([5],[1])) - (8161*(polylogmult([2],[1]))*(polylogmult([5],[1])))/6 + (23240*(polylogmult([7],[1])))/3 - (13960*(polylogmult([6,1],[-1,-1])+polylogmult([7],[1])))/3 - 27320*(polylogmult([6,1],[-1,1])+polylogmult([7],[-1])) - 4424*(polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 29432*(polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 3056*(polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 26832*(polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - (3676*(polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 - 21052*(polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 464*(polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 13896*(polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1200*(polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 7440*(polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - (11024*(polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 - (7244*(polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - (16636*(polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 - 4076*(polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 6048*(polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 4532*(polylogmult([4,3],[1,1])+polylogmult([7],[1])) - (16832*(polylogmult([5,2],[1,-1])+polylogmult([7],[-1])))/3 - (12040*(polylogmult([5,2],[1,1])+polylogmult([7],[1])))/3 - (13960*(polylogmult([6,1],[1,-1])+polylogmult([7],[-1])))/3 - (9500*(polylogmult([6,1],[1,1])+polylogmult([7],[1])))/3 + 1696*(polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 2800*(polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 1696*(polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 32704*(polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 1176*(polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 1840*(polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 1176*(polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 2192*(polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 848*(polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 33168*(polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 1176*(polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 33168*(polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + (2720*(polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (832*(polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + (2480*(polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (1808*(polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + (2720*(polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])))/3 + (2864*(polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + 840*(polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 28424*(polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 616*(polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 31024*(polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + (2720*(polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])))/3 + 28544*(polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 608*(polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1088*(polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 560*(polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 800*(polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 560*(polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 480*(polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 608*(polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 112*(polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 696*(polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 20456*(polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 344*(polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24112*(polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 336*(polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24352*(polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 608*(polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 20936*(polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1248*(polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 96*(polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 1008*(polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 128*(polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 720*(polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 96*(polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 384*(polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 208*(polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 11248*(polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 96*(polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 14416*(polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 24*(polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 15832*(polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 8*(polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 15256*(polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 12448*(polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1072*(polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 2392*(polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (3104*(polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 1704*(polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (1696*(polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (3328*(polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 - 112*(polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 608*(polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2200*(polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (4076*(polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (5792*(polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 + (3764*(polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (4664*(polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])))/3 + (3928*(polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 1072*(polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (4124*(polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + (5768*(polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 2912*(polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + (5296*(polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 1816*(polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + (2864*(polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (2720*(polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (10552*(polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (6916*(polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (8480*(polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (7304*(polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + (5768*(polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])))/3 + (7276*(polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 + 2512*(polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 2400*(polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 2192*(polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 1176*(polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 3776*(polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + (7984*(polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 2512*(polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + (7852*(polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 2800*(polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 1696*(polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + 2800*(polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + (6296*(polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])))/3 - 432*(polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 432*(polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 432*(polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 34976*(polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 352*(polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 640*(polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 496*(polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 128*(polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 128*(polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 464*(polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 31936*(polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 736*(polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 352*(polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 448*(polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 576*(polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 576*(polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 352*(polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 640*(polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 704*(polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 992*(polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 25840*(polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 240*(polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26880*(polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 25840*(polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 288*(polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 352*(polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 240*(polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26880*(polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 26880*(polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 26080*(polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 480*(polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 320*(polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 320*(polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 32*(polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 160*(polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 160*(polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 160*(polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 192*(polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 128*(polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 64*(polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 48*(polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2384*(polylogmult([1],[-1]))*(polylogmult([2],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) + 2384*(polylogmult([3],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 16688*(polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32*(polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16*(polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16688*(polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 128*(polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 32*(polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32*(polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 18768*(polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 16*(polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 19808*(polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 18768*(polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 64*(polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 16*(polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 19008*(polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 19008*(polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 17408*(polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 320*(polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 720*(polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 768*(polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 352*(polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 320*(polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 768*(polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 352*(polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 720*(polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 736*(polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 528*(polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 416*(polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1392*(polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (2108*(polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 1056*(polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1768*(polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1916*(polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 528*(polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 256*(polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1056*(polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 520*(polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 720*(polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1604*(polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 720*(polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 320*(polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 720*(polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (1768*(polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 464*(polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 896*(polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 704*(polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 464*(polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 128*(polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 880*(polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 512*(polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1984*(polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3640*(polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 1312*(polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3460*(polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 1312*(polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 464*(polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1312*(polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (3848*(polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 432*(polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 432*(polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 384*(polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 432*(polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 1776*(polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - (4096*(polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])))/3 + 1536*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 1536*(polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 30400*(polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 24320*(polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 24320*(polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2144*(polylogmult([2],[1]))*(polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1])) + 18240*(polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 18240*(polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1024*(polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1024*(polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 768*(polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 416*(polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + (92*(polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 + 672*(polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - (248*(polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])))/3 - 416*(polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 768*(polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 416*(polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 672*(polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 152*(polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2048*(polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 832*(polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 1536*(polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 832*(polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 1344*(polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - (392*(polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])))/3 - 12160*(polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 12160*(polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("H:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("H:0:0|",Vec(r),"|",v));
v=8 + 16*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:2|",Vec(r),"|",v));
v=-12 - (104*(polylogmult([2],[1])))/3 + (172*(polylogmult([3],[1])))/3 - (16*(polylogmult([2],[1]))*(polylogmult([3],[1])))/15 + (8*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:1|",Vec(r),"|",v));
v=-2 - (2*(polylogmult([2],[1])))/3 - (412*(polylogmult([2],[1]))^2)/15 - (62*(polylogmult([2],[1]))^3)/525 - (112*(polylogmult([3],[1])))/3 - (4*(polylogmult([2],[1]))*(polylogmult([3],[1])))/9 + (polylogmult([3],[1]))^2/5 + (10*(polylogmult([5],[1])))/9;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:4:0|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) - 64*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:2|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1])) + (128*(polylogmult([2],[1]))^2)/5 + 72*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:1|",Vec(r),"|",v));
v=-16*(polylogmult([2],[1])) - (232*(polylogmult([2],[1]))^2)/5 + 20*(polylogmult([3],[1])) + (40*(polylogmult([2],[1]))*(polylogmult([3],[1])))/3 + (20*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:3:0|",Vec(r),"|",v));
v=-32*(polylogmult([2],[1])) + 64*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:2|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) - (128*(polylogmult([2],[1]))^2)/5 - 8*(polylogmult([3],[1])) + (32*(polylogmult([2],[1]))*(polylogmult([3],[1])))/3 - (80*(polylogmult([5],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:1|",Vec(r),"|",v));
v=32*(polylogmult([2],[1])) + (168*(polylogmult([2],[1]))^2)/5 + (124*(polylogmult([2],[1]))^3)/105 - 24*(polylogmult([3],[1])) - 24*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 2*(polylogmult([3],[1]))^2 + 20*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:2:0|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 160*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:1:1|",Vec(r),"|",v));
v=(-248*(polylogmult([2],[1]))^3)/35 + 12*(polylogmult([3],[1]))^2;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:1:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:1:0|",Vec(r),"|",v));
v=-64*(polylogmult([2],[1]))*(polylogmult([3],[1])) + 160*(polylogmult([5],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:2|",Vec(r),"|",v));
v=(-496*(polylogmult([2],[1]))^3)/35 + 24*(polylogmult([3],[1]))^2;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:1|",Vec(r),"|",v));
v=-12928*(polylogmult([7],[-1])) - (896*(polylogmult([1],[-1]))^5*(polylogmult([2],[1])))/15 - (784*(polylogmult([1],[-1]))^3*(polylogmult([2],[1]))^2)/15 + (1112*(polylogmult([1],[-1]))*(polylogmult([2],[1]))^3)/5 - 384*(polylogmult([1],[-1]))^4*(polylogmult([3],[1])) + 872*(polylogmult([1],[-1]))^2*(polylogmult([2],[1]))*(polylogmult([3],[1])) - 1522*(polylogmult([2],[1]))^2*(polylogmult([3],[1])) - 392*(polylogmult([1],[-1]))*(polylogmult([3],[1]))^2 + 488*(polylogmult([1],[-1]))^2*(polylogmult([5],[1])) + 3381*(polylogmult([2],[1]))*(polylogmult([5],[1])) + 10496*(polylogmult([7],[1])) + 22720*(polylogmult([6,1],[-1,-1])+polylogmult([7],[1])) - 48384*(polylogmult([6,1],[-1,1])+polylogmult([7],[-1])) + 10816*(polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 60448*(polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) + 6208*(polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 64736*(polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 5472*(polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 58208*(polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 3968*(polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 40064*(polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 4480*(polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 11744*(polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 10688*(polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3520*(polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 18816*(polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8096*(polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 24544*(polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 9792*(polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 26688*(polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) - 9120*(polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 22720*(polylogmult([6,1],[1,-1])+polylogmult([7],[-1])) - 10688*(polylogmult([6,1],[1,1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([5,1,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([7],[1])) + 90048*(polylogmult([5,1,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[-1,1])+polylogmult([7],[-1])) - 8192*(polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6784*(polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 8192*(polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6528*(polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 128*(polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 93504*(polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 8192*(polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) + 93504*(polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6464*(polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 9344*(polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10432*(polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 9536*(polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 6464*(polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 8704*(polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 5952*(polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 86848*(polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 896*(polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 89536*(polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 6464*(polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 87552*(polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4352*(polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 9216*(polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 10112*(polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 9344*(polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 9920*(polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 8704*(polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 4352*(polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 8064*(polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 7872*(polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 64576*(polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 5056*(polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 68864*(polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 69312*(polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 4352*(polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 65856*(polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1792*(polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 5376*(polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 1344*(polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 6784*(polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 896*(polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 4800*(polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 448*(polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2176*(polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 21184*(polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 2112*(polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 25984*(polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1728*(polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 27776*(polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1024*(polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 26496*(polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 22080*(polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 3840*(polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4160*(polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3584*(polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4096*(polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 5248*(polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4160*(polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 8064*(polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4352*(polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 1920*(polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5408*(polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 448*(polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5504*(polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1472*(polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5984*(polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 3840*(polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 5824*(polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 9280*(polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 5760*(polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 7744*(polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8704*(polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 6464*(polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 512*(polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 10528*(polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 1792*(polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11200*(polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 10848*(polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4800*(polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 12608*(polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6528*(polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 8192*(polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 12128*(polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 4800*(polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) + 12032*(polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([5,1,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) - 11392*(polylogmult([5,1,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([5,1,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([5,2],[1,-1])+polylogmult([7],[-1])) + 10784*(polylogmult([5,1,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([5,2],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 14208*(polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 14208*(polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([7],[1])) - 82176*(polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1152*(polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7552*(polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 9984*(polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 10880*(polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 10880*(polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 10880*(polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 77056*(polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 5376*(polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 7168*(polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2688*(polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2688*(polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2048*(polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 4992*(polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1664*(polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59520*(polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 5120*(polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59904*(polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3968*(polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 5120*(polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 60672*(polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 6656*(polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 6656*(polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 59776*(polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 1152*(polylogmult([1,4,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2560*(polylogmult([1,3,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,3,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,3,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 768*(polylogmult([1,3,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 2560*(polylogmult([1,2,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,2,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 1280*(polylogmult([1,2,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 640*(polylogmult([1,2,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 384*(polylogmult([1,2,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 1152*(polylogmult([1,1,4,1],[-1,1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 3328*(polylogmult([1,1,3,2],[-1,1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,1,3,2],[-1,1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 3328*(polylogmult([1,1,2,3],[-1,1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([1,3,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,1,2,3],[-1,1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([1,3,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 768*(polylogmult([1,1,1,4],[-1,1,1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 1024*(polylogmult([1],[-1]))*(polylogmult([2],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 1024*(polylogmult([3],[1]))*(polylogmult([1,1,1,1],[-1,1,1,1])+polylogmult([2,1,1],[-1,1,1])+polylogmult([1,2,1],[-1,1,1])+polylogmult([3,1],[-1,1])+polylogmult([1,1,2],[-1,1,1])+polylogmult([2,2],[-1,1])+polylogmult([1,3],[-1,1])+polylogmult([4],[-1])) - 29568*(polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 512*(polylogmult([1,1,2,3],[-1,1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 31872*(polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,1,3,2],[-1,1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,1,5],[-1,1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32256*(polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 30720*(polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 768*(polylogmult([1,2,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) + 1664*(polylogmult([1,2,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([1,4,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,2,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([1,4,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 512*(polylogmult([1,2,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 31872*(polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 256*(polylogmult([1,2,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,2,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 33024*(polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32256*(polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 384*(polylogmult([1,3,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([1,5,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 256*(polylogmult([1,3,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([1,4,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([1,3,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([1,6],[-1,-1])+polylogmult([7],[1])) - 32128*(polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 32128*(polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 30336*(polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 5376*(polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 3584*(polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6016*(polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6016*(polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 1280*(polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3584*(polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6528*(polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 6656*(polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 4224*(polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 5376*(polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 2304*(polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 5760*(polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3168*(polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4224*(polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2880*(polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2720*(polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 5376*(polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 768*(polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 4224*(polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2720*(polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2816*(polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2688*(polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6528*(polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2688*(polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 3296*(polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 9600*(polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 7168*(polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 11264*(polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 10880*(polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 8960*(polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 1536*(polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 8064*(polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 6016*(polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 5920*(polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4992*(polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 11264*(polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4992*(polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 6592*(polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 12672*(polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) + 14208*(polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6912*(polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([4,3],[1,-1])+polylogmult([7],[-1])) - 6368*(polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([4,3],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[-1,-1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 2560*(polylogmult([3,1,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([7],[1])) + 51200*(polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,-1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,-1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[-1,-1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,-1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,-1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,-1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,-1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,-1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[-1,-1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,-1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[-1,-1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,-1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,-1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[-1,-1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[-1,-1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,-1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,-1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,-1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,-1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[-1,-1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,-1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[-1,-1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,-1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,-1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,-1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[-1,-1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[-1,-1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[-1,-1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[-1,-1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[-1,1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[-1,-1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[-1,1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[-1,-1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[-1,-1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[-1,1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[-1,1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 40960*(polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,2,1],[-1,1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[-1,1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[-1,1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[-1,1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[-1,1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[-1,1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[-1,1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[-1,1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[-1,1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[-1,-1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[-1,-1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[-1,-1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[-1,-1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[-1,1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[-1,-1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[-1,-1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[-1,1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[-1,1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[-1,-1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,2,1,1,1],[-1,1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[-1,1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[-1,1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[-1,-1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[-1,1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[-1,1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[-1,1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[-1,1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[-1,1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[-1,1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[-1,1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[-1,-1])+polylogmult([7],[1])) + 40960*(polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) + 2048*(polylogmult([2],[1]))*(polylogmult([1,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,1,1,1],[-1,1,1,1])+polylogmult([1,2,1,1],[-1,1,1,1])+polylogmult([3,1,1],[-1,1,1])+polylogmult([1,1,2,1],[-1,1,1,1])+polylogmult([2,2,1],[-1,1,1])+polylogmult([1,3,1],[-1,1,1])+polylogmult([4,1],[-1,1])+polylogmult([1,1,1,2],[-1,1,1,1])+polylogmult([2,1,2],[-1,1,1])+polylogmult([1,2,2],[-1,1,1])+polylogmult([3,2],[-1,1])+polylogmult([1,1,3],[-1,1,1])+polylogmult([2,3],[-1,1])+polylogmult([1,4],[-1,1])+polylogmult([5],[-1])) + 30720*(polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) + 30720*(polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,2,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,2,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,-1])+polylogmult([3,2,1,1],[-1,-1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,1])+polylogmult([3,2,2],[-1,-1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,-1,-1,1])+polylogmult([3,2,1,1],[-1,-1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,-1,1,-1])+polylogmult([3,2,1,1],[-1,-1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,-1])+polylogmult([3,1,2,1],[-1,-1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,-1,1])+polylogmult([3,1,3],[-1,-1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,-1,-1,1])+polylogmult([3,1,2,1],[-1,-1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,-1,-1,-1,1])+polylogmult([3,1,1,2],[-1,-1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,-1,-1,1,-1])+polylogmult([3,1,1,2],[-1,-1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,-1,-1,1,-1])+polylogmult([3,1,2,1],[-1,-1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,-1,-1])+polylogmult([3,1,3],[-1,-1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,1,-1,-1])+polylogmult([3,1,2,1],[-1,1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,-1,1,-1,-1])+polylogmult([3,1,1,2],[-1,1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,-1,-1,-1])+polylogmult([3,2,2],[-1,-1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([2,1,1,1,2],[1,-1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,2,1],[1,-1,1,1,-1])+polylogmult([3,1,2,1],[-1,1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,-1,1,-1])+polylogmult([3,1,3],[-1,1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,1,2,1],[1,-1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,-1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,1,-1,-1])+polylogmult([3,2,1,1],[-1,1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,-1,-1,-1])+polylogmult([3,3,1],[-1,-1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,-1,1,-1,1])+polylogmult([3,2,1,1],[-1,1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,-1,-1,1])+polylogmult([3,3,1],[-1,-1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,-1,1,1,-1])+polylogmult([3,2,1,1],[-1,1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,-1,1,-1])+polylogmult([3,3,1],[-1,1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,-1,1,-1])+polylogmult([3,2,2],[-1,1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,-1,-1])+polylogmult([3,4],[-1,-1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 6144*(polylogmult([2,1,2,1,1],[1,-1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,-1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,-1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,-1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,2,1,1],[1,1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([2,2,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,1,-1,-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([2,2,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 1280*(polylogmult([2,1,1,1,2],[1,1,-1,1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([2,2,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([2,2,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([2,2,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,1,1,2,1],[1,1,-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([2,2,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([2,2,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,2,1],[1,1,1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,1,2,1],[1,1,1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 2304*(polylogmult([2,1,1,1,2],[1,1,1,-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,1,2,2],[1,1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,1,2],[1,1,1,1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,1,2,1],[1,1,1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,1,3],[1,1,1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 96*(polylogmult([2,1,1,2,1],[1,1,1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,1,3],[1,1,1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,1,3,1],[1,1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,1,2,1,1],[1,1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,1,3,1],[1,1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,1,2,1,1],[1,1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,1,3,1],[1,1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,1,2,2],[1,1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,1,4],[1,1,-1])+polylogmult([3,4],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 192*(polylogmult([2,1,2,1,1],[1,1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,1,3,1],[1,1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,1,2,2],[1,1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,1,4],[1,1,1])+polylogmult([3,4],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([2,3,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([2,3,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([2,3,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([2,3,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 1280*(polylogmult([2,2,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([2,3,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([2,3,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([2,3,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([2,2,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([2,4,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 2304*(polylogmult([2,2,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([2,3,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([2,2,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([2,4,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) + 3072*(polylogmult([2,2,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([2,3,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([2,2,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([2,4,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([2,2,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([2,3,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([2,2,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([2,5],[1,-1])+polylogmult([7],[-1])) - 352*(polylogmult([2,2,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([2,3,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([2,2,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([2,4,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([2,2,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([2,3,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([2,2,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([2,5],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,-1])+polylogmult([4,1,1,1],[-1,-1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,-1,-1,1])+polylogmult([4,1,1,1],[-1,-1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,-1,1,-1])+polylogmult([4,1,1,1],[-1,-1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,-1,-1])+polylogmult([4,1,2],[-1,-1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,-1,-1,1,1])+polylogmult([4,1,1,1],[-1,-1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,-1,1])+polylogmult([4,1,2],[-1,-1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,1,-1,-1])+polylogmult([4,1,1,1],[-1,1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,-1,-1,-1])+polylogmult([4,2,1],[-1,-1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,-1,1,-1,1])+polylogmult([4,1,1,1],[-1,1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,-1,-1,1])+polylogmult([4,2,1],[-1,-1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,-1,1,1,-1])+polylogmult([4,1,1,1],[-1,1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,-1,1,-1])+polylogmult([4,2,1],[-1,1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,-1,1,-1])+polylogmult([4,1,2],[-1,1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,-1,-1])+polylogmult([4,3],[-1,-1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) + 12288*(polylogmult([3,1,1,1,1],[1,-1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,-1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,-1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,-1,1])+polylogmult([4,3],[-1,1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,-1,-1,-1])+polylogmult([4,1,1,1],[1,-1,-1,-1])+polylogmult([3,2,1,1],[1,-1,-1,-1])+polylogmult([5,1,1],[-1,-1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,-1,-1,1])+polylogmult([4,1,1,1],[1,-1,-1,1])+polylogmult([3,2,1,1],[1,-1,-1,1])+polylogmult([5,1,1],[-1,-1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,-1,1,-1])+polylogmult([4,1,1,1],[1,-1,1,-1])+polylogmult([3,2,1,1],[1,-1,1,-1])+polylogmult([5,1,1],[-1,1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,-1,-1])+polylogmult([4,1,2],[1,-1,-1])+polylogmult([3,2,2],[1,-1,-1])+polylogmult([5,2],[-1,-1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 2560*(polylogmult([3,1,1,1,1],[1,1,-1,1,1])+polylogmult([4,1,1,1],[1,-1,1,1])+polylogmult([3,2,1,1],[1,-1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,-1,1])+polylogmult([4,1,2],[1,-1,1])+polylogmult([3,2,2],[1,-1,1])+polylogmult([5,2],[-1,1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,1,-1,-1])+polylogmult([4,1,1,1],[1,1,-1,-1])+polylogmult([3,2,1,1],[1,1,-1,-1])+polylogmult([5,1,1],[1,-1,-1])+polylogmult([3,1,2,1],[1,1,-1,-1])+polylogmult([4,2,1],[1,-1,-1])+polylogmult([3,3,1],[1,-1,-1])+polylogmult([6,1],[-1,-1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 4608*(polylogmult([3,1,1,1,1],[1,1,1,-1,1])+polylogmult([4,1,1,1],[1,1,-1,1])+polylogmult([3,2,1,1],[1,1,-1,1])+polylogmult([5,1,1],[1,-1,1])+polylogmult([3,1,2,1],[1,1,-1,1])+polylogmult([4,2,1],[1,-1,1])+polylogmult([3,3,1],[1,-1,1])+polylogmult([6,1],[-1,1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) + 6144*(polylogmult([3,1,1,1,1],[1,1,1,1,-1])+polylogmult([4,1,1,1],[1,1,1,-1])+polylogmult([3,2,1,1],[1,1,1,-1])+polylogmult([5,1,1],[1,1,-1])+polylogmult([3,1,2,1],[1,1,1,-1])+polylogmult([4,2,1],[1,1,-1])+polylogmult([3,3,1],[1,1,-1])+polylogmult([6,1],[1,-1])+polylogmult([3,1,1,2],[1,1,1,-1])+polylogmult([4,1,2],[1,1,-1])+polylogmult([3,2,2],[1,1,-1])+polylogmult([5,2],[1,-1])+polylogmult([3,1,3],[1,1,-1])+polylogmult([4,3],[1,-1])+polylogmult([3,4],[1,-1])+polylogmult([7],[-1])) - 128*(polylogmult([3,1,1,1,1],[1,1,1,1,1])+polylogmult([4,1,1,1],[1,1,1,1])+polylogmult([3,2,1,1],[1,1,1,1])+polylogmult([5,1,1],[1,1,1])+polylogmult([3,1,2,1],[1,1,1,1])+polylogmult([4,2,1],[1,1,1])+polylogmult([3,3,1],[1,1,1])+polylogmult([6,1],[1,1])+polylogmult([3,1,1,2],[1,1,1,1])+polylogmult([4,1,2],[1,1,1])+polylogmult([3,2,2],[1,1,1])+polylogmult([5,2],[1,1])+polylogmult([3,1,3],[1,1,1])+polylogmult([4,3],[1,1])+polylogmult([3,4],[1,1])+polylogmult([7],[1])) - 20480*(polylogmult([2,1,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([2,5],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,1,1,2],[-1,1,1,1,1,1])+polylogmult([2,1,1,1,2],[-1,1,1,1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,1,2,1],[-1,1,1,1,1,1])+polylogmult([2,1,1,2,1],[-1,1,1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,1,3],[-1,1,1,1,1])+polylogmult([2,1,1,3],[-1,1,1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,1,2,1,1],[-1,1,1,1,1,1])+polylogmult([2,1,2,1,1],[-1,1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,1,3,1],[-1,1,1,1,1])+polylogmult([2,1,3,1],[-1,1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,1,2,2],[-1,1,1,1,1])+polylogmult([2,1,2,2],[-1,1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,1,4],[-1,1,1,1])+polylogmult([2,1,4],[-1,1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,1,2,1,1,1],[-1,1,1,1,1,1])+polylogmult([2,2,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,1,3,1,1],[-1,1,1,1,1])+polylogmult([2,3,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,1,2,2,1],[-1,1,1,1,1])+polylogmult([2,2,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,1,4,1],[-1,1,1,1])+polylogmult([2,4,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,1,2,1,2],[-1,1,1,1,1])+polylogmult([2,2,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,1,3,2],[-1,1,1,1])+polylogmult([2,3,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,1,2,3],[-1,1,1,1])+polylogmult([2,2,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,1,5],[-1,1,1])+polylogmult([2,5],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1])) - 20480*(polylogmult([1,2,1,1,1,1],[-1,1,1,1,1,1])+polylogmult([3,1,1,1,1],[-1,1,1,1,1])+polylogmult([1,3,1,1,1],[-1,1,1,1,1])+polylogmult([4,1,1,1],[-1,1,1,1])+polylogmult([1,2,2,1,1],[-1,1,1,1,1])+polylogmult([3,2,1,1],[-1,1,1,1])+polylogmult([1,4,1,1],[-1,1,1,1])+polylogmult([5,1,1],[-1,1,1])+polylogmult([1,2,1,2,1],[-1,1,1,1,1])+polylogmult([3,1,2,1],[-1,1,1,1])+polylogmult([1,3,2,1],[-1,1,1,1])+polylogmult([4,2,1],[-1,1,1])+polylogmult([1,2,3,1],[-1,1,1,1])+polylogmult([3,3,1],[-1,1,1])+polylogmult([1,5,1],[-1,1,1])+polylogmult([6,1],[-1,1])+polylogmult([1,2,1,1,2],[-1,1,1,1,1])+polylogmult([3,1,1,2],[-1,1,1,1])+polylogmult([1,3,1,2],[-1,1,1,1])+polylogmult([4,1,2],[-1,1,1])+polylogmult([1,2,2,2],[-1,1,1,1])+polylogmult([3,2,2],[-1,1,1])+polylogmult([1,4,2],[-1,1,1])+polylogmult([5,2],[-1,1])+polylogmult([1,2,1,3],[-1,1,1,1])+polylogmult([3,1,3],[-1,1,1])+polylogmult([1,3,3],[-1,1,1])+polylogmult([4,3],[-1,1])+polylogmult([1,2,4],[-1,1,1])+polylogmult([3,4],[-1,1])+polylogmult([1,6],[-1,1])+polylogmult([7],[-1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2),zeta(5),zeta(3)*zeta(2),zeta(3)*zeta(3),zeta(2)*zeta(2)*zeta(2),zeta(7),zeta(5)*zeta(2),zeta(3)*zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_rat:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_rat:0:0|",Vec(r),"|",v));
v=-344/3 + (16*(polylogmult([2],[1])))/15;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:4:1|",Vec(r),"|",v));
v=224/3 + (4*(polylogmult([2],[1])))/9 - (2*(polylogmult([3],[1])))/5;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:4:0|",Vec(r),"|",v));
v=128;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:3:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:2|",Vec(r),"|",v));
v=-144;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:3:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:1|",Vec(r),"|",v));
v=-40 - (112*(polylogmult([2],[1])))/3;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:3:0|",Vec(r),"|",v));
v=-128;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:2:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:2|",Vec(r),"|",v));
v=16 - (32*(polylogmult([2],[1])))/3;
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:1|",Vec(r),"|",v));
v=48 + 48*(polylogmult([2],[1])) + 4*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:2:0|",Vec(r),"|",v));
v=64*(polylogmult([2],[1]));
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:1:1|",Vec(r),"|",v));
v=-24*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:1:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:1:0|",Vec(r),"|",v));
v=64*(polylogmult([2],[1]));
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z3:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:2|",Vec(r),"|",v));
v=-48*(polylogmult([3],[1]));
B=[1,zeta(2),zeta(3)];
if(abs(v)<1e-100, print("KV_z3:0:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:1|",Vec(r),"|",v));
v=(-224*(polylogmult([2],[1]))^2)/5;
B=[1,zeta(2),zeta(3),zeta(2)*zeta(2)];
if(abs(v)<1e-100, print("KV_z3:0:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z3:0:0|",Vec(r),"|",v));
v=-8/3;
B=[1];
if(abs(v)<1e-100, print("KV_z5:4:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:4:1|",Vec(r),"|",v));
v=-10/9;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:4:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:4:0|",Vec(r),"|",v));
v=40/3;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:3:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:3:0|",Vec(r),"|",v));
v=80/3;
B=[1];
if(abs(v)<1e-100, print("KV_z5:2:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:2:1|",Vec(r),"|",v));
v=-40;
B=[1,zeta(2)];
if(abs(v)<1e-100, print("KV_z5:2:0|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:2:0|",Vec(r),"|",v));
v=-160;
B=[1];
if(abs(v)<1e-100, print("KV_z5:1:1|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:1:1|",Vec(r),"|",v));
v=-160;
B=[1];
if(abs(v)<1e-100, print("KV_z5:0:2|ZERO|",v), r=lindep(concat([v],B),100); print("KV_z5:0:2|",Vec(r),"|",v));

==> anc/numbers/deposit/R6/C7/reuse/largeM_eval.gpout <==
H:4:3|[3, -25, 0, 0, 0]|25/3
H:4:2|[12, 95, 60, 0, 0, 0, 0]|-16.1413370009077988490287424998967926127614161727006588553444578135167040186826710358348111697654601931866882614783526201
H:4:1|[12, -37, 32, -192, 0, 0, 0, 0, 0]|17.9297529389582380691360368064604660143225809408965196080481896071493913715058071127602835760966742495285083408246056689
H:4:0|[120, -1215, -485, 30, 114, 0, 0, 0, 0, 0, 0, 0]|13.9022432809910634045422346455312155396453091001520425596527447765218675113223075819583091195743203159721144833256961192
H:3:3|[3, 20, -12, 0, 0]|-0.0869303992737609207770060000825659097908670618394729157244337491866367850538631713321510641876318454506493908173179039482
H:3:2|[1, 0, -14, 18, 0, 0, 0]|1.39205267900247297341852542583825281529554535476619825603692721502701688149117661031459888370858722762447562515802771998
H:3:1|[-5, 30, 60, -220, 36, 0, 0, 0, 0]|-7.66947673004294387263143056901047507308648091396328520773967780460662031839392624417613818442304838459087646509865600280
H:3:0|[30, -120, 30, 340, -273, -150, 60, 0, 0, 0, 0, 0]|14.5846380060603562479156263151840310663578912726078803608857252135191580962436577039516788705569489532435260448054218315
H:2:3|[3, -20, 12, 0, 0]|0.0869303992737609207770060000825659097908670618394729157244337491866367850538631713321510641876318454506493908173179039482
H:2:2|[-1, 10, -20, 18, 0, 0, 0]|-1.26165708009183159225301642571440395060924476200698888245027659124706170391038185331637228742713945944850153893205086406
H:2:1|[-5, 20, -160, 310, -36, 0, 0, 0, 0]|6.40781964995111228037841414329607112247723615195629632528940121335955861448354439085976589699590892514237492616660513874
H:2:0|[-30, -60, -450, 1270, -381, -150, 60, 0, 0, 0, 0, 0]|-11.3807281810848001077264192435359955051192731966297321982410246068393787890018855085217959220589944906723385817221192621
H:0:0|[-8, 0, 0, 0, 0, 0, 0, 0, 0, -307, 212, -16]|-1.26758554171778444431758485579514530191744958676204219814842989287358206371610106972039346759510124246367724060834616510 E-5
KV_rat:4:2|[-1, 8, 16, 0, 0, 0, 0]|34.3189450695716229835586426663364030275031984193087750037689316699201195264512139813380624099161392848640691033973950509
KV_rat:4:1|[-15, -180, -520, 860, 0, 40, -16, 0, 0]|0.549564170476759842681345642562216748866871739920547723913187266990245027444693015068573152246075665658688995277165188779
KV_rat:4:0|[-1575, -3150, -1050, -58800, -43260, 1750, -700, 315, -186, 0, 0, 0]|-122.256241549666563662015484429245608324523967354368980224540874915658637857594268838293995532558029995822817826150766350
KV_rat:3:2|[1, 0, -32, 64, 0, 0, 0]|-24.2937516630707882984659570040599933539527258711743784271675162020374061174216098092570510911651779516286078921018959410
KV_rat:3:1|[5, 0, 320, -360, -128, 0, 0, 0, 0]|50.5410037067171408715708135421135330026502802940793415656783030933555921467756927477147899604763761499814750377839271092
KV_rat:3:0|[-15, 0, -240, 300, -696, 100, 200, 0, 0, 0, 0, 0]|-94.5503924119520197399167324387009778525986906429232437967098266745131225012167390451117170296290741801416276068700396585
KV_rat:2:2|[1, 0, 32, -64, 0, 0, 0]|24.2937516630707882984659570040599933539527258711743784271675162020374061174216098092570510911651779516286078921018959410
KV_rat:2:1|[-15, 0, 480, -120, -384, -400, 160, 0, 0]|-32.8074124442983920145056914677331113613434299652478732317338206801693213927578109779001217372694246898404038694477633583
KV_rat:2:0|[105, 0, -3360, 2520, -3528, -2100, 2520, 210, -124, 0, 0, 0]|90.3533176808332683154627782456595601473543751941223050419337101245970467493408332171205098185770983255393094007025418700
KV_rat:1:1|[-1, 0, 0, 0, 0, 160, -64, 0, 0]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
KV_rat:1:0|[35, 0, 0, 0, 0, 0, 0, -420, 248, 0, 0, 0]|-14.1983453403143125241858348778346824387515173218517963275374586413512913963844456107716761338723805185194718574467136320
KV_rat:0:2|[1, 0, 0, 0, 0, -160, 64]|39.3609624039122366484050095780774302758752532540574605593382027331068121804223682366542972077493589489252203425943931408
KV_rat:0:1|[35, 0, 0, 0, 0, 0, 0, -840, 496]|-28.3966906806286250483716697556693648775030346437035926550749172827025827927688912215433522677447610370389437148934272641
KV_rat:0:0|[5, 0, 0, 0, 0, 0, 0, 0, 0, 875, 100, -232]|-59.6570420419835289047923796717098618285691222914453577930250507167821515102047100482741078100882736486491094359732142796
KV_z3:4:1|[-15, -1720, 16, 0]|-112.912070328695225134429423822244239798166453438712748333082071222005325364903252401244129172672257381009062059773506997
KV_z3:4:0|[45, -3360, -20, 18, 0]|74.9169257128909295909389559205714311989024276613779330862766728131388235934202307078514749397206030990988555897540455748
KV_z3:3:2|[-1, 128, 0]|128
KV_z3:3:1|[-1, -144, 0, 0]|-144
KV_z3:3:0|[3, 120, 112, 0, 0]|-101.410871829000453628303499554784940397507462978387141675460840563146945561719499289788812289804324998016161241260588452
KV_z3:2:2|[-1, -128, 0]|-128
KV_z3:2:1|[3, -48, 32, 0]|-1.54596337971441532237242844422426868500213227953918333584595444661341301763414265422537493994409285657604606893159670058
KV_z3:2:0|[-1, 48, 48, 4, 0]|131.765062821353246092274880645055009045569540427288320538475881231127711402498894304760010724185758887177003941373228030
KV_z3:1:1|[1, 0, -64, 0]|105.275780278286491934234570665345612110012793677235100015075726679680478105804855925352249639664557139456276413589580203
KV_z3:1:0|[-1, 0, 0, -24, 0]|-28.8493656758302628495937158762747997783596710161719731630145173282041169388715141644749409666240461955087797870862572660
KV_z3:0:2|[1, 0, -64]|105.275780278286491934234570665345612110012793677235100015075726679680478105804855925352249639664557139456276413589580203
KV_z3:0:1|[-1, 0, 0, -48]|-57.6987313516605256991874317525495995567193420323439463260290346564082338777430283289498819332480923910175595741725145321
KV_z3:0:0|[5, 0, 0, 0, 224]|-121.220202175647477449792414012610805110772106614897413660493336129741509012940510814373879225470390730094971157700787150
KV_z5:4:1|[-3, -8]|-8/3
KV_z5:4:0|[9, 10, 0]|-10/9
KV_z5:3:0|[3, -40, 0]|40/3
KV_z5:2:1|[3, -80]|80/3
KV_z5:2:0|[-1, -40, 0]|-40
KV_z5:1:1|[1, 160]|-160
KV_z5:0:2|[1, 160]|-160


==> anc/numbers/deposit/R6/C7/reuse/largeM_eval.out <==
H:4:3 REL {'1': Fraction(25, 3)}
H:4:2 REL {'1': Fraction(-95, 12), 'z2': Fraction(-5, 1)}
H:4:1 REL {'1': Fraction(37, 12), 'z2': Fraction(-8, 3), 'z3': Fraction(16, 1)}
H:4:0 REL {'1': Fraction(81, 8), 'z2': Fraction(97, 24), 'z3': Fraction(-1, 4), 'z2^2': Fraction(-19, 20)}
H:3:3 REL {'1': Fraction(-20, 3), 'z2': Fraction(4, 1)}
H:3:2 REL {'z2': Fraction(14, 1), 'z3': Fraction(-18, 1)}
H:3:1 REL {'1': Fraction(6, 1), 'z2': Fraction(12, 1), 'z3': Fraction(-44, 1), 'z2^2': Fraction(36, 5)}
H:3:0 REL {'1': Fraction(4, 1), 'z2': Fraction(-1, 1), 'z3': Fraction(-34, 3), 'z2^2': Fraction(91, 10), 'z5': Fraction(5, 1), 'z2*z3': Fraction(-2, 1)}
H:2:3 REL {'1': Fraction(20, 3), 'z2': Fraction(-4, 1)}
H:2:2 REL {'1': Fraction(10, 1), 'z2': Fraction(-20, 1), 'z3': Fraction(18, 1)}
H:2:1 REL {'1': Fraction(4, 1), 'z2': Fraction(-32, 1), 'z3': Fraction(62, 1), 'z2^2': Fraction(-36, 5)}
H:2:0 REL {'1': Fraction(-2, 1), 'z2': Fraction(-15, 1), 'z3': Fraction(127, 3), 'z2^2': Fraction(-127, 10), 'z5': Fraction(-5, 1), 'z2*z3': Fraction(2, 1)}
H:0:0 REL {'z7': Fraction(-307, 8), 'z2*z5': Fraction(53, 2), 'z2^2*z3': Fraction(-2, 1)}
KV_rat:4:2 REL {'1': Fraction(8, 1), 'z2': Fraction(16, 1)}
KV_rat:4:1 REL {'1': Fraction(-12, 1), 'z2': Fraction(-104, 3), 'z3': Fraction(172, 3), 'z5': Fraction(8, 3), 'z2*z3': Fraction(-16, 15)}
KV_rat:4:0 REL {'1': Fraction(-2, 1), 'z2': Fraction(-2, 3), 'z3': Fraction(-112, 3), 'z2^2': Fraction(-412, 15), 'z5': Fraction(10, 9), 'z2*z3': Fraction(-4, 9), 'z3^2': Fraction(1, 5), 'z2^3': Fraction(-62, 525)}
KV_rat:3:2 REL {'z2': Fraction(32, 1), 'z3': Fraction(-64, 1)}
KV_rat:3:1 REL {'z2': Fraction(-64, 1), 'z3': Fraction(72, 1), 'z2^2': Fraction(128, 5)}
KV_rat:3:0 REL {'z2': Fraction(-16, 1), 'z3': Fraction(20, 1), 'z2^2': Fraction(-232, 5), 'z5': Fraction(20, 3), 'z2*z3': Fraction(40, 3)}
KV_rat:2:2 REL {'z2': Fraction(-32, 1), 'z3': Fraction(64, 1)}
KV_rat:2:1 REL {'z2': Fraction(32, 1), 'z3': Fraction(-8, 1), 'z2^2': Fraction(-128, 5), 'z5': Fraction(-80, 3), 'z2*z3': Fraction(32, 3)}
KV_rat:2:0 REL {'z2': Fraction(32, 1), 'z3': Fraction(-24, 1), 'z2^2': Fraction(168, 5), 'z5': Fraction(20, 1), 'z2*z3': Fraction(-24, 1), 'z3^2': Fraction(-2, 1), 'z2^3': Fraction(124, 105)}
KV_rat:1:1 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
KV_rat:1:0 REL {'z3^2': Fraction(12, 1), 'z2^3': Fraction(-248, 35)}
KV_rat:0:2 REL {'z5': Fraction(160, 1), 'z2*z3': Fraction(-64, 1)}
KV_rat:0:1 REL {'z3^2': Fraction(24, 1), 'z2^3': Fraction(-496, 35)}
KV_rat:0:0 REL {'z7': Fraction(-175, 1), 'z2*z5': Fraction(-20, 1), 'z2^2*z3': Fraction(232, 5)}
KV_z3:4:1 REL {'1': Fraction(-344, 3), 'z2': Fraction(16, 15)}
KV_z3:4:0 REL {'1': Fraction(224, 3), 'z2': Fraction(4, 9), 'z3': Fraction(-2, 5)}
KV_z3:3:2 REL {'1': Fraction(128, 1)}
KV_z3:3:1 REL {'1': Fraction(-144, 1)}
KV_z3:3:0 REL {'1': Fraction(-40, 1), 'z2': Fraction(-112, 3)}
KV_z3:2:2 REL {'1': Fraction(-128, 1)}
KV_z3:2:1 REL {'1': Fraction(16, 1), 'z2': Fraction(-32, 3)}
KV_z3:2:0 REL {'1': Fraction(48, 1), 'z2': Fraction(48, 1), 'z3': Fraction(4, 1)}
KV_z3:1:1 REL {'z2': Fraction(64, 1)}
KV_z3:1:0 REL {'z3': Fraction(-24, 1)}
KV_z3:0:2 REL {'z2': Fraction(64, 1)}
KV_z3:0:1 REL {'z3': Fraction(-48, 1)}
KV_z3:0:0 REL {'z2^2': Fraction(-224, 5)}
KV_z5:4:1 REL {'1': Fraction(-8, 3)}
KV_z5:4:0 REL {'1': Fraction(-10, 9)}
KV_z5:3:0 REL {'1': Fraction(40, 3)}
KV_z5:2:1 REL {'1': Fraction(80, 3)}
KV_z5:2:0 REL {'1': Fraction(-40, 1)}
KV_z5:1:1 REL {'1': Fraction(-160, 1)}
KV_z5:0:2 REL {'1': Fraction(-160, 1)}


==> anc/numbers/deposit/R6/C7/reuse/largeM_eval.py <==
"""PSLQ identification of the large-M expansion coefficients (1/M^k ln^l M) of H and of the KV formula."""
import re
from collections import defaultdict
from numeval import *
rows=[l.rstrip("\n").split("|") for l in open("largeM_all.out")]
q=[]
def conv(e):
    terms=[]
    return re.sub(r"S\[([-\d,\s]+),\s*Infinity\]",lambda m: word_pari(tuple(int(x) for x in m.group(1).split(","))),e)
s=["default(realprecision,120);"]
labels=[]
for f,k,l,c in rows:
    lab="%s:%s:%s"%(f.replace("_words.m",""),k,l)
    labels.append(lab)
    wmax={"H":7,"KV_rat":7,"KV_z3":4,"KV_z5":2}[f.replace("_words.m","")]-int(l)
    basis=[]
    for w in range(0,wmax+1): basis+=monomials(MZVGENS,w)
    quantities_basis[lab]=basis
    s.append("v=%s;"%conv(c))
    s.append("B=[%s];"%",".join(mono_pari(m) for m in basis))
    s.append('if(abs(v)<1e-100, print("%s|ZERO|",v), r=lindep(concat([v],B),100); print("%s|",Vec(r),"|",v));'%(lab,lab))
out=run_gp("\n".join(s),"largeM_eval")
res=parse(out)
for lab in labels: print(lab,res[lab][0],res[lab][1] if res[lab][0]!="NOREL" else res[lab][2])


==> anc/numbers/deposit/R6/C7/reuse/limits.py <==
"""Laurent expansions of binomial-sum combinations at M=-2+w (DL) and M=-1+w (BFKL), continued
from even M, and the non-decaying large-M part; constants left as products of S_u(inf)."""
from fractions import Fraction as F
from math import comb
from contin import taylorE, taylorO, reg_expr, add, sgn
import bs2s

def lin_comb_words(bsdict):
    """dict composition->coef  ->  dict S-word -> coef"""
    out={}
    for a,c in bsdict.items():
        for w,v in bs2s.BS(a).items(): add(out,w,c*v)
    return out

def series_E(w,kmax):  # {k: constexpr}
    return {k:taylorE(w,k) for k in range(0,kmax+1)}
def series_O(w,kmax):
    return {k:taylorO(w,k) for k in range(0,kmax+1)}
def smul_rat(ser,ratser,shift,kmin,kmax):
    """(sum_k ser[k] w^k) * (sum_j ratser[j] w^j) * w^shift, kept for kmin<=power<=kmax"""
    out={}
    for k,e in ser.items():
        for j,r in ratser.items():
            p=k+j+shift
            if kmin<=p<=kmax and r!=0:
                tgt=out.setdefault(p,{})
                for cons,c in e.items(): add(tgt,cons,c*r)
    return out
def addser(A,B,coef=1):
    for p,e in B.items():
        tgt=A.setdefault(p,{})
        for cons,c in e.items(): add(tgt,cons,coef*c)

PMIN,PMAX=-7,0
def DL_word(w):
    """E_w(-2+omega) Laurent coefficients p in [PMIN,PMAX]"""
    a1=w[0]; m=abs(a1); e1=sgn(a1); c=w[1:]
    out={}
    # E_w(omega)
    addser(out,smul_rat(series_E(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    # -(omega)^-m E_c(omega)
    addser(out,smul_rat(series_E(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-1)
    # -e1 (omega-1)^-m [E_c(omega) - omega^-|c1| E_c'(omega)]
    K=PMAX-PMIN+2
    rat={k:F((-1)**m*comb(m+k-1,k)) for k in range(0,K+8)}
    addser(out,smul_rat(series_E(c,PMAX),rat,0,PMIN,PMAX),-e1)
    if c!=():
        n=abs(c[0]); cp=c[1:]
        addser(out,smul_rat(series_E(cp,PMAX+n),rat,-n,PMIN,PMAX),+e1)
    return out
def BFKL_word(w):
    """E_w(-1+omega) = O_w(omega) - e1 omega^-m O_c(omega)"""
    a1=w[0]; m=abs(a1); e1=sgn(a1); c=w[1:]
    out={}
    addser(out,smul_rat(series_O(w,PMAX),{0:F(1)},0,PMIN,PMAX))
    addser(out,smul_rat(series_O(c,PMAX+m),{0:F(1)},-m,PMIN,PMAX),-e1)
    return out
def combine(words,fn):
    out={}
    for w,c in words.items():
        addser(out,fn(w),c)
    return {p:reg_expr(e) for p,e in out.items()}
def largeM(words):
    out={}
    for w,c in words.items():
        for k,v in reg_expr({(w,):F(1)}).items(): add(out,k,c*v)
    return out


==> anc/numbers/deposit/R6/C7/reuse/moments.out <==
homogeneous vector eq.(49): nonzero entries 53
j=4 M=2: rational=0  zeta3=0  zeta5=-360  [match]   H(M)=0
j=6 M=4: rational=175/3  zeta3=1750/9  zeta5=-6250/9  [match]   H(M)=0
j=8 M=6: rational=66493/600  zeta3=10633/30  zeta5=-4802/5  [match]   H(M)=0
j=10 M=8: rational=220854227/1411200  zeta3=27357/56  zeta5=-579121/490  [match]   H(M)=0
j=12 M=10: rational=28337309747461/144027072000  zeta3=345385183/571536  zeta5=-54479161/39690  [match]   H(M)=0
j=14 M=12: rational=9657407179406311/41493513600000  zeta3=158654990663/224532000  zeta5=-7399612441/4802490  [match]   H(M)=0
j=16 M=14: rational=74429504651244877/280496151936000  zeta3=205108095887/256864608  zeta5=-1372958223289/811620810  [match]   H(M)=0
j=18 M=16: rational=8122582838282649980649377/27516111512617728000000  zeta3=72169501556777041/81811377648000  zeta5=-5936819760481/3246483240  [match]   H(M)=0
j=20 M=18: rational=1399928337444356711866218313/4337539760261740032000000  zeta3=27787856664398189/28974862917000  zeta5=-203755669038601/104248184040  [match]   H(M)=12178753/3596395106304000


==> anc/numbers/deposit/R6/C7/reuse/moments.py <==
"""Values of the KV all-spin formula and of the homogeneous vector (eq. (49)) at even M=j-2.
Binomial sums evaluated exactly from their definition (no conversion used)."""
from fractions import Fraction as F
from math import comb
from kvdata import NPADFL, Z3PART, ANSATZ, LINE1, LINE2, MOM, tex
from bs2s import Sval
import re
def BSdef(a,N):
    return sum(((-1)**(N+j))*comb(N,j)*comb(N+j,j)*Sval(a,j) for j in range(1,N+1))
def comb_val(d,M): return sum(v*BSdef(k,M) for k,v in d.items())
H={ANSATZ[i]:F(LINE1[i]) for i in range(64) if LINE1[i]!=0}
print("homogeneous vector eq.(49): nonzero entries",len(H))
rows=[]
for j in range(4,22,2):
    M=j-2
    rat=4*comb_val(NPADFL,M); z3=comb_val(Z3PART,M); z5=-40*BSdef((1,),M)**2
    h=comb_val(H,M)
    ok = MOM.get(j)
    st = "" if ok is None else ("match" if (rat,z3,z5)==ok else "MISMATCH %s"%(str(ok)))
    print(f"j={j} M={M}: rational={rat}  zeta3={z3}  zeta5={z5}  [{st}]   H(M)={h}")


==> anc/numbers/deposit/R6/C7/reuse/numeval.py <==
"""Numerical evaluation (PARI/GP polylogmult star values) of expressions in S_u(inf) and PSLQ
against bases of (alternating) MZV products.  Expressions: {(p, words): coef} with p = power of
sinf (must be 0 here, except for large-M where p = power of L and handled separately)."""
import subprocess, os, re, itertools
from fractions import Fraction as F
HERE=os.path.dirname(os.path.abspath(__file__))
def _strict_terms(w):
    if len(w)<=1: return [tuple(w)]
    out=[]
    for rest in _strict_terms(w[1:]):
        out.append((w[0],)+rest)
        a,b=w[0],rest[0]
        out.append(((1 if a>0 else -1)*(1 if b>0 else -1)*(abs(a)+abs(b)),)+rest[1:])
    return out
def word_pari(w):
    """S_w(inf) (non-strict nested sum) as a sum of strict multiple polylogarithms at +-1
    (PARI's star option rejects a leading index 1 with sign -1)."""
    assert w[0]!=1
    return "("+"+".join("polylogmult([%s],[%s])"%(",".join(str(abs(x)) for x in z),",".join(("1" if x>0 else "-1") for x in z)) for z in _strict_terms(w))+")"

def run_gp(script, name):
    path=os.path.join(HERE,name+".gp")
    open(path,"w").write(script)
    out=subprocess.run(["gp","-q","-s","2000000000",path],input="",capture_output=True,text=True,timeout=3000)
    open(os.path.join(HERE,name+".gpout"),"w").write(out.stdout+out.stderr)
    return out.stdout

# basis constants (PARI expressions) with weights
GEN={"ln2":("log(2)",1),"z2":("zeta(2)",2),"z3":("zeta(3)",3),"z5":("zeta(5)",5),"z7":("zeta(7)",7),
     "Li4h":("polylog(4,1/2)",4),"Li5h":("polylog(5,1/2)",5),"Li6h":("polylog(6,1/2)",6),"Li7h":("polylog(7,1/2)",7),
     "s6":("polylogmult([5,1],[-1,-1],1)",6)}
def monomials(gens, w):
    """all monomials in gens of total weight exactly w"""
    names=sorted(gens,key=lambda g:(-GEN[g][1],g))
    res=[]
    def rec(i,rem,cur):
        if rem==0: res.append(tuple(cur)); return
        if i==len(names): return
        g=names[i]; wt=GEN[g][1]
        for k in range(rem//wt,-1,-1):
            rec(i+1,rem-k*wt,cur+[g]*k)
    rec(0,w,[])
    return res
MZVGENS=["z2","z3","z5","z7"]
ALTGENS=["ln2","z2","z3","z5","z7","Li4h","Li5h","Li6h","Li7h","s6"]
def mono_pari(m):
    return "*".join(GEN[g][0] for g in m) if m else "1"
def mono_name(m):
    if not m: return "1"
    out=[]
    for g in sorted(set(m)):
        k=m.count(g); out.append(g if k==1 else "%s^%d"%(g,k))
    return "*".join(out)

def build_script(quantities, prec=150):
    """quantities: list of (label, expr, weights(list), gens) ; expr dict (0,words)->coef"""
    words=set()
    for _,e,_,_ in quantities:
        for (p,ws) in e: words.update(ws)
    words=sorted(words,key=lambda w:(sum(map(abs,w)),w))
    s=["default(realprecision,%d);"%prec,"default(parisizemax,4000000000);","SW=Map();"]
    for i,w in enumerate(words):
        s.append("mapput(SW,%d,%s);"%(i,word_pari(w)))
    widx={w:i for i,w in enumerate(words)}
    for label,e,wts,gens in quantities:
        terms=[]
        for (p,ws),c in e.items():
            assert p==0
            fac="*".join("mapget(SW,%d)"%widx[w] for w in ws) if ws else "1"
            terms.append("(%s)*%s"%(str(c),fac))
        val="0" if not terms else "+".join(terms)
        basis=[]
        for w in wts: basis+=monomials(gens,w)
        s.append("v=%s;"%val)
        bvec="["+",".join(mono_pari(m) for m in basis)+"]"
        s.append("B=%s;"%bvec)
        s.append('if(abs(v)<10^(-%d), print("%s|ZERO|",v), r=lindep(concat([v],B),%d); print("%s|",Vec(r),"|",v));'%(prec-20,label,prec-30,label))
        quantities_basis[label]=basis
    return "\n".join(s)
quantities_basis={}
def parse(out):
    res={}
    for line in out.splitlines():
        if "|" not in line: continue
        parts=line.split("|")
        label=parts[0]
        if parts[1]=="ZERO": res[label]=("ZERO",{} ,parts[2]); continue
        vec=[int(x) for x in parts[1].strip()[1:-1].split(",")]
        basis=quantities_basis[label]
        if vec[0]==0: res[label]=("NOREL",vec,parts[2]); continue
        coeffs={mono_name(basis[i]):F(-vec[i+1],vec[0]) for i in range(len(basis)) if vec[i+1]!=0}
        res[label]=("REL",coeffs,parts[2])
    return res


==> anc/numbers/deposit/R6/C7/slope_check.gp <==
\\ Independent PARI/GP recomputation of the slope test and the target chain of c7_table.py
\p 40
z3=zeta(3); z5=zeta(5); z6=zeta(6);
FP=[ -17280*z5, 2800+28000/3*z3-100000/3*z5, 132986/25+85064/5*z3-230496/5*z5, 220854227/29400+164142/7*z3-13898904/245*z5 ];
Ms=[2,4,6,8];
tG=2*(-(576*z3^2+1488*z6));
print("2 Gamma_np N^2/g^8 = ", tG);
for(i=1,3, s=(FP[i+1]-FP[i])/(log(Ms[i+1])-log(Ms[i])); sj=(FP[i+1]-FP[i])/(log(Ms[i+1]+2)-log(Ms[i]+2)); \
  printf("M=%d->%d  lnM ratio %.4f  lnj ratio %.4f  x256 %.1f\n", Ms[i], Ms[i+1], s/tG, sj/tG, 256*s/tG));
printf("M=2->8 overall lnM ratio %.4f\n", (FP[4]-FP[1])/(log(8)-log(2))/tG);
\\ planar one-loop benchmark: Delta-Delta_0 = 8 S_1(M) g^2, 2 Gamma_1 = 8
S1(n)=sum(i=1,n,1/i);
printf("planar 1 loop M=2->4 %.4f, 4->6 %.4f\n", 8*(S1(4)-S1(2))/log(2)/8, 8*(S1(6)-S1(4))/log(3/2)/8);
\\ target chain
c=192; gam=c*48; P=gam/(-2); St=-P; print("gamma_np coeff ", gam, "  P_np ", P, "  S-tilde_np g^8/(N^2 w^4) ", St, "  S-tilde_4/Y ", St/(3/2));
\\ five loops
S5=-38912; P4Y=-3072; P5=-(S5-8*P4Y); print("P5 (z2 C_A Y a^5/w^7) ", P5, "  SU(N) g^10 coeff ", P5*3/2, "  (N^2/48) gamma ", P5*3/2*(-2)/48);
\\ Boels
print("Boels 2Gamma_np ", -3072*1.56, " +- ", 3072*0.21, "  pull ", (-3072*1.56-tG)/(3072*0.21));


==> anc/numbers/deposit/R6/C7/slope_check.gpout <==
   realprecision = 57 significant digits (40 digits displayed)
2 Gamma_np N^2/g^8 = -4692.184752261267277258970569843429467951
M=2->4  lnM ratio 0.8077  lnj ratio 1.3808  x256 206.8
M=4->6  lnM ratio 0.7814  lnj ratio 1.1014  x256 200.0
M=6->8  lnM ratio 0.8108  lnj ratio 1.0453  x256 207.6
M=2->8 overall lnM ratio 0.8007
planar 1 loop M=2->4 0.8416, 4->6 0.9043
gamma_np coeff 9216  P_np -4608  S-tilde_np g^8/(N^2 w^4) 4608  S-tilde_4/Y 3072
P5 (z2 C_A Y a^5/w^7) 14336  SU(N) g^10 coeff 21504  (N^2/48) gamma -896
Boels 2Gamma_np -4792.320000000000000000000000000000000000 +- 645.1200000000000000000000000000000000000  pull -0.1552195680473907532568040522020252542915


==> anc/numbers/deposit/R6/C7/test_mutations.out <==
unperturbed: failed checks 0 
norm factor +1 (gamma read as P)                               -> FIRES; 12 failed: Delta - Delta_0 = norm_factor x P at one loop, M=2; Delta - Delta_0 = norm_factor x P at two loops, M=2; Delta - Delta_0 = norm_factor x P at one loop, M=4
norm factor -1                                                 -> FIRES; 12 failed: Delta - Delta_0 = norm_factor x P at one loop, M=2; Delta - Delta_0 = norm_factor x P at two loops, M=2; Delta - Delta_0 = norm_factor x P at one loop, M=4
norm factor -4                                                 -> FIRES; 12 failed: Delta - Delta_0 = norm_factor x P at one loop, M=2; Delta - Delta_0 = norm_factor x P at two loops, M=2; Delta - Delta_0 = norm_factor x P at one loop, M=4
Staudacher g_S^2 = g^2 (no factor 2 per loop)                  -> FIRES; 7 failed: Delta - Delta_0 = norm_factor x P at one loop, M=2; Delta - Delta_0 = norm_factor x P at two loops, M=2; Delta - Delta_0 = norm_factor x P at one loop, M=4
Staudacher g_S^2 = 4 g^2                                       -> FIRES; 7 failed: Delta - Delta_0 = norm_factor x P at one loop, M=2; Delta - Delta_0 = norm_factor x P at two loops, M=2; Delta - Delta_0 = norm_factor x P at one loop, M=4
HKM a_S N = g^2                                                -> FIRES; 7 failed: HKM one-loop Gamma = 4 g^2 (normalization Gamma_1 = 4); Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N^2 in HKM anc, HKM eq. (1.1) and Huber eq. (5.3); planar Gamma^(4) agrees between HKM anc and Huber eq. (5.3)
HKM a_S N = 2 g^2                                              -> FIRES; 7 failed: HKM one-loop Gamma = 4 g^2 (normalization Gamma_1 = 4); Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N^2 in HKM anc, HKM eq. (1.1) and Huber eq. (5.3); planar Gamma^(4) agrees between HKM anc and Huber eq. (5.3)
2103.16420 non-planar factor 24/N^2 in place of 48/N^2         -> FIRES; 8 failed: 2103.16420 eq. (43) ln j coefficient = 2 Gamma_np (Delta - Delta_0 normalization); 2103.16420 eq. (43) ln j coefficient = norm_factor x (-Gamma_np) (= ln coefficient of P); 2103.16420 all-j formula x 48 equals 1910.09428 eq. (48) at M = 2..8
1910.09428 stated coupling equal to g^2                        -> FIRES; 1 failed: slope test: per the coupling stated in 1910.09428 (a = 4g^2) the slopes exceed 2Gamma_np by more than 100
Staudacher Table 2 Konishi E2 -12 -> -13                       -> FIRES; 1 failed: Delta - Delta_0 = norm_factor x P at two loops, M=2
Staudacher Table 2 M=4 E0 25/3 -> 26/3                         -> FIRES; 2 failed: Delta - Delta_0 = norm_factor x P at one loop, M=4; Table 2 E0 = 4 S_1(M) at M=4
Kotikov-Lipatov Q without S_{-2,1}                             -> FIRES; 3 failed: Delta - Delta_0 = norm_factor x P at two loops, M=2; Delta - Delta_0 = norm_factor x P at two loops, M=4; Delta - Delta_0 = norm_factor x P at two loops, M=6
HKM anc non-planar 3/2 z3^2 -> 1/2 z3^2                        -> FIRES; 3 failed: Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N^2 in HKM anc, HKM eq. (1.1) and Huber eq. (5.3); planar Gamma^(4) agrees between HKM anc and Huber eq. (5.3); 1705.03444 planar gamma_cusp^(4) = 2 x planar Gamma^(4) of HKM
Huber eq. (5.3) 576 -> 577                                     -> FIRES; 1 failed: Gamma_np^(4) = -(576 z3^2 + 1488 z6) g^8/N^2 in HKM anc, HKM eq. (1.1) and Huber eq. (5.3)
2103.16420 eq. (43) -62 z6 -> -63 z6                           -> FIRES; 2 failed: 2103.16420 eq. (43) ln j coefficient = 2 Gamma_np (Delta - Delta_0 normalization); 2103.16420 eq. (43) ln j coefficient = norm_factor x (-Gamma_np) (= ln coefficient of P)
2103.16420 eq. (45) 192 -> 191                                 -> FIRES; 5 failed: 2103.16420 eq. (45) leading coefficient is 192 (paper macro nmNfourTargetDimShift); S-tilde_4 = +4608 zeta2 g^8/(N^2 w^4); S-tilde_4 = 3072 zeta2 Y a^4/w^4, Y = d_Ad_A/N_A - C_A^4/24 = 3N^2/2
1910.09428 eq. (48) l=4 rational 2800 -> 2801                  -> FIRES; 1 failed: 2103.16420 all-j formula x 48 equals 1910.09428 eq. (48) at M = 2..8
2103.16420 eq. (12) gamma_phi lambda 6/(j+1) -> 5/(j+1)        -> FIRES; 5 failed: 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=2; 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=3; 2103.16420 eqs. (12)+(Op1l) give -4 S_1(j-2) at j=4
2103.16420 eq. (9) -360 -> -361                                -> FIRES; 2 failed: source string: 2103.16420 eq. (9): Konishi -360 zeta5 48/N_c^2; Konishi: 2103.16420 eq. (9) x 48 equals 1910.09428 eq. (48) at l=2 as printed
1910.09428 l. 902 Delta expansion string removed               -> FIRES; 1 failed: source string: 1910.09428 l. 902: Delta = Delta_0 + sum a^l N^-2g gamma
all mutations fire and the unperturbed run passes: True


==> anc/numbers/deposit/R6/C7/test_mutations.py <==
"""Mutation test of c7_table.py: each perturbation of a conversion factor, a parsed source number or a
formula must make at least one check fail, and the unperturbed run must pass every check."""
import importlib, sys, os, io, contextlib
import sympy as sp
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import c7_table as C

def run_with(params=None, patch=None):
    importlib.reload(C)
    if patch: patch(C)
    p = dict(C.PARAMS)
    if params: p.update(params)
    buf = io.StringIO()
    try:
        with contextlib.redirect_stdout(buf):
            res = C.run(p)
    except Exception as e:
        return None, "exception: %s: %s" % (type(e).__name__, str(e)[:120])
    fails = [n for n, ok, d in res["checks"] if not ok]
    return fails, ""

def sub_text(attr, old, new):
    def f(mod):
        t = getattr(mod, attr)
        assert old in t, (attr, old)
        setattr(mod, attr, t.replace(old, new, 1))
    return f

def patch_PKL_drop_S21(mod):
    orig = mod.P_KL
    def P(M):
        one, two = orig(M)
        return one, two - 16 * (-mod.S((-2, 1), M))     # removes the -S_{-2,1} term of Q
    mod.P_KL = P

MUTS = [
    ("norm factor +1 (gamma read as P)", dict(norm_factor=sp.Integer(1)), None),
    ("norm factor -1", dict(norm_factor=sp.Integer(-1)), None),
    ("norm factor -4", dict(norm_factor=sp.Integer(-4)), None),
    ("Staudacher g_S^2 = g^2 (no factor 2 per loop)", dict(staudacher_gS2_per_g2=sp.Integer(1)), None),
    ("Staudacher g_S^2 = 4 g^2", dict(staudacher_gS2_per_g2=sp.Integer(4)), None),
    ("HKM a_S N = g^2", dict(hkm_aS_times_N_per_g2=sp.Integer(1)), None),
    ("HKM a_S N = 2 g^2", dict(hkm_aS_times_N_per_g2=sp.Integer(2)), None),
    ("2103.16420 non-planar factor 24/N^2 in place of 48/N^2", dict(kv_np_factor=sp.Integer(24)), None),
    ("1910.09428 stated coupling equal to g^2", dict(fp_a_per_g2=sp.Integer(1)), None),
    ("Staudacher Table 2 Konishi E2 -12 -> -13", None, sub_text("T_ST", r"\mathbf{(6,-12,42)^+}", r"\mathbf{(6,-13,42)^+}")),
    ("Staudacher Table 2 M=4 E0 25/3 -> 26/3", None, sub_text("T_ST", r"\mathbf{(\frac{25}{3},", r"\mathbf{(\frac{26}{3},")),
    ("Kotikov-Lipatov Q without S_{-2,1}", None, patch_PKL_drop_S21),
    ("HKM anc non-planar 3/2 z3^2 -> 1/2 z3^2", None, sub_text("A_HKM", "(3*aS^4*C4A*Z[3]^2)/2", "(1*aS^4*C4A*Z[3]^2)/2")),
    ("Huber eq. (5.3) 576 -> 577", None, sub_text("T_HU", r"-576 \zeta _3^2", r"-577 \zeta _3^2")),
    ("2103.16420 eq. (43) -62 z6 -> -63 z6", None, sub_text("T_KV", r"\left(-24 \z3^2-62 \z6\right)\ln \M", r"\left(-24 \z3^2-63 \z6\right)\ln \M")),
    ("2103.16420 eq. (45) 192 -> 191", None, sub_text("T_KV", r"\frac{192 {\z2}}{\omega^5}", r"\frac{191 {\z2}}{\omega^5}")),
    ("1910.09428 eq. (48) l=4 rational 2800 -> 2801", None, sub_text("T_FP", r"\gamma_4^{(1,4)} &= 2800", r"\gamma_4^{(1,4)} &= 2801")),
    ("2103.16420 eq. (12) gamma_phi lambda 6/(j+1) -> 5/(j+1)", None, sub_text("T_KV", r"\gamma^{(0)}_{{\phi\lambda}} \, =\, \frac{6}{j+1}", r"\gamma^{(0)}_{{\phi\lambda}} \, =\, \frac{5}{j+1}")),
    ("2103.16420 eq. (9) -360 -> -361", None, sub_text("T_KV", r"- 360\zf\, \frac{48}{N_c^2}", r"- 361\zf\, \frac{48}{N_c^2}")),
    ("1910.09428 l. 902 Delta expansion string removed", None, sub_text("T_FP", r"\Delta(l) &= \Delta^{(0)}_l+", r"\Delta(l) &= \Delta^{(1)}_l+")),
]

if __name__ == "__main__":
    lines = []
    base, err = run_with()
    lines.append("unperturbed: failed checks %s %s" % (len(base) if base is not None else "?", err))
    ok_all = base == []
    for name, params, patch in MUTS:
        fails, err = run_with(params, patch)
        fired = (fails is None) or len(fails) > 0
        ok_all &= fired
        lines.append("%-62s -> %s; %s" % (name, "FIRES" if fired else "DOES NOT FIRE",
                                         err if fails is None else "%d failed: %s" % (len(fails), "; ".join(fails[:3]))))
    lines.append("all mutations fire and the unperturbed run passes: %s" % ok_all)
    open(os.path.join(HERE, "test_mutations.out"), "w").write("\n".join(lines) + "\n")
    print("\n".join(lines))
    sys.exit(0 if ok_all else 1)


==> anc/numbers/deposit/R6/C7_check/compare/compare_c7.out <==
2 Gamma_np N^2 = -4692.18475226126727725897056984  -Gamma_np N^2 = 2346.09237613063363862948528492
Boels: -4792.32 +- 645.12  pull vs analytic: -0.155219568047390753256804052202
 FP M=2 value -17918.11161
 FP M=4 value -20545.06074
 FP M=6 value -22031.74629
 FP M=8 value -23126.23096
 M=2->4  slope lnM/2Gnp=0.8077  lnj/2Gnp=1.3808  x256: 206.77  P reading /(-Gnp): 0.8077
 M=4->6  slope lnM/2Gnp=0.78143  lnj/2Gnp=1.1014  x256: 200.05  P reading /(-Gnp): 0.78143
 M=6->8  slope lnM/2Gnp=0.81082  lnj/2Gnp=1.0453  x256: 207.57  P reading /(-Gnp): 0.81082
 M=2->8  slope lnM/2Gnp=0.80066  lnj/2Gnp=1.2114  x256: 204.97  P reading /(-Gnp): 0.80066
 planar 1 loop M=2->4 slope/2Gamma = 0.84157
 planar 1 loop M=4->6 slope/2Gamma = 0.90431
 planar 2 loop M=2->4 slope/2Gamma = 1.1247
 planar 2 loop M=4->6 slope/2Gamma = 1.179
 planar 3 loop M=2->4 slope/2Gamma = 1.216
 planar 3 loop M=4->6 slope/2Gamma = 1.2599
 factor 1 : g2 w^0: 0  g4 w^-2: 0  w^-1: 0  w^0: -16*zeta2
 factor -2 : g2 w^0: 12  g4 w^-2: 96  w^-1: -192  w^0: -160*zeta2 - 96
 dP4 / Y = -3072
 S5=-38912 C_A Y: dP5 = 21504*N**3 z2 a^5/w^7 = 14336 C_A Y; in g^10/N^2: 21504 ; (N^2/48)(-2 P): -896
 S5=-63488 C_A Y: dP5 = 58368*N**3 z2 a^5/w^7 = 38912 C_A Y; in g^10/N^2: 58368 ; (N^2/48)(-2 P): -2432
 48 N^2 = 32 Y ? True ;  4608 N^2 = 3072 Y ? True
 192*48 = 9216  /(-2) = -4608
 KL in abar: -6*abar + 22*abar**2 + O(abar**3)  ratio -48/22 = -24/11


==> anc/numbers/deposit/R6/C7_check/compare/compare_c7.py <==
# Comparator scratch: recompute the quantities reported only by the first C7 calculation.
from mpmath import mp, zeta, log, mpf, pi
from fractions import Fraction as F
import sympy as sp
mp.dps = 30
z2, z3, z4, z5, z6 = [zeta(k) for k in (2,3,4,5,6)]
Gnp = -(576*z3**2 + 1488*z6)          # Gamma_np N^2 / g^8
print("2 Gamma_np N^2 =", 2*Gnp, " -Gamma_np N^2 =", -Gnp)
# 1705.03444: gamma_cusp,NP = 2 Gamma_np (1912.13459 l. 420); g^2 = g_YM^2 C_A/(4pi)^2
c, e = -3072*mpf('1.56'), 3072*mpf('0.21')
print("Boels:", c, "+-", e, " pull vs analytic:", (c - 2*Gnp)/e)
# Fleury-Pereira eq. (48) values (parsed values as given in both reports, checked equal to 48 x KV)
FP = {2: -17280*z5,
      4: F(28000,3)*z3 - F(100000,3)*z5 + 2800,
      6: F(85064,5)*z3 - F(230496,5)*z5 + F(132986,25),
      8: F(164142,7)*z3 - F(13898904,245)*z5 + F(220854227,29400)}
FP = {k: mpf(v.numerator)/v.denominator if isinstance(v, F) else v for k, v in FP.items()}
FP = {2: -17280*z5,
      4: mpf(28000)/3*z3 - mpf(100000)/3*z5 + 2800,
      6: mpf(85064)/5*z3 - mpf(230496)/5*z5 + mpf(132986)/25,
      8: mpf(164142)/7*z3 - mpf(13898904)/245*z5 + mpf(220854227)/29400}
for M in (2,4,6,8): print(" FP M=%d value %s" % (M, mp.nstr(FP[M], 10)))
for a, b in ((2,4),(4,6),(6,8),(2,8)):
    sM = (FP[b]-FP[a])/(log(b)-log(a)); sj = (FP[b]-FP[a])/(log(b+2)-log(a+2))
    print(" M=%d->%d  slope lnM/2Gnp=%s  lnj/2Gnp=%s  x256: %s  P reading /(-Gnp): %s" % (
        a, b, mp.nstr(sM/(2*Gnp),5), mp.nstr(sj/(2*Gnp),5), mp.nstr(256*sM/(2*Gnp),5), mp.nstr((-sM/2)/(-Gnp),5)))
# planar benchmarks: Staudacher Table 2 (E0,E2,E4) at M=2,4,6 in g_S^2 = 2 g^2; 2 Gamma_l = 8, -16 z2, 176 z4
E = {2: (6, -12, 42), 4: (mpf(25)/3, mpf(-925)/54, mpf(241325)/3888), 6: (mpf(49)/5, mpf(-45619)/2250, mpf(300642097)/4050000)}
twoG = (8, -16*z2, 176*z4)
for l in range(3):
    for a, b in ((2,4),(4,6)):
        s = (2**(l+1))*(E[b][l]-E[a][l])/(log(b)-log(a))
        print(" planar %d loop M=%d->%d slope/2Gamma = %s" % (l+1, a, b, mp.nstr(s/twoG[l], 5)))
# DL equation with Delta-Delta0 = -2P inserted as P
w, g2, Z2 = sp.symbols('w g2 zeta2')
P1 = 4*(1/w - 1 - (1+Z2)*w); P2 = 16*(1/w**3 - 2/w**2 - (1+Z2)/w)
for fac in (1, -2):
    P = fac*(P1*g2 + P2*g2**2)
    S = sp.expand(P*(P - w) + 4*g2)
    c1 = sp.expand(S.coeff(g2, 1)); c2 = sp.expand(S.coeff(g2, 2))
    print(" factor", fac, ": g2 w^0:", c1.coeff(w, 0), " g4 w^-2:", c2.coeff(w, -2), " w^-1:", c2.coeff(w, -1), " w^0:", sp.simplify(c2.coeff(w, 0)))
# five-loop: dS5 = -w dP5 + 2 P1_LL dP4, P1_LL = 4 a CA / w; dP4 = -3072 z2 Y a^4/w^5 (from -4608 z2 g^8/(N^2 w^5), g^2 = a N, Y = 3N^2/2)
N = sp.symbols('N', positive=True)
Y = sp.Rational(3,2)*N**2
dP4 = -sp.Rational(4608)/N**2 * N**4   # coefficient of z2 a^4 / w^5 (g^8 = N^4 a^4)
print(" dP4 / Y =", sp.simplify(dP4/Y))
for S5c in (-38912, -63488):
    S5 = S5c*N*Y
    dP5 = sp.simplify(-(S5 - 2*4*N*dP4))   # coefficient of z2 a^5 / w^7
    gcoef = sp.simplify(dP5/N**5*N**2)       # a^5 = g^10/N^5 -> coefficient of z2 g^10/(N^2 w^7)
    print(" S5=%d C_A Y: dP5 = %s z2 a^5/w^7 = %s C_A Y; in g^10/N^2: %s ; (N^2/48)(-2 P): %s" % (
        S5c, sp.factor(dP5), sp.simplify(dP5/(N*Y)), gcoef, sp.Rational(-2,48)*gcoef))
# general color factor and target chain
print(" 48 N^2 = 32 Y ?", sp.simplify(48*N**2 - 32*Y) == 0, ";  4608 N^2 = 3072 Y ?", sp.simplify(4608*N**2 - 3072*Y) == 0)
print(" 192*48 =", 192*48, " /(-2) =", -192*48//2)
# KL coupling: P = -6 ahat + 24 ahat^2 with ahat = abar + abar^2/3
ab = sp.symbols('abar'); ah = ab + ab**2/3
print(" KL in abar:", sp.expand(-6*ah + 24*ah**2).series(ab, 0, 3), " ratio -48/22 =", sp.Rational(-48, 22))


==> anc/numbers/deposit/R6/C7_check/compare/slopes_from_check_moments.out <==
M=2->4 values -17918.1116 -> -20545.0607 slope lnM/2Gnp 0.8077
M=4->6 values -20545.0607 -> -22031.7463 slope lnM/2Gnp 0.78143
M=6->8 values -22031.7463 -> -23126.231 slope lnM/2Gnp 0.81082
M=8->10 values -23126.231 -> -24006.6729 slope lnM/2Gnp 0.84089
M=10->12 values -24006.6729 -> -24746.9954 slope lnM/2Gnp 0.86538
M=12->14 values -24746.9954 -> -25386.8756 slope lnM/2Gnp 0.88466
M=14->16 values -25386.8756 -> -25950.7118 slope lnM/2Gnp 0.8999


==> anc/numbers/deposit/R6/C7_check/compare/slopes_from_check_moments.py <==
# Slopes M=8..16 from the moments in ../out_kv_moments.txt (recomputation's exact moments), x48
import re
from fractions import Fraction as F
from mpmath import mp, zeta, log
mp.dps = 25
val = {}
for line in open("../out_kv_moments.txt"):
    m = re.match(r"M=(\d+) j=\d+ rat=(\S+) z3=(\S+) z5=(\S+)", line)
    if m:
        M = int(m.group(1)); r, a, b = (F(x) for x in m.group(2, 3, 4))
        val[M] = 48*(mp.mpf(r.numerator)/r.denominator + mp.mpf(a.numerator)/a.denominator*zeta(3) + mp.mpf(b.numerator)/b.denominator*zeta(5))
twoG = -2*(576*zeta(3)**2 + 1488*zeta(6))
for a, b in ((2,4),(4,6),(6,8),(8,10),(10,12),(12,14),(14,16)):
    print("M=%d->%d values %s -> %s slope lnM/2Gnp %s" % (a, b, mp.nstr(val[a], 9), mp.nstr(val[b], 9), mp.nstr((val[b]-val[a])/(log(b)-log(a))/twoG, 5)))


==> anc/numbers/deposit/R6/C7_check/kv_eval.gp <==
\\ Evaluate the all-j formula of arXiv:2103.16420 (parsed from TeX into kv_formula.gp)
\\ (a) exactly at M = 1..18 (moments j = M+2), split into rational, zeta3, zeta5 parts;
\\ (b) numerically at large M, to fit the large-M behaviour A*log(J) + B + ..., J^2 = M(M+1).
\\ Run: gp -q kv_eval.gp
read("PROJECT/ma_a/referee_calc/C7_check/kv_formula.gp");

\\ nested harmonic sums with positive indices, all j = 1..Mx, as a vector; x = 1 (exact) or 1.0 (real)
nested(idx, Mx, one) = {
  my(n = #idx, v = vector(Mx, j, one), w);
  forstep(k = n, 1, -1,
    w = vector(Mx); my(acc = 0*one);
    for(j = 1, Mx, acc += (if(k == n, one, v[j])) / j^idx[k]; w[j] = acc);
    v = w);
  v;
}
\\ F(j) = sum_terms c * S_a(j), j = 1..Mx
combo(T, Mx, one) = {
  my(F = vector(Mx, j, 0*one));
  for(t = 1, #T, my(v = nested(T[t][2], Mx, one)); F += T[t][1] * v);
  F;
}
\\ binomial transform BS[F](M) = (-1)^M sum_{j=1}^M (-1)^j C(M,j) C(M+j,j) F(j)
btrans(F, M) = {
  my(s = 0, b = 1);  \\ b = C(M,j) C(M+j,j), exact integers
  for(j = 1, M, b = b * (M - j + 1) * (M + j) / j^2; s += (-1)^j * b * F[j]);
  (-1)^M * s;
}

\\ ---------------- (a) exact moments
MX = 20;
Frat = combo(KV_RAT, MX, 1);
Fz3  = combo(KV_Z3, MX, 1);
F1   = combo([[1, [1]]], MX, 1);
f = fileopen("PROJECT/ma_a/referee_calc/C7_check/out_kv_moments.txt", "w");
{for(M = 1, 18, my(r = btrans(Frat, M), z3 = btrans(Fz3, M), s1 = btrans(F1, M));
  filewrite(f, Str("M=", M, " j=", M + 2, " rat=", r, " z3=", z3, " z5=", KV_Z5 * s1^2, " BS1=", s1)));}
fileclose(f);
print("exact moments written");

\\ ---------------- (b) large-M numerics
MMAX = 2400;
default(realprecision, ceil(0.7656 * MMAX) + 1200);
one = 1.0;
Frat = combo(KV_RAT, MMAX, one);
Fz3  = combo(KV_Z3, MMAX, one);
z3 = zeta(3); z5 = zeta(5);
fval(M) = btrans(Frat, M) + z3 * btrans(Fz3, M) + KV_Z5 * z5 * (2 * (psi(M + 1) + Euler))^2;
\\ only EVEN M (physical twist-two spins): the formula at odd M differs at O(1/J^2)
\\ fit: f = A*L + B + sum_{k=1}^{K} sum_{p=0}^{P} c_kp L^p / J^(2k),  L = log(J), J^2 = M(M+1)
fitA(Ms, K, P) = {
  my(n = #Ms, nb = 2 + K * (P + 1), X = matrix(n, nb), Y = vector(n)~);
  for(i = 1, n, my(M = Ms[i], J2 = M * (M + 1.0), L = log(J2) / 2, c = 2);
    X[i, 1] = L; X[i, 2] = 1;
    for(k = 1, K, for(p = 0, P, c++; X[i, c] = L^p / J2^k));
    Y[i] = fval(M));
  my(sol = if(n == nb, matsolve(X, Y), matsolve(X~ * X, X~ * Y)));
  [sol[1], sol[2]];
}
Atarget = -24 * zeta(3)^2 - 62 * zeta(6);
Btarget = 4 * zeta(4) * zeta(3) - 20 * zeta(2) * zeta(5) - 175 * zeta(7);
f = fileopen("PROJECT/ma_a/referee_calc/C7_check/out_kv_largeM.txt", "w");
filewrite(f, Str("target A = -24 z3^2 - 62 z6 = ", precision(Atarget, 30)));
filewrite(f, Str("target B = 4 z4 z3 - 20 z2 z5 - 175 z7 = ", precision(Btarget, 30)));
Btarget = Btarget + Atarget * Euler;
filewrite(f, Str("target B + A*EulerGamma (printed ln j read as ln j + gamma_E) = ", precision(Btarget, 30)));
{foreach([[4, 3, 200, 2400], [6, 3, 200, 2400], [8, 4, 300, 2400], [10, 4, 400, 2400], [8, 5, 200, 2000]], cfg,
  my(K = cfg[1], P = cfg[2], m0 = cfg[3], m1 = cfg[4], nb = 2 + K * (P + 1),
     Ms = vector(nb, i, 2 * floor((m0 + (i - 1) * (m1 - m0) / (nb - 1)) / 2)), r = fitA(Ms, K, P));
  filewrite(f, Str("K=", K, " P=", P, " M in [", m0, ",", m1, "] npts=", #Ms,
     "  A=", precision(r[1], 25), "  A-target=", precision(r[1] - Atarget, 5),
     "  B=", precision(r[2], 25), "  B-target=", precision(r[2] - Btarget, 5))));}
\\ single-point values for inspection
foreach([100, 101, 1000, 1001, 2400], M, filewrite(f, Str("f(", M, ") = ", precision(fval(M), 30))));
fileclose(f);
print("large-M fit written");
quit;


==> anc/numbers/deposit/R6/C7_check/kv_formula.gp <==
\\ generated by parse_kv.py from 2103.16420 v1 (checked identical to 2409.09463 v2)
\\ (N_c^2/48) gamma^{(3)}_{uni,np}(M) = sum_RAT c*BS_a(M) + zeta3*sum_Z3 c*BS_a(M) - 40*zeta5*BS_1(M)^2
KV_RAT = [[8,[5,2]],[-8,[4,3]],[-16,[1,2,4]],[-8,[1,3,3]],[8,[1,4,2]],[16,[1,5,1]],[-24,[2,2,3]],[8,[2,3,2]],[16,[2,4,1]],[48,[3,1,3]],[-24,[3,2,2]],[-8,[3,3,1]],[8,[4,1,2]],[24,[4,2,1]],[-48,[5,1,1]],[32,[1,1,1,4]],[16,[1,1,2,3]],[-32,[1,1,3,2]],[-16,[1,1,4,1]],[-4,[1,2,1,3]],[12,[1,2,2,2]],[24,[1,2,3,1]],[-56,[1,3,1,2]],[-12,[1,3,2,1]],[36,[1,4,1,1]],[-12,[2,1,1,3]],[-4,[2,1,2,2]],[4,[2,2,2,1]],[12,[2,3,1,1]],[-32,[3,1,1,2]],[-32,[3,1,2,1]],[48,[3,2,1,1]],[16,[4,1,1,1]],[16,[1,1,1,2,2]],[-48,[1,1,1,3,1]],[16,[1,1,2,1,2]],[-16,[1,1,2,2,1]],[32,[1,1,3,1,1]],[32,[1,2,1,1,2]],[8,[1,2,1,2,1]],[-56,[1,2,2,1,1]],[16,[1,3,1,1,1]],[16,[2,1,1,1,2]],[16,[2,1,1,2,1]],[-16,[2,1,2,1,1]],[-16,[2,2,1,1,1]]];
KV_Z3 = [[64,[4]],[-72,[1,3]],[-24,[2,2]],[-32,[3,1]],[32,[1,1,2]],[40,[1,2,1]],[-8,[2,1,1]]];
KV_Z5 = -40;


==> anc/numbers/deposit/R6/C7_check/moments_compare.py <==
#!/usr/bin/env python3
"""Compare the moments of the all-j formula of arXiv:2103.16420 (computed exactly by kv_eval.gp,
file out_kv_moments.txt) with the moments printed in
  2103.16420 v1, eqs. (guniM4)-(guniM18)   [j = 4..18, as (N_c^2/48) gamma_np],
  2409.09463 v2, eq. (unij20)              [j = 20],
  1910.09428,   gamma_l^{(1,4)}, l = 2,4,6,8  [Fleury-Pereira, full 1/N_c^2 coefficient].
All printed values are parsed from the TeX sources, none is retyped.
"""
import re
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr, standard_transformations, implicit_multiplication_application

SRC = "PROJECT/ma_a/referee_calc/C7_check/src"
OUT = "PROJECT/ma_a/referee_calc/C7_check"
z3, z5 = sp.symbols("z3 z5")
TR = standard_transformations + (implicit_multiplication_application,)

def latex_to_expr(s):
    s = re.sub(r"%[^\n]*", "", s)
    s = s.replace(r"\frac{48}{N_c^2}", "")
    for tok in [r"\nonumber", r"\\", "&&", "{}", r"\,", r"\left", r"\right", r"\bigg", r"\Big", r"\qquad", r"\quad", "&"]:
        s = s.replace(tok, " ")
    s = re.sub(r"\\frac\{([^{}]+)\}\{([^{}]+)\}", r"((\1)/(\2))", s)
    s = re.sub(r"\\zt\b|\\z3|\\zeta_3|\\zeta_\{3\}", " z3 ", s)
    s = re.sub(r"\\zf\b|\\z5|\\zeta_5|\\zeta_\{5\}", " z5 ", s)
    s = " ".join(s.split()).rstrip(",.").strip()
    s = s.rstrip(",.").strip()
    return sp.nsimplify(parse_expr(s, transformations=TR, local_dict={"z3": z3, "z5": z5}), rational=True)

def split(e):
    e = sp.expand(e)
    return (e.subs({z3: 0, z5: 0}), e.coeff(z3), e.coeff(z5))

t1 = open(f"{SRC}/2103.16420/NPN4v1.tex").read()
printed = {}
for j in [4, 6, 8, 10, 12, 14, 16, 18]:
    m = re.search(r"\\gamma_\{\\mathrm \{uni,np\}\}\^\{\(3\)\}\(%d\)\s*&\s*=\s*&(.*?)\\label\{guniM%d\}" % (j, j), t1, re.S)
    if m is None:
        m = re.search(r"\\gamma_\{\\mathrm \{uni,np\}\}\^\{\(3\)\}\(%d\)\s*=(.*?)\\label\{guniM%d\}" % (j, j), t1, re.S)
    printed[j] = split(latex_to_expr(m.group(1)))
t2 = open(f"{SRC}/2409.09463/paperv2.tex").read()
m = re.search(r"\\gamma_\{\\mathrm\{uni\},\\mathrm\{np\}\}\^\{\(3\)\}\(20\)&=&(.*?)\\label\{unij20\}", t2, re.S)
printed[20] = split(latex_to_expr(m.group(1)))
t3 = open(f"{SRC}/1910.09428/NonPlanarArXiv.tex").read()
fp = {}
for l in [2, 4, 6, 8]:
    m = re.search(r"\\gamma_%d\^\{\(1,4\)\}\s*&=(.*?)(?:\\nonumber|\\end\{align\})" % l, t3, re.S)
    fp[l] = split(latex_to_expr(m.group(1)))

computed = {}
for line in open(f"{OUT}/out_kv_moments.txt"):
    d = dict(kv.split("=") for kv in line.split())
    computed[int(d["j"])] = (sp.Rational(d["rat"]), sp.Rational(d["z3"]), sp.Rational(d["z5"]))

lines = []
ok = True
for j in sorted(printed):
    same = printed[j] == computed[j]
    ok &= same
    lines.append(f"j={j:2d} (M={j-2:2d}): formula == printed (2103.16420 / 2409.09463): {same}   "
                 f"[rat, z3, z5] = {[str(x) for x in computed[j]]}")
for l in sorted(fp):
    kv48 = tuple(48 * x for x in printed[l + 2])
    same = fp[l] == kv48
    ok &= same
    lines.append(f"FP l={l} vs KV j={l+2} times 48:  FP={[str(x) for x in fp[l]]}  48*KV={[str(x) for x in kv48]}  literal equality: {same}")
lines.append(f"ALL EQUAL: {ok}")
open(f"{OUT}/out_moments_compare.txt", "w").write("\n".join(lines) + "\n")
print("\n".join(lines))


==> anc/numbers/deposit/R6/C7_check/normalization_checks.py <==
#!/usr/bin/env python3
"""Normalization checks for the twist-two anomalous dimension of N=4 SYM across six held sources.

Common normalization: g^2 = lambda/(16 pi^2) = g_YM^2 N_c/(16 pi^2);
P = splitting-function normalization, one-loop P = -4 g^2 S_1(M), M = Lorentz spin (j - 2 in KL/KV);
Delta - Delta_0 = -2 P  (one loop: 8 g^2 S_1(M)).

Sections
 A  one loop, every source;
 B  two and three loops: Kotikov-Lipatov 16 Q(M) against Staudacher -2 E_2(M); Staudacher's
    E_0, E_2, E_4 against his own Bethe-ansatz table (M = 2, 4, 6);
 C  double-log point at two loops from Kotikov-Lipatov's own expansion (dg2.1, dg2.4, dg2.5):
    S~ = P(P - omega) + 4 g^2;
 D  large-M limit against the cusp (HKM ancillary file, Huber et al. eq. (cusp)) at one, two,
    three loops (P -> -Gamma ln M) and at four loops for the non-planar part of arXiv:2103.16420;
 E  group factor d_A d_A / N_A in SU(2), SU(3) from explicit generators;
 F  Konishi non-planar value (KV and FP) and the leading non-planar double-log pole of KV
    converted to P and to S~.
"""
from fractions import Fraction as Fr
import math, itertools, re
import mpmath as mp
import numpy as np
import sympy as sp

OUT = "PROJECT/ma_a/referee_calc/C7_check"
SRC = OUT + "/src"
log = []
def say(*a):
    s = " ".join(str(x) for x in a)
    print(s); log.append(s)

# ---------------------------------------------------------------- harmonic sums
def hsum_vec(idx, M, num=Fr):
    """S_{idx}(m) for m = 0..M, indices may be negative: sign(a)^j / j^|a|."""
    v = [num(1)] * (M + 1)
    for a in reversed(idx):
        w = [num(0)] * (M + 1)
        acc = num(0)
        for j in range(1, M + 1):
            term = (num(-1) if (a < 0 and j % 2) else num(1)) / (num(j) ** abs(a))
            acc += term * v[j]
            w[j] = acc
        v = w
    return v
def S(M, *idx, num=Fr):
    return hsum_vec(list(idx), M, num)[M]

# ---------------------------------------------------------------- A: one loop
say("== A. one loop: Delta - Delta_0 coefficient of g^2, target 8 S_1(M)")
for M in [1, 2, 3, 4, 6, 8]:
    S1 = S(M, 1)
    # KL hep-ph/0208220: gamma(j) = (g^2 N/16pi^2) * 4(psi(1) - psi(j-1)), P-normalized (d f/d ln Q^2 = gamma f)
    j = M + 2
    kl_P = 4 * (mp.digamma(1) - mp.digamma(j - 1))           # coefficient of hat a = g^2
    kl_D = -2 * kl_P
    # Staudacher hep-th/0412188: Delta - Delta_0 = gS^2 E_0, gS^2 = lambda/8pi^2 = 2 g^2, E_0 = 4 Sigma_1(M)
    st_D = 2 * 4 * S1
    # KV 2103.16420 v1 eq. (gammauni0): gamma^(0)_uni(j) = -4 S_1(j) as printed, with j = M + 2;
    # 2409.09463 v2 eq. (gammauni0): -4 S_1(j-2) = -4 S_1(M).
    kv_v1_D = -2 * (-4 * S(j, 1))
    kv_v2_D = -2 * (-4 * S1)
    say(f" M={M}: 8 S_1 = {8*S1}  KL -> {mp.nstr(kl_D, 12)}  Staudacher -> {st_D}  "
        f"KV 2409 v2 -> {kv_v2_D}  KV 2103 v1 as printed (S_1(j)) -> {kv_v1_D}")
say(" HKM 1911.10174: Gamma^(1) = (alpha_s N/pi) = lambda/(4 pi^2) = 4 g^2; gamma(S) = 2 Gamma log S -> 8 g^2 log S,")
say("   the large-M form of 8 g^2 S_1(M) = 8 g^2 (log M + gamma_E + ...): coefficient of log M agrees (8).")
say(" FP 1910.09428 prints no one-loop number; its stated a = g_YM^2 N/(4 pi^2) = 4 g^2.")
say(" Paper Sect. 7 normalization: P one-loop = -4 a C_A S_1(M) = -4 g^2 S_1(M) (a C_A = g^2): equal to KL's gamma_uni.")
say(" Konishi (M=2): Delta - Delta_0 = 12 g^2 (Staudacher table E_0 = 6 times gS^2 = 2 g^2), P = -6 g^2.")

# ---------------------------------------------------------------- B: two and three loops
say("\n== B. two and three loops")
def Q_KL(M):   # hep-ph/0208220 eq. (1a): gamma^NLO(j) = 16 Q(j-2), coefficient of hat a^2 (P-normalized)
    return Fr(1, 2) * (S(M, 3) + S(M, -3)) + S(M, 1) * (S(M, 2) + S(M, -2)) - S(M, -2, 1)
def E2_St(M):  # hep-th/0412188 eq. (klov)
    return -4 * (S(M, 3) + S(M, -3) - 2 * S(M, -2, 1) + 2 * S(M, 1) * (S(M, 2) + S(M, -2)))
def E4_St(M, num=Fr):
    s = lambda *i: S(M, *i, num=num)
    inner = (2 * s(-3) * s(2) - s(5) - 2 * s(-2) * s(3) - 3 * s(-5) + 24 * s(-2, 1, 1, 1)
             + 6 * (s(-4, 1) + s(-3, 2) + s(-2, 3))
             - 12 * (s(-3, 1, 1) + s(-2, 1, 2) + s(-2, 2, 1))
             - (s(2) + 2 * s(1) ** 2) * (3 * s(-3) + s(3) - 2 * s(-2, 1))
             - s(1) * (8 * s(-4) + s(-2) ** 2 + 4 * s(2) * s(-2) + 2 * s(2) ** 2 + 3 * s(4)
                       - 12 * s(-3, 1) - 10 * s(-2, 2) + 16 * s(-2, 1, 1)))
    return -8 * inner
ok = all(16 * Q_KL(M) == -2 * E2_St(M) for M in range(1, 13))
say(f" P_2 from KL (16 Q(M)) equals P_2 from Staudacher (-(gS^2)^2 E_2 / 2 / g^4 = -2 E_2) for M = 1..12: {ok}")
table = {2: (6, -12, 42), 4: (Fr(25, 3), Fr(-925, 54), Fr(241325, 3888)),
         6: (Fr(49, 5), Fr(-45619, 2250), Fr(300642097, 4050000))}
for M, (e0, e2, e4) in table.items():
    mine = (4 * S(M, 1), E2_St(M), E4_St(M))
    say(f" M={M}: (E_0,E_2,E_4) from eq. (klov) = {tuple(str(x) for x in mine)}; Bethe-ansatz table = {(e0, str(e2), str(e4))}; equal: {mine == (e0, e2, e4)}")
say(" Konishi in common normalization: Delta-Delta_0 = 12 g^2 - 48 g^4 + 336 g^6 ;  P = -6 g^2 + 24 g^4 - 168 g^6")
say(f"   (from E = (6,-12,42) and gS^2 = 2 g^2: 2*6={2*6}, 4*(-12)={4*-12}, 8*42={8*42}; KL 16 Q(2) = {16*Q_KL(2)})")

# ---------------------------------------------------------------- C: double-log point at two loops
say("\n== C. double-log point M = -2 + omega, Kotikov-Lipatov expansions")
mp.mp.dps = 80
z2 = mp.zeta(2)
x = mp.mpf(-1) + mp.mpf("1e-15")                 # M + 1 = -1 + w ; use w = x + 1 exactly
w = x + 1
S1_cont = mp.digamma(x) + mp.euler               # S_1(M) = psi(M+1) + gamma_E continued
say(f" S_1(-2+w) + 1/w at w=1e-15: {mp.nstr(S1_cont + 1 / w, 20)}  (KL dg2.1, r=0: S_1(1) = 1)")
d = (S1_cont + 1 / w - 1) / w
say(f" [S_1(-2+w) + 1/w - 1]/w at w=1e-15: {mp.nstr(d, 20)}  vs 1 + zeta_2 = {mp.nstr(1 + z2, 20)} (KL: hat S_2(1) = zeta_2 + S_2(1))")
om, g2, Z2 = sp.symbols("omega g2 zeta2")
S2hat1 = Z2 + 1
P1 = 4 * (1 / om - 1 - S2hat1 * om)                   # KL dg2.4, r = 0
P2 = 16 * (1 / om**3 - 2 / om**2 - S2hat1 / om)       # KL dg2.5, r = 0 (O(omega^0) not needed)
P = g2 * P1 + g2**2 * P2
St = sp.expand(P * (P - om) + 4 * g2)
c_g4 = sp.expand(St.coeff(g2, 2))
c_g2 = sp.expand(St.coeff(g2, 1))
say(f" S~ at g^2: {sp.simplify(c_g2)}   (omega^0 and below vanish)")
say(f" S~ at g^4, omega^-2, omega^-1, omega^0: {c_g4.coeff(om, -2)}, {c_g4.coeff(om, -1)}, {c_g4.coeff(om, 0)}")
say(" -> the double-log equation P(P-omega) + 4 g^2 = 0 holds for KL's gamma_uni (P normalization, g^2) at")
say("    leading and next-to-leading pole order through two loops; first nonzero term -16 zeta_2 g^4 omega^0.")

# ---------------------------------------------------------------- D: cusp
say("\n== D. large-M limit and the cusp anomalous dimension")
N, g = sp.symbols("N g", positive=True)
aS, CA, CR, C4A, Z = sp.symbols("aS CA CR C4A Z")
txt = open(f"{SRC}/1911.10174/anc/HKM_GammaC_N4sYM.txt").read().strip()
txt = re.sub(r"Z\[(\d)\]", r"zeta(\1)", txt)
G = sp.sympify(txt, locals={"aS": aS, "CA": CA, "CR": CR, "C4A": C4A, "zeta": sp.zeta})
# aS = alpha_s/pi = g_YM^2/(4 pi^2) = 4 g^2/N ; adjoint Wilson line: CR = CA = N ; C4A = d_A d_A / N_A
G = sp.expand(G.subs({aS: 4 * g**2 / N, CA: N, CR: N, C4A: N**2 * (N**2 + 36) / 24}))
Gam = {n: sp.expand(G.coeff(g, 2 * n)) for n in range(1, 5)}
for n in range(1, 4):
    say(f" HKM Gamma^({n}) in g^{2*n}: {sp.nsimplify(Gam[n])}")
G4 = sp.expand(Gam[4])
G4pl, G4np = sp.expand(G4.coeff(N, 0)), sp.expand(G4.coeff(N, -2))
say(f" HKM Gamma^(4): planar {G4pl} ; coefficient of 1/N^2: {G4np}")
t = open(f"{SRC}/1912.13459/neq4cusp.tex").read()
m = re.search(r"\\Gamma_4\^\{\\mathcal\{N\} = 4\} = (.*?)\.\n\\end\{align\}", t, re.S)
say(f" Huber et al. eq. (cusp) as printed: {' '.join(m.group(1).split())}")
z3s, z2s, z6s = sp.zeta(3), sp.zeta(2), sp.zeta(6)
hub_pl = -32 * z3s**2 - sp.Rational(7008, 35) * (sp.pi**2 / 6)**3
hub_np = -576 * z3s**2 - sp.Rational(11904, 35) * (sp.pi**2 / 6)**3
say(f" Huber planar - HKM planar = {sp.simplify(hub_pl - G4pl)} ; Huber np - HKM np = {sp.simplify(hub_np - G4np)}")
G4np_z6 = sp.nsimplify(sp.expand(G4np.subs(sp.pi, (945 * sp.Symbol('Z6')) ** sp.Rational(1, 6))))
say(f" Gamma_np^(4) = (-576 zeta3^2 - 1488 zeta6) g^8/N^2 ? {sp.simplify(G4np - (-576*z3s**2 - 1488*z6s)) == 0}")

# large-M behaviour of P at one to three loops, numerically (even M), P_n -> -Gamma^(n) log M + const
def lncoef(fun, Ms):
    vals = [fun(M) for M in Ms]
    # fit a log M + b + c/M + d log M / M
    A = np.array([[math.log(M), 1.0, 1.0 / M, math.log(M) / M] for M in Ms])
    sol = np.linalg.lstsq(A, np.array(vals), rcond=None)[0]
    return sol[0]
Ms = [4000, 8000, 16000, 32000, 64000]
c1 = lncoef(lambda M: float(-4 * S(M, 1, num=float)), Ms)
c2 = lncoef(lambda M: float(16 * (0.5 * (S(M, 3, num=float) + S(M, -3, num=float)) + S(M, 1, num=float) * (S(M, 2, num=float) + S(M, -2, num=float)) - S(M, -2, 1, num=float))), Ms)
c3 = lncoef(lambda M: float(-4 * E4_St(M, num=float)), [2000, 4000, 8000, 16000])
say(f" log M coefficient of P_1 = -4 S_1        : {c1:.8f}   -Gamma^(1) = {-float(Gam[1]):.8f}")
say(f" log M coefficient of P_2 = 16 Q (KL)      : {c2:.8f}   -Gamma^(2) = {-float(Gam[2]):.8f}")
say(f" log M coefficient of P_3 = -4 E_4 (Staud.): {c3:.6f}   -Gamma^(3) = {-float(Gam[3]):.6f}")
say(" -> P = -Gamma_cusp log M + O(1) at one, two and three loops with the HKM normalization of Gamma;")
say("    equivalently Delta - Delta_0 = 2 Gamma log M, as HKM state.")
A_kv = -24 * z3s**2 - 62 * z6s       # 2103.16420 eq. (largejlimit), coefficient of ln j in (N^2/48) gamma_np
say(f" KV eq. (largejlimit): (N^2/48) gamma_np -> (-24 zeta3^2 - 62 zeta6) ln j ; kv_eval.gp reproduces this from")
say("   the all-j formula to 50 digits (even M), with the constant read as printed constant + A*gamma_E.")
r = sp.simplify(48 * A_kv / G4np)
say(f" ratio  48*(-24 zeta3^2 - 62 zeta6) / Gamma_np^(4)  = {r}")
say(f" ratio  48*(-24 zeta3^2 - 62 zeta6) / (-Gamma_np^(4)) [what P would give] = {sp.simplify(-r)}")
say(" -> KV's printed four-loop non-planar gamma behaves as +2 Gamma_np ln j: it is Delta - Delta_0, i.e. -2 P,")
say("    although KV's stated one-loop term -4 S_1 is the P sign convention (factor -2 inconsistency inside KV).")

# ---------------------------------------------------------------- E: group factor
say("\n== E. d_A^{abcd} d_A^{abcd} / N_A in SU(N) from explicit generators")
def su_gens(n):
    T = []
    for i in range(n):
        for k in range(i + 1, n):
            A = np.zeros((n, n), complex); A[i, k] = A[k, i] = 0.5; T.append(A)
            B = np.zeros((n, n), complex); B[i, k] = -0.5j; B[k, i] = 0.5j; T.append(B)
    for l in range(1, n):
        D = np.zeros((n, n), complex)
        for i in range(l): D[i, i] = 1
        D[l, l] = -l
        T.append(D / math.sqrt(2 * l * (l + 1)))
    return T
for n in [2, 3]:
    T = su_gens(n); NA = len(T)
    f = np.zeros((NA, NA, NA))
    for a in range(NA):
        for b in range(NA):
            C = T[a] @ T[b] - T[b] @ T[a]
            for c in range(NA):
                f[a, b, c] = np.real(-2j * np.trace(C @ T[c]))
    F = [-1j * f[a] for a in range(NA)]            # (F^a)_{bc} = -i f^{abc}
    d = np.zeros((NA,) * 4)
    for a, b, c, e in itertools.product(range(NA), repeat=4):
        if not (a <= b <= c <= e): continue
        val = np.mean([np.trace(F[p[0]] @ F[p[1]] @ F[p[2]] @ F[p[3]]) for p in itertools.permutations((a, b, c, e))]).real
        for p in set(itertools.permutations((a, b, c, e))):
            d[p] = val
    dd = np.einsum("abcd,abcd->", d, d) / NA
    say(f" SU({n}): d_A d_A/N_A = {dd:.10f} ; N^2(N^2+36)/24 = {n*n*(n*n+36)/24:.10f} ; C_A^4/24 = {n**4/24:.6f} ; "
        f"difference = {dd - n**4/24:.10f} = 3N^2/2 = {1.5*n*n}")
say(" -> the 1/N^2 coefficient of g^8 d_A d_A/(N_A N^4) is 3/2 = (1/32)*48, the '48/N_c^2' of KV.")

# ---------------------------------------------------------------- F: Konishi and the double-log pole
say("\n== F. conversions")
z5s, z2v = sp.zeta(5), sp.zeta(2)
kv_kon = -360 * 48 * z5s          # KV eq. (guniM4) times N^2: coefficient of g^8/N^2 as printed
fp_kon = -17280 * z5s             # FP gamma_2^{(1,4)}: coefficient of a^4/N^2 (a stated = 4 g^2)
say(f" Konishi, KV printed (N^2 x gamma_np(4)) = {kv_kon} ; FP printed gamma_2^(1,4) = {fp_kon} ; literally equal: {sp.simplify(kv_kon-fp_kon)==0}")
say(f"   KV in common normalization (Delta-Delta_0 per cusp): {kv_kon} g^8/N^2  ->  P_np(M=2) = {-kv_kon/2} g^8/N^2")
say(f"   FP read with its stated a = 4 g^2: Delta-Delta_0 = {256*fp_kon} g^8/N^2 (256 x KV)  ->  inconsistent with KV")
say(f"   FP read with a -> g^2 (the reading forced by the literal agreement with KV): P_np(M=2) = {-fp_kon/2} g^8/N^2")
say(f"   Sign check: FP defines Delta = Delta_0 + sum a^l gamma, so its numbers are Delta-Delta_0; a P-normalized")
say(f"   KV value would be -1/2 of a Delta-Delta_0 value, so the literal agreement excludes a P reading of KV's")
say(f"   four-loop numbers independently of the cusp.")
c5 = sp.Integer(192)              # KV eq. (DLlimit): (N^2/48) gamma_np = 192 zeta2/omega^5 + ...
gam_np = 48 * c5                  # coefficient of zeta2 g^8/(N^2 omega^5) in Delta - Delta_0
P_np = -gam_np / 2
S_np = -P_np                      # S~ = P(P-omega) + 4g^2 ; at g^8 the non-planar part enters only via -omega P_4
say(f" KV double-log pole: (N^2/48) gamma_np = 192 zeta2/omega^5 -> Delta-Delta_0: {gam_np} zeta2 g^8/(N^2 omega^5)")
say(f"   P_np = {P_np} zeta2 g^8/(N^2 omega^5) ;  S~_np = -omega P_np = {S_np} zeta2 g^8/(N^2 omega^4)")
say(f"   if KV's stated P normalization were taken literally: P_np = +{gam_np} -> S~ = {-gam_np} (wrong sign, twice the size)")
a = sp.symbols("a")
say(f"   in a = g_YM^2/(16pi^2): g^8/N^2 = a^4 N^2 ; {S_np} N^2 = 3072 (d_A d_A/N_A - C_A^4/24) with 3N^2/2: {sp.simplify(3072*sp.Rational(3,2)) == S_np}")
open(f"{OUT}/out_normalization_checks.txt", "w").write("\n".join(log) + "\n")


==> anc/numbers/deposit/R6/C7_check/out_kv_eval.log <==
exact moments written
large-M fit written

real	0m17.794s
user	0m6.759s
sys	0m0.227s


==> anc/numbers/deposit/R6/C7_check/out_kv_largeM.txt <==
target A = -24 z3^2 - 62 z6 = -97.753849005443068276228553538404780582
target B = 4 z4 z3 - 20 z2 z5 - 175 z7 = -205.370622869622249210086431183995445780
target B + A*EulerGamma (printed ln j read as ln j + gamma_E) = -261.795675819983116608521167314559760109
K=4 P=3 M in [200,2400] npts=18  A=-97.753849005443068276228553911880379221  A-target=-3.734755986390305705 E-25  B=-261.795675819983116608521163074194183109  B-target=4.240365576998764418 E-24
K=6 P=3 M in [200,2400] npts=26  A=-97.753849005443068276228553538404780722  A-target=-1.3983068736767974432 E-34  B=-261.795675819983116608521167314559758420  B-target=1.6874723727495503248 E-33
K=8 P=4 M in [300,2400] npts=42  A=-97.753849005443068276228553538404780582  A-target=2.659647609069569521 E-44  B=-261.795675819983116608521167314559760109  B-target=-3.717108477455561422 E-43
K=10 P=4 M in [400,2400] npts=52  A=-97.753849005443068276228553538404780582  A-target=2.808214474927724001 E-53  B=-261.795675819983116608521167314559760109  B-target=-4.086069968145104818 E-52
K=8 P=5 M in [200,2000] npts=50  A=-97.753849005443068276228553538404780582  A-target=2.8202364751257057038 E-42  B=-261.795675819983116608521167314559760109  B-target=-4.277096122944780363 E-41
f(100) = -712.78580750420351873550951051988484196
f(101) = -713.28042939969086177108725525130568249
f(1000) = -937.11131745530381587903986045883131780
f(1001) = -937.19938283594529784849576003412098627
f(2400) = -1022.65769241645150143715909392299865416


==> anc/numbers/deposit/R6/C7_check/out_kv_moments.txt <==
M=1 j=3 rat=0 z3=0 z5=-160 BS1=2
M=2 j=4 rat=0 z3=0 z5=-360 BS1=3
M=3 j=5 rat=40/3 z3=1480/9 z5=-4840/9 BS1=11/3
M=4 j=6 rat=175/3 z3=1750/9 z5=-6250/9 BS1=25/6
M=5 j=7 rat=1792/25 z3=14357/45 z5=-37538/45 BS1=137/30
M=6 j=8 rat=66493/600 z3=10633/30 z5=-4802/5 BS1=49/10
M=7 j=9 rat=490781699/3969000 z3=1426567/3150 z5=-263538/245 BS1=363/70
M=8 j=10 rat=220854227/1411200 z3=27357/56 z5=-579121/490 BS1=761/140
M=9 j=11 rat=2429717821201/14402707200 z3=81425377/142884 z5=-50822641/39690 BS1=7129/1260
M=10 j=12 rat=28337309747461/144027072000 z3=345385183/571536 z5=-54479161/39690 BS1=7381/1260
M=11 j=13 rat=90755885667169489/435681892800000 z3=529486096087/785862000 z5=-7007531521/4802490 BS1=83711/13860
M=12 j=14 rat=9657407179406311/41493513600000 z3=158654990663/224532000 z5=-7399612441/4802490 BS1=86021/13860
M=13 j=15 rat=56393904565826406811/231409325347200000 z3=24637209501901/32108076000 z5=-1313299956049/811620810 BS1=1145993/180180
M=14 j=16 rat=74429504651244877/280496151936000 z3=205108095887/256864608 z5=-1372958223289/811620810 BS1=1171733/180180
M=15 j=17 rat=474212907531653444810057/1719756969538608000000 z3=17436868523346499/20452844412000 z5=-1429834803049/811620810 BS1=1195757/180180
M=16 j=18 rat=8122582838282649980649377/27516111512617728000000 z3=72169501556777041/81811377648000 z5=-5936819760481/3246483240 BS1=2436559/360360
M=17 j=19 rat=404339367822134998446840893/1325359371191087232000000 z3=1294683386758644347/1390793420016000 z5=-1775966959381729/938233656360 BS1=42142223/6126120
M=18 j=20 rat=1399928337444356711866218313/4337539760261740032000000 z3=27787856664398189/28974862917000 z5=-203755669038601/104248184040 BS1=14274301/2042040


==> anc/numbers/deposit/R6/C7_check/out_moments_compare.txt <==
j= 4 (M= 2): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['0', '0', '-360']
j= 6 (M= 4): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['175/3', '1750/9', '-6250/9']
j= 8 (M= 6): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['66493/600', '10633/30', '-4802/5']
j=10 (M= 8): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['220854227/1411200', '27357/56', '-579121/490']
j=12 (M=10): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['28337309747461/144027072000', '345385183/571536', '-54479161/39690']
j=14 (M=12): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['9657407179406311/41493513600000', '158654990663/224532000', '-7399612441/4802490']
j=16 (M=14): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['74429504651244877/280496151936000', '205108095887/256864608', '-1372958223289/811620810']
j=18 (M=16): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['8122582838282649980649377/27516111512617728000000', '72169501556777041/81811377648000', '-5936819760481/3246483240']
j=20 (M=18): formula == printed (2103.16420 / 2409.09463): True   [rat, z3, z5] = ['1399928337444356711866218313/4337539760261740032000000', '27787856664398189/28974862917000', '-203755669038601/104248184040']
FP l=2 vs KV j=4 times 48:  FP=['0', '0', '-17280']  48*KV=['0', '0', '-17280']  literal equality: True
FP l=4 vs KV j=6 times 48:  FP=['2800', '28000/3', '-100000/3']  48*KV=['2800', '28000/3', '-100000/3']  literal equality: True
FP l=6 vs KV j=8 times 48:  FP=['132986/25', '85064/5', '-230496/5']  48*KV=['132986/25', '85064/5', '-230496/5']  literal equality: True
FP l=8 vs KV j=10 times 48:  FP=['220854227/29400', '164142/7', '-13898904/245']  48*KV=['220854227/29400', '164142/7', '-13898904/245']  literal equality: True
ALL EQUAL: True


==> anc/numbers/deposit/R6/C7_check/out_normalization_checks.txt <==
== A. one loop: Delta - Delta_0 coefficient of g^2, target 8 S_1(M)
 M=1: 8 S_1 = 8  KL -> 8.0  Staudacher -> 8  KV 2409 v2 -> 8  KV 2103 v1 as printed (S_1(j)) -> 44/3
 M=2: 8 S_1 = 12  KL -> 12.0  Staudacher -> 12  KV 2409 v2 -> 12  KV 2103 v1 as printed (S_1(j)) -> 50/3
 M=3: 8 S_1 = 44/3  KL -> 14.6666666667  Staudacher -> 44/3  KV 2409 v2 -> 44/3  KV 2103 v1 as printed (S_1(j)) -> 274/15
 M=4: 8 S_1 = 50/3  KL -> 16.6666666667  Staudacher -> 50/3  KV 2409 v2 -> 50/3  KV 2103 v1 as printed (S_1(j)) -> 98/5
 M=6: 8 S_1 = 98/5  KL -> 19.6  Staudacher -> 98/5  KV 2409 v2 -> 98/5  KV 2103 v1 as printed (S_1(j)) -> 761/35
 M=8: 8 S_1 = 761/35  KL -> 21.7428571429  Staudacher -> 761/35  KV 2409 v2 -> 761/35  KV 2103 v1 as printed (S_1(j)) -> 7381/315
 HKM 1911.10174: Gamma^(1) = (alpha_s N/pi) = lambda/(4 pi^2) = 4 g^2; gamma(S) = 2 Gamma log S -> 8 g^2 log S,
   the large-M form of 8 g^2 S_1(M) = 8 g^2 (log M + gamma_E + ...): coefficient of log M agrees (8).
 FP 1910.09428 prints no one-loop number; its stated a = g_YM^2 N/(4 pi^2) = 4 g^2.
 Paper Sect. 7 normalization: P one-loop = -4 a C_A S_1(M) = -4 g^2 S_1(M) (a C_A = g^2): equal to KL's gamma_uni.
 Konishi (M=2): Delta - Delta_0 = 12 g^2 (Staudacher table E_0 = 6 times gS^2 = 2 g^2), P = -6 g^2.

== B. two and three loops
 P_2 from KL (16 Q(M)) equals P_2 from Staudacher (-(gS^2)^2 E_2 / 2 / g^4 = -2 E_2) for M = 1..12: True
 M=2: (E_0,E_2,E_4) from eq. (klov) = ('6', '-12', '42'); Bethe-ansatz table = (6, '-12', '42'); equal: True
 M=4: (E_0,E_2,E_4) from eq. (klov) = ('25/3', '-925/54', '241325/3888'); Bethe-ansatz table = (Fraction(25, 3), '-925/54', '241325/3888'); equal: True
 M=6: (E_0,E_2,E_4) from eq. (klov) = ('49/5', '-45619/2250', '300642097/4050000'); Bethe-ansatz table = (Fraction(49, 5), '-45619/2250', '300642097/4050000'); equal: True
 Konishi in common normalization: Delta-Delta_0 = 12 g^2 - 48 g^4 + 336 g^6 ;  P = -6 g^2 + 24 g^4 - 168 g^6
   (from E = (6,-12,42) and gS^2 = 2 g^2: 2*6=12, 4*(-12)=-48, 8*42=336; KL 16 Q(2) = 24)

== C. double-log point M = -2 + omega, Kotikov-Lipatov expansions
 S_1(-2+w) + 1/w at w=1e-15: 1.0000000000000026449  (KL dg2.1, r=0: S_1(1) = 1)
 [S_1(-2+w) + 1/w - 1]/w at w=1e-15: 2.6449340668482262344  vs 1 + zeta_2 = 2.6449340668482264365 (KL: hat S_2(1) = zeta_2 + S_2(1))
 S~ at g^2: 4*omega*(omega*zeta2 + omega + 1)   (omega^0 and below vanish)
 S~ at g^4, omega^-2, omega^-1, omega^0: 0, 0, -16*zeta2
 -> the double-log equation P(P-omega) + 4 g^2 = 0 holds for KL's gamma_uni (P normalization, g^2) at
    leading and next-to-leading pole order through two loops; first nonzero term -16 zeta_2 g^4 omega^0.

== D. large-M limit and the cusp anomalous dimension
 HKM Gamma^(1) in g^2: 4
 HKM Gamma^(2) in g^4: -4*pi**2/3
 HKM Gamma^(3) in g^6: 44*pi**4/45
 HKM Gamma^(4): planar -292*pi**6/315 - 32*zeta(3)**2 ; coefficient of 1/N^2: -496*pi**6/315 - 576*zeta(3)**2
 Huber et al. eq. (cusp) as printed: -32 \zeta _3^2-\frac{7008}{35} \zeta _2^3 + \frac{1}{N_c^2}\bigg[-576 \zeta _3^2-\frac{11904}{35} \zeta _2^3\bigg]
 Huber planar - HKM planar = 0 ; Huber np - HKM np = 0
 Gamma_np^(4) = (-576 zeta3^2 - 1488 zeta6) g^8/N^2 ? True
 log M coefficient of P_1 = -4 S_1        : -4.00000000   -Gamma^(1) = -4.00000000
 log M coefficient of P_2 = 16 Q (KL)      : 13.15947205   -Gamma^(2) = 13.15947253
 log M coefficient of P_3 = -4 E_4 (Staud.): -95.244495   -Gamma^(3) = -95.244445
 -> P = -Gamma_cusp log M + O(1) at one, two and three loops with the HKM normalization of Gamma;
    equivalently Delta - Delta_0 = 2 Gamma log M, as HKM state.
 KV eq. (largejlimit): (N^2/48) gamma_np -> (-24 zeta3^2 - 62 zeta6) ln j ; kv_eval.gp reproduces this from
   the all-j formula to 50 digits (even M), with the constant read as printed constant + A*gamma_E.
 ratio  48*(-24 zeta3^2 - 62 zeta6) / Gamma_np^(4)  = 2
 ratio  48*(-24 zeta3^2 - 62 zeta6) / (-Gamma_np^(4)) [what P would give] = -2
 -> KV's printed four-loop non-planar gamma behaves as +2 Gamma_np ln j: it is Delta - Delta_0, i.e. -2 P,
    although KV's stated one-loop term -4 S_1 is the P sign convention (factor -2 inconsistency inside KV).

== E. d_A^{abcd} d_A^{abcd} / N_A in SU(N) from explicit generators
 SU(2): d_A d_A/N_A = 6.6666666667 ; N^2(N^2+36)/24 = 6.6666666667 ; C_A^4/24 = 0.666667 ; difference = 6.0000000000 = 3N^2/2 = 6.0
 SU(3): d_A d_A/N_A = 16.8750000000 ; N^2(N^2+36)/24 = 16.8750000000 ; C_A^4/24 = 3.375000 ; difference = 13.5000000000 = 3N^2/2 = 13.5
 -> the 1/N^2 coefficient of g^8 d_A d_A/(N_A N^4) is 3/2 = (1/32)*48, the '48/N_c^2' of KV.

== F. conversions
 Konishi, KV printed (N^2 x gamma_np(4)) = -17280*zeta(5) ; FP printed gamma_2^(1,4) = -17280*zeta(5) ; literally equal: True
   KV in common normalization (Delta-Delta_0 per cusp): -17280*zeta(5) g^8/N^2  ->  P_np(M=2) = 8640*zeta(5) g^8/N^2
   FP read with its stated a = 4 g^2: Delta-Delta_0 = -4423680*zeta(5) g^8/N^2 (256 x KV)  ->  inconsistent with KV
   FP read with a -> g^2 (the reading forced by the literal agreement with KV): P_np(M=2) = 8640*zeta(5) g^8/N^2
   Sign check: FP defines Delta = Delta_0 + sum a^l gamma, so its numbers are Delta-Delta_0; a P-normalized
   KV value would be -1/2 of a Delta-Delta_0 value, so the literal agreement excludes a P reading of KV's
   four-loop numbers independently of the cusp.
 KV double-log pole: (N^2/48) gamma_np = 192 zeta2/omega^5 -> Delta-Delta_0: 9216 zeta2 g^8/(N^2 omega^5)
   P_np = -4608 zeta2 g^8/(N^2 omega^5) ;  S~_np = -omega P_np = 4608 zeta2 g^8/(N^2 omega^4)
   if KV's stated P normalization were taken literally: P_np = +9216 -> S~ = -9216 (wrong sign, twice the size)
   in a = g_YM^2/(16pi^2): g^8/N^2 = a^4 N^2 ; 4608 N^2 = 3072 (d_A d_A/N_A - C_A^4/24) with 3N^2/2: True


==> anc/numbers/deposit/R6/C7_check/parse_kv.py <==
#!/usr/bin/env python3
"""Lift the all-j non-planar four-loop formula of arXiv:2103.16420 from the held TeX
sources (2103.16420 v1, eq. NPADFL, HSZ3ResS1, HSZ5ResS1; 2409.09463 v2, eq. npadres),
check that the two printings agree term by term, and emit a PARI/GP include file.

No coefficient is typed by hand: everything is parsed from the TeX.
"""
import re, sys, json
from fractions import Fraction

SRC = "PROJECT/ma_a/referee_calc/C7_check/src"
OUT = "PROJECT/ma_a/referee_calc/C7_check"

def strip_comments(t):
    return "\n".join(l for l in t.split("\n") if not l.lstrip().startswith("%"))

def terms(block, macro):
    """Return list of (coef, tuple(indices)) for '+c \\BS_{a,b}' patterns."""
    out = []
    # sign, optional \left./\left( decorations, integer, optional "\\,", macro possibly in braces,
    # subscript either {a,b,...} or a single digit
    pat = re.compile(r"([+-]?)\s*(?:\\left[.(]\s*)?(\d*)\s*(?:\\,)?\s*\{?\\" + macro +
                     r"\}?_(?:\{([0-9,]+)\}|([0-9]))")
    for m in pat.finditer(block):
        sgn = -1 if m.group(1) == "-" else 1
        c = int(m.group(2)) if m.group(2) else 1
        sub = m.group(3) if m.group(3) is not None else m.group(4)
        idx = tuple(int(x) for x in sub.split(","))
        out.append((sgn * c, idx))
    return out

# ---- 2103.16420 v1
t1 = strip_comments(open(f"{SRC}/2103.16420/NPN4v1.tex").read())
i0 = t1.index(r"\frac{\gamma_{{\mathrm{uni}},{\mathrm{np}},{\mathrm{rat}}}^{(3)}(\M)}{4}&=&")
i1 = t1.index(r"\label{NPADFL}")
rat1 = terms(t1[i0:i1], "BS")
j0 = t1.index(r"\label{HSZ3ResS1}")
j1 = t1.index(r"\end{equation}", j0)
z3blk = t1[j0:j1]
z3pref = re.search(r"=\s*\n?\s*(\d+)\\,\s*\\Big\(", z3blk)
z3_1 = terms(z3blk, "HBS")
k0 = t1.index(r"\label{HSZ5ResS1}")
k1 = t1.index(r"\end{equation}", k0)
z5blk = t1[k0:k1]
z5m = re.search(r"=\s*-\s*\\,(\d+)\\,\{\\mathbb S\}_\{1\}\^2\(\\M-2\)", z5blk)

# ---- 2409.09463 v2
t2 = strip_comments(open(f"{SRC}/2409.09463/paperv2.tex").read())
a0 = t2.index(r"\frac{N_c^2}{48}\,\gamma_{\mathrm {uni},\mathrm {np}}^{(3)}(j)&=&")
a1 = t2.index(r"\label{npadres}")
blk2 = t2[a0:a1]
b_z3 = blk2.index(r"+8\z3\left(")
b_z5 = blk2.index(r"-40\z5\BS_{1}^2")
rat2 = terms(blk2[:b_z3], "BS")
z3_2 = terms(blk2[b_z3:b_z5], "BS")

report = {}
report["n_rat_terms_2103"] = len(rat1)
report["n_rat_terms_2409"] = len(rat2)
report["rat_identical"] = (sorted(rat1) == sorted(rat2))
report["z3_terms_2103"] = z3_1
report["z3_terms_2409"] = z3_2
report["z3_identical"] = (sorted(z3_1) == sorted(z3_2))
report["z3_prefactor_2103"] = z3pref.group(1) if z3pref else None
report["z5_coef_2103"] = ("-" + z5m.group(1)) if z5m else None
report["rat_weights"] = sorted(set(sum(i) for _, i in rat1))
report["z3_weights"] = sorted(set(sum(i) for _, i in z3_1))
dup = [i for _, i in rat1]
report["rat_duplicates"] = len(dup) - len(set(dup))
print(json.dumps(report, indent=1, default=str))

assert report["rat_identical"] and report["z3_identical"]
assert report["z3_prefactor_2103"] == "8" and report["z5_coef_2103"] == "-40"
assert report["rat_weights"] == [7] and report["z3_weights"] == [4]

# rational part = 4 * sum(rat1); zeta3 part = 8 * sum(z3_1) * zeta3; zeta5 part = -40 BS_1^2 zeta5
def pari_vec(lst, pref):
    return "[" + ",".join(f"[{pref*c},{list(i)}]".replace(" ", "") for c, i in lst) + "]"

with open(f"{OUT}/kv_formula.gp", "w") as f:
    f.write("\\\\ generated by parse_kv.py from 2103.16420 v1 (checked identical to 2409.09463 v2)\n")
    f.write("\\\\ (N_c^2/48) gamma^{(3)}_{uni,np}(M) = sum_RAT c*BS_a(M) + zeta3*sum_Z3 c*BS_a(M) - 40*zeta5*BS_1(M)^2\n")
    f.write(f"KV_RAT = {pari_vec(rat1, 4)};\n")
    f.write(f"KV_Z3 = {pari_vec(z3_1, 8)};\n")
    f.write("KV_Z5 = -40;\n")
print("wrote", f"{OUT}/kv_formula.gp")


==> anc/numbers/deposit/R6/C9/c9_series.py <==
"""Truncated Laurent series in w with coefficients that are polynomials in P (= pi), exact rationals.

Used by f3_exact.py to expand the exact rational functions of (w, t, P), t = P tan(P w/2), at w = 0.
A series is (coef, H): coef = {w_power: {P_power: Fraction}}, valid for w-powers < H (O(w^H) unknown).
"""
from fractions import Fraction
import sympy as sp


def padd(a, b, s=1):
    out = dict(a)
    for k, v in b.items():
        out[k] = out.get(k, 0) + s * v
        if out[k] == 0:
            del out[k]
    return out


def pmul(a, b):
    out = {}
    for i, u in a.items():
        for j, v in b.items():
            out[i + j] = out.get(i + j, 0) + u * v
    return {k: v for k, v in out.items() if v != 0}


def sclean(c):
    return {k: v for k, v in c.items() if v}


def smul(A, B):
    (ca, Ha), (cb, Hb) = A, B
    va = min(ca) if ca else Ha
    vb = min(cb) if cb else Hb
    H = min(Ha + vb, Hb + va)
    out = {}
    for i, u in ca.items():
        for j, v in cb.items():
            if i + j < H:
                out[i + j] = padd(out.get(i + j, {}), pmul(u, v))
    return (sclean(out), H)


def sadd(A, B, s=1):
    (ca, Ha), (cb, Hb) = A, B
    H = min(Ha, Hb)
    out = {}
    for i, u in ca.items():
        if i < H:
            out[i] = padd(out.get(i, {}), u)
    for i, u in cb.items():
        if i < H:
            out[i] = padd(out.get(i, {}), u, s)
    return (sclean(out), H)


def sinv(A):
    """1/A for A whose lowest coefficient is a nonzero polynomial in P that is a monomial."""
    c, H = A
    v = min(c)
    lead = c[v]
    assert len(lead) == 1, ("leading coefficient not a monomial in P", lead)
    (pe, pc), = lead.items()
    # A = lead w^v (1 + X),  X = sum_{k>0} (c[v+k]/lead) w^k
    rel = H - v
    X = {}
    for k in range(1, rel):
        if v + k in c:
            X[k] = {pp - pe: Fraction(cc) / pc for pp, cc in c[v + k].items()}
    # 1/(1+X) = sum (-X)^j, to relative order rel
    inv = {0: {0: Fraction(1)}}
    term = {0: {0: Fraction(1)}}
    for _ in range(1, rel):
        new = {}
        for i, u in term.items():
            for j, x in X.items():
                if i + j < rel:
                    new[i + j] = padd(new.get(i + j, {}), pmul(u, x), -1)
        term = sclean(new)
        if not term:
            break
        for i, u in term.items():
            inv[i] = padd(inv.get(i, {}), u)
    out = {k - v: {pp - pe: cc / pc for pp, cc in u.items()} for k, u in inv.items()}
    return (sclean(out), rel - v)


_TAN = {}


def tan_series(H):
    """t = P tan(P w/2) as a series valid below w^H."""
    if H in _TAN:
        return _TAN[H]
    x = sp.Symbol('x')
    s = sp.series(sp.tan(x), x, 0, H + 1).removeO()
    c = {}
    for k in range(1, H, 2):
        ck = sp.Rational(s.coeff(x, k))
        if ck != 0:
            # P tan(P w/2) -> ck * P * (P w/2)^k
            c[k] = {k + 1: Fraction(int(ck.p), int(ck.q)) / (2 ** k)}
    _TAN[H] = (c, H)
    return _TAN[H]


def poly_series(poly_terms, H):
    """poly_terms: list of ((a, j, e), coeff) for coeff * w^a t^j P^e; returns series valid below w^H."""
    T = tan_series(H + 2)
    cache = {0: ({0: {0: Fraction(1)}}, H + 2)}
    out = ({}, H)
    for (a, j, e), cf in poly_terms:
        if j not in cache:
            k = max(cache)
            acc = cache[k]
            while k < j:
                acc = smul(acc, T)
                k += 1
                cache[k] = acc
        Tj = cache[j]
        cfr = Fraction(int(sp.Rational(cf).p), int(sp.Rational(cf).q))
        term = ({p + a: {pp + e: cc * cfr for pp, cc in u.items()} for p, u in Tj[0].items() if p + a < H}, H)
        out = sadd(out, term)
    return out


def expand_rational(expr, w, t, P, upto):
    """Laurent expansion of a rational function of (w, t, P) at w = 0, with t = P tan(P w/2).
    Returns dict {w_power: sympy polynomial in P} for all powers < upto (checked to be within precision)."""
    num, den = sp.fraction(sp.cancel(sp.together(expr)))
    if num == 0:
        return {}
    nt = sp.Poly(sp.expand(num), w, t, P).terms()
    dt = sp.Poly(sp.expand(den), w, t, P).terms()
    extra = 8
    while True:
        Hn = upto + extra + 40
        N_ = poly_series(nt, Hn)
        D_ = poly_series(dt, Hn)
        if not D_[0]:
            extra += 20
            continue
        vD = min(D_[0])
        # truncate denominator leading term must be a monomial in P (true here: powers of t and w)
        R = smul(N_, sinv(D_))
        if R[1] >= upto:
            break
        extra += 20
    Ps = sp.Symbol('P')
    res = {}
    for k, u in R[0].items():
        if k < upto:
            res[k] = sp.expand(sum(sp.Rational(cc.numerator, cc.denominator) * Ps ** pp for pp, cc in u.items()))
    return res


==> anc/numbers/deposit/R6/C9/d8_count_copy.py <==
# Main-session check of the D8 refinement: a new crossing-odd kernel R(y) = a^p y^n (n = 2p-2) projected with
# astra's operators M-F+ = R(-d)[cos(bw)F+]/sin(bw), M+F- = -R(-d)[sin(bw)F-]/cos(bw). Where does it first enter
# the P- LL (via the Born F+) and S (via the LL F-)?
import sympy as sp
w,a,b=sp.symbols('w a b',positive=True)
f=sp.symbols('f1:6'); B=sp.Symbol('B')
Fm=sum(f[k-1]*a**k*w**(1-2*k) for k in range(1,5))      # generic LL series of F-
Fp_born=B*a/w
def D(expr,n):
    for _ in range(n): expr=-sp.diff(expr,w)
    return expr
for p in [1,2,3,4]:
    n=2*p-2
    Mm=sp.series(a**p*D(sp.cos(b*w)*Fp_born,n)/sp.sin(b*w),w,0,1).removeO()
    Mp=sp.series(-a**p*D(sp.sin(b*w)*Fm,n)/sp.cos(b*w),w,0,1).removeO()
    lead_m=sp.Poly(sp.expand(Mm),a).terms()[-1]; 
    # leading power of a in each, and the w power at that order
    def lead(e):
        e=sp.expand(e); pmin=min(t.as_powers_dict()[a] for t in e.as_ordered_terms())
        part=sp.expand(e.coeff(a,pmin)); return pmin, sp.factor(part)
    print(f"p={p} n={n}: negative feed on Born (in omega F-): a^{lead(Mm)[0]} * {lead(Mm)[1]}")
    print(f"          positive feed on LL F- (in omega F+):   a^{lead(Mp)[0]} * {lead(Mp)[1]}")
print("--- positive feed, order by order in a, most singular omega power (LL of omega F+ at a^m is omega^(2-2m)):")
for p in [1,2,3,4]:
    n=2*p-2
    Mp=sp.expand(sp.series(-a**p*D(sp.sin(b*w)*Fm,n)/sp.cos(b*w),w,0,1).removeO())
    for m in range(p+1,p+4):
        cm=sp.expand(Mp.coeff(a,m))
        if cm==0: continue
        powmin=min(sp.Poly(sp.expand(cm*w**40),w).monoms())[0]-40
        print(f"p={p}: a^{m}: most singular w^{powmin}  (LL w^{2-2*m}; N^kLL with k={powmin-(2-2*m)})  coeff {sp.factor(cm.coeff(w,powmin))}")


==> anc/numbers/deposit/R6/C9/f3_compare.out <==
coefficients compared: 1040; disagreements: 0

group  color u=sum_R C_1R b_R  p  m  first LL change of P^-   first NNLL-pole change of S   super-leading P^- / LL-NLL pole of S
SU(3)  Trc                4/9  1  0                     a^2                          a^3   - / -
SU(3)  Trc                4/9  1  1             none to a^4                  none to a^4   a^2 / [3, 1]
SU(3)  Trc                4/9  1  2                     a^2                          a^3   a^2 / [3, 0]
SU(3)  Trc                4/9  1  3             none to a^4                  none to a^4   a^2 / [3, -1]
SU(3)  Trc                4/9  1  4                     a^2                          a^3   a^2 / [3, -2]
SU(3)  Trc                4/9  2  0             none to a^5                  none to a^5   - / -
SU(3)  Trc                4/9  2  1             none to a^5                  none to a^5   - / -
SU(3)  Trc                4/9  2  2                     a^3                          a^4   - / -
SU(3)  Trc                4/9  2  3             none to a^5                  none to a^5   a^3 / [4, 1]
SU(3)  Trc                4/9  2  4                     a^3                          a^4   a^3 / [4, 0]
SU(3)  Trc                4/9  3  0             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  1             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  2             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  3             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  4                     a^4                          a^5   - / -
SU(3)  Id                 4/3  1  0                     a^2                          a^3   - / -
SU(3)  Id                 4/3  1  1             none to a^4                  none to a^4   a^2 / [3, 1]
SU(3)  Id                 4/3  1  2                     a^2                          a^3   a^2 / [3, 0]
SU(3)  Id                 4/3  1  3             none to a^4                  none to a^4   a^2 / [3, -1]
SU(3)  Id                 4/3  1  4                     a^2                          a^3   a^2 / [3, -2]
SU(3)  Id                 4/3  2  0             none to a^5                  none to a^5   - / -
SU(3)  Id                 4/3  2  1             none to a^5                  none to a^5   - / -
SU(3)  Id                 4/3  2  2                     a^3                          a^4   - / -
SU(3)  Id                 4/3  2  3             none to a^5                  none to a^5   a^3 / [4, 1]
SU(3)  Id                 4/3  2  4                     a^3                          a^4   a^3 / [4, 0]
SU(3)  Id                 4/3  3  0             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  1             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  2             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  3             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  4                     a^4                          a^5   - / -
SU(3)  Deg                  0  1  0                     a^3                          a^3   - / -
SU(3)  Deg                  0  1  1             none to a^4                  none to a^4   a^3 / [3, 1]
SU(3)  Deg                  0  1  2                     a^3                          a^3   a^3 / [3, 0]
SU(3)  Deg                  0  1  3             none to a^4                  none to a^4   a^3 / [3, -1]
SU(3)  Deg                  0  1  4                     a^3                          a^3   a^3 / [3, -2]
SU(3)  Deg                  0  2  0             none to a^5                  none to a^5   - / -
SU(3)  Deg                  0  2  1             none to a^5                  none to a^5   - / -
SU(3)  Deg                  0  2  2                     a^4                          a^4   - / -
SU(3)  Deg                  0  2  3             none to a^5                  none to a^5   a^4 / [4, 1]
SU(3)  Deg                  0  2  4                     a^4                          a^4   a^4 / [4, 0]
SU(3)  Deg                  0  3  0             none to a^6                  none to a^6   - / -
SU(3)  Deg                  0  3  1             none to a^6                  none to a^6   - / -
SU(3)  Deg                  0  3  2             none to a^6                  none to a^6   - / -
SU(3)  Deg                  0  3  3             none to a^6                  none to a^6   - / -
SU(3)  Deg                  0  3  4                     a^5                          a^5   - / -
SO(5)  Trc               -1/2  1  0                     a^2                          a^3   - / -
SO(5)  Trc               -1/2  1  1             none to a^4                  none to a^4   a^2 / [3, 1]
SO(5)  Trc               -1/2  1  2                     a^2                          a^3   a^2 / [3, 0]
SO(5)  Trc               -1/2  1  3             none to a^4                  none to a^4   a^2 / [3, -1]
SO(5)  Trc               -1/2  1  4                     a^2                          a^3   a^2 / [3, -2]
SO(5)  Trc               -1/2  2  0             none to a^5                  none to a^5   - / -
SO(5)  Trc               -1/2  2  1             none to a^5                  none to a^5   - / -
SO(5)  Trc               -1/2  2  2                     a^3                          a^4   - / -
SO(5)  Trc               -1/2  2  3             none to a^5                  none to a^5   a^3 / [4, 1]
SO(5)  Trc               -1/2  2  4                     a^3                          a^4   a^3 / [4, 0]
SO(5)  Trc               -1/2  3  0             none to a^6                  none to a^6   - / -
SO(5)  Trc               -1/2  3  1             none to a^6                  none to a^6   - / -
SO(5)  Trc               -1/2  3  2             none to a^6                  none to a^6   - / -
SO(5)  Trc               -1/2  3  3             none to a^6                  none to a^6   - / -
SO(5)  Trc               -1/2  3  4                     a^4                          a^5   - / -
SO(5)  Id                   1  1  0                     a^2                          a^3   - / -
SO(5)  Id                   1  1  1             none to a^4                  none to a^4   a^2 / [3, 1]
SO(5)  Id                   1  1  2                     a^2                          a^3   a^2 / [3, 0]
SO(5)  Id                   1  1  3             none to a^4                  none to a^4   a^2 / [3, -1]
SO(5)  Id                   1  1  4                     a^2                          a^3   a^2 / [3, -2]
SO(5)  Id                   1  2  0             none to a^5                  none to a^5   - / -
SO(5)  Id                   1  2  1             none to a^5                  none to a^5   - / -
SO(5)  Id                   1  2  2                     a^3                          a^4   - / -
SO(5)  Id                   1  2  3             none to a^5                  none to a^5   a^3 / [4, 1]
SO(5)  Id                   1  2  4                     a^3                          a^4   a^3 / [4, 0]
SO(5)  Id                   1  3  0             none to a^6                  none to a^6   - / -
SO(5)  Id                   1  3  1             none to a^6                  none to a^6   - / -
SO(5)  Id                   1  3  2             none to a^6                  none to a^6   - / -
SO(5)  Id                   1  3  3             none to a^6                  none to a^6   - / -
SO(5)  Id                   1  3  4                     a^4                          a^5   - / -
SO(5)  Deg                  0  1  0                     a^3                          a^3   - / -
SO(5)  Deg                  0  1  1             none to a^4                  none to a^4   a^3 / [3, 1]
SO(5)  Deg                  0  1  2                     a^3                          a^3   a^3 / [3, 0]
SO(5)  Deg                  0  1  3             none to a^4                  none to a^4   a^3 / [3, -1]
SO(5)  Deg                  0  1  4                     a^3                          a^3   a^3 / [3, -2]
SO(5)  Deg                  0  2  0             none to a^5                  none to a^5   - / -
SO(5)  Deg                  0  2  1             none to a^5                  none to a^5   - / -
SO(5)  Deg                  0  2  2                     a^4                          a^4   - / -
SO(5)  Deg                  0  2  3             none to a^5                  none to a^5   a^4 / [4, 1]
SO(5)  Deg                  0  2  4                     a^4                          a^4   a^4 / [4, 0]
SO(5)  Deg                  0  3  0             none to a^6                  none to a^6   - / -
SO(5)  Deg                  0  3  1             none to a^6                  none to a^6   - / -
SO(5)  Deg                  0  3  2             none to a^6                  none to a^6   - / -
SO(5)  Deg                  0  3  3             none to a^6                  none to a^6   - / -
SO(5)  Deg                  0  3  4                     a^5                          a^5   - / -


==> anc/numbers/deposit/R6/C9/f3_compare.py <==
"""Compare f3 method 1 (SymPy exact trig, f3_exact_main.json) with method 2 (PARI series, f3_pari.out),
coefficient by coefficient, and print the summary table of first changed orders."""
import json, sys
import sympy as sp

P = sp.Symbol('P')
gmap = {'SU(3)': 'SU3', 'SO(5)': 'SO5'}
py = {}
summ = []
for rec in json.load(open(sys.argv[1] if len(sys.argv) > 1 else 'f3_exact_main.json')):
    g = gmap.get(rec['group'], rec['group'])
    summ.append(rec)
    for row in rec['rows']:
        for which in ('dPminus', 'dS'):
            info = row[which]
            if not info:
                continue
            for rel, c in info['coefs'].items():
                py[(g, rec['color'], rec['p'], rec['m'], row['n'], which, int(rel))] = sp.sympify(c, locals={'P': P})
pa = {}
for line in open(sys.argv[2] if len(sys.argv) > 2 else 'f3_pari.out'):
    f = line.split()
    if len(f) < 8 or f[0] not in ("SU3", "SO5", "G2", "SO5dd"):
        continue
    g, col, p, m, n, which, rel = f[0], f[1], int(f[2]), int(f[3]), int(f[4]), f[5], int(f[6])
    pa[(g, col, p, m, n, which, rel)] = sp.sympify(' '.join(f[7:]).replace('^', '**'), locals={'P': P})
keys = set(py) | set(pa)
# PARI reports rel from min(lowest, 0) to 4; Python from lowest to 4: compare on the common range
bad = []
ncmp = 0
for k in sorted(keys, key=str):
    if k[6] > 4:
        continue
    a = py.get(k, 0)
    b = pa.get(k, 0)
    ncmp += 1
    if sp.expand(a - b) != 0:
        bad.append((k, a, b))
print(f"coefficients compared: {ncmp}; disagreements: {len(bad)}")
for b in bad[:20]:
    print("  DISAGREE", b)
print()
print(f"{'group':6s} {'color':5s} {'u=sum_R C_1R b_R':>16s}  p  m  first LL change of P^-   first NNLL-pole change of S   "
      f"super-leading P^- / LL-NLL pole of S")
for r in summ:
    print(f"{r['group']:6s} {r['color']:5s} {r['born_projection']:>16s}  {r['p']}  {r['m']}  "
          f"{('a^' + str(r['first_LL_Pminus'])) if r['first_LL_Pminus'] else 'none to a^' + str(r['nmax']):>22s}   "
          f"{('a^' + str(r['first_NNLL_pole_S'])) if r['first_NNLL_pole_S'] else 'none to a^' + str(r['nmax']):>26s}   "
          f"{('a^' + str(r['first_superleading_Pminus'])) if r['first_superleading_Pminus'] else '-'} / "
          f"{r['first_LL_or_NLL_pole_S'] if r['first_LL_or_NLL_pole_S'] else '-'}")
sys.exit(1 if bad else 0)


==> anc/numbers/deposit/R6/C9/f3_compare_extra.out <==
G2 and SO(5) degenerate cases: 254 coefficients compared, 0 disagreements


==> anc/numbers/deposit/R6/C9/f3_compare_routes.out <==
('SO5', 'DD', 1) P^-, F_A^-, S first (order, coefficient): [(4, -360), (2, 4), (3, -8*P**2)] | PARI: [(4, -360), (2, 4), (3, -8*P**2)] | agree
('SO5', 'DD', 2) P^-, F_A^-, S first (order, coefficient): [(5, -10800), (3, 8), (4, -16*P**2)] | PARI: [(5, -10800), (3, 8), (4, -16*P**2)] | agree
('SO5', 'DD', 3) P^-, F_A^-, S first (order, coefficient): [(6, -604800), (4, 96), (5, -192*P**2)] | PARI: [(6, -604800), (4, 96), (5, -192*P**2)] | agree
('SO5', 'Deg', 1) P^-, F_A^-, S first (order, coefficient): [(3, 9), (2, 3/4), (3, -9*P**2/4)] | PARI: [(3, 9), (2, 3/4), (3, -9*P**2/4)] | agree
('SO5', 'Deg', 2) P^-, F_A^-, S first (order, coefficient): [(4, 108), (3, 3/2), (4, -15*P**2/2)] | PARI: [(4, 108), (3, 3/2), (4, -15*P**2/2)] | agree
('SO5', 'Deg', 3) P^-, F_A^-, S first (order, coefficient): [(5, 3240), (4, 18), (5, -126*P**2)] | PARI: [(5, 3240), (4, 18), (5, -126*P**2)] | agree
('SO5', 'Id', 1) P^-, F_A^-, S first (order, coefficient): [(2, 4), (2, 1), (3, -2*P**2)] | PARI: [(2, 4), (2, 1), (3, -2*P**2)] | agree
('SO5', 'Id', 2) P^-, F_A^-, S first (order, coefficient): [(3, 8), (3, 2), (4, -4*P**2)] | PARI: [(3, 8), (3, 2), (4, -4*P**2)] | agree
('SO5', 'Id', 3) P^-, F_A^-, S first (order, coefficient): [(4, 96), (4, 24), (5, -48*P**2)] | PARI: [(4, 96), (4, 24), (5, -48*P**2)] | agree
('SO5', 'R1', 1) P^-, F_A^-, S first (order, coefficient): [(3, 3), (3, 3), (3, -P**2/4)] | PARI: [(3, 3), (3, 3), (3, -P**2/4)] | agree
('SO5', 'R1', 2) P^-, F_A^-, S first (order, coefficient): [(4, 36), (4, 36), (4, -3*P**2/2)] | PARI: [(4, 36), (4, 36), (4, -3*P**2/2)] | agree
('SO5', 'R1', 3) P^-, F_A^-, S first (order, coefficient): [(5, 1080), (5, 1080), (5, -30*P**2)] | PARI: [(5, 1080), (5, 1080), (5, -30*P**2)] | agree
('SO5', 'Trc', 1) P^-, F_A^-, S first (order, coefficient): [(2, -2), (2, 1/4), (3, -5*P**2/4)] | PARI: [(2, -2), (2, 1/4), (3, -5*P**2/4)] | agree
('SO5', 'Trc', 2) P^-, F_A^-, S first (order, coefficient): [(3, -4), (3, 1/2), (4, -11*P**2/2)] | PARI: [(3, -4), (3, 1/2), (4, -11*P**2/2)] | agree
('SO5', 'Trc', 3) P^-, F_A^-, S first (order, coefficient): [(4, -48), (4, 6), (5, -102*P**2)] | PARI: [(4, -48), (4, 6), (5, -102*P**2)] | agree
('SU3', 'Deg', 1) P^-, F_A^-, S first (order, coefficient): [(3, -16), (2, -1), (3, 4*P**2)] | PARI: [(3, -16), (2, -1), (3, 4*P**2)] | agree
('SU3', 'Deg', 2) P^-, F_A^-, S first (order, coefficient): [(4, -192), (3, -2), (4, 40*P**2/3)] | PARI: [(4, -192), (3, -2), (4, 40*P**2/3)] | agree
('SU3', 'Deg', 3) P^-, F_A^-, S first (order, coefficient): [(5, -5760), (4, -24), (5, 224*P**2)] | PARI: [(5, -5760), (4, -24), (5, 224*P**2)] | agree
('SU3', 'Id', 1) P^-, F_A^-, S first (order, coefficient): [(2, 16/3), (2, -2/3), (3, 64*P**2/9)] | PARI: [(2, 16/3), (2, -2/3), (3, 64*P**2/9)] | agree
('SU3', 'Id', 2) P^-, F_A^-, S first (order, coefficient): [(3, 32/3), (3, -4/3), (4, 320*P**2/9)] | PARI: [(3, 32/3), (3, -4/3), (4, 320*P**2/9)] | agree
('SU3', 'Id', 3) P^-, F_A^-, S first (order, coefficient): [(4, 128), (4, -16), (5, 2048*P**2/3)] | PARI: [(4, 128), (4, -16), (5, 2048*P**2/3)] | agree
('SU3', 'R1', 1) P^-, F_A^-, S first (order, coefficient): [(3, 48), (3, 48), (3, -4*P**2)] | PARI: [(3, 48), (3, 48), (3, -4*P**2)] | agree
('SU3', 'R1', 2) P^-, F_A^-, S first (order, coefficient): [(4, 576), (4, 576), (4, -24*P**2)] | PARI: [(4, 576), (4, 576), (4, -24*P**2)] | agree
('SU3', 'R1', 3) P^-, F_A^-, S first (order, coefficient): [(5, 17280), (5, 17280), (5, -480*P**2)] | PARI: [(5, 17280), (5, 17280), (5, -480*P**2)] | agree
('SU3', 'Trc', 1) P^-, F_A^-, S first (order, coefficient): [(2, 16/9), (2, -11/9), (3, 172*P**2/27)] | PARI: [(2, 16/9), (2, -11/9), (3, 172*P**2/27)] | agree
('SU3', 'Trc', 2) P^-, F_A^-, S first (order, coefficient): [(3, 32/9), (3, -22/9), (4, 680*P**2/27)] | PARI: [(3, 32/9), (3, -22/9), (4, 680*P**2/27)] | agree
('SU3', 'Trc', 3) P^-, F_A^-, S first (order, coefficient): [(4, 128/3), (4, -88/3), (5, 4064*P**2/9)] | PARI: [(4, 128/3), (4, -88/3), (5, 4064*P**2/9)] | agree
disagreements: 0


==> anc/numbers/deposit/R6/C9/f3_compare_routes.py <==
"""Compare the first-change records of f3_exact_routes.json (SymPy) with f3_pari_routes.out (PARI)."""
import json, re
import sympy as sp
P = sp.Symbol('P')
gmap = {'SU(3)': 'SU3', 'SO(5)': 'SO5'}
py = {}
for r in json.load(open('f3_exact_routes.json')):
    key = (gmap[r['group']], r['color'], r['p'])
    py[key] = [None if x is None else (x[0], sp.sympify(x[1], locals={'P': P}))
               for x in (r['first_LL_Pminus'], r['first_LL_FAminus'], r['first_NNLL_pole_S'])]
pa = {}
pat = re.compile(r'^(\S+) (\S+) p=(\d) m=(\d): P- LL (.*); FA- LL (.*); S NNLL (.*)$')
def parse(s):
    s = s.strip()
    if s == '0':
        return None
    n, c = s.strip('[]').split(',', 1)
    return (int(n), sp.sympify(c.replace('^', '**'), locals={'P': P}))
for line in open('f3_pari_routes.out'):
    m = pat.match(line.strip())
    if m:
        pa[(m.group(1), m.group(2), int(m.group(3)))] = [parse(m.group(k)) for k in (5, 6, 7)]
bad = 0
for k in sorted(set(py) | set(pa)):
    a, b = py.get(k), pa.get(k)
    same = a is not None and b is not None and all((x is None and y is None) or (x and y and x[0] == y[0] and sp.expand(x[1] - y[1]) == 0) for x, y in zip(a, b))
    bad += not same
    print(k, 'P^-, F_A^-, S first (order, coefficient):', a, '| PARI:', b, '|', 'agree' if same else 'DISAGREE')
print('disagreements:', bad)


==> anc/numbers/deposit/R6/C9/f3_compare_varB.out <==
coefficients compared: 340; disagreements: 0

group  color u=sum_R C_1R b_R  p  m  first LL change of P^-   first NNLL-pole change of S   super-leading P^- / LL-NLL pole of S
SU(3)  Trc                4/9  1  0                     a^2                          a^3   - / -
SU(3)  Trc                4/9  1  1             none to a^4                  none to a^4   a^2 / [3, 1]
SU(3)  Trc                4/9  1  2                     a^3                          a^3   a^2 / [3, 0]
SU(3)  Trc                4/9  1  3             none to a^4                  none to a^4   a^2 / [3, -1]
SU(3)  Trc                4/9  1  4                     a^4                          a^3   a^2 / [3, -2]
SU(3)  Trc                4/9  2  0             none to a^5                  none to a^5   - / -
SU(3)  Trc                4/9  2  1             none to a^5                  none to a^5   - / -
SU(3)  Trc                4/9  2  2                     a^3                          a^4   - / -
SU(3)  Trc                4/9  2  3             none to a^5                  none to a^5   a^3 / [4, 1]
SU(3)  Trc                4/9  2  4                     a^4                          a^4   a^3 / [4, 0]
SU(3)  Trc                4/9  3  0             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  1             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  2             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  3             none to a^6                  none to a^6   - / -
SU(3)  Trc                4/9  3  4                     a^4                          a^5   - / -
SU(3)  Id                 4/3  1  0                     a^2                          a^3   - / -
SU(3)  Id                 4/3  1  1             none to a^4                  none to a^4   a^2 / [3, 1]
SU(3)  Id                 4/3  1  2                     a^3                          a^3   a^2 / [3, 0]
SU(3)  Id                 4/3  1  3             none to a^4                  none to a^4   a^2 / [3, -1]
SU(3)  Id                 4/3  1  4                     a^4                          a^3   a^2 / [3, -2]
SU(3)  Id                 4/3  2  0             none to a^5                  none to a^5   - / -
SU(3)  Id                 4/3  2  1             none to a^5                  none to a^5   - / -
SU(3)  Id                 4/3  2  2                     a^3                          a^4   - / -
SU(3)  Id                 4/3  2  3             none to a^5                  none to a^5   a^3 / [4, 1]
SU(3)  Id                 4/3  2  4                     a^4                          a^4   a^3 / [4, 0]
SU(3)  Id                 4/3  3  0             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  1             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  2             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  3             none to a^6                  none to a^6   - / -
SU(3)  Id                 4/3  3  4                     a^4                          a^5   - / -


==> anc/numbers/deposit/R6/C9/f3_exact.py <==
"""C9 / f3, method 1 (SymPy, exact trigonometric functions): order at which a new crossing-odd kernel
first changes the leading logarithms of P^- and the NNLL poles of S.

Eq. (system) of paper.tex (draft v4), kappa = +1, l_+- = c_+ = 0, solved exactly order by order in a, with
every coefficient a rational function of w = omega, t = pi tan(pi w/2), P = pi (template vg_fulltrig.py,
copied unchanged to vg_fulltrig_copy.py; the derivative acts on t through dt/dw = (P^2 + t^2)/2).

New kernel, crossing odd, of order a^p and degree m in the logarithm Lt, with color matrix C:
   K = c a^p C Delta Lt^m .
Projection (amplitude e^{w Lt} eta^tau F^tau, Lt -> -d/dw by parts, division by eta^tau):
   variant A (outside):  K_tau F^{-tau} = c a^p psi^tau (-D_{-tau})^m C F^{-tau},
        D_sigma G = dG/dw + phi^sigma G,  phi^sigma = eta^sigma'/eta^sigma, psi^tau = Delta eta^{-tau}/eta^tau;
        equivalently (Delta/eta^tau) (-d/dw)^m [eta^{-tau} C F^{-tau}], the form that also gives the Sudakov
        term 2 a C_R [dF/dw + phi F] of eq. (system) from the even kernel -2 a T_t^2 Lt.
   variant B (literal typography of eq. (assump-odd), whole fraction inside the derivatives):
        K_tau F^{-tau} = c a^p (-d/dw)^m [psi^tau C F^{-tau}].
The response is computed to first order in c (linearized system for G = dF/dc), and
   dS^(n) = -w G_{1+}^(n) + 2 sum_k F_{1+}^(k) G_{1+}^(n-k)     (S = P^+(P^+ - w) + 2 a C_F, P^+ = F_1^+).
P^- = F_1^-, so dP^-(n) = G_{1-}^(n).

Counting: at order a^n the LL power is w^(1-2n) in F (LL of P^-) and w^(2-2n) in S; the NNLL pole of S is
w^(4-2n) (S_n, n >= 3). For every (group, color, p, m, variant) the program records, order by order, the
lowest power of w present in dP^- and dS and the coefficients at the LL, NLL and NNLL powers.
"""
import sys, json, time
import sympy as sp
sys.path.insert(0, '.')
from vg_fulltrig_copy import D, simp, w, t, P, solve_full
import vg_groups_copy as VG
from c9_series import expand_rational

T0 = time.time()
PHI = {+1: -t / 2, -1: P**2 / (2 * t)}
PSI = {+1: -t, -1: P**2 / t}


def g2_group():
    d = json.load(open('groups_here_copy.json'))['G2']
    R = sp.Rational
    cas = [R(c['C']) for c in d['chans']]
    dims = [c['dim'] for c in d['chans']]
    T = sp.Matrix([[R(x) for x in row] for row in d['Trc']])
    # reorder so that channel 0 = singlet, channel 1 = adjoint (as vg_groups expects)
    order = [d['iS'], d['iA']] + [i for i in range(len(cas)) if i not in (d['iS'], d['iA'])]
    T = T.extract(order, order)
    cas = [cas[i] for i in order]
    dims = [dims[i] for i in order]
    g = VG.Group('G2', ['1', 'A'] + [f'X{i}' for i in range(len(cas) - 2)], dims, cas, R(d['CF']), R(d['CA']), T)
    return g


def color_matrix(G, kind):
    n = len(G.chans)
    if kind == 'Trc':
        return G.T
    if kind == 'Id':
        return sp.eye(n)
    if kind == 'Deg':
        # singlet row with vanishing projection on the Born weights: sum_R C_1R b_R = 0 in every group
        return (2 * G.CF - G.CA) * sp.eye(n) + G.T
    if kind in ('DD', 'DD0'):
        # SO(5) only: singlet row (-1, 10, 6) has sum_R C_1R b_R = 0 and sum_R C_1R b_R^2 = 0;
        # DD: completed to a matrix with dim(R) C_RR' = dim(R') C_R'R (C_A1 = 1, C_X1 = 3/7), other entries 0;
        # DD0: the singlet row alone (other rows 0)
        assert G.name == 'SO(5)'
        M = sp.zeros(n, n)
        M[0, 0], M[0, 1], M[0, 2] = -1, 10, 6
        if kind == 'DD':
            M[1, 0] = sp.Rational(10, 10)
            M[2, 0] = sp.Rational(6, 14)
        return M
    raise ValueError(kind)


def Dsig(G_, sig):
    return D(G_) + PHI[sig] * G_


def kernel_term(F0, R, s, nsrc, C, m, variant, nch):
    mix = sum(C[R, Rp] * F0[(Rp, -s)][nsrc] for Rp in range(nch) if C[R, Rp] != 0)
    if mix == 0:
        return 0
    if variant == 'A':
        X = mix
        for _ in range(m):
            X = -Dsig(X, -s)
        return PSI[s] * X
    X = PSI[s] * mix
    for _ in range(m):
        X = -D(X)
    return X


def response(G, F0, p, m, C, variant, nmax):
    nch = len(G.chans)
    Gr = {(R, s): [None] + [0] * nmax for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                rhs = 0
                if n >= 2:
                    prev = Gr[(R, s)][n - 1]
                    if prev != 0 and G.cas[R] != 0:
                        rhs += 2 * G.cas[R] * Dsig(prev, s)
                    rhs += 2 * sum(F0[(R, s)][k] * Gr[(R, s)][n - k] for k in range(1, n))
                    rhs += 2 * PSI[s] * sum(G.T[R, Rp] * Gr[(Rp, -s)][n - 1] for Rp in range(nch) if G.T[R, Rp] != 0)
                if n > p:
                    rhs += kernel_term(F0, R, s, n - p, C, m, variant, nch)
                Gr[(R, s)][n] = simp(rhs / w) if rhs != 0 else 0
    g1p = Gr[(0, +1)]
    F1p = F0[(0, +1)]
    dS = [None]
    for n in range(1, nmax + 1):
        acc = -w * g1p[n] + 2 * sum(F1p[k] * g1p[n - k] for k in range(1, n))
        dS.append(simp(acc))
    dPm = [None] + [Gr[(0, -1)][n] for n in range(1, nmax + 1)]
    return dPm, dS


def laurent_info(expr, ll_power, depth=4):
    """Expansion from the lowest power up to ll_power + depth (relative N^depth LL)."""
    if expr == 0:
        return None
    ex = expand_rational(expr, w, t, P, ll_power + depth + 1)
    ex = {k: v for k, v in ex.items() if v != 0}
    if not ex:
        return {'lowest_rel': None, 'coefs': {}}
    low = min(ex)
    return {'lowest_rel': low - ll_power,
            'coefs': {str(k - ll_power): str(sp.factor(v)) for k, v in sorted(ex.items())}}


def run(groups, kinds, plist, mlist, variants, nmax_of_p, out_json):
    results = []
    for G in groups:
        nmax_all = max(nmax_of_p(p) for p in plist)
        F0, S0 = solve_full(G, nmax_all)
        print(f"# {G.name}: base solution to a^{nmax_all} ({time.time()-T0:.0f}s)", flush=True)
        for kind in kinds:
            C = color_matrix(G, kind)
            u = sp.nsimplify(sum(C[0, R] * G.b[R] for R in range(len(G.chans))))
            for variant in variants:
                for p in plist:
                    nmax = nmax_of_p(p)
                    for m in mlist:
                        dPm, dS = response(G, F0, p, m, C, variant, nmax)
                        rows = []
                        firstLLPm = firstSupPm = firstNNLLS = firstLowS = None
                        for n in range(1, nmax + 1):
                            ip = laurent_info(dPm[n], 1 - 2 * n)
                            iS = laurent_info(dS[n], 2 - 2 * n)
                            rows.append({'n': n, 'dPminus': ip, 'dS': iS})
                            if ip and ip['lowest_rel'] is not None:
                                if ip['lowest_rel'] < 0 and firstSupPm is None:
                                    firstSupPm = n
                                if '0' in ip['coefs'] and firstLLPm is None:
                                    firstLLPm = n
                            if iS and iS['lowest_rel'] is not None:
                                if iS['lowest_rel'] < 2 and firstLowS is None and n >= 3:
                                    firstLowS = (n, iS['lowest_rel'])
                                if n >= 3 and '2' in iS['coefs'] and firstNNLLS is None:
                                    firstNNLLS = n
                        rec = dict(group=G.name, color=kind, born_projection=str(u), variant=variant, p=p, m=m,
                                   nmax=nmax, first_LL_Pminus=firstLLPm, first_superleading_Pminus=firstSupPm,
                                   first_NNLL_pole_S=firstNNLLS, first_LL_or_NLL_pole_S=firstLowS, rows=rows)
                        results.append(rec)
                        print(f"{G.name:6s} {kind:4s} u={str(u):>6s} var={variant} p={p} m={m}: "
                              f"P^- LL first at a^{firstLLPm}, superleading P^- at {firstSupPm}; "
                              f"S NNLL pole first at a^{firstNNLLS}; S LL/NLL pole {firstLowS}  ({time.time()-T0:.0f}s)",
                              flush=True)
                        json.dump(results, open(out_json, 'w'), indent=1)
    return results


if __name__ == '__main__':
    which = sys.argv[1] if len(sys.argv) > 1 else 'main'
    if which == 'main':
        run([VG.su_n(3), VG.so_n(5)], ['Trc', 'Id', 'Deg'], [1, 2, 3], [0, 1, 2, 3, 4], ['A'],
            lambda p: p + 3, 'f3_exact_main.json')
    elif which == 'variantB':
        run([VG.su_n(3)], ['Trc', 'Id'], [1, 2, 3], [0, 1, 2, 3, 4], ['B'], lambda p: p + 3, 'f3_exact_varB.json')
    elif which == 'g2':
        run([g2_group()], ['Trc', 'Id'], [1, 2, 3], [0, 2, 4], ['A'], lambda p: p + 3, 'f3_exact_g2.json')
    elif which == 'so5dd':
        run([VG.so_n(5)], ['DD', 'DD0'], [1, 2], [0, 2], ['A'], lambda p: p + 4, 'f3_exact_so5dd.json')
    elif which == 'test':
        run([VG.su_n(3)], ['Trc'], [1], [0], ['A'], lambda p: p + 3, 'f3_exact_test.json')


==> anc/numbers/deposit/R6/C9/f3_exact_g2.json <==
[
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "32*P**2/3",
      "4": "-20*P**4/9"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "16*P**2",
      "4": "20*P**4/3"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "176*P**2/3",
      "2": "4*P**4/9",
      "4": "16*P**6/135"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "256*P**2",
      "2": "136*P**4/3",
      "4": "44*P**6/9"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "1408*P**2",
      "0": "104*P**4/3",
      "2": "32*P**6/45",
      "4": "-11*P**8/3780"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "9600*P**2",
      "0": "1440*P**4",
      "2": "155*P**6",
      "4": "317*P**8/20"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "32*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "16*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "176*P**2/3",
      "4": "4*P**4/9"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "256*P**2",
      "4": "136*P**4/3"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 5,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": [
   5,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "1408*P**2",
      "2": "104*P**4/3",
      "4": "32*P**6/45"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "9600*P**2",
      "2": "1440*P**4",
      "4": "155*P**6"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": null,
     "coefs": {}
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "176*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "256*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 6,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "1408*P**2",
      "4": "104*P**4/3"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "9600*P**2",
      "4": "1440*P**4"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "4",
      "2": "-P**2/3",
      "4": "-P**4/180"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "P**2",
      "4": "P**4/12"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "24",
      "2": "-2*P**2",
      "4": "-P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "2*P**2",
      "4": "P**4/6"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "160",
      "2": "-40*P**2/3",
      "4": "-2*P**4/9"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "8*P**2",
      "4": "2*P**4/3"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "8",
      "0": "P**2/3",
      "2": "13*P**4/180",
      "4": "17*P**6/15120"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-P**4/12",
      "4": "-P**6/240"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "128",
      "0": "10*P**2/3",
      "2": "29*P**4/90",
      "4": "31*P**6/7560"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "12*P**2",
      "2": "3*P**4/2",
      "4": "19*P**6/120"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "1536",
      "0": "8*P**2",
      "2": "6*P**4/5",
      "4": "P**6/210"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "160*P**2",
      "2": "18*P**4",
      "4": "11*P**6/6"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "96",
      "-2": "4*P**2",
      "0": "7*P**4/60",
      "2": "-37*P**6/5040",
      "4": "-P**8/33600"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "P**6/80",
      "4": "P**8/2240"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "3264",
      "-2": "112*P**2",
      "0": "89*P**4/30",
      "2": "17*P**6/504",
      "4": "79*P**8/50400"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "240*P**2",
      "0": "30*P**4",
      "2": "25*P**6/8",
      "4": "1067*P**8/3360"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "67584",
      "-2": "1280*P**2",
      "0": "302*P**4/15",
      "2": "83*P**6/630",
      "4": "9*P**8/1400"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "6720*P**2",
      "0": "800*P**4",
      "2": "165*P**6/2",
      "4": "67*P**8/8"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4",
      "4": "-P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "P**2"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "24",
      "4": "-2*P**2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "2*P**2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "160",
      "4": "-40*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "8*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "8",
      "2": "P**2/3",
      "4": "13*P**4/180"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-P**4/12"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128",
      "2": "10*P**2/3",
      "4": "29*P**4/90"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "12*P**2",
      "4": "3*P**4/2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "1536",
      "2": "8*P**2",
      "4": "6*P**4/5"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "160*P**2",
      "4": "18*P**4"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "96",
      "0": "4*P**2",
      "2": "7*P**4/60",
      "4": "-37*P**6/5040"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "P**6/80"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "3264",
      "0": "112*P**2",
      "2": "89*P**4/30",
      "4": "17*P**6/504"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "240*P**2",
      "2": "30*P**4",
      "4": "25*P**6/8"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "67584",
      "0": "1280*P**2",
      "2": "302*P**4/15",
      "4": "83*P**6/630"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "6720*P**2",
      "2": "800*P**4",
      "4": "165*P**6/2"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "24"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "160"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "8",
      "4": "P**2/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "128",
      "4": "10*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "12*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "1536",
      "4": "8*P**2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "160*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "G2",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "96",
      "2": "4*P**2",
      "4": "7*P**4/60"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "3264",
      "2": "112*P**2",
      "4": "89*P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "240*P**2",
      "4": "30*P**4"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "67584",
      "2": "1280*P**2",
      "4": "302*P**4/15"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "6720*P**2",
      "4": "800*P**4"
     }
    }
   }
  ]
 }
]

==> anc/numbers/deposit/R6/C9/f3_exact_g2.out <==
# G2: base solution to a^6 (4s)
G2     Trc  u=     0 var=A p=1 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (5s)
G2     Trc  u=     0 var=A p=1 m=2: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (9s)
G2     Trc  u=     0 var=A p=1 m=4: P^- LL first at a^4, superleading P^- at 4; S NNLL pole first at a^4; S LL/NLL pole (4, -2)  (47s)
G2     Trc  u=     0 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (48s)
G2     Trc  u=     0 var=A p=2 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (51s)
G2     Trc  u=     0 var=A p=2 m=4: P^- LL first at a^5, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole (5, 0)  (72s)
G2     Trc  u=     0 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (73s)
G2     Trc  u=     0 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (74s)
G2     Trc  u=     0 var=A p=3 m=4: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^6; S LL/NLL pole None  (83s)
G2     Id   u=     1 var=A p=1 m=0: P^- LL first at a^2, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (84s)
G2     Id   u=     1 var=A p=1 m=2: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (86s)
G2     Id   u=     1 var=A p=1 m=4: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (99s)
G2     Id   u=     1 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (100s)
G2     Id   u=     1 var=A p=2 m=2: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (102s)
G2     Id   u=     1 var=A p=2 m=4: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (118s)
G2     Id   u=     1 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (118s)
G2     Id   u=     1 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (119s)
G2     Id   u=     1 var=A p=3 m=4: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (132s)


==> anc/numbers/deposit/R6/C9/f3_exact_main.json <==
[
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "16/9",
      "2": "-4*P**2/27",
      "4": "-P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**2/9",
      "4": "P**4/27"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-16/9",
      "2": "-244*P**2/27",
      "4": "P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "172*P**2/27",
      "4": "-19*P**4/81"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "19328/81",
      "2": "-40*P**2/9",
      "4": "6248*P**4/3645"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-2968*P**2/81",
      "4": "-376*P**4/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "16/9",
      "1": "8*P**2/27",
      "3": "-P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "P**4/27"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-656/27",
      "1": "-352*P**2/81",
      "3": "-889*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "256*P**2/27",
      "3": "43*P**4/27"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "77696/81",
      "1": "6304*P**2/81",
      "3": "322*P**4/729"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-1736*P**2/27",
      "3": "-1970*P**4/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "32/9",
      "0": "4*P**2/27",
      "2": "13*P**4/405",
      "4": "17*P**6/34020"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-P**4/27",
      "4": "-P**6/540"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-3136/27",
      "0": "-1124*P**2/81",
      "2": "-119*P**4/1215",
      "4": "-113*P**6/2916"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "680*P**2/27",
      "2": "85*P**4/27",
      "4": "659*P**6/1620"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "466688/81",
      "0": "98576*P**2/243",
      "2": "19058*P**4/1215",
      "4": "16397*P**6/76545"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-6592*P**2/27",
      "2": "-626*P**4/27",
      "4": "-581*P**6/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "32/3",
      "-1": "4*P**2/9",
      "1": "-2*P**4/135",
      "3": "17*P**6/11340"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-P**6/180"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "-1856/3",
      "-1": "-476*P**2/9",
      "1": "-274*P**4/135",
      "3": "127*P**6/11340"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "848*P**2/9",
      "1": "106*P**4/9",
      "3": "127*P**6/108"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "1108736/27",
      "-1": "216512*P**2/81",
      "1": "36812*P**4/405",
      "3": "146029*P**6/51030"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-36832*P**2/27",
      "1": "-11534*P**4/81",
      "3": "-751*P**6/54"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "128/3",
      "-2": "16*P**2/9",
      "0": "7*P**4/135",
      "2": "-37*P**6/11340",
      "4": "-P**8/75600"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "P**6/180",
      "4": "P**8/5040"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "-34432/9",
      "-2": "-7232*P**2/27",
      "0": "-3713*P**4/405",
      "2": "-10879*P**6/34020",
      "4": "-1943*P**8/680400"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "4064*P**2/9",
      "0": "508*P**4/9",
      "2": "635*P**6/108",
      "4": "26599*P**8/45360"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "3002368/9",
      "-2": "1630144*P**2/81",
      "0": "818864*P**4/1215",
      "2": "313799*P**6/17010",
      "4": "66187*P**8/127575"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-257600*P**2/27",
      "0": "-85504*P**4/81",
      "2": "-17351*P**6/162",
      "4": "-13154*P**8/1215"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "16/9",
      "4": "-4*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4*P**2/9"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-16/9",
      "4": "-244*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "172*P**2/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "19328/81",
      "4": "-40*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-2968*P**2/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "16/9",
      "3": "8*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-656/27",
      "3": "-352*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "256*P**2/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "77696/81",
      "3": "6304*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-1736*P**2/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "32/9",
      "2": "4*P**2/27",
      "4": "13*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-P**4/27"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-3136/27",
      "2": "-1124*P**2/81",
      "4": "-119*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "680*P**2/27",
      "4": "85*P**4/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "466688/81",
      "2": "98576*P**2/243",
      "4": "19058*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-6592*P**2/27",
      "4": "-626*P**4/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "32/3",
      "1": "4*P**2/9",
      "3": "-2*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-1856/3",
      "1": "-476*P**2/9",
      "3": "-274*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "848*P**2/9",
      "3": "106*P**4/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "1108736/27",
      "1": "216512*P**2/81",
      "3": "36812*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-36832*P**2/27",
      "3": "-11534*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "128/3",
      "0": "16*P**2/9",
      "2": "7*P**4/135",
      "4": "-37*P**6/11340"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "P**6/180"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-34432/9",
      "0": "-7232*P**2/27",
      "2": "-3713*P**4/405",
      "4": "-10879*P**6/34020"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "4064*P**2/9",
      "2": "508*P**4/9",
      "4": "635*P**6/108"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "3002368/9",
      "0": "1630144*P**2/81",
      "2": "818864*P**4/1215",
      "4": "313799*P**6/17010"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-257600*P**2/27",
      "2": "-85504*P**4/81",
      "4": "-17351*P**6/162"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "16/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-16/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "19328/81"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "16/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-656/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "77696/81"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "32/9",
      "4": "4*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-3136/27",
      "4": "-1124*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "680*P**2/27"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "466688/81",
      "4": "98576*P**2/243"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-6592*P**2/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "32/3",
      "3": "4*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-1856/3",
      "3": "-476*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "848*P**2/9"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "1108736/27",
      "3": "216512*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-36832*P**2/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128/3",
      "2": "16*P**2/9",
      "4": "7*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-34432/9",
      "2": "-7232*P**2/27",
      "4": "-3713*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4064*P**2/9",
      "4": "508*P**4/9"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "3002368/9",
      "2": "1630144*P**2/81",
      "4": "818864*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-257600*P**2/27",
      "4": "-85504*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "16/3",
      "2": "-4*P**2/9",
      "4": "-P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**2/3",
      "4": "P**4/9"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128/3",
      "2": "-64*P**2/9",
      "4": "-8*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "64*P**2/9",
      "4": "8*P**4/27"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "11264/27",
      "2": "-832*P**2/9",
      "4": "6752*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-448*P**2/27",
      "4": "-1312*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "16/3",
      "1": "8*P**2/9",
      "3": "-P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "P**4/9"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "640/9",
      "1": "80*P**2/27",
      "3": "-32*P**4/81"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "112*P**2/9",
      "3": "16*P**4/9"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "23552/27",
      "1": "-2288*P**2/27",
      "3": "-7696*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "16*P**2/9",
      "3": "-1520*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "32/3",
      "0": "4*P**2/9",
      "2": "13*P**4/135",
      "4": "17*P**6/11340"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-P**4/9",
      "4": "-P**6/180"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "2048/9",
      "0": "64*P**2/27",
      "2": "232*P**4/405",
      "4": "-64*P**6/8505"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "320*P**2/9",
      "2": "40*P**4/9",
      "4": "68*P**6/135"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "100352/27",
      "0": "-29728*P**2/81",
      "2": "-584*P**4/81",
      "4": "-18838*P**6/25515"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "1088*P**2/9",
      "2": "-296*P**4/9",
      "4": "-338*P**6/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "32",
      "-1": "4*P**2/3",
      "1": "-2*P**4/45",
      "3": "17*P**6/3780"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-P**6/60"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "1024",
      "-1": "64*P**2/3",
      "1": "-4*P**4/45",
      "3": "52*P**6/945"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "416*P**2/3",
      "1": "52*P**4/3",
      "3": "16*P**6/9"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "198656/9",
      "-1": "-39808*P**2/27",
      "1": "-7948*P**4/135",
      "3": "-1072*P**6/1215"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "9536*P**2/9",
      "1": "-1364*P**4/27",
      "3": "-80*P**6/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "128",
      "-2": "16*P**2/3",
      "0": "7*P**4/45",
      "2": "-37*P**6/3780",
      "4": "-P**8/25200"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "P**6/60",
      "4": "P**8/1680"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "17408/3",
      "-2": "1408*P**2/9",
      "0": "472*P**4/135",
      "2": "-8*P**6/567",
      "4": "89*P**8/28350"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "2048*P**2/3",
      "0": "256*P**4/3",
      "2": "80*P**6/9",
      "4": "1697*P**8/1890"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "483328/3",
      "-2": "-187136*P**2/27",
      "0": "-121456*P**4/405",
      "2": "-25736*P**6/2835",
      "4": "-6173*P**8/42525"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "79360*P**2/9",
      "0": "5792*P**4/27",
      "2": "104*P**6/27",
      "4": "31*P**8/405"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "16/3",
      "4": "-4*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4*P**2/3"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "128/3",
      "4": "-64*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "64*P**2/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "11264/27",
      "4": "-832*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-448*P**2/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "16/3",
      "3": "8*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "640/9",
      "3": "80*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "112*P**2/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "23552/27",
      "3": "-2288*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "16*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "32/3",
      "2": "4*P**2/9",
      "4": "13*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-P**4/9"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "2048/9",
      "2": "64*P**2/27",
      "4": "232*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "320*P**2/9",
      "4": "40*P**4/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "100352/27",
      "2": "-29728*P**2/81",
      "4": "-584*P**4/81"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "1088*P**2/9",
      "4": "-296*P**4/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "32",
      "1": "4*P**2/3",
      "3": "-2*P**4/45"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "1024",
      "1": "64*P**2/3",
      "3": "-4*P**4/45"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "416*P**2/3",
      "3": "52*P**4/3"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "198656/9",
      "1": "-39808*P**2/27",
      "3": "-7948*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "9536*P**2/9",
      "3": "-1364*P**4/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "128",
      "0": "16*P**2/3",
      "2": "7*P**4/45",
      "4": "-37*P**6/3780"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "P**6/60"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "17408/3",
      "0": "1408*P**2/9",
      "2": "472*P**4/135",
      "4": "-8*P**6/567"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "2048*P**2/3",
      "2": "256*P**4/3",
      "4": "80*P**6/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "483328/3",
      "0": "-187136*P**2/27",
      "2": "-121456*P**4/405",
      "4": "-25736*P**6/2835"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "79360*P**2/9",
      "2": "5792*P**4/27",
      "4": "104*P**6/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "16/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "128/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "11264/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "16/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "640/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "23552/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "32/3",
      "4": "4*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "2048/9",
      "4": "64*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "320*P**2/9"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "100352/27",
      "4": "-29728*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "1088*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "32",
      "3": "4*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "1024",
      "3": "64*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "416*P**2/3"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "198656/9",
      "3": "-39808*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "9536*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128",
      "2": "16*P**2/3",
      "4": "7*P**4/45"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "17408/3",
      "2": "1408*P**2/9",
      "4": "472*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "2048*P**2/3",
      "4": "256*P**4/3"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "483328/3",
      "2": "-187136*P**2/27",
      "4": "-121456*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "79360*P**2/9",
      "4": "5792*P**4/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-16",
      "2": "-20*P**2/3",
      "4": "P**4/45"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**2",
      "4": "-P**4/3"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "896/9",
      "2": "712*P**2/27",
      "4": "-56*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-280*P**2/9",
      "4": "104*P**4/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-48",
      "1": "-16*P**2/3",
      "3": "-3*P**4/5"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "16*P**2/3",
      "3": "P**4"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "6016/9",
      "1": "2864*P**2/27",
      "3": "1034*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-584*P**2/9",
      "3": "-50*P**4/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-192",
      "0": "-44*P**2/3",
      "2": "-13*P**4/45",
      "4": "-137*P**6/3780"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "40*P**2/3",
      "2": "5*P**4/3",
      "4": "43*P**6/180"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "13568/3",
      "0": "528*P**2",
      "2": "814*P**4/45",
      "4": "29*P**6/63"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-2560*P**2/9",
      "2": "-110*P**4/9",
      "4": "-P**6"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "-960",
      "-1": "-60*P**2",
      "1": "-2*P**4",
      "3": "-P**6/140"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "48*P**2",
      "1": "6*P**4",
      "3": "7*P**6/12"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "101120/3",
      "-1": "28480*P**2/9",
      "1": "2984*P**4/27",
      "3": "17893*P**6/5670"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-5152*P**2/3",
      "1": "-1130*P**4/9",
      "3": "-197*P**6/18"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "-5760",
      "-2": "-320*P**2",
      "0": "-31*P**4/3",
      "2": "-397*P**6/1260",
      "4": "-59*P**8/15120"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "224*P**2",
      "0": "28*P**4",
      "2": "35*P**6/12",
      "4": "1447*P**8/5040"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "839680/3",
      "-2": "201920*P**2/9",
      "0": "20896*P**4/27",
      "2": "121757*P**6/5670",
      "4": "536*P**8/945"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-12480*P**2",
      "0": "-10144*P**4/9",
      "2": "-1951*P**6/18",
      "4": "-293*P**8/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-16",
      "4": "-20*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4*P**2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "896/9",
      "4": "712*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-280*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-48",
      "3": "-16*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "16*P**2/3"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "6016/9",
      "3": "2864*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-584*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-192",
      "2": "-44*P**2/3",
      "4": "-13*P**4/45"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "40*P**2/3",
      "4": "5*P**4/3"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "13568/3",
      "2": "528*P**2",
      "4": "814*P**4/45"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-2560*P**2/9",
      "4": "-110*P**4/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 4,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-960",
      "1": "-60*P**2",
      "3": "-2*P**4"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "48*P**2",
      "3": "6*P**4"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "101120/3",
      "1": "28480*P**2/9",
      "3": "2984*P**4/27"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-5152*P**2/3",
      "3": "-1130*P**4/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-5760",
      "0": "-320*P**2",
      "2": "-31*P**4/3",
      "4": "-397*P**6/1260"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "224*P**2",
      "2": "28*P**4",
      "4": "35*P**6/12"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "839680/3",
      "0": "201920*P**2/9",
      "2": "20896*P**4/27",
      "4": "121757*P**6/5670"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-12480*P**2",
      "2": "-10144*P**4/9",
      "4": "-1951*P**6/18"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-16"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "896/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-48"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "6016/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-192",
      "4": "-44*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "40*P**2/3"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "13568/3",
      "4": "528*P**2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-2560*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-960",
      "3": "-60*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "48*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "101120/3",
      "3": "28480*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-5152*P**2/3"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 5,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-5760",
      "2": "-320*P**2",
      "4": "-31*P**4/3"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "224*P**2",
      "4": "28*P**4"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "839680/3",
      "2": "201920*P**2/9",
      "4": "20896*P**4/27"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-12480*P**2",
      "4": "-10144*P**4/9"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-2",
      "2": "P**2/6",
      "4": "P**4/360"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-P**2/2",
      "4": "-P**4/24"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-3",
      "2": "11*P**2/4",
      "4": "P**4/240"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-5*P**2/4",
      "4": "5*P**4/48"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-52",
      "2": "97*P**2/4",
      "4": "-413*P**4/90"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "143*P**2/4",
      "4": "161*P**4/12"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-2",
      "1": "-P**2/3",
      "3": "P**4/360"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-P**4/24"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "7",
      "1": "2*P**2/3",
      "3": "143*P**4/720"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-2*P**2",
      "3": "-5*P**4/16"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-172",
      "1": "41*P**2/2",
      "3": "371*P**4/720"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "489*P**2/4",
      "3": "1213*P**4/48"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-4",
      "0": "-P**2/6",
      "2": "-13*P**4/360",
      "4": "-17*P**6/30240"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "P**4/24",
      "4": "P**6/480"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "44",
      "0": "55*P**2/12",
      "2": "P**4/720",
      "4": "121*P**6/12096"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-11*P**2/2",
      "2": "-11*P**4/16",
      "4": "-17*P**6/192"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-1024",
      "0": "277*P**2/6",
      "2": "-601*P**4/240",
      "4": "4387*P**6/30240"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "558*P**2",
      "2": "1539*P**4/16",
      "4": "995*P**6/96"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "-12",
      "-1": "-P**2/2",
      "1": "P**4/60",
      "3": "-17*P**6/10080"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "P**6/160"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "252",
      "-1": "75*P**2/4",
      "1": "31*P**4/40",
      "3": "P**6/960"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-21*P**2",
      "1": "-21*P**4/8",
      "3": "-17*P**6/64"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "-7392",
      "-1": "50*P**2",
      "1": "-67*P**4/10",
      "3": "-11173*P**6/20160"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "3147*P**2",
      "1": "7885*P**4/16",
      "3": "3417*P**6/64"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "-48",
      "-2": "-2*P**2",
      "0": "-7*P**4/120",
      "2": "37*P**6/10080",
      "4": "P**8/67200"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-P**6/160",
      "4": "-P**8/4480"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "1608",
      "-2": "100*P**2",
      "0": "799*P**4/240",
      "2": "2393*P**6/20160",
      "4": "649*P**8/403200"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-102*P**2",
      "0": "-51*P**4/4",
      "2": "-85*P**6/64",
      "4": "-3569*P**8/26880"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "-60768",
      "-2": "-674*P**2",
      "0": "-1469*P**4/30",
      "2": "-12059*P**6/6720",
      "4": "-1843*P**8/20160"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "21054*P**2",
      "0": "3110*P**4",
      "2": "21371*P**6/64",
      "4": "8191*P**8/240"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-2",
      "4": "P**2/6"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-P**2/2"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-3",
      "4": "11*P**2/4"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-5*P**2/4"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-52",
      "4": "97*P**2/4"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "143*P**2/4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-2",
      "3": "-P**2/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "7",
      "3": "2*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-2*P**2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-172",
      "3": "41*P**2/2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "489*P**2/4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-4",
      "2": "-P**2/6",
      "4": "-13*P**4/360"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "P**4/24"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "44",
      "2": "55*P**2/12",
      "4": "P**4/720"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-11*P**2/2",
      "4": "-11*P**4/16"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-1024",
      "2": "277*P**2/6",
      "4": "-601*P**4/240"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "558*P**2",
      "4": "1539*P**4/16"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-12",
      "1": "-P**2/2",
      "3": "P**4/60"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "252",
      "1": "75*P**2/4",
      "3": "31*P**4/40"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-21*P**2",
      "3": "-21*P**4/8"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-7392",
      "1": "50*P**2",
      "3": "-67*P**4/10"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "3147*P**2",
      "3": "7885*P**4/16"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-48",
      "0": "-2*P**2",
      "2": "-7*P**4/120",
      "4": "37*P**6/10080"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-P**6/160"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "1608",
      "0": "100*P**2",
      "2": "799*P**4/240",
      "4": "2393*P**6/20160"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-102*P**2",
      "2": "-51*P**4/4",
      "4": "-85*P**6/64"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-60768",
      "0": "-674*P**2",
      "2": "-1469*P**4/30",
      "4": "-12059*P**6/6720"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "21054*P**2",
      "2": "3110*P**4",
      "4": "21371*P**6/64"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-2"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-52"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-2"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "7"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-172"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-4",
      "4": "-P**2/6"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "44",
      "4": "55*P**2/12"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-11*P**2/2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-1024",
      "4": "277*P**2/6"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "558*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-12",
      "3": "-P**2/2"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "252",
      "3": "75*P**2/4"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-21*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-7392",
      "3": "50*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "3147*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "born_projection": "-1/2",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-48",
      "2": "-2*P**2",
      "4": "-7*P**4/120"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "1608",
      "2": "100*P**2",
      "4": "799*P**4/240"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-102*P**2",
      "4": "-51*P**4/4"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-60768",
      "2": "-674*P**2",
      "4": "-1469*P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "21054*P**2",
      "4": "3110*P**4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "4",
      "2": "-P**2/3",
      "4": "-P**4/180"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "P**2",
      "4": "P**4/12"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "24",
      "2": "2*P**2",
      "4": "-P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-2*P**2",
      "4": "P**4/6"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128",
      "2": "20*P**2",
      "4": "-106*P**4/45"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "20*P**2",
      "4": "20*P**4/3"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "4",
      "1": "2*P**2/3",
      "3": "-P**4/180"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "P**4/12"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "40",
      "1": "14*P**2/3",
      "3": "5*P**4/18"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-2*P**2",
      "3": "-P**4/2"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "320",
      "1": "57*P**2",
      "3": "107*P**4/45"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "51*P**2",
      "3": "37*P**4/3"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "8",
      "0": "P**2/3",
      "2": "13*P**4/180",
      "4": "17*P**6/15120"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-P**4/12",
      "4": "-P**6/240"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "128",
      "0": "22*P**2/3",
      "2": "29*P**4/90",
      "4": "157*P**6/7560"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-4*P**2",
      "2": "-P**4/2",
      "4": "-11*P**6/120"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "1472",
      "0": "542*P**2/3",
      "2": "163*P**4/30",
      "4": "2581*P**6/7560"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "204*P**2",
      "2": "81*P**4/2",
      "4": "107*P**6/24"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "24",
      "-1": "P**2",
      "1": "-P**4/30",
      "3": "17*P**6/5040"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-P**6/80"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "576",
      "-1": "30*P**2",
      "1": "7*P**4/10",
      "3": "P**6/168"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-12*P**2",
      "1": "-3*P**4/2",
      "3": "-P**6/8"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "9024",
      "-1": "920*P**2",
      "1": "533*P**4/20",
      "3": "167*P**6/315"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "1068*P**2",
      "1": "763*P**4/4",
      "3": "21*P**6"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "96",
      "-2": "4*P**2",
      "0": "7*P**4/60",
      "2": "-37*P**6/5040",
      "4": "-P**8/33600"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "P**6/80",
      "4": "P**8/2240"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "3264",
      "-2": "160*P**2",
      "0": "149*P**4/30",
      "2": "59*P**6/504",
      "4": "59*P**8/50400"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-48*P**2",
      "0": "-6*P**4",
      "2": "-5*P**6/8",
      "4": "-193*P**8/3360"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "66816",
      "-2": "5872*P**2",
      "0": "2789*P**4/15",
      "2": "1009*P**6/210",
      "4": "13*P**8/144"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "6816*P**2",
      "0": "1130*P**4",
      "2": "247*P**6/2",
      "4": "3037*P**8/240"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4",
      "4": "-P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "P**2"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "24",
      "4": "2*P**2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-2*P**2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "128",
      "4": "20*P**2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "20*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "4",
      "3": "2*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "40",
      "3": "14*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-2*P**2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "320",
      "3": "57*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "51*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "8",
      "2": "P**2/3",
      "4": "13*P**4/180"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-P**4/12"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128",
      "2": "22*P**2/3",
      "4": "29*P**4/90"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-4*P**2",
      "4": "-P**4/2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "1472",
      "2": "542*P**2/3",
      "4": "163*P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "204*P**2",
      "4": "81*P**4/2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "24",
      "1": "P**2",
      "3": "-P**4/30"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "576",
      "1": "30*P**2",
      "3": "7*P**4/10"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-12*P**2",
      "3": "-3*P**4/2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "9024",
      "1": "920*P**2",
      "3": "533*P**4/20"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "1068*P**2",
      "3": "763*P**4/4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "96",
      "0": "4*P**2",
      "2": "7*P**4/60",
      "4": "-37*P**6/5040"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "P**6/80"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "3264",
      "0": "160*P**2",
      "2": "149*P**4/30",
      "4": "59*P**6/504"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-48*P**2",
      "2": "-6*P**4",
      "4": "-5*P**6/8"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "66816",
      "0": "5872*P**2",
      "2": "2789*P**4/15",
      "4": "1009*P**6/210"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "6816*P**2",
      "2": "1130*P**4",
      "4": "247*P**6/2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "24"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "128"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "4"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "40"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "320"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "8",
      "4": "P**2/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "128",
      "4": "22*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-4*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "1472",
      "4": "542*P**2/3"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "204*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "24",
      "3": "P**2"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "576",
      "3": "30*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-12*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "9024",
      "3": "920*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "1068*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "born_projection": "1",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "96",
      "2": "4*P**2",
      "4": "7*P**4/60"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "3264",
      "2": "160*P**2",
      "4": "149*P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-48*P**2",
      "4": "-6*P**4"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "66816",
      "2": "5872*P**2",
      "4": "2789*P**4/15"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "6816*P**2",
      "4": "1130*P**4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "9",
      "2": "15*P**2/4",
      "4": "-P**4/80"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-9*P**2/4",
      "4": "3*P**4/16"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "12",
      "2": "137*P**2/4",
      "4": "-173*P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "183*P**2/4",
      "4": "67*P**4/4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "27",
      "1": "3*P**2",
      "3": "27*P**4/80"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-3*P**2",
      "3": "-9*P**4/16"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-12",
      "1": "49*P**2",
      "3": "409*P**4/240"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "591*P**2/4",
      "3": "503*P**4/16"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "108",
      "0": "33*P**2/4",
      "2": "13*P**4/80",
      "4": "137*P**6/6720"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-15*P**2/2",
      "2": "-15*P**4/16",
      "4": "-43*P**6/320"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-288",
      "0": "273*P**2/2",
      "2": "17*P**4/80",
      "4": "1061*P**6/3360"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "660*P**2",
      "2": "1863*P**4/16",
      "4": "403*P**6/32"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "540",
      "-1": "135*P**2/4",
      "1": "9*P**4/8",
      "3": "9*P**6/2240"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-27*P**2",
      "1": "-27*P**4/8",
      "3": "-21*P**6/64"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "-2880",
      "-1": "510*P**2",
      "1": "53*P**4/8",
      "3": "-1943*P**6/6720"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "3681*P**2",
      "1": "9411*P**4/16",
      "3": "4089*P**6/64"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "3240",
      "-2": "180*P**2",
      "0": "93*P**4/16",
      "2": "397*P**6/2240",
      "4": "59*P**8/26880"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-126*P**2",
      "0": "-63*P**4/4",
      "2": "-105*P**6/64",
      "4": "-1447*P**8/8960"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "-27360",
      "-2": "2262*P**2",
      "0": "44*P**4",
      "2": "817*P**6/1344",
      "4": "-311*P**8/6720"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "24462*P**2",
      "0": "3675*P**4",
      "2": "25323*P**6/64",
      "4": "6473*P**8/160"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "9",
      "4": "15*P**2/4"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-9*P**2/4"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "12",
      "4": "137*P**2/4"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "183*P**2/4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "27",
      "3": "3*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-3*P**2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-12",
      "3": "49*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "591*P**2/4"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "108",
      "2": "33*P**2/4",
      "4": "13*P**4/80"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-15*P**2/2",
      "4": "-15*P**4/16"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-288",
      "2": "273*P**2/2",
      "4": "17*P**4/80"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "660*P**2",
      "4": "1863*P**4/16"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 4,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "540",
      "1": "135*P**2/4",
      "3": "9*P**4/8"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-27*P**2",
      "3": "-27*P**4/8"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-2880",
      "1": "510*P**2",
      "3": "53*P**4/8"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "3681*P**2",
      "3": "9411*P**4/16"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "3240",
      "0": "180*P**2",
      "2": "93*P**4/16",
      "4": "397*P**6/2240"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-126*P**2",
      "2": "-63*P**4/4",
      "4": "-105*P**6/64"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-27360",
      "0": "2262*P**2",
      "2": "44*P**4",
      "4": "817*P**6/1344"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "24462*P**2",
      "2": "3675*P**4",
      "4": "25323*P**6/64"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "12"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-12"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "108",
      "4": "33*P**2/4"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-15*P**2/2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-288",
      "4": "273*P**2/2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "660*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "540",
      "3": "135*P**2/4"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-27*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-2880",
      "3": "510*P**2"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "3681*P**2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "born_projection": "0",
  "variant": "A",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 5,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "3240",
      "2": "180*P**2",
      "4": "93*P**4/16"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-126*P**2",
      "4": "-63*P**4/4"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-27360",
      "2": "2262*P**2",
      "4": "44*P**4"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "24462*P**2",
      "4": "3675*P**4"
     }
    }
   }
  ]
 }
]

==> anc/numbers/deposit/R6/C9/f3_exact_main.out <==
# SU(3): base solution to a^6 (4s)
SU(3)  Trc  u=   4/9 var=A p=1 m=0: P^- LL first at a^2, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (5s)
SU(3)  Trc  u=   4/9 var=A p=1 m=1: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (6s)
SU(3)  Trc  u=   4/9 var=A p=1 m=2: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (11s)
SU(3)  Trc  u=   4/9 var=A p=1 m=3: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (19s)
SU(3)  Trc  u=   4/9 var=A p=1 m=4: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (45s)
SU(3)  Trc  u=   4/9 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (46s)
SU(3)  Trc  u=   4/9 var=A p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (46s)
SU(3)  Trc  u=   4/9 var=A p=2 m=2: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (47s)
SU(3)  Trc  u=   4/9 var=A p=2 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (54s)
SU(3)  Trc  u=   4/9 var=A p=2 m=4: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (70s)
SU(3)  Trc  u=   4/9 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (70s)
SU(3)  Trc  u=   4/9 var=A p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (70s)
SU(3)  Trc  u=   4/9 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (71s)
SU(3)  Trc  u=   4/9 var=A p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (72s)
SU(3)  Trc  u=   4/9 var=A p=3 m=4: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (86s)
SU(3)  Id   u=   4/3 var=A p=1 m=0: P^- LL first at a^2, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (86s)
SU(3)  Id   u=   4/3 var=A p=1 m=1: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (87s)
SU(3)  Id   u=   4/3 var=A p=1 m=2: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (88s)
SU(3)  Id   u=   4/3 var=A p=1 m=3: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (95s)
SU(3)  Id   u=   4/3 var=A p=1 m=4: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (113s)
SU(3)  Id   u=   4/3 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (113s)
SU(3)  Id   u=   4/3 var=A p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (114s)
SU(3)  Id   u=   4/3 var=A p=2 m=2: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (114s)
SU(3)  Id   u=   4/3 var=A p=2 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (120s)
SU(3)  Id   u=   4/3 var=A p=2 m=4: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (126s)
SU(3)  Id   u=   4/3 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (126s)
SU(3)  Id   u=   4/3 var=A p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (127s)
SU(3)  Id   u=   4/3 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (127s)
SU(3)  Id   u=   4/3 var=A p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (129s)
SU(3)  Id   u=   4/3 var=A p=3 m=4: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (142s)
SU(3)  Deg  u=     0 var=A p=1 m=0: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (142s)
SU(3)  Deg  u=     0 var=A p=1 m=1: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (143s)
SU(3)  Deg  u=     0 var=A p=1 m=2: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (144s)
SU(3)  Deg  u=     0 var=A p=1 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (148s)
SU(3)  Deg  u=     0 var=A p=1 m=4: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (170s)
SU(3)  Deg  u=     0 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (170s)
SU(3)  Deg  u=     0 var=A p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (171s)
SU(3)  Deg  u=     0 var=A p=2 m=2: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (173s)
SU(3)  Deg  u=     0 var=A p=2 m=3: P^- LL first at a^None, superleading P^- at 4; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (179s)
SU(3)  Deg  u=     0 var=A p=2 m=4: P^- LL first at a^4, superleading P^- at 4; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (204s)
SU(3)  Deg  u=     0 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (204s)
SU(3)  Deg  u=     0 var=A p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (205s)
SU(3)  Deg  u=     0 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (207s)
SU(3)  Deg  u=     0 var=A p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (210s)
SU(3)  Deg  u=     0 var=A p=3 m=4: P^- LL first at a^5, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (217s)
# SO(5): base solution to a^6 (219s)
SO(5)  Trc  u=  -1/2 var=A p=1 m=0: P^- LL first at a^2, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (220s)
SO(5)  Trc  u=  -1/2 var=A p=1 m=1: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (221s)
SO(5)  Trc  u=  -1/2 var=A p=1 m=2: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (223s)
SO(5)  Trc  u=  -1/2 var=A p=1 m=3: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (231s)
SO(5)  Trc  u=  -1/2 var=A p=1 m=4: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (267s)
SO(5)  Trc  u=  -1/2 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (267s)
SO(5)  Trc  u=  -1/2 var=A p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (269s)
SO(5)  Trc  u=  -1/2 var=A p=2 m=2: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (272s)
SO(5)  Trc  u=  -1/2 var=A p=2 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (279s)
SO(5)  Trc  u=  -1/2 var=A p=2 m=4: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (312s)
SO(5)  Trc  u=  -1/2 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (312s)
SO(5)  Trc  u=  -1/2 var=A p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (313s)
SO(5)  Trc  u=  -1/2 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (315s)
SO(5)  Trc  u=  -1/2 var=A p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (324s)
SO(5)  Trc  u=  -1/2 var=A p=3 m=4: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (344s)
SO(5)  Id   u=     1 var=A p=1 m=0: P^- LL first at a^2, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (344s)
SO(5)  Id   u=     1 var=A p=1 m=1: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (345s)
SO(5)  Id   u=     1 var=A p=1 m=2: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (348s)
SO(5)  Id   u=     1 var=A p=1 m=3: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (354s)
SO(5)  Id   u=     1 var=A p=1 m=4: P^- LL first at a^2, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (376s)
SO(5)  Id   u=     1 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (376s)
SO(5)  Id   u=     1 var=A p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (377s)
SO(5)  Id   u=     1 var=A p=2 m=2: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (380s)
SO(5)  Id   u=     1 var=A p=2 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (386s)
SO(5)  Id   u=     1 var=A p=2 m=4: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (400s)
SO(5)  Id   u=     1 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (401s)
SO(5)  Id   u=     1 var=A p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (401s)
SO(5)  Id   u=     1 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (403s)
SO(5)  Id   u=     1 var=A p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (410s)
SO(5)  Id   u=     1 var=A p=3 m=4: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (423s)
SO(5)  Deg  u=     0 var=A p=1 m=0: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (424s)
SO(5)  Deg  u=     0 var=A p=1 m=1: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (427s)
SO(5)  Deg  u=     0 var=A p=1 m=2: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (428s)
SO(5)  Deg  u=     0 var=A p=1 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (433s)
SO(5)  Deg  u=     0 var=A p=1 m=4: P^- LL first at a^3, superleading P^- at 3; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (450s)
SO(5)  Deg  u=     0 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (451s)
SO(5)  Deg  u=     0 var=A p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (451s)
SO(5)  Deg  u=     0 var=A p=2 m=2: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (452s)
SO(5)  Deg  u=     0 var=A p=2 m=3: P^- LL first at a^None, superleading P^- at 4; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (455s)
SO(5)  Deg  u=     0 var=A p=2 m=4: P^- LL first at a^4, superleading P^- at 4; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (480s)
SO(5)  Deg  u=     0 var=A p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (480s)
SO(5)  Deg  u=     0 var=A p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (481s)
SO(5)  Deg  u=     0 var=A p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (483s)
SO(5)  Deg  u=     0 var=A p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (492s)
SO(5)  Deg  u=     0 var=A p=3 m=4: P^- LL first at a^5, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (547s)


==> anc/numbers/deposit/R6/C9/f3_exact_routes.json <==
[
 {
  "group": "SU(3)",
  "color": "Trc",
  "Cb": [
   "4/9",
   "-11/36"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   2,
   "16/9"
  ],
  "first_LL_FAminus": [
   2,
   "-11/9"
  ],
  "first_NNLL_pole_S": [
   3,
   "172*P**2/27"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "Cb": [
   "4/9",
   "-11/36"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   3,
   "32/9"
  ],
  "first_LL_FAminus": [
   3,
   "-22/9"
  ],
  "first_NNLL_pole_S": [
   4,
   "680*P**2/27"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "Cb": [
   "4/9",
   "-11/36"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   4,
   "128/3"
  ],
  "first_LL_FAminus": [
   4,
   "-88/3"
  ],
  "first_NNLL_pole_S": [
   5,
   "4064*P**2/9"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "Cb": [
   "4/3",
   "-1/6"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   2,
   "16/3"
  ],
  "first_LL_FAminus": [
   2,
   "-2/3"
  ],
  "first_NNLL_pole_S": [
   3,
   "64*P**2/9"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "Cb": [
   "4/3",
   "-1/6"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   3,
   "32/3"
  ],
  "first_LL_FAminus": [
   3,
   "-4/3"
  ],
  "first_NNLL_pole_S": [
   4,
   "320*P**2/9"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "Cb": [
   "4/3",
   "-1/6"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   4,
   "128"
  ],
  "first_LL_FAminus": [
   4,
   "-16"
  ],
  "first_NNLL_pole_S": [
   5,
   "2048*P**2/3"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "Cb": [
   "0",
   "-1/4"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   3,
   "-16"
  ],
  "first_LL_FAminus": [
   2,
   "-1"
  ],
  "first_NNLL_pole_S": [
   3,
   "4*P**2"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "Cb": [
   "0",
   "-1/4"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   4,
   "-192"
  ],
  "first_LL_FAminus": [
   3,
   "-2"
  ],
  "first_NNLL_pole_S": [
   4,
   "40*P**2/3"
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "Cb": [
   "0",
   "-1/4"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   5,
   "-5760"
  ],
  "first_LL_FAminus": [
   4,
   "-24"
  ],
  "first_NNLL_pole_S": [
   5,
   "224*P**2"
  ]
 },
 {
  "group": "SU(3)",
  "color": "R1",
  "Cb": [
   "0",
   "0"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   3,
   "48"
  ],
  "first_LL_FAminus": [
   3,
   "48"
  ],
  "first_NNLL_pole_S": [
   3,
   "-4*P**2"
  ]
 },
 {
  "group": "SU(3)",
  "color": "R1",
  "Cb": [
   "0",
   "0"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   4,
   "576"
  ],
  "first_LL_FAminus": [
   4,
   "576"
  ],
  "first_NNLL_pole_S": [
   4,
   "-24*P**2"
  ]
 },
 {
  "group": "SU(3)",
  "color": "R1",
  "Cb": [
   "0",
   "0"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   5,
   "17280"
  ],
  "first_LL_FAminus": [
   5,
   "17280"
  ],
  "first_NNLL_pole_S": [
   5,
   "-480*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "Cb": [
   "-1/2",
   "1/16",
   "-3/16"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   2,
   "-2"
  ],
  "first_LL_FAminus": [
   2,
   "1/4"
  ],
  "first_NNLL_pole_S": [
   3,
   "-5*P**2/4"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "Cb": [
   "-1/2",
   "1/16",
   "-3/16"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   3,
   "-4"
  ],
  "first_LL_FAminus": [
   3,
   "1/2"
  ],
  "first_NNLL_pole_S": [
   4,
   "-11*P**2/2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Trc",
  "Cb": [
   "-1/2",
   "1/16",
   "-3/16"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   4,
   "-48"
  ],
  "first_LL_FAminus": [
   4,
   "6"
  ],
  "first_NNLL_pole_S": [
   5,
   "-102*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "Cb": [
   "1",
   "1/4",
   "-1/4"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   2,
   "4"
  ],
  "first_LL_FAminus": [
   2,
   "1"
  ],
  "first_NNLL_pole_S": [
   3,
   "-2*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "Cb": [
   "1",
   "1/4",
   "-1/4"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   3,
   "8"
  ],
  "first_LL_FAminus": [
   3,
   "2"
  ],
  "first_NNLL_pole_S": [
   4,
   "-4*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Id",
  "Cb": [
   "1",
   "1/4",
   "-1/4"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   4,
   "96"
  ],
  "first_LL_FAminus": [
   4,
   "24"
  ],
  "first_NNLL_pole_S": [
   5,
   "-48*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "Cb": [
   "0",
   "3/16",
   "-5/16"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   3,
   "9"
  ],
  "first_LL_FAminus": [
   2,
   "3/4"
  ],
  "first_NNLL_pole_S": [
   3,
   "-9*P**2/4"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "Cb": [
   "0",
   "3/16",
   "-5/16"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   4,
   "108"
  ],
  "first_LL_FAminus": [
   3,
   "3/2"
  ],
  "first_NNLL_pole_S": [
   4,
   "-15*P**2/2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "Deg",
  "Cb": [
   "0",
   "3/16",
   "-5/16"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   5,
   "3240"
  ],
  "first_LL_FAminus": [
   4,
   "18"
  ],
  "first_NNLL_pole_S": [
   5,
   "-126*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "R1",
  "Cb": [
   "0",
   "0",
   "0"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   3,
   "3"
  ],
  "first_LL_FAminus": [
   3,
   "3"
  ],
  "first_NNLL_pole_S": [
   3,
   "-P**2/4"
  ]
 },
 {
  "group": "SO(5)",
  "color": "R1",
  "Cb": [
   "0",
   "0",
   "0"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   4,
   "36"
  ],
  "first_LL_FAminus": [
   4,
   "36"
  ],
  "first_NNLL_pole_S": [
   4,
   "-3*P**2/2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "R1",
  "Cb": [
   "0",
   "0",
   "0"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   5,
   "1080"
  ],
  "first_LL_FAminus": [
   5,
   "1080"
  ],
  "first_NNLL_pole_S": [
   5,
   "-30*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "Cb": [
   "0",
   "1",
   "3/7"
  ],
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": [
   4,
   "-360"
  ],
  "first_LL_FAminus": [
   2,
   "4"
  ],
  "first_NNLL_pole_S": [
   3,
   "-8*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "Cb": [
   "0",
   "1",
   "3/7"
  ],
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": [
   5,
   "-10800"
  ],
  "first_LL_FAminus": [
   3,
   "8"
  ],
  "first_NNLL_pole_S": [
   4,
   "-16*P**2"
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "Cb": [
   "0",
   "1",
   "3/7"
  ],
  "p": 3,
  "m": 4,
  "nmax": 7,
  "first_LL_Pminus": [
   6,
   "-604800"
  ],
  "first_LL_FAminus": [
   4,
   "96"
  ],
  "first_NNLL_pole_S": [
   5,
   "-192*P**2"
  ]
 }
]

==> anc/numbers/deposit/R6/C9/f3_exact_routes.out <==
SU(3)  Trc  C.b=[4/9, -11/36]          p=1 m=0: P^- LL first (2, '16/9'); F_A^- LL first (2, '-11/9'); S NNLL pole first (3, '172*P**2/27')  (3s)
SU(3)  Trc  C.b=[4/9, -11/36]          p=2 m=2: P^- LL first (3, '32/9'); F_A^- LL first (3, '-22/9'); S NNLL pole first (4, '680*P**2/27')  (8s)
SU(3)  Trc  C.b=[4/9, -11/36]          p=3 m=4: P^- LL first (4, '128/3'); F_A^- LL first (4, '-88/3'); S NNLL pole first (5, '4064*P**2/9')  (46s)
SU(3)  Id   C.b=[4/3, -1/6]            p=1 m=0: P^- LL first (2, '16/3'); F_A^- LL first (2, '-2/3'); S NNLL pole first (3, '64*P**2/9')  (46s)
SU(3)  Id   C.b=[4/3, -1/6]            p=2 m=2: P^- LL first (3, '32/3'); F_A^- LL first (3, '-4/3'); S NNLL pole first (4, '320*P**2/9')  (50s)
SU(3)  Id   C.b=[4/3, -1/6]            p=3 m=4: P^- LL first (4, '128'); F_A^- LL first (4, '-16'); S NNLL pole first (5, '2048*P**2/3')  (79s)
SU(3)  Deg  C.b=[0, -1/4]              p=1 m=0: P^- LL first (3, '-16'); F_A^- LL first (2, '-1'); S NNLL pole first (3, '4*P**2')  (79s)
SU(3)  Deg  C.b=[0, -1/4]              p=2 m=2: P^- LL first (4, '-192'); F_A^- LL first (3, '-2'); S NNLL pole first (4, '40*P**2/3')  (82s)
SU(3)  Deg  C.b=[0, -1/4]              p=3 m=4: P^- LL first (5, '-5760'); F_A^- LL first (4, '-24'); S NNLL pole first (5, '224*P**2')  (145s)
SU(3)  R1   C.b=[0, 0]                 p=1 m=0: P^- LL first (3, '48'); F_A^- LL first (3, '48'); S NNLL pole first (3, '-4*P**2')  (146s)
SU(3)  R1   C.b=[0, 0]                 p=2 m=2: P^- LL first (4, '576'); F_A^- LL first (4, '576'); S NNLL pole first (4, '-24*P**2')  (150s)
SU(3)  R1   C.b=[0, 0]                 p=3 m=4: P^- LL first (5, '17280'); F_A^- LL first (5, '17280'); S NNLL pole first (5, '-480*P**2')  (203s)
SO(5)  Trc  C.b=[-1/2, 1/16, -3/16]    p=1 m=0: P^- LL first (2, '-2'); F_A^- LL first (2, '1/4'); S NNLL pole first (3, '-5*P**2/4')  (210s)
SO(5)  Trc  C.b=[-1/2, 1/16, -3/16]    p=2 m=2: P^- LL first (3, '-4'); F_A^- LL first (3, '1/2'); S NNLL pole first (4, '-11*P**2/2')  (218s)
SO(5)  Trc  C.b=[-1/2, 1/16, -3/16]    p=3 m=4: P^- LL first (4, '-48'); F_A^- LL first (4, '6'); S NNLL pole first (5, '-102*P**2')  (258s)
SO(5)  Id   C.b=[1, 1/4, -1/4]         p=1 m=0: P^- LL first (2, '4'); F_A^- LL first (2, '1'); S NNLL pole first (3, '-2*P**2')  (259s)
SO(5)  Id   C.b=[1, 1/4, -1/4]         p=2 m=2: P^- LL first (3, '8'); F_A^- LL first (3, '2'); S NNLL pole first (4, '-4*P**2')  (261s)
SO(5)  Id   C.b=[1, 1/4, -1/4]         p=3 m=4: P^- LL first (4, '96'); F_A^- LL first (4, '24'); S NNLL pole first (5, '-48*P**2')  (325s)
SO(5)  Deg  C.b=[0, 3/16, -5/16]       p=1 m=0: P^- LL first (3, '9'); F_A^- LL first (2, '3/4'); S NNLL pole first (3, '-9*P**2/4')  (327s)
SO(5)  Deg  C.b=[0, 3/16, -5/16]       p=2 m=2: P^- LL first (4, '108'); F_A^- LL first (3, '3/2'); S NNLL pole first (4, '-15*P**2/2')  (336s)
SO(5)  Deg  C.b=[0, 3/16, -5/16]       p=3 m=4: P^- LL first (5, '3240'); F_A^- LL first (4, '18'); S NNLL pole first (5, '-126*P**2')  (439s)
SO(5)  R1   C.b=[0, 0, 0]              p=1 m=0: P^- LL first (3, '3'); F_A^- LL first (3, '3'); S NNLL pole first (3, '-P**2/4')  (440s)
SO(5)  R1   C.b=[0, 0, 0]              p=2 m=2: P^- LL first (4, '36'); F_A^- LL first (4, '36'); S NNLL pole first (4, '-3*P**2/2')  (444s)
SO(5)  R1   C.b=[0, 0, 0]              p=3 m=4: P^- LL first (5, '1080'); F_A^- LL first (5, '1080'); S NNLL pole first (5, '-30*P**2')  (512s)
SO(5)  DD   C.b=[0, 1, 3/7]            p=1 m=0: P^- LL first (4, '-360'); F_A^- LL first (2, '4'); S NNLL pole first (3, '-8*P**2')  (513s)
SO(5)  DD   C.b=[0, 1, 3/7]            p=2 m=2: P^- LL first (5, '-10800'); F_A^- LL first (3, '8'); S NNLL pole first (4, '-16*P**2')  (520s)
SO(5)  DD   C.b=[0, 1, 3/7]            p=3 m=4: P^- LL first (6, '-604800'); F_A^- LL first (4, '96'); S NNLL pole first (5, '-192*P**2')  (584s)


==> anc/numbers/deposit/R6/C9/f3_exact_routes.py <==
"""C9 / f3, supplement: for kernels of LL degree (m = 2p - 2) record also the first change of the LL of the
negative-signature ADJOINT wave F_A^- (which the four-quark amplitudes test in the adjoint channel at one to
three loops, Table tab:amp-ll), besides P^- = F_1^- and S. Uses f3_exact.py unchanged (imported).

Color matrices: Trc, Id, Deg = (2C_F - C_A) 1 + T_rc (singlet row annihilates the Born vector b, adjoint row
does not), R1 = rank one with every row orthogonal to b (C b = 0 in every channel), and in SO(5) DD (singlet
row orthogonal to b and b^2, adjoint entry C_A1 = 1).
"""
import sys, json, time
import sympy as sp
sys.path.insert(0, '.')
import f3_exact as E
import vg_groups_copy as VG
from vg_fulltrig_copy import solve_full, simp, w

T0 = time.time()


def response_all(G, F0, p, m, C, nmax):
    nch = len(G.chans)
    Gr = {(R, s): [None] + [0] * nmax for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                rhs = 0
                if n >= 2:
                    prev = Gr[(R, s)][n - 1]
                    if prev != 0 and G.cas[R] != 0:
                        rhs += 2 * G.cas[R] * E.Dsig(prev, s)
                    rhs += 2 * sum(F0[(R, s)][k] * Gr[(R, s)][n - k] for k in range(1, n))
                    rhs += 2 * E.PSI[s] * sum(G.T[R, Rp] * Gr[(Rp, -s)][n - 1] for Rp in range(nch) if G.T[R, Rp] != 0)
                if n > p:
                    rhs += E.kernel_term(F0, R, s, n - p, C, m, 'A', nch)
                Gr[(R, s)][n] = simp(rhs / w) if rhs != 0 else 0
    g1p = Gr[(0, +1)]
    F1p = F0[(0, +1)]
    dS = [None] + [simp(-w * g1p[n] + 2 * sum(F1p[k] * g1p[n - k] for k in range(1, n))) for n in range(1, nmax + 1)]
    return Gr, dS


def run():
    out = []
    cases = [(VG.su_n(3), ['Trc', 'Id', 'Deg', 'R1']), (VG.so_n(5), ['Trc', 'Id', 'Deg', 'R1', 'DD'])]
    for G, kinds in cases:
        nch = len(G.chans)
        nmax_all = 7
        F0, _ = solve_full(G, nmax_all)
        b = sp.Matrix(G.b)
        for kind in kinds:
            if kind == 'R1':
                if nch == 2:
                    C = sp.Matrix([[1, 8], [1, 8]])          # rows orthogonal to b = (4/3, -1/6)
                else:
                    C = sp.Matrix([[0, 1, 1]] * 3)           # rows orthogonal to b = (1, 1/4, -1/4)
            else:
                C = E.color_matrix(G, kind)
            Cb = [sp.nsimplify(x) for x in (C * b)]
            for p in (1, 2, 3):
                m = 2 * p - 2
                nmax = min(p + 4, nmax_all)
                Gr, dS = response_all(G, F0, p, m, C, nmax)
                fP = fA = fS = None
                for n in range(1, nmax + 1):
                    if fP is None:
                        i = E.laurent_info(Gr[(0, -1)][n], 1 - 2 * n, depth=0)
                        if i and '0' in i['coefs']:
                            fP = (n, i['coefs']['0'])
                    if fA is None:
                        i = E.laurent_info(Gr[(1, -1)][n], 1 - 2 * n, depth=0)
                        if i and '0' in i['coefs']:
                            fA = (n, i['coefs']['0'])
                    if fS is None and n >= 3:
                        i = E.laurent_info(dS[n], 2 - 2 * n, depth=2)
                        if i and '2' in i['coefs']:
                            fS = (n, i['coefs']['2'])
                rec = dict(group=G.name, color=kind, Cb=[str(x) for x in Cb], p=p, m=m, nmax=nmax,
                           first_LL_Pminus=fP, first_LL_FAminus=fA, first_NNLL_pole_S=fS)
                out.append(rec)
                print(f"{G.name:6s} {kind:4s} C.b={str(Cb):22s} p={p} m={m}: P^- LL first {fP}; F_A^- LL first {fA}; "
                      f"S NNLL pole first {fS}  ({time.time()-T0:.0f}s)", flush=True)
                json.dump(out, open('f3_exact_routes.json', 'w'), indent=1)


if __name__ == '__main__':
    run()


==> anc/numbers/deposit/R6/C9/f3_exact_so5dd.json <==
[
 {
  "group": "SO(5)",
  "color": "DD",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "8*P**2"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-8*P**2"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-360",
      "2": "-367*P**2/5",
      "4": "181*P**4/30"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-21*P**2",
      "4": "-241*P**4/10"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "9450",
      "2": "16517*P**2/10",
      "4": "763*P**4/8"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "745*P**2/2",
      "4": "27557*P**4/120"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 4,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-2*P**4/3",
      "4": "P**6/45"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-16*P**2",
      "2": "-2*P**4",
      "4": "-P**6/3"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-10800",
      "0": "-5994*P**2/5",
      "2": "-1727*P**4/60",
      "4": "-6301*P**6/12600"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-916*P**2",
      "2": "-879*P**4/4",
      "4": "-2989*P**6/120"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "566640",
      "0": "550397*P**2/10",
      "2": "99299*P**4/40",
      "4": "3810091*P**6/50400"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "28253*P**2",
      "2": "136685*P**4/24",
      "4": "987401*P**6/1440"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "8*P**2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-8*P**2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-360",
      "4": "-367*P**2/5"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-21*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "9450",
      "4": "16517*P**2/10"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "745*P**2/2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": 5,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-2*P**4/3"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-16*P**2",
      "4": "-2*P**4"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-10800",
      "2": "-5994*P**2/5",
      "4": "-1727*P**4/60"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-916*P**2",
      "4": "-879*P**4/4"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "566640",
      "2": "550397*P**2/10",
      "4": "99299*P**4/40"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "28253*P**2",
      "4": "136685*P**4/24"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-360",
      "2": "-75*P**2",
      "4": "11*P**4/2"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-45*P**2",
      "4": "-45*P**4/2"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "9450",
      "2": "2505*P**2/2",
      "4": "875*P**4/8"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "1425*P**2/2",
      "4": "1595*P**4/8"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "born_projection": "0",
  "variant": "A",
  "p": 1,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-10800",
      "0": "-1170*P**2",
      "2": "-105*P**4/4",
      "4": "-29*P**6/56"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-900*P**2",
      "2": "-855*P**4/4",
      "4": "-195*P**6/8"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "566640",
      "0": "107385*P**2/2",
      "2": "18799*P**4/8",
      "4": "44801*P**6/672"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "29925*P**2",
      "2": "47575*P**4/8",
      "4": "22765*P**6/32"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-360",
      "4": "-75*P**2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-45*P**2"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "9450",
      "4": "2505*P**2/2"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "1425*P**2/2"
     }
    }
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "born_projection": "0",
  "variant": "A",
  "p": 2,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": 5,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-10800",
      "2": "-1170*P**2",
      "4": "-105*P**4/4"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-900*P**2",
      "4": "-855*P**4/4"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "566640",
      "2": "107385*P**2/2",
      "4": "18799*P**4/8"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "29925*P**2",
      "4": "47575*P**4/8"
     }
    }
   }
  ]
 }
]

==> anc/numbers/deposit/R6/C9/f3_exact_so5dd.out <==
# SO(5): base solution to a^6 (4s)
SO(5)  DD   u=     0 var=A p=1 m=0: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (7s)
SO(5)  DD   u=     0 var=A p=1 m=2: P^- LL first at a^4, superleading P^- at 4; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (15s)
SO(5)  DD   u=     0 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (16s)
SO(5)  DD   u=     0 var=A p=2 m=2: P^- LL first at a^5, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (20s)
SO(5)  DD0  u=     0 var=A p=1 m=0: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (21s)
SO(5)  DD0  u=     0 var=A p=1 m=2: P^- LL first at a^4, superleading P^- at 4; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (23s)
SO(5)  DD0  u=     0 var=A p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (23s)
SO(5)  DD0  u=     0 var=A p=2 m=2: P^- LL first at a^5, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (25s)


==> anc/numbers/deposit/R6/C9/f3_exact_test.json <==
[
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "A",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "16/9",
      "2": "-4*P**2/27",
      "4": "-P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**2/9",
      "4": "P**4/27"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-16/9",
      "2": "-244*P**2/27",
      "4": "P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "172*P**2/27",
      "4": "-19*P**4/81"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "19328/81",
      "2": "-40*P**2/9",
      "4": "6248*P**4/3645"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-2968*P**2/81",
      "4": "-376*P**4/243"
     }
    }
   }
  ]
 }
]

==> anc/numbers/deposit/R6/C9/f3_exact_varB.json <==
[
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "16/9",
      "2": "-4*P**2/27",
      "4": "-P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**2/9",
      "4": "P**4/27"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-16/9",
      "2": "-244*P**2/27",
      "4": "P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "172*P**2/27",
      "4": "-19*P**4/81"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "19328/81",
      "2": "-40*P**2/9",
      "4": "6248*P**4/3645"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-2968*P**2/81",
      "4": "-376*P**4/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "32/9",
      "3": "2*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-2*P**4/27"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-704/27",
      "1": "-808*P**2/81",
      "3": "692*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "344*P**2/27",
      "3": "44*P**4/81"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "97024/81",
      "1": "14032*P**2/243",
      "3": "5308*P**4/729"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-928*P**2/9",
      "3": "-1292*P**4/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "32/3",
      "2": "-2*P**4/405",
      "4": "-2*P**6/2835"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "2*P**4/27",
      "4": "2*P**6/45"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-4544/27",
      "0": "-808*P**2/27",
      "2": "-692*P**4/1215",
      "4": "-1034*P**6/3645"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "344*P**2/9",
      "2": "44*P**4/27",
      "4": "26*P**6/243"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "660736/81",
      "0": "100976*P**2/243",
      "2": "50956*P**4/3645",
      "4": "-3719*P**6/1215"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-31552*P**2/81",
      "2": "-2684*P**4/243",
      "4": "-1349*P**6/3645"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "128/3",
      "3": "4*P**6/2835"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-4*P**6/45"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "-10112/9",
      "-1": "-3232*P**2/27",
      "3": "5608*P**6/8505"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "1376*P**2/9",
      "1": "176*P**4/27",
      "3": "88*P**6/135"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "65536",
      "-1": "232768*P**2/81",
      "1": "21872*P**4/405",
      "3": "5764*P**6/1701"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-16576*P**2/9",
      "1": "-800*P**4/81",
      "3": "284*P**6/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "640/3",
      "2": "-4*P**6/2835",
      "4": "-P**8/1890"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**6/45",
      "4": "17*P**8/126"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "-8320",
      "-2": "-16160*P**2/27",
      "2": "-5608*P**6/8505",
      "4": "-11393*P**8/12150"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "6880*P**2/9",
      "0": "880*P**4/27",
      "2": "88*P**6/27",
      "4": "4597*P**8/17010"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "5361664/9",
      "-2": "1752640*P**2/81",
      "0": "21872*P**4/81",
      "2": "18548*P**6/8505",
      "4": "-3861409*P**8/382725"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-281920*P**2/27",
      "0": "1760*P**4/9",
      "2": "7372*P**6/243",
      "4": "16741*P**8/5103"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "16/9",
      "4": "-4*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4*P**2/9"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-16/9",
      "4": "-244*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "172*P**2/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "19328/81",
      "4": "-40*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-2968*P**2/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "32/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-704/27",
      "3": "-808*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "344*P**2/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "97024/81",
      "3": "14032*P**2/243"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-928*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "32/3",
      "4": "-2*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "2*P**4/27"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-4544/27",
      "2": "-808*P**2/27",
      "4": "-692*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "344*P**2/9",
      "4": "44*P**4/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "660736/81",
      "2": "100976*P**2/243",
      "4": "50956*P**4/3645"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-31552*P**2/81",
      "4": "-2684*P**4/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "128/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-10112/9",
      "1": "-3232*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "1376*P**2/9",
      "3": "176*P**4/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "65536",
      "1": "232768*P**2/81",
      "3": "21872*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-16576*P**2/9",
      "3": "-800*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "640/3",
      "4": "-4*P**6/2835"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4*P**6/45"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-8320",
      "0": "-16160*P**2/27",
      "4": "-5608*P**6/8505"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "6880*P**2/9",
      "2": "880*P**4/27",
      "4": "88*P**6/27"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "5361664/9",
      "0": "1752640*P**2/81",
      "2": "21872*P**4/81",
      "4": "18548*P**6/8505"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-281920*P**2/27",
      "2": "1760*P**4/9",
      "4": "7372*P**6/243"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "16/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-16/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "19328/81"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "32/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-704/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "97024/81"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "32/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-4544/27",
      "4": "-808*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "344*P**2/9"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "660736/81",
      "4": "100976*P**2/243"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-31552*P**2/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "128/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-10112/9",
      "3": "-3232*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "1376*P**2/9"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "65536",
      "3": "232768*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-16576*P**2/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "born_projection": "4/9",
  "variant": "B",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "640/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-8320",
      "2": "-16160*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "6880*P**2/9",
      "4": "880*P**4/27"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "5361664/9",
      "2": "1752640*P**2/81",
      "4": "21872*P**4/81"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-281920*P**2/27",
      "4": "1760*P**4/9"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 1,
  "m": 0,
  "nmax": 4,
  "first_LL_Pminus": 2,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "16/3",
      "2": "-4*P**2/9",
      "4": "-P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**2/3",
      "4": "P**4/9"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128/3",
      "2": "-64*P**2/9",
      "4": "-8*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "64*P**2/9",
      "4": "8*P**4/27"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "11264/27",
      "2": "-832*P**2/9",
      "4": "6752*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-448*P**2/27",
      "4": "-1312*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 1,
  "m": 1,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "32/3",
      "3": "2*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-2*P**4/9"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "1024/9",
      "1": "-160*P**2/27",
      "3": "152*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "128*P**2/9",
      "3": "8*P**4/27"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "34816/27",
      "1": "-16352*P**2/81",
      "3": "9512*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-128*P**2/3",
      "3": "-2408*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 1,
  "m": 2,
  "nmax": 4,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "32",
      "2": "-2*P**4/135",
      "4": "-2*P**6/945"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "2*P**4/9",
      "4": "2*P**6/15"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "4096/9",
      "0": "-160*P**2/9",
      "2": "-152*P**4/405",
      "4": "-1406*P**6/8505"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "128*P**2/3",
      "2": "8*P**4/9",
      "4": "58*P**6/405"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "169984/27",
      "0": "-67360*P**2/81",
      "2": "20392*P**4/1215",
      "4": "-718*P**6/567"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-3904*P**2/27",
      "2": "-8264*P**4/81",
      "4": "-9278*P**6/1215"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 1,
  "m": 3,
  "nmax": 4,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   3,
   -1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "128",
      "3": "4*P**6/945"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-4*P**6/15"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "7168/3",
      "-1": "-640*P**2/9",
      "3": "1072*P**6/2835"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "512*P**2/3",
      "1": "32*P**4/9",
      "3": "16*P**6/45"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -3,
     "coefs": {
      "-3": "40960",
      "-1": "-120320*P**2/27",
      "1": "9248*P**4/135",
      "3": "6392*P**6/2835"
     }
    },
    "dS": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "-1792*P**2/3",
      "1": "-12608*P**4/27",
      "3": "-2776*P**6/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 1,
  "m": 4,
  "nmax": 4,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "first_LL_or_NLL_pole_S": [
   3,
   -2
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "640",
      "2": "-4*P**6/945",
      "4": "-P**8/630"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4*P**6/15",
      "4": "17*P**8/42"
     }
    }
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "15360",
      "-2": "-3200*P**2/9",
      "2": "-1072*P**6/2835",
      "4": "-7354*P**8/14175"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "2560*P**2/3",
      "0": "160*P**4/9",
      "2": "16*P**6/9",
      "4": "142*P**8/567"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -4,
     "coefs": {
      "-4": "974848/3",
      "-2": "-784640*P**2/27",
      "0": "9248*P**4/27",
      "2": "1240*P**6/567",
      "4": "-645142*P**8/127575"
     }
    },
    "dS": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "-25600*P**2/9",
      "0": "-8000*P**4/3",
      "2": "-16568*P**6/81",
      "4": "-181066*P**8/8505"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 2,
  "m": 0,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "16/3",
      "4": "-4*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4*P**2/3"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "128/3",
      "4": "-64*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "64*P**2/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "11264/27",
      "4": "-832*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-448*P**2/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 2,
  "m": 1,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "32/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "1024/9",
      "3": "-160*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "128*P**2/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "34816/27",
      "3": "-16352*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-128*P**2/3"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 2,
  "m": 2,
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "32",
      "4": "-2*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "2*P**4/9"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "4096/9",
      "2": "-160*P**2/9",
      "4": "-152*P**4/405"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "128*P**2/3",
      "4": "8*P**4/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "169984/27",
      "2": "-67360*P**2/81",
      "4": "20392*P**4/1215"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-3904*P**2/27",
      "4": "-8264*P**4/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 2,
  "m": 3,
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": [
   4,
   1
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "128"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "7168/3",
      "1": "-640*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "512*P**2/3",
      "3": "32*P**4/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -1,
     "coefs": {
      "-1": "40960",
      "1": "-120320*P**2/27",
      "3": "9248*P**4/135"
     }
    },
    "dS": {
     "lowest_rel": 1,
     "coefs": {
      "1": "-1792*P**2/3",
      "3": "-12608*P**4/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 2,
  "m": 4,
  "nmax": 5,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "first_LL_or_NLL_pole_S": [
   4,
   0
  ],
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "640",
      "4": "-4*P**6/945"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "4*P**6/15"
     }
    }
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "15360",
      "0": "-3200*P**2/9",
      "4": "-1072*P**6/2835"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "2560*P**2/3",
      "2": "160*P**4/9",
      "4": "16*P**6/9"
     }
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": -2,
     "coefs": {
      "-2": "974848/3",
      "0": "-784640*P**2/27",
      "2": "9248*P**4/27",
      "4": "1240*P**6/567"
     }
    },
    "dS": {
     "lowest_rel": 0,
     "coefs": {
      "0": "-25600*P**2/9",
      "2": "-8000*P**4/3",
      "4": "-16568*P**6/81"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 3,
  "m": 0,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "16/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "128/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 4,
     "coefs": {
      "4": "11264/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 3,
  "m": 1,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "32/3"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "1024/9"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 3,
     "coefs": {
      "3": "34816/27"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 3,
  "m": 2,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "32"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "4096/9",
      "4": "-160*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "128*P**2/3"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 2,
     "coefs": {
      "2": "169984/27",
      "4": "-67360*P**2/81"
     }
    },
    "dS": {
     "lowest_rel": 4,
     "coefs": {
      "4": "-3904*P**2/27"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 3,
  "m": 3,
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": null,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "128"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "7168/3",
      "3": "-640*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "512*P**2/3"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 1,
     "coefs": {
      "1": "40960",
      "3": "-120320*P**2/27"
     }
    },
    "dS": {
     "lowest_rel": 3,
     "coefs": {
      "3": "-1792*P**2/3"
     }
    }
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Id",
  "born_projection": "4/3",
  "variant": "B",
  "p": 3,
  "m": 4,
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_superleading_Pminus": null,
  "first_NNLL_pole_S": 5,
  "first_LL_or_NLL_pole_S": null,
  "rows": [
   {
    "n": 1,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 2,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 3,
    "dPminus": null,
    "dS": null
   },
   {
    "n": 4,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "640"
     }
    },
    "dS": {
     "lowest_rel": null,
     "coefs": {}
    }
   },
   {
    "n": 5,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "15360",
      "2": "-3200*P**2/9"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "2560*P**2/3",
      "4": "160*P**4/9"
     }
    }
   },
   {
    "n": 6,
    "dPminus": {
     "lowest_rel": 0,
     "coefs": {
      "0": "974848/3",
      "2": "-784640*P**2/27",
      "4": "9248*P**4/27"
     }
    },
    "dS": {
     "lowest_rel": 2,
     "coefs": {
      "2": "-25600*P**2/9",
      "4": "-8000*P**4/3"
     }
    }
   }
  ]
 }
]

==> anc/numbers/deposit/R6/C9/f3_exact_varB.out <==
# SU(3): base solution to a^6 (1s)
SU(3)  Trc  u=   4/9 var=B p=1 m=0: P^- LL first at a^2, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (2s)
SU(3)  Trc  u=   4/9 var=B p=1 m=1: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (2s)
SU(3)  Trc  u=   4/9 var=B p=1 m=2: P^- LL first at a^3, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (5s)
SU(3)  Trc  u=   4/9 var=B p=1 m=3: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (16s)
SU(3)  Trc  u=   4/9 var=B p=1 m=4: P^- LL first at a^4, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (35s)
SU(3)  Trc  u=   4/9 var=B p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (36s)
SU(3)  Trc  u=   4/9 var=B p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (38s)
SU(3)  Trc  u=   4/9 var=B p=2 m=2: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (41s)
SU(3)  Trc  u=   4/9 var=B p=2 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (47s)
SU(3)  Trc  u=   4/9 var=B p=2 m=4: P^- LL first at a^4, superleading P^- at 3; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (54s)
SU(3)  Trc  u=   4/9 var=B p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (54s)
SU(3)  Trc  u=   4/9 var=B p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (54s)
SU(3)  Trc  u=   4/9 var=B p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (55s)
SU(3)  Trc  u=   4/9 var=B p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (58s)
SU(3)  Trc  u=   4/9 var=B p=3 m=4: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (68s)
SU(3)  Id   u=   4/3 var=B p=1 m=0: P^- LL first at a^2, superleading P^- at None; S NNLL pole first at a^3; S LL/NLL pole None  (68s)
SU(3)  Id   u=   4/3 var=B p=1 m=1: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, 1)  (71s)
SU(3)  Id   u=   4/3 var=B p=1 m=2: P^- LL first at a^3, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, 0)  (75s)
SU(3)  Id   u=   4/3 var=B p=1 m=3: P^- LL first at a^None, superleading P^- at 2; S NNLL pole first at a^None; S LL/NLL pole (3, -1)  (79s)
SU(3)  Id   u=   4/3 var=B p=1 m=4: P^- LL first at a^4, superleading P^- at 2; S NNLL pole first at a^3; S LL/NLL pole (3, -2)  (85s)
SU(3)  Id   u=   4/3 var=B p=2 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (86s)
SU(3)  Id   u=   4/3 var=B p=2 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (87s)
SU(3)  Id   u=   4/3 var=B p=2 m=2: P^- LL first at a^3, superleading P^- at None; S NNLL pole first at a^4; S LL/NLL pole None  (88s)
SU(3)  Id   u=   4/3 var=B p=2 m=3: P^- LL first at a^None, superleading P^- at 3; S NNLL pole first at a^None; S LL/NLL pole (4, 1)  (91s)
SU(3)  Id   u=   4/3 var=B p=2 m=4: P^- LL first at a^4, superleading P^- at 3; S NNLL pole first at a^4; S LL/NLL pole (4, 0)  (100s)
SU(3)  Id   u=   4/3 var=B p=3 m=0: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (100s)
SU(3)  Id   u=   4/3 var=B p=3 m=1: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (102s)
SU(3)  Id   u=   4/3 var=B p=3 m=2: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (104s)
SU(3)  Id   u=   4/3 var=B p=3 m=3: P^- LL first at a^None, superleading P^- at None; S NNLL pole first at a^None; S LL/NLL pole None  (108s)
SU(3)  Id   u=   4/3 var=B p=3 m=4: P^- LL first at a^4, superleading P^- at None; S NNLL pole first at a^5; S LL/NLL pole None  (113s)


==> anc/numbers/deposit/R6/C9/f3_hand_p1m0.out <==
SU3 Trc dPminus a^2 rel 0: hand 16/9   PARI 16/9   OK
SU3 Trc dS      a^3 rel 2: hand 172*P**2/27   PARI 172*P**2/27   OK
SU3 Id  dPminus a^2 rel 0: hand 16/3   PARI 16/3   OK
SU3 Id  dS      a^3 rel 2: hand 64*P**2/9   PARI 64*P**2/9   OK
SO5 Trc dPminus a^2 rel 0: hand -2   PARI -2   OK
SO5 Trc dS      a^3 rel 2: hand -5*P**2/4   PARI -5*P**2/4   OK
SO5 Id  dPminus a^2 rel 0: hand 4   PARI 4   OK
SO5 Id  dS      a^3 rel 2: hand -2*P**2   PARI -2*P**2   OK
all hand values agree: True


==> anc/numbers/deposit/R6/C9/f3_hand_p1m0.py <==
"""Hand derivation of the p = 1, m = 0 case (kernel c a C Delta), compared with f3_pari.out.
C = T_rc: the kernel is the dipole phase term with 2 kappa -> 2 kappa + c, so with kappa_eff = 1 + c/2 in both
signature-changing terms (eq. sign-F2 and eq. color-S3, S_3 = -12 kappa_+ zeta2 C_F (4 b_A^2 + 8 kappa_- M_1)):
   d(LL of F_1^-(2))/dc = 4 X_1 = 4 C_F (C_A - 2 C_F),   dS_3/dc = -24 zeta2 C_F (b_A^2 + 4 M_1).
C = 1: d(LL of F_1^-(2))/dc = 4 C_F (psi^- = 2/w on F_1^+(1) = 2 a C_F/w);
   dS_3/dc = 3 zeta2 * 4 (C_F^2 + 2 X_1) [kernel psi^+ F_1^-(2) in the F_1^+ equation]
             - 48 zeta2 C_F b_A          [dipole psi^+ term acting on dF_A^-(2) = 4 c b_A/w^3]
           = 12 zeta2 C_F (4 C_A - 7 C_F).
P = pi, zeta2 = P^2/6: the f3 outputs give coefficients of P^2."""
import sympy as sp
P = sp.Symbol('P')
z2 = P**2 / 6
groups = {'SU3': dict(CF=sp.Rational(4, 3), CA=3, bA=sp.Rational(-1, 6), M1=sp.Rational(-11, 36)),
          'SO5': dict(CF=1, CA=sp.Rational(3, 2), bA=sp.Rational(1, 4), M1=sp.Rational(1, 16))}
pari = {}
for line in open('f3_pari.out'):
    f = line.split()
    if len(f) >= 8 and f[0] in groups:
        pari[tuple(f[:7])] = sp.sympify(' '.join(f[7:]).replace('^', '**'), locals={'P': P})
ok = True
for g, d in groups.items():
    CF, CA, bA, M1 = d['CF'], d['CA'], d['bA'], d['M1']
    X1 = -2 * CF * bA
    pred = {('Trc', 'dPminus', '2', '0'): 4 * X1, ('Trc', 'dS', '3', '2'): sp.expand(-24 * z2 * CF * (bA**2 + 4 * M1)),
            ('Id', 'dPminus', '2', '0'): 4 * CF, ('Id', 'dS', '3', '2'): sp.expand(12 * z2 * CF * (4 * CA - 7 * CF))}
    for (col, which, n, rel), v in pred.items():
        got = pari.get((g, col, '1', '0', n, which, rel), 0)
        print(f"{g} {col:3s} {which:7s} a^{n} rel {rel}: hand {v}   PARI {got}   {'OK' if sp.expand(v - got) == 0 else 'MISMATCH'}")
        ok &= sp.expand(v - got) == 0
print("all hand values agree:", ok)


==> anc/numbers/deposit/R6/C9/f3_pari.gp <==
default(parisizemax, 2000000000);
\\ C9 / f3, method 2 (PARI/GP, Laurent series in x = omega with exact coefficients in Q[P], P = pi).
\\ Independent code path for the order count of a new crossing-odd kernel  c a^p C Delta Lt^m.
\\ Eq. (system) of paper.tex, kappa = +1, l = c_+ = 0. Full trigonometric functions kept as series:
\\   tn = P tan(P x/2), phi+ = -tn/2, phi- = P^2/(2 tn), psi+ = -tn, psi- = P^2/tn.
\\ Projection (variant A): K_tau F^{-tau} = c a^p psi^tau (-D_{-tau})^m C F^{-tau},  D_s G = G' + phi^s G.
\\ Linear response G = dF/dc;  dS^(n) = -x G1+^(n) + 2 sum_k F1+^(k) G1+^(n-k);  dP-^(n) = G1-^(n).
\\ Output lines:  group color p m n which rel coef   (rel = power of x minus the LL power;
\\ LL power of F^(n) is 1-2n, of S^(n) is 2-2n; NNLL pole of S at rel = 2).
P = varlower("P");
K0 = 90;
tn = P*tan(P*x/2 + O(x^K0));
phiv = [-tn/2, P^2/(2*tn)];          \\ index 1: +, 2: -
psiv = [-tn, P^2/tn];

\\ groups: [name, cas, b, T, CF, CA]
SU3 = ["SU3", [0, 3], [4/3, -1/6], [0, -8/3; -1/3, -5/6], 4/3, 3];
SO5 = ["SO5", [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0], 1, 3/2];

colmat(g, kind) = {
  my(n = #g[2]);
  if(kind == "Trc", return(g[4]));
  if(kind == "Id", return(matid(n)));
  if(kind == "Deg", return((2*g[5] - g[6])*matid(n) + g[4]));
  error("kind");
}

Dsig(G, s) = deriv(G, x) + phiv[s]*G;

\\ base solution F0[n][R, s]
base(g, nmax) = {
  my(nch = #g[2], F = vector(nmax, n, matrix(nch, 2)), rhs);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        if(n == 1,
          F[1][R, s] = 2*g[3][R]*x^-1 + O(x^K0),
          rhs = 2*g[2][R]*Dsig(F[n-1][R, s], s)
              + sum(k = 1, n-1, F[k][R, s]*F[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*F[n-1][Rp, 3-s]);
          F[n][R, s] = rhs/x))));
  F;
}

response(g, F0, p, m, C, nmax) = {
  my(nch = #g[2], G = vector(nmax, n, matrix(nch, 2, i, j, 0)), rhs, X, dS, dPm);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        rhs = 0;
        if(n >= 2,
          rhs = 2*g[2][R]*Dsig(G[n-1][R, s], s)
              + 2*sum(k = 1, n-1, F0[k][R, s]*G[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*G[n-1][Rp, 3-s]));
        if(n > p,
          X = sum(Rp = 1, nch, C[R, Rp]*F0[n-p][Rp, 3-s]);
          for(j = 1, m, X = -Dsig(X, 3-s));
          rhs += psiv[s]*X);
        G[n][R, s] = if(rhs == 0, 0, rhs/x))));
  dS = vector(nmax, n, -x*G[n][1, 1] + 2*sum(k = 1, n-1, F0[k][1, 1]*G[n-k][1, 1]));
  dPm = vector(nmax, n, G[n][1, 2]);
  [dPm, dS];
}

report(gname, kind, p, m, n, which, ser, llpow, depth) = {
  my(c, lo);
  if(ser == 0, return);
  lo = valuation(ser, x);
  for(r = min(lo - llpow, 0), depth,
    c = polcoef(ser, llpow + r, x);
    if(c != 0, print(gname, " ", kind, " ", p, " ", m, " ", n, " ", which, " ", r, " ", c)));
}

run(g, kinds, plist, mlist) = {
  my(nmax = vecmax(plist) + 3, F0 = base(g, nmax), C, res);
  for(ik = 1, #kinds,
    C = colmat(g, kinds[ik]);
    for(ip = 1, #plist,
      my(p = plist[ip], nm = plist[ip] + 3);
      for(im = 1, #mlist,
        res = response(g, F0, p, mlist[im], C, nm);
        for(n = 1, nm,
          report(g[1], kinds[ik], p, mlist[im], n, "dPminus", res[1][n], 1 - 2*n, 4);
          report(g[1], kinds[ik], p, mlist[im], n, "dS", res[2][n], 2 - 2*n, 4)))));
}

run(SU3, ["Trc", "Id", "Deg"], [1, 2, 3], [0, 1, 2, 3, 4]);
run(SO5, ["Trc", "Id", "Deg"], [1, 2, 3], [0, 1, 2, 3, 4]);
print("DONE");


==> anc/numbers/deposit/R6/C9/f3_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
SU3 Trc 1 0 2 dPminus 0 16/9
SU3 Trc 1 0 2 dPminus 2 -4/27*P^2
SU3 Trc 1 0 2 dPminus 4 -1/405*P^4
SU3 Trc 1 0 2 dS 2 4/9*P^2
SU3 Trc 1 0 2 dS 4 1/27*P^4
SU3 Trc 1 0 3 dPminus 0 -16/9
SU3 Trc 1 0 3 dPminus 2 -244/27*P^2
SU3 Trc 1 0 3 dPminus 4 1/405*P^4
SU3 Trc 1 0 3 dS 2 172/27*P^2
SU3 Trc 1 0 3 dS 4 -19/81*P^4
SU3 Trc 1 0 4 dPminus 0 19328/81
SU3 Trc 1 0 4 dPminus 2 -40/9*P^2
SU3 Trc 1 0 4 dPminus 4 6248/3645*P^4
SU3 Trc 1 0 4 dS 2 -2968/81*P^2
SU3 Trc 1 0 4 dS 4 -376/243*P^4
SU3 Trc 1 1 2 dPminus -1 16/9
SU3 Trc 1 1 2 dPminus 1 8/27*P^2
SU3 Trc 1 1 2 dPminus 3 -1/405*P^4
SU3 Trc 1 1 2 dS 3 1/27*P^4
SU3 Trc 1 1 3 dPminus -1 -656/27
SU3 Trc 1 1 3 dPminus 1 -352/81*P^2
SU3 Trc 1 1 3 dPminus 3 -889/1215*P^4
SU3 Trc 1 1 3 dS 1 256/27*P^2
SU3 Trc 1 1 3 dS 3 43/27*P^4
SU3 Trc 1 1 4 dPminus -1 77696/81
SU3 Trc 1 1 4 dPminus 1 6304/81*P^2
SU3 Trc 1 1 4 dPminus 3 322/729*P^4
SU3 Trc 1 1 4 dS 1 -1736/27*P^2
SU3 Trc 1 1 4 dS 3 -1970/243*P^4
SU3 Trc 1 2 2 dPminus -2 32/9
SU3 Trc 1 2 2 dPminus 0 4/27*P^2
SU3 Trc 1 2 2 dPminus 2 13/405*P^4
SU3 Trc 1 2 2 dPminus 4 17/34020*P^6
SU3 Trc 1 2 2 dS 2 -1/27*P^4
SU3 Trc 1 2 2 dS 4 -1/540*P^6
SU3 Trc 1 2 3 dPminus -2 -3136/27
SU3 Trc 1 2 3 dPminus 0 -1124/81*P^2
SU3 Trc 1 2 3 dPminus 2 -119/1215*P^4
SU3 Trc 1 2 3 dPminus 4 -113/2916*P^6
SU3 Trc 1 2 3 dS 0 680/27*P^2
SU3 Trc 1 2 3 dS 2 85/27*P^4
SU3 Trc 1 2 3 dS 4 659/1620*P^6
SU3 Trc 1 2 4 dPminus -2 466688/81
SU3 Trc 1 2 4 dPminus 0 98576/243*P^2
SU3 Trc 1 2 4 dPminus 2 19058/1215*P^4
SU3 Trc 1 2 4 dPminus 4 16397/76545*P^6
SU3 Trc 1 2 4 dS 0 -6592/27*P^2
SU3 Trc 1 2 4 dS 2 -626/27*P^4
SU3 Trc 1 2 4 dS 4 -581/243*P^6
SU3 Trc 1 3 2 dPminus -3 32/3
SU3 Trc 1 3 2 dPminus -1 4/9*P^2
SU3 Trc 1 3 2 dPminus 1 -2/135*P^4
SU3 Trc 1 3 2 dPminus 3 17/11340*P^6
SU3 Trc 1 3 2 dS 3 -1/180*P^6
SU3 Trc 1 3 3 dPminus -3 -1856/3
SU3 Trc 1 3 3 dPminus -1 -476/9*P^2
SU3 Trc 1 3 3 dPminus 1 -274/135*P^4
SU3 Trc 1 3 3 dPminus 3 127/11340*P^6
SU3 Trc 1 3 3 dS -1 848/9*P^2
SU3 Trc 1 3 3 dS 1 106/9*P^4
SU3 Trc 1 3 3 dS 3 127/108*P^6
SU3 Trc 1 3 4 dPminus -3 1108736/27
SU3 Trc 1 3 4 dPminus -1 216512/81*P^2
SU3 Trc 1 3 4 dPminus 1 36812/405*P^4
SU3 Trc 1 3 4 dPminus 3 146029/51030*P^6
SU3 Trc 1 3 4 dS -1 -36832/27*P^2
SU3 Trc 1 3 4 dS 1 -11534/81*P^4
SU3 Trc 1 3 4 dS 3 -751/54*P^6
SU3 Trc 1 4 2 dPminus -4 128/3
SU3 Trc 1 4 2 dPminus -2 16/9*P^2
SU3 Trc 1 4 2 dPminus 0 7/135*P^4
SU3 Trc 1 4 2 dPminus 2 -37/11340*P^6
SU3 Trc 1 4 2 dPminus 4 -1/75600*P^8
SU3 Trc 1 4 2 dS 2 1/180*P^6
SU3 Trc 1 4 2 dS 4 1/5040*P^8
SU3 Trc 1 4 3 dPminus -4 -34432/9
SU3 Trc 1 4 3 dPminus -2 -7232/27*P^2
SU3 Trc 1 4 3 dPminus 0 -3713/405*P^4
SU3 Trc 1 4 3 dPminus 2 -10879/34020*P^6
SU3 Trc 1 4 3 dPminus 4 -1943/680400*P^8
SU3 Trc 1 4 3 dS -2 4064/9*P^2
SU3 Trc 1 4 3 dS 0 508/9*P^4
SU3 Trc 1 4 3 dS 2 635/108*P^6
SU3 Trc 1 4 3 dS 4 26599/45360*P^8
SU3 Trc 1 4 4 dPminus -4 3002368/9
SU3 Trc 1 4 4 dPminus -2 1630144/81*P^2
SU3 Trc 1 4 4 dPminus 0 818864/1215*P^4
SU3 Trc 1 4 4 dPminus 2 313799/17010*P^6
SU3 Trc 1 4 4 dPminus 4 66187/127575*P^8
SU3 Trc 1 4 4 dS -2 -257600/27*P^2
SU3 Trc 1 4 4 dS 0 -85504/81*P^4
SU3 Trc 1 4 4 dS 2 -17351/162*P^6
SU3 Trc 1 4 4 dS 4 -13154/1215*P^8
SU3 Trc 2 0 3 dPminus 2 16/9
SU3 Trc 2 0 3 dPminus 4 -4/27*P^2
SU3 Trc 2 0 3 dS 4 4/9*P^2
SU3 Trc 2 0 4 dPminus 2 -16/9
SU3 Trc 2 0 4 dPminus 4 -244/27*P^2
SU3 Trc 2 0 4 dS 4 172/27*P^2
SU3 Trc 2 0 5 dPminus 2 19328/81
SU3 Trc 2 0 5 dPminus 4 -40/9*P^2
SU3 Trc 2 0 5 dS 4 -2968/81*P^2
SU3 Trc 2 1 3 dPminus 1 16/9
SU3 Trc 2 1 3 dPminus 3 8/27*P^2
SU3 Trc 2 1 4 dPminus 1 -656/27
SU3 Trc 2 1 4 dPminus 3 -352/81*P^2
SU3 Trc 2 1 4 dS 3 256/27*P^2
SU3 Trc 2 1 5 dPminus 1 77696/81
SU3 Trc 2 1 5 dPminus 3 6304/81*P^2
SU3 Trc 2 1 5 dS 3 -1736/27*P^2
SU3 Trc 2 2 3 dPminus 0 32/9
SU3 Trc 2 2 3 dPminus 2 4/27*P^2
SU3 Trc 2 2 3 dPminus 4 13/405*P^4
SU3 Trc 2 2 3 dS 4 -1/27*P^4
SU3 Trc 2 2 4 dPminus 0 -3136/27
SU3 Trc 2 2 4 dPminus 2 -1124/81*P^2
SU3 Trc 2 2 4 dPminus 4 -119/1215*P^4
SU3 Trc 2 2 4 dS 2 680/27*P^2
SU3 Trc 2 2 4 dS 4 85/27*P^4
SU3 Trc 2 2 5 dPminus 0 466688/81
SU3 Trc 2 2 5 dPminus 2 98576/243*P^2
SU3 Trc 2 2 5 dPminus 4 19058/1215*P^4
SU3 Trc 2 2 5 dS 2 -6592/27*P^2
SU3 Trc 2 2 5 dS 4 -626/27*P^4
SU3 Trc 2 3 3 dPminus -1 32/3
SU3 Trc 2 3 3 dPminus 1 4/9*P^2
SU3 Trc 2 3 3 dPminus 3 -2/135*P^4
SU3 Trc 2 3 4 dPminus -1 -1856/3
SU3 Trc 2 3 4 dPminus 1 -476/9*P^2
SU3 Trc 2 3 4 dPminus 3 -274/135*P^4
SU3 Trc 2 3 4 dS 1 848/9*P^2
SU3 Trc 2 3 4 dS 3 106/9*P^4
SU3 Trc 2 3 5 dPminus -1 1108736/27
SU3 Trc 2 3 5 dPminus 1 216512/81*P^2
SU3 Trc 2 3 5 dPminus 3 36812/405*P^4
SU3 Trc 2 3 5 dS 1 -36832/27*P^2
SU3 Trc 2 3 5 dS 3 -11534/81*P^4
SU3 Trc 2 4 3 dPminus -2 128/3
SU3 Trc 2 4 3 dPminus 0 16/9*P^2
SU3 Trc 2 4 3 dPminus 2 7/135*P^4
SU3 Trc 2 4 3 dPminus 4 -37/11340*P^6
SU3 Trc 2 4 3 dS 4 1/180*P^6
SU3 Trc 2 4 4 dPminus -2 -34432/9
SU3 Trc 2 4 4 dPminus 0 -7232/27*P^2
SU3 Trc 2 4 4 dPminus 2 -3713/405*P^4
SU3 Trc 2 4 4 dPminus 4 -10879/34020*P^6
SU3 Trc 2 4 4 dS 0 4064/9*P^2
SU3 Trc 2 4 4 dS 2 508/9*P^4
SU3 Trc 2 4 4 dS 4 635/108*P^6
SU3 Trc 2 4 5 dPminus -2 3002368/9
SU3 Trc 2 4 5 dPminus 0 1630144/81*P^2
SU3 Trc 2 4 5 dPminus 2 818864/1215*P^4
SU3 Trc 2 4 5 dPminus 4 313799/17010*P^6
SU3 Trc 2 4 5 dS 0 -257600/27*P^2
SU3 Trc 2 4 5 dS 2 -85504/81*P^4
SU3 Trc 2 4 5 dS 4 -17351/162*P^6
SU3 Trc 3 0 4 dPminus 4 16/9
SU3 Trc 3 0 5 dPminus 4 -16/9
SU3 Trc 3 0 6 dPminus 4 19328/81
SU3 Trc 3 1 4 dPminus 3 16/9
SU3 Trc 3 1 5 dPminus 3 -656/27
SU3 Trc 3 1 6 dPminus 3 77696/81
SU3 Trc 3 2 4 dPminus 2 32/9
SU3 Trc 3 2 4 dPminus 4 4/27*P^2
SU3 Trc 3 2 5 dPminus 2 -3136/27
SU3 Trc 3 2 5 dPminus 4 -1124/81*P^2
SU3 Trc 3 2 5 dS 4 680/27*P^2
SU3 Trc 3 2 6 dPminus 2 466688/81
SU3 Trc 3 2 6 dPminus 4 98576/243*P^2
SU3 Trc 3 2 6 dS 4 -6592/27*P^2
SU3 Trc 3 3 4 dPminus 1 32/3
SU3 Trc 3 3 4 dPminus 3 4/9*P^2
SU3 Trc 3 3 5 dPminus 1 -1856/3
SU3 Trc 3 3 5 dPminus 3 -476/9*P^2
SU3 Trc 3 3 5 dS 3 848/9*P^2
SU3 Trc 3 3 6 dPminus 1 1108736/27
SU3 Trc 3 3 6 dPminus 3 216512/81*P^2
SU3 Trc 3 3 6 dS 3 -36832/27*P^2
SU3 Trc 3 4 4 dPminus 0 128/3
SU3 Trc 3 4 4 dPminus 2 16/9*P^2
SU3 Trc 3 4 4 dPminus 4 7/135*P^4
SU3 Trc 3 4 5 dPminus 0 -34432/9
SU3 Trc 3 4 5 dPminus 2 -7232/27*P^2
SU3 Trc 3 4 5 dPminus 4 -3713/405*P^4
SU3 Trc 3 4 5 dS 2 4064/9*P^2
SU3 Trc 3 4 5 dS 4 508/9*P^4
SU3 Trc 3 4 6 dPminus 0 3002368/9
SU3 Trc 3 4 6 dPminus 2 1630144/81*P^2
SU3 Trc 3 4 6 dPminus 4 818864/1215*P^4
SU3 Trc 3 4 6 dS 2 -257600/27*P^2
SU3 Trc 3 4 6 dS 4 -85504/81*P^4
SU3 Id 1 0 2 dPminus 0 16/3
SU3 Id 1 0 2 dPminus 2 -4/9*P^2
SU3 Id 1 0 2 dPminus 4 -1/135*P^4
SU3 Id 1 0 2 dS 2 4/3*P^2
SU3 Id 1 0 2 dS 4 1/9*P^4
SU3 Id 1 0 3 dPminus 0 128/3
SU3 Id 1 0 3 dPminus 2 -64/9*P^2
SU3 Id 1 0 3 dPminus 4 -8/135*P^4
SU3 Id 1 0 3 dS 2 64/9*P^2
SU3 Id 1 0 3 dS 4 8/27*P^4
SU3 Id 1 0 4 dPminus 0 11264/27
SU3 Id 1 0 4 dPminus 2 -832/9*P^2
SU3 Id 1 0 4 dPminus 4 6752/1215*P^4
SU3 Id 1 0 4 dS 2 -448/27*P^2
SU3 Id 1 0 4 dS 4 -1312/81*P^4
SU3 Id 1 1 2 dPminus -1 16/3
SU3 Id 1 1 2 dPminus 1 8/9*P^2
SU3 Id 1 1 2 dPminus 3 -1/135*P^4
SU3 Id 1 1 2 dS 3 1/9*P^4
SU3 Id 1 1 3 dPminus -1 640/9
SU3 Id 1 1 3 dPminus 1 80/27*P^2
SU3 Id 1 1 3 dPminus 3 -32/81*P^4
SU3 Id 1 1 3 dS 1 112/9*P^2
SU3 Id 1 1 3 dS 3 16/9*P^4
SU3 Id 1 1 4 dPminus -1 23552/27
SU3 Id 1 1 4 dPminus 1 -2288/27*P^2
SU3 Id 1 1 4 dPminus 3 -7696/1215*P^4
SU3 Id 1 1 4 dS 1 16/9*P^2
SU3 Id 1 1 4 dS 3 -1520/81*P^4
SU3 Id 1 2 2 dPminus -2 32/3
SU3 Id 1 2 2 dPminus 0 4/9*P^2
SU3 Id 1 2 2 dPminus 2 13/135*P^4
SU3 Id 1 2 2 dPminus 4 17/11340*P^6
SU3 Id 1 2 2 dS 2 -1/9*P^4
SU3 Id 1 2 2 dS 4 -1/180*P^6
SU3 Id 1 2 3 dPminus -2 2048/9
SU3 Id 1 2 3 dPminus 0 64/27*P^2
SU3 Id 1 2 3 dPminus 2 232/405*P^4
SU3 Id 1 2 3 dPminus 4 -64/8505*P^6
SU3 Id 1 2 3 dS 0 320/9*P^2
SU3 Id 1 2 3 dS 2 40/9*P^4
SU3 Id 1 2 3 dS 4 68/135*P^6
SU3 Id 1 2 4 dPminus -2 100352/27
SU3 Id 1 2 4 dPminus 0 -29728/81*P^2
SU3 Id 1 2 4 dPminus 2 -584/81*P^4
SU3 Id 1 2 4 dPminus 4 -18838/25515*P^6
SU3 Id 1 2 4 dS 0 1088/9*P^2
SU3 Id 1 2 4 dS 2 -296/9*P^4
SU3 Id 1 2 4 dS 4 -338/81*P^6
SU3 Id 1 3 2 dPminus -3 32
SU3 Id 1 3 2 dPminus -1 4/3*P^2
SU3 Id 1 3 2 dPminus 1 -2/45*P^4
SU3 Id 1 3 2 dPminus 3 17/3780*P^6
SU3 Id 1 3 2 dS 3 -1/60*P^6
SU3 Id 1 3 3 dPminus -3 1024
SU3 Id 1 3 3 dPminus -1 64/3*P^2
SU3 Id 1 3 3 dPminus 1 -4/45*P^4
SU3 Id 1 3 3 dPminus 3 52/945*P^6
SU3 Id 1 3 3 dS -1 416/3*P^2
SU3 Id 1 3 3 dS 1 52/3*P^4
SU3 Id 1 3 3 dS 3 16/9*P^6
SU3 Id 1 3 4 dPminus -3 198656/9
SU3 Id 1 3 4 dPminus -1 -39808/27*P^2
SU3 Id 1 3 4 dPminus 1 -7948/135*P^4
SU3 Id 1 3 4 dPminus 3 -1072/1215*P^6
SU3 Id 1 3 4 dS -1 9536/9*P^2
SU3 Id 1 3 4 dS 1 -1364/27*P^4
SU3 Id 1 3 4 dS 3 -80/9*P^6
SU3 Id 1 4 2 dPminus -4 128
SU3 Id 1 4 2 dPminus -2 16/3*P^2
SU3 Id 1 4 2 dPminus 0 7/45*P^4
SU3 Id 1 4 2 dPminus 2 -37/3780*P^6
SU3 Id 1 4 2 dPminus 4 -1/25200*P^8
SU3 Id 1 4 2 dS 2 1/60*P^6
SU3 Id 1 4 2 dS 4 1/1680*P^8
SU3 Id 1 4 3 dPminus -4 17408/3
SU3 Id 1 4 3 dPminus -2 1408/9*P^2
SU3 Id 1 4 3 dPminus 0 472/135*P^4
SU3 Id 1 4 3 dPminus 2 -8/567*P^6
SU3 Id 1 4 3 dPminus 4 89/28350*P^8
SU3 Id 1 4 3 dS -2 2048/3*P^2
SU3 Id 1 4 3 dS 0 256/3*P^4
SU3 Id 1 4 3 dS 2 80/9*P^6
SU3 Id 1 4 3 dS 4 1697/1890*P^8
SU3 Id 1 4 4 dPminus -4 483328/3
SU3 Id 1 4 4 dPminus -2 -187136/27*P^2
SU3 Id 1 4 4 dPminus 0 -121456/405*P^4
SU3 Id 1 4 4 dPminus 2 -25736/2835*P^6
SU3 Id 1 4 4 dPminus 4 -6173/42525*P^8
SU3 Id 1 4 4 dS -2 79360/9*P^2
SU3 Id 1 4 4 dS 0 5792/27*P^4
SU3 Id 1 4 4 dS 2 104/27*P^6
SU3 Id 1 4 4 dS 4 31/405*P^8
SU3 Id 2 0 3 dPminus 2 16/3
SU3 Id 2 0 3 dPminus 4 -4/9*P^2
SU3 Id 2 0 3 dS 4 4/3*P^2
SU3 Id 2 0 4 dPminus 2 128/3
SU3 Id 2 0 4 dPminus 4 -64/9*P^2
SU3 Id 2 0 4 dS 4 64/9*P^2
SU3 Id 2 0 5 dPminus 2 11264/27
SU3 Id 2 0 5 dPminus 4 -832/9*P^2
SU3 Id 2 0 5 dS 4 -448/27*P^2
SU3 Id 2 1 3 dPminus 1 16/3
SU3 Id 2 1 3 dPminus 3 8/9*P^2
SU3 Id 2 1 4 dPminus 1 640/9
SU3 Id 2 1 4 dPminus 3 80/27*P^2
SU3 Id 2 1 4 dS 3 112/9*P^2
SU3 Id 2 1 5 dPminus 1 23552/27
SU3 Id 2 1 5 dPminus 3 -2288/27*P^2
SU3 Id 2 1 5 dS 3 16/9*P^2
SU3 Id 2 2 3 dPminus 0 32/3
SU3 Id 2 2 3 dPminus 2 4/9*P^2
SU3 Id 2 2 3 dPminus 4 13/135*P^4
SU3 Id 2 2 3 dS 4 -1/9*P^4
SU3 Id 2 2 4 dPminus 0 2048/9
SU3 Id 2 2 4 dPminus 2 64/27*P^2
SU3 Id 2 2 4 dPminus 4 232/405*P^4
SU3 Id 2 2 4 dS 2 320/9*P^2
SU3 Id 2 2 4 dS 4 40/9*P^4
SU3 Id 2 2 5 dPminus 0 100352/27
SU3 Id 2 2 5 dPminus 2 -29728/81*P^2
SU3 Id 2 2 5 dPminus 4 -584/81*P^4
SU3 Id 2 2 5 dS 2 1088/9*P^2
SU3 Id 2 2 5 dS 4 -296/9*P^4
SU3 Id 2 3 3 dPminus -1 32
SU3 Id 2 3 3 dPminus 1 4/3*P^2
SU3 Id 2 3 3 dPminus 3 -2/45*P^4
SU3 Id 2 3 4 dPminus -1 1024
SU3 Id 2 3 4 dPminus 1 64/3*P^2
SU3 Id 2 3 4 dPminus 3 -4/45*P^4
SU3 Id 2 3 4 dS 1 416/3*P^2
SU3 Id 2 3 4 dS 3 52/3*P^4
SU3 Id 2 3 5 dPminus -1 198656/9
SU3 Id 2 3 5 dPminus 1 -39808/27*P^2
SU3 Id 2 3 5 dPminus 3 -7948/135*P^4
SU3 Id 2 3 5 dS 1 9536/9*P^2
SU3 Id 2 3 5 dS 3 -1364/27*P^4
SU3 Id 2 4 3 dPminus -2 128
SU3 Id 2 4 3 dPminus 0 16/3*P^2
SU3 Id 2 4 3 dPminus 2 7/45*P^4
SU3 Id 2 4 3 dPminus 4 -37/3780*P^6
SU3 Id 2 4 3 dS 4 1/60*P^6
SU3 Id 2 4 4 dPminus -2 17408/3
SU3 Id 2 4 4 dPminus 0 1408/9*P^2
SU3 Id 2 4 4 dPminus 2 472/135*P^4
SU3 Id 2 4 4 dPminus 4 -8/567*P^6
SU3 Id 2 4 4 dS 0 2048/3*P^2
SU3 Id 2 4 4 dS 2 256/3*P^4
SU3 Id 2 4 4 dS 4 80/9*P^6
SU3 Id 2 4 5 dPminus -2 483328/3
SU3 Id 2 4 5 dPminus 0 -187136/27*P^2
SU3 Id 2 4 5 dPminus 2 -121456/405*P^4
SU3 Id 2 4 5 dPminus 4 -25736/2835*P^6
SU3 Id 2 4 5 dS 0 79360/9*P^2
SU3 Id 2 4 5 dS 2 5792/27*P^4
SU3 Id 2 4 5 dS 4 104/27*P^6
SU3 Id 3 0 4 dPminus 4 16/3
SU3 Id 3 0 5 dPminus 4 128/3
SU3 Id 3 0 6 dPminus 4 11264/27
SU3 Id 3 1 4 dPminus 3 16/3
SU3 Id 3 1 5 dPminus 3 640/9
SU3 Id 3 1 6 dPminus 3 23552/27
SU3 Id 3 2 4 dPminus 2 32/3
SU3 Id 3 2 4 dPminus 4 4/9*P^2
SU3 Id 3 2 5 dPminus 2 2048/9
SU3 Id 3 2 5 dPminus 4 64/27*P^2
SU3 Id 3 2 5 dS 4 320/9*P^2
SU3 Id 3 2 6 dPminus 2 100352/27
SU3 Id 3 2 6 dPminus 4 -29728/81*P^2
SU3 Id 3 2 6 dS 4 1088/9*P^2
SU3 Id 3 3 4 dPminus 1 32
SU3 Id 3 3 4 dPminus 3 4/3*P^2
SU3 Id 3 3 5 dPminus 1 1024
SU3 Id 3 3 5 dPminus 3 64/3*P^2
SU3 Id 3 3 5 dS 3 416/3*P^2
SU3 Id 3 3 6 dPminus 1 198656/9
SU3 Id 3 3 6 dPminus 3 -39808/27*P^2
SU3 Id 3 3 6 dS 3 9536/9*P^2
SU3 Id 3 4 4 dPminus 0 128
SU3 Id 3 4 4 dPminus 2 16/3*P^2
SU3 Id 3 4 4 dPminus 4 7/45*P^4
SU3 Id 3 4 5 dPminus 0 17408/3
SU3 Id 3 4 5 dPminus 2 1408/9*P^2
SU3 Id 3 4 5 dPminus 4 472/135*P^4
SU3 Id 3 4 5 dS 2 2048/3*P^2
SU3 Id 3 4 5 dS 4 256/3*P^4
SU3 Id 3 4 6 dPminus 0 483328/3
SU3 Id 3 4 6 dPminus 2 -187136/27*P^2
SU3 Id 3 4 6 dPminus 4 -121456/405*P^4
SU3 Id 3 4 6 dS 2 79360/9*P^2
SU3 Id 3 4 6 dS 4 5792/27*P^4
SU3 Deg 1 0 3 dPminus 0 -16
SU3 Deg 1 0 3 dPminus 2 -20/3*P^2
SU3 Deg 1 0 3 dPminus 4 1/45*P^4
SU3 Deg 1 0 3 dS 2 4*P^2
SU3 Deg 1 0 3 dS 4 -1/3*P^4
SU3 Deg 1 0 4 dPminus 0 896/9
SU3 Deg 1 0 4 dPminus 2 712/27*P^2
SU3 Deg 1 0 4 dPminus 4 -56/405*P^4
SU3 Deg 1 0 4 dS 2 -280/9*P^2
SU3 Deg 1 0 4 dS 4 104/27*P^4
SU3 Deg 1 1 3 dPminus -1 -48
SU3 Deg 1 1 3 dPminus 1 -16/3*P^2
SU3 Deg 1 1 3 dPminus 3 -3/5*P^4
SU3 Deg 1 1 3 dS 1 16/3*P^2
SU3 Deg 1 1 3 dS 3 P^4
SU3 Deg 1 1 4 dPminus -1 6016/9
SU3 Deg 1 1 4 dPminus 1 2864/27*P^2
SU3 Deg 1 1 4 dPminus 3 1034/405*P^4
SU3 Deg 1 1 4 dS 1 -584/9*P^2
SU3 Deg 1 1 4 dS 3 -50/27*P^4
SU3 Deg 1 2 3 dPminus -2 -192
SU3 Deg 1 2 3 dPminus 0 -44/3*P^2
SU3 Deg 1 2 3 dPminus 2 -13/45*P^4
SU3 Deg 1 2 3 dPminus 4 -137/3780*P^6
SU3 Deg 1 2 3 dS 0 40/3*P^2
SU3 Deg 1 2 3 dS 2 5/3*P^4
SU3 Deg 1 2 3 dS 4 43/180*P^6
SU3 Deg 1 2 4 dPminus -2 13568/3
SU3 Deg 1 2 4 dPminus 0 528*P^2
SU3 Deg 1 2 4 dPminus 2 814/45*P^4
SU3 Deg 1 2 4 dPminus 4 29/63*P^6
SU3 Deg 1 2 4 dS 0 -2560/9*P^2
SU3 Deg 1 2 4 dS 2 -110/9*P^4
SU3 Deg 1 2 4 dS 4 -P^6
SU3 Deg 1 3 3 dPminus -3 -960
SU3 Deg 1 3 3 dPminus -1 -60*P^2
SU3 Deg 1 3 3 dPminus 1 -2*P^4
SU3 Deg 1 3 3 dPminus 3 -1/140*P^6
SU3 Deg 1 3 3 dS -1 48*P^2
SU3 Deg 1 3 3 dS 1 6*P^4
SU3 Deg 1 3 3 dS 3 7/12*P^6
SU3 Deg 1 3 4 dPminus -3 101120/3
SU3 Deg 1 3 4 dPminus -1 28480/9*P^2
SU3 Deg 1 3 4 dPminus 1 2984/27*P^4
SU3 Deg 1 3 4 dPminus 3 17893/5670*P^6
SU3 Deg 1 3 4 dS -1 -5152/3*P^2
SU3 Deg 1 3 4 dS 1 -1130/9*P^4
SU3 Deg 1 3 4 dS 3 -197/18*P^6
SU3 Deg 1 4 3 dPminus -4 -5760
SU3 Deg 1 4 3 dPminus -2 -320*P^2
SU3 Deg 1 4 3 dPminus 0 -31/3*P^4
SU3 Deg 1 4 3 dPminus 2 -397/1260*P^6
SU3 Deg 1 4 3 dPminus 4 -59/15120*P^8
SU3 Deg 1 4 3 dS -2 224*P^2
SU3 Deg 1 4 3 dS 0 28*P^4
SU3 Deg 1 4 3 dS 2 35/12*P^6
SU3 Deg 1 4 3 dS 4 1447/5040*P^8
SU3 Deg 1 4 4 dPminus -4 839680/3
SU3 Deg 1 4 4 dPminus -2 201920/9*P^2
SU3 Deg 1 4 4 dPminus 0 20896/27*P^4
SU3 Deg 1 4 4 dPminus 2 121757/5670*P^6
SU3 Deg 1 4 4 dPminus 4 536/945*P^8
SU3 Deg 1 4 4 dS -2 -12480*P^2
SU3 Deg 1 4 4 dS 0 -10144/9*P^4
SU3 Deg 1 4 4 dS 2 -1951/18*P^6
SU3 Deg 1 4 4 dS 4 -293/27*P^8
SU3 Deg 2 0 4 dPminus 2 -16
SU3 Deg 2 0 4 dPminus 4 -20/3*P^2
SU3 Deg 2 0 4 dS 4 4*P^2
SU3 Deg 2 0 5 dPminus 2 896/9
SU3 Deg 2 0 5 dPminus 4 712/27*P^2
SU3 Deg 2 0 5 dS 4 -280/9*P^2
SU3 Deg 2 1 4 dPminus 1 -48
SU3 Deg 2 1 4 dPminus 3 -16/3*P^2
SU3 Deg 2 1 4 dS 3 16/3*P^2
SU3 Deg 2 1 5 dPminus 1 6016/9
SU3 Deg 2 1 5 dPminus 3 2864/27*P^2
SU3 Deg 2 1 5 dS 3 -584/9*P^2
SU3 Deg 2 2 4 dPminus 0 -192
SU3 Deg 2 2 4 dPminus 2 -44/3*P^2
SU3 Deg 2 2 4 dPminus 4 -13/45*P^4
SU3 Deg 2 2 4 dS 2 40/3*P^2
SU3 Deg 2 2 4 dS 4 5/3*P^4
SU3 Deg 2 2 5 dPminus 0 13568/3
SU3 Deg 2 2 5 dPminus 2 528*P^2
SU3 Deg 2 2 5 dPminus 4 814/45*P^4
SU3 Deg 2 2 5 dS 2 -2560/9*P^2
SU3 Deg 2 2 5 dS 4 -110/9*P^4
SU3 Deg 2 3 4 dPminus -1 -960
SU3 Deg 2 3 4 dPminus 1 -60*P^2
SU3 Deg 2 3 4 dPminus 3 -2*P^4
SU3 Deg 2 3 4 dS 1 48*P^2
SU3 Deg 2 3 4 dS 3 6*P^4
SU3 Deg 2 3 5 dPminus -1 101120/3
SU3 Deg 2 3 5 dPminus 1 28480/9*P^2
SU3 Deg 2 3 5 dPminus 3 2984/27*P^4
SU3 Deg 2 3 5 dS 1 -5152/3*P^2
SU3 Deg 2 3 5 dS 3 -1130/9*P^4
SU3 Deg 2 4 4 dPminus -2 -5760
SU3 Deg 2 4 4 dPminus 0 -320*P^2
SU3 Deg 2 4 4 dPminus 2 -31/3*P^4
SU3 Deg 2 4 4 dPminus 4 -397/1260*P^6
SU3 Deg 2 4 4 dS 0 224*P^2
SU3 Deg 2 4 4 dS 2 28*P^4
SU3 Deg 2 4 4 dS 4 35/12*P^6
SU3 Deg 2 4 5 dPminus -2 839680/3
SU3 Deg 2 4 5 dPminus 0 201920/9*P^2
SU3 Deg 2 4 5 dPminus 2 20896/27*P^4
SU3 Deg 2 4 5 dPminus 4 121757/5670*P^6
SU3 Deg 2 4 5 dS 0 -12480*P^2
SU3 Deg 2 4 5 dS 2 -10144/9*P^4
SU3 Deg 2 4 5 dS 4 -1951/18*P^6
SU3 Deg 3 0 5 dPminus 4 -16
SU3 Deg 3 0 6 dPminus 4 896/9
SU3 Deg 3 1 5 dPminus 3 -48
SU3 Deg 3 1 6 dPminus 3 6016/9
SU3 Deg 3 2 5 dPminus 2 -192
SU3 Deg 3 2 5 dPminus 4 -44/3*P^2
SU3 Deg 3 2 5 dS 4 40/3*P^2
SU3 Deg 3 2 6 dPminus 2 13568/3
SU3 Deg 3 2 6 dPminus 4 528*P^2
SU3 Deg 3 2 6 dS 4 -2560/9*P^2
SU3 Deg 3 3 5 dPminus 1 -960
SU3 Deg 3 3 5 dPminus 3 -60*P^2
SU3 Deg 3 3 5 dS 3 48*P^2
SU3 Deg 3 3 6 dPminus 1 101120/3
SU3 Deg 3 3 6 dPminus 3 28480/9*P^2
SU3 Deg 3 3 6 dS 3 -5152/3*P^2
SU3 Deg 3 4 5 dPminus 0 -5760
SU3 Deg 3 4 5 dPminus 2 -320*P^2
SU3 Deg 3 4 5 dPminus 4 -31/3*P^4
SU3 Deg 3 4 5 dS 2 224*P^2
SU3 Deg 3 4 5 dS 4 28*P^4
SU3 Deg 3 4 6 dPminus 0 839680/3
SU3 Deg 3 4 6 dPminus 2 201920/9*P^2
SU3 Deg 3 4 6 dPminus 4 20896/27*P^4
SU3 Deg 3 4 6 dS 2 -12480*P^2
SU3 Deg 3 4 6 dS 4 -10144/9*P^4
SO5 Trc 1 0 2 dPminus 0 -2
SO5 Trc 1 0 2 dPminus 2 1/6*P^2
SO5 Trc 1 0 2 dPminus 4 1/360*P^4
SO5 Trc 1 0 2 dS 2 -1/2*P^2
SO5 Trc 1 0 2 dS 4 -1/24*P^4
SO5 Trc 1 0 3 dPminus 0 -3
SO5 Trc 1 0 3 dPminus 2 11/4*P^2
SO5 Trc 1 0 3 dPminus 4 1/240*P^4
SO5 Trc 1 0 3 dS 2 -5/4*P^2
SO5 Trc 1 0 3 dS 4 5/48*P^4
SO5 Trc 1 0 4 dPminus 0 -52
SO5 Trc 1 0 4 dPminus 2 97/4*P^2
SO5 Trc 1 0 4 dPminus 4 -413/90*P^4
SO5 Trc 1 0 4 dS 2 143/4*P^2
SO5 Trc 1 0 4 dS 4 161/12*P^4
SO5 Trc 1 1 2 dPminus -1 -2
SO5 Trc 1 1 2 dPminus 1 -1/3*P^2
SO5 Trc 1 1 2 dPminus 3 1/360*P^4
SO5 Trc 1 1 2 dS 3 -1/24*P^4
SO5 Trc 1 1 3 dPminus -1 7
SO5 Trc 1 1 3 dPminus 1 2/3*P^2
SO5 Trc 1 1 3 dPminus 3 143/720*P^4
SO5 Trc 1 1 3 dS 1 -2*P^2
SO5 Trc 1 1 3 dS 3 -5/16*P^4
SO5 Trc 1 1 4 dPminus -1 -172
SO5 Trc 1 1 4 dPminus 1 41/2*P^2
SO5 Trc 1 1 4 dPminus 3 371/720*P^4
SO5 Trc 1 1 4 dS 1 489/4*P^2
SO5 Trc 1 1 4 dS 3 1213/48*P^4
SO5 Trc 1 2 2 dPminus -2 -4
SO5 Trc 1 2 2 dPminus 0 -1/6*P^2
SO5 Trc 1 2 2 dPminus 2 -13/360*P^4
SO5 Trc 1 2 2 dPminus 4 -17/30240*P^6
SO5 Trc 1 2 2 dS 2 1/24*P^4
SO5 Trc 1 2 2 dS 4 1/480*P^6
SO5 Trc 1 2 3 dPminus -2 44
SO5 Trc 1 2 3 dPminus 0 55/12*P^2
SO5 Trc 1 2 3 dPminus 2 1/720*P^4
SO5 Trc 1 2 3 dPminus 4 121/12096*P^6
SO5 Trc 1 2 3 dS 0 -11/2*P^2
SO5 Trc 1 2 3 dS 2 -11/16*P^4
SO5 Trc 1 2 3 dS 4 -17/192*P^6
SO5 Trc 1 2 4 dPminus -2 -1024
SO5 Trc 1 2 4 dPminus 0 277/6*P^2
SO5 Trc 1 2 4 dPminus 2 -601/240*P^4
SO5 Trc 1 2 4 dPminus 4 4387/30240*P^6
SO5 Trc 1 2 4 dS 0 558*P^2
SO5 Trc 1 2 4 dS 2 1539/16*P^4
SO5 Trc 1 2 4 dS 4 995/96*P^6
SO5 Trc 1 3 2 dPminus -3 -12
SO5 Trc 1 3 2 dPminus -1 -1/2*P^2
SO5 Trc 1 3 2 dPminus 1 1/60*P^4
SO5 Trc 1 3 2 dPminus 3 -17/10080*P^6
SO5 Trc 1 3 2 dS 3 1/160*P^6
SO5 Trc 1 3 3 dPminus -3 252
SO5 Trc 1 3 3 dPminus -1 75/4*P^2
SO5 Trc 1 3 3 dPminus 1 31/40*P^4
SO5 Trc 1 3 3 dPminus 3 1/960*P^6
SO5 Trc 1 3 3 dS -1 -21*P^2
SO5 Trc 1 3 3 dS 1 -21/8*P^4
SO5 Trc 1 3 3 dS 3 -17/64*P^6
SO5 Trc 1 3 4 dPminus -3 -7392
SO5 Trc 1 3 4 dPminus -1 50*P^2
SO5 Trc 1 3 4 dPminus 1 -67/10*P^4
SO5 Trc 1 3 4 dPminus 3 -11173/20160*P^6
SO5 Trc 1 3 4 dS -1 3147*P^2
SO5 Trc 1 3 4 dS 1 7885/16*P^4
SO5 Trc 1 3 4 dS 3 3417/64*P^6
SO5 Trc 1 4 2 dPminus -4 -48
SO5 Trc 1 4 2 dPminus -2 -2*P^2
SO5 Trc 1 4 2 dPminus 0 -7/120*P^4
SO5 Trc 1 4 2 dPminus 2 37/10080*P^6
SO5 Trc 1 4 2 dPminus 4 1/67200*P^8
SO5 Trc 1 4 2 dS 2 -1/160*P^6
SO5 Trc 1 4 2 dS 4 -1/4480*P^8
SO5 Trc 1 4 3 dPminus -4 1608
SO5 Trc 1 4 3 dPminus -2 100*P^2
SO5 Trc 1 4 3 dPminus 0 799/240*P^4
SO5 Trc 1 4 3 dPminus 2 2393/20160*P^6
SO5 Trc 1 4 3 dPminus 4 649/403200*P^8
SO5 Trc 1 4 3 dS -2 -102*P^2
SO5 Trc 1 4 3 dS 0 -51/4*P^4
SO5 Trc 1 4 3 dS 2 -85/64*P^6
SO5 Trc 1 4 3 dS 4 -3569/26880*P^8
SO5 Trc 1 4 4 dPminus -4 -60768
SO5 Trc 1 4 4 dPminus -2 -674*P^2
SO5 Trc 1 4 4 dPminus 0 -1469/30*P^4
SO5 Trc 1 4 4 dPminus 2 -12059/6720*P^6
SO5 Trc 1 4 4 dPminus 4 -1843/20160*P^8
SO5 Trc 1 4 4 dS -2 21054*P^2
SO5 Trc 1 4 4 dS 0 3110*P^4
SO5 Trc 1 4 4 dS 2 21371/64*P^6
SO5 Trc 1 4 4 dS 4 8191/240*P^8
SO5 Trc 2 0 3 dPminus 2 -2
SO5 Trc 2 0 3 dPminus 4 1/6*P^2
SO5 Trc 2 0 3 dS 4 -1/2*P^2
SO5 Trc 2 0 4 dPminus 2 -3
SO5 Trc 2 0 4 dPminus 4 11/4*P^2
SO5 Trc 2 0 4 dS 4 -5/4*P^2
SO5 Trc 2 0 5 dPminus 2 -52
SO5 Trc 2 0 5 dPminus 4 97/4*P^2
SO5 Trc 2 0 5 dS 4 143/4*P^2
SO5 Trc 2 1 3 dPminus 1 -2
SO5 Trc 2 1 3 dPminus 3 -1/3*P^2
SO5 Trc 2 1 4 dPminus 1 7
SO5 Trc 2 1 4 dPminus 3 2/3*P^2
SO5 Trc 2 1 4 dS 3 -2*P^2
SO5 Trc 2 1 5 dPminus 1 -172
SO5 Trc 2 1 5 dPminus 3 41/2*P^2
SO5 Trc 2 1 5 dS 3 489/4*P^2
SO5 Trc 2 2 3 dPminus 0 -4
SO5 Trc 2 2 3 dPminus 2 -1/6*P^2
SO5 Trc 2 2 3 dPminus 4 -13/360*P^4
SO5 Trc 2 2 3 dS 4 1/24*P^4
SO5 Trc 2 2 4 dPminus 0 44
SO5 Trc 2 2 4 dPminus 2 55/12*P^2
SO5 Trc 2 2 4 dPminus 4 1/720*P^4
SO5 Trc 2 2 4 dS 2 -11/2*P^2
SO5 Trc 2 2 4 dS 4 -11/16*P^4
SO5 Trc 2 2 5 dPminus 0 -1024
SO5 Trc 2 2 5 dPminus 2 277/6*P^2
SO5 Trc 2 2 5 dPminus 4 -601/240*P^4
SO5 Trc 2 2 5 dS 2 558*P^2
SO5 Trc 2 2 5 dS 4 1539/16*P^4
SO5 Trc 2 3 3 dPminus -1 -12
SO5 Trc 2 3 3 dPminus 1 -1/2*P^2
SO5 Trc 2 3 3 dPminus 3 1/60*P^4
SO5 Trc 2 3 4 dPminus -1 252
SO5 Trc 2 3 4 dPminus 1 75/4*P^2
SO5 Trc 2 3 4 dPminus 3 31/40*P^4
SO5 Trc 2 3 4 dS 1 -21*P^2
SO5 Trc 2 3 4 dS 3 -21/8*P^4
SO5 Trc 2 3 5 dPminus -1 -7392
SO5 Trc 2 3 5 dPminus 1 50*P^2
SO5 Trc 2 3 5 dPminus 3 -67/10*P^4
SO5 Trc 2 3 5 dS 1 3147*P^2
SO5 Trc 2 3 5 dS 3 7885/16*P^4
SO5 Trc 2 4 3 dPminus -2 -48
SO5 Trc 2 4 3 dPminus 0 -2*P^2
SO5 Trc 2 4 3 dPminus 2 -7/120*P^4
SO5 Trc 2 4 3 dPminus 4 37/10080*P^6
SO5 Trc 2 4 3 dS 4 -1/160*P^6
SO5 Trc 2 4 4 dPminus -2 1608
SO5 Trc 2 4 4 dPminus 0 100*P^2
SO5 Trc 2 4 4 dPminus 2 799/240*P^4
SO5 Trc 2 4 4 dPminus 4 2393/20160*P^6
SO5 Trc 2 4 4 dS 0 -102*P^2
SO5 Trc 2 4 4 dS 2 -51/4*P^4
SO5 Trc 2 4 4 dS 4 -85/64*P^6
SO5 Trc 2 4 5 dPminus -2 -60768
SO5 Trc 2 4 5 dPminus 0 -674*P^2
SO5 Trc 2 4 5 dPminus 2 -1469/30*P^4
SO5 Trc 2 4 5 dPminus 4 -12059/6720*P^6
SO5 Trc 2 4 5 dS 0 21054*P^2
SO5 Trc 2 4 5 dS 2 3110*P^4
SO5 Trc 2 4 5 dS 4 21371/64*P^6
SO5 Trc 3 0 4 dPminus 4 -2
SO5 Trc 3 0 5 dPminus 4 -3
SO5 Trc 3 0 6 dPminus 4 -52
SO5 Trc 3 1 4 dPminus 3 -2
SO5 Trc 3 1 5 dPminus 3 7
SO5 Trc 3 1 6 dPminus 3 -172
SO5 Trc 3 2 4 dPminus 2 -4
SO5 Trc 3 2 4 dPminus 4 -1/6*P^2
SO5 Trc 3 2 5 dPminus 2 44
SO5 Trc 3 2 5 dPminus 4 55/12*P^2
SO5 Trc 3 2 5 dS 4 -11/2*P^2
SO5 Trc 3 2 6 dPminus 2 -1024
SO5 Trc 3 2 6 dPminus 4 277/6*P^2
SO5 Trc 3 2 6 dS 4 558*P^2
SO5 Trc 3 3 4 dPminus 1 -12
SO5 Trc 3 3 4 dPminus 3 -1/2*P^2
SO5 Trc 3 3 5 dPminus 1 252
SO5 Trc 3 3 5 dPminus 3 75/4*P^2
SO5 Trc 3 3 5 dS 3 -21*P^2
SO5 Trc 3 3 6 dPminus 1 -7392
SO5 Trc 3 3 6 dPminus 3 50*P^2
SO5 Trc 3 3 6 dS 3 3147*P^2
SO5 Trc 3 4 4 dPminus 0 -48
SO5 Trc 3 4 4 dPminus 2 -2*P^2
SO5 Trc 3 4 4 dPminus 4 -7/120*P^4
SO5 Trc 3 4 5 dPminus 0 1608
SO5 Trc 3 4 5 dPminus 2 100*P^2
SO5 Trc 3 4 5 dPminus 4 799/240*P^4
SO5 Trc 3 4 5 dS 2 -102*P^2
SO5 Trc 3 4 5 dS 4 -51/4*P^4
SO5 Trc 3 4 6 dPminus 0 -60768
SO5 Trc 3 4 6 dPminus 2 -674*P^2
SO5 Trc 3 4 6 dPminus 4 -1469/30*P^4
SO5 Trc 3 4 6 dS 2 21054*P^2
SO5 Trc 3 4 6 dS 4 3110*P^4
SO5 Id 1 0 2 dPminus 0 4
SO5 Id 1 0 2 dPminus 2 -1/3*P^2
SO5 Id 1 0 2 dPminus 4 -1/180*P^4
SO5 Id 1 0 2 dS 2 P^2
SO5 Id 1 0 2 dS 4 1/12*P^4
SO5 Id 1 0 3 dPminus 0 24
SO5 Id 1 0 3 dPminus 2 2*P^2
SO5 Id 1 0 3 dPminus 4 -1/30*P^4
SO5 Id 1 0 3 dS 2 -2*P^2
SO5 Id 1 0 3 dS 4 1/6*P^4
SO5 Id 1 0 4 dPminus 0 128
SO5 Id 1 0 4 dPminus 2 20*P^2
SO5 Id 1 0 4 dPminus 4 -106/45*P^4
SO5 Id 1 0 4 dS 2 20*P^2
SO5 Id 1 0 4 dS 4 20/3*P^4
SO5 Id 1 1 2 dPminus -1 4
SO5 Id 1 1 2 dPminus 1 2/3*P^2
SO5 Id 1 1 2 dPminus 3 -1/180*P^4
SO5 Id 1 1 2 dS 3 1/12*P^4
SO5 Id 1 1 3 dPminus -1 40
SO5 Id 1 1 3 dPminus 1 14/3*P^2
SO5 Id 1 1 3 dPminus 3 5/18*P^4
SO5 Id 1 1 3 dS 1 -2*P^2
SO5 Id 1 1 3 dS 3 -1/2*P^4
SO5 Id 1 1 4 dPminus -1 320
SO5 Id 1 1 4 dPminus 1 57*P^2
SO5 Id 1 1 4 dPminus 3 107/45*P^4
SO5 Id 1 1 4 dS 1 51*P^2
SO5 Id 1 1 4 dS 3 37/3*P^4
SO5 Id 1 2 2 dPminus -2 8
SO5 Id 1 2 2 dPminus 0 1/3*P^2
SO5 Id 1 2 2 dPminus 2 13/180*P^4
SO5 Id 1 2 2 dPminus 4 17/15120*P^6
SO5 Id 1 2 2 dS 2 -1/12*P^4
SO5 Id 1 2 2 dS 4 -1/240*P^6
SO5 Id 1 2 3 dPminus -2 128
SO5 Id 1 2 3 dPminus 0 22/3*P^2
SO5 Id 1 2 3 dPminus 2 29/90*P^4
SO5 Id 1 2 3 dPminus 4 157/7560*P^6
SO5 Id 1 2 3 dS 0 -4*P^2
SO5 Id 1 2 3 dS 2 -1/2*P^4
SO5 Id 1 2 3 dS 4 -11/120*P^6
SO5 Id 1 2 4 dPminus -2 1472
SO5 Id 1 2 4 dPminus 0 542/3*P^2
SO5 Id 1 2 4 dPminus 2 163/30*P^4
SO5 Id 1 2 4 dPminus 4 2581/7560*P^6
SO5 Id 1 2 4 dS 0 204*P^2
SO5 Id 1 2 4 dS 2 81/2*P^4
SO5 Id 1 2 4 dS 4 107/24*P^6
SO5 Id 1 3 2 dPminus -3 24
SO5 Id 1 3 2 dPminus -1 P^2
SO5 Id 1 3 2 dPminus 1 -1/30*P^4
SO5 Id 1 3 2 dPminus 3 17/5040*P^6
SO5 Id 1 3 2 dS 3 -1/80*P^6
SO5 Id 1 3 3 dPminus -3 576
SO5 Id 1 3 3 dPminus -1 30*P^2
SO5 Id 1 3 3 dPminus 1 7/10*P^4
SO5 Id 1 3 3 dPminus 3 1/168*P^6
SO5 Id 1 3 3 dS -1 -12*P^2
SO5 Id 1 3 3 dS 1 -3/2*P^4
SO5 Id 1 3 3 dS 3 -1/8*P^6
SO5 Id 1 3 4 dPminus -3 9024
SO5 Id 1 3 4 dPminus -1 920*P^2
SO5 Id 1 3 4 dPminus 1 533/20*P^4
SO5 Id 1 3 4 dPminus 3 167/315*P^6
SO5 Id 1 3 4 dS -1 1068*P^2
SO5 Id 1 3 4 dS 1 763/4*P^4
SO5 Id 1 3 4 dS 3 21*P^6
SO5 Id 1 4 2 dPminus -4 96
SO5 Id 1 4 2 dPminus -2 4*P^2
SO5 Id 1 4 2 dPminus 0 7/60*P^4
SO5 Id 1 4 2 dPminus 2 -37/5040*P^6
SO5 Id 1 4 2 dPminus 4 -1/33600*P^8
SO5 Id 1 4 2 dS 2 1/80*P^6
SO5 Id 1 4 2 dS 4 1/2240*P^8
SO5 Id 1 4 3 dPminus -4 3264
SO5 Id 1 4 3 dPminus -2 160*P^2
SO5 Id 1 4 3 dPminus 0 149/30*P^4
SO5 Id 1 4 3 dPminus 2 59/504*P^6
SO5 Id 1 4 3 dPminus 4 59/50400*P^8
SO5 Id 1 4 3 dS -2 -48*P^2
SO5 Id 1 4 3 dS 0 -6*P^4
SO5 Id 1 4 3 dS 2 -5/8*P^6
SO5 Id 1 4 3 dS 4 -193/3360*P^8
SO5 Id 1 4 4 dPminus -4 66816
SO5 Id 1 4 4 dPminus -2 5872*P^2
SO5 Id 1 4 4 dPminus 0 2789/15*P^4
SO5 Id 1 4 4 dPminus 2 1009/210*P^6
SO5 Id 1 4 4 dPminus 4 13/144*P^8
SO5 Id 1 4 4 dS -2 6816*P^2
SO5 Id 1 4 4 dS 0 1130*P^4
SO5 Id 1 4 4 dS 2 247/2*P^6
SO5 Id 1 4 4 dS 4 3037/240*P^8
SO5 Id 2 0 3 dPminus 2 4
SO5 Id 2 0 3 dPminus 4 -1/3*P^2
SO5 Id 2 0 3 dS 4 P^2
SO5 Id 2 0 4 dPminus 2 24
SO5 Id 2 0 4 dPminus 4 2*P^2
SO5 Id 2 0 4 dS 4 -2*P^2
SO5 Id 2 0 5 dPminus 2 128
SO5 Id 2 0 5 dPminus 4 20*P^2
SO5 Id 2 0 5 dS 4 20*P^2
SO5 Id 2 1 3 dPminus 1 4
SO5 Id 2 1 3 dPminus 3 2/3*P^2
SO5 Id 2 1 4 dPminus 1 40
SO5 Id 2 1 4 dPminus 3 14/3*P^2
SO5 Id 2 1 4 dS 3 -2*P^2
SO5 Id 2 1 5 dPminus 1 320
SO5 Id 2 1 5 dPminus 3 57*P^2
SO5 Id 2 1 5 dS 3 51*P^2
SO5 Id 2 2 3 dPminus 0 8
SO5 Id 2 2 3 dPminus 2 1/3*P^2
SO5 Id 2 2 3 dPminus 4 13/180*P^4
SO5 Id 2 2 3 dS 4 -1/12*P^4
SO5 Id 2 2 4 dPminus 0 128
SO5 Id 2 2 4 dPminus 2 22/3*P^2
SO5 Id 2 2 4 dPminus 4 29/90*P^4
SO5 Id 2 2 4 dS 2 -4*P^2
SO5 Id 2 2 4 dS 4 -1/2*P^4
SO5 Id 2 2 5 dPminus 0 1472
SO5 Id 2 2 5 dPminus 2 542/3*P^2
SO5 Id 2 2 5 dPminus 4 163/30*P^4
SO5 Id 2 2 5 dS 2 204*P^2
SO5 Id 2 2 5 dS 4 81/2*P^4
SO5 Id 2 3 3 dPminus -1 24
SO5 Id 2 3 3 dPminus 1 P^2
SO5 Id 2 3 3 dPminus 3 -1/30*P^4
SO5 Id 2 3 4 dPminus -1 576
SO5 Id 2 3 4 dPminus 1 30*P^2
SO5 Id 2 3 4 dPminus 3 7/10*P^4
SO5 Id 2 3 4 dS 1 -12*P^2
SO5 Id 2 3 4 dS 3 -3/2*P^4
SO5 Id 2 3 5 dPminus -1 9024
SO5 Id 2 3 5 dPminus 1 920*P^2
SO5 Id 2 3 5 dPminus 3 533/20*P^4
SO5 Id 2 3 5 dS 1 1068*P^2
SO5 Id 2 3 5 dS 3 763/4*P^4
SO5 Id 2 4 3 dPminus -2 96
SO5 Id 2 4 3 dPminus 0 4*P^2
SO5 Id 2 4 3 dPminus 2 7/60*P^4
SO5 Id 2 4 3 dPminus 4 -37/5040*P^6
SO5 Id 2 4 3 dS 4 1/80*P^6
SO5 Id 2 4 4 dPminus -2 3264
SO5 Id 2 4 4 dPminus 0 160*P^2
SO5 Id 2 4 4 dPminus 2 149/30*P^4
SO5 Id 2 4 4 dPminus 4 59/504*P^6
SO5 Id 2 4 4 dS 0 -48*P^2
SO5 Id 2 4 4 dS 2 -6*P^4
SO5 Id 2 4 4 dS 4 -5/8*P^6
SO5 Id 2 4 5 dPminus -2 66816
SO5 Id 2 4 5 dPminus 0 5872*P^2
SO5 Id 2 4 5 dPminus 2 2789/15*P^4
SO5 Id 2 4 5 dPminus 4 1009/210*P^6
SO5 Id 2 4 5 dS 0 6816*P^2
SO5 Id 2 4 5 dS 2 1130*P^4
SO5 Id 2 4 5 dS 4 247/2*P^6
SO5 Id 3 0 4 dPminus 4 4
SO5 Id 3 0 5 dPminus 4 24
SO5 Id 3 0 6 dPminus 4 128
SO5 Id 3 1 4 dPminus 3 4
SO5 Id 3 1 5 dPminus 3 40
SO5 Id 3 1 6 dPminus 3 320
SO5 Id 3 2 4 dPminus 2 8
SO5 Id 3 2 4 dPminus 4 1/3*P^2
SO5 Id 3 2 5 dPminus 2 128
SO5 Id 3 2 5 dPminus 4 22/3*P^2
SO5 Id 3 2 5 dS 4 -4*P^2
SO5 Id 3 2 6 dPminus 2 1472
SO5 Id 3 2 6 dPminus 4 542/3*P^2
SO5 Id 3 2 6 dS 4 204*P^2
SO5 Id 3 3 4 dPminus 1 24
SO5 Id 3 3 4 dPminus 3 P^2
SO5 Id 3 3 5 dPminus 1 576
SO5 Id 3 3 5 dPminus 3 30*P^2
SO5 Id 3 3 5 dS 3 -12*P^2
SO5 Id 3 3 6 dPminus 1 9024
SO5 Id 3 3 6 dPminus 3 920*P^2
SO5 Id 3 3 6 dS 3 1068*P^2
SO5 Id 3 4 4 dPminus 0 96
SO5 Id 3 4 4 dPminus 2 4*P^2
SO5 Id 3 4 4 dPminus 4 7/60*P^4
SO5 Id 3 4 5 dPminus 0 3264
SO5 Id 3 4 5 dPminus 2 160*P^2
SO5 Id 3 4 5 dPminus 4 149/30*P^4
SO5 Id 3 4 5 dS 2 -48*P^2
SO5 Id 3 4 5 dS 4 -6*P^4
SO5 Id 3 4 6 dPminus 0 66816
SO5 Id 3 4 6 dPminus 2 5872*P^2
SO5 Id 3 4 6 dPminus 4 2789/15*P^4
SO5 Id 3 4 6 dS 2 6816*P^2
SO5 Id 3 4 6 dS 4 1130*P^4
SO5 Deg 1 0 3 dPminus 0 9
SO5 Deg 1 0 3 dPminus 2 15/4*P^2
SO5 Deg 1 0 3 dPminus 4 -1/80*P^4
SO5 Deg 1 0 3 dS 2 -9/4*P^2
SO5 Deg 1 0 3 dS 4 3/16*P^4
SO5 Deg 1 0 4 dPminus 0 12
SO5 Deg 1 0 4 dPminus 2 137/4*P^2
SO5 Deg 1 0 4 dPminus 4 -173/30*P^4
SO5 Deg 1 0 4 dS 2 183/4*P^2
SO5 Deg 1 0 4 dS 4 67/4*P^4
SO5 Deg 1 1 3 dPminus -1 27
SO5 Deg 1 1 3 dPminus 1 3*P^2
SO5 Deg 1 1 3 dPminus 3 27/80*P^4
SO5 Deg 1 1 3 dS 1 -3*P^2
SO5 Deg 1 1 3 dS 3 -9/16*P^4
SO5 Deg 1 1 4 dPminus -1 -12
SO5 Deg 1 1 4 dPminus 1 49*P^2
SO5 Deg 1 1 4 dPminus 3 409/240*P^4
SO5 Deg 1 1 4 dS 1 591/4*P^2
SO5 Deg 1 1 4 dS 3 503/16*P^4
SO5 Deg 1 2 3 dPminus -2 108
SO5 Deg 1 2 3 dPminus 0 33/4*P^2
SO5 Deg 1 2 3 dPminus 2 13/80*P^4
SO5 Deg 1 2 3 dPminus 4 137/6720*P^6
SO5 Deg 1 2 3 dS 0 -15/2*P^2
SO5 Deg 1 2 3 dS 2 -15/16*P^4
SO5 Deg 1 2 3 dS 4 -43/320*P^6
SO5 Deg 1 2 4 dPminus -2 -288
SO5 Deg 1 2 4 dPminus 0 273/2*P^2
SO5 Deg 1 2 4 dPminus 2 17/80*P^4
SO5 Deg 1 2 4 dPminus 4 1061/3360*P^6
SO5 Deg 1 2 4 dS 0 660*P^2
SO5 Deg 1 2 4 dS 2 1863/16*P^4
SO5 Deg 1 2 4 dS 4 403/32*P^6
SO5 Deg 1 3 3 dPminus -3 540
SO5 Deg 1 3 3 dPminus -1 135/4*P^2
SO5 Deg 1 3 3 dPminus 1 9/8*P^4
SO5 Deg 1 3 3 dPminus 3 9/2240*P^6
SO5 Deg 1 3 3 dS -1 -27*P^2
SO5 Deg 1 3 3 dS 1 -27/8*P^4
SO5 Deg 1 3 3 dS 3 -21/64*P^6
SO5 Deg 1 3 4 dPminus -3 -2880
SO5 Deg 1 3 4 dPminus -1 510*P^2
SO5 Deg 1 3 4 dPminus 1 53/8*P^4
SO5 Deg 1 3 4 dPminus 3 -1943/6720*P^6
SO5 Deg 1 3 4 dS -1 3681*P^2
SO5 Deg 1 3 4 dS 1 9411/16*P^4
SO5 Deg 1 3 4 dS 3 4089/64*P^6
SO5 Deg 1 4 3 dPminus -4 3240
SO5 Deg 1 4 3 dPminus -2 180*P^2
SO5 Deg 1 4 3 dPminus 0 93/16*P^4
SO5 Deg 1 4 3 dPminus 2 397/2240*P^6
SO5 Deg 1 4 3 dPminus 4 59/26880*P^8
SO5 Deg 1 4 3 dS -2 -126*P^2
SO5 Deg 1 4 3 dS 0 -63/4*P^4
SO5 Deg 1 4 3 dS 2 -105/64*P^6
SO5 Deg 1 4 3 dS 4 -1447/8960*P^8
SO5 Deg 1 4 4 dPminus -4 -27360
SO5 Deg 1 4 4 dPminus -2 2262*P^2
SO5 Deg 1 4 4 dPminus 0 44*P^4
SO5 Deg 1 4 4 dPminus 2 817/1344*P^6
SO5 Deg 1 4 4 dPminus 4 -311/6720*P^8
SO5 Deg 1 4 4 dS -2 24462*P^2
SO5 Deg 1 4 4 dS 0 3675*P^4
SO5 Deg 1 4 4 dS 2 25323/64*P^6
SO5 Deg 1 4 4 dS 4 6473/160*P^8
SO5 Deg 2 0 4 dPminus 2 9
SO5 Deg 2 0 4 dPminus 4 15/4*P^2
SO5 Deg 2 0 4 dS 4 -9/4*P^2
SO5 Deg 2 0 5 dPminus 2 12
SO5 Deg 2 0 5 dPminus 4 137/4*P^2
SO5 Deg 2 0 5 dS 4 183/4*P^2
SO5 Deg 2 1 4 dPminus 1 27
SO5 Deg 2 1 4 dPminus 3 3*P^2
SO5 Deg 2 1 4 dS 3 -3*P^2
SO5 Deg 2 1 5 dPminus 1 -12
SO5 Deg 2 1 5 dPminus 3 49*P^2
SO5 Deg 2 1 5 dS 3 591/4*P^2
SO5 Deg 2 2 4 dPminus 0 108
SO5 Deg 2 2 4 dPminus 2 33/4*P^2
SO5 Deg 2 2 4 dPminus 4 13/80*P^4
SO5 Deg 2 2 4 dS 2 -15/2*P^2
SO5 Deg 2 2 4 dS 4 -15/16*P^4
SO5 Deg 2 2 5 dPminus 0 -288
SO5 Deg 2 2 5 dPminus 2 273/2*P^2
SO5 Deg 2 2 5 dPminus 4 17/80*P^4
SO5 Deg 2 2 5 dS 2 660*P^2
SO5 Deg 2 2 5 dS 4 1863/16*P^4
SO5 Deg 2 3 4 dPminus -1 540
SO5 Deg 2 3 4 dPminus 1 135/4*P^2
SO5 Deg 2 3 4 dPminus 3 9/8*P^4
SO5 Deg 2 3 4 dS 1 -27*P^2
SO5 Deg 2 3 4 dS 3 -27/8*P^4
SO5 Deg 2 3 5 dPminus -1 -2880
SO5 Deg 2 3 5 dPminus 1 510*P^2
SO5 Deg 2 3 5 dPminus 3 53/8*P^4
SO5 Deg 2 3 5 dS 1 3681*P^2
SO5 Deg 2 3 5 dS 3 9411/16*P^4
SO5 Deg 2 4 4 dPminus -2 3240
SO5 Deg 2 4 4 dPminus 0 180*P^2
SO5 Deg 2 4 4 dPminus 2 93/16*P^4
SO5 Deg 2 4 4 dPminus 4 397/2240*P^6
SO5 Deg 2 4 4 dS 0 -126*P^2
SO5 Deg 2 4 4 dS 2 -63/4*P^4
SO5 Deg 2 4 4 dS 4 -105/64*P^6
SO5 Deg 2 4 5 dPminus -2 -27360
SO5 Deg 2 4 5 dPminus 0 2262*P^2
SO5 Deg 2 4 5 dPminus 2 44*P^4
SO5 Deg 2 4 5 dPminus 4 817/1344*P^6
SO5 Deg 2 4 5 dS 0 24462*P^2
SO5 Deg 2 4 5 dS 2 3675*P^4
SO5 Deg 2 4 5 dS 4 25323/64*P^6
SO5 Deg 3 0 5 dPminus 4 9
SO5 Deg 3 0 6 dPminus 4 12
SO5 Deg 3 1 5 dPminus 3 27
SO5 Deg 3 1 6 dPminus 3 -12
SO5 Deg 3 2 5 dPminus 2 108
SO5 Deg 3 2 5 dPminus 4 33/4*P^2
SO5 Deg 3 2 5 dS 4 -15/2*P^2
SO5 Deg 3 2 6 dPminus 2 -288
SO5 Deg 3 2 6 dPminus 4 273/2*P^2
SO5 Deg 3 2 6 dS 4 660*P^2
SO5 Deg 3 3 5 dPminus 1 540
SO5 Deg 3 3 5 dPminus 3 135/4*P^2
SO5 Deg 3 3 5 dS 3 -27*P^2
SO5 Deg 3 3 6 dPminus 1 -2880
SO5 Deg 3 3 6 dPminus 3 510*P^2
SO5 Deg 3 3 6 dS 3 3681*P^2
SO5 Deg 3 4 5 dPminus 0 3240
SO5 Deg 3 4 5 dPminus 2 180*P^2
SO5 Deg 3 4 5 dPminus 4 93/16*P^4
SO5 Deg 3 4 5 dS 2 -126*P^2
SO5 Deg 3 4 5 dS 4 -63/4*P^4
SO5 Deg 3 4 6 dPminus 0 -27360
SO5 Deg 3 4 6 dPminus 2 2262*P^2
SO5 Deg 3 4 6 dPminus 4 44*P^4
SO5 Deg 3 4 6 dS 2 24462*P^2
SO5 Deg 3 4 6 dS 4 3675*P^4
DONE


==> anc/numbers/deposit/R6/C9/f3_pari_extra.gp <==
default(parisizemax, 2000000000);
\\ C9 / f3, method 2 (PARI/GP, Laurent series in x = omega with exact coefficients in Q[P], P = pi).
\\ Independent code path for the order count of a new crossing-odd kernel  c a^p C Delta Lt^m.
\\ Eq. (system) of paper.tex, kappa = +1, l = c_+ = 0. Full trigonometric functions kept as series:
\\   tn = P tan(P x/2), phi+ = -tn/2, phi- = P^2/(2 tn), psi+ = -tn, psi- = P^2/tn.
\\ Projection (variant A): K_tau F^{-tau} = c a^p psi^tau (-D_{-tau})^m C F^{-tau},  D_s G = G' + phi^s G.
\\ Linear response G = dF/dc;  dS^(n) = -x G1+^(n) + 2 sum_k F1+^(k) G1+^(n-k);  dP-^(n) = G1-^(n).
\\ Output lines:  group color p m n which rel coef   (rel = power of x minus the LL power;
\\ LL power of F^(n) is 1-2n, of S^(n) is 2-2n; NNLL pole of S at rel = 2).
P = varlower("P");
K0 = 90;
tn = P*tan(P*x/2 + O(x^K0));
phiv = [-tn/2, P^2/(2*tn)];          \\ index 1: +, 2: -
psiv = [-tn, P^2/tn];

\\ groups: [name, cas, b, T, CF, CA]
SU3 = ["SU3", [0, 3], [4/3, -1/6], [0, -8/3; -1/3, -5/6], 4/3, 3];
SO5 = ["SO5", [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0], 1, 3/2];

colmat(g, kind) = {
  my(n = #g[2]);
  if(kind == "Trc", return(g[4]));
  if(kind == "Id", return(matid(n)));
  if(kind == "Deg", return((2*g[5] - g[6])*matid(n) + g[4]));
  if(kind == "DD", return([-1, 10, 6; 1, 0, 0; 3/7, 0, 0]));
  if(kind == "DD0", return([-1, 10, 6; 0, 0, 0; 0, 0, 0]));
  error("kind");
}

Dsig(G, s) = deriv(G, x) + phiv[s]*G;

\\ base solution F0[n][R, s]
base(g, nmax) = {
  my(nch = #g[2], F = vector(nmax, n, matrix(nch, 2)), rhs);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        if(n == 1,
          F[1][R, s] = 2*g[3][R]*x^-1 + O(x^K0),
          rhs = 2*g[2][R]*Dsig(F[n-1][R, s], s)
              + sum(k = 1, n-1, F[k][R, s]*F[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*F[n-1][Rp, 3-s]);
          F[n][R, s] = rhs/x))));
  F;
}

response(g, F0, p, m, C, nmax) = {
  my(nch = #g[2], G = vector(nmax, n, matrix(nch, 2, i, j, 0)), rhs, X, dS, dPm);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        rhs = 0;
        if(n >= 2,
          rhs = 2*g[2][R]*Dsig(G[n-1][R, s], s)
              + 2*sum(k = 1, n-1, F0[k][R, s]*G[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*G[n-1][Rp, 3-s]));
        if(n > p,
          X = sum(Rp = 1, nch, C[R, Rp]*F0[n-p][Rp, 3-s]);
          for(j = 1, m, X = -Dsig(X, 3-s));
          rhs += psiv[s]*X);
        G[n][R, s] = if(rhs == 0, 0, rhs/x))));
  dS = vector(nmax, n, -x*G[n][1, 1] + 2*sum(k = 1, n-1, F0[k][1, 1]*G[n-k][1, 1]));
  dPm = vector(nmax, n, G[n][1, 2]);
  [dPm, dS];
}

report(gname, kind, p, m, n, which, ser, llpow, depth) = {
  my(c, lo);
  if(ser == 0, return);
  lo = valuation(ser, x);
  for(r = min(lo - llpow, 0), depth,
    c = polcoef(ser, llpow + r, x);
    if(c != 0, print(gname, " ", kind, " ", p, " ", m, " ", n, " ", which, " ", r, " ", c)));
}

run(g, kinds, plist, mlist, extra) = {
  my(nmax = vecmax(plist) + 3 + extra, F0 = base(g, nmax), C, res);
  for(ik = 1, #kinds,
    C = colmat(g, kinds[ik]);
    for(ip = 1, #plist,
      my(p = plist[ip], nm = plist[ip] + 3 + extra);
      for(im = 1, #mlist,
        res = response(g, F0, p, mlist[im], C, nm);
        for(n = 1, nm,
          report(g[1], kinds[ik], p, mlist[im], n, "dPminus", res[1][n], 1 - 2*n, 4);
          report(g[1], kinds[ik], p, mlist[im], n, "dS", res[2][n], 2 - 2*n, 4)))));
}


G2 = ["G2", [0, 2, 1, 7/3], [1, 0, 1/2, -1/6], [0, -2, 0, 0; -1/7, 0, 0, -6/7; 0, 0, 0, -3/2; 0, -4/9, -7/18, 0], 1, 2];
SO5dd = ["SO5dd", [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0], 1, 3/2];
run(G2, ["Trc", "Id"], [1, 2, 3], [0, 2, 4], 0);
run(SO5dd, ["DD", "DD0"], [1, 2], [0, 2], 1);
print("DONE");


==> anc/numbers/deposit/R6/C9/f3_pari_extra.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
G2 Trc 1 0 4 dPminus 2 32/3*P^2
G2 Trc 1 0 4 dPminus 4 -20/9*P^4
G2 Trc 1 0 4 dS 2 16*P^2
G2 Trc 1 0 4 dS 4 20/3*P^4
G2 Trc 1 2 4 dPminus 0 176/3*P^2
G2 Trc 1 2 4 dPminus 2 4/9*P^4
G2 Trc 1 2 4 dPminus 4 16/135*P^6
G2 Trc 1 2 4 dS 0 256*P^2
G2 Trc 1 2 4 dS 2 136/3*P^4
G2 Trc 1 2 4 dS 4 44/9*P^6
G2 Trc 1 4 4 dPminus -2 1408*P^2
G2 Trc 1 4 4 dPminus 0 104/3*P^4
G2 Trc 1 4 4 dPminus 2 32/45*P^6
G2 Trc 1 4 4 dPminus 4 -11/3780*P^8
G2 Trc 1 4 4 dS -2 9600*P^2
G2 Trc 1 4 4 dS 0 1440*P^4
G2 Trc 1 4 4 dS 2 155*P^6
G2 Trc 1 4 4 dS 4 317/20*P^8
G2 Trc 2 0 5 dPminus 4 32/3*P^2
G2 Trc 2 0 5 dS 4 16*P^2
G2 Trc 2 2 5 dPminus 2 176/3*P^2
G2 Trc 2 2 5 dPminus 4 4/9*P^4
G2 Trc 2 2 5 dS 2 256*P^2
G2 Trc 2 2 5 dS 4 136/3*P^4
G2 Trc 2 4 5 dPminus 0 1408*P^2
G2 Trc 2 4 5 dPminus 2 104/3*P^4
G2 Trc 2 4 5 dPminus 4 32/45*P^6
G2 Trc 2 4 5 dS 0 9600*P^2
G2 Trc 2 4 5 dS 2 1440*P^4
G2 Trc 2 4 5 dS 4 155*P^6
G2 Trc 3 2 6 dPminus 4 176/3*P^2
G2 Trc 3 2 6 dS 4 256*P^2
G2 Trc 3 4 6 dPminus 2 1408*P^2
G2 Trc 3 4 6 dPminus 4 104/3*P^4
G2 Trc 3 4 6 dS 2 9600*P^2
G2 Trc 3 4 6 dS 4 1440*P^4
G2 Id 1 0 2 dPminus 0 4
G2 Id 1 0 2 dPminus 2 -1/3*P^2
G2 Id 1 0 2 dPminus 4 -1/180*P^4
G2 Id 1 0 2 dS 2 P^2
G2 Id 1 0 2 dS 4 1/12*P^4
G2 Id 1 0 3 dPminus 0 24
G2 Id 1 0 3 dPminus 2 -2*P^2
G2 Id 1 0 3 dPminus 4 -1/30*P^4
G2 Id 1 0 3 dS 2 2*P^2
G2 Id 1 0 3 dS 4 1/6*P^4
G2 Id 1 0 4 dPminus 0 160
G2 Id 1 0 4 dPminus 2 -40/3*P^2
G2 Id 1 0 4 dPminus 4 -2/9*P^4
G2 Id 1 0 4 dS 2 8*P^2
G2 Id 1 0 4 dS 4 2/3*P^4
G2 Id 1 2 2 dPminus -2 8
G2 Id 1 2 2 dPminus 0 1/3*P^2
G2 Id 1 2 2 dPminus 2 13/180*P^4
G2 Id 1 2 2 dPminus 4 17/15120*P^6
G2 Id 1 2 2 dS 2 -1/12*P^4
G2 Id 1 2 2 dS 4 -1/240*P^6
G2 Id 1 2 3 dPminus -2 128
G2 Id 1 2 3 dPminus 0 10/3*P^2
G2 Id 1 2 3 dPminus 2 29/90*P^4
G2 Id 1 2 3 dPminus 4 31/7560*P^6
G2 Id 1 2 3 dS 0 12*P^2
G2 Id 1 2 3 dS 2 3/2*P^4
G2 Id 1 2 3 dS 4 19/120*P^6
G2 Id 1 2 4 dPminus -2 1536
G2 Id 1 2 4 dPminus 0 8*P^2
G2 Id 1 2 4 dPminus 2 6/5*P^4
G2 Id 1 2 4 dPminus 4 1/210*P^6
G2 Id 1 2 4 dS 0 160*P^2
G2 Id 1 2 4 dS 2 18*P^4
G2 Id 1 2 4 dS 4 11/6*P^6
G2 Id 1 4 2 dPminus -4 96
G2 Id 1 4 2 dPminus -2 4*P^2
G2 Id 1 4 2 dPminus 0 7/60*P^4
G2 Id 1 4 2 dPminus 2 -37/5040*P^6
G2 Id 1 4 2 dPminus 4 -1/33600*P^8
G2 Id 1 4 2 dS 2 1/80*P^6
G2 Id 1 4 2 dS 4 1/2240*P^8
G2 Id 1 4 3 dPminus -4 3264
G2 Id 1 4 3 dPminus -2 112*P^2
G2 Id 1 4 3 dPminus 0 89/30*P^4
G2 Id 1 4 3 dPminus 2 17/504*P^6
G2 Id 1 4 3 dPminus 4 79/50400*P^8
G2 Id 1 4 3 dS -2 240*P^2
G2 Id 1 4 3 dS 0 30*P^4
G2 Id 1 4 3 dS 2 25/8*P^6
G2 Id 1 4 3 dS 4 1067/3360*P^8
G2 Id 1 4 4 dPminus -4 67584
G2 Id 1 4 4 dPminus -2 1280*P^2
G2 Id 1 4 4 dPminus 0 302/15*P^4
G2 Id 1 4 4 dPminus 2 83/630*P^6
G2 Id 1 4 4 dPminus 4 9/1400*P^8
G2 Id 1 4 4 dS -2 6720*P^2
G2 Id 1 4 4 dS 0 800*P^4
G2 Id 1 4 4 dS 2 165/2*P^6
G2 Id 1 4 4 dS 4 67/8*P^8
G2 Id 2 0 3 dPminus 2 4
G2 Id 2 0 3 dPminus 4 -1/3*P^2
G2 Id 2 0 3 dS 4 P^2
G2 Id 2 0 4 dPminus 2 24
G2 Id 2 0 4 dPminus 4 -2*P^2
G2 Id 2 0 4 dS 4 2*P^2
G2 Id 2 0 5 dPminus 2 160
G2 Id 2 0 5 dPminus 4 -40/3*P^2
G2 Id 2 0 5 dS 4 8*P^2
G2 Id 2 2 3 dPminus 0 8
G2 Id 2 2 3 dPminus 2 1/3*P^2
G2 Id 2 2 3 dPminus 4 13/180*P^4
G2 Id 2 2 3 dS 4 -1/12*P^4
G2 Id 2 2 4 dPminus 0 128
G2 Id 2 2 4 dPminus 2 10/3*P^2
G2 Id 2 2 4 dPminus 4 29/90*P^4
G2 Id 2 2 4 dS 2 12*P^2
G2 Id 2 2 4 dS 4 3/2*P^4
G2 Id 2 2 5 dPminus 0 1536
G2 Id 2 2 5 dPminus 2 8*P^2
G2 Id 2 2 5 dPminus 4 6/5*P^4
G2 Id 2 2 5 dS 2 160*P^2
G2 Id 2 2 5 dS 4 18*P^4
G2 Id 2 4 3 dPminus -2 96
G2 Id 2 4 3 dPminus 0 4*P^2
G2 Id 2 4 3 dPminus 2 7/60*P^4
G2 Id 2 4 3 dPminus 4 -37/5040*P^6
G2 Id 2 4 3 dS 4 1/80*P^6
G2 Id 2 4 4 dPminus -2 3264
G2 Id 2 4 4 dPminus 0 112*P^2
G2 Id 2 4 4 dPminus 2 89/30*P^4
G2 Id 2 4 4 dPminus 4 17/504*P^6
G2 Id 2 4 4 dS 0 240*P^2
G2 Id 2 4 4 dS 2 30*P^4
G2 Id 2 4 4 dS 4 25/8*P^6
G2 Id 2 4 5 dPminus -2 67584
G2 Id 2 4 5 dPminus 0 1280*P^2
G2 Id 2 4 5 dPminus 2 302/15*P^4
G2 Id 2 4 5 dPminus 4 83/630*P^6
G2 Id 2 4 5 dS 0 6720*P^2
G2 Id 2 4 5 dS 2 800*P^4
G2 Id 2 4 5 dS 4 165/2*P^6
G2 Id 3 0 4 dPminus 4 4
G2 Id 3 0 5 dPminus 4 24
G2 Id 3 0 6 dPminus 4 160
G2 Id 3 2 4 dPminus 2 8
G2 Id 3 2 4 dPminus 4 1/3*P^2
G2 Id 3 2 5 dPminus 2 128
G2 Id 3 2 5 dPminus 4 10/3*P^2
G2 Id 3 2 5 dS 4 12*P^2
G2 Id 3 2 6 dPminus 2 1536
G2 Id 3 2 6 dPminus 4 8*P^2
G2 Id 3 2 6 dS 4 160*P^2
G2 Id 3 4 4 dPminus 0 96
G2 Id 3 4 4 dPminus 2 4*P^2
G2 Id 3 4 4 dPminus 4 7/60*P^4
G2 Id 3 4 5 dPminus 0 3264
G2 Id 3 4 5 dPminus 2 112*P^2
G2 Id 3 4 5 dPminus 4 89/30*P^4
G2 Id 3 4 5 dS 2 240*P^2
G2 Id 3 4 5 dS 4 30*P^4
G2 Id 3 4 6 dPminus 0 67584
G2 Id 3 4 6 dPminus 2 1280*P^2
G2 Id 3 4 6 dPminus 4 302/15*P^4
G2 Id 3 4 6 dS 2 6720*P^2
G2 Id 3 4 6 dS 4 800*P^4
SO5dd DD 1 0 3 dPminus 2 8*P^2
SO5dd DD 1 0 3 dS 2 -8*P^2
SO5dd DD 1 0 4 dPminus 0 -360
SO5dd DD 1 0 4 dPminus 2 -367/5*P^2
SO5dd DD 1 0 4 dPminus 4 181/30*P^4
SO5dd DD 1 0 4 dS 2 -21*P^2
SO5dd DD 1 0 4 dS 4 -241/10*P^4
SO5dd DD 1 0 5 dPminus 0 9450
SO5dd DD 1 0 5 dPminus 2 16517/10*P^2
SO5dd DD 1 0 5 dPminus 4 763/8*P^4
SO5dd DD 1 0 5 dS 2 745/2*P^2
SO5dd DD 1 0 5 dS 4 27557/120*P^4
SO5dd DD 1 2 3 dPminus 2 -2/3*P^4
SO5dd DD 1 2 3 dPminus 4 1/45*P^6
SO5dd DD 1 2 3 dS 0 -16*P^2
SO5dd DD 1 2 3 dS 2 -2*P^4
SO5dd DD 1 2 3 dS 4 -1/3*P^6
SO5dd DD 1 2 4 dPminus -2 -10800
SO5dd DD 1 2 4 dPminus 0 -5994/5*P^2
SO5dd DD 1 2 4 dPminus 2 -1727/60*P^4
SO5dd DD 1 2 4 dPminus 4 -6301/12600*P^6
SO5dd DD 1 2 4 dS 0 -916*P^2
SO5dd DD 1 2 4 dS 2 -879/4*P^4
SO5dd DD 1 2 4 dS 4 -2989/120*P^6
SO5dd DD 1 2 5 dPminus -2 566640
SO5dd DD 1 2 5 dPminus 0 550397/10*P^2
SO5dd DD 1 2 5 dPminus 2 99299/40*P^4
SO5dd DD 1 2 5 dPminus 4 3810091/50400*P^6
SO5dd DD 1 2 5 dS 0 28253*P^2
SO5dd DD 1 2 5 dS 2 136685/24*P^4
SO5dd DD 1 2 5 dS 4 987401/1440*P^6
SO5dd DD 2 0 4 dPminus 4 8*P^2
SO5dd DD 2 0 4 dS 4 -8*P^2
SO5dd DD 2 0 5 dPminus 2 -360
SO5dd DD 2 0 5 dPminus 4 -367/5*P^2
SO5dd DD 2 0 5 dS 4 -21*P^2
SO5dd DD 2 0 6 dPminus 2 9450
SO5dd DD 2 0 6 dPminus 4 16517/10*P^2
SO5dd DD 2 0 6 dS 4 745/2*P^2
SO5dd DD 2 2 4 dPminus 4 -2/3*P^4
SO5dd DD 2 2 4 dS 2 -16*P^2
SO5dd DD 2 2 4 dS 4 -2*P^4
SO5dd DD 2 2 5 dPminus 0 -10800
SO5dd DD 2 2 5 dPminus 2 -5994/5*P^2
SO5dd DD 2 2 5 dPminus 4 -1727/60*P^4
SO5dd DD 2 2 5 dS 2 -916*P^2
SO5dd DD 2 2 5 dS 4 -879/4*P^4
SO5dd DD 2 2 6 dPminus 0 566640
SO5dd DD 2 2 6 dPminus 2 550397/10*P^2
SO5dd DD 2 2 6 dPminus 4 99299/40*P^4
SO5dd DD 2 2 6 dS 2 28253*P^2
SO5dd DD 2 2 6 dS 4 136685/24*P^4
SO5dd DD0 1 0 4 dPminus 0 -360
SO5dd DD0 1 0 4 dPminus 2 -75*P^2
SO5dd DD0 1 0 4 dPminus 4 11/2*P^4
SO5dd DD0 1 0 4 dS 2 -45*P^2
SO5dd DD0 1 0 4 dS 4 -45/2*P^4
SO5dd DD0 1 0 5 dPminus 0 9450
SO5dd DD0 1 0 5 dPminus 2 2505/2*P^2
SO5dd DD0 1 0 5 dPminus 4 875/8*P^4
SO5dd DD0 1 0 5 dS 2 1425/2*P^2
SO5dd DD0 1 0 5 dS 4 1595/8*P^4
SO5dd DD0 1 2 4 dPminus -2 -10800
SO5dd DD0 1 2 4 dPminus 0 -1170*P^2
SO5dd DD0 1 2 4 dPminus 2 -105/4*P^4
SO5dd DD0 1 2 4 dPminus 4 -29/56*P^6
SO5dd DD0 1 2 4 dS 0 -900*P^2
SO5dd DD0 1 2 4 dS 2 -855/4*P^4
SO5dd DD0 1 2 4 dS 4 -195/8*P^6
SO5dd DD0 1 2 5 dPminus -2 566640
SO5dd DD0 1 2 5 dPminus 0 107385/2*P^2
SO5dd DD0 1 2 5 dPminus 2 18799/8*P^4
SO5dd DD0 1 2 5 dPminus 4 44801/672*P^6
SO5dd DD0 1 2 5 dS 0 29925*P^2
SO5dd DD0 1 2 5 dS 2 47575/8*P^4
SO5dd DD0 1 2 5 dS 4 22765/32*P^6
SO5dd DD0 2 0 5 dPminus 2 -360
SO5dd DD0 2 0 5 dPminus 4 -75*P^2
SO5dd DD0 2 0 5 dS 4 -45*P^2
SO5dd DD0 2 0 6 dPminus 2 9450
SO5dd DD0 2 0 6 dPminus 4 2505/2*P^2
SO5dd DD0 2 0 6 dS 4 1425/2*P^2
SO5dd DD0 2 2 5 dPminus 0 -10800
SO5dd DD0 2 2 5 dPminus 2 -1170*P^2
SO5dd DD0 2 2 5 dPminus 4 -105/4*P^4
SO5dd DD0 2 2 5 dS 2 -900*P^2
SO5dd DD0 2 2 5 dS 4 -855/4*P^4
SO5dd DD0 2 2 6 dPminus 0 566640
SO5dd DD0 2 2 6 dPminus 2 107385/2*P^2
SO5dd DD0 2 2 6 dPminus 4 18799/8*P^4
SO5dd DD0 2 2 6 dS 2 29925*P^2
SO5dd DD0 2 2 6 dS 4 47575/8*P^4
DONE


==> anc/numbers/deposit/R6/C9/f3_pari_routes.gp <==
default(parisizemax, 2000000000);
\\ C9 / f3, method 2 (PARI/GP, Laurent series in x = omega with exact coefficients in Q[P], P = pi).
\\ Independent code path for the order count of a new crossing-odd kernel  c a^p C Delta Lt^m.
\\ Eq. (system) of paper.tex, kappa = +1, l = c_+ = 0. Full trigonometric functions kept as series:
\\   tn = P tan(P x/2), phi+ = -tn/2, phi- = P^2/(2 tn), psi+ = -tn, psi- = P^2/tn.
\\ Projection (variant A): K_tau F^{-tau} = c a^p psi^tau (-D_{-tau})^m C F^{-tau},  D_s G = G' + phi^s G.
\\ Linear response G = dF/dc;  dS^(n) = -x G1+^(n) + 2 sum_k F1+^(k) G1+^(n-k);  dP-^(n) = G1-^(n).
\\ Output lines:  group color p m n which rel coef   (rel = power of x minus the LL power;
\\ LL power of F^(n) is 1-2n, of S^(n) is 2-2n; NNLL pole of S at rel = 2).
P = varlower("P");
K0 = 90;
tn = P*tan(P*x/2 + O(x^K0));
phiv = [-tn/2, P^2/(2*tn)];          \\ index 1: +, 2: -
psiv = [-tn, P^2/tn];

\\ groups: [name, cas, b, T, CF, CA]
SU3 = ["SU3", [0, 3], [4/3, -1/6], [0, -8/3; -1/3, -5/6], 4/3, 3];
SO5 = ["SO5", [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0], 1, 3/2];

colmat(g, kind) = {
  my(n = #g[2]);
  if(kind == "Trc", return(g[4]));
  if(kind == "Id", return(matid(n)));
  if(kind == "Deg", return((2*g[5] - g[6])*matid(n) + g[4]));
  if(kind == "R1" && n == 2, return([1, 8; 1, 8]));
  if(kind == "R1" && n == 3, return([0, 1, 1; 0, 1, 1; 0, 1, 1]));
  if(kind == "DD", return([-1, 10, 6; 1, 0, 0; 3/7, 0, 0]));
  error("kind");
}

Dsig(G, s) = deriv(G, x) + phiv[s]*G;

\\ base solution F0[n][R, s]
base(g, nmax) = {
  my(nch = #g[2], F = vector(nmax, n, matrix(nch, 2)), rhs);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        if(n == 1,
          F[1][R, s] = 2*g[3][R]*x^-1 + O(x^K0),
          rhs = 2*g[2][R]*Dsig(F[n-1][R, s], s)
              + sum(k = 1, n-1, F[k][R, s]*F[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*F[n-1][Rp, 3-s]);
          F[n][R, s] = rhs/x))));
  F;
}

response(g, F0, p, m, C, nmax) = {
  my(nch = #g[2], G = vector(nmax, n, matrix(nch, 2, i, j, 0)), rhs, X, dS, dPm);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        rhs = 0;
        if(n >= 2,
          rhs = 2*g[2][R]*Dsig(G[n-1][R, s], s)
              + 2*sum(k = 1, n-1, F0[k][R, s]*G[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*G[n-1][Rp, 3-s]));
        if(n > p,
          X = sum(Rp = 1, nch, C[R, Rp]*F0[n-p][Rp, 3-s]);
          for(j = 1, m, X = -Dsig(X, 3-s));
          rhs += psiv[s]*X);
        G[n][R, s] = if(rhs == 0, 0, rhs/x))));
  dS = vector(nmax, n, -x*G[n][1, 1] + 2*sum(k = 1, n-1, F0[k][1, 1]*G[n-k][1, 1]));
  dPm = vector(nmax, n, G[n][1, 2]);
  [dPm, dS, vector(nmax, n, G[n][2, 2])];
}


firstLL(ser, nmax, llpow, rel) = {
  for(n = 1, nmax, my(c); if(ser[n] != 0, c = polcoef(ser[n], llpow(n) + rel, x); if(c != 0, return([n, c]))));
  0;
}
runR(g, kinds) = {
  my(F0 = base(g, 7), C, res, p, m, nm);
  for(ik = 1, #kinds, C = colmat(g, kinds[ik]);
    for(p = 1, 3, m = 2*p - 2; nm = min(p + 4, 7);
      res = response(g, F0, p, m, C, nm);
      print(g[1], " ", kinds[ik], " p=", p, " m=", m, ": P- LL ", firstLL(res[1], nm, n -> 1 - 2*n, 0),
            "; FA- LL ", firstLL(res[3], nm, n -> 1 - 2*n, 0),
            "; S NNLL ", firstLL(vector(nm, n, if(n >= 3, res[2][n], 0)), nm, n -> 2 - 2*n, 2))));
}
runR(SU3, ["Trc", "Id", "Deg", "R1"]);
runR(SO5, ["Trc", "Id", "Deg", "R1", "DD"]);
print("DONE");


==> anc/numbers/deposit/R6/C9/f3_pari_routes.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
SU3 Trc p=1 m=0: P- LL [2, 16/9]; FA- LL [2, -11/9]; S NNLL [3, 172/27*P^2]
SU3 Trc p=2 m=2: P- LL [3, 32/9]; FA- LL [3, -22/9]; S NNLL [4, 680/27*P^2]
SU3 Trc p=3 m=4: P- LL [4, 128/3]; FA- LL [4, -88/3]; S NNLL [5, 4064/9*P^2]
SU3 Id p=1 m=0: P- LL [2, 16/3]; FA- LL [2, -2/3]; S NNLL [3, 64/9*P^2]
SU3 Id p=2 m=2: P- LL [3, 32/3]; FA- LL [3, -4/3]; S NNLL [4, 320/9*P^2]
SU3 Id p=3 m=4: P- LL [4, 128]; FA- LL [4, -16]; S NNLL [5, 2048/3*P^2]
SU3 Deg p=1 m=0: P- LL [3, -16]; FA- LL [2, -1]; S NNLL [3, 4*P^2]
SU3 Deg p=2 m=2: P- LL [4, -192]; FA- LL [3, -2]; S NNLL [4, 40/3*P^2]
SU3 Deg p=3 m=4: P- LL [5, -5760]; FA- LL [4, -24]; S NNLL [5, 224*P^2]
SU3 R1 p=1 m=0: P- LL [3, 48]; FA- LL [3, 48]; S NNLL [3, -4*P^2]
SU3 R1 p=2 m=2: P- LL [4, 576]; FA- LL [4, 576]; S NNLL [4, -24*P^2]
SU3 R1 p=3 m=4: P- LL [5, 17280]; FA- LL [5, 17280]; S NNLL [5, -480*P^2]
SO5 Trc p=1 m=0: P- LL [2, -2]; FA- LL [2, 1/4]; S NNLL [3, -5/4*P^2]
SO5 Trc p=2 m=2: P- LL [3, -4]; FA- LL [3, 1/2]; S NNLL [4, -11/2*P^2]
SO5 Trc p=3 m=4: P- LL [4, -48]; FA- LL [4, 6]; S NNLL [5, -102*P^2]
SO5 Id p=1 m=0: P- LL [2, 4]; FA- LL [2, 1]; S NNLL [3, -2*P^2]
SO5 Id p=2 m=2: P- LL [3, 8]; FA- LL [3, 2]; S NNLL [4, -4*P^2]
SO5 Id p=3 m=4: P- LL [4, 96]; FA- LL [4, 24]; S NNLL [5, -48*P^2]
SO5 Deg p=1 m=0: P- LL [3, 9]; FA- LL [2, 3/4]; S NNLL [3, -9/4*P^2]
SO5 Deg p=2 m=2: P- LL [4, 108]; FA- LL [3, 3/2]; S NNLL [4, -15/2*P^2]
SO5 Deg p=3 m=4: P- LL [5, 3240]; FA- LL [4, 18]; S NNLL [5, -126*P^2]
SO5 R1 p=1 m=0: P- LL [3, 3]; FA- LL [3, 3]; S NNLL [3, -1/4*P^2]
SO5 R1 p=2 m=2: P- LL [4, 36]; FA- LL [4, 36]; S NNLL [4, -3/2*P^2]
SO5 R1 p=3 m=4: P- LL [5, 1080]; FA- LL [5, 1080]; S NNLL [5, -30*P^2]
SO5 DD p=1 m=0: P- LL [4, -360]; FA- LL [2, 4]; S NNLL [3, -8*P^2]
SO5 DD p=2 m=2: P- LL [5, -10800]; FA- LL [3, 8]; S NNLL [4, -16*P^2]
SO5 DD p=3 m=4: P- LL [6, -604800]; FA- LL [4, 96]; S NNLL [5, -192*P^2]
DONE


==> anc/numbers/deposit/R6/C9/f3_pari_varB.gp <==
default(parisizemax, 2000000000);
\\ C9 / f3, method 2 (PARI/GP, Laurent series in x = omega with exact coefficients in Q[P], P = pi).
\\ Independent code path for the order count of a new crossing-odd kernel  c a^p C Delta Lt^m.
\\ Eq. (system) of paper.tex, kappa = +1, l = c_+ = 0. Full trigonometric functions kept as series:
\\   tn = P tan(P x/2), phi+ = -tn/2, phi- = P^2/(2 tn), psi+ = -tn, psi- = P^2/tn.
\\ VARIANT B (whole fraction inside the derivatives); otherwise as f3_pari.gp. Projection (variant A, replaced): K_tau F^{-tau} = c a^p psi^tau (-D_{-tau})^m C F^{-tau},  D_s G = G' + phi^s G.
\\ Linear response G = dF/dc;  dS^(n) = -x G1+^(n) + 2 sum_k F1+^(k) G1+^(n-k);  dP-^(n) = G1-^(n).
\\ Output lines:  group color p m n which rel coef   (rel = power of x minus the LL power;
\\ LL power of F^(n) is 1-2n, of S^(n) is 2-2n; NNLL pole of S at rel = 2).
P = varlower("P");
K0 = 90;
tn = P*tan(P*x/2 + O(x^K0));
phiv = [-tn/2, P^2/(2*tn)];          \\ index 1: +, 2: -
psiv = [-tn, P^2/tn];

\\ groups: [name, cas, b, T, CF, CA]
SU3 = ["SU3", [0, 3], [4/3, -1/6], [0, -8/3; -1/3, -5/6], 4/3, 3];
SO5 = ["SO5", [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0], 1, 3/2];

colmat(g, kind) = {
  my(n = #g[2]);
  if(kind == "Trc", return(g[4]));
  if(kind == "Id", return(matid(n)));
  if(kind == "Deg", return((2*g[5] - g[6])*matid(n) + g[4]));
  error("kind");
}

Dsig(G, s) = deriv(G, x) + phiv[s]*G;

\\ base solution F0[n][R, s]
base(g, nmax) = {
  my(nch = #g[2], F = vector(nmax, n, matrix(nch, 2)), rhs);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        if(n == 1,
          F[1][R, s] = 2*g[3][R]*x^-1 + O(x^K0),
          rhs = 2*g[2][R]*Dsig(F[n-1][R, s], s)
              + sum(k = 1, n-1, F[k][R, s]*F[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*F[n-1][Rp, 3-s]);
          F[n][R, s] = rhs/x))));
  F;
}

response(g, F0, p, m, C, nmax) = {
  my(nch = #g[2], G = vector(nmax, n, matrix(nch, 2, i, j, 0)), rhs, X, dS, dPm);
  for(n = 1, nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        rhs = 0;
        if(n >= 2,
          rhs = 2*g[2][R]*Dsig(G[n-1][R, s], s)
              + 2*sum(k = 1, n-1, F0[k][R, s]*G[n-k][R, s])
              + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*G[n-1][Rp, 3-s]));
        if(n > p,
          X = psiv[s]*sum(Rp = 1, nch, C[R, Rp]*F0[n-p][Rp, 3-s]);
          for(j = 1, m, X = -deriv(X, x));
          rhs += X);
        G[n][R, s] = if(rhs == 0, 0, rhs/x))));
  dS = vector(nmax, n, -x*G[n][1, 1] + 2*sum(k = 1, n-1, F0[k][1, 1]*G[n-k][1, 1]));
  dPm = vector(nmax, n, G[n][1, 2]);
  [dPm, dS];
}

report(gname, kind, p, m, n, which, ser, llpow, depth) = {
  my(c, lo);
  if(ser == 0, return);
  lo = valuation(ser, x);
  for(r = min(lo - llpow, 0), depth,
    c = polcoef(ser, llpow + r, x);
    if(c != 0, print(gname, " ", kind, " ", p, " ", m, " ", n, " ", which, " ", r, " ", c)));
}

run(g, kinds, plist, mlist) = {
  my(nmax = vecmax(plist) + 3, F0 = base(g, nmax), C, res);
  for(ik = 1, #kinds,
    C = colmat(g, kinds[ik]);
    for(ip = 1, #plist,
      my(p = plist[ip], nm = plist[ip] + 3);
      for(im = 1, #mlist,
        res = response(g, F0, p, mlist[im], C, nm);
        for(n = 1, nm,
          report(g[1], kinds[ik], p, mlist[im], n, "dPminus", res[1][n], 1 - 2*n, 4);
          report(g[1], kinds[ik], p, mlist[im], n, "dS", res[2][n], 2 - 2*n, 4)))));
}

run(SU3, ["Trc", "Id"], [1, 2, 3], [0, 1, 2, 3, 4]);
print("DONE");


==> anc/numbers/deposit/R6/C9/f3_pari_varB.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
SU3 Trc 1 0 2 dPminus 0 16/9
SU3 Trc 1 0 2 dPminus 2 -4/27*P^2
SU3 Trc 1 0 2 dPminus 4 -1/405*P^4
SU3 Trc 1 0 2 dS 2 4/9*P^2
SU3 Trc 1 0 2 dS 4 1/27*P^4
SU3 Trc 1 0 3 dPminus 0 -16/9
SU3 Trc 1 0 3 dPminus 2 -244/27*P^2
SU3 Trc 1 0 3 dPminus 4 1/405*P^4
SU3 Trc 1 0 3 dS 2 172/27*P^2
SU3 Trc 1 0 3 dS 4 -19/81*P^4
SU3 Trc 1 0 4 dPminus 0 19328/81
SU3 Trc 1 0 4 dPminus 2 -40/9*P^2
SU3 Trc 1 0 4 dPminus 4 6248/3645*P^4
SU3 Trc 1 0 4 dS 2 -2968/81*P^2
SU3 Trc 1 0 4 dS 4 -376/243*P^4
SU3 Trc 1 1 2 dPminus -1 32/9
SU3 Trc 1 1 2 dPminus 3 2/405*P^4
SU3 Trc 1 1 2 dS 3 -2/27*P^4
SU3 Trc 1 1 3 dPminus -1 -704/27
SU3 Trc 1 1 3 dPminus 1 -808/81*P^2
SU3 Trc 1 1 3 dPminus 3 692/1215*P^4
SU3 Trc 1 1 3 dS 1 344/27*P^2
SU3 Trc 1 1 3 dS 3 44/81*P^4
SU3 Trc 1 1 4 dPminus -1 97024/81
SU3 Trc 1 1 4 dPminus 1 14032/243*P^2
SU3 Trc 1 1 4 dPminus 3 5308/729*P^4
SU3 Trc 1 1 4 dS 1 -928/9*P^2
SU3 Trc 1 1 4 dS 3 -1292/243*P^4
SU3 Trc 1 2 2 dPminus -2 32/3
SU3 Trc 1 2 2 dPminus 2 -2/405*P^4
SU3 Trc 1 2 2 dPminus 4 -2/2835*P^6
SU3 Trc 1 2 2 dS 2 2/27*P^4
SU3 Trc 1 2 2 dS 4 2/45*P^6
SU3 Trc 1 2 3 dPminus -2 -4544/27
SU3 Trc 1 2 3 dPminus 0 -808/27*P^2
SU3 Trc 1 2 3 dPminus 2 -692/1215*P^4
SU3 Trc 1 2 3 dPminus 4 -1034/3645*P^6
SU3 Trc 1 2 3 dS 0 344/9*P^2
SU3 Trc 1 2 3 dS 2 44/27*P^4
SU3 Trc 1 2 3 dS 4 26/243*P^6
SU3 Trc 1 2 4 dPminus -2 660736/81
SU3 Trc 1 2 4 dPminus 0 100976/243*P^2
SU3 Trc 1 2 4 dPminus 2 50956/3645*P^4
SU3 Trc 1 2 4 dPminus 4 -3719/1215*P^6
SU3 Trc 1 2 4 dS 0 -31552/81*P^2
SU3 Trc 1 2 4 dS 2 -2684/243*P^4
SU3 Trc 1 2 4 dS 4 -1349/3645*P^6
SU3 Trc 1 3 2 dPminus -3 128/3
SU3 Trc 1 3 2 dPminus 3 4/2835*P^6
SU3 Trc 1 3 2 dS 3 -4/45*P^6
SU3 Trc 1 3 3 dPminus -3 -10112/9
SU3 Trc 1 3 3 dPminus -1 -3232/27*P^2
SU3 Trc 1 3 3 dPminus 3 5608/8505*P^6
SU3 Trc 1 3 3 dS -1 1376/9*P^2
SU3 Trc 1 3 3 dS 1 176/27*P^4
SU3 Trc 1 3 3 dS 3 88/135*P^6
SU3 Trc 1 3 4 dPminus -3 65536
SU3 Trc 1 3 4 dPminus -1 232768/81*P^2
SU3 Trc 1 3 4 dPminus 1 21872/405*P^4
SU3 Trc 1 3 4 dPminus 3 5764/1701*P^6
SU3 Trc 1 3 4 dS -1 -16576/9*P^2
SU3 Trc 1 3 4 dS 1 -800/81*P^4
SU3 Trc 1 3 4 dS 3 284/243*P^6
SU3 Trc 1 4 2 dPminus -4 640/3
SU3 Trc 1 4 2 dPminus 2 -4/2835*P^6
SU3 Trc 1 4 2 dPminus 4 -1/1890*P^8
SU3 Trc 1 4 2 dS 2 4/45*P^6
SU3 Trc 1 4 2 dS 4 17/126*P^8
SU3 Trc 1 4 3 dPminus -4 -8320
SU3 Trc 1 4 3 dPminus -2 -16160/27*P^2
SU3 Trc 1 4 3 dPminus 2 -5608/8505*P^6
SU3 Trc 1 4 3 dPminus 4 -11393/12150*P^8
SU3 Trc 1 4 3 dS -2 6880/9*P^2
SU3 Trc 1 4 3 dS 0 880/27*P^4
SU3 Trc 1 4 3 dS 2 88/27*P^6
SU3 Trc 1 4 3 dS 4 4597/17010*P^8
SU3 Trc 1 4 4 dPminus -4 5361664/9
SU3 Trc 1 4 4 dPminus -2 1752640/81*P^2
SU3 Trc 1 4 4 dPminus 0 21872/81*P^4
SU3 Trc 1 4 4 dPminus 2 18548/8505*P^6
SU3 Trc 1 4 4 dPminus 4 -3861409/382725*P^8
SU3 Trc 1 4 4 dS -2 -281920/27*P^2
SU3 Trc 1 4 4 dS 0 1760/9*P^4
SU3 Trc 1 4 4 dS 2 7372/243*P^6
SU3 Trc 1 4 4 dS 4 16741/5103*P^8
SU3 Trc 2 0 3 dPminus 2 16/9
SU3 Trc 2 0 3 dPminus 4 -4/27*P^2
SU3 Trc 2 0 3 dS 4 4/9*P^2
SU3 Trc 2 0 4 dPminus 2 -16/9
SU3 Trc 2 0 4 dPminus 4 -244/27*P^2
SU3 Trc 2 0 4 dS 4 172/27*P^2
SU3 Trc 2 0 5 dPminus 2 19328/81
SU3 Trc 2 0 5 dPminus 4 -40/9*P^2
SU3 Trc 2 0 5 dS 4 -2968/81*P^2
SU3 Trc 2 1 3 dPminus 1 32/9
SU3 Trc 2 1 4 dPminus 1 -704/27
SU3 Trc 2 1 4 dPminus 3 -808/81*P^2
SU3 Trc 2 1 4 dS 3 344/27*P^2
SU3 Trc 2 1 5 dPminus 1 97024/81
SU3 Trc 2 1 5 dPminus 3 14032/243*P^2
SU3 Trc 2 1 5 dS 3 -928/9*P^2
SU3 Trc 2 2 3 dPminus 0 32/3
SU3 Trc 2 2 3 dPminus 4 -2/405*P^4
SU3 Trc 2 2 3 dS 4 2/27*P^4
SU3 Trc 2 2 4 dPminus 0 -4544/27
SU3 Trc 2 2 4 dPminus 2 -808/27*P^2
SU3 Trc 2 2 4 dPminus 4 -692/1215*P^4
SU3 Trc 2 2 4 dS 2 344/9*P^2
SU3 Trc 2 2 4 dS 4 44/27*P^4
SU3 Trc 2 2 5 dPminus 0 660736/81
SU3 Trc 2 2 5 dPminus 2 100976/243*P^2
SU3 Trc 2 2 5 dPminus 4 50956/3645*P^4
SU3 Trc 2 2 5 dS 2 -31552/81*P^2
SU3 Trc 2 2 5 dS 4 -2684/243*P^4
SU3 Trc 2 3 3 dPminus -1 128/3
SU3 Trc 2 3 4 dPminus -1 -10112/9
SU3 Trc 2 3 4 dPminus 1 -3232/27*P^2
SU3 Trc 2 3 4 dS 1 1376/9*P^2
SU3 Trc 2 3 4 dS 3 176/27*P^4
SU3 Trc 2 3 5 dPminus -1 65536
SU3 Trc 2 3 5 dPminus 1 232768/81*P^2
SU3 Trc 2 3 5 dPminus 3 21872/405*P^4
SU3 Trc 2 3 5 dS 1 -16576/9*P^2
SU3 Trc 2 3 5 dS 3 -800/81*P^4
SU3 Trc 2 4 3 dPminus -2 640/3
SU3 Trc 2 4 3 dPminus 4 -4/2835*P^6
SU3 Trc 2 4 3 dS 4 4/45*P^6
SU3 Trc 2 4 4 dPminus -2 -8320
SU3 Trc 2 4 4 dPminus 0 -16160/27*P^2
SU3 Trc 2 4 4 dPminus 4 -5608/8505*P^6
SU3 Trc 2 4 4 dS 0 6880/9*P^2
SU3 Trc 2 4 4 dS 2 880/27*P^4
SU3 Trc 2 4 4 dS 4 88/27*P^6
SU3 Trc 2 4 5 dPminus -2 5361664/9
SU3 Trc 2 4 5 dPminus 0 1752640/81*P^2
SU3 Trc 2 4 5 dPminus 2 21872/81*P^4
SU3 Trc 2 4 5 dPminus 4 18548/8505*P^6
SU3 Trc 2 4 5 dS 0 -281920/27*P^2
SU3 Trc 2 4 5 dS 2 1760/9*P^4
SU3 Trc 2 4 5 dS 4 7372/243*P^6
SU3 Trc 3 0 4 dPminus 4 16/9
SU3 Trc 3 0 5 dPminus 4 -16/9
SU3 Trc 3 0 6 dPminus 4 19328/81
SU3 Trc 3 1 4 dPminus 3 32/9
SU3 Trc 3 1 5 dPminus 3 -704/27
SU3 Trc 3 1 6 dPminus 3 97024/81
SU3 Trc 3 2 4 dPminus 2 32/3
SU3 Trc 3 2 5 dPminus 2 -4544/27
SU3 Trc 3 2 5 dPminus 4 -808/27*P^2
SU3 Trc 3 2 5 dS 4 344/9*P^2
SU3 Trc 3 2 6 dPminus 2 660736/81
SU3 Trc 3 2 6 dPminus 4 100976/243*P^2
SU3 Trc 3 2 6 dS 4 -31552/81*P^2
SU3 Trc 3 3 4 dPminus 1 128/3
SU3 Trc 3 3 5 dPminus 1 -10112/9
SU3 Trc 3 3 5 dPminus 3 -3232/27*P^2
SU3 Trc 3 3 5 dS 3 1376/9*P^2
SU3 Trc 3 3 6 dPminus 1 65536
SU3 Trc 3 3 6 dPminus 3 232768/81*P^2
SU3 Trc 3 3 6 dS 3 -16576/9*P^2
SU3 Trc 3 4 4 dPminus 0 640/3
SU3 Trc 3 4 5 dPminus 0 -8320
SU3 Trc 3 4 5 dPminus 2 -16160/27*P^2
SU3 Trc 3 4 5 dS 2 6880/9*P^2
SU3 Trc 3 4 5 dS 4 880/27*P^4
SU3 Trc 3 4 6 dPminus 0 5361664/9
SU3 Trc 3 4 6 dPminus 2 1752640/81*P^2
SU3 Trc 3 4 6 dPminus 4 21872/81*P^4
SU3 Trc 3 4 6 dS 2 -281920/27*P^2
SU3 Trc 3 4 6 dS 4 1760/9*P^4
SU3 Id 1 0 2 dPminus 0 16/3
SU3 Id 1 0 2 dPminus 2 -4/9*P^2
SU3 Id 1 0 2 dPminus 4 -1/135*P^4
SU3 Id 1 0 2 dS 2 4/3*P^2
SU3 Id 1 0 2 dS 4 1/9*P^4
SU3 Id 1 0 3 dPminus 0 128/3
SU3 Id 1 0 3 dPminus 2 -64/9*P^2
SU3 Id 1 0 3 dPminus 4 -8/135*P^4
SU3 Id 1 0 3 dS 2 64/9*P^2
SU3 Id 1 0 3 dS 4 8/27*P^4
SU3 Id 1 0 4 dPminus 0 11264/27
SU3 Id 1 0 4 dPminus 2 -832/9*P^2
SU3 Id 1 0 4 dPminus 4 6752/1215*P^4
SU3 Id 1 0 4 dS 2 -448/27*P^2
SU3 Id 1 0 4 dS 4 -1312/81*P^4
SU3 Id 1 1 2 dPminus -1 32/3
SU3 Id 1 1 2 dPminus 3 2/135*P^4
SU3 Id 1 1 2 dS 3 -2/9*P^4
SU3 Id 1 1 3 dPminus -1 1024/9
SU3 Id 1 1 3 dPminus 1 -160/27*P^2
SU3 Id 1 1 3 dPminus 3 152/405*P^4
SU3 Id 1 1 3 dS 1 128/9*P^2
SU3 Id 1 1 3 dS 3 8/27*P^4
SU3 Id 1 1 4 dPminus -1 34816/27
SU3 Id 1 1 4 dPminus 1 -16352/81*P^2
SU3 Id 1 1 4 dPminus 3 9512/1215*P^4
SU3 Id 1 1 4 dS 1 -128/3*P^2
SU3 Id 1 1 4 dS 3 -2408/81*P^4
SU3 Id 1 2 2 dPminus -2 32
SU3 Id 1 2 2 dPminus 2 -2/135*P^4
SU3 Id 1 2 2 dPminus 4 -2/945*P^6
SU3 Id 1 2 2 dS 2 2/9*P^4
SU3 Id 1 2 2 dS 4 2/15*P^6
SU3 Id 1 2 3 dPminus -2 4096/9
SU3 Id 1 2 3 dPminus 0 -160/9*P^2
SU3 Id 1 2 3 dPminus 2 -152/405*P^4
SU3 Id 1 2 3 dPminus 4 -1406/8505*P^6
SU3 Id 1 2 3 dS 0 128/3*P^2
SU3 Id 1 2 3 dS 2 8/9*P^4
SU3 Id 1 2 3 dS 4 58/405*P^6
SU3 Id 1 2 4 dPminus -2 169984/27
SU3 Id 1 2 4 dPminus 0 -67360/81*P^2
SU3 Id 1 2 4 dPminus 2 20392/1215*P^4
SU3 Id 1 2 4 dPminus 4 -718/567*P^6
SU3 Id 1 2 4 dS 0 -3904/27*P^2
SU3 Id 1 2 4 dS 2 -8264/81*P^4
SU3 Id 1 2 4 dS 4 -9278/1215*P^6
SU3 Id 1 3 2 dPminus -3 128
SU3 Id 1 3 2 dPminus 3 4/945*P^6
SU3 Id 1 3 2 dS 3 -4/15*P^6
SU3 Id 1 3 3 dPminus -3 7168/3
SU3 Id 1 3 3 dPminus -1 -640/9*P^2
SU3 Id 1 3 3 dPminus 3 1072/2835*P^6
SU3 Id 1 3 3 dS -1 512/3*P^2
SU3 Id 1 3 3 dS 1 32/9*P^4
SU3 Id 1 3 3 dS 3 16/45*P^6
SU3 Id 1 3 4 dPminus -3 40960
SU3 Id 1 3 4 dPminus -1 -120320/27*P^2
SU3 Id 1 3 4 dPminus 1 9248/135*P^4
SU3 Id 1 3 4 dPminus 3 6392/2835*P^6
SU3 Id 1 3 4 dS -1 -1792/3*P^2
SU3 Id 1 3 4 dS 1 -12608/27*P^4
SU3 Id 1 3 4 dS 3 -2776/81*P^6
SU3 Id 1 4 2 dPminus -4 640
SU3 Id 1 4 2 dPminus 2 -4/945*P^6
SU3 Id 1 4 2 dPminus 4 -1/630*P^8
SU3 Id 1 4 2 dS 2 4/15*P^6
SU3 Id 1 4 2 dS 4 17/42*P^8
SU3 Id 1 4 3 dPminus -4 15360
SU3 Id 1 4 3 dPminus -2 -3200/9*P^2
SU3 Id 1 4 3 dPminus 2 -1072/2835*P^6
SU3 Id 1 4 3 dPminus 4 -7354/14175*P^8
SU3 Id 1 4 3 dS -2 2560/3*P^2
SU3 Id 1 4 3 dS 0 160/9*P^4
SU3 Id 1 4 3 dS 2 16/9*P^6
SU3 Id 1 4 3 dS 4 142/567*P^8
SU3 Id 1 4 4 dPminus -4 974848/3
SU3 Id 1 4 4 dPminus -2 -784640/27*P^2
SU3 Id 1 4 4 dPminus 0 9248/27*P^4
SU3 Id 1 4 4 dPminus 2 1240/567*P^6
SU3 Id 1 4 4 dPminus 4 -645142/127575*P^8
SU3 Id 1 4 4 dS -2 -25600/9*P^2
SU3 Id 1 4 4 dS 0 -8000/3*P^4
SU3 Id 1 4 4 dS 2 -16568/81*P^6
SU3 Id 1 4 4 dS 4 -181066/8505*P^8
SU3 Id 2 0 3 dPminus 2 16/3
SU3 Id 2 0 3 dPminus 4 -4/9*P^2
SU3 Id 2 0 3 dS 4 4/3*P^2
SU3 Id 2 0 4 dPminus 2 128/3
SU3 Id 2 0 4 dPminus 4 -64/9*P^2
SU3 Id 2 0 4 dS 4 64/9*P^2
SU3 Id 2 0 5 dPminus 2 11264/27
SU3 Id 2 0 5 dPminus 4 -832/9*P^2
SU3 Id 2 0 5 dS 4 -448/27*P^2
SU3 Id 2 1 3 dPminus 1 32/3
SU3 Id 2 1 4 dPminus 1 1024/9
SU3 Id 2 1 4 dPminus 3 -160/27*P^2
SU3 Id 2 1 4 dS 3 128/9*P^2
SU3 Id 2 1 5 dPminus 1 34816/27
SU3 Id 2 1 5 dPminus 3 -16352/81*P^2
SU3 Id 2 1 5 dS 3 -128/3*P^2
SU3 Id 2 2 3 dPminus 0 32
SU3 Id 2 2 3 dPminus 4 -2/135*P^4
SU3 Id 2 2 3 dS 4 2/9*P^4
SU3 Id 2 2 4 dPminus 0 4096/9
SU3 Id 2 2 4 dPminus 2 -160/9*P^2
SU3 Id 2 2 4 dPminus 4 -152/405*P^4
SU3 Id 2 2 4 dS 2 128/3*P^2
SU3 Id 2 2 4 dS 4 8/9*P^4
SU3 Id 2 2 5 dPminus 0 169984/27
SU3 Id 2 2 5 dPminus 2 -67360/81*P^2
SU3 Id 2 2 5 dPminus 4 20392/1215*P^4
SU3 Id 2 2 5 dS 2 -3904/27*P^2
SU3 Id 2 2 5 dS 4 -8264/81*P^4
SU3 Id 2 3 3 dPminus -1 128
SU3 Id 2 3 4 dPminus -1 7168/3
SU3 Id 2 3 4 dPminus 1 -640/9*P^2
SU3 Id 2 3 4 dS 1 512/3*P^2
SU3 Id 2 3 4 dS 3 32/9*P^4
SU3 Id 2 3 5 dPminus -1 40960
SU3 Id 2 3 5 dPminus 1 -120320/27*P^2
SU3 Id 2 3 5 dPminus 3 9248/135*P^4
SU3 Id 2 3 5 dS 1 -1792/3*P^2
SU3 Id 2 3 5 dS 3 -12608/27*P^4
SU3 Id 2 4 3 dPminus -2 640
SU3 Id 2 4 3 dPminus 4 -4/945*P^6
SU3 Id 2 4 3 dS 4 4/15*P^6
SU3 Id 2 4 4 dPminus -2 15360
SU3 Id 2 4 4 dPminus 0 -3200/9*P^2
SU3 Id 2 4 4 dPminus 4 -1072/2835*P^6
SU3 Id 2 4 4 dS 0 2560/3*P^2
SU3 Id 2 4 4 dS 2 160/9*P^4
SU3 Id 2 4 4 dS 4 16/9*P^6
SU3 Id 2 4 5 dPminus -2 974848/3
SU3 Id 2 4 5 dPminus 0 -784640/27*P^2
SU3 Id 2 4 5 dPminus 2 9248/27*P^4
SU3 Id 2 4 5 dPminus 4 1240/567*P^6
SU3 Id 2 4 5 dS 0 -25600/9*P^2
SU3 Id 2 4 5 dS 2 -8000/3*P^4
SU3 Id 2 4 5 dS 4 -16568/81*P^6
SU3 Id 3 0 4 dPminus 4 16/3
SU3 Id 3 0 5 dPminus 4 128/3
SU3 Id 3 0 6 dPminus 4 11264/27
SU3 Id 3 1 4 dPminus 3 32/3
SU3 Id 3 1 5 dPminus 3 1024/9
SU3 Id 3 1 6 dPminus 3 34816/27
SU3 Id 3 2 4 dPminus 2 32
SU3 Id 3 2 5 dPminus 2 4096/9
SU3 Id 3 2 5 dPminus 4 -160/9*P^2
SU3 Id 3 2 5 dS 4 128/3*P^2
SU3 Id 3 2 6 dPminus 2 169984/27
SU3 Id 3 2 6 dPminus 4 -67360/81*P^2
SU3 Id 3 2 6 dS 4 -3904/27*P^2
SU3 Id 3 3 4 dPminus 1 128
SU3 Id 3 3 5 dPminus 1 7168/3
SU3 Id 3 3 5 dPminus 3 -640/9*P^2
SU3 Id 3 3 5 dS 3 512/3*P^2
SU3 Id 3 3 6 dPminus 1 40960
SU3 Id 3 3 6 dPminus 3 -120320/27*P^2
SU3 Id 3 3 6 dS 3 -1792/3*P^2
SU3 Id 3 4 4 dPminus 0 640
SU3 Id 3 4 5 dPminus 0 15360
SU3 Id 3 4 5 dPminus 2 -3200/9*P^2
SU3 Id 3 4 5 dS 2 2560/3*P^2
SU3 Id 3 4 5 dS 4 160/9*P^4
SU3 Id 3 4 6 dPminus 0 974848/3
SU3 Id 3 4 6 dPminus 2 -784640/27*P^2
SU3 Id 3 4 6 dPminus 4 9248/27*P^4
SU3 Id 3 4 6 dS 2 -25600/9*P^2
SU3 Id 3 4 6 dS 4 -8000/3*P^4
DONE


==> anc/numbers/deposit/R6/C9/f4_amp.json <==
{
 "a": {
  "SU(3)": {
   "ok": true,
   "CF": "4/3"
  },
  "SO(5)": {
   "ok": true,
   "CF": "1"
  },
  "G2": {
   "ok": true,
   "CF": "1"
  },
  "words_SU(N)_contain_CF": true
 },
 "b": [
  {
   "n": 1,
   "mono": "Lt**2",
   "color": "N",
   "contains_CF": false,
   "parity": "even",
   "LL_neutral": false,
   "target_shift": [
    "-6",
    "-15",
    "36"
   ]
  },
  {
   "n": 1,
   "mono": "Lt**2",
   "color": "(N - 1)*(N + 1)/(2*N)",
   "contains_CF": true,
   "parity": "even",
   "LL_neutral": false,
   "target_shift": [
    "0",
    "0",
    "-15"
   ]
  },
  {
   "n": 1,
   "mono": "Delta*Lt",
   "color": "N",
   "contains_CF": false,
   "parity": "odd (wrong parity for the identity)",
   "LL_neutral": false,
   "target_shift": [
    "-12",
    "6",
    "-24"
   ]
  },
  {
   "n": 1,
   "mono": "Delta*Lt",
   "color": "(N - 1)*(N + 1)/(2*N)",
   "contains_CF": true,
   "parity": "odd (wrong parity for the identity)",
   "LL_neutral": false,
   "target_shift": [
    "0",
    "0",
    "6"
   ]
  },
  {
   "n": 2,
   "mono": "Lt**2*zeta2",
   "color": "N**2",
   "contains_CF": false,
   "parity": "even",
   "LL_neutral": true,
   "target_shift": [
    "1",
    "0",
    "1"
   ]
  },
  {
   "n": 2,
   "mono": "Lt**4",
   "color": "N**2",
   "contains_CF": false,
   "parity": "even",
   "LL_neutral": false,
   "target_shift": [
    "0",
    "-6",
    "21/2"
   ]
  },
  {
   "n": 2,
   "mono": "Lt**4",
   "color": "(N - 1)*(N + 1)/2",
   "contains_CF": true,
   "parity": "even",
   "LL_neutral": false,
   "target_shift": [
    "0",
    "0",
    "-6"
   ]
  },
  {
   "n": 2,
   "mono": "Delta*Lt**3",
   "color": "N**2",
   "contains_CF": false,
   "parity": "odd (wrong parity for the identity)",
   "LL_neutral": false,
   "target_shift": [
    "0",
    "-12",
    "18"
   ]
  },
  {
   "n": 2,
   "mono": "Delta*Lt**3",
   "color": "(N - 1)*(N + 1)/2",
   "contains_CF": true,
   "parity": "odd (wrong parity for the identity)",
   "LL_neutral": false,
   "target_shift": [
    "0",
    "0",
    "-12"
   ]
  },
  {
   "n": 3,
   "mono": "Lt**4*zeta2",
   "color": "N**3",
   "contains_CF": false,
   "parity": "even",
   "LL_neutral": true,
   "target_shift": [
    "0",
    "1",
    "0"
   ]
  },
  {
   "n": 3,
   "mono": "Lt**4*zeta2",
   "color": "N*(N - 1)*(N + 1)/2",
   "contains_CF": true,
   "parity": "even",
   "LL_neutral": true,
   "target_shift": [
    "0",
    "0",
    "1"
   ]
  }
 ],
 "c": [
  {
   "form": "E1 zeta2 sigma a w F",
   "color": "N",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E1 zeta2 sigma a w F",
   "color": "(N - 1)*(N + 1)/(2*N)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E2 zeta2 sigma_p a F^2",
   "color": "N",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E2 zeta2 sigma_p a F^2",
   "color": "(N - 1)*(N + 1)/(2*N)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E4 zeta2 g_2 a^2 F/w",
   "color": "N**2",
   "shift": [
    "1/2",
    "0",
    "1/4"
   ],
   "rank": 2
  },
  {
   "form": "E4 zeta2 g_2 a^2 F/w",
   "color": "(N - 1)*(N + 1)/2",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E4 zeta2 g_2 a^2 F/w",
   "color": "(N - 1)**2*(N + 1)**2/(4*N**2)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E4 zeta2 g_3 a^3 F/w^3",
   "color": "N**3",
   "shift": [
    "0",
    "1/24",
    "0"
   ],
   "rank": 2
  },
  {
   "form": "E4 zeta2 g_3 a^3 F/w^3",
   "color": "N*(N - 1)*(N + 1)/2",
   "shift": [
    "0",
    "0",
    "1/24"
   ],
   "rank": 2
  },
  {
   "form": "E4 zeta2 g_3 a^3 F/w^3",
   "color": "(N - 1)**2*(N + 1)**2/(4*N)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E4 zeta2 g_3 a^3 F/w^3",
   "color": "(N - 1)**3*(N + 1)**3/(8*N**3)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E5 zeta2 h_3 a^3 w^-2 (h_3 = C_F x degree 2)",
   "color": "N*(N - 1)*(N + 1)/2",
   "shift": [
    "1/4",
    "0",
    "1/12"
   ],
   "rank": 2
  },
  {
   "form": "E5 zeta2 h_3 a^3 w^-2 (h_3 = C_F x degree 2)",
   "color": "(N - 1)**2*(N + 1)**2/(4*N)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E5 zeta2 h_3 a^3 w^-2 (h_3 = C_F x degree 2)",
   "color": "(N - 1)**3*(N + 1)**3/(8*N**3)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E6 -zeta2 c a^2 dF/dw",
   "color": "N**2",
   "shift": [
    "1/2",
    "0",
    "5/12"
   ],
   "rank": 2
  },
  {
   "form": "E6 -zeta2 c a^2 dF/dw",
   "color": "(N - 1)*(N + 1)/2",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "E6 -zeta2 c a^2 dF/dw",
   "color": "(N - 1)**2*(N + 1)**2/(4*N**2)",
   "shift": [
    "0",
    "0",
    "0"
   ],
   "rank": 1
  },
  {
   "form": "example c(C_A-2C_F)C_A a^2 F/w",
   "shift": [
    "1/2",
    "0",
    "1/4"
   ]
  }
 ]
}

==> anc/numbers/deposit/R6/C9/f4_amp.out <==
=== (a) explicit generators: pair operators in the t-channel basis, color conservation, dipole sum
  SU(3): C_F = 4/3, channels (C_R, dim) = [('0', 1), ('3', 8)]
     relations (max residual): T12 = T34: 0.0e+00, T14 = T23: 0.0e+00, T13 = T24: 3.5e-18, T13 + T24 = Tt2 - 2CF: 1.3e-15, T12 + T34 = -Tt2/2 + Trc: 5.6e-17, T14 + T23 = -Tt2/2 - Trc: 4.4e-16
     singlet-singlet entries of Tt2, Trc, [Tt2,Trc]: [(-1.1102230246251565e-16+0j), 0j, 0j]
     identity coefficient of the dipole sum = singlet-singlet entry = -8/3 * l_t (= -2 C_F l_t: True); the l_r, l_c terms carry no identity part
  SO(5): C_F = 1, channels (C_R, dim) = [('0', 1), ('3/2', 10), ('5/2', 14)]
     relations (max residual): T12 = T34: 1.1e-16, T14 = T23: 2.2e-16, T13 = T24: 5.6e-17, T13 + T24 = Tt2 - 2CF: 2.6e-15, T12 + T34 = -Tt2/2 + Trc: 1.3e-15, T14 + T23 = -Tt2/2 - Trc: 1.3e-15
     singlet-singlet entries of Tt2, Trc, [Tt2,Trc]: [0j, 0j, 0j]
     identity coefficient of the dipole sum = singlet-singlet entry = -2 * l_t (= -2 C_F l_t: True); the l_r, l_c terms carry no identity part
  G2: C_F = 1, channels (C_R, dim) = [('0', 1), ('1', 7), ('2', 14), ('7/3', 27)]
     relations (max residual): T12 = T34: 2.2e-16, T14 = T23: 2.2e-16, T13 = T24: 2.2e-16, T13 + T24 = Tt2 - 2CF: 5.1e-15, T12 + T34 = -Tt2/2 + Trc: 3.1e-15, T14 + T23 = -Tt2/2 - Trc: 3.1e-15
     singlet-singlet entries of Tt2, Trc, [Tt2,Trc]: [(-4.921225704383452e-16+0j), (-8.447193652495511e-49+0j), 0j]
     identity coefficient of the dipole sum = singlet-singlet entry = -2 * l_t (= -2 C_F l_t: True); the l_r, l_c terms carry no identity part
  SU(N): singlet-singlet entries of all 62 words of length 1-5 in T_t^2 (T) and T_rc (R) have zero C_A^L coefficient (contain C_F): True
     nonzero examples, coefficients in (C_A^L, ..., C_F^L): {'RR': ['0', '2', '-4'], 'RTR': ['0', '2', '-4', '0'], 'RRR': ['0', '3', '-14', '16']}
  SO(5): singlet row of T_t^2 vanishes and singlet row of T_rc is (0, -2C_F, 0...) -> words starting with T_t^2 have zero singlet-singlet entry: True; [T_rc]_1A = ['0', '-2', '0']
  G2: singlet row of T_t^2 vanishes and singlet row of T_rc is (0, -2C_F, 0...) -> words starting with T_t^2 have zero singlet-singlet entry: True; [T_rc]_1A = ['0', '0', '-2', '0']

=== (b) identity map structures rho_n = c x monomial, first order, SU(N)
  base: targets (2-loop C_A^2; 3-loop C_A^3, C_A^2 C_F) = (-15, 12, -58); full 2-loop [-15, 36, -15], 3-loop [12, -58, 78, -85/4]
  a^1 1 x Lt**2          x N                      C_F:False even                                 LL-neutral: False target shift ['-6', '-15', '36']
  a^1 1 x Lt**2          x (N - 1)*(N + 1)/(2*N)  C_F:True  even                                 LL-neutral: False target shift ['0', '0', '-15']
  a^1 1 x Delta*Lt       x N                      C_F:False odd (wrong parity for the identity)  LL-neutral: False target shift ['-12', '6', '-24']
  a^1 1 x Delta*Lt       x (N - 1)*(N + 1)/(2*N)  C_F:True  odd (wrong parity for the identity)  LL-neutral: False target shift ['0', '0', '6']
  a^2 1 x Lt**2*zeta2    x N**2                   C_F:False even                                 LL-neutral: True  target shift ['1', '0', '1']
  a^2 1 x Lt**4          x N**2                   C_F:False even                                 LL-neutral: False target shift ['0', '-6', '21/2']
  a^2 1 x Lt**4          x (N - 1)*(N + 1)/2      C_F:True  even                                 LL-neutral: False target shift ['0', '0', '-6']
  a^2 1 x Delta*Lt**3    x N**2                   C_F:False odd (wrong parity for the identity)  LL-neutral: False target shift ['0', '-12', '18']
  a^2 1 x Delta*Lt**3    x (N - 1)*(N + 1)/2      C_F:True  odd (wrong parity for the identity)  LL-neutral: False target shift ['0', '0', '-12']
  a^3 1 x Lt**4*zeta2    x N**3                   C_F:False even                                 LL-neutral: True  target shift ['0', '1', '0']
  a^3 1 x Lt**4*zeta2    x N*(N - 1)*(N + 1)/2    C_F:True  even                                 LL-neutral: True  target shift ['0', '0', '1']
  LL-neutral, crossing-even identity structures that move a compared coefficient:
     a^2 Lt**2*zeta2 x N**2 (contains C_F: False): ['1', '0', '1']
     a^3 Lt**4*zeta2 x N**3 (contains C_F: False): ['0', '1', '0']
     a^3 Lt**4*zeta2 x N*(N - 1)*(N + 1)/2 (contains C_F: True): ['0', '0', '1']

=== (c) equation identity forms in the positive-signature singlet equation: shifts of the compared amplitude coefficients
  E1 zeta2 sigma a w F                           color N                        shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E1 zeta2 sigma a w F                           color (N - 1)*(N + 1)/(2*N)    shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E2 zeta2 sigma_p a F^2                         color N                        shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E2 zeta2 sigma_p a F^2                         color (N - 1)*(N + 1)/(2*N)    shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E4 zeta2 g_2 a^2 F/w                           color N**2                     shift of (C_A^2; C_A^3, C_A^2C_F) = ['1/2', '0', '1/4']; rank of (prediction, shift) = 2 -> rho = 1 and coefficient 0 fixed
  E4 zeta2 g_2 a^2 F/w                           color (N - 1)*(N + 1)/2        shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E4 zeta2 g_2 a^2 F/w                           color (N - 1)**2*(N + 1)**2/(4*N**2) shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E4 zeta2 g_3 a^3 F/w^3                         color N**3                     shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '1/24', '0']; rank of (prediction, shift) = 2 -> rho = 1 and coefficient 0 fixed
  E4 zeta2 g_3 a^3 F/w^3                         color N*(N - 1)*(N + 1)/2      shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '1/24']; rank of (prediction, shift) = 2 -> rho = 1 and coefficient 0 fixed
  E4 zeta2 g_3 a^3 F/w^3                         color (N - 1)**2*(N + 1)**2/(4*N) shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E4 zeta2 g_3 a^3 F/w^3                         color (N - 1)**3*(N + 1)**3/(8*N**3) shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E5 zeta2 h_3 a^3 w^-2 (h_3 = C_F x degree 2)   color N*(N - 1)*(N + 1)/2      shift of (C_A^2; C_A^3, C_A^2C_F) = ['1/4', '0', '1/12']; rank of (prediction, shift) = 2 -> rho = 1 and coefficient 0 fixed
  E5 zeta2 h_3 a^3 w^-2 (h_3 = C_F x degree 2)   color (N - 1)**2*(N + 1)**2/(4*N) shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E5 zeta2 h_3 a^3 w^-2 (h_3 = C_F x degree 2)   color (N - 1)**3*(N + 1)**3/(8*N**3) shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E6 -zeta2 c a^2 dF/dw                          color N**2                     shift of (C_A^2; C_A^3, C_A^2C_F) = ['1/2', '0', '5/12']; rank of (prediction, shift) = 2 -> rho = 1 and coefficient 0 fixed
  E6 -zeta2 c a^2 dF/dw                          color (N - 1)*(N + 1)/2        shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  E6 -zeta2 c a^2 dF/dw                          color (N - 1)**2*(N + 1)**2/(4*N**2) shift of (C_A^2; C_A^3, C_A^2C_F) = ['0', '0', '0']; rank of (prediction, shift) = 1 -> not separated
  planning example zeta2 c (C_A - 2C_F) C_A a^2 F/w: shift per unit c = [1/2, 0, 1/4]; full 2-loop vector shift [1/2, -1, 0], 3-loop [0, 1/4, -1/2, 0]


==> anc/numbers/deposit/R6/C9/f4_amp.py <==
"""C9 / f4, amplitude side.  Three parts.

(a) App. H statement "Identity terms must have color factors containing C_F":
    - explicit generators (SU(3), SO(5), G2): pair operators T_i.T_j on the t-channel invariant tensors,
      color conservation, and the decomposition of the dipole sum
      Gamma/(2a) = (T_t^2 - 2 C_F) l_t - T_t^2 Lt + T_rc Delta   (l_t = ln(|t|/mu^2));
    - the identity coefficient of an operator in the basis {1, T_t^2, T_rc, [T_t^2, T_rc]} equals its
      singlet-singlet entry; the singlet-singlet entry of every product of T_t^2 and T_rc is proportional
      to [T_rc]_{1A} = -2 C_F (checked for all words up to length 5 in SU(N), SO(5), G2).
(b) App. H statement "The third condition excludes an identity term zeta2 Lt^4 with color factor C_A^2 C_F":
    identity map structures rho_n = c x (monomial in Lt, Delta, zeta2) at orders a, a^2, a^3, all color
    monomials of degree n (with and without C_F), first-order shift of the 12 leading-log coefficients and
    of the three compared coefficients (two-loop C_A^2, three-loop C_A^3 and C_A^2 C_F of zeta2 Lt^(2L-2)
    in A_1^+/A_1^(1)), SU(N), with the solver of eq. (system) copied from the deposit (h2_iree_indep_copy).
(c) Equation identity forms (f4 list) inserted in the positive-signature singlet equation: their shifts of
    the three compared amplitude coefficients, and whether the three amplitude values fix both the scale rho
    of psi^+ and the coefficient of the form.
"""
import sys, itertools, json
import numpy as np
from fractions import Fraction
import sympy as sp
sys.path.insert(0, '.')
import h2_iree_indep_copy as H

OUT = {}

# ------------------------------------------------------------------------------------------------ (a)
def su_n_gens(n):
    gens = []
    for j in range(n):
        for k in range(j + 1, n):
            M = np.zeros((n, n), complex); M[j, k] = M[k, j] = 1; gens.append(M)
            M = np.zeros((n, n), complex); M[j, k] = -1j; M[k, j] = 1j; gens.append(M)
    for l in range(1, n):
        M = np.zeros((n, n), complex)
        for j in range(l):
            M[j, j] = 1
        M[l, l] = -l
        gens.append(M)
    return [g * np.sqrt(0.5 / np.real(np.trace(g @ g))) for g in gens]


def so_n_gens(n):
    gens = []
    for j in range(n):
        for k in range(j + 1, n):
            M = np.zeros((n, n), complex); M[j, k] = -1j; M[k, j] = 1j; gens.append(M)
    return [g * np.sqrt(0.5 / np.real(np.trace(g @ g))) for g in gens]


def g2_gens():
    # copy of the construction in P4minus/groups.py (octonion structure constants)
    trip = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in trip:
        i, j, k = i - 1, j - 1, k - 1
        for (p, q, r), sg in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1),
                              ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[p, q, r] = sg
    so7 = so_n_gens(7)
    # G2 = subalgebra of so(7) preserving phi: solve linear constraints on combinations of so(7) generators
    rows = []
    for t in so7:
        A = -1j * t
        c2 = (np.einsum('il,ljk->ijk', A, phi) + np.einsum('jl,ilk->ijk', A, phi) + np.einsum('kl,ijl->ijk', A, phi))
        rows.append(np.real(c2).ravel())
    Mx = np.array(rows).T
    u, s, vh = np.linalg.svd(Mx)
    rank = int(np.sum(s > 1e-9))
    null = vh[rank:]
    gens = [sum(c * t for c, t in zip(vec, so7)) for vec in null]
    # orthonormalize under Re Tr
    out = []
    for g in gens:
        v = g.copy()
        for q in out:
            v = v - np.real(np.trace(q @ v)) / np.real(np.trace(q @ q)) * q
        if np.real(np.trace(v @ v)) > 1e-10:
            out.append(v)
    return [g * np.sqrt(0.5 / np.real(np.trace(g @ g))) for g in out]


def rat(x):
    f = Fraction(float(np.real(x))).limit_denominator(10 ** 6)
    assert abs(float(f) - np.real(x)) < 1e-8 and abs(np.imag(x)) < 1e-8, x
    return f


def pair_ops(gens):
    d = gens[0].shape[0]
    I = np.eye(d)
    A_ = [np.kron(t, I) for t in gens]          # leg 1 (quark), acting from the left
    B_ = [np.kron(I, t.T) for t in gens]        # transpose generators for legs 3 (left, with minus) and 4 (right)
    TT = sum(np.kron(t, t.T) for t in gens)
    ops = {
        '12': lambda X: -sum(a @ X @ a for a in A_),
        '14': lambda X: sum(a @ X @ b for a, b in zip(A_, B_)),
        '13': lambda X: -TT @ X,
        '24': lambda X: -X @ TT,
        '34': lambda X: -sum(b @ X @ b for b in B_),
        '23': lambda X: sum(b @ X @ a for a, b in zip(A_, B_)),
    }
    # t-channel projectors (legs 1, 3): eigenspaces of T_t^2 = (T1 + T3)^2
    Gt = [np.kron(t, I) - np.kron(I, t.T) for t in gens]
    Cas = sum(g @ g for g in Gt)
    wv, v = np.linalg.eigh(Cas)
    groups = []
    for val, vec in zip(wv, v.T):
        if groups and abs(groups[-1][0] - val) < 1e-7:
            groups[-1][1].append(vec)
        else:
            groups.append([val, [vec]])
    projs = []
    for val, vecs in groups:
        V = np.array(vecs).T
        projs.append((val, V.shape[1], V @ V.conj().T))
    CF = np.real(sum(t @ t for t in gens)[0, 0])
    return ops, projs, CF


def matrix_in_projectors(op, projs):
    n = len(projs)
    M = np.zeros((n, n), complex)
    for j, (_, _, Pj) in enumerate(projs):
        Y = op(Pj)
        for i, (_, di, Pi) in enumerate(projs):
            M[i, j] = np.trace(Pi @ Y) / di
        res = Y - sum(M[i, j] * projs[i][2] for i in range(n))
        assert np.max(np.abs(res)) < 1e-8
    return M


def part_a():
    print("=== (a) explicit generators: pair operators in the t-channel basis, color conservation, dipole sum")
    res = {}
    for name, gens in [('SU(3)', su_n_gens(3)), ('SO(5)', so_n_gens(5)), ('G2', g2_gens())]:
        ops, projs, CF = pair_ops(gens)
        M = {k: matrix_in_projectors(f, projs) for k, f in ops.items()}
        n = len(projs)
        Tt2 = np.diag([p[0] for p in projs])
        Trc = M['12'] - M['14']
        I = np.eye(n)
        checks = {
            'T12 = T34': np.max(np.abs(M['12'] - M['34'])),
            'T14 = T23': np.max(np.abs(M['14'] - M['23'])),
            'T13 = T24': np.max(np.abs(M['13'] - M['24'])),
            'T13 + T24 = Tt2 - 2CF': np.max(np.abs(M['13'] + M['24'] - (Tt2 - 2 * CF * I))),
            'T12 + T34 = -Tt2/2 + Trc': np.max(np.abs(M['12'] + M['34'] - (-Tt2 / 2 + Trc))),
            'T14 + T23 = -Tt2/2 - Trc': np.max(np.abs(M['14'] + M['23'] - (-Tt2 / 2 - Trc))),
        }
        iS = int(np.argmin([abs(p[0]) for p in projs]))
        # identity coefficient of the dipole sum in basis {1, Tt2, Trc, [Tt2, Trc]}: singlet-singlet entry
        # (Tt2, Trc, [Tt2,Trc] have zero singlet-singlet entries)
        ss = {'Tt2': Tt2[iS, iS], 'Trc': Trc[iS, iS], '[Tt2,Trc]': (Tt2 @ Trc - Trc @ Tt2)[iS, iS]}
        lt, lr, lc = sp.symbols('l_t l_r l_c')
        dip_ss = (M['13'] + M['24'])[iS, iS]
        allok = all(v < 1e-8 for v in checks.values()) and all(abs(v) < 1e-10 for v in ss.values())
        print(f"  {name}: C_F = {rat(CF)}, channels (C_R, dim) = {[(str(rat(p[0])), p[1]) for p in projs]}")
        print(f"     relations (max residual): " + ", ".join(f"{k}: {v:.1e}" for k, v in checks.items()))
        print(f"     singlet-singlet entries of Tt2, Trc, [Tt2,Trc]: {[complex(v) for v in ss.values()]}")
        print(f"     identity coefficient of the dipole sum = singlet-singlet entry = {rat(dip_ss)} * l_t "
              f"(= -2 C_F l_t: {abs(dip_ss + 2 * CF) < 1e-8}); the l_r, l_c terms carry no identity part")
        res[name] = dict(ok=bool(allok and abs(dip_ss + 2 * CF) < 1e-8), CF=str(rat(CF)))
    # words in SU(N), symbolic
    N = H.N
    Tt2 = sp.Matrix([[0, 0], [0, N]])
    Trc = sp.Matrix([[H.T[('1', '1')], H.T[('1', 'A')]], [H.T[('A', '1')], H.T[('A', 'A')]]])
    CF, CA = H.CF, H.CA
    words_ok = True
    nwords = 0
    examples = {}
    for L in range(1, 6):
        for wd in itertools.product(['T', 'R'], repeat=L):
            Mw = sp.eye(2)
            for ch in wd:
                Mw = Mw * (Tt2 if ch == 'T' else Trc)
            e = sp.factor(sp.simplify(Mw[0, 0]))
            nwords += 1
            if e == 0:
                continue
            # homogeneous of degree L in (C_A, C_F): coefficient of C_A^L must vanish (contains C_F)
            dec = H.decomp(e, L)
            if dec[0] != 0:
                words_ok = False
            if L <= 3:
                examples[''.join(wd)] = [str(c) for c in dec]
    print(f"  SU(N): singlet-singlet entries of all {nwords} words of length 1-5 in T_t^2 (T) and T_rc (R) "
          f"have zero C_A^L coefficient (contain C_F): {words_ok}")
    print(f"     nonzero examples, coefficients in (C_A^L, ..., C_F^L): {examples}")
    # numeric groups: every nonzero singlet-singlet entry has the factor [Trc]_{1A} = -2 C_F (first letter must be R)
    for name, gens in [('SO(5)', so_n_gens(5)), ('G2', g2_gens())]:
        ops, projs, CFv = pair_ops(gens)
        M = {k: matrix_in_projectors(f, projs) for k, f in ops.items()}
        n = len(projs)
        Tt2n = np.diag([p[0] for p in projs]); Trcn = M['12'] - M['14']
        iS = int(np.argmin([abs(p[0]) for p in projs]))
        ok = True
        for L in range(1, 6):
            for wd in itertools.product(['T', 'R'], repeat=L):
                Mw = np.eye(n)
                for ch in wd:
                    Mw = Mw @ (Tt2n if ch == 'T' else Trcn)
                if wd[0] == 'T' and abs(Mw[iS, iS]) > 1e-10:
                    ok = False
        print(f"  {name}: singlet row of T_t^2 vanishes and singlet row of T_rc is (0, -2C_F, 0...) -> words starting "
              f"with T_t^2 have zero singlet-singlet entry: {ok}; [T_rc]_1A = {rat(Trcn[iS, [i for i in range(n) if i != iS][0]]) if n == 2 else [str(rat(x)) for x in Trcn[iS]]}")
    res['words_SU(N)_contain_CF'] = words_ok
    OUT['a'] = res


# ------------------------------------------------------------------------------------------------ (b), (c)
N, Lt, z2, D = H.N, H.Lt, H.z2, H.D
CF, CA = H.CF, H.CA
LLKEYS = [(L, R, p) for L in (1, 2, 3) for R in H.CH for p in ('even', 'odd')]


def split_delta(e):
    e = sp.expand(e)
    p = sp.Poly(e, D)
    ev = od = 0
    for (k,), c in p.terms():
        if k % 2 == 0:
            ev += c * (-6 * z2) ** (k // 2)
        else:
            od += c * (-6 * z2) ** ((k - 1) // 2)
    return sp.expand(ev), sp.expand(od)


def base_amplitudes(extra=None):
    F = solve_ext(order=4, extra=extra)
    A = H.amplitudes(F)
    zero = {s: 0 for s in H.cst}
    out = {}
    for (L, R), (Ap, Am) in A.items():
        out[(L, R)] = (sp.expand(Ap.subs(zero)), sp.expand(Am.subs(zero)))
    return out


def solve_ext(order=4, extra=None):
    """copy of h2_iree_indep.solve with kappa = lam = 1, constants zero, plus an optional extra term
    extra(F, n, R, s) -> series dict added to the right side of the equation for F_R^s at order a^n."""
    b, Cc, T, CH, SG, flip = H.b, H.Cc, H.T, H.CH, H.SG, H.flip
    add, scal, mul, deriv, shift = H.add, H.scal, H.mul, H.deriv, H.shift
    phi, psi = H.phi, H.psi
    F = {1: {(R, s): {-1: 2 * b[R]} for R in CH for s in SG}}
    for n in range(2, order + 1):
        F[n] = {}
        for R in CH:
            for s in SG:
                rhs = {}
                if Cc[R] != 0:
                    rhs = add(rhs, scal(2 * Cc[R], add(deriv(F[n - 1][(R, s)]), mul(phi[s], F[n - 1][(R, s)]))))
                sq = {}
                for j in range(1, n):
                    sq = add(sq, mul(F[j][(R, s)], F[n - j][(R, s)]))
                rhs = add(rhs, sq)
                for Rp in CH:
                    if T[(R, Rp)] != 0:
                        rhs = add(rhs, scal(2 * T[(R, Rp)], mul(psi[s], F[n - 1][(Rp, flip[s])])))
                if extra is not None:
                    rhs = add(rhs, extra(F, n, R, s))
                F[n][(R, s)] = shift(rhs, -1)
    return F


def observables(Arel):
    """Arel[(L, R)] = (even, odd) relative amplitudes (odd = coefficient of Delta). Returns LL dict and targets."""
    LL = {}
    for (L, R) in Arel:
        if L < 1:
            continue
        ev, od = Arel[(L, R)]
        LL[(L, R, 'even')] = sp.cancel(sp.expand(ev).coeff(Lt, 2 * L))
        LL[(L, R, 'odd')] = sp.cancel(sp.expand(od).coeff(Lt, 2 * L - 1))
    tg = {}
    for L in (2, 3):
        cz = sp.expand(sp.expand(Arel[(L, '1')][0]).coeff(Lt, 2 * L - 2)).coeff(z2, 1)
        dec = H.decomp(sp.cancel(cz), L) if cz != 0 else [0] * (L + 1)
        tg[L] = dec
    return LL, (tg[2][0], tg[3][0], tg[3][1]), tg


def part_b():
    print("\n=== (b) identity map structures rho_n = c x monomial, first order, SU(N)")
    A0 = base_amplitudes()
    rel = {(0, R): (sp.Integer(1), sp.Integer(0)) for R in H.CH}
    rel.update(A0)
    LL0, tg0, full0 = observables(rel)
    print(f"  base: targets (2-loop C_A^2; 3-loop C_A^3, C_A^2 C_F) = {tg0}; full 2-loop {full0[2]}, 3-loop {full0[3]}")
    rows = []
    for n in (1, 2, 3):
        monos = []
        for dpow in (0, 1):
            for lp in range(0, 2 * n + 1 - dpow):
                for zp in range(0, (2 * n - dpow - lp) // 2 + 1):
                    monos.append((dpow, lp, zp))
        colors = [CA ** (n - i) * CF ** i for i in range(n + 1)]
        for (dpow, lp, zp) in monos:
            mono = D ** dpow * Lt ** lp * z2 ** zp
            if n == 3 and lp < 4:
                continue      # at a^3 only Lt^4 and higher reach Lt^6, Delta Lt^5 or zeta2 Lt^4 on the Born term
            for col in colors:
                rho = sp.expand(mono * col)
                d = {}
                for L in range(1, 4):
                    for R in H.CH:
                        tot = 0
                        for k in range(0, L - n + 1):
                            ev, od = rel[(k, R)]
                            tot += rho * (ev + D * od)
                        if L - n < 0:
                            tot = 0
                        d[(L, R)] = split_delta(tot)
                for L in (2, 3):
                    for R in H.CH:
                        d.setdefault((L, R), (0, 0))
                dLL, dtg, _ = observables_shift(d)
                llneutral = all(sp.simplify(v) == 0 for v in dLL.values())
                hasCF = sp.simplify(col.subs(N, 1)) == 0
                parity = 'even' if dpow == 0 else 'odd (wrong parity for the identity)'
                if any(x != 0 for x in dtg):
                    rows.append(dict(n=n, mono=str(mono), color=str(sp.factor(col)), contains_CF=bool(hasCF),
                                     parity=parity, LL_neutral=bool(llneutral), target_shift=[str(x) for x in dtg]))
    for r in rows:
        print(f"  a^{r['n']} 1 x {r['mono']:14s} x {r['color']:22s} C_F:{str(r['contains_CF']):5s} {r['parity']:36s} "
              f"LL-neutral: {str(r['LL_neutral']):5s} target shift {r['target_shift']}")
    sel = [r for r in rows if r['LL_neutral'] and r['parity'] == 'even']
    print("  LL-neutral, crossing-even identity structures that move a compared coefficient:")
    for r in sel:
        print(f"     a^{r['n']} {r['mono']} x {r['color']} (contains C_F: {r['contains_CF']}): {r['target_shift']}")
    OUT['b'] = rows


def observables_shift(d):
    LL = {}
    for (L, R), (ev, od) in d.items():
        LL[(L, R, 'even')] = sp.cancel(sp.expand(ev).coeff(Lt, 2 * L)) if ev != 0 else 0
        LL[(L, R, 'odd')] = sp.cancel(sp.expand(od).coeff(Lt, 2 * L - 1)) if od != 0 else 0
    tg = {}
    for L in (2, 3):
        ev = d[(L, '1')][0]
        cz = sp.expand(sp.expand(ev).coeff(Lt, 2 * L - 2)).coeff(z2, 1) if ev != 0 else 0
        tg[L] = H.decomp(sp.cancel(cz), L) if cz != 0 else [0] * (L + 1)
    return LL, (tg[2][0], tg[3][0], tg[3][1]), tg


def part_c():
    print("\n=== (c) equation identity forms in the positive-signature singlet equation: shifts of the compared amplitude coefficients")
    A0 = base_amplitudes()
    rel0 = {(0, R): (sp.Integer(1), sp.Integer(0)) for R in H.CH}
    rel0.update(A0)
    _, tg0, full0 = observables(rel0)
    add, scal, mul, deriv, shift = H.add, H.scal, H.mul, H.deriv, H.shift

    def mk(kind, col):
        def ex(F, n, R, s):
            if not (R == '1' and s == '+'):
                return {}
            if kind == 'E1' and n >= 2:
                return scal(z2 * col, shift(F[n - 1][(R, s)], 1))
            if kind == 'E2' and n >= 3:
                sq = {}
                for j in range(1, n - 1):
                    sq = add(sq, mul(F[j][(R, s)], F[n - 1 - j][(R, s)]))
                return scal(z2 * col, sq)
            if kind == 'E4_2' and n >= 3:
                return scal(z2 * col, shift(F[n - 2][(R, s)], -1))
            if kind == 'E4_3' and n >= 4:
                return scal(z2 * col, shift(F[n - 3][(R, s)], -3))
            if kind == 'E5_3' and n == 3:
                return {-2: z2 * col}
            if kind == 'E6_2' and n >= 3:
                return scal(-z2 * col, deriv(F[n - 2][(R, s)]))
            return {}
        return ex

    forms = [('E1 zeta2 sigma a w F', 'E1', 1), ('E2 zeta2 sigma_p a F^2', 'E2', 1),
             ('E4 zeta2 g_2 a^2 F/w', 'E4_2', 2), ('E4 zeta2 g_3 a^3 F/w^3', 'E4_3', 3),
             ('E5 zeta2 h_3 a^3 w^-2 (h_3 = C_F x degree 2)', 'E5_3', 3),
             ('E6 -zeta2 c a^2 dF/dw', 'E6_2', 2)]
    rows = []
    data = (-15, 12, -58)
    for lab, kind, deg in forms:
        cols = [CA ** (deg - i) * CF ** i for i in range(deg + 1)]
        if kind == 'E5_3':
            cols = [CF * CA ** (2 - i) * CF ** i for i in range(3)]
        for col in cols:
            A1 = base_amplitudes(extra=mk(kind, col))
            rel = {(0, R): (sp.Integer(1), sp.Integer(0)) for R in H.CH}
            rel.update(A1)
            _, tg, full = observables(rel)
            sh = tuple(sp.nsimplify(tg[i] - tg0[i]) for i in range(3))
            # fit rho (scale of psi^+) and g (coefficient of the form) to the three values: rank of [[pred],[shift]]
            Mx = sp.Matrix([[tg0[0], sh[0]], [tg0[1], sh[1]], [tg0[2], sh[2]]])
            rank = Mx.rank()
            rows.append(dict(form=lab, color=str(sp.factor(col)), shift=[str(x) for x in sh], rank=int(rank)))
            print(f"  {lab:46s} color {str(sp.factor(col)):24s} shift of (C_A^2; C_A^3, C_A^2C_F) = {[str(x) for x in sh]}; "
                  f"rank of (prediction, shift) = {rank} -> {'rho = 1 and coefficient 0 fixed' if rank == 2 else 'not separated'}")
    # planning example c (C_A - 2C_F) C_A
    c = sp.Symbol('c')
    col = (CA - 2 * CF) * CA
    A1 = base_amplitudes(extra=mk('E4_2', col))
    rel = {(0, R): (sp.Integer(1), sp.Integer(0)) for R in H.CH}
    rel.update(A1)
    _, tg, full = observables(rel)
    sh = [sp.nsimplify(tg[i] - tg0[i]) for i in range(3)]
    print(f"  planning example zeta2 c (C_A - 2C_F) C_A a^2 F/w: shift per unit c = {sh}; full 2-loop vector shift "
          f"{[sp.nsimplify(x - y) for x, y in zip(full[2], full0[2])]}, 3-loop {[sp.nsimplify(x - y) for x, y in zip(full[3], full0[3])]}")
    rows.append(dict(form='example c(C_A-2C_F)C_A a^2 F/w', shift=[str(x) for x in sh]))
    OUT['c'] = rows


if __name__ == '__main__':
    part_a()
    part_b()
    part_c()
    json.dump(OUT, open('f4_amp.json', 'w'), indent=1, default=str)


==> anc/numbers/deposit/R6/C9/f4_amp_hand.out <==
E4 g a^2 F/w       color C_A**2     shift (C_A^2; C_A^3, C_A^2 C_F) = (1/2, 0, 1/4)
E4 g a^3 F/w^3     color C_A**3     shift (C_A^2; C_A^3, C_A^2 C_F) = (0, 1/24, 0)
E4 g a^3 F/w^3     color C_A**2*C_F shift (C_A^2; C_A^3, C_A^2 C_F) = (0, 0, 1/24)
E5 h a^3 w^-2      color C_A**2*C_F shift (C_A^2; C_A^3, C_A^2 C_F) = (1/4, 0, 1/12)
E6 -c a^2 dF/dw    color C_A**2     shift (C_A^2; C_A^3, C_A^2 C_F) = (1/2, 0, 5/12)


==> anc/numbers/deposit/R6/C9/f4_amp_hand.py <==
"""Second path for f4_amp.py part (c): hand iteration of the positive-signature singlet equation at LL plus one
identity form X, first order in zeta2, amplitude = residue of e^{w Lt} F at w = 0 divided by the Born 2 C_F
(the cos(pi w/2) factor and the psi^+ term only add zeta2^2 to this shift). Coefficients of zeta2 Lt^2 at a^3
(two loops) and zeta2 Lt^4 at a^4 (three loops), then the C_A^2, C_A^3 and C_A^2 C_F entries."""
import sympy as sp
w, CF, CA, Lt = sp.symbols('w C_F C_A Lt')
F1 = 2 * CF / w
F2 = 4 * CF**2 / w**3
def res(expr, n):   # residue of e^{w Lt} expr, coefficient of Lt^(n-1)/(n-1)!
    return sp.expand(expr).coeff(w, -n) / sp.factorial(n - 1)
forms = {
  'E4 g a^2 F/w':        (lambda g: g * F1 / w,             lambda g: g * F2 / w,          2),
  'E4 g a^3 F/w^3':      (lambda g: 0,                       lambda g: g * F1 / w**3,       3),
  'E5 h a^3 w^-2':       (lambda g: g / w**2,                lambda g: 0,                   3),
  'E6 -c a^2 dF/dw':     (lambda g: -g * sp.diff(F1, w),     lambda g: -g * sp.diff(F2, w), 2),
}
cols = {'E4 g a^2 F/w': [CA**2], 'E4 g a^3 F/w^3': [CA**3, CA**2 * CF], 'E5 h a^3 w^-2': [CF * CA**2], 'E6 -c a^2 dF/dw': [CA**2]}
for lab, (X3, X4, m) in forms.items():
    for g in cols[lab]:
        # order a^3: w dF3 = X3 ; order a^4: w dF4 = 2 F1 dF3 + X4   (zeta2 factored out)
        dF3 = sp.expand(X3(g) / w)
        dF4 = sp.expand((2 * F1 * dF3 + X4(g)) / w)
        two = sp.expand(res(dF3, 3) / (2 * CF))     # coefficient of zeta2 Lt^2 / Born
        three = sp.expand(res(dF4, 5) / (2 * CF))   # coefficient of zeta2 Lt^4 / Born
        P2 = sp.Poly(two, CA, CF) if two != 0 else None
        P3 = sp.Poly(three, CA, CF) if three != 0 else None
        e = (P2.coeff_monomial(CA**2) if P2 else 0, P3.coeff_monomial(CA**3) if P3 else 0, P3.coeff_monomial(CA**2 * CF) if P3 else 0)
        print(f"{lab:18s} color {str(g):10s} shift (C_A^2; C_A^3, C_A^2 C_F) = {e}")


==> anc/numbers/deposit/R6/C9/f4_compare.out <==
Part A (general color): 85 values compared, 0 disagreements
Part B (full system, identity forms in every channel and signature, first order in zeta2): 70 values compared, 0 disagreements


==> anc/numbers/deposit/R6/C9/f4_compare.py <==
"""Compare f4 method 1 (SymPy, f4_identity.json) with method 2 (PARI, f4_pari.out):
Part A (general color, perturbative solution without the dS = -X shortcut) and Part B (full system with
trigonometric series, identity forms in every channel and both signatures, SU(3) and SO(5))."""
import json, re
import sympy as sp

CF, CA, z2, cc = sp.symbols('C_F C_A zeta2 cc')
py = json.load(open('f4_identity.json'))
coef_of = {'E1 sigma a w F': 'sigma', 'E2 sigma_p a F^2': 'sigma_p', 'E3 source q a^2': 'q', 'E4 g_2 a^2 F/w': 'g_2',
           'E4 g_3 a^3 F/w^3': 'g_3', 'E4 g_4 a^4 F/w^5': 'g_4', 'E5 source h_3 a^3 w^-2': 'h3',
           'E5 source h_4 a^4 w^-4': 'h4', 'E6 deriv c_D1 a w^2 dF/dw': 'c_D1',
           'E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)': 'c_D2',
           'E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)': 'c_D3',
           'M1 d a F (paper d)': 'd', 'M2 e a w (paper e)': 'e', 'M3 additive hm_2 a^2 w^-1': 'hm2',
           'M3 additive hm_3 a^3 w^-3': 'hm3', 'M4 dm_2 a^2 w^-2 F': 'dm_2', 'M4 dm_3 a^3 w^-4 F': 'dm_3'}
pari_name = {'E1 sigma a w F': 'E1 sigma a w F', 'E2 sigma_p a F^2': 'E2 sigma_p a F^2', 'E3 source q a^2': 'E3 source q a^2',
             'E4 g_2 a^2 F/w': 'E4 g_2 a^2 F/w', 'E4 g_3 a^3 F/w^3': 'E4 g_3 a^3 F/w^3', 'E4 g_4 a^4 F/w^5': 'E4 g_4 a^4 F/w^5',
             'E5 source h_3 a^3 w^-2': 'E5 source h_3 a^3 w^-2', 'E5 source h_4 a^4 w^-4': 'E5 source h_4 a^4 w^-4',
             'E6 deriv c_D1 a w^2 dF/dw': 'E6 deriv c_D1 a w^2 dF/dw',
             'E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)': 'E6 deriv c_D2 -a^2 dF/dw',
             'E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)': 'E6 deriv c_D3 -a^3 d3F/dw3',
             'M1 d a F (paper d)': 'M1 d a F', 'M2 e a w (paper e)': 'M2 e a w', 'M3 additive hm_2 a^2 w^-1': 'M3 additive hm_2 a^2/w',
             'M3 additive hm_3 a^3 w^-3': 'M3 additive hm_3 a^3/w^3', 'M4 dm_2 a^2 w^-2 F': 'M4 dm_2 a^2 F/w^2',
             'M4 dm_3 a^3 w^-4 F': 'M4 dm_3 a^3 F/w^4'}
A, B = {}, {}
for line in open('f4_pari.out'):
    if line.startswith('A '):
        nm, n, v = [x.strip() for x in line[2:].split('|')]
        A[(nm, int(n))] = sp.sympify(v.replace('^', '**'), locals={'CF': CF, 'CA': CA, 'cc': cc})
    elif line.startswith('B '):
        g, nm, n, v = [x.strip() for x in line[2:].split('|')]
        B[(g, nm, int(n))] = sp.Rational(v)
nA = badA = 0
for lab, sym in coef_of.items():
    vec = [sp.sympify(x, locals={'C_F': CF, 'C_A': CA, 'zeta2': z2}) for x in py[lab]['dS']]
    s = sp.Symbol(sym)
    for n in range(1, 6):
        mine = sp.expand(vec[n - 1].subs({s: cc, z2: 1}))
        key = (pari_name[lab], n)
        if key not in A:
            badA += 1; print('  A MISSING', key)
            continue
        nA += 1
        if sp.expand(mine - A[key]) != 0:
            badA += 1
            print("  A DISAGREE", lab, n, mine, A[key])
print(f"Part A (general color): {nA} values compared, {badA} disagreements")
grp = {'SU3': {CF: sp.Rational(4, 3), CA: 3}, 'SO5': {CF: 1, CA: sp.Rational(3, 2)}}
bmap = {'E1 sigma a w F': 'E1 sigma a w F', 'E2 sigma_p a F^2': 'E2 sigma_p a F^2', 'E3 source q a^2': 'E3 source q a^2',
        'E4 g_2 a^2 F/w': 'E4 g_2 a^2 F/w', 'E4 g_3 a^3 F/w^3': 'E4 g_3 a^3 F/w^3',
        'E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)': 'E6 kernel zeta2 a^2 Lt',
        'E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)': 'E6 kernel zeta2 a^3 Lt^3'}
nB = badB = 0
for lab, pn in bmap.items():
    vec = [sp.sympify(x, locals={'C_F': CF, 'C_A': CA, 'zeta2': z2}) for x in py[lab]['dS']]
    s = sp.Symbol(coef_of[lab])
    for g, vals in grp.items():
        for n in range(1, 6):
            mine = sp.nsimplify(vec[n - 1].subs({s: 1, z2: 1}).subs(vals))
            key = (g, pn, n)
            if key not in B:
                badB += 1; print('  B MISSING', key)
                continue
            nB += 1
            if mine != B[key]:
                badB += 1
                print("  B DISAGREE", g, lab, n, mine, B[key])
print(f"Part B (full system, identity forms in every channel and signature, first order in zeta2): {nB} values compared, {badB} disagreements")
import sys
sys.exit(1 if (badA or badB) else 0)


==> anc/numbers/deposit/R6/C9/f4_identity.json <==
{
 "E1 sigma a w F": {
  "dS": [
   "0",
   "-2*C_F*sigma*zeta2",
   "-4*C_F**2*sigma*zeta2",
   "-16*C_F**3*sigma*zeta2",
   "-80*C_F**4*sigma*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 1
 },
 "E2 sigma_p a F^2": {
  "dS": [
   "0",
   "0",
   "-4*C_F**2*sigma_p*zeta2",
   "-16*C_F**3*sigma_p*zeta2",
   "-80*C_F**4*sigma_p*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 1
 },
 "E3 source q a^2": {
  "dS": [
   "0",
   "-q*zeta2",
   "0",
   "0",
   "0"
  ],
  "second_path_agrees": true,
  "degree": 2
 },
 "E4 g_2 a^2 F/w": {
  "dS": [
   "0",
   "0",
   "-2*C_F*g_2*zeta2",
   "-4*C_F**2*g_2*zeta2",
   "-16*C_F**3*g_2*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 2
 },
 "E4 g_3 a^3 F/w^3": {
  "dS": [
   "0",
   "0",
   "0",
   "-2*C_F*g_3*zeta2",
   "-4*C_F**2*g_3*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 3
 },
 "E4 g_4 a^4 F/w^5": {
  "dS": [
   "0",
   "0",
   "0",
   "0",
   "-2*C_F*g_4*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 4
 },
 "E5 source h_1 a w^2": {
  "dS": [
   "-h1*zeta2",
   "0",
   "0",
   "0",
   "0"
  ],
  "second_path_agrees": true,
  "degree": 1
 },
 "E5 source h_2 a^2": {
  "dS": [
   "0",
   "-h2*zeta2",
   "0",
   "0",
   "0"
  ],
  "second_path_agrees": true,
  "degree": 2
 },
 "E5 source h_3 a^3 w^-2": {
  "dS": [
   "0",
   "0",
   "-h3*zeta2",
   "0",
   "0"
  ],
  "second_path_agrees": true,
  "degree": 3
 },
 "E5 source h_4 a^4 w^-4": {
  "dS": [
   "0",
   "0",
   "0",
   "-h4*zeta2",
   "0"
  ],
  "second_path_agrees": true,
  "degree": 4
 },
 "E5 source h_5 a^5 w^-6": {
  "dS": [
   "0",
   "0",
   "0",
   "0",
   "-h5*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 5
 },
 "E6 deriv c_D1 a w^2 dF/dw": {
  "dS": [
   "0",
   "2*C_F*c_D1*zeta2",
   "12*C_F**2*c_D1*zeta2",
   "80*C_F**3*c_D1*zeta2",
   "560*C_F**4*c_D1*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 1
 },
 "E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)": {
  "dS": [
   "0",
   "0",
   "-2*C_F*c_D2*zeta2",
   "-12*C_F**2*c_D2*zeta2",
   "-80*C_F**3*c_D2*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 2
 },
 "E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)": {
  "dS": [
   "0",
   "0",
   "0",
   "-12*C_F*c_D3*zeta2",
   "-240*C_F**2*c_D3*zeta2"
  ],
  "second_path_agrees": true,
  "degree": 3
 },
 "M1 d a F (paper d)": {
  "dS": [
   "0",
   "-2*C_F*d*zeta2",
   "4*C_F**2*d*zeta2",
   "16*C_F**3*d*zeta2",
   "80*C_F**4*d*zeta2"
  ],
  "degree": 1
 },
 "M2 e a w (paper e)": {
  "dS": [
   "-e*zeta2",
   "4*C_F*e*zeta2",
   "8*C_F**2*e*zeta2",
   "32*C_F**3*e*zeta2",
   "160*C_F**4*e*zeta2"
  ],
  "degree": 1
 },
 "M3 additive hm_1 a w": {
  "dS": [
   "-hm1*zeta2",
   "4*C_F*hm1*zeta2",
   "8*C_F**2*hm1*zeta2",
   "32*C_F**3*hm1*zeta2",
   "160*C_F**4*hm1*zeta2"
  ],
  "degree": 1
 },
 "M3 additive hm_2 a^2 w^-1": {
  "dS": [
   "0",
   "-hm2*zeta2",
   "4*C_F*hm2*zeta2",
   "8*C_F**2*hm2*zeta2",
   "32*C_F**3*hm2*zeta2"
  ],
  "degree": 2
 },
 "M3 additive hm_3 a^3 w^-3": {
  "dS": [
   "0",
   "0",
   "-hm3*zeta2",
   "4*C_F*hm3*zeta2",
   "8*C_F**2*hm3*zeta2"
  ],
  "degree": 3
 },
 "M3 additive hm_4 a^4 w^-5": {
  "dS": [
   "0",
   "0",
   "0",
   "-hm4*zeta2",
   "4*C_F*hm4*zeta2"
  ],
  "degree": 4
 },
 "M3 additive hm_5 a^5 w^-7": {
  "dS": [
   "0",
   "0",
   "0",
   "0",
   "-hm5*zeta2"
  ],
  "degree": 5
 },
 "M4 dm_2 a^2 w^-2 F": {
  "dS": [
   "0",
   "0",
   "-2*C_F*dm_2*zeta2",
   "4*C_F**2*dm_2*zeta2",
   "16*C_F**3*dm_2*zeta2"
  ],
  "degree": 2
 },
 "M4 dm_3 a^3 w^-4 F": {
  "dS": [
   "0",
   "0",
   "0",
   "-2*C_F*dm_3*zeta2",
   "4*C_F**2*dm_3*zeta2"
  ],
  "degree": 3
 },
 "example_E4": [
  "0",
  "0",
  "-2*C_A*C_F*c*zeta2*(C_A - 2*C_F)",
  "-4*C_A*C_F**2*c*zeta2*(C_A - 2*C_F)",
  "-16*C_A*C_F**3*c*zeta2*(C_A - 2*C_F)"
 ],
 "reach": {
  "E1 sigma a w F": [],
  "E2 sigma_p a F^2": [],
  "E3 source q a^2": [],
  "E4 g_2 a^2 F/w": [
   [
    "C_A**2",
    [
     "S3[C_F C_A^2]=-2",
     "S4[C_F^2 C_A^2]=-4"
    ]
   ]
  ],
  "E4 g_3 a^3 F/w^3": [
   [
    "C_A**3",
    [
     "S4[C_F C_A^3]=-2"
    ]
   ],
   [
    "C_A**2*C_F",
    [
     "S4[C_F^2 C_A^2]=-2"
    ]
   ]
  ],
  "E4 g_4 a^4 F/w^5": [],
  "E5 source h_1 a w^2": [],
  "E5 source h_2 a^2": [],
  "E5 source h_3 a^3 w^-2": [
   [
    "C_A**2*C_F",
    [
     "S3[C_F C_A^2]=-1"
    ]
   ]
  ],
  "E5 source h_4 a^4 w^-4": [
   [
    "C_A**3*C_F",
    [
     "S4[C_F C_A^3]=-1"
    ]
   ],
   [
    "C_A**2*C_F**2",
    [
     "S4[C_F^2 C_A^2]=-1"
    ]
   ]
  ],
  "E5 source h_5 a^5 w^-6": [],
  "E6 deriv c_D1 a w^2 dF/dw": [],
  "E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)": [
   [
    "C_A**2",
    [
     "S3[C_F C_A^2]=-2",
     "S4[C_F^2 C_A^2]=-12"
    ]
   ]
  ],
  "E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)": [
   [
    "C_A**3",
    [
     "S4[C_F C_A^3]=-12"
    ]
   ],
   [
    "C_A**2*C_F",
    [
     "S4[C_F^2 C_A^2]=-12"
    ]
   ]
  ],
  "M1 d a F (paper d)": [],
  "M2 e a w (paper e)": [],
  "M3 additive hm_1 a w": [],
  "M3 additive hm_2 a^2 w^-1": [],
  "M3 additive hm_3 a^3 w^-3": [
   [
    "C_A**2*C_F",
    [
     "S3[C_F C_A^2]=-1",
     "S4[C_F^2 C_A^2]=4"
    ]
   ]
  ],
  "M3 additive hm_4 a^4 w^-5": [
   [
    "C_A**3*C_F",
    [
     "S4[C_F C_A^3]=-1"
    ]
   ],
   [
    "C_A**2*C_F**2",
    [
     "S4[C_F^2 C_A^2]=-1"
    ]
   ]
  ],
  "M3 additive hm_5 a^5 w^-7": [],
  "M4 dm_2 a^2 w^-2 F": [
   [
    "C_A**2",
    [
     "S3[C_F C_A^2]=-2",
     "S4[C_F^2 C_A^2]=4"
    ]
   ]
  ],
  "M4 dm_3 a^3 w^-4 F": [
   [
    "C_A**3",
    [
     "S4[C_F C_A^3]=-2"
    ]
   ],
   [
    "C_A**2*C_F",
    [
     "S4[C_F^2 C_A^2]=-2"
    ]
   ]
  ]
 }
}

==> anc/numbers/deposit/R6/C9/f4_identity.out <==
=== Equation terms X (added to the positive-signature singlet equation); dS = -X[F_LL]
E1 sigma a w F                                             dS_1..5 = ['0', '-2*C_F*sigma*zeta2', '-4*C_F**2*sigma*zeta2', '-16*C_F**3*sigma*zeta2', '-80*C_F**4*sigma*zeta2']   second path agrees: True
E2 sigma_p a F^2                                           dS_1..5 = ['0', '0', '-4*C_F**2*sigma_p*zeta2', '-16*C_F**3*sigma_p*zeta2', '-80*C_F**4*sigma_p*zeta2']   second path agrees: True
E3 source q a^2                                            dS_1..5 = ['0', '-q*zeta2', '0', '0', '0']   second path agrees: True
E4 g_2 a^2 F/w                                             dS_1..5 = ['0', '0', '-2*C_F*g_2*zeta2', '-4*C_F**2*g_2*zeta2', '-16*C_F**3*g_2*zeta2']   second path agrees: True
E4 g_3 a^3 F/w^3                                           dS_1..5 = ['0', '0', '0', '-2*C_F*g_3*zeta2', '-4*C_F**2*g_3*zeta2']   second path agrees: True
E4 g_4 a^4 F/w^5                                           dS_1..5 = ['0', '0', '0', '0', '-2*C_F*g_4*zeta2']   second path agrees: True
E5 source h_1 a w^2                                        dS_1..5 = ['-h1*zeta2', '0', '0', '0', '0']   second path agrees: True
E5 source h_2 a^2                                          dS_1..5 = ['0', '-h2*zeta2', '0', '0', '0']   second path agrees: True
E5 source h_3 a^3 w^-2                                     dS_1..5 = ['0', '0', '-h3*zeta2', '0', '0']   second path agrees: True
E5 source h_4 a^4 w^-4                                     dS_1..5 = ['0', '0', '0', '-h4*zeta2', '0']   second path agrees: True
E5 source h_5 a^5 w^-6                                     dS_1..5 = ['0', '0', '0', '0', '-h5*zeta2']   second path agrees: True
E6 deriv c_D1 a w^2 dF/dw                                  dS_1..5 = ['0', '2*C_F*c_D1*zeta2', '12*C_F**2*c_D1*zeta2', '80*C_F**3*c_D1*zeta2', '560*C_F**4*c_D1*zeta2']   second path agrees: True
E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)      dS_1..5 = ['0', '0', '-2*C_F*c_D2*zeta2', '-12*C_F**2*c_D2*zeta2', '-80*C_F**3*c_D2*zeta2']   second path agrees: True
E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)          dS_1..5 = ['0', '0', '0', '-12*C_F*c_D3*zeta2', '-240*C_F**2*c_D3*zeta2']   second path agrees: True

=== Map terms Y (P^+ = F + Y); dS = (2F_LL - w) Y
M1 d a F (paper d)                                         dS_1..5 = ['0', '-2*C_F*d*zeta2', '4*C_F**2*d*zeta2', '16*C_F**3*d*zeta2', '80*C_F**4*d*zeta2']
M2 e a w (paper e)                                         dS_1..5 = ['-e*zeta2', '4*C_F*e*zeta2', '8*C_F**2*e*zeta2', '32*C_F**3*e*zeta2', '160*C_F**4*e*zeta2']
M3 additive hm_1 a w                                       dS_1..5 = ['-hm1*zeta2', '4*C_F*hm1*zeta2', '8*C_F**2*hm1*zeta2', '32*C_F**3*hm1*zeta2', '160*C_F**4*hm1*zeta2']
M3 additive hm_2 a^2 w^-1                                  dS_1..5 = ['0', '-hm2*zeta2', '4*C_F*hm2*zeta2', '8*C_F**2*hm2*zeta2', '32*C_F**3*hm2*zeta2']
M3 additive hm_3 a^3 w^-3                                  dS_1..5 = ['0', '0', '-hm3*zeta2', '4*C_F*hm3*zeta2', '8*C_F**2*hm3*zeta2']
M3 additive hm_4 a^4 w^-5                                  dS_1..5 = ['0', '0', '0', '-hm4*zeta2', '4*C_F*hm4*zeta2']
M3 additive hm_5 a^5 w^-7                                  dS_1..5 = ['0', '0', '0', '0', '-hm5*zeta2']
M4 dm_2 a^2 w^-2 F                                         dS_1..5 = ['0', '0', '-2*C_F*dm_2*zeta2', '4*C_F**2*dm_2*zeta2', '16*C_F**3*dm_2*zeta2']
M4 dm_3 a^3 w^-4 F                                         dS_1..5 = ['0', '0', '0', '-2*C_F*dm_3*zeta2', '4*C_F**2*dm_3*zeta2']

=== Pole response: E1 and E2 (sigma = sigma_p) differ only in S_2 (F^2 = w F - 2 a C_F at LL)
   difference dS(E1) - dS(E2 with sigma_p -> sigma): [0, -2*C_F*sigma*zeta2, 0, 0, 0]

=== Planning example zeta2 c (C_A - 2C_F) C_A a^2 F/w
   dS_1..5 = ['0', '0', '-2*C_A*C_F*c*zeta2*(C_A - 2*C_F)', '-4*C_A*C_F**2*c*zeta2*(C_A - 2*C_F)', '-16*C_A*C_F**3*c*zeta2*(C_A - 2*C_F)']
   C_F C_A^2 component of dS_3: -2*c
   SU(N): dS_3 = -c*zeta2*(N - 1)*(N + 1)/N  dS_4 = -c*zeta2*(N - 1)**2*(N + 1)**2/N**2

=== Reach of the protected components under the color-degree rule
E1 sigma a w F                                             first S_n: 2; coefficient deg 1; protected components reached by: none
E2 sigma_p a F^2                                           first S_n: 3; coefficient deg 1; protected components reached by: none
E3 source q a^2                                            first S_n: 2; coefficient C_F x deg 1; protected components reached by: none
E4 g_2 a^2 F/w                                             first S_n: 3; coefficient deg 2; protected components reached by: [('C_A**2', ['S3[C_F C_A^2]=-2', 'S4[C_F^2 C_A^2]=-4'])]
E4 g_3 a^3 F/w^3                                           first S_n: 4; coefficient deg 3; protected components reached by: [('C_A**3', ['S4[C_F C_A^3]=-2']), ('C_A**2*C_F', ['S4[C_F^2 C_A^2]=-2'])]
E4 g_4 a^4 F/w^5                                           first S_n: 5; coefficient deg 4; protected components reached by: none
E5 source h_1 a w^2                                        first S_n: 1; coefficient C_F x deg 0; protected components reached by: none
E5 source h_2 a^2                                          first S_n: 2; coefficient C_F x deg 1; protected components reached by: none
E5 source h_3 a^3 w^-2                                     first S_n: 3; coefficient C_F x deg 2; protected components reached by: [('C_A**2*C_F', ['S3[C_F C_A^2]=-1'])]
E5 source h_4 a^4 w^-4                                     first S_n: 4; coefficient C_F x deg 3; protected components reached by: [('C_A**3*C_F', ['S4[C_F C_A^3]=-1']), ('C_A**2*C_F**2', ['S4[C_F^2 C_A^2]=-1'])]
E5 source h_5 a^5 w^-6                                     first S_n: 5; coefficient C_F x deg 4; protected components reached by: none
E6 deriv c_D1 a w^2 dF/dw                                  first S_n: 2; coefficient deg 1; protected components reached by: none
E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)      first S_n: 3; coefficient deg 2; protected components reached by: [('C_A**2', ['S3[C_F C_A^2]=-2', 'S4[C_F^2 C_A^2]=-12'])]
E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)          first S_n: 4; coefficient deg 3; protected components reached by: [('C_A**3', ['S4[C_F C_A^3]=-12']), ('C_A**2*C_F', ['S4[C_F^2 C_A^2]=-12'])]
M1 d a F (paper d)                                         first S_n: 2; coefficient deg 1; protected components reached by: none
M2 e a w (paper e)                                         first S_n: 1; coefficient C_F x deg 0; protected components reached by: none
M3 additive hm_1 a w                                       first S_n: 1; coefficient C_F x deg 0; protected components reached by: none
M3 additive hm_2 a^2 w^-1                                  first S_n: 2; coefficient C_F x deg 1; protected components reached by: none
M3 additive hm_3 a^3 w^-3                                  first S_n: 3; coefficient C_F x deg 2; protected components reached by: [('C_A**2*C_F', ['S3[C_F C_A^2]=-1', 'S4[C_F^2 C_A^2]=4'])]
M3 additive hm_4 a^4 w^-5                                  first S_n: 4; coefficient C_F x deg 3; protected components reached by: [('C_A**3*C_F', ['S4[C_F C_A^3]=-1']), ('C_A**2*C_F**2', ['S4[C_F^2 C_A^2]=-1'])]
M3 additive hm_5 a^5 w^-7                                  first S_n: 5; coefficient C_F x deg 4; protected components reached by: none
M4 dm_2 a^2 w^-2 F                                         first S_n: 3; coefficient deg 2; protected components reached by: [('C_A**2', ['S3[C_F C_A^2]=-2', 'S4[C_F^2 C_A^2]=4'])]
M4 dm_3 a^3 w^-4 F                                         first S_n: 4; coefficient deg 3; protected components reached by: [('C_A**3', ['S4[C_F C_A^3]=-2']), ('C_A**2*C_F', ['S4[C_F^2 C_A^2]=-2'])]

=== Planar parts in SU(N): leading power of N in dS_n for each allowed color monomial (planar = N^n)
E1 sigma a w F                                             C_A: ['-', 'P', 'P', 'P', 'P']; C_F: ['-', 'P', 'P', 'P', 'P']
E2 sigma_p a F^2                                           C_A: ['-', '-', 'P', 'P', 'P']; C_F: ['-', '-', 'P', 'P', 'P']
E3 source q a^2                                            C_A*C_F: ['-', 'P', '-', '-', '-']; C_F**2: ['-', 'P', '-', '-', '-']
E4 g_2 a^2 F/w                                             C_A**2: ['-', '-', 'P', 'P', 'P']; C_A*C_F: ['-', '-', 'P', 'P', 'P']; C_F**2: ['-', '-', 'P', 'P', 'P']
E4 g_3 a^3 F/w^3                                           C_A**3: ['-', '-', '-', 'P', 'P']; C_A**2*C_F: ['-', '-', '-', 'P', 'P']; C_A*C_F**2: ['-', '-', '-', 'P', 'P']; C_F**3: ['-', '-', '-', 'P', 'P']
E4 g_4 a^4 F/w^5                                           C_A**4: ['-', '-', '-', '-', 'P']; C_A**3*C_F: ['-', '-', '-', '-', 'P']; C_A**2*C_F**2: ['-', '-', '-', '-', 'P']; C_A*C_F**3: ['-', '-', '-', '-', 'P']; C_F**4: ['-', '-', '-', '-', 'P']
E5 source h_1 a w^2                                        C_F: ['P', '-', '-', '-', '-']
E5 source h_2 a^2                                          C_A*C_F: ['-', 'P', '-', '-', '-']; C_F**2: ['-', 'P', '-', '-', '-']
E5 source h_3 a^3 w^-2                                     C_A**2*C_F: ['-', '-', 'P', '-', '-']; C_A*C_F**2: ['-', '-', 'P', '-', '-']; C_F**3: ['-', '-', 'P', '-', '-']
E5 source h_4 a^4 w^-4                                     C_A**3*C_F: ['-', '-', '-', 'P', '-']; C_A**2*C_F**2: ['-', '-', '-', 'P', '-']; C_A*C_F**3: ['-', '-', '-', 'P', '-']; C_F**4: ['-', '-', '-', 'P', '-']
E5 source h_5 a^5 w^-6                                     C_A**4*C_F: ['-', '-', '-', '-', 'P']; C_A**3*C_F**2: ['-', '-', '-', '-', 'P']; C_A**2*C_F**3: ['-', '-', '-', '-', 'P']; C_A*C_F**4: ['-', '-', '-', '-', 'P']; C_F**5: ['-', '-', '-', '-', 'P']
E6 deriv c_D1 a w^2 dF/dw                                  C_A: ['-', 'P', 'P', 'P', 'P']; C_F: ['-', 'P', 'P', 'P', 'P']
E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)      C_A**2: ['-', '-', 'P', 'P', 'P']; C_A*C_F: ['-', '-', 'P', 'P', 'P']; C_F**2: ['-', '-', 'P', 'P', 'P']
E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)          C_A**3: ['-', '-', '-', 'P', 'P']; C_A**2*C_F: ['-', '-', '-', 'P', 'P']; C_A*C_F**2: ['-', '-', '-', 'P', 'P']; C_F**3: ['-', '-', '-', 'P', 'P']
M1 d a F (paper d)                                         C_A: ['-', 'P', 'P', 'P', 'P']; C_F: ['-', 'P', 'P', 'P', 'P']
M2 e a w (paper e)                                         C_F: ['P', 'P', 'P', 'P', 'P']
M3 additive hm_1 a w                                       C_F: ['P', 'P', 'P', 'P', 'P']
M3 additive hm_2 a^2 w^-1                                  C_A*C_F: ['-', 'P', 'P', 'P', 'P']; C_F**2: ['-', 'P', 'P', 'P', 'P']
M3 additive hm_3 a^3 w^-3                                  C_A**2*C_F: ['-', '-', 'P', 'P', 'P']; C_A*C_F**2: ['-', '-', 'P', 'P', 'P']; C_F**3: ['-', '-', 'P', 'P', 'P']
M3 additive hm_4 a^4 w^-5                                  C_A**3*C_F: ['-', '-', '-', 'P', 'P']; C_A**2*C_F**2: ['-', '-', '-', 'P', 'P']; C_A*C_F**3: ['-', '-', '-', 'P', 'P']; C_F**4: ['-', '-', '-', 'P', 'P']
M3 additive hm_5 a^5 w^-7                                  C_A**4*C_F: ['-', '-', '-', '-', 'P']; C_A**3*C_F**2: ['-', '-', '-', '-', 'P']; C_A**2*C_F**3: ['-', '-', '-', '-', 'P']; C_A*C_F**4: ['-', '-', '-', '-', 'P']; C_F**5: ['-', '-', '-', '-', 'P']
M4 dm_2 a^2 w^-2 F                                         C_A**2: ['-', '-', 'P', 'P', 'P']; C_A*C_F: ['-', '-', 'P', 'P', 'P']; C_F**2: ['-', '-', 'P', 'P', 'P']
M4 dm_3 a^3 w^-4 F                                         C_A**3: ['-', '-', '-', 'P', 'P']; C_A**2*C_F: ['-', '-', '-', 'P', 'P']; C_A*C_F**2: ['-', '-', '-', 'P', 'P']; C_F**3: ['-', '-', '-', 'P', 'P']


==> anc/numbers/deposit/R6/C9/f4_identity.py <==
"""C9 / f4, method 1 (SymPy, general color): shifts dS_1 .. dS_5 from NNLL terms proportional to the identity
in t-channel color space, kept apart as equation terms and map terms.

Setting (paper.tex draft v4, eq. (singlet), eq. (equations-cplus), eq. (S)):
  positive-signature singlet equation   w F = 2 a C_F + F^2 + [psi^+ term] + X[F]
  map                                   P^+ = F + Y[F]          (c_+ = l_+ = 0 here; they add linearly)
  S = P^+(P^+ - w) + 2 a C_F.
Identity: the equation gives F^2 - w F + 2 a C_F = -(psi^+ term) - X, so at first order in the new
coefficient and in zeta_2, dS = -X[F_LL] exactly, with the double-logarithmic solution
  F_LL = (w - sqrt(w^2 - 8 a C_F))/2 = sum_{j>=1} Cat_{j-1} (2 C_F)^j a^j w^(1-2j).
For a map term, dS = (2 F_LL - w) Y[F_LL] at first order.
S_n is the coefficient of a^n w^(4-2n), factor zeta_2 included.

This program does NOT use the dS = -X shortcut alone: it also evaluates the shifts by perturbative
solution of the positive-signature singlet equation with X added (the psi^+ term set to zero, since
cross terms are of order zeta_2^2), as a second code path inside method 1.

Color factors are kept as symbols, then the color-degree rule of Sect. 3 is applied:
a coefficient of relative order a^k carries a color factor of degree k (relative to the Born term
2 a C_F, which carries C_F).  The protected components are C_F C_A^2 in S_3 and C_F C_A^3,
C_F^2 C_A^2 and d_F^{abcd} d_A^{abcd}/N_R in S_4.
"""
import sympy as sp, json, sys

w, a, z2 = sp.symbols('w a zeta2')
CF, CA, N = sp.symbols('C_F C_A N', positive=True)
NMAX = 5


def F_LL(nmax=NMAX + 2):
    return sum(sp.catalan(j - 1) * (2 * CF) ** j * a ** j * w ** (1 - 2 * j) for j in range(1, nmax + 1))


def Sn_of(expr, n):
    """coefficient of a^n w^(4-2n) of a polynomial in a, Laurent in w."""
    e = sp.expand(expr)
    return sp.factor(sp.expand(e.coeff(a, n)).coeff(w, 4 - 2 * n))


def shifts_eq(X):
    F = F_LL()
    dS = -X(F)
    return [Sn_of(dS, n) for n in range(1, NMAX + 1)]


def shifts_map(Y):
    F = F_LL()
    dS = sp.expand((2 * F - w) * Y(F))
    return [Sn_of(dS, n) for n in range(1, NMAX + 1)]


def shifts_eq_solve(X, nmax=NMAX):
    """second path: solve w F = 2 a C_F + F^2 + eps X[F] order by order, first order in eps."""
    eps = sp.Symbol('eps')
    Fn = {}
    Fsum = 0
    for n in range(1, nmax + 1):
        # coefficient of a^n of the right side, using F through a^(n-1)
        Fp = sum(Fn[k] * a ** k for k in Fn)
        rhs = 2 * CF * a + Fp ** 2 + eps * X(Fp)
        rhs = sp.expand(rhs)
        cn = sp.expand(rhs.coeff(a, n))
        cn = sp.expand(cn.coeff(eps, 0) + eps * cn.coeff(eps, 1))
        Fn[n] = sp.expand(cn / w)
    Fp = sum(Fn[k] * a ** k for k in Fn)
    S = sp.expand(Fp * (Fp - w) + 2 * CF * a)
    dS = sp.expand(S.coeff(eps, 1))
    return [Sn_of(dS, n) for n in range(1, nmax + 1)]


# coefficients (symbols); color content specified below
s_, sp_, q_, g2, g3, g4, cD2, cD3, cD1, d_, e_ = sp.symbols('sigma sigma_p q g_2 g_3 g_4 c_D2 c_D3 c_D1 d e')
h = sp.symbols('h1:6')
hm = sp.symbols('hm1:6')
dm2, dm3 = sp.symbols('dm_2 dm_3')

EQ_FORMS = {
    'E1 sigma a w F':                 (lambda F: z2 * s_ * a * w * F, 1),
    'E2 sigma_p a F^2':               (lambda F: z2 * sp_ * a * F ** 2, 1),
    'E3 source q a^2':                (lambda F: z2 * q_ * a ** 2, 2),
    'E4 g_2 a^2 F/w':                 (lambda F: z2 * g2 * a ** 2 * F / w, 2),
    'E4 g_3 a^3 F/w^3':               (lambda F: z2 * g3 * a ** 3 * F / w ** 3, 3),
    'E4 g_4 a^4 F/w^5':               (lambda F: z2 * g4 * a ** 4 * F / w ** 5, 4),
    'E5 source h_1 a w^2':            (lambda F: z2 * h[0] * a * w ** 2, 1),
    'E5 source h_2 a^2':              (lambda F: z2 * h[1] * a ** 2, 2),
    'E5 source h_3 a^3 w^-2':         (lambda F: z2 * h[2] * a ** 3 * w ** -2, 3),
    'E5 source h_4 a^4 w^-4':         (lambda F: z2 * h[3] * a ** 4 * w ** -4, 4),
    'E5 source h_5 a^5 w^-6':         (lambda F: z2 * h[4] * a ** 5 * w ** -6, 5),
    'E6 deriv c_D1 a w^2 dF/dw':      (lambda F: z2 * cD1 * a * w ** 2 * sp.diff(F, w), 1),
    'E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)': (lambda F: -z2 * cD2 * a ** 2 * sp.diff(F, w), 2),
    'E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)':   (lambda F: -z2 * cD3 * a ** 3 * sp.diff(F, w, 3), 3),
}
MAP_FORMS = {
    'M1 d a F (paper d)':             (lambda F: z2 * d_ * a * F, 1),
    'M2 e a w (paper e)':             (lambda F: z2 * e_ * a * w, 1),
    'M3 additive hm_1 a w':           (lambda F: z2 * hm[0] * a * w, 1),
    'M3 additive hm_2 a^2 w^-1':      (lambda F: z2 * hm[1] * a ** 2 / w, 2),
    'M3 additive hm_3 a^3 w^-3':      (lambda F: z2 * hm[2] * a ** 3 / w ** 3, 3),
    'M3 additive hm_4 a^4 w^-5':      (lambda F: z2 * hm[3] * a ** 4 / w ** 5, 4),
    'M3 additive hm_5 a^5 w^-7':      (lambda F: z2 * hm[4] * a ** 5 / w ** 7, 5),
    'M4 dm_2 a^2 w^-2 F':             (lambda F: z2 * dm2 * a ** 2 * w ** -2 * F, 2),
    'M4 dm_3 a^3 w^-4 F':             (lambda F: z2 * dm3 * a ** 3 * w ** -4 * F, 3),
}


def monomials(deg):
    return [CA ** (deg - i) * CF ** i for i in range(deg + 1)]


def protected_reach(vec, coef, deg, has_CF_factor):
    """Which protected components can the shift vector reach when coef runs over the color monomials
    allowed by the color-degree rule (degree deg; with has_CF_factor the coefficient is C_F times degree
    deg-1, which is how the rule applies to additive map terms and additive equation sources)."""
    allowed = [CF * mm for mm in monomials(deg - 1)] if has_CF_factor else monomials(deg)
    hits = []
    for mono in allowed:
        S3 = sp.expand(vec[2].subs(coef, mono)) if vec[2] != 0 else 0
        S4 = sp.expand(vec[3].subs(coef, mono)) if vec[3] != 0 else 0
        r = []
        c3 = sp.Poly(S3, CA, CF).coeff_monomial(CF * CA ** 2) if S3 != 0 else 0
        if c3 != 0:
            r.append(f"S3[C_F C_A^2]={c3}")
        if S4 != 0:
            P4 = sp.Poly(S4, CA, CF)
            for mm, lab in [(CF * CA ** 3, 'C_F C_A^3'), (CF ** 2 * CA ** 2, 'C_F^2 C_A^2')]:
                cc = P4.coeff_monomial(mm)
                if cc != 0:
                    r.append(f"S4[{lab}]={cc}")
        if r:
            hits.append((str(mono), r))
    return hits


def sun(expr):
    return sp.factor(sp.expand(expr.subs({CF: (N ** 2 - 1) / (2 * N), CA: N})))


def leading_N_power(expr):
    e = sp.factor(sp.expand(expr))
    if e == 0:
        return None
    num, den = sp.fraction(sp.together(e))
    return sp.degree(sp.expand(num), N) - sp.degree(sp.expand(den), N)


if __name__ == '__main__':
    out = {}
    print("=== Equation terms X (added to the positive-signature singlet equation); dS = -X[F_LL]")
    for lab, (X, deg) in EQ_FORMS.items():
        v1 = shifts_eq(X)
        v2 = shifts_eq_solve(X)
        agree = all(sp.simplify(p - q) == 0 for p, q in zip(v1, v2))
        out[lab] = dict(dS=[str(x) for x in v1], second_path_agrees=agree, degree=deg)
        print(f"{lab:58s} dS_1..5 = {[str(x) for x in v1]}   second path agrees: {agree}")
    print("\n=== Map terms Y (P^+ = F + Y); dS = (2F_LL - w) Y")
    for lab, (Y, deg) in MAP_FORMS.items():
        v1 = shifts_map(Y)
        out[lab] = dict(dS=[str(x) for x in v1], degree=deg)
        print(f"{lab:58s} dS_1..5 = {[str(x) for x in v1]}")

    print("\n=== Pole response: E1 and E2 (sigma = sigma_p) differ only in S_2 (F^2 = w F - 2 a C_F at LL)")
    v1 = shifts_eq(EQ_FORMS['E1 sigma a w F'][0])
    v2 = shifts_eq(EQ_FORMS['E2 sigma_p a F^2'][0])
    print("   difference dS(E1) - dS(E2 with sigma_p -> sigma):",
          [sp.factor(x - y.subs(sp_, s_)) for x, y in zip(v1, v2)])

    print("\n=== Planning example zeta2 c (C_A - 2C_F) C_A a^2 F/w")
    c = sp.Symbol('c')
    vex = [sp.factor(x.subs(g2, c * (CA - 2 * CF) * CA)) for x in shifts_eq(EQ_FORMS['E4 g_2 a^2 F/w'][0])]
    print("   dS_1..5 =", [str(x) for x in vex])
    print("   C_F C_A^2 component of dS_3:", sp.Poly(sp.expand(vex[2] / z2), CA, CF).coeff_monomial(CF * CA ** 2) if vex[2] != 0 else 0)
    print("   SU(N): dS_3 =", sun(vex[2]), " dS_4 =", sun(vex[3]))
    out['example_E4'] = [str(x) for x in vex]

    print("\n=== Reach of the protected components under the color-degree rule")
    coefmap = {'E1 sigma a w F': s_, 'E2 sigma_p a F^2': sp_, 'E3 source q a^2': q_, 'E4 g_2 a^2 F/w': g2,
               'E4 g_3 a^3 F/w^3': g3, 'E4 g_4 a^4 F/w^5': g4, 'E5 source h_1 a w^2': h[0], 'E5 source h_2 a^2': h[1],
               'E5 source h_3 a^3 w^-2': h[2], 'E5 source h_4 a^4 w^-4': h[3], 'E5 source h_5 a^5 w^-6': h[4],
               'E6 deriv c_D1 a w^2 dF/dw': cD1, 'E6 deriv c_D2 a^2 dF/dw (kernel zeta2 a^2 Lt, sign -)': cD2,
               'E6 deriv c_D3 a^3 d3F/dw3 (kernel zeta2 a^3 Lt^3)': cD3,
               'M1 d a F (paper d)': d_, 'M2 e a w (paper e)': e_, 'M3 additive hm_1 a w': hm[0],
               'M3 additive hm_2 a^2 w^-1': hm[1], 'M3 additive hm_3 a^3 w^-3': hm[2], 'M3 additive hm_4 a^4 w^-5': hm[3],
               'M3 additive hm_5 a^5 w^-7': hm[4], 'M4 dm_2 a^2 w^-2 F': dm2, 'M4 dm_3 a^3 w^-4 F': dm3}
    # additive terms (no factor F) are relative to the Born term 2 a C_F: coefficient = C_F x degree (m-1)
    additive = {'E3 source q a^2', 'E5 source h_1 a w^2', 'E5 source h_2 a^2', 'E5 source h_3 a^3 w^-2',
                'E5 source h_4 a^4 w^-4', 'E5 source h_5 a^5 w^-6', 'M2 e a w (paper e)', 'M3 additive hm_1 a w',
                'M3 additive hm_2 a^2 w^-1', 'M3 additive hm_3 a^3 w^-3', 'M3 additive hm_4 a^4 w^-5',
                'M3 additive hm_5 a^5 w^-7'}
    reach = {}
    for lab, coef in coefmap.items():
        src = EQ_FORMS.get(lab) or MAP_FORMS.get(lab)
        vec = [sp.expand(x / z2) for x in (shifts_eq(src[0]) if lab in EQ_FORMS else shifts_map(src[0]))]
        deg = src[1]
        hits = protected_reach(vec, coef, deg, lab in additive)
        reach[lab] = hits
        first = next((i + 1 for i, x in enumerate(vec) if x != 0), None)
        print(f"{lab:58s} first S_n: {first}; coefficient {'C_F x deg ' + str(deg-1) if lab in additive else 'deg ' + str(deg)}; "
              f"protected components reached by: {hits if hits else 'none'}")
    out['reach'] = {k: [(m, r) for m, r in v] for k, v in reach.items()}

    print("\n=== Planar parts in SU(N): leading power of N in dS_n for each allowed color monomial (planar = N^n)")
    for lab, coef in coefmap.items():
        src = EQ_FORMS.get(lab) or MAP_FORMS.get(lab)
        vec = shifts_eq(src[0]) if lab in EQ_FORMS else shifts_map(src[0])
        deg = src[1]
        allowed = [CF * mm for mm in monomials(deg - 1)] if lab in additive else monomials(deg)
        rows = []
        for mono in allowed:
            pw = []
            for n in range(1, NMAX + 1):
                x = vec[n - 1]
                if x == 0:
                    pw.append('-')
                    continue
                lp = leading_N_power(sp.expand(x.subs(coef, mono) / z2).subs({CF: (N ** 2 - 1) / (2 * N), CA: N}))
                pw.append('-' if lp is None else ('P' if lp == n else f"N^{lp}"))
            rows.append(f"{mono}: {pw}")
        print(f"{lab:58s} " + "; ".join(rows))
    json.dump(out, open('f4_identity.json', 'w'), indent=1, default=str)


==> anc/numbers/deposit/R6/C9/f4_pari.gp <==
default(parisizemax, 2000000000);
\\ C9 / f4, method 2 (PARI/GP).  Two independent checks of the identity-term shifts dS_n.
\\ Part A: general color (CF, CA symbolic), the positive-signature singlet equation
\\         w F = 2 a CF + F^2 + eps X[F], solved order by order in a, linear in eps (no use of dS = -X);
\\         map P = F + eps Y[F].  S_n = coefficient of a^n w^(4-2n) of S = P(P - w) + 2 a CF, divided by zeta2.
\\ Part B: full system of eq. (system) with exact trigonometric series (P = pi symbolic), SU(3) and SO(5),
\\         identity forms added in EVERY channel and both signatures (zeta2 = P^2/6), linear response;
\\         the P^2 coefficient of the a^n w^(4-2n) coefficient of dS, divided by 1/6, is dS_n/zeta2 at first
\\         order in zeta2.  Output lines "A form n value" and "B group form n value".
P = varlower("P"); CF = varlower("CF"); CA = varlower("CA"); cc = varlower("cc");
NM = 6;

\\ ---------------- Part A: a-orders as vector entries, each entry a Laurent polynomial in x (exact)
mulA(U, V, n) = sum(k = 1, n-1, U[k]*V[n-k]);
\\ X given as closure (Fvec, n) -> coefficient of a^n of X[F] (Fvec known through order n-1)
solveA(Xf) = {
  my(F0 = vector(NM), G = vector(NM), r0, r1);
  for(n = 1, NM,
    r0 = if(n == 1, 2*CF, 0) + mulA(F0, F0, n);
    r1 = 2*mulA(F0, G, n) + Xf(F0, n);
    F0[n] = r0/x; G[n] = r1/x);
  \\ dS^(n) = -x G^(n) + 2 sum F0 G
  vector(NM-1, n, my(s = -x*G[n] + 2*mulA(F0, G, n)); polcoef(s*x^(2*n), 4, x));
}
mapA(Yf) = {
  my(F0 = vector(NM), Y);
  for(n = 1, NM, F0[n] = (if(n == 1, 2*CF, 0) + mulA(F0, F0, n))/x);
  Y = vector(NM, n, Yf(F0, n));
  vector(NM-1, n, my(s = -x*Y[n] + 2*mulA(F0, Y, n)); polcoef(s*x^(2*n), 4, x));
}
dw(f) = deriv(f, x);
\\ forms: coefficient cc carries the color factor; X(F, n) is the a^n coefficient
{
EA = [
 ["E1 sigma a w F",        (F, n) -> if(n >= 2, cc*x*F[n-1], 0)],
 ["E2 sigma_p a F^2",      (F, n) -> if(n >= 3, cc*mulA(F, F, n-1), 0)],
 ["E3 source q a^2",       (F, n) -> if(n == 2, cc, 0)],
 ["E4 g_2 a^2 F/w",        (F, n) -> if(n >= 3, cc*F[n-2]/x, 0)],
 ["E4 g_3 a^3 F/w^3",      (F, n) -> if(n >= 4, cc*F[n-3]/x^3, 0)],
 ["E4 g_4 a^4 F/w^5",      (F, n) -> if(n >= 5, cc*F[n-4]/x^5, 0)],
 ["E5 source h_3 a^3 w^-2",(F, n) -> if(n == 3, cc/x^2, 0)],
 ["E5 source h_4 a^4 w^-4",(F, n) -> if(n == 4, cc/x^4, 0)],
 ["E6 deriv c_D1 a w^2 dF/dw", (F, n) -> if(n >= 2, cc*x^2*dw(F[n-1]), 0)],
 ["E6 deriv c_D2 -a^2 dF/dw",  (F, n) -> if(n >= 3, -cc*dw(F[n-2]), 0)],
 ["E6 deriv c_D3 -a^3 d3F/dw3",(F, n) -> if(n >= 4, -cc*dw(dw(dw(F[n-3]))), 0)]
];
}
{
MA = [
 ["M1 d a F",              (F, n) -> if(n >= 2, cc*F[n-1], 0)],
 ["M2 e a w",              (F, n) -> if(n == 1, cc*x, 0)],
 ["M3 additive hm_2 a^2/w",(F, n) -> if(n == 2, cc/x, 0)],
 ["M3 additive hm_3 a^3/w^3",(F, n) -> if(n == 3, cc/x^3, 0)],
 ["M4 dm_2 a^2 F/w^2",     (F, n) -> if(n >= 3, cc*F[n-2]/x^2, 0)],
 ["M4 dm_3 a^3 F/w^4",     (F, n) -> if(n >= 4, cc*F[n-3]/x^4, 0)]
];
}
for(i = 1, #EA, v = solveA(EA[i][2]); for(n = 1, #v, print("A ", EA[i][1], " | ", n, " | ", v[n])));
for(i = 1, #MA, v = mapA(MA[i][2]); for(n = 1, #v, print("A ", MA[i][1], " | ", n, " | ", v[n])));

\\ ---------------- Part B: full system with trig series, numeric groups
K0 = 70;
tn = P*tan(P*x/2 + O(x^K0));
phiv = [-tn/2, P^2/(2*tn)];
psiv = [-tn, P^2/tn];
z2 = P^2/6;
SU3 = ["SU3", [0, 3], [4/3, -1/6], [0, -8/3; -1/3, -5/6], 4/3, 3];
SO5 = ["SO5", [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0], 1, 3/2];
Dsig(G, s) = deriv(G, x) + phiv[s]*G;
NB = 5;
baseB(g) = {
  my(nch = #g[2], F = vector(NB, n, matrix(nch, 2)), rhs);
  for(n = 1, NB, for(s = 1, 2, for(R = 1, nch,
    if(n == 1, F[1][R, s] = 2*g[3][R]*x^-1 + O(x^K0),
      rhs = 2*g[2][R]*Dsig(F[n-1][R, s], s) + sum(k = 1, n-1, F[k][R, s]*F[n-k][R, s])
          + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*F[n-1][Rp, 3-s]);
      F[n][R, s] = rhs/x))));
  F;
}
\\ identity form in channel R, signature s: closure (F0 matrices vector, R, s, n) -> a^n coefficient (numeric coefficient 1)
{
EB = [
 ["E1 sigma a w F",       (F, R, s, n) -> if(n >= 2, z2*x*F[n-1][R, s], 0)],
 ["E2 sigma_p a F^2",     (F, R, s, n) -> if(n >= 3, z2*sum(k = 1, n-2, F[k][R, s]*F[n-1-k][R, s]), 0)],
 ["E3 source q a^2",      (F, R, s, n) -> if(n == 2, z2, 0)],
 ["E4 g_2 a^2 F/w",       (F, R, s, n) -> if(n >= 3, z2*F[n-2][R, s]/x, 0)],
 ["E4 g_3 a^3 F/w^3",     (F, R, s, n) -> if(n >= 4, z2*F[n-3][R, s]/x^3, 0)],
 ["E6 kernel zeta2 a^2 Lt", (F, R, s, n) -> if(n >= 3, -z2*Dsig(F[n-2][R, s], s), 0)],
 ["E6 kernel zeta2 a^3 Lt^3", (F, R, s, n) -> if(n >= 4, -z2*Dsig(Dsig(Dsig(F[n-3][R, s], s), s), s), 0)]
];
}
respB(g, F0, Xf) = {
  my(nch = #g[2], G = vector(NB, n, matrix(nch, 2, i, j, 0)), rhs, dS);
  for(n = 1, NB, for(s = 1, 2, for(R = 1, nch,
    rhs = Xf(F0, R, s, n);
    if(n >= 2, rhs += 2*g[2][R]*Dsig(G[n-1][R, s], s) + 2*sum(k = 1, n-1, F0[k][R, s]*G[n-k][R, s])
                     + 2*psiv[s]*sum(Rp = 1, nch, g[4][R, Rp]*G[n-1][Rp, 3-s]));
    G[n][R, s] = if(rhs == 0, 0, rhs/x))));
  vector(NB, n, my(sr = -x*G[n][1, 1] + 2*sum(k = 1, n-1, F0[k][1, 1]*G[n-k][1, 1]), c);
    c = polcoef(sr, 4 - 2*n, x); 6*polcoef(c, 2, P));
}
runB(g) = {
  my(F0 = baseB(g), v);
  for(i = 1, #EB, v = respB(g, F0, EB[i][2]);
    for(n = 1, #v, print("B ", g[1], " | ", EB[i][1], " | ", n, " | ", v[n])));
}
runB(SU3);
runB(SO5);
print("DONE");


==> anc/numbers/deposit/R6/C9/f4_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
A E1 sigma a w F | 1 | 0
A E1 sigma a w F | 2 | -2*cc*CF
A E1 sigma a w F | 3 | -4*cc*CF^2
A E1 sigma a w F | 4 | -16*cc*CF^3
A E1 sigma a w F | 5 | -80*cc*CF^4
A E2 sigma_p a F^2 | 1 | 0
A E2 sigma_p a F^2 | 2 | 0
A E2 sigma_p a F^2 | 3 | -4*cc*CF^2
A E2 sigma_p a F^2 | 4 | -16*cc*CF^3
A E2 sigma_p a F^2 | 5 | -80*cc*CF^4
A E3 source q a^2 | 1 | 0
A E3 source q a^2 | 2 | -cc
A E3 source q a^2 | 3 | 0
A E3 source q a^2 | 4 | 0
A E3 source q a^2 | 5 | 0
A E4 g_2 a^2 F/w | 1 | 0
A E4 g_2 a^2 F/w | 2 | 0
A E4 g_2 a^2 F/w | 3 | -2*cc*CF
A E4 g_2 a^2 F/w | 4 | -4*cc*CF^2
A E4 g_2 a^2 F/w | 5 | -16*cc*CF^3
A E4 g_3 a^3 F/w^3 | 1 | 0
A E4 g_3 a^3 F/w^3 | 2 | 0
A E4 g_3 a^3 F/w^3 | 3 | 0
A E4 g_3 a^3 F/w^3 | 4 | -2*cc*CF
A E4 g_3 a^3 F/w^3 | 5 | -4*cc*CF^2
A E4 g_4 a^4 F/w^5 | 1 | 0
A E4 g_4 a^4 F/w^5 | 2 | 0
A E4 g_4 a^4 F/w^5 | 3 | 0
A E4 g_4 a^4 F/w^5 | 4 | 0
A E4 g_4 a^4 F/w^5 | 5 | -2*cc*CF
A E5 source h_3 a^3 w^-2 | 1 | 0
A E5 source h_3 a^3 w^-2 | 2 | 0
A E5 source h_3 a^3 w^-2 | 3 | -cc
A E5 source h_3 a^3 w^-2 | 4 | 0
A E5 source h_3 a^3 w^-2 | 5 | 0
A E5 source h_4 a^4 w^-4 | 1 | 0
A E5 source h_4 a^4 w^-4 | 2 | 0
A E5 source h_4 a^4 w^-4 | 3 | 0
A E5 source h_4 a^4 w^-4 | 4 | -cc
A E5 source h_4 a^4 w^-4 | 5 | 0
A E6 deriv c_D1 a w^2 dF/dw | 1 | 0
A E6 deriv c_D1 a w^2 dF/dw | 2 | 2*cc*CF
A E6 deriv c_D1 a w^2 dF/dw | 3 | 12*cc*CF^2
A E6 deriv c_D1 a w^2 dF/dw | 4 | 80*cc*CF^3
A E6 deriv c_D1 a w^2 dF/dw | 5 | 560*cc*CF^4
A E6 deriv c_D2 -a^2 dF/dw | 1 | 0
A E6 deriv c_D2 -a^2 dF/dw | 2 | 0
A E6 deriv c_D2 -a^2 dF/dw | 3 | -2*cc*CF
A E6 deriv c_D2 -a^2 dF/dw | 4 | -12*cc*CF^2
A E6 deriv c_D2 -a^2 dF/dw | 5 | -80*cc*CF^3
A E6 deriv c_D3 -a^3 d3F/dw3 | 1 | 0
A E6 deriv c_D3 -a^3 d3F/dw3 | 2 | 0
A E6 deriv c_D3 -a^3 d3F/dw3 | 3 | 0
A E6 deriv c_D3 -a^3 d3F/dw3 | 4 | -12*cc*CF
A E6 deriv c_D3 -a^3 d3F/dw3 | 5 | -240*cc*CF^2
A M1 d a F | 1 | 0
A M1 d a F | 2 | -2*cc*CF
A M1 d a F | 3 | 4*cc*CF^2
A M1 d a F | 4 | 16*cc*CF^3
A M1 d a F | 5 | 80*cc*CF^4
A M2 e a w | 1 | -cc
A M2 e a w | 2 | 4*cc*CF
A M2 e a w | 3 | 8*cc*CF^2
A M2 e a w | 4 | 32*cc*CF^3
A M2 e a w | 5 | 160*cc*CF^4
A M3 additive hm_2 a^2/w | 1 | 0
A M3 additive hm_2 a^2/w | 2 | -cc
A M3 additive hm_2 a^2/w | 3 | 4*cc*CF
A M3 additive hm_2 a^2/w | 4 | 8*cc*CF^2
A M3 additive hm_2 a^2/w | 5 | 32*cc*CF^3
A M3 additive hm_3 a^3/w^3 | 1 | 0
A M3 additive hm_3 a^3/w^3 | 2 | 0
A M3 additive hm_3 a^3/w^3 | 3 | -cc
A M3 additive hm_3 a^3/w^3 | 4 | 4*cc*CF
A M3 additive hm_3 a^3/w^3 | 5 | 8*cc*CF^2
A M4 dm_2 a^2 F/w^2 | 1 | 0
A M4 dm_2 a^2 F/w^2 | 2 | 0
A M4 dm_2 a^2 F/w^2 | 3 | -2*cc*CF
A M4 dm_2 a^2 F/w^2 | 4 | 4*cc*CF^2
A M4 dm_2 a^2 F/w^2 | 5 | 16*cc*CF^3
A M4 dm_3 a^3 F/w^4 | 1 | 0
A M4 dm_3 a^3 F/w^4 | 2 | 0
A M4 dm_3 a^3 F/w^4 | 3 | 0
A M4 dm_3 a^3 F/w^4 | 4 | -2*cc*CF
A M4 dm_3 a^3 F/w^4 | 5 | 4*cc*CF^2
B SU3 | E1 sigma a w F | 1 | 0
B SU3 | E1 sigma a w F | 2 | -8/3
B SU3 | E1 sigma a w F | 3 | -64/9
B SU3 | E1 sigma a w F | 4 | -1024/27
B SU3 | E1 sigma a w F | 5 | -20480/81
B SU3 | E2 sigma_p a F^2 | 1 | 0
B SU3 | E2 sigma_p a F^2 | 2 | 0
B SU3 | E2 sigma_p a F^2 | 3 | -64/9
B SU3 | E2 sigma_p a F^2 | 4 | -1024/27
B SU3 | E2 sigma_p a F^2 | 5 | -20480/81
B SU3 | E3 source q a^2 | 1 | 0
B SU3 | E3 source q a^2 | 2 | -1
B SU3 | E3 source q a^2 | 3 | 0
B SU3 | E3 source q a^2 | 4 | 0
B SU3 | E3 source q a^2 | 5 | 0
B SU3 | E4 g_2 a^2 F/w | 1 | 0
B SU3 | E4 g_2 a^2 F/w | 2 | 0
B SU3 | E4 g_2 a^2 F/w | 3 | -8/3
B SU3 | E4 g_2 a^2 F/w | 4 | -64/9
B SU3 | E4 g_2 a^2 F/w | 5 | -1024/27
B SU3 | E4 g_3 a^3 F/w^3 | 1 | 0
B SU3 | E4 g_3 a^3 F/w^3 | 2 | 0
B SU3 | E4 g_3 a^3 F/w^3 | 3 | 0
B SU3 | E4 g_3 a^3 F/w^3 | 4 | -8/3
B SU3 | E4 g_3 a^3 F/w^3 | 5 | -64/9
B SU3 | E6 kernel zeta2 a^2 Lt | 1 | 0
B SU3 | E6 kernel zeta2 a^2 Lt | 2 | 0
B SU3 | E6 kernel zeta2 a^2 Lt | 3 | -8/3
B SU3 | E6 kernel zeta2 a^2 Lt | 4 | -64/3
B SU3 | E6 kernel zeta2 a^2 Lt | 5 | -5120/27
B SU3 | E6 kernel zeta2 a^3 Lt^3 | 1 | 0
B SU3 | E6 kernel zeta2 a^3 Lt^3 | 2 | 0
B SU3 | E6 kernel zeta2 a^3 Lt^3 | 3 | 0
B SU3 | E6 kernel zeta2 a^3 Lt^3 | 4 | -16
B SU3 | E6 kernel zeta2 a^3 Lt^3 | 5 | -1280/3
B SO5 | E1 sigma a w F | 1 | 0
B SO5 | E1 sigma a w F | 2 | -2
B SO5 | E1 sigma a w F | 3 | -4
B SO5 | E1 sigma a w F | 4 | -16
B SO5 | E1 sigma a w F | 5 | -80
B SO5 | E2 sigma_p a F^2 | 1 | 0
B SO5 | E2 sigma_p a F^2 | 2 | 0
B SO5 | E2 sigma_p a F^2 | 3 | -4
B SO5 | E2 sigma_p a F^2 | 4 | -16
B SO5 | E2 sigma_p a F^2 | 5 | -80
B SO5 | E3 source q a^2 | 1 | 0
B SO5 | E3 source q a^2 | 2 | -1
B SO5 | E3 source q a^2 | 3 | 0
B SO5 | E3 source q a^2 | 4 | 0
B SO5 | E3 source q a^2 | 5 | 0
B SO5 | E4 g_2 a^2 F/w | 1 | 0
B SO5 | E4 g_2 a^2 F/w | 2 | 0
B SO5 | E4 g_2 a^2 F/w | 3 | -2
B SO5 | E4 g_2 a^2 F/w | 4 | -4
B SO5 | E4 g_2 a^2 F/w | 5 | -16
B SO5 | E4 g_3 a^3 F/w^3 | 1 | 0
B SO5 | E4 g_3 a^3 F/w^3 | 2 | 0
B SO5 | E4 g_3 a^3 F/w^3 | 3 | 0
B SO5 | E4 g_3 a^3 F/w^3 | 4 | -2
B SO5 | E4 g_3 a^3 F/w^3 | 5 | -4
B SO5 | E6 kernel zeta2 a^2 Lt | 1 | 0
B SO5 | E6 kernel zeta2 a^2 Lt | 2 | 0
B SO5 | E6 kernel zeta2 a^2 Lt | 3 | -2
B SO5 | E6 kernel zeta2 a^2 Lt | 4 | -12
B SO5 | E6 kernel zeta2 a^2 Lt | 5 | -80
B SO5 | E6 kernel zeta2 a^3 Lt^3 | 1 | 0
B SO5 | E6 kernel zeta2 a^3 Lt^3 | 2 | 0
B SO5 | E6 kernel zeta2 a^3 Lt^3 | 3 | 0
B SO5 | E6 kernel zeta2 a^3 Lt^3 | 4 | -12
B SO5 | E6 kernel zeta2 a^3 Lt^3 | 5 | -240
DONE


==> anc/numbers/deposit/R6/C9/groups_here_copy.json <==
{
 "SU2": {
  "name": "SU2",
  "NR": 2,
  "NA": 3,
  "TR": "1/2",
  "CF": "3/4",
  "CA": "2",
  "dFA": "5/8",
  "dAA": "20/3",
  "dFF": "5/128",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3": {
  "name": "SU3",
  "NR": 3,
  "NA": 8,
  "TR": "1/2",
  "CF": "4/3",
  "CA": "3",
  "dFA": "5/2",
  "dAA": "135/8",
  "dFF": "5/36",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "4/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "-1/6"
   }
  ],
  "Trc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU4": {
  "name": "SU4",
  "NR": 4,
  "NA": 15,
  "TR": "1/2",
  "CF": "15/8",
  "CA": "4",
  "dFA": "55/8",
  "dAA": "104/3",
  "dFF": "445/1024",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/8"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "-1/8"
   }
  ],
  "Trc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU5": {
  "name": "SU5",
  "NR": 5,
  "NA": 24,
  "TR": "1/2",
  "CF": "12/5",
  "CA": "5",
  "dFA": "31/2",
  "dAA": "1525/24",
  "dFF": "493/500",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "12/5"
   },
   {
    "C": "5",
    "dim": 24,
    "b": "-1/10"
   }
  ],
  "Trc": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU6": {
  "name": "SU6",
  "NR": 6,
  "NA": 35,
  "TR": "1/2",
  "CF": "35/12",
  "CA": "6",
  "dFA": "245/8",
  "dAA": "108",
  "dFF": "2135/1152",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/12"
   },
   {
    "C": "6",
    "dim": 35,
    "b": "-1/12"
   }
  ],
  "Trc": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO5": {
  "name": "SO5",
  "NR": 5,
  "NA": 10,
  "TR": "1/2",
  "CF": "1",
  "CA": "3/2",
  "dFA": "3/16",
  "dAA": "9/8",
  "dFF": "1/8",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "3/2",
    "dim": 10,
    "b": "1/4"
   },
   {
    "C": "5/2",
    "dim": 14,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO6": {
  "name": "SO6",
  "NR": 6,
  "NA": 15,
  "TR": "1/2",
  "CF": "5/4",
  "CA": "2",
  "dFA": "5/12",
  "dAA": "13/6",
  "dFF": "85/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "2",
    "dim": 15,
    "b": "1/4"
   },
   {
    "C": "3",
    "dim": 20,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO7": {
  "name": "SO7",
  "NR": 7,
  "NA": 21,
  "TR": "1/2",
  "CF": "3/2",
  "CA": "5/2",
  "dFA": "55/64",
  "dAA": "695/192",
  "dFF": "23/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "3/2"
   },
   {
    "C": "5/2",
    "dim": 21,
    "b": "1/4"
   },
   {
    "C": "7/2",
    "dim": 27,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO8": {
  "name": "SO8",
  "NR": 8,
  "NA": 28,
  "TR": "1/2",
  "CF": "7/4",
  "CA": "3",
  "dFA": "105/64",
  "dAA": "45/8",
  "dFF": "35/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 28,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 35,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO9": {
  "name": "SO9",
  "NR": 9,
  "NA": 36,
  "TR": "1/2",
  "CF": "2",
  "CA": "7/2",
  "dFA": "35/12",
  "dAA": "805/96",
  "dFF": "19/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "7/2",
    "dim": 36,
    "b": "1/4"
   },
   {
    "C": "9/2",
    "dim": 44,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SO10": {
  "name": "SO10",
  "NR": 10,
  "NA": 45,
  "TR": "1/2",
  "CF": "9/4",
  "CA": "4",
  "dFA": "39/8",
  "dAA": "73/6",
  "dFF": "141/128",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "9/4"
   },
   {
    "C": "4",
    "dim": 45,
    "b": "1/4"
   },
   {
    "C": "5",
    "dim": 54,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/10",
    "0",
    "-12/5"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "Sp4": {
  "name": "Sp4",
  "NR": 4,
  "NA": 10,
  "TR": "1/2",
  "CF": "5/4",
  "CA": "3",
  "dFA": "165/64",
  "dAA": "18",
  "dFF": "5/32",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/4"
   },
   {
    "C": "2",
    "dim": 5,
    "b": "1/4"
   },
   {
    "C": "3",
    "dim": 10,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "Sp6": {
  "name": "Sp6",
  "NR": 6,
  "NA": 21,
  "TR": "1/2",
  "CF": "7/4",
  "CA": "4",
  "dFA": "175/24",
  "dAA": "235/6",
  "dFF": "161/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "7/4"
   },
   {
    "C": "3",
    "dim": 14,
    "b": "1/4"
   },
   {
    "C": "4",
    "dim": 21,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "Sp8": {
  "name": "Sp8",
  "NR": 8,
  "NA": 36,
  "TR": "1/2",
  "CF": "9/4",
  "CA": "5",
  "dFA": "1065/64",
  "dAA": "1795/24",
  "dFF": "57/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "9/4"
   },
   {
    "C": "4",
    "dim": 27,
    "b": "1/4"
   },
   {
    "C": "5",
    "dim": 36,
    "b": "-1/4"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "G2": {
  "name": "G2",
  "NR": 7,
  "NA": 14,
  "TR": "1/2",
  "CF": "1",
  "CA": "2",
  "dFA": "5/12",
  "dAA": "25/12",
  "dFF": "1/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "1"
   },
   {
    "C": "1",
    "dim": 7,
    "b": "1/2"
   },
   {
    "C": "2",
    "dim": 14,
    "b": "0"
   },
   {
    "C": "7/3",
    "dim": 27,
    "b": "-1/6"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 2
 },
 "SU2_j1": {
  "name": "SU2_j1",
  "NR": 3,
  "NA": 3,
  "TR": "2",
  "CF": "2",
  "CA": "2",
  "dFA": "20/3",
  "dAA": "20/3",
  "dFF": "20/3",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "2"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "1"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "-1"
   }
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-4/3",
    "0",
    "-5/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j3/2": {
  "name": "SU2_j3/2",
  "NR": 4,
  "NA": 3,
  "TR": "5",
  "CF": "15/4",
  "CA": "2",
  "dFA": "205/8",
  "dAA": "20/3",
  "dFF": "8405/64",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "15/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "11/4"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "3/4"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "-9/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-15/2",
    "0",
    "0"
   ],
   [
    "-5/2",
    "0",
    "-4",
    "0"
   ],
   [
    "0",
    "-12/5",
    "0",
    "-21/10"
   ],
   [
    "0",
    "0",
    "-3/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j2": {
  "name": "SU2_j2",
  "NR": 5,
  "NA": 3,
  "TR": "10",
  "CF": "6",
  "CA": "2",
  "dFA": "68",
  "dAA": "20/3",
  "dFF": "1156",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "6"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "5"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "3"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "0"
   },
   {
    "C": "20",
    "dim": 9,
    "b": "-4"
   }
  ],
  "Trc": [
   [
    "0",
    "-12",
    "0",
    "0",
    "0"
   ],
   [
    "-4",
    "0",
    "-7",
    "0",
    "0"
   ],
   [
    "0",
    "-21/5",
    "0",
    "-24/5",
    "0"
   ],
   [
    "0",
    "0",
    "-24/7",
    "0",
    "-18/7"
   ],
   [
    "0",
    "0",
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU2_j5/2": {
  "name": "SU2_j5/2",
  "NR": 6,
  "NA": 3,
  "TR": "35/2",
  "CF": "35/4",
  "CA": "2",
  "dFA": "3535/24",
  "dAA": "20/3",
  "dFF": "2499245/384",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "35/4"
   },
   {
    "C": "2",
    "dim": 3,
    "b": "31/4"
   },
   {
    "C": "6",
    "dim": 5,
    "b": "23/4"
   },
   {
    "C": "12",
    "dim": 7,
    "b": "11/4"
   },
   {
    "C": "20",
    "dim": 9,
    "b": "-5/4"
   },
   {
    "C": "30",
    "dim": 11,
    "b": "-25/4"
   }
  ],
  "Trc": [
   [
    "0",
    "-35/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-35/6",
    "0",
    "-32/3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-32/5",
    "0",
    "-81/10",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-81/14",
    "0",
    "-40/7",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-40/9",
    "0",
    "-55/18"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-5/2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3_6": {
  "name": "SU3_6",
  "NR": 6,
  "NA": 8,
  "TR": "5/2",
  "CF": "10/3",
  "CA": "3",
  "dFA": "85/4",
  "dAA": "135/8",
  "dFF": "1445/72",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "10/3"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "11/6"
   },
   {
    "C": "8",
    "dim": 27,
    "b": "-2/3"
   }
  ],
  "Trc": [
   [
    "0",
    "-20/3",
    "0"
   ],
   [
    "-5/6",
    "-49/30",
    "-27/10"
   ],
   [
    "0",
    "-4/5",
    "-28/15"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU3_10": {
  "name": "SU3_10",
  "NR": 10,
  "NA": 8,
  "TR": "15/2",
  "CF": "6",
  "CA": "3",
  "dFA": "297/4",
  "dAA": "135/8",
  "dFF": "3267/8",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "6"
   },
   {
    "C": "3",
    "dim": 8,
    "b": "9/2"
   },
   {
    "C": "8",
    "dim": 27,
    "b": "2"
   },
   {
    "C": "15",
    "dim": 64,
    "b": "-3/2"
   }
  ],
  "Trc": [
   [
    "0",
    "-12",
    "0",
    "0"
   ],
   [
    "-3/2",
    "-27/10",
    "-63/10",
    "0"
   ],
   [
    "0",
    "-28/15",
    "-108/35",
    "-64/21"
   ],
   [
    "0",
    "0",
    "-9/7",
    "-45/14"
   ]
  ],
  "iS": 0,
  "iA": 1
 },
 "SU4_6": {
  "name": "SU4_6",
  "NR": 6,
  "NA": 15,
  "TR": "1",
  "CF": "5/2",
  "CA": "4",
  "dFA": "20/3",
  "dAA": "104/3",
  "dFF": "85/24",
  "chans": [
   {
    "C": "0",
    "dim": 1,
    "b": "5/2"
   },
   {
    "C": "4",
    "dim": 15,
    "b": "1/2"
   },
   {
    "C": "6",
    "dim": 20,
    "b": "-1/2"
   }
  ],
  "Trc": [
   [
    "0",
    "-5",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-8/3"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "iS": 0,
  "iA": 1
 }
}

==> anc/numbers/deposit/R6/C9/h2_iree_indep_copy.py <==
"""
h2_iree_indep.py  (hostile check of strand MATCHING; SymPy only, written without reading m2/m5/m5b code paths)

Amplitudes of the paper's equations (paper.tex eq. (system), (psiminus), (psiplus), (phases), App. app:sign)
through order a^4 (three loops) in SU(N), with every internal constant free, and comparison with the
DATA strand's Wolfram table ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt (not the MATCHING strand's
own expansion).

Equations (order by order in a), R = 1 (singlet), A (adjoint), tau = +-:
  w F_R^tau = 2 b_R (1 + a beta_Rtau + a^2 beta2_Rtau)
            + 2 C_R (1 + a s_R) [dF/dw + phi^tau F]
            + (1 + ell_Rtau pi^2 w^2)(1 + a kP_Rtau) (F_R^tau)^2
            + 2 kappa lam_tau psi^tau (1 + a q_Rtau) sum_R' [T_rc]_{RR'} F_R'^{-tau}
  lam_+ = lam (a bookkeeping scale of psi^+, physical value 1), lam_- = 1.
Amplitude (region s_r > 0, Delta = -i pi):  A_R^+ = Res e^{w Lt} cos(pi w/2) F_R^+,
  A_R^- = Delta * Res e^{w Lt} [sin(pi w/2)/pi] F_R^-   (= Res e^{w Lt} sinh(w Delta/2) F_R^-).
Normalization: channel R divided by its Born 2 b_R; loop order L = n - 1 for order a^n.
pi^2 -> 6 zeta2 throughout (all pi's in these series come squared).
"""
import sympy as sp, re, json, itertools, time

t0 = time.time()
N = sp.symbols('N', positive=True)
Lt, z2, D = sp.symbols('Lt zeta2 Delta')
kap, lam = sp.symbols('kappa lam')
CF = (N**2 - 1) / (2 * N); CA = N
b = {'1': CF, 'A': sp.Rational(-1, 2) / N}
Cc = {'1': 0, 'A': CA}
T = {('1', '1'): 0, ('1', 'A'): -N + 1 / N, ('A', '1'): -1 / N, ('A', 'A'): -N / 2 + 2 / N}   # h1_color_explicit.py
CH = ('1', 'A'); SG = ('+', '-')
flip = {'+': '-', '-': '+'}
LO, HI = -12, 8
PI2 = 6 * z2

# constants
cst = {}
def C(name):
    if name not in cst:
        cst[name] = sp.Symbol(name)
    return cst[name]

def trunc(d):
    return {k: sp.expand(v) for k, v in d.items() if LO <= k <= HI and sp.expand(v) != 0}
def add(*ds):
    out = {}
    for d in ds:
        for k, v in d.items():
            out[k] = out.get(k, 0) + v
    return trunc(out)
def scal(s, d):
    return trunc({k: s * v for k, v in d.items()})
def mul(A_, B_):
    out = {}
    for i, u in A_.items():
        for j, v in B_.items():
            if LO <= i + j <= HI:
                out[i + j] = out.get(i + j, 0) + u * v
    return trunc(out)
def deriv(d):
    return trunc({k - 1: k * v for k, v in d.items() if k != 0})
def shift(d, s):          # multiply by w^s
    return trunc({k + s: v for k, v in d.items()})

w = sp.Symbol('w')
def ser(expr, n=HI + 4):
    s = sp.series(expr, w, 0, n).removeO()
    s = sp.expand(s)
    d = {}
    for k in range(LO, n):
        c = s.coeff(w, k)
        if c != 0:
            d[k] = sp.expand(c.subs(sp.pi**2, PI2).subs(sp.pi**4, PI2**2).subs(sp.pi**6, PI2**3).subs(sp.pi**8, PI2**4).subs(sp.pi**10, PI2**5))
    return trunc(d)

pt = ser(sp.pi * sp.tan(sp.pi * w / 2))
pc = ser(sp.pi * sp.cot(sp.pi * w / 2))
phi = {'+': scal(sp.Rational(-1, 2), pt), '-': scal(sp.Rational(1, 2), pc)}
psi = {'+': scal(-1, pt), '-': pc}
for k, v in list(phi['+'].items()) + list(psi['+'].items()):
    assert not v.has(sp.pi)

def solve(order=4, lam_val=lam, kap_val=kap):
    F = {1: {(R, s): {-1: 2 * b[R]} for R in CH for s in SG}}
    for n in range(2, order + 1):
        F[n] = {}
        for R in CH:
            for s in SG:
                rhs = {}
                if n == 2:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta_{R}{s}')})
                if n == 3:
                    rhs = add(rhs, {0: 2 * b[R] * C(f'beta2_{R}{s}')})
                if Cc[R] != 0:
                    rhs = add(rhs, scal(2 * Cc[R], add(deriv(F[n - 1][(R, s)]), mul(phi[s], F[n - 1][(R, s)]))))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * Cc[R] * C(f's_{R}'), add(deriv(F[n - 2][(R, s)]), mul(phi[s], F[n - 2][(R, s)]))))
                wt = {0: 1, 2: C(f'ell_{R}{s}') * PI2}
                sq = {}
                for j in range(1, n):
                    sq = add(sq, mul(F[j][(R, s)], F[n - j][(R, s)]))
                if n >= 3:
                    for j in range(1, n - 1):
                        sq = add(sq, scal(C(f'kP_{R}{s}'), mul(F[j][(R, s)], F[n - 1 - j][(R, s)])))
                rhs = add(rhs, mul(wt, sq))
                lamt = lam_val if s == '+' else 1
                for Rp in CH:
                    if T[(R, Rp)] == 0:
                        continue
                    rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)], mul(psi[s], F[n - 1][(Rp, flip[s])])))
                    if n >= 3:
                        rhs = add(rhs, scal(2 * kap_val * lamt * T[(R, Rp)] * C(f'q_{R}{s}'), mul(psi[s], F[n - 2][(Rp, flip[s])])))
                F[n][(R, s)] = shift(rhs, -1)
    return F

# kernels for the residue
ec = ser(sp.exp(w * Lt) * sp.cos(sp.pi * w / 2), 16)
es = ser(sp.exp(w * Lt) * sp.sin(sp.pi * w / 2) / sp.pi, 16)
def residue(Fd, kern):
    return sp.expand(sum(v * kern.get(-1 - k, 0) for k, v in Fd.items() if k <= -1))

def amplitudes(F):
    A = {}
    for n in F:
        for R in CH:
            Ap = residue(F[n][(R, '+')], ec) / (2 * b[R])
            Am = residue(F[n][(R, '-')], es) / (2 * b[R])     # coefficient of Delta
            A[(n - 1, R)] = (sp.expand(Ap), sp.expand(Am))
    return A

# ---------------------------------------------------------------- data (Wolfram DATA strand table)
Nc, Nf = sp.symbols('Nc Nf')
data = {}
for line in open('PROJECT/ma_a/amp_test/data/table_signature_Ltilde_mu2_t.txt'):
    if line.startswith('#'):
        continue
    parts = [p.strip() for p in line.split('|')]
    m = re.match(r'sig([+-]) (singlet|adjoint) L=(\d)', parts[0])
    if not m:
        continue
    sgn, ch, Lp = m.group(1), m.group(2), int(m.group(3))
    pw = int(parts[1].replace('Ltil^', ''))
    basis = parts[2]
    val = sp.sympify(parts[3].replace('^', '**'), locals={'Nc': Nc, 'Nf': Nf})
    data[(sgn, ch, Lp, pw, basis)] = sp.expand(val.subs(Nc, N))
tree = {'1': data[('+', 'singlet', 0, 0, '1')], 'A': data[('+', 'adjoint', 0, 0, '1')]}
assert sp.simplify(tree['1'] + 2 * CF) == 0 and sp.simplify(tree['A'] + 2 * b['A']) == 0
def dget(sgn, R, Lp, pw, basis='1'):
    ch = 'singlet' if R == '1' else 'adjoint'
    v = data.get((sgn, ch, Lp, pw, basis), 0) / tree[R]
    if sgn == '-':
        v = -v          # H^- = i pi sum d_m Lt^m, and i pi = -Delta in region I
    return sp.simplify(v)

def decomp(expr, L):
    """unique decomposition of an SU(N) expression, homogeneous of degree L, into C_A^{L-j} C_F^j"""
    cs = sp.symbols(f'c0:{L+1}')
    ans = sum(cs[j] * CA**(L - j) * CF**j for j in range(L + 1))
    eqs = sp.Poly(sp.expand(sp.simplify((ans - expr) * (2 * N)**L * N**L)), N).all_coeffs()
    sol = sp.solve(eqs, cs, dict=True)
    assert len(sol) == 1, "not a homogeneous polynomial in C_A, C_F"
    return [sp.nsimplify(sol[0][c]) for c in cs]

if __name__ == '__main__':
    out = {}
    F = solve()
    A = amplitudes(F)
    zero = {s: 0 for s in cst}
    print("=== 1. LL (even Lt^{2L}, odd Delta Lt^{2L-1}) against the Wolfram DATA table; kappa = +1 and -1")
    for Lp in (1, 2, 3):
        for R in CH:
            ep = sp.expand(A[(Lp, R)][0].subs(zero)).coeff(Lt, 2 * Lp)
            om = sp.expand(A[(Lp, R)][1].subs(zero)).coeff(Lt, 2 * Lp - 1)
            de, do = dget('+', R, Lp, 2 * Lp), dget('-', R, Lp, 2 * Lp - 1)
            r = [sp.simplify(ep.subs(kap, k) - de) for k in (1, -1)] + [sp.simplify(om.subs(kap, k) - do) for k in (1, -1)]
            print(f"  L={Lp} R={R}: even diff (k=+1,-1) = {r[0]}, {r[1]} ; odd diff (k=+1,-1) = {r[2]}, {r[3]}")
    print("\n=== 2. zeta2 Lt^{2L-2}, positive-signature singlet, decomposition (C_A^L, ..., C_F^L)")
    for Lp in (2, 3):
        dz = dget('+', '1', Lp, 2 * Lp - 2, 'z2')
        print(f"  L={Lp} data (Wolfram table): {decomp(dz, Lp)}")
        pred = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2).coeff(z2, 1)
        for kv in (1, -1):
            p0 = sp.expand(pred.subs(zero).subs(kap, kv))
            dd = decomp(sp.expand(p0), Lp)
            print(f"  L={Lp} equations, kappa={kv:+d}, all constants 0: {[sp.factor(c) for c in dd]}")
        # which constants enter the FULL Lt^{2L-2} coefficient (all zeta2 orders) at N = 1 (C_F = 0)
        full = sp.expand(A[(Lp, '1')][0]).coeff(Lt, 2 * Lp - 2)
        full1 = sp.expand(sp.cancel(sp.together(full.subs(kap, 1))))
        atN1 = sp.expand(sp.cancel(full1.subs(N, 1)))
        used = sorted([s for s in cst if full1.has(cst[s])])
        surv = sorted([s for s in cst if atN1.has(cst[s])])
        print(f"     constants in the full singlet(+) Lt^{2*Lp-2} coefficient: {used}")
        print(f"     constants surviving at N=1 (C_F = 0): {surv}")
        print(f"     value at N=1 (kappa=+1): {sp.factor(atN1)}  [zeta2 part = C_A^L coefficient times zeta2]")
        out[f'L{Lp}_atN1'] = str(atN1)
    json.dump(out, open('h2_iree_indep.json', 'w'), indent=1)
    print(f"\ntime {time.time()-t0:.1f}s")


==> anc/numbers/deposit/R6/C9/vg_fulltrig_copy.py <==
"""Own solver of eq. (7) of paper.tex (draft v3) with the FULL tangent and cotangent kept.

Exact perturbative solution in a.  Each coefficient F^(n)(omega) is a rational function of
  w = omega,  t = pi tan(pi w/2),  P = pi,
and the derivative acts as  d/dw = partial_w + (P^2 + t^2)/2 partial_t,  since dt/dw = (pi^2 + t^2)/2.
Factors:  phi^+ = -t/2,  phi^- = (pi/2) cot = P^2/(2t),  psi^+ = -t,  psi^- = pi cot = P^2/t.
Quark-pair weight 1 + l_s P^2 w^2;  map P^+ = (1 + c_+ P^2 w^2) F_1^+;  S = P^+(P^+ - w) + 2 a C_F.
Tags (lam_*) multiply the individual terms of the negative-signature adjoint equation so that the parts
of S at order a^3 can be separated (they are set to 1 otherwise).
"""
import sympy as sp

w, t, P, eps = sp.symbols('w t P epsilon')


def D(expr):
    return sp.diff(expr, w) + (P**2 + t**2) / 2 * sp.diff(expr, t)


def simp(e):
    return sp.cancel(sp.together(e))


def solve_full(G, nmax, kappa=1, lp=0, lm=0, cp=0, tags=None):
    nch = len(G.chans)
    phi = {+1: -t / 2, -1: P**2 / (2 * t)}
    psi = {+1: -t, -1: P**2 / t}
    ell = {+1: lp, -1: lm}
    tg = dict(born=1, deriv=1, phi=1, pair=1, psi=1)
    if tags:
        tg.update(tags)
    F = {(R, s): [None] * (nmax + 1) for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                isAm = (R == 1 and s == -1)
                T_ = (lambda k: tg[k]) if isAm else (lambda k: 1)
                if n == 1:
                    rhs = 2 * G.b[R] * T_('born')
                else:
                    prev = F[(R, s)][n - 1]
                    rhs = 2 * G.cas[R] * (T_('deriv') * D(prev) + T_('phi') * phi[s] * prev)
                    qq = sum(F[(R, s)][k] * F[(R, s)][n - k] for k in range(1, n))
                    rhs += T_('pair') * (1 + ell[s] * P**2 * w**2) * qq
                    mix = sum(G.T[R, Rp] * F[(Rp, -s)][n - 1] for Rp in range(nch) if G.T[R, Rp] != 0)
                    rhs += T_('psi') * 2 * kappa * psi[s] * mix
                F[(R, s)][n] = simp(rhs / w)
    Fp = F[(0, +1)]
    Pp = [None] + [(1 + cp * P**2 * w**2) * Fp[n] for n in range(1, nmax + 1)]
    S = [None]
    for n in range(1, nmax + 1):
        acc = -w * Pp[n] + sum(Pp[k] * Pp[n - k] for k in range(1, n))
        if n == 1:
            acc += 2 * G.CF
        S.append(simp(acc))
    return F, S


def tan_series(x, P, order):
    """P*tan(P*x/2) as a polynomial in x through x^order (odd powers)."""
    return sp.series(P * sp.tan(P * x / 2), x, 0, order + 1).removeO()


def laurent_at(expr, w0, nterms, torder=15):
    """Laurent expansion of expr(w, t) at w = w0 (w0 even integer, where t vanishes), in eps = w - w0.
    Uses t = P tan(P eps / 2), valid since tan has period pi."""
    ts = tan_series(eps, P, torder)
    e = expr.subs({w: w0 + eps, t: ts})
    return sp.series(e, eps, 0, nterms)


==> anc/numbers/deposit/R6/C9/vg_groups_copy.py <==
"""Group data for the partial-wave system of eq. (7) of paper.tex (draft v3).

Channels R of the product of the quark representation and its conjugate, with dimension, Casimir C_R,
Born weight b_R = C_F - C_R/2 (same in both signatures), and the matrix [T_{r-c}]_{RR'}.

For three-channel cases (SO(N) vector, Sp(N) defining) the matrix is obtained from the relations of
App. A of the draft:  row sums  sum_R' T_RR' = -C_F - b_R,  Born row  sum_R' T_RR' b_R' = (C_F-2 b_A) b_R - b_R^2,
singlet row with only the adjoint entry, and the symmetry dim(R) T_RR' = dim(R') T_R'R.
The Born-row relation of the third row is NOT used to build the matrix; it is checked afterwards.

Casimirs are normalized with Tr(t^a t^b) = delta^{ab}/2 in the quark representation.  The Sp(N) and SO(N)
Casimirs follow from (lambda, lambda + 2 rho) with the normalization fixed by C_F = N_A/(2 N_R).
"""
import sympy as sp


class Group:
    def __init__(self, name, chans, dims, cas, CF, CA, T, quartic=None, dAA=None):
        self.name = name
        self.chans = chans          # list of labels, chans[0] = '1', chans[1] = 'A'
        self.dims = dims
        self.cas = cas              # Casimirs C_R
        self.CF = CF
        self.CA = CA
        self.b = [sp.nsimplify(CF - c / 2) for c in cas]
        self.T = T                  # sympy Matrix, T[R, R']
        self.quartic = quartic      # d_F^{abcd} d_A^{abcd} / N_R (only where known)
        self.dAA = dAA              # d_A^{abcd} d_A^{abcd} / N_A (only where known)

    def check_relations(self):
        """Return list of residuals of all App. A relations (should all be zero)."""
        res = []
        n = len(self.chans)
        bA = self.b[1]
        for R in range(n):
            rs = sum(self.T[R, Rp] for Rp in range(n))
            res.append(sp.simplify(rs - (-self.CF - self.b[R])))
            rb = sum(self.T[R, Rp] * self.b[Rp] for Rp in range(n))
            res.append(sp.simplify(rb - ((self.CF - 2 * bA) * self.b[R] - self.b[R] ** 2)))
            for Rp in range(n):
                res.append(sp.simplify(self.dims[R] * self.T[R, Rp] - self.dims[Rp] * self.T[Rp, R]))
        # singlet row: only adjoint entry
        for Rp in range(n):
            if Rp != 1:
                res.append(sp.simplify(self.T[0, Rp]))
        res.append(sp.simplify(self.T[0, 1] + 2 * self.CF))
        return res


def su_n(N):
    N = sp.sympify(N)
    CF = (N**2 - 1) / (2 * N)
    CA = N
    T = sp.Matrix([[0, -(N**2 - 1) / N], [-1 / N, 2 / N - N / 2]])  # eq. (9) of the draft
    quartic = (N**2 - 1) * (N**2 + 6) / 48
    dAA = N**2 * (N**2 + 36) / 24
    return Group(f"SU({N})", ['1', 'A'], [1, N**2 - 1], [0, CA], CF, CA, T, quartic, dAA)


def three_channel(name, dims, cas, CF, quartic=None, dAA=None):
    """Channels ordered (1, A, X).  Build T from the relations; the X Born row is a check."""
    dims = [sp.nsimplify(d) for d in dims]
    cas = [sp.nsimplify(c) for c in cas]
    CF = sp.nsimplify(CF)
    b = [CF - c / 2 for c in cas]
    tAA, tAX = sp.symbols('tAA tAX')
    tA1 = -2 * CF * dims[0] / dims[1]
    eqs = [sp.Eq(tA1 + tAA + tAX, -CF - b[1]),
           sp.Eq(tA1 * b[0] + tAA * b[1] + tAX * b[2], (CF - 2 * b[1]) * b[1] - b[1] ** 2)]
    sol = sp.solve(eqs, [tAA, tAX], dict=True)[0]
    TAA, TAX = sol[tAA], sol[tAX]
    TXA = dims[1] * TAX / dims[2]
    TXX = -CF - b[2] - TXA
    T = sp.Matrix([[0, -2 * CF, 0], [tA1, TAA, TAX], [0, TXA, TXX]])
    return Group(name, ['1', 'A', 'X'], dims, cas, CF, cas[1], T, quartic, dAA)


def so_n(N, quartic=None, dAA=None):
    N = sp.Integer(N)
    CF = (N - 1) / 4
    CA = (N - 2) / 2
    CS = N / 2
    return three_channel(f"SO({N})", [1, N * (N - 1) / 2, (N - 1) * (N + 2) / 2], [0, CA, CS], CF, quartic, dAA)


def sp_n(N, quartic=None, dAA=None):
    N = sp.Integer(N)
    r = N / 2
    CF = (2 * r + 1) / 4
    CA = r + 1
    CAS = r
    return three_channel(f"Sp({N})", [1, N * (N + 1) / 2, N * (N - 1) / 2 - 1], [0, CA, CAS], CF, quartic, dAA)


def catalogue():
    """Groups used for checks and fits; quartic invariants only where tabulated (math-tools.md sect. 4)."""
    gs = []
    gs.append(so_n(5, sp.Rational(3, 16), sp.Rational(9, 8)))
    gs.append(so_n(7, sp.Rational(55, 64), sp.Rational(695, 192)))
    gs.append(sp_n(4, sp.Rational(165, 64), sp.Integer(18)))
    for N in [6, 8, 9, 10, 11, 12]:
        gs.append(so_n(N))
    for N in [6, 8, 10, 12]:
        gs.append(sp_n(N))
    return gs


==> anc/numbers/deposit/R6/C9_check/c9_pari.err <==
[0;31m  ***   Warning: new stack size = 512000000 (488.281 Mbytes).[0m
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m


==> anc/numbers/deposit/R6/C9_check/c9_pari.gp <==
\\ C9 check, second engine (PARI/GP): series solution of eq. (system) of paper.tex with
\\ a new crossing-odd kernel (f3) or color-identity terms in the (1,+) equation (f4).
\\ x stands for omega (series variable, highest priority); z = Pi^2 = 6 zeta_2; c, e = coefficients.
\\ Written independently of c9_sympy.py: GP's own t_SER precision tracking, own group tables.
default(parisize, 512*10^6);
default(parisizemax, 2*10^9);
KT = 16;
NN = 2*KT + 6;
\\ even Taylor coefficients of g(t) at t^(2k)
gco(G, k) = polcoef(G, 2*k, t);
Gtan = tan(t + O(t^NN))/t;
Gcot = t*cos(t + O(t^NN))/sin(t + O(t^NN));
Ginvsin = t/sin(t + O(t^NN));
Gsec = 1/cos(t + O(t^NN));
\\ pi*tan(pi x/2) = (z x/2) sum gtan_k (z x^2/4)^k
ptan = sum(k=0, KT, gco(Gtan,k)*(z/4)^k*(z/2)*x^(2*k+1)) + O(x^(2*KT+3));
\\ pi*cot(pi x/2) = (2/x) sum gcot_k (z x^2/4)^k
pcot = sum(k=0, KT, 2*gco(Gcot,k)*(z/4)^k*x^(2*k-1)) + O(x^(2*KT+1));
pinvsin = sum(k=0, KT, 2*gco(Ginvsin,k)*(z/4)^k*x^(2*k-1)) + O(x^(2*KT+1));
cosS = sum(k=0, KT, (-1)^k/(2*k)!*(z/4)^k*x^(2*k)) + O(x^(2*KT+2));
psin = sum(k=0, KT, (-1)^k/(2*k+1)!*(z/4)^k*(z/2)*x^(2*k+1)) + O(x^(2*KT+3));
secS = sum(k=0, KT, gco(Gsec,k)*(z/4)^k*x^(2*k)) + O(x^(2*KT+2));
phiv = [-ptan/2, pcot/2];   \\ index 1: +, 2: -
psiv = [-ptan, pcot];

Dm(F, m) = for(i=1, m, F = -deriv(F, x)); F;

\\ projection of the new kernel into signature sg (1: +, 2: -)
Mop(var, sg, F, m) =
{
  if(var == "A", return(if(sg == 2, pinvsin*Dm(cosS*F, m), -secS*Dm(psin*F, m))));
  if(var == "B", return(if(sg == 2, Dm(pcot*F, m), -Dm(ptan*F, m))));
  if(var == "C", return(if(sg == 2, pcot*Dm(F, m), -ptan*Dm(F, m))));
  if(var == "D", return(if(sg == 2, pcot*Dm(F, m), -Dm(ptan*F, m))));
  error("variant");
}

\\ group: [name, CF, CA, CR, b, T]
grpSU3 = ["SU(3)", 4/3, 3, [0, 3], [4/3, -1/6], [0, -8/3; -1/3, -5/6]];
grpSO5 = ["SO(5)", 1, 3/2, [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0]];
grpSUN = ["SU(N)", (N^2-1)/(2*N), N, [0, N], [(N^2-1)/(2*N), (N^2-1)/(2*N) - N/2], [0, -(N^2-1)/N; -1/N, 2/N - N/2]];

\\ solve: kern = 0 or [p, m, var, G (matrix, includes coefficient), route]; extra = 0 or closure (n, f) -> term
\\ f[s][R][n], s = 1 (+), 2 (-)
solvesys(grp, Nmax, KC, kern, extra) =
{
  my(CF = grp[2], CR = grp[4], b = grp[5], T = grp[6], nch = #grp[4], f, rhs, src, P, S, s, sg, ok);
  f = vector(2, s, vector(nch, R, vector(Nmax, n, 0)));
  for(n = 1, Nmax,
    for(s = 1, 2,
      for(R = 1, nch,
        rhs = 0;
        if(n == 1, rhs = 2*b[R]);
        if(n >= 2,
          my(fp = f[s][R][n-1], quad = 0, mix = 0);
          if(CR[R] != 0, rhs += 2*CR[R]*(deriv(fp, x) + phiv[s]*fp));
          for(k = 1, n-1, quad += f[s][R][k]*f[s][R][n-k]);
          rhs += quad;
          for(Rp = 1, nch, if(T[R,Rp] != 0, mix += T[R,Rp]*f[3-s][Rp][n-1]));
          rhs += 2*psiv[s]*mix;
        );
        if(kern != 0,
          my(p = kern[1], m = kern[2], var = kern[3], G = kern[4], route = kern[5]);
          ok = (route == "both") || (route == "minus" && s == 2) || (route == "plus" && s == 1);
          if(n - p >= 1 && ok,
            src = 0;
            for(Rp = 1, nch, if(G[R,Rp] != 0, src += G[R,Rp]*f[3-s][Rp][n-p]));
            if(src != 0, rhs += Mop(var, s, src, m));
          );
        );
        if(extra != 0 && s == 1 && R == 1, rhs += extra(n, f));
        f[s][R][n] = rhs/x + O(x^(1 - 2*n + KC));
      )
    )
  );
  P = vector(Nmax, n, f[1][1][n]);
  S = vector(Nmax, n, -x*P[n] + sum(k = 1, n-1, P[k]*P[n-k]) + if(n == 1, 2*CF, 0));
  [f, S];
}

\\ c-dependent part of a coefficient
cdep(v) = v - subst(v, c, 0);
\\ coefficient with a precision check
cf(ser, k) = { if(type(ser) == "t_SER" && k >= serprec(ser, x), error("precision")); polcoef(ser, k, x); }

\\ list of [r, cdep coefficient] for r <= rmax relative to LLpow
crow(ser, LLpow, rmax) =
{
  my(v0 = valuation(ser, x), L = List(), d);
  if(type(ser) != "t_SER", v0 = min(v0, LLpow - 40));
  for(pw = min(v0, LLpow), LLpow + rmax, d = cdep(cf(ser, pw)); if(d != 0, listput(L, [pw - LLpow, d])));
  Vec(L);
}

firstn(rows, cond) = { for(n = 1, #rows, for(j = 1, #rows[n], if(cond(n, rows[n][j][1]), return(n)))); 0; }
findr(row, r) = { for(j = 1, #row, if(row[j][1] == r, return(row[j][2]))); 0; }

summ(grp, kern, Nmax, KC) =
{
  my(res = solvesys(grp, Nmax, KC, kern, 0), f = res[1], S = res[2], Pr, Sr, o = Map(), nn, v);
  Pr = vector(Nmax, n, crow(f[2][1][n], 1 - 2*n, 2));
  Sr = vector(Nmax, n, crow(S[n], 2 - 2*n, 2));
  mapput(o, "Pm_superLL", firstn(Pr, (n, r) -> r < 0));
  mapput(o, "Pm_LL", firstn(Pr, (n, r) -> r == 0));
  mapput(o, "Pm_NLL", firstn(Pr, (n, r) -> r == 1));
  mapput(o, "Pm_NNLL", firstn(Pr, (n, r) -> r == 2));
  mapput(o, "S_super", firstn(Sr, (n, r) -> r < 0));
  mapput(o, "S_LL", firstn(Sr, (n, r) -> r == 0));
  mapput(o, "S_NLL", firstn(Sr, (n, r) -> r == 1));
  mapput(o, "S_NNLL_any", firstn(Sr, (n, r) -> r == 2));
  mapput(o, "S_NNLL_pole", firstn(Sr, (n, r) -> r == 2 && n >= 3));
  nn = 0; for(n = 3, Nmax, if(nn == 0 && polcoef(findr(Sr[n], 2), 1, z) != 0, nn = n)); mapput(o, "S_NNLL_pole_z1", nn);
  nn = mapget(o, "Pm_LL"); if(nn, mapput(o, "Pm_LL_value_c1", polcoef(findr(Pr[nn], 0), 1, c)));
  nn = mapget(o, "S_NNLL_pole"); if(nn, mapput(o, "S_pole_value_c1", polcoef(findr(Sr[nn], 2), 1, c)));
  o;
}

fields = ["Pm_superLL", "Pm_LL", "Pm_NLL", "Pm_NNLL", "S_super", "S_LL", "S_NLL", "S_NNLL_any", "S_NNLL_pole", "S_NNLL_pole_z1", "Pm_LL_value_c1", "S_pole_value_c1"];
emit(key, o) = { for(i = 1, #fields, my(v); if(mapisdefined(o, fields[i], &v), print("F3 ", key, " ", fields[i], " ", v))); }

\\ ---------------- baseline ----------------
{
  foreach([grpSU3, grpSO5], g,
    my(r = solvesys(g, 6, 8, 0, 0), S = r[2], f = r[1]);
    print("BASE ", g[1], " S_n (coef of a^n w^(4-2n)), n=1..6: ", vector(6, n, polcoef(S[n], 4 - 2*n, x)));
    print("BASE ", g[1], " LL and NLL of S zero: ", vector(6, n, [polcoef(S[n], 2 - 2*n, x), polcoef(S[n], 3 - 2*n, x)]));
    print("BASE ", g[1], " F1- LL n=1..5: ", vector(5, n, polcoef(f[2][1][n], 1 - 2*n, x)));
  );
}

\\ ---------------- f3 scan ----------------
pms = [[1,0],[1,1],[1,2],[2,0],[2,1],[2,2],[3,0],[3,1],[3,2],[3,4],[4,6]];
genG(nch) = if(nch == 2, [1, 2; 5, 7], [1, 2, 3; 5, 7, 11; 13, 17, 19]);
{
  foreach([grpSU3, grpSO5], g,
    my(nch = #g[4]);
    foreach(["Trc", "generic"], cname,
      my(G = if(cname == "Trc", c*g[6], c*genG(nch)));
      foreach(["A", "B", "C", "D"], var,
        foreach(["both", "minus", "plus"], route,
          if(var != "A" && var != "C" && route != "both", next);
          foreach(pms, pm,
            my(p = pm[1], m = pm[2], Nmax, delta, KC, key, o);
            Nmax = if(p == 1 && m >= 1, 6, 7);
            delta = 2*p - 2 - m;
            KC = 6 + (Nmax + 1)*max(0, -delta) + 2;
            key = Str(g[1], "|", cname, "|", var, "|", route, "|p=", p, ",m=", m);
            o = summ(g, [p, m, var, G, route], Nmax, KC);
            emit(key, o);
          )
        )
      )
    )
  );
}

\\ ---------------- f3, color structures with (G b)_1 = 0 ----------------
{
  foreach([grpSU3, grpSO5], g,
    my(nch = #g[4], CR = g[4], CA = g[3], T = g[6], b = g[5], Gz, Gt, Gb);
    Gz = matrix(nch, nch, i, j, (CR[i] + CR[j] - CA)*T[i,j]);
    Gt = matrix(nch, nch, i, j, CR[i]*T[i,j]);
    Gb = matrix(nch, nch, i, j, if(i > 1, 1, if(j == 1, 1, if(j == 2, -b[1]/b[2], 0))));
    print("SROW ", g[1], " (Gb)_1 for the three structures: ", [(Gz*b~)[1], (Gt*b~)[1], (Gb*b~)[1]]);
    foreach([["{Trc,Tt2}-CA*Trc", Gz], ["Tt2*Trc", Gt], ["(Gb)_1=0", Gb]], cg,
      foreach(["A", "B", "C", "D"], var,
        foreach([[1,0],[2,2],[3,4],[4,6],[2,0],[2,1],[3,2]], pm,
          my(key = Str(g[1], "|", cg[1], "|", var, "|p=", pm[1], ",m=", pm[2]));
          emit(Str("SROW:", key), summ(g, [pm[1], pm[2], var, c*cg[2], "both"], 7, 10));
        )
      )
    )
  );
}

\\ ---------------- f4 ----------------
{
  foreach([grpSUN, grpSU3, grpSO5], g,
    my(CF = g[2], CA = g[3], base, terms, names);
    base = solvesys(g, 6, 8, 0, 0)[2];
    names = ["sigma*a*w*F1+", "sigma'*a*(F1+)^2", "zeta2*q*a^2", "zeta2*c*(CA-2CF)*CA*a^2*F1+/w"];
    terms = [ (n, f) -> if(n >= 2, e*x*f[1][1][n-1], 0),
              (n, f) -> e*sum(k = 1, n-2, f[1][1][k]*f[1][1][n-1-k]),
              (n, f) -> if(n == 2, e*z/6, 0),
              (n, f) -> if(n >= 3, e*(z/6)*(CA - 2*CF)*CA*f[1][1][n-2]/x, 0) ];
    for(i = 1, 4,
      my(S1 = solvesys(g, 6, 8, 0, terms[i])[2], d, lnl);
      for(n = 1, 5,
        d = polcoef(S1[n], 4 - 2*n, x) - polcoef(base[n], 4 - 2*n, x);
        lnl = [polcoef(S1[n], 2 - 2*n, x) - polcoef(base[n], 2 - 2*n, x), polcoef(S1[n], 3 - 2*n, x) - polcoef(base[n], 3 - 2*n, x)];
        if(lnl != [0, 0], error("LL/NLL of S changed"));
        if(polcoef(d, 2, e) != 0, error("nonlinear"));
        print("F4 ", g[1], "|", names[i], " dS_", n, " ", factor(polcoef(d, 1, e)) * 1, "  =  ", polcoef(d, 1, e));
      )
    )
  );
}
quit;


==> anc/numbers/deposit/R6/C9_check/c9_pari.out <==
BASE SU(3) S_n (coef of a^n w^(4-2n)), n=1..6: [0, 8/9*z, 56/9*z, -2816/81*z, 152504/243*z, -8141888/729*z]
BASE SU(3) LL and NLL of S zero: [[0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]]
BASE SU(3) F1- LL n=1..5: [8/3, 32/3, 928/27, 58112/81, -2036000/243]
BASE SO(5) S_n (coef of a^n w^(4-2n)), n=1..6: [0, -z, -3/2*z, 37*z, -6017/8*z, 90571/4*z]
BASE SO(5) LL and NLL of S zero: [[0, 0], [0, 0], [0, 0], [0, 0], [0, 0], [0, 0]]
BASE SO(5) F1- LL n=1..5: [2, 0, 10, -40, 1895/2]
F3 SU(3)|Trc|A|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=1,m=0 Pm_LL 2
F3 SU(3)|Trc|A|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|Trc|A|both|p=1,m=0 S_super 0
F3 SU(3)|Trc|A|both|p=1,m=0 S_LL 0
F3 SU(3)|Trc|A|both|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|A|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|Trc|A|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|A|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|A|both|p=1,m=0 Pm_LL_value_c1 16/9
F3 SU(3)|Trc|A|both|p=1,m=0 S_pole_value_c1 172/27*z
F3 SU(3)|Trc|A|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|Trc|A|both|p=1,m=1 Pm_LL 4
F3 SU(3)|Trc|A|both|p=1,m=1 Pm_NLL 2
F3 SU(3)|Trc|A|both|p=1,m=1 Pm_NNLL 4
F3 SU(3)|Trc|A|both|p=1,m=1 S_super 5
F3 SU(3)|Trc|A|both|p=1,m=1 S_LL 3
F3 SU(3)|Trc|A|both|p=1,m=1 S_NLL 3
F3 SU(3)|Trc|A|both|p=1,m=1 S_NNLL_any 3
F3 SU(3)|Trc|A|both|p=1,m=1 S_NNLL_pole 3
F3 SU(3)|Trc|A|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|Trc|A|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|A|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|Trc|A|both|p=1,m=2 Pm_LL 2
F3 SU(3)|Trc|A|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|Trc|A|both|p=1,m=2 S_super 3
F3 SU(3)|Trc|A|both|p=1,m=2 S_LL 3
F3 SU(3)|Trc|A|both|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|A|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|Trc|A|both|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|A|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|both|p=1,m=2 Pm_LL_value_c1 4/27*z
F3 SU(3)|Trc|A|both|p=1,m=2 S_pole_value_c1 85/27*z^2
F3 SU(3)|Trc|A|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|A|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|Trc|A|both|p=2,m=0 S_super 0
F3 SU(3)|Trc|A|both|p=2,m=0 S_LL 0
F3 SU(3)|Trc|A|both|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|A|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|A|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|A|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|A|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|Trc|A|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|Trc|A|both|p=2,m=1 S_super 0
F3 SU(3)|Trc|A|both|p=2,m=1 S_LL 0
F3 SU(3)|Trc|A|both|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|A|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|A|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|A|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=2,m=2 Pm_LL 3
F3 SU(3)|Trc|A|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=2,m=2 Pm_NNLL 3
F3 SU(3)|Trc|A|both|p=2,m=2 S_super 0
F3 SU(3)|Trc|A|both|p=2,m=2 S_LL 0
F3 SU(3)|Trc|A|both|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|A|both|p=2,m=2 S_NNLL_any 4
F3 SU(3)|Trc|A|both|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|A|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|Trc|A|both|p=2,m=2 Pm_LL_value_c1 32/9
F3 SU(3)|Trc|A|both|p=2,m=2 S_pole_value_c1 680/27*z
F3 SU(3)|Trc|A|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|A|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|A|both|p=3,m=0 S_super 0
F3 SU(3)|Trc|A|both|p=3,m=0 S_LL 0
F3 SU(3)|Trc|A|both|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|A|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|A|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|A|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|A|both|p=3,m=1 S_super 0
F3 SU(3)|Trc|A|both|p=3,m=1 S_LL 0
F3 SU(3)|Trc|A|both|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|A|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|A|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|A|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|Trc|A|both|p=3,m=2 S_super 0
F3 SU(3)|Trc|A|both|p=3,m=2 S_LL 0
F3 SU(3)|Trc|A|both|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|A|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|A|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=3,m=4 Pm_LL 4
F3 SU(3)|Trc|A|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=4 Pm_NNLL 4
F3 SU(3)|Trc|A|both|p=3,m=4 S_super 0
F3 SU(3)|Trc|A|both|p=3,m=4 S_LL 0
F3 SU(3)|Trc|A|both|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|A|both|p=3,m=4 S_NNLL_any 5
F3 SU(3)|Trc|A|both|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|Trc|A|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|Trc|A|both|p=3,m=4 Pm_LL_value_c1 128/3
F3 SU(3)|Trc|A|both|p=3,m=4 S_pole_value_c1 4064/9*z
F3 SU(3)|Trc|A|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|A|both|p=4,m=6 Pm_LL 5
F3 SU(3)|Trc|A|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|A|both|p=4,m=6 Pm_NNLL 5
F3 SU(3)|Trc|A|both|p=4,m=6 S_super 0
F3 SU(3)|Trc|A|both|p=4,m=6 S_LL 0
F3 SU(3)|Trc|A|both|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|A|both|p=4,m=6 S_NNLL_any 6
F3 SU(3)|Trc|A|both|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|Trc|A|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|Trc|A|both|p=4,m=6 Pm_LL_value_c1 1280
F3 SU(3)|Trc|A|both|p=4,m=6 S_pole_value_c1 54080/3*z
F3 SU(3)|Trc|A|minus|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=1,m=0 Pm_LL 2
F3 SU(3)|Trc|A|minus|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=1,m=0 Pm_NNLL 2
F3 SU(3)|Trc|A|minus|p=1,m=0 S_super 0
F3 SU(3)|Trc|A|minus|p=1,m=0 S_LL 0
F3 SU(3)|Trc|A|minus|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|A|minus|p=1,m=0 S_NNLL_any 3
F3 SU(3)|Trc|A|minus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|A|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|A|minus|p=1,m=0 Pm_LL_value_c1 16/9
F3 SU(3)|Trc|A|minus|p=1,m=0 S_pole_value_c1 88/27*z
F3 SU(3)|Trc|A|minus|p=1,m=1 Pm_superLL 2
F3 SU(3)|Trc|A|minus|p=1,m=1 Pm_LL 4
F3 SU(3)|Trc|A|minus|p=1,m=1 Pm_NLL 2
F3 SU(3)|Trc|A|minus|p=1,m=1 Pm_NNLL 4
F3 SU(3)|Trc|A|minus|p=1,m=1 S_super 0
F3 SU(3)|Trc|A|minus|p=1,m=1 S_LL 5
F3 SU(3)|Trc|A|minus|p=1,m=1 S_NLL 3
F3 SU(3)|Trc|A|minus|p=1,m=1 S_NNLL_any 5
F3 SU(3)|Trc|A|minus|p=1,m=1 S_NNLL_pole 5
F3 SU(3)|Trc|A|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|Trc|A|minus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|A|minus|p=1,m=2 Pm_superLL 2
F3 SU(3)|Trc|A|minus|p=1,m=2 Pm_LL 2
F3 SU(3)|Trc|A|minus|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=1,m=2 Pm_NNLL 2
F3 SU(3)|Trc|A|minus|p=1,m=2 S_super 5
F3 SU(3)|Trc|A|minus|p=1,m=2 S_LL 3
F3 SU(3)|Trc|A|minus|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|A|minus|p=1,m=2 S_NNLL_any 3
F3 SU(3)|Trc|A|minus|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|A|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|minus|p=1,m=2 Pm_LL_value_c1 4/27*z
F3 SU(3)|Trc|A|minus|p=1,m=2 S_pole_value_c1 22/27*z^2
F3 SU(3)|Trc|A|minus|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|A|minus|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=2,m=0 Pm_NNLL 3
F3 SU(3)|Trc|A|minus|p=2,m=0 S_super 0
F3 SU(3)|Trc|A|minus|p=2,m=0 S_LL 0
F3 SU(3)|Trc|A|minus|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|A|minus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|A|minus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|A|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|minus|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|A|minus|p=2,m=1 Pm_NLL 3
F3 SU(3)|Trc|A|minus|p=2,m=1 Pm_NNLL 6
F3 SU(3)|Trc|A|minus|p=2,m=1 S_super 0
F3 SU(3)|Trc|A|minus|p=2,m=1 S_LL 0
F3 SU(3)|Trc|A|minus|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|A|minus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|A|minus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|A|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|minus|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=2,m=2 Pm_LL 3
F3 SU(3)|Trc|A|minus|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=2,m=2 Pm_NNLL 3
F3 SU(3)|Trc|A|minus|p=2,m=2 S_super 0
F3 SU(3)|Trc|A|minus|p=2,m=2 S_LL 0
F3 SU(3)|Trc|A|minus|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|A|minus|p=2,m=2 S_NNLL_any 4
F3 SU(3)|Trc|A|minus|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|A|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|Trc|A|minus|p=2,m=2 Pm_LL_value_c1 32/9
F3 SU(3)|Trc|A|minus|p=2,m=2 S_pole_value_c1 176/27*z
F3 SU(3)|Trc|A|minus|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|A|minus|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|A|minus|p=3,m=0 S_super 0
F3 SU(3)|Trc|A|minus|p=3,m=0 S_LL 0
F3 SU(3)|Trc|A|minus|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|A|minus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|A|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|minus|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|A|minus|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|A|minus|p=3,m=1 S_super 0
F3 SU(3)|Trc|A|minus|p=3,m=1 S_LL 0
F3 SU(3)|Trc|A|minus|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|A|minus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|A|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|minus|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|A|minus|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=2 Pm_NNLL 4
F3 SU(3)|Trc|A|minus|p=3,m=2 S_super 0
F3 SU(3)|Trc|A|minus|p=3,m=2 S_LL 0
F3 SU(3)|Trc|A|minus|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|A|minus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|A|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|minus|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=3,m=4 Pm_LL 4
F3 SU(3)|Trc|A|minus|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=4 Pm_NNLL 4
F3 SU(3)|Trc|A|minus|p=3,m=4 S_super 0
F3 SU(3)|Trc|A|minus|p=3,m=4 S_LL 0
F3 SU(3)|Trc|A|minus|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|A|minus|p=3,m=4 S_NNLL_any 5
F3 SU(3)|Trc|A|minus|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|Trc|A|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|Trc|A|minus|p=3,m=4 Pm_LL_value_c1 128/3
F3 SU(3)|Trc|A|minus|p=3,m=4 S_pole_value_c1 704/9*z
F3 SU(3)|Trc|A|minus|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|A|minus|p=4,m=6 Pm_LL 5
F3 SU(3)|Trc|A|minus|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|A|minus|p=4,m=6 Pm_NNLL 5
F3 SU(3)|Trc|A|minus|p=4,m=6 S_super 0
F3 SU(3)|Trc|A|minus|p=4,m=6 S_LL 0
F3 SU(3)|Trc|A|minus|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|A|minus|p=4,m=6 S_NNLL_any 6
F3 SU(3)|Trc|A|minus|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|Trc|A|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|Trc|A|minus|p=4,m=6 Pm_LL_value_c1 1280
F3 SU(3)|Trc|A|minus|p=4,m=6 S_pole_value_c1 7040/3*z
F3 SU(3)|Trc|A|plus|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=1,m=0 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=1,m=0 Pm_NNLL 3
F3 SU(3)|Trc|A|plus|p=1,m=0 S_super 0
F3 SU(3)|Trc|A|plus|p=1,m=0 S_LL 0
F3 SU(3)|Trc|A|plus|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|A|plus|p=1,m=0 S_NNLL_any 2
F3 SU(3)|Trc|A|plus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|A|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|A|plus|p=1,m=0 S_pole_value_c1 28/9*z
F3 SU(3)|Trc|A|plus|p=1,m=1 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=1,m=1 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=1,m=1 Pm_NLL 4
F3 SU(3)|Trc|A|plus|p=1,m=1 Pm_NNLL 6
F3 SU(3)|Trc|A|plus|p=1,m=1 S_super 0
F3 SU(3)|Trc|A|plus|p=1,m=1 S_LL 0
F3 SU(3)|Trc|A|plus|p=1,m=1 S_NLL 3
F3 SU(3)|Trc|A|plus|p=1,m=1 S_NNLL_any 5
F3 SU(3)|Trc|A|plus|p=1,m=1 S_NNLL_pole 5
F3 SU(3)|Trc|A|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|plus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|A|plus|p=1,m=2 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=1,m=2 Pm_LL 4
F3 SU(3)|Trc|A|plus|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=1,m=2 Pm_NNLL 3
F3 SU(3)|Trc|A|plus|p=1,m=2 S_super 0
F3 SU(3)|Trc|A|plus|p=1,m=2 S_LL 3
F3 SU(3)|Trc|A|plus|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|A|plus|p=1,m=2 S_NNLL_any 2
F3 SU(3)|Trc|A|plus|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|A|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|plus|p=1,m=2 Pm_LL_value_c1 -464/9*z
F3 SU(3)|Trc|A|plus|p=1,m=2 S_pole_value_c1 7/3*z^2
F3 SU(3)|Trc|A|plus|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=2,m=0 Pm_NNLL 0
F3 SU(3)|Trc|A|plus|p=2,m=0 S_super 0
F3 SU(3)|Trc|A|plus|p=2,m=0 S_LL 0
F3 SU(3)|Trc|A|plus|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|A|plus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|A|plus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|A|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|plus|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=2,m=1 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=2,m=1 Pm_NNLL 0
F3 SU(3)|Trc|A|plus|p=2,m=1 S_super 0
F3 SU(3)|Trc|A|plus|p=2,m=1 S_LL 0
F3 SU(3)|Trc|A|plus|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|A|plus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|A|plus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|A|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|plus|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=2,m=2 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=2,m=2 Pm_NNLL 5
F3 SU(3)|Trc|A|plus|p=2,m=2 S_super 0
F3 SU(3)|Trc|A|plus|p=2,m=2 S_LL 0
F3 SU(3)|Trc|A|plus|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|A|plus|p=2,m=2 S_NNLL_any 4
F3 SU(3)|Trc|A|plus|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|A|plus|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|Trc|A|plus|p=2,m=2 S_pole_value_c1 56/3*z
F3 SU(3)|Trc|A|plus|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|A|plus|p=3,m=0 S_super 0
F3 SU(3)|Trc|A|plus|p=3,m=0 S_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|A|plus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|A|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|plus|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|A|plus|p=3,m=1 S_super 0
F3 SU(3)|Trc|A|plus|p=3,m=1 S_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|A|plus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|A|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|plus|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=2 Pm_NNLL 0
F3 SU(3)|Trc|A|plus|p=3,m=2 S_super 0
F3 SU(3)|Trc|A|plus|p=3,m=2 S_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|A|plus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|A|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|A|plus|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=3,m=4 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=4 Pm_NNLL 6
F3 SU(3)|Trc|A|plus|p=3,m=4 S_super 0
F3 SU(3)|Trc|A|plus|p=3,m=4 S_LL 0
F3 SU(3)|Trc|A|plus|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|A|plus|p=3,m=4 S_NNLL_any 5
F3 SU(3)|Trc|A|plus|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|Trc|A|plus|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|Trc|A|plus|p=3,m=4 S_pole_value_c1 1120/3*z
F3 SU(3)|Trc|A|plus|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|A|plus|p=4,m=6 Pm_LL 0
F3 SU(3)|Trc|A|plus|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|A|plus|p=4,m=6 Pm_NNLL 7
F3 SU(3)|Trc|A|plus|p=4,m=6 S_super 0
F3 SU(3)|Trc|A|plus|p=4,m=6 S_LL 0
F3 SU(3)|Trc|A|plus|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|A|plus|p=4,m=6 S_NNLL_any 6
F3 SU(3)|Trc|A|plus|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|Trc|A|plus|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|Trc|A|plus|p=4,m=6 S_pole_value_c1 15680*z
F3 SU(3)|Trc|B|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=1,m=0 Pm_LL 2
F3 SU(3)|Trc|B|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|Trc|B|both|p=1,m=0 S_super 0
F3 SU(3)|Trc|B|both|p=1,m=0 S_LL 0
F3 SU(3)|Trc|B|both|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|B|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|Trc|B|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|B|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|B|both|p=1,m=0 Pm_LL_value_c1 16/9
F3 SU(3)|Trc|B|both|p=1,m=0 S_pole_value_c1 172/27*z
F3 SU(3)|Trc|B|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|Trc|B|both|p=1,m=1 Pm_LL 4
F3 SU(3)|Trc|B|both|p=1,m=1 Pm_NLL 3
F3 SU(3)|Trc|B|both|p=1,m=1 Pm_NNLL 3
F3 SU(3)|Trc|B|both|p=1,m=1 S_super 5
F3 SU(3)|Trc|B|both|p=1,m=1 S_LL 3
F3 SU(3)|Trc|B|both|p=1,m=1 S_NLL 3
F3 SU(3)|Trc|B|both|p=1,m=1 S_NNLL_any 3
F3 SU(3)|Trc|B|both|p=1,m=1 S_NNLL_pole 3
F3 SU(3)|Trc|B|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|B|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|Trc|B|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|B|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|Trc|B|both|p=1,m=2 Pm_LL 3
F3 SU(3)|Trc|B|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|Trc|B|both|p=1,m=2 S_super 3
F3 SU(3)|Trc|B|both|p=1,m=2 S_LL 3
F3 SU(3)|Trc|B|both|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|B|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|Trc|B|both|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|B|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|B|both|p=1,m=2 Pm_LL_value_c1 -808/27*z
F3 SU(3)|Trc|B|both|p=1,m=2 S_pole_value_c1 44/27*z^2
F3 SU(3)|Trc|B|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|B|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|Trc|B|both|p=2,m=0 S_super 0
F3 SU(3)|Trc|B|both|p=2,m=0 S_LL 0
F3 SU(3)|Trc|B|both|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|B|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|B|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|B|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|B|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|B|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|Trc|B|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|Trc|B|both|p=2,m=1 S_super 0
F3 SU(3)|Trc|B|both|p=2,m=1 S_LL 0
F3 SU(3)|Trc|B|both|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|B|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|B|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|B|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|B|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=2,m=2 Pm_LL 3
F3 SU(3)|Trc|B|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=2,m=2 Pm_NNLL 4
F3 SU(3)|Trc|B|both|p=2,m=2 S_super 0
F3 SU(3)|Trc|B|both|p=2,m=2 S_LL 0
F3 SU(3)|Trc|B|both|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|B|both|p=2,m=2 S_NNLL_any 4
F3 SU(3)|Trc|B|both|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|B|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|Trc|B|both|p=2,m=2 Pm_LL_value_c1 32/3
F3 SU(3)|Trc|B|both|p=2,m=2 S_pole_value_c1 344/9*z
F3 SU(3)|Trc|B|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|B|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|B|both|p=3,m=0 S_super 0
F3 SU(3)|Trc|B|both|p=3,m=0 S_LL 0
F3 SU(3)|Trc|B|both|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|B|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|B|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|B|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|B|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|B|both|p=3,m=1 S_super 0
F3 SU(3)|Trc|B|both|p=3,m=1 S_LL 0
F3 SU(3)|Trc|B|both|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|B|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|B|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|B|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|B|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|Trc|B|both|p=3,m=2 S_super 0
F3 SU(3)|Trc|B|both|p=3,m=2 S_LL 0
F3 SU(3)|Trc|B|both|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|B|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|B|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|B|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=3,m=4 Pm_LL 4
F3 SU(3)|Trc|B|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=4 Pm_NNLL 5
F3 SU(3)|Trc|B|both|p=3,m=4 S_super 0
F3 SU(3)|Trc|B|both|p=3,m=4 S_LL 0
F3 SU(3)|Trc|B|both|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|B|both|p=3,m=4 S_NNLL_any 5
F3 SU(3)|Trc|B|both|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|Trc|B|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|Trc|B|both|p=3,m=4 Pm_LL_value_c1 640/3
F3 SU(3)|Trc|B|both|p=3,m=4 S_pole_value_c1 6880/9*z
F3 SU(3)|Trc|B|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|B|both|p=4,m=6 Pm_LL 5
F3 SU(3)|Trc|B|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|B|both|p=4,m=6 Pm_NNLL 6
F3 SU(3)|Trc|B|both|p=4,m=6 S_super 0
F3 SU(3)|Trc|B|both|p=4,m=6 S_LL 0
F3 SU(3)|Trc|B|both|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|B|both|p=4,m=6 S_NNLL_any 6
F3 SU(3)|Trc|B|both|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|Trc|B|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|Trc|B|both|p=4,m=6 Pm_LL_value_c1 8960
F3 SU(3)|Trc|B|both|p=4,m=6 S_pole_value_c1 96320/3*z
F3 SU(3)|Trc|C|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=1,m=0 Pm_LL 2
F3 SU(3)|Trc|C|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|Trc|C|both|p=1,m=0 S_super 0
F3 SU(3)|Trc|C|both|p=1,m=0 S_LL 0
F3 SU(3)|Trc|C|both|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|C|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|Trc|C|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|C|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|C|both|p=1,m=0 Pm_LL_value_c1 16/9
F3 SU(3)|Trc|C|both|p=1,m=0 S_pole_value_c1 172/27*z
F3 SU(3)|Trc|C|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|Trc|C|both|p=1,m=1 Pm_LL 3
F3 SU(3)|Trc|C|both|p=1,m=1 Pm_NLL 2
F3 SU(3)|Trc|C|both|p=1,m=1 Pm_NNLL 3
F3 SU(3)|Trc|C|both|p=1,m=1 S_super 5
F3 SU(3)|Trc|C|both|p=1,m=1 S_LL 3
F3 SU(3)|Trc|C|both|p=1,m=1 S_NLL 2
F3 SU(3)|Trc|C|both|p=1,m=1 S_NNLL_any 3
F3 SU(3)|Trc|C|both|p=1,m=1 S_NNLL_pole 3
F3 SU(3)|Trc|C|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|Trc|C|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|C|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|Trc|C|both|p=1,m=2 Pm_LL 2
F3 SU(3)|Trc|C|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|Trc|C|both|p=1,m=2 S_super 3
F3 SU(3)|Trc|C|both|p=1,m=2 S_LL 2
F3 SU(3)|Trc|C|both|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|C|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|Trc|C|both|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|C|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|both|p=1,m=2 Pm_LL_value_c1 -8/27*z
F3 SU(3)|Trc|C|both|p=1,m=2 S_pole_value_c1 172/81*z^2
F3 SU(3)|Trc|C|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|C|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|Trc|C|both|p=2,m=0 S_super 0
F3 SU(3)|Trc|C|both|p=2,m=0 S_LL 0
F3 SU(3)|Trc|C|both|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|C|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|C|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|C|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|C|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|Trc|C|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|Trc|C|both|p=2,m=1 S_super 0
F3 SU(3)|Trc|C|both|p=2,m=1 S_LL 0
F3 SU(3)|Trc|C|both|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|C|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|C|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|C|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=2,m=2 Pm_LL 3
F3 SU(3)|Trc|C|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=2,m=2 Pm_NNLL 3
F3 SU(3)|Trc|C|both|p=2,m=2 S_super 0
F3 SU(3)|Trc|C|both|p=2,m=2 S_LL 0
F3 SU(3)|Trc|C|both|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|C|both|p=2,m=2 S_NNLL_any 3
F3 SU(3)|Trc|C|both|p=2,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|C|both|p=2,m=2 S_NNLL_pole_z1 3
F3 SU(3)|Trc|C|both|p=2,m=2 Pm_LL_value_c1 32/9
F3 SU(3)|Trc|C|both|p=2,m=2 S_pole_value_c1 8/9*z
F3 SU(3)|Trc|C|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|C|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|C|both|p=3,m=0 S_super 0
F3 SU(3)|Trc|C|both|p=3,m=0 S_LL 0
F3 SU(3)|Trc|C|both|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|C|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|C|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|C|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|C|both|p=3,m=1 S_super 0
F3 SU(3)|Trc|C|both|p=3,m=1 S_LL 0
F3 SU(3)|Trc|C|both|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|C|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|C|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|C|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|Trc|C|both|p=3,m=2 S_super 0
F3 SU(3)|Trc|C|both|p=3,m=2 S_LL 0
F3 SU(3)|Trc|C|both|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|C|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|C|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=3,m=4 Pm_LL 4
F3 SU(3)|Trc|C|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=4 Pm_NNLL 4
F3 SU(3)|Trc|C|both|p=3,m=4 S_super 0
F3 SU(3)|Trc|C|both|p=3,m=4 S_LL 0
F3 SU(3)|Trc|C|both|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|C|both|p=3,m=4 S_NNLL_any 4
F3 SU(3)|Trc|C|both|p=3,m=4 S_NNLL_pole 4
F3 SU(3)|Trc|C|both|p=3,m=4 S_NNLL_pole_z1 4
F3 SU(3)|Trc|C|both|p=3,m=4 Pm_LL_value_c1 128/3
F3 SU(3)|Trc|C|both|p=3,m=4 S_pole_value_c1 32/3*z
F3 SU(3)|Trc|C|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|C|both|p=4,m=6 Pm_LL 5
F3 SU(3)|Trc|C|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|C|both|p=4,m=6 Pm_NNLL 5
F3 SU(3)|Trc|C|both|p=4,m=6 S_super 0
F3 SU(3)|Trc|C|both|p=4,m=6 S_LL 0
F3 SU(3)|Trc|C|both|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|C|both|p=4,m=6 S_NNLL_any 5
F3 SU(3)|Trc|C|both|p=4,m=6 S_NNLL_pole 5
F3 SU(3)|Trc|C|both|p=4,m=6 S_NNLL_pole_z1 5
F3 SU(3)|Trc|C|both|p=4,m=6 Pm_LL_value_c1 1280
F3 SU(3)|Trc|C|both|p=4,m=6 S_pole_value_c1 320*z
F3 SU(3)|Trc|C|minus|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=1,m=0 Pm_LL 2
F3 SU(3)|Trc|C|minus|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=1,m=0 Pm_NNLL 2
F3 SU(3)|Trc|C|minus|p=1,m=0 S_super 0
F3 SU(3)|Trc|C|minus|p=1,m=0 S_LL 0
F3 SU(3)|Trc|C|minus|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|C|minus|p=1,m=0 S_NNLL_any 3
F3 SU(3)|Trc|C|minus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|C|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|C|minus|p=1,m=0 Pm_LL_value_c1 16/9
F3 SU(3)|Trc|C|minus|p=1,m=0 S_pole_value_c1 88/27*z
F3 SU(3)|Trc|C|minus|p=1,m=1 Pm_superLL 2
F3 SU(3)|Trc|C|minus|p=1,m=1 Pm_LL 4
F3 SU(3)|Trc|C|minus|p=1,m=1 Pm_NLL 2
F3 SU(3)|Trc|C|minus|p=1,m=1 Pm_NNLL 4
F3 SU(3)|Trc|C|minus|p=1,m=1 S_super 0
F3 SU(3)|Trc|C|minus|p=1,m=1 S_LL 5
F3 SU(3)|Trc|C|minus|p=1,m=1 S_NLL 3
F3 SU(3)|Trc|C|minus|p=1,m=1 S_NNLL_any 5
F3 SU(3)|Trc|C|minus|p=1,m=1 S_NNLL_pole 5
F3 SU(3)|Trc|C|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|Trc|C|minus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|C|minus|p=1,m=2 Pm_superLL 2
F3 SU(3)|Trc|C|minus|p=1,m=2 Pm_LL 2
F3 SU(3)|Trc|C|minus|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=1,m=2 Pm_NNLL 2
F3 SU(3)|Trc|C|minus|p=1,m=2 S_super 5
F3 SU(3)|Trc|C|minus|p=1,m=2 S_LL 3
F3 SU(3)|Trc|C|minus|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|C|minus|p=1,m=2 S_NNLL_any 4
F3 SU(3)|Trc|C|minus|p=1,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|C|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|minus|p=1,m=2 Pm_LL_value_c1 -8/27*z
F3 SU(3)|Trc|C|minus|p=1,m=2 S_pole_value_c1 -248/81*z^2
F3 SU(3)|Trc|C|minus|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|C|minus|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=2,m=0 Pm_NNLL 3
F3 SU(3)|Trc|C|minus|p=2,m=0 S_super 0
F3 SU(3)|Trc|C|minus|p=2,m=0 S_LL 0
F3 SU(3)|Trc|C|minus|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|C|minus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|C|minus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|C|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|minus|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|C|minus|p=2,m=1 Pm_NLL 3
F3 SU(3)|Trc|C|minus|p=2,m=1 Pm_NNLL 6
F3 SU(3)|Trc|C|minus|p=2,m=1 S_super 0
F3 SU(3)|Trc|C|minus|p=2,m=1 S_LL 0
F3 SU(3)|Trc|C|minus|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|C|minus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|C|minus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|C|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|minus|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=2,m=2 Pm_LL 3
F3 SU(3)|Trc|C|minus|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=2,m=2 Pm_NNLL 3
F3 SU(3)|Trc|C|minus|p=2,m=2 S_super 0
F3 SU(3)|Trc|C|minus|p=2,m=2 S_LL 0
F3 SU(3)|Trc|C|minus|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|C|minus|p=2,m=2 S_NNLL_any 4
F3 SU(3)|Trc|C|minus|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|C|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|Trc|C|minus|p=2,m=2 Pm_LL_value_c1 32/9
F3 SU(3)|Trc|C|minus|p=2,m=2 S_pole_value_c1 176/27*z
F3 SU(3)|Trc|C|minus|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|C|minus|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|C|minus|p=3,m=0 S_super 0
F3 SU(3)|Trc|C|minus|p=3,m=0 S_LL 0
F3 SU(3)|Trc|C|minus|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|C|minus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|C|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|minus|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|C|minus|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|C|minus|p=3,m=1 S_super 0
F3 SU(3)|Trc|C|minus|p=3,m=1 S_LL 0
F3 SU(3)|Trc|C|minus|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|C|minus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|C|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|minus|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|C|minus|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=2 Pm_NNLL 4
F3 SU(3)|Trc|C|minus|p=3,m=2 S_super 0
F3 SU(3)|Trc|C|minus|p=3,m=2 S_LL 0
F3 SU(3)|Trc|C|minus|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|C|minus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|C|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|minus|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=3,m=4 Pm_LL 4
F3 SU(3)|Trc|C|minus|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=4 Pm_NNLL 4
F3 SU(3)|Trc|C|minus|p=3,m=4 S_super 0
F3 SU(3)|Trc|C|minus|p=3,m=4 S_LL 0
F3 SU(3)|Trc|C|minus|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|C|minus|p=3,m=4 S_NNLL_any 5
F3 SU(3)|Trc|C|minus|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|Trc|C|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|Trc|C|minus|p=3,m=4 Pm_LL_value_c1 128/3
F3 SU(3)|Trc|C|minus|p=3,m=4 S_pole_value_c1 704/9*z
F3 SU(3)|Trc|C|minus|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|C|minus|p=4,m=6 Pm_LL 5
F3 SU(3)|Trc|C|minus|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|C|minus|p=4,m=6 Pm_NNLL 5
F3 SU(3)|Trc|C|minus|p=4,m=6 S_super 0
F3 SU(3)|Trc|C|minus|p=4,m=6 S_LL 0
F3 SU(3)|Trc|C|minus|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|C|minus|p=4,m=6 S_NNLL_any 6
F3 SU(3)|Trc|C|minus|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|Trc|C|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|Trc|C|minus|p=4,m=6 Pm_LL_value_c1 1280
F3 SU(3)|Trc|C|minus|p=4,m=6 S_pole_value_c1 7040/3*z
F3 SU(3)|Trc|C|plus|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=1,m=0 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=1,m=0 Pm_NNLL 3
F3 SU(3)|Trc|C|plus|p=1,m=0 S_super 0
F3 SU(3)|Trc|C|plus|p=1,m=0 S_LL 0
F3 SU(3)|Trc|C|plus|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|C|plus|p=1,m=0 S_NNLL_any 2
F3 SU(3)|Trc|C|plus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|C|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|C|plus|p=1,m=0 S_pole_value_c1 28/9*z
F3 SU(3)|Trc|C|plus|p=1,m=1 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=1,m=1 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=1,m=1 Pm_NLL 3
F3 SU(3)|Trc|C|plus|p=1,m=1 Pm_NNLL 5
F3 SU(3)|Trc|C|plus|p=1,m=1 S_super 0
F3 SU(3)|Trc|C|plus|p=1,m=1 S_LL 0
F3 SU(3)|Trc|C|plus|p=1,m=1 S_NLL 2
F3 SU(3)|Trc|C|plus|p=1,m=1 S_NNLL_any 4
F3 SU(3)|Trc|C|plus|p=1,m=1 S_NNLL_pole 4
F3 SU(3)|Trc|C|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|plus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|C|plus|p=1,m=2 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=1,m=2 Pm_LL 3
F3 SU(3)|Trc|C|plus|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=1,m=2 Pm_NNLL 4
F3 SU(3)|Trc|C|plus|p=1,m=2 S_super 0
F3 SU(3)|Trc|C|plus|p=1,m=2 S_LL 2
F3 SU(3)|Trc|C|plus|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|C|plus|p=1,m=2 S_NNLL_any 2
F3 SU(3)|Trc|C|plus|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|C|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|plus|p=1,m=2 Pm_LL_value_c1 -176/27*z
F3 SU(3)|Trc|C|plus|p=1,m=2 S_pole_value_c1 172/81*z^2
F3 SU(3)|Trc|C|plus|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=2,m=0 Pm_NNLL 0
F3 SU(3)|Trc|C|plus|p=2,m=0 S_super 0
F3 SU(3)|Trc|C|plus|p=2,m=0 S_LL 0
F3 SU(3)|Trc|C|plus|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|C|plus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|C|plus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|C|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|plus|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=2,m=1 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=2,m=1 Pm_NNLL 0
F3 SU(3)|Trc|C|plus|p=2,m=1 S_super 0
F3 SU(3)|Trc|C|plus|p=2,m=1 S_LL 0
F3 SU(3)|Trc|C|plus|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|C|plus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|C|plus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|C|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|plus|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=2,m=2 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=2,m=2 Pm_NNLL 4
F3 SU(3)|Trc|C|plus|p=2,m=2 S_super 0
F3 SU(3)|Trc|C|plus|p=2,m=2 S_LL 0
F3 SU(3)|Trc|C|plus|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|C|plus|p=2,m=2 S_NNLL_any 3
F3 SU(3)|Trc|C|plus|p=2,m=2 S_NNLL_pole 3
F3 SU(3)|Trc|C|plus|p=2,m=2 S_NNLL_pole_z1 3
F3 SU(3)|Trc|C|plus|p=2,m=2 S_pole_value_c1 8/9*z
F3 SU(3)|Trc|C|plus|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|C|plus|p=3,m=0 S_super 0
F3 SU(3)|Trc|C|plus|p=3,m=0 S_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|C|plus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|C|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|plus|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|C|plus|p=3,m=1 S_super 0
F3 SU(3)|Trc|C|plus|p=3,m=1 S_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|C|plus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|C|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|plus|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=2 Pm_NNLL 0
F3 SU(3)|Trc|C|plus|p=3,m=2 S_super 0
F3 SU(3)|Trc|C|plus|p=3,m=2 S_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|C|plus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|C|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|C|plus|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=3,m=4 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=4 Pm_NNLL 5
F3 SU(3)|Trc|C|plus|p=3,m=4 S_super 0
F3 SU(3)|Trc|C|plus|p=3,m=4 S_LL 0
F3 SU(3)|Trc|C|plus|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|C|plus|p=3,m=4 S_NNLL_any 4
F3 SU(3)|Trc|C|plus|p=3,m=4 S_NNLL_pole 4
F3 SU(3)|Trc|C|plus|p=3,m=4 S_NNLL_pole_z1 4
F3 SU(3)|Trc|C|plus|p=3,m=4 S_pole_value_c1 32/3*z
F3 SU(3)|Trc|C|plus|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|C|plus|p=4,m=6 Pm_LL 0
F3 SU(3)|Trc|C|plus|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|C|plus|p=4,m=6 Pm_NNLL 6
F3 SU(3)|Trc|C|plus|p=4,m=6 S_super 0
F3 SU(3)|Trc|C|plus|p=4,m=6 S_LL 0
F3 SU(3)|Trc|C|plus|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|C|plus|p=4,m=6 S_NNLL_any 5
F3 SU(3)|Trc|C|plus|p=4,m=6 S_NNLL_pole 5
F3 SU(3)|Trc|C|plus|p=4,m=6 S_NNLL_pole_z1 5
F3 SU(3)|Trc|C|plus|p=4,m=6 S_pole_value_c1 320*z
F3 SU(3)|Trc|D|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=1,m=0 Pm_LL 2
F3 SU(3)|Trc|D|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|Trc|D|both|p=1,m=0 S_super 0
F3 SU(3)|Trc|D|both|p=1,m=0 S_LL 0
F3 SU(3)|Trc|D|both|p=1,m=0 S_NLL 0
F3 SU(3)|Trc|D|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|Trc|D|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|Trc|D|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|Trc|D|both|p=1,m=0 Pm_LL_value_c1 16/9
F3 SU(3)|Trc|D|both|p=1,m=0 S_pole_value_c1 172/27*z
F3 SU(3)|Trc|D|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|Trc|D|both|p=1,m=1 Pm_LL 4
F3 SU(3)|Trc|D|both|p=1,m=1 Pm_NLL 2
F3 SU(3)|Trc|D|both|p=1,m=1 Pm_NNLL 4
F3 SU(3)|Trc|D|both|p=1,m=1 S_super 5
F3 SU(3)|Trc|D|both|p=1,m=1 S_LL 3
F3 SU(3)|Trc|D|both|p=1,m=1 S_NLL 3
F3 SU(3)|Trc|D|both|p=1,m=1 S_NNLL_any 4
F3 SU(3)|Trc|D|both|p=1,m=1 S_NNLL_pole 4
F3 SU(3)|Trc|D|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|D|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|Trc|D|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|Trc|D|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|Trc|D|both|p=1,m=2 Pm_LL 2
F3 SU(3)|Trc|D|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|Trc|D|both|p=1,m=2 S_super 3
F3 SU(3)|Trc|D|both|p=1,m=2 S_LL 3
F3 SU(3)|Trc|D|both|p=1,m=2 S_NLL 0
F3 SU(3)|Trc|D|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|Trc|D|both|p=1,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|D|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|D|both|p=1,m=2 Pm_LL_value_c1 -8/27*z
F3 SU(3)|Trc|D|both|p=1,m=2 S_pole_value_c1 -808/81*z^2
F3 SU(3)|Trc|D|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=2,m=0 Pm_LL 0
F3 SU(3)|Trc|D|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|Trc|D|both|p=2,m=0 S_super 0
F3 SU(3)|Trc|D|both|p=2,m=0 S_LL 0
F3 SU(3)|Trc|D|both|p=2,m=0 S_NLL 0
F3 SU(3)|Trc|D|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|Trc|D|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|D|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|D|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=2,m=1 Pm_LL 0
F3 SU(3)|Trc|D|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|Trc|D|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|Trc|D|both|p=2,m=1 S_super 0
F3 SU(3)|Trc|D|both|p=2,m=1 S_LL 0
F3 SU(3)|Trc|D|both|p=2,m=1 S_NLL 0
F3 SU(3)|Trc|D|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|Trc|D|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|D|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|D|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=2,m=2 Pm_LL 3
F3 SU(3)|Trc|D|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=2,m=2 Pm_NNLL 3
F3 SU(3)|Trc|D|both|p=2,m=2 S_super 0
F3 SU(3)|Trc|D|both|p=2,m=2 S_LL 0
F3 SU(3)|Trc|D|both|p=2,m=2 S_NLL 0
F3 SU(3)|Trc|D|both|p=2,m=2 S_NNLL_any 4
F3 SU(3)|Trc|D|both|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|Trc|D|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|Trc|D|both|p=2,m=2 Pm_LL_value_c1 32/9
F3 SU(3)|Trc|D|both|p=2,m=2 S_pole_value_c1 680/27*z
F3 SU(3)|Trc|D|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=3,m=0 Pm_LL 0
F3 SU(3)|Trc|D|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|Trc|D|both|p=3,m=0 S_super 0
F3 SU(3)|Trc|D|both|p=3,m=0 S_LL 0
F3 SU(3)|Trc|D|both|p=3,m=0 S_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|Trc|D|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|Trc|D|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|Trc|D|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=3,m=1 Pm_LL 0
F3 SU(3)|Trc|D|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|Trc|D|both|p=3,m=1 S_super 0
F3 SU(3)|Trc|D|both|p=3,m=1 S_LL 0
F3 SU(3)|Trc|D|both|p=3,m=1 S_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|Trc|D|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|Trc|D|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|Trc|D|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=3,m=2 Pm_LL 0
F3 SU(3)|Trc|D|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|Trc|D|both|p=3,m=2 S_super 0
F3 SU(3)|Trc|D|both|p=3,m=2 S_LL 0
F3 SU(3)|Trc|D|both|p=3,m=2 S_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|Trc|D|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|Trc|D|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|Trc|D|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=3,m=4 Pm_LL 4
F3 SU(3)|Trc|D|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=4 Pm_NNLL 4
F3 SU(3)|Trc|D|both|p=3,m=4 S_super 0
F3 SU(3)|Trc|D|both|p=3,m=4 S_LL 0
F3 SU(3)|Trc|D|both|p=3,m=4 S_NLL 0
F3 SU(3)|Trc|D|both|p=3,m=4 S_NNLL_any 5
F3 SU(3)|Trc|D|both|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|Trc|D|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|Trc|D|both|p=3,m=4 Pm_LL_value_c1 128/3
F3 SU(3)|Trc|D|both|p=3,m=4 S_pole_value_c1 4064/9*z
F3 SU(3)|Trc|D|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|Trc|D|both|p=4,m=6 Pm_LL 5
F3 SU(3)|Trc|D|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|Trc|D|both|p=4,m=6 Pm_NNLL 5
F3 SU(3)|Trc|D|both|p=4,m=6 S_super 0
F3 SU(3)|Trc|D|both|p=4,m=6 S_LL 0
F3 SU(3)|Trc|D|both|p=4,m=6 S_NLL 0
F3 SU(3)|Trc|D|both|p=4,m=6 S_NNLL_any 6
F3 SU(3)|Trc|D|both|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|Trc|D|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|Trc|D|both|p=4,m=6 Pm_LL_value_c1 1280
F3 SU(3)|Trc|D|both|p=4,m=6 S_pole_value_c1 54080/3*z
F3 SU(3)|generic|A|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|A|both|p=1,m=0 Pm_LL 2
F3 SU(3)|generic|A|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|A|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|generic|A|both|p=1,m=0 S_super 0
F3 SU(3)|generic|A|both|p=1,m=0 S_LL 0
F3 SU(3)|generic|A|both|p=1,m=0 S_NLL 0
F3 SU(3)|generic|A|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|generic|A|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|A|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|A|both|p=1,m=0 Pm_LL_value_c1 4
F3 SU(3)|generic|A|both|p=1,m=0 S_pole_value_c1 -167/3*z
F3 SU(3)|generic|A|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|generic|A|both|p=1,m=1 Pm_LL 4
F3 SU(3)|generic|A|both|p=1,m=1 Pm_NLL 2
F3 SU(3)|generic|A|both|p=1,m=1 Pm_NNLL 4
F3 SU(3)|generic|A|both|p=1,m=1 S_super 5
F3 SU(3)|generic|A|both|p=1,m=1 S_LL 3
F3 SU(3)|generic|A|both|p=1,m=1 S_NLL 3
F3 SU(3)|generic|A|both|p=1,m=1 S_NNLL_any 3
F3 SU(3)|generic|A|both|p=1,m=1 S_NNLL_pole 3
F3 SU(3)|generic|A|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|generic|A|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|A|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|generic|A|both|p=1,m=2 Pm_LL 2
F3 SU(3)|generic|A|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|A|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|generic|A|both|p=1,m=2 S_super 3
F3 SU(3)|generic|A|both|p=1,m=2 S_LL 3
F3 SU(3)|generic|A|both|p=1,m=2 S_NLL 0
F3 SU(3)|generic|A|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|generic|A|both|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|generic|A|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|both|p=1,m=2 Pm_LL_value_c1 1/3*z
F3 SU(3)|generic|A|both|p=1,m=2 S_pole_value_c1 -149/12*z^2
F3 SU(3)|generic|A|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|A|both|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|A|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|A|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|generic|A|both|p=2,m=0 S_super 0
F3 SU(3)|generic|A|both|p=2,m=0 S_LL 0
F3 SU(3)|generic|A|both|p=2,m=0 S_NLL 0
F3 SU(3)|generic|A|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|A|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|A|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|A|both|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|A|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|generic|A|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|generic|A|both|p=2,m=1 S_super 0
F3 SU(3)|generic|A|both|p=2,m=1 S_LL 0
F3 SU(3)|generic|A|both|p=2,m=1 S_NLL 0
F3 SU(3)|generic|A|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|A|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|A|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|A|both|p=2,m=2 Pm_LL 3
F3 SU(3)|generic|A|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|A|both|p=2,m=2 Pm_NNLL 3
F3 SU(3)|generic|A|both|p=2,m=2 S_super 0
F3 SU(3)|generic|A|both|p=2,m=2 S_LL 0
F3 SU(3)|generic|A|both|p=2,m=2 S_NLL 0
F3 SU(3)|generic|A|both|p=2,m=2 S_NNLL_any 4
F3 SU(3)|generic|A|both|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|generic|A|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|generic|A|both|p=2,m=2 Pm_LL_value_c1 8
F3 SU(3)|generic|A|both|p=2,m=2 S_pole_value_c1 -298/3*z
F3 SU(3)|generic|A|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|A|both|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|A|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|A|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|A|both|p=3,m=0 S_super 0
F3 SU(3)|generic|A|both|p=3,m=0 S_LL 0
F3 SU(3)|generic|A|both|p=3,m=0 S_NLL 0
F3 SU(3)|generic|A|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|A|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|A|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|A|both|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|A|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|A|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|A|both|p=3,m=1 S_super 0
F3 SU(3)|generic|A|both|p=3,m=1 S_LL 0
F3 SU(3)|generic|A|both|p=3,m=1 S_NLL 0
F3 SU(3)|generic|A|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|A|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|A|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|A|both|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|A|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|A|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|generic|A|both|p=3,m=2 S_super 0
F3 SU(3)|generic|A|both|p=3,m=2 S_LL 0
F3 SU(3)|generic|A|both|p=3,m=2 S_NLL 0
F3 SU(3)|generic|A|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|A|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|A|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|A|both|p=3,m=4 Pm_LL 4
F3 SU(3)|generic|A|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|A|both|p=3,m=4 Pm_NNLL 4
F3 SU(3)|generic|A|both|p=3,m=4 S_super 0
F3 SU(3)|generic|A|both|p=3,m=4 S_LL 0
F3 SU(3)|generic|A|both|p=3,m=4 S_NLL 0
F3 SU(3)|generic|A|both|p=3,m=4 S_NNLL_any 5
F3 SU(3)|generic|A|both|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|generic|A|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|generic|A|both|p=3,m=4 Pm_LL_value_c1 96
F3 SU(3)|generic|A|both|p=3,m=4 S_pole_value_c1 -1048*z
F3 SU(3)|generic|A|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|A|both|p=4,m=6 Pm_LL 5
F3 SU(3)|generic|A|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|A|both|p=4,m=6 Pm_NNLL 5
F3 SU(3)|generic|A|both|p=4,m=6 S_super 0
F3 SU(3)|generic|A|both|p=4,m=6 S_LL 0
F3 SU(3)|generic|A|both|p=4,m=6 S_NLL 0
F3 SU(3)|generic|A|both|p=4,m=6 S_NNLL_any 6
F3 SU(3)|generic|A|both|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|generic|A|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|generic|A|both|p=4,m=6 Pm_LL_value_c1 2880
F3 SU(3)|generic|A|both|p=4,m=6 S_pole_value_c1 -27120*z
F3 SU(3)|generic|A|minus|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=1,m=0 Pm_LL 2
F3 SU(3)|generic|A|minus|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=1,m=0 Pm_NNLL 2
F3 SU(3)|generic|A|minus|p=1,m=0 S_super 0
F3 SU(3)|generic|A|minus|p=1,m=0 S_LL 0
F3 SU(3)|generic|A|minus|p=1,m=0 S_NLL 0
F3 SU(3)|generic|A|minus|p=1,m=0 S_NNLL_any 3
F3 SU(3)|generic|A|minus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|A|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|A|minus|p=1,m=0 Pm_LL_value_c1 4
F3 SU(3)|generic|A|minus|p=1,m=0 S_pole_value_c1 -176/3*z
F3 SU(3)|generic|A|minus|p=1,m=1 Pm_superLL 2
F3 SU(3)|generic|A|minus|p=1,m=1 Pm_LL 4
F3 SU(3)|generic|A|minus|p=1,m=1 Pm_NLL 2
F3 SU(3)|generic|A|minus|p=1,m=1 Pm_NNLL 4
F3 SU(3)|generic|A|minus|p=1,m=1 S_super 0
F3 SU(3)|generic|A|minus|p=1,m=1 S_LL 5
F3 SU(3)|generic|A|minus|p=1,m=1 S_NLL 3
F3 SU(3)|generic|A|minus|p=1,m=1 S_NNLL_any 5
F3 SU(3)|generic|A|minus|p=1,m=1 S_NNLL_pole 5
F3 SU(3)|generic|A|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|generic|A|minus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|A|minus|p=1,m=2 Pm_superLL 2
F3 SU(3)|generic|A|minus|p=1,m=2 Pm_LL 2
F3 SU(3)|generic|A|minus|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=1,m=2 Pm_NNLL 2
F3 SU(3)|generic|A|minus|p=1,m=2 S_super 5
F3 SU(3)|generic|A|minus|p=1,m=2 S_LL 3
F3 SU(3)|generic|A|minus|p=1,m=2 S_NLL 0
F3 SU(3)|generic|A|minus|p=1,m=2 S_NNLL_any 3
F3 SU(3)|generic|A|minus|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|generic|A|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|minus|p=1,m=2 Pm_LL_value_c1 1/3*z
F3 SU(3)|generic|A|minus|p=1,m=2 S_pole_value_c1 -44/3*z^2
F3 SU(3)|generic|A|minus|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|A|minus|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=2,m=0 Pm_NNLL 3
F3 SU(3)|generic|A|minus|p=2,m=0 S_super 0
F3 SU(3)|generic|A|minus|p=2,m=0 S_LL 0
F3 SU(3)|generic|A|minus|p=2,m=0 S_NLL 0
F3 SU(3)|generic|A|minus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|A|minus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|A|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|minus|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|A|minus|p=2,m=1 Pm_NLL 3
F3 SU(3)|generic|A|minus|p=2,m=1 Pm_NNLL 6
F3 SU(3)|generic|A|minus|p=2,m=1 S_super 0
F3 SU(3)|generic|A|minus|p=2,m=1 S_LL 0
F3 SU(3)|generic|A|minus|p=2,m=1 S_NLL 0
F3 SU(3)|generic|A|minus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|A|minus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|A|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|minus|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=2,m=2 Pm_LL 3
F3 SU(3)|generic|A|minus|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=2,m=2 Pm_NNLL 3
F3 SU(3)|generic|A|minus|p=2,m=2 S_super 0
F3 SU(3)|generic|A|minus|p=2,m=2 S_LL 0
F3 SU(3)|generic|A|minus|p=2,m=2 S_NLL 0
F3 SU(3)|generic|A|minus|p=2,m=2 S_NNLL_any 4
F3 SU(3)|generic|A|minus|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|generic|A|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|generic|A|minus|p=2,m=2 Pm_LL_value_c1 8
F3 SU(3)|generic|A|minus|p=2,m=2 S_pole_value_c1 -352/3*z
F3 SU(3)|generic|A|minus|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|A|minus|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|A|minus|p=3,m=0 S_super 0
F3 SU(3)|generic|A|minus|p=3,m=0 S_LL 0
F3 SU(3)|generic|A|minus|p=3,m=0 S_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|A|minus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|A|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|minus|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|A|minus|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|A|minus|p=3,m=1 S_super 0
F3 SU(3)|generic|A|minus|p=3,m=1 S_LL 0
F3 SU(3)|generic|A|minus|p=3,m=1 S_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|A|minus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|A|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|minus|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|A|minus|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=2 Pm_NNLL 4
F3 SU(3)|generic|A|minus|p=3,m=2 S_super 0
F3 SU(3)|generic|A|minus|p=3,m=2 S_LL 0
F3 SU(3)|generic|A|minus|p=3,m=2 S_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|A|minus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|A|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|minus|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=3,m=4 Pm_LL 4
F3 SU(3)|generic|A|minus|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=4 Pm_NNLL 4
F3 SU(3)|generic|A|minus|p=3,m=4 S_super 0
F3 SU(3)|generic|A|minus|p=3,m=4 S_LL 0
F3 SU(3)|generic|A|minus|p=3,m=4 S_NLL 0
F3 SU(3)|generic|A|minus|p=3,m=4 S_NNLL_any 5
F3 SU(3)|generic|A|minus|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|generic|A|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|generic|A|minus|p=3,m=4 Pm_LL_value_c1 96
F3 SU(3)|generic|A|minus|p=3,m=4 S_pole_value_c1 -1408*z
F3 SU(3)|generic|A|minus|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|A|minus|p=4,m=6 Pm_LL 5
F3 SU(3)|generic|A|minus|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|A|minus|p=4,m=6 Pm_NNLL 5
F3 SU(3)|generic|A|minus|p=4,m=6 S_super 0
F3 SU(3)|generic|A|minus|p=4,m=6 S_LL 0
F3 SU(3)|generic|A|minus|p=4,m=6 S_NLL 0
F3 SU(3)|generic|A|minus|p=4,m=6 S_NNLL_any 6
F3 SU(3)|generic|A|minus|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|generic|A|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|generic|A|minus|p=4,m=6 Pm_LL_value_c1 2880
F3 SU(3)|generic|A|minus|p=4,m=6 S_pole_value_c1 -42240*z
F3 SU(3)|generic|A|plus|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=1,m=0 Pm_LL 0
F3 SU(3)|generic|A|plus|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=1,m=0 Pm_NNLL 3
F3 SU(3)|generic|A|plus|p=1,m=0 S_super 0
F3 SU(3)|generic|A|plus|p=1,m=0 S_LL 0
F3 SU(3)|generic|A|plus|p=1,m=0 S_NLL 0
F3 SU(3)|generic|A|plus|p=1,m=0 S_NNLL_any 2
F3 SU(3)|generic|A|plus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|A|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|A|plus|p=1,m=0 S_pole_value_c1 3*z
F3 SU(3)|generic|A|plus|p=1,m=1 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=1,m=1 Pm_LL 0
F3 SU(3)|generic|A|plus|p=1,m=1 Pm_NLL 4
F3 SU(3)|generic|A|plus|p=1,m=1 Pm_NNLL 6
F3 SU(3)|generic|A|plus|p=1,m=1 S_super 0
F3 SU(3)|generic|A|plus|p=1,m=1 S_LL 0
F3 SU(3)|generic|A|plus|p=1,m=1 S_NLL 3
F3 SU(3)|generic|A|plus|p=1,m=1 S_NNLL_any 5
F3 SU(3)|generic|A|plus|p=1,m=1 S_NNLL_pole 5
F3 SU(3)|generic|A|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|plus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|A|plus|p=1,m=2 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=1,m=2 Pm_LL 4
F3 SU(3)|generic|A|plus|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=1,m=2 Pm_NNLL 3
F3 SU(3)|generic|A|plus|p=1,m=2 S_super 0
F3 SU(3)|generic|A|plus|p=1,m=2 S_LL 3
F3 SU(3)|generic|A|plus|p=1,m=2 S_NLL 0
F3 SU(3)|generic|A|plus|p=1,m=2 S_NNLL_any 2
F3 SU(3)|generic|A|plus|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|generic|A|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|plus|p=1,m=2 Pm_LL_value_c1 1184*z
F3 SU(3)|generic|A|plus|p=1,m=2 S_pole_value_c1 9/4*z^2
F3 SU(3)|generic|A|plus|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|A|plus|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=2,m=0 Pm_NNLL 0
F3 SU(3)|generic|A|plus|p=2,m=0 S_super 0
F3 SU(3)|generic|A|plus|p=2,m=0 S_LL 0
F3 SU(3)|generic|A|plus|p=2,m=0 S_NLL 0
F3 SU(3)|generic|A|plus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|A|plus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|A|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|plus|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|A|plus|p=2,m=1 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=2,m=1 Pm_NNLL 0
F3 SU(3)|generic|A|plus|p=2,m=1 S_super 0
F3 SU(3)|generic|A|plus|p=2,m=1 S_LL 0
F3 SU(3)|generic|A|plus|p=2,m=1 S_NLL 0
F3 SU(3)|generic|A|plus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|A|plus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|A|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|plus|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=2,m=2 Pm_LL 0
F3 SU(3)|generic|A|plus|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=2,m=2 Pm_NNLL 5
F3 SU(3)|generic|A|plus|p=2,m=2 S_super 0
F3 SU(3)|generic|A|plus|p=2,m=2 S_LL 0
F3 SU(3)|generic|A|plus|p=2,m=2 S_NLL 0
F3 SU(3)|generic|A|plus|p=2,m=2 S_NNLL_any 4
F3 SU(3)|generic|A|plus|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|generic|A|plus|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|generic|A|plus|p=2,m=2 S_pole_value_c1 18*z
F3 SU(3)|generic|A|plus|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|A|plus|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|A|plus|p=3,m=0 S_super 0
F3 SU(3)|generic|A|plus|p=3,m=0 S_LL 0
F3 SU(3)|generic|A|plus|p=3,m=0 S_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|A|plus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|A|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|plus|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|A|plus|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|A|plus|p=3,m=1 S_super 0
F3 SU(3)|generic|A|plus|p=3,m=1 S_LL 0
F3 SU(3)|generic|A|plus|p=3,m=1 S_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|A|plus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|A|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|plus|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|A|plus|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=2 Pm_NNLL 0
F3 SU(3)|generic|A|plus|p=3,m=2 S_super 0
F3 SU(3)|generic|A|plus|p=3,m=2 S_LL 0
F3 SU(3)|generic|A|plus|p=3,m=2 S_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|A|plus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|A|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|A|plus|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=3,m=4 Pm_LL 0
F3 SU(3)|generic|A|plus|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=4 Pm_NNLL 6
F3 SU(3)|generic|A|plus|p=3,m=4 S_super 0
F3 SU(3)|generic|A|plus|p=3,m=4 S_LL 0
F3 SU(3)|generic|A|plus|p=3,m=4 S_NLL 0
F3 SU(3)|generic|A|plus|p=3,m=4 S_NNLL_any 5
F3 SU(3)|generic|A|plus|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|generic|A|plus|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|generic|A|plus|p=3,m=4 S_pole_value_c1 360*z
F3 SU(3)|generic|A|plus|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|A|plus|p=4,m=6 Pm_LL 0
F3 SU(3)|generic|A|plus|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|A|plus|p=4,m=6 Pm_NNLL 7
F3 SU(3)|generic|A|plus|p=4,m=6 S_super 0
F3 SU(3)|generic|A|plus|p=4,m=6 S_LL 0
F3 SU(3)|generic|A|plus|p=4,m=6 S_NLL 0
F3 SU(3)|generic|A|plus|p=4,m=6 S_NNLL_any 6
F3 SU(3)|generic|A|plus|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|generic|A|plus|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|generic|A|plus|p=4,m=6 S_pole_value_c1 15120*z
F3 SU(3)|generic|B|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|B|both|p=1,m=0 Pm_LL 2
F3 SU(3)|generic|B|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|B|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|generic|B|both|p=1,m=0 S_super 0
F3 SU(3)|generic|B|both|p=1,m=0 S_LL 0
F3 SU(3)|generic|B|both|p=1,m=0 S_NLL 0
F3 SU(3)|generic|B|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|generic|B|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|B|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|B|both|p=1,m=0 Pm_LL_value_c1 4
F3 SU(3)|generic|B|both|p=1,m=0 S_pole_value_c1 -167/3*z
F3 SU(3)|generic|B|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|generic|B|both|p=1,m=1 Pm_LL 4
F3 SU(3)|generic|B|both|p=1,m=1 Pm_NLL 3
F3 SU(3)|generic|B|both|p=1,m=1 Pm_NNLL 3
F3 SU(3)|generic|B|both|p=1,m=1 S_super 5
F3 SU(3)|generic|B|both|p=1,m=1 S_LL 3
F3 SU(3)|generic|B|both|p=1,m=1 S_NLL 3
F3 SU(3)|generic|B|both|p=1,m=1 S_NNLL_any 3
F3 SU(3)|generic|B|both|p=1,m=1 S_NNLL_pole 3
F3 SU(3)|generic|B|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|B|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|generic|B|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|B|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|generic|B|both|p=1,m=2 Pm_LL 3
F3 SU(3)|generic|B|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|B|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|generic|B|both|p=1,m=2 S_super 3
F3 SU(3)|generic|B|both|p=1,m=2 S_LL 3
F3 SU(3)|generic|B|both|p=1,m=2 S_NLL 0
F3 SU(3)|generic|B|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|generic|B|both|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|generic|B|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|B|both|p=1,m=2 Pm_LL_value_c1 14/3*z
F3 SU(3)|generic|B|both|p=1,m=2 S_pole_value_c1 -88/3*z^2
F3 SU(3)|generic|B|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|B|both|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|B|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|B|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|generic|B|both|p=2,m=0 S_super 0
F3 SU(3)|generic|B|both|p=2,m=0 S_LL 0
F3 SU(3)|generic|B|both|p=2,m=0 S_NLL 0
F3 SU(3)|generic|B|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|B|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|B|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|B|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|B|both|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|B|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|generic|B|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|generic|B|both|p=2,m=1 S_super 0
F3 SU(3)|generic|B|both|p=2,m=1 S_LL 0
F3 SU(3)|generic|B|both|p=2,m=1 S_NLL 0
F3 SU(3)|generic|B|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|B|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|B|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|B|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|B|both|p=2,m=2 Pm_LL 3
F3 SU(3)|generic|B|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|B|both|p=2,m=2 Pm_NNLL 4
F3 SU(3)|generic|B|both|p=2,m=2 S_super 0
F3 SU(3)|generic|B|both|p=2,m=2 S_LL 0
F3 SU(3)|generic|B|both|p=2,m=2 S_NLL 0
F3 SU(3)|generic|B|both|p=2,m=2 S_NNLL_any 4
F3 SU(3)|generic|B|both|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|generic|B|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|generic|B|both|p=2,m=2 Pm_LL_value_c1 24
F3 SU(3)|generic|B|both|p=2,m=2 S_pole_value_c1 -334*z
F3 SU(3)|generic|B|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|B|both|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|B|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|B|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|B|both|p=3,m=0 S_super 0
F3 SU(3)|generic|B|both|p=3,m=0 S_LL 0
F3 SU(3)|generic|B|both|p=3,m=0 S_NLL 0
F3 SU(3)|generic|B|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|B|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|B|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|B|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|B|both|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|B|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|B|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|B|both|p=3,m=1 S_super 0
F3 SU(3)|generic|B|both|p=3,m=1 S_LL 0
F3 SU(3)|generic|B|both|p=3,m=1 S_NLL 0
F3 SU(3)|generic|B|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|B|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|B|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|B|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|B|both|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|B|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|B|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|generic|B|both|p=3,m=2 S_super 0
F3 SU(3)|generic|B|both|p=3,m=2 S_LL 0
F3 SU(3)|generic|B|both|p=3,m=2 S_NLL 0
F3 SU(3)|generic|B|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|B|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|B|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|B|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|B|both|p=3,m=4 Pm_LL 4
F3 SU(3)|generic|B|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|B|both|p=3,m=4 Pm_NNLL 5
F3 SU(3)|generic|B|both|p=3,m=4 S_super 0
F3 SU(3)|generic|B|both|p=3,m=4 S_LL 0
F3 SU(3)|generic|B|both|p=3,m=4 S_NLL 0
F3 SU(3)|generic|B|both|p=3,m=4 S_NNLL_any 5
F3 SU(3)|generic|B|both|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|generic|B|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|generic|B|both|p=3,m=4 Pm_LL_value_c1 480
F3 SU(3)|generic|B|both|p=3,m=4 S_pole_value_c1 -6680*z
F3 SU(3)|generic|B|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|B|both|p=4,m=6 Pm_LL 5
F3 SU(3)|generic|B|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|B|both|p=4,m=6 Pm_NNLL 6
F3 SU(3)|generic|B|both|p=4,m=6 S_super 0
F3 SU(3)|generic|B|both|p=4,m=6 S_LL 0
F3 SU(3)|generic|B|both|p=4,m=6 S_NLL 0
F3 SU(3)|generic|B|both|p=4,m=6 S_NNLL_any 6
F3 SU(3)|generic|B|both|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|generic|B|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|generic|B|both|p=4,m=6 Pm_LL_value_c1 20160
F3 SU(3)|generic|B|both|p=4,m=6 S_pole_value_c1 -280560*z
F3 SU(3)|generic|C|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|C|both|p=1,m=0 Pm_LL 2
F3 SU(3)|generic|C|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|C|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|generic|C|both|p=1,m=0 S_super 0
F3 SU(3)|generic|C|both|p=1,m=0 S_LL 0
F3 SU(3)|generic|C|both|p=1,m=0 S_NLL 0
F3 SU(3)|generic|C|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|generic|C|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|C|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|C|both|p=1,m=0 Pm_LL_value_c1 4
F3 SU(3)|generic|C|both|p=1,m=0 S_pole_value_c1 -167/3*z
F3 SU(3)|generic|C|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|generic|C|both|p=1,m=1 Pm_LL 3
F3 SU(3)|generic|C|both|p=1,m=1 Pm_NLL 2
F3 SU(3)|generic|C|both|p=1,m=1 Pm_NNLL 3
F3 SU(3)|generic|C|both|p=1,m=1 S_super 5
F3 SU(3)|generic|C|both|p=1,m=1 S_LL 3
F3 SU(3)|generic|C|both|p=1,m=1 S_NLL 2
F3 SU(3)|generic|C|both|p=1,m=1 S_NNLL_any 3
F3 SU(3)|generic|C|both|p=1,m=1 S_NNLL_pole 3
F3 SU(3)|generic|C|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|generic|C|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|C|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|generic|C|both|p=1,m=2 Pm_LL 2
F3 SU(3)|generic|C|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|C|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|generic|C|both|p=1,m=2 S_super 3
F3 SU(3)|generic|C|both|p=1,m=2 S_LL 2
F3 SU(3)|generic|C|both|p=1,m=2 S_NLL 0
F3 SU(3)|generic|C|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|generic|C|both|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|generic|C|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|both|p=1,m=2 Pm_LL_value_c1 -2/3*z
F3 SU(3)|generic|C|both|p=1,m=2 S_pole_value_c1 31/9*z^2
F3 SU(3)|generic|C|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|C|both|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|C|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|C|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|generic|C|both|p=2,m=0 S_super 0
F3 SU(3)|generic|C|both|p=2,m=0 S_LL 0
F3 SU(3)|generic|C|both|p=2,m=0 S_NLL 0
F3 SU(3)|generic|C|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|C|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|C|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|C|both|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|C|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|generic|C|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|generic|C|both|p=2,m=1 S_super 0
F3 SU(3)|generic|C|both|p=2,m=1 S_LL 0
F3 SU(3)|generic|C|both|p=2,m=1 S_NLL 0
F3 SU(3)|generic|C|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|C|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|C|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|C|both|p=2,m=2 Pm_LL 3
F3 SU(3)|generic|C|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|C|both|p=2,m=2 Pm_NNLL 3
F3 SU(3)|generic|C|both|p=2,m=2 S_super 0
F3 SU(3)|generic|C|both|p=2,m=2 S_LL 0
F3 SU(3)|generic|C|both|p=2,m=2 S_NLL 0
F3 SU(3)|generic|C|both|p=2,m=2 S_NNLL_any 3
F3 SU(3)|generic|C|both|p=2,m=2 S_NNLL_pole 3
F3 SU(3)|generic|C|both|p=2,m=2 S_NNLL_pole_z1 3
F3 SU(3)|generic|C|both|p=2,m=2 Pm_LL_value_c1 8
F3 SU(3)|generic|C|both|p=2,m=2 S_pole_value_c1 2*z
F3 SU(3)|generic|C|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|C|both|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|C|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|C|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|C|both|p=3,m=0 S_super 0
F3 SU(3)|generic|C|both|p=3,m=0 S_LL 0
F3 SU(3)|generic|C|both|p=3,m=0 S_NLL 0
F3 SU(3)|generic|C|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|C|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|C|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|C|both|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|C|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|C|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|C|both|p=3,m=1 S_super 0
F3 SU(3)|generic|C|both|p=3,m=1 S_LL 0
F3 SU(3)|generic|C|both|p=3,m=1 S_NLL 0
F3 SU(3)|generic|C|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|C|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|C|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|C|both|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|C|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|C|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|generic|C|both|p=3,m=2 S_super 0
F3 SU(3)|generic|C|both|p=3,m=2 S_LL 0
F3 SU(3)|generic|C|both|p=3,m=2 S_NLL 0
F3 SU(3)|generic|C|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|C|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|C|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|C|both|p=3,m=4 Pm_LL 4
F3 SU(3)|generic|C|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|C|both|p=3,m=4 Pm_NNLL 4
F3 SU(3)|generic|C|both|p=3,m=4 S_super 0
F3 SU(3)|generic|C|both|p=3,m=4 S_LL 0
F3 SU(3)|generic|C|both|p=3,m=4 S_NLL 0
F3 SU(3)|generic|C|both|p=3,m=4 S_NNLL_any 4
F3 SU(3)|generic|C|both|p=3,m=4 S_NNLL_pole 4
F3 SU(3)|generic|C|both|p=3,m=4 S_NNLL_pole_z1 4
F3 SU(3)|generic|C|both|p=3,m=4 Pm_LL_value_c1 96
F3 SU(3)|generic|C|both|p=3,m=4 S_pole_value_c1 24*z
F3 SU(3)|generic|C|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|C|both|p=4,m=6 Pm_LL 5
F3 SU(3)|generic|C|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|C|both|p=4,m=6 Pm_NNLL 5
F3 SU(3)|generic|C|both|p=4,m=6 S_super 0
F3 SU(3)|generic|C|both|p=4,m=6 S_LL 0
F3 SU(3)|generic|C|both|p=4,m=6 S_NLL 0
F3 SU(3)|generic|C|both|p=4,m=6 S_NNLL_any 5
F3 SU(3)|generic|C|both|p=4,m=6 S_NNLL_pole 5
F3 SU(3)|generic|C|both|p=4,m=6 S_NNLL_pole_z1 5
F3 SU(3)|generic|C|both|p=4,m=6 Pm_LL_value_c1 2880
F3 SU(3)|generic|C|both|p=4,m=6 S_pole_value_c1 720*z
F3 SU(3)|generic|C|minus|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=1,m=0 Pm_LL 2
F3 SU(3)|generic|C|minus|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=1,m=0 Pm_NNLL 2
F3 SU(3)|generic|C|minus|p=1,m=0 S_super 0
F3 SU(3)|generic|C|minus|p=1,m=0 S_LL 0
F3 SU(3)|generic|C|minus|p=1,m=0 S_NLL 0
F3 SU(3)|generic|C|minus|p=1,m=0 S_NNLL_any 3
F3 SU(3)|generic|C|minus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|C|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|C|minus|p=1,m=0 Pm_LL_value_c1 4
F3 SU(3)|generic|C|minus|p=1,m=0 S_pole_value_c1 -176/3*z
F3 SU(3)|generic|C|minus|p=1,m=1 Pm_superLL 2
F3 SU(3)|generic|C|minus|p=1,m=1 Pm_LL 4
F3 SU(3)|generic|C|minus|p=1,m=1 Pm_NLL 2
F3 SU(3)|generic|C|minus|p=1,m=1 Pm_NNLL 4
F3 SU(3)|generic|C|minus|p=1,m=1 S_super 0
F3 SU(3)|generic|C|minus|p=1,m=1 S_LL 5
F3 SU(3)|generic|C|minus|p=1,m=1 S_NLL 3
F3 SU(3)|generic|C|minus|p=1,m=1 S_NNLL_any 5
F3 SU(3)|generic|C|minus|p=1,m=1 S_NNLL_pole 5
F3 SU(3)|generic|C|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|generic|C|minus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|C|minus|p=1,m=2 Pm_superLL 2
F3 SU(3)|generic|C|minus|p=1,m=2 Pm_LL 2
F3 SU(3)|generic|C|minus|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=1,m=2 Pm_NNLL 2
F3 SU(3)|generic|C|minus|p=1,m=2 S_super 5
F3 SU(3)|generic|C|minus|p=1,m=2 S_LL 3
F3 SU(3)|generic|C|minus|p=1,m=2 S_NLL 0
F3 SU(3)|generic|C|minus|p=1,m=2 S_NNLL_any 4
F3 SU(3)|generic|C|minus|p=1,m=2 S_NNLL_pole 4
F3 SU(3)|generic|C|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|minus|p=1,m=2 Pm_LL_value_c1 -2/3*z
F3 SU(3)|generic|C|minus|p=1,m=2 S_pole_value_c1 1264/9*z^2
F3 SU(3)|generic|C|minus|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|C|minus|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=2,m=0 Pm_NNLL 3
F3 SU(3)|generic|C|minus|p=2,m=0 S_super 0
F3 SU(3)|generic|C|minus|p=2,m=0 S_LL 0
F3 SU(3)|generic|C|minus|p=2,m=0 S_NLL 0
F3 SU(3)|generic|C|minus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|C|minus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|C|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|minus|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|C|minus|p=2,m=1 Pm_NLL 3
F3 SU(3)|generic|C|minus|p=2,m=1 Pm_NNLL 6
F3 SU(3)|generic|C|minus|p=2,m=1 S_super 0
F3 SU(3)|generic|C|minus|p=2,m=1 S_LL 0
F3 SU(3)|generic|C|minus|p=2,m=1 S_NLL 0
F3 SU(3)|generic|C|minus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|C|minus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|C|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|minus|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=2,m=2 Pm_LL 3
F3 SU(3)|generic|C|minus|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=2,m=2 Pm_NNLL 3
F3 SU(3)|generic|C|minus|p=2,m=2 S_super 0
F3 SU(3)|generic|C|minus|p=2,m=2 S_LL 0
F3 SU(3)|generic|C|minus|p=2,m=2 S_NLL 0
F3 SU(3)|generic|C|minus|p=2,m=2 S_NNLL_any 4
F3 SU(3)|generic|C|minus|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|generic|C|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|generic|C|minus|p=2,m=2 Pm_LL_value_c1 8
F3 SU(3)|generic|C|minus|p=2,m=2 S_pole_value_c1 -352/3*z
F3 SU(3)|generic|C|minus|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|C|minus|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|C|minus|p=3,m=0 S_super 0
F3 SU(3)|generic|C|minus|p=3,m=0 S_LL 0
F3 SU(3)|generic|C|minus|p=3,m=0 S_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|C|minus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|C|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|minus|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|C|minus|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|C|minus|p=3,m=1 S_super 0
F3 SU(3)|generic|C|minus|p=3,m=1 S_LL 0
F3 SU(3)|generic|C|minus|p=3,m=1 S_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|C|minus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|C|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|minus|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|C|minus|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=2 Pm_NNLL 4
F3 SU(3)|generic|C|minus|p=3,m=2 S_super 0
F3 SU(3)|generic|C|minus|p=3,m=2 S_LL 0
F3 SU(3)|generic|C|minus|p=3,m=2 S_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|C|minus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|C|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|minus|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=3,m=4 Pm_LL 4
F3 SU(3)|generic|C|minus|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=4 Pm_NNLL 4
F3 SU(3)|generic|C|minus|p=3,m=4 S_super 0
F3 SU(3)|generic|C|minus|p=3,m=4 S_LL 0
F3 SU(3)|generic|C|minus|p=3,m=4 S_NLL 0
F3 SU(3)|generic|C|minus|p=3,m=4 S_NNLL_any 5
F3 SU(3)|generic|C|minus|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|generic|C|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|generic|C|minus|p=3,m=4 Pm_LL_value_c1 96
F3 SU(3)|generic|C|minus|p=3,m=4 S_pole_value_c1 -1408*z
F3 SU(3)|generic|C|minus|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|C|minus|p=4,m=6 Pm_LL 5
F3 SU(3)|generic|C|minus|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|C|minus|p=4,m=6 Pm_NNLL 5
F3 SU(3)|generic|C|minus|p=4,m=6 S_super 0
F3 SU(3)|generic|C|minus|p=4,m=6 S_LL 0
F3 SU(3)|generic|C|minus|p=4,m=6 S_NLL 0
F3 SU(3)|generic|C|minus|p=4,m=6 S_NNLL_any 6
F3 SU(3)|generic|C|minus|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|generic|C|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|generic|C|minus|p=4,m=6 Pm_LL_value_c1 2880
F3 SU(3)|generic|C|minus|p=4,m=6 S_pole_value_c1 -42240*z
F3 SU(3)|generic|C|plus|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=1,m=0 Pm_LL 0
F3 SU(3)|generic|C|plus|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=1,m=0 Pm_NNLL 3
F3 SU(3)|generic|C|plus|p=1,m=0 S_super 0
F3 SU(3)|generic|C|plus|p=1,m=0 S_LL 0
F3 SU(3)|generic|C|plus|p=1,m=0 S_NLL 0
F3 SU(3)|generic|C|plus|p=1,m=0 S_NNLL_any 2
F3 SU(3)|generic|C|plus|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|C|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|C|plus|p=1,m=0 S_pole_value_c1 3*z
F3 SU(3)|generic|C|plus|p=1,m=1 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=1,m=1 Pm_LL 0
F3 SU(3)|generic|C|plus|p=1,m=1 Pm_NLL 3
F3 SU(3)|generic|C|plus|p=1,m=1 Pm_NNLL 5
F3 SU(3)|generic|C|plus|p=1,m=1 S_super 0
F3 SU(3)|generic|C|plus|p=1,m=1 S_LL 0
F3 SU(3)|generic|C|plus|p=1,m=1 S_NLL 2
F3 SU(3)|generic|C|plus|p=1,m=1 S_NNLL_any 4
F3 SU(3)|generic|C|plus|p=1,m=1 S_NNLL_pole 4
F3 SU(3)|generic|C|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|plus|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|C|plus|p=1,m=2 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=1,m=2 Pm_LL 3
F3 SU(3)|generic|C|plus|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=1,m=2 Pm_NNLL 4
F3 SU(3)|generic|C|plus|p=1,m=2 S_super 0
F3 SU(3)|generic|C|plus|p=1,m=2 S_LL 2
F3 SU(3)|generic|C|plus|p=1,m=2 S_NLL 0
F3 SU(3)|generic|C|plus|p=1,m=2 S_NNLL_any 2
F3 SU(3)|generic|C|plus|p=1,m=2 S_NNLL_pole 3
F3 SU(3)|generic|C|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|plus|p=1,m=2 Pm_LL_value_c1 352/3*z
F3 SU(3)|generic|C|plus|p=1,m=2 S_pole_value_c1 31/9*z^2
F3 SU(3)|generic|C|plus|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|C|plus|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=2,m=0 Pm_NNLL 0
F3 SU(3)|generic|C|plus|p=2,m=0 S_super 0
F3 SU(3)|generic|C|plus|p=2,m=0 S_LL 0
F3 SU(3)|generic|C|plus|p=2,m=0 S_NLL 0
F3 SU(3)|generic|C|plus|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|C|plus|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|C|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|plus|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|C|plus|p=2,m=1 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=2,m=1 Pm_NNLL 0
F3 SU(3)|generic|C|plus|p=2,m=1 S_super 0
F3 SU(3)|generic|C|plus|p=2,m=1 S_LL 0
F3 SU(3)|generic|C|plus|p=2,m=1 S_NLL 0
F3 SU(3)|generic|C|plus|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|C|plus|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|C|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|plus|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=2,m=2 Pm_LL 0
F3 SU(3)|generic|C|plus|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=2,m=2 Pm_NNLL 4
F3 SU(3)|generic|C|plus|p=2,m=2 S_super 0
F3 SU(3)|generic|C|plus|p=2,m=2 S_LL 0
F3 SU(3)|generic|C|plus|p=2,m=2 S_NLL 0
F3 SU(3)|generic|C|plus|p=2,m=2 S_NNLL_any 3
F3 SU(3)|generic|C|plus|p=2,m=2 S_NNLL_pole 3
F3 SU(3)|generic|C|plus|p=2,m=2 S_NNLL_pole_z1 3
F3 SU(3)|generic|C|plus|p=2,m=2 S_pole_value_c1 2*z
F3 SU(3)|generic|C|plus|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|C|plus|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|C|plus|p=3,m=0 S_super 0
F3 SU(3)|generic|C|plus|p=3,m=0 S_LL 0
F3 SU(3)|generic|C|plus|p=3,m=0 S_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|C|plus|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|C|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|plus|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|C|plus|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|C|plus|p=3,m=1 S_super 0
F3 SU(3)|generic|C|plus|p=3,m=1 S_LL 0
F3 SU(3)|generic|C|plus|p=3,m=1 S_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|C|plus|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|C|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|plus|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|C|plus|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=2 Pm_NNLL 0
F3 SU(3)|generic|C|plus|p=3,m=2 S_super 0
F3 SU(3)|generic|C|plus|p=3,m=2 S_LL 0
F3 SU(3)|generic|C|plus|p=3,m=2 S_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|C|plus|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|C|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|C|plus|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=3,m=4 Pm_LL 0
F3 SU(3)|generic|C|plus|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=4 Pm_NNLL 5
F3 SU(3)|generic|C|plus|p=3,m=4 S_super 0
F3 SU(3)|generic|C|plus|p=3,m=4 S_LL 0
F3 SU(3)|generic|C|plus|p=3,m=4 S_NLL 0
F3 SU(3)|generic|C|plus|p=3,m=4 S_NNLL_any 4
F3 SU(3)|generic|C|plus|p=3,m=4 S_NNLL_pole 4
F3 SU(3)|generic|C|plus|p=3,m=4 S_NNLL_pole_z1 4
F3 SU(3)|generic|C|plus|p=3,m=4 S_pole_value_c1 24*z
F3 SU(3)|generic|C|plus|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|C|plus|p=4,m=6 Pm_LL 0
F3 SU(3)|generic|C|plus|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|C|plus|p=4,m=6 Pm_NNLL 6
F3 SU(3)|generic|C|plus|p=4,m=6 S_super 0
F3 SU(3)|generic|C|plus|p=4,m=6 S_LL 0
F3 SU(3)|generic|C|plus|p=4,m=6 S_NLL 0
F3 SU(3)|generic|C|plus|p=4,m=6 S_NNLL_any 5
F3 SU(3)|generic|C|plus|p=4,m=6 S_NNLL_pole 5
F3 SU(3)|generic|C|plus|p=4,m=6 S_NNLL_pole_z1 5
F3 SU(3)|generic|C|plus|p=4,m=6 S_pole_value_c1 720*z
F3 SU(3)|generic|D|both|p=1,m=0 Pm_superLL 0
F3 SU(3)|generic|D|both|p=1,m=0 Pm_LL 2
F3 SU(3)|generic|D|both|p=1,m=0 Pm_NLL 0
F3 SU(3)|generic|D|both|p=1,m=0 Pm_NNLL 2
F3 SU(3)|generic|D|both|p=1,m=0 S_super 0
F3 SU(3)|generic|D|both|p=1,m=0 S_LL 0
F3 SU(3)|generic|D|both|p=1,m=0 S_NLL 0
F3 SU(3)|generic|D|both|p=1,m=0 S_NNLL_any 2
F3 SU(3)|generic|D|both|p=1,m=0 S_NNLL_pole 3
F3 SU(3)|generic|D|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SU(3)|generic|D|both|p=1,m=0 Pm_LL_value_c1 4
F3 SU(3)|generic|D|both|p=1,m=0 S_pole_value_c1 -167/3*z
F3 SU(3)|generic|D|both|p=1,m=1 Pm_superLL 2
F3 SU(3)|generic|D|both|p=1,m=1 Pm_LL 4
F3 SU(3)|generic|D|both|p=1,m=1 Pm_NLL 2
F3 SU(3)|generic|D|both|p=1,m=1 Pm_NNLL 4
F3 SU(3)|generic|D|both|p=1,m=1 S_super 5
F3 SU(3)|generic|D|both|p=1,m=1 S_LL 3
F3 SU(3)|generic|D|both|p=1,m=1 S_NLL 3
F3 SU(3)|generic|D|both|p=1,m=1 S_NNLL_any 4
F3 SU(3)|generic|D|both|p=1,m=1 S_NNLL_pole 4
F3 SU(3)|generic|D|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|D|both|p=1,m=1 Pm_LL_value_c1 0
F3 SU(3)|generic|D|both|p=1,m=1 S_pole_value_c1 0
F3 SU(3)|generic|D|both|p=1,m=2 Pm_superLL 2
F3 SU(3)|generic|D|both|p=1,m=2 Pm_LL 2
F3 SU(3)|generic|D|both|p=1,m=2 Pm_NLL 0
F3 SU(3)|generic|D|both|p=1,m=2 Pm_NNLL 2
F3 SU(3)|generic|D|both|p=1,m=2 S_super 3
F3 SU(3)|generic|D|both|p=1,m=2 S_LL 3
F3 SU(3)|generic|D|both|p=1,m=2 S_NLL 0
F3 SU(3)|generic|D|both|p=1,m=2 S_NNLL_any 2
F3 SU(3)|generic|D|both|p=1,m=2 S_NNLL_pole 4
F3 SU(3)|generic|D|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|D|both|p=1,m=2 Pm_LL_value_c1 -2/3*z
F3 SU(3)|generic|D|both|p=1,m=2 S_pole_value_c1 1076/9*z^2
F3 SU(3)|generic|D|both|p=2,m=0 Pm_superLL 0
F3 SU(3)|generic|D|both|p=2,m=0 Pm_LL 0
F3 SU(3)|generic|D|both|p=2,m=0 Pm_NLL 0
F3 SU(3)|generic|D|both|p=2,m=0 Pm_NNLL 3
F3 SU(3)|generic|D|both|p=2,m=0 S_super 0
F3 SU(3)|generic|D|both|p=2,m=0 S_LL 0
F3 SU(3)|generic|D|both|p=2,m=0 S_NLL 0
F3 SU(3)|generic|D|both|p=2,m=0 S_NNLL_any 0
F3 SU(3)|generic|D|both|p=2,m=0 S_NNLL_pole 0
F3 SU(3)|generic|D|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|D|both|p=2,m=1 Pm_superLL 0
F3 SU(3)|generic|D|both|p=2,m=1 Pm_LL 0
F3 SU(3)|generic|D|both|p=2,m=1 Pm_NLL 3
F3 SU(3)|generic|D|both|p=2,m=1 Pm_NNLL 6
F3 SU(3)|generic|D|both|p=2,m=1 S_super 0
F3 SU(3)|generic|D|both|p=2,m=1 S_LL 0
F3 SU(3)|generic|D|both|p=2,m=1 S_NLL 0
F3 SU(3)|generic|D|both|p=2,m=1 S_NNLL_any 0
F3 SU(3)|generic|D|both|p=2,m=1 S_NNLL_pole 0
F3 SU(3)|generic|D|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|D|both|p=2,m=2 Pm_superLL 0
F3 SU(3)|generic|D|both|p=2,m=2 Pm_LL 3
F3 SU(3)|generic|D|both|p=2,m=2 Pm_NLL 0
F3 SU(3)|generic|D|both|p=2,m=2 Pm_NNLL 3
F3 SU(3)|generic|D|both|p=2,m=2 S_super 0
F3 SU(3)|generic|D|both|p=2,m=2 S_LL 0
F3 SU(3)|generic|D|both|p=2,m=2 S_NLL 0
F3 SU(3)|generic|D|both|p=2,m=2 S_NNLL_any 4
F3 SU(3)|generic|D|both|p=2,m=2 S_NNLL_pole 4
F3 SU(3)|generic|D|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SU(3)|generic|D|both|p=2,m=2 Pm_LL_value_c1 8
F3 SU(3)|generic|D|both|p=2,m=2 S_pole_value_c1 -298/3*z
F3 SU(3)|generic|D|both|p=3,m=0 Pm_superLL 0
F3 SU(3)|generic|D|both|p=3,m=0 Pm_LL 0
F3 SU(3)|generic|D|both|p=3,m=0 Pm_NLL 0
F3 SU(3)|generic|D|both|p=3,m=0 Pm_NNLL 0
F3 SU(3)|generic|D|both|p=3,m=0 S_super 0
F3 SU(3)|generic|D|both|p=3,m=0 S_LL 0
F3 SU(3)|generic|D|both|p=3,m=0 S_NLL 0
F3 SU(3)|generic|D|both|p=3,m=0 S_NNLL_any 0
F3 SU(3)|generic|D|both|p=3,m=0 S_NNLL_pole 0
F3 SU(3)|generic|D|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SU(3)|generic|D|both|p=3,m=1 Pm_superLL 0
F3 SU(3)|generic|D|both|p=3,m=1 Pm_LL 0
F3 SU(3)|generic|D|both|p=3,m=1 Pm_NLL 0
F3 SU(3)|generic|D|both|p=3,m=1 Pm_NNLL 0
F3 SU(3)|generic|D|both|p=3,m=1 S_super 0
F3 SU(3)|generic|D|both|p=3,m=1 S_LL 0
F3 SU(3)|generic|D|both|p=3,m=1 S_NLL 0
F3 SU(3)|generic|D|both|p=3,m=1 S_NNLL_any 0
F3 SU(3)|generic|D|both|p=3,m=1 S_NNLL_pole 0
F3 SU(3)|generic|D|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SU(3)|generic|D|both|p=3,m=2 Pm_superLL 0
F3 SU(3)|generic|D|both|p=3,m=2 Pm_LL 0
F3 SU(3)|generic|D|both|p=3,m=2 Pm_NLL 0
F3 SU(3)|generic|D|both|p=3,m=2 Pm_NNLL 4
F3 SU(3)|generic|D|both|p=3,m=2 S_super 0
F3 SU(3)|generic|D|both|p=3,m=2 S_LL 0
F3 SU(3)|generic|D|both|p=3,m=2 S_NLL 0
F3 SU(3)|generic|D|both|p=3,m=2 S_NNLL_any 0
F3 SU(3)|generic|D|both|p=3,m=2 S_NNLL_pole 0
F3 SU(3)|generic|D|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SU(3)|generic|D|both|p=3,m=4 Pm_superLL 0
F3 SU(3)|generic|D|both|p=3,m=4 Pm_LL 4
F3 SU(3)|generic|D|both|p=3,m=4 Pm_NLL 0
F3 SU(3)|generic|D|both|p=3,m=4 Pm_NNLL 4
F3 SU(3)|generic|D|both|p=3,m=4 S_super 0
F3 SU(3)|generic|D|both|p=3,m=4 S_LL 0
F3 SU(3)|generic|D|both|p=3,m=4 S_NLL 0
F3 SU(3)|generic|D|both|p=3,m=4 S_NNLL_any 5
F3 SU(3)|generic|D|both|p=3,m=4 S_NNLL_pole 5
F3 SU(3)|generic|D|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SU(3)|generic|D|both|p=3,m=4 Pm_LL_value_c1 96
F3 SU(3)|generic|D|both|p=3,m=4 S_pole_value_c1 -1048*z
F3 SU(3)|generic|D|both|p=4,m=6 Pm_superLL 0
F3 SU(3)|generic|D|both|p=4,m=6 Pm_LL 5
F3 SU(3)|generic|D|both|p=4,m=6 Pm_NLL 0
F3 SU(3)|generic|D|both|p=4,m=6 Pm_NNLL 5
F3 SU(3)|generic|D|both|p=4,m=6 S_super 0
F3 SU(3)|generic|D|both|p=4,m=6 S_LL 0
F3 SU(3)|generic|D|both|p=4,m=6 S_NLL 0
F3 SU(3)|generic|D|both|p=4,m=6 S_NNLL_any 6
F3 SU(3)|generic|D|both|p=4,m=6 S_NNLL_pole 6
F3 SU(3)|generic|D|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SU(3)|generic|D|both|p=4,m=6 Pm_LL_value_c1 2880
F3 SU(3)|generic|D|both|p=4,m=6 S_pole_value_c1 -27120*z
F3 SO(5)|Trc|A|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=1,m=0 Pm_LL 2
F3 SO(5)|Trc|A|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|Trc|A|both|p=1,m=0 S_super 0
F3 SO(5)|Trc|A|both|p=1,m=0 S_LL 0
F3 SO(5)|Trc|A|both|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|A|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|Trc|A|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|A|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|A|both|p=1,m=0 Pm_LL_value_c1 -2
F3 SO(5)|Trc|A|both|p=1,m=0 S_pole_value_c1 -5/4*z
F3 SO(5)|Trc|A|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|Trc|A|both|p=1,m=1 Pm_LL 4
F3 SO(5)|Trc|A|both|p=1,m=1 Pm_NLL 2
F3 SO(5)|Trc|A|both|p=1,m=1 Pm_NNLL 4
F3 SO(5)|Trc|A|both|p=1,m=1 S_super 5
F3 SO(5)|Trc|A|both|p=1,m=1 S_LL 3
F3 SO(5)|Trc|A|both|p=1,m=1 S_NLL 3
F3 SO(5)|Trc|A|both|p=1,m=1 S_NNLL_any 3
F3 SO(5)|Trc|A|both|p=1,m=1 S_NNLL_pole 3
F3 SO(5)|Trc|A|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|Trc|A|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|A|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|Trc|A|both|p=1,m=2 Pm_LL 2
F3 SO(5)|Trc|A|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|Trc|A|both|p=1,m=2 S_super 3
F3 SO(5)|Trc|A|both|p=1,m=2 S_LL 3
F3 SO(5)|Trc|A|both|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|A|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|Trc|A|both|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|A|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|both|p=1,m=2 Pm_LL_value_c1 -1/6*z
F3 SO(5)|Trc|A|both|p=1,m=2 S_pole_value_c1 -11/16*z^2
F3 SO(5)|Trc|A|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|A|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|Trc|A|both|p=2,m=0 S_super 0
F3 SO(5)|Trc|A|both|p=2,m=0 S_LL 0
F3 SO(5)|Trc|A|both|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|A|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|A|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|A|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|A|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|Trc|A|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|Trc|A|both|p=2,m=1 S_super 0
F3 SO(5)|Trc|A|both|p=2,m=1 S_LL 0
F3 SO(5)|Trc|A|both|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|A|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|A|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|A|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=2,m=2 Pm_LL 3
F3 SO(5)|Trc|A|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=2,m=2 Pm_NNLL 3
F3 SO(5)|Trc|A|both|p=2,m=2 S_super 0
F3 SO(5)|Trc|A|both|p=2,m=2 S_LL 0
F3 SO(5)|Trc|A|both|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|A|both|p=2,m=2 S_NNLL_any 4
F3 SO(5)|Trc|A|both|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|A|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|Trc|A|both|p=2,m=2 Pm_LL_value_c1 -4
F3 SO(5)|Trc|A|both|p=2,m=2 S_pole_value_c1 -11/2*z
F3 SO(5)|Trc|A|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|A|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|A|both|p=3,m=0 S_super 0
F3 SO(5)|Trc|A|both|p=3,m=0 S_LL 0
F3 SO(5)|Trc|A|both|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|A|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|A|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|A|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|A|both|p=3,m=1 S_super 0
F3 SO(5)|Trc|A|both|p=3,m=1 S_LL 0
F3 SO(5)|Trc|A|both|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|A|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|A|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|A|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|Trc|A|both|p=3,m=2 S_super 0
F3 SO(5)|Trc|A|both|p=3,m=2 S_LL 0
F3 SO(5)|Trc|A|both|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|A|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|A|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=3,m=4 Pm_LL 4
F3 SO(5)|Trc|A|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=4 Pm_NNLL 4
F3 SO(5)|Trc|A|both|p=3,m=4 S_super 0
F3 SO(5)|Trc|A|both|p=3,m=4 S_LL 0
F3 SO(5)|Trc|A|both|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|A|both|p=3,m=4 S_NNLL_any 5
F3 SO(5)|Trc|A|both|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|Trc|A|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|Trc|A|both|p=3,m=4 Pm_LL_value_c1 -48
F3 SO(5)|Trc|A|both|p=3,m=4 S_pole_value_c1 -102*z
F3 SO(5)|Trc|A|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|A|both|p=4,m=6 Pm_LL 5
F3 SO(5)|Trc|A|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|A|both|p=4,m=6 Pm_NNLL 5
F3 SO(5)|Trc|A|both|p=4,m=6 S_super 0
F3 SO(5)|Trc|A|both|p=4,m=6 S_LL 0
F3 SO(5)|Trc|A|both|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|A|both|p=4,m=6 S_NNLL_any 6
F3 SO(5)|Trc|A|both|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|Trc|A|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|Trc|A|both|p=4,m=6 Pm_LL_value_c1 -1440
F3 SO(5)|Trc|A|both|p=4,m=6 S_pole_value_c1 -4140*z
F3 SO(5)|Trc|A|minus|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=1,m=0 Pm_LL 2
F3 SO(5)|Trc|A|minus|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=1,m=0 Pm_NNLL 2
F3 SO(5)|Trc|A|minus|p=1,m=0 S_super 0
F3 SO(5)|Trc|A|minus|p=1,m=0 S_LL 0
F3 SO(5)|Trc|A|minus|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|A|minus|p=1,m=0 S_NNLL_any 3
F3 SO(5)|Trc|A|minus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|A|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|A|minus|p=1,m=0 Pm_LL_value_c1 -2
F3 SO(5)|Trc|A|minus|p=1,m=0 S_pole_value_c1 -1/2*z
F3 SO(5)|Trc|A|minus|p=1,m=1 Pm_superLL 2
F3 SO(5)|Trc|A|minus|p=1,m=1 Pm_LL 4
F3 SO(5)|Trc|A|minus|p=1,m=1 Pm_NLL 2
F3 SO(5)|Trc|A|minus|p=1,m=1 Pm_NNLL 4
F3 SO(5)|Trc|A|minus|p=1,m=1 S_super 0
F3 SO(5)|Trc|A|minus|p=1,m=1 S_LL 5
F3 SO(5)|Trc|A|minus|p=1,m=1 S_NLL 3
F3 SO(5)|Trc|A|minus|p=1,m=1 S_NNLL_any 5
F3 SO(5)|Trc|A|minus|p=1,m=1 S_NNLL_pole 5
F3 SO(5)|Trc|A|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|Trc|A|minus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|A|minus|p=1,m=2 Pm_superLL 2
F3 SO(5)|Trc|A|minus|p=1,m=2 Pm_LL 2
F3 SO(5)|Trc|A|minus|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=1,m=2 Pm_NNLL 2
F3 SO(5)|Trc|A|minus|p=1,m=2 S_super 5
F3 SO(5)|Trc|A|minus|p=1,m=2 S_LL 3
F3 SO(5)|Trc|A|minus|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|A|minus|p=1,m=2 S_NNLL_any 3
F3 SO(5)|Trc|A|minus|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|A|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|minus|p=1,m=2 Pm_LL_value_c1 -1/6*z
F3 SO(5)|Trc|A|minus|p=1,m=2 S_pole_value_c1 -1/8*z^2
F3 SO(5)|Trc|A|minus|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|A|minus|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=2,m=0 Pm_NNLL 3
F3 SO(5)|Trc|A|minus|p=2,m=0 S_super 0
F3 SO(5)|Trc|A|minus|p=2,m=0 S_LL 0
F3 SO(5)|Trc|A|minus|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|A|minus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|A|minus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|A|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|minus|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|A|minus|p=2,m=1 Pm_NLL 3
F3 SO(5)|Trc|A|minus|p=2,m=1 Pm_NNLL 6
F3 SO(5)|Trc|A|minus|p=2,m=1 S_super 0
F3 SO(5)|Trc|A|minus|p=2,m=1 S_LL 0
F3 SO(5)|Trc|A|minus|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|A|minus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|A|minus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|A|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|minus|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=2,m=2 Pm_LL 3
F3 SO(5)|Trc|A|minus|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=2,m=2 Pm_NNLL 3
F3 SO(5)|Trc|A|minus|p=2,m=2 S_super 0
F3 SO(5)|Trc|A|minus|p=2,m=2 S_LL 0
F3 SO(5)|Trc|A|minus|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|A|minus|p=2,m=2 S_NNLL_any 4
F3 SO(5)|Trc|A|minus|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|A|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|Trc|A|minus|p=2,m=2 Pm_LL_value_c1 -4
F3 SO(5)|Trc|A|minus|p=2,m=2 S_pole_value_c1 -z
F3 SO(5)|Trc|A|minus|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|A|minus|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|A|minus|p=3,m=0 S_super 0
F3 SO(5)|Trc|A|minus|p=3,m=0 S_LL 0
F3 SO(5)|Trc|A|minus|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|A|minus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|A|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|minus|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|A|minus|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|A|minus|p=3,m=1 S_super 0
F3 SO(5)|Trc|A|minus|p=3,m=1 S_LL 0
F3 SO(5)|Trc|A|minus|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|A|minus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|A|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|minus|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|A|minus|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=2 Pm_NNLL 4
F3 SO(5)|Trc|A|minus|p=3,m=2 S_super 0
F3 SO(5)|Trc|A|minus|p=3,m=2 S_LL 0
F3 SO(5)|Trc|A|minus|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|A|minus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|A|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|minus|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=3,m=4 Pm_LL 4
F3 SO(5)|Trc|A|minus|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=4 Pm_NNLL 4
F3 SO(5)|Trc|A|minus|p=3,m=4 S_super 0
F3 SO(5)|Trc|A|minus|p=3,m=4 S_LL 0
F3 SO(5)|Trc|A|minus|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|A|minus|p=3,m=4 S_NNLL_any 5
F3 SO(5)|Trc|A|minus|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|Trc|A|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|Trc|A|minus|p=3,m=4 Pm_LL_value_c1 -48
F3 SO(5)|Trc|A|minus|p=3,m=4 S_pole_value_c1 -12*z
F3 SO(5)|Trc|A|minus|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|A|minus|p=4,m=6 Pm_LL 5
F3 SO(5)|Trc|A|minus|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|A|minus|p=4,m=6 Pm_NNLL 5
F3 SO(5)|Trc|A|minus|p=4,m=6 S_super 0
F3 SO(5)|Trc|A|minus|p=4,m=6 S_LL 0
F3 SO(5)|Trc|A|minus|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|A|minus|p=4,m=6 S_NNLL_any 6
F3 SO(5)|Trc|A|minus|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|Trc|A|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|Trc|A|minus|p=4,m=6 Pm_LL_value_c1 -1440
F3 SO(5)|Trc|A|minus|p=4,m=6 S_pole_value_c1 -360*z
F3 SO(5)|Trc|A|plus|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=1,m=0 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=1,m=0 Pm_NNLL 3
F3 SO(5)|Trc|A|plus|p=1,m=0 S_super 0
F3 SO(5)|Trc|A|plus|p=1,m=0 S_LL 0
F3 SO(5)|Trc|A|plus|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|A|plus|p=1,m=0 S_NNLL_any 2
F3 SO(5)|Trc|A|plus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|A|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|A|plus|p=1,m=0 S_pole_value_c1 -3/4*z
F3 SO(5)|Trc|A|plus|p=1,m=1 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=1,m=1 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=1,m=1 Pm_NLL 4
F3 SO(5)|Trc|A|plus|p=1,m=1 Pm_NNLL 6
F3 SO(5)|Trc|A|plus|p=1,m=1 S_super 0
F3 SO(5)|Trc|A|plus|p=1,m=1 S_LL 0
F3 SO(5)|Trc|A|plus|p=1,m=1 S_NLL 3
F3 SO(5)|Trc|A|plus|p=1,m=1 S_NNLL_any 5
F3 SO(5)|Trc|A|plus|p=1,m=1 S_NNLL_pole 5
F3 SO(5)|Trc|A|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|plus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|A|plus|p=1,m=2 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=1,m=2 Pm_LL 4
F3 SO(5)|Trc|A|plus|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=1,m=2 Pm_NNLL 3
F3 SO(5)|Trc|A|plus|p=1,m=2 S_super 0
F3 SO(5)|Trc|A|plus|p=1,m=2 S_LL 3
F3 SO(5)|Trc|A|plus|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|A|plus|p=1,m=2 S_NNLL_any 2
F3 SO(5)|Trc|A|plus|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|A|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|plus|p=1,m=2 Pm_LL_value_c1 63/2*z
F3 SO(5)|Trc|A|plus|p=1,m=2 S_pole_value_c1 -9/16*z^2
F3 SO(5)|Trc|A|plus|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=2,m=0 Pm_NNLL 0
F3 SO(5)|Trc|A|plus|p=2,m=0 S_super 0
F3 SO(5)|Trc|A|plus|p=2,m=0 S_LL 0
F3 SO(5)|Trc|A|plus|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|A|plus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|A|plus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|A|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|plus|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=2,m=1 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=2,m=1 Pm_NNLL 0
F3 SO(5)|Trc|A|plus|p=2,m=1 S_super 0
F3 SO(5)|Trc|A|plus|p=2,m=1 S_LL 0
F3 SO(5)|Trc|A|plus|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|A|plus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|A|plus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|A|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|plus|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=2,m=2 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=2,m=2 Pm_NNLL 5
F3 SO(5)|Trc|A|plus|p=2,m=2 S_super 0
F3 SO(5)|Trc|A|plus|p=2,m=2 S_LL 0
F3 SO(5)|Trc|A|plus|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|A|plus|p=2,m=2 S_NNLL_any 4
F3 SO(5)|Trc|A|plus|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|A|plus|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|Trc|A|plus|p=2,m=2 S_pole_value_c1 -9/2*z
F3 SO(5)|Trc|A|plus|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|A|plus|p=3,m=0 S_super 0
F3 SO(5)|Trc|A|plus|p=3,m=0 S_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|A|plus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|A|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|plus|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|A|plus|p=3,m=1 S_super 0
F3 SO(5)|Trc|A|plus|p=3,m=1 S_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|A|plus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|A|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|plus|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=2 Pm_NNLL 0
F3 SO(5)|Trc|A|plus|p=3,m=2 S_super 0
F3 SO(5)|Trc|A|plus|p=3,m=2 S_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|A|plus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|A|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|A|plus|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=3,m=4 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=4 Pm_NNLL 6
F3 SO(5)|Trc|A|plus|p=3,m=4 S_super 0
F3 SO(5)|Trc|A|plus|p=3,m=4 S_LL 0
F3 SO(5)|Trc|A|plus|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|A|plus|p=3,m=4 S_NNLL_any 5
F3 SO(5)|Trc|A|plus|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|Trc|A|plus|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|Trc|A|plus|p=3,m=4 S_pole_value_c1 -90*z
F3 SO(5)|Trc|A|plus|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|A|plus|p=4,m=6 Pm_LL 0
F3 SO(5)|Trc|A|plus|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|A|plus|p=4,m=6 Pm_NNLL 7
F3 SO(5)|Trc|A|plus|p=4,m=6 S_super 0
F3 SO(5)|Trc|A|plus|p=4,m=6 S_LL 0
F3 SO(5)|Trc|A|plus|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|A|plus|p=4,m=6 S_NNLL_any 6
F3 SO(5)|Trc|A|plus|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|Trc|A|plus|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|Trc|A|plus|p=4,m=6 S_pole_value_c1 -3780*z
F3 SO(5)|Trc|B|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=1,m=0 Pm_LL 2
F3 SO(5)|Trc|B|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|Trc|B|both|p=1,m=0 S_super 0
F3 SO(5)|Trc|B|both|p=1,m=0 S_LL 0
F3 SO(5)|Trc|B|both|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|B|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|Trc|B|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|B|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|B|both|p=1,m=0 Pm_LL_value_c1 -2
F3 SO(5)|Trc|B|both|p=1,m=0 S_pole_value_c1 -5/4*z
F3 SO(5)|Trc|B|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|Trc|B|both|p=1,m=1 Pm_LL 4
F3 SO(5)|Trc|B|both|p=1,m=1 Pm_NLL 3
F3 SO(5)|Trc|B|both|p=1,m=1 Pm_NNLL 3
F3 SO(5)|Trc|B|both|p=1,m=1 S_super 5
F3 SO(5)|Trc|B|both|p=1,m=1 S_LL 3
F3 SO(5)|Trc|B|both|p=1,m=1 S_NLL 3
F3 SO(5)|Trc|B|both|p=1,m=1 S_NNLL_any 3
F3 SO(5)|Trc|B|both|p=1,m=1 S_NNLL_pole 3
F3 SO(5)|Trc|B|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|B|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|Trc|B|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|B|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|Trc|B|both|p=1,m=2 Pm_LL 3
F3 SO(5)|Trc|B|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|Trc|B|both|p=1,m=2 S_super 3
F3 SO(5)|Trc|B|both|p=1,m=2 S_LL 3
F3 SO(5)|Trc|B|both|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|B|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|Trc|B|both|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|B|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|B|both|p=1,m=2 Pm_LL_value_c1 19/2*z
F3 SO(5)|Trc|B|both|p=1,m=2 S_pole_value_c1 -1/4*z^2
F3 SO(5)|Trc|B|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|B|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|Trc|B|both|p=2,m=0 S_super 0
F3 SO(5)|Trc|B|both|p=2,m=0 S_LL 0
F3 SO(5)|Trc|B|both|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|B|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|B|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|B|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|B|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|B|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|Trc|B|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|Trc|B|both|p=2,m=1 S_super 0
F3 SO(5)|Trc|B|both|p=2,m=1 S_LL 0
F3 SO(5)|Trc|B|both|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|B|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|B|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|B|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|B|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=2,m=2 Pm_LL 3
F3 SO(5)|Trc|B|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=2,m=2 Pm_NNLL 4
F3 SO(5)|Trc|B|both|p=2,m=2 S_super 0
F3 SO(5)|Trc|B|both|p=2,m=2 S_LL 0
F3 SO(5)|Trc|B|both|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|B|both|p=2,m=2 S_NNLL_any 4
F3 SO(5)|Trc|B|both|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|B|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|Trc|B|both|p=2,m=2 Pm_LL_value_c1 -12
F3 SO(5)|Trc|B|both|p=2,m=2 S_pole_value_c1 -15/2*z
F3 SO(5)|Trc|B|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|B|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|B|both|p=3,m=0 S_super 0
F3 SO(5)|Trc|B|both|p=3,m=0 S_LL 0
F3 SO(5)|Trc|B|both|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|B|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|B|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|B|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|B|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|B|both|p=3,m=1 S_super 0
F3 SO(5)|Trc|B|both|p=3,m=1 S_LL 0
F3 SO(5)|Trc|B|both|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|B|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|B|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|B|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|B|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|Trc|B|both|p=3,m=2 S_super 0
F3 SO(5)|Trc|B|both|p=3,m=2 S_LL 0
F3 SO(5)|Trc|B|both|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|B|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|B|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|B|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=3,m=4 Pm_LL 4
F3 SO(5)|Trc|B|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=4 Pm_NNLL 5
F3 SO(5)|Trc|B|both|p=3,m=4 S_super 0
F3 SO(5)|Trc|B|both|p=3,m=4 S_LL 0
F3 SO(5)|Trc|B|both|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|B|both|p=3,m=4 S_NNLL_any 5
F3 SO(5)|Trc|B|both|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|Trc|B|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|Trc|B|both|p=3,m=4 Pm_LL_value_c1 -240
F3 SO(5)|Trc|B|both|p=3,m=4 S_pole_value_c1 -150*z
F3 SO(5)|Trc|B|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|B|both|p=4,m=6 Pm_LL 5
F3 SO(5)|Trc|B|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|B|both|p=4,m=6 Pm_NNLL 6
F3 SO(5)|Trc|B|both|p=4,m=6 S_super 0
F3 SO(5)|Trc|B|both|p=4,m=6 S_LL 0
F3 SO(5)|Trc|B|both|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|B|both|p=4,m=6 S_NNLL_any 6
F3 SO(5)|Trc|B|both|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|Trc|B|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|Trc|B|both|p=4,m=6 Pm_LL_value_c1 -10080
F3 SO(5)|Trc|B|both|p=4,m=6 S_pole_value_c1 -6300*z
F3 SO(5)|Trc|C|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=1,m=0 Pm_LL 2
F3 SO(5)|Trc|C|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|Trc|C|both|p=1,m=0 S_super 0
F3 SO(5)|Trc|C|both|p=1,m=0 S_LL 0
F3 SO(5)|Trc|C|both|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|C|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|Trc|C|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|C|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|C|both|p=1,m=0 Pm_LL_value_c1 -2
F3 SO(5)|Trc|C|both|p=1,m=0 S_pole_value_c1 -5/4*z
F3 SO(5)|Trc|C|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|Trc|C|both|p=1,m=1 Pm_LL 3
F3 SO(5)|Trc|C|both|p=1,m=1 Pm_NLL 2
F3 SO(5)|Trc|C|both|p=1,m=1 Pm_NNLL 3
F3 SO(5)|Trc|C|both|p=1,m=1 S_super 5
F3 SO(5)|Trc|C|both|p=1,m=1 S_LL 3
F3 SO(5)|Trc|C|both|p=1,m=1 S_NLL 2
F3 SO(5)|Trc|C|both|p=1,m=1 S_NNLL_any 3
F3 SO(5)|Trc|C|both|p=1,m=1 S_NNLL_pole 3
F3 SO(5)|Trc|C|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|Trc|C|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|C|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|Trc|C|both|p=1,m=2 Pm_LL 2
F3 SO(5)|Trc|C|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|Trc|C|both|p=1,m=2 S_super 3
F3 SO(5)|Trc|C|both|p=1,m=2 S_LL 2
F3 SO(5)|Trc|C|both|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|C|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|Trc|C|both|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|C|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|both|p=1,m=2 Pm_LL_value_c1 1/3*z
F3 SO(5)|Trc|C|both|p=1,m=2 S_pole_value_c1 -5/12*z^2
F3 SO(5)|Trc|C|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|C|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|Trc|C|both|p=2,m=0 S_super 0
F3 SO(5)|Trc|C|both|p=2,m=0 S_LL 0
F3 SO(5)|Trc|C|both|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|C|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|C|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|C|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|C|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|Trc|C|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|Trc|C|both|p=2,m=1 S_super 0
F3 SO(5)|Trc|C|both|p=2,m=1 S_LL 0
F3 SO(5)|Trc|C|both|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|C|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|C|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|C|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=2,m=2 Pm_LL 3
F3 SO(5)|Trc|C|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=2,m=2 Pm_NNLL 3
F3 SO(5)|Trc|C|both|p=2,m=2 S_super 0
F3 SO(5)|Trc|C|both|p=2,m=2 S_LL 0
F3 SO(5)|Trc|C|both|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|C|both|p=2,m=2 S_NNLL_any 3
F3 SO(5)|Trc|C|both|p=2,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|C|both|p=2,m=2 S_NNLL_pole_z1 3
F3 SO(5)|Trc|C|both|p=2,m=2 Pm_LL_value_c1 -4
F3 SO(5)|Trc|C|both|p=2,m=2 S_pole_value_c1 -z
F3 SO(5)|Trc|C|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|C|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|C|both|p=3,m=0 S_super 0
F3 SO(5)|Trc|C|both|p=3,m=0 S_LL 0
F3 SO(5)|Trc|C|both|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|C|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|C|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|C|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|C|both|p=3,m=1 S_super 0
F3 SO(5)|Trc|C|both|p=3,m=1 S_LL 0
F3 SO(5)|Trc|C|both|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|C|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|C|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|C|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|Trc|C|both|p=3,m=2 S_super 0
F3 SO(5)|Trc|C|both|p=3,m=2 S_LL 0
F3 SO(5)|Trc|C|both|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|C|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|C|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=3,m=4 Pm_LL 4
F3 SO(5)|Trc|C|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=4 Pm_NNLL 4
F3 SO(5)|Trc|C|both|p=3,m=4 S_super 0
F3 SO(5)|Trc|C|both|p=3,m=4 S_LL 0
F3 SO(5)|Trc|C|both|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|C|both|p=3,m=4 S_NNLL_any 4
F3 SO(5)|Trc|C|both|p=3,m=4 S_NNLL_pole 4
F3 SO(5)|Trc|C|both|p=3,m=4 S_NNLL_pole_z1 4
F3 SO(5)|Trc|C|both|p=3,m=4 Pm_LL_value_c1 -48
F3 SO(5)|Trc|C|both|p=3,m=4 S_pole_value_c1 -12*z
F3 SO(5)|Trc|C|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|C|both|p=4,m=6 Pm_LL 5
F3 SO(5)|Trc|C|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|C|both|p=4,m=6 Pm_NNLL 5
F3 SO(5)|Trc|C|both|p=4,m=6 S_super 0
F3 SO(5)|Trc|C|both|p=4,m=6 S_LL 0
F3 SO(5)|Trc|C|both|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|C|both|p=4,m=6 S_NNLL_any 5
F3 SO(5)|Trc|C|both|p=4,m=6 S_NNLL_pole 5
F3 SO(5)|Trc|C|both|p=4,m=6 S_NNLL_pole_z1 5
F3 SO(5)|Trc|C|both|p=4,m=6 Pm_LL_value_c1 -1440
F3 SO(5)|Trc|C|both|p=4,m=6 S_pole_value_c1 -360*z
F3 SO(5)|Trc|C|minus|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=1,m=0 Pm_LL 2
F3 SO(5)|Trc|C|minus|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=1,m=0 Pm_NNLL 2
F3 SO(5)|Trc|C|minus|p=1,m=0 S_super 0
F3 SO(5)|Trc|C|minus|p=1,m=0 S_LL 0
F3 SO(5)|Trc|C|minus|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|C|minus|p=1,m=0 S_NNLL_any 3
F3 SO(5)|Trc|C|minus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|C|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|C|minus|p=1,m=0 Pm_LL_value_c1 -2
F3 SO(5)|Trc|C|minus|p=1,m=0 S_pole_value_c1 -1/2*z
F3 SO(5)|Trc|C|minus|p=1,m=1 Pm_superLL 2
F3 SO(5)|Trc|C|minus|p=1,m=1 Pm_LL 4
F3 SO(5)|Trc|C|minus|p=1,m=1 Pm_NLL 2
F3 SO(5)|Trc|C|minus|p=1,m=1 Pm_NNLL 4
F3 SO(5)|Trc|C|minus|p=1,m=1 S_super 0
F3 SO(5)|Trc|C|minus|p=1,m=1 S_LL 5
F3 SO(5)|Trc|C|minus|p=1,m=1 S_NLL 3
F3 SO(5)|Trc|C|minus|p=1,m=1 S_NNLL_any 5
F3 SO(5)|Trc|C|minus|p=1,m=1 S_NNLL_pole 5
F3 SO(5)|Trc|C|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|Trc|C|minus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|C|minus|p=1,m=2 Pm_superLL 2
F3 SO(5)|Trc|C|minus|p=1,m=2 Pm_LL 2
F3 SO(5)|Trc|C|minus|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=1,m=2 Pm_NNLL 2
F3 SO(5)|Trc|C|minus|p=1,m=2 S_super 5
F3 SO(5)|Trc|C|minus|p=1,m=2 S_LL 3
F3 SO(5)|Trc|C|minus|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|C|minus|p=1,m=2 S_NNLL_any 4
F3 SO(5)|Trc|C|minus|p=1,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|C|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|minus|p=1,m=2 Pm_LL_value_c1 1/3*z
F3 SO(5)|Trc|C|minus|p=1,m=2 S_pole_value_c1 43/4*z^2
F3 SO(5)|Trc|C|minus|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|C|minus|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=2,m=0 Pm_NNLL 3
F3 SO(5)|Trc|C|minus|p=2,m=0 S_super 0
F3 SO(5)|Trc|C|minus|p=2,m=0 S_LL 0
F3 SO(5)|Trc|C|minus|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|C|minus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|C|minus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|C|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|minus|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|C|minus|p=2,m=1 Pm_NLL 3
F3 SO(5)|Trc|C|minus|p=2,m=1 Pm_NNLL 6
F3 SO(5)|Trc|C|minus|p=2,m=1 S_super 0
F3 SO(5)|Trc|C|minus|p=2,m=1 S_LL 0
F3 SO(5)|Trc|C|minus|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|C|minus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|C|minus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|C|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|minus|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=2,m=2 Pm_LL 3
F3 SO(5)|Trc|C|minus|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=2,m=2 Pm_NNLL 3
F3 SO(5)|Trc|C|minus|p=2,m=2 S_super 0
F3 SO(5)|Trc|C|minus|p=2,m=2 S_LL 0
F3 SO(5)|Trc|C|minus|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|C|minus|p=2,m=2 S_NNLL_any 4
F3 SO(5)|Trc|C|minus|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|C|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|Trc|C|minus|p=2,m=2 Pm_LL_value_c1 -4
F3 SO(5)|Trc|C|minus|p=2,m=2 S_pole_value_c1 -z
F3 SO(5)|Trc|C|minus|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|C|minus|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|C|minus|p=3,m=0 S_super 0
F3 SO(5)|Trc|C|minus|p=3,m=0 S_LL 0
F3 SO(5)|Trc|C|minus|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|C|minus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|C|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|minus|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|C|minus|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|C|minus|p=3,m=1 S_super 0
F3 SO(5)|Trc|C|minus|p=3,m=1 S_LL 0
F3 SO(5)|Trc|C|minus|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|C|minus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|C|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|minus|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|C|minus|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=2 Pm_NNLL 4
F3 SO(5)|Trc|C|minus|p=3,m=2 S_super 0
F3 SO(5)|Trc|C|minus|p=3,m=2 S_LL 0
F3 SO(5)|Trc|C|minus|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|C|minus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|C|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|minus|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=3,m=4 Pm_LL 4
F3 SO(5)|Trc|C|minus|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=4 Pm_NNLL 4
F3 SO(5)|Trc|C|minus|p=3,m=4 S_super 0
F3 SO(5)|Trc|C|minus|p=3,m=4 S_LL 0
F3 SO(5)|Trc|C|minus|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|C|minus|p=3,m=4 S_NNLL_any 5
F3 SO(5)|Trc|C|minus|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|Trc|C|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|Trc|C|minus|p=3,m=4 Pm_LL_value_c1 -48
F3 SO(5)|Trc|C|minus|p=3,m=4 S_pole_value_c1 -12*z
F3 SO(5)|Trc|C|minus|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|C|minus|p=4,m=6 Pm_LL 5
F3 SO(5)|Trc|C|minus|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|C|minus|p=4,m=6 Pm_NNLL 5
F3 SO(5)|Trc|C|minus|p=4,m=6 S_super 0
F3 SO(5)|Trc|C|minus|p=4,m=6 S_LL 0
F3 SO(5)|Trc|C|minus|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|C|minus|p=4,m=6 S_NNLL_any 6
F3 SO(5)|Trc|C|minus|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|Trc|C|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|Trc|C|minus|p=4,m=6 Pm_LL_value_c1 -1440
F3 SO(5)|Trc|C|minus|p=4,m=6 S_pole_value_c1 -360*z
F3 SO(5)|Trc|C|plus|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=1,m=0 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=1,m=0 Pm_NNLL 3
F3 SO(5)|Trc|C|plus|p=1,m=0 S_super 0
F3 SO(5)|Trc|C|plus|p=1,m=0 S_LL 0
F3 SO(5)|Trc|C|plus|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|C|plus|p=1,m=0 S_NNLL_any 2
F3 SO(5)|Trc|C|plus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|C|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|C|plus|p=1,m=0 S_pole_value_c1 -3/4*z
F3 SO(5)|Trc|C|plus|p=1,m=1 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=1,m=1 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=1,m=1 Pm_NLL 3
F3 SO(5)|Trc|C|plus|p=1,m=1 Pm_NNLL 5
F3 SO(5)|Trc|C|plus|p=1,m=1 S_super 0
F3 SO(5)|Trc|C|plus|p=1,m=1 S_LL 0
F3 SO(5)|Trc|C|plus|p=1,m=1 S_NLL 2
F3 SO(5)|Trc|C|plus|p=1,m=1 S_NNLL_any 4
F3 SO(5)|Trc|C|plus|p=1,m=1 S_NNLL_pole 4
F3 SO(5)|Trc|C|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|plus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|C|plus|p=1,m=2 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=1,m=2 Pm_LL 3
F3 SO(5)|Trc|C|plus|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=1,m=2 Pm_NNLL 4
F3 SO(5)|Trc|C|plus|p=1,m=2 S_super 0
F3 SO(5)|Trc|C|plus|p=1,m=2 S_LL 2
F3 SO(5)|Trc|C|plus|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|C|plus|p=1,m=2 S_NNLL_any 2
F3 SO(5)|Trc|C|plus|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|C|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|plus|p=1,m=2 Pm_LL_value_c1 z
F3 SO(5)|Trc|C|plus|p=1,m=2 S_pole_value_c1 -5/12*z^2
F3 SO(5)|Trc|C|plus|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=2,m=0 Pm_NNLL 0
F3 SO(5)|Trc|C|plus|p=2,m=0 S_super 0
F3 SO(5)|Trc|C|plus|p=2,m=0 S_LL 0
F3 SO(5)|Trc|C|plus|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|C|plus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|C|plus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|C|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|plus|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=2,m=1 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=2,m=1 Pm_NNLL 0
F3 SO(5)|Trc|C|plus|p=2,m=1 S_super 0
F3 SO(5)|Trc|C|plus|p=2,m=1 S_LL 0
F3 SO(5)|Trc|C|plus|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|C|plus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|C|plus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|C|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|plus|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=2,m=2 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=2,m=2 Pm_NNLL 4
F3 SO(5)|Trc|C|plus|p=2,m=2 S_super 0
F3 SO(5)|Trc|C|plus|p=2,m=2 S_LL 0
F3 SO(5)|Trc|C|plus|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|C|plus|p=2,m=2 S_NNLL_any 3
F3 SO(5)|Trc|C|plus|p=2,m=2 S_NNLL_pole 3
F3 SO(5)|Trc|C|plus|p=2,m=2 S_NNLL_pole_z1 3
F3 SO(5)|Trc|C|plus|p=2,m=2 S_pole_value_c1 -z
F3 SO(5)|Trc|C|plus|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|C|plus|p=3,m=0 S_super 0
F3 SO(5)|Trc|C|plus|p=3,m=0 S_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|C|plus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|C|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|plus|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|C|plus|p=3,m=1 S_super 0
F3 SO(5)|Trc|C|plus|p=3,m=1 S_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|C|plus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|C|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|plus|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=2 Pm_NNLL 0
F3 SO(5)|Trc|C|plus|p=3,m=2 S_super 0
F3 SO(5)|Trc|C|plus|p=3,m=2 S_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|C|plus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|C|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|C|plus|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=3,m=4 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=4 Pm_NNLL 5
F3 SO(5)|Trc|C|plus|p=3,m=4 S_super 0
F3 SO(5)|Trc|C|plus|p=3,m=4 S_LL 0
F3 SO(5)|Trc|C|plus|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|C|plus|p=3,m=4 S_NNLL_any 4
F3 SO(5)|Trc|C|plus|p=3,m=4 S_NNLL_pole 4
F3 SO(5)|Trc|C|plus|p=3,m=4 S_NNLL_pole_z1 4
F3 SO(5)|Trc|C|plus|p=3,m=4 S_pole_value_c1 -12*z
F3 SO(5)|Trc|C|plus|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|C|plus|p=4,m=6 Pm_LL 0
F3 SO(5)|Trc|C|plus|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|C|plus|p=4,m=6 Pm_NNLL 6
F3 SO(5)|Trc|C|plus|p=4,m=6 S_super 0
F3 SO(5)|Trc|C|plus|p=4,m=6 S_LL 0
F3 SO(5)|Trc|C|plus|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|C|plus|p=4,m=6 S_NNLL_any 5
F3 SO(5)|Trc|C|plus|p=4,m=6 S_NNLL_pole 5
F3 SO(5)|Trc|C|plus|p=4,m=6 S_NNLL_pole_z1 5
F3 SO(5)|Trc|C|plus|p=4,m=6 S_pole_value_c1 -360*z
F3 SO(5)|Trc|D|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=1,m=0 Pm_LL 2
F3 SO(5)|Trc|D|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|Trc|D|both|p=1,m=0 S_super 0
F3 SO(5)|Trc|D|both|p=1,m=0 S_LL 0
F3 SO(5)|Trc|D|both|p=1,m=0 S_NLL 0
F3 SO(5)|Trc|D|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|Trc|D|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|Trc|D|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|Trc|D|both|p=1,m=0 Pm_LL_value_c1 -2
F3 SO(5)|Trc|D|both|p=1,m=0 S_pole_value_c1 -5/4*z
F3 SO(5)|Trc|D|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|Trc|D|both|p=1,m=1 Pm_LL 4
F3 SO(5)|Trc|D|both|p=1,m=1 Pm_NLL 2
F3 SO(5)|Trc|D|both|p=1,m=1 Pm_NNLL 4
F3 SO(5)|Trc|D|both|p=1,m=1 S_super 5
F3 SO(5)|Trc|D|both|p=1,m=1 S_LL 3
F3 SO(5)|Trc|D|both|p=1,m=1 S_NLL 3
F3 SO(5)|Trc|D|both|p=1,m=1 S_NNLL_any 4
F3 SO(5)|Trc|D|both|p=1,m=1 S_NNLL_pole 4
F3 SO(5)|Trc|D|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|D|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|Trc|D|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|Trc|D|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|Trc|D|both|p=1,m=2 Pm_LL 2
F3 SO(5)|Trc|D|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|Trc|D|both|p=1,m=2 S_super 3
F3 SO(5)|Trc|D|both|p=1,m=2 S_LL 3
F3 SO(5)|Trc|D|both|p=1,m=2 S_NLL 0
F3 SO(5)|Trc|D|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|Trc|D|both|p=1,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|D|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|D|both|p=1,m=2 Pm_LL_value_c1 1/3*z
F3 SO(5)|Trc|D|both|p=1,m=2 S_pole_value_c1 179/4*z^2
F3 SO(5)|Trc|D|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=2,m=0 Pm_LL 0
F3 SO(5)|Trc|D|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|Trc|D|both|p=2,m=0 S_super 0
F3 SO(5)|Trc|D|both|p=2,m=0 S_LL 0
F3 SO(5)|Trc|D|both|p=2,m=0 S_NLL 0
F3 SO(5)|Trc|D|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|Trc|D|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|D|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|D|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=2,m=1 Pm_LL 0
F3 SO(5)|Trc|D|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|Trc|D|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|Trc|D|both|p=2,m=1 S_super 0
F3 SO(5)|Trc|D|both|p=2,m=1 S_LL 0
F3 SO(5)|Trc|D|both|p=2,m=1 S_NLL 0
F3 SO(5)|Trc|D|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|Trc|D|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|D|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|D|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=2,m=2 Pm_LL 3
F3 SO(5)|Trc|D|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=2,m=2 Pm_NNLL 3
F3 SO(5)|Trc|D|both|p=2,m=2 S_super 0
F3 SO(5)|Trc|D|both|p=2,m=2 S_LL 0
F3 SO(5)|Trc|D|both|p=2,m=2 S_NLL 0
F3 SO(5)|Trc|D|both|p=2,m=2 S_NNLL_any 4
F3 SO(5)|Trc|D|both|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|Trc|D|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|Trc|D|both|p=2,m=2 Pm_LL_value_c1 -4
F3 SO(5)|Trc|D|both|p=2,m=2 S_pole_value_c1 -11/2*z
F3 SO(5)|Trc|D|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=3,m=0 Pm_LL 0
F3 SO(5)|Trc|D|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|Trc|D|both|p=3,m=0 S_super 0
F3 SO(5)|Trc|D|both|p=3,m=0 S_LL 0
F3 SO(5)|Trc|D|both|p=3,m=0 S_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|Trc|D|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|Trc|D|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|Trc|D|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=3,m=1 Pm_LL 0
F3 SO(5)|Trc|D|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|Trc|D|both|p=3,m=1 S_super 0
F3 SO(5)|Trc|D|both|p=3,m=1 S_LL 0
F3 SO(5)|Trc|D|both|p=3,m=1 S_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|Trc|D|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|Trc|D|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|Trc|D|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=3,m=2 Pm_LL 0
F3 SO(5)|Trc|D|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|Trc|D|both|p=3,m=2 S_super 0
F3 SO(5)|Trc|D|both|p=3,m=2 S_LL 0
F3 SO(5)|Trc|D|both|p=3,m=2 S_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|Trc|D|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|Trc|D|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|Trc|D|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=3,m=4 Pm_LL 4
F3 SO(5)|Trc|D|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=4 Pm_NNLL 4
F3 SO(5)|Trc|D|both|p=3,m=4 S_super 0
F3 SO(5)|Trc|D|both|p=3,m=4 S_LL 0
F3 SO(5)|Trc|D|both|p=3,m=4 S_NLL 0
F3 SO(5)|Trc|D|both|p=3,m=4 S_NNLL_any 5
F3 SO(5)|Trc|D|both|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|Trc|D|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|Trc|D|both|p=3,m=4 Pm_LL_value_c1 -48
F3 SO(5)|Trc|D|both|p=3,m=4 S_pole_value_c1 -102*z
F3 SO(5)|Trc|D|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|Trc|D|both|p=4,m=6 Pm_LL 5
F3 SO(5)|Trc|D|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|Trc|D|both|p=4,m=6 Pm_NNLL 5
F3 SO(5)|Trc|D|both|p=4,m=6 S_super 0
F3 SO(5)|Trc|D|both|p=4,m=6 S_LL 0
F3 SO(5)|Trc|D|both|p=4,m=6 S_NLL 0
F3 SO(5)|Trc|D|both|p=4,m=6 S_NNLL_any 6
F3 SO(5)|Trc|D|both|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|Trc|D|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|Trc|D|both|p=4,m=6 Pm_LL_value_c1 -1440
F3 SO(5)|Trc|D|both|p=4,m=6 S_pole_value_c1 -4140*z
F3 SO(5)|generic|A|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|A|both|p=1,m=0 Pm_LL 2
F3 SO(5)|generic|A|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|A|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|generic|A|both|p=1,m=0 S_super 0
F3 SO(5)|generic|A|both|p=1,m=0 S_LL 0
F3 SO(5)|generic|A|both|p=1,m=0 S_NLL 0
F3 SO(5)|generic|A|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|generic|A|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|A|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|A|both|p=1,m=0 Pm_LL_value_c1 3
F3 SO(5)|generic|A|both|p=1,m=0 S_pole_value_c1 -265/8*z
F3 SO(5)|generic|A|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|generic|A|both|p=1,m=1 Pm_LL 4
F3 SO(5)|generic|A|both|p=1,m=1 Pm_NLL 2
F3 SO(5)|generic|A|both|p=1,m=1 Pm_NNLL 4
F3 SO(5)|generic|A|both|p=1,m=1 S_super 5
F3 SO(5)|generic|A|both|p=1,m=1 S_LL 3
F3 SO(5)|generic|A|both|p=1,m=1 S_NLL 3
F3 SO(5)|generic|A|both|p=1,m=1 S_NNLL_any 3
F3 SO(5)|generic|A|both|p=1,m=1 S_NNLL_pole 3
F3 SO(5)|generic|A|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|generic|A|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|A|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|generic|A|both|p=1,m=2 Pm_LL 2
F3 SO(5)|generic|A|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|A|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|generic|A|both|p=1,m=2 S_super 3
F3 SO(5)|generic|A|both|p=1,m=2 S_LL 3
F3 SO(5)|generic|A|both|p=1,m=2 S_NLL 0
F3 SO(5)|generic|A|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|generic|A|both|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|generic|A|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|both|p=1,m=2 Pm_LL_value_c1 1/4*z
F3 SO(5)|generic|A|both|p=1,m=2 S_pole_value_c1 -283/32*z^2
F3 SO(5)|generic|A|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|A|both|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|A|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|A|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|generic|A|both|p=2,m=0 S_super 0
F3 SO(5)|generic|A|both|p=2,m=0 S_LL 0
F3 SO(5)|generic|A|both|p=2,m=0 S_NLL 0
F3 SO(5)|generic|A|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|A|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|A|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|A|both|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|A|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|generic|A|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|generic|A|both|p=2,m=1 S_super 0
F3 SO(5)|generic|A|both|p=2,m=1 S_LL 0
F3 SO(5)|generic|A|both|p=2,m=1 S_NLL 0
F3 SO(5)|generic|A|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|A|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|A|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|A|both|p=2,m=2 Pm_LL 3
F3 SO(5)|generic|A|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|A|both|p=2,m=2 Pm_NNLL 3
F3 SO(5)|generic|A|both|p=2,m=2 S_super 0
F3 SO(5)|generic|A|both|p=2,m=2 S_LL 0
F3 SO(5)|generic|A|both|p=2,m=2 S_NLL 0
F3 SO(5)|generic|A|both|p=2,m=2 S_NNLL_any 4
F3 SO(5)|generic|A|both|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|generic|A|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|generic|A|both|p=2,m=2 Pm_LL_value_c1 6
F3 SO(5)|generic|A|both|p=2,m=2 S_pole_value_c1 -283/4*z
F3 SO(5)|generic|A|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|A|both|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|A|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|A|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|A|both|p=3,m=0 S_super 0
F3 SO(5)|generic|A|both|p=3,m=0 S_LL 0
F3 SO(5)|generic|A|both|p=3,m=0 S_NLL 0
F3 SO(5)|generic|A|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|A|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|A|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|A|both|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|A|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|A|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|A|both|p=3,m=1 S_super 0
F3 SO(5)|generic|A|both|p=3,m=1 S_LL 0
F3 SO(5)|generic|A|both|p=3,m=1 S_NLL 0
F3 SO(5)|generic|A|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|A|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|A|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|A|both|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|A|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|A|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|generic|A|both|p=3,m=2 S_super 0
F3 SO(5)|generic|A|both|p=3,m=2 S_LL 0
F3 SO(5)|generic|A|both|p=3,m=2 S_NLL 0
F3 SO(5)|generic|A|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|A|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|A|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|A|both|p=3,m=4 Pm_LL 4
F3 SO(5)|generic|A|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|A|both|p=3,m=4 Pm_NNLL 4
F3 SO(5)|generic|A|both|p=3,m=4 S_super 0
F3 SO(5)|generic|A|both|p=3,m=4 S_LL 0
F3 SO(5)|generic|A|both|p=3,m=4 S_NLL 0
F3 SO(5)|generic|A|both|p=3,m=4 S_NNLL_any 5
F3 SO(5)|generic|A|both|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|generic|A|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|generic|A|both|p=3,m=4 Pm_LL_value_c1 72
F3 SO(5)|generic|A|both|p=3,m=4 S_pole_value_c1 -903*z
F3 SO(5)|generic|A|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|A|both|p=4,m=6 Pm_LL 5
F3 SO(5)|generic|A|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|A|both|p=4,m=6 Pm_NNLL 5
F3 SO(5)|generic|A|both|p=4,m=6 S_super 0
F3 SO(5)|generic|A|both|p=4,m=6 S_LL 0
F3 SO(5)|generic|A|both|p=4,m=6 S_NLL 0
F3 SO(5)|generic|A|both|p=4,m=6 S_NNLL_any 6
F3 SO(5)|generic|A|both|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|generic|A|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|generic|A|both|p=4,m=6 Pm_LL_value_c1 2160
F3 SO(5)|generic|A|both|p=4,m=6 S_pole_value_c1 -28710*z
F3 SO(5)|generic|A|minus|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=1,m=0 Pm_LL 2
F3 SO(5)|generic|A|minus|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=1,m=0 Pm_NNLL 2
F3 SO(5)|generic|A|minus|p=1,m=0 S_super 0
F3 SO(5)|generic|A|minus|p=1,m=0 S_LL 0
F3 SO(5)|generic|A|minus|p=1,m=0 S_NLL 0
F3 SO(5)|generic|A|minus|p=1,m=0 S_NNLL_any 3
F3 SO(5)|generic|A|minus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|A|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|A|minus|p=1,m=0 Pm_LL_value_c1 3
F3 SO(5)|generic|A|minus|p=1,m=0 S_pole_value_c1 -32*z
F3 SO(5)|generic|A|minus|p=1,m=1 Pm_superLL 2
F3 SO(5)|generic|A|minus|p=1,m=1 Pm_LL 4
F3 SO(5)|generic|A|minus|p=1,m=1 Pm_NLL 2
F3 SO(5)|generic|A|minus|p=1,m=1 Pm_NNLL 4
F3 SO(5)|generic|A|minus|p=1,m=1 S_super 0
F3 SO(5)|generic|A|minus|p=1,m=1 S_LL 5
F3 SO(5)|generic|A|minus|p=1,m=1 S_NLL 3
F3 SO(5)|generic|A|minus|p=1,m=1 S_NNLL_any 5
F3 SO(5)|generic|A|minus|p=1,m=1 S_NNLL_pole 5
F3 SO(5)|generic|A|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|generic|A|minus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|A|minus|p=1,m=2 Pm_superLL 2
F3 SO(5)|generic|A|minus|p=1,m=2 Pm_LL 2
F3 SO(5)|generic|A|minus|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=1,m=2 Pm_NNLL 2
F3 SO(5)|generic|A|minus|p=1,m=2 S_super 5
F3 SO(5)|generic|A|minus|p=1,m=2 S_LL 3
F3 SO(5)|generic|A|minus|p=1,m=2 S_NLL 0
F3 SO(5)|generic|A|minus|p=1,m=2 S_NNLL_any 3
F3 SO(5)|generic|A|minus|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|generic|A|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|minus|p=1,m=2 Pm_LL_value_c1 1/4*z
F3 SO(5)|generic|A|minus|p=1,m=2 S_pole_value_c1 -8*z^2
F3 SO(5)|generic|A|minus|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|A|minus|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=2,m=0 Pm_NNLL 3
F3 SO(5)|generic|A|minus|p=2,m=0 S_super 0
F3 SO(5)|generic|A|minus|p=2,m=0 S_LL 0
F3 SO(5)|generic|A|minus|p=2,m=0 S_NLL 0
F3 SO(5)|generic|A|minus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|A|minus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|A|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|minus|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|A|minus|p=2,m=1 Pm_NLL 3
F3 SO(5)|generic|A|minus|p=2,m=1 Pm_NNLL 6
F3 SO(5)|generic|A|minus|p=2,m=1 S_super 0
F3 SO(5)|generic|A|minus|p=2,m=1 S_LL 0
F3 SO(5)|generic|A|minus|p=2,m=1 S_NLL 0
F3 SO(5)|generic|A|minus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|A|minus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|A|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|minus|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=2,m=2 Pm_LL 3
F3 SO(5)|generic|A|minus|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=2,m=2 Pm_NNLL 3
F3 SO(5)|generic|A|minus|p=2,m=2 S_super 0
F3 SO(5)|generic|A|minus|p=2,m=2 S_LL 0
F3 SO(5)|generic|A|minus|p=2,m=2 S_NLL 0
F3 SO(5)|generic|A|minus|p=2,m=2 S_NNLL_any 4
F3 SO(5)|generic|A|minus|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|generic|A|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|generic|A|minus|p=2,m=2 Pm_LL_value_c1 6
F3 SO(5)|generic|A|minus|p=2,m=2 S_pole_value_c1 -64*z
F3 SO(5)|generic|A|minus|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|A|minus|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|A|minus|p=3,m=0 S_super 0
F3 SO(5)|generic|A|minus|p=3,m=0 S_LL 0
F3 SO(5)|generic|A|minus|p=3,m=0 S_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|A|minus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|A|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|minus|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|A|minus|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|A|minus|p=3,m=1 S_super 0
F3 SO(5)|generic|A|minus|p=3,m=1 S_LL 0
F3 SO(5)|generic|A|minus|p=3,m=1 S_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|A|minus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|A|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|minus|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|A|minus|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=2 Pm_NNLL 4
F3 SO(5)|generic|A|minus|p=3,m=2 S_super 0
F3 SO(5)|generic|A|minus|p=3,m=2 S_LL 0
F3 SO(5)|generic|A|minus|p=3,m=2 S_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|A|minus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|A|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|minus|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=3,m=4 Pm_LL 4
F3 SO(5)|generic|A|minus|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=4 Pm_NNLL 4
F3 SO(5)|generic|A|minus|p=3,m=4 S_super 0
F3 SO(5)|generic|A|minus|p=3,m=4 S_LL 0
F3 SO(5)|generic|A|minus|p=3,m=4 S_NLL 0
F3 SO(5)|generic|A|minus|p=3,m=4 S_NNLL_any 5
F3 SO(5)|generic|A|minus|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|generic|A|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|generic|A|minus|p=3,m=4 Pm_LL_value_c1 72
F3 SO(5)|generic|A|minus|p=3,m=4 S_pole_value_c1 -768*z
F3 SO(5)|generic|A|minus|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|A|minus|p=4,m=6 Pm_LL 5
F3 SO(5)|generic|A|minus|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|A|minus|p=4,m=6 Pm_NNLL 5
F3 SO(5)|generic|A|minus|p=4,m=6 S_super 0
F3 SO(5)|generic|A|minus|p=4,m=6 S_LL 0
F3 SO(5)|generic|A|minus|p=4,m=6 S_NLL 0
F3 SO(5)|generic|A|minus|p=4,m=6 S_NNLL_any 6
F3 SO(5)|generic|A|minus|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|generic|A|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|generic|A|minus|p=4,m=6 Pm_LL_value_c1 2160
F3 SO(5)|generic|A|minus|p=4,m=6 S_pole_value_c1 -23040*z
F3 SO(5)|generic|A|plus|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=1,m=0 Pm_LL 0
F3 SO(5)|generic|A|plus|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=1,m=0 Pm_NNLL 3
F3 SO(5)|generic|A|plus|p=1,m=0 S_super 0
F3 SO(5)|generic|A|plus|p=1,m=0 S_LL 0
F3 SO(5)|generic|A|plus|p=1,m=0 S_NLL 0
F3 SO(5)|generic|A|plus|p=1,m=0 S_NNLL_any 2
F3 SO(5)|generic|A|plus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|A|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|A|plus|p=1,m=0 S_pole_value_c1 -9/8*z
F3 SO(5)|generic|A|plus|p=1,m=1 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=1,m=1 Pm_LL 0
F3 SO(5)|generic|A|plus|p=1,m=1 Pm_NLL 4
F3 SO(5)|generic|A|plus|p=1,m=1 Pm_NNLL 6
F3 SO(5)|generic|A|plus|p=1,m=1 S_super 0
F3 SO(5)|generic|A|plus|p=1,m=1 S_LL 0
F3 SO(5)|generic|A|plus|p=1,m=1 S_NLL 3
F3 SO(5)|generic|A|plus|p=1,m=1 S_NNLL_any 5
F3 SO(5)|generic|A|plus|p=1,m=1 S_NNLL_pole 5
F3 SO(5)|generic|A|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|plus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|A|plus|p=1,m=2 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=1,m=2 Pm_LL 4
F3 SO(5)|generic|A|plus|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=1,m=2 Pm_NNLL 3
F3 SO(5)|generic|A|plus|p=1,m=2 S_super 0
F3 SO(5)|generic|A|plus|p=1,m=2 S_LL 3
F3 SO(5)|generic|A|plus|p=1,m=2 S_NLL 0
F3 SO(5)|generic|A|plus|p=1,m=2 S_NNLL_any 2
F3 SO(5)|generic|A|plus|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|generic|A|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|plus|p=1,m=2 Pm_LL_value_c1 -204*z
F3 SO(5)|generic|A|plus|p=1,m=2 S_pole_value_c1 -27/32*z^2
F3 SO(5)|generic|A|plus|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|A|plus|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=2,m=0 Pm_NNLL 0
F3 SO(5)|generic|A|plus|p=2,m=0 S_super 0
F3 SO(5)|generic|A|plus|p=2,m=0 S_LL 0
F3 SO(5)|generic|A|plus|p=2,m=0 S_NLL 0
F3 SO(5)|generic|A|plus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|A|plus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|A|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|plus|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|A|plus|p=2,m=1 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=2,m=1 Pm_NNLL 0
F3 SO(5)|generic|A|plus|p=2,m=1 S_super 0
F3 SO(5)|generic|A|plus|p=2,m=1 S_LL 0
F3 SO(5)|generic|A|plus|p=2,m=1 S_NLL 0
F3 SO(5)|generic|A|plus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|A|plus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|A|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|plus|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=2,m=2 Pm_LL 0
F3 SO(5)|generic|A|plus|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=2,m=2 Pm_NNLL 5
F3 SO(5)|generic|A|plus|p=2,m=2 S_super 0
F3 SO(5)|generic|A|plus|p=2,m=2 S_LL 0
F3 SO(5)|generic|A|plus|p=2,m=2 S_NLL 0
F3 SO(5)|generic|A|plus|p=2,m=2 S_NNLL_any 4
F3 SO(5)|generic|A|plus|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|generic|A|plus|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|generic|A|plus|p=2,m=2 S_pole_value_c1 -27/4*z
F3 SO(5)|generic|A|plus|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|A|plus|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|A|plus|p=3,m=0 S_super 0
F3 SO(5)|generic|A|plus|p=3,m=0 S_LL 0
F3 SO(5)|generic|A|plus|p=3,m=0 S_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|A|plus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|A|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|plus|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|A|plus|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|A|plus|p=3,m=1 S_super 0
F3 SO(5)|generic|A|plus|p=3,m=1 S_LL 0
F3 SO(5)|generic|A|plus|p=3,m=1 S_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|A|plus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|A|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|plus|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|A|plus|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=2 Pm_NNLL 0
F3 SO(5)|generic|A|plus|p=3,m=2 S_super 0
F3 SO(5)|generic|A|plus|p=3,m=2 S_LL 0
F3 SO(5)|generic|A|plus|p=3,m=2 S_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|A|plus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|A|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|A|plus|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=3,m=4 Pm_LL 0
F3 SO(5)|generic|A|plus|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=4 Pm_NNLL 6
F3 SO(5)|generic|A|plus|p=3,m=4 S_super 0
F3 SO(5)|generic|A|plus|p=3,m=4 S_LL 0
F3 SO(5)|generic|A|plus|p=3,m=4 S_NLL 0
F3 SO(5)|generic|A|plus|p=3,m=4 S_NNLL_any 5
F3 SO(5)|generic|A|plus|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|generic|A|plus|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|generic|A|plus|p=3,m=4 S_pole_value_c1 -135*z
F3 SO(5)|generic|A|plus|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|A|plus|p=4,m=6 Pm_LL 0
F3 SO(5)|generic|A|plus|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|A|plus|p=4,m=6 Pm_NNLL 7
F3 SO(5)|generic|A|plus|p=4,m=6 S_super 0
F3 SO(5)|generic|A|plus|p=4,m=6 S_LL 0
F3 SO(5)|generic|A|plus|p=4,m=6 S_NLL 0
F3 SO(5)|generic|A|plus|p=4,m=6 S_NNLL_any 6
F3 SO(5)|generic|A|plus|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|generic|A|plus|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|generic|A|plus|p=4,m=6 S_pole_value_c1 -5670*z
F3 SO(5)|generic|B|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|B|both|p=1,m=0 Pm_LL 2
F3 SO(5)|generic|B|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|B|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|generic|B|both|p=1,m=0 S_super 0
F3 SO(5)|generic|B|both|p=1,m=0 S_LL 0
F3 SO(5)|generic|B|both|p=1,m=0 S_NLL 0
F3 SO(5)|generic|B|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|generic|B|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|B|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|B|both|p=1,m=0 Pm_LL_value_c1 3
F3 SO(5)|generic|B|both|p=1,m=0 S_pole_value_c1 -265/8*z
F3 SO(5)|generic|B|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|generic|B|both|p=1,m=1 Pm_LL 4
F3 SO(5)|generic|B|both|p=1,m=1 Pm_NLL 3
F3 SO(5)|generic|B|both|p=1,m=1 Pm_NNLL 3
F3 SO(5)|generic|B|both|p=1,m=1 S_super 5
F3 SO(5)|generic|B|both|p=1,m=1 S_LL 3
F3 SO(5)|generic|B|both|p=1,m=1 S_NLL 3
F3 SO(5)|generic|B|both|p=1,m=1 S_NNLL_any 3
F3 SO(5)|generic|B|both|p=1,m=1 S_NNLL_pole 3
F3 SO(5)|generic|B|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|B|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|generic|B|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|B|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|generic|B|both|p=1,m=2 Pm_LL 3
F3 SO(5)|generic|B|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|B|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|generic|B|both|p=1,m=2 S_super 3
F3 SO(5)|generic|B|both|p=1,m=2 S_LL 3
F3 SO(5)|generic|B|both|p=1,m=2 S_NLL 0
F3 SO(5)|generic|B|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|generic|B|both|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|generic|B|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|B|both|p=1,m=2 Pm_LL_value_c1 105/4*z
F3 SO(5)|generic|B|both|p=1,m=2 S_pole_value_c1 -16*z^2
F3 SO(5)|generic|B|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|B|both|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|B|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|B|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|generic|B|both|p=2,m=0 S_super 0
F3 SO(5)|generic|B|both|p=2,m=0 S_LL 0
F3 SO(5)|generic|B|both|p=2,m=0 S_NLL 0
F3 SO(5)|generic|B|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|B|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|B|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|B|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|B|both|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|B|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|generic|B|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|generic|B|both|p=2,m=1 S_super 0
F3 SO(5)|generic|B|both|p=2,m=1 S_LL 0
F3 SO(5)|generic|B|both|p=2,m=1 S_NLL 0
F3 SO(5)|generic|B|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|B|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|B|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|B|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|B|both|p=2,m=2 Pm_LL 3
F3 SO(5)|generic|B|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|B|both|p=2,m=2 Pm_NNLL 4
F3 SO(5)|generic|B|both|p=2,m=2 S_super 0
F3 SO(5)|generic|B|both|p=2,m=2 S_LL 0
F3 SO(5)|generic|B|both|p=2,m=2 S_NLL 0
F3 SO(5)|generic|B|both|p=2,m=2 S_NNLL_any 4
F3 SO(5)|generic|B|both|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|generic|B|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|generic|B|both|p=2,m=2 Pm_LL_value_c1 18
F3 SO(5)|generic|B|both|p=2,m=2 S_pole_value_c1 -795/4*z
F3 SO(5)|generic|B|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|B|both|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|B|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|B|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|B|both|p=3,m=0 S_super 0
F3 SO(5)|generic|B|both|p=3,m=0 S_LL 0
F3 SO(5)|generic|B|both|p=3,m=0 S_NLL 0
F3 SO(5)|generic|B|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|B|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|B|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|B|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|B|both|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|B|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|B|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|B|both|p=3,m=1 S_super 0
F3 SO(5)|generic|B|both|p=3,m=1 S_LL 0
F3 SO(5)|generic|B|both|p=3,m=1 S_NLL 0
F3 SO(5)|generic|B|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|B|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|B|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|B|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|B|both|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|B|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|B|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|generic|B|both|p=3,m=2 S_super 0
F3 SO(5)|generic|B|both|p=3,m=2 S_LL 0
F3 SO(5)|generic|B|both|p=3,m=2 S_NLL 0
F3 SO(5)|generic|B|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|B|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|B|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|B|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|B|both|p=3,m=4 Pm_LL 4
F3 SO(5)|generic|B|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|B|both|p=3,m=4 Pm_NNLL 5
F3 SO(5)|generic|B|both|p=3,m=4 S_super 0
F3 SO(5)|generic|B|both|p=3,m=4 S_LL 0
F3 SO(5)|generic|B|both|p=3,m=4 S_NLL 0
F3 SO(5)|generic|B|both|p=3,m=4 S_NNLL_any 5
F3 SO(5)|generic|B|both|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|generic|B|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|generic|B|both|p=3,m=4 Pm_LL_value_c1 360
F3 SO(5)|generic|B|both|p=3,m=4 S_pole_value_c1 -3975*z
F3 SO(5)|generic|B|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|B|both|p=4,m=6 Pm_LL 5
F3 SO(5)|generic|B|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|B|both|p=4,m=6 Pm_NNLL 6
F3 SO(5)|generic|B|both|p=4,m=6 S_super 0
F3 SO(5)|generic|B|both|p=4,m=6 S_LL 0
F3 SO(5)|generic|B|both|p=4,m=6 S_NLL 0
F3 SO(5)|generic|B|both|p=4,m=6 S_NNLL_any 6
F3 SO(5)|generic|B|both|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|generic|B|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|generic|B|both|p=4,m=6 Pm_LL_value_c1 15120
F3 SO(5)|generic|B|both|p=4,m=6 S_pole_value_c1 -166950*z
F3 SO(5)|generic|C|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|C|both|p=1,m=0 Pm_LL 2
F3 SO(5)|generic|C|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|C|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|generic|C|both|p=1,m=0 S_super 0
F3 SO(5)|generic|C|both|p=1,m=0 S_LL 0
F3 SO(5)|generic|C|both|p=1,m=0 S_NLL 0
F3 SO(5)|generic|C|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|generic|C|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|C|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|C|both|p=1,m=0 Pm_LL_value_c1 3
F3 SO(5)|generic|C|both|p=1,m=0 S_pole_value_c1 -265/8*z
F3 SO(5)|generic|C|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|generic|C|both|p=1,m=1 Pm_LL 3
F3 SO(5)|generic|C|both|p=1,m=1 Pm_NLL 2
F3 SO(5)|generic|C|both|p=1,m=1 Pm_NNLL 3
F3 SO(5)|generic|C|both|p=1,m=1 S_super 5
F3 SO(5)|generic|C|both|p=1,m=1 S_LL 3
F3 SO(5)|generic|C|both|p=1,m=1 S_NLL 2
F3 SO(5)|generic|C|both|p=1,m=1 S_NNLL_any 3
F3 SO(5)|generic|C|both|p=1,m=1 S_NNLL_pole 3
F3 SO(5)|generic|C|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|generic|C|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|C|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|generic|C|both|p=1,m=2 Pm_LL 2
F3 SO(5)|generic|C|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|C|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|generic|C|both|p=1,m=2 S_super 3
F3 SO(5)|generic|C|both|p=1,m=2 S_LL 2
F3 SO(5)|generic|C|both|p=1,m=2 S_NLL 0
F3 SO(5)|generic|C|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|generic|C|both|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|generic|C|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|both|p=1,m=2 Pm_LL_value_c1 -1/2*z
F3 SO(5)|generic|C|both|p=1,m=2 S_pole_value_c1 -1/8*z^2
F3 SO(5)|generic|C|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|C|both|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|C|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|C|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|generic|C|both|p=2,m=0 S_super 0
F3 SO(5)|generic|C|both|p=2,m=0 S_LL 0
F3 SO(5)|generic|C|both|p=2,m=0 S_NLL 0
F3 SO(5)|generic|C|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|C|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|C|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|C|both|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|C|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|generic|C|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|generic|C|both|p=2,m=1 S_super 0
F3 SO(5)|generic|C|both|p=2,m=1 S_LL 0
F3 SO(5)|generic|C|both|p=2,m=1 S_NLL 0
F3 SO(5)|generic|C|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|C|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|C|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|C|both|p=2,m=2 Pm_LL 3
F3 SO(5)|generic|C|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|C|both|p=2,m=2 Pm_NNLL 3
F3 SO(5)|generic|C|both|p=2,m=2 S_super 0
F3 SO(5)|generic|C|both|p=2,m=2 S_LL 0
F3 SO(5)|generic|C|both|p=2,m=2 S_NLL 0
F3 SO(5)|generic|C|both|p=2,m=2 S_NNLL_any 3
F3 SO(5)|generic|C|both|p=2,m=2 S_NNLL_pole 3
F3 SO(5)|generic|C|both|p=2,m=2 S_NNLL_pole_z1 3
F3 SO(5)|generic|C|both|p=2,m=2 Pm_LL_value_c1 6
F3 SO(5)|generic|C|both|p=2,m=2 S_pole_value_c1 3/2*z
F3 SO(5)|generic|C|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|C|both|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|C|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|C|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|C|both|p=3,m=0 S_super 0
F3 SO(5)|generic|C|both|p=3,m=0 S_LL 0
F3 SO(5)|generic|C|both|p=3,m=0 S_NLL 0
F3 SO(5)|generic|C|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|C|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|C|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|C|both|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|C|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|C|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|C|both|p=3,m=1 S_super 0
F3 SO(5)|generic|C|both|p=3,m=1 S_LL 0
F3 SO(5)|generic|C|both|p=3,m=1 S_NLL 0
F3 SO(5)|generic|C|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|C|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|C|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|C|both|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|C|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|C|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|generic|C|both|p=3,m=2 S_super 0
F3 SO(5)|generic|C|both|p=3,m=2 S_LL 0
F3 SO(5)|generic|C|both|p=3,m=2 S_NLL 0
F3 SO(5)|generic|C|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|C|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|C|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|C|both|p=3,m=4 Pm_LL 4
F3 SO(5)|generic|C|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|C|both|p=3,m=4 Pm_NNLL 4
F3 SO(5)|generic|C|both|p=3,m=4 S_super 0
F3 SO(5)|generic|C|both|p=3,m=4 S_LL 0
F3 SO(5)|generic|C|both|p=3,m=4 S_NLL 0
F3 SO(5)|generic|C|both|p=3,m=4 S_NNLL_any 4
F3 SO(5)|generic|C|both|p=3,m=4 S_NNLL_pole 4
F3 SO(5)|generic|C|both|p=3,m=4 S_NNLL_pole_z1 4
F3 SO(5)|generic|C|both|p=3,m=4 Pm_LL_value_c1 72
F3 SO(5)|generic|C|both|p=3,m=4 S_pole_value_c1 18*z
F3 SO(5)|generic|C|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|C|both|p=4,m=6 Pm_LL 5
F3 SO(5)|generic|C|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|C|both|p=4,m=6 Pm_NNLL 5
F3 SO(5)|generic|C|both|p=4,m=6 S_super 0
F3 SO(5)|generic|C|both|p=4,m=6 S_LL 0
F3 SO(5)|generic|C|both|p=4,m=6 S_NLL 0
F3 SO(5)|generic|C|both|p=4,m=6 S_NNLL_any 5
F3 SO(5)|generic|C|both|p=4,m=6 S_NNLL_pole 5
F3 SO(5)|generic|C|both|p=4,m=6 S_NNLL_pole_z1 5
F3 SO(5)|generic|C|both|p=4,m=6 Pm_LL_value_c1 2160
F3 SO(5)|generic|C|both|p=4,m=6 S_pole_value_c1 540*z
F3 SO(5)|generic|C|minus|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=1,m=0 Pm_LL 2
F3 SO(5)|generic|C|minus|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=1,m=0 Pm_NNLL 2
F3 SO(5)|generic|C|minus|p=1,m=0 S_super 0
F3 SO(5)|generic|C|minus|p=1,m=0 S_LL 0
F3 SO(5)|generic|C|minus|p=1,m=0 S_NLL 0
F3 SO(5)|generic|C|minus|p=1,m=0 S_NNLL_any 3
F3 SO(5)|generic|C|minus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|C|minus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|C|minus|p=1,m=0 Pm_LL_value_c1 3
F3 SO(5)|generic|C|minus|p=1,m=0 S_pole_value_c1 -32*z
F3 SO(5)|generic|C|minus|p=1,m=1 Pm_superLL 2
F3 SO(5)|generic|C|minus|p=1,m=1 Pm_LL 4
F3 SO(5)|generic|C|minus|p=1,m=1 Pm_NLL 2
F3 SO(5)|generic|C|minus|p=1,m=1 Pm_NNLL 4
F3 SO(5)|generic|C|minus|p=1,m=1 S_super 0
F3 SO(5)|generic|C|minus|p=1,m=1 S_LL 5
F3 SO(5)|generic|C|minus|p=1,m=1 S_NLL 3
F3 SO(5)|generic|C|minus|p=1,m=1 S_NNLL_any 5
F3 SO(5)|generic|C|minus|p=1,m=1 S_NNLL_pole 5
F3 SO(5)|generic|C|minus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|minus|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|generic|C|minus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|C|minus|p=1,m=2 Pm_superLL 2
F3 SO(5)|generic|C|minus|p=1,m=2 Pm_LL 2
F3 SO(5)|generic|C|minus|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=1,m=2 Pm_NNLL 2
F3 SO(5)|generic|C|minus|p=1,m=2 S_super 5
F3 SO(5)|generic|C|minus|p=1,m=2 S_LL 3
F3 SO(5)|generic|C|minus|p=1,m=2 S_NLL 0
F3 SO(5)|generic|C|minus|p=1,m=2 S_NNLL_any 4
F3 SO(5)|generic|C|minus|p=1,m=2 S_NNLL_pole 4
F3 SO(5)|generic|C|minus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|minus|p=1,m=2 Pm_LL_value_c1 -1/2*z
F3 SO(5)|generic|C|minus|p=1,m=2 S_pole_value_c1 -52*z^2
F3 SO(5)|generic|C|minus|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|C|minus|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=2,m=0 Pm_NNLL 3
F3 SO(5)|generic|C|minus|p=2,m=0 S_super 0
F3 SO(5)|generic|C|minus|p=2,m=0 S_LL 0
F3 SO(5)|generic|C|minus|p=2,m=0 S_NLL 0
F3 SO(5)|generic|C|minus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|C|minus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|C|minus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|minus|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|C|minus|p=2,m=1 Pm_NLL 3
F3 SO(5)|generic|C|minus|p=2,m=1 Pm_NNLL 6
F3 SO(5)|generic|C|minus|p=2,m=1 S_super 0
F3 SO(5)|generic|C|minus|p=2,m=1 S_LL 0
F3 SO(5)|generic|C|minus|p=2,m=1 S_NLL 0
F3 SO(5)|generic|C|minus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|C|minus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|C|minus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|minus|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=2,m=2 Pm_LL 3
F3 SO(5)|generic|C|minus|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=2,m=2 Pm_NNLL 3
F3 SO(5)|generic|C|minus|p=2,m=2 S_super 0
F3 SO(5)|generic|C|minus|p=2,m=2 S_LL 0
F3 SO(5)|generic|C|minus|p=2,m=2 S_NLL 0
F3 SO(5)|generic|C|minus|p=2,m=2 S_NNLL_any 4
F3 SO(5)|generic|C|minus|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|generic|C|minus|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|generic|C|minus|p=2,m=2 Pm_LL_value_c1 6
F3 SO(5)|generic|C|minus|p=2,m=2 S_pole_value_c1 -64*z
F3 SO(5)|generic|C|minus|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|C|minus|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|C|minus|p=3,m=0 S_super 0
F3 SO(5)|generic|C|minus|p=3,m=0 S_LL 0
F3 SO(5)|generic|C|minus|p=3,m=0 S_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|C|minus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|C|minus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|minus|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|C|minus|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|C|minus|p=3,m=1 S_super 0
F3 SO(5)|generic|C|minus|p=3,m=1 S_LL 0
F3 SO(5)|generic|C|minus|p=3,m=1 S_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|C|minus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|C|minus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|minus|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|C|minus|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=2 Pm_NNLL 4
F3 SO(5)|generic|C|minus|p=3,m=2 S_super 0
F3 SO(5)|generic|C|minus|p=3,m=2 S_LL 0
F3 SO(5)|generic|C|minus|p=3,m=2 S_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|C|minus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|C|minus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|minus|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=3,m=4 Pm_LL 4
F3 SO(5)|generic|C|minus|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=4 Pm_NNLL 4
F3 SO(5)|generic|C|minus|p=3,m=4 S_super 0
F3 SO(5)|generic|C|minus|p=3,m=4 S_LL 0
F3 SO(5)|generic|C|minus|p=3,m=4 S_NLL 0
F3 SO(5)|generic|C|minus|p=3,m=4 S_NNLL_any 5
F3 SO(5)|generic|C|minus|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|generic|C|minus|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|generic|C|minus|p=3,m=4 Pm_LL_value_c1 72
F3 SO(5)|generic|C|minus|p=3,m=4 S_pole_value_c1 -768*z
F3 SO(5)|generic|C|minus|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|C|minus|p=4,m=6 Pm_LL 5
F3 SO(5)|generic|C|minus|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|C|minus|p=4,m=6 Pm_NNLL 5
F3 SO(5)|generic|C|minus|p=4,m=6 S_super 0
F3 SO(5)|generic|C|minus|p=4,m=6 S_LL 0
F3 SO(5)|generic|C|minus|p=4,m=6 S_NLL 0
F3 SO(5)|generic|C|minus|p=4,m=6 S_NNLL_any 6
F3 SO(5)|generic|C|minus|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|generic|C|minus|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|generic|C|minus|p=4,m=6 Pm_LL_value_c1 2160
F3 SO(5)|generic|C|minus|p=4,m=6 S_pole_value_c1 -23040*z
F3 SO(5)|generic|C|plus|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=1,m=0 Pm_LL 0
F3 SO(5)|generic|C|plus|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=1,m=0 Pm_NNLL 3
F3 SO(5)|generic|C|plus|p=1,m=0 S_super 0
F3 SO(5)|generic|C|plus|p=1,m=0 S_LL 0
F3 SO(5)|generic|C|plus|p=1,m=0 S_NLL 0
F3 SO(5)|generic|C|plus|p=1,m=0 S_NNLL_any 2
F3 SO(5)|generic|C|plus|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|C|plus|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|C|plus|p=1,m=0 S_pole_value_c1 -9/8*z
F3 SO(5)|generic|C|plus|p=1,m=1 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=1,m=1 Pm_LL 0
F3 SO(5)|generic|C|plus|p=1,m=1 Pm_NLL 3
F3 SO(5)|generic|C|plus|p=1,m=1 Pm_NNLL 5
F3 SO(5)|generic|C|plus|p=1,m=1 S_super 0
F3 SO(5)|generic|C|plus|p=1,m=1 S_LL 0
F3 SO(5)|generic|C|plus|p=1,m=1 S_NLL 2
F3 SO(5)|generic|C|plus|p=1,m=1 S_NNLL_any 4
F3 SO(5)|generic|C|plus|p=1,m=1 S_NNLL_pole 4
F3 SO(5)|generic|C|plus|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|plus|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|C|plus|p=1,m=2 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=1,m=2 Pm_LL 3
F3 SO(5)|generic|C|plus|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=1,m=2 Pm_NNLL 4
F3 SO(5)|generic|C|plus|p=1,m=2 S_super 0
F3 SO(5)|generic|C|plus|p=1,m=2 S_LL 2
F3 SO(5)|generic|C|plus|p=1,m=2 S_NLL 0
F3 SO(5)|generic|C|plus|p=1,m=2 S_NNLL_any 2
F3 SO(5)|generic|C|plus|p=1,m=2 S_NNLL_pole 3
F3 SO(5)|generic|C|plus|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|plus|p=1,m=2 Pm_LL_value_c1 64*z
F3 SO(5)|generic|C|plus|p=1,m=2 S_pole_value_c1 -1/8*z^2
F3 SO(5)|generic|C|plus|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|C|plus|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=2,m=0 Pm_NNLL 0
F3 SO(5)|generic|C|plus|p=2,m=0 S_super 0
F3 SO(5)|generic|C|plus|p=2,m=0 S_LL 0
F3 SO(5)|generic|C|plus|p=2,m=0 S_NLL 0
F3 SO(5)|generic|C|plus|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|C|plus|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|C|plus|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|plus|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|C|plus|p=2,m=1 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=2,m=1 Pm_NNLL 0
F3 SO(5)|generic|C|plus|p=2,m=1 S_super 0
F3 SO(5)|generic|C|plus|p=2,m=1 S_LL 0
F3 SO(5)|generic|C|plus|p=2,m=1 S_NLL 0
F3 SO(5)|generic|C|plus|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|C|plus|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|C|plus|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|plus|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=2,m=2 Pm_LL 0
F3 SO(5)|generic|C|plus|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=2,m=2 Pm_NNLL 4
F3 SO(5)|generic|C|plus|p=2,m=2 S_super 0
F3 SO(5)|generic|C|plus|p=2,m=2 S_LL 0
F3 SO(5)|generic|C|plus|p=2,m=2 S_NLL 0
F3 SO(5)|generic|C|plus|p=2,m=2 S_NNLL_any 3
F3 SO(5)|generic|C|plus|p=2,m=2 S_NNLL_pole 3
F3 SO(5)|generic|C|plus|p=2,m=2 S_NNLL_pole_z1 3
F3 SO(5)|generic|C|plus|p=2,m=2 S_pole_value_c1 3/2*z
F3 SO(5)|generic|C|plus|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|C|plus|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|C|plus|p=3,m=0 S_super 0
F3 SO(5)|generic|C|plus|p=3,m=0 S_LL 0
F3 SO(5)|generic|C|plus|p=3,m=0 S_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|C|plus|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|C|plus|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|plus|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|C|plus|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|C|plus|p=3,m=1 S_super 0
F3 SO(5)|generic|C|plus|p=3,m=1 S_LL 0
F3 SO(5)|generic|C|plus|p=3,m=1 S_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|C|plus|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|C|plus|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|plus|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|C|plus|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=2 Pm_NNLL 0
F3 SO(5)|generic|C|plus|p=3,m=2 S_super 0
F3 SO(5)|generic|C|plus|p=3,m=2 S_LL 0
F3 SO(5)|generic|C|plus|p=3,m=2 S_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|C|plus|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|C|plus|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|C|plus|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=3,m=4 Pm_LL 0
F3 SO(5)|generic|C|plus|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=4 Pm_NNLL 5
F3 SO(5)|generic|C|plus|p=3,m=4 S_super 0
F3 SO(5)|generic|C|plus|p=3,m=4 S_LL 0
F3 SO(5)|generic|C|plus|p=3,m=4 S_NLL 0
F3 SO(5)|generic|C|plus|p=3,m=4 S_NNLL_any 4
F3 SO(5)|generic|C|plus|p=3,m=4 S_NNLL_pole 4
F3 SO(5)|generic|C|plus|p=3,m=4 S_NNLL_pole_z1 4
F3 SO(5)|generic|C|plus|p=3,m=4 S_pole_value_c1 18*z
F3 SO(5)|generic|C|plus|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|C|plus|p=4,m=6 Pm_LL 0
F3 SO(5)|generic|C|plus|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|C|plus|p=4,m=6 Pm_NNLL 6
F3 SO(5)|generic|C|plus|p=4,m=6 S_super 0
F3 SO(5)|generic|C|plus|p=4,m=6 S_LL 0
F3 SO(5)|generic|C|plus|p=4,m=6 S_NLL 0
F3 SO(5)|generic|C|plus|p=4,m=6 S_NNLL_any 5
F3 SO(5)|generic|C|plus|p=4,m=6 S_NNLL_pole 5
F3 SO(5)|generic|C|plus|p=4,m=6 S_NNLL_pole_z1 5
F3 SO(5)|generic|C|plus|p=4,m=6 S_pole_value_c1 540*z
F3 SO(5)|generic|D|both|p=1,m=0 Pm_superLL 0
F3 SO(5)|generic|D|both|p=1,m=0 Pm_LL 2
F3 SO(5)|generic|D|both|p=1,m=0 Pm_NLL 0
F3 SO(5)|generic|D|both|p=1,m=0 Pm_NNLL 2
F3 SO(5)|generic|D|both|p=1,m=0 S_super 0
F3 SO(5)|generic|D|both|p=1,m=0 S_LL 0
F3 SO(5)|generic|D|both|p=1,m=0 S_NLL 0
F3 SO(5)|generic|D|both|p=1,m=0 S_NNLL_any 2
F3 SO(5)|generic|D|both|p=1,m=0 S_NNLL_pole 3
F3 SO(5)|generic|D|both|p=1,m=0 S_NNLL_pole_z1 3
F3 SO(5)|generic|D|both|p=1,m=0 Pm_LL_value_c1 3
F3 SO(5)|generic|D|both|p=1,m=0 S_pole_value_c1 -265/8*z
F3 SO(5)|generic|D|both|p=1,m=1 Pm_superLL 2
F3 SO(5)|generic|D|both|p=1,m=1 Pm_LL 4
F3 SO(5)|generic|D|both|p=1,m=1 Pm_NLL 2
F3 SO(5)|generic|D|both|p=1,m=1 Pm_NNLL 4
F3 SO(5)|generic|D|both|p=1,m=1 S_super 5
F3 SO(5)|generic|D|both|p=1,m=1 S_LL 3
F3 SO(5)|generic|D|both|p=1,m=1 S_NLL 3
F3 SO(5)|generic|D|both|p=1,m=1 S_NNLL_any 4
F3 SO(5)|generic|D|both|p=1,m=1 S_NNLL_pole 4
F3 SO(5)|generic|D|both|p=1,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|D|both|p=1,m=1 Pm_LL_value_c1 0
F3 SO(5)|generic|D|both|p=1,m=1 S_pole_value_c1 0
F3 SO(5)|generic|D|both|p=1,m=2 Pm_superLL 2
F3 SO(5)|generic|D|both|p=1,m=2 Pm_LL 2
F3 SO(5)|generic|D|both|p=1,m=2 Pm_NLL 0
F3 SO(5)|generic|D|both|p=1,m=2 Pm_NNLL 2
F3 SO(5)|generic|D|both|p=1,m=2 S_super 3
F3 SO(5)|generic|D|both|p=1,m=2 S_LL 3
F3 SO(5)|generic|D|both|p=1,m=2 S_NLL 0
F3 SO(5)|generic|D|both|p=1,m=2 S_NNLL_any 2
F3 SO(5)|generic|D|both|p=1,m=2 S_NNLL_pole 4
F3 SO(5)|generic|D|both|p=1,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|D|both|p=1,m=2 Pm_LL_value_c1 -1/2*z
F3 SO(5)|generic|D|both|p=1,m=2 S_pole_value_c1 -89/2*z^2
F3 SO(5)|generic|D|both|p=2,m=0 Pm_superLL 0
F3 SO(5)|generic|D|both|p=2,m=0 Pm_LL 0
F3 SO(5)|generic|D|both|p=2,m=0 Pm_NLL 0
F3 SO(5)|generic|D|both|p=2,m=0 Pm_NNLL 3
F3 SO(5)|generic|D|both|p=2,m=0 S_super 0
F3 SO(5)|generic|D|both|p=2,m=0 S_LL 0
F3 SO(5)|generic|D|both|p=2,m=0 S_NLL 0
F3 SO(5)|generic|D|both|p=2,m=0 S_NNLL_any 0
F3 SO(5)|generic|D|both|p=2,m=0 S_NNLL_pole 0
F3 SO(5)|generic|D|both|p=2,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|D|both|p=2,m=1 Pm_superLL 0
F3 SO(5)|generic|D|both|p=2,m=1 Pm_LL 0
F3 SO(5)|generic|D|both|p=2,m=1 Pm_NLL 3
F3 SO(5)|generic|D|both|p=2,m=1 Pm_NNLL 6
F3 SO(5)|generic|D|both|p=2,m=1 S_super 0
F3 SO(5)|generic|D|both|p=2,m=1 S_LL 0
F3 SO(5)|generic|D|both|p=2,m=1 S_NLL 0
F3 SO(5)|generic|D|both|p=2,m=1 S_NNLL_any 0
F3 SO(5)|generic|D|both|p=2,m=1 S_NNLL_pole 0
F3 SO(5)|generic|D|both|p=2,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|D|both|p=2,m=2 Pm_superLL 0
F3 SO(5)|generic|D|both|p=2,m=2 Pm_LL 3
F3 SO(5)|generic|D|both|p=2,m=2 Pm_NLL 0
F3 SO(5)|generic|D|both|p=2,m=2 Pm_NNLL 3
F3 SO(5)|generic|D|both|p=2,m=2 S_super 0
F3 SO(5)|generic|D|both|p=2,m=2 S_LL 0
F3 SO(5)|generic|D|both|p=2,m=2 S_NLL 0
F3 SO(5)|generic|D|both|p=2,m=2 S_NNLL_any 4
F3 SO(5)|generic|D|both|p=2,m=2 S_NNLL_pole 4
F3 SO(5)|generic|D|both|p=2,m=2 S_NNLL_pole_z1 4
F3 SO(5)|generic|D|both|p=2,m=2 Pm_LL_value_c1 6
F3 SO(5)|generic|D|both|p=2,m=2 S_pole_value_c1 -283/4*z
F3 SO(5)|generic|D|both|p=3,m=0 Pm_superLL 0
F3 SO(5)|generic|D|both|p=3,m=0 Pm_LL 0
F3 SO(5)|generic|D|both|p=3,m=0 Pm_NLL 0
F3 SO(5)|generic|D|both|p=3,m=0 Pm_NNLL 0
F3 SO(5)|generic|D|both|p=3,m=0 S_super 0
F3 SO(5)|generic|D|both|p=3,m=0 S_LL 0
F3 SO(5)|generic|D|both|p=3,m=0 S_NLL 0
F3 SO(5)|generic|D|both|p=3,m=0 S_NNLL_any 0
F3 SO(5)|generic|D|both|p=3,m=0 S_NNLL_pole 0
F3 SO(5)|generic|D|both|p=3,m=0 S_NNLL_pole_z1 0
F3 SO(5)|generic|D|both|p=3,m=1 Pm_superLL 0
F3 SO(5)|generic|D|both|p=3,m=1 Pm_LL 0
F3 SO(5)|generic|D|both|p=3,m=1 Pm_NLL 0
F3 SO(5)|generic|D|both|p=3,m=1 Pm_NNLL 0
F3 SO(5)|generic|D|both|p=3,m=1 S_super 0
F3 SO(5)|generic|D|both|p=3,m=1 S_LL 0
F3 SO(5)|generic|D|both|p=3,m=1 S_NLL 0
F3 SO(5)|generic|D|both|p=3,m=1 S_NNLL_any 0
F3 SO(5)|generic|D|both|p=3,m=1 S_NNLL_pole 0
F3 SO(5)|generic|D|both|p=3,m=1 S_NNLL_pole_z1 0
F3 SO(5)|generic|D|both|p=3,m=2 Pm_superLL 0
F3 SO(5)|generic|D|both|p=3,m=2 Pm_LL 0
F3 SO(5)|generic|D|both|p=3,m=2 Pm_NLL 0
F3 SO(5)|generic|D|both|p=3,m=2 Pm_NNLL 4
F3 SO(5)|generic|D|both|p=3,m=2 S_super 0
F3 SO(5)|generic|D|both|p=3,m=2 S_LL 0
F3 SO(5)|generic|D|both|p=3,m=2 S_NLL 0
F3 SO(5)|generic|D|both|p=3,m=2 S_NNLL_any 0
F3 SO(5)|generic|D|both|p=3,m=2 S_NNLL_pole 0
F3 SO(5)|generic|D|both|p=3,m=2 S_NNLL_pole_z1 0
F3 SO(5)|generic|D|both|p=3,m=4 Pm_superLL 0
F3 SO(5)|generic|D|both|p=3,m=4 Pm_LL 4
F3 SO(5)|generic|D|both|p=3,m=4 Pm_NLL 0
F3 SO(5)|generic|D|both|p=3,m=4 Pm_NNLL 4
F3 SO(5)|generic|D|both|p=3,m=4 S_super 0
F3 SO(5)|generic|D|both|p=3,m=4 S_LL 0
F3 SO(5)|generic|D|both|p=3,m=4 S_NLL 0
F3 SO(5)|generic|D|both|p=3,m=4 S_NNLL_any 5
F3 SO(5)|generic|D|both|p=3,m=4 S_NNLL_pole 5
F3 SO(5)|generic|D|both|p=3,m=4 S_NNLL_pole_z1 5
F3 SO(5)|generic|D|both|p=3,m=4 Pm_LL_value_c1 72
F3 SO(5)|generic|D|both|p=3,m=4 S_pole_value_c1 -903*z
F3 SO(5)|generic|D|both|p=4,m=6 Pm_superLL 0
F3 SO(5)|generic|D|both|p=4,m=6 Pm_LL 5
F3 SO(5)|generic|D|both|p=4,m=6 Pm_NLL 0
F3 SO(5)|generic|D|both|p=4,m=6 Pm_NNLL 5
F3 SO(5)|generic|D|both|p=4,m=6 S_super 0
F3 SO(5)|generic|D|both|p=4,m=6 S_LL 0
F3 SO(5)|generic|D|both|p=4,m=6 S_NLL 0
F3 SO(5)|generic|D|both|p=4,m=6 S_NNLL_any 6
F3 SO(5)|generic|D|both|p=4,m=6 S_NNLL_pole 6
F3 SO(5)|generic|D|both|p=4,m=6 S_NNLL_pole_z1 6
F3 SO(5)|generic|D|both|p=4,m=6 Pm_LL_value_c1 2160
F3 SO(5)|generic|D|both|p=4,m=6 S_pole_value_c1 -28710*z
SROW SU(3) (Gb)_1 for the three structures: [0, 0, 0]
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_pole_value_c1 -40/9*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_NNLL 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_pole_value_c1 -80/9*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_NNLL 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_pole_value_c1 -320/3*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_NNLL 7
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_pole_value_c1 -3200*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_pole_value_c1 -40/9*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_NNLL 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_pole_value_c1 -80/3*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_NNLL 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_pole_value_c1 -1600/3*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_NNLL 7
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_pole_value_c1 -22400*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_pole_value_c1 -40/9*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_NNLL 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_pole_value_c1 -80/9*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_NNLL 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_pole_value_c1 -320/3*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_NNLL 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_pole_value_c1 -3200*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_pole_value_c1 -40/9*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_NNLL 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_pole_value_c1 -80/9*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_NNLL 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_pole_value_c1 -320/3*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_NNLL 7
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_pole_value_c1 -3200*z
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_super 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_LL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|Tt2*Trc|A|p=1,m=0 S_pole_value_c1 88/9*z
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 Pm_NNLL 5
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=2 S_pole_value_c1 176/9*z
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 Pm_NNLL 6
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 S_super 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=4 S_pole_value_c1 704/3*z
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 Pm_NNLL 7
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 S_super 0
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|Tt2*Trc|A|p=4,m=6 S_pole_value_c1 7040*z
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 S_super 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|A|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|A|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|Tt2*Trc|B|p=1,m=0 S_pole_value_c1 88/9*z
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 Pm_NNLL 5
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=2 S_pole_value_c1 176/3*z
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 Pm_NNLL 6
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 S_super 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=4 S_pole_value_c1 3520/3*z
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 Pm_NNLL 7
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 S_super 0
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|Tt2*Trc|B|p=4,m=6 S_pole_value_c1 49280*z
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 S_super 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|B|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|B|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|Tt2*Trc|C|p=1,m=0 S_pole_value_c1 88/9*z
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 Pm_NNLL 4
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=2 S_pole_value_c1 176/9*z
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 Pm_NNLL 5
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 S_super 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=4 S_pole_value_c1 704/3*z
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 Pm_NNLL 6
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 S_super 0
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|Tt2*Trc|C|p=4,m=6 S_pole_value_c1 7040*z
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 S_super 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|C|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|C|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|Tt2*Trc|D|p=1,m=0 S_pole_value_c1 88/9*z
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 Pm_NNLL 5
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=2 S_pole_value_c1 176/9*z
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 Pm_NNLL 6
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 S_super 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=4 S_pole_value_c1 704/3*z
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 Pm_NNLL 7
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 S_super 0
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|Tt2*Trc|D|p=4,m=6 S_pole_value_c1 7040*z
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 S_super 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 S_super 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|D|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 Pm_NNLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 S_super 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 S_LL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|Tt2*Trc|D|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 Pm_LL 3
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 Pm_LL_value_c1 48
F3 SROW:SU(3)|(Gb)_1=0|A|p=1,m=0 S_pole_value_c1 -148/9*z
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 Pm_LL 4
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 Pm_LL_value_c1 576
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=2 S_pole_value_c1 -440/9*z
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 Pm_LL 5
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 Pm_LL_value_c1 17280
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=4 S_pole_value_c1 -2336/3*z
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 Pm_LL 6
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 Pm_NNLL 6
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 Pm_LL_value_c1 967680
F3 SROW:SU(3)|(Gb)_1=0|A|p=4,m=6 S_pole_value_c1 -29120*z
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 Pm_NLL 4
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|A|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 Pm_LL 3
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 Pm_LL_value_c1 48
F3 SROW:SU(3)|(Gb)_1=0|B|p=1,m=0 S_pole_value_c1 -148/9*z
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 Pm_LL 4
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 Pm_LL_value_c1 960
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=2 S_pole_value_c1 -296/3*z
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 Pm_LL 5
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 Pm_LL_value_c1 40320
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=4 S_pole_value_c1 -5920/3*z
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 Pm_LL 6
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 Pm_NNLL 6
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 Pm_LL_value_c1 2903040
F3 SROW:SU(3)|(Gb)_1=0|B|p=4,m=6 S_pole_value_c1 -82880*z
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 Pm_NLL 4
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|B|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 Pm_LL 3
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 Pm_LL_value_c1 48
F3 SROW:SU(3)|(Gb)_1=0|C|p=1,m=0 S_pole_value_c1 -148/9*z
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 Pm_LL 4
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 Pm_LL_value_c1 576
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=2 S_pole_value_c1 -656/9*z
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 Pm_LL 5
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 Pm_LL_value_c1 17280
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=4 S_pole_value_c1 -5216/3*z
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 Pm_LL 6
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 Pm_NNLL 6
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 Pm_LL_value_c1 967680
F3 SROW:SU(3)|(Gb)_1=0|C|p=4,m=6 S_pole_value_c1 -89600*z
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 Pm_NLL 4
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|C|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 Pm_LL 3
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 Pm_NNLL 3
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 S_NNLL_any 3
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 S_NNLL_pole 3
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 Pm_LL_value_c1 48
F3 SROW:SU(3)|(Gb)_1=0|D|p=1,m=0 S_pole_value_c1 -148/9*z
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 Pm_LL 4
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 S_NNLL_any 4
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 S_NNLL_pole 4
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 Pm_LL_value_c1 576
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=2 S_pole_value_c1 -440/9*z
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 Pm_LL 5
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 S_NNLL_any 5
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 S_NNLL_pole 5
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 Pm_LL_value_c1 17280
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=4 S_pole_value_c1 -2336/3*z
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 Pm_LL 6
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 Pm_NNLL 6
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 S_NNLL_any 6
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 S_NNLL_pole 6
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 Pm_LL_value_c1 967680
F3 SROW:SU(3)|(Gb)_1=0|D|p=4,m=6 S_pole_value_c1 -29120*z
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 Pm_NNLL 4
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 Pm_NLL 4
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 Pm_NNLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 Pm_superLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 Pm_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 Pm_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 Pm_NNLL 5
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 S_super 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 S_LL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 S_NLL 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 S_NNLL_any 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 S_NNLL_pole 0
F3 SROW:SU(3)|(Gb)_1=0|D|p=3,m=2 S_NNLL_pole_z1 0
SROW SO(5) (Gb)_1 for the three structures: [0, 0, 0]
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0 S_pole_value_c1 -21/4*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 Pm_NNLL 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2 S_pole_value_c1 -21/2*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 Pm_NNLL 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4 S_pole_value_c1 -126*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 Pm_NNLL 7
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6 S_pole_value_c1 -3780*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0 S_pole_value_c1 -21/4*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 Pm_NNLL 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2 S_pole_value_c1 -63/2*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 Pm_NNLL 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4 S_pole_value_c1 -630*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 Pm_NNLL 7
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6 S_pole_value_c1 -26460*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0 S_pole_value_c1 -21/4*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 Pm_NNLL 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2 S_pole_value_c1 -21/2*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 Pm_NNLL 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4 S_pole_value_c1 -126*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 Pm_NNLL 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6 S_pole_value_c1 -3780*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0 S_pole_value_c1 -21/4*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 Pm_NNLL 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2 S_pole_value_c1 -21/2*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 Pm_NNLL 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4 S_pole_value_c1 -126*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 Pm_NNLL 7
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6 S_pole_value_c1 -3780*z
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_super 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_LL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|Tt2*Trc|A|p=1,m=0 S_pole_value_c1 -3/4*z
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 Pm_NNLL 5
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=2 S_pole_value_c1 -3/2*z
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 Pm_NNLL 6
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 S_super 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=4 S_pole_value_c1 -18*z
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 Pm_NNLL 7
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 S_super 0
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|Tt2*Trc|A|p=4,m=6 S_pole_value_c1 -540*z
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 S_super 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|A|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|A|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|Tt2*Trc|B|p=1,m=0 S_pole_value_c1 -3/4*z
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 Pm_NNLL 5
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=2 S_pole_value_c1 -9/2*z
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 Pm_NNLL 6
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 S_super 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=4 S_pole_value_c1 -90*z
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 Pm_NNLL 7
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 S_super 0
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|Tt2*Trc|B|p=4,m=6 S_pole_value_c1 -3780*z
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 S_super 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|B|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|B|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|Tt2*Trc|C|p=1,m=0 S_pole_value_c1 -3/4*z
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 Pm_NNLL 4
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=2 S_pole_value_c1 -3/2*z
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 Pm_NNLL 5
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 S_super 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=4 S_pole_value_c1 -18*z
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 Pm_NNLL 6
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 S_super 0
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|Tt2*Trc|C|p=4,m=6 S_pole_value_c1 -540*z
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 S_super 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|C|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|C|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|Tt2*Trc|D|p=1,m=0 S_pole_value_c1 -3/4*z
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 Pm_NNLL 5
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=2 S_pole_value_c1 -3/2*z
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 Pm_NNLL 6
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 S_super 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=4 S_pole_value_c1 -18*z
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 Pm_NNLL 7
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 S_super 0
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|Tt2*Trc|D|p=4,m=6 S_pole_value_c1 -540*z
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 S_super 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 S_super 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|D|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 Pm_NNLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 S_super 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 S_LL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|Tt2*Trc|D|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 Pm_LL 3
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 Pm_LL_value_c1 18
F3 SROW:SO(5)|(Gb)_1=0|A|p=1,m=0 S_pole_value_c1 -19/2*z
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 Pm_LL 4
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 Pm_LL_value_c1 216
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=2 S_pole_value_c1 -25*z
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 Pm_LL 5
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 Pm_LL_value_c1 6480
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=4 S_pole_value_c1 -372*z
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 Pm_LL 6
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 Pm_NNLL 6
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 Pm_LL_value_c1 362880
F3 SROW:SO(5)|(Gb)_1=0|A|p=4,m=6 S_pole_value_c1 -13320*z
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 Pm_NLL 4
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|A|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 Pm_LL 3
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 Pm_LL_value_c1 18
F3 SROW:SO(5)|(Gb)_1=0|B|p=1,m=0 S_pole_value_c1 -19/2*z
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 Pm_LL 4
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 Pm_LL_value_c1 360
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=2 S_pole_value_c1 -57*z
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 Pm_LL 5
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 Pm_LL_value_c1 15120
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=4 S_pole_value_c1 -1140*z
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 Pm_LL 6
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 Pm_NNLL 6
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 Pm_LL_value_c1 1088640
F3 SROW:SO(5)|(Gb)_1=0|B|p=4,m=6 S_pole_value_c1 -47880*z
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 Pm_NLL 4
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|B|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 Pm_LL 3
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 Pm_LL_value_c1 18
F3 SROW:SO(5)|(Gb)_1=0|C|p=1,m=0 S_pole_value_c1 -19/2*z
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 Pm_LL 4
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 Pm_LL_value_c1 216
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=2 S_pole_value_c1 -34*z
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 Pm_LL 5
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 Pm_LL_value_c1 6480
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=4 S_pole_value_c1 -732*z
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 Pm_LL 6
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 Pm_NNLL 6
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 Pm_LL_value_c1 362880
F3 SROW:SO(5)|(Gb)_1=0|C|p=4,m=6 S_pole_value_c1 -36000*z
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 Pm_NLL 4
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|C|p=3,m=2 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 Pm_LL 3
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 Pm_NNLL 3
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 S_NNLL_any 3
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 S_NNLL_pole 3
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 S_NNLL_pole_z1 3
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 Pm_LL_value_c1 18
F3 SROW:SO(5)|(Gb)_1=0|D|p=1,m=0 S_pole_value_c1 -19/2*z
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 Pm_LL 4
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 S_NNLL_any 4
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 S_NNLL_pole 4
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 S_NNLL_pole_z1 4
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 Pm_LL_value_c1 216
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=2 S_pole_value_c1 -25*z
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 Pm_LL 5
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 S_NNLL_any 5
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 S_NNLL_pole 5
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 S_NNLL_pole_z1 5
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 Pm_LL_value_c1 6480
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=4 S_pole_value_c1 -372*z
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 Pm_LL 6
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 Pm_NNLL 6
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 S_NNLL_any 6
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 S_NNLL_pole 6
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 S_NNLL_pole_z1 6
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 Pm_LL_value_c1 362880
F3 SROW:SO(5)|(Gb)_1=0|D|p=4,m=6 S_pole_value_c1 -13320*z
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 Pm_NNLL 4
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=0 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 Pm_NLL 4
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 Pm_NNLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=2,m=1 S_NNLL_pole_z1 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 Pm_superLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 Pm_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 Pm_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 Pm_NNLL 5
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 S_super 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 S_LL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 S_NLL 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 S_NNLL_any 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 S_NNLL_pole 0
F3 SROW:SO(5)|(Gb)_1=0|D|p=3,m=2 S_NNLL_pole_z1 0
F4 SU(N)|sigma*a*w*F1+ dS_1 Mat([0, 1])  =  0
F4 SU(N)|sigma*a*w*F1+ dS_2 [N - 1, 1; N, -1; N + 1, 1]  =  (-N^2 + 1)/N
F4 SU(N)|sigma*a*w*F1+ dS_3 [N - 1, 2; N, -2; N + 1, 2]  =  (-N^4 + 2*N^2 - 1)/N^2
F4 SU(N)|sigma*a*w*F1+ dS_4 [N - 1, 3; N, -3; N + 1, 3]  =  (-2*N^6 + 6*N^4 - 6*N^2 + 2)/N^3
F4 SU(N)|sigma*a*w*F1+ dS_5 [N - 1, 4; N, -4; N + 1, 4]  =  (-5*N^8 + 20*N^6 - 30*N^4 + 20*N^2 - 5)/N^4
F4 SU(N)|sigma'*a*(F1+)^2 dS_1 Mat([0, 1])  =  0
F4 SU(N)|sigma'*a*(F1+)^2 dS_2 Mat([0, 1])  =  0
F4 SU(N)|sigma'*a*(F1+)^2 dS_3 [N - 1, 2; N, -2; N + 1, 2]  =  (-N^4 + 2*N^2 - 1)/N^2
F4 SU(N)|sigma'*a*(F1+)^2 dS_4 [N - 1, 3; N, -3; N + 1, 3]  =  (-2*N^6 + 6*N^4 - 6*N^2 + 2)/N^3
F4 SU(N)|sigma'*a*(F1+)^2 dS_5 [N - 1, 4; N, -4; N + 1, 4]  =  (-5*N^8 + 20*N^6 - 30*N^4 + 20*N^2 - 5)/N^4
F4 SU(N)|zeta2*q*a^2 dS_1 Mat([0, 1])  =  0
F4 SU(N)|zeta2*q*a^2 dS_2 Mat([z, 1])  =  -1/6*z
F4 SU(N)|zeta2*q*a^2 dS_3 Mat([0, 1])  =  0
F4 SU(N)|zeta2*q*a^2 dS_4 Mat([0, 1])  =  0
F4 SU(N)|zeta2*q*a^2 dS_5 Mat([0, 1])  =  0
F4 SU(N)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_1 Mat([0, 1])  =  0
F4 SU(N)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_2 Mat([0, 1])  =  0
F4 SU(N)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_3 [N - 1, 1; N, -1; N + 1, 1; z, 1]  =  ((-N^2 + 1)/(6*N))*z
F4 SU(N)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_4 [N - 1, 2; N, -2; N + 1, 2; z, 1]  =  ((-N^4 + 2*N^2 - 1)/(6*N^2))*z
F4 SU(N)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_5 [N - 1, 3; N, -3; N + 1, 3; z, 1]  =  ((-N^6 + 3*N^4 - 3*N^2 + 1)/(3*N^3))*z
F4 SU(3)|sigma*a*w*F1+ dS_1 Mat([0, 1])  =  0
F4 SU(3)|sigma*a*w*F1+ dS_2 [-1, 1; 2, 3; 3, -1]  =  -8/3
F4 SU(3)|sigma*a*w*F1+ dS_3 [-1, 1; 2, 6; 3, -2]  =  -64/9
F4 SU(3)|sigma*a*w*F1+ dS_4 [-1, 1; 2, 10; 3, -3]  =  -1024/27
F4 SU(3)|sigma*a*w*F1+ dS_5 [-1, 1; 2, 12; 3, -4; 5, 1]  =  -20480/81
F4 SU(3)|sigma'*a*(F1+)^2 dS_1 Mat([0, 1])  =  0
F4 SU(3)|sigma'*a*(F1+)^2 dS_2 Mat([0, 1])  =  0
F4 SU(3)|sigma'*a*(F1+)^2 dS_3 [-1, 1; 2, 6; 3, -2]  =  -64/9
F4 SU(3)|sigma'*a*(F1+)^2 dS_4 [-1, 1; 2, 10; 3, -3]  =  -1024/27
F4 SU(3)|sigma'*a*(F1+)^2 dS_5 [-1, 1; 2, 12; 3, -4; 5, 1]  =  -20480/81
F4 SU(3)|zeta2*q*a^2 dS_1 Mat([0, 1])  =  0
F4 SU(3)|zeta2*q*a^2 dS_2 Mat([z, 1])  =  -1/6*z
F4 SU(3)|zeta2*q*a^2 dS_3 Mat([0, 1])  =  0
F4 SU(3)|zeta2*q*a^2 dS_4 Mat([0, 1])  =  0
F4 SU(3)|zeta2*q*a^2 dS_5 Mat([0, 1])  =  0
F4 SU(3)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_1 Mat([0, 1])  =  0
F4 SU(3)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_2 Mat([0, 1])  =  0
F4 SU(3)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_3 Mat([z, 1])  =  -4/9*z
F4 SU(3)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_4 Mat([z, 1])  =  -32/27*z
F4 SU(3)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_5 Mat([z, 1])  =  -512/81*z
F4 SO(5)|sigma*a*w*F1+ dS_1 Mat([0, 1])  =  0
F4 SO(5)|sigma*a*w*F1+ dS_2 [-1, 1; 2, 1]  =  -2
F4 SO(5)|sigma*a*w*F1+ dS_3 [-1, 1; 2, 2]  =  -4
F4 SO(5)|sigma*a*w*F1+ dS_4 [-1, 1; 2, 4]  =  -16
F4 SO(5)|sigma*a*w*F1+ dS_5 [-1, 1; 2, 4; 5, 1]  =  -80
F4 SO(5)|sigma'*a*(F1+)^2 dS_1 Mat([0, 1])  =  0
F4 SO(5)|sigma'*a*(F1+)^2 dS_2 Mat([0, 1])  =  0
F4 SO(5)|sigma'*a*(F1+)^2 dS_3 [-1, 1; 2, 2]  =  -4
F4 SO(5)|sigma'*a*(F1+)^2 dS_4 [-1, 1; 2, 4]  =  -16
F4 SO(5)|sigma'*a*(F1+)^2 dS_5 [-1, 1; 2, 4; 5, 1]  =  -80
F4 SO(5)|zeta2*q*a^2 dS_1 Mat([0, 1])  =  0
F4 SO(5)|zeta2*q*a^2 dS_2 Mat([z, 1])  =  -1/6*z
F4 SO(5)|zeta2*q*a^2 dS_3 Mat([0, 1])  =  0
F4 SO(5)|zeta2*q*a^2 dS_4 Mat([0, 1])  =  0
F4 SO(5)|zeta2*q*a^2 dS_5 Mat([0, 1])  =  0
F4 SO(5)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_1 Mat([0, 1])  =  0
F4 SO(5)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_2 Mat([0, 1])  =  0
F4 SO(5)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_3 Mat([z, 1])  =  1/4*z
F4 SO(5)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_4 Mat([z, 1])  =  1/2*z
F4 SO(5)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w dS_5 Mat([z, 1])  =  2*z


==> anc/numbers/deposit/R6/C9_check/c9_sympy.py <==
#!/usr/bin/env python3
"""
C9 check (f3, f4): independent series solution of eq. (system) of paper.tex, Sect. 3,

  omega F_R^tau = 2a b_R + 2a C_R [dF_R^tau/domega + phi^tau F_R^tau]
                  + (1 + l_tau pi^2 omega^2) (F_R^tau)^2
                  + 2a kappa psi^tau sum_R' [T_rc]_{RR'} F_{R'}^{-tau}
                  + (new terms of this check)

phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan, psi^- = pi cot, kappa = +1.
P^+ = (1 + c_+ pi^2 w^2) F_1^+,  S = P^+(P^+ - w) + 2 a C_F.  z := pi^2 = 6 zeta_2 is kept as a symbol.

Series: F_R^tau = sum_n a^n f_{R,n}^tau(w), each f_n an exact Laurent series in w with tracked
precision (like PARI's O(w^k)), coefficients in QQ[z, c] (numeric groups) or QQ(z, e, N) (SU(N)).

f3: new crossing-odd kernel  c a^p G_{RR'} M^tau[F_{R'}^{-tau}],  m powers of the logarithm, Dm = (-d/dw)^m.
  variant A (physical: kernel Delta*Ltilde^m acting on e^{w Ltilde} eta^{-tau} F^{-tau}, divided by eta^tau;
             satisfies M_+ = -T M_- T, T = tan(pi w/2)):
        M^- F = (pi/sin) Dm[cos F],          M^+ F = -(pi/cos) Dm[sin F]
  variant B (eq. (assump-odd) of App. D read literally, trig ratio inside the derivatives):
        M^- F = Dm[pi cot F],                M^+ F = -Dm[pi tan F]
  variant C (control, trig ratio outside both):  M^- F = pi cot Dm[F],  M^+ F = -pi tan Dm[F]
  variant D (cot outside, tan inside; also satisfies M_+ = -T M_- T):  M^- F = pi cot Dm[F],  M^+ F = -Dm[pi tan F]
  All four reduce to psi^-, psi^+ at m = 0.
f4: terms added to the positive-signature singlet equation only.
"""
import sys, json, time
from fractions import Fraction
import sympy as sp
from sympy import QQ
from sympy.polys.rings import ring
from sympy.polys.fields import field

INF = 10**9

class Ser:
    __slots__ = ('d', 'prec')
    def __init__(self, d=None, prec=INF):
        self.prec = prec
        self.d = {}
        if d:
            for k, v in d.items():
                if k < prec and v != 0:
                    self.d[k] = v
    def val(self):
        return min(self.d) if self.d else self.prec
    def __add__(self, o):
        prec = min(self.prec, o.prec)
        d = {}
        for k, v in self.d.items():
            if k < prec:
                d[k] = v
        for k, v in o.d.items():
            if k < prec:
                d[k] = d[k] + v if k in d else v
        return Ser(d, prec)
    def __neg__(self):
        return Ser({k: -v for k, v in self.d.items()}, self.prec)
    def __sub__(self, o):
        return self + (-o)
    def scale(self, s):
        if s == 0:
            return Ser({}, self.prec)
        return Ser({k: v * s for k, v in self.d.items()}, self.prec)
    def shift(self, j):
        return Ser({k + j: v for k, v in self.d.items()}, self.prec + j if self.prec < INF else INF)
    def __mul__(self, o):
        va, vb = self.val(), o.val()
        pa = min(INF, self.prec + vb) if self.prec < INF else INF
        pb = min(INF, o.prec + va) if o.prec < INF else INF
        prec = min(pa, pb)
        d = {}
        for ka, a in self.d.items():
            for kb, b in o.d.items():
                k = ka + kb
                if k < prec:
                    d[k] = d[k] + a * b if k in d else a * b
        return Ser(d, prec)
    def deriv(self):
        return Ser({k - 1: v * k for k, v in self.d.items() if k != 0},
                   self.prec - 1 if self.prec < INF else INF)
    def trunc(self, p):
        return Ser(self.d, min(self.prec, p))
    def coef(self, k):
        if k >= self.prec:
            raise ValueError("coefficient of w^%d requested beyond precision O(w^%d)" % (k, self.prec))
        return self.d.get(k, 0)

def taylor_even(expr, t, kmax):
    """coefficients g_k of t^(2k), k=0..kmax, of an even function"""
    s = sp.series(expr, t, 0, 2 * kmax + 2).removeO()
    s = sp.expand(s)
    return [sp.Rational(s.coeff(t, 2 * k)) for k in range(kmax + 1)]

class Trig:
    """pi*tan(pi w/2), pi*cot, pi/sin, cos, pi*sin, 1/cos as Ser with coefficients in ring K (z = pi^2)"""
    def __init__(self, K, z, KT=14):
        t = sp.Symbol('t')
        gt = taylor_even(sp.tan(t) / t, t, KT)
        gc = taylor_even(t * sp.cot(t), t, KT)
        gs = taylor_even(t / sp.sin(t), t, KT)
        gsec = taylor_even(1 / sp.cos(t), t, KT)
        gcos = [sp.Rational((-1) ** k, sp.factorial(2 * k)) for k in range(KT + 1)]
        gsin = [sp.Rational((-1) ** k, sp.factorial(2 * k + 1)) for k in range(KT + 1)]
        q = lambda r: K.domain.convert(QQ(int(r.p), int(r.q))) if hasattr(K, 'domain') else r
        def mk(g, lead_pow, lead_coef_fn, prec):
            d = {}
            for k, gk in enumerate(g):
                d[2 * k + lead_pow] = lead_coef_fn(k) * K(QQ(int(gk.p), int(gk.q)))
            return Ser(d, prec)
        z4 = lambda k: (z * K(QQ(1, 4))) ** k
        # pi tan(pi w/2) = (z w/2) sum gt_k (z w^2/4)^k
        self.ptan = mk(gt, 1, lambda k: z * K(QQ(1, 2)) * z4(k), 2 * KT + 3)
        # pi cot(pi w/2) = (2/w) sum gc_k (z w^2/4)^k
        self.pcot = mk(gc, -1, lambda k: K(2) * z4(k), 2 * KT + 1)
        # pi / sin(pi w/2) = (2/w) sum gs_k (z w^2/4)^k
        self.pinvsin = mk(gs, -1, lambda k: K(2) * z4(k), 2 * KT + 1)
        # cos(pi w/2)
        self.cos = mk(gcos, 0, lambda k: z4(k), 2 * KT + 2)
        # pi sin(pi w/2) = (z w/2) sum gsin_k (z w^2/4)^k
        self.psin = mk(gsin, 1, lambda k: z * K(QQ(1, 2)) * z4(k), 2 * KT + 3)
        # 1/cos(pi w/2)
        self.sec = mk(gsec, 0, lambda k: z4(k), 2 * KT + 2)
        self.phip = self.ptan.scale(K(QQ(-1, 2)))
        self.phim = self.pcot.scale(K(QQ(1, 2)))
        self.psip = -self.ptan
        self.psim = self.pcot

def Dm(F, m):
    for _ in range(m):
        F = -F.deriv()
    return F

def Mop(variant, sign, F, m, tr):
    """signature projection of the new crossing-odd kernel; sign = target signature (+1 or -1)"""
    if variant == 'A':
        if sign < 0:
            return tr.pinvsin * Dm(tr.cos * F, m)
        return -(tr.sec * Dm(tr.psin * F, m))
    if variant == 'B':
        if sign < 0:
            return Dm(tr.pcot * F, m)
        return -Dm(tr.ptan * F, m)
    if variant == 'C':
        if sign < 0:
            return tr.pcot * Dm(F, m)
        return -(tr.ptan * Dm(F, m))
    if variant == 'D':
        if sign < 0:
            return tr.pcot * Dm(F, m)
        return -Dm(tr.ptan * F, m)
    raise ValueError(variant)

def solve(K, z, grp, Nmax, KC, tr, kappa=1, lp=0, lm=0, cplus=0,
          kernel=None, extra=None):
    """
    grp: dict with 'CF', 'CR' (list), 'b' (list), 'T' (matrix), channel 0 = singlet.
    kernel: None or dict(p, m, variant, G (matrix of ring elements incl. coefficient c), route in {'both','minus','plus'})
    extra: None or function(n, f) -> Ser to add to RHS of the (singlet, +) equation at order n
    returns f[tau][R][n] (tau in {+1,-1}) and the S series S[n]
    """
    nch = len(grp['CR'])
    f = {+1: [[None] * (Nmax + 1) for _ in range(nch)], -1: [[None] * (Nmax + 1) for _ in range(nch)]}
    ell = {+1: lp, -1: lm}
    phi = {+1: tr.phip, -1: tr.phim}
    psi = {+1: tr.psip, -1: tr.psim}
    w2 = Ser({2: K(1)}, INF)
    one = Ser({0: K(1)}, INF)
    for n in range(1, Nmax + 1):
        newf = {+1: [None] * nch, -1: [None] * nch}
        for tau in (+1, -1):
            for R in range(nch):
                rhs = Ser({}, INF)
                if n == 1:
                    rhs = rhs + Ser({0: K(2) * grp['b'][R]}, INF)
                if n >= 2:
                    fp = f[tau][R][n - 1]
                    if grp['CR'][R] != 0:
                        rhs = rhs + (fp.deriv() + phi[tau] * fp).scale(K(2) * grp['CR'][R])
                    quad = Ser({}, INF)
                    for k in range(1, n):
                        quad = quad + f[tau][R][k] * f[tau][R][n - k]
                    if ell[tau] != 0:
                        quad = quad * (one + w2.scale(z * ell[tau]))
                    rhs = rhs + quad
                    mix = Ser({}, INF)
                    for Rp in range(nch):
                        if grp['T'][R][Rp] != 0:
                            mix = mix + f[-tau][Rp][n - 1].scale(grp['T'][R][Rp])
                    rhs = rhs + (psi[tau] * mix).scale(K(2) * kappa)
                if kernel is not None:
                    p, m = kernel['p'], kernel['m']
                    route = kernel['route']
                    if n - p >= 1 and (route == 'both' or (route == 'minus' and tau < 0) or (route == 'plus' and tau > 0)):
                        src = Ser({}, INF)
                        for Rp in range(nch):
                            g = kernel['G'][R][Rp]
                            if g != 0:
                                src = src + f[-tau][Rp][n - p].scale(g)
                        if src.d or src.prec < INF:
                            rhs = rhs + Mop(kernel['variant'], tau, src, m, tr)
                if extra is not None and tau > 0 and R == 0:
                    rhs = rhs + extra(n, f)
                newf[tau][R] = rhs.shift(-1).trunc(1 - 2 * n + KC)
        for tau in (+1, -1):
            for R in range(nch):
                f[tau][R][n] = newf[tau][R]
    # S
    P = [None] + [f[+1][0][n] for n in range(1, Nmax + 1)]
    if cplus != 0:
        P = [None] + [P[n] * (one + w2.scale(z * cplus)) for n in range(1, Nmax + 1)]
    S = [None] * (Nmax + 1)
    for n in range(1, Nmax + 1):
        s = (-P[n].shift(1))
        for k in range(1, n):
            s = s + P[k] * P[n - k]
        if n == 1:
            s = s + Ser({0: K(2) * grp['CF']}, INF)
        S[n] = s
    return f, S

# ---------------- groups ----------------
def group_SU3(K):
    q = lambda a, b=1: K(QQ(a, b))
    return dict(name='SU(3)', CF=q(4, 3), CA=q(3), CR=[q(0), q(3)], b=[q(4, 3), q(-1, 6)],
                T=[[q(0), q(-8, 3)], [q(-1, 3), q(-5, 6)]])

def group_SO5(K):
    q = lambda a, b=1: K(QQ(a, b))
    # SO(N) vector, N = 5, Tr(t^a t^b) = delta/2: channels (1, A, X)
    return dict(name='SO(5)', CF=q(1), CA=q(3, 2), CR=[q(0), q(3, 2), q(5, 2)], b=[q(1), q(1, 4), q(-1, 4)],
                T=[[q(0), q(-2), q(0)], [q(-1, 5), q(0), q(-21, 20)], [q(0), q(-3, 4), q(0)]])

def group_SUN(K, N):
    CF = (N ** 2 - 1) / (2 * N)
    CA = N
    return dict(name='SU(N)', CF=CF, CA=CA, CR=[K(0), CA], b=[CF, CF - CA / 2],
                T=[[K(0), -(N ** 2 - 1) / N], [-1 / N, 2 / N - N / 2]])

def check_group(grp):
    """row relations of App. B, eq. (color-rows), as an internal consistency check"""
    CF, CA = grp['CF'], grp['CA']
    nch = len(grp['CR'])
    ok = True
    for R in range(nch):
        rs = sum(grp['T'][R][Rp] for Rp in range(nch))
        rb = sum(grp['T'][R][Rp] * grp['b'][Rp] for Rp in range(nch))
        ok &= (rs == grp['CR'][R] / 2 - 2 * CF)
        ok &= (rb == grp['b'][R] * (CA - 2 * CF + grp['CR'][R] / 2))
        ok &= (grp['b'][R] == CF - grp['CR'][R] / 2)
    return ok


==> anc/numbers/deposit/R6/C9_check/compare/s_pole_window_check.out <==
SU(3) p=2 m=0
   S  a^3 rel->coef: {4: '4/9*z*c', 6: '1/27*z**2*c'}
   P- a^3 rel->coef: {2: '16/9*c'}
   S  a^4 rel->coef: {4: '172/27*z*c', 6: '-19/81*z**2*c'}
   P- a^4 rel->coef: {2: '-16/9*c'}
SU(3) p=2 m=1
   S  a^3 rel->coef: {5: '1/27*z**2*c'}
   P- a^3 rel->coef: {1: '16/9*c'}
   S  a^4 rel->coef: {3: '256/27*z*c', 5: '43/27*z**2*c'}
   P- a^4 rel->coef: {1: '-656/27*c'}
SU(3) p=1 m=1
   S  a^2 rel->coef: {3: '1/27*z**2*c', 5: '1/270*z**3*c'}
   P- a^2 rel->coef: {-1: '16/9*c', 1: '8/27*z*c'}
   S  a^3 rel->coef: {0: '44/9*z*c**2', 1: '256/27*z*c', 2: '22/27*z**2*c**2', 3: '43/27*z**2*c', 4: '11/108*z**3*c**2', 5: '49/405*z**3*c', 6: '11/1080*z**4*c**2'}
   P- a^3 rel->coef: {-1: '-656/27*c', 1: '-352/81*z*c'}
   S  a^4 rel->coef: {0: '1060/81*z*c**2', 1: '-1736/27*z*c', 2: '-124/81*z**2*c**2', 3: '-1970/243*z**2*c', 4: '-199/972*z**3*c**2', 5: '-391/486*z**3*c', 6: '-23/1215*z**4*c**2'}
   P- a^4 rel->coef: {-2: '256/81*c**2', -1: '460/27*z*c**3 + 77696/81*c', 0: '-4232/243*z*c**2', 1: '92/81*z**2*c**3 + 6304/81*z*c', 2: '416/1215*z**2*c**2'}
SO(5) p=2 m=0
   S  a^3 rel->coef: {4: '-1/2*z*c', 6: '-1/24*z**2*c'}
   P- a^3 rel->coef: {2: '-2*c'}
   S  a^4 rel->coef: {4: '-5/4*z*c', 6: '5/48*z**2*c'}
   P- a^4 rel->coef: {2: '-3*c'}
SO(5) p=2 m=1
   S  a^3 rel->coef: {5: '-1/24*z**2*c'}
   P- a^3 rel->coef: {1: '-2*c'}
   S  a^4 rel->coef: {3: '-2*z*c', 5: '-5/16*z**2*c'}
   P- a^4 rel->coef: {1: '7*c'}
SO(5) p=1 m=1
   S  a^2 rel->coef: {3: '-1/24*z**2*c', 5: '-1/240*z**3*c'}
   P- a^2 rel->coef: {-1: '-2*c', 1: '-1/3*z*c'}
   S  a^3 rel->coef: {0: '-3/4*z*c**2', 1: '-2*z*c', 2: '-1/8*z**2*c**2', 3: '-5/16*z**2*c', 4: '-1/64*z**3*c**2', 5: '-1/48*z**3*c', 6: '-1/640*z**4*c**2'}
   P- a^3 rel->coef: {-1: '7*c', 1: '2/3*z*c'}
   S  a^4 rel->coef: {0: '965/8*z*c**2', 1: '489/4*z*c', 2: '20*z**2*c**2', 3: '1213/48*z**2*c', 4: '913/384*z**3*c**2', 5: '619/192*z**3*c', 6: '497/1920*z**4*c**2'}
   P- a^4 rel->coef: {-2: '4*c**2', -1: '285/8*z*c**3 - 172*c', 0: '667/12*z*c**2', 1: '19/8*z**2*c**3 + 41/2*z*c', 2: '251/60*z**2*c**2'}


==> anc/numbers/deposit/R6/C9_check/compare/s_pole_window_check.py <==
"""Comparator scratch: with the RECOMPUTATION's solver (C9_check/c9_sympy.py, imported read only), list the
c-dependent coefficients of S at a^{p+1}, a^{p+2} for (p,m) = (2,0), (2,1) and of P^- at a^4 for (1,1),
to place the first S pole and to separate O(c) from O(c^2). Variant A, G = c T_rc, SU(3) and SO(5)."""
import sys
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C9_check')
from c9_sympy import *
K, z, c = ring("z,c", QQ)
tr = Trig(K, z, KT=20)
def cpart(v):
    return v - v.subs(c, 0)
for gf in (group_SU3, group_SO5):
    g = gf(K); nch = len(g['CR'])
    G = [[g['T'][i][j] * c for j in range(nch)] for i in range(nch)]
    for (p, m, Nmax) in ((2, 0, 4), (2, 1, 4), (1, 1, 4)):
        f, S = solve(K, z, g, Nmax, 14, tr, kernel=dict(p=p, m=m, variant='A', G=G, route='both'))
        print(g['name'], 'p=%d m=%d' % (p, m))
        for n in range(p + 1, Nmax + 1):
            LLS = 2 - 2 * n
            ser = S[n]
            rows = {pw - LLS: str(cpart(ser.d[pw])) for pw in sorted(ser.d) if pw - LLS <= 6 and cpart(ser.d[pw]) != 0}
            ser.coef(LLS + 6)
            print('   S  a^%d rel->coef:' % n, rows)
            LLP = 1 - 2 * n
            sp_ = f[-1][0][n]
            rowsP = {pw - LLP: str(cpart(sp_.d[pw])) for pw in sorted(sp_.d) if pw - LLP <= 2 and cpart(sp_.d[pw]) != 0}
            sp_.coef(LLP + 2)
            print('   P- a^%d rel->coef:' % n, rowsP)


==> anc/numbers/deposit/R6/C9_check/compare/zero_singlet_row_firstcalc.json <==
{
 "SU(3)|Gz|p=1,m=0": {
  "Cb": [
   "0",
   "5/12"
  ],
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 2,
  "first_NNLL_pole_S": 3,
  "values": {
   "FAm_LL": "5/3",
   "S_NNLL": "-40*P**2/9"
  }
 },
 "SU(3)|Gz|p=2,m=2": {
  "Cb": [
   "0",
   "5/12"
  ],
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 3,
  "first_NNLL_pole_S": 4,
  "values": {
   "FAm_LL": "10/3",
   "S_NNLL": "-80*P**2/9"
  }
 },
 "SU(3)|Gz|p=3,m=4": {
  "Cb": [
   "0",
   "5/12"
  ],
  "nmax": 7,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 4,
  "first_NNLL_pole_S": 5,
  "values": {
   "FAm_LL": "40",
   "S_NNLL": "-320*P**2/3"
  }
 },
 "SU(3)|Gt|p=1,m=0": {
  "Cb": [
   "0",
   "-11/12"
  ],
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 2,
  "first_NNLL_pole_S": 3,
  "values": {
   "FAm_LL": "-11/3",
   "S_NNLL": "88*P**2/9"
  }
 },
 "SU(3)|Gt|p=2,m=2": {
  "Cb": [
   "0",
   "-11/12"
  ],
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 3,
  "first_NNLL_pole_S": 4,
  "values": {
   "FAm_LL": "-22/3",
   "S_NNLL": "176*P**2/9"
  }
 },
 "SU(3)|Gt|p=3,m=4": {
  "Cb": [
   "0",
   "-11/12"
  ],
  "nmax": 7,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 4,
  "first_NNLL_pole_S": 5,
  "values": {
   "FAm_LL": "-88",
   "S_NNLL": "704*P**2/3"
  }
 },
 "SU(3)|Gb|p=1,m=0": {
  "Cb": [
   "0",
   "7/6"
  ],
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_LL_FAminus": 2,
  "first_NNLL_pole_S": 3,
  "values": {
   "FAm_LL": "14/3",
   "Pm_LL": "48",
   "S_NNLL": "-148*P**2/9"
  }
 },
 "SU(3)|Gb|p=2,m=2": {
  "Cb": [
   "0",
   "7/6"
  ],
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_LL_FAminus": 3,
  "first_NNLL_pole_S": 4,
  "values": {
   "FAm_LL": "28/3",
   "Pm_LL": "576",
   "S_NNLL": "-440*P**2/9"
  }
 },
 "SU(3)|Gb|p=3,m=4": {
  "Cb": [
   "0",
   "7/6"
  ],
  "nmax": 7,
  "first_LL_Pminus": 5,
  "first_LL_FAminus": 4,
  "first_NNLL_pole_S": 5,
  "values": {
   "FAm_LL": "112",
   "Pm_LL": "17280",
   "S_NNLL": "-2336*P**2/3"
  }
 },
 "SO(5)|Gz|p=1,m=0": {
  "Cb": [
   "0",
   "21/32",
   "-15/32"
  ],
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 2,
  "first_NNLL_pole_S": 3,
  "values": {
   "FAm_LL": "21/8",
   "S_NNLL": "-21*P**2/4"
  }
 },
 "SO(5)|Gz|p=2,m=2": {
  "Cb": [
   "0",
   "21/32",
   "-15/32"
  ],
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 3,
  "first_NNLL_pole_S": 4,
  "values": {
   "FAm_LL": "21/4",
   "S_NNLL": "-21*P**2/2"
  }
 },
 "SO(5)|Gz|p=3,m=4": {
  "Cb": [
   "0",
   "21/32",
   "-15/32"
  ],
  "nmax": 7,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 4,
  "first_NNLL_pole_S": 5,
  "values": {
   "FAm_LL": "63",
   "S_NNLL": "-126*P**2"
  }
 },
 "SO(5)|Gt|p=1,m=0": {
  "Cb": [
   "0",
   "3/32",
   "-15/32"
  ],
  "nmax": 5,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 2,
  "first_NNLL_pole_S": 3,
  "values": {
   "FAm_LL": "3/8",
   "S_NNLL": "-3*P**2/4"
  }
 },
 "SO(5)|Gt|p=2,m=2": {
  "Cb": [
   "0",
   "3/32",
   "-15/32"
  ],
  "nmax": 6,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 3,
  "first_NNLL_pole_S": 4,
  "values": {
   "FAm_LL": "3/4",
   "S_NNLL": "-3*P**2/2"
  }
 },
 "SO(5)|Gt|p=3,m=4": {
  "Cb": [
   "0",
   "3/32",
   "-15/32"
  ],
  "nmax": 7,
  "first_LL_Pminus": null,
  "first_LL_FAminus": 4,
  "first_NNLL_pole_S": 5,
  "values": {
   "FAm_LL": "9",
   "S_NNLL": "-18*P**2"
  }
 },
 "SO(5)|Gb|p=1,m=0": {
  "Cb": [
   "0",
   "1",
   "1"
  ],
  "nmax": 5,
  "first_LL_Pminus": 3,
  "first_LL_FAminus": 2,
  "first_NNLL_pole_S": 3,
  "values": {
   "FAm_LL": "4",
   "Pm_LL": "18",
   "S_NNLL": "-19*P**2/2"
  }
 },
 "SO(5)|Gb|p=2,m=2": {
  "Cb": [
   "0",
   "1",
   "1"
  ],
  "nmax": 6,
  "first_LL_Pminus": 4,
  "first_LL_FAminus": 3,
  "first_NNLL_pole_S": 4,
  "values": {
   "FAm_LL": "8",
   "Pm_LL": "216",
   "S_NNLL": "-25*P**2"
  }
 },
 "SO(5)|Gb|p=3,m=4": {
  "Cb": [
   "0",
   "1",
   "1"
  ],
  "nmax": 7,
  "first_LL_Pminus": 5,
  "first_LL_FAminus": 4,
  "first_NNLL_pole_S": 5,
  "values": {
   "FAm_LL": "96",
   "Pm_LL": "6480",
   "S_NNLL": "-372*P**2"
  }
 }
}

==> anc/numbers/deposit/R6/C9_check/compare/zero_singlet_row_firstcalc.out <==
SU(3)|Gz|p=1,m=0 Cb = ['0', '5/12'] | P^- LL first: None | F_A^- LL first: 2 | S NNLL pole first: 3 | values: {'FAm_LL': '5/3', 'S_NNLL': '-40*P**2/9'}
SU(3)|Gz|p=2,m=2 Cb = ['0', '5/12'] | P^- LL first: None | F_A^- LL first: 3 | S NNLL pole first: 4 | values: {'FAm_LL': '10/3', 'S_NNLL': '-80*P**2/9'}
SU(3)|Gz|p=3,m=4 Cb = ['0', '5/12'] | P^- LL first: None | F_A^- LL first: 4 | S NNLL pole first: 5 | values: {'FAm_LL': '40', 'S_NNLL': '-320*P**2/3'}
SU(3)|Gt|p=1,m=0 Cb = ['0', '-11/12'] | P^- LL first: None | F_A^- LL first: 2 | S NNLL pole first: 3 | values: {'FAm_LL': '-11/3', 'S_NNLL': '88*P**2/9'}
SU(3)|Gt|p=2,m=2 Cb = ['0', '-11/12'] | P^- LL first: None | F_A^- LL first: 3 | S NNLL pole first: 4 | values: {'FAm_LL': '-22/3', 'S_NNLL': '176*P**2/9'}
SU(3)|Gt|p=3,m=4 Cb = ['0', '-11/12'] | P^- LL first: None | F_A^- LL first: 4 | S NNLL pole first: 5 | values: {'FAm_LL': '-88', 'S_NNLL': '704*P**2/3'}
SU(3)|Gb|p=1,m=0 Cb = ['0', '7/6'] | P^- LL first: 3 | F_A^- LL first: 2 | S NNLL pole first: 3 | values: {'FAm_LL': '14/3', 'Pm_LL': '48', 'S_NNLL': '-148*P**2/9'}
SU(3)|Gb|p=2,m=2 Cb = ['0', '7/6'] | P^- LL first: 4 | F_A^- LL first: 3 | S NNLL pole first: 4 | values: {'FAm_LL': '28/3', 'Pm_LL': '576', 'S_NNLL': '-440*P**2/9'}
SU(3)|Gb|p=3,m=4 Cb = ['0', '7/6'] | P^- LL first: 5 | F_A^- LL first: 4 | S NNLL pole first: 5 | values: {'FAm_LL': '112', 'Pm_LL': '17280', 'S_NNLL': '-2336*P**2/3'}
SO(5)|Gz|p=1,m=0 Cb = ['0', '21/32', '-15/32'] | P^- LL first: None | F_A^- LL first: 2 | S NNLL pole first: 3 | values: {'FAm_LL': '21/8', 'S_NNLL': '-21*P**2/4'}
SO(5)|Gz|p=2,m=2 Cb = ['0', '21/32', '-15/32'] | P^- LL first: None | F_A^- LL first: 3 | S NNLL pole first: 4 | values: {'FAm_LL': '21/4', 'S_NNLL': '-21*P**2/2'}
SO(5)|Gz|p=3,m=4 Cb = ['0', '21/32', '-15/32'] | P^- LL first: None | F_A^- LL first: 4 | S NNLL pole first: 5 | values: {'FAm_LL': '63', 'S_NNLL': '-126*P**2'}
SO(5)|Gt|p=1,m=0 Cb = ['0', '3/32', '-15/32'] | P^- LL first: None | F_A^- LL first: 2 | S NNLL pole first: 3 | values: {'FAm_LL': '3/8', 'S_NNLL': '-3*P**2/4'}
SO(5)|Gt|p=2,m=2 Cb = ['0', '3/32', '-15/32'] | P^- LL first: None | F_A^- LL first: 3 | S NNLL pole first: 4 | values: {'FAm_LL': '3/4', 'S_NNLL': '-3*P**2/2'}
SO(5)|Gt|p=3,m=4 Cb = ['0', '3/32', '-15/32'] | P^- LL first: None | F_A^- LL first: 4 | S NNLL pole first: 5 | values: {'FAm_LL': '9', 'S_NNLL': '-18*P**2'}
SO(5)|Gb|p=1,m=0 Cb = ['0', '1', '1'] | P^- LL first: 3 | F_A^- LL first: 2 | S NNLL pole first: 3 | values: {'FAm_LL': '4', 'Pm_LL': '18', 'S_NNLL': '-19*P**2/2'}
SO(5)|Gb|p=2,m=2 Cb = ['0', '1', '1'] | P^- LL first: 4 | F_A^- LL first: 3 | S NNLL pole first: 4 | values: {'FAm_LL': '8', 'Pm_LL': '216', 'S_NNLL': '-25*P**2'}
SO(5)|Gb|p=3,m=4 Cb = ['0', '1', '1'] | P^- LL first: 5 | F_A^- LL first: 4 | S NNLL pole first: 5 | values: {'FAm_LL': '96', 'Pm_LL': '6480', 'S_NNLL': '-372*P**2'}


==> anc/numbers/deposit/R6/C9_check/compare/zero_singlet_row_firstcalc.py <==
"""Comparator scratch: run the FIRST calculation's exact-trig solver (C9/f3_exact.py, read only, imported)
on the color matrices used only by the recomputation (C9_check/f3_singletrow_sympy.py):
  Gz = {T_rc, T_t^2} - C_A T_rc, entries (C_R + C_R' - C_A) T_RR'   (zero singlet row)
  Gt = T_t^2 T_rc, entries C_R T_RR'                                (zero singlet row)
  Gb = SU(3) [[1,8],[1,1]], SO(5) [[1,-4,0],[1,1,1],[1,1,1]]        ((Gb)_1 = 0, singlet row nonzero)
Variant A, first order in c. Also records the first change of the LL of F_A^- (adjoint, negative signature).
"""
import sys, os, json
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C9')
os.chdir('PROJECT/ma_a/referee_calc/C9_check/compare')
import sympy as sp
import f3_exact as FE
import vg_groups_copy as VG
from vg_fulltrig_copy import solve_full, simp, w

def response_full(G, F0, p, m, C, nmax):
    nch = len(G.chans)
    Gr = {(R, s): [None] + [0] * nmax for R in range(nch) for s in (+1, -1)}
    for n in range(1, nmax + 1):
        for s in (+1, -1):
            for R in range(nch):
                rhs = 0
                if n >= 2:
                    prev = Gr[(R, s)][n - 1]
                    if prev != 0 and G.cas[R] != 0:
                        rhs += 2 * G.cas[R] * FE.Dsig(prev, s)
                    rhs += 2 * sum(F0[(R, s)][k] * Gr[(R, s)][n - k] for k in range(1, n))
                    rhs += 2 * FE.PSI[s] * sum(G.T[R, Rp] * Gr[(Rp, -s)][n - 1] for Rp in range(nch) if G.T[R, Rp] != 0)
                if n > p:
                    rhs += FE.kernel_term(F0, R, s, n - p, C, m, 'A', nch)
                Gr[(R, s)][n] = simp(rhs / w) if rhs != 0 else 0
    g1p = Gr[(0, +1)]; F1p = F0[(0, +1)]
    dS = [None] + [simp(-w * g1p[n] + 2 * sum(F1p[k] * g1p[n - k] for k in range(1, n))) for n in range(1, nmax + 1)]
    return Gr, dS

out = {}
for G in (VG.su_n(3), VG.so_n(5)):
    nch = len(G.chans)
    nmax = 7
    F0, S0 = solve_full(G, nmax)
    CR = G.cas; CA = G.CA; T = G.T; b = G.b
    mats = {
        'Gz': sp.Matrix(nch, nch, lambda i, j: (CR[i] + CR[j] - CA) * T[i, j]),
        'Gt': sp.Matrix(nch, nch, lambda i, j: CR[i] * T[i, j]),
    }
    if nch == 2:
        mats['Gb'] = sp.Matrix([[1, 8], [1, 1]])
    else:
        mats['Gb'] = sp.Matrix([[1, -4, 0], [1, 1, 1], [1, 1, 1]])
    for name, C in mats.items():
        Cb = [sp.nsimplify(sum(C[R, Rp] * b[Rp] for Rp in range(nch))) for R in range(nch)]
        for (p, m) in ((1, 0), (2, 2), (3, 4)):
            Gr, dS = response_full(G, F0, p, m, C, min(nmax, p + 4))
            nm = min(nmax, p + 4)
            firstPm = firstFAm = firstS = None; vals = {}
            for n in range(1, nm + 1):
                ip = FE.laurent_info(Gr[(0, -1)][n], 1 - 2 * n, depth=2)
                ia = FE.laurent_info(Gr[(1, -1)][n], 1 - 2 * n, depth=2)
                iS = FE.laurent_info(dS[n], 2 - 2 * n, depth=2)
                if ip and '0' in ip['coefs'] and firstPm is None:
                    firstPm = n; vals['Pm_LL'] = ip['coefs']['0']
                if ia and '0' in ia['coefs'] and firstFAm is None:
                    firstFAm = n; vals['FAm_LL'] = ia['coefs']['0']
                if iS and n >= 3 and '2' in iS['coefs'] and firstS is None:
                    firstS = n; vals['S_NNLL'] = iS['coefs']['2']
                if ip and ip['lowest_rel'] is not None and ip['lowest_rel'] < 0:
                    vals.setdefault('Pm_superleading_at', n)
            key = f"{G.name}|{name}|p={p},m={m}"
            out[key] = dict(Cb=[str(x) for x in Cb], nmax=nm, first_LL_Pminus=firstPm, first_LL_FAminus=firstFAm,
                            first_NNLL_pole_S=firstS, values=vals)
            print(key, 'Cb =', [str(x) for x in Cb], '| P^- LL first:', firstPm, '| F_A^- LL first:', firstFAm,
                  '| S NNLL pole first:', firstS, '| values:', vals, flush=True)
json.dump(out, open('zero_singlet_row_firstcalc.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C9_check/compare_engines.out <==
f3: 520 cases, 5672 fields compared, 0 differences; GP cases not in SymPy: 0
f4: 60 coefficients compared, 0 differences


==> anc/numbers/deposit/R6/C9_check/compare_engines.py <==
#!/usr/bin/env python3
"""Compare the PARI/GP output (c9_pari.out) with the SymPy JSON outputs, field by field."""
import json, re
import sympy as sp
D = 'PROJECT/ma_a/referee_calc/C9_check/'
z, zeta2, N = sp.symbols('z zeta2 N')
loc = {'z': z, 'zeta2': zeta2, 'N': N}
P = lambda s: sp.sympify(s.replace('^', '**'), locals=loc)
gp = {}
f4gp = {}
for line in open(D + 'c9_pari.out'):
    if line.startswith('F3 '):
        _, key, field, val = line.rstrip('\n').split(' ', 3)
        gp.setdefault(key, {})[field] = val
    elif line.startswith('F4 '):
        m = re.match(r'F4 (\S+\|.+?) dS_(\d) .*  =  (.*)$', line.rstrip('\n'))
        f4gp[(m.group(1), int(m.group(2)))] = m.group(3)
sy = {}
for fn in ('f3_sympy_A.json', 'f3_sympy_B_C_D.json'):
    sy.update(json.load(open(D + fn)))
for k, v in json.load(open(D + 'f3_singletrow_sympy.json')).items():
    sy['SROW:' + k] = v
ints = ['Pm_superLL', 'Pm_LL', 'Pm_NLL', 'Pm_NNLL', 'S_super', 'S_LL', 'S_NLL', 'S_NNLL_any', 'S_NNLL_pole', 'S_NNLL_pole_z1']
vals = ['Pm_LL_value_c1', 'S_pole_value_c1']
nkeys = nfields = nbad = 0
for key, s in sy.items():
    if key not in gp:
        print('missing in GP:', key); nbad += 1; continue
    g = gp[key]; nkeys += 1
    for f in ints:
        a = s.get(f) or 0
        b = int(g.get(f, 0))
        nfields += 1
        if a != b:
            nbad += 1; print('DIFF', key, f, a, b)
    for f in vals:
        if f in s or f in g:
            nfields += 1
            if f not in s or f not in g or sp.simplify(P(s[f]) - P(g[f])) != 0:
                nbad += 1; print('DIFF', key, f, s.get(f), g.get(f))
print('f3: %d cases, %d fields compared, %d differences; GP cases not in SymPy: %d' % (nkeys, nfields, nbad, len(set(gp) - set(sy))))
f4 = json.load(open(D + 'f4_sympy.json'))
nb4 = n4 = 0
for key, v in f4.items():
    for n, s in enumerate(v['dS'], 1):
        a = P(s)
        b = P(f4gp[(key, n)]).subs(z, 6 * zeta2)
        n4 += 1
        if sp.simplify(a - b) != 0:
            nb4 += 1; print('F4 DIFF', key, n, a, b)
print('f4: %d coefficients compared, %d differences' % (n4, nb4))


==> anc/numbers/deposit/R6/C9_check/f3_checks_sympy.json <==
{
 "kappa_equiv_SU(3)_A": true,
 "kappa_equiv_SU(3)_B": true,
 "kappa_equiv_SU(3)_C": true,
 "kappa_equiv_SU(3)_D": true,
 "kappa_equiv_SO(5)_A": true,
 "kappa_equiv_SO(5)_B": true,
 "kappa_equiv_SO(5)_C": true,
 "kappa_equiv_SO(5)_D": true,
 "unstable_cases": 0,
 "firstany_SU(3)_A_p1_m0": {
  "Pm": [
   2,
   0
  ],
  "S": [
   2,
   2
  ]
 },
 "firstany_SU(3)_A_p1_m1": {
  "Pm": [
   2,
   -1
  ],
  "S": [
   2,
   3
  ]
 },
 "firstany_SU(3)_A_p1_m2": {
  "Pm": [
   2,
   -2
  ],
  "S": [
   2,
   2
  ]
 },
 "firstany_SU(3)_A_p2_m0": {
  "Pm": [
   3,
   2
  ],
  "S": [
   3,
   4
  ]
 },
 "firstany_SU(3)_A_p2_m1": {
  "Pm": [
   3,
   1
  ],
  "S": [
   3,
   5
  ]
 },
 "firstany_SU(3)_A_p2_m2": {
  "Pm": [
   3,
   0
  ],
  "S": [
   3,
   4
  ]
 },
 "firstany_SU(3)_A_p3_m0": {
  "Pm": [
   4,
   4
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SU(3)_A_p3_m1": {
  "Pm": [
   4,
   3
  ],
  "S": [
   4,
   7
  ]
 },
 "firstany_SU(3)_A_p3_m2": {
  "Pm": [
   4,
   2
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SU(3)_A_p3_m4": {
  "Pm": [
   4,
   0
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SU(3)_A_p4_m6": {
  "Pm": [
   5,
   0
  ],
  "S": [
   5,
   8
  ]
 },
 "firstany_SU(3)_C_p1_m0": {
  "Pm": [
   2,
   0
  ],
  "S": [
   2,
   2
  ]
 },
 "firstany_SU(3)_C_p1_m1": {
  "Pm": [
   2,
   -1
  ],
  "S": [
   2,
   1
  ]
 },
 "firstany_SU(3)_C_p1_m2": {
  "Pm": [
   2,
   -2
  ],
  "S": [
   2,
   0
  ]
 },
 "firstany_SU(3)_C_p2_m0": {
  "Pm": [
   3,
   2
  ],
  "S": [
   3,
   4
  ]
 },
 "firstany_SU(3)_C_p2_m1": {
  "Pm": [
   3,
   1
  ],
  "S": [
   3,
   3
  ]
 },
 "firstany_SU(3)_C_p2_m2": {
  "Pm": [
   3,
   0
  ],
  "S": [
   3,
   2
  ]
 },
 "firstany_SU(3)_C_p3_m0": {
  "Pm": [
   4,
   4
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SU(3)_C_p3_m1": {
  "Pm": [
   4,
   3
  ],
  "S": [
   4,
   5
  ]
 },
 "firstany_SU(3)_C_p3_m2": {
  "Pm": [
   4,
   2
  ],
  "S": [
   4,
   4
  ]
 },
 "firstany_SU(3)_C_p3_m4": {
  "Pm": [
   4,
   0
  ],
  "S": [
   4,
   2
  ]
 },
 "firstany_SU(3)_C_p4_m6": {
  "Pm": [
   5,
   0
  ],
  "S": [
   5,
   2
  ]
 },
 "firstany_SO(5)_A_p1_m0": {
  "Pm": [
   2,
   0
  ],
  "S": [
   2,
   2
  ]
 },
 "firstany_SO(5)_A_p1_m1": {
  "Pm": [
   2,
   -1
  ],
  "S": [
   2,
   3
  ]
 },
 "firstany_SO(5)_A_p1_m2": {
  "Pm": [
   2,
   -2
  ],
  "S": [
   2,
   2
  ]
 },
 "firstany_SO(5)_A_p2_m0": {
  "Pm": [
   3,
   2
  ],
  "S": [
   3,
   4
  ]
 },
 "firstany_SO(5)_A_p2_m1": {
  "Pm": [
   3,
   1
  ],
  "S": [
   3,
   5
  ]
 },
 "firstany_SO(5)_A_p2_m2": {
  "Pm": [
   3,
   0
  ],
  "S": [
   3,
   4
  ]
 },
 "firstany_SO(5)_A_p3_m0": {
  "Pm": [
   4,
   4
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SO(5)_A_p3_m1": {
  "Pm": [
   4,
   3
  ],
  "S": [
   4,
   7
  ]
 },
 "firstany_SO(5)_A_p3_m2": {
  "Pm": [
   4,
   2
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SO(5)_A_p3_m4": {
  "Pm": [
   4,
   0
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SO(5)_A_p4_m6": {
  "Pm": [
   5,
   0
  ],
  "S": [
   5,
   8
  ]
 },
 "firstany_SO(5)_C_p1_m0": {
  "Pm": [
   2,
   0
  ],
  "S": [
   2,
   2
  ]
 },
 "firstany_SO(5)_C_p1_m1": {
  "Pm": [
   2,
   -1
  ],
  "S": [
   2,
   1
  ]
 },
 "firstany_SO(5)_C_p1_m2": {
  "Pm": [
   2,
   -2
  ],
  "S": [
   2,
   0
  ]
 },
 "firstany_SO(5)_C_p2_m0": {
  "Pm": [
   3,
   2
  ],
  "S": [
   3,
   4
  ]
 },
 "firstany_SO(5)_C_p2_m1": {
  "Pm": [
   3,
   1
  ],
  "S": [
   3,
   3
  ]
 },
 "firstany_SO(5)_C_p2_m2": {
  "Pm": [
   3,
   0
  ],
  "S": [
   3,
   2
  ]
 },
 "firstany_SO(5)_C_p3_m0": {
  "Pm": [
   4,
   4
  ],
  "S": [
   4,
   6
  ]
 },
 "firstany_SO(5)_C_p3_m1": {
  "Pm": [
   4,
   3
  ],
  "S": [
   4,
   5
  ]
 },
 "firstany_SO(5)_C_p3_m2": {
  "Pm": [
   4,
   2
  ],
  "S": [
   4,
   4
  ]
 },
 "firstany_SO(5)_C_p3_m4": {
  "Pm": [
   4,
   0
  ],
  "S": [
   4,
   2
  ]
 },
 "firstany_SO(5)_C_p4_m6": {
  "Pm": [
   5,
   0
  ],
  "S": [
   5,
   2
  ]
 }
}

==> anc/numbers/deposit/R6/C9_check/f3_checks_sympy.out <==
kappa-equivalence SU(3) A True
kappa-equivalence SU(3) B True
kappa-equivalence SU(3) C True
kappa-equivalence SU(3) D True
kappa-equivalence SO(5) A True
kappa-equivalence SO(5) B True
kappa-equivalence SO(5) C True
kappa-equivalence SO(5) D True
stability check: unstable cases = 0
SU(3) Trc A p=1 m=0 (delta=2p-2-m=0): first change of P^- at a^2 (LL); first change of S at a^2 (NNLL)
SU(3) Trc A p=1 m=1 (delta=2p-2-m=-1): first change of P^- at a^2 (super(-1)); first change of S at a^2 (N^3LL)
SU(3) Trc A p=1 m=2 (delta=2p-2-m=-2): first change of P^- at a^2 (super(-2)); first change of S at a^2 (NNLL)
SU(3) Trc A p=2 m=0 (delta=2p-2-m=2): first change of P^- at a^3 (NNLL); first change of S at a^3 (N^4LL)
SU(3) Trc A p=2 m=1 (delta=2p-2-m=1): first change of P^- at a^3 (NLL); first change of S at a^3 (N^5LL)
SU(3) Trc A p=2 m=2 (delta=2p-2-m=0): first change of P^- at a^3 (LL); first change of S at a^3 (N^4LL)
SU(3) Trc A p=3 m=0 (delta=2p-2-m=4): first change of P^- at a^4 (N^4LL); first change of S at a^4 (N^6LL)
SU(3) Trc A p=3 m=1 (delta=2p-2-m=3): first change of P^- at a^4 (N^3LL); first change of S at a^4 (N^7LL)
SU(3) Trc A p=3 m=2 (delta=2p-2-m=2): first change of P^- at a^4 (NNLL); first change of S at a^4 (N^6LL)
SU(3) Trc A p=3 m=4 (delta=2p-2-m=0): first change of P^- at a^4 (LL); first change of S at a^4 (N^6LL)
SU(3) Trc A p=4 m=6 (delta=2p-2-m=0): first change of P^- at a^5 (LL); first change of S at a^5 (N^8LL)
SU(3) Trc C p=1 m=0 (delta=2p-2-m=0): first change of P^- at a^2 (LL); first change of S at a^2 (NNLL)
SU(3) Trc C p=1 m=1 (delta=2p-2-m=-1): first change of P^- at a^2 (super(-1)); first change of S at a^2 (NLL)
SU(3) Trc C p=1 m=2 (delta=2p-2-m=-2): first change of P^- at a^2 (super(-2)); first change of S at a^2 (LL)
SU(3) Trc C p=2 m=0 (delta=2p-2-m=2): first change of P^- at a^3 (NNLL); first change of S at a^3 (N^4LL)
SU(3) Trc C p=2 m=1 (delta=2p-2-m=1): first change of P^- at a^3 (NLL); first change of S at a^3 (N^3LL)
SU(3) Trc C p=2 m=2 (delta=2p-2-m=0): first change of P^- at a^3 (LL); first change of S at a^3 (NNLL)
SU(3) Trc C p=3 m=0 (delta=2p-2-m=4): first change of P^- at a^4 (N^4LL); first change of S at a^4 (N^6LL)
SU(3) Trc C p=3 m=1 (delta=2p-2-m=3): first change of P^- at a^4 (N^3LL); first change of S at a^4 (N^5LL)
SU(3) Trc C p=3 m=2 (delta=2p-2-m=2): first change of P^- at a^4 (NNLL); first change of S at a^4 (N^4LL)
SU(3) Trc C p=3 m=4 (delta=2p-2-m=0): first change of P^- at a^4 (LL); first change of S at a^4 (NNLL)
SU(3) Trc C p=4 m=6 (delta=2p-2-m=0): first change of P^- at a^5 (LL); first change of S at a^5 (NNLL)
SO(5) Trc A p=1 m=0 (delta=2p-2-m=0): first change of P^- at a^2 (LL); first change of S at a^2 (NNLL)
SO(5) Trc A p=1 m=1 (delta=2p-2-m=-1): first change of P^- at a^2 (super(-1)); first change of S at a^2 (N^3LL)
SO(5) Trc A p=1 m=2 (delta=2p-2-m=-2): first change of P^- at a^2 (super(-2)); first change of S at a^2 (NNLL)
SO(5) Trc A p=2 m=0 (delta=2p-2-m=2): first change of P^- at a^3 (NNLL); first change of S at a^3 (N^4LL)
SO(5) Trc A p=2 m=1 (delta=2p-2-m=1): first change of P^- at a^3 (NLL); first change of S at a^3 (N^5LL)
SO(5) Trc A p=2 m=2 (delta=2p-2-m=0): first change of P^- at a^3 (LL); first change of S at a^3 (N^4LL)
SO(5) Trc A p=3 m=0 (delta=2p-2-m=4): first change of P^- at a^4 (N^4LL); first change of S at a^4 (N^6LL)
SO(5) Trc A p=3 m=1 (delta=2p-2-m=3): first change of P^- at a^4 (N^3LL); first change of S at a^4 (N^7LL)
SO(5) Trc A p=3 m=2 (delta=2p-2-m=2): first change of P^- at a^4 (NNLL); first change of S at a^4 (N^6LL)
SO(5) Trc A p=3 m=4 (delta=2p-2-m=0): first change of P^- at a^4 (LL); first change of S at a^4 (N^6LL)
SO(5) Trc A p=4 m=6 (delta=2p-2-m=0): first change of P^- at a^5 (LL); first change of S at a^5 (N^8LL)
SO(5) Trc C p=1 m=0 (delta=2p-2-m=0): first change of P^- at a^2 (LL); first change of S at a^2 (NNLL)
SO(5) Trc C p=1 m=1 (delta=2p-2-m=-1): first change of P^- at a^2 (super(-1)); first change of S at a^2 (NLL)
SO(5) Trc C p=1 m=2 (delta=2p-2-m=-2): first change of P^- at a^2 (super(-2)); first change of S at a^2 (LL)
SO(5) Trc C p=2 m=0 (delta=2p-2-m=2): first change of P^- at a^3 (NNLL); first change of S at a^3 (N^4LL)
SO(5) Trc C p=2 m=1 (delta=2p-2-m=1): first change of P^- at a^3 (NLL); first change of S at a^3 (N^3LL)
SO(5) Trc C p=2 m=2 (delta=2p-2-m=0): first change of P^- at a^3 (LL); first change of S at a^3 (NNLL)
SO(5) Trc C p=3 m=0 (delta=2p-2-m=4): first change of P^- at a^4 (N^4LL); first change of S at a^4 (N^6LL)
SO(5) Trc C p=3 m=1 (delta=2p-2-m=3): first change of P^- at a^4 (N^3LL); first change of S at a^4 (N^5LL)
SO(5) Trc C p=3 m=2 (delta=2p-2-m=2): first change of P^- at a^4 (NNLL); first change of S at a^4 (N^4LL)
SO(5) Trc C p=3 m=4 (delta=2p-2-m=0): first change of P^- at a^4 (LL); first change of S at a^4 (NNLL)
SO(5) Trc C p=4 m=6 (delta=2p-2-m=0): first change of P^- at a^5 (LL); first change of S at a^5 (NNLL)


==> anc/numbers/deposit/R6/C9_check/f3_checks_sympy.py <==
#!/usr/bin/env python3
"""(1) p=1,m=0,G=Trc equals kappa -> 1 + c/2; (2) stability under deeper truncation; (3) first change at any level."""
import sys, json
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C9_check')
from c9_sympy import *
import f3_scan_sympy as F
K, z, c = F.K, F.z, F.c
tr16 = F.tr
tr24 = Trig(K, z, KT=24)
q = F.q
out = {}
# (1)
for gf in (group_SU3, group_SO5):
    g = gf(K); nch = len(g['CR'])
    G = [[g['T'][i][j] * c for j in range(nch)] for i in range(nch)]
    for var in 'ABCD':
        f1, S1 = solve(K, z, g, 6, 8, tr16, kernel=dict(p=1, m=0, variant=var, G=G, route='both'))
        f2, S2 = solve(K, z, g, 6, 8, tr16, kappa=1 + c * q(1, 2))
        same = all(S1[n].d == S2[n].d for n in range(1, 7)) and all(
            f1[t][R][n].d == f2[t][R][n].d for t in (1, -1) for R in range(nch) for n in range(1, 7))
        print('kappa-equivalence', g['name'], var, same)
        out['kappa_equiv_%s_%s' % (g['name'], var)] = same
# (2) stability: deeper KC and KT
pms = [(1, 0), (1, 1), (1, 2), (2, 0), (2, 1), (2, 2), (3, 0), (3, 1), (3, 2), (3, 4), (4, 6)]
nbad = 0
for gf in (group_SU3, group_SO5):
    g = gf(K); nch = len(g['CR'])
    for cname in ('Trc', 'generic'):
        if cname == 'Trc':
            G = [[g['T'][i][j] * c for j in range(nch)] for i in range(nch)]
        else:
            G = [[F.generic_G(nch)[i][j] * c for j in range(nch)] for i in range(nch)]
        for var in 'ABCD':
            for (p, m) in pms:
                Nmax = 6 if (p, m) in ((1, 1), (1, 2)) else 7
                delta = 2 * p - 2 - m
                KC = 6 + (Nmax + 1) * max(0, -delta) + 2
                kern = dict(p=p, m=m, variant=var, G=G, route='both')
                F.tr = tr16
                r1 = F.analyse(g, kern, Nmax, KC)
                F.tr = tr24
                r2 = F.analyse(g, kern, Nmax, KC + 6)
                if r1 != r2:
                    nbad += 1
                    print('UNSTABLE', g['name'], cname, var, p, m)
F.tr = tr16
print('stability check: unstable cases =', nbad)
out['unstable_cases'] = nbad
# (3) first change at any level (window r <= 9) for variant A and C, route both
def first_any(g, kern, Nmax, KC, rwin=9):
    f, S = solve(K, z, g, Nmax, KC, tr24, kernel=kern)
    def scan(series_list, LLfun):
        for n in range(1, Nmax + 1):
            ser = series_list[n]
            LL = LLfun(n)
            ser.coef(LL + rwin)
            rs = [pw - LL for pw in sorted(ser.d) if pw <= LL + rwin and F.cpart(ser.d[pw]) != 0]
            if rs:
                return n, min(rs)
        return None, None
    pm = scan([None] + [f[-1][0][n] for n in range(1, Nmax + 1)], lambda n: 1 - 2 * n)
    ss = scan(S, lambda n: 2 - 2 * n)
    return pm, ss
lvl = lambda r: {None: '-', 0: 'LL', 1: 'NLL', 2: 'NNLL'}.get(r, ('N^%dLL' % r) if r is not None and r > 0 else 'super(%s)' % r)
for gf in (group_SU3, group_SO5):
    g = gf(K); nch = len(g['CR'])
    G = [[g['T'][i][j] * c for j in range(nch)] for i in range(nch)]
    for var in ('A', 'C'):
        for (p, m) in pms:
            Nmax = 6 if (p, m) in ((1, 1), (1, 2)) else 7
            delta = 2 * p - 2 - m
            KC = 16 + (Nmax + 1) * max(0, -delta)
            (npm, rpm), (ns, rs) = first_any(g, dict(p=p, m=m, variant=var, G=G, route='both'), Nmax, KC)
            print('%s Trc %s p=%d m=%d (delta=2p-2-m=%d): first change of P^- at a^%s (%s); first change of S at a^%s (%s)' % (
                g['name'], var, p, m, delta, npm, lvl(rpm), ns, lvl(rs)))
            out['firstany_%s_%s_p%d_m%d' % (g['name'], var, p, m)] = dict(Pm=[npm, rpm], S=[ns, rs])
json.dump(out, open('PROJECT/ma_a/referee_calc/C9_check/f3_checks_sympy.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C9_check/f3_scan_sympy.py <==
#!/usr/bin/env python3
"""f3 scan with the SymPy solver of c9_sympy.py. Writes f3_sympy.json and prints a table."""
import sys, json, time
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C9_check')
from c9_sympy import *

K, z, c = ring("z,c", QQ)
tr = Trig(K, z, KT=16)
q = lambda a, b=1: K(QQ(a, b))

def generic_G(nch):
    vals = [[q(1), q(2), q(3)], [q(5), q(7), q(11)], [q(13), q(17), q(19)]]
    return [[vals[i][j] for j in range(nch)] for i in range(nch)]

def cpart(v):
    return v - v.subs(c, 0) if v != 0 else v

def zcoef(v, k):
    """coefficient of z^k (as polynomial in c) of a ring element"""
    out = K(0)
    for mon, co in v.terms():
        if mon[0] == k:
            out += K({(0, mon[1]): co})
    return out

def analyse(grp, kern, Nmax, KC):
    f, S = solve(K, z, grp, Nmax, KC, tr, kernel=kern)
    res = {'Pm': {}, 'S': {}}
    # F_1^- = P^-
    for n in range(1, Nmax + 1):
        ser = f[-1][0][n]
        LL = 1 - 2 * n
        row = {}
        for pw in sorted(ser.d):
            if pw > LL + 2:
                continue
            d = cpart(ser.d[pw])
            if d != 0:
                row[pw - LL] = d
        # make sure the precision covers r <= 2
        ser.coef(LL + 2)
        res['Pm'][n] = row
    for n in range(1, Nmax + 1):
        ser = S[n]
        LL = 2 - 2 * n
        row = {}
        for pw in sorted(ser.d):
            if pw > LL + 2:
                continue
            d = cpart(ser.d[pw])
            if d != 0:
                row[pw - LL] = d
        ser.coef(LL + 2)
        res['S'][n] = row
    return res

def first(res, key, cond):
    for n in sorted(res[key]):
        for r, v in res[key][n].items():
            if cond(n, r):
                return n
    return None

def summarize(res, Nmax):
    s = {}
    s['Pm_superLL'] = first(res, 'Pm', lambda n, r: r < 0)
    s['Pm_LL'] = first(res, 'Pm', lambda n, r: r == 0)
    s['Pm_NLL'] = first(res, 'Pm', lambda n, r: r == 1)
    s['Pm_NNLL'] = first(res, 'Pm', lambda n, r: r == 2)
    s['S_super'] = first(res, 'S', lambda n, r: r < 0)
    s['S_LL'] = first(res, 'S', lambda n, r: r == 0)
    s['S_NLL'] = first(res, 'S', lambda n, r: r == 1)
    s['S_NNLL_any'] = first(res, 'S', lambda n, r: r == 2)
    s['S_NNLL_pole'] = first(res, 'S', lambda n, r: r == 2 and n >= 3)
    # zeta_2-linear part of the NNLL poles
    s['S_NNLL_pole_z1'] = None
    for n in sorted(res['S']):
        if n >= 3 and 2 in res['S'][n] and zcoef(res['S'][n][2], 1) != 0:
            s['S_NNLL_pole_z1'] = n
            break
    # first-order-in-c coefficient at the first changes
    def c1(v):
        out = K(0)
        for mon, co in v.terms():
            if mon[1] == 1:
                out += K({(mon[0], 0): co})
        return out
    if s['Pm_LL']:
        s['Pm_LL_value'] = str(res['Pm'][s['Pm_LL']][0])
        s['Pm_LL_value_c1'] = str(c1(res['Pm'][s['Pm_LL']][0]))
    if s['S_NNLL_pole']:
        v = res['S'][s['S_NNLL_pole']][2]
        s['S_pole_value'] = str(v)
        s['S_pole_value_c1'] = str(c1(v))
    s['Nmax'] = Nmax
    return s

def fmt(x):
    return '-' if x is None else 'a^%d' % x

if __name__ == '__main__':
    pms = [(1, 0), (1, 1), (1, 2), (2, 0), (2, 1), (2, 2), (3, 0), (3, 1), (3, 2), (3, 4), (4, 6)]
    variants = sys.argv[1].split(',') if len(sys.argv) > 1 else ['A', 'B', 'C', 'D']
    routes = ['both', 'minus', 'plus']
    out = {}
    t0 = time.time()
    for gf in (group_SU3, group_SO5):
        grp = gf(K)
        nch = len(grp['CR'])
        for cname, Gfun in (('Trc', lambda: [[grp['T'][i][j] * c for j in range(nch)] for i in range(nch)]),
                            ('generic', lambda: [[generic_G(nch)[i][j] * c for j in range(nch)] for i in range(nch)])):
            G = Gfun()
            for var in variants:
                for route in routes:
                    if var != 'A' and route != 'both' and var != 'C':
                        continue
                    for (p, m) in pms:
                        Nmax = 7
                        if (p, m) in ((1, 1), (1, 2)):
                            Nmax = 6
                        delta = 2 * p - 2 - m
                        KC = 6 + (Nmax + 1) * max(0, -delta) + 2
                        kern = dict(p=p, m=m, variant=var, G=G, route=route)
                        try:
                            res = analyse(grp, kern, Nmax, KC)
                        except ValueError as e:
                            res = analyse(grp, kern, Nmax, KC + 10)
                        s = summarize(res, Nmax)
                        key = '%s|%s|%s|%s|p=%d,m=%d' % (grp['name'], cname, var, route, p, m)
                        out[key] = s
                        print('%-34s P-: superLL %-4s LL %-4s NLL %-4s NNLL %-4s | S: super %-4s LL %-4s NLL %-4s NNLL(any) %-4s NNLL pole %-4s (z^1: %-4s)' % (
                            key, fmt(s['Pm_superLL']), fmt(s['Pm_LL']), fmt(s['Pm_NLL']), fmt(s['Pm_NNLL']),
                            fmt(s['S_super']), fmt(s['S_LL']), fmt(s['S_NLL']), fmt(s['S_NNLL_any']), fmt(s['S_NNLL_pole']),
                            fmt(s['S_NNLL_pole_z1'])), flush=True)
    tag = '_'.join(variants)
    with open('PROJECT/ma_a/referee_calc/C9_check/f3_sympy_%s.json' % tag, 'w') as fh:
        json.dump(out, fh, indent=1)
    print('total time %.1f s' % (time.time() - t0))


==> anc/numbers/deposit/R6/C9_check/f3_singletrow_sympy.json <==
{
 "SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-40/9*z*c",
  "S_pole_value_c1": "-40/9*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-80/9*z*c",
  "S_pole_value_c1": "-80/9*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-320/3*z*c",
  "S_pole_value_c1": "-320/3*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3200*z*c",
  "S_pole_value_c1": "-3200*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-40/9*z*c",
  "S_pole_value_c1": "-40/9*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-80/3*z*c",
  "S_pole_value_c1": "-80/3*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-1600/3*z*c",
  "S_pole_value_c1": "-1600/3*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-22400*z*c",
  "S_pole_value_c1": "-22400*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-40/9*z*c",
  "S_pole_value_c1": "-40/9*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-80/9*z*c",
  "S_pole_value_c1": "-80/9*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-320/3*z*c",
  "S_pole_value_c1": "-320/3*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3200*z*c",
  "S_pole_value_c1": "-3200*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-40/9*z*c",
  "S_pole_value_c1": "-40/9*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-80/9*z*c",
  "S_pole_value_c1": "-80/9*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-320/3*z*c",
  "S_pole_value_c1": "-320/3*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3200*z*c",
  "S_pole_value_c1": "-3200*z",
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|A|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "88/9*z*c",
  "S_pole_value_c1": "88/9*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|A|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "176/9*z*c",
  "S_pole_value_c1": "176/9*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|A|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "704/3*z*c",
  "S_pole_value_c1": "704/3*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|A|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "7040*z*c",
  "S_pole_value_c1": "7040*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|A|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|A|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|A|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|B|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "88/9*z*c",
  "S_pole_value_c1": "88/9*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|B|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "176/3*z*c",
  "S_pole_value_c1": "176/3*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|B|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "3520/3*z*c",
  "S_pole_value_c1": "3520/3*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|B|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "49280*z*c",
  "S_pole_value_c1": "49280*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|B|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|B|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|B|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|C|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "88/9*z*c",
  "S_pole_value_c1": "88/9*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|C|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "176/9*z*c",
  "S_pole_value_c1": "176/9*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|C|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "704/3*z*c",
  "S_pole_value_c1": "704/3*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|C|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "7040*z*c",
  "S_pole_value_c1": "7040*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|C|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|C|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|C|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|D|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "88/9*z*c",
  "S_pole_value_c1": "88/9*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|D|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "176/9*z*c",
  "S_pole_value_c1": "176/9*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|D|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "704/3*z*c",
  "S_pole_value_c1": "704/3*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|D|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "7040*z*c",
  "S_pole_value_c1": "7040*z",
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|D|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|D|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Tt2*Trc|D|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|A|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "48*c",
  "Pm_LL_value_c1": "48",
  "S_pole_value": "56/3*z*c**2 - 148/9*z*c",
  "S_pole_value_c1": "-148/9*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|A|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "576*c",
  "Pm_LL_value_c1": "576",
  "S_pole_value": "-440/9*z*c",
  "S_pole_value_c1": "-440/9*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|A|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "17280*c",
  "Pm_LL_value_c1": "17280",
  "S_pole_value": "-2336/3*z*c",
  "S_pole_value_c1": "-2336/3*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|A|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "967680*c",
  "Pm_LL_value_c1": "967680",
  "S_pole_value": "-29120*z*c",
  "S_pole_value_c1": "-29120*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|A|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|A|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|A|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|B|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "48*c",
  "Pm_LL_value_c1": "48",
  "S_pole_value": "56/3*z*c**2 - 148/9*z*c",
  "S_pole_value_c1": "-148/9*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|B|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "960*c",
  "Pm_LL_value_c1": "960",
  "S_pole_value": "-296/3*z*c",
  "S_pole_value_c1": "-296/3*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|B|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "40320*c",
  "Pm_LL_value_c1": "40320",
  "S_pole_value": "-5920/3*z*c",
  "S_pole_value_c1": "-5920/3*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|B|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2903040*c",
  "Pm_LL_value_c1": "2903040",
  "S_pole_value": "-82880*z*c",
  "S_pole_value_c1": "-82880*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|B|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|B|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|B|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|C|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "48*c",
  "Pm_LL_value_c1": "48",
  "S_pole_value": "56/3*z*c**2 - 148/9*z*c",
  "S_pole_value_c1": "-148/9*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|C|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "576*c",
  "Pm_LL_value_c1": "576",
  "S_pole_value": "-656/9*z*c",
  "S_pole_value_c1": "-656/9*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|C|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "17280*c",
  "Pm_LL_value_c1": "17280",
  "S_pole_value": "-5216/3*z*c",
  "S_pole_value_c1": "-5216/3*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|C|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "967680*c",
  "Pm_LL_value_c1": "967680",
  "S_pole_value": "-89600*z*c",
  "S_pole_value_c1": "-89600*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|C|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|C|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|C|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|D|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "48*c",
  "Pm_LL_value_c1": "48",
  "S_pole_value": "56/3*z*c**2 - 148/9*z*c",
  "S_pole_value_c1": "-148/9*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|D|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "576*c",
  "Pm_LL_value_c1": "576",
  "S_pole_value": "-440/9*z*c",
  "S_pole_value_c1": "-440/9*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|D|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "17280*c",
  "Pm_LL_value_c1": "17280",
  "S_pole_value": "-2336/3*z*c",
  "S_pole_value_c1": "-2336/3*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|D|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "967680*c",
  "Pm_LL_value_c1": "967680",
  "S_pole_value": "-29120*z*c",
  "S_pole_value_c1": "-29120*z",
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|D|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|D|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|(Gb)_1=0|D|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-21/4*z*c",
  "S_pole_value_c1": "-21/4*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-21/2*z*c",
  "S_pole_value_c1": "-21/2*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-126*z*c",
  "S_pole_value_c1": "-126*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3780*z*c",
  "S_pole_value_c1": "-3780*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-21/4*z*c",
  "S_pole_value_c1": "-21/4*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-63/2*z*c",
  "S_pole_value_c1": "-63/2*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-630*z*c",
  "S_pole_value_c1": "-630*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-26460*z*c",
  "S_pole_value_c1": "-26460*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-21/4*z*c",
  "S_pole_value_c1": "-21/4*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-21/2*z*c",
  "S_pole_value_c1": "-21/2*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-126*z*c",
  "S_pole_value_c1": "-126*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3780*z*c",
  "S_pole_value_c1": "-3780*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-21/4*z*c",
  "S_pole_value_c1": "-21/4*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-21/2*z*c",
  "S_pole_value_c1": "-21/2*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-126*z*c",
  "S_pole_value_c1": "-126*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3780*z*c",
  "S_pole_value_c1": "-3780*z",
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|A|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-3/4*z*c",
  "S_pole_value_c1": "-3/4*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|A|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-3/2*z*c",
  "S_pole_value_c1": "-3/2*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|A|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-18*z*c",
  "S_pole_value_c1": "-18*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|A|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-540*z*c",
  "S_pole_value_c1": "-540*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|A|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|A|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|A|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|B|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-3/4*z*c",
  "S_pole_value_c1": "-3/4*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|B|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-9/2*z*c",
  "S_pole_value_c1": "-9/2*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|B|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-90*z*c",
  "S_pole_value_c1": "-90*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|B|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3780*z*c",
  "S_pole_value_c1": "-3780*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|B|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|B|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|B|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|C|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-3/4*z*c",
  "S_pole_value_c1": "-3/4*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|C|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-3/2*z*c",
  "S_pole_value_c1": "-3/2*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|C|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-18*z*c",
  "S_pole_value_c1": "-18*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|C|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-540*z*c",
  "S_pole_value_c1": "-540*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|C|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|C|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|C|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|D|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-3/4*z*c",
  "S_pole_value_c1": "-3/4*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|D|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-3/2*z*c",
  "S_pole_value_c1": "-3/2*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|D|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-18*z*c",
  "S_pole_value_c1": "-18*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|D|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-540*z*c",
  "S_pole_value_c1": "-540*z",
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|D|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|D|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Tt2*Trc|D|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|A|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "18*c",
  "Pm_LL_value_c1": "18",
  "S_pole_value": "-8*z*c**2 - 19/2*z*c",
  "S_pole_value_c1": "-19/2*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|A|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "216*c",
  "Pm_LL_value_c1": "216",
  "S_pole_value": "-25*z*c",
  "S_pole_value_c1": "-25*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|A|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "6480*c",
  "Pm_LL_value_c1": "6480",
  "S_pole_value": "-372*z*c",
  "S_pole_value_c1": "-372*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|A|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "362880*c",
  "Pm_LL_value_c1": "362880",
  "S_pole_value": "-13320*z*c",
  "S_pole_value_c1": "-13320*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|A|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|A|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|A|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|B|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "18*c",
  "Pm_LL_value_c1": "18",
  "S_pole_value": "-8*z*c**2 - 19/2*z*c",
  "S_pole_value_c1": "-19/2*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|B|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "360*c",
  "Pm_LL_value_c1": "360",
  "S_pole_value": "-57*z*c",
  "S_pole_value_c1": "-57*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|B|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "15120*c",
  "Pm_LL_value_c1": "15120",
  "S_pole_value": "-1140*z*c",
  "S_pole_value_c1": "-1140*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|B|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "1088640*c",
  "Pm_LL_value_c1": "1088640",
  "S_pole_value": "-47880*z*c",
  "S_pole_value_c1": "-47880*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|B|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|B|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|B|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|C|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "18*c",
  "Pm_LL_value_c1": "18",
  "S_pole_value": "-8*z*c**2 - 19/2*z*c",
  "S_pole_value_c1": "-19/2*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|C|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "216*c",
  "Pm_LL_value_c1": "216",
  "S_pole_value": "-34*z*c",
  "S_pole_value_c1": "-34*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|C|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "6480*c",
  "Pm_LL_value_c1": "6480",
  "S_pole_value": "-732*z*c",
  "S_pole_value_c1": "-732*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|C|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "362880*c",
  "Pm_LL_value_c1": "362880",
  "S_pole_value": "-36000*z*c",
  "S_pole_value_c1": "-36000*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|C|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|C|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|C|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|D|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "18*c",
  "Pm_LL_value_c1": "18",
  "S_pole_value": "-8*z*c**2 - 19/2*z*c",
  "S_pole_value_c1": "-19/2*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|D|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "216*c",
  "Pm_LL_value_c1": "216",
  "S_pole_value": "-25*z*c",
  "S_pole_value_c1": "-25*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|D|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "6480*c",
  "Pm_LL_value_c1": "6480",
  "S_pole_value": "-372*z*c",
  "S_pole_value_c1": "-372*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|D|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 6,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "362880*c",
  "Pm_LL_value_c1": "362880",
  "S_pole_value": "-13320*z*c",
  "S_pole_value_c1": "-13320*z",
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|D|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|D|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|(Gb)_1=0|D|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 }
}

==> anc/numbers/deposit/R6/C9_check/f3_singletrow_sympy.out <==
SU(3) {Trc,Tt2}-CA*Trc G = [[0, 0], [0, -5/2]]  (G b)_1 = 0
  SU(3)|{Trc,Tt2}-CA*Trc|A|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -40/9*z
  SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=2               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -80/9*z
  SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=4               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -320/3*z
  SU(3)|{Trc,Tt2}-CA*Trc|A|p=4,m=6               P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -3200*z
  SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|A|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|A|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|B|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -40/9*z
  SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=2               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -80/3*z
  SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=4               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -1600/3*z
  SU(3)|{Trc,Tt2}-CA*Trc|B|p=4,m=6               P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -22400*z
  SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|B|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|B|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|C|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -40/9*z
  SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=2               P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -80/9*z
  SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=4               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -320/3*z
  SU(3)|{Trc,Tt2}-CA*Trc|C|p=4,m=6               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -3200*z
  SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|C|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|C|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|D|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -40/9*z
  SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=2               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -80/9*z
  SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=4               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -320/3*z
  SU(3)|{Trc,Tt2}-CA*Trc|D|p=4,m=6               P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -3200*z
  SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|D|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|{Trc,Tt2}-CA*Trc|D|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
SU(3) Tt2*Trc G = [[0, 0], [-1, -5/2]]  (G b)_1 = 0
  SU(3)|Tt2*Trc|A|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) 88/9*z
  SU(3)|Tt2*Trc|A|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) 176/9*z
  SU(3)|Tt2*Trc|A|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) 704/3*z
  SU(3)|Tt2*Trc|A|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) 7040*z
  SU(3)|Tt2*Trc|A|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|A|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|A|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|B|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) 88/9*z
  SU(3)|Tt2*Trc|B|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) 176/3*z
  SU(3)|Tt2*Trc|B|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) 3520/3*z
  SU(3)|Tt2*Trc|B|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) 49280*z
  SU(3)|Tt2*Trc|B|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|B|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|B|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|C|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) 88/9*z
  SU(3)|Tt2*Trc|C|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) 176/9*z
  SU(3)|Tt2*Trc|C|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) 704/3*z
  SU(3)|Tt2*Trc|C|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) 7040*z
  SU(3)|Tt2*Trc|C|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|C|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|C|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|D|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) 88/9*z
  SU(3)|Tt2*Trc|D|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) 176/9*z
  SU(3)|Tt2*Trc|D|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) 704/3*z
  SU(3)|Tt2*Trc|D|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) 7040*z
  SU(3)|Tt2*Trc|D|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|D|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|Tt2*Trc|D|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
SU(3) (Gb)_1=0 G = [[1, 8], [1, 1]]  (G b)_1 = 0
  SU(3)|(Gb)_1=0|A|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -148/9*z
  SU(3)|(Gb)_1=0|A|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -440/9*z
  SU(3)|(Gb)_1=0|A|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -2336/3*z
  SU(3)|(Gb)_1=0|A|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -29120*z
  SU(3)|(Gb)_1=0|A|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|A|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|A|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|B|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -148/9*z
  SU(3)|(Gb)_1=0|B|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -296/3*z
  SU(3)|(Gb)_1=0|B|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -5920/3*z
  SU(3)|(Gb)_1=0|B|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -82880*z
  SU(3)|(Gb)_1=0|B|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|B|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|B|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|C|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -148/9*z
  SU(3)|(Gb)_1=0|C|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -656/9*z
  SU(3)|(Gb)_1=0|C|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -5216/3*z
  SU(3)|(Gb)_1=0|C|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -89600*z
  SU(3)|(Gb)_1=0|C|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|C|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|C|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|D|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -148/9*z
  SU(3)|(Gb)_1=0|D|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -440/9*z
  SU(3)|(Gb)_1=0|D|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -2336/3*z
  SU(3)|(Gb)_1=0|D|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -29120*z
  SU(3)|(Gb)_1=0|D|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|D|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SU(3)|(Gb)_1=0|D|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None
SO(5) {Trc,Tt2}-CA*Trc G = [[0, 0, 0], [0, 0, -21/8], [0, -15/8, 0]]  (G b)_1 = 0
  SO(5)|{Trc,Tt2}-CA*Trc|A|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -21/4*z
  SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=2               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -21/2*z
  SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=4               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -126*z
  SO(5)|{Trc,Tt2}-CA*Trc|A|p=4,m=6               P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -3780*z
  SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|A|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|A|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|B|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -21/4*z
  SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=2               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -63/2*z
  SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=4               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -630*z
  SO(5)|{Trc,Tt2}-CA*Trc|B|p=4,m=6               P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -26460*z
  SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|B|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|B|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|C|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -21/4*z
  SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=2               P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -21/2*z
  SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=4               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -126*z
  SO(5)|{Trc,Tt2}-CA*Trc|C|p=4,m=6               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -3780*z
  SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|C|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|C|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|D|p=1,m=0               P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -21/4*z
  SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=2               P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -21/2*z
  SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=4               P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -126*z
  SO(5)|{Trc,Tt2}-CA*Trc|D|p=4,m=6               P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -3780*z
  SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=0               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|D|p=2,m=1               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|{Trc,Tt2}-CA*Trc|D|p=3,m=2               P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
SO(5) Tt2*Trc G = [[0, 0, 0], [-3/10, 0, -63/40], [0, -15/8, 0]]  (G b)_1 = 0
  SO(5)|Tt2*Trc|A|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -3/4*z
  SO(5)|Tt2*Trc|A|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -3/2*z
  SO(5)|Tt2*Trc|A|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -18*z
  SO(5)|Tt2*Trc|A|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -540*z
  SO(5)|Tt2*Trc|A|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|A|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|A|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|B|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -3/4*z
  SO(5)|Tt2*Trc|B|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -9/2*z
  SO(5)|Tt2*Trc|B|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -90*z
  SO(5)|Tt2*Trc|B|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -3780*z
  SO(5)|Tt2*Trc|B|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|B|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|B|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|C|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -3/4*z
  SO(5)|Tt2*Trc|C|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -3/2*z
  SO(5)|Tt2*Trc|C|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -18*z
  SO(5)|Tt2*Trc|C|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -540*z
  SO(5)|Tt2*Trc|C|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|C|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|C|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|D|p=1,m=0                        P- LL change: -     (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -3/4*z
  SO(5)|Tt2*Trc|D|p=2,m=2                        P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: a^4   value(c^1) -3/2*z
  SO(5)|Tt2*Trc|D|p=3,m=4                        P- LL change: -     (NLL -     NNLL a^6  ) | S NNLL pole change: a^5   value(c^1) -18*z
  SO(5)|Tt2*Trc|D|p=4,m=6                        P- LL change: -     (NLL -     NNLL a^7  ) | S NNLL pole change: a^6   value(c^1) -540*z
  SO(5)|Tt2*Trc|D|p=2,m=0                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|D|p=2,m=1                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|Tt2*Trc|D|p=3,m=2                        P- LL change: -     (NLL -     NNLL -    ) | S NNLL pole change: -     value(c^1) None
SO(5) (Gb)_1=0 G = [[1, -4, 0], [1, 1, 1], [1, 1, 1]]  (G b)_1 = 0
  SO(5)|(Gb)_1=0|A|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -19/2*z
  SO(5)|(Gb)_1=0|A|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -25*z
  SO(5)|(Gb)_1=0|A|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -372*z
  SO(5)|(Gb)_1=0|A|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -13320*z
  SO(5)|(Gb)_1=0|A|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|A|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|A|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|B|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -19/2*z
  SO(5)|(Gb)_1=0|B|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -57*z
  SO(5)|(Gb)_1=0|B|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -1140*z
  SO(5)|(Gb)_1=0|B|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -47880*z
  SO(5)|(Gb)_1=0|B|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|B|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|B|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|C|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -19/2*z
  SO(5)|(Gb)_1=0|C|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -34*z
  SO(5)|(Gb)_1=0|C|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -732*z
  SO(5)|(Gb)_1=0|C|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -36000*z
  SO(5)|(Gb)_1=0|C|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|C|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|C|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|D|p=1,m=0                       P- LL change: a^3   (NLL -     NNLL a^3  ) | S NNLL pole change: a^3   value(c^1) -19/2*z
  SO(5)|(Gb)_1=0|D|p=2,m=2                       P- LL change: a^4   (NLL -     NNLL a^4  ) | S NNLL pole change: a^4   value(c^1) -25*z
  SO(5)|(Gb)_1=0|D|p=3,m=4                       P- LL change: a^5   (NLL -     NNLL a^5  ) | S NNLL pole change: a^5   value(c^1) -372*z
  SO(5)|(Gb)_1=0|D|p=4,m=6                       P- LL change: a^6   (NLL -     NNLL a^6  ) | S NNLL pole change: a^6   value(c^1) -13320*z
  SO(5)|(Gb)_1=0|D|p=2,m=0                       P- LL change: -     (NLL -     NNLL a^4  ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|D|p=2,m=1                       P- LL change: -     (NLL a^4   NNLL -    ) | S NNLL pole change: -     value(c^1) None
  SO(5)|(Gb)_1=0|D|p=3,m=2                       P- LL change: -     (NLL -     NNLL a^5  ) | S NNLL pole change: -     value(c^1) None


==> anc/numbers/deposit/R6/C9_check/f3_singletrow_sympy.py <==
#!/usr/bin/env python3
"""f3, color structures that test the implicit condition (G b)_1 != 0 of the power count."""
import sys, json
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C9_check')
from c9_sympy import *
import f3_scan_sympy as F
K, z, c, q = F.K, F.z, F.c, F.q
out = {}
pms = [(1, 0), (2, 2), (3, 4), (4, 6), (2, 0), (2, 1), (3, 2)]
for gf in (group_SU3, group_SO5):
    g = gf(K); nch = len(g['CR']); CR = g['CR']; T = g['T']; CA = g['CA']; b = g['b']
    # self-adjoint crossing-odd combination {T_rc, T_t^2} - C_A T_rc : entries (C_R + C_R' - C_A) T_RR'
    Gz = [[(CR[i] + CR[j] - CA) * T[i][j] for j in range(nch)] for i in range(nch)]
    # T_t^2 T_rc (not self-adjoint): entries C_R T_RR'
    Gt = [[CR[i] * T[i][j] for j in range(nch)] for i in range(nch)]
    # singlet row nonzero but (G b)_1 = 0
    Gb = [[q(1), -b[0] / b[1]] + ([q(0)] if nch == 3 else [])] + [[q(1)] * nch for _ in range(nch - 1)]
    for cname, G0 in (('{Trc,Tt2}-CA*Trc', Gz), ('Tt2*Trc', Gt), ('(Gb)_1=0', Gb)):
        Gb1 = sum(G0[0][j] * b[j] for j in range(nch))
        print(g['name'], cname, 'G =', G0, ' (G b)_1 =', Gb1)
        G = [[G0[i][j] * c for j in range(nch)] for i in range(nch)]
        for var in 'ABCD':
            for (p, m) in pms:
                Nmax = 7
                kern = dict(p=p, m=m, variant=var, G=G, route='both')
                res = F.analyse(g, kern, Nmax, 10)
                s = F.summarize(res, Nmax)
                key = '%s|%s|%s|p=%d,m=%d' % (g['name'], cname, var, p, m)
                out[key] = s
                print('  %-46s P- LL change: %-5s (NLL %-5s NNLL %-5s) | S NNLL pole change: %-5s value(c^1) %s' % (
                    key, F.fmt(s['Pm_LL']), F.fmt(s['Pm_NLL']), F.fmt(s['Pm_NNLL']), F.fmt(s['S_NNLL_pole']), s.get('S_pole_value_c1')))
json.dump(out, open('PROJECT/ma_a/referee_calc/C9_check/f3_singletrow_sympy.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C9_check/f3_superleading_detail.out <==
SU(3) Trc A p=1 m=1
   P- a^2  {r: c-dependent coef}: {-1: '16/9*c', 1: '8/27*z*c'}
   P- a^3  {r: c-dependent coef}: {-1: '-656/27*c', 1: '-352/81*z*c'}
   S  a^2  {r: c-dependent coef}: {}
   S  a^3  {r: c-dependent coef}: {0: '44/9*z*c**2', 1: '256/27*z*c', 2: '22/27*z**2*c**2'}
   S  a^4  {r: c-dependent coef}: {0: '1060/81*z*c**2', 1: '-1736/27*z*c', 2: '-124/81*z**2*c**2'}
SU(3) Trc A p=1 m=2
   P- a^2  {r: c-dependent coef}: {-2: '32/9*c', 0: '4/27*z*c', 2: '13/405*z**2*c'}
   P- a^3  {r: c-dependent coef}: {-2: '-3136/27*c', 0: '22/81*z**2*c**2 - 1124/81*z*c', 2: '11/972*z**3*c**2 - 119/1215*z**2*c'}
   S  a^2  {r: c-dependent coef}: {2: '-1/27*z**2*c'}
   S  a^3  {r: c-dependent coef}: {-2: '1760/27*z*c**2', 0: '220/27*z**2*c**2 + 680/27*z*c', 2: '275/324*z**3*c**2 + 85/27*z**2*c'}
   S  a^4  {r: c-dependent coef}: {-2: '58688/27*z*c**2', 0: '-230/243*z**3*c**3 + 22988/81*z**2*c**2 - 6592/27*z*c', 2: '-115/972*z**4*c**3 + 28513/972*z**3*c**2 - 626/27*z**2*c'}
SO(5) Trc A p=1 m=1
   P- a^2  {r: c-dependent coef}: {-1: '-2*c', 1: '-1/3*z*c'}
   P- a^3  {r: c-dependent coef}: {-1: '7*c', 1: '2/3*z*c'}
   S  a^2  {r: c-dependent coef}: {}
   S  a^3  {r: c-dependent coef}: {0: '-3/4*z*c**2', 1: '-2*z*c', 2: '-1/8*z**2*c**2'}
   S  a^4  {r: c-dependent coef}: {0: '965/8*z*c**2', 1: '489/4*z*c', 2: '20*z**2*c**2'}
SO(5) Trc A p=1 m=2
   P- a^2  {r: c-dependent coef}: {-2: '-4*c', 0: '-1/6*z*c', 2: '-13/360*z**2*c'}
   P- a^3  {r: c-dependent coef}: {-2: '44*c', 0: '-1/24*z**2*c**2 + 55/12*z*c', 2: '-1/576*z**3*c**2 + 1/720*z**2*c'}
   S  a^2  {r: c-dependent coef}: {2: '1/24*z**2*c'}
   S  a^3  {r: c-dependent coef}: {-2: '-10*z*c**2', 0: '-5/4*z**2*c**2 - 11/2*z*c', 2: '-25/192*z**3*c**2 - 11/16*z**2*c'}
   S  a^4  {r: c-dependent coef}: {-2: '3948*z*c**2', 0: '-95/48*z**3*c**3 + 4453/8*z**2*c**2 + 558*z*c', 2: '-95/384*z**4*c**3 + 22457/384*z**3*c**2 + 1539/16*z**2*c'}


==> anc/numbers/deposit/R6/C9_check/f3_superleading_detail.py <==
import sys
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C9_check')
from c9_sympy import *
import f3_scan_sympy as F
K, z, c = F.K, F.z, F.c
for gf in (group_SU3, group_SO5):
    g = gf(K); nch = len(g['CR'])
    G = [[g['T'][i][j] * c for j in range(nch)] for i in range(nch)]
    for (p, m) in ((1, 1), (1, 2)):
        res = F.analyse(g, dict(p=p, m=m, variant='A', G=G, route='both'), 5, 30)
        print(g['name'], 'Trc A p=%d m=%d' % (p, m))
        for n in (2, 3):
            print('   P- a^%d  {r: c-dependent coef}:' % n, {r: str(v) for r, v in res['Pm'][n].items()})
        for n in (2, 3, 4):
            print('   S  a^%d  {r: c-dependent coef}:' % n, {r: str(v) for r, v in res['S'][n].items()})


==> anc/numbers/deposit/R6/C9_check/f3_sympy_A.json <==
{
 "SU(3)|Trc|A|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "16/9*c",
  "Pm_LL_value_c1": "16/9",
  "S_pole_value": "44/27*z*c**2 + 172/27*z*c",
  "S_pole_value_c1": "172/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-4232/243*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "22/27*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|A|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "4/27*z*c",
  "Pm_LL_value_c1": "4/27*z",
  "S_pole_value": "275/324*z**3*c**2 + 85/27*z**2*c",
  "S_pole_value_c1": "85/27*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|A|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "32/9*c",
  "Pm_LL_value_c1": "32/9",
  "S_pole_value": "680/27*z*c",
  "S_pole_value_c1": "680/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "128/3*c",
  "Pm_LL_value_c1": "128/3",
  "S_pole_value": "4064/9*z*c",
  "S_pole_value_c1": "4064/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "1280*c",
  "Pm_LL_value_c1": "1280",
  "S_pole_value": "54080/3*z*c",
  "S_pole_value_c1": "54080/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "16/9*c",
  "Pm_LL_value_c1": "16/9",
  "S_pole_value": "88/27*z*c",
  "S_pole_value_c1": "88/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "2464/243*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-23626/729*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|A|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "4/27*z*c",
  "Pm_LL_value_c1": "4/27*z",
  "S_pole_value": "22/27*z**2*c",
  "S_pole_value_c1": "22/27*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|A|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "32/9*c",
  "Pm_LL_value_c1": "32/9",
  "S_pole_value": "176/27*z*c",
  "S_pole_value_c1": "176/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "128/3*c",
  "Pm_LL_value_c1": "128/3",
  "S_pole_value": "704/9*z*c",
  "S_pole_value_c1": "704/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "1280*c",
  "Pm_LL_value_c1": "1280",
  "S_pole_value": "7040/3*z*c",
  "S_pole_value_c1": "7040/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "28/9*z*c",
  "S_pole_value_c1": "28/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "-1580/81*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|A|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-464/9*z*c",
  "Pm_LL_value_c1": "-464/9*z",
  "S_pole_value": "7/3*z**2*c",
  "S_pole_value_c1": "7/3*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|A|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "56/3*z*c",
  "S_pole_value_c1": "56/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "1120/3*z*c",
  "S_pole_value_c1": "1120/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|A|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "15680*z*c",
  "S_pole_value_c1": "15680*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "4*c",
  "Pm_LL_value_c1": "4",
  "S_pole_value": "24*z*c**2 - 167/3*z*c",
  "S_pole_value_c1": "-167/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "8800/3*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "12*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|A|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/3*z*c",
  "Pm_LL_value_c1": "1/3*z",
  "S_pole_value": "25/2*z**3*c**2 - 149/12*z**2*c",
  "S_pole_value_c1": "-149/12*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|A|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "8*c",
  "Pm_LL_value_c1": "8",
  "S_pole_value": "-298/3*z*c",
  "S_pole_value_c1": "-298/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "96*c",
  "Pm_LL_value_c1": "96",
  "S_pole_value": "-1048*z*c",
  "S_pole_value_c1": "-1048*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2880*c",
  "Pm_LL_value_c1": "2880",
  "S_pole_value": "-27120*z*c",
  "S_pole_value_c1": "-27120*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "4*c",
  "Pm_LL_value_c1": "4",
  "S_pole_value": "-176/3*z*c",
  "S_pole_value_c1": "-176/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "2368/3*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-87592/9*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|A|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/3*z*c",
  "Pm_LL_value_c1": "1/3*z",
  "S_pole_value": "-44/3*z**2*c",
  "S_pole_value_c1": "-44/3*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|A|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "8*c",
  "Pm_LL_value_c1": "8",
  "S_pole_value": "-352/3*z*c",
  "S_pole_value_c1": "-352/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "96*c",
  "Pm_LL_value_c1": "96",
  "S_pole_value": "-1408*z*c",
  "S_pole_value_c1": "-1408*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2880*c",
  "Pm_LL_value_c1": "2880",
  "S_pole_value": "-42240*z*c",
  "S_pole_value_c1": "-42240*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "3*z*c",
  "S_pole_value_c1": "3*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "4930/3*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|A|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1184*z*c",
  "Pm_LL_value_c1": "1184*z",
  "S_pole_value": "9/4*z**2*c",
  "S_pole_value_c1": "9/4*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|A|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "18*z*c",
  "S_pole_value_c1": "18*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "360*z*c",
  "S_pole_value_c1": "360*z",
  "Nmax": 7
 },
 "SU(3)|generic|A|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "15120*z*c",
  "S_pole_value_c1": "15120*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "-2*c",
  "Pm_LL_value_c1": "-2",
  "S_pole_value": "-1/4*z*c**2 - 5/4*z*c",
  "S_pole_value_c1": "-5/4*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "667/12*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-1/8*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|A|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-1/6*z*c",
  "Pm_LL_value_c1": "-1/6*z",
  "S_pole_value": "-25/192*z**3*c**2 - 11/16*z**2*c",
  "S_pole_value_c1": "-11/16*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|A|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "-4*c",
  "Pm_LL_value_c1": "-4",
  "S_pole_value": "-11/2*z*c",
  "S_pole_value_c1": "-11/2*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "-48*c",
  "Pm_LL_value_c1": "-48",
  "S_pole_value": "-102*z*c",
  "S_pole_value_c1": "-102*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "-1440*c",
  "Pm_LL_value_c1": "-1440",
  "S_pole_value": "-4140*z*c",
  "S_pole_value_c1": "-4140*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "-2*c",
  "Pm_LL_value_c1": "-2",
  "S_pole_value": "-1/2*z*c",
  "S_pole_value_c1": "-1/2*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "61/3*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "451/96*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|A|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-1/6*z*c",
  "Pm_LL_value_c1": "-1/6*z",
  "S_pole_value": "-1/8*z**2*c",
  "S_pole_value_c1": "-1/8*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|A|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "-4*c",
  "Pm_LL_value_c1": "-4",
  "S_pole_value": "-z*c",
  "S_pole_value_c1": "-z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "-48*c",
  "Pm_LL_value_c1": "-48",
  "S_pole_value": "-12*z*c",
  "S_pole_value_c1": "-12*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "-1440*c",
  "Pm_LL_value_c1": "-1440",
  "S_pole_value": "-360*z*c",
  "S_pole_value_c1": "-360*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-3/4*z*c",
  "S_pole_value_c1": "-3/4*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "285/16*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|A|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "63/2*z*c",
  "Pm_LL_value_c1": "63/2*z",
  "S_pole_value": "-9/16*z**2*c",
  "S_pole_value_c1": "-9/16*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|A|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-9/2*z*c",
  "S_pole_value_c1": "-9/2*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-90*z*c",
  "S_pole_value_c1": "-90*z",
  "Nmax": 7
 },
 "SO(5)|Trc|A|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-3780*z*c",
  "S_pole_value_c1": "-3780*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "3*c",
  "Pm_LL_value_c1": "3",
  "S_pole_value": "185/2*z*c**2 - 265/8*z*c",
  "S_pole_value_c1": "-265/8*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "49693/5*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "185/4*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|A|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/4*z*c",
  "Pm_LL_value_c1": "1/4*z",
  "S_pole_value": "4625/96*z**3*c**2 - 283/32*z**2*c",
  "S_pole_value_c1": "-283/32*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|A|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "6*c",
  "Pm_LL_value_c1": "6",
  "S_pole_value": "-283/4*z*c",
  "S_pole_value_c1": "-283/4*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "72*c",
  "Pm_LL_value_c1": "72",
  "S_pole_value": "-903*z*c",
  "S_pole_value_c1": "-903*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2160*c",
  "Pm_LL_value_c1": "2160",
  "S_pole_value": "-28710*z*c",
  "S_pole_value_c1": "-28710*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "3*c",
  "Pm_LL_value_c1": "3",
  "S_pole_value": "-32*z*c",
  "S_pole_value_c1": "-32*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "6983/5*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-162488/15*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|A|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/4*z*c",
  "Pm_LL_value_c1": "1/4*z",
  "S_pole_value": "-8*z**2*c",
  "S_pole_value_c1": "-8*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|A|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "6*c",
  "Pm_LL_value_c1": "6",
  "S_pole_value": "-64*z*c",
  "S_pole_value_c1": "-64*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "72*c",
  "Pm_LL_value_c1": "72",
  "S_pole_value": "-768*z*c",
  "S_pole_value_c1": "-768*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2160*c",
  "Pm_LL_value_c1": "2160",
  "S_pole_value": "-23040*z*c",
  "S_pole_value_c1": "-23040*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-9/8*z*c",
  "S_pole_value_c1": "-9/8*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 4,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "-2405/4*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|A|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-204*z*c",
  "Pm_LL_value_c1": "-204*z",
  "S_pole_value": "-27/32*z**2*c",
  "S_pole_value_c1": "-27/32*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|A|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-27/4*z*c",
  "S_pole_value_c1": "-27/4*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-135*z*c",
  "S_pole_value_c1": "-135*z",
  "Nmax": 7
 },
 "SO(5)|generic|A|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 7,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "S_pole_value": "-5670*z*c",
  "S_pole_value_c1": "-5670*z",
  "Nmax": 7
 }
}

==> anc/numbers/deposit/R6/C9_check/f3_sympy_A.out <==
SU(3)|Trc|A|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|A|both|p=1,m=1           P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|A|both|p=1,m=2           P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|A|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|A|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|A|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|Trc|A|minus|p=1,m=0          P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|A|minus|p=1,m=1          P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SU(3)|Trc|A|minus|p=1,m=2          P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|A|minus|p=2,m=0          P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|minus|p=2,m=1          P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|minus|p=2,m=2          P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|A|minus|p=3,m=0          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|minus|p=3,m=1          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|minus|p=3,m=2          P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|minus|p=3,m=4          P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|A|minus|p=4,m=6          P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|Trc|A|plus|p=1,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|A|plus|p=1,m=1           P-: superLL -    LL -    NLL a^4  NNLL a^6  | S: super -    LL -    NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SU(3)|Trc|A|plus|p=1,m=2           P-: superLL -    LL a^4  NLL -    NNLL a^3  | S: super -    LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|A|plus|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|plus|p=2,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|plus|p=2,m=2           P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|A|plus|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|plus|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|plus|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|A|plus|p=3,m=4           P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|A|plus|p=4,m=6           P-: superLL -    LL -    NLL -    NNLL a^7  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|generic|A|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|A|both|p=1,m=1       P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|generic|A|both|p=1,m=2       P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|generic|A|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|A|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|A|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|generic|A|minus|p=1,m=0      P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|A|minus|p=1,m=1      P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SU(3)|generic|A|minus|p=1,m=2      P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|generic|A|minus|p=2,m=0      P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|minus|p=2,m=1      P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|minus|p=2,m=2      P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|A|minus|p=3,m=0      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|minus|p=3,m=1      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|minus|p=3,m=2      P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|minus|p=3,m=4      P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|A|minus|p=4,m=6      P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|generic|A|plus|p=1,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|A|plus|p=1,m=1       P-: superLL -    LL -    NLL a^4  NNLL a^6  | S: super -    LL -    NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SU(3)|generic|A|plus|p=1,m=2       P-: superLL -    LL a^4  NLL -    NNLL a^3  | S: super -    LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|generic|A|plus|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|plus|p=2,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|plus|p=2,m=2       P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|A|plus|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|plus|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|plus|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|A|plus|p=3,m=4       P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|A|plus|p=4,m=6       P-: superLL -    LL -    NLL -    NNLL a^7  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|Trc|A|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|A|both|p=1,m=1           P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|A|both|p=1,m=2           P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|A|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|A|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|A|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|Trc|A|minus|p=1,m=0          P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|A|minus|p=1,m=1          P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SO(5)|Trc|A|minus|p=1,m=2          P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|A|minus|p=2,m=0          P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|minus|p=2,m=1          P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|minus|p=2,m=2          P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|A|minus|p=3,m=0          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|minus|p=3,m=1          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|minus|p=3,m=2          P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|minus|p=3,m=4          P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|A|minus|p=4,m=6          P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|Trc|A|plus|p=1,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|A|plus|p=1,m=1           P-: superLL -    LL -    NLL a^4  NNLL a^6  | S: super -    LL -    NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SO(5)|Trc|A|plus|p=1,m=2           P-: superLL -    LL a^4  NLL -    NNLL a^3  | S: super -    LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|A|plus|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|plus|p=2,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|plus|p=2,m=2           P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|A|plus|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|plus|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|plus|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|A|plus|p=3,m=4           P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|A|plus|p=4,m=6           P-: superLL -    LL -    NLL -    NNLL a^7  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|generic|A|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|A|both|p=1,m=1       P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|generic|A|both|p=1,m=2       P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|generic|A|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|A|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|A|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|generic|A|minus|p=1,m=0      P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|A|minus|p=1,m=1      P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SO(5)|generic|A|minus|p=1,m=2      P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|generic|A|minus|p=2,m=0      P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|minus|p=2,m=1      P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|minus|p=2,m=2      P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|A|minus|p=3,m=0      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|minus|p=3,m=1      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|minus|p=3,m=2      P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|minus|p=3,m=4      P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|A|minus|p=4,m=6      P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|generic|A|plus|p=1,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|A|plus|p=1,m=1       P-: superLL -    LL -    NLL a^4  NNLL a^6  | S: super -    LL -    NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SO(5)|generic|A|plus|p=1,m=2       P-: superLL -    LL a^4  NLL -    NNLL a^3  | S: super -    LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|generic|A|plus|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|plus|p=2,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|plus|p=2,m=2       P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|A|plus|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|plus|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|plus|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|A|plus|p=3,m=4       P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|A|plus|p=4,m=6       P-: superLL -    LL -    NLL -    NNLL a^7  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
total time 6.8 s


==> anc/numbers/deposit/R6/C9_check/f3_sympy_BCD.out <==
SU(3)|Trc|B|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|B|both|p=1,m=1           P-: superLL a^2  LL a^4  NLL a^3  NNLL a^3  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|B|both|p=1,m=2           P-: superLL a^2  LL a^3  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|B|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|B|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|B|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|B|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|B|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|B|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|B|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|B|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|Trc|C|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|C|both|p=1,m=1           P-: superLL a^2  LL a^3  NLL a^2  NNLL a^3  | S: super a^5  LL a^3  NLL a^2  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|C|both|p=1,m=2           P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|C|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|C|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|C|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|C|minus|p=1,m=0          P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|C|minus|p=1,m=1          P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SU(3)|Trc|C|minus|p=1,m=2          P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SU(3)|Trc|C|minus|p=2,m=0          P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|minus|p=2,m=1          P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|minus|p=2,m=2          P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|C|minus|p=3,m=0          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|minus|p=3,m=1          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|minus|p=3,m=2          P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|minus|p=3,m=4          P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|C|minus|p=4,m=6          P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|Trc|C|plus|p=1,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|C|plus|p=1,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^5  | S: super -    LL -    NLL a^2  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SU(3)|Trc|C|plus|p=1,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|Trc|C|plus|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|plus|p=2,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|plus|p=2,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|C|plus|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|plus|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|plus|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|C|plus|p=3,m=4           P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|C|plus|p=4,m=6           P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|D|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|Trc|D|both|p=1,m=1           P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SU(3)|Trc|D|both|p=1,m=2           P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^4  (z^1: -   )
SU(3)|Trc|D|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|D|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|D|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|Trc|D|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|D|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|D|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|Trc|D|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|Trc|D|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|generic|B|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|B|both|p=1,m=1       P-: superLL a^2  LL a^4  NLL a^3  NNLL a^3  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|generic|B|both|p=1,m=2       P-: superLL a^2  LL a^3  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|generic|B|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|B|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|B|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|B|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|B|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|B|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|B|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|B|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|generic|C|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|C|both|p=1,m=1       P-: superLL a^2  LL a^3  NLL a^2  NNLL a^3  | S: super a^5  LL a^3  NLL a^2  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SU(3)|generic|C|both|p=1,m=2       P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|generic|C|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|C|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|C|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|C|minus|p=1,m=0      P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|C|minus|p=1,m=1      P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SU(3)|generic|C|minus|p=1,m=2      P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SU(3)|generic|C|minus|p=2,m=0      P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|minus|p=2,m=1      P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|minus|p=2,m=2      P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|C|minus|p=3,m=0      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|minus|p=3,m=1      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|minus|p=3,m=2      P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|minus|p=3,m=4      P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|C|minus|p=4,m=6      P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SU(3)|generic|C|plus|p=1,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|C|plus|p=1,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^5  | S: super -    LL -    NLL a^2  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SU(3)|generic|C|plus|p=1,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SU(3)|generic|C|plus|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|plus|p=2,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|plus|p=2,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|C|plus|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|plus|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|plus|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|C|plus|p=3,m=4       P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|C|plus|p=4,m=6       P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|D|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SU(3)|generic|D|both|p=1,m=1       P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SU(3)|generic|D|both|p=1,m=2       P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^4  (z^1: -   )
SU(3)|generic|D|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|D|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|D|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SU(3)|generic|D|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|D|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|D|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SU(3)|generic|D|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SU(3)|generic|D|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|Trc|B|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|B|both|p=1,m=1           P-: superLL a^2  LL a^4  NLL a^3  NNLL a^3  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|B|both|p=1,m=2           P-: superLL a^2  LL a^3  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|B|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|B|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|B|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|B|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|B|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|B|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|B|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|B|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|Trc|C|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|C|both|p=1,m=1           P-: superLL a^2  LL a^3  NLL a^2  NNLL a^3  | S: super a^5  LL a^3  NLL a^2  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|C|both|p=1,m=2           P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|C|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|C|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|C|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|C|minus|p=1,m=0          P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|C|minus|p=1,m=1          P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SO(5)|Trc|C|minus|p=1,m=2          P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SO(5)|Trc|C|minus|p=2,m=0          P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|minus|p=2,m=1          P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|minus|p=2,m=2          P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|C|minus|p=3,m=0          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|minus|p=3,m=1          P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|minus|p=3,m=2          P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|minus|p=3,m=4          P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|C|minus|p=4,m=6          P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|Trc|C|plus|p=1,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|C|plus|p=1,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^5  | S: super -    LL -    NLL a^2  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SO(5)|Trc|C|plus|p=1,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|Trc|C|plus|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|plus|p=2,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|plus|p=2,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|C|plus|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|plus|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|plus|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|C|plus|p=3,m=4           P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|C|plus|p=4,m=6           P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|D|both|p=1,m=0           P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|Trc|D|both|p=1,m=1           P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SO(5)|Trc|D|both|p=1,m=2           P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^4  (z^1: -   )
SO(5)|Trc|D|both|p=2,m=0           P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|D|both|p=2,m=1           P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|D|both|p=2,m=2           P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|Trc|D|both|p=3,m=0           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|D|both|p=3,m=1           P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|D|both|p=3,m=2           P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|Trc|D|both|p=3,m=4           P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|Trc|D|both|p=4,m=6           P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|generic|B|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|B|both|p=1,m=1       P-: superLL a^2  LL a^4  NLL a^3  NNLL a^3  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|generic|B|both|p=1,m=2       P-: superLL a^2  LL a^3  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|generic|B|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|B|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|B|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|B|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|B|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|B|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|B|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|B|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|generic|C|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|C|both|p=1,m=1       P-: superLL a^2  LL a^3  NLL a^2  NNLL a^3  | S: super a^5  LL a^3  NLL a^2  NNLL(any) a^3  NNLL pole a^3  (z^1: -   )
SO(5)|generic|C|both|p=1,m=2       P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|generic|C|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|C|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|C|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|C|minus|p=1,m=0      P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|C|minus|p=1,m=1      P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super -    LL a^5  NLL a^3  NNLL(any) a^5  NNLL pole a^5  (z^1: -   )
SO(5)|generic|C|minus|p=1,m=2      P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^5  LL a^3  NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SO(5)|generic|C|minus|p=2,m=0      P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|minus|p=2,m=1      P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|minus|p=2,m=2      P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|C|minus|p=3,m=0      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|minus|p=3,m=1      P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|minus|p=3,m=2      P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|minus|p=3,m=4      P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|C|minus|p=4,m=6      P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
SO(5)|generic|C|plus|p=1,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|C|plus|p=1,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^5  | S: super -    LL -    NLL a^2  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SO(5)|generic|C|plus|p=1,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^4  | S: super -    LL a^2  NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: -   )
SO(5)|generic|C|plus|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|plus|p=2,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|plus|p=2,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^3  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|C|plus|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|plus|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|plus|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|C|plus|p=3,m=4       P-: superLL -    LL -    NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|C|plus|p=4,m=6       P-: superLL -    LL -    NLL -    NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|D|both|p=1,m=0       P-: superLL -    LL a^2  NLL -    NNLL a^2  | S: super -    LL -    NLL -    NNLL(any) a^2  NNLL pole a^3  (z^1: a^3 )
SO(5)|generic|D|both|p=1,m=1       P-: superLL a^2  LL a^4  NLL a^2  NNLL a^4  | S: super a^5  LL a^3  NLL a^3  NNLL(any) a^4  NNLL pole a^4  (z^1: -   )
SO(5)|generic|D|both|p=1,m=2       P-: superLL a^2  LL a^2  NLL -    NNLL a^2  | S: super a^3  LL a^3  NLL -    NNLL(any) a^2  NNLL pole a^4  (z^1: -   )
SO(5)|generic|D|both|p=2,m=0       P-: superLL -    LL -    NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|D|both|p=2,m=1       P-: superLL -    LL -    NLL a^3  NNLL a^6  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|D|both|p=2,m=2       P-: superLL -    LL a^3  NLL -    NNLL a^3  | S: super -    LL -    NLL -    NNLL(any) a^4  NNLL pole a^4  (z^1: a^4 )
SO(5)|generic|D|both|p=3,m=0       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|D|both|p=3,m=1       P-: superLL -    LL -    NLL -    NNLL -    | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|D|both|p=3,m=2       P-: superLL -    LL -    NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) -    NNLL pole -    (z^1: -   )
SO(5)|generic|D|both|p=3,m=4       P-: superLL -    LL a^4  NLL -    NNLL a^4  | S: super -    LL -    NLL -    NNLL(any) a^5  NNLL pole a^5  (z^1: a^5 )
SO(5)|generic|D|both|p=4,m=6       P-: superLL -    LL a^5  NLL -    NNLL a^5  | S: super -    LL -    NLL -    NNLL(any) a^6  NNLL pole a^6  (z^1: a^6 )
total time 7.7 s


==> anc/numbers/deposit/R6/C9_check/f3_sympy_B_C_D.json <==
{
 "SU(3)|Trc|B|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "16/9*c",
  "Pm_LL_value_c1": "16/9",
  "S_pole_value": "44/27*z*c**2 + 172/27*z*c",
  "S_pole_value_c1": "172/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 3,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-536/81*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "22/81*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|B|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-44/27*z**2*c**2 - 808/27*z*c",
  "Pm_LL_value_c1": "-808/27*z",
  "S_pole_value": "44/27*z**2*c",
  "S_pole_value_c1": "44/27*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|B|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "32/3*c",
  "Pm_LL_value_c1": "32/3",
  "S_pole_value": "344/9*z*c",
  "S_pole_value_c1": "344/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "640/3*c",
  "Pm_LL_value_c1": "640/3",
  "S_pole_value": "6880/9*z*c",
  "S_pole_value_c1": "6880/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|B|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "8960*c",
  "Pm_LL_value_c1": "8960",
  "S_pole_value": "96320/3*z*c",
  "S_pole_value_c1": "96320/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "16/9*c",
  "Pm_LL_value_c1": "16/9",
  "S_pole_value": "44/27*z*c**2 + 172/27*z*c",
  "S_pole_value_c1": "172/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": 2,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 2,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-88/27*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "22/81*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|C|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-8/27*z*c",
  "Pm_LL_value_c1": "-8/27*z",
  "S_pole_value": "649/1215*z**3*c**2 + 172/81*z**2*c",
  "S_pole_value_c1": "172/81*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|C|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "32/9*c",
  "Pm_LL_value_c1": "32/9",
  "S_pole_value": "8/9*z*c",
  "S_pole_value_c1": "8/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "128/3*c",
  "Pm_LL_value_c1": "128/3",
  "S_pole_value": "32/3*z*c",
  "S_pole_value_c1": "32/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "1280*c",
  "Pm_LL_value_c1": "1280",
  "S_pole_value": "320*z*c",
  "S_pole_value_c1": "320*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "16/9*c",
  "Pm_LL_value_c1": "16/9",
  "S_pole_value": "88/27*z*c",
  "S_pole_value_c1": "88/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "2080/243*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-22174/729*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|C|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-8/27*z*c",
  "Pm_LL_value_c1": "-8/27*z",
  "S_pole_value": "-248/81*z**2*c",
  "S_pole_value_c1": "-248/81*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|C|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "32/9*c",
  "Pm_LL_value_c1": "32/9",
  "S_pole_value": "176/27*z*c",
  "S_pole_value_c1": "176/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "128/3*c",
  "Pm_LL_value_c1": "128/3",
  "S_pole_value": "704/9*z*c",
  "S_pole_value_c1": "704/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "1280*c",
  "Pm_LL_value_c1": "1280",
  "S_pole_value": "7040/3*z*c",
  "S_pole_value_c1": "7040/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "28/9*z*c",
  "S_pole_value_c1": "28/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 2,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "184/81*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|C|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-176/27*z*c",
  "Pm_LL_value_c1": "-176/27*z",
  "S_pole_value": "172/81*z**2*c",
  "S_pole_value_c1": "172/81*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|C|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "8/9*z*c",
  "S_pole_value_c1": "8/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "32/3*z*c",
  "S_pole_value_c1": "32/3*z",
  "Nmax": 7
 },
 "SU(3)|Trc|C|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "320*z*c",
  "S_pole_value_c1": "320*z",
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "16/9*c",
  "Pm_LL_value_c1": "16/9",
  "S_pole_value": "44/27*z*c**2 + 172/27*z*c",
  "S_pole_value_c1": "172/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-4616/243*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-62/27*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|Trc|D|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-8/27*z*c",
  "Pm_LL_value_c1": "-8/27*z",
  "S_pole_value": "-410/243*z**3*c**2 - 808/81*z**2*c",
  "S_pole_value_c1": "-808/81*z**2",
  "Nmax": 6
 },
 "SU(3)|Trc|D|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "32/9*c",
  "Pm_LL_value_c1": "32/9",
  "S_pole_value": "680/27*z*c",
  "S_pole_value_c1": "680/27*z",
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "128/3*c",
  "Pm_LL_value_c1": "128/3",
  "S_pole_value": "4064/9*z*c",
  "S_pole_value_c1": "4064/9*z",
  "Nmax": 7
 },
 "SU(3)|Trc|D|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "1280*c",
  "Pm_LL_value_c1": "1280",
  "S_pole_value": "54080/3*z*c",
  "S_pole_value_c1": "54080/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "4*c",
  "Pm_LL_value_c1": "4",
  "S_pole_value": "24*z*c**2 - 167/3*z*c",
  "S_pole_value_c1": "-167/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 3,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "6728*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "4*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|B|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-24*z**2*c**2 + 14/3*z*c",
  "Pm_LL_value_c1": "14/3*z",
  "S_pole_value": "-88/3*z**2*c",
  "S_pole_value_c1": "-88/3*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|B|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "24*c",
  "Pm_LL_value_c1": "24",
  "S_pole_value": "-334*z*c",
  "S_pole_value_c1": "-334*z",
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "480*c",
  "Pm_LL_value_c1": "480",
  "S_pole_value": "-6680*z*c",
  "S_pole_value_c1": "-6680*z",
  "Nmax": 7
 },
 "SU(3)|generic|B|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "20160*c",
  "Pm_LL_value_c1": "20160",
  "S_pole_value": "-280560*z*c",
  "S_pole_value_c1": "-280560*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "4*c",
  "Pm_LL_value_c1": "4",
  "S_pole_value": "24*z*c**2 - 167/3*z*c",
  "S_pole_value_c1": "-167/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": 2,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 2,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-48*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "4*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|C|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-2/3*z*c",
  "Pm_LL_value_c1": "-2/3*z",
  "S_pole_value": "118/15*z**3*c**2 + 31/9*z**2*c",
  "S_pole_value_c1": "31/9*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|C|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "8*c",
  "Pm_LL_value_c1": "8",
  "S_pole_value": "2*z*c",
  "S_pole_value_c1": "2*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "96*c",
  "Pm_LL_value_c1": "96",
  "S_pole_value": "24*z*c",
  "S_pole_value_c1": "24*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "2880*c",
  "Pm_LL_value_c1": "2880",
  "S_pole_value": "720*z*c",
  "S_pole_value_c1": "720*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "4*c",
  "Pm_LL_value_c1": "4",
  "S_pole_value": "-176/3*z*c",
  "S_pole_value_c1": "-176/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "2344/3*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-81784/9*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|C|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-2/3*z*c",
  "Pm_LL_value_c1": "-2/3*z",
  "S_pole_value": "1264/9*z**2*c",
  "S_pole_value_c1": "1264/9*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|C|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "8*c",
  "Pm_LL_value_c1": "8",
  "S_pole_value": "-352/3*z*c",
  "S_pole_value_c1": "-352/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "96*c",
  "Pm_LL_value_c1": "96",
  "S_pole_value": "-1408*z*c",
  "S_pole_value_c1": "-1408*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2880*c",
  "Pm_LL_value_c1": "2880",
  "S_pole_value": "-42240*z*c",
  "S_pole_value_c1": "-42240*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "3*z*c",
  "S_pole_value_c1": "3*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 2,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "196*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|C|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "352/3*z*c",
  "Pm_LL_value_c1": "352/3*z",
  "S_pole_value": "31/9*z**2*c",
  "S_pole_value_c1": "31/9*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|C|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "2*z*c",
  "S_pole_value_c1": "2*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "24*z*c",
  "S_pole_value_c1": "24*z",
  "Nmax": 7
 },
 "SU(3)|generic|C|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "720*z*c",
  "S_pole_value_c1": "720*z",
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "4*c",
  "Pm_LL_value_c1": "4",
  "S_pole_value": "24*z*c**2 - 167/3*z*c",
  "S_pole_value_c1": "-167/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "8776/3*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-75*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SU(3)|generic|D|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-2/3*z*c",
  "Pm_LL_value_c1": "-2/3*z",
  "S_pole_value": "280/3*z**3*c**2 + 1076/9*z**2*c",
  "S_pole_value_c1": "1076/9*z**2",
  "Nmax": 6
 },
 "SU(3)|generic|D|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "8*c",
  "Pm_LL_value_c1": "8",
  "S_pole_value": "-298/3*z*c",
  "S_pole_value_c1": "-298/3*z",
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "96*c",
  "Pm_LL_value_c1": "96",
  "S_pole_value": "-1048*z*c",
  "S_pole_value_c1": "-1048*z",
  "Nmax": 7
 },
 "SU(3)|generic|D|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2880*c",
  "Pm_LL_value_c1": "2880",
  "S_pole_value": "-27120*z*c",
  "S_pole_value_c1": "-27120*z",
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "-2*c",
  "Pm_LL_value_c1": "-2",
  "S_pole_value": "-1/4*z*c**2 - 5/4*z*c",
  "S_pole_value_c1": "-5/4*z",
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 3,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "409/4*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-1/24*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|B|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/4*z**2*c**2 + 19/2*z*c",
  "Pm_LL_value_c1": "19/2*z",
  "S_pole_value": "-1/4*z**2*c",
  "S_pole_value_c1": "-1/4*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|B|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "-12*c",
  "Pm_LL_value_c1": "-12",
  "S_pole_value": "-15/2*z*c",
  "S_pole_value_c1": "-15/2*z",
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "-240*c",
  "Pm_LL_value_c1": "-240",
  "S_pole_value": "-150*z*c",
  "S_pole_value_c1": "-150*z",
  "Nmax": 7
 },
 "SO(5)|Trc|B|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "-10080*c",
  "Pm_LL_value_c1": "-10080",
  "S_pole_value": "-6300*z*c",
  "S_pole_value_c1": "-6300*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "-2*c",
  "Pm_LL_value_c1": "-2",
  "S_pole_value": "-1/4*z*c**2 - 5/4*z*c",
  "S_pole_value_c1": "-5/4*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": 2,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 2,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/2*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-1/24*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|C|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/3*z*c",
  "Pm_LL_value_c1": "1/3*z",
  "S_pole_value": "-59/720*z**3*c**2 - 5/12*z**2*c",
  "S_pole_value_c1": "-5/12*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|C|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "-4*c",
  "Pm_LL_value_c1": "-4",
  "S_pole_value": "-z*c",
  "S_pole_value_c1": "-z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "-48*c",
  "Pm_LL_value_c1": "-48",
  "S_pole_value": "-12*z*c",
  "S_pole_value_c1": "-12*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "-1440*c",
  "Pm_LL_value_c1": "-1440",
  "S_pole_value": "-360*z*c",
  "S_pole_value_c1": "-360*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "-2*c",
  "Pm_LL_value_c1": "-2",
  "S_pole_value": "-1/2*z*c",
  "S_pole_value_c1": "-1/2*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "55/3*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "457/96*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|C|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/3*z*c",
  "Pm_LL_value_c1": "1/3*z",
  "S_pole_value": "43/4*z**2*c",
  "S_pole_value_c1": "43/4*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|C|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "-4*c",
  "Pm_LL_value_c1": "-4",
  "S_pole_value": "-z*c",
  "S_pole_value_c1": "-z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "-48*c",
  "Pm_LL_value_c1": "-48",
  "S_pole_value": "-12*z*c",
  "S_pole_value_c1": "-12*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "-1440*c",
  "Pm_LL_value_c1": "-1440",
  "S_pole_value": "-360*z*c",
  "S_pole_value_c1": "-360*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-3/4*z*c",
  "S_pole_value_c1": "-3/4*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 2,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "19/4*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|C|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "z*c",
  "Pm_LL_value_c1": "z",
  "S_pole_value": "-5/12*z**2*c",
  "S_pole_value_c1": "-5/12*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|C|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-z*c",
  "S_pole_value_c1": "-z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "-12*z*c",
  "S_pole_value_c1": "-12*z",
  "Nmax": 7
 },
 "SO(5)|Trc|C|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "-360*z*c",
  "S_pole_value_c1": "-360*z",
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "-2*c",
  "Pm_LL_value_c1": "-2",
  "S_pole_value": "-1/4*z*c**2 - 5/4*z*c",
  "S_pole_value_c1": "-5/4*z",
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "643/12*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "129/16*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|Trc|D|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "1/3*z*c",
  "Pm_LL_value_c1": "1/3*z",
  "S_pole_value": "85/48*z**3*c**2 + 179/4*z**2*c",
  "S_pole_value_c1": "179/4*z**2",
  "Nmax": 6
 },
 "SO(5)|Trc|D|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "-4*c",
  "Pm_LL_value_c1": "-4",
  "S_pole_value": "-11/2*z*c",
  "S_pole_value_c1": "-11/2*z",
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "-48*c",
  "Pm_LL_value_c1": "-48",
  "S_pole_value": "-102*z*c",
  "S_pole_value_c1": "-102*z",
  "Nmax": 7
 },
 "SO(5)|Trc|D|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "-1440*c",
  "Pm_LL_value_c1": "-1440",
  "S_pole_value": "-4140*z*c",
  "S_pole_value_c1": "-4140*z",
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "3*c",
  "Pm_LL_value_c1": "3",
  "S_pole_value": "185/2*z*c**2 - 265/8*z*c",
  "S_pole_value_c1": "-265/8*z",
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 3,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "40509/2*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "185/12*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|B|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-185/2*z**2*c**2 + 105/4*z*c",
  "Pm_LL_value_c1": "105/4*z",
  "S_pole_value": "-16*z**2*c",
  "S_pole_value_c1": "-16*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|B|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "18*c",
  "Pm_LL_value_c1": "18",
  "S_pole_value": "-795/4*z*c",
  "S_pole_value_c1": "-795/4*z",
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "360*c",
  "Pm_LL_value_c1": "360",
  "S_pole_value": "-3975*z*c",
  "S_pole_value_c1": "-3975*z",
  "Nmax": 7
 },
 "SO(5)|generic|B|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "15120*c",
  "Pm_LL_value_c1": "15120",
  "S_pole_value": "-166950*z*c",
  "S_pole_value_c1": "-166950*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "3*c",
  "Pm_LL_value_c1": "3",
  "S_pole_value": "185/2*z*c**2 - 265/8*z*c",
  "S_pole_value_c1": "-265/8*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 3,
  "Pm_NLL": 2,
  "Pm_NNLL": 3,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 2,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-185*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "185/12*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|C|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-1/2*z*c",
  "Pm_LL_value_c1": "-1/2*z",
  "S_pole_value": "2183/72*z**3*c**2 - 1/8*z**2*c",
  "S_pole_value_c1": "-1/8*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|C|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "6*c",
  "Pm_LL_value_c1": "6",
  "S_pole_value": "3/2*z*c",
  "S_pole_value_c1": "3/2*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "72*c",
  "Pm_LL_value_c1": "72",
  "S_pole_value": "18*z*c",
  "S_pole_value_c1": "18*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "2160*c",
  "Pm_LL_value_c1": "2160",
  "S_pole_value": "540*z*c",
  "S_pole_value_c1": "540*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "3*c",
  "Pm_LL_value_c1": "3",
  "S_pole_value": "-32*z*c",
  "S_pole_value_c1": "-32*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 5,
  "S_NLL": 3,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "13921/10*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-158648/15*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|C|minus|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-1/2*z*c",
  "Pm_LL_value_c1": "-1/2*z",
  "S_pole_value": "-52*z**2*c",
  "S_pole_value_c1": "-52*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|C|minus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "6*c",
  "Pm_LL_value_c1": "6",
  "S_pole_value": "-64*z*c",
  "S_pole_value_c1": "-64*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "72*c",
  "Pm_LL_value_c1": "72",
  "S_pole_value": "-768*z*c",
  "S_pole_value_c1": "-768*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|minus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2160*c",
  "Pm_LL_value_c1": "2160",
  "S_pole_value": "-23040*z*c",
  "S_pole_value_c1": "-23040*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "-9/8*z*c",
  "S_pole_value_c1": "-9/8*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=1,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": 2,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "S_pole_value": "1742/5*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|C|plus|p=1,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": 2,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "64*z*c",
  "Pm_LL_value_c1": "64*z",
  "S_pole_value": "-1/8*z**2*c",
  "S_pole_value_c1": "-1/8*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|C|plus|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 3,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "S_pole_value": "3/2*z*c",
  "S_pole_value_c1": "3/2*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "S_pole_value": "18*z*c",
  "S_pole_value_c1": "18*z",
  "Nmax": 7
 },
 "SO(5)|generic|C|plus|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "S_pole_value": "540*z*c",
  "S_pole_value_c1": "540*z",
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=1,m=0": {
  "Pm_superLL": null,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 3,
  "S_NNLL_pole_z1": 3,
  "Pm_LL_value": "3*c",
  "Pm_LL_value_c1": "3",
  "S_pole_value": "185/2*z*c**2 - 265/8*z*c",
  "S_pole_value_c1": "-265/8*z",
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=1,m=1": {
  "Pm_superLL": 2,
  "Pm_LL": 4,
  "Pm_NLL": 2,
  "Pm_NNLL": 4,
  "S_super": 5,
  "S_LL": 3,
  "S_NLL": 3,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "99341/10*z*c**2",
  "Pm_LL_value_c1": "0",
  "S_pole_value": "-87/4*z**2*c**2",
  "S_pole_value_c1": "0",
  "Nmax": 6
 },
 "SO(5)|generic|D|both|p=1,m=2": {
  "Pm_superLL": 2,
  "Pm_LL": 2,
  "Pm_NLL": null,
  "Pm_NNLL": 2,
  "S_super": 3,
  "S_LL": 3,
  "S_NLL": null,
  "S_NNLL_any": 2,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": null,
  "Pm_LL_value": "-1/2*z*c",
  "Pm_LL_value_c1": "-1/2*z",
  "S_pole_value": "12421/60*z**3*c**2 - 89/2*z**2*c",
  "S_pole_value_c1": "-89/2*z**2",
  "Nmax": 6
 },
 "SO(5)|generic|D|both|p=2,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=2,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": 3,
  "Pm_NNLL": 6,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=2,m=2": {
  "Pm_superLL": null,
  "Pm_LL": 3,
  "Pm_NLL": null,
  "Pm_NNLL": 3,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 4,
  "S_NNLL_pole": 4,
  "S_NNLL_pole_z1": 4,
  "Pm_LL_value": "6*c",
  "Pm_LL_value_c1": "6",
  "S_pole_value": "-283/4*z*c",
  "S_pole_value_c1": "-283/4*z",
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=3,m=0": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=3,m=1": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": null,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=3,m=2": {
  "Pm_superLL": null,
  "Pm_LL": null,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": null,
  "S_NNLL_pole": null,
  "S_NNLL_pole_z1": null,
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=3,m=4": {
  "Pm_superLL": null,
  "Pm_LL": 4,
  "Pm_NLL": null,
  "Pm_NNLL": 4,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 5,
  "S_NNLL_pole": 5,
  "S_NNLL_pole_z1": 5,
  "Pm_LL_value": "72*c",
  "Pm_LL_value_c1": "72",
  "S_pole_value": "-903*z*c",
  "S_pole_value_c1": "-903*z",
  "Nmax": 7
 },
 "SO(5)|generic|D|both|p=4,m=6": {
  "Pm_superLL": null,
  "Pm_LL": 5,
  "Pm_NLL": null,
  "Pm_NNLL": 5,
  "S_super": null,
  "S_LL": null,
  "S_NLL": null,
  "S_NNLL_any": 6,
  "S_NNLL_pole": 6,
  "S_NNLL_pole_z1": 6,
  "Pm_LL_value": "2160*c",
  "Pm_LL_value_c1": "2160",
  "S_pole_value": "-28710*z*c",
  "S_pole_value_c1": "-28710*z",
  "Nmax": 7
 }
}

==> anc/numbers/deposit/R6/C9_check/f4_mimic.out <==
fit of S_3 by singular form + k_P = zeta2(kA CA + kF CF): [{c: -30, kA: 18, kF: -36}]
S_4 from the fitted alternative: 24*C_F**2*zeta2*(C_A - 2*C_F)*(5*C_A - 12*C_F)
S_4 of the complete results   : -912*C_A**3*C_F*zeta2 + 3120*C_A**2*C_F**2*zeta2 - 3264*C_A*C_F**3*zeta2 + 960*C_F**4*zeta2 + 1152*dFA*zeta2
SU(3): alternative S_4 = -128*zeta2/9  complete S_4 = -5632*zeta2/27


==> anc/numbers/deposit/R6/C9_check/f4_mimic.py <==
#!/usr/bin/env python3
"""Can the f4 singular form plus a k_P-type term (sigma' a F^2) replace the (i pi)^2 term in S_3, and what do they give for S_4?
Uses the dS_n verified by f4_sympy.py and c9_pari.gp (closed forms -delta(F_LL))."""
import sympy as sp
CF, CA, z2, c, k, dFA = sp.symbols('C_F C_A zeta2 c k dFA')
cat = lambda n: sp.catalan(n)
dS_sing = lambda n: -c * z2 * CA * (CA - 2 * CF) * cat(n - 3) * (2 * CF) ** (n - 2) if n >= 3 else 0
dS_kP = lambda n: -k * cat(n - 2) * (2 * CF) ** (n - 1) if n >= 3 else 0
S3 = 12 * z2 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4 = -48 * z2 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * dFA)
eq = sp.Poly(sp.expand(dS_sing(3) + dS_kP(3).subs(k, z2 * (sp.Symbol('kA') * CA + sp.Symbol('kF') * CF)) - S3), CA, CF)
sol = sp.solve(eq.coeffs(), [c, sp.Symbol('kA'), sp.Symbol('kF')], dict=True)
print('fit of S_3 by singular form + k_P = zeta2(kA CA + kF CF):', sol)
s = sol[0]
kk = z2 * (s[sp.Symbol('kA')] * CA + s[sp.Symbol('kF')] * CF)
S4mimic = sp.expand(dS_sing(4).subs(c, s[c]) + dS_kP(4).subs(k, kk))
print('S_4 from the fitted alternative:', sp.factor(S4mimic))
print('S_4 of the complete results   :', sp.expand(S4))
N = sp.Symbol('N')
sub = {CF: (N**2 - 1) / (2 * N), CA: N, dFA: (N**2 - 1) * (N**2 + 6) / 48}
print('SU(3): alternative S_4 =', sp.nsimplify(S4mimic.subs(sub).subs(N, 3)), ' complete S_4 =', sp.nsimplify(S4.subs(sub).subs(N, 3)))


==> anc/numbers/deposit/R6/C9_check/f4_sympy.json <==
{
 "SU(N)|sigma*a*w*F1+": {
  "dS": [
   "0",
   "-(N - 1)*(N + 1)/N",
   "-(N - 1)**2*(N + 1)**2/N**2",
   "-2*(N - 1)**3*(N + 1)**3/N**3",
   "-5*(N - 1)**4*(N + 1)**4/N**4"
  ],
  "closed_form_agrees": true
 },
 "SU(N)|sigma'*a*(F1+)^2": {
  "dS": [
   "0",
   "0",
   "-(N - 1)**2*(N + 1)**2/N**2",
   "-2*(N - 1)**3*(N + 1)**3/N**3",
   "-5*(N - 1)**4*(N + 1)**4/N**4"
  ],
  "closed_form_agrees": true
 },
 "SU(N)|zeta2*q*a^2": {
  "dS": [
   "0",
   "-(6*zeta2)/6",
   "0",
   "0",
   "0"
  ],
  "closed_form_agrees": true
 },
 "SU(N)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w": {
  "dS": [
   "0",
   "0",
   "-(6*zeta2)*(N - 1)*(N + 1)/(6*N)",
   "-(6*zeta2)*(N - 1)**2*(N + 1)**2/(6*N**2)",
   "-(6*zeta2)*(N - 1)**3*(N + 1)**3/(3*N**3)"
  ],
  "closed_form_agrees": true
 },
 "SU(3)|sigma*a*w*F1+": {
  "dS": [
   "0",
   "-8/3",
   "-64/9",
   "-1024/27",
   "-20480/81"
  ],
  "closed_form_agrees": true
 },
 "SU(3)|sigma'*a*(F1+)^2": {
  "dS": [
   "0",
   "0",
   "-64/9",
   "-1024/27",
   "-20480/81"
  ],
  "closed_form_agrees": true
 },
 "SU(3)|zeta2*q*a^2": {
  "dS": [
   "0",
   "-(6*zeta2)/6",
   "0",
   "0",
   "0"
  ],
  "closed_form_agrees": true
 },
 "SU(3)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w": {
  "dS": [
   "0",
   "0",
   "-4*(6*zeta2)/9",
   "-32*(6*zeta2)/27",
   "-512*(6*zeta2)/81"
  ],
  "closed_form_agrees": true
 },
 "SO(5)|sigma*a*w*F1+": {
  "dS": [
   "0",
   "-2",
   "-4",
   "-16",
   "-80"
  ],
  "closed_form_agrees": true
 },
 "SO(5)|sigma'*a*(F1+)^2": {
  "dS": [
   "0",
   "0",
   "-4",
   "-16",
   "-80"
  ],
  "closed_form_agrees": true
 },
 "SO(5)|zeta2*q*a^2": {
  "dS": [
   "0",
   "-(6*zeta2)/6",
   "0",
   "0",
   "0"
  ],
  "closed_form_agrees": true
 },
 "SO(5)|zeta2*c*(CA-2CF)*CA*a^2*F1+/w": {
  "dS": [
   "0",
   "0",
   "(6*zeta2)/4",
   "(6*zeta2)/2",
   "2*(6*zeta2)"
  ],
  "closed_form_agrees": true
 }
}

==> anc/numbers/deposit/R6/C9_check/f4_sympy.out <==
== SU(N)  row relations ok: True
  baseline coefficients of a^n w^(4-2n), n=1..5: ['0', '(z*N**2 - z)/(N**2)', '(2*z*N**4 + z*N**2 - 3*z)/(N**3)', '(-38*z*N**4 + 28*z*N**2 + 10*z)/(N**4)', '(-16*z*N**8 + 368*z*N**6 - 108*z*N**4 - 225*z*N**2 - 19*z)/(N**5)']
  sigma*a*w*F1+                    dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = -(N - 1)*(N + 1)/N   (linear in coefficient: True)
      dS_3 = -(N - 1)**2*(N + 1)**2/N**2   (linear in coefficient: True)
      dS_4 = -2*(N - 1)**3*(N + 1)**3/N**3   (linear in coefficient: True)
      dS_5 = -5*(N - 1)**4*(N + 1)**4/N**4   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  sigma'*a*(F1+)^2                 dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = 0   (linear in coefficient: True)
      dS_3 = -(N - 1)**2*(N + 1)**2/N**2   (linear in coefficient: True)
      dS_4 = -2*(N - 1)**3*(N + 1)**3/N**3   (linear in coefficient: True)
      dS_5 = -5*(N - 1)**4*(N + 1)**4/N**4   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  zeta2*q*a^2                      dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = -(6*zeta2)/6   (linear in coefficient: True)
      dS_3 = 0   (linear in coefficient: True)
      dS_4 = 0   (linear in coefficient: True)
      dS_5 = 0   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  zeta2*c*(CA-2CF)*CA*a^2*F1+/w    dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = 0   (linear in coefficient: True)
      dS_3 = -(6*zeta2)*(N - 1)*(N + 1)/(6*N)   (linear in coefficient: True)
      dS_4 = -(6*zeta2)*(N - 1)**2*(N + 1)**2/(6*N**2)   (linear in coefficient: True)
      dS_5 = -(6*zeta2)*(N - 1)**3*(N + 1)**3/(3*N**3)   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
== SU(3)  row relations ok: True
  baseline coefficients of a^n w^(4-2n), n=1..5: ['0', '8*z/9', '56*z/9', '-2816*z/81', '152504*z/243']
  sigma*a*w*F1+                    dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = -8/3   (linear in coefficient: True)
      dS_3 = -64/9   (linear in coefficient: True)
      dS_4 = -1024/27   (linear in coefficient: True)
      dS_5 = -20480/81   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  sigma'*a*(F1+)^2                 dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = 0   (linear in coefficient: True)
      dS_3 = -64/9   (linear in coefficient: True)
      dS_4 = -1024/27   (linear in coefficient: True)
      dS_5 = -20480/81   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  zeta2*q*a^2                      dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = -(6*zeta2)/6   (linear in coefficient: True)
      dS_3 = 0   (linear in coefficient: True)
      dS_4 = 0   (linear in coefficient: True)
      dS_5 = 0   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  zeta2*c*(CA-2CF)*CA*a^2*F1+/w    dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = 0   (linear in coefficient: True)
      dS_3 = -4*(6*zeta2)/9   (linear in coefficient: True)
      dS_4 = -32*(6*zeta2)/27   (linear in coefficient: True)
      dS_5 = -512*(6*zeta2)/81   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
== SO(5)  row relations ok: True
  baseline coefficients of a^n w^(4-2n), n=1..5: ['0', '-z', '-3*z/2', '37*z', '-6017*z/8']
  sigma*a*w*F1+                    dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = -2   (linear in coefficient: True)
      dS_3 = -4   (linear in coefficient: True)
      dS_4 = -16   (linear in coefficient: True)
      dS_5 = -80   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  sigma'*a*(F1+)^2                 dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = 0   (linear in coefficient: True)
      dS_3 = -4   (linear in coefficient: True)
      dS_4 = -16   (linear in coefficient: True)
      dS_5 = -80   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  zeta2*q*a^2                      dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = -(6*zeta2)/6   (linear in coefficient: True)
      dS_3 = 0   (linear in coefficient: True)
      dS_4 = 0   (linear in coefficient: True)
      dS_5 = 0   (linear in coefficient: True)
      equals closed form -delta(F_LL): True
  zeta2*c*(CA-2CF)*CA*a^2*F1+/w    dS_1..dS_5 per unit coefficient:
      dS_1 = 0   (linear in coefficient: True)
      dS_2 = 0   (linear in coefficient: True)
      dS_3 = (6*zeta2)/4   (linear in coefficient: True)
      dS_4 = (6*zeta2)/2   (linear in coefficient: True)
      dS_5 = 2*(6*zeta2)   (linear in coefficient: True)
      equals closed form -delta(F_LL): True


==> anc/numbers/deposit/R6/C9_check/f4_sympy.py <==
#!/usr/bin/env python3
"""
f4: add to the positive-signature singlet equation, one at a time,
  (1) sigma a w F_1^+, (2) sigma' a (F_1^+)^2, (3) zeta_2 q a^2,
  (4) zeta_2 c (C_A - 2 C_F) C_A a^2 F_1^+ / w,
and report dS_1..dS_5, dS_n = change of the coefficient of a^n w^(4-2n) in S
(per unit coefficient; zeta_2 = z/6).  Groups: SU(N) symbolic, SU(3), SO(5).
Compared with the closed form dS = -delta(F_LL), F_LL = sum_n Cat_{n-1} (2C_F)^n a^n w^(1-2n).
"""
import sys, json
sys.path.insert(0, 'PROJECT/ma_a/referee_calc/C9_check')
from c9_sympy import *
import sympy as sp

Fd, z, e, N = field("z,e,N", QQ)
tr = Trig(Fd, z, KT=14)
NMAX = 6

def grp_num(which):
    q = lambda a, b=1: Fd(QQ(a, b))
    if which == 'SU(3)':
        return dict(name='SU(3)', CF=q(4, 3), CA=q(3), CR=[q(0), q(3)], b=[q(4, 3), q(-1, 6)],
                    T=[[q(0), q(-8, 3)], [q(-1, 3), q(-5, 6)]])
    if which == 'SO(5)':
        return dict(name='SO(5)', CF=q(1), CA=q(3, 2), CR=[q(0), q(3, 2), q(5, 2)], b=[q(1), q(1, 4), q(-1, 4)],
                    T=[[q(0), q(-2), q(0)], [q(-1, 5), q(0), q(-21, 20)], [q(0), q(-3, 4), q(0)]])

def terms(g):
    CF, CA = g['CF'], g['CA']
    z6 = z * Fd(QQ(1, 6))
    def t1(n, f):   # sigma a w F_1^+
        return f[+1][0][n - 1].shift(1).scale(e) if n >= 2 else Ser({}, INF)
    def t2(n, f):   # sigma' a (F_1^+)^2
        s = Ser({}, INF)
        for k in range(1, n - 1):
            s = s + f[+1][0][k] * f[+1][0][n - 1 - k]
        return s.scale(e)
    def t3(n, f):   # zeta_2 q a^2
        return Ser({0: z6 * e}, INF) if n == 2 else Ser({}, INF)
    def t4(n, f):   # zeta_2 c (C_A - 2C_F) C_A a^2 F_1^+ / w
        return f[+1][0][n - 2].shift(-1).scale(z6 * e * (CA - 2 * CF) * CA) if n >= 3 else Ser({}, INF)
    return [('sigma*a*w*F1+', t1), ("sigma'*a*(F1+)^2", t2), ('zeta2*q*a^2', t3),
            ('zeta2*c*(CA-2CF)*CA*a^2*F1+/w', t4)]

def closed_form(name, g, n):
    """dS_n per unit coefficient from dS = -delta(F_LL)"""
    CF, CA = g['CF'], g['CA']
    fLL = lambda k: Fd(int(sp.catalan(k - 1))) * (2 * CF) ** k if k >= 1 else Fd(0)
    z6 = z * Fd(QQ(1, 6))
    if name.startswith('sigma*'):
        return -fLL(n - 1)
    if name.startswith("sigma'"):
        # F_LL^2 = w F_LL - 2 a C_F  ->  -a(w F - 2aCF)
        return -fLL(n - 1) + (2 * CF if n == 2 else 0)
    if name.startswith('zeta2*q'):
        return -z6 if n == 2 else Fd(0)
    if name.startswith('zeta2*c'):
        return -z6 * (CA - 2 * CF) * CA * fLL(n - 2)
    raise ValueError

out = {}
groups = [group_SUN(Fd, N), grp_num('SU(3)'), grp_num('SO(5)')]
for g in groups:
    g.setdefault('CA', N if g['name'] == 'SU(N)' else g['CA'])
    print('==', g['name'], ' row relations ok:', check_group(g))
    f0, S0 = solve(Fd, z, g, NMAX, 8, tr)
    base = [None] + [S0[n].coef(4 - 2 * n) for n in range(1, NMAX + 1)]
    print('  baseline coefficients of a^n w^(4-2n), n=1..5:', [str(base[n]) for n in range(1, 6)])
    for name, fn in terms(g):
        f1, S1 = solve(Fd, z, g, NMAX, 8, tr, extra=fn)
        dS = []
        okcf = True
        for n in range(1, 6):
            v = Fd(S1[n].coef(4 - 2 * n)) - Fd(base[n])
            # linear in e at NNLL: check, then per unit e
            vs = sp.factor(v.as_expr())
            per = sp.factor(sp.diff(vs, sp.Symbol('e')))
            lin = sp.simplify(vs - per * sp.Symbol('e')) == 0
            cf = sp.factor(Fd(closed_form(name, g, n)).as_expr())
            okcf &= sp.simplify(per - cf) == 0
            dS.append((str(per).replace('z', '(6*zeta2)'), lin))
            # LL and NLL of S unchanged?
            ll = Fd(S1[n].coef(2 - 2 * n)) - Fd(S0[n].coef(2 - 2 * n))
            nll = Fd(S1[n].coef(3 - 2 * n)) - Fd(S0[n].coef(3 - 2 * n))
            assert ll == 0 and nll == 0, (name, n, ll, nll)
        print('  %-32s dS_1..dS_5 per unit coefficient:' % name)
        for n, (s_, lin) in enumerate(dS, 1):
            print('      dS_%d = %s   (linear in coefficient: %s)' % (n, s_, lin))
        print('      equals closed form -delta(F_LL):', okcf)
        out['%s|%s' % (g['name'], name)] = dict(dS=[s for s, _ in dS], closed_form_agrees=bool(okcf))
json.dump(out, open('PROJECT/ma_a/referee_calc/C9_check/f4_sympy.json', 'w'), indent=1)


==> anc/numbers/deposit/R6/C9_check/test_base.py <==
import sys, time
sys.path.insert(0, '.')
from c9_sympy import *
K, z, c = ring("z,c", QQ)
tr = Trig(K, z, KT=12)
for gf in (group_SU3, group_SO5):
    g = gf(K)
    print(g['name'], 'row relations ok:', check_group(g))
    t0 = time.time()
    f, S = solve(K, z, g, 6, 8, tr)
    for n in range(1, 7):
        print(' n=%d  S coef a^n w^(4-2n):' % n, S[n].coef(4 - 2*n), '  LL,NLL of S:', S[n].coef(2-2*n), S[n].coef(3-2*n))
    for n in range(1, 6):
        print(' n=%d  F1- LL coef:' % n, f[-1][0][n].coef(1-2*n), ' F1+ LL:', f[+1][0][n].coef(1-2*n))
    print(' time', time.time()-t0)


==> anc/numbers/deposit/R6/C9_recheck/colorgen.json <==
{
 "SO5_vector": {
  "NR": 5,
  "NA": 10,
  "CF": "1",
  "dims": [
   1,
   10,
   14
  ],
  "C": [
   "0",
   "3/2",
   "5/2"
  ],
  "Tt2_diag": [
   "0",
   "3/2",
   "5/2"
  ],
  "Tt2_offdiag_max": 1.3322676295501878e-15,
  "b": [
   "1",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "Trc_imag_max": 0.0
 },
 "G2_7": {
  "NR": 7,
  "NA": 14,
  "CF": "1",
  "dims": [
   1,
   7,
   14,
   27
  ],
  "C": [
   "0",
   "1",
   "2",
   "7/3"
  ],
  "Tt2_diag": [
   "0",
   "1",
   "2",
   "7/3"
  ],
  "Tt2_offdiag_max": 4.4408920985006227e-16,
  "b": [
   "1",
   "1/2",
   "0",
   "-1/6"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "Trc_imag_max": 0.0
 }
}

==> anc/numbers/deposit/R6/C9_recheck/colorgen.py <==
"""C9 recheck, step 1: t-channel color data from explicit generators (independent of the C9 programs).

Legs (all outgoing): 1 = incoming quark (rep Vbar), 2 = incoming antiquark (V), 3 = outgoing quark (V),
4 = outgoing antiquark (Vbar).  Line A joins legs 1 and 2, line B joins legs 4 and 3, so the unit color
flow is U = delta_{i1 i2} delta_{i3 i4}.  A color tensor c[i1,i2,i3,i4] is read as a matrix
M_{(i1 i3),(i2 i4)}; U is the identity, and the t-channel projectors P_R are the spectral projectors of
the Casimir of legs (1,3) acting on the row pair.  Then
   T_t^2 = (T1+T3)^2,  T_s^2 = (T1+T2)^2,  T_u^2 = (T1+T4)^2,  T_rc = T1.T2 - T1.T4 = (T_s^2 - T_u^2)/2,
   B = -T1.T3 U = sum_R b_R P_R,
and [X]_{RR'} is the coefficient of P_R in X P_R'.  Generators are Hermitian with Tr(t^a t^b) = delta/2.
Float64 linear algebra, then rationalized with a residual check.
"""
import itertools, json, sys
from fractions import Fraction
import numpy as np


def so_vector(N):
    gens = []
    for i in range(N):
        for j in range(i + 1, N):
            X = np.zeros((N, N))
            X[i, j], X[j, i] = 1.0, -1.0
            gens.append(X)          # real antisymmetric; Hermitian generator = i X / norm
    return gens


def g2_seven():
    # octonion 3-form, one standard convention (indices 1..7)
    trip = [(1, 2, 3, 1), (1, 4, 5, 1), (1, 6, 7, 1), (2, 4, 6, 1), (2, 5, 7, -1), (3, 4, 7, -1), (3, 5, 6, -1)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k, s) in trip:
        i, j, k = i - 1, j - 1, k - 1
        for perm in itertools.permutations(range(3)):
            idx = [(i, j, k)[q] for q in perm]
            sign = np.linalg.det(np.eye(3)[list(perm)])
            phi[idx[0], idx[1], idx[2]] = s * sign
    basis = so_vector(7)
    # condition X.phi = 0 for X = sum c_n basis_n
    rows = []
    for X in basis:
        d = (np.einsum('ia,ajk->ijk', X, phi) + np.einsum('ja,iak->ijk', X, phi)
             + np.einsum('ka,ija->ijk', X, phi))
        rows.append(d.ravel())
    A = np.array(rows).T                       # (343, 21)
    u, s, vt = np.linalg.svd(A)
    null = vt[np.sum(s > 1e-10):]
    assert null.shape[0] == 14, null.shape
    gens = [sum(c * Bm for c, Bm in zip(v, basis)) for v in null]
    return gens


def casimir_tensor(Xs):
    """Return list of Hermitian generators t^a with Tr(t^a t^b) = delta/2 from real antisymmetric X's."""
    G = np.array([[-np.trace(X @ Y) for Y in Xs] for X in Xs])
    w, v = np.linalg.eigh(G)
    assert np.all(w > 1e-12)
    # orthonormalize: t^a = i * sum_b v_ba X_b / sqrt(2 w_a)
    ts = []
    for a in range(len(Xs)):
        X = sum(v[b, a] * Xs[b] for b in range(len(Xs))) / np.sqrt(2 * w[a])
        ts.append(1j * X)
    for a in range(len(ts)):
        for b in range(len(ts)):
            assert abs(np.trace(ts[a] @ ts[b]) - (0.5 if a == b else 0)) < 1e-12
    return ts


def rat(x, den=2000):
    f = Fraction(x).limit_denominator(den)
    assert abs(float(f) - x) < 1e-9, (x, f)
    return f


def tchannel_data(ts):
    d = ts[0].shape[0]
    nA = len(ts)
    gV = ts
    gVb = [-t.T for t in ts]
    reps = {1: gVb, 2: gV, 3: gV, 4: gVb}
    CF = rat(np.real(sum(t @ t for t in ts)[0, 0]))

    def TT(i, j, c):
        # sum_a T_i^a T_j^a acting on c[i1,i2,i3,i4]
        out = np.zeros_like(c)
        letters = 'abcd'
        for a in range(nA):
            x = c
            for leg in (j, i):
                g = reps[leg][a]
                sub = list(letters)
                sub[leg - 1] = 'z'
                x = np.einsum(f'{letters[leg-1]}z,{"".join(sub)}->{letters}', g, x)
            out = out + x
        return out

    # Casimir of legs (1,3) on the row pair: build as d^2 x d^2 matrix
    I = np.eye(d)
    cas13 = sum((np.kron(reps[1][a], I) + np.kron(I, reps[3][a])) @ (np.kron(reps[1][a], I) + np.kron(I, reps[3][a]))
                for a in range(nA))
    w, v = np.linalg.eigh(cas13)
    vals = []
    for x in w:
        if not any(abs(x - y) < 1e-6 for y in vals):
            vals.append(float(np.mean(w[np.abs(w - x) < 1e-6])))
    vals.sort()
    projs, dims, cas = [], [], []
    for lam in vals:
        cols = v[:, np.abs(w - lam) < 1e-6]
        Pm = cols @ cols.conj().T                     # (i1 i3),(i2 i4)
        Pt = Pm.reshape(d, d, d, d)                   # [i1,i3,i2,i4]
        Pt = np.transpose(Pt, (0, 2, 1, 3))          # [i1,i2,i3,i4]
        projs.append(Pt)
        dims.append(cols.shape[1])
        cas.append(rat(lam))
    n = len(projs)
    flat = np.array([p.ravel() for p in projs]).T

    def expand(c):
        coef, res, *_ = np.linalg.lstsq(flat, c.ravel(), rcond=None)
        assert np.linalg.norm(flat @ coef - c.ravel()) < 1e-9
        return coef

    def matrix(op):
        Mx = np.zeros((n, n), dtype=complex)
        for Rp in range(n):
            Mx[:, Rp] = expand(op(projs[Rp]))
        return Mx

    U = sum(projs)
    assert np.allclose(U, np.einsum('ab,cd->abcd', np.eye(d), np.eye(d)))
    Tt2 = matrix(lambda c: TT(1, 1, c) + TT(3, 3, c) + 2 * TT(1, 3, c))
    T12 = matrix(lambda c: TT(1, 2, c))
    T14 = matrix(lambda c: TT(1, 4, c))
    Born = expand(-TT(1, 3, U))
    Trc = T12 - T14
    out = dict(NR=d, NA=nA, CF=str(CF), dims=dims, C=[str(c) for c in cas],
               Tt2_diag=[str(rat(np.real(Tt2[R, R]))) for R in range(n)],
               Tt2_offdiag_max=float(np.max(np.abs(Tt2 - np.diag(np.diag(Tt2))))),
               b=[str(rat(np.real(x))) for x in Born],
               Trc=[[str(rat(np.real(Trc[R, Rp]))) for Rp in range(n)] for R in range(n)],
               Trc_imag_max=float(np.max(np.abs(np.imag(Trc)))))
    return out


if __name__ == '__main__':
    res = {}
    res['SO5_vector'] = tchannel_data(casimir_tensor(so_vector(5)))
    res['G2_7'] = tchannel_data(casimir_tensor(g2_seven()))
    json.dump(res, open('colorgen.json', 'w'), indent=1)
    for k, v in res.items():
        print(k)
        for kk, vv in v.items():
            print('  ', kk, vv)


==> anc/numbers/deposit/R6/C9_recheck/compare_engines.out <==
compared 192 (order, case) pairs, each with the P^- LL and S NNLL coefficients: 0 mismatches


==> anc/numbers/deposit/R6/C9_recheck/compare_engines.py <==
"""Compare every dP^- LL and dS NNLL coefficient of solver.py (run_recheck.json) with recheck_pari.out."""
import json, re
import sympy as sp
z, pi2 = sp.symbols('z pi2')
py = {}
for r in json.load(open('run_recheck.json')):
    key = (r['group'], r['color'], r['variant'], r['p'])
    for row in r['rows']:
        py[key + (row['n'],)] = (sp.sympify(row['dPminus_LL']), sp.sympify(row['dS_NNLL']).subs(pi2, z))
name_map = {'SO(5) DD ': ('SO(5)', 'DD'), 'SO(5) DD0': ('SO(5)', 'DD0'), 'G2 Trc   ': ('G2', 'Trc'), 'SU(3) Trc': ('SU(3)', 'Trc')}
lines = open('recheck_pari.out').read().splitlines()
pending, ncmp, nbad = [], 0, 0
seen = set()
for ln in lines:
    m = re.match(r'\s+a\^(\d+): dP\^- LL = (.*?) ;  dS at x\^(-?\d+) = (.*)$', ln)
    if m:
        pending.append((int(m.group(1)), sp.sympify(m.group(2)), sp.sympify(m.group(4))))
        continue
    m = re.match(r'(.{9}) vv (\w) p=(\d) m=\d:', ln)
    if m:
        g, c = name_map[m.group(1)]
        for (n, dp, ds) in pending:
            key = (g, c, m.group(2), int(m.group(3)), n)
            if key not in py:
                nbad += 1; print('UNMATCHED PARI ROW', key)
                continue
            seen.add(key)
            ncmp += 1
            if sp.simplify(py[key][0] - dp) != 0 or sp.simplify(py[key][1] - ds) != 0:
                nbad += 1
                print('MISMATCH', key, py[key], dp, ds)
        pending = []
print(f'compared {ncmp} (order, case) pairs, each with the P^- LL and S NNLL coefficients: {nbad} mismatches')
expected = {k for k in py if (k[0], k[1]) in set(name_map.values())}
if seen != expected:
    nbad += 1; print('MISSING', len(expected - seen), 'of', len(expected), 'expected (order, case) pairs')
import sys
sys.exit(1 if nbad else 0)


==> anc/numbers/deposit/R6/C9_recheck/hand_checks.out <==
SO(5) p=1: P^- LL change at a^4 = -360 (solver: -360)
SO(5) DD p=1: dS at a^3 w^-2 = -8 pi^2 (solver: -8 pi^2)
G2: M_2 = -1/6  S_4 = 96 zeta2 (solver base: 96);  dS_4 = (1/2) dS_4/dkappa = 96 zeta2 = 16 pi^2 (solver: 16 pi^2)


==> anc/numbers/deposit/R6/C9_recheck/hand_checks.py <==
"""Hand checks (exact arithmetic) of three first nonzero coefficients, from the LL equations alone.
LL positive-signature waves (C_F = 1, C_R = 2 - 2 b_R): F1 = 2b/w, F2 = 4b(b-C)/w^3, F3 = 8b(b-C)(2b-3C)/w^5."""
from fractions import Fraction as Fr
b = {'1': Fr(1), 'A': Fr(1, 4), 'X': Fr(-1, 4)}
C = {k: 2 - 2 * v for k, v in b.items()}
row = {'1': -1, 'A': 10, 'X': 6}
F3 = {k: 8 * b[k] * (b[k] - C[k]) * (2 * b[k] - 3 * C[k]) for k in b}
# SO(5), singlet row only, p = 1: dF_1^-(a^4) = psi^- sum_R C_1R F3_R / w, psi^- -> 2/w
print('SO(5) p=1: P^- LL change at a^4 =', 2 * sum(row[k] * F3[k] for k in b), '(solver: -360)')
# SO(5) DD, p = 1: dF_A^-(a^2) = psi^- C_A1 F1_1 / w = (2/w)(1)(2/w)/w = 4/w^3;
# dS(a^3) = 4 C_F psi^+ dF_A^- with psi^+ -> -pi^2 w/2  ->  -8 pi^2 / w^2
print('SO(5) DD p=1: dS at a^3 w^-2 =', 4 * Fr(-1, 2) * 4, 'pi^2 (solver: -8 pi^2)')
# G2, C = Trc, p = 1 is dkappa = c/2; S_4 = -576 kappa^2 zeta2 C_F M_2 with M_2 = sum_R Trc_AR b_R^2
M2 = Fr(-1, 7) * 1 + Fr(-6, 7) * Fr(-1, 6) ** 2
S4 = -576 * M2
print('G2: M_2 =', M2, ' S_4 =', S4, 'zeta2 (solver base: 96);  dS_4 = (1/2) dS_4/dkappa =', S4, 'zeta2 =', S4 / 6, 'pi^2 (solver: 16 pi^2)')


==> anc/numbers/deposit/R6/C9_recheck/recheck_pari.gp <==
\\ C9 recheck, second engine (PARI/GP), written independently of solver.py.
\\ Route: the full nonlinear eq. (system) with kappa = 1, l = c+ = 0 and the new kernel with a formal
\\ coefficient c (no linearization by hand); the first order in c is polcoef(., 1, c) at the end.
\\ Series variable x = omega (highest priority); c, z = pi^2, y are lower-priority polynomial variables.
\\ Variant A: K_- F^+ = (pi/sin u) (-d/dx)^m [cos u C F^+],  K_+ F^- = -(1/cos u) (-d/dx)^m [pi sin u C F^-],
\\ variant B: K_t F^-t = (-d/dx)^m [psi^t C F^-t],  u = pi x/2.
[c, z, y];
default(seriesprecision, 30);
JJ = 2;
NT = 10;
\\ even function f(y) -> sum_k f_2k (z x^2/4)^k, exact polynomial in x
ev(f) = my(s = f + O(y^(2*NT+2)), r = 0); for(k = 0, NT, r += polcoef(s, 2*k, y) * (z*x^2/4)^k); r;
TANY = ev(tan(y)/y); XCOT = ev(y*cotan(y)); YSIN = ev(y/sin(y)); COSY = ev(cos(y)); SECY = ev(1/cos(y)); SINY = ev(sin(y)/y);
PHI(t) = if(t == 1, -z*x/4*TANY, XCOT/x);
PSI(t) = if(t == 1, -z*x/2*TANY, 2*XCOT/x);
dm(X, m) = my(Y = X); for(i = 1, m, Y = -deriv(Y, x)); Y;
KER(t, X, m, vv) = {
  if(vv == "A",
    if(t == -1, 2/x*YSIN * dm(COSY*X, m), -SECY * dm(z*x/2*SINY*X, m)),
    dm(PSI(t)*X, m));
}
\\ group data: dims, C_R, b_R, CF, Trc (from colorgen.py, explicit generators)
\\ solve: F[n][R][t'] with t' = 1 (plus), 2 (minus); returns S and P^- as vectors of series
solvesys(CF, Cas, B, T, Ck, p, m, vv, nmax) = {
  my(nch = #B, F = vector(nmax, n, matrix(nch, 2)), sg = [1, -1], S = vector(nmax), Pm = vector(nmax));
  for(n = 1, nmax,
    for(it = 1, 2,
      my(t = sg[it], jt = 3 - it);
      for(R = 1, nch,
        my(rhs = O(x^(3 - 2*n + 2*JJ)));
        if(n == 1, rhs += 2*B[R]);
        if(n >= 2,
          my(prev = F[n-1][R, it], mix = 0);
          if(Cas[R] != 0, rhs += 2*Cas[R]*(deriv(prev, x) + PHI(t)*prev));
          for(k = 1, n - 1, rhs += F[k][R, it]*F[n-k][R, it]);
          for(Rp = 1, nch, if(T[R, Rp] != 0, mix += T[R, Rp]*F[n-1][Rp, jt]));
          rhs += 2*PSI(t)*mix);
        if(n > p,
          my(X = 0);
          for(Rp = 1, nch, if(Ck[R, Rp] != 0, X += Ck[R, Rp]*F[n-p][Rp, jt]));
          if(X != 0, rhs += c*KER(t, X, m, vv)));
        F[n][R, it] = rhs/x)));
  for(n = 1, nmax,
    my(s = -x*F[n][1, 1]);
    for(k = 1, n - 1, s += F[k][1, 1]*F[n-k][1, 1]);
    if(n == 1, s += 2*CF);
    S[n] = s; Pm[n] = F[n][1, 2]);
  [S, Pm];
}
\\ coefficient of x^e in a series s, then of c^1 (or c^0)
cx(s, e, j) = polcoef(polcoef(s, e, x), j, c);
report(name, CF, Cas, B, T, Ck, vv) = {
  for(p = 1, 3,
    my(m = 2*p - 2, nmax = p + 6, r = solvesys(CF, Cas, B, T, Ck, p, m, vv, nmax), S = r[1], Pm = r[2], fP = 0, fS = 0);
    for(n = 1, nmax,
      my(llP = cx(Pm[n], 1 - 2*n, 1), llS = cx(S[n], 2 - 2*n, 1), nnS = cx(S[n], 4 - 2*n, 1));
      if(llS != 0, print("  LL change of S at a^", n, " !"));
      if(cx(Pm[n], -1 - 2*n, 1) != 0 || cx(S[n], -2*n, 1) != 0, print("  superleading change at a^", n, " !"));
      if(fP == 0 && llP != 0, fP = n);
      if(fS == 0 && n >= 3 && nnS != 0, fS = n);
      printf("    a^%d: dP^- LL = %s ;  dS at x^%d = %s\n", n, llP, 4 - 2*n, nnS));
    printf("%s vv %s p=%d m=%d: P^- LL first changes at a^%s; NNLL pole of S first changes at a^%s (to a^%d)\n",
           name, vv, p, m, if(fP, Str(fP), "none"), if(fS, Str(fS), "none"), nmax));
}
\\ ---- base checks (c^0): S3, S4 and P^- LL
base(name, CF, Cas, B, T) = {
  my(r = solvesys(CF, Cas, B, T, matrix(#B, #B), 1, 0, "A", 6), S = r[1], Pm = r[2]);
  printf("%s base: S_n/zeta2 (n=3..6) = %s ; P^- LL (n=1..6) = %s\n", name,
         vector(4, j, 6*polcoef(cx(S[j+2], 4 - 2*(j+2), 0), 1, z)), vector(6, n, cx(Pm[n], 1 - 2*n, 0)));
}
SU3 = [4/3, [0, 3], [4/3, -1/6], [0, -8/3; -1/3, 2/3 - 3/2]];
SO5 = [1, [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0]];
G2 = [1, [0, 1, 2, 7/3], [1, 1/2, 0, -1/6], [0, 0, -2, 0; 0, 0, 0, -3/2; -1/7, 0, 0, -6/7; 0, -7/18, -4/9, 0]];
base("SU(3)", SU3[1], SU3[2], SU3[3], SU3[4]);
base("SO(5)", SO5[1], SO5[2], SO5[3], SO5[4]);
base("G2", G2[1], G2[2], G2[3], G2[4]);
CDD = [-1, 10, 6; 1, 0, 0; 3/7, 0, 0];
CDD0 = [-1, 10, 6; 0, 0, 0; 0, 0, 0];
{foreach(["A", "B"], vv,
  report("SO(5) DD ", SO5[1], SO5[2], SO5[3], SO5[4], CDD, vv);
  report("SO(5) DD0", SO5[1], SO5[2], SO5[3], SO5[4], CDD0, vv);
  report("G2 Trc   ", G2[1], G2[2], G2[3], G2[4], G2[4], vv);
  report("SU(3) Trc", SU3[1], SU3[2], SU3[3], SU3[4], SU3[4], vv));}
quit;


==> anc/numbers/deposit/R6/C9_recheck/recheck_pari.out <==
SU(3) base: S_n/zeta2 (n=3..6) = [112/3, -5632/27, 305008/81, -16283776/243] ; P^- LL (n=1..6) = [8/3, 32/3, 928/27, 58112/81, -2036000/243, 42573824/81]
SO(5) base: S_n/zeta2 (n=3..6) = [-9, 222, -18051/4, 271713/2] ; P^- LL (n=1..6) = [2, 0, 10, -40, 1895/2, -18060]
G2 base: S_n/zeta2 (n=3..6) = [0, 96, -2432, 83168] ; P^- LL (n=1..6) = [2, 4, 16, 80, 448, 2688]
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = -8*z
    a^4: dP^- LL = -360 ;  dS at x^-4 = -21*z
    a^5: dP^- LL = 9450 ;  dS at x^-6 = 745/2*z
    a^6: dP^- LL = -408600 ;  dS at x^-8 = -53407/4*z
    a^7: dP^- LL = 20051865 ;  dS at x^-10 = 1883003/4*z
SO(5) DD  vv A p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^3 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = -16*z
    a^5: dP^- LL = -10800 ;  dS at x^-6 = -916*z
    a^6: dP^- LL = 566640 ;  dS at x^-8 = 28253*z
    a^7: dP^- LL = -37909440 ;  dS at x^-10 = -1357246*z
    a^8: dP^- LL = 2711683620 ;  dS at x^-12 = 133323733/2*z
SO(5) DD  vv A p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^4 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = -192*z
    a^6: dP^- LL = -604800 ;  dS at x^-8 = -40296*z
    a^7: dP^- LL = 52466400 ;  dS at x^-10 = 2104200*z
    a^8: dP^- LL = -5093366400 ;  dS at x^-12 = -151766340*z
    a^9: dP^- LL = 500778241560 ;  dS at x^-14 = 10505819334*z
SO(5) DD  vv A p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^5 (to a^9)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = -360 ;  dS at x^-4 = -45*z
    a^5: dP^- LL = 9450 ;  dS at x^-6 = 1425/2*z
    a^6: dP^- LL = -408600 ;  dS at x^-8 = -76575/4*z
    a^7: dP^- LL = 20051865 ;  dS at x^-10 = 2452695/4*z
SO(5) DD0 vv A p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^4 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = -10800 ;  dS at x^-6 = -900*z
    a^6: dP^- LL = 566640 ;  dS at x^-8 = 29925*z
    a^7: dP^- LL = -37909440 ;  dS at x^-10 = -1378350*z
    a^8: dP^- LL = 2711683620 ;  dS at x^-12 = 134898225/2*z
SO(5) DD0 vv A p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^5 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = 0
    a^6: dP^- LL = -604800 ;  dS at x^-8 = -37800*z
    a^7: dP^- LL = 52466400 ;  dS at x^-10 = 2154600*z
    a^8: dP^- LL = -5093366400 ;  dS at x^-12 = -151618500*z
    a^9: dP^- LL = 500778241560 ;  dS at x^-14 = 10522061550*z
SO(5) DD0 vv A p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^6 (to a^9)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 16*z
    a^5: dP^- LL = 0 ;  dS at x^-6 = -1216/3*z
    a^6: dP^- LL = 0 ;  dS at x^-8 = 41584/3*z
    a^7: dP^- LL = 0 ;  dS at x^-10 = -5206784/9*z
G2 Trc    vv A p=1 m=0: P^- LL first changes at a^none; NNLL pole of S first changes at a^4 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = 256*z
    a^6: dP^- LL = 0 ;  dS at x^-8 = -13056*z
    a^7: dP^- LL = 0 ;  dS at x^-10 = 2280448/3*z
    a^8: dP^- LL = 0 ;  dS at x^-12 = -434950784/9*z
G2 Trc    vv A p=2 m=2: P^- LL first changes at a^none; NNLL pole of S first changes at a^5 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = 0
    a^6: dP^- LL = 0 ;  dS at x^-8 = 9600*z
    a^7: dP^- LL = 0 ;  dS at x^-10 = -830464*z
    a^8: dP^- LL = 0 ;  dS at x^-12 = 74010880*z
    a^9: dP^- LL = 0 ;  dS at x^-14 = -20044897280/3*z
G2 Trc    vv A p=3 m=4: P^- LL first changes at a^none; NNLL pole of S first changes at a^6 (to a^9)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 16/9 ;  dS at x^0 = 4/9*z
    a^3: dP^- LL = -16/9 ;  dS at x^-2 = 172/27*z
    a^4: dP^- LL = 19328/81 ;  dS at x^-4 = -2968/81*z
    a^5: dP^- LL = -1242256/243 ;  dS at x^-6 = 17980/27*z
    a^6: dP^- LL = 187466240/729 ;  dS at x^-8 = -9098312/729*z
    a^7: dP^- LL = -30456941920/2187 ;  dS at x^-10 = 321983912/2187*z
SU(3) Trc vv A p=1 m=0: P^- LL first changes at a^2; NNLL pole of S first changes at a^3 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 32/9 ;  dS at x^-2 = 0
    a^4: dP^- LL = -3136/27 ;  dS at x^-4 = 680/27*z
    a^5: dP^- LL = 466688/81 ;  dS at x^-6 = -6592/27*z
    a^6: dP^- LL = -81106816/243 ;  dS at x^-8 = 1487672/243*z
    a^7: dP^- LL = 16957271552/729 ;  dS at x^-10 = 195468800/729*z
    a^8: dP^- LL = -1374681605248/729 ;  dS at x^-12 = -123339620272/2187*z
SU(3) Trc vv A p=2 m=2: P^- LL first changes at a^3; NNLL pole of S first changes at a^4 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 128/3 ;  dS at x^-4 = 0
    a^5: dP^- LL = -34432/9 ;  dS at x^-6 = 4064/9*z
    a^6: dP^- LL = 3002368/9 ;  dS at x^-8 = -257600/27*z
    a^7: dP^- LL = -2503192832/81 ;  dS at x^-10 = 14074816/27*z
    a^8: dP^- LL = 760998270976/243 ;  dS at x^-12 = 2704337152/243*z
    a^9: dP^- LL = -254022155780864/729 ;  dS at x^-14 = -4366339408064/729*z
SU(3) Trc vv A p=3 m=4: P^- LL first changes at a^4; NNLL pole of S first changes at a^5 (to a^9)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = -8*z
    a^4: dP^- LL = -360 ;  dS at x^-4 = -21*z
    a^5: dP^- LL = 9450 ;  dS at x^-6 = 745/2*z
    a^6: dP^- LL = -408600 ;  dS at x^-8 = -53407/4*z
    a^7: dP^- LL = 20051865 ;  dS at x^-10 = 1883003/4*z
SO(5) DD  vv B p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^3 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = -48*z
    a^5: dP^- LL = -15120 ;  dS at x^-6 = -692*z
    a^6: dP^- LL = 723600 ;  dS at x^-8 = 23629*z
    a^7: dP^- LL = -46209600 ;  dS at x^-10 = -1254494*z
    a^8: dP^- LL = 3199039740 ;  dS at x^-12 = 127213853/2*z
SO(5) DD  vv B p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^4 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = -960*z
    a^6: dP^- LL = -1088640 ;  dS at x^-8 = -34920*z
    a^7: dP^- LL = 81894240 ;  dS at x^-10 = 1893384*z
    a^8: dP^- LL = -7332647040 ;  dS at x^-12 = -146537796*z
    a^9: dP^- LL = 681325552440 ;  dS at x^-14 = 10312265766*z
SO(5) DD  vv B p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^5 (to a^9)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = -360 ;  dS at x^-4 = -45*z
    a^5: dP^- LL = 9450 ;  dS at x^-6 = 1425/2*z
    a^6: dP^- LL = -408600 ;  dS at x^-8 = -76575/4*z
    a^7: dP^- LL = 20051865 ;  dS at x^-10 = 2452695/4*z
SO(5) DD0 vv B p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^4 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = -15120 ;  dS at x^-6 = -900*z
    a^6: dP^- LL = 723600 ;  dS at x^-8 = 29925*z
    a^7: dP^- LL = -46209600 ;  dS at x^-10 = -1378350*z
    a^8: dP^- LL = 3199039740 ;  dS at x^-12 = 134898225/2*z
SO(5) DD0 vv B p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^5 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = 0
    a^6: dP^- LL = -1088640 ;  dS at x^-8 = -37800*z
    a^7: dP^- LL = 81894240 ;  dS at x^-10 = 2154600*z
    a^8: dP^- LL = -7332647040 ;  dS at x^-12 = -151618500*z
    a^9: dP^- LL = 681325552440 ;  dS at x^-14 = 10522061550*z
SO(5) DD0 vv B p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^6 (to a^9)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 16*z
    a^5: dP^- LL = 0 ;  dS at x^-6 = -1216/3*z
    a^6: dP^- LL = 0 ;  dS at x^-8 = 41584/3*z
    a^7: dP^- LL = 0 ;  dS at x^-10 = -5206784/9*z
G2 Trc    vv B p=1 m=0: P^- LL first changes at a^none; NNLL pole of S first changes at a^4 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = 320*z
    a^6: dP^- LL = 0 ;  dS at x^-8 = -15488*z
    a^7: dP^- LL = 0 ;  dS at x^-10 = 871040*z
    a^8: dP^- LL = 0 ;  dS at x^-12 = -487010560/9*z
G2 Trc    vv B p=2 m=2: P^- LL first changes at a^none; NNLL pole of S first changes at a^5 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 0 ;  dS at x^-4 = 0
    a^5: dP^- LL = 0 ;  dS at x^-6 = 0
    a^6: dP^- LL = 0 ;  dS at x^-8 = 13440*z
    a^7: dP^- LL = 0 ;  dS at x^-10 = -1053696*z
    a^8: dP^- LL = 0 ;  dS at x^-12 = 88892160*z
    a^9: dP^- LL = 0 ;  dS at x^-14 = -23255418880/3*z
G2 Trc    vv B p=3 m=4: P^- LL first changes at a^none; NNLL pole of S first changes at a^6 (to a^9)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 16/9 ;  dS at x^0 = 4/9*z
    a^3: dP^- LL = -16/9 ;  dS at x^-2 = 172/27*z
    a^4: dP^- LL = 19328/81 ;  dS at x^-4 = -2968/81*z
    a^5: dP^- LL = -1242256/243 ;  dS at x^-6 = 17980/27*z
    a^6: dP^- LL = 187466240/729 ;  dS at x^-8 = -9098312/729*z
    a^7: dP^- LL = -30456941920/2187 ;  dS at x^-10 = 321983912/2187*z
SU(3) Trc vv B p=1 m=0: P^- LL first changes at a^2; NNLL pole of S first changes at a^3 (to a^7)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 32/3 ;  dS at x^-2 = 0
    a^4: dP^- LL = -4544/27 ;  dS at x^-4 = 344/9*z
    a^5: dP^- LL = 660736/81 ;  dS at x^-6 = -31552/81*z
    a^6: dP^- LL = -103305344/243 ;  dS at x^-8 = 2454136/243*z
    a^7: dP^- LL = 20681394688/729 ;  dS at x^-10 = 123229696/729*z
    a^8: dP^- LL = -4865177796224/2187 ;  dS at x^-12 = -120200648048/2187*z
SU(3) Trc vv B p=2 m=2: P^- LL first changes at a^3; NNLL pole of S first changes at a^4 (to a^8)
    a^1: dP^- LL = 0 ;  dS at x^2 = 0
    a^2: dP^- LL = 0 ;  dS at x^0 = 0
    a^3: dP^- LL = 0 ;  dS at x^-2 = 0
    a^4: dP^- LL = 640/3 ;  dS at x^-4 = 0
    a^5: dP^- LL = -8320 ;  dS at x^-6 = 6880/9*z
    a^6: dP^- LL = 5361664/9 ;  dS at x^-8 = -281920/27*z
    a^7: dP^- LL = -3905867008/81 ;  dS at x^-10 = 11310016/27*z
    a^8: dP^- LL = 1095173994496/243 ;  dS at x^-12 = 8304256256/243*z
    a^9: dP^- LL = -38396365795072/81 ;  dS at x^-14 = -6462167237312/729*z
SU(3) Trc vv B p=3 m=4: P^- LL first changes at a^4; NNLL pole of S first changes at a^5 (to a^9)
wall 0.08 s, maxrss 13448 kB


==> anc/numbers/deposit/R6/C9_recheck/run_recheck.err <==
wall 0.58 s, maxrss 57244 kB


==> anc/numbers/deposit/R6/C9_recheck/run_recheck.json <==
[
 {
  "group": "SU(3)",
  "color": "Trc",
  "p": 1,
  "m": 0,
  "variant": "A",
  "nmax": 7,
  "first_LL_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "16/9",
    "dPminus_lowest": -3,
    "dS_NNLL": "4*pi2/9",
    "dS_NNLL_zeta2": "8/3",
    "dS_lowest": 0
   },
   {
    "n": 3,
    "dPminus_LL": "-16/9",
    "dPminus_lowest": -5,
    "dS_NNLL": "172*pi2/27",
    "dS_NNLL_zeta2": "344/9",
    "dS_lowest": -2
   },
   {
    "n": 4,
    "dPminus_LL": "19328/81",
    "dPminus_lowest": -7,
    "dS_NNLL": "-2968*pi2/81",
    "dS_NNLL_zeta2": "-5936/27",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "-1242256/243",
    "dPminus_lowest": -9,
    "dS_NNLL": "17980*pi2/27",
    "dS_NNLL_zeta2": "35960/9",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "187466240/729",
    "dPminus_lowest": -11,
    "dS_NNLL": "-9098312*pi2/729",
    "dS_NNLL_zeta2": "-18196624/243",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-30456941920/2187",
    "dPminus_lowest": -13,
    "dS_NNLL": "321983912*pi2/2187",
    "dS_NNLL_zeta2": "643967824/729",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "p": 2,
  "m": 2,
  "variant": "A",
  "nmax": 8,
  "first_LL_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "32/9",
    "dPminus_lowest": -5,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": 0
   },
   {
    "n": 4,
    "dPminus_LL": "-3136/27",
    "dPminus_lowest": -7,
    "dS_NNLL": "680*pi2/27",
    "dS_NNLL_zeta2": "1360/9",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "466688/81",
    "dPminus_lowest": -9,
    "dS_NNLL": "-6592*pi2/27",
    "dS_NNLL_zeta2": "-13184/9",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-81106816/243",
    "dPminus_lowest": -11,
    "dS_NNLL": "1487672*pi2/243",
    "dS_NNLL_zeta2": "2975344/81",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "16957271552/729",
    "dPminus_lowest": -13,
    "dS_NNLL": "195468800*pi2/729",
    "dS_NNLL_zeta2": "390937600/243",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-1374681605248/729",
    "dPminus_lowest": -15,
    "dS_NNLL": "-123339620272*pi2/2187",
    "dS_NNLL_zeta2": "-246679240544/729",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "p": 3,
  "m": 4,
  "variant": "A",
  "nmax": 9,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "128/3",
    "dPminus_lowest": -7,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "-34432/9",
    "dPminus_lowest": -9,
    "dS_NNLL": "4064*pi2/9",
    "dS_NNLL_zeta2": "8128/3",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "3002368/9",
    "dPminus_lowest": -11,
    "dS_NNLL": "-257600*pi2/27",
    "dS_NNLL_zeta2": "-515200/9",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-2503192832/81",
    "dPminus_lowest": -13,
    "dS_NNLL": "14074816*pi2/27",
    "dS_NNLL_zeta2": "28149632/9",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "760998270976/243",
    "dPminus_lowest": -15,
    "dS_NNLL": "2704337152*pi2/243",
    "dS_NNLL_zeta2": "5408674304/81",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "-254022155780864/729",
    "dPminus_lowest": -17,
    "dS_NNLL": "-4366339408064*pi2/729",
    "dS_NNLL_zeta2": "-8732678816128/243",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "p": 1,
  "m": 0,
  "variant": "B",
  "nmax": 7,
  "first_LL_Pminus": 2,
  "first_NNLL_pole_S": 3,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "16/9",
    "dPminus_lowest": -3,
    "dS_NNLL": "4*pi2/9",
    "dS_NNLL_zeta2": "8/3",
    "dS_lowest": 0
   },
   {
    "n": 3,
    "dPminus_LL": "-16/9",
    "dPminus_lowest": -5,
    "dS_NNLL": "172*pi2/27",
    "dS_NNLL_zeta2": "344/9",
    "dS_lowest": -2
   },
   {
    "n": 4,
    "dPminus_LL": "19328/81",
    "dPminus_lowest": -7,
    "dS_NNLL": "-2968*pi2/81",
    "dS_NNLL_zeta2": "-5936/27",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "-1242256/243",
    "dPminus_lowest": -9,
    "dS_NNLL": "17980*pi2/27",
    "dS_NNLL_zeta2": "35960/9",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "187466240/729",
    "dPminus_lowest": -11,
    "dS_NNLL": "-9098312*pi2/729",
    "dS_NNLL_zeta2": "-18196624/243",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-30456941920/2187",
    "dPminus_lowest": -13,
    "dS_NNLL": "321983912*pi2/2187",
    "dS_NNLL_zeta2": "643967824/729",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "p": 2,
  "m": 2,
  "variant": "B",
  "nmax": 8,
  "first_LL_Pminus": 3,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "32/3",
    "dPminus_lowest": -5,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": 0
   },
   {
    "n": 4,
    "dPminus_LL": "-4544/27",
    "dPminus_lowest": -7,
    "dS_NNLL": "344*pi2/9",
    "dS_NNLL_zeta2": "688/3",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "660736/81",
    "dPminus_lowest": -9,
    "dS_NNLL": "-31552*pi2/81",
    "dS_NNLL_zeta2": "-63104/27",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-103305344/243",
    "dPminus_lowest": -11,
    "dS_NNLL": "2454136*pi2/243",
    "dS_NNLL_zeta2": "4908272/81",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "20681394688/729",
    "dPminus_lowest": -13,
    "dS_NNLL": "123229696*pi2/729",
    "dS_NNLL_zeta2": "246459392/243",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-4865177796224/2187",
    "dPminus_lowest": -15,
    "dS_NNLL": "-120200648048*pi2/2187",
    "dS_NNLL_zeta2": "-240401296096/729",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Trc",
  "p": 3,
  "m": 4,
  "variant": "B",
  "nmax": 9,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "640/3",
    "dPminus_lowest": -7,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "-8320",
    "dPminus_lowest": -9,
    "dS_NNLL": "6880*pi2/9",
    "dS_NNLL_zeta2": "13760/3",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "5361664/9",
    "dPminus_lowest": -11,
    "dS_NNLL": "-281920*pi2/27",
    "dS_NNLL_zeta2": "-563840/9",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-3905867008/81",
    "dPminus_lowest": -13,
    "dS_NNLL": "11310016*pi2/27",
    "dS_NNLL_zeta2": "22620032/9",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "1095173994496/243",
    "dPminus_lowest": -15,
    "dS_NNLL": "8304256256*pi2/243",
    "dS_NNLL_zeta2": "16608512512/81",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "-38396365795072/81",
    "dPminus_lowest": -17,
    "dS_NNLL": "-6462167237312*pi2/729",
    "dS_NNLL_zeta2": "-12924334474624/243",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "p": 1,
  "m": 0,
  "variant": "A",
  "nmax": 7,
  "first_LL_Pminus": 3,
  "first_NNLL_pole_S": 3,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "-16",
    "dPminus_lowest": -5,
    "dS_NNLL": "4*pi2",
    "dS_NNLL_zeta2": "24",
    "dS_lowest": -2
   },
   {
    "n": 4,
    "dPminus_LL": "896/9",
    "dPminus_lowest": -7,
    "dS_NNLL": "-280*pi2/9",
    "dS_NNLL_zeta2": "-560/3",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "-6448",
    "dPminus_lowest": -9,
    "dS_NNLL": "604*pi2/3",
    "dS_NNLL_zeta2": "1208",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "19624448/81",
    "dPminus_lowest": -11,
    "dS_NNLL": "296056*pi2/81",
    "dS_NNLL_zeta2": "592112/27",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-3412801120/243",
    "dPminus_lowest": -13,
    "dS_NNLL": "-181714328*pi2/243",
    "dS_NNLL_zeta2": "-363428656/81",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "p": 2,
  "m": 2,
  "variant": "A",
  "nmax": 8,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "-192",
    "dPminus_lowest": -7,
    "dS_NNLL": "40*pi2/3",
    "dS_NNLL_zeta2": "80",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "13568/3",
    "dPminus_lowest": -9,
    "dS_NNLL": "-2560*pi2/9",
    "dS_NNLL_zeta2": "-5120/3",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-9495424/27",
    "dPminus_lowest": -11,
    "dS_NNLL": "-100424*pi2/27",
    "dS_NNLL_zeta2": "-200848/9",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "1864252928/81",
    "dPminus_lowest": -13,
    "dS_NNLL": "19537280*pi2/27",
    "dS_NNLL_zeta2": "39074560/9",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-458993883520/243",
    "dPminus_lowest": -15,
    "dS_NNLL": "-23290833136*pi2/243",
    "dS_NNLL_zeta2": "-46581666272/81",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "p": 3,
  "m": 4,
  "variant": "A",
  "nmax": 9,
  "first_LL_Pminus": 5,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "-5760",
    "dPminus_lowest": -9,
    "dS_NNLL": "224*pi2",
    "dS_NNLL_zeta2": "1344",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "839680/3",
    "dPminus_lowest": -11,
    "dS_NNLL": "-12480*pi2",
    "dS_NNLL_zeta2": "-74880",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-288753920/9",
    "dPminus_lowest": -13,
    "dS_NNLL": "-441536*pi2/9",
    "dS_NNLL_zeta2": "-883072/3",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "83945543680/27",
    "dPminus_lowest": -15,
    "dS_NNLL": "411413504*pi2/9",
    "dS_NNLL_zeta2": "822827008/3",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "-28256539298560/81",
    "dPminus_lowest": -17,
    "dS_NNLL": "-834106999744*pi2/81",
    "dS_NNLL_zeta2": "-1668213999488/27",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "p": 1,
  "m": 0,
  "variant": "B",
  "nmax": 7,
  "first_LL_Pminus": 3,
  "first_NNLL_pole_S": 3,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "-16",
    "dPminus_lowest": -5,
    "dS_NNLL": "4*pi2",
    "dS_NNLL_zeta2": "24",
    "dS_lowest": -2
   },
   {
    "n": 4,
    "dPminus_LL": "896/9",
    "dPminus_lowest": -7,
    "dS_NNLL": "-280*pi2/9",
    "dS_NNLL_zeta2": "-560/3",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "-6448",
    "dPminus_lowest": -9,
    "dS_NNLL": "604*pi2/3",
    "dS_NNLL_zeta2": "1208",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "19624448/81",
    "dPminus_lowest": -11,
    "dS_NNLL": "296056*pi2/81",
    "dS_NNLL_zeta2": "592112/27",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-3412801120/243",
    "dPminus_lowest": -13,
    "dS_NNLL": "-181714328*pi2/243",
    "dS_NNLL_zeta2": "-363428656/81",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "p": 2,
  "m": 2,
  "variant": "B",
  "nmax": 8,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "-320",
    "dPminus_lowest": -7,
    "dS_NNLL": "24*pi2",
    "dS_NNLL_zeta2": "144",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "18176/3",
    "dPminus_lowest": -9,
    "dS_NNLL": "-1024*pi2/3",
    "dS_NNLL_zeta2": "-2048",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-4071808/9",
    "dPminus_lowest": -11,
    "dS_NNLL": "-103048*pi2/27",
    "dS_NNLL_zeta2": "-206096/9",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "2269215232/81",
    "dPminus_lowest": -13,
    "dS_NNLL": "69402752*pi2/81",
    "dS_NNLL_zeta2": "138805504/27",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-541602501248/243",
    "dPminus_lowest": -15,
    "dS_NNLL": "-26809967152*pi2/243",
    "dS_NNLL_zeta2": "-53619934304/81",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SU(3)",
  "color": "Deg",
  "p": 3,
  "m": 4,
  "variant": "B",
  "nmax": 9,
  "first_LL_Pminus": 5,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "-13440",
    "dPminus_lowest": -9,
    "dS_NNLL": "480*pi2",
    "dS_NNLL_zeta2": "2880",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "487424",
    "dPminus_lowest": -11,
    "dS_NNLL": "-28480*pi2/3",
    "dS_NNLL_zeta2": "-56960",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-50257152",
    "dPminus_lowest": -13,
    "dS_NNLL": "-1303616*pi2/3",
    "dS_NNLL_zeta2": "-2607232",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "120729450496/27",
    "dPminus_lowest": -15,
    "dS_NNLL": "2487285760*pi2/27",
    "dS_NNLL_zeta2": "4974571520/9",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "-38442816098048/81",
    "dPminus_lowest": -17,
    "dS_NNLL": "-1243855768000*pi2/81",
    "dS_NNLL_zeta2": "-2487711536000/27",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "p": 1,
  "m": 0,
  "variant": "A",
  "nmax": 7,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 3,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": -3,
    "dS_NNLL": "-8*pi2",
    "dS_NNLL_zeta2": "-48",
    "dS_lowest": -2
   },
   {
    "n": 4,
    "dPminus_LL": "-360",
    "dPminus_lowest": -7,
    "dS_NNLL": "-21*pi2",
    "dS_NNLL_zeta2": "-126",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "9450",
    "dPminus_lowest": -9,
    "dS_NNLL": "745*pi2/2",
    "dS_NNLL_zeta2": "2235",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-408600",
    "dPminus_lowest": -11,
    "dS_NNLL": "-53407*pi2/4",
    "dS_NNLL_zeta2": "-160221/2",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "20051865",
    "dPminus_lowest": -13,
    "dS_NNLL": "1883003*pi2/4",
    "dS_NNLL_zeta2": "5649009/2",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "p": 2,
  "m": 2,
  "variant": "A",
  "nmax": 8,
  "first_LL_Pminus": 5,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": -3,
    "dS_NNLL": "-16*pi2",
    "dS_NNLL_zeta2": "-96",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "-10800",
    "dPminus_lowest": -9,
    "dS_NNLL": "-916*pi2",
    "dS_NNLL_zeta2": "-5496",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "566640",
    "dPminus_lowest": -11,
    "dS_NNLL": "28253*pi2",
    "dS_NNLL_zeta2": "169518",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-37909440",
    "dPminus_lowest": -13,
    "dS_NNLL": "-1357246*pi2",
    "dS_NNLL_zeta2": "-8143476",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "2711683620",
    "dPminus_lowest": -15,
    "dS_NNLL": "133323733*pi2/2",
    "dS_NNLL_zeta2": "399971199",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "p": 3,
  "m": 4,
  "variant": "A",
  "nmax": 9,
  "first_LL_Pminus": 6,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "-192*pi2",
    "dS_NNLL_zeta2": "-1152",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-604800",
    "dPminus_lowest": -11,
    "dS_NNLL": "-40296*pi2",
    "dS_NNLL_zeta2": "-241776",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "52466400",
    "dPminus_lowest": -13,
    "dS_NNLL": "2104200*pi2",
    "dS_NNLL_zeta2": "12625200",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-5093366400",
    "dPminus_lowest": -15,
    "dS_NNLL": "-151766340*pi2",
    "dS_NNLL_zeta2": "-910598040",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "500778241560",
    "dPminus_lowest": -17,
    "dS_NNLL": "10505819334*pi2",
    "dS_NNLL_zeta2": "63034916004",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "p": 1,
  "m": 0,
  "variant": "B",
  "nmax": 7,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 3,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": -3,
    "dS_NNLL": "-8*pi2",
    "dS_NNLL_zeta2": "-48",
    "dS_lowest": -2
   },
   {
    "n": 4,
    "dPminus_LL": "-360",
    "dPminus_lowest": -7,
    "dS_NNLL": "-21*pi2",
    "dS_NNLL_zeta2": "-126",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "9450",
    "dPminus_lowest": -9,
    "dS_NNLL": "745*pi2/2",
    "dS_NNLL_zeta2": "2235",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-408600",
    "dPminus_lowest": -11,
    "dS_NNLL": "-53407*pi2/4",
    "dS_NNLL_zeta2": "-160221/2",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "20051865",
    "dPminus_lowest": -13,
    "dS_NNLL": "1883003*pi2/4",
    "dS_NNLL_zeta2": "5649009/2",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "p": 2,
  "m": 2,
  "variant": "B",
  "nmax": 8,
  "first_LL_Pminus": 5,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": -3,
    "dS_NNLL": "-48*pi2",
    "dS_NNLL_zeta2": "-288",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "-15120",
    "dPminus_lowest": -9,
    "dS_NNLL": "-692*pi2",
    "dS_NNLL_zeta2": "-4152",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "723600",
    "dPminus_lowest": -11,
    "dS_NNLL": "23629*pi2",
    "dS_NNLL_zeta2": "141774",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-46209600",
    "dPminus_lowest": -13,
    "dS_NNLL": "-1254494*pi2",
    "dS_NNLL_zeta2": "-7526964",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "3199039740",
    "dPminus_lowest": -15,
    "dS_NNLL": "127213853*pi2/2",
    "dS_NNLL_zeta2": "381641559",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD",
  "p": 3,
  "m": 4,
  "variant": "B",
  "nmax": 9,
  "first_LL_Pminus": 6,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "-960*pi2",
    "dS_NNLL_zeta2": "-5760",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-1088640",
    "dPminus_lowest": -11,
    "dS_NNLL": "-34920*pi2",
    "dS_NNLL_zeta2": "-209520",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "81894240",
    "dPminus_lowest": -13,
    "dS_NNLL": "1893384*pi2",
    "dS_NNLL_zeta2": "11360304",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-7332647040",
    "dPminus_lowest": -15,
    "dS_NNLL": "-146537796*pi2",
    "dS_NNLL_zeta2": "-879226776",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "681325552440",
    "dPminus_lowest": -17,
    "dS_NNLL": "10312265766*pi2",
    "dS_NNLL_zeta2": "61873594596",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "p": 1,
  "m": 0,
  "variant": "A",
  "nmax": 7,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "-360",
    "dPminus_lowest": -7,
    "dS_NNLL": "-45*pi2",
    "dS_NNLL_zeta2": "-270",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "9450",
    "dPminus_lowest": -9,
    "dS_NNLL": "1425*pi2/2",
    "dS_NNLL_zeta2": "4275",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-408600",
    "dPminus_lowest": -11,
    "dS_NNLL": "-76575*pi2/4",
    "dS_NNLL_zeta2": "-229725/2",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "20051865",
    "dPminus_lowest": -13,
    "dS_NNLL": "2452695*pi2/4",
    "dS_NNLL_zeta2": "7358085/2",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "p": 2,
  "m": 2,
  "variant": "A",
  "nmax": 8,
  "first_LL_Pminus": 5,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "-10800",
    "dPminus_lowest": -9,
    "dS_NNLL": "-900*pi2",
    "dS_NNLL_zeta2": "-5400",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "566640",
    "dPminus_lowest": -11,
    "dS_NNLL": "29925*pi2",
    "dS_NNLL_zeta2": "179550",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-37909440",
    "dPminus_lowest": -13,
    "dS_NNLL": "-1378350*pi2",
    "dS_NNLL_zeta2": "-8270100",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "2711683620",
    "dPminus_lowest": -15,
    "dS_NNLL": "134898225*pi2/2",
    "dS_NNLL_zeta2": "404694675",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "p": 3,
  "m": 4,
  "variant": "A",
  "nmax": 9,
  "first_LL_Pminus": 6,
  "first_NNLL_pole_S": 6,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 6,
    "dPminus_LL": "-604800",
    "dPminus_lowest": -11,
    "dS_NNLL": "-37800*pi2",
    "dS_NNLL_zeta2": "-226800",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "52466400",
    "dPminus_lowest": -13,
    "dS_NNLL": "2154600*pi2",
    "dS_NNLL_zeta2": "12927600",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-5093366400",
    "dPminus_lowest": -15,
    "dS_NNLL": "-151618500*pi2",
    "dS_NNLL_zeta2": "-909711000",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "500778241560",
    "dPminus_lowest": -17,
    "dS_NNLL": "10522061550*pi2",
    "dS_NNLL_zeta2": "63132369300",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "p": 1,
  "m": 0,
  "variant": "B",
  "nmax": 7,
  "first_LL_Pminus": 4,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "-360",
    "dPminus_lowest": -7,
    "dS_NNLL": "-45*pi2",
    "dS_NNLL_zeta2": "-270",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "9450",
    "dPminus_lowest": -9,
    "dS_NNLL": "1425*pi2/2",
    "dS_NNLL_zeta2": "4275",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "-408600",
    "dPminus_lowest": -11,
    "dS_NNLL": "-76575*pi2/4",
    "dS_NNLL_zeta2": "-229725/2",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "20051865",
    "dPminus_lowest": -13,
    "dS_NNLL": "2452695*pi2/4",
    "dS_NNLL_zeta2": "7358085/2",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "p": 2,
  "m": 2,
  "variant": "B",
  "nmax": 8,
  "first_LL_Pminus": 5,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "-15120",
    "dPminus_lowest": -9,
    "dS_NNLL": "-900*pi2",
    "dS_NNLL_zeta2": "-5400",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "723600",
    "dPminus_lowest": -11,
    "dS_NNLL": "29925*pi2",
    "dS_NNLL_zeta2": "179550",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "-46209600",
    "dPminus_lowest": -13,
    "dS_NNLL": "-1378350*pi2",
    "dS_NNLL_zeta2": "-8270100",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "3199039740",
    "dPminus_lowest": -15,
    "dS_NNLL": "134898225*pi2/2",
    "dS_NNLL_zeta2": "404694675",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "SO(5)",
  "color": "DD0",
  "p": 3,
  "m": 4,
  "variant": "B",
  "nmax": 9,
  "first_LL_Pminus": 6,
  "first_NNLL_pole_S": 6,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 6,
    "dPminus_LL": "-1088640",
    "dPminus_lowest": -11,
    "dS_NNLL": "-37800*pi2",
    "dS_NNLL_zeta2": "-226800",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "81894240",
    "dPminus_lowest": -13,
    "dS_NNLL": "2154600*pi2",
    "dS_NNLL_zeta2": "12927600",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "-7332647040",
    "dPminus_lowest": -15,
    "dS_NNLL": "-151618500*pi2",
    "dS_NNLL_zeta2": "-909711000",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "681325552440",
    "dPminus_lowest": -17,
    "dS_NNLL": "10522061550*pi2",
    "dS_NNLL_zeta2": "63132369300",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "p": 1,
  "m": 0,
  "variant": "A",
  "nmax": 7,
  "first_LL_Pminus": null,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": -5,
    "dS_NNLL": "16*pi2",
    "dS_NNLL_zeta2": "96",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": -7,
    "dS_NNLL": "-1216*pi2/3",
    "dS_NNLL_zeta2": "-2432",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "0",
    "dPminus_lowest": -9,
    "dS_NNLL": "41584*pi2/3",
    "dS_NNLL_zeta2": "83168",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "0",
    "dPminus_lowest": -11,
    "dS_NNLL": "-5206784*pi2/9",
    "dS_NNLL_zeta2": "-10413568/3",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "p": 2,
  "m": 2,
  "variant": "A",
  "nmax": 8,
  "first_LL_Pminus": null,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": -7,
    "dS_NNLL": "256*pi2",
    "dS_NNLL_zeta2": "1536",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "0",
    "dPminus_lowest": -9,
    "dS_NNLL": "-13056*pi2",
    "dS_NNLL_zeta2": "-78336",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "0",
    "dPminus_lowest": -11,
    "dS_NNLL": "2280448*pi2/3",
    "dS_NNLL_zeta2": "4560896",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "0",
    "dPminus_lowest": -13,
    "dS_NNLL": "-434950784*pi2/9",
    "dS_NNLL_zeta2": "-869901568/3",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "p": 3,
  "m": 4,
  "variant": "A",
  "nmax": 9,
  "first_LL_Pminus": null,
  "first_NNLL_pole_S": 6,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 6,
    "dPminus_LL": "0",
    "dPminus_lowest": -9,
    "dS_NNLL": "9600*pi2",
    "dS_NNLL_zeta2": "57600",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "0",
    "dPminus_lowest": -11,
    "dS_NNLL": "-830464*pi2",
    "dS_NNLL_zeta2": "-4982784",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "0",
    "dPminus_lowest": -13,
    "dS_NNLL": "74010880*pi2",
    "dS_NNLL_zeta2": "444065280",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "0",
    "dPminus_lowest": -15,
    "dS_NNLL": "-20044897280*pi2/3",
    "dS_NNLL_zeta2": "-40089794560",
    "dS_lowest": -14
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "p": 1,
  "m": 0,
  "variant": "B",
  "nmax": 7,
  "first_LL_Pminus": null,
  "first_NNLL_pole_S": 4,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": -5,
    "dS_NNLL": "16*pi2",
    "dS_NNLL_zeta2": "96",
    "dS_lowest": -4
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": -7,
    "dS_NNLL": "-1216*pi2/3",
    "dS_NNLL_zeta2": "-2432",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "0",
    "dPminus_lowest": -9,
    "dS_NNLL": "41584*pi2/3",
    "dS_NNLL_zeta2": "83168",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "0",
    "dPminus_lowest": -11,
    "dS_NNLL": "-5206784*pi2/9",
    "dS_NNLL_zeta2": "-10413568/3",
    "dS_lowest": -10
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "p": 2,
  "m": 2,
  "variant": "B",
  "nmax": 8,
  "first_LL_Pminus": null,
  "first_NNLL_pole_S": 5,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": -7,
    "dS_NNLL": "320*pi2",
    "dS_NNLL_zeta2": "1920",
    "dS_lowest": -6
   },
   {
    "n": 6,
    "dPminus_LL": "0",
    "dPminus_lowest": -9,
    "dS_NNLL": "-15488*pi2",
    "dS_NNLL_zeta2": "-92928",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "0",
    "dPminus_lowest": -11,
    "dS_NNLL": "871040*pi2",
    "dS_NNLL_zeta2": "5226240",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "0",
    "dPminus_lowest": -13,
    "dS_NNLL": "-487010560*pi2/9",
    "dS_NNLL_zeta2": "-974021120/3",
    "dS_lowest": -12
   }
  ]
 },
 {
  "group": "G2",
  "color": "Trc",
  "p": 3,
  "m": 4,
  "variant": "B",
  "nmax": 9,
  "first_LL_Pminus": null,
  "first_NNLL_pole_S": 6,
  "rows": [
   {
    "n": 1,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 2,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 3,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 4,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 5,
    "dPminus_LL": "0",
    "dPminus_lowest": null,
    "dS_NNLL": "0",
    "dS_NNLL_zeta2": "0",
    "dS_lowest": null
   },
   {
    "n": 6,
    "dPminus_LL": "0",
    "dPminus_lowest": -9,
    "dS_NNLL": "13440*pi2",
    "dS_NNLL_zeta2": "80640",
    "dS_lowest": -8
   },
   {
    "n": 7,
    "dPminus_LL": "0",
    "dPminus_lowest": -11,
    "dS_NNLL": "-1053696*pi2",
    "dS_NNLL_zeta2": "-6322176",
    "dS_lowest": -10
   },
   {
    "n": 8,
    "dPminus_LL": "0",
    "dPminus_lowest": -13,
    "dS_NNLL": "88892160*pi2",
    "dS_NNLL_zeta2": "533352960",
    "dS_lowest": -12
   },
   {
    "n": 9,
    "dPminus_LL": "0",
    "dPminus_lowest": -15,
    "dS_NNLL": "-23255418880*pi2/3",
    "dS_NNLL_zeta2": "-46510837760",
    "dS_lowest": -14
   }
  ]
 }
]

==> anc/numbers/deposit/R6/C9_recheck/run_recheck.out <==
== SU(3): base solution, kappa = +1
  a^1: S LL coef = 0;  S at w^2 = 0 zeta2 (other pi powers {});  P^+ LL = 8/3;  P^- LL = 8/3
  a^2: S LL coef = 0;  S at w^0 = 16/3 zeta2 (other pi powers {});  P^+ LL = 64/9;  P^- LL = 32/3
  a^3: S LL coef = 0;  S at w^-2 = 112/3 zeta2 (other pi powers {});  P^+ LL = 1024/27;  P^- LL = 928/27
  a^4: S LL coef = 0;  S at w^-4 = -5632/27 zeta2 (other pi powers {});  P^+ LL = 20480/81;  P^- LL = 58112/81
  a^5: S LL coef = 0;  S at w^-6 = 305008/81 zeta2 (other pi powers {});  P^+ LL = 458752/243;  P^- LL = -2036000/243
  a^6: S LL coef = 0;  S at w^-8 = -16283776/243 zeta2 (other pi powers {});  P^+ LL = 3670016/243;  P^- LL = 42573824/81
== SO(5): base solution, kappa = +1
  a^1: S LL coef = 0;  S at w^2 = 0 zeta2 (other pi powers {});  P^+ LL = 2;  P^- LL = 2
  a^2: S LL coef = 0;  S at w^0 = -6 zeta2 (other pi powers {});  P^+ LL = 4;  P^- LL = 0
  a^3: S LL coef = 0;  S at w^-2 = -9 zeta2 (other pi powers {});  P^+ LL = 16;  P^- LL = 10
  a^4: S LL coef = 0;  S at w^-4 = 222 zeta2 (other pi powers {});  P^+ LL = 80;  P^- LL = -40
  a^5: S LL coef = 0;  S at w^-6 = -18051/4 zeta2 (other pi powers {});  P^+ LL = 448;  P^- LL = 1895/2
  a^6: S LL coef = 0;  S at w^-8 = 271713/2 zeta2 (other pi powers {});  P^+ LL = 2688;  P^- LL = -18060
== G2: base solution, kappa = +1
  a^1: S LL coef = 0;  S at w^2 = 0 zeta2 (other pi powers {});  P^+ LL = 2;  P^- LL = 2
  a^2: S LL coef = 0;  S at w^0 = 0 zeta2 (other pi powers {});  P^+ LL = 4;  P^- LL = 4
  a^3: S LL coef = 0;  S at w^-2 = 0 zeta2 (other pi powers {});  P^+ LL = 16;  P^- LL = 16
  a^4: S LL coef = 0;  S at w^-4 = 96 zeta2 (other pi powers {});  P^+ LL = 80;  P^- LL = 80
  a^5: S LL coef = 0;  S at w^-6 = -2432 zeta2 (other pi powers {});  P^+ LL = 448;  P^- LL = 448
  a^6: S LL coef = 0;  S at w^-8 = 83168 zeta2 (other pi powers {});  P^+ LL = 2688;  P^- LL = 2688
paper SU(3): S3 = 112/3 zeta2;  S4 = -5632/27 zeta2
paper SO(5) table: S3 = -9 zeta2, S4 = 222 zeta2

kernel singlet-row moments:
  SO(5) DD/DD0: {'sum_R C_1R b_R^1': '0', 'sum_R C_1R b_R^2': '0', 'sum_R C_1R b_R^3': '-15/16', 'sum_R C_1R b_R^4': '-15/16'}
  G2 Trc     : {'sum_R C_1R b_R^1': '0', 'sum_R C_1R b_R^2': '0', 'sum_R C_1R b_R^3': '0', 'sum_R C_1R b_R^4': '0'}
  SU(3) Trc  : {'sum_R C_1R b_R^1': '4/9', 'sum_R C_1R b_R^2': '-2/27', 'sum_R C_1R b_R^3': '1/81', 'sum_R C_1R b_R^4': '-1/486'}

== responses at first order in the kernel coefficient c
  SU(3) Deg  : {'sum_R C_1R b_R^1': '0', 'sum_R C_1R b_R^2': '-2/3', 'sum_R C_1R b_R^3': '-7/9', 'sum_R C_1R b_R^4': '-19/18'}
SU(3)  Trc  var A p=1 m=0: P^- LL first changes at a^2; NNLL pole of S first changes at a^3  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                         16/9   dS at w^0 = 4*pi2/9
     a^3: dP^- LL coef =                        -16/9   dS at w^-2 = 172*pi2/27
     a^4: dP^- LL coef =                     19328/81   dS at w^-4 = -2968*pi2/81
     a^5: dP^- LL coef =                 -1242256/243   dS at w^-6 = 17980*pi2/27
     a^6: dP^- LL coef =                187466240/729   dS at w^-8 = -9098312*pi2/729
     a^7: dP^- LL coef =            -30456941920/2187   dS at w^-10 = 321983912*pi2/2187
SU(3)  Trc  var A p=2 m=2: P^- LL first changes at a^3; NNLL pole of S first changes at a^4  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                         32/9   dS at w^-2 = 0
     a^4: dP^- LL coef =                     -3136/27   dS at w^-4 = 680*pi2/27
     a^5: dP^- LL coef =                    466688/81   dS at w^-6 = -6592*pi2/27
     a^6: dP^- LL coef =                -81106816/243   dS at w^-8 = 1487672*pi2/243
     a^7: dP^- LL coef =              16957271552/729   dS at w^-10 = 195468800*pi2/729
     a^8: dP^- LL coef =           -1374681605248/729   dS at w^-12 = -123339620272*pi2/2187
SU(3)  Trc  var A p=3 m=4: P^- LL first changes at a^4; NNLL pole of S first changes at a^5  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                        128/3   dS at w^-4 = 0
     a^5: dP^- LL coef =                     -34432/9   dS at w^-6 = 4064*pi2/9
     a^6: dP^- LL coef =                    3002368/9   dS at w^-8 = -257600*pi2/27
     a^7: dP^- LL coef =               -2503192832/81   dS at w^-10 = 14074816*pi2/27
     a^8: dP^- LL coef =             760998270976/243   dS at w^-12 = 2704337152*pi2/243
     a^9: dP^- LL coef =         -254022155780864/729   dS at w^-14 = -4366339408064*pi2/729
SU(3)  Trc  var B p=1 m=0: P^- LL first changes at a^2; NNLL pole of S first changes at a^3  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                         16/9   dS at w^0 = 4*pi2/9
     a^3: dP^- LL coef =                        -16/9   dS at w^-2 = 172*pi2/27
     a^4: dP^- LL coef =                     19328/81   dS at w^-4 = -2968*pi2/81
     a^5: dP^- LL coef =                 -1242256/243   dS at w^-6 = 17980*pi2/27
     a^6: dP^- LL coef =                187466240/729   dS at w^-8 = -9098312*pi2/729
     a^7: dP^- LL coef =            -30456941920/2187   dS at w^-10 = 321983912*pi2/2187
SU(3)  Trc  var B p=2 m=2: P^- LL first changes at a^3; NNLL pole of S first changes at a^4  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                         32/3   dS at w^-2 = 0
     a^4: dP^- LL coef =                     -4544/27   dS at w^-4 = 344*pi2/9
     a^5: dP^- LL coef =                    660736/81   dS at w^-6 = -31552*pi2/81
     a^6: dP^- LL coef =               -103305344/243   dS at w^-8 = 2454136*pi2/243
     a^7: dP^- LL coef =              20681394688/729   dS at w^-10 = 123229696*pi2/729
     a^8: dP^- LL coef =          -4865177796224/2187   dS at w^-12 = -120200648048*pi2/2187
SU(3)  Trc  var B p=3 m=4: P^- LL first changes at a^4; NNLL pole of S first changes at a^5  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                        640/3   dS at w^-4 = 0
     a^5: dP^- LL coef =                        -8320   dS at w^-6 = 6880*pi2/9
     a^6: dP^- LL coef =                    5361664/9   dS at w^-8 = -281920*pi2/27
     a^7: dP^- LL coef =               -3905867008/81   dS at w^-10 = 11310016*pi2/27
     a^8: dP^- LL coef =            1095173994496/243   dS at w^-12 = 8304256256*pi2/243
     a^9: dP^- LL coef =           -38396365795072/81   dS at w^-14 = -6462167237312*pi2/729
SU(3)  Deg  var A p=1 m=0: P^- LL first changes at a^3; NNLL pole of S first changes at a^3  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                          -16   dS at w^-2 = 4*pi2
     a^4: dP^- LL coef =                        896/9   dS at w^-4 = -280*pi2/9
     a^5: dP^- LL coef =                        -6448   dS at w^-6 = 604*pi2/3
     a^6: dP^- LL coef =                  19624448/81   dS at w^-8 = 296056*pi2/81
     a^7: dP^- LL coef =              -3412801120/243   dS at w^-10 = -181714328*pi2/243
SU(3)  Deg  var A p=2 m=2: P^- LL first changes at a^4; NNLL pole of S first changes at a^4  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                         -192   dS at w^-4 = 40*pi2/3
     a^5: dP^- LL coef =                      13568/3   dS at w^-6 = -2560*pi2/9
     a^6: dP^- LL coef =                  -9495424/27   dS at w^-8 = -100424*pi2/27
     a^7: dP^- LL coef =                1864252928/81   dS at w^-10 = 19537280*pi2/27
     a^8: dP^- LL coef =            -458993883520/243   dS at w^-12 = -23290833136*pi2/243
SU(3)  Deg  var A p=3 m=4: P^- LL first changes at a^5; NNLL pole of S first changes at a^5  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                        -5760   dS at w^-6 = 224*pi2
     a^6: dP^- LL coef =                     839680/3   dS at w^-8 = -12480*pi2
     a^7: dP^- LL coef =                 -288753920/9   dS at w^-10 = -441536*pi2/9
     a^8: dP^- LL coef =               83945543680/27   dS at w^-12 = 411413504*pi2/9
     a^9: dP^- LL coef =           -28256539298560/81   dS at w^-14 = -834106999744*pi2/81
SU(3)  Deg  var B p=1 m=0: P^- LL first changes at a^3; NNLL pole of S first changes at a^3  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                          -16   dS at w^-2 = 4*pi2
     a^4: dP^- LL coef =                        896/9   dS at w^-4 = -280*pi2/9
     a^5: dP^- LL coef =                        -6448   dS at w^-6 = 604*pi2/3
     a^6: dP^- LL coef =                  19624448/81   dS at w^-8 = 296056*pi2/81
     a^7: dP^- LL coef =              -3412801120/243   dS at w^-10 = -181714328*pi2/243
SU(3)  Deg  var B p=2 m=2: P^- LL first changes at a^4; NNLL pole of S first changes at a^4  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                         -320   dS at w^-4 = 24*pi2
     a^5: dP^- LL coef =                      18176/3   dS at w^-6 = -1024*pi2/3
     a^6: dP^- LL coef =                   -4071808/9   dS at w^-8 = -103048*pi2/27
     a^7: dP^- LL coef =                2269215232/81   dS at w^-10 = 69402752*pi2/81
     a^8: dP^- LL coef =            -541602501248/243   dS at w^-12 = -26809967152*pi2/243
SU(3)  Deg  var B p=3 m=4: P^- LL first changes at a^5; NNLL pole of S first changes at a^5  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                       -13440   dS at w^-6 = 480*pi2
     a^6: dP^- LL coef =                       487424   dS at w^-8 = -28480*pi2/3
     a^7: dP^- LL coef =                    -50257152   dS at w^-10 = -1303616*pi2/3
     a^8: dP^- LL coef =              120729450496/27   dS at w^-12 = 2487285760*pi2/27
     a^9: dP^- LL coef =           -38442816098048/81   dS at w^-14 = -1243855768000*pi2/81
SO(5)  DD   var A p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^3  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = -8*pi2
     a^4: dP^- LL coef =                         -360   dS at w^-4 = -21*pi2
     a^5: dP^- LL coef =                         9450   dS at w^-6 = 745*pi2/2
     a^6: dP^- LL coef =                      -408600   dS at w^-8 = -53407*pi2/4
     a^7: dP^- LL coef =                     20051865   dS at w^-10 = 1883003*pi2/4
SO(5)  DD   var A p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^4  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = -16*pi2
     a^5: dP^- LL coef =                       -10800   dS at w^-6 = -916*pi2
     a^6: dP^- LL coef =                       566640   dS at w^-8 = 28253*pi2
     a^7: dP^- LL coef =                    -37909440   dS at w^-10 = -1357246*pi2
     a^8: dP^- LL coef =                   2711683620   dS at w^-12 = 133323733*pi2/2
SO(5)  DD   var A p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^5  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = -192*pi2
     a^6: dP^- LL coef =                      -604800   dS at w^-8 = -40296*pi2
     a^7: dP^- LL coef =                     52466400   dS at w^-10 = 2104200*pi2
     a^8: dP^- LL coef =                  -5093366400   dS at w^-12 = -151766340*pi2
     a^9: dP^- LL coef =                 500778241560   dS at w^-14 = 10505819334*pi2
SO(5)  DD   var B p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^3  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = -8*pi2
     a^4: dP^- LL coef =                         -360   dS at w^-4 = -21*pi2
     a^5: dP^- LL coef =                         9450   dS at w^-6 = 745*pi2/2
     a^6: dP^- LL coef =                      -408600   dS at w^-8 = -53407*pi2/4
     a^7: dP^- LL coef =                     20051865   dS at w^-10 = 1883003*pi2/4
SO(5)  DD   var B p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^4  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = -48*pi2
     a^5: dP^- LL coef =                       -15120   dS at w^-6 = -692*pi2
     a^6: dP^- LL coef =                       723600   dS at w^-8 = 23629*pi2
     a^7: dP^- LL coef =                    -46209600   dS at w^-10 = -1254494*pi2
     a^8: dP^- LL coef =                   3199039740   dS at w^-12 = 127213853*pi2/2
SO(5)  DD   var B p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^5  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = -960*pi2
     a^6: dP^- LL coef =                     -1088640   dS at w^-8 = -34920*pi2
     a^7: dP^- LL coef =                     81894240   dS at w^-10 = 1893384*pi2
     a^8: dP^- LL coef =                  -7332647040   dS at w^-12 = -146537796*pi2
     a^9: dP^- LL coef =                 681325552440   dS at w^-14 = 10312265766*pi2
SO(5)  DD0  var A p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^4  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                         -360   dS at w^-4 = -45*pi2
     a^5: dP^- LL coef =                         9450   dS at w^-6 = 1425*pi2/2
     a^6: dP^- LL coef =                      -408600   dS at w^-8 = -76575*pi2/4
     a^7: dP^- LL coef =                     20051865   dS at w^-10 = 2452695*pi2/4
SO(5)  DD0  var A p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^5  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                       -10800   dS at w^-6 = -900*pi2
     a^6: dP^- LL coef =                       566640   dS at w^-8 = 29925*pi2
     a^7: dP^- LL coef =                    -37909440   dS at w^-10 = -1378350*pi2
     a^8: dP^- LL coef =                   2711683620   dS at w^-12 = 134898225*pi2/2
SO(5)  DD0  var A p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^6  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = 0
     a^6: dP^- LL coef =                      -604800   dS at w^-8 = -37800*pi2
     a^7: dP^- LL coef =                     52466400   dS at w^-10 = 2154600*pi2
     a^8: dP^- LL coef =                  -5093366400   dS at w^-12 = -151618500*pi2
     a^9: dP^- LL coef =                 500778241560   dS at w^-14 = 10522061550*pi2
SO(5)  DD0  var B p=1 m=0: P^- LL first changes at a^4; NNLL pole of S first changes at a^4  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                         -360   dS at w^-4 = -45*pi2
     a^5: dP^- LL coef =                         9450   dS at w^-6 = 1425*pi2/2
     a^6: dP^- LL coef =                      -408600   dS at w^-8 = -76575*pi2/4
     a^7: dP^- LL coef =                     20051865   dS at w^-10 = 2452695*pi2/4
SO(5)  DD0  var B p=2 m=2: P^- LL first changes at a^5; NNLL pole of S first changes at a^5  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                       -15120   dS at w^-6 = -900*pi2
     a^6: dP^- LL coef =                       723600   dS at w^-8 = 29925*pi2
     a^7: dP^- LL coef =                    -46209600   dS at w^-10 = -1378350*pi2
     a^8: dP^- LL coef =                   3199039740   dS at w^-12 = 134898225*pi2/2
SO(5)  DD0  var B p=3 m=4: P^- LL first changes at a^6; NNLL pole of S first changes at a^6  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = 0
     a^6: dP^- LL coef =                     -1088640   dS at w^-8 = -37800*pi2
     a^7: dP^- LL coef =                     81894240   dS at w^-10 = 2154600*pi2
     a^8: dP^- LL coef =                  -7332647040   dS at w^-12 = -151618500*pi2
     a^9: dP^- LL coef =                 681325552440   dS at w^-14 = 10522061550*pi2
G2     Trc  var A p=1 m=0: P^- LL first changes at a^None; NNLL pole of S first changes at a^4  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 16*pi2
     a^5: dP^- LL coef =                            0   dS at w^-6 = -1216*pi2/3
     a^6: dP^- LL coef =                            0   dS at w^-8 = 41584*pi2/3
     a^7: dP^- LL coef =                            0   dS at w^-10 = -5206784*pi2/9
G2     Trc  var A p=2 m=2: P^- LL first changes at a^None; NNLL pole of S first changes at a^5  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = 256*pi2
     a^6: dP^- LL coef =                            0   dS at w^-8 = -13056*pi2
     a^7: dP^- LL coef =                            0   dS at w^-10 = 2280448*pi2/3
     a^8: dP^- LL coef =                            0   dS at w^-12 = -434950784*pi2/9
G2     Trc  var A p=3 m=4: P^- LL first changes at a^None; NNLL pole of S first changes at a^6  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = 0
     a^6: dP^- LL coef =                            0   dS at w^-8 = 9600*pi2
     a^7: dP^- LL coef =                            0   dS at w^-10 = -830464*pi2
     a^8: dP^- LL coef =                            0   dS at w^-12 = 74010880*pi2
     a^9: dP^- LL coef =                            0   dS at w^-14 = -20044897280*pi2/3
G2     Trc  var B p=1 m=0: P^- LL first changes at a^None; NNLL pole of S first changes at a^4  (to a^7, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 16*pi2
     a^5: dP^- LL coef =                            0   dS at w^-6 = -1216*pi2/3
     a^6: dP^- LL coef =                            0   dS at w^-8 = 41584*pi2/3
     a^7: dP^- LL coef =                            0   dS at w^-10 = -5206784*pi2/9
G2     Trc  var B p=2 m=2: P^- LL first changes at a^None; NNLL pole of S first changes at a^5  (to a^8, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = 320*pi2
     a^6: dP^- LL coef =                            0   dS at w^-8 = -15488*pi2
     a^7: dP^- LL coef =                            0   dS at w^-10 = 871040*pi2
     a^8: dP^- LL coef =                            0   dS at w^-12 = -487010560*pi2/9
G2     Trc  var B p=3 m=4: P^- LL first changes at a^None; NNLL pole of S first changes at a^6  (to a^9, 0s)
     a^1: dP^- LL coef =                            0   dS at w^2 = 0
     a^2: dP^- LL coef =                            0   dS at w^0 = 0
     a^3: dP^- LL coef =                            0   dS at w^-2 = 0
     a^4: dP^- LL coef =                            0   dS at w^-4 = 0
     a^5: dP^- LL coef =                            0   dS at w^-6 = 0
     a^6: dP^- LL coef =                            0   dS at w^-8 = 13440*pi2
     a^7: dP^- LL coef =                            0   dS at w^-10 = -1053696*pi2
     a^8: dP^- LL coef =                            0   dS at w^-12 = 88892160*pi2
     a^9: dP^- LL coef =                            0   dS at w^-14 = -23255418880*pi2/3

== check: p = 1, C = Trc equals a shift dkappa = c/2 of the base system (Lagrange derivative at kappa = 1)
  SU(3) a^1: dS_NNLL/dkappa = 0 pi^2 vs 2 x linear 0 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
  SU(3) a^2: dS_NNLL/dkappa = 8/9 pi^2 vs 2 x linear 8/9 pi^2 [ok];  dP^-_LL/dkappa = 32/9 vs 2 x linear 32/9 [ok]
  SU(3) a^3: dS_NNLL/dkappa = 344/27 pi^2 vs 2 x linear 344/27 pi^2 [ok];  dP^-_LL/dkappa = -32/9 vs 2 x linear -32/9 [ok]
  SU(3) a^4: dS_NNLL/dkappa = -5936/81 pi^2 vs 2 x linear -5936/81 pi^2 [ok];  dP^-_LL/dkappa = 38656/81 vs 2 x linear 38656/81 [ok]
  SU(3) a^5: dS_NNLL/dkappa = 35960/27 pi^2 vs 2 x linear 35960/27 pi^2 [ok];  dP^-_LL/dkappa = -2484512/243 vs 2 x linear -2484512/243 [ok]
  SU(3) a^6: dS_NNLL/dkappa = -18196624/729 pi^2 vs 2 x linear -18196624/729 pi^2 [ok];  dP^-_LL/dkappa = 374932480/729 vs 2 x linear 374932480/729 [ok]
  SU(3) a^7: dS_NNLL/dkappa = 643967824/2187 pi^2 vs 2 x linear 643967824/2187 pi^2 [ok];  dP^-_LL/dkappa = -60913883840/2187 vs 2 x linear -60913883840/2187 [ok]
  G2 a^1: dS_NNLL/dkappa = 0 pi^2 vs 2 x linear 0 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
  G2 a^2: dS_NNLL/dkappa = 0 pi^2 vs 2 x linear 0 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
  G2 a^3: dS_NNLL/dkappa = 0 pi^2 vs 2 x linear 0 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
  G2 a^4: dS_NNLL/dkappa = 32 pi^2 vs 2 x linear 32 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
  G2 a^5: dS_NNLL/dkappa = -2432/3 pi^2 vs 2 x linear -2432/3 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
  G2 a^6: dS_NNLL/dkappa = 83168/3 pi^2 vs 2 x linear 83168/3 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
  G2 a^7: dS_NNLL/dkappa = -10413568/9 pi^2 vs 2 x linear -10413568/9 pi^2 [ok];  dP^-_LL/dkappa = 0 vs 2 x linear 0 [ok]
done in 0s


==> anc/numbers/deposit/R6/C9_recheck/run_recheck.py <==
"""C9 recheck, step 3: validations and the two cases (SO(5) vector with the (-1,10,6) singlet row, G2 7 with
C = Trc), p = 1, 2, 3, m = 2p - 2, variants A and B of the projection.  Output: run_recheck.out, run_recheck.json.
"""
import json, sys, time
from fractions import Fraction as Fr
from solver import *

T0 = time.time()
cg = json.load(open('colorgen.json'))


def group_from_cg(name, key, CA):
    d = cg[key]
    return Group(name, d['dims'], d['C'], d['b'], d['CF'], CA, d['Trc'])


SU3 = Group('SU(3)', [1, 8], [0, 3], [Fr(4, 3), Fr(-1, 6)], Fr(4, 3), 3,
            [[0, Fr(-8, 3)], [Fr(-1, 3), Fr(2, 3) - Fr(3, 2)]])
SO5 = group_from_cg('SO(5)', 'SO5_vector', Fr(3, 2))
G2 = group_from_cg('G2', 'G2_7', 2)

out = open('run_recheck.out', 'w')


def say(*a):
    s = ' '.join(str(x) for x in a)
    print(s, flush=True)
    out.write(s + '\n')
    out.flush()


def zeta2(poly):
    """poly in z = pi^2 at first order: return coefficient of zeta_2 = z/6 (and flag other powers)."""
    other = {k: v for k, v in poly.items() if k != 1}
    return (poly.get(1, Fr(0)) * 6, other)


# ---------------- validation 1: base S_n and P^- LL ----------------
NB = 6
for G in (SU3, SO5, G2):
    F = solve_base(G, NB)
    S = S_of(F, G, NB)
    say(f'== {G.name}: base solution, kappa = +1')
    for n in range(1, NB + 1):
        ll = S[n].coef(2 - 2 * n)
        nnll = S[n].coef(4 - 2 * n)
        z2, other = zeta2(nnll)
        pm = F[(0, -1)][n].coef(1 - 2 * n)
        pp = F[(0, 1)][n].coef(1 - 2 * n)
        say(f'  a^{n}: S LL coef = {pstr(ll)};  S at w^{4-2*n} = {z2} zeta2 (other pi powers {other});'
            f'  P^+ LL = {pstr(pp)};  P^- LL = {pstr(pm)}')

# paper values: SU(3) S3 = 12 z2 CF (CA-2CF)(5CA-6CF), S4 = -48 z2 (19 CA^3 CF - 65 CA^2 CF^2 + 68 CA CF^3 - 20 CF^4 - 24*5/2)
CF, CA = Fr(4, 3), Fr(3)
say('paper SU(3): S3 =', 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF), 'zeta2;  S4 =',
    -48 * (19 * CA**3 * CF - 65 * CA**2 * CF**2 + 68 * CA * CF**3 - 20 * CF**4 - 24 * Fr(5, 2)), 'zeta2')
say('paper SO(5) table: S3 = -9 zeta2, S4 = 222 zeta2')

# ---------------- the kernels ----------------
C_DD = [[-1, 10, 6], [1, 0, 0], [Fr(3, 7), 0, 0]]     # singlet row (-1,10,6), completed by dim(R) C_RR' = dim(R') C_R'R
C_DD0 = [[-1, 10, 6], [0, 0, 0], [0, 0, 0]]           # singlet row alone
C_G2 = G2.T
C_SU3 = SU3.T


def moments(G, C):
    return {f'sum_R C_1R b_R^{k}': str(sum(Fr(C[0][R]) * G.b[R] ** k for R in range(G.n))) for k in range(1, 5)}


say('\nkernel singlet-row moments:')
say('  SO(5) DD/DD0:', moments(SO5, C_DD))
say('  G2 Trc     :', moments(G2, C_G2))
say('  SU(3) Trc  :', moments(SU3, C_SU3))

results = []


def analyse(G, F, Cname, C, p, variant, nmax):
    m = 2 * p - 2
    Gr, dPm, dS = response(G, F, C, p, m, variant, nmax)
    rows = []
    firstPm = firstS = None
    for n in range(1, nmax + 1):
        lowP = dPm[n].low()
        llP = dPm[n].coef(1 - 2 * n)
        lowS = dS[n].low()
        llS = dS[n].coef(2 - 2 * n)
        nnS = dS[n].coef(4 - 2 * n)
        assert lowP is None or lowP >= 1 - 2 * n, ('superleading P^-', n, lowP)
        assert lowS is None or lowS >= 2 - 2 * n, ('superleading S', n, lowS)
        assert not llS, ('LL change of S', n)
        # NLL powers absent by w -> -w parity: check
        assert not dPm[n].coef(2 - 2 * n) and not dS[n].coef(3 - 2 * n)
        if llP and firstPm is None:
            firstPm = n
        if n >= 3 and nnS and firstS is None:
            firstS = n
        # singlet-negative LL source check and dS identity: dS = -(source of the singlet positive equation)
        rows.append(dict(n=n, dPminus_LL=pstr(llP), dPminus_lowest=lowP,
                         dS_NNLL=pstr(nnS), dS_NNLL_zeta2=str(zeta2(nnS)[0]) if nnS else '0',
                         dS_lowest=lowS))
    rec = dict(group=G.name, color=Cname, p=p, m=m, variant=variant, nmax=nmax,
               first_LL_Pminus=firstPm, first_NNLL_pole_S=firstS, rows=rows)
    results.append(rec)
    say(f'{G.name:6s} {Cname:4s} var {variant} p={p} m={m}: P^- LL first changes at a^{firstPm}; '
        f'NNLL pole of S first changes at a^{firstS}  (to a^{nmax}, {time.time()-T0:.0f}s)')
    for r in rows:
        say(f'     a^{r["n"]}: dP^- LL coef = {r["dPminus_LL"]:>28s}   dS at w^{4-2*r["n"]} = {r["dS_NNLL"]}')
    return rec


say('\n== responses at first order in the kernel coefficient c')
NMAX = {1: 7, 2: 8, 3: 9}
# SU(3) context control (beyond the brief): singlet row (2CF - CA, -2CF) of (2CF - CA) Id + Trc, sum_R C_1R b_R = 0
C_SU3deg = [[(2 * SU3.CF - SU3.CA) * (1 if R == Rp else 0) + SU3.T[R][Rp] for Rp in range(2)] for R in range(2)]
say('  SU(3) Deg  :', moments(SU3, C_SU3deg))
for G, cases in ((SU3, [('Trc', C_SU3), ('Deg', C_SU3deg)]), (SO5, [('DD', C_DD), ('DD0', C_DD0)]), (G2, [('Trc', C_G2)])):
    F = solve_base(G, max(NMAX.values()))
    for Cname, C in cases:
        for variant in ('A', 'B'):
            for p in (1, 2, 3):
                analyse(G, F, Cname, C, p, variant, NMAX[p])

json.dump(results, open('run_recheck.json', 'w'), indent=1)

# ---------------- validation 2: p = 1, C = Trc is a shift of kappa; compare with dS/dkappa ----------------
say('\n== check: p = 1, C = Trc equals a shift dkappa = c/2 of the base system (Lagrange derivative at kappa = 1)')
for G in (SU3, G2):
    nmax = 7
    ks = [Fr(1) + Fr(j, 3) for j in range(-4, 5)]       # 9 points; S_n has degree <= n-1 <= 6 in kappa
    Ss = [S_of(solve_base(G, nmax, kappa=k), G, nmax) for k in ks]
    Gr, dPm, dS = response(G, solve_base(G, nmax), G.T, 1, 0, 'A', nmax)
    Fs = [solve_base(G, nmax, kappa=k) for k in ks]
    for n in range(1, nmax + 1):
        # derivative of the Lagrange interpolant at kappa = 1
        def dlag(vals):
            tot = Fr(0)
            for i, (xi, yi) in enumerate(zip(ks, vals)):
                # l_i'(1)
                num_sum = Fr(0)
                for j in range(len(ks)):
                    if j == i:
                        continue
                    prod = Fr(1)
                    for k in range(len(ks)):
                        if k != i and k != j:
                            prod *= (1 - ks[k])
                    num_sum += prod
                den = Fr(1)
                for k in range(len(ks)):
                    if k != i:
                        den *= (xi - ks[k])
                tot += yi * num_sum / den
            return tot
        nnS = [S[n].coef(4 - 2 * n).get(1, Fr(0)) for S in Ss]
        llP = [Fx[(0, -1)][n].coef(1 - 2 * n).get(0, Fr(0)) for Fx in Fs]
        d_nnS = dlag(nnS)
        d_llP = dlag(llP)
        lin_nnS = dS[n].coef(4 - 2 * n).get(1, Fr(0))
        lin_llP = dPm[n].coef(1 - 2 * n).get(0, Fr(0))
        # the system has 2 a kappa psi Trc F, the kernel c a psi C F: C = Trc at p = 1 is dkappa = c/2
        say(f'  {G.name} a^{n}: dS_NNLL/dkappa = {d_nnS} pi^2 vs 2 x linear {2*lin_nnS} pi^2 '
            f'[{"ok" if d_nnS == 2*lin_nnS else "MISMATCH"}];  dP^-_LL/dkappa = {d_llP} vs 2 x linear {2*lin_llP} '
            f'[{"ok" if d_llP == 2*lin_llP else "MISMATCH"}]')

say(f'done in {time.time()-T0:.0f}s')


==> anc/numbers/deposit/R6/C9_recheck/solver.py <==
"""C9 recheck, step 2: own solver of eq. (system) of paper.tex with a new crossing-odd kernel.

System (kappa = +1, l_+- = c_+ = 0), order by order in a, every partial wave a truncated Laurent series in
w = omega with coefficients in Q[z], z = pi^2:
  w F_R^t = 2a b_R + 2a C_R [F_R^t' + phi^t F_R^t] + (F_R^t)^2 + 2a kappa psi^t sum_R' Trc_RR' F_R'^{-t}
            + c a^p [K_t F^{-t}]_R ,
  phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2).
New kernel c a^p C Delta Ltilde^m (Delta = -i pi in the region s_r > 0), projected with
e^{w Ltilde} eta^t (eta^+ = cos x, eta^- = -i sin x, x = pi w/2) and Ltilde -> -d/dw by parts:
  variant A (kernel multiplies the amplitude in L space, 1/eta outside the derivatives):
     K_- F^+ = (pi / sin x) (-d/dw)^m [cos x  C F^+],
     K_+ F^- = -(1 / cos x) (-d/dw)^m [pi sin x  C F^-];
  variant B (whole ratio inside the derivatives, the typography of eq. (assump-odd)):
     K_- F^+ = (-d/dw)^m [psi^- C F^+],  K_+ F^- = (-d/dw)^m [psi^+ C F^-].
For m = 0 both reduce to psi^t C F^{-t}, the form of the existing signature-changing term.
First order in c: G = dF/dc solves the linearized system.  dP^- = G_1^-,
dS = -w G_1^+ + 2 sum_k F_1^+(k) G_1^+(n-k)   (S = P^+(P^+ - w) + 2 a C_F with P^+ = F_1^+).
At order a^n the LL power is w^(1-2n) in F and w^(2-2n) in S; the NNLL pole of S is w^(4-2n), n >= 3.
"""
from fractions import Fraction as Fr
import sympy as sp

J = 2   # relative depth kept: LL (j=0), NNLL (j=1), N4LL (j=2); the system is even under w -> -w, F -> -F


# ---------- polynomials in z with Fraction coefficients: dict {k: Fr} ----------
def padd(a, b, s=1):
    r = dict(a)
    for k, v in b.items():
        r[k] = r.get(k, 0) + s * v
        if r[k] == 0:
            del r[k]
    return r


def pmul(a, b):
    r = {}
    for i, u in a.items():
        for j, v in b.items():
            r[i + j] = r.get(i + j, 0) + u * v
    return {k: v for k, v in r.items() if v != 0}


def pscale(a, s):
    if s == 0:
        return {}
    return {k: v * s for k, v in a.items()}


def pstr(a):
    if not a:
        return '0'
    z = sp.Symbol('pi2')
    return str(sp.expand(sum(sp.Rational(v.numerator, v.denominator) * z**k for k, v in a.items())))


# ---------- Laurent series in w: dict {power: poly}, with an absolute cutoff (powers <= cut kept) ----------
class L:
    __slots__ = ('c', 'cut')

    def __init__(self, c, cut):
        self.c = {k: v for k, v in c.items() if v and k <= cut}
        self.cut = cut

    def __add__(self, o):
        cut = min(self.cut, o.cut)
        r = dict((k, v) for k, v in self.c.items() if k <= cut)
        for k, v in o.c.items():
            if k <= cut:
                r[k] = padd(r.get(k, {}), v)
        return L(r, cut)

    def __sub__(self, o):
        return self + o.scale(-1)

    def scale(self, s):
        return L({k: pscale(v, Fr(s)) for k, v in self.c.items()}, self.cut)

    def low(self):
        return min(self.c) if self.c else None

    def __mul__(self, o):
        # cut of product: min(lowA + cutB, lowB + cutA) (+ even steps: missing terms are 2 above cut)
        if not self.c or not o.c:
            la = self.low() if self.c else 10**6
            lb = o.low() if o.c else 10**6
            return L({}, min(la + o.cut, lb + self.cut))
        cut = min(self.low() + o.cut, o.low() + self.cut)
        r = {}
        for i, u in self.c.items():
            for j, v in o.c.items():
                if i + j <= cut:
                    r[i + j] = padd(r.get(i + j, {}), pmul(u, v))
        return L(r, cut)

    def shift(self, s):          # multiply by w^s
        return L({k + s: v for k, v in self.c.items()}, self.cut + s)

    def deriv(self):
        return L({k - 1: pscale(v, Fr(k)) for k, v in self.c.items() if k != 0}, self.cut - 1)

    def coef(self, k):
        return self.c.get(k, {})


def _fix(x, cut):
    assert x.cut >= cut, (x.cut, cut)
    return L(x.c, cut)


def zero(cut):
    return L({}, cut)


# ---------- trigonometric series (x = pi w / 2, x^2 = z w^2 / 4) ----------
def even_series(expr_in_x, nterms, prefactor_power, prefactor_poly):
    """expr_in_x even in x; returns prefactor_poly * w^prefactor_power * sum_k e_k (z w^2/4)^k."""
    xs = sp.Symbol('x')
    ser = sp.series(expr_in_x, xs, 0, 2 * nterms + 2).removeO()
    c = {}
    for k in range(nterms + 1):
        e = sp.Rational(ser.coeff(xs, 2 * k))
        if e != 0:
            poly = pmul(prefactor_poly, {k: Fr(int(e.p), int(e.q)) / Fr(4) ** k})
            c[prefactor_power + 2 * k] = poly
    cut = prefactor_power + 2 * nterms
    return L(c, cut)


NT = J + 6
xs = sp.Symbol('x')
ONE = {0: Fr(1)}
Z = {1: Fr(1)}
TRIG = {
    'phi+': even_series(sp.tan(xs) / xs, NT, 1, pscale(Z, Fr(-1, 4))),      # -(z w/4) tan x / x
    'phi-': even_series(xs * sp.cot(xs), NT, -1, ONE),                       # (1/w) x cot x
    'psi+': even_series(sp.tan(xs) / xs, NT, 1, pscale(Z, Fr(-1, 2))),      # -(z w/2) tan x / x
    'psi-': even_series(xs * sp.cot(xs), NT, -1, pscale(ONE, Fr(2))),        # (2/w) x cot x
    'pi/sin': even_series(xs / sp.sin(xs), NT, -1, pscale(ONE, Fr(2))),     # (2/w) x / sin x
    'cos': even_series(sp.cos(xs), NT, 0, ONE),
    'sec': even_series(1 / sp.cos(xs), NT, 0, ONE),
    'pi sin': even_series(sp.sin(xs) / xs, NT, 1, pscale(Z, Fr(1, 2))),     # (z w/2) sin x / x
}


def to_fr(x):
    x = sp.nsimplify(x)
    return Fr(int(sp.numer(x)), int(sp.denom(x)))


class Group:
    def __init__(self, name, dims, cas, b, CF, CA, T):
        self.name, self.dims = name, dims
        self.cas = [to_fr(x) for x in cas]
        self.b = [to_fr(x) for x in b]
        self.CF, self.CA = to_fr(CF), to_fr(CA)
        self.T = [[to_fr(x) for x in row] for row in T]
        self.n = len(dims)


def cut_F(n):
    return 1 - 2 * n + 2 * J


def solve_base(G, nmax, kappa=Fr(1)):
    F = {(R, t): [None] for R in range(G.n) for t in (1, -1)}
    for n in range(1, nmax + 1):
        cutR = 2 - 2 * n + 2 * J
        for t in (1, -1):
            for R in range(G.n):
                rhs = zero(cutR)
                if n == 1:
                    rhs = rhs + L({0: {0: 2 * G.b[R]}}, cutR)
                else:
                    prev = F[(R, t)][n - 1]
                    if G.cas[R] != 0:
                        rhs = rhs + (prev.deriv() + TRIG['phi+' if t == 1 else 'phi-'] * prev).scale(2 * G.cas[R])
                    for k in range(1, n):
                        rhs = rhs + F[(R, t)][k] * F[(R, t)][n - k]
                    mix = zero(cut_F(n - 1))
                    for Rp in range(G.n):
                        if G.T[R][Rp] != 0:
                            mix = mix + F[(Rp, -t)][n - 1].scale(G.T[R][Rp])
                    rhs = rhs + (TRIG['psi+' if t == 1 else 'psi-'] * mix).scale(2 * kappa)
                F[(R, t)].append(_fix(rhs, cutR).shift(-1))
    return F


def S_of(F, G, nmax):
    S = [None]
    for n in range(1, nmax + 1):
        cut = 2 - 2 * n + 2 * J
        s = F[(0, 1)][n].shift(1).scale(-1)
        for k in range(1, n):
            s = s + F[(0, 1)][k] * F[(0, 1)][n - k]
        if n == 1:
            s = s + L({0: {0: 2 * G.CF}}, cut)
        S.append(_fix(s, cut))
    return S


def kernel(t, X, m, variant):
    """X = sum_R' C_RR' F_R'^{-t}(n-p); returns the projected kernel K_t acting on it."""
    if variant == 'A':
        if t == -1:
            Y = TRIG['cos'] * X
            for _ in range(m):
                Y = Y.deriv().scale(-1)
            return TRIG['pi/sin'] * Y
        Y = TRIG['pi sin'] * X
        for _ in range(m):
            Y = Y.deriv().scale(-1)
        return (TRIG['sec'] * Y).scale(-1)
    Y = TRIG['psi+' if t == 1 else 'psi-'] * X
    for _ in range(m):
        Y = Y.deriv().scale(-1)
    return Y


def response(G, F, C, p, m, variant, nmax, kappa=Fr(1)):
    Gr = {(R, t): [None] for R in range(G.n) for t in (1, -1)}
    for n in range(1, nmax + 1):
        cutR = 2 - 2 * n + 2 * J
        for t in (1, -1):
            for R in range(G.n):
                rhs = zero(cutR)
                if n >= 2:
                    prev = Gr[(R, t)][n - 1]
                    if G.cas[R] != 0:
                        rhs = rhs + (prev.deriv() + TRIG['phi+' if t == 1 else 'phi-'] * prev).scale(2 * G.cas[R])
                    for k in range(1, n):
                        rhs = rhs + (F[(R, t)][k] * Gr[(R, t)][n - k]).scale(2)
                    mix = zero(cut_F(n - 1))
                    for Rp in range(G.n):
                        if G.T[R][Rp] != 0:
                            mix = mix + Gr[(Rp, -t)][n - 1].scale(G.T[R][Rp])
                    rhs = rhs + (TRIG['psi+' if t == 1 else 'psi-'] * mix).scale(2 * kappa)
                if n > p:
                    X = zero(cut_F(n - p))
                    for Rp in range(G.n):
                        if C[R][Rp] != 0:
                            X = X + F[(Rp, -t)][n - p].scale(C[R][Rp])
                    if X.c:
                        rhs = rhs + kernel(t, X, m, variant)
                Gr[(R, t)].append(_fix(rhs, cutR).shift(-1))
    dS = [None]
    for n in range(1, nmax + 1):
        cut = 2 - 2 * n + 2 * J
        s = Gr[(0, 1)][n].shift(1).scale(-1)
        for k in range(1, n):
            s = s + (F[(0, 1)][k] * Gr[(0, 1)][n - k]).scale(2)
        dS.append(_fix(s, cut))
    dPm = [None] + [Gr[(0, -1)][n] for n in range(1, nmax + 1)]
    return Gr, dPm, dS


==> anc/numbers/deposit/R6/README.txt <==
Deposit item R6: calculations C1-C14 and B1 steps 1-3, made before submission.

Each part is a copy of the programs of one calculation and of the outputs they wrote; the programs name their inputs by paths
of the project tree (ma_a/...), which correspond to the deposit items here, to the published files of numbers/published/ and to the other published files that Section 3 of README.txt describes.
The part without suffix holds the program that produced a value first, the part *_check (or C9_recheck, B2cmp, B3cmp) the
separate recomputation, which did not use the first result.  make_numbers.py (section I14) reads the outputs listed in
MANIFEST.tsv (sha256 checked), requires the two values to agree where both exist, and recomputes each value with its own
solver, group data and published inputs wherever its machinery allows.
Programs that write no file print their results, and the deposited file of the same name with the extension .out
(or the output file that MANIFEST.tsv names for the program) holds what they printed.
Most of the PARI/GP programs in the rows below end without quit, so gp waits for input at the end unless its
standard input is /dev/null. All of them may be run with standard input from /dev/null.

  C1          python3 c1_general_split.py; python3 c1_s5_kappa.py; python3 c1_bminus_form.py; python3 c1_amp_kappa_sympy.py;
              gp -q c1_amp_kappa_pari.gp; (cd n4; python3 n03_run.py)
  C1_check    python3 part1_symbolic.py; python3 part1_groups.py; python3 part2_system_solve.py; python3 part3_own_amplitude.py;
              python3 compare/compare_c1.py
  C2          python3 c2_color.py; python3 c2_signature.py; python3 c2_quotes.py; gp -q c2_crosscheck.gp
  C2_check    Place the 12 PDFs listed in section 3 of README.txt and replace the PROJECT path D in extract.sh.
              Run bash extract.sh first; it needs pdftotext and pdfinfo and writes per-page text files in text/.
              These text files are not included. Then run
              python3 chk_color.py; python3 chk_signature.py; python3 chk_quotes.py; gp -q chk_cross.gp < /dev/null
              chk_quotes.py reads text/ and rewrites chk_quotes.out in this folder. Without the extraction,
              it ends "0 of 29 quotations matched" with exit status 0; the stored output gives 29 of 29.
  C3          python3 a2_00_convert.py (SRC = inputs/hepres.h, OUT = inputs/hepres_mma.m);
              wolfram -script C3_threeloop.wl; wolfram -script C3_fourloop.wl;
              wolfram -script C3_routeX_lower.wl; python3 C3_engineB.py
              inputs/ holds the files whose checksums inputs_sha256.txt lists: the published inputs hepres.h,
              Gqq3NSp.m, Gqq3NSm.m, Pqq3NSpXto0.m and Pqq3NSmXto0.m, the file hepres_mma.m, which the first
              command writes from hepres.h, and a file README.txt, which is not included.
              Only C3_threeloop.wl and C3_fourloop.wl need HarmonicSums; C3_routeX_lower.wl does not.
  C3_check    wolfram -script c3_parse_hepres.wl; wolfram -script c3_zeta2_poles.wl; wolfram -script c3_numbers.wl
  C4          python3 c4_even_omega_ext.py; python3 c4_tower_even_bound.py; python3 t4_even_omega.py; python3 t4_quartic_even.py;
              python3 vg_task3_even_omega.py
  C4_check    python3 c4_eqS_even_omega.py; python3 c4_full_signature_a3.py; python3 c4_odd_omega_poles.py; python3 c4_tan_ratio_at_omega0.py
  C5          sh run_all.sh
  C5_check    python3 run.py; python3 run_extra.py
  C6          python3 c6_model.py; python3 c6_residual.py; python3 c6_mapshift.py; gp -q c6_source_check.gp
  C6_check    gp -q c6_general.gp; gp -q c6_relations8.gp; gp -q c6_phys2.gp; gp -q compare_C6/cmp_identity.gp; gp -q compare_C6/cmp_colourparts.gp;
              gp -q compare_C6/cmp_exp4.gp
  C7          python3 c7_table.py; gp -q slope_check.gp
  C7_check    gp -q kv_eval.gp; python3 normalization_checks.py; python3 moments_compare.py; python3 compare/compare_c7.py;
              (cd compare; python3 slopes_from_check_moments.py)
  C9          python3 f3_exact.py; python3 f3_exact_routes.py; python3 f4_identity.py; python3 f4_amp.py; gp -q f3_pari.gp; gp -q f4_pari.gp; python3 f4_compare.py
  C9_check    python3 c9_sympy.py; python3 f3_checks_sympy.py; python3 f3_singletrow_sympy.py; python3 f4_sympy.py; gp -q c9_pari.gp;
              python3 compare/zero_singlet_row_firstcalc.py
  C9_recheck  python3 run_recheck.py; gp -q recheck_pari.gp; python3 compare_engines.py
  C10         wolfram -script c10_setup.wl; wolfram -script c10_count.wl; wolfram -script c10_count_riccati.wl; wolfram -script c10_control.wl;
              wolfram -script c10_control2.wl; wolfram -script c10_vzeros.wl; wolfram -script c10_mutation.wl
  C11         python3 m1_shift.py; gp -q m1_check.gp; python3 m1b_x2.py; python3 m2_pminus.py; python3 m2_check_iree.py; python3 m3_sclasses.py;
              python3 m4_mutations.py; python3 m5_compare.py
  C11_check   python3 c11_compare.py
  C12         python3 c12_color.py; python3 c12_color_symbolic.py; python3 n2b_classes.py; python3 n3_amp_ell_CA.py; gp -q c12_recount.gp
  C12_check   python3 c12_color.py; python3 c12_count.py; python3 c12_extras.py; python3 compare/cmp_c12_scratch.py
  C13         python3 c13_pathA_data.py; python3 c13_pathB_data.py; python3 c13_oneloop_compare.py; python3 c13_cutoff_triangle.py;
              gp -q c13_cutoff_triangle.gp; python3 c13_color_explicit.py; python3 c13_cutoff_map.py
  C13_check   python3 parse_oneloop.py; python3 forward_B.py; python3 schemeA_compare.py; python3 agot_check.py; python3 kl_matrices.py; python3 flip_check.py;
              python3 summary_tables.py
  C14         python3 c14_shifts.py; python3 c14_extra.py; python3 h4_flip_c14.py; python3 c14_color_explicit.py
  C14_check   python3 run_groups.py; python3 run_suN.py; python3 kappa_degeneracy.py; python3 det_hy.py; python3 side_compare.py;
              python3 comparator/compare_c14.py
  B1, B2_route1, B2_route2, B2cmp, B3_route1, B3_route2, B3cmp: python3 <program>.py for each program of the part
  B1_eft      python3 <program>.py for each program except quote_check.py, which takes the quotation file:
              python3 quote_check.py quotes.json
              Place the PDFs and sources listed in section 3 of README.txt first. The printed result was not
              kept as a file; READING_NOTE.md gives it.


==> anc/numbers/deposit/R7/README.txt <==
Deposit item R7: calculations made before submission.

singlet/  The flavor-singlet quark-gluon system of the infrared evolution equations with the signature-changing soft-gluon
          term, and its comparison with the four-loop data.  Programs and the outputs they wrote (all outputs are
          deterministic and are reproduced byte for byte by the commands below, run in this order inside singlet/):

  gp -q -D breakloop=0 run_model.gp < /dev/null > singlet_model.out      (PARI/GP, about 12 minutes, below 2 GB)
      singlet_model.gp: representations of SU(2), SU(3), SU(4), SO(5), SO(7), Sp(4), Sp(6) and G2 from explicit rational
      generators, their invariants C_F, C_A, d_F^{abcd}d_F^{abcd}/N_R, d_F^{abcd}d_A^{abcd}/N_R, d_A^{abcd}d_A^{abcd}/N_A,
      d_F^{abc}d_F^{abc}/N_R, and the singlet zeta_2 poles S_2, S_3, S_4 of the system (kappa = +1 and -1, and with the
      negative-signature gluon-pair Born tensor reversed), with n_f kept as a variable, in rational arithmetic.
  gp -q -D breakloop=0 run_lambda.gp < /dev/null > singlet_lambda.out    (PARI/GP, under a minute)
      the poles S_2, S_3 of the same system with the negative-signature gluon-pair Born tensor scaled by s8 = 0, 2, 3
      (antisymmetric-octet weight -s8 C_A), at kappa = +1 and -1, in SU(2) 2, SU(2) 3, SU(3) 3, SO(5) 5, Sp(4) 4 and G2 7;
      s8 = 1 and s8 = -1 are the rows S and V of singlet_model.out.
  python3 -B singlet_fit.py      general-color forms of S_3, S_4 by fits in rational arithmetic on 12 representations; the
                                 four held-out representations (SU(3) 6, G2 7, SO(7) 7, Sp(6) 6) are reproduced; the waves of
                                 positive signature reproduce the leading logarithms of P^(0) to P^(3) in every representation;
                                 D = [-S_4 + 2{S_3, M1}]/24 and the traces.             -> singlet_fit.out, singlet_fit.json
  python3 -B kernels.py          zeta_2 poles of S0 = X^2 - N X + a M0 at three loops (all entries) and four loops for the
                                 MS-bar splitting functions and the physical kernels of (F_2, F_phi) and (F_2, F_L/a), from
                                 App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362 (ancillary file) and the
                                 x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563.     -> kernels.out, kernels.json
  python3 -B ps_difference.py    the four-loop pure-singlet data minus eq. (5.9), and the non-singlet data minus eq. (3.3),
                                 at x^0 ln^k x, k = 4, 5, 6.                                -> ps_difference.out, .json
  python3 -B predictions.py      model against kernels and data; the four-loop predictions for the zeta_2 x^0 ln^4 x
                                 coefficients of P_gg^(3) (trace) and of n_f P_gq^(3) - 2 C_F P_qg^(3).
                                                                                             -> predictions.out, .json
  python3 -B polarized_sign.py   the octet gluon-pair weight in the helicity-dependent singlet system of hep-ph/9603204
                                 against the two- and three-loop leading logarithms of arXiv:1409.5131, both signs.
                                                                                             -> polarized_sign.out, .json
  gp -q -D breakloop=0 run_channels.gp < /dev/null > channels.out    (PARI/GP, about 30 seconds, about 1 GB)
      channels.gp (reads singlet_model.gp unchanged): the color matrices of the system in t-channel form for SU(3) 3,
      SU(2) 2, SU(4) 4, SO(5) 5 and G2 7: the channels of the quark pair and of the symmetric and antisymmetric gluon pair
      with their Casimirs, the Born weights of every channel and signature, the quark-gluon transition products in the
      common channels, the matrix of T_rc on the invariant four-leg tensors of each block (qq, qg, gq, gg) in a stated basis,
      and the color-singlet rows; the header gives every convention and normalization.
  python3 -B check_channels.py > check_channels.out
      a second solver that takes its color input only from channels.out, reproduces the poles of singlet_model.out
      (S, L and V rows) and singlet_lambda.out for every tabulated representation (113 comparisons), and checks every
      tabulated T_rc entry by crossing (the s- and u-channel spectra).
  python3 -B mutation_test.py > mutation_test.out;  gp -q -D breakloop=0 mutation_test.gp < /dev/null 2>/dev/null | grep '^CASE' > mutation_test_gp.out
      corrupt the tabulated data one entry at a time and record which check detects each corruption.
  python3 -B scheme_example.py   a change of scheme at zeta_2 a^4 N^-5 acts through traceless commutators with the lower-order
                                 leading logarithms, so the P_ps and P_gg shifts are opposite; an order-a^3 example produces
                                 the part of the pure-singlet difference without d_F^{abcd}d_F^{abcd}.  -> scheme_example.out
  python3 -B transition_sign.py  the poles with the sign of the negative-signature quark-gluon transition product reversed
                                 (alone and with the reversed antisymmetric-adjoint weight), from channels.out with the solver of
                                 check_channels.py: the diagonal n_f terms of S_3 change sign, tr(b_1 S_3) then no longer depends on
                                 the sign of b_8a^-, the C_A^2 C_F coefficient of the pure-singlet difference changes, the quartic
                                 coefficients do not; the same reversal carried by the gq factor gives the same diagonal entries, traces and four-loop
                                 difference and changes the other off-diagonal entry.     -> transition_sign.out
  python3 -B kernel_class.py     the coefficient-function matrices of (F_2, F_phi) and (F_2, F_L/a), normalized to the identity:
                                 their terms a^k N^-2k commute with b_1 and they have no zeta_2 terms at a^k N^-2k, a^k N^(1-2k),
                                 k = 1..3.                                                -> kernel_class.out
  python3 -B trace_generic3.py > trace_generic3.out          (about 5 minutes, about 1 GB)
      the change of tr S and tr(b_1 S) at zeta_2 a^3 N^-2 under a generic normalized fixed-coupling similarity, with terms of
      weight 0, 1, 2 in the counting a ~ N^2 (SU(3), n_f symbolic): tr S is unchanged; tr(b_1 S) changes unless the weight-0
      terms commute with b_1 and the zeta_2 terms start at weight 2.
  python3 -B trace_class4.py class SU3 > trace_class4_SU3.out;  python3 -B trace_class4.py class SU2 > trace_class4_SU2.out
      (about 5 minutes each) with these two conditions imposed, tr S and tr(b_1 S) are unchanged at zeta_2 a^3 N^-2 and
      zeta_2 a^4 N^-4, in SU(3) and SU(2).
  inputs.py                      readers of the published inputs (numbers/published/, each checked against its sha256).

mellin/   The argument of App. E for the tower of eq. (S) in SU(N_c), at fixed coupling and first order in zeta_2: the
          x-space bounds of eq. (tower-xbound), the weighted bound of eq. (tower-moments), the Laplace integral against the
          Mellin solution, F_A^- on the real axis and the sign of S_>=3(omega_0), the approach of the SU(3) ratio of Fig. 1
          to its small-x law, and the Borel transform. The note anc_notes/tower_inverse_mellin.txt of an earlier
          version is not included; the argument is in App. I of the article and Sect. N10.1 of the notes.
          The programs use t and tau for vartheta = sqrt(a) ln(1/x), r and rho for
          hat omega_0, n for N_c.  Run inside mellin/, one at a time (each between 1 second and 2 minutes):
  python3 -B symbolic_checks.py > symbolic_checks.out     the coefficient and bound identities (exit status 1 if not ALL ZERO)
  python3 -B adj_ode.py 2 3 4 100 > adj_ode.out           the branch-point value S_>=3(omega_0) in SU(2), SU(3), SU(4), SU(100)
  python3 -B ode_side.py > ode_side.out                   the Riccati equations on the real axis, and the large-N_c limit
  python3 -B ode_complex.py > ode_complex.out             the same on vertical lines (imports ode_side.py)
  gp -q td_bounds.gp > td_bounds.out                      eq. (tower-xbound) in SU(2) to SU(6)
  gp -q td_moments.gp > td_moments.out                    eq. (tower-moments) in SU(2) to SU(6)  (td_moments.gp, td_laplace.gp and
                                                          td_largeN.gp read td_funcs.gp; td_bounds.gp has its own recursion)
  gp -q td_laplace.gp > td_laplace.out                    the Laplace integrals, the pointwise bound and G/I_0
  gp -q td_largeN.gp > td_largeN.out                      the bounds at N_c = 10, 20, 50, 100
  gp -q approach.gp > approach.out                        the approach of the SU(3) ratio of Fig. 1 to its small-x law
  gp -q borel_twin.gp > borel_twin.out                    the Borel transform B(t) and its bound in SU(3)
  python3 -B check_outputs.py > check_outputs.out         reads the outputs above and exits with status 1 on any failed check
  python3 -B check_outputs_mutations.py > check_outputs_mutations.out
                                                          corrupts the outputs one at a time in a temporary copy and requires
                                                          check_outputs.py to fail each time

The published inputs are read from numbers/published/ (dkmv/xto0-DIS-ancillary.h, gvmsy_anc/Pqq3NSpXto0.m,
gvmsy_ps/2609.37563_src.tar.gz, pol/1409.5131.pdf); they are not redistributed.  make_numbers.py (section I15) reads the
.out and .json files listed in MANIFEST.tsv, repeats the fits with its own split of the representations, recomputes the
kernels from the LaTeX source of arXiv:2202.10362, the pure-singlet difference from the published files and the helicity-
dependent expansion, and requires every value to agree with the deposited outputs.


==> anc/numbers/deposit/R7/mellin/adj_ode.out <==
SU(2): d(rho) = -0.3294374206232355698979 (Z=14 sqrt N), -0.3294374206232355698979 (Z=18 sqrt N); g_inf = rho d + 1/N = -0.30695358270556294787; F_A^-(w0)/w0 = -0.1344922637842605; S_>=3(w0)/(a^2 z2) = 2.762582244350067
SU(3): d(rho) = -0.1612262558564081769526 (Z=14 sqrt N), -0.1612262558564081769526 (Z=18 sqrt N); g_inf = rho d + 1/N = -0.1932294133168108358; F_A^-(w0)/w0 = -0.04936525749845102; S_>=3(w0)/(a^2 z2) = 3.091670613068973
SU(4): d(rho) = -0.1011637806582942948304 (Z=14 sqrt N), -0.1011637806582942948304 (Z=18 sqrt N); g_inf = rho d + 1/N = -0.14180563772895379692; F_A^-(w0)/w0 = -0.02612037584859692; S_>=3(w0)/(a^2 z2) = 3.19062684890146
SU(100): d(rho) = -0.0007755377724436906452205 (Z=20 sqrt N), -0.0007755377724436906452205 (Z=26 sqrt N); g_inf = rho d + 1/N = -0.0055099798917119554199; F_A^-(w0)/w0 = -3.877882761204109e-5; S_>=3(w0)/(a^2 z2) = 3.305657336233671


==> anc/numbers/deposit/R7/mellin/adj_ode.py <==
#!/usr/bin/env python3
"""Value of d(rho) = F_A^-(omega_0)/sqrt(a) in SU(N), from eq. (tower-Q) of the paper.
Rescaled: z = omega/sqrt(a), p = F_A^+/sqrt(a), d = F_A^-/sqrt(a), f = F_1^+/sqrt(a) = (z - sqrt(z^2-rho^2))/2.
2N p' = z p - p^2 + 1/N ;  2N d' = z d - (2N/z) d - d^2 + 1/N + (4/(N z)) f + (2(N^2-4)/(N z)) p.
Start at large z from the optimally truncated asymptotic series (eq. tower-recursion), integrate down in
s with z = rho + s^2 (removes the square root of f at rho). Two starting points must agree."""
import sys
from fractions import Fraction as Fr
import mpmath as mp
mp.mp.dps = 30

def coeffs(N, K):
    N = Fr(N); CF = (N*N-1)/(2*N)
    from math import comb
    f = [None]+[(2*CF)**n * Fr(comb(2*(n-1), n-1), n) for n in range(1, K+1)]
    c = [None, -1/N]; d = [None, -1/N]
    for n in range(2, K+1):
        c.append(-2*N*(2*n-3)*c[n-1] + sum(c[k]*c[n-k] for k in range(1, n)))
        d.append(-4*N*(n-2)*d[n-1] + sum(d[k]*d[n-k] for k in range(1, n)) - 4/N*f[n-1] - 2*(N*N-4)/N*c[n-1])
    return c, d

def asym(cs, z):
    # optimally truncated: stop at the smallest term
    tot = mp.mpf(0); best = None
    for k in range(1, len(cs)):
        t = mp.mpf(cs[k].numerator)/cs[k].denominator * z**(1-2*k)
        if best is not None and abs(t) > best:
            break
        tot += t; best = abs(t)
    return tot, best

def run(N, Zfac):
    N = mp.mpf(N); CF = (N*N-1)/(2*N); rho = mp.sqrt(8*CF)
    c, d = coeffs(int(N), 140)
    Z = Zfac*mp.sqrt(N)
    p0, ep = asym(c, Z); d0, ed = asym(d, Z)
    s0 = mp.sqrt(Z-rho)
    def F(s, y):
        p, dd = y
        z = rho + s*s
        f = (z - s*mp.sqrt(2*rho + s*s))/2
        dp = (z*p - p*p + 1/N)/(2*N)
        q = 1/N + 4/(N*z)*f + 2*(N*N-4)/(N*z)*p
        ddz = (z*dd - 2*N/z*dd - dd*dd + q)/(2*N)
        return [2*s*dp, 2*s*ddz]
    # integrate from s0 down to 0 by mpmath's Taylor ODE solver (variable t = s0 - s)
    G = lambda t, y: [-v for v in F(s0 - t, y)]
    sol = mp.odefun(G, 0, [p0, d0])
    pr, dr = sol(s0)
    return rho, pr, dr, ep, ed

if __name__ == '__main__':
    for N in [int(a) for a in sys.argv[1:]] or [2, 3, 4]:
        out = []
        for Zfac in ((14, 18) if N < 50 else (20, 26)):
            rho, pr, dr, ep, ed = run(N, Zfac)
            out.append((Zfac, dr))
        rho = mp.sqrt(4*(N*N-1)/mp.mpf(N))
        g = rho*out[-1][1] + mp.mpf(1)/N
        CF = mp.mpf(N*N-1)/(2*N)
        print(f"SU({N}): d(rho) = {mp.nstr(out[0][1],22)} (Z={out[0][0]} sqrt N), {mp.nstr(out[1][1],22)} (Z={out[1][0]} sqrt N); "
              f"g_inf = rho d + 1/N = {mp.nstr(g,20)}; F_A^-(w0)/w0 = {mp.nstr(out[-1][1]/rho,16)}; "
              f"S_>=3(w0)/(a^2 z2) = {mp.nstr(-12*CF*g,16)}")


==> anc/numbers/deposit/R7/mellin/approach.gp <==
\\ Approach of the first-order ratio of Fig. 1 to its small-x law (SU(3)).
\\ Written from eq. (tower-recursion) and eq. (Tm) of the paper only.
\p 500
N = 3; CF = (N^2-1)/(2*N); K = 1600;
c = vector(K); d = vector(K); f = vector(K);
for(n=1,K, f[n] = (2*CF)^n * binomial(2*(n-1),n-1)/n );   \\ f_n = (2CF)^n Cat_{n-1}
c[1] = -1/N; d[1] = -1/N;
{for(n=2,K, s=0; for(k=1,n-1, s+=c[k]*c[n-k]); c[n] = -2*N*(2*n-3)*c[n-1] + s;
           s=0; for(k=1,n-1, s+=d[k]*d[n-k]); d[n] = -4*N*(n-2)*d[n-1] + s - 4/N*f[n-1] - 2*(N^2-4)/N*c[n-1]);}
\\ E_k = sum_{n=2}^k d_n binom(2(k-n),k-n) (2CF)^(k-n): coefficients of G(tau) = sum_k E_k tau^(2k-2)/(2k-2)!
E = vector(K); for(k=2,K, s=0; for(n=2,k, s+=d[n]*binomial(2*(k-n),k-n)*(2*CF)^(k-n)); E[k]=s);
Gs(t) = sum(k=2,K, E[k]*t^(2*k-2)/(2*k-2)!);
rho = sqrt(8*CF);
\\ g_inf = rho*d(rho) + 1/N with d(rho) = F_A^-(omega_0)/sqrt(a) = rho * [F_A^-(omega_0)/omega_0]; the value of adj_ode.py is typed below
ginf = -0.1932294133168108358;   \\ from adj_ode.py, SU(3)
R(t) = Gs(t)/(ginf*besseli(1,rho*t));
\\ first-order ratio in percent: 12 z2 CF a^2 G / (a rho I1(rho t)/(2t)) ; law in percent: -2 S ln(1/x)/w0 = 24 z2 CF a ginf t/rho
z2 = Pi^2/6;
print("x, alpha_s, tau, ratio(%), law(%), R = ratio/law");
{
for(ia=1,2, al = [0.1,0.2][ia]; a = al/(4*Pi);
  for(ie=1,4, ex = [2,4,6,8][ie]; L = ex*log(10); t = sqrt(a)*L;
    rat = 100*12*z2*CF*a^2*Gs(t)/(a*rho*besseli(1,rho*t)/(2*t));
    law = 100*24*z2*CF*a*ginf*t/rho;
    printf("1e-%d  %.1f  %.4f  %.6f  %.6f  %.4f\n", ex, al, t, rat, law, rat/law)));
}
print("large tau: tau, R, tau*(R-1)");
{ forstep(t=2,12,1, r=R(t); printf("%d  %.6f  %.4f\n", t, r, t*(r-1))); }
print("small tau scan for the peak and the crossing R=1:");
{ forstep(t=0.05,1.5,0.05, printf("%.2f %.5f\n", t, R(t))); }
\\ value of tau where R first drops to 1.10
tt = solve(t=3,12, R(t)-1.10); printf("R = 1.10 at tau = %.4f; x there for alpha_s=0.1: 10^%.2f, for 0.2: 10^%.2f\n", tt, -tt/sqrt(0.1/(4*Pi))/log(10), -tt/sqrt(0.2/(4*Pi))/log(10));
quit


==> anc/numbers/deposit/R7/mellin/approach.out <==
   realprecision = 500 significant digits
x, alpha_s, tau, ratio(%), law(%), R = ratio/law
1e-2  0.1  0.4108  -1.250961  -1.018095  1.2287
1e-4  0.1  0.8216  -3.114229  -2.036190  1.5294
1e-6  0.1  1.2324  -4.406332  -3.054285  1.4427
1e-8  0.1  1.6432  -5.490332  -4.072379  1.3482
1e-2  0.2  0.5810  -4.170827  -2.879607  1.4484
1e-4  0.2  1.1619  -8.418909  -5.759214  1.4618
1e-6  0.2  1.7429  -11.493939  -8.638821  1.3305
1e-8  0.2  2.3239  -14.461361  -11.518428  1.2555
large tau: tau, R, tau*(R-1)
2  1.292324  0.5846
3  1.202768  0.6083
4  1.155621  0.6225
5  1.126346  0.6317
6  1.106372  0.6382
7  1.091866  0.6431
8  1.080849  0.6468
9  1.072195  0.6498
10  1.065217  0.6522
11  1.059470  0.6542
12  1.054655  0.6559
small tau scan for the peak and the crossing R=1:
0.05 0.18424
0.10 0.36478
0.15 0.53812
0.20 0.70115
0.25 0.85130
0.30 0.98665
0.35 1.10597
0.40 1.20870
0.45 1.29493
0.50 1.36528
0.55 1.42083
0.60 1.46294
0.65 1.49319
0.70 1.51325
0.75 1.52475
0.80 1.52928
0.85 1.52826
0.90 1.52299
0.95 1.51455
1.00 1.50386
1.05 1.49168
1.10 1.47860
1.15 1.46507
1.20 1.45144
1.25 1.43796
1.30 1.42481
1.35 1.41208
1.40 1.39986
1.45 1.38819
1.50 1.37706
R = 1.10 at tau = 6.4034; x there for alpha_s=0.1: 10^-31.17, for 0.2: 10^-22.04


==> anc/numbers/deposit/R7/mellin/borel_twin.gp <==
\\ Check of the Borel representation in anc_notes/borel_summability.txt (SU(3)):
\\ B(t) = sum_n d_n t^(n-1)/(n-1)!  against  (Pi t)^(-1/2) int_0^oo exp(-v^2/(4t)) FAm(v) dv,
\\ FAm(v) = sum_n d_n v^(2n-2)/(2n-2)!, and the bound |B(t)| <= (6/N) exp(8 CF t) on the positive axis.
\p 300
N = 3; CF = (N^2-1)/(2*N); K = 900;
c = vector(K); d = vector(K); f = vector(K);
for(n=1,K, f[n] = (2*CF)^n * binomial(2*(n-1),n-1)/n);
c[1] = -1/N; d[1] = -1/N;
{for(n=2,K, s=0; for(k=1,n-1, s+=c[k]*c[n-k]); c[n] = -2*N*(2*n-3)*c[n-1] + s;
           s=0; for(k=1,n-1, s+=d[k]*d[n-k]); d[n] = -4*N*(n-2)*d[n-1] + s - 4/N*f[n-1] - 2*(N^2-4)/N*c[n-1]);}
FAm(v) = sum(n=1,K, d[n]*v^(2*n-2)/(2*n-2)!);
Bser(t) = sum(n=1,K, d[n]*t^(n-1)/(n-1)!);
Bint(t) = (Pi*t)^(-1/2)*intnum(v=0, 30*sqrt(t)+6, exp(-v^2/(4*t))*FAm(v));
{foreach([0.02,0.05], t, printf("t=%.2f  B(series)=%.20f  B(integral)=%.20f\n", t, Bser(t), Bint(t)));}
\\ the bound |B| <= (6/N) exp(8CF t) inside the disk of the series (it follows from eq. (tower-xbound))
{foreach([0.02,0.05,0.08], t, printf("t=%.2f  |B|/((6/N)exp(8CF t)) = %.6f\n", t, abs(Bser(t))/((6/N)*exp(8*CF*t))));}
quit


==> anc/numbers/deposit/R7/mellin/borel_twin.out <==
   realprecision = 308 significant digits (300 digits displayed)
t=0.02  B(series)=-0.37767976671952074028  B(integral)=-0.37767976671952074028
t=0.05  B(series)=-0.43766474928956407725  B(integral)=-0.43766474928956407725
t=0.02  |B|/((6/N)exp(8CF t)) = 0.152561
t=0.05  |B|/((6/N)exp(8CF t)) = 0.128377
t=0.08  |B|/((6/N)exp(8CF t)) = 0.104964


==> anc/numbers/deposit/R7/mellin/check_outputs.out <==
holds  symbolic identities (symbolic_checks.out)
holds  td_bounds.out: 5 groups found
holds  td_bounds.out N_c=2: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_bounds.out N_c=3: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_bounds.out N_c=4: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_bounds.out N_c=5: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_bounds.out N_c=6: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_largeN.out: 4 groups found
holds  td_largeN.out N_c=10: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_largeN.out N_c=20: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_largeN.out N_c=50: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_largeN.out N_c=100: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged
holds  td_moments.out: weighted bound, 5 groups, max ratio 0.649176
holds  borel_twin.out: series and Gaussian integral of B(t) agree in all printed digits
holds  borel_twin.out: |B(t)| <= (6/N_c)e^(8C_F t) at 3 points
holds  adj_ode.out and ode_side.out: SU(100) value 3.305657336
ALL CHECKS HOLD


==> anc/numbers/deposit/R7/mellin/check_outputs.py <==
#!/usr/bin/env python3
"""check_outputs.py -- reads the stored outputs of this folder and exits with status 1 if any printed check fails:
symbolic_checks.out must report ALL ZERO; in td_bounds.out and td_largeN.out every group must have max N_c|F_A^+| <= 1,
max (N_c/3)e^{-hat omega_0 vartheta}|F_A^-| <= 1/3 (eq. tower-xbound), F_A^- < 0 on the grid and converged sums; in
td_moments.out every max ratio of the weighted bound (eq. tower-moments) is <= 1; in borel_twin.out the coefficient series
and the Gaussian integral of B(t) agree in all printed digits and every |B|/((6/N_c)e^{8 C_F t}) is <= 1; adj_ode.out and ode_side.out give the
same SU(100) value 3.305657336 at nine digits.  The tolerance on the printed maxima is 1e-12.
Run:  python3 -B check_outputs.py      (after the programs of this folder; prints one line per check and ALL CHECKS HOLD)
"""
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
TOL = 1e-12


def read(name):
    return open(os.path.join(HERE, name)).read()


def main():
    fails, lines = [], []

    def ok(cond, what):
        lines.append(('holds  ' if cond else 'FAILS  ') + what)
        if not cond:
            fails.append(what)

    ok('ALL ZERO' in read('symbolic_checks.out') and 'NONZERO' not in read('symbolic_checks.out'), 'symbolic identities (symbolic_checks.out)')
    for name, want, pat in (('td_bounds.out', {2, 3, 4, 5, 6}, r'N_c=(\d+): max_t n\|P\(t\)\| = ([\d.eE+-]+) ; max_t \(n/3\)e\^\{-rt\}\|D\(t\)\| = ([\d.eE+-]+) ; D<0 on grid: (\d) ; series conv \S+ vs \S+ rel = ([\d.eE+ -]+)'),
                      ('td_largeN.out', {10, 20, 50, 100}, r'N_c=(\d+): tau_max=\S+\s+max n\|P\| = ([\d.eE+-]+)\s+max \(n/3\)e\^\{-rho t\}\|D\| = ([\d.eE+-]+)\s+D<0 on grid: (\d)\s+conv ([\d.eE+ -]+)')):
        rows = re.findall(pat, read(name))
        ok(sorted(int(r[0]) for r in rows) == sorted(want), '%s: N_c = %s found, %s required' % (name, sorted(int(r[0]) for r in rows), sorted(want)))
        for n, p, d, neg, conv in rows:
            conv = float(conv.replace(' ', ''))
            ok(float(p) <= 1 + TOL and float(d) <= 1 / 3 + TOL and neg == '1' and conv < 1e-30,
               '%s N_c=%s: N_c|F_A^+| <= 1, (N_c/3)e^(-w theta)|F_A^-| <= 1/3, F_A^- < 0, converged' % (name, n))
    ratios = [float(x) for x in re.findall(r'max ratio = ([\d.eE+-]+)', read('td_moments.out'))]
    ok(len(ratios) == 5 and max(ratios) <= 1 + TOL, 'td_moments.out: weighted bound, %d groups, max ratio %s' % (len(ratios), max(ratios) if ratios else None))
    bt = read('borel_twin.out')
    pairs = re.findall(r'B\(series\)=([\d.eE+-]+)\s+B\(integral\)=([\d.eE+-]+)', bt)
    ok(len(pairs) == 2 and all(a == b for a, b in pairs), 'borel_twin.out: series and Gaussian integral of B(t) agree in all printed digits')
    br = [float(x) for x in re.findall(r'\|B\|/\(\(6/N\)exp\(8CF t\)\) = ([\d.eE+-]+)', bt)]
    ok(len(br) == 3 and max(br) <= 1 + TOL, 'borel_twin.out: |B(t)| <= (6/N_c)e^(8C_F t) at %d points' % len(br))
    v100 = '3.305657336'
    ok(v100 in read('adj_ode.out') and v100 in read('ode_side.out'), 'adj_ode.out and ode_side.out: SU(100) value %s' % v100)
    print('\n'.join(lines))
    print('ALL CHECKS HOLD' if not fails else 'SOME CHECKS FAIL: %d' % len(fails))
    return 1 if fails else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/numbers/deposit/R7/mellin/check_outputs_mutations.out <==
control (no corruption): exit 0 (expected 0)
detected  symbolic_checks.out: ALL ZERO -> NONZERO: ['H series']
detected  td_bounds.out: N_c=3: max_t n|P(t)| = 1.000000000000000 -> N_c=3: max_t n|P(t)| = 1.000000100000000
detected  td_bounds.out: t (n/3)e^{-rt}|D(t)| = 0.333333333333333 -> t (n/3)e^{-rt}|D(t)| = 0.343333333333333
detected  td_bounds.out: t)| = 0.333333333333333 ; D<0 on grid: 1 -> t)| = 0.333333333333333 ; D<0 on grid: 0
detected  td_largeN.out: max (n/3)e^{-rho t}|D| = 0.333333333333 -> max (n/3)e^{-rho t}|D| = 0.433333333333
detected  td_moments.out: max ratio = 0.649176 -> max ratio = 1.049176
detected  borel_twin.out: B(integral)=-0.43766474928956407725 -> B(integral)=-0.43766474928956407726
detected  borel_twin.out: |B|/((6/N)exp(8CF t)) = 0.104964 -> |B|/((6/N)exp(8CF t)) = 1.104964
detected  adj_ode.out: 3.305657336 -> 3.305658336
ALL MUTATIONS DETECTED


==> anc/numbers/deposit/R7/mellin/check_outputs_mutations.py <==
#!/usr/bin/env python3
"""check_outputs_mutations.py -- shows that check_outputs.py can fail: copies this folder's outputs and check_outputs.py
into a temporary folder, makes one corruption at a time (the NONZERO residual of the H check summed one term too far, a
bound exceeded in td_bounds.out and td_largeN.out, a weighted-bound ratio above 1, the Borel series and integral
disagreeing, the Borel bound exceeded, a wrong SU(100) value), and requires check_outputs.py to exit with status 1 for
each.  The folder itself is not changed.
Run:  python3 -B check_outputs_mutations.py      (prints one line per mutation and ALL MUTATIONS DETECTED)
"""
import os
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
OUTS = ['symbolic_checks.out', 'td_bounds.out', 'td_largeN.out', 'td_moments.out', 'borel_twin.out', 'adj_ode.out', 'ode_side.out']
MUTS = [
    ('symbolic_checks.out', 'ALL ZERO', "NONZERO: ['H series']"),
    ('td_bounds.out', 'N_c=3: max_t n|P(t)| = 1.000000000000000', 'N_c=3: max_t n|P(t)| = 1.000000100000000'),
    ('td_bounds.out', 'N_c=4: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333',
     'N_c=4: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.343333333333333'),
    ('td_bounds.out', 'N_c=5: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333 ; D<0 on grid: 1',
     'N_c=5: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333 ; D<0 on grid: 0'),
    ('td_largeN.out', 'max (n/3)e^{-rho t}|D| = 0.333333333333', 'max (n/3)e^{-rho t}|D| = 0.433333333333'),
    ('td_moments.out', 'max ratio = 0.649176', 'max ratio = 1.049176'),
    ('borel_twin.out', 'B(integral)=-0.43766474928956407725', 'B(integral)=-0.43766474928956407726'),
    ('borel_twin.out', '|B|/((6/N)exp(8CF t)) = 0.104964', '|B|/((6/N)exp(8CF t)) = 1.104964'),
    ('adj_ode.out', '3.305657336', '3.305658336'),
]


def run(folder):
    return subprocess.run([sys.executable, '-B', os.path.join(folder, 'check_outputs.py')], capture_output=True, text=True).returncode


def main():
    tmp = tempfile.mkdtemp(prefix='mellin_mut_')
    try:
        for f in OUTS + ['check_outputs.py']:
            shutil.copy(os.path.join(HERE, f), tmp)
        base = run(tmp)
        lines = ['control (no corruption): exit %d %s' % (base, '(expected 0)' if base == 0 else 'UNEXPECTED')]
        missed = 0 if base == 0 else 1
        for f, a, b in MUTS:
            p = os.path.join(tmp, f)
            orig = open(p).read()
            if orig.count(a) < 1:
                lines.append('NOT APPLICABLE  %s: pattern not found' % f)
                missed += 1
                continue
            open(p, 'w').write(orig.replace(a, b, 1))
            rc = run(tmp)
            open(p, 'w').write(orig)
            lines.append(('detected  ' if rc == 1 else 'MISSED    ') + '%s: %s -> %s' % (f, a[-40:], b[-40:]))
            missed += rc != 1
        print('\n'.join(lines))
        print('ALL MUTATIONS DETECTED' if missed == 0 else 'MUTATIONS MISSED: %d' % missed)
        return 0 if missed == 0 else 1
    finally:
        shutil.rmtree(tmp)


if __name__ == '__main__':
    sys.exit(main())


==> anc/numbers/deposit/R7/mellin/ode_complex.out <==
=== N_c = 2, r = 2.4494897427831780982
   z = 8 : d(z) = -0.0673766492189262753290838
   z = 4.4494897 : d(z) = -0.1369518003003659690117302
   z = 5.4494897 : d(z) = -0.1059595917917359410522297
   z = 12 : d(z) = -0.04318512728405087660145515
   z = 5.449489743 + 4 i : d(z) = (-0.0579299731621009165324 + 0.05188663834612906182956j)
   z = 4.449489743 + 10 i : d(z) = (-0.01646445326943892420816 + 0.0411727706437798922864j)
=== N_c = 3, r = 3.2659863237109041309
   z = 8 : d(z) = -0.04591364424607124897527553
   z = 5.2659863 : d(z) = -0.07735423199099266359561936
   z = 6.2659863 : d(z) = -0.06176025509014546263451929
   z = 12 : d(z) = -0.02908152324364698973199897
   z = 6.265986324 + 4 i : d(z) = (-0.03745509446204921807297 + 0.02949993094491292501296j)
   z = 5.265986324 + 10 i : d(z) = (-0.01209460840292700688992 + 0.02597180687827354472091j)
=== N_c = 4, r = 3.8729833462074168852
   z = 8 : d(z) = -0.03529280579286971081688368
   z = 5.8729833 : d(z) = -0.05252024074136092614937339
   z = 6.8729833 : d(z) = -0.04266687000837028600243333
   z = 12 : d(z) = -0.02206421573013363910342128
   z = 6.872983346 + 4 i : d(z) = (-0.027326251508563798538 + 0.01997932233791939138998j)
   z = 5.872983346 + 10 i : d(z) = (-0.009494476746769855304411 + 0.01866603775295605089088j)


==> anc/numbers/deposit/R7/mellin/ode_complex.py <==
#!/usr/bin/env python3
"""Canonical d(z) at the real and complex points used in td_laplace.gp.
Real points: downward Taylor integration from z_s = 40 (as in ode_side.py).
Complex points c + i y: from the real value at c, integrate along the vertical segment
z = c + i t, dy/dt = i F(z, y), with the same Taylor solver (complex-valued)."""
import mpmath as mp
from ode_side import series_coeffs, asym_start

mp.mp.dps = 40


def rhs_factory(n):
    n_ = mp.mpf(n)
    cf = (n_ * n_ - 1) / (2 * n_)
    r = mp.sqrt(8 * cf)
    b = 2 * (n_ * n_ - 4) / n_

    def fz(z):
        # branch asymptotic to z, cut on [-r, r]: sqrt(z-r) sqrt(z+r) with principal roots
        return 4 * cf / (z + mp.sqrt(z - r) * mp.sqrt(z + r))

    def F(z, y):
        pz, dz = y
        return [(z * pz - pz * pz + 1 / n_) / (2 * n_),
                (z * dz - 2 * n_ * dz / z - dz * dz + 1 / n_ + 4 * fz(z) / (n_ * z) + b * pz / z) / (2 * n_)]
    return F, r


def main():
    for n in (2, 3, 4):
        F, r = rhs_factory(n)
        c, d, f = series_coeffs(n, 90)
        zs = mp.mpf(40)
        y0 = [asym_start(c, zs)[0], asym_start(d, zs)[0]]
        down = mp.odefun(lambda s, y: [-v for v in F(zs - s, y)], 0, y0, tol=mp.mpf(10) ** (-36))
        print(f"=== N_c = {n}, r = {mp.nstr(r, 20)}")
        for zt in (8, r + 2, r + 3, 12):
            v = down(zs - zt)
            print(f"   z = {mp.nstr(zt, 8)} : d(z) = {mp.nstr(v[1], 25)}")
        for (cre, yim) in ((r + 3, 4), (r + 2, 10)):
            base = down(zs - cre)
            up = mp.odefun(lambda t, y: [mp.mpc(0, 1) * v for v in F(cre + mp.mpc(0, 1) * t, y)], 0,
                           [mp.mpc(base[0]), mp.mpc(base[1])], tol=mp.mpf(10) ** (-30))
            v = up(yim)
            print(f"   z = {mp.nstr(cre, 10)} + {yim} i : d(z) = {mp.nstr(v[1], 22)}")


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/R7/mellin/ode_side.out <==
mpmath 1.3.0 dps 40
N_c=2: r=2.44948974278  start errors ~ 4.04e-72, 3.79e-73
   d(r) = -0.3294374206232355698979269   d(r)/r = -0.13449226378426   -1/(n r) = -0.204124145231932   d(r) < -1/(nr): True
   d'(r) = 0.28062161458114709515   p(r) = -0.1422052980416822259
   S(omega0)/(a^2 z2) = 7.26258224435007   S_>=3(omega0)/(a^2 z2) = 2.76258224435007  (>0: True)
   U_inf bound 1.8371173 vs -d(r) = 0.32943742 ;  V_inf bound 1.5 vs d'(r) = 0.28062161  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.150600333934974
   d(8) = -0.0673766492189262753290837996349   p(8) = -0.05879034589208108867964117
N_c=3: r=3.26598632371  start errors ~ 8.57e-57, 3.62e-57
   d(r) = -0.1612262558564081769526217   d(r)/r = -0.049365257498451   -1/(n r) = -0.102062072615966   d(r) < -1/(nr): True
   d'(r) = 0.11122023914914467448   p(r) = -0.074771612913806372449
   S(omega0)/(a^2 z2) = 8.42500394640231   S_>=3(omega0)/(a^2 z2) = 3.09167061306897  (>0: True)
   U_inf bound 0.77275569 vs -d(r) = 0.16122626 ;  V_inf bound 0.27604167 vs d'(r) = 0.11122024  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.0579660955582699
   d(8) = -0.0459136442460712489752755335249   p(8) = -0.03838514345775614678512605
N_c=4: r=3.87298334621  start errors ~ 7.37e-46, 4.48e-46
   d(r) = -0.1011637806582942948304312   d(r)/r = -0.0261203758485969   -1/(n r) = -0.0645497224367903   d(r) < -1/(nr): True
   d'(r) = 0.060315438041972675618   p(r) = -0.04802483483424731783
   S(omega0)/(a^2 z2) = 8.81562684890146   S_>=3(omega0)/(a^2 z2) = 3.19062684890146  (>0: True)
   U_inf bound 0.47029083 vs -d(r) = 0.10116378 ;  V_inf bound 0.13076923 vs d'(r) = 0.060315438  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.029942009330257
   d(8) = -0.0352928057928697108168836826624   p(8) = -0.02821502534958614660617779
N_c=5: r=4.38178046004  start errors ~ 1.43e-37, 9.8e-38
   d(r) = -0.07126768731586465822685632   d(r)/r = -0.0162645499850516   -1/(n r) = -0.0456435464587638   d(r) < -1/(nr): True
   d'(r) = 0.03797419057212028343   p(r) = -0.034191007453285180529
   S(omega0)/(a^2 z2) = 8.99364555973414   S_>=3(omega0)/(a^2 z2) = 3.23364555973414  (>0: True)
   U_inf bound 0.32744283 vs -d(r) = 0.071267687 ;  V_inf bound 0.078125 vs d'(r) = 0.037974191  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.0180160020640938
   d(8) = -0.028956099724140514385086662951   p(8) = -0.02214635182374664296882381
N_c=6: r=4.8304589154  start errors ~ 7.09e-32, 5.09e-32
   d(r) = -0.05376369365898623744177335   d(r)/r = -0.0111301420011298   -1/(n r) = -0.0345032779671177   d(r) < -1/(nr): True
   d'(r) = 0.026140611847885439937   p(r) = -0.025939797018149056224
   S(omega0)/(a^2 z2) = 9.08961596758933   S_>=3(omega0)/(a^2 z2) = 3.256282634256  (>0: True)
   U_inf bound 0.24558215 vs -d(r) = 0.053763694 ;  V_inf bound 0.052380952 vs d'(r) = 0.026140612  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.0119159052622363
   d(8) = -0.0247482847455945766299611540297   p(8) = -0.01812687074451110748474741
N_c=8: r=5.61248608016  start errors ~ 8.87e-25, 6.55e-25
   d(r) = -0.03463379018330361663604668   d(r)/r = -0.0061708465176827   -1/(n r) = -0.0222717701593687   d(r) < -1/(nr): True
   d'(r) = 0.014577679634238997168   p(r) = -0.016803598263735106819
   S(omega0)/(a^2 z2) = 9.184533685756   S_>=3(omega0)/(a^2 z2) = 3.278283685756  (>0: True)
   U_inf bound 0.15733928 vs -d(r) = 0.03463379 ;  V_inf bound 0.028493365 vs d'(r) = 0.01457768  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.00621822061668713
N_c=10: r=6.29285308902  start errors ~ 1.54e-20, 1.13e-20
   d(r) = -0.02468809023018943939351262   d(r)/r = -0.00392319507240087   -1/(n r) = -0.0158910431540932   d(r) < -1/(nr): True
   d'(r) = 0.0092927776358519200819   p(r) = -0.012008966869141080807
   S(omega0)/(a^2 z2) = 9.22829637710423   S_>=3(omega0)/(a^2 z2) = 3.28829637710423  (>0: True)
   U_inf bound 0.11188592 vs -d(r) = 0.02468809 ;  V_inf bound 0.017963137 vs d'(r) = 0.0092927776  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.00375837354350619
N_c=20: r=8.93308457365  start errors ~ 3.66e-12, 1.86e-8
   d(r) = -0.008684713443584488564033759   d(r)/r = -0.000972196487336633   -1/(n r) = -0.00559717078549556   d(r) < -1/(nr): True
   d'(r) = 0.0023110048761362143054   p(r) = -0.0042389201884976467796
   S(omega0)/(a^2 z2) = 9.28647917882876   S_>=3(omega0)/(a^2 z2) = 3.30147917882876  (>0: True)
   U_inf bound 0.039236448 vs -d(r) = 0.0086847134 ;  V_inf bound 0.0044033257 vs d'(r) = 0.0023110049  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.000788611352349852
N_c=50: r=14.1393069137  start errors ~ 7.17e-12, 9.77e-10
   d(r) = -0.002193992198520406481786449   d(r)/r = -0.000155169713191069   -1/(n r) = -0.00141449648996668   d(r) < -1/(nr): True
   d'(r) = 0.00036921866538689048976   p(r) = -0.0010718855221961069662
   S(omega0)/(a^2 z2) = 9.30273613486024   S_>=3(omega0)/(a^2 z2) = 3.30513613486024  (>0: True)
   U_inf bound 0.0099037404 vs -d(r) = 0.0021939922 ;  V_inf bound 0.00070072082 vs d'(r) = 0.00036921867  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -0.000100292779931706
N_c=100: r=19.998999975  start errors ~ 1.42e-32, 3.62e-12
   d(r) = -0.0007755377724436906452204724   d(r)/r = -3.87788276120411e-5   -1/(n r) = -0.000500025001875156   d(r) < -1/(nr): True
   d'(r) = 0.000092285340313115945625   p(r) = -0.00037894424756860177344
   S(omega0)/(a^2 z2) = 9.30505733623367   S_>=3(omega0)/(a^2 z2) = 3.30565733623367  (>0: True)
   U_inf bound 0.0035003751 vs -d(r) = 0.00077553777 ;  V_inf bound 0.00017504501 vs d'(r) = 9.228534e-5  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))
   branch coefficient of (z-r)^(3/2) in d: -2.10823781470088e-5
n->infinity: Delta(2) = -0.7754859168517179653535566 ; limit S_>=3(omega0)/(a^2 z2) = 3.3058310022206155842 ; Delta(2) < -1/2: True
   N_c=   2: S_>=3(omega0)/(a^2 z2) = 2.76258224435007
   N_c=   3: S_>=3(omega0)/(a^2 z2) = 3.09167061306897
   N_c=   4: S_>=3(omega0)/(a^2 z2) = 3.19062684890146
   N_c=   5: S_>=3(omega0)/(a^2 z2) = 3.23364555973414
   N_c=   6: S_>=3(omega0)/(a^2 z2) = 3.256282634256
   N_c=   8: S_>=3(omega0)/(a^2 z2) = 3.278283685756
   N_c=  10: S_>=3(omega0)/(a^2 z2) = 3.28829637710423
   N_c=  20: S_>=3(omega0)/(a^2 z2) = 3.30147917882876
   N_c=  50: S_>=3(omega0)/(a^2 z2) = 3.30513613486024
   N_c= 100: S_>=3(omega0)/(a^2 z2) = 3.30565733623367


==> anc/numbers/deposit/R7/mellin/ode_side.py <==
#!/usr/bin/env python3
"""F_A^+ and F_A^- on the real axis, from the equations of App. E of the paper.

Canonical solutions p(z) = F_A^+/sqrt(a), d(z) = F_A^-/sqrt(a), z = omega/sqrt(a), of the
double-logarithmic equations of App. E of the paper, integrated downward on the real axis
from z_s with an optimally truncated asymptotic series as start value (mpmath Taylor ODE
solver, 40 digits; z_s = 40 for N_c <= 20, 60 for N_c = 50 and 160 for N_c = 100).  Written from
the paper's equations; it imports no other program.

Outputs: d at several z (compare with the Laplace transform of the time-domain series D and
with deposit T26), d(r), d'(r), S_{>=3}(omega_0)/(a^2 zeta_2) = -12 C_F [r d(r) + 1/n], the
strict comparison d(r) < -1/(n r), the branch coefficient, and the n -> infinity limit.
"""
import math
import sys
from fractions import Fraction as Fr
import mpmath as mp

mp.mp.dps = 40


def series_coeffs(n, K):
    """rational c_k, d_k, f_k from eq. (tower-recursion) of the paper"""
    n = Fr(n)
    cf = (n * n - 1) / (2 * n)
    c = [None, -1 / n]
    d = [None, -1 / n]
    f = [None]
    for k in range(1, K + 1):
        # f_k = (2C_F)^k Cat_{k-1}, with the binomial coefficient in integer arithmetic
        cat = Fr(math.comb(2 * k - 2, k - 1), k)
        f.append((2 * cf) ** k * cat)
    for k in range(2, K + 1):
        c.append(-2 * n * (2 * k - 3) * c[k - 1] + sum(c[j] * c[k - j] for j in range(1, k)))
        d.append(-4 * n * (k - 2) * d[k - 1] + sum(d[j] * d[k - j] for j in range(1, k))
                 - 4 * f[k - 1] / n - 2 * (n * n - 4) * c[k - 1] / n)
    return c, d, f


def asym_start(coef, z):
    """optimally truncated asymptotic series sum coef_k z^(1-2k)"""
    z = mp.mpf(z)
    total = mp.mpf(0)
    best = None
    for k in range(1, len(coef)):
        term = mp.mpf(coef[k].numerator) / coef[k].denominator * z ** (1 - 2 * k)
        if best is not None and abs(term) > best:
            break
        best = abs(term)
        total += term
    return total, best


def solve(n, zs=40, K=90, targets=()):
    n_ = mp.mpf(n)
    cf = (n_ * n_ - 1) / (2 * n_)
    r = mp.sqrt(8 * cf)
    b = 2 * (n_ * n_ - 4) / n_
    c, d, f = series_coeffs(n, K)
    p0, ep = asym_start(c, zs)
    d0, ed = asym_start(d, zs)

    def fz(z):
        # rationalized singlet wave f(z) = (z - sqrt(z^2-r^2))/2 = 4C_F/(z + sqrt(z^2-r^2))
        return 4 * cf / (z + mp.sqrt(z * z - r * r))

    def F(s, y):
        z = zs - s
        pz, dz = y
        dp = (z * pz - pz * pz + 1 / n_) / (2 * n_)
        dd = (z * dz - 2 * n_ * dz / z - dz * dz + 1 / n_ + 4 * fz(z) / (n_ * z) + b * pz / z) / (2 * n_)
        return [-dp, -dd]

    sol = mp.odefun(F, 0, [p0, d0], tol=mp.mpf(10) ** (-36))
    out = {}
    for zt in targets:
        out[zt] = sol(zs - zt)
    # value at z = r (the source is continuous there)
    pr, dr = sol(zs - r)
    dprime_r = (r * dr - 2 * n_ * dr / r - dr * dr + 1 / n_ + 4 * (r / 2) / (n_ * r) + b * pr / r) / (2 * n_)
    return dict(r=r, cf=cf, b=b, p_r=pr, d_r=dr, dprime_r=dprime_r, start_err=(ep, ed), vals=out)


def main():
    print("mpmath", mp.__version__, "dps", mp.mp.dps)
    rows = []
    for n in [2, 3, 4, 5, 6, 8, 10, 20, 50, 100]:
        targets = [8] if n <= 6 else []
        res = solve(n, zs=40 if n <= 20 else (60 if n <= 50 else 160), K=90 if n <= 20 else 140, targets=targets)
        r, cf = res["r"], res["cf"]
        dr, dpr = res["d_r"], res["dprime_r"]
        Sge3 = -12 * cf * (r * dr + 1 / mp.mpf(n))
        Sfull = -12 * cf * r * dr
        Q = 2 / mp.mpf(n) + res["b"] / (n * r * r)
        Ubound = (1 / mp.mpf(n) + Q) / (r - 2 * n / r)
        Vbound = (1 / mp.mpf(n) + Q) / (2 * (n - mp.mpf(3) / n))
        branch = -2 * mp.sqrt(2 * r) / (3 * n * n * r)
        print(f"N_c={n}: r={mp.nstr(r, 12)}  start errors ~ {mp.nstr(res['start_err'][0], 3)}, {mp.nstr(res['start_err'][1], 3)}")
        print(f"   d(r) = {mp.nstr(dr, 25)}   d(r)/r = {mp.nstr(dr / r, 15)}   -1/(n r) = {mp.nstr(-1 / (n * r), 15)}   d(r) < -1/(nr): {dr < -1 / (n * r)}")
        print(f"   d'(r) = {mp.nstr(dpr, 20)}   p(r) = {mp.nstr(res['p_r'], 20)}")
        print(f"   S(omega0)/(a^2 z2) = {mp.nstr(Sfull, 15)}   S_>=3(omega0)/(a^2 z2) = {mp.nstr(Sge3, 15)}  (>0: {Sge3 > 0})")
        print(f"   U_inf bound {mp.nstr(Ubound, 8)} vs -d(r) = {mp.nstr(-dr, 8)} ;  V_inf bound {mp.nstr(Vbound, 8)} vs d'(r) = {mp.nstr(dpr, 8)}  (equalities U=-d(r), V=d'(r) hold if D<0 on [0,inf))")
        print(f"   branch coefficient of (z-r)^(3/2) in d: {mp.nstr(branch, 15)}")
        for zt, v in res["vals"].items():
            print(f"   d({zt}) = {mp.nstr(v[1], 30)}   p({zt}) = {mp.nstr(v[0], 25)}")
        rows.append((n, Sge3))
        sys.stdout.flush()

    # n -> infinity: 2 Pi' = w Pi + 1, Pi -> -1/w ; 2 Delta' = w Delta - 2 Delta/w + 1 + 4 phi/w + 2 Pi/w
    # with phi(w) = (w - sqrt(w^2-4))/2 ; S_>=3(omega_0)/(a^2 z2) -> -6 (2 Delta(2) + 1)
    def Pi(w):
        return -(mp.sqrt(mp.pi) / 2) * mp.exp(w * w / 4) * mp.erfc(w / 2)

    ws = mp.mpf(40)
    # Delta(w) = -1/w + O(w^-3) at large w; the solution of the linear ODE that vanishes at infinity is
    # Delta(w) = -(1/2) int_w^inf exp((w^2-s^2)/4) (w/s)^{-1}... use variation of constants:
    # integrating factor mu(w) = w^{-1} e^{-w^2/4}... (2 Delta' - w Delta + 2 Delta/w) = src
    # => (Delta * w * e^{-w^2/4})' = (w e^{-w^2/4}/2) * src ; Delta(w) = -(e^{w^2/4}/(2w)) int_w^inf s e^{-s^2/4} src(s) ds
    def src(s):
        return 1 + 4 * ((s - mp.sqrt(s * s - 4)) / 2) / s + 2 * Pi(s) / s

    def Delta(w):
        I = mp.quad(lambda s: s * mp.exp((w * w - s * s) / 4) * src(s), [w, w + 2, w + 6, mp.inf])
        return -I / (2 * w)

    D2 = Delta(mp.mpf(2))
    print(f"n->infinity: Delta(2) = {mp.nstr(D2, 25)} ; limit S_>=3(omega0)/(a^2 z2) = {mp.nstr(-6 * (2 * D2 + 1), 20)} ; Delta(2) < -1/2: {D2 < -0.5}")
    for n, v in rows:
        print(f"   N_c={n:4d}: S_>=3(omega0)/(a^2 z2) = {mp.nstr(v, 15)}")


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/R7/mellin/symbolic_checks.out <==
2n - M = (2*n**2 - 3)/n ; n - M = (n**2 - 3)/n ; r^2 - 2n = 2*(n**2 - 2)/n ; r - 2n/r = (n**2 - 2)/(sqrt(n)*sqrt(n - 1)*sqrt(n + 1))
p' at p=h is -1/(2n^3 z^2), h' = 1/(n*z**2)
B_D = 6 + 9/n**2  K_D = 6*sqrt(n**2 - 1)/n**(3/2)
A = 6(n^2-2)/n^2                                             residual = 0
2nM + A - r^2 M                                              residual = 0
r^2 - 4n + 4/n                                               residual = 0
1/n + Q - (7n^2-10)/(2n(n^2-1))                              residual = 0
H series                                                     residual = 0
p-slope at p=h: 2n p' + 1/(n^2 z^2)                          residual = 0
p-slope at p=0 minus 1/(2n^2)                                residual = 0
2n(d'-h') at d=h                                             residual = 0
lower bound = (2n^2+3)/(n^2 z^2)                             residual = 0
f rationalized                                               residual = 0
r^2/4 - 2CF                                                  residual = 0
c2 - (2 + 1/n^2)                                             residual = 0
d2 + (2 + 3/n^2)                                             residual = 0
source (z-r)^(1/2) coefficient + 2sqrt(2r)/(n r)             residual = 0
branch coefficient                                           residual = 0
S branch vs paper nmSbranchCoef                              residual = 0
ratio + 2 S_>=3(w0) ln(1/x)/w0                               residual = 0
S2                                                           residual = 0
ALL ZERO


==> anc/numbers/deposit/R7/mellin/symbolic_checks.py <==
#!/usr/bin/env python3
"""Symbolic checks of the algebraic steps of the inverse Mellin argument of App. E of the paper."""
import sympy as sp

n, z, t, a, zeta2, s = sp.symbols('n z t a zeta2 s', positive=True)
CF = (n**2 - 1) / (2 * n)
r = sp.sqrt(8 * CF)
b = 2 * (n**2 - 4) / n
M = 3 / n
A = 8 * CF / n + b / n
res = {}

# constants
res['A = 6(n^2-2)/n^2'] = sp.simplify(A - 6 * (n**2 - 2) / n**2)
res['2nM + A - r^2 M'] = sp.simplify(2 * n * M + A - r**2 * M)
res['r^2 - 4n + 4/n'] = sp.simplify(r**2 - (4 * n - 4 / n))
print('2n - M =', sp.factor(2 * n - M), '; n - M =', sp.factor(n - M), '; r^2 - 2n =', sp.factor(r**2 - 2 * n),
      '; r - 2n/r =', sp.factor(sp.simplify(r - 2 * n / r)))
for nn in [2, 3, 4, 5, 6]:
    assert (2 * nn - sp.Rational(3, nn)) > 0 and (nn - sp.Rational(3, nn)) > 0 and (2 * nn**2 - 4) > 0

# Q = int_0^inf q, q = (4/n) e^{-r t} J H + (b/n) t e^{-r t};  int e^{-rt} JH = f(r)/r = 1/2
Q = 2 / n + b / (n * r**2)
res['1/n + Q - (7n^2-10)/(2n(n^2-1))'] = sp.simplify(1 / n + Q - (7 * n**2 - 10) / (2 * n * (n**2 - 1)))

# H(t) = r I_1(r t)/(2t) has Laplace transform f(z) = (z - sqrt(z^2-r^2))/2
H = r * sp.besseli(1, r * t) / (2 * t)
# series check of H against sum (2CF)^(j+1) t^(2j)/(j!(j+1)!)
Hser = sum((2 * CF)**(j + 1) * t**(2 * j) / (sp.factorial(j) * sp.factorial(j + 1)) for j in range(7))
res['H series'] = sp.simplify(sp.series(H, t, 0, 14).removeO() - Hser.expand())

# Riccati equations in z and the contact slopes
p, d = sp.symbols('p d')
f = (z - sp.sqrt(z**2 - r**2)) / 2
rhs_p = (z * p - p**2 + 1 / n) / (2 * n)
rhs_d = (z * d - 2 * n * d / z - d**2 + 1 / n + 4 * f / (n * z) + b * p / z) / (2 * n)
h = -1 / (n * z)
res['p-slope at p=h: 2n p\' + 1/(n^2 z^2)'] = sp.simplify(2 * n * rhs_p.subs(p, h) + 1 / (n**2 * z**2))
res['p-slope at p=0 minus 1/(2n^2)'] = sp.simplify(rhs_p.subs(p, 0) - 1 / (2 * n**2))
print("p' at p=h is -1/(2n^3 z^2), h' =", sp.simplify(sp.diff(h, z)))
contact = sp.simplify(2 * n * (rhs_d.subs(d, h) - sp.diff(h, z)))
res['2n(d\'-h\') at d=h'] = sp.simplify(contact - (-1 / (n**2 * z**2) + 4 * f / (n * z) + b * p / z))
# lower bound with f >= 2CF/z and p > h
lower = -1 / (n**2 * z**2) + 4 * (2 * CF / z) / (n * z) + b * h / z
res['lower bound = (2n^2+3)/(n^2 z^2)'] = sp.simplify(lower - (2 * n**2 + 3) / (n**2 * z**2))
# f >= 2 CF / z for z >= r: f = r^2/(2(z+sqrt(z^2-r^2))) >= r^2/(4z)
res['f rationalized'] = sp.simplify(f - r**2 / (2 * (z + sp.sqrt(z**2 - r**2))))
res['r^2/4 - 2CF'] = sp.simplify(r**2 / 4 - 2 * CF)

# first coefficients c_2, d_2 from the recursion
c1 = d1 = -1 / n
f1 = 2 * CF
c2 = -2 * n * (2 * 2 - 3) * c1 + c1 * c1
d2 = -4 * n * (2 - 2) * d1 + d1 * d1 - 4 * f1 / n - 2 * (n**2 - 4) * c1 / n
res['c2 - (2 + 1/n^2)'] = sp.simplify(c2 - (2 + 1 / n**2))
res['d2 + (2 + 3/n^2)'] = sp.simplify(d2 + (2 + 3 / n**2))

# branch: the singular part of the source (4/(n z)) f near z = r is -(2 sqrt(2r)/(n r)) (z-r)^(1/2)
eps = sp.symbols('epsilon', positive=True)
fsing = sp.series((-(sp.sqrt(eps) * sp.sqrt(2 * r + eps)) / 2), eps, 0, 1).removeO()
coef_half = sp.simplify(sp.limit(4 / (n * r) * fsing / sp.sqrt(eps), eps, 0))
res['source (z-r)^(1/2) coefficient + 2sqrt(2r)/(n r)'] = sp.simplify(coef_half + 2 * sp.sqrt(2 * r) / (n * r))
# 2n d' = source -> d_sing = (coef_half/(2n)) * (2/3) (z-r)^(3/2)
res['branch coefficient'] = sp.simplify(coef_half / (2 * n) * sp.Rational(2, 3) + 2 * sp.sqrt(2 * r) / (3 * n**2 * r))
# compare with the paper's S branch coefficient (8 C_F/N_c^2) sqrt(2 omega_0) a zeta_2
w0 = sp.sqrt(a) * r
Ssing = -12 * a * zeta2 * CF * w0 * (sp.sqrt(a) * (-2 * sp.sqrt(2 * r) / (3 * n**2 * r)) * a**sp.Rational(-3, 4))
res['S branch vs paper nmSbranchCoef'] = sp.simplify(Ssing - 8 * CF / n**2 * sp.sqrt(2 * w0) * a * zeta2)

# physical normalization: S_>=3 = -12 a^2 z2 CF [z d + 1/n]; ratio asymptotic
dr = sp.symbols('dr')
ell = sp.symbols('ell', positive=True)
tau = sp.sqrt(a) * ell
S_at = -12 * a**2 * zeta2 * CF * (r * dr + 1 / n)
ratio = 24 * zeta2 * CF * a * tau / r * (r * dr + 1 / n)
res['ratio + 2 S_>=3(w0) ln(1/x)/w0'] = sp.simplify(ratio + 2 * S_at * ell / w0)
# S_2 from d_1: -12 zeta2 CF d_1 = 12 zeta2 CF (CA - 2CF) in SU(N)
res['S2'] = sp.simplify(-12 * CF * d1 - 12 * CF * (n - 2 * CF))

# second-derivative bound coefficients B_D and K_D
BD = 2 * n * M + M**2
KD = r * M
print('B_D =', sp.simplify(BD), ' K_D =', sp.simplify(KD))

bad = {k: v for k, v in res.items() if sp.simplify(v) != 0}
for k, v in res.items():
    print(f'{k:60s} residual = {sp.simplify(v)}')
print('ALL ZERO' if not bad else f'NONZERO: {bad}')
if bad:
    raise SystemExit(1)


==> anc/numbers/deposit/R7/mellin/td_bounds.gp <==
\\ The time-domain bounds of eq. (tower-xbound) of App. E of the paper, |P(t)| <= 1/N_c and
\\ |D(t)| <= (3/N_c) e^{r t} with r = sqrt(8 C_F), and the sign of D(t), in SU(2) to SU(6), written from
\\ the equations of App. E.  P(t), D(t) are the term-by-term inverse Laplace
\\ transforms (t = sqrt(a) ln(1/x)) of p(z) = F_A^+/sqrt(a), d(z) = F_A^-/sqrt(a),
\\ z = omega/sqrt(a):  P = sum c_k t^(2k-2)/(2k-2)!,  D = sum d_k t^(2k-2)/(2k-2)!.
\\ Coefficients from eq. (tower-recursion) of the paper, f_k = (2C_F)^k Cat_{k-1}.
default(parisizemax, 3*10^9);
default(realprecision, 450);

coefs(n, K) =
{
  my(cf = (n^2-1)/(2*n), p = vector(K), d = vector(K), f = vector(K));
  for (k = 1, K, f[k] = (2*cf)^k * binomial(2*k-2, k-1)/k);
  p[1] = -1/n; d[1] = -1/n;
  for (k = 2, K,
    my(sp = 0., sd = 0.);
    for (j = 1, k-1, sp += p[j]*p[k-j]; sd += d[j]*d[k-j]);
    p[k] = -2*n*(2*k-3)*p[k-1] + sp;
    d[k] = -4*n*(k-2)*d[k-1] + sd - 4*f[k-1]/n - 2*(n^2-4)*p[k-1]/n);
  [p, d, f];
}

\\ rational coefficients for a cross-check of the floating-point recursion
coefsQ(n, K) =
{
  my(cf = (n^2-1)/(2*n), p = vector(K), d = vector(K), f = vector(K));
  for (k = 1, K, f[k] = (2*cf)^k * binomial(2*k-2, k-1)/k);
  p[1] = -1/n; d[1] = -1/n;
  for (k = 2, K,
    my(sp = 0, sd = 0);
    for (j = 1, k-1, sp += p[j]*p[k-j]; sd += d[j]*d[k-j]);
    p[k] = -2*n*(2*k-3)*p[k-1] + sp;
    d[k] = -4*n*(k-2)*d[k-1] + sd - 4*f[k-1]/n - 2*(n^2-4)*p[k-1]/n);
  [p, d, f];
}

\\ evaluate sum_{k=1}^{K} c_k t^(2k-2)/(2k-2)! by Horner in y = t^2
scale(c, K) = vector(K, k, c[k]/(2*k-2)!);
evser(cs, t, K) =
{
  my(y = precision(t, 450)^2, v = cs[K]);
  forstep (k = K-1, 1, -1, v = v*y + cs[k]);
  v;
}

{
  my(Ks = [2000, 1800], out = []);
  \\ cross-check of the floating-point recursion against rationals at K = 300 (switched off)
  if (0, for (n = 2, 6,
    my(cq = coefsQ(n, 300), cr = coefs(n, 300), err = 0.);
    for (k = 1, 300, err = max(err, abs(cr[2][k] - cq[2][k])/abs(cq[2][k])));
    printf("N_c=%d: max relative diff float vs rational d_k (k<=300) = %.3e\n", n, err);
    \\ coefficient bound (4n)^k (k-1)!/6, as in eq. (tower-bound)
    my(rmax = 0.);
    for (k = 1, 300, rmax = max(rmax, abs(cq[2][k])/((4*n)^k*(k-1)!/6)); rmax = max(rmax, abs(cq[1][k])/((4*n)^k*(k-1)!/6)));
    printf("        max |c_k|,|d_k| / [(4n)^k (k-1)!/6] over k<=300 = %.6f\n", rmax)));
  for (n = 2, 6,
    my(cf = (n^2-1)/(2*n), r = sqrt(8*cf), C2000r = coefs(n, 2000), C2000 = [scale(C2000r[1],2000), scale(C2000r[2],2000)], tmax = if (n <= 4, 10, 8),
       worstP = 0., worstD = 0., worstDconv = 0., Dneg = 1);
    forstep (t = 0., tmax, 0.25,
      my(Pv = evser(C2000[1], t, 2000), Dv = evser(C2000[2], t, 2000),
         Dv2 = evser(C2000[2], t, 1800));
      worstDconv = max(worstDconv, abs(Dv - Dv2)/max(1, abs(Dv)));
      worstP = max(worstP, abs(Pv)*n);
      worstD = max(worstD, abs(Dv)*exp(-r*t)*n/3);
      if (Dv >= 0, Dneg = 0);
      if (t == 0 || t == 1 || t == 2 || t == 4 || t == 6 || t == 8 || t == 10,
        printf("  N_c=%d t=%5.2f  P=% .15e  D=% .15e  n|P|=%.6e  (n/3)e^{-rt}|D|=%.6e  e^{-rt}D*t^(5/2)=% .6e\n",
               n, t, Pv, Dv, abs(Pv)*n, abs(Dv)*exp(-r*t)*n/3, Dv*exp(-r*t)*t^(5/2))));
    printf("N_c=%d: max_t n|P(t)| = %.15f ; max_t (n/3)e^{-rt}|D(t)| = %.15f ; D<0 on grid: %d ; series conv K1800 vs K2000 rel = %.2e\n\n",
           n, worstP, worstD, Dneg, worstDconv));
}
quit;


==> anc/numbers/deposit/R7/mellin/td_bounds.out <==
  N_c=2 t= 0.00  P=-5.000000000000000 e-1  D=-5.000000000000000 e-1  n|P|=1.000000 e0  (n/3)e^{-rt}|D|=3.333333 e-1  e^{-rt}D*t^(5/2)= 0.e-1156
  N_c=2 t= 1.00  P=-4.560136533605371 e-2  D=-1.363281145346384 e0  n|P|=9.120273 e-2  (n/3)e^{-rt}|D|=7.846831 e-2  e^{-rt}D*t^(5/2)=-1.177025 e-1
  N_c=2 t= 2.00  P= 3.259494990187660 e-4  D=-2.882894864967191 e0  n|P|=6.518990 e-4  (n/3)e^{-rt}|D|=1.432642 e-2  e^{-rt}D*t^(5/2)=-1.215637 e-1
  N_c=2 t= 4.00  P= 1.282519435545056 e-8  D=-4.127962560322449 e1  n|P|=2.565039 e-8  (n/3)e^{-rt}|D|=1.529132 e-3  e^{-rt}D*t^(5/2)=-7.339834 e-2
  N_c=2 t= 6.00  P= 4.978844790466553 e-13  D=-1.838900180150562 e3  n|P|=9.957690 e-13  (n/3)e^{-rt}|D|=5.077707 e-4  e^{-rt}D*t^(5/2)=-6.716407 e-2
  N_c=2 t= 8.00  P= 1.888007696458300 e-17  D=-1.175795338081957 e5  n|P|=3.776015 e-17  (n/3)e^{-rt}|D|=2.420145 e-4  e^{-rt}D*t^(5/2)=-6.571396 e-2
  N_c=2 t=10.00  P= 6.967548504426670 e-22  D=-8.942647653303257 e6  n|P|=1.393510 e-21  (n/3)e^{-rt}|D|=1.372069 e-4  e^{-rt}D*t^(5/2)=-6.508297 e-2
N_c=2: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333 ; D<0 on grid: 1 ; series conv K1800 vs K2000 rel = 0.e-462

  N_c=3 t= 0.00  P=-3.333333333333333 e-1  D=-3.333333333333333 e-1  n|P|=1.000000 e0  (n/3)e^{-rt}|D|=3.333333 e-1  e^{-rt}D*t^(5/2)= 0.e-1156
  N_c=3 t= 1.00  P=-1.201601791209009 e-2  D=-1.195850663669223 e0  n|P|=3.604805 e-2  (n/3)e^{-rt}|D|=4.563280 e-2  e^{-rt}D*t^(5/2)=-4.563280 e-2
  N_c=3 t= 2.00  P= 1.340583245545686 e-5  D=-4.528625969129720 e0  n|P|=4.021750 e-5  (n/3)e^{-rt}|D|=6.594271 e-3  e^{-rt}D*t^(5/2)=-3.730283 e-2
  N_c=3 t= 4.00  P= 1.111552634486478 e-11  D=-3.902410464607450 e2  n|P|=3.334658 e-11  (n/3)e^{-rt}|D|=8.274344 e-4  e^{-rt}D*t^(5/2)=-2.647790 e-2
  N_c=3 t= 6.00  P= 4.227717313888575 e-18  D=-9.313574439177327 e4  n|P|=1.268315 e-17  (n/3)e^{-rt}|D|=2.875526 e-4  e^{-rt}D*t^(5/2)=-2.535686 e-2
  N_c=3 t= 8.00  P=-7.682334282164082 e-24  D=-3.074326884222389 e7  n|P|=2.304700 e-23  (n/3)e^{-rt}|D|=1.382138 e-4  e^{-rt}D*t^(5/2)=-2.501937 e-2
  N_c=3 t=10.00  P=-2.353430583308333 e-29  D=-1.201061209486523 e10  n|P|=7.060292 e-29  (n/3)e^{-rt}|D|=7.862610 e-5  e^{-rt}D*t^(5/2)=-2.486376 e-2
N_c=3: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333 ; D<0 on grid: 1 ; series conv K1800 vs K2000 rel = 0.e-462

  N_c=4 t= 0.00  P=-2.500000000000000 e-1  D=-2.500000000000000 e-1  n|P|=1.000000 e0  (n/3)e^{-rt}|D|=3.333333 e-1  e^{-rt}D*t^(5/2)= 0.e-1156
  N_c=4 t= 1.00  P=-3.369482166954270 e-3  D=-1.136629777616946 e0  n|P|=1.347793 e-2  (n/3)e^{-rt}|D|=3.151683 e-2  e^{-rt}D*t^(5/2)=-2.363762 e-2
  N_c=4 t= 2.00  P= 6.062317575462992 e-7  D=-6.984844746776782 e0  n|P|=2.424927 e-6  (n/3)e^{-rt}|D|=4.027772 e-3  e^{-rt}D*t^(5/2)=-1.708839 e-2
  N_c=4 t= 4.00  P=-3.332753417274755 e-15  D=-2.235313856065245 e3  n|P|=1.333101 e-14  (n/3)e^{-rt}|D|=5.574630 e-4  e^{-rt}D*t^(5/2)=-1.337911 e-2
  N_c=4 t= 6.00  P=-2.153703351146764 e-21  D=-1.820783553522566 e6  n|P|=8.614813 e-21  (n/3)e^{-rt}|D|=1.963836 e-4  e^{-rt}D*t^(5/2)=-1.298807 e-2
  N_c=4 t= 8.00  P=-1.538188938147459 e-28  D=-2.030701150367293 e9  n|P|=6.152756 e-28  (n/3)e^{-rt}|D|=9.472451 e-5  e^{-rt}D*t^(5/2)=-1.286023 e-2
  N_c=4 t=10.00  P=-5.019324337031705 e-36  D=-2.675309016878031 e12  n|P|=2.007730 e-35  (n/3)e^{-rt}|D|=5.397091 e-5  e^{-rt}D*t^(5/2)=-1.280032 e-2
N_c=4: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333 ; D<0 on grid: 1 ; series conv K1800 vs K2000 rel = 0.e-462

  N_c=5 t= 0.00  P=-2.000000000000000 e-1  D=-2.000000000000000 e-1  n|P|=1.000000 e0  (n/3)e^{-rt}|D|=3.333333 e-1  e^{-rt}D*t^(5/2)= 0.e-1156
  N_c=5 t= 1.00  P=-9.791197024796368 e-4  D=-1.120061043164776 e0  n|P|=4.895599 e-3  (n/3)e^{-rt}|D|=2.334035 e-2  e^{-rt}D*t^(5/2)=-1.400421 e-2
  N_c=5 t= 2.00  P= 2.571428608110430 e-8  D=-1.079596268614136 e1  n|P|=1.285714 e-7  (n/3)e^{-rt}|D|=2.812833 e-3  e^{-rt}D*t^(5/2)=-9.547072 e-3
  N_c=5 t= 4.00  P=-1.524570417900040 e-16  D=-1.017561299974005 e4  n|P|=7.622852 e-16  (n/3)e^{-rt}|D|=4.144547 e-4  e^{-rt}D*t^(5/2)=-7.957530 e-3
  N_c=5 t= 6.00  P=-6.821673050288772 e-25  D=-2.308576654351644 e7  n|P|=3.410837 e-24  (n/3)e^{-rt}|D|=1.469923 e-4  e^{-rt}D*t^(5/2)=-7.777213 e-3
  N_c=5 t= 8.00  P=-9.586001175627836 e-35  D=-7.137339303027753 e10  n|P|=4.793001 e-34  (n/3)e^{-rt}|D|=7.104287 e-5  e^{-rt}D*t^(5/2)=-7.716080 e-3
N_c=5: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333 ; D<0 on grid: 1 ; series conv K1800 vs K2000 rel = 0.e-462

  N_c=6 t= 0.00  P=-1.666666666666667 e-1  D=-1.666666666666667 e-1  n|P|=1.000000 e0  (n/3)e^{-rt}|D|=3.333333 e-1  e^{-rt}D*t^(5/2)= 0.e-1156
  N_c=6 t= 1.00  P=-2.893093675831480 e-4  D=-1.129248134632526 e0  n|P|=1.735856 e-3  (n/3)e^{-rt}|D|=1.802925 e-2  e^{-rt}D*t^(5/2)=-9.014626 e-3
  N_c=6 t= 2.00  P= 4.106564781809289 e-10  D=-1.668885131555616 e1  n|P|=2.463939 e-9  (n/3)e^{-rt}|D|=2.127028 e-3  e^{-rt}D*t^(5/2)=-6.016143 e-3
  N_c=6 t= 4.00  P=-1.401772586053221 e-18  D=-4.020744411357180 e4  n|P|=8.410636 e-18  (n/3)e^{-rt}|D|=3.265652 e-4  e^{-rt}D*t^(5/2)=-5.225043 e-3
  N_c=6 t= 6.00  P=-7.165329589793467 e-29  D=-2.246960960046290 e8  n|P|=4.299198 e-28  (n/3)e^{-rt}|D|=1.162989 e-4  e^{-rt}D*t^(5/2)=-5.127713 e-3
  N_c=6 t= 8.00  P= 8.024615029089395 e-38  D=-1.706355704343376 e12  n|P|=4.814769 e-37  (n/3)e^{-rt}|D|=5.628159 e-5  e^{-rt}D*t^(5/2)=-5.094028 e-3
N_c=6: max_t n|P(t)| = 1.000000000000000 ; max_t (n/3)e^{-rt}|D(t)| = 0.333333333333333 ; D<0 on grid: 1 ; series conv K1800 vs K2000 rel = 0.e-462



==> anc/numbers/deposit/R7/mellin/td_funcs.gp <==
\\ Functions read by td_laplace.gp, td_moments.gp and td_largeN.gp: the coefficients of the tower and the
\\ time-domain series of the inverse Mellin argument of App. E of the paper, written from the equations
\\ of App. E.  P(t), D(t) are the term-by-term inverse Laplace
\\ transforms (t = sqrt(a) ln(1/x)) of p(z) = F_A^+/sqrt(a), d(z) = F_A^-/sqrt(a),
\\ z = omega/sqrt(a):  P = sum c_k t^(2k-2)/(2k-2)!,  D = sum d_k t^(2k-2)/(2k-2)!.
\\ Coefficients from eq. (tower-recursion) of the paper, f_k = (2C_F)^k Cat_{k-1}.

coefs(n, K) =
{
  my(cf = (n^2-1)/(2*n), p = vector(K), d = vector(K), f = vector(K));
  for (k = 1, K, f[k] = (2*cf)^k * binomial(2*k-2, k-1)/k);
  p[1] = -1/n; d[1] = -1/n;
  for (k = 2, K,
    my(sp = 0., sd = 0.);
    for (j = 1, k-1, sp += p[j]*p[k-j]; sd += d[j]*d[k-j]);
    p[k] = -2*n*(2*k-3)*p[k-1] + sp;
    d[k] = -4*n*(k-2)*d[k-1] + sd - 4*f[k-1]/n - 2*(n^2-4)*p[k-1]/n);
  [p, d, f];
}

\\ rational coefficients for a cross-check of the floating-point recursion
coefsQ(n, K) =
{
  my(cf = (n^2-1)/(2*n), p = vector(K), d = vector(K), f = vector(K));
  for (k = 1, K, f[k] = (2*cf)^k * binomial(2*k-2, k-1)/k);
  p[1] = -1/n; d[1] = -1/n;
  for (k = 2, K,
    my(sp = 0, sd = 0);
    for (j = 1, k-1, sp += p[j]*p[k-j]; sd += d[j]*d[k-j]);
    p[k] = -2*n*(2*k-3)*p[k-1] + sp;
    d[k] = -4*n*(k-2)*d[k-1] + sd - 4*f[k-1]/n - 2*(n^2-4)*p[k-1]/n);
  [p, d, f];
}

\\ coefficients c_k/(2k-2)! of sum_{k=1}^{K} c_k t^(2k-2)/(2k-2)!; each program that reads this file evaluates
\\ the sum by Horner in y = t^2 with its own function evg
scale(c, K) = vector(K, k, c[k]/(2*k-2)!);


==> anc/numbers/deposit/R7/mellin/td_laplace.gp <==
\\ Laplace integrals, moments and the Bessel ratio of the time-domain series of App. E of the paper.
\\ (1) Finite Laplace integrals int_0^T e^{-z t} D(t) dt of the time-domain series, for comparison
\\     with the canonical solution d(z) of the Riccati equation (ode_side.py, deposit T26).
\\ (2) Partial moments U(T) = int_0^T e^{-rt}|D|, V(T) = int_0^T t e^{-rt}|D| against the
\\     bounds (1/n+Q)/(r-2n/r) and (1/n+Q)/(2(n-3/n)), Q = 2/n + b/(n r^2).
\\ (3) The pointwise bound u(t) = e^{-rt}|D| <= (1/n)e^{-n t^2} + C/(n t), C = (M+2n)U(inf)+A/r.
\\ (4) g(t) = (D' * I_0(r.))(t) from its series (the term-by-term inverse Mellin transform of
\\     (z d + 1/n)/sqrt(z^2-r^2)) and the ratio g/I_0(rt), which should tend to r d(r) + 1/n.
\\ (5) The Fig. 1 ratio delta P_tower / P_LL = 12 zeta_2 C_F a g(tau)/H(tau) at x = 1e-2..1e-8.
default(parisizemax, 3*10^9);
default(realprecision, 450);
read("td_funcs.gp");

K = 2000;
evg(cs, t, K) = { my(y = precision(t, 450)^2, v = cs[K]); forstep (k = K-1, 1, -1, v = v*y + cs[k]); v; }

{
for (n = 2, 4,
  my(cf = (n^2-1)/(2*n), r = sqrt(8.*cf), b = 2*(n^2-4)/n, C = coefs(n, K), dsc, gco, gsc, T = 10.);
  dsc = vector(K, k, C[2][k]/(2*k-2)!);
  \\ g_m = sum_{k=2}^{m} d_k (2C_F)^{m-k} binom(2(m-k), m-k), coefficient of t^(2m-2)/(2m-2)!
  my(wv = vector(K, j, (2*cf)^(j-1)*binomial(2*(j-1), j-1)*1.));
  gco = vector(K, m, if (m == 1, 0, sum(k = 2, m, C[2][k]*wv[m-k+1])));
  gsc = vector(K, m, gco[m]/(2*m-2)!);
  localprec(60);
  my(Dfun = t -> evg(dsc, t, K));
  printf("=== N_c = %d, r = %.20f\n", n, r);
  foreach ([8., r+2, r+3, 12.], z,
    my(L = intnum(t = 0, T, exp(-z*t)*Dfun(t)), tail = (3/n)*exp(-(z-r)*T)/(z-r));
    printf("   z = %.6f : int_0^%.0f e^{-zt} D dt = %.25f   (tail bound %.2e)\n", z, T, L, tail));
  foreach ([r+3+4*I, r+2+10*I], z,
    my(L = intnum(t = 0, T, exp(-z*t)*Dfun(t)), tail = (3/n)*exp(-(real(z)-r)*T)/(real(z)-r));
    printf("   z = %s : int = %s   (tail bound %.2e)\n", z, L, tail));
  my(U = intnum(t = 0, T, exp(-r*t)*abs(Dfun(t))), V = intnum(t = 0, T, t*exp(-r*t)*abs(Dfun(t))),
     Q = 2/n + b/(n*r^2), Ub = (1/n+Q)/(r-2*n/r), Vb = (1/n+Q)/(2*(n-3/n)));
  printf("   U(%.0f) = %.15f  (bound for U(inf) %.10f) ;  V(%.0f) = %.15f  (bound for V(inf) %.10f)\n", T, U, Ub, T, V, Vb);
  \\ pointwise tail bound with C from the bound on U(inf) (upper bound used for C)
  my(A = 6*(n^2-2)/n^2, M = 3/n, Cc = (M+2*n)*Ub + A/r, worst = 0.);
  forstep (t = 0.25, T, 0.25, my(u = exp(-r*t)*abs(Dfun(t)), bd = exp(-n*t^2)/n + Cc/(n*t)); worst = max(worst, u/bd));
  printf("   max_t u(t)/[(1/n)e^{-nt^2} + C/(n t)] = %.6e  (C = %.6f)\n", worst, Cc);
  foreach ([1., 2., 4., 6., 8., 10.], t,
    my(gv = evg(gsc, t, K));
    printf("   t = %5.2f : g(t)/I0(rt) = % .15f\n", t, gv/besseli(0, r*t)));
  \\ physical ratio for SU(3) only (Fig. 1 of the paper), alpha_s = 0.1 and 0.2
  if (n == 3,
    foreach ([0.1, 0.2], as,
      my(a = as/(4*Pi), z2 = zeta(2));
      foreach ([2, 4, 6, 8], e,
        my(tau = sqrt(a)*e*log(10), gv = evg(gsc, tau, K), H = r*besseli(1, r*tau)/(2*tau));
        printf("   alpha_s = %.1f, x = 1e-%d : deltaP_tower/P_LL = %.6f percent\n", as, e, 100*12*z2*cf*a*gv/H)))));
}
quit;


==> anc/numbers/deposit/R7/mellin/td_laplace.out <==
=== N_c = 2, r = 2.44948974278317809820
   z = 8.000000 : int_0^10 e^{-zt} D dt = -0.0673766492189262753290838   (tail bound 2.12 e-25)
   z = 4.449490 : int_0^10 e^{-zt} D dt = -0.1369518003001768244986600   (tail bound 1.55 e-9)
   z = 5.449490 : int_0^10 e^{-zt} D dt = -0.1059595917917359351189029   (tail bound 4.68 e-14)
   z = 12.000000 : int_0^10 e^{-zt} D dt = -0.0431851272840508766014551   (tail bound 5.23 e-43)
   z = 5.44948974278317809819728407470589139196594748065667012843269256725096037745731502653985943310464023481859460122661418912485886545983775734162578395123727855282891274752767657124763010527091177022348131067898669085363244335254560403380880893937458556784657472436130414427027021617420183830008158980783801308970072869399363083715809440080044373868754916451465393914501204472644813331629351094474181351328549504446617172663142549764831812450401156604536 + 4*I : int = -0.057929973162100920262643676424025017111804272579278180987240070115132650236126 + 0.051886638346129062009476807324968677556491502428805193807534867796711848099813*I   (tail bound 4.68 e-14)
   z = 4.44948974278317809819728407470589139196594748065667012843269256725096037745731502653985943310464023481859460122661418912485886545983775734162578395123727855282891274752767657124763010527091177022348131067898669085363244335254560403380880893937458556784657472436130414427027021617420183830008158980783801308970072869399363083715809440080044373868754916451465393914501204472644813331629351094474181351328549504446617172663142549764831812450401156604536 + 10*I : int = -0.016464453269410646645893809706860793826678159962906750817228802530768382799208 + 0.041172770643749690036494084106801935431248781993752281759832394610763988718314*I   (tail bound 1.55 e-9)
   U(10) = 0.328079811720464  (bound for U(inf) 1.8371173071) ;  V(10) = 0.240101137127677  (bound for V(inf) 1.5000000000)
   max_t u(t)/[(1/n)e^{-nt^2} + C/(n t)] = 2.220198 e-2  (C = 11.328890)
   t =  1.00 : g(t)/I0(rt) = -0.377010368047357
   t =  2.00 : g(t)/I0(rt) = -0.366644600963829
   t =  4.00 : g(t)/I0(rt) = -0.342976749230539
   t =  6.00 : g(t)/I0(rt) = -0.332742187310033
   t =  8.00 : g(t)/I0(rt) = -0.326999344140148
   t = 10.00 : g(t)/I0(rt) = -0.323340242031643
=== N_c = 3, r = 3.26598632371090413093
   z = 8.000000 : int_0^10 e^{-zt} D dt = -0.0459136442460712489752755   (tail bound 5.82 e-22)
   z = 5.265986 : int_0^10 e^{-zt} D dt = -0.0773542319909203698284142   (tail bound 1.03 e-9)
   z = 6.265986 : int_0^10 e^{-zt} D dt = -0.0617602550901454603670265   (tail bound 3.12 e-14)
   z = 12.000000 : int_0^10 e^{-zt} D dt = -0.0290815232436469897319990   (tail bound 1.34 e-39)
   z = 6.26598632371090413092971209960785518928792997420889350457692342300128050327642003538647924413952031309145946830215225216647848727978367645550104526831637140377188366337023542833017347369454902696464174757198225447150992447006080537841174525249944742379543296581507219236036028823226911773344211974378401745293430492532484111621079253440059165158339888601953858552668272630193084442172468125965575135104732672595489563550856733019775749933868208806049 + 4*I : int = -0.037455094462049219498242899074669154181369036133871155696062600977158036151074 + 0.029499930944912925081938447246418488176727919032610013250395672914068321285491*I   (tail bound 3.12 e-14)
   z = 5.26598632371090413092971209960785518928792997420889350457692342300128050327642003538647924413952031309145946830215225216647848727978367645550104526831637140377188366337023542833017347369454902696464174757198225447150992447006080537841174525249944742379543296581507219236036028823226911773344211974378401745293430492532484111621079253440059165158339888601953858552668272630193084442172468125965575135104732672595489563550856733019775749933868208806049 + 10*I : int = -0.0120946084029162049563512343015140179071284670640909929677303068803449008358890 + 0.025971806878262004952497366073031506803965367063128917281868300279384022930439*I   (tail bound 1.03 e-9)
   U(10) = 0.160705690876890  (bound for U(inf) 0.7727556927) ;  V(10) = 0.095654585924665  (bound for V(inf) 0.2760416667)
   max_t u(t)/[(1/n)e^{-nt^2} + C/(n t)] = 2.467622 e-2  (C = 6.838159)
   t =  1.00 : g(t)/I0(rt) = -0.240573357393457
   t =  2.00 : g(t)/I0(rt) = -0.229713900279542
   t =  4.00 : g(t)/I0(rt) = -0.214575607638198
   t =  6.00 : g(t)/I0(rt) = -0.208255429816369
   t =  8.00 : g(t)/I0(rt) = -0.204815225168693
   t = 10.00 : g(t)/I0(rt) = -0.202655195608758
   alpha_s = 0.1, x = 1e-2 : deltaP_tower/P_LL = -1.250961 percent
   alpha_s = 0.1, x = 1e-4 : deltaP_tower/P_LL = -3.114229 percent
   alpha_s = 0.1, x = 1e-6 : deltaP_tower/P_LL = -4.406332 percent
   alpha_s = 0.1, x = 1e-8 : deltaP_tower/P_LL = -5.490332 percent
   alpha_s = 0.2, x = 1e-2 : deltaP_tower/P_LL = -4.170827 percent
   alpha_s = 0.2, x = 1e-4 : deltaP_tower/P_LL = -8.418909 percent
   alpha_s = 0.2, x = 1e-6 : deltaP_tower/P_LL = -11.493939 percent
   alpha_s = 0.2, x = 1e-8 : deltaP_tower/P_LL = -14.461361 percent
=== N_c = 4, r = 3.87298334620741688518
   z = 8.000000 : int_0^10 e^{-zt} D dt = -0.0352928057928697108168726   (tail bound 2.17 e-19)
   z = 5.872983 : int_0^10 e^{-zt} D dt = -0.0525202407413236996734181   (tail bound 7.73 e-10)
   z = 6.872983 : int_0^10 e^{-zt} D dt = -0.0426668700083702848349001   (tail bound 2.34 e-14)
   z = 12.000000 : int_0^10 e^{-zt} D dt = -0.0220642157301336391034213   (tail bound 4.68 e-37)
   z = 6.87298334620741688517926539978239961083292170529159082658757376611348309193697903351928737685867351791630220686094964701318954043916364961567989174612120351106875479101349358128391953122888929256584641702806250919317341265986481845546462855131594026261767264050864630045057781063197288093978192518830035530153001074835443809871901443246077558502310481171709060628415739758158290101333032744473055806670263717912438004771259124794247276381660013553653 + 4*I : int = -0.027326251508563799271801883491047915591210038430100749564590366008361946003324 + 0.019979322337919391425553032413552304444189563003473275469868363964195127070445*I   (tail bound 2.34 e-14)
   z = 5.87298334620741688517926539978239961083292170529159082658757376611348309193697903351928737685867351791630220686094964701318954043916364961567989174612120351106875479101349358128391953122888929256584641702806250919317341265986481845546462855131594026261767264050864630045057781063197288093978192518830035530153001074835443809871901443246077558502310481171709060628415739758158290101333032744473055806670263717912438004771259124794247276381660013553653 + 10*I : int = -0.0094944767467642945060727775060791383698520474619228177767621893511628567836747 + 0.018666037752950109631600145075830502345625582564754348236765107570773675101670*I   (tail bound 7.73 e-10)
   U(10) = 0.100895328029484  (bound for U(inf) 0.4702908349) ;  V(10) = 0.052281832432904  (bound for V(inf) 0.1307692308)
   max_t u(t)/[(1/n)e^{-nt^2} + C/(n t)] = 2.556534 e-2  (C = 5.470589)
   t =  1.00 : g(t)/I0(rt) = -0.177588391287484
   t =  2.00 : g(t)/I0(rt) = -0.166798560831455
   t =  4.00 : g(t)/I0(rt) = -0.156127134696426
   t =  6.00 : g(t)/I0(rt) = -0.151811386507411
   t =  8.00 : g(t)/I0(rt) = -0.149491364953565
   t = 10.00 : g(t)/I0(rt) = -0.148044081359299


==> anc/numbers/deposit/R7/mellin/td_largeN.gp <==
\\ The time-domain bounds of eq. (tower-xbound) and the sign of F_A^-(tau) at larger N_c (10, 20, 50, 100),
\\ on tau in [0, sqrt(450/N_c)], with K = 1600 terms at 500 digits (convergence checked with K = 1400).
default(parisizemax, 3*10^9);
default(realprecision, 500);
read("td_funcs.gp");
evg(cs, t, K) = { my(y = precision(t, 500)^2, v = cs[K]); forstep (k = K-1, 1, -1, v = v*y + cs[k]); v; }
{
foreach ([10, 20, 50, 100], n,
  my(cf = (n^2-1)/(2*n), rho = sqrt(8.*cf), K = 1600, C = coefs(n, K), ps, ds, tmax = sqrt(450./n),
     wP = 0., wD = 0., neg = 1, conv = 0.);
  ps = vector(K, k, C[1][k]/(2*k-2)!); ds = vector(K, k, C[2][k]/(2*k-2)!);
  forstep (t = 0., tmax, tmax/40,
    my(Pv = evg(ps, t, K), Dv = evg(ds, t, K), Dv2 = evg(ds, t, 1400));
    conv = max(conv, abs(Dv-Dv2)/max(1,abs(Dv)));
    wP = max(wP, n*abs(Pv)); wD = max(wD, n/3*exp(-rho*t)*abs(Dv)); if (Dv >= 0, neg = 0));
  printf("N_c=%d: tau_max=%.3f  max n|P| = %.12f  max (n/3)e^{-rho t}|D| = %.12f  D<0 on grid: %d  conv %.1e\n",
         n, tmax, wP, wD, neg, conv));
}
quit;


==> anc/numbers/deposit/R7/mellin/td_largeN.out <==
N_c=10: tau_max=6.708  max n|P| = 1.000000000000  max (n/3)e^{-rho t}|D| = 0.333333333333  D<0 on grid: 1  conv 2.2 e-99
N_c=20: tau_max=4.743  max n|P| = 1.000000000000  max (n/3)e^{-rho t}|D| = 0.333333333333  D<0 on grid: 1  conv 1.9 e-99
N_c=50: tau_max=3.000  max n|P| = 1.000000000000  max (n/3)e^{-rho t}|D| = 0.333333333333  D<0 on grid: 1  conv 1.8 e-99
N_c=100: tau_max=2.121  max n|P| = 1.000000000000  max (n/3)e^{-rho t}|D| = 0.333333333333  D<0 on grid: 1  conv 1.8 e-99


==> anc/numbers/deposit/R7/mellin/td_moments.gp <==
\\ Direct check of the moment inequality behind the bound on the weighted integral of App. E of the paper,
\\   E(T) + [2(N^2-3)/N] int_0^T t E dt + (rho - 2N/rho) int_0^T E dt <= 3/N + 2(N^2-4)/(N^2 rho^2),
\\ with E(t) = e^{-rho t}|F_A^-(t)|, rho = sqrt(8 C_F), for N_c = 2..6 and several T.
default(parisizemax, 3*10^9);
default(realprecision, 450);
read("td_funcs.gp");
K = 2000;
evg(cs, t, K) = { my(y = precision(t, 450)^2, v = cs[K]); forstep (k = K-1, 1, -1, v = v*y + cs[k]); v; }
{
for (n = 2, 6,
  my(cf = (n^2-1)/(2*n), rho = sqrt(8.*cf), C = coefs(n, K), dsc, Tmax = if (n <= 4, 10, 8),
     rhs = 3/n + 2*(n^2-4)/(n^2*rho^2), worst = 0.);
  dsc = vector(K, k, C[2][k]/(2*k-2)!);
  localprec(40);
  my(E = t -> exp(-rho*t)*abs(evg(dsc, t, K)));
  printf("N_c = %d: rho = %.12f, right side = %.12f, coefficients %.6f and %.6f\n", n, rho, rhs, 2*(n^2-3)/n, rho-2*n/rho);
  foreach ([0.5, 1., 2., 4., 6., 8., 10.], T,
    if (T <= Tmax,
      my(I0 = intnum(t = 0, T, E(t)), I1 = intnum(t = 0, T, t*E(t)),
         lhs = E(T) + 2*(n^2-3)/n*I1 + (rho-2*n/rho)*I0);
      worst = max(worst, lhs/rhs);
      printf("   T = %5.2f : left side = %.12f  (ratio to right side %.6f)\n", T, lhs, lhs/rhs)));
  printf("   max ratio = %.6f\n", worst));
}
quit;


==> anc/numbers/deposit/R7/mellin/td_moments.out <==
N_c = 2: rho = 2.449489742783, right side = 1.500000000000, coefficients 1.000000 and 0.816497
   T =  0.50 : left side = 0.406326421739  (ratio to right side 0.270884)
   T =  1.00 : left side = 0.422531575779  (ratio to right side 0.281688)
   T =  2.00 : left side = 0.449573821412  (ratio to right side 0.299716)
   T =  4.00 : left side = 0.481871276012  (ratio to right side 0.321248)
   T =  6.00 : left side = 0.495288299450  (ratio to right side 0.330192)
   T =  8.00 : left side = 0.503011975627  (ratio to right side 0.335341)
   T = 10.00 : left side = 0.508182992076  (ratio to right side 0.338789)
   max ratio = 0.338789
N_c = 3: rho = 3.265986323711, right side = 1.104166666667, coefficients 4.000000 and 1.428869
   T =  0.50 : left side = 0.334069597183  (ratio to right side 0.302554)
   T =  1.00 : left side = 0.427635075256  (ratio to right side 0.387292)
   T =  2.00 : left side = 0.521463360907  (ratio to right side 0.472269)
   T =  4.00 : left side = 0.573374225483  (ratio to right side 0.519282)
   T =  6.00 : left side = 0.593200428084  (ratio to right side 0.537238)
   T =  8.00 : left side = 0.604638830186  (ratio to right side 0.547597)
   T = 10.00 : left side = 0.612324352292  (ratio to right side 0.554558)
   max ratio = 0.554558
N_c = 4: rho = 3.872983346207, right side = 0.850000000000, coefficients 6.500000 and 1.807392
   T =  0.50 : left side = 0.278257408090  (ratio to right side 0.327362)
   T =  1.00 : left side = 0.370836371061  (ratio to right side 0.436278)
   T =  2.00 : left side = 0.448826032951  (ratio to right side 0.528031)
   T =  4.00 : left side = 0.490030769001  (ratio to right side 0.576507)
   T =  6.00 : left side = 0.506359811099  (ratio to right side 0.595717)
   T =  8.00 : left side = 0.515841119200  (ratio to right side 0.606872)
   T = 10.00 : left side = 0.522229820741  (ratio to right side 0.614388)
   max ratio = 0.614388
N_c = 5: rho = 4.381780460041, right side = 0.687500000000, coefficients 8.800000 and 2.099603
   T =  0.50 : left side = 0.239133102419  (ratio to right side 0.347830)
   T =  1.00 : left side = 0.321343666292  (ratio to right side 0.467409)
   T =  2.00 : left side = 0.382562469943  (ratio to right side 0.556455)
   T =  4.00 : left side = 0.414976313869  (ratio to right side 0.603602)
   T =  6.00 : left side = 0.428130555048  (ratio to right side 0.622735)
   T =  8.00 : left side = 0.435798646488  (ratio to right side 0.633889)
   max ratio = 0.633889
N_c = 6: rho = 4.830458915396, right side = 0.576190476190, coefficients 11.000000 and 2.346223
   T =  0.50 : left side = 0.210496025365  (ratio to right side 0.365324)
   T =  1.00 : left side = 0.282091649563  (ratio to right side 0.489581)
   T =  2.00 : left side = 0.330749903200  (ratio to right side 0.574029)
   T =  4.00 : left side = 0.356946118422  (ratio to right side 0.619493)
   T =  6.00 : left side = 0.367740022364  (ratio to right side 0.638226)
   T =  8.00 : left side = 0.374049104042  (ratio to right side 0.649176)
   max ratio = 0.649176


==> anc/numbers/deposit/R7/singlet/channels.gp <==
\\ channels.gp -- tabulates, in t-channel form, the color matrices of the flavor-singlet quark-gluon system that
\\ singlet_model.gp builds internally: the irreducible t-channel representations of the quark-pair and gluon-pair
\\ spaces, the Born weights of each channel, the quark-gluon transition products, the soft-gluon operator T_rc as a
\\ matrix on the space of invariant maps of each block, and the color-singlet rows that enter the poles S_m.
\\ It reads singlet_model.gp (unchanged) and reuses its REP, adjrep, kron, setup, born, btrc and singlet.
\\
\\ Conventions (those of singlet_model.gp).
\\   Legs: an upper pair (legs 1, 3) of type i and a lower pair (legs 2, 4) of type j, i, j in {q, g}.  A four-leg
\\   color tensor is a matrix W_j -> W_i, with W_q = V_R (x) V_R (leg 1 carries the conjugate representation,
\\   generator -Y^T, so W_q is R-bar (x) R) and W_g = V_A (x) V_A.  Blocks are ordered [qq, qg, gq, gg]; block (i,j)
\\   maps W_j -> W_i.  Composition along the two lines is the matrix product.
\\   T_rc = T_1.T_2 - T_1.T_4, acting as X -> sum_a L1_i^a X (L3_j^a - L1_j^a) (btrc of singlet_model.gp).
\\   T_t^2 = Cas_i (pair Casimir of the upper pair), normalized by T_F = 1/2 (G_ab = 2 tr(Y_a Y_b)).
\\   Signature tau = +1, -1.  On W_g the swap P of the two gluons has eigenvalue eps_R = +1 (symmetric) or -1
\\   (antisymmetric).  Born tensors: qq  C_F - Cas_q/2;  gg  (Cas_g - 2 C_A)(1 + tau P)/2 (times s8 for tau = -1);
\\   qg  2 n_f J^tau;  gq  -2 K^tau, with J^tau, K^tau as defined in singlet_model.gp.
\\
\\ Channels.  W_q and W_g are split into the simultaneous eigenspaces of the pair Casimir and, on W_g, of P.  The
\\ projector on the Casimir eigenvalue C is prod_{C' != C} (Cas - C')/(C - C'), times (1 + eps P)/2 on W_g.  A label
\\ is q or g followed by "1" (singlet), "A" (Casimir C_A and dimension N_A) or the dimension, with "_S"/"_A" appended
\\ when two channels of one pair space would otherwise share a label (the two adjoints of W_g in SU(N), N >= 3).
\\ For SU(N), N >= 3, the antisymmetric channel of Casimir 2 C_A is the sum of two complex-conjugate irreducible
\\ representations of equal Casimir (10 + 10bar in SU(3), 45 + 45bar in SU(4)); it is kept as one channel.  The
\\ cubic Casimir is printed to exhibit this, and the closure check below shows that T_rc never separates the two.
\\
\\ Basis of the invariant maps of each block (all entries rational):
\\   diagonal elements           E[c<-c] = P[c], the channel projector;
\\   quark-gluon elements        E[q<-g] = P[q] J^eps P[g]       (eps = eps of the gluon channel g), and
\\                               E[g<-q] = P[g] K^eps P[q] / alpha, with alpha fixed by
\\                               (P[q] J^eps P[g]) (P[g] K^eps P[q]) = alpha P[q];
\\   gluon-gluon elements        E[g<-g'] = E[g<-q] E[q<-g'] for two gluon channels g != g' linked to the same quark
\\                               channel q (the symmetric and antisymmetric adjoints in SU(N), N >= 3).
\\   These satisfy E[a<-b] E[b<-c] = E[a<-c] and E[a<-b] E[b'<-c] = 0 for b != b' (checked: line MU), so that
\\   E[q<-g] E[g<-q] = P[q] and E[g<-q] E[q<-g] = P[g].  With this choice the qg Born tensor has coefficient 2 n_f on
\\   every E[q<-g] of its signature and the gq Born tensor has coefficient -2 alpha.
\\
\\ Printed per representation (fields separated by ';'; entries are rationals or polynomials in nf):
\\   REP;name;N_R;N_A;C_F;C_A
\\   CH;name;label;pair;dim;C_R;eps                    channels (eps = 0 on W_q, where no swap is used)
\\   DIMSUM;name;q;sum;N_R^2;g;sum;N_A^2;ok
\\   XCH;name;RbRb|RbA;C:dim;...                       Casimir eigenvalues and eigenspace dimensions of the
\\                                                      crossed pair spaces R-bar (x) R-bar and R-bar (x) A
\\   C3;name;label;scalar|split;eigenvalue:multiplicity,...   cubic Casimir on each channel (only if d_R^{abc} != 0)
\\   BASIS;name;block;label;definition                  the basis element and its normalization
\\   MU;name;products checked;ok                        the matrix-unit relations among all basis elements
\\   BQ;name;label;b_R;C_F - C_R/2;ok                   quark-pair Born weight (both signatures)
\\   BG;name;label;tau;b_R^tau;(1/2)(1 + tau eps_R)(C_R - 2 C_A);ok     gluon-pair Born weight (s8 = 1)
\\   BORN;name;tau;block;label;coefficient              the Born tensor born(m, tau) in the basis (s8 = 1)
\\   TP;name;tau;label;t/nf                             (qg Born)(gq Born) = t P[label] on each quark channel
\\   TPCHK;name;tau;label;t/nf;formula;value;ok         comparison with -4 T_F C_F (singlet), -T_F C_A (antisymmetric
\\                                                      adjoint), -T_F (N^2 - 4)/N (symmetric adjoint, SU(N))
\\   TRCCOLS;name;block;col labels...                   T_rc on the invariant maps of the block: column u holds
\\   TRCROW;name;block;row label;entries...             the coefficients of btrc(E[u]) in the basis
\\   CLOSURE;name;block;ok                              btrc(E[u]) equals sum_v M[v,u] E[v] identically, every u
\\   TRCDIAG;name;block;label;M[u,u]                    normalization-independent diagonal entries
\\   TRCPAIR;name;block;u;v;M[u,v] M[v,u]               normalization-independent products, u before v
\\   SIG;name;block;label;sigma                         singlet(m, E[u]) in the block's entry (zero unless u maps
\\                                                      singlet to singlet), singlet() normalization
\\   ROW;name;block;label;value                         singlet(m, btrc(E[u])) in the block's entry; S_m is 6 kappa
\\                                                      times this row applied to A^-_(m-1) (checked against sigma.M)
\\   HOM;name;source;target;dim Hom;elements;bound      dimension of the space of invariant maps between two channels
\\                                                      of equal Casimir, from the commutant of two random elements
\\                                                      of the Lie algebra, modulo p = 2^31 - 1: an upper bound,
\\                                                      "determined" when it equals the number of basis elements
\\                                                      (a lower bound) or, for a channel split by the cubic
\\                                                      Casimir, the number of its distinct eigenvalues; only for
\\                                                      channel dimensions up to HOMDMAX
\\   HOMSUM;name;block;dim Hom_G(W_j,W_i);basis size    sums of the HOM lines of the block ("incomplete" if a pair
\\                                                      of the block exceeds HOMDMAX)
\\
\\ Run:  gp -q -D breakloop=0 run_channels.gp < /dev/null > channels.out

read("singlet_model.gp");

BLK = [[1,1],[1,2],[2,1],[2,2]];
BLKNAME = ["qq","qg","gq","gg"];
PAIRNAME = ["q","g"];
PARTNER = [1,3,2,4];
HOMDMAX = 35;
HOMP = 2147483647;

\\ ------------------------------------------------------------------------------------------------- channels
\\ returns the channels of pair space x (1 = W_q, 2 = W_g) as vectors [C_R, eps, projector, dim]
chandecomp(m, x) = {
  my(C = m[7][x], n = matsize(C)[1], Id = matid(n), f, ev, out = List());
  f = factor(minpoly(C))[,1];
  ev = vector(#f, k, if(poldegree(f[k]) != 1, error("Casimir eigenvalue not rational")); -polcoeff(f[k],0)/polcoeff(f[k],1));
  ev = vecsort(ev);
  for(k = 1, #ev,
    my(Pl = Id);
    for(l = 1, #ev, if(l != k, Pl = Pl * (C - ev[l]*Id) / (ev[k] - ev[l])));
    if(x == 1,
      listput(out, [ev[k], 0, Pl, trace(Pl)]),
      for(s = 1, 2, my(eps = if(s == 1, 1, -1), Q = Pl * (Id + eps*m[8]) / 2, d = trace(Q));
        if(d != 0, listput(out, [ev[k], eps, Q, d])))));
  out = Vec(out);
  if(sum(c = 1, #out, out[c][3]) != Id, error("channel projectors do not add up to 1"));
  for(c = 1, #out,
    if(C * out[c][3] != out[c][1] * out[c][3], error("Casimir not constant on a channel"));
    if(x == 2 && m[8] * out[c][3] != out[c][2] * out[c][3], error("swap not constant on a channel"));
    for(d = 1, #out, my(Q = out[c][3] * out[d][3]);
      if(if(c == d, Q != out[c][3], Q != 0), error("channel projectors not orthogonal idempotents"))));
  out;
}

chanlabels(m, x, ch) = {
  my(base, lab = vector(#ch));
  base = vector(#ch, c, my(lam = ch[c][1], d = ch[c][4]);
    if(lam == 0 && d == 1, "1", if(lam == m[4] && d == m[2], "A", Str(d))));
  for(c = 1, #ch, my(dup = sum(e = 1, #ch, base[e] == base[c]));
    lab[c] = Str(PAIRNAME[x], base[c], if(dup > 1, if(x == 2, if(ch[c][2] > 0, "_S", "_A"), Str("_", c)), "")));
  for(c = 1, #ch, for(e = c+1, #ch, if(lab[c] == lab[e], error("channel labels not unique"))));
  lab;
}

\\ ------------------------------------------------------------------------------------------------- basis
\\ basis element: [row channel, column channel, matrix, label, definition]
findel(Bs, k, r, c) = { for(w = 1, #Bs[k], if(Bs[k][w][1] == r && Bs[k][w][2] == c, return(w))); 0; }

mkbasis(m, CH, LB) = {
  my(B = vector(4, k, List()), links = vector(#CH[1], c, List()), qof = vector(#CH[2]));
  for(c = 1, #CH[1], listput(B[1], [c, c, CH[1][c][3], Str(LB[1][c], "<-", LB[1][c]), Str("P[", LB[1][c], "]")]));
  for(c = 1, #CH[2], listput(B[4], [c, c, CH[2][c][3], Str(LB[2][c], "<-", LB[2][c]), Str("P[", LB[2][c], "]")]));
  for(cq = 1, #CH[1], for(cg = 1, #CH[2],
    my(chq = CH[1][cq], chg = CH[2][cg]);
    if(chq[1] == chg[1] && chq[4] == chg[4],
      my(s = if(chg[2] > 0, 1, 2), ts = if(chg[2] > 0, "+", "-"), X = chq[3] * m[9][s] * chg[3], Y = chg[3] * m[10][s] * chq[3]);
      if(X == 0 && Y == 0,
        print("NOTE;", LB[1][cq], ";", LB[2][cg], ";equal Casimir and dimension, not connected by J, K"),
        if(X == 0 || Y == 0, error("only one of J, K connects ", LB[1][cq], " and ", LB[2][cg]));
        if(qof[cg], error("gluon channel linked to two quark channels: not handled"));
        my(XY = X * Y, al = trace(XY) / chq[4], Eg);
        if(al == 0 || XY != al * chq[3], error("J K is not a multiple of the projector"));
        Eg = Y / al;
        if(Eg * X != chg[3], error("K J / alpha is not the projector"));
        qof[cg] = cq;
        listput(B[2], [cq, cg, X, Str(LB[1][cq], "<-", LB[2][cg]), Str("P[", LB[1][cq], "] J^", ts, " P[", LB[2][cg], "]")]);
        listput(B[3], [cg, cq, Eg, Str(LB[2][cg], "<-", LB[1][cq]), Str("P[", LB[2][cg], "] K^", ts, " P[", LB[1][cq], "] / (", al, ")")]);
        listput(links[cq], [cg, X, Eg, al])))));
  for(cq = 1, #links, my(L = links[cq]);
    for(u = 1, #L, for(v = 1, #L, if(u != v,
      listput(B[4], [L[u][1], L[v][1], L[u][3] * L[v][2], Str(LB[2][L[u][1]], "<-", LB[2][L[v][1]]),
        Str("E[", LB[2][L[u][1]], "<-", LB[1][cq], "] E[", LB[1][cq], "<-", LB[2][L[v][1]], "]")])))));
  \\ gluon channels of equal Casimir and dimension that are not linked through a quark channel
  for(c = 1, #CH[2], for(e = c+1, #CH[2],
    if(CH[2][c][1] == CH[2][e][1] && CH[2][c][4] == CH[2][e][4] && !(qof[c] && qof[c] == qof[e]),
      print("NOTE;", LB[2][c], ";", LB[2][e], ";equal Casimir and dimension, no intertwiner constructed"))));
  vector(4, k, Vec(B[k]));
}

\\ coefficients of the invariant map Z of block k in the basis: x[c'<-c] = tr(E[c<-c'] Z)/dim(c); returns [x, 1 if sum_w x_w E_w = Z identically, else 0]
coefs(CH, Bs, k, Z) = {
  my(j = BLK[k][2], kp = PARTNER[k], v = vector(#Bs[k]), R);
  for(w = 1, #Bs[k], my(p = findel(Bs, kp, Bs[k][w][2], Bs[k][w][1]));
    if(!p, error("partner element missing"));
    v[w] = trace(Bs[kp][p][3] * Z) / CH[j][Bs[k][w][2]][4]);
  R = sum(w = 1, #Bs[k], v[w] * Bs[k][w][3]);
  [v, R == Z];
}

\\ block vector carrying basis element t of every block (zero where the block has fewer elements)
padded(m, Bs, t) = {
  my(dm = [m[1]^2, m[2]^2]);
  vector(4, k, if(t <= #Bs[k], Bs[k][t][3], matrix(dm[BLK[k][1]], dm[BLK[k][2]])));
}

\\ ------------------------------------------------------------------------------------------------- checks
\\ restricted action of a list of matrices on the image of the projector P
restrict(P, gens) = {
  my(Bm = matimage(P), d = #Bm, idx = matindexrank(Bm)[1], Bi);
  Bi = matrix(d, d, r, c, Bm[idx[r], c])^(-1);
  vector(#gens, k, my(Z = gens[k] * Bm);
    if(P * Z != Z, error("generator does not preserve the channel"));
    Bi * matrix(d, d, r, c, Z[idx[r], c]));
}
\\ raised-index generators of the total pair action on pair space x
pairgens(m, x) = {
  my(g = m[13]^(-1), NA = m[2], L1 = m[5][x], XX = m[6][x]);
  vector(NA, a, 2 * sum(b = 1, NA, g[a,b] * L1[b]) + XX[a]);
}
\\ dim of {X : G2[k] X = X G1[k]} modulo HOMP (an upper bound on the rational dimension)
homdim(G1, G2) = {
  my(d1 = matsize(G1[1])[1], d2 = matsize(G2[1])[1], M);
  M = matconcat(vector(#G1, k, kron(matid(d1), G2[k]) - kron(G1[k]~, matid(d2)))~);
  d1*d2 - matrank(M * Mod(1, HOMP));
}

\\ Casimir spectra of the crossed pair spaces R-bar (x) R-bar and R-bar (x) A (distinct eigenvalues, eigenspace
\\ dimensions), in the normalization of setup (T_F = 1/2); used for the crossing check of T_rc in check_channels.py
crossed(m, nm) = {
  my(Y = REP(nm), NA = m[2], g = m[13]^(-1), ad = adjrep(Y), Yb, sp, out = vector(2));
  Yb = vector(NA, a, -Y[a]~);
  sp = [[Yb, Yb], [Yb, ad]];
  for(s = 1, 2, my(X1 = sp[s][1], X2 = sp[s][2], d1 = matsize(X1[1])[1], d2 = matsize(X2[1])[1], L, C, f, ev);
    L = vector(NA, a, kron(X1[a], matid(d2)) + kron(matid(d1), X2[a]));
    C = sum(a = 1, NA, L[a] * sum(b = 1, NA, g[a,b] * L[b]));
    f = factor(minpoly(C))[,1];
    ev = vecsort(vector(#f, k, if(poldegree(f[k]) != 1, error("crossed Casimir not rational")); -polcoeff(f[k],0)/polcoeff(f[k],1)));
    out[s] = [ev, vector(#ev, k, d1*d2 - matrank(C - ev[k]*matid(d1*d2)))];
    if(vecsum(out[s][2]) != d1*d2, error("crossed Casimir not diagonalizable")));
  out;
}

\\ ------------------------------------------------------------------------------------------------- printing
fmtv(v) = { my(s = ""); for(i = 1, #v, s = Str(s, if(i > 1, ";", ""), v[i])); s; }

tabulate(nm) = {
  my(m = setup(nm), NR = m[1], NA = m[2], CF = m[3], CA = m[4], CH, LB, Bs, TR, SIG, nmu, okmu, gens, hom, homall);
  print("#");
  print("# ---------------------------------------------------------------- ", nm);
  print("REP;", nm, ";", NR, ";", NA, ";", CF, ";", CA);
  CH = [chandecomp(m, 1), chandecomp(m, 2)];
  LB = [chanlabels(m, 1, CH[1]), chanlabels(m, 2, CH[2])];
  \\ (a) channels
  for(x = 1, 2, for(c = 1, #CH[x],
    print("CH;", nm, ";", LB[x][c], ";", PAIRNAME[x], ";", CH[x][c][4], ";", CH[x][c][1], ";", CH[x][c][2])));
  my(sq = sum(c = 1, #CH[1], CH[1][c][4]), sg = sum(c = 1, #CH[2], CH[2][c][4]));
  print("DIMSUM;", nm, ";q;", sq, ";", NR^2, ";g;", sg, ";", NA^2, ";", sq == NR^2 && sg == NA^2);
  if(sq != NR^2 || sg != NA^2, error("dimensions do not add up"));
  my(XC = crossed(m, nm));
  for(s = 1, 2, print("XCH;", nm, ";", ["RbRb", "RbA"][s], ";",
    fmtv(vector(#XC[s][1], k, Str(XC[s][1][k], ":", XC[s][2][k])))));
  \\ cubic Casimir on each channel (exhibits the complex-conjugate pairs of equal quadratic Casimir)
  my(ncc = [vector(#CH[1], c, 1), vector(#CH[2], c, 1)]);
  if(m[14][4] != 0,
    my(Y = REP(nm), d3 = vector(NA, a, vector(NA, b, vector(NA, c, trace(Y[a]*Y[b]*Y[c]) + trace(Y[a]*Y[c]*Y[b])))));
    for(x = 1, 2, gens = pairgens(m, x);
      for(c = 1, #CH[x], my(G = restrict(CH[x][c][3], gens), d = CH[x][c][4], C3, f, s = "");
        C3 = sum(a = 1, NA, G[a] * sum(b = 1, NA, G[b] * sum(cc = 1, NA, d3[a][b][cc] * G[cc])));
        if(C3 == C3[1,1] * matid(d),
          print("C3;", nm, ";", LB[x][c], ";scalar;", C3[1,1], ":", d),
          f = factor(charpoly(C3)); ncc[x][c] = #f[,1];
          for(r = 1, #f[,1], if(poldegree(f[r,1]) != 1, error("cubic Casimir eigenvalue not rational"));
            s = Str(s, if(r > 1, ",", ""), -polcoeff(f[r,1],0)/polcoeff(f[r,1],1), ":", f[r,2]));
          print("C3;", nm, ";", LB[x][c], ";split;", s)))));
  \\ (d) basis
  Bs = mkbasis(m, CH, LB);
  for(k = 1, 4, for(w = 1, #Bs[k], print("BASIS;", nm, ";", BLKNAME[k], ";", Bs[k][w][4], ";", Bs[k][w][5])));
  nmu = 0; okmu = 1;
  for(ik = 1, 4, for(kj = 1, 4, if(BLK[ik][2] == BLK[kj][1],
    my(k = 0); for(kk = 1, 4, if(BLK[kk] == [BLK[ik][1], BLK[kj][2]], k = kk));
    for(u = 1, #Bs[ik], for(v = 1, #Bs[kj],
      my(Z = Bs[ik][u][3] * Bs[kj][v][3], w);
      nmu++;
      if(Bs[ik][u][2] == Bs[kj][v][1],
        w = findel(Bs, k, Bs[ik][u][1], Bs[kj][v][2]);
        if(!w || Z != Bs[k][w][3], okmu = 0),
        if(Z != 0, okmu = 0)))))));
  print("MU;", nm, ";", nmu, ";", okmu);
  if(!okmu, error("matrix-unit relations fail"));
  \\ (b) Born weights and the Born tensors in the basis
  my(BT = vector(2), BC = vector(2));
  for(s = 1, 2, my(tau = if(s == 1, 1, -1)); BT[s] = born(m, tau);
    BC[s] = vector(4, k, my(r = coefs(CH, Bs, k, BT[s][k])); if(!r[2], error("Born tensor not in the span")); r[1]));
  for(c = 1, #CH[1], my(w = findel(Bs, 1, c, c), b = BC[1][1][w], e = CF - CH[1][c][1]/2);
    if(BC[2][1][w] != b, error("quark Born weight depends on the signature"));
    print("BQ;", nm, ";", LB[1][c], ";", b, ";", e, ";", b == e);
    if(b != e, error("quark Born weight check fails")));
  for(s = 1, 2, my(tau = if(s == 1, 1, -1));
    for(c = 1, #CH[2], my(w = findel(Bs, 4, c, c), b = BC[s][4][w], e = (1 + tau*CH[2][c][2]) * (CH[2][c][1] - 2*CA) / 2);
      print("BG;", nm, ";", LB[2][c], ";", tau, ";", b, ";", e, ";", b == e);
      if(b != e, error("gluon Born weight check fails"))));
  for(s = 1, 2, my(tau = if(s == 1, 1, -1));
    for(k = 1, 4, for(w = 1, #Bs[k], print("BORN;", nm, ";", tau, ";", BLKNAME[k], ";", Bs[k][w][4], ";", BC[s][k][w]))));
  \\ (c) transition products
  for(s = 1, 2, my(tau = if(s == 1, 1, -1), T = BT[s][2] * BT[s][3], r = coefs(CH, Bs, 1, T));
    if(!r[2], error("transition product not a combination of quark projectors"));
    for(c = 1, #CH[1], my(w = findel(Bs, 1, c, c), t = polcoeff(r[1][w], 1, 'nf), frm = "", val, hasf = 0);
      if(r[1][w] != t * 'nf, error("transition product not proportional to nf"));
      print("TP;", nm, ";", tau, ";", LB[1][c], ";", t);
      if(LB[1][c] == "q1" && tau == 1, frm = "-4 T_F C_F"; val = -4 * (1/2) * CF; hasf = 1);
      if(LB[1][c] == "q1" && tau == -1, frm = "0 (no antisymmetric gluon singlet)"; val = 0; hasf = 1);
      if(LB[1][c] == "qA" && tau == -1, frm = "-T_F C_A"; val = -(1/2) * CA; hasf = 1);
      if(LB[1][c] == "qA" && tau == 1 && Strchr(vecextract(Vecsmall(nm), "1..2")) == "SU" && NR^2 - 1 == NA,
        frm = "-T_F (N^2 - 4)/N"; val = -(1/2) * (NR^2 - 4) / NR; hasf = 1);
      if(hasf, print("TPCHK;", nm, ";", tau, ";", LB[1][c], ";", t, ";", frm, ";", val, ";", t == val))));
  \\ (d) T_rc on each block
  TR = vector(4, k, matrix(#Bs[k], #Bs[k]));
  my(ROWD = vector(4, k, vector(#Bs[k])), tmax = vecmax(vector(4, k, #Bs[k])));
  for(t = 1, tmax, my(X = padded(m, Bs, t), Z = btrc(m, X), SZ = singlet(m, Z), pos = [[1,1],[1,2],[2,1],[2,2]]);
    for(k = 1, 4, if(t <= #Bs[k], my(r = coefs(CH, Bs, k, Z[k]));
      if(!r[2], print("CLOSURE;", nm, ";", BLKNAME[k], ";0"); error("btrc leaves the span of the basis in block ", BLKNAME[k]));
      for(w = 1, #Bs[k], TR[k][w, t] = r[1][w]);
      ROWD[k][t] = SZ[pos[k][1], pos[k][2]])));
  for(k = 1, 4,
    print("TRCCOLS;", nm, ";", BLKNAME[k], ";", fmtv(vector(#Bs[k], w, Bs[k][w][4])));
    for(w = 1, #Bs[k], print("TRCROW;", nm, ";", BLKNAME[k], ";", Bs[k][w][4], ";", fmtv(TR[k][w,])));
    print("CLOSURE;", nm, ";", BLKNAME[k], ";1"));
  for(k = 1, 4,
    for(w = 1, #Bs[k], print("TRCDIAG;", nm, ";", BLKNAME[k], ";", Bs[k][w][4], ";", TR[k][w,w]));
    for(u = 1, #Bs[k], for(v = u+1, #Bs[k],
      print("TRCPAIR;", nm, ";", BLKNAME[k], ";", Bs[k][u][4], ";", Bs[k][v][4], ";", TR[k][u,v] * TR[k][v,u]))));
  \\ (e) singlet weights and singlet rows
  SIG = vector(4, k, vector(#Bs[k]));
  for(t = 1, tmax, my(SX = singlet(m, padded(m, Bs, t)), pos = [[1,1],[1,2],[2,1],[2,2]]);
    for(k = 1, 4, if(t <= #Bs[k], SIG[k][t] = SX[pos[k][1], pos[k][2]])));
  for(k = 1, 4, for(w = 1, #Bs[k], print("SIG;", nm, ";", BLKNAME[k], ";", Bs[k][w][4], ";", SIG[k][w])));
  for(k = 1, 4, for(t = 1, #Bs[k], my(rv = sum(w = 1, #Bs[k], SIG[k][w] * TR[k][w, t]));
    if(rv != ROWD[k][t], error("singlet row differs from sigma.M"));
    print("ROW;", nm, ";", BLKNAME[k], ";", Bs[k][t][4], ";", ROWD[k][t])));
  \\ dimensions of the spaces of invariant maps between channels of equal Casimir
  my(GG = vector(2), rng = vector(2), hsum = vector(4), hdone = vector(4, k, 1));
  setrand(12345);
  for(x = 1, 2, my(ge = pairgens(m, x));
    if(x == 1, rng = vector(2, r, vector(NA, a, random(19) - 9)));
    GG[x] = vector(#CH[x], c, if(CH[x][c][4] <= HOMDMAX,
      restrict(CH[x][c][3], vector(2, r, sum(a = 1, NA, rng[r][a] * ge[a]))), 0)));
  for(k = 1, 4, my(i = BLK[k][1], j = BLK[k][2]);
    for(c = 1, #CH[j], for(cp = 1, #CH[i],
      if(CH[j][c][1] == CH[i][cp][1],
        my(ne = (findel(Bs, k, cp, c) > 0));
        if(CH[j][c][4] <= HOMDMAX && CH[i][cp][4] <= HOMDMAX,
          my(h = homdim(GG[j][c], GG[i][cp]));
          hsum[k] += h;
          print("HOM;", nm, ";", LB[j][c], ";", LB[i][cp], ";", h, ";", ne, ";",
            if(h == ne, "determined",
              if(i == j && c == cp && h == ncc[i][c], "determined (P and the cubic Casimir; the basis keeps P only)", "upper bound"))),
          hdone[k] = 0;
          print("HOM;", nm, ";", LB[j][c], ";", LB[i][cp], ";not computed (dimension > ", HOMDMAX, ");", ne, ";-"))))));
  for(k = 1, 4, if(hdone[k], print("HOMSUM;", nm, ";", BLKNAME[k], ";", hsum[k], ";", #Bs[k]),
    print("HOMSUM;", nm, ";", BLKNAME[k], ";incomplete;", #Bs[k])));
}


==> anc/numbers/deposit/R7/singlet/channels.out <==
# channels.out -- the color matrices of the flavor-singlet quark-gluon system of singlet_model.gp in t-channel form.
# Produced by:  gp -q -D breakloop=0 run_channels.gp < /dev/null > channels.out   (reads channels.gp, singlet_model.gp)
# Checked by:   python3 -B check_channels.py > check_channels.out   (uses only the lines of this file)
#
# Conventions (those of singlet_model.gp).  An upper pair (legs 1, 3) of type i and a lower pair (legs 2, 4) of type
# j, i, j in {q, g}; a color tensor is a matrix W_j -> W_i with W_q = V_R (x) V_R (leg 1 in the conjugate
# representation, so W_q is R-bar (x) R) and W_g = V_A (x) V_A.  Blocks [qq, qg, gq, gg]; block (i,j) maps W_j -> W_i.
# T_rc = T_1.T_2 - T_1.T_4.  T_t^2 = pair Casimir C_R of the upper pair.  T_F = 1/2.  Signature tau = +1, -1.
# eps_R = +1 (-1) for a symmetric (antisymmetric) gluon pair under the swap of the two gluons; eps = 0 is printed
# for quark-pair channels, where no swap is used.
# Born tensors: qq  C_F - C_R/2 (both signatures);  gg  (1/2)(1 + tau eps_R)(C_R - 2 C_A), multiplied by s8 for
# tau = -1 only (s8 = 1 in the equations, s8 = -1 for the reversed lines V, s8 = 0, 2, 3 for the lines W);
# qg  2 n_f J^tau;  gq  -2 K^tau.
#
# Channels: simultaneous eigenspaces of the pair Casimir and (on W_g) the swap.  Label = q|g + 1 (singlet) | A
# (Casimir C_A, dimension N_A) | dimension, with _S/_A added where one pair space has two channels of that label.
# In SU(N), N >= 3, the antisymmetric gluon channel of Casimir 2 C_A (dimension 20 in SU(3), 90 in SU(4)) is the
# sum of two complex-conjugate irreducible representations (10 + 10bar, 45 + 45bar); the cubic Casimir (lines C3)
# splits it, and it is kept as one channel because T_rc never separates the two (lines CLOSURE).
#
# Basis of the invariant maps of each block, label a<-b (maps channel b to channel a):
#   E[c<-c] = P[c]                               the channel projector;
#   E[q<-g] = P[q] J^eps P[g]                    eps = eps of the gluon channel g;
#   E[g<-q] = P[g] K^eps P[q] / alpha            alpha from (P[q] J^eps P[g])(P[g] K^eps P[q]) = alpha P[q];
#   E[g<-g'] = E[g<-q] E[q<-g']                  g != g' linked to the same quark channel q (A_S, A_A in SU(N)).
# They obey E[a<-b] E[b<-c] = E[a<-c] and E[a<-b] E[b'<-c] = 0 for b != b' (line MU), so an invariant block operator
# X = sum_u x_u E[u] multiplies as matrices in channel space, and T_t^2 E[a<-b] = C_R E[a<-b].
# The definitions are printed per element (lines BASIS); the gq coefficient of the Born tensor is -2 alpha.
#
# Line formats (fields separated by ';'; entries are rationals or polynomials in nf):
#   REP;name;N_R;N_A;C_F;C_A
#   CH;name;label;pair;dim;C_R;eps
#   DIMSUM;name;q;sum of dims;N_R^2;g;sum of dims;N_A^2;ok
#   XCH;name;RbRb|RbA;C:dim;...           Casimir eigenvalues (with eigenspace dimensions) of the crossed pair
#        spaces R-bar (x) R-bar and R-bar (x) A, for the crossing check of T_rc in check_channels.py
#   C3;name;label;scalar|split;eigenvalue:multiplicity[,...]       cubic Casimir d_abc T^a T^b T^c on the channel
#        (d_abc = tr(Y_a {Y_b, Y_c}) in the program's basis; printed only where d_R^{abc} d_R^{abc} != 0)
#   BASIS;name;block;label;definition
#   MU;name;number of products checked;ok
#   BQ;name;label;b_R;C_F - C_R/2;ok                                quark-pair Born weight
#   BG;name;label;tau;b_R^tau;(1/2)(1 + tau eps_R)(C_R - 2 C_A);ok  gluon-pair Born weight (s8 = 1)
#   BORN;name;tau;block;label;coefficient                           born(m, tau) in the basis (s8 = 1)
#   TP;name;tau;label;t/nf               (qg Born)(gq Born) = born[2]*born[3] = t P[label] on each quark channel
#   TPCHK;name;tau;label;t/nf;formula;formula value;ok
#   TRCCOLS;name;block;labels of the columns
#   TRCROW;name;block;row label;entries   matrix M of X -> T_rc X on the block: column u = coefficients of
#                                         btrc(E[u]) in the basis, i.e. T_rc E[u] = sum_v M[v,u] E[v]
#   CLOSURE;name;block;ok                 btrc(E[u]) equals sum_v M[v,u] E[v] identically, every u
#   TRCDIAG;name;block;label;M[u,u]       normalization-independent
#   TRCPAIR;name;block;u;v;M[u,v] M[v,u]  normalization-independent
#   SIG;name;block;label;sigma            entry of singlet(m, E[u]) belonging to the block (singlet() of
#                                         singlet_model.gp: matrix [[qq, qg], [gq, gg]] of the splitting functions)
#   ROW;name;block;label;value            entry of singlet(m, btrc(E[u])) = sum_v sigma_v M[v,u]; the pole is
#                                         S_m = 6 kappa sum_u x_u ROW_u for A^-_(m-1) = sum_u x_u E[u]
#   HOM;name;source;target;dim;basis elements;determined|upper bound    dimension of the invariant maps between
#        two channels of equal Casimir, from the commutant of two random Lie-algebra elements modulo 2^31 - 1
#        (an upper bound; determined when it equals the number of basis elements, or, for a channel split by the cubic
#        Casimir, when it equals the number of its distinct eigenvalues); channels up to dimension 35
#   HOMSUM;name;block;dim of all invariant maps W_j -> W_i;basis size   (incomplete if a pair of the block exceeds 35)
#
# The equations in channel space (as solvesinglet of singlet_model.gp): A^tau_1 = 2 Born^tau,
#   A^+_n = 2(3-2n) C_R A^+_(n-1) + sum_k A^+_k A^+_(n-k),
#   A^-_n = 2(4-2n) C_R A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_k A^-_k A^-_(n-k),
#   S_m = 6 kappa singlet(T_rc[A^-_(m-1)]),  L_n = singlet(A^+_n).
#
# ---------------------------------------------------------------- SU3_3
REP;SU3_3;3;8;4/3;3
CH;SU3_3;q1;q;1;0;0
CH;SU3_3;qA;q;8;3;0
CH;SU3_3;g1;g;1;0;1
CH;SU3_3;gA_S;g;8;3;1
CH;SU3_3;gA_A;g;8;3;-1
CH;SU3_3;g20;g;20;6;-1
CH;SU3_3;g27;g;27;8;1
DIMSUM;SU3_3;q;9;9;g;64;64;1
XCH;SU3_3;RbRb;4/3:3;10/3:6
XCH;SU3_3;RbA;4/3:3;10/3:6;16/3:15
C3;SU3_3;q1;scalar;0:1
C3;SU3_3;qA;scalar;0:8
C3;SU3_3;g1;scalar;0:1
C3;SU3_3;gA_S;scalar;0:8
C3;SU3_3;gA_A;scalar;0:8
C3;SU3_3;g20;split;9/2:10,-9/2:10
C3;SU3_3;g27;scalar;0:27
BASIS;SU3_3;qq;q1<-q1;P[q1]
BASIS;SU3_3;qq;qA<-qA;P[qA]
BASIS;SU3_3;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU3_3;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU3_3;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU3_3;gq;g1<-q1;P[g1] K^+ P[q1] / (2/3)
BASIS;SU3_3;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (5/24)
BASIS;SU3_3;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (3/8)
BASIS;SU3_3;gg;g1<-g1;P[g1]
BASIS;SU3_3;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU3_3;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU3_3;gg;g20<-g20;P[g20]
BASIS;SU3_3;gg;g27<-g27;P[g27]
BASIS;SU3_3;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU3_3;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU3_3;125;1
BQ;SU3_3;q1;4/3;4/3;1
BQ;SU3_3;qA;-1/6;-1/6;1
BG;SU3_3;g1;1;-6;-6;1
BG;SU3_3;gA_S;1;-3;-3;1
BG;SU3_3;gA_A;1;0;0;1
BG;SU3_3;g20;1;0;0;1
BG;SU3_3;g27;1;2;2;1
BG;SU3_3;g1;-1;0;0;1
BG;SU3_3;gA_S;-1;0;0;1
BG;SU3_3;gA_A;-1;-3;-3;1
BG;SU3_3;g20;-1;0;0;1
BG;SU3_3;g27;-1;0;0;1
BORN;SU3_3;1;qq;q1<-q1;4/3
BORN;SU3_3;1;qq;qA<-qA;-1/6
BORN;SU3_3;1;qg;q1<-g1;2*nf
BORN;SU3_3;1;qg;qA<-gA_S;2*nf
BORN;SU3_3;1;qg;qA<-gA_A;0
BORN;SU3_3;1;gq;g1<-q1;-4/3
BORN;SU3_3;1;gq;gA_S<-qA;-5/12
BORN;SU3_3;1;gq;gA_A<-qA;0
BORN;SU3_3;1;gg;g1<-g1;-6
BORN;SU3_3;1;gg;gA_S<-gA_S;-3
BORN;SU3_3;1;gg;gA_A<-gA_A;0
BORN;SU3_3;1;gg;g20<-g20;0
BORN;SU3_3;1;gg;g27<-g27;2
BORN;SU3_3;1;gg;gA_S<-gA_A;0
BORN;SU3_3;1;gg;gA_A<-gA_S;0
BORN;SU3_3;-1;qq;q1<-q1;4/3
BORN;SU3_3;-1;qq;qA<-qA;-1/6
BORN;SU3_3;-1;qg;q1<-g1;0
BORN;SU3_3;-1;qg;qA<-gA_S;0
BORN;SU3_3;-1;qg;qA<-gA_A;2*nf
BORN;SU3_3;-1;gq;g1<-q1;0
BORN;SU3_3;-1;gq;gA_S<-qA;0
BORN;SU3_3;-1;gq;gA_A<-qA;-3/4
BORN;SU3_3;-1;gg;g1<-g1;0
BORN;SU3_3;-1;gg;gA_S<-gA_S;0
BORN;SU3_3;-1;gg;gA_A<-gA_A;-3
BORN;SU3_3;-1;gg;g20<-g20;0
BORN;SU3_3;-1;gg;g27<-g27;0
BORN;SU3_3;-1;gg;gA_S<-gA_A;0
BORN;SU3_3;-1;gg;gA_A<-gA_S;0
TP;SU3_3;1;q1;-8/3
TPCHK;SU3_3;1;q1;-8/3;-4 T_F C_F;-8/3;1
TP;SU3_3;1;qA;-5/6
TPCHK;SU3_3;1;qA;-5/6;-T_F (N^2 - 4)/N;-5/6;1
TP;SU3_3;-1;q1;0
TPCHK;SU3_3;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU3_3;-1;qA;-3/2
TPCHK;SU3_3;-1;qA;-3/2;-T_F C_A;-3/2;1
TRCCOLS;SU3_3;qq;q1<-q1;qA<-qA
TRCROW;SU3_3;qq;q1<-q1;0;-8/3
TRCROW;SU3_3;qq;qA<-qA;-1/3;-5/6
CLOSURE;SU3_3;qq;1
TRCCOLS;SU3_3;qg;q1<-g1;qA<-gA_S;qA<-gA_A
TRCROW;SU3_3;qg;q1<-g1;0;0;-3
TRCROW;SU3_3;qg;qA<-gA_S;0;0;-3/2
TRCROW;SU3_3;qg;qA<-gA_A;-2/3;-5/6;0
CLOSURE;SU3_3;qg;1
TRCCOLS;SU3_3;gq;g1<-q1;gA_S<-qA;gA_A<-qA
TRCROW;SU3_3;gq;g1<-q1;0;0;-16/3
TRCROW;SU3_3;gq;gA_S<-qA;0;0;-5/6
TRCROW;SU3_3;gq;gA_A<-qA;-3/8;-3/2;0
CLOSURE;SU3_3;gq;1
TRCCOLS;SU3_3;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g27<-g27;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU3_3;gg;g1<-g1;0;0;-6;0;0;0;0
TRCROW;SU3_3;gg;gA_S<-gA_S;0;0;-3/2;-3;0;0;0
TRCROW;SU3_3;gg;gA_A<-gA_A;-3/4;-3/2;0;0;-9/4;0;0
TRCROW;SU3_3;gg;g20<-g20;0;-6/5;0;0;-9/5;0;0
TRCROW;SU3_3;gg;g27<-g27;0;0;-2/3;-4/3;0;0;0
TRCROW;SU3_3;gg;gA_S<-gA_A;0;0;0;0;0;0;-5/6
TRCROW;SU3_3;gg;gA_A<-gA_S;0;0;0;0;0;-27/10;0
CLOSURE;SU3_3;gg;1
TRCDIAG;SU3_3;qq;q1<-q1;0
TRCDIAG;SU3_3;qq;qA<-qA;-5/6
TRCPAIR;SU3_3;qq;q1<-q1;qA<-qA;8/9
TRCDIAG;SU3_3;qg;q1<-g1;0
TRCDIAG;SU3_3;qg;qA<-gA_S;0
TRCDIAG;SU3_3;qg;qA<-gA_A;0
TRCPAIR;SU3_3;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU3_3;qg;q1<-g1;qA<-gA_A;2
TRCPAIR;SU3_3;qg;qA<-gA_S;qA<-gA_A;5/4
TRCDIAG;SU3_3;gq;g1<-q1;0
TRCDIAG;SU3_3;gq;gA_S<-qA;0
TRCDIAG;SU3_3;gq;gA_A<-qA;0
TRCPAIR;SU3_3;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU3_3;gq;g1<-q1;gA_A<-qA;2
TRCPAIR;SU3_3;gq;gA_S<-qA;gA_A<-qA;5/4
TRCDIAG;SU3_3;gg;g1<-g1;0
TRCDIAG;SU3_3;gg;gA_S<-gA_S;0
TRCDIAG;SU3_3;gg;gA_A<-gA_A;0
TRCDIAG;SU3_3;gg;g20<-g20;0
TRCDIAG;SU3_3;gg;g27<-g27;0
TRCDIAG;SU3_3;gg;gA_S<-gA_A;0
TRCDIAG;SU3_3;gg;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_A<-gA_A;9/2
TRCPAIR;SU3_3;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU3_3;gg;g1<-g1;g27<-g27;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;gA_S<-gA_S;gA_A<-gA_A;9/4
TRCPAIR;SU3_3;gg;gA_S<-gA_S;g20<-g20;18/5
TRCPAIR;SU3_3;gg;gA_S<-gA_S;g27<-g27;0
TRCPAIR;SU3_3;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;gA_A<-gA_A;g20<-g20;0
TRCPAIR;SU3_3;gg;gA_A<-gA_A;g27<-g27;3/2
TRCPAIR;SU3_3;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;g20<-g20;g27<-g27;12/5
TRCPAIR;SU3_3;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;g27<-g27;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;g27<-g27;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;gA_S<-gA_A;gA_A<-gA_S;9/4
SIG;SU3_3;qq;q1<-q1;1
SIG;SU3_3;qq;qA<-qA;0
SIG;SU3_3;qg;q1<-g1;1/2
SIG;SU3_3;qg;qA<-gA_S;0
SIG;SU3_3;qg;qA<-gA_A;0
SIG;SU3_3;gq;g1<-q1;2
SIG;SU3_3;gq;gA_S<-qA;0
SIG;SU3_3;gq;gA_A<-qA;0
SIG;SU3_3;gg;g1<-g1;1
SIG;SU3_3;gg;gA_S<-gA_S;0
SIG;SU3_3;gg;gA_A<-gA_A;0
SIG;SU3_3;gg;g20<-g20;0
SIG;SU3_3;gg;g27<-g27;0
SIG;SU3_3;gg;gA_S<-gA_A;0
SIG;SU3_3;gg;gA_A<-gA_S;0
ROW;SU3_3;qq;q1<-q1;0
ROW;SU3_3;qq;qA<-qA;-8/3
ROW;SU3_3;qg;q1<-g1;0
ROW;SU3_3;qg;qA<-gA_S;0
ROW;SU3_3;qg;qA<-gA_A;-3/2
ROW;SU3_3;gq;g1<-q1;0
ROW;SU3_3;gq;gA_S<-qA;0
ROW;SU3_3;gq;gA_A<-qA;-32/3
ROW;SU3_3;gg;g1<-g1;0
ROW;SU3_3;gg;gA_S<-gA_S;0
ROW;SU3_3;gg;gA_A<-gA_A;-6
ROW;SU3_3;gg;g20<-g20;0
ROW;SU3_3;gg;g27<-g27;0
ROW;SU3_3;gg;gA_S<-gA_A;0
ROW;SU3_3;gg;gA_A<-gA_S;0
HOM;SU3_3;q1;q1;1;1;determined
HOM;SU3_3;qA;qA;1;1;determined
HOM;SU3_3;g1;q1;1;1;determined
HOM;SU3_3;gA_S;qA;1;1;determined
HOM;SU3_3;gA_A;qA;1;1;determined
HOM;SU3_3;q1;g1;1;1;determined
HOM;SU3_3;qA;gA_S;1;1;determined
HOM;SU3_3;qA;gA_A;1;1;determined
HOM;SU3_3;g1;g1;1;1;determined
HOM;SU3_3;gA_S;gA_S;1;1;determined
HOM;SU3_3;gA_S;gA_A;1;1;determined
HOM;SU3_3;gA_A;gA_S;1;1;determined
HOM;SU3_3;gA_A;gA_A;1;1;determined
HOM;SU3_3;g20;g20;2;1;determined (P and the cubic Casimir; the basis keeps P only)
HOM;SU3_3;g27;g27;1;1;determined
HOMSUM;SU3_3;qq;2;2
HOMSUM;SU3_3;qg;3;3
HOMSUM;SU3_3;gq;3;3
HOMSUM;SU3_3;gg;8;7
# end of SU3_3
#
# ---------------------------------------------------------------- SU2_2
REP;SU2_2;2;3;3/4;2
CH;SU2_2;q1;q;1;0;0
CH;SU2_2;qA;q;3;2;0
CH;SU2_2;g1;g;1;0;1
CH;SU2_2;gA;g;3;2;-1
CH;SU2_2;g5;g;5;6;1
DIMSUM;SU2_2;q;4;4;g;9;9;1
XCH;SU2_2;RbRb;0:1;2:3
XCH;SU2_2;RbA;3/4:2;15/4:4
BASIS;SU2_2;qq;q1<-q1;P[q1]
BASIS;SU2_2;qq;qA<-qA;P[qA]
BASIS;SU2_2;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_2;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_2;gq;g1<-q1;P[g1] K^+ P[q1] / (3/8)
BASIS;SU2_2;gq;gA<-qA;P[gA] K^- P[qA] / (1/4)
BASIS;SU2_2;gg;g1<-g1;P[g1]
BASIS;SU2_2;gg;gA<-gA;P[gA]
BASIS;SU2_2;gg;g5<-g5;P[g5]
MU;SU2_2;41;1
BQ;SU2_2;q1;3/4;3/4;1
BQ;SU2_2;qA;-1/4;-1/4;1
BG;SU2_2;g1;1;-4;-4;1
BG;SU2_2;gA;1;0;0;1
BG;SU2_2;g5;1;2;2;1
BG;SU2_2;g1;-1;0;0;1
BG;SU2_2;gA;-1;-2;-2;1
BG;SU2_2;g5;-1;0;0;1
BORN;SU2_2;1;qq;q1<-q1;3/4
BORN;SU2_2;1;qq;qA<-qA;-1/4
BORN;SU2_2;1;qg;q1<-g1;2*nf
BORN;SU2_2;1;qg;qA<-gA;0
BORN;SU2_2;1;gq;g1<-q1;-3/4
BORN;SU2_2;1;gq;gA<-qA;0
BORN;SU2_2;1;gg;g1<-g1;-4
BORN;SU2_2;1;gg;gA<-gA;0
BORN;SU2_2;1;gg;g5<-g5;2
BORN;SU2_2;-1;qq;q1<-q1;3/4
BORN;SU2_2;-1;qq;qA<-qA;-1/4
BORN;SU2_2;-1;qg;q1<-g1;0
BORN;SU2_2;-1;qg;qA<-gA;2*nf
BORN;SU2_2;-1;gq;g1<-q1;0
BORN;SU2_2;-1;gq;gA<-qA;-1/2
BORN;SU2_2;-1;gg;g1<-g1;0
BORN;SU2_2;-1;gg;gA<-gA;-2
BORN;SU2_2;-1;gg;g5<-g5;0
TP;SU2_2;1;q1;-3/2
TPCHK;SU2_2;1;q1;-3/2;-4 T_F C_F;-3/2;1
TP;SU2_2;1;qA;0
TPCHK;SU2_2;1;qA;0;-T_F (N^2 - 4)/N;0;1
TP;SU2_2;-1;q1;0
TPCHK;SU2_2;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_2;-1;qA;-1
TPCHK;SU2_2;-1;qA;-1;-T_F C_A;-1;1
TRCCOLS;SU2_2;qq;q1<-q1;qA<-qA
TRCROW;SU2_2;qq;q1<-q1;0;-3/2
TRCROW;SU2_2;qq;qA<-qA;-1/2;0
CLOSURE;SU2_2;qq;1
TRCCOLS;SU2_2;qg;q1<-g1;qA<-gA
TRCROW;SU2_2;qg;q1<-g1;0;-2
TRCROW;SU2_2;qg;qA<-gA;-1;0
CLOSURE;SU2_2;qg;1
TRCCOLS;SU2_2;gq;g1<-q1;gA<-qA
TRCROW;SU2_2;gq;g1<-q1;0;-3
TRCROW;SU2_2;gq;gA<-qA;-2/3;0
CLOSURE;SU2_2;gq;1
TRCCOLS;SU2_2;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_2;gg;g1<-g1;0;-4;0
TRCROW;SU2_2;gg;gA<-gA;-4/3;0;-5/3
TRCROW;SU2_2;gg;g5<-g5;0;-1;0
CLOSURE;SU2_2;gg;1
TRCDIAG;SU2_2;qq;q1<-q1;0
TRCDIAG;SU2_2;qq;qA<-qA;0
TRCPAIR;SU2_2;qq;q1<-q1;qA<-qA;3/4
TRCDIAG;SU2_2;qg;q1<-g1;0
TRCDIAG;SU2_2;qg;qA<-gA;0
TRCPAIR;SU2_2;qg;q1<-g1;qA<-gA;2
TRCDIAG;SU2_2;gq;g1<-q1;0
TRCDIAG;SU2_2;gq;gA<-qA;0
TRCPAIR;SU2_2;gq;g1<-q1;gA<-qA;2
TRCDIAG;SU2_2;gg;g1<-g1;0
TRCDIAG;SU2_2;gg;gA<-gA;0
TRCDIAG;SU2_2;gg;g5<-g5;0
TRCPAIR;SU2_2;gg;g1<-g1;gA<-gA;16/3
TRCPAIR;SU2_2;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_2;gg;gA<-gA;g5<-g5;5/3
SIG;SU2_2;qq;q1<-q1;1
SIG;SU2_2;qq;qA<-qA;0
SIG;SU2_2;qg;q1<-g1;1/2
SIG;SU2_2;qg;qA<-gA;0
SIG;SU2_2;gq;g1<-q1;2
SIG;SU2_2;gq;gA<-qA;0
SIG;SU2_2;gg;g1<-g1;1
SIG;SU2_2;gg;gA<-gA;0
SIG;SU2_2;gg;g5<-g5;0
ROW;SU2_2;qq;q1<-q1;0
ROW;SU2_2;qq;qA<-qA;-3/2
ROW;SU2_2;qg;q1<-g1;0
ROW;SU2_2;qg;qA<-gA;-1
ROW;SU2_2;gq;g1<-q1;0
ROW;SU2_2;gq;gA<-qA;-6
ROW;SU2_2;gg;g1<-g1;0
ROW;SU2_2;gg;gA<-gA;-4
ROW;SU2_2;gg;g5<-g5;0
HOM;SU2_2;q1;q1;1;1;determined
HOM;SU2_2;qA;qA;1;1;determined
HOM;SU2_2;g1;q1;1;1;determined
HOM;SU2_2;gA;qA;1;1;determined
HOM;SU2_2;q1;g1;1;1;determined
HOM;SU2_2;qA;gA;1;1;determined
HOM;SU2_2;g1;g1;1;1;determined
HOM;SU2_2;gA;gA;1;1;determined
HOM;SU2_2;g5;g5;1;1;determined
HOMSUM;SU2_2;qq;2;2
HOMSUM;SU2_2;qg;2;2
HOMSUM;SU2_2;gq;2;2
HOMSUM;SU2_2;gg;3;3
# end of SU2_2
#
# ---------------------------------------------------------------- SU4_4
REP;SU4_4;4;15;15/8;4
CH;SU4_4;q1;q;1;0;0
CH;SU4_4;qA;q;15;4;0
CH;SU4_4;g1;g;1;0;1
CH;SU4_4;gA_S;g;15;4;1
CH;SU4_4;gA_A;g;15;4;-1
CH;SU4_4;g20;g;20;6;1
CH;SU4_4;g90;g;90;8;-1
CH;SU4_4;g84;g;84;10;1
DIMSUM;SU4_4;q;16;16;g;225;225;1
XCH;SU4_4;RbRb;5/2:6;9/2:10
XCH;SU4_4;RbA;15/8:4;39/8:20;55/8:36
C3;SU4_4;q1;scalar;0:1
C3;SU4_4;qA;scalar;0:15
C3;SU4_4;g1;scalar;0:1
C3;SU4_4;gA_S;scalar;0:15
C3;SU4_4;gA_A;scalar;0:15
C3;SU4_4;g20;scalar;0:20
C3;SU4_4;g90;split;6:45,-6:45
C3;SU4_4;g84;scalar;0:84
BASIS;SU4_4;qq;q1<-q1;P[q1]
BASIS;SU4_4;qq;qA<-qA;P[qA]
BASIS;SU4_4;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU4_4;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU4_4;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU4_4;gq;g1<-q1;P[g1] K^+ P[q1] / (15/16)
BASIS;SU4_4;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (3/8)
BASIS;SU4_4;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/2)
BASIS;SU4_4;gg;g1<-g1;P[g1]
BASIS;SU4_4;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU4_4;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU4_4;gg;g20<-g20;P[g20]
BASIS;SU4_4;gg;g90<-g90;P[g90]
BASIS;SU4_4;gg;g84<-g84;P[g84]
BASIS;SU4_4;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU4_4;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU4_4;146;1
BQ;SU4_4;q1;15/8;15/8;1
BQ;SU4_4;qA;-1/8;-1/8;1
BG;SU4_4;g1;1;-8;-8;1
BG;SU4_4;gA_S;1;-4;-4;1
BG;SU4_4;gA_A;1;0;0;1
BG;SU4_4;g20;1;-2;-2;1
BG;SU4_4;g90;1;0;0;1
BG;SU4_4;g84;1;2;2;1
BG;SU4_4;g1;-1;0;0;1
BG;SU4_4;gA_S;-1;0;0;1
BG;SU4_4;gA_A;-1;-4;-4;1
BG;SU4_4;g20;-1;0;0;1
BG;SU4_4;g90;-1;0;0;1
BG;SU4_4;g84;-1;0;0;1
BORN;SU4_4;1;qq;q1<-q1;15/8
BORN;SU4_4;1;qq;qA<-qA;-1/8
BORN;SU4_4;1;qg;q1<-g1;2*nf
BORN;SU4_4;1;qg;qA<-gA_S;2*nf
BORN;SU4_4;1;qg;qA<-gA_A;0
BORN;SU4_4;1;gq;g1<-q1;-15/8
BORN;SU4_4;1;gq;gA_S<-qA;-3/4
BORN;SU4_4;1;gq;gA_A<-qA;0
BORN;SU4_4;1;gg;g1<-g1;-8
BORN;SU4_4;1;gg;gA_S<-gA_S;-4
BORN;SU4_4;1;gg;gA_A<-gA_A;0
BORN;SU4_4;1;gg;g20<-g20;-2
BORN;SU4_4;1;gg;g90<-g90;0
BORN;SU4_4;1;gg;g84<-g84;2
BORN;SU4_4;1;gg;gA_S<-gA_A;0
BORN;SU4_4;1;gg;gA_A<-gA_S;0
BORN;SU4_4;-1;qq;q1<-q1;15/8
BORN;SU4_4;-1;qq;qA<-qA;-1/8
BORN;SU4_4;-1;qg;q1<-g1;0
BORN;SU4_4;-1;qg;qA<-gA_S;0
BORN;SU4_4;-1;qg;qA<-gA_A;2*nf
BORN;SU4_4;-1;gq;g1<-q1;0
BORN;SU4_4;-1;gq;gA_S<-qA;0
BORN;SU4_4;-1;gq;gA_A<-qA;-1
BORN;SU4_4;-1;gg;g1<-g1;0
BORN;SU4_4;-1;gg;gA_S<-gA_S;0
BORN;SU4_4;-1;gg;gA_A<-gA_A;-4
BORN;SU4_4;-1;gg;g20<-g20;0
BORN;SU4_4;-1;gg;g90<-g90;0
BORN;SU4_4;-1;gg;g84<-g84;0
BORN;SU4_4;-1;gg;gA_S<-gA_A;0
BORN;SU4_4;-1;gg;gA_A<-gA_S;0
TP;SU4_4;1;q1;-15/4
TPCHK;SU4_4;1;q1;-15/4;-4 T_F C_F;-15/4;1
TP;SU4_4;1;qA;-3/2
TPCHK;SU4_4;1;qA;-3/2;-T_F (N^2 - 4)/N;-3/2;1
TP;SU4_4;-1;q1;0
TPCHK;SU4_4;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU4_4;-1;qA;-2
TPCHK;SU4_4;-1;qA;-2;-T_F C_A;-2;1
TRCCOLS;SU4_4;qq;q1<-q1;qA<-qA
TRCROW;SU4_4;qq;q1<-q1;0;-15/4
TRCROW;SU4_4;qq;qA<-qA;-1/4;-3/2
CLOSURE;SU4_4;qq;1
TRCCOLS;SU4_4;qg;q1<-g1;qA<-gA_S;qA<-gA_A
TRCROW;SU4_4;qg;q1<-g1;0;0;-4
TRCROW;SU4_4;qg;qA<-gA_S;0;0;-2
TRCROW;SU4_4;qg;qA<-gA_A;-1/2;-3/2;0
CLOSURE;SU4_4;qg;1
TRCCOLS;SU4_4;gq;g1<-q1;gA_S<-qA;gA_A<-qA
TRCROW;SU4_4;gq;g1<-q1;0;0;-15/2
TRCROW;SU4_4;gq;gA_S<-qA;0;0;-3/2
TRCROW;SU4_4;gq;gA_A<-qA;-4/15;-2;0
CLOSURE;SU4_4;gq;1
TRCCOLS;SU4_4;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g90<-g90;g84<-g84;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU4_4;gg;g1<-g1;0;0;-8;0;0;0;0;0
TRCROW;SU4_4;gg;gA_S<-gA_S;0;0;-2;0;-4;0;0;0
TRCROW;SU4_4;gg;gA_A<-gA_A;-8/15;-2;0;-2/3;0;-14/5;0;0
TRCROW;SU4_4;gg;g20<-g20;0;0;-1/2;0;-9/2;0;0;0
TRCROW;SU4_4;gg;g90<-g90;0;-2/3;0;-1;0;-7/3;0;0
TRCROW;SU4_4;gg;g84<-g84;0;0;-1/2;0;-5/2;0;0;0
TRCROW;SU4_4;gg;gA_S<-gA_A;0;0;0;0;0;0;0;-3/2
TRCROW;SU4_4;gg;gA_A<-gA_S;0;0;0;0;0;0;-8/3;0
CLOSURE;SU4_4;gg;1
TRCDIAG;SU4_4;qq;q1<-q1;0
TRCDIAG;SU4_4;qq;qA<-qA;-3/2
TRCPAIR;SU4_4;qq;q1<-q1;qA<-qA;15/16
TRCDIAG;SU4_4;qg;q1<-g1;0
TRCDIAG;SU4_4;qg;qA<-gA_S;0
TRCDIAG;SU4_4;qg;qA<-gA_A;0
TRCPAIR;SU4_4;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU4_4;qg;q1<-g1;qA<-gA_A;2
TRCPAIR;SU4_4;qg;qA<-gA_S;qA<-gA_A;3
TRCDIAG;SU4_4;gq;g1<-q1;0
TRCDIAG;SU4_4;gq;gA_S<-qA;0
TRCDIAG;SU4_4;gq;gA_A<-qA;0
TRCPAIR;SU4_4;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU4_4;gq;g1<-q1;gA_A<-qA;2
TRCPAIR;SU4_4;gq;gA_S<-qA;gA_A<-qA;3
TRCDIAG;SU4_4;gg;g1<-g1;0
TRCDIAG;SU4_4;gg;gA_S<-gA_S;0
TRCDIAG;SU4_4;gg;gA_A<-gA_A;0
TRCDIAG;SU4_4;gg;g20<-g20;0
TRCDIAG;SU4_4;gg;g90<-g90;0
TRCDIAG;SU4_4;gg;g84<-g84;0
TRCDIAG;SU4_4;gg;gA_S<-gA_A;0
TRCDIAG;SU4_4;gg;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_A<-gA_A;64/15
TRCPAIR;SU4_4;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU4_4;gg;g1<-g1;g90<-g90;0
TRCPAIR;SU4_4;gg;g1<-g1;g84<-g84;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;gA_A<-gA_A;4
TRCPAIR;SU4_4;gg;gA_S<-gA_S;g20<-g20;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;g90<-g90;8/3
TRCPAIR;SU4_4;gg;gA_S<-gA_S;g84<-g84;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;gA_A<-gA_A;g20<-g20;1/3
TRCPAIR;SU4_4;gg;gA_A<-gA_A;g90<-g90;0
TRCPAIR;SU4_4;gg;gA_A<-gA_A;g84<-g84;7/5
TRCPAIR;SU4_4;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g20<-g20;g90<-g90;9/2
TRCPAIR;SU4_4;gg;g20<-g20;g84<-g84;0
TRCPAIR;SU4_4;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g90<-g90;g84<-g84;35/6
TRCPAIR;SU4_4;gg;g90<-g90;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g90<-g90;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g84<-g84;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g84<-g84;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;gA_S<-gA_A;gA_A<-gA_S;4
SIG;SU4_4;qq;q1<-q1;1
SIG;SU4_4;qq;qA<-qA;0
SIG;SU4_4;qg;q1<-g1;1/2
SIG;SU4_4;qg;qA<-gA_S;0
SIG;SU4_4;qg;qA<-gA_A;0
SIG;SU4_4;gq;g1<-q1;2
SIG;SU4_4;gq;gA_S<-qA;0
SIG;SU4_4;gq;gA_A<-qA;0
SIG;SU4_4;gg;g1<-g1;1
SIG;SU4_4;gg;gA_S<-gA_S;0
SIG;SU4_4;gg;gA_A<-gA_A;0
SIG;SU4_4;gg;g20<-g20;0
SIG;SU4_4;gg;g90<-g90;0
SIG;SU4_4;gg;g84<-g84;0
SIG;SU4_4;gg;gA_S<-gA_A;0
SIG;SU4_4;gg;gA_A<-gA_S;0
ROW;SU4_4;qq;q1<-q1;0
ROW;SU4_4;qq;qA<-qA;-15/4
ROW;SU4_4;qg;q1<-g1;0
ROW;SU4_4;qg;qA<-gA_S;0
ROW;SU4_4;qg;qA<-gA_A;-2
ROW;SU4_4;gq;g1<-q1;0
ROW;SU4_4;gq;gA_S<-qA;0
ROW;SU4_4;gq;gA_A<-qA;-15
ROW;SU4_4;gg;g1<-g1;0
ROW;SU4_4;gg;gA_S<-gA_S;0
ROW;SU4_4;gg;gA_A<-gA_A;-8
ROW;SU4_4;gg;g20<-g20;0
ROW;SU4_4;gg;g90<-g90;0
ROW;SU4_4;gg;g84<-g84;0
ROW;SU4_4;gg;gA_S<-gA_A;0
ROW;SU4_4;gg;gA_A<-gA_S;0
HOM;SU4_4;q1;q1;1;1;determined
HOM;SU4_4;qA;qA;1;1;determined
HOM;SU4_4;g1;q1;1;1;determined
HOM;SU4_4;gA_S;qA;1;1;determined
HOM;SU4_4;gA_A;qA;1;1;determined
HOM;SU4_4;q1;g1;1;1;determined
HOM;SU4_4;qA;gA_S;1;1;determined
HOM;SU4_4;qA;gA_A;1;1;determined
HOM;SU4_4;g1;g1;1;1;determined
HOM;SU4_4;gA_S;gA_S;1;1;determined
HOM;SU4_4;gA_S;gA_A;1;1;determined
HOM;SU4_4;gA_A;gA_S;1;1;determined
HOM;SU4_4;gA_A;gA_A;1;1;determined
HOM;SU4_4;g20;g20;1;1;determined
HOM;SU4_4;g90;g90;not computed (dimension > 35);1;-
HOM;SU4_4;g84;g84;not computed (dimension > 35);1;-
HOMSUM;SU4_4;qq;2;2
HOMSUM;SU4_4;qg;3;3
HOMSUM;SU4_4;gq;3;3
HOMSUM;SU4_4;gg;incomplete;8
# end of SU4_4
#
# ---------------------------------------------------------------- SO5_5
REP;SO5_5;5;10;1;3/2
CH;SO5_5;q1;q;1;0;0
CH;SO5_5;qA;q;10;3/2;0
CH;SO5_5;q14;q;14;5/2;0
CH;SO5_5;g1;g;1;0;1
CH;SO5_5;g5;g;5;1;1
CH;SO5_5;gA;g;10;3/2;-1
CH;SO5_5;g14;g;14;5/2;1
CH;SO5_5;g35_A;g;35;3;-1
CH;SO5_5;g35_S;g;35;4;1
DIMSUM;SO5_5;q;25;25;g;100;100;1
XCH;SO5_5;RbRb;0:1;3/2:10;5/2:14
XCH;SO5_5;RbA;1:5;3/2:10;3:35
BASIS;SO5_5;qq;q1<-q1;P[q1]
BASIS;SO5_5;qq;qA<-qA;P[qA]
BASIS;SO5_5;qq;q14<-q14;P[q14]
BASIS;SO5_5;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SO5_5;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SO5_5;qg;q14<-g14;P[q14] J^+ P[g14]
BASIS;SO5_5;gq;g1<-q1;P[g1] K^+ P[q1] / (1/2)
BASIS;SO5_5;gq;gA<-qA;P[gA] K^- P[qA] / (3/16)
BASIS;SO5_5;gq;g14<-q14;P[g14] K^+ P[q14] / (3/16)
BASIS;SO5_5;gg;g1<-g1;P[g1]
BASIS;SO5_5;gg;g5<-g5;P[g5]
BASIS;SO5_5;gg;gA<-gA;P[gA]
BASIS;SO5_5;gg;g14<-g14;P[g14]
BASIS;SO5_5;gg;g35_A<-g35_A;P[g35_A]
BASIS;SO5_5;gg;g35_S<-g35_S;P[g35_S]
MU;SO5_5;117;1
BQ;SO5_5;q1;1;1;1
BQ;SO5_5;qA;1/4;1/4;1
BQ;SO5_5;q14;-1/4;-1/4;1
BG;SO5_5;g1;1;-3;-3;1
BG;SO5_5;g5;1;-2;-2;1
BG;SO5_5;gA;1;0;0;1
BG;SO5_5;g14;1;-1/2;-1/2;1
BG;SO5_5;g35_A;1;0;0;1
BG;SO5_5;g35_S;1;1;1;1
BG;SO5_5;g1;-1;0;0;1
BG;SO5_5;g5;-1;0;0;1
BG;SO5_5;gA;-1;-3/2;-3/2;1
BG;SO5_5;g14;-1;0;0;1
BG;SO5_5;g35_A;-1;0;0;1
BG;SO5_5;g35_S;-1;0;0;1
BORN;SO5_5;1;qq;q1<-q1;1
BORN;SO5_5;1;qq;qA<-qA;1/4
BORN;SO5_5;1;qq;q14<-q14;-1/4
BORN;SO5_5;1;qg;q1<-g1;2*nf
BORN;SO5_5;1;qg;qA<-gA;0
BORN;SO5_5;1;qg;q14<-g14;2*nf
BORN;SO5_5;1;gq;g1<-q1;-1
BORN;SO5_5;1;gq;gA<-qA;0
BORN;SO5_5;1;gq;g14<-q14;-3/8
BORN;SO5_5;1;gg;g1<-g1;-3
BORN;SO5_5;1;gg;g5<-g5;-2
BORN;SO5_5;1;gg;gA<-gA;0
BORN;SO5_5;1;gg;g14<-g14;-1/2
BORN;SO5_5;1;gg;g35_A<-g35_A;0
BORN;SO5_5;1;gg;g35_S<-g35_S;1
BORN;SO5_5;-1;qq;q1<-q1;1
BORN;SO5_5;-1;qq;qA<-qA;1/4
BORN;SO5_5;-1;qq;q14<-q14;-1/4
BORN;SO5_5;-1;qg;q1<-g1;0
BORN;SO5_5;-1;qg;qA<-gA;2*nf
BORN;SO5_5;-1;qg;q14<-g14;0
BORN;SO5_5;-1;gq;g1<-q1;0
BORN;SO5_5;-1;gq;gA<-qA;-3/8
BORN;SO5_5;-1;gq;g14<-q14;0
BORN;SO5_5;-1;gg;g1<-g1;0
BORN;SO5_5;-1;gg;g5<-g5;0
BORN;SO5_5;-1;gg;gA<-gA;-3/2
BORN;SO5_5;-1;gg;g14<-g14;0
BORN;SO5_5;-1;gg;g35_A<-g35_A;0
BORN;SO5_5;-1;gg;g35_S<-g35_S;0
TP;SO5_5;1;q1;-2
TPCHK;SO5_5;1;q1;-2;-4 T_F C_F;-2;1
TP;SO5_5;1;qA;0
TP;SO5_5;1;q14;-3/4
TP;SO5_5;-1;q1;0
TPCHK;SO5_5;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SO5_5;-1;qA;-3/4
TPCHK;SO5_5;-1;qA;-3/4;-T_F C_A;-3/4;1
TP;SO5_5;-1;q14;0
TRCCOLS;SO5_5;qq;q1<-q1;qA<-qA;q14<-q14
TRCROW;SO5_5;qq;q1<-q1;0;-2;0
TRCROW;SO5_5;qq;qA<-qA;-1/5;0;-21/20
TRCROW;SO5_5;qq;q14<-q14;0;-3/4;0
CLOSURE;SO5_5;qq;1
TRCCOLS;SO5_5;qg;q1<-g1;qA<-gA;q14<-g14
TRCROW;SO5_5;qg;q1<-g1;0;-3/2;0
TRCROW;SO5_5;qg;qA<-gA;-2/5;0;-7/20
TRCROW;SO5_5;qg;q14<-g14;0;-1/4;0
CLOSURE;SO5_5;qg;1
TRCCOLS;SO5_5;gq;g1<-q1;gA<-qA;g14<-q14
TRCROW;SO5_5;gq;g1<-q1;0;-4;0
TRCROW;SO5_5;gq;gA<-qA;-3/20;0;-7/20
TRCROW;SO5_5;gq;g14<-q14;0;-1/4;0
CLOSURE;SO5_5;gq;1
TRCCOLS;SO5_5;gg;g1<-g1;g5<-g5;gA<-gA;g14<-g14;g35_A<-g35_A;g35_S<-g35_S
TRCROW;SO5_5;gg;g1<-g1;0;0;-3;0;0;0
TRCROW;SO5_5;gg;g5<-g5;0;0;-4/3;0;-7/6;0
TRCROW;SO5_5;gg;gA<-gA;-3/10;-2/3;0;-7/60;0;-7/6
TRCROW;SO5_5;gg;g14<-g14;0;0;-1/12;0;-5/3;0
TRCROW;SO5_5;gg;g35_A<-g35_A;0;-1/6;0;-2/3;0;-2/3
TRCROW;SO5_5;gg;g35_S<-g35_S;0;0;-1/3;0;-2/3;0
CLOSURE;SO5_5;gg;1
TRCDIAG;SO5_5;qq;q1<-q1;0
TRCDIAG;SO5_5;qq;qA<-qA;0
TRCDIAG;SO5_5;qq;q14<-q14;0
TRCPAIR;SO5_5;qq;q1<-q1;qA<-qA;2/5
TRCPAIR;SO5_5;qq;q1<-q1;q14<-q14;0
TRCPAIR;SO5_5;qq;qA<-qA;q14<-q14;63/80
TRCDIAG;SO5_5;qg;q1<-g1;0
TRCDIAG;SO5_5;qg;qA<-gA;0
TRCDIAG;SO5_5;qg;q14<-g14;0
TRCPAIR;SO5_5;qg;q1<-g1;qA<-gA;3/5
TRCPAIR;SO5_5;qg;q1<-g1;q14<-g14;0
TRCPAIR;SO5_5;qg;qA<-gA;q14<-g14;7/80
TRCDIAG;SO5_5;gq;g1<-q1;0
TRCDIAG;SO5_5;gq;gA<-qA;0
TRCDIAG;SO5_5;gq;g14<-q14;0
TRCPAIR;SO5_5;gq;g1<-q1;gA<-qA;3/5
TRCPAIR;SO5_5;gq;g1<-q1;g14<-q14;0
TRCPAIR;SO5_5;gq;gA<-qA;g14<-q14;7/80
TRCDIAG;SO5_5;gg;g1<-g1;0
TRCDIAG;SO5_5;gg;g5<-g5;0
TRCDIAG;SO5_5;gg;gA<-gA;0
TRCDIAG;SO5_5;gg;g14<-g14;0
TRCDIAG;SO5_5;gg;g35_A<-g35_A;0
TRCDIAG;SO5_5;gg;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;g1<-g1;g5<-g5;0
TRCPAIR;SO5_5;gg;g1<-g1;gA<-gA;9/10
TRCPAIR;SO5_5;gg;g1<-g1;g14<-g14;0
TRCPAIR;SO5_5;gg;g1<-g1;g35_A<-g35_A;0
TRCPAIR;SO5_5;gg;g1<-g1;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;g5<-g5;gA<-gA;8/9
TRCPAIR;SO5_5;gg;g5<-g5;g14<-g14;0
TRCPAIR;SO5_5;gg;g5<-g5;g35_A<-g35_A;7/36
TRCPAIR;SO5_5;gg;g5<-g5;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;gA<-gA;g14<-g14;7/720
TRCPAIR;SO5_5;gg;gA<-gA;g35_A<-g35_A;0
TRCPAIR;SO5_5;gg;gA<-gA;g35_S<-g35_S;7/18
TRCPAIR;SO5_5;gg;g14<-g14;g35_A<-g35_A;10/9
TRCPAIR;SO5_5;gg;g14<-g14;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;g35_A<-g35_A;g35_S<-g35_S;4/9
SIG;SO5_5;qq;q1<-q1;1
SIG;SO5_5;qq;qA<-qA;0
SIG;SO5_5;qq;q14<-q14;0
SIG;SO5_5;qg;q1<-g1;1/2
SIG;SO5_5;qg;qA<-gA;0
SIG;SO5_5;qg;q14<-g14;0
SIG;SO5_5;gq;g1<-q1;2
SIG;SO5_5;gq;gA<-qA;0
SIG;SO5_5;gq;g14<-q14;0
SIG;SO5_5;gg;g1<-g1;1
SIG;SO5_5;gg;g5<-g5;0
SIG;SO5_5;gg;gA<-gA;0
SIG;SO5_5;gg;g14<-g14;0
SIG;SO5_5;gg;g35_A<-g35_A;0
SIG;SO5_5;gg;g35_S<-g35_S;0
ROW;SO5_5;qq;q1<-q1;0
ROW;SO5_5;qq;qA<-qA;-2
ROW;SO5_5;qq;q14<-q14;0
ROW;SO5_5;qg;q1<-g1;0
ROW;SO5_5;qg;qA<-gA;-3/4
ROW;SO5_5;qg;q14<-g14;0
ROW;SO5_5;gq;g1<-q1;0
ROW;SO5_5;gq;gA<-qA;-8
ROW;SO5_5;gq;g14<-q14;0
ROW;SO5_5;gg;g1<-g1;0
ROW;SO5_5;gg;g5<-g5;0
ROW;SO5_5;gg;gA<-gA;-3
ROW;SO5_5;gg;g14<-g14;0
ROW;SO5_5;gg;g35_A<-g35_A;0
ROW;SO5_5;gg;g35_S<-g35_S;0
HOM;SO5_5;q1;q1;1;1;determined
HOM;SO5_5;qA;qA;1;1;determined
HOM;SO5_5;q14;q14;1;1;determined
HOM;SO5_5;g1;q1;1;1;determined
HOM;SO5_5;gA;qA;1;1;determined
HOM;SO5_5;g14;q14;1;1;determined
HOM;SO5_5;q1;g1;1;1;determined
HOM;SO5_5;qA;gA;1;1;determined
HOM;SO5_5;q14;g14;1;1;determined
HOM;SO5_5;g1;g1;1;1;determined
HOM;SO5_5;g5;g5;1;1;determined
HOM;SO5_5;gA;gA;1;1;determined
HOM;SO5_5;g14;g14;1;1;determined
HOM;SO5_5;g35_A;g35_A;1;1;determined
HOM;SO5_5;g35_S;g35_S;1;1;determined
HOMSUM;SO5_5;qq;3;3
HOMSUM;SO5_5;qg;3;3
HOMSUM;SO5_5;gq;3;3
HOMSUM;SO5_5;gg;6;6
# end of SO5_5
#
# ---------------------------------------------------------------- G2_7
REP;G2_7;7;14;1;2
CH;G2_7;q1;q;1;0;0
CH;G2_7;q7;q;7;1;0
CH;G2_7;qA;q;14;2;0
CH;G2_7;q27;q;27;7/3;0
CH;G2_7;g1;g;1;0;1
CH;G2_7;gA;g;14;2;-1
CH;G2_7;g27;g;27;7/3;1
CH;G2_7;g77_A;g;77;4;-1
CH;G2_7;g77_S;g;77;5;1
DIMSUM;G2_7;q;49;49;g;196;196;1
XCH;G2_7;RbRb;0:1;1:7;2:14;7/3:27
XCH;G2_7;RbA;1:7;7/3:27;7/2:64
BASIS;G2_7;qq;q1<-q1;P[q1]
BASIS;G2_7;qq;q7<-q7;P[q7]
BASIS;G2_7;qq;qA<-qA;P[qA]
BASIS;G2_7;qq;q27<-q27;P[q27]
BASIS;G2_7;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;G2_7;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;G2_7;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;G2_7;gq;g1<-q1;P[g1] K^+ P[q1] / (1/2)
BASIS;G2_7;gq;gA<-qA;P[gA] K^- P[qA] / (1/4)
BASIS;G2_7;gq;g27<-q27;P[g27] K^+ P[q27] / (1/9)
BASIS;G2_7;gg;g1<-g1;P[g1]
BASIS;G2_7;gg;gA<-gA;P[gA]
BASIS;G2_7;gg;g27<-g27;P[g27]
BASIS;G2_7;gg;g77_A<-g77_A;P[g77_A]
BASIS;G2_7;gg;g77_S<-g77_S;P[g77_S]
MU;G2_7;113;1
BQ;G2_7;q1;1;1;1
BQ;G2_7;q7;1/2;1/2;1
BQ;G2_7;qA;0;0;1
BQ;G2_7;q27;-1/6;-1/6;1
BG;G2_7;g1;1;-4;-4;1
BG;G2_7;gA;1;0;0;1
BG;G2_7;g27;1;-5/3;-5/3;1
BG;G2_7;g77_A;1;0;0;1
BG;G2_7;g77_S;1;1;1;1
BG;G2_7;g1;-1;0;0;1
BG;G2_7;gA;-1;-2;-2;1
BG;G2_7;g27;-1;0;0;1
BG;G2_7;g77_A;-1;0;0;1
BG;G2_7;g77_S;-1;0;0;1
BORN;G2_7;1;qq;q1<-q1;1
BORN;G2_7;1;qq;q7<-q7;1/2
BORN;G2_7;1;qq;qA<-qA;0
BORN;G2_7;1;qq;q27<-q27;-1/6
BORN;G2_7;1;qg;q1<-g1;2*nf
BORN;G2_7;1;qg;qA<-gA;0
BORN;G2_7;1;qg;q27<-g27;2*nf
BORN;G2_7;1;gq;g1<-q1;-1
BORN;G2_7;1;gq;gA<-qA;0
BORN;G2_7;1;gq;g27<-q27;-2/9
BORN;G2_7;1;gg;g1<-g1;-4
BORN;G2_7;1;gg;gA<-gA;0
BORN;G2_7;1;gg;g27<-g27;-5/3
BORN;G2_7;1;gg;g77_A<-g77_A;0
BORN;G2_7;1;gg;g77_S<-g77_S;1
BORN;G2_7;-1;qq;q1<-q1;1
BORN;G2_7;-1;qq;q7<-q7;1/2
BORN;G2_7;-1;qq;qA<-qA;0
BORN;G2_7;-1;qq;q27<-q27;-1/6
BORN;G2_7;-1;qg;q1<-g1;0
BORN;G2_7;-1;qg;qA<-gA;2*nf
BORN;G2_7;-1;qg;q27<-g27;0
BORN;G2_7;-1;gq;g1<-q1;0
BORN;G2_7;-1;gq;gA<-qA;-1/2
BORN;G2_7;-1;gq;g27<-q27;0
BORN;G2_7;-1;gg;g1<-g1;0
BORN;G2_7;-1;gg;gA<-gA;-2
BORN;G2_7;-1;gg;g27<-g27;0
BORN;G2_7;-1;gg;g77_A<-g77_A;0
BORN;G2_7;-1;gg;g77_S<-g77_S;0
TP;G2_7;1;q1;-2
TPCHK;G2_7;1;q1;-2;-4 T_F C_F;-2;1
TP;G2_7;1;q7;0
TP;G2_7;1;qA;0
TP;G2_7;1;q27;-4/9
TP;G2_7;-1;q1;0
TPCHK;G2_7;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;G2_7;-1;q7;0
TP;G2_7;-1;qA;-1
TPCHK;G2_7;-1;qA;-1;-T_F C_A;-1;1
TP;G2_7;-1;q27;0
TRCCOLS;G2_7;qq;q1<-q1;q7<-q7;qA<-qA;q27<-q27
TRCROW;G2_7;qq;q1<-q1;0;0;-2;0
TRCROW;G2_7;qq;q7<-q7;0;0;0;-3/2
TRCROW;G2_7;qq;qA<-qA;-1/7;0;0;-6/7
TRCROW;G2_7;qq;q27<-q27;0;-7/18;-4/9;0
CLOSURE;G2_7;qq;1
TRCCOLS;G2_7;qg;q1<-g1;qA<-gA;q27<-g27
TRCROW;G2_7;qg;q1<-g1;0;-2;0
TRCROW;G2_7;qg;qA<-gA;-2/7;0;-5/7
TRCROW;G2_7;qg;q27<-g27;0;-5/6;0
CLOSURE;G2_7;qg;1
TRCCOLS;G2_7;gq;g1<-q1;gA<-qA;g27<-q27
TRCROW;G2_7;gq;g1<-q1;0;-4;0
TRCROW;G2_7;gq;gA<-qA;-1/7;0;-45/28
TRCROW;G2_7;gq;g27<-q27;0;-10/27;0
CLOSURE;G2_7;gq;1
TRCCOLS;G2_7;gg;g1<-g1;gA<-gA;g27<-g27;g77_A<-g77_A;g77_S<-g77_S
TRCROW;G2_7;gg;g1<-g1;0;-4;0;0;0
TRCROW;G2_7;gg;gA<-gA;-2/7;0;-75/56;0;-11/8
TRCROW;G2_7;gg;g27<-g27;0;-25/36;0;-77/36;0
TRCROW;G2_7;gg;g77_A<-g77_A;0;0;-3/4;0;-5/4
TRCROW;G2_7;gg;g77_S<-g77_S;0;-1/4;0;-5/4;0
CLOSURE;G2_7;gg;1
TRCDIAG;G2_7;qq;q1<-q1;0
TRCDIAG;G2_7;qq;q7<-q7;0
TRCDIAG;G2_7;qq;qA<-qA;0
TRCDIAG;G2_7;qq;q27<-q27;0
TRCPAIR;G2_7;qq;q1<-q1;q7<-q7;0
TRCPAIR;G2_7;qq;q1<-q1;qA<-qA;2/7
TRCPAIR;G2_7;qq;q1<-q1;q27<-q27;0
TRCPAIR;G2_7;qq;q7<-q7;qA<-qA;0
TRCPAIR;G2_7;qq;q7<-q7;q27<-q27;7/12
TRCPAIR;G2_7;qq;qA<-qA;q27<-q27;8/21
TRCDIAG;G2_7;qg;q1<-g1;0
TRCDIAG;G2_7;qg;qA<-gA;0
TRCDIAG;G2_7;qg;q27<-g27;0
TRCPAIR;G2_7;qg;q1<-g1;qA<-gA;4/7
TRCPAIR;G2_7;qg;q1<-g1;q27<-g27;0
TRCPAIR;G2_7;qg;qA<-gA;q27<-g27;25/42
TRCDIAG;G2_7;gq;g1<-q1;0
TRCDIAG;G2_7;gq;gA<-qA;0
TRCDIAG;G2_7;gq;g27<-q27;0
TRCPAIR;G2_7;gq;g1<-q1;gA<-qA;4/7
TRCPAIR;G2_7;gq;g1<-q1;g27<-q27;0
TRCPAIR;G2_7;gq;gA<-qA;g27<-q27;25/42
TRCDIAG;G2_7;gg;g1<-g1;0
TRCDIAG;G2_7;gg;gA<-gA;0
TRCDIAG;G2_7;gg;g27<-g27;0
TRCDIAG;G2_7;gg;g77_A<-g77_A;0
TRCDIAG;G2_7;gg;g77_S<-g77_S;0
TRCPAIR;G2_7;gg;g1<-g1;gA<-gA;8/7
TRCPAIR;G2_7;gg;g1<-g1;g27<-g27;0
TRCPAIR;G2_7;gg;g1<-g1;g77_A<-g77_A;0
TRCPAIR;G2_7;gg;g1<-g1;g77_S<-g77_S;0
TRCPAIR;G2_7;gg;gA<-gA;g27<-g27;625/672
TRCPAIR;G2_7;gg;gA<-gA;g77_A<-g77_A;0
TRCPAIR;G2_7;gg;gA<-gA;g77_S<-g77_S;11/32
TRCPAIR;G2_7;gg;g27<-g27;g77_A<-g77_A;77/48
TRCPAIR;G2_7;gg;g27<-g27;g77_S<-g77_S;0
TRCPAIR;G2_7;gg;g77_A<-g77_A;g77_S<-g77_S;25/16
SIG;G2_7;qq;q1<-q1;1
SIG;G2_7;qq;q7<-q7;0
SIG;G2_7;qq;qA<-qA;0
SIG;G2_7;qq;q27<-q27;0
SIG;G2_7;qg;q1<-g1;1/2
SIG;G2_7;qg;qA<-gA;0
SIG;G2_7;qg;q27<-g27;0
SIG;G2_7;gq;g1<-q1;2
SIG;G2_7;gq;gA<-qA;0
SIG;G2_7;gq;g27<-q27;0
SIG;G2_7;gg;g1<-g1;1
SIG;G2_7;gg;gA<-gA;0
SIG;G2_7;gg;g27<-g27;0
SIG;G2_7;gg;g77_A<-g77_A;0
SIG;G2_7;gg;g77_S<-g77_S;0
ROW;G2_7;qq;q1<-q1;0
ROW;G2_7;qq;q7<-q7;0
ROW;G2_7;qq;qA<-qA;-2
ROW;G2_7;qq;q27<-q27;0
ROW;G2_7;qg;q1<-g1;0
ROW;G2_7;qg;qA<-gA;-1
ROW;G2_7;qg;q27<-g27;0
ROW;G2_7;gq;g1<-q1;0
ROW;G2_7;gq;gA<-qA;-8
ROW;G2_7;gq;g27<-q27;0
ROW;G2_7;gg;g1<-g1;0
ROW;G2_7;gg;gA<-gA;-4
ROW;G2_7;gg;g27<-g27;0
ROW;G2_7;gg;g77_A<-g77_A;0
ROW;G2_7;gg;g77_S<-g77_S;0
HOM;G2_7;q1;q1;1;1;determined
HOM;G2_7;q7;q7;1;1;determined
HOM;G2_7;qA;qA;1;1;determined
HOM;G2_7;q27;q27;1;1;determined
HOM;G2_7;g1;q1;1;1;determined
HOM;G2_7;gA;qA;1;1;determined
HOM;G2_7;g27;q27;1;1;determined
HOM;G2_7;q1;g1;1;1;determined
HOM;G2_7;qA;gA;1;1;determined
HOM;G2_7;q27;g27;1;1;determined
HOM;G2_7;g1;g1;1;1;determined
HOM;G2_7;gA;gA;1;1;determined
HOM;G2_7;g27;g27;1;1;determined
HOM;G2_7;g77_A;g77_A;not computed (dimension > 35);1;-
HOM;G2_7;g77_S;g77_S;not computed (dimension > 35);1;-
HOMSUM;G2_7;qq;4;4
HOMSUM;G2_7;qg;3;3
HOMSUM;G2_7;gq;3;3
HOMSUM;G2_7;gg;incomplete;5
# end of G2_7


==> anc/numbers/deposit/R7/singlet/check_channels.out <==
# check_channels.py -- channel-space solver fed only by channels.out, compared with singlet_model.out and singlet_lambda.out
# Run:  python3 -B check_channels.py > check_channels.out
# Lines: CONS;rep;check;ok   CROSS;rep;block;channel;crossed values e;ok
#        OCCUPIED;rep;A+|A-;block:element,...  basis elements occupied by A^+_1..A^+_4, A^-_1..A^-_3 (kappa = 1)
#        SINGLETROW;rep;block:element=ROW,...  the nonzero singlet rows (S_m = 6 kappa sum x_u ROW_u)
#        tag;rep;[kappa;][s8;]index;qq;qg;gq;gg;equal|DIFFERS   (solver values; tag S, L, V, W as in the targets)
#
# ---------------------------------------------------------------- SU3_3
CONS;SU3_3;dimensions add up (q 9 = 9, g 64 = 64);ok
CONS;SU3_3;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU3_3;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU3_3;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU3_3;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU3_3;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU3_3;qq;s-channel R-bar x R;e = -4/3,1/6;ok
CROSS;SU3_3;qq;u-channel R-bar x R-bar;e = -2/3,1/3;ok
CROSS;SU3_3;qg;s-channel R-bar x A;e = -3/2,-1/2,1/2;ok
CROSS;SU3_3;qg;u-channel R-bar x A;e = -3/2,-1/2,1/2;ok
CROSS;SU3_3;gq;s-channel A x R;e = -3/2,-1/2,1/2;ok
CROSS;SU3_3;gq;u-channel A x R-bar;e = -3/2,-1/2,1/2;ok
CROSS;SU3_3;gg;s-channel A x A;e = -3,-3/2,0,1;ok
CROSS;SU3_3;gg;u-channel A x A;e = -3,-3/2,0,1;ok
OCCUPIED;SU3_3;A+;gg:g1<-g1,gg:g27<-g27,gg:gA_S<-gA_S,gq:g1<-q1,gq:gA_S<-qA,qg:q1<-g1,qg:qA<-gA_S,qq:q1<-q1,qq:qA<-qA
OCCUPIED;SU3_3;A-;gg:g20<-g20,gg:gA_A<-gA_A,gq:gA_A<-qA,qg:qA<-gA_A,qq:q1<-q1,qq:qA<-qA
SINGLETROW;SU3_3;qq:qA<-qA=-8/3,qg:qA<-gA_A=-3/2,gq:gA_A<-qA=-32/3,gg:gA_A<-gA_A=-6
S;SU3_3;1;2;16/3;-36*nf;96;216;equal
S;SU3_3;1;3;96*nf + 112/3;444*nf;-1184;216*nf - 2592;equal
S;SU3_3;1;4;-11968/3*nf - 5632/27;432*nf^2 - 13024*nf;-1152*nf + 104192/3;-12384*nf + 77760;equal
L;SU3_3;1;8/3;2*nf;-16/3;-12;equal
L;SU3_3;2;-32/3*nf + 64/9;-56/3*nf;448/9;-32/3*nf + 144;equal
L;SU3_3;3;1280/9*nf + 1024/27;-128/3*nf^2 + 4288/9*nf;1024/9*nf - 34304/27;4096/9*nf - 3456;equal
L;SU3_3;4;5120/9*nf^2 - 48640/9*nf + 20480/81;17920/9*nf^2 - 380800/27*nf;-143360/27*nf + 3046400/81;5120/9*nf^2 - 540160/27*nf + 103680;equal
S;SU3_3;-1;2;-16/3;36*nf;-96;-216;equal
S;SU3_3;-1;3;-96*nf + 368/9;-12*nf;32;-216*nf;equal
S;SU3_3;-1;4;2624/3*nf - 6848/27;-432*nf^2 - 2064*nf;1152*nf + 5504;3456*nf + 15552;equal
V;SU3_3;2;16/3;-36*nf;96;-216;equal
V;SU3_3;3;96*nf + 112/3;12*nf;-32;216*nf - 2592;equal
V;SU3_3;4;-5056/3*nf - 5632/27;432*nf^2 - 4960*nf;-1152*nf + 39680/3;-2016*nf + 15552;equal
W;SU3_3;1;0;2;16/3;-36*nf;96;0;equal
W;SU3_3;1;0;3;96*nf + 112/3;228*nf;-608;216*nf - 1296;equal
W;SU3_3;-1;0;2;-16/3;36*nf;-96;0;equal
W;SU3_3;-1;0;3;-96*nf + 368/9;204*nf;-544;-216*nf - 1296;equal
W;SU3_3;1;2;2;16/3;-36*nf;96;432;equal
W;SU3_3;1;2;3;96*nf + 112/3;660*nf;-1760;216*nf - 6480;equal
W;SU3_3;-1;2;2;-16/3;36*nf;-96;-432;equal
W;SU3_3;-1;2;3;-96*nf + 368/9;-228*nf;608;-216*nf + 3888;equal
W;SU3_3;1;3;2;16/3;-36*nf;96;648;equal
W;SU3_3;1;3;3;96*nf + 112/3;876*nf;-2336;216*nf - 12960;equal
W;SU3_3;-1;3;2;-16/3;36*nf;-96;-648;equal
W;SU3_3;-1;3;3;-96*nf + 368/9;-444*nf;1184;-216*nf + 10368;equal
#
# ---------------------------------------------------------------- SU2_2
CONS;SU2_2;dimensions add up (q 4 = 4, g 9 = 9);ok
CONS;SU2_2;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU2_2;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU2_2;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU2_2;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU2_2;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU2_2;qq;s-channel R-bar x R;e = -3/4,1/4;ok
CROSS;SU2_2;qq;u-channel R-bar x R-bar;e = -3/4,1/4;ok
CROSS;SU2_2;qg;s-channel R-bar x A;e = -1,1/2;ok
CROSS;SU2_2;qg;u-channel R-bar x A;e = -1,1/2;ok
CROSS;SU2_2;gq;s-channel A x R;e = -1,1/2;ok
CROSS;SU2_2;gq;u-channel A x R-bar;e = -1,1/2;ok
CROSS;SU2_2;gg;s-channel A x A;e = -2,-1,1;ok
CROSS;SU2_2;gg;u-channel A x A;e = -2,-1,1;ok
OCCUPIED;SU2_2;A+;gg:g1<-g1,gg:g5<-g5,gq:g1<-q1,qg:q1<-g1,qq:q1<-q1,qq:qA<-qA
OCCUPIED;SU2_2;A-;gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q1<-q1,qq:qA<-qA
SINGLETROW;SU2_2;qq:qA<-qA=-3/2,qg:qA<-gA=-1,gq:gA<-qA=-6,gg:gA<-gA=-4
S;SU2_2;1;2;9/2;-24*nf;36;96;equal
S;SU2_2;1;3;36*nf + 99/4;204*nf;-306;96*nf - 768;equal
S;SU2_2;1;4;-1044*nf - 729/4;192*nf^2 - 3876*nf;-288*nf + 5814;-3936*nf + 15360;equal
L;SU2_2;1;3/2;2*nf;-3;-8;equal
L;SU2_2;2;-6*nf + 9/4;-13*nf;39/2;-6*nf + 64;equal
L;SU2_2;3;60*nf + 27/4;-24*nf^2 + 217*nf;36*nf - 651/2;174*nf - 1024;equal
L;SU2_2;4;180*nf^2 - 2805/2*nf + 405/16;780*nf^2 - 17225/4*nf;-1170*nf + 51675/8;180*nf^2 - 10215/2*nf + 20480;equal
S;SU2_2;-1;2;-9/2;24*nf;-36;-96;equal
S;SU2_2;-1;3;-36*nf + 117/4;-12*nf;18;-96*nf;equal
S;SU2_2;-1;4;252*nf - 891/4;-192*nf^2 - 396*nf;288*nf + 594;864*nf + 3072;equal
V;SU2_2;2;9/2;-24*nf;36;-96;equal
V;SU2_2;3;36*nf + 99/4;12*nf;-18;96*nf - 768;equal
V;SU2_2;4;-468*nf - 729/4;192*nf^2 - 1380*nf;-288*nf + 2070;-864*nf + 3072;equal
W;SU2_2;1;0;2;9/2;-24*nf;36;0;equal
W;SU2_2;1;0;3;36*nf + 99/4;108*nf;-162;96*nf - 384;equal
W;SU2_2;-1;0;2;-9/2;24*nf;-36;0;equal
W;SU2_2;-1;0;3;-36*nf + 117/4;84*nf;-126;-96*nf - 384;equal
W;SU2_2;1;2;2;9/2;-24*nf;36;192;equal
W;SU2_2;1;2;3;36*nf + 99/4;300*nf;-450;96*nf - 1920;equal
W;SU2_2;-1;2;2;-9/2;24*nf;-36;-192;equal
W;SU2_2;-1;2;3;-36*nf + 117/4;-108*nf;162;-96*nf + 1152;equal
W;SU2_2;1;3;2;9/2;-24*nf;36;288;equal
W;SU2_2;1;3;3;36*nf + 99/4;396*nf;-594;96*nf - 3840;equal
W;SU2_2;-1;3;2;-9/2;24*nf;-36;-288;equal
W;SU2_2;-1;3;3;-36*nf + 117/4;-204*nf;306;-96*nf + 3072;equal
#
# ---------------------------------------------------------------- SU4_4
CONS;SU4_4;dimensions add up (q 16 = 16, g 225 = 225);ok
CONS;SU4_4;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU4_4;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU4_4;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU4_4;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU4_4;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU4_4;qq;s-channel R-bar x R;e = -15/8,1/8;ok
CROSS;SU4_4;qq;u-channel R-bar x R-bar;e = -5/8,3/8;ok
CROSS;SU4_4;qg;s-channel R-bar x A;e = -2,-1/2,1/2;ok
CROSS;SU4_4;qg;u-channel R-bar x A;e = -2,-1/2,1/2;ok
CROSS;SU4_4;gq;s-channel A x R;e = -2,-1/2,1/2;ok
CROSS;SU4_4;gq;u-channel A x R-bar;e = -2,-1/2,1/2;ok
CROSS;SU4_4;gg;s-channel A x A;e = -4,-2,-1,0,1;ok
CROSS;SU4_4;gg;u-channel A x A;e = -4,-2,-1,0,1;ok
OCCUPIED;SU4_4;A+;gg:g1<-g1,gg:g20<-g20,gg:g84<-g84,gg:gA_S<-gA_S,gq:g1<-q1,gq:gA_S<-qA,qg:q1<-g1,qg:qA<-gA_S,qq:q1<-q1,qq:qA<-qA
OCCUPIED;SU4_4;A-;gg:g90<-g90,gg:gA_A<-gA_A,gq:gA_A<-qA,qg:qA<-gA_A,qq:q1<-q1,qq:qA<-qA
SINGLETROW;SU4_4;qq:qA<-qA=-15/4,qg:qA<-gA_A=-2,gq:gA_A<-qA=-15,gg:gA_A<-gA_A=-8
S;SU4_4;1;2;45/8;-48*nf;180;384;equal
S;SU4_4;1;3;180*nf + 1575/32;780*nf;-2925;384*nf - 6144;equal
S;SU4_4;1;4;-19935/2*nf - 13905/64;768*nf^2 - 30810*nf;-2880*nf + 231075/2;-28608*nf + 245760;equal
L;SU4_4;1;15/4;2*nf;-15/2;-16;equal
L;SU4_4;2;-15*nf + 225/16;-49/2*nf;735/8;-15*nf + 256;equal
L;SU4_4;3;255*nf + 3375/32;-60*nf^2 + 3361/4*nf;225*nf - 50415/16;1695/2*nf - 8192;equal
L;SU4_4;4;1125*nf^2 - 213825/16*nf + 253125/256;3675*nf^2 - 1058645/32*nf;-55125/4*nf + 15879675/128;1125*nf^2 - 794475/16*nf + 327680;equal
S;SU4_4;-1;2;-45/8;48*nf;-180;-384;equal
S;SU4_4;-1;3;-180*nf + 1665/32;-12*nf;45;-384*nf;equal
S;SU4_4;-1;4;3825/2*nf - 16875/64;-768*nf^2 - 5454*nf;2880*nf + 40905/2;8640*nf + 49152;equal
V;SU4_4;2;45/8;-48*nf;180;-384;equal
V;SU4_4;3;180*nf + 1575/32;12*nf;-45;384*nf - 6144;equal
V;SU4_4;4;-8415/2*nf - 13905/64;768*nf^2 - 11994*nf;-2880*nf + 89955/2;-4032*nf + 49152;equal
# SU4_4: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- SO5_5
CONS;SO5_5;dimensions add up (q 25 = 25, g 100 = 100);ok
CONS;SO5_5;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SO5_5;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SO5_5;transition products TP recomputed from BORN (qg times gq);ok
CONS;SO5_5;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SO5_5;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SO5_5;qq;s-channel R-bar x R;e = -1,-1/4,1/4;ok
CROSS;SO5_5;qq;u-channel R-bar x R-bar;e = -1,-1/4,1/4;ok
CROSS;SO5_5;qg;s-channel R-bar x A;e = -3/4,-1/2,1/4;ok
CROSS;SO5_5;qg;u-channel R-bar x A;e = -3/4,-1/2,1/4;ok
CROSS;SO5_5;gq;s-channel A x R;e = -3/4,-1/2,1/4;ok
CROSS;SO5_5;gq;u-channel A x R-bar;e = -3/4,-1/2,1/4;ok
CROSS;SO5_5;gg;s-channel A x A;e = -3/2,-1,-3/4,-1/4,0,1/2;ok
CROSS;SO5_5;gg;u-channel A x A;e = -3/2,-1,-3/4,-1/4,0,1/2;ok
OCCUPIED;SO5_5;A+;gg:g14<-g14,gg:g1<-g1,gg:g35_S<-g35_S,gg:g5<-g5,gq:g14<-q14,gq:g1<-q1,qg:q14<-g14,qg:q1<-g1,qq:q14<-q14,qq:q1<-q1,qq:qA<-qA
OCCUPIED;SO5_5;A-;gg:g35_A<-g35_A,gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q14<-q14,qq:q1<-q1,qq:qA<-qA
SINGLETROW;SO5_5;qq:qA<-qA=-2,qg:qA<-gA=-3/4,gq:gA<-qA=-8,gg:gA<-gA=-3
S;SO5_5;1;2;-6;-18*nf;36;54;equal
S;SO5_5;1;3;36*nf - 9;99*nf;-198;54*nf - 324;equal
S;SO5_5;1;4;-804*nf + 222;108*nf^2 - 1458*nf;-216*nf + 2916;-1440*nf + 4860;equal
L;SO5_5;1;2;2*nf;-4;-6;equal
L;SO5_5;2;-8*nf + 4;-8*nf;16;-8*nf + 36;equal
L;SO5_5;3;32*nf + 16;-32*nf^2 + 112*nf;64*nf - 224;160*nf - 432;equal
L;SO5_5;4;320*nf^2 - 960*nf + 80;640*nf^2 - 1600*nf;-1280*nf + 3200;320*nf^2 - 3520*nf + 6480;equal
S;SO5_5;-1;2;6;18*nf;-36;-54;equal
S;SO5_5;-1;3;-36*nf - 3;9*nf;-18;-54*nf;equal
S;SO5_5;-1;4;-84*nf + 192;-108*nf^2 - 360*nf;216*nf + 720;396*nf + 972;equal
V;SO5_5;2;-6;-18*nf;36;-54;equal
V;SO5_5;3;36*nf - 9;-9*nf;18;54*nf - 324;equal
V;SO5_5;4;-372*nf + 222;108*nf^2 - 594*nf;-216*nf + 1188;-144*nf + 972;equal
W;SO5_5;1;0;2;-6;-18*nf;36;0;equal
W;SO5_5;1;0;3;36*nf - 9;45*nf;-90;54*nf - 162;equal
W;SO5_5;-1;0;2;6;18*nf;-36;0;equal
W;SO5_5;-1;0;3;-36*nf - 3;63*nf;-126;-54*nf - 162;equal
W;SO5_5;1;2;2;-6;-18*nf;36;108;equal
W;SO5_5;1;2;3;36*nf - 9;153*nf;-306;54*nf - 810;equal
W;SO5_5;-1;2;2;6;18*nf;-36;-108;equal
W;SO5_5;-1;2;3;-36*nf - 3;-45*nf;90;-54*nf + 486;equal
W;SO5_5;1;3;2;-6;-18*nf;36;162;equal
W;SO5_5;1;3;3;36*nf - 9;207*nf;-414;54*nf - 1620;equal
W;SO5_5;-1;3;2;6;18*nf;-36;-162;equal
W;SO5_5;-1;3;3;-36*nf - 3;-99*nf;198;-54*nf + 1296;equal
#
# ---------------------------------------------------------------- G2_7
CONS;G2_7;dimensions add up (q 49 = 49, g 196 = 196);ok
CONS;G2_7;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;G2_7;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;G2_7;transition products TP recomputed from BORN (qg times gq);ok
CONS;G2_7;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;G2_7;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;G2_7;qq;s-channel R-bar x R;e = -1,-1/2,0,1/6;ok
CROSS;G2_7;qq;u-channel R-bar x R-bar;e = -1,-1/2,0,1/6;ok
CROSS;G2_7;qg;s-channel R-bar x A;e = -1,-1/3,1/4;ok
CROSS;G2_7;qg;u-channel R-bar x A;e = -1,-1/3,1/4;ok
CROSS;G2_7;gq;s-channel A x R;e = -1,-1/3,1/4;ok
CROSS;G2_7;gq;u-channel A x R-bar;e = -1,-1/3,1/4;ok
CROSS;G2_7;gg;s-channel A x A;e = -2,-1,-5/6,0,1/2;ok
CROSS;G2_7;gg;u-channel A x A;e = -2,-1,-5/6,0,1/2;ok
OCCUPIED;G2_7;A+;gg:g1<-g1,gg:g27<-g27,gg:g77_S<-g77_S,gq:g1<-q1,gq:g27<-q27,qg:q1<-g1,qg:q27<-g27,qq:q1<-q1,qq:q27<-q27,qq:q7<-q7
OCCUPIED;G2_7;A-;gg:g77_A<-g77_A,gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q1<-q1,qq:q27<-q27,qq:q7<-q7,qq:qA<-qA
SINGLETROW;G2_7;qq:qA<-qA=-2,qg:qA<-gA=-1,gq:gA<-qA=-8,gg:gA<-gA=-4
S;G2_7;1;2;0;-24*nf;48;96;equal
S;G2_7;1;3;48*nf;192*nf;-384;96*nf - 768;equal
S;G2_7;1;4;-1280*nf + 96;192*nf^2 - 3808*nf;-384*nf + 7616;-3520*nf + 15360;equal
L;G2_7;1;2;2*nf;-4;-8;equal
L;G2_7;2;-8*nf + 4;-12*nf;24;-8*nf + 64;equal
L;G2_7;3;64*nf + 16;-32*nf^2 + 208*nf;64*nf - 416;224*nf - 1024;equal
L;G2_7;4;320*nf^2 - 1760*nf + 80;960*nf^2 - 4080*nf;-1920*nf + 8160;320*nf^2 - 6560*nf + 20480;equal
S;G2_7;-1;2;0;24*nf;-48;-96;equal
S;G2_7;-1;3;-48*nf;0;0;-96*nf;equal
S;G2_7;-1;4;256*nf + 96;-192*nf^2 - 736*nf;384*nf + 1472;1088*nf + 3072;equal
V;G2_7;2;0;-24*nf;48;-96;equal
V;G2_7;3;48*nf;0;0;96*nf - 768;equal
V;G2_7;4;-512*nf + 96;192*nf^2 - 1504*nf;-384*nf + 3008;-448*nf + 3072;equal
W;G2_7;1;0;2;0;-24*nf;48;0;equal
W;G2_7;1;0;3;48*nf;96*nf;-192;96*nf - 384;equal
W;G2_7;-1;0;2;0;24*nf;-48;0;equal
W;G2_7;-1;0;3;-48*nf;96*nf;-192;-96*nf - 384;equal
W;G2_7;1;2;2;0;-24*nf;48;192;equal
W;G2_7;1;2;3;48*nf;288*nf;-576;96*nf - 1920;equal
W;G2_7;-1;2;2;0;24*nf;-48;-192;equal
W;G2_7;-1;2;3;-48*nf;-96*nf;192;-96*nf + 1152;equal
W;G2_7;1;3;2;0;-24*nf;48;288;equal
W;G2_7;1;3;3;48*nf;384*nf;-768;96*nf - 3840;equal
W;G2_7;-1;3;2;0;24*nf;-48;-288;equal
W;G2_7;-1;3;3;-48*nf;-192*nf;384;-96*nf + 3072;equal
#
# all 113 comparisons equal


==> anc/numbers/deposit/R7/singlet/check_channels.py <==
"""check_channels.py -- an independent solver of the double-logarithmic equations of the flavor-singlet quark-gluon
system in t-channel (channel) space, which takes its color input ONLY from the tabulated lines of channels.out and
compares its poles with the values printed by singlet_model.gp in singlet_model.out and singlet_lambda.out.

Input read from channels.out (nothing else of singlet_model.gp or channels.gp is used):
  REP     N_R, N_A, C_F, C_A
  CH      the channels: pair (q, g), dimension, Casimir C_R, swap eigenvalue eps
  TRCCOLS, TRCROW   the matrix M of X -> T_rc X on the invariant maps of each block, T_rc E[u] = sum_v M[v,u] E[v]
  BORN    the Born tensors born(m, tau) in the basis (s8 = 1)
  SIG     the singlet weights sigma_u: entry of singlet(m, E[u]) belonging to the block
  XCH     Casimir values of the crossed pair spaces R-bar (x) R-bar and R-bar (x) A (crossing check)
  ROW, TP, BQ, BG, TRCDIAG, TRCPAIR, DIMSUM   only for the consistency checks below
The basis elements E[a<-b] (map channel b to channel a) multiply as matrix units, E[a<-b] E[b<-c] = E[a<-c] and
E[a<-b] E[b'<-c] = 0 for b != b' (stated in the header of channels.out and checked there, line MU), and the pair
Casimir acts as T_t^2 E[a<-b] = C_R E[a<-b].

Equations (those of solvesinglet in singlet_model.gp), with block operators [qq, qg, gq, gg]:
  A^tau_1 = 2 Born^tau  (the gg block of Born^- multiplied by s8),
  A^+_n = 2(3-2n) C_R A^+_(n-1) + sum_{k=1}^{n-1} A^+_k A^+_(n-k),
  A^-_n = 2(4-2n) C_R A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_{k=1}^{n-1} A^-_k A^-_(n-k),
  S_m = 6 kappa singlet(T_rc[A^-_(m-1)])   (m = 2 .. nmax+1),   L_n = singlet(A^+_n),
with singlet(X) = [[qq, qg], [gq, gg]], each entry sum_u x_u sigma_u over the basis of that block.  n_f is kept as a
polynomial variable; all arithmetic is rational (fractions.Fraction).

Crossing check of the full T_rc matrices (every entry, including those that never reach the singlet poles):
color conservation on invariant tensors gives T_1.T_2 + T_1.T_4 = -T_t^2/2 (legs 1, 3 of equal type), so on each
block T_1.T_2 = (M - C_R/2)/2 and T_1.T_4 = (-M - C_R/2)/2, with C_R the Casimir of the row channel.  T_1.T_2 is
diagonal in the s-channel (legs 1, 2) with eigenvalues (C_s - C_1 - C_2)/2, and T_1.T_4 in the u-channel (legs 1, 4)
with (C_u - C_1 - C_4)/2.  The check is prod_s (T_1.T_2 - e_s) = 0 and prod_u (T_1.T_4 - e_u) = 0 identically, over the
distinct crossed-channel values.  The pairs are: qq  s = R-bar (x) R (the quark channels CH), u = R-bar (x) R-bar
(line XCH RbRb);  qg  s = u = R-bar (x) A (XCH RbA);  gq  s = A (x) R, u = A (x) R-bar (Casimir values of XCH RbA);
gg  s = u = A (x) A (the gluon channels CH).  Leg Casimirs: qq C_F, C_F, C_F; qg C_F, C_A, C_A; gq C_A, C_F, C_F;
gg C_A, C_A, C_A (C_1, C_2, C_4).  This check is blind to a transposition of M and to a rescaling of the basis.

Compared: the lines S (kappa = +1, -1; m = 2, 3, 4), L (n = 1 .. 4) and V (kappa = +1, s8 = -1; m = 2, 3, 4) of
singlet_model.out, and the lines W (kappa = +1, -1; s8 = 0, 2, 3; m = 2, 3) of singlet_lambda.out, for every
representation tabulated in channels.out.  The program stops at the first difference.

Run:  python3 -B check_channels.py > check_channels.out
"""
import re
import sys
from fractions import Fraction

CHFILE, MODELFILE, LAMBDAFILE = "channels.out", "singlet_model.out", "singlet_lambda.out"
BLOCKS = ["qq", "qg", "gq", "gg"]


# ------------------------------------------------------------------------------------------- polynomials in nf
def pnorm(p):
    return {d: c for d, c in p.items() if c != 0}


def padd(*ps):
    r = {}
    for p in ps:
        for d, c in p.items():
            r[d] = r.get(d, 0) + c
    return pnorm(r)


def pscale(c, p):
    return pnorm({d: c * v for d, v in p.items()})


def pmul(p, q):
    r = {}
    for d1, c1 in p.items():
        for d2, c2 in q.items():
            r[d1 + d2] = r.get(d1 + d2, 0) + c1 * c2
    return pnorm(r)


def pconst(c):
    return pnorm({0: Fraction(c)})


TERM = re.compile(r"[+-]?[^+-]+")


def parse_poly(s):
    s = s.replace(" ", "")
    if not s:
        raise ValueError("empty polynomial")
    p = {}
    for t in TERM.findall(s):
        sign = -1 if t[0] == "-" else 1
        t = t.lstrip("+-")
        if "nf" in t:
            if "*nf" in t:
                c, rest = t.split("*nf")
                coef = Fraction(c)
            elif t.startswith("nf"):
                coef, rest = Fraction(1), t[2:]
            else:
                raise ValueError("cannot parse term " + t)
            if rest == "":
                deg = 1
            elif rest.startswith("^"):
                deg = int(rest[1:])
            else:
                raise ValueError("cannot parse term " + t)
        else:
            coef, deg = Fraction(t), 0
        p[deg] = p.get(deg, 0) + sign * coef
    return pnorm(p)


def pfmt(p):
    if not p:
        return "0"
    out = []
    for d in sorted(p, reverse=True):
        c = p[d]
        mag = abs(c)
        if d == 0:
            body = str(mag)
        else:
            v = "nf" if d == 1 else "nf^%d" % d
            body = v if mag == 1 else "%s*%s" % (mag, v)
        if not out:
            out.append(("-" if c < 0 else "") + body)
        else:
            out.append((" - " if c < 0 else " + ") + body)
    return "".join(out)


# ------------------------------------------------------------------------------------------- reading channels.out
def split_label(u):
    a, b = u.split("<-")
    return a, b


def read_channels(path):
    reps, order = {}, []
    with open(path) as f:
        for line in f:
            line = line.rstrip("\n")
            if not line or line.startswith("#"):
                continue
            fld = line.split(";")
            tag, nm = fld[0], fld[1]
            if tag == "REP":
                order.append(nm)
                reps[nm] = dict(NR=int(fld[2]), NA=int(fld[3]), CF=Fraction(fld[4]), CA=Fraction(fld[5]),
                                ch={}, basis={b: [] for b in BLOCKS}, born={1: {b: {} for b in BLOCKS},
                                -1: {b: {} for b in BLOCKS}}, trc={}, sig={b: {} for b in BLOCKS},
                                row={b: {} for b in BLOCKS}, tp={}, bq={}, bg={}, diag={}, pair={}, dimsum=None,
                                xch={})
                continue
            R = reps[nm]
            if tag == "CH":
                R["ch"][fld[2]] = dict(pair=fld[3], dim=int(fld[4]), C=Fraction(fld[5]), eps=int(fld[6]))
            elif tag == "XCH":
                R["xch"][fld[2]] = [Fraction(x.split(":")[0]) for x in fld[3:]]
            elif tag == "DIMSUM":
                R["dimsum"] = (int(fld[3]), int(fld[4]), int(fld[6]), int(fld[7]), fld[8])
            elif tag == "BASIS":
                R["basis"][fld[2]].append(fld[3])
            elif tag == "BORN":
                R["born"][int(fld[2])][fld[3]][fld[4]] = parse_poly(fld[5])
            elif tag == "TRCCOLS":
                R["trc"][fld[2]] = dict(cols=fld[3:], M={})
            elif tag == "TRCROW":
                T = R["trc"][fld[2]]
                vals = fld[4:]
                if len(vals) != len(T["cols"]):
                    raise ValueError("TRCROW length")
                for c, v in zip(T["cols"], vals):
                    T["M"][(fld[3], c)] = Fraction(v)
            elif tag == "SIG":
                R["sig"][fld[2]][fld[3]] = Fraction(fld[4])
            elif tag == "ROW":
                R["row"][fld[2]][fld[3]] = Fraction(fld[4])
            elif tag == "TP":
                R["tp"][(int(fld[2]), fld[3])] = Fraction(fld[4])
            elif tag == "BQ":
                R["bq"][fld[2]] = Fraction(fld[3])
            elif tag == "BG":
                R["bg"][(fld[2], int(fld[3]))] = Fraction(fld[4])
            elif tag == "TRCDIAG":
                R["diag"][(fld[2], fld[3])] = Fraction(fld[4])
            elif tag == "TRCPAIR":
                R["pair"][(fld[2], fld[3], fld[4])] = Fraction(fld[5])
    return reps, order


# ------------------------------------------------------------------------------------------- channel-space algebra
class Algebra:
    def __init__(self, R):
        self.R = R
        self.index = {b: set(R["basis"][b]) for b in BLOCKS}

    def zero(self):
        return {b: {} for b in BLOCKS}

    def add(self, *Xs):
        return {b: {u: v for u, v in self._addblock([X[b] for X in Xs]).items()} for b in BLOCKS}

    @staticmethod
    def _addblock(blocks):
        r = {}
        for blk in blocks:
            for u, p in blk.items():
                r[u] = padd(r.get(u, {}), p)
        return {u: p for u, p in r.items() if p}

    def scale(self, c, X):
        return {b: {u: pscale(c, p) for u, p in X[b].items() if c != 0 and p} for b in BLOCKS}

    def mul(self, X, Z):
        out = self.zero()
        for bx in BLOCKS:
            for bz in BLOCKS:
                if bx[1] != bz[0]:
                    continue
                bo = bx[0] + bz[1]
                for u, xu in X[bx].items():
                    a, b = split_label(u)
                    for v, zv in Z[bz].items():
                        b2, c = split_label(v)
                        if b != b2:
                            continue
                        w = a + "<-" + c
                        if w not in self.index[bo]:
                            raise KeyError("product %s * %s = %s is not a basis element of %s" % (u, v, w, bo))
                        out[bo][w] = padd(out[bo].get(w, {}), pmul(xu, zv))
        return {b: {u: p for u, p in out[b].items() if p} for b in BLOCKS}

    def cas(self, X):
        ch = self.R["ch"]
        return {b: {u: pscale(ch[split_label(u)[0]]["C"], p) for u, p in X[b].items()} for b in BLOCKS}

    def trc(self, X):
        out = self.zero()
        for b in BLOCKS:
            M = self.R["trc"][b]["M"]
            for u, xu in X[b].items():
                for v in self.R["basis"][b]:
                    m = M[(v, u)]
                    if m != 0:
                        out[b][v] = padd(out[b].get(v, {}), pscale(m, xu))
        return {b: {u: p for u, p in out[b].items() if p} for b in BLOCKS}

    def singlet(self, X):
        return [padd(*[pscale(self.R["sig"][b][u], p) for u, p in X[b].items()]) if X[b] else {} for b in BLOCKS]

    def singlet_rows(self, X):
        return [padd(*[pscale(self.R["row"][b][u], p) for u, p in X[b].items()]) if X[b] else {} for b in BLOCKS]

    def born(self, tau, s8=1):
        B = {b: {u: p for u, p in self.R["born"][tau][b].items() if p} for b in BLOCKS}
        if tau < 0:
            B["gg"] = {u: pscale(Fraction(s8), p) for u, p in B["gg"].items() if s8 != 0}
        return B


def solve(alg, nmax, kappa, s8=1, occupied=None):
    Bp, Bm = alg.born(1), alg.born(-1, s8)
    Ap, Am = [None] * (nmax + 2), [None] * (nmax + 1)
    Ap[1], Am[1] = alg.scale(2, Bp), alg.scale(2, Bm)
    for n in range(2, nmax + 2):
        t = alg.scale(2 * (3 - 2 * n), alg.cas(Ap[n - 1]))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Ap[k], Ap[n - k]))
        Ap[n] = t
    for n in range(2, nmax + 1):
        t = alg.add(alg.scale(2 * (4 - 2 * n), alg.cas(Am[n - 1])), alg.scale(4 * kappa, alg.trc(Ap[n - 1])))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Am[k], Am[n - k]))
        Am[n] = t
    S, L = {}, {}
    for mm in range(2, nmax + 2):
        s = [pscale(6 * kappa, e) for e in alg.singlet(alg.trc(Am[mm - 1]))]
        s2 = [pscale(6 * kappa, e) for e in alg.singlet_rows(Am[mm - 1])]
        if s != s2:
            raise AssertionError("S from sigma.M differs from S from the ROW lines")
        S[mm] = s
    for n in range(1, nmax + 2):
        L[n] = alg.singlet(Ap[n])
    if occupied is not None:
        occupied["A+"] = sorted({(b, u) for n in range(1, nmax + 2) for b in BLOCKS for u in Ap[n][b]})
        occupied["A-"] = sorted({(b, u) for n in range(1, nmax + 1) for b in BLOCKS for u in Am[n][b]})
    return S, L


# ------------------------------------------------------------------------------------------- consistency of the data
def consistency(nm, R):
    msgs = []
    ch = R["ch"]
    sq = sum(c["dim"] for c in ch.values() if c["pair"] == "q")
    sg = sum(c["dim"] for c in ch.values() if c["pair"] == "g")
    ok = sq == R["NR"] ** 2 and sg == R["NA"] ** 2 and R["dimsum"][0] == sq and R["dimsum"][2] == sg
    msgs.append(("dimensions add up (q %d = %d, g %d = %d)" % (sq, R["NR"] ** 2, sg, R["NA"] ** 2), ok))
    # basis labels: rows in W_i, columns in W_j, same Casimir and dimension
    ok = True
    for b in BLOCKS:
        cols = R["trc"][b]["cols"]
        ok &= cols == R["basis"][b]
        for u in R["basis"][b]:
            a, c = split_label(u)
            ok &= ch[a]["pair"] == b[0] and ch[c]["pair"] == b[1]
            ok &= ch[a]["C"] == ch[c]["C"] and ch[a]["dim"] == ch[c]["dim"]
            ok &= (c + "<-" + a) in R["basis"][b[1] + b[0]]
    msgs.append(("basis labels consistent with the channels (pair, Casimir, dimension, partner present)", ok))
    # Born weights from the channel data
    ok = True
    for lab, c in ch.items():
        if c["pair"] == "q":
            e = R["CF"] - c["C"] / 2
            ok &= R["bq"][lab] == e
            for tau in (1, -1):
                ok &= R["born"][tau]["qq"].get(lab + "<-" + lab, {}) == pconst(e)
        else:
            for tau in (1, -1):
                e = Fraction(1 + tau * c["eps"], 2) * (c["C"] - 2 * R["CA"])
                ok &= R["bg"][(lab, tau)] == e
                ok &= R["born"][tau]["gg"].get(lab + "<-" + lab, {}) == pconst(e)
    for tau in (1, -1):
        for u, p in R["born"][tau]["gg"].items():
            a, c = split_label(u)
            if a != c:
                ok &= not p
    msgs.append(("Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH", ok))
    # transition products from the Born coefficients and the matrix-unit rule
    ok = True
    for (tau, lab), t in R["tp"].items():
        acc = {}
        for u, p in R["born"][tau]["qg"].items():
            a, g = split_label(u)
            if a == lab:
                acc = padd(acc, pmul(p, R["born"][tau]["gq"].get(g + "<-" + a, {})))
        ok &= acc == pnorm({1: t})
    msgs.append(("transition products TP recomputed from BORN (qg times gq)", ok))
    # rows, diagonal entries and pair products recomputed from the T_rc matrices
    ok = True
    for b in BLOCKS:
        M = R["trc"][b]["M"]
        bs = R["basis"][b]
        for u in bs:
            ok &= R["row"][b][u] == sum(R["sig"][b][v] * M[(v, u)] for v in bs)
            ok &= R["diag"][(b, u)] == M[(u, u)]
        for i, u in enumerate(bs):
            for v in bs[i + 1:]:
                ok &= R["pair"][(b, u, v)] == M[(u, v)] * M[(v, u)]
    msgs.append(("ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW", ok))
    # singlet weights vanish off the singlet-to-singlet elements
    ok = all(R["sig"][b][u] == 0 or split_label(u) == (b[0] + "1", b[1] + "1")
             for b in BLOCKS for u in R["basis"][b])
    msgs.append(("singlet weights nonzero only on the singlet-to-singlet elements", ok))
    return msgs


# ------------------------------------------------------------------------------------------- crossing check
def mmul(A, B):
    n, k, m = len(A), len(B), len(B[0])
    return [[sum(A[i][l] * B[l][j] for l in range(k)) for j in range(m)] for i in range(n)]


def crossing(nm, R):
    """[(block, channel, values, ok)]: prod over crossed values e of (T - e) == 0 for T = T_1.T_2 (s), T_1.T_4 (u)"""
    CF, CA = R["CF"], R["CA"]
    qset = sorted(set(c["C"] for c in R["ch"].values() if c["pair"] == "q"))
    gset = sorted(set(c["C"] for c in R["ch"].values() if c["pair"] == "g"))
    rbrb, rba = R["xch"]["RbRb"], R["xch"]["RbA"]
    spec = {"qq": (CF, CF, CF, qset, "R-bar x R", rbrb, "R-bar x R-bar"),
            "qg": (CF, CA, CA, rba, "R-bar x A", rba, "R-bar x A"),
            "gq": (CA, CF, CF, rba, "A x R", rba, "A x R-bar"),
            "gg": (CA, CA, CA, gset, "A x A", gset, "A x A")}
    res = []
    for b in BLOCKS:
        C1, C2, C4, Ss, sname, Us, uname = spec[b]
        bs = R["basis"][b]
        n = len(bs)
        M = R["trc"][b]["M"]
        Crow = [R["ch"][split_label(u)[0]]["C"] for u in bs]
        for ch, sign, vals, name, Cx in (("s", 1, Ss, sname, C2), ("u", -1, Us, uname, C4)):
            T = [[(sign * M[(bs[i], bs[j])] - (Crow[i] / 2 if i == j else 0)) / 2 for j in range(n)] for i in range(n)]
            es = [(C - C1 - Cx) / 2 for C in vals]
            P = [[Fraction(int(i == j)) for j in range(n)] for i in range(n)]
            for e in es:
                P = mmul(P, [[T[i][j] - (e if i == j else 0) for j in range(n)] for i in range(n)])
            ok = all(x == 0 for row in P for x in row)
            res.append((b, ch, name, es, ok))
    return res


# ------------------------------------------------------------------------------------------- targets
def read_targets():
    S, L, V, W = {}, {}, {}, {}

    def put(d_, k_, v_):
        # audit of 19 Oct 2026, ART-1626-005: a repeated target is ambiguous and stops the check
        if k_ in d_:
            raise SystemExit("target %s given twice" % (k_,))
        d_[k_] = v_
    with open(MODELFILE) as f:
        for line in f:
            fld = line.strip().split(";")
            if fld[0] == "S":
                put(S, (fld[1], int(fld[2]), int(fld[3])), [parse_poly(x) for x in fld[4:8]])
            elif fld[0] == "L":
                put(L, (fld[1], int(fld[2])), [parse_poly(x) for x in fld[3:7]])
            elif fld[0] == "V":
                put(V, (fld[1], int(fld[2])), [parse_poly(x) for x in fld[3:7]])
    with open(LAMBDAFILE) as f:
        for line in f:
            fld = line.strip().split(";")
            if fld[0] == "W":
                put(W, (fld[1], int(fld[2]), int(fld[3]), int(fld[4])), [parse_poly(x) for x in fld[5:9]])
    return S, L, V, W


def main():
    reps, order = read_channels(CHFILE)
    S0, L0, V0, W0 = read_targets()
    print("# check_channels.py -- channel-space solver fed only by %s, compared with %s and %s"
          % (CHFILE, MODELFILE, LAMBDAFILE))
    print("# Run:  python3 -B check_channels.py > check_channels.out")
    print("# Lines: CONS;rep;check;ok   CROSS;rep;block;channel;crossed values e;ok")
    print("#        OCCUPIED;rep;A+|A-;block:element,...  basis elements occupied by A^+_1..A^+_4, A^-_1..A^-_3 (kappa = 1)")
    print("#        SINGLETROW;rep;block:element=ROW,...  the nonzero singlet rows (S_m = 6 kappa sum x_u ROW_u)")
    print("#        tag;rep;[kappa;][s8;]index;qq;qg;gq;gg;equal|DIFFERS   (solver values; tag S, L, V, W as in the targets)")
    ncmp = 0

    def report(tag, nm, keys, got, ref):
        nonlocal ncmp
        ncmp += 1
        eq = got == ref
        print("%s;%s;%s%s;%s" % (tag, nm, "".join(str(k) + ";" for k in keys), ";".join(pfmt(e) for e in got),
                                 "equal" if eq else "DIFFERS"))
        if not eq:
            print("# DIFFERENCE: expected " + ";".join(pfmt(e) for e in ref))
            print("# stopped at the first difference after %d comparisons" % ncmp)
            sys.exit(1)

    for nm in order:
        R = reps[nm]
        print("#")
        print("# ---------------------------------------------------------------- " + nm)
        for text, ok in consistency(nm, R):
            print("CONS;%s;%s;%s" % (nm, text, "ok" if ok else "FAILS"))
            if not ok:
                print("# stopped: inconsistent channel data")
                sys.exit(1)
        for b, ch, name, es, ok in crossing(nm, R):
            print("CROSS;%s;%s;%s-channel %s;e = %s;%s" % (nm, b, ch, name, ",".join(str(e) for e in es),
                                                        "ok" if ok else "FAILS"))
            if not ok:
                print("# stopped: crossing check fails")
                sys.exit(1)
        alg = Algebra(R)
        sup = {}
        solve(alg, 3, 1, occupied=sup)
        for w in ("A+", "A-"):
            print("OCCUPIED;%s;%s;%s" % (nm, w, ",".join("%s:%s" % bu for bu in sup[w])))
        print("SINGLETROW;%s;%s" % (nm, ",".join("%s:%s=%s" % (b, u, R["row"][b][u]) for b in BLOCKS
                                                 for u in R["basis"][b] if R["row"][b][u] != 0)))
        if not any(k[0] == nm for k in S0):
            print("# %s: no S lines in %s" % (nm, MODELFILE))
        for kappa in (1, -1):
            Sv, Lv = solve(alg, 3, kappa)
            for mm in (2, 3, 4):
                if (nm, kappa, mm) in S0:
                    report("S", nm, [kappa, mm], Sv[mm], S0[(nm, kappa, mm)])
            if kappa == 1:
                for n in (1, 2, 3, 4):
                    if (nm, n) in L0:
                        report("L", nm, [n], Lv[n], L0[(nm, n)])
        Sv, _ = solve(alg, 3, 1, s8=-1)
        for mm in (2, 3, 4):
            if (nm, mm) in V0:
                report("V", nm, [mm], Sv[mm], V0[(nm, mm)])
        if any(k[0] == nm for k in W0):
            for s8 in (0, 2, 3):
                for kappa in (1, -1):
                    Sv, _ = solve(alg, 2, kappa, s8=s8)
                    for mm in (2, 3):
                        report("W", nm, [kappa, s8, mm], Sv[mm], W0[(nm, kappa, s8, mm)])
        else:
            print("# %s: not in %s (no W lines)" % (nm, LAMBDAFILE))
    print("#")
    if ncmp != 113:
        print("# INCOMPLETE: %d comparisons, 113 expected" % ncmp)
        sys.exit(1)
    print("# all %d comparisons equal" % ncmp)


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/R7/singlet/inputs.py <==
"""inputs.py -- readers of the published inputs used by the programs of this folder, and the color symbols.

The published files are read from numbers/published/ (three levels above this folder), through the paths below:
  dkmv/xto0-DIS-ancillary.h        arXiv:2202.10362, ancillary FORM file: the expansions about N = 0 of App. A and the
                                   predictions of Sects. 3-5 (blocks 'L name = ... ;')
  dkmv/xto0-DIS.tex                arXiv:2202.10362, LaTeX source (used only for the lines quoted in the outputs)
  gvmsy_anc/Pqq3NSpXto0.m          arXiv:2604.09534, the four-loop non-singlet P^(3)+ at x -> 0
  gvmsy_ps/2609.37563_src.tar.gz   arXiv:2609.37563, member anc/Pqq3PSXto0.m: the four-loop pure-singlet P_ps^(3) at x -> 0
  pol/1409.5131.pdf                arXiv:1409.5131, the three-loop helicity-dependent splitting functions (text layer)
Each file is checked against the sha256 that numbers/published/MANIFEST.tsv lists for it before it is read.

Color symbols: cf = C_F, ca = C_A, nf = n_f (T_F = 1/2, so n_f stands for 2 n_f T_F), dFF = d_F^{abcd}d_F^{abcd}/N_R,
dFA = d_F^{abcd}d_A^{abcd}/N_R; a = alpha_s/(4 pi).
"""
import hashlib
import os
import re
import subprocess
import tarfile

import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
PUBL = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'published'))

cf, ca, nf, z2, z3, z4, z5, z6, N, L, x = sp.symbols('cf ca nf z2 z3 z4 z5 z6 N L x')
dFF, dFA, dFAg = sp.symbols('dFF dFA dFAg')      # dFAg = d_F^{abcd}d_A^{abcd}/N_A = dFA N_R/N_A = dFA/(2 cf) (T_F = 1/2)
beta0 = sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf
M0 = sp.Matrix([[2 * cf, 2 * nf], [-4 * cf, -4 * ca]])     # N^-1 residue of P^(0)
M1 = M0 / 2

Nc = sp.Symbol('Nc')
SUN = {cf: (Nc**2 - 1) / (2 * Nc), ca: Nc, dFF: (Nc**2 - 1) * (Nc**4 - 6 * Nc**2 + 18) / (96 * Nc**3),
       dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48, dFAg: Nc * (Nc**2 + 6) / 48}
SU3 = {k_: v_.subs(Nc, 3) for k_, v_ in SUN.items()}


def manifest_sha(rel):
    for line in open(os.path.join(PUBL, 'MANIFEST.tsv'), encoding='utf-8'):
        f = line.rstrip('\n').split('\t')
        if f[0] == rel:
            return f[1]
    raise KeyError(rel)


def published(rel):
    """path of a published input after its sha256 has been compared with the manifest"""
    p = os.path.join(PUBL, rel)
    h = hashlib.sha256(open(p, 'rb').read()).hexdigest()
    if h != manifest_sha(rel):
        raise SystemExit('published input %s does not match its sha256 in published/MANIFEST.tsv' % rel)
    return p


# ------------------------------------------------------------------------------------------- 2202.10362, FORM file
_BLOCKS = None


def anc_blocks():
    global _BLOCKS
    if _BLOCKS is None:
        txt = open(published('dkmv/xto0-DIS-ancillary.h'), encoding='utf-8').read()
        lines = [l for l in txt.split('\n') if not l.startswith('*')]
        _BLOCKS = {m.group(1): m.group(2) for m in re.finditer(r'^L\s+(\w+)\s*=\s*(.*?);', '\n'.join(lines), re.S | re.M)}
    return _BLOCKS


def anc(name):
    """a block of the FORM file as a sympy expression in N (beta0 written out)"""
    s = re.sub(r'\s+', '', anc_blocks()[name]).replace('^', '**')
    b0 = sp.Symbol('beta0')
    e = sp.sympify(s, locals=dict(N=N, cf=cf, ca=ca, nf=nf, z2=z2, z3=z3, beta0=b0))
    return sp.expand(e.subs(b0, beta0))


# ------------------------------------------------------------------------------------------- x -> 0 files (Mathematica)
def parse_xto0(text):
    """an x -> 0 file of arXiv:2604.09534 or arXiv:2609.37563 as a sympy expression in x and L = ln x"""
    t = text.replace('Log[x]', 'L')
    for k in range(2, 8):
        t = t.replace('zeta[%d]' % k, 'z%d' % k)
    t = re.sub(r'color\[([^\]]*)\]', r'(\1)', t)
    if '[' in t or ']' in t:
        raise SystemExit('x -> 0 file not fully parsed')
    t = t.replace('^', '**')
    nc = sp.Symbol('nc')
    loc = dict(cf=cf, ca=ca, nf=nf, L=L, x=x, nc=nc, d4FF=dFF * nc, d4FA=dFA * nc, d33c=sp.Symbol('d33') * nc,
               z2=z2, z3=z3, z4=z4, z5=z5, z6=z6, z7=sp.Symbol('z7'))
    e = sp.expand(sp.sympify(t, locals=loc))
    if nc in e.free_symbols:
        raise SystemExit('a factor 1/n_c was left in an x -> 0 file')
    return e


def p3_ns_plus():
    return parse_xto0(open(published('gvmsy_anc/Pqq3NSpXto0.m'), encoding='utf-8').read())


def p3_ps():
    with tarfile.open(published('gvmsy_ps/2609.37563_src.tar.gz')) as tf:
        txt = tf.extractfile('anc/Pqq3PSXto0.m').read().decode('utf-8')
    return parse_xto0(txt)


def xspace_to_N(e, kmin=4, kmax=6):
    """the x^0 ln^k x terms (k = kmin..kmax) of an x-space expression as a Laurent polynomial in N:
    int_0^1 dx x^(N-1) ln^k x = (-1)^k k!/N^(k+1)"""
    e0 = sp.expand(e).coeff(x, 0)
    return sp.expand(sum(sp.expand(e0.coeff(L, k)) * (-1)**k * sp.factorial(k) / N**(k + 1) for k in range(kmin, kmax + 1)))


# ------------------------------------------------------------------------------------------- 1409.5131 text layer
def pdf_text(rel):
    p = published(rel)
    t = subprocess.run(['pdftotext', '-layout', p, '-'], capture_output=True, text=True, timeout=120).stdout
    t = t.replace('−', '-').replace('ﬁ', 'fi').replace('ﬂ', 'fl')
    return re.sub(r'\s+', ' ', t)


# ------------------------------------------------------------------------------------------- output helpers
def fmt(e):
    return str(sp.factor(e)) if e != 0 else '0'


def su3(e):
    return sp.expand(sp.sympify(e).subs(SU3))


def sun(e):
    return sp.factor(sp.sympify(e).subs(SUN))


==> anc/numbers/deposit/R7/singlet/kernel_class.out <==
C_phi a^1 N^-2 (weight 0): zeta_2 part zero: True;  commutes with b1: True
C_phi a^1 N^-1 (weight 1): zeta_2 part zero: True;  commutes with b1: False
C_phi a^2 N^-4 (weight 0): zeta_2 part zero: True;  commutes with b1: True
C_phi a^2 N^-3 (weight 1): zeta_2 part zero: True;  commutes with b1: False
C_phi a^3 N^-6 (weight 0): zeta_2 part zero: True;  commutes with b1: True
C_phi a^3 N^-5 (weight 1): zeta_2 part zero: True;  commutes with b1: False
C_L a^1 N^-2 (weight 0): zeta_2 part zero: True;  commutes with b1: True
C_L a^1 N^-1 (weight 1): zeta_2 part zero: True;  commutes with b1: False
C_L a^2 N^-4 (weight 0): zeta_2 part zero: True;  commutes with b1: True
C_L a^2 N^-3 (weight 1): zeta_2 part zero: True;  commutes with b1: False
C_L a^3 N^-6 (weight 0): zeta_2 part zero: True;  commutes with b1: True
C_L a^3 N^-5 (weight 1): zeta_2 part zero: True;  commutes with b1: False
checks: no zeta_2 at weights 0 and 1, weight-0 terms commute with b1: True


==> anc/numbers/deposit/R7/singlet/kernel_class.py <==
#!/usr/bin/env python3
# kernel_class.py -- the coefficient-function matrices C of (F_2, F_phi) and of (F_2, F_L/a), normalized to
# the identity at a^0, as similarities K = [beta dC/da + C P] C^-1: (i) their terms a^k N^-2k (weight 0 in the counting
# a ~ N^2) commute with b1 = M1, (ii) they have no zeta_2 terms at a^k N^-2k or a^k N^(1-2k) (weights 0 and 1), k = 1..3.
# Run:  python3 -B kernel_class.py      (writes kernel_class.out)
import os
import sys
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import sympy as sp
import kernels as K
from inputs import M1, z2
out = []
ok = True
for lab, C in (('C_phi', K.C_phi()), ('C_L', K.C_L())):
    for k in (1, 2, 3):
        for w in (0, 1):
            p = w - 2 * k
            m = K.coeff(C, k, p).applyfunc(sp.expand)
            mz = m.applyfunc(lambda e: sp.expand(e).coeff(z2, 1))
            comm = (m * M1 - M1 * m).applyfunc(sp.factor)
            out.append('%s a^%d N^%d (weight %d): zeta_2 part zero: %s;  commutes with b1: %s' % (
                lab, k, p, w, all(e == 0 for e in mz), all(e == 0 for e in comm)))
            ok = ok and all(e == 0 for e in mz) and (w == 1 or all(e == 0 for e in comm))
out.append('checks: no zeta_2 at weights 0 and 1, weight-0 terms commute with b1: %s' % ok)
open(os.path.join(HERE, 'kernel_class.out'), 'w').write('\n'.join(out) + '\n')
print('\n'.join(out))
sys.exit(0 if ok else 1)


==> anc/numbers/deposit/R7/singlet/kernels.json <==
{
 "R": {
  "KL": [
   [
    "120*ca**2*cf**2 - 688*ca**2*cf*nf - 384*ca*cf**3 + 336*ca*cf**2*nf + 344*cf**4 - 272*cf**3*nf + 352*cf**2*nf**2 + yq/2",
    "-432*ca**3*nf - 856*ca**2*cf*nf/3 - 656*ca*cf**2*nf/3 + 1744*ca*cf*nf**2/3 + 280*cf**3*nf - 352*cf**2*nf**2/3 + yg/2"
   ],
   [
    "-720*ca**3*cf**2/nf + 3328*ca**3*cf + 1944*ca**2*cf**3/nf - 3296*ca**2*cf**2/3 + 192*ca**2*cf*nf - 1584*ca*cf**4/nf - 4048*ca*cf**3/3 - 3424*ca*cf**2*nf/3 - ca*yq/nf - 1368*cf**5/nf + 4672*cf**4 - 7136*cf**3*nf/3 + cf*yg/nf - cf*yq/(2*nf)",
    "2816*ca**4 + 192*ca**3*nf - 360*ca**2*cf**2 - 1936*ca**2*cf*nf + 1152*ca*cf**3 - 1712*ca*cf**2*nf - 1368*cf**4 + 2064*cf**3*nf - 352*cf**2*nf**2 - yq/2"
   ]
  ],
  "Kphi": [
   [
    "-240*ca**2*cf**2 - 928*ca**2*cf*nf/3 + 768*ca*cf**3 - 896*ca*cf**2*nf - 1024*cf**4 + 4192*cf**3*nf/3",
    "-640*ca**3*nf - 2224*ca**2*cf*nf/3 - 96*ca**2*nf**2 + 2000*ca*cf**2*nf/3 + 1088*ca*cf*nf**2/3 - 1168*cf**3*nf/3 + 1600*cf**2*nf**2/3"
   ],
   [
    "6464*ca**3*cf/3 + 224*ca**2*cf**2/3 - 5056*ca*cf**3/3 - 2624*ca*cf**2*nf/3 + 1664*cf**4 - 2176*cf**3*nf/3",
    "2816*ca**4 + 192*ca**3*nf - 6944*ca**2*cf*nf/3 - 480*ca*cf**2*nf + 1184*cf**3*nf/3"
   ]
  ],
  "P": [
   [
    "-240*ca**2*cf**2 - 288*ca**2*cf*nf + 768*ca*cf**3 - 928*ca*cf**2*nf - 1024*cf**4 + 1408*cf**3*nf",
    "-656*ca**3*nf - 720*ca**2*cf*nf - 48*ca**2*nf**2 + 928*ca*cf**2*nf + 336*ca*cf*nf**2 - 656*cf**3*nf + 512*cf**2*nf**2"
   ],
   [
    "2080*ca**3*cf + 160*ca**2*cf**2 + 96*ca**2*cf*nf - 1152*ca*cf**3 - 928*ca*cf**2*nf + 1120*cf**4 - 768*cf**3*nf",
    "2816*ca**4 + 192*ca**3*nf - 2336*ca**2*cf*nf - 448*ca*cf**2*nf + 384*cf**3*nf"
   ]
  ]
 },
 "S4_ref": {
  "KL": [
   [
    "600*ca**2*cf**2 - 2576*ca**2*cf*nf/3 - 1920*ca*cf**3 + 1520*ca*cf**2*nf + 1944*cf**4 - 5008*cf**3*nf/3 + 352*cf**2*nf**2 + yq/2",
    "-272*ca**3*nf + 888*ca**2*cf*nf + 96*ca**2*nf**2 - 4960*ca*cf**2*nf/3 + 944*ca*cf*nf**2/3 + 3736*cf**3*nf/3 - 1952*cf**2*nf**2/3 + yg/2"
   ],
   [
    "-720*ca**3*cf**2/nf + 5824*ca**3*cf/3 + 1944*ca**2*cf**3/nf - 4960*ca**2*cf**2/3 - 1584*ca*cf**4/nf + 528*ca*cf**3 - 800*ca*cf**2*nf/3 - ca*yq/nf - 1368*cf**5/nf + 3008*cf**4 - 4960*cf**3*nf/3 + cf*yg/nf - cf*yq/(2*nf)",
    "768*ca**4 - 192*ca**3*nf - 360*ca**2*cf**2 - 304*ca**2*cf*nf/3 + 1152*ca*cf**3 - 1040*ca*cf**2*nf - 1368*cf**4 + 5008*cf**3*nf/3 - 352*cf**2*nf**2 - yq/2"
   ]
  ],
  "Kphi": [
   [
    "240*ca**2*cf**2 - 480*ca**2*cf*nf - 768*ca*cf**3 + 288*ca*cf**2*nf + 576*cf**4",
    "-480*ca**3*nf + 432*ca**2*cf*nf - 768*ca*cf**2*nf + 96*ca*cf*nf**2 + 576*cf**3*nf"
   ],
   [
    "768*ca**3*cf - 480*ca**2*cf**2 - 192*ca**2*cf*nf + 192*ca*cf**3",
    "768*ca**4 - 192*ca**3*nf - 480*ca**2*cf*nf + 192*ca*cf**2*nf"
   ]
  ],
  "P": [
   [
    "240*ca**2*cf**2 - 1376*ca**2*cf*nf/3 - 768*ca*cf**3 + 256*ca*cf**2*nf + 576*cf**4 + 32*cf**3*nf/3",
    "-496*ca**3*nf + 1360*ca**2*cf*nf/3 + 48*ca**2*nf**2 - 1520*ca*cf**2*nf/3 + 208*ca*cf*nf**2/3 + 928*cf**3*nf/3 - 64*cf**2*nf**2/3"
   ],
   [
    "2080*ca**3*cf/3 - 1184*ca**2*cf**2/3 - 96*ca**2*cf*nf + 2176*ca*cf**3/3 - 160*ca*cf**2*nf/3 - 544*cf**4 - 128*cf**3*nf/3",
    "768*ca**4 - 192*ca**3*nf - 1504*ca**2*cf*nf/3 + 224*ca*cf**2*nf - 32*cf**3*nf/3"
   ]
  ]
 },
 "S4qq_data": {
  "KL": "-912*ca**3*cf + 3480*ca**2*cf**2 - 2336*ca**2*cf*nf/3 - 4416*ca*cf**3 + 1424*ca*cf**2*nf + 2328*cf**4 - 5008*cf**3*nf/3 + 352*cf**2*nf**2 + 1152*dFA - 1536*dFF*nf + yq/2",
  "Kphi": "-912*ca**3*cf + 3120*ca**2*cf**2 - 400*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
  "P": "-912*ca**3*cf + 3120*ca**2*cf**2 - 1136*ca**2*cf*nf/3 - 3264*ca*cf**3 + 160*ca*cf**2*nf + 960*cf**4 + 32*cf**3*nf/3 + 1152*dFA - 1536*dFF*nf"
 },
 "ll_zero": true,
 "three": {
  "KL": [
   [
    "-16*cf**3 + 32*cf**2*nf",
    "32*ca*cf*nf - 16*cf**2*nf"
   ],
   [
    "120*ca**3*cf/nf - 324*ca**2*cf**2/nf - 192*ca**2*cf + 128*ca*cf**3/nf + 120*ca*cf**2 + 160*cf**4/nf - 64*cf**3",
    "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 160*cf**3 - 32*cf**2*nf"
   ]
  ],
  "Kphi": [
   [
    "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
    "60*ca**2*nf - 24*ca*cf*nf"
   ],
   [
    "-120*ca**2*cf + 48*ca*cf**2",
    "-96*ca**3 + 24*ca**2*nf"
   ]
  ],
  "P": [
   [
    "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
    "76*ca**2*nf - 48*ca*cf*nf + 8*cf**2*nf"
   ],
   [
    "-88*ca**2*cf + 16*cf**3",
    "-96*ca**3 + 24*ca**2*nf"
   ]
  ]
 },
 "three_tr": {
  "KL": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
  "Kphi": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
  "P": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3"
 },
 "three_trM0": {
  "KL": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
  "Kphi": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
  "P": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4"
 },
 "trM1R": {
  "KL": "-5632*ca**5 - 384*ca**4*nf + 8064*ca**3*cf*nf - 240*ca**2*cf**3 + 2208*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 + 768*ca*cf**4 - 4704*ca*cf**3*nf - 1600*ca*cf**2*nf**2 - 1024*cf**5 + 3840*cf**4*nf - 1792*cf**3*nf**2",
  "Kphi": "-5632*ca**5 - 384*ca**4*nf + 8064*ca**3*cf*nf - 240*ca**2*cf**3 + 2208*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 + 768*ca*cf**4 - 4704*ca*cf**3*nf - 1600*ca*cf**2*nf**2 - 1024*cf**5 + 3840*cf**4*nf - 1792*cf**3*nf**2",
  "P": "-5632*ca**5 - 384*ca**4*nf + 8064*ca**3*cf*nf - 240*ca**2*cf**3 + 2208*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 + 768*ca*cf**4 - 4704*ca*cf**3*nf - 1600*ca*cf**2*nf**2 - 1024*cf**5 + 3840*cf**4*nf - 1792*cf**3*nf**2"
 },
 "trR": {
  "KL": "2816*ca**4 + 192*ca**3*nf - 240*ca**2*cf**2 - 2624*ca**2*cf*nf + 768*ca*cf**3 - 1376*ca*cf**2*nf - 1024*cf**4 + 1792*cf**3*nf",
  "Kphi": "2816*ca**4 + 192*ca**3*nf - 240*ca**2*cf**2 - 2624*ca**2*cf*nf + 768*ca*cf**3 - 1376*ca*cf**2*nf - 1024*cf**4 + 1792*cf**3*nf",
  "P": "2816*ca**4 + 192*ca**3*nf - 240*ca**2*cf**2 - 2624*ca**2*cf*nf + 768*ca*cf**3 - 1376*ca*cf**2*nf - 1024*cf**4 + 1792*cf**3*nf"
 },
 "xdat_ps": "272*ca**2*cf*nf/3 - 1088*ca*cf**2*nf + 4192*cf**3*nf/3 + 1536*dFF*nf",
 "xdat_qq": "912*ca**3*cf - 3360*ca**2*cf**2 + 272*ca**2*cf*nf/3 + 4032*ca*cf**3 - 1088*ca*cf**2*nf - 1984*cf**4 + 4192*cf**3*nf/3 - 1152*dFA + 1536*dFF*nf",
 "xref": [
  [
   "-480*ca**2*cf**2 + 512*ca**2*cf*nf/3 + 1536*ca*cf**3 - 1184*ca*cf**2*nf - 1600*cf**4 + 4192*cf**3*nf/3",
   "-160*ca**3*nf - 3520*ca**2*cf*nf/3 - 96*ca**2*nf**2 + 4304*ca*cf**2*nf/3 + 800*ca*cf*nf**2/3 - 2896*cf**3*nf/3 + 1600*cf**2*nf**2/3"
  ],
  [
   "4160*ca**3*cf/3 + 1664*ca**2*cf**2/3 + 192*ca**2*cf*nf - 5632*ca*cf**3/3 - 2624*ca*cf**2*nf/3 + 1664*cf**4 - 2176*cf**3*nf/3",
   "2048*ca**4 + 384*ca**3*nf - 5504*ca**2*cf*nf/3 - 672*ca*cf**2*nf + 1184*cf**3*nf/3"
  ]
 ]
}

==> anc/numbers/deposit/R7/singlet/kernels.out <==
kernels.py: first zeta_2 poles of S0[X] = X^2 - N X + a M0 for X = P (MS-bar), K_phi = kernel of (F_2, F_phi),
K_L = kernel of (F_2, F_L/a) normalized to Ctilde^(0) = 1; inputs: App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of
arXiv:2202.10362 (ancillary file), the x -> 0 files of arXiv:2604.09534 (P^(3)+) and arXiv:2609.37563 (P_ps^(3)).
Color: cf = C_F, ca = C_A, nf = n_f (T_F = 1/2), dFF = d_F^abcd d_F^abcd/N_R, dFA = d_F^abcd d_A^abcd/N_R.

leading logarithms: S0 vanishes at a^m N^(-2m+2), m = 1..4, for P, K_phi and K_L: True

== three loops: coefficient of zeta_2 a^3 N^-2 in S0
  P     qq: 12*cf*(5*ca**2 - 16*ca*cf + 2*ca*nf + 12*cf**2)   SU(3): 96*nf + 112/3
  P     qg: 4*nf*(19*ca**2 - 12*ca*cf + 2*cf**2)   SU(3): 4556*nf/9
  P     gq: -8*cf*(11*ca**2 - 2*cf**2)   SU(3): -27488/27
  P     gg: -24*ca**2*(4*ca - nf)   SU(3): 216*nf - 2592
  Kphi  qq: 12*cf*(5*ca**2 - 16*ca*cf + 2*ca*nf + 12*cf**2)   SU(3): 96*nf + 112/3
  Kphi  qg: 12*ca*nf*(5*ca - 2*cf)   SU(3): 444*nf
  Kphi  gq: -24*ca*cf*(5*ca - 2*cf)   SU(3): -1184
  Kphi  gg: -24*ca**2*(4*ca - nf)   SU(3): 216*nf - 2592
  KL    qq: -16*cf**2*(cf - 2*nf)   SU(3): 512*nf/9 - 1024/27
  KL    qg: 16*cf*nf*(2*ca - cf)   SU(3): 896*nf/9
  KL    gq: 4*cf*(30*ca**3 - 81*ca**2*cf - 48*ca**2*nf + 32*ca*cf**2 + 30*ca*cf*nf + 40*cf**3 - 16*cf**2*nf)/nf   SU(3): -49024/27 + 44704/(81*nf)
  KL    gg: -4*(24*ca**3 - 15*ca**2*cf - 6*ca**2*nf + 48*ca*cf**2 - 6*ca*cf*nf - 40*cf**3 + 8*cf**2*nf)   SU(3): 2296*nf/9 - 67952/27
  Kphi - P: [[0, -8*nf*(ca - cf)*(2*ca - cf)], [-16*cf*(ca - cf)*(2*ca - cf), 0]]
  KL - P: [[-4*cf*(15*ca**2 - 48*ca*cf + 6*ca*nf + 40*cf**2 - 8*cf*nf), -4*nf*(19*ca**2 - 20*ca*cf + 6*cf**2)], [4*cf*(30*ca**3 - 81*ca**2*cf - 26*ca**2*nf + 32*ca*cf**2 + 30*ca*cf*nf + 40*cf**3 - 20*cf**2*nf)/nf, 4*cf*(15*ca**2 - 48*ca*cf + 6*ca*nf + 40*cf**2 - 8*cf*nf)]]
  tr S0^(3):        P -12*(8*ca**3 - 5*ca**2*cf - 2*ca**2*nf + 16*ca*cf**2 - 2*ca*cf*nf - 12*cf**3); K_phi -12*(8*ca**3 - 5*ca**2*cf - 2*ca**2*nf + 16*ca*cf**2 - 2*ca*cf*nf - 12*cf**3); K_L -12*(8*ca**3 - 5*ca**2*cf - 2*ca**2*nf + 16*ca*cf**2 - 2*ca*cf*nf - 12*cf**3)
  tr(M0 S0^(3)):    P 24*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 20*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4); K_phi 24*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 20*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4); K_L 24*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 20*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4)

== four loops: coefficient of zeta_2 a^4 N^-4 in S0 = R - x, x_ij = zeta_2 N^-5 coefficients of P^(3)
  R P     qq: -16*cf*(15*ca**2*cf + 18*ca**2*nf - 48*ca*cf**2 + 58*ca*cf*nf + 64*cf**3 - 88*cf**2*nf)
  R P     qg: -16*nf*(41*ca**3 + 45*ca**2*cf + 3*ca**2*nf - 58*ca*cf**2 - 21*ca*cf*nf + 41*cf**3 - 32*cf**2*nf)
  R P     gq: 32*cf*(65*ca**3 + 5*ca**2*cf + 3*ca**2*nf - 36*ca*cf**2 - 29*ca*cf*nf + 35*cf**3 - 24*cf**2*nf)
  R P     gg: 32*(88*ca**4 + 6*ca**3*nf - 73*ca**2*cf*nf - 14*ca*cf**2*nf + 12*cf**3*nf)
  R Kphi  qq: -16*cf*(45*ca**2*cf + 58*ca**2*nf - 144*ca*cf**2 + 168*ca*cf*nf + 192*cf**3 - 262*cf**2*nf)/3
  R Kphi  qg: -16*nf*(120*ca**3 + 139*ca**2*cf + 18*ca**2*nf - 125*ca*cf**2 - 68*ca*cf*nf + 73*cf**3 - 100*cf**2*nf)/3
  R Kphi  gq: 32*cf*(202*ca**3 + 7*ca**2*cf - 158*ca*cf**2 - 82*ca*cf*nf + 156*cf**3 - 68*cf**2*nf)/3
  R Kphi  gg: 32*(264*ca**4 + 18*ca**3*nf - 217*ca**2*cf*nf - 45*ca*cf**2*nf + 37*cf**3*nf)/3
  R KL    qq: (240*ca**2*cf**2 - 1376*ca**2*cf*nf - 768*ca*cf**3 + 672*ca*cf**2*nf + 688*cf**4 - 544*cf**3*nf + 704*cf**2*nf**2 + yq)/2
  R KL    qg: -(2592*ca**3*nf + 1712*ca**2*cf*nf + 1312*ca*cf**2*nf - 3488*ca*cf*nf**2 - 1680*cf**3*nf + 704*cf**2*nf**2 - 3*yg)/6
  R KL    gq: -(4320*ca**3*cf**2 - 19968*ca**3*cf*nf - 11664*ca**2*cf**3 + 6592*ca**2*cf**2*nf - 1152*ca**2*cf*nf**2 + 9504*ca*cf**4 + 8096*ca*cf**3*nf + 6848*ca*cf**2*nf**2 + 6*ca*yq + 8208*cf**5 - 28032*cf**4*nf + 14272*cf**3*nf**2 - 6*cf*yg + 3*cf*yq)/(6*nf)
  R KL    gg: (5632*ca**4 + 384*ca**3*nf - 720*ca**2*cf**2 - 3872*ca**2*cf*nf + 2304*ca*cf**3 - 3424*ca*cf**2*nf - 2736*cf**4 + 4128*cf**3*nf - 704*cf**2*nf**2 - yq)/2
  tr R:       P 16*(176*ca**4 + 12*ca**3*nf - 15*ca**2*cf**2 - 164*ca**2*cf*nf + 48*ca*cf**3 - 86*ca*cf**2*nf - 64*cf**4 + 112*cf**3*nf); K_phi 16*(176*ca**4 + 12*ca**3*nf - 15*ca**2*cf**2 - 164*ca**2*cf*nf + 48*ca*cf**3 - 86*ca*cf**2*nf - 64*cf**4 + 112*cf**3*nf); K_L 16*(176*ca**4 + 12*ca**3*nf - 15*ca**2*cf**2 - 164*ca**2*cf*nf + 48*ca*cf**3 - 86*ca*cf**2*nf - 64*cf**4 + 112*cf**3*nf)
  tr(M1 R):   P -16*(352*ca**5 + 24*ca**4*nf - 504*ca**3*cf*nf + 15*ca**2*cf**3 - 138*ca**2*cf**2*nf - 12*ca**2*cf*nf**2 - 48*ca*cf**4 + 294*ca*cf**3*nf + 100*ca*cf**2*nf**2 + 64*cf**5 - 240*cf**4*nf + 112*cf**3*nf**2); K_phi -16*(352*ca**5 + 24*ca**4*nf - 504*ca**3*cf*nf + 15*ca**2*cf**3 - 138*ca**2*cf**2*nf - 12*ca**2*cf*nf**2 - 48*ca*cf**4 + 294*ca*cf**3*nf + 100*ca*cf**2*nf**2 + 64*cf**5 - 240*cf**4*nf + 112*cf**3*nf**2); K_L -16*(352*ca**5 + 24*ca**4*nf - 504*ca**3*cf*nf + 15*ca**2*cf**3 - 138*ca**2*cf**2*nf - 12*ca**2*cf*nf**2 - 48*ca*cf**4 + 294*ca*cf**3*nf + 100*ca*cf**2*nf**2 + 64*cf**5 - 240*cf**4*nf + 112*cf**3*nf**2)   (M1 = M0/2)
  the zeta_2 N^-5 coefficients of eqs. (5.9)-(5.12) of arXiv:2202.10362 (N space):
    x_qq = -32*cf*(45*ca**2*cf - 16*ca**2*nf - 144*ca*cf**2 + 111*ca*cf*nf + 150*cf**3 - 131*cf**2*nf)/3
    x_qg = -16*nf*(30*ca**3 + 220*ca**2*cf + 18*ca**2*nf - 269*ca*cf**2 - 50*ca*cf*nf + 181*cf**3 - 100*cf**2*nf)/3
    x_gq = 64*cf*(65*ca**3 + 26*ca**2*cf + 9*ca**2*nf - 88*ca*cf**2 - 41*ca*cf*nf + 78*cf**3 - 34*cf**2*nf)/3
    x_gg = 32*(192*ca**4 + 36*ca**3*nf - 172*ca**2*cf*nf - 63*ca*cf**2*nf + 37*cf**3*nf)/3
  data, zeta_2 N^-5 coefficient of P_qq^(3) = P^(3)+ (arXiv:2604.09534) + P_ps^(3) (arXiv:2609.37563): 16*(171*ca**3*cf - 630*ca**2*cf**2 + 17*ca**2*cf*nf + 756*ca*cf**3 - 204*ca*cf**2*nf - 372*cf**4 + 262*cf**3*nf - 216*dFA + 288*dFF*nf)/3
    of which the pure singlet: 16*nf*(17*ca**2*cf - 204*ca*cf**2 + 262*cf**3 + 288*dFF)/3
  S0^(4) qq in the data world:
    P     -16*(171*ca**3*cf - 585*ca**2*cf**2 + 71*ca**2*cf*nf + 612*ca*cf**3 - 30*ca*cf**2*nf - 180*cf**4 - 2*cf**3*nf - 216*dFA + 288*dFF*nf)/3   SU(3): -314176*nf/81 - 5632/27
    Kphi  -16*(57*ca**3*cf - 195*ca**2*cf**2 + 25*ca**2*cf*nf + 204*ca*cf**3 - 12*ca*cf**2*nf - 60*cf**4 - 72*dFA + 96*dFF*nf)   SU(3): -11968*nf/3 - 5632/27
    KL    -(5472*ca**3*cf - 20880*ca**2*cf**2 + 4672*ca**2*cf*nf + 26496*ca*cf**3 - 8544*ca*cf**2*nf - 13968*cf**4 + 10016*cf**3*nf - 2112*cf**2*nf**2 - 6912*dFA + 9216*dFF*nf - 3*yq)/6   SU(3): 5632*nf**2/9 - 479488*nf/81 + yq/2 + 45440/27
  S0^(4) in the world of eqs. (5.9)-(5.12):
    P     qq: 16*cf*(45*ca**2*cf - 86*ca**2*nf - 144*ca*cf**2 + 48*ca*cf*nf + 108*cf**3 + 2*cf**2*nf)/3
    P     qg: -16*nf*(93*ca**3 - 85*ca**2*cf - 9*ca**2*nf + 95*ca*cf**2 - 13*ca*cf*nf - 58*cf**3 + 4*cf**2*nf)/3
    P     gq: 32*cf*(65*ca**3 - 37*ca**2*cf - 9*ca**2*nf + 68*ca*cf**2 - 5*ca*cf*nf - 51*cf**3 - 4*cf**2*nf)/3
    P     gg: 32*(72*ca**4 - 18*ca**3*nf - 47*ca**2*cf*nf + 21*ca*cf**2*nf - cf**3*nf)/3
    Kphi  qq: 48*cf*(5*ca**2*cf - 10*ca**2*nf - 16*ca*cf**2 + 6*ca*cf*nf + 12*cf**3)
    Kphi  qg: -48*nf*(10*ca**3 - 9*ca**2*cf + 16*ca*cf**2 - 2*ca*cf*nf - 12*cf**3)
    Kphi  gq: 96*ca*cf*(8*ca**2 - 5*ca*cf - 2*ca*nf + 2*cf**2)
    Kphi  gg: 96*ca*(8*ca**3 - 2*ca**2*nf - 5*ca*cf*nf + 2*cf**2*nf)
    KL    qq: (3600*ca**2*cf**2 - 5152*ca**2*cf*nf - 11520*ca*cf**3 + 9120*ca*cf**2*nf + 11664*cf**4 - 10016*cf**3*nf + 2112*cf**2*nf**2 + 3*yq)/6
    KL    qg: -(1632*ca**3*nf - 5328*ca**2*cf*nf - 576*ca**2*nf**2 + 9920*ca*cf**2*nf - 1888*ca*cf*nf**2 - 7472*cf**3*nf + 3904*cf**2*nf**2 - 3*yg)/6
    KL    gq: -(4320*ca**3*cf**2 - 11648*ca**3*cf*nf - 11664*ca**2*cf**3 + 9920*ca**2*cf**2*nf + 9504*ca*cf**4 - 3168*ca*cf**3*nf + 1600*ca*cf**2*nf**2 + 6*ca*yq + 8208*cf**5 - 18048*cf**4*nf + 9920*cf**3*nf**2 - 6*cf*yg + 3*cf*yq)/(6*nf)
    KL    gg: (4608*ca**4 - 1152*ca**3*nf - 2160*ca**2*cf**2 - 608*ca**2*cf*nf + 6912*ca*cf**3 - 6240*ca*cf**2*nf - 8208*cf**4 + 10016*cf**3*nf - 2112*cf**2*nf**2 - 3*yq)/6


==> anc/numbers/deposit/R7/singlet/kernels.py <==
#!/usr/bin/env python3
"""kernels.py -- the first zeta_2 poles of S0[X] = X^2 - N X + a M0 for the flavor-singlet splitting functions (X = P in
MS-bar) and for the physical evolution kernels X = K of the pairs of observables (F_2, F_phi) and (F_2, F_L/a), expanded
about N = 0.

Conventions: a = alpha_s/(4 pi); P = sum_n a^(n+1) P^(n)(N), matrix [[qq, qg], [gq, gg]]; F = C f with
C = sum_n a^n C^(n); the kernel of a pair is K = (beta(a) dC/da + C P) C^-1 with beta(a) = -beta_0 a^2 + ...; M0 is the
N^-1 residue of P^(0), [[2C_F, 2n_f], [-4C_F, -4C_A]].  The pair (F_2, F_phi) has C^(0) = 1 (c_phi as in App. A of
arXiv:2202.10362); for (F_2, F_L/a) the a^0 matrix C0(N) = [[1, 0], [c_L,q^(1), c_L,g^(1)]] is divided out,
Ctilde = C0^-1 C, so that Ctilde^(0) = 1 ('the normalized F_L partner').
Counting a ~ N^2, all inputs are complete to NNLL: at order a^k the series keep the powers N^(t-2k) .. N^(t-2k+2), with
t = 1 for P and K, t = 0 for C, t = 2 for S0.  Only beta_0 reaches this accuracy in K; beta terms do not reach the first
zeta_2 poles of S0.
Outputs (coefficients of zeta_2):
  three loops  zeta_2 a^3 N^-2 of S0, all four entries, for P, K_phi and K_L;
  four loops   R = zeta_2 a^4 N^-4 of S0 with the zeta_2 N^-5 coefficients x_ij of P^(3) set to zero (S0 = R - x);
               the four-loop value in the data world (x_qq from arXiv:2604.09534 and arXiv:2609.37563) for the qq entry,
               and in the world of eqs. (5.9)-(5.12) of arXiv:2202.10362 for all entries.
  For K_L at four loops the zeta_2 N^-4 coefficients of c_L,q^(4), c_L,g^(4) are kept as symbols yq, yg (their LL and NLL
  terms from eqs. (5.26), (5.27) of arXiv:2202.10362).
Run:  python3 -B kernels.py      (writes kernels.out and kernels.json next to this file; about a minute)
"""
import json
import os
import sys

import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from inputs import HERE, N, cf, ca, nf, z2, dFF, dFA, beta0, M0, anc, p3_ns_plus, p3_ps, xspace_to_N, fmt, su3, sun  # noqa: E402

xqq, xqg, xgq, xgg = sp.symbols('xqq xqg xgq xgg')
yq, yg = sp.symbols('yq yg')
X = sp.Matrix([[xqq, xqg], [xgq, xgg]])
KMAX = 4


# ------------------------------------------------------------------------------------- graded series in a and N
def laurent(e):
    out = {}
    for t in sp.Add.make_args(sp.expand(e)):
        p = int(t.as_powers_dict().get(N, 0))
        c = sp.expand(t * N**(-p))
        if c.has(N):
            raise SystemExit('not a Laurent polynomial in N: %s' % t)
        out[p] = out.get(p, 0) + c
    return out


def keep(S, t):
    return {(k, p): m for (k, p), m in S.items() if p <= t - 2 * k + 2 and any(e != 0 for e in m)}


def series(k, ents, t):
    """order a^k of a 2 x 2 matrix of Laurent polynomials, truncated to type t"""
    S = {}
    for i in range(2):
        for j in range(2):
            for p, c in laurent(ents[i][j]).items():
                S.setdefault((k, p), sp.zeros(2, 2))
                S[(k, p)][i, j] += c
    return keep(S, t)


def add(*terms):
    out = {}
    for c, S in terms:
        for key, m in S.items():
            out[key] = out.get(key, sp.zeros(2, 2)) + c * m
    return {key: m.applyfunc(sp.expand) for key, m in out.items()}


def mul(A, B, t):
    out = {}
    for (ka, pa), ma in A.items():
        for (kb, pb), mb in B.items():
            k, p = ka + kb, pa + pb
            if k <= KMAX and p <= t - 2 * k + 2:
                out[(k, p)] = out.get((k, p), sp.zeros(2, 2)) + ma * mb
    return {key: m.applyfunc(sp.expand) for key, m in out.items()}


def inverse(C):
    """C^-1 of a type-0 series with C^(0) = 1 + O(N): geometric series in D = C - 1 (D has no N^0 a^0 term)"""
    D = {key: m for key, m in add((1, C), (-1, {(0, 0): sp.eye(2)})).items() if any(e != 0 for e in m)}
    if any(k == 0 and p <= 0 for (k, p) in D):
        raise SystemExit('C^(0) is not 1 + O(N)')
    out, term = {(0, 0): sp.eye(2)}, {(0, 0): sp.eye(2)}
    for _ in range(3 * KMAX + 3):
        term = mul(term, add((-1, D)), 0)
        if not term:
            break
        out = add((1, out), (1, term))
    return out


def coeff(S, k, p):
    return S.get((k, p), sp.zeros(2, 2))


# ------------------------------------------------------------------------------------- inputs
def P_series(P3):
    P = {}
    for k in range(3):
        P.update(series(k + 1, [[anc('Pqq%dR' % k), anc('Pqg%dR' % k)], [anc('Pgq%dR' % k), anc('Pgg%dR' % k)]], 1))
    P.update(series(4, P3, 1))
    return P


def C_phi():
    C = {(0, 0): sp.eye(2)}
    for k in (1, 2, 3):
        C.update(series(k, [[anc('C2q%dR' % k), anc('C2g%dR' % k)], [anc('Cpq%dR' % k), anc('Cpg%dR' % k)]], 0))
    return C


def C_L():
    """the pair (F_2, F_L/a), divided by its a^0 matrix C0(N)"""
    cLq = {1: anc('CLns1R'), 2: anc('CLq2R'), 3: anc('CLq3R'), 4: anc('CLq4R')}
    cLg = {1: anc('CLg1R'), 2: anc('CLg2R'), 3: anc('CLg3R'), 4: anc('CLg4R')}
    for d, y in ((cLq, yq), (cLg, yg)):
        e = sp.expand(d[4])
        zc = sp.expand(sp.expand(e * N**4).coeff(N, 0)).coeff(z2, 1)
        d[4] = sp.expand(e - zc * z2 / N**4 + y * z2 / N**4)
    C = series(0, [[1, 0], [cLq[1], cLg[1]]], 0)
    for k in (1, 2, 3):
        C = add((1, C), (1, series(k, [[anc('C2q%dR' % k), anc('C2g%dR' % k)], [cLq[k + 1], cLg[k + 1]]], 0)))
    C0 = {key: m for key, m in C.items() if key[0] == 0}
    g0 = C0[(0, 0)]
    # C0 = g0 (1 + E), E = g0^-1 (C0 - g0) = O(N): C0^-1 = (1 - E + E^2 - ...) g0^-1, kept through N^2
    E = {key: (g0.inv() * m).applyfunc(sp.expand) for key, m in C0.items() if key != (0, 0)}
    inv0, term = {(0, 0): sp.eye(2)}, {(0, 0): sp.eye(2)}
    for _ in range(3):
        term = mul(term, add((-1, E)), 0)
        inv0 = add((1, inv0), (1, term))
    inv0 = mul(inv0, {(0, 0): g0.inv().applyfunc(sp.expand)}, 0)
    Ct = keep(mul(inv0, C, 0), 0)
    if keep({key: m for key, m in Ct.items() if key[0] == 0}, 0) != {(0, 0): sp.eye(2)}:
        raise SystemExit('the normalized F_L pair does not start with the unit matrix')
    return Ct


def kernel(P, C):
    if C is None:
        return P
    bC = keep({(k + 1, p): (-beta0 * k * m).applyfunc(sp.expand) for (k, p), m in C.items() if k >= 1}, 1)
    return keep(mul(add((1, mul(C, P, 1)), (1, bC)), inverse(C), 1), 1)


def S0(K):
    KK = mul(K, K, 2)
    NK = {(k, p + 1): m for (k, p), m in K.items()}
    return keep(add((1, KK), (-1, NK), (1, {(1, 0): M0})), 2)


def z2c(m):
    return m.applyfunc(lambda e: sp.expand(sp.expand(e).coeff(z2, 1)))


# ------------------------------------------------------------------------------------- main
def main():
    lines = []
    out = {}
    say = lambda s='': lines.append(s)
    # four-loop inputs
    xs = [[anc('Pqq3R'), anc('Pqg3R')], [anc('Pgq3R'), anc('Pgg3R')]]
    xref = sp.Matrix(2, 2, lambda i, j: sp.expand(sp.expand(xs[i][j] * N**5).coeff(N, 0)).coeff(z2, 1))
    P3sym = [[sp.expand(xs[i][j] - xref[i, j] * z2 / N**5 + X[i, j] * z2 / N**5) for j in range(2)] for i in range(2)]
    nsN = xspace_to_N(p3_ns_plus())
    psN = xspace_to_N(p3_ps())
    xdat_qq = sp.expand(sp.expand((nsN + psN) * N**5).coeff(N, 0)).coeff(z2, 1)
    xdat_ps = sp.expand(sp.expand(psN * N**5).coeff(N, 0)).coeff(z2, 1)
    P = P_series(P3sym)
    kers = {'P': kernel(P, None), 'Kphi': kernel(P, C_phi()), 'KL': kernel(P, C_L())}
    names = [('qq', 0, 0), ('qg', 0, 1), ('gq', 1, 0), ('gg', 1, 1)]
    say('kernels.py: first zeta_2 poles of S0[X] = X^2 - N X + a M0 for X = P (MS-bar), K_phi = kernel of (F_2, F_phi),')
    say('K_L = kernel of (F_2, F_L/a) normalized to Ctilde^(0) = 1; inputs: App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of')
    say('arXiv:2202.10362 (ancillary file), the x -> 0 files of arXiv:2604.09534 (P^(3)+) and arXiv:2609.37563 (P_ps^(3)).')
    say('Color: cf = C_F, ca = C_A, nf = n_f (T_F = 1/2), dFF = d_F^abcd d_F^abcd/N_R, dFA = d_F^abcd d_A^abcd/N_R.')
    say()
    # leading logs: S0 vanishes at a^m N^(-2m+2) for every X
    ll_ok = True
    for lab, K in kers.items():
        S = S0(K)
        for m in range(1, KMAX + 1):
            ll_ok &= coeff(S, m, -2 * m + 2).applyfunc(lambda e: sp.expand(e.subs({xqq: 0, xqg: 0, xgq: 0, xgg: 0}))) == sp.zeros(2, 2)
    say('leading logarithms: S0 vanishes at a^m N^(-2m+2), m = 1..4, for P, K_phi and K_L: %s' % ll_ok)
    out['ll_zero'] = bool(ll_ok)
    # three loops
    say()
    say('== three loops: coefficient of zeta_2 a^3 N^-2 in S0')
    three = {}
    for lab, K in kers.items():
        m = z2c(coeff(S0(K), 3, -2))
        three[lab] = m
        for nm, i, j in names:
            say('  %-5s %s: %s   SU(3): %s' % (lab, nm, fmt(m[i, j]), su3(m[i, j])))
    out['three'] = {lab: [[str(m[i, j]) for j in range(2)] for i in range(2)] for lab, m in three.items()}
    for lab in ('Kphi', 'KL'):
        d = (three[lab] - three['P']).applyfunc(sp.factor)
        say('  %s - P: %s' % (lab, d.tolist()))
    tr = {lab: sp.expand(m.trace()) for lab, m in three.items()}
    trm = {lab: sp.expand((M0 * m).trace()) for lab, m in three.items()}
    say('  tr S0^(3):        P %s; K_phi %s; K_L %s' % (fmt(tr['P']), fmt(tr['Kphi']), fmt(tr['KL'])))
    say('  tr(M0 S0^(3)):    P %s; K_phi %s; K_L %s' % (fmt(trm['P']), fmt(trm['Kphi']), fmt(trm['KL'])))
    out['three_tr'] = {lab: str(v) for lab, v in tr.items()}
    out['three_trM0'] = {lab: str(v) for lab, v in trm.items()}
    # four loops
    say()
    say('== four loops: coefficient of zeta_2 a^4 N^-4 in S0 = R - x, x_ij = zeta_2 N^-5 coefficients of P^(3)')
    R = {}
    for lab, K in kers.items():
        m = z2c(coeff(S0(K), 4, -4))
        xpart = m.applyfunc(lambda e: sp.expand(e - e.subs({xqq: 0, xqg: 0, xgq: 0, xgg: 0})))
        if xpart != -X:
            raise SystemExit('the four-loop zeta_2 N^-4 coefficient of S0[%s] is not R - x' % lab)
        R[lab] = m.applyfunc(lambda e: sp.expand(e.subs({xqq: 0, xqg: 0, xgq: 0, xgg: 0})))
        for nm, i, j in names:
            say('  R %-5s %s: %s' % (lab, nm, fmt(R[lab][i, j])))
    out['R'] = {lab: [[str(m[i, j]) for j in range(2)] for i in range(2)] for lab, m in R.items()}
    trR = {lab: sp.expand(m.trace()) for lab, m in R.items()}
    trM1R = {lab: sp.expand((M0 * m).trace() / 2) for lab, m in R.items()}
    say('  tr R:       P %s; K_phi %s; K_L %s' % (fmt(trR['P']), fmt(trR['Kphi']), fmt(trR['KL'])))
    say('  tr(M1 R):   P %s; K_phi %s; K_L %s   (M1 = M0/2)' % (fmt(trM1R['P']), fmt(trM1R['Kphi']), fmt(trM1R['KL'])))
    out['trR'] = {lab: str(v) for lab, v in trR.items()}
    out['trM1R'] = {lab: str(v) for lab, v in trM1R.items()}
    say('  the zeta_2 N^-5 coefficients of eqs. (5.9)-(5.12) of arXiv:2202.10362 (N space):')
    for nm, i, j in names:
        say('    x_%s = %s' % (nm, fmt(xref[i, j])))
    say('  data, zeta_2 N^-5 coefficient of P_qq^(3) = P^(3)+ (arXiv:2604.09534) + P_ps^(3) (arXiv:2609.37563): %s' % fmt(xdat_qq))
    say('    of which the pure singlet: %s' % fmt(xdat_ps))
    out['xref'] = [[str(xref[i, j]) for j in range(2)] for i in range(2)]
    out['xdat_qq'] = str(xdat_qq)
    out['xdat_ps'] = str(xdat_ps)
    say('  S0^(4) qq in the data world:')
    s4qq = {}
    for lab in kers:
        s4qq[lab] = sp.expand(R[lab][0, 0] - xdat_qq)
        say('    %-5s %s   SU(3): %s' % (lab, fmt(s4qq[lab]), su3(s4qq[lab])))
    out['S4qq_data'] = {lab: str(v) for lab, v in s4qq.items()}
    say('  S0^(4) in the world of eqs. (5.9)-(5.12):')
    sref = {}
    for lab in kers:
        sref[lab] = (R[lab] - xref).applyfunc(sp.expand)
        for nm, i, j in names:
            say('    %-5s %s: %s' % (lab, nm, fmt(sref[lab][i, j])))
    out['S4_ref'] = {lab: [[str(m[i, j]) for j in range(2)] for i in range(2)] for lab, m in sref.items()}
    open(os.path.join(HERE, 'kernels.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'kernels.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R7/singlet/mutation_test.gp <==
\\ mutation_test.gp -- confirms that the checks inside channels.gp stop the tabulation when the basis is corrupted.
\\ channels.gp is read unchanged; mkbasis is wrapped.  Each case runs tabulate("SU3_3") and reports the error raised.
\\   case 1: btrc returns, in the gg block, an added non-invariant piece P[g20] N P[g27] (N a fixed random matrix),
\\           which leaves singlet() unaffected -> the closure check (btrc leaves the span) must fire
\\   case 2: E[gA_S<-qA] doubled                -> the matrix-unit check must fire
\\   case 3: E[q1<-g1] and E[g1<-q1] removed    -> the Born tensor is no longer in the span
\\ Run:  gp -q -D breakloop=0 mutation_test.gp < /dev/null 2>/dev/null | grep '^CASE' > mutation_test_gp.out
default(parisizemax, 2000000000);
read("channels.gp");
mkbasis0 = mkbasis;
btrc0 = btrc;
CASE = 0;
PERT = 0;
mkbasis(m, CH, LB) = {
  my(B = mkbasis0(m, CH, LB), k, keep);
  if(CASE == 1, my(p20 = 0, p27 = 0, n = matsize(B[4][1][3])[1]);
    for(w = 1, #B[4], if(B[4][w][4] == "g20<-g20", p20 = B[4][w][3]); if(B[4][w][4] == "g27<-g27", p27 = B[4][w][3]));
    setrand(7); PERT = p20 * matrix(n, n, i, j, random(5) - 2) * p27);
  if(CASE == 2, for(w = 1, #B[3], if(B[3][w][4] == "gA_S<-qA", B[3][w][3] = 2 * B[3][w][3])));
  if(CASE == 3, for(k = 2, 3, keep = List(); for(w = 1, #B[k], if(B[k][w][4] != "q1<-g1" && B[k][w][4] != "g1<-q1", listput(keep, B[k][w]))); B[k] = Vec(keep)));
  B;
}
btrc(m, X) = { my(Z = btrc0(m, X)); if(CASE == 1, Z[4] += PERT); Z; }
{
foreach([1, 2, 3], c, CASE = c;
  my(msg = iferr(tabulate("SU3_3"); "NO ERROR RAISED", E, Str("error raised: ", errname(E), ": ", component(E, 1))));
  print("CASE;", c, ";", msg));
}
quit;


==> anc/numbers/deposit/R7/singlet/mutation_test.out <==
# mutation_test.py -- corruptions of the data of channels.out, in memory; see the docstring
UNMUTATED;SU3_3;consistency ok;crossing ok;poles equal
UNMUTATED;SU2_2;consistency ok;crossing ok;poles equal
UNMUTATED;SU4_4;consistency ok;crossing ok;poles equal
UNMUTATED;SO5_5;consistency ok;crossing ok;poles equal
UNMUTATED;G2_7;consistency ok;crossing ok;poles equal
TARGETED;SU3_3;T_rc gg g1<-g1|gA_A<-gA_A + 1;raw: consistency fails: ['ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW'];after resync: crossing fails in [('gg', 's'), ('gg', 'u')] / S differs (kappa=1, m=2)
TARGETED;SU3_3;T_rc gq g1<-q1|gA_A<-qA + 1/3;raw: consistency fails: ['ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW'];after resync: crossing fails in [('gq', 's'), ('gq', 'u')] / S differs (kappa=1, m=2)
TARGETED;SU3_3;T_rc gg gA_A<-gA_S|gA_S<-gA_A + 1;raw: consistency fails: ['ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW'];after resync: crossing fails in [('gg', 's'), ('gg', 'u')]
TARGETED;SU3_3;T_rc gg g20<-g20|gA_S<-gA_S + 1;raw: consistency fails: ['ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW'];after resync: crossing fails in [('gg', 's'), ('gg', 'u')]
TARGETED;SU3_3;sigma qg q1<-g1 doubled;raw: consistency fails: ['ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW'];after resync: S differs (kappa=1, m=2)
TARGETED;SU3_3;Born tau=+1 gq gA_S<-qA doubled;raw: consistency fails: ['transition products TP recomputed from BORN (qg times gq)'];after resync: S differs (kappa=1, m=3)
TARGETED;SU3_3;Casimir of g27 + 1;raw: consistency fails: ['Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH'];after resync: crossing fails in [('gg', 's'), ('gg', 'u')] / S differs (kappa=1, m=4)
TARGETED;SU3_3;basis element gA_S<-gA_A removed;raw: consistency fails: ['basis labels consistent with the channels (pair, Casimir, dimension, partner present)'];after resync: crossing fails in [('gg', 's'), ('gg', 'u')]
TARGETED;SU3_3;T_rc qq qA<-qA|qA<-qA + 1;raw: consistency fails: ['ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW'];after resync: crossing fails in [('qq', 's'), ('qq', 'u')] / S differs (kappa=1, m=3)
COVERAGE;SU3_3;delta 1;entries 71;detected by poles 18;by crossing 71;by either 71;missed none
COVERAGE;SU3_3;delta 1/7;entries 71;detected by poles 18;by crossing 71;by either 71;missed none
TRANSPOSE;SU3_3;qq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU3_3;qg;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU3_3;gq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU3_3;gg;poles S differs (kappa=1, m=2);crossing not detected (expected)
COVERAGE;SU2_2;delta 1;entries 21;detected by poles 14;by crossing 21;by either 21;missed none
COVERAGE;SU2_2;delta 1/7;entries 21;detected by poles 14;by crossing 21;by either 21;missed none
TRANSPOSE;SU2_2;qq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU2_2;qg;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU2_2;gq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU2_2;gg;poles S differs (kappa=1, m=2);crossing not detected (expected)
COVERAGE;SU4_4;delta 1;entries 86;detected by poles 19;by crossing 86;by either 86;missed none
COVERAGE;SU4_4;delta 1/7;entries 86;detected by poles 19;by crossing 86;by either 86;missed none
TRANSPOSE;SU4_4;qq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU4_4;qg;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU4_4;gq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SU4_4;gg;poles S differs (kappa=1, m=2);crossing not detected (expected)
COVERAGE;SO5_5;delta 1;entries 63;detected by poles 21;by crossing 63;by either 63;missed none
COVERAGE;SO5_5;delta 1/7;entries 63;detected by poles 21;by crossing 63;by either 63;missed none
TRANSPOSE;SO5_5;qq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SO5_5;qg;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SO5_5;gq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;SO5_5;gg;poles S differs (kappa=1, m=2);crossing not detected (expected)
COVERAGE;G2_7;delta 1;entries 59;detected by poles 21;by crossing 59;by either 59;missed none
COVERAGE;G2_7;delta 1/7;entries 59;detected by poles 21;by crossing 59;by either 59;missed none
TRANSPOSE;G2_7;qq;poles S differs (kappa=1, m=3);crossing not detected (expected)
TRANSPOSE;G2_7;qg;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;G2_7;gq;poles S differs (kappa=1, m=2);crossing not detected (expected)
TRANSPOSE;G2_7;gg;poles S differs (kappa=1, m=2);crossing not detected (expected)


==> anc/numbers/deposit/R7/singlet/mutation_test.py <==
"""mutation_test.py -- confirms that the checks of check_channels.py fire when the tabulated channel data are
corrupted, and measures which T_rc entries each check can detect.  The data are read from channels.out and corrupted
in memory only; channels.out is not changed.

  1. Targeted mutations of SU3_3 (a T_rc entry, a singlet weight, a Born coefficient, a Casimir, a basis element):
     the raw corruption must fail a consistency check; with the derived lines (ROW, TRCDIAG, TRCPAIR) recomputed
     from the corrupted data, the comparison with singlet_model.out / singlet_lambda.out or the crossing check
     must fail.
  2. Every T_rc entry of every block and representation is increased by 1 and, separately, by 1/7: the output states
     whether the pole comparison (lines S, L, V, W) differs and whether the crossing check fails.
  3. Each T_rc block is transposed: reported as in 2.

Run:  python3 -B mutation_test.py > mutation_test.out
"""
import copy
from fractions import Fraction
import check_channels as cc

reps, order = cc.read_channels(cc.CHFILE)
S0, L0, V0, W0 = cc.read_targets()


def poles_differ(R, nm):
    """None if every comparison of the channel-space solver with the targets is equal, else a description"""
    alg = cc.Algebra(R)
    try:
        for kappa in (1, -1):
            Sv, Lv = cc.solve(alg, 3, kappa)
            for mm in (2, 3, 4):
                if Sv[mm] != S0[(nm, kappa, mm)]:
                    return "S differs (kappa=%d, m=%d)" % (kappa, mm)
            if kappa == 1:
                for n in (1, 2, 3, 4):
                    if Lv[n] != L0[(nm, n)]:
                        return "L differs (n=%d)" % n
        Sv, _ = cc.solve(alg, 3, 1, s8=-1)
        for mm in (2, 3, 4):
            if Sv[mm] != V0[(nm, mm)]:
                return "V differs (m=%d)" % mm
        for s8 in (0, 2, 3):
            for kappa in (1, -1):
                if (nm, kappa, s8, 2) in W0:
                    Sv, _ = cc.solve(alg, 2, kappa, s8=s8)
                    for mm in (2, 3):
                        if Sv[mm] != W0[(nm, kappa, s8, mm)]:
                            return "W differs (kappa=%d, s8=%d, m=%d)" % (kappa, s8, mm)
    except (KeyError, AssertionError) as e:
        return "solver stops: %s" % e
    return None


def crossing_fails(R, nm):
    bad = [(b, ch) for b, ch, name, es, ok in cc.crossing(nm, R) if not ok]
    return "crossing fails in %s" % bad if bad else None


def consistency_fails(R, nm):
    bad = [t for t, ok in cc.consistency(nm, R) if not ok]
    return "consistency fails: %s" % bad if bad else None


def resync(R):
    for b in cc.BLOCKS:
        M, bs = R["trc"][b]["M"], R["basis"][b]
        for u in bs:
            R["row"][b][u] = sum(R["sig"][b][v] * M[(v, u)] for v in bs)
            R["diag"][(b, u)] = M[(u, u)]
        for i, u in enumerate(bs):
            for v in bs[i + 1:]:
                R["pair"][(b, u, v)] = M[(u, v)] * M[(v, u)]


def main():
    print("# mutation_test.py -- corruptions of the data of channels.out, in memory; see the docstring")
    for nm in order:
        R = copy.deepcopy(reps[nm])
        print("UNMUTATED;%s;consistency %s;crossing %s;poles %s" % (nm, consistency_fails(R, nm) or "ok",
              crossing_fails(R, nm) or "ok", poles_differ(R, nm) or "equal"))

    nm = "SU3_3"
    def m1(R): R["trc"]["gg"]["M"][("g1<-g1", "gA_A<-gA_A")] += 1
    def m2(R): R["trc"]["gq"]["M"][("g1<-q1", "gA_A<-qA")] += Fraction(1, 3)
    def m3(R): R["trc"]["gg"]["M"][("gA_A<-gA_S", "gA_S<-gA_A")] += 1
    def m4(R): R["trc"]["gg"]["M"][("g20<-g20", "gA_S<-gA_S")] += 1
    def m5(R): R["sig"]["qg"]["q1<-g1"] *= 2
    def m6(R): R["born"][1]["gq"]["gA_S<-qA"] = cc.pscale(2, R["born"][1]["gq"]["gA_S<-qA"])
    def m7(R): R["ch"]["g27"]["C"] += 1
    def m8(R):
        R["basis"]["gg"].remove("gA_S<-gA_A")
        R["trc"]["gg"]["cols"].remove("gA_S<-gA_A")
    def m9(R): R["trc"]["qq"]["M"][("qA<-qA", "qA<-qA")] += 1
    for f, txt in [(m1, "T_rc gg g1<-g1|gA_A<-gA_A + 1"), (m2, "T_rc gq g1<-q1|gA_A<-qA + 1/3"),
                   (m3, "T_rc gg gA_A<-gA_S|gA_S<-gA_A + 1"), (m4, "T_rc gg g20<-g20|gA_S<-gA_S + 1"),
                   (m5, "sigma qg q1<-g1 doubled"), (m6, "Born tau=+1 gq gA_S<-qA doubled"),
                   (m7, "Casimir of g27 + 1"), (m8, "basis element gA_S<-gA_A removed"),
                   (m9, "T_rc qq qA<-qA|qA<-qA + 1")]:
        R = copy.deepcopy(reps[nm])
        f(R)
        raw = consistency_fails(R, nm) or crossing_fails(R, nm) or poles_differ(R, nm)
        resync(R)
        after = [x for x in (crossing_fails(R, nm), poles_differ(R, nm)) if x]
        print("TARGETED;%s;%s;raw: %s;after resync: %s" % (nm, txt, raw or "NOT DETECTED",
                                                          " / ".join(after) if after else "NOT DETECTED"))

    for nm in order:
        for delta in (Fraction(1), Fraction(1, 7)):
            tot, by_poles, by_cross, by_either, missed = 0, 0, 0, 0, []
            for b in cc.BLOCKS:
                for key in list(reps[nm]["trc"][b]["M"]):
                    R = copy.deepcopy(reps[nm])
                    R["trc"][b]["M"][key] += delta
                    resync(R)
                    p, c = poles_differ(R, nm) is not None, crossing_fails(R, nm) is not None
                    tot += 1
                    by_poles += p
                    by_cross += c
                    by_either += p or c
                    if not (p or c):
                        missed.append("%s:%s|%s" % (b, key[0], key[1]))
            print("COVERAGE;%s;delta %s;entries %d;detected by poles %d;by crossing %d;by either %d;missed %s"
                  % (nm, delta, tot, by_poles, by_cross, by_either, missed if missed else "none"))
        for b in cc.BLOCKS:
            R = copy.deepcopy(reps[nm])
            M = R["trc"][b]["M"]
            R["trc"][b]["M"] = {(v, u): M[(u, v)] for (v, u) in M}
            if R["trc"][b]["M"] == M:
                print("TRANSPOSE;%s;%s;block symmetric, nothing to test" % (nm, b))
                continue
            resync(R)
            print("TRANSPOSE;%s;%s;poles %s;crossing %s" % (nm, b, poles_differ(R, nm) or "NOT DETECTED",
                                                           crossing_fails(R, nm) or "not detected (expected)"))


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/R7/singlet/mutation_test_gp.out <==
CASE;1;error raised: e_USER: ["btrc leaves the span of the basis in block ", "gg"]
CASE;2;error raised: e_USER: ["matrix-unit relations fail"]
CASE;3;error raised: e_USER: ["Born tensor not in the span"]


==> anc/numbers/deposit/R7/singlet/polarized_sign.json <==
{
 "diff": {
  "printed": {
   "2gg": "0",
   "2gq": "0",
   "2qg": "0",
   "2qq": "0",
   "3gg": "0",
   "3gq": "-32*cf**2*(ca - cf)",
   "3inv": "0",
   "3qg": "-16*cf*nf*(ca - cf)",
   "3qq": "0"
  },
  "reversed": {
   "2gg": "64*ca**2",
   "2gq": "0",
   "2qg": "0",
   "2qq": "0",
   "3gg": "896*ca**3",
   "3gq": "32*cf*(12*ca**2 - ca*cf + cf**2)",
   "3inv": "-1536*ca**2*cf*nf",
   "3qg": "-16*nf*(3*ca + cf)*(4*ca - cf)",
   "3qq": "0"
  }
 },
 "g_solution": [
  "2*ca"
 ],
 "text_checks": true,
 "three_data": {
  "gg": "448*ca**3 + 16*ca**2*nf - 192*ca*cf*nf - 32*cf**2*nf",
  "gq": "240*ca**2*cf + 128*ca*cf**2 - 64*cf**3 - 64*cf**2*nf",
  "qg": "-120*ca**2*nf - 32*ca*cf*nf + 32*cf*nf**2",
  "qq": "-24*ca**2*cf + 96*ca*cf**2 - 48*ca*cf*nf - 80*cf**3 - 64*cf**2*nf"
 },
 "two_data": {
  "gg": "32*ca**2 - 8*cf*nf",
  "gq": "16*ca*cf + 8*cf**2",
  "qg": "-8*ca*nf - 4*cf*nf",
  "qq": "8*ca*cf - 12*cf**2 - 8*cf*nf"
 },
 "two_gg_data": "32*ca**2 - 8*cf*nf",
 "two_gg_system": "64*ca**2 - 16*ca*g - 8*cf*nf"
}

==> anc/numbers/deposit/R7/singlet/polarized_sign.out <==
polarized_sign.py: leading logarithms of the helicity-dependent singlet system of hep-ph/9603204 against arXiv:1409.5131
(N^-3 coefficients of Delta P^(1), N^-5 coefficients of Delta P^(2) at N -> 0; layout qq, qg, gq, gg; T_F = 1/2).

  text layer of 1409.5131: two-loop ns: "- η - 11 η 2 - 5 η 3 + D02 + 2 D03"  True
  text layer of 1409.5131: two-loop ns: "+ 217/18 η + 35/6 η 2 + 2 η 3 - 11/3 D02"  True
  text layer of 1409.5131: two-loop ns: "+ 4/9CF n f - 6 S2 + 10 S1 - 3/4 - 17 η - 3 η + 6 D0 , 2 2"  True
  text layer of 1409.5131: two-loop ps: "4CF n f - 5 η + 3 η + 2 η + 4 D0 - 4 D0 , 2 3 2 3 (4.4)"  True
  text layer of 1409.5131: two-loop qg: "- 11 D0 + 9/2 D02 - D03 + 27/2 D1 + 4 D12 - 2 D13"  True
  text layer of 1409.5131: two-loop qg: "+ 12 D0 - D02 - 2 D03 - 11 D1 - 12 D12 - 12 D13"  True
  text layer of 1409.5131: two-loop gq: "- 17/2 D0 + 2 D02 + 2 D03 + 4 D1 + 1/2 D12 + D13"  True
  text layer of 1409.5131: two-loop gq: "+ 41/9 D0 - 4 D02 + 4 D03 + 35/9 D1 + 38/3 D12 + 6 D13"  True
  text layer of 1409.5131: two-loop gq: "- 4 D0 - D1 - 3 D1 ,2 (4.6)"  True
  text layer of 1409.5131: two-loop gg: "+ 901/18 η - 149/3 η 2 - 24 η 3 - 32 D02 + 32 D03"  True
  text layer of 1409.5131: two-loop gg: "10/3 S1 - 2 - 26/3 η + 2 η 2"  True
  text layer of 1409.5131: two-loop gg: "- 1/2 - 7 η + 5 η + 2 η + 6 D0 - 4 D0 . 2 3 2 3 (4.7)"  True
  text layer of 1409.5131: three-loop D^(0)_ns: "= 1.43210"  True
  text layer of 1409.5131: three-loop D^(0)_ns, n_f^0 coefficient in SU(3) rounds to 1.43210  True
  text layer of 1409.5131: three-loop D^(0)_ps: "= - 12.7407 n f"  True
  text layer of 1409.5131: three-loop D^(0)_ps, n_f^1 coefficient in SU(3) rounds to -12.7407  True
  text layer of 1409.5131: three-loop D^(0)_qg: "= - 50.3333 n + 1.77778 n 2"  True
  text layer of 1409.5131: three-loop D^(0)_qg, n_f^1 coefficient in SU(3) rounds to -50.3333  True
  text layer of 1409.5131: three-loop D^(0)_qg, n_f^2 coefficient in SU(3) rounds to 1.77778  True
  text layer of 1409.5131: three-loop D^(0)_gq: "= 142.123 - 4.74074 n f"  True
  text layer of 1409.5131: three-loop D^(0)_gq, n_f^0 coefficient in SU(3) rounds to 142.123  True
  text layer of 1409.5131: three-loop D^(0)_gq, n_f^1 coefficient in SU(3) rounds to -4.74074  True
  text layer of 1409.5131: three-loop D^(0)_gg: "= 504 - 28.3704 n f"  True
  text layer of 1409.5131: three-loop D^(0)_gg, n_f^0 coefficient in SU(3) rounds to 504  True
  text layer of 1409.5131: three-loop D^(0)_gg, n_f^1 coefficient in SU(3) rounds to -28.3704  True

two loops as functions of g = M8_gg:
  qq: system 8*ca*cf - 12*cf**2 - 8*cf*nf;  data 8*ca*cf - 12*cf**2 - 8*cf*nf
  qg: system -8*ca*nf - 4*cf*nf;  data -8*ca*nf - 4*cf*nf
  gq: system 16*ca*cf + 8*cf**2;  data 16*ca*cf + 8*cf**2
  gg: system 64*ca**2 - 16*ca*g - 8*cf*nf;  data 32*ca**2 - 8*cf*nf
  the two-loop gg entry fixes g = [2*ca]

g = 2*ca (hep-ph/9603204): system minus data
  2-loop qq: 0
  2-loop qg: 0
  2-loop gq: 0
  2-loop gg: 0
  3-loop qq: 0
  3-loop qg: -16*cf*nf*(ca - cf)
  3-loop gq: -32*cf**2*(ca - cf)
  3-loop gg: 0
  3-loop inv: 0

g = -2*ca (sign reversed): system minus data
  2-loop qq: 0
  2-loop qg: 0
  2-loop gq: 0
  2-loop gg: 64*ca**2
  3-loop qq: 0
  3-loop qg: -16*nf*(3*ca + cf)*(4*ca - cf)
  3-loop gq: 32*cf*(12*ca**2 - ca*cf + cf**2)
  3-loop gg: 896*ca**3
  3-loop inv: -1536*ca**2*cf*nf


==> anc/numbers/deposit/R7/singlet/polarized_sign.py <==
#!/usr/bin/env python3
"""polarized_sign.py -- the sign of the octet gluon-pair weight tested in the helicity-dependent flavor-singlet system.

The double-logarithmic infrared evolution equations of the polarized singlet of Bartels, Ermolaev and Ryskin
(hep-ph/9603204, eqs. (2.28), (2.29), (2.32), (3.8), (3.9)), written with a = alpha_s/(4 pi), F0 = 8 pi^2 f0,
F8 = 8 pi^2 f8:
    f0 = (2a/w) M0 - (8a/w^2) G0 f8 + f0^2/w,
    f8 = (2a/w) M8 + (2a C_A/w) d f8/dw + f8^2/w,
with f0 the matrix of anomalous dimensions at N = w, in the layout [[gg, qg], [gq, qq]] (gluon first, entry [0,1] = P_qg),
    M0 = [[4C_A, -2T_f], [2C_F, C_F]],  M8 = [[g, -T_f], [C_A, C_F - C_A/2]],  G0 = diag(C_A, C_F),  T_f = n_f T_F,
where g = M8_gg is the octet gluon-pair weight: +2C_A in hep-ph/9603204, the image in this helicity sector of the
negative-signature weight -C_A of the unpolarized system.  The waves are expanded as f = sum_n a^n F_n w^(1-2n).
Data: the leading logarithms of the helicity-dependent splitting functions of arXiv:1409.5131 (pol/1409.5131.pdf):
  two loops    the N^-3 coefficients of Delta P^(1)(N) at N -> 0, from eqs. (4.3)-(4.7): only the eta^3 and D_0^3 terms
               contribute (eta = 1/(N(N+1)), D_0 = 1/N; the harmonic sums are regular at N = 0);
  three loops  the coefficients D^(0) of ln^4 x of eqs. (5.19)-(5.23), Delta P^(2)(N) = 24 D^(0)/N^5 + ...
The transcription is checked against the text layer of the PDF: the fragments that carry the eta^3 and D_0^3 terms, and
the QCD values of D^(0) rounded to six significant figures that the paper prints.
Run:  python3 -B polarized_sign.py      (writes polarized_sign.out and polarized_sign.json)
"""
import json
import os
import sys

import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from inputs import HERE, pdf_text  # noqa: E402

CA, CF, nf, g = sp.symbols('ca cf nf g')
R = sp.Rational
TF = R(1, 2)
Tf = nf * TF

# ------------------------------------------------------------------------------------------------ data, arXiv:1409.5131
# two loops: (coefficient of eta^3, coefficient of D_0^3) per color structure, with the fragment of the text layer
# (U+2212 written as '-', whitespace collapsed) that carries them
TWO = {
    'ns': [(4 * CF**2, -5, 2, '- η - 11 η 2 - 5 η 3 + D02 + 2 D03'),
           (4 * CA * CF, 2, 0, '+ 217/18 η + 35/6 η 2 + 2 η 3 - 11/3 D02'),
           (R(4, 9) * CF * nf, 0, 0, '+ 4/9CF n f - 6 S2 + 10 S1 - 3/4 - 17 η - 3 η + 6 D0 , 2 2')],
    'ps': [(4 * CF * nf, 2, -4, '4CF n f - 5 η + 3 η + 2 η + 4 D0 - 4 D0 , 2 3 2 3 (4.4)')],
    'qg': [(4 * CF * nf, 0, -1, '- 11 D0 + 9/2 D02 - D03 + 27/2 D1 + 4 D12 - 2 D13'),
           (4 * CA * nf, 0, -2, '+ 12 D0 - D02 - 2 D03 - 11 D1 - 12 D12 - 12 D13')],
    'gq': [(4 * CF**2, 0, 2, '- 17/2 D0 + 2 D02 + 2 D03 + 4 D1 + 1/2 D12 + D13'),
           (4 * CA * CF, 0, 4, '+ 41/9 D0 - 4 D02 + 4 D03 + 35/9 D1 + 38/3 D12 + 6 D13'),
           (R(8, 9) * CF * nf, 0, 0, '- 4 D0 - D1 - 3 D1 ,2 (4.6)')],
    'gg': [(4 * CA**2, -24, 32, '+ 901/18 η - 149/3 η 2 - 24 η 3 - 32 D02 + 32 D03'),
           (R(4, 3) * CA * nf, 0, 0, '10/3 S1 - 2 - 26/3 η + 2 η 2'),
           (4 * CF * nf, 2, -4, '- 1/2 - 7 η + 5 η + 2 η + 6 D0 - 4 D0 . 2 3 2 3 (4.7)')],
}
# three loops: D^(0) of eqs. (5.19)-(5.23) and the rounded QCD values printed beside them
D0 = {'ns': -CF * CA**2 + 4 * CF**2 * CA - R(10, 3) * CF**3,
      'ps': -2 * nf * CF * CA - R(8, 3) * nf * CF**2,
      'qg': -5 * nf * CA**2 - R(4, 3) * nf * CF * CA + R(4, 3) * nf**2 * CF,
      'gq': 10 * CF * CA**2 + R(16, 3) * CF**2 * CA - R(8, 3) * CF**3 - R(8, 3) * nf * CF**2,
      'gg': R(56, 3) * CA**3 + R(2, 3) * nf * CA**2 - 8 * nf * CF * CA - R(4, 3) * nf * CF**2}
ROUNDED = {'ns': ('= 1.43210', [(0, '1.43210')]), 'ps': ('= - 12.7407 n f', [(1, '-12.7407')]),
           'qg': ('= - 50.3333 n + 1.77778 n 2', [(1, '-50.3333'), (2, '1.77778')]),
           'gq': ('= 142.123 - 4.74074 n f', [(0, '142.123'), (1, '-4.74074')]),
           'gg': ('= 504 - 28.3704 n f', [(0, '504'), (1, '-28.3704')])}


def six(v):
    return float('%.6g' % float(v))


def data():
    txt = pdf_text('pol/1409.5131.pdf')
    checks = []
    two = {}
    for k, terms in TWO.items():
        two[k] = sp.expand(sum(c * (e3 + d3) for c, e3, d3, _ in terms))
        for c, e3, d3, frag in terms:
            checks.append(('two-loop %s: "%s"' % (k, frag), frag in txt))
    two_dglap = {'qq': sp.expand(two['ns'] + two['ps']), 'qg': two['qg'], 'gq': two['gq'], 'gg': two['gg']}
    su3 = {CA: 3, CF: R(4, 3)}
    for k, (frag, vals) in ROUNDED.items():
        checks.append(('three-loop D^(0)_%s: "%s"' % (k, frag), frag in txt))
        P = sp.Poly(sp.expand(D0[k].subs(su3)), nf)
        for p, v in vals:
            checks.append(('three-loop D^(0)_%s, n_f^%d coefficient in SU(3) rounds to %s' % (k, p, v), six(P.coeff_monomial(nf**p)) == float(v)))
    three_dglap = {'qq': 24 * sp.expand(D0['ns'] + D0['ps']), 'qg': 24 * D0['qg'], 'gq': 24 * D0['gq'], 'gg': 24 * D0['gg']}
    return two_dglap, {k: sp.expand(v) for k, v in three_dglap.items()}, checks


# ------------------------------------------------------------------------------------------------ the system
def expand(gw, nmax=4):
    M0 = sp.Matrix([[4 * CA, -2 * Tf], [2 * CF, CF]])
    M8 = sp.Matrix([[gw, -Tf], [CA, CF - CA / 2]])
    G0 = sp.diag(CA, CF)
    F8, F0 = {1: 2 * M8}, {1: 2 * M0}
    for n in range(2, nmax + 1):
        F8[n] = (2 * CA * (3 - 2 * n) * F8[n - 1] + sum((F8[k] * F8[n - k] for k in range(1, n)), sp.zeros(2))).applyfunc(sp.expand)
        F0[n] = (-8 * G0 * F8[n - 1] + sum((F0[k] * F0[n - k] for k in range(1, n)), sp.zeros(2))).applyfunc(sp.expand)
    return F0


def dglap(F):
    """[[gg, qg], [gq, qq]] -> entries qq, qg, gq, gg"""
    return {'qq': sp.expand(F[1, 1]), 'qg': sp.expand(F[0, 1]), 'gq': sp.expand(F[1, 0]), 'gg': sp.expand(F[0, 0])}


def main():
    two, three, checks = data()
    lines = ['polarized_sign.py: leading logarithms of the helicity-dependent singlet system of hep-ph/9603204 against arXiv:1409.5131',
             '(N^-3 coefficients of Delta P^(1), N^-5 coefficients of Delta P^(2) at N -> 0; layout qq, qg, gq, gg; T_F = 1/2).', '']
    for lab, okv in checks:
        lines.append('  text layer of 1409.5131: %s  %s' % (lab, okv))
    out = {'text_checks': all(v for _, v in checks)}
    F = expand(g)
    two_g, three_g = dglap(F[2]), dglap(F[3])
    lines.append('')
    lines.append('two loops as functions of g = M8_gg:')
    for k in ('qq', 'qg', 'gq', 'gg'):
        lines.append('  %s: system %s;  data %s' % (k, sp.collect(two_g[k], g), two[k]))
    sol = sp.solve(sp.Eq(two_g['gg'], two['gg']), g)
    lines.append('  the two-loop gg entry fixes g = %s' % sol)
    out['two_gg_system'] = str(two_g['gg'])
    out['two_gg_data'] = str(two['gg'])
    out['g_solution'] = [str(s) for s in sol]
    res = {}
    for lab, gv in (('printed', 2 * CA), ('reversed', -2 * CA)):
        r = {}
        for order, mod, dat in ((2, two_g, two), (3, three_g, three)):
            for k in ('qq', 'qg', 'gq', 'gg'):
                r['%d%s' % (order, k)] = sp.factor(sp.expand(mod[k].subs(g, gv) - dat[k]))
        # three-loop invariant: P1_qg P3_gq + P3_qg P1_gq (independent of the scheme at leading logarithms)
        P1 = dglap(F[1].subs(g, gv))
        X3 = sp.expand(P1['qg'] * three_g['gq'].subs(g, gv) + three_g['qg'].subs(g, gv) * P1['gq'])
        Xd = sp.expand(P1['qg'] * three['gq'] + three['qg'] * P1['gq'])
        r['3inv'] = sp.factor(X3 - Xd)
        res[lab] = r
        lines.append('')
        lines.append('g = %s (%s): system minus data' % (gv, 'hep-ph/9603204' if lab == 'printed' else 'sign reversed'))
        for kk, v in r.items():
            lines.append('  %s-loop %s: %s' % (kk[0], kk[1:], v))
    out['diff'] = {lab: {k: str(v) for k, v in r.items()} for lab, r in res.items()}
    out['two_data'] = {k: str(v) for k, v in two.items()}
    out['three_data'] = {k: str(v) for k, v in three.items()}
    open(os.path.join(HERE, 'polarized_sign.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'polarized_sign.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))
    if not out['text_checks']:
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R7/singlet/predictions.json <==
{
 "D": [
  [
   "38*ca**3*cf - 120*ca**2*cf**2 - 10*ca**2*cf*nf/3 + 104*ca*cf**3 + 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
   "20*ca**3*nf/3 + 8*ca**2*cf*nf - 22*ca*cf**2*nf + 2*ca*cf*nf**2 + 12*cf**3*nf - 32*dFAg*nf"
  ],
  [
   "-40*ca**3*cf/3 - 16*ca**2*cf**2 + 44*ca*cf**3 - 4*ca*cf**2*nf - 24*cf**4 + 32*dFA",
   "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf"
  ]
 ],
 "D_ns": "38*ca**3*cf - 120*ca**2*cf**2 + 104*ca*cf**3 - 16*cf**4 - 48*dFA",
 "D_ps": "-10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
 "Dm_ps": "-10*ca**2*cf*nf/3 - 4*ca*cf**2*nf + 64*dFF*nf",
 "Drev_ps": "14*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
 "Pgg": "232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 32*dFA*nf/cf",
 "Pgg_ref": "256*ca**4/3 + 16*ca**3*nf - 688*ca**2*cf*nf/9 - 28*ca*cf**2*nf + 148*cf**3*nf/9",
 "Pgg_shift": "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 32*dFA*nf/cf",
 "Pgg_shift_rev": "24*ca**4 - 16*ca**3*nf/3 - 32*ca**2*cf*nf + 8*ca*cf**2*nf + 32*dFA*nf/cf",
 "checks": {
  "D_ns": true,
  "D_ps": true,
  "comb_i": true,
  "comb_ii": true,
  "four_qq_Kphi": true,
  "gg_i": true,
  "gg_ii": true,
  "offdiag_ii_minus_i": true,
  "qq_i": true,
  "qq_ii": true,
  "three_KL_all_differ": true,
  "three_Kphi": true,
  "three_P_diag": true,
  "three_P_offdiag_differs": true,
  "three_gg_CF0": true,
  "three_traces": true,
  "trM1R_same": true,
  "trR_same": true
 },
 "comb": "400*ca**3*cf*nf/9 + 800*ca**2*cf**2*nf/9 + 16*ca**2*cf*nf**2 - 988*ca*cf**3*nf/9 - 200*ca*cf**2*nf**2/3 + 916*cf**4*nf/9 - 224*cf**3*nf**2/3 + 64*dFA*nf",
 "comb_ref": "640*ca**3*cf*nf/9 + 1088*ca**2*cf**2*nf/9 + 16*ca**2*cf*nf**2 - 1780*ca*cf**3*nf/9 - 176*ca*cf**2*nf**2/3 + 1348*cf**4*nf/9 - 224*cf**3*nf**2/3",
 "x_i": [
  [
   "38*ca**3*cf - 140*ca**2*cf**2 + 34*ca**2*cf*nf/9 + 168*ca*cf**3 - 136*ca*cf**2*nf/3 - 248*cf**4/3 + 524*cf**3*nf/9 - 48*dFA + 64*dFF*nf",
   "-368*ca**2*cf*nf/9 - 4*ca**2*nf**2 + 340*ca*cf**2*nf/9 + 118*ca*cf*nf**2/9 - 254*cf**3*nf/9 + 200*cf**2*nf**2/9 - 32*dFAg*nf"
  ],
  [
   "400*ca**3*cf/9 + 64*ca**2*cf**2/9 + 8*ca**2*cf*nf - 308*ca*cf**3/9 - 364*ca*cf**2*nf/9 + 136*cf**4/3 - 272*cf**3*nf/9 + 32*dFA",
   "232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf"
  ]
 ],
 "x_ii": [
  [
   "38*ca**3*cf - 140*ca**2*cf**2 + 34*ca**2*cf*nf/9 + 168*ca*cf**3 - 136*ca*cf**2*nf/3 - 248*cf**4/3 + 524*cf**3*nf/9 - 48*dFA + 64*dFF*nf",
   "-2*ca**3*nf - 332*ca**2*cf*nf/9 - 6*ca**2*nf**2 + 214*ca*cf**2*nf/9 + 136*ca*cf*nf**2/9 - 146*cf**3*nf/9 + 200*cf**2*nf**2/9 - 32*dFAg*nf"
  ],
  [
   "364*ca**3*cf/9 + 136*ca**2*cf**2/9 + 4*ca**2*cf*nf - 560*ca*cf**3/9 - 328*ca*cf**2*nf/9 + 208*cf**4/3 - 272*cf**3*nf/9 + 32*dFA",
   "232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf"
  ]
 ]
}

==> anc/numbers/deposit/R7/singlet/predictions.out <==
predictions.py: model poles against the physical kernels and the data; four-loop predictions.

three loops, zeta_2 a^3 N^-2:
  S_3 equals S0[K_phi] in all four entries: True
  S_3 equals S0[P] on the diagonal: True; differs from it off the diagonal: True
  S_3 differs from S0[K_L] in all four entries: True
  tr S_3 and tr(M0 S_3) equal those of S0[P], S0[K_phi], S0[K_L]: True
  the gg entry at C_F = 0, -24*ca**2*(4*ca - nf), is the same for P, K_phi, K_L and equals S_3: True
  S0[K_L] minus S_3: ['-4*cf*(15*ca**2 - 48*ca*cf + 6*ca*nf + 40*cf**2 - 8*cf*nf)', '-4*nf*(15*ca**2 - 14*ca*cf + 4*cf**2)', '4*cf*(30*ca**3 - 81*ca**2*cf - 18*ca**2*nf + 32*ca*cf**2 + 18*ca*cf*nf + 40*cf**3 - 16*cf**2*nf)/nf', '4*cf*(15*ca**2 - 48*ca*cf + 6*ca*nf + 40*cf**2 - 8*cf*nf)']
four loops, zeta_2 a^4 N^-4, qq: S_4 = S0[K_phi] in the data world: True  (-16*(57*ca**3*cf - 195*ca**2*cf**2 + 25*ca**2*cf*nf + 204*ca*cf**3 - 12*ca*cf**2*nf - 60*cf**4 - 72*dFA + 96*dFF*nf))
  S0[P] in the data world minus S_4: 32*cf*nf*(ca - cf)*(2*ca - cf)/3
pure singlet: D_qq (n_f part) = data minus eq. (5.9): True  (-2*nf*(5*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3)
non-singlet:  D_qq (n_f = 0)  = data minus eq. (3.3): True  (2*(19*ca**3*cf - 60*ca**2*cf**2 + 52*ca*cf**3 - 8*cf**4 - 24*dFA))
  kappa = -1: D_qq (n_f part) minus the data: -8*ca*cf**2*nf
  reversed negative-signature gluon-pair Born tensor: D_qq (n_f part) minus the data: 8*ca**2*cf*nf

tr R and tr(M1 R) are the same for P, K_phi and K_L (and free of the c_L^(4) symbols): True, True
P_gg^(3), zeta_2 x^0 ln^4 x (route (iii), trace): 232*ca**4/3 + nf*(80*ca**3/3 - 904*ca**2*cf/9 - 20*ca*cf**2 + 148*cf**3/9 + 64*dFAg)
    SU(3): 6264 - 119804*nf/243;  equals route (i): True;  route (ii): True
    eq. (5.12) of arXiv:2202.10362: 4*(192*ca**4 + 36*ca**3*nf - 172*ca**2*cf*nf - 63*ca*cf**2*nf + 37*cf**3*nf)/9;  SU(3): 6912 - 144752*nf/243
    difference from eq. (5.12): -8*ca**4 + nf*(32*ca**3/3 - 24*ca**2*cf + 8*ca*cf**2 + 64*dFAg);  SU(N): -2*(4*Nc**5 - Nc**4*nf - 8*Nc**2*nf - nf)/Nc;  SU(3): 308*nf/3 - 648
    at n_f = 0: -8*ca**4;  with the reversed gluon-pair Born tensor: 24*ca**4
    large-N_c limit of the difference / N_c^4: -8
n_f P_gq^(3) - 2 C_F P_qg^(3), zeta_2 x^0 ln^4 x: nf**2*(16*ca**2*cf - 200*ca*cf**2/3 - 224*cf**3/3) + nf*(400*ca**3*cf/9 + 800*ca**2*cf**2/9 - 988*ca*cf**3/9 + 916*cf**4/9 + 64*dFA)
    SU(3): -27584*nf**2/81 + 1985248*nf/729;  SU(N): nf*(Nc - 1)*(Nc + 1)*(1383*Nc**6 - 648*Nc**5*nf - 211*Nc**4 + 1272*Nc**3*nf + 193*Nc**2 - 336*Nc*nf - 229)/(36*Nc**4);  equals route (i): True;  route (ii): True
    eqs. (5.10), (5.11): 4*cf*nf*(160*ca**3 + 272*ca**2*cf + 36*ca**2*nf - 445*ca*cf**2 - 132*ca*cf*nf + 337*cf**3 - 168*cf**2*nf)/9;  SU(3): -24128*nf**2/81 + 2596096*nf/729;  difference: -128*nf**2/3 - 22624*nf/27
route (i), qq = data: True;  route (ii), qq = data: True
routes (ii) - (i) off the diagonal = -2 [M1, S_3] (N space), i.e. -[M1, S_3]/12 in x space: True
P_qg^(3), P_gq^(3) of route (i), x space: -2*nf*(184*ca**2*cf + 18*ca**2*nf - 170*ca*cf**2 - 59*ca*cf*nf + 127*cf**3 - 100*cf**2*nf + 144*dFAg)/9, 4*(100*ca**3*cf + 16*ca**2*cf**2 + 18*ca**2*cf*nf - 77*ca*cf**3 - 91*ca*cf**2*nf + 102*cf**4 - 68*cf**3*nf + 72*dFA)/9
P_qg^(3), P_gq^(3) of route (ii), x space: -2*nf*(9*ca**3 + 166*ca**2*cf + 27*ca**2*nf - 107*ca*cf**2 - 68*ca*cf*nf + 73*cf**3 - 100*cf**2*nf + 144*dFAg)/9, 4*(91*ca**3*cf + 34*ca**2*cf**2 + 9*ca**2*cf*nf - 140*ca*cf**3 - 82*ca*cf**2*nf + 156*cf**4 - 68*cf**3*nf + 72*dFA)/9

checks: three_Kphi True, three_P_diag True, three_P_offdiag_differs True, three_KL_all_differ True, three_traces True, three_gg_CF0 True, four_qq_Kphi True, D_ps True, D_ns True, trR_same True, trM1R_same True, gg_i True, gg_ii True, qq_i True, qq_ii True, comb_i True, comb_ii True, offdiag_ii_minus_i True


==> anc/numbers/deposit/R7/singlet/predictions.py <==
#!/usr/bin/env python3
"""predictions.py -- comparison of the singlet poles S_3, S_4 (singlet_fit.json) with the zeta_2 poles of S0 for the physical
kernels (kernels.json) and with the four-loop pure-singlet data (ps_difference.json), and the four-loop predictions for the
zeta_2 x^0 ln^4 x coefficients of P_gg^(3) and of n_f P_gq^(3) - 2 C_F P_qg^(3).

Notation (N space unless stated): S0^(4) = R - x at zeta_2 a^4 N^-4, x_ij the zeta_2 N^-5 coefficients of P^(3); x space is
x/24 (int_0^1 dx x^(N-1) ln^4 x = 24/N^5).  M1 = [[C_F, n_f], [-2C_F, -2C_A]] = M0/2.
  route (i)   the difference form: x = x[(5.9)-(5.12)] + 24 D, D = [-S_4 + 2 {S_3, M1}]/24;
  route (ii)  the poles of S0 for the (F_2, F_phi) kernel equal S_4 in every entry: x = R[K_phi] - S_4;
  route (iii) the trace: tr S0^(4) = tr S_4 for any of the kernels (tr R is the same for P, K_phi and K_L), with the data for
              x_qq: x_gg = tr R - tr S_4 - x_qq;
  combination tr(M1 S0^(4)) = tr(M1 S_4) (tr(M1 R) is the same for P, K_phi and K_L):
              n_f x_gq - 2 C_F x_qg = tr(M1 R) - tr(M1 S_4) - C_F x_qq + 2 C_A x_gg.
Run:  python3 -B predictions.py      (after singlet_fit.py, kernels.py and ps_difference.py; writes predictions.out, .json)
"""
import json
import os
import sys

import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from inputs import HERE, cf, ca, nf, dFF, dFA, dFAg, M0, M1, SUN, fmt, su3, sun  # noqa: E402

dAA, d33, dFFg, d33g = sp.symbols('dAA d33 dFFg d33g')
LOC = dict(cf=cf, ca=ca, nf=nf, dFF=dFF, dFA=dFA, dFAg=dFAg, dAA=dAA, d33=d33, dFFg=dFFg, d33g=d33g,
           yq=sp.Symbol('yq'), yg=sp.Symbol('yg'))


def S(s):
    return sp.expand(sp.sympify(s, locals=LOC))


def Mx(rows):
    return sp.Matrix(2, 2, [S(rows[i][j]) for i in range(2) for j in range(2)])


def g_to_R(e):
    """write d_F d_A/N_A as dFA/(2 C_F) (T_F = 1/2), so that expressions in either form compare"""
    return sp.expand(sp.together(sp.sympify(e).subs(dFAg, dFA / (2 * cf))))


def same(a, b):
    return sp.simplify(g_to_R(a) - g_to_R(b)) == 0


def main():
    F = json.load(open(os.path.join(HERE, 'singlet_fit.json')))
    K = json.load(open(os.path.join(HERE, 'kernels.json')))
    PS = json.load(open(os.path.join(HERE, 'ps_difference.json')))
    lines = ['predictions.py: model poles against the physical kernels and the data; four-loop predictions.', '']
    out = {}
    ok = {}
    names = [('qq', 0, 0), ('qg', 0, 1), ('gq', 1, 0), ('gg', 1, 1)]
    S3, S4 = Mx(F['gen']['k+']['S3']), Mx(F['gen']['k+']['S4'])
    three = {lab: Mx(m) for lab, m in K['three'].items()}
    R = {lab: Mx(m) for lab, m in K['R'].items()}
    xref = Mx(K['xref'])
    xqq = S(K['xdat_qq'])
    # three loops
    ok['three_Kphi'] = all(same(S3[i, j], three['Kphi'][i, j]) for _, i, j in names)
    ok['three_P_diag'] = same(S3[0, 0], three['P'][0, 0]) and same(S3[1, 1], three['P'][1, 1])
    ok['three_P_offdiag_differs'] = not same(S3[0, 1], three['P'][0, 1]) and not same(S3[1, 0], three['P'][1, 0])
    ok['three_KL_all_differ'] = all(not same(S3[i, j], three['KL'][i, j]) for _, i, j in names)
    ok['three_traces'] = all(same(S3.trace(), three[l].trace()) and same((M0 * S3).trace(), (M0 * three[l]).trace()) for l in three)
    ok['three_gg_CF0'] = all(same(S3[1, 1].subs(cf, 0), three[l][1, 1].subs(cf, 0)) for l in three)
    lines.append('three loops, zeta_2 a^3 N^-2:')
    lines.append('  S_3 equals S0[K_phi] in all four entries: %s' % ok['three_Kphi'])
    lines.append('  S_3 equals S0[P] on the diagonal: %s; differs from it off the diagonal: %s' % (ok['three_P_diag'], ok['three_P_offdiag_differs']))
    lines.append('  S_3 differs from S0[K_L] in all four entries: %s' % ok['three_KL_all_differ'])
    lines.append('  tr S_3 and tr(M0 S_3) equal those of S0[P], S0[K_phi], S0[K_L]: %s' % ok['three_traces'])
    lines.append('  the gg entry at C_F = 0, %s, is the same for P, K_phi, K_L and equals S_3: %s' % (fmt(S3[1, 1].subs(cf, 0)), ok['three_gg_CF0']))
    lines.append('  S0[K_L] minus S_3: %s' % [fmt(sp.expand(three['KL'][i, j] - S3[i, j])) for _, i, j in names])
    # four loops: qq entry of the (F_2, F_phi) kernel in the data world
    s4qq = {lab: S(v) for lab, v in K['S4qq_data'].items()}
    ok['four_qq_Kphi'] = same(S4[0, 0], s4qq['Kphi'])
    lines.append('four loops, zeta_2 a^4 N^-4, qq: S_4 = S0[K_phi] in the data world: %s  (%s)' % (ok['four_qq_Kphi'], fmt(S4[0, 0])))
    lines.append('  S0[P] in the data world minus S_4: %s' % fmt(sp.expand(s4qq['P'] - S4[0, 0])))
    # pure-singlet difference against D
    D = ((-S4 + 2 * (S3 * M1 + M1 * S3)) / 24).applyfunc(sp.expand)
    Dps = sp.expand(D[0, 0] - D[0, 0].subs(nf, 0))
    Dns = sp.expand(D[0, 0].subs(nf, 0))
    ok['D_ps'] = same(Dps, S(PS['ps']['diff_z2_ln4']))
    ok['D_ns'] = same(Dns, S(PS['ns']['diff_z2_ln4']))
    lines.append('pure singlet: D_qq (n_f part) = data minus eq. (5.9): %s  (%s)' % (ok['D_ps'], fmt(Dps)))
    lines.append('non-singlet:  D_qq (n_f = 0)  = data minus eq. (3.3): %s  (%s)' % (ok['D_ns'], fmt(Dns)))
    Dm = ((-Mx(F['gen']['k-']['S4']) + 2 * (Mx(F['gen']['k-']['S3']) * M1 + M1 * Mx(F['gen']['k-']['S3']))) / 24).applyfunc(sp.expand)
    Dmps = sp.expand(Dm[0, 0] - Dm[0, 0].subs(nf, 0))
    Drv = ((-Mx(F['gen']['rev']['S4']) + 2 * (Mx(F['gen']['rev']['S3']) * M1 + M1 * Mx(F['gen']['rev']['S3']))) / 24).applyfunc(sp.expand)
    Drvps = sp.expand(Drv[0, 0] - Drv[0, 0].subs(nf, 0))
    lines.append('  kappa = -1: D_qq (n_f part) minus the data: %s' % fmt(sp.expand(Dmps - S(PS['ps']['diff_z2_ln4']))))
    lines.append('  reversed negative-signature gluon-pair Born tensor: D_qq (n_f part) minus the data: %s'
                 % fmt(sp.expand(Drvps - S(PS['ps']['diff_z2_ln4']))))
    out['D'] = [[str(D[i, j]) for j in range(2)] for i in range(2)]
    out['D_ps'], out['D_ns'], out['Dm_ps'], out['Drev_ps'] = str(Dps), str(Dns), str(Dmps), str(Drvps)
    # predictions
    x_i = (xref + 24 * D).applyfunc(sp.expand)
    x_ii = (R['Kphi'] - S4).applyfunc(sp.expand)
    trR = {l: S(v) for l, v in K['trR'].items()}
    trM1R = {l: S(v) for l, v in K['trM1R'].items()}
    ok['trR_same'] = trR['P'] == trR['Kphi'] == trR['KL'] and all(not sp.sympify(v).free_symbols & {LOC['yq'], LOC['yg']} for v in trR.values())
    ok['trM1R_same'] = trM1R['P'] == trM1R['Kphi'] == trM1R['KL']
    xgg = g_to_R(trR['Kphi'] - S4.trace() - xqq)
    ok['gg_i'] = same(xgg, x_i[1, 1])
    ok['gg_ii'] = same(xgg, x_ii[1, 1])
    ok['qq_i'] = same(x_i[0, 0], xqq)
    ok['qq_ii'] = same(x_ii[0, 0], xqq)
    comb = g_to_R(trM1R['Kphi'] - (M1 * S4).trace() - cf * xqq + 2 * ca * xgg)
    ok['comb_i'] = same(comb, nf * x_i[1, 0] - 2 * cf * x_i[0, 1])
    ok['comb_ii'] = same(comb, nf * x_ii[1, 0] - 2 * cf * x_ii[0, 1])
    offd = (x_ii - x_i).applyfunc(sp.factor)
    comm = (M1 * S3 - S3 * M1).applyfunc(sp.expand)
    ok['offdiag_ii_minus_i'] = all(same(offd[i, j], -2 * comm[i, j]) for i in range(2) for j in range(2))
    gg_x = sp.expand(xgg / 24)
    gg_ref = sp.expand(xref[1, 1] / 24)
    dgg = sp.expand(gg_x - gg_ref)
    comb_x = sp.expand(comb / 24)
    combref_x = sp.expand((nf * xref[1, 0] - 2 * cf * xref[0, 1]) / 24)
    S4rev = Mx(F['gen']['rev']['S4'])
    xgg_rev = g_to_R(trR['Kphi'] - S4rev.trace() - xqq)
    dgg_rev = sp.expand(xgg_rev / 24 - gg_ref)
    ga = sp.expand(sp.expand(gg_x).subs(dFA, 2 * cf * dFAg))
    lines.append('')
    lines.append('tr R and tr(M1 R) are the same for P, K_phi and K_L (and free of the c_L^(4) symbols): %s, %s' % (ok['trR_same'], ok['trM1R_same']))
    lines.append('P_gg^(3), zeta_2 x^0 ln^4 x (route (iii), trace): %s' % sp.collect(ga, nf))
    lines.append('    SU(3): %s;  equals route (i): %s;  route (ii): %s' % (su3(gg_x), ok['gg_i'], ok['gg_ii']))
    lines.append('    eq. (5.12) of arXiv:2202.10362: %s;  SU(3): %s' % (fmt(gg_ref), su3(gg_ref)))
    lines.append('    difference from eq. (5.12): %s;  SU(N): %s;  SU(3): %s' % (sp.collect(sp.expand(dgg.subs(dFA, 2 * cf * dFAg)), nf), sun(dgg), su3(dgg)))
    lines.append('    at n_f = 0: %s;  with the reversed gluon-pair Born tensor: %s' % (fmt(dgg.subs(nf, 0)), fmt(dgg_rev.subs(nf, 0))))
    lines.append('    large-N_c limit of the difference / N_c^4: %s' % sp.limit(sun(dgg) / sp.Symbol('Nc')**4, sp.Symbol('Nc'), sp.oo))
    lines.append('n_f P_gq^(3) - 2 C_F P_qg^(3), zeta_2 x^0 ln^4 x: %s' % sp.collect(comb_x, nf))
    lines.append('    SU(3): %s;  SU(N): %s;  equals route (i): %s;  route (ii): %s' % (su3(comb_x), sun(comb_x), ok['comb_i'], ok['comb_ii']))
    lines.append('    eqs. (5.10), (5.11): %s;  SU(3): %s;  difference: %s' % (fmt(combref_x), su3(combref_x), su3(sp.expand(comb_x - combref_x))))
    lines.append('route (i), qq = data: %s;  route (ii), qq = data: %s' % (ok['qq_i'], ok['qq_ii']))
    lines.append('routes (ii) - (i) off the diagonal = -2 [M1, S_3] (N space), i.e. -[M1, S_3]/12 in x space: %s' % ok['offdiag_ii_minus_i'])
    lines.append('P_qg^(3), P_gq^(3) of route (i), x space: %s, %s' % (fmt(x_i[0, 1] / 24), fmt(x_i[1, 0] / 24)))
    lines.append('P_qg^(3), P_gq^(3) of route (ii), x space: %s, %s' % (fmt(x_ii[0, 1] / 24), fmt(x_ii[1, 0] / 24)))
    out.update(Pgg=str(gg_x), Pgg_ref=str(gg_ref), Pgg_shift=str(dgg), Pgg_shift_rev=str(dgg_rev), comb=str(comb_x), comb_ref=str(combref_x),
               x_i=[[str(x_i[i, j] / 24) for j in range(2)] for i in range(2)], x_ii=[[str(x_ii[i, j] / 24) for j in range(2)] for i in range(2)])
    out['checks'] = ok
    lines.append('')
    lines.append('checks: ' + ', '.join('%s %s' % (k, v) for k, v in ok.items()))
    if not all(ok.values()):
        lines.append('SOME CHECKS FAILED')
    open(os.path.join(HERE, 'predictions.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'predictions.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))
    if not all(ok.values()):
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R7/singlet/ps_difference.json <==
{
 "ns": {
  "data_z2_ln4": "38*ca**3*cf - 140*ca**2*cf**2 + 168*ca*cf**3 - 248*cf**4/3 - 48*dFA",
  "diff_z2_ln4": "38*ca**3*cf - 120*ca**2*cf**2 + 104*ca*cf**3 - 16*cf**4 - 48*dFA",
  "ln4": {
   "data": "38*ca**3*cf*z2 - 140*ca**2*cf**2*z2 + 121*ca**2*cf**2/9 + 168*ca*cf**3*z2 + 170*ca*cf**3/9 - 44*ca*cf**2*nf/9 - 248*cf**4*z2/3 + 16*cf**4/3 - 20*cf**3*nf/9 + 4*cf**2*nf**2/9 - 48*dFA*z2",
   "diff_rest": "0",
   "diff_z2": "38*ca**3*cf - 120*ca**2*cf**2 + 104*ca*cf**3 - 16*cf**4 - 48*dFA",
   "pred": "-20*ca**2*cf**2*z2 + 121*ca**2*cf**2/9 + 64*ca*cf**3*z2 + 170*ca*cf**3/9 - 44*ca*cf**2*nf/9 - 200*cf**4*z2/3 + 16*cf**4/3 - 20*cf**3*nf/9 + 4*cf**2*nf**2/9"
  },
  "ln5": {
   "data": "22*ca*cf**3/9 - 4*cf**4/3 - 4*cf**3*nf/9",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "22*ca*cf**3/9 - 4*cf**4/3 - 4*cf**3*nf/9"
  },
  "ln6": {
   "data": "cf**4/9",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "cf**4/9"
  },
  "pred_z2_ln4": "-20*ca**2*cf**2 + 64*ca*cf**3 - 200*cf**4/3"
 },
 "ps": {
  "data_z2_ln4": "34*ca**2*cf*nf/9 - 136*ca*cf**2*nf/3 + 524*cf**3*nf/9 + 64*dFF*nf",
  "diff_z2_ln4": "-10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
  "ln4": {
   "data": "34*ca**2*cf*nf*z2/9 - 1709*ca**2*cf*nf/27 - 136*ca*cf**2*nf*z2/3 + 541*ca*cf**2*nf/27 - 12*ca*cf*nf**2 + 524*cf**3*nf*z2/9 - 173*cf**3*nf/3 + 1904*cf**2*nf**2/27 - 4*cf*nf**3/27 + 64*dFF*nf*z2",
   "diff_rest": "0",
   "diff_z2": "-10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
   "pred": "64*ca**2*cf*nf*z2/9 - 1709*ca**2*cf*nf/27 - 148*ca*cf**2*nf*z2/3 + 541*ca*cf**2*nf/27 - 12*ca*cf*nf**2 + 524*cf**3*nf*z2/9 - 173*cf**3*nf/3 + 1904*cf**2*nf**2/27 - 4*cf*nf**3/27"
  },
  "ln5": {
   "data": "272*ca**2*cf*nf/45 - 428*ca*cf**2*nf/45 + 128*cf**3*nf/45 + 32*cf**2*nf**2/15",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "272*ca**2*cf*nf/45 - 428*ca*cf**2*nf/45 + 128*cf**3*nf/45 + 32*cf**2*nf**2/15"
  },
  "ln6": {
   "data": "-8*ca**2*cf*nf/9 + 8*ca*cf**2*nf/9 - 2*cf**3*nf/3 + 4*cf**2*nf**2/9",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "-8*ca**2*cf*nf/9 + 8*ca*cf**2*nf/9 - 2*cf**3*nf/3 + 4*cf**2*nf**2/9"
  },
  "pred_z2_ln4": "64*ca**2*cf*nf/9 - 148*ca*cf**2*nf/3 + 524*cf**3*nf/9"
 }
}

==> anc/numbers/deposit/R7/singlet/ps_difference.out <==
ps_difference.py: x^0 ln^k x coefficients (x space) of the four-loop pure-singlet and non-singlet splitting functions,
data against the predictions of eqs. (5.9) and (3.3) of arXiv:2202.10362.

== pure singlet P_ps^(3) (arXiv:2609.37563) against eq. (5.9) minus eq. (3.3)
  ln^6 x: data -2*cf*nf*(4*ca**2 - 4*ca*cf + 3*cf**2 - 2*cf*nf)/9
          prediction -2*cf*nf*(4*ca**2 - 4*ca*cf + 3*cf**2 - 2*cf*nf)/9
          difference: zeta_2 part 0;  remainder 0
  ln^5 x: data 4*cf*nf*(68*ca**2 - 107*ca*cf + 32*cf**2 + 24*cf*nf)/45
          prediction 4*cf*nf*(68*ca**2 - 107*ca*cf + 32*cf**2 + 24*cf*nf)/45
          difference: zeta_2 part 0;  remainder 0
  ln^4 x: data nf*(102*ca**2*cf*z2 - 1709*ca**2*cf - 1224*ca*cf**2*z2 + 541*ca*cf**2 - 324*ca*cf*nf + 1572*cf**3*z2 - 1557*cf**3 + 1904*cf**2*nf - 4*cf*nf**2 + 1728*dFF*z2)/27
          prediction cf*nf*(192*ca**2*z2 - 1709*ca**2 - 1332*ca*cf*z2 + 541*ca*cf - 324*ca*nf + 1572*cf**2*z2 - 1557*cf**2 + 1904*cf*nf - 4*nf**2)/27
          difference: zeta_2 part -2*nf*(5*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3;  remainder 0
  zeta_2 x^0 ln^4 x difference: nf*(-10*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF)
      SU(N): -nf*(Nc - 1)*(Nc + 1)*(5*Nc**2 - 12)/Nc**3;  SU(3): -88*nf/9
  zeta_2 x^0 ln^4 x data: nf*(34*ca**2*cf/9 - 136*ca*cf**2/3 + 524*cf**3/9 + 64*dFF);  prediction: nf*(64*ca**2*cf/9 - 148*ca*cf**2/3 + 524*cf**3/9)

== non-singlet P^(3)+ (arXiv:2604.09534) against eq. (3.3)
  ln^6 x: data cf**4/9
          prediction cf**4/9
          difference: zeta_2 part 0;  remainder 0
  ln^5 x: data 2*cf**3*(11*ca - 6*cf - 2*nf)/9
          prediction 2*cf**3*(11*ca - 6*cf - 2*nf)/9
          difference: zeta_2 part 0;  remainder 0
  ln^4 x: data (342*ca**3*cf*z2 - 1260*ca**2*cf**2*z2 + 121*ca**2*cf**2 + 1512*ca*cf**3*z2 + 170*ca*cf**3 - 44*ca*cf**2*nf - 744*cf**4*z2 + 48*cf**4 - 20*cf**3*nf + 4*cf**2*nf**2 - 432*dFA*z2)/9
          prediction -cf**2*(180*ca**2*z2 - 121*ca**2 - 576*ca*cf*z2 - 170*ca*cf + 44*ca*nf + 600*cf**2*z2 - 48*cf**2 + 20*cf*nf - 4*nf**2)/9
          difference: zeta_2 part 2*(19*ca**3*cf - 60*ca**2*cf**2 + 52*ca*cf**3 - 8*cf**4 - 24*dFA);  remainder 0
  zeta_2 x^0 ln^4 x difference: 38*ca**3*cf - 120*ca**2*cf**2 + 104*ca*cf**3 - 16*cf**4 - 48*dFA
      SU(N): (Nc - 1)*(Nc + 1)*(Nc**4 + 10*Nc**2 + 1)/Nc**4;  SU(3): 1376/81
  zeta_2 x^0 ln^4 x data: 38*ca**3*cf - 140*ca**2*cf**2 + 168*ca*cf**3 - 248*cf**4/3 - 48*dFA;  prediction: -20*ca**2*cf**2 + 64*ca*cf**3 - 200*cf**4/3



==> anc/numbers/deposit/R7/singlet/ps_difference.py <==
#!/usr/bin/env python3
"""ps_difference.py -- the four-loop pure-singlet splitting function at small x against the prediction of eq. (5.9) of
arXiv:2202.10362, and the non-singlet P^(3)+ against eq. (3.3) of the same paper (as a control).

Data: anc/Pqq3PSXto0.m of arXiv:2609.37563 (P_ps^(3) at x -> 0) and anc/Pqq3NSpXto0.m of arXiv:2604.09534 (P^(3)+).
Prediction: the blocks Pqq3R (eq. (5.9), P_qq^(3) = P^(3)+ + P_ps^(3)) and Pns3R (eq. (3.3), P^(3)+) of the ancillary file
of arXiv:2202.10362; the pure-singlet prediction is Pqq3R - Pns3R.  N-space coefficients of N^-(k+1) are converted to
x-space coefficients of x^0 ln^k x with int_0^1 dx x^(N-1) ln^k x = (-1)^k k!/N^(k+1).
Printed: for k = 6, 5, 4 the data, the prediction and their difference (x space, per power of zeta_2), the difference in
general color, SU(N) and SU(3).  Color: cf, ca, nf (T_F = 1/2), dFF = d_F^abcd d_F^abcd/N_R, dFA = d_F^abcd d_A^abcd/N_R.
Run:  python3 -B ps_difference.py      (writes ps_difference.out and ps_difference.json)
"""
import json
import os
import sys

import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from inputs import HERE, N, L, x, z2, nf, anc, p3_ns_plus, p3_ps, fmt, su3, sun  # noqa: E402


def x_coeffs(e_x):
    e0 = sp.expand(e_x).coeff(x, 0)
    return {k: sp.expand(e0.coeff(L, k)) for k in (4, 5, 6)}


def n_to_x(e_N):
    return {k: sp.expand(sp.expand(e_N * N**(k + 1)).coeff(N, 0) * (-1)**k / sp.factorial(k)) for k in (4, 5, 6)}


def main():
    lines = ['ps_difference.py: x^0 ln^k x coefficients (x space) of the four-loop pure-singlet and non-singlet splitting functions,',
             'data against the predictions of eqs. (5.9) and (3.3) of arXiv:2202.10362.', '']
    out = {}
    data = {'ps': x_coeffs(p3_ps()), 'ns': x_coeffs(p3_ns_plus())}
    pred = {'ps': n_to_x(sp.expand(anc('Pqq3R') - anc('Pns3R'))), 'ns': n_to_x(anc('Pns3R'))}
    for part, lab in (('ps', 'pure singlet P_ps^(3) (arXiv:2609.37563) against eq. (5.9) minus eq. (3.3)'),
                      ('ns', 'non-singlet P^(3)+ (arXiv:2604.09534) against eq. (3.3)')):
        lines.append('== ' + lab)
        out[part] = {}
        for k in (6, 5, 4):
            d = sp.expand(data[part][k] - pred[part][k])
            dz = sp.expand(d.coeff(z2, 1))
            dr = sp.expand(d - dz * z2)
            lines.append('  ln^%d x: data %s' % (k, fmt(data[part][k])))
            lines.append('          prediction %s' % fmt(pred[part][k]))
            lines.append('          difference: zeta_2 part %s;  remainder %s' % (fmt(dz), fmt(dr)))
            out[part]['ln%d' % k] = dict(data=str(data[part][k]), pred=str(pred[part][k]), diff_z2=str(dz), diff_rest=str(dr))
        dz4 = sp.expand(sp.expand(data[part][4] - pred[part][4]).coeff(z2, 1))
        lines.append('  zeta_2 x^0 ln^4 x difference: %s' % sp.collect(dz4, [nf], evaluate=True))
        lines.append('      SU(N): %s;  SU(3): %s' % (sun(dz4), su3(dz4)))
        lines.append('  zeta_2 x^0 ln^4 x data: %s;  prediction: %s' % (sp.collect(sp.expand(data[part][4].coeff(z2, 1)), nf),
                                                                       sp.collect(sp.expand(pred[part][4].coeff(z2, 1)), nf)))
        out[part]['diff_z2_ln4'] = str(dz4)
        out[part]['data_z2_ln4'] = str(sp.expand(data[part][4].coeff(z2, 1)))
        out[part]['pred_z2_ln4'] = str(sp.expand(pred[part][4].coeff(z2, 1)))
        lines.append('')
    open(os.path.join(HERE, 'ps_difference.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'ps_difference.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R7/singlet/run_channels.gp <==
\\ run_channels.gp -- prints the t-channel tabulation of channels.gp for each representation of REPS, after a
\\ plain-text header that states what is printed and the conventions.
\\ Run:  gp -q -D breakloop=0 run_channels.gp < /dev/null > channels.out
\\ The representations can be restricted with CHANNEL_REPS, e.g. CHANNEL_REPS=SU3_3 gp -q ... (comma separated).
default(parisizemax, 2000000000);
read("channels.gp");
REPS0 = ["SU3_3", "SU2_2", "SU4_4", "SO5_5", "G2_7"];
REPS = if(getenv("CHANNEL_REPS"), strsplit(getenv("CHANNEL_REPS"), ","), REPS0);
{
H = [
"# channels.out -- the color matrices of the flavor-singlet quark-gluon system of singlet_model.gp in t-channel form.",
"# Produced by:  gp -q -D breakloop=0 run_channels.gp < /dev/null > channels.out   (reads channels.gp, singlet_model.gp)",
"# Checked by:   python3 -B check_channels.py > check_channels.out   (uses only the lines of this file)",
"#",
"# Conventions (those of singlet_model.gp).  An upper pair (legs 1, 3) of type i and a lower pair (legs 2, 4) of type",
"# j, i, j in {q, g}; a color tensor is a matrix W_j -> W_i with W_q = V_R (x) V_R (leg 1 in the conjugate",
"# representation, so W_q is R-bar (x) R) and W_g = V_A (x) V_A.  Blocks [qq, qg, gq, gg]; block (i,j) maps W_j -> W_i.",
"# T_rc = T_1.T_2 - T_1.T_4.  T_t^2 = pair Casimir C_R of the upper pair.  T_F = 1/2.  Signature tau = +1, -1.",
"# eps_R = +1 (-1) for a symmetric (antisymmetric) gluon pair under the swap of the two gluons; eps = 0 is printed",
"# for quark-pair channels, where no swap is used.",
"# Born tensors: qq  C_F - C_R/2 (both signatures);  gg  (1/2)(1 + tau eps_R)(C_R - 2 C_A), multiplied by s8 for",
"# tau = -1 only (s8 = 1 in the equations, s8 = -1 for the reversed lines V, s8 = 0, 2, 3 for the lines W);",
"# qg  2 n_f J^tau;  gq  -2 K^tau.",
"#",
"# Channels: simultaneous eigenspaces of the pair Casimir and (on W_g) the swap.  Label = q|g + 1 (singlet) | A",
"# (Casimir C_A, dimension N_A) | dimension, with _S/_A added where one pair space has two channels of that label.",
"# In SU(N), N >= 3, the antisymmetric gluon channel of Casimir 2 C_A (dimension 20 in SU(3), 90 in SU(4)) is the",
"# sum of two complex-conjugate irreducible representations (10 + 10bar, 45 + 45bar); the cubic Casimir (lines C3)",
"# splits it, and it is kept as one channel because T_rc never separates the two (lines CLOSURE).",
"#",
"# Basis of the invariant maps of each block, label a<-b (maps channel b to channel a):",
"#   E[c<-c] = P[c]                               the channel projector;",
"#   E[q<-g] = P[q] J^eps P[g]                    eps = eps of the gluon channel g;",
"#   E[g<-q] = P[g] K^eps P[q] / alpha            alpha from (P[q] J^eps P[g])(P[g] K^eps P[q]) = alpha P[q];",
"#   E[g<-g'] = E[g<-q] E[q<-g']                  g != g' linked to the same quark channel q (A_S, A_A in SU(N)).",
"# They obey E[a<-b] E[b<-c] = E[a<-c] and E[a<-b] E[b'<-c] = 0 for b != b' (line MU), so an invariant block operator",
"# X = sum_u x_u E[u] multiplies as matrices in channel space, and T_t^2 E[a<-b] = C_R E[a<-b].",
"# The definitions are printed per element (lines BASIS); the gq coefficient of the Born tensor is -2 alpha.",
"#",
"# Line formats (fields separated by ';'; entries are rationals or polynomials in nf):",
"#   REP;name;N_R;N_A;C_F;C_A",
"#   CH;name;label;pair;dim;C_R;eps",
"#   DIMSUM;name;q;sum of dims;N_R^2;g;sum of dims;N_A^2;ok",
"#   XCH;name;RbRb|RbA;C:dim;...           Casimir eigenvalues (with eigenspace dimensions) of the crossed pair",
"#        spaces R-bar (x) R-bar and R-bar (x) A, for the crossing check of T_rc in check_channels.py",
"#   C3;name;label;scalar|split;eigenvalue:multiplicity[,...]       cubic Casimir d_abc T^a T^b T^c on the channel",
"#        (d_abc = tr(Y_a {Y_b, Y_c}) in the program's basis; printed only where d_R^{abc} d_R^{abc} != 0)",
"#   BASIS;name;block;label;definition",
"#   MU;name;number of products checked;ok",
"#   BQ;name;label;b_R;C_F - C_R/2;ok                                quark-pair Born weight",
"#   BG;name;label;tau;b_R^tau;(1/2)(1 + tau eps_R)(C_R - 2 C_A);ok  gluon-pair Born weight (s8 = 1)",
"#   BORN;name;tau;block;label;coefficient                           born(m, tau) in the basis (s8 = 1)",
"#   TP;name;tau;label;t/nf               (qg Born)(gq Born) = born[2]*born[3] = t P[label] on each quark channel",
"#   TPCHK;name;tau;label;t/nf;formula;formula value;ok",
"#   TRCCOLS;name;block;labels of the columns",
"#   TRCROW;name;block;row label;entries   matrix M of X -> T_rc X on the block: column u = coefficients of",
"#                                         btrc(E[u]) in the basis, i.e. T_rc E[u] = sum_v M[v,u] E[v]",
"#   CLOSURE;name;block;ok                 btrc(E[u]) equals sum_v M[v,u] E[v] identically, every u",
"#   TRCDIAG;name;block;label;M[u,u]       normalization-independent",
"#   TRCPAIR;name;block;u;v;M[u,v] M[v,u]  normalization-independent",
"#   SIG;name;block;label;sigma            entry of singlet(m, E[u]) belonging to the block (singlet() of",
"#                                         singlet_model.gp: matrix [[qq, qg], [gq, gg]] of the splitting functions)",
"#   ROW;name;block;label;value            entry of singlet(m, btrc(E[u])) = sum_v sigma_v M[v,u]; the pole is",
"#                                         S_m = 6 kappa sum_u x_u ROW_u for A^-_(m-1) = sum_u x_u E[u]",
"#   HOM;name;source;target;dim;basis elements;determined|upper bound    dimension of the invariant maps between",
"#        two channels of equal Casimir, from the commutant of two random Lie-algebra elements modulo 2^31 - 1",
"#        (an upper bound; determined when it equals the number of basis elements, or, for a channel split by the cubic",
"#        Casimir, when it equals the number of its distinct eigenvalues); channels up to dimension 35",
"#   HOMSUM;name;block;dim of all invariant maps W_j -> W_i;basis size   (incomplete if a pair of the block exceeds 35)",
"#",
"# The equations in channel space (as solvesinglet of singlet_model.gp): A^tau_1 = 2 Born^tau,",
"#   A^+_n = 2(3-2n) C_R A^+_(n-1) + sum_k A^+_k A^+_(n-k),",
"#   A^-_n = 2(4-2n) C_R A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_k A^-_k A^-_(n-k),",
"#   S_m = 6 kappa singlet(T_rc[A^-_(m-1)]),  L_n = singlet(A^+_n)."
];
foreach(H, l, print(l));
foreach(REPS, nm, tabulate(nm); print("# end of ", nm));
}
quit;


==> anc/numbers/deposit/R7/singlet/run_lambda.gp <==
\\ run_lambda.gp -- the singlet poles S_2, S_3 for a negative-signature gluon-pair Born tensor scaled by s8 = 0, 2, 3
\\ (octet weight -s8 C_A), at kappa = +1 and -1, for six representations; s8 = 1 and s8 = -1 are in singlet_model.out.
\\ Run:  gp -q -D breakloop=0 run_lambda.gp < /dev/null > singlet_lambda.out
\\ Output lines (fields separated by ';'; entries are polynomials in nf with rational coefficients):
\\   REP;name;N_R;N_A;C_F;C_A;dFF;dFA;dAA;d33        as in singlet_model.out
\\   W;name;kappa;s8;m;qq;qg;gq;gg                   coefficient of zeta_2 a^m omega^(4-2m) in S
default(parisizemax, 1000000000);
read("singlet_model.gp");
REPS = ["SU2_2", "SU2_3", "SU3_3", "SO5_5", "Sp4_4", "G2_7"];
{
foreach(REPS, nm,
  my(m=setup(nm), inv=m[14]);
  print("REP;", nm, ";", m[1], ";", m[2], ";", m[3], ";", m[4], ";", inv[1], ";", inv[2], ";", inv[3], ";", inv[4]);
  foreach([0, 2, 3], s8,
    for(s=1,2, my(kap=if(s==1,1,-1), R=solvesinglet(m, 2, kap, s8));
      for(n=2,3, my(M=R[1][n]);
        print("W;", nm, ";", kap, ";", s8, ";", n, ";", M[1,1], ";", M[1,2], ";", M[2,1], ";", M[2,2])))));
}
quit;


==> anc/numbers/deposit/R7/singlet/run_model.gp <==
\\ run_model.gp -- prints the group invariants and the singlet poles S_2, S_3, S_4 (kappa = +1, -1) and the singlet
\\ projections of the double-logarithmic waves A^+_1 .. A^+_4 for each representation of REPS.
\\ Run:  gp -q -D breakloop=0 run_model.gp < /dev/null > singlet_model.out
\\ Output lines (fields separated by ';'; entries are polynomials in nf with rational coefficients):
\\   REP;name;N_R;N_A;C_F;C_A;dFF;dFA;dAA;d33
\\   S;name;kappa;m;qq;qg;gq;gg        coefficient of zeta_2 a^m omega^(4-2m) in S
\\   L;name;n;qq;qg;gq;gg              coefficient of a^n omega^(1-2n) in the positive-signature singlet wave
\\   V;name;m;qq;qg;gq;gg              as S at kappa = +1, with the negative-signature gluon-pair Born tensor reversed
default(parisizemax, 2000000000);
read("singlet_model.gp");
REPS0 = ["SU2_2", "SU2_3", "SU2_4", "SU2_5", "SU3_3", "SU3_6", "SU3_8", "SU3_10", "SO5_5", "Sp4_4", "G2_7", "SU4_4", "SU4_6", "SU4_10", "SO7_7", "Sp6_6"];
REPS = if(getenv("SINGLET_REPS"), strsplit(getenv("SINGLET_REPS"), ","), REPS0);
pr(tag, nm, k, n, M) = print(tag, ";", nm, ";", if(k, Str(k, ";"), ""), n, ";", M[1,1], ";", M[1,2], ";", M[2,1], ";", M[2,2]);
{
foreach(REPS, nm,
  my(m=setup(nm), inv=m[14]);
  print("REP;", nm, ";", m[1], ";", m[2], ";", m[3], ";", m[4], ";", inv[1], ";", inv[2], ";", inv[3], ";", inv[4]);
  for(s=1,2, my(kap=if(s==1,1,-1), R=solvesinglet(m, 3, kap));
    for(n=2,4, pr("S", nm, kap, n, R[1][n]));
    if(kap==1, for(n=1,4, pr("L", nm, 0, n, R[2][n]))));
  my(R=solvesinglet(m, 3, 1, -1)); for(n=2,4, pr("V", nm, 0, n, R[1][n])));
}
quit;


==> anc/numbers/deposit/R7/singlet/scheme_example.out <==
scheme_example.py: commutator form of a scheme change at zeta_2 a^4 N^-5, and an example rotation.

delta P^(3) at zeta_2 a^4 N^-5 = [Y, P1_LL] + [Z3, M0]:
  qq: -4*cf*z_qg - 2*nf*z_gq + p_gq*y_qg - p_qg*y_gq
  qg: -4*ca*z_qg - 2*cf*z_qg - 2*nf*z_gg + 2*nf*z_qq + p_gg*y_qg - p_qg*y_gg + p_qg*y_qq - p_qq*y_qg
  gq: 4*ca*z_gq - 4*cf*z_gg + 2*cf*z_gq + 4*cf*z_qq - p_gg*y_gq + p_gq*y_gg - p_gq*y_qq + p_qq*y_gq
  gg: 4*cf*z_qg + 2*nf*z_gq - p_gq*y_qg + p_qg*y_gq
  trace zero (qq and gg shifts opposite): True

pure-singlet difference (data minus eq. (5.9) of arXiv:2202.10362), x space: -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf
  part without d_F d_F: -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf
example Z3 = [[0, nf*(20*ca**2 - 24*ca*cf)], [0, 0]]:
  qq shift, x space: -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf;  equals the part without d_F d_F: True
  gg shift, x space: 10*ca**2*cf*nf/3 - 4*ca*cf**2*nf;  opposite to qq: True
  full commutator, N space: [[-16*ca*cf*nf*(5*ca - 6*cf), -8*ca*nf*(2*ca + cf)*(5*ca - 6*cf)], [0, 16*ca*cf*nf*(5*ca - 6*cf)]]

checks: traceless True, example_equals_nonquartic True, example_gg_opposite True


==> anc/numbers/deposit/R7/singlet/scheme_example.py <==
#!/usr/bin/env python3
"""scheme_example.py -- a change of factorization scheme acting on the zeta_2 x^0 ln^4 x coefficients of the four-loop
flavor-singlet splitting functions, and an example that produces the part of the pure-singlet difference without the
quartic invariant.

A scheme change Z = 1 + a^2 zeta_2 N^-2 Y + a^3 zeta_2 N^-4 Z3 acts as P -> Z P Z^-1 + beta(a) (dZ/da) Z^-1 (Y also
shifts the three-loop entries, through [Y, M0] at zeta_2 a^3 N^-3; Z3 does not).  At order a^4 and NNLL (zeta_2 N^-5 in N space, i.e. zeta_2 ln^4 x / 24 in x space) only the commutators with the leading-logarithmic
lower orders contribute: delta P^(3) = [Y, P^(1)_LL] + [Z3, M0], with P^(0)_LL = M0/N, P^(1)_LL its N^-3 residue matrix.  The terms with beta(a) give at most zeta_2 N^-4 at order a^4.  Every
commutator is traceless, so the shifts of the qq entry (P_ps at n_f^1) and of the gg entry are opposite and their sum,
the trace, is unchanged.  A shift of the d_F^{abcd} d_F^{abcd} coefficient needs that invariant in Y or Z3.
Example: Z3 with the single entry qg = n_f (20 C_A^2 - 24 C_A C_F) gives the qq shift -4 C_F (Z3)_qg / 24 in x space,
equal to the part of the pure-singlet difference (ps_difference.json) without d_F d_F.

Run:  python3 -B scheme_example.py      (after ps_difference.py; writes scheme_example.out)
"""
import json
import os
import sys

import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from inputs import HERE, cf, ca, nf, dFF, M0  # noqa: E402


def main():
    lines = ['scheme_example.py: commutator form of a scheme change at zeta_2 a^4 N^-5, and an example rotation.', '']
    ok = {}
    Y = sp.Matrix(2, 2, sp.symbols('y_qq y_qg y_gq y_gg'))
    Z3 = sp.Matrix(2, 2, sp.symbols('z_qq z_qg z_gq z_gg'))
    P1 = sp.Matrix(2, 2, sp.symbols('p_qq p_qg p_gq p_gg'))      # N^-3 residue of P^(1), left general
    d = (Y * P1 - P1 * Y + Z3 * M0 - M0 * Z3).applyfunc(sp.expand)
    ok['traceless'] = sp.expand(d.trace()) == 0
    lines.append('delta P^(3) at zeta_2 a^4 N^-5 = [Y, P1_LL] + [Z3, M0]:')
    for lab, (i, j) in (('qq', (0, 0)), ('qg', (0, 1)), ('gq', (1, 0)), ('gg', (1, 1))):
        lines.append('  %s: %s' % (lab, d[i, j]))
    lines.append('  trace zero (qq and gg shifts opposite): %s' % ok['traceless'])
    PS = json.load(open(os.path.join(HERE, 'ps_difference.json')))
    diff = sp.expand(sp.sympify(PS['ps']['diff_z2_ln4'], locals=dict(cf=cf, ca=ca, nf=nf, dFF=dFF)))
    nonquartic = sp.expand(diff - diff.coeff(dFF) * dFF)
    zqg = nf * (20 * ca**2 - 24 * ca * cf)
    ex = (sp.Matrix([[0, zqg], [0, 0]]) * M0 - M0 * sp.Matrix([[0, zqg], [0, 0]])).applyfunc(sp.expand)
    shift_qq_x = sp.expand(ex[0, 0] / 24)
    ok['example_equals_nonquartic'] = sp.expand(shift_qq_x - nonquartic) == 0
    ok['example_gg_opposite'] = sp.expand(ex[1, 1] + ex[0, 0]) == 0
    lines.append('')
    lines.append('pure-singlet difference (data minus eq. (5.9) of arXiv:2202.10362), x space: %s' % diff)
    lines.append('  part without d_F d_F: %s' % nonquartic)
    lines.append('example Z3 = [[0, %s], [0, 0]]:' % zqg)
    lines.append('  qq shift, x space: %s;  equals the part without d_F d_F: %s' % (shift_qq_x, ok['example_equals_nonquartic']))
    lines.append('  gg shift, x space: %s;  opposite to qq: %s' % (sp.expand(ex[1, 1] / 24), ok['example_gg_opposite']))
    lines.append('  full commutator, N space: %s' % ex.applyfunc(sp.factor).tolist())
    lines.append('')
    lines.append('checks: ' + ', '.join('%s %s' % (k, v) for k, v in ok.items()))
    if not all(ok.values()):
        lines.append('SOME CHECKS FAILED')
    open(os.path.join(HERE, 'scheme_example.out'), 'w').write('\n'.join(lines) + '\n')
    print('\n'.join(lines))
    if not all(ok.values()):
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R7/singlet/singlet_fit.json <==
{
 "gen": {
  "k+": {
   "D": [
    [
     "38*ca**3*cf - 120*ca**2*cf**2 - 10*ca**2*cf*nf/3 + 104*ca*cf**3 + 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
     "20*ca**3*nf/3 + 8*ca**2*cf*nf - 22*ca*cf**2*nf + 2*ca*cf*nf**2 + 12*cf**3*nf - 32*dFAg*nf"
    ],
    [
     "-40*ca**3*cf/3 - 16*ca**2*cf**2 + 44*ca*cf**3 - 4*ca*cf**2*nf - 24*cf**4 + 32*dFA",
     "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf"
    ]
   ],
   "S3": [
    [
     "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
     "60*ca**2*nf - 24*ca*cf*nf"
    ],
    [
     "-120*ca**2*cf + 48*ca*cf**2",
     "-96*ca**3 + 24*ca**2*nf"
    ]
   ],
   "S4": [
    [
     "-912*ca**3*cf + 3120*ca**2*cf**2 - 400*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
     "-592*ca**3*nf + 144*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf"
    ],
    [
     "1184*ca**3*cf - 288*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
     "960*ca**4 - 448*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf"
    ]
   ],
   "trM0S3": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
   "trM1S4": "-1920*ca**5 + 896*ca**4*nf - 912*ca**3*cf**2 + 2176*ca**3*cf*nf + 3120*ca**2*cf**3 - 976*ca**2*cf**2*nf - 192*ca**2*cf*nf**2 - 3264*ca*cf**4 - 192*ca*cf**3*nf + 3072*ca*dFAg*nf + 960*cf**5 + 1152*cf*dFA - 1536*cf*dFAg*nf - 1536*cf*dFF*nf - 768*dFA*nf",
   "trS3": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
   "trS4": "960*ca**4 - 912*ca**3*cf - 448*ca**3*nf + 3120*ca**2*cf**2 - 304*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  },
  "k-": {
   "D": [
    [
     "44*ca**3*cf - 144*ca**2*cf**2 - 10*ca**2*cf*nf/3 + 128*ca*cf**3 - 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
     "2*ca**3*nf/3 + 20*ca**2*cf*nf - 34*ca*cf**2*nf - 2*ca*cf*nf**2 + 20*cf**3*nf - 32*dFAg*nf"
    ],
    [
     "-4*ca**3*cf/3 - 40*ca**2*cf**2 + 68*ca*cf**3 + 4*ca*cf**2*nf - 40*cf**4 + 32*dFA",
     "-8*ca**4 - 4*ca**3*nf/3 + 8*ca**2*cf*nf - 8*ca*cf**2*nf + 64*dFAg*nf"
    ]
   ],
   "S3": [
    [
     "84*ca**2*cf - 288*ca*cf**2 - 24*ca*cf*nf + 240*cf**3",
     "-12*ca**2*nf + 24*ca*cf*nf"
    ],
    [
     "24*ca**2*cf - 48*ca*cf**2",
     "-24*ca**2*nf"
    ]
   ],
   "S4": [
    [
     "-1056*ca**3*cf + 3792*ca**2*cf**2 + 176*ca**2*cf*nf - 4224*ca*cf**3 - 192*ca*cf**2*nf + 1344*cf**4 + 1152*dFA - 1536*dFF*nf",
     "32*ca**3*nf - 432*ca**2*cf*nf - 48*ca**2*nf**2 + 288*ca*cf**2*nf + 768*dFAg*nf"
    ],
    [
     "-64*ca**3*cf + 864*ca**2*cf**2 + 96*ca**2*cf*nf - 576*ca*cf**3 - 768*dFA",
     "192*ca**4 + 224*ca**3*nf - 96*ca**2*cf*nf - 1536*dFAg*nf"
    ]
   ],
   "trM0S3": "96*ca**3*nf + 168*ca**2*cf**2 + 96*ca**2*cf*nf - 576*ca*cf**3 - 240*ca*cf**2*nf + 480*cf**4",
   "trM1S4": "-384*ca**5 - 448*ca**4*nf - 1056*ca**3*cf**2 + 64*ca**3*cf*nf + 3792*ca**2*cf**3 + 1904*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 - 4224*ca*cf**4 - 1344*ca*cf**3*nf + 3072*ca*dFAg*nf + 1344*cf**5 + 1152*cf*dFA - 1536*cf*dFAg*nf - 1536*cf*dFF*nf - 768*dFA*nf",
   "trS3": "84*ca**2*cf - 24*ca**2*nf - 288*ca*cf**2 - 24*ca*cf*nf + 240*cf**3",
   "trS4": "192*ca**4 - 1056*ca**3*cf + 224*ca**3*nf + 3792*ca**2*cf**2 + 80*ca**2*cf*nf - 4224*ca*cf**3 - 192*ca*cf**2*nf + 1344*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  },
  "rev": {
   "D": [
    [
     "38*ca**3*cf - 120*ca**2*cf**2 + 14*ca**2*cf*nf/3 + 104*ca*cf**3 + 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
     "-4*ca**3*nf/3 + 12*ca**2*cf*nf - 22*ca*cf**2*nf + 2*ca*cf*nf**2 + 12*cf**3*nf - 32*dFAg*nf"
    ],
    [
     "8*ca**3*cf/3 - 24*ca**2*cf**2 + 44*ca*cf**3 - 4*ca*cf**2*nf - 24*cf**4 + 32*dFA",
     "24*ca**4 - 16*ca**3*nf/3 - 8*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf"
    ]
   ],
   "S3": [
    [
     "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
     "12*ca**2*nf - 24*ca*cf*nf"
    ],
    [
     "-24*ca**2*cf + 48*ca*cf**2",
     "-96*ca**3 + 24*ca**2*nf"
    ]
   ],
   "S4": [
    [
     "-912*ca**3*cf + 3120*ca**2*cf**2 - 208*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
     "-208*ca**3*nf - 48*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf"
    ],
    [
     "416*ca**3*cf + 96*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
     "192*ca**4 - 64*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf"
    ]
   ],
   "trM0S3": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 96*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
   "trM1S4": "-384*ca**5 + 128*ca**4*nf - 912*ca**3*cf**2 + 640*ca**3*cf*nf + 3120*ca**2*cf**3 - 16*ca**2*cf**2*nf - 192*ca**2*cf*nf**2 - 3264*ca*cf**4 - 192*ca*cf**3*nf + 3072*ca*dFAg*nf + 960*cf**5 + 1152*cf*dFA - 1536*cf*dFAg*nf - 1536*cf*dFF*nf - 768*dFA*nf",
   "trS3": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
   "trS4": "192*ca**4 - 912*ca**3*cf - 64*ca**3*nf + 3120*ca**2*cf**2 - 112*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  }
 },
 "held": [
  "SU3_6",
  "G2_7",
  "SO7_7",
  "Sp6_6"
 ],
 "ll_waves": true,
 "reps": [
  "G2_7",
  "SO5_5",
  "SO7_7",
  "SU2_2",
  "SU2_3",
  "SU2_4",
  "SU2_5",
  "SU3_10",
  "SU3_3",
  "SU3_6",
  "SU3_8",
  "SU4_10",
  "SU4_4",
  "SU4_6",
  "Sp4_4",
  "Sp6_6"
 ],
 "reps_data": {
  "G2_7": {
   "CA": "2",
   "CF": "1",
   "NA": "14",
   "NR": "7",
   "d33": "0",
   "dAA": "25/12",
   "dFA": "5/12",
   "dFF": "1/24"
  },
  "SO5_5": {
   "CA": "3/2",
   "CF": "1",
   "NA": "10",
   "NR": "5",
   "d33": "0",
   "dAA": "9/8",
   "dFA": "3/16",
   "dFF": "1/8"
  },
  "SO7_7": {
   "CA": "5/2",
   "CF": "3/2",
   "NA": "21",
   "NR": "7",
   "d33": "0",
   "dAA": "695/192",
   "dFA": "55/64",
   "dFF": "23/64"
  },
  "SU2_2": {
   "CA": "2",
   "CF": "3/4",
   "NA": "3",
   "NR": "2",
   "d33": "0",
   "dAA": "20/3",
   "dFA": "5/8",
   "dFF": "5/128"
  },
  "SU2_3": {
   "CA": "1/2",
   "CF": "1/2",
   "NA": "3",
   "NR": "3",
   "d33": "0",
   "dAA": "5/192",
   "dFA": "5/192",
   "dFF": "5/192"
  },
  "SU2_4": {
   "CA": "1/5",
   "CF": "3/8",
   "NA": "3",
   "NR": "4",
   "d33": "0",
   "dAA": "1/1500",
   "dFA": "41/16000",
   "dFF": "1681/128000"
  },
  "SU2_5": {
   "CA": "1/10",
   "CF": "3/10",
   "NA": "3",
   "NR": "5",
   "d33": "0",
   "dAA": "1/24000",
   "dFA": "17/40000",
   "dFF": "289/40000"
  },
  "SU3_10": {
   "CA": "1/5",
   "CF": "2/5",
   "NA": "8",
   "NR": "10",
   "d33": "9/500",
   "dAA": "1/3000",
   "dFA": "11/7500",
   "dFF": "121/15000"
  },
  "SU3_3": {
   "CA": "3",
   "CF": "4/3",
   "NA": "8",
   "NR": "3",
   "d33": "5/18",
   "dAA": "135/8",
   "dFA": "5/2",
   "dFF": "5/36"
  },
  "SU3_6": {
   "CA": "3/5",
   "CF": "2/3",
   "NA": "8",
   "NR": "6",
   "d33": "49/900",
   "dAA": "27/1000",
   "dFA": "17/500",
   "dFF": "289/9000"
  },
  "SU3_8": {
   "CA": "1/2",
   "CF": "1/2",
   "NA": "8",
   "NR": "8",
   "d33": "0",
   "dAA": "5/384",
   "dFA": "5/384",
   "dFF": "5/384"
  },
  "SU4_10": {
   "CA": "2/3",
   "CF": "3/4",
   "NA": "15",
   "NR": "10",
   "d33": "1/12",
   "dAA": "13/486",
   "dFA": "1/27",
   "dFF": "41/1152"
  },
  "SU4_4": {
   "CA": "4",
   "CF": "15/8",
   "NA": "15",
   "NR": "4",
   "d33": "45/64",
   "dAA": "104/3",
   "dFA": "55/8",
   "dFF": "445/1024"
  },
  "SU4_6": {
   "CA": "2",
   "CF": "5/4",
   "NA": "15",
   "NR": "6",
   "d33": "0",
   "dAA": "13/6",
   "dFA": "5/12",
   "dFF": "85/384"
  },
  "Sp4_4": {
   "CA": "3",
   "CF": "5/4",
   "NA": "10",
   "NR": "4",
   "d33": "0",
   "dAA": "18",
   "dFA": "165/64",
   "dFF": "5/32"
  },
  "Sp6_6": {
   "CA": "4",
   "CF": "7/4",
   "NA": "21",
   "NR": "6",
   "d33": "0",
   "dAA": "235/6",
   "dFA": "175/24",
   "dFF": "161/384"
  }
 }
}

==> anc/numbers/deposit/R7/singlet/singlet_fit.out <==
singlet_fit.py: general-color forms of the singlet poles S_m (coefficient of zeta_2 a^m omega^(4-2m)), matrix
[[qq, qg], [gq, gg]]; color symbols cf, ca, nf (T_F = 1/2), dFF = d_F^abcd d_F^abcd/N_R, dFA = d_F^abcd d_A^abcd/N_R,
dFAg = d_F^abcd d_A^abcd/N_A, dAA = d_A^abcd d_A^abcd/N_A, d33 = d_F^abc d_F^abc/N_R (suffix g: divided by N_A).
representations: G2_7, SO5_5, SO7_7, SU2_2, SU2_3, SU2_4, SU2_5, SU3_10, SU3_3, SU3_6, SU3_8, SU4_10, SU4_4, SU4_6, Sp4_4, Sp6_6; held out: SU3_6, G2_7, SO7_7, Sp6_6

invariants of the SU(N) fundamental representations equal the closed forms: True
  k+ S_3 qq n_f^0 = 60*ca**2*cf - 192*ca*cf**2 + 144*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_3 qq n_f^1 = 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_3 qg n_f^1 = 60*ca**2 - 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_3 gq n_f^0 = -120*ca**2*cf + 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_3 gg n_f^0 = -96*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_3 gg n_f^1 = 24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 qq n_f^0 = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 1152*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 qq n_f^1 = -400*ca**2*cf + 192*ca*cf**2 - 1536*dFF   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 qg n_f^1 = -592*ca**3 + 144*ca**2*cf + 96*ca*cf**2 + 768*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 qg n_f^2 = 48*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 gq n_f^0 = 1184*ca**3*cf - 288*ca**2*cf**2 - 192*ca*cf**3 - 768*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 gq n_f^1 = -96*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 gg n_f^0 = 960*ca**4   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k+ S_4 gg n_f^1 = -448*ca**3 + 96*ca**2*cf - 1536*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_3 qq n_f^0 = 84*ca**2*cf - 288*ca*cf**2 + 240*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_3 qq n_f^1 = -24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_3 qg n_f^1 = -12*ca**2 + 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_3 gq n_f^0 = 24*ca**2*cf - 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_3 gg n_f^0 = 0   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_3 gg n_f^1 = -24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 qq n_f^0 = -1056*ca**3*cf + 3792*ca**2*cf**2 - 4224*ca*cf**3 + 1344*cf**4 + 1152*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 qq n_f^1 = 176*ca**2*cf - 192*ca*cf**2 - 1536*dFF   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 qg n_f^1 = 32*ca**3 - 432*ca**2*cf + 288*ca*cf**2 + 768*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 qg n_f^2 = -48*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 gq n_f^0 = -64*ca**3*cf + 864*ca**2*cf**2 - 576*ca*cf**3 - 768*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 gq n_f^1 = 96*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 gg n_f^0 = 192*ca**4   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  k- S_4 gg n_f^1 = 224*ca**3 - 96*ca**2*cf - 1536*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_3 qq n_f^0 = 60*ca**2*cf - 192*ca*cf**2 + 144*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_3 qq n_f^1 = 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_3 qg n_f^1 = 12*ca**2 - 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_3 gq n_f^0 = -24*ca**2*cf + 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_3 gg n_f^0 = -96*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_3 gg n_f^1 = 24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 qq n_f^0 = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 1152*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 qq n_f^1 = -208*ca**2*cf + 192*ca*cf**2 - 1536*dFF   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 qg n_f^1 = -208*ca**3 - 48*ca**2*cf + 96*ca*cf**2 + 768*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 qg n_f^2 = 48*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 gq n_f^0 = 416*ca**3*cf + 96*ca**2*cf**2 - 192*ca*cf**3 - 768*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 gq n_f^1 = -96*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 gg n_f^0 = 192*ca**4   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  rev S_4 gg n_f^1 = -64*ca**3 + 96*ca**2*cf - 1536*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]

positive-signature waves L_1..L_4 equal the leading logarithms (N^(-2n+1)) of P^(0), P^(1), P^(2) of App. A and of
P^(3) of eqs. (5.9)-(5.12) of arXiv:2202.10362, in every representation: True

== kappa = +1
  S_3 qq = 12*cf*(5*ca**2 - 16*ca*cf + 2*ca*nf + 12*cf**2)
      SU(N): 6*(Nc - 1)*(Nc + 1)*(2*Nc**3*nf + 2*Nc**2 + 3)/Nc**3   SU(3): 96*nf + 112/3
  S_3 qg = 12*ca*nf*(5*ca - 2*cf)
      SU(N): 12*nf*(4*Nc**2 + 1)   SU(3): 444*nf
  S_3 gq = -24*ca*cf*(5*ca - 2*cf)
      SU(N): -12*(Nc - 1)*(Nc + 1)*(4*Nc**2 + 1)/Nc   SU(3): -1184
  S_3 gg = -24*ca**2*(4*ca - nf)
      SU(N): -24*Nc**2*(4*Nc - nf)   SU(3): 216*nf - 2592
  S_4 qq = -16*(57*ca**3*cf - 195*ca**2*cf**2 + 25*ca**2*cf*nf + 204*ca*cf**3 - 12*ca*cf**2*nf - 60*cf**4 - 72*dFA + 96*dFF*nf)
      SU(N): -12*(Nc - 1)*(Nc + 1)*(14*Nc**5*nf - 4*Nc**3*nf + 19*Nc**2 + 24*Nc*nf + 5)/Nc**4   SU(3): -11968*nf/3 - 5632/27
  S_4 qg = -16*nf*(37*ca**3 - 9*ca**2*cf - 3*ca**2*nf - 6*ca*cf**2 - 48*dFAg)
      SU(N): -24*nf*(20*Nc**4 - 2*Nc**3*nf + Nc**2 - 1)/Nc   SU(3): 432*nf**2 - 13024*nf
  S_4 gq = 32*(37*ca**3*cf - 9*ca**2*cf**2 - 3*ca**2*cf*nf - 6*ca*cf**3 - 24*dFA)
      SU(N): 24*(Nc - 1)*(Nc + 1)*(20*Nc**4 - 2*Nc**3*nf + Nc**2 - 1)/Nc**2   SU(3): 104192/3 - 1152*nf
  S_4 gg = 32*(30*ca**4 - 14*ca**3*nf + 3*ca**2*cf*nf - 48*dFAg*nf)
      SU(N): 48*Nc*(20*Nc**3 - 9*Nc**2*nf - 5*nf)   SU(3): 77760 - 12384*nf
  D = [-S_4 + 2{S_3, M1}]/24 (x space, zeta_2 x^0 ln^4 x):
    qq: 2*(57*ca**3*cf - 180*ca**2*cf**2 - 5*ca**2*cf*nf + 156*ca*cf**3 + 6*ca*cf**2*nf - 24*cf**4 - 72*dFA + 96*dFF*nf)/3
    qg: 2*nf*(10*ca**3 + 12*ca**2*cf - 33*ca*cf**2 + 3*ca*cf*nf + 18*cf**3 - 48*dFAg)/3
    gq: -4*(10*ca**3*cf + 12*ca**2*cf**2 - 33*ca*cf**3 + 3*ca*cf**2*nf + 18*cf**4 - 24*dFA)/3
    gg: -8*(3*ca**4 - 4*ca**3*nf + 9*ca**2*cf*nf - 3*ca*cf**2*nf - 24*dFAg*nf)/3
    qq, n_f-independent part (non-singlet): 2*(19*ca**3*cf - 60*ca**2*cf**2 + 52*ca*cf**3 - 8*cf**4 - 24*dFA)   SU(3): 1376/81
    qq, n_f-dependent part (pure singlet):  -2*nf*(5*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3   SU(N): -nf*(Nc - 1)*(Nc + 1)*(5*Nc**2 - 12)/Nc**3   SU(3): -88*nf/9
  tr S_3 = -12*(8*ca**3 - 5*ca**2*cf - 2*ca**2*nf + 16*ca*cf**2 - 2*ca*cf*nf - 12*cf**3);  tr(M0 S_3) = 24*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 20*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4)

== kappa = -1
  S_3 qq = 12*cf*(7*ca**2 - 24*ca*cf - 2*ca*nf + 20*cf**2)
      SU(N): -6*(Nc - 1)*(Nc + 1)*(2*Nc**3*nf - 2*Nc**2 - 5)/Nc**3   SU(3): 368/9 - 96*nf
  S_3 qg = -12*ca*nf*(ca - 2*cf)
      SU(N): -12*nf   SU(3): -12*nf
  S_3 gq = 24*ca*cf*(ca - 2*cf)
      SU(N): 12*(Nc - 1)*(Nc + 1)/Nc   SU(3): 32
  S_3 gg = -24*ca**2*nf
      SU(N): -24*Nc**2*nf   SU(3): -216*nf
  S_4 qq = -16*(66*ca**3*cf - 237*ca**2*cf**2 - 11*ca**2*cf*nf + 264*ca*cf**3 + 12*ca*cf**2*nf - 84*cf**4 - 72*dFA + 96*dFF*nf)
      SU(N): 12*(Nc - 1)*(Nc + 1)*(2*Nc**5*nf + 12*Nc**3*nf - 23*Nc**2 - 24*Nc*nf - 7)/Nc**4   SU(3): 2624*nf/3 - 6848/27
  S_4 qg = 16*nf*(2*ca**3 - 27*ca**2*cf - 3*ca**2*nf + 18*ca*cf**2 + 48*dFAg)
      SU(N): -24*nf*(4*Nc**4 + 2*Nc**3*nf - 7*Nc**2 - 3)/Nc   SU(3): -432*nf**2 - 2064*nf
  S_4 gq = -32*(2*ca**3*cf - 27*ca**2*cf**2 - 3*ca**2*cf*nf + 18*ca*cf**3 + 24*dFA)
      SU(N): 24*(Nc - 1)*(Nc + 1)*(4*Nc**4 + 2*Nc**3*nf - 7*Nc**2 - 3)/Nc**2   SU(3): 1152*nf + 5504
  S_4 gg = 32*(6*ca**4 + 7*ca**3*nf - 3*ca**2*cf*nf - 48*dFAg*nf)
      SU(N): 48*Nc*(4*Nc**3 + 3*Nc**2*nf - 3*nf)   SU(3): 3456*nf + 15552
  D = [-S_4 + 2{S_3, M1}]/24 (x space, zeta_2 x^0 ln^4 x):
    qq: 2*(66*ca**3*cf - 216*ca**2*cf**2 - 5*ca**2*cf*nf + 192*ca*cf**3 - 6*ca*cf**2*nf - 24*cf**4 - 72*dFA + 96*dFF*nf)/3
    qg: 2*nf*(ca**3 + 30*ca**2*cf - 51*ca*cf**2 - 3*ca*cf*nf + 30*cf**3 - 48*dFAg)/3
    gq: -4*(ca**3*cf + 30*ca**2*cf**2 - 51*ca*cf**3 - 3*ca*cf**2*nf + 30*cf**4 - 24*dFA)/3
    gg: -4*(6*ca**4 + ca**3*nf - 6*ca**2*cf*nf + 6*ca*cf**2*nf - 48*dFAg*nf)/3
    qq, n_f-independent part (non-singlet): 4*(11*ca**3*cf - 36*ca**2*cf**2 + 32*ca*cf**3 - 4*cf**4 - 12*dFA)   SU(3): 1592/81
    qq, n_f-dependent part (pure singlet):  -2*nf*(5*ca**2*cf + 6*ca*cf**2 - 96*dFF)/3   SU(N): -nf*(Nc - 1)*(Nc + 1)*(2*Nc**4 + 3*Nc**2 - 12)/Nc**3   SU(3): -472*nf/9
  tr S_3 = 12*(7*ca**2*cf - 2*ca**2*nf - 24*ca*cf**2 - 2*ca*cf*nf + 20*cf**3);  tr(M0 S_3) = 24*(4*ca**3*nf + 7*ca**2*cf**2 + 4*ca**2*cf*nf - 24*ca*cf**3 - 10*ca*cf**2*nf + 20*cf**4)

== kappa = +1, negative-signature gluon-pair Born tensor reversed
  S_3 qq = 12*cf*(5*ca**2 - 16*ca*cf + 2*ca*nf + 12*cf**2)
      SU(N): 6*(Nc - 1)*(Nc + 1)*(2*Nc**3*nf + 2*Nc**2 + 3)/Nc**3   SU(3): 96*nf + 112/3
  S_3 qg = 12*ca*nf*(ca - 2*cf)
      SU(N): 12*nf   SU(3): 12*nf
  S_3 gq = -24*ca*cf*(ca - 2*cf)
      SU(N): -12*(Nc - 1)*(Nc + 1)/Nc   SU(3): -32
  S_3 gg = -24*ca**2*(4*ca - nf)
      SU(N): -24*Nc**2*(4*Nc - nf)   SU(3): 216*nf - 2592
  S_4 qq = -16*(57*ca**3*cf - 195*ca**2*cf**2 + 13*ca**2*cf*nf + 204*ca*cf**3 - 12*ca*cf**2*nf - 60*cf**4 - 72*dFA + 96*dFF*nf)
      SU(N): -12*(Nc - 1)*(Nc + 1)*(6*Nc**5*nf - 4*Nc**3*nf + 19*Nc**2 + 24*Nc*nf + 5)/Nc**4   SU(3): -5056*nf/3 - 5632/27
  S_4 qg = -16*nf*(13*ca**3 + 3*ca**2*cf - 3*ca**2*nf - 6*ca*cf**2 - 48*dFAg)
      SU(N): -24*nf*(8*Nc**4 - 2*Nc**3*nf - 3*Nc**2 - 1)/Nc   SU(3): 432*nf**2 - 4960*nf
  S_4 gq = 32*(13*ca**3*cf + 3*ca**2*cf**2 - 3*ca**2*cf*nf - 6*ca*cf**3 - 24*dFA)
      SU(N): 24*(Nc - 1)*(Nc + 1)*(8*Nc**4 - 2*Nc**3*nf - 3*Nc**2 - 1)/Nc**2   SU(3): 39680/3 - 1152*nf
  S_4 gg = 32*(6*ca**4 - 2*ca**3*nf + 3*ca**2*cf*nf - 48*dFAg*nf)
      SU(N): 48*Nc*(4*Nc**3 - Nc**2*nf - 5*nf)   SU(3): 15552 - 2016*nf
  D = [-S_4 + 2{S_3, M1}]/24 (x space, zeta_2 x^0 ln^4 x):
    qq: 2*(57*ca**3*cf - 180*ca**2*cf**2 + 7*ca**2*cf*nf + 156*ca*cf**3 + 6*ca*cf**2*nf - 24*cf**4 - 72*dFA + 96*dFF*nf)/3
    qg: -2*nf*(2*ca**3 - 18*ca**2*cf + 33*ca*cf**2 - 3*ca*cf*nf - 18*cf**3 + 48*dFAg)/3
    gq: 4*(2*ca**3*cf - 18*ca**2*cf**2 + 33*ca*cf**3 - 3*ca*cf**2*nf - 18*cf**4 + 24*dFA)/3
    gg: 8*(9*ca**4 - 2*ca**3*nf - 3*ca**2*cf*nf + 3*ca*cf**2*nf + 24*dFAg*nf)/3
    qq, n_f-independent part (non-singlet): 2*(19*ca**3*cf - 60*ca**2*cf**2 + 52*ca*cf**3 - 8*cf**4 - 24*dFA)   SU(3): 1376/81
    qq, n_f-dependent part (pure singlet):  2*nf*(7*ca**2*cf + 6*ca*cf**2 + 96*dFF)/3   SU(N): nf*(Nc - 1)*(Nc + 1)*(4*Nc**4 - 5*Nc**2 + 12)/Nc**3   SU(3): 776*nf/9
  tr S_3 = -12*(8*ca**3 - 5*ca**2*cf - 2*ca**2*nf + 16*ca*cf**2 - 2*ca*cf*nf - 12*cf**3);  tr(M0 S_3) = 24*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 4*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4)


==> anc/numbers/deposit/R7/singlet/singlet_fit.py <==
#!/usr/bin/env python3
"""singlet_fit.py -- general-color forms of the singlet zeta_2 poles S_3, S_4 computed by singlet_model.gp, by linear fits in
rational arithmetic over the representations with held-out representations, and the quantities the comparison with the data uses.

Input: singlet_model.out (written by run_model.gp: invariants and S_m per representation, entries polynomials in n_f).
Every entry and every power of n_f is fitted separately on a basis of color invariants (T_F = 1/2):
  C_F, C_A; dFF = d_R^{abcd}d_R^{abcd}/N_R, dFA = d_R^{abcd}d_A^{abcd}/N_R, dAA = d_A^{abcd}d_A^{abcd}/N_A,
  d33 = d_R^{abc}d_R^{abc}/N_R, and their versions divided by N_A in place of N_R (suffix _A), with N_R/N_A = 1/(2 C_F).
The fit uses the representations outside HELD only; it must be unique (full column rank) and consistent, and it must predict
the values of the representations of HELD.  The invariants d33 and dAA are kept in the bases where they are allowed by the
color degree; their coefficients come out zero.
Derived (kappa = +1 unless stated; M1 = M0/2 = [[C_F, n_f], [-2C_F, -2C_A]], the half-residue of P^(0) at N = 0):
  D = [-S_4 + 2 {S_3, M1}]/24, the difference from the predictions of the D-dimensional method that the poles imply for the
      zeta_2 x^0 ln^4 x coefficients of P^(3) (x space; the zeta_2 N^-5 coefficient is 24 D);
  tr S_3, tr(M0 S_3); the same for kappa = -1 and for the negative-signature gluon-pair Born tensor reversed (lines V).
  The positive-signature waves L_n are compared with the leading logarithms of P^(0), P^(1), P^(2) (App. A of
  arXiv:2202.10362) and of P^(3) (eqs. (5.9)-(5.12), whose N^-7 terms are the leading logarithms).
Run:  python3 -B singlet_fit.py      (writes singlet_fit.out and singlet_fit.json)
"""
import json
import os
import sys

import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from inputs import HERE, N, cf, ca, nf, dFF, dFA, dFAg, M0, M1, anc, SUN, fmt, su3, sun  # noqa: E402

dAA, d33, dFFg, d33g = sp.symbols('dAA d33 dFFg d33g')
HELD = ['SU3_6', 'G2_7', 'SO7_7', 'Sp6_6']
ENT = {'qq': (0, 0), 'qg': (0, 1), 'gq': (1, 0), 'gg': (1, 1)}
c4 = lambda pre: [pre * m for m in (ca**3, ca**2 * cf, ca * cf**2, cf**3)]
c3 = lambda pre: [pre * m for m in (ca**2, ca * cf, cf**2)]
BASES = {
    (3, 'qq', 0): c3(cf) + [ca**3, d33], (3, 'qq', 1): [cf * ca, cf**2, ca**2, d33],
    (3, 'qg', 1): c3(1) + [d33g], (3, 'gq', 0): c3(cf) + [ca**3, d33],
    (3, 'gg', 0): c4(1)[:4], (3, 'gg', 1): c3(1) + [d33g],
    (4, 'qq', 0): c4(cf) + [dFA, dAA], (4, 'qq', 1): c4(1) + [dFF, dFA, cf * d33, ca * d33],
    (4, 'qg', 1): c4(1) + [dFAg, ca * d33g, cf * d33g], (4, 'qg', 2): c3(1) + [dFFg, d33g],
    (4, 'gq', 0): c4(cf) + [dFA, ca * d33, cf * d33], (4, 'gq', 1): c3(cf) + [dFF, d33],
    (4, 'gg', 0): [ca**4, dAA, ca**3 * cf, dFAg], (4, 'gg', 1): c4(1) + [dFAg, ca * d33g, cf * d33g],
}
SUNX = dict(SUN)
SUNX.update({dAA: SUN[ca]**2 * (SUN[ca]**2 + 36) / 24, d33: (SUN[ca]**2 - 4) * (SUN[ca]**2 - 1) / (16 * SUN[ca]**2)})
SUNX.update({dFFg: SUN[dFF] / (2 * SUN[cf]), d33g: SUNX[d33] / (2 * SUN[cf])})


def read_model():
    reps, S, L, V = {}, {}, {}, {}
    nfs = sp.Symbol('nf')
    P = lambda s: sp.expand(sp.sympify(s, locals={'nf': nfs}).subs(nfs, nf))
    for line in open(os.path.join(HERE, 'singlet_model.out'), encoding='utf-8'):
        f = line.strip().split(';')
        if f[0] == 'REP':
            r = dict(zip(('NR', 'NA', 'CF', 'CA', 'dFF', 'dFA', 'dAA', 'd33'), [sp.Rational(v) for v in f[2:10]]))
            reps[f[1]] = r
        elif f[0] == 'S':
            S[(f[1], int(f[2]), int(f[3]))] = sp.Matrix(2, 2, [P(v) for v in f[4:8]])
        elif f[0] == 'L':
            L[(f[1], int(f[2]))] = sp.Matrix(2, 2, [P(v) for v in f[3:7]])
        elif f[0] == 'V':
            V[(f[1], int(f[2]))] = sp.Matrix(2, 2, [P(v) for v in f[3:7]])
    return reps, S, L, V


def inv_values(r):
    g = r['NR'] / r['NA']
    return {cf: r['CF'], ca: r['CA'], dFF: r['dFF'], dFA: r['dFA'], dAA: r['dAA'], d33: r['d33'],
            dFAg: r['dFA'] * g, dFFg: r['dFF'] * g, d33g: r['d33'] * g}


def fit(vals, basis, reps):
    """least squares in rational arithmetic (unique solution required); returns (coefficients, held-out results)"""
    tr = [r for r in sorted(vals) if r not in HELD]
    A = sp.Matrix([[sp.sympify(b).subs(inv_values(reps[r])) for b in basis] for r in tr])
    y = sp.Matrix([vals[r] for r in tr])
    rk, rky = A.rank(), A.row_join(y).rank()
    if rk != len(basis) or rky != rk:
        raise SystemExit('fit not unique or inconsistent: rank %d of %d, augmented %d' % (rk, len(basis), rky))
    c = list((A.T * A).LUsolve(A.T * y))
    held = {}
    for h in HELD:
        pred = sum(ci * sp.sympify(b).subs(inv_values(reps[h])) for ci, b in zip(c, basis))
        held[h] = (pred, vals[h])
        if pred != vals[h]:
            raise SystemExit('held-out representation %s: predicted %s, computed %s' % (h, pred, vals[h]))
    return c, held, len(tr)


def general(data, m, reps, lines, tag):
    """general-color matrix of S_m from the per-representation matrices data[rep]"""
    out = sp.zeros(2, 2)
    for e, (i, j) in ENT.items():
        polys = {r: sp.Poly(data[r][i, j], nf) for r in data}
        deg = max(p.degree() for p in polys.values())
        for p_ in range(deg + 1):
            vals = {r: polys[r].coeff_monomial(nf**p_) for r in data}
            key = (m, e, p_)
            if key not in BASES:
                if any(v != 0 for v in vals.values()):
                    raise SystemExit('S_%d %s has an n_f^%d term outside the bases' % (m, e, p_))
                continue
            c, held, ntr = fit(vals, BASES[key], reps)
            gen = sp.expand(sum(ci * b for ci, b in zip(c, BASES[key])))
            out[i, j] += gen * nf**p_
            lines.append('  %s S_%d %s n_f^%d = %s   [fit on %d representations, unique; held out %s: all predicted]'
                         % (tag, m, e, p_, gen, ntr, ', '.join(HELD)))
    return out.applyfunc(sp.expand)


def anticomm(A, B):
    return (A * B + B * A).applyfunc(sp.expand)


def main():
    reps, S, L, V = read_model()
    lines = ['singlet_fit.py: general-color forms of the singlet poles S_m (coefficient of zeta_2 a^m omega^(4-2m)), matrix',
             '[[qq, qg], [gq, gg]]; color symbols cf, ca, nf (T_F = 1/2), dFF = d_F^abcd d_F^abcd/N_R, dFA = d_F^abcd d_A^abcd/N_R,',
             'dFAg = d_F^abcd d_A^abcd/N_A, dAA = d_A^abcd d_A^abcd/N_A, d33 = d_F^abc d_F^abc/N_R (suffix g: divided by N_A).',
             'representations: %s; held out: %s' % (', '.join(sorted(reps)), ', '.join(HELD)), '']
    out = {'reps': sorted(reps), 'held': HELD}
    # invariants against the SU(N) closed forms
    ok = True
    for r, d in reps.items():
        if r.startswith('SU') and r.split('_')[0][2:] == r.split('_')[1]:
            Nv = int(r.split('_')[1])
            for k_, s_ in (('CF', cf), ('CA', ca), ('dFF', dFF), ('dFA', dFA), ('dAA', dAA), ('d33', d33)):
                ok &= d[k_] == SUNX[s_].subs(sp.Symbol('Nc'), Nv)
    lines.append('invariants of the SU(N) fundamental representations equal the closed forms: %s' % ok)
    if not ok:
        raise SystemExit('invariants differ from the SU(N) closed forms')
    gens = {}
    for tag, sel in (('k+', lambda m: {r: S[(r, 1, m)] for r in reps}), ('k-', lambda m: {r: S[(r, -1, m)] for r in reps}),
                     ('rev', lambda m: {r: V[(r, m)] for r in reps})):
        for m in (3, 4):
            gens[(tag, m)] = general(sel(m), m, reps, lines, tag)
    lines.append('')
    # leading logarithms of P^(n) from the waves L_n
    LL = {1: [['Pqq0R', 'Pqg0R'], ['Pgq0R', 'Pgg0R']], 2: [['Pqq1R', 'Pqg1R'], ['Pgq1R', 'Pgg1R']],
          3: [['Pqq2R', 'Pqg2R'], ['Pgq2R', 'Pgg2R']], 4: [['Pqq3R', 'Pqg3R'], ['Pgq3R', 'Pgg3R']]}
    llok = True
    for n in (1, 2, 3, 4):
        ll = sp.Matrix(2, 2, lambda i, j: sp.expand(sp.expand(anc(LL[n][i][j]) * N**(2 * n - 1)).coeff(N, 0)))
        for r in reps:
            llok &= (ll.subs(inv_values(reps[r])) - L[(r, n)]).applyfunc(sp.expand) == sp.zeros(2, 2)
    lines.append('positive-signature waves L_1..L_4 equal the leading logarithms (N^(-2n+1)) of P^(0), P^(1), P^(2) of App. A and of')
    lines.append('P^(3) of eqs. (5.9)-(5.12) of arXiv:2202.10362, in every representation: %s' % llok)
    if not llok:
        raise SystemExit('leading logarithms not reproduced')
    out['ll_waves'] = bool(llok)
    names = [('qq', 0, 0), ('qg', 0, 1), ('gq', 1, 0), ('gg', 1, 1)]
    res = {}
    for tag in ('k+', 'k-', 'rev'):
        S3, S4 = gens[(tag, 3)], gens[(tag, 4)]
        D = ((-S4 + 2 * anticomm(S3, M1)) / 24).applyfunc(sp.expand)
        res[tag] = dict(S3=S3, S4=S4, D=D, trS3=sp.expand(S3.trace()), trM0S3=sp.expand((M0 * S3).trace()),
                        trS4=sp.expand(S4.trace()), trM1S4=sp.expand((M1 * S4).trace()))
        lab = {'k+': 'kappa = +1', 'k-': 'kappa = -1', 'rev': 'kappa = +1, negative-signature gluon-pair Born tensor reversed'}[tag]
        lines.append('')
        lines.append('== %s' % lab)
        for nmx, M in (('S_3', S3), ('S_4', S4)):
            for e, i, j in names:
                lines.append('  %s %s = %s' % (nmx, e, fmt(M[i, j])))
                lines.append('      SU(N): %s   SU(3): %s' % (sun(M[i, j].subs({dAA: SUNX[dAA], d33: SUNX[d33], dFFg: SUNX[dFFg], d33g: SUNX[d33g]})),
                                                       su3(M[i, j].subs({dAA: SUNX[dAA], d33: SUNX[d33], dFFg: SUNX[dFFg], d33g: SUNX[d33g]}))))
        dps = sp.expand(D[0, 0] - D[0, 0].subs(nf, 0))
        lines.append('  D = [-S_4 + 2{S_3, M1}]/24 (x space, zeta_2 x^0 ln^4 x):')
        for e, i, j in names:
            lines.append('    %s: %s' % (e, fmt(D[i, j])))
        lines.append('    qq, n_f-independent part (non-singlet): %s   SU(3): %s' % (fmt(D[0, 0].subs(nf, 0)), su3(D[0, 0].subs(nf, 0))))
        lines.append('    qq, n_f-dependent part (pure singlet):  %s   SU(N): %s   SU(3): %s' % (fmt(dps), sun(dps), su3(dps)))
        lines.append('  tr S_3 = %s;  tr(M0 S_3) = %s' % (fmt(res[tag]['trS3']), fmt(res[tag]['trM0S3'])))
    out['gen'] = {tag: {k_: ([[str(v[i, j]) for j in range(2)] for i in range(2)] if isinstance(v, sp.MatrixBase) else str(v))
                        for k_, v in d.items()} for tag, d in res.items()}
    out['reps_data'] = {r: {k_: str(v) for k_, v in d.items()} for r, d in reps.items()}
    open(os.path.join(HERE, 'singlet_fit.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'singlet_fit.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R7/singlet/singlet_lambda.out <==
REP;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
W;SU2_2;1;0;2;9/2;-24*nf;36;0
W;SU2_2;1;0;3;36*nf + 99/4;108*nf;-162;96*nf - 384
W;SU2_2;-1;0;2;-9/2;24*nf;-36;0
W;SU2_2;-1;0;3;-36*nf + 117/4;84*nf;-126;-96*nf - 384
W;SU2_2;1;2;2;9/2;-24*nf;36;192
W;SU2_2;1;2;3;36*nf + 99/4;300*nf;-450;96*nf - 1920
W;SU2_2;-1;2;2;-9/2;24*nf;-36;-192
W;SU2_2;-1;2;3;-36*nf + 117/4;-108*nf;162;-96*nf + 1152
W;SU2_2;1;3;2;9/2;-24*nf;36;288
W;SU2_2;1;3;3;36*nf + 99/4;396*nf;-594;96*nf - 3840
W;SU2_2;-1;3;2;-9/2;24*nf;-36;-288
W;SU2_2;-1;3;3;-36*nf + 117/4;-204*nf;306;-96*nf + 3072
REP;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
W;SU2_3;1;0;2;-3;-6*nf;6;0
W;SU2_3;1;0;3;6*nf + 3/2;3*nf;-3;6*nf - 6
W;SU2_3;-1;0;2;3;6*nf;-6;0
W;SU2_3;-1;0;3;-6*nf + 9/2;9*nf;-9;-6*nf - 6
W;SU2_3;1;2;2;-3;-6*nf;6;12
W;SU2_3;1;2;3;6*nf + 3/2;15*nf;-15;6*nf - 30
W;SU2_3;-1;2;2;3;6*nf;-6;-12
W;SU2_3;-1;2;3;-6*nf + 9/2;-3*nf;3;-6*nf + 18
W;SU2_3;1;3;2;-3;-6*nf;6;18
W;SU2_3;1;3;3;6*nf + 3/2;21*nf;-21;6*nf - 60
W;SU2_3;-1;3;2;3;6*nf;-6;-18
W;SU2_3;-1;3;3;-6*nf + 9/2;-9*nf;9;-6*nf + 48
REP;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
W;SU3_3;1;0;2;16/3;-36*nf;96;0
W;SU3_3;1;0;3;96*nf + 112/3;228*nf;-608;216*nf - 1296
W;SU3_3;-1;0;2;-16/3;36*nf;-96;0
W;SU3_3;-1;0;3;-96*nf + 368/9;204*nf;-544;-216*nf - 1296
W;SU3_3;1;2;2;16/3;-36*nf;96;432
W;SU3_3;1;2;3;96*nf + 112/3;660*nf;-1760;216*nf - 6480
W;SU3_3;-1;2;2;-16/3;36*nf;-96;-432
W;SU3_3;-1;2;3;-96*nf + 368/9;-228*nf;608;-216*nf + 3888
W;SU3_3;1;3;2;16/3;-36*nf;96;648
W;SU3_3;1;3;3;96*nf + 112/3;876*nf;-2336;216*nf - 12960
W;SU3_3;-1;3;2;-16/3;36*nf;-96;-648
W;SU3_3;-1;3;3;-96*nf + 368/9;-444*nf;1184;-216*nf + 10368
REP;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
W;SO5_5;1;0;2;-6;-18*nf;36;0
W;SO5_5;1;0;3;36*nf - 9;45*nf;-90;54*nf - 162
W;SO5_5;-1;0;2;6;18*nf;-36;0
W;SO5_5;-1;0;3;-36*nf - 3;63*nf;-126;-54*nf - 162
W;SO5_5;1;2;2;-6;-18*nf;36;108
W;SO5_5;1;2;3;36*nf - 9;153*nf;-306;54*nf - 810
W;SO5_5;-1;2;2;6;18*nf;-36;-108
W;SO5_5;-1;2;3;-36*nf - 3;-45*nf;90;-54*nf + 486
W;SO5_5;1;3;2;-6;-18*nf;36;162
W;SO5_5;1;3;3;36*nf - 9;207*nf;-414;54*nf - 1620
W;SO5_5;-1;3;2;6;18*nf;-36;-162
W;SO5_5;-1;3;3;-36*nf - 3;-99*nf;198;-54*nf + 1296
REP;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
W;Sp4_4;1;0;2;15/2;-36*nf;90;0
W;Sp4_4;1;0;3;90*nf + 225/4;234*nf;-585;216*nf - 1296
W;Sp4_4;-1;0;2;-15/2;36*nf;-90;0
W;Sp4_4;-1;0;3;-90*nf + 255/4;198*nf;-495;-216*nf - 1296
W;Sp4_4;1;2;2;15/2;-36*nf;90;432
W;Sp4_4;1;2;3;90*nf + 225/4;666*nf;-1665;216*nf - 6480
W;Sp4_4;-1;2;2;-15/2;36*nf;-90;-432
W;Sp4_4;-1;2;3;-90*nf + 255/4;-234*nf;585;-216*nf + 3888
W;Sp4_4;1;3;2;15/2;-36*nf;90;648
W;Sp4_4;1;3;3;90*nf + 225/4;882*nf;-2205;216*nf - 12960
W;Sp4_4;-1;3;2;-15/2;36*nf;-90;-648
W;Sp4_4;-1;3;3;-90*nf + 255/4;-450*nf;1125;-216*nf + 10368
REP;G2_7;7;14;1;2;1/24;5/12;25/12;0
W;G2_7;1;0;2;0;-24*nf;48;0
W;G2_7;1;0;3;48*nf;96*nf;-192;96*nf - 384
W;G2_7;-1;0;2;0;24*nf;-48;0
W;G2_7;-1;0;3;-48*nf;96*nf;-192;-96*nf - 384
W;G2_7;1;2;2;0;-24*nf;48;192
W;G2_7;1;2;3;48*nf;288*nf;-576;96*nf - 1920
W;G2_7;-1;2;2;0;24*nf;-48;-192
W;G2_7;-1;2;3;-48*nf;-96*nf;192;-96*nf + 1152
W;G2_7;1;3;2;0;-24*nf;48;288
W;G2_7;1;3;3;48*nf;384*nf;-768;96*nf - 3840
W;G2_7;-1;3;2;0;24*nf;-48;-288
W;G2_7;-1;3;3;-48*nf;-192*nf;384;-96*nf + 3072


==> anc/numbers/deposit/R7/singlet/singlet_model.gp <==
\\ singlet_model.gp -- the flavor-singlet quark-gluon system of the infrared evolution equations with the
\\ signature-changing soft-gluon term, solved in rational arithmetic on the t-channel pair spaces of an explicit
\\ representation of the gauge algebra.
\\
\\ Pair spaces: W_q = V_R (x) V_R (legs 1, 3 of a quark pair), W_g = V_A (x) V_A (a gluon pair), the latter split
\\ into its symmetric (signature tau = +) and antisymmetric (tau = -) parts.  A four-leg color tensor with an upper
\\ pair of type i and a lower pair of type j is a matrix W_j -> W_i; composition along the two lines is the matrix
\\ product.  Color charges: T_1 c = L1_i c, T_3 c = L3_i c, T_2 c = -c L1_j, T_4 c = -c L3_j, with
\\ L1_q = -Y^T (x) 1, L3_q = 1 (x) Y, L1_g = ad (x) 1, L3_g = 1 (x) ad.  T_rc c = sum_a L1_i^a c (L3_j^a - L1_j^a)
\\ (indices raised with the inverse trace form), and T_t^2 c = Cas_i c.
\\ Born tensors: qq  C_F - Cas_q/2 (both signatures);  gg  -2 (C_A - Cas_g/2) on the symmetric (tau = +) or the
\\ antisymmetric (tau = -) part;  qg  2 n_f J^tau;  gq  -2 K^tau, with
\\   J^tau[(i1,i3),(b2,b4)] = ((Y_b4 Y_b2) + tau (Y_b2 Y_b4))[i3,i1]/2,
\\   K^tau[(a1,a3),(i2,i4)] = ((Y^a1 Y^a3) + tau (Y^a3 Y^a1))[i2,i4]/2.
\\ The double-logarithmic waves A^tau_n (coefficient of a^n omega^(1-2n)) obey
\\   A^+_n = 2(3-2n) Cas A^+_(n-1) + sum_k A^+_k A^+_(n-k),
\\   A^-_n = 2(4-2n) Cas A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_k A^-_k A^-_(n-k),   A^tau_1 = 2 Born^tau,
\\ and the first-order zeta_2 poles of the positive-signature singlet are S_m = 6 kappa <T_rc[A^-_(m-1)]>, the
\\ coefficient of zeta_2 a^m omega^(4-2m), projected on the color singlets in the normalization of the splitting
\\ functions (matrix [[qq, qg], [gq, gg]], P_qg carrying 2 n_f T_F with T_F = 1/2).
\\
\\ The Lie algebra is given by a rational, non-orthonormal basis Y_a of matrices in the quark representation; the
\\ trace form G_ab = 2 tr(Y_a Y_b) fixes T_F = 1/2, and indices are raised with G^-1.  Every quantity is rational;
\\ n_f is kept as the polynomial variable nf.  Group invariants (with orthonormal generators t, tr(t^a t^b) = delta/2):
\\   dFF = d_R^{abcd} d_R^{abcd}/N_R,  dFA = d_R^{abcd} d_A^{abcd}/N_R,  dAA = d_A^{abcd} d_A^{abcd}/N_A,
\\   d33 = d_R^{abc} d_R^{abc}/N_R,  with d^{abcd} and d^{abc} the fully symmetrized traces.
\\
\\ Run:  gp -q -D breakloop=0 run_model.gp < /dev/null > singlet_model.out

\\ ------------------------------------------------------------------------------------------------- linear algebra
kron(A,B) = {
  my(ra=matsize(A)[1], ca=matsize(A)[2], rb=matsize(B)[1], cb=matsize(B)[2]);
  matrix(ra*rb, ca*cb, i, j, A[(i-1)\rb+1, (j-1)\cb+1] * B[(i-1)%rb+1, (j-1)%cb+1]);
}
E(n,i,j) = matrix(n,n,a,b, (a==i)&&(b==j));

\\ ------------------------------------------------------------------------------------------------- representations
sun(n) = {
  my(L=List());
  for(i=1,n, for(j=1,n, if(i!=j, listput(L, E(n,i,j)))));
  for(k=1,n-1, listput(L, E(n,k,k)-E(n,k+1,k+1)));
  Vec(L);
}
son(n) = { my(L=List()); for(i=1,n, for(j=i+1,n, listput(L, E(n,i,j)-E(n,j,i)))); Vec(L); }
spn(n2) = {
  my(n=n2/2, J=matrix(n2,n2,a,b, if(b==a+n,1, if(a==b+n,-1,0))), cols, K, L=List());
  cols = matrix(n2*n2, n2*n2);
  for(p=1,n2, for(q=1,n2, my(X=E(n2,p,q), C=X~*J+J*X);
      for(a=1,n2, for(b=1,n2, cols[(a-1)*n2+b, (p-1)*n2+q] = C[a,b]))));
  K = matker(cols);
  for(c=1,#K, listput(L, matrix(n2,n2,a,b, K[(a-1)*n2+b, c])));
  Vec(L);
}
g2rep() = {
  \\ the 7 x 7 antisymmetric matrices that annihilate the invariant three-form of the octonions
  my(tr=[[1,2,3],[1,4,5],[1,6,7],[2,4,6],[2,5,7],[3,4,7],[3,5,6]], sg=[1,1,1,1,-1,-1,-1], phi, so7, cols, K, L=List());
  phi = vector(7,i,vector(7,j,vector(7,k,0)));
  for(t=1,7, my(v=tr[t]);
    foreach([[1,2,3,1],[2,3,1,1],[3,1,2,1],[2,1,3,-1],[1,3,2,-1],[3,2,1,-1]], p,
      phi[v[p[1]]][v[p[2]]][v[p[3]]] = sg[t]*p[4]));
  so7 = son(7);
  cols = matrix(343, #so7);
  for(c=1,#so7, my(X=so7[c]);
    for(i=1,7, for(j=1,7, for(k=1,7,
      cols[(i-1)*49+(j-1)*7+k, c] = sum(l=1,7, X[i,l]*phi[l][j][k] + X[j,l]*phi[i][l][k] + X[k,l]*phi[i][j][l])))));
  K = matker(cols);
  for(c=1,#K, listput(L, sum(d=1,#so7, K[d,c]*so7[d])));
  Vec(L);
}
su2spin(j2) = {
  \\ spin j2/2 on the monomials x^(j2-k) y^k: E = x d/dy, F = y d/dx, H = x d/dx - y d/dy
  my(d=j2+1, Em=matrix(d,d), Fm=matrix(d,d), Hm=matrix(d,d));
  for(k=0,j2, Hm[k+1,k+1] = (j2-k) - k;
    if(k>0, Em[k, k+1] = k);
    if(k<j2, Fm[k+2, k+1] = j2-k));
  [Em, Fm, Hm];
}
monpow(Y, p) = {
  \\ the p-th symmetric power, basis of monomials (non-decreasing index tuples)
  my(n=matsize(Y[1])[1], idx=List(), pos=Map(), out=vector(#Y));
  forvec(v=vector(p,i,[1,n]), listput(idx, v); mapput(pos, v, #idx), 1);
  my(d=#idx);
  for(a=1,#Y, my(M=matrix(d,d), X=Y[a]);
    for(c=1,d, my(v=idx[c]);
      for(s=1,p, for(k=1,n, if(X[k,v[s]]!=0, my(w=v); w[s]=k; w=vecsort(w); M[mapget(pos,w), c] += X[k,v[s]]))));
    out[a]=M);
  out;
}
asq(Y) = {
  \\ the antisymmetric square, basis e_i ^ e_j (i < j)
  my(n=matsize(Y[1])[1], idx=List(), pos=matrix(n,n), out=vector(#Y));
  for(i=1,n, for(j=i+1,n, listput(idx,[i,j]); pos[i,j]=#idx));
  my(d=#idx);
  for(a=1,#Y, my(M=matrix(d,d), X=Y[a]);
    for(c=1,d, my(i=idx[c][1], j=idx[c][2]);
      for(k=1,n,
        if(k!=j, if(k<j, M[pos[k,j],c] += X[k,i], M[pos[j,k],c] -= X[k,i]));
        if(k!=i, if(i<k, M[pos[i,k],c] += X[k,j], M[pos[k,i],c] -= X[k,j]))));
    out[a]=M);
  out;
}
adjrep(Y) = {
  \\ the adjoint representation of the algebra spanned by Y, in the basis Y
  my(NR=matsize(Y[1])[1], NA=#Y, Ym=matrix(NR*NR, NA, r, a, Y[a][(r-1)\NR+1, (r-1)%NR+1]));
  vector(NA, a, my(M=matrix(NA,NA)); for(b=1,NA, my(C=Y[a]*Y[b]-Y[b]*Y[a],
       v=matinverseimage(Ym, vector(NR*NR, r, C[(r-1)\NR+1, (r-1)%NR+1])~));
       if(#v==0, error("algebra not closed")); for(c=1,NA, M[c,b]=v[c])); M);
}
REP(name) = {
  if(name=="SU2_2", return(sun(2)));
  if(name=="SU2_3", return(su2spin(2)));
  if(name=="SU2_4", return(su2spin(3)));
  if(name=="SU2_5", return(su2spin(4)));
  if(name=="SU3_3", return(sun(3)));
  if(name=="SU3_6", return(monpow(sun(3),2)));
  if(name=="SU3_8", return(adjrep(sun(3))));
  if(name=="SU3_10", return(monpow(sun(3),3)));
  if(name=="SU4_4", return(sun(4)));
  if(name=="SU4_6", return(asq(sun(4))));
  if(name=="SU4_10", return(monpow(sun(4),2)));
  if(name=="SO5_5", return(son(5)));
  if(name=="Sp4_4", return(spn(4)));
  if(name=="G2_7",  return(g2rep()));
  if(name=="SO7_7", return(son(7)));
  if(name=="Sp6_6", return(spn(6)));
  error("unknown representation ", name);
}

\\ ------------------------------------------------------------------------------------------------- invariants
\\ M[(a,b),(c,d)] = tr(X_a X_b X_c X_d) for a list X of d x d matrices
trace4(X) = {
  my(n=#X, d=matsize(X[1])[1], V=matrix(n*n, d*d), U=matrix(n*n, d*d));
  for(a=1,n, for(b=1,n, my(P=X[a]*X[b]);
    for(i=1,d, for(j=1,d, V[(a-1)*n+b, (i-1)*d+j] = P[i,j]; U[(a-1)*n+b, (j-1)*d+i] = P[i,j]))));
  V*U~;
}
\\ sum over a,b,c,d of tr(X_a X_b X_c X_d) times the symmetrized trace of Z_a Z_b Z_c Z_d
contract4(X, Z) = {
  my(n=#X, MX=trace4(X), MZ=trace4(Z), ix(a,b)=(a-1)*n+b, s=0);
  for(a=1,n, for(b=1,n, for(c=1,n, for(d=1,n,
    s += MX[ix(a,b),ix(c,d)] * (MZ[ix(a,b),ix(c,d)] + MZ[ix(a,b),ix(d,c)] + MZ[ix(a,c),ix(b,d)]
                               + MZ[ix(a,c),ix(d,b)] + MZ[ix(a,d),ix(b,c)] + MZ[ix(a,d),ix(c,b)]) / 6))));
  s;
}
contract3(X, Z) = {
  my(n=#X, s=0, t3(W,a,b,c)=trace(W[a]*W[b]*W[c]));
  for(a=1,n, for(b=1,n, for(c=1,n, s += t3(X,a,b,c) * (t3(Z,a,b,c) + t3(Z,a,c,b)) / 2)));
  s;
}

\\ ------------------------------------------------------------------------------------------------- setup
setup(name) = {
  my(Y=REP(name), NR=matsize(Y[1])[1], NA=#Y, G, g, Yd, ad, add, CF, CA, IR, IA);
  G = matrix(NA,NA,a,b, 2*trace(Y[a]*Y[b]));
  g = G^(-1);
  Yd = vector(NA, a, sum(b=1,NA, g[a,b]*Y[b]));
  ad = adjrep(Y);
  add = vector(NA, a, sum(b=1,NA, g[a,b]*ad[b]));
  CF = trace(sum(a=1,NA, Y[a]*Yd[a]))/NR;
  CA = trace(sum(a=1,NA, ad[a]*add[a]))/NA;
  if(sum(a=1,NA, Y[a]*Yd[a]) != CF*matid(NR), error("C_F is not a multiple of the unit matrix"));
  if(sum(a=1,NA, ad[a]*add[a]) != CA*matid(NA), error("C_A is not a multiple of the unit matrix"));
  my(inv=[contract4(Y, Yd)/NR, contract4(Y, add)/NR, contract4(ad, add)/NA, contract3(Y, Yd)/NR]);
  IR = matid(NR); IA = matid(NA);
  my(M1=[vector(NA,a,-Y[a]~), vector(NA,a,ad[a])], M3=[Y, ad],
     M1d=[vector(NA,a,-Yd[a]~), vector(NA,a,add[a])], M3d=[Yd, add], I=[IR,IA]);
  my(L1=vector(2), XX=vector(2), Cas=vector(2));
  for(x=1,2,
    L1[x] = vector(NA, a, kron(M1[x][a], I[x]));
    XX[x] = vector(NA, a, kron(I[x], M3d[x][a]) - kron(M1d[x][a], I[x]));
    Cas[x] = sum(a=1,NA, (kron(M1[x][a],I[x]) + kron(I[x],M3[x][a])) * (kron(M1d[x][a],I[x]) + kron(I[x],M3d[x][a]))));
  my(P=matrix(NA^2,NA^2)); for(a=1,NA, for(b=1,NA, P[(b-1)*NA+a, (a-1)*NA+b]=1));
  my(Jt=vector(2), Kt=vector(2));
  for(s=1,2, my(tau=if(s==1,1,-1), Jm=matrix(NR^2,NA^2), Km=matrix(NA^2,NR^2));
    for(b2=1,NA, for(b4=1,NA, my(m=(Y[b4]*Y[b2] + tau*Y[b2]*Y[b4])/2);
      for(i1=1,NR, for(i3=1,NR, Jm[(i1-1)*NR+i3, (b2-1)*NA+b4] = m[i3,i1]))));
    for(a1=1,NA, for(a3=1,NA, my(m=(Yd[a1]*Yd[a3] + tau*Yd[a3]*Yd[a1])/2);
      for(i2=1,NR, for(i4=1,NR, Km[(a1-1)*NA+a3, (i2-1)*NR+i4] = m[i2,i4]))));
    Jt[s]=Jm; Kt[s]=Km);
  my(uq=vector(NR^2, r, ((r-1)\NR)==((r-1)%NR))~, ug=vector(NA^2, r, g[(r-1)\NA+1, (r-1)%NA+1])~);
  [NR, NA, CF, CA, L1, XX, Cas, P, Jt, Kt, uq, ug, G, inv];
}

\\ ------------------------------------------------------------------------------------------------- operators
\\ block operators are vectors [qq, qg, gq, gg]
bmul(X,Z) = [X[1]*Z[1]+X[2]*Z[3], X[1]*Z[2]+X[2]*Z[4], X[3]*Z[1]+X[4]*Z[3], X[3]*Z[2]+X[4]*Z[4]];
badd(X,Z) = vector(4,k,X[k]+Z[k]);
bscal(c,X) = vector(4,k,c*X[k]);
bcas(m,X) = [m[7][1]*X[1], m[7][1]*X[2], m[7][2]*X[3], m[7][2]*X[4]];
btrc(m,X) = {
  my(NA=m[2], L1=m[5], XX=m[6], blk=[[1,1],[1,2],[2,1],[2,2]]);
  vector(4, k, my(i=blk[k][1], j=blk[k][2]); sum(a=1,NA, L1[i][a]*X[k]*XX[j][a]));
}
\\ s8 = -1 reverses the gluon-pair Born tensor of negative signature, whose only nonzero channel is the antisymmetric
\\ adjoint (weight -C_A; the other antisymmetric channel has Casimir 2 C_A and weight 0), so that the weight becomes +C_A
born(m, tau, s8=1) = {
  my(NR=m[1], NA=m[2], CF=m[3], CA=m[4], s=if(tau>0,1,2), Pg=(matid(NA^2) + if(tau>0,1,-1)*m[8])/2);
  [CF*matid(NR^2) - m[7][1]/2, (2*'nf)*m[9][s], (-2)*m[10][s], if(tau>0,1,s8)*(-2)*(CA*matid(NA^2) - m[7][2]/2)*Pg];
}
\\ the color-singlet coefficients in the normalization of the splitting functions [[qq, qg], [gq, gg]]
singlet(m, X) = {
  my(NR=m[1], NA=m[2], uq=m[11], ug=m[12], G=m[13]);
  my(pq(v)=sum(i=1,NR, v[(i-1)*NR+i]), pg(v)=sum(a=1,NA, sum(b=1,NA, G[a,b]*v[(a-1)*NA+b])));
  my(fqq=pq(X[1]*uq)/NR, fqg=pq(X[2]*ug)/NR, fgq=pg(X[3]*uq)/NA, fgg=pg(X[4]*ug)/NA);
  if(X[1]*uq != fqq*uq || X[2]*ug != fqg*uq || X[3]*uq != fgq*ug || X[4]*ug != fgg*ug, error("singlet not closed"));
  [fqq, fqg*NR/NA; fgq*NA/NR, fgg];
}
\\ returns [S, L]: S[m] (m = 2..nmax+1), the zeta_2 poles; L[n] (n = 1..nmax+1), the singlet projection of A^+_n;
\\ s8 = -1: the negative-signature gluon-pair Born tensor reversed (see born)
solvesinglet(m, nmax, kappa, s8=1) = {
  my(Bp=born(m,1), Bm=born(m,-1,s8), Ap=vector(nmax+1), Am=vector(nmax), S=vector(nmax+1), L=vector(nmax+1));
  Ap[1]=bscal(2,Bp); Am[1]=bscal(2,Bm);
  for(n=2,nmax+1,
    my(t=bscal(2*(3-2*n), bcas(m,Ap[n-1]))); for(k=1,n-1, t=badd(t, bmul(Ap[k],Ap[n-k]))); Ap[n]=t);
  for(n=2,nmax,
    my(t = badd(bscal(2*(4-2*n), bcas(m,Am[n-1])), bscal(4*kappa, btrc(m,Ap[n-1]))));
    for(k=1,n-1, t=badd(t, bmul(Am[k],Am[n-k]))); Am[n]=t);
  for(mm=2,nmax+1, S[mm] = 6*kappa*singlet(m, btrc(m, Am[mm-1])));
  for(n=1,nmax+1, L[n] = singlet(m, Ap[n]));
  [S, L];
}


==> anc/numbers/deposit/R7/singlet/singlet_model.out <==
REP;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
S;SU2_2;1;2;9/2;-24*nf;36;96
S;SU2_2;1;3;36*nf + 99/4;204*nf;-306;96*nf - 768
S;SU2_2;1;4;-1044*nf - 729/4;192*nf^2 - 3876*nf;-288*nf + 5814;-3936*nf + 15360
L;SU2_2;1;3/2;2*nf;-3;-8
L;SU2_2;2;-6*nf + 9/4;-13*nf;39/2;-6*nf + 64
L;SU2_2;3;60*nf + 27/4;-24*nf^2 + 217*nf;36*nf - 651/2;174*nf - 1024
L;SU2_2;4;180*nf^2 - 2805/2*nf + 405/16;780*nf^2 - 17225/4*nf;-1170*nf + 51675/8;180*nf^2 - 10215/2*nf + 20480
S;SU2_2;-1;2;-9/2;24*nf;-36;-96
S;SU2_2;-1;3;-36*nf + 117/4;-12*nf;18;-96*nf
S;SU2_2;-1;4;252*nf - 891/4;-192*nf^2 - 396*nf;288*nf + 594;864*nf + 3072
V;SU2_2;2;9/2;-24*nf;36;-96
V;SU2_2;3;36*nf + 99/4;12*nf;-18;96*nf - 768
V;SU2_2;4;-468*nf - 729/4;192*nf^2 - 1380*nf;-288*nf + 2070;-864*nf + 3072
REP;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
S;SU2_3;1;2;-3;-6*nf;6;6
S;SU2_3;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
S;SU2_3;1;4;-66*nf + 24;12*nf^2 - 24*nf;-12*nf + 24;-84*nf + 60
L;SU2_3;1;1;2*nf;-2;-2
L;SU2_3;2;-4*nf + 1;-2*nf;2;-4*nf + 4
L;SU2_3;3;2;-16*nf^2 + 12*nf;16*nf - 12;24*nf - 16
L;SU2_3;4;80*nf^2 - 60*nf + 5;80*nf^2 - 50*nf;-80*nf + 50;80*nf^2 - 180*nf + 80
S;SU2_3;-1;2;3;6*nf;-6;-6
S;SU2_3;-1;3;-6*nf + 9/2;3*nf;-3;-6*nf
S;SU2_3;-1;4;-42*nf + 21;-12*nf^2 + 6*nf;12*nf - 6;-24*nf + 12
V;SU2_3;2;-3;-6*nf;6;-6
V;SU2_3;3;6*nf + 3/2;-3*nf;3;6*nf - 12
V;SU2_3;4;-42*nf + 24;12*nf^2;-12*nf;-36*nf + 12
REP;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
S;SU2_4;1;2;-99/40;-12/5*nf;9/5;24/25
S;SU2_4;1;3;9/5*nf + 99/32;3/5*nf;-9/20;24/25*nf - 96/125
S;SU2_4;1;4;-5193/250*nf + 18603/8000;48/25*nf^2 + 687/250*nf;-36/25*nf - 2061/1000;-924/125*nf + 192/125
L;SU2_4;1;3/4;2*nf;-3/2;-4/5
L;SU2_4;2;-3*nf + 9/16;-1/10*nf;3/40;-3*nf + 16/25
L;SU2_4;3;-21/5*nf + 27/32;-12*nf^2 + 241/100*nf;9*nf - 723/400;51/10*nf - 128/125
L;SU2_4;4;45*nf^2 - 1353/80*nf + 405/256;3*nf^2 - 481/800*nf;-9/4*nf + 1443/3200;45*nf^2 - 1539/80*nf + 256/125
S;SU2_4;-1;2;99/40;12/5*nf;-9/5;-24/25
S;SU2_4;-1;3;-9/5*nf + 4653/800;33/25*nf;-99/100;-24/25*nf
S;SU2_4;-1;4;-5733/250*nf + 25137/8000;-48/25*nf^2 + 9/2*nf;36/25*nf - 27/8;-612/125*nf + 192/625
V;SU2_4;2;-99/40;-12/5*nf;9/5;-24/25
V;SU2_4;3;9/5*nf + 99/32;-33/25*nf;99/100;24/25*nf - 96/125
V;SU2_4;4;-4473/250*nf + 18603/8000;48/25*nf^2 + 147/50*nf;-36/25*nf - 441/200;-108/25*nf + 192/625
REP;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
S;SU2_5;1;2;-9/5;-6/5*nf;18/25;6/25
S;SU2_5;1;3;18/25*nf + 117/50;-3/25*nf;9/125;6/25*nf - 12/125
S;SU2_5;1;4;-6606/625*nf + 1242/625;12/25*nf^2 + 156/125*nf;-36/125*nf - 468/625;-156/125*nf + 12/125
L;SU2_5;1;3/5;2*nf;-6/5;-2/5
L;SU2_5;2;-12/5*nf + 9/25;2/5*nf;-6/25;-12/5*nf + 4/25
L;SU2_5;3;-96/25*nf + 54/125;-48/5*nf^2 + 28/25*nf;144/25*nf - 84/125;24/25*nf - 16/125
L;SU2_5;4;144/5*nf^2 - 228/25*nf + 81/125;-48/5*nf^2 + 26/25*nf;144/25*nf - 78/125;144/5*nf^2 - 108/25*nf + 16/125
S;SU2_5;-1;2;9/5;6/5*nf;-18/25;-6/25
S;SU2_5;-1;3;-18/25*nf + 207/50;3/5*nf;-9/25;-6/25*nf
S;SU2_5;-1;4;-7686/625*nf + 1917/625;-12/25*nf^2 + 234/125*nf;36/125*nf - 702/625;-144/125*nf + 12/625
V;SU2_5;2;-9/5;-6/5*nf;18/25;-6/25
V;SU2_5;3;18/25*nf + 117/50;-3/5*nf;9/25;6/25*nf - 12/125
V;SU2_5;4;-6246/625*nf + 1242/625;12/25*nf^2 + 132/125*nf;-36/125*nf - 396/625;-108/125*nf + 12/625
REP;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
S;SU3_3;1;2;16/3;-36*nf;96;216
S;SU3_3;1;3;96*nf + 112/3;444*nf;-1184;216*nf - 2592
S;SU3_3;1;4;-11968/3*nf - 5632/27;432*nf^2 - 13024*nf;-1152*nf + 104192/3;-12384*nf + 77760
L;SU3_3;1;8/3;2*nf;-16/3;-12
L;SU3_3;2;-32/3*nf + 64/9;-56/3*nf;448/9;-32/3*nf + 144
L;SU3_3;3;1280/9*nf + 1024/27;-128/3*nf^2 + 4288/9*nf;1024/9*nf - 34304/27;4096/9*nf - 3456
L;SU3_3;4;5120/9*nf^2 - 48640/9*nf + 20480/81;17920/9*nf^2 - 380800/27*nf;-143360/27*nf + 3046400/81;5120/9*nf^2 - 540160/27*nf + 103680
S;SU3_3;-1;2;-16/3;36*nf;-96;-216
S;SU3_3;-1;3;-96*nf + 368/9;-12*nf;32;-216*nf
S;SU3_3;-1;4;2624/3*nf - 6848/27;-432*nf^2 - 2064*nf;1152*nf + 5504;3456*nf + 15552
V;SU3_3;2;16/3;-36*nf;96;-216
V;SU3_3;3;96*nf + 112/3;12*nf;-32;216*nf - 2592
V;SU3_3;4;-5056/3*nf - 5632/27;432*nf^2 - 4960*nf;-1152*nf + 39680/3;-2016*nf + 15552
REP;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
S;SU3_6;1;2;-88/15;-36/5*nf;48/5;216/25
S;SU3_6;1;3;48/5*nf + 88/15;12*nf;-16;216/25*nf - 2592/125
S;SU3_6;1;4;-35296/375*nf + 11072/675;432/25*nf^2 - 6016/125*nf;-576/25*nf + 24064/375;-14112/125*nf + 15552/125
L;SU3_6;1;4/3;2*nf;-8/3;-12/5
L;SU3_6;2;-16/3*nf + 16/9;-32/15*nf;128/45;-16/3*nf + 144/25
L;SU3_6;3;-128/45*nf + 128/27;-64/3*nf^2 + 3904/225*nf;256/9*nf - 15616/675;1664/45*nf - 3456/125
L;SU3_6;4;1280/9*nf^2 - 5632/45*nf + 1280/81;1024/9*nf^2 - 54272/675*nf;-4096/27*nf + 217088/2025;1280/9*nf^2 - 45568/135*nf + 20736/125
S;SU3_6;-1;2;88/15;36/5*nf;-48/5;-216/25
S;SU3_6;-1;3;-48/5*nf + 3256/225;132/25*nf;-176/25;-216/25*nf
S;SU3_6;-1;4;-21856/375*nf + 28256/3375;-432/25*nf^2 - 48/125*nf;576/25*nf + 64/125;-1728/125*nf + 15552/625
V;SU3_6;2;-88/15;-36/5*nf;48/5;-216/25
V;SU3_6;3;48/5*nf + 88/15;-132/25*nf;176/25;216/25*nf - 2592/125
V;SU3_6;4;-18016/375*nf + 11072/675;432/25*nf^2 - 1408/125*nf;-576/25*nf + 5632/375;-3744/125*nf + 15552/625
REP;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
S;SU3_8;1;2;-3;-6*nf;6;6
S;SU3_8;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
S;SU3_8;1;4;-46*nf + 9;12*nf^2 - 34*nf;-12*nf + 34;-64*nf + 60
L;SU3_8;1;1;2*nf;-2;-2
L;SU3_8;2;-4*nf + 1;-2*nf;2;-4*nf + 4
L;SU3_8;3;2;-16*nf^2 + 12*nf;16*nf - 12;24*nf - 16
L;SU3_8;4;80*nf^2 - 60*nf + 5;80*nf^2 - 50*nf;-80*nf + 50;80*nf^2 - 180*nf + 80
S;SU3_8;-1;2;3;6*nf;-6;-6
S;SU3_8;-1;3;-6*nf + 9/2;3*nf;-3;-6*nf
S;SU3_8;-1;4;-22*nf + 6;-12*nf^2 - 4*nf;12*nf + 4;-4*nf + 12
V;SU3_8;2;-3;-6*nf;6;-6
V;SU3_8;3;6*nf + 3/2;-3*nf;3;6*nf - 12
V;SU3_8;4;-22*nf + 9;12*nf^2 - 10*nf;-12*nf + 10;-16*nf + 12
REP;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
S;SU3_10;1;2;-72/25;-12/5*nf;48/25;24/25
S;SU3_10;1;3;48/25*nf + 504/125;12/25*nf;-48/125;24/25*nf - 96/125
S;SU3_10;1;4;-7904/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-608/125*nf + 192/125
L;SU3_10;1;4/5;2*nf;-8/5;-4/5
L;SU3_10;2;-16/5*nf + 16/25;0;0;-16/5*nf + 16/25
L;SU3_10;3;-128/25*nf + 128/125;-64/5*nf^2 + 64/25*nf;256/25*nf - 256/125;128/25*nf - 128/125
L;SU3_10;4;256/5*nf^2 - 512/25*nf + 256/125;0;0;256/5*nf^2 - 512/25*nf + 256/125
S;SU3_10;-1;2;72/25;12/5*nf;-48/25;-24/25
S;SU3_10;-1;3;-48/25*nf + 936/125;36/25*nf;-144/125;-24/25*nf
S;SU3_10;-1;4;-9824/625*nf + 1824/625;-48/25*nf^2 + 496/125*nf;192/125*nf - 1984/625;-64/25*nf + 192/625
V;SU3_10;2;-72/25;-12/5*nf;48/25;-24/25
V;SU3_10;3;48/25*nf + 504/125;-36/25*nf;144/125;24/25*nf - 96/125
V;SU3_10;4;-5984/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-224/125*nf + 192/625
REP;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
S;SO5_5;1;2;-6;-18*nf;36;54
S;SO5_5;1;3;36*nf - 9;99*nf;-198;54*nf - 324
S;SO5_5;1;4;-804*nf + 222;108*nf^2 - 1458*nf;-216*nf + 2916;-1440*nf + 4860
L;SO5_5;1;2;2*nf;-4;-6
L;SO5_5;2;-8*nf + 4;-8*nf;16;-8*nf + 36
L;SO5_5;3;32*nf + 16;-32*nf^2 + 112*nf;64*nf - 224;160*nf - 432
L;SO5_5;4;320*nf^2 - 960*nf + 80;640*nf^2 - 1600*nf;-1280*nf + 3200;320*nf^2 - 3520*nf + 6480
S;SO5_5;-1;2;6;18*nf;-36;-54
S;SO5_5;-1;3;-36*nf - 3;9*nf;-18;-54*nf
S;SO5_5;-1;4;-84*nf + 192;-108*nf^2 - 360*nf;216*nf + 720;396*nf + 972
V;SO5_5;2;-6;-18*nf;36;-54
V;SO5_5;3;36*nf - 9;-9*nf;18;54*nf - 324
V;SO5_5;4;-372*nf + 222;108*nf^2 - 594*nf;-216*nf + 1188;-144*nf + 972
REP;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
S;Sp4_4;1;2;15/2;-36*nf;90;216
S;Sp4_4;1;3;90*nf + 225/4;450*nf;-1125;216*nf - 2592
S;Sp4_4;1;4;-3840*nf - 2865/4;432*nf^2 - 13122*nf;-1080*nf + 32805;-12600*nf + 77760
L;Sp4_4;1;5/2;2*nf;-5;-12
L;Sp4_4;2;-10*nf + 25/4;-19*nf;95/2;-10*nf + 144
L;Sp4_4;3;140*nf + 125/4;-40*nf^2 + 481*nf;100*nf - 2405/2;430*nf - 3456
L;Sp4_4;4;500*nf^2 - 10275/2*nf + 3125/16;1900*nf^2 - 57095/4*nf;-4750*nf + 285475/8;500*nf^2 - 37825/2*nf + 103680
S;Sp4_4;-1;2;-15/2;36*nf;-90;-216
S;Sp4_4;-1;3;-90*nf + 255/4;-18*nf;45;-216*nf
S;Sp4_4;-1;4;840*nf - 3255/4;-432*nf^2 - 1854*nf;1080*nf + 4635;3384*nf + 15552
V;Sp4_4;2;15/2;-36*nf;90;-216
V;Sp4_4;3;90*nf + 225/4;18*nf;-45;216*nf - 2592
V;Sp4_4;4;-1680*nf - 2865/4;432*nf^2 - 4914*nf;-1080*nf + 12285;-2232*nf + 15552
REP;G2_7;7;14;1;2;1/24;5/12;25/12;0
S;G2_7;1;2;0;-24*nf;48;96
S;G2_7;1;3;48*nf;192*nf;-384;96*nf - 768
S;G2_7;1;4;-1280*nf + 96;192*nf^2 - 3808*nf;-384*nf + 7616;-3520*nf + 15360
L;G2_7;1;2;2*nf;-4;-8
L;G2_7;2;-8*nf + 4;-12*nf;24;-8*nf + 64
L;G2_7;3;64*nf + 16;-32*nf^2 + 208*nf;64*nf - 416;224*nf - 1024
L;G2_7;4;320*nf^2 - 1760*nf + 80;960*nf^2 - 4080*nf;-1920*nf + 8160;320*nf^2 - 6560*nf + 20480
S;G2_7;-1;2;0;24*nf;-48;-96
S;G2_7;-1;3;-48*nf;0;0;-96*nf
S;G2_7;-1;4;256*nf + 96;-192*nf^2 - 736*nf;384*nf + 1472;1088*nf + 3072
V;G2_7;2;0;-24*nf;48;-96
V;G2_7;3;48*nf;0;0;96*nf - 768
V;G2_7;4;-512*nf + 96;192*nf^2 - 1504*nf;-384*nf + 3008;-448*nf + 3072
REP;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
S;SU4_4;1;2;45/8;-48*nf;180;384
S;SU4_4;1;3;180*nf + 1575/32;780*nf;-2925;384*nf - 6144
S;SU4_4;1;4;-19935/2*nf - 13905/64;768*nf^2 - 30810*nf;-2880*nf + 231075/2;-28608*nf + 245760
L;SU4_4;1;15/4;2*nf;-15/2;-16
L;SU4_4;2;-15*nf + 225/16;-49/2*nf;735/8;-15*nf + 256
L;SU4_4;3;255*nf + 3375/32;-60*nf^2 + 3361/4*nf;225*nf - 50415/16;1695/2*nf - 8192
L;SU4_4;4;1125*nf^2 - 213825/16*nf + 253125/256;3675*nf^2 - 1058645/32*nf;-55125/4*nf + 15879675/128;1125*nf^2 - 794475/16*nf + 327680
S;SU4_4;-1;2;-45/8;48*nf;-180;-384
S;SU4_4;-1;3;-180*nf + 1665/32;-12*nf;45;-384*nf
S;SU4_4;-1;4;3825/2*nf - 16875/64;-768*nf^2 - 5454*nf;2880*nf + 40905/2;8640*nf + 49152
V;SU4_4;2;45/8;-48*nf;180;-384
V;SU4_4;3;180*nf + 1575/32;12*nf;-45;384*nf - 6144
V;SU4_4;4;-8415/2*nf - 13905/64;768*nf^2 - 11994*nf;-2880*nf + 89955/2;-4032*nf + 49152
REP;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
S;SU4_6;1;2;-15/2;-24*nf;60;96
S;SU4_6;1;3;60*nf - 75/4;180*nf;-450;96*nf - 768
S;SU4_6;1;4;-1740*nf + 1815/4;192*nf^2 - 3588*nf;-480*nf + 8970;-3360*nf + 15360
L;SU4_6;1;5/2;2*nf;-5;-8
L;SU4_6;2;-10*nf + 25/4;-11*nf;55/2;-10*nf + 64
L;SU4_6;3;60*nf + 125/4;-40*nf^2 + 201*nf;100*nf - 1005/2;270*nf - 1024
L;SU4_6;4;500*nf^2 - 4275/2*nf + 3125/16;1100*nf^2 - 15455/4*nf;-2750*nf + 77275/8;500*nf^2 - 15825/2*nf + 20480
S;SU4_6;-1;2;15/2;24*nf;-60;-96
S;SU4_6;-1;3;-60*nf - 45/4;12*nf;-30;-96*nf
S;SU4_6;-1;4;-60*nf + 1605/4;-192*nf^2 - 876*nf;480*nf + 2190;1056*nf + 3072
V;SU4_6;2;-15/2;-24*nf;60;-96
V;SU4_6;3;60*nf - 75/4;-12*nf;30;96*nf - 768
V;SU4_6;4;-780*nf + 1815/4;192*nf^2 - 1476*nf;-480*nf + 3690;-288*nf + 3072
REP;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
S;SU4_10;1;2;-15/2;-8*nf;12;32/3
S;SU4_10;1;3;12*nf + 35/4;44/3*nf;-22;32/3*nf - 256/9
S;SU4_10;1;4;-116*nf + 23/4;64/3*nf^2 - 652/9*nf;-32*nf + 326/3;-416/3*nf + 5120/27
L;SU4_10;1;3/2;2*nf;-3;-8/3
L;SU4_10;2;-6*nf + 9/4;-7/3*nf;7/2;-6*nf + 64/9
L;SU4_10;3;-4*nf + 27/4;-24*nf^2 + 193/9*nf;36*nf - 193/6;46*nf - 1024/27
L;SU4_10;4;180*nf^2 - 1055/6*nf + 405/16;140*nf^2 - 11795/108*nf;-210*nf + 11795/72;180*nf^2 - 935/2*nf + 20480/81
S;SU4_10;-1;2;15/2;8*nf;-12;-32/3
S;SU4_10;-1;3;-12*nf + 85/4;20/3*nf;-10;-32/3*nf
S;SU4_10;-1;4;-68*nf - 27/4;-64/3*nf^2 - 68/9*nf;32*nf + 34/3;-32/9*nf + 1024/27
V;SU4_10;2;-15/2;-8*nf;12;-32/3
V;SU4_10;3;12*nf + 35/4;-20/3*nf;10;32/3*nf - 256/9
V;SU4_10;4;-52*nf + 23/4;64/3*nf^2 - 68/3*nf;-32*nf + 34;-224/9*nf + 1024/27
REP;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
S;SO7_7;1;2;-9;-30*nf;90;150
S;SO7_7;1;3;90*nf - 63/2;285*nf;-855;150*nf - 1500
S;SO7_7;1;4;-3222*nf + 810;300*nf^2 - 7140*nf;-900*nf + 21420;-6540*nf + 37500
L;SO7_7;1;3;2*nf;-6;-10
L;SO7_7;2;-12*nf + 9;-14*nf;42;-12*nf + 100
L;SO7_7;3;96*nf + 54;-48*nf^2 + 316*nf;144*nf - 948;408*nf - 2000
L;SO7_7;4;720*nf^2 - 4020*nf + 405;1680*nf^2 - 7630*nf;-5040*nf + 22890;720*nf^2 - 14940*nf + 50000
S;SO7_7;-1;2;9;30*nf;-90;-150
S;SO7_7;-1;3;-90*nf - 45/2;15*nf;-45;-150*nf
S;SO7_7;-1;4;18*nf + 729;-300*nf^2 - 1710*nf;900*nf + 5130;2160*nf + 7500
V;SO7_7;2;-9;-30*nf;90;-150
V;SO7_7;3;90*nf - 63/2;-15*nf;45;150*nf - 1500
V;SO7_7;4;-1422*nf + 810;300*nf^2 - 2940*nf;-900*nf + 8820;-540*nf + 7500
REP;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
S;Sp6_6;1;2;21/2;-48*nf;168;384
S;Sp6_6;1;3;168*nf + 399/4;792*nf;-2772;384*nf - 6144
S;Sp6_6;1;4;-9492*nf - 7329/4;768*nf^2 - 31080*nf;-2688*nf + 108780;-29184*nf + 245760
L;Sp6_6;1;7/2;2*nf;-7;-16
L;Sp6_6;2;-14*nf + 49/4;-25*nf;175/2;-14*nf + 256
L;Sp6_6;3;252*nf + 343/4;-56*nf^2 + 849*nf;196*nf - 5943/2;798*nf - 8192
L;Sp6_6;4;980*nf^2 - 25305/2*nf + 12005/16;3500*nf^2 - 134125/4*nf;-12250*nf + 938875/8;980*nf^2 - 93555/2*nf + 327680
S;Sp6_6;-1;2;-21/2;48*nf;-168;-384
S;Sp6_6;-1;3;-168*nf + 441/4;-24*nf;84;-384*nf
S;Sp6_6;-1;4;1932*nf - 8043/4;-768*nf^2 - 4920*nf;2688*nf + 17220;8448*nf + 49152
V;Sp6_6;2;21/2;-48*nf;168;-384
V;Sp6_6;3;168*nf + 399/4;24*nf;-84;384*nf - 6144
V;Sp6_6;4;-4116*nf - 7329/4;768*nf^2 - 11880*nf;-2688*nf + 41580;-4608*nf + 49152


==> anc/numbers/deposit/R7/singlet/trace_class4.py <==
#!/usr/bin/env python3
# trace_class4.py (6 Oct 2026), four loops: with the class conditions imposed on the similarity U = 1 + sum_k a^k U_k
# (weight-0 terms a^k N^-2k rational and commuting with b1, i.e. al_k 1 + be_k b1; no zeta_2 at weights 0 and 1; weight-1
# rational terms and weight-2 terms with zeta_2 generic), are tr S[K] and tr(b1 S[K]) unchanged at zeta_2 a^3 N^-2 and
# zeta_2 a^4 N^-4?  And without the conditions, which terms break them at four loops?  Counting a ~ t^2, N ~ t.
import re, sys, sympy as sp
cf, ca, nf, z2, z3, N, a, t = sp.symbols('cf ca nf z2 z3 N a t')
import os
PUB = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', 'published')) + '/'
txt = open(PUB + 'dkmv/xto0-DIS-ancillary.h').read()
lines = [l for l in txt.split('\n') if not l.startswith('*')]
B = {m.group(1): m.group(2) for m in re.finditer(r'^L\s+(\w+)\s*=\s*(.*?);', '\n'.join(lines), re.S | re.M)}
GROUP = sys.argv[2] if len(sys.argv) > 2 else "SU3"
SU3 = {cf: sp.Rational(4, 3), ca: 3} if GROUP == "SU3" else {cf: sp.Rational(3, 4), ca: 2}
b0v = sp.Rational(11, 3) * SU3[ca] - sp.Rational(2, 3) * nf
def blk(n):
    s = re.sub(r'\s+', '', B[n]).replace('^', '**'); b0 = sp.Symbol('beta0')
    e = sp.sympify(s, locals=dict(N=N, cf=cf, ca=ca, nf=nf, z2=z2, z3=z3, beta0=b0))
    return sp.expand(e.subs(b0, sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf).subs(SU3))
WMAX, AMAX = 4, 4
def tr_t(e):
    e = sp.expand(e); out = 0
    for w in range(-2, WMAX + 1):
        c = e.coeff(t, w)
        if c != 0:
            c = sp.expand(c); c = sum(c.coeff(a, k) * a**k for k in range(0, AMAX + 1))
            c = sp.expand(c); c = c.coeff(z2, 0) + z2 * c.coeff(z2, 1)
            out += c * t**w
    return sp.expand(out)
def T(M): return M.applyfunc(tr_t)
Pm = sp.zeros(2)
for k in range(3):
    for (i, j), nm in zip([(0, 0), (0, 1), (1, 0), (1, 1)], ['qq', 'qg', 'gq', 'gg']):
        e = blk('P%s%dR' % (nm, k)).subs(z3, 0)
        for m in range(-2 * k - 1, 2):
            if 2 * k + 2 + m <= 3:
                Pm[i, j] += sp.expand(e).coeff(N, m) * (a * t**2)**(k + 1) * (N * t)**m
P = T(Pm)
b1 = sp.Matrix([[cf, nf], [-2 * cf, -2 * ca]]).subs(SU3)
beta = -b0v * (a * t**2)**2 - sp.Symbol('bb1') * (a * t**2)**3 - sp.Symbol('bb2') * (a * t**2)**4
mode = sys.argv[1] if len(sys.argv) > 1 else 'class'
def gen(k):
    M = sp.zeros(2)
    if mode == 'class':
        al, be = sp.symbols('al%d be%d' % (k, k))
        M += (al * sp.eye(2) + be * b1) * (a * t**2)**k * (N * t)**(-2 * k)
    for i in range(2):
        for j in range(2):
            for w in (0, 1, 2):
                if mode == 'class' and w == 0:
                    continue
                m = w - 2 * k
                for z in (0, 1):
                    if mode == 'class' and w == 1 and z == 1:
                        continue
                    s = sp.Symbol('u%d_%d%d_w%d%s' % (k, i, j, w, 'z' if z else 'r'))
                    M[i, j] += s * (z2 if z else 1) * (a * t**2)**k * (N * t)**m
    return M
X = gen(1) + gen(2) + gen(3) + gen(4)
U = sp.eye(2) + X
X2 = T(X * X); X3 = T(X2 * X); X4 = T(X3 * X)
Uinv = T(sp.eye(2) - X + X2 - X3 + X4)
dU = X.diff(a)
K = T(T(U * P) * Uinv + T(T(beta * dU) * Uinv))
def S(Xm): return T(Xm * (Xm - N * t * sp.eye(2)) + (beta / (a * t**2)) * Xm + 2 * (a * t**2) * b1)
SP_, SK = S(P), S(K)
def pole(e, an, Np):
    e = sp.expand(e).coeff(t, 4).coeff(a, an).coeff(N, Np); return sp.expand(sp.expand(e).coeff(z2, 1))
for an, Np in ((3, -2), (4, -4)):
    d_tr = pole(SK.trace() - SP_.trace(), an, Np)
    d_wtr = pole((b1 * SK).trace() - (b1 * SP_).trace(), an, Np)
    print('[%s, %s] zeta_2 a^%d N^%d: change of tr S = %s' % (mode, GROUP, an, Np, sp.factor(d_tr)))
    print('[%s, %s] zeta_2 a^%d N^%d: change of tr(b1 S) = %s' % (mode, GROUP, an, Np, sp.factor(d_wtr)))


==> anc/numbers/deposit/R7/singlet/trace_class4_SU2.out <==
[class, SU2] zeta_2 a^3 N^-2: change of tr S = 0
[class, SU2] zeta_2 a^3 N^-2: change of tr(b1 S) = 0
[class, SU2] zeta_2 a^4 N^-4: change of tr S = 0
[class, SU2] zeta_2 a^4 N^-4: change of tr(b1 S) = 0
EXIT 0


==> anc/numbers/deposit/R7/singlet/trace_class4_SU3.out <==
[class, SU3] zeta_2 a^3 N^-2: change of tr S = 0
[class, SU3] zeta_2 a^3 N^-2: change of tr(b1 S) = 0
[class, SU3] zeta_2 a^4 N^-4: change of tr S = 0
[class, SU3] zeta_2 a^4 N^-4: change of tr(b1 S) = 0
EXIT 0


==> anc/numbers/deposit/R7/singlet/trace_generic3.out <==
weight-4 change of tr S at zeta_2 a^3 N^-2: 0
weight-4 change of tr(b1 S) at zeta_2 a^3 N^-2: (54*nf**2*u1_00_w0r*u1_10_w1z + 54*nf**2*u1_00_w0z*u1_10_w1r + 1536*nf**2*u1_00_w0z + 54*nf**2*u1_00_w1r*u1_10_w0z + 54*nf**2*u1_00_w1z*u1_10_w0r + 486*nf**2*u1_10_w0r*u1_10_w0z - 324*nf**2*u1_10_w0r*u1_10_w1z + 324*nf**2*u1_10_w0r*u1_10_w2z - 324*nf**2*u1_10_w0z*u1_10_w1r + 324*nf**2*u1_10_w0z*u1_10_w2r - 264*nf**2*u1_10_w0z + 324*nf**2*u1_10_w1r*u1_10_w1z + 1728*nf**2*u1_10_w1z - 1536*nf**2*u1_11_w0z - 54*nf**2*u2_10_w1z + 1296*nf*u1_00_w0r*u1_00_w0z + 432*nf*u1_00_w0r*u1_00_w1z + 864*nf*u1_00_w0r*u1_00_w2z + 540*nf*u1_00_w0r*u1_10_w0r + 1917*nf*u1_00_w0r*u1_10_w0z - 297*nf*u1_00_w0r*u1_10_w1z + 1188*nf*u1_00_w0r*u1_10_w2z - 1296*nf*u1_00_w0r*u1_11_w0z + 216*nf*u1_00_w0r*u1_11_w1z - 864*nf*u1_00_w0r*u1_11_w2z + 2880*nf*u1_00_w0r + 432*nf*u1_00_w0z*u1_00_w1r + 864*nf*u1_00_w0z*u1_00_w2r + 1917*nf*u1_00_w0z*u1_10_w0r - 297*nf*u1_00_w0z*u1_10_w1r + 1188*nf*u1_00_w0z*u1_10_w2r - 1296*nf*u1_00_w0z*u1_11_w0r + 216*nf*u1_00_w0z*u1_11_w1r - 864*nf*u1_00_w0z*u1_11_w2r - 10080*nf*u1_00_w0z + 864*nf*u1_00_w1r*u1_00_w1z - 297*nf*u1_00_w1r*u1_10_w0z + 1188*nf*u1_00_w1r*u1_10_w1z + 216*nf*u1_00_w1r*u1_11_w0z - 864*nf*u1_00_w1r*u1_11_w1z - 297*nf*u1_00_w1z*u1_10_w0r + 1188*nf*u1_00_w1z*u1_10_w1r + 216*nf*u1_00_w1z*u1_11_w0r - 864*nf*u1_00_w1z*u1_11_w1r - 6336*nf*u1_00_w1z + 1188*nf*u1_00_w2r*u1_10_w0z - 864*nf*u1_00_w2r*u1_11_w0z + 1188*nf*u1_00_w2z*u1_10_w0r - 864*nf*u1_00_w2z*u1_11_w0r + 1296*nf*u1_01_w0r*u1_10_w0z - 612*nf*u1_01_w0r*u1_10_w1z + 864*nf*u1_01_w0r*u1_10_w2z + 144*nf*u1_01_w0r*u1_11_w1z + 1296*nf*u1_01_w0z*u1_10_w0r - 612*nf*u1_01_w0z*u1_10_w1r + 864*nf*u1_01_w0z*u1_10_w2r + 144*nf*u1_01_w0z*u1_11_w1r - 11968*nf*u1_01_w0z - 612*nf*u1_01_w1r*u1_10_w0z + 864*nf*u1_01_w1r*u1_10_w1z + 144*nf*u1_01_w1r*u1_11_w0z - 612*nf*u1_01_w1z*u1_10_w0r + 864*nf*u1_01_w1z*u1_10_w1r + 144*nf*u1_01_w1z*u1_11_w0r + 4608*nf*u1_01_w1z + 864*nf*u1_01_w2r*u1_10_w0z + 864*nf*u1_01_w2z*u1_10_w0r - 1782*nf*u1_10_w0r*u1_11_w0z + 1188*nf*u1_10_w0r*u1_11_w1z - 1188*nf*u1_10_w0r*u1_11_w2z + 1440*nf*u1_10_w0r - 1782*nf*u1_10_w0z*u1_11_w0r + 1188*nf*u1_10_w0z*u1_11_w1r - 1188*nf*u1_10_w0z*u1_11_w2r - 1800*nf*u1_10_w0z + 1188*nf*u1_10_w1r*u1_11_w0z - 1188*nf*u1_10_w1r*u1_11_w1z + 1188*nf*u1_10_w1z*u1_11_w0r - 1188*nf*u1_10_w1z*u1_11_w1r - 17424*nf*u1_10_w1z - 1188*nf*u1_10_w2r*u1_11_w0z - 1188*nf*u1_10_w2z*u1_11_w0r + 1296*nf*u1_11_w0r*u1_11_w0z - 864*nf*u1_11_w0r*u1_11_w1z + 864*nf*u1_11_w0r*u1_11_w2z - 2880*nf*u1_11_w0r - 864*nf*u1_11_w0z*u1_11_w1r + 864*nf*u1_11_w0z*u1_11_w2r + 10080*nf*u1_11_w0z + 864*nf*u1_11_w1r*u1_11_w1z + 6336*nf*u1_11_w1z - 648*nf*u2_00_w1z - 144*nf*u2_01_w1z - 540*nf*u2_10_w0r - 135*nf*u2_10_w0z - 891*nf*u2_10_w1z + 648*nf*u2_11_w1z - 4752*u1_00_w0r*u1_01_w0z - 1584*u1_00_w0r*u1_01_w1z - 3168*u1_00_w0r*u1_01_w2z - 4752*u1_00_w0z*u1_01_w0r - 1584*u1_00_w0z*u1_01_w1r - 3168*u1_00_w0z*u1_01_w2r - 1584*u1_00_w1r*u1_01_w0z - 3168*u1_00_w1r*u1_01_w1z - 1584*u1_00_w1z*u1_01_w0r - 3168*u1_00_w1z*u1_01_w1r - 3168*u1_00_w2r*u1_01_w0z - 3168*u1_00_w2z*u1_01_w0r + 3456*u1_01_w0r*u1_01_w0z + 1152*u1_01_w0r*u1_01_w1z + 2304*u1_01_w0r*u1_01_w2z - 3960*u1_01_w0r*u1_10_w0r - 14058*u1_01_w0r*u1_10_w0z + 2178*u1_01_w0r*u1_10_w1z - 8712*u1_01_w0r*u1_10_w2z + 1440*u1_01_w0r*u1_11_w0r + 5112*u1_01_w0r*u1_11_w0z - 792*u1_01_w0r*u1_11_w1z + 3168*u1_01_w0r*u1_11_w2z - 17280*u1_01_w0r + 1152*u1_01_w0z*u1_01_w1r + 2304*u1_01_w0z*u1_01_w2r - 14058*u1_01_w0z*u1_10_w0r + 2178*u1_01_w0z*u1_10_w1r - 8712*u1_01_w0z*u1_10_w2r + 5112*u1_01_w0z*u1_11_w0r - 792*u1_01_w0z*u1_11_w1r + 3168*u1_01_w0z*u1_11_w2r + 69120*u1_01_w0z + 2304*u1_01_w1r*u1_01_w1z + 2178*u1_01_w1r*u1_10_w0z - 8712*u1_01_w1r*u1_10_w1z - 792*u1_01_w1r*u1_11_w0z + 3168*u1_01_w1r*u1_11_w1z + 2178*u1_01_w1z*u1_10_w0r - 8712*u1_01_w1z*u1_10_w1r - 792*u1_01_w1z*u1_11_w0r + 3168*u1_01_w1z*u1_11_w1r - 8712*u1_01_w2r*u1_10_w0z + 3168*u1_01_w2r*u1_11_w0z - 8712*u1_01_w2z*u1_10_w0r + 3168*u1_01_w2z*u1_11_w0r - 1440*u2_01_w0r - 360*u2_01_w0z + 2376*u2_01_w1z)/81
U symbols in the weighted-trace change: [u1_00_w0r, u1_00_w0z, u1_00_w1r, u1_00_w1z, u1_00_w2r, u1_00_w2z, u1_01_w0r, u1_01_w0z, u1_01_w1r, u1_01_w1z, u1_01_w2r, u1_01_w2z, u1_10_w0r, u1_10_w0z, u1_10_w1r, u1_10_w1z, u1_10_w2r, u1_10_w2z, u1_11_w0r, u1_11_w0z, u1_11_w1r, u1_11_w1z, u1_11_w2r, u1_11_w2z, u2_00_w1z, u2_01_w0r, u2_01_w0z, u2_01_w1z, u2_10_w0r, u2_10_w0z, u2_10_w1z, u2_11_w1z]
change of the qg entry (symbols): [u1_00_w0r, u1_00_w0z, u1_00_w1r, u1_00_w1z, u1_00_w2r, u1_00_w2z, u1_01_w0r, u1_01_w0z, u1_01_w1r, u1_01_w1z, u1_01_w2r, u1_01_w2z, u1_10_w0r, u1_10_w0z, u1_10_w1r, u1_10_w1z, u1_10_w2r, u1_10_w2z, u1_11_w0r, u1_11_w0z, u1_11_w1r, u1_11_w1z, u1_11_w2r, u1_11_w2z, u2_00_w0z, u2_00_w1z, u2_00_w2z, u2_01_w0r, u2_01_w0z, u2_01_w1z, u2_01_w2z, u2_11_w0z, u2_11_w1z, u2_11_w2z]
weighted-trace change with commuting weight-0 terms: (18*al1*nf**2*u1_10_w1z + 216*al1*nf*u1_00_w1z + 48*al1*nf*u1_01_w1z + 297*al1*nf*u1_10_w1z - 216*al1*nf*u1_11_w1z - 792*al1*u1_01_w1z + 18*alz1*nf**2*u1_10_w1r + 216*alz1*nf*u1_00_w1r + 48*alz1*nf*u1_01_w1r + 297*alz1*nf*u1_10_w1r - 216*alz1*nf*u1_11_w1r - 792*alz1*u1_01_w1r - 48*be1*nf**2*u1_00_w1z + 108*be1*nf**2*u1_10_w1z + 48*be1*nf**2*u1_11_w1z - 504*be1*nf*u1_00_w1z + 640*be1*nf*u1_01_w1z - 1782*be1*nf*u1_10_w1z + 504*be1*nf*u1_11_w1z - 1056*be1*u1_01_w1z - 48*bez1*nf**2*u1_00_w1r + 108*bez1*nf**2*u1_10_w1r + 48*bez1*nf**2*u1_11_w1r - 504*bez1*nf*u1_00_w1r + 640*bez1*nf*u1_01_w1r - 1782*bez1*nf*u1_10_w1r + 504*bez1*nf*u1_11_w1r - 1056*bez1*u1_01_w1r + 108*nf**2*u1_10_w1r*u1_10_w1z + 576*nf**2*u1_10_w1z - 18*nf**2*u2_10_w1z + 288*nf*u1_00_w1r*u1_00_w1z + 396*nf*u1_00_w1r*u1_10_w1z - 288*nf*u1_00_w1r*u1_11_w1z + 396*nf*u1_00_w1z*u1_10_w1r - 288*nf*u1_00_w1z*u1_11_w1r - 2112*nf*u1_00_w1z + 288*nf*u1_01_w1r*u1_10_w1z + 288*nf*u1_01_w1z*u1_10_w1r + 1536*nf*u1_01_w1z - 396*nf*u1_10_w1r*u1_11_w1z - 396*nf*u1_10_w1z*u1_11_w1r - 5808*nf*u1_10_w1z + 288*nf*u1_11_w1r*u1_11_w1z + 2112*nf*u1_11_w1z - 216*nf*u2_00_w1z - 48*nf*u2_01_w1z - 297*nf*u2_10_w1z + 216*nf*u2_11_w1z - 1056*u1_00_w1r*u1_01_w1z - 1056*u1_00_w1z*u1_01_w1r + 768*u1_01_w1r*u1_01_w1z - 2904*u1_01_w1r*u1_10_w1z + 1056*u1_01_w1r*u1_11_w1z - 2904*u1_01_w1z*u1_10_w1r + 1056*u1_01_w1z*u1_11_w1r + 792*u2_01_w1z)/27
weighted-trace change with no weight-0 terms: (36*nf**2*u1_10_w1r*u1_10_w1z + 192*nf**2*u1_10_w1z - 6*nf**2*u2_10_w1z + 96*nf*u1_00_w1r*u1_00_w1z + 132*nf*u1_00_w1r*u1_10_w1z - 96*nf*u1_00_w1r*u1_11_w1z + 132*nf*u1_00_w1z*u1_10_w1r - 96*nf*u1_00_w1z*u1_11_w1r - 704*nf*u1_00_w1z + 96*nf*u1_01_w1r*u1_10_w1z + 96*nf*u1_01_w1z*u1_10_w1r + 512*nf*u1_01_w1z - 132*nf*u1_10_w1r*u1_11_w1z - 132*nf*u1_10_w1z*u1_11_w1r - 1936*nf*u1_10_w1z + 96*nf*u1_11_w1r*u1_11_w1z + 704*nf*u1_11_w1z - 72*nf*u2_00_w1z - 16*nf*u2_01_w1z - 99*nf*u2_10_w1z + 72*nf*u2_11_w1z - 352*u1_00_w1r*u1_01_w1z - 352*u1_00_w1z*u1_01_w1r + 256*u1_01_w1r*u1_01_w1z - 968*u1_01_w1r*u1_10_w1z + 352*u1_01_w1r*u1_11_w1z - 968*u1_01_w1z*u1_10_w1r + 352*u1_01_w1z*u1_11_w1r + 264*u2_01_w1z)/9
EXIT 0


==> anc/numbers/deposit/R7/singlet/trace_generic3.py <==
#!/usr/bin/env python3
# trace_generic3.py (6 Oct 2026): which normalized fixed-coupling similarities K = U P U^-1 + beta(a) (dU/da) U^-1,
# U = 1 + sum_k a^k U_k(N), leave tr S[K] and tr(b1 S[K]) unchanged at zeta_2 a^3 N^-2, S[X] = X(X-N) + (beta/a)X + 2a b1.
# Double-logarithmic power counting: a ~ t^2, N ~ t.  LL of P has weight 1, NLL 2, NNLL 3; S at zeta_2 a^3 N^-2 has
# weight 4.  U_k carries generic terms of weight 0 (a^k N^-2k), 1 and 2, each with a rational and a zeta_2 part.
# P: MS-bar small-N expansions of the DKMV ancillary file through a^3, SU(3), n_f symbolic.
import re, sys, sympy as sp
cf, ca, nf, z2, z3, N, a, t = sp.symbols('cf ca nf z2 z3 N a t')
import os
PUB = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', 'published')) + '/'
txt = open(PUB + 'dkmv/xto0-DIS-ancillary.h').read()
lines = [l for l in txt.split('\n') if not l.startswith('*')]
B = {m.group(1): m.group(2) for m in re.finditer(r'^L\s+(\w+)\s*=\s*(.*?);', '\n'.join(lines), re.S | re.M)}
SU3 = {cf: sp.Rational(4, 3), ca: 3}
b0v = sp.Rational(11, 3) * 3 - sp.Rational(2, 3) * nf
def blk(n):
    s = re.sub(r'\s+', '', B[n]).replace('^', '**'); b0 = sp.Symbol('beta0')
    e = sp.sympify(s, locals=dict(N=N, cf=cf, ca=ca, nf=nf, z2=z2, z3=z3, beta0=b0))
    return sp.expand(e.subs(b0, sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf).subs(SU3))
WMAX = 4
def tr_t(e, wmax=WMAX):
    e = sp.expand(e)
    return sum(e.coeff(t, w) * t**w for w in range(-2, wmax + 1))
def trM(M, wmax=WMAX): return M.applyfunc(lambda e: tr_t(e, wmax))
# P with weights: a^(k+1) N^m -> t^(2k+2+m); keep weight <= 3; also drop zeta_2^2 and zeta_3 (not needed at first order in zeta_2)
Pm = []
for k in range(3):
    M = sp.zeros(2)
    for (i, j), nm in zip([(0, 0), (0, 1), (1, 0), (1, 1)], ['qq', 'qg', 'gq', 'gg']):
        e = blk('P%s%dR' % (nm, k)).subs(z3, 0)
        e = sp.expand(e).coeff(z2, 0) + z2 * sp.expand(e).coeff(z2, 1)
        for m in range(-2 * k - 1, 2):
            w = 2 * k + 2 + m
            if w <= 3:
                M[i, j] += sp.expand(e).coeff(N, m) * (a * t**2)**(k + 1) * (N * t)**m
    Pm.append(M)
P = Pm[0] + Pm[1] + Pm[2]
b1 = sp.Matrix([[cf, nf], [-2 * cf, -2 * ca]]).subs(SU3)
beta = -b0v * (a * t**2)**2 - sp.Symbol('bb1') * (a * t**2)**3
syms = []
def gen(k):
    M = sp.zeros(2)
    for i in range(2):
        for j in range(2):
            for w in (0, 1, 2):
                m = w - 2 * k
                for z in (0, 1):
                    s = sp.Symbol('u%d_%d%d_w%d%s' % (k, i, j, w, 'z' if z else 'r')); syms.append(s)
                    M[i, j] += s * (z2 if z else 1) * (a * t**2)**k * (N * t)**m
    return M
X = gen(1) + gen(2) + gen(3)
def a3(M):  # truncate in a at a^3 and in weight
    return M.applyfunc(lambda e: tr_t(sum(sp.expand(e).coeff(a, k) * a**k for k in range(0, 4))))
U = sp.eye(2) + X
Uinv = a3(sp.eye(2) - X + a3(X * X) - a3(a3(X * X) * X))
dU = X.diff(a)
K = a3(a3(U * P) * Uinv + a3(a3(beta * dU) * Uinv))
def S(Xm): return a3(Xm * (Xm - N * t * sp.eye(2)) + (beta / (a * t**2)) * Xm + 2 * (a * t**2) * b1)
SP_, SK = S(P), S(K)
def pole(e):
    e = sp.expand(e).coeff(t, 4).coeff(a, 3).coeff(N, -2)
    return sp.expand(sp.expand(e).coeff(z2, 1))
d_tr = pole(SK.trace() - SP_.trace())
d_wtr = pole((b1 * SK).trace() - (b1 * SP_).trace())
print('weight-4 change of tr S at zeta_2 a^3 N^-2:', sp.factor(d_tr))
print('weight-4 change of tr(b1 S) at zeta_2 a^3 N^-2:', sp.factor(d_wtr))
print('U symbols in the weighted-trace change:', sorted(d_wtr.free_symbols - {nf}, key=str))
# entries, for orientation: change of S entries
dS = (SK - SP_).applyfunc(pole)
print('change of the qg entry (symbols):', sorted(dS[0, 1].free_symbols - {nf}, key=str))
# with the weight-0 matrices commuting with b1 (D0_k = alpha_k 1 + beta_k b1) does the weighted trace stay?
sub = {}
for k in (1, 2, 3):
    al, be, alz, bez = sp.symbols('al%d be%d alz%d bez%d' % (k, k, k, k))
    for z, (A, Bv) in ((0, (al, be)), (1, (alz, bez))):
        M = A * sp.eye(2) + Bv * b1
        for i in range(2):
            for j in range(2):
                sub[sp.Symbol('u%d_%d%d_w0%s' % (k, i, j, 'z' if z else 'r'))] = M[i, j]
print('weighted-trace change with commuting weight-0 terms:', sp.factor(sp.expand(d_wtr.subs(sub))))
print('weighted-trace change with no weight-0 terms:', sp.factor(sp.expand(d_wtr.subs({s: 0 for s in syms if '_w0' in str(s)}))))


==> anc/numbers/deposit/R7/singlet/transition_sign.out <==
transition_sign.py: the sign tq of the negative-signature quark-gluon transition product, kappa = +1.

tq = +1 reproduces the S rows (s8 = +1) and V rows (s8 = -1) of singlet_model.out: True

tq = +1, s8 = +1 (antisymmetric-adjoint weight - C_A):
  SU(3) S_3 = [[96*nf + 112/3, 444*nf], [-1184, 216*nf - 2592]];  S_4 = [[-11968*nf/3 - 5632/27, 432*nf**2 - 13024*nf], [104192/3 - 1152*nf, 77760 - 12384*nf]]
  n_f term of [S_3]_qq: 24*ca*cf n_f (fit checked: True);  of [S_3]_gg: 24*ca**2 n_f (True)
  n_f coefficient of tr(b_1 S_3): -48*ca**3 - 240*ca**2*cf + 120*ca*cf**2 (True)
  n_f part of [S_4]_qq: -400*ca**2*cf + 192*ca*cf**2 - 1536*dFF n_f (True)
  n_f part of D_qq: -10*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF n_f (True);  pure-singlet data difference: -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf;  equal: True

tq = +1, s8 = -1 (antisymmetric-adjoint weight + C_A):
  SU(3) S_3 = [[96*nf + 112/3, 12*nf], [-32, 216*nf - 2592]];  S_4 = [[-5056*nf/3 - 5632/27, 432*nf**2 - 4960*nf], [39680/3 - 1152*nf, 15552 - 2016*nf]]
  n_f term of [S_3]_qq: 24*ca*cf n_f (fit checked: True);  of [S_3]_gg: 24*ca**2 n_f (True)
  n_f coefficient of tr(b_1 S_3): -48*ca**3 - 48*ca**2*cf + 120*ca*cf**2 (True)
  n_f part of [S_4]_qq: -208*ca**2*cf + 192*ca*cf**2 - 1536*dFF n_f (True)
  n_f part of D_qq: 14*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF n_f (True);  pure-singlet data difference: -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf;  equal: False

tq = -1, s8 = +1 (antisymmetric-adjoint weight - C_A):
  SU(3) S_3 = [[112/3 - 96*nf, -12*nf], [-1184, -216*nf - 2592]];  S_4 = [[6080*nf/3 - 5632/27, 432*nf**2 + 352*nf], [1152*nf + 104192/3, 6048*nf + 77760]]
  n_f term of [S_3]_qq: -24*ca*cf n_f (fit checked: True);  of [S_3]_gg: -24*ca**2 n_f (True)
  n_f coefficient of tr(b_1 S_3): 48*ca**3 - 96*ca**2*cf - 24*ca*cf**2 (True)
  n_f part of [S_4]_qq: 272*ca**2*cf - 192*ca*cf**2 - 1536*dFF n_f (True)
  n_f part of D_qq: -58*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF n_f (True);  pure-singlet data difference: -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf;  equal: False

tq = -1, s8 = -1 (antisymmetric-adjoint weight + C_A):
  SU(3) S_3 = [[112/3 - 96*nf, 420*nf], [-32, -216*nf - 2592]];  S_4 = [[-832*nf/3 - 5632/27, 432*nf**2 - 2528*nf], [1152*nf + 39680/3, 15552 - 4320*nf]]
  n_f term of [S_3]_qq: -24*ca*cf n_f (fit checked: True);  of [S_3]_gg: -24*ca**2 n_f (True)
  n_f coefficient of tr(b_1 S_3): 48*ca**3 - 96*ca**2*cf - 24*ca*cf**2 (True)
  n_f part of [S_4]_qq: 80*ca**2*cf - 192*ca*cf**2 - 1536*dFF n_f (True)
  n_f part of D_qq: -34*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF n_f (True);  pure-singlet data difference: -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf;  equal: False

The same reversal carried by the gq factor (the negative-signature gq Born block) instead of the qg factor:
  s8 = +1: SU(3) S_3 = [[112/3 - 96*nf, 444*nf], [32, -216*nf - 2592]]
  s8 = +1: diagonal entries of S_3 and S_4 equal to the qg-factor reversal: True
  s8 = +1: n_f coefficient of tr(b_1 S_3): 48*ca**3 - 96*ca**2*cf - 24*ca*cf**2 (True);  n_f part of D_qq: -58*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF (True), equal to the data: False;  ratio [S_3]_gq = -2C_F/n_f [S_3]_qg holds: False
  s8 = -1: SU(3) S_3 = [[112/3 - 96*nf, 12*nf], [-1120, -216*nf - 2592]]
  s8 = -1: diagonal entries of S_3 and S_4 equal to the qg-factor reversal: True
  s8 = -1: n_f coefficient of tr(b_1 S_3): 48*ca**3 - 96*ca**2*cf - 24*ca*cf**2 (True);  n_f part of D_qq: -34*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF (True), equal to the data: False;  ratio [S_3]_gq = -2C_F/n_f [S_3]_qg holds: False

checks: repro_SU3_3 True, repro_SU2_2 True, repro_SU4_4 True, repro_SO5_5 True, repro_G2_7 True, fits_1_1 True, quartic_1_1 True, data_tq1 True, fits_1_-1 True, quartic_1_-1 True, fits_-1_1 True, quartic_-1_1 True, tq_minus_diag_nf_opposite True, tq_minus_D_differs True, fits_-1_-1 True, quartic_-1_-1 True, gq_diag_same_1 True, gq_D_differs_1 True, gq_fits_1 True, gq_diag_same_-1 True, gq_D_differs_-1 True, gq_fits_-1 True


==> anc/numbers/deposit/R7/singlet/transition_sign.py <==
#!/usr/bin/env python3
"""transition_sign.py -- the poles of the flavor-singlet system with the sign of the negative-signature quark-gluon
transition product (quark-pair adjoint <-> antisymmetric gluon adjoint) reversed, alone and together with the reversed
antisymmetric-adjoint weight, at kappa = +1.  Like b_8a^-, this product follows from the tree amplitudes with the signature
rule at the wrong-signature point and is not fixed by the residues of P^(0).

Input: the tabulated color data of channels.out, solved with the channel-space solver of check_channels.py (unchanged); the
qg Born block of negative signature is multiplied by tq = +1 or -1.  Five representations (SU(3) 3, SU(2) 2, SU(4) 4,
SO(5) 5, G2 7); general-color coefficients are fitted on four and checked on the fifth.  Invariants from singlet_model.out.
Printed: S_3 and S_4 in SU(3); the n_f terms of [S_3]_qq and [S_3]_gg; the n_f part of [S_4]_qq; the n_f part of
D = [-S_4 + 2{S_3, b_1}]/24 (qq entry), against the four-loop pure-singlet difference of ps_difference.json; the quartic
coefficients.  The check with tq = +1 against singlet_model.out (S and V rows) comes first.
(The sensitivity to this sign was pointed out by a reader of the draft on 6 October 2026.)

Run:  python3 -B transition_sign.py      (after run_channels.gp and ps_difference.py; writes transition_sign.out)
"""
import json
import os
import sys
from fractions import Fraction

import sympy as sp

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import check_channels as cc  # noqa: E402

nf = sp.Symbol('nf')
CA, CF, DFF = sp.symbols('ca cf dFF')


def topoly(p):
    return sp.expand(sum(sp.Rational(c) * nf**d for d, c in p.items()))


def solve_mod(alg, nmax, kappa, s8, tq, block='qg'):
    Bp, Bm = alg.born(1), alg.born(-1, s8)
    Bm[block] = {u: cc.pscale(Fraction(tq), p) for u, p in Bm[block].items()}
    Ap, Am = [None] * (nmax + 2), [None] * (nmax + 1)
    Ap[1], Am[1] = alg.scale(2, Bp), alg.scale(2, Bm)
    for n in range(2, nmax + 2):
        t = alg.scale(2 * (3 - 2 * n), alg.cas(Ap[n - 1]))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Ap[k], Ap[n - k]))
        Ap[n] = t
    for n in range(2, nmax + 1):
        t = alg.add(alg.scale(2 * (4 - 2 * n), alg.cas(Am[n - 1])), alg.scale(4 * kappa, alg.trc(Ap[n - 1])))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Am[k], Am[n - k]))
        Am[n] = t
    return {m: sp.Matrix(2, 2, [topoly(cc.pscale(6 * kappa, e)) for e in alg.singlet(alg.trc(Am[m - 1]))])
            for m in range(2, nmax + 2)}


def fit(vals, inv, basis):
    cs = sp.symbols('c0:%d' % len(basis))
    eqs = [sum(c * b.subs(inv[nm]) for c, b in zip(cs, basis)) - v for nm, v in vals]
    sol = sp.solve(eqs[:len(basis)], cs, dict=True)
    if not sol:
        return None, False
    s = sol[0]
    ok = all(sp.simplify(e.subs(s)) == 0 for e in eqs)
    return sp.expand(sum(s[c] * b for c, b in zip(cs, basis))), ok


def main():
    os.chdir(HERE)
    reps, order = cc.read_channels('channels.out')
    inv, model = {}, {}
    for line in open('singlet_model.out'):
        f = line.strip().split(';')
        if f[0] == 'REP':
            inv[f[1]] = {CF: sp.Rational(f[4]), CA: sp.Rational(f[5]), DFF: sp.Rational(f[6])}
        elif f[0] in ('S', 'V'):
            key = (f[0], f[1], f[2] if f[0] == 'S' else '1', int(f[3] if f[0] == 'S' else f[2]))
            vals = f[4:] if f[0] == 'S' else f[3:]
            model[key] = sp.Matrix(2, 2, [sp.expand(sp.sympify(v.replace('^', '**'), locals={'nf': nf})) for v in vals])
    PS = json.load(open('ps_difference.json'))
    dps = sp.expand(sp.sympify(PS['ps']['diff_z2_ln4'], locals=dict(cf=CF, ca=CA, nf=nf, dFF=DFF)))
    lines = ['transition_sign.py: the sign tq of the negative-signature quark-gluon transition product, kappa = +1.', '']
    ok = {}
    res = {}
    for nm in order:
        alg = cc.Algebra(reps[nm])
        for tq in (1, -1):
            for s8 in (1, -1):
                res[(nm, tq, s8)] = solve_mod(alg, 3, 1, s8, tq)
        ok['repro_' + nm] = all(res[(nm, 1, 1)][m] == model[('S', nm, '1', m)] and res[(nm, 1, -1)][m] == model[('V', nm, '1', m)]
                                for m in (2, 3, 4))
    lines.append('tq = +1 reproduces the S rows (s8 = +1) and V rows (s8 = -1) of singlet_model.out: %s'
                 % all(v for k, v in ok.items() if k.startswith('repro_')))
    b1 = {nm: sp.Matrix([[CF, nf], [-2 * CF, -2 * CA]]).subs(inv[nm]) for nm in order}
    for tq in (1, -1):
        for s8 in (1, -1):
            r3 = res[('SU3_3', tq, s8)]
            lines.append('')
            lines.append('tq = %+d, s8 = %+d (antisymmetric-adjoint weight %s C_A):' % (tq, s8, '-' if s8 > 0 else '+'))
            lines.append('  SU(3) S_3 = %s;  S_4 = %s' % (r3[3].tolist(), r3[4].tolist()))
            nq, okq = fit([(nm, res[(nm, tq, s8)][3][0, 0].coeff(nf, 1)) for nm in order], inv, [CA * CF, CF**2])
            ng, okg = fit([(nm, res[(nm, tq, s8)][3][1, 1].coeff(nf, 1)) for nm in order], inv, [CA**2, CA * CF])
            s4, ok4 = fit([(nm, res[(nm, tq, s8)][4][0, 0].coeff(nf, 1)) for nm in order], inv, [CA**2 * CF, CA * CF**2, CF**3, DFF])
            dd = []
            for nm in order:
                S3, S4 = res[(nm, tq, s8)][3], res[(nm, tq, s8)][4]
                D = (-S4 + 2 * (S3 * b1[nm] + b1[nm] * S3)) / 24
                dd.append((nm, sp.expand(D[0, 0]).coeff(nf, 1)))
            dfit, okd = fit(dd, inv, [CA**2 * CF, CA * CF**2, CF**3, DFF])
            wt, okw = fit([(nm, sp.expand((b1[nm] * res[(nm, tq, s8)][3]).trace()).coeff(nf, 1)) for nm in order], inv,
                          [CA**3, CA**2 * CF, CA * CF**2, CF**3])
            lines.append('  n_f term of [S_3]_qq: %s n_f (fit checked: %s);  of [S_3]_gg: %s n_f (%s)' % (nq, okq, ng, okg))
            lines.append('  n_f coefficient of tr(b_1 S_3): %s (%s)' % (wt, okw))
            lines.append('  n_f part of [S_4]_qq: %s n_f (%s)' % (s4, ok4))
            lines.append('  n_f part of D_qq: %s n_f (%s);  pure-singlet data difference: %s;  equal: %s'
                         % (dfit, okd, dps, sp.expand(dfit * nf - dps) == 0))
            ok['fits_%d_%d' % (tq, s8)] = okq and okg and ok4 and okd and okw
            ok['quartic_%d_%d' % (tq, s8)] = s4.coeff(DFF) == -1536 and dfit.coeff(DFF) == 64
            if (tq, s8) == (1, 1):
                ok['data_tq1'] = sp.expand(dfit * nf - dps) == 0 and nq == 24 * CA * CF and ng == 24 * CA**2
            if (tq, s8) == (-1, 1):
                ok['tq_minus_diag_nf_opposite'] = nq == -24 * CA * CF and ng == -24 * CA**2
                ok['tq_minus_D_differs'] = sp.expand(dfit * nf - dps) != 0
    lines.append('')
    lines.append('The same reversal carried by the gq factor (the negative-signature gq Born block) instead of the qg factor:')
    for s8 in (1, -1):
        vals_q, vals_g, vals_w, dd2, rat = [], [], [], [], []
        for nm in order:
            alg = cc.Algebra(reps[nm])
            r = solve_mod(alg, 3, 1, s8, -1, block='gq')
            rq = res[(nm, -1, s8)]
            vals_q.append(r[3][0, 0] == rq[3][0, 0] and r[3][1, 1] == rq[3][1, 1] and r[4][0, 0] == rq[4][0, 0] and r[4][1, 1] == rq[4][1, 1])
            vals_w.append((nm, sp.expand((b1[nm] * r[3]).trace()).coeff(nf, 1)))
            D = (-r[4] + 2 * (r[3] * b1[nm] + b1[nm] * r[3])) / 24
            dd2.append((nm, sp.expand(D[0, 0]).coeff(nf, 1)))
            rat.append(sp.simplify(r[3][1, 0] * nf + 2 * inv[nm][CF] * r[3][0, 1]) == 0)
            if nm == 'SU3_3':
                lines.append('  s8 = %+d: SU(3) S_3 = %s' % (s8, r[3].tolist()))
        wt2, okw2 = fit(vals_w, inv, [CA**3, CA**2 * CF, CA * CF**2, CF**3])
        d2, okd2 = fit(dd2, inv, [CA**2 * CF, CA * CF**2, CF**3, DFF])
        lines.append('  s8 = %+d: diagonal entries of S_3 and S_4 equal to the qg-factor reversal: %s' % (s8, all(vals_q)))
        lines.append('  s8 = %+d: n_f coefficient of tr(b_1 S_3): %s (%s);  n_f part of D_qq: %s (%s), equal to the data: %s;  ratio [S_3]_gq = -2C_F/n_f [S_3]_qg holds: %s'
                     % (s8, wt2, okw2, d2, okd2, sp.expand(d2 * nf - dps) == 0, all(rat)))
        ok['gq_diag_same_%d' % s8] = all(vals_q)
        ok['gq_D_differs_%d' % s8] = sp.expand(d2 * nf - dps) != 0
        ok['gq_fits_%d' % s8] = okw2 and okd2
    lines.append('')
    lines.append('checks: ' + ', '.join('%s %s' % (k, v) for k, v in ok.items()))
    if not all(ok.values()):
        lines.append('SOME CHECKS FAILED')
    open(os.path.join(HERE, 'transition_sign.out'), 'w').write('\n'.join(lines) + '\n')
    print('\n'.join(lines))
    if not all(ok.values()):
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R8/README.txt <==
Deposit item R8: calculations of 20 October 2026 for an earlier version of this work (flavor-singlet
poles, P_gg, and the zeta_2 poles implied by arXiv:2202.10362). No printed number of the article or of
the notes rests on them.

alt_pgg/    The predicted zeta_2 x^0 ln^4 x coefficient of P_gg^(3) when the signs fixed by the gluon-signature assumption are
            reversed (b_8a^- = +C_A; the negative-signature quark-gluon transition product reversed; both), and when the
            positive-signature gluon-pair weights of the 8s and 27 channels are changed.  Route A runs the deposited programs of
            R7/singlet with the sign changed, route B a channel-space solver and an own parse of the published files in the
            Wolfram Engine; check_all.py compares the two routes with each other and with the installed macros.  Commands and
            order in alt_pgg/README.txt.

dkmv_cont/  The zeta_2 poles S_n implied by eqs. (3.2)-(3.4) of arXiv:2202.10362 for P_ns^+ and by eqs. (5.12), (5.16) for P_gg at
            C_F = 0, by hand transcription (SymPy) and by mechanical extraction from the LaTeX source (PARI/GP), and the
            comparison of the P_gg blocks with the ancillary FORM file.  Commands in dkmv_cont/README.txt.

gluon_nf0/  The gluon entry of the flavor-singlet poles at n_f = 0 in the channel space of the gluon pairs (a recursion written
            separately from the singlet model, on the color data of R7/singlet/channels.out), and the change of the P_gg^(3)
            prediction per unit weight of the positive-signature gluon-pair term of one channel, also by the deposited solver of
            R7/singlet with that weight inserted.  Commands in gluon_nf0/README.txt.

singlet_weights/  SU(3): the flavor-singlet poles S_3, S_4 with a weight on every intermediate pair of the pair term, per color
            channel and signature, by the deposited solver of R7/singlet and by a separately written channel-space recursion; which
            entries depend on which weight.  Commands and results in singlet_weights/README.txt.

make_numbers.py (section I16) reads alt_pgg/routeA/alt_part1.out ... alt_part4.out, alt_pgg/routeA/alt_predictions.json,
dkmv_cont/dkmv_sect5_zeta2.out, dkmv_cont/tex2gp_check.out, gluon_nf0/gluon_nf0.out, gluon_nf0/run_pair_weight.out,
singlet_weights/run_weights.out, singlet_weights/channel_weights.out and singlet_weights/channel_weights.json.


==> anc/numbers/deposit/R8/alt_pgg/README.txt <==
alt_pgg: alternative values of the predicted zeta_2 x^0 ln^4 x coefficient of P_gg^(3) (App. I of the article,
eq. (73), label eq:sg-pgg) when the signs fixed by the gluon-signature assumption are reversed, and when the positive-signature
gluon-pair weights of the 8s and 27 channels are changed.  Computed 20 October 2026.  Nothing outside this folder was written.

Paths.  Every program finds its inputs through paths relative to its own folder: the deposited item R7 at
numbers/deposit/R7/singlet (../../R7/singlet from this folder), the published files at numbers/published
(../../../published) and the macros at numbers/numbers.tex (../../../numbers.tex).

Definitions (kappa = +1 throughout)
  (a)  installed: b_8a^- = -C_A, negative-signature quark-gluon transition product as installed (tq = +1, s8 = +1).
  (b)  b_8a^- reversed to +C_A, everything else as installed (s8 = -1).  This is the "reversed gluon-pair Born tensor" of the
       deposit (rows V of singlet_model.out): the negative-signature gg Born tensor is nonzero only in the antisymmetric adjoint.
  (c)  the negative-signature transition product reversed (the negative-signature qg Born block times -1), everything else as
       installed (tq = -1).  Carrying the reversal on the gq block instead gives the same diagonal entries of S_3 and S_4,
       hence the same tr S_4 and the same prediction (checked in 5 representations, routeB/channel_traces.out).
  (bc) both reversed (reported for completeness).
  The prediction is formed as installed (make_numbers.py section I15, deposit predictions.py, route (iii)):
       x_gg = tr R - tr S_4 - x_qq,   [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = x_gg/24,
  with tr R the zeta_2 a^4 N^-4 coefficient of tr[P(P - N)] built from the complete results through three loops (the four-loop
  zeta_2 N^-5 terms removed) and x_qq the four-loop data.  Only tr S_4 depends on the variant.  The difference from eq. (5.12)
  of arXiv:2202.10362 is (x_gg - xref_gg)/24.  Routes (i) (difference form, xref + [-S_4 + 2{S_3, b_1}]_gg) and (ii)
  (R[K_phi]_gg - [S_4]_gg) are printed by routeA/alt_predictions.py for comparison; for (b), (c), (bc) they differ from route (iii)
  in n_f terms only, because S_3 of those variants no longer equals the three-loop poles of the complete results.

Route A (deposited programs, sign changed), folder routeA/
  singlet_model.gp     copy of the deposited program; the only changes (singlet_model.gp.diff) are the factor tq on the
                       negative-signature qg Born block and an optional matrix addp added to the positive-signature gg Born block.
  run_alt.gp           16 representations, S_2..S_4 for (tq, s8) = (+1,+1), (+1,-1), (-1,+1), (-1,-1).
                       Run in four parallel parts (about 11 minutes wall time, below 2 GB each):
                         SINGLET_REPS=SO7_7,SU2_2,SU2_3,SU2_4 gp -q -D breakloop=0 run_alt.gp < /dev/null > alt_part1.out
                         SINGLET_REPS=Sp6_6,SU2_5,SU3_3,SU3_6 gp -q -D breakloop=0 run_alt.gp < /dev/null > alt_part2.out
                         SINGLET_REPS=SU4_10,SU3_8,SO5_5,Sp4_4 gp -q -D breakloop=0 run_alt.gp < /dev/null > alt_part3.out
                         SINGLET_REPS=SU4_6,SU4_4,G2_7,SU3_10 gp -q -D breakloop=0 run_alt.gp < /dev/null > alt_part4.out
  run_alt_weights.gp   SU(3): the 8s and 27 positive-signature gluon-pair Born weights shifted by formal variables d8, d27
                       (gp -q -D breakloop=0 run_alt_weights.gp < /dev/null > alt_weights.out, 1 s).
  alt_predictions.py   python3 -B alt_predictions.py: concatenates the parts into alt_model.out; checks that (+1,+1) and (+1,-1)
                       reproduce the deposited S and V rows in all 16 representations; general-color fits with the deposited
                       singlet_fit.py (12 representations, SU3_6, G2_7, SO7_7, Sp6_6 held out and predicted); the predictions
                       of routes (iii), (i), (ii); writes alt_predictions.out and alt_predictions.json.
  compare_transition_sign.py   python3 -B compare_transition_sign.py > compare_transition_sign.out: the SU(3) rows of
                       alt_model.out against the deposited R7/singlet/transition_sign.out (all four variants).
  alt_part1.err ... alt_part4.err, alt_weights.err: the standard error of the gp runs (PARI/GP stack-size messages only).
  Unchanged copies of R7/singlet (cmp-identical): singlet_fit.py, check_channels.py, singlet_model.out, singlet_fit.json,
  kernels.json, ps_difference.json, predictions.json, channels.out.  inputs.py differs from R7/singlet/inputs.py only in the
  relative path of numbers/published, one level deeper here (inputs.py.diff).

Route B (own code and the deposited channel solver), folder routeB/
  channel_traces.py    python3 -B channel_traces.py: the channel-space solver class of check_channels.py (color input only from
                       channels.out, no pair-space code) for SU(3) 3, SU(2) 2, SU(4) 4, SO(5) 5, G2 7, all four variants;
                       compares every S_2..S_4 row with route A and route A's general-color tr S_4 at these representations;
                       an own closed form of [S_3]_gg, [S_4]_gg at n_f = 0 from the antisymmetric-adjoint recursion; the SU(3)
                       shifts of the 8s and 27 weights (Born weight, and Casimir of the positive-signature Sudakov term alone).
  own_trace.wl         wolfram -script own_trace.wl > own_trace.out (writes own_trace.json): own parse of the published
                       files (FORM file of arXiv:2202.10362, x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563), own tr R,
                       x_qq, xref, and the predictions with tr S_4 from route A (general color) and from the channel solver
                       (SU(3)).  The x -> 0 file of arXiv:2609.37563 is read from inputs/anc/, which is not included; before the
                       run, extract it inside routeB/ from the published source tarball:
                         mkdir -p inputs && tar -xzf ../../../../published/gvmsy_ps/2609.37563_src.tar.gz -C inputs anc/Pqq3PSXto0.m
Checks, top folder
  check_all.py         python3 -B check_all.py > check_all.out: route B's tr R, x_qq, xref_gg against the deposited
                       kernels.json; route A against route B for all four variants; (a) and the n_f = 0 value of (b) against
                       the installed macros \nmPggLnFour* of numbers/numbers.tex (read only).  Exit status 1 on any failure.
  mutation_check_all.py  python3 -B mutation_check_all.py <scratch dir> > mutation_check_all.out: eight corruptions of the
                       inputs of check_all.py, each must make it fail (all eight detected; the unmutated copy passes).  Each
                       copy in the scratch folder keeps the layout that the relative paths of check_all.py need (numbers.tex,
                       deposit/R7/singlet/kernels.json, deposit/R8/alt_pgg/).

Order:  routeA (the four gp parts, run_alt_weights.gp, alt_predictions.py, compare_transition_sign.py), then routeB
(channel_traces.py, own_trace.wl), then check_all.py and mutation_check_all.py.

make_numbers.py (section I16) reads routeA/alt_part1.out ... alt_part4.out and routeA/alt_predictions.json.


==> anc/numbers/deposit/R8/alt_pgg/check_all.out <==
check_all.py: route A against route B, the deposit and the installed macros.

route B (Wolfram, own parse of the published files) tr R, x_qq, xref_gg = deposited kernels.json: True, True, True
variant +1,+1: P_gg and shift, route A = route B: True, True;  SU(3) with the channel-solver tr S_4: True
variant +1,-1: P_gg and shift, route A = route B: True, True;  SU(3) with the channel-solver tr S_4: True
variant -1,+1: P_gg and shift, route A = route B: True, True;  SU(3) with the channel-solver tr S_4: True
variant -1,-1: P_gg and shift, route A = route B: True, True;  SU(3) with the channel-solver tr S_4: True
\nmPggLnFourPred = 232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf;  computed 232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf;  equal: True
\nmPggLnFourPredSUthree = 6264 - 119804*nf/243;  computed 6264 - 119804*nf/243;  equal: True
\nmPggLnFourPredSUN = 232*Nc**4/3 - 151*Nc**3*nf/6 + 1117*Nc*nf/18 + 7*nf/(6*Nc) - 37*nf/(18*Nc**3);  computed 232*Nc**4/3 - 151*Nc**3*nf/6 + 1117*Nc*nf/18 + 7*nf/(6*Nc) - 37*nf/(18*Nc**3);  equal: True
\nmPggLnFourPredLCnfZero = 232/3;  computed 232/3;  equal: True
\nmPggLnFourPredLCnf = -151/6;  computed -151/6;  equal: True
\nmPggLnFourShift = -8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf;  computed -8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf;  equal: True
\nmPggLnFourShiftSUthree = 308*nf/3 - 648;  computed 308*nf/3 - 648;  equal: True
\nmPggLnFourShiftSUN = -8*Nc**4 + 2*Nc**3*nf + 16*Nc*nf + 2*nf/Nc;  computed -8*Nc**4 + 2*Nc**3*nf + 16*Nc*nf + 2*nf/Nc;  equal: True
\nmPggLnFourShiftNfZero = -8*ca**4;  computed -8*ca**4;  equal: True
\nmPggLnFourShiftRevNfZero = 24*ca**4;  computed 24*ca**4;  equal: True
\nmPggLnFourRef and \nmPggLnFourRefSUthree = xref_gg/24 of kernels.json: True, True

SU(3), n_f = 0, unit changes of the positive-signature gluon-pair weights (t = +1 and t = -1), installed signs (s8 = +1):
  born    8s : route (iii) -36*t**2 + 756*t -> t=+1: 720 (C_A^4 x 80/9), t=-1: -792 (C_A^4 x -88/9);  route (i) -36*t**2 + 324*t -> t=+1: 288 (C_A^4 x 32/9), t=-1: -360 (C_A^4 x -40/9)
  born    27 : route (iii) -54*t**2 + 864*t -> t=+1: 810 (C_A^4 x 10), t=-1: -918 (C_A^4 x -34/3);  route (i) -54*t**2 + 216*t -> t=+1: 162 (C_A^4 x 2), t=-1: -270 (C_A^4 x -10/3)
  sudakov 8s : route (iii) -108*t -> t=+1: -108 (C_A^4 x -4/3), t=-1: 108 (C_A^4 x 4/3);  route (i) -108*t -> t=+1: -108 (C_A^4 x -4/3), t=-1: 108 (C_A^4 x 4/3)
  sudakov 27 : route (iii) 108*t -> t=+1: 108 (C_A^4 x 4/3), t=-1: -108 (C_A^4 x -4/3);  route (i) 108*t -> t=+1: 108 (C_A^4 x 4/3), t=-1: -108 (C_A^4 x -4/3)

checks: trR_B_eq_kernels True, xqq_B_eq_kernels True, xrefgg_B_eq_kernels True, Pgg_A_eq_B_+1,+1 True, shift_A_eq_B_+1,+1 True, SU3_channel_+1,+1 True, Pgg_A_eq_B_+1,-1 True, shift_A_eq_B_+1,-1 True, SU3_channel_+1,-1 True, Pgg_A_eq_B_-1,+1 True, shift_A_eq_B_-1,+1 True, SU3_channel_-1,+1 True, Pgg_A_eq_B_-1,-1 True, shift_A_eq_B_-1,-1 True, SU3_channel_-1,-1 True, macro_nmPggLnFourPred True, macro_nmPggLnFourPredSUthree True, macro_nmPggLnFourPredSUN True, macro_nmPggLnFourPredLCnfZero True, macro_nmPggLnFourPredLCnf True, macro_nmPggLnFourShift True, macro_nmPggLnFourShiftSUthree True, macro_nmPggLnFourShiftSUN True, macro_nmPggLnFourShiftNfZero True, macro_nmPggLnFourShiftRevNfZero True, macro_ref_eq_xref True, macro_refSU3 True


==> anc/numbers/deposit/R8/alt_pgg/check_all.py <==
#!/usr/bin/env python3
"""check_all.py -- compares the results of route A (routeA/alt_predictions.json) and route B (routeB/own_trace.json,
routeB/channel_traces.json) with each other, with the deposited kernels.json, and with the installed macros of
numbers/numbers.tex (read only; the plain-text form after the '%' of each \\newcommand line is parsed).

Run:  python3 -B check_all.py > check_all.out      (after routeA/alt_predictions.py, routeB/channel_traces.py, routeB/own_trace.wl)
Exit status 1 if any check fails.
"""
import json
import os
import re
import sys

import sympy as sp
from sympy.parsing.sympy_parser import parse_expr, standard_transformations, implicit_multiplication_application, convert_xor

HERE = os.path.dirname(os.path.abspath(__file__))
NUMBERS = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'numbers.tex'))   # numbers/numbers.tex
DEPK = os.path.normpath(os.path.join(HERE, '..', '..', 'R7', 'singlet', 'kernels.json'))   # numbers/deposit/R7/singlet/kernels.json
cf, ca, nf, dFF, dFA, dFAg, Nc = sp.symbols('cf ca nf dFF dFA dFAg Nc')
SUN = {cf: (Nc**2 - 1) / (2 * Nc), ca: Nc, dFF: (Nc**2 - 1) * (Nc**4 - 6 * Nc**2 + 18) / (96 * Nc**3),
       dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48, dFAg: Nc * (Nc**2 + 6) / 48}
TR = standard_transformations + (implicit_multiplication_application, convert_xor)
LOC = dict(cf=cf, ca=ca, nf=nf, dFF=dFF, dFA=dFA, dFAg=dFAg, Nc=Nc, CA=ca, CF=cf, N=Nc)


def macro(name):
    for line in open(NUMBERS, encoding='utf-8'):
        if line.startswith('\\newcommand{\\%s}' % name):
            c = line.split('}%', 1)[1].strip()
            c = c.replace('nf(', 'nf*(').replace('dFA/N_A', 'dFAg').replace('dFA/N_R', 'dFA').replace('dFF/N_R', 'dFF')
            c = re.sub(r'/\((\d*)N\^(\d+)\)', r'/(\1*Nc**\2)', c).replace('/(N)', '/Nc')
            return sp.expand(parse_expr(c, local_dict=LOC, transformations=TR))
    raise KeyError(name)


def py(s):
    return sp.expand(sp.sympify(s.replace('^', '**'), locals=LOC))


def g(e):
    return sp.expand(sp.sympify(e).subs(dFA, 2 * cf * dFAg))


def eq(a, b):
    return sp.simplify(g(a) - g(b)) == 0


def main():
    A = json.load(open(os.path.join(HERE, 'routeA', 'alt_predictions.json')))
    B = json.load(open(os.path.join(HERE, 'routeB', 'own_trace.json')))
    C = json.load(open(os.path.join(HERE, 'routeB', 'channel_traces.json')))
    K = json.load(open(DEPK))
    ok, lines = {}, ['check_all.py: route A against route B, the deposit and the installed macros.', '']
    # route B's own trace inputs against the deposited kernels.json
    ok['trR_B_eq_kernels'] = eq(py(B['trR']), py(K['trR']['P']))
    ok['xqq_B_eq_kernels'] = eq(py(B['xqq']), py(K['xdat_qq']))
    xref = sp.Matrix(2, 2, [py(v) for row in K['xref'] for v in row])
    ok['xrefgg_B_eq_kernels'] = eq(py(B['xref_gg']), xref[1, 1])
    lines.append('route B (Wolfram, own parse of the published files) tr R, x_qq, xref_gg = deposited kernels.json: %s, %s, %s'
                 % (ok['trR_B_eq_kernels'], ok['xqq_B_eq_kernels'], ok['xrefgg_B_eq_kernels']))
    # route A against route B for every variant
    for key in ('+1,+1', '+1,-1', '-1,+1', '-1,-1'):
        a, b = A['variants'][key], B['results'][key]
        ok['Pgg_A_eq_B_' + key] = eq(py(a['Pgg']), py(b['Pgg']))
        ok['shift_A_eq_B_' + key] = eq(py(a['shift']), py(b['shift']))
        ok['SU3_channel_' + key] = sp.expand(py(a['Pgg_SU3']) - py(b['Pgg_SU3_channel'])) == 0
        lines.append('variant %s: P_gg and shift, route A = route B: %s, %s;  SU(3) with the channel-solver tr S_4: %s'
                     % (key, ok['Pgg_A_eq_B_' + key], ok['shift_A_eq_B_' + key], ok['SU3_channel_' + key]))
    # installed macros against (a) and (b)
    a, b = A['variants']['+1,+1'], A['variants']['+1,-1']
    pairs = [('nmPggLnFourPred', py(a['Pgg'])), ('nmPggLnFourPredSUthree', py(a['Pgg_SU3'])), ('nmPggLnFourPredSUN', py(a['Pgg_SUN'])),
             ('nmPggLnFourPredLCnfZero', py(a['Pgg_LC_nf0_coef_Nc4'])), ('nmPggLnFourPredLCnf', py(a['Pgg_LC_nf_coef_Nc3'])),
             ('nmPggLnFourShift', py(a['shift'])), ('nmPggLnFourShiftSUthree', py(a['shift_SU3'])), ('nmPggLnFourShiftSUN', py(a['shift_SUN'])),
             ('nmPggLnFourShiftNfZero', py(a['shift_nf0'])), ('nmPggLnFourShiftRevNfZero', py(b['shift_nf0']))]
    for nm, val in pairs:
        m = macro(nm)
        ok['macro_' + nm] = eq(m, val)
        lines.append('\\%s = %s;  computed %s;  equal: %s' % (nm, m, val, ok['macro_' + nm]))
    ref = macro('nmPggLnFourRef')
    ok['macro_ref_eq_xref'] = eq(ref, xref[1, 1] / 24)
    ok['macro_refSU3'] = sp.expand(macro('nmPggLnFourRefSUthree') - (xref[1, 1] / 24).subs(SUN).subs(Nc, 3)) == 0
    lines.append('\\nmPggLnFourRef and \\nmPggLnFourRefSUthree = xref_gg/24 of kernels.json: %s, %s' % (ok['macro_ref_eq_xref'], ok['macro_refSU3']))
    # the channel-weight shifts
    w = C['weights_SU3_nf0']
    lines.append('')
    lines.append('SU(3), n_f = 0, unit changes of the positive-signature gluon-pair weights (t = +1 and t = -1), installed signs (s8 = +1):')
    t = sp.Symbol('t')
    for kind in ('born', 'sudakov'):
        for lab in ('8s', '27'):
            r = w['%s_%s_s8+1' % (kind, lab)]
            p3, p1 = sp.sympify(r['dPgg_route_iii'], locals={'t': t}), sp.sympify(r['dPgg_route_i'], locals={'t': t})
            lines.append('  %-7s %-3s: route (iii) %s -> t=+1: %s (C_A^4 x %s), t=-1: %s (C_A^4 x %s);  route (i) %s -> t=+1: %s (C_A^4 x %s), t=-1: %s (C_A^4 x %s)'
                         % (kind, lab, p3, p3.subs(t, 1), p3.subs(t, 1) / 81, p3.subs(t, -1), p3.subs(t, -1) / 81,
                            p1, p1.subs(t, 1), p1.subs(t, 1) / 81, p1.subs(t, -1), p1.subs(t, -1) / 81))
    lines.append('')
    lines.append('checks: ' + ', '.join('%s %s' % (k, v) for k, v in ok.items()))
    if not all(ok.values()):
        lines.append('SOME CHECKS FAILED')
    print('\n'.join(lines))
    sys.exit(0 if all(ok.values()) else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R8/alt_pgg/mutation_check_all.out <==
A_Pgg_c_plus_nf        check_all exit status 1  (detected)
A_shift_b_plus_ca4     check_all exit status 1  (detected)
A_Pgg_a_SU3            check_all exit status 1  (detected)
A_shift_nf0_b          check_all exit status 1  (detected)
A_LC_a                 check_all exit status 1  (detected)
B_trR                  check_all exit status 1  (detected)
B_xqq                  check_all exit status 1  (detected)
B_channel_c            check_all exit status 1  (detected)
unmutated copy: exit status 0
mutations: 8, detected: 8, survived: none


==> anc/numbers/deposit/R8/alt_pgg/mutation_check_all.py <==
#!/usr/bin/env python3
"""mutation_check_all.py -- corrupts the inputs of check_all.py one at a time, in a temporary copy (scratch directory given as
the first argument, default a new temporary directory), and requires check_all.py to fail each time.
Run:  python3 -B mutation_check_all.py [scratch_dir] > mutation_check_all.out   (exit status 1 if a mutation survives)"""
import json
import os
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
base = sys.argv[1] if len(sys.argv) > 1 else tempfile.mkdtemp()
FILES = ['check_all.py', 'routeA/alt_predictions.json', 'routeB/own_trace.json', 'routeB/channel_traces.json']
# check_all.py finds numbers/numbers.tex and numbers/deposit/R7/singlet/kernels.json through paths relative to its own folder,
# so each copy keeps that layout: <copy>/numbers.tex, <copy>/deposit/R7/singlet/kernels.json, <copy>/deposit/R8/alt_pgg/...
REL = os.path.join('deposit', 'R8', 'alt_pgg')
EXTRA = {os.path.join('..', '..', '..', 'numbers.tex'): 'numbers.tex',
         os.path.join('..', '..', 'R7', 'singlet', 'kernels.json'): os.path.join('deposit', 'R7', 'singlet', 'kernels.json')}


def fresh(d):
    if os.path.exists(d):
        shutil.rmtree(d)
    for f in FILES:
        os.makedirs(os.path.join(d, REL, os.path.dirname(f)), exist_ok=True)
        shutil.copy(os.path.join(HERE, f), os.path.join(d, REL, f))
    for src, dst in EXTRA.items():
        os.makedirs(os.path.dirname(os.path.join(d, dst)) or d, exist_ok=True)
        shutil.copy(os.path.normpath(os.path.join(HERE, src)), os.path.join(d, dst))


def edit(d, f, fn):
    p = os.path.join(d, REL, f)
    j = json.load(open(p))
    fn(j)
    json.dump(j, open(p, 'w'))


MUT = {
    'A_Pgg_c_plus_nf': ('routeA/alt_predictions.json', lambda j: j['variants']['-1,+1'].__setitem__('Pgg', j['variants']['-1,+1']['Pgg'] + ' + nf')),
    'A_shift_b_plus_ca4': ('routeA/alt_predictions.json', lambda j: j['variants']['+1,-1'].__setitem__('shift', j['variants']['+1,-1']['shift'] + ' + ca**4')),
    'A_Pgg_a_SU3': ('routeA/alt_predictions.json', lambda j: j['variants']['+1,+1'].__setitem__('Pgg_SU3', j['variants']['+1,+1']['Pgg_SU3'] + ' + 1')),
    'A_shift_nf0_b': ('routeA/alt_predictions.json', lambda j: j['variants']['+1,-1'].__setitem__('shift_nf0', '-24*ca**4')),
    'A_LC_a': ('routeA/alt_predictions.json', lambda j: j['variants']['+1,+1'].__setitem__('Pgg_LC_nf_coef_Nc3', '-163/6')),
    'B_trR': ('routeB/own_trace.json', lambda j: j.__setitem__('trR', j['trR'] + ' + nf*dFAg')),
    'B_xqq': ('routeB/own_trace.json', lambda j: j.__setitem__('xqq', j['xqq'] + ' + cf^4')),
    'B_channel_c': ('routeB/own_trace.json', lambda j: j['results']['-1,+1'].__setitem__('Pgg_SU3_channel', j['results']['-1,+1']['Pgg_SU3_channel'] + ' + nf')),
}
surv = []
for name, (f, fn) in MUT.items():
    d = os.path.join(base, name)
    fresh(d)
    edit(d, f, fn)
    rc = subprocess.run([sys.executable, '-B', os.path.join(d, REL, 'check_all.py')], capture_output=True, text=True).returncode
    print('%-22s check_all exit status %d  (%s)' % (name, rc, 'detected' if rc == 1 else 'SURVIVED'))
    if rc != 1:
        surv.append(name)
d = os.path.join(base, 'unmutated')
fresh(d)
rc0 = subprocess.run([sys.executable, '-B', os.path.join(d, REL, 'check_all.py')], capture_output=True, text=True).returncode
print('unmutated copy: exit status %d' % rc0)
print('mutations: %d, detected: %d, survived: %s' % (len(MUT), len(MUT) - len(surv), surv or 'none'))
sys.exit(0 if not surv and rc0 == 0 else 1)


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_model.out <==
REP;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
X;SO7_7;1;1;2;-9;-30*nf;90;150
X;SO7_7;1;1;3;90*nf - 63/2;285*nf;-855;150*nf - 1500
X;SO7_7;1;1;4;-3222*nf + 810;300*nf^2 - 7140*nf;-900*nf + 21420;-6540*nf + 37500
X;SO7_7;1;-1;2;-9;-30*nf;90;-150
X;SO7_7;1;-1;3;90*nf - 63/2;-15*nf;45;150*nf - 1500
X;SO7_7;1;-1;4;-1422*nf + 810;300*nf^2 - 2940*nf;-900*nf + 8820;-540*nf + 7500
X;SO7_7;-1;1;2;-9;30*nf;90;150
X;SO7_7;-1;1;3;-90*nf - 63/2;15*nf;-855;-150*nf - 1500
X;SO7_7;-1;1;4;918*nf + 810;300*nf^2 - 120*nf;900*nf + 21420;3660*nf + 37500
X;SO7_7;-1;-1;2;-9;30*nf;90;-150
X;SO7_7;-1;-1;3;-90*nf - 63/2;315*nf;45;-150*nf - 1500
X;SO7_7;-1;-1;4;-882*nf + 810;300*nf^2 - 1320*nf;900*nf + 8820;-2340*nf + 7500
REP;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
X;SU2_2;1;1;2;9/2;-24*nf;36;96
X;SU2_2;1;1;3;36*nf + 99/4;204*nf;-306;96*nf - 768
X;SU2_2;1;1;4;-1044*nf - 729/4;192*nf^2 - 3876*nf;-288*nf + 5814;-3936*nf + 15360
X;SU2_2;1;-1;2;9/2;-24*nf;36;-96
X;SU2_2;1;-1;3;36*nf + 99/4;12*nf;-18;96*nf - 768
X;SU2_2;1;-1;4;-468*nf - 729/4;192*nf^2 - 1380*nf;-288*nf + 2070;-864*nf + 3072
X;SU2_2;-1;1;2;9/2;24*nf;36;96
X;SU2_2;-1;1;3;-36*nf + 99/4;-12*nf;-306;-96*nf - 768
X;SU2_2;-1;1;4;540*nf - 729/4;192*nf^2 + 228*nf;288*nf + 5814;1632*nf + 15360
X;SU2_2;-1;-1;2;9/2;24*nf;36;-96
X;SU2_2;-1;-1;3;-36*nf + 99/4;180*nf;-18;-96*nf - 768
X;SU2_2;-1;-1;4;-36*nf - 729/4;192*nf^2 - 732*nf;288*nf + 2070;-1440*nf + 3072
REP;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
X;SU2_3;1;1;2;-3;-6*nf;6;6
X;SU2_3;1;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
X;SU2_3;1;1;4;-66*nf + 24;12*nf^2 - 24*nf;-12*nf + 24;-84*nf + 60
X;SU2_3;1;-1;2;-3;-6*nf;6;-6
X;SU2_3;1;-1;3;6*nf + 3/2;-3*nf;3;6*nf - 12
X;SU2_3;1;-1;4;-42*nf + 24;12*nf^2;-12*nf;-36*nf + 12
X;SU2_3;-1;1;2;-3;6*nf;6;6
X;SU2_3;-1;1;3;-6*nf + 3/2;3*nf;-9;-6*nf - 12
X;SU2_3;-1;1;4;-30*nf + 24;12*nf^2 + 12*nf;12*nf + 24;-12*nf + 60
X;SU2_3;-1;-1;2;-3;6*nf;6;-6
X;SU2_3;-1;-1;3;-6*nf + 3/2;15*nf;3;-6*nf - 12
X;SU2_3;-1;-1;4;-54*nf + 24;12*nf^2 + 12*nf;12*nf;-60*nf + 12
REP;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
X;SU2_4;1;1;2;-99/40;-12/5*nf;9/5;24/25
X;SU2_4;1;1;3;9/5*nf + 99/32;3/5*nf;-9/20;24/25*nf - 96/125
X;SU2_4;1;1;4;-5193/250*nf + 18603/8000;48/25*nf^2 + 687/250*nf;-36/25*nf - 2061/1000;-924/125*nf + 192/125
X;SU2_4;1;-1;2;-99/40;-12/5*nf;9/5;-24/25
X;SU2_4;1;-1;3;9/5*nf + 99/32;-33/25*nf;99/100;24/25*nf - 96/125
X;SU2_4;1;-1;4;-4473/250*nf + 18603/8000;48/25*nf^2 + 147/50*nf;-36/25*nf - 441/200;-108/25*nf + 192/625
X;SU2_4;-1;1;2;-99/40;12/5*nf;9/5;24/25
X;SU2_4;-1;1;3;-9/5*nf + 99/32;33/25*nf;-9/20;-24/25*nf - 96/125
X;SU2_4;-1;1;4;-5373/250*nf + 18603/8000;48/25*nf^2 + 129/250*nf;36/25*nf - 2061/1000;-516/125*nf + 192/125
X;SU2_4;-1;-1;2;-99/40;12/5*nf;9/5;-24/25
X;SU2_4;-1;-1;3;-9/5*nf + 99/32;81/25*nf;99/100;-24/25*nf - 96/125
X;SU2_4;-1;-1;4;-6093/250*nf + 18603/8000;48/25*nf^2 + 93/50*nf;36/25*nf - 441/200;-36/5*nf + 192/625
REP;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
X;Sp6_6;1;1;2;21/2;-48*nf;168;384
X;Sp6_6;1;1;3;168*nf + 399/4;792*nf;-2772;384*nf - 6144
X;Sp6_6;1;1;4;-9492*nf - 7329/4;768*nf^2 - 31080*nf;-2688*nf + 108780;-29184*nf + 245760
X;Sp6_6;1;-1;2;21/2;-48*nf;168;-384
X;Sp6_6;1;-1;3;168*nf + 399/4;24*nf;-84;384*nf - 6144
X;Sp6_6;1;-1;4;-4116*nf - 7329/4;768*nf^2 - 11880*nf;-2688*nf + 41580;-4608*nf + 49152
X;Sp6_6;-1;1;2;21/2;48*nf;168;384
X;Sp6_6;-1;1;3;-168*nf + 399/4;-24*nf;-2772;-384*nf - 6144
X;Sp6_6;-1;1;4;4620*nf - 7329/4;768*nf^2 + 744*nf;2688*nf + 108780;14592*nf + 245760
X;Sp6_6;-1;-1;2;21/2;48*nf;168;-384
X;Sp6_6;-1;-1;3;-168*nf + 399/4;744*nf;-84;-384*nf - 6144
X;Sp6_6;-1;-1;4;-756*nf - 7329/4;768*nf^2 - 6168*nf;2688*nf + 41580;-9984*nf + 49152
REP;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
X;SU2_5;1;1;2;-9/5;-6/5*nf;18/25;6/25
X;SU2_5;1;1;3;18/25*nf + 117/50;-3/25*nf;9/125;6/25*nf - 12/125
X;SU2_5;1;1;4;-6606/625*nf + 1242/625;12/25*nf^2 + 156/125*nf;-36/125*nf - 468/625;-156/125*nf + 12/125
X;SU2_5;1;-1;2;-9/5;-6/5*nf;18/25;-6/25
X;SU2_5;1;-1;3;18/25*nf + 117/50;-3/5*nf;9/25;6/25*nf - 12/125
X;SU2_5;1;-1;4;-6246/625*nf + 1242/625;12/25*nf^2 + 132/125*nf;-36/125*nf - 396/625;-108/125*nf + 12/625
X;SU2_5;-1;1;2;-9/5;6/5*nf;18/25;6/25
X;SU2_5;-1;1;3;-18/25*nf + 117/50;3/5*nf;9/125;-6/25*nf - 12/125
X;SU2_5;-1;1;4;-7506/625*nf + 1242/625;12/25*nf^2 - 24/125*nf;36/125*nf - 468/625;-132/125*nf + 12/125
X;SU2_5;-1;-1;2;-9/5;6/5*nf;18/25;-6/25
X;SU2_5;-1;-1;3;-18/25*nf + 117/50;27/25*nf;9/25;-6/25*nf - 12/125
X;SU2_5;-1;-1;4;-7866/625*nf + 1242/625;12/25*nf^2 + 24/125*nf;36/125*nf - 396/625;-36/25*nf + 12/625
REP;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
X;SU3_3;1;1;2;16/3;-36*nf;96;216
X;SU3_3;1;1;3;96*nf + 112/3;444*nf;-1184;216*nf - 2592
X;SU3_3;1;1;4;-11968/3*nf - 5632/27;432*nf^2 - 13024*nf;-1152*nf + 104192/3;-12384*nf + 77760
X;SU3_3;1;-1;2;16/3;-36*nf;96;-216
X;SU3_3;1;-1;3;96*nf + 112/3;12*nf;-32;216*nf - 2592
X;SU3_3;1;-1;4;-5056/3*nf - 5632/27;432*nf^2 - 4960*nf;-1152*nf + 39680/3;-2016*nf + 15552
X;SU3_3;-1;1;2;16/3;36*nf;96;216
X;SU3_3;-1;1;3;-96*nf + 112/3;-12*nf;-1184;-216*nf - 2592
X;SU3_3;-1;1;4;6080/3*nf - 5632/27;432*nf^2 + 352*nf;1152*nf + 104192/3;6048*nf + 77760
X;SU3_3;-1;-1;2;16/3;36*nf;96;-216
X;SU3_3;-1;-1;3;-96*nf + 112/3;420*nf;-32;-216*nf - 2592
X;SU3_3;-1;-1;4;-832/3*nf - 5632/27;432*nf^2 - 2528*nf;1152*nf + 39680/3;-4320*nf + 15552
REP;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
X;SU3_6;1;1;2;-88/15;-36/5*nf;48/5;216/25
X;SU3_6;1;1;3;48/5*nf + 88/15;12*nf;-16;216/25*nf - 2592/125
X;SU3_6;1;1;4;-35296/375*nf + 11072/675;432/25*nf^2 - 6016/125*nf;-576/25*nf + 24064/375;-14112/125*nf + 15552/125
X;SU3_6;1;-1;2;-88/15;-36/5*nf;48/5;-216/25
X;SU3_6;1;-1;3;48/5*nf + 88/15;-132/25*nf;176/25;216/25*nf - 2592/125
X;SU3_6;1;-1;4;-18016/375*nf + 11072/675;432/25*nf^2 - 1408/125*nf;-576/25*nf + 5632/375;-3744/125*nf + 15552/625
X;SU3_6;-1;1;2;-88/15;36/5*nf;48/5;216/25
X;SU3_6;-1;1;3;-48/5*nf + 88/15;132/25*nf;-16;-216/25*nf - 2592/125
X;SU3_6;-1;1;4;-13216/375*nf + 11072/675;432/25*nf^2 + 256/125*nf;576/25*nf + 24064/375;864/125*nf + 15552/125
X;SU3_6;-1;-1;2;-88/15;36/5*nf;48/5;-216/25
X;SU3_6;-1;-1;3;-48/5*nf + 88/15;564/25*nf;176/25;-216/25*nf - 2592/125
X;SU3_6;-1;-1;4;-30496/375*nf + 11072/675;432/25*nf^2 + 832/125*nf;576/25*nf + 5632/375;-9504/125*nf + 15552/625
REP;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
X;SU4_10;1;1;2;-15/2;-8*nf;12;32/3
X;SU4_10;1;1;3;12*nf + 35/4;44/3*nf;-22;32/3*nf - 256/9
X;SU4_10;1;1;4;-116*nf + 23/4;64/3*nf^2 - 652/9*nf;-32*nf + 326/3;-416/3*nf + 5120/27
X;SU4_10;1;-1;2;-15/2;-8*nf;12;-32/3
X;SU4_10;1;-1;3;12*nf + 35/4;-20/3*nf;10;32/3*nf - 256/9
X;SU4_10;1;-1;4;-52*nf + 23/4;64/3*nf^2 - 68/3*nf;-32*nf + 34;-224/9*nf + 1024/27
X;SU4_10;-1;1;2;-15/2;8*nf;12;32/3
X;SU4_10;-1;1;3;-12*nf + 35/4;20/3*nf;-22;-32/3*nf - 256/9
X;SU4_10;-1;1;4;-36*nf + 23/4;64/3*nf^2 - 52/9*nf;32*nf + 326/3;224/9*nf + 5120/27
X;SU4_10;-1;-1;2;-15/2;8*nf;12;-32/3
X;SU4_10;-1;-1;3;-12*nf + 35/4;28*nf;10;-32/3*nf - 256/9
X;SU4_10;-1;-1;4;-100*nf + 23/4;64/3*nf^2 + 4/3*nf;32*nf + 34;-800/9*nf + 1024/27
REP;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
X;SU3_8;1;1;2;-3;-6*nf;6;6
X;SU3_8;1;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
X;SU3_8;1;1;4;-46*nf + 9;12*nf^2 - 34*nf;-12*nf + 34;-64*nf + 60
X;SU3_8;1;-1;2;-3;-6*nf;6;-6
X;SU3_8;1;-1;3;6*nf + 3/2;-3*nf;3;6*nf - 12
X;SU3_8;1;-1;4;-22*nf + 9;12*nf^2 - 10*nf;-12*nf + 10;-16*nf + 12
X;SU3_8;-1;1;2;-3;6*nf;6;6
X;SU3_8;-1;1;3;-6*nf + 3/2;3*nf;-9;-6*nf - 12
X;SU3_8;-1;1;4;-10*nf + 9;12*nf^2 + 2*nf;12*nf + 34;8*nf + 60
X;SU3_8;-1;-1;2;-3;6*nf;6;-6
X;SU3_8;-1;-1;3;-6*nf + 3/2;15*nf;3;-6*nf - 12
X;SU3_8;-1;-1;4;-34*nf + 9;12*nf^2 + 2*nf;12*nf + 10;-40*nf + 12
REP;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
X;SO5_5;1;1;2;-6;-18*nf;36;54
X;SO5_5;1;1;3;36*nf - 9;99*nf;-198;54*nf - 324
X;SO5_5;1;1;4;-804*nf + 222;108*nf^2 - 1458*nf;-216*nf + 2916;-1440*nf + 4860
X;SO5_5;1;-1;2;-6;-18*nf;36;-54
X;SO5_5;1;-1;3;36*nf - 9;-9*nf;18;54*nf - 324
X;SO5_5;1;-1;4;-372*nf + 222;108*nf^2 - 594*nf;-216*nf + 1188;-144*nf + 972
X;SO5_5;-1;1;2;-6;18*nf;36;54
X;SO5_5;-1;1;3;-36*nf - 9;9*nf;-198;-54*nf - 324
X;SO5_5;-1;1;4;132*nf + 222;108*nf^2 - 18*nf;216*nf + 2916;720*nf + 4860
X;SO5_5;-1;-1;2;-6;18*nf;36;-54
X;SO5_5;-1;-1;3;-36*nf - 9;117*nf;18;-54*nf - 324
X;SO5_5;-1;-1;4;-300*nf + 222;108*nf^2 - 234*nf;216*nf + 1188;-576*nf + 972
REP;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
X;Sp4_4;1;1;2;15/2;-36*nf;90;216
X;Sp4_4;1;1;3;90*nf + 225/4;450*nf;-1125;216*nf - 2592
X;Sp4_4;1;1;4;-3840*nf - 2865/4;432*nf^2 - 13122*nf;-1080*nf + 32805;-12600*nf + 77760
X;Sp4_4;1;-1;2;15/2;-36*nf;90;-216
X;Sp4_4;1;-1;3;90*nf + 225/4;18*nf;-45;216*nf - 2592
X;Sp4_4;1;-1;4;-1680*nf - 2865/4;432*nf^2 - 4914*nf;-1080*nf + 12285;-2232*nf + 15552
X;Sp4_4;-1;1;2;15/2;36*nf;90;216
X;Sp4_4;-1;1;3;-90*nf + 225/4;-18*nf;-1125;-216*nf - 2592
X;Sp4_4;-1;1;4;1920*nf - 2865/4;432*nf^2 + 450*nf;1080*nf + 32805;5976*nf + 77760
X;Sp4_4;-1;-1;2;15/2;36*nf;90;-216
X;Sp4_4;-1;-1;3;-90*nf + 225/4;414*nf;-45;-216*nf - 2592
X;Sp4_4;-1;-1;4;-240*nf - 2865/4;432*nf^2 - 2574*nf;1080*nf + 12285;-4392*nf + 15552
REP;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
X;SU4_6;1;1;2;-15/2;-24*nf;60;96
X;SU4_6;1;1;3;60*nf - 75/4;180*nf;-450;96*nf - 768
X;SU4_6;1;1;4;-1740*nf + 1815/4;192*nf^2 - 3588*nf;-480*nf + 8970;-3360*nf + 15360
X;SU4_6;1;-1;2;-15/2;-24*nf;60;-96
X;SU4_6;1;-1;3;60*nf - 75/4;-12*nf;30;96*nf - 768
X;SU4_6;1;-1;4;-780*nf + 1815/4;192*nf^2 - 1476*nf;-480*nf + 3690;-288*nf + 3072
X;SU4_6;-1;1;2;-15/2;24*nf;60;96
X;SU4_6;-1;1;3;-60*nf - 75/4;12*nf;-450;-96*nf - 768
X;SU4_6;-1;1;4;420*nf + 1815/4;192*nf^2 - 60*nf;480*nf + 8970;1824*nf + 15360
X;SU4_6;-1;-1;2;-15/2;24*nf;60;-96
X;SU4_6;-1;-1;3;-60*nf - 75/4;204*nf;30;-96*nf - 768
X;SU4_6;-1;-1;4;-540*nf + 1815/4;192*nf^2 - 636*nf;480*nf + 3690;-1248*nf + 3072
REP;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
X;SU4_4;1;1;2;45/8;-48*nf;180;384
X;SU4_4;1;1;3;180*nf + 1575/32;780*nf;-2925;384*nf - 6144
X;SU4_4;1;1;4;-19935/2*nf - 13905/64;768*nf^2 - 30810*nf;-2880*nf + 231075/2;-28608*nf + 245760
X;SU4_4;1;-1;2;45/8;-48*nf;180;-384
X;SU4_4;1;-1;3;180*nf + 1575/32;12*nf;-45;384*nf - 6144
X;SU4_4;1;-1;4;-8415/2*nf - 13905/64;768*nf^2 - 11994*nf;-2880*nf + 89955/2;-4032*nf + 49152
X;SU4_4;-1;1;2;45/8;48*nf;180;384
X;SU4_4;-1;1;3;-180*nf + 1575/32;-12*nf;-2925;-384*nf - 6144
X;SU4_4;-1;1;4;9585/2*nf - 13905/64;768*nf^2 + 474*nf;2880*nf + 231075/2;14784*nf + 245760
X;SU4_4;-1;-1;2;45/8;48*nf;180;-384
X;SU4_4;-1;-1;3;-180*nf + 1575/32;756*nf;-45;-384*nf - 6144
X;SU4_4;-1;-1;4;-1935/2*nf - 13905/64;768*nf^2 - 6054*nf;2880*nf + 89955/2;-9792*nf + 49152
REP;G2_7;7;14;1;2;1/24;5/12;25/12;0
X;G2_7;1;1;2;0;-24*nf;48;96
X;G2_7;1;1;3;48*nf;192*nf;-384;96*nf - 768
X;G2_7;1;1;4;-1280*nf + 96;192*nf^2 - 3808*nf;-384*nf + 7616;-3520*nf + 15360
X;G2_7;1;-1;2;0;-24*nf;48;-96
X;G2_7;1;-1;3;48*nf;0;0;96*nf - 768
X;G2_7;1;-1;4;-512*nf + 96;192*nf^2 - 1504*nf;-384*nf + 3008;-448*nf + 3072
X;G2_7;-1;1;2;0;24*nf;48;96
X;G2_7;-1;1;3;-48*nf;0;-384;-96*nf - 768
X;G2_7;-1;1;4;640*nf + 96;192*nf^2 + 32*nf;384*nf + 7616;1856*nf + 15360
X;G2_7;-1;-1;2;0;24*nf;48;-96
X;G2_7;-1;-1;3;-48*nf;192*nf;0;-96*nf - 768
X;G2_7;-1;-1;4;-128*nf + 96;192*nf^2 - 736*nf;384*nf + 3008;-1216*nf + 3072
REP;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
X;SU3_10;1;1;2;-72/25;-12/5*nf;48/25;24/25
X;SU3_10;1;1;3;48/25*nf + 504/125;12/25*nf;-48/125;24/25*nf - 96/125
X;SU3_10;1;1;4;-7904/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-608/125*nf + 192/125
X;SU3_10;1;-1;2;-72/25;-12/5*nf;48/25;-24/25
X;SU3_10;1;-1;3;48/25*nf + 504/125;-36/25*nf;144/125;24/25*nf - 96/125
X;SU3_10;1;-1;4;-5984/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-224/125*nf + 192/625
X;SU3_10;-1;1;2;-72/25;12/5*nf;48/25;24/25
X;SU3_10;-1;1;3;-48/25*nf + 504/125;36/25*nf;-48/125;-24/25*nf - 96/125
X;SU3_10;-1;1;4;-8864/625*nf + 192/125;48/25*nf^2 - 128/125*nf;192/125*nf - 1024/625;-224/125*nf + 192/125
X;SU3_10;-1;-1;2;-72/25;12/5*nf;48/25;-24/25
X;SU3_10;-1;-1;3;-48/25*nf + 504/125;84/25*nf;144/125;-24/25*nf - 96/125
X;SU3_10;-1;-1;4;-10784/625*nf + 192/125;48/25*nf^2 + 64/125*nf;192/125*nf - 1024/625;-608/125*nf + 192/625


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part1.err <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part1.out <==
REP;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
X;SO7_7;1;1;2;-9;-30*nf;90;150
X;SO7_7;1;1;3;90*nf - 63/2;285*nf;-855;150*nf - 1500
X;SO7_7;1;1;4;-3222*nf + 810;300*nf^2 - 7140*nf;-900*nf + 21420;-6540*nf + 37500
X;SO7_7;1;-1;2;-9;-30*nf;90;-150
X;SO7_7;1;-1;3;90*nf - 63/2;-15*nf;45;150*nf - 1500
X;SO7_7;1;-1;4;-1422*nf + 810;300*nf^2 - 2940*nf;-900*nf + 8820;-540*nf + 7500
X;SO7_7;-1;1;2;-9;30*nf;90;150
X;SO7_7;-1;1;3;-90*nf - 63/2;15*nf;-855;-150*nf - 1500
X;SO7_7;-1;1;4;918*nf + 810;300*nf^2 - 120*nf;900*nf + 21420;3660*nf + 37500
X;SO7_7;-1;-1;2;-9;30*nf;90;-150
X;SO7_7;-1;-1;3;-90*nf - 63/2;315*nf;45;-150*nf - 1500
X;SO7_7;-1;-1;4;-882*nf + 810;300*nf^2 - 1320*nf;900*nf + 8820;-2340*nf + 7500
REP;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
X;SU2_2;1;1;2;9/2;-24*nf;36;96
X;SU2_2;1;1;3;36*nf + 99/4;204*nf;-306;96*nf - 768
X;SU2_2;1;1;4;-1044*nf - 729/4;192*nf^2 - 3876*nf;-288*nf + 5814;-3936*nf + 15360
X;SU2_2;1;-1;2;9/2;-24*nf;36;-96
X;SU2_2;1;-1;3;36*nf + 99/4;12*nf;-18;96*nf - 768
X;SU2_2;1;-1;4;-468*nf - 729/4;192*nf^2 - 1380*nf;-288*nf + 2070;-864*nf + 3072
X;SU2_2;-1;1;2;9/2;24*nf;36;96
X;SU2_2;-1;1;3;-36*nf + 99/4;-12*nf;-306;-96*nf - 768
X;SU2_2;-1;1;4;540*nf - 729/4;192*nf^2 + 228*nf;288*nf + 5814;1632*nf + 15360
X;SU2_2;-1;-1;2;9/2;24*nf;36;-96
X;SU2_2;-1;-1;3;-36*nf + 99/4;180*nf;-18;-96*nf - 768
X;SU2_2;-1;-1;4;-36*nf - 729/4;192*nf^2 - 732*nf;288*nf + 2070;-1440*nf + 3072
REP;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
X;SU2_3;1;1;2;-3;-6*nf;6;6
X;SU2_3;1;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
X;SU2_3;1;1;4;-66*nf + 24;12*nf^2 - 24*nf;-12*nf + 24;-84*nf + 60
X;SU2_3;1;-1;2;-3;-6*nf;6;-6
X;SU2_3;1;-1;3;6*nf + 3/2;-3*nf;3;6*nf - 12
X;SU2_3;1;-1;4;-42*nf + 24;12*nf^2;-12*nf;-36*nf + 12
X;SU2_3;-1;1;2;-3;6*nf;6;6
X;SU2_3;-1;1;3;-6*nf + 3/2;3*nf;-9;-6*nf - 12
X;SU2_3;-1;1;4;-30*nf + 24;12*nf^2 + 12*nf;12*nf + 24;-12*nf + 60
X;SU2_3;-1;-1;2;-3;6*nf;6;-6
X;SU2_3;-1;-1;3;-6*nf + 3/2;15*nf;3;-6*nf - 12
X;SU2_3;-1;-1;4;-54*nf + 24;12*nf^2 + 12*nf;12*nf;-60*nf + 12
REP;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
X;SU2_4;1;1;2;-99/40;-12/5*nf;9/5;24/25
X;SU2_4;1;1;3;9/5*nf + 99/32;3/5*nf;-9/20;24/25*nf - 96/125
X;SU2_4;1;1;4;-5193/250*nf + 18603/8000;48/25*nf^2 + 687/250*nf;-36/25*nf - 2061/1000;-924/125*nf + 192/125
X;SU2_4;1;-1;2;-99/40;-12/5*nf;9/5;-24/25
X;SU2_4;1;-1;3;9/5*nf + 99/32;-33/25*nf;99/100;24/25*nf - 96/125
X;SU2_4;1;-1;4;-4473/250*nf + 18603/8000;48/25*nf^2 + 147/50*nf;-36/25*nf - 441/200;-108/25*nf + 192/625
X;SU2_4;-1;1;2;-99/40;12/5*nf;9/5;24/25
X;SU2_4;-1;1;3;-9/5*nf + 99/32;33/25*nf;-9/20;-24/25*nf - 96/125
X;SU2_4;-1;1;4;-5373/250*nf + 18603/8000;48/25*nf^2 + 129/250*nf;36/25*nf - 2061/1000;-516/125*nf + 192/125
X;SU2_4;-1;-1;2;-99/40;12/5*nf;9/5;-24/25
X;SU2_4;-1;-1;3;-9/5*nf + 99/32;81/25*nf;99/100;-24/25*nf - 96/125
X;SU2_4;-1;-1;4;-6093/250*nf + 18603/8000;48/25*nf^2 + 93/50*nf;36/25*nf - 441/200;-36/5*nf + 192/625


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part2.err <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part2.out <==
REP;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
X;Sp6_6;1;1;2;21/2;-48*nf;168;384
X;Sp6_6;1;1;3;168*nf + 399/4;792*nf;-2772;384*nf - 6144
X;Sp6_6;1;1;4;-9492*nf - 7329/4;768*nf^2 - 31080*nf;-2688*nf + 108780;-29184*nf + 245760
X;Sp6_6;1;-1;2;21/2;-48*nf;168;-384
X;Sp6_6;1;-1;3;168*nf + 399/4;24*nf;-84;384*nf - 6144
X;Sp6_6;1;-1;4;-4116*nf - 7329/4;768*nf^2 - 11880*nf;-2688*nf + 41580;-4608*nf + 49152
X;Sp6_6;-1;1;2;21/2;48*nf;168;384
X;Sp6_6;-1;1;3;-168*nf + 399/4;-24*nf;-2772;-384*nf - 6144
X;Sp6_6;-1;1;4;4620*nf - 7329/4;768*nf^2 + 744*nf;2688*nf + 108780;14592*nf + 245760
X;Sp6_6;-1;-1;2;21/2;48*nf;168;-384
X;Sp6_6;-1;-1;3;-168*nf + 399/4;744*nf;-84;-384*nf - 6144
X;Sp6_6;-1;-1;4;-756*nf - 7329/4;768*nf^2 - 6168*nf;2688*nf + 41580;-9984*nf + 49152
REP;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
X;SU2_5;1;1;2;-9/5;-6/5*nf;18/25;6/25
X;SU2_5;1;1;3;18/25*nf + 117/50;-3/25*nf;9/125;6/25*nf - 12/125
X;SU2_5;1;1;4;-6606/625*nf + 1242/625;12/25*nf^2 + 156/125*nf;-36/125*nf - 468/625;-156/125*nf + 12/125
X;SU2_5;1;-1;2;-9/5;-6/5*nf;18/25;-6/25
X;SU2_5;1;-1;3;18/25*nf + 117/50;-3/5*nf;9/25;6/25*nf - 12/125
X;SU2_5;1;-1;4;-6246/625*nf + 1242/625;12/25*nf^2 + 132/125*nf;-36/125*nf - 396/625;-108/125*nf + 12/625
X;SU2_5;-1;1;2;-9/5;6/5*nf;18/25;6/25
X;SU2_5;-1;1;3;-18/25*nf + 117/50;3/5*nf;9/125;-6/25*nf - 12/125
X;SU2_5;-1;1;4;-7506/625*nf + 1242/625;12/25*nf^2 - 24/125*nf;36/125*nf - 468/625;-132/125*nf + 12/125
X;SU2_5;-1;-1;2;-9/5;6/5*nf;18/25;-6/25
X;SU2_5;-1;-1;3;-18/25*nf + 117/50;27/25*nf;9/25;-6/25*nf - 12/125
X;SU2_5;-1;-1;4;-7866/625*nf + 1242/625;12/25*nf^2 + 24/125*nf;36/125*nf - 396/625;-36/25*nf + 12/625
REP;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
X;SU3_3;1;1;2;16/3;-36*nf;96;216
X;SU3_3;1;1;3;96*nf + 112/3;444*nf;-1184;216*nf - 2592
X;SU3_3;1;1;4;-11968/3*nf - 5632/27;432*nf^2 - 13024*nf;-1152*nf + 104192/3;-12384*nf + 77760
X;SU3_3;1;-1;2;16/3;-36*nf;96;-216
X;SU3_3;1;-1;3;96*nf + 112/3;12*nf;-32;216*nf - 2592
X;SU3_3;1;-1;4;-5056/3*nf - 5632/27;432*nf^2 - 4960*nf;-1152*nf + 39680/3;-2016*nf + 15552
X;SU3_3;-1;1;2;16/3;36*nf;96;216
X;SU3_3;-1;1;3;-96*nf + 112/3;-12*nf;-1184;-216*nf - 2592
X;SU3_3;-1;1;4;6080/3*nf - 5632/27;432*nf^2 + 352*nf;1152*nf + 104192/3;6048*nf + 77760
X;SU3_3;-1;-1;2;16/3;36*nf;96;-216
X;SU3_3;-1;-1;3;-96*nf + 112/3;420*nf;-32;-216*nf - 2592
X;SU3_3;-1;-1;4;-832/3*nf - 5632/27;432*nf^2 - 2528*nf;1152*nf + 39680/3;-4320*nf + 15552
REP;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
X;SU3_6;1;1;2;-88/15;-36/5*nf;48/5;216/25
X;SU3_6;1;1;3;48/5*nf + 88/15;12*nf;-16;216/25*nf - 2592/125
X;SU3_6;1;1;4;-35296/375*nf + 11072/675;432/25*nf^2 - 6016/125*nf;-576/25*nf + 24064/375;-14112/125*nf + 15552/125
X;SU3_6;1;-1;2;-88/15;-36/5*nf;48/5;-216/25
X;SU3_6;1;-1;3;48/5*nf + 88/15;-132/25*nf;176/25;216/25*nf - 2592/125
X;SU3_6;1;-1;4;-18016/375*nf + 11072/675;432/25*nf^2 - 1408/125*nf;-576/25*nf + 5632/375;-3744/125*nf + 15552/625
X;SU3_6;-1;1;2;-88/15;36/5*nf;48/5;216/25
X;SU3_6;-1;1;3;-48/5*nf + 88/15;132/25*nf;-16;-216/25*nf - 2592/125
X;SU3_6;-1;1;4;-13216/375*nf + 11072/675;432/25*nf^2 + 256/125*nf;576/25*nf + 24064/375;864/125*nf + 15552/125
X;SU3_6;-1;-1;2;-88/15;36/5*nf;48/5;-216/25
X;SU3_6;-1;-1;3;-48/5*nf + 88/15;564/25*nf;176/25;-216/25*nf - 2592/125
X;SU3_6;-1;-1;4;-30496/375*nf + 11072/675;432/25*nf^2 + 832/125*nf;576/25*nf + 5632/375;-9504/125*nf + 15552/625


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part3.err <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part3.out <==
REP;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
X;SU4_10;1;1;2;-15/2;-8*nf;12;32/3
X;SU4_10;1;1;3;12*nf + 35/4;44/3*nf;-22;32/3*nf - 256/9
X;SU4_10;1;1;4;-116*nf + 23/4;64/3*nf^2 - 652/9*nf;-32*nf + 326/3;-416/3*nf + 5120/27
X;SU4_10;1;-1;2;-15/2;-8*nf;12;-32/3
X;SU4_10;1;-1;3;12*nf + 35/4;-20/3*nf;10;32/3*nf - 256/9
X;SU4_10;1;-1;4;-52*nf + 23/4;64/3*nf^2 - 68/3*nf;-32*nf + 34;-224/9*nf + 1024/27
X;SU4_10;-1;1;2;-15/2;8*nf;12;32/3
X;SU4_10;-1;1;3;-12*nf + 35/4;20/3*nf;-22;-32/3*nf - 256/9
X;SU4_10;-1;1;4;-36*nf + 23/4;64/3*nf^2 - 52/9*nf;32*nf + 326/3;224/9*nf + 5120/27
X;SU4_10;-1;-1;2;-15/2;8*nf;12;-32/3
X;SU4_10;-1;-1;3;-12*nf + 35/4;28*nf;10;-32/3*nf - 256/9
X;SU4_10;-1;-1;4;-100*nf + 23/4;64/3*nf^2 + 4/3*nf;32*nf + 34;-800/9*nf + 1024/27
REP;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
X;SU3_8;1;1;2;-3;-6*nf;6;6
X;SU3_8;1;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
X;SU3_8;1;1;4;-46*nf + 9;12*nf^2 - 34*nf;-12*nf + 34;-64*nf + 60
X;SU3_8;1;-1;2;-3;-6*nf;6;-6
X;SU3_8;1;-1;3;6*nf + 3/2;-3*nf;3;6*nf - 12
X;SU3_8;1;-1;4;-22*nf + 9;12*nf^2 - 10*nf;-12*nf + 10;-16*nf + 12
X;SU3_8;-1;1;2;-3;6*nf;6;6
X;SU3_8;-1;1;3;-6*nf + 3/2;3*nf;-9;-6*nf - 12
X;SU3_8;-1;1;4;-10*nf + 9;12*nf^2 + 2*nf;12*nf + 34;8*nf + 60
X;SU3_8;-1;-1;2;-3;6*nf;6;-6
X;SU3_8;-1;-1;3;-6*nf + 3/2;15*nf;3;-6*nf - 12
X;SU3_8;-1;-1;4;-34*nf + 9;12*nf^2 + 2*nf;12*nf + 10;-40*nf + 12
REP;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
X;SO5_5;1;1;2;-6;-18*nf;36;54
X;SO5_5;1;1;3;36*nf - 9;99*nf;-198;54*nf - 324
X;SO5_5;1;1;4;-804*nf + 222;108*nf^2 - 1458*nf;-216*nf + 2916;-1440*nf + 4860
X;SO5_5;1;-1;2;-6;-18*nf;36;-54
X;SO5_5;1;-1;3;36*nf - 9;-9*nf;18;54*nf - 324
X;SO5_5;1;-1;4;-372*nf + 222;108*nf^2 - 594*nf;-216*nf + 1188;-144*nf + 972
X;SO5_5;-1;1;2;-6;18*nf;36;54
X;SO5_5;-1;1;3;-36*nf - 9;9*nf;-198;-54*nf - 324
X;SO5_5;-1;1;4;132*nf + 222;108*nf^2 - 18*nf;216*nf + 2916;720*nf + 4860
X;SO5_5;-1;-1;2;-6;18*nf;36;-54
X;SO5_5;-1;-1;3;-36*nf - 9;117*nf;18;-54*nf - 324
X;SO5_5;-1;-1;4;-300*nf + 222;108*nf^2 - 234*nf;216*nf + 1188;-576*nf + 972
REP;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
X;Sp4_4;1;1;2;15/2;-36*nf;90;216
X;Sp4_4;1;1;3;90*nf + 225/4;450*nf;-1125;216*nf - 2592
X;Sp4_4;1;1;4;-3840*nf - 2865/4;432*nf^2 - 13122*nf;-1080*nf + 32805;-12600*nf + 77760
X;Sp4_4;1;-1;2;15/2;-36*nf;90;-216
X;Sp4_4;1;-1;3;90*nf + 225/4;18*nf;-45;216*nf - 2592
X;Sp4_4;1;-1;4;-1680*nf - 2865/4;432*nf^2 - 4914*nf;-1080*nf + 12285;-2232*nf + 15552
X;Sp4_4;-1;1;2;15/2;36*nf;90;216
X;Sp4_4;-1;1;3;-90*nf + 225/4;-18*nf;-1125;-216*nf - 2592
X;Sp4_4;-1;1;4;1920*nf - 2865/4;432*nf^2 + 450*nf;1080*nf + 32805;5976*nf + 77760
X;Sp4_4;-1;-1;2;15/2;36*nf;90;-216
X;Sp4_4;-1;-1;3;-90*nf + 225/4;414*nf;-45;-216*nf - 2592
X;Sp4_4;-1;-1;4;-240*nf - 2865/4;432*nf^2 - 2574*nf;1080*nf + 12285;-4392*nf + 15552


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part4.err <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_part4.out <==
REP;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
X;SU4_6;1;1;2;-15/2;-24*nf;60;96
X;SU4_6;1;1;3;60*nf - 75/4;180*nf;-450;96*nf - 768
X;SU4_6;1;1;4;-1740*nf + 1815/4;192*nf^2 - 3588*nf;-480*nf + 8970;-3360*nf + 15360
X;SU4_6;1;-1;2;-15/2;-24*nf;60;-96
X;SU4_6;1;-1;3;60*nf - 75/4;-12*nf;30;96*nf - 768
X;SU4_6;1;-1;4;-780*nf + 1815/4;192*nf^2 - 1476*nf;-480*nf + 3690;-288*nf + 3072
X;SU4_6;-1;1;2;-15/2;24*nf;60;96
X;SU4_6;-1;1;3;-60*nf - 75/4;12*nf;-450;-96*nf - 768
X;SU4_6;-1;1;4;420*nf + 1815/4;192*nf^2 - 60*nf;480*nf + 8970;1824*nf + 15360
X;SU4_6;-1;-1;2;-15/2;24*nf;60;-96
X;SU4_6;-1;-1;3;-60*nf - 75/4;204*nf;30;-96*nf - 768
X;SU4_6;-1;-1;4;-540*nf + 1815/4;192*nf^2 - 636*nf;480*nf + 3690;-1248*nf + 3072
REP;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
X;SU4_4;1;1;2;45/8;-48*nf;180;384
X;SU4_4;1;1;3;180*nf + 1575/32;780*nf;-2925;384*nf - 6144
X;SU4_4;1;1;4;-19935/2*nf - 13905/64;768*nf^2 - 30810*nf;-2880*nf + 231075/2;-28608*nf + 245760
X;SU4_4;1;-1;2;45/8;-48*nf;180;-384
X;SU4_4;1;-1;3;180*nf + 1575/32;12*nf;-45;384*nf - 6144
X;SU4_4;1;-1;4;-8415/2*nf - 13905/64;768*nf^2 - 11994*nf;-2880*nf + 89955/2;-4032*nf + 49152
X;SU4_4;-1;1;2;45/8;48*nf;180;384
X;SU4_4;-1;1;3;-180*nf + 1575/32;-12*nf;-2925;-384*nf - 6144
X;SU4_4;-1;1;4;9585/2*nf - 13905/64;768*nf^2 + 474*nf;2880*nf + 231075/2;14784*nf + 245760
X;SU4_4;-1;-1;2;45/8;48*nf;180;-384
X;SU4_4;-1;-1;3;-180*nf + 1575/32;756*nf;-45;-384*nf - 6144
X;SU4_4;-1;-1;4;-1935/2*nf - 13905/64;768*nf^2 - 6054*nf;2880*nf + 89955/2;-9792*nf + 49152
REP;G2_7;7;14;1;2;1/24;5/12;25/12;0
X;G2_7;1;1;2;0;-24*nf;48;96
X;G2_7;1;1;3;48*nf;192*nf;-384;96*nf - 768
X;G2_7;1;1;4;-1280*nf + 96;192*nf^2 - 3808*nf;-384*nf + 7616;-3520*nf + 15360
X;G2_7;1;-1;2;0;-24*nf;48;-96
X;G2_7;1;-1;3;48*nf;0;0;96*nf - 768
X;G2_7;1;-1;4;-512*nf + 96;192*nf^2 - 1504*nf;-384*nf + 3008;-448*nf + 3072
X;G2_7;-1;1;2;0;24*nf;48;96
X;G2_7;-1;1;3;-48*nf;0;-384;-96*nf - 768
X;G2_7;-1;1;4;640*nf + 96;192*nf^2 + 32*nf;384*nf + 7616;1856*nf + 15360
X;G2_7;-1;-1;2;0;24*nf;48;-96
X;G2_7;-1;-1;3;-48*nf;192*nf;0;-96*nf - 768
X;G2_7;-1;-1;4;-128*nf + 96;192*nf^2 - 736*nf;384*nf + 3008;-1216*nf + 3072
REP;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
X;SU3_10;1;1;2;-72/25;-12/5*nf;48/25;24/25
X;SU3_10;1;1;3;48/25*nf + 504/125;12/25*nf;-48/125;24/25*nf - 96/125
X;SU3_10;1;1;4;-7904/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-608/125*nf + 192/125
X;SU3_10;1;-1;2;-72/25;-12/5*nf;48/25;-24/25
X;SU3_10;1;-1;3;48/25*nf + 504/125;-36/25*nf;144/125;24/25*nf - 96/125
X;SU3_10;1;-1;4;-5984/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-224/125*nf + 192/625
X;SU3_10;-1;1;2;-72/25;12/5*nf;48/25;24/25
X;SU3_10;-1;1;3;-48/25*nf + 504/125;36/25*nf;-48/125;-24/25*nf - 96/125
X;SU3_10;-1;1;4;-8864/625*nf + 192/125;48/25*nf^2 - 128/125*nf;192/125*nf - 1024/625;-224/125*nf + 192/125
X;SU3_10;-1;-1;2;-72/25;12/5*nf;48/25;-24/25
X;SU3_10;-1;-1;3;-48/25*nf + 504/125;84/25*nf;144/125;-24/25*nf - 96/125
X;SU3_10;-1;-1;4;-10784/625*nf + 192/125;48/25*nf^2 + 64/125*nf;192/125*nf - 1024/625;-608/125*nf + 192/625


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_predictions.json <==
{
 "checks": {
  "16_reps": true,
  "a_equals_predictions_json": true,
  "a_routes_agree": true,
  "b_shift_equals_predictions_json_rev": true,
  "copy_is_deposit": true,
  "fit_a_equals_singlet_fit_json": true,
  "fit_b_equals_singlet_fit_json_rev": true,
  "invariants_equal_deposit": true,
  "no_d33_dAA": true,
  "tq1_s8m_equals_V_rows": true,
  "tq1_s8p_equals_S_rows": true,
  "trR_same": true
 },
 "gens": {
  "+1,+1,3": [
   [
    "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
    "60*ca**2*nf - 24*ca*cf*nf"
   ],
   [
    "-120*ca**2*cf + 48*ca*cf**2",
    "-96*ca**3 + 24*ca**2*nf"
   ]
  ],
  "+1,+1,4": [
   [
    "-912*ca**3*cf + 3120*ca**2*cf**2 - 400*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
    "-592*ca**3*nf + 144*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf"
   ],
   [
    "1184*ca**3*cf - 288*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "960*ca**4 - 448*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf"
   ]
  ],
  "+1,-1,3": [
   [
    "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
    "12*ca**2*nf - 24*ca*cf*nf"
   ],
   [
    "-24*ca**2*cf + 48*ca*cf**2",
    "-96*ca**3 + 24*ca**2*nf"
   ]
  ],
  "+1,-1,4": [
   [
    "-912*ca**3*cf + 3120*ca**2*cf**2 - 208*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
    "-208*ca**3*nf - 48*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf"
   ],
   [
    "416*ca**3*cf + 96*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "192*ca**4 - 64*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf"
   ]
  ],
  "-1,+1,3": [
   [
    "60*ca**2*cf - 192*ca*cf**2 - 24*ca*cf*nf + 144*cf**3",
    "-12*ca**2*nf + 24*ca*cf*nf"
   ],
   [
    "-120*ca**2*cf + 48*ca*cf**2",
    "-96*ca**3 - 24*ca**2*nf"
   ]
  ],
  "-1,+1,4": [
   [
    "-912*ca**3*cf + 3120*ca**2*cf**2 + 272*ca**2*cf*nf - 3264*ca*cf**3 - 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
    "-16*ca**3*nf + 48*ca**2*cf*nf + 48*ca**2*nf**2 - 96*ca*cf**2*nf + 768*dFAg*nf"
   ],
   [
    "1184*ca**3*cf - 288*ca**2*cf**2 + 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "960*ca**4 + 320*ca**3*nf - 96*ca**2*cf*nf - 1536*dFAg*nf"
   ]
  ],
  "-1,-1,3": [
   [
    "60*ca**2*cf - 192*ca*cf**2 - 24*ca*cf*nf + 144*cf**3",
    "36*ca**2*nf + 24*ca*cf*nf"
   ],
   [
    "-24*ca**2*cf + 48*ca*cf**2",
    "-96*ca**3 - 24*ca**2*nf"
   ]
  ],
  "-1,-1,4": [
   [
    "-912*ca**3*cf + 3120*ca**2*cf**2 + 80*ca**2*cf*nf - 3264*ca*cf**3 - 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
    "-208*ca**3*nf + 240*ca**2*cf*nf + 48*ca**2*nf**2 - 96*ca*cf**2*nf + 768*dFAg*nf"
   ],
   [
    "416*ca**3*cf + 96*ca**2*cf**2 + 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "192*ca**4 - 64*ca**3*nf - 96*ca**2*cf*nf - 1536*dFAg*nf"
   ]
  ]
 },
 "variants": {
  "+1,+1": {
   "Pgg": "232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf",
   "Pgg_LC_nf0_coef_Nc4": "232/3",
   "Pgg_LC_nf_coef_Nc3": "-151/6",
   "Pgg_SU3": "6264 - 119804*nf/243",
   "Pgg_SUN": "(1392*Nc**7 - 453*Nc**6*nf + 1117*Nc**4*nf + 21*Nc**2*nf - 37*nf)/(18*Nc**3)",
   "S3": {
    "gg": "-96*ca**3 + 24*ca**2*nf",
    "gq": "-120*ca**2*cf + 48*ca*cf**2",
    "qg": "60*ca**2*nf - 24*ca*cf*nf",
    "qq": "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3"
   },
   "S3_minus_installed": "[[0, 0], [0, 0]]",
   "S4": {
    "gg": "960*ca**4 - 448*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf",
    "gq": "1184*ca**3*cf - 288*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "qg": "-592*ca**3*nf + 144*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf",
    "qq": "-912*ca**3*cf + 3120*ca**2*cf**2 - 400*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf"
   },
   "route_i_minus_iii": "0",
   "route_i_shift": "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "route_ii_minus_iii": "0",
   "route_ii_shift": "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "shift": "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "shift_LC_nf0_coef_Nc4": "-8",
   "shift_LC_nf_coef_Nc3": "2",
   "shift_SU3": "308*nf/3 - 648",
   "shift_SUN": "-2*(4*Nc**5 - Nc**4*nf - 8*Nc**2*nf - nf)/Nc",
   "shift_nf0": "-8*ca**4",
   "trM1S3": "12*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 20*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4)",
   "trS4": "960*ca**4 - 912*ca**3*cf - 448*ca**3*nf + 3120*ca**2*cf**2 - 304*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  },
  "+1,-1": {
   "Pgg": "328*ca**4/3 + 32*ca**3*nf/3 - 976*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf",
   "Pgg_LC_nf0_coef_Nc4": "328/3",
   "Pgg_LC_nf_coef_Nc3": "-271/6",
   "Pgg_SU3": "8856 - 248108*nf/243",
   "Pgg_SUN": "(1968*Nc**7 - 813*Nc**6*nf + 1189*Nc**4*nf + 21*Nc**2*nf - 37*nf)/(18*Nc**3)",
   "S3": {
    "gg": "-96*ca**3 + 24*ca**2*nf",
    "gq": "-24*ca**2*cf + 48*ca*cf**2",
    "qg": "12*ca**2*nf - 24*ca*cf*nf",
    "qq": "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3"
   },
   "S3_minus_installed": "[[0, -48*ca**2*nf], [96*ca**2*cf, 0]]",
   "S4": {
    "gg": "192*ca**4 - 64*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf",
    "gq": "416*ca**3*cf + 96*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "qg": "-208*ca**3*nf - 48*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf",
    "qq": "-912*ca**3*cf + 3120*ca**2*cf**2 - 208*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf"
   },
   "route_i_minus_iii": "24*ca**2*cf*nf",
   "route_i_shift": "24*ca**4 - 16*ca**3*nf/3 - 8*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "route_ii_minus_iii": "8*ca**2*cf*nf",
   "route_ii_shift": "24*ca**4 - 16*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "shift": "24*ca**4 - 16*ca**3*nf/3 - 32*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "shift_LC_nf0_coef_Nc4": "24",
   "shift_LC_nf_coef_Nc3": "-18",
   "shift_SU3": "1944 - 1276*nf/3",
   "shift_SUN": "2*(12*Nc**5 - 9*Nc**4*nf + 10*Nc**2*nf + nf)/Nc",
   "shift_nf0": "24*ca**4",
   "trM1S3": "12*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 4*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4)",
   "trS4": "192*ca**4 - 912*ca**3*cf - 64*ca**3*nf + 3120*ca**2*cf**2 - 112*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  },
  "-1,+1": {
   "Pgg": "232*ca**4/3 - 16*ca**3*nf/3 - 1084*ca**2*cf*nf/9 - 4*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf",
   "Pgg_LC_nf0_coef_Nc4": "232/3",
   "Pgg_LC_nf_coef_Nc3": "-379/6",
   "Pgg_SU3": "6264 - 367340*nf/243",
   "Pgg_SUN": "(1392*Nc**7 - 1137*Nc**6*nf + 1153*Nc**4*nf + 93*Nc**2*nf - 37*nf)/(18*Nc**3)",
   "S3": {
    "gg": "-96*ca**3 - 24*ca**2*nf",
    "gq": "-120*ca**2*cf + 48*ca*cf**2",
    "qg": "-12*ca**2*nf + 24*ca*cf*nf",
    "qq": "60*ca**2*cf - 192*ca*cf**2 - 24*ca*cf*nf + 144*cf**3"
   },
   "S3_minus_installed": "[[-48*ca*cf*nf, -24*ca*nf*(3*ca - 2*cf)], [0, -48*ca**2*nf]]",
   "S4": {
    "gg": "960*ca**4 + 320*ca**3*nf - 96*ca**2*cf*nf - 1536*dFAg*nf",
    "gq": "1184*ca**3*cf - 288*ca**2*cf**2 + 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "qg": "-16*ca**3*nf + 48*ca**2*cf*nf + 48*ca**2*nf**2 - 96*ca*cf**2*nf + 768*dFAg*nf",
    "qq": "-912*ca**3*cf + 3120*ca**2*cf**2 + 272*ca**2*cf*nf - 3264*ca*cf**3 - 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf"
   },
   "route_i_minus_iii": "8*ca*nf*(ca + 3*cf)*(2*ca - cf)",
   "route_i_shift": "-8*ca**4 - 16*ca**3*nf/3 - 4*ca**2*cf*nf + 64*dFAg*nf",
   "route_ii_minus_iii": "4*ca*cf*nf*(7*ca - 4*cf)",
   "route_ii_shift": "-8*ca**4 - 64*ca**3*nf/3 - 16*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "shift": "-8*ca**4 - 64*ca**3*nf/3 - 44*ca**2*cf*nf + 24*ca*cf**2*nf + 64*dFAg*nf",
   "shift_LC_nf0_coef_Nc4": "-8",
   "shift_LC_nf_coef_Nc3": "-36",
   "shift_SU3": "-916*nf - 648",
   "shift_SUN": "-2*(4*Nc**5 + 18*Nc**4*nf - 9*Nc**2*nf - 3*nf)/Nc",
   "shift_nf0": "-8*ca**4",
   "trM1S3": "12*(16*ca**4 + 4*ca**3*nf + 5*ca**2*cf**2 - 8*ca**2*cf*nf - 16*ca*cf**3 - 2*ca*cf**2*nf + 12*cf**4)",
   "trS4": "960*ca**4 - 912*ca**3*cf + 320*ca**3*nf + 3120*ca**2*cf**2 + 176*ca**2*cf*nf - 3264*ca*cf**3 - 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  },
  "-1,-1": {
   "Pgg": "328*ca**4/3 + 32*ca**3*nf/3 - 1012*ca**2*cf*nf/9 - 4*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf",
   "Pgg_LC_nf0_coef_Nc4": "328/3",
   "Pgg_LC_nf_coef_Nc3": "-259/6",
   "Pgg_SU3": "8856 - 239036*nf/243",
   "Pgg_SUN": "(1968*Nc**7 - 777*Nc**6*nf + 1081*Nc**4*nf + 93*Nc**2*nf - 37*nf)/(18*Nc**3)",
   "S3": {
    "gg": "-96*ca**3 - 24*ca**2*nf",
    "gq": "-24*ca**2*cf + 48*ca*cf**2",
    "qg": "36*ca**2*nf + 24*ca*cf*nf",
    "qq": "60*ca**2*cf - 192*ca*cf**2 - 24*ca*cf*nf + 144*cf**3"
   },
   "S3_minus_installed": "[[-48*ca*cf*nf, -24*ca*nf*(ca - 2*cf)], [96*ca**2*cf, -48*ca**2*nf]]",
   "S4": {
    "gg": "192*ca**4 - 64*ca**3*nf - 96*ca**2*cf*nf - 1536*dFAg*nf",
    "gq": "416*ca**3*cf + 96*ca**2*cf**2 + 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
    "qg": "-208*ca**3*nf + 240*ca**2*cf*nf + 48*ca**2*nf**2 - 96*ca*cf**2*nf + 768*dFAg*nf",
    "qq": "-912*ca**3*cf + 3120*ca**2*cf**2 + 80*ca**2*cf*nf - 3264*ca*cf**3 - 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf"
   },
   "route_i_minus_iii": "8*ca*nf*(2*ca**2 + 4*ca*cf - 3*cf**2)",
   "route_i_shift": "24*ca**4 + 32*ca**3*nf/3 - 4*ca**2*cf*nf + 64*dFAg*nf",
   "route_ii_minus_iii": "4*ca*cf*nf*(5*ca - 4*cf)",
   "route_ii_shift": "24*ca**4 - 16*ca**3*nf/3 - 16*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf",
   "shift": "24*ca**4 - 16*ca**3*nf/3 - 36*ca**2*cf*nf + 24*ca*cf**2*nf + 64*dFAg*nf",
   "shift_LC_nf0_coef_Nc4": "24",
   "shift_LC_nf_coef_Nc3": "-16",
   "shift_SU3": "1944 - 388*nf",
   "shift_SUN": "2*(12*Nc**5 - 8*Nc**4*nf + 7*Nc**2*nf + 3*nf)/Nc",
   "shift_nf0": "24*ca**4",
   "trM1S3": "12*(16*ca**4 + 4*ca**3*nf + 5*ca**2*cf**2 - 8*ca**2*cf*nf - 16*ca*cf**3 - 2*ca*cf**2*nf + 12*cf**4)",
   "trS4": "192*ca**4 - 912*ca**3*cf - 64*ca**3*nf + 3120*ca**2*cf**2 - 16*ca**2*cf*nf - 3264*ca*cf**3 - 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  }
 }
}

==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_predictions.out <==
alt_predictions.py (route A): P_gg^(3) at zeta_2 x^0 ln^4 x for the four sign choices, kappa = +1.

copy of singlet_model.out identical to the deposit: True
16 representations, invariants as in the deposit: True, True
(tq, s8) = (+1, +1) reproduces the deposited S rows (kappa = +1), m = 2, 3, 4, all representations: True
(tq, s8) = (+1, -1) reproduces the deposited V rows, m = 2, 3, 4, all representations: True
general-color fits (12 representations, held out SU3_6, G2_7, SO7_7, Sp6_6, all predicted): done for all four variants
fits of (a) equal singlet_fit.json k+: True;  fits of (b) equal singlet_fit.json rev: True
no d33 term in any fit and no dAA term in S_4: True

== (a) installed: b_8a^- = -C_A, transition product as installed   [tq = +1, s8 = +1]
  S_3 qq = 12*cf*(5*ca**2 - 16*ca*cf + 2*ca*nf + 12*cf**2)
  S_3 qg = 12*ca*nf*(5*ca - 2*cf)
  S_3 gq = -24*ca*cf*(5*ca - 2*cf)
  S_3 gg = -24*ca**2*(4*ca - nf)
  S_4 qq = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(-400*ca**2*cf + 192*ca*cf**2 - 1536*dFF)
  S_4 qg = 48*ca**2*nf**2 + nf*(-592*ca**3 + 144*ca**2*cf + 96*ca*cf**2 + 768*dFAg)
  S_4 gq = 1184*ca**3*cf - 288*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 1536*cf*dFAg
  S_4 gg = 960*ca**4 + nf*(-448*ca**3 + 96*ca**2*cf - 1536*dFAg)
  tr S_4 = 960*ca**4 - 912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(-448*ca**3 - 304*ca**2*cf + 192*ca*cf**2 - 1536*dFAg - 1536*dFF)
  S_3 minus installed S_3: [[0, 0], [0, 0]];  tr(M1 S_3) = 12*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 20*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4)
  route (iii): [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = 232*ca**4/3 + nf*(80*ca**3/3 - 904*ca**2*cf/9 - 20*ca*cf**2 + 148*cf**3/9 + 64*dFAg)
      SU(N_c): (1392*Nc**7 - 453*Nc**6*nf + 1117*Nc**4*nf + 21*Nc**2*nf - 37*nf)/(18*Nc**3);   SU(3): 6264 - 119804*nf/243
      leading color: N_c^4 coefficient at n_f = 0: 232/3;  n_f N_c^3 coefficient: -151/6
  difference from eq. (5.12): -8*ca**4 + nf*(32*ca**3/3 - 24*ca**2*cf + 8*ca*cf**2 + 64*dFAg)
      SU(N_c): -2*(4*Nc**5 - Nc**4*nf - 8*Nc**2*nf - nf)/Nc;   SU(3): 308*nf/3 - 648;   at n_f = 0: -8*ca**4
      leading color: N_c^4 coefficient at n_f = 0: -8;  n_f N_c^3 coefficient: 2
  route (i)  difference from eq. (5.12): -8*ca**4 + nf*(32*ca**3/3 - 24*ca**2*cf + 8*ca*cf**2 + 64*dFAg)   [(i) - (iii) = 0]
  route (ii) difference from eq. (5.12): -8*ca**4 + nf*(32*ca**3/3 - 24*ca**2*cf + 8*ca*cf**2 + 64*dFAg)   [(ii) - (iii) = 0]

== (b) b_8a^- reversed (+C_A), transition product as installed   [tq = +1, s8 = -1]
  S_3 qq = 12*cf*(5*ca**2 - 16*ca*cf + 2*ca*nf + 12*cf**2)
  S_3 qg = 12*ca*nf*(ca - 2*cf)
  S_3 gq = -24*ca*cf*(ca - 2*cf)
  S_3 gg = -24*ca**2*(4*ca - nf)
  S_4 qq = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(-208*ca**2*cf + 192*ca*cf**2 - 1536*dFF)
  S_4 qg = 48*ca**2*nf**2 + nf*(-208*ca**3 - 48*ca**2*cf + 96*ca*cf**2 + 768*dFAg)
  S_4 gq = 416*ca**3*cf + 96*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 1536*cf*dFAg
  S_4 gg = 192*ca**4 + nf*(-64*ca**3 + 96*ca**2*cf - 1536*dFAg)
  tr S_4 = 192*ca**4 - 912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(-64*ca**3 - 112*ca**2*cf + 192*ca*cf**2 - 1536*dFAg - 1536*dFF)
  S_3 minus installed S_3: [[0, -48*ca**2*nf], [96*ca**2*cf, 0]];  tr(M1 S_3) = 12*(16*ca**4 - 4*ca**3*nf + 5*ca**2*cf**2 - 4*ca**2*cf*nf - 16*ca*cf**3 + 10*ca*cf**2*nf + 12*cf**4)
  route (iii): [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = 328*ca**4/3 + nf*(32*ca**3/3 - 976*ca**2*cf/9 - 20*ca*cf**2 + 148*cf**3/9 + 64*dFAg)
      SU(N_c): (1968*Nc**7 - 813*Nc**6*nf + 1189*Nc**4*nf + 21*Nc**2*nf - 37*nf)/(18*Nc**3);   SU(3): 8856 - 248108*nf/243
      leading color: N_c^4 coefficient at n_f = 0: 328/3;  n_f N_c^3 coefficient: -271/6
  difference from eq. (5.12): 24*ca**4 + nf*(-16*ca**3/3 - 32*ca**2*cf + 8*ca*cf**2 + 64*dFAg)
      SU(N_c): 2*(12*Nc**5 - 9*Nc**4*nf + 10*Nc**2*nf + nf)/Nc;   SU(3): 1944 - 1276*nf/3;   at n_f = 0: 24*ca**4
      leading color: N_c^4 coefficient at n_f = 0: 24;  n_f N_c^3 coefficient: -18
  route (i)  difference from eq. (5.12): 24*ca**4 + nf*(-16*ca**3/3 - 8*ca**2*cf + 8*ca*cf**2 + 64*dFAg)   [(i) - (iii) = 24*ca**2*cf*nf]
  route (ii) difference from eq. (5.12): 24*ca**4 + nf*(-16*ca**3/3 - 24*ca**2*cf + 8*ca*cf**2 + 64*dFAg)   [(ii) - (iii) = 8*ca**2*cf*nf]

== (c) transition product reversed, b_8a^- = -C_A   [tq = -1, s8 = +1]
  S_3 qq = 12*cf*(5*ca**2 - 16*ca*cf - 2*ca*nf + 12*cf**2)
  S_3 qg = -12*ca*nf*(ca - 2*cf)
  S_3 gq = -24*ca*cf*(5*ca - 2*cf)
  S_3 gg = -24*ca**2*(4*ca + nf)
  S_4 qq = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(272*ca**2*cf - 192*ca*cf**2 - 1536*dFF)
  S_4 qg = 48*ca**2*nf**2 + nf*(-16*ca**3 + 48*ca**2*cf - 96*ca*cf**2 + 768*dFAg)
  S_4 gq = 1184*ca**3*cf - 288*ca**2*cf**2 + 96*ca**2*cf*nf - 192*ca*cf**3 - 1536*cf*dFAg
  S_4 gg = 960*ca**4 + nf*(320*ca**3 - 96*ca**2*cf - 1536*dFAg)
  tr S_4 = 960*ca**4 - 912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(320*ca**3 + 176*ca**2*cf - 192*ca*cf**2 - 1536*dFAg - 1536*dFF)
  S_3 minus installed S_3: [[-48*ca*cf*nf, -24*ca*nf*(3*ca - 2*cf)], [0, -48*ca**2*nf]];  tr(M1 S_3) = 12*(16*ca**4 + 4*ca**3*nf + 5*ca**2*cf**2 - 8*ca**2*cf*nf - 16*ca*cf**3 - 2*ca*cf**2*nf + 12*cf**4)
  route (iii): [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = 232*ca**4/3 + nf*(-16*ca**3/3 - 1084*ca**2*cf/9 - 4*ca*cf**2 + 148*cf**3/9 + 64*dFAg)
      SU(N_c): (1392*Nc**7 - 1137*Nc**6*nf + 1153*Nc**4*nf + 93*Nc**2*nf - 37*nf)/(18*Nc**3);   SU(3): 6264 - 367340*nf/243
      leading color: N_c^4 coefficient at n_f = 0: 232/3;  n_f N_c^3 coefficient: -379/6
  difference from eq. (5.12): -8*ca**4 + nf*(-64*ca**3/3 - 44*ca**2*cf + 24*ca*cf**2 + 64*dFAg)
      SU(N_c): -2*(4*Nc**5 + 18*Nc**4*nf - 9*Nc**2*nf - 3*nf)/Nc;   SU(3): -916*nf - 648;   at n_f = 0: -8*ca**4
      leading color: N_c^4 coefficient at n_f = 0: -8;  n_f N_c^3 coefficient: -36
  route (i)  difference from eq. (5.12): -8*ca**4 + nf*(-16*ca**3/3 - 4*ca**2*cf + 64*dFAg)   [(i) - (iii) = 8*ca*nf*(ca + 3*cf)*(2*ca - cf)]
  route (ii) difference from eq. (5.12): -8*ca**4 + nf*(-64*ca**3/3 - 16*ca**2*cf + 8*ca*cf**2 + 64*dFAg)   [(ii) - (iii) = 4*ca*cf*nf*(7*ca - 4*cf)]

== (bc) both reversed   [tq = -1, s8 = -1]
  S_3 qq = 12*cf*(5*ca**2 - 16*ca*cf - 2*ca*nf + 12*cf**2)
  S_3 qg = 12*ca*nf*(3*ca + 2*cf)
  S_3 gq = -24*ca*cf*(ca - 2*cf)
  S_3 gg = -24*ca**2*(4*ca + nf)
  S_4 qq = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(80*ca**2*cf - 192*ca*cf**2 - 1536*dFF)
  S_4 qg = 48*ca**2*nf**2 + nf*(-208*ca**3 + 240*ca**2*cf - 96*ca*cf**2 + 768*dFAg)
  S_4 gq = 416*ca**3*cf + 96*ca**2*cf**2 + 96*ca**2*cf*nf - 192*ca*cf**3 - 1536*cf*dFAg
  S_4 gg = 192*ca**4 + nf*(-64*ca**3 - 96*ca**2*cf - 1536*dFAg)
  tr S_4 = 192*ca**4 - 912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 2304*cf*dFAg + nf*(-64*ca**3 - 16*ca**2*cf - 192*ca*cf**2 - 1536*dFAg - 1536*dFF)
  S_3 minus installed S_3: [[-48*ca*cf*nf, -24*ca*nf*(ca - 2*cf)], [96*ca**2*cf, -48*ca**2*nf]];  tr(M1 S_3) = 12*(16*ca**4 + 4*ca**3*nf + 5*ca**2*cf**2 - 8*ca**2*cf*nf - 16*ca*cf**3 - 2*ca*cf**2*nf + 12*cf**4)
  route (iii): [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = 328*ca**4/3 + nf*(32*ca**3/3 - 1012*ca**2*cf/9 - 4*ca*cf**2 + 148*cf**3/9 + 64*dFAg)
      SU(N_c): (1968*Nc**7 - 777*Nc**6*nf + 1081*Nc**4*nf + 93*Nc**2*nf - 37*nf)/(18*Nc**3);   SU(3): 8856 - 239036*nf/243
      leading color: N_c^4 coefficient at n_f = 0: 328/3;  n_f N_c^3 coefficient: -259/6
  difference from eq. (5.12): 24*ca**4 + nf*(-16*ca**3/3 - 36*ca**2*cf + 24*ca*cf**2 + 64*dFAg)
      SU(N_c): 2*(12*Nc**5 - 8*Nc**4*nf + 7*Nc**2*nf + 3*nf)/Nc;   SU(3): 1944 - 388*nf;   at n_f = 0: 24*ca**4
      leading color: N_c^4 coefficient at n_f = 0: 24;  n_f N_c^3 coefficient: -16
  route (i)  difference from eq. (5.12): 24*ca**4 + nf*(32*ca**3/3 - 4*ca**2*cf + 64*dFAg)   [(i) - (iii) = 8*ca*nf*(2*ca**2 + 4*ca*cf - 3*cf**2)]
  route (ii) difference from eq. (5.12): 24*ca**4 + nf*(-16*ca**3/3 - 16*ca**2*cf + 8*ca*cf**2 + 64*dFAg)   [(ii) - (iii) = 4*ca*cf*nf*(5*ca - 4*cf)]

(a) equals predictions.json (Pgg, Pgg_shift): True;  (b) shift equals predictions.json Pgg_shift_rev: True;  (a): routes (i), (ii), (iii) agree: True
tr R the same for P, K_phi, K_L (kernels.json): True

fit log:
  tq=+1,s8=+1 S_3 qq n_f^0 = 60*ca**2*cf - 192*ca*cf**2 + 144*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_3 qq n_f^1 = 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_3 qg n_f^1 = 60*ca**2 - 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_3 gq n_f^0 = -120*ca**2*cf + 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_3 gg n_f^0 = -96*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_3 gg n_f^1 = 24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 qq n_f^0 = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 1152*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 qq n_f^1 = -400*ca**2*cf + 192*ca*cf**2 - 1536*dFF   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 qg n_f^1 = -592*ca**3 + 144*ca**2*cf + 96*ca*cf**2 + 768*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 qg n_f^2 = 48*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 gq n_f^0 = 1184*ca**3*cf - 288*ca**2*cf**2 - 192*ca*cf**3 - 768*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 gq n_f^1 = -96*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 gg n_f^0 = 960*ca**4   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=+1 S_4 gg n_f^1 = -448*ca**3 + 96*ca**2*cf - 1536*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_3 qq n_f^0 = 60*ca**2*cf - 192*ca*cf**2 + 144*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_3 qq n_f^1 = 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_3 qg n_f^1 = 12*ca**2 - 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_3 gq n_f^0 = -24*ca**2*cf + 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_3 gg n_f^0 = -96*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_3 gg n_f^1 = 24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 qq n_f^0 = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 1152*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 qq n_f^1 = -208*ca**2*cf + 192*ca*cf**2 - 1536*dFF   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 qg n_f^1 = -208*ca**3 - 48*ca**2*cf + 96*ca*cf**2 + 768*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 qg n_f^2 = 48*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 gq n_f^0 = 416*ca**3*cf + 96*ca**2*cf**2 - 192*ca*cf**3 - 768*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 gq n_f^1 = -96*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 gg n_f^0 = 192*ca**4   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=+1,s8=-1 S_4 gg n_f^1 = -64*ca**3 + 96*ca**2*cf - 1536*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_3 qq n_f^0 = 60*ca**2*cf - 192*ca*cf**2 + 144*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_3 qq n_f^1 = -24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_3 qg n_f^1 = -12*ca**2 + 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_3 gq n_f^0 = -120*ca**2*cf + 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_3 gg n_f^0 = -96*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_3 gg n_f^1 = -24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 qq n_f^0 = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 1152*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 qq n_f^1 = 272*ca**2*cf - 192*ca*cf**2 - 1536*dFF   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 qg n_f^1 = -16*ca**3 + 48*ca**2*cf - 96*ca*cf**2 + 768*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 qg n_f^2 = 48*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 gq n_f^0 = 1184*ca**3*cf - 288*ca**2*cf**2 - 192*ca*cf**3 - 768*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 gq n_f^1 = 96*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 gg n_f^0 = 960*ca**4   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=+1 S_4 gg n_f^1 = 320*ca**3 - 96*ca**2*cf - 1536*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_3 qq n_f^0 = 60*ca**2*cf - 192*ca*cf**2 + 144*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_3 qq n_f^1 = -24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_3 qg n_f^1 = 36*ca**2 + 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_3 gq n_f^0 = -24*ca**2*cf + 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_3 gg n_f^0 = -96*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_3 gg n_f^1 = -24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 qq n_f^0 = -912*ca**3*cf + 3120*ca**2*cf**2 - 3264*ca*cf**3 + 960*cf**4 + 1152*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 qq n_f^1 = 80*ca**2*cf - 192*ca*cf**2 - 1536*dFF   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 qg n_f^1 = -208*ca**3 + 240*ca**2*cf - 96*ca*cf**2 + 768*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 qg n_f^2 = 48*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 gq n_f^0 = 416*ca**3*cf + 96*ca**2*cf**2 - 192*ca*cf**3 - 768*dFA   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 gq n_f^1 = 96*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 gg n_f^0 = 192*ca**4   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]
  tq=-1,s8=-1 S_4 gg n_f^1 = -64*ca**3 - 96*ca**2*cf - 1536*dFAg   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6: all predicted]

checks: copy_is_deposit True, 16_reps True, invariants_equal_deposit True, tq1_s8p_equals_S_rows True, tq1_s8m_equals_V_rows True, fit_a_equals_singlet_fit_json True, fit_b_equals_singlet_fit_json_rev True, no_d33_dAA True, trR_same True, a_equals_predictions_json True, b_shift_equals_predictions_json_rev True, a_routes_agree True


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_predictions.py <==
#!/usr/bin/env python3
"""alt_predictions.py -- route A: the zeta_2 x^0 ln^4 x coefficient of P_gg^(3) predicted by the flavor-singlet system for the
four sign choices of the gluon-signature assumption, with the deposited programs (copies in this folder):

  (a) installed: tq = +1 (negative-signature transition product as installed), s8 = +1 (b_8a^- = -C_A);
  (b) s8 = -1   (b_8a^- = +C_A), everything else as installed;
  (c) tq = -1   (negative-signature transition product reversed, carried by the qg factor), everything else as installed;
  (bc) both reversed.

Inputs: alt_part1..4.out (run_alt.gp, the deposited singlet_model.gp with the factor tq added), the deposited
singlet_model.out (copy), singlet_fit.json, kernels.json, ps_difference.json, predictions.json (copies).
Fits: the bases and held-out representations of the deposited singlet_fit.py (imported unchanged).
Prediction (route (iii), the installed definition, predictions.py and make_numbers.py section I15):
  x_gg = tr R - tr S_4 - x_qq,   [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = x_gg/24,
with tr R (the zeta_2 a^4 N^-4 coefficient of tr S0 without the four-loop zeta_2 N^-5 terms, built from the complete results
through three loops) and x_qq (the four-loop data) from kernels.json; the difference from eq. (5.12) of arXiv:2202.10362 is
x_gg/24 - xref_gg/24.  Routes (i) x = xref + (-S_4 + 2{S_3, M1}) and (ii) x = R[K_phi] - S_4 are printed for comparison;
they equal route (iii) only where S_3 equals the three-loop poles of the data.
Run:  python3 -B alt_predictions.py   (writes alt_model.out, alt_predictions.out, alt_predictions.json)
"""
import hashlib
import json
import os
import sys

import sympy as sp

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from inputs import cf, ca, nf, dFF, dFA, dFAg, M0, M1, SUN, su3, sun  # noqa: E402
import singlet_fit as SF  # noqa: E402

DEP = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'R7', 'singlet'))   # numbers/deposit/R7/singlet
Nc = sp.Symbol('Nc')
dAA, d33, dFFg, d33g = SF.dAA, SF.d33, SF.dFFg, SF.d33g
LOC = dict(cf=cf, ca=ca, nf=nf, dFF=dFF, dFA=dFA, dFAg=dFAg, dAA=dAA, d33=d33, dFFg=dFFg, d33g=d33g,
           yq=sp.Symbol('yq'), yg=sp.Symbol('yg'))
VARIANTS = [((1, 1), '(a) installed: b_8a^- = -C_A, transition product as installed'),
            ((1, -1), '(b) b_8a^- reversed (+C_A), transition product as installed'),
            ((-1, 1), '(c) transition product reversed, b_8a^- = -C_A'),
            ((-1, -1), '(bc) both reversed')]


def S(s):
    return sp.expand(sp.sympify(s, locals=LOC))


def Mx(rows):
    return sp.Matrix(2, 2, [S(rows[i][j]) for i in range(2) for j in range(2)])


def to_g(e):
    """write d_F d_A/N_R as 2 C_F d_F d_A/N_A, the form of the installed macros"""
    return sp.expand(sp.sympify(e).subs(dFA, 2 * cf * dFAg))


def same(a, b):
    f = lambda e: sp.together(sp.sympify(e).subs({dFAg: dFA / (2 * cf), dFFg: dFF / (2 * cf), d33g: d33 / (2 * cf)}))
    return sp.simplify(f(a) - f(b)) == 0


def sun_full(e):
    e = sp.sympify(e).subs({dAA: SF.SUNX[dAA], d33: SF.SUNX[d33], dFFg: SF.SUNX[dFFg], d33g: SF.SUNX[d33g]})
    return sp.factor(e.subs(SUN))


def su3_full(e):
    return sp.expand(sun_full(e).subs(Nc, 3))


def read_alt():
    reps, X = {}, {}
    nfs = sp.Symbol('nf')
    P = lambda s: sp.expand(sp.sympify(s.replace('^', '**'), locals={'nf': nfs}).subs(nfs, nf))
    text = []
    for k in (1, 2, 3, 4):
        text += open(os.path.join(HERE, 'alt_part%d.out' % k), encoding='utf-8').read().splitlines()
    text = [l for l in text if l.startswith(('REP;', 'X;'))]
    open(os.path.join(HERE, 'alt_model.out'), 'w').write('\n'.join(text) + '\n')
    for line in text:
        f = line.strip().split(';')
        if f[0] == 'REP':
            reps[f[1]] = dict(zip(('NR', 'NA', 'CF', 'CA', 'dFF', 'dFA', 'dAA', 'd33'), [sp.Rational(v) for v in f[2:10]]))
        elif f[0] == 'X':
            X[(f[1], int(f[2]), int(f[3]), int(f[4]))] = sp.Matrix(2, 2, [P(v) for v in f[5:9]])
    return reps, X


def main():
    lines = ['alt_predictions.py (route A): P_gg^(3) at zeta_2 x^0 ln^4 x for the four sign choices, kappa = +1.', '']
    ok = {}
    # 0. the copy of singlet_model.out is the deposited file
    h1 = hashlib.sha256(open(os.path.join(HERE, 'singlet_model.out'), 'rb').read()).hexdigest()
    h2 = hashlib.sha256(open(os.path.join(DEP, 'singlet_model.out'), 'rb').read()).hexdigest()
    ok['copy_is_deposit'] = h1 == h2
    reps, X = read_alt()
    reps0, S0, L0, V0 = SF.read_model()
    ok['16_reps'] = sorted(reps) == sorted(reps0) and len(reps) == 16
    ok['invariants_equal_deposit'] = all(reps[r] == reps0[r] for r in reps)
    # 1. (tq, s8) = (1, 1) and (1, -1) reproduce the deposited S (kappa = +1) and V rows
    ok['tq1_s8p_equals_S_rows'] = all(X[(r, 1, 1, m)] == S0[(r, 1, m)] for r in reps for m in (2, 3, 4))
    ok['tq1_s8m_equals_V_rows'] = all(X[(r, 1, -1, m)] == V0[(r, m)] for r in reps for m in (2, 3, 4))
    lines.append('copy of singlet_model.out identical to the deposit: %s' % ok['copy_is_deposit'])
    lines.append('16 representations, invariants as in the deposit: %s, %s' % (ok['16_reps'], ok['invariants_equal_deposit']))
    lines.append('(tq, s8) = (+1, +1) reproduces the deposited S rows (kappa = +1), m = 2, 3, 4, all representations: %s' % ok['tq1_s8p_equals_S_rows'])
    lines.append('(tq, s8) = (+1, -1) reproduces the deposited V rows, m = 2, 3, 4, all representations: %s' % ok['tq1_s8m_equals_V_rows'])
    # 2. general-color fits (bases and held-out representations of singlet_fit.py)
    fitlines = []
    gens = {}
    for (tq, s8), _ in VARIANTS:
        for m in (3, 4):
            gens[(tq, s8, m)] = SF.general({r: X[(r, tq, s8, m)] for r in reps}, m, reps, fitlines, 'tq=%+d,s8=%+d' % (tq, s8))
    F = json.load(open(os.path.join(HERE, 'singlet_fit.json')))
    ok['fit_a_equals_singlet_fit_json'] = all(same(gens[(1, 1, m)][i, j], Mx(F['gen']['k+']['S%d' % m])[i, j]) for m in (3, 4) for i in range(2) for j in range(2))
    ok['fit_b_equals_singlet_fit_json_rev'] = all(same(gens[(1, -1, m)][i, j], Mx(F['gen']['rev']['S%d' % m])[i, j]) for m in (3, 4) for i in range(2) for j in range(2))
    ok['no_d33_dAA'] = all(not gens[k].has(d33) and not gens[k].has(d33g) for k in gens) and not any(gens[(t, s, 4)].has(dAA) for (t, s), _ in VARIANTS)
    lines.append('general-color fits (12 representations, held out %s, all predicted): done for all four variants' % ', '.join(SF.HELD))
    lines.append('fits of (a) equal singlet_fit.json k+: %s;  fits of (b) equal singlet_fit.json rev: %s' % (ok['fit_a_equals_singlet_fit_json'], ok['fit_b_equals_singlet_fit_json_rev']))
    lines.append('no d33 term in any fit and no dAA term in S_4: %s' % ok['no_d33_dAA'])
    lines.append('')
    # 3. predictions
    K = json.load(open(os.path.join(HERE, 'kernels.json')))
    R = {lab: Mx(m) for lab, m in K['R'].items()}
    trR = S(K['trR']['P'])
    ok['trR_same'] = all(S(K['trR'][l]) == trR for l in K['trR'])
    xref = Mx(K['xref'])
    xqq = S(K['xdat_qq'])
    ggref = sp.expand(xref[1, 1] / 24)
    PR = json.load(open(os.path.join(HERE, 'predictions.json')))
    out = {'variants': {}}
    names = [('qq', 0, 0), ('qg', 0, 1), ('gq', 1, 0), ('gg', 1, 1)]
    for (tq, s8), lab in VARIANTS:
        S3, S4 = gens[(tq, s8, 3)], gens[(tq, s8, 4)]
        trS4 = sp.expand(S4.trace())
        x3 = sp.expand(trR - trS4 - xqq)                        # route (iii), N space
        gg = to_g(sp.expand(x3 / 24))
        sh = to_g(sp.expand(gg - ggref))
        x1 = sp.expand(xref[1, 1] + (-S4 + 2 * (S3 * M1 + M1 * S3))[1, 1])
        x2 = sp.expand(R['Kphi'][1, 1] - S4[1, 1])
        sh1 = to_g(sp.expand(x1 / 24 - ggref))
        sh2 = to_g(sp.expand(x2 / 24 - ggref))
        sunsh = sun_full(sh)
        lc0 = sp.limit(sun_full(sh.subs(nf, 0)) / Nc**4, Nc, sp.oo)
        lcnf = sp.limit(sp.expand(sun_full(sh).diff(nf)) / Nc**3, Nc, sp.oo)
        lcP0 = sp.limit(sun_full(gg.subs(nf, 0)) / Nc**4, Nc, sp.oo)
        lcPnf = sp.limit(sp.expand(sun_full(gg).diff(nf)) / Nc**3, Nc, sp.oo)
        rec = dict(S3={e: str(S3[i, j]) for e, i, j in names}, S4={e: str(S4[i, j]) for e, i, j in names}, trS4=str(trS4),
                   Pgg=str(gg), Pgg_SUN=str(sun_full(gg)), Pgg_SU3=str(su3_full(gg)),
                   shift=str(sh), shift_SUN=str(sunsh), shift_SU3=str(su3_full(sh)), shift_nf0=str(sp.factor(sh.subs(nf, 0))),
                   shift_LC_nf0_coef_Nc4=str(lc0), shift_LC_nf_coef_Nc3=str(lcnf), Pgg_LC_nf0_coef_Nc4=str(lcP0), Pgg_LC_nf_coef_Nc3=str(lcPnf),
                   route_i_shift=str(sh1), route_ii_shift=str(sh2),
                   route_i_minus_iii=str(sp.factor(sp.expand(sh1 - sh))), route_ii_minus_iii=str(sp.factor(sp.expand(sh2 - sh))),
                   S3_minus_installed=str((S3 - gens[(1, 1, 3)]).applyfunc(sp.factor).tolist()),
                   trM1S3=str(sp.factor((M1 * S3).trace())))
        out['variants']['%+d,%+d' % (tq, s8)] = rec
        lines.append('== %s   [tq = %+d, s8 = %+d]' % (lab, tq, s8))
        for e, i, j in names:
            lines.append('  S_3 %s = %s' % (e, sp.factor(S3[i, j])))
        for e, i, j in names:
            lines.append('  S_4 %s = %s' % (e, sp.collect(to_g(S4[i, j]), nf)))
        lines.append('  tr S_4 = %s' % sp.collect(to_g(trS4), nf))
        lines.append('  S_3 minus installed S_3: %s;  tr(M1 S_3) = %s' % (rec['S3_minus_installed'], rec['trM1S3']))
        lines.append('  route (iii): [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = %s' % sp.collect(gg, nf))
        lines.append('      SU(N_c): %s;   SU(3): %s' % (rec['Pgg_SUN'], rec['Pgg_SU3']))
        lines.append('      leading color: N_c^4 coefficient at n_f = 0: %s;  n_f N_c^3 coefficient: %s' % (lcP0, lcPnf))
        lines.append('  difference from eq. (5.12): %s' % sp.collect(sh, nf))
        lines.append('      SU(N_c): %s;   SU(3): %s;   at n_f = 0: %s' % (sunsh, rec['shift_SU3'], rec['shift_nf0']))
        lines.append('      leading color: N_c^4 coefficient at n_f = 0: %s;  n_f N_c^3 coefficient: %s' % (lc0, lcnf))
        lines.append('  route (i)  difference from eq. (5.12): %s   [(i) - (iii) = %s]' % (sp.collect(sh1, nf), rec['route_i_minus_iii']))
        lines.append('  route (ii) difference from eq. (5.12): %s   [(ii) - (iii) = %s]' % (sp.collect(sh2, nf), rec['route_ii_minus_iii']))
        lines.append('')
    # 4. checks against the installed values (predictions.json and numbers.tex values typed below for comparison only)
    va, vb = out['variants']['+1,+1'], out['variants']['+1,-1']
    ok['a_equals_predictions_json'] = same(S(va['Pgg']), S(PR['Pgg'])) and same(S(va['shift']), S(PR['Pgg_shift']))
    ok['b_shift_equals_predictions_json_rev'] = same(S(vb['shift']), S(PR['Pgg_shift_rev']))
    ok['a_routes_agree'] = va['route_i_minus_iii'] == '0' and va['route_ii_minus_iii'] == '0'
    lines.append('(a) equals predictions.json (Pgg, Pgg_shift): %s;  (b) shift equals predictions.json Pgg_shift_rev: %s;  (a): routes (i), (ii), (iii) agree: %s'
                 % (ok['a_equals_predictions_json'], ok['b_shift_equals_predictions_json_rev'], ok['a_routes_agree']))
    lines.append('tr R the same for P, K_phi, K_L (kernels.json): %s' % ok['trR_same'])
    lines.append('')
    lines.append('fit log:')
    lines += fitlines
    lines.append('')
    lines.append('checks: ' + ', '.join('%s %s' % (k, v) for k, v in ok.items()))
    if not all(ok.values()):
        lines.append('SOME CHECKS FAILED')
    out['checks'] = ok
    out['gens'] = {'%+d,%+d,%d' % k: [[str(v[i, j]) for j in range(2)] for i in range(2)] for k, v in gens.items()}
    open(os.path.join(HERE, 'alt_predictions.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'alt_predictions.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))
    if not all(ok.values()):
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_weights.err <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m


==> anc/numbers/deposit/R8/alt_pgg/routeA/alt_weights.out <==
CHECK;P8 idempotent;1;trace;8;P27 idempotent;1;trace;27;P8 P27 = 0;1;commute with Cas;1
CHECK;b_8s^+ (installed);-3;b_27^+ (installed);2;b_1^+ (installed);-6
W;SU3_3;s8=1;2;16/3;-36*nf;96;216
W;SU3_3;s8=1;3;96*nf + 112/3;444*nf;-1184;216*nf + (432*d8 + (648*d27 - 2592))
W;SU3_3;s8=1;4;-11968/3*nf - 5632/27;432*nf^2 + (672*d8 + (648*d27 - 13024))*nf;-1152*nf + (-1792*d8 + (-1728*d27 + 104192/3));-12384*nf + (864*d8^2 - 18144*d8 + (1296*d27^2 - 20736*d27 + 77760))
W;SU3_3;s8=-1;2;16/3;-36*nf;96;-216
W;SU3_3;s8=-1;3;96*nf + 112/3;12*nf;-32;216*nf + (432*d8 + (648*d27 - 2592))
W;SU3_3;s8=-1;4;-5056/3*nf - 5632/27;432*nf^2 + (672*d8 + (648*d27 - 4960))*nf;-1152*nf + (-1792*d8 + (-1728*d27 + 39680/3));-2016*nf + (864*d8^2 - 7776*d8 + (1296*d27^2 - 5184*d27 + 15552))


==> anc/numbers/deposit/R8/alt_pgg/routeA/channels.out <==
# channels.out -- the color matrices of the flavor-singlet quark-gluon system of singlet_model.gp in t-channel form.
# Produced by:  gp -q -D breakloop=0 run_channels.gp < /dev/null > channels.out   (reads channels.gp, singlet_model.gp)
# Checked by:   python3 -B check_channels.py > check_channels.out   (uses only the lines of this file)
#
# Conventions (those of singlet_model.gp).  An upper pair (legs 1, 3) of type i and a lower pair (legs 2, 4) of type
# j, i, j in {q, g}; a color tensor is a matrix W_j -> W_i with W_q = V_R (x) V_R (leg 1 in the conjugate
# representation, so W_q is R-bar (x) R) and W_g = V_A (x) V_A.  Blocks [qq, qg, gq, gg]; block (i,j) maps W_j -> W_i.
# T_rc = T_1.T_2 - T_1.T_4.  T_t^2 = pair Casimir C_R of the upper pair.  T_F = 1/2.  Signature tau = +1, -1.
# eps_R = +1 (-1) for a symmetric (antisymmetric) gluon pair under the swap of the two gluons; eps = 0 is printed
# for quark-pair channels, where no swap is used.
# Born tensors: qq  C_F - C_R/2 (both signatures);  gg  (1/2)(1 + tau eps_R)(C_R - 2 C_A), multiplied by s8 for
# tau = -1 only (s8 = 1 in the equations, s8 = -1 for the reversed lines V, s8 = 0, 2, 3 for the lines W);
# qg  2 n_f J^tau;  gq  -2 K^tau.
#
# Channels: simultaneous eigenspaces of the pair Casimir and (on W_g) the swap.  Label = q|g + 1 (singlet) | A
# (Casimir C_A, dimension N_A) | dimension, with _S/_A added where one pair space has two channels of that label.
# In SU(N), N >= 3, the antisymmetric gluon channel of Casimir 2 C_A (dimension 20 in SU(3), 90 in SU(4)) is the
# sum of two complex-conjugate irreducible representations (10 + 10bar, 45 + 45bar); the cubic Casimir (lines C3)
# splits it, and it is kept as one channel because T_rc never separates the two (lines CLOSURE).
#
# Basis of the invariant maps of each block, label a<-b (maps channel b to channel a):
#   E[c<-c] = P[c]                               the channel projector;
#   E[q<-g] = P[q] J^eps P[g]                    eps = eps of the gluon channel g;
#   E[g<-q] = P[g] K^eps P[q] / alpha            alpha from (P[q] J^eps P[g])(P[g] K^eps P[q]) = alpha P[q];
#   E[g<-g'] = E[g<-q] E[q<-g']                  g != g' linked to the same quark channel q (A_S, A_A in SU(N)).
# They obey E[a<-b] E[b<-c] = E[a<-c] and E[a<-b] E[b'<-c] = 0 for b != b' (line MU), so an invariant block operator
# X = sum_u x_u E[u] multiplies as matrices in channel space, and T_t^2 E[a<-b] = C_R E[a<-b].
# The definitions are printed per element (lines BASIS); the gq coefficient of the Born tensor is -2 alpha.
#
# Line formats (fields separated by ';'; entries are rationals or polynomials in nf):
#   REP;name;N_R;N_A;C_F;C_A
#   CH;name;label;pair;dim;C_R;eps
#   DIMSUM;name;q;sum of dims;N_R^2;g;sum of dims;N_A^2;ok
#   XCH;name;RbRb|RbA;C:dim;...           Casimir eigenvalues (with eigenspace dimensions) of the crossed pair
#        spaces R-bar (x) R-bar and R-bar (x) A, for the crossing check of T_rc in check_channels.py
#   C3;name;label;scalar|split;eigenvalue:multiplicity[,...]       cubic Casimir d_abc T^a T^b T^c on the channel
#        (d_abc = tr(Y_a {Y_b, Y_c}) in the program's basis; printed only where d_R^{abc} d_R^{abc} != 0)
#   BASIS;name;block;label;definition
#   MU;name;number of products checked;ok
#   BQ;name;label;b_R;C_F - C_R/2;ok                                quark-pair Born weight
#   BG;name;label;tau;b_R^tau;(1/2)(1 + tau eps_R)(C_R - 2 C_A);ok  gluon-pair Born weight (s8 = 1)
#   BORN;name;tau;block;label;coefficient                           born(m, tau) in the basis (s8 = 1)
#   TP;name;tau;label;t/nf               (qg Born)(gq Born) = born[2]*born[3] = t P[label] on each quark channel
#   TPCHK;name;tau;label;t/nf;formula;formula value;ok
#   TRCCOLS;name;block;labels of the columns
#   TRCROW;name;block;row label;entries   matrix M of X -> T_rc X on the block: column u = coefficients of
#                                         btrc(E[u]) in the basis, i.e. T_rc E[u] = sum_v M[v,u] E[v]
#   CLOSURE;name;block;ok                 btrc(E[u]) equals sum_v M[v,u] E[v] identically, every u
#   TRCDIAG;name;block;label;M[u,u]       normalization-independent
#   TRCPAIR;name;block;u;v;M[u,v] M[v,u]  normalization-independent
#   SIG;name;block;label;sigma            entry of singlet(m, E[u]) belonging to the block (singlet() of
#                                         singlet_model.gp: matrix [[qq, qg], [gq, gg]] of the splitting functions)
#   ROW;name;block;label;value            entry of singlet(m, btrc(E[u])) = sum_v sigma_v M[v,u]; the pole is
#                                         S_m = 6 kappa sum_u x_u ROW_u for A^-_(m-1) = sum_u x_u E[u]
#   HOM;name;source;target;dim;basis elements;determined|upper bound    dimension of the invariant maps between
#        two channels of equal Casimir, from the commutant of two random Lie-algebra elements modulo 2^31 - 1
#        (an upper bound; determined when it equals the number of basis elements, or, for a channel split by the cubic
#        Casimir, when it equals the number of its distinct eigenvalues); channels up to dimension 35
#   HOMSUM;name;block;dim of all invariant maps W_j -> W_i;basis size   (incomplete if a pair of the block exceeds 35)
#
# The equations in channel space (as solvesinglet of singlet_model.gp): A^tau_1 = 2 Born^tau,
#   A^+_n = 2(3-2n) C_R A^+_(n-1) + sum_k A^+_k A^+_(n-k),
#   A^-_n = 2(4-2n) C_R A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_k A^-_k A^-_(n-k),
#   S_m = 6 kappa singlet(T_rc[A^-_(m-1)]),  L_n = singlet(A^+_n).
#
# ---------------------------------------------------------------- SU3_3
REP;SU3_3;3;8;4/3;3
CH;SU3_3;q1;q;1;0;0
CH;SU3_3;qA;q;8;3;0
CH;SU3_3;g1;g;1;0;1
CH;SU3_3;gA_S;g;8;3;1
CH;SU3_3;gA_A;g;8;3;-1
CH;SU3_3;g20;g;20;6;-1
CH;SU3_3;g27;g;27;8;1
DIMSUM;SU3_3;q;9;9;g;64;64;1
XCH;SU3_3;RbRb;4/3:3;10/3:6
XCH;SU3_3;RbA;4/3:3;10/3:6;16/3:15
C3;SU3_3;q1;scalar;0:1
C3;SU3_3;qA;scalar;0:8
C3;SU3_3;g1;scalar;0:1
C3;SU3_3;gA_S;scalar;0:8
C3;SU3_3;gA_A;scalar;0:8
C3;SU3_3;g20;split;9/2:10,-9/2:10
C3;SU3_3;g27;scalar;0:27
BASIS;SU3_3;qq;q1<-q1;P[q1]
BASIS;SU3_3;qq;qA<-qA;P[qA]
BASIS;SU3_3;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU3_3;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU3_3;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU3_3;gq;g1<-q1;P[g1] K^+ P[q1] / (2/3)
BASIS;SU3_3;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (5/24)
BASIS;SU3_3;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (3/8)
BASIS;SU3_3;gg;g1<-g1;P[g1]
BASIS;SU3_3;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU3_3;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU3_3;gg;g20<-g20;P[g20]
BASIS;SU3_3;gg;g27<-g27;P[g27]
BASIS;SU3_3;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU3_3;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU3_3;125;1
BQ;SU3_3;q1;4/3;4/3;1
BQ;SU3_3;qA;-1/6;-1/6;1
BG;SU3_3;g1;1;-6;-6;1
BG;SU3_3;gA_S;1;-3;-3;1
BG;SU3_3;gA_A;1;0;0;1
BG;SU3_3;g20;1;0;0;1
BG;SU3_3;g27;1;2;2;1
BG;SU3_3;g1;-1;0;0;1
BG;SU3_3;gA_S;-1;0;0;1
BG;SU3_3;gA_A;-1;-3;-3;1
BG;SU3_3;g20;-1;0;0;1
BG;SU3_3;g27;-1;0;0;1
BORN;SU3_3;1;qq;q1<-q1;4/3
BORN;SU3_3;1;qq;qA<-qA;-1/6
BORN;SU3_3;1;qg;q1<-g1;2*nf
BORN;SU3_3;1;qg;qA<-gA_S;2*nf
BORN;SU3_3;1;qg;qA<-gA_A;0
BORN;SU3_3;1;gq;g1<-q1;-4/3
BORN;SU3_3;1;gq;gA_S<-qA;-5/12
BORN;SU3_3;1;gq;gA_A<-qA;0
BORN;SU3_3;1;gg;g1<-g1;-6
BORN;SU3_3;1;gg;gA_S<-gA_S;-3
BORN;SU3_3;1;gg;gA_A<-gA_A;0
BORN;SU3_3;1;gg;g20<-g20;0
BORN;SU3_3;1;gg;g27<-g27;2
BORN;SU3_3;1;gg;gA_S<-gA_A;0
BORN;SU3_3;1;gg;gA_A<-gA_S;0
BORN;SU3_3;-1;qq;q1<-q1;4/3
BORN;SU3_3;-1;qq;qA<-qA;-1/6
BORN;SU3_3;-1;qg;q1<-g1;0
BORN;SU3_3;-1;qg;qA<-gA_S;0
BORN;SU3_3;-1;qg;qA<-gA_A;2*nf
BORN;SU3_3;-1;gq;g1<-q1;0
BORN;SU3_3;-1;gq;gA_S<-qA;0
BORN;SU3_3;-1;gq;gA_A<-qA;-3/4
BORN;SU3_3;-1;gg;g1<-g1;0
BORN;SU3_3;-1;gg;gA_S<-gA_S;0
BORN;SU3_3;-1;gg;gA_A<-gA_A;-3
BORN;SU3_3;-1;gg;g20<-g20;0
BORN;SU3_3;-1;gg;g27<-g27;0
BORN;SU3_3;-1;gg;gA_S<-gA_A;0
BORN;SU3_3;-1;gg;gA_A<-gA_S;0
TP;SU3_3;1;q1;-8/3
TPCHK;SU3_3;1;q1;-8/3;-4 T_F C_F;-8/3;1
TP;SU3_3;1;qA;-5/6
TPCHK;SU3_3;1;qA;-5/6;-T_F (N^2 - 4)/N;-5/6;1
TP;SU3_3;-1;q1;0
TPCHK;SU3_3;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU3_3;-1;qA;-3/2
TPCHK;SU3_3;-1;qA;-3/2;-T_F C_A;-3/2;1
TRCCOLS;SU3_3;qq;q1<-q1;qA<-qA
TRCROW;SU3_3;qq;q1<-q1;0;-8/3
TRCROW;SU3_3;qq;qA<-qA;-1/3;-5/6
CLOSURE;SU3_3;qq;1
TRCCOLS;SU3_3;qg;q1<-g1;qA<-gA_S;qA<-gA_A
TRCROW;SU3_3;qg;q1<-g1;0;0;-3
TRCROW;SU3_3;qg;qA<-gA_S;0;0;-3/2
TRCROW;SU3_3;qg;qA<-gA_A;-2/3;-5/6;0
CLOSURE;SU3_3;qg;1
TRCCOLS;SU3_3;gq;g1<-q1;gA_S<-qA;gA_A<-qA
TRCROW;SU3_3;gq;g1<-q1;0;0;-16/3
TRCROW;SU3_3;gq;gA_S<-qA;0;0;-5/6
TRCROW;SU3_3;gq;gA_A<-qA;-3/8;-3/2;0
CLOSURE;SU3_3;gq;1
TRCCOLS;SU3_3;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g27<-g27;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU3_3;gg;g1<-g1;0;0;-6;0;0;0;0
TRCROW;SU3_3;gg;gA_S<-gA_S;0;0;-3/2;-3;0;0;0
TRCROW;SU3_3;gg;gA_A<-gA_A;-3/4;-3/2;0;0;-9/4;0;0
TRCROW;SU3_3;gg;g20<-g20;0;-6/5;0;0;-9/5;0;0
TRCROW;SU3_3;gg;g27<-g27;0;0;-2/3;-4/3;0;0;0
TRCROW;SU3_3;gg;gA_S<-gA_A;0;0;0;0;0;0;-5/6
TRCROW;SU3_3;gg;gA_A<-gA_S;0;0;0;0;0;-27/10;0
CLOSURE;SU3_3;gg;1
TRCDIAG;SU3_3;qq;q1<-q1;0
TRCDIAG;SU3_3;qq;qA<-qA;-5/6
TRCPAIR;SU3_3;qq;q1<-q1;qA<-qA;8/9
TRCDIAG;SU3_3;qg;q1<-g1;0
TRCDIAG;SU3_3;qg;qA<-gA_S;0
TRCDIAG;SU3_3;qg;qA<-gA_A;0
TRCPAIR;SU3_3;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU3_3;qg;q1<-g1;qA<-gA_A;2
TRCPAIR;SU3_3;qg;qA<-gA_S;qA<-gA_A;5/4
TRCDIAG;SU3_3;gq;g1<-q1;0
TRCDIAG;SU3_3;gq;gA_S<-qA;0
TRCDIAG;SU3_3;gq;gA_A<-qA;0
TRCPAIR;SU3_3;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU3_3;gq;g1<-q1;gA_A<-qA;2
TRCPAIR;SU3_3;gq;gA_S<-qA;gA_A<-qA;5/4
TRCDIAG;SU3_3;gg;g1<-g1;0
TRCDIAG;SU3_3;gg;gA_S<-gA_S;0
TRCDIAG;SU3_3;gg;gA_A<-gA_A;0
TRCDIAG;SU3_3;gg;g20<-g20;0
TRCDIAG;SU3_3;gg;g27<-g27;0
TRCDIAG;SU3_3;gg;gA_S<-gA_A;0
TRCDIAG;SU3_3;gg;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_A<-gA_A;9/2
TRCPAIR;SU3_3;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU3_3;gg;g1<-g1;g27<-g27;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;gA_S<-gA_S;gA_A<-gA_A;9/4
TRCPAIR;SU3_3;gg;gA_S<-gA_S;g20<-g20;18/5
TRCPAIR;SU3_3;gg;gA_S<-gA_S;g27<-g27;0
TRCPAIR;SU3_3;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;gA_A<-gA_A;g20<-g20;0
TRCPAIR;SU3_3;gg;gA_A<-gA_A;g27<-g27;3/2
TRCPAIR;SU3_3;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;g20<-g20;g27<-g27;12/5
TRCPAIR;SU3_3;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;g27<-g27;gA_S<-gA_A;0
TRCPAIR;SU3_3;gg;g27<-g27;gA_A<-gA_S;0
TRCPAIR;SU3_3;gg;gA_S<-gA_A;gA_A<-gA_S;9/4
SIG;SU3_3;qq;q1<-q1;1
SIG;SU3_3;qq;qA<-qA;0
SIG;SU3_3;qg;q1<-g1;1/2
SIG;SU3_3;qg;qA<-gA_S;0
SIG;SU3_3;qg;qA<-gA_A;0
SIG;SU3_3;gq;g1<-q1;2
SIG;SU3_3;gq;gA_S<-qA;0
SIG;SU3_3;gq;gA_A<-qA;0
SIG;SU3_3;gg;g1<-g1;1
SIG;SU3_3;gg;gA_S<-gA_S;0
SIG;SU3_3;gg;gA_A<-gA_A;0
SIG;SU3_3;gg;g20<-g20;0
SIG;SU3_3;gg;g27<-g27;0
SIG;SU3_3;gg;gA_S<-gA_A;0
SIG;SU3_3;gg;gA_A<-gA_S;0
ROW;SU3_3;qq;q1<-q1;0
ROW;SU3_3;qq;qA<-qA;-8/3
ROW;SU3_3;qg;q1<-g1;0
ROW;SU3_3;qg;qA<-gA_S;0
ROW;SU3_3;qg;qA<-gA_A;-3/2
ROW;SU3_3;gq;g1<-q1;0
ROW;SU3_3;gq;gA_S<-qA;0
ROW;SU3_3;gq;gA_A<-qA;-32/3
ROW;SU3_3;gg;g1<-g1;0
ROW;SU3_3;gg;gA_S<-gA_S;0
ROW;SU3_3;gg;gA_A<-gA_A;-6
ROW;SU3_3;gg;g20<-g20;0
ROW;SU3_3;gg;g27<-g27;0
ROW;SU3_3;gg;gA_S<-gA_A;0
ROW;SU3_3;gg;gA_A<-gA_S;0
HOM;SU3_3;q1;q1;1;1;determined
HOM;SU3_3;qA;qA;1;1;determined
HOM;SU3_3;g1;q1;1;1;determined
HOM;SU3_3;gA_S;qA;1;1;determined
HOM;SU3_3;gA_A;qA;1;1;determined
HOM;SU3_3;q1;g1;1;1;determined
HOM;SU3_3;qA;gA_S;1;1;determined
HOM;SU3_3;qA;gA_A;1;1;determined
HOM;SU3_3;g1;g1;1;1;determined
HOM;SU3_3;gA_S;gA_S;1;1;determined
HOM;SU3_3;gA_S;gA_A;1;1;determined
HOM;SU3_3;gA_A;gA_S;1;1;determined
HOM;SU3_3;gA_A;gA_A;1;1;determined
HOM;SU3_3;g20;g20;2;1;determined (P and the cubic Casimir; the basis keeps P only)
HOM;SU3_3;g27;g27;1;1;determined
HOMSUM;SU3_3;qq;2;2
HOMSUM;SU3_3;qg;3;3
HOMSUM;SU3_3;gq;3;3
HOMSUM;SU3_3;gg;8;7
# end of SU3_3
#
# ---------------------------------------------------------------- SU2_2
REP;SU2_2;2;3;3/4;2
CH;SU2_2;q1;q;1;0;0
CH;SU2_2;qA;q;3;2;0
CH;SU2_2;g1;g;1;0;1
CH;SU2_2;gA;g;3;2;-1
CH;SU2_2;g5;g;5;6;1
DIMSUM;SU2_2;q;4;4;g;9;9;1
XCH;SU2_2;RbRb;0:1;2:3
XCH;SU2_2;RbA;3/4:2;15/4:4
BASIS;SU2_2;qq;q1<-q1;P[q1]
BASIS;SU2_2;qq;qA<-qA;P[qA]
BASIS;SU2_2;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_2;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_2;gq;g1<-q1;P[g1] K^+ P[q1] / (3/8)
BASIS;SU2_2;gq;gA<-qA;P[gA] K^- P[qA] / (1/4)
BASIS;SU2_2;gg;g1<-g1;P[g1]
BASIS;SU2_2;gg;gA<-gA;P[gA]
BASIS;SU2_2;gg;g5<-g5;P[g5]
MU;SU2_2;41;1
BQ;SU2_2;q1;3/4;3/4;1
BQ;SU2_2;qA;-1/4;-1/4;1
BG;SU2_2;g1;1;-4;-4;1
BG;SU2_2;gA;1;0;0;1
BG;SU2_2;g5;1;2;2;1
BG;SU2_2;g1;-1;0;0;1
BG;SU2_2;gA;-1;-2;-2;1
BG;SU2_2;g5;-1;0;0;1
BORN;SU2_2;1;qq;q1<-q1;3/4
BORN;SU2_2;1;qq;qA<-qA;-1/4
BORN;SU2_2;1;qg;q1<-g1;2*nf
BORN;SU2_2;1;qg;qA<-gA;0
BORN;SU2_2;1;gq;g1<-q1;-3/4
BORN;SU2_2;1;gq;gA<-qA;0
BORN;SU2_2;1;gg;g1<-g1;-4
BORN;SU2_2;1;gg;gA<-gA;0
BORN;SU2_2;1;gg;g5<-g5;2
BORN;SU2_2;-1;qq;q1<-q1;3/4
BORN;SU2_2;-1;qq;qA<-qA;-1/4
BORN;SU2_2;-1;qg;q1<-g1;0
BORN;SU2_2;-1;qg;qA<-gA;2*nf
BORN;SU2_2;-1;gq;g1<-q1;0
BORN;SU2_2;-1;gq;gA<-qA;-1/2
BORN;SU2_2;-1;gg;g1<-g1;0
BORN;SU2_2;-1;gg;gA<-gA;-2
BORN;SU2_2;-1;gg;g5<-g5;0
TP;SU2_2;1;q1;-3/2
TPCHK;SU2_2;1;q1;-3/2;-4 T_F C_F;-3/2;1
TP;SU2_2;1;qA;0
TPCHK;SU2_2;1;qA;0;-T_F (N^2 - 4)/N;0;1
TP;SU2_2;-1;q1;0
TPCHK;SU2_2;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_2;-1;qA;-1
TPCHK;SU2_2;-1;qA;-1;-T_F C_A;-1;1
TRCCOLS;SU2_2;qq;q1<-q1;qA<-qA
TRCROW;SU2_2;qq;q1<-q1;0;-3/2
TRCROW;SU2_2;qq;qA<-qA;-1/2;0
CLOSURE;SU2_2;qq;1
TRCCOLS;SU2_2;qg;q1<-g1;qA<-gA
TRCROW;SU2_2;qg;q1<-g1;0;-2
TRCROW;SU2_2;qg;qA<-gA;-1;0
CLOSURE;SU2_2;qg;1
TRCCOLS;SU2_2;gq;g1<-q1;gA<-qA
TRCROW;SU2_2;gq;g1<-q1;0;-3
TRCROW;SU2_2;gq;gA<-qA;-2/3;0
CLOSURE;SU2_2;gq;1
TRCCOLS;SU2_2;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_2;gg;g1<-g1;0;-4;0
TRCROW;SU2_2;gg;gA<-gA;-4/3;0;-5/3
TRCROW;SU2_2;gg;g5<-g5;0;-1;0
CLOSURE;SU2_2;gg;1
TRCDIAG;SU2_2;qq;q1<-q1;0
TRCDIAG;SU2_2;qq;qA<-qA;0
TRCPAIR;SU2_2;qq;q1<-q1;qA<-qA;3/4
TRCDIAG;SU2_2;qg;q1<-g1;0
TRCDIAG;SU2_2;qg;qA<-gA;0
TRCPAIR;SU2_2;qg;q1<-g1;qA<-gA;2
TRCDIAG;SU2_2;gq;g1<-q1;0
TRCDIAG;SU2_2;gq;gA<-qA;0
TRCPAIR;SU2_2;gq;g1<-q1;gA<-qA;2
TRCDIAG;SU2_2;gg;g1<-g1;0
TRCDIAG;SU2_2;gg;gA<-gA;0
TRCDIAG;SU2_2;gg;g5<-g5;0
TRCPAIR;SU2_2;gg;g1<-g1;gA<-gA;16/3
TRCPAIR;SU2_2;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_2;gg;gA<-gA;g5<-g5;5/3
SIG;SU2_2;qq;q1<-q1;1
SIG;SU2_2;qq;qA<-qA;0
SIG;SU2_2;qg;q1<-g1;1/2
SIG;SU2_2;qg;qA<-gA;0
SIG;SU2_2;gq;g1<-q1;2
SIG;SU2_2;gq;gA<-qA;0
SIG;SU2_2;gg;g1<-g1;1
SIG;SU2_2;gg;gA<-gA;0
SIG;SU2_2;gg;g5<-g5;0
ROW;SU2_2;qq;q1<-q1;0
ROW;SU2_2;qq;qA<-qA;-3/2
ROW;SU2_2;qg;q1<-g1;0
ROW;SU2_2;qg;qA<-gA;-1
ROW;SU2_2;gq;g1<-q1;0
ROW;SU2_2;gq;gA<-qA;-6
ROW;SU2_2;gg;g1<-g1;0
ROW;SU2_2;gg;gA<-gA;-4
ROW;SU2_2;gg;g5<-g5;0
HOM;SU2_2;q1;q1;1;1;determined
HOM;SU2_2;qA;qA;1;1;determined
HOM;SU2_2;g1;q1;1;1;determined
HOM;SU2_2;gA;qA;1;1;determined
HOM;SU2_2;q1;g1;1;1;determined
HOM;SU2_2;qA;gA;1;1;determined
HOM;SU2_2;g1;g1;1;1;determined
HOM;SU2_2;gA;gA;1;1;determined
HOM;SU2_2;g5;g5;1;1;determined
HOMSUM;SU2_2;qq;2;2
HOMSUM;SU2_2;qg;2;2
HOMSUM;SU2_2;gq;2;2
HOMSUM;SU2_2;gg;3;3
# end of SU2_2
#
# ---------------------------------------------------------------- SU4_4
REP;SU4_4;4;15;15/8;4
CH;SU4_4;q1;q;1;0;0
CH;SU4_4;qA;q;15;4;0
CH;SU4_4;g1;g;1;0;1
CH;SU4_4;gA_S;g;15;4;1
CH;SU4_4;gA_A;g;15;4;-1
CH;SU4_4;g20;g;20;6;1
CH;SU4_4;g90;g;90;8;-1
CH;SU4_4;g84;g;84;10;1
DIMSUM;SU4_4;q;16;16;g;225;225;1
XCH;SU4_4;RbRb;5/2:6;9/2:10
XCH;SU4_4;RbA;15/8:4;39/8:20;55/8:36
C3;SU4_4;q1;scalar;0:1
C3;SU4_4;qA;scalar;0:15
C3;SU4_4;g1;scalar;0:1
C3;SU4_4;gA_S;scalar;0:15
C3;SU4_4;gA_A;scalar;0:15
C3;SU4_4;g20;scalar;0:20
C3;SU4_4;g90;split;6:45,-6:45
C3;SU4_4;g84;scalar;0:84
BASIS;SU4_4;qq;q1<-q1;P[q1]
BASIS;SU4_4;qq;qA<-qA;P[qA]
BASIS;SU4_4;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU4_4;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU4_4;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU4_4;gq;g1<-q1;P[g1] K^+ P[q1] / (15/16)
BASIS;SU4_4;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (3/8)
BASIS;SU4_4;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/2)
BASIS;SU4_4;gg;g1<-g1;P[g1]
BASIS;SU4_4;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU4_4;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU4_4;gg;g20<-g20;P[g20]
BASIS;SU4_4;gg;g90<-g90;P[g90]
BASIS;SU4_4;gg;g84<-g84;P[g84]
BASIS;SU4_4;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU4_4;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU4_4;146;1
BQ;SU4_4;q1;15/8;15/8;1
BQ;SU4_4;qA;-1/8;-1/8;1
BG;SU4_4;g1;1;-8;-8;1
BG;SU4_4;gA_S;1;-4;-4;1
BG;SU4_4;gA_A;1;0;0;1
BG;SU4_4;g20;1;-2;-2;1
BG;SU4_4;g90;1;0;0;1
BG;SU4_4;g84;1;2;2;1
BG;SU4_4;g1;-1;0;0;1
BG;SU4_4;gA_S;-1;0;0;1
BG;SU4_4;gA_A;-1;-4;-4;1
BG;SU4_4;g20;-1;0;0;1
BG;SU4_4;g90;-1;0;0;1
BG;SU4_4;g84;-1;0;0;1
BORN;SU4_4;1;qq;q1<-q1;15/8
BORN;SU4_4;1;qq;qA<-qA;-1/8
BORN;SU4_4;1;qg;q1<-g1;2*nf
BORN;SU4_4;1;qg;qA<-gA_S;2*nf
BORN;SU4_4;1;qg;qA<-gA_A;0
BORN;SU4_4;1;gq;g1<-q1;-15/8
BORN;SU4_4;1;gq;gA_S<-qA;-3/4
BORN;SU4_4;1;gq;gA_A<-qA;0
BORN;SU4_4;1;gg;g1<-g1;-8
BORN;SU4_4;1;gg;gA_S<-gA_S;-4
BORN;SU4_4;1;gg;gA_A<-gA_A;0
BORN;SU4_4;1;gg;g20<-g20;-2
BORN;SU4_4;1;gg;g90<-g90;0
BORN;SU4_4;1;gg;g84<-g84;2
BORN;SU4_4;1;gg;gA_S<-gA_A;0
BORN;SU4_4;1;gg;gA_A<-gA_S;0
BORN;SU4_4;-1;qq;q1<-q1;15/8
BORN;SU4_4;-1;qq;qA<-qA;-1/8
BORN;SU4_4;-1;qg;q1<-g1;0
BORN;SU4_4;-1;qg;qA<-gA_S;0
BORN;SU4_4;-1;qg;qA<-gA_A;2*nf
BORN;SU4_4;-1;gq;g1<-q1;0
BORN;SU4_4;-1;gq;gA_S<-qA;0
BORN;SU4_4;-1;gq;gA_A<-qA;-1
BORN;SU4_4;-1;gg;g1<-g1;0
BORN;SU4_4;-1;gg;gA_S<-gA_S;0
BORN;SU4_4;-1;gg;gA_A<-gA_A;-4
BORN;SU4_4;-1;gg;g20<-g20;0
BORN;SU4_4;-1;gg;g90<-g90;0
BORN;SU4_4;-1;gg;g84<-g84;0
BORN;SU4_4;-1;gg;gA_S<-gA_A;0
BORN;SU4_4;-1;gg;gA_A<-gA_S;0
TP;SU4_4;1;q1;-15/4
TPCHK;SU4_4;1;q1;-15/4;-4 T_F C_F;-15/4;1
TP;SU4_4;1;qA;-3/2
TPCHK;SU4_4;1;qA;-3/2;-T_F (N^2 - 4)/N;-3/2;1
TP;SU4_4;-1;q1;0
TPCHK;SU4_4;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU4_4;-1;qA;-2
TPCHK;SU4_4;-1;qA;-2;-T_F C_A;-2;1
TRCCOLS;SU4_4;qq;q1<-q1;qA<-qA
TRCROW;SU4_4;qq;q1<-q1;0;-15/4
TRCROW;SU4_4;qq;qA<-qA;-1/4;-3/2
CLOSURE;SU4_4;qq;1
TRCCOLS;SU4_4;qg;q1<-g1;qA<-gA_S;qA<-gA_A
TRCROW;SU4_4;qg;q1<-g1;0;0;-4
TRCROW;SU4_4;qg;qA<-gA_S;0;0;-2
TRCROW;SU4_4;qg;qA<-gA_A;-1/2;-3/2;0
CLOSURE;SU4_4;qg;1
TRCCOLS;SU4_4;gq;g1<-q1;gA_S<-qA;gA_A<-qA
TRCROW;SU4_4;gq;g1<-q1;0;0;-15/2
TRCROW;SU4_4;gq;gA_S<-qA;0;0;-3/2
TRCROW;SU4_4;gq;gA_A<-qA;-4/15;-2;0
CLOSURE;SU4_4;gq;1
TRCCOLS;SU4_4;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g90<-g90;g84<-g84;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU4_4;gg;g1<-g1;0;0;-8;0;0;0;0;0
TRCROW;SU4_4;gg;gA_S<-gA_S;0;0;-2;0;-4;0;0;0
TRCROW;SU4_4;gg;gA_A<-gA_A;-8/15;-2;0;-2/3;0;-14/5;0;0
TRCROW;SU4_4;gg;g20<-g20;0;0;-1/2;0;-9/2;0;0;0
TRCROW;SU4_4;gg;g90<-g90;0;-2/3;0;-1;0;-7/3;0;0
TRCROW;SU4_4;gg;g84<-g84;0;0;-1/2;0;-5/2;0;0;0
TRCROW;SU4_4;gg;gA_S<-gA_A;0;0;0;0;0;0;0;-3/2
TRCROW;SU4_4;gg;gA_A<-gA_S;0;0;0;0;0;0;-8/3;0
CLOSURE;SU4_4;gg;1
TRCDIAG;SU4_4;qq;q1<-q1;0
TRCDIAG;SU4_4;qq;qA<-qA;-3/2
TRCPAIR;SU4_4;qq;q1<-q1;qA<-qA;15/16
TRCDIAG;SU4_4;qg;q1<-g1;0
TRCDIAG;SU4_4;qg;qA<-gA_S;0
TRCDIAG;SU4_4;qg;qA<-gA_A;0
TRCPAIR;SU4_4;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU4_4;qg;q1<-g1;qA<-gA_A;2
TRCPAIR;SU4_4;qg;qA<-gA_S;qA<-gA_A;3
TRCDIAG;SU4_4;gq;g1<-q1;0
TRCDIAG;SU4_4;gq;gA_S<-qA;0
TRCDIAG;SU4_4;gq;gA_A<-qA;0
TRCPAIR;SU4_4;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU4_4;gq;g1<-q1;gA_A<-qA;2
TRCPAIR;SU4_4;gq;gA_S<-qA;gA_A<-qA;3
TRCDIAG;SU4_4;gg;g1<-g1;0
TRCDIAG;SU4_4;gg;gA_S<-gA_S;0
TRCDIAG;SU4_4;gg;gA_A<-gA_A;0
TRCDIAG;SU4_4;gg;g20<-g20;0
TRCDIAG;SU4_4;gg;g90<-g90;0
TRCDIAG;SU4_4;gg;g84<-g84;0
TRCDIAG;SU4_4;gg;gA_S<-gA_A;0
TRCDIAG;SU4_4;gg;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_A<-gA_A;64/15
TRCPAIR;SU4_4;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU4_4;gg;g1<-g1;g90<-g90;0
TRCPAIR;SU4_4;gg;g1<-g1;g84<-g84;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;gA_A<-gA_A;4
TRCPAIR;SU4_4;gg;gA_S<-gA_S;g20<-g20;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;g90<-g90;8/3
TRCPAIR;SU4_4;gg;gA_S<-gA_S;g84<-g84;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;gA_A<-gA_A;g20<-g20;1/3
TRCPAIR;SU4_4;gg;gA_A<-gA_A;g90<-g90;0
TRCPAIR;SU4_4;gg;gA_A<-gA_A;g84<-g84;7/5
TRCPAIR;SU4_4;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g20<-g20;g90<-g90;9/2
TRCPAIR;SU4_4;gg;g20<-g20;g84<-g84;0
TRCPAIR;SU4_4;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g90<-g90;g84<-g84;35/6
TRCPAIR;SU4_4;gg;g90<-g90;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g90<-g90;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;g84<-g84;gA_S<-gA_A;0
TRCPAIR;SU4_4;gg;g84<-g84;gA_A<-gA_S;0
TRCPAIR;SU4_4;gg;gA_S<-gA_A;gA_A<-gA_S;4
SIG;SU4_4;qq;q1<-q1;1
SIG;SU4_4;qq;qA<-qA;0
SIG;SU4_4;qg;q1<-g1;1/2
SIG;SU4_4;qg;qA<-gA_S;0
SIG;SU4_4;qg;qA<-gA_A;0
SIG;SU4_4;gq;g1<-q1;2
SIG;SU4_4;gq;gA_S<-qA;0
SIG;SU4_4;gq;gA_A<-qA;0
SIG;SU4_4;gg;g1<-g1;1
SIG;SU4_4;gg;gA_S<-gA_S;0
SIG;SU4_4;gg;gA_A<-gA_A;0
SIG;SU4_4;gg;g20<-g20;0
SIG;SU4_4;gg;g90<-g90;0
SIG;SU4_4;gg;g84<-g84;0
SIG;SU4_4;gg;gA_S<-gA_A;0
SIG;SU4_4;gg;gA_A<-gA_S;0
ROW;SU4_4;qq;q1<-q1;0
ROW;SU4_4;qq;qA<-qA;-15/4
ROW;SU4_4;qg;q1<-g1;0
ROW;SU4_4;qg;qA<-gA_S;0
ROW;SU4_4;qg;qA<-gA_A;-2
ROW;SU4_4;gq;g1<-q1;0
ROW;SU4_4;gq;gA_S<-qA;0
ROW;SU4_4;gq;gA_A<-qA;-15
ROW;SU4_4;gg;g1<-g1;0
ROW;SU4_4;gg;gA_S<-gA_S;0
ROW;SU4_4;gg;gA_A<-gA_A;-8
ROW;SU4_4;gg;g20<-g20;0
ROW;SU4_4;gg;g90<-g90;0
ROW;SU4_4;gg;g84<-g84;0
ROW;SU4_4;gg;gA_S<-gA_A;0
ROW;SU4_4;gg;gA_A<-gA_S;0
HOM;SU4_4;q1;q1;1;1;determined
HOM;SU4_4;qA;qA;1;1;determined
HOM;SU4_4;g1;q1;1;1;determined
HOM;SU4_4;gA_S;qA;1;1;determined
HOM;SU4_4;gA_A;qA;1;1;determined
HOM;SU4_4;q1;g1;1;1;determined
HOM;SU4_4;qA;gA_S;1;1;determined
HOM;SU4_4;qA;gA_A;1;1;determined
HOM;SU4_4;g1;g1;1;1;determined
HOM;SU4_4;gA_S;gA_S;1;1;determined
HOM;SU4_4;gA_S;gA_A;1;1;determined
HOM;SU4_4;gA_A;gA_S;1;1;determined
HOM;SU4_4;gA_A;gA_A;1;1;determined
HOM;SU4_4;g20;g20;1;1;determined
HOM;SU4_4;g90;g90;not computed (dimension > 35);1;-
HOM;SU4_4;g84;g84;not computed (dimension > 35);1;-
HOMSUM;SU4_4;qq;2;2
HOMSUM;SU4_4;qg;3;3
HOMSUM;SU4_4;gq;3;3
HOMSUM;SU4_4;gg;incomplete;8
# end of SU4_4
#
# ---------------------------------------------------------------- SO5_5
REP;SO5_5;5;10;1;3/2
CH;SO5_5;q1;q;1;0;0
CH;SO5_5;qA;q;10;3/2;0
CH;SO5_5;q14;q;14;5/2;0
CH;SO5_5;g1;g;1;0;1
CH;SO5_5;g5;g;5;1;1
CH;SO5_5;gA;g;10;3/2;-1
CH;SO5_5;g14;g;14;5/2;1
CH;SO5_5;g35_A;g;35;3;-1
CH;SO5_5;g35_S;g;35;4;1
DIMSUM;SO5_5;q;25;25;g;100;100;1
XCH;SO5_5;RbRb;0:1;3/2:10;5/2:14
XCH;SO5_5;RbA;1:5;3/2:10;3:35
BASIS;SO5_5;qq;q1<-q1;P[q1]
BASIS;SO5_5;qq;qA<-qA;P[qA]
BASIS;SO5_5;qq;q14<-q14;P[q14]
BASIS;SO5_5;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SO5_5;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SO5_5;qg;q14<-g14;P[q14] J^+ P[g14]
BASIS;SO5_5;gq;g1<-q1;P[g1] K^+ P[q1] / (1/2)
BASIS;SO5_5;gq;gA<-qA;P[gA] K^- P[qA] / (3/16)
BASIS;SO5_5;gq;g14<-q14;P[g14] K^+ P[q14] / (3/16)
BASIS;SO5_5;gg;g1<-g1;P[g1]
BASIS;SO5_5;gg;g5<-g5;P[g5]
BASIS;SO5_5;gg;gA<-gA;P[gA]
BASIS;SO5_5;gg;g14<-g14;P[g14]
BASIS;SO5_5;gg;g35_A<-g35_A;P[g35_A]
BASIS;SO5_5;gg;g35_S<-g35_S;P[g35_S]
MU;SO5_5;117;1
BQ;SO5_5;q1;1;1;1
BQ;SO5_5;qA;1/4;1/4;1
BQ;SO5_5;q14;-1/4;-1/4;1
BG;SO5_5;g1;1;-3;-3;1
BG;SO5_5;g5;1;-2;-2;1
BG;SO5_5;gA;1;0;0;1
BG;SO5_5;g14;1;-1/2;-1/2;1
BG;SO5_5;g35_A;1;0;0;1
BG;SO5_5;g35_S;1;1;1;1
BG;SO5_5;g1;-1;0;0;1
BG;SO5_5;g5;-1;0;0;1
BG;SO5_5;gA;-1;-3/2;-3/2;1
BG;SO5_5;g14;-1;0;0;1
BG;SO5_5;g35_A;-1;0;0;1
BG;SO5_5;g35_S;-1;0;0;1
BORN;SO5_5;1;qq;q1<-q1;1
BORN;SO5_5;1;qq;qA<-qA;1/4
BORN;SO5_5;1;qq;q14<-q14;-1/4
BORN;SO5_5;1;qg;q1<-g1;2*nf
BORN;SO5_5;1;qg;qA<-gA;0
BORN;SO5_5;1;qg;q14<-g14;2*nf
BORN;SO5_5;1;gq;g1<-q1;-1
BORN;SO5_5;1;gq;gA<-qA;0
BORN;SO5_5;1;gq;g14<-q14;-3/8
BORN;SO5_5;1;gg;g1<-g1;-3
BORN;SO5_5;1;gg;g5<-g5;-2
BORN;SO5_5;1;gg;gA<-gA;0
BORN;SO5_5;1;gg;g14<-g14;-1/2
BORN;SO5_5;1;gg;g35_A<-g35_A;0
BORN;SO5_5;1;gg;g35_S<-g35_S;1
BORN;SO5_5;-1;qq;q1<-q1;1
BORN;SO5_5;-1;qq;qA<-qA;1/4
BORN;SO5_5;-1;qq;q14<-q14;-1/4
BORN;SO5_5;-1;qg;q1<-g1;0
BORN;SO5_5;-1;qg;qA<-gA;2*nf
BORN;SO5_5;-1;qg;q14<-g14;0
BORN;SO5_5;-1;gq;g1<-q1;0
BORN;SO5_5;-1;gq;gA<-qA;-3/8
BORN;SO5_5;-1;gq;g14<-q14;0
BORN;SO5_5;-1;gg;g1<-g1;0
BORN;SO5_5;-1;gg;g5<-g5;0
BORN;SO5_5;-1;gg;gA<-gA;-3/2
BORN;SO5_5;-1;gg;g14<-g14;0
BORN;SO5_5;-1;gg;g35_A<-g35_A;0
BORN;SO5_5;-1;gg;g35_S<-g35_S;0
TP;SO5_5;1;q1;-2
TPCHK;SO5_5;1;q1;-2;-4 T_F C_F;-2;1
TP;SO5_5;1;qA;0
TP;SO5_5;1;q14;-3/4
TP;SO5_5;-1;q1;0
TPCHK;SO5_5;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SO5_5;-1;qA;-3/4
TPCHK;SO5_5;-1;qA;-3/4;-T_F C_A;-3/4;1
TP;SO5_5;-1;q14;0
TRCCOLS;SO5_5;qq;q1<-q1;qA<-qA;q14<-q14
TRCROW;SO5_5;qq;q1<-q1;0;-2;0
TRCROW;SO5_5;qq;qA<-qA;-1/5;0;-21/20
TRCROW;SO5_5;qq;q14<-q14;0;-3/4;0
CLOSURE;SO5_5;qq;1
TRCCOLS;SO5_5;qg;q1<-g1;qA<-gA;q14<-g14
TRCROW;SO5_5;qg;q1<-g1;0;-3/2;0
TRCROW;SO5_5;qg;qA<-gA;-2/5;0;-7/20
TRCROW;SO5_5;qg;q14<-g14;0;-1/4;0
CLOSURE;SO5_5;qg;1
TRCCOLS;SO5_5;gq;g1<-q1;gA<-qA;g14<-q14
TRCROW;SO5_5;gq;g1<-q1;0;-4;0
TRCROW;SO5_5;gq;gA<-qA;-3/20;0;-7/20
TRCROW;SO5_5;gq;g14<-q14;0;-1/4;0
CLOSURE;SO5_5;gq;1
TRCCOLS;SO5_5;gg;g1<-g1;g5<-g5;gA<-gA;g14<-g14;g35_A<-g35_A;g35_S<-g35_S
TRCROW;SO5_5;gg;g1<-g1;0;0;-3;0;0;0
TRCROW;SO5_5;gg;g5<-g5;0;0;-4/3;0;-7/6;0
TRCROW;SO5_5;gg;gA<-gA;-3/10;-2/3;0;-7/60;0;-7/6
TRCROW;SO5_5;gg;g14<-g14;0;0;-1/12;0;-5/3;0
TRCROW;SO5_5;gg;g35_A<-g35_A;0;-1/6;0;-2/3;0;-2/3
TRCROW;SO5_5;gg;g35_S<-g35_S;0;0;-1/3;0;-2/3;0
CLOSURE;SO5_5;gg;1
TRCDIAG;SO5_5;qq;q1<-q1;0
TRCDIAG;SO5_5;qq;qA<-qA;0
TRCDIAG;SO5_5;qq;q14<-q14;0
TRCPAIR;SO5_5;qq;q1<-q1;qA<-qA;2/5
TRCPAIR;SO5_5;qq;q1<-q1;q14<-q14;0
TRCPAIR;SO5_5;qq;qA<-qA;q14<-q14;63/80
TRCDIAG;SO5_5;qg;q1<-g1;0
TRCDIAG;SO5_5;qg;qA<-gA;0
TRCDIAG;SO5_5;qg;q14<-g14;0
TRCPAIR;SO5_5;qg;q1<-g1;qA<-gA;3/5
TRCPAIR;SO5_5;qg;q1<-g1;q14<-g14;0
TRCPAIR;SO5_5;qg;qA<-gA;q14<-g14;7/80
TRCDIAG;SO5_5;gq;g1<-q1;0
TRCDIAG;SO5_5;gq;gA<-qA;0
TRCDIAG;SO5_5;gq;g14<-q14;0
TRCPAIR;SO5_5;gq;g1<-q1;gA<-qA;3/5
TRCPAIR;SO5_5;gq;g1<-q1;g14<-q14;0
TRCPAIR;SO5_5;gq;gA<-qA;g14<-q14;7/80
TRCDIAG;SO5_5;gg;g1<-g1;0
TRCDIAG;SO5_5;gg;g5<-g5;0
TRCDIAG;SO5_5;gg;gA<-gA;0
TRCDIAG;SO5_5;gg;g14<-g14;0
TRCDIAG;SO5_5;gg;g35_A<-g35_A;0
TRCDIAG;SO5_5;gg;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;g1<-g1;g5<-g5;0
TRCPAIR;SO5_5;gg;g1<-g1;gA<-gA;9/10
TRCPAIR;SO5_5;gg;g1<-g1;g14<-g14;0
TRCPAIR;SO5_5;gg;g1<-g1;g35_A<-g35_A;0
TRCPAIR;SO5_5;gg;g1<-g1;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;g5<-g5;gA<-gA;8/9
TRCPAIR;SO5_5;gg;g5<-g5;g14<-g14;0
TRCPAIR;SO5_5;gg;g5<-g5;g35_A<-g35_A;7/36
TRCPAIR;SO5_5;gg;g5<-g5;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;gA<-gA;g14<-g14;7/720
TRCPAIR;SO5_5;gg;gA<-gA;g35_A<-g35_A;0
TRCPAIR;SO5_5;gg;gA<-gA;g35_S<-g35_S;7/18
TRCPAIR;SO5_5;gg;g14<-g14;g35_A<-g35_A;10/9
TRCPAIR;SO5_5;gg;g14<-g14;g35_S<-g35_S;0
TRCPAIR;SO5_5;gg;g35_A<-g35_A;g35_S<-g35_S;4/9
SIG;SO5_5;qq;q1<-q1;1
SIG;SO5_5;qq;qA<-qA;0
SIG;SO5_5;qq;q14<-q14;0
SIG;SO5_5;qg;q1<-g1;1/2
SIG;SO5_5;qg;qA<-gA;0
SIG;SO5_5;qg;q14<-g14;0
SIG;SO5_5;gq;g1<-q1;2
SIG;SO5_5;gq;gA<-qA;0
SIG;SO5_5;gq;g14<-q14;0
SIG;SO5_5;gg;g1<-g1;1
SIG;SO5_5;gg;g5<-g5;0
SIG;SO5_5;gg;gA<-gA;0
SIG;SO5_5;gg;g14<-g14;0
SIG;SO5_5;gg;g35_A<-g35_A;0
SIG;SO5_5;gg;g35_S<-g35_S;0
ROW;SO5_5;qq;q1<-q1;0
ROW;SO5_5;qq;qA<-qA;-2
ROW;SO5_5;qq;q14<-q14;0
ROW;SO5_5;qg;q1<-g1;0
ROW;SO5_5;qg;qA<-gA;-3/4
ROW;SO5_5;qg;q14<-g14;0
ROW;SO5_5;gq;g1<-q1;0
ROW;SO5_5;gq;gA<-qA;-8
ROW;SO5_5;gq;g14<-q14;0
ROW;SO5_5;gg;g1<-g1;0
ROW;SO5_5;gg;g5<-g5;0
ROW;SO5_5;gg;gA<-gA;-3
ROW;SO5_5;gg;g14<-g14;0
ROW;SO5_5;gg;g35_A<-g35_A;0
ROW;SO5_5;gg;g35_S<-g35_S;0
HOM;SO5_5;q1;q1;1;1;determined
HOM;SO5_5;qA;qA;1;1;determined
HOM;SO5_5;q14;q14;1;1;determined
HOM;SO5_5;g1;q1;1;1;determined
HOM;SO5_5;gA;qA;1;1;determined
HOM;SO5_5;g14;q14;1;1;determined
HOM;SO5_5;q1;g1;1;1;determined
HOM;SO5_5;qA;gA;1;1;determined
HOM;SO5_5;q14;g14;1;1;determined
HOM;SO5_5;g1;g1;1;1;determined
HOM;SO5_5;g5;g5;1;1;determined
HOM;SO5_5;gA;gA;1;1;determined
HOM;SO5_5;g14;g14;1;1;determined
HOM;SO5_5;g35_A;g35_A;1;1;determined
HOM;SO5_5;g35_S;g35_S;1;1;determined
HOMSUM;SO5_5;qq;3;3
HOMSUM;SO5_5;qg;3;3
HOMSUM;SO5_5;gq;3;3
HOMSUM;SO5_5;gg;6;6
# end of SO5_5
#
# ---------------------------------------------------------------- G2_7
REP;G2_7;7;14;1;2
CH;G2_7;q1;q;1;0;0
CH;G2_7;q7;q;7;1;0
CH;G2_7;qA;q;14;2;0
CH;G2_7;q27;q;27;7/3;0
CH;G2_7;g1;g;1;0;1
CH;G2_7;gA;g;14;2;-1
CH;G2_7;g27;g;27;7/3;1
CH;G2_7;g77_A;g;77;4;-1
CH;G2_7;g77_S;g;77;5;1
DIMSUM;G2_7;q;49;49;g;196;196;1
XCH;G2_7;RbRb;0:1;1:7;2:14;7/3:27
XCH;G2_7;RbA;1:7;7/3:27;7/2:64
BASIS;G2_7;qq;q1<-q1;P[q1]
BASIS;G2_7;qq;q7<-q7;P[q7]
BASIS;G2_7;qq;qA<-qA;P[qA]
BASIS;G2_7;qq;q27<-q27;P[q27]
BASIS;G2_7;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;G2_7;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;G2_7;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;G2_7;gq;g1<-q1;P[g1] K^+ P[q1] / (1/2)
BASIS;G2_7;gq;gA<-qA;P[gA] K^- P[qA] / (1/4)
BASIS;G2_7;gq;g27<-q27;P[g27] K^+ P[q27] / (1/9)
BASIS;G2_7;gg;g1<-g1;P[g1]
BASIS;G2_7;gg;gA<-gA;P[gA]
BASIS;G2_7;gg;g27<-g27;P[g27]
BASIS;G2_7;gg;g77_A<-g77_A;P[g77_A]
BASIS;G2_7;gg;g77_S<-g77_S;P[g77_S]
MU;G2_7;113;1
BQ;G2_7;q1;1;1;1
BQ;G2_7;q7;1/2;1/2;1
BQ;G2_7;qA;0;0;1
BQ;G2_7;q27;-1/6;-1/6;1
BG;G2_7;g1;1;-4;-4;1
BG;G2_7;gA;1;0;0;1
BG;G2_7;g27;1;-5/3;-5/3;1
BG;G2_7;g77_A;1;0;0;1
BG;G2_7;g77_S;1;1;1;1
BG;G2_7;g1;-1;0;0;1
BG;G2_7;gA;-1;-2;-2;1
BG;G2_7;g27;-1;0;0;1
BG;G2_7;g77_A;-1;0;0;1
BG;G2_7;g77_S;-1;0;0;1
BORN;G2_7;1;qq;q1<-q1;1
BORN;G2_7;1;qq;q7<-q7;1/2
BORN;G2_7;1;qq;qA<-qA;0
BORN;G2_7;1;qq;q27<-q27;-1/6
BORN;G2_7;1;qg;q1<-g1;2*nf
BORN;G2_7;1;qg;qA<-gA;0
BORN;G2_7;1;qg;q27<-g27;2*nf
BORN;G2_7;1;gq;g1<-q1;-1
BORN;G2_7;1;gq;gA<-qA;0
BORN;G2_7;1;gq;g27<-q27;-2/9
BORN;G2_7;1;gg;g1<-g1;-4
BORN;G2_7;1;gg;gA<-gA;0
BORN;G2_7;1;gg;g27<-g27;-5/3
BORN;G2_7;1;gg;g77_A<-g77_A;0
BORN;G2_7;1;gg;g77_S<-g77_S;1
BORN;G2_7;-1;qq;q1<-q1;1
BORN;G2_7;-1;qq;q7<-q7;1/2
BORN;G2_7;-1;qq;qA<-qA;0
BORN;G2_7;-1;qq;q27<-q27;-1/6
BORN;G2_7;-1;qg;q1<-g1;0
BORN;G2_7;-1;qg;qA<-gA;2*nf
BORN;G2_7;-1;qg;q27<-g27;0
BORN;G2_7;-1;gq;g1<-q1;0
BORN;G2_7;-1;gq;gA<-qA;-1/2
BORN;G2_7;-1;gq;g27<-q27;0
BORN;G2_7;-1;gg;g1<-g1;0
BORN;G2_7;-1;gg;gA<-gA;-2
BORN;G2_7;-1;gg;g27<-g27;0
BORN;G2_7;-1;gg;g77_A<-g77_A;0
BORN;G2_7;-1;gg;g77_S<-g77_S;0
TP;G2_7;1;q1;-2
TPCHK;G2_7;1;q1;-2;-4 T_F C_F;-2;1
TP;G2_7;1;q7;0
TP;G2_7;1;qA;0
TP;G2_7;1;q27;-4/9
TP;G2_7;-1;q1;0
TPCHK;G2_7;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;G2_7;-1;q7;0
TP;G2_7;-1;qA;-1
TPCHK;G2_7;-1;qA;-1;-T_F C_A;-1;1
TP;G2_7;-1;q27;0
TRCCOLS;G2_7;qq;q1<-q1;q7<-q7;qA<-qA;q27<-q27
TRCROW;G2_7;qq;q1<-q1;0;0;-2;0
TRCROW;G2_7;qq;q7<-q7;0;0;0;-3/2
TRCROW;G2_7;qq;qA<-qA;-1/7;0;0;-6/7
TRCROW;G2_7;qq;q27<-q27;0;-7/18;-4/9;0
CLOSURE;G2_7;qq;1
TRCCOLS;G2_7;qg;q1<-g1;qA<-gA;q27<-g27
TRCROW;G2_7;qg;q1<-g1;0;-2;0
TRCROW;G2_7;qg;qA<-gA;-2/7;0;-5/7
TRCROW;G2_7;qg;q27<-g27;0;-5/6;0
CLOSURE;G2_7;qg;1
TRCCOLS;G2_7;gq;g1<-q1;gA<-qA;g27<-q27
TRCROW;G2_7;gq;g1<-q1;0;-4;0
TRCROW;G2_7;gq;gA<-qA;-1/7;0;-45/28
TRCROW;G2_7;gq;g27<-q27;0;-10/27;0
CLOSURE;G2_7;gq;1
TRCCOLS;G2_7;gg;g1<-g1;gA<-gA;g27<-g27;g77_A<-g77_A;g77_S<-g77_S
TRCROW;G2_7;gg;g1<-g1;0;-4;0;0;0
TRCROW;G2_7;gg;gA<-gA;-2/7;0;-75/56;0;-11/8
TRCROW;G2_7;gg;g27<-g27;0;-25/36;0;-77/36;0
TRCROW;G2_7;gg;g77_A<-g77_A;0;0;-3/4;0;-5/4
TRCROW;G2_7;gg;g77_S<-g77_S;0;-1/4;0;-5/4;0
CLOSURE;G2_7;gg;1
TRCDIAG;G2_7;qq;q1<-q1;0
TRCDIAG;G2_7;qq;q7<-q7;0
TRCDIAG;G2_7;qq;qA<-qA;0
TRCDIAG;G2_7;qq;q27<-q27;0
TRCPAIR;G2_7;qq;q1<-q1;q7<-q7;0
TRCPAIR;G2_7;qq;q1<-q1;qA<-qA;2/7
TRCPAIR;G2_7;qq;q1<-q1;q27<-q27;0
TRCPAIR;G2_7;qq;q7<-q7;qA<-qA;0
TRCPAIR;G2_7;qq;q7<-q7;q27<-q27;7/12
TRCPAIR;G2_7;qq;qA<-qA;q27<-q27;8/21
TRCDIAG;G2_7;qg;q1<-g1;0
TRCDIAG;G2_7;qg;qA<-gA;0
TRCDIAG;G2_7;qg;q27<-g27;0
TRCPAIR;G2_7;qg;q1<-g1;qA<-gA;4/7
TRCPAIR;G2_7;qg;q1<-g1;q27<-g27;0
TRCPAIR;G2_7;qg;qA<-gA;q27<-g27;25/42
TRCDIAG;G2_7;gq;g1<-q1;0
TRCDIAG;G2_7;gq;gA<-qA;0
TRCDIAG;G2_7;gq;g27<-q27;0
TRCPAIR;G2_7;gq;g1<-q1;gA<-qA;4/7
TRCPAIR;G2_7;gq;g1<-q1;g27<-q27;0
TRCPAIR;G2_7;gq;gA<-qA;g27<-q27;25/42
TRCDIAG;G2_7;gg;g1<-g1;0
TRCDIAG;G2_7;gg;gA<-gA;0
TRCDIAG;G2_7;gg;g27<-g27;0
TRCDIAG;G2_7;gg;g77_A<-g77_A;0
TRCDIAG;G2_7;gg;g77_S<-g77_S;0
TRCPAIR;G2_7;gg;g1<-g1;gA<-gA;8/7
TRCPAIR;G2_7;gg;g1<-g1;g27<-g27;0
TRCPAIR;G2_7;gg;g1<-g1;g77_A<-g77_A;0
TRCPAIR;G2_7;gg;g1<-g1;g77_S<-g77_S;0
TRCPAIR;G2_7;gg;gA<-gA;g27<-g27;625/672
TRCPAIR;G2_7;gg;gA<-gA;g77_A<-g77_A;0
TRCPAIR;G2_7;gg;gA<-gA;g77_S<-g77_S;11/32
TRCPAIR;G2_7;gg;g27<-g27;g77_A<-g77_A;77/48
TRCPAIR;G2_7;gg;g27<-g27;g77_S<-g77_S;0
TRCPAIR;G2_7;gg;g77_A<-g77_A;g77_S<-g77_S;25/16
SIG;G2_7;qq;q1<-q1;1
SIG;G2_7;qq;q7<-q7;0
SIG;G2_7;qq;qA<-qA;0
SIG;G2_7;qq;q27<-q27;0
SIG;G2_7;qg;q1<-g1;1/2
SIG;G2_7;qg;qA<-gA;0
SIG;G2_7;qg;q27<-g27;0
SIG;G2_7;gq;g1<-q1;2
SIG;G2_7;gq;gA<-qA;0
SIG;G2_7;gq;g27<-q27;0
SIG;G2_7;gg;g1<-g1;1
SIG;G2_7;gg;gA<-gA;0
SIG;G2_7;gg;g27<-g27;0
SIG;G2_7;gg;g77_A<-g77_A;0
SIG;G2_7;gg;g77_S<-g77_S;0
ROW;G2_7;qq;q1<-q1;0
ROW;G2_7;qq;q7<-q7;0
ROW;G2_7;qq;qA<-qA;-2
ROW;G2_7;qq;q27<-q27;0
ROW;G2_7;qg;q1<-g1;0
ROW;G2_7;qg;qA<-gA;-1
ROW;G2_7;qg;q27<-g27;0
ROW;G2_7;gq;g1<-q1;0
ROW;G2_7;gq;gA<-qA;-8
ROW;G2_7;gq;g27<-q27;0
ROW;G2_7;gg;g1<-g1;0
ROW;G2_7;gg;gA<-gA;-4
ROW;G2_7;gg;g27<-g27;0
ROW;G2_7;gg;g77_A<-g77_A;0
ROW;G2_7;gg;g77_S<-g77_S;0
HOM;G2_7;q1;q1;1;1;determined
HOM;G2_7;q7;q7;1;1;determined
HOM;G2_7;qA;qA;1;1;determined
HOM;G2_7;q27;q27;1;1;determined
HOM;G2_7;g1;q1;1;1;determined
HOM;G2_7;gA;qA;1;1;determined
HOM;G2_7;g27;q27;1;1;determined
HOM;G2_7;q1;g1;1;1;determined
HOM;G2_7;qA;gA;1;1;determined
HOM;G2_7;q27;g27;1;1;determined
HOM;G2_7;g1;g1;1;1;determined
HOM;G2_7;gA;gA;1;1;determined
HOM;G2_7;g27;g27;1;1;determined
HOM;G2_7;g77_A;g77_A;not computed (dimension > 35);1;-
HOM;G2_7;g77_S;g77_S;not computed (dimension > 35);1;-
HOMSUM;G2_7;qq;4;4
HOMSUM;G2_7;qg;3;3
HOMSUM;G2_7;gq;3;3
HOMSUM;G2_7;gg;incomplete;5
# end of G2_7


==> anc/numbers/deposit/R8/alt_pgg/routeA/check_channels.py <==
"""check_channels.py -- an independent solver of the double-logarithmic equations of the flavor-singlet quark-gluon
system in t-channel (channel) space, which takes its color input ONLY from the tabulated lines of channels.out and
compares its poles with the values printed by singlet_model.gp in singlet_model.out and singlet_lambda.out.

Input read from channels.out (nothing else of singlet_model.gp or channels.gp is used):
  REP     N_R, N_A, C_F, C_A
  CH      the channels: pair (q, g), dimension, Casimir C_R, swap eigenvalue eps
  TRCCOLS, TRCROW   the matrix M of X -> T_rc X on the invariant maps of each block, T_rc E[u] = sum_v M[v,u] E[v]
  BORN    the Born tensors born(m, tau) in the basis (s8 = 1)
  SIG     the singlet weights sigma_u: entry of singlet(m, E[u]) belonging to the block
  XCH     Casimir values of the crossed pair spaces R-bar (x) R-bar and R-bar (x) A (crossing check)
  ROW, TP, BQ, BG, TRCDIAG, TRCPAIR, DIMSUM   only for the consistency checks below
The basis elements E[a<-b] (map channel b to channel a) multiply as matrix units, E[a<-b] E[b<-c] = E[a<-c] and
E[a<-b] E[b'<-c] = 0 for b != b' (stated in the header of channels.out and checked there, line MU), and the pair
Casimir acts as T_t^2 E[a<-b] = C_R E[a<-b].

Equations (those of solvesinglet in singlet_model.gp), with block operators [qq, qg, gq, gg]:
  A^tau_1 = 2 Born^tau  (the gg block of Born^- multiplied by s8),
  A^+_n = 2(3-2n) C_R A^+_(n-1) + sum_{k=1}^{n-1} A^+_k A^+_(n-k),
  A^-_n = 2(4-2n) C_R A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_{k=1}^{n-1} A^-_k A^-_(n-k),
  S_m = 6 kappa singlet(T_rc[A^-_(m-1)])   (m = 2 .. nmax+1),   L_n = singlet(A^+_n),
with singlet(X) = [[qq, qg], [gq, gg]], each entry sum_u x_u sigma_u over the basis of that block.  n_f is kept as a
polynomial variable; all arithmetic is rational (fractions.Fraction).

Crossing check of the full T_rc matrices (every entry, including those that never reach the singlet poles):
color conservation on invariant tensors gives T_1.T_2 + T_1.T_4 = -T_t^2/2 (legs 1, 3 of equal type), so on each
block T_1.T_2 = (M - C_R/2)/2 and T_1.T_4 = (-M - C_R/2)/2, with C_R the Casimir of the row channel.  T_1.T_2 is
diagonal in the s-channel (legs 1, 2) with eigenvalues (C_s - C_1 - C_2)/2, and T_1.T_4 in the u-channel (legs 1, 4)
with (C_u - C_1 - C_4)/2.  The check is prod_s (T_1.T_2 - e_s) = 0 and prod_u (T_1.T_4 - e_u) = 0 identically, over the
distinct crossed-channel values.  The pairs are: qq  s = R-bar (x) R (the quark channels CH), u = R-bar (x) R-bar
(line XCH RbRb);  qg  s = u = R-bar (x) A (XCH RbA);  gq  s = A (x) R, u = A (x) R-bar (Casimir values of XCH RbA);
gg  s = u = A (x) A (the gluon channels CH).  Leg Casimirs: qq C_F, C_F, C_F; qg C_F, C_A, C_A; gq C_A, C_F, C_F;
gg C_A, C_A, C_A (C_1, C_2, C_4).  This check is blind to a transposition of M and to a rescaling of the basis.

Compared: the lines S (kappa = +1, -1; m = 2, 3, 4), L (n = 1 .. 4) and V (kappa = +1, s8 = -1; m = 2, 3, 4) of
singlet_model.out, and the lines W (kappa = +1, -1; s8 = 0, 2, 3; m = 2, 3) of singlet_lambda.out, for every
representation tabulated in channels.out.  The program stops at the first difference.

Run:  python3 -B check_channels.py > check_channels.out
"""
import re
import sys
from fractions import Fraction

CHFILE, MODELFILE, LAMBDAFILE = "channels.out", "singlet_model.out", "singlet_lambda.out"
BLOCKS = ["qq", "qg", "gq", "gg"]


# ------------------------------------------------------------------------------------------- polynomials in nf
def pnorm(p):
    return {d: c for d, c in p.items() if c != 0}


def padd(*ps):
    r = {}
    for p in ps:
        for d, c in p.items():
            r[d] = r.get(d, 0) + c
    return pnorm(r)


def pscale(c, p):
    return pnorm({d: c * v for d, v in p.items()})


def pmul(p, q):
    r = {}
    for d1, c1 in p.items():
        for d2, c2 in q.items():
            r[d1 + d2] = r.get(d1 + d2, 0) + c1 * c2
    return pnorm(r)


def pconst(c):
    return pnorm({0: Fraction(c)})


TERM = re.compile(r"[+-]?[^+-]+")


def parse_poly(s):
    s = s.replace(" ", "")
    if not s:
        raise ValueError("empty polynomial")
    p = {}
    for t in TERM.findall(s):
        sign = -1 if t[0] == "-" else 1
        t = t.lstrip("+-")
        if "nf" in t:
            if "*nf" in t:
                c, rest = t.split("*nf")
                coef = Fraction(c)
            elif t.startswith("nf"):
                coef, rest = Fraction(1), t[2:]
            else:
                raise ValueError("cannot parse term " + t)
            if rest == "":
                deg = 1
            elif rest.startswith("^"):
                deg = int(rest[1:])
            else:
                raise ValueError("cannot parse term " + t)
        else:
            coef, deg = Fraction(t), 0
        p[deg] = p.get(deg, 0) + sign * coef
    return pnorm(p)


def pfmt(p):
    if not p:
        return "0"
    out = []
    for d in sorted(p, reverse=True):
        c = p[d]
        mag = abs(c)
        if d == 0:
            body = str(mag)
        else:
            v = "nf" if d == 1 else "nf^%d" % d
            body = v if mag == 1 else "%s*%s" % (mag, v)
        if not out:
            out.append(("-" if c < 0 else "") + body)
        else:
            out.append((" - " if c < 0 else " + ") + body)
    return "".join(out)


# ------------------------------------------------------------------------------------------- reading channels.out
def split_label(u):
    a, b = u.split("<-")
    return a, b


def read_channels(path):
    reps, order = {}, []
    with open(path) as f:
        for line in f:
            line = line.rstrip("\n")
            if not line or line.startswith("#"):
                continue
            fld = line.split(";")
            tag, nm = fld[0], fld[1]
            if tag == "REP":
                order.append(nm)
                reps[nm] = dict(NR=int(fld[2]), NA=int(fld[3]), CF=Fraction(fld[4]), CA=Fraction(fld[5]),
                                ch={}, basis={b: [] for b in BLOCKS}, born={1: {b: {} for b in BLOCKS},
                                -1: {b: {} for b in BLOCKS}}, trc={}, sig={b: {} for b in BLOCKS},
                                row={b: {} for b in BLOCKS}, tp={}, bq={}, bg={}, diag={}, pair={}, dimsum=None,
                                xch={})
                continue
            R = reps[nm]
            if tag == "CH":
                R["ch"][fld[2]] = dict(pair=fld[3], dim=int(fld[4]), C=Fraction(fld[5]), eps=int(fld[6]))
            elif tag == "XCH":
                R["xch"][fld[2]] = [Fraction(x.split(":")[0]) for x in fld[3:]]
            elif tag == "DIMSUM":
                R["dimsum"] = (int(fld[3]), int(fld[4]), int(fld[6]), int(fld[7]), fld[8])
            elif tag == "BASIS":
                R["basis"][fld[2]].append(fld[3])
            elif tag == "BORN":
                R["born"][int(fld[2])][fld[3]][fld[4]] = parse_poly(fld[5])
            elif tag == "TRCCOLS":
                R["trc"][fld[2]] = dict(cols=fld[3:], M={})
            elif tag == "TRCROW":
                T = R["trc"][fld[2]]
                vals = fld[4:]
                if len(vals) != len(T["cols"]):
                    raise ValueError("TRCROW length")
                for c, v in zip(T["cols"], vals):
                    T["M"][(fld[3], c)] = Fraction(v)
            elif tag == "SIG":
                R["sig"][fld[2]][fld[3]] = Fraction(fld[4])
            elif tag == "ROW":
                R["row"][fld[2]][fld[3]] = Fraction(fld[4])
            elif tag == "TP":
                R["tp"][(int(fld[2]), fld[3])] = Fraction(fld[4])
            elif tag == "BQ":
                R["bq"][fld[2]] = Fraction(fld[3])
            elif tag == "BG":
                R["bg"][(fld[2], int(fld[3]))] = Fraction(fld[4])
            elif tag == "TRCDIAG":
                R["diag"][(fld[2], fld[3])] = Fraction(fld[4])
            elif tag == "TRCPAIR":
                R["pair"][(fld[2], fld[3], fld[4])] = Fraction(fld[5])
    return reps, order


# ------------------------------------------------------------------------------------------- channel-space algebra
class Algebra:
    def __init__(self, R):
        self.R = R
        self.index = {b: set(R["basis"][b]) for b in BLOCKS}

    def zero(self):
        return {b: {} for b in BLOCKS}

    def add(self, *Xs):
        return {b: {u: v for u, v in self._addblock([X[b] for X in Xs]).items()} for b in BLOCKS}

    @staticmethod
    def _addblock(blocks):
        r = {}
        for blk in blocks:
            for u, p in blk.items():
                r[u] = padd(r.get(u, {}), p)
        return {u: p for u, p in r.items() if p}

    def scale(self, c, X):
        return {b: {u: pscale(c, p) for u, p in X[b].items() if c != 0 and p} for b in BLOCKS}

    def mul(self, X, Z):
        out = self.zero()
        for bx in BLOCKS:
            for bz in BLOCKS:
                if bx[1] != bz[0]:
                    continue
                bo = bx[0] + bz[1]
                for u, xu in X[bx].items():
                    a, b = split_label(u)
                    for v, zv in Z[bz].items():
                        b2, c = split_label(v)
                        if b != b2:
                            continue
                        w = a + "<-" + c
                        if w not in self.index[bo]:
                            raise KeyError("product %s * %s = %s is not a basis element of %s" % (u, v, w, bo))
                        out[bo][w] = padd(out[bo].get(w, {}), pmul(xu, zv))
        return {b: {u: p for u, p in out[b].items() if p} for b in BLOCKS}

    def cas(self, X):
        ch = self.R["ch"]
        return {b: {u: pscale(ch[split_label(u)[0]]["C"], p) for u, p in X[b].items()} for b in BLOCKS}

    def trc(self, X):
        out = self.zero()
        for b in BLOCKS:
            M = self.R["trc"][b]["M"]
            for u, xu in X[b].items():
                for v in self.R["basis"][b]:
                    m = M[(v, u)]
                    if m != 0:
                        out[b][v] = padd(out[b].get(v, {}), pscale(m, xu))
        return {b: {u: p for u, p in out[b].items() if p} for b in BLOCKS}

    def singlet(self, X):
        return [padd(*[pscale(self.R["sig"][b][u], p) for u, p in X[b].items()]) if X[b] else {} for b in BLOCKS]

    def singlet_rows(self, X):
        return [padd(*[pscale(self.R["row"][b][u], p) for u, p in X[b].items()]) if X[b] else {} for b in BLOCKS]

    def born(self, tau, s8=1):
        B = {b: {u: p for u, p in self.R["born"][tau][b].items() if p} for b in BLOCKS}
        if tau < 0:
            B["gg"] = {u: pscale(Fraction(s8), p) for u, p in B["gg"].items() if s8 != 0}
        return B


def solve(alg, nmax, kappa, s8=1, occupied=None):
    Bp, Bm = alg.born(1), alg.born(-1, s8)
    Ap, Am = [None] * (nmax + 2), [None] * (nmax + 1)
    Ap[1], Am[1] = alg.scale(2, Bp), alg.scale(2, Bm)
    for n in range(2, nmax + 2):
        t = alg.scale(2 * (3 - 2 * n), alg.cas(Ap[n - 1]))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Ap[k], Ap[n - k]))
        Ap[n] = t
    for n in range(2, nmax + 1):
        t = alg.add(alg.scale(2 * (4 - 2 * n), alg.cas(Am[n - 1])), alg.scale(4 * kappa, alg.trc(Ap[n - 1])))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Am[k], Am[n - k]))
        Am[n] = t
    S, L = {}, {}
    for mm in range(2, nmax + 2):
        s = [pscale(6 * kappa, e) for e in alg.singlet(alg.trc(Am[mm - 1]))]
        s2 = [pscale(6 * kappa, e) for e in alg.singlet_rows(Am[mm - 1])]
        if s != s2:
            raise AssertionError("S from sigma.M differs from S from the ROW lines")
        S[mm] = s
    for n in range(1, nmax + 2):
        L[n] = alg.singlet(Ap[n])
    if occupied is not None:
        occupied["A+"] = sorted({(b, u) for n in range(1, nmax + 2) for b in BLOCKS for u in Ap[n][b]})
        occupied["A-"] = sorted({(b, u) for n in range(1, nmax + 1) for b in BLOCKS for u in Am[n][b]})
    return S, L


# ------------------------------------------------------------------------------------------- consistency of the data
def consistency(nm, R):
    msgs = []
    ch = R["ch"]
    sq = sum(c["dim"] for c in ch.values() if c["pair"] == "q")
    sg = sum(c["dim"] for c in ch.values() if c["pair"] == "g")
    ok = sq == R["NR"] ** 2 and sg == R["NA"] ** 2 and R["dimsum"][0] == sq and R["dimsum"][2] == sg
    msgs.append(("dimensions add up (q %d = %d, g %d = %d)" % (sq, R["NR"] ** 2, sg, R["NA"] ** 2), ok))
    # basis labels: rows in W_i, columns in W_j, same Casimir and dimension
    ok = True
    for b in BLOCKS:
        cols = R["trc"][b]["cols"]
        ok &= cols == R["basis"][b]
        for u in R["basis"][b]:
            a, c = split_label(u)
            ok &= ch[a]["pair"] == b[0] and ch[c]["pair"] == b[1]
            ok &= ch[a]["C"] == ch[c]["C"] and ch[a]["dim"] == ch[c]["dim"]
            ok &= (c + "<-" + a) in R["basis"][b[1] + b[0]]
    msgs.append(("basis labels consistent with the channels (pair, Casimir, dimension, partner present)", ok))
    # Born weights from the channel data
    ok = True
    for lab, c in ch.items():
        if c["pair"] == "q":
            e = R["CF"] - c["C"] / 2
            ok &= R["bq"][lab] == e
            for tau in (1, -1):
                ok &= R["born"][tau]["qq"].get(lab + "<-" + lab, {}) == pconst(e)
        else:
            for tau in (1, -1):
                e = Fraction(1 + tau * c["eps"], 2) * (c["C"] - 2 * R["CA"])
                ok &= R["bg"][(lab, tau)] == e
                ok &= R["born"][tau]["gg"].get(lab + "<-" + lab, {}) == pconst(e)
    for tau in (1, -1):
        for u, p in R["born"][tau]["gg"].items():
            a, c = split_label(u)
            if a != c:
                ok &= not p
    msgs.append(("Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH", ok))
    # transition products from the Born coefficients and the matrix-unit rule
    ok = True
    for (tau, lab), t in R["tp"].items():
        acc = {}
        for u, p in R["born"][tau]["qg"].items():
            a, g = split_label(u)
            if a == lab:
                acc = padd(acc, pmul(p, R["born"][tau]["gq"].get(g + "<-" + a, {})))
        ok &= acc == pnorm({1: t})
    msgs.append(("transition products TP recomputed from BORN (qg times gq)", ok))
    # rows, diagonal entries and pair products recomputed from the T_rc matrices
    ok = True
    for b in BLOCKS:
        M = R["trc"][b]["M"]
        bs = R["basis"][b]
        for u in bs:
            ok &= R["row"][b][u] == sum(R["sig"][b][v] * M[(v, u)] for v in bs)
            ok &= R["diag"][(b, u)] == M[(u, u)]
        for i, u in enumerate(bs):
            for v in bs[i + 1:]:
                ok &= R["pair"][(b, u, v)] == M[(u, v)] * M[(v, u)]
    msgs.append(("ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW", ok))
    # singlet weights vanish off the singlet-to-singlet elements
    ok = all(R["sig"][b][u] == 0 or split_label(u) == (b[0] + "1", b[1] + "1")
             for b in BLOCKS for u in R["basis"][b])
    msgs.append(("singlet weights nonzero only on the singlet-to-singlet elements", ok))
    return msgs


# ------------------------------------------------------------------------------------------- crossing check
def mmul(A, B):
    n, k, m = len(A), len(B), len(B[0])
    return [[sum(A[i][l] * B[l][j] for l in range(k)) for j in range(m)] for i in range(n)]


def crossing(nm, R):
    """[(block, channel, values, ok)]: prod over crossed values e of (T - e) == 0 for T = T_1.T_2 (s), T_1.T_4 (u)"""
    CF, CA = R["CF"], R["CA"]
    qset = sorted(set(c["C"] for c in R["ch"].values() if c["pair"] == "q"))
    gset = sorted(set(c["C"] for c in R["ch"].values() if c["pair"] == "g"))
    rbrb, rba = R["xch"]["RbRb"], R["xch"]["RbA"]
    spec = {"qq": (CF, CF, CF, qset, "R-bar x R", rbrb, "R-bar x R-bar"),
            "qg": (CF, CA, CA, rba, "R-bar x A", rba, "R-bar x A"),
            "gq": (CA, CF, CF, rba, "A x R", rba, "A x R-bar"),
            "gg": (CA, CA, CA, gset, "A x A", gset, "A x A")}
    res = []
    for b in BLOCKS:
        C1, C2, C4, Ss, sname, Us, uname = spec[b]
        bs = R["basis"][b]
        n = len(bs)
        M = R["trc"][b]["M"]
        Crow = [R["ch"][split_label(u)[0]]["C"] for u in bs]
        for ch, sign, vals, name, Cx in (("s", 1, Ss, sname, C2), ("u", -1, Us, uname, C4)):
            T = [[(sign * M[(bs[i], bs[j])] - (Crow[i] / 2 if i == j else 0)) / 2 for j in range(n)] for i in range(n)]
            es = [(C - C1 - Cx) / 2 for C in vals]
            P = [[Fraction(int(i == j)) for j in range(n)] for i in range(n)]
            for e in es:
                P = mmul(P, [[T[i][j] - (e if i == j else 0) for j in range(n)] for i in range(n)])
            ok = all(x == 0 for row in P for x in row)
            res.append((b, ch, name, es, ok))
    return res


# ------------------------------------------------------------------------------------------- targets
def read_targets():
    S, L, V, W = {}, {}, {}, {}

    def put(d_, k_, v_):
        # audit of 19 Oct 2026, ART-1626-005: a repeated target is ambiguous and stops the check
        if k_ in d_:
            raise SystemExit("target %s given twice" % (k_,))
        d_[k_] = v_
    with open(MODELFILE) as f:
        for line in f:
            fld = line.strip().split(";")
            if fld[0] == "S":
                put(S, (fld[1], int(fld[2]), int(fld[3])), [parse_poly(x) for x in fld[4:8]])
            elif fld[0] == "L":
                put(L, (fld[1], int(fld[2])), [parse_poly(x) for x in fld[3:7]])
            elif fld[0] == "V":
                put(V, (fld[1], int(fld[2])), [parse_poly(x) for x in fld[3:7]])
    with open(LAMBDAFILE) as f:
        for line in f:
            fld = line.strip().split(";")
            if fld[0] == "W":
                put(W, (fld[1], int(fld[2]), int(fld[3]), int(fld[4])), [parse_poly(x) for x in fld[5:9]])
    return S, L, V, W


def main():
    reps, order = read_channels(CHFILE)
    S0, L0, V0, W0 = read_targets()
    print("# check_channels.py -- channel-space solver fed only by %s, compared with %s and %s"
          % (CHFILE, MODELFILE, LAMBDAFILE))
    print("# Run:  python3 -B check_channels.py > check_channels.out")
    print("# Lines: CONS;rep;check;ok   CROSS;rep;block;channel;crossed values e;ok")
    print("#        OCCUPIED;rep;A+|A-;block:element,...  basis elements occupied by A^+_1..A^+_4, A^-_1..A^-_3 (kappa = 1)")
    print("#        SINGLETROW;rep;block:element=ROW,...  the nonzero singlet rows (S_m = 6 kappa sum x_u ROW_u)")
    print("#        tag;rep;[kappa;][s8;]index;qq;qg;gq;gg;equal|DIFFERS   (solver values; tag S, L, V, W as in the targets)")
    ncmp = 0

    def report(tag, nm, keys, got, ref):
        nonlocal ncmp
        ncmp += 1
        eq = got == ref
        print("%s;%s;%s%s;%s" % (tag, nm, "".join(str(k) + ";" for k in keys), ";".join(pfmt(e) for e in got),
                                 "equal" if eq else "DIFFERS"))
        if not eq:
            print("# DIFFERENCE: expected " + ";".join(pfmt(e) for e in ref))
            print("# stopped at the first difference after %d comparisons" % ncmp)
            sys.exit(1)

    for nm in order:
        R = reps[nm]
        print("#")
        print("# ---------------------------------------------------------------- " + nm)
        for text, ok in consistency(nm, R):
            print("CONS;%s;%s;%s" % (nm, text, "ok" if ok else "FAILS"))
            if not ok:
                print("# stopped: inconsistent channel data")
                sys.exit(1)
        for b, ch, name, es, ok in crossing(nm, R):
            print("CROSS;%s;%s;%s-channel %s;e = %s;%s" % (nm, b, ch, name, ",".join(str(e) for e in es),
                                                        "ok" if ok else "FAILS"))
            if not ok:
                print("# stopped: crossing check fails")
                sys.exit(1)
        alg = Algebra(R)
        sup = {}
        solve(alg, 3, 1, occupied=sup)
        for w in ("A+", "A-"):
            print("OCCUPIED;%s;%s;%s" % (nm, w, ",".join("%s:%s" % bu for bu in sup[w])))
        print("SINGLETROW;%s;%s" % (nm, ",".join("%s:%s=%s" % (b, u, R["row"][b][u]) for b in BLOCKS
                                                 for u in R["basis"][b] if R["row"][b][u] != 0)))
        if not any(k[0] == nm for k in S0):
            print("# %s: no S lines in %s" % (nm, MODELFILE))
        for kappa in (1, -1):
            Sv, Lv = solve(alg, 3, kappa)
            for mm in (2, 3, 4):
                if (nm, kappa, mm) in S0:
                    report("S", nm, [kappa, mm], Sv[mm], S0[(nm, kappa, mm)])
            if kappa == 1:
                for n in (1, 2, 3, 4):
                    if (nm, n) in L0:
                        report("L", nm, [n], Lv[n], L0[(nm, n)])
        Sv, _ = solve(alg, 3, 1, s8=-1)
        for mm in (2, 3, 4):
            if (nm, mm) in V0:
                report("V", nm, [mm], Sv[mm], V0[(nm, mm)])
        if any(k[0] == nm for k in W0):
            for s8 in (0, 2, 3):
                for kappa in (1, -1):
                    Sv, _ = solve(alg, 2, kappa, s8=s8)
                    for mm in (2, 3):
                        report("W", nm, [kappa, s8, mm], Sv[mm], W0[(nm, kappa, s8, mm)])
        else:
            print("# %s: not in %s (no W lines)" % (nm, LAMBDAFILE))
    print("#")
    if ncmp != 113:
        print("# INCOMPLETE: %d comparisons, 113 expected" % ncmp)
        sys.exit(1)
    print("# all %d comparisons equal" % ncmp)


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/R8/alt_pgg/routeA/compare_transition_sign.out <==
tq = +1, s8 = +1: S_3 equal True, S_4 equal True;  SU(3) tr S_4 = 2093888/27 - 49120*nf/3
tq = +1, s8 = -1: S_3 equal True, S_4 equal True;  SU(3) tr S_4 = 414272/27 - 11104*nf/3
tq = -1, s8 = +1: S_3 equal True, S_4 equal True;  SU(3) tr S_4 = 24224*nf/3 + 2093888/27
tq = -1, s8 = -1: S_3 equal True, S_4 equal True;  SU(3) tr S_4 = 414272/27 - 13792*nf/3
variants compared: 4; all equal: True


==> anc/numbers/deposit/R8/alt_pgg/routeA/compare_transition_sign.py <==
#!/usr/bin/env python3
"""compare_transition_sign.py -- the SU(3) rows S_3, S_4 of alt_model.out (run_alt.gp, pair-space solver with the factor tq)
against the SU(3) S_3, S_4 printed by the deposited transition_sign.py (channel-space solver) in transition_sign.out, for the
four sign choices.  Run:  python3 -B compare_transition_sign.py > compare_transition_sign.out   (exit status 1 on a difference)"""
import os
import re
import sys

import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
dep = open(os.path.join(HERE, '..', '..', '..', 'R7', 'singlet', 'transition_sign.out')).read()   # numbers/deposit/R7/singlet
X = {}
for l in open(os.path.join(HERE, 'alt_model.out')):
    f = l.strip().split(';')
    if f[0] == 'X' and f[1] == 'SU3_3':
        X[(int(f[2]), int(f[3]), int(f[4]))] = sp.Matrix(2, 2, [sp.sympify(v.replace('^', '**')) for v in f[5:9]])
n, allok = 0, True
for m in re.finditer(r'tq = ([+-]1), s8 = ([+-]1).*?\n  SU\(3\) S_3 = (\[\[.*?\]\]);  S_4 = (\[\[.*?\]\])', dep):
    tq, s8 = int(m.group(1)), int(m.group(2))
    S3, S4 = sp.Matrix(sp.sympify(m.group(3))), sp.Matrix(sp.sympify(m.group(4)))
    e3 = sp.simplify(S3 - X[(tq, s8, 3)]) == sp.zeros(2, 2)
    e4 = sp.simplify(S4 - X[(tq, s8, 4)]) == sp.zeros(2, 2)
    allok &= e3 and e4
    n += 1
    print('tq = %+d, s8 = %+d: S_3 equal %s, S_4 equal %s;  SU(3) tr S_4 = %s' % (tq, s8, e3, e4, sp.expand(S4.trace())))
print('variants compared: %d; all equal: %s' % (n, allok and n == 4))
sys.exit(0 if allok and n == 4 else 1)


==> anc/numbers/deposit/R8/alt_pgg/routeA/inputs.py <==
"""inputs.py -- readers of the published inputs used by the programs of this folder, and the color symbols.

The published files are read from numbers/published/ (four levels above this folder), through the paths below:
  dkmv/xto0-DIS-ancillary.h        arXiv:2202.10362, ancillary FORM file: the expansions about N = 0 of App. A and the
                                   predictions of Sects. 3-5 (blocks 'L name = ... ;')
  dkmv/xto0-DIS.tex                arXiv:2202.10362, LaTeX source (used only for the lines quoted in the outputs)
  gvmsy_anc/Pqq3NSpXto0.m          arXiv:2604.09534, the four-loop non-singlet P^(3)+ at x -> 0
  gvmsy_ps/2609.37563_src.tar.gz   arXiv:2609.37563, member anc/Pqq3PSXto0.m: the four-loop pure-singlet P_ps^(3) at x -> 0
  pol/1409.5131.pdf                arXiv:1409.5131, the three-loop helicity-dependent splitting functions (text layer)
Each file is checked against the sha256 that numbers/published/MANIFEST.tsv lists for it before it is read.

Color symbols: cf = C_F, ca = C_A, nf = n_f (T_F = 1/2, so n_f stands for 2 n_f T_F), dFF = d_F^{abcd}d_F^{abcd}/N_R,
dFA = d_F^{abcd}d_A^{abcd}/N_R; a = alpha_s/(4 pi).
"""
import hashlib
import os
import re
import subprocess
import tarfile

import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
PUBL = os.path.normpath(os.path.join(HERE, '..', '..', '..', '..', 'published'))   # [alt_pgg change] one level deeper than in R7/singlet

cf, ca, nf, z2, z3, z4, z5, z6, N, L, x = sp.symbols('cf ca nf z2 z3 z4 z5 z6 N L x')
dFF, dFA, dFAg = sp.symbols('dFF dFA dFAg')      # dFAg = d_F^{abcd}d_A^{abcd}/N_A = dFA N_R/N_A = dFA/(2 cf) (T_F = 1/2)
beta0 = sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf
M0 = sp.Matrix([[2 * cf, 2 * nf], [-4 * cf, -4 * ca]])     # N^-1 residue of P^(0)
M1 = M0 / 2

Nc = sp.Symbol('Nc')
SUN = {cf: (Nc**2 - 1) / (2 * Nc), ca: Nc, dFF: (Nc**2 - 1) * (Nc**4 - 6 * Nc**2 + 18) / (96 * Nc**3),
       dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48, dFAg: Nc * (Nc**2 + 6) / 48}
SU3 = {k_: v_.subs(Nc, 3) for k_, v_ in SUN.items()}


def manifest_sha(rel):
    for line in open(os.path.join(PUBL, 'MANIFEST.tsv'), encoding='utf-8'):
        f = line.rstrip('\n').split('\t')
        if f[0] == rel:
            return f[1]
    raise KeyError(rel)


def published(rel):
    """path of a published input after its sha256 has been compared with the manifest"""
    p = os.path.join(PUBL, rel)
    h = hashlib.sha256(open(p, 'rb').read()).hexdigest()
    if h != manifest_sha(rel):
        raise SystemExit('published input %s does not match its sha256 in published/MANIFEST.tsv' % rel)
    return p


# ------------------------------------------------------------------------------------------- 2202.10362, FORM file
_BLOCKS = None


def anc_blocks():
    global _BLOCKS
    if _BLOCKS is None:
        txt = open(published('dkmv/xto0-DIS-ancillary.h'), encoding='utf-8').read()
        lines = [l for l in txt.split('\n') if not l.startswith('*')]
        _BLOCKS = {m.group(1): m.group(2) for m in re.finditer(r'^L\s+(\w+)\s*=\s*(.*?);', '\n'.join(lines), re.S | re.M)}
    return _BLOCKS


def anc(name):
    """a block of the FORM file as a sympy expression in N (beta0 written out)"""
    s = re.sub(r'\s+', '', anc_blocks()[name]).replace('^', '**')
    b0 = sp.Symbol('beta0')
    e = sp.sympify(s, locals=dict(N=N, cf=cf, ca=ca, nf=nf, z2=z2, z3=z3, beta0=b0))
    return sp.expand(e.subs(b0, beta0))


# ------------------------------------------------------------------------------------------- x -> 0 files (Mathematica)
def parse_xto0(text):
    """an x -> 0 file of arXiv:2604.09534 or arXiv:2609.37563 as a sympy expression in x and L = ln x"""
    t = text.replace('Log[x]', 'L')
    for k in range(2, 8):
        t = t.replace('zeta[%d]' % k, 'z%d' % k)
    t = re.sub(r'color\[([^\]]*)\]', r'(\1)', t)
    if '[' in t or ']' in t:
        raise SystemExit('x -> 0 file not fully parsed')
    t = t.replace('^', '**')
    nc = sp.Symbol('nc')
    loc = dict(cf=cf, ca=ca, nf=nf, L=L, x=x, nc=nc, d4FF=dFF * nc, d4FA=dFA * nc, d33c=sp.Symbol('d33') * nc,
               z2=z2, z3=z3, z4=z4, z5=z5, z6=z6, z7=sp.Symbol('z7'))
    e = sp.expand(sp.sympify(t, locals=loc))
    if nc in e.free_symbols:
        raise SystemExit('a factor 1/n_c was left in an x -> 0 file')
    return e


def p3_ns_plus():
    return parse_xto0(open(published('gvmsy_anc/Pqq3NSpXto0.m'), encoding='utf-8').read())


def p3_ps():
    with tarfile.open(published('gvmsy_ps/2609.37563_src.tar.gz')) as tf:
        txt = tf.extractfile('anc/Pqq3PSXto0.m').read().decode('utf-8')
    return parse_xto0(txt)


def xspace_to_N(e, kmin=4, kmax=6):
    """the x^0 ln^k x terms (k = kmin..kmax) of an x-space expression as a Laurent polynomial in N:
    int_0^1 dx x^(N-1) ln^k x = (-1)^k k!/N^(k+1)"""
    e0 = sp.expand(e).coeff(x, 0)
    return sp.expand(sum(sp.expand(e0.coeff(L, k)) * (-1)**k * sp.factorial(k) / N**(k + 1) for k in range(kmin, kmax + 1)))


# ------------------------------------------------------------------------------------------- 1409.5131 text layer
def pdf_text(rel):
    p = published(rel)
    t = subprocess.run(['pdftotext', '-layout', p, '-'], capture_output=True, text=True, timeout=120).stdout
    t = t.replace('−', '-').replace('ﬁ', 'fi').replace('ﬂ', 'fl')
    return re.sub(r'\s+', ' ', t)


# ------------------------------------------------------------------------------------------- output helpers
def fmt(e):
    return str(sp.factor(e)) if e != 0 else '0'


def su3(e):
    return sp.expand(sp.sympify(e).subs(SU3))


def sun(e):
    return sp.factor(sp.sympify(e).subs(SUN))


==> anc/numbers/deposit/R8/alt_pgg/routeA/inputs.py.diff <==
3c3
< The published files are read from numbers/published/ (three levels above this folder), through the paths below:
---
> The published files are read from numbers/published/ (four levels above this folder), through the paths below:
24c24
< PUBL = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'published'))
---
> PUBL = os.path.normpath(os.path.join(HERE, '..', '..', '..', '..', 'published'))   # [alt_pgg change] one level deeper than in R7/singlet


==> anc/numbers/deposit/R8/alt_pgg/routeA/kernels.json <==
{
 "R": {
  "KL": [
   [
    "120*ca**2*cf**2 - 688*ca**2*cf*nf - 384*ca*cf**3 + 336*ca*cf**2*nf + 344*cf**4 - 272*cf**3*nf + 352*cf**2*nf**2 + yq/2",
    "-432*ca**3*nf - 856*ca**2*cf*nf/3 - 656*ca*cf**2*nf/3 + 1744*ca*cf*nf**2/3 + 280*cf**3*nf - 352*cf**2*nf**2/3 + yg/2"
   ],
   [
    "-720*ca**3*cf**2/nf + 3328*ca**3*cf + 1944*ca**2*cf**3/nf - 3296*ca**2*cf**2/3 + 192*ca**2*cf*nf - 1584*ca*cf**4/nf - 4048*ca*cf**3/3 - 3424*ca*cf**2*nf/3 - ca*yq/nf - 1368*cf**5/nf + 4672*cf**4 - 7136*cf**3*nf/3 + cf*yg/nf - cf*yq/(2*nf)",
    "2816*ca**4 + 192*ca**3*nf - 360*ca**2*cf**2 - 1936*ca**2*cf*nf + 1152*ca*cf**3 - 1712*ca*cf**2*nf - 1368*cf**4 + 2064*cf**3*nf - 352*cf**2*nf**2 - yq/2"
   ]
  ],
  "Kphi": [
   [
    "-240*ca**2*cf**2 - 928*ca**2*cf*nf/3 + 768*ca*cf**3 - 896*ca*cf**2*nf - 1024*cf**4 + 4192*cf**3*nf/3",
    "-640*ca**3*nf - 2224*ca**2*cf*nf/3 - 96*ca**2*nf**2 + 2000*ca*cf**2*nf/3 + 1088*ca*cf*nf**2/3 - 1168*cf**3*nf/3 + 1600*cf**2*nf**2/3"
   ],
   [
    "6464*ca**3*cf/3 + 224*ca**2*cf**2/3 - 5056*ca*cf**3/3 - 2624*ca*cf**2*nf/3 + 1664*cf**4 - 2176*cf**3*nf/3",
    "2816*ca**4 + 192*ca**3*nf - 6944*ca**2*cf*nf/3 - 480*ca*cf**2*nf + 1184*cf**3*nf/3"
   ]
  ],
  "P": [
   [
    "-240*ca**2*cf**2 - 288*ca**2*cf*nf + 768*ca*cf**3 - 928*ca*cf**2*nf - 1024*cf**4 + 1408*cf**3*nf",
    "-656*ca**3*nf - 720*ca**2*cf*nf - 48*ca**2*nf**2 + 928*ca*cf**2*nf + 336*ca*cf*nf**2 - 656*cf**3*nf + 512*cf**2*nf**2"
   ],
   [
    "2080*ca**3*cf + 160*ca**2*cf**2 + 96*ca**2*cf*nf - 1152*ca*cf**3 - 928*ca*cf**2*nf + 1120*cf**4 - 768*cf**3*nf",
    "2816*ca**4 + 192*ca**3*nf - 2336*ca**2*cf*nf - 448*ca*cf**2*nf + 384*cf**3*nf"
   ]
  ]
 },
 "S4_ref": {
  "KL": [
   [
    "600*ca**2*cf**2 - 2576*ca**2*cf*nf/3 - 1920*ca*cf**3 + 1520*ca*cf**2*nf + 1944*cf**4 - 5008*cf**3*nf/3 + 352*cf**2*nf**2 + yq/2",
    "-272*ca**3*nf + 888*ca**2*cf*nf + 96*ca**2*nf**2 - 4960*ca*cf**2*nf/3 + 944*ca*cf*nf**2/3 + 3736*cf**3*nf/3 - 1952*cf**2*nf**2/3 + yg/2"
   ],
   [
    "-720*ca**3*cf**2/nf + 5824*ca**3*cf/3 + 1944*ca**2*cf**3/nf - 4960*ca**2*cf**2/3 - 1584*ca*cf**4/nf + 528*ca*cf**3 - 800*ca*cf**2*nf/3 - ca*yq/nf - 1368*cf**5/nf + 3008*cf**4 - 4960*cf**3*nf/3 + cf*yg/nf - cf*yq/(2*nf)",
    "768*ca**4 - 192*ca**3*nf - 360*ca**2*cf**2 - 304*ca**2*cf*nf/3 + 1152*ca*cf**3 - 1040*ca*cf**2*nf - 1368*cf**4 + 5008*cf**3*nf/3 - 352*cf**2*nf**2 - yq/2"
   ]
  ],
  "Kphi": [
   [
    "240*ca**2*cf**2 - 480*ca**2*cf*nf - 768*ca*cf**3 + 288*ca*cf**2*nf + 576*cf**4",
    "-480*ca**3*nf + 432*ca**2*cf*nf - 768*ca*cf**2*nf + 96*ca*cf*nf**2 + 576*cf**3*nf"
   ],
   [
    "768*ca**3*cf - 480*ca**2*cf**2 - 192*ca**2*cf*nf + 192*ca*cf**3",
    "768*ca**4 - 192*ca**3*nf - 480*ca**2*cf*nf + 192*ca*cf**2*nf"
   ]
  ],
  "P": [
   [
    "240*ca**2*cf**2 - 1376*ca**2*cf*nf/3 - 768*ca*cf**3 + 256*ca*cf**2*nf + 576*cf**4 + 32*cf**3*nf/3",
    "-496*ca**3*nf + 1360*ca**2*cf*nf/3 + 48*ca**2*nf**2 - 1520*ca*cf**2*nf/3 + 208*ca*cf*nf**2/3 + 928*cf**3*nf/3 - 64*cf**2*nf**2/3"
   ],
   [
    "2080*ca**3*cf/3 - 1184*ca**2*cf**2/3 - 96*ca**2*cf*nf + 2176*ca*cf**3/3 - 160*ca*cf**2*nf/3 - 544*cf**4 - 128*cf**3*nf/3",
    "768*ca**4 - 192*ca**3*nf - 1504*ca**2*cf*nf/3 + 224*ca*cf**2*nf - 32*cf**3*nf/3"
   ]
  ]
 },
 "S4qq_data": {
  "KL": "-912*ca**3*cf + 3480*ca**2*cf**2 - 2336*ca**2*cf*nf/3 - 4416*ca*cf**3 + 1424*ca*cf**2*nf + 2328*cf**4 - 5008*cf**3*nf/3 + 352*cf**2*nf**2 + 1152*dFA - 1536*dFF*nf + yq/2",
  "Kphi": "-912*ca**3*cf + 3120*ca**2*cf**2 - 400*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
  "P": "-912*ca**3*cf + 3120*ca**2*cf**2 - 1136*ca**2*cf*nf/3 - 3264*ca*cf**3 + 160*ca*cf**2*nf + 960*cf**4 + 32*cf**3*nf/3 + 1152*dFA - 1536*dFF*nf"
 },
 "ll_zero": true,
 "three": {
  "KL": [
   [
    "-16*cf**3 + 32*cf**2*nf",
    "32*ca*cf*nf - 16*cf**2*nf"
   ],
   [
    "120*ca**3*cf/nf - 324*ca**2*cf**2/nf - 192*ca**2*cf + 128*ca*cf**3/nf + 120*ca*cf**2 + 160*cf**4/nf - 64*cf**3",
    "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 160*cf**3 - 32*cf**2*nf"
   ]
  ],
  "Kphi": [
   [
    "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
    "60*ca**2*nf - 24*ca*cf*nf"
   ],
   [
    "-120*ca**2*cf + 48*ca*cf**2",
    "-96*ca**3 + 24*ca**2*nf"
   ]
  ],
  "P": [
   [
    "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
    "76*ca**2*nf - 48*ca*cf*nf + 8*cf**2*nf"
   ],
   [
    "-88*ca**2*cf + 16*cf**3",
    "-96*ca**3 + 24*ca**2*nf"
   ]
  ]
 },
 "three_tr": {
  "KL": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
  "Kphi": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
  "P": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3"
 },
 "three_trM0": {
  "KL": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
  "Kphi": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
  "P": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4"
 },
 "trM1R": {
  "KL": "-5632*ca**5 - 384*ca**4*nf + 8064*ca**3*cf*nf - 240*ca**2*cf**3 + 2208*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 + 768*ca*cf**4 - 4704*ca*cf**3*nf - 1600*ca*cf**2*nf**2 - 1024*cf**5 + 3840*cf**4*nf - 1792*cf**3*nf**2",
  "Kphi": "-5632*ca**5 - 384*ca**4*nf + 8064*ca**3*cf*nf - 240*ca**2*cf**3 + 2208*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 + 768*ca*cf**4 - 4704*ca*cf**3*nf - 1600*ca*cf**2*nf**2 - 1024*cf**5 + 3840*cf**4*nf - 1792*cf**3*nf**2",
  "P": "-5632*ca**5 - 384*ca**4*nf + 8064*ca**3*cf*nf - 240*ca**2*cf**3 + 2208*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 + 768*ca*cf**4 - 4704*ca*cf**3*nf - 1600*ca*cf**2*nf**2 - 1024*cf**5 + 3840*cf**4*nf - 1792*cf**3*nf**2"
 },
 "trR": {
  "KL": "2816*ca**4 + 192*ca**3*nf - 240*ca**2*cf**2 - 2624*ca**2*cf*nf + 768*ca*cf**3 - 1376*ca*cf**2*nf - 1024*cf**4 + 1792*cf**3*nf",
  "Kphi": "2816*ca**4 + 192*ca**3*nf - 240*ca**2*cf**2 - 2624*ca**2*cf*nf + 768*ca*cf**3 - 1376*ca*cf**2*nf - 1024*cf**4 + 1792*cf**3*nf",
  "P": "2816*ca**4 + 192*ca**3*nf - 240*ca**2*cf**2 - 2624*ca**2*cf*nf + 768*ca*cf**3 - 1376*ca*cf**2*nf - 1024*cf**4 + 1792*cf**3*nf"
 },
 "xdat_ps": "272*ca**2*cf*nf/3 - 1088*ca*cf**2*nf + 4192*cf**3*nf/3 + 1536*dFF*nf",
 "xdat_qq": "912*ca**3*cf - 3360*ca**2*cf**2 + 272*ca**2*cf*nf/3 + 4032*ca*cf**3 - 1088*ca*cf**2*nf - 1984*cf**4 + 4192*cf**3*nf/3 - 1152*dFA + 1536*dFF*nf",
 "xref": [
  [
   "-480*ca**2*cf**2 + 512*ca**2*cf*nf/3 + 1536*ca*cf**3 - 1184*ca*cf**2*nf - 1600*cf**4 + 4192*cf**3*nf/3",
   "-160*ca**3*nf - 3520*ca**2*cf*nf/3 - 96*ca**2*nf**2 + 4304*ca*cf**2*nf/3 + 800*ca*cf*nf**2/3 - 2896*cf**3*nf/3 + 1600*cf**2*nf**2/3"
  ],
  [
   "4160*ca**3*cf/3 + 1664*ca**2*cf**2/3 + 192*ca**2*cf*nf - 5632*ca*cf**3/3 - 2624*ca*cf**2*nf/3 + 1664*cf**4 - 2176*cf**3*nf/3",
   "2048*ca**4 + 384*ca**3*nf - 5504*ca**2*cf*nf/3 - 672*ca*cf**2*nf + 1184*cf**3*nf/3"
  ]
 ]
}

==> anc/numbers/deposit/R8/alt_pgg/routeA/predictions.json <==
{
 "D": [
  [
   "38*ca**3*cf - 120*ca**2*cf**2 - 10*ca**2*cf*nf/3 + 104*ca*cf**3 + 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
   "20*ca**3*nf/3 + 8*ca**2*cf*nf - 22*ca*cf**2*nf + 2*ca*cf*nf**2 + 12*cf**3*nf - 32*dFAg*nf"
  ],
  [
   "-40*ca**3*cf/3 - 16*ca**2*cf**2 + 44*ca*cf**3 - 4*ca*cf**2*nf - 24*cf**4 + 32*dFA",
   "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf"
  ]
 ],
 "D_ns": "38*ca**3*cf - 120*ca**2*cf**2 + 104*ca*cf**3 - 16*cf**4 - 48*dFA",
 "D_ps": "-10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
 "Dm_ps": "-10*ca**2*cf*nf/3 - 4*ca*cf**2*nf + 64*dFF*nf",
 "Drev_ps": "14*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
 "Pgg": "232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 32*dFA*nf/cf",
 "Pgg_ref": "256*ca**4/3 + 16*ca**3*nf - 688*ca**2*cf*nf/9 - 28*ca*cf**2*nf + 148*cf**3*nf/9",
 "Pgg_shift": "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 32*dFA*nf/cf",
 "Pgg_shift_rev": "24*ca**4 - 16*ca**3*nf/3 - 32*ca**2*cf*nf + 8*ca*cf**2*nf + 32*dFA*nf/cf",
 "checks": {
  "D_ns": true,
  "D_ps": true,
  "comb_i": true,
  "comb_ii": true,
  "four_qq_Kphi": true,
  "gg_i": true,
  "gg_ii": true,
  "offdiag_ii_minus_i": true,
  "qq_i": true,
  "qq_ii": true,
  "three_KL_all_differ": true,
  "three_Kphi": true,
  "three_P_diag": true,
  "three_P_offdiag_differs": true,
  "three_gg_CF0": true,
  "three_traces": true,
  "trM1R_same": true,
  "trR_same": true
 },
 "comb": "400*ca**3*cf*nf/9 + 800*ca**2*cf**2*nf/9 + 16*ca**2*cf*nf**2 - 988*ca*cf**3*nf/9 - 200*ca*cf**2*nf**2/3 + 916*cf**4*nf/9 - 224*cf**3*nf**2/3 + 64*dFA*nf",
 "comb_ref": "640*ca**3*cf*nf/9 + 1088*ca**2*cf**2*nf/9 + 16*ca**2*cf*nf**2 - 1780*ca*cf**3*nf/9 - 176*ca*cf**2*nf**2/3 + 1348*cf**4*nf/9 - 224*cf**3*nf**2/3",
 "x_i": [
  [
   "38*ca**3*cf - 140*ca**2*cf**2 + 34*ca**2*cf*nf/9 + 168*ca*cf**3 - 136*ca*cf**2*nf/3 - 248*cf**4/3 + 524*cf**3*nf/9 - 48*dFA + 64*dFF*nf",
   "-368*ca**2*cf*nf/9 - 4*ca**2*nf**2 + 340*ca*cf**2*nf/9 + 118*ca*cf*nf**2/9 - 254*cf**3*nf/9 + 200*cf**2*nf**2/9 - 32*dFAg*nf"
  ],
  [
   "400*ca**3*cf/9 + 64*ca**2*cf**2/9 + 8*ca**2*cf*nf - 308*ca*cf**3/9 - 364*ca*cf**2*nf/9 + 136*cf**4/3 - 272*cf**3*nf/9 + 32*dFA",
   "232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf"
  ]
 ],
 "x_ii": [
  [
   "38*ca**3*cf - 140*ca**2*cf**2 + 34*ca**2*cf*nf/9 + 168*ca*cf**3 - 136*ca*cf**2*nf/3 - 248*cf**4/3 + 524*cf**3*nf/9 - 48*dFA + 64*dFF*nf",
   "-2*ca**3*nf - 332*ca**2*cf*nf/9 - 6*ca**2*nf**2 + 214*ca*cf**2*nf/9 + 136*ca*cf*nf**2/9 - 146*cf**3*nf/9 + 200*cf**2*nf**2/9 - 32*dFAg*nf"
  ],
  [
   "364*ca**3*cf/9 + 136*ca**2*cf**2/9 + 4*ca**2*cf*nf - 560*ca*cf**3/9 - 328*ca*cf**2*nf/9 + 208*cf**4/3 - 272*cf**3*nf/9 + 32*dFA",
   "232*ca**4/3 + 80*ca**3*nf/3 - 904*ca**2*cf*nf/9 - 20*ca*cf**2*nf + 148*cf**3*nf/9 + 64*dFAg*nf"
  ]
 ]
}

==> anc/numbers/deposit/R8/alt_pgg/routeA/ps_difference.json <==
{
 "ns": {
  "data_z2_ln4": "38*ca**3*cf - 140*ca**2*cf**2 + 168*ca*cf**3 - 248*cf**4/3 - 48*dFA",
  "diff_z2_ln4": "38*ca**3*cf - 120*ca**2*cf**2 + 104*ca*cf**3 - 16*cf**4 - 48*dFA",
  "ln4": {
   "data": "38*ca**3*cf*z2 - 140*ca**2*cf**2*z2 + 121*ca**2*cf**2/9 + 168*ca*cf**3*z2 + 170*ca*cf**3/9 - 44*ca*cf**2*nf/9 - 248*cf**4*z2/3 + 16*cf**4/3 - 20*cf**3*nf/9 + 4*cf**2*nf**2/9 - 48*dFA*z2",
   "diff_rest": "0",
   "diff_z2": "38*ca**3*cf - 120*ca**2*cf**2 + 104*ca*cf**3 - 16*cf**4 - 48*dFA",
   "pred": "-20*ca**2*cf**2*z2 + 121*ca**2*cf**2/9 + 64*ca*cf**3*z2 + 170*ca*cf**3/9 - 44*ca*cf**2*nf/9 - 200*cf**4*z2/3 + 16*cf**4/3 - 20*cf**3*nf/9 + 4*cf**2*nf**2/9"
  },
  "ln5": {
   "data": "22*ca*cf**3/9 - 4*cf**4/3 - 4*cf**3*nf/9",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "22*ca*cf**3/9 - 4*cf**4/3 - 4*cf**3*nf/9"
  },
  "ln6": {
   "data": "cf**4/9",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "cf**4/9"
  },
  "pred_z2_ln4": "-20*ca**2*cf**2 + 64*ca*cf**3 - 200*cf**4/3"
 },
 "ps": {
  "data_z2_ln4": "34*ca**2*cf*nf/9 - 136*ca*cf**2*nf/3 + 524*cf**3*nf/9 + 64*dFF*nf",
  "diff_z2_ln4": "-10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
  "ln4": {
   "data": "34*ca**2*cf*nf*z2/9 - 1709*ca**2*cf*nf/27 - 136*ca*cf**2*nf*z2/3 + 541*ca*cf**2*nf/27 - 12*ca*cf*nf**2 + 524*cf**3*nf*z2/9 - 173*cf**3*nf/3 + 1904*cf**2*nf**2/27 - 4*cf*nf**3/27 + 64*dFF*nf*z2",
   "diff_rest": "0",
   "diff_z2": "-10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dFF*nf",
   "pred": "64*ca**2*cf*nf*z2/9 - 1709*ca**2*cf*nf/27 - 148*ca*cf**2*nf*z2/3 + 541*ca*cf**2*nf/27 - 12*ca*cf*nf**2 + 524*cf**3*nf*z2/9 - 173*cf**3*nf/3 + 1904*cf**2*nf**2/27 - 4*cf*nf**3/27"
  },
  "ln5": {
   "data": "272*ca**2*cf*nf/45 - 428*ca*cf**2*nf/45 + 128*cf**3*nf/45 + 32*cf**2*nf**2/15",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "272*ca**2*cf*nf/45 - 428*ca*cf**2*nf/45 + 128*cf**3*nf/45 + 32*cf**2*nf**2/15"
  },
  "ln6": {
   "data": "-8*ca**2*cf*nf/9 + 8*ca*cf**2*nf/9 - 2*cf**3*nf/3 + 4*cf**2*nf**2/9",
   "diff_rest": "0",
   "diff_z2": "0",
   "pred": "-8*ca**2*cf*nf/9 + 8*ca*cf**2*nf/9 - 2*cf**3*nf/3 + 4*cf**2*nf**2/9"
  },
  "pred_z2_ln4": "64*ca**2*cf*nf/9 - 148*ca*cf**2*nf/3 + 524*cf**3*nf/9"
 }
}

==> anc/numbers/deposit/R8/alt_pgg/routeA/run_alt.gp <==
\\ run_alt.gp -- the singlet poles S_2, S_3, S_4 at kappa = +1 for the four sign choices of the gluon-signature assumption,
\\ with the deposited singlet_model.gp (copy in this folder; the only change is the factor tq on the negative-signature qg Born
\\ block, see born()).
\\ Run:  gp -q -D breakloop=0 run_alt.gp < /dev/null > alt_model.out        (or with SINGLET_REPS=a,b,c for a subset)
\\ Output lines (fields separated by ';'; entries are polynomials in nf with rational coefficients):
\\   REP;name;N_R;N_A;C_F;C_A;dFF;dFA;dAA;d33        as in singlet_model.out
\\   X;name;tq;s8;m;qq;qg;gq;gg                     coefficient of zeta_2 a^m omega^(4-2m) in S, kappa = +1;
\\        tq = +1/-1: negative-signature transition product as installed/reversed; s8 = +1/-1: b_8a^- = -C_A/+C_A.
\\        (tq, s8) = (1, 1) must equal the S rows (kappa = 1) and (1, -1) the V rows of the deposited singlet_model.out.
default(parisizemax, 2000000000);
read("singlet_model.gp");
REPS0 = ["SU2_2", "SU2_3", "SU2_4", "SU2_5", "SU3_3", "SU3_6", "SU3_8", "SU3_10", "SO5_5", "Sp4_4", "G2_7", "SU4_4", "SU4_6", "SU4_10", "SO7_7", "Sp6_6"];
REPS = if(getenv("SINGLET_REPS"), strsplit(getenv("SINGLET_REPS"), ","), REPS0);
pr(nm, tq, s8, n, M) = print("X;", nm, ";", tq, ";", s8, ";", n, ";", M[1,1], ";", M[1,2], ";", M[2,1], ";", M[2,2]);
{
foreach(REPS, nm,
  my(m=setup(nm), inv=m[14]);
  print("REP;", nm, ";", m[1], ";", m[2], ";", m[3], ";", m[4], ";", inv[1], ";", inv[2], ";", inv[3], ";", inv[4]);
  foreach([[1,1],[1,-1],[-1,1],[-1,-1]], c,
    my(R=solvesinglet(m, 3, 1, c[2], c[1]));
    for(n=2,4, pr(nm, c[1], c[2], n, R[1][n]))));
}
quit;


==> anc/numbers/deposit/R8/alt_pgg/routeA/run_alt_weights.gp <==
\\ run_alt_weights.gp -- SU(3): the singlet poles S_2, S_3, S_4 at kappa = +1 with the positive-signature gluon-pair Born
\\ weights of the symmetric octet (8s) and of the 27 shifted by the formal variables d8 and d27:
\\   b_8s^+ = C_R - 2 C_A = -3  ->  -3 + d8,      b_27^+ = 8 - 6 = 2  ->  2 + d27,
\\ i.e. d8 P_8s + d27 P_27 is added to the positive-signature gg Born block (P_R the channel projectors on the gluon-pair
\\ space, built from the pair Casimir and the swap).  Everything else as installed (tq = 1, s8 = 1), and also with s8 = -1.
\\ Run:  gp -q -D breakloop=0 run_alt_weights.gp < /dev/null > alt_weights.out
default(parisizemax, 2000000000);
read("singlet_model.gp");
{
my(m=setup("SU3_3"), NA=m[2], Cas=m[7][2], Ps=(matid(NA^2) + m[8])/2, P8, P27, I=matid(NA^2));
P8  = Ps*Cas*(Cas - 8*I)/(3*(3 - 8));
P27 = Ps*Cas*(Cas - 3*I)/(8*(8 - 3));
print("CHECK;P8 idempotent;", P8*P8 == P8, ";trace;", trace(P8), ";P27 idempotent;", P27*P27 == P27, ";trace;", trace(P27),
      ";P8 P27 = 0;", P8*P27 == 0*I, ";commute with Cas;", P8*Cas == Cas*P8 && P27*Cas == Cas*P27);
\\ the Born weights on the channels, from the Born tensor of born(m, +1): Born[4] P_R = b_R P_R
my(B=born(m,1)[4]);
print("CHECK;b_8s^+ (installed);", trace(B*P8)/8, ";b_27^+ (installed);", trace(B*P27)/27, ";b_1^+ (installed);", trace(B*Ps*(Cas-3*I)*(Cas-8*I)/24));
foreach([1,-1], s8,
  my(R=solvesinglet(m, 3, 1, s8, 1, 'd8*P8 + 'd27*P27));
  for(n=2,4, my(M=R[1][n]); print("W;SU3_3;s8=", s8, ";", n, ";", M[1,1], ";", M[1,2], ";", M[2,1], ";", M[2,2])));
}
quit;


==> anc/numbers/deposit/R8/alt_pgg/routeA/singlet_fit.json <==
{
 "gen": {
  "k+": {
   "D": [
    [
     "38*ca**3*cf - 120*ca**2*cf**2 - 10*ca**2*cf*nf/3 + 104*ca*cf**3 + 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
     "20*ca**3*nf/3 + 8*ca**2*cf*nf - 22*ca*cf**2*nf + 2*ca*cf*nf**2 + 12*cf**3*nf - 32*dFAg*nf"
    ],
    [
     "-40*ca**3*cf/3 - 16*ca**2*cf**2 + 44*ca*cf**3 - 4*ca*cf**2*nf - 24*cf**4 + 32*dFA",
     "-8*ca**4 + 32*ca**3*nf/3 - 24*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf"
    ]
   ],
   "S3": [
    [
     "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
     "60*ca**2*nf - 24*ca*cf*nf"
    ],
    [
     "-120*ca**2*cf + 48*ca*cf**2",
     "-96*ca**3 + 24*ca**2*nf"
    ]
   ],
   "S4": [
    [
     "-912*ca**3*cf + 3120*ca**2*cf**2 - 400*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
     "-592*ca**3*nf + 144*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf"
    ],
    [
     "1184*ca**3*cf - 288*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
     "960*ca**4 - 448*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf"
    ]
   ],
   "trM0S3": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 480*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
   "trM1S4": "-1920*ca**5 + 896*ca**4*nf - 912*ca**3*cf**2 + 2176*ca**3*cf*nf + 3120*ca**2*cf**3 - 976*ca**2*cf**2*nf - 192*ca**2*cf*nf**2 - 3264*ca*cf**4 - 192*ca*cf**3*nf + 3072*ca*dFAg*nf + 960*cf**5 + 1152*cf*dFA - 1536*cf*dFAg*nf - 1536*cf*dFF*nf - 768*dFA*nf",
   "trS3": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
   "trS4": "960*ca**4 - 912*ca**3*cf - 448*ca**3*nf + 3120*ca**2*cf**2 - 304*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  },
  "k-": {
   "D": [
    [
     "44*ca**3*cf - 144*ca**2*cf**2 - 10*ca**2*cf*nf/3 + 128*ca*cf**3 - 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
     "2*ca**3*nf/3 + 20*ca**2*cf*nf - 34*ca*cf**2*nf - 2*ca*cf*nf**2 + 20*cf**3*nf - 32*dFAg*nf"
    ],
    [
     "-4*ca**3*cf/3 - 40*ca**2*cf**2 + 68*ca*cf**3 + 4*ca*cf**2*nf - 40*cf**4 + 32*dFA",
     "-8*ca**4 - 4*ca**3*nf/3 + 8*ca**2*cf*nf - 8*ca*cf**2*nf + 64*dFAg*nf"
    ]
   ],
   "S3": [
    [
     "84*ca**2*cf - 288*ca*cf**2 - 24*ca*cf*nf + 240*cf**3",
     "-12*ca**2*nf + 24*ca*cf*nf"
    ],
    [
     "24*ca**2*cf - 48*ca*cf**2",
     "-24*ca**2*nf"
    ]
   ],
   "S4": [
    [
     "-1056*ca**3*cf + 3792*ca**2*cf**2 + 176*ca**2*cf*nf - 4224*ca*cf**3 - 192*ca*cf**2*nf + 1344*cf**4 + 1152*dFA - 1536*dFF*nf",
     "32*ca**3*nf - 432*ca**2*cf*nf - 48*ca**2*nf**2 + 288*ca*cf**2*nf + 768*dFAg*nf"
    ],
    [
     "-64*ca**3*cf + 864*ca**2*cf**2 + 96*ca**2*cf*nf - 576*ca*cf**3 - 768*dFA",
     "192*ca**4 + 224*ca**3*nf - 96*ca**2*cf*nf - 1536*dFAg*nf"
    ]
   ],
   "trM0S3": "96*ca**3*nf + 168*ca**2*cf**2 + 96*ca**2*cf*nf - 576*ca*cf**3 - 240*ca*cf**2*nf + 480*cf**4",
   "trM1S4": "-384*ca**5 - 448*ca**4*nf - 1056*ca**3*cf**2 + 64*ca**3*cf*nf + 3792*ca**2*cf**3 + 1904*ca**2*cf**2*nf + 192*ca**2*cf*nf**2 - 4224*ca*cf**4 - 1344*ca*cf**3*nf + 3072*ca*dFAg*nf + 1344*cf**5 + 1152*cf*dFA - 1536*cf*dFAg*nf - 1536*cf*dFF*nf - 768*dFA*nf",
   "trS3": "84*ca**2*cf - 24*ca**2*nf - 288*ca*cf**2 - 24*ca*cf*nf + 240*cf**3",
   "trS4": "192*ca**4 - 1056*ca**3*cf + 224*ca**3*nf + 3792*ca**2*cf**2 + 80*ca**2*cf*nf - 4224*ca*cf**3 - 192*ca*cf**2*nf + 1344*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  },
  "rev": {
   "D": [
    [
     "38*ca**3*cf - 120*ca**2*cf**2 + 14*ca**2*cf*nf/3 + 104*ca*cf**3 + 4*ca*cf**2*nf - 16*cf**4 - 48*dFA + 64*dFF*nf",
     "-4*ca**3*nf/3 + 12*ca**2*cf*nf - 22*ca*cf**2*nf + 2*ca*cf*nf**2 + 12*cf**3*nf - 32*dFAg*nf"
    ],
    [
     "8*ca**3*cf/3 - 24*ca**2*cf**2 + 44*ca*cf**3 - 4*ca*cf**2*nf - 24*cf**4 + 32*dFA",
     "24*ca**4 - 16*ca**3*nf/3 - 8*ca**2*cf*nf + 8*ca*cf**2*nf + 64*dFAg*nf"
    ]
   ],
   "S3": [
    [
     "60*ca**2*cf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
     "12*ca**2*nf - 24*ca*cf*nf"
    ],
    [
     "-24*ca**2*cf + 48*ca*cf**2",
     "-96*ca**3 + 24*ca**2*nf"
    ]
   ],
   "S4": [
    [
     "-912*ca**3*cf + 3120*ca**2*cf**2 - 208*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFF*nf",
     "-208*ca**3*nf - 48*ca**2*cf*nf + 48*ca**2*nf**2 + 96*ca*cf**2*nf + 768*dFAg*nf"
    ],
    [
     "416*ca**3*cf + 96*ca**2*cf**2 - 96*ca**2*cf*nf - 192*ca*cf**3 - 768*dFA",
     "192*ca**4 - 64*ca**3*nf + 96*ca**2*cf*nf - 1536*dFAg*nf"
    ]
   ],
   "trM0S3": "384*ca**4 - 96*ca**3*nf + 120*ca**2*cf**2 - 96*ca**2*cf*nf - 384*ca*cf**3 + 240*ca*cf**2*nf + 288*cf**4",
   "trM1S4": "-384*ca**5 + 128*ca**4*nf - 912*ca**3*cf**2 + 640*ca**3*cf*nf + 3120*ca**2*cf**3 - 16*ca**2*cf**2*nf - 192*ca**2*cf*nf**2 - 3264*ca*cf**4 - 192*ca*cf**3*nf + 3072*ca*dFAg*nf + 960*cf**5 + 1152*cf*dFA - 1536*cf*dFAg*nf - 1536*cf*dFF*nf - 768*dFA*nf",
   "trS3": "-96*ca**3 + 60*ca**2*cf + 24*ca**2*nf - 192*ca*cf**2 + 24*ca*cf*nf + 144*cf**3",
   "trS4": "192*ca**4 - 912*ca**3*cf - 64*ca**3*nf + 3120*ca**2*cf**2 - 112*ca**2*cf*nf - 3264*ca*cf**3 + 192*ca*cf**2*nf + 960*cf**4 + 1152*dFA - 1536*dFAg*nf - 1536*dFF*nf"
  }
 },
 "held": [
  "SU3_6",
  "G2_7",
  "SO7_7",
  "Sp6_6"
 ],
 "ll_waves": true,
 "reps": [
  "G2_7",
  "SO5_5",
  "SO7_7",
  "SU2_2",
  "SU2_3",
  "SU2_4",
  "SU2_5",
  "SU3_10",
  "SU3_3",
  "SU3_6",
  "SU3_8",
  "SU4_10",
  "SU4_4",
  "SU4_6",
  "Sp4_4",
  "Sp6_6"
 ],
 "reps_data": {
  "G2_7": {
   "CA": "2",
   "CF": "1",
   "NA": "14",
   "NR": "7",
   "d33": "0",
   "dAA": "25/12",
   "dFA": "5/12",
   "dFF": "1/24"
  },
  "SO5_5": {
   "CA": "3/2",
   "CF": "1",
   "NA": "10",
   "NR": "5",
   "d33": "0",
   "dAA": "9/8",
   "dFA": "3/16",
   "dFF": "1/8"
  },
  "SO7_7": {
   "CA": "5/2",
   "CF": "3/2",
   "NA": "21",
   "NR": "7",
   "d33": "0",
   "dAA": "695/192",
   "dFA": "55/64",
   "dFF": "23/64"
  },
  "SU2_2": {
   "CA": "2",
   "CF": "3/4",
   "NA": "3",
   "NR": "2",
   "d33": "0",
   "dAA": "20/3",
   "dFA": "5/8",
   "dFF": "5/128"
  },
  "SU2_3": {
   "CA": "1/2",
   "CF": "1/2",
   "NA": "3",
   "NR": "3",
   "d33": "0",
   "dAA": "5/192",
   "dFA": "5/192",
   "dFF": "5/192"
  },
  "SU2_4": {
   "CA": "1/5",
   "CF": "3/8",
   "NA": "3",
   "NR": "4",
   "d33": "0",
   "dAA": "1/1500",
   "dFA": "41/16000",
   "dFF": "1681/128000"
  },
  "SU2_5": {
   "CA": "1/10",
   "CF": "3/10",
   "NA": "3",
   "NR": "5",
   "d33": "0",
   "dAA": "1/24000",
   "dFA": "17/40000",
   "dFF": "289/40000"
  },
  "SU3_10": {
   "CA": "1/5",
   "CF": "2/5",
   "NA": "8",
   "NR": "10",
   "d33": "9/500",
   "dAA": "1/3000",
   "dFA": "11/7500",
   "dFF": "121/15000"
  },
  "SU3_3": {
   "CA": "3",
   "CF": "4/3",
   "NA": "8",
   "NR": "3",
   "d33": "5/18",
   "dAA": "135/8",
   "dFA": "5/2",
   "dFF": "5/36"
  },
  "SU3_6": {
   "CA": "3/5",
   "CF": "2/3",
   "NA": "8",
   "NR": "6",
   "d33": "49/900",
   "dAA": "27/1000",
   "dFA": "17/500",
   "dFF": "289/9000"
  },
  "SU3_8": {
   "CA": "1/2",
   "CF": "1/2",
   "NA": "8",
   "NR": "8",
   "d33": "0",
   "dAA": "5/384",
   "dFA": "5/384",
   "dFF": "5/384"
  },
  "SU4_10": {
   "CA": "2/3",
   "CF": "3/4",
   "NA": "15",
   "NR": "10",
   "d33": "1/12",
   "dAA": "13/486",
   "dFA": "1/27",
   "dFF": "41/1152"
  },
  "SU4_4": {
   "CA": "4",
   "CF": "15/8",
   "NA": "15",
   "NR": "4",
   "d33": "45/64",
   "dAA": "104/3",
   "dFA": "55/8",
   "dFF": "445/1024"
  },
  "SU4_6": {
   "CA": "2",
   "CF": "5/4",
   "NA": "15",
   "NR": "6",
   "d33": "0",
   "dAA": "13/6",
   "dFA": "5/12",
   "dFF": "85/384"
  },
  "Sp4_4": {
   "CA": "3",
   "CF": "5/4",
   "NA": "10",
   "NR": "4",
   "d33": "0",
   "dAA": "18",
   "dFA": "165/64",
   "dFF": "5/32"
  },
  "Sp6_6": {
   "CA": "4",
   "CF": "7/4",
   "NA": "21",
   "NR": "6",
   "d33": "0",
   "dAA": "235/6",
   "dFA": "175/24",
   "dFF": "161/384"
  }
 }
}

==> anc/numbers/deposit/R8/alt_pgg/routeA/singlet_fit.py <==
#!/usr/bin/env python3
"""singlet_fit.py -- general-color forms of the singlet zeta_2 poles S_3, S_4 computed by singlet_model.gp, by linear fits in
rational arithmetic over the representations with held-out representations, and the quantities the comparison with the data uses.

Input: singlet_model.out (written by run_model.gp: invariants and S_m per representation, entries polynomials in n_f).
Every entry and every power of n_f is fitted separately on a basis of color invariants (T_F = 1/2):
  C_F, C_A; dFF = d_R^{abcd}d_R^{abcd}/N_R, dFA = d_R^{abcd}d_A^{abcd}/N_R, dAA = d_A^{abcd}d_A^{abcd}/N_A,
  d33 = d_R^{abc}d_R^{abc}/N_R, and their versions divided by N_A in place of N_R (suffix _A), with N_R/N_A = 1/(2 C_F).
The fit uses the representations outside HELD only; it must be unique (full column rank) and consistent, and it must predict
the values of the representations of HELD.  The invariants d33 and dAA are kept in the bases where they are allowed by the
color degree; their coefficients come out zero.
Derived (kappa = +1 unless stated; M1 = M0/2 = [[C_F, n_f], [-2C_F, -2C_A]], the half-residue of P^(0) at N = 0):
  D = [-S_4 + 2 {S_3, M1}]/24, the difference from the predictions of the D-dimensional method that the poles imply for the
      zeta_2 x^0 ln^4 x coefficients of P^(3) (x space; the zeta_2 N^-5 coefficient is 24 D);
  tr S_3, tr(M0 S_3); the same for kappa = -1 and for the negative-signature gluon-pair Born tensor reversed (lines V).
  The positive-signature waves L_n are compared with the leading logarithms of P^(0), P^(1), P^(2) (App. A of
  arXiv:2202.10362) and of P^(3) (eqs. (5.9)-(5.12), whose N^-7 terms are the leading logarithms).
Run:  python3 -B singlet_fit.py      (writes singlet_fit.out and singlet_fit.json)
"""
import json
import os
import sys

import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from inputs import HERE, N, cf, ca, nf, dFF, dFA, dFAg, M0, M1, anc, SUN, fmt, su3, sun  # noqa: E402

dAA, d33, dFFg, d33g = sp.symbols('dAA d33 dFFg d33g')
HELD = ['SU3_6', 'G2_7', 'SO7_7', 'Sp6_6']
ENT = {'qq': (0, 0), 'qg': (0, 1), 'gq': (1, 0), 'gg': (1, 1)}
c4 = lambda pre: [pre * m for m in (ca**3, ca**2 * cf, ca * cf**2, cf**3)]
c3 = lambda pre: [pre * m for m in (ca**2, ca * cf, cf**2)]
BASES = {
    (3, 'qq', 0): c3(cf) + [ca**3, d33], (3, 'qq', 1): [cf * ca, cf**2, ca**2, d33],
    (3, 'qg', 1): c3(1) + [d33g], (3, 'gq', 0): c3(cf) + [ca**3, d33],
    (3, 'gg', 0): c4(1)[:4], (3, 'gg', 1): c3(1) + [d33g],
    (4, 'qq', 0): c4(cf) + [dFA, dAA], (4, 'qq', 1): c4(1) + [dFF, dFA, cf * d33, ca * d33],
    (4, 'qg', 1): c4(1) + [dFAg, ca * d33g, cf * d33g], (4, 'qg', 2): c3(1) + [dFFg, d33g],
    (4, 'gq', 0): c4(cf) + [dFA, ca * d33, cf * d33], (4, 'gq', 1): c3(cf) + [dFF, d33],
    (4, 'gg', 0): [ca**4, dAA, ca**3 * cf, dFAg], (4, 'gg', 1): c4(1) + [dFAg, ca * d33g, cf * d33g],
}
SUNX = dict(SUN)
SUNX.update({dAA: SUN[ca]**2 * (SUN[ca]**2 + 36) / 24, d33: (SUN[ca]**2 - 4) * (SUN[ca]**2 - 1) / (16 * SUN[ca]**2)})
SUNX.update({dFFg: SUN[dFF] / (2 * SUN[cf]), d33g: SUNX[d33] / (2 * SUN[cf])})


def read_model():
    reps, S, L, V = {}, {}, {}, {}
    nfs = sp.Symbol('nf')
    P = lambda s: sp.expand(sp.sympify(s, locals={'nf': nfs}).subs(nfs, nf))
    for line in open(os.path.join(HERE, 'singlet_model.out'), encoding='utf-8'):
        f = line.strip().split(';')
        if f[0] == 'REP':
            r = dict(zip(('NR', 'NA', 'CF', 'CA', 'dFF', 'dFA', 'dAA', 'd33'), [sp.Rational(v) for v in f[2:10]]))
            reps[f[1]] = r
        elif f[0] == 'S':
            S[(f[1], int(f[2]), int(f[3]))] = sp.Matrix(2, 2, [P(v) for v in f[4:8]])
        elif f[0] == 'L':
            L[(f[1], int(f[2]))] = sp.Matrix(2, 2, [P(v) for v in f[3:7]])
        elif f[0] == 'V':
            V[(f[1], int(f[2]))] = sp.Matrix(2, 2, [P(v) for v in f[3:7]])
    return reps, S, L, V


def inv_values(r):
    g = r['NR'] / r['NA']
    return {cf: r['CF'], ca: r['CA'], dFF: r['dFF'], dFA: r['dFA'], dAA: r['dAA'], d33: r['d33'],
            dFAg: r['dFA'] * g, dFFg: r['dFF'] * g, d33g: r['d33'] * g}


def fit(vals, basis, reps):
    """least squares in rational arithmetic (unique solution required); returns (coefficients, held-out results)"""
    tr = [r for r in sorted(vals) if r not in HELD]
    A = sp.Matrix([[sp.sympify(b).subs(inv_values(reps[r])) for b in basis] for r in tr])
    y = sp.Matrix([vals[r] for r in tr])
    rk, rky = A.rank(), A.row_join(y).rank()
    if rk != len(basis) or rky != rk:
        raise SystemExit('fit not unique or inconsistent: rank %d of %d, augmented %d' % (rk, len(basis), rky))
    c = list((A.T * A).LUsolve(A.T * y))
    held = {}
    for h in HELD:
        pred = sum(ci * sp.sympify(b).subs(inv_values(reps[h])) for ci, b in zip(c, basis))
        held[h] = (pred, vals[h])
        if pred != vals[h]:
            raise SystemExit('held-out representation %s: predicted %s, computed %s' % (h, pred, vals[h]))
    return c, held, len(tr)


def general(data, m, reps, lines, tag):
    """general-color matrix of S_m from the per-representation matrices data[rep]"""
    out = sp.zeros(2, 2)
    for e, (i, j) in ENT.items():
        polys = {r: sp.Poly(data[r][i, j], nf) for r in data}
        deg = max(p.degree() for p in polys.values())
        for p_ in range(deg + 1):
            vals = {r: polys[r].coeff_monomial(nf**p_) for r in data}
            key = (m, e, p_)
            if key not in BASES:
                if any(v != 0 for v in vals.values()):
                    raise SystemExit('S_%d %s has an n_f^%d term outside the bases' % (m, e, p_))
                continue
            c, held, ntr = fit(vals, BASES[key], reps)
            gen = sp.expand(sum(ci * b for ci, b in zip(c, BASES[key])))
            out[i, j] += gen * nf**p_
            lines.append('  %s S_%d %s n_f^%d = %s   [fit on %d representations, unique; held out %s: all predicted]'
                         % (tag, m, e, p_, gen, ntr, ', '.join(HELD)))
    return out.applyfunc(sp.expand)


def anticomm(A, B):
    return (A * B + B * A).applyfunc(sp.expand)


def main():
    reps, S, L, V = read_model()
    lines = ['singlet_fit.py: general-color forms of the singlet poles S_m (coefficient of zeta_2 a^m omega^(4-2m)), matrix',
             '[[qq, qg], [gq, gg]]; color symbols cf, ca, nf (T_F = 1/2), dFF = d_F^abcd d_F^abcd/N_R, dFA = d_F^abcd d_A^abcd/N_R,',
             'dFAg = d_F^abcd d_A^abcd/N_A, dAA = d_A^abcd d_A^abcd/N_A, d33 = d_F^abc d_F^abc/N_R (suffix g: divided by N_A).',
             'representations: %s; held out: %s' % (', '.join(sorted(reps)), ', '.join(HELD)), '']
    out = {'reps': sorted(reps), 'held': HELD}
    # invariants against the SU(N) closed forms
    ok = True
    for r, d in reps.items():
        if r.startswith('SU') and r.split('_')[0][2:] == r.split('_')[1]:
            Nv = int(r.split('_')[1])
            for k_, s_ in (('CF', cf), ('CA', ca), ('dFF', dFF), ('dFA', dFA), ('dAA', dAA), ('d33', d33)):
                ok &= d[k_] == SUNX[s_].subs(sp.Symbol('Nc'), Nv)
    lines.append('invariants of the SU(N) fundamental representations equal the closed forms: %s' % ok)
    if not ok:
        raise SystemExit('invariants differ from the SU(N) closed forms')
    gens = {}
    for tag, sel in (('k+', lambda m: {r: S[(r, 1, m)] for r in reps}), ('k-', lambda m: {r: S[(r, -1, m)] for r in reps}),
                     ('rev', lambda m: {r: V[(r, m)] for r in reps})):
        for m in (3, 4):
            gens[(tag, m)] = general(sel(m), m, reps, lines, tag)
    lines.append('')
    # leading logarithms of P^(n) from the waves L_n
    LL = {1: [['Pqq0R', 'Pqg0R'], ['Pgq0R', 'Pgg0R']], 2: [['Pqq1R', 'Pqg1R'], ['Pgq1R', 'Pgg1R']],
          3: [['Pqq2R', 'Pqg2R'], ['Pgq2R', 'Pgg2R']], 4: [['Pqq3R', 'Pqg3R'], ['Pgq3R', 'Pgg3R']]}
    llok = True
    for n in (1, 2, 3, 4):
        ll = sp.Matrix(2, 2, lambda i, j: sp.expand(sp.expand(anc(LL[n][i][j]) * N**(2 * n - 1)).coeff(N, 0)))
        for r in reps:
            llok &= (ll.subs(inv_values(reps[r])) - L[(r, n)]).applyfunc(sp.expand) == sp.zeros(2, 2)
    lines.append('positive-signature waves L_1..L_4 equal the leading logarithms (N^(-2n+1)) of P^(0), P^(1), P^(2) of App. A and of')
    lines.append('P^(3) of eqs. (5.9)-(5.12) of arXiv:2202.10362, in every representation: %s' % llok)
    if not llok:
        raise SystemExit('leading logarithms not reproduced')
    out['ll_waves'] = bool(llok)
    names = [('qq', 0, 0), ('qg', 0, 1), ('gq', 1, 0), ('gg', 1, 1)]
    res = {}
    for tag in ('k+', 'k-', 'rev'):
        S3, S4 = gens[(tag, 3)], gens[(tag, 4)]
        D = ((-S4 + 2 * anticomm(S3, M1)) / 24).applyfunc(sp.expand)
        res[tag] = dict(S3=S3, S4=S4, D=D, trS3=sp.expand(S3.trace()), trM0S3=sp.expand((M0 * S3).trace()),
                        trS4=sp.expand(S4.trace()), trM1S4=sp.expand((M1 * S4).trace()))
        lab = {'k+': 'kappa = +1', 'k-': 'kappa = -1', 'rev': 'kappa = +1, negative-signature gluon-pair Born tensor reversed'}[tag]
        lines.append('')
        lines.append('== %s' % lab)
        for nmx, M in (('S_3', S3), ('S_4', S4)):
            for e, i, j in names:
                lines.append('  %s %s = %s' % (nmx, e, fmt(M[i, j])))
                lines.append('      SU(N): %s   SU(3): %s' % (sun(M[i, j].subs({dAA: SUNX[dAA], d33: SUNX[d33], dFFg: SUNX[dFFg], d33g: SUNX[d33g]})),
                                                       su3(M[i, j].subs({dAA: SUNX[dAA], d33: SUNX[d33], dFFg: SUNX[dFFg], d33g: SUNX[d33g]}))))
        dps = sp.expand(D[0, 0] - D[0, 0].subs(nf, 0))
        lines.append('  D = [-S_4 + 2{S_3, M1}]/24 (x space, zeta_2 x^0 ln^4 x):')
        for e, i, j in names:
            lines.append('    %s: %s' % (e, fmt(D[i, j])))
        lines.append('    qq, n_f-independent part (non-singlet): %s   SU(3): %s' % (fmt(D[0, 0].subs(nf, 0)), su3(D[0, 0].subs(nf, 0))))
        lines.append('    qq, n_f-dependent part (pure singlet):  %s   SU(N): %s   SU(3): %s' % (fmt(dps), sun(dps), su3(dps)))
        lines.append('  tr S_3 = %s;  tr(M0 S_3) = %s' % (fmt(res[tag]['trS3']), fmt(res[tag]['trM0S3'])))
    out['gen'] = {tag: {k_: ([[str(v[i, j]) for j in range(2)] for i in range(2)] if isinstance(v, sp.MatrixBase) else str(v))
                        for k_, v in d.items()} for tag, d in res.items()}
    out['reps_data'] = {r: {k_: str(v) for k_, v in d.items()} for r, d in reps.items()}
    open(os.path.join(HERE, 'singlet_fit.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'singlet_fit.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R8/alt_pgg/routeA/singlet_model.gp <==
\\ singlet_model.gp -- the flavor-singlet quark-gluon system of the infrared evolution equations with the
\\ signature-changing soft-gluon term, solved in rational arithmetic on the t-channel pair spaces of an explicit
\\ representation of the gauge algebra.
\\
\\ Pair spaces: W_q = V_R (x) V_R (legs 1, 3 of a quark pair), W_g = V_A (x) V_A (a gluon pair), the latter split
\\ into its symmetric (signature tau = +) and antisymmetric (tau = -) parts.  A four-leg color tensor with an upper
\\ pair of type i and a lower pair of type j is a matrix W_j -> W_i; composition along the two lines is the matrix
\\ product.  Color charges: T_1 c = L1_i c, T_3 c = L3_i c, T_2 c = -c L1_j, T_4 c = -c L3_j, with
\\ L1_q = -Y^T (x) 1, L3_q = 1 (x) Y, L1_g = ad (x) 1, L3_g = 1 (x) ad.  T_rc c = sum_a L1_i^a c (L3_j^a - L1_j^a)
\\ (indices raised with the inverse trace form), and T_t^2 c = Cas_i c.
\\ Born tensors: qq  C_F - Cas_q/2 (both signatures);  gg  -2 (C_A - Cas_g/2) on the symmetric (tau = +) or the
\\ antisymmetric (tau = -) part;  qg  2 n_f J^tau;  gq  -2 K^tau, with
\\   J^tau[(i1,i3),(b2,b4)] = ((Y_b4 Y_b2) + tau (Y_b2 Y_b4))[i3,i1]/2,
\\   K^tau[(a1,a3),(i2,i4)] = ((Y^a1 Y^a3) + tau (Y^a3 Y^a1))[i2,i4]/2.
\\ The double-logarithmic waves A^tau_n (coefficient of a^n omega^(1-2n)) obey
\\   A^+_n = 2(3-2n) Cas A^+_(n-1) + sum_k A^+_k A^+_(n-k),
\\   A^-_n = 2(4-2n) Cas A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_k A^-_k A^-_(n-k),   A^tau_1 = 2 Born^tau,
\\ and the first-order zeta_2 poles of the positive-signature singlet are S_m = 6 kappa <T_rc[A^-_(m-1)]>, the
\\ coefficient of zeta_2 a^m omega^(4-2m), projected on the color singlets in the normalization of the splitting
\\ functions (matrix [[qq, qg], [gq, gg]], P_qg carrying 2 n_f T_F with T_F = 1/2).
\\
\\ The Lie algebra is given by a rational, non-orthonormal basis Y_a of matrices in the quark representation; the
\\ trace form G_ab = 2 tr(Y_a Y_b) fixes T_F = 1/2, and indices are raised with G^-1.  Every quantity is rational;
\\ n_f is kept as the polynomial variable nf.  Group invariants (with orthonormal generators t, tr(t^a t^b) = delta/2):
\\   dFF = d_R^{abcd} d_R^{abcd}/N_R,  dFA = d_R^{abcd} d_A^{abcd}/N_R,  dAA = d_A^{abcd} d_A^{abcd}/N_A,
\\   d33 = d_R^{abc} d_R^{abc}/N_R,  with d^{abcd} and d^{abc} the fully symmetrized traces.
\\
\\ Run:  gp -q -D breakloop=0 run_model.gp < /dev/null > singlet_model.out

\\ ------------------------------------------------------------------------------------------------- linear algebra
kron(A,B) = {
  my(ra=matsize(A)[1], ca=matsize(A)[2], rb=matsize(B)[1], cb=matsize(B)[2]);
  matrix(ra*rb, ca*cb, i, j, A[(i-1)\rb+1, (j-1)\cb+1] * B[(i-1)%rb+1, (j-1)%cb+1]);
}
E(n,i,j) = matrix(n,n,a,b, (a==i)&&(b==j));

\\ ------------------------------------------------------------------------------------------------- representations
sun(n) = {
  my(L=List());
  for(i=1,n, for(j=1,n, if(i!=j, listput(L, E(n,i,j)))));
  for(k=1,n-1, listput(L, E(n,k,k)-E(n,k+1,k+1)));
  Vec(L);
}
son(n) = { my(L=List()); for(i=1,n, for(j=i+1,n, listput(L, E(n,i,j)-E(n,j,i)))); Vec(L); }
spn(n2) = {
  my(n=n2/2, J=matrix(n2,n2,a,b, if(b==a+n,1, if(a==b+n,-1,0))), cols, K, L=List());
  cols = matrix(n2*n2, n2*n2);
  for(p=1,n2, for(q=1,n2, my(X=E(n2,p,q), C=X~*J+J*X);
      for(a=1,n2, for(b=1,n2, cols[(a-1)*n2+b, (p-1)*n2+q] = C[a,b]))));
  K = matker(cols);
  for(c=1,#K, listput(L, matrix(n2,n2,a,b, K[(a-1)*n2+b, c])));
  Vec(L);
}
g2rep() = {
  \\ the 7 x 7 antisymmetric matrices that annihilate the invariant three-form of the octonions
  my(tr=[[1,2,3],[1,4,5],[1,6,7],[2,4,6],[2,5,7],[3,4,7],[3,5,6]], sg=[1,1,1,1,-1,-1,-1], phi, so7, cols, K, L=List());
  phi = vector(7,i,vector(7,j,vector(7,k,0)));
  for(t=1,7, my(v=tr[t]);
    foreach([[1,2,3,1],[2,3,1,1],[3,1,2,1],[2,1,3,-1],[1,3,2,-1],[3,2,1,-1]], p,
      phi[v[p[1]]][v[p[2]]][v[p[3]]] = sg[t]*p[4]));
  so7 = son(7);
  cols = matrix(343, #so7);
  for(c=1,#so7, my(X=so7[c]);
    for(i=1,7, for(j=1,7, for(k=1,7,
      cols[(i-1)*49+(j-1)*7+k, c] = sum(l=1,7, X[i,l]*phi[l][j][k] + X[j,l]*phi[i][l][k] + X[k,l]*phi[i][j][l])))));
  K = matker(cols);
  for(c=1,#K, listput(L, sum(d=1,#so7, K[d,c]*so7[d])));
  Vec(L);
}
su2spin(j2) = {
  \\ spin j2/2 on the monomials x^(j2-k) y^k: E = x d/dy, F = y d/dx, H = x d/dx - y d/dy
  my(d=j2+1, Em=matrix(d,d), Fm=matrix(d,d), Hm=matrix(d,d));
  for(k=0,j2, Hm[k+1,k+1] = (j2-k) - k;
    if(k>0, Em[k, k+1] = k);
    if(k<j2, Fm[k+2, k+1] = j2-k));
  [Em, Fm, Hm];
}
monpow(Y, p) = {
  \\ the p-th symmetric power, basis of monomials (non-decreasing index tuples)
  my(n=matsize(Y[1])[1], idx=List(), pos=Map(), out=vector(#Y));
  forvec(v=vector(p,i,[1,n]), listput(idx, v); mapput(pos, v, #idx), 1);
  my(d=#idx);
  for(a=1,#Y, my(M=matrix(d,d), X=Y[a]);
    for(c=1,d, my(v=idx[c]);
      for(s=1,p, for(k=1,n, if(X[k,v[s]]!=0, my(w=v); w[s]=k; w=vecsort(w); M[mapget(pos,w), c] += X[k,v[s]]))));
    out[a]=M);
  out;
}
asq(Y) = {
  \\ the antisymmetric square, basis e_i ^ e_j (i < j)
  my(n=matsize(Y[1])[1], idx=List(), pos=matrix(n,n), out=vector(#Y));
  for(i=1,n, for(j=i+1,n, listput(idx,[i,j]); pos[i,j]=#idx));
  my(d=#idx);
  for(a=1,#Y, my(M=matrix(d,d), X=Y[a]);
    for(c=1,d, my(i=idx[c][1], j=idx[c][2]);
      for(k=1,n,
        if(k!=j, if(k<j, M[pos[k,j],c] += X[k,i], M[pos[j,k],c] -= X[k,i]));
        if(k!=i, if(i<k, M[pos[i,k],c] += X[k,j], M[pos[k,i],c] -= X[k,j]))));
    out[a]=M);
  out;
}
adjrep(Y) = {
  \\ the adjoint representation of the algebra spanned by Y, in the basis Y
  my(NR=matsize(Y[1])[1], NA=#Y, Ym=matrix(NR*NR, NA, r, a, Y[a][(r-1)\NR+1, (r-1)%NR+1]));
  vector(NA, a, my(M=matrix(NA,NA)); for(b=1,NA, my(C=Y[a]*Y[b]-Y[b]*Y[a],
       v=matinverseimage(Ym, vector(NR*NR, r, C[(r-1)\NR+1, (r-1)%NR+1])~));
       if(#v==0, error("algebra not closed")); for(c=1,NA, M[c,b]=v[c])); M);
}
REP(name) = {
  if(name=="SU2_2", return(sun(2)));
  if(name=="SU2_3", return(su2spin(2)));
  if(name=="SU2_4", return(su2spin(3)));
  if(name=="SU2_5", return(su2spin(4)));
  if(name=="SU3_3", return(sun(3)));
  if(name=="SU3_6", return(monpow(sun(3),2)));
  if(name=="SU3_8", return(adjrep(sun(3))));
  if(name=="SU3_10", return(monpow(sun(3),3)));
  if(name=="SU4_4", return(sun(4)));
  if(name=="SU4_6", return(asq(sun(4))));
  if(name=="SU4_10", return(monpow(sun(4),2)));
  if(name=="SO5_5", return(son(5)));
  if(name=="Sp4_4", return(spn(4)));
  if(name=="G2_7",  return(g2rep()));
  if(name=="SO7_7", return(son(7)));
  if(name=="Sp6_6", return(spn(6)));
  error("unknown representation ", name);
}

\\ ------------------------------------------------------------------------------------------------- invariants
\\ M[(a,b),(c,d)] = tr(X_a X_b X_c X_d) for a list X of d x d matrices
trace4(X) = {
  my(n=#X, d=matsize(X[1])[1], V=matrix(n*n, d*d), U=matrix(n*n, d*d));
  for(a=1,n, for(b=1,n, my(P=X[a]*X[b]);
    for(i=1,d, for(j=1,d, V[(a-1)*n+b, (i-1)*d+j] = P[i,j]; U[(a-1)*n+b, (j-1)*d+i] = P[i,j]))));
  V*U~;
}
\\ sum over a,b,c,d of tr(X_a X_b X_c X_d) times the symmetrized trace of Z_a Z_b Z_c Z_d
contract4(X, Z) = {
  my(n=#X, MX=trace4(X), MZ=trace4(Z), ix(a,b)=(a-1)*n+b, s=0);
  for(a=1,n, for(b=1,n, for(c=1,n, for(d=1,n,
    s += MX[ix(a,b),ix(c,d)] * (MZ[ix(a,b),ix(c,d)] + MZ[ix(a,b),ix(d,c)] + MZ[ix(a,c),ix(b,d)]
                               + MZ[ix(a,c),ix(d,b)] + MZ[ix(a,d),ix(b,c)] + MZ[ix(a,d),ix(c,b)]) / 6))));
  s;
}
contract3(X, Z) = {
  my(n=#X, s=0, t3(W,a,b,c)=trace(W[a]*W[b]*W[c]));
  for(a=1,n, for(b=1,n, for(c=1,n, s += t3(X,a,b,c) * (t3(Z,a,b,c) + t3(Z,a,c,b)) / 2)));
  s;
}

\\ ------------------------------------------------------------------------------------------------- setup
setup(name) = {
  my(Y=REP(name), NR=matsize(Y[1])[1], NA=#Y, G, g, Yd, ad, add, CF, CA, IR, IA);
  G = matrix(NA,NA,a,b, 2*trace(Y[a]*Y[b]));
  g = G^(-1);
  Yd = vector(NA, a, sum(b=1,NA, g[a,b]*Y[b]));
  ad = adjrep(Y);
  add = vector(NA, a, sum(b=1,NA, g[a,b]*ad[b]));
  CF = trace(sum(a=1,NA, Y[a]*Yd[a]))/NR;
  CA = trace(sum(a=1,NA, ad[a]*add[a]))/NA;
  if(sum(a=1,NA, Y[a]*Yd[a]) != CF*matid(NR), error("C_F is not a multiple of the unit matrix"));
  if(sum(a=1,NA, ad[a]*add[a]) != CA*matid(NA), error("C_A is not a multiple of the unit matrix"));
  my(inv=[contract4(Y, Yd)/NR, contract4(Y, add)/NR, contract4(ad, add)/NA, contract3(Y, Yd)/NR]);
  IR = matid(NR); IA = matid(NA);
  my(M1=[vector(NA,a,-Y[a]~), vector(NA,a,ad[a])], M3=[Y, ad],
     M1d=[vector(NA,a,-Yd[a]~), vector(NA,a,add[a])], M3d=[Yd, add], I=[IR,IA]);
  my(L1=vector(2), XX=vector(2), Cas=vector(2));
  for(x=1,2,
    L1[x] = vector(NA, a, kron(M1[x][a], I[x]));
    XX[x] = vector(NA, a, kron(I[x], M3d[x][a]) - kron(M1d[x][a], I[x]));
    Cas[x] = sum(a=1,NA, (kron(M1[x][a],I[x]) + kron(I[x],M3[x][a])) * (kron(M1d[x][a],I[x]) + kron(I[x],M3d[x][a]))));
  my(P=matrix(NA^2,NA^2)); for(a=1,NA, for(b=1,NA, P[(b-1)*NA+a, (a-1)*NA+b]=1));
  my(Jt=vector(2), Kt=vector(2));
  for(s=1,2, my(tau=if(s==1,1,-1), Jm=matrix(NR^2,NA^2), Km=matrix(NA^2,NR^2));
    for(b2=1,NA, for(b4=1,NA, my(m=(Y[b4]*Y[b2] + tau*Y[b2]*Y[b4])/2);
      for(i1=1,NR, for(i3=1,NR, Jm[(i1-1)*NR+i3, (b2-1)*NA+b4] = m[i3,i1]))));
    for(a1=1,NA, for(a3=1,NA, my(m=(Yd[a1]*Yd[a3] + tau*Yd[a3]*Yd[a1])/2);
      for(i2=1,NR, for(i4=1,NR, Km[(a1-1)*NA+a3, (i2-1)*NR+i4] = m[i2,i4]))));
    Jt[s]=Jm; Kt[s]=Km);
  my(uq=vector(NR^2, r, ((r-1)\NR)==((r-1)%NR))~, ug=vector(NA^2, r, g[(r-1)\NA+1, (r-1)%NA+1])~);
  [NR, NA, CF, CA, L1, XX, Cas, P, Jt, Kt, uq, ug, G, inv];
}

\\ ------------------------------------------------------------------------------------------------- operators
\\ block operators are vectors [qq, qg, gq, gg]
bmul(X,Z) = [X[1]*Z[1]+X[2]*Z[3], X[1]*Z[2]+X[2]*Z[4], X[3]*Z[1]+X[4]*Z[3], X[3]*Z[2]+X[4]*Z[4]];
badd(X,Z) = vector(4,k,X[k]+Z[k]);
bscal(c,X) = vector(4,k,c*X[k]);
bcas(m,X) = [m[7][1]*X[1], m[7][1]*X[2], m[7][2]*X[3], m[7][2]*X[4]];
btrc(m,X) = {
  my(NA=m[2], L1=m[5], XX=m[6], blk=[[1,1],[1,2],[2,1],[2,2]]);
  vector(4, k, my(i=blk[k][1], j=blk[k][2]); sum(a=1,NA, L1[i][a]*X[k]*XX[j][a]));
}
\\ s8 = -1 reverses the gluon-pair Born tensor of negative signature, whose only nonzero channel is the antisymmetric
\\ adjoint (weight -C_A; the other antisymmetric channel has Casimir 2 C_A and weight 0), so that the weight becomes +C_A
\\ [alt_pgg change, 20 Oct 2026] tq = -1 reverses the sign of the negative-signature quark-gluon transition product by
\\ multiplying the negative-signature qg Born block by -1 (as transition_sign.py does); tq = 1 is the installed system.
born(m, tau, s8=1, tq=1) = {
  my(NR=m[1], NA=m[2], CF=m[3], CA=m[4], s=if(tau>0,1,2), Pg=(matid(NA^2) + if(tau>0,1,-1)*m[8])/2);
  [CF*matid(NR^2) - m[7][1]/2, if(tau>0,1,tq)*(2*'nf)*m[9][s], (-2)*m[10][s], if(tau>0,1,s8)*(-2)*(CA*matid(NA^2) - m[7][2]/2)*Pg];
}
\\ the color-singlet coefficients in the normalization of the splitting functions [[qq, qg], [gq, gg]]
singlet(m, X) = {
  my(NR=m[1], NA=m[2], uq=m[11], ug=m[12], G=m[13]);
  my(pq(v)=sum(i=1,NR, v[(i-1)*NR+i]), pg(v)=sum(a=1,NA, sum(b=1,NA, G[a,b]*v[(a-1)*NA+b])));
  my(fqq=pq(X[1]*uq)/NR, fqg=pq(X[2]*ug)/NR, fgq=pg(X[3]*uq)/NA, fgg=pg(X[4]*ug)/NA);
  if(X[1]*uq != fqq*uq || X[2]*ug != fqg*uq || X[3]*uq != fgq*ug || X[4]*ug != fgg*ug, error("singlet not closed"));
  [fqq, fqg*NR/NA; fgq*NA/NR, fgg];
}
\\ returns [S, L]: S[m] (m = 2..nmax+1), the zeta_2 poles; L[n] (n = 1..nmax+1), the singlet projection of A^+_n;
\\ s8 = -1: the negative-signature gluon-pair Born tensor reversed (see born)
\\ [alt_pgg change] tq as in born; addp, if a matrix, is added to the positive-signature gg Born block (used only for the
\\ channel-weight shifts of the 8s and 27 gluon-pair channels in SU(3), run_alt_weights.gp); addp = 0 is the installed system.
solvesinglet(m, nmax, kappa, s8=1, tq=1, addp=0) = {
  my(Bp=born(m,1), Bm=born(m,-1,s8,tq), Ap=vector(nmax+1), Am=vector(nmax), S=vector(nmax+1), L=vector(nmax+1));
  if(type(addp)=="t_MAT", Bp[4] += addp);
  Ap[1]=bscal(2,Bp); Am[1]=bscal(2,Bm);
  for(n=2,nmax+1,
    my(t=bscal(2*(3-2*n), bcas(m,Ap[n-1]))); for(k=1,n-1, t=badd(t, bmul(Ap[k],Ap[n-k]))); Ap[n]=t);
  for(n=2,nmax,
    my(t = badd(bscal(2*(4-2*n), bcas(m,Am[n-1])), bscal(4*kappa, btrc(m,Ap[n-1]))));
    for(k=1,n-1, t=badd(t, bmul(Am[k],Am[n-k]))); Am[n]=t);
  for(mm=2,nmax+1, S[mm] = 6*kappa*singlet(m, btrc(m, Am[mm-1])));
  for(n=1,nmax+1, L[n] = singlet(m, Ap[n]));
  [S, L];
}


==> anc/numbers/deposit/R8/alt_pgg/routeA/singlet_model.gp.diff <==
196c196,198
< born(m, tau, s8=1) = {
---
> \\ [alt_pgg change, 20 Oct 2026] tq = -1 reverses the sign of the negative-signature quark-gluon transition product by
> \\ multiplying the negative-signature qg Born block by -1 (as transition_sign.py does); tq = 1 is the installed system.
> born(m, tau, s8=1, tq=1) = {
198c200
<   [CF*matid(NR^2) - m[7][1]/2, (2*'nf)*m[9][s], (-2)*m[10][s], if(tau>0,1,s8)*(-2)*(CA*matid(NA^2) - m[7][2]/2)*Pg];
---
>   [CF*matid(NR^2) - m[7][1]/2, if(tau>0,1,tq)*(2*'nf)*m[9][s], (-2)*m[10][s], if(tau>0,1,s8)*(-2)*(CA*matid(NA^2) - m[7][2]/2)*Pg];
210,211c212,216
< solvesinglet(m, nmax, kappa, s8=1) = {
<   my(Bp=born(m,1), Bm=born(m,-1,s8), Ap=vector(nmax+1), Am=vector(nmax), S=vector(nmax+1), L=vector(nmax+1));
---
> \\ [alt_pgg change] tq as in born; addp, if a matrix, is added to the positive-signature gg Born block (used only for the
> \\ channel-weight shifts of the 8s and 27 gluon-pair channels in SU(3), run_alt_weights.gp); addp = 0 is the installed system.
> solvesinglet(m, nmax, kappa, s8=1, tq=1, addp=0) = {
>   my(Bp=born(m,1), Bm=born(m,-1,s8,tq), Ap=vector(nmax+1), Am=vector(nmax), S=vector(nmax+1), L=vector(nmax+1));
>   if(type(addp)=="t_MAT", Bp[4] += addp);


==> anc/numbers/deposit/R8/alt_pgg/routeA/singlet_model.out <==
REP;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
S;SU2_2;1;2;9/2;-24*nf;36;96
S;SU2_2;1;3;36*nf + 99/4;204*nf;-306;96*nf - 768
S;SU2_2;1;4;-1044*nf - 729/4;192*nf^2 - 3876*nf;-288*nf + 5814;-3936*nf + 15360
L;SU2_2;1;3/2;2*nf;-3;-8
L;SU2_2;2;-6*nf + 9/4;-13*nf;39/2;-6*nf + 64
L;SU2_2;3;60*nf + 27/4;-24*nf^2 + 217*nf;36*nf - 651/2;174*nf - 1024
L;SU2_2;4;180*nf^2 - 2805/2*nf + 405/16;780*nf^2 - 17225/4*nf;-1170*nf + 51675/8;180*nf^2 - 10215/2*nf + 20480
S;SU2_2;-1;2;-9/2;24*nf;-36;-96
S;SU2_2;-1;3;-36*nf + 117/4;-12*nf;18;-96*nf
S;SU2_2;-1;4;252*nf - 891/4;-192*nf^2 - 396*nf;288*nf + 594;864*nf + 3072
V;SU2_2;2;9/2;-24*nf;36;-96
V;SU2_2;3;36*nf + 99/4;12*nf;-18;96*nf - 768
V;SU2_2;4;-468*nf - 729/4;192*nf^2 - 1380*nf;-288*nf + 2070;-864*nf + 3072
REP;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
S;SU2_3;1;2;-3;-6*nf;6;6
S;SU2_3;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
S;SU2_3;1;4;-66*nf + 24;12*nf^2 - 24*nf;-12*nf + 24;-84*nf + 60
L;SU2_3;1;1;2*nf;-2;-2
L;SU2_3;2;-4*nf + 1;-2*nf;2;-4*nf + 4
L;SU2_3;3;2;-16*nf^2 + 12*nf;16*nf - 12;24*nf - 16
L;SU2_3;4;80*nf^2 - 60*nf + 5;80*nf^2 - 50*nf;-80*nf + 50;80*nf^2 - 180*nf + 80
S;SU2_3;-1;2;3;6*nf;-6;-6
S;SU2_3;-1;3;-6*nf + 9/2;3*nf;-3;-6*nf
S;SU2_3;-1;4;-42*nf + 21;-12*nf^2 + 6*nf;12*nf - 6;-24*nf + 12
V;SU2_3;2;-3;-6*nf;6;-6
V;SU2_3;3;6*nf + 3/2;-3*nf;3;6*nf - 12
V;SU2_3;4;-42*nf + 24;12*nf^2;-12*nf;-36*nf + 12
REP;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
S;SU2_4;1;2;-99/40;-12/5*nf;9/5;24/25
S;SU2_4;1;3;9/5*nf + 99/32;3/5*nf;-9/20;24/25*nf - 96/125
S;SU2_4;1;4;-5193/250*nf + 18603/8000;48/25*nf^2 + 687/250*nf;-36/25*nf - 2061/1000;-924/125*nf + 192/125
L;SU2_4;1;3/4;2*nf;-3/2;-4/5
L;SU2_4;2;-3*nf + 9/16;-1/10*nf;3/40;-3*nf + 16/25
L;SU2_4;3;-21/5*nf + 27/32;-12*nf^2 + 241/100*nf;9*nf - 723/400;51/10*nf - 128/125
L;SU2_4;4;45*nf^2 - 1353/80*nf + 405/256;3*nf^2 - 481/800*nf;-9/4*nf + 1443/3200;45*nf^2 - 1539/80*nf + 256/125
S;SU2_4;-1;2;99/40;12/5*nf;-9/5;-24/25
S;SU2_4;-1;3;-9/5*nf + 4653/800;33/25*nf;-99/100;-24/25*nf
S;SU2_4;-1;4;-5733/250*nf + 25137/8000;-48/25*nf^2 + 9/2*nf;36/25*nf - 27/8;-612/125*nf + 192/625
V;SU2_4;2;-99/40;-12/5*nf;9/5;-24/25
V;SU2_4;3;9/5*nf + 99/32;-33/25*nf;99/100;24/25*nf - 96/125
V;SU2_4;4;-4473/250*nf + 18603/8000;48/25*nf^2 + 147/50*nf;-36/25*nf - 441/200;-108/25*nf + 192/625
REP;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
S;SU2_5;1;2;-9/5;-6/5*nf;18/25;6/25
S;SU2_5;1;3;18/25*nf + 117/50;-3/25*nf;9/125;6/25*nf - 12/125
S;SU2_5;1;4;-6606/625*nf + 1242/625;12/25*nf^2 + 156/125*nf;-36/125*nf - 468/625;-156/125*nf + 12/125
L;SU2_5;1;3/5;2*nf;-6/5;-2/5
L;SU2_5;2;-12/5*nf + 9/25;2/5*nf;-6/25;-12/5*nf + 4/25
L;SU2_5;3;-96/25*nf + 54/125;-48/5*nf^2 + 28/25*nf;144/25*nf - 84/125;24/25*nf - 16/125
L;SU2_5;4;144/5*nf^2 - 228/25*nf + 81/125;-48/5*nf^2 + 26/25*nf;144/25*nf - 78/125;144/5*nf^2 - 108/25*nf + 16/125
S;SU2_5;-1;2;9/5;6/5*nf;-18/25;-6/25
S;SU2_5;-1;3;-18/25*nf + 207/50;3/5*nf;-9/25;-6/25*nf
S;SU2_5;-1;4;-7686/625*nf + 1917/625;-12/25*nf^2 + 234/125*nf;36/125*nf - 702/625;-144/125*nf + 12/625
V;SU2_5;2;-9/5;-6/5*nf;18/25;-6/25
V;SU2_5;3;18/25*nf + 117/50;-3/5*nf;9/25;6/25*nf - 12/125
V;SU2_5;4;-6246/625*nf + 1242/625;12/25*nf^2 + 132/125*nf;-36/125*nf - 396/625;-108/125*nf + 12/625
REP;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
S;SU3_3;1;2;16/3;-36*nf;96;216
S;SU3_3;1;3;96*nf + 112/3;444*nf;-1184;216*nf - 2592
S;SU3_3;1;4;-11968/3*nf - 5632/27;432*nf^2 - 13024*nf;-1152*nf + 104192/3;-12384*nf + 77760
L;SU3_3;1;8/3;2*nf;-16/3;-12
L;SU3_3;2;-32/3*nf + 64/9;-56/3*nf;448/9;-32/3*nf + 144
L;SU3_3;3;1280/9*nf + 1024/27;-128/3*nf^2 + 4288/9*nf;1024/9*nf - 34304/27;4096/9*nf - 3456
L;SU3_3;4;5120/9*nf^2 - 48640/9*nf + 20480/81;17920/9*nf^2 - 380800/27*nf;-143360/27*nf + 3046400/81;5120/9*nf^2 - 540160/27*nf + 103680
S;SU3_3;-1;2;-16/3;36*nf;-96;-216
S;SU3_3;-1;3;-96*nf + 368/9;-12*nf;32;-216*nf
S;SU3_3;-1;4;2624/3*nf - 6848/27;-432*nf^2 - 2064*nf;1152*nf + 5504;3456*nf + 15552
V;SU3_3;2;16/3;-36*nf;96;-216
V;SU3_3;3;96*nf + 112/3;12*nf;-32;216*nf - 2592
V;SU3_3;4;-5056/3*nf - 5632/27;432*nf^2 - 4960*nf;-1152*nf + 39680/3;-2016*nf + 15552
REP;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
S;SU3_6;1;2;-88/15;-36/5*nf;48/5;216/25
S;SU3_6;1;3;48/5*nf + 88/15;12*nf;-16;216/25*nf - 2592/125
S;SU3_6;1;4;-35296/375*nf + 11072/675;432/25*nf^2 - 6016/125*nf;-576/25*nf + 24064/375;-14112/125*nf + 15552/125
L;SU3_6;1;4/3;2*nf;-8/3;-12/5
L;SU3_6;2;-16/3*nf + 16/9;-32/15*nf;128/45;-16/3*nf + 144/25
L;SU3_6;3;-128/45*nf + 128/27;-64/3*nf^2 + 3904/225*nf;256/9*nf - 15616/675;1664/45*nf - 3456/125
L;SU3_6;4;1280/9*nf^2 - 5632/45*nf + 1280/81;1024/9*nf^2 - 54272/675*nf;-4096/27*nf + 217088/2025;1280/9*nf^2 - 45568/135*nf + 20736/125
S;SU3_6;-1;2;88/15;36/5*nf;-48/5;-216/25
S;SU3_6;-1;3;-48/5*nf + 3256/225;132/25*nf;-176/25;-216/25*nf
S;SU3_6;-1;4;-21856/375*nf + 28256/3375;-432/25*nf^2 - 48/125*nf;576/25*nf + 64/125;-1728/125*nf + 15552/625
V;SU3_6;2;-88/15;-36/5*nf;48/5;-216/25
V;SU3_6;3;48/5*nf + 88/15;-132/25*nf;176/25;216/25*nf - 2592/125
V;SU3_6;4;-18016/375*nf + 11072/675;432/25*nf^2 - 1408/125*nf;-576/25*nf + 5632/375;-3744/125*nf + 15552/625
REP;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
S;SU3_8;1;2;-3;-6*nf;6;6
S;SU3_8;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
S;SU3_8;1;4;-46*nf + 9;12*nf^2 - 34*nf;-12*nf + 34;-64*nf + 60
L;SU3_8;1;1;2*nf;-2;-2
L;SU3_8;2;-4*nf + 1;-2*nf;2;-4*nf + 4
L;SU3_8;3;2;-16*nf^2 + 12*nf;16*nf - 12;24*nf - 16
L;SU3_8;4;80*nf^2 - 60*nf + 5;80*nf^2 - 50*nf;-80*nf + 50;80*nf^2 - 180*nf + 80
S;SU3_8;-1;2;3;6*nf;-6;-6
S;SU3_8;-1;3;-6*nf + 9/2;3*nf;-3;-6*nf
S;SU3_8;-1;4;-22*nf + 6;-12*nf^2 - 4*nf;12*nf + 4;-4*nf + 12
V;SU3_8;2;-3;-6*nf;6;-6
V;SU3_8;3;6*nf + 3/2;-3*nf;3;6*nf - 12
V;SU3_8;4;-22*nf + 9;12*nf^2 - 10*nf;-12*nf + 10;-16*nf + 12
REP;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
S;SU3_10;1;2;-72/25;-12/5*nf;48/25;24/25
S;SU3_10;1;3;48/25*nf + 504/125;12/25*nf;-48/125;24/25*nf - 96/125
S;SU3_10;1;4;-7904/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-608/125*nf + 192/125
L;SU3_10;1;4/5;2*nf;-8/5;-4/5
L;SU3_10;2;-16/5*nf + 16/25;0;0;-16/5*nf + 16/25
L;SU3_10;3;-128/25*nf + 128/125;-64/5*nf^2 + 64/25*nf;256/25*nf - 256/125;128/25*nf - 128/125
L;SU3_10;4;256/5*nf^2 - 512/25*nf + 256/125;0;0;256/5*nf^2 - 512/25*nf + 256/125
S;SU3_10;-1;2;72/25;12/5*nf;-48/25;-24/25
S;SU3_10;-1;3;-48/25*nf + 936/125;36/25*nf;-144/125;-24/25*nf
S;SU3_10;-1;4;-9824/625*nf + 1824/625;-48/25*nf^2 + 496/125*nf;192/125*nf - 1984/625;-64/25*nf + 192/625
V;SU3_10;2;-72/25;-12/5*nf;48/25;-24/25
V;SU3_10;3;48/25*nf + 504/125;-36/25*nf;144/125;24/25*nf - 96/125
V;SU3_10;4;-5984/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-224/125*nf + 192/625
REP;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
S;SO5_5;1;2;-6;-18*nf;36;54
S;SO5_5;1;3;36*nf - 9;99*nf;-198;54*nf - 324
S;SO5_5;1;4;-804*nf + 222;108*nf^2 - 1458*nf;-216*nf + 2916;-1440*nf + 4860
L;SO5_5;1;2;2*nf;-4;-6
L;SO5_5;2;-8*nf + 4;-8*nf;16;-8*nf + 36
L;SO5_5;3;32*nf + 16;-32*nf^2 + 112*nf;64*nf - 224;160*nf - 432
L;SO5_5;4;320*nf^2 - 960*nf + 80;640*nf^2 - 1600*nf;-1280*nf + 3200;320*nf^2 - 3520*nf + 6480
S;SO5_5;-1;2;6;18*nf;-36;-54
S;SO5_5;-1;3;-36*nf - 3;9*nf;-18;-54*nf
S;SO5_5;-1;4;-84*nf + 192;-108*nf^2 - 360*nf;216*nf + 720;396*nf + 972
V;SO5_5;2;-6;-18*nf;36;-54
V;SO5_5;3;36*nf - 9;-9*nf;18;54*nf - 324
V;SO5_5;4;-372*nf + 222;108*nf^2 - 594*nf;-216*nf + 1188;-144*nf + 972
REP;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
S;Sp4_4;1;2;15/2;-36*nf;90;216
S;Sp4_4;1;3;90*nf + 225/4;450*nf;-1125;216*nf - 2592
S;Sp4_4;1;4;-3840*nf - 2865/4;432*nf^2 - 13122*nf;-1080*nf + 32805;-12600*nf + 77760
L;Sp4_4;1;5/2;2*nf;-5;-12
L;Sp4_4;2;-10*nf + 25/4;-19*nf;95/2;-10*nf + 144
L;Sp4_4;3;140*nf + 125/4;-40*nf^2 + 481*nf;100*nf - 2405/2;430*nf - 3456
L;Sp4_4;4;500*nf^2 - 10275/2*nf + 3125/16;1900*nf^2 - 57095/4*nf;-4750*nf + 285475/8;500*nf^2 - 37825/2*nf + 103680
S;Sp4_4;-1;2;-15/2;36*nf;-90;-216
S;Sp4_4;-1;3;-90*nf + 255/4;-18*nf;45;-216*nf
S;Sp4_4;-1;4;840*nf - 3255/4;-432*nf^2 - 1854*nf;1080*nf + 4635;3384*nf + 15552
V;Sp4_4;2;15/2;-36*nf;90;-216
V;Sp4_4;3;90*nf + 225/4;18*nf;-45;216*nf - 2592
V;Sp4_4;4;-1680*nf - 2865/4;432*nf^2 - 4914*nf;-1080*nf + 12285;-2232*nf + 15552
REP;G2_7;7;14;1;2;1/24;5/12;25/12;0
S;G2_7;1;2;0;-24*nf;48;96
S;G2_7;1;3;48*nf;192*nf;-384;96*nf - 768
S;G2_7;1;4;-1280*nf + 96;192*nf^2 - 3808*nf;-384*nf + 7616;-3520*nf + 15360
L;G2_7;1;2;2*nf;-4;-8
L;G2_7;2;-8*nf + 4;-12*nf;24;-8*nf + 64
L;G2_7;3;64*nf + 16;-32*nf^2 + 208*nf;64*nf - 416;224*nf - 1024
L;G2_7;4;320*nf^2 - 1760*nf + 80;960*nf^2 - 4080*nf;-1920*nf + 8160;320*nf^2 - 6560*nf + 20480
S;G2_7;-1;2;0;24*nf;-48;-96
S;G2_7;-1;3;-48*nf;0;0;-96*nf
S;G2_7;-1;4;256*nf + 96;-192*nf^2 - 736*nf;384*nf + 1472;1088*nf + 3072
V;G2_7;2;0;-24*nf;48;-96
V;G2_7;3;48*nf;0;0;96*nf - 768
V;G2_7;4;-512*nf + 96;192*nf^2 - 1504*nf;-384*nf + 3008;-448*nf + 3072
REP;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
S;SU4_4;1;2;45/8;-48*nf;180;384
S;SU4_4;1;3;180*nf + 1575/32;780*nf;-2925;384*nf - 6144
S;SU4_4;1;4;-19935/2*nf - 13905/64;768*nf^2 - 30810*nf;-2880*nf + 231075/2;-28608*nf + 245760
L;SU4_4;1;15/4;2*nf;-15/2;-16
L;SU4_4;2;-15*nf + 225/16;-49/2*nf;735/8;-15*nf + 256
L;SU4_4;3;255*nf + 3375/32;-60*nf^2 + 3361/4*nf;225*nf - 50415/16;1695/2*nf - 8192
L;SU4_4;4;1125*nf^2 - 213825/16*nf + 253125/256;3675*nf^2 - 1058645/32*nf;-55125/4*nf + 15879675/128;1125*nf^2 - 794475/16*nf + 327680
S;SU4_4;-1;2;-45/8;48*nf;-180;-384
S;SU4_4;-1;3;-180*nf + 1665/32;-12*nf;45;-384*nf
S;SU4_4;-1;4;3825/2*nf - 16875/64;-768*nf^2 - 5454*nf;2880*nf + 40905/2;8640*nf + 49152
V;SU4_4;2;45/8;-48*nf;180;-384
V;SU4_4;3;180*nf + 1575/32;12*nf;-45;384*nf - 6144
V;SU4_4;4;-8415/2*nf - 13905/64;768*nf^2 - 11994*nf;-2880*nf + 89955/2;-4032*nf + 49152
REP;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
S;SU4_6;1;2;-15/2;-24*nf;60;96
S;SU4_6;1;3;60*nf - 75/4;180*nf;-450;96*nf - 768
S;SU4_6;1;4;-1740*nf + 1815/4;192*nf^2 - 3588*nf;-480*nf + 8970;-3360*nf + 15360
L;SU4_6;1;5/2;2*nf;-5;-8
L;SU4_6;2;-10*nf + 25/4;-11*nf;55/2;-10*nf + 64
L;SU4_6;3;60*nf + 125/4;-40*nf^2 + 201*nf;100*nf - 1005/2;270*nf - 1024
L;SU4_6;4;500*nf^2 - 4275/2*nf + 3125/16;1100*nf^2 - 15455/4*nf;-2750*nf + 77275/8;500*nf^2 - 15825/2*nf + 20480
S;SU4_6;-1;2;15/2;24*nf;-60;-96
S;SU4_6;-1;3;-60*nf - 45/4;12*nf;-30;-96*nf
S;SU4_6;-1;4;-60*nf + 1605/4;-192*nf^2 - 876*nf;480*nf + 2190;1056*nf + 3072
V;SU4_6;2;-15/2;-24*nf;60;-96
V;SU4_6;3;60*nf - 75/4;-12*nf;30;96*nf - 768
V;SU4_6;4;-780*nf + 1815/4;192*nf^2 - 1476*nf;-480*nf + 3690;-288*nf + 3072
REP;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
S;SU4_10;1;2;-15/2;-8*nf;12;32/3
S;SU4_10;1;3;12*nf + 35/4;44/3*nf;-22;32/3*nf - 256/9
S;SU4_10;1;4;-116*nf + 23/4;64/3*nf^2 - 652/9*nf;-32*nf + 326/3;-416/3*nf + 5120/27
L;SU4_10;1;3/2;2*nf;-3;-8/3
L;SU4_10;2;-6*nf + 9/4;-7/3*nf;7/2;-6*nf + 64/9
L;SU4_10;3;-4*nf + 27/4;-24*nf^2 + 193/9*nf;36*nf - 193/6;46*nf - 1024/27
L;SU4_10;4;180*nf^2 - 1055/6*nf + 405/16;140*nf^2 - 11795/108*nf;-210*nf + 11795/72;180*nf^2 - 935/2*nf + 20480/81
S;SU4_10;-1;2;15/2;8*nf;-12;-32/3
S;SU4_10;-1;3;-12*nf + 85/4;20/3*nf;-10;-32/3*nf
S;SU4_10;-1;4;-68*nf - 27/4;-64/3*nf^2 - 68/9*nf;32*nf + 34/3;-32/9*nf + 1024/27
V;SU4_10;2;-15/2;-8*nf;12;-32/3
V;SU4_10;3;12*nf + 35/4;-20/3*nf;10;32/3*nf - 256/9
V;SU4_10;4;-52*nf + 23/4;64/3*nf^2 - 68/3*nf;-32*nf + 34;-224/9*nf + 1024/27
REP;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
S;SO7_7;1;2;-9;-30*nf;90;150
S;SO7_7;1;3;90*nf - 63/2;285*nf;-855;150*nf - 1500
S;SO7_7;1;4;-3222*nf + 810;300*nf^2 - 7140*nf;-900*nf + 21420;-6540*nf + 37500
L;SO7_7;1;3;2*nf;-6;-10
L;SO7_7;2;-12*nf + 9;-14*nf;42;-12*nf + 100
L;SO7_7;3;96*nf + 54;-48*nf^2 + 316*nf;144*nf - 948;408*nf - 2000
L;SO7_7;4;720*nf^2 - 4020*nf + 405;1680*nf^2 - 7630*nf;-5040*nf + 22890;720*nf^2 - 14940*nf + 50000
S;SO7_7;-1;2;9;30*nf;-90;-150
S;SO7_7;-1;3;-90*nf - 45/2;15*nf;-45;-150*nf
S;SO7_7;-1;4;18*nf + 729;-300*nf^2 - 1710*nf;900*nf + 5130;2160*nf + 7500
V;SO7_7;2;-9;-30*nf;90;-150
V;SO7_7;3;90*nf - 63/2;-15*nf;45;150*nf - 1500
V;SO7_7;4;-1422*nf + 810;300*nf^2 - 2940*nf;-900*nf + 8820;-540*nf + 7500
REP;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
S;Sp6_6;1;2;21/2;-48*nf;168;384
S;Sp6_6;1;3;168*nf + 399/4;792*nf;-2772;384*nf - 6144
S;Sp6_6;1;4;-9492*nf - 7329/4;768*nf^2 - 31080*nf;-2688*nf + 108780;-29184*nf + 245760
L;Sp6_6;1;7/2;2*nf;-7;-16
L;Sp6_6;2;-14*nf + 49/4;-25*nf;175/2;-14*nf + 256
L;Sp6_6;3;252*nf + 343/4;-56*nf^2 + 849*nf;196*nf - 5943/2;798*nf - 8192
L;Sp6_6;4;980*nf^2 - 25305/2*nf + 12005/16;3500*nf^2 - 134125/4*nf;-12250*nf + 938875/8;980*nf^2 - 93555/2*nf + 327680
S;Sp6_6;-1;2;-21/2;48*nf;-168;-384
S;Sp6_6;-1;3;-168*nf + 441/4;-24*nf;84;-384*nf
S;Sp6_6;-1;4;1932*nf - 8043/4;-768*nf^2 - 4920*nf;2688*nf + 17220;8448*nf + 49152
V;Sp6_6;2;21/2;-48*nf;168;-384
V;Sp6_6;3;168*nf + 399/4;24*nf;-84;384*nf - 6144
V;Sp6_6;4;-4116*nf - 7329/4;768*nf^2 - 11880*nf;-2688*nf + 41580;-4608*nf + 49152


==> anc/numbers/deposit/R8/alt_pgg/routeB/channel_traces.json <==
{
 "S": {
  "G2_7;+1;+1": {
   "3": "[[48*nf, 192*nf], [-384, 96*nf - 768]]",
   "4": "[[96 - 1280*nf, 192*nf**2 - 3808*nf], [7616 - 384*nf, 15360 - 3520*nf]]"
  },
  "G2_7;+1;-1": {
   "3": "[[48*nf, 0], [0, 96*nf - 768]]",
   "4": "[[96 - 512*nf, 192*nf**2 - 1504*nf], [3008 - 384*nf, 3072 - 448*nf]]"
  },
  "G2_7;-1;+1": {
   "3": "[[-48*nf, 0], [-384, -96*nf - 768]]",
   "4": "[[640*nf + 96, 192*nf**2 + 32*nf], [384*nf + 7616, 1856*nf + 15360]]"
  },
  "G2_7;-1;-1": {
   "3": "[[-48*nf, 192*nf], [0, -96*nf - 768]]",
   "4": "[[96 - 128*nf, 192*nf**2 - 736*nf], [384*nf + 3008, 3072 - 1216*nf]]"
  },
  "SO5_5;+1;+1": {
   "3": "[[36*nf - 9, 99*nf], [-198, 54*nf - 324]]",
   "4": "[[222 - 804*nf, 108*nf**2 - 1458*nf], [2916 - 216*nf, 4860 - 1440*nf]]"
  },
  "SO5_5;+1;-1": {
   "3": "[[36*nf - 9, -9*nf], [18, 54*nf - 324]]",
   "4": "[[222 - 372*nf, 108*nf**2 - 594*nf], [1188 - 216*nf, 972 - 144*nf]]"
  },
  "SO5_5;-1;+1": {
   "3": "[[-36*nf - 9, 9*nf], [-198, -54*nf - 324]]",
   "4": "[[132*nf + 222, 108*nf**2 - 18*nf], [216*nf + 2916, 720*nf + 4860]]"
  },
  "SO5_5;-1;-1": {
   "3": "[[-36*nf - 9, 117*nf], [18, -54*nf - 324]]",
   "4": "[[222 - 300*nf, 108*nf**2 - 234*nf], [216*nf + 1188, 972 - 576*nf]]"
  },
  "SU2_2;+1;+1": {
   "3": "[[36*nf + 99/4, 204*nf], [-306, 96*nf - 768]]",
   "4": "[[-1044*nf - 729/4, 192*nf**2 - 3876*nf], [5814 - 288*nf, 15360 - 3936*nf]]"
  },
  "SU2_2;+1;-1": {
   "3": "[[36*nf + 99/4, 12*nf], [-18, 96*nf - 768]]",
   "4": "[[-468*nf - 729/4, 192*nf**2 - 1380*nf], [2070 - 288*nf, 3072 - 864*nf]]"
  },
  "SU2_2;-1;+1": {
   "3": "[[99/4 - 36*nf, -12*nf], [-306, -96*nf - 768]]",
   "4": "[[540*nf - 729/4, 192*nf**2 + 228*nf], [288*nf + 5814, 1632*nf + 15360]]"
  },
  "SU2_2;-1;-1": {
   "3": "[[99/4 - 36*nf, 180*nf], [-18, -96*nf - 768]]",
   "4": "[[-36*nf - 729/4, 192*nf**2 - 732*nf], [288*nf + 2070, 3072 - 1440*nf]]"
  },
  "SU3_3;+1;+1": {
   "3": "[[96*nf + 112/3, 444*nf], [-1184, 216*nf - 2592]]",
   "4": "[[-11968*nf/3 - 5632/27, 432*nf**2 - 13024*nf], [104192/3 - 1152*nf, 77760 - 12384*nf]]"
  },
  "SU3_3;+1;-1": {
   "3": "[[96*nf + 112/3, 12*nf], [-32, 216*nf - 2592]]",
   "4": "[[-5056*nf/3 - 5632/27, 432*nf**2 - 4960*nf], [39680/3 - 1152*nf, 15552 - 2016*nf]]"
  },
  "SU3_3;-1;+1": {
   "3": "[[112/3 - 96*nf, -12*nf], [-1184, -216*nf - 2592]]",
   "4": "[[6080*nf/3 - 5632/27, 432*nf**2 + 352*nf], [1152*nf + 104192/3, 6048*nf + 77760]]"
  },
  "SU3_3;-1;-1": {
   "3": "[[112/3 - 96*nf, 420*nf], [-32, -216*nf - 2592]]",
   "4": "[[-832*nf/3 - 5632/27, 432*nf**2 - 2528*nf], [1152*nf + 39680/3, 15552 - 4320*nf]]"
  },
  "SU4_4;+1;+1": {
   "3": "[[180*nf + 1575/32, 780*nf], [-2925, 384*nf - 6144]]",
   "4": "[[-19935*nf/2 - 13905/64, 768*nf**2 - 30810*nf], [231075/2 - 2880*nf, 245760 - 28608*nf]]"
  },
  "SU4_4;+1;-1": {
   "3": "[[180*nf + 1575/32, 12*nf], [-45, 384*nf - 6144]]",
   "4": "[[-8415*nf/2 - 13905/64, 768*nf**2 - 11994*nf], [89955/2 - 2880*nf, 49152 - 4032*nf]]"
  },
  "SU4_4;-1;+1": {
   "3": "[[1575/32 - 180*nf, -12*nf], [-2925, -384*nf - 6144]]",
   "4": "[[9585*nf/2 - 13905/64, 768*nf**2 + 474*nf], [2880*nf + 231075/2, 14784*nf + 245760]]"
  },
  "SU4_4;-1;-1": {
   "3": "[[1575/32 - 180*nf, 756*nf], [-45, -384*nf - 6144]]",
   "4": "[[-1935*nf/2 - 13905/64, 768*nf**2 - 6054*nf], [2880*nf + 89955/2, 49152 - 9792*nf]]"
  }
 },
 "checks": {
  "closed_form_born_27_s8+1": true,
  "closed_form_born_27_s8-1": true,
  "closed_form_born_8s_s8+1": true,
  "closed_form_born_8s_s8-1": true,
  "closed_form_s8_+1": true,
  "closed_form_s8_-1": true,
  "closed_form_sudakov_27_s8+1": true,
  "closed_form_sudakov_27_s8-1": true,
  "closed_form_sudakov_8s_s8+1": true,
  "closed_form_sudakov_8s_s8-1": true,
  "degree_born_27_s8+1": true,
  "degree_born_27_s8-1": true,
  "degree_born_8s_s8+1": true,
  "degree_born_8s_s8-1": true,
  "degree_sudakov_27_s8+1": true,
  "degree_sudakov_27_s8-1": true,
  "degree_sudakov_8s_s8+1": true,
  "degree_sudakov_8s_s8-1": true,
  "genA_G2_7_+1_+1": true,
  "genA_G2_7_+1_-1": true,
  "genA_G2_7_-1_+1": true,
  "genA_G2_7_-1_-1": true,
  "genA_SO5_5_+1_+1": true,
  "genA_SO5_5_+1_-1": true,
  "genA_SO5_5_-1_+1": true,
  "genA_SO5_5_-1_-1": true,
  "genA_SU2_2_+1_+1": true,
  "genA_SU2_2_+1_-1": true,
  "genA_SU2_2_-1_+1": true,
  "genA_SU2_2_-1_-1": true,
  "genA_SU3_3_+1_+1": true,
  "genA_SU3_3_+1_-1": true,
  "genA_SU3_3_-1_+1": true,
  "genA_SU3_3_-1_-1": true,
  "genA_SU4_4_+1_+1": true,
  "genA_SU4_4_+1_-1": true,
  "genA_SU4_4_-1_+1": true,
  "genA_SU4_4_-1_-1": true,
  "gq_same_diag_G2_7_+1": true,
  "gq_same_diag_G2_7_-1": true,
  "gq_same_diag_SO5_5_+1": true,
  "gq_same_diag_SO5_5_-1": true,
  "gq_same_diag_SU2_2_+1": true,
  "gq_same_diag_SU2_2_-1": true,
  "gq_same_diag_SU3_3_+1": true,
  "gq_same_diag_SU3_3_-1": true,
  "gq_same_diag_SU4_4_+1": true,
  "gq_same_diag_SU4_4_-1": true,
  "qq_unchanged_born_27_s8+1": true,
  "qq_unchanged_born_27_s8-1": true,
  "qq_unchanged_born_8s_s8+1": true,
  "qq_unchanged_born_8s_s8-1": true,
  "qq_unchanged_sudakov_27_s8+1": true,
  "qq_unchanged_sudakov_27_s8-1": true,
  "qq_unchanged_sudakov_8s_s8+1": true,
  "qq_unchanged_sudakov_8s_s8-1": true,
  "rowsA_G2_7_+1_+1": true,
  "rowsA_G2_7_+1_-1": true,
  "rowsA_G2_7_-1_+1": true,
  "rowsA_G2_7_-1_-1": true,
  "rowsA_SO5_5_+1_+1": true,
  "rowsA_SO5_5_+1_-1": true,
  "rowsA_SO5_5_-1_+1": true,
  "rowsA_SO5_5_-1_-1": true,
  "rowsA_SU2_2_+1_+1": true,
  "rowsA_SU2_2_+1_-1": true,
  "rowsA_SU2_2_-1_+1": true,
  "rowsA_SU2_2_-1_-1": true,
  "rowsA_SU3_3_+1_+1": true,
  "rowsA_SU3_3_+1_-1": true,
  "rowsA_SU3_3_-1_+1": true,
  "rowsA_SU3_3_-1_-1": true,
  "rowsA_SU4_4_+1_+1": true,
  "rowsA_SU4_4_+1_-1": true,
  "rowsA_SU4_4_-1_+1": true,
  "rowsA_SU4_4_-1_-1": true
 },
 "reps": [
  "SU3_3",
  "SU2_2",
  "SU4_4",
  "SO5_5",
  "G2_7"
 ],
 "trS4": {
  "G2_7;+1;+1": "15456 - 4800*nf",
  "G2_7;+1;-1": "3168 - 960*nf",
  "G2_7;-1;+1": "2496*nf + 15456",
  "G2_7;-1;-1": "3168 - 1344*nf",
  "SO5_5;+1;+1": "5082 - 2244*nf",
  "SO5_5;+1;-1": "1194 - 516*nf",
  "SO5_5;-1;+1": "852*nf + 5082",
  "SO5_5;-1;-1": "1194 - 876*nf",
  "SU2_2;+1;+1": "60711/4 - 4980*nf",
  "SU2_2;+1;-1": "11559/4 - 1332*nf",
  "SU2_2;-1;+1": "2172*nf + 60711/4",
  "SU2_2;-1;-1": "11559/4 - 1476*nf",
  "SU3_3;+1;+1": "2093888/27 - 49120*nf/3",
  "SU3_3;+1;-1": "414272/27 - 11104*nf/3",
  "SU3_3;-1;+1": "24224*nf/3 + 2093888/27",
  "SU3_3;-1;-1": "414272/27 - 13792*nf/3",
  "SU4_4;+1;+1": "15714735/64 - 77151*nf/2",
  "SU4_4;+1;-1": "3131823/64 - 16479*nf/2",
  "SU4_4;-1;+1": "39153*nf/2 + 15714735/64",
  "SU4_4;-1;-1": "3131823/64 - 21519*nf/2"
 },
 "weights_SU3_nf0": {
  "born_27_s8+1": {
   "dPgg_route_i": "-54*t**2 + 216*t",
   "dPgg_route_i_over_CA4": "-2*t**2/3 + 8*t/3",
   "dPgg_route_iii": "-54*t**2 + 864*t",
   "dPgg_route_iii_over_CA4": "-2*t**2/3 + 32*t/3",
   "dS3gg": "648*t",
   "dS4gg": "1296*t**2 - 20736*t"
  },
  "born_27_s8-1": {
   "dPgg_route_i": "-54*t**2 - 432*t",
   "dPgg_route_i_over_CA4": "-2*t**2/3 - 16*t/3",
   "dPgg_route_iii": "-54*t**2 + 216*t",
   "dPgg_route_iii_over_CA4": "-2*t**2/3 + 8*t/3",
   "dS3gg": "648*t",
   "dS4gg": "1296*t**2 - 5184*t"
  },
  "born_8s_s8+1": {
   "dPgg_route_i": "-36*t**2 + 324*t",
   "dPgg_route_i_over_CA4": "-4*t**2/9 + 4*t",
   "dPgg_route_iii": "-36*t**2 + 756*t",
   "dPgg_route_iii_over_CA4": "-4*t**2/9 + 28*t/3",
   "dS3gg": "432*t",
   "dS4gg": "864*t**2 - 18144*t"
  },
  "born_8s_s8-1": {
   "dPgg_route_i": "-36*t**2 - 108*t",
   "dPgg_route_i_over_CA4": "-4*t**2/9 - 4*t/3",
   "dPgg_route_iii": "-36*t**2 + 324*t",
   "dPgg_route_iii_over_CA4": "-4*t**2/9 + 4*t",
   "dS3gg": "432*t",
   "dS4gg": "864*t**2 - 7776*t"
  },
  "sudakov_27_s8+1": {
   "dPgg_route_i": "108*t",
   "dPgg_route_i_over_CA4": "4*t/3",
   "dPgg_route_iii": "108*t",
   "dPgg_route_iii_over_CA4": "4*t/3",
   "dS3gg": "0",
   "dS4gg": "-2592*t"
  },
  "sudakov_27_s8-1": {
   "dPgg_route_i": "108*t",
   "dPgg_route_i_over_CA4": "4*t/3",
   "dPgg_route_iii": "108*t",
   "dPgg_route_iii_over_CA4": "4*t/3",
   "dS3gg": "0",
   "dS4gg": "-2592*t"
  },
  "sudakov_8s_s8+1": {
   "dPgg_route_i": "-108*t",
   "dPgg_route_i_over_CA4": "-4*t/3",
   "dPgg_route_iii": "-108*t",
   "dPgg_route_iii_over_CA4": "-4*t/3",
   "dS3gg": "0",
   "dS4gg": "2592*t"
  },
  "sudakov_8s_s8-1": {
   "dPgg_route_i": "-108*t",
   "dPgg_route_i_over_CA4": "-4*t/3",
   "dPgg_route_iii": "-108*t",
   "dPgg_route_iii_over_CA4": "-4*t/3",
   "dS3gg": "0",
   "dS4gg": "2592*t"
  }
 }
}

==> anc/numbers/deposit/R8/alt_pgg/routeB/channel_traces.out <==
channel_traces.py (route B, part 1): channel-space poles from channels.out; kappa = +1.

SU3_3  tq=+1 s8=+1  S_3 = [[96*nf + 112/3, 444*nf], [-1184, 216*nf - 2592]]
                   S_4 = [[-11968*nf/3 - 5632/27, 432*nf**2 - 13024*nf], [104192/3 - 1152*nf, 77760 - 12384*nf]]
                   tr S_4 = 2093888/27 - 49120*nf/3   (= route A rows: True; = route A general-color tr S_4 there: True)
SU3_3  tq=+1 s8=-1  S_3 = [[96*nf + 112/3, 12*nf], [-32, 216*nf - 2592]]
                   S_4 = [[-5056*nf/3 - 5632/27, 432*nf**2 - 4960*nf], [39680/3 - 1152*nf, 15552 - 2016*nf]]
                   tr S_4 = 414272/27 - 11104*nf/3   (= route A rows: True; = route A general-color tr S_4 there: True)
SU3_3  tq=-1 s8=+1  S_3 = [[112/3 - 96*nf, -12*nf], [-1184, -216*nf - 2592]]
                   S_4 = [[6080*nf/3 - 5632/27, 432*nf**2 + 352*nf], [1152*nf + 104192/3, 6048*nf + 77760]]
                   tr S_4 = 24224*nf/3 + 2093888/27   (= route A rows: True; = route A general-color tr S_4 there: True)
SU3_3  tq=-1 s8=-1  S_3 = [[112/3 - 96*nf, 420*nf], [-32, -216*nf - 2592]]
                   S_4 = [[-832*nf/3 - 5632/27, 432*nf**2 - 2528*nf], [1152*nf + 39680/3, 15552 - 4320*nf]]
                   tr S_4 = 414272/27 - 13792*nf/3   (= route A rows: True; = route A general-color tr S_4 there: True)
SU2_2  tq=+1 s8=+1  S_3 = [[36*nf + 99/4, 204*nf], [-306, 96*nf - 768]]
                   S_4 = [[-1044*nf - 729/4, 192*nf**2 - 3876*nf], [5814 - 288*nf, 15360 - 3936*nf]]
                   tr S_4 = 60711/4 - 4980*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
SU2_2  tq=+1 s8=-1  S_3 = [[36*nf + 99/4, 12*nf], [-18, 96*nf - 768]]
                   S_4 = [[-468*nf - 729/4, 192*nf**2 - 1380*nf], [2070 - 288*nf, 3072 - 864*nf]]
                   tr S_4 = 11559/4 - 1332*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
SU2_2  tq=-1 s8=+1  S_3 = [[99/4 - 36*nf, -12*nf], [-306, -96*nf - 768]]
                   S_4 = [[540*nf - 729/4, 192*nf**2 + 228*nf], [288*nf + 5814, 1632*nf + 15360]]
                   tr S_4 = 2172*nf + 60711/4   (= route A rows: True; = route A general-color tr S_4 there: True)
SU2_2  tq=-1 s8=-1  S_3 = [[99/4 - 36*nf, 180*nf], [-18, -96*nf - 768]]
                   S_4 = [[-36*nf - 729/4, 192*nf**2 - 732*nf], [288*nf + 2070, 3072 - 1440*nf]]
                   tr S_4 = 11559/4 - 1476*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
SU4_4  tq=+1 s8=+1  S_3 = [[180*nf + 1575/32, 780*nf], [-2925, 384*nf - 6144]]
                   S_4 = [[-19935*nf/2 - 13905/64, 768*nf**2 - 30810*nf], [231075/2 - 2880*nf, 245760 - 28608*nf]]
                   tr S_4 = 15714735/64 - 77151*nf/2   (= route A rows: True; = route A general-color tr S_4 there: True)
SU4_4  tq=+1 s8=-1  S_3 = [[180*nf + 1575/32, 12*nf], [-45, 384*nf - 6144]]
                   S_4 = [[-8415*nf/2 - 13905/64, 768*nf**2 - 11994*nf], [89955/2 - 2880*nf, 49152 - 4032*nf]]
                   tr S_4 = 3131823/64 - 16479*nf/2   (= route A rows: True; = route A general-color tr S_4 there: True)
SU4_4  tq=-1 s8=+1  S_3 = [[1575/32 - 180*nf, -12*nf], [-2925, -384*nf - 6144]]
                   S_4 = [[9585*nf/2 - 13905/64, 768*nf**2 + 474*nf], [2880*nf + 231075/2, 14784*nf + 245760]]
                   tr S_4 = 39153*nf/2 + 15714735/64   (= route A rows: True; = route A general-color tr S_4 there: True)
SU4_4  tq=-1 s8=-1  S_3 = [[1575/32 - 180*nf, 756*nf], [-45, -384*nf - 6144]]
                   S_4 = [[-1935*nf/2 - 13905/64, 768*nf**2 - 6054*nf], [2880*nf + 89955/2, 49152 - 9792*nf]]
                   tr S_4 = 3131823/64 - 21519*nf/2   (= route A rows: True; = route A general-color tr S_4 there: True)
SO5_5  tq=+1 s8=+1  S_3 = [[36*nf - 9, 99*nf], [-198, 54*nf - 324]]
                   S_4 = [[222 - 804*nf, 108*nf**2 - 1458*nf], [2916 - 216*nf, 4860 - 1440*nf]]
                   tr S_4 = 5082 - 2244*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
SO5_5  tq=+1 s8=-1  S_3 = [[36*nf - 9, -9*nf], [18, 54*nf - 324]]
                   S_4 = [[222 - 372*nf, 108*nf**2 - 594*nf], [1188 - 216*nf, 972 - 144*nf]]
                   tr S_4 = 1194 - 516*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
SO5_5  tq=-1 s8=+1  S_3 = [[-36*nf - 9, 9*nf], [-198, -54*nf - 324]]
                   S_4 = [[132*nf + 222, 108*nf**2 - 18*nf], [216*nf + 2916, 720*nf + 4860]]
                   tr S_4 = 852*nf + 5082   (= route A rows: True; = route A general-color tr S_4 there: True)
SO5_5  tq=-1 s8=-1  S_3 = [[-36*nf - 9, 117*nf], [18, -54*nf - 324]]
                   S_4 = [[222 - 300*nf, 108*nf**2 - 234*nf], [216*nf + 1188, 972 - 576*nf]]
                   tr S_4 = 1194 - 876*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
G2_7   tq=+1 s8=+1  S_3 = [[48*nf, 192*nf], [-384, 96*nf - 768]]
                   S_4 = [[96 - 1280*nf, 192*nf**2 - 3808*nf], [7616 - 384*nf, 15360 - 3520*nf]]
                   tr S_4 = 15456 - 4800*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
G2_7   tq=+1 s8=-1  S_3 = [[48*nf, 0], [0, 96*nf - 768]]
                   S_4 = [[96 - 512*nf, 192*nf**2 - 1504*nf], [3008 - 384*nf, 3072 - 448*nf]]
                   tr S_4 = 3168 - 960*nf   (= route A rows: True; = route A general-color tr S_4 there: True)
G2_7   tq=-1 s8=+1  S_3 = [[-48*nf, 0], [-384, -96*nf - 768]]
                   S_4 = [[640*nf + 96, 192*nf**2 + 32*nf], [384*nf + 7616, 1856*nf + 15360]]
                   tr S_4 = 2496*nf + 15456   (= route A rows: True; = route A general-color tr S_4 there: True)
G2_7   tq=-1 s8=-1  S_3 = [[-48*nf, 192*nf], [0, -96*nf - 768]]
                   S_4 = [[96 - 128*nf, 192*nf**2 - 736*nf], [384*nf + 3008, 3072 - 1216*nf]]
                   tr S_4 = 3168 - 1344*nf   (= route A rows: True; = route A general-color tr S_4 there: True)

for tq = -1, the reversal carried by the gq factor gives the same diagonal entries of S_3, S_4 (5 representations, s8 = +1, -1): True

SU(3) closed form at n_f = 0, b_8a^- = -3: M[8a, R] = {'g1': '-3/4', 'gA_S': '-3/2', 'g27': '-9/4'}, b_R^+ = {'g1': '-6', 'gA_S': '-3', 'g27': '2'}, ROW[8a] = -6, f1 = 9, f2 = -108;
      [S_3]_gg = -2592, [S_4]_gg = 77760; equal to the channel solver: True
SU(3) closed form at n_f = 0, b_8a^- = 3: M[8a, R] = {'g1': '-3/4', 'gA_S': '-3/2', 'g27': '-9/4'}, b_R^+ = {'g1': '-6', 'gA_S': '-3', 'g27': '2'}, ROW[8a] = -6, f1 = 9, f2 = -108;
      [S_3]_gg = -2592, [S_4]_gg = 15552; equal to the channel solver: True

SU(3) born weight of 8s shifted by t (s8 = +1), n_f = 0:  Delta[S_3]_gg = 432*t;  Delta[S_4]_gg = 864*t**2 - 18144*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = -36*t**2 + 756*t = C_A^4 (-4*t**2/9 + 28*t/3);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = -36*t**2 + 324*t = C_A^4 (-4*t**2/9 + 4*t)
SU(3) born weight of 8s shifted by t (s8 = -1), n_f = 0:  Delta[S_3]_gg = 432*t;  Delta[S_4]_gg = 864*t**2 - 7776*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = -36*t**2 + 324*t = C_A^4 (-4*t**2/9 + 4*t);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = -36*t**2 - 108*t = C_A^4 (-4*t**2/9 - 4*t/3)
SU(3) born weight of 27 shifted by t (s8 = +1), n_f = 0:  Delta[S_3]_gg = 648*t;  Delta[S_4]_gg = 1296*t**2 - 20736*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = -54*t**2 + 864*t = C_A^4 (-2*t**2/3 + 32*t/3);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = -54*t**2 + 216*t = C_A^4 (-2*t**2/3 + 8*t/3)
SU(3) born weight of 27 shifted by t (s8 = -1), n_f = 0:  Delta[S_3]_gg = 648*t;  Delta[S_4]_gg = 1296*t**2 - 5184*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = -54*t**2 + 216*t = C_A^4 (-2*t**2/3 + 8*t/3);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = -54*t**2 - 432*t = C_A^4 (-2*t**2/3 - 16*t/3)
SU(3) sudakov weight of 8s shifted by t (s8 = +1), n_f = 0:  Delta[S_3]_gg = 0;  Delta[S_4]_gg = 2592*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = -108*t = C_A^4 (-4*t/3);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = -108*t = C_A^4 (-4*t/3)
SU(3) sudakov weight of 8s shifted by t (s8 = -1), n_f = 0:  Delta[S_3]_gg = 0;  Delta[S_4]_gg = 2592*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = -108*t = C_A^4 (-4*t/3);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = -108*t = C_A^4 (-4*t/3)
SU(3) sudakov weight of 27 shifted by t (s8 = +1), n_f = 0:  Delta[S_3]_gg = 0;  Delta[S_4]_gg = -2592*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = 108*t = C_A^4 (4*t/3);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = 108*t = C_A^4 (4*t/3)
SU(3) sudakov weight of 27 shifted by t (s8 = -1), n_f = 0:  Delta[S_3]_gg = 0;  Delta[S_4]_gg = -2592*t;  [S_4]_qq unchanged: True;
      Delta P_gg (route (iii), -Delta tr S_4/24) = 108*t = C_A^4 (4*t/3);  closed form agrees: True
      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = 108*t = C_A^4 (4*t/3)

checks: rowsA_SU3_3_+1_+1 True, genA_SU3_3_+1_+1 True, rowsA_SU3_3_+1_-1 True, genA_SU3_3_+1_-1 True, rowsA_SU3_3_-1_+1 True, genA_SU3_3_-1_+1 True, gq_same_diag_SU3_3_+1 True, rowsA_SU3_3_-1_-1 True, genA_SU3_3_-1_-1 True, gq_same_diag_SU3_3_-1 True, rowsA_SU2_2_+1_+1 True, genA_SU2_2_+1_+1 True, rowsA_SU2_2_+1_-1 True, genA_SU2_2_+1_-1 True, rowsA_SU2_2_-1_+1 True, genA_SU2_2_-1_+1 True, gq_same_diag_SU2_2_+1 True, rowsA_SU2_2_-1_-1 True, genA_SU2_2_-1_-1 True, gq_same_diag_SU2_2_-1 True, rowsA_SU4_4_+1_+1 True, genA_SU4_4_+1_+1 True, rowsA_SU4_4_+1_-1 True, genA_SU4_4_+1_-1 True, rowsA_SU4_4_-1_+1 True, genA_SU4_4_-1_+1 True, gq_same_diag_SU4_4_+1 True, rowsA_SU4_4_-1_-1 True, genA_SU4_4_-1_-1 True, gq_same_diag_SU4_4_-1 True, rowsA_SO5_5_+1_+1 True, genA_SO5_5_+1_+1 True, rowsA_SO5_5_+1_-1 True, genA_SO5_5_+1_-1 True, rowsA_SO5_5_-1_+1 True, genA_SO5_5_-1_+1 True, gq_same_diag_SO5_5_+1 True, rowsA_SO5_5_-1_-1 True, genA_SO5_5_-1_-1 True, gq_same_diag_SO5_5_-1 True, rowsA_G2_7_+1_+1 True, genA_G2_7_+1_+1 True, rowsA_G2_7_+1_-1 True, genA_G2_7_+1_-1 True, rowsA_G2_7_-1_+1 True, genA_G2_7_-1_+1 True, gq_same_diag_G2_7_+1 True, rowsA_G2_7_-1_-1 True, genA_G2_7_-1_-1 True, gq_same_diag_G2_7_-1 True, closed_form_s8_+1 True, closed_form_s8_-1 True, closed_form_born_8s_s8+1 True, degree_born_8s_s8+1 True, qq_unchanged_born_8s_s8+1 True, closed_form_born_8s_s8-1 True, degree_born_8s_s8-1 True, qq_unchanged_born_8s_s8-1 True, closed_form_born_27_s8+1 True, degree_born_27_s8+1 True, qq_unchanged_born_27_s8+1 True, closed_form_born_27_s8-1 True, degree_born_27_s8-1 True, qq_unchanged_born_27_s8-1 True, closed_form_sudakov_8s_s8+1 True, degree_sudakov_8s_s8+1 True, qq_unchanged_sudakov_8s_s8+1 True, closed_form_sudakov_8s_s8-1 True, degree_sudakov_8s_s8-1 True, qq_unchanged_sudakov_8s_s8-1 True, closed_form_sudakov_27_s8+1 True, degree_sudakov_27_s8+1 True, qq_unchanged_sudakov_27_s8+1 True, closed_form_sudakov_27_s8-1 True, degree_sudakov_27_s8-1 True, qq_unchanged_sudakov_27_s8-1 True


==> anc/numbers/deposit/R8/alt_pgg/routeB/channel_traces.py <==
#!/usr/bin/env python3
"""channel_traces.py -- route B, part 1: the poles S_3, S_4 of the flavor-singlet system in channel space, from the tabulated
color data of channels.out only (the deposited channel solver class of check_channels.py, which does not use the pair-space
code of singlet_model.gp), for the four sign choices and for shifted positive-signature gluon-pair weights in SU(3).

Variants (kappa = +1):  (a) tq = +1, s8 = +1 (installed);  (b) s8 = -1 (b_8a^- = +C_A);  (c) tq = -1 (negative-signature
transition product reversed, carried by the qg factor);  (bc) both.  For (c) and (bc) the reversal carried by the gq factor is
also solved; it must give the same diagonal entries (hence the same tr S_4).
SU(3) channel weights: the positive-signature gg Born coefficient of the channel projector E[gA_S<-gA_S] (b_8s^+ = -3) or
E[g27<-g27] (b_27^+ = 2) is shifted by d = -2..2 ("Born weight"), or the Casimir C_R of that channel in the Sudakov term
2(3-2n) C_R A^+_(n-1) of the positive-signature equation alone is shifted by e = -2..2 ("Sudakov weight"); the shifts of
[S_3]_gg and [S_4]_gg at n_f = 0 are fitted by polynomials of degree <= 4 in d (or e) and must be at most quadratic.
Closed form at n_f = 0 (own check): at n_f = 0 the gluon entry comes from the antisymmetric-adjoint channel alone,
  A^-_1 = 2 b8,  A^-_2 = 4 kappa f1 + A^-_1^2,  A^-_3 = 2(4-6) C_A A^-_2 + 4 kappa f2 + 2 A^-_1 A^-_2,
  f_n = sum_R M[8a, R] A^+_n(R),  A^+_1(R) = 2 b_R,  A^+_2(R) = -2 C_R A^+_1(R) + A^+_1(R)^2,
  [S_m]_gg = 6 kappa ROW[8a] A^-_(m-1),
with M[8a, R] the antisymmetric-adjoint row of T_rc on the gluon channels and ROW[8a] the singlet row, both read from
channels.out.
Also compared: the per-representation rows X of route A (../routeA/alt_model.out) for the five tabulated representations, and
the general-color tr S_4 of route A (../routeA/alt_predictions.json) evaluated there.
Run:  python3 -B channel_traces.py      (after ../routeA/alt_predictions.py; writes channel_traces.out, channel_traces.json)
"""
import json
import os
import sys
from fractions import Fraction

import sympy as sp

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
RA = os.path.join(HERE, '..', 'routeA')
sys.path.insert(0, RA)
import check_channels as cc  # noqa: E402   (deposited file, unchanged copy)

nf = sp.Symbol('nf')
cf, ca, dFF, dFA, dFAg, dAA, d33, dFFg, d33g = sp.symbols('cf ca dFF dFA dFAg dAA d33 dFFg d33g')
VARS = [(1, 1), (1, -1), (-1, 1), (-1, -1)]


def topoly(p):
    return sp.expand(sum(sp.Rational(c.numerator, c.denominator) * nf**d for d, c in p.items()))


def solve(alg, nmax, kappa, s8=1, tq=1, block='qg', dborn=None, dcas=None):
    """the equations of the header in channel space; dborn = {label: shift of the tau = + gg Born coefficient};
    dcas = {channel: shift of C_R in the tau = + Sudakov term only}"""
    Bp, Bm = alg.born(1), alg.born(-1, s8)
    Bm[block] = {u: cc.pscale(Fraction(tq), p) for u, p in Bm[block].items()}
    if dborn:
        for u, d in dborn.items():
            Bp['gg'][u] = cc.padd(Bp['gg'].get(u, {}), cc.pconst(d))
    def casp(X):
        out = alg.cas(X)
        if dcas:
            for b in cc.BLOCKS:
                for u, p in X[b].items():
                    a = cc.split_label(u)[0]
                    if a in dcas:
                        out[b][u] = cc.padd(out[b].get(u, {}), cc.pscale(Fraction(dcas[a]), p))
        return out
    Ap, Am = [None] * (nmax + 2), [None] * (nmax + 1)
    Ap[1], Am[1] = alg.scale(2, Bp), alg.scale(2, Bm)
    for n in range(2, nmax + 2):
        t = alg.scale(2 * (3 - 2 * n), casp(Ap[n - 1]))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Ap[k], Ap[n - k]))
        Ap[n] = t
    for n in range(2, nmax + 1):
        t = alg.add(alg.scale(2 * (4 - 2 * n), alg.cas(Am[n - 1])), alg.scale(4 * kappa, alg.trc(Ap[n - 1])))
        for k in range(1, n):
            t = alg.add(t, alg.mul(Am[k], Am[n - k]))
        Am[n] = t
    return {m: sp.Matrix(2, 2, [topoly(cc.pscale(6 * kappa, e)) for e in alg.singlet(alg.trc(Am[m - 1]))]) for m in range(2, nmax + 2)}


def closed_form_gg(R, b8, dB=None, dC=None, kappa=1):
    """[S_3]_gg, [S_4]_gg at n_f = 0 from the antisymmetric-adjoint recursion of the header"""
    M = R['trc']['gg']['M']
    CA = R['CA']
    row8 = R['row']['gg']['gA_A<-gA_A']
    sym = [c for c, v in R['ch'].items() if v['pair'] == 'g' and v['eps'] == 1]
    bR = {c: R['born'][1]['gg'].get(c + '<-' + c, {}).get(0, Fraction(0)) for c in sym}
    if dB:
        for c, d in dB.items():
            bR[c] += d
    CR = {c: R['ch'][c]['C'] + (dC.get(c, 0) if dC else 0) for c in sym}
    f1 = sum(M[('gA_A<-gA_A', c + '<-' + c)] * 2 * bR[c] for c in sym)
    f2 = sum(M[('gA_A<-gA_A', c + '<-' + c)] * (-2 * CR[c] * 2 * bR[c] + (2 * bR[c])**2) for c in sym)
    A1 = 2 * b8
    A2 = 4 * kappa * f1 + A1**2
    A3 = 2 * (4 - 6) * CA * A2 + 4 * kappa * f2 + 2 * A1 * A2
    return 6 * kappa * row8 * A2, 6 * kappa * row8 * A3, f1, f2, {c: M[('gA_A<-gA_A', c + '<-' + c)] for c in sym}, bR, row8


def fitpoly(pts):
    t = sp.Symbol('t')
    return sp.expand(sp.interpolate([(sp.Integer(a), b) for a, b in pts], t)), t


def main():
    os.chdir(RA)
    reps, order = cc.read_channels('channels.out')
    lines = ['channel_traces.py (route B, part 1): channel-space poles from channels.out; kappa = +1.', '']
    ok = {}
    out = {'reps': order, 'S': {}, 'trS4': {}}
    # route A rows for comparison
    X = {}
    for line in open(os.path.join(RA, 'alt_model.out')):
        f = line.strip().split(';')
        if f[0] == 'X':
            X[(f[1], int(f[2]), int(f[3]), int(f[4]))] = sp.Matrix(2, 2, [sp.expand(sp.sympify(v.replace('^', '**'), locals={'nf': nf})) for v in f[5:9]])
    inv = {}
    for line in open(os.path.join(RA, 'singlet_model.out')):
        f = line.strip().split(';')
        if f[0] == 'REP':
            r = dict(zip(('NR', 'NA', 'CF', 'CA', 'dFF', 'dFA', 'dAA', 'd33'), [sp.Rational(v) for v in f[2:10]]))
            g = r['NR'] / r['NA']
            inv[f[1]] = {cf: r['CF'], ca: r['CA'], dFF: r['dFF'], dFA: r['dFA'], dAA: r['dAA'], d33: r['d33'],
                         dFAg: r['dFA'] * g, dFFg: r['dFF'] * g, d33g: r['d33'] * g}
    AJ = json.load(open(os.path.join(RA, 'alt_predictions.json')))
    loc = dict(cf=cf, ca=ca, nf=nf, dFF=dFF, dFA=dFA, dFAg=dFAg, dAA=dAA, d33=d33, dFFg=dFFg, d33g=d33g)
    for nm in order:
        alg = cc.Algebra(reps[nm])
        for tq, s8 in VARS:
            r = solve(alg, 3, 1, s8, tq)
            out['S']['%s;%+d;%+d' % (nm, tq, s8)] = {m: str(r[m].tolist()) for m in (3, 4)}
            tr4 = sp.expand(r[4].trace())
            out['trS4']['%s;%+d;%+d' % (nm, tq, s8)] = str(tr4)
            ok['rowsA_%s_%+d_%+d' % (nm, tq, s8)] = all(r[m] == X[(nm, tq, s8, m)] for m in (2, 3, 4))
            genA = sp.sympify(AJ['variants']['%+d,%+d' % (tq, s8)]['trS4'], locals=loc)
            ok['genA_%s_%+d_%+d' % (nm, tq, s8)] = sp.expand(genA.subs(inv[nm]) - tr4) == 0
            if tq == -1:
                rg = solve(alg, 3, 1, s8, tq, block='gq')
                ok['gq_same_diag_%s_%+d' % (nm, s8)] = all(rg[m][i, i] == r[m][i, i] for m in (3, 4) for i in (0, 1))
            lines.append('%-6s tq=%+d s8=%+d  S_3 = %s' % (nm, tq, s8, r[3].tolist()))
            lines.append('                   S_4 = %s' % r[4].tolist())
            lines.append('                   tr S_4 = %s   (= route A rows: %s; = route A general-color tr S_4 there: %s)'
                         % (tr4, ok['rowsA_%s_%+d_%+d' % (nm, tq, s8)], ok['genA_%s_%+d_%+d' % (nm, tq, s8)]))
    lines.append('')
    lines.append('for tq = -1, the reversal carried by the gq factor gives the same diagonal entries of S_3, S_4 (5 representations, s8 = +1, -1): %s'
                 % all(v for k, v in ok.items() if k.startswith('gq_same')))
    lines.append('')
    # SU(3): closed form at n_f = 0, and the channel weights
    R3 = reps['SU3_3']
    alg = cc.Algebra(R3)
    for s8, b8 in ((1, -R3['CA']), (-1, R3['CA'])):
        s3, s4, f1, f2, M8, bR, row8 = closed_form_gg(R3, b8)
        r = solve(alg, 3, 1, s8, 1)
        cf_ok = s3 == r[3][1, 1].subs(nf, 0) and s4 == r[4][1, 1].subs(nf, 0)
        ok['closed_form_s8_%+d' % s8] = cf_ok
        lines.append('SU(3) closed form at n_f = 0, b_8a^- = %s: M[8a, R] = %s, b_R^+ = %s, ROW[8a] = %s, f1 = %s, f2 = %s;'
                     % (b8, {k: str(v) for k, v in M8.items()}, {k: str(v) for k, v in bR.items()}, row8, f1, f2))
        lines.append('      [S_3]_gg = %s, [S_4]_gg = %s; equal to the channel solver: %s' % (s3, s4, cf_ok))
    lines.append('')
    wres = {}
    for kind in ('born', 'sudakov'):
        for ch, lab in (('gA_S', '8s'), ('g27', '27')):
            for s8 in (1, -1):
                pts3, pts4, ptsq, cpts3, cpts4 = [], [], [], [], []
                for d in range(-2, 3):
                    kw = dict(dborn={ch + '<-' + ch: d}) if kind == 'born' else dict(dcas={ch: d})
                    r = solve(alg, 3, 1, s8, 1, **kw)
                    pts3.append((d, r[3][1, 1].subs(nf, 0)))
                    pts4.append((d, r[4][1, 1].subs(nf, 0)))
                    ptsq.append((d, sp.expand(r[4][0, 0] - solve(alg, 3, 1, s8, 1)[4][0, 0])))
                    b8 = -R3['CA'] * s8
                    c3, c4 = closed_form_gg(R3, b8, dB={ch: d} if kind == 'born' else None, dC={ch: d} if kind == 'sudakov' else None)[:2]
                    cpts3.append(c3 == pts3[-1][1])
                    cpts4.append(c4 == pts4[-1][1])
                p3, t = fitpoly(pts3)
                p4, _ = fitpoly(pts4)
                d3 = sp.expand(p3 - p3.subs(t, 0))
                d4 = sp.expand(p4 - p4.subs(t, 0))
                quad = sp.Poly(d4, t).degree() <= 2 and sp.Poly(d3, t).degree() <= 1 if d4 != 0 else True
                key = '%s_%s_s8%+d' % (kind, lab, s8)
                ok['closed_form_' + key] = all(cpts3) and all(cpts4)
                ok['degree_' + key] = bool(quad)
                ok['qq_unchanged_' + key] = all(v == 0 for _, v in ptsq)
                # the prediction via the trace (route (iii)): Delta P_gg = -Delta tr S_4/24 = -Delta [S_4]_gg/24 at n_f = 0
                dP = sp.expand(-d4 / 24)
                # route (i), the difference form x_gg = xref_gg + [-S_4 + 2{S_3, b_1}]_gg: at n_f = 0 the gg entry of the
                # anticommutator is 2 b1_gg [S_3]_gg with b1_gg = -2 C_A (the qg entries of S_3 and b_1 carry n_f)
                dPi = sp.expand(-d4 / 24 + 2 * (2 * (-2 * R3['CA']) * d3) / 24)
                wres[key] = dict(dS3gg=str(d3), dS4gg=str(d4), dPgg_route_iii=str(dP), dPgg_route_iii_over_CA4=str(sp.expand(dP / 81)),
                                 dPgg_route_i=str(dPi), dPgg_route_i_over_CA4=str(sp.expand(dPi / 81)))
                lines.append('SU(3) %s weight of %s shifted by t (s8 = %+d), n_f = 0:  Delta[S_3]_gg = %s;  Delta[S_4]_gg = %s;  [S_4]_qq unchanged: %s;'
                             % (kind, lab, s8, d3, d4, ok['qq_unchanged_' + key]))
                lines.append('      Delta P_gg (route (iii), -Delta tr S_4/24) = %s = C_A^4 (%s);  closed form agrees: %s'
                             % (dP, sp.expand(dP / 81), ok['closed_form_' + key]))
                lines.append('      Delta P_gg (route (i), difference form, -Delta[S_4]_gg/24 + 2 Delta{S_3, b_1}_gg/24) = %s = C_A^4 (%s)'
                             % (dPi, sp.expand(dPi / 81)))
    out['weights_SU3_nf0'] = wres
    lines.append('')
    lines.append('checks: ' + ', '.join('%s %s' % (k, v) for k, v in ok.items()))
    if not all(ok.values()):
        lines.append('SOME CHECKS FAILED')
    out['checks'] = ok
    open(os.path.join(HERE, 'channel_traces.out'), 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open(os.path.join(HERE, 'channel_traces.json'), 'w'), indent=1, sort_keys=True)
    print('\n'.join(lines))
    if not all(ok.values()):
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R8/alt_pgg/routeB/own_trace.json <==
{
	"trR":"2816*ca^4 - 240*ca^2*cf^2 + 768*ca*cf^3 - 1024*cf^4 + 192*ca^3*nf - 2624*ca^2*cf*nf - 1376*ca*cf^2*nf + 1792*cf^3*nf",
	"xqq":"912*ca^3*cf - 3360*ca^2*cf^2 + 4032*ca*cf^3 - 1984*cf^4 - 1152*dFA + (272*ca^2*cf*nf)\/3 - 1088*ca*cf^2*nf + (4192*cf^3*nf)\/3 + 1536*dFF*nf",
	"xref_gg":"2048*ca^4 + 384*ca^3*nf - (5504*ca^2*cf*nf)\/3 - 672*ca*cf^2*nf + (1184*cf^3*nf)\/3",
	"results":{
		"+1,+1":{
			"Pgg":"(232*ca^4)\/3 + (80*ca^3*nf)\/3 - (904*ca^2*cf*nf)\/9 - 20*ca*cf^2*nf + (148*cf^3*nf)\/9 + 64*dFAg*nf",
			"shift":"-8*ca^4 + (32*ca^3*nf)\/3 - 24*ca^2*cf*nf + 8*ca*cf^2*nf + 64*dFAg*nf",
			"Pgg_SU3":"6264 - (119804*nf)\/243",
			"Pgg_SU3_channel":"6264 - (119804*nf)\/243",
			"shift_SUN":"(-2*(4*Nc^5 - nf - 8*Nc^2*nf - Nc^4*nf))\/Nc",
			"Pgg_SUN":"(1392*Nc^7 - 37*nf + 21*Nc^2*nf + 1117*Nc^4*nf - 453*Nc^6*nf)\/(18*Nc^3)"
		},
		"+1,-1":{
			"Pgg":"(328*ca^4)\/3 + (32*ca^3*nf)\/3 - (976*ca^2*cf*nf)\/9 - 20*ca*cf^2*nf + (148*cf^3*nf)\/9 + 64*dFAg*nf",
			"shift":"24*ca^4 - (16*ca^3*nf)\/3 - 32*ca^2*cf*nf + 8*ca*cf^2*nf + 64*dFAg*nf",
			"Pgg_SU3":"8856 - (248108*nf)\/243",
			"Pgg_SU3_channel":"8856 - (248108*nf)\/243",
			"shift_SUN":"(2*(12*Nc^5 + nf + 10*Nc^2*nf - 9*Nc^4*nf))\/Nc",
			"Pgg_SUN":"(1968*Nc^7 - 37*nf + 21*Nc^2*nf + 1189*Nc^4*nf - 813*Nc^6*nf)\/(18*Nc^3)"
		},
		"-1,+1":{
			"Pgg":"(232*ca^4)\/3 - (16*ca^3*nf)\/3 - (1084*ca^2*cf*nf)\/9 - 4*ca*cf^2*nf + (148*cf^3*nf)\/9 + 64*dFAg*nf",
			"shift":"-8*ca^4 - (64*ca^3*nf)\/3 - 44*ca^2*cf*nf + 24*ca*cf^2*nf + 64*dFAg*nf",
			"Pgg_SU3":"6264 - (367340*nf)\/243",
			"Pgg_SU3_channel":"6264 - (367340*nf)\/243",
			"shift_SUN":"(-2*(4*Nc^5 - 3*nf - 9*Nc^2*nf + 18*Nc^4*nf))\/Nc",
			"Pgg_SUN":"(1392*Nc^7 - 37*nf + 93*Nc^2*nf + 1153*Nc^4*nf - 1137*Nc^6*nf)\/(18*Nc^3)"
		},
		"-1,-1":{
			"Pgg":"(328*ca^4)\/3 + (32*ca^3*nf)\/3 - (1012*ca^2*cf*nf)\/9 - 4*ca*cf^2*nf + (148*cf^3*nf)\/9 + 64*dFAg*nf",
			"shift":"24*ca^4 - (16*ca^3*nf)\/3 - 36*ca^2*cf*nf + 24*ca*cf^2*nf + 64*dFAg*nf",
			"Pgg_SU3":"8856 - (239036*nf)\/243",
			"Pgg_SU3_channel":"8856 - (239036*nf)\/243",
			"shift_SUN":"(2*(12*Nc^5 + 3*nf + 7*Nc^2*nf - 8*Nc^4*nf))\/Nc",
			"Pgg_SUN":"(1968*Nc^7 - 37*nf + 93*Nc^2*nf + 1081*Nc^4*nf - 777*Nc^6*nf)\/(18*Nc^3)"
		}
	}
}

==> anc/numbers/deposit/R8/alt_pgg/routeB/own_trace.out <==
blocks read: 112;  P0 = {{cf + (2*cf)/nn + 2*cf*nn - 4*cf*nn*z2, -2*nf + (2*nf)/nn + 3*nf*nn}, {-2*cf - (4*cf)/nn - 6*cf*nn, (5*ca)/3 - (2*nf)/3 - (4*ca)/nn - 7*ca*nn - 4*ca*nn*z2}}
R (MS-bar, zeta_2 a^4 N^-4) = {{-16*cf*(15*ca^2*cf - 48*ca*cf^2 + 64*cf^3 + 18*ca^2*nf + 58*ca*cf*nf - 88*cf^2*nf), -16*nf*(41*ca^3 + 45*ca^2*cf - 58*ca*cf^2 + 41*cf^3 + 3*ca^2*nf - 21*ca*cf*nf - 32*cf^2*nf)}, {32*cf*(65*ca^3 + 5*ca^2*cf - 36*ca*cf^2 + 35*cf^3 + 3*ca^2*nf - 29*ca*cf*nf - 24*cf^2*nf), 32*(88*ca^4 + 6*ca^3*nf - 73*ca^2*cf*nf - 14*ca*cf^2*nf + 12*cf^3*nf)}}
tr R = 16*(176*ca^4 - 15*ca^2*cf^2 + 48*ca*cf^3 - 64*cf^4 + 12*ca^3*nf - 164*ca^2*cf*nf - 86*ca*cf^2*nf + 112*cf^3*nf)
b_1 = half the N^-1 residue of P^(0) = {{cf, nf}, {-2*cf, -2*ca}}
three-loop zeta_2 a^3 N^-2 poles of S0 (MS-bar): {{12*cf*(5*ca^2 - 16*ca*cf + 12*cf^2 + 2*ca*nf), 4*(19*ca^2 - 12*ca*cf + 2*cf^2)*nf}, {-8*cf*(11*ca^2 - 2*cf^2), -24*ca^2*(4*ca - nf)}};  trace -12*(8*ca^3 - 5*ca^2*cf + 16*ca*cf^2 - 12*cf^3 - 2*ca^2*nf - 2*ca*cf*nf);  tr(b_1 S0) 12*(16*ca^4 + 5*ca^2*cf^2 - 16*ca*cf^3 + 12*cf^4 - 4*ca^3*nf - 20*ca^2*cf*nf + 10*ca*cf^2*nf)
xref (zeta_2 N^-5 of eqs. (5.9)-(5.12)) = {{(-32*cf*(45*ca^2*cf - 144*ca*cf^2 + 150*cf^3 - 16*ca^2*nf + 111*ca*cf*nf - 131*cf^2*nf))/3, (-16*nf*(30*ca^3 + 220*ca^2*cf - 269*ca*cf^2 + 181*cf^3 + 18*ca^2*nf - 50*ca*cf*nf - 100*cf^2*nf))/3}, {(64*cf*(65*ca^3 + 26*ca^2*cf - 88*ca*cf^2 + 78*cf^3 + 9*ca^2*nf - 41*ca*cf*nf - 34*cf^2*nf))/3, (32*(192*ca^4 + 36*ca^3*nf - 172*ca^2*cf*nf - 63*ca*cf^2*nf + 37*cf^3*nf))/3}}
x_qq (data) = 24 [P_qq^(3)]_{zeta_2 x^0 ln^4 x} = (16*(171*ca^3*cf - 630*ca^2*cf^2 + 756*ca*cf^3 - 372*cf^4 - 216*dFA + 17*ca^2*cf*nf - 204*ca*cf^2*nf + 262*cf^3*nf + 288*dFF*nf))/3;  pure-singlet part (16*(17*ca^2*cf - 204*ca*cf^2 + 262*cf^3 + 288*dFF)*nf)/3
data minus eq. (5.9)+(3.3) at zeta_2 x^0 ln^4 x (x space): (2*(57*ca^3*cf - 180*ca^2*cf^2 + 156*ca*cf^3 - 24*cf^4 - 72*dFA - 5*ca^2*cf*nf + 6*ca*cf^2*nf + 96*dFF*nf))/3
eq. (5.12) zeta_2 x^0 ln^4 x: (256*ca^4)/3 + 16*ca^3*nf - (688*ca^2*cf*nf)/9 - 28*ca*cf^2*nf + (148*cf^3*nf)/9;  SU(3): 6912 - (144752*nf)/243

== (a) installed   [tq, s8 = +1,+1]
  [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = (232*ca^4)/3 + (4*(60*ca^3 - 226*ca^2*cf - 45*ca*cf^2 + 37*cf^3 + 144*dFAg)*nf)/9
     SU(N_c): (1392*Nc^7 - 37*nf + 21*Nc^2*nf + 1117*Nc^4*nf - 453*Nc^6*nf)/(18*Nc^3);   SU(3): 6264 - (119804*nf)/243;   SU(3) with tr S_4 of the channel solver: 6264 - (119804*nf)/243
     leading color: N_c^4 at n_f = 0: 232/3;  n_f N_c^3: -151/6
  difference from eq. (5.12) = -8*ca^4 + (8*(4*ca^3 - 9*ca^2*cf + 3*ca*cf^2 + 24*dFAg)*nf)/3
     SU(N_c): (-2*(4*Nc^5 - nf - 8*Nc^2*nf - Nc^4*nf))/Nc;   SU(3): -648 + (308*nf)/3;   SU(3) via the channel solver: -648 + (308*nf)/3
     at n_f = 0: -8*ca^4;  leading color: N_c^4 at n_f = 0: -8;  n_f N_c^3: 2

== (b) b_8a^- reversed   [tq, s8 = +1,-1]
  [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = (328*ca^4)/3 + (4*(24*ca^3 - 244*ca^2*cf - 45*ca*cf^2 + 37*cf^3 + 144*dFAg)*nf)/9
     SU(N_c): (1968*Nc^7 - 37*nf + 21*Nc^2*nf + 1189*Nc^4*nf - 813*Nc^6*nf)/(18*Nc^3);   SU(3): 8856 - (248108*nf)/243;   SU(3) with tr S_4 of the channel solver: 8856 - (248108*nf)/243
     leading color: N_c^4 at n_f = 0: 328/3;  n_f N_c^3: -271/6
  difference from eq. (5.12) = 24*ca^4 + ((-16*ca^3)/3 - 32*ca^2*cf + 8*ca*cf^2 + 64*dFAg)*nf
     SU(N_c): (2*(12*Nc^5 + nf + 10*Nc^2*nf - 9*Nc^4*nf))/Nc;   SU(3): 1944 - (1276*nf)/3;   SU(3) via the channel solver: 1944 - (1276*nf)/3
     at n_f = 0: 24*ca^4;  leading color: N_c^4 at n_f = 0: 24;  n_f N_c^3: -18

== (c) transition product reversed   [tq, s8 = -1,+1]
  [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = (232*ca^4)/3 - (4*(12*ca^3 + 271*ca^2*cf + 9*ca*cf^2 - 37*cf^3 - 144*dFAg)*nf)/9
     SU(N_c): (1392*Nc^7 - 37*nf + 93*Nc^2*nf + 1153*Nc^4*nf - 1137*Nc^6*nf)/(18*Nc^3);   SU(3): 6264 - (367340*nf)/243;   SU(3) with tr S_4 of the channel solver: 6264 - (367340*nf)/243
     leading color: N_c^4 at n_f = 0: 232/3;  n_f N_c^3: -379/6
  difference from eq. (5.12) = -8*ca^4 + ((-64*ca^3)/3 - 44*ca^2*cf + 24*ca*cf^2 + 64*dFAg)*nf
     SU(N_c): (-2*(4*Nc^5 - 3*nf - 9*Nc^2*nf + 18*Nc^4*nf))/Nc;   SU(3): -648 - 916*nf;   SU(3) via the channel solver: -648 - 916*nf
     at n_f = 0: -8*ca^4;  leading color: N_c^4 at n_f = 0: -8;  n_f N_c^3: -36

== (bc) both reversed   [tq, s8 = -1,-1]
  [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = (328*ca^4)/3 + (4*(24*ca^3 - 253*ca^2*cf - 9*ca*cf^2 + 37*cf^3 + 144*dFAg)*nf)/9
     SU(N_c): (1968*Nc^7 - 37*nf + 93*Nc^2*nf + 1081*Nc^4*nf - 777*Nc^6*nf)/(18*Nc^3);   SU(3): 8856 - (239036*nf)/243;   SU(3) with tr S_4 of the channel solver: 8856 - (239036*nf)/243
     leading color: N_c^4 at n_f = 0: 328/3;  n_f N_c^3: -259/6
  difference from eq. (5.12) = 24*ca^4 + ((-16*ca^3)/3 - 36*ca^2*cf + 24*ca*cf^2 + 64*dFAg)*nf
     SU(N_c): (2*(12*Nc^5 + 3*nf + 7*Nc^2*nf - 8*Nc^4*nf))/Nc;   SU(3): 1944 - 388*nf;   SU(3) via the channel solver: 1944 - 388*nf
     at n_f = 0: 24*ca^4;  leading color: N_c^4 at n_f = 0: 24;  n_f N_c^3: -16

installed macros (numbers.tex, typed here for comparison only): P_gg = 232/3 ca^4 + nf(80/3 ca^3 - 904/9 ca^2 cf - 20 ca cf^2 + 148/9 cf^3 + 64 dFAg); SU(3) 6264 - 119804/243 nf
(a) equals the installed macro nmPggLnFourPred: True


==> anc/numbers/deposit/R8/alt_pgg/routeB/own_trace.wl <==
(* own_trace.wl -- route B, part 2 (Wolfram Engine, own code): the trace route for the zeta_2 x^0 ln^4 x coefficient of
   P_gg^(3), assembled from the published files directly.

   tr R : the zeta_2 a^4 N^-4 coefficient of tr[P0.P2 + P2.P0 + P1.P1] (MS-bar), with P0, P1, P2 the expansions about N = 0 of
          App. A of arXiv:2202.10362 (ancillary FORM file, blocks Pqq0R ... Pgg2R).  This is the zeta_2 a^4 N^-4 term of
          tr[P(P - N) + 2a b_1] without the four-loop zeta_2 N^-5 terms of P^(3) (whose contribution is -tr x).
   x_qq : 24 times the zeta_2 x^0 ln^4 x coefficient of P_qq^(3) = P_ns^(3)+ + P_ps^(3) from the x -> 0 files of
          arXiv:2604.09534 (Pqq3NSpXto0.m) and arXiv:2609.37563 (anc/Pqq3PSXto0.m, extracted into inputs/).
   xref : the zeta_2 N^-5 coefficients of eqs. (5.9)-(5.12) of arXiv:2202.10362 (blocks Pqq3R, Pgg3R); 24 [.]_{x^0 ln^4 x}.
   Prediction (installed definition, route (iii)):  x_gg = tr R - tr S_4 - x_qq,  [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = x_gg/24,
   difference from eq. (5.12) = (x_gg - xref_gg)/24.
   tr S_4 is taken (1) in general color from route A (../routeA/alt_predictions.json, field trS4 of each variant) and
   (2) in SU(3) from the channel solver of route B part 1 (channel_traces.json), as an independent value.
   Run:  wolfram -script own_trace.wl > own_trace.out *)

dir = DirectoryName[$InputFileName];
pub = dir <> "../../../../published/";   (* numbers/published *)

(* ---- FORM blocks of the ancillary file *)
txt = Import[pub <> "dkmv/xto0-DIS-ancillary.h", "Text"];
lines = Select[StringSplit[txt, "\n"], ! StringStartsQ[#, "*"] &];
txt2 = StringRiffle[lines, "\n"];
blocks = Association[StringCases[txt2, RegularExpression["(?m)^L\\s+(\\w+)\\s*=\\s*([^;]*);"] :> ("$1" -> "$2")]];
toE[name_] := Expand[ToExpression[StringReplace[StringReplace[blocks[name], WhitespaceCharacter .. -> ""],
      RegularExpression["\\bN\\b"] -> "nn"]] /. beta0 -> 11/3 ca - 2/3 nf];
Pm[k_] := {{toE["Pqq" <> ToString[k] <> "R"], toE["Pqg" <> ToString[k] <> "R"]},
           {toE["Pgq" <> ToString[k] <> "R"], toE["Pgg" <> ToString[k] <> "R"]}};
P0 = Pm[0]; P1 = Pm[1]; P2 = Pm[2]; P3 = Pm[3];
Print["blocks read: ", Length[blocks], ";  P0 = ", P0];
coefNz2[e_, p_] := Coefficient[Coefficient[Expand[e nn^(-p)], nn, 0], z2, 1];
T4 = Expand[P0.P2 + P2.P0 + P1.P1];
Rmat = Map[Factor[coefNz2[#, -4]] &, T4, {2}];
trR = Expand[Tr[Map[coefNz2[#, -4] &, T4, {2}]]];
Print["R (MS-bar, zeta_2 a^4 N^-4) = ", Rmat];
Print["tr R = ", Factor[trR]];
(* the one-loop residue check: half the N^-1 residue of P0 is b_1 *)
b1 = Map[Coefficient[Expand[# nn], nn, 0] &, P0, {2}]/2;
Print["b_1 = half the N^-1 residue of P^(0) = ", b1];
(* three-loop zeta_2 a^3 N^-2 coefficient of S0 = P(P-N) + 2 a b1, for comparison with S_3 (data side) *)
T3 = Expand[P0.P1 + P1.P0];
S03 = Map[Factor[coefNz2[#, -2]] &, T3 - nn P2, {2}];
Print["three-loop zeta_2 a^3 N^-2 poles of S0 (MS-bar): ", S03, ";  trace ", Factor[Tr[S03]], ";  tr(b_1 S0) ", Factor[Tr[b1.S03]]];
xref = Map[coefNz2[#, -5] &, P3, {2}];
Print["xref (zeta_2 N^-5 of eqs. (5.9)-(5.12)) = ", Map[Factor, xref, {2}]];

(* ---- x -> 0 data files *)
conv[e_] := Module[{f},
  f = Expand[(e /. color[c_] :> c) /. {Log[x] -> LL, zeta[k_] :> zz[k]} /. {d4FF -> dFF nc, d4FA -> dFA nc}];
  f = Expand[Coefficient[f, x, 0]];
  If[! FreeQ[f, nc], Print["ERROR: 1/nc left"]];
  f];
ns = conv[Get[pub <> "gvmsy_anc/Pqq3NSpXto0.m"]];
ps = conv[Get[dir <> "inputs/anc/Pqq3PSXto0.m"]];
c4[f_] := Coefficient[Coefficient[f, LL, 4], zz[2], 1];
xqq = Expand[24 (c4[ns] + c4[ps])];
Print["x_qq (data) = 24 [P_qq^(3)]_{zeta_2 x^0 ln^4 x} = ", Factor[xqq], ";  pure-singlet part ", Factor[24 c4[ps]]];
Print["data minus eq. (5.9)+(3.3) at zeta_2 x^0 ln^4 x (x space): ", Factor[(xqq - xref[[1, 1]])/24]];

(* ---- predictions *)
sun = {cf -> (Nc^2 - 1)/(2 Nc), ca -> Nc, dFF -> (Nc^2 - 1) (Nc^4 - 6 Nc^2 + 18)/(96 Nc^3),
       dFA -> (Nc^2 - 1) (Nc^2 + 6)/48, dFAg -> Nc (Nc^2 + 6)/48};
toG[e_] := Expand[e /. dFA -> 2 cf dFAg];
ggref = xref[[2, 2]]/24;
Print["eq. (5.12) zeta_2 x^0 ln^4 x: ", toG[ggref], ";  SU(3): ", Expand[ggref /. sun /. Nc -> 3]];
jsonA = Import[dir <> "../routeA/alt_predictions.json", "RawJSON"];
jsonB = Import[dir <> "channel_traces.json", "RawJSON"];
pyToW[s_String] := ToExpression[StringReplace[s, "**" -> "^"]];
results = <||>;
Do[
  key = v[[1]]; lab = v[[2]];
  trS4 = pyToW[jsonA["variants"][key]["trS4"]];
  pred = toG[Expand[(trR - trS4 - xqq)/24]];
  shift = toG[Expand[pred - ggref]];
  shN = Factor[shift /. sun]; prN = Factor[pred /. sun];
  lc0 = Limit[(shift /. nf -> 0 /. sun)/Nc^4, Nc -> Infinity];
  lcnf = Limit[(D[shift, nf] /. sun)/Nc^3, Nc -> Infinity];
  plc0 = Limit[(pred /. nf -> 0 /. sun)/Nc^4, Nc -> Infinity];
  plcnf = Limit[(D[pred, nf] /. sun)/Nc^3, Nc -> Infinity];
  (* SU(3) from the channel solver of route B part 1 *)
  trS4B = pyToW[jsonB["trS4"]["SU3_3;" <> StringReplace[key, "," -> ";"]]];
  predB = Expand[(trR - xqq) /. sun /. Nc -> 3] - trS4B/24;
  predB = Expand[((trR - xqq) /. sun /. Nc -> 3)/24 - trS4B/24];
  Print[""];
  Print["== ", lab, "   [tq, s8 = ", key, "]"];
  Print["  [P_gg^(3)]_{zeta_2 x^0 ln^4 x} = ", Collect[pred, nf, Simplify]];
  Print["     SU(N_c): ", prN, ";   SU(3): ", Expand[pred /. sun /. Nc -> 3], ";   SU(3) with tr S_4 of the channel solver: ", predB];
  Print["     leading color: N_c^4 at n_f = 0: ", plc0, ";  n_f N_c^3: ", plcnf];
  Print["  difference from eq. (5.12) = ", Collect[shift, nf, Simplify]];
  Print["     SU(N_c): ", shN, ";   SU(3): ", Expand[shift /. sun /. Nc -> 3], ";   SU(3) via the channel solver: ", Expand[predB - (ggref /. sun /. Nc -> 3)]];
  Print["     at n_f = 0: ", Factor[shift /. nf -> 0], ";  leading color: N_c^4 at n_f = 0: ", lc0, ";  n_f N_c^3: ", lcnf];
  results[key] = <|"Pgg" -> ToString[InputForm[pred]], "shift" -> ToString[InputForm[shift]], "Pgg_SU3" -> ToString[InputForm[Expand[pred /. sun /. Nc -> 3]]],
     "Pgg_SU3_channel" -> ToString[InputForm[predB]], "shift_SUN" -> ToString[InputForm[shN]], "Pgg_SUN" -> ToString[InputForm[prN]]|>,
  {v, {{"+1,+1", "(a) installed"}, {"+1,-1", "(b) b_8a^- reversed"}, {"-1,+1", "(c) transition product reversed"}, {"-1,-1", "(bc) both reversed"}}}];
Export[dir <> "own_trace.json", <|"trR" -> ToString[InputForm[trR]], "xqq" -> ToString[InputForm[xqq]], "xref_gg" -> ToString[InputForm[xref[[2, 2]]]],
   "results" -> results|>, "RawJSON"];
Print[""];
Print["installed macros (numbers.tex, typed here for comparison only): P_gg = 232/3 ca^4 + nf(80/3 ca^3 - 904/9 ca^2 cf - 20 ca cf^2 + 148/9 cf^3 + 64 dFAg); SU(3) 6264 - 119804/243 nf"];
chk = Expand[toG[(trR - pyToW[jsonA["variants"]["+1,+1"]["trS4"]] - xqq)/24] - (232/3 ca^4 + nf (80/3 ca^3 - 904/9 ca^2 cf - 20 ca cf^2 + 148/9 cf^3 + 64 dFAg))];
Print["(a) equals the installed macro nmPggLnFourPred: ", chk === 0];


==> anc/numbers/deposit/R8/dkmv_cont/README.txt <==
dkmv_cont: the zeta_2 terms of the small-x predictions of arXiv:2202.10362 (eqs. (3.2)-(3.4) for P_ns^+ and eqs. (5.12),
(5.16) for P_gg at C_F = 0), written as the zeta_2 poles S_n of S = P(P - N + beta(a)/a) + 2a b_1, and what the four-loop
coefficient of eq. (5.12) implies for [S_4]_gg.  Computed 20 October 2026.

Convention of arXiv:2202.10362: P = sum_n a^(n+1) P^(n), a = alpha_s/(4 pi), and x^0 ln^k(1/x) corresponds to k!/N^(k+1)
(eq. (2.23)), so a coefficient c of N^-5 is c/24 in front of x^0 ln^4 x.  S_n is the zeta_2 part of the coefficient of
a^n N^(4-2n) of S; 2a b_1 is 2a C_F for P_ns^+ and -4a C_A for P_gg at C_F = 0.

Paths.  The published files are read from numbers/published/dkmv/ (../../../published/dkmv/ from this folder):
xto0-DIS.tex (LaTeX source of arXiv:2202.10362) and xto0-DIS-ancillary.h (its ancillary FORM file).  Each program finds them
through a path relative to its own folder.

Programs (Python 3 with SymPy; tex2gp_check.py also needs PARI/GP).  Run them inside this folder, in this order.  Each program
writes its output file beside itself and prints the same lines; do not redirect its standard output onto that file.

    python3 -B dkmv_sect5_zeta2.py       -> dkmv_sect5_zeta2.out     (about 1 s)
        The expressions are transcribed by hand from xto0-DIS.tex (App. A for P_ns^+ and P_gg up to three loops, eqs. (3.2),
        (3.3), (3.4), (5.12) and (5.16); the line numbers are in the program); the program does not read the file.
        Non-singlet P_ns^+: the LL and NLL poles of S vanish at a^2 ... a^5; S_2 = -8 C_F^2, S_3 = 12 C_F(C_A - 2C_F)(5C_A - 6C_F),
        S_4/S_3 = 4C_F, S_5/S_3 = 20C_F^2; the closed form (3.2) expanded reproduces (3.3) and (3.4); the continuation
        S_2 a^2 + S_3 a P_LL^2/(4C_F^2) of (3.2) reproduces S_2 ... S_5.
        Eq. (5.12): the zeta_2 x^0 ln^4 x coefficient in general color, at n_f = 0, in SU(N_c) and SU(3), compared with the macro
        nmPggLnFourRef (typed in the program for this comparison).
        P_gg at C_F = 0 (P_gq vanishes, so the gg entry is a scalar problem): the LL and NLL poles vanish; [S_2]_gg = 16 C_A^2,
        [S_3]_gg = -24 C_A^2(4C_A - n_f), [S_4]_gg = 192 C_A^3(4C_A - n_f), [S_5]_gg = -1920 C_A^4(4C_A - n_f), so that
        [S_4]_gg/[S_3]_gg = -8C_A and [S_5]_gg/[S_3]_gg = 80C_A^2; the continuation S_2 a^2 + S_3 a P_LL^2/(16 C_A^2), with the
        gluon leading logarithm P_LL = -N/2 (sqrt(1 + 16 a C_A/N^2) - 1), reproduces [S_2]_gg ... [S_5]_gg.
        The zeta_2 N^-5 coefficient of P_gg^(3) at C_F = 0 as products of P^(0), P^(1), P^(2) minus [S_4]_gg: with the [S_4]_gg
        implied by eq. (5.12) it gives 256/3 C_A^4 at x^0 ln^4 x; with [S_4]_gg = 960 C_A^4 at n_f = 0 (the macro
        nmSingletSfourGG, typed in the program) it gives 232/3 C_A^4; the difference is -8 C_A^4.

    python3 -B tex2gp_check.py           -> tex2gp_check.gp, tex2gp_check.out     (PARI/GP, under a second)
        A second engine and no hand transcription: the blocks %%L texPns0R ... texPgg4R are extracted from xto0-DIS.tex by the
        program, converted to PARI/GP syntax (tex2gp_check.gp, with the first source line of each block printed in the output),
        and the same poles S_n, [S_n]_gg, their ratios, the vanishing LL and NLL poles and the coefficients of eqs. (5.12) and
        (5.16) are computed in PARI/GP.  The standard error of gp (a stack-size message) is appended to tex2gp_check.out.

    python3 -B anc_vs_tex.py             -> anc_vs_tex.out
        The blocks Pgg0R ... Pgg4R of xto0-DIS-ancillary.h minus the blocks extracted from the LaTeX source by tex2gp_check.py
        (read from tex2gp_check.gp); every difference is 0.

make_numbers.py (section I16) reads dkmv_sect5_zeta2.out (the [S_n]_gg lines, the line '[S_4]_gg/[S_3]_gg = -8*C_A', the
full-color coefficient of eq. (5.12) and the n_f = 0 difference) and tex2gp_check.out (the gluon ratios), compares them with
its own parse of the LaTeX source, and makes the macros nmSfourGGdkmvRatio and nmSfourGGdkmv from them.


==> anc/numbers/deposit/R8/dkmv_cont/anc_vs_tex.out <==
ancillary Pgg0R minus TeX Pgg0: 0
ancillary Pgg1R minus TeX Pgg1: 0
ancillary Pgg2R minus TeX Pgg2: 0
ancillary Pgg3R minus TeX Pgg3: 0
ancillary Pgg4R minus TeX Pgg4: 0


==> anc/numbers/deposit/R8/dkmv_cont/anc_vs_tex.py <==
#!/usr/bin/env python3
"""Compare the DKMV ancillary FORM file (numbers/published/dkmv/xto0-DIS-ancillary.h) with the expressions extracted
mechanically from the LaTeX source by tex2gp_check.py (tex2gp_check.gp). Output: anc_vs_tex.out"""
import re, pathlib, sympy as sp
anc = (pathlib.Path(__file__).resolve().parent / '../../../published/dkmv/xto0-DIS-ancillary.h').read_text()   # numbers/published/dkmv
gpf = pathlib.Path(__file__).with_name('tex2gp_check.gp').read_text()
N, ca, cf, nf, z2, z3, b0 = sp.symbols('N CA CF nf z2 z3 b0')
loc = {'N': N, 'CA': ca, 'CF': cf, 'nf': nf, 'z2': z2, 'z3': z3, 'b0': b0, 'ca': ca, 'cf': cf}
def ancblock(name):
    m = re.search(r'^L\s+' + name + r'\s*=(.*?);', anc, flags=re.S | re.M)
    return sp.sympify(m.group(1).replace('\n', ' ').replace('^', '**'), locals=loc)
def gpblock(name):
    m = re.search(r'^' + name + r' = (.*?);$', gpf, flags=re.M)
    return sp.sympify(m.group(1).replace('^', '**'), locals=loc)
out = []
for a_name, g_name in [('Pgg0R', 'Pgg0'), ('Pgg1R', 'Pgg1'), ('Pgg2R', 'Pgg2'), ('Pgg3R', 'Pgg3'), ('Pgg4R', 'Pgg4')]:
    try:
        A = ancblock(a_name)
    except Exception as e:
        out.append(f'{a_name}: not parsed ({e})'); continue
    G = sp.expand(gpblock(g_name))
    # the TeX P_gg^(0) block stops at O(N^2); compare only powers present in both
    d = sp.expand(A - G)
    out.append(f'ancillary {a_name} minus TeX {g_name}: {d}')
print('\n'.join(out)); pathlib.Path(__file__).with_name('anc_vs_tex.out').write_text('\n'.join(out) + '\n')


==> anc/numbers/deposit/R8/dkmv_cont/dkmv_sect5_zeta2.out <==
=== non-singlet P^+ with DKMV (3.3), (3.4) ===
a^2: LL pole 0 | NLL pole 0 | NNLL rational -C_F*(20*C_A - 39*C_F + 25*beta0)/3 | NNLL zeta2: S_2 = -8*C_F**2
a^3: LL pole 0 | NLL pole 0 | NNLL rational 0 | NNLL zeta2: S_3 = 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)
a^4: LL pole 0 | NLL pole 0 | NNLL rational 0 | NNLL zeta2: S_4 = 48*C_F**2*(C_A - 2*C_F)*(5*C_A - 6*C_F)
a^5: LL pole 0 | NLL pole 0 | NNLL rational 0 | NNLL zeta2: S_5 = 240*C_F**3*(C_A - 2*C_F)*(5*C_A - 6*C_F)
S_4/S_3 = 4*C_F ;  S_5/S_3 = 20*C_F**2
(3.2) expanded at a^4 minus printed eq. (3.3): 0
(3.2) expanded at a^5 minus printed eq. (3.4): 0
closed form S_2 a^2 + S_3 a P_LL^2/(4C_F^2) at a^2 N^0: -8*C_F**2  vs from (3.3)/(3.4): -8*C_F**2
closed form S_2 a^2 + S_3 a P_LL^2/(4C_F^2) at a^3 N^-2: 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)  vs from (3.3)/(3.4): 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)
closed form S_2 a^2 + S_3 a P_LL^2/(4C_F^2) at a^4 N^-4: 48*C_F**2*(C_A - 2*C_F)*(5*C_A - 6*C_F)  vs from (3.3)/(3.4): 48*C_F**2*(C_A - 2*C_F)*(5*C_A - 6*C_F)
closed form S_2 a^2 + S_3 a P_LL^2/(4C_F^2) at a^5 N^-6: 240*C_F**3*(C_A - 2*C_F)*(5*C_A - 6*C_F)  vs from (3.3)/(3.4): 240*C_F**3*(C_A - 2*C_F)*(5*C_A - 6*C_F)

=== eq. (5.12): zeta_2 x^0 ln^4 x coefficient (N^-5 coefficient / 4!) ===
full colour: 256*C_A**4/3 + 16*C_A**3*n_f - 688*C_A**2*C_F*n_f/9 - 28*C_A*C_F**2*n_f + 148*C_F**3*n_f/9
at n_f = 0: 256*C_A**4/3    (N^-5 coefficient 2048*C_A**4 )
minus installed macro \nmPggLnFourRef: 0
SU(N_c): (1536*N_c**7 - 489*N_c**6*n_f + 829*N_c**4*n_f - 15*N_c**2*n_f - 37*n_f)/(18*N_c**3) ; SU(3): 6912 - 144752*n_f/243

=== gluon at C_F = 0 with DKMV (5.12), (5.16) ===
a^2: LL pole 0 | NLL pole 0 | NNLL rational 16*C_A*(25*C_A - 4*n_f)/9 | NNLL zeta2: [S_2]_gg = 16*C_A**2
a^3: LL pole 0 | NLL pole 0 | NNLL rational 0 | NNLL zeta2: [S_3]_gg = -24*C_A**2*(4*C_A - n_f)
a^4: LL pole 0 | NLL pole 0 | NNLL rational 0 | NNLL zeta2: [S_4]_gg = 192*C_A**3*(4*C_A - n_f)
a^5: LL pole 0 | NLL pole 0 | NNLL rational 0 | NNLL zeta2: [S_5]_gg = -1920*C_A**4*(4*C_A - n_f)
[S_4]_gg/[S_3]_gg = -8*C_A ;  [S_5]_gg/[S_3]_gg = 80*C_A**2
present paper [S_3]_gg = -24 z2 C_A^2 (4C_A - n_f); difference: 0
check LL: expansion of -N/2(S'-1) at a^4, a^5 minus (5.12), (5.16) LL: 0 0
continuation S_2 a^2 + S_3 a P_LL^2/(16 C_A^2) at a^2: 16*C_A**2  vs from (5.12)/(5.16): 16*C_A**2
continuation S_2 a^2 + S_3 a P_LL^2/(16 C_A^2) at a^3: -24*C_A**2*(4*C_A - n_f)  vs from (5.12)/(5.16): -24*C_A**2*(4*C_A - n_f)
continuation S_2 a^2 + S_3 a P_LL^2/(16 C_A^2) at a^4: 192*C_A**3*(4*C_A - n_f)  vs from (5.12)/(5.16): 192*C_A**3*(4*C_A - n_f)
continuation S_2 a^2 + S_3 a P_LL^2/(16 C_A^2) at a^5: -1920*C_A**4*(4*C_A - n_f)  vs from (5.12)/(5.16): -1920*C_A**4*(4*C_A - n_f)

=== P_gg^(3) zeta_2 N^-5 coefficient at C_F = 0 as products of lower orders minus [S_4]_gg ===
products of P^(0..2) (zeta_2 part of a^4 N^-4): 2816*C_A**4 + 192*C_A**3*n_f
DKMV (5.12), [S_4] = -8 C_A [S_3]: N^-5 zeta_2 coefficient 2048*C_A**4 -> x^0 ln^4 x 256*C_A**4/3
present paper \nmSingletSfourGG at n_f=0: 960 C_A^4: N^-5 zeta_2 coefficient 1856*C_A**4 -> x^0 ln^4 x 232*C_A**4/3
difference present - DKMV at n_f=0 in x^0 ln^4 x: -8*C_A**4


==> anc/numbers/deposit/R8/dkmv_cont/dkmv_sect5_zeta2.py <==
#!/usr/bin/env python3
"""DKMV arXiv:2202.10362, Sect. 5: how the zeta_2 x^0 ln^4 x coefficient of P_gg^(3), eq. (5.12), arises.

All inputs are transcribed by hand from the LaTeX source
  ../../../published/dkmv/xto0-DIS.tex (numbers/published/dkmv/xto0-DIS.tex; the program does not read it)
  P_ns^+(0,1,2): App. A, l. 3526-3598      P_ns^+(3), (4): eqs. (3.3), (3.4), l. 826-860
  closed form (3.2): l. 789-813            P_gg(0,1,2): App. A, l. 3918-3951
  P_gg^(3), (4): eqs. (5.12), (5.16), l. 2755-2786 and 2937-2984
Convention of DKMV: P = sum_n a^(n+1) P^(n), a = alpha_s/(4 pi), M[x^0 ln^k(1/x)] = k!/N^(k+1)  (eq. (2.23)),
so a coefficient c of N^-5 is c/24 in front of x^0 ln^4 x (ln^4(1/x) = ln^4 x).

Relations (S = 'violation'):  non-singlet  S = P (P - N + beta(a)/a) + 2 a C_F    (eq. (2.21) form, LL closed form (2.19))
                               gluon, C_F=0 S = P (P - N + beta(a)/a) - 4 a C_A    (LL closed form (5.2), (5.3))
S_n = zeta_2 part of the coefficient of a^n N^(4-2n).
"""
import sympy as sp

a, N, CA, CF, nf, z2, b0 = sp.symbols('a N C_A C_F n_f zeta2 beta0')
R = sp.Rational
NMAX = 5   # orders a^1 .. a^5

def coeffAN(expr, n, k):
    """coefficient of a^n N^k of a Laurent polynomial in N, polynomial in a"""
    e = sp.expand(expr)
    return sp.expand(e.coeff(a, n).coeff(N, k))

def trunc_a(expr, nmax=NMAX):
    e = sp.expand(expr)
    return sum(e.coeff(a, n) * a**n for n in range(0, nmax + 1))

def Spoles(P, rel_const, beta_over_a):
    S = trunc_a(P * (P - N + beta_over_a) + rel_const)
    return S

out = []
def say(*x):
    s = ' '.join(str(y) for y in x)
    print(s); out.append(s)

# ---------------------------------------------------------------- non-singlet P^+  (b0 kept as symbol, as DKMV write it)
P0 = CF*(2/N + 1 + (2 - 4*z2)*N)
P1 = CF*(4*CF/N**3 + (4*CF - 2*b0)/N**2 + (R(20,3)*CA - (4 + 8*z2)*CF + R(22,3)*b0)/N)
P2 = CF*(16*CF**2/N**5 + (24*CF**2 - 12*CF*b0)/N**4
         - (60*z2*CA**2 - (R(80,3) + 192*z2)*CF*CA - (8 - 208*z2)*CF**2 - R(64,3)*CF*b0 - 2*b0**2)/N**3)
P3_dkmv = (80*CF**4/N**7 + 80*CF**3*(2*CF - b0)/N**6
           + 8*CF**2*((16 - 200*z2)*CF**2 + 10*CF*b0 + (20 + 192*z2)*CF*CA + 3*b0**2 - 60*z2*CA**2)/N**5)   # eq. (3.3)
P4_dkmv = (448*CF**5/N**9 + 560*CF**4*(2*CF - b0)/N**8
           + 80*CF**3*((16 - 148*z2)*CF**2 + R(8,3)*CF*b0 + (R(40,3) + 144*z2)*CF*CA + 3*b0**2 - 45*z2*CA**2)/N**7)  # eq. (3.4)

Pns = a*P0 + a**2*P1 + a**3*P2 + a**4*P3_dkmv + a**5*P4_dkmv
Sns = Spoles(Pns, 2*a*CF, -b0*a)          # beta_1 and higher reach only N^3LL poles
say('=== non-singlet P^+ with DKMV (3.3), (3.4) ===')
for n in range(2, 6):
    LL, NLL, NNLL = coeffAN(Sns, n, 2 - 2*n), coeffAN(Sns, n, 3 - 2*n), coeffAN(Sns, n, 4 - 2*n)
    say(f'a^{n}: LL pole {sp.factor(LL)} | NLL pole {sp.factor(NLL)} | NNLL rational {sp.factor(NNLL.subs(z2,0))} | NNLL zeta2: S_{n} =', sp.factor(NNLL.coeff(z2)))
S2ns = coeffAN(Sns, 2, 0).coeff(z2); S3ns = coeffAN(Sns, 3, -2).coeff(z2)
S4ns = coeffAN(Sns, 4, -4).coeff(z2); S5ns = coeffAN(Sns, 5, -6).coeff(z2)
say('S_4/S_3 =', sp.simplify(S4ns/S3ns), ';  S_5/S_3 =', sp.simplify(S5ns/S3ns))

# closed form (3.2) of DKMV, expanded, must reproduce (3.3), (3.4)
Ss = sp.sqrt(1 - 8*a*CF/N**2)
P32 = (-N/2*(Ss - 1) + R(1,2)*a*(2*CF - b0)*(1/Ss - 1)
       + a*N/(96*CF)*(((156 - 960*z2)*CF**2 - (80 - 1152*z2)*CA*CF - 360*z2*CA**2 - 100*b0*CF + 3*b0**2)*(Ss - 1)
                      + 2*((12 - 576*z2)*CF**2 + (40 + 576*z2)*CA*CF - 180*z2*CA**2 + 56*b0*CF - 3*b0**2)*(1/Ss - 1)
                      + 3*(2*CF - b0)**2*(Ss**-3 - 1)))
ser = sp.series(P32, a, 0, 6).removeO()
for n, ref in [(4, P3_dkmv), (5, P4_dkmv)]:
    d = sp.simplify(sp.expand(ser.coeff(a, n) - ref))
    say(f'(3.2) expanded at a^{n} minus printed eq. ({ {4:"3.3",5:"3.4"}[n] }):', d)
# the zeta_2 part of the violation implied by (3.2): S_2 a^2 + S_3 a P_LL^2/(4 C_F^2), P_LL = -N/2 (S-1)
PLL = -N/2*(Ss - 1)
Sclosed = S2ns*a**2 + S3ns*a*PLL**2/(4*CF**2)
serc = sp.series(Sclosed, a, 0, 6).removeO()
for n, Sn in [(2, S2ns), (3, S3ns), (4, S4ns), (5, S5ns)]:
    say(f'closed form S_2 a^2 + S_3 a P_LL^2/(4C_F^2) at a^{n} N^{4-2*n}:',
        sp.factor(sp.expand(serc.coeff(a, n)).coeff(N, 4 - 2*n)), ' vs from (3.3)/(3.4):', sp.factor(Sn))

# ---------------------------------------------------------------- gluon, P_gg at C_F = 0 (scalar problem: P_gq = 0)
beta0 = R(11,3)*CA - R(2,3)*nf
G0 = -4*CA/N + (R(5,3)*CA - R(2,3)*nf) - (7 + 4*z2)*CA*N
G1 = ((16*CA**2 - 8*CF*nf)/N**3 + (R(4,3)*CA**2 + R(8,3)*CA*nf + 12*CF*nf)/N**2
      + ((R(74,9) + 16*z2)*CA**2 + R(76,9)*CA*nf - 32*CF*nf)/N)
G2 = ((-128*CA**3 + 128*CF*CA*nf - 32*CF**2*nf)/N**5
      + (-16*CA**3 - 32*CA**2*nf - R(232,3)*CA*CF*nf + 24*CF**2*nf + R(16,3)*CF*nf**2)/N**4
      + (-(R(2612,9) + 160*z2)*CA**3 - (R(208,3) + 24*z2)*CA**2*nf + (R(3548,9) + 96*z2)*CA*CF*nf
         - (120 - 32*z2)*CF**2*nf - R(16,9)*CA*nf**2 + R(184,9)*CF*nf**2)/N**3)
G3 = ((1280*CA**4 - 1920*nf*CF*CA**2 + 640*nf*CF**2*CA - 160*nf*CF**3 + 320*nf**2*CF**2)/N**7
      + (R(640,3)*CA**4 + R(1280,3)*nf*CA**3 + R(1856,3)*nf*CF*CA**2 + R(256,3)*nf*CF**2*CA + R(64,3)*nf*CF**3
         - R(640,3)*nf**2*CF*CA - R(1472,3)*nf**2*CF**2)/N**6
      + (R(128,3)*nf**2*CA**2 - R(4768,9)*nf**2*CF*CA + R(19904,9)*nf**2*CF**2 - R(32,9)*nf**3*CF
         + R(128,3)*(20 + 9*z2)*nf*CA**3 + 32*(137 + 64*z2)*CA**4 - R(8,3)*(195 - 148*z2)*nf*CF**3
         + R(8,9)*(1997 - 756*z2)*nf*CF**2*CA - R(8,3)*(2751 + 688*z2)*nf*CF*CA**2)/N**5)   # eq. (5.12)
G4 = ((-14336*CA**5 + 28672*nf*CF*CA**3 - 10752*nf*CF**2*CA**2 + 3584*nf*CF**3*CA - 896*nf*CF**4
       - 10752*nf**2*CF**2*CA + 3584*nf**2*CF**3)/N**9
      + (-R(8960,3)*CA**5 - R(17920,3)*nf*CA**4 - R(14848,3)*nf*CF*CA**3 - R(15040,3)*nf*CF**2*CA**2
         + R(9536,3)*nf*CF**3*CA - R(1168,3)*nf*CF**4 + 5376*nf**2*CF*CA**2 + 10048*nf**2*CF**2*CA
         - R(11264,3)*nf**2*CF**3 - R(896,3)*nf**3*CF**2)/N**8
      + (-R(640,9)*(907 + 396*z2)*CA**5 - R(640,9)*(164 + 81*z2)*nf*CA**4 - R(2560,3)*nf**2*CA**3
         + R(224,9)*(5438 + 1431*z2)*nf*CF*CA**3 - R(4,3)*(2171 - 7692*z2)*nf*CF**4
         - R(8,9)*(43463 - 14940*z2)*nf*CF**2*CA**2 + R(4,9)*(18349 - 39132*z2)*nf*CF**3*CA
         + R(32,9)*(3274 + 495*z2)*nf**2*CF*CA**2 - R(16,9)*(38371 + 3978*z2)*nf**2*CF**2*CA
         + R(8,9)*(26605 - 5184*z2)*nf**2*CF**3 + 256*nf**3*CF*CA - R(14080,9)*nf**3*CF**2)/N**7)  # eq. (5.16)

say('\n=== eq. (5.12): zeta_2 x^0 ln^4 x coefficient (N^-5 coefficient / 4!) ===')
c5 = sp.expand(G3).coeff(N, -5).coeff(z2)
say('full colour:', sp.expand(c5/24))
say('at n_f = 0:', sp.expand(c5.subs(nf, 0)/24), '   (N^-5 coefficient', sp.expand(c5.subs(nf, 0)), ')')
macro_ref = R(256,3)*CA**4 + nf*(16*CA**3 - R(688,9)*CA**2*CF - 28*CA*CF**2 + R(148,9)*CF**3)
say('minus installed macro \\nmPggLnFourRef:', sp.expand(c5/24 - macro_ref))
NN = sp.symbols('N_c')
su = {CA: NN, CF: (NN**2 - 1)/(2*NN)}
say('SU(N_c):', sp.factor(sp.expand(c5/24).subs(su)), '; SU(3):', sp.expand(c5/24).subs(su).subs(NN, 3))

Gs = [G.subs(CF, 0) for G in (G0, G1, G2, G3, G4)]
Pgg = sum(a**(k + 1)*Gs[k] for k in range(5))
Sgg = Spoles(Pgg, -4*a*CA, -beta0*a)
say('\n=== gluon at C_F = 0 with DKMV (5.12), (5.16) ===')
for n in range(2, 6):
    LL, NLL, NNLL = coeffAN(Sgg, n, 2 - 2*n), coeffAN(Sgg, n, 3 - 2*n), coeffAN(Sgg, n, 4 - 2*n)
    say(f'a^{n}: LL pole {sp.factor(LL)} | NLL pole {sp.factor(NLL)} | NNLL rational {sp.factor(NNLL.subs(z2,0))} | NNLL zeta2: [S_{n}]_gg =', sp.factor(NNLL.coeff(z2)))
S2g = coeffAN(Sgg, 2, 0).coeff(z2); S3g = coeffAN(Sgg, 3, -2).coeff(z2)
S4g = coeffAN(Sgg, 4, -4).coeff(z2); S5g = coeffAN(Sgg, 5, -6).coeff(z2)
say('[S_4]_gg/[S_3]_gg =', sp.simplify(S4g/S3g), ';  [S_5]_gg/[S_3]_gg =', sp.simplify(S5g/S3g))
say('present paper [S_3]_gg = -24 z2 C_A^2 (4C_A - n_f); difference:', sp.expand(S3g - (-24*CA**2*(4*CA - nf))))

# the same continuation as (3.2), with the gluon LL: S_2 a^2 + S_3 a P_LL^2/(16 C_A^2), P_LL = -N/2 (S'-1), S' = sqrt(1+16 a C_A/N^2)
Sg = sp.sqrt(1 + 16*a*CA/N**2)
PLLg = -N/2*(Sg - 1)
say('check LL: expansion of -N/2(S\'-1) at a^4, a^5 minus (5.12), (5.16) LL:',
    sp.simplify(sp.series(PLLg, a, 0, 6).removeO().coeff(a, 4) - Gs[3].coeff(N, -7)/N**7),
    sp.simplify(sp.series(PLLg, a, 0, 6).removeO().coeff(a, 5) - Gs[4].coeff(N, -9)/N**9))
Sclg = S2g*a**2 + S3g*a*PLLg**2/(16*CA**2)
sercg = sp.series(Sclg, a, 0, 6).removeO()
for n, Sn in [(2, S2g), (3, S3g), (4, S4g), (5, S5g)]:
    say(f'continuation S_2 a^2 + S_3 a P_LL^2/(16 C_A^2) at a^{n}:',
        sp.factor(sp.expand(sercg.coeff(a, n)).coeff(N, 4 - 2*n)), ' vs from (5.12)/(5.16):', sp.factor(Sn))

# ---------------------------------------------------------------- what replaces [S_4]_gg in P_gg^(3) at n_f = 0
say('\n=== P_gg^(3) zeta_2 N^-5 coefficient at C_F = 0 as products of lower orders minus [S_4]_gg ===')
prod4 = sp.expand(coeffAN(Spoles(sum(a**(k + 1)*Gs[k] for k in range(3)), -4*a*CA, -beta0*a), 4, -4).coeff(z2))
say('products of P^(0..2) (zeta_2 part of a^4 N^-4):', prod4)
for label, S4 in [('DKMV (5.12), [S_4] = -8 C_A [S_3]', -8*CA*S3g),
                  ('present paper \\nmSingletSfourGG at n_f=0: 960 C_A^4', 960*CA**4)]:
    p = sp.expand(prod4 - S4)
    say(f'{label}: N^-5 zeta_2 coefficient {sp.expand(p.subs(nf,0))} -> x^0 ln^4 x {sp.expand(p.subs(nf,0)/24)}')
say('difference present - DKMV at n_f=0 in x^0 ln^4 x:', sp.expand(((prod4 - 960*CA**4) - (prod4 + 8*CA*S3g)).subs(nf, 0)/24))

open(__file__.replace('.py', '.out'), 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/R8/dkmv_cont/tex2gp_check.out <==
source lines (first line of each FORM block): Pns0 l.3528, Pns1 l.3542, Pns2 l.3568, Pns3 l.829, Pns4 l.848, Pgg0 l.3920, Pgg1 l.3927, Pgg2 l.3937, Pgg3 l.2757, Pgg4 l.2939
NS, from (3.3),(3.4): S_2..S_5 = [Mat([CF, 2]), [CF, 1; 2*CF - CA, 1; 6*CF - 5*CA, 1], [CF, 2; 2*CF - CA, 1; 6*CF - 5*CA, 1], [CF, 3; 2*CF - CA, 1; 6*CF - 5*CA, 1]]
NS ratios S_4/S_3, S_5/S_3: 4*CF  20*CF^2
NS LL and NLL poles of S at a^2..a^5 (must vanish): [0, 0, 0, 0][0, 0, 0, 0]
gluon C_F=0, from (5.12),(5.16): [S_2..S_5]_gg = [Mat([CA, 2]), [CA, 2; 4*CA - nf, 1], [CA, 3; 4*CA - nf, 1], [CA, 4; 4*CA - nf, 1]]
gluon ratios [S_4]/[S_3], [S_5]/[S_3]: -8*CA  80*CA^2
gluon LL and NLL poles (must vanish): [0, 0, 0, 0][0, 0, 0, 0]
(5.12) zeta2 coefficient of x^0 ln^4 x (N^-5 coeff/24), full colour: 148/9*nf*CF^3 - 28*nf*CA*CF^2 - 688/9*nf*CA^2*CF + (256/3*CA^4 + 16*nf*CA^3)
   at n_f = 0: 256/3*CA^4
(5.16) zeta2 coefficient of x^0 ln^6 x (N^-7 coeff/720) at C_F=0: -352/9*CA^5 - 8*nf*CA^4
products of P_gg^(0..2), zeta2 part of a^4 N^-4: 2816*CA^4 + 192*nf*CA^3
products + 8 C_A [S_3] (DKMV continuation) -> N^-5: 2048*CA^4 + 384*nf*CA^3  vs (5.12) at C_F=0: 2048*CA^4 + 384*nf*CA^3
products - 960 C_A^4 (present paper, n_f=0) -> x^0 ln^4 x: 232/3*CA^4

[0;31m  ***   Warning: new stack size = 100000000 (95.367 Mbytes).[0m


==> anc/numbers/deposit/R8/dkmv_cont/tex2gp_check.py <==
#!/usr/bin/env python3
"""Independent check of dkmv_sect5_zeta2.py: the DKMV expressions are extracted MECHANICALLY from the
%%START ... %%STOP blocks of the LaTeX source (no hand transcription), converted to PARI/GP syntax, and the
violations S_n are computed in PARI/GP (a second engine).  Output: tex2gp_check.out
"""
import re, subprocess, pathlib

SRC = pathlib.Path(__file__).resolve().parent / '../../../published/dkmv/xto0-DIS.tex'   # numbers/published/dkmv/xto0-DIS.tex
lines = SRC.read_text(encoding='latin-1').split('\n')

def block(label):
    """text between the '%%L %%<label> =' line and the matching final %%STOP (blocks may be split by %%STOP/%%START)"""
    i = next(k for k, l in enumerate(lines) if re.match(r'%%L %%' + label + r'\s*=', l))
    body, k, depth = [], i + 1, True
    while True:
        l = lines[k]
        if l.startswith('%%;'):
            break
        body.append(l)
        k += 1
    txt = '\n'.join(body)
    # drop the text between %%STOP and %%START (layout material outside the FORM blocks)
    txt = re.sub(r'%%STOP.*?%%START', ' ', txt, flags=re.S)
    return txt, i + 1

def tex2gp(t):
    t = re.sub(r'%[^\n]*', ' ', t)
    t = re.sub(r'\\vphantom\{\\frct\{1\}\{1\}\}', ' ', t)
    t = re.sub(r'\\hphantom\{[^{}]*(\{[^{}]*\}[^{}]*)*\}', ' ', t)
    t = re.sub(r'\\vphantom\{[^{}]*(\{[^{}]*\}[^{}]*)*\}', ' ', t)
    t = t.replace(r'\mbox{\hspn}', ' ').replace(r'\nn', ' ')
    t = re.sub(r'\\\\\[[^\]]*\]', ' ', t)          # \\[0.5mm]
    t = t.replace('\\\\', ' ').replace('&', ' ')
    t = re.sub(r'\\frct\{([^{}]*)\}\{([^{}]*)\}', r'(\1/\2)', t)
    t = re.sub(r'\\(left|right)\.', ' ', t)
    for big in [r'\bigg', r'\Bigg', r'\Big', r'\big', r'\left', r'\right']:
        t = t.replace(big + r'\{', '(').replace(big + r'\}', ')').replace(big + '(', '(').replace(big + ')', ')') \
             .replace(big + '[', '(').replace(big + ']', ')')
    t = t.replace('[', '(').replace(']', ')')
    t = re.sub(r'\\cax\{?(\d)\}?', r'CA^\1', t); t = re.sub(r'\\cfx\{?(\d)\}?', r'CF^\1', t)
    t = re.sub(r'\\nfx\{?(\d)\}?', r'nf^\1', t)
    t = re.sub(r'\\NMx\{?(\d)\}?', r'N^(-\1)', t); t = re.sub(r'\\NPx\{?(\d)\}?', r'N^(\1)', t)
    rep = {r'\cath': 'CA^3', r'\cafo': 'CA^4', r'\cas': 'CA^2', r'\ca': 'CA', r'\cfi': 'CF^5', r'\cff': 'CF^4',
           r'\cft': 'CF^3', r'\cfs': 'CF^2', r'\cf': 'CF', r'\nfs': 'nf^2', r'\nft': 'nf^3', r'\nf': 'nf',
           r'\bos': 'b0^2', r'\bo': 'b0', r'\z2': 'z2', r'\z3': 'z3', r'\z4': 'z4', r'\z5': 'z5'}
    for k in sorted(rep, key=len, reverse=True):
        t = re.sub(re.escape(k) + r'(?![a-zA-Z])', rep[k], t)
    t = re.sub(r'N\^\{\\?,?\s*(-?\d+)\}', r'N^(\1)', t)
    t = re.sub(r'N\^\{\\,(-?\d+)\}', r'N^(\1)', t)
    t = t.replace(r'\*', '*')
    t = re.sub(r'\\[,:;!]', ' ', t)
    t = re.sub(r'\{\}', ' ', t)
    t = re.sub(r'\s+', ' ', t).strip()
    # implicit products ") (" or ")CA" etc.
    t = re.sub(r'\)\s*\(', ')*(', t)
    t = re.sub(r'(\d|\))\s+([A-Za-z(])', r'\1*\2', t)
    t = re.sub(r'\)\s*([A-Za-z])', r')*\1', t)
    if '\\' in t:
        raise ValueError('unconverted TeX: ' + t)
    return t

labels = {'Pns0': 'texPns0R', 'Pns1': 'texPns1R', 'Pns2': 'texPns2R', 'Pns3': 'texPns3R', 'Pns4': 'texPns4R',
          'Pgg0': 'texPgg0R', 'Pgg1': 'texPgg1R', 'Pgg2': 'texPgg2R', 'Pgg3': 'texPgg3R', 'Pgg4': 'texPgg4R'}
gp = ['default(parisize, 10^8);']
src_lines = {}
for name, lab in labels.items():
    txt, l0 = block(lab)
    src_lines[name] = l0
    gp.append(f'{name} = {tex2gp(txt)};')

gp.append(r'''
\\ truncation: keep LL, NLL, NNLL of each order a^(k+1): N^(-2k-1), N^(-2k), N^(-2k+1)
tr(e, k) = sum(j = -2*k-1, -2*k+1, polcoef(e*N^(2*k+1), j+2*k+1, N)*N^j);
lau(e, j) = polcoef(e*N^40, j+40, N);
viol(L, c, b) = { my(P = sum(k = 0, #L-1, a^(k+1)*tr(L[k+1], k)), S); S = P*(P - N - b*a) + c*a; S };
Sz(S, n) = polcoef(lau(polcoef(S, n, a), 4-2*n), 1, z2);
Lns = [Pns0, Pns1, Pns2, Pns3, Pns4];
Sns = viol(Lns, 2*CF, b0);
print("NS, from (3.3),(3.4): S_2..S_5 = ", vector(4, i, factor(Sz(Sns, i+1))));
print("NS ratios S_4/S_3, S_5/S_3: ", Sz(Sns,4)/Sz(Sns,3), "  ", Sz(Sns,5)/Sz(Sns,3));
print("NS LL and NLL poles of S at a^2..a^5 (must vanish): ", vector(4, i, lau(polcoef(Sns, i+1, a), -2*i)), vector(4, i, lau(polcoef(Sns, i+1, a), 1-2*i)));
Lg = apply(e -> substpol(subst(e, CF, 0), z3, z3), [Pgg0, Pgg1, Pgg2, Pgg3, Pgg4]);
Sg = viol(Lg, -4*CA, 11/3*CA - 2/3*nf);
print("gluon C_F=0, from (5.12),(5.16): [S_2..S_5]_gg = ", vector(4, i, factor(Sz(Sg, i+1))));
print("gluon ratios [S_4]/[S_3], [S_5]/[S_3]: ", Sz(Sg,4)/Sz(Sg,3), "  ", Sz(Sg,5)/Sz(Sg,3));
print("gluon LL and NLL poles (must vanish): ", vector(4, i, lau(polcoef(Sg, i+1, a), -2*i)), vector(4, i, lau(polcoef(Sg, i+1, a), 1-2*i)));
c5 = polcoef(lau(Pgg3, -5), 1, z2);
print("(5.12) zeta2 coefficient of x^0 ln^4 x (N^-5 coeff/24), full colour: ", c5/24);
print("   at n_f = 0: ", subst(c5/24, nf, 0));
c7 = polcoef(lau(Pgg4, -7), 1, z2);
print("(5.16) zeta2 coefficient of x^0 ln^6 x (N^-7 coeff/720) at C_F=0: ", subst(c7, CF, 0)/720);
\\ P_gg^(3) at C_F=0 from products of P^(0..2) and the D-dimensional continuation [S_4] = -8 C_A [S_3]
Sg3 = viol([Lg[1], Lg[2], Lg[3]], -4*CA, 11/3*CA - 2/3*nf);
pr = Sz(Sg3, 4);
print("products of P_gg^(0..2), zeta2 part of a^4 N^-4: ", pr);
print("products + 8 C_A [S_3] (DKMV continuation) -> N^-5: ", pr + 8*CA*Sz(Sg, 3), "  vs (5.12) at C_F=0: ", subst(c5, CF, 0));
print("products - 960 C_A^4 (present paper, n_f=0) -> x^0 ln^4 x: ", subst(pr - 960*CA^4, nf, 0)/24);
quit;
''')
gpfile = pathlib.Path(__file__).with_name('tex2gp_check.gp')
gpfile.write_text('\n'.join(gp))
res = subprocess.run(['gp', '-q', str(gpfile)], capture_output=True, text=True, timeout=600)
report = ['source lines (first line of each FORM block): ' + ', '.join(f'{k} l.{v}' for k, v in src_lines.items()),
          res.stdout, res.stderr]
print('\n'.join(report))
pathlib.Path(__file__).with_name('tex2gp_check.out').write_text('\n'.join(report))


==> anc/numbers/deposit/R8/gluon_nf0/README.txt <==
gluon_nf0: the gluon entry of the flavor-singlet poles at n_f = 0, and its sensitivity to the weight of the positive-signature
gluon-pair (ladder) term of one channel.  Computed 20 October 2026.

At n_f = 0 the quark-gluon blocks that carry n_f vanish, so the gluon entry [S_m]_gg depends on the gluon-pair waves alone, and
these are diagonal in the gluon-pair channels R (Casimir C_R, exchange parity eps_R).  In channel space the equations of
R7/singlet/singlet_model.gp read
    f^+_(R,1) = 2 b_R^+,   f^+_(R,n) = 2(3 - 2n) C_R f^+_(R,n-1) + w_R sum_k f^+_(R,k) f^+_(R,n-k),
    f^-_(Q,1) = 2 b_Q^-,   f^-_(Q,n) = 2(4 - 2n) C_Q f^-_(Q,n-1) + 4 kappa sum_R [T_rc]_(Q,R) f^+_(R,n-1) + sum_k f^-_(Q,k) f^-_(Q,n-k),
    [S_m]_gg = 6 kappa [T_rc]_(1,8a) d_(m-1)^g,   d_n^g = f^-_(8a,n),
with w_R = 1 in the equations.  w_R multiplies the ladder term of the positive-signature wave of channel R; it is kept as a formal
variable to measure how [S_4]_gg, and through it the zeta_2 x^0 ln^4 x coefficient of the P_gg^(3) prediction, depends on that term.
With M_1^g = sum_R [T_rc]_(8a,R) b_R^+ this gives d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g and
d_3^g = 4(b_8a^- - C_A) d_2^g + 16 kappa sum_R [T_rc]_(8a,R) b_R^+ (w_R b_R^+ - C_R), which at w_R = 1 is
4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g, since b_R^+ = C_R - 2C_A on the symmetric channels.

Paths.  The color data are read from numbers/deposit/R7/singlet/channels.out (../../R7/singlet/channels.out from this folder),
and the deposited solver from numbers/deposit/R7/singlet/singlet_model.gp (../../R7/singlet/singlet_model.gp), unchanged.

Programs (run them inside this folder):

    python3 -B gluon_nf0.py > gluon_nf0.out              (Python 3 with SymPy; under a second; exit status 1 on a failed check)
        Written separately from singlet_model.gp and check_channels.py; it uses only the lines CH, BG, TRCCOLS, TRCROW, SIG and
        ROW of the gg block of channels.out.  In each of the five groups there (SU(2) 2, SU(3) 3, SU(4) 4, SO(5) 5, G2 7) it
        checks M_1^g = C_A^2/2, [T_rc]_(1,8a) = -2 C_A, the closed forms of d_2^g and d_3^g for kappa = +1, -1 and
        b_8a^- = -C_A, +C_A, and at kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3 (-16 C_A^3 with b_8a^- reversed),
        [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4 (192 C_A^4 with b_8a^- reversed).  With the w_R formal it checks that d_2^g and
        [S_3]_gg do not depend on them and that d_3^g changes by 16 kappa sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1), so that the
        prediction changes by -d[S_4]_gg/dw_R / 24 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 per unit change of w_R (lines PAIR; in SU(3)
        -648 for the singlet, -324 for 8s, -216 for 27).  Lines MONE, DREC and PAIR carry the values.

    gp -q -D breakloop=0 run_pair_weight.gp < /dev/null > run_pair_weight.out 2> run_pair_weight.err      (PARI/GP, about 1 s)
        The second route.  It reads singlet_model.gp unchanged and defines solvepw, the function solvesinglet of that file with
        the ladder term of the positive-signature waves formed with the matrix W on every intermediate gluon pair.  In SU(3),
        W = 1 + (w1 - 1) P_1 + (w8 - 1) P_8s + (w27 - 1) P_27 (P_R the projectors on the symmetric gluon-pair channels, from the
        pair Casimir and the swap).  It checks the projectors and that W = 1 reproduces solvesinglet, prints S_2, S_3, S_4 as
        polynomials in n_f, w1, w8, w27 (lines W), and at n_f = 0 the change of the prediction by route (iii), -Delta tr S_4/24,
        and by route (i), (-Delta[S_4]_gg + 2 Delta[{S_3, b_1}]_gg)/24 (lines ROUTE): both are
        -648 (w1 - 1) - 324 (w8 - 1) - 216 (w27 - 1).  Away from n_f = 0 the rows depend on where W is placed in the quark-gluon
        products and are not used.  run_pair_weight.err holds the standard error of gp (a stack-size message).

make_numbers.py (section I16) reads gluon_nf0.out and run_pair_weight.out, recomputes M_1^g from channels.out and d_2^g, d_3^g,
[S_n]_gg from the recursion, recomputes routes (iii) and (i) from the lines W, and makes the macros nmMoneGluon, nmDtwoGluon,
nmDthreeGluon, nmDthreeGluonRev, nmPggPairWeightShiftEightS and nmPggPairWeightShiftTwentySeven.


==> anc/numbers/deposit/R8/gluon_nf0/gluon_nf0.out <==
gluon_nf0.py: the gluon entry of the flavor-singlet poles at n_f = 0 in the channel space of the gluon pairs
input: numbers/deposit/R7/singlet/channels.out (lines CH, BG, TRCCOLS, TRCROW, SIG, ROW of the gg block)

PASS  G2_7: one antisymmetric gluon-pair channel of Casimir C_A (['gA'])
PASS  G2_7: T_rc maps the diagonal channel maps of the gg block to diagonal maps
PASS  G2_7: ROW = SIG times the T_rc matrix; only the channel gA has a nonzero ROW entry
PASS  G2_7: [T_rc]_(1,8a) = ROW_8a = -4 = -2 C_A
PASS  G2_7: b_8a^- = -2 = -C_A;  M_1^g = sum_R [T_rc]_(8a,R) b_R^+ = 2 = C_A^2/2
MONE;G2_7;CA=2;M1g=2;M1g/CA^2=1/2;M2g=-29/3;T_1_8a=-4
PASS  G2_7, kappa = +1, b_8a^- = -2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 32, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -640; [S_3]_gg = -768, [S_4]_gg = 15360
DREC;G2_7;kappa=+1;s8=+1;d2g=32;d3g=-640;S3gg=-768;S4gg=15360;d2g/CA^2=8;d3g/CA^3=-80;S3gg/CA^3=-96;S4gg/CA^4=960
PASS  G2_7, kappa = +1, b_8a^- = 2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 32, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -128; [S_3]_gg = -768, [S_4]_gg = 3072
DREC;G2_7;kappa=+1;s8=-1;d2g=32;d3g=-128;S3gg=-768;S4gg=3072;d2g/CA^2=8;d3g/CA^3=-16;S3gg/CA^3=-96;S4gg/CA^4=192
PASS  G2_7, kappa = -1, b_8a^- = -2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 128; [S_3]_gg = 0, [S_4]_gg = 3072
DREC;G2_7;kappa=-1;s8=+1;d2g=0;d3g=128;S3gg=0;S4gg=3072;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  G2_7, kappa = -1, b_8a^- = 2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 128; [S_3]_gg = 0, [S_4]_gg = 3072
DREC;G2_7;kappa=-1;s8=-1;d2g=0;d3g=128;S3gg=0;S4gg=3072;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  G2_7, kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3 (b_8a^- reversed: -16 C_A^3); [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4 (b_8a^- reversed: [S_3]_gg unchanged, [S_4]_gg = 192 C_A^4)
PASS  G2_7, kappa = +1: d_2^g and [S_3]_gg do not depend on w_R; d_3^g changes by 16 sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1) = -512*w_g1/7 - 1250*w_g27/21 - 22*w_g77_S + 464/3
PASS  G2_7, channel g1: -d[S_4]_gg/dw_R / 24 = -512/7 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;G2_7;g1;C_R=0;T_8a_R=-2/7;b_R=-4;dS4gg/dw=12288/7;dPgg/dw=-512/7;dPgg/dw/CA^4=-32/7
PASS  G2_7, channel g27: -d[S_4]_gg/dw_R / 24 = -1250/21 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;G2_7;g27;C_R=7/3;T_8a_R=-75/56;b_R=-5/3;dS4gg/dw=10000/7;dPgg/dw=-1250/21;dPgg/dw/CA^4=-625/168
PASS  G2_7, channel g77_S: -d[S_4]_gg/dw_R / 24 = -22 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;G2_7;g77_S;C_R=5;T_8a_R=-11/8;b_R=1;dS4gg/dw=528;dPgg/dw=-22;dPgg/dw/CA^4=-11/8

PASS  SO5_5: one antisymmetric gluon-pair channel of Casimir C_A (['gA'])
PASS  SO5_5: T_rc maps the diagonal channel maps of the gg block to diagonal maps
PASS  SO5_5: ROW = SIG times the T_rc matrix; only the channel gA has a nonzero ROW entry
PASS  SO5_5: [T_rc]_(1,8a) = ROW_8a = -3 = -2 C_A
PASS  SO5_5: b_8a^- = -3/2 = -C_A;  M_1^g = sum_R [T_rc]_(8a,R) b_R^+ = 9/8 = C_A^2/2
MONE;SO5_5;CA=3/2;M1g=9/8;M1g/CA^2=1/2;M2g=-105/16;T_1_8a=-3
PASS  SO5_5, kappa = +1, b_8a^- = -3/2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 18, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -270; [S_3]_gg = -324, [S_4]_gg = 4860
DREC;SO5_5;kappa=+1;s8=+1;d2g=18;d3g=-270;S3gg=-324;S4gg=4860;d2g/CA^2=8;d3g/CA^3=-80;S3gg/CA^3=-96;S4gg/CA^4=960
PASS  SO5_5, kappa = +1, b_8a^- = 3/2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 18, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -54; [S_3]_gg = -324, [S_4]_gg = 972
DREC;SO5_5;kappa=+1;s8=-1;d2g=18;d3g=-54;S3gg=-324;S4gg=972;d2g/CA^2=8;d3g/CA^3=-16;S3gg/CA^3=-96;S4gg/CA^4=192
PASS  SO5_5, kappa = -1, b_8a^- = -3/2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 54; [S_3]_gg = 0, [S_4]_gg = 972
DREC;SO5_5;kappa=-1;s8=+1;d2g=0;d3g=54;S3gg=0;S4gg=972;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SO5_5, kappa = -1, b_8a^- = 3/2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 54; [S_3]_gg = 0, [S_4]_gg = 972
DREC;SO5_5;kappa=-1;s8=-1;d2g=0;d3g=54;S3gg=0;S4gg=972;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SO5_5, kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3 (b_8a^- reversed: -16 C_A^3); [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4 (b_8a^- reversed: [S_3]_gg unchanged, [S_4]_gg = 192 C_A^4)
PASS  SO5_5, kappa = +1: d_2^g and [S_3]_gg do not depend on w_R; d_3^g changes by 16 sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1) = -216*w_g1/5 - 7*w_g14/15 - 56*w_g35_S/3 - 128*w_g5/3 + 105
PASS  SO5_5, channel g1: -d[S_4]_gg/dw_R / 24 = -162/5 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SO5_5;g1;C_R=0;T_8a_R=-3/10;b_R=-3;dS4gg/dw=3888/5;dPgg/dw=-162/5;dPgg/dw/CA^4=-32/5
PASS  SO5_5, channel g5: -d[S_4]_gg/dw_R / 24 = -32 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SO5_5;g5;C_R=1;T_8a_R=-2/3;b_R=-2;dS4gg/dw=768;dPgg/dw=-32;dPgg/dw/CA^4=-512/81
PASS  SO5_5, channel g14: -d[S_4]_gg/dw_R / 24 = -7/20 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SO5_5;g14;C_R=5/2;T_8a_R=-7/60;b_R=-1/2;dS4gg/dw=42/5;dPgg/dw=-7/20;dPgg/dw/CA^4=-28/405
PASS  SO5_5, channel g35_S: -d[S_4]_gg/dw_R / 24 = -14 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SO5_5;g35_S;C_R=4;T_8a_R=-7/6;b_R=1;dS4gg/dw=336;dPgg/dw=-14;dPgg/dw/CA^4=-224/81

PASS  SU2_2: one antisymmetric gluon-pair channel of Casimir C_A (['gA'])
PASS  SU2_2: T_rc maps the diagonal channel maps of the gg block to diagonal maps
PASS  SU2_2: ROW = SIG times the T_rc matrix; only the channel gA has a nonzero ROW entry
PASS  SU2_2: [T_rc]_(1,8a) = ROW_8a = -4 = -2 C_A
PASS  SU2_2: b_8a^- = -2 = -C_A;  M_1^g = sum_R [T_rc]_(8a,R) b_R^+ = 2 = C_A^2/2
MONE;SU2_2;CA=2;M1g=2;M1g/CA^2=1/2;M2g=-28;T_1_8a=-4
PASS  SU2_2, kappa = +1, b_8a^- = -2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 32, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -640; [S_3]_gg = -768, [S_4]_gg = 15360
DREC;SU2_2;kappa=+1;s8=+1;d2g=32;d3g=-640;S3gg=-768;S4gg=15360;d2g/CA^2=8;d3g/CA^3=-80;S3gg/CA^3=-96;S4gg/CA^4=960
PASS  SU2_2, kappa = +1, b_8a^- = 2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 32, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -128; [S_3]_gg = -768, [S_4]_gg = 3072
DREC;SU2_2;kappa=+1;s8=-1;d2g=32;d3g=-128;S3gg=-768;S4gg=3072;d2g/CA^2=8;d3g/CA^3=-16;S3gg/CA^3=-96;S4gg/CA^4=192
PASS  SU2_2, kappa = -1, b_8a^- = -2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 128; [S_3]_gg = 0, [S_4]_gg = 3072
DREC;SU2_2;kappa=-1;s8=+1;d2g=0;d3g=128;S3gg=0;S4gg=3072;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SU2_2, kappa = -1, b_8a^- = 2: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 128; [S_3]_gg = 0, [S_4]_gg = 3072
DREC;SU2_2;kappa=-1;s8=-1;d2g=0;d3g=128;S3gg=0;S4gg=3072;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SU2_2, kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3 (b_8a^- reversed: -16 C_A^3); [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4 (b_8a^- reversed: [S_3]_gg unchanged, [S_4]_gg = 192 C_A^4)
PASS  SU2_2, kappa = +1: d_2^g and [S_3]_gg do not depend on w_R; d_3^g changes by 16 sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1) = -1024*w_g1/3 - 320*w_g5/3 + 448
PASS  SU2_2, channel g1: -d[S_4]_gg/dw_R / 24 = -1024/3 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU2_2;g1;C_R=0;T_8a_R=-4/3;b_R=-4;dS4gg/dw=8192;dPgg/dw=-1024/3;dPgg/dw/CA^4=-64/3
PASS  SU2_2, channel g5: -d[S_4]_gg/dw_R / 24 = -320/3 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU2_2;g5;C_R=6;T_8a_R=-5/3;b_R=2;dS4gg/dw=2560;dPgg/dw=-320/3;dPgg/dw/CA^4=-20/3

PASS  SU3_3: one antisymmetric gluon-pair channel of Casimir C_A (['gA_A'])
PASS  SU3_3: T_rc maps the diagonal channel maps of the gg block to diagonal maps
PASS  SU3_3: ROW = SIG times the T_rc matrix; only the channel gA_A has a nonzero ROW entry
PASS  SU3_3: [T_rc]_(1,8a) = ROW_8a = -6 = -2 C_A
PASS  SU3_3: b_8a^- = -3 = -C_A;  M_1^g = sum_R [T_rc]_(8a,R) b_R^+ = 9/2 = C_A^2/2
MONE;SU3_3;CA=3;M1g=9/2;M1g/CA^2=1/2;M2g=-99/2;T_1_8a=-6
PASS  SU3_3, kappa = +1, b_8a^- = -3: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 72, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -2160; [S_3]_gg = -2592, [S_4]_gg = 77760
DREC;SU3_3;kappa=+1;s8=+1;d2g=72;d3g=-2160;S3gg=-2592;S4gg=77760;d2g/CA^2=8;d3g/CA^3=-80;S3gg/CA^3=-96;S4gg/CA^4=960
PASS  SU3_3, kappa = +1, b_8a^- = 3: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 72, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -432; [S_3]_gg = -2592, [S_4]_gg = 15552
DREC;SU3_3;kappa=+1;s8=-1;d2g=72;d3g=-432;S3gg=-2592;S4gg=15552;d2g/CA^2=8;d3g/CA^3=-16;S3gg/CA^3=-96;S4gg/CA^4=192
PASS  SU3_3, kappa = -1, b_8a^- = -3: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 432; [S_3]_gg = 0, [S_4]_gg = 15552
DREC;SU3_3;kappa=-1;s8=+1;d2g=0;d3g=432;S3gg=0;S4gg=15552;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SU3_3, kappa = -1, b_8a^- = 3: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 432; [S_3]_gg = 0, [S_4]_gg = 15552
DREC;SU3_3;kappa=-1;s8=-1;d2g=0;d3g=432;S3gg=0;S4gg=15552;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SU3_3, kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3 (b_8a^- reversed: -16 C_A^3); [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4 (b_8a^- reversed: [S_3]_gg unchanged, [S_4]_gg = 192 C_A^4)
PASS  SU3_3, kappa = +1: d_2^g and [S_3]_gg do not depend on w_R; d_3^g changes by 16 sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1) = -432*w_g1 - 144*w_g27 - 216*w_gA_S + 792
PASS  SU3_3, channel g1: -d[S_4]_gg/dw_R / 24 = -648 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU3_3;g1;C_R=0;T_8a_R=-3/4;b_R=-6;dS4gg/dw=15552;dPgg/dw=-648;dPgg/dw/CA^4=-8
PASS  SU3_3, channel gA_S: -d[S_4]_gg/dw_R / 24 = -324 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU3_3;gA_S;C_R=3;T_8a_R=-3/2;b_R=-3;dS4gg/dw=7776;dPgg/dw=-324;dPgg/dw/CA^4=-4
PASS  SU3_3, channel g27: -d[S_4]_gg/dw_R / 24 = -216 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU3_3;g27;C_R=8;T_8a_R=-9/4;b_R=2;dS4gg/dw=5184;dPgg/dw=-216;dPgg/dw/CA^4=-8/3

PASS  SU4_4: one antisymmetric gluon-pair channel of Casimir C_A (['gA_A'])
PASS  SU4_4: T_rc maps the diagonal channel maps of the gg block to diagonal maps
PASS  SU4_4: ROW = SIG times the T_rc matrix; only the channel gA_A has a nonzero ROW entry
PASS  SU4_4: [T_rc]_(1,8a) = ROW_8a = -8 = -2 C_A
PASS  SU4_4: b_8a^- = -4 = -C_A;  M_1^g = sum_R [T_rc]_(8a,R) b_R^+ = 8 = C_A^2/2
MONE;SU4_4;CA=4;M1g=8;M1g/CA^2=1/2;M2g=-80;T_1_8a=-8
PASS  SU4_4, kappa = +1, b_8a^- = -4: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 128, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -5120; [S_3]_gg = -6144, [S_4]_gg = 245760
DREC;SU4_4;kappa=+1;s8=+1;d2g=128;d3g=-5120;S3gg=-6144;S4gg=245760;d2g/CA^2=8;d3g/CA^3=-80;S3gg/CA^3=-96;S4gg/CA^4=960
PASS  SU4_4, kappa = +1, b_8a^- = 4: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 128, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = -1024; [S_3]_gg = -6144, [S_4]_gg = 49152
DREC;SU4_4;kappa=+1;s8=-1;d2g=128;d3g=-1024;S3gg=-6144;S4gg=49152;d2g/CA^2=8;d3g/CA^3=-16;S3gg/CA^3=-96;S4gg/CA^4=192
PASS  SU4_4, kappa = -1, b_8a^- = -4: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 1024; [S_3]_gg = 0, [S_4]_gg = 49152
DREC;SU4_4;kappa=-1;s8=+1;d2g=0;d3g=1024;S3gg=0;S4gg=49152;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SU4_4, kappa = -1, b_8a^- = 4: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = 0, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = 1024; [S_3]_gg = 0, [S_4]_gg = 49152
DREC;SU4_4;kappa=-1;s8=-1;d2g=0;d3g=1024;S3gg=0;S4gg=49152;d2g/CA^2=0;d3g/CA^3=16;S3gg/CA^3=0;S4gg/CA^4=192
PASS  SU4_4, kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3 (b_8a^- reversed: -16 C_A^3); [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4 (b_8a^- reversed: [S_3]_gg unchanged, [S_4]_gg = 192 C_A^4)
PASS  SU4_4, kappa = +1: d_2^g and [S_3]_gg do not depend on w_R; d_3^g changes by 16 sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1) = -8192*w_g1/15 - 128*w_g20/3 - 896*w_g84/5 - 512*w_gA_S + 1280
PASS  SU4_4, channel g1: -d[S_4]_gg/dw_R / 24 = -16384/15 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU4_4;g1;C_R=0;T_8a_R=-8/15;b_R=-8;dS4gg/dw=131072/5;dPgg/dw=-16384/15;dPgg/dw/CA^4=-64/15
PASS  SU4_4, channel gA_S: -d[S_4]_gg/dw_R / 24 = -1024 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU4_4;gA_S;C_R=4;T_8a_R=-2;b_R=-4;dS4gg/dw=24576;dPgg/dw=-1024;dPgg/dw/CA^4=-4
PASS  SU4_4, channel g20: -d[S_4]_gg/dw_R / 24 = -256/3 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU4_4;g20;C_R=6;T_8a_R=-2/3;b_R=-2;dS4gg/dw=2048;dPgg/dw=-256/3;dPgg/dw/CA^4=-1/3
PASS  SU4_4, channel g84: -d[S_4]_gg/dw_R / 24 = -1792/5 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)
PAIR;SU4_4;g84;C_R=10;T_8a_R=-14/5;b_R=2;dS4gg/dw=43008/5;dPgg/dw=-1792/5;dPgg/dw/CA^4=-7/5

ALL CHECKS PASSED


==> anc/numbers/deposit/R8/gluon_nf0/gluon_nf0.py <==
#!/usr/bin/env python3
"""gluon_nf0.py -- the gluon entry of the flavor-singlet poles at n_f = 0, in the channel space of the gluon pairs.

Written separately from singlet_model.gp and check_channels.py of numbers/deposit/R7/singlet; the only input is the color
data of channels.out there (../../R7/singlet/channels.out from this folder): for every group the gluon-pair channels R
(lines CH: Casimir C_R, exchange parity eps_R), the Born weights b_R^tau (lines BG, s8 = 1), the matrix of X -> T_rc X on the
gg block (lines TRCCOLS, TRCROW) and the color-singlet projection (lines SIG, ROW).

At n_f = 0 the quark-gluon blocks that carry n_f vanish, the positive-signature system is block-triangular, and the gluon
entry of S depends on the gluon-pair waves alone.  Those waves are diagonal in the channels: with A^tau_n = sum_R f^tau_(R,n) P_R,
  f^+_(R,1) = 2 b_R^+,   f^+_(R,n) = 2(3 - 2n) C_R f^+_(R,n-1) + w_R sum_k f^+_(R,k) f^+_(R,n-k),
  f^-_(Q,1) = 2 s8 b_Q^-, f^-_(Q,n) = 2(4 - 2n) C_Q f^-_(Q,n-1) + 4 kappa sum_R [T_rc]_(Q,R) f^+_(R,n-1) + sum_k f^-_(Q,k) f^-_(Q,n-k),
  [S_m]_gg = 6 kappa sum_Q ROW_Q f^-_(Q,m-1)       (coefficient of zeta_2 a^m omega^(4-2m)),
where w_R = 1 in the equations; w_R multiplies the positive-signature gluon-pair (ladder) term of channel R and is kept as a
formal variable for the sensitivity of [S_4]_gg to that term.  d_n^g = f^-_(8a,n) for the antisymmetric adjoint channel 8a
(Casimir C_A, eps = -1); ROW_8a = [T_rc]_(1,8a) is the only nonzero ROW entry, so [S_m]_gg = 6 kappa [T_rc]_(1,8a) d_(m-1)^g.

The program checks, in every group of channels.out (all have an antisymmetric-adjoint gluon channel):
  M_1^g = sum_R [T_rc]_(8a,R) b_R^+ = C_A^2/2;  [T_rc]_(1,8a) = -2 C_A;  ROW = SIG times the T_rc matrix;
  d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g,  d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g  (w_R = 1, kappa = +1 and -1,
  b_8a^- = -C_A and +C_A), hence at kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3, and with b_8a^- reversed d_3^g = -16 C_A^3;
  [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4, and 192 C_A^4 with b_8a^- reversed;
  the pair weights: d_3^g - d_3^g(w = 1) = 16 kappa sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1) exactly, d_2^g independent of w_R.
The zeta_2 x^0 ln^4 x coefficient of P_gg^(3) at n_f = 0 then changes by -Delta[S_4]_gg/24 = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1)
(at n_f = 0 the trace condition of the prediction reduces to the gluon entry, and [S_3]_gg does not depend on w_R).

Run:  python3 -B gluon_nf0.py > gluon_nf0.out      (Python 3 with SymPy; under a second)
Exit status 1 if a check fails.
"""
import os
import sys
import sympy as sp

Fr = sp.Rational

HERE = os.path.dirname(os.path.abspath(__file__))
CHAN = os.path.normpath(os.path.join(HERE, '..', '..', 'R7', 'singlet', 'channels.out'))   # numbers/deposit/R7/singlet


def read_groups(path):
    G = {}
    for line in open(path, encoding='utf-8'):
        if line.startswith('#'):
            continue
        f = line.rstrip('\n').split(';')
        if f[0] == 'REP':
            G.setdefault(f[1], dict(ch={}, bg={}, cols=None, rows={}, sig={}, row={}))['CA'] = Fr(f[5])
        elif f[0] == 'CH' and f[3] == 'g':
            G[f[1]]['ch'][f[2]] = (int(f[4]), Fr(f[5]), int(f[6]))
        elif f[0] == 'BG':
            G[f[1]]['bg'][(f[2], int(f[3]))] = Fr(f[4])
        elif f[0] == 'TRCCOLS' and f[2] == 'gg':
            G[f[1]]['cols'] = f[3:]
        elif f[0] == 'TRCROW' and f[2] == 'gg':
            G[f[1]]['rows'][f[3]] = [Fr(x) for x in f[4:]]
        elif f[0] == 'SIG' and f[2] == 'gg':
            G[f[1]]['sig'][f[3]] = Fr(f[4])
        elif f[0] == 'ROW' and f[2] == 'gg':
            G[f[1]]['row'][f[3]] = Fr(f[4])
    return G


def solve(g, kappa, s8, w, nmax=3):
    """the channel recursion of the module docstring; returns f^-_(Q,n) for n = 1..nmax and [S_m]_gg for m = 2..nmax+1"""
    chs = list(g['ch'])
    diag = {c: c + '<-' + c for c in chs}
    T = lambda Q, R: g['rows'][diag[Q]][g['cols'].index(diag[R])]
    fp = {R: [None, 2 * g['bg'][(R, 1)]] for R in chs}
    fm = {Q: [None, 2 * s8 * g['bg'][(Q, -1)]] for Q in chs}
    for n in range(2, nmax + 1):
        for R in chs:
            C = g['ch'][R][1]
            fp[R].append(sp.expand(2 * (3 - 2 * n) * C * fp[R][n - 1] + w.get(R, 1) * sum(fp[R][k] * fp[R][n - k] for k in range(1, n))))
    for n in range(2, nmax + 1):
        for Q in chs:
            C = g['ch'][Q][1]
            fm[Q].append(sp.expand(2 * (4 - 2 * n) * C * fm[Q][n - 1] + 4 * kappa * sum(T(Q, R) * fp[R][n - 1] for R in chs)
                                   + sum(fm[Q][k] * fm[Q][n - k] for k in range(1, n))))
    S = {m: sp.expand(6 * kappa * sum(g['row'][diag[Q]] * fm[Q][m - 1] for Q in chs)) for m in range(2, nmax + 2)}
    return fm, S


def main():
    G = read_groups(CHAN)
    out, ok = ['gluon_nf0.py: the gluon entry of the flavor-singlet poles at n_f = 0 in the channel space of the gluon pairs',
               'input: numbers/deposit/R7/singlet/channels.out (lines CH, BG, TRCCOLS, TRCROW, SIG, ROW of the gg block)', ''], True

    def chk(cond, label):
        nonlocal ok
        ok &= bool(cond)
        out.append('%s  %s' % ('PASS' if cond else 'FAIL', label))

    for name in sorted(G):
        g = G[name]
        CA = g['CA']
        chs = list(g['ch'])
        diag = {c: c + '<-' + c for c in chs}
        a8 = [c for c, (_, C, e) in g['ch'].items() if C == CA and e == -1]
        chk(len(a8) == 1, '%s: one antisymmetric gluon-pair channel of Casimir C_A (%s)' % (name, a8))
        a8 = a8[0]
        T = lambda Q, R: g['rows'][diag[Q]][g['cols'].index(diag[R])]
        # diagonal channel maps stay diagonal under T_rc (no off-diagonal map is reached at n_f = 0)
        off = [r for r in g['rows'] if r.split('<-')[0] != r.split('<-')[1]]
        chk(all(g['rows'][r][g['cols'].index(diag[c])] == 0 for r in off for c in chs),
            '%s: T_rc maps the diagonal channel maps of the gg block to diagonal maps' % name)
        # ROW = SIG times the T_rc matrix, and only the antisymmetric adjoint reaches the color singlet
        rowc = {c: sum(g['sig'][v] * g['rows'][v][g['cols'].index(diag[c])] for v in g['rows']) for c in chs}
        chk(all(rowc[c] == g['row'][diag[c]] for c in chs) and all(g['row'][diag[c]] == 0 for c in chs if c != a8),
            '%s: ROW = SIG times the T_rc matrix; only the channel %s has a nonzero ROW entry' % (name, a8))
        t18 = g['row'][diag[a8]]
        g1 = [c for c, (d, C, e) in g['ch'].items() if d == 1 and C == 0]
        chk(len(g1) == 1 and g['sig'][diag[g1[0]]] == 1 and t18 == T(g1[0], a8) == -2 * CA,
            '%s: [T_rc]_(1,8a) = ROW_8a = %s = -2 C_A' % (name, t18))
        bp = {R: g['bg'][(R, 1)] for R in chs}
        b8 = g['bg'][(a8, -1)]
        M1 = sum(T(a8, R) * bp[R] for R in chs)
        M2 = sum(T(a8, R) * bp[R]**2 for R in chs)
        chk(b8 == -CA and M1 == CA**2 / 2, '%s: b_8a^- = %s = -C_A;  M_1^g = sum_R [T_rc]_(8a,R) b_R^+ = %s = C_A^2/2' % (name, b8, M1))
        out.append('MONE;%s;CA=%s;M1g=%s;M1g/CA^2=%s;M2g=%s;T_1_8a=%s' % (name, CA, M1, M1 / CA**2, M2, t18))
        for kappa in (1, -1):
            for s8 in (1, -1):
                fm, S = solve(g, kappa, s8, {})
                b = s8 * b8
                d2c = 4 * b**2 + 8 * kappa * M1
                d3c = 4 * (b - CA) * d2c - 32 * kappa * CA * M1
                d2, d3 = fm[a8][2], fm[a8][3]
                chk(d2 == d2c and d3 == d3c and S[3] == 6 * kappa * t18 * d2 and S[4] == 6 * kappa * t18 * d3,
                    '%s, kappa = %+d, b_8a^- = %s: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g = %s, d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g = %s; '
                    '[S_3]_gg = %s, [S_4]_gg = %s' % (name, kappa, b, d2, d3, S[3], S[4]))
                out.append('DREC;%s;kappa=%+d;s8=%+d;d2g=%s;d3g=%s;S3gg=%s;S4gg=%s;d2g/CA^2=%s;d3g/CA^3=%s;S3gg/CA^3=%s;S4gg/CA^4=%s'
                           % (name, kappa, s8, d2, d3, S[3], S[4], d2 / CA**2, d3 / CA**3, S[3] / CA**3, S[4] / CA**4))
        fm, S = solve(g, 1, 1, {})
        fr, Sr = solve(g, 1, -1, {})
        chk(fm[a8][2] == 8 * CA**2 and fm[a8][3] == -80 * CA**3 and fr[a8][3] == -16 * CA**3
            and S[3] == -96 * CA**3 and S[4] == 960 * CA**4 and Sr[3] == S[3] and Sr[4] == 192 * CA**4,
            '%s, kappa = +1: d_2^g = 8 C_A^2, d_3^g = -80 C_A^3 (b_8a^- reversed: -16 C_A^3); [S_3]_gg = -96 C_A^3, [S_4]_gg = 960 C_A^4 '
            '(b_8a^- reversed: [S_3]_gg unchanged, [S_4]_gg = 192 C_A^4)' % name)
        # pair weights: w_R formal for every symmetric channel with b_R^+ != 0
        ws = {R: sp.Symbol('w_' + R) for R in chs if bp[R] != 0}
        fw, Sw = solve(g, 1, 1, ws)
        dd3 = sp.expand(fw[a8][3] - fm[a8][3])
        cl = sp.expand(sum(16 * T(a8, R) * bp[R]**2 * (ws[R] - 1) for R in ws))
        chk(sp.expand(fw[a8][2] - fm[a8][2]) == 0 and sp.expand(dd3 - cl) == 0 and sp.expand(Sw[3] - S[3]) == 0,
            '%s, kappa = +1: d_2^g and [S_3]_gg do not depend on w_R; d_3^g changes by 16 sum_R [T_rc]_(8a,R) (b_R^+)^2 (w_R - 1) = %s' % (name, cl))
        for R in ws:
            dS4 = sp.expand(sp.diff(Sw[4], ws[R]))
            dP = -dS4 / 24
            chk(sp.diff(Sw[4], ws[R], 2) == 0 and dP == 8 * CA * T(a8, R) * bp[R]**2,
                '%s, channel %s: -d[S_4]_gg/dw_R / 24 = %s = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 (linear in w_R)' % (name, R, dP))
            out.append('PAIR;%s;%s;C_R=%s;T_8a_R=%s;b_R=%s;dS4gg/dw=%s;dPgg/dw=%s;dPgg/dw/CA^4=%s'
                       % (name, R, g['ch'][R][1], T(a8, R), bp[R], dS4, dP, sp.Rational(dP) / CA**4))
        out.append('')
    out.append('ALL CHECKS PASSED' if ok else 'SOME CHECKS FAILED')
    print('\n'.join(out))
    sys.exit(0 if ok else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R8/gluon_nf0/run_pair_weight.err <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
0.50 s 20480 kB


==> anc/numbers/deposit/R8/gluon_nf0/run_pair_weight.gp <==
\\ run_pair_weight.gp -- second route for the sensitivity of the gluon entry of S_4 to the positive-signature gluon-pair
\\ (ladder) term, with the deposited solver of the flavor-singlet system (numbers/deposit/R7/singlet/singlet_model.gp, read
\\ unchanged from ../../R7/singlet/).  The function solvepw below is solvesinglet of that file with one change: the ladder
\\ term sum_k A^+_k A^+_(n-k) of the positive-signature waves is formed with bmulw, which puts the matrix W on every
\\ intermediate gluon pair (bmulw with W = 1 is bmul).  In SU(3) (representation SU3_3), W = 1 + (w1 - 1) P_1 + (w8 - 1) P_8s
\\ + (w27 - 1) P_27 with P_R the projectors on the symmetric gluon-pair channels, so that the ladder term of channel R is
\\ multiplied by w_R; w1, w8, w27 are formal variables, kappa = +1, s8 = 1 (b_8a^- = -C_A).
\\ Printed: checks of the projectors and that W = 1 reproduces solvesinglet; the poles S_2, S_3, S_4 (lines W, fields
\\ n;qq;qg;gq;gg as polynomials in nf, w1, w8, w27); at n_f = 0 the change of the zeta_2 x^0 ln^4 x coefficient of the P_gg^(3)
\\ prediction by route (iii), -Delta tr S_4/24, and by route (i), (-Delta[S_4]_gg + 2 Delta[{S_3, b_1}]_gg)/24, with
\\ b_1 = [[C_F, n_f], [-2C_F, -2C_A]] (lines ROUTE); x_qq, tr R and eq. (5.12) of arXiv:2202.10362 do not depend on W.
\\ Run inside this folder:  gp -q -D breakloop=0 run_pair_weight.gp < /dev/null > run_pair_weight.out
default(parisizemax, 2000000000);
read("../../R7/singlet/singlet_model.gp");
bmulw(X,Z,W) = [X[1]*Z[1]+X[2]*W*Z[3], X[1]*Z[2]+X[2]*W*Z[4], X[3]*Z[1]+X[4]*W*Z[3], X[3]*Z[2]+X[4]*W*Z[4]];
solvepw(m, nmax, kappa, W, s8=1) = {
  my(Bp=born(m,1), Bm=born(m,-1,s8), Ap=vector(nmax), Am=vector(nmax), S=vector(nmax+1));
  Ap[1]=bscal(2,Bp); Am[1]=bscal(2,Bm);
  for(n=2,nmax,
    my(t=bscal(2*(3-2*n), bcas(m,Ap[n-1]))); for(k=1,n-1, t=badd(t, bmulw(Ap[k],Ap[n-k],W))); Ap[n]=t);
  for(n=2,nmax,
    my(t = badd(bscal(2*(4-2*n), bcas(m,Am[n-1])), bscal(4*kappa, btrc(m,Ap[n-1]))));
    for(k=1,n-1, t=badd(t, bmul(Am[k],Am[n-k]))); Am[n]=t);
  for(mm=2,nmax+1, S[mm] = 6*kappa*singlet(m, btrc(m, Am[mm-1])));
  S;
}
{
my(m=setup("SU3_3"), NA=m[2], CF=m[3], CA=m[4], Cas=m[7][2], I=matid(NA^2), Ps=(I + m[8])/2, P1, P8, P27, W, S0, S, Sw1, b1,
   dS3, dS4, r3, r1, ws=['w1, 'w8, 'w27]);
P1 = Ps*(Cas - 3*I)*(Cas - 8*I)/((0 - 3)*(0 - 8));
P8 = Ps*Cas*(Cas - 8*I)/(3*(3 - 8));
P27 = Ps*Cas*(Cas - 3*I)/(8*(8 - 3));
print("CHECK;projectors idempotent;", P1*P1 == P1 && P8*P8 == P8 && P27*P27 == P27, ";orthogonal;", P1*P8 == 0*I && P1*P27 == 0*I && P8*P27 == 0*I,
      ";sum to the symmetric projector;", P1 + P8 + P27 == Ps, ";traces;", [trace(P1), trace(P8), trace(P27)]);
W = I + ('w1 - 1)*P1 + ('w8 - 1)*P8 + ('w27 - 1)*P27;
S0 = solvesinglet(m, 3, 1)[1];
S = solvepw(m, 3, 1, W);
Sw1 = vector(4, n, if(n < 2, 0, substvec(S[n], ws, [1, 1, 1])));
print("CHECK;W = 1 reproduces solvesinglet of singlet_model.gp (S_2, S_3, S_4);", Sw1[2] == S0[2] && Sw1[3] == S0[3] && Sw1[4] == S0[4]);
for(n=2,4, print("W;SU3_3;", n, ";", S[n][1,1], ";", S[n][1,2], ";", S[n][2,1], ";", S[n][2,2]));
b1 = [CF, 'nf; -2*CF, -2*CA];
dS3 = subst(S[3] - S0[3], 'nf, 0); dS4 = subst(S[4] - S0[4], 'nf, 0);
r3 = -trace(dS4)/24;
r1 = (-dS4[2,2] + 2*subst(dS3*b1 + b1*dS3, 'nf, 0)[2,2])/24;
print("CHECK;n_f = 0: S_3 does not depend on W;", dS3 == 0*dS3);
print("ROUTE;iii;", r3);
print("ROUTE;i;", r1);
print("ROUTE;iii minus i;", r3 - r1);
}
quit;


==> anc/numbers/deposit/R8/gluon_nf0/run_pair_weight.out <==
CHECK;projectors idempotent;1;orthogonal;1;sum to the symmetric projector;1;traces;[1, 8, 27]
CHECK;W = 1 reproduces solvesinglet of singlet_model.gp (S_2, S_3, S_4);1
W;SU3_3;2;16/3;-36*nf;96;216
W;SU3_3;3;96*nf + 112/3;444*nf;-1184;216*nf - 2592
W;SU3_3;4;-2048/9*nf*w1 + (-1600/9*nf*w8 + (-3584*nf - 5632/27));-1152*nf*w1 + (-720*nf*w8 + (432*nf^2 - 11152*nf));3072*w1 + (1920*w8 + (-1152*nf + 89216/3));15552*w1 + (7776*w8 + (5184*w27 + (-12384*nf + 49248)))
CHECK;n_f = 0: S_3 does not depend on W;1
ROUTE;iii;-648*w1 + (-324*w8 + (-216*w27 + 1188))
ROUTE;i;-648*w1 + (-324*w8 + (-216*w27 + 1188))
ROUTE;iii minus i;0


==> anc/numbers/deposit/R8/singlet_weights/README.txt <==
singlet_weights: where the weights of the intermediate pairs enter the flavor-singlet poles S_3, S_4 in SU(3).  Computed 20 October 2026.

The pair (ladder) term sum_k A_k A_(n-k) of each signature tau is formed with a diagonal weight W^tau on the intermediate pair:
W^tau = sum_c w^tau_c P_c over the quark-pair channels q1, qA and the gluon-pair channels 1, 8s, 8a, 10+10bar, 27 (P_c the channel
projectors).  Weight names: tau = +1: pq1 pqA pg1 pg8s pg8a pg10 pg27; tau = -1: mq1 mqA mg1 mg8s mg8a mg10 mg27.  All weights = 1 is
the system of R7/singlet.  The negative-signature quark-gluon Born block carries the factor tq (tq = +1 installed, -1 reversed).

Paths.  The deposited solver is read from numbers/deposit/R7/singlet/singlet_model.gp (../../R7/singlet/ from this folder),
unchanged; the color data from ../../R7/singlet/channels.out; kernels.json, ps_difference.json and predictions.json from the same
folder.

Programs (run inside this folder, in this order):

    gp -q -D breakloop=0 run_weights.gp < /dev/null > run_weights.out 2> run_weights.err      (PARI/GP, about 1.5 s)
        solvew = solvesinglet of singlet_model.gp with the weights on the intermediate pairs and the factor tq.  Checks the
        projectors and that all weights = 1 reproduce solvesinglet (tq = +1) or the unweighted solver (tq = -1).  Lines
        S;kappa;tq;m;qq;qg;gq;gg give S_2, S_3, S_4 as polynomials in nf and the 14 weights, for (kappa, tq) = (+1, +1), (-1, +1),
        (+1, -1).  run_weights.err holds the standard error of gp (stack-size messages).

    python3 -B channel_weights.py > channel_weights.out                                    (Python 3 with SymPy, under a second)
        A second recursion, written separately in the channel space of the pairs from the lines CH, BASIS, BORN, TRCCOLS, TRCROW
        and ROW of channels.out (the basis maps multiply as matrix units, and a weight multiplies the product through its
        intermediate channel).  It compares S_2, S_3, S_4 with run_weights.out in all entries and the three (kappa, tq), and writes
        the weights on which every entry, n_f part, n_f^0 part, tr S and tr(b_1 S) of S_3 and S_4 depends (kappa = +1, tq = +1), the
        n_f terms of [S_3]_qq and [S_3]_gg, the n_f part of [S_4]_qq, the pure-singlet difference [-S_4 + 2{S_3, b_1}]_qq/24 (n_f part),
        and the predictions for P_gg^(3) (route (iii)) and n_f P_gq^(3) - 2 C_F P_qg^(3) at zeta_2 x^0 ln^4 x as polynomials in the
        weights; at all weights = 1 these equal ps_difference.json and predictions.json.  Writes channel_weights.json.

Results (kappa = +1, tq = +1, SU(3); from the two routes):
    S_3 depends only on mqA and mg8a.  The n_f term of [S_3]_qq is 96 n_f mg8a (-96 n_f mg8a at kappa = -1 or tq = -1); its n_f^0 part
    depends on mqA.  [S_3]_qg depends on mqA and mg8a, [S_3]_gq (no n_f) on both.  The n_f term of [S_3]_gg is 216 n_f mqA (-216 n_f mqA at
    tq = -1) and does not depend on mg8a; its n_f^0 part is -1296(mg8a + 1).  No color-singlet weight and no positive-signature weight
    enters S_3.
    S_4 depends on mqA, mg8a, pq1, pqA, pg1, pg8s, and its gg entry also on pg27; pg27 enters no other entry and not the combination
    n_f P_gq^(3) - 2 C_F P_qg^(3).  The weights mq1, mg1, mg8s, mg10, mg27, pg8a, pg10 enter neither S_3 nor S_4.
    The n_f part of [S_4]_qq is n_f(-1152 mg8a^2 - 128 mg8a mqA - 2304 mg8a - 2048 pg1/9 - 1600 pg8s/9); the pure-singlet difference is
    n_f(48 mg8a^2 + 16 mg8a mqA/3 + 64 mg8a/3 - 16 mqA/3 + 256 pg1/27 + 200 pg8s/27 - 96), which is -88 n_f/9 (the data) at all weights = 1.

make_numbers.py (section I16) reads run_weights.out, channel_weights.out and channel_weights.json and checks these statements.


==> anc/numbers/deposit/R8/singlet_weights/channel_weights.json <==
{
 "Dps": "48*mg8a**2*nf + 16*mg8a*mqA*nf/3 + 64*mg8a*nf/3 - 16*mqA*nf/3 + 256*nf*pg1/27 + 200*nf*pg8s/27 - 96*nf",
 "Pgg": "48*mg8a**2*nf - 648*mg8a**2 + 664*mg8a*mqA*nf/3 + 96*mg8a*nf - 1296*mg8a + 6*mqA**2*nf - 4*mqA**2/81 + 216*mqA*nf + 16*mqA/81 + 256*nf*pg1/27 + 200*nf*pg8s/27 + 48*nf*pq1 + 30*nf*pqA - 285584*nf/243 - 648*pg1 - 216*pg27 - 324*pg8s - 512*pq1/81 - 20*pqA/81 + 761596/81",
 "S4qq_nf": "-1152*mg8a**2*nf - 128*mg8a*mqA*nf - 2304*mg8a*nf - 2048*nf*pg1/9 - 1600*nf*pg8s/9",
 "comb": "-224*mg8a**2*nf + 96*mg8a*mqA*nf**2 + 64*mg8a*mqA*nf/9 - 448*mg8a*nf - 16*mqA**2*nf/9 - 88*mqA**2/243 - 256*mqA*nf/9 + 352*mqA/243 - 35360*nf**2/81 - 15104*nf*pg1/81 - 8560*nf*pg8s/81 + 512*nf*pq1/9 - 80*nf*pqA/9 + 2669968*nf/729 - 11264*pq1/243 - 440*pqA/243 + 11440/243",
 "deps": {
  "Dps": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s"
  ],
  "Pgg": [
   "mg8a",
   "mqA",
   "pg1",
   "pg27",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S3_gg": [
   "mg8a",
   "mqA"
  ],
  "S3_gg_nf": [
   "mqA"
  ],
  "S3_gg_nf0": [
   "mg8a"
  ],
  "S3_gq": [
   "mg8a",
   "mqA"
  ],
  "S3_gq_nf": [],
  "S3_gq_nf0": [
   "mg8a",
   "mqA"
  ],
  "S3_qg": [
   "mg8a",
   "mqA"
  ],
  "S3_qg_nf": [
   "mg8a",
   "mqA"
  ],
  "S3_qg_nf0": [],
  "S3_qq": [
   "mg8a",
   "mqA"
  ],
  "S3_qq_nf": [
   "mg8a"
  ],
  "S3_qq_nf0": [
   "mqA"
  ],
  "S3_tr": [
   "mg8a",
   "mqA"
  ],
  "S3_trb1": [
   "mg8a",
   "mqA"
  ],
  "S4_gg": [
   "mg8a",
   "mqA",
   "pg1",
   "pg27",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S4_gg_nf": [
   "mg8a",
   "mqA",
   "pq1",
   "pqA"
  ],
  "S4_gg_nf0": [
   "mg8a",
   "pg1",
   "pg27",
   "pg8s"
  ],
  "S4_gq": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S4_gq_nf": [
   "mg8a",
   "mqA"
  ],
  "S4_gq_nf0": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S4_qg": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S4_qg_nf": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S4_qg_nf0": [],
  "S4_qq": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S4_qq_nf": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s"
  ],
  "S4_qq_nf0": [
   "mqA",
   "pq1",
   "pqA"
  ],
  "S4_tr": [
   "mg8a",
   "mqA",
   "pg1",
   "pg27",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "S4_trb1": [
   "mg8a",
   "mqA",
   "pg1",
   "pg27",
   "pg8s",
   "pq1",
   "pqA"
  ],
  "comb": [
   "mg8a",
   "mqA",
   "pg1",
   "pg8s",
   "pq1",
   "pqA"
  ]
 },
 "runs": {
  "+1,+1": {
   "2": [
    [
     "16/3",
     "-36*nf"
    ],
    [
     "96",
     "216"
    ]
   ],
   "3": [
    [
     "96*mg8a*nf - 16*mqA/9 + 352/9",
     "216*mg8a*nf + 12*mqA*nf + 216*nf"
    ],
    [
     "-576*mg8a - 32*mqA - 576",
     "-1296*mg8a + 216*mqA*nf - 1296"
    ]
   ],
   "4": [
    [
     "-1152*mg8a**2*nf - 128*mg8a*mqA*nf - 2304*mg8a*nf + 32*mqA**2/27 - 128*mqA/27 - 2048*nf*pg1/9 - 1600*nf*pg8s/9 + 4096*pq1/27 + 160*pqA/27 - 1088/3",
     "-2592*mg8a**2*nf + 432*mg8a*mqA*nf**2 - 144*mg8a*mqA*nf - 5184*mg8a*nf - 8*mqA**2*nf - 128*mqA*nf - 1152*nf*pg1 - 720*nf*pg8s + 256*nf*pq1 - 40*nf*pqA - 3312*nf"
    ],
    [
     "6912*mg8a**2 - 1152*mg8a*mqA*nf + 384*mg8a*mqA + 13824*mg8a + 64*mqA**2/3 + 1024*mqA/3 + 3072*pg1 + 1920*pg8s - 2048*pq1/3 + 320*pqA/3 + 8832",
     "15552*mg8a**2 - 5184*mg8a*mqA*nf + 31104*mg8a - 144*mqA**2*nf - 5184*mqA*nf - 1152*nf*pq1 - 720*nf*pqA + 15552*pg1 + 5184*pg27 + 7776*pg8s + 2592"
    ]
   ]
  },
  "+1,-1": {
   "2": [
    [
     "16/3",
     "36*nf"
    ],
    [
     "96",
     "216"
    ]
   ],
   "3": [
    [
     "-96*mg8a*nf - 16*mqA/9 + 352/9",
     "-216*mg8a*nf - 12*mqA*nf + 216*nf"
    ],
    [
     "-576*mg8a - 32*mqA - 576",
     "-1296*mg8a - 216*mqA*nf - 1296"
    ]
   ],
   "4": [
    [
     "1152*mg8a**2*nf + 128*mg8a*mqA*nf + 1152*mg8a*nf + 32*mqA**2/27 - 128*mqA/27 - 2048*nf*pg1/9 - 1600*nf*pg8s/9 + 4096*pq1/27 + 160*pqA/27 - 1088/3",
     "2592*mg8a**2*nf + 432*mg8a*mqA*nf**2 + 144*mg8a*mqA*nf + 2592*mg8a*nf + 8*mqA**2*nf - 16*mqA*nf - 1152*nf*pg1 - 720*nf*pg8s + 256*nf*pq1 - 40*nf*pqA - 3312*nf"
    ],
    [
     "6912*mg8a**2 + 1152*mg8a*mqA*nf + 384*mg8a*mqA + 13824*mg8a + 64*mqA**2/3 + 1024*mqA/3 + 3072*pg1 + 1920*pg8s - 2048*pq1/3 + 320*pqA/3 + 8832",
     "15552*mg8a**2 + 5184*mg8a*mqA*nf + 31104*mg8a + 144*mqA**2*nf + 2592*mqA*nf - 1152*nf*pq1 - 720*nf*pqA + 15552*pg1 + 5184*pg27 + 7776*pg8s + 2592"
    ]
   ]
  },
  "-1,+1": {
   "2": [
    [
     "-16/3",
     "36*nf"
    ],
    [
     "-96",
     "-216"
    ]
   ],
   "3": [
    [
     "-96*mg8a*nf + 16*mqA/9 + 352/9",
     "-216*mg8a*nf - 12*mqA*nf + 216*nf"
    ],
    [
     "576*mg8a + 32*mqA - 576",
     "1296*mg8a - 216*mqA*nf - 1296"
    ]
   ],
   "4": [
    [
     "1152*mg8a**2*nf + 128*mg8a*mqA*nf - 32*mqA**2/27 - 1280*mqA/27 - 2048*nf*pg1/9 - 1600*nf*pg8s/9 + 4096*pq1/27 + 160*pqA/27 - 1088/3",
     "2592*mg8a**2*nf - 432*mg8a*mqA*nf**2 + 144*mg8a*mqA*nf + 8*mqA**2*nf + 160*mqA*nf - 1152*nf*pg1 - 720*nf*pg8s + 256*nf*pq1 - 40*nf*pqA - 3312*nf"
    ],
    [
     "-6912*mg8a**2 + 1152*mg8a*mqA*nf - 384*mg8a*mqA - 64*mqA**2/3 - 1280*mqA/3 + 3072*pg1 + 1920*pg8s - 2048*pq1/3 + 320*pqA/3 + 8832",
     "-15552*mg8a**2 + 5184*mg8a*mqA*nf + 144*mqA**2*nf - 1152*nf*pq1 - 720*nf*pqA + 15552*pg1 + 5184*pg27 + 7776*pg8s + 2592"
    ]
   ]
  }
 }
}

==> anc/numbers/deposit/R8/singlet_weights/channel_weights.out <==
channel_weights.py: S_2, S_3, S_4 of the flavor-singlet system in SU(3) with weights on the intermediate pairs, channel-space recursion on R7/singlet/channels.out

channel-space recursion = run_weights.gp (deposited solver with weights), S_2, S_3, S_4, all four entries, (kappa, tq) = (+1, +1), (-1, +1), (+1, -1): True

dependence on the weights, kappa = +1, tq = +1 (weights absent from a line do not enter):
  S3_qq        mg8a mqA
  S3_qq_nf     mg8a
  S3_qq_nf0    mqA
  S3_qg        mg8a mqA
  S3_qg_nf     mg8a mqA
  S3_qg_nf0    (none)
  S3_gq        mg8a mqA
  S3_gq_nf     (none)
  S3_gq_nf0    mg8a mqA
  S3_gg        mg8a mqA
  S3_gg_nf     mqA
  S3_gg_nf0    mg8a
  S3_tr        mg8a mqA
  S3_trb1      mg8a mqA
  S4_qq        mg8a mqA pg1 pg8s pq1 pqA
  S4_qq_nf     mg8a mqA pg1 pg8s
  S4_qq_nf0    mqA pq1 pqA
  S4_qg        mg8a mqA pg1 pg8s pq1 pqA
  S4_qg_nf     mg8a mqA pg1 pg8s pq1 pqA
  S4_qg_nf0    (none)
  S4_gq        mg8a mqA pg1 pg8s pq1 pqA
  S4_gq_nf     mg8a mqA
  S4_gq_nf0    mg8a mqA pg1 pg8s pq1 pqA
  S4_gg        mg8a mqA pg1 pg27 pg8s pq1 pqA
  S4_gg_nf     mg8a mqA pq1 pqA
  S4_gg_nf0    mg8a pg1 pg27 pg8s
  S4_tr        mg8a mqA pg1 pg27 pg8s pq1 pqA
  S4_trb1      mg8a mqA pg1 pg27 pg8s pq1 pqA

kappa = +1, tq = +1: n_f term of [S_3]_qq = 96*mg8a*nf;  n_f term of [S_3]_gg = 216*mqA*nf;  n_f^0 part of [S_3]_gg = -1296*(mg8a + 1)
kappa = -1, tq = +1: n_f term of [S_3]_qq = -96*mg8a*nf;  n_f term of [S_3]_gg = -216*mqA*nf;  n_f^0 part of [S_3]_gg = 1296*(mg8a - 1)
kappa = +1, tq = -1: n_f term of [S_3]_qq = -96*mg8a*nf;  n_f term of [S_3]_gg = -216*mqA*nf;  n_f^0 part of [S_3]_gg = -1296*(mg8a + 1)
n_f part of [S_4]_qq (kappa = +1, tq = +1) = nf*(-1152*mg8a**2 - 128*mg8a*mqA - 2304*mg8a - 2048*pg1/9 - 1600*pg8s/9)
  with all weights but pg8s = 1: -1600*nf*pg8s/9 - 34304*nf/9;  d/dpg8s = -1600*nf/9

pure-singlet difference, n_f part of [-S_4 + 2{S_3, b_1}]_qq/24 = nf*(48*mg8a**2 + 16*mg8a*mqA/3 + 64*mg8a/3 - 16*mqA/3 + 256*pg1/27 + 200*pg8s/27 - 96);  at all weights = 1: -88*nf/9, data minus eq. (5.9): -88*nf/9
P_gg^(3) at zeta_2 x^0 ln^4 x (route (iii)) = -648*mg8a**2 - 1296*mg8a - 4*mqA**2/81 + 16*mqA/81 + nf*(48*mg8a**2 + 664*mg8a*mqA/3 + 96*mg8a + 6*mqA**2 + 216*mqA + 256*pg1/27 + 200*pg8s/27 + 48*pq1 + 30*pqA - 285584/243) - 648*pg1 - 216*pg27 - 324*pg8s - 512*pq1/81 - 20*pqA/81 + 761596/81;  depends on mg8a mqA pg1 pg27 pg8s pq1 pqA
n_f P_gq^(3) - 2 C_F P_qg^(3) at zeta_2 x^0 ln^4 x (eq. (sg-comb)) = -88*mqA**2/243 + 352*mqA/243 + nf**2*(96*mg8a*mqA - 35360/81) + nf*(-224*mg8a**2 + 64*mg8a*mqA/9 - 448*mg8a - 16*mqA**2/9 - 256*mqA/9 - 15104*pg1/81 - 8560*pg8s/81 + 512*pq1/9 - 80*pqA/9 + 2669968/729) - 11264*pq1/243 - 440*pqA/243 + 11440/243;  depends on mg8a mqA pg1 pg8s pq1 pqA
at all weights = 1 the pure-singlet difference, P_gg^(3) and eq. (sg-comb) equal ps_difference.json and predictions.json (SU(3)): True

ALL AGREE


==> anc/numbers/deposit/R8/singlet_weights/channel_weights.py <==
#!/usr/bin/env python3
"""channel_weights.py -- second route for the poles S_2, S_3, S_4 of the flavor-singlet system in SU(3) with a weight on every
intermediate pair of the pair (ladder) term, per color channel and signature; and the dependence of S_3, S_4, of the pure-singlet
difference and of the two four-loop predictions on these weights.

The recursion is written here in the channel space of the pairs and uses only the color data of channels.out
(../../R7/singlet/channels.out from this folder; lines CH, BASIS, BORN, TRCCOLS, TRCROW, ROW of the group SU3_3).  An invariant
block operator is X = sum_u x_u E[u] over the basis maps E[a<-b] of channels.out, which multiply as matrix units,
E[a<-b] E[b<-c] = E[a<-c] and E[a<-b] E[b'<-c] = 0 for b != b' (line MU there).  With the weight w^tau_b on the intermediate pair b,
  A^tau_1 = 2 Born^tau  (the negative-signature qg block times tq),
  A^+_n = 2(3 - 2n) C A^+_(n-1) + sum_k A^+_k W^+ A^+_(n-k),
  A^-_n = 2(4 - 2n) C A^-_(n-1) + 4 kappa T_rc[A^+_(n-1)] + sum_k A^-_k W^- A^-_(n-k),
  S_m = 6 kappa sum_u x_u ROW_u  for A^-_(m-1) = sum_u x_u E[u]  (entry of the block of u),
where C multiplies E[a<-b] by the Casimir of the upper pair a and T_rc acts by the matrices TRCROW.  Weight names (as in
run_weights.gp): tau = +1: pq1 pqA pg1 pg8s pg8a pg10 pg27; tau = -1: mq1 mqA mg1 mg8s mg8a mg10 mg27 (q1, qA the quark-pair channels;
g1, g8s, g8a, g10, g27 the gluon-pair channels 1, 8s, 8a, 10+10bar, 27).

The program compares its S_2, S_3, S_4 with those of run_weights.gp (the deposited solver with the weights; run_weights.out), for
(kappa, tq) = (+1, +1), (-1, +1), (+1, -1).  It then writes, for kappa = +1, tq = +1 unless stated: the weights on which every entry,
n_f part, tr S and tr(b_1 S) of S_3, S_4 depends; the n_f term of [S_3]_qq and [S_3]_gg (also at kappa = -1 and tq = -1); the n_f
part of [S_4]_qq; the pure-singlet difference [-S_4 + 2{S_3, b_1}]_qq/24 (n_f part) against the data (ps_difference.json of
R7/singlet); and the predictions for P_gg^(3) (route (iii)) and for n_f P_gq^(3) - 2 C_F P_qg^(3) (eq. (sg-comb)) at zeta_2 x^0 ln^4 x
as polynomials in the weights and n_f, from tr R, tr(b_1 R) and x_qq of R7/singlet/kernels.json.
b_1 = [[C_F, n_f], [-2C_F, -2C_A]] (half the N^-1 residue of P^(0) at N = 0); SU(3): C_F = 4/3, C_A = 3, d_F^{abcd}d_A^{abcd}/N_R = 5/2,
d_F^{abcd}d_F^{abcd}/N_R = 5/36.

Run:  python3 -B channel_weights.py > channel_weights.out      (writes channel_weights.json; Python 3 with SymPy; a few seconds)
Exit status 1 if a comparison fails.
"""
import json
import os
import re
import sys

import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
R7 = os.path.normpath(os.path.join(HERE, '..', '..', 'R7', 'singlet'))       # numbers/deposit/R7/singlet
GROUP = 'SU3_3'
nf = sp.Symbol('nf')
WNAME = {'q1': 'q1', 'qA': 'qA', 'g1': 'g1', 'gA_S': 'g8s', 'gA_A': 'g8a', 'g20': 'g10', 'g27': 'g27'}
W = {tau: {c: sp.Symbol(('p' if tau > 0 else 'm') + n) for c, n in WNAME.items()} for tau in (1, -1)}
ALLW = [W[1][c] for c in WNAME] + [W[-1][c] for c in WNAME]
LOC = dict({str(s): s for s in ALLW}, nf=nf)
cf, ca, dFA, dFF, dFAg = sp.symbols('cf ca dFA dFF dFAg')
SU3 = {cf: sp.Rational(4, 3), ca: 3, dFA: sp.Rational(5, 2), dFF: sp.Rational(5, 36), dFAg: sp.Rational(15, 16)}
CF3, CA3 = SU3[cf], SU3[ca]
B1 = sp.Matrix([[CF3, nf], [-2 * CF3, -2 * CA3]])
ENT = (('qq', 0, 0), ('qg', 0, 1), ('gq', 1, 0), ('gg', 1, 1))


def read_group():
    ch, basis, born, cols, rows, row = {}, {}, {}, {}, {}, {}
    on = False
    for line in open(os.path.join(R7, 'channels.out'), encoding='utf-8'):
        if line.startswith('#'):
            continue
        f = line.rstrip('\n').split(';')
        if f[0] == 'REP':
            on = f[1] == GROUP
        if not on or len(f) < 2 or f[1] != GROUP:
            continue
        if f[0] == 'CH':
            ch[f[2]] = sp.Rational(f[5])
        elif f[0] == 'BASIS':
            basis[f[3]] = f[2]
        elif f[0] == 'BORN':
            born[(int(f[2]), f[4])] = sp.sympify(f[5], locals={'nf': nf})
        elif f[0] == 'TRCCOLS':
            cols[f[2]] = f[3:]
        elif f[0] == 'TRCROW':
            rows[(f[2], f[3])] = [sp.Rational(x) for x in f[4:]]
        elif f[0] == 'ROW':
            row[f[3]] = sp.Rational(f[4])
    return ch, basis, born, cols, rows, row


CH, BASIS, BORN, COLS, ROWS, ROW = read_group()
split = lambda u: tuple(u.split('<-'))


def mul(X, Z, w):
    out = {}
    for u, x in X.items():
        a, b = split(u)
        for v, z in Z.items():
            c, d = split(v)
            if b != c:
                continue
            key = a + '<-' + d
            if key not in BASIS:
                raise ValueError('product %s %s outside the basis' % (u, v))
            out[key] = out.get(key, 0) + x * z * w[b]
    return {k: sp.expand(v) for k, v in out.items()}


def add(*terms):
    out = {}
    for c, X in terms:
        for k, v in X.items():
            out[k] = out.get(k, 0) + c * v
    return {k: sp.expand(v) for k, v in out.items()}


def cas(X):
    return {u: sp.expand(CH[split(u)[0]] * x) for u, x in X.items()}


def trc(X):
    out = {}
    for u, x in X.items():
        blk = BASIS[u]
        j = COLS[blk].index(u)
        for v in COLS[blk]:
            m = ROWS[(blk, v)][j]
            if m != 0:
                out[v] = out.get(v, 0) + m * x
    return {k: sp.expand(v) for k, v in out.items()}


def solve(kappa, tq, nmax=3):
    Bp = {u: BORN[(1, u)] for u in BASIS}
    Bm = {u: BORN[(-1, u)] * (tq if BASIS[u] == 'qg' else 1) for u in BASIS}
    Ap, Am = [None, add((2, Bp))], [None, add((2, Bm))]
    for n in range(2, nmax + 1):
        t = add((2 * (3 - 2 * n), cas(Ap[n - 1])))
        for k in range(1, n):
            t = add((1, t), (1, mul(Ap[k], Ap[n - k], W[1])))
        Ap.append(t)
    for n in range(2, nmax + 1):
        t = add((2 * (4 - 2 * n), cas(Am[n - 1])), (4 * kappa, trc(Ap[n - 1])))
        for k in range(1, n):
            t = add((1, t), (1, mul(Am[k], Am[n - k], W[-1])))
        Am.append(t)
    S = {}
    for m in range(2, nmax + 2):
        M = sp.zeros(2, 2)
        for u, x in Am[m - 1].items():
            i, j = {'qq': (0, 0), 'qg': (0, 1), 'gq': (1, 0), 'gg': (1, 1)}[BASIS[u]]
            M[i, j] += 6 * kappa * ROW[u] * x
        S[m] = M.applyfunc(sp.expand)
    return S


def deps(e):
    return sorted(str(s) for s in sp.sympify(e).free_symbols if s in ALLW)


def nfpart(e):
    e = sp.expand(e)
    return sp.expand(e - e.subs(nf, 0))


def main():
    out, ok = ['channel_weights.py: S_2, S_3, S_4 of the flavor-singlet system in SU(3) with weights on the intermediate pairs, '
               'channel-space recursion on R7/singlet/channels.out', ''], True
    runs = {(k, t): solve(k, t) for k, t in ((1, 1), (-1, 1), (1, -1))}
    gp = {}
    for line in open(os.path.join(HERE, 'run_weights.out'), encoding='utf-8'):
        f = line.rstrip('\n').split(';')
        if f[0] == 'S':
            gp[(int(f[1]), int(f[2]), int(f[3]))] = sp.Matrix(2, 2, [sp.expand(sp.sympify(v.replace('^', '**'), locals=LOC)) for v in f[4:8]])
    same = all((runs[(k, t)][m] - gp[(k, t, m)]).applyfunc(sp.expand) == sp.zeros(2, 2) for (k, t) in runs for m in (2, 3, 4))
    ok &= same and len(gp) == 9
    out.append('channel-space recursion = run_weights.gp (deposited solver with weights), S_2, S_3, S_4, all four entries, '
               '(kappa, tq) = (+1, +1), (-1, +1), (+1, -1): %s' % (same and len(gp) == 9))
    S3, S4 = runs[(1, 1)][3], runs[(1, 1)][4]
    one = {s: 1 for s in ALLW}
    out.append('')
    out.append('dependence on the weights, kappa = +1, tq = +1 (weights absent from a line do not enter):')
    table = {}
    for m, S in ((3, S3), (4, S4)):
        for e, i, j in ENT:
            ent = S[i, j]
            table['S%d_%s' % (m, e)] = deps(ent)
            table['S%d_%s_nf' % (m, e)] = deps(nfpart(ent))
            table['S%d_%s_nf0' % (m, e)] = deps(sp.expand(ent).subs(nf, 0))
        table['S%d_tr' % m] = deps(S.trace())
        table['S%d_trb1' % m] = deps((B1 * S).trace())
    for k, v in table.items():
        out.append('  %-12s %s' % (k, ' '.join(v) if v else '(none)'))
    # the n_f terms of S_3
    out.append('')
    for (k, t) in runs:
        s3 = runs[(k, t)][3]
        out.append('kappa = %+d, tq = %+d: n_f term of [S_3]_qq = %s;  n_f term of [S_3]_gg = %s;  n_f^0 part of [S_3]_gg = %s'
                   % (k, t, sp.factor(nfpart(s3[0, 0])), sp.factor(nfpart(s3[1, 1])), sp.factor(sp.expand(s3[1, 1]).subs(nf, 0))))
    s4nf = nfpart(S4[0, 0])
    out.append('n_f part of [S_4]_qq (kappa = +1, tq = +1) = %s' % sp.collect(s4nf, nf))
    out.append('  with all weights but pg8s = 1: %s;  d/dpg8s = %s' % (sp.expand(s4nf.subs({s: 1 for s in ALLW if str(s) != 'pg8s'})),
                                                                   sp.expand(sp.diff(s4nf, W[1]['gA_S']))))
    # the pure-singlet difference and the two predictions
    ps = json.load(open(os.path.join(R7, 'ps_difference.json'), encoding='utf-8'))
    K = json.load(open(os.path.join(R7, 'kernels.json'), encoding='utf-8'))
    loc7 = dict(cf=cf, ca=ca, nf=nf, dFA=dFA, dFF=dFF, dFAg=dFAg)
    su3 = lambda s: sp.expand(sp.sympify(s, locals=loc7).subs(SU3))
    D = ((-S4 + 2 * (S3 * B1 + B1 * S3)) / 24).applyfunc(sp.expand)
    dps = nfpart(D[0, 0])
    ps_data = su3(ps['ps']['diff_z2_ln4'])
    trR, trM1R, xqq = su3(K['trR']['Kphi']), su3(K['trM1R']['Kphi']), su3(K['xdat_qq'])
    xgg = sp.expand(trR - S4.trace() - xqq)
    pgg = sp.expand(xgg / 24)
    comb = sp.expand((trM1R - (B1 * S4).trace() - CF3 * xqq + 2 * CA3 * xgg) / 24)
    pr = json.load(open(os.path.join(R7, 'predictions.json'), encoding='utf-8'))
    ok1 = sp.expand(dps.subs(one) - ps_data) == 0 and sp.expand(pgg.subs(one) - su3(pr['Pgg'])) == 0 and sp.expand(comb.subs(one) - su3(pr['comb'])) == 0
    ok &= ok1
    out.append('')
    out.append('pure-singlet difference, n_f part of [-S_4 + 2{S_3, b_1}]_qq/24 = %s;  at all weights = 1: %s, data minus eq. (5.9): %s'
               % (sp.collect(dps, nf), sp.expand(dps.subs(one)), ps_data))
    out.append('P_gg^(3) at zeta_2 x^0 ln^4 x (route (iii)) = %s;  depends on %s' % (sp.collect(pgg, nf), ' '.join(deps(pgg))))
    out.append('n_f P_gq^(3) - 2 C_F P_qg^(3) at zeta_2 x^0 ln^4 x (eq. (sg-comb)) = %s;  depends on %s' % (sp.collect(comb, nf), ' '.join(deps(comb))))
    out.append('at all weights = 1 the pure-singlet difference, P_gg^(3) and eq. (sg-comb) equal ps_difference.json and predictions.json (SU(3)): %s' % ok1)
    table.update(Dps=deps(dps), Pgg=deps(pgg), comb=deps(comb))
    js = {'runs': {'%+d,%+d' % kt: {str(m): [[str(S[i, j]) for j in range(2)] for i in range(2)] for m, S in runs[kt].items()} for kt in runs},
          'deps': table, 'Dps': str(dps), 'Pgg': str(pgg), 'comb': str(comb), 'S4qq_nf': str(s4nf)}
    json.dump(js, open(os.path.join(HERE, 'channel_weights.json'), 'w'), indent=1, sort_keys=True)
    out.append('')
    out.append('ALL AGREE' if ok else 'MISMATCH')
    print('\n'.join(out))
    sys.exit(0 if ok else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R8/singlet_weights/run_weights.err <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
1.40 s 25656 kB


==> anc/numbers/deposit/R8/singlet_weights/run_weights.gp <==
\\ run_weights.gp -- the flavor-singlet poles S_2, S_3, S_4 in SU(3) with a weight on every intermediate pair of the pair (ladder)
\\ term, per color channel and signature, with the deposited solver numbers/deposit/R7/singlet/singlet_model.gp (read unchanged
\\ from ../../R7/singlet/).  solvew below is solvesinglet of that file with two changes: the pair term sum_k A_k A_(n-k) of each
\\ signature tau is formed with bmulw, which puts the diagonal matrix W^tau on the intermediate pair of every product
\\ (W^tau = sum_c w^tau_c P_c over the quark-pair channels q1, qA and the gluon-pair channels 1, 8s, 8a, 10+10bar, 27, with P_c the
\\ channel projectors), and the negative-signature quark-gluon Born block is multiplied by tq (tq = +1 is the installed sign;
\\ tq = -1 reverses the negative-signature transition product, as in R7/singlet/transition_sign.py).  Weight variables:
\\   tau = +1:  pq1 pqA pg1 pg8s pg8a pg10 pg27        tau = -1:  mq1 mqA mg1 mg8s mg8a mg10 mg27
\\ All weights = 1 gives solvesinglet.  Printed: checks of the projectors and of the reduction to solvesinglet, and lines
\\   S;kappa;tq;m;qq;qg;gq;gg     coefficient of zeta_2 a^m omega^(4-2m) in S, as polynomials in nf and the weights,
\\ for (kappa, tq) = (+1, +1), (-1, +1), (+1, -1), m = 2, 3, 4.
\\ Run inside this folder:  gp -q -D breakloop=0 run_weights.gp < /dev/null > run_weights.out 2> run_weights.err
default(parisizemax, 2000000000);
read("../../R7/singlet/singlet_model.gp");
bmulw(X,Z,Wq,Wg) = [X[1]*Wq*Z[1]+X[2]*Wg*Z[3], X[1]*Wq*Z[2]+X[2]*Wg*Z[4], X[3]*Wq*Z[1]+X[4]*Wg*Z[3], X[3]*Wq*Z[2]+X[4]*Wg*Z[4]];
solvew(m, nmax, kappa, tq, Wp, Wm) = {
  my(Bp=born(m,1), Bm=born(m,-1), Ap=vector(nmax), Am=vector(nmax), S=vector(nmax+1));
  Bm[2] = tq*Bm[2];
  Ap[1]=bscal(2,Bp); Am[1]=bscal(2,Bm);
  for(n=2,nmax,
    my(t=bscal(2*(3-2*n), bcas(m,Ap[n-1]))); for(k=1,n-1, t=badd(t, bmulw(Ap[k],Ap[n-k],Wp[1],Wp[2]))); Ap[n]=t);
  for(n=2,nmax,
    my(t = badd(bscal(2*(4-2*n), bcas(m,Am[n-1])), bscal(4*kappa, btrc(m,Ap[n-1]))));
    for(k=1,n-1, t=badd(t, bmulw(Am[k],Am[n-k],Wm[1],Wm[2]))); Am[n]=t);
  for(mm=2,nmax+1, S[mm] = 6*kappa*singlet(m, btrc(m, Am[mm-1])));
  S;
}
{
my(m=setup("SU3_3"), NR=m[1], NA=m[2], Cq=m[7][1], Cg=m[7][2], Iq=matid(NR^2), Ig=matid(NA^2), Ps=(Ig + m[8])/2, Pa=(Ig - m[8])/2,
   Pq1, PqA, Pg1, Pg8s, Pg8a, Pg10, Pg27, Wp, Wm, Wone, pv, mv, S0, S);
Pq1 = (Cq - 3*Iq)/(0 - 3);  PqA = Cq/3;
Pg1 = Ps*(Cg - 3*Ig)*(Cg - 8*Ig)/((0 - 3)*(0 - 8));  Pg8s = Ps*Cg*(Cg - 8*Ig)/(3*(3 - 8));  Pg27 = Ps*Cg*(Cg - 3*Ig)/(8*(8 - 3));
Pg8a = Pa*(Cg - 6*Ig)/(3 - 6);  Pg10 = Pa*(Cg - 3*Ig)/(6 - 3);
my(PQ=[Pq1, PqA], PG=[Pg1, Pg8s, Pg8a, Pg10, Pg27], idem=1, orth=1);
for(i=1,2, idem = idem && PQ[i]*PQ[i] == PQ[i] && PQ[i]*Cq == Cq*PQ[i]);
for(i=1,5, idem = idem && PG[i]*PG[i] == PG[i] && PG[i]*Cg == Cg*PG[i] && PG[i]*m[8] == m[8]*PG[i]);
for(i=1,5, for(j=i+1,5, orth = orth && PG[i]*PG[j] == 0*Ig));
print("CHECK;projectors idempotent and commuting with the pair Casimir and the swap;", idem, ";gluon-pair projectors orthogonal;", orth,
      ";sums;", Pq1 + PqA == Iq && Pg1 + Pg8s + Pg8a + Pg10 + Pg27 == Ig,
      ";traces;", [trace(Pq1), trace(PqA)], [trace(Pg1), trace(Pg8s), trace(Pg8a), trace(Pg10), trace(Pg27)]);
pv = ['pq1, 'pqA, 'pg1, 'pg8s, 'pg8a, 'pg10, 'pg27];
mv = ['mq1, 'mqA, 'mg1, 'mg8s, 'mg8a, 'mg10, 'mg27];
Wp = [pv[1]*Pq1 + pv[2]*PqA, pv[3]*Pg1 + pv[4]*Pg8s + pv[5]*Pg8a + pv[6]*Pg10 + pv[7]*Pg27];
Wm = [mv[1]*Pq1 + mv[2]*PqA, mv[3]*Pg1 + mv[4]*Pg8s + mv[5]*Pg8a + mv[6]*Pg10 + mv[7]*Pg27];
Wone = [Iq, Ig];
foreach([[1, 1], [-1, 1], [1, -1]], c,
  S = solvew(m, 3, c[1], c[2], Wp, Wm);
  my(S1 = vector(4, n, if(n < 2, 0, substvec(substvec(S[n], pv, vector(7, i, 1)), mv, vector(7, i, 1)))),
     Sref = if(c[2] == 1, solvesinglet(m, 3, c[1])[1], solvew(m, 3, c[1], c[2], Wone, Wone)));
  print("CHECK;kappa=", c[1], ";tq=", c[2], ";all weights = 1 reproduce ", if(c[2] == 1, "solvesinglet", "the unweighted solver with tq"), " (S_2, S_3, S_4);",
        S1[2] == Sref[2] && S1[3] == Sref[3] && S1[4] == Sref[4]);
  for(n=2,4, print("S;", c[1], ";", c[2], ";", n, ";", S[n][1,1], ";", S[n][1,2], ";", S[n][2,1], ";", S[n][2,2])));
}
quit;


==> anc/numbers/deposit/R8/singlet_weights/run_weights.out <==
CHECK;projectors idempotent and commuting with the pair Casimir and the swap;1;gluon-pair projectors orthogonal;1;sums;1;traces;[1, 8][1, 8, 8, 20, 27]
CHECK;kappa=1;tq=1;all weights = 1 reproduce solvesinglet (S_2, S_3, S_4);1
S;1;1;2;16/3;-36*nf;96;216
S;1;1;3;(-16/9*mqA + (96*nf*mg8a + 352/9));(12*nf*mqA + (216*nf*mg8a + 216*nf));(-32*mqA + (-576*mg8a - 576));(216*nf*mqA + (-1296*mg8a - 1296))
S;1;1;4;4096/27*pq1 + (160/27*pqA + (-2048/9*nf*pg1 + (-1600/9*nf*pg8s + (32/27*mqA^2 + (-128*nf*mg8a - 128/27)*mqA + (-1152*nf*mg8a^2 - 2304*nf*mg8a - 1088/3)))));256*nf*pq1 + (-40*nf*pqA + (-1152*nf*pg1 + (-720*nf*pg8s + (-8*nf*mqA^2 + ((432*nf^2 - 144*nf)*mg8a - 128*nf)*mqA + (-2592*nf*mg8a^2 - 5184*nf*mg8a - 3312*nf)))));-2048/3*pq1 + (320/3*pqA + (3072*pg1 + (1920*pg8s + (64/3*mqA^2 + ((-1152*nf + 384)*mg8a + 1024/3)*mqA + (6912*mg8a^2 + 13824*mg8a + 8832)))));-1152*nf*pq1 + (-720*nf*pqA + (15552*pg1 + (7776*pg8s + (5184*pg27 + (-144*nf*mqA^2 + (-5184*nf*mg8a - 5184*nf)*mqA + (15552*mg8a^2 + 31104*mg8a + 2592))))))
CHECK;kappa=-1;tq=1;all weights = 1 reproduce solvesinglet (S_2, S_3, S_4);1
S;-1;1;2;-16/3;36*nf;-96;-216
S;-1;1;3;(16/9*mqA + (-96*nf*mg8a + 352/9));(-12*nf*mqA + (-216*nf*mg8a + 216*nf));(32*mqA + (576*mg8a - 576));(-216*nf*mqA + (1296*mg8a - 1296))
S;-1;1;4;4096/27*pq1 + (160/27*pqA + (-2048/9*nf*pg1 + (-1600/9*nf*pg8s + (-32/27*mqA^2 + (128*nf*mg8a - 1280/27)*mqA + (1152*nf*mg8a^2 - 1088/3)))));256*nf*pq1 + (-40*nf*pqA + (-1152*nf*pg1 + (-720*nf*pg8s + (8*nf*mqA^2 + ((-432*nf^2 + 144*nf)*mg8a + 160*nf)*mqA + (2592*nf*mg8a^2 - 3312*nf)))));-2048/3*pq1 + (320/3*pqA + (3072*pg1 + (1920*pg8s + (-64/3*mqA^2 + ((1152*nf - 384)*mg8a - 1280/3)*mqA + (-6912*mg8a^2 + 8832)))));-1152*nf*pq1 + (-720*nf*pqA + (15552*pg1 + (7776*pg8s + (5184*pg27 + (144*nf*mqA^2 + 5184*nf*mg8a*mqA + (-15552*mg8a^2 + 2592))))))
CHECK;kappa=1;tq=-1;all weights = 1 reproduce the unweighted solver with tq (S_2, S_3, S_4);1
S;1;-1;2;16/3;36*nf;96;216
S;1;-1;3;(-16/9*mqA + (-96*nf*mg8a + 352/9));(-12*nf*mqA + (-216*nf*mg8a + 216*nf));(-32*mqA + (-576*mg8a - 576));(-216*nf*mqA + (-1296*mg8a - 1296))
S;1;-1;4;4096/27*pq1 + (160/27*pqA + (-2048/9*nf*pg1 + (-1600/9*nf*pg8s + (32/27*mqA^2 + (128*nf*mg8a - 128/27)*mqA + (1152*nf*mg8a^2 + 1152*nf*mg8a - 1088/3)))));256*nf*pq1 + (-40*nf*pqA + (-1152*nf*pg1 + (-720*nf*pg8s + (8*nf*mqA^2 + ((432*nf^2 + 144*nf)*mg8a - 16*nf)*mqA + (2592*nf*mg8a^2 + 2592*nf*mg8a - 3312*nf)))));-2048/3*pq1 + (320/3*pqA + (3072*pg1 + (1920*pg8s + (64/3*mqA^2 + ((1152*nf + 384)*mg8a + 1024/3)*mqA + (6912*mg8a^2 + 13824*mg8a + 8832)))));-1152*nf*pq1 + (-720*nf*pqA + (15552*pg1 + (7776*pg8s + (5184*pg27 + (144*nf*mqA^2 + (5184*nf*mg8a + 2592*nf)*mqA + (15552*mg8a^2 + 31104*mg8a + 2592))))))


==> anc/numbers/deposit/R9/singlet_weights_gc/README.txt <==
singlet_weights_gc: the weights of the intermediate pairs of the flavor-singlet equations in general color.  Computed
before submission. Extends R8/singlet_weights/ (SU(3) only).

Question.  (1) With a weight on the pair (ladder) term of every color channel and signature, how does the four-loop
pure-singlet difference [P_ps^(3) complete - NNLL]_{zeta_2 x^0 ln^4 x} = n_f(4 C_A C_F^2 - 10/3 C_A^2 C_F + 64 d_F^abcd d_F^abcd/N_R)
depend on the weights, and does its quartic coefficient 64 depend on any of them?  (2) Which components of the three-loop
pole matrix S_3 select kappa, |b_8a^-| and the sign of the negative-signature transition product, and which remain tests,
as a function of the antisymmetric-adjoint (8a) gluon-pair weight w?

Groups and quark representations (17): SU(2) with spin 1/2, 1, 3/2, 2 (SU2_2 .. SU2_5); SU(3) with 3, 6, 8, 10; SU(4) with 4,
6, 10; SU(5) with 5; SO(5) with 5; Sp(4) with 4; G2 with 7; SO(7) with 7; Sp(6) with 6.  SU3_8 is done by route 1 only (its
quark-pair space holds two adjoints, which the channel tabulation of R7/singlet/channels.gp does not handle).

Weights.  A weight multiplies the projector of the intermediate pair in every product of the pair term of one signature:
W^tau = sum_c w^tau_c P_c.  Channels are the eigenspaces of the pair Casimir (quark pairs) and of the Casimir and the swap
(gluon pairs), labelled group-independently by the Casimir ratio r = C_R/C_A: q1, qA, qc<n>_<d>; g1, gAs, gAa, gc<n>_<d>s|a
(gc2_1a is the antisymmetric channel of Casimir 2 C_A, 10 + 10bar in SU(3)).  For fits in general color the channels are
grouped into classes present in every group: quark pairs q1, qA, qY (all others); gluon pairs g1, gAs (symmetric adjoint,
SU(N) with N >= 3 only), gY (all other symmetric channels, the 27-type channels), gAa, gX.  Prefix p = positive signature,
m = negative signature.  Two further parameters: tq multiplies the negative-signature quark-gluon Born block (tq = -1
reverses the negative-signature transition product), lam multiplies the negative-signature gluon-pair Born block
(b_8a^- = -lam C_A).

Programs (run inside this folder):
  bash run_route1.sh                          route 1, PARI/GP: weights_gc.gp for 16 representations in the configurations
                                              (kappa, tq, lam) = (1,1,1), (-1,1,1), (1,-1,1), (1,1,-1), (1,1,2), 14 processes
                                              in parallel (SO7_7, Sp6_6 about 50 min each, the rest seconds to minutes), then
                                              SU5_5 in (1,1,1) only (about an hour alone; its other configurations are
                                              covered by route 2); outputs out/<REP>_<kappa>_<tq>_<lam>.out (.err: standard
                                              error of gp, stack-size messages only)
      weights_gc.gp reads the deposited solver ../../R7/singlet/singlet_model.gp unchanged (setup, born, btrc, singlet, ...)
      and adds the weighted pair term; S_4 is linear in the positive-signature weights and at most quadratic in the
      negative-signature ones, and the polynomial is reconstructed exactly from evaluations at W^- = 0, P_c, 2 P_c,
      P_c + P_d.  Checks (lines CHECK): projectors; at unit weights the weighted recursion equals solvesinglet of the
      deposited solver; the reconstructed polynomial equals the full weighted recursion at unit weights and at a point of
      random rational weights on every channel.
  bash run_channels_gc.sh                     channel data for the representations not in R7/singlet/channels.out, from
                                              R7/singlet/channels.gp (unchanged) via run_channels_gc.gp; outputs chan/<REP>.out
  (cd chk && python3 -B ../../../R7/singlet/check_channels.py > check_channels.out)
                                              the deposited independent channel-space solver and crossing check of T_rc
                                              applied to the new channel data (chk/channels.out = chan/*.out without the NOTE
                                              lines; chk/singlet_model.out, chk/singlet_lambda.out are copies of the R7 files).
                                              Result: 66 of 66 consistency lines and 88 of 88 crossing lines ok for the 11
                                              new representations (SU5_5 included), and the unweighted S, L, V of the 10
                                              that singlet_model.out holds equal (154 comparisons, none differs).  The exit
                                              status is 1 only because the program expects the 113 comparisons of the R7
                                              file set (line 'INCOMPLETE: 154 comparisons, 113 expected').
  python3 -B channel_weights_gc.py > channel_weights_gc.out
                                              route 2: the recursion written separately in channel space (symbolic kappa,
                                              tq, lam and weights), compared with every route-1 output; writes route2.json
  python3 -B analysis_gc.py > analysis_gc.out              general-color fits from route 1 (writes analysis_gc.json)
  SOURCE=route2 python3 -B analysis_gc.py > analysis_gc_route2.out   the same fits from route 2

Results (kappa = +1, tq = +1, lam = +1 unless stated; T_F = 1/2, dFF = d_F^abcd d_F^abcd/N_R, d33 = d_F^abc d_F^abc/N_R;
every general-color form is a unique fit over the representations outside SU3_6, G2_7, SO7_7, Sp6_6 that predicts those
four; route 1 and route 2 give the same forms):

(1) Pure-singlet difference.  With w = mgAa (antisymmetric-adjoint gluon-pair weight), m = mqA (adjoint quark-pair weight)
and the positive-signature gluon-pair class weights pg1, pgAs, pgY,
    D_ps/n_f = -8 C_A^2 C_F + 4 w C_A C_F^2 + 4 w^2 C_A^2 C_F - 4 m (1 - w) C_A C_F (C_A - 2 C_F)
               + pg1 (32 C_F^3/N_A) + pgAs (128 d33^2/C_F) + pgY (2/3 C_A^2 C_F + 64 dFF - 32 C_F^3/N_A - 128 d33^2/C_F).
  At unit weights this is the data, n_f(4 C_A C_F^2 - 10/3 C_A^2 C_F + 64 dFF).  The weights pq1, pqA, pqY, mq1, mqY, mgX do
  not enter in any representation.  No negative-signature weight multiplies dFF, in any of the four sign configurations.
  The whole quartic term, and the 2/3 C_A^2 C_F, come from the positive-signature (symmetric) gluon-pair term: with one
  weight w_plus on all its channels the contribution is w_plus (2/3 C_A^2 C_F + 64 dFF) in every representation (standard
  basis), so the quartic coefficient is 64 w_plus.  With separate channel weights the coefficients are channel-restricted
  invariants that are not combinations of C_F, C_A, dFF, dFA, d33: 32 C_F^3/N_A for the color singlet (every
  representation), 128 d33^2/C_F for the symmetric adjoint and the remainder for the 27-type channels (for quark-pair spaces
  without a repeated irreducible representation; for SU3_8 the three are 1/2, 1/4, 1/6, total 11/12 = 2/3 C_A^2 C_F + 64
  dFF).  In the basis extended by C_F^3/N_A and d33^2/C_F the dFF coefficient is 64 pgY.  For SU(N) with fundamental quarks
  the 27-type channels do not couple to the quark pair (pgY coefficient zero) and 32 C_F^3/N_A + 128 d33^2/C_F =
  2/3 C_A^2 C_F + 64 dFF identically, so the quartic term is carried by the singlet and symmetric-adjoint channels together:
    D_ps/n_f (SU(N)) = (N^2-1)/N^3 [2N^4 w^2 - 4N^4 + w(N^4 - N^2) + 2N^2 m (w - 1) + 4(N^2-1) pg1 + (N^2-4)^2 pgAs],
  SU(3): -96 + 64/3 w + 48 w^2 - 16/3 m (1 - w) + 256/27 pg1 + 200/27 pgAs (R8/singlet_weights; -88/9 at unit weights).
  The channel factors: for the color singlet the transition product J P_1 K = (C_F/2) P_q1 times <T_rc^2 P_q1> = 2 C_F/N_R;
  for the symmetric adjoint J P_As K = (d33/C_F) P_qA times <T_rc^2 P_qA> = 8 d33 (from the tabulated channel data).

(2) Three-loop poles in general color (positive-signature weights do not enter; mq1, mqY, mgX do not enter):
    [S_3]_qq = 72 C_A^2 C_F - 240 C_A C_F^2 + 192 C_F^3 - 12 kappa m C_F (C_A - 2 C_F)^2 + 24 kappa tq w C_A C_F n_f
    [S_3]_qg = n_f [24 C_A^2 + kappa tq (12 m C_A (C_A - 2 C_F) + 24 lam w C_A^2)]
    [S_3]_gq = -48 C_A^2 C_F - kappa (24 m C_A C_F (C_A - 2 C_F) + 48 lam w C_A^2 C_F)
    [S_3]_gg = -48 C_A^3 (1 + kappa lam^2 w) + 24 kappa tq m C_A^2 n_f
  equal to the (F_2, F_phi) data at kappa = tq = lam = w = m = 1 in all entries (m = mqA, the adjoint quark-pair weight
  of Kirschner and Lipatov, kept at 1 below).  Components (coefficient of a color monomial):
    selections, C_F = 0 part of [S_3]_gg:  C_A^3: -48 (1 + kappa lam^2 w) = -96, so kappa lam^2 w = 1;
                                           n_f C_A^2: 24 kappa tq = 24, so kappa tq = 1 (w does not enter).
    sign of lam (full form, either off-diagonal entry): n_f C_A^2 of [S_3]_qg: 24 + kappa tq (12 + 24 lam w) = 60 and
      C_A^2 C_F of [S_3]_gq: -48 - kappa (24 + 48 lam w) = -120, both lam w = 1 at kappa = tq = 1;
    sign of lam (weak form): n_f C_A^2 C_F of tr(b_1 S_3): -96 - 24 kappa (1 + tq) - 48 kappa lam w (1 + tq) = -240, lam w = 1
      at kappa = tq = 1 (lam drops out at tq = -1).
    components without w or lam: the three n_f^0 components of [S_3]_qq (72 - 12 kappa, 48 kappa - 240, 192 - 48 kappa: kappa
      only), n_f C_A C_F of [S_3]_qg (-24 kappa tq), C_A C_F^2 of [S_3]_gq (48 kappa).
    the n_f term of [S_3]_qq: 24 kappa tq w C_A C_F, proportional to w alone (no lam), also in tr S_3; tr(b_1 S_3) has
      n_f C_A C_F^2: 24 kappa tq w + 48 kappa tq + 48 kappa = 120.
  As a function of w (kappa = 1 from w > 0 or from the planar N=4 zero, then tq = 1): the gluon entry selects only
  lam^2 w = 1, i.e. |b_8a^-| = C_A/sqrt(w); the sign selection gives lam w = 1; the two together already force lam = 1 and
  w = 1, so with w not assumed the C_A^3 term of [S_3]_gg and the sign-selecting component fix lam and w jointly.  What
  then remains a test of w = 1: full form, the n_f C_A C_F component of [S_3]_qq and the second off-diagonal entry (two
  tests, the off-diagonal one repeating lam w = 1); weak form, the n_f C_A C_F component of tr S_3 (one test; the n_f C_A C_F^2
  component of tr(b_1 S_3) repeats it, and the C_A^4 and n_f C_A^3 components of tr(b_1 S_3) repeat the gluon selections).
  With lam = 1 and the unit weight assumed in the selections, the w-dependent components are the n_f C_A C_F term of
  [S_3]_qq (24 w), the C_A^2 terms of both off-diagonal entries (24 w + 36, -48 w - 72), the C_A^3 term of [S_3]_gg
  (-48 w - 48) and the corresponding trace components.  The MS-bar off-diagonal entries differ from the equations (as in
  the article), so they select and test nothing here.

Status of the runs (22 October 2026): route 1 in 81 outputs (16 representations x 5 configurations, SU5_5 in (1,1,1)),
every CHECK line 1 (5 per output where the solvesinglet comparison applies, 4 otherwise); route 2 equals route 1 in all 76
comparable outputs (SU3_8 has no route 2); analysis_gc.out and analysis_gc_route2.out end with ALL CHECKS PASS and give the
same general-color forms (fits on 13 representations in (1,1,1), 12 in the other configurations, 11 or 12 for the
extended basis without SU3_8).  SU5_5 in route 1 took 3530 s.  No mutation test of these programs has been run.


==> anc/numbers/deposit/R9/singlet_weights_gc/analysis_gc.json <==
{
 "Dps": {
  "(-1, 1, 1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "-4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA + 8*ca**2*cf*mgAa + 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa - 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "8*ca**2*cf - 4*ca*cf**2",
   "mgAa**2": "-4*ca**2*cf",
   "mgAa*mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "mqA": "4*ca**2*cf - 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-10*ca**2*cf/3 - 4*ca*cf**2 + 64*dFF"
  },
  "(1, -1, 1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "-4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mgAa + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "-4*ca**2*cf - 4*ca*cf**2",
   "mgAa**2": "-4*ca**2*cf",
   "mgAa*mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-58*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  },
  "(1, 1, -1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "-4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA + 16*ca**2*cf*mgAa - 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "16*ca**2*cf + 4*ca*cf**2",
   "mgAa**2": "-4*ca**2*cf",
   "mgAa*mqA": "4*ca**2*cf - 8*ca*cf**2",
   "mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "14*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  },
  "(1, 1, 1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "4*ca*cf**2",
   "mgAa**2": "4*ca**2*cf",
   "mgAa*mqA": "4*ca**2*cf - 8*ca*cf**2",
   "mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-10*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  },
  "(1, 1, 2)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "8*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 8*ca**2*cf*mgAa - 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "-8*ca**2*cf + 4*ca*cf**2",
   "mgAa**2": "8*ca**2*cf",
   "mgAa*mqA": "4*ca**2*cf - 8*ca*cf**2",
   "mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-22*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  }
 },
 "S3": {
  "gg": "-48*ca**3*kappa*lam**2*mgAa - 48*ca**3 + 24*ca**2*kappa*mqA*nf*tq",
  "gq": "-48*ca**2*cf*kappa*lam*mgAa - 24*ca**2*cf*kappa*mqA - 48*ca**2*cf + 48*ca*cf**2*kappa*mqA",
  "qg": "24*ca**2*kappa*lam*mgAa*nf*tq + 12*ca**2*kappa*mqA*nf*tq + 24*ca**2*nf - 24*ca*cf*kappa*mqA*nf*tq",
  "qq": "-12*ca**2*cf*kappa*mqA + 72*ca**2*cf + 48*ca*cf**2*kappa*mqA - 240*ca*cf**2 + 24*ca*cf*kappa*mgAa*nf*tq - 48*cf**3*kappa*mqA + 192*cf**3"
 },
 "components": {
  "Kphi|gg|0|ca**3": [
   "-48*kappa*lam**2*w - 48",
   "-96"
  ],
  "Kphi|gg|1|ca**2": [
   "24*kappa*tq",
   "24"
  ],
  "Kphi|gq|0|ca**2*cf": [
   "-48*kappa*lam*w - 24*kappa - 48",
   "-120"
  ],
  "Kphi|gq|0|ca*cf**2": [
   "48*kappa",
   "48"
  ],
  "Kphi|qg|1|ca**2": [
   "24*kappa*lam*tq*w + 12*kappa*tq + 24",
   "60"
  ],
  "Kphi|qg|1|ca*cf": [
   "-24*kappa*tq",
   "-24"
  ],
  "Kphi|qq|0|ca**2*cf": [
   "72 - 12*kappa",
   "60"
  ],
  "Kphi|qq|0|ca*cf**2": [
   "48*kappa - 240",
   "-192"
  ],
  "Kphi|qq|0|cf**3": [
   "192 - 48*kappa",
   "144"
  ],
  "Kphi|qq|1|ca*cf": [
   "24*kappa*tq*w",
   "24"
  ],
  "P|gg|0|ca**3": [
   "-48*kappa*lam**2*w - 48",
   "-96"
  ],
  "P|gg|1|ca**2": [
   "24*kappa*tq",
   "24"
  ],
  "P|gq|0|ca**2*cf": [
   "-48*kappa*lam*w - 24*kappa - 48",
   "-88"
  ],
  "P|gq|0|ca*cf**2": [
   "48*kappa",
   "0"
  ],
  "P|gq|0|cf**3": [
   "0",
   "16"
  ],
  "P|qg|1|ca**2": [
   "24*kappa*lam*tq*w + 12*kappa*tq + 24",
   "76"
  ],
  "P|qg|1|ca*cf": [
   "-24*kappa*tq",
   "-48"
  ],
  "P|qg|1|cf**2": [
   "0",
   "8"
  ],
  "P|qq|0|ca**2*cf": [
   "72 - 12*kappa",
   "60"
  ],
  "P|qq|0|ca*cf**2": [
   "48*kappa - 240",
   "-192"
  ],
  "P|qq|0|cf**3": [
   "192 - 48*kappa",
   "144"
  ],
  "P|qq|1|ca*cf": [
   "24*kappa*tq*w",
   "24"
  ],
  "tr S_3||0|ca**2*cf": [
   "72 - 12*kappa",
   "60"
  ],
  "tr S_3||0|ca**3": [
   "-48*kappa*lam**2*w - 48",
   "-96"
  ],
  "tr S_3||0|ca*cf**2": [
   "48*kappa - 240",
   "-192"
  ],
  "tr S_3||0|cf**3": [
   "192 - 48*kappa",
   "144"
  ],
  "tr S_3||1|ca**2": [
   "24*kappa*tq",
   "24"
  ],
  "tr S_3||1|ca*cf": [
   "24*kappa*tq*w",
   "24"
  ],
  "tr(b_1 S_3)||0|ca**2*cf**2": [
   "72 - 12*kappa",
   "60"
  ],
  "tr(b_1 S_3)||0|ca**4": [
   "96*kappa*lam**2*w + 96",
   "192"
  ],
  "tr(b_1 S_3)||0|ca*cf**3": [
   "48*kappa - 240",
   "-192"
  ],
  "tr(b_1 S_3)||0|cf**4": [
   "192 - 48*kappa",
   "144"
  ],
  "tr(b_1 S_3)||1|ca**2*cf": [
   "-48*kappa*lam*tq*w - 48*kappa*lam*w - 24*kappa*tq - 24*kappa - 96",
   "-240"
  ],
  "tr(b_1 S_3)||1|ca**3": [
   "-48*kappa*tq",
   "-48"
  ],
  "tr(b_1 S_3)||1|ca*cf**2": [
   "24*kappa*tq*w + 48*kappa*tq + 48*kappa",
   "120"
  ]
 },
 "held": [
  "SU3_6",
  "G2_7",
  "SO7_7",
  "Sp6_6"
 ],
 "reps": [
  "G2_7",
  "SO5_5",
  "SO7_7",
  "SU2_2",
  "SU2_3",
  "SU2_4",
  "SU2_5",
  "SU3_10",
  "SU3_3",
  "SU3_6",
  "SU3_8",
  "SU4_10",
  "SU4_4",
  "SU4_6",
  "SU5_5",
  "Sp4_4",
  "Sp6_6"
 ],
 "tests": [
  "Kphi|qq|0|ca**2*cf: holds for every w (no test of w)",
  "Kphi|qq|0|ca*cf**2: holds for every w (no test of w)",
  "Kphi|qq|0|cf**3: holds for every w (no test of w)",
  "Kphi|qq|1|ca*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "Kphi|qg|1|ca**2: holds only at w = 1 for sgn = +1 (tests w)",
  "Kphi|qg|1|ca*cf: holds for every w (no test of w)",
  "Kphi|gq|0|ca**2*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "Kphi|gq|0|ca*cf**2: holds for every w (no test of w)",
  "P|qg|1|ca**2: fails at w = 1",
  "P|qg|1|ca*cf: fails at w = 1",
  "P|qg|1|cf**2: fails at w = 1",
  "P|gq|0|ca**2*cf: fails at w = 1",
  "P|gq|0|ca*cf**2: fails at w = 1",
  "P|gq|0|cf**3: fails at w = 1",
  "tr S_3||0|ca**3: holds for every w (no test of w)",
  "tr S_3||0|ca**2*cf: holds for every w (no test of w)",
  "tr S_3||0|ca*cf**2: holds for every w (no test of w)",
  "tr S_3||0|cf**3: holds for every w (no test of w)",
  "tr S_3||1|ca**2: holds for every w (no test of w)",
  "tr S_3||1|ca*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "tr(b_1 S_3)||0|ca**4: holds for every w (no test of w)",
  "tr(b_1 S_3)||0|ca**2*cf**2: holds for every w (no test of w)",
  "tr(b_1 S_3)||0|ca*cf**3: holds for every w (no test of w)",
  "tr(b_1 S_3)||0|cf**4: holds for every w (no test of w)",
  "tr(b_1 S_3)||1|ca**3: holds for every w (no test of w)",
  "tr(b_1 S_3)||1|ca**2*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "tr(b_1 S_3)||1|ca*cf**2: holds only at w = 1 for sgn = +1 (tests w)"
 ]
}

==> anc/numbers/deposit/R9/singlet_weights_gc/analysis_gc.out <==
analysis_gc.py: weights of the intermediate pairs in general color: the four-loop pure-singlet difference and
the three-loop selections; from route 1 (weights_gc.gp), compared with route 2 by channel_weights_gc.py.

source of S_3, S_4: route 1 (out/*.out, deposited solver with weights)
representations with the main configuration (kappa, tq, lam) = (1, 1, 1): G2_7, SO5_5, SO7_7, SU2_2, SU2_3, SU2_4, SU2_5, SU3_10, SU3_3, SU3_6, SU3_8, SU4_10, SU4_4, SU4_6, SU5_5, Sp4_4, Sp6_6
  G2_7: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qc1_2(q,dim 7), qA(q,dim 14), qc7_6(q,dim 27), g1(g,dim 1), gAa(g,dim 14), gc7_6s(g,dim 27), gc2_1a(g,dim 77), gc5_2s(g,dim 77)
  SO5_5: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 10), qc5_3(q,dim 14), g1(g,dim 1), gc2_3s(g,dim 5), gAa(g,dim 10), gc5_3s(g,dim 14), gc2_1a(g,dim 35), gc8_3s(g,dim 35)
  SO7_7: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 21), qc7_5(q,dim 27), g1(g,dim 1), gAa(g,dim 21), gc6_5s(g,dim 35), gc7_5s(g,dim 27), gc2_1a(g,dim 189), gc12_5s(g,dim 168)
  SU2_2: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU2_3: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), qc3_1(q,dim 5), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU2_4: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), qc3_1(q,dim 5), qc6_1(q,dim 7), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU2_5: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), qc3_1(q,dim 5), qc6_1(q,dim 7), qc10_1(q,dim 9), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU3_10: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 8), qc8_3(q,dim 27), qc5_1(q,dim 64), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU3_3: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 8), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU3_6: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 8), qc8_3(q,dim 27), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU3_8: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 16), qc2_1(q,dim 20), qc8_3(q,dim 27), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU4_10: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 15), qc5_2(q,dim 84), g1(g,dim 1), gAs(g,dim 15), gAa(g,dim 15), gc3_2s(g,dim 20), gc2_1a(g,dim 90), gc5_2s(g,dim 84)
  SU4_4: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 15), g1(g,dim 1), gAs(g,dim 15), gAa(g,dim 15), gc3_2s(g,dim 20), gc2_1a(g,dim 90), gc5_2s(g,dim 84)
  SU4_6: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 15), qc3_2(q,dim 20), g1(g,dim 1), gAs(g,dim 15), gAa(g,dim 15), gc3_2s(g,dim 20), gc2_1a(g,dim 90), gc5_2s(g,dim 84)
  SU5_5: configurations [(1, 1, 1)]; channels q1(q,dim 1), qA(q,dim 24), g1(g,dim 1), gAs(g,dim 24), gAa(g,dim 24), gc8_5s(g,dim 75), gc2_1a(g,dim 252), gc12_5s(g,dim 200)
  Sp4_4: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qc2_3(q,dim 5), qA(q,dim 10), g1(g,dim 1), gc2_3s(g,dim 5), gAa(g,dim 10), gc5_3s(g,dim 14), gc2_1a(g,dim 35), gc8_3s(g,dim 35)
  Sp6_6: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qc3_4(q,dim 14), qA(q,dim 21), g1(g,dim 1), gc3_4s(g,dim 14), gAa(g,dim 21), gc7_4s(g,dim 90), gc2_1a(g,dim 189), gc5_2s(g,dim 126)

== Part 1. Pure-singlet difference D_ps = n_f part of [-S_4 + 2{S_3, b_1}]_qq/24 as a polynomial in the class weights

-- (kappa, tq, lam) = (1, 1, 1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: 4*ca*cf**2   [standard basis; dFF coefficient 0; SU(3) 64/3; fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: 4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) 48; fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 13 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/2]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 13 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/4]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 13 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/6]]
  coefficient of mgAa*mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(5*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: 4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mqA - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: 4*ca*cf*(ca*mgAa**2 + ca*mgAa*mqA - ca*mqA - 2*ca - 2*cf*mgAa*mqA + cf*mgAa + 2*cf*mqA)   (dFF coefficient 0)
  equals the data n_f(4 ca cf^2 - 10/3 ca^2 cf + 64 dFF) at unit weights: True
  SU(N) form (fundamental quarks): (Nc - 1)*(Nc + 1)*(2*Nc**4*mgAa**2 - 4*Nc**4 + mgAa*(Nc**4 - Nc**2) + mqA*(2*Nc**2*mgAa - 2*Nc**2) + pg1*(4*Nc**2 - 4) + pgAs*(Nc**4 - 8*Nc**2 + 16))/Nc**3
  SU(N) identity with fundamental quarks: 32 cf^3/N_A + 128 d33^2/cf = 2/3 ca^2 cf + 64 dFF: True
configuration (-1, 1, 1): missing for ['SU5_5']

-- (kappa, tq, lam) = (-1, 1, 1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: 4*ca*cf*(2*ca - cf)   [standard basis; dFF coefficient 0; SU(3) 224/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: -4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -48; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/2]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/4]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/6]]
  coefficient of mgAa*mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(5*ca**2*cf + 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: -4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA + 8*ca**2*cf*mgAa + 4*ca**2*cf*mqA - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa - 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: -4*ca*cf*(ca*mgAa**2 + ca*mgAa*mqA - 2*ca*mgAa - ca*mqA + 2*ca - 2*cf*mgAa*mqA + cf*mgAa + 2*cf*mqA)   (dFF coefficient 0)
configuration (1, -1, 1): missing for ['SU5_5']

-- (kappa, tq, lam) = (1, -1, 1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: -4*ca*cf*(ca + cf)   [standard basis; dFF coefficient 0; SU(3) -208/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: -4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -48; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/2]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/4]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/6]]
  coefficient of mgAa*mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(29*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: -4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mgAa - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: -4*ca*cf*(ca*mgAa**2 + ca*mgAa*mqA + ca*mgAa + 2*ca - 2*cf*mgAa*mqA + cf*mgAa)   (dFF coefficient 0)
configuration (1, 1, -1): missing for ['SU5_5']

-- (kappa, tq, lam) = (1, 1, -1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: 4*ca*cf*(4*ca + cf)   [standard basis; dFF coefficient 0; SU(3) 640/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: -4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -48; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/2]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/4]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/6]]
  coefficient of mgAa*mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: 2*(7*ca**2*cf + 6*ca*cf**2 + 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: -4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA + 16*ca**2*cf*mgAa - 4*ca**2*cf*mqA - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: -4*ca*cf*(ca*mgAa**2 - ca*mgAa*mqA - 4*ca*mgAa + ca*mqA + 2*ca + 2*cf*mgAa*mqA - cf*mgAa - 2*cf*mqA)   (dFF coefficient 0)
configuration (1, 1, 2): missing for ['SU5_5']

-- (kappa, tq, lam) = (1, 1, 2)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: -4*ca*cf*(2*ca - cf)   [standard basis; dFF coefficient 0; SU(3) -224/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: 8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) 96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/2]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/4]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 11 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [1/6]]
  coefficient of mgAa*mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(11*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: 8*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 8*ca**2*cf*mgAa - 4*ca**2*cf*mqA - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: 4*ca*cf*(2*ca*mgAa**2 + ca*mgAa*mqA - 2*ca*mgAa - ca*mqA - 2*ca - 2*cf*mgAa*mqA + cf*mgAa + 2*cf*mqA)   (dFF coefficient 0)

== Part 2. S_3 in general color as a function of kappa, tq (transition-product sign), lam (b_8a^- = -lam C_A) and the
   negative-signature class weights (positive-signature weights do not enter S_3)
S_3 = X0 + kappa sum_c w_c G_c t_c(tq, lam) with t_c = 1, tq, 1, tq (qq, qg, gq, gg) for quark-pair classes and
tq, tq lam, lam, lam^2 for gluon-pair classes, X0 and G_c from (1, 1, 1): reproduces every configuration in every
representation (lam = -1 and lam = 2 included): True
  S_3 qq, X0, n_f^0: 72*ca**2*cf - 240*ca*cf**2 + 192*cf**3   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qq, mqA, n_f^0: -12*ca**2*cf + 48*ca*cf**2 - 48*cf**3   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qq, mgAa, n_f^1: 24*ca*cf   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qg, X0, n_f^1: 24*ca**2   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qg, mqA, n_f^1: 12*ca**2 - 24*ca*cf   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qg, mgAa, n_f^1: 24*ca**2   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gq, X0, n_f^0: -48*ca**2*cf   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gq, mqA, n_f^0: -24*ca**2*cf + 48*ca*cf**2   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gq, mgAa, n_f^0: -48*ca**2*cf   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gg, X0, n_f^0: -48*ca**3   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gg, mqA, n_f^1: 24*ca**2   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gg, mgAa, n_f^0: -48*ca**3   [fit on 13 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  classes whose coefficients in S_3 vanish in every representation: mq1, mqY, mgX

  [S_3]_qq = 72*ca**2*cf - 240*ca*cf**2 + 192*cf**3 + kappa*(-12*ca**2*cf*mqA + 48*ca*cf**2*mqA + 24*ca*cf*mgAa*nf*tq - 48*cf**3*mqA)
  [S_3]_qg = 24*ca**2*nf + kappa*(24*ca**2*lam*mgAa*nf*tq + 12*ca**2*mqA*nf*tq - 24*ca*cf*mqA*nf*tq)
  [S_3]_gq = -48*ca**2*cf + kappa*(-48*ca**2*cf*lam*mgAa - 24*ca**2*cf*mqA + 48*ca*cf**2*mqA)
  [S_3]_gg = -48*ca**3 + kappa*(-48*ca**3*lam**2*mgAa + 24*ca**2*mqA*nf*tq)

at kappa = tq = lam = 1 and unit weights the general-color S_3 equals the (F_2, F_phi) data in all entries: True

Components of S_3 (coefficient of a color monomial; model with the quark-pair weights mq1 = mqA = mqY = 1 of
Kirschner and Lipatov and the antisymmetric-adjoint gluon-pair weight mgAa = w; mgX does not enter):
  Kphi qq n_f^0 ca**2*cf   model 72 - 12*kappa                            data 60
  Kphi qq n_f^0 ca*cf**2   model 48*kappa - 240                           data -192
  Kphi qq n_f^0 cf**3      model 192 - 48*kappa                           data 144
  Kphi qq n_f^1 ca*cf      model 24*kappa*tq*w                            data 24
  Kphi qg n_f^1 ca**2      model 24*kappa*lam*tq*w + 12*kappa*tq + 24     data 60
  Kphi qg n_f^1 ca*cf      model -24*kappa*tq                             data -24
  Kphi gq n_f^0 ca**2*cf   model -48*kappa*lam*w - 24*kappa - 48          data -120
  Kphi gq n_f^0 ca*cf**2   model 48*kappa                                 data 48
  Kphi gg n_f^0 ca**3      model -48*kappa*lam**2*w - 48                  data -96
  Kphi gg n_f^1 ca**2      model 24*kappa*tq                              data 24
  P    qg n_f^1 ca**2      model 24*kappa*lam*tq*w + 12*kappa*tq + 24     data 76
  P    qg n_f^1 ca*cf      model -24*kappa*tq                             data -48
  P    qg n_f^1 cf**2      model 0                                        data 8
  P    gq n_f^0 ca**2*cf   model -48*kappa*lam*w - 24*kappa - 48          data -88
  P    gq n_f^0 ca*cf**2   model 48*kappa                                 data 0
  P    gq n_f^0 cf**3      model 0                                        data 16
  tr S_3       n_f^0 ca**3      model -48*kappa*lam**2*w - 48                  data -96
  tr S_3       n_f^0 ca**2*cf   model 72 - 12*kappa                            data 60
  tr S_3       n_f^0 ca*cf**2   model 48*kappa - 240                           data -192
  tr S_3       n_f^0 cf**3      model 192 - 48*kappa                           data 144
  tr S_3       n_f^1 ca**2      model 24*kappa*tq                              data 24
  tr S_3       n_f^1 ca*cf      model 24*kappa*tq*w                            data 24
  tr(b_1 S_3)  n_f^0 ca**4      model 96*kappa*lam**2*w + 96                   data 192
  tr(b_1 S_3)  n_f^0 ca**2*cf**2 model 72 - 12*kappa                            data 60
  tr(b_1 S_3)  n_f^0 ca*cf**3   model 48*kappa - 240                           data -192
  tr(b_1 S_3)  n_f^0 cf**4      model 192 - 48*kappa                           data 144
  tr(b_1 S_3)  n_f^1 ca**3      model -48*kappa*tq                             data -48
  tr(b_1 S_3)  n_f^1 ca**2*cf   model -48*kappa*lam*tq*w - 48*kappa*lam*w - 24*kappa*tq - 24*kappa - 96 data -240
  tr(b_1 S_3)  n_f^1 ca*cf**2   model 24*kappa*tq*w + 48*kappa*tq + 48*kappa   data 120

Selections (gluon decoupling: the C_F = 0 part of [S_3]_gg, i.e. its ca^3 and n_f ca^2 components):
  ca^3:      Eq(-48*kappa*lam**2*w - 48, -96)
  n_f ca^2:  Eq(24*kappa*tq, 24)
  with w > 0 (or kappa = +1 from the planar N=4 zero): kappa = 1, lam^2 = 1/w, i.e. |b_8a^-| = C_A/sqrt(w); then tq = 1.
  The other components after these selections (sgn = sign of lam), and whether they hold for every w > 0:
  Kphi         qq  n_f^0 ca**2*cf   model 60                                   data 60         holds for every w (no test of w)
  Kphi         qq  n_f^0 ca*cf**2   model -192                                 data -192       holds for every w (no test of w)
  Kphi         qq  n_f^0 cf**3      model 144                                  data 144        holds for every w (no test of w)
  Kphi         qq  n_f^1 ca*cf      model 24*w                                 data 24         holds only at w = 1 for sgn = +1 (tests w)
  Kphi         qg  n_f^1 ca**2      model 24*sgn*sqrt(w) + 36                  data 60         holds only at w = 1 for sgn = +1 (tests w); depends on sgn
  Kphi         qg  n_f^1 ca*cf      model -24                                  data -24        holds for every w (no test of w)
  Kphi         gq  n_f^0 ca**2*cf   model -48*sgn*sqrt(w) - 72                 data -120       holds only at w = 1 for sgn = +1 (tests w); depends on sgn
  Kphi         gq  n_f^0 ca*cf**2   model 48                                   data 48         holds for every w (no test of w)
  P            qg  n_f^1 ca**2      model 24*sgn*sqrt(w) + 36                  data 76         fails at w = 1; depends on sgn
  P            qg  n_f^1 ca*cf      model -24                                  data -48        fails at w = 1
  P            qg  n_f^1 cf**2      model 0                                    data 8          fails at w = 1
  P            gq  n_f^0 ca**2*cf   model -48*sgn*sqrt(w) - 72                 data -88        fails at w = 1; depends on sgn
  P            gq  n_f^0 ca*cf**2   model 48                                   data 0          fails at w = 1
  P            gq  n_f^0 cf**3      model 0                                    data 16         fails at w = 1
  tr S_3           n_f^0 ca**3      model -96                                  data -96        holds for every w (no test of w)
  tr S_3           n_f^0 ca**2*cf   model 60                                   data 60         holds for every w (no test of w)
  tr S_3           n_f^0 ca*cf**2   model -192                                 data -192       holds for every w (no test of w)
  tr S_3           n_f^0 cf**3      model 144                                  data 144        holds for every w (no test of w)
  tr S_3           n_f^1 ca**2      model 24                                   data 24         holds for every w (no test of w)
  tr S_3           n_f^1 ca*cf      model 24*w                                 data 24         holds only at w = 1 for sgn = +1 (tests w)
  tr(b_1 S_3)      n_f^0 ca**4      model 192                                  data 192        holds for every w (no test of w)
  tr(b_1 S_3)      n_f^0 ca**2*cf**2 model 60                                   data 60         holds for every w (no test of w)
  tr(b_1 S_3)      n_f^0 ca*cf**3   model -192                                 data -192       holds for every w (no test of w)
  tr(b_1 S_3)      n_f^0 cf**4      model 144                                  data 144        holds for every w (no test of w)
  tr(b_1 S_3)      n_f^1 ca**3      model -48                                  data -48        holds for every w (no test of w)
  tr(b_1 S_3)      n_f^1 ca**2*cf   model -96*sgn*sqrt(w) - 144                data -240       holds only at w = 1 for sgn = +1 (tests w); depends on sgn
  tr(b_1 S_3)      n_f^1 ca*cf**2   model 24*w + 96                            data 120        holds only at w = 1 for sgn = +1 (tests w)

With kappa = tq = 1 and lam = 1 fixed (the selections made with the unit weight), the components that depend on w:
  Kphi         qq  n_f^1 ca*cf      model 24*w                     data 24
  Kphi         qg  n_f^1 ca**2      model 24*w + 36                data 60
  Kphi         gq  n_f^0 ca**2*cf   model -48*w - 72               data -120
  Kphi         gg  n_f^0 ca**3      model -48*w - 48               data -96
  P            qq  n_f^1 ca*cf      model 24*w                     data 24
  P            gg  n_f^0 ca**3      model -48*w - 48               data -96
  tr S_3           n_f^0 ca**3      model -48*w - 48               data -96
  tr S_3           n_f^1 ca*cf      model 24*w                     data 24
  tr(b_1 S_3)      n_f^0 ca**4      model 96*w + 96                data 192
  tr(b_1 S_3)      n_f^1 ca**2*cf   model -96*w - 144              data -240
  tr(b_1 S_3)      n_f^1 ca*cf**2   model 24*w + 96                data 120

ALL CHECKS PASS


==> anc/numbers/deposit/R9/singlet_weights_gc/analysis_gc.py <==
#!/usr/bin/env python3
"""analysis_gc.py -- general-color dependence of the flavor-singlet poles S_3, S_4, of the four-loop pure-singlet difference
and of the three-loop selections on the weights of the intermediate pairs, from the outputs of weights_gc.gp (route 1,
out/<REP>_<kappa>_<tq>_<lam>.out); route 2 (channel_weights_gc.py) has compared those outputs with a channel-space
recursion.

Weights.  weights_gc.gp gives one weight per channel and signature (p<label>, m<label>).  For fits in general color the
channels are grouped into classes defined in every group:
  quark pairs   q1 (singlet), qA (Casimir C_A: the adjoint, both adjoints for SU3_8), qY (every other channel);
  gluon pairs   g1 (singlet), gAs (symmetric, Casimir C_A: the symmetric adjoint, only in SU(N), N >= 3),
                gY (every other symmetric channel: the 27-type channels, Casimir ratios 2 + 2/N and 2 - 2/N in SU(N)),
                gAa (antisymmetric adjoint), gX (antisymmetric, Casimir 2 C_A).
A class weight multiplies every channel of its class.  Positive-signature antisymmetric gluon channels and
negative-signature symmetric gluon channels carry no pair term (weights_gc.gp, line CHECK 'channels carrying').
Fits.  Every coefficient (of a monomial of class weights, of a power of n_f, of an entry) is fitted on a basis of color
invariants in rational arithmetic over the representations outside HELD, must be unique and consistent, and must
predict HELD (as R7/singlet/singlet_fit.py; basis symbols cf, ca, nf with T_F = 1/2, dFF = d_F^abcd d_F^abcd/N_R,
dFA = d_F^abcd d_A^abcd/N_R, d33 = d_F^abc d_F^abc/N_R, d33g = d33 N_R/N_A = d33/(2 cf)).  A coefficient whose fit fails
is reported as outside the basis.
Quantities.  b_1 = [[cf, nf], [-2 cf, -2 ca]];  D = [-S_4 + 2{S_3, b_1}]_qq/24, whose n_f part is the pure-singlet
difference of the zeta_2 x^0 ln^4 x coefficient (data: n_f(4 ca cf^2 - 10/3 ca^2 cf + 64 dFF), R7/singlet/ps_difference.json).
Three-loop data: the poles of the complete three-loop results for the kernel of (F_2, F_phi) and for MS-bar
(R7/singlet/kernels.json, keys three.Kphi, three.P), and the traces tr S_3, tr(b_1 S_3).
Run:  python3 -B analysis_gc.py > analysis_gc.out      (writes analysis_gc.json; exit status 1 if a check fails)
      SOURCE=route2 python3 -B analysis_gc.py > analysis_gc_route2.out   (the same from route2.json; writes analysis_gc_route2.json)
"""
import glob
import json
import os
import sys
from itertools import product

import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
R7 = os.path.normpath(os.path.join(HERE, '..', '..', 'R7', 'singlet'))
cf, ca, nf, dFF, dFA, dAA, d33, d33g, dFAg, NA = sp.symbols('cf ca nf dFF dFA dAA d33 d33g dFAg NA')
kappa, tq, lam, w = sp.symbols('kappa tq lam w')
Nc = sp.Symbol('Nc')
SUN = {cf: (Nc**2 - 1) / (2 * Nc), ca: Nc, dFF: (Nc**2 - 1) * (Nc**4 - 6 * Nc**2 + 18) / (96 * Nc**3),
       dFA: (Nc**2 - 1) * (Nc**2 + 6) / 48, d33: (Nc**2 - 4) * (Nc**2 - 1) / (16 * Nc**2)}
SUN[d33g] = SUN[d33] / (2 * SUN[cf])
SUN[dFAg] = SUN[dFA] / (2 * SUN[cf])
HELD = ['SU3_6', 'G2_7', 'SO7_7', 'Sp6_6']
# representations whose quark-pair space R-bar x R holds an irreducible representation twice (SU3_8: two adjoints);
# the channel-restricted invariants of the extended basis are defined for multiplicity-free R-bar x R only
MULT = ['SU3_8']
CONFIGS = [(1, 1, 1), (-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 2)]
ENT = (('qq', 0, 0), ('qg', 0, 1), ('gq', 1, 0), ('gg', 1, 1))
CLASSES = ['pq1', 'pqA', 'pqY', 'pg1', 'pgAs', 'pgY', 'mq1', 'mqA', 'mqY', 'mgAa', 'mgX']
CS = {c: sp.Symbol(c) for c in CLASSES}
c4 = [ca**3, ca**2 * cf, ca * cf**2, cf**3]
c3 = [ca**2, ca * cf, cf**2]
BASES = {
    ('S3', 'qq', 0): [cf * m for m in c3] + [ca**3, d33], ('S3', 'qq', 1): [cf * ca, cf**2, ca**2, d33],
    ('S3', 'qg', 1): c3 + [d33g], ('S3', 'gq', 0): [cf * m for m in c3] + [ca**3, d33],
    ('S3', 'gg', 0): c4, ('S3', 'gg', 1): c3 + [d33g],
    ('D', 'qq', 1): c4 + [dFF, dFA, cf * d33, ca * d33],
    # extended by the two channel-restricted invariants that the separate positive-signature gluon-pair weights need
    ('Dx', 'qq', 1): c4 + [dFF, dFA, cf * d33, ca * d33, cf**3 / NA, d33**2 / cf],
}


def cls(sym):
    s = str(sym)
    sig, lab = s[0], s[1:]
    if lab in ('q1', 'qA', 'g1', 'gAs', 'gAa'):
        return CS[sig + lab]
    if lab.startswith('qc'):
        return CS[sig + 'qY']
    if lab.startswith('gc') and lab.endswith('s'):
        return CS[sig + 'gY']
    if lab == 'gc2_1a':
        return CS[sig + 'gX']
    raise SystemExit('channel %s outside the classes' % s)


def parse(path):
    d = {'F': {}, 'POS': {}, 'CH': {}, 'checks': [], 'time': False}
    for line in open(path, encoding='utf-8'):
        f = line.rstrip('\n').split(';')
        P = lambda v: sp.sympify(v.replace('^', '**'), locals={'nf': nf})
        if f[0] == 'INV':
            d['inv'] = dict(zip(('NR', 'NA', 'CF', 'CA', 'dFF', 'dFA', 'dAA', 'd33'), [sp.Rational(v) for v in f[2:10]]))
        elif f[0] == 'CH':
            d['CH'][f[2]] = dict(pair=f[3], eps=int(f[4]), C=sp.Rational(f[5]), dim=int(f[6]))
        elif f[0] == 'F':
            cfg = (int(f[2]), int(f[3]), int(f[4]))
            d['cfg'] = cfg
            mono = sp.Integer(1) if f[6] == '1' else sp.sympify(f[6].replace('^', '**'))
            M = sp.Matrix(2, 2, [P(v) for v in f[7:11]])
            d['F'][int(f[5])] = d['F'].get(int(f[5]), sp.zeros(2, 2)) + M * mono
        elif f[0] == 'POS':
            d['POS'][(f[2], int(f[3]))] = sp.Matrix(2, 2, [P(v) for v in f[4:8]])
        elif f[0] == 'CHECK':
            d['checks'].append(f[-1])
        elif f[0] == 'TIME':
            d['time'] = True
    return d


def inv_values(r):
    g = r['NR'] / r['NA']
    return {cf: r['CF'], ca: r['CA'], dFF: r['dFF'], dFA: r['dFA'], dAA: r['dAA'], d33: r['d33'], d33g: r['d33'] * g,
            dFAg: r['dFA'] * g, NA: r['NA']}


def fit(vals, basis, reps, exclude=()):
    vals = {r: v for r, v in vals.items() if r not in exclude}
    tr = [r for r in sorted(vals) if r not in HELD]
    held = [r for r in HELD if r in vals]
    A = sp.Matrix([[sp.sympify(b).subs(inv_values(reps[r])) for b in basis] for r in tr])
    y = sp.Matrix([vals[r] for r in tr])
    rk, rky = A.rank(), A.row_join(y).rank()
    if rk != len(basis) or rky != rk:
        return None, 'fit not unique or inconsistent (rank %d of %d, augmented %d, %d representations)' % (rk, len(basis), rky, len(tr))
    c = list((A.T * A).LUsolve(A.T * y))
    gen = sp.expand(sum(ci * b for ci, b in zip(c, basis)))
    bad = [h for h in held if sp.expand(gen.subs(inv_values(reps[h])) - vals[h]) != 0]
    if bad:
        return None, 'held-out representations not predicted: %s' % bad
    return gen, 'fit on %d representations, unique; held out %s predicted' % (len(tr), ', '.join(held))


def polycoeffs(e, gens):
    """dict monomial -> coefficient of a polynomial in gens"""
    P = sp.Poly(sp.expand(e), *gens)
    return {sp.Mul(*[g**k for g, k in zip(gens, mon)]): c for mon, c in P.terms()}


def load_route2():
    """S_3, S_4 per representation and configuration from route2.json (channel_weights_gc.py); invariants from
    R7/singlet/singlet_model.out (lines REP) and, for SU5_5, from the SU(N) closed forms"""
    js = json.load(open(os.path.join(HERE, 'route2.json'), encoding='utf-8'))
    inv = {}
    for line in open(os.path.join(R7, 'singlet_model.out'), encoding='utf-8'):
        f = line.strip().split(';')
        if f[0] == 'REP':
            inv[f[1]] = dict(zip(('NR', 'NA', 'CF', 'CA', 'dFF', 'dFA', 'dAA', 'd33'), [sp.Rational(v) for v in f[2:10]]))
    n5 = {Nc: 5}
    inv['SU5_5'] = dict(NR=sp.Integer(5), NA=sp.Integer(24), CF=SUN[cf].subs(n5), CA=sp.Integer(5), dFF=SUN[dFF].subs(n5),
                        dFA=SUN[dFA].subs(n5), dAA=sp.Rational(5**2 * (5**2 + 36), 24), d33=SUN[d33].subs(n5))
    loc = {'nf': nf, 'kappa': kappa, 'tq': tq, 'lam': lam}
    reps, S = {}, {}
    for r, d in js.items():
        if sp.Rational(d['inv']['CF']) != inv[r]['CF'] or sp.Rational(d['inv']['CA']) != inv[r]['CA']:
            raise SystemExit('invariants of %s differ between channels.out and singlet_model.out' % r)
        reps[r] = inv[r]
        M3 = sp.Matrix(2, 2, [sp.sympify(d['S3'][i][j], locals=loc) for i in range(2) for j in range(2)])
        M4 = sp.Matrix(2, 2, [sp.sympify(d['S4'][i][j], locals=loc) for i in range(2) for j in range(2)])
        for cfg in CONFIGS:
            sub = {kappa: cfg[0], tq: cfg[1], lam: cfg[2]}
            s3, s4 = M3.subs(sub), M4.subs(sub)
            csub = {x: cls(x) for x in (s3.free_symbols | s4.free_symbols) - {nf}}
            S[(r, cfg)] = (s3.subs(csub).applyfunc(sp.expand), s4.subs(csub).applyfunc(sp.expand))
    return reps, S


def main():
    lines = ['analysis_gc.py: weights of the intermediate pairs in general color: the four-loop pure-singlet difference and',
             'the three-loop selections; from route 1 (weights_gc.gp), compared with route 2 by channel_weights_gc.py.', '']
    ok = True
    runs = {}
    for p in sorted(glob.glob(os.path.join(HERE, 'out', '*.out'))):
        d = parse(p)
        if not d['time'] or 'cfg' not in d:
            lines.append('incomplete output %s (left out)' % os.path.basename(p))
            continue
        rep = os.path.basename(p).rsplit('_', 3)[0]
        runs.setdefault(rep, {})[d['cfg']] = d
        if not all(c == '1' for c in d['checks']):
            ok = False
            lines.append('CHECK line failed in %s' % os.path.basename(p))
    reps = {r: v[(1, 1, 1)]['inv'] for r, v in runs.items() if (1, 1, 1) in v}
    source = os.environ.get('SOURCE', 'route1')
    lines.append('source of S_3, S_4: %s' % ('route 2 (route2.json, channel-space recursion)' if source == 'route2'
                                             else 'route 1 (out/*.out, deposited solver with weights)'))
    lines.append('representations with the main configuration (kappa, tq, lam) = (1, 1, 1): %s' % ', '.join(sorted(reps)))
    for r in sorted(reps):
        lines.append('  %s: configurations %s; channels %s' % (r, sorted(runs[r]), ', '.join(
            '%s(%s,dim %d)' % (lb, ch['pair'], ch['dim']) for lb, ch in runs[r][(1, 1, 1)]['CH'].items())))
    # per representation, S_3 and S_4 as polynomials in the channel weights, then in the class weights
    S = {}
    if source == 'route2':
        reps, S = load_route2()
        lines.append('route 2 representations: %s' % ', '.join(sorted(reps)))
    for r in (reps if source != 'route2' else []):
        main_run = runs[r][(1, 1, 1)]
        pos = sum((sp.Symbol('p' + lb) * M for (lb, mm), M in main_run['POS'].items() if mm == 4), sp.zeros(2, 2))
        for cfg, d in runs[r].items():
            S3, S4 = d['F'][3], d['F'][4] + pos
            sub = {s: cls(s) for s in (S3.free_symbols | S4.free_symbols) - {nf}}
            S[(r, cfg)] = (S3.subs(sub).applyfunc(sp.expand), S4.subs(sub).applyfunc(sp.expand))
    out = {'reps': sorted(reps), 'held': HELD}

    # ------------------------------------------------------------------ part 1: the pure-singlet difference
    lines.append('')
    lines.append('== Part 1. Pure-singlet difference D_ps = n_f part of [-S_4 + 2{S_3, b_1}]_qq/24 as a polynomial in the class weights')
    out['Dps'] = {}
    for cfg in CONFIGS:
        have = [r for r in reps if (r, cfg) in S]
        if not have:
            lines.append('configuration %s: no output' % (cfg,))
            ok = False
            continue
        if len(have) < len(reps):
            lines.append('configuration %s: missing for %s' % (cfg, sorted(set(reps) - set(have))))
        Dv = {}
        for r in have:
            S3, S4 = S[(r, cfg)]
            iv = inv_values(reps[r])
            b1 = sp.Matrix([[iv[cf], nf], [-2 * iv[cf], -2 * iv[ca]]])
            Dq = sp.expand((-S4 + 2 * (S3 * b1 + b1 * S3))[0, 0] / 24)
            Dv[r] = sp.expand(Dq.coeff(nf, 1))
            if sp.expand(Dq - Dq.coeff(nf, 0) - nf * Dq.coeff(nf, 1)) != 0:
                ok = False
                lines.append('D_qq of %s is not linear in n_f' % r)
        gens = [CS[c] for c in CLASSES]
        monos = set()
        per = {r: polycoeffs(Dv[r], gens) for r in have}
        for r in have:
            monos |= set(per[r])
        lines.append('')
        lines.append('-- (kappa, tq, lam) = %s' % (cfg,))
        lines.append('  classes that do not enter D_ps in any representation: %s'
                     % ', '.join(c for c in CLASSES if not any(mo.has(CS[c]) for mo in monos)))
        res, total = {}, sp.Integer(0)
        for mo in sorted(monos, key=sp.default_sort_key):
            vals = {r: per[r].get(mo, 0) for r in have}
            gen, msg = fit(vals, BASES[('D', 'qq', 1)], reps)
            tag = 'standard basis'
            if gen is None:
                gen, msg2 = fit(vals, BASES[('Dx', 'qq', 1)], reps, exclude=MULT)
                msg = ('standard basis: %s; extended by cf^3/N_A and d33^2/cf, without %s: %s; values for %s: %s'
                       % (msg, ', '.join(MULT), msg2, ', '.join(MULT), [vals.get(r) for r in MULT]))
                tag = 'extended basis'
            if gen is None:
                lines.append('  coefficient of %s: %s; SU(3) value %s' % (mo, msg, vals.get('SU3_3')))
                res[str(mo)] = None
                ok = False
                continue
            res[str(mo)] = str(gen)
            total += gen * mo
            lines.append('  coefficient of %s: %s   [%s; dFF coefficient %s; SU(3) %s; %s]'
                         % (mo, sp.factor(gen), tag, gen.coeff(dFF), vals.get('SU3_3'), msg))
        # the coefficient of a common weight on every positive-signature (symmetric) gluon-pair channel
        sumv = {r: sum(per[r].get(CS[c], 0) for c in ('pg1', 'pgAs', 'pgY')) for r in have}
        gsum, msum = fit(sumv, BASES[('D', 'qq', 1)], reps)
        lines.append('  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): %s   [%s]'
                     % (gsum if gsum is None else sp.factor(gsum), msum))
        if gsum is None or sp.expand(gsum - sp.Rational(2, 3) * ca**2 * cf - 64 * dFF) != 0:
            ok = False
        res['common_positive_coefficient'] = str(gsum)
        if all(v is not None for v in res.values()):
            gens_ = [CS[c] for c in CLASSES]
            unit = sp.expand(total.subs({c: 1 for c in gens_}))
            lines.append('  at all class weights = 1: %s   (dFF coefficient %s)' % (sp.factor(unit), unit.coeff(dFF)))
            dffw = sp.expand(sp.expand(total).coeff(dFF))
            lines.append('  dFF coefficient as a function of the class weights (extended basis): %s' % sp.factor(dffw))
            wp = sp.Symbol('w_plus')
            common = sp.expand(total.subs({CS['pg1']: wp, CS['pgAs']: wp, CS['pgY']: wp}))
            lines.append('  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: %s'
                         % sp.collect(common, [wp], evaluate=True))
            negpart = sp.expand(total.subs({CS[c]: 0 for c in ('pq1', 'pqA', 'pqY', 'pg1', 'pgAs', 'pgY')}))
            lines.append('  part without positive-signature weights: %s   (dFF coefficient %s)' % (sp.factor(negpart), negpart.coeff(dFF)))
            res['unit'] = str(unit)
            res['dFF_of_weights'] = str(dffw)
            res['common_positive_weight'] = str(common)
            if cfg == (1, 1, 1):
                data = sp.expand(nf * (4 * ca * cf**2 - sp.Rational(10, 3) * ca**2 * cf + 64 * dFF))
                okd = sp.expand(nf * unit - data) == 0
                ok &= okd
                lines.append('  equals the data n_f(4 ca cf^2 - 10/3 ca^2 cf + 64 dFF) at unit weights: %s' % okd)
                sun = {k_: v for k_, v in SUN.items()}
                sun[NA] = Nc**2 - 1
                lines.append('  SU(N) form (fundamental quarks): %s' % sp.collect(sp.factor(sp.expand(total.subs(sun))), list(gens_)))
                ident = sp.simplify((32 * cf**3 / NA + 128 * d33**2 / cf - sp.Rational(2, 3) * ca**2 * cf - 64 * dFF).subs(sun))
                lines.append('  SU(N) identity with fundamental quarks: 32 cf^3/N_A + 128 d33^2/cf = 2/3 ca^2 cf + 64 dFF: %s' % (ident == 0))
                ok &= ident == 0
        out['Dps'][str(cfg)] = res

    # ------------------------------------------------------------------ part 2: S_3 and the selections
    lines.append('')
    lines.append('== Part 2. S_3 in general color as a function of kappa, tq (transition-product sign), lam (b_8a^- = -lam C_A) and the')
    lines.append('   negative-signature class weights (positive-signature weights do not enter S_3)')
    # monomial structure in (kappa, tq, lam): S_3 = X0 + kappa sum_c w_c G_c t_c(tq, lam), t_c per entry and class
    TQL = {'q': {'qq': 1, 'qg': tq, 'gq': 1, 'gg': tq}, 'g': {'qq': tq, 'qg': tq * lam, 'gq': lam, 'gg': lam**2}}
    mcls = [CS[c] for c in CLASSES if c.startswith('m')]
    gen3 = sp.zeros(2, 2)
    struct_ok = True
    X0, G = {}, {}
    for r in reps:
        S3m = S[(r, (1, 1, 1))][0]
        X0[r] = S3m.subs({c: 0 for c in mcls}).applyfunc(sp.expand)
        for c in mcls:
            G[(r, c)] = S3m.applyfunc(lambda e: sp.expand(sp.diff(e, c)))
        model = sp.Matrix(2, 2, lambda i, j: X0[r][i, j] + kappa * sum(
            c * G[(r, c)][i, j] * TQL['q' if str(c)[1] == 'q' else 'g'][ENT[2 * i + j][0]] for c in mcls))
        for cfg in CONFIGS:
            if (r, cfg) not in S:
                continue
            dd = (model.subs({kappa: cfg[0], tq: cfg[1], lam: cfg[2]}) - S[(r, cfg)][0]).applyfunc(sp.expand)
            struct_ok &= dd == sp.zeros(2, 2)
    ok &= struct_ok
    lines.append('S_3 = X0 + kappa sum_c w_c G_c t_c(tq, lam) with t_c = 1, tq, 1, tq (qq, qg, gq, gg) for quark-pair classes and')
    lines.append('tq, tq lam, lam, lam^2 for gluon-pair classes, X0 and G_c from (1, 1, 1): reproduces every configuration in every')
    lines.append('representation (lam = -1 and lam = 2 included): %s' % struct_ok)
    S3gen = {}
    for e, i, j in ENT:
        parts = {'X0': {r: X0[r][i, j] for r in reps}}
        parts.update({str(c): {r: G[(r, c)][i, j] for r in reps} for c in mcls})
        tot = 0
        for name, vals in parts.items():
            pol = {r: sp.Poly(v, nf) for r, v in vals.items()}
            deg = max(p.degree() for p in pol.values())
            for pw in range(max(deg, 0) + 1):
                vv = {r: pol[r].coeff_monomial(nf**pw) for r in reps}
                if all(v == 0 for v in vv.values()):
                    continue
                key = ('S3', e, pw)
                gen, msg = fit(vv, BASES[key], reps) if key in BASES else (None, 'no basis')
                if gen is None:
                    ok = False
                    lines.append('  S_3 %s, %s, n_f^%d: %s' % (e, name, pw, msg))
                    continue
                fac = 1 if name == 'X0' else kappa * sp.Symbol(name) * TQL['q' if name[1] == 'q' else 'g'][e]
                tot += fac * gen * nf**pw
                lines.append('  S_3 %s, %s, n_f^%d: %s   [%s]' % (e, name, pw, gen, msg))
        gen3[i, j] = sp.expand(tot)
        S3gen[e] = gen3[i, j]
    absent = [str(c) for c in mcls if all(G[(r, c)] == sp.zeros(2, 2) for r in reps)]
    lines.append('  classes whose coefficients in S_3 vanish in every representation: %s' % ', '.join(absent))
    lines.append('')
    for e, i, j in ENT:
        lines.append('  [S_3]_%s = %s' % (e, sp.collect(gen3[i, j], [kappa, nf], evaluate=True)))
    out['S3'] = {e: str(v) for e, v in S3gen.items()}
    # data
    K = json.load(open(os.path.join(R7, 'kernels.json'), encoding='utf-8'))
    loc = dict(cf=cf, ca=ca, nf=nf)
    dat = {k_: sp.Matrix(2, 2, [sp.sympify(K['three'][k_][i][j], locals=loc) for i in range(2) for j in range(2)])
           for k_ in ('Kphi', 'P')}
    b1 = sp.Matrix([[cf, nf], [-2 * cf, -2 * ca]])
    unit = {CS[c]: 1 for c in CLASSES}
    sel = {kappa: 1, tq: 1, lam: 1}
    m0 = gen3.subs(unit).subs(sel).applyfunc(sp.expand)
    okm = (m0 - dat['Kphi']).applyfunc(sp.expand) == sp.zeros(2, 2)
    ok &= okm
    lines.append('')
    lines.append('at kappa = tq = lam = 1 and unit weights the general-color S_3 equals the (F_2, F_phi) data in all entries: %s' % okm)
    # components: coefficient of each color monomial (with its n_f power) in each entry, model against data
    lines.append('')
    lines.append('Components of S_3 (coefficient of a color monomial; model with the quark-pair weights mq1 = mqA = mqY = 1 of')
    lines.append('Kirschner and Lipatov and the antisymmetric-adjoint gluon-pair weight mgAa = w; mgX does not enter):')
    kl = {CS['mq1']: 1, CS['mqA']: 1, CS['mqY']: 1, CS['mgAa']: w, CS['mgX']: 1}
    CG = (ca, cf, d33, d33g)

    def components(mod, dv):
        """{(n_f power, color monomial): (model coefficient, data coefficient)}"""
        res_ = {}
        for pw in (0, 1, 2):
            pm = sp.Poly(sp.expand(mod).coeff(nf, pw), *CG)
            pd = sp.Poly(sp.expand(dv).coeff(nf, pw), *CG)
            mons = set(m_ for m_, _ in pm.terms()) | set(m_ for m_, _ in pd.terms())
            for m_ in sorted(mons, reverse=True):
                a, b = pm.coeff_monomial(m_), pd.coeff_monomial(m_)
                if a == 0 and b == 0:
                    continue
                res_[(pw, str(sp.Mul(*[g**k for g, k in zip(CG, m_)])))] = (sp.expand(a), sp.expand(b))
        return res_

    comp = {}
    for kern in ('Kphi', 'P'):
        for e, i, j in ENT:
            for (pw, cm), (a, b) in components(gen3[i, j].subs(kl), dat[kern][i, j]).items():
                comp[(kern, e, pw, cm)] = (a, b)
                if kern == 'Kphi' or e in ('qg', 'gq'):
                    lines.append('  %-4s %s n_f^%d %-10s model %-40s data %s' % (kern, e, pw, cm, a, b))
    for name, fn in (('tr S_3', lambda M: M.trace()), ('tr(b_1 S_3)', lambda M: (b1 * M).trace())):
        for (pw, cm), (a, b) in components(fn(gen3.subs(kl)), fn(dat['Kphi'])).items():
            comp[(name, '', pw, cm)] = (a, b)
            lines.append('  %-12s n_f^%d %-10s model %-40s data %s' % (name, pw, cm, a, b))
    # the selections and what remains a test, as a function of w
    lines.append('')
    lines.append('Selections (gluon decoupling: the C_F = 0 part of [S_3]_gg, i.e. its ca^3 and n_f ca^2 components):')
    eq_ca3 = sp.Eq(*comp[('Kphi', 'gg', 0, str(ca**3))])
    eq_nf = sp.Eq(*comp[('Kphi', 'gg', 1, str(ca**2))])
    lines.append('  ca^3:      %s' % eq_ca3)
    lines.append('  n_f ca^2:  %s' % eq_nf)
    sgn = sp.Symbol('sgn')
    sol = {kappa: 1, tq: 1, lam: sgn / sp.sqrt(w)}
    lines.append('  with w > 0 (or kappa = +1 from the planar N=4 zero): kappa = 1, lam^2 = 1/w, i.e. |b_8a^-| = C_A/sqrt(w); then tq = 1.')
    lines.append('  The other components after these selections (sgn = sign of lam), and whether they hold for every w > 0:')
    tests = []
    for key, (a, b) in comp.items():
        if key[0] == 'P' and key[1] in ('qq', 'gg'):
            continue
        if key in (('Kphi', 'gg', 0, str(ca**3)), ('Kphi', 'gg', 1, str(ca**2))):
            continue
        a2 = sp.expand(sp.simplify(a.subs(sol))).subs(sgn**2, 1)
        res_ = sp.simplify(a2 - b)
        dep_w = res_.has(w)
        dep_s = res_.has(sgn)
        holds_s1 = sp.simplify(res_.subs(sgn, 1).subs(w, 1)) == 0
        holds_all = sp.simplify(res_.subs(sgn, 1)) == 0
        status = ('holds for every w (no test of w)' if holds_all else
                  ('holds only at w = 1 for sgn = +1 (tests w)' if holds_s1 else 'fails at w = 1'))
        tests.append((key, a2, b, status))
        lines.append('  %-12s %-3s n_f^%d %-10s model %-36s data %-10s %s%s' % (key[0], key[1], key[2], key[3], a2, b, status,
                                                                             '; depends on sgn' if dep_s else ''))
    lines.append('')
    lines.append('With kappa = tq = 1 and lam = 1 fixed (the selections made with the unit weight), the components that depend on w:')
    for key, (a, b) in comp.items():
        if key[0] == 'P' and key[1] in ('qg', 'gq'):
            continue
        a1 = sp.expand(a.subs({kappa: 1, tq: 1, lam: 1}))
        if a1.has(w):
            lines.append('  %-12s %-3s n_f^%d %-10s model %-24s data %s' % (key[0], key[1], key[2], key[3], a1, b))
    out['components'] = {'|'.join(map(str, k)): [str(a), str(b)] for k, (a, b) in comp.items()}
    out['tests'] = ['|'.join(map(str, k)) + ': ' + st for k, a2, b, st in tests]
    json.dump(out, open(os.path.join(HERE, 'analysis_gc%s.json' % ('_route2' if source == 'route2' else '')), 'w'), indent=1, sort_keys=True)
    lines.append('')
    lines.append('ALL CHECKS PASS' if ok else 'A CHECK FAILED')
    print('\n'.join(lines))
    sys.exit(0 if ok else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R9/singlet_weights_gc/analysis_gc_route2.json <==
{
 "Dps": {
  "(-1, 1, 1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "-4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA + 8*ca**2*cf*mgAa + 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa - 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "8*ca**2*cf - 4*ca*cf**2",
   "mgAa**2": "-4*ca**2*cf",
   "mgAa*mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "mqA": "4*ca**2*cf - 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-10*ca**2*cf/3 - 4*ca*cf**2 + 64*dFF"
  },
  "(1, -1, 1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "-4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mgAa + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "-4*ca**2*cf - 4*ca*cf**2",
   "mgAa**2": "-4*ca**2*cf",
   "mgAa*mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-58*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  },
  "(1, 1, -1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "-4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA + 16*ca**2*cf*mgAa - 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "16*ca**2*cf + 4*ca*cf**2",
   "mgAa**2": "-4*ca**2*cf",
   "mgAa*mqA": "4*ca**2*cf - 8*ca*cf**2",
   "mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "14*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  },
  "(1, 1, 1)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "4*ca*cf**2",
   "mgAa**2": "4*ca**2*cf",
   "mgAa*mqA": "4*ca**2*cf - 8*ca*cf**2",
   "mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-10*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  },
  "(1, 1, 2)": {
   "1": "-8*ca**2*cf",
   "common_positive_coefficient": "2*ca**2*cf/3 + 64*dFF",
   "common_positive_weight": "8*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 8*ca**2*cf*mgAa - 4*ca**2*cf*mqA + 2*ca**2*cf*w_plus/3 - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + 64*dFF*w_plus",
   "dFF_of_weights": "64*pgY",
   "mgAa": "-8*ca**2*cf + 4*ca*cf**2",
   "mgAa**2": "8*ca**2*cf",
   "mgAa*mqA": "4*ca**2*cf - 8*ca*cf**2",
   "mqA": "-4*ca**2*cf + 8*ca*cf**2",
   "pg1": "32*cf**3/NA",
   "pgAs": "128*d33**2/cf",
   "pgY": "2*ca**2*cf/3 + 64*dFF - 128*d33**2/cf - 32*cf**3/NA",
   "unit": "-22*ca**2*cf/3 + 4*ca*cf**2 + 64*dFF"
  }
 },
 "S3": {
  "gg": "-48*ca**3*kappa*lam**2*mgAa - 48*ca**3 + 24*ca**2*kappa*mqA*nf*tq",
  "gq": "-48*ca**2*cf*kappa*lam*mgAa - 24*ca**2*cf*kappa*mqA - 48*ca**2*cf + 48*ca*cf**2*kappa*mqA",
  "qg": "24*ca**2*kappa*lam*mgAa*nf*tq + 12*ca**2*kappa*mqA*nf*tq + 24*ca**2*nf - 24*ca*cf*kappa*mqA*nf*tq",
  "qq": "-12*ca**2*cf*kappa*mqA + 72*ca**2*cf + 48*ca*cf**2*kappa*mqA - 240*ca*cf**2 + 24*ca*cf*kappa*mgAa*nf*tq - 48*cf**3*kappa*mqA + 192*cf**3"
 },
 "components": {
  "Kphi|gg|0|ca**3": [
   "-48*kappa*lam**2*w - 48",
   "-96"
  ],
  "Kphi|gg|1|ca**2": [
   "24*kappa*tq",
   "24"
  ],
  "Kphi|gq|0|ca**2*cf": [
   "-48*kappa*lam*w - 24*kappa - 48",
   "-120"
  ],
  "Kphi|gq|0|ca*cf**2": [
   "48*kappa",
   "48"
  ],
  "Kphi|qg|1|ca**2": [
   "24*kappa*lam*tq*w + 12*kappa*tq + 24",
   "60"
  ],
  "Kphi|qg|1|ca*cf": [
   "-24*kappa*tq",
   "-24"
  ],
  "Kphi|qq|0|ca**2*cf": [
   "72 - 12*kappa",
   "60"
  ],
  "Kphi|qq|0|ca*cf**2": [
   "48*kappa - 240",
   "-192"
  ],
  "Kphi|qq|0|cf**3": [
   "192 - 48*kappa",
   "144"
  ],
  "Kphi|qq|1|ca*cf": [
   "24*kappa*tq*w",
   "24"
  ],
  "P|gg|0|ca**3": [
   "-48*kappa*lam**2*w - 48",
   "-96"
  ],
  "P|gg|1|ca**2": [
   "24*kappa*tq",
   "24"
  ],
  "P|gq|0|ca**2*cf": [
   "-48*kappa*lam*w - 24*kappa - 48",
   "-88"
  ],
  "P|gq|0|ca*cf**2": [
   "48*kappa",
   "0"
  ],
  "P|gq|0|cf**3": [
   "0",
   "16"
  ],
  "P|qg|1|ca**2": [
   "24*kappa*lam*tq*w + 12*kappa*tq + 24",
   "76"
  ],
  "P|qg|1|ca*cf": [
   "-24*kappa*tq",
   "-48"
  ],
  "P|qg|1|cf**2": [
   "0",
   "8"
  ],
  "P|qq|0|ca**2*cf": [
   "72 - 12*kappa",
   "60"
  ],
  "P|qq|0|ca*cf**2": [
   "48*kappa - 240",
   "-192"
  ],
  "P|qq|0|cf**3": [
   "192 - 48*kappa",
   "144"
  ],
  "P|qq|1|ca*cf": [
   "24*kappa*tq*w",
   "24"
  ],
  "tr S_3||0|ca**2*cf": [
   "72 - 12*kappa",
   "60"
  ],
  "tr S_3||0|ca**3": [
   "-48*kappa*lam**2*w - 48",
   "-96"
  ],
  "tr S_3||0|ca*cf**2": [
   "48*kappa - 240",
   "-192"
  ],
  "tr S_3||0|cf**3": [
   "192 - 48*kappa",
   "144"
  ],
  "tr S_3||1|ca**2": [
   "24*kappa*tq",
   "24"
  ],
  "tr S_3||1|ca*cf": [
   "24*kappa*tq*w",
   "24"
  ],
  "tr(b_1 S_3)||0|ca**2*cf**2": [
   "72 - 12*kappa",
   "60"
  ],
  "tr(b_1 S_3)||0|ca**4": [
   "96*kappa*lam**2*w + 96",
   "192"
  ],
  "tr(b_1 S_3)||0|ca*cf**3": [
   "48*kappa - 240",
   "-192"
  ],
  "tr(b_1 S_3)||0|cf**4": [
   "192 - 48*kappa",
   "144"
  ],
  "tr(b_1 S_3)||1|ca**2*cf": [
   "-48*kappa*lam*tq*w - 48*kappa*lam*w - 24*kappa*tq - 24*kappa - 96",
   "-240"
  ],
  "tr(b_1 S_3)||1|ca**3": [
   "-48*kappa*tq",
   "-48"
  ],
  "tr(b_1 S_3)||1|ca*cf**2": [
   "24*kappa*tq*w + 48*kappa*tq + 48*kappa",
   "120"
  ]
 },
 "held": [
  "SU3_6",
  "G2_7",
  "SO7_7",
  "Sp6_6"
 ],
 "reps": [
  "G2_7",
  "SO5_5",
  "SO7_7",
  "SU2_2",
  "SU2_3",
  "SU2_4",
  "SU2_5",
  "SU3_10",
  "SU3_3",
  "SU3_6",
  "SU4_10",
  "SU4_4",
  "SU4_6",
  "SU5_5",
  "Sp4_4",
  "Sp6_6"
 ],
 "tests": [
  "Kphi|qq|0|ca**2*cf: holds for every w (no test of w)",
  "Kphi|qq|0|ca*cf**2: holds for every w (no test of w)",
  "Kphi|qq|0|cf**3: holds for every w (no test of w)",
  "Kphi|qq|1|ca*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "Kphi|qg|1|ca**2: holds only at w = 1 for sgn = +1 (tests w)",
  "Kphi|qg|1|ca*cf: holds for every w (no test of w)",
  "Kphi|gq|0|ca**2*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "Kphi|gq|0|ca*cf**2: holds for every w (no test of w)",
  "P|qg|1|ca**2: fails at w = 1",
  "P|qg|1|ca*cf: fails at w = 1",
  "P|qg|1|cf**2: fails at w = 1",
  "P|gq|0|ca**2*cf: fails at w = 1",
  "P|gq|0|ca*cf**2: fails at w = 1",
  "P|gq|0|cf**3: fails at w = 1",
  "tr S_3||0|ca**3: holds for every w (no test of w)",
  "tr S_3||0|ca**2*cf: holds for every w (no test of w)",
  "tr S_3||0|ca*cf**2: holds for every w (no test of w)",
  "tr S_3||0|cf**3: holds for every w (no test of w)",
  "tr S_3||1|ca**2: holds for every w (no test of w)",
  "tr S_3||1|ca*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "tr(b_1 S_3)||0|ca**4: holds for every w (no test of w)",
  "tr(b_1 S_3)||0|ca**2*cf**2: holds for every w (no test of w)",
  "tr(b_1 S_3)||0|ca*cf**3: holds for every w (no test of w)",
  "tr(b_1 S_3)||0|cf**4: holds for every w (no test of w)",
  "tr(b_1 S_3)||1|ca**3: holds for every w (no test of w)",
  "tr(b_1 S_3)||1|ca**2*cf: holds only at w = 1 for sgn = +1 (tests w)",
  "tr(b_1 S_3)||1|ca*cf**2: holds only at w = 1 for sgn = +1 (tests w)"
 ]
}

==> anc/numbers/deposit/R9/singlet_weights_gc/analysis_gc_route2.out <==
analysis_gc.py: weights of the intermediate pairs in general color: the four-loop pure-singlet difference and
the three-loop selections; from route 1 (weights_gc.gp), compared with route 2 by channel_weights_gc.py.

source of S_3, S_4: route 2 (route2.json, channel-space recursion)
representations with the main configuration (kappa, tq, lam) = (1, 1, 1): G2_7, SO5_5, SO7_7, SU2_2, SU2_3, SU2_4, SU2_5, SU3_10, SU3_3, SU3_6, SU3_8, SU4_10, SU4_4, SU4_6, SU5_5, Sp4_4, Sp6_6
  G2_7: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qc1_2(q,dim 7), qA(q,dim 14), qc7_6(q,dim 27), g1(g,dim 1), gAa(g,dim 14), gc7_6s(g,dim 27), gc2_1a(g,dim 77), gc5_2s(g,dim 77)
  SO5_5: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 10), qc5_3(q,dim 14), g1(g,dim 1), gc2_3s(g,dim 5), gAa(g,dim 10), gc5_3s(g,dim 14), gc2_1a(g,dim 35), gc8_3s(g,dim 35)
  SO7_7: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 21), qc7_5(q,dim 27), g1(g,dim 1), gAa(g,dim 21), gc6_5s(g,dim 35), gc7_5s(g,dim 27), gc2_1a(g,dim 189), gc12_5s(g,dim 168)
  SU2_2: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU2_3: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), qc3_1(q,dim 5), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU2_4: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), qc3_1(q,dim 5), qc6_1(q,dim 7), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU2_5: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 3), qc3_1(q,dim 5), qc6_1(q,dim 7), qc10_1(q,dim 9), g1(g,dim 1), gAa(g,dim 3), gc3_1s(g,dim 5)
  SU3_10: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 8), qc8_3(q,dim 27), qc5_1(q,dim 64), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU3_3: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 8), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU3_6: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 8), qc8_3(q,dim 27), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU3_8: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 16), qc2_1(q,dim 20), qc8_3(q,dim 27), g1(g,dim 1), gAs(g,dim 8), gAa(g,dim 8), gc2_1a(g,dim 20), gc8_3s(g,dim 27)
  SU4_10: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 15), qc5_2(q,dim 84), g1(g,dim 1), gAs(g,dim 15), gAa(g,dim 15), gc3_2s(g,dim 20), gc2_1a(g,dim 90), gc5_2s(g,dim 84)
  SU4_4: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 15), g1(g,dim 1), gAs(g,dim 15), gAa(g,dim 15), gc3_2s(g,dim 20), gc2_1a(g,dim 90), gc5_2s(g,dim 84)
  SU4_6: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qA(q,dim 15), qc3_2(q,dim 20), g1(g,dim 1), gAs(g,dim 15), gAa(g,dim 15), gc3_2s(g,dim 20), gc2_1a(g,dim 90), gc5_2s(g,dim 84)
  SU5_5: configurations [(1, 1, 1)]; channels q1(q,dim 1), qA(q,dim 24), g1(g,dim 1), gAs(g,dim 24), gAa(g,dim 24), gc8_5s(g,dim 75), gc2_1a(g,dim 252), gc12_5s(g,dim 200)
  Sp4_4: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qc2_3(q,dim 5), qA(q,dim 10), g1(g,dim 1), gc2_3s(g,dim 5), gAa(g,dim 10), gc5_3s(g,dim 14), gc2_1a(g,dim 35), gc8_3s(g,dim 35)
  Sp6_6: configurations [(-1, 1, 1), (1, -1, 1), (1, 1, -1), (1, 1, 1), (1, 1, 2)]; channels q1(q,dim 1), qc3_4(q,dim 14), qA(q,dim 21), g1(g,dim 1), gc3_4s(g,dim 14), gAa(g,dim 21), gc7_4s(g,dim 90), gc2_1a(g,dim 189), gc5_2s(g,dim 126)
route 2 representations: G2_7, SO5_5, SO7_7, SU2_2, SU2_3, SU2_4, SU2_5, SU3_10, SU3_3, SU3_6, SU4_10, SU4_4, SU4_6, SU5_5, Sp4_4, Sp6_6

== Part 1. Pure-singlet difference D_ps = n_f part of [-S_4 + 2{S_3, b_1}]_qq/24 as a polynomial in the class weights

-- (kappa, tq, lam) = (1, 1, 1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: 4*ca*cf**2   [standard basis; dFF coefficient 0; SU(3) 64/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: 4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) 48; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of mgAa*mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(5*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: 4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mqA - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: 4*ca*cf*(ca*mgAa**2 + ca*mgAa*mqA - ca*mqA - 2*ca - 2*cf*mgAa*mqA + cf*mgAa + 2*cf*mqA)   (dFF coefficient 0)
  equals the data n_f(4 ca cf^2 - 10/3 ca^2 cf + 64 dFF) at unit weights: True
  SU(N) form (fundamental quarks): (Nc - 1)*(Nc + 1)*(2*Nc**4*mgAa**2 - 4*Nc**4 + mgAa*(Nc**4 - Nc**2) + mqA*(2*Nc**2*mgAa - 2*Nc**2) + pg1*(4*Nc**2 - 4) + pgAs*(Nc**4 - 8*Nc**2 + 16))/Nc**3
  SU(N) identity with fundamental quarks: 32 cf^3/N_A + 128 d33^2/cf = 2/3 ca^2 cf + 64 dFF: True

-- (kappa, tq, lam) = (-1, 1, 1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: 4*ca*cf*(2*ca - cf)   [standard basis; dFF coefficient 0; SU(3) 224/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: -4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -48; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of mgAa*mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(5*ca**2*cf + 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: -4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA + 8*ca**2*cf*mgAa + 4*ca**2*cf*mqA - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa - 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: -4*ca*cf*(ca*mgAa**2 + ca*mgAa*mqA - 2*ca*mgAa - ca*mqA + 2*ca - 2*cf*mgAa*mqA + cf*mgAa + 2*cf*mqA)   (dFF coefficient 0)

-- (kappa, tq, lam) = (1, -1, 1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: -4*ca*cf*(ca + cf)   [standard basis; dFF coefficient 0; SU(3) -208/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: -4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -48; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of mgAa*mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(29*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: -4*ca**2*cf*mgAa**2 - 4*ca**2*cf*mgAa*mqA - 4*ca**2*cf*mgAa - 8*ca**2*cf + 8*ca*cf**2*mgAa*mqA - 4*ca*cf**2*mgAa + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: -4*ca*cf*(ca*mgAa**2 + ca*mgAa*mqA + ca*mgAa + 2*ca - 2*cf*mgAa*mqA + cf*mgAa)   (dFF coefficient 0)

-- (kappa, tq, lam) = (1, 1, -1)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: 4*ca*cf*(4*ca + cf)   [standard basis; dFF coefficient 0; SU(3) 640/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: -4*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -48; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of mgAa*mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: 2*(7*ca**2*cf + 6*ca*cf**2 + 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: -4*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA + 16*ca**2*cf*mgAa - 4*ca**2*cf*mqA - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: -4*ca*cf*(ca*mgAa**2 - ca*mgAa*mqA - 4*ca*mgAa + ca*mqA + 2*ca + 2*cf*mgAa*mqA - cf*mgAa - 2*cf*mqA)   (dFF coefficient 0)

-- (kappa, tq, lam) = (1, 1, 2)
  classes that do not enter D_ps in any representation: pq1, pqA, pqY, mq1, mqY, mgX
  coefficient of 1: -8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) -96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa: -4*ca*cf*(2*ca - cf)   [standard basis; dFF coefficient 0; SU(3) -224/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mgAa**2: 8*ca**2*cf   [standard basis; dFF coefficient 0; SU(3) 96; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of mqA: -4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) -16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of pg1: 32*cf**3/NA   [extended basis; dFF coefficient 0; SU(3) 256/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgAs: 128*d33**2/cf   [extended basis; dFF coefficient 0; SU(3) 200/27; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of pgY: -2*(-NA*ca**2*cf**2 - 96*NA*cf*dFF + 192*NA*d33**2 + 48*cf**4)/(3*NA*cf)   [extended basis; dFF coefficient 64; SU(3) 0; standard basis: fit not unique or inconsistent (rank 8 of 8, augmented 9, 12 representations); extended by cf^3/N_A and d33^2/cf, without SU3_8: fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted; values for SU3_8: [None]]
  coefficient of mgAa*mqA: 4*ca*cf*(ca - 2*cf)   [standard basis; dFF coefficient 0; SU(3) 16/3; fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  coefficient of a common weight w_plus on pg1, pgAs, pgY (all representations, standard basis): 2*(ca**2*cf + 96*dFF)/3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  at all class weights = 1: -2*(11*ca**2*cf - 6*ca*cf**2 - 96*dFF)/3   (dFF coefficient 64)
  dFF coefficient as a function of the class weights (extended basis): 64*pgY
  with one weight w_plus on every positive-signature (symmetric) gluon-pair channel: 8*ca**2*cf*mgAa**2 + 4*ca**2*cf*mgAa*mqA - 8*ca**2*cf*mgAa - 4*ca**2*cf*mqA - 8*ca**2*cf - 8*ca*cf**2*mgAa*mqA + 4*ca*cf**2*mgAa + 8*ca*cf**2*mqA + w_plus*(2*ca**2*cf/3 + 64*dFF)
  part without positive-signature weights: 4*ca*cf*(2*ca*mgAa**2 + ca*mgAa*mqA - 2*ca*mgAa - ca*mqA - 2*ca - 2*cf*mgAa*mqA + cf*mgAa + 2*cf*mqA)   (dFF coefficient 0)

== Part 2. S_3 in general color as a function of kappa, tq (transition-product sign), lam (b_8a^- = -lam C_A) and the
   negative-signature class weights (positive-signature weights do not enter S_3)
S_3 = X0 + kappa sum_c w_c G_c t_c(tq, lam) with t_c = 1, tq, 1, tq (qq, qg, gq, gg) for quark-pair classes and
tq, tq lam, lam, lam^2 for gluon-pair classes, X0 and G_c from (1, 1, 1): reproduces every configuration in every
representation (lam = -1 and lam = 2 included): True
  S_3 qq, X0, n_f^0: 72*ca**2*cf - 240*ca*cf**2 + 192*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qq, mqA, n_f^0: -12*ca**2*cf + 48*ca*cf**2 - 48*cf**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qq, mgAa, n_f^1: 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qg, X0, n_f^1: 24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qg, mqA, n_f^1: 12*ca**2 - 24*ca*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 qg, mgAa, n_f^1: 24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gq, X0, n_f^0: -48*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gq, mqA, n_f^0: -24*ca**2*cf + 48*ca*cf**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gq, mgAa, n_f^0: -48*ca**2*cf   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gg, X0, n_f^0: -48*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gg, mqA, n_f^1: 24*ca**2   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  S_3 gg, mgAa, n_f^0: -48*ca**3   [fit on 12 representations, unique; held out SU3_6, G2_7, SO7_7, Sp6_6 predicted]
  classes whose coefficients in S_3 vanish in every representation: mq1, mqY, mgX

  [S_3]_qq = 72*ca**2*cf - 240*ca*cf**2 + 192*cf**3 + kappa*(-12*ca**2*cf*mqA + 48*ca*cf**2*mqA + 24*ca*cf*mgAa*nf*tq - 48*cf**3*mqA)
  [S_3]_qg = 24*ca**2*nf + kappa*(24*ca**2*lam*mgAa*nf*tq + 12*ca**2*mqA*nf*tq - 24*ca*cf*mqA*nf*tq)
  [S_3]_gq = -48*ca**2*cf + kappa*(-48*ca**2*cf*lam*mgAa - 24*ca**2*cf*mqA + 48*ca*cf**2*mqA)
  [S_3]_gg = -48*ca**3 + kappa*(-48*ca**3*lam**2*mgAa + 24*ca**2*mqA*nf*tq)

at kappa = tq = lam = 1 and unit weights the general-color S_3 equals the (F_2, F_phi) data in all entries: True

Components of S_3 (coefficient of a color monomial; model with the quark-pair weights mq1 = mqA = mqY = 1 of
Kirschner and Lipatov and the antisymmetric-adjoint gluon-pair weight mgAa = w; mgX does not enter):
  Kphi qq n_f^0 ca**2*cf   model 72 - 12*kappa                            data 60
  Kphi qq n_f^0 ca*cf**2   model 48*kappa - 240                           data -192
  Kphi qq n_f^0 cf**3      model 192 - 48*kappa                           data 144
  Kphi qq n_f^1 ca*cf      model 24*kappa*tq*w                            data 24
  Kphi qg n_f^1 ca**2      model 24*kappa*lam*tq*w + 12*kappa*tq + 24     data 60
  Kphi qg n_f^1 ca*cf      model -24*kappa*tq                             data -24
  Kphi gq n_f^0 ca**2*cf   model -48*kappa*lam*w - 24*kappa - 48          data -120
  Kphi gq n_f^0 ca*cf**2   model 48*kappa                                 data 48
  Kphi gg n_f^0 ca**3      model -48*kappa*lam**2*w - 48                  data -96
  Kphi gg n_f^1 ca**2      model 24*kappa*tq                              data 24
  P    qg n_f^1 ca**2      model 24*kappa*lam*tq*w + 12*kappa*tq + 24     data 76
  P    qg n_f^1 ca*cf      model -24*kappa*tq                             data -48
  P    qg n_f^1 cf**2      model 0                                        data 8
  P    gq n_f^0 ca**2*cf   model -48*kappa*lam*w - 24*kappa - 48          data -88
  P    gq n_f^0 ca*cf**2   model 48*kappa                                 data 0
  P    gq n_f^0 cf**3      model 0                                        data 16
  tr S_3       n_f^0 ca**3      model -48*kappa*lam**2*w - 48                  data -96
  tr S_3       n_f^0 ca**2*cf   model 72 - 12*kappa                            data 60
  tr S_3       n_f^0 ca*cf**2   model 48*kappa - 240                           data -192
  tr S_3       n_f^0 cf**3      model 192 - 48*kappa                           data 144
  tr S_3       n_f^1 ca**2      model 24*kappa*tq                              data 24
  tr S_3       n_f^1 ca*cf      model 24*kappa*tq*w                            data 24
  tr(b_1 S_3)  n_f^0 ca**4      model 96*kappa*lam**2*w + 96                   data 192
  tr(b_1 S_3)  n_f^0 ca**2*cf**2 model 72 - 12*kappa                            data 60
  tr(b_1 S_3)  n_f^0 ca*cf**3   model 48*kappa - 240                           data -192
  tr(b_1 S_3)  n_f^0 cf**4      model 192 - 48*kappa                           data 144
  tr(b_1 S_3)  n_f^1 ca**3      model -48*kappa*tq                             data -48
  tr(b_1 S_3)  n_f^1 ca**2*cf   model -48*kappa*lam*tq*w - 48*kappa*lam*w - 24*kappa*tq - 24*kappa - 96 data -240
  tr(b_1 S_3)  n_f^1 ca*cf**2   model 24*kappa*tq*w + 48*kappa*tq + 48*kappa   data 120

Selections (gluon decoupling: the C_F = 0 part of [S_3]_gg, i.e. its ca^3 and n_f ca^2 components):
  ca^3:      Eq(-48*kappa*lam**2*w - 48, -96)
  n_f ca^2:  Eq(24*kappa*tq, 24)
  with w > 0 (or kappa = +1 from the planar N=4 zero): kappa = 1, lam^2 = 1/w, i.e. |b_8a^-| = C_A/sqrt(w); then tq = 1.
  The other components after these selections (sgn = sign of lam), and whether they hold for every w > 0:
  Kphi         qq  n_f^0 ca**2*cf   model 60                                   data 60         holds for every w (no test of w)
  Kphi         qq  n_f^0 ca*cf**2   model -192                                 data -192       holds for every w (no test of w)
  Kphi         qq  n_f^0 cf**3      model 144                                  data 144        holds for every w (no test of w)
  Kphi         qq  n_f^1 ca*cf      model 24*w                                 data 24         holds only at w = 1 for sgn = +1 (tests w)
  Kphi         qg  n_f^1 ca**2      model 24*sgn*sqrt(w) + 36                  data 60         holds only at w = 1 for sgn = +1 (tests w); depends on sgn
  Kphi         qg  n_f^1 ca*cf      model -24                                  data -24        holds for every w (no test of w)
  Kphi         gq  n_f^0 ca**2*cf   model -48*sgn*sqrt(w) - 72                 data -120       holds only at w = 1 for sgn = +1 (tests w); depends on sgn
  Kphi         gq  n_f^0 ca*cf**2   model 48                                   data 48         holds for every w (no test of w)
  P            qg  n_f^1 ca**2      model 24*sgn*sqrt(w) + 36                  data 76         fails at w = 1; depends on sgn
  P            qg  n_f^1 ca*cf      model -24                                  data -48        fails at w = 1
  P            qg  n_f^1 cf**2      model 0                                    data 8          fails at w = 1
  P            gq  n_f^0 ca**2*cf   model -48*sgn*sqrt(w) - 72                 data -88        fails at w = 1; depends on sgn
  P            gq  n_f^0 ca*cf**2   model 48                                   data 0          fails at w = 1
  P            gq  n_f^0 cf**3      model 0                                    data 16         fails at w = 1
  tr S_3           n_f^0 ca**3      model -96                                  data -96        holds for every w (no test of w)
  tr S_3           n_f^0 ca**2*cf   model 60                                   data 60         holds for every w (no test of w)
  tr S_3           n_f^0 ca*cf**2   model -192                                 data -192       holds for every w (no test of w)
  tr S_3           n_f^0 cf**3      model 144                                  data 144        holds for every w (no test of w)
  tr S_3           n_f^1 ca**2      model 24                                   data 24         holds for every w (no test of w)
  tr S_3           n_f^1 ca*cf      model 24*w                                 data 24         holds only at w = 1 for sgn = +1 (tests w)
  tr(b_1 S_3)      n_f^0 ca**4      model 192                                  data 192        holds for every w (no test of w)
  tr(b_1 S_3)      n_f^0 ca**2*cf**2 model 60                                   data 60         holds for every w (no test of w)
  tr(b_1 S_3)      n_f^0 ca*cf**3   model -192                                 data -192       holds for every w (no test of w)
  tr(b_1 S_3)      n_f^0 cf**4      model 144                                  data 144        holds for every w (no test of w)
  tr(b_1 S_3)      n_f^1 ca**3      model -48                                  data -48        holds for every w (no test of w)
  tr(b_1 S_3)      n_f^1 ca**2*cf   model -96*sgn*sqrt(w) - 144                data -240       holds only at w = 1 for sgn = +1 (tests w); depends on sgn
  tr(b_1 S_3)      n_f^1 ca*cf**2   model 24*w + 96                            data 120        holds only at w = 1 for sgn = +1 (tests w)

With kappa = tq = 1 and lam = 1 fixed (the selections made with the unit weight), the components that depend on w:
  Kphi         qq  n_f^1 ca*cf      model 24*w                     data 24
  Kphi         qg  n_f^1 ca**2      model 24*w + 36                data 60
  Kphi         gq  n_f^0 ca**2*cf   model -48*w - 72               data -120
  Kphi         gg  n_f^0 ca**3      model -48*w - 48               data -96
  P            qq  n_f^1 ca*cf      model 24*w                     data 24
  P            gg  n_f^0 ca**3      model -48*w - 48               data -96
  tr S_3           n_f^0 ca**3      model -48*w - 48               data -96
  tr S_3           n_f^1 ca*cf      model 24*w                     data 24
  tr(b_1 S_3)      n_f^0 ca**4      model 96*w + 96                data 192
  tr(b_1 S_3)      n_f^1 ca**2*cf   model -96*w - 144              data -240
  tr(b_1 S_3)      n_f^1 ca*cf**2   model 24*w + 96                data 120

ALL CHECKS PASS


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SO7_7.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 512000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 1024000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 2048000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SO7_7.out <==
#
# ---------------------------------------------------------------- SO7_7
REP;SO7_7;7;21;3/2;5/2
CH;SO7_7;q1;q;1;0;0
CH;SO7_7;qA;q;21;5/2;0
CH;SO7_7;q27;q;27;7/2;0
CH;SO7_7;g1;g;1;0;1
CH;SO7_7;gA;g;21;5/2;-1
CH;SO7_7;g35;g;35;3;1
CH;SO7_7;g27;g;27;7/2;1
CH;SO7_7;g189;g;189;5;-1
CH;SO7_7;g168;g;168;6;1
DIMSUM;SO7_7;q;49;49;g;441;441;1
XCH;SO7_7;RbRb;0:1;5/2:21;7/2:27
XCH;SO7_7;RbA;3/2:7;3:35;9/2:105
BASIS;SO7_7;qq;q1<-q1;P[q1]
BASIS;SO7_7;qq;qA<-qA;P[qA]
BASIS;SO7_7;qq;q27<-q27;P[q27]
BASIS;SO7_7;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SO7_7;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SO7_7;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;SO7_7;gq;g1<-q1;P[g1] K^+ P[q1] / (3/4)
BASIS;SO7_7;gq;gA<-qA;P[gA] K^- P[qA] / (5/16)
BASIS;SO7_7;gq;g27<-q27;P[g27] K^+ P[q27] / (5/16)
BASIS;SO7_7;gg;g1<-g1;P[g1]
BASIS;SO7_7;gg;gA<-gA;P[gA]
BASIS;SO7_7;gg;g35<-g35;P[g35]
BASIS;SO7_7;gg;g27<-g27;P[g27]
BASIS;SO7_7;gg;g189<-g189;P[g189]
BASIS;SO7_7;gg;g168<-g168;P[g168]
MU;SO7_7;117;1
BQ;SO7_7;q1;3/2;3/2;1
BQ;SO7_7;qA;1/4;1/4;1
BQ;SO7_7;q27;-1/4;-1/4;1
BG;SO7_7;g1;1;-5;-5;1
BG;SO7_7;gA;1;0;0;1
BG;SO7_7;g35;1;-2;-2;1
BG;SO7_7;g27;1;-3/2;-3/2;1
BG;SO7_7;g189;1;0;0;1
BG;SO7_7;g168;1;1;1;1
BG;SO7_7;g1;-1;0;0;1
BG;SO7_7;gA;-1;-5/2;-5/2;1
BG;SO7_7;g35;-1;0;0;1
BG;SO7_7;g27;-1;0;0;1
BG;SO7_7;g189;-1;0;0;1
BG;SO7_7;g168;-1;0;0;1
BORN;SO7_7;1;qq;q1<-q1;3/2
BORN;SO7_7;1;qq;qA<-qA;1/4
BORN;SO7_7;1;qq;q27<-q27;-1/4
BORN;SO7_7;1;qg;q1<-g1;2*nf
BORN;SO7_7;1;qg;qA<-gA;0
BORN;SO7_7;1;qg;q27<-g27;2*nf
BORN;SO7_7;1;gq;g1<-q1;-3/2
BORN;SO7_7;1;gq;gA<-qA;0
BORN;SO7_7;1;gq;g27<-q27;-5/8
BORN;SO7_7;1;gg;g1<-g1;-5
BORN;SO7_7;1;gg;gA<-gA;0
BORN;SO7_7;1;gg;g35<-g35;-2
BORN;SO7_7;1;gg;g27<-g27;-3/2
BORN;SO7_7;1;gg;g189<-g189;0
BORN;SO7_7;1;gg;g168<-g168;1
BORN;SO7_7;-1;qq;q1<-q1;3/2
BORN;SO7_7;-1;qq;qA<-qA;1/4
BORN;SO7_7;-1;qq;q27<-q27;-1/4
BORN;SO7_7;-1;qg;q1<-g1;0
BORN;SO7_7;-1;qg;qA<-gA;2*nf
BORN;SO7_7;-1;qg;q27<-g27;0
BORN;SO7_7;-1;gq;g1<-q1;0
BORN;SO7_7;-1;gq;gA<-qA;-5/8
BORN;SO7_7;-1;gq;g27<-q27;0
BORN;SO7_7;-1;gg;g1<-g1;0
BORN;SO7_7;-1;gg;gA<-gA;-5/2
BORN;SO7_7;-1;gg;g35<-g35;0
BORN;SO7_7;-1;gg;g27<-g27;0
BORN;SO7_7;-1;gg;g189<-g189;0
BORN;SO7_7;-1;gg;g168<-g168;0
TP;SO7_7;1;q1;-3
TPCHK;SO7_7;1;q1;-3;-4 T_F C_F;-3;1
TP;SO7_7;1;qA;0
TP;SO7_7;1;q27;-5/4
TP;SO7_7;-1;q1;0
TPCHK;SO7_7;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SO7_7;-1;qA;-5/4
TPCHK;SO7_7;-1;qA;-5/4;-T_F C_A;-5/4;1
TP;SO7_7;-1;q27;0
TRCCOLS;SO7_7;qq;q1<-q1;qA<-qA;q27<-q27
TRCROW;SO7_7;qq;q1<-q1;0;-3;0
TRCROW;SO7_7;qq;qA<-qA;-1/7;0;-45/28
TRCROW;SO7_7;qq;q27<-q27;0;-5/4;0
CLOSURE;SO7_7;qq;1
TRCCOLS;SO7_7;qg;q1<-g1;qA<-gA;q27<-g27
TRCROW;SO7_7;qg;q1<-g1;0;-5/2;0
TRCROW;SO7_7;qg;qA<-gA;-2/7;0;-27/28
TRCROW;SO7_7;qg;q27<-g27;0;-3/4;0
CLOSURE;SO7_7;qg;1
TRCCOLS;SO7_7;gq;g1<-q1;gA<-qA;g27<-q27
TRCROW;SO7_7;gq;g1<-q1;0;-6;0
TRCROW;SO7_7;gq;gA<-qA;-5/42;0;-27/28
TRCROW;SO7_7;gq;g27<-q27;0;-3/4;0
CLOSURE;SO7_7;gq;1
TRCCOLS;SO7_7;gg;g1<-g1;gA<-gA;g35<-g35;g27<-g27;g189<-g189;g168<-g168
TRCROW;SO7_7;gg;g1<-g1;0;-5;0;0;0;0
TRCROW;SO7_7;gg;gA<-gA;-5/21;0;-4/3;-81/140;0;-8/5
TRCROW;SO7_7;gg;g35<-g35;0;-4/5;0;0;-27/10;0
TRCROW;SO7_7;gg;g27<-g27;0;-9/20;0;0;-14/5;0
TRCROW;SO7_7;gg;g189<-g189;0;0;-1/2;-2/5;0;-8/5
TRCROW;SO7_7;gg;g168<-g168;0;-1/5;0;0;-9/5;0
CLOSURE;SO7_7;gg;1
TRCDIAG;SO7_7;qq;q1<-q1;0
TRCDIAG;SO7_7;qq;qA<-qA;0
TRCDIAG;SO7_7;qq;q27<-q27;0
TRCPAIR;SO7_7;qq;q1<-q1;qA<-qA;3/7
TRCPAIR;SO7_7;qq;q1<-q1;q27<-q27;0
TRCPAIR;SO7_7;qq;qA<-qA;q27<-q27;225/112
TRCDIAG;SO7_7;qg;q1<-g1;0
TRCDIAG;SO7_7;qg;qA<-gA;0
TRCDIAG;SO7_7;qg;q27<-g27;0
TRCPAIR;SO7_7;qg;q1<-g1;qA<-gA;5/7
TRCPAIR;SO7_7;qg;q1<-g1;q27<-g27;0
TRCPAIR;SO7_7;qg;qA<-gA;q27<-g27;81/112
TRCDIAG;SO7_7;gq;g1<-q1;0
TRCDIAG;SO7_7;gq;gA<-qA;0
TRCDIAG;SO7_7;gq;g27<-q27;0
TRCPAIR;SO7_7;gq;g1<-q1;gA<-qA;5/7
TRCPAIR;SO7_7;gq;g1<-q1;g27<-q27;0
TRCPAIR;SO7_7;gq;gA<-qA;g27<-q27;81/112
TRCDIAG;SO7_7;gg;g1<-g1;0
TRCDIAG;SO7_7;gg;gA<-gA;0
TRCDIAG;SO7_7;gg;g35<-g35;0
TRCDIAG;SO7_7;gg;g27<-g27;0
TRCDIAG;SO7_7;gg;g189<-g189;0
TRCDIAG;SO7_7;gg;g168<-g168;0
TRCPAIR;SO7_7;gg;g1<-g1;gA<-gA;25/21
TRCPAIR;SO7_7;gg;g1<-g1;g35<-g35;0
TRCPAIR;SO7_7;gg;g1<-g1;g27<-g27;0
TRCPAIR;SO7_7;gg;g1<-g1;g189<-g189;0
TRCPAIR;SO7_7;gg;g1<-g1;g168<-g168;0
TRCPAIR;SO7_7;gg;gA<-gA;g35<-g35;16/15
TRCPAIR;SO7_7;gg;gA<-gA;g27<-g27;729/2800
TRCPAIR;SO7_7;gg;gA<-gA;g189<-g189;0
TRCPAIR;SO7_7;gg;gA<-gA;g168<-g168;8/25
TRCPAIR;SO7_7;gg;g35<-g35;g27<-g27;0
TRCPAIR;SO7_7;gg;g35<-g35;g189<-g189;27/20
TRCPAIR;SO7_7;gg;g35<-g35;g168<-g168;0
TRCPAIR;SO7_7;gg;g27<-g27;g189<-g189;28/25
TRCPAIR;SO7_7;gg;g27<-g27;g168<-g168;0
TRCPAIR;SO7_7;gg;g189<-g189;g168<-g168;72/25
SIG;SO7_7;qq;q1<-q1;1
SIG;SO7_7;qq;qA<-qA;0
SIG;SO7_7;qq;q27<-q27;0
SIG;SO7_7;qg;q1<-g1;1/2
SIG;SO7_7;qg;qA<-gA;0
SIG;SO7_7;qg;q27<-g27;0
SIG;SO7_7;gq;g1<-q1;2
SIG;SO7_7;gq;gA<-qA;0
SIG;SO7_7;gq;g27<-q27;0
SIG;SO7_7;gg;g1<-g1;1
SIG;SO7_7;gg;gA<-gA;0
SIG;SO7_7;gg;g35<-g35;0
SIG;SO7_7;gg;g27<-g27;0
SIG;SO7_7;gg;g189<-g189;0
SIG;SO7_7;gg;g168<-g168;0
ROW;SO7_7;qq;q1<-q1;0
ROW;SO7_7;qq;qA<-qA;-3
ROW;SO7_7;qq;q27<-q27;0
ROW;SO7_7;qg;q1<-g1;0
ROW;SO7_7;qg;qA<-gA;-5/4
ROW;SO7_7;qg;q27<-g27;0
ROW;SO7_7;gq;g1<-q1;0
ROW;SO7_7;gq;gA<-qA;-12
ROW;SO7_7;gq;g27<-q27;0
ROW;SO7_7;gg;g1<-g1;0
ROW;SO7_7;gg;gA<-gA;-5
ROW;SO7_7;gg;g35<-g35;0
ROW;SO7_7;gg;g27<-g27;0
ROW;SO7_7;gg;g189<-g189;0
ROW;SO7_7;gg;g168<-g168;0
HOM;SO7_7;q1;q1;1;1;determined
HOM;SO7_7;qA;qA;1;1;determined
HOM;SO7_7;q27;q27;1;1;determined
HOM;SO7_7;g1;q1;1;1;determined
HOM;SO7_7;gA;qA;1;1;determined
HOM;SO7_7;g27;q27;1;1;determined
HOM;SO7_7;q1;g1;1;1;determined
HOM;SO7_7;qA;gA;1;1;determined
HOM;SO7_7;q27;g27;1;1;determined
HOM;SO7_7;g1;g1;1;1;determined
HOM;SO7_7;gA;gA;1;1;determined
HOM;SO7_7;g35;g35;1;1;determined
HOM;SO7_7;g27;g27;1;1;determined
HOM;SO7_7;g189;g189;not computed (dimension > 35);1;-
HOM;SO7_7;g168;g168;not computed (dimension > 35);1;-
HOMSUM;SO7_7;qq;3;3
HOMSUM;SO7_7;qg;3;3
HOMSUM;SO7_7;gq;3;3
HOMSUM;SO7_7;gg;incomplete;6
# end of SO7_7


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU2_3.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU2_3.out <==
#
# ---------------------------------------------------------------- SU2_3
REP;SU2_3;3;3;1/2;1/2
CH;SU2_3;q1;q;1;0;0
CH;SU2_3;qA;q;3;1/2;0
CH;SU2_3;q5;q;5;3/2;0
CH;SU2_3;g1;g;1;0;1
CH;SU2_3;gA;g;3;1/2;-1
CH;SU2_3;g5;g;5;3/2;1
DIMSUM;SU2_3;q;9;9;g;9;9;1
XCH;SU2_3;RbRb;0:1;1/2:3;3/2:5
XCH;SU2_3;RbA;0:1;1/2:3;3/2:5
BASIS;SU2_3;qq;q1<-q1;P[q1]
BASIS;SU2_3;qq;qA<-qA;P[qA]
BASIS;SU2_3;qq;q5<-q5;P[q5]
BASIS;SU2_3;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_3;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_3;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;SU2_3;gq;g1<-q1;P[g1] K^+ P[q1] / (1/4)
BASIS;SU2_3;gq;gA<-qA;P[gA] K^- P[qA] / (1/16)
BASIS;SU2_3;gq;g5<-q5;P[g5] K^+ P[q5] / (1/16)
BASIS;SU2_3;gg;g1<-g1;P[g1]
BASIS;SU2_3;gg;gA<-gA;P[gA]
BASIS;SU2_3;gg;g5<-g5;P[g5]
MU;SU2_3;72;1
BQ;SU2_3;q1;1/2;1/2;1
BQ;SU2_3;qA;1/4;1/4;1
BQ;SU2_3;q5;-1/4;-1/4;1
BG;SU2_3;g1;1;-1;-1;1
BG;SU2_3;gA;1;0;0;1
BG;SU2_3;g5;1;1/2;1/2;1
BG;SU2_3;g1;-1;0;0;1
BG;SU2_3;gA;-1;-1/2;-1/2;1
BG;SU2_3;g5;-1;0;0;1
BORN;SU2_3;1;qq;q1<-q1;1/2
BORN;SU2_3;1;qq;qA<-qA;1/4
BORN;SU2_3;1;qq;q5<-q5;-1/4
BORN;SU2_3;1;qg;q1<-g1;2*nf
BORN;SU2_3;1;qg;qA<-gA;0
BORN;SU2_3;1;qg;q5<-g5;2*nf
BORN;SU2_3;1;gq;g1<-q1;-1/2
BORN;SU2_3;1;gq;gA<-qA;0
BORN;SU2_3;1;gq;g5<-q5;-1/8
BORN;SU2_3;1;gg;g1<-g1;-1
BORN;SU2_3;1;gg;gA<-gA;0
BORN;SU2_3;1;gg;g5<-g5;1/2
BORN;SU2_3;-1;qq;q1<-q1;1/2
BORN;SU2_3;-1;qq;qA<-qA;1/4
BORN;SU2_3;-1;qq;q5<-q5;-1/4
BORN;SU2_3;-1;qg;q1<-g1;0
BORN;SU2_3;-1;qg;qA<-gA;2*nf
BORN;SU2_3;-1;qg;q5<-g5;0
BORN;SU2_3;-1;gq;g1<-q1;0
BORN;SU2_3;-1;gq;gA<-qA;-1/8
BORN;SU2_3;-1;gq;g5<-q5;0
BORN;SU2_3;-1;gg;g1<-g1;0
BORN;SU2_3;-1;gg;gA<-gA;-1/2
BORN;SU2_3;-1;gg;g5<-g5;0
TP;SU2_3;1;q1;-1
TPCHK;SU2_3;1;q1;-1;-4 T_F C_F;-1;1
TP;SU2_3;1;qA;0
TP;SU2_3;1;q5;-1/4
TP;SU2_3;-1;q1;0
TPCHK;SU2_3;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_3;-1;qA;-1/4
TPCHK;SU2_3;-1;qA;-1/4;-T_F C_A;-1/4;1
TP;SU2_3;-1;q5;0
TRCCOLS;SU2_3;qq;q1<-q1;qA<-qA;q5<-q5
TRCROW;SU2_3;qq;q1<-q1;0;-1;0
TRCROW;SU2_3;qq;qA<-qA;-1/3;0;-5/12
TRCROW;SU2_3;qq;q5<-q5;0;-1/4;0
CLOSURE;SU2_3;qq;1
TRCCOLS;SU2_3;qg;q1<-g1;qA<-gA;q5<-g5
TRCROW;SU2_3;qg;q1<-g1;0;-1/2;0
TRCROW;SU2_3;qg;qA<-gA;-2/3;0;5/12
TRCROW;SU2_3;qg;q5<-g5;0;1/4;0
CLOSURE;SU2_3;qg;1
TRCCOLS;SU2_3;gq;g1<-q1;gA<-qA;g5<-q5
TRCROW;SU2_3;gq;g1<-q1;0;-2;0
TRCROW;SU2_3;gq;gA<-qA;-1/6;0;5/12
TRCROW;SU2_3;gq;g5<-q5;0;1/4;0
CLOSURE;SU2_3;gq;1
TRCCOLS;SU2_3;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_3;gg;g1<-g1;0;-1;0
TRCROW;SU2_3;gg;gA<-gA;-1/3;0;-5/12
TRCROW;SU2_3;gg;g5<-g5;0;-1/4;0
CLOSURE;SU2_3;gg;1
TRCDIAG;SU2_3;qq;q1<-q1;0
TRCDIAG;SU2_3;qq;qA<-qA;0
TRCDIAG;SU2_3;qq;q5<-q5;0
TRCPAIR;SU2_3;qq;q1<-q1;qA<-qA;1/3
TRCPAIR;SU2_3;qq;q1<-q1;q5<-q5;0
TRCPAIR;SU2_3;qq;qA<-qA;q5<-q5;5/48
TRCDIAG;SU2_3;qg;q1<-g1;0
TRCDIAG;SU2_3;qg;qA<-gA;0
TRCDIAG;SU2_3;qg;q5<-g5;0
TRCPAIR;SU2_3;qg;q1<-g1;qA<-gA;1/3
TRCPAIR;SU2_3;qg;q1<-g1;q5<-g5;0
TRCPAIR;SU2_3;qg;qA<-gA;q5<-g5;5/48
TRCDIAG;SU2_3;gq;g1<-q1;0
TRCDIAG;SU2_3;gq;gA<-qA;0
TRCDIAG;SU2_3;gq;g5<-q5;0
TRCPAIR;SU2_3;gq;g1<-q1;gA<-qA;1/3
TRCPAIR;SU2_3;gq;g1<-q1;g5<-q5;0
TRCPAIR;SU2_3;gq;gA<-qA;g5<-q5;5/48
TRCDIAG;SU2_3;gg;g1<-g1;0
TRCDIAG;SU2_3;gg;gA<-gA;0
TRCDIAG;SU2_3;gg;g5<-g5;0
TRCPAIR;SU2_3;gg;g1<-g1;gA<-gA;1/3
TRCPAIR;SU2_3;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_3;gg;gA<-gA;g5<-g5;5/48
SIG;SU2_3;qq;q1<-q1;1
SIG;SU2_3;qq;qA<-qA;0
SIG;SU2_3;qq;q5<-q5;0
SIG;SU2_3;qg;q1<-g1;1/2
SIG;SU2_3;qg;qA<-gA;0
SIG;SU2_3;qg;q5<-g5;0
SIG;SU2_3;gq;g1<-q1;2
SIG;SU2_3;gq;gA<-qA;0
SIG;SU2_3;gq;g5<-q5;0
SIG;SU2_3;gg;g1<-g1;1
SIG;SU2_3;gg;gA<-gA;0
SIG;SU2_3;gg;g5<-g5;0
ROW;SU2_3;qq;q1<-q1;0
ROW;SU2_3;qq;qA<-qA;-1
ROW;SU2_3;qq;q5<-q5;0
ROW;SU2_3;qg;q1<-g1;0
ROW;SU2_3;qg;qA<-gA;-1/4
ROW;SU2_3;qg;q5<-g5;0
ROW;SU2_3;gq;g1<-q1;0
ROW;SU2_3;gq;gA<-qA;-4
ROW;SU2_3;gq;g5<-q5;0
ROW;SU2_3;gg;g1<-g1;0
ROW;SU2_3;gg;gA<-gA;-1
ROW;SU2_3;gg;g5<-g5;0
HOM;SU2_3;q1;q1;1;1;determined
HOM;SU2_3;qA;qA;1;1;determined
HOM;SU2_3;q5;q5;1;1;determined
HOM;SU2_3;g1;q1;1;1;determined
HOM;SU2_3;gA;qA;1;1;determined
HOM;SU2_3;g5;q5;1;1;determined
HOM;SU2_3;q1;g1;1;1;determined
HOM;SU2_3;qA;gA;1;1;determined
HOM;SU2_3;q5;g5;1;1;determined
HOM;SU2_3;g1;g1;1;1;determined
HOM;SU2_3;gA;gA;1;1;determined
HOM;SU2_3;g5;g5;1;1;determined
HOMSUM;SU2_3;qq;3;3
HOMSUM;SU2_3;qg;3;3
HOMSUM;SU2_3;gq;3;3
HOMSUM;SU2_3;gg;3;3
# end of SU2_3


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU2_4.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU2_4.out <==
#
# ---------------------------------------------------------------- SU2_4
REP;SU2_4;4;3;3/8;1/5
CH;SU2_4;q1;q;1;0;0
CH;SU2_4;qA;q;3;1/5;0
CH;SU2_4;q5;q;5;3/5;0
CH;SU2_4;q7;q;7;6/5;0
CH;SU2_4;g1;g;1;0;1
CH;SU2_4;gA;g;3;1/5;-1
CH;SU2_4;g5;g;5;3/5;1
DIMSUM;SU2_4;q;16;16;g;9;9;1
XCH;SU2_4;RbRb;0:1;1/5:3;3/5:5;6/5:7
XCH;SU2_4;RbA;3/40:2;3/8:4;7/8:6
BASIS;SU2_4;qq;q1<-q1;P[q1]
BASIS;SU2_4;qq;qA<-qA;P[qA]
BASIS;SU2_4;qq;q5<-q5;P[q5]
BASIS;SU2_4;qq;q7<-q7;P[q7]
BASIS;SU2_4;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_4;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_4;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;SU2_4;gq;g1<-q1;P[g1] K^+ P[q1] / (3/16)
BASIS;SU2_4;gq;gA<-qA;P[gA] K^- P[qA] / (1/40)
BASIS;SU2_4;gq;g5<-q5;P[g5] K^+ P[q5] / (3/50)
BASIS;SU2_4;gg;g1<-g1;P[g1]
BASIS;SU2_4;gg;gA<-gA;P[gA]
BASIS;SU2_4;gg;g5<-g5;P[g5]
MU;SU2_4;85;1
BQ;SU2_4;q1;3/8;3/8;1
BQ;SU2_4;qA;11/40;11/40;1
BQ;SU2_4;q5;3/40;3/40;1
BQ;SU2_4;q7;-9/40;-9/40;1
BG;SU2_4;g1;1;-2/5;-2/5;1
BG;SU2_4;gA;1;0;0;1
BG;SU2_4;g5;1;1/5;1/5;1
BG;SU2_4;g1;-1;0;0;1
BG;SU2_4;gA;-1;-1/5;-1/5;1
BG;SU2_4;g5;-1;0;0;1
BORN;SU2_4;1;qq;q1<-q1;3/8
BORN;SU2_4;1;qq;qA<-qA;11/40
BORN;SU2_4;1;qq;q5<-q5;3/40
BORN;SU2_4;1;qq;q7<-q7;-9/40
BORN;SU2_4;1;qg;q1<-g1;2*nf
BORN;SU2_4;1;qg;qA<-gA;0
BORN;SU2_4;1;qg;q5<-g5;2*nf
BORN;SU2_4;1;gq;g1<-q1;-3/8
BORN;SU2_4;1;gq;gA<-qA;0
BORN;SU2_4;1;gq;g5<-q5;-3/25
BORN;SU2_4;1;gg;g1<-g1;-2/5
BORN;SU2_4;1;gg;gA<-gA;0
BORN;SU2_4;1;gg;g5<-g5;1/5
BORN;SU2_4;-1;qq;q1<-q1;3/8
BORN;SU2_4;-1;qq;qA<-qA;11/40
BORN;SU2_4;-1;qq;q5<-q5;3/40
BORN;SU2_4;-1;qq;q7<-q7;-9/40
BORN;SU2_4;-1;qg;q1<-g1;0
BORN;SU2_4;-1;qg;qA<-gA;2*nf
BORN;SU2_4;-1;qg;q5<-g5;0
BORN;SU2_4;-1;gq;g1<-q1;0
BORN;SU2_4;-1;gq;gA<-qA;-1/20
BORN;SU2_4;-1;gq;g5<-q5;0
BORN;SU2_4;-1;gg;g1<-g1;0
BORN;SU2_4;-1;gg;gA<-gA;-1/5
BORN;SU2_4;-1;gg;g5<-g5;0
TP;SU2_4;1;q1;-3/4
TPCHK;SU2_4;1;q1;-3/4;-4 T_F C_F;-3/4;1
TP;SU2_4;1;qA;0
TP;SU2_4;1;q5;-6/25
TP;SU2_4;1;q7;0
TP;SU2_4;-1;q1;0
TPCHK;SU2_4;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_4;-1;qA;-1/10
TPCHK;SU2_4;-1;qA;-1/10;-T_F C_A;-1/10;1
TP;SU2_4;-1;q5;0
TP;SU2_4;-1;q7;0
TRCCOLS;SU2_4;qq;q1<-q1;qA<-qA;q5<-q5;q7<-q7
TRCROW;SU2_4;qq;q1<-q1;0;-3/4;0;0
TRCROW;SU2_4;qq;qA<-qA;-1/4;0;-2/5;0
TRCROW;SU2_4;qq;q5<-q5;0;-6/25;0;-21/100
TRCROW;SU2_4;qq;q7<-q7;0;0;-3/20;0
CLOSURE;SU2_4;qq;1
TRCCOLS;SU2_4;qg;q1<-g1;qA<-gA;q5<-g5
TRCROW;SU2_4;qg;q1<-g1;0;-1/5;0
TRCROW;SU2_4;qg;qA<-gA;-1/2;0;2/5
TRCROW;SU2_4;qg;q5<-g5;0;1/10;0
CLOSURE;SU2_4;qg;1
TRCCOLS;SU2_4;gq;g1<-q1;gA<-qA;g5<-q5
TRCROW;SU2_4;gq;g1<-q1;0;-3/2;0
TRCROW;SU2_4;gq;gA<-qA;-1/15;0;1/6
TRCROW;SU2_4;gq;g5<-q5;0;6/25;0
CLOSURE;SU2_4;gq;1
TRCCOLS;SU2_4;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_4;gg;g1<-g1;0;-2/5;0
TRCROW;SU2_4;gg;gA<-gA;-2/15;0;-1/6
TRCROW;SU2_4;gg;g5<-g5;0;-1/10;0
CLOSURE;SU2_4;gg;1
TRCDIAG;SU2_4;qq;q1<-q1;0
TRCDIAG;SU2_4;qq;qA<-qA;0
TRCDIAG;SU2_4;qq;q5<-q5;0
TRCDIAG;SU2_4;qq;q7<-q7;0
TRCPAIR;SU2_4;qq;q1<-q1;qA<-qA;3/16
TRCPAIR;SU2_4;qq;q1<-q1;q5<-q5;0
TRCPAIR;SU2_4;qq;q1<-q1;q7<-q7;0
TRCPAIR;SU2_4;qq;qA<-qA;q5<-q5;12/125
TRCPAIR;SU2_4;qq;qA<-qA;q7<-q7;0
TRCPAIR;SU2_4;qq;q5<-q5;q7<-q7;63/2000
TRCDIAG;SU2_4;qg;q1<-g1;0
TRCDIAG;SU2_4;qg;qA<-gA;0
TRCDIAG;SU2_4;qg;q5<-g5;0
TRCPAIR;SU2_4;qg;q1<-g1;qA<-gA;1/10
TRCPAIR;SU2_4;qg;q1<-g1;q5<-g5;0
TRCPAIR;SU2_4;qg;qA<-gA;q5<-g5;1/25
TRCDIAG;SU2_4;gq;g1<-q1;0
TRCDIAG;SU2_4;gq;gA<-qA;0
TRCDIAG;SU2_4;gq;g5<-q5;0
TRCPAIR;SU2_4;gq;g1<-q1;gA<-qA;1/10
TRCPAIR;SU2_4;gq;g1<-q1;g5<-q5;0
TRCPAIR;SU2_4;gq;gA<-qA;g5<-q5;1/25
TRCDIAG;SU2_4;gg;g1<-g1;0
TRCDIAG;SU2_4;gg;gA<-gA;0
TRCDIAG;SU2_4;gg;g5<-g5;0
TRCPAIR;SU2_4;gg;g1<-g1;gA<-gA;4/75
TRCPAIR;SU2_4;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_4;gg;gA<-gA;g5<-g5;1/60
SIG;SU2_4;qq;q1<-q1;1
SIG;SU2_4;qq;qA<-qA;0
SIG;SU2_4;qq;q5<-q5;0
SIG;SU2_4;qq;q7<-q7;0
SIG;SU2_4;qg;q1<-g1;1/2
SIG;SU2_4;qg;qA<-gA;0
SIG;SU2_4;qg;q5<-g5;0
SIG;SU2_4;gq;g1<-q1;2
SIG;SU2_4;gq;gA<-qA;0
SIG;SU2_4;gq;g5<-q5;0
SIG;SU2_4;gg;g1<-g1;1
SIG;SU2_4;gg;gA<-gA;0
SIG;SU2_4;gg;g5<-g5;0
ROW;SU2_4;qq;q1<-q1;0
ROW;SU2_4;qq;qA<-qA;-3/4
ROW;SU2_4;qq;q5<-q5;0
ROW;SU2_4;qq;q7<-q7;0
ROW;SU2_4;qg;q1<-g1;0
ROW;SU2_4;qg;qA<-gA;-1/10
ROW;SU2_4;qg;q5<-g5;0
ROW;SU2_4;gq;g1<-q1;0
ROW;SU2_4;gq;gA<-qA;-3
ROW;SU2_4;gq;g5<-q5;0
ROW;SU2_4;gg;g1<-g1;0
ROW;SU2_4;gg;gA<-gA;-2/5
ROW;SU2_4;gg;g5<-g5;0
HOM;SU2_4;q1;q1;1;1;determined
HOM;SU2_4;qA;qA;1;1;determined
HOM;SU2_4;q5;q5;1;1;determined
HOM;SU2_4;q7;q7;1;1;determined
HOM;SU2_4;g1;q1;1;1;determined
HOM;SU2_4;gA;qA;1;1;determined
HOM;SU2_4;g5;q5;1;1;determined
HOM;SU2_4;q1;g1;1;1;determined
HOM;SU2_4;qA;gA;1;1;determined
HOM;SU2_4;q5;g5;1;1;determined
HOM;SU2_4;g1;g1;1;1;determined
HOM;SU2_4;gA;gA;1;1;determined
HOM;SU2_4;g5;g5;1;1;determined
HOMSUM;SU2_4;qq;4;4
HOMSUM;SU2_4;qg;3;3
HOMSUM;SU2_4;gq;3;3
HOMSUM;SU2_4;gg;3;3
# end of SU2_4


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU2_5.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU2_5.out <==
#
# ---------------------------------------------------------------- SU2_5
REP;SU2_5;5;3;3/10;1/10
CH;SU2_5;q1;q;1;0;0
CH;SU2_5;qA;q;3;1/10;0
CH;SU2_5;q5;q;5;3/10;0
CH;SU2_5;q7;q;7;3/5;0
CH;SU2_5;q9;q;9;1;0
CH;SU2_5;g1;g;1;0;1
CH;SU2_5;gA;g;3;1/10;-1
CH;SU2_5;g5;g;5;3/10;1
DIMSUM;SU2_5;q;25;25;g;9;9;1
XCH;SU2_5;RbRb;0:1;1/10:3;3/10:5;3/5:7;1:9
XCH;SU2_5;RbA;1/10:3;3/10:5;3/5:7
BASIS;SU2_5;qq;q1<-q1;P[q1]
BASIS;SU2_5;qq;qA<-qA;P[qA]
BASIS;SU2_5;qq;q5<-q5;P[q5]
BASIS;SU2_5;qq;q7<-q7;P[q7]
BASIS;SU2_5;qq;q9<-q9;P[q9]
BASIS;SU2_5;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_5;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_5;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;SU2_5;gq;g1<-q1;P[g1] K^+ P[q1] / (3/20)
BASIS;SU2_5;gq;gA<-qA;P[gA] K^- P[qA] / (1/80)
BASIS;SU2_5;gq;g5<-q5;P[g5] K^+ P[q5] / (21/400)
BASIS;SU2_5;gg;g1<-g1;P[g1]
BASIS;SU2_5;gg;gA<-gA;P[gA]
BASIS;SU2_5;gg;g5<-g5;P[g5]
MU;SU2_5;100;1
BQ;SU2_5;q1;3/10;3/10;1
BQ;SU2_5;qA;1/4;1/4;1
BQ;SU2_5;q5;3/20;3/20;1
BQ;SU2_5;q7;0;0;1
BQ;SU2_5;q9;-1/5;-1/5;1
BG;SU2_5;g1;1;-1/5;-1/5;1
BG;SU2_5;gA;1;0;0;1
BG;SU2_5;g5;1;1/10;1/10;1
BG;SU2_5;g1;-1;0;0;1
BG;SU2_5;gA;-1;-1/10;-1/10;1
BG;SU2_5;g5;-1;0;0;1
BORN;SU2_5;1;qq;q1<-q1;3/10
BORN;SU2_5;1;qq;qA<-qA;1/4
BORN;SU2_5;1;qq;q5<-q5;3/20
BORN;SU2_5;1;qq;q7<-q7;0
BORN;SU2_5;1;qq;q9<-q9;-1/5
BORN;SU2_5;1;qg;q1<-g1;2*nf
BORN;SU2_5;1;qg;qA<-gA;0
BORN;SU2_5;1;qg;q5<-g5;2*nf
BORN;SU2_5;1;gq;g1<-q1;-3/10
BORN;SU2_5;1;gq;gA<-qA;0
BORN;SU2_5;1;gq;g5<-q5;-21/200
BORN;SU2_5;1;gg;g1<-g1;-1/5
BORN;SU2_5;1;gg;gA<-gA;0
BORN;SU2_5;1;gg;g5<-g5;1/10
BORN;SU2_5;-1;qq;q1<-q1;3/10
BORN;SU2_5;-1;qq;qA<-qA;1/4
BORN;SU2_5;-1;qq;q5<-q5;3/20
BORN;SU2_5;-1;qq;q7<-q7;0
BORN;SU2_5;-1;qq;q9<-q9;-1/5
BORN;SU2_5;-1;qg;q1<-g1;0
BORN;SU2_5;-1;qg;qA<-gA;2*nf
BORN;SU2_5;-1;qg;q5<-g5;0
BORN;SU2_5;-1;gq;g1<-q1;0
BORN;SU2_5;-1;gq;gA<-qA;-1/40
BORN;SU2_5;-1;gq;g5<-q5;0
BORN;SU2_5;-1;gg;g1<-g1;0
BORN;SU2_5;-1;gg;gA<-gA;-1/10
BORN;SU2_5;-1;gg;g5<-g5;0
TP;SU2_5;1;q1;-3/5
TPCHK;SU2_5;1;q1;-3/5;-4 T_F C_F;-3/5;1
TP;SU2_5;1;qA;0
TP;SU2_5;1;q5;-21/100
TP;SU2_5;1;q7;0
TP;SU2_5;1;q9;0
TP;SU2_5;-1;q1;0
TPCHK;SU2_5;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_5;-1;qA;-1/20
TPCHK;SU2_5;-1;qA;-1/20;-T_F C_A;-1/20;1
TP;SU2_5;-1;q5;0
TP;SU2_5;-1;q7;0
TP;SU2_5;-1;q9;0
TRCCOLS;SU2_5;qq;q1<-q1;qA<-qA;q5<-q5;q7<-q7;q9<-q9
TRCROW;SU2_5;qq;q1<-q1;0;-3/5;0;0;0
TRCROW;SU2_5;qq;qA<-qA;-1/5;0;-7/20;0;0
TRCROW;SU2_5;qq;q5<-q5;0;-21/100;0;-6/25;0
TRCROW;SU2_5;qq;q7<-q7;0;0;-6/35;0;-9/70
TRCROW;SU2_5;qq;q9<-q9;0;0;0;-1/10;0
CLOSURE;SU2_5;qq;1
TRCCOLS;SU2_5;qg;q1<-g1;qA<-gA;q5<-g5
TRCROW;SU2_5;qg;q1<-g1;0;-1/10;0
TRCROW;SU2_5;qg;qA<-gA;-2/5;0;7/20
TRCROW;SU2_5;qg;q5<-g5;0;1/20;0
CLOSURE;SU2_5;qg;1
TRCCOLS;SU2_5;gq;g1<-q1;gA<-qA;g5<-q5
TRCROW;SU2_5;gq;g1<-q1;0;-6/5;0
TRCROW;SU2_5;gq;gA<-qA;-1/30;0;1/12
TRCROW;SU2_5;gq;g5<-q5;0;21/100;0
CLOSURE;SU2_5;gq;1
TRCCOLS;SU2_5;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_5;gg;g1<-g1;0;-1/5;0
TRCROW;SU2_5;gg;gA<-gA;-1/15;0;-1/12
TRCROW;SU2_5;gg;g5<-g5;0;-1/20;0
CLOSURE;SU2_5;gg;1
TRCDIAG;SU2_5;qq;q1<-q1;0
TRCDIAG;SU2_5;qq;qA<-qA;0
TRCDIAG;SU2_5;qq;q5<-q5;0
TRCDIAG;SU2_5;qq;q7<-q7;0
TRCDIAG;SU2_5;qq;q9<-q9;0
TRCPAIR;SU2_5;qq;q1<-q1;qA<-qA;3/25
TRCPAIR;SU2_5;qq;q1<-q1;q5<-q5;0
TRCPAIR;SU2_5;qq;q1<-q1;q7<-q7;0
TRCPAIR;SU2_5;qq;q1<-q1;q9<-q9;0
TRCPAIR;SU2_5;qq;qA<-qA;q5<-q5;147/2000
TRCPAIR;SU2_5;qq;qA<-qA;q7<-q7;0
TRCPAIR;SU2_5;qq;qA<-qA;q9<-q9;0
TRCPAIR;SU2_5;qq;q5<-q5;q7<-q7;36/875
TRCPAIR;SU2_5;qq;q5<-q5;q9<-q9;0
TRCPAIR;SU2_5;qq;q7<-q7;q9<-q9;9/700
TRCDIAG;SU2_5;qg;q1<-g1;0
TRCDIAG;SU2_5;qg;qA<-gA;0
TRCDIAG;SU2_5;qg;q5<-g5;0
TRCPAIR;SU2_5;qg;q1<-g1;qA<-gA;1/25
TRCPAIR;SU2_5;qg;q1<-g1;q5<-g5;0
TRCPAIR;SU2_5;qg;qA<-gA;q5<-g5;7/400
TRCDIAG;SU2_5;gq;g1<-q1;0
TRCDIAG;SU2_5;gq;gA<-qA;0
TRCDIAG;SU2_5;gq;g5<-q5;0
TRCPAIR;SU2_5;gq;g1<-q1;gA<-qA;1/25
TRCPAIR;SU2_5;gq;g1<-q1;g5<-q5;0
TRCPAIR;SU2_5;gq;gA<-qA;g5<-q5;7/400
TRCDIAG;SU2_5;gg;g1<-g1;0
TRCDIAG;SU2_5;gg;gA<-gA;0
TRCDIAG;SU2_5;gg;g5<-g5;0
TRCPAIR;SU2_5;gg;g1<-g1;gA<-gA;1/75
TRCPAIR;SU2_5;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_5;gg;gA<-gA;g5<-g5;1/240
SIG;SU2_5;qq;q1<-q1;1
SIG;SU2_5;qq;qA<-qA;0
SIG;SU2_5;qq;q5<-q5;0
SIG;SU2_5;qq;q7<-q7;0
SIG;SU2_5;qq;q9<-q9;0
SIG;SU2_5;qg;q1<-g1;1/2
SIG;SU2_5;qg;qA<-gA;0
SIG;SU2_5;qg;q5<-g5;0
SIG;SU2_5;gq;g1<-q1;2
SIG;SU2_5;gq;gA<-qA;0
SIG;SU2_5;gq;g5<-q5;0
SIG;SU2_5;gg;g1<-g1;1
SIG;SU2_5;gg;gA<-gA;0
SIG;SU2_5;gg;g5<-g5;0
ROW;SU2_5;qq;q1<-q1;0
ROW;SU2_5;qq;qA<-qA;-3/5
ROW;SU2_5;qq;q5<-q5;0
ROW;SU2_5;qq;q7<-q7;0
ROW;SU2_5;qq;q9<-q9;0
ROW;SU2_5;qg;q1<-g1;0
ROW;SU2_5;qg;qA<-gA;-1/20
ROW;SU2_5;qg;q5<-g5;0
ROW;SU2_5;gq;g1<-q1;0
ROW;SU2_5;gq;gA<-qA;-12/5
ROW;SU2_5;gq;g5<-q5;0
ROW;SU2_5;gg;g1<-g1;0
ROW;SU2_5;gg;gA<-gA;-1/5
ROW;SU2_5;gg;g5<-g5;0
HOM;SU2_5;q1;q1;1;1;determined
HOM;SU2_5;qA;qA;1;1;determined
HOM;SU2_5;q5;q5;1;1;determined
HOM;SU2_5;q7;q7;1;1;determined
HOM;SU2_5;q9;q9;1;1;determined
HOM;SU2_5;g1;q1;1;1;determined
HOM;SU2_5;gA;qA;1;1;determined
HOM;SU2_5;g5;q5;1;1;determined
HOM;SU2_5;q1;g1;1;1;determined
HOM;SU2_5;qA;gA;1;1;determined
HOM;SU2_5;q5;g5;1;1;determined
HOM;SU2_5;g1;g1;1;1;determined
HOM;SU2_5;gA;gA;1;1;determined
HOM;SU2_5;g5;g5;1;1;determined
HOMSUM;SU2_5;qq;5;5
HOMSUM;SU2_5;qg;3;3
HOMSUM;SU2_5;gq;3;3
HOMSUM;SU2_5;gg;3;3
# end of SU2_5


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU3_10.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 32000000.[0m
[0;31m  *** matconcat: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU3_10.out <==
#
# ---------------------------------------------------------------- SU3_10
REP;SU3_10;10;8;2/5;1/5
CH;SU3_10;q1;q;1;0;0
CH;SU3_10;qA;q;8;1/5;0
CH;SU3_10;q27;q;27;8/15;0
CH;SU3_10;q64;q;64;1;0
CH;SU3_10;g1;g;1;0;1
CH;SU3_10;gA_S;g;8;1/5;1
CH;SU3_10;gA_A;g;8;1/5;-1
CH;SU3_10;g20;g;20;2/5;-1
CH;SU3_10;g27;g;27;8/15;1
DIMSUM;SU3_10;q;100;100;g;64;64;1
XCH;SU3_10;RbRb;2/5:10;8/15:27;4/5:35;6/5:28
XCH;SU3_10;RbA;1/5:8;2/5:10;8/15:27;4/5:35
C3;SU3_10;q1;scalar;0:1
C3;SU3_10;qA;scalar;0:8
C3;SU3_10;q27;scalar;0:27
C3;SU3_10;q64;scalar;0:64
C3;SU3_10;g1;scalar;0:1
C3;SU3_10;gA_S;scalar;0:8
C3;SU3_10;gA_A;scalar;0:8
C3;SU3_10;g20;split;9/250:10,-9/250:10
C3;SU3_10;g27;scalar;0:27
BASIS;SU3_10;qq;q1<-q1;P[q1]
BASIS;SU3_10;qq;qA<-qA;P[qA]
BASIS;SU3_10;qq;q27<-q27;P[q27]
BASIS;SU3_10;qq;q64<-q64;P[q64]
BASIS;SU3_10;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU3_10;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU3_10;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU3_10;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;SU3_10;gq;g1<-q1;P[g1] K^+ P[q1] / (1/5)
BASIS;SU3_10;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (9/200)
BASIS;SU3_10;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/40)
BASIS;SU3_10;gq;g27<-q27;P[g27] K^+ P[q27] / (7/225)
BASIS;SU3_10;gg;g1<-g1;P[g1]
BASIS;SU3_10;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU3_10;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU3_10;gg;g20<-g20;P[g20]
BASIS;SU3_10;gg;g27<-g27;P[g27]
BASIS;SU3_10;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU3_10;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU3_10;185;1
BQ;SU3_10;q1;2/5;2/5;1
BQ;SU3_10;qA;3/10;3/10;1
BQ;SU3_10;q27;2/15;2/15;1
BQ;SU3_10;q64;-1/10;-1/10;1
BG;SU3_10;g1;1;-2/5;-2/5;1
BG;SU3_10;gA_S;1;-1/5;-1/5;1
BG;SU3_10;gA_A;1;0;0;1
BG;SU3_10;g20;1;0;0;1
BG;SU3_10;g27;1;2/15;2/15;1
BG;SU3_10;g1;-1;0;0;1
BG;SU3_10;gA_S;-1;0;0;1
BG;SU3_10;gA_A;-1;-1/5;-1/5;1
BG;SU3_10;g20;-1;0;0;1
BG;SU3_10;g27;-1;0;0;1
BORN;SU3_10;1;qq;q1<-q1;2/5
BORN;SU3_10;1;qq;qA<-qA;3/10
BORN;SU3_10;1;qq;q27<-q27;2/15
BORN;SU3_10;1;qq;q64<-q64;-1/10
BORN;SU3_10;1;qg;q1<-g1;2*nf
BORN;SU3_10;1;qg;qA<-gA_S;2*nf
BORN;SU3_10;1;qg;qA<-gA_A;0
BORN;SU3_10;1;qg;q27<-g27;2*nf
BORN;SU3_10;1;gq;g1<-q1;-2/5
BORN;SU3_10;1;gq;gA_S<-qA;-9/100
BORN;SU3_10;1;gq;gA_A<-qA;0
BORN;SU3_10;1;gq;g27<-q27;-14/225
BORN;SU3_10;1;gg;g1<-g1;-2/5
BORN;SU3_10;1;gg;gA_S<-gA_S;-1/5
BORN;SU3_10;1;gg;gA_A<-gA_A;0
BORN;SU3_10;1;gg;g20<-g20;0
BORN;SU3_10;1;gg;g27<-g27;2/15
BORN;SU3_10;1;gg;gA_S<-gA_A;0
BORN;SU3_10;1;gg;gA_A<-gA_S;0
BORN;SU3_10;-1;qq;q1<-q1;2/5
BORN;SU3_10;-1;qq;qA<-qA;3/10
BORN;SU3_10;-1;qq;q27<-q27;2/15
BORN;SU3_10;-1;qq;q64<-q64;-1/10
BORN;SU3_10;-1;qg;q1<-g1;0
BORN;SU3_10;-1;qg;qA<-gA_S;0
BORN;SU3_10;-1;qg;qA<-gA_A;2*nf
BORN;SU3_10;-1;qg;q27<-g27;0
BORN;SU3_10;-1;gq;g1<-q1;0
BORN;SU3_10;-1;gq;gA_S<-qA;0
BORN;SU3_10;-1;gq;gA_A<-qA;-1/20
BORN;SU3_10;-1;gq;g27<-q27;0
BORN;SU3_10;-1;gg;g1<-g1;0
BORN;SU3_10;-1;gg;gA_S<-gA_S;0
BORN;SU3_10;-1;gg;gA_A<-gA_A;-1/5
BORN;SU3_10;-1;gg;g20<-g20;0
BORN;SU3_10;-1;gg;g27<-g27;0
BORN;SU3_10;-1;gg;gA_S<-gA_A;0
BORN;SU3_10;-1;gg;gA_A<-gA_S;0
TP;SU3_10;1;q1;-4/5
TPCHK;SU3_10;1;q1;-4/5;-4 T_F C_F;-4/5;1
TP;SU3_10;1;qA;-9/50
TP;SU3_10;1;q27;-28/225
TP;SU3_10;1;q64;0
TP;SU3_10;-1;q1;0
TPCHK;SU3_10;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU3_10;-1;qA;-1/10
TPCHK;SU3_10;-1;qA;-1/10;-T_F C_A;-1/10;1
TP;SU3_10;-1;q27;0
TP;SU3_10;-1;q64;0
TRCCOLS;SU3_10;qq;q1<-q1;qA<-qA;q27<-q27;q64<-q64
TRCROW;SU3_10;qq;q1<-q1;0;-4/5;0;0
TRCROW;SU3_10;qq;qA<-qA;-1/10;-9/50;-21/50;0
TRCROW;SU3_10;qq;q27<-q27;0;-28/225;-36/175;-64/315
TRCROW;SU3_10;qq;q64<-q64;0;0;-3/35;-3/14
CLOSURE;SU3_10;qq;1
TRCCOLS;SU3_10;qg;q1<-g1;qA<-gA_S;qA<-gA_A;q27<-g27
TRCROW;SU3_10;qg;q1<-g1;0;0;-1/5;0
TRCROW;SU3_10;qg;qA<-gA_S;0;0;-1/10;0
TRCROW;SU3_10;qg;qA<-gA_A;-1/5;-9/50;0;7/25
TRCROW;SU3_10;qg;q27<-g27;0;0;1/15;0
CLOSURE;SU3_10;qg;1
TRCCOLS;SU3_10;gq;g1<-q1;gA_S<-qA;gA_A<-qA;g27<-q27
TRCROW;SU3_10;gq;g1<-q1;0;0;-8/5;0
TRCROW;SU3_10;gq;gA_S<-qA;0;0;-9/50;0
TRCROW;SU3_10;gq;gA_A<-qA;-1/40;-1/10;0;9/40
TRCROW;SU3_10;gq;g27<-q27;0;0;56/675;0
CLOSURE;SU3_10;gq;1
TRCCOLS;SU3_10;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g27<-g27;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU3_10;gg;g1<-g1;0;0;-2/5;0;0;0;0
TRCROW;SU3_10;gg;gA_S<-gA_S;0;0;-1/10;-1/5;0;0;0
TRCROW;SU3_10;gg;gA_A<-gA_A;-1/20;-1/10;0;0;-3/20;0;0
TRCROW;SU3_10;gg;g20<-g20;0;-2/25;0;0;-3/25;0;0
TRCROW;SU3_10;gg;g27<-g27;0;0;-2/45;-4/45;0;0;0
TRCROW;SU3_10;gg;gA_S<-gA_A;0;0;0;0;0;0;-9/50
TRCROW;SU3_10;gg;gA_A<-gA_S;0;0;0;0;0;-1/18;0
CLOSURE;SU3_10;gg;1
TRCDIAG;SU3_10;qq;q1<-q1;0
TRCDIAG;SU3_10;qq;qA<-qA;-9/50
TRCDIAG;SU3_10;qq;q27<-q27;-36/175
TRCDIAG;SU3_10;qq;q64<-q64;-3/14
TRCPAIR;SU3_10;qq;q1<-q1;qA<-qA;2/25
TRCPAIR;SU3_10;qq;q1<-q1;q27<-q27;0
TRCPAIR;SU3_10;qq;q1<-q1;q64<-q64;0
TRCPAIR;SU3_10;qq;qA<-qA;q27<-q27;98/1875
TRCPAIR;SU3_10;qq;qA<-qA;q64<-q64;0
TRCPAIR;SU3_10;qq;q27<-q27;q64<-q64;64/3675
TRCDIAG;SU3_10;qg;q1<-g1;0
TRCDIAG;SU3_10;qg;qA<-gA_S;0
TRCDIAG;SU3_10;qg;qA<-gA_A;0
TRCDIAG;SU3_10;qg;q27<-g27;0
TRCPAIR;SU3_10;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU3_10;qg;q1<-g1;qA<-gA_A;1/25
TRCPAIR;SU3_10;qg;q1<-g1;q27<-g27;0
TRCPAIR;SU3_10;qg;qA<-gA_S;qA<-gA_A;9/500
TRCPAIR;SU3_10;qg;qA<-gA_S;q27<-g27;0
TRCPAIR;SU3_10;qg;qA<-gA_A;q27<-g27;7/375
TRCDIAG;SU3_10;gq;g1<-q1;0
TRCDIAG;SU3_10;gq;gA_S<-qA;0
TRCDIAG;SU3_10;gq;gA_A<-qA;0
TRCDIAG;SU3_10;gq;g27<-q27;0
TRCPAIR;SU3_10;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU3_10;gq;g1<-q1;gA_A<-qA;1/25
TRCPAIR;SU3_10;gq;g1<-q1;g27<-q27;0
TRCPAIR;SU3_10;gq;gA_S<-qA;gA_A<-qA;9/500
TRCPAIR;SU3_10;gq;gA_S<-qA;g27<-q27;0
TRCPAIR;SU3_10;gq;gA_A<-qA;g27<-q27;7/375
TRCDIAG;SU3_10;gg;g1<-g1;0
TRCDIAG;SU3_10;gg;gA_S<-gA_S;0
TRCDIAG;SU3_10;gg;gA_A<-gA_A;0
TRCDIAG;SU3_10;gg;g20<-g20;0
TRCDIAG;SU3_10;gg;g27<-g27;0
TRCDIAG;SU3_10;gg;gA_S<-gA_A;0
TRCDIAG;SU3_10;gg;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_A<-gA_A;1/50
TRCPAIR;SU3_10;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU3_10;gg;g1<-g1;g27<-g27;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;gA_S<-gA_S;gA_A<-gA_A;1/100
TRCPAIR;SU3_10;gg;gA_S<-gA_S;g20<-g20;2/125
TRCPAIR;SU3_10;gg;gA_S<-gA_S;g27<-g27;0
TRCPAIR;SU3_10;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;gA_A<-gA_A;g20<-g20;0
TRCPAIR;SU3_10;gg;gA_A<-gA_A;g27<-g27;1/150
TRCPAIR;SU3_10;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;g20<-g20;g27<-g27;4/375
TRCPAIR;SU3_10;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;g27<-g27;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;g27<-g27;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;gA_S<-gA_A;gA_A<-gA_S;1/100
SIG;SU3_10;qq;q1<-q1;1
SIG;SU3_10;qq;qA<-qA;0
SIG;SU3_10;qq;q27<-q27;0
SIG;SU3_10;qq;q64<-q64;0
SIG;SU3_10;qg;q1<-g1;1/2
SIG;SU3_10;qg;qA<-gA_S;0
SIG;SU3_10;qg;qA<-gA_A;0
SIG;SU3_10;qg;q27<-g27;0
SIG;SU3_10;gq;g1<-q1;2
SIG;SU3_10;gq;gA_S<-qA;0
SIG;SU3_10;gq;gA_A<-qA;0
SIG;SU3_10;gq;g27<-q27;0
SIG;SU3_10;gg;g1<-g1;1
SIG;SU3_10;gg;gA_S<-gA_S;0
SIG;SU3_10;gg;gA_A<-gA_A;0
SIG;SU3_10;gg;g20<-g20;0
SIG;SU3_10;gg;g27<-g27;0
SIG;SU3_10;gg;gA_S<-gA_A;0
SIG;SU3_10;gg;gA_A<-gA_S;0
ROW;SU3_10;qq;q1<-q1;0
ROW;SU3_10;qq;qA<-qA;-4/5
ROW;SU3_10;qq;q27<-q27;0
ROW;SU3_10;qq;q64<-q64;0
ROW;SU3_10;qg;q1<-g1;0
ROW;SU3_10;qg;qA<-gA_S;0
ROW;SU3_10;qg;qA<-gA_A;-1/10
ROW;SU3_10;qg;q27<-g27;0
ROW;SU3_10;gq;g1<-q1;0
ROW;SU3_10;gq;gA_S<-qA;0
ROW;SU3_10;gq;gA_A<-qA;-16/5
ROW;SU3_10;gq;g27<-q27;0
ROW;SU3_10;gg;g1<-g1;0
ROW;SU3_10;gg;gA_S<-gA_S;0
ROW;SU3_10;gg;gA_A<-gA_A;-2/5
ROW;SU3_10;gg;g20<-g20;0
ROW;SU3_10;gg;g27<-g27;0
ROW;SU3_10;gg;gA_S<-gA_A;0
ROW;SU3_10;gg;gA_A<-gA_S;0
HOM;SU3_10;q1;q1;1;1;determined
HOM;SU3_10;qA;qA;1;1;determined
HOM;SU3_10;q27;q27;1;1;determined
HOM;SU3_10;q64;q64;not computed (dimension > 35);1;-
HOM;SU3_10;g1;q1;1;1;determined
HOM;SU3_10;gA_S;qA;1;1;determined
HOM;SU3_10;gA_A;qA;1;1;determined
HOM;SU3_10;g27;q27;1;1;determined
HOM;SU3_10;q1;g1;1;1;determined
HOM;SU3_10;qA;gA_S;1;1;determined
HOM;SU3_10;qA;gA_A;1;1;determined
HOM;SU3_10;q27;g27;1;1;determined
HOM;SU3_10;g1;g1;1;1;determined
HOM;SU3_10;gA_S;gA_S;1;1;determined
HOM;SU3_10;gA_S;gA_A;1;1;determined
HOM;SU3_10;gA_A;gA_S;1;1;determined
HOM;SU3_10;gA_A;gA_A;1;1;determined
HOM;SU3_10;g20;g20;2;1;determined (P and the cubic Casimir; the basis keeps P only)
HOM;SU3_10;g27;g27;1;1;determined
HOMSUM;SU3_10;qq;incomplete;4
HOMSUM;SU3_10;qg;4;4
HOMSUM;SU3_10;gq;4;4
HOMSUM;SU3_10;gg;8;7
# end of SU3_10


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU3_6.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  ***   Warning: increasing stack size to 16000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU3_6.out <==
#
# ---------------------------------------------------------------- SU3_6
REP;SU3_6;6;8;2/3;3/5
CH;SU3_6;q1;q;1;0;0
CH;SU3_6;qA;q;8;3/5;0
CH;SU3_6;q27;q;27;8/5;0
CH;SU3_6;g1;g;1;0;1
CH;SU3_6;gA_S;g;8;3/5;1
CH;SU3_6;gA_A;g;8;3/5;-1
CH;SU3_6;g20;g;20;6/5;-1
CH;SU3_6;g27;g;27;8/5;1
DIMSUM;SU3_6;q;36;36;g;64;64;1
XCH;SU3_6;RbRb;2/3:6;16/15:15;28/15:15
XCH;SU3_6;RbA;4/15:3;2/3:6;16/15:15;5/3:24
C3;SU3_6;q1;scalar;0:1
C3;SU3_6;qA;scalar;0:8
C3;SU3_6;q27;scalar;0:27
C3;SU3_6;g1;scalar;0:1
C3;SU3_6;gA_S;scalar;0:8
C3;SU3_6;gA_A;scalar;0:8
C3;SU3_6;g20;split;63/250:10,-63/250:10
C3;SU3_6;g27;scalar;0:27
BASIS;SU3_6;qq;q1<-q1;P[q1]
BASIS;SU3_6;qq;qA<-qA;P[qA]
BASIS;SU3_6;qq;q27<-q27;P[q27]
BASIS;SU3_6;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU3_6;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU3_6;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU3_6;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;SU3_6;gq;g1<-q1;P[g1] K^+ P[q1] / (1/3)
BASIS;SU3_6;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (49/600)
BASIS;SU3_6;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (3/40)
BASIS;SU3_6;gq;g27<-q27;P[g27] K^+ P[q27] / (1/25)
BASIS;SU3_6;gg;g1<-g1;P[g1]
BASIS;SU3_6;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU3_6;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU3_6;gg;g20<-g20;P[g20]
BASIS;SU3_6;gg;g27<-g27;P[g27]
BASIS;SU3_6;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU3_6;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU3_6;170;1
BQ;SU3_6;q1;2/3;2/3;1
BQ;SU3_6;qA;11/30;11/30;1
BQ;SU3_6;q27;-2/15;-2/15;1
BG;SU3_6;g1;1;-6/5;-6/5;1
BG;SU3_6;gA_S;1;-3/5;-3/5;1
BG;SU3_6;gA_A;1;0;0;1
BG;SU3_6;g20;1;0;0;1
BG;SU3_6;g27;1;2/5;2/5;1
BG;SU3_6;g1;-1;0;0;1
BG;SU3_6;gA_S;-1;0;0;1
BG;SU3_6;gA_A;-1;-3/5;-3/5;1
BG;SU3_6;g20;-1;0;0;1
BG;SU3_6;g27;-1;0;0;1
BORN;SU3_6;1;qq;q1<-q1;2/3
BORN;SU3_6;1;qq;qA<-qA;11/30
BORN;SU3_6;1;qq;q27<-q27;-2/15
BORN;SU3_6;1;qg;q1<-g1;2*nf
BORN;SU3_6;1;qg;qA<-gA_S;2*nf
BORN;SU3_6;1;qg;qA<-gA_A;0
BORN;SU3_6;1;qg;q27<-g27;2*nf
BORN;SU3_6;1;gq;g1<-q1;-2/3
BORN;SU3_6;1;gq;gA_S<-qA;-49/300
BORN;SU3_6;1;gq;gA_A<-qA;0
BORN;SU3_6;1;gq;g27<-q27;-2/25
BORN;SU3_6;1;gg;g1<-g1;-6/5
BORN;SU3_6;1;gg;gA_S<-gA_S;-3/5
BORN;SU3_6;1;gg;gA_A<-gA_A;0
BORN;SU3_6;1;gg;g20<-g20;0
BORN;SU3_6;1;gg;g27<-g27;2/5
BORN;SU3_6;1;gg;gA_S<-gA_A;0
BORN;SU3_6;1;gg;gA_A<-gA_S;0
BORN;SU3_6;-1;qq;q1<-q1;2/3
BORN;SU3_6;-1;qq;qA<-qA;11/30
BORN;SU3_6;-1;qq;q27<-q27;-2/15
BORN;SU3_6;-1;qg;q1<-g1;0
BORN;SU3_6;-1;qg;qA<-gA_S;0
BORN;SU3_6;-1;qg;qA<-gA_A;2*nf
BORN;SU3_6;-1;qg;q27<-g27;0
BORN;SU3_6;-1;gq;g1<-q1;0
BORN;SU3_6;-1;gq;gA_S<-qA;0
BORN;SU3_6;-1;gq;gA_A<-qA;-3/20
BORN;SU3_6;-1;gq;g27<-q27;0
BORN;SU3_6;-1;gg;g1<-g1;0
BORN;SU3_6;-1;gg;gA_S<-gA_S;0
BORN;SU3_6;-1;gg;gA_A<-gA_A;-3/5
BORN;SU3_6;-1;gg;g20<-g20;0
BORN;SU3_6;-1;gg;g27<-g27;0
BORN;SU3_6;-1;gg;gA_S<-gA_A;0
BORN;SU3_6;-1;gg;gA_A<-gA_S;0
TP;SU3_6;1;q1;-4/3
TPCHK;SU3_6;1;q1;-4/3;-4 T_F C_F;-4/3;1
TP;SU3_6;1;qA;-49/150
TP;SU3_6;1;q27;-4/25
TP;SU3_6;-1;q1;0
TPCHK;SU3_6;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU3_6;-1;qA;-3/10
TPCHK;SU3_6;-1;qA;-3/10;-T_F C_A;-3/10;1
TP;SU3_6;-1;q27;0
TRCCOLS;SU3_6;qq;q1<-q1;qA<-qA;q27<-q27
TRCROW;SU3_6;qq;q1<-q1;0;-4/3;0
TRCROW;SU3_6;qq;qA<-qA;-1/6;-49/150;-27/50
TRCROW;SU3_6;qq;q27<-q27;0;-4/25;-28/75
CLOSURE;SU3_6;qq;1
TRCCOLS;SU3_6;qg;q1<-g1;qA<-gA_S;qA<-gA_A;q27<-g27
TRCROW;SU3_6;qg;q1<-g1;0;0;-3/5;0
TRCROW;SU3_6;qg;qA<-gA_S;0;0;-3/10;0
TRCROW;SU3_6;qg;qA<-gA_A;-1/3;-49/150;0;9/25
TRCROW;SU3_6;qg;q27<-g27;0;0;1/5;0
CLOSURE;SU3_6;qg;1
TRCCOLS;SU3_6;gq;g1<-q1;gA_S<-qA;gA_A<-qA;g27<-q27
TRCROW;SU3_6;gq;g1<-q1;0;0;-8/3;0
TRCROW;SU3_6;gq;gA_S<-qA;0;0;-49/150;0
TRCROW;SU3_6;gq;gA_A<-qA;-3/40;-3/10;0;27/40
TRCROW;SU3_6;gq;g27<-q27;0;0;8/75;0
CLOSURE;SU3_6;gq;1
TRCCOLS;SU3_6;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g27<-g27;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU3_6;gg;g1<-g1;0;0;-6/5;0;0;0;0
TRCROW;SU3_6;gg;gA_S<-gA_S;0;0;-3/10;-3/5;0;0;0
TRCROW;SU3_6;gg;gA_A<-gA_A;-3/20;-3/10;0;0;-9/20;0;0
TRCROW;SU3_6;gg;g20<-g20;0;-6/25;0;0;-9/25;0;0
TRCROW;SU3_6;gg;g27<-g27;0;0;-2/15;-4/15;0;0;0
TRCROW;SU3_6;gg;gA_S<-gA_A;0;0;0;0;0;0;-49/150
TRCROW;SU3_6;gg;gA_A<-gA_S;0;0;0;0;0;-27/98;0
CLOSURE;SU3_6;gg;1
TRCDIAG;SU3_6;qq;q1<-q1;0
TRCDIAG;SU3_6;qq;qA<-qA;-49/150
TRCDIAG;SU3_6;qq;q27<-q27;-28/75
TRCPAIR;SU3_6;qq;q1<-q1;qA<-qA;2/9
TRCPAIR;SU3_6;qq;q1<-q1;q27<-q27;0
TRCPAIR;SU3_6;qq;qA<-qA;q27<-q27;54/625
TRCDIAG;SU3_6;qg;q1<-g1;0
TRCDIAG;SU3_6;qg;qA<-gA_S;0
TRCDIAG;SU3_6;qg;qA<-gA_A;0
TRCDIAG;SU3_6;qg;q27<-g27;0
TRCPAIR;SU3_6;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU3_6;qg;q1<-g1;qA<-gA_A;1/5
TRCPAIR;SU3_6;qg;q1<-g1;q27<-g27;0
TRCPAIR;SU3_6;qg;qA<-gA_S;qA<-gA_A;49/500
TRCPAIR;SU3_6;qg;qA<-gA_S;q27<-g27;0
TRCPAIR;SU3_6;qg;qA<-gA_A;q27<-g27;9/125
TRCDIAG;SU3_6;gq;g1<-q1;0
TRCDIAG;SU3_6;gq;gA_S<-qA;0
TRCDIAG;SU3_6;gq;gA_A<-qA;0
TRCDIAG;SU3_6;gq;g27<-q27;0
TRCPAIR;SU3_6;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU3_6;gq;g1<-q1;gA_A<-qA;1/5
TRCPAIR;SU3_6;gq;g1<-q1;g27<-q27;0
TRCPAIR;SU3_6;gq;gA_S<-qA;gA_A<-qA;49/500
TRCPAIR;SU3_6;gq;gA_S<-qA;g27<-q27;0
TRCPAIR;SU3_6;gq;gA_A<-qA;g27<-q27;9/125
TRCDIAG;SU3_6;gg;g1<-g1;0
TRCDIAG;SU3_6;gg;gA_S<-gA_S;0
TRCDIAG;SU3_6;gg;gA_A<-gA_A;0
TRCDIAG;SU3_6;gg;g20<-g20;0
TRCDIAG;SU3_6;gg;g27<-g27;0
TRCDIAG;SU3_6;gg;gA_S<-gA_A;0
TRCDIAG;SU3_6;gg;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_A<-gA_A;9/50
TRCPAIR;SU3_6;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU3_6;gg;g1<-g1;g27<-g27;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;gA_S<-gA_S;gA_A<-gA_A;9/100
TRCPAIR;SU3_6;gg;gA_S<-gA_S;g20<-g20;18/125
TRCPAIR;SU3_6;gg;gA_S<-gA_S;g27<-g27;0
TRCPAIR;SU3_6;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;gA_A<-gA_A;g20<-g20;0
TRCPAIR;SU3_6;gg;gA_A<-gA_A;g27<-g27;3/50
TRCPAIR;SU3_6;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;g20<-g20;g27<-g27;12/125
TRCPAIR;SU3_6;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;g27<-g27;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;g27<-g27;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;gA_S<-gA_A;gA_A<-gA_S;9/100
SIG;SU3_6;qq;q1<-q1;1
SIG;SU3_6;qq;qA<-qA;0
SIG;SU3_6;qq;q27<-q27;0
SIG;SU3_6;qg;q1<-g1;1/2
SIG;SU3_6;qg;qA<-gA_S;0
SIG;SU3_6;qg;qA<-gA_A;0
SIG;SU3_6;qg;q27<-g27;0
SIG;SU3_6;gq;g1<-q1;2
SIG;SU3_6;gq;gA_S<-qA;0
SIG;SU3_6;gq;gA_A<-qA;0
SIG;SU3_6;gq;g27<-q27;0
SIG;SU3_6;gg;g1<-g1;1
SIG;SU3_6;gg;gA_S<-gA_S;0
SIG;SU3_6;gg;gA_A<-gA_A;0
SIG;SU3_6;gg;g20<-g20;0
SIG;SU3_6;gg;g27<-g27;0
SIG;SU3_6;gg;gA_S<-gA_A;0
SIG;SU3_6;gg;gA_A<-gA_S;0
ROW;SU3_6;qq;q1<-q1;0
ROW;SU3_6;qq;qA<-qA;-4/3
ROW;SU3_6;qq;q27<-q27;0
ROW;SU3_6;qg;q1<-g1;0
ROW;SU3_6;qg;qA<-gA_S;0
ROW;SU3_6;qg;qA<-gA_A;-3/10
ROW;SU3_6;qg;q27<-g27;0
ROW;SU3_6;gq;g1<-q1;0
ROW;SU3_6;gq;gA_S<-qA;0
ROW;SU3_6;gq;gA_A<-qA;-16/3
ROW;SU3_6;gq;g27<-q27;0
ROW;SU3_6;gg;g1<-g1;0
ROW;SU3_6;gg;gA_S<-gA_S;0
ROW;SU3_6;gg;gA_A<-gA_A;-6/5
ROW;SU3_6;gg;g20<-g20;0
ROW;SU3_6;gg;g27<-g27;0
ROW;SU3_6;gg;gA_S<-gA_A;0
ROW;SU3_6;gg;gA_A<-gA_S;0
HOM;SU3_6;q1;q1;1;1;determined
HOM;SU3_6;qA;qA;1;1;determined
HOM;SU3_6;q27;q27;1;1;determined
HOM;SU3_6;g1;q1;1;1;determined
HOM;SU3_6;gA_S;qA;1;1;determined
HOM;SU3_6;gA_A;qA;1;1;determined
HOM;SU3_6;g27;q27;1;1;determined
HOM;SU3_6;q1;g1;1;1;determined
HOM;SU3_6;qA;gA_S;1;1;determined
HOM;SU3_6;qA;gA_A;1;1;determined
HOM;SU3_6;q27;g27;1;1;determined
HOM;SU3_6;g1;g1;1;1;determined
HOM;SU3_6;gA_S;gA_S;1;1;determined
HOM;SU3_6;gA_S;gA_A;1;1;determined
HOM;SU3_6;gA_A;gA_S;1;1;determined
HOM;SU3_6;gA_A;gA_A;1;1;determined
HOM;SU3_6;g20;g20;2;1;determined (P and the cubic Casimir; the basis keeps P only)
HOM;SU3_6;g27;g27;1;1;determined
HOMSUM;SU3_6;qq;3;3
HOMSUM;SU3_6;qg;4;4
HOMSUM;SU3_6;gq;4;4
HOMSUM;SU3_6;gg;8;7
# end of SU3_6


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU4_10.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  ***   Warning: increasing stack size to 64000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU4_10.out <==
#
# ---------------------------------------------------------------- SU4_10
REP;SU4_10;10;15;3/4;2/3
CH;SU4_10;q1;q;1;0;0
CH;SU4_10;qA;q;15;2/3;0
CH;SU4_10;q84;q;84;5/3;0
CH;SU4_10;g1;g;1;0;1
CH;SU4_10;gA_S;g;15;2/3;1
CH;SU4_10;gA_A;g;15;2/3;-1
CH;SU4_10;g20;g;20;1;1
CH;SU4_10;g90;g;90;4/3;-1
CH;SU4_10;g84;g;84;5/3;1
DIMSUM;SU4_10;q;100;100;g;225;225;1
XCH;SU4_10;RbRb;1:20;4/3:45;2:35
XCH;SU4_10;RbA;5/12:6;3/4:10;5/4:64;7/4:70
C3;SU4_10;q1;scalar;0:1
C3;SU4_10;qA;scalar;0:15
C3;SU4_10;q84;scalar;0:84
C3;SU4_10;g1;scalar;0:1
C3;SU4_10;gA_S;scalar;0:15
C3;SU4_10;gA_A;scalar;0:15
C3;SU4_10;g20;scalar;0:20
C3;SU4_10;g90;split;2/9:45,-2/9:45
C3;SU4_10;g84;scalar;0:84
BASIS;SU4_10;qq;q1<-q1;P[q1]
BASIS;SU4_10;qq;qA<-qA;P[qA]
BASIS;SU4_10;qq;q84<-q84;P[q84]
BASIS;SU4_10;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU4_10;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU4_10;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU4_10;qg;q84<-g84;P[q84] J^+ P[g84]
BASIS;SU4_10;gq;g1<-q1;P[g1] K^+ P[q1] / (3/8)
BASIS;SU4_10;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (1/9)
BASIS;SU4_10;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/12)
BASIS;SU4_10;gq;g84<-q84;P[g84] K^+ P[q84] / (1/36)
BASIS;SU4_10;gg;g1<-g1;P[g1]
BASIS;SU4_10;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU4_10;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU4_10;gg;g20<-g20;P[g20]
BASIS;SU4_10;gg;g90<-g90;P[g90]
BASIS;SU4_10;gg;g84<-g84;P[g84]
BASIS;SU4_10;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU4_10;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU4_10;193;1
BQ;SU4_10;q1;3/4;3/4;1
BQ;SU4_10;qA;5/12;5/12;1
BQ;SU4_10;q84;-1/12;-1/12;1
BG;SU4_10;g1;1;-4/3;-4/3;1
BG;SU4_10;gA_S;1;-2/3;-2/3;1
BG;SU4_10;gA_A;1;0;0;1
BG;SU4_10;g20;1;-1/3;-1/3;1
BG;SU4_10;g90;1;0;0;1
BG;SU4_10;g84;1;1/3;1/3;1
BG;SU4_10;g1;-1;0;0;1
BG;SU4_10;gA_S;-1;0;0;1
BG;SU4_10;gA_A;-1;-2/3;-2/3;1
BG;SU4_10;g20;-1;0;0;1
BG;SU4_10;g90;-1;0;0;1
BG;SU4_10;g84;-1;0;0;1
BORN;SU4_10;1;qq;q1<-q1;3/4
BORN;SU4_10;1;qq;qA<-qA;5/12
BORN;SU4_10;1;qq;q84<-q84;-1/12
BORN;SU4_10;1;qg;q1<-g1;2*nf
BORN;SU4_10;1;qg;qA<-gA_S;2*nf
BORN;SU4_10;1;qg;qA<-gA_A;0
BORN;SU4_10;1;qg;q84<-g84;2*nf
BORN;SU4_10;1;gq;g1<-q1;-3/4
BORN;SU4_10;1;gq;gA_S<-qA;-2/9
BORN;SU4_10;1;gq;gA_A<-qA;0
BORN;SU4_10;1;gq;g84<-q84;-1/18
BORN;SU4_10;1;gg;g1<-g1;-4/3
BORN;SU4_10;1;gg;gA_S<-gA_S;-2/3
BORN;SU4_10;1;gg;gA_A<-gA_A;0
BORN;SU4_10;1;gg;g20<-g20;-1/3
BORN;SU4_10;1;gg;g90<-g90;0
BORN;SU4_10;1;gg;g84<-g84;1/3
BORN;SU4_10;1;gg;gA_S<-gA_A;0
BORN;SU4_10;1;gg;gA_A<-gA_S;0
BORN;SU4_10;-1;qq;q1<-q1;3/4
BORN;SU4_10;-1;qq;qA<-qA;5/12
BORN;SU4_10;-1;qq;q84<-q84;-1/12
BORN;SU4_10;-1;qg;q1<-g1;0
BORN;SU4_10;-1;qg;qA<-gA_S;0
BORN;SU4_10;-1;qg;qA<-gA_A;2*nf
BORN;SU4_10;-1;qg;q84<-g84;0
BORN;SU4_10;-1;gq;g1<-q1;0
BORN;SU4_10;-1;gq;gA_S<-qA;0
BORN;SU4_10;-1;gq;gA_A<-qA;-1/6
BORN;SU4_10;-1;gq;g84<-q84;0
BORN;SU4_10;-1;gg;g1<-g1;0
BORN;SU4_10;-1;gg;gA_S<-gA_S;0
BORN;SU4_10;-1;gg;gA_A<-gA_A;-2/3
BORN;SU4_10;-1;gg;g20<-g20;0
BORN;SU4_10;-1;gg;g90<-g90;0
BORN;SU4_10;-1;gg;g84<-g84;0
BORN;SU4_10;-1;gg;gA_S<-gA_A;0
BORN;SU4_10;-1;gg;gA_A<-gA_S;0
TP;SU4_10;1;q1;-3/2
TPCHK;SU4_10;1;q1;-3/2;-4 T_F C_F;-3/2;1
TP;SU4_10;1;qA;-4/9
TP;SU4_10;1;q84;-1/9
TP;SU4_10;-1;q1;0
TPCHK;SU4_10;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU4_10;-1;qA;-1/3
TPCHK;SU4_10;-1;qA;-1/3;-T_F C_A;-1/3;1
TP;SU4_10;-1;q84;0
TRCCOLS;SU4_10;qq;q1<-q1;qA<-qA;q84<-q84
TRCROW;SU4_10;qq;q1<-q1;0;-3/2;0
TRCROW;SU4_10;qq;qA<-qA;-1/10;-4/9;-28/45
TRCROW;SU4_10;qq;q84<-q84;0;-1/9;-5/9
CLOSURE;SU4_10;qq;1
TRCCOLS;SU4_10;qg;q1<-g1;qA<-gA_S;qA<-gA_A;q84<-g84
TRCROW;SU4_10;qg;q1<-g1;0;0;-2/3;0
TRCROW;SU4_10;qg;qA<-gA_S;0;0;-1/3;0
TRCROW;SU4_10;qg;qA<-gA_A;-1/5;-4/9;0;14/45
TRCROW;SU4_10;qg;q84<-g84;0;0;1/6;0
CLOSURE;SU4_10;qg;1
TRCCOLS;SU4_10;gq;g1<-q1;gA_S<-qA;gA_A<-qA;g84<-q84
TRCROW;SU4_10;gq;g1<-q1;0;0;-3;0
TRCROW;SU4_10;gq;gA_S<-qA;0;0;-4/9;0
TRCROW;SU4_10;gq;gA_A<-qA;-2/45;-1/3;0;14/15
TRCROW;SU4_10;gq;g84<-q84;0;0;1/18;0
CLOSURE;SU4_10;gq;1
TRCCOLS;SU4_10;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g90<-g90;g84<-g84;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU4_10;gg;g1<-g1;0;0;-4/3;0;0;0;0;0
TRCROW;SU4_10;gg;gA_S<-gA_S;0;0;-1/3;0;-2/3;0;0;0
TRCROW;SU4_10;gg;gA_A<-gA_A;-4/45;-1/3;0;-1/9;0;-7/15;0;0
TRCROW;SU4_10;gg;g20<-g20;0;0;-1/12;0;-3/4;0;0;0
TRCROW;SU4_10;gg;g90<-g90;0;-1/9;0;-1/6;0;-7/18;0;0
TRCROW;SU4_10;gg;g84<-g84;0;0;-1/12;0;-5/12;0;0;0
TRCROW;SU4_10;gg;gA_S<-gA_A;0;0;0;0;0;0;0;-4/9
TRCROW;SU4_10;gg;gA_A<-gA_S;0;0;0;0;0;0;-1/4;0
CLOSURE;SU4_10;gg;1
TRCDIAG;SU4_10;qq;q1<-q1;0
TRCDIAG;SU4_10;qq;qA<-qA;-4/9
TRCDIAG;SU4_10;qq;q84<-q84;-5/9
TRCPAIR;SU4_10;qq;q1<-q1;qA<-qA;3/20
TRCPAIR;SU4_10;qq;q1<-q1;q84<-q84;0
TRCPAIR;SU4_10;qq;qA<-qA;q84<-q84;28/405
TRCDIAG;SU4_10;qg;q1<-g1;0
TRCDIAG;SU4_10;qg;qA<-gA_S;0
TRCDIAG;SU4_10;qg;qA<-gA_A;0
TRCDIAG;SU4_10;qg;q84<-g84;0
TRCPAIR;SU4_10;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU4_10;qg;q1<-g1;qA<-gA_A;2/15
TRCPAIR;SU4_10;qg;q1<-g1;q84<-g84;0
TRCPAIR;SU4_10;qg;qA<-gA_S;qA<-gA_A;4/27
TRCPAIR;SU4_10;qg;qA<-gA_S;q84<-g84;0
TRCPAIR;SU4_10;qg;qA<-gA_A;q84<-g84;7/135
TRCDIAG;SU4_10;gq;g1<-q1;0
TRCDIAG;SU4_10;gq;gA_S<-qA;0
TRCDIAG;SU4_10;gq;gA_A<-qA;0
TRCDIAG;SU4_10;gq;g84<-q84;0
TRCPAIR;SU4_10;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU4_10;gq;g1<-q1;gA_A<-qA;2/15
TRCPAIR;SU4_10;gq;g1<-q1;g84<-q84;0
TRCPAIR;SU4_10;gq;gA_S<-qA;gA_A<-qA;4/27
TRCPAIR;SU4_10;gq;gA_S<-qA;g84<-q84;0
TRCPAIR;SU4_10;gq;gA_A<-qA;g84<-q84;7/135
TRCDIAG;SU4_10;gg;g1<-g1;0
TRCDIAG;SU4_10;gg;gA_S<-gA_S;0
TRCDIAG;SU4_10;gg;gA_A<-gA_A;0
TRCDIAG;SU4_10;gg;g20<-g20;0
TRCDIAG;SU4_10;gg;g90<-g90;0
TRCDIAG;SU4_10;gg;g84<-g84;0
TRCDIAG;SU4_10;gg;gA_S<-gA_A;0
TRCDIAG;SU4_10;gg;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_A<-gA_A;16/135
TRCPAIR;SU4_10;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU4_10;gg;g1<-g1;g90<-g90;0
TRCPAIR;SU4_10;gg;g1<-g1;g84<-g84;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;gA_A<-gA_A;1/9
TRCPAIR;SU4_10;gg;gA_S<-gA_S;g20<-g20;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;g90<-g90;2/27
TRCPAIR;SU4_10;gg;gA_S<-gA_S;g84<-g84;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;gA_A<-gA_A;g20<-g20;1/108
TRCPAIR;SU4_10;gg;gA_A<-gA_A;g90<-g90;0
TRCPAIR;SU4_10;gg;gA_A<-gA_A;g84<-g84;7/180
TRCPAIR;SU4_10;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g20<-g20;g90<-g90;1/8
TRCPAIR;SU4_10;gg;g20<-g20;g84<-g84;0
TRCPAIR;SU4_10;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g90<-g90;g84<-g84;35/216
TRCPAIR;SU4_10;gg;g90<-g90;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g90<-g90;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g84<-g84;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g84<-g84;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;gA_S<-gA_A;gA_A<-gA_S;1/9
SIG;SU4_10;qq;q1<-q1;1
SIG;SU4_10;qq;qA<-qA;0
SIG;SU4_10;qq;q84<-q84;0
SIG;SU4_10;qg;q1<-g1;1/2
SIG;SU4_10;qg;qA<-gA_S;0
SIG;SU4_10;qg;qA<-gA_A;0
SIG;SU4_10;qg;q84<-g84;0
SIG;SU4_10;gq;g1<-q1;2
SIG;SU4_10;gq;gA_S<-qA;0
SIG;SU4_10;gq;gA_A<-qA;0
SIG;SU4_10;gq;g84<-q84;0
SIG;SU4_10;gg;g1<-g1;1
SIG;SU4_10;gg;gA_S<-gA_S;0
SIG;SU4_10;gg;gA_A<-gA_A;0
SIG;SU4_10;gg;g20<-g20;0
SIG;SU4_10;gg;g90<-g90;0
SIG;SU4_10;gg;g84<-g84;0
SIG;SU4_10;gg;gA_S<-gA_A;0
SIG;SU4_10;gg;gA_A<-gA_S;0
ROW;SU4_10;qq;q1<-q1;0
ROW;SU4_10;qq;qA<-qA;-3/2
ROW;SU4_10;qq;q84<-q84;0
ROW;SU4_10;qg;q1<-g1;0
ROW;SU4_10;qg;qA<-gA_S;0
ROW;SU4_10;qg;qA<-gA_A;-1/3
ROW;SU4_10;qg;q84<-g84;0
ROW;SU4_10;gq;g1<-q1;0
ROW;SU4_10;gq;gA_S<-qA;0
ROW;SU4_10;gq;gA_A<-qA;-6
ROW;SU4_10;gq;g84<-q84;0
ROW;SU4_10;gg;g1<-g1;0
ROW;SU4_10;gg;gA_S<-gA_S;0
ROW;SU4_10;gg;gA_A<-gA_A;-4/3
ROW;SU4_10;gg;g20<-g20;0
ROW;SU4_10;gg;g90<-g90;0
ROW;SU4_10;gg;g84<-g84;0
ROW;SU4_10;gg;gA_S<-gA_A;0
ROW;SU4_10;gg;gA_A<-gA_S;0
HOM;SU4_10;q1;q1;1;1;determined
HOM;SU4_10;qA;qA;1;1;determined
HOM;SU4_10;q84;q84;not computed (dimension > 35);1;-
HOM;SU4_10;g1;q1;1;1;determined
HOM;SU4_10;gA_S;qA;1;1;determined
HOM;SU4_10;gA_A;qA;1;1;determined
HOM;SU4_10;g84;q84;not computed (dimension > 35);1;-
HOM;SU4_10;q1;g1;1;1;determined
HOM;SU4_10;qA;gA_S;1;1;determined
HOM;SU4_10;qA;gA_A;1;1;determined
HOM;SU4_10;q84;g84;not computed (dimension > 35);1;-
HOM;SU4_10;g1;g1;1;1;determined
HOM;SU4_10;gA_S;gA_S;1;1;determined
HOM;SU4_10;gA_S;gA_A;1;1;determined
HOM;SU4_10;gA_A;gA_S;1;1;determined
HOM;SU4_10;gA_A;gA_A;1;1;determined
HOM;SU4_10;g20;g20;1;1;determined
HOM;SU4_10;g90;g90;not computed (dimension > 35);1;-
HOM;SU4_10;g84;g84;not computed (dimension > 35);1;-
HOMSUM;SU4_10;qq;incomplete;3
HOMSUM;SU4_10;qg;incomplete;4
HOMSUM;SU4_10;gq;incomplete;4
HOMSUM;SU4_10;gg;incomplete;8
# end of SU4_10


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU4_6.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU4_6.out <==
#
# ---------------------------------------------------------------- SU4_6
REP;SU4_6;6;15;5/4;2
CH;SU4_6;q1;q;1;0;0
CH;SU4_6;qA;q;15;2;0
CH;SU4_6;q20;q;20;3;0
CH;SU4_6;g1;g;1;0;1
CH;SU4_6;gA_S;g;15;2;1
CH;SU4_6;gA_A;g;15;2;-1
CH;SU4_6;g20;g;20;3;1
CH;SU4_6;g90;g;90;4;-1
CH;SU4_6;g84;g;84;5;1
DIMSUM;SU4_6;q;36;36;g;225;225;1
XCH;SU4_6;RbRb;0:1;2:15;3:20
XCH;SU4_6;RbA;5/4:6;9/4:20;15/4:64
NOTE;qA;gA_S;equal Casimir and dimension, not connected by J, K
NOTE;gA_S;gA_A;equal Casimir and dimension, no intertwiner constructed
BASIS;SU4_6;qq;q1<-q1;P[q1]
BASIS;SU4_6;qq;qA<-qA;P[qA]
BASIS;SU4_6;qq;q20<-q20;P[q20]
BASIS;SU4_6;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU4_6;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU4_6;qg;q20<-g20;P[q20] J^+ P[g20]
BASIS;SU4_6;gq;g1<-q1;P[g1] K^+ P[q1] / (5/8)
BASIS;SU4_6;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/4)
BASIS;SU4_6;gq;g20<-q20;P[g20] K^+ P[q20] / (1/4)
BASIS;SU4_6;gg;g1<-g1;P[g1]
BASIS;SU4_6;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU4_6;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU4_6;gg;g20<-g20;P[g20]
BASIS;SU4_6;gg;g90<-g90;P[g90]
BASIS;SU4_6;gg;g84<-g84;P[g84]
MU;SU4_6;117;1
BQ;SU4_6;q1;5/4;5/4;1
BQ;SU4_6;qA;1/4;1/4;1
BQ;SU4_6;q20;-1/4;-1/4;1
BG;SU4_6;g1;1;-4;-4;1
BG;SU4_6;gA_S;1;-2;-2;1
BG;SU4_6;gA_A;1;0;0;1
BG;SU4_6;g20;1;-1;-1;1
BG;SU4_6;g90;1;0;0;1
BG;SU4_6;g84;1;1;1;1
BG;SU4_6;g1;-1;0;0;1
BG;SU4_6;gA_S;-1;0;0;1
BG;SU4_6;gA_A;-1;-2;-2;1
BG;SU4_6;g20;-1;0;0;1
BG;SU4_6;g90;-1;0;0;1
BG;SU4_6;g84;-1;0;0;1
BORN;SU4_6;1;qq;q1<-q1;5/4
BORN;SU4_6;1;qq;qA<-qA;1/4
BORN;SU4_6;1;qq;q20<-q20;-1/4
BORN;SU4_6;1;qg;q1<-g1;2*nf
BORN;SU4_6;1;qg;qA<-gA_A;0
BORN;SU4_6;1;qg;q20<-g20;2*nf
BORN;SU4_6;1;gq;g1<-q1;-5/4
BORN;SU4_6;1;gq;gA_A<-qA;0
BORN;SU4_6;1;gq;g20<-q20;-1/2
BORN;SU4_6;1;gg;g1<-g1;-4
BORN;SU4_6;1;gg;gA_S<-gA_S;-2
BORN;SU4_6;1;gg;gA_A<-gA_A;0
BORN;SU4_6;1;gg;g20<-g20;-1
BORN;SU4_6;1;gg;g90<-g90;0
BORN;SU4_6;1;gg;g84<-g84;1
BORN;SU4_6;-1;qq;q1<-q1;5/4
BORN;SU4_6;-1;qq;qA<-qA;1/4
BORN;SU4_6;-1;qq;q20<-q20;-1/4
BORN;SU4_6;-1;qg;q1<-g1;0
BORN;SU4_6;-1;qg;qA<-gA_A;2*nf
BORN;SU4_6;-1;qg;q20<-g20;0
BORN;SU4_6;-1;gq;g1<-q1;0
BORN;SU4_6;-1;gq;gA_A<-qA;-1/2
BORN;SU4_6;-1;gq;g20<-q20;0
BORN;SU4_6;-1;gg;g1<-g1;0
BORN;SU4_6;-1;gg;gA_S<-gA_S;0
BORN;SU4_6;-1;gg;gA_A<-gA_A;-2
BORN;SU4_6;-1;gg;g20<-g20;0
BORN;SU4_6;-1;gg;g90<-g90;0
BORN;SU4_6;-1;gg;g84<-g84;0
TP;SU4_6;1;q1;-5/2
TPCHK;SU4_6;1;q1;-5/2;-4 T_F C_F;-5/2;1
TP;SU4_6;1;qA;0
TP;SU4_6;1;q20;-1
TP;SU4_6;-1;q1;0
TPCHK;SU4_6;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU4_6;-1;qA;-1
TPCHK;SU4_6;-1;qA;-1;-T_F C_A;-1;1
TP;SU4_6;-1;q20;0
TRCCOLS;SU4_6;qq;q1<-q1;qA<-qA;q20<-q20
TRCROW;SU4_6;qq;q1<-q1;0;-5/2;0
TRCROW;SU4_6;qq;qA<-qA;-1/6;0;-4/3
TRCROW;SU4_6;qq;q20<-q20;0;-1;0
CLOSURE;SU4_6;qq;1
TRCCOLS;SU4_6;qg;q1<-g1;qA<-gA_A;q20<-g20
TRCROW;SU4_6;qg;q1<-g1;0;-2;0
TRCROW;SU4_6;qg;qA<-gA_A;-1/3;0;-2/3
TRCROW;SU4_6;qg;q20<-g20;0;-1/2;0
CLOSURE;SU4_6;qg;1
TRCCOLS;SU4_6;gq;g1<-q1;gA_A<-qA;g20<-q20
TRCROW;SU4_6;gq;g1<-q1;0;-5;0
TRCROW;SU4_6;gq;gA_A<-qA;-2/15;0;-2/3
TRCROW;SU4_6;gq;g20<-q20;0;-1/2;0
CLOSURE;SU4_6;gq;1
TRCCOLS;SU4_6;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g90<-g90;g84<-g84
TRCROW;SU4_6;gg;g1<-g1;0;0;-4;0;0;0
TRCROW;SU4_6;gg;gA_S<-gA_S;0;0;-1;0;-2;0
TRCROW;SU4_6;gg;gA_A<-gA_A;-4/15;-1;0;-1/3;0;-7/5
TRCROW;SU4_6;gg;g20<-g20;0;0;-1/4;0;-9/4;0
TRCROW;SU4_6;gg;g90<-g90;0;-1/3;0;-1/2;0;-7/6
TRCROW;SU4_6;gg;g84<-g84;0;0;-1/4;0;-5/4;0
CLOSURE;SU4_6;gg;1
TRCDIAG;SU4_6;qq;q1<-q1;0
TRCDIAG;SU4_6;qq;qA<-qA;0
TRCDIAG;SU4_6;qq;q20<-q20;0
TRCPAIR;SU4_6;qq;q1<-q1;qA<-qA;5/12
TRCPAIR;SU4_6;qq;q1<-q1;q20<-q20;0
TRCPAIR;SU4_6;qq;qA<-qA;q20<-q20;4/3
TRCDIAG;SU4_6;qg;q1<-g1;0
TRCDIAG;SU4_6;qg;qA<-gA_A;0
TRCDIAG;SU4_6;qg;q20<-g20;0
TRCPAIR;SU4_6;qg;q1<-g1;qA<-gA_A;2/3
TRCPAIR;SU4_6;qg;q1<-g1;q20<-g20;0
TRCPAIR;SU4_6;qg;qA<-gA_A;q20<-g20;1/3
TRCDIAG;SU4_6;gq;g1<-q1;0
TRCDIAG;SU4_6;gq;gA_A<-qA;0
TRCDIAG;SU4_6;gq;g20<-q20;0
TRCPAIR;SU4_6;gq;g1<-q1;gA_A<-qA;2/3
TRCPAIR;SU4_6;gq;g1<-q1;g20<-q20;0
TRCPAIR;SU4_6;gq;gA_A<-qA;g20<-q20;1/3
TRCDIAG;SU4_6;gg;g1<-g1;0
TRCDIAG;SU4_6;gg;gA_S<-gA_S;0
TRCDIAG;SU4_6;gg;gA_A<-gA_A;0
TRCDIAG;SU4_6;gg;g20<-g20;0
TRCDIAG;SU4_6;gg;g90<-g90;0
TRCDIAG;SU4_6;gg;g84<-g84;0
TRCPAIR;SU4_6;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU4_6;gg;g1<-g1;gA_A<-gA_A;16/15
TRCPAIR;SU4_6;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU4_6;gg;g1<-g1;g90<-g90;0
TRCPAIR;SU4_6;gg;g1<-g1;g84<-g84;0
TRCPAIR;SU4_6;gg;gA_S<-gA_S;gA_A<-gA_A;1
TRCPAIR;SU4_6;gg;gA_S<-gA_S;g20<-g20;0
TRCPAIR;SU4_6;gg;gA_S<-gA_S;g90<-g90;2/3
TRCPAIR;SU4_6;gg;gA_S<-gA_S;g84<-g84;0
TRCPAIR;SU4_6;gg;gA_A<-gA_A;g20<-g20;1/12
TRCPAIR;SU4_6;gg;gA_A<-gA_A;g90<-g90;0
TRCPAIR;SU4_6;gg;gA_A<-gA_A;g84<-g84;7/20
TRCPAIR;SU4_6;gg;g20<-g20;g90<-g90;9/8
TRCPAIR;SU4_6;gg;g20<-g20;g84<-g84;0
TRCPAIR;SU4_6;gg;g90<-g90;g84<-g84;35/24
SIG;SU4_6;qq;q1<-q1;1
SIG;SU4_6;qq;qA<-qA;0
SIG;SU4_6;qq;q20<-q20;0
SIG;SU4_6;qg;q1<-g1;1/2
SIG;SU4_6;qg;qA<-gA_A;0
SIG;SU4_6;qg;q20<-g20;0
SIG;SU4_6;gq;g1<-q1;2
SIG;SU4_6;gq;gA_A<-qA;0
SIG;SU4_6;gq;g20<-q20;0
SIG;SU4_6;gg;g1<-g1;1
SIG;SU4_6;gg;gA_S<-gA_S;0
SIG;SU4_6;gg;gA_A<-gA_A;0
SIG;SU4_6;gg;g20<-g20;0
SIG;SU4_6;gg;g90<-g90;0
SIG;SU4_6;gg;g84<-g84;0
ROW;SU4_6;qq;q1<-q1;0
ROW;SU4_6;qq;qA<-qA;-5/2
ROW;SU4_6;qq;q20<-q20;0
ROW;SU4_6;qg;q1<-g1;0
ROW;SU4_6;qg;qA<-gA_A;-1
ROW;SU4_6;qg;q20<-g20;0
ROW;SU4_6;gq;g1<-q1;0
ROW;SU4_6;gq;gA_A<-qA;-10
ROW;SU4_6;gq;g20<-q20;0
ROW;SU4_6;gg;g1<-g1;0
ROW;SU4_6;gg;gA_S<-gA_S;0
ROW;SU4_6;gg;gA_A<-gA_A;-4
ROW;SU4_6;gg;g20<-g20;0
ROW;SU4_6;gg;g90<-g90;0
ROW;SU4_6;gg;g84<-g84;0
HOM;SU4_6;q1;q1;1;1;determined
HOM;SU4_6;qA;qA;1;1;determined
HOM;SU4_6;q20;q20;1;1;determined
HOM;SU4_6;g1;q1;1;1;determined
HOM;SU4_6;gA_S;qA;1;0;upper bound
HOM;SU4_6;gA_A;qA;1;1;determined
HOM;SU4_6;g20;q20;1;1;determined
HOM;SU4_6;q1;g1;1;1;determined
HOM;SU4_6;qA;gA_S;1;0;upper bound
HOM;SU4_6;qA;gA_A;1;1;determined
HOM;SU4_6;q20;g20;1;1;determined
HOM;SU4_6;g1;g1;1;1;determined
HOM;SU4_6;gA_S;gA_S;1;1;determined
HOM;SU4_6;gA_S;gA_A;1;0;upper bound
HOM;SU4_6;gA_A;gA_S;1;0;upper bound
HOM;SU4_6;gA_A;gA_A;1;1;determined
HOM;SU4_6;g20;g20;1;1;determined
HOM;SU4_6;g90;g90;not computed (dimension > 35);1;-
HOM;SU4_6;g84;g84;not computed (dimension > 35);1;-
HOMSUM;SU4_6;qq;3;3
HOMSUM;SU4_6;qg;4;3
HOMSUM;SU4_6;gq;4;3
HOMSUM;SU4_6;gg;incomplete;6
# end of SU4_6


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU5_5.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  ***   Warning: increasing stack size to 128000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/SU5_5.out <==
#
# ---------------------------------------------------------------- SU5_5
REP;SU5_5;5;24;12/5;5
CH;SU5_5;q1;q;1;0;0
CH;SU5_5;qA;q;24;5;0
CH;SU5_5;g1;g;1;0;1
CH;SU5_5;gA_S;g;24;5;1
CH;SU5_5;gA_A;g;24;5;-1
CH;SU5_5;g75;g;75;8;1
CH;SU5_5;g252;g;252;10;-1
CH;SU5_5;g200;g;200;12;1
DIMSUM;SU5_5;q;25;25;g;576;576;1
XCH;SU5_5;RbRb;18/5:10;28/5:15
XCH;SU5_5;RbA;12/5:5;32/5:45;42/5:70
C3;SU5_5;q1;scalar;0:1
C3;SU5_5;qA;scalar;0:24
C3;SU5_5;g1;scalar;0:1
C3;SU5_5;gA_S;scalar;0:24
C3;SU5_5;gA_A;scalar;0:24
C3;SU5_5;g75;scalar;0:75
C3;SU5_5;g252;split;15/2:126,-15/2:126
C3;SU5_5;g200;scalar;0:200
BASIS;SU5_5;qq;q1<-q1;P[q1]
BASIS;SU5_5;qq;qA<-qA;P[qA]
BASIS;SU5_5;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU5_5;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU5_5;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU5_5;gq;g1<-q1;P[g1] K^+ P[q1] / (6/5)
BASIS;SU5_5;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (21/40)
BASIS;SU5_5;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (5/8)
BASIS;SU5_5;gg;g1<-g1;P[g1]
BASIS;SU5_5;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU5_5;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU5_5;gg;g75<-g75;P[g75]
BASIS;SU5_5;gg;g252<-g252;P[g252]
BASIS;SU5_5;gg;g200<-g200;P[g200]
BASIS;SU5_5;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU5_5;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU5_5;146;1
BQ;SU5_5;q1;12/5;12/5;1
BQ;SU5_5;qA;-1/10;-1/10;1
BG;SU5_5;g1;1;-10;-10;1
BG;SU5_5;gA_S;1;-5;-5;1
BG;SU5_5;gA_A;1;0;0;1
BG;SU5_5;g75;1;-2;-2;1
BG;SU5_5;g252;1;0;0;1
BG;SU5_5;g200;1;2;2;1
BG;SU5_5;g1;-1;0;0;1
BG;SU5_5;gA_S;-1;0;0;1
BG;SU5_5;gA_A;-1;-5;-5;1
BG;SU5_5;g75;-1;0;0;1
BG;SU5_5;g252;-1;0;0;1
BG;SU5_5;g200;-1;0;0;1
BORN;SU5_5;1;qq;q1<-q1;12/5
BORN;SU5_5;1;qq;qA<-qA;-1/10
BORN;SU5_5;1;qg;q1<-g1;2*nf
BORN;SU5_5;1;qg;qA<-gA_S;2*nf
BORN;SU5_5;1;qg;qA<-gA_A;0
BORN;SU5_5;1;gq;g1<-q1;-12/5
BORN;SU5_5;1;gq;gA_S<-qA;-21/20
BORN;SU5_5;1;gq;gA_A<-qA;0
BORN;SU5_5;1;gg;g1<-g1;-10
BORN;SU5_5;1;gg;gA_S<-gA_S;-5
BORN;SU5_5;1;gg;gA_A<-gA_A;0
BORN;SU5_5;1;gg;g75<-g75;-2
BORN;SU5_5;1;gg;g252<-g252;0
BORN;SU5_5;1;gg;g200<-g200;2
BORN;SU5_5;1;gg;gA_S<-gA_A;0
BORN;SU5_5;1;gg;gA_A<-gA_S;0
BORN;SU5_5;-1;qq;q1<-q1;12/5
BORN;SU5_5;-1;qq;qA<-qA;-1/10
BORN;SU5_5;-1;qg;q1<-g1;0
BORN;SU5_5;-1;qg;qA<-gA_S;0
BORN;SU5_5;-1;qg;qA<-gA_A;2*nf
BORN;SU5_5;-1;gq;g1<-q1;0
BORN;SU5_5;-1;gq;gA_S<-qA;0
BORN;SU5_5;-1;gq;gA_A<-qA;-5/4
BORN;SU5_5;-1;gg;g1<-g1;0
BORN;SU5_5;-1;gg;gA_S<-gA_S;0
BORN;SU5_5;-1;gg;gA_A<-gA_A;-5
BORN;SU5_5;-1;gg;g75<-g75;0
BORN;SU5_5;-1;gg;g252<-g252;0
BORN;SU5_5;-1;gg;g200<-g200;0
BORN;SU5_5;-1;gg;gA_S<-gA_A;0
BORN;SU5_5;-1;gg;gA_A<-gA_S;0
TP;SU5_5;1;q1;-24/5
TPCHK;SU5_5;1;q1;-24/5;-4 T_F C_F;-24/5;1
TP;SU5_5;1;qA;-21/10
TPCHK;SU5_5;1;qA;-21/10;-T_F (N^2 - 4)/N;-21/10;1
TP;SU5_5;-1;q1;0
TPCHK;SU5_5;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU5_5;-1;qA;-5/2
TPCHK;SU5_5;-1;qA;-5/2;-T_F C_A;-5/2;1
TRCCOLS;SU5_5;qq;q1<-q1;qA<-qA
TRCROW;SU5_5;qq;q1<-q1;0;-24/5
TRCROW;SU5_5;qq;qA<-qA;-1/5;-21/10
CLOSURE;SU5_5;qq;1
TRCCOLS;SU5_5;qg;q1<-g1;qA<-gA_S;qA<-gA_A
TRCROW;SU5_5;qg;q1<-g1;0;0;-5
TRCROW;SU5_5;qg;qA<-gA_S;0;0;-5/2
TRCROW;SU5_5;qg;qA<-gA_A;-2/5;-21/10;0
CLOSURE;SU5_5;qg;1
TRCCOLS;SU5_5;gq;g1<-q1;gA_S<-qA;gA_A<-qA
TRCROW;SU5_5;gq;g1<-q1;0;0;-48/5
TRCROW;SU5_5;gq;gA_S<-qA;0;0;-21/10
TRCROW;SU5_5;gq;gA_A<-qA;-5/24;-5/2;0
CLOSURE;SU5_5;gq;1
TRCCOLS;SU5_5;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g75<-g75;g252<-g252;g200<-g200;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU5_5;gg;g1<-g1;0;0;-10;0;0;0;0;0
TRCROW;SU5_5;gg;gA_S<-gA_S;0;0;-5/2;0;-5;0;0;0
TRCROW;SU5_5;gg;gA_A<-gA_A;-5/12;-5/2;0;-5/4;0;-10/3;0;0
TRCROW;SU5_5;gg;g75<-g75;0;0;-2/5;0;-28/5;0;0;0
TRCROW;SU5_5;gg;g252<-g252;0;-10/21;0;-5/3;0;-20/7;0;0
TRCROW;SU5_5;gg;g200<-g200;0;0;-2/5;0;-18/5;0;0;0
TRCROW;SU5_5;gg;gA_S<-gA_A;0;0;0;0;0;0;0;-21/10
TRCROW;SU5_5;gg;gA_A<-gA_S;0;0;0;0;0;0;-125/42;0
CLOSURE;SU5_5;gg;1
TRCDIAG;SU5_5;qq;q1<-q1;0
TRCDIAG;SU5_5;qq;qA<-qA;-21/10
TRCPAIR;SU5_5;qq;q1<-q1;qA<-qA;24/25
TRCDIAG;SU5_5;qg;q1<-g1;0
TRCDIAG;SU5_5;qg;qA<-gA_S;0
TRCDIAG;SU5_5;qg;qA<-gA_A;0
TRCPAIR;SU5_5;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU5_5;qg;q1<-g1;qA<-gA_A;2
TRCPAIR;SU5_5;qg;qA<-gA_S;qA<-gA_A;21/4
TRCDIAG;SU5_5;gq;g1<-q1;0
TRCDIAG;SU5_5;gq;gA_S<-qA;0
TRCDIAG;SU5_5;gq;gA_A<-qA;0
TRCPAIR;SU5_5;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU5_5;gq;g1<-q1;gA_A<-qA;2
TRCPAIR;SU5_5;gq;gA_S<-qA;gA_A<-qA;21/4
TRCDIAG;SU5_5;gg;g1<-g1;0
TRCDIAG;SU5_5;gg;gA_S<-gA_S;0
TRCDIAG;SU5_5;gg;gA_A<-gA_A;0
TRCDIAG;SU5_5;gg;g75<-g75;0
TRCDIAG;SU5_5;gg;g252<-g252;0
TRCDIAG;SU5_5;gg;g200<-g200;0
TRCDIAG;SU5_5;gg;gA_S<-gA_A;0
TRCDIAG;SU5_5;gg;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_A<-gA_A;25/6
TRCPAIR;SU5_5;gg;g1<-g1;g75<-g75;0
TRCPAIR;SU5_5;gg;g1<-g1;g252<-g252;0
TRCPAIR;SU5_5;gg;g1<-g1;g200<-g200;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;gA_A<-gA_A;25/4
TRCPAIR;SU5_5;gg;gA_S<-gA_S;g75<-g75;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;g252<-g252;50/21
TRCPAIR;SU5_5;gg;gA_S<-gA_S;g200<-g200;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;gA_A<-gA_A;g75<-g75;1/2
TRCPAIR;SU5_5;gg;gA_A<-gA_A;g252<-g252;0
TRCPAIR;SU5_5;gg;gA_A<-gA_A;g200<-g200;4/3
TRCPAIR;SU5_5;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g75<-g75;g252<-g252;28/3
TRCPAIR;SU5_5;gg;g75<-g75;g200<-g200;0
TRCPAIR;SU5_5;gg;g75<-g75;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g75<-g75;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g252<-g252;g200<-g200;72/7
TRCPAIR;SU5_5;gg;g252<-g252;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g252<-g252;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g200<-g200;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g200<-g200;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;gA_S<-gA_A;gA_A<-gA_S;25/4
SIG;SU5_5;qq;q1<-q1;1
SIG;SU5_5;qq;qA<-qA;0
SIG;SU5_5;qg;q1<-g1;1/2
SIG;SU5_5;qg;qA<-gA_S;0
SIG;SU5_5;qg;qA<-gA_A;0
SIG;SU5_5;gq;g1<-q1;2
SIG;SU5_5;gq;gA_S<-qA;0
SIG;SU5_5;gq;gA_A<-qA;0
SIG;SU5_5;gg;g1<-g1;1
SIG;SU5_5;gg;gA_S<-gA_S;0
SIG;SU5_5;gg;gA_A<-gA_A;0
SIG;SU5_5;gg;g75<-g75;0
SIG;SU5_5;gg;g252<-g252;0
SIG;SU5_5;gg;g200<-g200;0
SIG;SU5_5;gg;gA_S<-gA_A;0
SIG;SU5_5;gg;gA_A<-gA_S;0
ROW;SU5_5;qq;q1<-q1;0
ROW;SU5_5;qq;qA<-qA;-24/5
ROW;SU5_5;qg;q1<-g1;0
ROW;SU5_5;qg;qA<-gA_S;0
ROW;SU5_5;qg;qA<-gA_A;-5/2
ROW;SU5_5;gq;g1<-q1;0
ROW;SU5_5;gq;gA_S<-qA;0
ROW;SU5_5;gq;gA_A<-qA;-96/5
ROW;SU5_5;gg;g1<-g1;0
ROW;SU5_5;gg;gA_S<-gA_S;0
ROW;SU5_5;gg;gA_A<-gA_A;-10
ROW;SU5_5;gg;g75<-g75;0
ROW;SU5_5;gg;g252<-g252;0
ROW;SU5_5;gg;g200<-g200;0
ROW;SU5_5;gg;gA_S<-gA_A;0
ROW;SU5_5;gg;gA_A<-gA_S;0
HOM;SU5_5;q1;q1;1;1;determined
HOM;SU5_5;qA;qA;1;1;determined
HOM;SU5_5;g1;q1;1;1;determined
HOM;SU5_5;gA_S;qA;1;1;determined
HOM;SU5_5;gA_A;qA;1;1;determined
HOM;SU5_5;q1;g1;1;1;determined
HOM;SU5_5;qA;gA_S;1;1;determined
HOM;SU5_5;qA;gA_A;1;1;determined
HOM;SU5_5;g1;g1;1;1;determined
HOM;SU5_5;gA_S;gA_S;1;1;determined
HOM;SU5_5;gA_S;gA_A;1;1;determined
HOM;SU5_5;gA_A;gA_S;1;1;determined
HOM;SU5_5;gA_A;gA_A;1;1;determined
HOM;SU5_5;g75;g75;not computed (dimension > 35);1;-
HOM;SU5_5;g252;g252;not computed (dimension > 35);1;-
HOM;SU5_5;g200;g200;not computed (dimension > 35);1;-
HOMSUM;SU5_5;qq;2;2
HOMSUM;SU5_5;qg;3;3
HOMSUM;SU5_5;gq;3;3
HOMSUM;SU5_5;gg;incomplete;8
# end of SU5_5


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/Sp4_4.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** matrank: Warning: increasing stack size to 16000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 64000000.[0m
[0;31m  *** matconcat: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 256000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 512000000.[0m
[0;31m  *** matrank: Warning: increasing stack size to 1024000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/Sp4_4.out <==
#
# ---------------------------------------------------------------- Sp4_4
REP;Sp4_4;4;10;5/4;3
CH;Sp4_4;q1;q;1;0;0
CH;Sp4_4;q5;q;5;2;0
CH;Sp4_4;qA;q;10;3;0
CH;Sp4_4;g1;g;1;0;1
CH;Sp4_4;g5;g;5;2;1
CH;Sp4_4;gA;g;10;3;-1
CH;Sp4_4;g14;g;14;5;1
CH;Sp4_4;g35_A;g;35;6;-1
CH;Sp4_4;g35_S;g;35;8;1
DIMSUM;Sp4_4;q;16;16;g;100;100;1
XCH;Sp4_4;RbRb;0:1;2:5;3:10
XCH;Sp4_4;RbA;5/4:4;15/4:16;21/4:20
BASIS;Sp4_4;qq;q1<-q1;P[q1]
BASIS;Sp4_4;qq;q5<-q5;P[q5]
BASIS;Sp4_4;qq;qA<-qA;P[qA]
BASIS;Sp4_4;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;Sp4_4;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;Sp4_4;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;Sp4_4;gq;g1<-q1;P[g1] K^+ P[q1] / (5/8)
BASIS;Sp4_4;gq;g5<-q5;P[g5] K^+ P[q5] / (3/8)
BASIS;Sp4_4;gq;gA<-qA;P[gA] K^- P[qA] / (3/8)
BASIS;Sp4_4;gg;g1<-g1;P[g1]
BASIS;Sp4_4;gg;g5<-g5;P[g5]
BASIS;Sp4_4;gg;gA<-gA;P[gA]
BASIS;Sp4_4;gg;g14<-g14;P[g14]
BASIS;Sp4_4;gg;g35_A<-g35_A;P[g35_A]
BASIS;Sp4_4;gg;g35_S<-g35_S;P[g35_S]
MU;Sp4_4;117;1
BQ;Sp4_4;q1;5/4;5/4;1
BQ;Sp4_4;q5;1/4;1/4;1
BQ;Sp4_4;qA;-1/4;-1/4;1
BG;Sp4_4;g1;1;-6;-6;1
BG;Sp4_4;g5;1;-4;-4;1
BG;Sp4_4;gA;1;0;0;1
BG;Sp4_4;g14;1;-1;-1;1
BG;Sp4_4;g35_A;1;0;0;1
BG;Sp4_4;g35_S;1;2;2;1
BG;Sp4_4;g1;-1;0;0;1
BG;Sp4_4;g5;-1;0;0;1
BG;Sp4_4;gA;-1;-3;-3;1
BG;Sp4_4;g14;-1;0;0;1
BG;Sp4_4;g35_A;-1;0;0;1
BG;Sp4_4;g35_S;-1;0;0;1
BORN;Sp4_4;1;qq;q1<-q1;5/4
BORN;Sp4_4;1;qq;q5<-q5;1/4
BORN;Sp4_4;1;qq;qA<-qA;-1/4
BORN;Sp4_4;1;qg;q1<-g1;2*nf
BORN;Sp4_4;1;qg;q5<-g5;2*nf
BORN;Sp4_4;1;qg;qA<-gA;0
BORN;Sp4_4;1;gq;g1<-q1;-5/4
BORN;Sp4_4;1;gq;g5<-q5;-3/4
BORN;Sp4_4;1;gq;gA<-qA;0
BORN;Sp4_4;1;gg;g1<-g1;-6
BORN;Sp4_4;1;gg;g5<-g5;-4
BORN;Sp4_4;1;gg;gA<-gA;0
BORN;Sp4_4;1;gg;g14<-g14;-1
BORN;Sp4_4;1;gg;g35_A<-g35_A;0
BORN;Sp4_4;1;gg;g35_S<-g35_S;2
BORN;Sp4_4;-1;qq;q1<-q1;5/4
BORN;Sp4_4;-1;qq;q5<-q5;1/4
BORN;Sp4_4;-1;qq;qA<-qA;-1/4
BORN;Sp4_4;-1;qg;q1<-g1;0
BORN;Sp4_4;-1;qg;q5<-g5;0
BORN;Sp4_4;-1;qg;qA<-gA;2*nf
BORN;Sp4_4;-1;gq;g1<-q1;0
BORN;Sp4_4;-1;gq;g5<-q5;0
BORN;Sp4_4;-1;gq;gA<-qA;-3/4
BORN;Sp4_4;-1;gg;g1<-g1;0
BORN;Sp4_4;-1;gg;g5<-g5;0
BORN;Sp4_4;-1;gg;gA<-gA;-3
BORN;Sp4_4;-1;gg;g14<-g14;0
BORN;Sp4_4;-1;gg;g35_A<-g35_A;0
BORN;Sp4_4;-1;gg;g35_S<-g35_S;0
TP;Sp4_4;1;q1;-5/2
TPCHK;Sp4_4;1;q1;-5/2;-4 T_F C_F;-5/2;1
TP;Sp4_4;1;q5;-3/2
TP;Sp4_4;1;qA;0
TP;Sp4_4;-1;q1;0
TPCHK;Sp4_4;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;Sp4_4;-1;q5;0
TP;Sp4_4;-1;qA;-3/2
TPCHK;Sp4_4;-1;qA;-3/2;-T_F C_A;-3/2;1
TRCCOLS;Sp4_4;qq;q1<-q1;q5<-q5;qA<-qA
TRCROW;Sp4_4;qq;q1<-q1;0;0;-5/2
TRCROW;Sp4_4;qq;q5<-q5;0;0;-3/2
TRCROW;Sp4_4;qq;qA<-qA;-1/4;-3/4;0
CLOSURE;Sp4_4;qq;1
TRCCOLS;Sp4_4;qg;q1<-g1;q5<-g5;qA<-gA
TRCROW;Sp4_4;qg;q1<-g1;0;0;-3
TRCROW;Sp4_4;qg;q5<-g5;0;0;-2
TRCROW;Sp4_4;qg;qA<-gA;-1/2;-1;0
CLOSURE;Sp4_4;qg;1
TRCCOLS;Sp4_4;gq;g1<-q1;g5<-q5;gA<-qA
TRCROW;Sp4_4;gq;g1<-q1;0;0;-5
TRCROW;Sp4_4;gq;g5<-q5;0;0;-2
TRCROW;Sp4_4;gq;gA<-qA;-3/10;-1;0
CLOSURE;Sp4_4;gq;1
TRCCOLS;Sp4_4;gg;g1<-g1;g5<-g5;gA<-gA;g14<-g14;g35_A<-g35_A;g35_S<-g35_S
TRCROW;Sp4_4;gg;g1<-g1;0;0;-6;0;0;0
TRCROW;Sp4_4;gg;g5<-g5;0;0;-8/3;0;-7/3;0
TRCROW;Sp4_4;gg;gA<-gA;-3/5;-4/3;0;-7/30;0;-7/3
TRCROW;Sp4_4;gg;g14<-g14;0;0;-1/6;0;-10/3;0
TRCROW;Sp4_4;gg;g35_A<-g35_A;0;-1/3;0;-4/3;0;-4/3
TRCROW;Sp4_4;gg;g35_S<-g35_S;0;0;-2/3;0;-4/3;0
CLOSURE;Sp4_4;gg;1
TRCDIAG;Sp4_4;qq;q1<-q1;0
TRCDIAG;Sp4_4;qq;q5<-q5;0
TRCDIAG;Sp4_4;qq;qA<-qA;0
TRCPAIR;Sp4_4;qq;q1<-q1;q5<-q5;0
TRCPAIR;Sp4_4;qq;q1<-q1;qA<-qA;5/8
TRCPAIR;Sp4_4;qq;q5<-q5;qA<-qA;9/8
TRCDIAG;Sp4_4;qg;q1<-g1;0
TRCDIAG;Sp4_4;qg;q5<-g5;0
TRCDIAG;Sp4_4;qg;qA<-gA;0
TRCPAIR;Sp4_4;qg;q1<-g1;q5<-g5;0
TRCPAIR;Sp4_4;qg;q1<-g1;qA<-gA;3/2
TRCPAIR;Sp4_4;qg;q5<-g5;qA<-gA;2
TRCDIAG;Sp4_4;gq;g1<-q1;0
TRCDIAG;Sp4_4;gq;g5<-q5;0
TRCDIAG;Sp4_4;gq;gA<-qA;0
TRCPAIR;Sp4_4;gq;g1<-q1;g5<-q5;0
TRCPAIR;Sp4_4;gq;g1<-q1;gA<-qA;3/2
TRCPAIR;Sp4_4;gq;g5<-q5;gA<-qA;2
TRCDIAG;Sp4_4;gg;g1<-g1;0
TRCDIAG;Sp4_4;gg;g5<-g5;0
TRCDIAG;Sp4_4;gg;gA<-gA;0
TRCDIAG;Sp4_4;gg;g14<-g14;0
TRCDIAG;Sp4_4;gg;g35_A<-g35_A;0
TRCDIAG;Sp4_4;gg;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;g1<-g1;g5<-g5;0
TRCPAIR;Sp4_4;gg;g1<-g1;gA<-gA;18/5
TRCPAIR;Sp4_4;gg;g1<-g1;g14<-g14;0
TRCPAIR;Sp4_4;gg;g1<-g1;g35_A<-g35_A;0
TRCPAIR;Sp4_4;gg;g1<-g1;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;g5<-g5;gA<-gA;32/9
TRCPAIR;Sp4_4;gg;g5<-g5;g14<-g14;0
TRCPAIR;Sp4_4;gg;g5<-g5;g35_A<-g35_A;7/9
TRCPAIR;Sp4_4;gg;g5<-g5;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;gA<-gA;g14<-g14;7/180
TRCPAIR;Sp4_4;gg;gA<-gA;g35_A<-g35_A;0
TRCPAIR;Sp4_4;gg;gA<-gA;g35_S<-g35_S;14/9
TRCPAIR;Sp4_4;gg;g14<-g14;g35_A<-g35_A;40/9
TRCPAIR;Sp4_4;gg;g14<-g14;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;g35_A<-g35_A;g35_S<-g35_S;16/9
SIG;Sp4_4;qq;q1<-q1;1
SIG;Sp4_4;qq;q5<-q5;0
SIG;Sp4_4;qq;qA<-qA;0
SIG;Sp4_4;qg;q1<-g1;1/2
SIG;Sp4_4;qg;q5<-g5;0
SIG;Sp4_4;qg;qA<-gA;0
SIG;Sp4_4;gq;g1<-q1;2
SIG;Sp4_4;gq;g5<-q5;0
SIG;Sp4_4;gq;gA<-qA;0
SIG;Sp4_4;gg;g1<-g1;1
SIG;Sp4_4;gg;g5<-g5;0
SIG;Sp4_4;gg;gA<-gA;0
SIG;Sp4_4;gg;g14<-g14;0
SIG;Sp4_4;gg;g35_A<-g35_A;0
SIG;Sp4_4;gg;g35_S<-g35_S;0
ROW;Sp4_4;qq;q1<-q1;0
ROW;Sp4_4;qq;q5<-q5;0
ROW;Sp4_4;qq;qA<-qA;-5/2
ROW;Sp4_4;qg;q1<-g1;0
ROW;Sp4_4;qg;q5<-g5;0
ROW;Sp4_4;qg;qA<-gA;-3/2
ROW;Sp4_4;gq;g1<-q1;0
ROW;Sp4_4;gq;g5<-q5;0
ROW;Sp4_4;gq;gA<-qA;-10
ROW;Sp4_4;gg;g1<-g1;0
ROW;Sp4_4;gg;g5<-g5;0
ROW;Sp4_4;gg;gA<-gA;-6
ROW;Sp4_4;gg;g14<-g14;0
ROW;Sp4_4;gg;g35_A<-g35_A;0
ROW;Sp4_4;gg;g35_S<-g35_S;0
HOM;Sp4_4;q1;q1;1;1;determined
HOM;Sp4_4;q5;q5;1;1;determined
HOM;Sp4_4;qA;qA;1;1;determined
HOM;Sp4_4;g1;q1;1;1;determined
HOM;Sp4_4;g5;q5;1;1;determined
HOM;Sp4_4;gA;qA;1;1;determined
HOM;Sp4_4;q1;g1;1;1;determined
HOM;Sp4_4;q5;g5;1;1;determined
HOM;Sp4_4;qA;gA;1;1;determined
HOM;Sp4_4;g1;g1;1;1;determined
HOM;Sp4_4;g5;g5;1;1;determined
HOM;Sp4_4;gA;gA;1;1;determined
HOM;Sp4_4;g14;g14;1;1;determined
HOM;Sp4_4;g35_A;g35_A;1;1;determined
HOM;Sp4_4;g35_S;g35_S;1;1;determined
HOMSUM;Sp4_4;qq;3;3
HOMSUM;Sp4_4;qg;3;3
HOMSUM;Sp4_4;gq;3;3
HOMSUM;Sp4_4;gg;6;6
# end of Sp4_4


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/Sp6_6.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/chan/Sp6_6.out <==
#
# ---------------------------------------------------------------- Sp6_6
REP;Sp6_6;6;21;7/4;4
CH;Sp6_6;q1;q;1;0;0
CH;Sp6_6;q14;q;14;3;0
CH;Sp6_6;qA;q;21;4;0
CH;Sp6_6;g1;g;1;0;1
CH;Sp6_6;g14;g;14;3;1
CH;Sp6_6;gA;g;21;4;-1
CH;Sp6_6;g90;g;90;7;1
CH;Sp6_6;g189;g;189;8;-1
CH;Sp6_6;g126;g;126;10;1
DIMSUM;Sp6_6;q;36;36;g;441;441;1
XCH;Sp6_6;RbRb;0:1;3:14;4:21
XCH;Sp6_6;RbA;7/4:6;21/4:64;27/4:56
BASIS;Sp6_6;qq;q1<-q1;P[q1]
BASIS;Sp6_6;qq;q14<-q14;P[q14]
BASIS;Sp6_6;qq;qA<-qA;P[qA]
BASIS;Sp6_6;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;Sp6_6;qg;q14<-g14;P[q14] J^+ P[g14]
BASIS;Sp6_6;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;Sp6_6;gq;g1<-q1;P[g1] K^+ P[q1] / (7/8)
BASIS;Sp6_6;gq;g14<-q14;P[g14] K^+ P[q14] / (1/2)
BASIS;Sp6_6;gq;gA<-qA;P[gA] K^- P[qA] / (1/2)
BASIS;Sp6_6;gg;g1<-g1;P[g1]
BASIS;Sp6_6;gg;g14<-g14;P[g14]
BASIS;Sp6_6;gg;gA<-gA;P[gA]
BASIS;Sp6_6;gg;g90<-g90;P[g90]
BASIS;Sp6_6;gg;g189<-g189;P[g189]
BASIS;Sp6_6;gg;g126<-g126;P[g126]
MU;Sp6_6;117;1
BQ;Sp6_6;q1;7/4;7/4;1
BQ;Sp6_6;q14;1/4;1/4;1
BQ;Sp6_6;qA;-1/4;-1/4;1
BG;Sp6_6;g1;1;-8;-8;1
BG;Sp6_6;g14;1;-5;-5;1
BG;Sp6_6;gA;1;0;0;1
BG;Sp6_6;g90;1;-1;-1;1
BG;Sp6_6;g189;1;0;0;1
BG;Sp6_6;g126;1;2;2;1
BG;Sp6_6;g1;-1;0;0;1
BG;Sp6_6;g14;-1;0;0;1
BG;Sp6_6;gA;-1;-4;-4;1
BG;Sp6_6;g90;-1;0;0;1
BG;Sp6_6;g189;-1;0;0;1
BG;Sp6_6;g126;-1;0;0;1
BORN;Sp6_6;1;qq;q1<-q1;7/4
BORN;Sp6_6;1;qq;q14<-q14;1/4
BORN;Sp6_6;1;qq;qA<-qA;-1/4
BORN;Sp6_6;1;qg;q1<-g1;2*nf
BORN;Sp6_6;1;qg;q14<-g14;2*nf
BORN;Sp6_6;1;qg;qA<-gA;0
BORN;Sp6_6;1;gq;g1<-q1;-7/4
BORN;Sp6_6;1;gq;g14<-q14;-1
BORN;Sp6_6;1;gq;gA<-qA;0
BORN;Sp6_6;1;gg;g1<-g1;-8
BORN;Sp6_6;1;gg;g14<-g14;-5
BORN;Sp6_6;1;gg;gA<-gA;0
BORN;Sp6_6;1;gg;g90<-g90;-1
BORN;Sp6_6;1;gg;g189<-g189;0
BORN;Sp6_6;1;gg;g126<-g126;2
BORN;Sp6_6;-1;qq;q1<-q1;7/4
BORN;Sp6_6;-1;qq;q14<-q14;1/4
BORN;Sp6_6;-1;qq;qA<-qA;-1/4
BORN;Sp6_6;-1;qg;q1<-g1;0
BORN;Sp6_6;-1;qg;q14<-g14;0
BORN;Sp6_6;-1;qg;qA<-gA;2*nf
BORN;Sp6_6;-1;gq;g1<-q1;0
BORN;Sp6_6;-1;gq;g14<-q14;0
BORN;Sp6_6;-1;gq;gA<-qA;-1
BORN;Sp6_6;-1;gg;g1<-g1;0
BORN;Sp6_6;-1;gg;g14<-g14;0
BORN;Sp6_6;-1;gg;gA<-gA;-4
BORN;Sp6_6;-1;gg;g90<-g90;0
BORN;Sp6_6;-1;gg;g189<-g189;0
BORN;Sp6_6;-1;gg;g126<-g126;0
TP;Sp6_6;1;q1;-7/2
TPCHK;Sp6_6;1;q1;-7/2;-4 T_F C_F;-7/2;1
TP;Sp6_6;1;q14;-2
TP;Sp6_6;1;qA;0
TP;Sp6_6;-1;q1;0
TPCHK;Sp6_6;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;Sp6_6;-1;q14;0
TP;Sp6_6;-1;qA;-2
TPCHK;Sp6_6;-1;qA;-2;-T_F C_A;-2;1
TRCCOLS;Sp6_6;qq;q1<-q1;q14<-q14;qA<-qA
TRCROW;Sp6_6;qq;q1<-q1;0;0;-7/2
TRCROW;Sp6_6;qq;q14<-q14;0;0;-2
TRCROW;Sp6_6;qq;qA<-qA;-1/6;-4/3;0
CLOSURE;Sp6_6;qq;1
TRCCOLS;Sp6_6;qg;q1<-g1;q14<-g14;qA<-gA
TRCROW;Sp6_6;qg;q1<-g1;0;0;-4
TRCROW;Sp6_6;qg;q14<-g14;0;0;-5/2
TRCROW;Sp6_6;qg;qA<-gA;-1/3;-5/3;0
CLOSURE;Sp6_6;qg;1
TRCCOLS;Sp6_6;gq;g1<-q1;g14<-q14;gA<-qA
TRCROW;Sp6_6;gq;g1<-q1;0;0;-7
TRCROW;Sp6_6;gq;g14<-q14;0;0;-5/2
TRCROW;Sp6_6;gq;gA<-qA;-4/21;-5/3;0
CLOSURE;Sp6_6;gq;1
TRCCOLS;Sp6_6;gg;g1<-g1;g14<-g14;gA<-gA;g90<-g90;g189<-g189;g126<-g126
TRCROW;Sp6_6;gg;g1<-g1;0;0;-8;0;0;0
TRCROW;Sp6_6;gg;g14<-g14;0;0;-25/8;0;-27/8;0
TRCROW;Sp6_6;gg;gA<-gA;-8/21;-25/12;0;-15/28;0;-3
TRCROW;Sp6_6;gg;g90<-g90;0;0;-1/8;0;-35/8;0
TRCROW;Sp6_6;gg;g189<-g189;0;-1/4;0;-25/12;0;-5/3
TRCROW;Sp6_6;gg;g126<-g126;0;0;-1/2;0;-5/2;0
CLOSURE;Sp6_6;gg;1
TRCDIAG;Sp6_6;qq;q1<-q1;0
TRCDIAG;Sp6_6;qq;q14<-q14;0
TRCDIAG;Sp6_6;qq;qA<-qA;0
TRCPAIR;Sp6_6;qq;q1<-q1;q14<-q14;0
TRCPAIR;Sp6_6;qq;q1<-q1;qA<-qA;7/12
TRCPAIR;Sp6_6;qq;q14<-q14;qA<-qA;8/3
TRCDIAG;Sp6_6;qg;q1<-g1;0
TRCDIAG;Sp6_6;qg;q14<-g14;0
TRCDIAG;Sp6_6;qg;qA<-gA;0
TRCPAIR;Sp6_6;qg;q1<-g1;q14<-g14;0
TRCPAIR;Sp6_6;qg;q1<-g1;qA<-gA;4/3
TRCPAIR;Sp6_6;qg;q14<-g14;qA<-gA;25/6
TRCDIAG;Sp6_6;gq;g1<-q1;0
TRCDIAG;Sp6_6;gq;g14<-q14;0
TRCDIAG;Sp6_6;gq;gA<-qA;0
TRCPAIR;Sp6_6;gq;g1<-q1;g14<-q14;0
TRCPAIR;Sp6_6;gq;g1<-q1;gA<-qA;4/3
TRCPAIR;Sp6_6;gq;g14<-q14;gA<-qA;25/6
TRCDIAG;Sp6_6;gg;g1<-g1;0
TRCDIAG;Sp6_6;gg;g14<-g14;0
TRCDIAG;Sp6_6;gg;gA<-gA;0
TRCDIAG;Sp6_6;gg;g90<-g90;0
TRCDIAG;Sp6_6;gg;g189<-g189;0
TRCDIAG;Sp6_6;gg;g126<-g126;0
TRCPAIR;Sp6_6;gg;g1<-g1;g14<-g14;0
TRCPAIR;Sp6_6;gg;g1<-g1;gA<-gA;64/21
TRCPAIR;Sp6_6;gg;g1<-g1;g90<-g90;0
TRCPAIR;Sp6_6;gg;g1<-g1;g189<-g189;0
TRCPAIR;Sp6_6;gg;g1<-g1;g126<-g126;0
TRCPAIR;Sp6_6;gg;g14<-g14;gA<-gA;625/96
TRCPAIR;Sp6_6;gg;g14<-g14;g90<-g90;0
TRCPAIR;Sp6_6;gg;g14<-g14;g189<-g189;27/32
TRCPAIR;Sp6_6;gg;g14<-g14;g126<-g126;0
TRCPAIR;Sp6_6;gg;gA<-gA;g90<-g90;15/224
TRCPAIR;Sp6_6;gg;gA<-gA;g189<-g189;0
TRCPAIR;Sp6_6;gg;gA<-gA;g126<-g126;3/2
TRCPAIR;Sp6_6;gg;g90<-g90;g189<-g189;875/96
TRCPAIR;Sp6_6;gg;g90<-g90;g126<-g126;0
TRCPAIR;Sp6_6;gg;g189<-g189;g126<-g126;25/6
SIG;Sp6_6;qq;q1<-q1;1
SIG;Sp6_6;qq;q14<-q14;0
SIG;Sp6_6;qq;qA<-qA;0
SIG;Sp6_6;qg;q1<-g1;1/2
SIG;Sp6_6;qg;q14<-g14;0
SIG;Sp6_6;qg;qA<-gA;0
SIG;Sp6_6;gq;g1<-q1;2
SIG;Sp6_6;gq;g14<-q14;0
SIG;Sp6_6;gq;gA<-qA;0
SIG;Sp6_6;gg;g1<-g1;1
SIG;Sp6_6;gg;g14<-g14;0
SIG;Sp6_6;gg;gA<-gA;0
SIG;Sp6_6;gg;g90<-g90;0
SIG;Sp6_6;gg;g189<-g189;0
SIG;Sp6_6;gg;g126<-g126;0
ROW;Sp6_6;qq;q1<-q1;0
ROW;Sp6_6;qq;q14<-q14;0
ROW;Sp6_6;qq;qA<-qA;-7/2
ROW;Sp6_6;qg;q1<-g1;0
ROW;Sp6_6;qg;q14<-g14;0
ROW;Sp6_6;qg;qA<-gA;-2
ROW;Sp6_6;gq;g1<-q1;0
ROW;Sp6_6;gq;g14<-q14;0
ROW;Sp6_6;gq;gA<-qA;-14
ROW;Sp6_6;gg;g1<-g1;0
ROW;Sp6_6;gg;g14<-g14;0
ROW;Sp6_6;gg;gA<-gA;-8
ROW;Sp6_6;gg;g90<-g90;0
ROW;Sp6_6;gg;g189<-g189;0
ROW;Sp6_6;gg;g126<-g126;0
HOM;Sp6_6;q1;q1;1;1;determined
HOM;Sp6_6;q14;q14;1;1;determined
HOM;Sp6_6;qA;qA;1;1;determined
HOM;Sp6_6;g1;q1;1;1;determined
HOM;Sp6_6;g14;q14;1;1;determined
HOM;Sp6_6;gA;qA;1;1;determined
HOM;Sp6_6;q1;g1;1;1;determined
HOM;Sp6_6;q14;g14;1;1;determined
HOM;Sp6_6;qA;gA;1;1;determined
HOM;Sp6_6;g1;g1;1;1;determined
HOM;Sp6_6;g14;g14;1;1;determined
HOM;Sp6_6;gA;gA;1;1;determined
HOM;Sp6_6;g90;g90;not computed (dimension > 35);1;-
HOM;Sp6_6;g189;g189;not computed (dimension > 35);1;-
HOM;Sp6_6;g126;g126;not computed (dimension > 35);1;-
HOMSUM;Sp6_6;qq;3;3
HOMSUM;Sp6_6;qg;3;3
HOMSUM;Sp6_6;gq;3;3
HOMSUM;Sp6_6;gg;incomplete;6
# end of Sp6_6


==> anc/numbers/deposit/R9/singlet_weights_gc/channel_weights_gc.out <==
channel_weights_gc.py: S_3, S_4 with weights on the intermediate pairs, channel-space recursion on the tabulated
color data, compared with the deposited solver with weights (weights_gc.gp).

G2_7 (color data ../../R7/singlet/channels.out): channels q1=q1, q7=qc1_2, qA=qA, q27=qc7_6, g1=g1, gA=gAa, g27=gc7_6s, g77_A=gc2_1a, g77_S=gc5_2s
  G2_7_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  G2_7_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  G2_7_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  G2_7_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  G2_7_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SO5_5 (color data ../../R7/singlet/channels.out): channels q1=q1, qA=qA, q14=qc5_3, g1=g1, g5=gc2_3s, gA=gAa, g14=gc5_3s, g35_A=gc2_1a, g35_S=gc8_3s
  SO5_5_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SO5_5_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SO5_5_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SO5_5_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SO5_5_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SO7_7 (color data chan/SO7_7.out): channels q1=q1, qA=qA, q27=qc7_5, g1=g1, gA=gAa, g35=gc6_5s, g27=gc7_5s, g189=gc2_1a, g168=gc12_5s
  SO7_7_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SO7_7_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SO7_7_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SO7_7_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SO7_7_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU2_2 (color data ../../R7/singlet/channels.out): channels q1=q1, qA=qA, g1=g1, gA=gAa, g5=gc3_1s
  SU2_2_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_2_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_2_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_2_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU2_2_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU2_3 (color data chan/SU2_3.out): channels q1=q1, qA=qA, q5=qc3_1, g1=g1, gA=gAa, g5=gc3_1s
  SU2_3_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_3_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_3_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_3_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU2_3_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU2_4 (color data chan/SU2_4.out): channels q1=q1, qA=qA, q5=qc3_1, q7=qc6_1, g1=g1, gA=gAa, g5=gc3_1s
  SU2_4_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_4_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_4_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_4_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU2_4_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU2_5 (color data chan/SU2_5.out): channels q1=q1, qA=qA, q5=qc3_1, q7=qc6_1, q9=qc10_1, g1=g1, gA=gAa, g5=gc3_1s
  SU2_5_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_5_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_5_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU2_5_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU2_5_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU3_10 (color data chan/SU3_10.out): channels q1=q1, qA=qA, q27=qc8_3, q64=qc5_1, g1=g1, gA_S=gAs, gA_A=gAa, g20=gc2_1a, g27=gc8_3s
  SU3_10_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_10_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_10_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_10_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU3_10_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU3_3 (color data ../../R7/singlet/channels.out): channels q1=q1, qA=qA, g1=g1, gA_S=gAs, gA_A=gAa, g20=gc2_1a, g27=gc8_3s
  SU3_3_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_3_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_3_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_3_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU3_3_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU3_6 (color data chan/SU3_6.out): channels q1=q1, qA=qA, q27=qc8_3, g1=g1, gA_S=gAs, gA_A=gAa, g20=gc2_1a, g27=gc8_3s
  SU3_6_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_6_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_6_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU3_6_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU3_6_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU4_10 (color data chan/SU4_10.out): channels q1=q1, qA=qA, q84=qc5_2, g1=g1, gA_S=gAs, gA_A=gAa, g20=gc3_2s, g90=gc2_1a, g84=gc5_2s
  SU4_10_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_10_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_10_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_10_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU4_10_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU4_4 (color data ../../R7/singlet/channels.out): channels q1=q1, qA=qA, g1=g1, gA_S=gAs, gA_A=gAa, g20=gc3_2s, g90=gc2_1a, g84=gc5_2s
  SU4_4_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_4_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_4_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_4_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU4_4_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU4_6 (color data chan/SU4_6.out): channels q1=q1, qA=qA, q20=qc3_2, g1=g1, gA_S=gAs, gA_A=gAa, g20=gc3_2s, g90=gc2_1a, g84=gc5_2s
  SU4_6_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_6_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_6_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  SU4_6_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  SU4_6_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
SU5_5 (color data chan/SU5_5.out): channels q1=q1, qA=qA, g1=g1, gA_S=gAs, gA_A=gAa, g75=gc8_5s, g252=gc2_1a, g200=gc12_5s
  SU5_5_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
Sp4_4 (color data chan/Sp4_4.out): channels q1=q1, q5=qc2_3, qA=qA, g1=g1, g5=gc2_3s, gA=gAa, g14=gc5_3s, g35_A=gc2_1a, g35_S=gc8_3s
  Sp4_4_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  Sp4_4_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  Sp4_4_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  Sp4_4_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  Sp4_4_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
Sp6_6 (color data chan/Sp6_6.out): channels q1=q1, q14=qc3_4, qA=qA, g1=g1, g14=gc3_4s, gA=gAa, g90=gc7_4s, g189=gc2_1a, g126=gc5_2s
  Sp6_6_-1_1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  Sp6_6_1_-1_1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  Sp6_6_1_1_-1.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True
  Sp6_6_1_1_1.out: route 2 = route 1 (F lines and POS lines): True; CHECK lines of route 1 all 1: True
  Sp6_6_1_1_2.out: route 2 = route 1 (F lines): True; CHECK lines of route 1 all 1: True

ALL AGREE


==> anc/numbers/deposit/R9/singlet_weights_gc/channel_weights_gc.py <==
#!/usr/bin/env python3
"""channel_weights_gc.py -- second route for the poles S_3, S_4 of the flavor-singlet system with a weight on every
intermediate pair of the pair (ladder) term, per color channel and signature, in a general group; comparison with the
deposited solver with weights (weights_gc.gp, outputs out/<REP>_<kappa>_<tq>_<lam>.out).

The recursion is written here in the channel space of the pairs (as channel_weights.py of R8/singlet_weights, extended to
every group and to symbolic kappa, tq, lam).  Color data come only from the lines REP, CH, BASIS, BORN, TRCCOLS, TRCROW
and ROW of R7/singlet/channels.out (SU2_2, SU3_3, SU4_4, SO5_5, G2_7) and of chan/<REP>.out (the same tabulation by the
unchanged R7/singlet/channels.gp, run by run_channels_gc.sh, for SU2_3, SU2_4, SU2_5, SU3_6, SU3_10, SU4_6, SU4_10, Sp4_4,
SO7_7, Sp6_6, SU5_5; SU3_8 is not tabulated, since its quark-pair space holds two adjoints).  The basis maps E[a<-b]
multiply as matrix units, a weight multiplies a product through its intermediate channel b, C multiplies E[a<-b] by the
Casimir of a, T_rc acts by the matrices TRCROW.
  A^tau_1 = 2 Born^tau, with the negative-signature qg block times tq and the negative-signature gg block times lam,
  A^+_2 = -2 C A^+_1 + A^+_1 W^+ A^+_1,
  A^-_2 = 4 kappa T_rc[A^+_1] + A^-_1 W^- A^-_1,
  A^-_3 = -4 C A^-_2 + 4 kappa T_rc[A^+_2] + A^-_1 W^- A^-_2 + A^-_2 W^- A^-_1,
  S_m = 6 kappa sum_u x_u ROW_u for A^-_(m-1) = sum_u x_u E[u]  (m = 3, 4), ROW_u = singlet(T_rc[E[u]]) as tabulated.
Channel labels are mapped to the group-independent labels of weights_gc.gp from (pair, eps, C_R/C_A): q1, qA, qc<n>_<d>;
g1, gAs, gAa, gc<n>_<d>s, gc<n>_<d>a.  Weight symbols p<label> (positive signature) and m<label> (negative signature);
kappa, tq, lam and nf are symbols, and kappa^2 = tq^2 = 1 is not used, so the polynomials hold for any values.

Compared with out/<REP>_<config>.out for every configuration present (kappa, tq, lam): the lines F (S_3, S_4 at W^+ = 0,
as polynomials in the negative-signature weights) and POS (coefficient of each positive-signature weight in S_4).
Writes route2.json: per representation the invariants, the channels and S_3, S_4 as polynomials (strings).
Run:  python3 -B channel_weights_gc.py > channel_weights_gc.out      (exit status 1 if a comparison fails)
"""
import glob
import json
import os
import sys

import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
R7 = os.path.normpath(os.path.join(HERE, '..', '..', 'R7', 'singlet'))
nf, kappa, tq, lam = sp.symbols('nf kappa tq lam')
ENT = {'qq': (0, 0), 'qg': (0, 1), 'gq': (1, 0), 'gg': (1, 1)}


def rlab(r):
    r = sp.Rational(r)
    return '1' if r == 0 else ('A' if r == 1 else 'c%d_%d' % (r.p, r.q))


def read_group(path, rep):
    data = {'CH': {}, 'BASIS': {}, 'BORN': {}, 'COLS': {}, 'ROWS': {}, 'ROW': {}, 'REP': None}
    for line in open(path, encoding='utf-8'):
        if line.startswith('#'):
            continue
        f = line.rstrip('\n').split(';')
        if len(f) < 2 or f[1] != rep:
            continue
        if f[0] == 'REP':
            data['REP'] = dict(NR=sp.Rational(f[2]), NA=sp.Rational(f[3]), CF=sp.Rational(f[4]), CA=sp.Rational(f[5]))
        elif f[0] == 'CH':
            data['CH'][f[2]] = dict(pair=f[3], dim=int(f[4]), C=sp.Rational(f[5]), eps=int(f[6]))
        elif f[0] == 'BASIS':
            data['BASIS'][f[3]] = f[2]
        elif f[0] == 'BORN':
            data['BORN'][(int(f[2]), f[4])] = sp.sympify(f[5], locals={'nf': nf})
        elif f[0] == 'TRCCOLS':
            data['COLS'][f[2]] = f[3:]
        elif f[0] == 'TRCROW':
            data['ROWS'][(f[2], f[3])] = [sp.Rational(x) for x in f[4:]]
        elif f[0] == 'ROW':
            data['ROW'][f[3]] = sp.Rational(f[4])
    if data['REP'] is None:
        raise SystemExit('representation %s not found in %s' % (rep, path))
    return data


def ulabel(ch, CA):
    lb = rlab(ch['C'] / CA)
    if ch['pair'] == 'q':
        return 'q' + lb
    return 'g' + lb + ('' if lb == '1' else ('s' if ch['eps'] > 0 else 'a'))


def solve(data):
    CA = data['REP']['CA']
    U = {c: ulabel(ch, CA) for c, ch in data['CH'].items()}
    if len(set(U.values())) != len(U):
        raise SystemExit('universal labels not unique')
    W = {1: {c: sp.Symbol('p' + U[c]) for c in U}, -1: {c: sp.Symbol('m' + U[c]) for c in U}}
    BASIS, CH, COLS, ROWS, ROW = data['BASIS'], data['CH'], data['COLS'], data['ROWS'], data['ROW']
    split = lambda u: tuple(u.split('<-'))

    def add(*terms):
        out = {}
        for c, X in terms:
            for k, v in X.items():
                out[k] = out.get(k, 0) + c * v
        return {k: sp.expand(v) for k, v in out.items()}

    def mul(X, Z, w):
        out = {}
        for u, x in X.items():
            a, b = split(u)
            for v, z in Z.items():
                c, d = split(v)
                if b != c:
                    continue
                key = a + '<-' + d
                if key not in BASIS:
                    raise ValueError('product %s %s outside the basis' % (u, v))
                out[key] = out.get(key, 0) + x * z * w[b]
        return {k: sp.expand(v) for k, v in out.items()}

    def cas(X):
        return {u: sp.expand(CH[split(u)[0]]['C'] * x) for u, x in X.items()}

    def trc(X):
        out = {}
        for u, x in X.items():
            blk = BASIS[u]
            j = COLS[blk].index(u)
            for v in COLS[blk]:
                mm = ROWS[(blk, v)][j]
                if mm != 0:
                    out[v] = out.get(v, 0) + mm * x
        return {k: sp.expand(v) for k, v in out.items()}

    def proj(X):
        M = sp.zeros(2, 2)
        for u, x in X.items():
            i, j = ENT[BASIS[u]]
            M[i, j] += 6 * kappa * ROW[u] * x
        return M.applyfunc(sp.expand)

    Bp = {u: data['BORN'][(1, u)] for u in BASIS}
    Bm = {u: data['BORN'][(-1, u)] * (tq if BASIS[u] == 'qg' else (lam if BASIS[u] == 'gg' else 1)) for u in BASIS}
    Ap1, Am1 = add((2, Bp)), add((2, Bm))
    Ap2 = add((-2, cas(Ap1)), (1, mul(Ap1, Ap1, W[1])))
    Am2 = add((4 * kappa, trc(Ap1)), (1, mul(Am1, Am1, W[-1])))
    Am3 = add((-4, cas(Am2)), (4 * kappa, trc(Ap2)), (1, mul(Am1, Am2, W[-1])), (1, mul(Am2, Am1, W[-1])))
    return U, W, proj(Am2), proj(Am3)


def parse_route1(path):
    """lines F and POS of one output of weights_gc.gp"""
    F, POS, cfg, checks = {}, {}, None, []
    for line in open(path, encoding='utf-8'):
        f = line.rstrip('\n').split(';')
        if f[0] == 'F':
            cfg = (int(f[2]), int(f[3]), int(f[4]))
            M = sp.Matrix(2, 2, [sp.sympify(v.replace('^', '**'), locals={'nf': nf}) for v in f[7:11]])
            mono = sp.Integer(1) if f[6] == '1' else sp.sympify(f[6].replace('^', '**'))
            F[int(f[5])] = F.get(int(f[5]), sp.zeros(2, 2)) + M * mono
        elif f[0] == 'POS':
            POS[(f[2], int(f[3]))] = sp.Matrix(2, 2, [sp.sympify(v.replace('^', '**'), locals={'nf': nf}) for v in f[4:8]])
        elif f[0] == 'CHECK':
            checks.append(f[-1])
    return cfg, F, POS, checks


def main():
    lines = ['channel_weights_gc.py: S_3, S_4 with weights on the intermediate pairs, channel-space recursion on the tabulated',
             'color data, compared with the deposited solver with weights (weights_gc.gp).', '']
    ok_all = True
    sources = {r: os.path.join(R7, 'channels.out') for r in ('SU2_2', 'SU3_3', 'SU4_4', 'SO5_5', 'G2_7')}
    for p in sorted(glob.glob(os.path.join(HERE, 'chan', '*.out'))):
        r = os.path.basename(p)[:-4]
        if r not in sources and ('# end of ' + r) in open(p, encoding='utf-8').read():
            sources[r] = p
    js = {}
    for rep in sorted(sources):
        data = read_group(sources[rep], rep)
        U, W, S3, S4 = solve(data)
        js[rep] = {'channels': {U[c]: dict(label=c, pair=ch['pair'], dim=ch['dim'], C=str(ch['C']), eps=ch['eps'])
                                for c, ch in data['CH'].items()},
                   'inv': {k: str(v) for k, v in data['REP'].items()},
                   'S3': [[str(S3[i, j]) for j in range(2)] for i in range(2)],
                   'S4': [[str(S4[i, j]) for j in range(2)] for i in range(2)]}
        psyms = [W[1][c] for c in W[1]]
        msyms = [W[-1][c] for c in W[-1]]
        msg = []
        files = sorted(glob.glob(os.path.join(HERE, 'out', rep + '_*.out')))
        for fpath in files:
            cfg, F, POS, checks = parse_route1(fpath)
            if cfg is None:
                msg.append('%s: no F lines (not finished)' % os.path.basename(fpath))
                continue
            sub = {kappa: cfg[0], tq: cfg[1], lam: cfg[2]}
            zp = {s: 0 for s in psyms}
            same = True
            for mm, S in ((3, S3), (4, S4)):
                d = (S.subs(sub).subs(zp) - F[mm]).applyfunc(sp.expand)
                same &= d == sp.zeros(2, 2)
            if cfg == (1, 1, 1):
                for c in W[1]:
                    co4 = S4.applyfunc(lambda e: sp.expand(sp.diff(e, W[1][c])))
                    co3 = S3.applyfunc(lambda e: sp.expand(sp.diff(e, W[1][c])))
                    r1 = POS.get((U[c], 4), sp.zeros(2, 2))
                    same &= (co4.subs(sub) - r1).applyfunc(sp.expand) == sp.zeros(2, 2)
                    same &= co3 == sp.zeros(2, 2)
                    # the positive-weight terms do not depend on kappa = +-1, tq = +-1 or lam
                    same &= all(sp.expand(e.subs({kappa: s1, tq: s2, lam: s3}) - r1[i]) == 0
                                for s1 in (1, -1) for s2 in (1, -1) for s3 in (1, -1, 2) for i, e in enumerate(co4))
            chk = all(c == '1' for c in checks)
            ok_all &= same and chk
            msg.append('%s: route 2 = route 1 (F lines%s): %s; CHECK lines of route 1 all 1: %s'
                       % (os.path.basename(fpath), ' and POS lines' if cfg == (1, 1, 1) else '', same, chk))
        lines.append('%s (color data %s): channels %s' % (rep, os.path.relpath(sources[rep], HERE),
                                                           ', '.join('%s=%s' % (c, U[c]) for c in data['CH'])))
        lines.extend('  ' + x for x in msg) if msg else lines.append('  no route-1 output to compare')
    json.dump(js, open(os.path.join(HERE, 'route2.json'), 'w'), indent=1, sort_keys=True)
    lines.append('')
    lines.append('ALL AGREE' if ok_all else 'MISMATCH')
    print('\n'.join(lines))
    sys.exit(0 if ok_all else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/R9/singlet_weights_gc/chk/channels.out <==
#
# ---------------------------------------------------------------- SU2_3
REP;SU2_3;3;3;1/2;1/2
CH;SU2_3;q1;q;1;0;0
CH;SU2_3;qA;q;3;1/2;0
CH;SU2_3;q5;q;5;3/2;0
CH;SU2_3;g1;g;1;0;1
CH;SU2_3;gA;g;3;1/2;-1
CH;SU2_3;g5;g;5;3/2;1
DIMSUM;SU2_3;q;9;9;g;9;9;1
XCH;SU2_3;RbRb;0:1;1/2:3;3/2:5
XCH;SU2_3;RbA;0:1;1/2:3;3/2:5
BASIS;SU2_3;qq;q1<-q1;P[q1]
BASIS;SU2_3;qq;qA<-qA;P[qA]
BASIS;SU2_3;qq;q5<-q5;P[q5]
BASIS;SU2_3;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_3;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_3;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;SU2_3;gq;g1<-q1;P[g1] K^+ P[q1] / (1/4)
BASIS;SU2_3;gq;gA<-qA;P[gA] K^- P[qA] / (1/16)
BASIS;SU2_3;gq;g5<-q5;P[g5] K^+ P[q5] / (1/16)
BASIS;SU2_3;gg;g1<-g1;P[g1]
BASIS;SU2_3;gg;gA<-gA;P[gA]
BASIS;SU2_3;gg;g5<-g5;P[g5]
MU;SU2_3;72;1
BQ;SU2_3;q1;1/2;1/2;1
BQ;SU2_3;qA;1/4;1/4;1
BQ;SU2_3;q5;-1/4;-1/4;1
BG;SU2_3;g1;1;-1;-1;1
BG;SU2_3;gA;1;0;0;1
BG;SU2_3;g5;1;1/2;1/2;1
BG;SU2_3;g1;-1;0;0;1
BG;SU2_3;gA;-1;-1/2;-1/2;1
BG;SU2_3;g5;-1;0;0;1
BORN;SU2_3;1;qq;q1<-q1;1/2
BORN;SU2_3;1;qq;qA<-qA;1/4
BORN;SU2_3;1;qq;q5<-q5;-1/4
BORN;SU2_3;1;qg;q1<-g1;2*nf
BORN;SU2_3;1;qg;qA<-gA;0
BORN;SU2_3;1;qg;q5<-g5;2*nf
BORN;SU2_3;1;gq;g1<-q1;-1/2
BORN;SU2_3;1;gq;gA<-qA;0
BORN;SU2_3;1;gq;g5<-q5;-1/8
BORN;SU2_3;1;gg;g1<-g1;-1
BORN;SU2_3;1;gg;gA<-gA;0
BORN;SU2_3;1;gg;g5<-g5;1/2
BORN;SU2_3;-1;qq;q1<-q1;1/2
BORN;SU2_3;-1;qq;qA<-qA;1/4
BORN;SU2_3;-1;qq;q5<-q5;-1/4
BORN;SU2_3;-1;qg;q1<-g1;0
BORN;SU2_3;-1;qg;qA<-gA;2*nf
BORN;SU2_3;-1;qg;q5<-g5;0
BORN;SU2_3;-1;gq;g1<-q1;0
BORN;SU2_3;-1;gq;gA<-qA;-1/8
BORN;SU2_3;-1;gq;g5<-q5;0
BORN;SU2_3;-1;gg;g1<-g1;0
BORN;SU2_3;-1;gg;gA<-gA;-1/2
BORN;SU2_3;-1;gg;g5<-g5;0
TP;SU2_3;1;q1;-1
TPCHK;SU2_3;1;q1;-1;-4 T_F C_F;-1;1
TP;SU2_3;1;qA;0
TP;SU2_3;1;q5;-1/4
TP;SU2_3;-1;q1;0
TPCHK;SU2_3;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_3;-1;qA;-1/4
TPCHK;SU2_3;-1;qA;-1/4;-T_F C_A;-1/4;1
TP;SU2_3;-1;q5;0
TRCCOLS;SU2_3;qq;q1<-q1;qA<-qA;q5<-q5
TRCROW;SU2_3;qq;q1<-q1;0;-1;0
TRCROW;SU2_3;qq;qA<-qA;-1/3;0;-5/12
TRCROW;SU2_3;qq;q5<-q5;0;-1/4;0
CLOSURE;SU2_3;qq;1
TRCCOLS;SU2_3;qg;q1<-g1;qA<-gA;q5<-g5
TRCROW;SU2_3;qg;q1<-g1;0;-1/2;0
TRCROW;SU2_3;qg;qA<-gA;-2/3;0;5/12
TRCROW;SU2_3;qg;q5<-g5;0;1/4;0
CLOSURE;SU2_3;qg;1
TRCCOLS;SU2_3;gq;g1<-q1;gA<-qA;g5<-q5
TRCROW;SU2_3;gq;g1<-q1;0;-2;0
TRCROW;SU2_3;gq;gA<-qA;-1/6;0;5/12
TRCROW;SU2_3;gq;g5<-q5;0;1/4;0
CLOSURE;SU2_3;gq;1
TRCCOLS;SU2_3;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_3;gg;g1<-g1;0;-1;0
TRCROW;SU2_3;gg;gA<-gA;-1/3;0;-5/12
TRCROW;SU2_3;gg;g5<-g5;0;-1/4;0
CLOSURE;SU2_3;gg;1
TRCDIAG;SU2_3;qq;q1<-q1;0
TRCDIAG;SU2_3;qq;qA<-qA;0
TRCDIAG;SU2_3;qq;q5<-q5;0
TRCPAIR;SU2_3;qq;q1<-q1;qA<-qA;1/3
TRCPAIR;SU2_3;qq;q1<-q1;q5<-q5;0
TRCPAIR;SU2_3;qq;qA<-qA;q5<-q5;5/48
TRCDIAG;SU2_3;qg;q1<-g1;0
TRCDIAG;SU2_3;qg;qA<-gA;0
TRCDIAG;SU2_3;qg;q5<-g5;0
TRCPAIR;SU2_3;qg;q1<-g1;qA<-gA;1/3
TRCPAIR;SU2_3;qg;q1<-g1;q5<-g5;0
TRCPAIR;SU2_3;qg;qA<-gA;q5<-g5;5/48
TRCDIAG;SU2_3;gq;g1<-q1;0
TRCDIAG;SU2_3;gq;gA<-qA;0
TRCDIAG;SU2_3;gq;g5<-q5;0
TRCPAIR;SU2_3;gq;g1<-q1;gA<-qA;1/3
TRCPAIR;SU2_3;gq;g1<-q1;g5<-q5;0
TRCPAIR;SU2_3;gq;gA<-qA;g5<-q5;5/48
TRCDIAG;SU2_3;gg;g1<-g1;0
TRCDIAG;SU2_3;gg;gA<-gA;0
TRCDIAG;SU2_3;gg;g5<-g5;0
TRCPAIR;SU2_3;gg;g1<-g1;gA<-gA;1/3
TRCPAIR;SU2_3;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_3;gg;gA<-gA;g5<-g5;5/48
SIG;SU2_3;qq;q1<-q1;1
SIG;SU2_3;qq;qA<-qA;0
SIG;SU2_3;qq;q5<-q5;0
SIG;SU2_3;qg;q1<-g1;1/2
SIG;SU2_3;qg;qA<-gA;0
SIG;SU2_3;qg;q5<-g5;0
SIG;SU2_3;gq;g1<-q1;2
SIG;SU2_3;gq;gA<-qA;0
SIG;SU2_3;gq;g5<-q5;0
SIG;SU2_3;gg;g1<-g1;1
SIG;SU2_3;gg;gA<-gA;0
SIG;SU2_3;gg;g5<-g5;0
ROW;SU2_3;qq;q1<-q1;0
ROW;SU2_3;qq;qA<-qA;-1
ROW;SU2_3;qq;q5<-q5;0
ROW;SU2_3;qg;q1<-g1;0
ROW;SU2_3;qg;qA<-gA;-1/4
ROW;SU2_3;qg;q5<-g5;0
ROW;SU2_3;gq;g1<-q1;0
ROW;SU2_3;gq;gA<-qA;-4
ROW;SU2_3;gq;g5<-q5;0
ROW;SU2_3;gg;g1<-g1;0
ROW;SU2_3;gg;gA<-gA;-1
ROW;SU2_3;gg;g5<-g5;0
HOM;SU2_3;q1;q1;1;1;determined
HOM;SU2_3;qA;qA;1;1;determined
HOM;SU2_3;q5;q5;1;1;determined
HOM;SU2_3;g1;q1;1;1;determined
HOM;SU2_3;gA;qA;1;1;determined
HOM;SU2_3;g5;q5;1;1;determined
HOM;SU2_3;q1;g1;1;1;determined
HOM;SU2_3;qA;gA;1;1;determined
HOM;SU2_3;q5;g5;1;1;determined
HOM;SU2_3;g1;g1;1;1;determined
HOM;SU2_3;gA;gA;1;1;determined
HOM;SU2_3;g5;g5;1;1;determined
HOMSUM;SU2_3;qq;3;3
HOMSUM;SU2_3;qg;3;3
HOMSUM;SU2_3;gq;3;3
HOMSUM;SU2_3;gg;3;3
# end of SU2_3
#
# ---------------------------------------------------------------- SU2_4
REP;SU2_4;4;3;3/8;1/5
CH;SU2_4;q1;q;1;0;0
CH;SU2_4;qA;q;3;1/5;0
CH;SU2_4;q5;q;5;3/5;0
CH;SU2_4;q7;q;7;6/5;0
CH;SU2_4;g1;g;1;0;1
CH;SU2_4;gA;g;3;1/5;-1
CH;SU2_4;g5;g;5;3/5;1
DIMSUM;SU2_4;q;16;16;g;9;9;1
XCH;SU2_4;RbRb;0:1;1/5:3;3/5:5;6/5:7
XCH;SU2_4;RbA;3/40:2;3/8:4;7/8:6
BASIS;SU2_4;qq;q1<-q1;P[q1]
BASIS;SU2_4;qq;qA<-qA;P[qA]
BASIS;SU2_4;qq;q5<-q5;P[q5]
BASIS;SU2_4;qq;q7<-q7;P[q7]
BASIS;SU2_4;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_4;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_4;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;SU2_4;gq;g1<-q1;P[g1] K^+ P[q1] / (3/16)
BASIS;SU2_4;gq;gA<-qA;P[gA] K^- P[qA] / (1/40)
BASIS;SU2_4;gq;g5<-q5;P[g5] K^+ P[q5] / (3/50)
BASIS;SU2_4;gg;g1<-g1;P[g1]
BASIS;SU2_4;gg;gA<-gA;P[gA]
BASIS;SU2_4;gg;g5<-g5;P[g5]
MU;SU2_4;85;1
BQ;SU2_4;q1;3/8;3/8;1
BQ;SU2_4;qA;11/40;11/40;1
BQ;SU2_4;q5;3/40;3/40;1
BQ;SU2_4;q7;-9/40;-9/40;1
BG;SU2_4;g1;1;-2/5;-2/5;1
BG;SU2_4;gA;1;0;0;1
BG;SU2_4;g5;1;1/5;1/5;1
BG;SU2_4;g1;-1;0;0;1
BG;SU2_4;gA;-1;-1/5;-1/5;1
BG;SU2_4;g5;-1;0;0;1
BORN;SU2_4;1;qq;q1<-q1;3/8
BORN;SU2_4;1;qq;qA<-qA;11/40
BORN;SU2_4;1;qq;q5<-q5;3/40
BORN;SU2_4;1;qq;q7<-q7;-9/40
BORN;SU2_4;1;qg;q1<-g1;2*nf
BORN;SU2_4;1;qg;qA<-gA;0
BORN;SU2_4;1;qg;q5<-g5;2*nf
BORN;SU2_4;1;gq;g1<-q1;-3/8
BORN;SU2_4;1;gq;gA<-qA;0
BORN;SU2_4;1;gq;g5<-q5;-3/25
BORN;SU2_4;1;gg;g1<-g1;-2/5
BORN;SU2_4;1;gg;gA<-gA;0
BORN;SU2_4;1;gg;g5<-g5;1/5
BORN;SU2_4;-1;qq;q1<-q1;3/8
BORN;SU2_4;-1;qq;qA<-qA;11/40
BORN;SU2_4;-1;qq;q5<-q5;3/40
BORN;SU2_4;-1;qq;q7<-q7;-9/40
BORN;SU2_4;-1;qg;q1<-g1;0
BORN;SU2_4;-1;qg;qA<-gA;2*nf
BORN;SU2_4;-1;qg;q5<-g5;0
BORN;SU2_4;-1;gq;g1<-q1;0
BORN;SU2_4;-1;gq;gA<-qA;-1/20
BORN;SU2_4;-1;gq;g5<-q5;0
BORN;SU2_4;-1;gg;g1<-g1;0
BORN;SU2_4;-1;gg;gA<-gA;-1/5
BORN;SU2_4;-1;gg;g5<-g5;0
TP;SU2_4;1;q1;-3/4
TPCHK;SU2_4;1;q1;-3/4;-4 T_F C_F;-3/4;1
TP;SU2_4;1;qA;0
TP;SU2_4;1;q5;-6/25
TP;SU2_4;1;q7;0
TP;SU2_4;-1;q1;0
TPCHK;SU2_4;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_4;-1;qA;-1/10
TPCHK;SU2_4;-1;qA;-1/10;-T_F C_A;-1/10;1
TP;SU2_4;-1;q5;0
TP;SU2_4;-1;q7;0
TRCCOLS;SU2_4;qq;q1<-q1;qA<-qA;q5<-q5;q7<-q7
TRCROW;SU2_4;qq;q1<-q1;0;-3/4;0;0
TRCROW;SU2_4;qq;qA<-qA;-1/4;0;-2/5;0
TRCROW;SU2_4;qq;q5<-q5;0;-6/25;0;-21/100
TRCROW;SU2_4;qq;q7<-q7;0;0;-3/20;0
CLOSURE;SU2_4;qq;1
TRCCOLS;SU2_4;qg;q1<-g1;qA<-gA;q5<-g5
TRCROW;SU2_4;qg;q1<-g1;0;-1/5;0
TRCROW;SU2_4;qg;qA<-gA;-1/2;0;2/5
TRCROW;SU2_4;qg;q5<-g5;0;1/10;0
CLOSURE;SU2_4;qg;1
TRCCOLS;SU2_4;gq;g1<-q1;gA<-qA;g5<-q5
TRCROW;SU2_4;gq;g1<-q1;0;-3/2;0
TRCROW;SU2_4;gq;gA<-qA;-1/15;0;1/6
TRCROW;SU2_4;gq;g5<-q5;0;6/25;0
CLOSURE;SU2_4;gq;1
TRCCOLS;SU2_4;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_4;gg;g1<-g1;0;-2/5;0
TRCROW;SU2_4;gg;gA<-gA;-2/15;0;-1/6
TRCROW;SU2_4;gg;g5<-g5;0;-1/10;0
CLOSURE;SU2_4;gg;1
TRCDIAG;SU2_4;qq;q1<-q1;0
TRCDIAG;SU2_4;qq;qA<-qA;0
TRCDIAG;SU2_4;qq;q5<-q5;0
TRCDIAG;SU2_4;qq;q7<-q7;0
TRCPAIR;SU2_4;qq;q1<-q1;qA<-qA;3/16
TRCPAIR;SU2_4;qq;q1<-q1;q5<-q5;0
TRCPAIR;SU2_4;qq;q1<-q1;q7<-q7;0
TRCPAIR;SU2_4;qq;qA<-qA;q5<-q5;12/125
TRCPAIR;SU2_4;qq;qA<-qA;q7<-q7;0
TRCPAIR;SU2_4;qq;q5<-q5;q7<-q7;63/2000
TRCDIAG;SU2_4;qg;q1<-g1;0
TRCDIAG;SU2_4;qg;qA<-gA;0
TRCDIAG;SU2_4;qg;q5<-g5;0
TRCPAIR;SU2_4;qg;q1<-g1;qA<-gA;1/10
TRCPAIR;SU2_4;qg;q1<-g1;q5<-g5;0
TRCPAIR;SU2_4;qg;qA<-gA;q5<-g5;1/25
TRCDIAG;SU2_4;gq;g1<-q1;0
TRCDIAG;SU2_4;gq;gA<-qA;0
TRCDIAG;SU2_4;gq;g5<-q5;0
TRCPAIR;SU2_4;gq;g1<-q1;gA<-qA;1/10
TRCPAIR;SU2_4;gq;g1<-q1;g5<-q5;0
TRCPAIR;SU2_4;gq;gA<-qA;g5<-q5;1/25
TRCDIAG;SU2_4;gg;g1<-g1;0
TRCDIAG;SU2_4;gg;gA<-gA;0
TRCDIAG;SU2_4;gg;g5<-g5;0
TRCPAIR;SU2_4;gg;g1<-g1;gA<-gA;4/75
TRCPAIR;SU2_4;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_4;gg;gA<-gA;g5<-g5;1/60
SIG;SU2_4;qq;q1<-q1;1
SIG;SU2_4;qq;qA<-qA;0
SIG;SU2_4;qq;q5<-q5;0
SIG;SU2_4;qq;q7<-q7;0
SIG;SU2_4;qg;q1<-g1;1/2
SIG;SU2_4;qg;qA<-gA;0
SIG;SU2_4;qg;q5<-g5;0
SIG;SU2_4;gq;g1<-q1;2
SIG;SU2_4;gq;gA<-qA;0
SIG;SU2_4;gq;g5<-q5;0
SIG;SU2_4;gg;g1<-g1;1
SIG;SU2_4;gg;gA<-gA;0
SIG;SU2_4;gg;g5<-g5;0
ROW;SU2_4;qq;q1<-q1;0
ROW;SU2_4;qq;qA<-qA;-3/4
ROW;SU2_4;qq;q5<-q5;0
ROW;SU2_4;qq;q7<-q7;0
ROW;SU2_4;qg;q1<-g1;0
ROW;SU2_4;qg;qA<-gA;-1/10
ROW;SU2_4;qg;q5<-g5;0
ROW;SU2_4;gq;g1<-q1;0
ROW;SU2_4;gq;gA<-qA;-3
ROW;SU2_4;gq;g5<-q5;0
ROW;SU2_4;gg;g1<-g1;0
ROW;SU2_4;gg;gA<-gA;-2/5
ROW;SU2_4;gg;g5<-g5;0
HOM;SU2_4;q1;q1;1;1;determined
HOM;SU2_4;qA;qA;1;1;determined
HOM;SU2_4;q5;q5;1;1;determined
HOM;SU2_4;q7;q7;1;1;determined
HOM;SU2_4;g1;q1;1;1;determined
HOM;SU2_4;gA;qA;1;1;determined
HOM;SU2_4;g5;q5;1;1;determined
HOM;SU2_4;q1;g1;1;1;determined
HOM;SU2_4;qA;gA;1;1;determined
HOM;SU2_4;q5;g5;1;1;determined
HOM;SU2_4;g1;g1;1;1;determined
HOM;SU2_4;gA;gA;1;1;determined
HOM;SU2_4;g5;g5;1;1;determined
HOMSUM;SU2_4;qq;4;4
HOMSUM;SU2_4;qg;3;3
HOMSUM;SU2_4;gq;3;3
HOMSUM;SU2_4;gg;3;3
# end of SU2_4
#
# ---------------------------------------------------------------- SU2_5
REP;SU2_5;5;3;3/10;1/10
CH;SU2_5;q1;q;1;0;0
CH;SU2_5;qA;q;3;1/10;0
CH;SU2_5;q5;q;5;3/10;0
CH;SU2_5;q7;q;7;3/5;0
CH;SU2_5;q9;q;9;1;0
CH;SU2_5;g1;g;1;0;1
CH;SU2_5;gA;g;3;1/10;-1
CH;SU2_5;g5;g;5;3/10;1
DIMSUM;SU2_5;q;25;25;g;9;9;1
XCH;SU2_5;RbRb;0:1;1/10:3;3/10:5;3/5:7;1:9
XCH;SU2_5;RbA;1/10:3;3/10:5;3/5:7
BASIS;SU2_5;qq;q1<-q1;P[q1]
BASIS;SU2_5;qq;qA<-qA;P[qA]
BASIS;SU2_5;qq;q5<-q5;P[q5]
BASIS;SU2_5;qq;q7<-q7;P[q7]
BASIS;SU2_5;qq;q9<-q9;P[q9]
BASIS;SU2_5;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU2_5;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SU2_5;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;SU2_5;gq;g1<-q1;P[g1] K^+ P[q1] / (3/20)
BASIS;SU2_5;gq;gA<-qA;P[gA] K^- P[qA] / (1/80)
BASIS;SU2_5;gq;g5<-q5;P[g5] K^+ P[q5] / (21/400)
BASIS;SU2_5;gg;g1<-g1;P[g1]
BASIS;SU2_5;gg;gA<-gA;P[gA]
BASIS;SU2_5;gg;g5<-g5;P[g5]
MU;SU2_5;100;1
BQ;SU2_5;q1;3/10;3/10;1
BQ;SU2_5;qA;1/4;1/4;1
BQ;SU2_5;q5;3/20;3/20;1
BQ;SU2_5;q7;0;0;1
BQ;SU2_5;q9;-1/5;-1/5;1
BG;SU2_5;g1;1;-1/5;-1/5;1
BG;SU2_5;gA;1;0;0;1
BG;SU2_5;g5;1;1/10;1/10;1
BG;SU2_5;g1;-1;0;0;1
BG;SU2_5;gA;-1;-1/10;-1/10;1
BG;SU2_5;g5;-1;0;0;1
BORN;SU2_5;1;qq;q1<-q1;3/10
BORN;SU2_5;1;qq;qA<-qA;1/4
BORN;SU2_5;1;qq;q5<-q5;3/20
BORN;SU2_5;1;qq;q7<-q7;0
BORN;SU2_5;1;qq;q9<-q9;-1/5
BORN;SU2_5;1;qg;q1<-g1;2*nf
BORN;SU2_5;1;qg;qA<-gA;0
BORN;SU2_5;1;qg;q5<-g5;2*nf
BORN;SU2_5;1;gq;g1<-q1;-3/10
BORN;SU2_5;1;gq;gA<-qA;0
BORN;SU2_5;1;gq;g5<-q5;-21/200
BORN;SU2_5;1;gg;g1<-g1;-1/5
BORN;SU2_5;1;gg;gA<-gA;0
BORN;SU2_5;1;gg;g5<-g5;1/10
BORN;SU2_5;-1;qq;q1<-q1;3/10
BORN;SU2_5;-1;qq;qA<-qA;1/4
BORN;SU2_5;-1;qq;q5<-q5;3/20
BORN;SU2_5;-1;qq;q7<-q7;0
BORN;SU2_5;-1;qq;q9<-q9;-1/5
BORN;SU2_5;-1;qg;q1<-g1;0
BORN;SU2_5;-1;qg;qA<-gA;2*nf
BORN;SU2_5;-1;qg;q5<-g5;0
BORN;SU2_5;-1;gq;g1<-q1;0
BORN;SU2_5;-1;gq;gA<-qA;-1/40
BORN;SU2_5;-1;gq;g5<-q5;0
BORN;SU2_5;-1;gg;g1<-g1;0
BORN;SU2_5;-1;gg;gA<-gA;-1/10
BORN;SU2_5;-1;gg;g5<-g5;0
TP;SU2_5;1;q1;-3/5
TPCHK;SU2_5;1;q1;-3/5;-4 T_F C_F;-3/5;1
TP;SU2_5;1;qA;0
TP;SU2_5;1;q5;-21/100
TP;SU2_5;1;q7;0
TP;SU2_5;1;q9;0
TP;SU2_5;-1;q1;0
TPCHK;SU2_5;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU2_5;-1;qA;-1/20
TPCHK;SU2_5;-1;qA;-1/20;-T_F C_A;-1/20;1
TP;SU2_5;-1;q5;0
TP;SU2_5;-1;q7;0
TP;SU2_5;-1;q9;0
TRCCOLS;SU2_5;qq;q1<-q1;qA<-qA;q5<-q5;q7<-q7;q9<-q9
TRCROW;SU2_5;qq;q1<-q1;0;-3/5;0;0;0
TRCROW;SU2_5;qq;qA<-qA;-1/5;0;-7/20;0;0
TRCROW;SU2_5;qq;q5<-q5;0;-21/100;0;-6/25;0
TRCROW;SU2_5;qq;q7<-q7;0;0;-6/35;0;-9/70
TRCROW;SU2_5;qq;q9<-q9;0;0;0;-1/10;0
CLOSURE;SU2_5;qq;1
TRCCOLS;SU2_5;qg;q1<-g1;qA<-gA;q5<-g5
TRCROW;SU2_5;qg;q1<-g1;0;-1/10;0
TRCROW;SU2_5;qg;qA<-gA;-2/5;0;7/20
TRCROW;SU2_5;qg;q5<-g5;0;1/20;0
CLOSURE;SU2_5;qg;1
TRCCOLS;SU2_5;gq;g1<-q1;gA<-qA;g5<-q5
TRCROW;SU2_5;gq;g1<-q1;0;-6/5;0
TRCROW;SU2_5;gq;gA<-qA;-1/30;0;1/12
TRCROW;SU2_5;gq;g5<-q5;0;21/100;0
CLOSURE;SU2_5;gq;1
TRCCOLS;SU2_5;gg;g1<-g1;gA<-gA;g5<-g5
TRCROW;SU2_5;gg;g1<-g1;0;-1/5;0
TRCROW;SU2_5;gg;gA<-gA;-1/15;0;-1/12
TRCROW;SU2_5;gg;g5<-g5;0;-1/20;0
CLOSURE;SU2_5;gg;1
TRCDIAG;SU2_5;qq;q1<-q1;0
TRCDIAG;SU2_5;qq;qA<-qA;0
TRCDIAG;SU2_5;qq;q5<-q5;0
TRCDIAG;SU2_5;qq;q7<-q7;0
TRCDIAG;SU2_5;qq;q9<-q9;0
TRCPAIR;SU2_5;qq;q1<-q1;qA<-qA;3/25
TRCPAIR;SU2_5;qq;q1<-q1;q5<-q5;0
TRCPAIR;SU2_5;qq;q1<-q1;q7<-q7;0
TRCPAIR;SU2_5;qq;q1<-q1;q9<-q9;0
TRCPAIR;SU2_5;qq;qA<-qA;q5<-q5;147/2000
TRCPAIR;SU2_5;qq;qA<-qA;q7<-q7;0
TRCPAIR;SU2_5;qq;qA<-qA;q9<-q9;0
TRCPAIR;SU2_5;qq;q5<-q5;q7<-q7;36/875
TRCPAIR;SU2_5;qq;q5<-q5;q9<-q9;0
TRCPAIR;SU2_5;qq;q7<-q7;q9<-q9;9/700
TRCDIAG;SU2_5;qg;q1<-g1;0
TRCDIAG;SU2_5;qg;qA<-gA;0
TRCDIAG;SU2_5;qg;q5<-g5;0
TRCPAIR;SU2_5;qg;q1<-g1;qA<-gA;1/25
TRCPAIR;SU2_5;qg;q1<-g1;q5<-g5;0
TRCPAIR;SU2_5;qg;qA<-gA;q5<-g5;7/400
TRCDIAG;SU2_5;gq;g1<-q1;0
TRCDIAG;SU2_5;gq;gA<-qA;0
TRCDIAG;SU2_5;gq;g5<-q5;0
TRCPAIR;SU2_5;gq;g1<-q1;gA<-qA;1/25
TRCPAIR;SU2_5;gq;g1<-q1;g5<-q5;0
TRCPAIR;SU2_5;gq;gA<-qA;g5<-q5;7/400
TRCDIAG;SU2_5;gg;g1<-g1;0
TRCDIAG;SU2_5;gg;gA<-gA;0
TRCDIAG;SU2_5;gg;g5<-g5;0
TRCPAIR;SU2_5;gg;g1<-g1;gA<-gA;1/75
TRCPAIR;SU2_5;gg;g1<-g1;g5<-g5;0
TRCPAIR;SU2_5;gg;gA<-gA;g5<-g5;1/240
SIG;SU2_5;qq;q1<-q1;1
SIG;SU2_5;qq;qA<-qA;0
SIG;SU2_5;qq;q5<-q5;0
SIG;SU2_5;qq;q7<-q7;0
SIG;SU2_5;qq;q9<-q9;0
SIG;SU2_5;qg;q1<-g1;1/2
SIG;SU2_5;qg;qA<-gA;0
SIG;SU2_5;qg;q5<-g5;0
SIG;SU2_5;gq;g1<-q1;2
SIG;SU2_5;gq;gA<-qA;0
SIG;SU2_5;gq;g5<-q5;0
SIG;SU2_5;gg;g1<-g1;1
SIG;SU2_5;gg;gA<-gA;0
SIG;SU2_5;gg;g5<-g5;0
ROW;SU2_5;qq;q1<-q1;0
ROW;SU2_5;qq;qA<-qA;-3/5
ROW;SU2_5;qq;q5<-q5;0
ROW;SU2_5;qq;q7<-q7;0
ROW;SU2_5;qq;q9<-q9;0
ROW;SU2_5;qg;q1<-g1;0
ROW;SU2_5;qg;qA<-gA;-1/20
ROW;SU2_5;qg;q5<-g5;0
ROW;SU2_5;gq;g1<-q1;0
ROW;SU2_5;gq;gA<-qA;-12/5
ROW;SU2_5;gq;g5<-q5;0
ROW;SU2_5;gg;g1<-g1;0
ROW;SU2_5;gg;gA<-gA;-1/5
ROW;SU2_5;gg;g5<-g5;0
HOM;SU2_5;q1;q1;1;1;determined
HOM;SU2_5;qA;qA;1;1;determined
HOM;SU2_5;q5;q5;1;1;determined
HOM;SU2_5;q7;q7;1;1;determined
HOM;SU2_5;q9;q9;1;1;determined
HOM;SU2_5;g1;q1;1;1;determined
HOM;SU2_5;gA;qA;1;1;determined
HOM;SU2_5;g5;q5;1;1;determined
HOM;SU2_5;q1;g1;1;1;determined
HOM;SU2_5;qA;gA;1;1;determined
HOM;SU2_5;q5;g5;1;1;determined
HOM;SU2_5;g1;g1;1;1;determined
HOM;SU2_5;gA;gA;1;1;determined
HOM;SU2_5;g5;g5;1;1;determined
HOMSUM;SU2_5;qq;5;5
HOMSUM;SU2_5;qg;3;3
HOMSUM;SU2_5;gq;3;3
HOMSUM;SU2_5;gg;3;3
# end of SU2_5
#
# ---------------------------------------------------------------- SU3_6
REP;SU3_6;6;8;2/3;3/5
CH;SU3_6;q1;q;1;0;0
CH;SU3_6;qA;q;8;3/5;0
CH;SU3_6;q27;q;27;8/5;0
CH;SU3_6;g1;g;1;0;1
CH;SU3_6;gA_S;g;8;3/5;1
CH;SU3_6;gA_A;g;8;3/5;-1
CH;SU3_6;g20;g;20;6/5;-1
CH;SU3_6;g27;g;27;8/5;1
DIMSUM;SU3_6;q;36;36;g;64;64;1
XCH;SU3_6;RbRb;2/3:6;16/15:15;28/15:15
XCH;SU3_6;RbA;4/15:3;2/3:6;16/15:15;5/3:24
C3;SU3_6;q1;scalar;0:1
C3;SU3_6;qA;scalar;0:8
C3;SU3_6;q27;scalar;0:27
C3;SU3_6;g1;scalar;0:1
C3;SU3_6;gA_S;scalar;0:8
C3;SU3_6;gA_A;scalar;0:8
C3;SU3_6;g20;split;63/250:10,-63/250:10
C3;SU3_6;g27;scalar;0:27
BASIS;SU3_6;qq;q1<-q1;P[q1]
BASIS;SU3_6;qq;qA<-qA;P[qA]
BASIS;SU3_6;qq;q27<-q27;P[q27]
BASIS;SU3_6;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU3_6;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU3_6;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU3_6;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;SU3_6;gq;g1<-q1;P[g1] K^+ P[q1] / (1/3)
BASIS;SU3_6;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (49/600)
BASIS;SU3_6;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (3/40)
BASIS;SU3_6;gq;g27<-q27;P[g27] K^+ P[q27] / (1/25)
BASIS;SU3_6;gg;g1<-g1;P[g1]
BASIS;SU3_6;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU3_6;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU3_6;gg;g20<-g20;P[g20]
BASIS;SU3_6;gg;g27<-g27;P[g27]
BASIS;SU3_6;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU3_6;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU3_6;170;1
BQ;SU3_6;q1;2/3;2/3;1
BQ;SU3_6;qA;11/30;11/30;1
BQ;SU3_6;q27;-2/15;-2/15;1
BG;SU3_6;g1;1;-6/5;-6/5;1
BG;SU3_6;gA_S;1;-3/5;-3/5;1
BG;SU3_6;gA_A;1;0;0;1
BG;SU3_6;g20;1;0;0;1
BG;SU3_6;g27;1;2/5;2/5;1
BG;SU3_6;g1;-1;0;0;1
BG;SU3_6;gA_S;-1;0;0;1
BG;SU3_6;gA_A;-1;-3/5;-3/5;1
BG;SU3_6;g20;-1;0;0;1
BG;SU3_6;g27;-1;0;0;1
BORN;SU3_6;1;qq;q1<-q1;2/3
BORN;SU3_6;1;qq;qA<-qA;11/30
BORN;SU3_6;1;qq;q27<-q27;-2/15
BORN;SU3_6;1;qg;q1<-g1;2*nf
BORN;SU3_6;1;qg;qA<-gA_S;2*nf
BORN;SU3_6;1;qg;qA<-gA_A;0
BORN;SU3_6;1;qg;q27<-g27;2*nf
BORN;SU3_6;1;gq;g1<-q1;-2/3
BORN;SU3_6;1;gq;gA_S<-qA;-49/300
BORN;SU3_6;1;gq;gA_A<-qA;0
BORN;SU3_6;1;gq;g27<-q27;-2/25
BORN;SU3_6;1;gg;g1<-g1;-6/5
BORN;SU3_6;1;gg;gA_S<-gA_S;-3/5
BORN;SU3_6;1;gg;gA_A<-gA_A;0
BORN;SU3_6;1;gg;g20<-g20;0
BORN;SU3_6;1;gg;g27<-g27;2/5
BORN;SU3_6;1;gg;gA_S<-gA_A;0
BORN;SU3_6;1;gg;gA_A<-gA_S;0
BORN;SU3_6;-1;qq;q1<-q1;2/3
BORN;SU3_6;-1;qq;qA<-qA;11/30
BORN;SU3_6;-1;qq;q27<-q27;-2/15
BORN;SU3_6;-1;qg;q1<-g1;0
BORN;SU3_6;-1;qg;qA<-gA_S;0
BORN;SU3_6;-1;qg;qA<-gA_A;2*nf
BORN;SU3_6;-1;qg;q27<-g27;0
BORN;SU3_6;-1;gq;g1<-q1;0
BORN;SU3_6;-1;gq;gA_S<-qA;0
BORN;SU3_6;-1;gq;gA_A<-qA;-3/20
BORN;SU3_6;-1;gq;g27<-q27;0
BORN;SU3_6;-1;gg;g1<-g1;0
BORN;SU3_6;-1;gg;gA_S<-gA_S;0
BORN;SU3_6;-1;gg;gA_A<-gA_A;-3/5
BORN;SU3_6;-1;gg;g20<-g20;0
BORN;SU3_6;-1;gg;g27<-g27;0
BORN;SU3_6;-1;gg;gA_S<-gA_A;0
BORN;SU3_6;-1;gg;gA_A<-gA_S;0
TP;SU3_6;1;q1;-4/3
TPCHK;SU3_6;1;q1;-4/3;-4 T_F C_F;-4/3;1
TP;SU3_6;1;qA;-49/150
TP;SU3_6;1;q27;-4/25
TP;SU3_6;-1;q1;0
TPCHK;SU3_6;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU3_6;-1;qA;-3/10
TPCHK;SU3_6;-1;qA;-3/10;-T_F C_A;-3/10;1
TP;SU3_6;-1;q27;0
TRCCOLS;SU3_6;qq;q1<-q1;qA<-qA;q27<-q27
TRCROW;SU3_6;qq;q1<-q1;0;-4/3;0
TRCROW;SU3_6;qq;qA<-qA;-1/6;-49/150;-27/50
TRCROW;SU3_6;qq;q27<-q27;0;-4/25;-28/75
CLOSURE;SU3_6;qq;1
TRCCOLS;SU3_6;qg;q1<-g1;qA<-gA_S;qA<-gA_A;q27<-g27
TRCROW;SU3_6;qg;q1<-g1;0;0;-3/5;0
TRCROW;SU3_6;qg;qA<-gA_S;0;0;-3/10;0
TRCROW;SU3_6;qg;qA<-gA_A;-1/3;-49/150;0;9/25
TRCROW;SU3_6;qg;q27<-g27;0;0;1/5;0
CLOSURE;SU3_6;qg;1
TRCCOLS;SU3_6;gq;g1<-q1;gA_S<-qA;gA_A<-qA;g27<-q27
TRCROW;SU3_6;gq;g1<-q1;0;0;-8/3;0
TRCROW;SU3_6;gq;gA_S<-qA;0;0;-49/150;0
TRCROW;SU3_6;gq;gA_A<-qA;-3/40;-3/10;0;27/40
TRCROW;SU3_6;gq;g27<-q27;0;0;8/75;0
CLOSURE;SU3_6;gq;1
TRCCOLS;SU3_6;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g27<-g27;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU3_6;gg;g1<-g1;0;0;-6/5;0;0;0;0
TRCROW;SU3_6;gg;gA_S<-gA_S;0;0;-3/10;-3/5;0;0;0
TRCROW;SU3_6;gg;gA_A<-gA_A;-3/20;-3/10;0;0;-9/20;0;0
TRCROW;SU3_6;gg;g20<-g20;0;-6/25;0;0;-9/25;0;0
TRCROW;SU3_6;gg;g27<-g27;0;0;-2/15;-4/15;0;0;0
TRCROW;SU3_6;gg;gA_S<-gA_A;0;0;0;0;0;0;-49/150
TRCROW;SU3_6;gg;gA_A<-gA_S;0;0;0;0;0;-27/98;0
CLOSURE;SU3_6;gg;1
TRCDIAG;SU3_6;qq;q1<-q1;0
TRCDIAG;SU3_6;qq;qA<-qA;-49/150
TRCDIAG;SU3_6;qq;q27<-q27;-28/75
TRCPAIR;SU3_6;qq;q1<-q1;qA<-qA;2/9
TRCPAIR;SU3_6;qq;q1<-q1;q27<-q27;0
TRCPAIR;SU3_6;qq;qA<-qA;q27<-q27;54/625
TRCDIAG;SU3_6;qg;q1<-g1;0
TRCDIAG;SU3_6;qg;qA<-gA_S;0
TRCDIAG;SU3_6;qg;qA<-gA_A;0
TRCDIAG;SU3_6;qg;q27<-g27;0
TRCPAIR;SU3_6;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU3_6;qg;q1<-g1;qA<-gA_A;1/5
TRCPAIR;SU3_6;qg;q1<-g1;q27<-g27;0
TRCPAIR;SU3_6;qg;qA<-gA_S;qA<-gA_A;49/500
TRCPAIR;SU3_6;qg;qA<-gA_S;q27<-g27;0
TRCPAIR;SU3_6;qg;qA<-gA_A;q27<-g27;9/125
TRCDIAG;SU3_6;gq;g1<-q1;0
TRCDIAG;SU3_6;gq;gA_S<-qA;0
TRCDIAG;SU3_6;gq;gA_A<-qA;0
TRCDIAG;SU3_6;gq;g27<-q27;0
TRCPAIR;SU3_6;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU3_6;gq;g1<-q1;gA_A<-qA;1/5
TRCPAIR;SU3_6;gq;g1<-q1;g27<-q27;0
TRCPAIR;SU3_6;gq;gA_S<-qA;gA_A<-qA;49/500
TRCPAIR;SU3_6;gq;gA_S<-qA;g27<-q27;0
TRCPAIR;SU3_6;gq;gA_A<-qA;g27<-q27;9/125
TRCDIAG;SU3_6;gg;g1<-g1;0
TRCDIAG;SU3_6;gg;gA_S<-gA_S;0
TRCDIAG;SU3_6;gg;gA_A<-gA_A;0
TRCDIAG;SU3_6;gg;g20<-g20;0
TRCDIAG;SU3_6;gg;g27<-g27;0
TRCDIAG;SU3_6;gg;gA_S<-gA_A;0
TRCDIAG;SU3_6;gg;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_A<-gA_A;9/50
TRCPAIR;SU3_6;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU3_6;gg;g1<-g1;g27<-g27;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;gA_S<-gA_S;gA_A<-gA_A;9/100
TRCPAIR;SU3_6;gg;gA_S<-gA_S;g20<-g20;18/125
TRCPAIR;SU3_6;gg;gA_S<-gA_S;g27<-g27;0
TRCPAIR;SU3_6;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;gA_A<-gA_A;g20<-g20;0
TRCPAIR;SU3_6;gg;gA_A<-gA_A;g27<-g27;3/50
TRCPAIR;SU3_6;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;g20<-g20;g27<-g27;12/125
TRCPAIR;SU3_6;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;g27<-g27;gA_S<-gA_A;0
TRCPAIR;SU3_6;gg;g27<-g27;gA_A<-gA_S;0
TRCPAIR;SU3_6;gg;gA_S<-gA_A;gA_A<-gA_S;9/100
SIG;SU3_6;qq;q1<-q1;1
SIG;SU3_6;qq;qA<-qA;0
SIG;SU3_6;qq;q27<-q27;0
SIG;SU3_6;qg;q1<-g1;1/2
SIG;SU3_6;qg;qA<-gA_S;0
SIG;SU3_6;qg;qA<-gA_A;0
SIG;SU3_6;qg;q27<-g27;0
SIG;SU3_6;gq;g1<-q1;2
SIG;SU3_6;gq;gA_S<-qA;0
SIG;SU3_6;gq;gA_A<-qA;0
SIG;SU3_6;gq;g27<-q27;0
SIG;SU3_6;gg;g1<-g1;1
SIG;SU3_6;gg;gA_S<-gA_S;0
SIG;SU3_6;gg;gA_A<-gA_A;0
SIG;SU3_6;gg;g20<-g20;0
SIG;SU3_6;gg;g27<-g27;0
SIG;SU3_6;gg;gA_S<-gA_A;0
SIG;SU3_6;gg;gA_A<-gA_S;0
ROW;SU3_6;qq;q1<-q1;0
ROW;SU3_6;qq;qA<-qA;-4/3
ROW;SU3_6;qq;q27<-q27;0
ROW;SU3_6;qg;q1<-g1;0
ROW;SU3_6;qg;qA<-gA_S;0
ROW;SU3_6;qg;qA<-gA_A;-3/10
ROW;SU3_6;qg;q27<-g27;0
ROW;SU3_6;gq;g1<-q1;0
ROW;SU3_6;gq;gA_S<-qA;0
ROW;SU3_6;gq;gA_A<-qA;-16/3
ROW;SU3_6;gq;g27<-q27;0
ROW;SU3_6;gg;g1<-g1;0
ROW;SU3_6;gg;gA_S<-gA_S;0
ROW;SU3_6;gg;gA_A<-gA_A;-6/5
ROW;SU3_6;gg;g20<-g20;0
ROW;SU3_6;gg;g27<-g27;0
ROW;SU3_6;gg;gA_S<-gA_A;0
ROW;SU3_6;gg;gA_A<-gA_S;0
HOM;SU3_6;q1;q1;1;1;determined
HOM;SU3_6;qA;qA;1;1;determined
HOM;SU3_6;q27;q27;1;1;determined
HOM;SU3_6;g1;q1;1;1;determined
HOM;SU3_6;gA_S;qA;1;1;determined
HOM;SU3_6;gA_A;qA;1;1;determined
HOM;SU3_6;g27;q27;1;1;determined
HOM;SU3_6;q1;g1;1;1;determined
HOM;SU3_6;qA;gA_S;1;1;determined
HOM;SU3_6;qA;gA_A;1;1;determined
HOM;SU3_6;q27;g27;1;1;determined
HOM;SU3_6;g1;g1;1;1;determined
HOM;SU3_6;gA_S;gA_S;1;1;determined
HOM;SU3_6;gA_S;gA_A;1;1;determined
HOM;SU3_6;gA_A;gA_S;1;1;determined
HOM;SU3_6;gA_A;gA_A;1;1;determined
HOM;SU3_6;g20;g20;2;1;determined (P and the cubic Casimir; the basis keeps P only)
HOM;SU3_6;g27;g27;1;1;determined
HOMSUM;SU3_6;qq;3;3
HOMSUM;SU3_6;qg;4;4
HOMSUM;SU3_6;gq;4;4
HOMSUM;SU3_6;gg;8;7
# end of SU3_6
#
# ---------------------------------------------------------------- SU3_10
REP;SU3_10;10;8;2/5;1/5
CH;SU3_10;q1;q;1;0;0
CH;SU3_10;qA;q;8;1/5;0
CH;SU3_10;q27;q;27;8/15;0
CH;SU3_10;q64;q;64;1;0
CH;SU3_10;g1;g;1;0;1
CH;SU3_10;gA_S;g;8;1/5;1
CH;SU3_10;gA_A;g;8;1/5;-1
CH;SU3_10;g20;g;20;2/5;-1
CH;SU3_10;g27;g;27;8/15;1
DIMSUM;SU3_10;q;100;100;g;64;64;1
XCH;SU3_10;RbRb;2/5:10;8/15:27;4/5:35;6/5:28
XCH;SU3_10;RbA;1/5:8;2/5:10;8/15:27;4/5:35
C3;SU3_10;q1;scalar;0:1
C3;SU3_10;qA;scalar;0:8
C3;SU3_10;q27;scalar;0:27
C3;SU3_10;q64;scalar;0:64
C3;SU3_10;g1;scalar;0:1
C3;SU3_10;gA_S;scalar;0:8
C3;SU3_10;gA_A;scalar;0:8
C3;SU3_10;g20;split;9/250:10,-9/250:10
C3;SU3_10;g27;scalar;0:27
BASIS;SU3_10;qq;q1<-q1;P[q1]
BASIS;SU3_10;qq;qA<-qA;P[qA]
BASIS;SU3_10;qq;q27<-q27;P[q27]
BASIS;SU3_10;qq;q64<-q64;P[q64]
BASIS;SU3_10;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU3_10;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU3_10;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU3_10;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;SU3_10;gq;g1<-q1;P[g1] K^+ P[q1] / (1/5)
BASIS;SU3_10;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (9/200)
BASIS;SU3_10;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/40)
BASIS;SU3_10;gq;g27<-q27;P[g27] K^+ P[q27] / (7/225)
BASIS;SU3_10;gg;g1<-g1;P[g1]
BASIS;SU3_10;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU3_10;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU3_10;gg;g20<-g20;P[g20]
BASIS;SU3_10;gg;g27<-g27;P[g27]
BASIS;SU3_10;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU3_10;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU3_10;185;1
BQ;SU3_10;q1;2/5;2/5;1
BQ;SU3_10;qA;3/10;3/10;1
BQ;SU3_10;q27;2/15;2/15;1
BQ;SU3_10;q64;-1/10;-1/10;1
BG;SU3_10;g1;1;-2/5;-2/5;1
BG;SU3_10;gA_S;1;-1/5;-1/5;1
BG;SU3_10;gA_A;1;0;0;1
BG;SU3_10;g20;1;0;0;1
BG;SU3_10;g27;1;2/15;2/15;1
BG;SU3_10;g1;-1;0;0;1
BG;SU3_10;gA_S;-1;0;0;1
BG;SU3_10;gA_A;-1;-1/5;-1/5;1
BG;SU3_10;g20;-1;0;0;1
BG;SU3_10;g27;-1;0;0;1
BORN;SU3_10;1;qq;q1<-q1;2/5
BORN;SU3_10;1;qq;qA<-qA;3/10
BORN;SU3_10;1;qq;q27<-q27;2/15
BORN;SU3_10;1;qq;q64<-q64;-1/10
BORN;SU3_10;1;qg;q1<-g1;2*nf
BORN;SU3_10;1;qg;qA<-gA_S;2*nf
BORN;SU3_10;1;qg;qA<-gA_A;0
BORN;SU3_10;1;qg;q27<-g27;2*nf
BORN;SU3_10;1;gq;g1<-q1;-2/5
BORN;SU3_10;1;gq;gA_S<-qA;-9/100
BORN;SU3_10;1;gq;gA_A<-qA;0
BORN;SU3_10;1;gq;g27<-q27;-14/225
BORN;SU3_10;1;gg;g1<-g1;-2/5
BORN;SU3_10;1;gg;gA_S<-gA_S;-1/5
BORN;SU3_10;1;gg;gA_A<-gA_A;0
BORN;SU3_10;1;gg;g20<-g20;0
BORN;SU3_10;1;gg;g27<-g27;2/15
BORN;SU3_10;1;gg;gA_S<-gA_A;0
BORN;SU3_10;1;gg;gA_A<-gA_S;0
BORN;SU3_10;-1;qq;q1<-q1;2/5
BORN;SU3_10;-1;qq;qA<-qA;3/10
BORN;SU3_10;-1;qq;q27<-q27;2/15
BORN;SU3_10;-1;qq;q64<-q64;-1/10
BORN;SU3_10;-1;qg;q1<-g1;0
BORN;SU3_10;-1;qg;qA<-gA_S;0
BORN;SU3_10;-1;qg;qA<-gA_A;2*nf
BORN;SU3_10;-1;qg;q27<-g27;0
BORN;SU3_10;-1;gq;g1<-q1;0
BORN;SU3_10;-1;gq;gA_S<-qA;0
BORN;SU3_10;-1;gq;gA_A<-qA;-1/20
BORN;SU3_10;-1;gq;g27<-q27;0
BORN;SU3_10;-1;gg;g1<-g1;0
BORN;SU3_10;-1;gg;gA_S<-gA_S;0
BORN;SU3_10;-1;gg;gA_A<-gA_A;-1/5
BORN;SU3_10;-1;gg;g20<-g20;0
BORN;SU3_10;-1;gg;g27<-g27;0
BORN;SU3_10;-1;gg;gA_S<-gA_A;0
BORN;SU3_10;-1;gg;gA_A<-gA_S;0
TP;SU3_10;1;q1;-4/5
TPCHK;SU3_10;1;q1;-4/5;-4 T_F C_F;-4/5;1
TP;SU3_10;1;qA;-9/50
TP;SU3_10;1;q27;-28/225
TP;SU3_10;1;q64;0
TP;SU3_10;-1;q1;0
TPCHK;SU3_10;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU3_10;-1;qA;-1/10
TPCHK;SU3_10;-1;qA;-1/10;-T_F C_A;-1/10;1
TP;SU3_10;-1;q27;0
TP;SU3_10;-1;q64;0
TRCCOLS;SU3_10;qq;q1<-q1;qA<-qA;q27<-q27;q64<-q64
TRCROW;SU3_10;qq;q1<-q1;0;-4/5;0;0
TRCROW;SU3_10;qq;qA<-qA;-1/10;-9/50;-21/50;0
TRCROW;SU3_10;qq;q27<-q27;0;-28/225;-36/175;-64/315
TRCROW;SU3_10;qq;q64<-q64;0;0;-3/35;-3/14
CLOSURE;SU3_10;qq;1
TRCCOLS;SU3_10;qg;q1<-g1;qA<-gA_S;qA<-gA_A;q27<-g27
TRCROW;SU3_10;qg;q1<-g1;0;0;-1/5;0
TRCROW;SU3_10;qg;qA<-gA_S;0;0;-1/10;0
TRCROW;SU3_10;qg;qA<-gA_A;-1/5;-9/50;0;7/25
TRCROW;SU3_10;qg;q27<-g27;0;0;1/15;0
CLOSURE;SU3_10;qg;1
TRCCOLS;SU3_10;gq;g1<-q1;gA_S<-qA;gA_A<-qA;g27<-q27
TRCROW;SU3_10;gq;g1<-q1;0;0;-8/5;0
TRCROW;SU3_10;gq;gA_S<-qA;0;0;-9/50;0
TRCROW;SU3_10;gq;gA_A<-qA;-1/40;-1/10;0;9/40
TRCROW;SU3_10;gq;g27<-q27;0;0;56/675;0
CLOSURE;SU3_10;gq;1
TRCCOLS;SU3_10;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g27<-g27;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU3_10;gg;g1<-g1;0;0;-2/5;0;0;0;0
TRCROW;SU3_10;gg;gA_S<-gA_S;0;0;-1/10;-1/5;0;0;0
TRCROW;SU3_10;gg;gA_A<-gA_A;-1/20;-1/10;0;0;-3/20;0;0
TRCROW;SU3_10;gg;g20<-g20;0;-2/25;0;0;-3/25;0;0
TRCROW;SU3_10;gg;g27<-g27;0;0;-2/45;-4/45;0;0;0
TRCROW;SU3_10;gg;gA_S<-gA_A;0;0;0;0;0;0;-9/50
TRCROW;SU3_10;gg;gA_A<-gA_S;0;0;0;0;0;-1/18;0
CLOSURE;SU3_10;gg;1
TRCDIAG;SU3_10;qq;q1<-q1;0
TRCDIAG;SU3_10;qq;qA<-qA;-9/50
TRCDIAG;SU3_10;qq;q27<-q27;-36/175
TRCDIAG;SU3_10;qq;q64<-q64;-3/14
TRCPAIR;SU3_10;qq;q1<-q1;qA<-qA;2/25
TRCPAIR;SU3_10;qq;q1<-q1;q27<-q27;0
TRCPAIR;SU3_10;qq;q1<-q1;q64<-q64;0
TRCPAIR;SU3_10;qq;qA<-qA;q27<-q27;98/1875
TRCPAIR;SU3_10;qq;qA<-qA;q64<-q64;0
TRCPAIR;SU3_10;qq;q27<-q27;q64<-q64;64/3675
TRCDIAG;SU3_10;qg;q1<-g1;0
TRCDIAG;SU3_10;qg;qA<-gA_S;0
TRCDIAG;SU3_10;qg;qA<-gA_A;0
TRCDIAG;SU3_10;qg;q27<-g27;0
TRCPAIR;SU3_10;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU3_10;qg;q1<-g1;qA<-gA_A;1/25
TRCPAIR;SU3_10;qg;q1<-g1;q27<-g27;0
TRCPAIR;SU3_10;qg;qA<-gA_S;qA<-gA_A;9/500
TRCPAIR;SU3_10;qg;qA<-gA_S;q27<-g27;0
TRCPAIR;SU3_10;qg;qA<-gA_A;q27<-g27;7/375
TRCDIAG;SU3_10;gq;g1<-q1;0
TRCDIAG;SU3_10;gq;gA_S<-qA;0
TRCDIAG;SU3_10;gq;gA_A<-qA;0
TRCDIAG;SU3_10;gq;g27<-q27;0
TRCPAIR;SU3_10;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU3_10;gq;g1<-q1;gA_A<-qA;1/25
TRCPAIR;SU3_10;gq;g1<-q1;g27<-q27;0
TRCPAIR;SU3_10;gq;gA_S<-qA;gA_A<-qA;9/500
TRCPAIR;SU3_10;gq;gA_S<-qA;g27<-q27;0
TRCPAIR;SU3_10;gq;gA_A<-qA;g27<-q27;7/375
TRCDIAG;SU3_10;gg;g1<-g1;0
TRCDIAG;SU3_10;gg;gA_S<-gA_S;0
TRCDIAG;SU3_10;gg;gA_A<-gA_A;0
TRCDIAG;SU3_10;gg;g20<-g20;0
TRCDIAG;SU3_10;gg;g27<-g27;0
TRCDIAG;SU3_10;gg;gA_S<-gA_A;0
TRCDIAG;SU3_10;gg;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_A<-gA_A;1/50
TRCPAIR;SU3_10;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU3_10;gg;g1<-g1;g27<-g27;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;gA_S<-gA_S;gA_A<-gA_A;1/100
TRCPAIR;SU3_10;gg;gA_S<-gA_S;g20<-g20;2/125
TRCPAIR;SU3_10;gg;gA_S<-gA_S;g27<-g27;0
TRCPAIR;SU3_10;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;gA_A<-gA_A;g20<-g20;0
TRCPAIR;SU3_10;gg;gA_A<-gA_A;g27<-g27;1/150
TRCPAIR;SU3_10;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;g20<-g20;g27<-g27;4/375
TRCPAIR;SU3_10;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;g27<-g27;gA_S<-gA_A;0
TRCPAIR;SU3_10;gg;g27<-g27;gA_A<-gA_S;0
TRCPAIR;SU3_10;gg;gA_S<-gA_A;gA_A<-gA_S;1/100
SIG;SU3_10;qq;q1<-q1;1
SIG;SU3_10;qq;qA<-qA;0
SIG;SU3_10;qq;q27<-q27;0
SIG;SU3_10;qq;q64<-q64;0
SIG;SU3_10;qg;q1<-g1;1/2
SIG;SU3_10;qg;qA<-gA_S;0
SIG;SU3_10;qg;qA<-gA_A;0
SIG;SU3_10;qg;q27<-g27;0
SIG;SU3_10;gq;g1<-q1;2
SIG;SU3_10;gq;gA_S<-qA;0
SIG;SU3_10;gq;gA_A<-qA;0
SIG;SU3_10;gq;g27<-q27;0
SIG;SU3_10;gg;g1<-g1;1
SIG;SU3_10;gg;gA_S<-gA_S;0
SIG;SU3_10;gg;gA_A<-gA_A;0
SIG;SU3_10;gg;g20<-g20;0
SIG;SU3_10;gg;g27<-g27;0
SIG;SU3_10;gg;gA_S<-gA_A;0
SIG;SU3_10;gg;gA_A<-gA_S;0
ROW;SU3_10;qq;q1<-q1;0
ROW;SU3_10;qq;qA<-qA;-4/5
ROW;SU3_10;qq;q27<-q27;0
ROW;SU3_10;qq;q64<-q64;0
ROW;SU3_10;qg;q1<-g1;0
ROW;SU3_10;qg;qA<-gA_S;0
ROW;SU3_10;qg;qA<-gA_A;-1/10
ROW;SU3_10;qg;q27<-g27;0
ROW;SU3_10;gq;g1<-q1;0
ROW;SU3_10;gq;gA_S<-qA;0
ROW;SU3_10;gq;gA_A<-qA;-16/5
ROW;SU3_10;gq;g27<-q27;0
ROW;SU3_10;gg;g1<-g1;0
ROW;SU3_10;gg;gA_S<-gA_S;0
ROW;SU3_10;gg;gA_A<-gA_A;-2/5
ROW;SU3_10;gg;g20<-g20;0
ROW;SU3_10;gg;g27<-g27;0
ROW;SU3_10;gg;gA_S<-gA_A;0
ROW;SU3_10;gg;gA_A<-gA_S;0
HOM;SU3_10;q1;q1;1;1;determined
HOM;SU3_10;qA;qA;1;1;determined
HOM;SU3_10;q27;q27;1;1;determined
HOM;SU3_10;q64;q64;not computed (dimension > 35);1;-
HOM;SU3_10;g1;q1;1;1;determined
HOM;SU3_10;gA_S;qA;1;1;determined
HOM;SU3_10;gA_A;qA;1;1;determined
HOM;SU3_10;g27;q27;1;1;determined
HOM;SU3_10;q1;g1;1;1;determined
HOM;SU3_10;qA;gA_S;1;1;determined
HOM;SU3_10;qA;gA_A;1;1;determined
HOM;SU3_10;q27;g27;1;1;determined
HOM;SU3_10;g1;g1;1;1;determined
HOM;SU3_10;gA_S;gA_S;1;1;determined
HOM;SU3_10;gA_S;gA_A;1;1;determined
HOM;SU3_10;gA_A;gA_S;1;1;determined
HOM;SU3_10;gA_A;gA_A;1;1;determined
HOM;SU3_10;g20;g20;2;1;determined (P and the cubic Casimir; the basis keeps P only)
HOM;SU3_10;g27;g27;1;1;determined
HOMSUM;SU3_10;qq;incomplete;4
HOMSUM;SU3_10;qg;4;4
HOMSUM;SU3_10;gq;4;4
HOMSUM;SU3_10;gg;8;7
# end of SU3_10
#
# ---------------------------------------------------------------- SU4_6
REP;SU4_6;6;15;5/4;2
CH;SU4_6;q1;q;1;0;0
CH;SU4_6;qA;q;15;2;0
CH;SU4_6;q20;q;20;3;0
CH;SU4_6;g1;g;1;0;1
CH;SU4_6;gA_S;g;15;2;1
CH;SU4_6;gA_A;g;15;2;-1
CH;SU4_6;g20;g;20;3;1
CH;SU4_6;g90;g;90;4;-1
CH;SU4_6;g84;g;84;5;1
DIMSUM;SU4_6;q;36;36;g;225;225;1
XCH;SU4_6;RbRb;0:1;2:15;3:20
XCH;SU4_6;RbA;5/4:6;9/4:20;15/4:64
BASIS;SU4_6;qq;q1<-q1;P[q1]
BASIS;SU4_6;qq;qA<-qA;P[qA]
BASIS;SU4_6;qq;q20<-q20;P[q20]
BASIS;SU4_6;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU4_6;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU4_6;qg;q20<-g20;P[q20] J^+ P[g20]
BASIS;SU4_6;gq;g1<-q1;P[g1] K^+ P[q1] / (5/8)
BASIS;SU4_6;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/4)
BASIS;SU4_6;gq;g20<-q20;P[g20] K^+ P[q20] / (1/4)
BASIS;SU4_6;gg;g1<-g1;P[g1]
BASIS;SU4_6;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU4_6;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU4_6;gg;g20<-g20;P[g20]
BASIS;SU4_6;gg;g90<-g90;P[g90]
BASIS;SU4_6;gg;g84<-g84;P[g84]
MU;SU4_6;117;1
BQ;SU4_6;q1;5/4;5/4;1
BQ;SU4_6;qA;1/4;1/4;1
BQ;SU4_6;q20;-1/4;-1/4;1
BG;SU4_6;g1;1;-4;-4;1
BG;SU4_6;gA_S;1;-2;-2;1
BG;SU4_6;gA_A;1;0;0;1
BG;SU4_6;g20;1;-1;-1;1
BG;SU4_6;g90;1;0;0;1
BG;SU4_6;g84;1;1;1;1
BG;SU4_6;g1;-1;0;0;1
BG;SU4_6;gA_S;-1;0;0;1
BG;SU4_6;gA_A;-1;-2;-2;1
BG;SU4_6;g20;-1;0;0;1
BG;SU4_6;g90;-1;0;0;1
BG;SU4_6;g84;-1;0;0;1
BORN;SU4_6;1;qq;q1<-q1;5/4
BORN;SU4_6;1;qq;qA<-qA;1/4
BORN;SU4_6;1;qq;q20<-q20;-1/4
BORN;SU4_6;1;qg;q1<-g1;2*nf
BORN;SU4_6;1;qg;qA<-gA_A;0
BORN;SU4_6;1;qg;q20<-g20;2*nf
BORN;SU4_6;1;gq;g1<-q1;-5/4
BORN;SU4_6;1;gq;gA_A<-qA;0
BORN;SU4_6;1;gq;g20<-q20;-1/2
BORN;SU4_6;1;gg;g1<-g1;-4
BORN;SU4_6;1;gg;gA_S<-gA_S;-2
BORN;SU4_6;1;gg;gA_A<-gA_A;0
BORN;SU4_6;1;gg;g20<-g20;-1
BORN;SU4_6;1;gg;g90<-g90;0
BORN;SU4_6;1;gg;g84<-g84;1
BORN;SU4_6;-1;qq;q1<-q1;5/4
BORN;SU4_6;-1;qq;qA<-qA;1/4
BORN;SU4_6;-1;qq;q20<-q20;-1/4
BORN;SU4_6;-1;qg;q1<-g1;0
BORN;SU4_6;-1;qg;qA<-gA_A;2*nf
BORN;SU4_6;-1;qg;q20<-g20;0
BORN;SU4_6;-1;gq;g1<-q1;0
BORN;SU4_6;-1;gq;gA_A<-qA;-1/2
BORN;SU4_6;-1;gq;g20<-q20;0
BORN;SU4_6;-1;gg;g1<-g1;0
BORN;SU4_6;-1;gg;gA_S<-gA_S;0
BORN;SU4_6;-1;gg;gA_A<-gA_A;-2
BORN;SU4_6;-1;gg;g20<-g20;0
BORN;SU4_6;-1;gg;g90<-g90;0
BORN;SU4_6;-1;gg;g84<-g84;0
TP;SU4_6;1;q1;-5/2
TPCHK;SU4_6;1;q1;-5/2;-4 T_F C_F;-5/2;1
TP;SU4_6;1;qA;0
TP;SU4_6;1;q20;-1
TP;SU4_6;-1;q1;0
TPCHK;SU4_6;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU4_6;-1;qA;-1
TPCHK;SU4_6;-1;qA;-1;-T_F C_A;-1;1
TP;SU4_6;-1;q20;0
TRCCOLS;SU4_6;qq;q1<-q1;qA<-qA;q20<-q20
TRCROW;SU4_6;qq;q1<-q1;0;-5/2;0
TRCROW;SU4_6;qq;qA<-qA;-1/6;0;-4/3
TRCROW;SU4_6;qq;q20<-q20;0;-1;0
CLOSURE;SU4_6;qq;1
TRCCOLS;SU4_6;qg;q1<-g1;qA<-gA_A;q20<-g20
TRCROW;SU4_6;qg;q1<-g1;0;-2;0
TRCROW;SU4_6;qg;qA<-gA_A;-1/3;0;-2/3
TRCROW;SU4_6;qg;q20<-g20;0;-1/2;0
CLOSURE;SU4_6;qg;1
TRCCOLS;SU4_6;gq;g1<-q1;gA_A<-qA;g20<-q20
TRCROW;SU4_6;gq;g1<-q1;0;-5;0
TRCROW;SU4_6;gq;gA_A<-qA;-2/15;0;-2/3
TRCROW;SU4_6;gq;g20<-q20;0;-1/2;0
CLOSURE;SU4_6;gq;1
TRCCOLS;SU4_6;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g90<-g90;g84<-g84
TRCROW;SU4_6;gg;g1<-g1;0;0;-4;0;0;0
TRCROW;SU4_6;gg;gA_S<-gA_S;0;0;-1;0;-2;0
TRCROW;SU4_6;gg;gA_A<-gA_A;-4/15;-1;0;-1/3;0;-7/5
TRCROW;SU4_6;gg;g20<-g20;0;0;-1/4;0;-9/4;0
TRCROW;SU4_6;gg;g90<-g90;0;-1/3;0;-1/2;0;-7/6
TRCROW;SU4_6;gg;g84<-g84;0;0;-1/4;0;-5/4;0
CLOSURE;SU4_6;gg;1
TRCDIAG;SU4_6;qq;q1<-q1;0
TRCDIAG;SU4_6;qq;qA<-qA;0
TRCDIAG;SU4_6;qq;q20<-q20;0
TRCPAIR;SU4_6;qq;q1<-q1;qA<-qA;5/12
TRCPAIR;SU4_6;qq;q1<-q1;q20<-q20;0
TRCPAIR;SU4_6;qq;qA<-qA;q20<-q20;4/3
TRCDIAG;SU4_6;qg;q1<-g1;0
TRCDIAG;SU4_6;qg;qA<-gA_A;0
TRCDIAG;SU4_6;qg;q20<-g20;0
TRCPAIR;SU4_6;qg;q1<-g1;qA<-gA_A;2/3
TRCPAIR;SU4_6;qg;q1<-g1;q20<-g20;0
TRCPAIR;SU4_6;qg;qA<-gA_A;q20<-g20;1/3
TRCDIAG;SU4_6;gq;g1<-q1;0
TRCDIAG;SU4_6;gq;gA_A<-qA;0
TRCDIAG;SU4_6;gq;g20<-q20;0
TRCPAIR;SU4_6;gq;g1<-q1;gA_A<-qA;2/3
TRCPAIR;SU4_6;gq;g1<-q1;g20<-q20;0
TRCPAIR;SU4_6;gq;gA_A<-qA;g20<-q20;1/3
TRCDIAG;SU4_6;gg;g1<-g1;0
TRCDIAG;SU4_6;gg;gA_S<-gA_S;0
TRCDIAG;SU4_6;gg;gA_A<-gA_A;0
TRCDIAG;SU4_6;gg;g20<-g20;0
TRCDIAG;SU4_6;gg;g90<-g90;0
TRCDIAG;SU4_6;gg;g84<-g84;0
TRCPAIR;SU4_6;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU4_6;gg;g1<-g1;gA_A<-gA_A;16/15
TRCPAIR;SU4_6;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU4_6;gg;g1<-g1;g90<-g90;0
TRCPAIR;SU4_6;gg;g1<-g1;g84<-g84;0
TRCPAIR;SU4_6;gg;gA_S<-gA_S;gA_A<-gA_A;1
TRCPAIR;SU4_6;gg;gA_S<-gA_S;g20<-g20;0
TRCPAIR;SU4_6;gg;gA_S<-gA_S;g90<-g90;2/3
TRCPAIR;SU4_6;gg;gA_S<-gA_S;g84<-g84;0
TRCPAIR;SU4_6;gg;gA_A<-gA_A;g20<-g20;1/12
TRCPAIR;SU4_6;gg;gA_A<-gA_A;g90<-g90;0
TRCPAIR;SU4_6;gg;gA_A<-gA_A;g84<-g84;7/20
TRCPAIR;SU4_6;gg;g20<-g20;g90<-g90;9/8
TRCPAIR;SU4_6;gg;g20<-g20;g84<-g84;0
TRCPAIR;SU4_6;gg;g90<-g90;g84<-g84;35/24
SIG;SU4_6;qq;q1<-q1;1
SIG;SU4_6;qq;qA<-qA;0
SIG;SU4_6;qq;q20<-q20;0
SIG;SU4_6;qg;q1<-g1;1/2
SIG;SU4_6;qg;qA<-gA_A;0
SIG;SU4_6;qg;q20<-g20;0
SIG;SU4_6;gq;g1<-q1;2
SIG;SU4_6;gq;gA_A<-qA;0
SIG;SU4_6;gq;g20<-q20;0
SIG;SU4_6;gg;g1<-g1;1
SIG;SU4_6;gg;gA_S<-gA_S;0
SIG;SU4_6;gg;gA_A<-gA_A;0
SIG;SU4_6;gg;g20<-g20;0
SIG;SU4_6;gg;g90<-g90;0
SIG;SU4_6;gg;g84<-g84;0
ROW;SU4_6;qq;q1<-q1;0
ROW;SU4_6;qq;qA<-qA;-5/2
ROW;SU4_6;qq;q20<-q20;0
ROW;SU4_6;qg;q1<-g1;0
ROW;SU4_6;qg;qA<-gA_A;-1
ROW;SU4_6;qg;q20<-g20;0
ROW;SU4_6;gq;g1<-q1;0
ROW;SU4_6;gq;gA_A<-qA;-10
ROW;SU4_6;gq;g20<-q20;0
ROW;SU4_6;gg;g1<-g1;0
ROW;SU4_6;gg;gA_S<-gA_S;0
ROW;SU4_6;gg;gA_A<-gA_A;-4
ROW;SU4_6;gg;g20<-g20;0
ROW;SU4_6;gg;g90<-g90;0
ROW;SU4_6;gg;g84<-g84;0
HOM;SU4_6;q1;q1;1;1;determined
HOM;SU4_6;qA;qA;1;1;determined
HOM;SU4_6;q20;q20;1;1;determined
HOM;SU4_6;g1;q1;1;1;determined
HOM;SU4_6;gA_S;qA;1;0;upper bound
HOM;SU4_6;gA_A;qA;1;1;determined
HOM;SU4_6;g20;q20;1;1;determined
HOM;SU4_6;q1;g1;1;1;determined
HOM;SU4_6;qA;gA_S;1;0;upper bound
HOM;SU4_6;qA;gA_A;1;1;determined
HOM;SU4_6;q20;g20;1;1;determined
HOM;SU4_6;g1;g1;1;1;determined
HOM;SU4_6;gA_S;gA_S;1;1;determined
HOM;SU4_6;gA_S;gA_A;1;0;upper bound
HOM;SU4_6;gA_A;gA_S;1;0;upper bound
HOM;SU4_6;gA_A;gA_A;1;1;determined
HOM;SU4_6;g20;g20;1;1;determined
HOM;SU4_6;g90;g90;not computed (dimension > 35);1;-
HOM;SU4_6;g84;g84;not computed (dimension > 35);1;-
HOMSUM;SU4_6;qq;3;3
HOMSUM;SU4_6;qg;4;3
HOMSUM;SU4_6;gq;4;3
HOMSUM;SU4_6;gg;incomplete;6
# end of SU4_6
#
# ---------------------------------------------------------------- SU4_10
REP;SU4_10;10;15;3/4;2/3
CH;SU4_10;q1;q;1;0;0
CH;SU4_10;qA;q;15;2/3;0
CH;SU4_10;q84;q;84;5/3;0
CH;SU4_10;g1;g;1;0;1
CH;SU4_10;gA_S;g;15;2/3;1
CH;SU4_10;gA_A;g;15;2/3;-1
CH;SU4_10;g20;g;20;1;1
CH;SU4_10;g90;g;90;4/3;-1
CH;SU4_10;g84;g;84;5/3;1
DIMSUM;SU4_10;q;100;100;g;225;225;1
XCH;SU4_10;RbRb;1:20;4/3:45;2:35
XCH;SU4_10;RbA;5/12:6;3/4:10;5/4:64;7/4:70
C3;SU4_10;q1;scalar;0:1
C3;SU4_10;qA;scalar;0:15
C3;SU4_10;q84;scalar;0:84
C3;SU4_10;g1;scalar;0:1
C3;SU4_10;gA_S;scalar;0:15
C3;SU4_10;gA_A;scalar;0:15
C3;SU4_10;g20;scalar;0:20
C3;SU4_10;g90;split;2/9:45,-2/9:45
C3;SU4_10;g84;scalar;0:84
BASIS;SU4_10;qq;q1<-q1;P[q1]
BASIS;SU4_10;qq;qA<-qA;P[qA]
BASIS;SU4_10;qq;q84<-q84;P[q84]
BASIS;SU4_10;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU4_10;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU4_10;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU4_10;qg;q84<-g84;P[q84] J^+ P[g84]
BASIS;SU4_10;gq;g1<-q1;P[g1] K^+ P[q1] / (3/8)
BASIS;SU4_10;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (1/9)
BASIS;SU4_10;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (1/12)
BASIS;SU4_10;gq;g84<-q84;P[g84] K^+ P[q84] / (1/36)
BASIS;SU4_10;gg;g1<-g1;P[g1]
BASIS;SU4_10;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU4_10;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU4_10;gg;g20<-g20;P[g20]
BASIS;SU4_10;gg;g90<-g90;P[g90]
BASIS;SU4_10;gg;g84<-g84;P[g84]
BASIS;SU4_10;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU4_10;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU4_10;193;1
BQ;SU4_10;q1;3/4;3/4;1
BQ;SU4_10;qA;5/12;5/12;1
BQ;SU4_10;q84;-1/12;-1/12;1
BG;SU4_10;g1;1;-4/3;-4/3;1
BG;SU4_10;gA_S;1;-2/3;-2/3;1
BG;SU4_10;gA_A;1;0;0;1
BG;SU4_10;g20;1;-1/3;-1/3;1
BG;SU4_10;g90;1;0;0;1
BG;SU4_10;g84;1;1/3;1/3;1
BG;SU4_10;g1;-1;0;0;1
BG;SU4_10;gA_S;-1;0;0;1
BG;SU4_10;gA_A;-1;-2/3;-2/3;1
BG;SU4_10;g20;-1;0;0;1
BG;SU4_10;g90;-1;0;0;1
BG;SU4_10;g84;-1;0;0;1
BORN;SU4_10;1;qq;q1<-q1;3/4
BORN;SU4_10;1;qq;qA<-qA;5/12
BORN;SU4_10;1;qq;q84<-q84;-1/12
BORN;SU4_10;1;qg;q1<-g1;2*nf
BORN;SU4_10;1;qg;qA<-gA_S;2*nf
BORN;SU4_10;1;qg;qA<-gA_A;0
BORN;SU4_10;1;qg;q84<-g84;2*nf
BORN;SU4_10;1;gq;g1<-q1;-3/4
BORN;SU4_10;1;gq;gA_S<-qA;-2/9
BORN;SU4_10;1;gq;gA_A<-qA;0
BORN;SU4_10;1;gq;g84<-q84;-1/18
BORN;SU4_10;1;gg;g1<-g1;-4/3
BORN;SU4_10;1;gg;gA_S<-gA_S;-2/3
BORN;SU4_10;1;gg;gA_A<-gA_A;0
BORN;SU4_10;1;gg;g20<-g20;-1/3
BORN;SU4_10;1;gg;g90<-g90;0
BORN;SU4_10;1;gg;g84<-g84;1/3
BORN;SU4_10;1;gg;gA_S<-gA_A;0
BORN;SU4_10;1;gg;gA_A<-gA_S;0
BORN;SU4_10;-1;qq;q1<-q1;3/4
BORN;SU4_10;-1;qq;qA<-qA;5/12
BORN;SU4_10;-1;qq;q84<-q84;-1/12
BORN;SU4_10;-1;qg;q1<-g1;0
BORN;SU4_10;-1;qg;qA<-gA_S;0
BORN;SU4_10;-1;qg;qA<-gA_A;2*nf
BORN;SU4_10;-1;qg;q84<-g84;0
BORN;SU4_10;-1;gq;g1<-q1;0
BORN;SU4_10;-1;gq;gA_S<-qA;0
BORN;SU4_10;-1;gq;gA_A<-qA;-1/6
BORN;SU4_10;-1;gq;g84<-q84;0
BORN;SU4_10;-1;gg;g1<-g1;0
BORN;SU4_10;-1;gg;gA_S<-gA_S;0
BORN;SU4_10;-1;gg;gA_A<-gA_A;-2/3
BORN;SU4_10;-1;gg;g20<-g20;0
BORN;SU4_10;-1;gg;g90<-g90;0
BORN;SU4_10;-1;gg;g84<-g84;0
BORN;SU4_10;-1;gg;gA_S<-gA_A;0
BORN;SU4_10;-1;gg;gA_A<-gA_S;0
TP;SU4_10;1;q1;-3/2
TPCHK;SU4_10;1;q1;-3/2;-4 T_F C_F;-3/2;1
TP;SU4_10;1;qA;-4/9
TP;SU4_10;1;q84;-1/9
TP;SU4_10;-1;q1;0
TPCHK;SU4_10;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU4_10;-1;qA;-1/3
TPCHK;SU4_10;-1;qA;-1/3;-T_F C_A;-1/3;1
TP;SU4_10;-1;q84;0
TRCCOLS;SU4_10;qq;q1<-q1;qA<-qA;q84<-q84
TRCROW;SU4_10;qq;q1<-q1;0;-3/2;0
TRCROW;SU4_10;qq;qA<-qA;-1/10;-4/9;-28/45
TRCROW;SU4_10;qq;q84<-q84;0;-1/9;-5/9
CLOSURE;SU4_10;qq;1
TRCCOLS;SU4_10;qg;q1<-g1;qA<-gA_S;qA<-gA_A;q84<-g84
TRCROW;SU4_10;qg;q1<-g1;0;0;-2/3;0
TRCROW;SU4_10;qg;qA<-gA_S;0;0;-1/3;0
TRCROW;SU4_10;qg;qA<-gA_A;-1/5;-4/9;0;14/45
TRCROW;SU4_10;qg;q84<-g84;0;0;1/6;0
CLOSURE;SU4_10;qg;1
TRCCOLS;SU4_10;gq;g1<-q1;gA_S<-qA;gA_A<-qA;g84<-q84
TRCROW;SU4_10;gq;g1<-q1;0;0;-3;0
TRCROW;SU4_10;gq;gA_S<-qA;0;0;-4/9;0
TRCROW;SU4_10;gq;gA_A<-qA;-2/45;-1/3;0;14/15
TRCROW;SU4_10;gq;g84<-q84;0;0;1/18;0
CLOSURE;SU4_10;gq;1
TRCCOLS;SU4_10;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g20<-g20;g90<-g90;g84<-g84;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU4_10;gg;g1<-g1;0;0;-4/3;0;0;0;0;0
TRCROW;SU4_10;gg;gA_S<-gA_S;0;0;-1/3;0;-2/3;0;0;0
TRCROW;SU4_10;gg;gA_A<-gA_A;-4/45;-1/3;0;-1/9;0;-7/15;0;0
TRCROW;SU4_10;gg;g20<-g20;0;0;-1/12;0;-3/4;0;0;0
TRCROW;SU4_10;gg;g90<-g90;0;-1/9;0;-1/6;0;-7/18;0;0
TRCROW;SU4_10;gg;g84<-g84;0;0;-1/12;0;-5/12;0;0;0
TRCROW;SU4_10;gg;gA_S<-gA_A;0;0;0;0;0;0;0;-4/9
TRCROW;SU4_10;gg;gA_A<-gA_S;0;0;0;0;0;0;-1/4;0
CLOSURE;SU4_10;gg;1
TRCDIAG;SU4_10;qq;q1<-q1;0
TRCDIAG;SU4_10;qq;qA<-qA;-4/9
TRCDIAG;SU4_10;qq;q84<-q84;-5/9
TRCPAIR;SU4_10;qq;q1<-q1;qA<-qA;3/20
TRCPAIR;SU4_10;qq;q1<-q1;q84<-q84;0
TRCPAIR;SU4_10;qq;qA<-qA;q84<-q84;28/405
TRCDIAG;SU4_10;qg;q1<-g1;0
TRCDIAG;SU4_10;qg;qA<-gA_S;0
TRCDIAG;SU4_10;qg;qA<-gA_A;0
TRCDIAG;SU4_10;qg;q84<-g84;0
TRCPAIR;SU4_10;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU4_10;qg;q1<-g1;qA<-gA_A;2/15
TRCPAIR;SU4_10;qg;q1<-g1;q84<-g84;0
TRCPAIR;SU4_10;qg;qA<-gA_S;qA<-gA_A;4/27
TRCPAIR;SU4_10;qg;qA<-gA_S;q84<-g84;0
TRCPAIR;SU4_10;qg;qA<-gA_A;q84<-g84;7/135
TRCDIAG;SU4_10;gq;g1<-q1;0
TRCDIAG;SU4_10;gq;gA_S<-qA;0
TRCDIAG;SU4_10;gq;gA_A<-qA;0
TRCDIAG;SU4_10;gq;g84<-q84;0
TRCPAIR;SU4_10;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU4_10;gq;g1<-q1;gA_A<-qA;2/15
TRCPAIR;SU4_10;gq;g1<-q1;g84<-q84;0
TRCPAIR;SU4_10;gq;gA_S<-qA;gA_A<-qA;4/27
TRCPAIR;SU4_10;gq;gA_S<-qA;g84<-q84;0
TRCPAIR;SU4_10;gq;gA_A<-qA;g84<-q84;7/135
TRCDIAG;SU4_10;gg;g1<-g1;0
TRCDIAG;SU4_10;gg;gA_S<-gA_S;0
TRCDIAG;SU4_10;gg;gA_A<-gA_A;0
TRCDIAG;SU4_10;gg;g20<-g20;0
TRCDIAG;SU4_10;gg;g90<-g90;0
TRCDIAG;SU4_10;gg;g84<-g84;0
TRCDIAG;SU4_10;gg;gA_S<-gA_A;0
TRCDIAG;SU4_10;gg;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_A<-gA_A;16/135
TRCPAIR;SU4_10;gg;g1<-g1;g20<-g20;0
TRCPAIR;SU4_10;gg;g1<-g1;g90<-g90;0
TRCPAIR;SU4_10;gg;g1<-g1;g84<-g84;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;gA_A<-gA_A;1/9
TRCPAIR;SU4_10;gg;gA_S<-gA_S;g20<-g20;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;g90<-g90;2/27
TRCPAIR;SU4_10;gg;gA_S<-gA_S;g84<-g84;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;gA_A<-gA_A;g20<-g20;1/108
TRCPAIR;SU4_10;gg;gA_A<-gA_A;g90<-g90;0
TRCPAIR;SU4_10;gg;gA_A<-gA_A;g84<-g84;7/180
TRCPAIR;SU4_10;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g20<-g20;g90<-g90;1/8
TRCPAIR;SU4_10;gg;g20<-g20;g84<-g84;0
TRCPAIR;SU4_10;gg;g20<-g20;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g20<-g20;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g90<-g90;g84<-g84;35/216
TRCPAIR;SU4_10;gg;g90<-g90;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g90<-g90;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;g84<-g84;gA_S<-gA_A;0
TRCPAIR;SU4_10;gg;g84<-g84;gA_A<-gA_S;0
TRCPAIR;SU4_10;gg;gA_S<-gA_A;gA_A<-gA_S;1/9
SIG;SU4_10;qq;q1<-q1;1
SIG;SU4_10;qq;qA<-qA;0
SIG;SU4_10;qq;q84<-q84;0
SIG;SU4_10;qg;q1<-g1;1/2
SIG;SU4_10;qg;qA<-gA_S;0
SIG;SU4_10;qg;qA<-gA_A;0
SIG;SU4_10;qg;q84<-g84;0
SIG;SU4_10;gq;g1<-q1;2
SIG;SU4_10;gq;gA_S<-qA;0
SIG;SU4_10;gq;gA_A<-qA;0
SIG;SU4_10;gq;g84<-q84;0
SIG;SU4_10;gg;g1<-g1;1
SIG;SU4_10;gg;gA_S<-gA_S;0
SIG;SU4_10;gg;gA_A<-gA_A;0
SIG;SU4_10;gg;g20<-g20;0
SIG;SU4_10;gg;g90<-g90;0
SIG;SU4_10;gg;g84<-g84;0
SIG;SU4_10;gg;gA_S<-gA_A;0
SIG;SU4_10;gg;gA_A<-gA_S;0
ROW;SU4_10;qq;q1<-q1;0
ROW;SU4_10;qq;qA<-qA;-3/2
ROW;SU4_10;qq;q84<-q84;0
ROW;SU4_10;qg;q1<-g1;0
ROW;SU4_10;qg;qA<-gA_S;0
ROW;SU4_10;qg;qA<-gA_A;-1/3
ROW;SU4_10;qg;q84<-g84;0
ROW;SU4_10;gq;g1<-q1;0
ROW;SU4_10;gq;gA_S<-qA;0
ROW;SU4_10;gq;gA_A<-qA;-6
ROW;SU4_10;gq;g84<-q84;0
ROW;SU4_10;gg;g1<-g1;0
ROW;SU4_10;gg;gA_S<-gA_S;0
ROW;SU4_10;gg;gA_A<-gA_A;-4/3
ROW;SU4_10;gg;g20<-g20;0
ROW;SU4_10;gg;g90<-g90;0
ROW;SU4_10;gg;g84<-g84;0
ROW;SU4_10;gg;gA_S<-gA_A;0
ROW;SU4_10;gg;gA_A<-gA_S;0
HOM;SU4_10;q1;q1;1;1;determined
HOM;SU4_10;qA;qA;1;1;determined
HOM;SU4_10;q84;q84;not computed (dimension > 35);1;-
HOM;SU4_10;g1;q1;1;1;determined
HOM;SU4_10;gA_S;qA;1;1;determined
HOM;SU4_10;gA_A;qA;1;1;determined
HOM;SU4_10;g84;q84;not computed (dimension > 35);1;-
HOM;SU4_10;q1;g1;1;1;determined
HOM;SU4_10;qA;gA_S;1;1;determined
HOM;SU4_10;qA;gA_A;1;1;determined
HOM;SU4_10;q84;g84;not computed (dimension > 35);1;-
HOM;SU4_10;g1;g1;1;1;determined
HOM;SU4_10;gA_S;gA_S;1;1;determined
HOM;SU4_10;gA_S;gA_A;1;1;determined
HOM;SU4_10;gA_A;gA_S;1;1;determined
HOM;SU4_10;gA_A;gA_A;1;1;determined
HOM;SU4_10;g20;g20;1;1;determined
HOM;SU4_10;g90;g90;not computed (dimension > 35);1;-
HOM;SU4_10;g84;g84;not computed (dimension > 35);1;-
HOMSUM;SU4_10;qq;incomplete;3
HOMSUM;SU4_10;qg;incomplete;4
HOMSUM;SU4_10;gq;incomplete;4
HOMSUM;SU4_10;gg;incomplete;8
# end of SU4_10
#
# ---------------------------------------------------------------- Sp4_4
REP;Sp4_4;4;10;5/4;3
CH;Sp4_4;q1;q;1;0;0
CH;Sp4_4;q5;q;5;2;0
CH;Sp4_4;qA;q;10;3;0
CH;Sp4_4;g1;g;1;0;1
CH;Sp4_4;g5;g;5;2;1
CH;Sp4_4;gA;g;10;3;-1
CH;Sp4_4;g14;g;14;5;1
CH;Sp4_4;g35_A;g;35;6;-1
CH;Sp4_4;g35_S;g;35;8;1
DIMSUM;Sp4_4;q;16;16;g;100;100;1
XCH;Sp4_4;RbRb;0:1;2:5;3:10
XCH;Sp4_4;RbA;5/4:4;15/4:16;21/4:20
BASIS;Sp4_4;qq;q1<-q1;P[q1]
BASIS;Sp4_4;qq;q5<-q5;P[q5]
BASIS;Sp4_4;qq;qA<-qA;P[qA]
BASIS;Sp4_4;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;Sp4_4;qg;q5<-g5;P[q5] J^+ P[g5]
BASIS;Sp4_4;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;Sp4_4;gq;g1<-q1;P[g1] K^+ P[q1] / (5/8)
BASIS;Sp4_4;gq;g5<-q5;P[g5] K^+ P[q5] / (3/8)
BASIS;Sp4_4;gq;gA<-qA;P[gA] K^- P[qA] / (3/8)
BASIS;Sp4_4;gg;g1<-g1;P[g1]
BASIS;Sp4_4;gg;g5<-g5;P[g5]
BASIS;Sp4_4;gg;gA<-gA;P[gA]
BASIS;Sp4_4;gg;g14<-g14;P[g14]
BASIS;Sp4_4;gg;g35_A<-g35_A;P[g35_A]
BASIS;Sp4_4;gg;g35_S<-g35_S;P[g35_S]
MU;Sp4_4;117;1
BQ;Sp4_4;q1;5/4;5/4;1
BQ;Sp4_4;q5;1/4;1/4;1
BQ;Sp4_4;qA;-1/4;-1/4;1
BG;Sp4_4;g1;1;-6;-6;1
BG;Sp4_4;g5;1;-4;-4;1
BG;Sp4_4;gA;1;0;0;1
BG;Sp4_4;g14;1;-1;-1;1
BG;Sp4_4;g35_A;1;0;0;1
BG;Sp4_4;g35_S;1;2;2;1
BG;Sp4_4;g1;-1;0;0;1
BG;Sp4_4;g5;-1;0;0;1
BG;Sp4_4;gA;-1;-3;-3;1
BG;Sp4_4;g14;-1;0;0;1
BG;Sp4_4;g35_A;-1;0;0;1
BG;Sp4_4;g35_S;-1;0;0;1
BORN;Sp4_4;1;qq;q1<-q1;5/4
BORN;Sp4_4;1;qq;q5<-q5;1/4
BORN;Sp4_4;1;qq;qA<-qA;-1/4
BORN;Sp4_4;1;qg;q1<-g1;2*nf
BORN;Sp4_4;1;qg;q5<-g5;2*nf
BORN;Sp4_4;1;qg;qA<-gA;0
BORN;Sp4_4;1;gq;g1<-q1;-5/4
BORN;Sp4_4;1;gq;g5<-q5;-3/4
BORN;Sp4_4;1;gq;gA<-qA;0
BORN;Sp4_4;1;gg;g1<-g1;-6
BORN;Sp4_4;1;gg;g5<-g5;-4
BORN;Sp4_4;1;gg;gA<-gA;0
BORN;Sp4_4;1;gg;g14<-g14;-1
BORN;Sp4_4;1;gg;g35_A<-g35_A;0
BORN;Sp4_4;1;gg;g35_S<-g35_S;2
BORN;Sp4_4;-1;qq;q1<-q1;5/4
BORN;Sp4_4;-1;qq;q5<-q5;1/4
BORN;Sp4_4;-1;qq;qA<-qA;-1/4
BORN;Sp4_4;-1;qg;q1<-g1;0
BORN;Sp4_4;-1;qg;q5<-g5;0
BORN;Sp4_4;-1;qg;qA<-gA;2*nf
BORN;Sp4_4;-1;gq;g1<-q1;0
BORN;Sp4_4;-1;gq;g5<-q5;0
BORN;Sp4_4;-1;gq;gA<-qA;-3/4
BORN;Sp4_4;-1;gg;g1<-g1;0
BORN;Sp4_4;-1;gg;g5<-g5;0
BORN;Sp4_4;-1;gg;gA<-gA;-3
BORN;Sp4_4;-1;gg;g14<-g14;0
BORN;Sp4_4;-1;gg;g35_A<-g35_A;0
BORN;Sp4_4;-1;gg;g35_S<-g35_S;0
TP;Sp4_4;1;q1;-5/2
TPCHK;Sp4_4;1;q1;-5/2;-4 T_F C_F;-5/2;1
TP;Sp4_4;1;q5;-3/2
TP;Sp4_4;1;qA;0
TP;Sp4_4;-1;q1;0
TPCHK;Sp4_4;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;Sp4_4;-1;q5;0
TP;Sp4_4;-1;qA;-3/2
TPCHK;Sp4_4;-1;qA;-3/2;-T_F C_A;-3/2;1
TRCCOLS;Sp4_4;qq;q1<-q1;q5<-q5;qA<-qA
TRCROW;Sp4_4;qq;q1<-q1;0;0;-5/2
TRCROW;Sp4_4;qq;q5<-q5;0;0;-3/2
TRCROW;Sp4_4;qq;qA<-qA;-1/4;-3/4;0
CLOSURE;Sp4_4;qq;1
TRCCOLS;Sp4_4;qg;q1<-g1;q5<-g5;qA<-gA
TRCROW;Sp4_4;qg;q1<-g1;0;0;-3
TRCROW;Sp4_4;qg;q5<-g5;0;0;-2
TRCROW;Sp4_4;qg;qA<-gA;-1/2;-1;0
CLOSURE;Sp4_4;qg;1
TRCCOLS;Sp4_4;gq;g1<-q1;g5<-q5;gA<-qA
TRCROW;Sp4_4;gq;g1<-q1;0;0;-5
TRCROW;Sp4_4;gq;g5<-q5;0;0;-2
TRCROW;Sp4_4;gq;gA<-qA;-3/10;-1;0
CLOSURE;Sp4_4;gq;1
TRCCOLS;Sp4_4;gg;g1<-g1;g5<-g5;gA<-gA;g14<-g14;g35_A<-g35_A;g35_S<-g35_S
TRCROW;Sp4_4;gg;g1<-g1;0;0;-6;0;0;0
TRCROW;Sp4_4;gg;g5<-g5;0;0;-8/3;0;-7/3;0
TRCROW;Sp4_4;gg;gA<-gA;-3/5;-4/3;0;-7/30;0;-7/3
TRCROW;Sp4_4;gg;g14<-g14;0;0;-1/6;0;-10/3;0
TRCROW;Sp4_4;gg;g35_A<-g35_A;0;-1/3;0;-4/3;0;-4/3
TRCROW;Sp4_4;gg;g35_S<-g35_S;0;0;-2/3;0;-4/3;0
CLOSURE;Sp4_4;gg;1
TRCDIAG;Sp4_4;qq;q1<-q1;0
TRCDIAG;Sp4_4;qq;q5<-q5;0
TRCDIAG;Sp4_4;qq;qA<-qA;0
TRCPAIR;Sp4_4;qq;q1<-q1;q5<-q5;0
TRCPAIR;Sp4_4;qq;q1<-q1;qA<-qA;5/8
TRCPAIR;Sp4_4;qq;q5<-q5;qA<-qA;9/8
TRCDIAG;Sp4_4;qg;q1<-g1;0
TRCDIAG;Sp4_4;qg;q5<-g5;0
TRCDIAG;Sp4_4;qg;qA<-gA;0
TRCPAIR;Sp4_4;qg;q1<-g1;q5<-g5;0
TRCPAIR;Sp4_4;qg;q1<-g1;qA<-gA;3/2
TRCPAIR;Sp4_4;qg;q5<-g5;qA<-gA;2
TRCDIAG;Sp4_4;gq;g1<-q1;0
TRCDIAG;Sp4_4;gq;g5<-q5;0
TRCDIAG;Sp4_4;gq;gA<-qA;0
TRCPAIR;Sp4_4;gq;g1<-q1;g5<-q5;0
TRCPAIR;Sp4_4;gq;g1<-q1;gA<-qA;3/2
TRCPAIR;Sp4_4;gq;g5<-q5;gA<-qA;2
TRCDIAG;Sp4_4;gg;g1<-g1;0
TRCDIAG;Sp4_4;gg;g5<-g5;0
TRCDIAG;Sp4_4;gg;gA<-gA;0
TRCDIAG;Sp4_4;gg;g14<-g14;0
TRCDIAG;Sp4_4;gg;g35_A<-g35_A;0
TRCDIAG;Sp4_4;gg;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;g1<-g1;g5<-g5;0
TRCPAIR;Sp4_4;gg;g1<-g1;gA<-gA;18/5
TRCPAIR;Sp4_4;gg;g1<-g1;g14<-g14;0
TRCPAIR;Sp4_4;gg;g1<-g1;g35_A<-g35_A;0
TRCPAIR;Sp4_4;gg;g1<-g1;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;g5<-g5;gA<-gA;32/9
TRCPAIR;Sp4_4;gg;g5<-g5;g14<-g14;0
TRCPAIR;Sp4_4;gg;g5<-g5;g35_A<-g35_A;7/9
TRCPAIR;Sp4_4;gg;g5<-g5;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;gA<-gA;g14<-g14;7/180
TRCPAIR;Sp4_4;gg;gA<-gA;g35_A<-g35_A;0
TRCPAIR;Sp4_4;gg;gA<-gA;g35_S<-g35_S;14/9
TRCPAIR;Sp4_4;gg;g14<-g14;g35_A<-g35_A;40/9
TRCPAIR;Sp4_4;gg;g14<-g14;g35_S<-g35_S;0
TRCPAIR;Sp4_4;gg;g35_A<-g35_A;g35_S<-g35_S;16/9
SIG;Sp4_4;qq;q1<-q1;1
SIG;Sp4_4;qq;q5<-q5;0
SIG;Sp4_4;qq;qA<-qA;0
SIG;Sp4_4;qg;q1<-g1;1/2
SIG;Sp4_4;qg;q5<-g5;0
SIG;Sp4_4;qg;qA<-gA;0
SIG;Sp4_4;gq;g1<-q1;2
SIG;Sp4_4;gq;g5<-q5;0
SIG;Sp4_4;gq;gA<-qA;0
SIG;Sp4_4;gg;g1<-g1;1
SIG;Sp4_4;gg;g5<-g5;0
SIG;Sp4_4;gg;gA<-gA;0
SIG;Sp4_4;gg;g14<-g14;0
SIG;Sp4_4;gg;g35_A<-g35_A;0
SIG;Sp4_4;gg;g35_S<-g35_S;0
ROW;Sp4_4;qq;q1<-q1;0
ROW;Sp4_4;qq;q5<-q5;0
ROW;Sp4_4;qq;qA<-qA;-5/2
ROW;Sp4_4;qg;q1<-g1;0
ROW;Sp4_4;qg;q5<-g5;0
ROW;Sp4_4;qg;qA<-gA;-3/2
ROW;Sp4_4;gq;g1<-q1;0
ROW;Sp4_4;gq;g5<-q5;0
ROW;Sp4_4;gq;gA<-qA;-10
ROW;Sp4_4;gg;g1<-g1;0
ROW;Sp4_4;gg;g5<-g5;0
ROW;Sp4_4;gg;gA<-gA;-6
ROW;Sp4_4;gg;g14<-g14;0
ROW;Sp4_4;gg;g35_A<-g35_A;0
ROW;Sp4_4;gg;g35_S<-g35_S;0
HOM;Sp4_4;q1;q1;1;1;determined
HOM;Sp4_4;q5;q5;1;1;determined
HOM;Sp4_4;qA;qA;1;1;determined
HOM;Sp4_4;g1;q1;1;1;determined
HOM;Sp4_4;g5;q5;1;1;determined
HOM;Sp4_4;gA;qA;1;1;determined
HOM;Sp4_4;q1;g1;1;1;determined
HOM;Sp4_4;q5;g5;1;1;determined
HOM;Sp4_4;qA;gA;1;1;determined
HOM;Sp4_4;g1;g1;1;1;determined
HOM;Sp4_4;g5;g5;1;1;determined
HOM;Sp4_4;gA;gA;1;1;determined
HOM;Sp4_4;g14;g14;1;1;determined
HOM;Sp4_4;g35_A;g35_A;1;1;determined
HOM;Sp4_4;g35_S;g35_S;1;1;determined
HOMSUM;Sp4_4;qq;3;3
HOMSUM;Sp4_4;qg;3;3
HOMSUM;Sp4_4;gq;3;3
HOMSUM;Sp4_4;gg;6;6
# end of Sp4_4
#
# ---------------------------------------------------------------- SO7_7
REP;SO7_7;7;21;3/2;5/2
CH;SO7_7;q1;q;1;0;0
CH;SO7_7;qA;q;21;5/2;0
CH;SO7_7;q27;q;27;7/2;0
CH;SO7_7;g1;g;1;0;1
CH;SO7_7;gA;g;21;5/2;-1
CH;SO7_7;g35;g;35;3;1
CH;SO7_7;g27;g;27;7/2;1
CH;SO7_7;g189;g;189;5;-1
CH;SO7_7;g168;g;168;6;1
DIMSUM;SO7_7;q;49;49;g;441;441;1
XCH;SO7_7;RbRb;0:1;5/2:21;7/2:27
XCH;SO7_7;RbA;3/2:7;3:35;9/2:105
BASIS;SO7_7;qq;q1<-q1;P[q1]
BASIS;SO7_7;qq;qA<-qA;P[qA]
BASIS;SO7_7;qq;q27<-q27;P[q27]
BASIS;SO7_7;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SO7_7;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;SO7_7;qg;q27<-g27;P[q27] J^+ P[g27]
BASIS;SO7_7;gq;g1<-q1;P[g1] K^+ P[q1] / (3/4)
BASIS;SO7_7;gq;gA<-qA;P[gA] K^- P[qA] / (5/16)
BASIS;SO7_7;gq;g27<-q27;P[g27] K^+ P[q27] / (5/16)
BASIS;SO7_7;gg;g1<-g1;P[g1]
BASIS;SO7_7;gg;gA<-gA;P[gA]
BASIS;SO7_7;gg;g35<-g35;P[g35]
BASIS;SO7_7;gg;g27<-g27;P[g27]
BASIS;SO7_7;gg;g189<-g189;P[g189]
BASIS;SO7_7;gg;g168<-g168;P[g168]
MU;SO7_7;117;1
BQ;SO7_7;q1;3/2;3/2;1
BQ;SO7_7;qA;1/4;1/4;1
BQ;SO7_7;q27;-1/4;-1/4;1
BG;SO7_7;g1;1;-5;-5;1
BG;SO7_7;gA;1;0;0;1
BG;SO7_7;g35;1;-2;-2;1
BG;SO7_7;g27;1;-3/2;-3/2;1
BG;SO7_7;g189;1;0;0;1
BG;SO7_7;g168;1;1;1;1
BG;SO7_7;g1;-1;0;0;1
BG;SO7_7;gA;-1;-5/2;-5/2;1
BG;SO7_7;g35;-1;0;0;1
BG;SO7_7;g27;-1;0;0;1
BG;SO7_7;g189;-1;0;0;1
BG;SO7_7;g168;-1;0;0;1
BORN;SO7_7;1;qq;q1<-q1;3/2
BORN;SO7_7;1;qq;qA<-qA;1/4
BORN;SO7_7;1;qq;q27<-q27;-1/4
BORN;SO7_7;1;qg;q1<-g1;2*nf
BORN;SO7_7;1;qg;qA<-gA;0
BORN;SO7_7;1;qg;q27<-g27;2*nf
BORN;SO7_7;1;gq;g1<-q1;-3/2
BORN;SO7_7;1;gq;gA<-qA;0
BORN;SO7_7;1;gq;g27<-q27;-5/8
BORN;SO7_7;1;gg;g1<-g1;-5
BORN;SO7_7;1;gg;gA<-gA;0
BORN;SO7_7;1;gg;g35<-g35;-2
BORN;SO7_7;1;gg;g27<-g27;-3/2
BORN;SO7_7;1;gg;g189<-g189;0
BORN;SO7_7;1;gg;g168<-g168;1
BORN;SO7_7;-1;qq;q1<-q1;3/2
BORN;SO7_7;-1;qq;qA<-qA;1/4
BORN;SO7_7;-1;qq;q27<-q27;-1/4
BORN;SO7_7;-1;qg;q1<-g1;0
BORN;SO7_7;-1;qg;qA<-gA;2*nf
BORN;SO7_7;-1;qg;q27<-g27;0
BORN;SO7_7;-1;gq;g1<-q1;0
BORN;SO7_7;-1;gq;gA<-qA;-5/8
BORN;SO7_7;-1;gq;g27<-q27;0
BORN;SO7_7;-1;gg;g1<-g1;0
BORN;SO7_7;-1;gg;gA<-gA;-5/2
BORN;SO7_7;-1;gg;g35<-g35;0
BORN;SO7_7;-1;gg;g27<-g27;0
BORN;SO7_7;-1;gg;g189<-g189;0
BORN;SO7_7;-1;gg;g168<-g168;0
TP;SO7_7;1;q1;-3
TPCHK;SO7_7;1;q1;-3;-4 T_F C_F;-3;1
TP;SO7_7;1;qA;0
TP;SO7_7;1;q27;-5/4
TP;SO7_7;-1;q1;0
TPCHK;SO7_7;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SO7_7;-1;qA;-5/4
TPCHK;SO7_7;-1;qA;-5/4;-T_F C_A;-5/4;1
TP;SO7_7;-1;q27;0
TRCCOLS;SO7_7;qq;q1<-q1;qA<-qA;q27<-q27
TRCROW;SO7_7;qq;q1<-q1;0;-3;0
TRCROW;SO7_7;qq;qA<-qA;-1/7;0;-45/28
TRCROW;SO7_7;qq;q27<-q27;0;-5/4;0
CLOSURE;SO7_7;qq;1
TRCCOLS;SO7_7;qg;q1<-g1;qA<-gA;q27<-g27
TRCROW;SO7_7;qg;q1<-g1;0;-5/2;0
TRCROW;SO7_7;qg;qA<-gA;-2/7;0;-27/28
TRCROW;SO7_7;qg;q27<-g27;0;-3/4;0
CLOSURE;SO7_7;qg;1
TRCCOLS;SO7_7;gq;g1<-q1;gA<-qA;g27<-q27
TRCROW;SO7_7;gq;g1<-q1;0;-6;0
TRCROW;SO7_7;gq;gA<-qA;-5/42;0;-27/28
TRCROW;SO7_7;gq;g27<-q27;0;-3/4;0
CLOSURE;SO7_7;gq;1
TRCCOLS;SO7_7;gg;g1<-g1;gA<-gA;g35<-g35;g27<-g27;g189<-g189;g168<-g168
TRCROW;SO7_7;gg;g1<-g1;0;-5;0;0;0;0
TRCROW;SO7_7;gg;gA<-gA;-5/21;0;-4/3;-81/140;0;-8/5
TRCROW;SO7_7;gg;g35<-g35;0;-4/5;0;0;-27/10;0
TRCROW;SO7_7;gg;g27<-g27;0;-9/20;0;0;-14/5;0
TRCROW;SO7_7;gg;g189<-g189;0;0;-1/2;-2/5;0;-8/5
TRCROW;SO7_7;gg;g168<-g168;0;-1/5;0;0;-9/5;0
CLOSURE;SO7_7;gg;1
TRCDIAG;SO7_7;qq;q1<-q1;0
TRCDIAG;SO7_7;qq;qA<-qA;0
TRCDIAG;SO7_7;qq;q27<-q27;0
TRCPAIR;SO7_7;qq;q1<-q1;qA<-qA;3/7
TRCPAIR;SO7_7;qq;q1<-q1;q27<-q27;0
TRCPAIR;SO7_7;qq;qA<-qA;q27<-q27;225/112
TRCDIAG;SO7_7;qg;q1<-g1;0
TRCDIAG;SO7_7;qg;qA<-gA;0
TRCDIAG;SO7_7;qg;q27<-g27;0
TRCPAIR;SO7_7;qg;q1<-g1;qA<-gA;5/7
TRCPAIR;SO7_7;qg;q1<-g1;q27<-g27;0
TRCPAIR;SO7_7;qg;qA<-gA;q27<-g27;81/112
TRCDIAG;SO7_7;gq;g1<-q1;0
TRCDIAG;SO7_7;gq;gA<-qA;0
TRCDIAG;SO7_7;gq;g27<-q27;0
TRCPAIR;SO7_7;gq;g1<-q1;gA<-qA;5/7
TRCPAIR;SO7_7;gq;g1<-q1;g27<-q27;0
TRCPAIR;SO7_7;gq;gA<-qA;g27<-q27;81/112
TRCDIAG;SO7_7;gg;g1<-g1;0
TRCDIAG;SO7_7;gg;gA<-gA;0
TRCDIAG;SO7_7;gg;g35<-g35;0
TRCDIAG;SO7_7;gg;g27<-g27;0
TRCDIAG;SO7_7;gg;g189<-g189;0
TRCDIAG;SO7_7;gg;g168<-g168;0
TRCPAIR;SO7_7;gg;g1<-g1;gA<-gA;25/21
TRCPAIR;SO7_7;gg;g1<-g1;g35<-g35;0
TRCPAIR;SO7_7;gg;g1<-g1;g27<-g27;0
TRCPAIR;SO7_7;gg;g1<-g1;g189<-g189;0
TRCPAIR;SO7_7;gg;g1<-g1;g168<-g168;0
TRCPAIR;SO7_7;gg;gA<-gA;g35<-g35;16/15
TRCPAIR;SO7_7;gg;gA<-gA;g27<-g27;729/2800
TRCPAIR;SO7_7;gg;gA<-gA;g189<-g189;0
TRCPAIR;SO7_7;gg;gA<-gA;g168<-g168;8/25
TRCPAIR;SO7_7;gg;g35<-g35;g27<-g27;0
TRCPAIR;SO7_7;gg;g35<-g35;g189<-g189;27/20
TRCPAIR;SO7_7;gg;g35<-g35;g168<-g168;0
TRCPAIR;SO7_7;gg;g27<-g27;g189<-g189;28/25
TRCPAIR;SO7_7;gg;g27<-g27;g168<-g168;0
TRCPAIR;SO7_7;gg;g189<-g189;g168<-g168;72/25
SIG;SO7_7;qq;q1<-q1;1
SIG;SO7_7;qq;qA<-qA;0
SIG;SO7_7;qq;q27<-q27;0
SIG;SO7_7;qg;q1<-g1;1/2
SIG;SO7_7;qg;qA<-gA;0
SIG;SO7_7;qg;q27<-g27;0
SIG;SO7_7;gq;g1<-q1;2
SIG;SO7_7;gq;gA<-qA;0
SIG;SO7_7;gq;g27<-q27;0
SIG;SO7_7;gg;g1<-g1;1
SIG;SO7_7;gg;gA<-gA;0
SIG;SO7_7;gg;g35<-g35;0
SIG;SO7_7;gg;g27<-g27;0
SIG;SO7_7;gg;g189<-g189;0
SIG;SO7_7;gg;g168<-g168;0
ROW;SO7_7;qq;q1<-q1;0
ROW;SO7_7;qq;qA<-qA;-3
ROW;SO7_7;qq;q27<-q27;0
ROW;SO7_7;qg;q1<-g1;0
ROW;SO7_7;qg;qA<-gA;-5/4
ROW;SO7_7;qg;q27<-g27;0
ROW;SO7_7;gq;g1<-q1;0
ROW;SO7_7;gq;gA<-qA;-12
ROW;SO7_7;gq;g27<-q27;0
ROW;SO7_7;gg;g1<-g1;0
ROW;SO7_7;gg;gA<-gA;-5
ROW;SO7_7;gg;g35<-g35;0
ROW;SO7_7;gg;g27<-g27;0
ROW;SO7_7;gg;g189<-g189;0
ROW;SO7_7;gg;g168<-g168;0
HOM;SO7_7;q1;q1;1;1;determined
HOM;SO7_7;qA;qA;1;1;determined
HOM;SO7_7;q27;q27;1;1;determined
HOM;SO7_7;g1;q1;1;1;determined
HOM;SO7_7;gA;qA;1;1;determined
HOM;SO7_7;g27;q27;1;1;determined
HOM;SO7_7;q1;g1;1;1;determined
HOM;SO7_7;qA;gA;1;1;determined
HOM;SO7_7;q27;g27;1;1;determined
HOM;SO7_7;g1;g1;1;1;determined
HOM;SO7_7;gA;gA;1;1;determined
HOM;SO7_7;g35;g35;1;1;determined
HOM;SO7_7;g27;g27;1;1;determined
HOM;SO7_7;g189;g189;not computed (dimension > 35);1;-
HOM;SO7_7;g168;g168;not computed (dimension > 35);1;-
HOMSUM;SO7_7;qq;3;3
HOMSUM;SO7_7;qg;3;3
HOMSUM;SO7_7;gq;3;3
HOMSUM;SO7_7;gg;incomplete;6
# end of SO7_7
#
# ---------------------------------------------------------------- Sp6_6
REP;Sp6_6;6;21;7/4;4
CH;Sp6_6;q1;q;1;0;0
CH;Sp6_6;q14;q;14;3;0
CH;Sp6_6;qA;q;21;4;0
CH;Sp6_6;g1;g;1;0;1
CH;Sp6_6;g14;g;14;3;1
CH;Sp6_6;gA;g;21;4;-1
CH;Sp6_6;g90;g;90;7;1
CH;Sp6_6;g189;g;189;8;-1
CH;Sp6_6;g126;g;126;10;1
DIMSUM;Sp6_6;q;36;36;g;441;441;1
XCH;Sp6_6;RbRb;0:1;3:14;4:21
XCH;Sp6_6;RbA;7/4:6;21/4:64;27/4:56
BASIS;Sp6_6;qq;q1<-q1;P[q1]
BASIS;Sp6_6;qq;q14<-q14;P[q14]
BASIS;Sp6_6;qq;qA<-qA;P[qA]
BASIS;Sp6_6;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;Sp6_6;qg;q14<-g14;P[q14] J^+ P[g14]
BASIS;Sp6_6;qg;qA<-gA;P[qA] J^- P[gA]
BASIS;Sp6_6;gq;g1<-q1;P[g1] K^+ P[q1] / (7/8)
BASIS;Sp6_6;gq;g14<-q14;P[g14] K^+ P[q14] / (1/2)
BASIS;Sp6_6;gq;gA<-qA;P[gA] K^- P[qA] / (1/2)
BASIS;Sp6_6;gg;g1<-g1;P[g1]
BASIS;Sp6_6;gg;g14<-g14;P[g14]
BASIS;Sp6_6;gg;gA<-gA;P[gA]
BASIS;Sp6_6;gg;g90<-g90;P[g90]
BASIS;Sp6_6;gg;g189<-g189;P[g189]
BASIS;Sp6_6;gg;g126<-g126;P[g126]
MU;Sp6_6;117;1
BQ;Sp6_6;q1;7/4;7/4;1
BQ;Sp6_6;q14;1/4;1/4;1
BQ;Sp6_6;qA;-1/4;-1/4;1
BG;Sp6_6;g1;1;-8;-8;1
BG;Sp6_6;g14;1;-5;-5;1
BG;Sp6_6;gA;1;0;0;1
BG;Sp6_6;g90;1;-1;-1;1
BG;Sp6_6;g189;1;0;0;1
BG;Sp6_6;g126;1;2;2;1
BG;Sp6_6;g1;-1;0;0;1
BG;Sp6_6;g14;-1;0;0;1
BG;Sp6_6;gA;-1;-4;-4;1
BG;Sp6_6;g90;-1;0;0;1
BG;Sp6_6;g189;-1;0;0;1
BG;Sp6_6;g126;-1;0;0;1
BORN;Sp6_6;1;qq;q1<-q1;7/4
BORN;Sp6_6;1;qq;q14<-q14;1/4
BORN;Sp6_6;1;qq;qA<-qA;-1/4
BORN;Sp6_6;1;qg;q1<-g1;2*nf
BORN;Sp6_6;1;qg;q14<-g14;2*nf
BORN;Sp6_6;1;qg;qA<-gA;0
BORN;Sp6_6;1;gq;g1<-q1;-7/4
BORN;Sp6_6;1;gq;g14<-q14;-1
BORN;Sp6_6;1;gq;gA<-qA;0
BORN;Sp6_6;1;gg;g1<-g1;-8
BORN;Sp6_6;1;gg;g14<-g14;-5
BORN;Sp6_6;1;gg;gA<-gA;0
BORN;Sp6_6;1;gg;g90<-g90;-1
BORN;Sp6_6;1;gg;g189<-g189;0
BORN;Sp6_6;1;gg;g126<-g126;2
BORN;Sp6_6;-1;qq;q1<-q1;7/4
BORN;Sp6_6;-1;qq;q14<-q14;1/4
BORN;Sp6_6;-1;qq;qA<-qA;-1/4
BORN;Sp6_6;-1;qg;q1<-g1;0
BORN;Sp6_6;-1;qg;q14<-g14;0
BORN;Sp6_6;-1;qg;qA<-gA;2*nf
BORN;Sp6_6;-1;gq;g1<-q1;0
BORN;Sp6_6;-1;gq;g14<-q14;0
BORN;Sp6_6;-1;gq;gA<-qA;-1
BORN;Sp6_6;-1;gg;g1<-g1;0
BORN;Sp6_6;-1;gg;g14<-g14;0
BORN;Sp6_6;-1;gg;gA<-gA;-4
BORN;Sp6_6;-1;gg;g90<-g90;0
BORN;Sp6_6;-1;gg;g189<-g189;0
BORN;Sp6_6;-1;gg;g126<-g126;0
TP;Sp6_6;1;q1;-7/2
TPCHK;Sp6_6;1;q1;-7/2;-4 T_F C_F;-7/2;1
TP;Sp6_6;1;q14;-2
TP;Sp6_6;1;qA;0
TP;Sp6_6;-1;q1;0
TPCHK;Sp6_6;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;Sp6_6;-1;q14;0
TP;Sp6_6;-1;qA;-2
TPCHK;Sp6_6;-1;qA;-2;-T_F C_A;-2;1
TRCCOLS;Sp6_6;qq;q1<-q1;q14<-q14;qA<-qA
TRCROW;Sp6_6;qq;q1<-q1;0;0;-7/2
TRCROW;Sp6_6;qq;q14<-q14;0;0;-2
TRCROW;Sp6_6;qq;qA<-qA;-1/6;-4/3;0
CLOSURE;Sp6_6;qq;1
TRCCOLS;Sp6_6;qg;q1<-g1;q14<-g14;qA<-gA
TRCROW;Sp6_6;qg;q1<-g1;0;0;-4
TRCROW;Sp6_6;qg;q14<-g14;0;0;-5/2
TRCROW;Sp6_6;qg;qA<-gA;-1/3;-5/3;0
CLOSURE;Sp6_6;qg;1
TRCCOLS;Sp6_6;gq;g1<-q1;g14<-q14;gA<-qA
TRCROW;Sp6_6;gq;g1<-q1;0;0;-7
TRCROW;Sp6_6;gq;g14<-q14;0;0;-5/2
TRCROW;Sp6_6;gq;gA<-qA;-4/21;-5/3;0
CLOSURE;Sp6_6;gq;1
TRCCOLS;Sp6_6;gg;g1<-g1;g14<-g14;gA<-gA;g90<-g90;g189<-g189;g126<-g126
TRCROW;Sp6_6;gg;g1<-g1;0;0;-8;0;0;0
TRCROW;Sp6_6;gg;g14<-g14;0;0;-25/8;0;-27/8;0
TRCROW;Sp6_6;gg;gA<-gA;-8/21;-25/12;0;-15/28;0;-3
TRCROW;Sp6_6;gg;g90<-g90;0;0;-1/8;0;-35/8;0
TRCROW;Sp6_6;gg;g189<-g189;0;-1/4;0;-25/12;0;-5/3
TRCROW;Sp6_6;gg;g126<-g126;0;0;-1/2;0;-5/2;0
CLOSURE;Sp6_6;gg;1
TRCDIAG;Sp6_6;qq;q1<-q1;0
TRCDIAG;Sp6_6;qq;q14<-q14;0
TRCDIAG;Sp6_6;qq;qA<-qA;0
TRCPAIR;Sp6_6;qq;q1<-q1;q14<-q14;0
TRCPAIR;Sp6_6;qq;q1<-q1;qA<-qA;7/12
TRCPAIR;Sp6_6;qq;q14<-q14;qA<-qA;8/3
TRCDIAG;Sp6_6;qg;q1<-g1;0
TRCDIAG;Sp6_6;qg;q14<-g14;0
TRCDIAG;Sp6_6;qg;qA<-gA;0
TRCPAIR;Sp6_6;qg;q1<-g1;q14<-g14;0
TRCPAIR;Sp6_6;qg;q1<-g1;qA<-gA;4/3
TRCPAIR;Sp6_6;qg;q14<-g14;qA<-gA;25/6
TRCDIAG;Sp6_6;gq;g1<-q1;0
TRCDIAG;Sp6_6;gq;g14<-q14;0
TRCDIAG;Sp6_6;gq;gA<-qA;0
TRCPAIR;Sp6_6;gq;g1<-q1;g14<-q14;0
TRCPAIR;Sp6_6;gq;g1<-q1;gA<-qA;4/3
TRCPAIR;Sp6_6;gq;g14<-q14;gA<-qA;25/6
TRCDIAG;Sp6_6;gg;g1<-g1;0
TRCDIAG;Sp6_6;gg;g14<-g14;0
TRCDIAG;Sp6_6;gg;gA<-gA;0
TRCDIAG;Sp6_6;gg;g90<-g90;0
TRCDIAG;Sp6_6;gg;g189<-g189;0
TRCDIAG;Sp6_6;gg;g126<-g126;0
TRCPAIR;Sp6_6;gg;g1<-g1;g14<-g14;0
TRCPAIR;Sp6_6;gg;g1<-g1;gA<-gA;64/21
TRCPAIR;Sp6_6;gg;g1<-g1;g90<-g90;0
TRCPAIR;Sp6_6;gg;g1<-g1;g189<-g189;0
TRCPAIR;Sp6_6;gg;g1<-g1;g126<-g126;0
TRCPAIR;Sp6_6;gg;g14<-g14;gA<-gA;625/96
TRCPAIR;Sp6_6;gg;g14<-g14;g90<-g90;0
TRCPAIR;Sp6_6;gg;g14<-g14;g189<-g189;27/32
TRCPAIR;Sp6_6;gg;g14<-g14;g126<-g126;0
TRCPAIR;Sp6_6;gg;gA<-gA;g90<-g90;15/224
TRCPAIR;Sp6_6;gg;gA<-gA;g189<-g189;0
TRCPAIR;Sp6_6;gg;gA<-gA;g126<-g126;3/2
TRCPAIR;Sp6_6;gg;g90<-g90;g189<-g189;875/96
TRCPAIR;Sp6_6;gg;g90<-g90;g126<-g126;0
TRCPAIR;Sp6_6;gg;g189<-g189;g126<-g126;25/6
SIG;Sp6_6;qq;q1<-q1;1
SIG;Sp6_6;qq;q14<-q14;0
SIG;Sp6_6;qq;qA<-qA;0
SIG;Sp6_6;qg;q1<-g1;1/2
SIG;Sp6_6;qg;q14<-g14;0
SIG;Sp6_6;qg;qA<-gA;0
SIG;Sp6_6;gq;g1<-q1;2
SIG;Sp6_6;gq;g14<-q14;0
SIG;Sp6_6;gq;gA<-qA;0
SIG;Sp6_6;gg;g1<-g1;1
SIG;Sp6_6;gg;g14<-g14;0
SIG;Sp6_6;gg;gA<-gA;0
SIG;Sp6_6;gg;g90<-g90;0
SIG;Sp6_6;gg;g189<-g189;0
SIG;Sp6_6;gg;g126<-g126;0
ROW;Sp6_6;qq;q1<-q1;0
ROW;Sp6_6;qq;q14<-q14;0
ROW;Sp6_6;qq;qA<-qA;-7/2
ROW;Sp6_6;qg;q1<-g1;0
ROW;Sp6_6;qg;q14<-g14;0
ROW;Sp6_6;qg;qA<-gA;-2
ROW;Sp6_6;gq;g1<-q1;0
ROW;Sp6_6;gq;g14<-q14;0
ROW;Sp6_6;gq;gA<-qA;-14
ROW;Sp6_6;gg;g1<-g1;0
ROW;Sp6_6;gg;g14<-g14;0
ROW;Sp6_6;gg;gA<-gA;-8
ROW;Sp6_6;gg;g90<-g90;0
ROW;Sp6_6;gg;g189<-g189;0
ROW;Sp6_6;gg;g126<-g126;0
HOM;Sp6_6;q1;q1;1;1;determined
HOM;Sp6_6;q14;q14;1;1;determined
HOM;Sp6_6;qA;qA;1;1;determined
HOM;Sp6_6;g1;q1;1;1;determined
HOM;Sp6_6;g14;q14;1;1;determined
HOM;Sp6_6;gA;qA;1;1;determined
HOM;Sp6_6;q1;g1;1;1;determined
HOM;Sp6_6;q14;g14;1;1;determined
HOM;Sp6_6;qA;gA;1;1;determined
HOM;Sp6_6;g1;g1;1;1;determined
HOM;Sp6_6;g14;g14;1;1;determined
HOM;Sp6_6;gA;gA;1;1;determined
HOM;Sp6_6;g90;g90;not computed (dimension > 35);1;-
HOM;Sp6_6;g189;g189;not computed (dimension > 35);1;-
HOM;Sp6_6;g126;g126;not computed (dimension > 35);1;-
HOMSUM;Sp6_6;qq;3;3
HOMSUM;Sp6_6;qg;3;3
HOMSUM;Sp6_6;gq;3;3
HOMSUM;Sp6_6;gg;incomplete;6
# end of Sp6_6
#
# ---------------------------------------------------------------- SU5_5
REP;SU5_5;5;24;12/5;5
CH;SU5_5;q1;q;1;0;0
CH;SU5_5;qA;q;24;5;0
CH;SU5_5;g1;g;1;0;1
CH;SU5_5;gA_S;g;24;5;1
CH;SU5_5;gA_A;g;24;5;-1
CH;SU5_5;g75;g;75;8;1
CH;SU5_5;g252;g;252;10;-1
CH;SU5_5;g200;g;200;12;1
DIMSUM;SU5_5;q;25;25;g;576;576;1
XCH;SU5_5;RbRb;18/5:10;28/5:15
XCH;SU5_5;RbA;12/5:5;32/5:45;42/5:70
C3;SU5_5;q1;scalar;0:1
C3;SU5_5;qA;scalar;0:24
C3;SU5_5;g1;scalar;0:1
C3;SU5_5;gA_S;scalar;0:24
C3;SU5_5;gA_A;scalar;0:24
C3;SU5_5;g75;scalar;0:75
C3;SU5_5;g252;split;15/2:126,-15/2:126
C3;SU5_5;g200;scalar;0:200
BASIS;SU5_5;qq;q1<-q1;P[q1]
BASIS;SU5_5;qq;qA<-qA;P[qA]
BASIS;SU5_5;qg;q1<-g1;P[q1] J^+ P[g1]
BASIS;SU5_5;qg;qA<-gA_S;P[qA] J^+ P[gA_S]
BASIS;SU5_5;qg;qA<-gA_A;P[qA] J^- P[gA_A]
BASIS;SU5_5;gq;g1<-q1;P[g1] K^+ P[q1] / (6/5)
BASIS;SU5_5;gq;gA_S<-qA;P[gA_S] K^+ P[qA] / (21/40)
BASIS;SU5_5;gq;gA_A<-qA;P[gA_A] K^- P[qA] / (5/8)
BASIS;SU5_5;gg;g1<-g1;P[g1]
BASIS;SU5_5;gg;gA_S<-gA_S;P[gA_S]
BASIS;SU5_5;gg;gA_A<-gA_A;P[gA_A]
BASIS;SU5_5;gg;g75<-g75;P[g75]
BASIS;SU5_5;gg;g252<-g252;P[g252]
BASIS;SU5_5;gg;g200<-g200;P[g200]
BASIS;SU5_5;gg;gA_S<-gA_A;E[gA_S<-qA] E[qA<-gA_A]
BASIS;SU5_5;gg;gA_A<-gA_S;E[gA_A<-qA] E[qA<-gA_S]
MU;SU5_5;146;1
BQ;SU5_5;q1;12/5;12/5;1
BQ;SU5_5;qA;-1/10;-1/10;1
BG;SU5_5;g1;1;-10;-10;1
BG;SU5_5;gA_S;1;-5;-5;1
BG;SU5_5;gA_A;1;0;0;1
BG;SU5_5;g75;1;-2;-2;1
BG;SU5_5;g252;1;0;0;1
BG;SU5_5;g200;1;2;2;1
BG;SU5_5;g1;-1;0;0;1
BG;SU5_5;gA_S;-1;0;0;1
BG;SU5_5;gA_A;-1;-5;-5;1
BG;SU5_5;g75;-1;0;0;1
BG;SU5_5;g252;-1;0;0;1
BG;SU5_5;g200;-1;0;0;1
BORN;SU5_5;1;qq;q1<-q1;12/5
BORN;SU5_5;1;qq;qA<-qA;-1/10
BORN;SU5_5;1;qg;q1<-g1;2*nf
BORN;SU5_5;1;qg;qA<-gA_S;2*nf
BORN;SU5_5;1;qg;qA<-gA_A;0
BORN;SU5_5;1;gq;g1<-q1;-12/5
BORN;SU5_5;1;gq;gA_S<-qA;-21/20
BORN;SU5_5;1;gq;gA_A<-qA;0
BORN;SU5_5;1;gg;g1<-g1;-10
BORN;SU5_5;1;gg;gA_S<-gA_S;-5
BORN;SU5_5;1;gg;gA_A<-gA_A;0
BORN;SU5_5;1;gg;g75<-g75;-2
BORN;SU5_5;1;gg;g252<-g252;0
BORN;SU5_5;1;gg;g200<-g200;2
BORN;SU5_5;1;gg;gA_S<-gA_A;0
BORN;SU5_5;1;gg;gA_A<-gA_S;0
BORN;SU5_5;-1;qq;q1<-q1;12/5
BORN;SU5_5;-1;qq;qA<-qA;-1/10
BORN;SU5_5;-1;qg;q1<-g1;0
BORN;SU5_5;-1;qg;qA<-gA_S;0
BORN;SU5_5;-1;qg;qA<-gA_A;2*nf
BORN;SU5_5;-1;gq;g1<-q1;0
BORN;SU5_5;-1;gq;gA_S<-qA;0
BORN;SU5_5;-1;gq;gA_A<-qA;-5/4
BORN;SU5_5;-1;gg;g1<-g1;0
BORN;SU5_5;-1;gg;gA_S<-gA_S;0
BORN;SU5_5;-1;gg;gA_A<-gA_A;-5
BORN;SU5_5;-1;gg;g75<-g75;0
BORN;SU5_5;-1;gg;g252<-g252;0
BORN;SU5_5;-1;gg;g200<-g200;0
BORN;SU5_5;-1;gg;gA_S<-gA_A;0
BORN;SU5_5;-1;gg;gA_A<-gA_S;0
TP;SU5_5;1;q1;-24/5
TPCHK;SU5_5;1;q1;-24/5;-4 T_F C_F;-24/5;1
TP;SU5_5;1;qA;-21/10
TPCHK;SU5_5;1;qA;-21/10;-T_F (N^2 - 4)/N;-21/10;1
TP;SU5_5;-1;q1;0
TPCHK;SU5_5;-1;q1;0;0 (no antisymmetric gluon singlet);0;1
TP;SU5_5;-1;qA;-5/2
TPCHK;SU5_5;-1;qA;-5/2;-T_F C_A;-5/2;1
TRCCOLS;SU5_5;qq;q1<-q1;qA<-qA
TRCROW;SU5_5;qq;q1<-q1;0;-24/5
TRCROW;SU5_5;qq;qA<-qA;-1/5;-21/10
CLOSURE;SU5_5;qq;1
TRCCOLS;SU5_5;qg;q1<-g1;qA<-gA_S;qA<-gA_A
TRCROW;SU5_5;qg;q1<-g1;0;0;-5
TRCROW;SU5_5;qg;qA<-gA_S;0;0;-5/2
TRCROW;SU5_5;qg;qA<-gA_A;-2/5;-21/10;0
CLOSURE;SU5_5;qg;1
TRCCOLS;SU5_5;gq;g1<-q1;gA_S<-qA;gA_A<-qA
TRCROW;SU5_5;gq;g1<-q1;0;0;-48/5
TRCROW;SU5_5;gq;gA_S<-qA;0;0;-21/10
TRCROW;SU5_5;gq;gA_A<-qA;-5/24;-5/2;0
CLOSURE;SU5_5;gq;1
TRCCOLS;SU5_5;gg;g1<-g1;gA_S<-gA_S;gA_A<-gA_A;g75<-g75;g252<-g252;g200<-g200;gA_S<-gA_A;gA_A<-gA_S
TRCROW;SU5_5;gg;g1<-g1;0;0;-10;0;0;0;0;0
TRCROW;SU5_5;gg;gA_S<-gA_S;0;0;-5/2;0;-5;0;0;0
TRCROW;SU5_5;gg;gA_A<-gA_A;-5/12;-5/2;0;-5/4;0;-10/3;0;0
TRCROW;SU5_5;gg;g75<-g75;0;0;-2/5;0;-28/5;0;0;0
TRCROW;SU5_5;gg;g252<-g252;0;-10/21;0;-5/3;0;-20/7;0;0
TRCROW;SU5_5;gg;g200<-g200;0;0;-2/5;0;-18/5;0;0;0
TRCROW;SU5_5;gg;gA_S<-gA_A;0;0;0;0;0;0;0;-21/10
TRCROW;SU5_5;gg;gA_A<-gA_S;0;0;0;0;0;0;-125/42;0
CLOSURE;SU5_5;gg;1
TRCDIAG;SU5_5;qq;q1<-q1;0
TRCDIAG;SU5_5;qq;qA<-qA;-21/10
TRCPAIR;SU5_5;qq;q1<-q1;qA<-qA;24/25
TRCDIAG;SU5_5;qg;q1<-g1;0
TRCDIAG;SU5_5;qg;qA<-gA_S;0
TRCDIAG;SU5_5;qg;qA<-gA_A;0
TRCPAIR;SU5_5;qg;q1<-g1;qA<-gA_S;0
TRCPAIR;SU5_5;qg;q1<-g1;qA<-gA_A;2
TRCPAIR;SU5_5;qg;qA<-gA_S;qA<-gA_A;21/4
TRCDIAG;SU5_5;gq;g1<-q1;0
TRCDIAG;SU5_5;gq;gA_S<-qA;0
TRCDIAG;SU5_5;gq;gA_A<-qA;0
TRCPAIR;SU5_5;gq;g1<-q1;gA_S<-qA;0
TRCPAIR;SU5_5;gq;g1<-q1;gA_A<-qA;2
TRCPAIR;SU5_5;gq;gA_S<-qA;gA_A<-qA;21/4
TRCDIAG;SU5_5;gg;g1<-g1;0
TRCDIAG;SU5_5;gg;gA_S<-gA_S;0
TRCDIAG;SU5_5;gg;gA_A<-gA_A;0
TRCDIAG;SU5_5;gg;g75<-g75;0
TRCDIAG;SU5_5;gg;g252<-g252;0
TRCDIAG;SU5_5;gg;g200<-g200;0
TRCDIAG;SU5_5;gg;gA_S<-gA_A;0
TRCDIAG;SU5_5;gg;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_S<-gA_S;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_A<-gA_A;25/6
TRCPAIR;SU5_5;gg;g1<-g1;g75<-g75;0
TRCPAIR;SU5_5;gg;g1<-g1;g252<-g252;0
TRCPAIR;SU5_5;gg;g1<-g1;g200<-g200;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g1<-g1;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;gA_A<-gA_A;25/4
TRCPAIR;SU5_5;gg;gA_S<-gA_S;g75<-g75;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;g252<-g252;50/21
TRCPAIR;SU5_5;gg;gA_S<-gA_S;g200<-g200;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;gA_S<-gA_S;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;gA_A<-gA_A;g75<-g75;1/2
TRCPAIR;SU5_5;gg;gA_A<-gA_A;g252<-g252;0
TRCPAIR;SU5_5;gg;gA_A<-gA_A;g200<-g200;4/3
TRCPAIR;SU5_5;gg;gA_A<-gA_A;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;gA_A<-gA_A;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g75<-g75;g252<-g252;28/3
TRCPAIR;SU5_5;gg;g75<-g75;g200<-g200;0
TRCPAIR;SU5_5;gg;g75<-g75;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g75<-g75;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g252<-g252;g200<-g200;72/7
TRCPAIR;SU5_5;gg;g252<-g252;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g252<-g252;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;g200<-g200;gA_S<-gA_A;0
TRCPAIR;SU5_5;gg;g200<-g200;gA_A<-gA_S;0
TRCPAIR;SU5_5;gg;gA_S<-gA_A;gA_A<-gA_S;25/4
SIG;SU5_5;qq;q1<-q1;1
SIG;SU5_5;qq;qA<-qA;0
SIG;SU5_5;qg;q1<-g1;1/2
SIG;SU5_5;qg;qA<-gA_S;0
SIG;SU5_5;qg;qA<-gA_A;0
SIG;SU5_5;gq;g1<-q1;2
SIG;SU5_5;gq;gA_S<-qA;0
SIG;SU5_5;gq;gA_A<-qA;0
SIG;SU5_5;gg;g1<-g1;1
SIG;SU5_5;gg;gA_S<-gA_S;0
SIG;SU5_5;gg;gA_A<-gA_A;0
SIG;SU5_5;gg;g75<-g75;0
SIG;SU5_5;gg;g252<-g252;0
SIG;SU5_5;gg;g200<-g200;0
SIG;SU5_5;gg;gA_S<-gA_A;0
SIG;SU5_5;gg;gA_A<-gA_S;0
ROW;SU5_5;qq;q1<-q1;0
ROW;SU5_5;qq;qA<-qA;-24/5
ROW;SU5_5;qg;q1<-g1;0
ROW;SU5_5;qg;qA<-gA_S;0
ROW;SU5_5;qg;qA<-gA_A;-5/2
ROW;SU5_5;gq;g1<-q1;0
ROW;SU5_5;gq;gA_S<-qA;0
ROW;SU5_5;gq;gA_A<-qA;-96/5
ROW;SU5_5;gg;g1<-g1;0
ROW;SU5_5;gg;gA_S<-gA_S;0
ROW;SU5_5;gg;gA_A<-gA_A;-10
ROW;SU5_5;gg;g75<-g75;0
ROW;SU5_5;gg;g252<-g252;0
ROW;SU5_5;gg;g200<-g200;0
ROW;SU5_5;gg;gA_S<-gA_A;0
ROW;SU5_5;gg;gA_A<-gA_S;0
HOM;SU5_5;q1;q1;1;1;determined
HOM;SU5_5;qA;qA;1;1;determined
HOM;SU5_5;g1;q1;1;1;determined
HOM;SU5_5;gA_S;qA;1;1;determined
HOM;SU5_5;gA_A;qA;1;1;determined
HOM;SU5_5;q1;g1;1;1;determined
HOM;SU5_5;qA;gA_S;1;1;determined
HOM;SU5_5;qA;gA_A;1;1;determined
HOM;SU5_5;g1;g1;1;1;determined
HOM;SU5_5;gA_S;gA_S;1;1;determined
HOM;SU5_5;gA_S;gA_A;1;1;determined
HOM;SU5_5;gA_A;gA_S;1;1;determined
HOM;SU5_5;gA_A;gA_A;1;1;determined
HOM;SU5_5;g75;g75;not computed (dimension > 35);1;-
HOM;SU5_5;g252;g252;not computed (dimension > 35);1;-
HOM;SU5_5;g200;g200;not computed (dimension > 35);1;-
HOMSUM;SU5_5;qq;2;2
HOMSUM;SU5_5;qg;3;3
HOMSUM;SU5_5;gq;3;3
HOMSUM;SU5_5;gg;incomplete;8
# end of SU5_5


==> anc/numbers/deposit/R9/singlet_weights_gc/chk/check_channels.out <==
# check_channels.py -- channel-space solver fed only by channels.out, compared with singlet_model.out and singlet_lambda.out
# Run:  python3 -B check_channels.py > check_channels.out
# Lines: CONS;rep;check;ok   CROSS;rep;block;channel;crossed values e;ok
#        OCCUPIED;rep;A+|A-;block:element,...  basis elements occupied by A^+_1..A^+_4, A^-_1..A^-_3 (kappa = 1)
#        SINGLETROW;rep;block:element=ROW,...  the nonzero singlet rows (S_m = 6 kappa sum x_u ROW_u)
#        tag;rep;[kappa;][s8;]index;qq;qg;gq;gg;equal|DIFFERS   (solver values; tag S, L, V, W as in the targets)
#
# ---------------------------------------------------------------- SU2_3
CONS;SU2_3;dimensions add up (q 9 = 9, g 9 = 9);ok
CONS;SU2_3;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU2_3;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU2_3;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU2_3;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU2_3;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU2_3;qq;s-channel R-bar x R;e = -1/2,-1/4,1/4;ok
CROSS;SU2_3;qq;u-channel R-bar x R-bar;e = -1/2,-1/4,1/4;ok
CROSS;SU2_3;qg;s-channel R-bar x A;e = -1/2,-1/4,1/4;ok
CROSS;SU2_3;qg;u-channel R-bar x A;e = -1/2,-1/4,1/4;ok
CROSS;SU2_3;gq;s-channel A x R;e = -1/2,-1/4,1/4;ok
CROSS;SU2_3;gq;u-channel A x R-bar;e = -1/2,-1/4,1/4;ok
CROSS;SU2_3;gg;s-channel A x A;e = -1/2,-1/4,1/4;ok
CROSS;SU2_3;gg;u-channel A x A;e = -1/2,-1/4,1/4;ok
OCCUPIED;SU2_3;A+;gg:g1<-g1,gg:g5<-g5,gq:g1<-q1,gq:g5<-q5,qg:q1<-g1,qg:q5<-g5,qq:q1<-q1,qq:q5<-q5,qq:qA<-qA
OCCUPIED;SU2_3;A-;gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q1<-q1,qq:q5<-q5,qq:qA<-qA
SINGLETROW;SU2_3;qq:qA<-qA=-1,qg:qA<-gA=-1/4,gq:gA<-qA=-4,gg:gA<-gA=-1
S;SU2_3;1;2;-3;-6*nf;6;6;equal
S;SU2_3;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12;equal
S;SU2_3;1;4;-66*nf + 24;12*nf^2 - 24*nf;-12*nf + 24;-84*nf + 60;equal
L;SU2_3;1;1;2*nf;-2;-2;equal
L;SU2_3;2;-4*nf + 1;-2*nf;2;-4*nf + 4;equal
L;SU2_3;3;2;-16*nf^2 + 12*nf;16*nf - 12;24*nf - 16;equal
L;SU2_3;4;80*nf^2 - 60*nf + 5;80*nf^2 - 50*nf;-80*nf + 50;80*nf^2 - 180*nf + 80;equal
S;SU2_3;-1;2;3;6*nf;-6;-6;equal
S;SU2_3;-1;3;-6*nf + 9/2;3*nf;-3;-6*nf;equal
S;SU2_3;-1;4;-42*nf + 21;-12*nf^2 + 6*nf;12*nf - 6;-24*nf + 12;equal
V;SU2_3;2;-3;-6*nf;6;-6;equal
V;SU2_3;3;6*nf + 3/2;-3*nf;3;6*nf - 12;equal
V;SU2_3;4;-42*nf + 24;12*nf^2;-12*nf;-36*nf + 12;equal
W;SU2_3;1;0;2;-3;-6*nf;6;0;equal
W;SU2_3;1;0;3;6*nf + 3/2;3*nf;-3;6*nf - 6;equal
W;SU2_3;-1;0;2;3;6*nf;-6;0;equal
W;SU2_3;-1;0;3;-6*nf + 9/2;9*nf;-9;-6*nf - 6;equal
W;SU2_3;1;2;2;-3;-6*nf;6;12;equal
W;SU2_3;1;2;3;6*nf + 3/2;15*nf;-15;6*nf - 30;equal
W;SU2_3;-1;2;2;3;6*nf;-6;-12;equal
W;SU2_3;-1;2;3;-6*nf + 9/2;-3*nf;3;-6*nf + 18;equal
W;SU2_3;1;3;2;-3;-6*nf;6;18;equal
W;SU2_3;1;3;3;6*nf + 3/2;21*nf;-21;6*nf - 60;equal
W;SU2_3;-1;3;2;3;6*nf;-6;-18;equal
W;SU2_3;-1;3;3;-6*nf + 9/2;-9*nf;9;-6*nf + 48;equal
#
# ---------------------------------------------------------------- SU2_4
CONS;SU2_4;dimensions add up (q 16 = 16, g 9 = 9);ok
CONS;SU2_4;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU2_4;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU2_4;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU2_4;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU2_4;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU2_4;qq;s-channel R-bar x R;e = -3/8,-11/40,-3/40,9/40;ok
CROSS;SU2_4;qq;u-channel R-bar x R-bar;e = -3/8,-11/40,-3/40,9/40;ok
CROSS;SU2_4;qg;s-channel R-bar x A;e = -1/4,-1/10,3/20;ok
CROSS;SU2_4;qg;u-channel R-bar x A;e = -1/4,-1/10,3/20;ok
CROSS;SU2_4;gq;s-channel A x R;e = -1/4,-1/10,3/20;ok
CROSS;SU2_4;gq;u-channel A x R-bar;e = -1/4,-1/10,3/20;ok
CROSS;SU2_4;gg;s-channel A x A;e = -1/5,-1/10,1/10;ok
CROSS;SU2_4;gg;u-channel A x A;e = -1/5,-1/10,1/10;ok
OCCUPIED;SU2_4;A+;gg:g1<-g1,gg:g5<-g5,gq:g1<-q1,gq:g5<-q5,qg:q1<-g1,qg:q5<-g5,qq:q1<-q1,qq:q5<-q5,qq:q7<-q7,qq:qA<-qA
OCCUPIED;SU2_4;A-;gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q1<-q1,qq:q5<-q5,qq:q7<-q7,qq:qA<-qA
SINGLETROW;SU2_4;qq:qA<-qA=-3/4,qg:qA<-gA=-1/10,gq:gA<-qA=-3,gg:gA<-gA=-2/5
S;SU2_4;1;2;-99/40;-12/5*nf;9/5;24/25;equal
S;SU2_4;1;3;9/5*nf + 99/32;3/5*nf;-9/20;24/25*nf - 96/125;equal
S;SU2_4;1;4;-5193/250*nf + 18603/8000;48/25*nf^2 + 687/250*nf;-36/25*nf - 2061/1000;-924/125*nf + 192/125;equal
L;SU2_4;1;3/4;2*nf;-3/2;-4/5;equal
L;SU2_4;2;-3*nf + 9/16;-1/10*nf;3/40;-3*nf + 16/25;equal
L;SU2_4;3;-21/5*nf + 27/32;-12*nf^2 + 241/100*nf;9*nf - 723/400;51/10*nf - 128/125;equal
L;SU2_4;4;45*nf^2 - 1353/80*nf + 405/256;3*nf^2 - 481/800*nf;-9/4*nf + 1443/3200;45*nf^2 - 1539/80*nf + 256/125;equal
S;SU2_4;-1;2;99/40;12/5*nf;-9/5;-24/25;equal
S;SU2_4;-1;3;-9/5*nf + 4653/800;33/25*nf;-99/100;-24/25*nf;equal
S;SU2_4;-1;4;-5733/250*nf + 25137/8000;-48/25*nf^2 + 9/2*nf;36/25*nf - 27/8;-612/125*nf + 192/625;equal
V;SU2_4;2;-99/40;-12/5*nf;9/5;-24/25;equal
V;SU2_4;3;9/5*nf + 99/32;-33/25*nf;99/100;24/25*nf - 96/125;equal
V;SU2_4;4;-4473/250*nf + 18603/8000;48/25*nf^2 + 147/50*nf;-36/25*nf - 441/200;-108/25*nf + 192/625;equal
# SU2_4: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- SU2_5
CONS;SU2_5;dimensions add up (q 25 = 25, g 9 = 9);ok
CONS;SU2_5;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU2_5;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU2_5;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU2_5;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU2_5;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU2_5;qq;s-channel R-bar x R;e = -3/10,-1/4,-3/20,0,1/5;ok
CROSS;SU2_5;qq;u-channel R-bar x R-bar;e = -3/10,-1/4,-3/20,0,1/5;ok
CROSS;SU2_5;qg;s-channel R-bar x A;e = -3/20,-1/20,1/10;ok
CROSS;SU2_5;qg;u-channel R-bar x A;e = -3/20,-1/20,1/10;ok
CROSS;SU2_5;gq;s-channel A x R;e = -3/20,-1/20,1/10;ok
CROSS;SU2_5;gq;u-channel A x R-bar;e = -3/20,-1/20,1/10;ok
CROSS;SU2_5;gg;s-channel A x A;e = -1/10,-1/20,1/20;ok
CROSS;SU2_5;gg;u-channel A x A;e = -1/10,-1/20,1/20;ok
OCCUPIED;SU2_5;A+;gg:g1<-g1,gg:g5<-g5,gq:g1<-q1,gq:g5<-q5,qg:q1<-g1,qg:q5<-g5,qq:q1<-q1,qq:q5<-q5,qq:q9<-q9,qq:qA<-qA
OCCUPIED;SU2_5;A-;gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q1<-q1,qq:q5<-q5,qq:q7<-q7,qq:q9<-q9,qq:qA<-qA
SINGLETROW;SU2_5;qq:qA<-qA=-3/5,qg:qA<-gA=-1/20,gq:gA<-qA=-12/5,gg:gA<-gA=-1/5
S;SU2_5;1;2;-9/5;-6/5*nf;18/25;6/25;equal
S;SU2_5;1;3;18/25*nf + 117/50;-3/25*nf;9/125;6/25*nf - 12/125;equal
S;SU2_5;1;4;-6606/625*nf + 1242/625;12/25*nf^2 + 156/125*nf;-36/125*nf - 468/625;-156/125*nf + 12/125;equal
L;SU2_5;1;3/5;2*nf;-6/5;-2/5;equal
L;SU2_5;2;-12/5*nf + 9/25;2/5*nf;-6/25;-12/5*nf + 4/25;equal
L;SU2_5;3;-96/25*nf + 54/125;-48/5*nf^2 + 28/25*nf;144/25*nf - 84/125;24/25*nf - 16/125;equal
L;SU2_5;4;144/5*nf^2 - 228/25*nf + 81/125;-48/5*nf^2 + 26/25*nf;144/25*nf - 78/125;144/5*nf^2 - 108/25*nf + 16/125;equal
S;SU2_5;-1;2;9/5;6/5*nf;-18/25;-6/25;equal
S;SU2_5;-1;3;-18/25*nf + 207/50;3/5*nf;-9/25;-6/25*nf;equal
S;SU2_5;-1;4;-7686/625*nf + 1917/625;-12/25*nf^2 + 234/125*nf;36/125*nf - 702/625;-144/125*nf + 12/625;equal
V;SU2_5;2;-9/5;-6/5*nf;18/25;-6/25;equal
V;SU2_5;3;18/25*nf + 117/50;-3/5*nf;9/25;6/25*nf - 12/125;equal
V;SU2_5;4;-6246/625*nf + 1242/625;12/25*nf^2 + 132/125*nf;-36/125*nf - 396/625;-108/125*nf + 12/625;equal
# SU2_5: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- SU3_6
CONS;SU3_6;dimensions add up (q 36 = 36, g 64 = 64);ok
CONS;SU3_6;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU3_6;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU3_6;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU3_6;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU3_6;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU3_6;qq;s-channel R-bar x R;e = -2/3,-11/30,2/15;ok
CROSS;SU3_6;qq;u-channel R-bar x R-bar;e = -1/3,-2/15,4/15;ok
CROSS;SU3_6;qg;s-channel R-bar x A;e = -1/2,-3/10,-1/10,1/5;ok
CROSS;SU3_6;qg;u-channel R-bar x A;e = -1/2,-3/10,-1/10,1/5;ok
CROSS;SU3_6;gq;s-channel A x R;e = -1/2,-3/10,-1/10,1/5;ok
CROSS;SU3_6;gq;u-channel A x R-bar;e = -1/2,-3/10,-1/10,1/5;ok
CROSS;SU3_6;gg;s-channel A x A;e = -3/5,-3/10,0,1/5;ok
CROSS;SU3_6;gg;u-channel A x A;e = -3/5,-3/10,0,1/5;ok
OCCUPIED;SU3_6;A+;gg:g1<-g1,gg:g27<-g27,gg:gA_S<-gA_S,gq:g1<-q1,gq:g27<-q27,gq:gA_S<-qA,qg:q1<-g1,qg:q27<-g27,qg:qA<-gA_S,qq:q1<-q1,qq:q27<-q27,qq:qA<-qA
OCCUPIED;SU3_6;A-;gg:g20<-g20,gg:gA_A<-gA_A,gq:gA_A<-qA,qg:qA<-gA_A,qq:q1<-q1,qq:q27<-q27,qq:qA<-qA
SINGLETROW;SU3_6;qq:qA<-qA=-4/3,qg:qA<-gA_A=-3/10,gq:gA_A<-qA=-16/3,gg:gA_A<-gA_A=-6/5
S;SU3_6;1;2;-88/15;-36/5*nf;48/5;216/25;equal
S;SU3_6;1;3;48/5*nf + 88/15;12*nf;-16;216/25*nf - 2592/125;equal
S;SU3_6;1;4;-35296/375*nf + 11072/675;432/25*nf^2 - 6016/125*nf;-576/25*nf + 24064/375;-14112/125*nf + 15552/125;equal
L;SU3_6;1;4/3;2*nf;-8/3;-12/5;equal
L;SU3_6;2;-16/3*nf + 16/9;-32/15*nf;128/45;-16/3*nf + 144/25;equal
L;SU3_6;3;-128/45*nf + 128/27;-64/3*nf^2 + 3904/225*nf;256/9*nf - 15616/675;1664/45*nf - 3456/125;equal
L;SU3_6;4;1280/9*nf^2 - 5632/45*nf + 1280/81;1024/9*nf^2 - 54272/675*nf;-4096/27*nf + 217088/2025;1280/9*nf^2 - 45568/135*nf + 20736/125;equal
S;SU3_6;-1;2;88/15;36/5*nf;-48/5;-216/25;equal
S;SU3_6;-1;3;-48/5*nf + 3256/225;132/25*nf;-176/25;-216/25*nf;equal
S;SU3_6;-1;4;-21856/375*nf + 28256/3375;-432/25*nf^2 - 48/125*nf;576/25*nf + 64/125;-1728/125*nf + 15552/625;equal
V;SU3_6;2;-88/15;-36/5*nf;48/5;-216/25;equal
V;SU3_6;3;48/5*nf + 88/15;-132/25*nf;176/25;216/25*nf - 2592/125;equal
V;SU3_6;4;-18016/375*nf + 11072/675;432/25*nf^2 - 1408/125*nf;-576/25*nf + 5632/375;-3744/125*nf + 15552/625;equal
# SU3_6: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- SU3_10
CONS;SU3_10;dimensions add up (q 100 = 100, g 64 = 64);ok
CONS;SU3_10;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU3_10;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU3_10;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU3_10;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU3_10;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU3_10;qq;s-channel R-bar x R;e = -2/5,-3/10,-2/15,1/10;ok
CROSS;SU3_10;qq;u-channel R-bar x R-bar;e = -1/5,-2/15,0,1/5;ok
CROSS;SU3_10;qg;s-channel R-bar x A;e = -1/5,-1/10,-1/30,1/10;ok
CROSS;SU3_10;qg;u-channel R-bar x A;e = -1/5,-1/10,-1/30,1/10;ok
CROSS;SU3_10;gq;s-channel A x R;e = -1/5,-1/10,-1/30,1/10;ok
CROSS;SU3_10;gq;u-channel A x R-bar;e = -1/5,-1/10,-1/30,1/10;ok
CROSS;SU3_10;gg;s-channel A x A;e = -1/5,-1/10,0,1/15;ok
CROSS;SU3_10;gg;u-channel A x A;e = -1/5,-1/10,0,1/15;ok
OCCUPIED;SU3_10;A+;gg:g1<-g1,gg:g27<-g27,gg:gA_S<-gA_S,gq:g1<-q1,gq:g27<-q27,gq:gA_S<-qA,qg:q1<-g1,qg:q27<-g27,qg:qA<-gA_S,qq:q1<-q1,qq:q27<-q27,qq:q64<-q64,qq:qA<-qA
OCCUPIED;SU3_10;A-;gg:g20<-g20,gg:gA_A<-gA_A,gq:gA_A<-qA,qg:qA<-gA_A,qq:q1<-q1,qq:q27<-q27,qq:q64<-q64,qq:qA<-qA
SINGLETROW;SU3_10;qq:qA<-qA=-4/5,qg:qA<-gA_A=-1/10,gq:gA_A<-qA=-16/5,gg:gA_A<-gA_A=-2/5
S;SU3_10;1;2;-72/25;-12/5*nf;48/25;24/25;equal
S;SU3_10;1;3;48/25*nf + 504/125;12/25*nf;-48/125;24/25*nf - 96/125;equal
S;SU3_10;1;4;-7904/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-608/125*nf + 192/125;equal
L;SU3_10;1;4/5;2*nf;-8/5;-4/5;equal
L;SU3_10;2;-16/5*nf + 16/25;0;0;-16/5*nf + 16/25;equal
L;SU3_10;3;-128/25*nf + 128/125;-64/5*nf^2 + 64/25*nf;256/25*nf - 256/125;128/25*nf - 128/125;equal
L;SU3_10;4;256/5*nf^2 - 512/25*nf + 256/125;0;0;256/5*nf^2 - 512/25*nf + 256/125;equal
S;SU3_10;-1;2;72/25;12/5*nf;-48/25;-24/25;equal
S;SU3_10;-1;3;-48/25*nf + 936/125;36/25*nf;-144/125;-24/25*nf;equal
S;SU3_10;-1;4;-9824/625*nf + 1824/625;-48/25*nf^2 + 496/125*nf;192/125*nf - 1984/625;-64/25*nf + 192/625;equal
V;SU3_10;2;-72/25;-12/5*nf;48/25;-24/25;equal
V;SU3_10;3;48/25*nf + 504/125;-36/25*nf;144/125;24/25*nf - 96/125;equal
V;SU3_10;4;-5984/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-224/125*nf + 192/625;equal
# SU3_10: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- SU4_6
CONS;SU4_6;dimensions add up (q 36 = 36, g 225 = 225);ok
CONS;SU4_6;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU4_6;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU4_6;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU4_6;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU4_6;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU4_6;qq;s-channel R-bar x R;e = -5/4,-1/4,1/4;ok
CROSS;SU4_6;qq;u-channel R-bar x R-bar;e = -5/4,-1/4,1/4;ok
CROSS;SU4_6;qg;s-channel R-bar x A;e = -1,-1/2,1/4;ok
CROSS;SU4_6;qg;u-channel R-bar x A;e = -1,-1/2,1/4;ok
CROSS;SU4_6;gq;s-channel A x R;e = -1,-1/2,1/4;ok
CROSS;SU4_6;gq;u-channel A x R-bar;e = -1,-1/2,1/4;ok
CROSS;SU4_6;gg;s-channel A x A;e = -2,-1,-1/2,0,1/2;ok
CROSS;SU4_6;gg;u-channel A x A;e = -2,-1,-1/2,0,1/2;ok
OCCUPIED;SU4_6;A+;gg:g1<-g1,gg:g20<-g20,gg:g84<-g84,gg:gA_S<-gA_S,gq:g1<-q1,gq:g20<-q20,qg:q1<-g1,qg:q20<-g20,qq:q1<-q1,qq:q20<-q20,qq:qA<-qA
OCCUPIED;SU4_6;A-;gg:g90<-g90,gg:gA_A<-gA_A,gq:gA_A<-qA,qg:qA<-gA_A,qq:q1<-q1,qq:q20<-q20,qq:qA<-qA
SINGLETROW;SU4_6;qq:qA<-qA=-5/2,qg:qA<-gA_A=-1,gq:gA_A<-qA=-10,gg:gA_A<-gA_A=-4
S;SU4_6;1;2;-15/2;-24*nf;60;96;equal
S;SU4_6;1;3;60*nf - 75/4;180*nf;-450;96*nf - 768;equal
S;SU4_6;1;4;-1740*nf + 1815/4;192*nf^2 - 3588*nf;-480*nf + 8970;-3360*nf + 15360;equal
L;SU4_6;1;5/2;2*nf;-5;-8;equal
L;SU4_6;2;-10*nf + 25/4;-11*nf;55/2;-10*nf + 64;equal
L;SU4_6;3;60*nf + 125/4;-40*nf^2 + 201*nf;100*nf - 1005/2;270*nf - 1024;equal
L;SU4_6;4;500*nf^2 - 4275/2*nf + 3125/16;1100*nf^2 - 15455/4*nf;-2750*nf + 77275/8;500*nf^2 - 15825/2*nf + 20480;equal
S;SU4_6;-1;2;15/2;24*nf;-60;-96;equal
S;SU4_6;-1;3;-60*nf - 45/4;12*nf;-30;-96*nf;equal
S;SU4_6;-1;4;-60*nf + 1605/4;-192*nf^2 - 876*nf;480*nf + 2190;1056*nf + 3072;equal
V;SU4_6;2;-15/2;-24*nf;60;-96;equal
V;SU4_6;3;60*nf - 75/4;-12*nf;30;96*nf - 768;equal
V;SU4_6;4;-780*nf + 1815/4;192*nf^2 - 1476*nf;-480*nf + 3690;-288*nf + 3072;equal
# SU4_6: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- SU4_10
CONS;SU4_10;dimensions add up (q 100 = 100, g 225 = 225);ok
CONS;SU4_10;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU4_10;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU4_10;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU4_10;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU4_10;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU4_10;qq;s-channel R-bar x R;e = -3/4,-5/12,1/12;ok
CROSS;SU4_10;qq;u-channel R-bar x R-bar;e = -1/4,-1/12,1/4;ok
CROSS;SU4_10;qg;s-channel R-bar x A;e = -1/2,-1/3,-1/12,1/6;ok
CROSS;SU4_10;qg;u-channel R-bar x A;e = -1/2,-1/3,-1/12,1/6;ok
CROSS;SU4_10;gq;s-channel A x R;e = -1/2,-1/3,-1/12,1/6;ok
CROSS;SU4_10;gq;u-channel A x R-bar;e = -1/2,-1/3,-1/12,1/6;ok
CROSS;SU4_10;gg;s-channel A x A;e = -2/3,-1/3,-1/6,0,1/6;ok
CROSS;SU4_10;gg;u-channel A x A;e = -2/3,-1/3,-1/6,0,1/6;ok
OCCUPIED;SU4_10;A+;gg:g1<-g1,gg:g20<-g20,gg:g84<-g84,gg:gA_S<-gA_S,gq:g1<-q1,gq:g84<-q84,gq:gA_S<-qA,qg:q1<-g1,qg:q84<-g84,qg:qA<-gA_S,qq:q1<-q1,qq:q84<-q84,qq:qA<-qA
OCCUPIED;SU4_10;A-;gg:g90<-g90,gg:gA_A<-gA_A,gq:gA_A<-qA,qg:qA<-gA_A,qq:q1<-q1,qq:q84<-q84,qq:qA<-qA
SINGLETROW;SU4_10;qq:qA<-qA=-3/2,qg:qA<-gA_A=-1/3,gq:gA_A<-qA=-6,gg:gA_A<-gA_A=-4/3
S;SU4_10;1;2;-15/2;-8*nf;12;32/3;equal
S;SU4_10;1;3;12*nf + 35/4;44/3*nf;-22;32/3*nf - 256/9;equal
S;SU4_10;1;4;-116*nf + 23/4;64/3*nf^2 - 652/9*nf;-32*nf + 326/3;-416/3*nf + 5120/27;equal
L;SU4_10;1;3/2;2*nf;-3;-8/3;equal
L;SU4_10;2;-6*nf + 9/4;-7/3*nf;7/2;-6*nf + 64/9;equal
L;SU4_10;3;-4*nf + 27/4;-24*nf^2 + 193/9*nf;36*nf - 193/6;46*nf - 1024/27;equal
L;SU4_10;4;180*nf^2 - 1055/6*nf + 405/16;140*nf^2 - 11795/108*nf;-210*nf + 11795/72;180*nf^2 - 935/2*nf + 20480/81;equal
S;SU4_10;-1;2;15/2;8*nf;-12;-32/3;equal
S;SU4_10;-1;3;-12*nf + 85/4;20/3*nf;-10;-32/3*nf;equal
S;SU4_10;-1;4;-68*nf - 27/4;-64/3*nf^2 - 68/9*nf;32*nf + 34/3;-32/9*nf + 1024/27;equal
V;SU4_10;2;-15/2;-8*nf;12;-32/3;equal
V;SU4_10;3;12*nf + 35/4;-20/3*nf;10;32/3*nf - 256/9;equal
V;SU4_10;4;-52*nf + 23/4;64/3*nf^2 - 68/3*nf;-32*nf + 34;-224/9*nf + 1024/27;equal
# SU4_10: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- Sp4_4
CONS;Sp4_4;dimensions add up (q 16 = 16, g 100 = 100);ok
CONS;Sp4_4;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;Sp4_4;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;Sp4_4;transition products TP recomputed from BORN (qg times gq);ok
CONS;Sp4_4;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;Sp4_4;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;Sp4_4;qq;s-channel R-bar x R;e = -5/4,-1/4,1/4;ok
CROSS;Sp4_4;qq;u-channel R-bar x R-bar;e = -5/4,-1/4,1/4;ok
CROSS;Sp4_4;qg;s-channel R-bar x A;e = -3/2,-1/4,1/2;ok
CROSS;Sp4_4;qg;u-channel R-bar x A;e = -3/2,-1/4,1/2;ok
CROSS;Sp4_4;gq;s-channel A x R;e = -3/2,-1/4,1/2;ok
CROSS;Sp4_4;gq;u-channel A x R-bar;e = -3/2,-1/4,1/2;ok
CROSS;Sp4_4;gg;s-channel A x A;e = -3,-2,-3/2,-1/2,0,1;ok
CROSS;Sp4_4;gg;u-channel A x A;e = -3,-2,-3/2,-1/2,0,1;ok
OCCUPIED;Sp4_4;A+;gg:g14<-g14,gg:g1<-g1,gg:g35_S<-g35_S,gg:g5<-g5,gq:g1<-q1,gq:g5<-q5,qg:q1<-g1,qg:q5<-g5,qq:q1<-q1,qq:q5<-q5,qq:qA<-qA
OCCUPIED;Sp4_4;A-;gg:g35_A<-g35_A,gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q1<-q1,qq:q5<-q5,qq:qA<-qA
SINGLETROW;Sp4_4;qq:qA<-qA=-5/2,qg:qA<-gA=-3/2,gq:gA<-qA=-10,gg:gA<-gA=-6
S;Sp4_4;1;2;15/2;-36*nf;90;216;equal
S;Sp4_4;1;3;90*nf + 225/4;450*nf;-1125;216*nf - 2592;equal
S;Sp4_4;1;4;-3840*nf - 2865/4;432*nf^2 - 13122*nf;-1080*nf + 32805;-12600*nf + 77760;equal
L;Sp4_4;1;5/2;2*nf;-5;-12;equal
L;Sp4_4;2;-10*nf + 25/4;-19*nf;95/2;-10*nf + 144;equal
L;Sp4_4;3;140*nf + 125/4;-40*nf^2 + 481*nf;100*nf - 2405/2;430*nf - 3456;equal
L;Sp4_4;4;500*nf^2 - 10275/2*nf + 3125/16;1900*nf^2 - 57095/4*nf;-4750*nf + 285475/8;500*nf^2 - 37825/2*nf + 103680;equal
S;Sp4_4;-1;2;-15/2;36*nf;-90;-216;equal
S;Sp4_4;-1;3;-90*nf + 255/4;-18*nf;45;-216*nf;equal
S;Sp4_4;-1;4;840*nf - 3255/4;-432*nf^2 - 1854*nf;1080*nf + 4635;3384*nf + 15552;equal
V;Sp4_4;2;15/2;-36*nf;90;-216;equal
V;Sp4_4;3;90*nf + 225/4;18*nf;-45;216*nf - 2592;equal
V;Sp4_4;4;-1680*nf - 2865/4;432*nf^2 - 4914*nf;-1080*nf + 12285;-2232*nf + 15552;equal
W;Sp4_4;1;0;2;15/2;-36*nf;90;0;equal
W;Sp4_4;1;0;3;90*nf + 225/4;234*nf;-585;216*nf - 1296;equal
W;Sp4_4;-1;0;2;-15/2;36*nf;-90;0;equal
W;Sp4_4;-1;0;3;-90*nf + 255/4;198*nf;-495;-216*nf - 1296;equal
W;Sp4_4;1;2;2;15/2;-36*nf;90;432;equal
W;Sp4_4;1;2;3;90*nf + 225/4;666*nf;-1665;216*nf - 6480;equal
W;Sp4_4;-1;2;2;-15/2;36*nf;-90;-432;equal
W;Sp4_4;-1;2;3;-90*nf + 255/4;-234*nf;585;-216*nf + 3888;equal
W;Sp4_4;1;3;2;15/2;-36*nf;90;648;equal
W;Sp4_4;1;3;3;90*nf + 225/4;882*nf;-2205;216*nf - 12960;equal
W;Sp4_4;-1;3;2;-15/2;36*nf;-90;-648;equal
W;Sp4_4;-1;3;3;-90*nf + 255/4;-450*nf;1125;-216*nf + 10368;equal
#
# ---------------------------------------------------------------- SO7_7
CONS;SO7_7;dimensions add up (q 49 = 49, g 441 = 441);ok
CONS;SO7_7;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SO7_7;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SO7_7;transition products TP recomputed from BORN (qg times gq);ok
CONS;SO7_7;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SO7_7;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SO7_7;qq;s-channel R-bar x R;e = -3/2,-1/4,1/4;ok
CROSS;SO7_7;qq;u-channel R-bar x R-bar;e = -3/2,-1/4,1/4;ok
CROSS;SO7_7;qg;s-channel R-bar x A;e = -5/4,-1/2,1/4;ok
CROSS;SO7_7;qg;u-channel R-bar x A;e = -5/4,-1/2,1/4;ok
CROSS;SO7_7;gq;s-channel A x R;e = -5/4,-1/2,1/4;ok
CROSS;SO7_7;gq;u-channel A x R-bar;e = -5/4,-1/2,1/4;ok
CROSS;SO7_7;gg;s-channel A x A;e = -5/2,-5/4,-1,-3/4,0,1/2;ok
CROSS;SO7_7;gg;u-channel A x A;e = -5/2,-5/4,-1,-3/4,0,1/2;ok
OCCUPIED;SO7_7;A+;gg:g168<-g168,gg:g1<-g1,gg:g27<-g27,gg:g35<-g35,gq:g1<-q1,gq:g27<-q27,qg:q1<-g1,qg:q27<-g27,qq:q1<-q1,qq:q27<-q27,qq:qA<-qA
OCCUPIED;SO7_7;A-;gg:g189<-g189,gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q1<-q1,qq:q27<-q27,qq:qA<-qA
SINGLETROW;SO7_7;qq:qA<-qA=-3,qg:qA<-gA=-5/4,gq:gA<-qA=-12,gg:gA<-gA=-5
S;SO7_7;1;2;-9;-30*nf;90;150;equal
S;SO7_7;1;3;90*nf - 63/2;285*nf;-855;150*nf - 1500;equal
S;SO7_7;1;4;-3222*nf + 810;300*nf^2 - 7140*nf;-900*nf + 21420;-6540*nf + 37500;equal
L;SO7_7;1;3;2*nf;-6;-10;equal
L;SO7_7;2;-12*nf + 9;-14*nf;42;-12*nf + 100;equal
L;SO7_7;3;96*nf + 54;-48*nf^2 + 316*nf;144*nf - 948;408*nf - 2000;equal
L;SO7_7;4;720*nf^2 - 4020*nf + 405;1680*nf^2 - 7630*nf;-5040*nf + 22890;720*nf^2 - 14940*nf + 50000;equal
S;SO7_7;-1;2;9;30*nf;-90;-150;equal
S;SO7_7;-1;3;-90*nf - 45/2;15*nf;-45;-150*nf;equal
S;SO7_7;-1;4;18*nf + 729;-300*nf^2 - 1710*nf;900*nf + 5130;2160*nf + 7500;equal
V;SO7_7;2;-9;-30*nf;90;-150;equal
V;SO7_7;3;90*nf - 63/2;-15*nf;45;150*nf - 1500;equal
V;SO7_7;4;-1422*nf + 810;300*nf^2 - 2940*nf;-900*nf + 8820;-540*nf + 7500;equal
# SO7_7: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- Sp6_6
CONS;Sp6_6;dimensions add up (q 36 = 36, g 441 = 441);ok
CONS;Sp6_6;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;Sp6_6;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;Sp6_6;transition products TP recomputed from BORN (qg times gq);ok
CONS;Sp6_6;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;Sp6_6;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;Sp6_6;qq;s-channel R-bar x R;e = -7/4,-1/4,1/4;ok
CROSS;Sp6_6;qq;u-channel R-bar x R-bar;e = -7/4,-1/4,1/4;ok
CROSS;Sp6_6;qg;s-channel R-bar x A;e = -2,-1/4,1/2;ok
CROSS;Sp6_6;qg;u-channel R-bar x A;e = -2,-1/4,1/2;ok
CROSS;Sp6_6;gq;s-channel A x R;e = -2,-1/4,1/2;ok
CROSS;Sp6_6;gq;u-channel A x R-bar;e = -2,-1/4,1/2;ok
CROSS;Sp6_6;gg;s-channel A x A;e = -4,-5/2,-2,-1/2,0,1;ok
CROSS;Sp6_6;gg;u-channel A x A;e = -4,-5/2,-2,-1/2,0,1;ok
OCCUPIED;Sp6_6;A+;gg:g126<-g126,gg:g14<-g14,gg:g1<-g1,gg:g90<-g90,gq:g14<-q14,gq:g1<-q1,qg:q14<-g14,qg:q1<-g1,qq:q14<-q14,qq:q1<-q1,qq:qA<-qA
OCCUPIED;Sp6_6;A-;gg:g189<-g189,gg:gA<-gA,gq:gA<-qA,qg:qA<-gA,qq:q14<-q14,qq:q1<-q1,qq:qA<-qA
SINGLETROW;Sp6_6;qq:qA<-qA=-7/2,qg:qA<-gA=-2,gq:gA<-qA=-14,gg:gA<-gA=-8
S;Sp6_6;1;2;21/2;-48*nf;168;384;equal
S;Sp6_6;1;3;168*nf + 399/4;792*nf;-2772;384*nf - 6144;equal
S;Sp6_6;1;4;-9492*nf - 7329/4;768*nf^2 - 31080*nf;-2688*nf + 108780;-29184*nf + 245760;equal
L;Sp6_6;1;7/2;2*nf;-7;-16;equal
L;Sp6_6;2;-14*nf + 49/4;-25*nf;175/2;-14*nf + 256;equal
L;Sp6_6;3;252*nf + 343/4;-56*nf^2 + 849*nf;196*nf - 5943/2;798*nf - 8192;equal
L;Sp6_6;4;980*nf^2 - 25305/2*nf + 12005/16;3500*nf^2 - 134125/4*nf;-12250*nf + 938875/8;980*nf^2 - 93555/2*nf + 327680;equal
S;Sp6_6;-1;2;-21/2;48*nf;-168;-384;equal
S;Sp6_6;-1;3;-168*nf + 441/4;-24*nf;84;-384*nf;equal
S;Sp6_6;-1;4;1932*nf - 8043/4;-768*nf^2 - 4920*nf;2688*nf + 17220;8448*nf + 49152;equal
V;Sp6_6;2;21/2;-48*nf;168;-384;equal
V;Sp6_6;3;168*nf + 399/4;24*nf;-84;384*nf - 6144;equal
V;Sp6_6;4;-4116*nf - 7329/4;768*nf^2 - 11880*nf;-2688*nf + 41580;-4608*nf + 49152;equal
# Sp6_6: not in singlet_lambda.out (no W lines)
#
# ---------------------------------------------------------------- SU5_5
CONS;SU5_5;dimensions add up (q 25 = 25, g 576 = 576);ok
CONS;SU5_5;basis labels consistent with the channels (pair, Casimir, dimension, partner present);ok
CONS;SU5_5;Born weights b_R = C_F - C_R/2 and (1/2)(1 + tau eps_R)(C_R - 2 C_A) recomputed from CH;ok
CONS;SU5_5;transition products TP recomputed from BORN (qg times gq);ok
CONS;SU5_5;ROW = sigma.M, TRCDIAG and TRCPAIR recomputed from TRCROW;ok
CONS;SU5_5;singlet weights nonzero only on the singlet-to-singlet elements;ok
CROSS;SU5_5;qq;s-channel R-bar x R;e = -12/5,1/10;ok
CROSS;SU5_5;qq;u-channel R-bar x R-bar;e = -3/5,2/5;ok
CROSS;SU5_5;qg;s-channel R-bar x A;e = -5/2,-1/2,1/2;ok
CROSS;SU5_5;qg;u-channel R-bar x A;e = -5/2,-1/2,1/2;ok
CROSS;SU5_5;gq;s-channel A x R;e = -5/2,-1/2,1/2;ok
CROSS;SU5_5;gq;u-channel A x R-bar;e = -5/2,-1/2,1/2;ok
CROSS;SU5_5;gg;s-channel A x A;e = -5,-5/2,-1,0,1;ok
CROSS;SU5_5;gg;u-channel A x A;e = -5,-5/2,-1,0,1;ok
OCCUPIED;SU5_5;A+;gg:g1<-g1,gg:g200<-g200,gg:g75<-g75,gg:gA_S<-gA_S,gq:g1<-q1,gq:gA_S<-qA,qg:q1<-g1,qg:qA<-gA_S,qq:q1<-q1,qq:qA<-qA
OCCUPIED;SU5_5;A-;gg:g252<-g252,gg:gA_A<-gA_A,gq:gA_A<-qA,qg:qA<-gA_A,qq:q1<-q1,qq:qA<-qA
SINGLETROW;SU5_5;qq:qA<-qA=-24/5,qg:qA<-gA_A=-5/2,gq:gA_A<-qA=-96/5,gg:gA_A<-gA_A=-10
# SU5_5: no S lines in singlet_model.out
# SU5_5: not in singlet_lambda.out (no W lines)
#
# INCOMPLETE: 154 comparisons, 113 expected


==> anc/numbers/deposit/R9/singlet_weights_gc/chk/singlet_lambda.out <==
REP;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
W;SU2_2;1;0;2;9/2;-24*nf;36;0
W;SU2_2;1;0;3;36*nf + 99/4;108*nf;-162;96*nf - 384
W;SU2_2;-1;0;2;-9/2;24*nf;-36;0
W;SU2_2;-1;0;3;-36*nf + 117/4;84*nf;-126;-96*nf - 384
W;SU2_2;1;2;2;9/2;-24*nf;36;192
W;SU2_2;1;2;3;36*nf + 99/4;300*nf;-450;96*nf - 1920
W;SU2_2;-1;2;2;-9/2;24*nf;-36;-192
W;SU2_2;-1;2;3;-36*nf + 117/4;-108*nf;162;-96*nf + 1152
W;SU2_2;1;3;2;9/2;-24*nf;36;288
W;SU2_2;1;3;3;36*nf + 99/4;396*nf;-594;96*nf - 3840
W;SU2_2;-1;3;2;-9/2;24*nf;-36;-288
W;SU2_2;-1;3;3;-36*nf + 117/4;-204*nf;306;-96*nf + 3072
REP;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
W;SU2_3;1;0;2;-3;-6*nf;6;0
W;SU2_3;1;0;3;6*nf + 3/2;3*nf;-3;6*nf - 6
W;SU2_3;-1;0;2;3;6*nf;-6;0
W;SU2_3;-1;0;3;-6*nf + 9/2;9*nf;-9;-6*nf - 6
W;SU2_3;1;2;2;-3;-6*nf;6;12
W;SU2_3;1;2;3;6*nf + 3/2;15*nf;-15;6*nf - 30
W;SU2_3;-1;2;2;3;6*nf;-6;-12
W;SU2_3;-1;2;3;-6*nf + 9/2;-3*nf;3;-6*nf + 18
W;SU2_3;1;3;2;-3;-6*nf;6;18
W;SU2_3;1;3;3;6*nf + 3/2;21*nf;-21;6*nf - 60
W;SU2_3;-1;3;2;3;6*nf;-6;-18
W;SU2_3;-1;3;3;-6*nf + 9/2;-9*nf;9;-6*nf + 48
REP;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
W;SU3_3;1;0;2;16/3;-36*nf;96;0
W;SU3_3;1;0;3;96*nf + 112/3;228*nf;-608;216*nf - 1296
W;SU3_3;-1;0;2;-16/3;36*nf;-96;0
W;SU3_3;-1;0;3;-96*nf + 368/9;204*nf;-544;-216*nf - 1296
W;SU3_3;1;2;2;16/3;-36*nf;96;432
W;SU3_3;1;2;3;96*nf + 112/3;660*nf;-1760;216*nf - 6480
W;SU3_3;-1;2;2;-16/3;36*nf;-96;-432
W;SU3_3;-1;2;3;-96*nf + 368/9;-228*nf;608;-216*nf + 3888
W;SU3_3;1;3;2;16/3;-36*nf;96;648
W;SU3_3;1;3;3;96*nf + 112/3;876*nf;-2336;216*nf - 12960
W;SU3_3;-1;3;2;-16/3;36*nf;-96;-648
W;SU3_3;-1;3;3;-96*nf + 368/9;-444*nf;1184;-216*nf + 10368
REP;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
W;SO5_5;1;0;2;-6;-18*nf;36;0
W;SO5_5;1;0;3;36*nf - 9;45*nf;-90;54*nf - 162
W;SO5_5;-1;0;2;6;18*nf;-36;0
W;SO5_5;-1;0;3;-36*nf - 3;63*nf;-126;-54*nf - 162
W;SO5_5;1;2;2;-6;-18*nf;36;108
W;SO5_5;1;2;3;36*nf - 9;153*nf;-306;54*nf - 810
W;SO5_5;-1;2;2;6;18*nf;-36;-108
W;SO5_5;-1;2;3;-36*nf - 3;-45*nf;90;-54*nf + 486
W;SO5_5;1;3;2;-6;-18*nf;36;162
W;SO5_5;1;3;3;36*nf - 9;207*nf;-414;54*nf - 1620
W;SO5_5;-1;3;2;6;18*nf;-36;-162
W;SO5_5;-1;3;3;-36*nf - 3;-99*nf;198;-54*nf + 1296
REP;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
W;Sp4_4;1;0;2;15/2;-36*nf;90;0
W;Sp4_4;1;0;3;90*nf + 225/4;234*nf;-585;216*nf - 1296
W;Sp4_4;-1;0;2;-15/2;36*nf;-90;0
W;Sp4_4;-1;0;3;-90*nf + 255/4;198*nf;-495;-216*nf - 1296
W;Sp4_4;1;2;2;15/2;-36*nf;90;432
W;Sp4_4;1;2;3;90*nf + 225/4;666*nf;-1665;216*nf - 6480
W;Sp4_4;-1;2;2;-15/2;36*nf;-90;-432
W;Sp4_4;-1;2;3;-90*nf + 255/4;-234*nf;585;-216*nf + 3888
W;Sp4_4;1;3;2;15/2;-36*nf;90;648
W;Sp4_4;1;3;3;90*nf + 225/4;882*nf;-2205;216*nf - 12960
W;Sp4_4;-1;3;2;-15/2;36*nf;-90;-648
W;Sp4_4;-1;3;3;-90*nf + 255/4;-450*nf;1125;-216*nf + 10368
REP;G2_7;7;14;1;2;1/24;5/12;25/12;0
W;G2_7;1;0;2;0;-24*nf;48;0
W;G2_7;1;0;3;48*nf;96*nf;-192;96*nf - 384
W;G2_7;-1;0;2;0;24*nf;-48;0
W;G2_7;-1;0;3;-48*nf;96*nf;-192;-96*nf - 384
W;G2_7;1;2;2;0;-24*nf;48;192
W;G2_7;1;2;3;48*nf;288*nf;-576;96*nf - 1920
W;G2_7;-1;2;2;0;24*nf;-48;-192
W;G2_7;-1;2;3;-48*nf;-96*nf;192;-96*nf + 1152
W;G2_7;1;3;2;0;-24*nf;48;288
W;G2_7;1;3;3;48*nf;384*nf;-768;96*nf - 3840
W;G2_7;-1;3;2;0;24*nf;-48;-288
W;G2_7;-1;3;3;-48*nf;-192*nf;384;-96*nf + 3072


==> anc/numbers/deposit/R9/singlet_weights_gc/chk/singlet_model.out <==
REP;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
S;SU2_2;1;2;9/2;-24*nf;36;96
S;SU2_2;1;3;36*nf + 99/4;204*nf;-306;96*nf - 768
S;SU2_2;1;4;-1044*nf - 729/4;192*nf^2 - 3876*nf;-288*nf + 5814;-3936*nf + 15360
L;SU2_2;1;3/2;2*nf;-3;-8
L;SU2_2;2;-6*nf + 9/4;-13*nf;39/2;-6*nf + 64
L;SU2_2;3;60*nf + 27/4;-24*nf^2 + 217*nf;36*nf - 651/2;174*nf - 1024
L;SU2_2;4;180*nf^2 - 2805/2*nf + 405/16;780*nf^2 - 17225/4*nf;-1170*nf + 51675/8;180*nf^2 - 10215/2*nf + 20480
S;SU2_2;-1;2;-9/2;24*nf;-36;-96
S;SU2_2;-1;3;-36*nf + 117/4;-12*nf;18;-96*nf
S;SU2_2;-1;4;252*nf - 891/4;-192*nf^2 - 396*nf;288*nf + 594;864*nf + 3072
V;SU2_2;2;9/2;-24*nf;36;-96
V;SU2_2;3;36*nf + 99/4;12*nf;-18;96*nf - 768
V;SU2_2;4;-468*nf - 729/4;192*nf^2 - 1380*nf;-288*nf + 2070;-864*nf + 3072
REP;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
S;SU2_3;1;2;-3;-6*nf;6;6
S;SU2_3;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
S;SU2_3;1;4;-66*nf + 24;12*nf^2 - 24*nf;-12*nf + 24;-84*nf + 60
L;SU2_3;1;1;2*nf;-2;-2
L;SU2_3;2;-4*nf + 1;-2*nf;2;-4*nf + 4
L;SU2_3;3;2;-16*nf^2 + 12*nf;16*nf - 12;24*nf - 16
L;SU2_3;4;80*nf^2 - 60*nf + 5;80*nf^2 - 50*nf;-80*nf + 50;80*nf^2 - 180*nf + 80
S;SU2_3;-1;2;3;6*nf;-6;-6
S;SU2_3;-1;3;-6*nf + 9/2;3*nf;-3;-6*nf
S;SU2_3;-1;4;-42*nf + 21;-12*nf^2 + 6*nf;12*nf - 6;-24*nf + 12
V;SU2_3;2;-3;-6*nf;6;-6
V;SU2_3;3;6*nf + 3/2;-3*nf;3;6*nf - 12
V;SU2_3;4;-42*nf + 24;12*nf^2;-12*nf;-36*nf + 12
REP;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
S;SU2_4;1;2;-99/40;-12/5*nf;9/5;24/25
S;SU2_4;1;3;9/5*nf + 99/32;3/5*nf;-9/20;24/25*nf - 96/125
S;SU2_4;1;4;-5193/250*nf + 18603/8000;48/25*nf^2 + 687/250*nf;-36/25*nf - 2061/1000;-924/125*nf + 192/125
L;SU2_4;1;3/4;2*nf;-3/2;-4/5
L;SU2_4;2;-3*nf + 9/16;-1/10*nf;3/40;-3*nf + 16/25
L;SU2_4;3;-21/5*nf + 27/32;-12*nf^2 + 241/100*nf;9*nf - 723/400;51/10*nf - 128/125
L;SU2_4;4;45*nf^2 - 1353/80*nf + 405/256;3*nf^2 - 481/800*nf;-9/4*nf + 1443/3200;45*nf^2 - 1539/80*nf + 256/125
S;SU2_4;-1;2;99/40;12/5*nf;-9/5;-24/25
S;SU2_4;-1;3;-9/5*nf + 4653/800;33/25*nf;-99/100;-24/25*nf
S;SU2_4;-1;4;-5733/250*nf + 25137/8000;-48/25*nf^2 + 9/2*nf;36/25*nf - 27/8;-612/125*nf + 192/625
V;SU2_4;2;-99/40;-12/5*nf;9/5;-24/25
V;SU2_4;3;9/5*nf + 99/32;-33/25*nf;99/100;24/25*nf - 96/125
V;SU2_4;4;-4473/250*nf + 18603/8000;48/25*nf^2 + 147/50*nf;-36/25*nf - 441/200;-108/25*nf + 192/625
REP;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
S;SU2_5;1;2;-9/5;-6/5*nf;18/25;6/25
S;SU2_5;1;3;18/25*nf + 117/50;-3/25*nf;9/125;6/25*nf - 12/125
S;SU2_5;1;4;-6606/625*nf + 1242/625;12/25*nf^2 + 156/125*nf;-36/125*nf - 468/625;-156/125*nf + 12/125
L;SU2_5;1;3/5;2*nf;-6/5;-2/5
L;SU2_5;2;-12/5*nf + 9/25;2/5*nf;-6/25;-12/5*nf + 4/25
L;SU2_5;3;-96/25*nf + 54/125;-48/5*nf^2 + 28/25*nf;144/25*nf - 84/125;24/25*nf - 16/125
L;SU2_5;4;144/5*nf^2 - 228/25*nf + 81/125;-48/5*nf^2 + 26/25*nf;144/25*nf - 78/125;144/5*nf^2 - 108/25*nf + 16/125
S;SU2_5;-1;2;9/5;6/5*nf;-18/25;-6/25
S;SU2_5;-1;3;-18/25*nf + 207/50;3/5*nf;-9/25;-6/25*nf
S;SU2_5;-1;4;-7686/625*nf + 1917/625;-12/25*nf^2 + 234/125*nf;36/125*nf - 702/625;-144/125*nf + 12/625
V;SU2_5;2;-9/5;-6/5*nf;18/25;-6/25
V;SU2_5;3;18/25*nf + 117/50;-3/5*nf;9/25;6/25*nf - 12/125
V;SU2_5;4;-6246/625*nf + 1242/625;12/25*nf^2 + 132/125*nf;-36/125*nf - 396/625;-108/125*nf + 12/625
REP;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
S;SU3_3;1;2;16/3;-36*nf;96;216
S;SU3_3;1;3;96*nf + 112/3;444*nf;-1184;216*nf - 2592
S;SU3_3;1;4;-11968/3*nf - 5632/27;432*nf^2 - 13024*nf;-1152*nf + 104192/3;-12384*nf + 77760
L;SU3_3;1;8/3;2*nf;-16/3;-12
L;SU3_3;2;-32/3*nf + 64/9;-56/3*nf;448/9;-32/3*nf + 144
L;SU3_3;3;1280/9*nf + 1024/27;-128/3*nf^2 + 4288/9*nf;1024/9*nf - 34304/27;4096/9*nf - 3456
L;SU3_3;4;5120/9*nf^2 - 48640/9*nf + 20480/81;17920/9*nf^2 - 380800/27*nf;-143360/27*nf + 3046400/81;5120/9*nf^2 - 540160/27*nf + 103680
S;SU3_3;-1;2;-16/3;36*nf;-96;-216
S;SU3_3;-1;3;-96*nf + 368/9;-12*nf;32;-216*nf
S;SU3_3;-1;4;2624/3*nf - 6848/27;-432*nf^2 - 2064*nf;1152*nf + 5504;3456*nf + 15552
V;SU3_3;2;16/3;-36*nf;96;-216
V;SU3_3;3;96*nf + 112/3;12*nf;-32;216*nf - 2592
V;SU3_3;4;-5056/3*nf - 5632/27;432*nf^2 - 4960*nf;-1152*nf + 39680/3;-2016*nf + 15552
REP;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
S;SU3_6;1;2;-88/15;-36/5*nf;48/5;216/25
S;SU3_6;1;3;48/5*nf + 88/15;12*nf;-16;216/25*nf - 2592/125
S;SU3_6;1;4;-35296/375*nf + 11072/675;432/25*nf^2 - 6016/125*nf;-576/25*nf + 24064/375;-14112/125*nf + 15552/125
L;SU3_6;1;4/3;2*nf;-8/3;-12/5
L;SU3_6;2;-16/3*nf + 16/9;-32/15*nf;128/45;-16/3*nf + 144/25
L;SU3_6;3;-128/45*nf + 128/27;-64/3*nf^2 + 3904/225*nf;256/9*nf - 15616/675;1664/45*nf - 3456/125
L;SU3_6;4;1280/9*nf^2 - 5632/45*nf + 1280/81;1024/9*nf^2 - 54272/675*nf;-4096/27*nf + 217088/2025;1280/9*nf^2 - 45568/135*nf + 20736/125
S;SU3_6;-1;2;88/15;36/5*nf;-48/5;-216/25
S;SU3_6;-1;3;-48/5*nf + 3256/225;132/25*nf;-176/25;-216/25*nf
S;SU3_6;-1;4;-21856/375*nf + 28256/3375;-432/25*nf^2 - 48/125*nf;576/25*nf + 64/125;-1728/125*nf + 15552/625
V;SU3_6;2;-88/15;-36/5*nf;48/5;-216/25
V;SU3_6;3;48/5*nf + 88/15;-132/25*nf;176/25;216/25*nf - 2592/125
V;SU3_6;4;-18016/375*nf + 11072/675;432/25*nf^2 - 1408/125*nf;-576/25*nf + 5632/375;-3744/125*nf + 15552/625
REP;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
S;SU3_8;1;2;-3;-6*nf;6;6
S;SU3_8;1;3;6*nf + 3/2;9*nf;-9;6*nf - 12
S;SU3_8;1;4;-46*nf + 9;12*nf^2 - 34*nf;-12*nf + 34;-64*nf + 60
L;SU3_8;1;1;2*nf;-2;-2
L;SU3_8;2;-4*nf + 1;-2*nf;2;-4*nf + 4
L;SU3_8;3;2;-16*nf^2 + 12*nf;16*nf - 12;24*nf - 16
L;SU3_8;4;80*nf^2 - 60*nf + 5;80*nf^2 - 50*nf;-80*nf + 50;80*nf^2 - 180*nf + 80
S;SU3_8;-1;2;3;6*nf;-6;-6
S;SU3_8;-1;3;-6*nf + 9/2;3*nf;-3;-6*nf
S;SU3_8;-1;4;-22*nf + 6;-12*nf^2 - 4*nf;12*nf + 4;-4*nf + 12
V;SU3_8;2;-3;-6*nf;6;-6
V;SU3_8;3;6*nf + 3/2;-3*nf;3;6*nf - 12
V;SU3_8;4;-22*nf + 9;12*nf^2 - 10*nf;-12*nf + 10;-16*nf + 12
REP;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
S;SU3_10;1;2;-72/25;-12/5*nf;48/25;24/25
S;SU3_10;1;3;48/25*nf + 504/125;12/25*nf;-48/125;24/25*nf - 96/125
S;SU3_10;1;4;-7904/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-608/125*nf + 192/125
L;SU3_10;1;4/5;2*nf;-8/5;-4/5
L;SU3_10;2;-16/5*nf + 16/25;0;0;-16/5*nf + 16/25
L;SU3_10;3;-128/25*nf + 128/125;-64/5*nf^2 + 64/25*nf;256/25*nf - 256/125;128/25*nf - 128/125
L;SU3_10;4;256/5*nf^2 - 512/25*nf + 256/125;0;0;256/5*nf^2 - 512/25*nf + 256/125
S;SU3_10;-1;2;72/25;12/5*nf;-48/25;-24/25
S;SU3_10;-1;3;-48/25*nf + 936/125;36/25*nf;-144/125;-24/25*nf
S;SU3_10;-1;4;-9824/625*nf + 1824/625;-48/25*nf^2 + 496/125*nf;192/125*nf - 1984/625;-64/25*nf + 192/625
V;SU3_10;2;-72/25;-12/5*nf;48/25;-24/25
V;SU3_10;3;48/25*nf + 504/125;-36/25*nf;144/125;24/25*nf - 96/125
V;SU3_10;4;-5984/625*nf + 192/125;48/25*nf^2 + 256/125*nf;-192/125*nf - 1024/625;-224/125*nf + 192/625
REP;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
S;SO5_5;1;2;-6;-18*nf;36;54
S;SO5_5;1;3;36*nf - 9;99*nf;-198;54*nf - 324
S;SO5_5;1;4;-804*nf + 222;108*nf^2 - 1458*nf;-216*nf + 2916;-1440*nf + 4860
L;SO5_5;1;2;2*nf;-4;-6
L;SO5_5;2;-8*nf + 4;-8*nf;16;-8*nf + 36
L;SO5_5;3;32*nf + 16;-32*nf^2 + 112*nf;64*nf - 224;160*nf - 432
L;SO5_5;4;320*nf^2 - 960*nf + 80;640*nf^2 - 1600*nf;-1280*nf + 3200;320*nf^2 - 3520*nf + 6480
S;SO5_5;-1;2;6;18*nf;-36;-54
S;SO5_5;-1;3;-36*nf - 3;9*nf;-18;-54*nf
S;SO5_5;-1;4;-84*nf + 192;-108*nf^2 - 360*nf;216*nf + 720;396*nf + 972
V;SO5_5;2;-6;-18*nf;36;-54
V;SO5_5;3;36*nf - 9;-9*nf;18;54*nf - 324
V;SO5_5;4;-372*nf + 222;108*nf^2 - 594*nf;-216*nf + 1188;-144*nf + 972
REP;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
S;Sp4_4;1;2;15/2;-36*nf;90;216
S;Sp4_4;1;3;90*nf + 225/4;450*nf;-1125;216*nf - 2592
S;Sp4_4;1;4;-3840*nf - 2865/4;432*nf^2 - 13122*nf;-1080*nf + 32805;-12600*nf + 77760
L;Sp4_4;1;5/2;2*nf;-5;-12
L;Sp4_4;2;-10*nf + 25/4;-19*nf;95/2;-10*nf + 144
L;Sp4_4;3;140*nf + 125/4;-40*nf^2 + 481*nf;100*nf - 2405/2;430*nf - 3456
L;Sp4_4;4;500*nf^2 - 10275/2*nf + 3125/16;1900*nf^2 - 57095/4*nf;-4750*nf + 285475/8;500*nf^2 - 37825/2*nf + 103680
S;Sp4_4;-1;2;-15/2;36*nf;-90;-216
S;Sp4_4;-1;3;-90*nf + 255/4;-18*nf;45;-216*nf
S;Sp4_4;-1;4;840*nf - 3255/4;-432*nf^2 - 1854*nf;1080*nf + 4635;3384*nf + 15552
V;Sp4_4;2;15/2;-36*nf;90;-216
V;Sp4_4;3;90*nf + 225/4;18*nf;-45;216*nf - 2592
V;Sp4_4;4;-1680*nf - 2865/4;432*nf^2 - 4914*nf;-1080*nf + 12285;-2232*nf + 15552
REP;G2_7;7;14;1;2;1/24;5/12;25/12;0
S;G2_7;1;2;0;-24*nf;48;96
S;G2_7;1;3;48*nf;192*nf;-384;96*nf - 768
S;G2_7;1;4;-1280*nf + 96;192*nf^2 - 3808*nf;-384*nf + 7616;-3520*nf + 15360
L;G2_7;1;2;2*nf;-4;-8
L;G2_7;2;-8*nf + 4;-12*nf;24;-8*nf + 64
L;G2_7;3;64*nf + 16;-32*nf^2 + 208*nf;64*nf - 416;224*nf - 1024
L;G2_7;4;320*nf^2 - 1760*nf + 80;960*nf^2 - 4080*nf;-1920*nf + 8160;320*nf^2 - 6560*nf + 20480
S;G2_7;-1;2;0;24*nf;-48;-96
S;G2_7;-1;3;-48*nf;0;0;-96*nf
S;G2_7;-1;4;256*nf + 96;-192*nf^2 - 736*nf;384*nf + 1472;1088*nf + 3072
V;G2_7;2;0;-24*nf;48;-96
V;G2_7;3;48*nf;0;0;96*nf - 768
V;G2_7;4;-512*nf + 96;192*nf^2 - 1504*nf;-384*nf + 3008;-448*nf + 3072
REP;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
S;SU4_4;1;2;45/8;-48*nf;180;384
S;SU4_4;1;3;180*nf + 1575/32;780*nf;-2925;384*nf - 6144
S;SU4_4;1;4;-19935/2*nf - 13905/64;768*nf^2 - 30810*nf;-2880*nf + 231075/2;-28608*nf + 245760
L;SU4_4;1;15/4;2*nf;-15/2;-16
L;SU4_4;2;-15*nf + 225/16;-49/2*nf;735/8;-15*nf + 256
L;SU4_4;3;255*nf + 3375/32;-60*nf^2 + 3361/4*nf;225*nf - 50415/16;1695/2*nf - 8192
L;SU4_4;4;1125*nf^2 - 213825/16*nf + 253125/256;3675*nf^2 - 1058645/32*nf;-55125/4*nf + 15879675/128;1125*nf^2 - 794475/16*nf + 327680
S;SU4_4;-1;2;-45/8;48*nf;-180;-384
S;SU4_4;-1;3;-180*nf + 1665/32;-12*nf;45;-384*nf
S;SU4_4;-1;4;3825/2*nf - 16875/64;-768*nf^2 - 5454*nf;2880*nf + 40905/2;8640*nf + 49152
V;SU4_4;2;45/8;-48*nf;180;-384
V;SU4_4;3;180*nf + 1575/32;12*nf;-45;384*nf - 6144
V;SU4_4;4;-8415/2*nf - 13905/64;768*nf^2 - 11994*nf;-2880*nf + 89955/2;-4032*nf + 49152
REP;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
S;SU4_6;1;2;-15/2;-24*nf;60;96
S;SU4_6;1;3;60*nf - 75/4;180*nf;-450;96*nf - 768
S;SU4_6;1;4;-1740*nf + 1815/4;192*nf^2 - 3588*nf;-480*nf + 8970;-3360*nf + 15360
L;SU4_6;1;5/2;2*nf;-5;-8
L;SU4_6;2;-10*nf + 25/4;-11*nf;55/2;-10*nf + 64
L;SU4_6;3;60*nf + 125/4;-40*nf^2 + 201*nf;100*nf - 1005/2;270*nf - 1024
L;SU4_6;4;500*nf^2 - 4275/2*nf + 3125/16;1100*nf^2 - 15455/4*nf;-2750*nf + 77275/8;500*nf^2 - 15825/2*nf + 20480
S;SU4_6;-1;2;15/2;24*nf;-60;-96
S;SU4_6;-1;3;-60*nf - 45/4;12*nf;-30;-96*nf
S;SU4_6;-1;4;-60*nf + 1605/4;-192*nf^2 - 876*nf;480*nf + 2190;1056*nf + 3072
V;SU4_6;2;-15/2;-24*nf;60;-96
V;SU4_6;3;60*nf - 75/4;-12*nf;30;96*nf - 768
V;SU4_6;4;-780*nf + 1815/4;192*nf^2 - 1476*nf;-480*nf + 3690;-288*nf + 3072
REP;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
S;SU4_10;1;2;-15/2;-8*nf;12;32/3
S;SU4_10;1;3;12*nf + 35/4;44/3*nf;-22;32/3*nf - 256/9
S;SU4_10;1;4;-116*nf + 23/4;64/3*nf^2 - 652/9*nf;-32*nf + 326/3;-416/3*nf + 5120/27
L;SU4_10;1;3/2;2*nf;-3;-8/3
L;SU4_10;2;-6*nf + 9/4;-7/3*nf;7/2;-6*nf + 64/9
L;SU4_10;3;-4*nf + 27/4;-24*nf^2 + 193/9*nf;36*nf - 193/6;46*nf - 1024/27
L;SU4_10;4;180*nf^2 - 1055/6*nf + 405/16;140*nf^2 - 11795/108*nf;-210*nf + 11795/72;180*nf^2 - 935/2*nf + 20480/81
S;SU4_10;-1;2;15/2;8*nf;-12;-32/3
S;SU4_10;-1;3;-12*nf + 85/4;20/3*nf;-10;-32/3*nf
S;SU4_10;-1;4;-68*nf - 27/4;-64/3*nf^2 - 68/9*nf;32*nf + 34/3;-32/9*nf + 1024/27
V;SU4_10;2;-15/2;-8*nf;12;-32/3
V;SU4_10;3;12*nf + 35/4;-20/3*nf;10;32/3*nf - 256/9
V;SU4_10;4;-52*nf + 23/4;64/3*nf^2 - 68/3*nf;-32*nf + 34;-224/9*nf + 1024/27
REP;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
S;SO7_7;1;2;-9;-30*nf;90;150
S;SO7_7;1;3;90*nf - 63/2;285*nf;-855;150*nf - 1500
S;SO7_7;1;4;-3222*nf + 810;300*nf^2 - 7140*nf;-900*nf + 21420;-6540*nf + 37500
L;SO7_7;1;3;2*nf;-6;-10
L;SO7_7;2;-12*nf + 9;-14*nf;42;-12*nf + 100
L;SO7_7;3;96*nf + 54;-48*nf^2 + 316*nf;144*nf - 948;408*nf - 2000
L;SO7_7;4;720*nf^2 - 4020*nf + 405;1680*nf^2 - 7630*nf;-5040*nf + 22890;720*nf^2 - 14940*nf + 50000
S;SO7_7;-1;2;9;30*nf;-90;-150
S;SO7_7;-1;3;-90*nf - 45/2;15*nf;-45;-150*nf
S;SO7_7;-1;4;18*nf + 729;-300*nf^2 - 1710*nf;900*nf + 5130;2160*nf + 7500
V;SO7_7;2;-9;-30*nf;90;-150
V;SO7_7;3;90*nf - 63/2;-15*nf;45;150*nf - 1500
V;SO7_7;4;-1422*nf + 810;300*nf^2 - 2940*nf;-900*nf + 8820;-540*nf + 7500
REP;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
S;Sp6_6;1;2;21/2;-48*nf;168;384
S;Sp6_6;1;3;168*nf + 399/4;792*nf;-2772;384*nf - 6144
S;Sp6_6;1;4;-9492*nf - 7329/4;768*nf^2 - 31080*nf;-2688*nf + 108780;-29184*nf + 245760
L;Sp6_6;1;7/2;2*nf;-7;-16
L;Sp6_6;2;-14*nf + 49/4;-25*nf;175/2;-14*nf + 256
L;Sp6_6;3;252*nf + 343/4;-56*nf^2 + 849*nf;196*nf - 5943/2;798*nf - 8192
L;Sp6_6;4;980*nf^2 - 25305/2*nf + 12005/16;3500*nf^2 - 134125/4*nf;-12250*nf + 938875/8;980*nf^2 - 93555/2*nf + 327680
S;Sp6_6;-1;2;-21/2;48*nf;-168;-384
S;Sp6_6;-1;3;-168*nf + 441/4;-24*nf;84;-384*nf
S;Sp6_6;-1;4;1932*nf - 8043/4;-768*nf^2 - 4920*nf;2688*nf + 17220;8448*nf + 49152
V;Sp6_6;2;21/2;-48*nf;168;-384
V;Sp6_6;3;168*nf + 399/4;24*nf;-84;384*nf - 6144
V;Sp6_6;4;-4116*nf - 7329/4;768*nf^2 - 11880*nf;-2688*nf + 41580;-4608*nf + 49152


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _-_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_-1_1_1.out <==
INV;G2_7;7;14;1;2;1/24;5/12;25/12;0
CH;G2_7;q1;q;0;0;1
CH;G2_7;qc1_2;q;0;1;7
CH;G2_7;qA;q;0;2;14
CH;G2_7;qc7_6;q;0;7/3;27
CH;G2_7;g1;g;1;0;1
CH;G2_7;gAa;g;-1;2;14
CH;G2_7;gc7_6s;g;1;7/3;27
CH;G2_7;gc2_1a;g;-1;4;77
CH;G2_7;gc5_2s;g;1;5;77
CHECK;G2_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;G2_7;channels carrying the negative-signature pair term;["q1", "qc1_2", "qA", "qc7_6", "gAa"];positive;["q1", "qc1_2", "qc7_6", "g1", "gc7_6s", "gc5_2s"];1
F;G2_7;-1;1;1;3;1;0;96*nf;-192;-384
F;G2_7;-1;1;1;4;1;64;-1088*nf;2176;2432
F;G2_7;-1;1;1;3;mq1;0;0;0;0
F;G2_7;-1;1;1;3;mq1^2;0;0;0;0
F;G2_7;-1;1;1;4;mq1;0;0;0;0
F;G2_7;-1;1;1;4;mq1^2;0;0;0;0
F;G2_7;-1;1;1;3;mqc1_2;0;0;0;0
F;G2_7;-1;1;1;3;mqc1_2^2;0;0;0;0
F;G2_7;-1;1;1;4;mqc1_2;0;0;0;0
F;G2_7;-1;1;1;4;mqc1_2^2;0;0;0;0
F;G2_7;-1;1;1;3;mqA;0;0;0;-96*nf
F;G2_7;-1;1;1;3;mqA^2;0;0;0;0
F;G2_7;-1;1;1;4;mqA;0;0;0;0
F;G2_7;-1;1;1;4;mqA^2;0;0;0;0
F;G2_7;-1;1;1;3;mqc7_6;0;0;0;0
F;G2_7;-1;1;1;3;mqc7_6^2;0;0;0;0
F;G2_7;-1;1;1;4;mqc7_6;0;0;0;0
F;G2_7;-1;1;1;4;mqc7_6^2;0;0;0;0
F;G2_7;-1;1;1;3;mgAa;-48*nf;-96*nf;192;384
F;G2_7;-1;1;1;3;mgAa^2;0;0;0;0
F;G2_7;-1;1;1;4;mgAa;0;0;0;0
F;G2_7;-1;1;1;4;mgAa^2;384*nf;768*nf;-1536;-3072
F;G2_7;-1;1;1;3;mq1*mqc1_2;0;0;0;0
F;G2_7;-1;1;1;4;mq1*mqc1_2;0;0;0;0
F;G2_7;-1;1;1;3;mq1*mqA;0;0;0;0
F;G2_7;-1;1;1;4;mq1*mqA;0;0;0;0
F;G2_7;-1;1;1;3;mq1*mqc7_6;0;0;0;0
F;G2_7;-1;1;1;4;mq1*mqc7_6;0;0;0;0
F;G2_7;-1;1;1;3;mq1*mgAa;0;0;0;0
F;G2_7;-1;1;1;4;mq1*mgAa;0;0;0;0
F;G2_7;-1;1;1;3;mqc1_2*mqA;0;0;0;0
F;G2_7;-1;1;1;4;mqc1_2*mqA;0;0;0;0
F;G2_7;-1;1;1;3;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;-1;1;1;4;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;-1;1;1;3;mqc1_2*mgAa;0;0;0;0
F;G2_7;-1;1;1;4;mqc1_2*mgAa;0;0;0;0
F;G2_7;-1;1;1;3;mqA*mqc7_6;0;0;0;0
F;G2_7;-1;1;1;4;mqA*mqc7_6;0;0;0;0
F;G2_7;-1;1;1;3;mqA*mgAa;0;0;0;0
F;G2_7;-1;1;1;4;mqA*mgAa;0;-192*nf^2;384*nf;1536*nf
F;G2_7;-1;1;1;3;mqc7_6*mgAa;0;0;0;0
F;G2_7;-1;1;1;4;mqc7_6*mgAa;0;0;0;0
CHECK;G2_7;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;G2_7;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;G2_7;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;G2_7;[-1, 1, 1];255 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _-_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_-1_1.out <==
INV;G2_7;7;14;1;2;1/24;5/12;25/12;0
CH;G2_7;q1;q;0;0;1
CH;G2_7;qc1_2;q;0;1;7
CH;G2_7;qA;q;0;2;14
CH;G2_7;qc7_6;q;0;7/3;27
CH;G2_7;g1;g;1;0;1
CH;G2_7;gAa;g;-1;2;14
CH;G2_7;gc7_6s;g;1;7/3;27
CH;G2_7;gc2_1a;g;-1;4;77
CH;G2_7;gc5_2s;g;1;5;77
CHECK;G2_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;G2_7;channels carrying the negative-signature pair term;["q1", "qc1_2", "qA", "qc7_6", "gAa"];positive;["q1", "qc1_2", "qc7_6", "g1", "gc7_6s", "gc5_2s"];1
F;G2_7;1;-1;1;3;1;0;96*nf;-192;-384
F;G2_7;1;-1;1;4;1;64;-1088*nf;2176;2432
F;G2_7;1;-1;1;3;mq1;0;0;0;0
F;G2_7;1;-1;1;3;mq1^2;0;0;0;0
F;G2_7;1;-1;1;4;mq1;0;0;0;0
F;G2_7;1;-1;1;4;mq1^2;0;0;0;0
F;G2_7;1;-1;1;3;mqc1_2;0;0;0;0
F;G2_7;1;-1;1;3;mqc1_2^2;0;0;0;0
F;G2_7;1;-1;1;4;mqc1_2;0;0;0;0
F;G2_7;1;-1;1;4;mqc1_2^2;0;0;0;0
F;G2_7;1;-1;1;3;mqA;0;0;0;-96*nf
F;G2_7;1;-1;1;3;mqA^2;0;0;0;0
F;G2_7;1;-1;1;4;mqA;0;0;0;768*nf
F;G2_7;1;-1;1;4;mqA^2;0;0;0;0
F;G2_7;1;-1;1;3;mqc7_6;0;0;0;0
F;G2_7;1;-1;1;3;mqc7_6^2;0;0;0;0
F;G2_7;1;-1;1;4;mqc7_6;0;0;0;0
F;G2_7;1;-1;1;4;mqc7_6^2;0;0;0;0
F;G2_7;1;-1;1;3;mgAa;-48*nf;-96*nf;-192;-384
F;G2_7;1;-1;1;3;mgAa^2;0;0;0;0
F;G2_7;1;-1;1;4;mgAa;384*nf;768*nf;3072;6144
F;G2_7;1;-1;1;4;mgAa^2;384*nf;768*nf;1536;3072
F;G2_7;1;-1;1;3;mq1*mqc1_2;0;0;0;0
F;G2_7;1;-1;1;4;mq1*mqc1_2;0;0;0;0
F;G2_7;1;-1;1;3;mq1*mqA;0;0;0;0
F;G2_7;1;-1;1;4;mq1*mqA;0;0;0;0
F;G2_7;1;-1;1;3;mq1*mqc7_6;0;0;0;0
F;G2_7;1;-1;1;4;mq1*mqc7_6;0;0;0;0
F;G2_7;1;-1;1;3;mq1*mgAa;0;0;0;0
F;G2_7;1;-1;1;4;mq1*mgAa;0;0;0;0
F;G2_7;1;-1;1;3;mqc1_2*mqA;0;0;0;0
F;G2_7;1;-1;1;4;mqc1_2*mqA;0;0;0;0
F;G2_7;1;-1;1;3;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;-1;1;4;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;-1;1;3;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;-1;1;4;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;-1;1;3;mqA*mqc7_6;0;0;0;0
F;G2_7;1;-1;1;4;mqA*mqc7_6;0;0;0;0
F;G2_7;1;-1;1;3;mqA*mgAa;0;0;0;0
F;G2_7;1;-1;1;4;mqA*mgAa;0;192*nf^2;384*nf;1536*nf
F;G2_7;1;-1;1;3;mqc7_6*mgAa;0;0;0;0
F;G2_7;1;-1;1;4;mqc7_6*mgAa;0;0;0;0
CHECK;G2_7;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;G2_7;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;G2_7;[1, -1, 1];238 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _-_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_1_-1.out <==
INV;G2_7;7;14;1;2;1/24;5/12;25/12;0
CH;G2_7;q1;q;0;0;1
CH;G2_7;qc1_2;q;0;1;7
CH;G2_7;qA;q;0;2;14
CH;G2_7;qc7_6;q;0;7/3;27
CH;G2_7;g1;g;1;0;1
CH;G2_7;gAa;g;-1;2;14
CH;G2_7;gc7_6s;g;1;7/3;27
CH;G2_7;gc2_1a;g;-1;4;77
CH;G2_7;gc5_2s;g;1;5;77
CHECK;G2_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;G2_7;channels carrying the negative-signature pair term;["q1", "qc1_2", "qA", "qc7_6", "gAa"];positive;["q1", "qc1_2", "qc7_6", "g1", "gc7_6s", "gc5_2s"];1
F;G2_7;1;1;-1;3;1;0;96*nf;-192;-384
F;G2_7;1;1;-1;4;1;64;-1088*nf;2176;2432
F;G2_7;1;1;-1;3;mq1;0;0;0;0
F;G2_7;1;1;-1;3;mq1^2;0;0;0;0
F;G2_7;1;1;-1;4;mq1;0;0;0;0
F;G2_7;1;1;-1;4;mq1^2;0;0;0;0
F;G2_7;1;1;-1;3;mqc1_2;0;0;0;0
F;G2_7;1;1;-1;3;mqc1_2^2;0;0;0;0
F;G2_7;1;1;-1;4;mqc1_2;0;0;0;0
F;G2_7;1;1;-1;4;mqc1_2^2;0;0;0;0
F;G2_7;1;1;-1;3;mqA;0;0;0;96*nf
F;G2_7;1;1;-1;3;mqA^2;0;0;0;0
F;G2_7;1;1;-1;4;mqA;0;0;0;-1536*nf
F;G2_7;1;1;-1;4;mqA^2;0;0;0;0
F;G2_7;1;1;-1;3;mqc7_6;0;0;0;0
F;G2_7;1;1;-1;3;mqc7_6^2;0;0;0;0
F;G2_7;1;1;-1;4;mqc7_6;0;0;0;0
F;G2_7;1;1;-1;4;mqc7_6^2;0;0;0;0
F;G2_7;1;1;-1;3;mgAa;48*nf;-96*nf;192;-384
F;G2_7;1;1;-1;3;mgAa^2;0;0;0;0
F;G2_7;1;1;-1;4;mgAa;-768*nf;768*nf;-1536;0
F;G2_7;1;1;-1;4;mgAa^2;384*nf;-768*nf;1536;-3072
F;G2_7;1;1;-1;3;mq1*mqc1_2;0;0;0;0
F;G2_7;1;1;-1;4;mq1*mqc1_2;0;0;0;0
F;G2_7;1;1;-1;3;mq1*mqA;0;0;0;0
F;G2_7;1;1;-1;4;mq1*mqA;0;0;0;0
F;G2_7;1;1;-1;3;mq1*mqc7_6;0;0;0;0
F;G2_7;1;1;-1;4;mq1*mqc7_6;0;0;0;0
F;G2_7;1;1;-1;3;mq1*mgAa;0;0;0;0
F;G2_7;1;1;-1;4;mq1*mgAa;0;0;0;0
F;G2_7;1;1;-1;3;mqc1_2*mqA;0;0;0;0
F;G2_7;1;1;-1;4;mqc1_2*mqA;0;0;0;0
F;G2_7;1;1;-1;3;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;1;-1;4;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;1;-1;3;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;1;-1;4;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;1;-1;3;mqA*mqc7_6;0;0;0;0
F;G2_7;1;1;-1;4;mqA*mqc7_6;0;0;0;0
F;G2_7;1;1;-1;3;mqA*mgAa;0;0;0;0
F;G2_7;1;1;-1;4;mqA*mgAa;0;192*nf^2;-384*nf;1536*nf
F;G2_7;1;1;-1;3;mqc7_6*mgAa;0;0;0;0
F;G2_7;1;1;-1;4;mqc7_6*mgAa;0;0;0;0
CHECK;G2_7;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;G2_7;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;G2_7;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;G2_7;[1, 1, -1];256 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _-_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_1_1.out <==
INV;G2_7;7;14;1;2;1/24;5/12;25/12;0
CH;G2_7;q1;q;0;0;1
CH;G2_7;qc1_2;q;0;1;7
CH;G2_7;qA;q;0;2;14
CH;G2_7;qc7_6;q;0;7/3;27
CH;G2_7;g1;g;1;0;1
CH;G2_7;gAa;g;-1;2;14
CH;G2_7;gc7_6s;g;1;7/3;27
CH;G2_7;gc2_1a;g;-1;4;77
CH;G2_7;gc5_2s;g;1;5;77
CHECK;G2_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;G2_7;channels carrying the negative-signature pair term;["q1", "qc1_2", "qA", "qc7_6", "gAa"];positive;["q1", "qc1_2", "qc7_6", "g1", "gc7_6s", "gc5_2s"];1
POS;G2_7;q1;3;0;0;0;0
POS;G2_7;q1;4;192/7;384/7*nf;-768/7;-1536/7*nf
POS;G2_7;qc1_2;3;0;0;0;0
POS;G2_7;qc1_2;4;0;0;0;0
POS;G2_7;qc7_6;3;0;0;0;0
POS;G2_7;qc7_6;4;32/7;-160/7*nf;320/7;-1600/7*nf
POS;G2_7;g1;3;0;0;0;0
POS;G2_7;g1;4;-384/7*nf;-1536/7*nf;3072/7;12288/7
POS;G2_7;gc7_6s;3;0;0;0;0
POS;G2_7;gc7_6s;4;-512/7*nf;-1600/7*nf;3200/7;10000/7
POS;G2_7;gc5_2s;3;0;0;0;0
POS;G2_7;gc5_2s;4;0;0;0;528
F;G2_7;1;1;1;3;1;0;96*nf;-192;-384
F;G2_7;1;1;1;4;1;64;-1088*nf;2176;2432
F;G2_7;1;1;1;3;mq1;0;0;0;0
F;G2_7;1;1;1;3;mq1^2;0;0;0;0
F;G2_7;1;1;1;4;mq1;0;0;0;0
F;G2_7;1;1;1;4;mq1^2;0;0;0;0
F;G2_7;1;1;1;3;mqc1_2;0;0;0;0
F;G2_7;1;1;1;3;mqc1_2^2;0;0;0;0
F;G2_7;1;1;1;4;mqc1_2;0;0;0;0
F;G2_7;1;1;1;4;mqc1_2^2;0;0;0;0
F;G2_7;1;1;1;3;mqA;0;0;0;96*nf
F;G2_7;1;1;1;3;mqA^2;0;0;0;0
F;G2_7;1;1;1;4;mqA;0;0;0;-1536*nf
F;G2_7;1;1;1;4;mqA^2;0;0;0;0
F;G2_7;1;1;1;3;mqc7_6;0;0;0;0
F;G2_7;1;1;1;3;mqc7_6^2;0;0;0;0
F;G2_7;1;1;1;4;mqc7_6;0;0;0;0
F;G2_7;1;1;1;4;mqc7_6^2;0;0;0;0
F;G2_7;1;1;1;3;mgAa;48*nf;96*nf;-192;-384
F;G2_7;1;1;1;3;mgAa^2;0;0;0;0
F;G2_7;1;1;1;4;mgAa;-768*nf;-1536*nf;3072;6144
F;G2_7;1;1;1;4;mgAa^2;-384*nf;-768*nf;1536;3072
F;G2_7;1;1;1;3;mq1*mqc1_2;0;0;0;0
F;G2_7;1;1;1;4;mq1*mqc1_2;0;0;0;0
F;G2_7;1;1;1;3;mq1*mqA;0;0;0;0
F;G2_7;1;1;1;4;mq1*mqA;0;0;0;0
F;G2_7;1;1;1;3;mq1*mqc7_6;0;0;0;0
F;G2_7;1;1;1;4;mq1*mqc7_6;0;0;0;0
F;G2_7;1;1;1;3;mq1*mgAa;0;0;0;0
F;G2_7;1;1;1;4;mq1*mgAa;0;0;0;0
F;G2_7;1;1;1;3;mqc1_2*mqA;0;0;0;0
F;G2_7;1;1;1;4;mqc1_2*mqA;0;0;0;0
F;G2_7;1;1;1;3;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;1;1;4;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;1;1;3;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;1;1;4;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;1;1;3;mqA*mqc7_6;0;0;0;0
F;G2_7;1;1;1;4;mqA*mqc7_6;0;0;0;0
F;G2_7;1;1;1;3;mqA*mgAa;0;0;0;0
F;G2_7;1;1;1;4;mqA*mgAa;0;192*nf^2;-384*nf;-1536*nf
F;G2_7;1;1;1;3;mqc7_6*mgAa;0;0;0;0
F;G2_7;1;1;1;4;mqc7_6*mgAa;0;0;0;0
CHECK;G2_7;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;G2_7;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;G2_7;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;G2_7;[1, 1, 1];284 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _-_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/G2_7_1_1_2.out <==
INV;G2_7;7;14;1;2;1/24;5/12;25/12;0
CH;G2_7;q1;q;0;0;1
CH;G2_7;qc1_2;q;0;1;7
CH;G2_7;qA;q;0;2;14
CH;G2_7;qc7_6;q;0;7/3;27
CH;G2_7;g1;g;1;0;1
CH;G2_7;gAa;g;-1;2;14
CH;G2_7;gc7_6s;g;1;7/3;27
CH;G2_7;gc2_1a;g;-1;4;77
CH;G2_7;gc5_2s;g;1;5;77
CHECK;G2_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;G2_7;channels carrying the negative-signature pair term;["q1", "qc1_2", "qA", "qc7_6", "gAa"];positive;["q1", "qc1_2", "qc7_6", "g1", "gc7_6s", "gc5_2s"];1
F;G2_7;1;1;2;3;1;0;96*nf;-192;-384
F;G2_7;1;1;2;4;1;64;-1088*nf;2176;2432
F;G2_7;1;1;2;3;mq1;0;0;0;0
F;G2_7;1;1;2;3;mq1^2;0;0;0;0
F;G2_7;1;1;2;4;mq1;0;0;0;0
F;G2_7;1;1;2;4;mq1^2;0;0;0;0
F;G2_7;1;1;2;3;mqc1_2;0;0;0;0
F;G2_7;1;1;2;3;mqc1_2^2;0;0;0;0
F;G2_7;1;1;2;4;mqc1_2;0;0;0;0
F;G2_7;1;1;2;4;mqc1_2^2;0;0;0;0
F;G2_7;1;1;2;3;mqA;0;0;0;96*nf
F;G2_7;1;1;2;3;mqA^2;0;0;0;0
F;G2_7;1;1;2;4;mqA;0;0;0;-1536*nf
F;G2_7;1;1;2;4;mqA^2;0;0;0;0
F;G2_7;1;1;2;3;mqc7_6;0;0;0;0
F;G2_7;1;1;2;3;mqc7_6^2;0;0;0;0
F;G2_7;1;1;2;4;mqc7_6;0;0;0;0
F;G2_7;1;1;2;4;mqc7_6^2;0;0;0;0
F;G2_7;1;1;2;3;mgAa;48*nf;192*nf;-384;-1536
F;G2_7;1;1;2;3;mgAa^2;0;0;0;0
F;G2_7;1;1;2;4;mgAa;-768*nf;-2688*nf;5376;18432
F;G2_7;1;1;2;4;mgAa^2;-768*nf;-3072*nf;6144;24576
F;G2_7;1;1;2;3;mq1*mqc1_2;0;0;0;0
F;G2_7;1;1;2;4;mq1*mqc1_2;0;0;0;0
F;G2_7;1;1;2;3;mq1*mqA;0;0;0;0
F;G2_7;1;1;2;4;mq1*mqA;0;0;0;0
F;G2_7;1;1;2;3;mq1*mqc7_6;0;0;0;0
F;G2_7;1;1;2;4;mq1*mqc7_6;0;0;0;0
F;G2_7;1;1;2;3;mq1*mgAa;0;0;0;0
F;G2_7;1;1;2;4;mq1*mgAa;0;0;0;0
F;G2_7;1;1;2;3;mqc1_2*mqA;0;0;0;0
F;G2_7;1;1;2;4;mqc1_2*mqA;0;0;0;0
F;G2_7;1;1;2;3;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;1;2;4;mqc1_2*mqc7_6;0;0;0;0
F;G2_7;1;1;2;3;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;1;2;4;mqc1_2*mgAa;0;0;0;0
F;G2_7;1;1;2;3;mqA*mqc7_6;0;0;0;0
F;G2_7;1;1;2;4;mqA*mqc7_6;0;0;0;0
F;G2_7;1;1;2;3;mqA*mgAa;0;0;0;0
F;G2_7;1;1;2;4;mqA*mgAa;0;192*nf^2;-384*nf;-3072*nf
F;G2_7;1;1;2;3;mqc7_6*mgAa;0;0;0;0
F;G2_7;1;1;2;4;mqc7_6*mgAa;0;0;0;0
CHECK;G2_7;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;G2_7;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;G2_7;[1, 1, 2];236 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_-1_1_1.out <==
INV;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
CH;SO5_5;q1;q;0;0;1
CH;SO5_5;qA;q;0;3/2;10
CH;SO5_5;qc5_3;q;0;5/2;14
CH;SO5_5;g1;g;1;0;1
CH;SO5_5;gc2_3s;g;1;1;5
CH;SO5_5;gAa;g;-1;3/2;10
CH;SO5_5;gc5_3s;g;1;5/2;14
CH;SO5_5;gc2_1a;g;-1;3;35
CH;SO5_5;gc8_3s;g;1;4;35
CHECK;SO5_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO5_5;channels carrying the negative-signature pair term;["q1", "qA", "qc5_3", "gAa"];positive;["q1", "qA", "qc5_3", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;SO5_5;-1;1;1;3;1;-6;54*nf;-108;-162
F;SO5_5;-1;1;1;4;1;162;-450*nf;900;54
F;SO5_5;-1;1;1;3;mq1;0;0;0;0
F;SO5_5;-1;1;1;3;mq1^2;0;0;0;0
F;SO5_5;-1;1;1;4;mq1;0;0;0;0
F;SO5_5;-1;1;1;4;mq1^2;0;0;0;0
F;SO5_5;-1;1;1;3;mqA;3;9*nf;-18;-54*nf
F;SO5_5;-1;1;1;3;mqA^2;0;0;0;0
F;SO5_5;-1;1;1;4;mqA;-24;-36*nf;72;0
F;SO5_5;-1;1;1;4;mqA^2;3;9*nf;-18;-54*nf
F;SO5_5;-1;1;1;3;mqc5_3;0;0;0;0
F;SO5_5;-1;1;1;3;mqc5_3^2;0;0;0;0
F;SO5_5;-1;1;1;4;mqc5_3;0;0;0;0
F;SO5_5;-1;1;1;4;mqc5_3^2;0;0;0;0
F;SO5_5;-1;1;1;3;mgAa;-36*nf;-54*nf;108;162
F;SO5_5;-1;1;1;3;mgAa^2;0;0;0;0
F;SO5_5;-1;1;1;4;mgAa;0;0;0;0
F;SO5_5;-1;1;1;4;mgAa^2;216*nf;324*nf;-648;-972
F;SO5_5;-1;1;1;3;mq1*mqA;0;0;0;0
F;SO5_5;-1;1;1;4;mq1*mqA;0;0;0;0
F;SO5_5;-1;1;1;3;mq1*mqc5_3;0;0;0;0
F;SO5_5;-1;1;1;4;mq1*mqc5_3;0;0;0;0
F;SO5_5;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SO5_5;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SO5_5;-1;1;1;3;mqA*mqc5_3;0;0;0;0
F;SO5_5;-1;1;1;4;mqA*mqc5_3;0;0;0;0
F;SO5_5;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SO5_5;-1;1;1;4;mqA*mgAa;-72*nf;-108*nf^2 - 54*nf;216*nf + 108;648*nf
F;SO5_5;-1;1;1;3;mqc5_3*mgAa;0;0;0;0
F;SO5_5;-1;1;1;4;mqc5_3*mgAa;0;0;0;0
CHECK;SO5_5;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SO5_5;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO5_5;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO5_5;[-1, 1, 1];18 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_-1_1.out <==
INV;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
CH;SO5_5;q1;q;0;0;1
CH;SO5_5;qA;q;0;3/2;10
CH;SO5_5;qc5_3;q;0;5/2;14
CH;SO5_5;g1;g;1;0;1
CH;SO5_5;gc2_3s;g;1;1;5
CH;SO5_5;gAa;g;-1;3/2;10
CH;SO5_5;gc5_3s;g;1;5/2;14
CH;SO5_5;gc2_1a;g;-1;3;35
CH;SO5_5;gc8_3s;g;1;4;35
CHECK;SO5_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO5_5;channels carrying the negative-signature pair term;["q1", "qA", "qc5_3", "gAa"];positive;["q1", "qA", "qc5_3", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;SO5_5;1;-1;1;3;1;-6;54*nf;-108;-162
F;SO5_5;1;-1;1;4;1;162;-450*nf;900;54
F;SO5_5;1;-1;1;3;mq1;0;0;0;0
F;SO5_5;1;-1;1;3;mq1^2;0;0;0;0
F;SO5_5;1;-1;1;4;mq1;0;0;0;0
F;SO5_5;1;-1;1;4;mq1^2;0;0;0;0
F;SO5_5;1;-1;1;3;mqA;-3;9*nf;18;-54*nf
F;SO5_5;1;-1;1;3;mqA^2;0;0;0;0
F;SO5_5;1;-1;1;4;mqA;12;-18*nf;-144;324*nf
F;SO5_5;1;-1;1;4;mqA^2;-3;9*nf;18;-54*nf
F;SO5_5;1;-1;1;3;mqc5_3;0;0;0;0
F;SO5_5;1;-1;1;3;mqc5_3^2;0;0;0;0
F;SO5_5;1;-1;1;4;mqc5_3;0;0;0;0
F;SO5_5;1;-1;1;4;mqc5_3^2;0;0;0;0
F;SO5_5;1;-1;1;3;mgAa;-36*nf;-54*nf;-108;-162
F;SO5_5;1;-1;1;3;mgAa^2;0;0;0;0
F;SO5_5;1;-1;1;4;mgAa;216*nf;324*nf;1296;1944
F;SO5_5;1;-1;1;4;mgAa^2;216*nf;324*nf;648;972
F;SO5_5;1;-1;1;3;mq1*mqA;0;0;0;0
F;SO5_5;1;-1;1;4;mq1*mqA;0;0;0;0
F;SO5_5;1;-1;1;3;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;-1;1;4;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SO5_5;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SO5_5;1;-1;1;3;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;-1;1;4;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SO5_5;1;-1;1;4;mqA*mgAa;-72*nf;108*nf^2 - 54*nf;216*nf - 108;648*nf
F;SO5_5;1;-1;1;3;mqc5_3*mgAa;0;0;0;0
F;SO5_5;1;-1;1;4;mqc5_3*mgAa;0;0;0;0
CHECK;SO5_5;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO5_5;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO5_5;[1, -1, 1];16 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_1_-1.out <==
INV;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
CH;SO5_5;q1;q;0;0;1
CH;SO5_5;qA;q;0;3/2;10
CH;SO5_5;qc5_3;q;0;5/2;14
CH;SO5_5;g1;g;1;0;1
CH;SO5_5;gc2_3s;g;1;1;5
CH;SO5_5;gAa;g;-1;3/2;10
CH;SO5_5;gc5_3s;g;1;5/2;14
CH;SO5_5;gc2_1a;g;-1;3;35
CH;SO5_5;gc8_3s;g;1;4;35
CHECK;SO5_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO5_5;channels carrying the negative-signature pair term;["q1", "qA", "qc5_3", "gAa"];positive;["q1", "qA", "qc5_3", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;SO5_5;1;1;-1;3;1;-6;54*nf;-108;-162
F;SO5_5;1;1;-1;4;1;162;-450*nf;900;54
F;SO5_5;1;1;-1;3;mq1;0;0;0;0
F;SO5_5;1;1;-1;3;mq1^2;0;0;0;0
F;SO5_5;1;1;-1;4;mq1;0;0;0;0
F;SO5_5;1;1;-1;4;mq1^2;0;0;0;0
F;SO5_5;1;1;-1;3;mqA;-3;-9*nf;18;54*nf
F;SO5_5;1;1;-1;3;mqA^2;0;0;0;0
F;SO5_5;1;1;-1;4;mqA;12;72*nf;-144;-648*nf
F;SO5_5;1;1;-1;4;mqA^2;-3;-9*nf;18;54*nf
F;SO5_5;1;1;-1;3;mqc5_3;0;0;0;0
F;SO5_5;1;1;-1;3;mqc5_3^2;0;0;0;0
F;SO5_5;1;1;-1;4;mqc5_3;0;0;0;0
F;SO5_5;1;1;-1;4;mqc5_3^2;0;0;0;0
F;SO5_5;1;1;-1;3;mgAa;36*nf;-54*nf;108;-162
F;SO5_5;1;1;-1;3;mgAa^2;0;0;0;0
F;SO5_5;1;1;-1;4;mgAa;-432*nf;324*nf;-648;0
F;SO5_5;1;1;-1;4;mgAa^2;216*nf;-324*nf;648;-972
F;SO5_5;1;1;-1;3;mq1*mqA;0;0;0;0
F;SO5_5;1;1;-1;4;mq1*mqA;0;0;0;0
F;SO5_5;1;1;-1;3;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;1;-1;4;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SO5_5;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SO5_5;1;1;-1;3;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;1;-1;4;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SO5_5;1;1;-1;4;mqA*mgAa;72*nf;108*nf^2 - 54*nf;-216*nf + 108;648*nf
F;SO5_5;1;1;-1;3;mqc5_3*mgAa;0;0;0;0
F;SO5_5;1;1;-1;4;mqc5_3*mgAa;0;0;0;0
CHECK;SO5_5;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SO5_5;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO5_5;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO5_5;[1, 1, -1];18 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_1_1.out <==
INV;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
CH;SO5_5;q1;q;0;0;1
CH;SO5_5;qA;q;0;3/2;10
CH;SO5_5;qc5_3;q;0;5/2;14
CH;SO5_5;g1;g;1;0;1
CH;SO5_5;gc2_3s;g;1;1;5
CH;SO5_5;gAa;g;-1;3/2;10
CH;SO5_5;gc5_3s;g;1;5/2;14
CH;SO5_5;gc2_1a;g;-1;3;35
CH;SO5_5;gc8_3s;g;1;4;35
CHECK;SO5_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO5_5;channels carrying the negative-signature pair term;["q1", "qA", "qc5_3", "gAa"];positive;["q1", "qA", "qc5_3", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
POS;SO5_5;q1;3;0;0;0;0
POS;SO5_5;q1;4;192/5;288/5*nf;-576/5;-864/5*nf
POS;SO5_5;qA;3;0;0;0;0
POS;SO5_5;qA;4;0;0;0;0
POS;SO5_5;qc5_3;3;0;0;0;0
POS;SO5_5;qc5_3;4;63/5;-63/5*nf;126/5;-126/5*nf
POS;SO5_5;g1;3;0;0;0;0
POS;SO5_5;g1;4;-384/5*nf;-864/5*nf;1728/5;3888/5
POS;SO5_5;gc2_3s;3;0;0;0;0
POS;SO5_5;gc2_3s;4;0;0;0;768
POS;SO5_5;gc5_3s;3;0;0;0;0
POS;SO5_5;gc5_3s;4;-756/5*nf;-126/5*nf;252/5;42/5
POS;SO5_5;gc8_3s;3;0;0;0;0
POS;SO5_5;gc8_3s;4;0;0;0;336
F;SO5_5;1;1;1;3;1;-6;54*nf;-108;-162
F;SO5_5;1;1;1;4;1;162;-450*nf;900;54
F;SO5_5;1;1;1;3;mq1;0;0;0;0
F;SO5_5;1;1;1;3;mq1^2;0;0;0;0
F;SO5_5;1;1;1;4;mq1;0;0;0;0
F;SO5_5;1;1;1;4;mq1^2;0;0;0;0
F;SO5_5;1;1;1;3;mqA;-3;-9*nf;18;54*nf
F;SO5_5;1;1;1;3;mqA^2;0;0;0;0
F;SO5_5;1;1;1;4;mqA;12;72*nf;-144;-648*nf
F;SO5_5;1;1;1;4;mqA^2;-3;-9*nf;18;54*nf
F;SO5_5;1;1;1;3;mqc5_3;0;0;0;0
F;SO5_5;1;1;1;3;mqc5_3^2;0;0;0;0
F;SO5_5;1;1;1;4;mqc5_3;0;0;0;0
F;SO5_5;1;1;1;4;mqc5_3^2;0;0;0;0
F;SO5_5;1;1;1;3;mgAa;36*nf;54*nf;-108;-162
F;SO5_5;1;1;1;3;mgAa^2;0;0;0;0
F;SO5_5;1;1;1;4;mgAa;-432*nf;-648*nf;1296;1944
F;SO5_5;1;1;1;4;mgAa^2;-216*nf;-324*nf;648;972
F;SO5_5;1;1;1;3;mq1*mqA;0;0;0;0
F;SO5_5;1;1;1;4;mq1*mqA;0;0;0;0
F;SO5_5;1;1;1;3;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;1;1;4;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;1;1;3;mq1*mgAa;0;0;0;0
F;SO5_5;1;1;1;4;mq1*mgAa;0;0;0;0
F;SO5_5;1;1;1;3;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;1;1;4;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;1;1;3;mqA*mgAa;0;0;0;0
F;SO5_5;1;1;1;4;mqA*mgAa;72*nf;108*nf^2 + 54*nf;-216*nf - 108;-648*nf
F;SO5_5;1;1;1;3;mqc5_3*mgAa;0;0;0;0
F;SO5_5;1;1;1;4;mqc5_3*mgAa;0;0;0;0
CHECK;SO5_5;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SO5_5;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SO5_5;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;SO5_5;[1, 1, 1];21 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  ***   Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO5_5_1_1_2.out <==
INV;SO5_5;5;10;1;3/2;1/8;3/16;9/8;0
CH;SO5_5;q1;q;0;0;1
CH;SO5_5;qA;q;0;3/2;10
CH;SO5_5;qc5_3;q;0;5/2;14
CH;SO5_5;g1;g;1;0;1
CH;SO5_5;gc2_3s;g;1;1;5
CH;SO5_5;gAa;g;-1;3/2;10
CH;SO5_5;gc5_3s;g;1;5/2;14
CH;SO5_5;gc2_1a;g;-1;3;35
CH;SO5_5;gc8_3s;g;1;4;35
CHECK;SO5_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO5_5;channels carrying the negative-signature pair term;["q1", "qA", "qc5_3", "gAa"];positive;["q1", "qA", "qc5_3", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;SO5_5;1;1;2;3;1;-6;54*nf;-108;-162
F;SO5_5;1;1;2;4;1;162;-450*nf;900;54
F;SO5_5;1;1;2;3;mq1;0;0;0;0
F;SO5_5;1;1;2;3;mq1^2;0;0;0;0
F;SO5_5;1;1;2;4;mq1;0;0;0;0
F;SO5_5;1;1;2;4;mq1^2;0;0;0;0
F;SO5_5;1;1;2;3;mqA;-3;-9*nf;18;54*nf
F;SO5_5;1;1;2;3;mqA^2;0;0;0;0
F;SO5_5;1;1;2;4;mqA;12;72*nf;-144;-648*nf
F;SO5_5;1;1;2;4;mqA^2;-3;-9*nf;18;54*nf
F;SO5_5;1;1;2;3;mqc5_3;0;0;0;0
F;SO5_5;1;1;2;3;mqc5_3^2;0;0;0;0
F;SO5_5;1;1;2;4;mqc5_3;0;0;0;0
F;SO5_5;1;1;2;4;mqc5_3^2;0;0;0;0
F;SO5_5;1;1;2;3;mgAa;36*nf;108*nf;-216;-648
F;SO5_5;1;1;2;3;mgAa^2;0;0;0;0
F;SO5_5;1;1;2;4;mgAa;-432*nf;-1134*nf;2268;5832
F;SO5_5;1;1;2;4;mgAa^2;-432*nf;-1296*nf;2592;7776
F;SO5_5;1;1;2;3;mq1*mqA;0;0;0;0
F;SO5_5;1;1;2;4;mq1*mqA;0;0;0;0
F;SO5_5;1;1;2;3;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;1;2;4;mq1*mqc5_3;0;0;0;0
F;SO5_5;1;1;2;3;mq1*mgAa;0;0;0;0
F;SO5_5;1;1;2;4;mq1*mgAa;0;0;0;0
F;SO5_5;1;1;2;3;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;1;2;4;mqA*mqc5_3;0;0;0;0
F;SO5_5;1;1;2;3;mqA*mgAa;0;0;0;0
F;SO5_5;1;1;2;4;mqA*mgAa;72*nf;108*nf^2 + 108*nf;-216*nf - 216;-1296*nf
F;SO5_5;1;1;2;3;mqc5_3*mgAa;0;0;0;0
F;SO5_5;1;1;2;4;mqc5_3*mgAa;0;0;0;0
CHECK;SO5_5;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO5_5;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO5_5;[1, 1, 2];16 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_-1_1_1.out <==
INV;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
CH;SO7_7;q1;q;0;0;1
CH;SO7_7;qA;q;0;5/2;21
CH;SO7_7;qc7_5;q;0;7/2;27
CH;SO7_7;g1;g;1;0;1
CH;SO7_7;gAa;g;-1;5/2;21
CH;SO7_7;gc6_5s;g;1;3;35
CH;SO7_7;gc7_5s;g;1;7/2;27
CH;SO7_7;gc2_1a;g;-1;5;189
CH;SO7_7;gc12_5s;g;1;6;168
CHECK;SO7_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO7_7;channels carrying the negative-signature pair term;["q1", "qA", "qc7_5", "gAa"];positive;["q1", "qA", "qc7_5", "g1", "gc6_5s", "gc7_5s", "gc12_5s"];1
F;SO7_7;-1;1;1;3;1;-27;150*nf;-450;-750
F;SO7_7;-1;1;1;4;1;675;-2310*nf;6930;8190
F;SO7_7;-1;1;1;3;mq1;0;0;0;0
F;SO7_7;-1;1;1;3;mq1^2;0;0;0;0
F;SO7_7;-1;1;1;4;mq1;0;0;0;0
F;SO7_7;-1;1;1;4;mq1^2;0;0;0;0
F;SO7_7;-1;1;1;3;mqA;9/2;15*nf;-45;-150*nf
F;SO7_7;-1;1;1;3;mqA^2;0;0;0;0
F;SO7_7;-1;1;1;4;mqA;-72;-120*nf;360;0
F;SO7_7;-1;1;1;4;mqA^2;9/2;15*nf;-45;-150*nf
F;SO7_7;-1;1;1;3;mqc7_5;0;0;0;0
F;SO7_7;-1;1;1;3;mqc7_5^2;0;0;0;0
F;SO7_7;-1;1;1;4;mqc7_5;0;0;0;0
F;SO7_7;-1;1;1;4;mqc7_5^2;0;0;0;0
F;SO7_7;-1;1;1;3;mgAa;-90*nf;-150*nf;450;750
F;SO7_7;-1;1;1;3;mgAa^2;0;0;0;0
F;SO7_7;-1;1;1;4;mgAa;0;0;0;0
F;SO7_7;-1;1;1;4;mgAa^2;900*nf;1500*nf;-4500;-7500
F;SO7_7;-1;1;1;3;mq1*mqA;0;0;0;0
F;SO7_7;-1;1;1;4;mq1*mqA;0;0;0;0
F;SO7_7;-1;1;1;3;mq1*mqc7_5;0;0;0;0
F;SO7_7;-1;1;1;4;mq1*mqc7_5;0;0;0;0
F;SO7_7;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SO7_7;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SO7_7;-1;1;1;3;mqA*mqc7_5;0;0;0;0
F;SO7_7;-1;1;1;4;mqA*mqc7_5;0;0;0;0
F;SO7_7;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SO7_7;-1;1;1;4;mqA*mgAa;-180*nf;-300*nf^2 - 150*nf;900*nf + 450;3000*nf
F;SO7_7;-1;1;1;3;mqc7_5*mgAa;0;0;0;0
F;SO7_7;-1;1;1;4;mqc7_5*mgAa;0;0;0;0
CHECK;SO7_7;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SO7_7;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO7_7;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO7_7;[-1, 1, 1];2203 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_-1_1.out <==
INV;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
CH;SO7_7;q1;q;0;0;1
CH;SO7_7;qA;q;0;5/2;21
CH;SO7_7;qc7_5;q;0;7/2;27
CH;SO7_7;g1;g;1;0;1
CH;SO7_7;gAa;g;-1;5/2;21
CH;SO7_7;gc6_5s;g;1;3;35
CH;SO7_7;gc7_5s;g;1;7/2;27
CH;SO7_7;gc2_1a;g;-1;5;189
CH;SO7_7;gc12_5s;g;1;6;168
CHECK;SO7_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO7_7;channels carrying the negative-signature pair term;["q1", "qA", "qc7_5", "gAa"];positive;["q1", "qA", "qc7_5", "g1", "gc6_5s", "gc7_5s", "gc12_5s"];1
F;SO7_7;1;-1;1;3;1;-27;150*nf;-450;-750
F;SO7_7;1;-1;1;4;1;675;-2310*nf;6930;8190
F;SO7_7;1;-1;1;3;mq1;0;0;0;0
F;SO7_7;1;-1;1;3;mq1^2;0;0;0;0
F;SO7_7;1;-1;1;4;mq1;0;0;0;0
F;SO7_7;1;-1;1;4;mq1^2;0;0;0;0
F;SO7_7;1;-1;1;3;mqA;-9/2;15*nf;45;-150*nf
F;SO7_7;1;-1;1;3;mqA^2;0;0;0;0
F;SO7_7;1;-1;1;4;mqA;18;-30*nf;-540;1500*nf
F;SO7_7;1;-1;1;4;mqA^2;-9/2;15*nf;45;-150*nf
F;SO7_7;1;-1;1;3;mqc7_5;0;0;0;0
F;SO7_7;1;-1;1;3;mqc7_5^2;0;0;0;0
F;SO7_7;1;-1;1;4;mqc7_5;0;0;0;0
F;SO7_7;1;-1;1;4;mqc7_5^2;0;0;0;0
F;SO7_7;1;-1;1;3;mgAa;-90*nf;-150*nf;-450;-750
F;SO7_7;1;-1;1;3;mgAa^2;0;0;0;0
F;SO7_7;1;-1;1;4;mgAa;900*nf;1500*nf;9000;15000
F;SO7_7;1;-1;1;4;mgAa^2;900*nf;1500*nf;4500;7500
F;SO7_7;1;-1;1;3;mq1*mqA;0;0;0;0
F;SO7_7;1;-1;1;4;mq1*mqA;0;0;0;0
F;SO7_7;1;-1;1;3;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;-1;1;4;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SO7_7;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SO7_7;1;-1;1;3;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;-1;1;4;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SO7_7;1;-1;1;4;mqA*mgAa;-180*nf;300*nf^2 - 150*nf;900*nf - 450;3000*nf
F;SO7_7;1;-1;1;3;mqc7_5*mgAa;0;0;0;0
F;SO7_7;1;-1;1;4;mqc7_5*mgAa;0;0;0;0
CHECK;SO7_7;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO7_7;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO7_7;[1, -1, 1];2981 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_1_-1.out <==
INV;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
CH;SO7_7;q1;q;0;0;1
CH;SO7_7;qA;q;0;5/2;21
CH;SO7_7;qc7_5;q;0;7/2;27
CH;SO7_7;g1;g;1;0;1
CH;SO7_7;gAa;g;-1;5/2;21
CH;SO7_7;gc6_5s;g;1;3;35
CH;SO7_7;gc7_5s;g;1;7/2;27
CH;SO7_7;gc2_1a;g;-1;5;189
CH;SO7_7;gc12_5s;g;1;6;168
CHECK;SO7_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO7_7;channels carrying the negative-signature pair term;["q1", "qA", "qc7_5", "gAa"];positive;["q1", "qA", "qc7_5", "g1", "gc6_5s", "gc7_5s", "gc12_5s"];1
F;SO7_7;1;1;-1;3;1;-27;150*nf;-450;-750
F;SO7_7;1;1;-1;4;1;675;-2310*nf;6930;8190
F;SO7_7;1;1;-1;3;mq1;0;0;0;0
F;SO7_7;1;1;-1;3;mq1^2;0;0;0;0
F;SO7_7;1;1;-1;4;mq1;0;0;0;0
F;SO7_7;1;1;-1;4;mq1^2;0;0;0;0
F;SO7_7;1;1;-1;3;mqA;-9/2;-15*nf;45;150*nf
F;SO7_7;1;1;-1;3;mqA^2;0;0;0;0
F;SO7_7;1;1;-1;4;mqA;18;180*nf;-540;-3000*nf
F;SO7_7;1;1;-1;4;mqA^2;-9/2;-15*nf;45;150*nf
F;SO7_7;1;1;-1;3;mqc7_5;0;0;0;0
F;SO7_7;1;1;-1;3;mqc7_5^2;0;0;0;0
F;SO7_7;1;1;-1;4;mqc7_5;0;0;0;0
F;SO7_7;1;1;-1;4;mqc7_5^2;0;0;0;0
F;SO7_7;1;1;-1;3;mgAa;90*nf;-150*nf;450;-750
F;SO7_7;1;1;-1;3;mgAa^2;0;0;0;0
F;SO7_7;1;1;-1;4;mgAa;-1800*nf;1500*nf;-4500;0
F;SO7_7;1;1;-1;4;mgAa^2;900*nf;-1500*nf;4500;-7500
F;SO7_7;1;1;-1;3;mq1*mqA;0;0;0;0
F;SO7_7;1;1;-1;4;mq1*mqA;0;0;0;0
F;SO7_7;1;1;-1;3;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;1;-1;4;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SO7_7;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SO7_7;1;1;-1;3;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;1;-1;4;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SO7_7;1;1;-1;4;mqA*mgAa;180*nf;300*nf^2 - 150*nf;-900*nf + 450;3000*nf
F;SO7_7;1;1;-1;3;mqc7_5*mgAa;0;0;0;0
F;SO7_7;1;1;-1;4;mqc7_5*mgAa;0;0;0;0
CHECK;SO7_7;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SO7_7;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO7_7;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO7_7;[1, 1, -1];2304 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_1_1.out <==
INV;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
CH;SO7_7;q1;q;0;0;1
CH;SO7_7;qA;q;0;5/2;21
CH;SO7_7;qc7_5;q;0;7/2;27
CH;SO7_7;g1;g;1;0;1
CH;SO7_7;gAa;g;-1;5/2;21
CH;SO7_7;gc6_5s;g;1;3;35
CH;SO7_7;gc7_5s;g;1;7/2;27
CH;SO7_7;gc2_1a;g;-1;5;189
CH;SO7_7;gc12_5s;g;1;6;168
CHECK;SO7_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO7_7;channels carrying the negative-signature pair term;["q1", "qA", "qc7_5", "gAa"];positive;["q1", "qA", "qc7_5", "g1", "gc6_5s", "gc7_5s", "gc12_5s"];1
POS;SO7_7;q1;3;0;0;0;0
POS;SO7_7;q1;4;648/7;720/7*nf;-2160/7;-2400/7*nf
POS;SO7_7;qA;3;0;0;0;0
POS;SO7_7;qA;4;0;0;0;0
POS;SO7_7;qc7_5;3;0;0;0;0
POS;SO7_7;qc7_5;4;405/14;-405/7*nf;1215/7;-2430/7*nf
POS;SO7_7;g1;3;0;0;0;0
POS;SO7_7;g1;4;-864/7*nf;-2400/7*nf;7200/7;20000/7
POS;SO7_7;gc6_5s;3;0;0;0;0
POS;SO7_7;gc6_5s;4;0;0;0;2560
POS;SO7_7;gc7_5s;3;0;0;0;0
POS;SO7_7;gc7_5s;4;-4050/7*nf;-2430/7*nf;7290/7;4374/7
POS;SO7_7;gc12_5s;3;0;0;0;0
POS;SO7_7;gc12_5s;4;0;0;0;768
F;SO7_7;1;1;1;3;1;-27;150*nf;-450;-750
F;SO7_7;1;1;1;4;1;675;-2310*nf;6930;8190
F;SO7_7;1;1;1;3;mq1;0;0;0;0
F;SO7_7;1;1;1;3;mq1^2;0;0;0;0
F;SO7_7;1;1;1;4;mq1;0;0;0;0
F;SO7_7;1;1;1;4;mq1^2;0;0;0;0
F;SO7_7;1;1;1;3;mqA;-9/2;-15*nf;45;150*nf
F;SO7_7;1;1;1;3;mqA^2;0;0;0;0
F;SO7_7;1;1;1;4;mqA;18;180*nf;-540;-3000*nf
F;SO7_7;1;1;1;4;mqA^2;-9/2;-15*nf;45;150*nf
F;SO7_7;1;1;1;3;mqc7_5;0;0;0;0
F;SO7_7;1;1;1;3;mqc7_5^2;0;0;0;0
F;SO7_7;1;1;1;4;mqc7_5;0;0;0;0
F;SO7_7;1;1;1;4;mqc7_5^2;0;0;0;0
F;SO7_7;1;1;1;3;mgAa;90*nf;150*nf;-450;-750
F;SO7_7;1;1;1;3;mgAa^2;0;0;0;0
F;SO7_7;1;1;1;4;mgAa;-1800*nf;-3000*nf;9000;15000
F;SO7_7;1;1;1;4;mgAa^2;-900*nf;-1500*nf;4500;7500
F;SO7_7;1;1;1;3;mq1*mqA;0;0;0;0
F;SO7_7;1;1;1;4;mq1*mqA;0;0;0;0
F;SO7_7;1;1;1;3;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;1;1;4;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;1;1;3;mq1*mgAa;0;0;0;0
F;SO7_7;1;1;1;4;mq1*mgAa;0;0;0;0
F;SO7_7;1;1;1;3;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;1;1;4;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;1;1;3;mqA*mgAa;0;0;0;0
F;SO7_7;1;1;1;4;mqA*mgAa;180*nf;300*nf^2 + 150*nf;-900*nf - 450;-3000*nf
F;SO7_7;1;1;1;3;mqc7_5*mgAa;0;0;0;0
F;SO7_7;1;1;1;4;mqc7_5*mgAa;0;0;0;0
CHECK;SO7_7;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SO7_7;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SO7_7;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;SO7_7;[1, 1, 1];3017 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SO7_7_1_1_2.out <==
INV;SO7_7;7;21;3/2;5/2;23/64;55/64;695/192;0
CH;SO7_7;q1;q;0;0;1
CH;SO7_7;qA;q;0;5/2;21
CH;SO7_7;qc7_5;q;0;7/2;27
CH;SO7_7;g1;g;1;0;1
CH;SO7_7;gAa;g;-1;5/2;21
CH;SO7_7;gc6_5s;g;1;3;35
CH;SO7_7;gc7_5s;g;1;7/2;27
CH;SO7_7;gc2_1a;g;-1;5;189
CH;SO7_7;gc12_5s;g;1;6;168
CHECK;SO7_7;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SO7_7;channels carrying the negative-signature pair term;["q1", "qA", "qc7_5", "gAa"];positive;["q1", "qA", "qc7_5", "g1", "gc6_5s", "gc7_5s", "gc12_5s"];1
F;SO7_7;1;1;2;3;1;-27;150*nf;-450;-750
F;SO7_7;1;1;2;4;1;675;-2310*nf;6930;8190
F;SO7_7;1;1;2;3;mq1;0;0;0;0
F;SO7_7;1;1;2;3;mq1^2;0;0;0;0
F;SO7_7;1;1;2;4;mq1;0;0;0;0
F;SO7_7;1;1;2;4;mq1^2;0;0;0;0
F;SO7_7;1;1;2;3;mqA;-9/2;-15*nf;45;150*nf
F;SO7_7;1;1;2;3;mqA^2;0;0;0;0
F;SO7_7;1;1;2;4;mqA;18;180*nf;-540;-3000*nf
F;SO7_7;1;1;2;4;mqA^2;-9/2;-15*nf;45;150*nf
F;SO7_7;1;1;2;3;mqc7_5;0;0;0;0
F;SO7_7;1;1;2;3;mqc7_5^2;0;0;0;0
F;SO7_7;1;1;2;4;mqc7_5;0;0;0;0
F;SO7_7;1;1;2;4;mqc7_5^2;0;0;0;0
F;SO7_7;1;1;2;3;mgAa;90*nf;300*nf;-900;-3000
F;SO7_7;1;1;2;3;mgAa^2;0;0;0;0
F;SO7_7;1;1;2;4;mgAa;-1800*nf;-5250*nf;15750;45000
F;SO7_7;1;1;2;4;mgAa^2;-1800*nf;-6000*nf;18000;60000
F;SO7_7;1;1;2;3;mq1*mqA;0;0;0;0
F;SO7_7;1;1;2;4;mq1*mqA;0;0;0;0
F;SO7_7;1;1;2;3;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;1;2;4;mq1*mqc7_5;0;0;0;0
F;SO7_7;1;1;2;3;mq1*mgAa;0;0;0;0
F;SO7_7;1;1;2;4;mq1*mgAa;0;0;0;0
F;SO7_7;1;1;2;3;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;1;2;4;mqA*mqc7_5;0;0;0;0
F;SO7_7;1;1;2;3;mqA*mgAa;0;0;0;0
F;SO7_7;1;1;2;4;mqA*mgAa;180*nf;300*nf^2 + 300*nf;-900*nf - 900;-6000*nf
F;SO7_7;1;1;2;3;mqc7_5*mgAa;0;0;0;0
F;SO7_7;1;1;2;4;mqc7_5*mgAa;0;0;0;0
CHECK;SO7_7;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SO7_7;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SO7_7;[1, 1, 2];2813 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_-1_1_1.out <==
INV;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
CH;SU2_2;q1;q;0;0;1
CH;SU2_2;qA;q;0;2;3
CH;SU2_2;g1;g;1;0;1
CH;SU2_2;gAa;g;-1;2;3
CH;SU2_2;gc3_1s;g;1;6;5
CHECK;SU2_2;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_2;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gc3_1s"];1
F;SU2_2;-1;1;1;3;1;27;96*nf;-144;-384
F;SU2_2;-1;1;1;4;1;-216;-768*nf;1152;-4608
F;SU2_2;-1;1;1;3;mq1;0;0;0;0
F;SU2_2;-1;1;1;3;mq1^2;0;0;0;0
F;SU2_2;-1;1;1;4;mq1;0;0;0;0
F;SU2_2;-1;1;1;4;mq1^2;0;0;0;0
F;SU2_2;-1;1;1;3;mqA;9/4;-12*nf;18;-96*nf
F;SU2_2;-1;1;1;3;mqA^2;0;0;0;0
F;SU2_2;-1;1;1;4;mqA;-45;120*nf;-180;0
F;SU2_2;-1;1;1;4;mqA^2;-9/4;12*nf;-18;96*nf
F;SU2_2;-1;1;1;3;mgAa;-36*nf;-96*nf;144;384
F;SU2_2;-1;1;1;3;mgAa^2;0;0;0;0
F;SU2_2;-1;1;1;4;mgAa;0;0;0;0
F;SU2_2;-1;1;1;4;mgAa^2;288*nf;768*nf;-1152;-3072
F;SU2_2;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_2;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_2;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_2;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_2;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_2;-1;1;1;4;mqA*mgAa;72*nf;-192*nf^2 + 96*nf;288*nf - 144;1536*nf
CHECK;SU2_2;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_2;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_2;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1] = full weighted recursion at W^+ = 0;1
TIME;SU2_2;[-1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_-1_1.out <==
INV;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
CH;SU2_2;q1;q;0;0;1
CH;SU2_2;qA;q;0;2;3
CH;SU2_2;g1;g;1;0;1
CH;SU2_2;gAa;g;-1;2;3
CH;SU2_2;gc3_1s;g;1;6;5
CHECK;SU2_2;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_2;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gc3_1s"];1
F;SU2_2;1;-1;1;3;1;27;96*nf;-144;-384
F;SU2_2;1;-1;1;4;1;-216;-768*nf;1152;-4608
F;SU2_2;1;-1;1;3;mq1;0;0;0;0
F;SU2_2;1;-1;1;3;mq1^2;0;0;0;0
F;SU2_2;1;-1;1;4;mq1;0;0;0;0
F;SU2_2;1;-1;1;4;mq1^2;0;0;0;0
F;SU2_2;1;-1;1;3;mqA;-9/4;-12*nf;-18;-96*nf
F;SU2_2;1;-1;1;3;mqA^2;0;0;0;0
F;SU2_2;1;-1;1;4;mqA;-9;-24*nf;108;768*nf
F;SU2_2;1;-1;1;4;mqA^2;9/4;12*nf;18;96*nf
F;SU2_2;1;-1;1;3;mgAa;-36*nf;-96*nf;-144;-384
F;SU2_2;1;-1;1;3;mgAa^2;0;0;0;0
F;SU2_2;1;-1;1;4;mgAa;288*nf;768*nf;2304;6144
F;SU2_2;1;-1;1;4;mgAa^2;288*nf;768*nf;1152;3072
F;SU2_2;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU2_2;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU2_2;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU2_2;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU2_2;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU2_2;1;-1;1;4;mqA*mgAa;72*nf;192*nf^2 + 96*nf;288*nf + 144;1536*nf
CHECK;SU2_2;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_2;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1] = full weighted recursion at W^+ = 0;1
TIME;SU2_2;[1, -1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_1_-1.out <==
INV;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
CH;SU2_2;q1;q;0;0;1
CH;SU2_2;qA;q;0;2;3
CH;SU2_2;g1;g;1;0;1
CH;SU2_2;gAa;g;-1;2;3
CH;SU2_2;gc3_1s;g;1;6;5
CHECK;SU2_2;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_2;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gc3_1s"];1
F;SU2_2;1;1;-1;3;1;27;96*nf;-144;-384
F;SU2_2;1;1;-1;4;1;-216;-768*nf;1152;-4608
F;SU2_2;1;1;-1;3;mq1;0;0;0;0
F;SU2_2;1;1;-1;3;mq1^2;0;0;0;0
F;SU2_2;1;1;-1;4;mq1;0;0;0;0
F;SU2_2;1;1;-1;4;mq1^2;0;0;0;0
F;SU2_2;1;1;-1;3;mqA;-9/4;12*nf;-18;96*nf
F;SU2_2;1;1;-1;3;mqA^2;0;0;0;0
F;SU2_2;1;1;-1;4;mqA;-9;-72*nf;108;-1536*nf
F;SU2_2;1;1;-1;4;mqA^2;9/4;-12*nf;18;-96*nf
F;SU2_2;1;1;-1;3;mgAa;36*nf;-96*nf;144;-384
F;SU2_2;1;1;-1;3;mgAa^2;0;0;0;0
F;SU2_2;1;1;-1;4;mgAa;-576*nf;768*nf;-1152;0
F;SU2_2;1;1;-1;4;mgAa^2;288*nf;-768*nf;1152;-3072
F;SU2_2;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU2_2;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU2_2;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU2_2;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU2_2;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU2_2;1;1;-1;4;mqA*mgAa;-72*nf;192*nf^2 + 96*nf;-288*nf - 144;1536*nf
CHECK;SU2_2;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_2;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_2;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1] = full weighted recursion at W^+ = 0;1
TIME;SU2_2;[1, 1, -1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_1_1.out <==
INV;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
CH;SU2_2;q1;q;0;0;1
CH;SU2_2;qA;q;0;2;3
CH;SU2_2;g1;g;1;0;1
CH;SU2_2;gAa;g;-1;2;3
CH;SU2_2;gc3_1s;g;1;6;5
CHECK;SU2_2;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_2;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gc3_1s"];1
POS;SU2_2;q1;3;0;0;0;0
POS;SU2_2;q1;4;81/2;144*nf;-216;-768*nf
POS;SU2_2;qA;3;0;0;0;0
POS;SU2_2;qA;4;0;0;0;0
POS;SU2_2;g1;3;0;0;0;0
POS;SU2_2;g1;4;-108*nf;-768*nf;1152;8192
POS;SU2_2;gc3_1s;3;0;0;0;0
POS;SU2_2;gc3_1s;4;0;0;0;2560
F;SU2_2;1;1;1;3;1;27;96*nf;-144;-384
F;SU2_2;1;1;1;4;1;-216;-768*nf;1152;-4608
F;SU2_2;1;1;1;3;mq1;0;0;0;0
F;SU2_2;1;1;1;3;mq1^2;0;0;0;0
F;SU2_2;1;1;1;4;mq1;0;0;0;0
F;SU2_2;1;1;1;4;mq1^2;0;0;0;0
F;SU2_2;1;1;1;3;mqA;-9/4;12*nf;-18;96*nf
F;SU2_2;1;1;1;3;mqA^2;0;0;0;0
F;SU2_2;1;1;1;4;mqA;-9;-72*nf;108;-1536*nf
F;SU2_2;1;1;1;4;mqA^2;9/4;-12*nf;18;-96*nf
F;SU2_2;1;1;1;3;mgAa;36*nf;96*nf;-144;-384
F;SU2_2;1;1;1;3;mgAa^2;0;0;0;0
F;SU2_2;1;1;1;4;mgAa;-576*nf;-1536*nf;2304;6144
F;SU2_2;1;1;1;4;mgAa^2;-288*nf;-768*nf;1152;3072
F;SU2_2;1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_2;1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_2;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_2;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_2;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_2;1;1;1;4;mqA*mgAa;-72*nf;192*nf^2 - 96*nf;-288*nf + 144;-1536*nf
CHECK;SU2_2;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_2;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU2_2;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1] [3, 1, 4/5, -1, 7/5] = full weighted recursion;1
TIME;SU2_2;[1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_2_1_1_2.out <==
INV;SU2_2;2;3;3/4;2;5/128;5/8;20/3;0
CH;SU2_2;q1;q;0;0;1
CH;SU2_2;qA;q;0;2;3
CH;SU2_2;g1;g;1;0;1
CH;SU2_2;gAa;g;-1;2;3
CH;SU2_2;gc3_1s;g;1;6;5
CHECK;SU2_2;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_2;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gc3_1s"];1
F;SU2_2;1;1;2;3;1;27;96*nf;-144;-384
F;SU2_2;1;1;2;4;1;-216;-768*nf;1152;-4608
F;SU2_2;1;1;2;3;mq1;0;0;0;0
F;SU2_2;1;1;2;3;mq1^2;0;0;0;0
F;SU2_2;1;1;2;4;mq1;0;0;0;0
F;SU2_2;1;1;2;4;mq1^2;0;0;0;0
F;SU2_2;1;1;2;3;mqA;-9/4;12*nf;-18;96*nf
F;SU2_2;1;1;2;3;mqA^2;0;0;0;0
F;SU2_2;1;1;2;4;mqA;-9;-72*nf;108;-1536*nf
F;SU2_2;1;1;2;4;mqA^2;9/4;-12*nf;18;-96*nf
F;SU2_2;1;1;2;3;mgAa;36*nf;192*nf;-288;-1536
F;SU2_2;1;1;2;3;mgAa^2;0;0;0;0
F;SU2_2;1;1;2;4;mgAa;-576*nf;-2688*nf;4032;18432
F;SU2_2;1;1;2;4;mgAa^2;-576*nf;-3072*nf;4608;24576
F;SU2_2;1;1;2;3;mq1*mqA;0;0;0;0
F;SU2_2;1;1;2;4;mq1*mqA;0;0;0;0
F;SU2_2;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU2_2;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU2_2;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU2_2;1;1;2;4;mqA*mgAa;-72*nf;192*nf^2 - 192*nf;-288*nf + 288;-3072*nf
CHECK;SU2_2;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_2;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1] = full weighted recursion at W^+ = 0;1
TIME;SU2_2;[1, 1, 2];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_-1_1_1.out <==
INV;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
CH;SU2_3;q1;q;0;0;1
CH;SU2_3;qA;q;0;1/2;3
CH;SU2_3;qc3_1;q;0;3/2;5
CH;SU2_3;g1;g;1;0;1
CH;SU2_3;gAa;g;-1;1/2;3
CH;SU2_3;gc3_1s;g;1;3/2;5
CHECK;SU2_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_3;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "gAa"];positive;["q1", "qA", "qc3_1", "g1", "gc3_1s"];1
F;SU2_3;-1;1;1;3;1;3;6*nf;-6;-6
F;SU2_3;-1;1;1;4;1;9;18*nf;-18;-18
F;SU2_3;-1;1;1;3;mq1;0;0;0;0
F;SU2_3;-1;1;1;3;mq1^2;0;0;0;0
F;SU2_3;-1;1;1;4;mq1;0;0;0;0
F;SU2_3;-1;1;1;4;mq1^2;0;0;0;0
F;SU2_3;-1;1;1;3;mqA;3/2;3*nf;-3;-6*nf
F;SU2_3;-1;1;1;3;mqA^2;0;0;0;0
F;SU2_3;-1;1;1;4;mqA;0;0;0;0
F;SU2_3;-1;1;1;4;mqA^2;3/2;3*nf;-3;-6*nf
F;SU2_3;-1;1;1;3;mqc3_1;0;0;0;0
F;SU2_3;-1;1;1;3;mqc3_1^2;0;0;0;0
F;SU2_3;-1;1;1;4;mqc3_1;0;0;0;0
F;SU2_3;-1;1;1;4;mqc3_1^2;0;0;0;0
F;SU2_3;-1;1;1;3;mgAa;-6*nf;-6*nf;6;6
F;SU2_3;-1;1;1;3;mgAa^2;0;0;0;0
F;SU2_3;-1;1;1;4;mgAa;0;0;0;0
F;SU2_3;-1;1;1;4;mgAa^2;12*nf;12*nf;-12;-12
F;SU2_3;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_3;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_3;-1;1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_3;-1;1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_3;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_3;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_3;-1;1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_3;-1;1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_3;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_3;-1;1;1;4;mqA*mgAa;-12*nf;-12*nf^2 - 6*nf;12*nf + 6;24*nf
F;SU2_3;-1;1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_3;-1;1;1;4;mqc3_1*mgAa;0;0;0;0
CHECK;SU2_3;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_3;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_3;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3] = full weighted recursion at W^+ = 0;1
TIME;SU2_3;[-1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_-1_1.out <==
INV;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
CH;SU2_3;q1;q;0;0;1
CH;SU2_3;qA;q;0;1/2;3
CH;SU2_3;qc3_1;q;0;3/2;5
CH;SU2_3;g1;g;1;0;1
CH;SU2_3;gAa;g;-1;1/2;3
CH;SU2_3;gc3_1s;g;1;3/2;5
CHECK;SU2_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_3;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "gAa"];positive;["q1", "qA", "qc3_1", "g1", "gc3_1s"];1
F;SU2_3;1;-1;1;3;1;3;6*nf;-6;-6
F;SU2_3;1;-1;1;4;1;9;18*nf;-18;-18
F;SU2_3;1;-1;1;3;mq1;0;0;0;0
F;SU2_3;1;-1;1;3;mq1^2;0;0;0;0
F;SU2_3;1;-1;1;4;mq1;0;0;0;0
F;SU2_3;1;-1;1;4;mq1^2;0;0;0;0
F;SU2_3;1;-1;1;3;mqA;-3/2;3*nf;3;-6*nf
F;SU2_3;1;-1;1;3;mqA^2;0;0;0;0
F;SU2_3;1;-1;1;4;mqA;6;-6*nf;-12;12*nf
F;SU2_3;1;-1;1;4;mqA^2;-3/2;3*nf;3;-6*nf
F;SU2_3;1;-1;1;3;mqc3_1;0;0;0;0
F;SU2_3;1;-1;1;3;mqc3_1^2;0;0;0;0
F;SU2_3;1;-1;1;4;mqc3_1;0;0;0;0
F;SU2_3;1;-1;1;4;mqc3_1^2;0;0;0;0
F;SU2_3;1;-1;1;3;mgAa;-6*nf;-6*nf;-6;-6
F;SU2_3;1;-1;1;3;mgAa^2;0;0;0;0
F;SU2_3;1;-1;1;4;mgAa;12*nf;12*nf;24;24
F;SU2_3;1;-1;1;4;mgAa^2;12*nf;12*nf;12;12
F;SU2_3;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU2_3;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU2_3;1;-1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;-1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU2_3;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU2_3;1;-1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;-1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU2_3;1;-1;1;4;mqA*mgAa;-12*nf;12*nf^2 - 6*nf;12*nf - 6;24*nf
F;SU2_3;1;-1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_3;1;-1;1;4;mqc3_1*mgAa;0;0;0;0
CHECK;SU2_3;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_3;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3] = full weighted recursion at W^+ = 0;1
TIME;SU2_3;[1, -1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_1_-1.out <==
INV;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
CH;SU2_3;q1;q;0;0;1
CH;SU2_3;qA;q;0;1/2;3
CH;SU2_3;qc3_1;q;0;3/2;5
CH;SU2_3;g1;g;1;0;1
CH;SU2_3;gAa;g;-1;1/2;3
CH;SU2_3;gc3_1s;g;1;3/2;5
CHECK;SU2_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_3;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "gAa"];positive;["q1", "qA", "qc3_1", "g1", "gc3_1s"];1
F;SU2_3;1;1;-1;3;1;3;6*nf;-6;-6
F;SU2_3;1;1;-1;4;1;9;18*nf;-18;-18
F;SU2_3;1;1;-1;3;mq1;0;0;0;0
F;SU2_3;1;1;-1;3;mq1^2;0;0;0;0
F;SU2_3;1;1;-1;4;mq1;0;0;0;0
F;SU2_3;1;1;-1;4;mq1^2;0;0;0;0
F;SU2_3;1;1;-1;3;mqA;-3/2;-3*nf;3;6*nf
F;SU2_3;1;1;-1;3;mqA^2;0;0;0;0
F;SU2_3;1;1;-1;4;mqA;6;12*nf;-12;-24*nf
F;SU2_3;1;1;-1;4;mqA^2;-3/2;-3*nf;3;6*nf
F;SU2_3;1;1;-1;3;mqc3_1;0;0;0;0
F;SU2_3;1;1;-1;3;mqc3_1^2;0;0;0;0
F;SU2_3;1;1;-1;4;mqc3_1;0;0;0;0
F;SU2_3;1;1;-1;4;mqc3_1^2;0;0;0;0
F;SU2_3;1;1;-1;3;mgAa;6*nf;-6*nf;6;-6
F;SU2_3;1;1;-1;3;mgAa^2;0;0;0;0
F;SU2_3;1;1;-1;4;mgAa;-24*nf;12*nf;-12;0
F;SU2_3;1;1;-1;4;mgAa^2;12*nf;-12*nf;12;-12
F;SU2_3;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU2_3;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU2_3;1;1;-1;3;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;1;-1;4;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU2_3;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU2_3;1;1;-1;3;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;1;-1;4;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU2_3;1;1;-1;4;mqA*mgAa;12*nf;12*nf^2 - 6*nf;-12*nf + 6;24*nf
F;SU2_3;1;1;-1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_3;1;1;-1;4;mqc3_1*mgAa;0;0;0;0
CHECK;SU2_3;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_3;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_3;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3] = full weighted recursion at W^+ = 0;1
TIME;SU2_3;[1, 1, -1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_1_1.out <==
INV;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
CH;SU2_3;q1;q;0;0;1
CH;SU2_3;qA;q;0;1/2;3
CH;SU2_3;qc3_1;q;0;3/2;5
CH;SU2_3;g1;g;1;0;1
CH;SU2_3;gAa;g;-1;1/2;3
CH;SU2_3;gc3_1s;g;1;3/2;5
CHECK;SU2_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_3;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "gAa"];positive;["q1", "qA", "qc3_1", "g1", "gc3_1s"];1
POS;SU2_3;q1;3;0;0;0;0
POS;SU2_3;q1;4;8;16*nf;-16;-32*nf
POS;SU2_3;qA;3;0;0;0;0
POS;SU2_3;qA;4;0;0;0;0
POS;SU2_3;qc3_1;3;0;0;0;0
POS;SU2_3;qc3_1;4;5/2;5*nf;-5;-10*nf
POS;SU2_3;g1;3;0;0;0;0
POS;SU2_3;g1;4;-32*nf;-32*nf;32;32
POS;SU2_3;gc3_1s;3;0;0;0;0
POS;SU2_3;gc3_1s;4;-10*nf;-10*nf;10;10
F;SU2_3;1;1;1;3;1;3;6*nf;-6;-6
F;SU2_3;1;1;1;4;1;9;18*nf;-18;-18
F;SU2_3;1;1;1;3;mq1;0;0;0;0
F;SU2_3;1;1;1;3;mq1^2;0;0;0;0
F;SU2_3;1;1;1;4;mq1;0;0;0;0
F;SU2_3;1;1;1;4;mq1^2;0;0;0;0
F;SU2_3;1;1;1;3;mqA;-3/2;-3*nf;3;6*nf
F;SU2_3;1;1;1;3;mqA^2;0;0;0;0
F;SU2_3;1;1;1;4;mqA;6;12*nf;-12;-24*nf
F;SU2_3;1;1;1;4;mqA^2;-3/2;-3*nf;3;6*nf
F;SU2_3;1;1;1;3;mqc3_1;0;0;0;0
F;SU2_3;1;1;1;3;mqc3_1^2;0;0;0;0
F;SU2_3;1;1;1;4;mqc3_1;0;0;0;0
F;SU2_3;1;1;1;4;mqc3_1^2;0;0;0;0
F;SU2_3;1;1;1;3;mgAa;6*nf;6*nf;-6;-6
F;SU2_3;1;1;1;3;mgAa^2;0;0;0;0
F;SU2_3;1;1;1;4;mgAa;-24*nf;-24*nf;24;24
F;SU2_3;1;1;1;4;mgAa^2;-12*nf;-12*nf;12;12
F;SU2_3;1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_3;1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_3;1;1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_3;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_3;1;1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_3;1;1;1;4;mqA*mgAa;12*nf;12*nf^2 + 6*nf;-12*nf - 6;-24*nf
F;SU2_3;1;1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_3;1;1;1;4;mqc3_1*mgAa;0;0;0;0
CHECK;SU2_3;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_3;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU2_3;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3] [1, 4/5, -1, 7/5, -2, -5/2] = full weighted recursion;1
TIME;SU2_3;[1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_3_1_1_2.out <==
INV;SU2_3;3;3;1/2;1/2;5/192;5/192;5/192;0
CH;SU2_3;q1;q;0;0;1
CH;SU2_3;qA;q;0;1/2;3
CH;SU2_3;qc3_1;q;0;3/2;5
CH;SU2_3;g1;g;1;0;1
CH;SU2_3;gAa;g;-1;1/2;3
CH;SU2_3;gc3_1s;g;1;3/2;5
CHECK;SU2_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_3;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "gAa"];positive;["q1", "qA", "qc3_1", "g1", "gc3_1s"];1
F;SU2_3;1;1;2;3;1;3;6*nf;-6;-6
F;SU2_3;1;1;2;4;1;9;18*nf;-18;-18
F;SU2_3;1;1;2;3;mq1;0;0;0;0
F;SU2_3;1;1;2;3;mq1^2;0;0;0;0
F;SU2_3;1;1;2;4;mq1;0;0;0;0
F;SU2_3;1;1;2;4;mq1^2;0;0;0;0
F;SU2_3;1;1;2;3;mqA;-3/2;-3*nf;3;6*nf
F;SU2_3;1;1;2;3;mqA^2;0;0;0;0
F;SU2_3;1;1;2;4;mqA;6;12*nf;-12;-24*nf
F;SU2_3;1;1;2;4;mqA^2;-3/2;-3*nf;3;6*nf
F;SU2_3;1;1;2;3;mqc3_1;0;0;0;0
F;SU2_3;1;1;2;3;mqc3_1^2;0;0;0;0
F;SU2_3;1;1;2;4;mqc3_1;0;0;0;0
F;SU2_3;1;1;2;4;mqc3_1^2;0;0;0;0
F;SU2_3;1;1;2;3;mgAa;6*nf;12*nf;-12;-24
F;SU2_3;1;1;2;3;mgAa^2;0;0;0;0
F;SU2_3;1;1;2;4;mgAa;-24*nf;-42*nf;42;72
F;SU2_3;1;1;2;4;mgAa^2;-24*nf;-48*nf;48;96
F;SU2_3;1;1;2;3;mq1*mqA;0;0;0;0
F;SU2_3;1;1;2;4;mq1*mqA;0;0;0;0
F;SU2_3;1;1;2;3;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;1;2;4;mq1*mqc3_1;0;0;0;0
F;SU2_3;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU2_3;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU2_3;1;1;2;3;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;1;2;4;mqA*mqc3_1;0;0;0;0
F;SU2_3;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU2_3;1;1;2;4;mqA*mgAa;12*nf;12*nf^2 + 12*nf;-12*nf - 12;-48*nf
F;SU2_3;1;1;2;3;mqc3_1*mgAa;0;0;0;0
F;SU2_3;1;1;2;4;mqc3_1*mgAa;0;0;0;0
CHECK;SU2_3;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_3;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3] = full weighted recursion at W^+ = 0;1
TIME;SU2_3;[1, 1, 2];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_-1_1_1.out <==
INV;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
CH;SU2_4;q1;q;0;0;1
CH;SU2_4;qA;q;0;1/5;3
CH;SU2_4;qc3_1;q;0;3/5;5
CH;SU2_4;qc6_1;q;0;6/5;7
CH;SU2_4;g1;g;1;0;1
CH;SU2_4;gAa;g;-1;1/5;3
CH;SU2_4;gc3_1s;g;1;3/5;5
CHECK;SU2_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_4;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc6_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc6_1", "g1", "gc3_1s"];1
F;SU2_4;-1;1;1;3;1;891/200;24/25*nf;-18/25;-48/125
F;SU2_4;-1;1;1;4;1;-243/50;96/25*nf;-72/25;-288/625
F;SU2_4;-1;1;1;3;mq1;0;0;0;0
F;SU2_4;-1;1;1;3;mq1^2;0;0;0;0
F;SU2_4;-1;1;1;4;mq1;0;0;0;0
F;SU2_4;-1;1;1;4;mq1^2;0;0;0;0
F;SU2_4;-1;1;1;3;mqA;1089/800;33/25*nf;-99/100;-24/25*nf
F;SU2_4;-1;1;1;3;mqA^2;0;0;0;0
F;SU2_4;-1;1;1;4;mqA;7623/2000;231/125*nf;-693/500;0
F;SU2_4;-1;1;1;4;mqA^2;11979/8000;363/250*nf;-1089/1000;-132/125*nf
F;SU2_4;-1;1;1;3;mqc3_1;0;0;0;0
F;SU2_4;-1;1;1;3;mqc3_1^2;0;0;0;0
F;SU2_4;-1;1;1;4;mqc3_1;0;0;0;0
F;SU2_4;-1;1;1;4;mqc3_1^2;0;0;0;0
F;SU2_4;-1;1;1;3;mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;3;mqc6_1^2;0;0;0;0
F;SU2_4;-1;1;1;4;mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;4;mqc6_1^2;0;0;0;0
F;SU2_4;-1;1;1;3;mgAa;-9/5*nf;-24/25*nf;18/25;48/125
F;SU2_4;-1;1;1;3;mgAa^2;0;0;0;0
F;SU2_4;-1;1;1;4;mgAa;0;0;0;0
F;SU2_4;-1;1;1;4;mgAa^2;36/25*nf;96/125*nf;-72/125;-192/625
F;SU2_4;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_4;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_4;-1;1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_4;-1;1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_4;-1;1;1;3;mq1*mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;4;mq1*mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_4;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_4;-1;1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_4;-1;1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_4;-1;1;1;3;mqA*mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;4;mqA*mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_4;-1;1;1;4;mqA*mgAa;-99/25*nf;-48/25*nf^2 - 132/125*nf;36/25*nf + 99/125;192/125*nf
F;SU2_4;-1;1;1;3;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;4;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;-1;1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_4;-1;1;1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_4;-1;1;1;3;mqc6_1*mgAa;0;0;0;0
F;SU2_4;-1;1;1;4;mqc6_1*mgAa;0;0;0;0
CHECK;SU2_4;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_4;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_4;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU2_4;[-1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_-1_1.out <==
INV;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
CH;SU2_4;q1;q;0;0;1
CH;SU2_4;qA;q;0;1/5;3
CH;SU2_4;qc3_1;q;0;3/5;5
CH;SU2_4;qc6_1;q;0;6/5;7
CH;SU2_4;g1;g;1;0;1
CH;SU2_4;gAa;g;-1;1/5;3
CH;SU2_4;gc3_1s;g;1;3/5;5
CHECK;SU2_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_4;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc6_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc6_1", "g1", "gc3_1s"];1
F;SU2_4;1;-1;1;3;1;891/200;24/25*nf;-18/25;-48/125
F;SU2_4;1;-1;1;4;1;-243/50;96/25*nf;-72/25;-288/625
F;SU2_4;1;-1;1;3;mq1;0;0;0;0
F;SU2_4;1;-1;1;3;mq1^2;0;0;0;0
F;SU2_4;1;-1;1;4;mq1;0;0;0;0
F;SU2_4;1;-1;1;4;mq1^2;0;0;0;0
F;SU2_4;1;-1;1;3;mqA;-1089/800;33/25*nf;99/100;-24/25*nf
F;SU2_4;1;-1;1;3;mqA^2;0;0;0;0
F;SU2_4;1;-1;1;4;mqA;11979/2000;-363/125*nf;-297/100;96/125*nf
F;SU2_4;1;-1;1;4;mqA^2;-11979/8000;363/250*nf;1089/1000;-132/125*nf
F;SU2_4;1;-1;1;3;mqc3_1;0;0;0;0
F;SU2_4;1;-1;1;3;mqc3_1^2;0;0;0;0
F;SU2_4;1;-1;1;4;mqc3_1;0;0;0;0
F;SU2_4;1;-1;1;4;mqc3_1^2;0;0;0;0
F;SU2_4;1;-1;1;3;mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;3;mqc6_1^2;0;0;0;0
F;SU2_4;1;-1;1;4;mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;4;mqc6_1^2;0;0;0;0
F;SU2_4;1;-1;1;3;mgAa;-9/5*nf;-24/25*nf;-18/25;-48/125
F;SU2_4;1;-1;1;3;mgAa^2;0;0;0;0
F;SU2_4;1;-1;1;4;mgAa;36/25*nf;96/125*nf;144/125;384/625
F;SU2_4;1;-1;1;4;mgAa^2;36/25*nf;96/125*nf;72/125;192/625
F;SU2_4;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU2_4;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU2_4;1;-1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;-1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;-1;1;3;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;4;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU2_4;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU2_4;1;-1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;-1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;-1;1;3;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;4;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU2_4;1;-1;1;4;mqA*mgAa;-99/25*nf;48/25*nf^2 - 132/125*nf;36/25*nf - 99/125;192/125*nf
F;SU2_4;1;-1;1;3;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;4;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;-1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;-1;1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;-1;1;3;mqc6_1*mgAa;0;0;0;0
F;SU2_4;1;-1;1;4;mqc6_1*mgAa;0;0;0;0
CHECK;SU2_4;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_4;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU2_4;[1, -1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_1_-1.out <==
INV;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
CH;SU2_4;q1;q;0;0;1
CH;SU2_4;qA;q;0;1/5;3
CH;SU2_4;qc3_1;q;0;3/5;5
CH;SU2_4;qc6_1;q;0;6/5;7
CH;SU2_4;g1;g;1;0;1
CH;SU2_4;gAa;g;-1;1/5;3
CH;SU2_4;gc3_1s;g;1;3/5;5
CHECK;SU2_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_4;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc6_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc6_1", "g1", "gc3_1s"];1
F;SU2_4;1;1;-1;3;1;891/200;24/25*nf;-18/25;-48/125
F;SU2_4;1;1;-1;4;1;-243/50;96/25*nf;-72/25;-288/625
F;SU2_4;1;1;-1;3;mq1;0;0;0;0
F;SU2_4;1;1;-1;3;mq1^2;0;0;0;0
F;SU2_4;1;1;-1;4;mq1;0;0;0;0
F;SU2_4;1;1;-1;4;mq1^2;0;0;0;0
F;SU2_4;1;1;-1;3;mqA;-1089/800;-33/25*nf;99/100;24/25*nf
F;SU2_4;1;1;-1;3;mqA^2;0;0;0;0
F;SU2_4;1;1;-1;4;mqA;11979/2000;99/25*nf;-297/100;-192/125*nf
F;SU2_4;1;1;-1;4;mqA^2;-11979/8000;-363/250*nf;1089/1000;132/125*nf
F;SU2_4;1;1;-1;3;mqc3_1;0;0;0;0
F;SU2_4;1;1;-1;3;mqc3_1^2;0;0;0;0
F;SU2_4;1;1;-1;4;mqc3_1;0;0;0;0
F;SU2_4;1;1;-1;4;mqc3_1^2;0;0;0;0
F;SU2_4;1;1;-1;3;mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;3;mqc6_1^2;0;0;0;0
F;SU2_4;1;1;-1;4;mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;4;mqc6_1^2;0;0;0;0
F;SU2_4;1;1;-1;3;mgAa;9/5*nf;-24/25*nf;18/25;-48/125
F;SU2_4;1;1;-1;3;mgAa^2;0;0;0;0
F;SU2_4;1;1;-1;4;mgAa;-72/25*nf;96/125*nf;-72/125;0
F;SU2_4;1;1;-1;4;mgAa^2;36/25*nf;-96/125*nf;72/125;-192/625
F;SU2_4;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU2_4;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU2_4;1;1;-1;3;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;1;-1;4;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;1;-1;3;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;4;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU2_4;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU2_4;1;1;-1;3;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;1;-1;4;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;1;-1;3;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;4;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU2_4;1;1;-1;4;mqA*mgAa;99/25*nf;48/25*nf^2 - 132/125*nf;-36/25*nf + 99/125;192/125*nf
F;SU2_4;1;1;-1;3;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;4;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;1;-1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;1;-1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;1;-1;3;mqc6_1*mgAa;0;0;0;0
F;SU2_4;1;1;-1;4;mqc6_1*mgAa;0;0;0;0
CHECK;SU2_4;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_4;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_4;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU2_4;[1, 1, -1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_1_1.out <==
INV;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
CH;SU2_4;q1;q;0;0;1
CH;SU2_4;qA;q;0;1/5;3
CH;SU2_4;qc3_1;q;0;3/5;5
CH;SU2_4;qc6_1;q;0;6/5;7
CH;SU2_4;g1;g;1;0;1
CH;SU2_4;gAa;g;-1;1/5;3
CH;SU2_4;gc3_1s;g;1;3/5;5
CHECK;SU2_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_4;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc6_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc6_1", "g1", "gc3_1s"];1
POS;SU2_4;q1;3;0;0;0;0
POS;SU2_4;q1;4;81/32;18/5*nf;-27/10;-96/25*nf
POS;SU2_4;qA;3;0;0;0;0
POS;SU2_4;qA;4;0;0;0;0
POS;SU2_4;qc3_1;3;0;0;0;0
POS;SU2_4;qc3_1;4;81/500;-72/125*nf;54/125;-192/125*nf
POS;SU2_4;qc6_1;3;0;0;0;0
POS;SU2_4;qc6_1;4;0;0;0;0
POS;SU2_4;g1;3;0;0;0;0
POS;SU2_4;g1;4;-27/2*nf;-96/25*nf;72/25;512/625
POS;SU2_4;gc3_1s;3;0;0;0;0
POS;SU2_4;gc3_1s;4;-864/125*nf;-192/125*nf;144/125;32/125
F;SU2_4;1;1;1;3;1;891/200;24/25*nf;-18/25;-48/125
F;SU2_4;1;1;1;4;1;-243/50;96/25*nf;-72/25;-288/625
F;SU2_4;1;1;1;3;mq1;0;0;0;0
F;SU2_4;1;1;1;3;mq1^2;0;0;0;0
F;SU2_4;1;1;1;4;mq1;0;0;0;0
F;SU2_4;1;1;1;4;mq1^2;0;0;0;0
F;SU2_4;1;1;1;3;mqA;-1089/800;-33/25*nf;99/100;24/25*nf
F;SU2_4;1;1;1;3;mqA^2;0;0;0;0
F;SU2_4;1;1;1;4;mqA;11979/2000;99/25*nf;-297/100;-192/125*nf
F;SU2_4;1;1;1;4;mqA^2;-11979/8000;-363/250*nf;1089/1000;132/125*nf
F;SU2_4;1;1;1;3;mqc3_1;0;0;0;0
F;SU2_4;1;1;1;3;mqc3_1^2;0;0;0;0
F;SU2_4;1;1;1;4;mqc3_1;0;0;0;0
F;SU2_4;1;1;1;4;mqc3_1^2;0;0;0;0
F;SU2_4;1;1;1;3;mqc6_1;0;0;0;0
F;SU2_4;1;1;1;3;mqc6_1^2;0;0;0;0
F;SU2_4;1;1;1;4;mqc6_1;0;0;0;0
F;SU2_4;1;1;1;4;mqc6_1^2;0;0;0;0
F;SU2_4;1;1;1;3;mgAa;9/5*nf;24/25*nf;-18/25;-48/125
F;SU2_4;1;1;1;3;mgAa^2;0;0;0;0
F;SU2_4;1;1;1;4;mgAa;-72/25*nf;-192/125*nf;144/125;384/625
F;SU2_4;1;1;1;4;mgAa^2;-36/25*nf;-96/125*nf;72/125;192/625
F;SU2_4;1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_4;1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_4;1;1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;1;1;3;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;1;1;4;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_4;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_4;1;1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;1;1;3;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;1;1;4;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_4;1;1;1;4;mqA*mgAa;99/25*nf;48/25*nf^2 + 132/125*nf;-36/25*nf - 99/125;-192/125*nf
F;SU2_4;1;1;1;3;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;1;1;4;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;1;1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;1;1;3;mqc6_1*mgAa;0;0;0;0
F;SU2_4;1;1;1;4;mqc6_1*mgAa;0;0;0;0
CHECK;SU2_4;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_4;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU2_4;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1] [4/5, -1, 7/5, -2, -5/2, 0, 6/5] = full weighted recursion;1
TIME;SU2_4;[1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_4_1_1_2.out <==
INV;SU2_4;4;3;3/8;1/5;1681/128000;41/16000;1/1500;0
CH;SU2_4;q1;q;0;0;1
CH;SU2_4;qA;q;0;1/5;3
CH;SU2_4;qc3_1;q;0;3/5;5
CH;SU2_4;qc6_1;q;0;6/5;7
CH;SU2_4;g1;g;1;0;1
CH;SU2_4;gAa;g;-1;1/5;3
CH;SU2_4;gc3_1s;g;1;3/5;5
CHECK;SU2_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_4;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc6_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc6_1", "g1", "gc3_1s"];1
F;SU2_4;1;1;2;3;1;891/200;24/25*nf;-18/25;-48/125
F;SU2_4;1;1;2;4;1;-243/50;96/25*nf;-72/25;-288/625
F;SU2_4;1;1;2;3;mq1;0;0;0;0
F;SU2_4;1;1;2;3;mq1^2;0;0;0;0
F;SU2_4;1;1;2;4;mq1;0;0;0;0
F;SU2_4;1;1;2;4;mq1^2;0;0;0;0
F;SU2_4;1;1;2;3;mqA;-1089/800;-33/25*nf;99/100;24/25*nf
F;SU2_4;1;1;2;3;mqA^2;0;0;0;0
F;SU2_4;1;1;2;4;mqA;11979/2000;99/25*nf;-297/100;-192/125*nf
F;SU2_4;1;1;2;4;mqA^2;-11979/8000;-363/250*nf;1089/1000;132/125*nf
F;SU2_4;1;1;2;3;mqc3_1;0;0;0;0
F;SU2_4;1;1;2;3;mqc3_1^2;0;0;0;0
F;SU2_4;1;1;2;4;mqc3_1;0;0;0;0
F;SU2_4;1;1;2;4;mqc3_1^2;0;0;0;0
F;SU2_4;1;1;2;3;mqc6_1;0;0;0;0
F;SU2_4;1;1;2;3;mqc6_1^2;0;0;0;0
F;SU2_4;1;1;2;4;mqc6_1;0;0;0;0
F;SU2_4;1;1;2;4;mqc6_1^2;0;0;0;0
F;SU2_4;1;1;2;3;mgAa;9/5*nf;48/25*nf;-36/25;-192/125
F;SU2_4;1;1;2;3;mgAa^2;0;0;0;0
F;SU2_4;1;1;2;4;mgAa;-72/25*nf;-336/125*nf;252/125;1152/625
F;SU2_4;1;1;2;4;mgAa^2;-72/25*nf;-384/125*nf;288/125;1536/625
F;SU2_4;1;1;2;3;mq1*mqA;0;0;0;0
F;SU2_4;1;1;2;4;mq1*mqA;0;0;0;0
F;SU2_4;1;1;2;3;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;1;2;4;mq1*mqc3_1;0;0;0;0
F;SU2_4;1;1;2;3;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;1;2;4;mq1*mqc6_1;0;0;0;0
F;SU2_4;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU2_4;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU2_4;1;1;2;3;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;1;2;4;mqA*mqc3_1;0;0;0;0
F;SU2_4;1;1;2;3;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;1;2;4;mqA*mqc6_1;0;0;0;0
F;SU2_4;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU2_4;1;1;2;4;mqA*mgAa;99/25*nf;48/25*nf^2 + 264/125*nf;-36/25*nf - 198/125;-384/125*nf
F;SU2_4;1;1;2;3;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;1;2;4;mqc3_1*mqc6_1;0;0;0;0
F;SU2_4;1;1;2;3;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;1;2;4;mqc3_1*mgAa;0;0;0;0
F;SU2_4;1;1;2;3;mqc6_1*mgAa;0;0;0;0
F;SU2_4;1;1;2;4;mqc6_1*mgAa;0;0;0;0
CHECK;SU2_4;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_4;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU2_4;[1, 1, 2];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_-1_1_1.out <==
INV;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
CH;SU2_5;q1;q;0;0;1
CH;SU2_5;qA;q;0;1/10;3
CH;SU2_5;qc3_1;q;0;3/10;5
CH;SU2_5;qc6_1;q;0;3/5;7
CH;SU2_5;qc10_1;q;0;1;9
CH;SU2_5;g1;g;1;0;1
CH;SU2_5;gAa;g;-1;1/10;3
CH;SU2_5;gc3_1s;g;1;3/10;5
CHECK;SU2_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_5;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc10_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc10_1", "g1", "gc3_1s"];1
F;SU2_5;-1;1;1;3;1;81/25;6/25*nf;-18/125;-6/125
F;SU2_5;-1;1;1;4;1;-1377/625;114/125*nf;-342/625;-18/625
F;SU2_5;-1;1;1;3;mq1;0;0;0;0
F;SU2_5;-1;1;1;3;mq1^2;0;0;0;0
F;SU2_5;-1;1;1;4;mq1;0;0;0;0
F;SU2_5;-1;1;1;4;mq1^2;0;0;0;0
F;SU2_5;-1;1;1;3;mqA;9/10;3/5*nf;-9/25;-6/25*nf
F;SU2_5;-1;1;1;3;mqA^2;0;0;0;0
F;SU2_5;-1;1;1;4;mqA;72/25;24/25*nf;-72/125;0
F;SU2_5;-1;1;1;4;mqA^2;9/10;3/5*nf;-9/25;-6/25*nf
F;SU2_5;-1;1;1;3;mqc3_1;0;0;0;0
F;SU2_5;-1;1;1;3;mqc3_1^2;0;0;0;0
F;SU2_5;-1;1;1;4;mqc3_1;0;0;0;0
F;SU2_5;-1;1;1;4;mqc3_1^2;0;0;0;0
F;SU2_5;-1;1;1;3;mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;3;mqc10_1^2;0;0;0;0
F;SU2_5;-1;1;1;4;mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;4;mqc10_1^2;0;0;0;0
F;SU2_5;-1;1;1;3;mgAa;-18/25*nf;-6/25*nf;18/125;6/125
F;SU2_5;-1;1;1;3;mgAa^2;0;0;0;0
F;SU2_5;-1;1;1;4;mgAa;0;0;0;0
F;SU2_5;-1;1;1;4;mgAa^2;36/125*nf;12/125*nf;-36/625;-12/625
F;SU2_5;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_5;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_5;-1;1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_5;-1;1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_5;-1;1;1;3;mq1*mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;4;mq1*mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_5;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_5;-1;1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_5;-1;1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_5;-1;1;1;3;mqA*mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;4;mqA*mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_5;-1;1;1;4;mqA*mgAa;-36/25*nf;-12/25*nf^2 - 6/25*nf;36/125*nf + 18/125;24/125*nf
F;SU2_5;-1;1;1;3;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;4;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;-1;1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_5;-1;1;1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_5;-1;1;1;3;mqc10_1*mgAa;0;0;0;0
F;SU2_5;-1;1;1;4;mqc10_1*mgAa;0;0;0;0
CHECK;SU2_5;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_5;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_5;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU2_5;[-1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_-1_1.out <==
INV;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
CH;SU2_5;q1;q;0;0;1
CH;SU2_5;qA;q;0;1/10;3
CH;SU2_5;qc3_1;q;0;3/10;5
CH;SU2_5;qc6_1;q;0;3/5;7
CH;SU2_5;qc10_1;q;0;1;9
CH;SU2_5;g1;g;1;0;1
CH;SU2_5;gAa;g;-1;1/10;3
CH;SU2_5;gc3_1s;g;1;3/10;5
CHECK;SU2_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_5;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc10_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc10_1", "g1", "gc3_1s"];1
F;SU2_5;1;-1;1;3;1;81/25;6/25*nf;-18/125;-6/125
F;SU2_5;1;-1;1;4;1;-1377/625;114/125*nf;-342/625;-18/625
F;SU2_5;1;-1;1;3;mq1;0;0;0;0
F;SU2_5;1;-1;1;3;mq1^2;0;0;0;0
F;SU2_5;1;-1;1;4;mq1;0;0;0;0
F;SU2_5;1;-1;1;4;mq1^2;0;0;0;0
F;SU2_5;1;-1;1;3;mqA;-9/10;3/5*nf;9/25;-6/25*nf
F;SU2_5;1;-1;1;3;mqA^2;0;0;0;0
F;SU2_5;1;-1;1;4;mqA;18/5;-6/5*nf;-108/125;12/125*nf
F;SU2_5;1;-1;1;4;mqA^2;-9/10;3/5*nf;9/25;-6/25*nf
F;SU2_5;1;-1;1;3;mqc3_1;0;0;0;0
F;SU2_5;1;-1;1;3;mqc3_1^2;0;0;0;0
F;SU2_5;1;-1;1;4;mqc3_1;0;0;0;0
F;SU2_5;1;-1;1;4;mqc3_1^2;0;0;0;0
F;SU2_5;1;-1;1;3;mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;3;mqc10_1^2;0;0;0;0
F;SU2_5;1;-1;1;4;mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;4;mqc10_1^2;0;0;0;0
F;SU2_5;1;-1;1;3;mgAa;-18/25*nf;-6/25*nf;-18/125;-6/125
F;SU2_5;1;-1;1;3;mgAa^2;0;0;0;0
F;SU2_5;1;-1;1;4;mgAa;36/125*nf;12/125*nf;72/625;24/625
F;SU2_5;1;-1;1;4;mgAa^2;36/125*nf;12/125*nf;36/625;12/625
F;SU2_5;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU2_5;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU2_5;1;-1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;-1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;-1;1;3;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;4;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU2_5;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU2_5;1;-1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;-1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;-1;1;3;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;4;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU2_5;1;-1;1;4;mqA*mgAa;-36/25*nf;12/25*nf^2 - 6/25*nf;36/125*nf - 18/125;24/125*nf
F;SU2_5;1;-1;1;3;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;4;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;-1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;-1;1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;-1;1;3;mqc10_1*mgAa;0;0;0;0
F;SU2_5;1;-1;1;4;mqc10_1*mgAa;0;0;0;0
CHECK;SU2_5;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_5;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU2_5;[1, -1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_1_-1.out <==
INV;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
CH;SU2_5;q1;q;0;0;1
CH;SU2_5;qA;q;0;1/10;3
CH;SU2_5;qc3_1;q;0;3/10;5
CH;SU2_5;qc6_1;q;0;3/5;7
CH;SU2_5;qc10_1;q;0;1;9
CH;SU2_5;g1;g;1;0;1
CH;SU2_5;gAa;g;-1;1/10;3
CH;SU2_5;gc3_1s;g;1;3/10;5
CHECK;SU2_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_5;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc10_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc10_1", "g1", "gc3_1s"];1
F;SU2_5;1;1;-1;3;1;81/25;6/25*nf;-18/125;-6/125
F;SU2_5;1;1;-1;4;1;-1377/625;114/125*nf;-342/625;-18/625
F;SU2_5;1;1;-1;3;mq1;0;0;0;0
F;SU2_5;1;1;-1;3;mq1^2;0;0;0;0
F;SU2_5;1;1;-1;4;mq1;0;0;0;0
F;SU2_5;1;1;-1;4;mq1^2;0;0;0;0
F;SU2_5;1;1;-1;3;mqA;-9/10;-3/5*nf;9/25;6/25*nf
F;SU2_5;1;1;-1;3;mqA^2;0;0;0;0
F;SU2_5;1;1;-1;4;mqA;18/5;36/25*nf;-108/125;-24/125*nf
F;SU2_5;1;1;-1;4;mqA^2;-9/10;-3/5*nf;9/25;6/25*nf
F;SU2_5;1;1;-1;3;mqc3_1;0;0;0;0
F;SU2_5;1;1;-1;3;mqc3_1^2;0;0;0;0
F;SU2_5;1;1;-1;4;mqc3_1;0;0;0;0
F;SU2_5;1;1;-1;4;mqc3_1^2;0;0;0;0
F;SU2_5;1;1;-1;3;mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;3;mqc10_1^2;0;0;0;0
F;SU2_5;1;1;-1;4;mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;4;mqc10_1^2;0;0;0;0
F;SU2_5;1;1;-1;3;mgAa;18/25*nf;-6/25*nf;18/125;-6/125
F;SU2_5;1;1;-1;3;mgAa^2;0;0;0;0
F;SU2_5;1;1;-1;4;mgAa;-72/125*nf;12/125*nf;-36/625;0
F;SU2_5;1;1;-1;4;mgAa^2;36/125*nf;-12/125*nf;36/625;-12/625
F;SU2_5;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU2_5;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU2_5;1;1;-1;3;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;1;-1;4;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;1;-1;3;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;4;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU2_5;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU2_5;1;1;-1;3;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;1;-1;4;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;1;-1;3;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;4;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU2_5;1;1;-1;4;mqA*mgAa;36/25*nf;12/25*nf^2 - 6/25*nf;-36/125*nf + 18/125;24/125*nf
F;SU2_5;1;1;-1;3;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;4;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;1;-1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;1;-1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;1;-1;3;mqc10_1*mgAa;0;0;0;0
F;SU2_5;1;1;-1;4;mqc10_1*mgAa;0;0;0;0
CHECK;SU2_5;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_5;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_5;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU2_5;[1, 1, -1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_1_1.out <==
INV;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
CH;SU2_5;q1;q;0;0;1
CH;SU2_5;qA;q;0;1/10;3
CH;SU2_5;qc3_1;q;0;3/10;5
CH;SU2_5;qc6_1;q;0;3/5;7
CH;SU2_5;qc10_1;q;0;1;9
CH;SU2_5;g1;g;1;0;1
CH;SU2_5;gAa;g;-1;1/10;3
CH;SU2_5;gc3_1s;g;1;3/10;5
CHECK;SU2_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_5;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc10_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc10_1", "g1", "gc3_1s"];1
POS;SU2_5;q1;3;0;0;0;0
POS;SU2_5;q1;4;648/625;144/125*nf;-432/625;-96/125*nf
POS;SU2_5;qA;3;0;0;0;0
POS;SU2_5;qA;4;0;0;0;0
POS;SU2_5;qc3_1;3;0;0;0;0
POS;SU2_5;qc3_1;4;567/1250;-63/125*nf;189/625;-42/125*nf
POS;SU2_5;qc10_1;3;0;0;0;0
POS;SU2_5;qc10_1;4;0;0;0;0
POS;SU2_5;g1;3;0;0;0;0
POS;SU2_5;g1;4;-864/125*nf;-96/125*nf;288/625;32/625
POS;SU2_5;gc3_1s;3;0;0;0;0
POS;SU2_5;gc3_1s;4;-2646/625*nf;-42/125*nf;126/625;2/125
F;SU2_5;1;1;1;3;1;81/25;6/25*nf;-18/125;-6/125
F;SU2_5;1;1;1;4;1;-1377/625;114/125*nf;-342/625;-18/625
F;SU2_5;1;1;1;3;mq1;0;0;0;0
F;SU2_5;1;1;1;3;mq1^2;0;0;0;0
F;SU2_5;1;1;1;4;mq1;0;0;0;0
F;SU2_5;1;1;1;4;mq1^2;0;0;0;0
F;SU2_5;1;1;1;3;mqA;-9/10;-3/5*nf;9/25;6/25*nf
F;SU2_5;1;1;1;3;mqA^2;0;0;0;0
F;SU2_5;1;1;1;4;mqA;18/5;36/25*nf;-108/125;-24/125*nf
F;SU2_5;1;1;1;4;mqA^2;-9/10;-3/5*nf;9/25;6/25*nf
F;SU2_5;1;1;1;3;mqc3_1;0;0;0;0
F;SU2_5;1;1;1;3;mqc3_1^2;0;0;0;0
F;SU2_5;1;1;1;4;mqc3_1;0;0;0;0
F;SU2_5;1;1;1;4;mqc3_1^2;0;0;0;0
F;SU2_5;1;1;1;3;mqc10_1;0;0;0;0
F;SU2_5;1;1;1;3;mqc10_1^2;0;0;0;0
F;SU2_5;1;1;1;4;mqc10_1;0;0;0;0
F;SU2_5;1;1;1;4;mqc10_1^2;0;0;0;0
F;SU2_5;1;1;1;3;mgAa;18/25*nf;6/25*nf;-18/125;-6/125
F;SU2_5;1;1;1;3;mgAa^2;0;0;0;0
F;SU2_5;1;1;1;4;mgAa;-72/125*nf;-24/125*nf;72/625;24/625
F;SU2_5;1;1;1;4;mgAa^2;-36/125*nf;-12/125*nf;36/625;12/625
F;SU2_5;1;1;1;3;mq1*mqA;0;0;0;0
F;SU2_5;1;1;1;4;mq1*mqA;0;0;0;0
F;SU2_5;1;1;1;3;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;1;1;4;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;1;1;3;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;1;1;4;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU2_5;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU2_5;1;1;1;3;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;1;1;4;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;1;1;3;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;1;1;4;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU2_5;1;1;1;4;mqA*mgAa;36/25*nf;12/25*nf^2 + 6/25*nf;-36/125*nf - 18/125;-24/125*nf
F;SU2_5;1;1;1;3;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;1;1;4;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;1;1;3;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;1;1;4;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;1;1;3;mqc10_1*mgAa;0;0;0;0
F;SU2_5;1;1;1;4;mqc10_1*mgAa;0;0;0;0
CHECK;SU2_5;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU2_5;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU2_5;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5] [-1, 7/5, -2, -5/2, 0, 6/5, 2, 1] = full weighted recursion;1
TIME;SU2_5;[1, 1, 1];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU2_5_1_1_2.out <==
INV;SU2_5;5;3;3/10;1/10;289/40000;17/40000;1/24000;0
CH;SU2_5;q1;q;0;0;1
CH;SU2_5;qA;q;0;1/10;3
CH;SU2_5;qc3_1;q;0;3/10;5
CH;SU2_5;qc6_1;q;0;3/5;7
CH;SU2_5;qc10_1;q;0;1;9
CH;SU2_5;g1;g;1;0;1
CH;SU2_5;gAa;g;-1;1/10;3
CH;SU2_5;gc3_1s;g;1;3/10;5
CHECK;SU2_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU2_5;channels carrying the negative-signature pair term;["q1", "qA", "qc3_1", "qc10_1", "gAa"];positive;["q1", "qA", "qc3_1", "qc10_1", "g1", "gc3_1s"];1
F;SU2_5;1;1;2;3;1;81/25;6/25*nf;-18/125;-6/125
F;SU2_5;1;1;2;4;1;-1377/625;114/125*nf;-342/625;-18/625
F;SU2_5;1;1;2;3;mq1;0;0;0;0
F;SU2_5;1;1;2;3;mq1^2;0;0;0;0
F;SU2_5;1;1;2;4;mq1;0;0;0;0
F;SU2_5;1;1;2;4;mq1^2;0;0;0;0
F;SU2_5;1;1;2;3;mqA;-9/10;-3/5*nf;9/25;6/25*nf
F;SU2_5;1;1;2;3;mqA^2;0;0;0;0
F;SU2_5;1;1;2;4;mqA;18/5;36/25*nf;-108/125;-24/125*nf
F;SU2_5;1;1;2;4;mqA^2;-9/10;-3/5*nf;9/25;6/25*nf
F;SU2_5;1;1;2;3;mqc3_1;0;0;0;0
F;SU2_5;1;1;2;3;mqc3_1^2;0;0;0;0
F;SU2_5;1;1;2;4;mqc3_1;0;0;0;0
F;SU2_5;1;1;2;4;mqc3_1^2;0;0;0;0
F;SU2_5;1;1;2;3;mqc10_1;0;0;0;0
F;SU2_5;1;1;2;3;mqc10_1^2;0;0;0;0
F;SU2_5;1;1;2;4;mqc10_1;0;0;0;0
F;SU2_5;1;1;2;4;mqc10_1^2;0;0;0;0
F;SU2_5;1;1;2;3;mgAa;18/25*nf;12/25*nf;-36/125;-24/125
F;SU2_5;1;1;2;3;mgAa^2;0;0;0;0
F;SU2_5;1;1;2;4;mgAa;-72/125*nf;-42/125*nf;126/625;72/625
F;SU2_5;1;1;2;4;mgAa^2;-72/125*nf;-48/125*nf;144/625;96/625
F;SU2_5;1;1;2;3;mq1*mqA;0;0;0;0
F;SU2_5;1;1;2;4;mq1*mqA;0;0;0;0
F;SU2_5;1;1;2;3;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;1;2;4;mq1*mqc3_1;0;0;0;0
F;SU2_5;1;1;2;3;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;1;2;4;mq1*mqc10_1;0;0;0;0
F;SU2_5;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU2_5;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU2_5;1;1;2;3;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;1;2;4;mqA*mqc3_1;0;0;0;0
F;SU2_5;1;1;2;3;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;1;2;4;mqA*mqc10_1;0;0;0;0
F;SU2_5;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU2_5;1;1;2;4;mqA*mgAa;36/25*nf;12/25*nf^2 + 12/25*nf;-36/125*nf - 36/125;-48/125*nf
F;SU2_5;1;1;2;3;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;1;2;4;mqc3_1*mqc10_1;0;0;0;0
F;SU2_5;1;1;2;3;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;1;2;4;mqc3_1*mgAa;0;0;0;0
F;SU2_5;1;1;2;3;mqc10_1*mgAa;0;0;0;0
F;SU2_5;1;1;2;4;mqc10_1*mgAa;0;0;0;0
CHECK;SU2_5;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU2_5;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU2_5;[1, 1, 2];0 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_-1_1_1.out <==
INV;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
CH;SU3_10;q1;q;0;0;1
CH;SU3_10;qA;q;0;1/5;8
CH;SU3_10;qc8_3;q;0;8/15;27
CH;SU3_10;qc5_1;q;0;1;64
CH;SU3_10;g1;g;1;0;1
CH;SU3_10;gAs;g;1;1/5;8
CH;SU3_10;gAa;g;-1;1/5;8
CH;SU3_10;gc2_1a;g;-1;2/5;20
CH;SU3_10;gc8_3s;g;1;8/15;27
CHECK;SU3_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_10;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "qc5_1", "gAa"];positive;["q1", "qA", "qc8_3", "qc5_1", "g1", "gAs", "gc8_3s"];1
F;SU3_10;-1;1;1;3;1;144/25;24/25*nf;-96/125;-48/125
F;SU3_10;-1;1;1;4;1;-4832/625;176/125*nf;-704/625;32/625
F;SU3_10;-1;1;1;3;mq1;0;0;0;0
F;SU3_10;-1;1;1;3;mq1^2;0;0;0;0
F;SU3_10;-1;1;1;4;mq1;0;0;0;0
F;SU3_10;-1;1;1;4;mq1^2;0;0;0;0
F;SU3_10;-1;1;1;3;mqA;216/125;36/25*nf;-144/125;-24/25*nf
F;SU3_10;-1;1;1;3;mqA^2;0;0;0;0
F;SU3_10;-1;1;1;4;mqA;3456/625;288/125*nf;-1152/625;0
F;SU3_10;-1;1;1;4;mqA^2;1296/625;216/125*nf;-864/625;-144/125*nf
F;SU3_10;-1;1;1;3;mqc8_3;0;0;0;0
F;SU3_10;-1;1;1;3;mqc8_3^2;0;0;0;0
F;SU3_10;-1;1;1;4;mqc8_3;0;0;0;0
F;SU3_10;-1;1;1;4;mqc8_3^2;0;0;0;0
F;SU3_10;-1;1;1;3;mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;3;mqc5_1^2;0;0;0;0
F;SU3_10;-1;1;1;4;mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;4;mqc5_1^2;0;0;0;0
F;SU3_10;-1;1;1;3;mgAa;-48/25*nf;-24/25*nf;96/125;48/125
F;SU3_10;-1;1;1;3;mgAa^2;0;0;0;0
F;SU3_10;-1;1;1;4;mgAa;0;0;0;0
F;SU3_10;-1;1;1;4;mgAa^2;192/125*nf;96/125*nf;-384/625;-192/625
F;SU3_10;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_10;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_10;-1;1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_10;-1;1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_10;-1;1;1;3;mq1*mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;4;mq1*mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_10;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_10;-1;1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_10;-1;1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_10;-1;1;1;3;mqA*mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;4;mqA*mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_10;-1;1;1;4;mqA*mgAa;-576/125*nf;-48/25*nf^2 - 144/125*nf;192/125*nf + 576/625;192/125*nf
F;SU3_10;-1;1;1;3;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;4;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;-1;1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_10;-1;1;1;4;mqc8_3*mgAa;0;0;0;0
F;SU3_10;-1;1;1;3;mqc5_1*mgAa;0;0;0;0
F;SU3_10;-1;1;1;4;mqc5_1*mgAa;0;0;0;0
CHECK;SU3_10;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_10;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_10;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_10;[-1, 1, 1];31 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_-1_1.out <==
INV;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
CH;SU3_10;q1;q;0;0;1
CH;SU3_10;qA;q;0;1/5;8
CH;SU3_10;qc8_3;q;0;8/15;27
CH;SU3_10;qc5_1;q;0;1;64
CH;SU3_10;g1;g;1;0;1
CH;SU3_10;gAs;g;1;1/5;8
CH;SU3_10;gAa;g;-1;1/5;8
CH;SU3_10;gc2_1a;g;-1;2/5;20
CH;SU3_10;gc8_3s;g;1;8/15;27
CHECK;SU3_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_10;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "qc5_1", "gAa"];positive;["q1", "qA", "qc8_3", "qc5_1", "g1", "gAs", "gc8_3s"];1
F;SU3_10;1;-1;1;3;1;144/25;24/25*nf;-96/125;-48/125
F;SU3_10;1;-1;1;4;1;-4832/625;176/125*nf;-704/625;32/625
F;SU3_10;1;-1;1;3;mq1;0;0;0;0
F;SU3_10;1;-1;1;3;mq1^2;0;0;0;0
F;SU3_10;1;-1;1;4;mq1;0;0;0;0
F;SU3_10;1;-1;1;4;mq1^2;0;0;0;0
F;SU3_10;1;-1;1;3;mqA;-216/125;36/25*nf;144/125;-24/25*nf
F;SU3_10;1;-1;1;3;mqA^2;0;0;0;0
F;SU3_10;1;-1;1;4;mqA;5184/625;-432/125*nf;-2304/625;96/125*nf
F;SU3_10;1;-1;1;4;mqA^2;-1296/625;216/125*nf;864/625;-144/125*nf
F;SU3_10;1;-1;1;3;mqc8_3;0;0;0;0
F;SU3_10;1;-1;1;3;mqc8_3^2;0;0;0;0
F;SU3_10;1;-1;1;4;mqc8_3;0;0;0;0
F;SU3_10;1;-1;1;4;mqc8_3^2;0;0;0;0
F;SU3_10;1;-1;1;3;mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;3;mqc5_1^2;0;0;0;0
F;SU3_10;1;-1;1;4;mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;4;mqc5_1^2;0;0;0;0
F;SU3_10;1;-1;1;3;mgAa;-48/25*nf;-24/25*nf;-96/125;-48/125
F;SU3_10;1;-1;1;3;mgAa^2;0;0;0;0
F;SU3_10;1;-1;1;4;mgAa;192/125*nf;96/125*nf;768/625;384/625
F;SU3_10;1;-1;1;4;mgAa^2;192/125*nf;96/125*nf;384/625;192/625
F;SU3_10;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU3_10;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU3_10;1;-1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;-1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;-1;1;3;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;4;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU3_10;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU3_10;1;-1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;-1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;-1;1;3;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;4;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU3_10;1;-1;1;4;mqA*mgAa;-576/125*nf;48/25*nf^2 - 144/125*nf;192/125*nf - 576/625;192/125*nf
F;SU3_10;1;-1;1;3;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;4;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;-1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;-1;1;4;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;-1;1;3;mqc5_1*mgAa;0;0;0;0
F;SU3_10;1;-1;1;4;mqc5_1*mgAa;0;0;0;0
CHECK;SU3_10;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_10;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_10;[1, -1, 1];29 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_1_-1.out <==
INV;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
CH;SU3_10;q1;q;0;0;1
CH;SU3_10;qA;q;0;1/5;8
CH;SU3_10;qc8_3;q;0;8/15;27
CH;SU3_10;qc5_1;q;0;1;64
CH;SU3_10;g1;g;1;0;1
CH;SU3_10;gAs;g;1;1/5;8
CH;SU3_10;gAa;g;-1;1/5;8
CH;SU3_10;gc2_1a;g;-1;2/5;20
CH;SU3_10;gc8_3s;g;1;8/15;27
CHECK;SU3_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_10;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "qc5_1", "gAa"];positive;["q1", "qA", "qc8_3", "qc5_1", "g1", "gAs", "gc8_3s"];1
F;SU3_10;1;1;-1;3;1;144/25;24/25*nf;-96/125;-48/125
F;SU3_10;1;1;-1;4;1;-4832/625;176/125*nf;-704/625;32/625
F;SU3_10;1;1;-1;3;mq1;0;0;0;0
F;SU3_10;1;1;-1;3;mq1^2;0;0;0;0
F;SU3_10;1;1;-1;4;mq1;0;0;0;0
F;SU3_10;1;1;-1;4;mq1^2;0;0;0;0
F;SU3_10;1;1;-1;3;mqA;-216/125;-36/25*nf;144/125;24/25*nf
F;SU3_10;1;1;-1;3;mqA^2;0;0;0;0
F;SU3_10;1;1;-1;4;mqA;5184/625;576/125*nf;-2304/625;-192/125*nf
F;SU3_10;1;1;-1;4;mqA^2;-1296/625;-216/125*nf;864/625;144/125*nf
F;SU3_10;1;1;-1;3;mqc8_3;0;0;0;0
F;SU3_10;1;1;-1;3;mqc8_3^2;0;0;0;0
F;SU3_10;1;1;-1;4;mqc8_3;0;0;0;0
F;SU3_10;1;1;-1;4;mqc8_3^2;0;0;0;0
F;SU3_10;1;1;-1;3;mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;3;mqc5_1^2;0;0;0;0
F;SU3_10;1;1;-1;4;mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;4;mqc5_1^2;0;0;0;0
F;SU3_10;1;1;-1;3;mgAa;48/25*nf;-24/25*nf;96/125;-48/125
F;SU3_10;1;1;-1;3;mgAa^2;0;0;0;0
F;SU3_10;1;1;-1;4;mgAa;-384/125*nf;96/125*nf;-384/625;0
F;SU3_10;1;1;-1;4;mgAa^2;192/125*nf;-96/125*nf;384/625;-192/625
F;SU3_10;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU3_10;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU3_10;1;1;-1;3;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;1;-1;4;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;1;-1;3;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;4;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU3_10;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU3_10;1;1;-1;3;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;1;-1;4;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;1;-1;3;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;4;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU3_10;1;1;-1;4;mqA*mgAa;576/125*nf;48/25*nf^2 - 144/125*nf;-192/125*nf + 576/625;192/125*nf
F;SU3_10;1;1;-1;3;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;4;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;1;-1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;1;-1;4;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;1;-1;3;mqc5_1*mgAa;0;0;0;0
F;SU3_10;1;1;-1;4;mqc5_1*mgAa;0;0;0;0
CHECK;SU3_10;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_10;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_10;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_10;[1, 1, -1];31 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_1_1.out <==
INV;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
CH;SU3_10;q1;q;0;0;1
CH;SU3_10;qA;q;0;1/5;8
CH;SU3_10;qc8_3;q;0;8/15;27
CH;SU3_10;qc5_1;q;0;1;64
CH;SU3_10;g1;g;1;0;1
CH;SU3_10;gAs;g;1;1/5;8
CH;SU3_10;gAa;g;-1;1/5;8
CH;SU3_10;gc2_1a;g;-1;2/5;20
CH;SU3_10;gc8_3s;g;1;8/15;27
CHECK;SU3_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_10;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "qc5_1", "gAa"];positive;["q1", "qA", "qc8_3", "qc5_1", "g1", "gAs", "gc8_3s"];1
POS;SU3_10;q1;3;0;0;0;0
POS;SU3_10;q1;4;768/625;192/125*nf;-768/625;-192/125*nf
POS;SU3_10;qA;3;0;0;0;0
POS;SU3_10;qA;4;3888/3125;648/625*nf;-2592/3125;-432/625*nf
POS;SU3_10;qc8_3;3;0;0;0;0
POS;SU3_10;qc8_3;4;1792/3125;-448/625*nf;1792/3125;-448/625*nf
POS;SU3_10;qc5_1;3;0;0;0;0
POS;SU3_10;qc5_1;4;0;0;0;0
POS;SU3_10;g1;3;0;0;0;0
POS;SU3_10;g1;4;-768/125*nf;-192/125*nf;768/625;192/625
POS;SU3_10;gAs;3;0;0;0;0
POS;SU3_10;gAs;4;-7776/3125*nf;-432/625*nf;1728/3125;96/625
POS;SU3_10;gc8_3s;3;0;0;0;0
POS;SU3_10;gc8_3s;4;-12544/3125*nf;-448/625*nf;1792/3125;64/625
F;SU3_10;1;1;1;3;1;144/25;24/25*nf;-96/125;-48/125
F;SU3_10;1;1;1;4;1;-4832/625;176/125*nf;-704/625;32/625
F;SU3_10;1;1;1;3;mq1;0;0;0;0
F;SU3_10;1;1;1;3;mq1^2;0;0;0;0
F;SU3_10;1;1;1;4;mq1;0;0;0;0
F;SU3_10;1;1;1;4;mq1^2;0;0;0;0
F;SU3_10;1;1;1;3;mqA;-216/125;-36/25*nf;144/125;24/25*nf
F;SU3_10;1;1;1;3;mqA^2;0;0;0;0
F;SU3_10;1;1;1;4;mqA;5184/625;576/125*nf;-2304/625;-192/125*nf
F;SU3_10;1;1;1;4;mqA^2;-1296/625;-216/125*nf;864/625;144/125*nf
F;SU3_10;1;1;1;3;mqc8_3;0;0;0;0
F;SU3_10;1;1;1;3;mqc8_3^2;0;0;0;0
F;SU3_10;1;1;1;4;mqc8_3;0;0;0;0
F;SU3_10;1;1;1;4;mqc8_3^2;0;0;0;0
F;SU3_10;1;1;1;3;mqc5_1;0;0;0;0
F;SU3_10;1;1;1;3;mqc5_1^2;0;0;0;0
F;SU3_10;1;1;1;4;mqc5_1;0;0;0;0
F;SU3_10;1;1;1;4;mqc5_1^2;0;0;0;0
F;SU3_10;1;1;1;3;mgAa;48/25*nf;24/25*nf;-96/125;-48/125
F;SU3_10;1;1;1;3;mgAa^2;0;0;0;0
F;SU3_10;1;1;1;4;mgAa;-384/125*nf;-192/125*nf;768/625;384/625
F;SU3_10;1;1;1;4;mgAa^2;-192/125*nf;-96/125*nf;384/625;192/625
F;SU3_10;1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_10;1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_10;1;1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;1;1;3;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;1;1;4;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_10;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_10;1;1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;1;1;3;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;1;1;4;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_10;1;1;1;4;mqA*mgAa;576/125*nf;48/25*nf^2 + 144/125*nf;-192/125*nf - 576/625;-192/125*nf
F;SU3_10;1;1;1;3;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;1;1;4;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;1;1;4;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;1;1;3;mqc5_1*mgAa;0;0;0;0
F;SU3_10;1;1;1;4;mqc5_1*mgAa;0;0;0;0
CHECK;SU3_10;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_10;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU3_10;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;SU3_10;[1, 1, 1];35 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_10_1_1_2.out <==
INV;SU3_10;10;8;2/5;1/5;121/15000;11/7500;1/3000;9/500
CH;SU3_10;q1;q;0;0;1
CH;SU3_10;qA;q;0;1/5;8
CH;SU3_10;qc8_3;q;0;8/15;27
CH;SU3_10;qc5_1;q;0;1;64
CH;SU3_10;g1;g;1;0;1
CH;SU3_10;gAs;g;1;1/5;8
CH;SU3_10;gAa;g;-1;1/5;8
CH;SU3_10;gc2_1a;g;-1;2/5;20
CH;SU3_10;gc8_3s;g;1;8/15;27
CHECK;SU3_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_10;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "qc5_1", "gAa"];positive;["q1", "qA", "qc8_3", "qc5_1", "g1", "gAs", "gc8_3s"];1
F;SU3_10;1;1;2;3;1;144/25;24/25*nf;-96/125;-48/125
F;SU3_10;1;1;2;4;1;-4832/625;176/125*nf;-704/625;32/625
F;SU3_10;1;1;2;3;mq1;0;0;0;0
F;SU3_10;1;1;2;3;mq1^2;0;0;0;0
F;SU3_10;1;1;2;4;mq1;0;0;0;0
F;SU3_10;1;1;2;4;mq1^2;0;0;0;0
F;SU3_10;1;1;2;3;mqA;-216/125;-36/25*nf;144/125;24/25*nf
F;SU3_10;1;1;2;3;mqA^2;0;0;0;0
F;SU3_10;1;1;2;4;mqA;5184/625;576/125*nf;-2304/625;-192/125*nf
F;SU3_10;1;1;2;4;mqA^2;-1296/625;-216/125*nf;864/625;144/125*nf
F;SU3_10;1;1;2;3;mqc8_3;0;0;0;0
F;SU3_10;1;1;2;3;mqc8_3^2;0;0;0;0
F;SU3_10;1;1;2;4;mqc8_3;0;0;0;0
F;SU3_10;1;1;2;4;mqc8_3^2;0;0;0;0
F;SU3_10;1;1;2;3;mqc5_1;0;0;0;0
F;SU3_10;1;1;2;3;mqc5_1^2;0;0;0;0
F;SU3_10;1;1;2;4;mqc5_1;0;0;0;0
F;SU3_10;1;1;2;4;mqc5_1^2;0;0;0;0
F;SU3_10;1;1;2;3;mgAa;48/25*nf;48/25*nf;-192/125;-192/125
F;SU3_10;1;1;2;3;mgAa^2;0;0;0;0
F;SU3_10;1;1;2;4;mgAa;-384/125*nf;-336/125*nf;1344/625;1152/625
F;SU3_10;1;1;2;4;mgAa^2;-384/125*nf;-384/125*nf;1536/625;1536/625
F;SU3_10;1;1;2;3;mq1*mqA;0;0;0;0
F;SU3_10;1;1;2;4;mq1*mqA;0;0;0;0
F;SU3_10;1;1;2;3;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;1;2;4;mq1*mqc8_3;0;0;0;0
F;SU3_10;1;1;2;3;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;1;2;4;mq1*mqc5_1;0;0;0;0
F;SU3_10;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU3_10;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU3_10;1;1;2;3;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;1;2;4;mqA*mqc8_3;0;0;0;0
F;SU3_10;1;1;2;3;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;1;2;4;mqA*mqc5_1;0;0;0;0
F;SU3_10;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU3_10;1;1;2;4;mqA*mgAa;576/125*nf;48/25*nf^2 + 288/125*nf;-192/125*nf - 1152/625;-384/125*nf
F;SU3_10;1;1;2;3;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;1;2;4;mqc8_3*mqc5_1;0;0;0;0
F;SU3_10;1;1;2;3;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;1;2;4;mqc8_3*mgAa;0;0;0;0
F;SU3_10;1;1;2;3;mqc5_1*mgAa;0;0;0;0
F;SU3_10;1;1;2;4;mqc5_1*mgAa;0;0;0;0
CHECK;SU3_10;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_10;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_10;[1, 1, 2];29 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_-1_1_1.out <==
INV;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
CH;SU3_3;q1;q;0;0;1
CH;SU3_3;qA;q;0;3;8
CH;SU3_3;g1;g;1;0;1
CH;SU3_3;gAs;g;1;3;8
CH;SU3_3;gAa;g;-1;3;8
CH;SU3_3;gc2_1a;g;-1;6;20
CH;SU3_3;gc8_3s;g;1;8;27
CHECK;SU3_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_3;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc8_3s"];1
F;SU3_3;-1;1;1;3;1;352/9;216*nf;-576;-1296
F;SU3_3;-1;1;1;4;1;-1088/3;-3312*nf;8832;2592
F;SU3_3;-1;1;1;3;mq1;0;0;0;0
F;SU3_3;-1;1;1;3;mq1^2;0;0;0;0
F;SU3_3;-1;1;1;4;mq1;0;0;0;0
F;SU3_3;-1;1;1;4;mq1^2;0;0;0;0
F;SU3_3;-1;1;1;3;mqA;16/9;-12*nf;32;-216*nf
F;SU3_3;-1;1;1;3;mqA^2;0;0;0;0
F;SU3_3;-1;1;1;4;mqA;-1280/27;160*nf;-1280/3;0
F;SU3_3;-1;1;1;4;mqA^2;-32/27;8*nf;-64/3;144*nf
F;SU3_3;-1;1;1;3;mgAa;-96*nf;-216*nf;576;1296
F;SU3_3;-1;1;1;3;mgAa^2;0;0;0;0
F;SU3_3;-1;1;1;4;mgAa;0;0;0;0
F;SU3_3;-1;1;1;4;mgAa^2;1152*nf;2592*nf;-6912;-15552
F;SU3_3;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_3;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_3;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_3;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_3;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_3;-1;1;1;4;mqA*mgAa;128*nf;-432*nf^2 + 144*nf;1152*nf - 384;5184*nf
CHECK;SU3_3;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_3;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_3;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU3_3;[-1, 1, 1];2 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_-1_1.out <==
INV;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
CH;SU3_3;q1;q;0;0;1
CH;SU3_3;qA;q;0;3;8
CH;SU3_3;g1;g;1;0;1
CH;SU3_3;gAs;g;1;3;8
CH;SU3_3;gAa;g;-1;3;8
CH;SU3_3;gc2_1a;g;-1;6;20
CH;SU3_3;gc8_3s;g;1;8;27
CHECK;SU3_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_3;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc8_3s"];1
F;SU3_3;1;-1;1;3;1;352/9;216*nf;-576;-1296
F;SU3_3;1;-1;1;4;1;-1088/3;-3312*nf;8832;2592
F;SU3_3;1;-1;1;3;mq1;0;0;0;0
F;SU3_3;1;-1;1;3;mq1^2;0;0;0;0
F;SU3_3;1;-1;1;4;mq1;0;0;0;0
F;SU3_3;1;-1;1;4;mq1^2;0;0;0;0
F;SU3_3;1;-1;1;3;mqA;-16/9;-12*nf;-32;-216*nf
F;SU3_3;1;-1;1;3;mqA^2;0;0;0;0
F;SU3_3;1;-1;1;4;mqA;-128/27;-16*nf;1024/3;2592*nf
F;SU3_3;1;-1;1;4;mqA^2;32/27;8*nf;64/3;144*nf
F;SU3_3;1;-1;1;3;mgAa;-96*nf;-216*nf;-576;-1296
F;SU3_3;1;-1;1;3;mgAa^2;0;0;0;0
F;SU3_3;1;-1;1;4;mgAa;1152*nf;2592*nf;13824;31104
F;SU3_3;1;-1;1;4;mgAa^2;1152*nf;2592*nf;6912;15552
F;SU3_3;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU3_3;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU3_3;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU3_3;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU3_3;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU3_3;1;-1;1;4;mqA*mgAa;128*nf;432*nf^2 + 144*nf;1152*nf + 384;5184*nf
CHECK;SU3_3;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_3;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU3_3;[1, -1, 1];2 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_1_-1.out <==
INV;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
CH;SU3_3;q1;q;0;0;1
CH;SU3_3;qA;q;0;3;8
CH;SU3_3;g1;g;1;0;1
CH;SU3_3;gAs;g;1;3;8
CH;SU3_3;gAa;g;-1;3;8
CH;SU3_3;gc2_1a;g;-1;6;20
CH;SU3_3;gc8_3s;g;1;8;27
CHECK;SU3_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_3;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc8_3s"];1
F;SU3_3;1;1;-1;3;1;352/9;216*nf;-576;-1296
F;SU3_3;1;1;-1;4;1;-1088/3;-3312*nf;8832;2592
F;SU3_3;1;1;-1;3;mq1;0;0;0;0
F;SU3_3;1;1;-1;3;mq1^2;0;0;0;0
F;SU3_3;1;1;-1;4;mq1;0;0;0;0
F;SU3_3;1;1;-1;4;mq1^2;0;0;0;0
F;SU3_3;1;1;-1;3;mqA;-16/9;12*nf;-32;216*nf
F;SU3_3;1;1;-1;3;mqA^2;0;0;0;0
F;SU3_3;1;1;-1;4;mqA;-128/27;-128*nf;1024/3;-5184*nf
F;SU3_3;1;1;-1;4;mqA^2;32/27;-8*nf;64/3;-144*nf
F;SU3_3;1;1;-1;3;mgAa;96*nf;-216*nf;576;-1296
F;SU3_3;1;1;-1;3;mgAa^2;0;0;0;0
F;SU3_3;1;1;-1;4;mgAa;-2304*nf;2592*nf;-6912;0
F;SU3_3;1;1;-1;4;mgAa^2;1152*nf;-2592*nf;6912;-15552
F;SU3_3;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU3_3;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU3_3;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU3_3;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU3_3;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU3_3;1;1;-1;4;mqA*mgAa;-128*nf;432*nf^2 + 144*nf;-1152*nf - 384;5184*nf
CHECK;SU3_3;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_3;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_3;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU3_3;[1, 1, -1];2 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_1_1.out <==
INV;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
CH;SU3_3;q1;q;0;0;1
CH;SU3_3;qA;q;0;3;8
CH;SU3_3;g1;g;1;0;1
CH;SU3_3;gAs;g;1;3;8
CH;SU3_3;gAa;g;-1;3;8
CH;SU3_3;gc2_1a;g;-1;6;20
CH;SU3_3;gc8_3s;g;1;8;27
CHECK;SU3_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_3;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc8_3s"];1
POS;SU3_3;q1;3;0;0;0;0
POS;SU3_3;q1;4;4096/27;256*nf;-2048/3;-1152*nf
POS;SU3_3;qA;3;0;0;0;0
POS;SU3_3;qA;4;160/27;-40*nf;320/3;-720*nf
POS;SU3_3;g1;3;0;0;0;0
POS;SU3_3;g1;4;-2048/9*nf;-1152*nf;3072;15552
POS;SU3_3;gAs;3;0;0;0;0
POS;SU3_3;gAs;4;-1600/9*nf;-720*nf;1920;7776
POS;SU3_3;gc8_3s;3;0;0;0;0
POS;SU3_3;gc8_3s;4;0;0;0;5184
F;SU3_3;1;1;1;3;1;352/9;216*nf;-576;-1296
F;SU3_3;1;1;1;4;1;-1088/3;-3312*nf;8832;2592
F;SU3_3;1;1;1;3;mq1;0;0;0;0
F;SU3_3;1;1;1;3;mq1^2;0;0;0;0
F;SU3_3;1;1;1;4;mq1;0;0;0;0
F;SU3_3;1;1;1;4;mq1^2;0;0;0;0
F;SU3_3;1;1;1;3;mqA;-16/9;12*nf;-32;216*nf
F;SU3_3;1;1;1;3;mqA^2;0;0;0;0
F;SU3_3;1;1;1;4;mqA;-128/27;-128*nf;1024/3;-5184*nf
F;SU3_3;1;1;1;4;mqA^2;32/27;-8*nf;64/3;-144*nf
F;SU3_3;1;1;1;3;mgAa;96*nf;216*nf;-576;-1296
F;SU3_3;1;1;1;3;mgAa^2;0;0;0;0
F;SU3_3;1;1;1;4;mgAa;-2304*nf;-5184*nf;13824;31104
F;SU3_3;1;1;1;4;mgAa^2;-1152*nf;-2592*nf;6912;15552
F;SU3_3;1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_3;1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_3;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_3;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_3;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_3;1;1;1;4;mqA*mgAa;-128*nf;432*nf^2 - 144*nf;-1152*nf + 384;-5184*nf
CHECK;SU3_3;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_3;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU3_3;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1] [4/5, -1, 7/5, -2, -5/2, 0, 6/5] = full weighted recursion;1
TIME;SU3_3;[1, 1, 1];3 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_3_1_1_2.out <==
INV;SU3_3;3;8;4/3;3;5/36;5/2;135/8;5/18
CH;SU3_3;q1;q;0;0;1
CH;SU3_3;qA;q;0;3;8
CH;SU3_3;g1;g;1;0;1
CH;SU3_3;gAs;g;1;3;8
CH;SU3_3;gAa;g;-1;3;8
CH;SU3_3;gc2_1a;g;-1;6;20
CH;SU3_3;gc8_3s;g;1;8;27
CHECK;SU3_3;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_3;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc8_3s"];1
F;SU3_3;1;1;2;3;1;352/9;216*nf;-576;-1296
F;SU3_3;1;1;2;4;1;-1088/3;-3312*nf;8832;2592
F;SU3_3;1;1;2;3;mq1;0;0;0;0
F;SU3_3;1;1;2;3;mq1^2;0;0;0;0
F;SU3_3;1;1;2;4;mq1;0;0;0;0
F;SU3_3;1;1;2;4;mq1^2;0;0;0;0
F;SU3_3;1;1;2;3;mqA;-16/9;12*nf;-32;216*nf
F;SU3_3;1;1;2;3;mqA^2;0;0;0;0
F;SU3_3;1;1;2;4;mqA;-128/27;-128*nf;1024/3;-5184*nf
F;SU3_3;1;1;2;4;mqA^2;32/27;-8*nf;64/3;-144*nf
F;SU3_3;1;1;2;3;mgAa;96*nf;432*nf;-1152;-5184
F;SU3_3;1;1;2;3;mgAa^2;0;0;0;0
F;SU3_3;1;1;2;4;mgAa;-2304*nf;-9072*nf;24192;93312
F;SU3_3;1;1;2;4;mgAa^2;-2304*nf;-10368*nf;27648;124416
F;SU3_3;1;1;2;3;mq1*mqA;0;0;0;0
F;SU3_3;1;1;2;4;mq1*mqA;0;0;0;0
F;SU3_3;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU3_3;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU3_3;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU3_3;1;1;2;4;mqA*mgAa;-128*nf;432*nf^2 - 288*nf;-1152*nf + 768;-10368*nf
CHECK;SU3_3;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_3;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1] = full weighted recursion at W^+ = 0;1
TIME;SU3_3;[1, 1, 2];2 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_-1_1_1.out <==
INV;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
CH;SU3_6;q1;q;0;0;1
CH;SU3_6;qA;q;0;3/5;8
CH;SU3_6;qc8_3;q;0;8/5;27
CH;SU3_6;g1;g;1;0;1
CH;SU3_6;gAs;g;1;3/5;8
CH;SU3_6;gAa;g;-1;3/5;8
CH;SU3_6;gc2_1a;g;-1;6/5;20
CH;SU3_6;gc8_3s;g;1;8/5;27
CHECK;SU3_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_6;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_6;-1;1;1;3;1;2288/225;216/25*nf;-288/25;-1296/125
F;SU3_6;-1;1;1;4;1;-7072/375;144/125*nf;-192/125;2592/625
F;SU3_6;-1;1;1;3;mq1;0;0;0;0
F;SU3_6;-1;1;1;3;mq1^2;0;0;0;0
F;SU3_6;-1;1;1;4;mq1;0;0;0;0
F;SU3_6;-1;1;1;4;mq1^2;0;0;0;0
F;SU3_6;-1;1;1;3;mqA;968/225;132/25*nf;-176/25;-216/25*nf
F;SU3_6;-1;1;1;3;mqA^2;0;0;0;0
F;SU3_6;-1;1;1;4;mqA;15488/3375;352/125*nf;-1408/375;0
F;SU3_6;-1;1;1;4;mqA^2;21296/3375;968/125*nf;-3872/375;-1584/125*nf
F;SU3_6;-1;1;1;3;mqc8_3;0;0;0;0
F;SU3_6;-1;1;1;3;mqc8_3^2;0;0;0;0
F;SU3_6;-1;1;1;4;mqc8_3;0;0;0;0
F;SU3_6;-1;1;1;4;mqc8_3^2;0;0;0;0
F;SU3_6;-1;1;1;3;mgAa;-48/5*nf;-216/25*nf;288/25;1296/125
F;SU3_6;-1;1;1;3;mgAa^2;0;0;0;0
F;SU3_6;-1;1;1;4;mgAa;0;0;0;0
F;SU3_6;-1;1;1;4;mgAa^2;576/25*nf;2592/125*nf;-3456/125;-15552/625
F;SU3_6;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_6;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_6;-1;1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_6;-1;1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_6;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_6;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_6;-1;1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_6;-1;1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_6;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_6;-1;1;1;4;mqA*mgAa;-704/25*nf;-432/25*nf^2 - 1584/125*nf;576/25*nf + 2112/125;5184/125*nf
F;SU3_6;-1;1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_6;-1;1;1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_6;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_6;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_6;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU3_6;[-1, 1, 1];6 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_-1_1.out <==
INV;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
CH;SU3_6;q1;q;0;0;1
CH;SU3_6;qA;q;0;3/5;8
CH;SU3_6;qc8_3;q;0;8/5;27
CH;SU3_6;g1;g;1;0;1
CH;SU3_6;gAs;g;1;3/5;8
CH;SU3_6;gAa;g;-1;3/5;8
CH;SU3_6;gc2_1a;g;-1;6/5;20
CH;SU3_6;gc8_3s;g;1;8/5;27
CHECK;SU3_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_6;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_6;1;-1;1;3;1;2288/225;216/25*nf;-288/25;-1296/125
F;SU3_6;1;-1;1;4;1;-7072/375;144/125*nf;-192/125;2592/625
F;SU3_6;1;-1;1;3;mq1;0;0;0;0
F;SU3_6;1;-1;1;3;mq1^2;0;0;0;0
F;SU3_6;1;-1;1;4;mq1;0;0;0;0
F;SU3_6;1;-1;1;4;mq1^2;0;0;0;0
F;SU3_6;1;-1;1;3;mqA;-968/225;132/25*nf;176/25;-216/25*nf
F;SU3_6;1;-1;1;3;mqA^2;0;0;0;0
F;SU3_6;1;-1;1;4;mqA;85184/3375;-1936/125*nf;-2816/75;2592/125*nf
F;SU3_6;1;-1;1;4;mqA^2;-21296/3375;968/125*nf;3872/375;-1584/125*nf
F;SU3_6;1;-1;1;3;mqc8_3;0;0;0;0
F;SU3_6;1;-1;1;3;mqc8_3^2;0;0;0;0
F;SU3_6;1;-1;1;4;mqc8_3;0;0;0;0
F;SU3_6;1;-1;1;4;mqc8_3^2;0;0;0;0
F;SU3_6;1;-1;1;3;mgAa;-48/5*nf;-216/25*nf;-288/25;-1296/125
F;SU3_6;1;-1;1;3;mgAa^2;0;0;0;0
F;SU3_6;1;-1;1;4;mgAa;576/25*nf;2592/125*nf;6912/125;31104/625
F;SU3_6;1;-1;1;4;mgAa^2;576/25*nf;2592/125*nf;3456/125;15552/625
F;SU3_6;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU3_6;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU3_6;1;-1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;-1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU3_6;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU3_6;1;-1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;-1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU3_6;1;-1;1;4;mqA*mgAa;-704/25*nf;432/25*nf^2 - 1584/125*nf;576/25*nf - 2112/125;5184/125*nf
F;SU3_6;1;-1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_6;1;-1;1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_6;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_6;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU3_6;[1, -1, 1];5 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_1_-1.out <==
INV;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
CH;SU3_6;q1;q;0;0;1
CH;SU3_6;qA;q;0;3/5;8
CH;SU3_6;qc8_3;q;0;8/5;27
CH;SU3_6;g1;g;1;0;1
CH;SU3_6;gAs;g;1;3/5;8
CH;SU3_6;gAa;g;-1;3/5;8
CH;SU3_6;gc2_1a;g;-1;6/5;20
CH;SU3_6;gc8_3s;g;1;8/5;27
CHECK;SU3_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_6;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_6;1;1;-1;3;1;2288/225;216/25*nf;-288/25;-1296/125
F;SU3_6;1;1;-1;4;1;-7072/375;144/125*nf;-192/125;2592/625
F;SU3_6;1;1;-1;3;mq1;0;0;0;0
F;SU3_6;1;1;-1;3;mq1^2;0;0;0;0
F;SU3_6;1;1;-1;4;mq1;0;0;0;0
F;SU3_6;1;1;-1;4;mq1^2;0;0;0;0
F;SU3_6;1;1;-1;3;mqA;-968/225;-132/25*nf;176/25;216/25*nf
F;SU3_6;1;1;-1;3;mqA^2;0;0;0;0
F;SU3_6;1;1;-1;4;mqA;85184/3375;704/25*nf;-2816/75;-5184/125*nf
F;SU3_6;1;1;-1;4;mqA^2;-21296/3375;-968/125*nf;3872/375;1584/125*nf
F;SU3_6;1;1;-1;3;mqc8_3;0;0;0;0
F;SU3_6;1;1;-1;3;mqc8_3^2;0;0;0;0
F;SU3_6;1;1;-1;4;mqc8_3;0;0;0;0
F;SU3_6;1;1;-1;4;mqc8_3^2;0;0;0;0
F;SU3_6;1;1;-1;3;mgAa;48/5*nf;-216/25*nf;288/25;-1296/125
F;SU3_6;1;1;-1;3;mgAa^2;0;0;0;0
F;SU3_6;1;1;-1;4;mgAa;-1152/25*nf;2592/125*nf;-3456/125;0
F;SU3_6;1;1;-1;4;mgAa^2;576/25*nf;-2592/125*nf;3456/125;-15552/625
F;SU3_6;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU3_6;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU3_6;1;1;-1;3;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;1;-1;4;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU3_6;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU3_6;1;1;-1;3;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;1;-1;4;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU3_6;1;1;-1;4;mqA*mgAa;704/25*nf;432/25*nf^2 - 1584/125*nf;-576/25*nf + 2112/125;5184/125*nf
F;SU3_6;1;1;-1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_6;1;1;-1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_6;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_6;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_6;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU3_6;[1, 1, -1];6 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_1_1.out <==
INV;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
CH;SU3_6;q1;q;0;0;1
CH;SU3_6;qA;q;0;3/5;8
CH;SU3_6;qc8_3;q;0;8/5;27
CH;SU3_6;g1;g;1;0;1
CH;SU3_6;gAs;g;1;3/5;8
CH;SU3_6;gAa;g;-1;3/5;8
CH;SU3_6;gc2_1a;g;-1;6/5;20
CH;SU3_6;gc8_3s;g;1;8/5;27
CHECK;SU3_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_6;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
POS;SU3_6;q1;3;0;0;0;0
POS;SU3_6;q1;4;256/27;64/5*nf;-256/15;-576/25*nf
POS;SU3_6;qA;3;0;0;0;0
POS;SU3_6;qA;4;94864/16875;4312/625*nf;-17248/1875;-7056/625*nf
POS;SU3_6;qc8_3;3;0;0;0;0
POS;SU3_6;qc8_3;4;768/625;1728/625*nf;-2304/625;-5184/625*nf
POS;SU3_6;g1;3;0;0;0;0
POS;SU3_6;g1;4;-256/9*nf;-576/25*nf;768/25;15552/625
POS;SU3_6;gAs;3;0;0;0;0
POS;SU3_6;gAs;4;-76832/5625*nf;-7056/625*nf;9408/625;7776/625
POS;SU3_6;gc8_3s;3;0;0;0;0
POS;SU3_6;gc8_3s;4;-6912/625*nf;-5184/625*nf;6912/625;5184/625
F;SU3_6;1;1;1;3;1;2288/225;216/25*nf;-288/25;-1296/125
F;SU3_6;1;1;1;4;1;-7072/375;144/125*nf;-192/125;2592/625
F;SU3_6;1;1;1;3;mq1;0;0;0;0
F;SU3_6;1;1;1;3;mq1^2;0;0;0;0
F;SU3_6;1;1;1;4;mq1;0;0;0;0
F;SU3_6;1;1;1;4;mq1^2;0;0;0;0
F;SU3_6;1;1;1;3;mqA;-968/225;-132/25*nf;176/25;216/25*nf
F;SU3_6;1;1;1;3;mqA^2;0;0;0;0
F;SU3_6;1;1;1;4;mqA;85184/3375;704/25*nf;-2816/75;-5184/125*nf
F;SU3_6;1;1;1;4;mqA^2;-21296/3375;-968/125*nf;3872/375;1584/125*nf
F;SU3_6;1;1;1;3;mqc8_3;0;0;0;0
F;SU3_6;1;1;1;3;mqc8_3^2;0;0;0;0
F;SU3_6;1;1;1;4;mqc8_3;0;0;0;0
F;SU3_6;1;1;1;4;mqc8_3^2;0;0;0;0
F;SU3_6;1;1;1;3;mgAa;48/5*nf;216/25*nf;-288/25;-1296/125
F;SU3_6;1;1;1;3;mgAa^2;0;0;0;0
F;SU3_6;1;1;1;4;mgAa;-1152/25*nf;-5184/125*nf;6912/125;31104/625
F;SU3_6;1;1;1;4;mgAa^2;-576/25*nf;-2592/125*nf;3456/125;15552/625
F;SU3_6;1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_6;1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_6;1;1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_6;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_6;1;1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_6;1;1;1;4;mqA*mgAa;704/25*nf;432/25*nf^2 + 1584/125*nf;-576/25*nf - 2112/125;-5184/125*nf
F;SU3_6;1;1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_6;1;1;1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_6;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_6;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU3_6;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5] [-1, 7/5, -2, -5/2, 0, 6/5, 2, 1] = full weighted recursion;1
TIME;SU3_6;[1, 1, 1];7 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_6_1_1_2.out <==
INV;SU3_6;6;8;2/3;3/5;289/9000;17/500;27/1000;49/900
CH;SU3_6;q1;q;0;0;1
CH;SU3_6;qA;q;0;3/5;8
CH;SU3_6;qc8_3;q;0;8/5;27
CH;SU3_6;g1;g;1;0;1
CH;SU3_6;gAs;g;1;3/5;8
CH;SU3_6;gAa;g;-1;3/5;8
CH;SU3_6;gc2_1a;g;-1;6/5;20
CH;SU3_6;gc8_3s;g;1;8/5;27
CHECK;SU3_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_6;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_6;1;1;2;3;1;2288/225;216/25*nf;-288/25;-1296/125
F;SU3_6;1;1;2;4;1;-7072/375;144/125*nf;-192/125;2592/625
F;SU3_6;1;1;2;3;mq1;0;0;0;0
F;SU3_6;1;1;2;3;mq1^2;0;0;0;0
F;SU3_6;1;1;2;4;mq1;0;0;0;0
F;SU3_6;1;1;2;4;mq1^2;0;0;0;0
F;SU3_6;1;1;2;3;mqA;-968/225;-132/25*nf;176/25;216/25*nf
F;SU3_6;1;1;2;3;mqA^2;0;0;0;0
F;SU3_6;1;1;2;4;mqA;85184/3375;704/25*nf;-2816/75;-5184/125*nf
F;SU3_6;1;1;2;4;mqA^2;-21296/3375;-968/125*nf;3872/375;1584/125*nf
F;SU3_6;1;1;2;3;mqc8_3;0;0;0;0
F;SU3_6;1;1;2;3;mqc8_3^2;0;0;0;0
F;SU3_6;1;1;2;4;mqc8_3;0;0;0;0
F;SU3_6;1;1;2;4;mqc8_3^2;0;0;0;0
F;SU3_6;1;1;2;3;mgAa;48/5*nf;432/25*nf;-576/25;-5184/125
F;SU3_6;1;1;2;3;mgAa^2;0;0;0;0
F;SU3_6;1;1;2;4;mgAa;-1152/25*nf;-9072/125*nf;12096/125;93312/625
F;SU3_6;1;1;2;4;mgAa^2;-1152/25*nf;-10368/125*nf;13824/125;124416/625
F;SU3_6;1;1;2;3;mq1*mqA;0;0;0;0
F;SU3_6;1;1;2;4;mq1*mqA;0;0;0;0
F;SU3_6;1;1;2;3;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;1;2;4;mq1*mqc8_3;0;0;0;0
F;SU3_6;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU3_6;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU3_6;1;1;2;3;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;1;2;4;mqA*mqc8_3;0;0;0;0
F;SU3_6;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU3_6;1;1;2;4;mqA*mgAa;704/25*nf;432/25*nf^2 + 3168/125*nf;-576/25*nf - 4224/125;-10368/125*nf
F;SU3_6;1;1;2;3;mqc8_3*mgAa;0;0;0;0
F;SU3_6;1;1;2;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_6;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_6;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU3_6;[1, 1, 2];5 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_-1_1_1.out <==
INV;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
CH;SU3_8;q1;q;0;0;1
CH;SU3_8;qA;q;0;1/2;16
CH;SU3_8;qc2_1;q;0;1;20
CH;SU3_8;qc8_3;q;0;4/3;27
CH;SU3_8;g1;g;1;0;1
CH;SU3_8;gAs;g;1;1/2;8
CH;SU3_8;gAa;g;-1;1/2;8
CH;SU3_8;gc2_1a;g;-1;1;20
CH;SU3_8;gc8_3s;g;1;4/3;27
CHECK;SU3_8;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_8;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_8;-1;1;1;3;1;3;6*nf;-6;-6
F;SU3_8;-1;1;1;4;1;-1;-2*nf;2;2
F;SU3_8;-1;1;1;3;mq1;0;0;0;0
F;SU3_8;-1;1;1;3;mq1^2;0;0;0;0
F;SU3_8;-1;1;1;4;mq1;0;0;0;0
F;SU3_8;-1;1;1;4;mq1^2;0;0;0;0
F;SU3_8;-1;1;1;3;mqA;3/2;3*nf;-3;-6*nf
F;SU3_8;-1;1;1;3;mqA^2;0;0;0;0
F;SU3_8;-1;1;1;4;mqA;0;0;0;0
F;SU3_8;-1;1;1;4;mqA^2;3/2;3*nf;-3;-6*nf
F;SU3_8;-1;1;1;3;mqc8_3;0;0;0;0
F;SU3_8;-1;1;1;3;mqc8_3^2;0;0;0;0
F;SU3_8;-1;1;1;4;mqc8_3;0;0;0;0
F;SU3_8;-1;1;1;4;mqc8_3^2;0;0;0;0
F;SU3_8;-1;1;1;3;mgAa;-6*nf;-6*nf;6;6
F;SU3_8;-1;1;1;3;mgAa^2;0;0;0;0
F;SU3_8;-1;1;1;4;mgAa;0;0;0;0
F;SU3_8;-1;1;1;4;mgAa^2;12*nf;12*nf;-12;-12
F;SU3_8;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_8;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_8;-1;1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_8;-1;1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_8;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_8;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_8;-1;1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_8;-1;1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_8;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_8;-1;1;1;4;mqA*mgAa;-12*nf;-12*nf^2 - 6*nf;12*nf + 6;24*nf
F;SU3_8;-1;1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_8;-1;1;1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_8;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_8;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_8;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_8;[-1, 1, 1];12 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_-1_1.out <==
INV;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
CH;SU3_8;q1;q;0;0;1
CH;SU3_8;qA;q;0;1/2;16
CH;SU3_8;qc2_1;q;0;1;20
CH;SU3_8;qc8_3;q;0;4/3;27
CH;SU3_8;g1;g;1;0;1
CH;SU3_8;gAs;g;1;1/2;8
CH;SU3_8;gAa;g;-1;1/2;8
CH;SU3_8;gc2_1a;g;-1;1;20
CH;SU3_8;gc8_3s;g;1;4/3;27
CHECK;SU3_8;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_8;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_8;1;-1;1;3;1;3;6*nf;-6;-6
F;SU3_8;1;-1;1;4;1;-1;-2*nf;2;2
F;SU3_8;1;-1;1;3;mq1;0;0;0;0
F;SU3_8;1;-1;1;3;mq1^2;0;0;0;0
F;SU3_8;1;-1;1;4;mq1;0;0;0;0
F;SU3_8;1;-1;1;4;mq1^2;0;0;0;0
F;SU3_8;1;-1;1;3;mqA;-3/2;3*nf;3;-6*nf
F;SU3_8;1;-1;1;3;mqA^2;0;0;0;0
F;SU3_8;1;-1;1;4;mqA;6;-6*nf;-12;12*nf
F;SU3_8;1;-1;1;4;mqA^2;-3/2;3*nf;3;-6*nf
F;SU3_8;1;-1;1;3;mqc8_3;0;0;0;0
F;SU3_8;1;-1;1;3;mqc8_3^2;0;0;0;0
F;SU3_8;1;-1;1;4;mqc8_3;0;0;0;0
F;SU3_8;1;-1;1;4;mqc8_3^2;0;0;0;0
F;SU3_8;1;-1;1;3;mgAa;-6*nf;-6*nf;-6;-6
F;SU3_8;1;-1;1;3;mgAa^2;0;0;0;0
F;SU3_8;1;-1;1;4;mgAa;12*nf;12*nf;24;24
F;SU3_8;1;-1;1;4;mgAa^2;12*nf;12*nf;12;12
F;SU3_8;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU3_8;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU3_8;1;-1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;-1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU3_8;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU3_8;1;-1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;-1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU3_8;1;-1;1;4;mqA*mgAa;-12*nf;12*nf^2 - 6*nf;12*nf - 6;24*nf
F;SU3_8;1;-1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_8;1;-1;1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_8;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_8;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_8;[1, -1, 1];11 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_1_-1.out <==
INV;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
CH;SU3_8;q1;q;0;0;1
CH;SU3_8;qA;q;0;1/2;16
CH;SU3_8;qc2_1;q;0;1;20
CH;SU3_8;qc8_3;q;0;4/3;27
CH;SU3_8;g1;g;1;0;1
CH;SU3_8;gAs;g;1;1/2;8
CH;SU3_8;gAa;g;-1;1/2;8
CH;SU3_8;gc2_1a;g;-1;1;20
CH;SU3_8;gc8_3s;g;1;4/3;27
CHECK;SU3_8;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_8;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_8;1;1;-1;3;1;3;6*nf;-6;-6
F;SU3_8;1;1;-1;4;1;-1;-2*nf;2;2
F;SU3_8;1;1;-1;3;mq1;0;0;0;0
F;SU3_8;1;1;-1;3;mq1^2;0;0;0;0
F;SU3_8;1;1;-1;4;mq1;0;0;0;0
F;SU3_8;1;1;-1;4;mq1^2;0;0;0;0
F;SU3_8;1;1;-1;3;mqA;-3/2;-3*nf;3;6*nf
F;SU3_8;1;1;-1;3;mqA^2;0;0;0;0
F;SU3_8;1;1;-1;4;mqA;6;12*nf;-12;-24*nf
F;SU3_8;1;1;-1;4;mqA^2;-3/2;-3*nf;3;6*nf
F;SU3_8;1;1;-1;3;mqc8_3;0;0;0;0
F;SU3_8;1;1;-1;3;mqc8_3^2;0;0;0;0
F;SU3_8;1;1;-1;4;mqc8_3;0;0;0;0
F;SU3_8;1;1;-1;4;mqc8_3^2;0;0;0;0
F;SU3_8;1;1;-1;3;mgAa;6*nf;-6*nf;6;-6
F;SU3_8;1;1;-1;3;mgAa^2;0;0;0;0
F;SU3_8;1;1;-1;4;mgAa;-24*nf;12*nf;-12;0
F;SU3_8;1;1;-1;4;mgAa^2;12*nf;-12*nf;12;-12
F;SU3_8;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU3_8;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU3_8;1;1;-1;3;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;1;-1;4;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU3_8;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU3_8;1;1;-1;3;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;1;-1;4;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU3_8;1;1;-1;4;mqA*mgAa;12*nf;12*nf^2 - 6*nf;-12*nf + 6;24*nf
F;SU3_8;1;1;-1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_8;1;1;-1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_8;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_8;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_8;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_8;[1, 1, -1];12 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  ***   Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_1_1.out <==
INV;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
CH;SU3_8;q1;q;0;0;1
CH;SU3_8;qA;q;0;1/2;16
CH;SU3_8;qc2_1;q;0;1;20
CH;SU3_8;qc8_3;q;0;4/3;27
CH;SU3_8;g1;g;1;0;1
CH;SU3_8;gAs;g;1;1/2;8
CH;SU3_8;gAa;g;-1;1/2;8
CH;SU3_8;gc2_1a;g;-1;1;20
CH;SU3_8;gc8_3s;g;1;4/3;27
CHECK;SU3_8;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_8;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
POS;SU3_8;q1;3;0;0;0;0
POS;SU3_8;q1;4;3;6*nf;-6;-12*nf
POS;SU3_8;qA;3;0;0;0;0
POS;SU3_8;qA;4;3/2;3*nf;-3;-6*nf
POS;SU3_8;qc8_3;3;0;0;0;0
POS;SU3_8;qc8_3;4;1;2*nf;-2;-4*nf
POS;SU3_8;g1;3;0;0;0;0
POS;SU3_8;g1;4;-12*nf;-12*nf;12;12
POS;SU3_8;gAs;3;0;0;0;0
POS;SU3_8;gAs;4;-6*nf;-6*nf;6;6
POS;SU3_8;gc8_3s;3;0;0;0;0
POS;SU3_8;gc8_3s;4;-4*nf;-4*nf;4;4
F;SU3_8;1;1;1;3;1;3;6*nf;-6;-6
F;SU3_8;1;1;1;4;1;-1;-2*nf;2;2
F;SU3_8;1;1;1;3;mq1;0;0;0;0
F;SU3_8;1;1;1;3;mq1^2;0;0;0;0
F;SU3_8;1;1;1;4;mq1;0;0;0;0
F;SU3_8;1;1;1;4;mq1^2;0;0;0;0
F;SU3_8;1;1;1;3;mqA;-3/2;-3*nf;3;6*nf
F;SU3_8;1;1;1;3;mqA^2;0;0;0;0
F;SU3_8;1;1;1;4;mqA;6;12*nf;-12;-24*nf
F;SU3_8;1;1;1;4;mqA^2;-3/2;-3*nf;3;6*nf
F;SU3_8;1;1;1;3;mqc8_3;0;0;0;0
F;SU3_8;1;1;1;3;mqc8_3^2;0;0;0;0
F;SU3_8;1;1;1;4;mqc8_3;0;0;0;0
F;SU3_8;1;1;1;4;mqc8_3^2;0;0;0;0
F;SU3_8;1;1;1;3;mgAa;6*nf;6*nf;-6;-6
F;SU3_8;1;1;1;3;mgAa^2;0;0;0;0
F;SU3_8;1;1;1;4;mgAa;-24*nf;-24*nf;24;24
F;SU3_8;1;1;1;4;mgAa^2;-12*nf;-12*nf;12;12
F;SU3_8;1;1;1;3;mq1*mqA;0;0;0;0
F;SU3_8;1;1;1;4;mq1*mqA;0;0;0;0
F;SU3_8;1;1;1;3;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;1;1;4;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU3_8;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU3_8;1;1;1;3;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;1;1;4;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU3_8;1;1;1;4;mqA*mgAa;12*nf;12*nf^2 + 6*nf;-12*nf - 6;-24*nf
F;SU3_8;1;1;1;3;mqc8_3*mgAa;0;0;0;0
F;SU3_8;1;1;1;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_8;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU3_8;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU3_8;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;SU3_8;[1, 1, 1];13 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU3_8_1_1_2.out <==
INV;SU3_8;8;8;1/2;1/2;5/384;5/384;5/384;0
CH;SU3_8;q1;q;0;0;1
CH;SU3_8;qA;q;0;1/2;16
CH;SU3_8;qc2_1;q;0;1;20
CH;SU3_8;qc8_3;q;0;4/3;27
CH;SU3_8;g1;g;1;0;1
CH;SU3_8;gAs;g;1;1/2;8
CH;SU3_8;gAa;g;-1;1/2;8
CH;SU3_8;gc2_1a;g;-1;1;20
CH;SU3_8;gc8_3s;g;1;4/3;27
CHECK;SU3_8;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU3_8;channels carrying the negative-signature pair term;["q1", "qA", "qc8_3", "gAa"];positive;["q1", "qA", "qc8_3", "g1", "gAs", "gc8_3s"];1
F;SU3_8;1;1;2;3;1;3;6*nf;-6;-6
F;SU3_8;1;1;2;4;1;-1;-2*nf;2;2
F;SU3_8;1;1;2;3;mq1;0;0;0;0
F;SU3_8;1;1;2;3;mq1^2;0;0;0;0
F;SU3_8;1;1;2;4;mq1;0;0;0;0
F;SU3_8;1;1;2;4;mq1^2;0;0;0;0
F;SU3_8;1;1;2;3;mqA;-3/2;-3*nf;3;6*nf
F;SU3_8;1;1;2;3;mqA^2;0;0;0;0
F;SU3_8;1;1;2;4;mqA;6;12*nf;-12;-24*nf
F;SU3_8;1;1;2;4;mqA^2;-3/2;-3*nf;3;6*nf
F;SU3_8;1;1;2;3;mqc8_3;0;0;0;0
F;SU3_8;1;1;2;3;mqc8_3^2;0;0;0;0
F;SU3_8;1;1;2;4;mqc8_3;0;0;0;0
F;SU3_8;1;1;2;4;mqc8_3^2;0;0;0;0
F;SU3_8;1;1;2;3;mgAa;6*nf;12*nf;-12;-24
F;SU3_8;1;1;2;3;mgAa^2;0;0;0;0
F;SU3_8;1;1;2;4;mgAa;-24*nf;-42*nf;42;72
F;SU3_8;1;1;2;4;mgAa^2;-24*nf;-48*nf;48;96
F;SU3_8;1;1;2;3;mq1*mqA;0;0;0;0
F;SU3_8;1;1;2;4;mq1*mqA;0;0;0;0
F;SU3_8;1;1;2;3;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;1;2;4;mq1*mqc8_3;0;0;0;0
F;SU3_8;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU3_8;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU3_8;1;1;2;3;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;1;2;4;mqA*mqc8_3;0;0;0;0
F;SU3_8;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU3_8;1;1;2;4;mqA*mgAa;12*nf;12*nf^2 + 12*nf;-12*nf - 12;-48*nf
F;SU3_8;1;1;2;3;mqc8_3*mgAa;0;0;0;0
F;SU3_8;1;1;2;4;mqc8_3*mgAa;0;0;0;0
CHECK;SU3_8;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU3_8;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU3_8;[1, 1, 2];11 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_-1_1_1.out <==
INV;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
CH;SU4_10;q1;q;0;0;1
CH;SU4_10;qA;q;0;2/3;15
CH;SU4_10;qc5_2;q;0;5/3;84
CH;SU4_10;g1;g;1;0;1
CH;SU4_10;gAs;g;1;2/3;15
CH;SU4_10;gAa;g;-1;2/3;15
CH;SU4_10;gc3_2s;g;1;1;20
CH;SU4_10;gc2_1a;g;-1;4/3;90
CH;SU4_10;gc5_2s;g;1;5/3;84
CHECK;SU4_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_10;channels carrying the negative-signature pair term;["q1", "qA", "qc5_2", "gAa"];positive;["q1", "qA", "qc5_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_10;-1;1;1;3;1;15;32/3*nf;-16;-128/9
F;SU4_10;-1;1;1;4;1;-136/3;-128/9*nf;64/3;256/9
F;SU4_10;-1;1;1;3;mq1;0;0;0;0
F;SU4_10;-1;1;1;3;mq1^2;0;0;0;0
F;SU4_10;-1;1;1;4;mq1;0;0;0;0
F;SU4_10;-1;1;1;4;mq1^2;0;0;0;0
F;SU4_10;-1;1;1;3;mqA;25/4;20/3*nf;-10;-32/3*nf
F;SU4_10;-1;1;1;3;mqA^2;0;0;0;0
F;SU4_10;-1;1;1;4;mqA;25/3;40/9*nf;-20/3;0
F;SU4_10;-1;1;1;4;mqA^2;125/12;100/9*nf;-50/3;-160/9*nf
F;SU4_10;-1;1;1;3;mqc5_2;0;0;0;0
F;SU4_10;-1;1;1;3;mqc5_2^2;0;0;0;0
F;SU4_10;-1;1;1;4;mqc5_2;0;0;0;0
F;SU4_10;-1;1;1;4;mqc5_2^2;0;0;0;0
F;SU4_10;-1;1;1;3;mgAa;-12*nf;-32/3*nf;16;128/9
F;SU4_10;-1;1;1;3;mgAa^2;0;0;0;0
F;SU4_10;-1;1;1;4;mgAa;0;0;0;0
F;SU4_10;-1;1;1;4;mgAa^2;32*nf;256/9*nf;-128/3;-1024/27
F;SU4_10;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU4_10;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU4_10;-1;1;1;3;mq1*mqc5_2;0;0;0;0
F;SU4_10;-1;1;1;4;mq1*mqc5_2;0;0;0;0
F;SU4_10;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU4_10;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU4_10;-1;1;1;3;mqA*mqc5_2;0;0;0;0
F;SU4_10;-1;1;1;4;mqA*mqc5_2;0;0;0;0
F;SU4_10;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU4_10;-1;1;1;4;mqA*mgAa;-40*nf;-64/3*nf^2 - 160/9*nf;32*nf + 80/3;512/9*nf
F;SU4_10;-1;1;1;3;mqc5_2*mgAa;0;0;0;0
F;SU4_10;-1;1;1;4;mqc5_2*mgAa;0;0;0;0
CHECK;SU4_10;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_10;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_10;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_10;[-1, 1, 1];412 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_-1_1.out <==
INV;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
CH;SU4_10;q1;q;0;0;1
CH;SU4_10;qA;q;0;2/3;15
CH;SU4_10;qc5_2;q;0;5/3;84
CH;SU4_10;g1;g;1;0;1
CH;SU4_10;gAs;g;1;2/3;15
CH;SU4_10;gAa;g;-1;2/3;15
CH;SU4_10;gc3_2s;g;1;1;20
CH;SU4_10;gc2_1a;g;-1;4/3;90
CH;SU4_10;gc5_2s;g;1;5/3;84
CHECK;SU4_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_10;channels carrying the negative-signature pair term;["q1", "qA", "qc5_2", "gAa"];positive;["q1", "qA", "qc5_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_10;1;-1;1;3;1;15;32/3*nf;-16;-128/9
F;SU4_10;1;-1;1;4;1;-136/3;-128/9*nf;64/3;256/9
F;SU4_10;1;-1;1;3;mq1;0;0;0;0
F;SU4_10;1;-1;1;3;mq1^2;0;0;0;0
F;SU4_10;1;-1;1;4;mq1;0;0;0;0
F;SU4_10;1;-1;1;4;mq1^2;0;0;0;0
F;SU4_10;1;-1;1;3;mqA;-25/4;20/3*nf;10;-32/3*nf
F;SU4_10;1;-1;1;3;mqA^2;0;0;0;0
F;SU4_10;1;-1;1;4;mqA;125/3;-200/9*nf;-60;256/9*nf
F;SU4_10;1;-1;1;4;mqA^2;-125/12;100/9*nf;50/3;-160/9*nf
F;SU4_10;1;-1;1;3;mqc5_2;0;0;0;0
F;SU4_10;1;-1;1;3;mqc5_2^2;0;0;0;0
F;SU4_10;1;-1;1;4;mqc5_2;0;0;0;0
F;SU4_10;1;-1;1;4;mqc5_2^2;0;0;0;0
F;SU4_10;1;-1;1;3;mgAa;-12*nf;-32/3*nf;-16;-128/9
F;SU4_10;1;-1;1;3;mgAa^2;0;0;0;0
F;SU4_10;1;-1;1;4;mgAa;32*nf;256/9*nf;256/3;2048/27
F;SU4_10;1;-1;1;4;mgAa^2;32*nf;256/9*nf;128/3;1024/27
F;SU4_10;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU4_10;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU4_10;1;-1;1;3;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;-1;1;4;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU4_10;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU4_10;1;-1;1;3;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;-1;1;4;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU4_10;1;-1;1;4;mqA*mgAa;-40*nf;64/3*nf^2 - 160/9*nf;32*nf - 80/3;512/9*nf
F;SU4_10;1;-1;1;3;mqc5_2*mgAa;0;0;0;0
F;SU4_10;1;-1;1;4;mqc5_2*mgAa;0;0;0;0
CHECK;SU4_10;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_10;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_10;[1, -1, 1];378 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_1_-1.out <==
INV;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
CH;SU4_10;q1;q;0;0;1
CH;SU4_10;qA;q;0;2/3;15
CH;SU4_10;qc5_2;q;0;5/3;84
CH;SU4_10;g1;g;1;0;1
CH;SU4_10;gAs;g;1;2/3;15
CH;SU4_10;gAa;g;-1;2/3;15
CH;SU4_10;gc3_2s;g;1;1;20
CH;SU4_10;gc2_1a;g;-1;4/3;90
CH;SU4_10;gc5_2s;g;1;5/3;84
CHECK;SU4_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_10;channels carrying the negative-signature pair term;["q1", "qA", "qc5_2", "gAa"];positive;["q1", "qA", "qc5_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_10;1;1;-1;3;1;15;32/3*nf;-16;-128/9
F;SU4_10;1;1;-1;4;1;-136/3;-128/9*nf;64/3;256/9
F;SU4_10;1;1;-1;3;mq1;0;0;0;0
F;SU4_10;1;1;-1;3;mq1^2;0;0;0;0
F;SU4_10;1;1;-1;4;mq1;0;0;0;0
F;SU4_10;1;1;-1;4;mq1^2;0;0;0;0
F;SU4_10;1;1;-1;3;mqA;-25/4;-20/3*nf;10;32/3*nf
F;SU4_10;1;1;-1;3;mqA^2;0;0;0;0
F;SU4_10;1;1;-1;4;mqA;125/3;40*nf;-60;-512/9*nf
F;SU4_10;1;1;-1;4;mqA^2;-125/12;-100/9*nf;50/3;160/9*nf
F;SU4_10;1;1;-1;3;mqc5_2;0;0;0;0
F;SU4_10;1;1;-1;3;mqc5_2^2;0;0;0;0
F;SU4_10;1;1;-1;4;mqc5_2;0;0;0;0
F;SU4_10;1;1;-1;4;mqc5_2^2;0;0;0;0
F;SU4_10;1;1;-1;3;mgAa;12*nf;-32/3*nf;16;-128/9
F;SU4_10;1;1;-1;3;mgAa^2;0;0;0;0
F;SU4_10;1;1;-1;4;mgAa;-64*nf;256/9*nf;-128/3;0
F;SU4_10;1;1;-1;4;mgAa^2;32*nf;-256/9*nf;128/3;-1024/27
F;SU4_10;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU4_10;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU4_10;1;1;-1;3;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;1;-1;4;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU4_10;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU4_10;1;1;-1;3;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;1;-1;4;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU4_10;1;1;-1;4;mqA*mgAa;40*nf;64/3*nf^2 - 160/9*nf;-32*nf + 80/3;512/9*nf
F;SU4_10;1;1;-1;3;mqc5_2*mgAa;0;0;0;0
F;SU4_10;1;1;-1;4;mqc5_2*mgAa;0;0;0;0
CHECK;SU4_10;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_10;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_10;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_10;[1, 1, -1];408 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_1_1.out <==
INV;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
CH;SU4_10;q1;q;0;0;1
CH;SU4_10;qA;q;0;2/3;15
CH;SU4_10;qc5_2;q;0;5/3;84
CH;SU4_10;g1;g;1;0;1
CH;SU4_10;gAs;g;1;2/3;15
CH;SU4_10;gAa;g;-1;2/3;15
CH;SU4_10;gc3_2s;g;1;1;20
CH;SU4_10;gc2_1a;g;-1;4/3;90
CH;SU4_10;gc5_2s;g;1;5/3;84
CHECK;SU4_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_10;channels carrying the negative-signature pair term;["q1", "qA", "qc5_2", "gAa"];positive;["q1", "qA", "qc5_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
POS;SU4_10;q1;3;0;0;0;0
POS;SU4_10;q1;4;81/10;48/5*nf;-72/5;-256/15*nf
POS;SU4_10;qA;3;0;0;0;0
POS;SU4_10;qA;4;100/9;320/27*nf;-160/9;-512/27*nf
POS;SU4_10;qc5_2;3;0;0;0;0
POS;SU4_10;qc5_2;4;28/45;224/135*nf;-112/45;-896/135*nf
POS;SU4_10;g1;3;0;0;0;0
POS;SU4_10;g1;4;-108/5*nf;-256/15*nf;128/5;8192/405
POS;SU4_10;gAs;3;0;0;0;0
POS;SU4_10;gAs;4;-256/9*nf;-512/27*nf;256/9;512/27
POS;SU4_10;gc3_2s;3;0;0;0;0
POS;SU4_10;gc3_2s;4;0;0;0;128/81
POS;SU4_10;gc5_2s;3;0;0;0;0
POS;SU4_10;gc5_2s;4;-448/45*nf;-896/135*nf;448/45;896/135
F;SU4_10;1;1;1;3;1;15;32/3*nf;-16;-128/9
F;SU4_10;1;1;1;4;1;-136/3;-128/9*nf;64/3;256/9
F;SU4_10;1;1;1;3;mq1;0;0;0;0
F;SU4_10;1;1;1;3;mq1^2;0;0;0;0
F;SU4_10;1;1;1;4;mq1;0;0;0;0
F;SU4_10;1;1;1;4;mq1^2;0;0;0;0
F;SU4_10;1;1;1;3;mqA;-25/4;-20/3*nf;10;32/3*nf
F;SU4_10;1;1;1;3;mqA^2;0;0;0;0
F;SU4_10;1;1;1;4;mqA;125/3;40*nf;-60;-512/9*nf
F;SU4_10;1;1;1;4;mqA^2;-125/12;-100/9*nf;50/3;160/9*nf
F;SU4_10;1;1;1;3;mqc5_2;0;0;0;0
F;SU4_10;1;1;1;3;mqc5_2^2;0;0;0;0
F;SU4_10;1;1;1;4;mqc5_2;0;0;0;0
F;SU4_10;1;1;1;4;mqc5_2^2;0;0;0;0
F;SU4_10;1;1;1;3;mgAa;12*nf;32/3*nf;-16;-128/9
F;SU4_10;1;1;1;3;mgAa^2;0;0;0;0
F;SU4_10;1;1;1;4;mgAa;-64*nf;-512/9*nf;256/3;2048/27
F;SU4_10;1;1;1;4;mgAa^2;-32*nf;-256/9*nf;128/3;1024/27
F;SU4_10;1;1;1;3;mq1*mqA;0;0;0;0
F;SU4_10;1;1;1;4;mq1*mqA;0;0;0;0
F;SU4_10;1;1;1;3;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;1;1;4;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU4_10;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU4_10;1;1;1;3;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;1;1;4;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU4_10;1;1;1;4;mqA*mgAa;40*nf;64/3*nf^2 + 160/9*nf;-32*nf - 80/3;-512/9*nf
F;SU4_10;1;1;1;3;mqc5_2*mgAa;0;0;0;0
F;SU4_10;1;1;1;4;mqc5_2*mgAa;0;0;0;0
CHECK;SU4_10;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_10;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU4_10;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;SU4_10;[1, 1, 1];476 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 256000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_10_1_1_2.out <==
INV;SU4_10;10;15;3/4;2/3;41/1152;1/27;13/486;1/12
CH;SU4_10;q1;q;0;0;1
CH;SU4_10;qA;q;0;2/3;15
CH;SU4_10;qc5_2;q;0;5/3;84
CH;SU4_10;g1;g;1;0;1
CH;SU4_10;gAs;g;1;2/3;15
CH;SU4_10;gAa;g;-1;2/3;15
CH;SU4_10;gc3_2s;g;1;1;20
CH;SU4_10;gc2_1a;g;-1;4/3;90
CH;SU4_10;gc5_2s;g;1;5/3;84
CHECK;SU4_10;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_10;channels carrying the negative-signature pair term;["q1", "qA", "qc5_2", "gAa"];positive;["q1", "qA", "qc5_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_10;1;1;2;3;1;15;32/3*nf;-16;-128/9
F;SU4_10;1;1;2;4;1;-136/3;-128/9*nf;64/3;256/9
F;SU4_10;1;1;2;3;mq1;0;0;0;0
F;SU4_10;1;1;2;3;mq1^2;0;0;0;0
F;SU4_10;1;1;2;4;mq1;0;0;0;0
F;SU4_10;1;1;2;4;mq1^2;0;0;0;0
F;SU4_10;1;1;2;3;mqA;-25/4;-20/3*nf;10;32/3*nf
F;SU4_10;1;1;2;3;mqA^2;0;0;0;0
F;SU4_10;1;1;2;4;mqA;125/3;40*nf;-60;-512/9*nf
F;SU4_10;1;1;2;4;mqA^2;-125/12;-100/9*nf;50/3;160/9*nf
F;SU4_10;1;1;2;3;mqc5_2;0;0;0;0
F;SU4_10;1;1;2;3;mqc5_2^2;0;0;0;0
F;SU4_10;1;1;2;4;mqc5_2;0;0;0;0
F;SU4_10;1;1;2;4;mqc5_2^2;0;0;0;0
F;SU4_10;1;1;2;3;mgAa;12*nf;64/3*nf;-32;-512/9
F;SU4_10;1;1;2;3;mgAa^2;0;0;0;0
F;SU4_10;1;1;2;4;mgAa;-64*nf;-896/9*nf;448/3;2048/9
F;SU4_10;1;1;2;4;mgAa^2;-64*nf;-1024/9*nf;512/3;8192/27
F;SU4_10;1;1;2;3;mq1*mqA;0;0;0;0
F;SU4_10;1;1;2;4;mq1*mqA;0;0;0;0
F;SU4_10;1;1;2;3;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;1;2;4;mq1*mqc5_2;0;0;0;0
F;SU4_10;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU4_10;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU4_10;1;1;2;3;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;1;2;4;mqA*mqc5_2;0;0;0;0
F;SU4_10;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU4_10;1;1;2;4;mqA*mgAa;40*nf;64/3*nf^2 + 320/9*nf;-32*nf - 160/3;-1024/9*nf
F;SU4_10;1;1;2;3;mqc5_2*mgAa;0;0;0;0
F;SU4_10;1;1;2;4;mqc5_2*mgAa;0;0;0;0
CHECK;SU4_10;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_10;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_10;[1, 1, 2];378 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_-1_1_1.out <==
INV;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
CH;SU4_4;q1;q;0;0;1
CH;SU4_4;qA;q;0;4;15
CH;SU4_4;g1;g;1;0;1
CH;SU4_4;gAs;g;1;4;15
CH;SU4_4;gAa;g;-1;4;15
CH;SU4_4;gc3_2s;g;1;6;20
CH;SU4_4;gc2_1a;g;-1;8;90
CH;SU4_4;gc5_2s;g;1;10;84
CHECK;SU4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_4;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_4;-1;1;1;3;1;405/8;384*nf;-1440;-3072
F;SU4_4;-1;1;1;4;1;-540;-8448*nf;31680;36864
F;SU4_4;-1;1;1;3;mq1;0;0;0;0
F;SU4_4;-1;1;1;3;mq1^2;0;0;0;0
F;SU4_4;-1;1;1;4;mq1;0;0;0;0
F;SU4_4;-1;1;1;4;mq1^2;0;0;0;0
F;SU4_4;-1;1;1;3;mqA;45/32;-12*nf;45;-384*nf
F;SU4_4;-1;1;1;3;mqA^2;0;0;0;0
F;SU4_4;-1;1;1;4;mqA;-765/16;204*nf;-765;0
F;SU4_4;-1;1;1;4;mqA^2;-45/64;6*nf;-45/2;192*nf
F;SU4_4;-1;1;1;3;mgAa;-180*nf;-384*nf;1440;3072
F;SU4_4;-1;1;1;3;mgAa^2;0;0;0;0
F;SU4_4;-1;1;1;4;mgAa;0;0;0;0
F;SU4_4;-1;1;1;4;mgAa^2;2880*nf;6144*nf;-23040;-49152
F;SU4_4;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU4_4;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU4_4;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU4_4;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU4_4;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU4_4;-1;1;1;4;mqA*mgAa;180*nf;-768*nf^2 + 192*nf;2880*nf - 720;12288*nf
CHECK;SU4_4;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_4;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_4;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU4_4;[-1, 1, 1];201 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_-1_1.out <==
INV;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
CH;SU4_4;q1;q;0;0;1
CH;SU4_4;qA;q;0;4;15
CH;SU4_4;g1;g;1;0;1
CH;SU4_4;gAs;g;1;4;15
CH;SU4_4;gAa;g;-1;4;15
CH;SU4_4;gc3_2s;g;1;6;20
CH;SU4_4;gc2_1a;g;-1;8;90
CH;SU4_4;gc5_2s;g;1;10;84
CHECK;SU4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_4;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_4;1;-1;1;3;1;405/8;384*nf;-1440;-3072
F;SU4_4;1;-1;1;4;1;-540;-8448*nf;31680;36864
F;SU4_4;1;-1;1;3;mq1;0;0;0;0
F;SU4_4;1;-1;1;3;mq1^2;0;0;0;0
F;SU4_4;1;-1;1;4;mq1;0;0;0;0
F;SU4_4;1;-1;1;4;mq1^2;0;0;0;0
F;SU4_4;1;-1;1;3;mqA;-45/32;-12*nf;-45;-384*nf
F;SU4_4;1;-1;1;3;mqA^2;0;0;0;0
F;SU4_4;1;-1;1;4;mqA;-45/16;-12*nf;675;6144*nf
F;SU4_4;1;-1;1;4;mqA^2;45/64;6*nf;45/2;192*nf
F;SU4_4;1;-1;1;3;mgAa;-180*nf;-384*nf;-1440;-3072
F;SU4_4;1;-1;1;3;mgAa^2;0;0;0;0
F;SU4_4;1;-1;1;4;mgAa;2880*nf;6144*nf;46080;98304
F;SU4_4;1;-1;1;4;mgAa^2;2880*nf;6144*nf;23040;49152
F;SU4_4;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU4_4;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU4_4;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU4_4;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU4_4;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU4_4;1;-1;1;4;mqA*mgAa;180*nf;768*nf^2 + 192*nf;2880*nf + 720;12288*nf
CHECK;SU4_4;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_4;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU4_4;[1, -1, 1];177 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_1_-1.out <==
INV;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
CH;SU4_4;q1;q;0;0;1
CH;SU4_4;qA;q;0;4;15
CH;SU4_4;g1;g;1;0;1
CH;SU4_4;gAs;g;1;4;15
CH;SU4_4;gAa;g;-1;4;15
CH;SU4_4;gc3_2s;g;1;6;20
CH;SU4_4;gc2_1a;g;-1;8;90
CH;SU4_4;gc5_2s;g;1;10;84
CHECK;SU4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_4;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_4;1;1;-1;3;1;405/8;384*nf;-1440;-3072
F;SU4_4;1;1;-1;4;1;-540;-8448*nf;31680;36864
F;SU4_4;1;1;-1;3;mq1;0;0;0;0
F;SU4_4;1;1;-1;3;mq1^2;0;0;0;0
F;SU4_4;1;1;-1;4;mq1;0;0;0;0
F;SU4_4;1;1;-1;4;mq1^2;0;0;0;0
F;SU4_4;1;1;-1;3;mqA;-45/32;12*nf;-45;384*nf
F;SU4_4;1;1;-1;3;mqA^2;0;0;0;0
F;SU4_4;1;1;-1;4;mqA;-45/16;-180*nf;675;-12288*nf
F;SU4_4;1;1;-1;4;mqA^2;45/64;-6*nf;45/2;-192*nf
F;SU4_4;1;1;-1;3;mgAa;180*nf;-384*nf;1440;-3072
F;SU4_4;1;1;-1;3;mgAa^2;0;0;0;0
F;SU4_4;1;1;-1;4;mgAa;-5760*nf;6144*nf;-23040;0
F;SU4_4;1;1;-1;4;mgAa^2;2880*nf;-6144*nf;23040;-49152
F;SU4_4;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU4_4;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU4_4;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU4_4;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU4_4;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU4_4;1;1;-1;4;mqA*mgAa;-180*nf;768*nf^2 + 192*nf;-2880*nf - 720;12288*nf
CHECK;SU4_4;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_4;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_4;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU4_4;[1, 1, -1];135 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_1_1.out <==
INV;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
CH;SU4_4;q1;q;0;0;1
CH;SU4_4;qA;q;0;4;15
CH;SU4_4;g1;g;1;0;1
CH;SU4_4;gAs;g;1;4;15
CH;SU4_4;gAa;g;-1;4;15
CH;SU4_4;gc3_2s;g;1;6;20
CH;SU4_4;gc2_1a;g;-1;8;90
CH;SU4_4;gc5_2s;g;1;10;84
CHECK;SU4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_4;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc3_2s", "gc5_2s"];1
POS;SU4_4;q1;3;0;0;0;0
POS;SU4_4;q1;4;10125/32;360*nf;-1350;-1536*nf
POS;SU4_4;qA;3;0;0;0;0
POS;SU4_4;qA;4;135/16;-72*nf;270;-2304*nf
POS;SU4_4;g1;3;0;0;0;0
POS;SU4_4;g1;4;-675/2*nf;-1536*nf;5760;131072/5
POS;SU4_4;gAs;3;0;0;0;0
POS;SU4_4;gAs;4;-810*nf;-2304*nf;8640;24576
POS;SU4_4;gc3_2s;3;0;0;0;0
POS;SU4_4;gc3_2s;4;0;0;0;2048
POS;SU4_4;gc5_2s;3;0;0;0;0
POS;SU4_4;gc5_2s;4;0;0;0;43008/5
F;SU4_4;1;1;1;3;1;405/8;384*nf;-1440;-3072
F;SU4_4;1;1;1;4;1;-540;-8448*nf;31680;36864
F;SU4_4;1;1;1;3;mq1;0;0;0;0
F;SU4_4;1;1;1;3;mq1^2;0;0;0;0
F;SU4_4;1;1;1;4;mq1;0;0;0;0
F;SU4_4;1;1;1;4;mq1^2;0;0;0;0
F;SU4_4;1;1;1;3;mqA;-45/32;12*nf;-45;384*nf
F;SU4_4;1;1;1;3;mqA^2;0;0;0;0
F;SU4_4;1;1;1;4;mqA;-45/16;-180*nf;675;-12288*nf
F;SU4_4;1;1;1;4;mqA^2;45/64;-6*nf;45/2;-192*nf
F;SU4_4;1;1;1;3;mgAa;180*nf;384*nf;-1440;-3072
F;SU4_4;1;1;1;3;mgAa^2;0;0;0;0
F;SU4_4;1;1;1;4;mgAa;-5760*nf;-12288*nf;46080;98304
F;SU4_4;1;1;1;4;mgAa^2;-2880*nf;-6144*nf;23040;49152
F;SU4_4;1;1;1;3;mq1*mqA;0;0;0;0
F;SU4_4;1;1;1;4;mq1*mqA;0;0;0;0
F;SU4_4;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU4_4;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU4_4;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU4_4;1;1;1;4;mqA*mgAa;-180*nf;768*nf^2 - 192*nf;-2880*nf + 720;-12288*nf
CHECK;SU4_4;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_4;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU4_4;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5] [-1, 7/5, -2, -5/2, 0, 6/5, 2, 1] = full weighted recursion;1
TIME;SU4_4;[1, 1, 1];245 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_4_1_1_2.out <==
INV;SU4_4;4;15;15/8;4;445/1024;55/8;104/3;45/64
CH;SU4_4;q1;q;0;0;1
CH;SU4_4;qA;q;0;4;15
CH;SU4_4;g1;g;1;0;1
CH;SU4_4;gAs;g;1;4;15
CH;SU4_4;gAa;g;-1;4;15
CH;SU4_4;gc3_2s;g;1;6;20
CH;SU4_4;gc2_1a;g;-1;8;90
CH;SU4_4;gc5_2s;g;1;10;84
CHECK;SU4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_4;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_4;1;1;2;3;1;405/8;384*nf;-1440;-3072
F;SU4_4;1;1;2;4;1;-540;-8448*nf;31680;36864
F;SU4_4;1;1;2;3;mq1;0;0;0;0
F;SU4_4;1;1;2;3;mq1^2;0;0;0;0
F;SU4_4;1;1;2;4;mq1;0;0;0;0
F;SU4_4;1;1;2;4;mq1^2;0;0;0;0
F;SU4_4;1;1;2;3;mqA;-45/32;12*nf;-45;384*nf
F;SU4_4;1;1;2;3;mqA^2;0;0;0;0
F;SU4_4;1;1;2;4;mqA;-45/16;-180*nf;675;-12288*nf
F;SU4_4;1;1;2;4;mqA^2;45/64;-6*nf;45/2;-192*nf
F;SU4_4;1;1;2;3;mgAa;180*nf;768*nf;-2880;-12288
F;SU4_4;1;1;2;3;mgAa^2;0;0;0;0
F;SU4_4;1;1;2;4;mgAa;-5760*nf;-21504*nf;80640;294912
F;SU4_4;1;1;2;4;mgAa^2;-5760*nf;-24576*nf;92160;393216
F;SU4_4;1;1;2;3;mq1*mqA;0;0;0;0
F;SU4_4;1;1;2;4;mq1*mqA;0;0;0;0
F;SU4_4;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU4_4;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU4_4;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU4_4;1;1;2;4;mqA*mgAa;-180*nf;768*nf^2 - 384*nf;-2880*nf + 1440;-24576*nf
CHECK;SU4_4;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_4;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5] = full weighted recursion at W^+ = 0;1
TIME;SU4_4;[1, 1, 2];175 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_-1_1_1.out <==
INV;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
CH;SU4_6;q1;q;0;0;1
CH;SU4_6;qA;q;0;2;15
CH;SU4_6;qc3_2;q;0;3;20
CH;SU4_6;g1;g;1;0;1
CH;SU4_6;gAs;g;1;2;15
CH;SU4_6;gAa;g;-1;2;15
CH;SU4_6;gc3_2s;g;1;3;20
CH;SU4_6;gc2_1a;g;-1;4;90
CH;SU4_6;gc5_2s;g;1;5;84
CHECK;SU4_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_6;channels carrying the negative-signature pair term;["q1", "qA", "qc3_2", "gAa"];positive;["q1", "qA", "qc3_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_6;-1;1;1;3;1;-15;96*nf;-240;-384
F;SU4_6;-1;1;1;4;1;360;-1152*nf;2880;2304
F;SU4_6;-1;1;1;3;mq1;0;0;0;0
F;SU4_6;-1;1;1;3;mq1^2;0;0;0;0
F;SU4_6;-1;1;1;4;mq1;0;0;0;0
F;SU4_6;-1;1;1;4;mq1^2;0;0;0;0
F;SU4_6;-1;1;1;3;mqA;15/4;12*nf;-30;-96*nf
F;SU4_6;-1;1;1;3;mqA^2;0;0;0;0
F;SU4_6;-1;1;1;4;mqA;-45;-72*nf;180;0
F;SU4_6;-1;1;1;4;mqA^2;15/4;12*nf;-30;-96*nf
F;SU4_6;-1;1;1;3;mqc3_2;0;0;0;0
F;SU4_6;-1;1;1;3;mqc3_2^2;0;0;0;0
F;SU4_6;-1;1;1;4;mqc3_2;0;0;0;0
F;SU4_6;-1;1;1;4;mqc3_2^2;0;0;0;0
F;SU4_6;-1;1;1;3;mgAa;-60*nf;-96*nf;240;384
F;SU4_6;-1;1;1;3;mgAa^2;0;0;0;0
F;SU4_6;-1;1;1;4;mgAa;0;0;0;0
F;SU4_6;-1;1;1;4;mgAa^2;480*nf;768*nf;-1920;-3072
F;SU4_6;-1;1;1;3;mq1*mqA;0;0;0;0
F;SU4_6;-1;1;1;4;mq1*mqA;0;0;0;0
F;SU4_6;-1;1;1;3;mq1*mqc3_2;0;0;0;0
F;SU4_6;-1;1;1;4;mq1*mqc3_2;0;0;0;0
F;SU4_6;-1;1;1;3;mq1*mgAa;0;0;0;0
F;SU4_6;-1;1;1;4;mq1*mgAa;0;0;0;0
F;SU4_6;-1;1;1;3;mqA*mqc3_2;0;0;0;0
F;SU4_6;-1;1;1;4;mqA*mqc3_2;0;0;0;0
F;SU4_6;-1;1;1;3;mqA*mgAa;0;0;0;0
F;SU4_6;-1;1;1;4;mqA*mgAa;-120*nf;-192*nf^2 - 96*nf;480*nf + 240;1536*nf
F;SU4_6;-1;1;1;3;mqc3_2*mgAa;0;0;0;0
F;SU4_6;-1;1;1;4;mqc3_2*mgAa;0;0;0;0
CHECK;SU4_6;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_6;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_6;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_6;[-1, 1, 1];281 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_-1_1.out <==
INV;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
CH;SU4_6;q1;q;0;0;1
CH;SU4_6;qA;q;0;2;15
CH;SU4_6;qc3_2;q;0;3;20
CH;SU4_6;g1;g;1;0;1
CH;SU4_6;gAs;g;1;2;15
CH;SU4_6;gAa;g;-1;2;15
CH;SU4_6;gc3_2s;g;1;3;20
CH;SU4_6;gc2_1a;g;-1;4;90
CH;SU4_6;gc5_2s;g;1;5;84
CHECK;SU4_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_6;channels carrying the negative-signature pair term;["q1", "qA", "qc3_2", "gAa"];positive;["q1", "qA", "qc3_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_6;1;-1;1;3;1;-15;96*nf;-240;-384
F;SU4_6;1;-1;1;4;1;360;-1152*nf;2880;2304
F;SU4_6;1;-1;1;3;mq1;0;0;0;0
F;SU4_6;1;-1;1;3;mq1^2;0;0;0;0
F;SU4_6;1;-1;1;4;mq1;0;0;0;0
F;SU4_6;1;-1;1;4;mq1^2;0;0;0;0
F;SU4_6;1;-1;1;3;mqA;-15/4;12*nf;30;-96*nf
F;SU4_6;1;-1;1;3;mqA^2;0;0;0;0
F;SU4_6;1;-1;1;4;mqA;15;-24*nf;-300;768*nf
F;SU4_6;1;-1;1;4;mqA^2;-15/4;12*nf;30;-96*nf
F;SU4_6;1;-1;1;3;mqc3_2;0;0;0;0
F;SU4_6;1;-1;1;3;mqc3_2^2;0;0;0;0
F;SU4_6;1;-1;1;4;mqc3_2;0;0;0;0
F;SU4_6;1;-1;1;4;mqc3_2^2;0;0;0;0
F;SU4_6;1;-1;1;3;mgAa;-60*nf;-96*nf;-240;-384
F;SU4_6;1;-1;1;3;mgAa^2;0;0;0;0
F;SU4_6;1;-1;1;4;mgAa;480*nf;768*nf;3840;6144
F;SU4_6;1;-1;1;4;mgAa^2;480*nf;768*nf;1920;3072
F;SU4_6;1;-1;1;3;mq1*mqA;0;0;0;0
F;SU4_6;1;-1;1;4;mq1*mqA;0;0;0;0
F;SU4_6;1;-1;1;3;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;-1;1;4;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;-1;1;3;mq1*mgAa;0;0;0;0
F;SU4_6;1;-1;1;4;mq1*mgAa;0;0;0;0
F;SU4_6;1;-1;1;3;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;-1;1;4;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;-1;1;3;mqA*mgAa;0;0;0;0
F;SU4_6;1;-1;1;4;mqA*mgAa;-120*nf;192*nf^2 - 96*nf;480*nf - 240;1536*nf
F;SU4_6;1;-1;1;3;mqc3_2*mgAa;0;0;0;0
F;SU4_6;1;-1;1;4;mqc3_2*mgAa;0;0;0;0
CHECK;SU4_6;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_6;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_6;[1, -1, 1];224 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_1_-1.out <==
INV;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
CH;SU4_6;q1;q;0;0;1
CH;SU4_6;qA;q;0;2;15
CH;SU4_6;qc3_2;q;0;3;20
CH;SU4_6;g1;g;1;0;1
CH;SU4_6;gAs;g;1;2;15
CH;SU4_6;gAa;g;-1;2;15
CH;SU4_6;gc3_2s;g;1;3;20
CH;SU4_6;gc2_1a;g;-1;4;90
CH;SU4_6;gc5_2s;g;1;5;84
CHECK;SU4_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_6;channels carrying the negative-signature pair term;["q1", "qA", "qc3_2", "gAa"];positive;["q1", "qA", "qc3_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_6;1;1;-1;3;1;-15;96*nf;-240;-384
F;SU4_6;1;1;-1;4;1;360;-1152*nf;2880;2304
F;SU4_6;1;1;-1;3;mq1;0;0;0;0
F;SU4_6;1;1;-1;3;mq1^2;0;0;0;0
F;SU4_6;1;1;-1;4;mq1;0;0;0;0
F;SU4_6;1;1;-1;4;mq1^2;0;0;0;0
F;SU4_6;1;1;-1;3;mqA;-15/4;-12*nf;30;96*nf
F;SU4_6;1;1;-1;3;mqA^2;0;0;0;0
F;SU4_6;1;1;-1;4;mqA;15;120*nf;-300;-1536*nf
F;SU4_6;1;1;-1;4;mqA^2;-15/4;-12*nf;30;96*nf
F;SU4_6;1;1;-1;3;mqc3_2;0;0;0;0
F;SU4_6;1;1;-1;3;mqc3_2^2;0;0;0;0
F;SU4_6;1;1;-1;4;mqc3_2;0;0;0;0
F;SU4_6;1;1;-1;4;mqc3_2^2;0;0;0;0
F;SU4_6;1;1;-1;3;mgAa;60*nf;-96*nf;240;-384
F;SU4_6;1;1;-1;3;mgAa^2;0;0;0;0
F;SU4_6;1;1;-1;4;mgAa;-960*nf;768*nf;-1920;0
F;SU4_6;1;1;-1;4;mgAa^2;480*nf;-768*nf;1920;-3072
F;SU4_6;1;1;-1;3;mq1*mqA;0;0;0;0
F;SU4_6;1;1;-1;4;mq1*mqA;0;0;0;0
F;SU4_6;1;1;-1;3;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;1;-1;4;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;1;-1;3;mq1*mgAa;0;0;0;0
F;SU4_6;1;1;-1;4;mq1*mgAa;0;0;0;0
F;SU4_6;1;1;-1;3;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;1;-1;4;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;1;-1;3;mqA*mgAa;0;0;0;0
F;SU4_6;1;1;-1;4;mqA*mgAa;120*nf;192*nf^2 - 96*nf;-480*nf + 240;1536*nf
F;SU4_6;1;1;-1;3;mqc3_2*mgAa;0;0;0;0
F;SU4_6;1;1;-1;4;mqc3_2*mgAa;0;0;0;0
CHECK;SU4_6;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_6;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_6;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_6;[1, 1, -1];192 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_1_1.out <==
INV;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
CH;SU4_6;q1;q;0;0;1
CH;SU4_6;qA;q;0;2;15
CH;SU4_6;qc3_2;q;0;3;20
CH;SU4_6;g1;g;1;0;1
CH;SU4_6;gAs;g;1;2;15
CH;SU4_6;gAa;g;-1;2;15
CH;SU4_6;gc3_2s;g;1;3;20
CH;SU4_6;gc2_1a;g;-1;4;90
CH;SU4_6;gc5_2s;g;1;5;84
CHECK;SU4_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_6;channels carrying the negative-signature pair term;["q1", "qA", "qc3_2", "gAa"];positive;["q1", "qA", "qc3_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
POS;SU4_6;q1;3;0;0;0;0
POS;SU4_6;q1;4;125/2;80*nf;-200;-256*nf
POS;SU4_6;qA;3;0;0;0;0
POS;SU4_6;qA;4;0;0;0;0
POS;SU4_6;qc3_2;3;0;0;0;0
POS;SU4_6;qc3_2;4;20;-32*nf;80;-128*nf
POS;SU4_6;g1;3;0;0;0;0
POS;SU4_6;g1;4;-100*nf;-256*nf;640;8192/5
POS;SU4_6;gAs;3;0;0;0;0
POS;SU4_6;gAs;4;0;0;0;1536
POS;SU4_6;gc3_2s;3;0;0;0;0
POS;SU4_6;gc3_2s;4;-320*nf;-128*nf;320;128
POS;SU4_6;gc5_2s;3;0;0;0;0
POS;SU4_6;gc5_2s;4;0;0;0;2688/5
F;SU4_6;1;1;1;3;1;-15;96*nf;-240;-384
F;SU4_6;1;1;1;4;1;360;-1152*nf;2880;2304
F;SU4_6;1;1;1;3;mq1;0;0;0;0
F;SU4_6;1;1;1;3;mq1^2;0;0;0;0
F;SU4_6;1;1;1;4;mq1;0;0;0;0
F;SU4_6;1;1;1;4;mq1^2;0;0;0;0
F;SU4_6;1;1;1;3;mqA;-15/4;-12*nf;30;96*nf
F;SU4_6;1;1;1;3;mqA^2;0;0;0;0
F;SU4_6;1;1;1;4;mqA;15;120*nf;-300;-1536*nf
F;SU4_6;1;1;1;4;mqA^2;-15/4;-12*nf;30;96*nf
F;SU4_6;1;1;1;3;mqc3_2;0;0;0;0
F;SU4_6;1;1;1;3;mqc3_2^2;0;0;0;0
F;SU4_6;1;1;1;4;mqc3_2;0;0;0;0
F;SU4_6;1;1;1;4;mqc3_2^2;0;0;0;0
F;SU4_6;1;1;1;3;mgAa;60*nf;96*nf;-240;-384
F;SU4_6;1;1;1;3;mgAa^2;0;0;0;0
F;SU4_6;1;1;1;4;mgAa;-960*nf;-1536*nf;3840;6144
F;SU4_6;1;1;1;4;mgAa^2;-480*nf;-768*nf;1920;3072
F;SU4_6;1;1;1;3;mq1*mqA;0;0;0;0
F;SU4_6;1;1;1;4;mq1*mqA;0;0;0;0
F;SU4_6;1;1;1;3;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;1;1;4;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU4_6;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU4_6;1;1;1;3;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;1;1;4;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU4_6;1;1;1;4;mqA*mgAa;120*nf;192*nf^2 + 96*nf;-480*nf - 240;-1536*nf
F;SU4_6;1;1;1;3;mqc3_2*mgAa;0;0;0;0
F;SU4_6;1;1;1;4;mqc3_2*mgAa;0;0;0;0
CHECK;SU4_6;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU4_6;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU4_6;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;SU4_6;[1, 1, 1];329 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 128000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU4_6_1_1_2.out <==
INV;SU4_6;6;15;5/4;2;85/384;5/12;13/6;0
CH;SU4_6;q1;q;0;0;1
CH;SU4_6;qA;q;0;2;15
CH;SU4_6;qc3_2;q;0;3;20
CH;SU4_6;g1;g;1;0;1
CH;SU4_6;gAs;g;1;2;15
CH;SU4_6;gAa;g;-1;2;15
CH;SU4_6;gc3_2s;g;1;3;20
CH;SU4_6;gc2_1a;g;-1;4;90
CH;SU4_6;gc5_2s;g;1;5;84
CHECK;SU4_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU4_6;channels carrying the negative-signature pair term;["q1", "qA", "qc3_2", "gAa"];positive;["q1", "qA", "qc3_2", "g1", "gAs", "gc3_2s", "gc5_2s"];1
F;SU4_6;1;1;2;3;1;-15;96*nf;-240;-384
F;SU4_6;1;1;2;4;1;360;-1152*nf;2880;2304
F;SU4_6;1;1;2;3;mq1;0;0;0;0
F;SU4_6;1;1;2;3;mq1^2;0;0;0;0
F;SU4_6;1;1;2;4;mq1;0;0;0;0
F;SU4_6;1;1;2;4;mq1^2;0;0;0;0
F;SU4_6;1;1;2;3;mqA;-15/4;-12*nf;30;96*nf
F;SU4_6;1;1;2;3;mqA^2;0;0;0;0
F;SU4_6;1;1;2;4;mqA;15;120*nf;-300;-1536*nf
F;SU4_6;1;1;2;4;mqA^2;-15/4;-12*nf;30;96*nf
F;SU4_6;1;1;2;3;mqc3_2;0;0;0;0
F;SU4_6;1;1;2;3;mqc3_2^2;0;0;0;0
F;SU4_6;1;1;2;4;mqc3_2;0;0;0;0
F;SU4_6;1;1;2;4;mqc3_2^2;0;0;0;0
F;SU4_6;1;1;2;3;mgAa;60*nf;192*nf;-480;-1536
F;SU4_6;1;1;2;3;mgAa^2;0;0;0;0
F;SU4_6;1;1;2;4;mgAa;-960*nf;-2688*nf;6720;18432
F;SU4_6;1;1;2;4;mgAa^2;-960*nf;-3072*nf;7680;24576
F;SU4_6;1;1;2;3;mq1*mqA;0;0;0;0
F;SU4_6;1;1;2;4;mq1*mqA;0;0;0;0
F;SU4_6;1;1;2;3;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;1;2;4;mq1*mqc3_2;0;0;0;0
F;SU4_6;1;1;2;3;mq1*mgAa;0;0;0;0
F;SU4_6;1;1;2;4;mq1*mgAa;0;0;0;0
F;SU4_6;1;1;2;3;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;1;2;4;mqA*mqc3_2;0;0;0;0
F;SU4_6;1;1;2;3;mqA*mgAa;0;0;0;0
F;SU4_6;1;1;2;4;mqA*mgAa;120*nf;192*nf^2 + 192*nf;-480*nf - 480;-3072*nf
F;SU4_6;1;1;2;3;mqc3_2*mgAa;0;0;0;0
F;SU4_6;1;1;2;4;mqc3_2*mgAa;0;0;0;0
CHECK;SU4_6;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;SU4_6;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;SU4_6;[1, 1, 2];262 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU5_5_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  ***   Warning: increasing stack size to 128000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 512000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 1024000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/SU5_5_1_1_1.out <==
INV;SU5_5;5;24;12/5;5;493/500;31/2;1525/24;63/50
CH;SU5_5;q1;q;0;0;1
CH;SU5_5;qA;q;0;5;24
CH;SU5_5;g1;g;1;0;1
CH;SU5_5;gAs;g;1;5;24
CH;SU5_5;gAa;g;-1;5;24
CH;SU5_5;gc8_5s;g;1;8;75
CH;SU5_5;gc2_1a;g;-1;10;252
CH;SU5_5;gc12_5s;g;1;12;200
CHECK;SU5_5;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;SU5_5;channels carrying the negative-signature pair term;["q1", "qA", "gAa"];positive;["q1", "qA", "g1", "gAs", "gc8_5s", "gc12_5s"];1
POS;SU5_5;q1;3;0;0;0;0
POS;SU5_5;q1;4;331776/625;2304/5*nf;-55296/25;-1920*nf
POS;SU5_5;qA;3;0;0;0;0
POS;SU5_5;qA;4;6048/625;-504/5*nf;12096/25;-5040*nf
POS;SU5_5;g1;3;0;0;0;0
POS;SU5_5;g1;4;-55296/125*nf;-1920*nf;9216;40000
POS;SU5_5;gAs;3;0;0;0;0
POS;SU5_5;gAs;4;-254016/125*nf;-5040*nf;24192;60000
POS;SU5_5;gc8_5s;3;0;0;0;0
POS;SU5_5;gc8_5s;4;0;0;0;4800
POS;SU5_5;gc12_5s;3;0;0;0;0
POS;SU5_5;gc12_5s;4;0;0;0;12800
F;SU5_5;1;1;1;3;1;7776/125;600*nf;-2880;-6000
F;SU5_5;1;1;1;4;1;-19008/25;-17040*nf;81792;122400
F;SU5_5;1;1;1;3;mq1;0;0;0;0
F;SU5_5;1;1;1;3;mq1^2;0;0;0;0
F;SU5_5;1;1;1;4;mq1;0;0;0;0
F;SU5_5;1;1;1;4;mq1^2;0;0;0;0
F;SU5_5;1;1;1;3;mqA;-144/125;12*nf;-288/5;600*nf
F;SU5_5;1;1;1;3;mqA^2;0;0;0;0
F;SU5_5;1;1;1;4;mqA;-1152/625;-1152/5*nf;27648/25;-24000*nf
F;SU5_5;1;1;1;4;mqA^2;288/625;-24/5*nf;576/25;-240*nf
F;SU5_5;1;1;1;3;mgAa;288*nf;600*nf;-2880;-6000
F;SU5_5;1;1;1;3;mgAa^2;0;0;0;0
F;SU5_5;1;1;1;4;mgAa;-11520*nf;-24000*nf;115200;240000
F;SU5_5;1;1;1;4;mgAa^2;-5760*nf;-12000*nf;57600;120000
F;SU5_5;1;1;1;3;mq1*mqA;0;0;0;0
F;SU5_5;1;1;1;4;mq1*mqA;0;0;0;0
F;SU5_5;1;1;1;3;mq1*mgAa;0;0;0;0
F;SU5_5;1;1;1;4;mq1*mgAa;0;0;0;0
F;SU5_5;1;1;1;3;mqA*mgAa;0;0;0;0
F;SU5_5;1;1;1;4;mqA*mgAa;-1152/5*nf;1200*nf^2 - 240*nf;-5760*nf + 1152;-24000*nf
CHECK;SU5_5;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;SU5_5;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;SU5_5;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5] [-1, 7/5, -2, -5/2, 0, 6/5, 2, 1] = full weighted recursion;1
TIME;SU5_5;[1, 1, 1];3530 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_-1_1_1.out <==
INV;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
CH;Sp4_4;q1;q;0;0;1
CH;Sp4_4;qc2_3;q;0;2;5
CH;Sp4_4;qA;q;0;3;10
CH;Sp4_4;g1;g;1;0;1
CH;Sp4_4;gc2_3s;g;1;2;5
CH;Sp4_4;gAa;g;-1;3;10
CH;Sp4_4;gc5_3s;g;1;5;14
CH;Sp4_4;gc2_1a;g;-1;6;35
CH;Sp4_4;gc8_3s;g;1;8;35
CHECK;Sp4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp4_4;channels carrying the negative-signature pair term;["q1", "qc2_3", "qA", "gAa"];positive;["q1", "qc2_3", "qA", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;Sp4_4;-1;1;1;3;1;60;216*nf;-540;-1296
F;Sp4_4;-1;1;1;4;1;-810;-3168*nf;7920;864
F;Sp4_4;-1;1;1;3;mq1;0;0;0;0
F;Sp4_4;-1;1;1;3;mq1^2;0;0;0;0
F;Sp4_4;-1;1;1;4;mq1;0;0;0;0
F;Sp4_4;-1;1;1;4;mq1^2;0;0;0;0
F;Sp4_4;-1;1;1;3;mqc2_3;0;0;0;0
F;Sp4_4;-1;1;1;3;mqc2_3^2;0;0;0;0
F;Sp4_4;-1;1;1;4;mqc2_3;0;0;0;0
F;Sp4_4;-1;1;1;4;mqc2_3^2;0;0;0;0
F;Sp4_4;-1;1;1;3;mqA;15/4;-18*nf;45;-216*nf
F;Sp4_4;-1;1;1;3;mqA^2;0;0;0;0
F;Sp4_4;-1;1;1;4;mqA;-105;252*nf;-630;0
F;Sp4_4;-1;1;1;4;mqA^2;-15/4;18*nf;-45;216*nf
F;Sp4_4;-1;1;1;3;mgAa;-90*nf;-216*nf;540;1296
F;Sp4_4;-1;1;1;3;mgAa^2;0;0;0;0
F;Sp4_4;-1;1;1;4;mgAa;0;0;0;0
F;Sp4_4;-1;1;1;4;mgAa^2;1080*nf;2592*nf;-6480;-15552
F;Sp4_4;-1;1;1;3;mq1*mqc2_3;0;0;0;0
F;Sp4_4;-1;1;1;4;mq1*mqc2_3;0;0;0;0
F;Sp4_4;-1;1;1;3;mq1*mqA;0;0;0;0
F;Sp4_4;-1;1;1;4;mq1*mqA;0;0;0;0
F;Sp4_4;-1;1;1;3;mq1*mgAa;0;0;0;0
F;Sp4_4;-1;1;1;4;mq1*mgAa;0;0;0;0
F;Sp4_4;-1;1;1;3;mqc2_3*mqA;0;0;0;0
F;Sp4_4;-1;1;1;4;mqc2_3*mqA;0;0;0;0
F;Sp4_4;-1;1;1;3;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;-1;1;1;4;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;-1;1;1;3;mqA*mgAa;0;0;0;0
F;Sp4_4;-1;1;1;4;mqA*mgAa;180*nf;-432*nf^2 + 216*nf;1080*nf - 540;5184*nf
CHECK;Sp4_4;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;Sp4_4;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp4_4;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp4_4;[-1, 1, 1];16 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_-1_1.out <==
INV;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
CH;Sp4_4;q1;q;0;0;1
CH;Sp4_4;qc2_3;q;0;2;5
CH;Sp4_4;qA;q;0;3;10
CH;Sp4_4;g1;g;1;0;1
CH;Sp4_4;gc2_3s;g;1;2;5
CH;Sp4_4;gAa;g;-1;3;10
CH;Sp4_4;gc5_3s;g;1;5;14
CH;Sp4_4;gc2_1a;g;-1;6;35
CH;Sp4_4;gc8_3s;g;1;8;35
CHECK;Sp4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp4_4;channels carrying the negative-signature pair term;["q1", "qc2_3", "qA", "gAa"];positive;["q1", "qc2_3", "qA", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;Sp4_4;1;-1;1;3;1;60;216*nf;-540;-1296
F;Sp4_4;1;-1;1;4;1;-810;-3168*nf;7920;864
F;Sp4_4;1;-1;1;3;mq1;0;0;0;0
F;Sp4_4;1;-1;1;3;mq1^2;0;0;0;0
F;Sp4_4;1;-1;1;4;mq1;0;0;0;0
F;Sp4_4;1;-1;1;4;mq1^2;0;0;0;0
F;Sp4_4;1;-1;1;3;mqc2_3;0;0;0;0
F;Sp4_4;1;-1;1;3;mqc2_3^2;0;0;0;0
F;Sp4_4;1;-1;1;4;mqc2_3;0;0;0;0
F;Sp4_4;1;-1;1;4;mqc2_3^2;0;0;0;0
F;Sp4_4;1;-1;1;3;mqA;-15/4;-18*nf;-45;-216*nf
F;Sp4_4;1;-1;1;3;mqA^2;0;0;0;0
F;Sp4_4;1;-1;1;4;mqA;-15;-36*nf;450;2592*nf
F;Sp4_4;1;-1;1;4;mqA^2;15/4;18*nf;45;216*nf
F;Sp4_4;1;-1;1;3;mgAa;-90*nf;-216*nf;-540;-1296
F;Sp4_4;1;-1;1;3;mgAa^2;0;0;0;0
F;Sp4_4;1;-1;1;4;mgAa;1080*nf;2592*nf;12960;31104
F;Sp4_4;1;-1;1;4;mgAa^2;1080*nf;2592*nf;6480;15552
F;Sp4_4;1;-1;1;3;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;-1;1;4;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;-1;1;3;mq1*mqA;0;0;0;0
F;Sp4_4;1;-1;1;4;mq1*mqA;0;0;0;0
F;Sp4_4;1;-1;1;3;mq1*mgAa;0;0;0;0
F;Sp4_4;1;-1;1;4;mq1*mgAa;0;0;0;0
F;Sp4_4;1;-1;1;3;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;-1;1;4;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;-1;1;3;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;-1;1;4;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;-1;1;3;mqA*mgAa;0;0;0;0
F;Sp4_4;1;-1;1;4;mqA*mgAa;180*nf;432*nf^2 + 216*nf;1080*nf + 540;5184*nf
CHECK;Sp4_4;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp4_4;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp4_4;[1, -1, 1];14 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_1_-1.out <==
INV;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
CH;Sp4_4;q1;q;0;0;1
CH;Sp4_4;qc2_3;q;0;2;5
CH;Sp4_4;qA;q;0;3;10
CH;Sp4_4;g1;g;1;0;1
CH;Sp4_4;gc2_3s;g;1;2;5
CH;Sp4_4;gAa;g;-1;3;10
CH;Sp4_4;gc5_3s;g;1;5;14
CH;Sp4_4;gc2_1a;g;-1;6;35
CH;Sp4_4;gc8_3s;g;1;8;35
CHECK;Sp4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp4_4;channels carrying the negative-signature pair term;["q1", "qc2_3", "qA", "gAa"];positive;["q1", "qc2_3", "qA", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;Sp4_4;1;1;-1;3;1;60;216*nf;-540;-1296
F;Sp4_4;1;1;-1;4;1;-810;-3168*nf;7920;864
F;Sp4_4;1;1;-1;3;mq1;0;0;0;0
F;Sp4_4;1;1;-1;3;mq1^2;0;0;0;0
F;Sp4_4;1;1;-1;4;mq1;0;0;0;0
F;Sp4_4;1;1;-1;4;mq1^2;0;0;0;0
F;Sp4_4;1;1;-1;3;mqc2_3;0;0;0;0
F;Sp4_4;1;1;-1;3;mqc2_3^2;0;0;0;0
F;Sp4_4;1;1;-1;4;mqc2_3;0;0;0;0
F;Sp4_4;1;1;-1;4;mqc2_3^2;0;0;0;0
F;Sp4_4;1;1;-1;3;mqA;-15/4;18*nf;-45;216*nf
F;Sp4_4;1;1;-1;3;mqA^2;0;0;0;0
F;Sp4_4;1;1;-1;4;mqA;-15;-180*nf;450;-5184*nf
F;Sp4_4;1;1;-1;4;mqA^2;15/4;-18*nf;45;-216*nf
F;Sp4_4;1;1;-1;3;mgAa;90*nf;-216*nf;540;-1296
F;Sp4_4;1;1;-1;3;mgAa^2;0;0;0;0
F;Sp4_4;1;1;-1;4;mgAa;-2160*nf;2592*nf;-6480;0
F;Sp4_4;1;1;-1;4;mgAa^2;1080*nf;-2592*nf;6480;-15552
F;Sp4_4;1;1;-1;3;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;1;-1;4;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;1;-1;3;mq1*mqA;0;0;0;0
F;Sp4_4;1;1;-1;4;mq1*mqA;0;0;0;0
F;Sp4_4;1;1;-1;3;mq1*mgAa;0;0;0;0
F;Sp4_4;1;1;-1;4;mq1*mgAa;0;0;0;0
F;Sp4_4;1;1;-1;3;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;1;-1;4;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;1;-1;3;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;1;-1;4;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;1;-1;3;mqA*mgAa;0;0;0;0
F;Sp4_4;1;1;-1;4;mqA*mgAa;-180*nf;432*nf^2 + 216*nf;-1080*nf - 540;5184*nf
CHECK;Sp4_4;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;Sp4_4;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp4_4;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp4_4;[1, 1, -1];16 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_1_1.out <==
INV;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
CH;Sp4_4;q1;q;0;0;1
CH;Sp4_4;qc2_3;q;0;2;5
CH;Sp4_4;qA;q;0;3;10
CH;Sp4_4;g1;g;1;0;1
CH;Sp4_4;gc2_3s;g;1;2;5
CH;Sp4_4;gAa;g;-1;3;10
CH;Sp4_4;gc5_3s;g;1;5;14
CH;Sp4_4;gc2_1a;g;-1;6;35
CH;Sp4_4;gc8_3s;g;1;8;35
CHECK;Sp4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp4_4;channels carrying the negative-signature pair term;["q1", "qc2_3", "qA", "gAa"];positive;["q1", "qc2_3", "qA", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
POS;Sp4_4;q1;3;0;0;0;0
POS;Sp4_4;q1;4;375/4;180*nf;-450;-864*nf
POS;Sp4_4;qc2_3;3;0;0;0;0
POS;Sp4_4;qc2_3;4;45/4;72*nf;-180;-1152*nf
POS;Sp4_4;qA;3;0;0;0;0
POS;Sp4_4;qA;4;0;0;0;0
POS;Sp4_4;g1;3;0;0;0;0
POS;Sp4_4;g1;4;-150*nf;-864*nf;2160;62208/5
POS;Sp4_4;gc2_3s;3;0;0;0;0
POS;Sp4_4;gc2_3s;4;-270*nf;-1152*nf;2880;12288
POS;Sp4_4;gc5_3s;3;0;0;0;0
POS;Sp4_4;gc5_3s;4;0;0;0;672/5
POS;Sp4_4;gc8_3s;3;0;0;0;0
POS;Sp4_4;gc8_3s;4;0;0;0;5376
F;Sp4_4;1;1;1;3;1;60;216*nf;-540;-1296
F;Sp4_4;1;1;1;4;1;-810;-3168*nf;7920;864
F;Sp4_4;1;1;1;3;mq1;0;0;0;0
F;Sp4_4;1;1;1;3;mq1^2;0;0;0;0
F;Sp4_4;1;1;1;4;mq1;0;0;0;0
F;Sp4_4;1;1;1;4;mq1^2;0;0;0;0
F;Sp4_4;1;1;1;3;mqc2_3;0;0;0;0
F;Sp4_4;1;1;1;3;mqc2_3^2;0;0;0;0
F;Sp4_4;1;1;1;4;mqc2_3;0;0;0;0
F;Sp4_4;1;1;1;4;mqc2_3^2;0;0;0;0
F;Sp4_4;1;1;1;3;mqA;-15/4;18*nf;-45;216*nf
F;Sp4_4;1;1;1;3;mqA^2;0;0;0;0
F;Sp4_4;1;1;1;4;mqA;-15;-180*nf;450;-5184*nf
F;Sp4_4;1;1;1;4;mqA^2;15/4;-18*nf;45;-216*nf
F;Sp4_4;1;1;1;3;mgAa;90*nf;216*nf;-540;-1296
F;Sp4_4;1;1;1;3;mgAa^2;0;0;0;0
F;Sp4_4;1;1;1;4;mgAa;-2160*nf;-5184*nf;12960;31104
F;Sp4_4;1;1;1;4;mgAa^2;-1080*nf;-2592*nf;6480;15552
F;Sp4_4;1;1;1;3;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;1;1;4;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;1;1;3;mq1*mqA;0;0;0;0
F;Sp4_4;1;1;1;4;mq1*mqA;0;0;0;0
F;Sp4_4;1;1;1;3;mq1*mgAa;0;0;0;0
F;Sp4_4;1;1;1;4;mq1*mgAa;0;0;0;0
F;Sp4_4;1;1;1;3;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;1;1;4;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;1;1;3;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;1;1;4;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;1;1;3;mqA*mgAa;0;0;0;0
F;Sp4_4;1;1;1;4;mqA*mgAa;-180*nf;432*nf^2 - 216*nf;-1080*nf + 540;-5184*nf
CHECK;Sp4_4;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;Sp4_4;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;Sp4_4;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;Sp4_4;[1, 1, 1];19 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _+_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 32000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp4_4_1_1_2.out <==
INV;Sp4_4;4;10;5/4;3;5/32;165/64;18;0
CH;Sp4_4;q1;q;0;0;1
CH;Sp4_4;qc2_3;q;0;2;5
CH;Sp4_4;qA;q;0;3;10
CH;Sp4_4;g1;g;1;0;1
CH;Sp4_4;gc2_3s;g;1;2;5
CH;Sp4_4;gAa;g;-1;3;10
CH;Sp4_4;gc5_3s;g;1;5;14
CH;Sp4_4;gc2_1a;g;-1;6;35
CH;Sp4_4;gc8_3s;g;1;8;35
CHECK;Sp4_4;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp4_4;channels carrying the negative-signature pair term;["q1", "qc2_3", "qA", "gAa"];positive;["q1", "qc2_3", "qA", "g1", "gc2_3s", "gc5_3s", "gc8_3s"];1
F;Sp4_4;1;1;2;3;1;60;216*nf;-540;-1296
F;Sp4_4;1;1;2;4;1;-810;-3168*nf;7920;864
F;Sp4_4;1;1;2;3;mq1;0;0;0;0
F;Sp4_4;1;1;2;3;mq1^2;0;0;0;0
F;Sp4_4;1;1;2;4;mq1;0;0;0;0
F;Sp4_4;1;1;2;4;mq1^2;0;0;0;0
F;Sp4_4;1;1;2;3;mqc2_3;0;0;0;0
F;Sp4_4;1;1;2;3;mqc2_3^2;0;0;0;0
F;Sp4_4;1;1;2;4;mqc2_3;0;0;0;0
F;Sp4_4;1;1;2;4;mqc2_3^2;0;0;0;0
F;Sp4_4;1;1;2;3;mqA;-15/4;18*nf;-45;216*nf
F;Sp4_4;1;1;2;3;mqA^2;0;0;0;0
F;Sp4_4;1;1;2;4;mqA;-15;-180*nf;450;-5184*nf
F;Sp4_4;1;1;2;4;mqA^2;15/4;-18*nf;45;-216*nf
F;Sp4_4;1;1;2;3;mgAa;90*nf;432*nf;-1080;-5184
F;Sp4_4;1;1;2;3;mgAa^2;0;0;0;0
F;Sp4_4;1;1;2;4;mgAa;-2160*nf;-9072*nf;22680;93312
F;Sp4_4;1;1;2;4;mgAa^2;-2160*nf;-10368*nf;25920;124416
F;Sp4_4;1;1;2;3;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;1;2;4;mq1*mqc2_3;0;0;0;0
F;Sp4_4;1;1;2;3;mq1*mqA;0;0;0;0
F;Sp4_4;1;1;2;4;mq1*mqA;0;0;0;0
F;Sp4_4;1;1;2;3;mq1*mgAa;0;0;0;0
F;Sp4_4;1;1;2;4;mq1*mgAa;0;0;0;0
F;Sp4_4;1;1;2;3;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;1;2;4;mqc2_3*mqA;0;0;0;0
F;Sp4_4;1;1;2;3;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;1;2;4;mqc2_3*mgAa;0;0;0;0
F;Sp4_4;1;1;2;3;mqA*mgAa;0;0;0;0
F;Sp4_4;1;1;2;4;mqA*mgAa;-180*nf;432*nf^2 - 432*nf;-1080*nf + 1080;-10368*nf
CHECK;Sp4_4;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp4_4;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp4_4;[1, 1, 2];15 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_-1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_-1_1_1.out <==
INV;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
CH;Sp6_6;q1;q;0;0;1
CH;Sp6_6;qc3_4;q;0;3;14
CH;Sp6_6;qA;q;0;4;21
CH;Sp6_6;g1;g;1;0;1
CH;Sp6_6;gc3_4s;g;1;3;14
CH;Sp6_6;gAa;g;-1;4;21
CH;Sp6_6;gc7_4s;g;1;7;90
CH;Sp6_6;gc2_1a;g;-1;8;189
CH;Sp6_6;gc5_2s;g;1;10;126
CHECK;Sp6_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp6_6;channels carrying the negative-signature pair term;["q1", "qc3_4", "qA", "gAa"];positive;["q1", "qc3_4", "qA", "g1", "gc3_4s", "gc7_4s", "gc5_2s"];1
F;Sp6_6;-1;1;1;3;1;105;384*nf;-1344;-3072
F;Sp6_6;-1;1;1;4;1;-2016;-8064*nf;28224;29952
F;Sp6_6;-1;1;1;3;mq1;0;0;0;0
F;Sp6_6;-1;1;1;3;mq1^2;0;0;0;0
F;Sp6_6;-1;1;1;4;mq1;0;0;0;0
F;Sp6_6;-1;1;1;4;mq1^2;0;0;0;0
F;Sp6_6;-1;1;1;3;mqc3_4;0;0;0;0
F;Sp6_6;-1;1;1;3;mqc3_4^2;0;0;0;0
F;Sp6_6;-1;1;1;4;mqc3_4;0;0;0;0
F;Sp6_6;-1;1;1;4;mqc3_4^2;0;0;0;0
F;Sp6_6;-1;1;1;3;mqA;21/4;-24*nf;84;-384*nf
F;Sp6_6;-1;1;1;3;mqA^2;0;0;0;0
F;Sp6_6;-1;1;1;4;mqA;-189;432*nf;-1512;0
F;Sp6_6;-1;1;1;4;mqA^2;-21/4;24*nf;-84;384*nf
F;Sp6_6;-1;1;1;3;mgAa;-168*nf;-384*nf;1344;3072
F;Sp6_6;-1;1;1;3;mgAa^2;0;0;0;0
F;Sp6_6;-1;1;1;4;mgAa;0;0;0;0
F;Sp6_6;-1;1;1;4;mgAa^2;2688*nf;6144*nf;-21504;-49152
F;Sp6_6;-1;1;1;3;mq1*mqc3_4;0;0;0;0
F;Sp6_6;-1;1;1;4;mq1*mqc3_4;0;0;0;0
F;Sp6_6;-1;1;1;3;mq1*mqA;0;0;0;0
F;Sp6_6;-1;1;1;4;mq1*mqA;0;0;0;0
F;Sp6_6;-1;1;1;3;mq1*mgAa;0;0;0;0
F;Sp6_6;-1;1;1;4;mq1*mgAa;0;0;0;0
F;Sp6_6;-1;1;1;3;mqc3_4*mqA;0;0;0;0
F;Sp6_6;-1;1;1;4;mqc3_4*mqA;0;0;0;0
F;Sp6_6;-1;1;1;3;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;-1;1;1;4;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;-1;1;1;3;mqA*mgAa;0;0;0;0
F;Sp6_6;-1;1;1;4;mqA*mgAa;336*nf;-768*nf^2 + 384*nf;2688*nf - 1344;12288*nf
CHECK;Sp6_6;kappa=-1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;Sp6_6;kappa=-1;tq=1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp6_6;kappa=-1;tq=1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp6_6;[-1, 1, 1];2044 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_-1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_-1_1.out <==
INV;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
CH;Sp6_6;q1;q;0;0;1
CH;Sp6_6;qc3_4;q;0;3;14
CH;Sp6_6;qA;q;0;4;21
CH;Sp6_6;g1;g;1;0;1
CH;Sp6_6;gc3_4s;g;1;3;14
CH;Sp6_6;gAa;g;-1;4;21
CH;Sp6_6;gc7_4s;g;1;7;90
CH;Sp6_6;gc2_1a;g;-1;8;189
CH;Sp6_6;gc5_2s;g;1;10;126
CHECK;Sp6_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp6_6;channels carrying the negative-signature pair term;["q1", "qc3_4", "qA", "gAa"];positive;["q1", "qc3_4", "qA", "g1", "gc3_4s", "gc7_4s", "gc5_2s"];1
F;Sp6_6;1;-1;1;3;1;105;384*nf;-1344;-3072
F;Sp6_6;1;-1;1;4;1;-2016;-8064*nf;28224;29952
F;Sp6_6;1;-1;1;3;mq1;0;0;0;0
F;Sp6_6;1;-1;1;3;mq1^2;0;0;0;0
F;Sp6_6;1;-1;1;4;mq1;0;0;0;0
F;Sp6_6;1;-1;1;4;mq1^2;0;0;0;0
F;Sp6_6;1;-1;1;3;mqc3_4;0;0;0;0
F;Sp6_6;1;-1;1;3;mqc3_4^2;0;0;0;0
F;Sp6_6;1;-1;1;4;mqc3_4;0;0;0;0
F;Sp6_6;1;-1;1;4;mqc3_4^2;0;0;0;0
F;Sp6_6;1;-1;1;3;mqA;-21/4;-24*nf;-84;-384*nf
F;Sp6_6;1;-1;1;3;mqA^2;0;0;0;0
F;Sp6_6;1;-1;1;4;mqA;-21;-48*nf;1176;6144*nf
F;Sp6_6;1;-1;1;4;mqA^2;21/4;24*nf;84;384*nf
F;Sp6_6;1;-1;1;3;mgAa;-168*nf;-384*nf;-1344;-3072
F;Sp6_6;1;-1;1;3;mgAa^2;0;0;0;0
F;Sp6_6;1;-1;1;4;mgAa;2688*nf;6144*nf;43008;98304
F;Sp6_6;1;-1;1;4;mgAa^2;2688*nf;6144*nf;21504;49152
F;Sp6_6;1;-1;1;3;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;-1;1;4;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;-1;1;3;mq1*mqA;0;0;0;0
F;Sp6_6;1;-1;1;4;mq1*mqA;0;0;0;0
F;Sp6_6;1;-1;1;3;mq1*mgAa;0;0;0;0
F;Sp6_6;1;-1;1;4;mq1*mgAa;0;0;0;0
F;Sp6_6;1;-1;1;3;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;-1;1;4;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;-1;1;3;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;-1;1;4;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;-1;1;3;mqA*mgAa;0;0;0;0
F;Sp6_6;1;-1;1;4;mqA*mgAa;336*nf;768*nf^2 + 384*nf;2688*nf + 1344;12288*nf
CHECK;Sp6_6;kappa=1;tq=-1;lam=1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp6_6;kappa=1;tq=-1;lam=1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp6_6;[1, -1, 1];2870 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_1_-1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_1_-1.out <==
INV;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
CH;Sp6_6;q1;q;0;0;1
CH;Sp6_6;qc3_4;q;0;3;14
CH;Sp6_6;qA;q;0;4;21
CH;Sp6_6;g1;g;1;0;1
CH;Sp6_6;gc3_4s;g;1;3;14
CH;Sp6_6;gAa;g;-1;4;21
CH;Sp6_6;gc7_4s;g;1;7;90
CH;Sp6_6;gc2_1a;g;-1;8;189
CH;Sp6_6;gc5_2s;g;1;10;126
CHECK;Sp6_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp6_6;channels carrying the negative-signature pair term;["q1", "qc3_4", "qA", "gAa"];positive;["q1", "qc3_4", "qA", "g1", "gc3_4s", "gc7_4s", "gc5_2s"];1
F;Sp6_6;1;1;-1;3;1;105;384*nf;-1344;-3072
F;Sp6_6;1;1;-1;4;1;-2016;-8064*nf;28224;29952
F;Sp6_6;1;1;-1;3;mq1;0;0;0;0
F;Sp6_6;1;1;-1;3;mq1^2;0;0;0;0
F;Sp6_6;1;1;-1;4;mq1;0;0;0;0
F;Sp6_6;1;1;-1;4;mq1^2;0;0;0;0
F;Sp6_6;1;1;-1;3;mqc3_4;0;0;0;0
F;Sp6_6;1;1;-1;3;mqc3_4^2;0;0;0;0
F;Sp6_6;1;1;-1;4;mqc3_4;0;0;0;0
F;Sp6_6;1;1;-1;4;mqc3_4^2;0;0;0;0
F;Sp6_6;1;1;-1;3;mqA;-21/4;24*nf;-84;384*nf
F;Sp6_6;1;1;-1;3;mqA^2;0;0;0;0
F;Sp6_6;1;1;-1;4;mqA;-21;-336*nf;1176;-12288*nf
F;Sp6_6;1;1;-1;4;mqA^2;21/4;-24*nf;84;-384*nf
F;Sp6_6;1;1;-1;3;mgAa;168*nf;-384*nf;1344;-3072
F;Sp6_6;1;1;-1;3;mgAa^2;0;0;0;0
F;Sp6_6;1;1;-1;4;mgAa;-5376*nf;6144*nf;-21504;0
F;Sp6_6;1;1;-1;4;mgAa^2;2688*nf;-6144*nf;21504;-49152
F;Sp6_6;1;1;-1;3;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;1;-1;4;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;1;-1;3;mq1*mqA;0;0;0;0
F;Sp6_6;1;1;-1;4;mq1*mqA;0;0;0;0
F;Sp6_6;1;1;-1;3;mq1*mgAa;0;0;0;0
F;Sp6_6;1;1;-1;4;mq1*mgAa;0;0;0;0
F;Sp6_6;1;1;-1;3;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;1;-1;4;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;1;-1;3;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;1;-1;4;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;1;-1;3;mqA*mgAa;0;0;0;0
F;Sp6_6;1;1;-1;4;mqA*mgAa;-336*nf;768*nf^2 + 384*nf;-2688*nf - 1344;12288*nf
CHECK;Sp6_6;kappa=1;tq=1;lam=-1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;Sp6_6;kappa=1;tq=1;lam=-1;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp6_6;kappa=1;tq=1;lam=-1;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp6_6;[1, 1, -1];2956 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_1_1.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_1_1.out <==
INV;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
CH;Sp6_6;q1;q;0;0;1
CH;Sp6_6;qc3_4;q;0;3;14
CH;Sp6_6;qA;q;0;4;21
CH;Sp6_6;g1;g;1;0;1
CH;Sp6_6;gc3_4s;g;1;3;14
CH;Sp6_6;gAa;g;-1;4;21
CH;Sp6_6;gc7_4s;g;1;7;90
CH;Sp6_6;gc2_1a;g;-1;8;189
CH;Sp6_6;gc5_2s;g;1;10;126
CHECK;Sp6_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp6_6;channels carrying the negative-signature pair term;["q1", "qc3_4", "qA", "gAa"];positive;["q1", "qc3_4", "qA", "g1", "gc3_4s", "gc7_4s", "gc5_2s"];1
POS;Sp6_6;q1;3;0;0;0;0
POS;Sp6_6;q1;4;343/2;224*nf;-784;-1024*nf
POS;Sp6_6;qc3_4;3;0;0;0;0
POS;Sp6_6;qc3_4;4;28;160*nf;-560;-3200*nf
POS;Sp6_6;qA;3;0;0;0;0
POS;Sp6_6;qA;4;0;0;0;0
POS;Sp6_6;g1;3;0;0;0;0
POS;Sp6_6;g1;4;-196*nf;-1024*nf;3584;131072/7
POS;Sp6_6;gc3_4s;3;0;0;0;0
POS;Sp6_6;gc3_4s;4;-896*nf;-3200*nf;11200;40000
POS;Sp6_6;gc7_4s;3;0;0;0;0
POS;Sp6_6;gc7_4s;4;0;0;0;2880/7
POS;Sp6_6;gc5_2s;3;0;0;0;0
POS;Sp6_6;gc5_2s;4;0;0;0;9216
F;Sp6_6;1;1;1;3;1;105;384*nf;-1344;-3072
F;Sp6_6;1;1;1;4;1;-2016;-8064*nf;28224;29952
F;Sp6_6;1;1;1;3;mq1;0;0;0;0
F;Sp6_6;1;1;1;3;mq1^2;0;0;0;0
F;Sp6_6;1;1;1;4;mq1;0;0;0;0
F;Sp6_6;1;1;1;4;mq1^2;0;0;0;0
F;Sp6_6;1;1;1;3;mqc3_4;0;0;0;0
F;Sp6_6;1;1;1;3;mqc3_4^2;0;0;0;0
F;Sp6_6;1;1;1;4;mqc3_4;0;0;0;0
F;Sp6_6;1;1;1;4;mqc3_4^2;0;0;0;0
F;Sp6_6;1;1;1;3;mqA;-21/4;24*nf;-84;384*nf
F;Sp6_6;1;1;1;3;mqA^2;0;0;0;0
F;Sp6_6;1;1;1;4;mqA;-21;-336*nf;1176;-12288*nf
F;Sp6_6;1;1;1;4;mqA^2;21/4;-24*nf;84;-384*nf
F;Sp6_6;1;1;1;3;mgAa;168*nf;384*nf;-1344;-3072
F;Sp6_6;1;1;1;3;mgAa^2;0;0;0;0
F;Sp6_6;1;1;1;4;mgAa;-5376*nf;-12288*nf;43008;98304
F;Sp6_6;1;1;1;4;mgAa^2;-2688*nf;-6144*nf;21504;49152
F;Sp6_6;1;1;1;3;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;1;1;4;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;1;1;3;mq1*mqA;0;0;0;0
F;Sp6_6;1;1;1;4;mq1*mqA;0;0;0;0
F;Sp6_6;1;1;1;3;mq1*mgAa;0;0;0;0
F;Sp6_6;1;1;1;4;mq1*mgAa;0;0;0;0
F;Sp6_6;1;1;1;3;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;1;1;4;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;1;1;3;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;1;1;4;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;1;1;3;mqA*mgAa;0;0;0;0
F;Sp6_6;1;1;1;4;mqA*mgAa;-336*nf;768*nf^2 - 384*nf;-2688*nf + 1344;-12288*nf
CHECK;Sp6_6;kappa=1;tq=1;lam=1;full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);1
CHECK;Sp6_6;kappa=1;tq=1;lam=1;reconstructed polynomial at unit weights = full weighted recursion;1
CHECK;Sp6_6;kappa=1;tq=1;lam=1;reconstructed polynomial at random rational weights [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] [7/5, -2, -5/2, 0, 6/5, 2, 1, 4/5, 7/5] = full weighted recursion;1
TIME;Sp6_6;[1, 1, 1];2818 s


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_1_2.err <==
[0;31m  ***   Warning: new maximum stack size = 8000000000 (7629.395 Mbytes).[0m
[0;31m  *** _*_: Warning: increasing stack size to 16000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 32000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 64000000.[0m
[0;31m  *** _-_: Warning: increasing stack size to 128000000.[0m
[0;31m  *** _ZM_mul_worker: Warning: increasing stack size to 256000000.[0m
[0;31m  *** _*_: Warning: increasing stack size to 512000000.[0m


==> anc/numbers/deposit/R9/singlet_weights_gc/out/Sp6_6_1_1_2.out <==
INV;Sp6_6;6;21;7/4;4;161/384;175/24;235/6;0
CH;Sp6_6;q1;q;0;0;1
CH;Sp6_6;qc3_4;q;0;3;14
CH;Sp6_6;qA;q;0;4;21
CH;Sp6_6;g1;g;1;0;1
CH;Sp6_6;gc3_4s;g;1;3;14
CH;Sp6_6;gAa;g;-1;4;21
CH;Sp6_6;gc7_4s;g;1;7;90
CH;Sp6_6;gc2_1a;g;-1;8;189
CH;Sp6_6;gc5_2s;g;1;10;126
CHECK;Sp6_6;projectors idempotent, orthogonal, complete, commuting with Cas and swap;1
CHECK;Sp6_6;channels carrying the negative-signature pair term;["q1", "qc3_4", "qA", "gAa"];positive;["q1", "qc3_4", "qA", "g1", "gc3_4s", "gc7_4s", "gc5_2s"];1
F;Sp6_6;1;1;2;3;1;105;384*nf;-1344;-3072
F;Sp6_6;1;1;2;4;1;-2016;-8064*nf;28224;29952
F;Sp6_6;1;1;2;3;mq1;0;0;0;0
F;Sp6_6;1;1;2;3;mq1^2;0;0;0;0
F;Sp6_6;1;1;2;4;mq1;0;0;0;0
F;Sp6_6;1;1;2;4;mq1^2;0;0;0;0
F;Sp6_6;1;1;2;3;mqc3_4;0;0;0;0
F;Sp6_6;1;1;2;3;mqc3_4^2;0;0;0;0
F;Sp6_6;1;1;2;4;mqc3_4;0;0;0;0
F;Sp6_6;1;1;2;4;mqc3_4^2;0;0;0;0
F;Sp6_6;1;1;2;3;mqA;-21/4;24*nf;-84;384*nf
F;Sp6_6;1;1;2;3;mqA^2;0;0;0;0
F;Sp6_6;1;1;2;4;mqA;-21;-336*nf;1176;-12288*nf
F;Sp6_6;1;1;2;4;mqA^2;21/4;-24*nf;84;-384*nf
F;Sp6_6;1;1;2;3;mgAa;168*nf;768*nf;-2688;-12288
F;Sp6_6;1;1;2;3;mgAa^2;0;0;0;0
F;Sp6_6;1;1;2;4;mgAa;-5376*nf;-21504*nf;75264;294912
F;Sp6_6;1;1;2;4;mgAa^2;-5376*nf;-24576*nf;86016;393216
F;Sp6_6;1;1;2;3;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;1;2;4;mq1*mqc3_4;0;0;0;0
F;Sp6_6;1;1;2;3;mq1*mqA;0;0;0;0
F;Sp6_6;1;1;2;4;mq1*mqA;0;0;0;0
F;Sp6_6;1;1;2;3;mq1*mgAa;0;0;0;0
F;Sp6_6;1;1;2;4;mq1*mgAa;0;0;0;0
F;Sp6_6;1;1;2;3;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;1;2;4;mqc3_4*mqA;0;0;0;0
F;Sp6_6;1;1;2;3;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;1;2;4;mqc3_4*mgAa;0;0;0;0
F;Sp6_6;1;1;2;3;mqA*mgAa;0;0;0;0
F;Sp6_6;1;1;2;4;mqA*mgAa;-336*nf;768*nf^2 - 768*nf;-2688*nf + 2688;-24576*nf
CHECK;Sp6_6;kappa=1;tq=1;lam=2;reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;1
CHECK;Sp6_6;kappa=1;tq=1;lam=2;reconstructed F at random W^- [-8, -7/5, 0, -7, -1, 3, 1, 4/5, -1] = full weighted recursion at W^+ = 0;1
TIME;Sp6_6;[1, 1, 2];1734 s


==> anc/numbers/deposit/R9/singlet_weights_gc/route2.json <==
{
 "G2_7": {
  "S3": [
   [
    "48*kappa*mgAa*nf*tq",
    "96*kappa**2*nf + 96*kappa*lam*mgAa*nf*tq"
   ],
   [
    "-192*kappa**2 - 192*kappa*lam*mgAa",
    "-384*kappa**2 - 384*kappa*lam**2*mgAa + 96*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-192*kappa**2*mgAa*nf*tq - 192*kappa**2*mgAa*nf - 384*kappa**2*nf*pg1/7 - 512*kappa**2*nf*pgc7_6s/7 + 192*kappa**2*pq1/7 + 32*kappa**2*pqc7_6/7 + 64*kappa**2 - 384*kappa*lam*mgAa**2*nf*tq - 384*kappa*mgAa*nf*tq",
    "-384*kappa**2*lam*mgAa*nf - 384*kappa**2*mgAa*nf*tq - 1536*kappa**2*nf*pg1/7 - 1600*kappa**2*nf*pgc7_6s/7 + 384*kappa**2*nf*pq1/7 - 160*kappa**2*nf*pqc7_6/7 - 1088*kappa**2*nf - 768*kappa*lam**2*mgAa**2*nf*tq - 768*kappa*lam*mgAa*nf*tq + 192*kappa*mgAa*mqA*nf**2*tq**2"
   ],
   [
    "768*kappa**2*lam*mgAa + 768*kappa**2*mgAa + 3072*kappa**2*pg1/7 + 3200*kappa**2*pgc7_6s/7 - 768*kappa**2*pq1/7 + 320*kappa**2*pqc7_6/7 + 2176*kappa**2 + 1536*kappa*lam**2*mgAa**2 + 1536*kappa*lam*mgAa - 384*kappa*mgAa*mqA*nf*tq",
    "3072*kappa**2*lam*mgAa - 384*kappa**2*mqA*nf*tq - 384*kappa**2*mqA*nf - 1536*kappa**2*nf*pq1/7 - 1600*kappa**2*nf*pqc7_6/7 + 12288*kappa**2*pg1/7 + 528*kappa**2*pgc5_2s + 10000*kappa**2*pgc7_6s/7 + 2432*kappa**2 + 3072*kappa*lam**3*mgAa**2 + 3072*kappa*lam**2*mgAa - 1536*kappa*lam*mgAa*mqA*nf*tq - 768*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "2",
    "dim": 14,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "4",
    "dim": 77,
    "eps": -1,
    "label": "g77_A",
    "pair": "g"
   },
   "gc5_2s": {
    "C": "5",
    "dim": 77,
    "eps": 1,
    "label": "g77_S",
    "pair": "g"
   },
   "gc7_6s": {
    "C": "7/3",
    "dim": 27,
    "eps": 1,
    "label": "g27",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "2",
    "dim": 14,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc1_2": {
    "C": "1",
    "dim": 7,
    "eps": 0,
    "label": "q7",
    "pair": "q"
   },
   "qc7_6": {
    "C": "7/3",
    "dim": 27,
    "eps": 0,
    "label": "q27",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "2",
   "CF": "1",
   "NA": "14",
   "NR": "7"
  }
 },
 "SO5_5": {
  "S3": [
   [
    "-6*kappa**2 + 36*kappa*mgAa*nf*tq - 3*kappa*mqA",
    "54*kappa**2*nf + 54*kappa*lam*mgAa*nf*tq - 9*kappa*mqA*nf*tq"
   ],
   [
    "-108*kappa**2 - 108*kappa*lam*mgAa + 18*kappa*mqA",
    "-162*kappa**2 - 162*kappa*lam**2*mgAa + 54*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-108*kappa**2*mgAa*nf*tq - 108*kappa**2*mgAa*nf - 6*kappa**2*mqA - 384*kappa**2*nf*pg1/5 - 756*kappa**2*nf*pgc5_3s/5 + 192*kappa**2*pq1/5 + 63*kappa**2*pqc5_3/5 + 162*kappa**2 - 216*kappa*lam*mgAa**2*nf*tq + 72*kappa*mgAa*mqA*nf*tq - 216*kappa*mgAa*nf*tq - 3*kappa*mqA**2 + 18*kappa*mqA",
    "-162*kappa**2*lam*mgAa*nf - 162*kappa**2*mgAa*nf*tq - 9*kappa**2*mqA*nf*tq + 27*kappa**2*mqA*nf - 864*kappa**2*nf*pg1/5 - 126*kappa**2*nf*pgc5_3s/5 + 288*kappa**2*nf*pq1/5 - 63*kappa**2*nf*pqc5_3/5 - 450*kappa**2*nf - 324*kappa*lam**2*mgAa**2*nf*tq + 54*kappa*lam*mgAa*mqA*nf*tq - 324*kappa*lam*mgAa*nf*tq + 108*kappa*mgAa*mqA*nf**2*tq**2 - 9*kappa*mqA**2*nf*tq + 54*kappa*mqA*nf*tq"
   ],
   [
    "324*kappa**2*lam*mgAa + 324*kappa**2*mgAa - 36*kappa**2*mqA + 1728*kappa**2*pg1/5 + 252*kappa**2*pgc5_3s/5 - 576*kappa**2*pq1/5 + 126*kappa**2*pqc5_3/5 + 900*kappa**2 + 648*kappa*lam**2*mgAa**2 - 108*kappa*lam*mgAa*mqA + 648*kappa*lam*mgAa - 216*kappa*mgAa*mqA*nf*tq + 18*kappa*mqA**2 - 108*kappa*mqA",
    "972*kappa**2*lam*mgAa - 162*kappa**2*mqA*nf*tq - 162*kappa**2*mqA*nf - 864*kappa**2*nf*pq1/5 - 126*kappa**2*nf*pqc5_3/5 + 3888*kappa**2*pg1/5 + 768*kappa**2*pgc2_3s + 42*kappa**2*pgc5_3s/5 + 336*kappa**2*pgc8_3s + 54*kappa**2 + 972*kappa*lam**3*mgAa**2 + 972*kappa*lam**2*mgAa - 648*kappa*lam*mgAa*mqA*nf*tq + 54*kappa*mqA**2*nf*tq - 324*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "3/2",
    "dim": 10,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "3",
    "dim": 35,
    "eps": -1,
    "label": "g35_A",
    "pair": "g"
   },
   "gc2_3s": {
    "C": "1",
    "dim": 5,
    "eps": 1,
    "label": "g5",
    "pair": "g"
   },
   "gc5_3s": {
    "C": "5/2",
    "dim": 14,
    "eps": 1,
    "label": "g14",
    "pair": "g"
   },
   "gc8_3s": {
    "C": "4",
    "dim": 35,
    "eps": 1,
    "label": "g35_S",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "3/2",
    "dim": 10,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc5_3": {
    "C": "5/2",
    "dim": 14,
    "eps": 0,
    "label": "q14",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "3/2",
   "CF": "1",
   "NA": "10",
   "NR": "5"
  }
 },
 "SO7_7": {
  "S3": [
   [
    "-27*kappa**2 + 90*kappa*mgAa*nf*tq - 9*kappa*mqA/2",
    "150*kappa**2*nf + 150*kappa*lam*mgAa*nf*tq - 15*kappa*mqA*nf*tq"
   ],
   [
    "-450*kappa**2 - 450*kappa*lam*mgAa + 45*kappa*mqA",
    "-750*kappa**2 - 750*kappa*lam**2*mgAa + 150*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-450*kappa**2*mgAa*nf*tq - 450*kappa**2*mgAa*nf - 27*kappa**2*mqA - 864*kappa**2*nf*pg1/7 - 4050*kappa**2*nf*pgc7_5s/7 + 648*kappa**2*pq1/7 + 405*kappa**2*pqc7_5/14 + 675*kappa**2 - 900*kappa*lam*mgAa**2*nf*tq + 180*kappa*mgAa*mqA*nf*tq - 900*kappa*mgAa*nf*tq - 9*kappa*mqA**2/2 + 45*kappa*mqA",
    "-750*kappa**2*lam*mgAa*nf - 750*kappa**2*mgAa*nf*tq - 45*kappa**2*mqA*nf*tq + 75*kappa**2*mqA*nf - 2400*kappa**2*nf*pg1/7 - 2430*kappa**2*nf*pgc7_5s/7 + 720*kappa**2*nf*pq1/7 - 405*kappa**2*nf*pqc7_5/7 - 2310*kappa**2*nf - 1500*kappa*lam**2*mgAa**2*nf*tq + 150*kappa*lam*mgAa*mqA*nf*tq - 1500*kappa*lam*mgAa*nf*tq + 300*kappa*mgAa*mqA*nf**2*tq**2 - 15*kappa*mqA**2*nf*tq + 150*kappa*mqA*nf*tq"
   ],
   [
    "2250*kappa**2*lam*mgAa + 2250*kappa**2*mgAa - 90*kappa**2*mqA + 7200*kappa**2*pg1/7 + 7290*kappa**2*pgc7_5s/7 - 2160*kappa**2*pq1/7 + 1215*kappa**2*pqc7_5/7 + 6930*kappa**2 + 4500*kappa*lam**2*mgAa**2 - 450*kappa*lam*mgAa*mqA + 4500*kappa*lam*mgAa - 900*kappa*mgAa*mqA*nf*tq + 45*kappa*mqA**2 - 450*kappa*mqA",
    "7500*kappa**2*lam*mgAa - 750*kappa**2*mqA*nf*tq - 750*kappa**2*mqA*nf - 2400*kappa**2*nf*pq1/7 - 2430*kappa**2*nf*pqc7_5/7 + 20000*kappa**2*pg1/7 + 768*kappa**2*pgc12_5s + 2560*kappa**2*pgc6_5s + 4374*kappa**2*pgc7_5s/7 + 8190*kappa**2 + 7500*kappa*lam**3*mgAa**2 + 7500*kappa*lam**2*mgAa - 3000*kappa*lam*mgAa*mqA*nf*tq + 150*kappa*mqA**2*nf*tq - 1500*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "5/2",
    "dim": 21,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc12_5s": {
    "C": "6",
    "dim": 168,
    "eps": 1,
    "label": "g168",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "5",
    "dim": 189,
    "eps": -1,
    "label": "g189",
    "pair": "g"
   },
   "gc6_5s": {
    "C": "3",
    "dim": 35,
    "eps": 1,
    "label": "g35",
    "pair": "g"
   },
   "gc7_5s": {
    "C": "7/2",
    "dim": 27,
    "eps": 1,
    "label": "g27",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "5/2",
    "dim": 21,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc7_5": {
    "C": "7/2",
    "dim": 27,
    "eps": 0,
    "label": "q27",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "5/2",
   "CF": "3/2",
   "NA": "21",
   "NR": "7"
  }
 },
 "SU2_2": {
  "S3": [
   [
    "27*kappa**2 + 36*kappa*mgAa*nf*tq - 9*kappa*mqA/4",
    "96*kappa**2*nf + 96*kappa*lam*mgAa*nf*tq + 12*kappa*mqA*nf*tq"
   ],
   [
    "-144*kappa**2 - 144*kappa*lam*mgAa - 18*kappa*mqA",
    "-384*kappa**2 - 384*kappa*lam**2*mgAa + 96*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-144*kappa**2*mgAa*nf*tq - 144*kappa**2*mgAa*nf - 27*kappa**2*mqA - 108*kappa**2*nf*pg1 + 81*kappa**2*pq1/2 - 216*kappa**2 - 288*kappa*lam*mgAa**2*nf*tq - 72*kappa*mgAa*mqA*nf*tq - 288*kappa*mgAa*nf*tq + 9*kappa*mqA**2/4 + 18*kappa*mqA",
    "-384*kappa**2*lam*mgAa*nf - 384*kappa**2*mgAa*nf*tq + 72*kappa**2*mqA*nf*tq - 48*kappa**2*mqA*nf - 768*kappa**2*nf*pg1 + 144*kappa**2*nf*pq1 - 768*kappa**2*nf - 768*kappa*lam**2*mgAa**2*nf*tq - 96*kappa*lam*mgAa*mqA*nf*tq - 768*kappa*lam*mgAa*nf*tq + 192*kappa*mgAa*mqA*nf**2*tq**2 - 12*kappa*mqA**2*nf*tq - 96*kappa*mqA*nf*tq"
   ],
   [
    "576*kappa**2*lam*mgAa + 576*kappa**2*mgAa - 36*kappa**2*mqA + 1152*kappa**2*pg1 - 216*kappa**2*pq1 + 1152*kappa**2 + 1152*kappa*lam**2*mgAa**2 + 144*kappa*lam*mgAa*mqA + 1152*kappa*lam*mgAa - 288*kappa*mgAa*mqA*nf*tq + 18*kappa*mqA**2 + 144*kappa*mqA",
    "3072*kappa**2*lam*mgAa - 384*kappa**2*mqA*nf*tq - 384*kappa**2*mqA*nf - 768*kappa**2*nf*pq1 + 8192*kappa**2*pg1 + 2560*kappa**2*pgc3_1s - 4608*kappa**2 + 3072*kappa*lam**3*mgAa**2 + 3072*kappa*lam**2*mgAa - 1536*kappa*lam*mgAa*mqA*nf*tq - 96*kappa*mqA**2*nf*tq - 768*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "2",
    "dim": 3,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc3_1s": {
    "C": "6",
    "dim": 5,
    "eps": 1,
    "label": "g5",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "2",
    "dim": 3,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "2",
   "CF": "3/4",
   "NA": "3",
   "NR": "2"
  }
 },
 "SU2_3": {
  "S3": [
   [
    "3*kappa**2 + 6*kappa*mgAa*nf*tq - 3*kappa*mqA/2",
    "6*kappa**2*nf + 6*kappa*lam*mgAa*nf*tq - 3*kappa*mqA*nf*tq"
   ],
   [
    "-6*kappa**2 - 6*kappa*lam*mgAa + 3*kappa*mqA",
    "-6*kappa**2 - 6*kappa*lam**2*mgAa + 6*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-6*kappa**2*mgAa*nf*tq - 6*kappa**2*mgAa*nf + 3*kappa**2*mqA - 32*kappa**2*nf*pg1 - 10*kappa**2*nf*pgc3_1s + 8*kappa**2*pq1 + 5*kappa**2*pqc3_1/2 + 9*kappa**2 - 12*kappa*lam*mgAa**2*nf*tq + 12*kappa*mgAa*mqA*nf*tq - 12*kappa*mgAa*nf*tq - 3*kappa*mqA**2/2 + 3*kappa*mqA",
    "-6*kappa**2*lam*mgAa*nf - 6*kappa**2*mgAa*nf*tq + 3*kappa**2*mqA*nf*tq + 3*kappa**2*mqA*nf - 32*kappa**2*nf*pg1 - 10*kappa**2*nf*pgc3_1s + 16*kappa**2*nf*pq1 + 5*kappa**2*nf*pqc3_1 + 18*kappa**2*nf - 12*kappa*lam**2*mgAa**2*nf*tq + 6*kappa*lam*mgAa*mqA*nf*tq - 12*kappa*lam*mgAa*nf*tq + 12*kappa*mgAa*mqA*nf**2*tq**2 - 3*kappa*mqA**2*nf*tq + 6*kappa*mqA*nf*tq"
   ],
   [
    "6*kappa**2*lam*mgAa + 6*kappa**2*mgAa - 6*kappa**2*mqA + 32*kappa**2*pg1 + 10*kappa**2*pgc3_1s - 16*kappa**2*pq1 - 5*kappa**2*pqc3_1 - 18*kappa**2 + 12*kappa*lam**2*mgAa**2 - 6*kappa*lam*mgAa*mqA + 12*kappa*lam*mgAa - 12*kappa*mgAa*mqA*nf*tq + 3*kappa*mqA**2 - 6*kappa*mqA",
    "12*kappa**2*lam*mgAa - 6*kappa**2*mqA*nf*tq - 6*kappa**2*mqA*nf - 32*kappa**2*nf*pq1 - 10*kappa**2*nf*pqc3_1 + 32*kappa**2*pg1 + 10*kappa**2*pgc3_1s - 18*kappa**2 + 12*kappa*lam**3*mgAa**2 + 12*kappa*lam**2*mgAa - 24*kappa*lam*mgAa*mqA*nf*tq + 6*kappa*mqA**2*nf*tq - 12*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "1/2",
    "dim": 3,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc3_1s": {
    "C": "3/2",
    "dim": 5,
    "eps": 1,
    "label": "g5",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "1/2",
    "dim": 3,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc3_1": {
    "C": "3/2",
    "dim": 5,
    "eps": 0,
    "label": "q5",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "1/2",
   "CF": "1/2",
   "NA": "3",
   "NR": "3"
  }
 },
 "SU2_4": {
  "S3": [
   [
    "891*kappa**2/200 + 9*kappa*mgAa*nf*tq/5 - 1089*kappa*mqA/800",
    "24*kappa**2*nf/25 + 24*kappa*lam*mgAa*nf*tq/25 - 33*kappa*mqA*nf*tq/25"
   ],
   [
    "-18*kappa**2/25 - 18*kappa*lam*mgAa/25 + 99*kappa*mqA/100",
    "-48*kappa**2/125 - 48*kappa*lam**2*mgAa/125 + 24*kappa*mqA*nf*tq/25"
   ]
  ],
  "S4": [
   [
    "-18*kappa**2*mgAa*nf*tq/25 - 18*kappa**2*mgAa*nf/25 + 9801*kappa**2*mqA/2000 - 27*kappa**2*nf*pg1/2 - 864*kappa**2*nf*pgc3_1s/125 + 81*kappa**2*pq1/32 + 81*kappa**2*pqc3_1/500 - 243*kappa**2/50 - 36*kappa*lam*mgAa**2*nf*tq/25 + 99*kappa*mgAa*mqA*nf*tq/25 - 36*kappa*mgAa*nf*tq/25 - 11979*kappa*mqA**2/8000 + 1089*kappa*mqA/1000",
    "-48*kappa**2*lam*mgAa*nf/125 - 48*kappa**2*mgAa*nf*tq/125 + 297*kappa**2*mqA*nf*tq/125 + 66*kappa**2*mqA*nf/125 - 96*kappa**2*nf*pg1/25 - 192*kappa**2*nf*pgc3_1s/125 + 18*kappa**2*nf*pq1/5 - 72*kappa**2*nf*pqc3_1/125 + 96*kappa**2*nf/25 - 96*kappa*lam**2*mgAa**2*nf*tq/125 + 132*kappa*lam*mgAa*mqA*nf*tq/125 - 96*kappa*lam*mgAa*nf*tq/125 + 48*kappa*mgAa*mqA*nf**2*tq**2/25 - 363*kappa*mqA**2*nf*tq/250 + 132*kappa*mqA*nf*tq/125"
   ],
   [
    "36*kappa**2*lam*mgAa/125 + 36*kappa**2*mgAa/125 - 1089*kappa**2*mqA/500 + 72*kappa**2*pg1/25 + 144*kappa**2*pgc3_1s/125 - 27*kappa**2*pq1/10 + 54*kappa**2*pqc3_1/125 - 72*kappa**2/25 + 72*kappa*lam**2*mgAa**2/125 - 99*kappa*lam*mgAa*mqA/125 + 72*kappa*lam*mgAa/125 - 36*kappa*mgAa*mqA*nf*tq/25 + 1089*kappa*mqA**2/1000 - 99*kappa*mqA/125",
    "192*kappa**2*lam*mgAa/625 - 48*kappa**2*mqA*nf*tq/125 - 48*kappa**2*mqA*nf/125 - 96*kappa**2*nf*pq1/25 - 192*kappa**2*nf*pqc3_1/125 + 512*kappa**2*pg1/625 + 32*kappa**2*pgc3_1s/125 - 288*kappa**2/625 + 192*kappa*lam**3*mgAa**2/625 + 192*kappa*lam**2*mgAa/625 - 192*kappa*lam*mgAa*mqA*nf*tq/125 + 132*kappa*mqA**2*nf*tq/125 - 96*kappa*mqA*nf*tq/125"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "1/5",
    "dim": 3,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc3_1s": {
    "C": "3/5",
    "dim": 5,
    "eps": 1,
    "label": "g5",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "1/5",
    "dim": 3,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc3_1": {
    "C": "3/5",
    "dim": 5,
    "eps": 0,
    "label": "q5",
    "pair": "q"
   },
   "qc6_1": {
    "C": "6/5",
    "dim": 7,
    "eps": 0,
    "label": "q7",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "1/5",
   "CF": "3/8",
   "NA": "3",
   "NR": "4"
  }
 },
 "SU2_5": {
  "S3": [
   [
    "81*kappa**2/25 + 18*kappa*mgAa*nf*tq/25 - 9*kappa*mqA/10",
    "6*kappa**2*nf/25 + 6*kappa*lam*mgAa*nf*tq/25 - 3*kappa*mqA*nf*tq/5"
   ],
   [
    "-18*kappa**2/125 - 18*kappa*lam*mgAa/125 + 9*kappa*mqA/25",
    "-6*kappa**2/125 - 6*kappa*lam**2*mgAa/125 + 6*kappa*mqA*nf*tq/25"
   ]
  ],
  "S4": [
   [
    "-18*kappa**2*mgAa*nf*tq/125 - 18*kappa**2*mgAa*nf/125 + 81*kappa**2*mqA/25 - 864*kappa**2*nf*pg1/125 - 2646*kappa**2*nf*pgc3_1s/625 + 648*kappa**2*pq1/625 + 567*kappa**2*pqc3_1/1250 - 1377*kappa**2/625 - 36*kappa*lam*mgAa**2*nf*tq/125 + 36*kappa*mgAa*mqA*nf*tq/25 - 36*kappa*mgAa*nf*tq/125 - 9*kappa*mqA**2/10 + 9*kappa*mqA/25",
    "-6*kappa**2*lam*mgAa*nf/125 - 6*kappa**2*mgAa*nf*tq/125 + 27*kappa**2*mqA*nf*tq/25 + 3*kappa**2*mqA*nf/25 - 96*kappa**2*nf*pg1/125 - 42*kappa**2*nf*pgc3_1s/125 + 144*kappa**2*nf*pq1/125 - 63*kappa**2*nf*pqc3_1/125 + 114*kappa**2*nf/125 - 12*kappa*lam**2*mgAa**2*nf*tq/125 + 6*kappa*lam*mgAa*mqA*nf*tq/25 - 12*kappa*lam*mgAa*nf*tq/125 + 12*kappa*mgAa*mqA*nf**2*tq**2/25 - 3*kappa*mqA**2*nf*tq/5 + 6*kappa*mqA*nf*tq/25"
   ],
   [
    "18*kappa**2*lam*mgAa/625 + 18*kappa**2*mgAa/625 - 18*kappa**2*mqA/25 + 288*kappa**2*pg1/625 + 126*kappa**2*pgc3_1s/625 - 432*kappa**2*pq1/625 + 189*kappa**2*pqc3_1/625 - 342*kappa**2/625 + 36*kappa*lam**2*mgAa**2/625 - 18*kappa*lam*mgAa*mqA/125 + 36*kappa*lam*mgAa/625 - 36*kappa*mgAa*mqA*nf*tq/125 + 9*kappa*mqA**2/25 - 18*kappa*mqA/125",
    "12*kappa**2*lam*mgAa/625 - 6*kappa**2*mqA*nf*tq/125 - 6*kappa**2*mqA*nf/125 - 96*kappa**2*nf*pq1/125 - 42*kappa**2*nf*pqc3_1/125 + 32*kappa**2*pg1/625 + 2*kappa**2*pgc3_1s/125 - 18*kappa**2/625 + 12*kappa*lam**3*mgAa**2/625 + 12*kappa*lam**2*mgAa/625 - 24*kappa*lam*mgAa*mqA*nf*tq/125 + 6*kappa*mqA**2*nf*tq/25 - 12*kappa*mqA*nf*tq/125"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "1/10",
    "dim": 3,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc3_1s": {
    "C": "3/10",
    "dim": 5,
    "eps": 1,
    "label": "g5",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "1/10",
    "dim": 3,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc10_1": {
    "C": "1",
    "dim": 9,
    "eps": 0,
    "label": "q9",
    "pair": "q"
   },
   "qc3_1": {
    "C": "3/10",
    "dim": 5,
    "eps": 0,
    "label": "q5",
    "pair": "q"
   },
   "qc6_1": {
    "C": "3/5",
    "dim": 7,
    "eps": 0,
    "label": "q7",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "1/10",
   "CF": "3/10",
   "NA": "3",
   "NR": "5"
  }
 },
 "SU3_10": {
  "S3": [
   [
    "144*kappa**2/25 + 48*kappa*mgAa*nf*tq/25 - 216*kappa*mqA/125",
    "24*kappa**2*nf/25 + 24*kappa*lam*mgAa*nf*tq/25 - 36*kappa*mqA*nf*tq/25"
   ],
   [
    "-96*kappa**2/125 - 96*kappa*lam*mgAa/125 + 144*kappa*mqA/125",
    "-48*kappa**2/125 - 48*kappa*lam**2*mgAa/125 + 24*kappa*mqA*nf*tq/25"
   ]
  ],
  "S4": [
   [
    "-96*kappa**2*mgAa*nf*tq/125 - 96*kappa**2*mgAa*nf/125 + 864*kappa**2*mqA/125 - 768*kappa**2*nf*pg1/125 - 7776*kappa**2*nf*pgAs/3125 - 12544*kappa**2*nf*pgc8_3s/3125 + 768*kappa**2*pq1/625 + 3888*kappa**2*pqA/3125 + 1792*kappa**2*pqc8_3/3125 - 4832*kappa**2/625 - 192*kappa*lam*mgAa**2*nf*tq/125 + 576*kappa*mgAa*mqA*nf*tq/125 - 192*kappa*mgAa*nf*tq/125 - 1296*kappa*mqA**2/625 + 864*kappa*mqA/625",
    "-48*kappa**2*lam*mgAa*nf/125 - 48*kappa**2*mgAa*nf*tq/125 + 72*kappa**2*mqA*nf*tq/25 + 72*kappa**2*mqA*nf/125 - 192*kappa**2*nf*pg1/125 - 432*kappa**2*nf*pgAs/625 - 448*kappa**2*nf*pgc8_3s/625 + 192*kappa**2*nf*pq1/125 + 648*kappa**2*nf*pqA/625 - 448*kappa**2*nf*pqc8_3/625 + 176*kappa**2*nf/125 - 96*kappa*lam**2*mgAa**2*nf*tq/125 + 144*kappa*lam*mgAa*mqA*nf*tq/125 - 96*kappa*lam*mgAa*nf*tq/125 + 48*kappa*mgAa*mqA*nf**2*tq**2/25 - 216*kappa*mqA**2*nf*tq/125 + 144*kappa*mqA*nf*tq/125"
   ],
   [
    "192*kappa**2*lam*mgAa/625 + 192*kappa**2*mgAa/625 - 1728*kappa**2*mqA/625 + 768*kappa**2*pg1/625 + 1728*kappa**2*pgAs/3125 + 1792*kappa**2*pgc8_3s/3125 - 768*kappa**2*pq1/625 - 2592*kappa**2*pqA/3125 + 1792*kappa**2*pqc8_3/3125 - 704*kappa**2/625 + 384*kappa*lam**2*mgAa**2/625 - 576*kappa*lam*mgAa*mqA/625 + 384*kappa*lam*mgAa/625 - 192*kappa*mgAa*mqA*nf*tq/125 + 864*kappa*mqA**2/625 - 576*kappa*mqA/625",
    "192*kappa**2*lam*mgAa/625 - 48*kappa**2*mqA*nf*tq/125 - 48*kappa**2*mqA*nf/125 - 192*kappa**2*nf*pq1/125 - 432*kappa**2*nf*pqA/625 - 448*kappa**2*nf*pqc8_3/625 + 192*kappa**2*pg1/625 + 96*kappa**2*pgAs/625 + 64*kappa**2*pgc8_3s/625 + 32*kappa**2/625 + 192*kappa*lam**3*mgAa**2/625 + 192*kappa*lam**2*mgAa/625 - 192*kappa*lam*mgAa*mqA*nf*tq/125 + 144*kappa*mqA**2*nf*tq/125 - 96*kappa*mqA*nf*tq/125"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "1/5",
    "dim": 8,
    "eps": -1,
    "label": "gA_A",
    "pair": "g"
   },
   "gAs": {
    "C": "1/5",
    "dim": 8,
    "eps": 1,
    "label": "gA_S",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "2/5",
    "dim": 20,
    "eps": -1,
    "label": "g20",
    "pair": "g"
   },
   "gc8_3s": {
    "C": "8/15",
    "dim": 27,
    "eps": 1,
    "label": "g27",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "1/5",
    "dim": 8,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc5_1": {
    "C": "1",
    "dim": 64,
    "eps": 0,
    "label": "q64",
    "pair": "q"
   },
   "qc8_3": {
    "C": "8/15",
    "dim": 27,
    "eps": 0,
    "label": "q27",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "1/5",
   "CF": "2/5",
   "NA": "8",
   "NR": "10"
  }
 },
 "SU3_3": {
  "S3": [
   [
    "352*kappa**2/9 + 96*kappa*mgAa*nf*tq - 16*kappa*mqA/9",
    "216*kappa**2*nf + 216*kappa*lam*mgAa*nf*tq + 12*kappa*mqA*nf*tq"
   ],
   [
    "-576*kappa**2 - 576*kappa*lam*mgAa - 32*kappa*mqA",
    "-1296*kappa**2 - 1296*kappa*lam**2*mgAa + 216*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-576*kappa**2*mgAa*nf*tq - 576*kappa**2*mgAa*nf - 704*kappa**2*mqA/27 - 2048*kappa**2*nf*pg1/9 - 1600*kappa**2*nf*pgAs/9 + 4096*kappa**2*pq1/27 + 160*kappa**2*pqA/27 - 1088*kappa**2/3 - 1152*kappa*lam*mgAa**2*nf*tq - 128*kappa*mgAa*mqA*nf*tq - 1152*kappa*mgAa*nf*tq + 32*kappa*mqA**2/27 + 64*kappa*mqA/3",
    "-1296*kappa**2*lam*mgAa*nf - 1296*kappa**2*mgAa*nf*tq + 88*kappa**2*mqA*nf*tq - 72*kappa**2*mqA*nf - 1152*kappa**2*nf*pg1 - 720*kappa**2*nf*pgAs + 256*kappa**2*nf*pq1 - 40*kappa**2*nf*pqA - 3312*kappa**2*nf - 2592*kappa*lam**2*mgAa**2*nf*tq - 144*kappa*lam*mgAa*mqA*nf*tq - 2592*kappa*lam*mgAa*nf*tq + 432*kappa*mgAa*mqA*nf**2*tq**2 - 8*kappa*mqA**2*nf*tq - 144*kappa*mqA*nf*tq"
   ],
   [
    "3456*kappa**2*lam*mgAa + 3456*kappa**2*mgAa - 128*kappa**2*mqA/3 + 3072*kappa**2*pg1 + 1920*kappa**2*pgAs - 2048*kappa**2*pq1/3 + 320*kappa**2*pqA/3 + 8832*kappa**2 + 6912*kappa*lam**2*mgAa**2 + 384*kappa*lam*mgAa*mqA + 6912*kappa*lam*mgAa - 1152*kappa*mgAa*mqA*nf*tq + 64*kappa*mqA**2/3 + 384*kappa*mqA",
    "15552*kappa**2*lam*mgAa - 1296*kappa**2*mqA*nf*tq - 1296*kappa**2*mqA*nf - 1152*kappa**2*nf*pq1 - 720*kappa**2*nf*pqA + 15552*kappa**2*pg1 + 7776*kappa**2*pgAs + 5184*kappa**2*pgc8_3s + 2592*kappa**2 + 15552*kappa*lam**3*mgAa**2 + 15552*kappa*lam**2*mgAa - 5184*kappa*lam*mgAa*mqA*nf*tq - 144*kappa*mqA**2*nf*tq - 2592*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "3",
    "dim": 8,
    "eps": -1,
    "label": "gA_A",
    "pair": "g"
   },
   "gAs": {
    "C": "3",
    "dim": 8,
    "eps": 1,
    "label": "gA_S",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "6",
    "dim": 20,
    "eps": -1,
    "label": "g20",
    "pair": "g"
   },
   "gc8_3s": {
    "C": "8",
    "dim": 27,
    "eps": 1,
    "label": "g27",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "3",
    "dim": 8,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "3",
   "CF": "4/3",
   "NA": "8",
   "NR": "3"
  }
 },
 "SU3_6": {
  "S3": [
   [
    "2288*kappa**2/225 + 48*kappa*mgAa*nf*tq/5 - 968*kappa*mqA/225",
    "216*kappa**2*nf/25 + 216*kappa*lam*mgAa*nf*tq/25 - 132*kappa*mqA*nf*tq/25"
   ],
   [
    "-288*kappa**2/25 - 288*kappa*lam*mgAa/25 + 176*kappa*mqA/25",
    "-1296*kappa**2/125 - 1296*kappa*lam**2*mgAa/125 + 216*kappa*mqA*nf*tq/25"
   ]
  ],
  "S4": [
   [
    "-288*kappa**2*mgAa*nf*tq/25 - 288*kappa**2*mgAa*nf/25 + 50336*kappa**2*mqA/3375 - 256*kappa**2*nf*pg1/9 - 76832*kappa**2*nf*pgAs/5625 - 6912*kappa**2*nf*pgc8_3s/625 + 256*kappa**2*pq1/27 + 94864*kappa**2*pqA/16875 + 768*kappa**2*pqc8_3/625 - 7072*kappa**2/375 - 576*kappa*lam*mgAa**2*nf*tq/25 + 704*kappa*mgAa*mqA*nf*tq/25 - 576*kappa*mgAa*nf*tq/25 - 21296*kappa*mqA**2/3375 + 3872*kappa*mqA/375",
    "-1296*kappa**2*lam*mgAa*nf/125 - 1296*kappa**2*mgAa*nf*tq/125 + 1144*kappa**2*mqA*nf*tq/125 + 792*kappa**2*mqA*nf/125 - 576*kappa**2*nf*pg1/25 - 7056*kappa**2*nf*pgAs/625 - 5184*kappa**2*nf*pgc8_3s/625 + 64*kappa**2*nf*pq1/5 + 4312*kappa**2*nf*pqA/625 + 1728*kappa**2*nf*pqc8_3/625 + 144*kappa**2*nf/125 - 2592*kappa*lam**2*mgAa**2*nf*tq/125 + 1584*kappa*lam*mgAa*mqA*nf*tq/125 - 2592*kappa*lam*mgAa*nf*tq/125 + 432*kappa*mgAa*mqA*nf**2*tq**2/25 - 968*kappa*mqA**2*nf*tq/125 + 1584*kappa*mqA*nf*tq/125"
   ],
   [
    "1728*kappa**2*lam*mgAa/125 + 1728*kappa**2*mgAa/125 - 7744*kappa**2*mqA/375 + 768*kappa**2*pg1/25 + 9408*kappa**2*pgAs/625 + 6912*kappa**2*pgc8_3s/625 - 256*kappa**2*pq1/15 - 17248*kappa**2*pqA/1875 - 2304*kappa**2*pqc8_3/625 - 192*kappa**2/125 + 3456*kappa*lam**2*mgAa**2/125 - 2112*kappa*lam*mgAa*mqA/125 + 3456*kappa*lam*mgAa/125 - 576*kappa*mgAa*mqA*nf*tq/25 + 3872*kappa*mqA**2/375 - 2112*kappa*mqA/125",
    "15552*kappa**2*lam*mgAa/625 - 1296*kappa**2*mqA*nf*tq/125 - 1296*kappa**2*mqA*nf/125 - 576*kappa**2*nf*pq1/25 - 7056*kappa**2*nf*pqA/625 - 5184*kappa**2*nf*pqc8_3/625 + 15552*kappa**2*pg1/625 + 7776*kappa**2*pgAs/625 + 5184*kappa**2*pgc8_3s/625 + 2592*kappa**2/625 + 15552*kappa*lam**3*mgAa**2/625 + 15552*kappa*lam**2*mgAa/625 - 5184*kappa*lam*mgAa*mqA*nf*tq/125 + 1584*kappa*mqA**2*nf*tq/125 - 2592*kappa*mqA*nf*tq/125"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "3/5",
    "dim": 8,
    "eps": -1,
    "label": "gA_A",
    "pair": "g"
   },
   "gAs": {
    "C": "3/5",
    "dim": 8,
    "eps": 1,
    "label": "gA_S",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "6/5",
    "dim": 20,
    "eps": -1,
    "label": "g20",
    "pair": "g"
   },
   "gc8_3s": {
    "C": "8/5",
    "dim": 27,
    "eps": 1,
    "label": "g27",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "3/5",
    "dim": 8,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc8_3": {
    "C": "8/5",
    "dim": 27,
    "eps": 0,
    "label": "q27",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "3/5",
   "CF": "2/3",
   "NA": "8",
   "NR": "6"
  }
 },
 "SU4_10": {
  "S3": [
   [
    "15*kappa**2 + 12*kappa*mgAa*nf*tq - 25*kappa*mqA/4",
    "32*kappa**2*nf/3 + 32*kappa*lam*mgAa*nf*tq/3 - 20*kappa*mqA*nf*tq/3"
   ],
   [
    "-16*kappa**2 - 16*kappa*lam*mgAa + 10*kappa*mqA",
    "-128*kappa**2/9 - 128*kappa*lam**2*mgAa/9 + 32*kappa*mqA*nf*tq/3"
   ]
  ],
  "S4": [
   [
    "-16*kappa**2*mgAa*nf*tq - 16*kappa**2*mgAa*nf + 25*kappa**2*mqA - 108*kappa**2*nf*pg1/5 - 256*kappa**2*nf*pgAs/9 - 448*kappa**2*nf*pgc5_2s/45 + 81*kappa**2*pq1/10 + 100*kappa**2*pqA/9 + 28*kappa**2*pqc5_2/45 - 136*kappa**2/3 - 32*kappa*lam*mgAa**2*nf*tq + 40*kappa*mgAa*mqA*nf*tq - 32*kappa*mgAa*nf*tq - 125*kappa*mqA**2/12 + 50*kappa*mqA/3",
    "-128*kappa**2*lam*mgAa*nf/9 - 128*kappa**2*mgAa*nf*tq/9 + 40*kappa**2*mqA*nf*tq/3 + 80*kappa**2*mqA*nf/9 - 256*kappa**2*nf*pg1/15 - 512*kappa**2*nf*pgAs/27 - 896*kappa**2*nf*pgc5_2s/135 + 48*kappa**2*nf*pq1/5 + 320*kappa**2*nf*pqA/27 + 224*kappa**2*nf*pqc5_2/135 - 128*kappa**2*nf/9 - 256*kappa*lam**2*mgAa**2*nf*tq/9 + 160*kappa*lam*mgAa*mqA*nf*tq/9 - 256*kappa*lam*mgAa*nf*tq/9 + 64*kappa*mgAa*mqA*nf**2*tq**2/3 - 100*kappa*mqA**2*nf*tq/9 + 160*kappa*mqA*nf*tq/9"
   ],
   [
    "64*kappa**2*lam*mgAa/3 + 64*kappa**2*mgAa/3 - 100*kappa**2*mqA/3 + 128*kappa**2*pg1/5 + 256*kappa**2*pgAs/9 + 448*kappa**2*pgc5_2s/45 - 72*kappa**2*pq1/5 - 160*kappa**2*pqA/9 - 112*kappa**2*pqc5_2/45 + 64*kappa**2/3 + 128*kappa*lam**2*mgAa**2/3 - 80*kappa*lam*mgAa*mqA/3 + 128*kappa*lam*mgAa/3 - 32*kappa*mgAa*mqA*nf*tq + 50*kappa*mqA**2/3 - 80*kappa*mqA/3",
    "1024*kappa**2*lam*mgAa/27 - 128*kappa**2*mqA*nf*tq/9 - 128*kappa**2*mqA*nf/9 - 256*kappa**2*nf*pq1/15 - 512*kappa**2*nf*pqA/27 - 896*kappa**2*nf*pqc5_2/135 + 8192*kappa**2*pg1/405 + 512*kappa**2*pgAs/27 + 128*kappa**2*pgc3_2s/81 + 896*kappa**2*pgc5_2s/135 + 256*kappa**2/9 + 1024*kappa*lam**3*mgAa**2/27 + 1024*kappa*lam**2*mgAa/27 - 512*kappa*lam*mgAa*mqA*nf*tq/9 + 160*kappa*mqA**2*nf*tq/9 - 256*kappa*mqA*nf*tq/9"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "2/3",
    "dim": 15,
    "eps": -1,
    "label": "gA_A",
    "pair": "g"
   },
   "gAs": {
    "C": "2/3",
    "dim": 15,
    "eps": 1,
    "label": "gA_S",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "4/3",
    "dim": 90,
    "eps": -1,
    "label": "g90",
    "pair": "g"
   },
   "gc3_2s": {
    "C": "1",
    "dim": 20,
    "eps": 1,
    "label": "g20",
    "pair": "g"
   },
   "gc5_2s": {
    "C": "5/3",
    "dim": 84,
    "eps": 1,
    "label": "g84",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "2/3",
    "dim": 15,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc5_2": {
    "C": "5/3",
    "dim": 84,
    "eps": 0,
    "label": "q84",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "2/3",
   "CF": "3/4",
   "NA": "15",
   "NR": "10"
  }
 },
 "SU4_4": {
  "S3": [
   [
    "405*kappa**2/8 + 180*kappa*mgAa*nf*tq - 45*kappa*mqA/32",
    "384*kappa**2*nf + 384*kappa*lam*mgAa*nf*tq + 12*kappa*mqA*nf*tq"
   ],
   [
    "-1440*kappa**2 - 1440*kappa*lam*mgAa - 45*kappa*mqA",
    "-3072*kappa**2 - 3072*kappa*lam**2*mgAa + 384*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-1440*kappa**2*mgAa*nf*tq - 1440*kappa**2*mgAa*nf - 405*kappa**2*mqA/16 - 675*kappa**2*nf*pg1/2 - 810*kappa**2*nf*pgAs + 10125*kappa**2*pq1/32 + 135*kappa**2*pqA/16 - 540*kappa**2 - 2880*kappa*lam*mgAa**2*nf*tq - 180*kappa*mgAa*mqA*nf*tq - 2880*kappa*mgAa*nf*tq + 45*kappa*mqA**2/64 + 45*kappa*mqA/2",
    "-3072*kappa**2*lam*mgAa*nf - 3072*kappa**2*mgAa*nf*tq + 108*kappa**2*mqA*nf*tq - 96*kappa**2*mqA*nf - 1536*kappa**2*nf*pg1 - 2304*kappa**2*nf*pgAs + 360*kappa**2*nf*pq1 - 72*kappa**2*nf*pqA - 8448*kappa**2*nf - 6144*kappa*lam**2*mgAa**2*nf*tq - 192*kappa*lam*mgAa*mqA*nf*tq - 6144*kappa*lam*mgAa*nf*tq + 768*kappa*mgAa*mqA*nf**2*tq**2 - 6*kappa*mqA**2*nf*tq - 192*kappa*mqA*nf*tq"
   ],
   [
    "11520*kappa**2*lam*mgAa + 11520*kappa**2*mgAa - 45*kappa**2*mqA + 5760*kappa**2*pg1 + 8640*kappa**2*pgAs - 1350*kappa**2*pq1 + 270*kappa**2*pqA + 31680*kappa**2 + 23040*kappa*lam**2*mgAa**2 + 720*kappa*lam*mgAa*mqA + 23040*kappa*lam*mgAa - 2880*kappa*mgAa*mqA*nf*tq + 45*kappa*mqA**2/2 + 720*kappa*mqA",
    "49152*kappa**2*lam*mgAa - 3072*kappa**2*mqA*nf*tq - 3072*kappa**2*mqA*nf - 1536*kappa**2*nf*pq1 - 2304*kappa**2*nf*pqA + 131072*kappa**2*pg1/5 + 24576*kappa**2*pgAs + 2048*kappa**2*pgc3_2s + 43008*kappa**2*pgc5_2s/5 + 36864*kappa**2 + 49152*kappa*lam**3*mgAa**2 + 49152*kappa*lam**2*mgAa - 12288*kappa*lam*mgAa*mqA*nf*tq - 192*kappa*mqA**2*nf*tq - 6144*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "4",
    "dim": 15,
    "eps": -1,
    "label": "gA_A",
    "pair": "g"
   },
   "gAs": {
    "C": "4",
    "dim": 15,
    "eps": 1,
    "label": "gA_S",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "8",
    "dim": 90,
    "eps": -1,
    "label": "g90",
    "pair": "g"
   },
   "gc3_2s": {
    "C": "6",
    "dim": 20,
    "eps": 1,
    "label": "g20",
    "pair": "g"
   },
   "gc5_2s": {
    "C": "10",
    "dim": 84,
    "eps": 1,
    "label": "g84",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "4",
    "dim": 15,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "4",
   "CF": "15/8",
   "NA": "15",
   "NR": "4"
  }
 },
 "SU4_6": {
  "S3": [
   [
    "-15*kappa**2 + 60*kappa*mgAa*nf*tq - 15*kappa*mqA/4",
    "96*kappa**2*nf + 96*kappa*lam*mgAa*nf*tq - 12*kappa*mqA*nf*tq"
   ],
   [
    "-240*kappa**2 - 240*kappa*lam*mgAa + 30*kappa*mqA",
    "-384*kappa**2 - 384*kappa*lam**2*mgAa + 96*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-240*kappa**2*mgAa*nf*tq - 240*kappa**2*mgAa*nf - 15*kappa**2*mqA - 100*kappa**2*nf*pg1 - 320*kappa**2*nf*pgc3_2s + 125*kappa**2*pq1/2 + 20*kappa**2*pqc3_2 + 360*kappa**2 - 480*kappa*lam*mgAa**2*nf*tq + 120*kappa*mgAa*mqA*nf*tq - 480*kappa*mgAa*nf*tq - 15*kappa*mqA**2/4 + 30*kappa*mqA",
    "-384*kappa**2*lam*mgAa*nf - 384*kappa**2*mgAa*nf*tq - 24*kappa**2*mqA*nf*tq + 48*kappa**2*mqA*nf - 256*kappa**2*nf*pg1 - 128*kappa**2*nf*pgc3_2s + 80*kappa**2*nf*pq1 - 32*kappa**2*nf*pqc3_2 - 1152*kappa**2*nf - 768*kappa*lam**2*mgAa**2*nf*tq + 96*kappa*lam*mgAa*mqA*nf*tq - 768*kappa*lam*mgAa*nf*tq + 192*kappa*mgAa*mqA*nf**2*tq**2 - 12*kappa*mqA**2*nf*tq + 96*kappa*mqA*nf*tq"
   ],
   [
    "960*kappa**2*lam*mgAa + 960*kappa**2*mgAa - 60*kappa**2*mqA + 640*kappa**2*pg1 + 320*kappa**2*pgc3_2s - 200*kappa**2*pq1 + 80*kappa**2*pqc3_2 + 2880*kappa**2 + 1920*kappa*lam**2*mgAa**2 - 240*kappa*lam*mgAa*mqA + 1920*kappa*lam*mgAa - 480*kappa*mgAa*mqA*nf*tq + 30*kappa*mqA**2 - 240*kappa*mqA",
    "3072*kappa**2*lam*mgAa - 384*kappa**2*mqA*nf*tq - 384*kappa**2*mqA*nf - 256*kappa**2*nf*pq1 - 128*kappa**2*nf*pqc3_2 + 8192*kappa**2*pg1/5 + 1536*kappa**2*pgAs + 128*kappa**2*pgc3_2s + 2688*kappa**2*pgc5_2s/5 + 2304*kappa**2 + 3072*kappa*lam**3*mgAa**2 + 3072*kappa*lam**2*mgAa - 1536*kappa*lam*mgAa*mqA*nf*tq + 96*kappa*mqA**2*nf*tq - 768*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "2",
    "dim": 15,
    "eps": -1,
    "label": "gA_A",
    "pair": "g"
   },
   "gAs": {
    "C": "2",
    "dim": 15,
    "eps": 1,
    "label": "gA_S",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "4",
    "dim": 90,
    "eps": -1,
    "label": "g90",
    "pair": "g"
   },
   "gc3_2s": {
    "C": "3",
    "dim": 20,
    "eps": 1,
    "label": "g20",
    "pair": "g"
   },
   "gc5_2s": {
    "C": "5",
    "dim": 84,
    "eps": 1,
    "label": "g84",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "2",
    "dim": 15,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc3_2": {
    "C": "3",
    "dim": 20,
    "eps": 0,
    "label": "q20",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "2",
   "CF": "5/4",
   "NA": "15",
   "NR": "6"
  }
 },
 "SU5_5": {
  "S3": [
   [
    "7776*kappa**2/125 + 288*kappa*mgAa*nf*tq - 144*kappa*mqA/125",
    "600*kappa**2*nf + 600*kappa*lam*mgAa*nf*tq + 12*kappa*mqA*nf*tq"
   ],
   [
    "-2880*kappa**2 - 2880*kappa*lam*mgAa - 288*kappa*mqA/5",
    "-6000*kappa**2 - 6000*kappa*lam**2*mgAa + 600*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-2880*kappa**2*mgAa*nf*tq - 2880*kappa**2*mgAa*nf - 15552*kappa**2*mqA/625 - 55296*kappa**2*nf*pg1/125 - 254016*kappa**2*nf*pgAs/125 + 331776*kappa**2*pq1/625 + 6048*kappa**2*pqA/625 - 19008*kappa**2/25 - 5760*kappa*lam*mgAa**2*nf*tq - 1152*kappa*mgAa*mqA*nf*tq/5 - 5760*kappa*mgAa*nf*tq + 288*kappa*mqA**2/625 + 576*kappa*mqA/25",
    "-6000*kappa**2*lam*mgAa*nf - 6000*kappa**2*mgAa*nf*tq + 648*kappa**2*mqA*nf*tq/5 - 120*kappa**2*mqA*nf - 1920*kappa**2*nf*pg1 - 5040*kappa**2*nf*pgAs + 2304*kappa**2*nf*pq1/5 - 504*kappa**2*nf*pqA/5 - 17040*kappa**2*nf - 12000*kappa*lam**2*mgAa**2*nf*tq - 240*kappa*lam*mgAa*mqA*nf*tq - 12000*kappa*lam*mgAa*nf*tq + 1200*kappa*mgAa*mqA*nf**2*tq**2 - 24*kappa*mqA**2*nf*tq/5 - 240*kappa*mqA*nf*tq"
   ],
   [
    "28800*kappa**2*lam*mgAa + 28800*kappa**2*mgAa - 1152*kappa**2*mqA/25 + 9216*kappa**2*pg1 + 24192*kappa**2*pgAs - 55296*kappa**2*pq1/25 + 12096*kappa**2*pqA/25 + 81792*kappa**2 + 57600*kappa*lam**2*mgAa**2 + 1152*kappa*lam*mgAa*mqA + 57600*kappa*lam*mgAa - 5760*kappa*mgAa*mqA*nf*tq + 576*kappa*mqA**2/25 + 1152*kappa*mqA",
    "120000*kappa**2*lam*mgAa - 6000*kappa**2*mqA*nf*tq - 6000*kappa**2*mqA*nf - 1920*kappa**2*nf*pq1 - 5040*kappa**2*nf*pqA + 40000*kappa**2*pg1 + 60000*kappa**2*pgAs + 12800*kappa**2*pgc12_5s + 4800*kappa**2*pgc8_5s + 122400*kappa**2 + 120000*kappa*lam**3*mgAa**2 + 120000*kappa*lam**2*mgAa - 24000*kappa*lam*mgAa*mqA*nf*tq - 240*kappa*mqA**2*nf*tq - 12000*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "5",
    "dim": 24,
    "eps": -1,
    "label": "gA_A",
    "pair": "g"
   },
   "gAs": {
    "C": "5",
    "dim": 24,
    "eps": 1,
    "label": "gA_S",
    "pair": "g"
   },
   "gc12_5s": {
    "C": "12",
    "dim": 200,
    "eps": 1,
    "label": "g200",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "10",
    "dim": 252,
    "eps": -1,
    "label": "g252",
    "pair": "g"
   },
   "gc8_5s": {
    "C": "8",
    "dim": 75,
    "eps": 1,
    "label": "g75",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "5",
    "dim": 24,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "5",
   "CF": "12/5",
   "NA": "24",
   "NR": "5"
  }
 },
 "Sp4_4": {
  "S3": [
   [
    "60*kappa**2 + 90*kappa*mgAa*nf*tq - 15*kappa*mqA/4",
    "216*kappa**2*nf + 216*kappa*lam*mgAa*nf*tq + 18*kappa*mqA*nf*tq"
   ],
   [
    "-540*kappa**2 - 540*kappa*lam*mgAa - 45*kappa*mqA",
    "-1296*kappa**2 - 1296*kappa*lam**2*mgAa + 216*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-540*kappa**2*mgAa*nf*tq - 540*kappa**2*mgAa*nf - 60*kappa**2*mqA - 150*kappa**2*nf*pg1 - 270*kappa**2*nf*pgc2_3s + 375*kappa**2*pq1/4 + 45*kappa**2*pqc2_3/4 - 810*kappa**2 - 1080*kappa*lam*mgAa**2*nf*tq - 180*kappa*mgAa*mqA*nf*tq - 1080*kappa*mgAa*nf*tq + 15*kappa*mqA**2/4 + 45*kappa*mqA",
    "-1296*kappa**2*lam*mgAa*nf - 1296*kappa**2*mgAa*nf*tq + 144*kappa**2*mqA*nf*tq - 108*kappa**2*mqA*nf - 864*kappa**2*nf*pg1 - 1152*kappa**2*nf*pgc2_3s + 180*kappa**2*nf*pq1 + 72*kappa**2*nf*pqc2_3 - 3168*kappa**2*nf - 2592*kappa*lam**2*mgAa**2*nf*tq - 216*kappa*lam*mgAa*mqA*nf*tq - 2592*kappa*lam*mgAa*nf*tq + 432*kappa*mgAa*mqA*nf**2*tq**2 - 18*kappa*mqA**2*nf*tq - 216*kappa*mqA*nf*tq"
   ],
   [
    "3240*kappa**2*lam*mgAa + 3240*kappa**2*mgAa - 90*kappa**2*mqA + 2160*kappa**2*pg1 + 2880*kappa**2*pgc2_3s - 450*kappa**2*pq1 - 180*kappa**2*pqc2_3 + 7920*kappa**2 + 6480*kappa*lam**2*mgAa**2 + 540*kappa*lam*mgAa*mqA + 6480*kappa*lam*mgAa - 1080*kappa*mgAa*mqA*nf*tq + 45*kappa*mqA**2 + 540*kappa*mqA",
    "15552*kappa**2*lam*mgAa - 1296*kappa**2*mqA*nf*tq - 1296*kappa**2*mqA*nf - 864*kappa**2*nf*pq1 - 1152*kappa**2*nf*pqc2_3 + 62208*kappa**2*pg1/5 + 12288*kappa**2*pgc2_3s + 672*kappa**2*pgc5_3s/5 + 5376*kappa**2*pgc8_3s + 864*kappa**2 + 15552*kappa*lam**3*mgAa**2 + 15552*kappa*lam**2*mgAa - 5184*kappa*lam*mgAa*mqA*nf*tq - 216*kappa*mqA**2*nf*tq - 2592*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "3",
    "dim": 10,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "6",
    "dim": 35,
    "eps": -1,
    "label": "g35_A",
    "pair": "g"
   },
   "gc2_3s": {
    "C": "2",
    "dim": 5,
    "eps": 1,
    "label": "g5",
    "pair": "g"
   },
   "gc5_3s": {
    "C": "5",
    "dim": 14,
    "eps": 1,
    "label": "g14",
    "pair": "g"
   },
   "gc8_3s": {
    "C": "8",
    "dim": 35,
    "eps": 1,
    "label": "g35_S",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "3",
    "dim": 10,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc2_3": {
    "C": "2",
    "dim": 5,
    "eps": 0,
    "label": "q5",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "3",
   "CF": "5/4",
   "NA": "10",
   "NR": "4"
  }
 },
 "Sp6_6": {
  "S3": [
   [
    "105*kappa**2 + 168*kappa*mgAa*nf*tq - 21*kappa*mqA/4",
    "384*kappa**2*nf + 384*kappa*lam*mgAa*nf*tq + 24*kappa*mqA*nf*tq"
   ],
   [
    "-1344*kappa**2 - 1344*kappa*lam*mgAa - 84*kappa*mqA",
    "-3072*kappa**2 - 3072*kappa*lam**2*mgAa + 384*kappa*mqA*nf*tq"
   ]
  ],
  "S4": [
   [
    "-1344*kappa**2*mgAa*nf*tq - 1344*kappa**2*mgAa*nf - 105*kappa**2*mqA - 196*kappa**2*nf*pg1 - 896*kappa**2*nf*pgc3_4s + 343*kappa**2*pq1/2 + 28*kappa**2*pqc3_4 - 2016*kappa**2 - 2688*kappa*lam*mgAa**2*nf*tq - 336*kappa*mgAa*mqA*nf*tq - 2688*kappa*mgAa*nf*tq + 21*kappa*mqA**2/4 + 84*kappa*mqA",
    "-3072*kappa**2*lam*mgAa*nf - 3072*kappa**2*mgAa*nf*tq + 240*kappa**2*mqA*nf*tq - 192*kappa**2*mqA*nf - 1024*kappa**2*nf*pg1 - 3200*kappa**2*nf*pgc3_4s + 224*kappa**2*nf*pq1 + 160*kappa**2*nf*pqc3_4 - 8064*kappa**2*nf - 6144*kappa*lam**2*mgAa**2*nf*tq - 384*kappa*lam*mgAa*mqA*nf*tq - 6144*kappa*lam*mgAa*nf*tq + 768*kappa*mgAa*mqA*nf**2*tq**2 - 24*kappa*mqA**2*nf*tq - 384*kappa*mqA*nf*tq"
   ],
   [
    "10752*kappa**2*lam*mgAa + 10752*kappa**2*mgAa - 168*kappa**2*mqA + 3584*kappa**2*pg1 + 11200*kappa**2*pgc3_4s - 784*kappa**2*pq1 - 560*kappa**2*pqc3_4 + 28224*kappa**2 + 21504*kappa*lam**2*mgAa**2 + 1344*kappa*lam*mgAa*mqA + 21504*kappa*lam*mgAa - 2688*kappa*mgAa*mqA*nf*tq + 84*kappa*mqA**2 + 1344*kappa*mqA",
    "49152*kappa**2*lam*mgAa - 3072*kappa**2*mqA*nf*tq - 3072*kappa**2*mqA*nf - 1024*kappa**2*nf*pq1 - 3200*kappa**2*nf*pqc3_4 + 131072*kappa**2*pg1/7 + 40000*kappa**2*pgc3_4s + 9216*kappa**2*pgc5_2s + 2880*kappa**2*pgc7_4s/7 + 29952*kappa**2 + 49152*kappa*lam**3*mgAa**2 + 49152*kappa*lam**2*mgAa - 12288*kappa*lam*mgAa*mqA*nf*tq - 384*kappa*mqA**2*nf*tq - 6144*kappa*mqA*nf*tq"
   ]
  ],
  "channels": {
   "g1": {
    "C": "0",
    "dim": 1,
    "eps": 1,
    "label": "g1",
    "pair": "g"
   },
   "gAa": {
    "C": "4",
    "dim": 21,
    "eps": -1,
    "label": "gA",
    "pair": "g"
   },
   "gc2_1a": {
    "C": "8",
    "dim": 189,
    "eps": -1,
    "label": "g189",
    "pair": "g"
   },
   "gc3_4s": {
    "C": "3",
    "dim": 14,
    "eps": 1,
    "label": "g14",
    "pair": "g"
   },
   "gc5_2s": {
    "C": "10",
    "dim": 126,
    "eps": 1,
    "label": "g126",
    "pair": "g"
   },
   "gc7_4s": {
    "C": "7",
    "dim": 90,
    "eps": 1,
    "label": "g90",
    "pair": "g"
   },
   "q1": {
    "C": "0",
    "dim": 1,
    "eps": 0,
    "label": "q1",
    "pair": "q"
   },
   "qA": {
    "C": "4",
    "dim": 21,
    "eps": 0,
    "label": "qA",
    "pair": "q"
   },
   "qc3_4": {
    "C": "3",
    "dim": 14,
    "eps": 0,
    "label": "q14",
    "pair": "q"
   }
  },
  "inv": {
   "CA": "4",
   "CF": "7/4",
   "NA": "21",
   "NR": "6"
  }
 }
}

==> anc/numbers/deposit/R9/singlet_weights_gc/run_channels_gc.gp <==
\\ run_channels_gc.gp -- the t-channel tabulation of R7/singlet/channels.gp (read unchanged) for further representations,
\\ in the format of R7/singlet/channels.out, for the channel-space route channel_weights_gc.py.  SU(5) with fundamental
\\ quarks is added to REP() of singlet_model.gp (not changed).  The representations come from CHANNEL_REPS.
\\ channels.gp reads singlet_model.gp from the working directory, so this file is run from numbers/deposit/R7/singlet
\\ (nothing is written there; the output goes to this folder):
\\   cd ../../R7/singlet && CHANNEL_REPS=SU2_3 gp -q -D breakloop=0 <this folder>/run_channels_gc.gp < /dev/null > <this folder>/chan/SU2_3.out
default(parisizemax, 8000000000);
read("channels.gp");
REP0 = REP;
REP(name) = if(name == "SU5_5", sun(5), REP0(name));
REPS = strsplit(getenv("CHANNEL_REPS"), ",");
foreach(REPS, nm, tabulate(nm); print("# end of ", nm));
quit;


==> anc/numbers/deposit/R9/singlet_weights_gc/run_channels_gc.log <==
channel tabulation finished


==> anc/numbers/deposit/R9/singlet_weights_gc/run_channels_gc.sh <==
#!/bin/bash
# run_channels_gc.sh -- tabulates the channel data (R7/singlet/channels.gp, unchanged) for the representations that
# R7/singlet/channels.out does not hold, one process per representation, into chan/<REP>.out.  SU3_8 is left out:
# its quark-pair space holds two adjoint representations, which channels.gp does not handle.
HERE="$(cd "$(dirname "$0")" && pwd)"
mkdir -p "$HERE/chan"
cd "$HERE/../../R7/singlet"
echo "SU5_5 SO7_7 Sp6_6 SU4_10 SU4_6 SU3_10 SU3_6 Sp4_4 SU2_3 SU2_4 SU2_5" | tr ' ' '\n' | \
  xargs -P 5 -I{} sh -c "CHANNEL_REPS={} gp -q -D breakloop=0 '$HERE/run_channels_gc.gp' < /dev/null > '$HERE/chan/{}.out' 2> '$HERE/chan/{}.err'"
echo "channel tabulation finished"


==> anc/numbers/deposit/R9/singlet_weights_gc/run_route1.log <==
route 1 finished


==> anc/numbers/deposit/R9/singlet_weights_gc/run_route1.sh <==
#!/bin/bash
# run_route1.sh -- runs weights_gc.gp for every representation and sign configuration, in parallel (PARI/GP).
# Output: out/<REP>_<kappa>_<tq>_<lam>.out (and .err for the standard error of gp).  Run inside this folder:
#   bash run_route1.sh
# 16 representations x 5 configurations, 14 processes at a time (SO7_7 and Sp6_6 take about 50 minutes each under this
# load, the rest seconds to minutes); then SU5_5 in the main configuration (1,1,1) only, alone (about an hour), since a
# 576-dimensional gluon-pair space makes every configuration of the deposited solver slow.  The other configurations
# of SU5_5 are covered by route 2 (channel_weights_gc.py).
cd "$(dirname "$0")"
mkdir -p out
REPS="SO7_7 Sp6_6 SU4_10 SU4_6 SU4_4 SU3_10 SU3_8 SU3_6 SU3_3 SO5_5 Sp4_4 G2_7 SU2_2 SU2_3 SU2_4 SU2_5"
CONFIGS="1,1,1 -1,1,1 1,-1,1 1,1,-1 1,1,2"
for r in $REPS; do for c in $CONFIGS; do echo "$r $c"; done; done | \
  xargs -P 14 -n 2 sh -c 'f=out/$0_$(echo $1 | tr , _); REP=$0 CONFIG=$1 gp -q -D breakloop=0 weights_gc.gp < /dev/null > $f.out 2> $f.err'
REP=SU5_5 CONFIG=1,1,1 gp -q -D breakloop=0 weights_gc.gp < /dev/null > out/SU5_5_1_1_1.out 2> out/SU5_5_1_1_1.err
echo "route 1 finished"


==> anc/numbers/deposit/R9/singlet_weights_gc/weights_gc.gp <==
\\ weights_gc.gp -- the flavor-singlet poles S_3, S_4 with a weight on every intermediate pair of the pair (ladder) term,
\\ per color channel and signature, in a general group; the deposited solver numbers/deposit/R7/singlet/singlet_model.gp
\\ is read unchanged (../../R7/singlet/ from this folder) and supplies setup, born, bmul, badd, bscal, bcas, btrc and
\\ singlet.  This file extends run_weights.gp of R8/singlet_weights (SU(3) only) to every representation of REP() in
\\ singlet_model.gp, and adds two parameters of the negative-signature Born tensor:
\\   tq   multiplies the negative-signature quark-gluon (qg) Born block, so tq = -1 reverses the negative-signature
\\        transition product;
\\   lam  multiplies the negative-signature gluon-pair Born block, whose only nonzero channel is the antisymmetric
\\        adjoint, so b_8a^- = -lam C_A (lam = 1 installed, lam = -1 is the reversed weight s8 = -1 of singlet_model.gp).
\\
\\ Channels.  The quark-pair space W_q is split into the eigenspaces of the pair Casimir, the gluon-pair space W_g into
\\ the simultaneous eigenspaces of the pair Casimir and the swap of the two gluons (eps = +1 symmetric, -1
\\ antisymmetric).  Projector on the Casimir value C: prod_{C' != C} (Cas - C')/(C - C'), times (1 + eps P)/2 on W_g.
\\ Labels (group-independent, from the Casimir ratio r = C_R/C_A and eps):
\\   q1 (r = 0), qA (r = 1), qc<n>_<d> (r = n/d) on W_q;
\\   g1 (r = 0), gAs (r = 1, eps = +1), gAa (r = 1, eps = -1), gc<n>_<d>s / gc<n>_<d>a (r = n/d, eps = +1 / -1) on W_g.
\\ A weight w^tau_c multiplies the projector P_c on the intermediate pair of every product of the pair term of
\\ signature tau: W^tau = sum_c w^tau_c P_c (variables p<label> for tau = +1 and m<label> for tau = -1).
\\
\\ Equations (those of solvesinglet with the weights), A^tau_1 = 2 Born^tau (negative qg block times tq, negative gg
\\ block times lam):
\\   A^+_2 = -2 Cas A^+_1 + A^+_1 W^+ A^+_1,
\\   A^-_2 = 4 kappa T_rc[A^+_1] + A^-_1 W^- A^-_1,
\\   A^-_3 = -4 Cas A^-_2 + 4 kappa T_rc[A^+_2] + A^-_1 W^- A^-_2 + A^-_2 W^- A^-_1,
\\   S_3 = 6 kappa singlet(T_rc[A^-_2]),  S_4 = 6 kappa singlet(T_rc[A^-_3]).
\\ So S_3 does not depend on W^+ and is linear in W^-; S_4 is linear in W^+ (through T_rc[A^+_2] only) and at most
\\ quadratic in W^-, with no product of a positive and a negative weight.  Hence
\\   S_m = F_m(W^-) + sum_c p_c L_c (m = 4 only),   L_c = 24 singlet(T_rc[T_rc[A^+_1 P_c A^+_1]])  (kappa^2 = 1),
\\ where F_m(W^-) is S_m at W^+ = 0.  F_m is reconstructed exactly from its values at W^- = 0, P_c, 2 P_c and
\\ P_c + P_d (all channels c < d of W^- that carry a nonzero Born block or transition); a channel whose Born blocks and
\\ transitions vanish in the signature is kept and gets coefficient zero (it cannot enter the pair term).
\\ Checks printed (lines CHECK): projectors (idempotent, orthogonal, complete, commuting with Cas and the swap); at all
\\ weights = 1 and tq = 1, lam = +-1 the full weighted recursion equals solvesinglet(m, 3, kappa, s8 = lam) of the
\\ deposited solver; at one point of random rational weights (all channels of both signatures) the full weighted
\\ recursion equals the reconstructed polynomial.
\\
\\ Output lines (fields separated by ';'; entries are polynomials in nf with rational coefficients):
\\   INV;rep;N_R;N_A;C_F;C_A;dFF;dFA;dAA;d33                         invariants (singlet_model.gp, setup)
\\   CH;rep;label;pair;eps;C_R;dim                                     channels
\\   POS;rep;label;m;qq;qg;gq;gg                                       L_c, coefficient of p<label> in S_m (m = 3, 4)
\\   F;rep;kappa;tq;lam;m;monomial;qq;qg;gq;gg                         coefficient of the monomial (1, m<c>, m<c>*m<d>)
\\                                                                     of the weights in F_m = S_m at W^+ = 0
\\   CHECK;rep;...;0|1
\\ Run (one representation and one sign configuration per process; POS lines only for CONFIG = 1,1,1):
\\   REP=SU3_3 CONFIG=1,1,1 gp -q -D breakloop=0 weights_gc.gp < /dev/null > out/SU3_3_1_1_1.out
default(parisizemax, 8000000000);
read("../../R7/singlet/singlet_model.gp");
\\ SU(5) with quarks in the fundamental is added to the representations of singlet_model.gp (which is not changed)
REP0 = REP;
REP(name) = if(name == "SU5_5", sun(5), REP0(name));

bmulw(X,Z,Wq,Wg) = [X[1]*Wq*Z[1]+X[2]*Wg*Z[3], X[1]*Wq*Z[2]+X[2]*Wg*Z[4], X[3]*Wq*Z[1]+X[4]*Wg*Z[3], X[3]*Wq*Z[2]+X[4]*Wg*Z[4]];

rlab(r) = if(r == 0, "1", if(r == 1, "A", Str("c", numerator(r), "_", denominator(r))));

\\ channels as vectors [label, pair, eps, C_R, dim, projector]
mkchannels(m) = {
  my(out = List(), CA = m[4]);
  for(x = 1, 2,
    my(C = m[7][x], n = matsize(C)[1], Id = matid(n), f, ev);
    f = factor(minpoly(C))[,1];
    ev = vecsort(vector(#f, k, if(poldegree(f[k]) != 1, error("Casimir eigenvalue not rational")); -polcoeff(f[k],0)/polcoeff(f[k],1)));
    for(k = 1, #ev,
      my(Pl = Id);
      for(l = 1, #ev, if(l != k, Pl = Pl * (C - ev[l]*Id) / (ev[k] - ev[l])));
      if(x == 1,
        listput(out, [Str("q", rlab(ev[k]/CA)), 1, 0, ev[k], trace(Pl), Pl]),
        for(s = 1, 2, my(eps = if(s == 1, 1, -1), Q = Pl * (Id + eps*m[8]) / 2, d = trace(Q), lb = rlab(ev[k]/CA));
          if(d != 0, listput(out, [Str("g", lb, if(lb == "1", "", if(eps > 0, "s", "a"))), 2, eps, ev[k], d, Q]))))));
  Vec(out);
}

chkchannels(m, ch) = {
  my(ok = 1, dm = [m[1]^2, m[2]^2], tot = [0*matid(dm[1]), 0*matid(dm[2])]);
  for(c = 1, #ch, my(x = ch[c][2], P = ch[c][6]);
    ok = ok && P*P == P && P*m[7][x] == m[7][x]*P && m[7][x]*P == ch[c][4]*P;
    if(x == 2, ok = ok && P*m[8] == m[8]*P && m[8]*P == ch[c][3]*P);
    tot[x] += P;
    for(d = c+1, #ch, if(ch[d][2] == x, ok = ok && P*ch[d][6] == 0*P)));
  ok && tot[1] == matid(dm[1]) && tot[2] == matid(dm[2]);
}

\\ W = [Wq, Wg] from a vector of weights over the channels (weights of channels of the other pair are ignored)
mkW(m, ch, w) = {
  my(dm = [m[1]^2, m[2]^2], W = [0*matid(dm[1]), 0*matid(dm[2])]);
  for(c = 1, #ch, if(w[c] != 0, W[ch[c][2]] += w[c] * ch[c][6]));
  W;
}

borns(m, tq, lam) = { my(Bp = born(m, 1), Bm = born(m, -1)); Bm[2] = tq*Bm[2]; Bm[4] = lam*Bm[4]; [Bp, Bm]; }

\\ the full weighted recursion: returns [S_3, S_4]
fullS(m, kappa, tq, lam, Wp, Wm) = {
  my(B = borns(m, tq, lam), Ap1 = bscal(2, B[1]), Am1 = bscal(2, B[2]), Ap2, Am2, Am3);
  Ap2 = badd(bscal(-2, bcas(m, Ap1)), bmulw(Ap1, Ap1, Wp[1], Wp[2]));
  Am2 = badd(bscal(4*kappa, btrc(m, Ap1)), bmulw(Am1, Am1, Wm[1], Wm[2]));
  Am3 = badd(badd(bscal(-4, bcas(m, Am2)), bscal(4*kappa, btrc(m, Ap2))), badd(bmulw(Am1, Am2, Wm[1], Wm[2]), bmulw(Am2, Am1, Wm[1], Wm[2])));
  [6*kappa*singlet(m, btrc(m, Am2)), 6*kappa*singlet(m, btrc(m, Am3))];
}

\\ F(W^-) = [S_3, S_4] at W^+ = 0, with T1 = T_rc[A^+_1] and T2 = T_rc[A^+_2(W^+ = 0)] precomputed
Fval(m, kappa, Am1, T1, T2, Wm) = {
  my(Am2, Am3);
  Am2 = badd(bscal(4*kappa, T1), bmulw(Am1, Am1, Wm[1], Wm[2]));
  Am3 = badd(badd(bscal(-4, bcas(m, Am2)), bscal(4*kappa, T2)), badd(bmulw(Am1, Am2, Wm[1], Wm[2]), bmulw(Am2, Am1, Wm[1], Wm[2])));
  [6*kappa*singlet(m, btrc(m, Am2)), 6*kappa*singlet(m, btrc(m, Am3))];
}

\\ 1 if the Born blocks of one signature act on channel c (as intermediate pair of a product)
carries(ch, Bx, c) = {
  my(P = ch[c][6]);
  if(ch[c][2] == 1, Bx[1]*P != 0 || Bx[3]*P != 0 || P*Bx[1] != 0 || P*Bx[2] != 0,
                    Bx[2]*P != 0 || Bx[4]*P != 0 || P*Bx[3] != 0 || P*Bx[4] != 0);
}

\\ the reconstructed F = [S_3, S_4] at W^+ = 0 for negative-signature weights wm (a vector over all channels)
evalpoly(F0, Lin, Qd, Qo, negc, wm) = {
  my(r = vector(2, s, F0[s]));
  for(k = 1, #negc, my(x = wm[negc[k]]); for(s = 1, 2, r[s] += x*Lin[k][s] + x^2*Qd[k][s]));
  for(k = 1, #negc, for(l = k+1, #negc, my(q = mapget(Qo, [k, l])); for(s = 1, 2, r[s] += wm[negc[k]]*wm[negc[l]]*q[s])));
  r;
}

pr4(M) = Str(M[1,1], ";", M[1,2], ";", M[2,1], ";", M[2,2]);

{
my(nm = getenv("REP"), cfg = if(getenv("CONFIG"), eval(Str("[", getenv("CONFIG"), "]")), [1,1,1]),
   kappa = cfg[1], tq = cfg[2], lam = cfg[3], m, ch, nch, inv, B, Ap1, Am1, T1, T2, zero, negc, posc, F0, Fe, F2e, Lin, Qd, Qo, posL, t0);
t0 = getwalltime();
m = setup(nm); inv = m[14];
print("INV;", nm, ";", m[1], ";", m[2], ";", m[3], ";", m[4], ";", inv[1], ";", inv[2], ";", inv[3], ";", inv[4]);
ch = mkchannels(m); nch = #ch;
for(c = 1, nch, print("CH;", nm, ";", ch[c][1], ";", if(ch[c][2] == 1, "q", "g"), ";", ch[c][3], ";", ch[c][4], ";", ch[c][5]));
print("CHECK;", nm, ";projectors idempotent, orthogonal, complete, commuting with Cas and swap;", chkchannels(m, ch));
B = borns(m, tq, lam); Ap1 = bscal(2, B[1]); Am1 = bscal(2, B[2]);
T1 = btrc(m, Ap1);
T2 = btrc(m, bscal(-2, bcas(m, Ap1)));
zero = vector(nch, c, 0);
\\ channels of each signature that can carry the pair term: those on which some Born block or transition is nonzero
negc = select(c -> carries(ch, B[2], c), vector(nch, c, c));
posc = select(c -> carries(ch, B[1], c), vector(nch, c, c));
print("CHECK;", nm, ";channels carrying the negative-signature pair term;", vector(#negc, k, ch[negc[k]][1]), ";positive;", vector(#posc, k, ch[posc[k]][1]), ";1");
\\ positive-signature weights (independent of kappa, tq, lam): only for the main configuration
posL = Map();
if(cfg == [1,1,1],
  for(k = 1, #posc, my(c = posc[k], W = mkW(m, ch, vector(nch, d, d == c)), X, L4);
    X = bmulw(Ap1, Ap1, W[1], W[2]);
    L4 = 24*singlet(m, btrc(m, btrc(m, X)));
    mapput(posL, c, L4);
    print("POS;", nm, ";", ch[c][1], ";3;0;0;0;0");
    print("POS;", nm, ";", ch[c][1], ";4;", pr4(L4))));
\\ negative-signature weights: F at 0, e_c, 2 e_c, e_c + e_d
F0 = Fval(m, kappa, Am1, T1, T2, mkW(m, ch, zero));
Fe = vector(#negc); F2e = vector(#negc);
for(k = 1, #negc, my(c = negc[k]);
  Fe[k] = Fval(m, kappa, Am1, T1, T2, mkW(m, ch, vector(nch, d, d == c)));
  F2e[k] = Fval(m, kappa, Am1, T1, T2, mkW(m, ch, vector(nch, d, 2*(d == c)))));
for(s = 1, 2, print("F;", nm, ";", kappa, ";", tq, ";", lam, ";", s+2, ";1;", pr4(F0[s])));
Lin = vector(#negc); Qd = vector(#negc);
for(k = 1, #negc, my(c = negc[k], q = vector(2, s, (F2e[k][s] - 2*Fe[k][s] + F0[s])/2));
  Qd[k] = q; Lin[k] = vector(2, s, Fe[k][s] - F0[s] - q[s]);
  for(s = 1, 2,
    print("F;", nm, ";", kappa, ";", tq, ";", lam, ";", s+2, ";m", ch[c][1], ";", pr4(Lin[k][s]));
    print("F;", nm, ";", kappa, ";", tq, ";", lam, ";", s+2, ";m", ch[c][1], "^2;", pr4(Qd[k][s]))));
Qo = Map();
for(k = 1, #negc, for(l = k+1, #negc, my(c = negc[k], d = negc[l], Fv, q);
  Fv = Fval(m, kappa, Am1, T1, T2, mkW(m, ch, vector(nch, e, (e == c) + (e == d))));
  q = vector(2, s, Fv[s] - F0[s] - Lin[k][s] - Lin[l][s] - Qd[k][s] - Qd[l][s]);
  mapput(Qo, [k, l], q);
  for(s = 1, 2, print("F;", nm, ";", kappa, ";", tq, ";", lam, ";", s+2, ";m", ch[c][1], "*m", ch[d][1], ";", pr4(q[s])))));
\\ check 1: all weights = 1 against the deposited solvesinglet (tq = 1, lam = +-1)
my(one = vector(nch, c, 1), W1 = mkW(m, ch, one), full1 = fullS(m, kappa, tq, lam, W1, W1));
if(tq == 1 && abs(lam) == 1,
  my(ref = solvesinglet(m, 3, kappa, lam)[1]);
  print("CHECK;", nm, ";kappa=", kappa, ";tq=", tq, ";lam=", lam, ";full weighted recursion at unit weights = solvesinglet(m, 3, kappa, s8 = lam) (S_3, S_4);",
        full1[1] == ref[3] && full1[2] == ref[4]));
\\ check 2: polynomial at unit weights and at a random rational point against the full recursion
if(cfg == [1,1,1],
  my(pv = evalpoly(F0, Lin, Qd, Qo, negc, one)); for(k = 1, #posc, pv[2] += mapget(posL, posc[k]));
  print("CHECK;", nm, ";kappa=", kappa, ";tq=", tq, ";lam=", lam, ";reconstructed polynomial at unit weights = full weighted recursion;", pv == full1);
  setrand(12345);
  my(wp = vector(nch, c, (random(19) - 9)/(1 + random(5))), wm = vector(nch, c, (random(19) - 9)/(1 + random(5))), fr, pr);
  fr = fullS(m, kappa, tq, lam, mkW(m, ch, wp), mkW(m, ch, wm));
  pr = evalpoly(F0, Lin, Qd, Qo, negc, wm); for(k = 1, #posc, pr[2] += wp[posc[k]] * mapget(posL, posc[k]));
  print("CHECK;", nm, ";kappa=", kappa, ";tq=", tq, ";lam=", lam, ";reconstructed polynomial at random rational weights ", wp, " ", wm, " = full weighted recursion;", pr == fr),
  \\ other configurations: unit-weight check of F against the full recursion at W^+ = 0 and W^- = 1, and at a random point
  my(fz = fullS(m, kappa, tq, lam, mkW(m, ch, zero), W1));
  print("CHECK;", nm, ";kappa=", kappa, ";tq=", tq, ";lam=", lam, ";reconstructed F at W^- = 1 = full weighted recursion at W^+ = 0;", evalpoly(F0, Lin, Qd, Qo, negc, one) == fz);
  setrand(12345);
  my(wm = vector(nch, c, (random(19) - 9)/(1 + random(5))));
  print("CHECK;", nm, ";kappa=", kappa, ";tq=", tq, ";lam=", lam, ";reconstructed F at random W^- ", wm, " = full weighted recursion at W^+ = 0;",
        evalpoly(F0, Lin, Qd, Qo, negc, wm) == fullS(m, kappa, tq, lam, mkW(m, ch, zero), mkW(m, ch, wm))));
print("TIME;", nm, ";", cfg, ";", (getwalltime() - t0)\1000, " s");
}
quit;


==> anc/numbers/deposit/R9/zeta3_n3ll/README.txt <==
zeta3_n3ll: the zeta_3 parts of the N3LL x^0 coefficients of P_ns^+ at three and four loops, compared with the small-N
relation of arXiv:2202.10362. Calculation made before submission.

Question.  Do the zeta_3 parts of the complete four-loop x^0 ln^3 x coefficients of P_ns^(3)+, and of the complete
three-loop x^0 ln x coefficients of P_ns^(2)+, equal what the relation
    P(N,a) [P(N,a) - N + beta(a)/a] = O(N^0)        (eq. (2.21) of 2202.10362, label Pnsto0SL in its source)
gives from the complete lower orders?  This relation is the one behind the printed p_{3,3}^+ of 2202.10362 (eq. (3.8),
label p33p, source lines 974-997; the ancillary file names it eq.(3.8)).

Conventions.  a = alpha_s/(4 pi); P = sum_n a^(n+1) P^(n) and P = -gamma; beta(a) = -beta_0 a^2 - beta_1 a^3 - ...,
beta_0 = 11/3 C_A - 2/3 n_f, beta_1 = 34/3 C_A^2 - 10/3 C_A n_f - 2 C_F n_f; P^(n)(N) = sum_k N^(-2n-1+k) p_{n,k} about
N = 0 (label PexpN0); x^0 ln^j x <-> (-1)^j j! N^(-j-1), so x^0 ln^3 x = -(1/6) N^-4 and x^0 ln x = -N^-2.  Colour basis at four
loops (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, d_F^{abcd}d_A^{abcd}/N_R), with d_Fd_A divided by N_R as in the four-loop file
(its d4FA/nc) and in the project; ten n_f structures (C_FC_A^2 n_f, C_F^2C_A n_f, C_F^3 n_f, d_Fd_F/N_R n_f, C_A d33/N_R n_f,
C_F d33/N_R n_f, C_FC_A n_f^2, C_F^2 n_f^2, d33/N_R n_f^2, C_F n_f^3).  At three loops (C_FC_A^2, C_F^2C_A, C_F^3) and
(C_FC_A n_f, C_F^2 n_f, C_F n_f^2).  R_{m,k} denotes the coefficient of a^(m+1) N^(-2m+k) in P(P - N + beta/a) computed with
the complete inputs; S_3 = R_{2,2}/zeta_2 and S_4 = R_{3,2}/zeta_2 are the project's S_n.

Inputs (read from numbers/published/, i.e. ../../../published/ from this folder; not redistributed):
  gvmsy_anc/Pqq3NSpXto0.m     sha256 8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46
      four-loop x -> 0 expansion of P_ns^(3)+, ancillary file of arXiv:2604.09534 (Gehrmann, von Manteuffel, Sotnikov, Yang)
  mvv/MVV3.tex                sha256 1d646eb9a5efa2d8234d2c747646bc1b36f92f9aaf4eaf0e6d3533d118975c30
      LaTeX source of hep-ph/0403192 (Moch, Vermaseren, Vogt): x-space P^(0), P^(1)+, P^(1)-, P^(2)+ (blocks texPqq0,
      texPqq1p, texPqq1m, texPqq2p), N-space gamma^(0), gamma^(1)+-  (texgqq0, texgqq1p, texgqq1m), printed D_0^+..D_3^+
  dkmv/xto0-DIS.tex           sha256 1cc807e236ef5039258604f971c9cb4e4bf79b045d07f1fce6ce7467217d8ec3
      LaTeX source of arXiv:2202.10362 (Davies, Kom, Moch, Vogt): texp33p, App. A (texPns0R, texPns1R, texPns2R)
  dkmv/xto0-DIS-ancillary.h   sha256 f8a6185f4e49723af11393d51a2c56cb4bcb3003dddd671a0848c2cf20601efd
      its ancillary FORM file: p33p (eq. (3.8)), Pns0R, Pns1R, Pns2R (eq. (A.1))

Programs.  Run inside this folder, in this order.  Each writes its .out file beside itself and prints the same lines; do not
redirect standard output onto that file.  Exit status 0 means every check passed.

  python3 -B zeta3_py.py        -> zeta3_py.out        (program (b): Python 3.14.4, SymPy 1.14.0, mpmath 1.3.0; about 35 s)
  wolfram -script zeta3_wl.wl   -> zeta3_wl.out        (program (a): Wolfram Engine 15.0.0; 40 s to 100 s)
  python3 -B compare_outputs.py -> compare_outputs.out (reads the two .out files and compares 38 items)

  The two programs were written separately and use different methods for every step:
                          zeta3_py.py                                   zeta3_wl.wl
  four-loop data          own string parser of the .m file -> SymPy     Get of the .m file
  printed p33p            LaTeX block texp33p (own converter), checked  ancillary FORM block p33p
                          against the FORM block p33p
  MVV formulas            own LaTeX converter -> SymPy                  own LaTeX converter (string rules) -> Wolfram
  x^0 logs of P^(2)+      HPLs with a non-zero index set to 0,          same rule, written separately; p_qq by its
                          H_{0..0} = ln^w x/w!, prefactors at x = 0     explicit form, then x -> 0
  N^0 coefficient of      numerical Mellin transform (tanh-sinh, 60     exact Integrate of (E - x^0 logs)/x - c/(1-x)
  P^(1)+ at N = 0         digits, split at x = 1/2 with y = 1-x) and    over (0,1); c by Limit at x -> 1
                          PSLQ on {1, z2, z3, ln2, z2 ln2, ln^2 2, ln^3 2}
  P^(0) at N = 0          series of 2/(N(N+1)) and S_1(N) by hand,       Series of PolyGamma; x-space check of N^-1, N^0
                          checked against the x-space formula (PSLQ)
  Mellin of ln^j x        formula (-1)^j j!/N^(j+1)                     Integrate
  the relation            explicit convolution sums for R_{m,k}         full product P(P - N + beta/a) expanded
  controls on the parse   moments N = 2, 4, 6 of P^(1)+ and N = 3 of     moments N = 2, 4 of P^(1)+ and N = 3 of P^(1)-
                          P^(1)- against the parsed N-space formulas     against the parsed N-space formulas (own
                          (own harmonic sums), quark-number              harmonic sums), quark-number conservation of
                          conservation of P^(1)- at N = 1, P^(0) at N=2  P^(1)- at N = 1, P^(0) at N = 2; all exact
                          (agreement to 1e-40)
  Both compare their own Laurent coefficients with App. A of 2202.10362; zeta3_py.py also with the printed D_0^+..D_3^+ of
  hep-ph/0403192 (eq. (4.15), label eq:D+exact; number from MVV3.aux in published/deposit_thirdparty/T16).  Each program has mutations (corrupted inputs) that must make a comparison fail: 6 in
  zeta3_py.py, 4 in zeta3_wl.wl, all fire.  compare_outputs.py was checked to report a difference when one number of either
  output is altered (done on a scratch copy, not deposited).

Results (identical in both programs; compare_outputs.out: 0 differences).

  Four loops, x^0 ln^3 x of P_ns^(3)+ (data, file of 2604.09534):
      zeta_3 part    (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (0, 0, 48, -320/3, 0); all ten n_f parts 0;
                     SU(N): -2 (N^2-1)^3 (N^2-10)/(3 N^4), SU(3): 1024/243
      rational part  (1331/81, 6530/27, 10/3, -106/3, 0); n_f (-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81)
      zeta_2 part    (320/3, -360, 240, -64, -256); n_f (16, -48, 64, 0, ..., 0)
      no other zeta value and no product of zeta values occurs in this coefficient.
  Printed p_{3,3}^+ of 2202.10362 times -1/6 (LaTeX = FORM block):
      zeta_3 (0, 0, 48, -320/3, 0), n_f parts 0; rational parts identical to the data in all 15 structures;
      its zeta_2 terms, 192 zeta_2 n_c^3 C_F - 48 zeta_2 n_f n_c^2 C_F (N space), are the large-n_c part only.
  Own evaluation of the relation (inputs P^(0), P^(1)+, P^(2)+ from hep-ph/0403192, not from App. A):
      with the complete P^(0), P^(1)+, P^(2)+: zeta_3 (0, 0, 48, -320/3, 0), rational parts as the data, all n_f zeta_3 0;
      it reproduces the printed p33p in the rational, zeta_3 and n_f parts exactly, and its zeta_2 part agrees with the
      printed one (and with the data) at the leading power of n_c in SU(n_c): N^-4 coefficient 96 n_c^4 (n_f^0) and
      -24 n_c^3 n_f (n_f^1);
      with P^(2)+ replaced by its own relation prediction from P^(0), P^(1)+: zeta_3 and rational parts unchanged, only
      zeta_2 changes ((0, 0, -176, 96, 0) in place of (-110/3, 76, -376/3, -16, 0)).
      Where the zeta_3 comes from (N space): 2 p_{0,3} p_{2,0} + 2 p_{0,0} p_{2,3} + 2 p_{1,0} p_{1,3}, with the zeta_3 of
      p_{0,3} = C_F(4 zeta_3 - 2) (from -4 C_F S_1(N) of the LO kernel), of p_{1,3} = C_F[(16 zeta_3 + 19/2) C_F
      - (12 zeta_3 + 421/18) C_A + 29/9 n_f] and of p_{2,3}; sum 640 zeta_3 C_F^4 - 288 zeta_3 C_F^3 C_A.
      Residual R_{3,3} = 4 zeta_2 [215 C_FC_A^3 - 654 C_F^2C_A^2 + 548 C_F^3C_A - 72 C_F^4 - 384 d_Fd_A/N_R
                                  + 2 n_f C_F (C_A - 2C_F)(7 C_A - 10 C_F)]:
      pure zeta_2, no zeta_3, no rational term.  Data minus own prediction at x^0 ln^3 x = R_{3,3}/6:
      zeta_3 (0,0,0,0,0), rational (0,0,0,0,0), zeta_2 (430/3, -436, 1096/3, -48, -256), n_f zeta_2 (28/3, -32, 80/3, 0..0);
      in SU(N) -(N^2-1)(16N^4 - 4N^3 n_f - 110N^2 - 10N n_f - 9)/(3N^4) zeta_2, i.e. suppressed by 1/N^2 against the
      N^4 terms; SU(3): (368 n_f/81 - 88/9) zeta_2.
  Three loops, x^0 ln x of P_ns^(2)+ (data: own expansion of the full x-space formula of hep-ph/0403192, equal to its
  printed D_3^+ and to App. A of 2202.10362):
      zeta_3 (C_FC_A^2, C_F^2C_A, C_F^3) = (0, 48, -96), n_f parts 0; relation prediction from P^(0), P^(1)+: the same;
      rational parts: data = prediction in all six structures ((3934/27, 370/9, -30); n_f (-1268/27, -88/9, 88/27));
      zeta_2: data (-92, 216, -192; n_f 8, 0, 0), prediction (0, -88, 48; n_f 0, 16, 0);
      R_{2,3} = -4 zeta_2 C_F (C_A - 2C_F)(23 C_A - 30 C_F - 2 n_f), pure zeta_2 (data minus prediction at x^0 ln x = R_{2,3};
      SU(3): (32 n_f/9 - 464/9) zeta_2).
  Controls reproduced: LL and NLL residuals R_{1,0}, R_{1,1}, R_{2,0}, R_{2,1}, R_{3,0}, R_{3,1} vanish;
      S_3 = 12 C_F (C_A - 2C_F)(5C_A - 6C_F); S_4 = -48 (19, -65, 68, -20, -24) in the four-loop basis, no n_f.
  Contrast (term with the harmonic sum S_1(N) = zeta_2 N - zeta_3 N^2 + ... carrying the zeta_2 violation alone):
      a term -(S_4) S_1(N) N^-6 in P^(3)+ (its zeta_2 part is the four-loop N^-5 violation) would add to the zeta_3 x^0 ln^3 x
      coefficient -S_4/6 = (152, -520, 544, -160, -192); the data minus the prediction with complete lower orders is
      (0, 0, 0, 0, 0).  At three loops the analogue -(S_3) S_1(N) N^-4 would add -S_3 = (-60, 192, -144) to the zeta_3
      x^0 ln x coefficient; the data minus the prediction is (0, 0, 0).  (With the bookkeeping of the x^0 difference,
      -S_4/24 + C_F S_3/6 = (38, -120, 104, -16, -48), the S_1 analogue would be 4 times it, (152, -480, 416, -64, -192).)

What these numbers do not show.  The comparison tests the zeta_3 and rational parts of the relation at N3LL against the
complete results; it does not say where the zeta_2 residuals R_{2,3}, R_{3,3} come from, and it excludes only a single
S_1(N) term carrying the NNLL violation, not cancellations among several harmonic sums.

make_numbers.py reads zeta3_py.out, zeta3_wl.out and compare_outputs.out from this folder.
numbers/deposit/MANIFEST.tsv lists its files.


==> anc/numbers/deposit/R9/zeta3_n3ll/compare_outputs.out <==
compare_outputs.py: zeta3_py.out (Python) against zeta3_wl.out (Wolfram)
  [ok]   four-loop data, z3, colour: [0, 0, 48, -320/3, 0] = [0, 0, 48, -320/3, 0]
  [ok]   four-loop data, z3, n_f: [0, 0, 0, 0, 0, 0, 0, 0, 0, 0] = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
  [ok]   four-loop data, 1, colour: [1331/81, 6530/27, 10/3, -106/3, 0] = [1331/81, 6530/27, 10/3, -106/3, 0]
  [ok]   four-loop data, 1, n_f: [-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81] = [-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81]
  [ok]   four-loop data, z2, colour: [320/3, -360, 240, -64, -256] = [320/3, -360, 240, -64, -256]
  [ok]   four-loop data, z2, n_f: [16, -48, 64, 0, 0, 0, 0, 0, 0, 0] = [16, -48, 64, 0, 0, 0, 0, 0, 0, 0]
  [ok]   three-loop data, z3: [0, 48, -96, 0, 0, 0] = [0, 48, -96, 0, 0, 0]
  [ok]   three-loop prediction, z3: [0, 48, -96, 0, 0, 0] = [0, 48, -96, 0, 0, 0]
  [ok]   three-loop data, 1: [3934/27, 370/9, -30, -1268/27, -88/9, 88/27] = [3934/27, 370/9, -30, -1268/27, -88/9, 88/27]
  [ok]   three-loop prediction, 1: [3934/27, 370/9, -30, -1268/27, -88/9, 88/27] = [3934/27, 370/9, -30, -1268/27, -88/9, 88/27]
  [ok]   three-loop data, z2: [-92, 216, -192, 8, 0, 0] = [-92, 216, -192, 8, 0, 0]
  [ok]   three-loop prediction, z2: [0, -88, 48, 0, 16, 0] = [0, -88, 48, 0, 16, 0]
  [ok]   four-loop data, z3: [0, 0, 48, -320/3, 0] = [0, 0, 48, -320/3, 0]
  [ok]   four-loop own prediction, z3: [0, 0, 48, -320/3, 0] = [0, 0, 48, -320/3, 0]
  [ok]   four-loop prediction with P^(2) from the relation, z3: [0, 0, 48, -320/3, 0] = [0, 0, 48, -320/3, 0]
  [ok]   four-loop printed p33p, z3: [0, 0, 48, -320/3, 0] = [0, 0, 48, -320/3, 0]
  [ok]   four-loop n_f, data and prediction, z3: [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] = [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
  [ok]   four-loop data, 1: [1331/81, 6530/27, 10/3, -106/3, 0] = [1331/81, 6530/27, 10/3, -106/3, 0]
  [ok]   four-loop own prediction, 1: [1331/81, 6530/27, 10/3, -106/3, 0] = [1331/81, 6530/27, 10/3, -106/3, 0]
  [ok]   four-loop prediction with P^(2) from the relation, 1: [1331/81, 6530/27, 10/3, -106/3, 0] = [1331/81, 6530/27, 10/3, -106/3, 0]
  [ok]   four-loop printed p33p, 1: [1331/81, 6530/27, 10/3, -106/3, 0] = [1331/81, 6530/27, 10/3, -106/3, 0]
  [ok]   four-loop n_f, data and prediction, 1: [-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81, -242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81] = [-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81, -242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81]
  [ok]   four-loop data, z2: [320/3, -360, 240, -64, -256] = [320/3, -360, 240, -64, -256]
  [ok]   four-loop own prediction, z2: [-110/3, 76, -376/3, -16, 0] = [-110/3, 76, -376/3, -16, 0]
  [ok]   four-loop prediction with P^(2) from the relation, z2: [0, 0, -176, 96, 0] = [0, 0, -176, 96, 0]
  [ok]   four-loop printed p33p, z2: [0, 0, 0, 0, 0] = [0, 0, 0, 0, 0]
  [ok]   four-loop n_f, data and prediction, z2: [16, -48, 64, 0, 0, 0, 0, 0, 0, 0, 20/3, -16, 112/3, 0, 0, 0, 0, 0, 0, 0] = [16, -48, 64, 0, 0, 0, 0, 0, 0, 0, 20/3, -16, 112/3, 0, 0, 0, 0, 0, 0, 0]
  [ok]   contrast -S_4/(6 zeta_2): [152, -520, 544, -160, -192] = [152, -520, 544, -160, -192]
  [ok]   contrast -S_3/zeta_2: [-60, 192, -144] = [-60, 192, -144]
  [ok]   residual R_{2,2}: 12*CF*z2*(CA - 2*CF)*(5*CA - 6*CF)
  [ok]   residual R_{2,3}: -4*CF*z2*(CA - 2*CF)*(23*CA - 30*CF - 2*NF)
  [ok]   residual R_{3,2}: -48*z2*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dFA)
  [ok]   residual R_{3,3}: 4*z2*(215*CA**3*CF - 654*CA**2*CF**2 + 14*CA**2*CF*NF + 548*CA*CF**3 - 48*CA*CF**2*NF - 72*CF**4 + 40*CF**3*NF - 384*dFA)
  [ok]   p_{2,0} = 16*CF**3
  [ok]   p_{2,1} = -44*CA*CF**2 + 24*CF**3 + 8*CF**2*NF
  [ok]   p_{2,2} = -60*CA**2*CF*z2 + 242*CA**2*CF/9 + 192*CA*CF**2*z2 + 944*CA*CF**2/9 - 88*CA*CF*NF/9 - 208*CF**3*z2 + 8*CF**3 - 128*CF**2*NF/9 + 8*CF*NF**2/9
  [ok]   p_{2,3} = 92*CA**2*CF*z2 - 3934*CA**2*CF/27 - 216*CA*CF**2*z2 - 48*CA*CF**2*z3 - 370*CA*CF**2/9 - 8*CA*CF*NF*z2 + 1268*CA*CF*NF/27 + 192*CF**3*z2 + 96*CF**3*z3 + 30*CF**3 + 88*CF**2*NF/9 - 88*CF*NF**2/27
  [ok]   p_{1,k}, k = 0..3: [4*CF**2, -22*CA*CF/3 + 4*CF**2 + 4*CF*NF/3, 302*CA*CF/9 - 8*CF**2*z2 - 4*CF**2 - 44*CF*NF/9, -12*CA*CF*z3 - 421*CA*CF/18 + 16*CF**2*z3 + 19*CF**2/2 + 29*CF*NF/9]
SUMMARY: 0 differences between the two programs


==> anc/numbers/deposit/R9/zeta3_n3ll/compare_outputs.py <==
#!/usr/bin/env python3
"""compare_outputs.py -- reads zeta3_py.out (Python program) and zeta3_wl.out (Wolfram program) and compares the vectors and
expressions that the two programs print for the same quantities.  Writes compare_outputs.out and prints the same lines."""
import os, re, sys
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
PY = open(os.path.join(HERE, 'zeta3_py.out')).read().split('\n')
WL = open(os.path.join(HERE, 'zeta3_wl.out')).read().split('\n')
_out = open(os.path.join(HERE, 'compare_outputs.out'), 'w')
def out(s):
    print(s); _out.write(s + '\n')
fails = []

def vecs(line):
    """all (...) or {...} vectors of numbers on a line, in order"""
    res = []
    for m in re.finditer(r'[\(\{]([-0-9/, ]+)[\)\}]', line):
        items = [t.strip() for t in m.group(1).split(',')]
        if len(items) >= 3 and all(re.fullmatch(r'-?\d+(/\d+)?', t) for t in items):
            res.append([sp.Rational(t) for t in items])
    return res

def line(lines, pattern, n=0):
    hits = [l for l in lines if re.search(pattern, l)]
    if len(hits) <= n:
        raise KeyError(pattern)
    return hits[n]

def cmp(label, a, b):
    ok = a == b
    out(('  [ok]   ' if ok else '  [FAIL] ') + label + ': ' + str(a) + (' = ' if ok else ' vs ') + str(b))
    if not ok:
        fails.append(label)

out('compare_outputs.py: zeta3_py.out (Python) against zeta3_wl.out (Wolfram)')
for key in ('z3', '1', 'z2'):
    py = vecs(line(PY, r'^   %s\s+part\s+\(C_FC_A\^3' % re.escape(key)))[0]
    pyn = vecs(line(PY, r'^   %s\s+part\s+n_f structures' % re.escape(key)))[-1]
    wl = vecs(line(WL, r'^   %s part \(C_FC_A\^3' % re.escape(key)))
    cmp('four-loop data, %s, colour' % key, py, wl[0])
    cmp('four-loop data, %s, n_f' % key, pyn, wl[1])
for key in ('z3', '1', 'z2'):
    pd = vecs(line(PY, r'^   %s\s+data \(C_FC_A\^2' % re.escape(key)))
    pp = vecs(line(PY, r'^   %s\s+relation prediction from P\^\(0\), P\^\(1\)\+' % re.escape(key)))
    w = vecs(line(WL, r'^   %s\s+data \{' % re.escape(key)))
    cmp('three-loop data, %s' % key, pd[0] + pd[1], w[0] + w[1])
    cmp('three-loop prediction, %s' % key, pp[0] + pp[1], w[2] + w[3])
for key in ('z3', '1', 'z2'):
    k = re.escape(key)
    py = [vecs(line(PY, r'^   %s\s+data\s+=' % k))[0], vecs(line(PY, r'^   %s\s+relation, complete' % k))[0],
          vecs(line(PY, r'^   %s\s+relation, P\^\(2\) predicted' % k))[0], vecs(line(PY, r'^   %s\s+printed p_' % k))[0]]
    wl = vecs(line(WL, r'^   %s\s+data \{' % k, 1))          # second hit: section 7
    names = ['data', 'own prediction', 'prediction with P^(2) from the relation', 'printed p33p']
    for i in range(4):
        cmp('four-loop %s, %s' % (names[i], key), py[i], wl[i])
    pn = vecs(line(PY, r'^   %s\s+n_f: data' % k))
    wn = vecs(line(WL, r'^   %s\s+n_f: data' % k))
    cmp('four-loop n_f, data and prediction, %s' % key, pn[0] + pn[1], wn[0] + wn[1])
cmp('contrast -S_4/(6 zeta_2)', vecs(line(PY, r'-S_4/\(6 zeta_2\) = \('))[0],
    vecs(line(WL, r'contrast: -\(S_4/zeta_2\)'))[0])
cmp('contrast -S_3/zeta_2', vecs(line(PY, r'coefficient -S_3/zeta_2 = '))[0], vecs(line(WL, r'contrast, -S_3/zeta_2'))[0])

# residuals and Laurent coefficients as expressions
CA, CF, NF, dFA, z2, z3 = sp.symbols('CA CF NF dFA z2 z3')
def py_expr(s):
    return sp.sympify(s, locals={'CA': CA, 'CF': CF, 'NF': NF, 'dFA': dFA, 'z2': z2, 'z3': z3})
def wl_expr(s):
    s = s.replace('zt[2]', 'z2').replace('zt[3]', 'z3').replace('^', '**')
    return sp.sympify(s, locals={'ca': CA, 'cf': CF, 'nf': NF, 'dFA': dFA, 'z2': z2, 'z3': z3})
for (m, k) in [(2, 2), (2, 3), (3, 2), (3, 3)]:
    a = py_expr(line(PY, r'^   R_\{%d,%d\} = ' % (m, k)).split('=', 1)[1])
    b = wl_expr(line(WL, r'^   R\[%d,%d\] = ' % (m, k)).split('=', 1)[1])
    ok = sp.expand(a - b) == 0
    out(('  [ok]   ' if ok else '  [FAIL] ') + 'residual R_{%d,%d}: %s' % (m, k, sp.factor(a)))
    if not ok: fails.append('R_{%d,%d}' % (m, k))
for k in range(4):
    a = py_expr(line(PY, r'^      p_\{2,%d\} = ' % k).split('=', 1)[1])
    b = wl_expr(line(WL, r'^   p\[2,%d\] = ' % k).split('=', 1)[1])
    ok = sp.expand(a - b) == 0
    out(('  [ok]   ' if ok else '  [FAIL] ') + 'p_{2,%d} = %s' % (k, a))
    if not ok: fails.append('p_{2,%d}' % k)
a = [py_expr(t) for t in re.findall(r'[^\[\],]+', line(PY, r'^   p_\{1,k\} = ').split('=', 1)[1])
     if t.strip()]
b = [wl_expr(t) for t in line(WL, r'^   p\[1,k\] = ').split('=', 1)[1].strip().strip('{}').split(',')]
ok = len(a) == len(b) == 4 and all(sp.expand(u - v) == 0 for u, v in zip(a, b))
out(('  [ok]   ' if ok else '  [FAIL] ') + 'p_{1,k}, k = 0..3: %s' % a)
if not ok: fails.append('p_{1,k}')
out('SUMMARY: %d differences between the two programs' % len(fails))
_out.close()
sys.exit(1 if fails else 0)


==> anc/numbers/deposit/R9/zeta3_n3ll/zeta3_py.out <==
zeta3_py.py: zeta_3 parts of the N3LL x^0 coefficients of P_ns^+ at three and four loops (program (b), Python)
python 3.14.4  sympy 1.14.0  mpmath 1.3.0
input  gvmsy_anc/Pqq3NSpXto0.m  sha256 8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46
input  mvv/MVV3.tex  sha256 1d646eb9a5efa2d8234d2c747646bc1b36f92f9aaf4eaf0e6d3533d118975c30
input  dkmv/xto0-DIS.tex  sha256 1cc807e236ef5039258604f971c9cb4e4bf79b045d07f1fce6ce7467217d8ec3
input  dkmv/xto0-DIS-ancillary.h  sha256 f8a6185f4e49723af11393d51a2c56cb4bcb3003dddd671a0848c2cf20601efd

1. Four-loop data: coefficients of x^0 ln^3 x of P_ns^(3)+ (file Pqq3NSpXto0.m, own parser)
  [ok]   no colour structure outside the 5 + 10 listed ones in the ln^3 x coefficient
   z3   part  (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (0, 0, 48, -320/3, 0)
   1    part  (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (1331/81, 6530/27, 10/3, -106/3, 0)
   z2   part  (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (320/3, -360, 240, -64, -256)
   z3   part  n_f structures (C_F C_A^2 n_f, C_F^2 C_A n_f, C_F^3 n_f, d_Fd_F/N_R n_f, C_A d33/N_R n_f, C_F d33/N_R n_f, C_F C_A n_f^2, C_F^2 n_f^2, d33/N_R n_f^2, C_F n_f^3) = (0, 0, 0, 0, 0, 0, 0, 0, 0, 0)
   1    part  n_f structures (C_F C_A^2 n_f, C_F^2 C_A n_f, C_F^3 n_f, d_Fd_F/N_R n_f, C_A d33/N_R n_f, C_F d33/N_R n_f, C_F C_A n_f^2, C_F^2 n_f^2, d33/N_R n_f^2, C_F n_f^3) = (-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81)
   z2   part  n_f structures (C_F C_A^2 n_f, C_F^2 C_A n_f, C_F^3 n_f, d_Fd_F/N_R n_f, C_A d33/N_R n_f, C_F d33/N_R n_f, C_F C_A n_f^2, C_F^2 n_f^2, d33/N_R n_f^2, C_F n_f^3) = (16, -48, 64, 0, 0, 0, 0, 0, 0, 0)
  [ok]   the ln^3 x coefficient contains no zeta value other than zeta_2 and zeta_3 (found: none)
  [ok]   zeta_3 vector equals the claimed (0, 0, 48, -320/3, 0)
  [ok]   all n_f parts of the zeta_3 coefficient vanish
  [ok]   normalization control: x^0 ln^6 x coefficient of P^(3)+ is C_F^4/9

2. Printed prediction p_{3,3}^+ of 2202.10362 (eq. p33p), coefficient of N^-4 in P^(3)+
   from the LaTeX source : -2662*CA**3*CF/27 - 13060*CA**2*CF**2/9 + 484*CA**2*CF*NF/9 - 288*CA*CF**3*z3 - 20*CA*CF**3 + 4184*CA*CF**2*NF/9 - 88*CA*CF*NF**2/9 + 640*CF**4*z3 + 212*CF**4 + 32*CF**3*NF - 304*CF**2*NF**2/9 + 192*CF*NC**3*z2 - 48*CF*NC**2*NF*z2 + 16*CF*NF**3/27
  [ok]   LaTeX block texp33p equals the ancillary FORM block p33p
   x-space ln^3 x, z3   part (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (0, 0, 48, -320/3, 0)
   x-space ln^3 x, z3   part n_f structures = (0, 0, 0, 0, 0, 0, 0, 0, 0, 0)
   x-space ln^3 x, 1    part (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (1331/81, 6530/27, 10/3, -106/3, 0)
   x-space ln^3 x, 1    part n_f structures = (-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81)
   (the zeta_2 terms of p33p are written in n_c: 192*CF*NC**3*z2 - 48*CF*NC**2*NF*z2; they are the large-n_c part only)
  [ok]   four loops, zeta_3: data = printed prediction in all five colour structures
  [ok]   four loops, zeta_3: n_f parts of data and printed prediction both zero
  [ok]   four loops, rational part: data = printed prediction in all five colour structures
  [ok]   four loops, rational part: data = printed prediction in all ten n_f structures

3. MVV formulas parsed: P^(2)+ has 443 terms and 39 distinct HPLs; P^(1)+ HPLs ['H_0', 'H_0_0', 'H_1_0', 'H_2', 'H_m1_0']
   controls (Mellin moments of the parsed x-space formulas against the parsed N-space formulas, P = -gamma):
  [ok]   P^(1)+ moment N=2, CA*CF: x-space -13.92592592592592592592593 vs N-space -376/27
  [ok]   P^(1)+ moment N=2, CF*NF: x-space 2.37037037037037037037037 vs N-space 64/27
  [ok]   P^(1)+ moment N=2, CF**2: x-space 4.148148148148148148148148 vs N-space 112/27
  [ok]   P^(1)+ moment N=4, CA*CF: x-space -23.9362962962962962962963 vs N-space -16157/675
  [ok]   P^(1)+ moment N=4, CF*NF: x-space 4.915185185185185185185185 vs N-space 13271/2700
  [ok]   P^(1)+ moment N=4, CF**2: x-space 5.320425925925925925925926 vs N-space 287303/54000
  [ok]   P^(1)+ moment N=6, CA*CF: x-space -29.74584278155706727135299 vs N-space -157415/5292
  [ok]   P^(1)+ moment N=6, CF*NF: x-space 6.471942554799697656840514 vs N-space 428119/66150
  [ok]   P^(1)+ moment N=6, CF**2: x-space 6.167757045675413022351798 vs N-space 3173311/514500
  [ok]   P^(1)- quark-number conservation, N=1, CA*CF: 1.033e-58
  [ok]   P^(1)- moment N=3, CA*CF: x-space vs N-space -535/27
  [ok]   P^(1)- quark-number conservation, N=1, CF*NF: 2.0536e-59
  [ok]   P^(1)- moment N=3, CF*NF: x-space vs N-space 415/108
  [ok]   P^(1)- quark-number conservation, N=1, CF**2: 0.0
  [ok]   P^(1)- moment N=3, CF**2: x-space vs N-space 2035/432
  [ok]   P^(0) moment N=2 against -gamma^(0)(2)/C_F = -8/3

4. Laurent coefficients p_{n,k} at N = 0 (P^(n)(N) = sum_k N^(-2n-1+k) p_{n,k})
  [ok]   P^(0) N^-1: exact 2*CF, from the x-space formula 2*CF
  [ok]   P^(0) N^0: exact CF, from the x-space formula CF
  [ok]   P^(0) N^1: exact -4*CF*z2 + 2*CF, from the x-space formula -4*CF*z2 + 2*CF
  [ok]   P^(0) N^2: exact 4*CF*z3 - 2*CF, from the x-space formula 4*CF*z3 - 2*CF
   p_{0,k} = [2*CF, CF, -4*CF*z2 + 2*CF, 4*CF*z3 - 2*CF]
   P^(1)+ CA*CF  N^0 = -12*z3 - 421/18   (|numerical - identified| = 2.04e-58)
  [ok]   PSLQ identification of the N^0 coefficient of P^(1)+ (CA*CF) to 1e-45
   P^(1)+ CF*NF  N^0 = 29/9   (|numerical - identified| = 4.17e-59)
  [ok]   PSLQ identification of the N^0 coefficient of P^(1)+ (CF*NF) to 1e-45
   P^(1)+ CF**2  N^0 = 16*z3 + 19/2   (|numerical - identified| = 2.49e-60)
  [ok]   PSLQ identification of the N^0 coefficient of P^(1)+ (CF**2) to 1e-45
   p_{1,k} = [4*CF**2, -22*CA*CF/3 + 4*CF**2 + 4*CF*NF/3, 302*CA*CF/9 - 8*CF**2*z2 - 4*CF**2 - 44*CF*NF/9, -12*CA*CF*z3 - 421*CA*CF/18 + 16*CF**2*z3 + 19*CF**2/2 + 29*CF*NF/9]
  [ok]   no ln 2 in the P^(1)+ Laurent coefficients
   p_{2,k} (k = 0..3, from the x^0 ln^4..ln x terms of the full MVV formula) =
      p_{2,0} = 16*CF**3
      p_{2,1} = -44*CA*CF**2 + 24*CF**3 + 8*CF**2*NF
      p_{2,2} = -60*CA**2*CF*z2 + 242*CA**2*CF/9 + 192*CA*CF**2*z2 + 944*CA*CF**2/9 - 88*CA*CF*NF/9 - 208*CF**3*z2 + 8*CF**3 - 128*CF**2*NF/9 + 8*CF*NF**2/9
      p_{2,3} = 92*CA**2*CF*z2 - 3934*CA**2*CF/27 - 216*CA*CF**2*z2 - 48*CA*CF**2*z3 - 370*CA*CF**2/9 - 8*CA*CF*NF*z2 + 1268*CA*CF*NF/27 + 192*CF**3*z2 + 96*CF**3*z3 + 30*CF**3 + 88*CF**2*NF/9 - 88*CF*NF**2/27
  [ok]   App. A of 2202.10362: LaTeX texPns0R = FORM Pns0R
  [ok]   App. A P^(0) (N^-1 ... N^2) = own Laurent coefficients from the MVV x-space formulas
  [ok]   App. A of 2202.10362: LaTeX texPns1R = FORM Pns1R
  [ok]   App. A P^(1) (N^-3 ... N^0) = own Laurent coefficients from the MVV x-space formulas
  [ok]   App. A of 2202.10362: LaTeX texPns2R = FORM Pns2R
  [ok]   App. A P^(2) (N^-5 ... N^-2) = own Laurent coefficients from the MVV x-space formulas
  [ok]   MVV printed D_0^+ = own x^0 ln^4 x coefficient of the full P^(2)+ formula
  [ok]   MVV printed D_1^+ = own x^0 ln^3 x coefficient of the full P^(2)+ formula
  [ok]   MVV printed D_2^+ = own x^0 ln^2 x coefficient of the full P^(2)+ formula
  [ok]   MVV printed D_3^+ = own x^0 ln^1 x coefficient of the full P^(2)+ formula

5. Residuals R_{m,k} = coefficient of a^(m+1) N^(-2m+k) in P(P - N + beta/a) with the complete inputs
   R_{1,0} = 0
   R_{1,1} = 0
   R_{2,0} = 0
   R_{2,1} = 0
   R_{2,2} = 12*CF*z2*(CA - 2*CF)*(5*CA - 6*CF)
   R_{2,3} = -4*CF*z2*(CA - 2*CF)*(23*CA - 30*CF - 2*NF)
   R_{3,0} = 0
   R_{3,1} = 0
   R_{3,2} = -48*z2*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dFA)
   R_{3,3} = 4*z2*(215*CA**3*CF - 654*CA**2*CF**2 + 14*CA**2*CF*NF + 548*CA*CF**3 - 48*CA*CF**2*NF - 72*CF**4 + 40*CF**3*NF - 384*dFA)
  [ok]   LL and NLL: R_{1,0} = 0
  [ok]   LL and NLL: R_{1,1} = 0
  [ok]   LL and NLL: R_{2,0} = 0
  [ok]   LL and NLL: R_{2,1} = 0
  [ok]   LL and NLL: R_{3,0} = 0
  [ok]   LL and NLL: R_{3,1} = 0
  [ok]   R_{2,2} (NNLL, three loops) is pure zeta_2: S_3 = 12*CF*(CA - 2*CF)*(5*CA - 6*CF)
  [ok]   S_3 = 12 C_F (C_A - 2C_F)(5C_A - 6C_F)
  [ok]   R_{3,2} (NNLL, four loops) is pure zeta_2
   S_4/zeta_2 (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (-912, 3120, -3264, 960, 1152), n_f parts (0, 0, 0, 0, 0, 0, 0, 0, 0, 0)
  [ok]   S_4 = -48 zeta_2 (19, -65, 68, -20, -24), no n_f

6. Three loops: x^0 ln x of P^(2)+ (N^-2 coefficient p_{2,3}; x-space coefficient = -p_{2,3})
   z3    data (C_FC_A^2, C_F^2C_A, C_F^3) = (0, 48, -96)   n_f (C_FC_An_f, C_F^2n_f, C_Fn_f^2) = (0, 0, 0)
   z3    relation prediction from P^(0), P^(1)+  = (0, 48, -96)   n_f = (0, 0, 0)
   1     data (C_FC_A^2, C_F^2C_A, C_F^3) = (3934/27, 370/9, -30)   n_f (C_FC_An_f, C_F^2n_f, C_Fn_f^2) = (-1268/27, -88/9, 88/27)
   1     relation prediction from P^(0), P^(1)+  = (3934/27, 370/9, -30)   n_f = (-1268/27, -88/9, 88/27)
   z2    data (C_FC_A^2, C_F^2C_A, C_F^3) = (-92, 216, -192)   n_f (C_FC_An_f, C_F^2n_f, C_Fn_f^2) = (8, 0, 0)
   z2    relation prediction from P^(0), P^(1)+  = (0, -88, 48)   n_f = (0, 16, 0)
  [ok]   three loops, zeta_3: data = prediction (all colour and n_f structures)
  [ok]   three loops, zeta_3 data = (0, 48, -96), n_f parts zero
  [ok]   three loops, rational part: data = prediction (all structures)
   residual R_{2,3} = -4*CF*z2*(CA - 2*CF)*(23*CA - 30*CF - 2*NF)
   zeta_2 part of data - prediction (x space, = R_{2,3}|z2): (-92, 304, -240), n_f (8, -16, 0)
   contrast: a term -(S_3/zeta_2) S_1(N) N^-4 carrying the three-loop violation would add to x^0 ln x the zeta_3
             coefficient -S_3/zeta_2 = (-60, 192, -144)

7. Four loops: x^0 ln^3 x of P^(3)+ (N^-4 coefficient p_{3,3}; x-space coefficient = -p_{3,3}/6)
   z3   data                                  = (0, 0, 48, -320/3, 0)
   z3   relation, complete P^(0..2) (own)     = (0, 0, 48, -320/3, 0)
   z3   relation, P^(2) predicted from P^(0,1) = (0, 0, 48, -320/3, 0)
   z3   printed p_{3,3}^+ of 2202.10362      = (0, 0, 48, -320/3, 0)
   z3   n_f: data (0, 0, 0, 0, 0, 0, 0, 0, 0, 0); own prediction (0, 0, 0, 0, 0, 0, 0, 0, 0, 0)
   1    data                                  = (1331/81, 6530/27, 10/3, -106/3, 0)
   1    relation, complete P^(0..2) (own)     = (1331/81, 6530/27, 10/3, -106/3, 0)
   1    relation, P^(2) predicted from P^(0,1) = (1331/81, 6530/27, 10/3, -106/3, 0)
   1    printed p_{3,3}^+ of 2202.10362      = (1331/81, 6530/27, 10/3, -106/3, 0)
   1    n_f: data (-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81); own prediction (-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81)
   z2   data                                  = (320/3, -360, 240, -64, -256)
   z2   relation, complete P^(0..2) (own)     = (-110/3, 76, -376/3, -16, 0)
   z2   relation, P^(2) predicted from P^(0,1) = (0, 0, -176, 96, 0)
   z2   printed p_{3,3}^+ of 2202.10362      = (0, 0, 0, 0, 0)
   z2   n_f: data (16, -48, 64, 0, 0, 0, 0, 0, 0, 0); own prediction (20/3, -16, 112/3, 0, 0, 0, 0, 0, 0, 0)
  [ok]   four loops, zeta_3: data = own relation prediction with complete lower orders (all structures)
  [ok]   four loops, zeta_3: own prediction = printed p33p (all structures)
  [ok]   four loops, zeta_3: unchanged when P^(2) is replaced by its relation prediction
  [ok]   four loops, rational: data = own prediction = printed p33p (all structures)
   zeta_2 of the N^-4 coefficient in SU(n_c), leading power (n_c power, coefficient):
      n_f^0: data (4, 96), own prediction (4, 96), printed (4, 96)
      n_f^1: data (3, -24), own prediction (3, -24), printed (3, -24)
  [ok]   four loops, zeta_2: data, own prediction and printed p33p agree at leading power of n_c (n_f^0 and n_f^1)
   residual R_{3,3} = 4*z2*(215*CA**3*CF - 654*CA**2*CF**2 + 14*CA**2*CF*NF + 548*CA*CF**3 - 48*CA*CF**2*NF - 72*CF**4 + 40*CF**3*NF - 384*dFA)
   data - own prediction (x space): z3 (0, 0, 0, 0, 0); 1 (0, 0, 0, 0, 0); z2 (430/3, -436, 1096/3, -48, -256); n_f z2 (28/3, -32, 80/3, 0, 0, 0, 0, 0, 0, 0)
   contrast: the S_1(N) term alone, -(S_4/zeta_2) S_1(N) N^-6, would give the zeta_3 x^0 ln^3 x coefficient
             -S_4/(6 zeta_2) = (152, -520, 544, -160, -192)
  [ok]   -S_4/(6 zeta_2) = (152, -520, 544, -160, -192)
   (for comparison: 4 times the x^0 difference -S_4/24 + C_F S_3/6 = (38, -120, 104, -16, -48) is (152, -480, 416, -64, -192))

8. Mutations (each must report a difference)
  [ok]   mutation fires: four-loop data: 48 zeta_3 -> 47 zeta_3
  [ok]   mutation fires: printed p33p: 640 -> 641
  [ok]   mutation fires: P^(0): drop 4 zeta_3 C_F N^2
  [ok]   mutation fires: P^(1)+ N^0: add C_F C_A zeta_3
  [ok]   mutation fires: P^(2)+ x-space: zeta_3 scaled by 1 + 1e-6
  [ok]   mutation fires: beta_0 term: P^(1)+ N^-1 changed (rational check)

SUMMARY: 0 failed checks


==> anc/numbers/deposit/R9/zeta3_n3ll/zeta3_py.py <==
#!/usr/bin/env python3
"""zeta3_py.py -- program (b) of the R9/zeta3_n3ll deposit (Python 3, SymPy, mpmath; own parsers).

Question (change table W2, row J3).  Are the zeta_3 parts of the complete x^0 ln^3 x coefficients of P_ns^(3)+ (four loops)
and of the x^0 ln x coefficients of P_ns^(2)+ (three loops) equal to what the small-N relation
    P(N,a) [P(N,a) - N + beta(a)/a] = O(N^0)          (eq. (2.21) of arXiv:2202.10362, label Pnsto0SL)
predicts from the complete lower orders?  Normalization: a = alpha_s/(4 pi), P = sum_n a^(n+1) P^(n), P = -gamma,
P^(n)(N) = sum_k N^(-2n-1+k) p_{n,k} (their eq. PexpN0), x^0 ln^j x <-> (-1)^j j! N^(-j-1), d_F d_A divided by N_R.

Inputs (read by this program, paths relative to numbers/published/):
  gvmsy_anc/Pqq3NSpXto0.m   four-loop x -> 0 expansion of P_ns^(3)+ (arXiv:2604.09534, ancillary file)
  mvv/MVV3.tex              LaTeX source of hep-ph/0403192: x-space P^(0), P^(1)+-, P^(2)+ (blocks texPqq0, texPqq1p,
                            texPqq1m, texPqq2p), N-space gamma^(0), gamma^(1)+- (texgqq0, texgqq1p, texgqq1m) and the
                            printed small-x coefficients D_0^+ ... D_3^+ (eq:D+exact)
  dkmv/xto0-DIS.tex         LaTeX source of arXiv:2202.10362: p_{3,3}^+ (texp33p), App. A (texPns0R, texPns1R, texPns2R)
  dkmv/xto0-DIS-ancillary.h its ancillary FORM file (p33p, Pns0R, Pns1R, Pns2R)
Nothing is typed by hand except the two values the change table quotes, S_4 = -48 zeta_2 (19,-65,68,-20,-24) and the
claimed zeta_3 vector (0,0,48,-320/3,0), which are compared with what the program computes.
"""
import os, re, sys, hashlib, math
from fractions import Fraction
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr, standard_transformations, implicit_multiplication
import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
PUB = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'published'))
F_GVMSY = os.path.join(PUB, 'gvmsy_anc', 'Pqq3NSpXto0.m')
F_MVV = os.path.join(PUB, 'mvv', 'MVV3.tex')
F_DKMV = os.path.join(PUB, 'dkmv', 'xto0-DIS.tex')
F_ANC = os.path.join(PUB, 'dkmv', 'xto0-DIS-ancillary.h')
OUTFILE = os.path.join(HERE, 'zeta3_py.out')

_out = open(OUTFILE, 'w')
def out(*a):
    s = ' '.join(str(x) for x in a)
    print(s); _out.write(s + '\n'); _out.flush()

FAILS = []
def check(label, ok):
    out(('  [ok]   ' if ok else '  [FAIL] ') + label)
    if not ok:
        FAILS.append(label)
    return ok

# ----------------------------------------------------------------------------------------------------------------
CA, CF, NF, NC, dFA, dFF, d33 = sp.symbols('CA CF NF NC dFA dFF d33')
z2, z3, z4, z5, z6 = sp.symbols('z2 z3 z4 z5 z6')
L, x, N, B0 = sp.symbols('L x N B0')
PQP, PQM, DEL, NP, NM = sp.symbols('PQP PQM DEL NP NM')
ZS = [z2, z3, z4, z5, z6]
BETA0 = sp.Rational(11, 3) * CA - sp.Rational(2, 3) * NF
BETA1 = sp.Rational(34, 3) * CA**2 - sp.Rational(10, 3) * CA * NF - 2 * CF * NF
TRANS = standard_transformations + (implicit_multiplication,)

def sha(p):
    return hashlib.sha256(open(p, 'rb').read()).hexdigest()

def zsplit(c):
    """split a polynomial in zeta values into {monomial-string: rational}"""
    c = sp.expand(c)
    if c == 0:
        return {}
    P = sp.Poly(c, *ZS)
    d = {}
    for mon, co in P.terms():
        key = '*'.join(('%s^%d' % (z, e) if e > 1 else str(z)) for z, e in zip(ZS, mon) if e) or '1'
        d[key] = sp.nsimplify(co)
    return d

def part(c, key):
    return zsplit(c).get(key, sp.Integer(0))

def fmt(v):
    return str(sp.nsimplify(v))

# four-loop colour basis of the claim, and the n_f structures
BASIS4 = [('C_F C_A^3', CF*CA**3), ('C_F^2 C_A^2', CF**2*CA**2), ('C_F^3 C_A', CF**3*CA), ('C_F^4', CF**4),
          ('d_Fd_A/N_R', dFA)]
NF4 = [('C_F C_A^2 n_f', CF*CA**2*NF), ('C_F^2 C_A n_f', CF**2*CA*NF), ('C_F^3 n_f', CF**3*NF),
       ('d_Fd_F/N_R n_f', dFF*NF), ('C_A d33/N_R n_f', CA*d33*NF), ('C_F d33/N_R n_f', CF*d33*NF),
       ('C_F C_A n_f^2', CF*CA*NF**2), ('C_F^2 n_f^2', CF**2*NF**2), ('d33/N_R n_f^2', d33*NF**2), ('C_F n_f^3', CF*NF**3)]
BASIS3 = [('C_F C_A^2', CF*CA**2), ('C_F^2 C_A', CF**2*CA), ('C_F^3', CF**3)]
NF3 = [('C_F C_A n_f', CF*CA*NF), ('C_F^2 n_f', CF**2*NF), ('C_F n_f^2', CF*NF**2)]
GENS = (CA, CF, NF, dFA, dFF, d33, NC)

def colour_dict(expr):
    P = sp.Poly(sp.expand(expr), *GENS)
    d = {}
    for mon, co in P.terms():
        m = sp.Integer(1)
        for g, e in zip(GENS, mon):
            m *= g**e
        d[m] = d.get(m, 0) + co
    return d

def vec(expr, basis, key):
    d = colour_dict(expr)
    return [part(d.get(m, 0), key) for _, m in basis]

def leftover(expr, basis_all):
    d = colour_dict(expr)
    ms = [m for _, m in basis_all]
    return {m: c for m, c in d.items() if m not in ms and sp.expand(c) != 0}

out('zeta3_py.py: zeta_3 parts of the N3LL x^0 coefficients of P_ns^+ at three and four loops (program (b), Python)')
out('python', sys.version.split()[0], ' sympy', sp.__version__, ' mpmath', mp.__version__)
for f in (F_GVMSY, F_MVV, F_DKMV, F_ANC):
    out('input  %s  sha256 %s' % (os.path.relpath(f, PUB), sha(f)))
out('')

# ================================================================================================================
# 1. Four-loop data: own parser of the Mathematica file
# ================================================================================================================
def parse_gvmsy(txt):
    t = re.sub(r'\s+', '', txt)
    def col(m):
        s = m.group(1)
        s = s.replace('d4FA', '(dFA*NC)').replace('d4FF', '(dFF*NC)').replace('d33c', '(d33*NC)')
        s = re.sub(r'\bca\b', 'CA', s); s = re.sub(r'\bcf\b', 'CF', s)
        s = re.sub(r'\bnf\b', 'NF', s); s = re.sub(r'\bnc\b', 'NC', s)
        return '(' + s + ')'
    t = re.sub(r'color\[([^\[\]]*)\]', col, t)
    t = re.sub(r'zeta\[(\d)\]', r'z\1', t)
    t = t.replace('Log[x]', 'L').replace('^', '**')
    if '[' in t or ']' in t:
        raise ValueError('unparsed brackets in the four-loop file')
    loc = {s.name: s for s in [CA, CF, NF, NC, dFA, dFF, d33, L] + ZS}
    return sp.expand(sp.sympify(t, locals=loc))

gv_txt = open(F_GVMSY).read()
P3x = parse_gvmsy(gv_txt)

def lncoef(expr, k):
    return sp.expand(expr).coeff(L, k)

out('1. Four-loop data: coefficients of x^0 ln^3 x of P_ns^(3)+ (file Pqq3NSpXto0.m, own parser)')
c3 = lncoef(P3x, 3)
lo = leftover(c3, BASIS4 + NF4)
check('no colour structure outside the 5 + 10 listed ones in the ln^3 x coefficient', not lo)
data4 = {}
for key in ('z3', '1', 'z2'):
    data4[key] = vec(c3, BASIS4, key)
    out('   %-4s part  (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (%s)' %
        (key, ', '.join(fmt(v) for v in data4[key])))
for key in ('z3', '1', 'z2'):
    v = vec(c3, NF4, key)
    out('   %-4s part  n_f structures (%s) = (%s)' % (key, ', '.join(n for n, _ in NF4), ', '.join(fmt(u) for u in v)))
others = set()
for m, cc in colour_dict(c3).items():
    others |= set(k for k in zsplit(cc) if k not in ('1', 'z2', 'z3'))
check('the ln^3 x coefficient contains no zeta value other than zeta_2 and zeta_3 (found: %s)' % (sorted(others) or 'none'),
      not others)
claim = [0, 0, 48, sp.Rational(-320, 3), 0]
check('zeta_3 vector equals the claimed (0, 0, 48, -320/3, 0)', [sp.nsimplify(v) for v in data4['z3']] == claim)
check('all n_f parts of the zeta_3 coefficient vanish', all(v == 0 for v in vec(c3, NF4, 'z3')))
# leading logarithms as a normalization control: x^0 ln^6 x = C_F^4/9
check('normalization control: x^0 ln^6 x coefficient of P^(3)+ is C_F^4/9', sp.expand(lncoef(P3x, 6) - CF**4/9) == 0)
out('')

# ================================================================================================================
# 2. DKMV printed p_{3,3}^+ : LaTeX source and ancillary FORM file
# ================================================================================================================
def tex_block(txt, name):
    lines = txt.split('\n')
    for i, l in enumerate(lines):
        if l.strip().startswith('%%L %%' + name + ' ') or l.strip().startswith('%%L %%' + name + '='):
            head = l.strip().split('=', 1)[1].strip()
            body = []
            for l2 in lines[i + 1:]:
                if l2.strip().startswith('%%;'):
                    return head, ' '.join(body)
                if l2.strip().startswith('%%'):
                    continue
                body.append(l2)
    raise KeyError(name)

def dkmv_tex(s):
    s = s.replace('\\{', '\x01').replace('\\}', '\x02')      # escaped braces kept apart from grouping braces
    for a in ['\\nn', '\\mbox{\\hspn}', '\\mbox{\\hspp}', '\\mbox{}', '\\quad', '\\qquad', '&&']:
        s = s.replace(a, ' ')
    s = re.sub(r'\\\\(\[[^\]]*\])?', ' ', s)
    s = re.sub(r'\\[hv]phantom\{(?:[^{}]|\{[^{}]*\})*\}', ' ', s)
    s = re.sub(r'\\(left|right|bigg|Bigg|big|Big)', ' ', s)
    s = s.replace('\x01', '(').replace('\x02', ')')
    s = re.sub(r'\\frct\{([^{}]*)\}\{([^{}]*)\}', r'((\1)/(\2))', s)
    for mac, sym in [('cfx', 'CF'), ('cax', 'CA'), ('ncx', 'NC'), ('nfx', 'NF')]:
        s = re.sub(r'\\' + mac + r'(\d)', sym + r'**\1', s)
    s = re.sub(r'\\NMx(\d)', r'N**(-\1)', s)
    s = re.sub(r'\\NPx(\d)', r'N**\1', s)
    for mac, rep in [('cfi', 'CF**5'), ('cff', 'CF**4'), ('cft', 'CF**3'), ('cfs', 'CF**2'), ('cafo', 'CA**4'),
                     ('cath', 'CA**3'), ('cas', 'CA**2'), ('nfs', 'NF**2'), ('nft', 'NF**3'), ('bos', 'B0**2'),
                     ('bot', 'B0**3'), ('bo', 'B0'), ('cf', 'CF'), ('ca', 'CA'), ('nf', 'NF'), ('ncs', 'NC**2'),
                     ('nct', 'NC**3'), ('nc', 'NC'), ('zts', 'z3**2')]:
        s = re.sub(r'\\' + mac + r'(?![A-Za-z])', ' ' + rep + ' ', s)
    s = re.sub(r'\\z(\d)', r' z\1 ', s)
    s = s.replace('\\*', '*')
    s = re.sub(r'\\[,:;!]', ' ', s)
    s = s.replace('[', '(').replace(']', ')').replace('{', '(').replace('}', ')')
    if '\\' in s:
        raise ValueError('unconverted macro: ' + s[s.index('\\'):s.index('\\') + 30])
    loc = {q.name: q for q in [CA, CF, NF, NC, N, B0] + ZS}
    return sp.expand(parse_expr(s, local_dict=loc, transformations=TRANS))

def anc_block(txt, name):
    m = re.search(r'^L\s+' + name + r'\s*=\s*(.*?);', txt, re.S | re.M)
    t = m.group(1).replace('^', '**')
    loc = {'cf': CF, 'ca': CA, 'nf': NF, 'nc': NC, 'N': N, 'z2': z2, 'z3': z3, 'z4': z4, 'z5': z5, 'beta0': B0}
    return sp.expand(sp.sympify(t, locals=loc))

dk_txt = open(F_DKMV).read()
anc_txt = open(F_ANC).read()
p33_tex = dkmv_tex(tex_block(dk_txt, 'texp33p')[1])
p33_anc = anc_block(anc_txt, 'p33p')
out('2. Printed prediction p_{3,3}^+ of 2202.10362 (eq. p33p), coefficient of N^-4 in P^(3)+')
out('   from the LaTeX source :', p33_tex)
check('LaTeX block texp33p equals the ancillary FORM block p33p', sp.expand(p33_tex - p33_anc) == 0)
pred_x = sp.expand(-p33_tex / 6)          # N^-4 <-> -ln^3 x / 6
dk4 = {key: vec(pred_x, BASIS4, key) for key in ('z3', '1', 'z2')}
for key in ('z3', '1'):
    out('   x-space ln^3 x, %-4s part (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (%s)' %
        (key, ', '.join(fmt(v) for v in dk4[key])))
    out('   x-space ln^3 x, %-4s part n_f structures = (%s)' % (key, ', '.join(fmt(v) for v in vec(pred_x, NF4, key))))
out('   (the zeta_2 terms of p33p are written in n_c: %s; they are the large-n_c part only)' %
    sp.expand(sum(t for t in sp.Add.make_args(p33_tex) if t.has(z2))))
check('four loops, zeta_3: data = printed prediction in all five colour structures', data4['z3'] == dk4['z3'])
check('four loops, zeta_3: n_f parts of data and printed prediction both zero',
      vec(c3, NF4, 'z3') == vec(pred_x, NF4, 'z3') == [0] * len(NF4))
check('four loops, rational part: data = printed prediction in all five colour structures', data4['1'] == dk4['1'])
check('four loops, rational part: data = printed prediction in all ten n_f structures',
      vec(c3, NF4, '1') == vec(pred_x, NF4, '1'))
out('')

# ================================================================================================================
# 3. MVV x-space and N-space formulas: own LaTeX parser
# ================================================================================================================
HIDX = {}
def mvv_tex(s):
    for a in ['\\nonumber', '\\mbox{}', '&&']:
        s = s.replace(a, ' ')
    s = re.sub(r'\\\\(\[[^\]]*\])?', ' ', s)
    s = re.sub(r'\\quad', ' ', s)
    s = re.sub(r'\\(bigg|Bigg|big|Big)', ' ', s)
    s = re.sub(r'\\[,:;!]', ' ', s)
    s = s.replace('\\*', '*')
    while '\\colour4colour{' in s:                     # \colour4colour{X} -> (X), braces matched
        i = s.index('\\colour4colour{'); j = i + len('\\colour4colour{'); dep = 1; k = j
        while dep:
            dep += {'{': 1, '}': -1}.get(s[k], 0); k += 1
        s = s[:i] + '(' + s[j:k - 1] + ')' + s[k:]
    s = re.sub(r'\^\{([^{}]*)\}', r'**(\1)', s)
    pat = re.compile(r'\{([^{}]*?)\\over([^{}]*?)\}')
    while pat.search(s):
        s = pat.sub(r'((\1)/(\2))', s)
    s = re.sub(r'\\pqq\(\s*x\s*\)', ' PQP ', s)
    s = re.sub(r'\\pqq\(\s*-\s*x\s*\)', ' PQM ', s)
    s = re.sub(r'\\delta\(\s*1\s*-\s*x\s*\)', ' DEL ', s)
    def hrep(m):
        idx = tuple(int(u) for u in m.group(2).split(','))
        if len(idx) != 1 + len(m.group(1)):
            raise ValueError('HPL macro arity ' + m.group(0))
        name = 'H_' + '_'.join(('m%d' % -i) if i < 0 else str(i) for i in idx)
        HIDX[name] = idx
        return ' ' + name + ' '
    s = re.sub(r'\\H(h*)\(([^)]*)\)', hrep, s)
    def srep(m):
        idx = tuple(int(u) for u in m.group(2).split(','))
        if len(idx) != 1 + len(m.group(1)):
            raise ValueError('S macro arity ' + m.group(0))
        name = 'S_' + '_'.join(('m%d' % -i) if i < 0 else str(i) for i in idx)
        HIDX[name] = idx
        return ' ' + name + ' '
    s = re.sub(r'\\S(s*)\(([^)]*)\)', srep, s)
    s = s.replace('\\Nplus', ' NP ').replace('\\Nminus', ' NM ')
    s = re.sub(r'\\z(\d)', r' z\1 ', s)
    s = s.replace('\\n2f', ' NF**2 ')
    s = re.sub(r'\\nf(?![A-Za-z])', ' NF ', s)
    s = re.sub(r'\\ca(?![A-Za-z])', ' CA ', s)
    s = re.sub(r'\\cf(?![A-Za-z])', ' CF ', s)
    s = s.replace('[', '(').replace(']', ')').replace('{', '(').replace('}', ')').replace('^', '**')
    if '\\' in s:
        raise ValueError('unconverted macro: ' + s[s.index('\\'):s.index('\\') + 30])
    loc = {q.name: q for q in [CA, CF, NF, x, PQP, PQM, DEL, NP, NM] + ZS}
    for nm in re.findall(r'\b([HS]_[0-9m_]+)\b', s):
        loc[nm] = sp.Symbol(nm)
    return sp.expand(parse_expr(s, local_dict=loc, transformations=TRANS))

mvv_txt = open(F_MVV).read()
xP0 = mvv_tex(tex_block(mvv_txt, 'texPqq0')[1])
xP1p = mvv_tex(tex_block(mvv_txt, 'texPqq1p')[1])
h1m, b1m = tex_block(mvv_txt, 'texPqq1m')
assert h1m == 'texPqq1p'
xP1m = sp.expand(xP1p + mvv_tex(b1m))
xP2p = mvv_tex(tex_block(mvv_txt, 'texPqq2p')[1])
g0 = mvv_tex(tex_block(mvv_txt, 'texgqq0')[1])
g1p = mvv_tex(tex_block(mvv_txt, 'texgqq1p')[1])
h, b = tex_block(mvv_txt, 'texgqq1m'); assert h == 'texgqq1p'
g1m = sp.expand(g1p + mvv_tex(b))
Hsyms = lambda e: sorted([s.name for s in e.free_symbols if s.name.startswith('H_')])
out('3. MVV formulas parsed: P^(2)+ has %d terms and %d distinct HPLs; P^(1)+ HPLs %s' %
    (len(sp.Add.make_args(xP2p)), len(Hsyms(xP2p)), Hsyms(xP1p)))

def smallx(e):
    """x^0 part of an MVV x-space expression as a polynomial in L = ln x.  Every HPL with a non-zero index is
    O(x ln^p x) at x -> 0; H_{0,...,0} = ln^w x / w!; p_qq(+-x) -> 1, (1 -+ x) -> 1, delta(1-x) -> 0."""
    sub = {DEL: 0, PQP: 1, PQM: 1}
    for s in e.free_symbols:
        if s.name.startswith('H_'):
            idx = HIDX[s.name]
            sub[s] = L**len(idx) / sp.factorial(len(idx)) if all(i == 0 for i in idx) else 0
    r = sp.expand(e.subs(sub))
    r = sp.expand(r.subs(x, 0))
    return r

# ---- harmonic sums at integer argument, Mellin moments at integer N, for the controls -------------------------
from functools import lru_cache
@lru_cache(maxsize=None)
def hsum(idx, M):
    if M <= 0:
        return Fraction(0)
    m = idx[0]; rest = idx[1:]
    tot = Fraction(0)
    for i in range(1, M + 1):
        term = Fraction((-1)**i if m < 0 else 1, i**abs(m))
        tot += term * (hsum(rest, i) if rest else 1)
    return tot

def gamma_at(g, Nv):
    """evaluate an MVV N-space expression (linear in harmonic sums, shift operators NP, NM) at integer N"""
    tot = sp.Integer(0)
    for t in sp.Add.make_args(sp.expand(g)):
        sh = 0
        if t.has(NP): sh = 1; t = t.subs(NP, 1)
        if t.has(NM): sh = -1; t = t.subs(NM, 1)
        ss = [s for s in t.free_symbols if s.name.startswith('S_')]
        if len(ss) > 1 or sp.degree(t, ss[0]) > 1 if ss else False:
            raise ValueError('non-linear term ' + str(t))
        if ss:
            v = hsum(HIDX[ss[0].name], Nv + sh)
            t = t.subs(ss[0], sp.Rational(v.numerator, v.denominator))
        elif sh:
            raise ValueError('shift without sum ' + str(t))
        tot += t
    return sp.expand(tot)

# ---- numerical Mellin transform of MVV x-space expressions --------------------------------------------------
mp.mp.dps = 60
ZV = {z2: mp.zeta(2), z3: mp.zeta(3), z4: mp.zeta(4), z5: mp.zeta(5)}

def hpl_num(idx, xv, yv, region):
    """HPLs of weight <= 2 in the m-notation of MVV; region 1: x <= 1/2 (x accurate), region 2: x > 1/2 (y = 1-x accurate)"""
    if region == 1:
        lx = mp.log(xv); l1m = mp.log1p(-xv); l1p = mp.log1p(xv)
        li2x = mp.polylog(2, xv)
    else:
        lx = mp.log1p(-yv); l1m = mp.log(yv); l1p = mp.log(2 - yv)
        li2x = mp.zeta(2) - lx * l1m - mp.polylog(2, yv)
    if idx == (0,): return lx
    if idx == (1,): return -l1m
    if idx == (-1,): return l1p
    if idx == (0, 0): return lx**2 / 2
    if idx == (2,): return li2x                                   # H_{0,1} = Li2(x)
    if idx == (-2,): return -mp.polylog(2, -xv)                   # H_{0,-1} = -Li2(-x)
    if idx == (1, 0): return -l1m * lx - li2x                     # H_{1,0} = -ln(1-x) ln x - Li2(x)
    if idx == (-1, 0): return l1p * lx + mp.polylog(2, -xv)       # H_{-1,0} = ln(1+x) ln x + Li2(-x)
    raise KeyError(idx)

def mellin_data(e):
    """split e (one colour structure, MVV x-space) into delta coefficient d, plus-distribution coefficient c of
    1/(1-x)_+, the small-x polynomial, and a numerical evaluator of the remainder F(x) = E(x) - c/(1-x)"""
    e = sp.expand(e)
    d = e.coeff(DEL)
    E = sp.expand(e - d * DEL)
    Hs = [s for s in E.free_symbols if s.name.startswith('H_')]
    noH = sp.expand(E.subs({s: 0 for s in Hs}))
    c = 2 * noH.coeff(PQP)                                        # constant coefficient of 2/(1-x) inside p_qq(x)
    args = [x, PQP, PQM] + Hs + [z2, z3, z4, z5]
    fE = sp.lambdify(args, E, 'mpmath')
    cnum = zv(c)
    def F(xv, yv, region):
        pqp = 2 / yv - 1 - xv; pqm = 2 / (1 + xv) - 1 + xv
        hv = [hpl_num(HIDX[s.name], xv, yv, region) for s in Hs]
        return fE(xv, pqp, pqm, *hv, ZV[z2], ZV[z3], ZV[z4], ZV[z5]) - cnum / yv
    return d, c, smallx(e), F

def zv(expr):
    return mp.mpf(sp.N(expr.subs({z2: sp.zeta(2), z3: sp.zeta(3), z4: sp.zeta(4), z5: sp.zeta(5)}), 70))

def integrate(fun):
    """int_0^1 fun(x, y, region) dx with y = 1 - x, split at 1/2"""
    a = mp.quad(lambda t: fun(t, 1 - t, 1), [0, mp.mpf(1) / 4, mp.mpf(1) / 2])
    b = mp.quad(lambda t: fun(1 - t, t, 2), [0, mp.mpf(1) / 4, mp.mpf(1) / 2])
    return a + b

def moment(e, Nv):
    """M[e](N) for integer N >= 1 (Mellin transform with the plus prescription)"""
    d, c, sx, F = mellin_data(e)
    s1 = sum(mp.mpf(1) / j for j in range(1, Nv))                # int (x^(N-1)-1)/(1-x) = -S_1(N-1)
    I = integrate(lambda xv, yv, r: xv**(Nv - 1) * F(xv, yv, r))
    return zv(d) - zv(c) * s1 + I

def laurent0(e, jmax):
    """Laurent coefficients of M[e](N) at N = 0: dict power -> number (negative powers exact, from the x^0 logs)"""
    d, c, sx, F = mellin_data(e)
    res = {}
    smax = max(sp.Poly(sx, L).degree(), 0)
    for j in range(0, smax + 1):
        res[-j - 1] = sp.expand((-1)**j * sp.factorial(j) * sx.coeff(L, j))
    # regular part: F - sing' with sing' = sx - c (the x^0 value of c/(1-x) is c)
    sing = sp.lambdify([L, z2, z3, z4, z5], sx - c, 'mpmath')
    zz = [ZV[z2], ZV[z3], ZV[z4], ZV[z5]]
    for j in range(0, jmax + 1):
        def g(xv, yv, r, j=j):
            lx = mp.log(xv) if r == 1 else mp.log1p(-yv)
            return lx**j / mp.factorial(j) * (F(xv, yv, r) - sing(lx, *zz)) / xv
        I = integrate(g)
        aj = {0: 0, 1: -ZV[z2], 2: ZV[z3], 3: -ZV[z4]}[j]          # -psi(N) - gamma_E = 1/N - z2 N + z3 N^2 - ...
        res[j] = (zv(d) if j == 0 else 0) + zv(c) * aj + I
    return res

def identify(v, label):
    basis = [mp.mpf(1), mp.zeta(2), mp.zeta(3), mp.log(2), mp.zeta(2) * mp.log(2), mp.log(2)**2, mp.log(2)**3]
    names = [sp.Integer(1), z2, z3, sp.Symbol('ln2'), z2 * sp.Symbol('ln2'), sp.Symbol('ln2')**2, sp.Symbol('ln2')**3]
    rel = mp.pslq([v] + basis, tol=mp.mpf(10)**-45, maxcoeff=10**8, maxsteps=10**6)
    if rel is None or rel[0] == 0:
        raise ValueError('no relation for ' + label)
    val = -sum(sp.Rational(r, rel[0]) * n for r, n in zip(rel[1:], names))
    resid = abs(v - zv(val))
    return sp.expand(val), resid

def colour_parts(e, monos):
    d = colour_dict(e)
    extra = {m: c for m, c in d.items() if m not in monos and sp.expand(c) != 0}
    if extra:
        raise ValueError('unexpected colour structure ' + str(extra))
    return {m: d.get(m, 0) for m in monos}

# ---- controls on the parse and on the Mellin machinery -------------------------------------------------------------
out('   controls (Mellin moments of the parsed x-space formulas against the parsed N-space formulas, P = -gamma):')
MON1 = [CA * CF, CF * NF, CF**2]
cp1p = colour_parts(xP1p, MON1); cp1m = colour_parts(xP1m, MON1)
cg1p = {Nv: colour_parts(-gamma_at(g1p, Nv), MON1) for Nv in (2, 4, 6)}
for Nv in (2, 4, 6):
    for m in MON1:
        num = moment(cp1p[m], Nv); ex = cg1p[Nv][m]
        check('P^(1)+ moment N=%d, %s: x-space %s vs N-space %s' % (Nv, m, mp.nstr(num, 25), ex),
              abs(num - zv(sp.sympify(ex))) < mp.mpf(10)**-40)
for m in MON1:
    num = moment(cp1m[m], 1)
    check('P^(1)- quark-number conservation, N=1, %s: %s' % (m, mp.nstr(num, 5)), abs(num) < mp.mpf(10)**-40)
    num = moment(cp1m[m], 3); ex = colour_parts(-gamma_at(g1m, 3), MON1)[m]
    check('P^(1)- moment N=3, %s: x-space vs N-space %s' % (m, ex), abs(num - zv(sp.sympify(ex))) < mp.mpf(10)**-40)
num = moment(sp.expand(xP0 / CF), 2)
check('P^(0) moment N=2 against -gamma^(0)(2)/C_F = %s' % sp.expand(-gamma_at(g0, 2) / CF),
      abs(num - zv(sp.expand(-gamma_at(g0, 2) / CF))) < mp.mpf(10)**-40)
out('')

# ================================================================================================================
# 4. Laurent coefficients at N = 0 of P^(0), P^(1)+ (numerical Mellin + PSLQ) and of P^(2)+ (x^0 logs, exact)
# ================================================================================================================
out('4. Laurent coefficients p_{n,k} at N = 0 (P^(n)(N) = sum_k N^(-2n-1+k) p_{n,k})')
# P^(0): exact, P^(0) = C_F (3 + 2/(N(N+1)) - 4 S_1(N)), S_1(N) = sum_{j>=2} (-1)^j zeta_j N^(j-1)
S1ser = sum((-1)**j * sp.Symbol('z%d' % j) * N**(j - 1) for j in range(2, 6))
P0N = CF * (3 + sp.series(2 / (N * (N + 1)), N, 0, 5).removeO() - 4 * S1ser)
p = {}
for k in range(4):
    p[(0, k)] = sp.expand(sp.Poly(sp.expand(P0N * N), N).coeff_monomial(N**k))
lau0 = laurent0(sp.expand(xP0 / CF), 2)
for k in range(4):
    pw = -1 + k
    if pw < 0:
        val = lau0[pw]
    else:
        val, res = identify(lau0[pw], 'P0')
    check('P^(0) N^%d: exact %s, from the x-space formula %s' % (pw, p[(0, k)], sp.expand(CF * val)),
          sp.expand(CF * val - p[(0, k)]) == 0)
out('   p_{0,k} =', [p[(0, k)] for k in range(4)])

# P^(1)+: negative powers exact from the x^0 logs, N^0 numerically with PSLQ, per colour structure
P1N = {}
for m in MON1:
    lau = laurent0(cp1p[m], 0)
    v0, res = identify(lau[0], str(m))
    out('   P^(1)+ %-6s N^0 = %s   (|numerical - identified| = %s)' % (m, v0, mp.nstr(res, 3)))
    check('PSLQ identification of the N^0 coefficient of P^(1)+ (%s) to 1e-45' % m, res < mp.mpf(10)**-45)
    P1N[m] = {-3: lau.get(-3, 0), -2: lau.get(-2, 0), -1: lau.get(-1, 0), 0: v0}
for k in range(4):
    p[(1, k)] = sp.expand(sum(m * P1N[m].get(-3 + k, 0) for m in MON1))
out('   p_{1,k} =', [p[(1, k)] for k in range(4)])
check('no ln 2 in the P^(1)+ Laurent coefficients', not any(s.name == 'ln2' for k in range(4) for s in p[(1, k)].free_symbols))

# P^(2)+: x^0 logs
sx2 = smallx(xP2p)
for k in range(4):
    j = 4 - k
    p[(2, k)] = sp.expand((-1)**j * sp.factorial(j) * sx2.coeff(L, j))
out('   p_{2,k} (k = 0..3, from the x^0 ln^4..ln x terms of the full MVV formula) =')
for k in range(4):
    out('      p_{2,%d} = %s' % (k, p[(2, k)]))

# cross-checks of the inputs against App. A of 2202.10362 (LaTeX and FORM) and the printed MVV D_k^+
for n, nm_tex, nm_anc, kmax in [(0, 'texPns0R', 'Pns0R', 3), (1, 'texPns1R', 'Pns1R', 3), (2, 'texPns2R', 'Pns2R', 3)]:
    et = dkmv_tex(tex_block(dk_txt, nm_tex)[1]).subs(B0, BETA0)
    ea = anc_block(anc_txt, nm_anc)
    check('App. A of 2202.10362: LaTeX %s = FORM %s' % (nm_tex, nm_anc), sp.expand(et - ea) == 0)
    own = sp.expand(sum(p[(n, k)] * N**(-2 * n - 1 + k) for k in range(kmax + 1)))
    check('App. A P^(%d) (N^%d ... N^%d) = own Laurent coefficients from the MVV x-space formulas' %
          (n, -2 * n - 1, -2 * n - 1 + kmax), sp.expand(ea - own) == 0)

def mvv_D(txt):
    i = txt.index('\\label{eq:D+exact}'); j = txt.index('\\eea', i)
    blk = txt[i + len('\\label{eq:D+exact}'):j]
    parts = re.split(r'D_(\d)\^\+\s*&\s*=\s*&', blk)
    res = {}
    for k in range(1, len(parts), 2):
        s = parts[k + 1]
        s = s.replace('\\nonumber', ' ').replace('\\mbox{}', ' ').replace('&', ' ')
        s = re.sub(r'\\\\(\[[^\]]*\])?', ' ', s)
        s = re.sub(r'\\(left|right)', ' ', s)
        s = re.sub(r'\\frac\{([^{}]*)\}\{([^{}]*)\}', r'((\1)/(\2))', s)
        s = re.sub(r'C_F\^\{\\,\s*(\d)\}', r' CF**\1 ', s); s = re.sub(r'C_A\^\{\\,\s*(\d)\}', r' CA**\1 ', s)
        s = re.sub(r'n_\{\\!\s*f\}\^\{\\,\s*(\d)\}', r' NF**\1 ', s)
        s = re.sub(r'\\z(\d)', r' z\1 ', s)
        s = re.sub(r'\\ca(?![A-Za-z])', ' CA ', s); s = re.sub(r'\\cf(?![A-Za-z])', ' CF ', s)
        s = re.sub(r'\\nf(?![A-Za-z])', ' NF ', s)
        s = re.sub(r'\\[,:;!]', ' ', s).replace(',', ' ').replace('[', '(').replace(']', ')')
        s = s.replace('{', '(').replace('}', ')')
        if '\\' in s:
            raise ValueError(s)
        s = ' '.join(s.split())
        res[int(parts[k])] = sp.expand(parse_expr(s, local_dict={'CA': CA, 'CF': CF, 'NF': NF, 'z2': z2, 'z3': z3},
                                                  transformations=TRANS))
    return res
Dp = mvv_D(mvv_txt)
for kk in range(4):
    check('MVV printed D_%d^+ = own x^0 ln^%d x coefficient of the full P^(2)+ formula' % (kk, 4 - kk),
          sp.expand(Dp[kk] - sx2.coeff(L, 4 - kk)) == 0)
out('')

# ================================================================================================================
# 5. The relation P(P - N + beta/a) = O(N^0), order by order
# ================================================================================================================
def P2coef(m, k, pp):
    """coefficient of a^(m+1) N^(-2m+k) in P^2"""
    tot = 0
    for i in range(0, m):
        j = m - 1 - i
        for k1 in range(0, k + 1):
            k2 = k - k1
            if (i, k1) in pp and (j, k2) in pp:
                tot += pp[(i, k1)] * pp[(j, k2)]
    return sp.expand(tot)

BETAS = {0: BETA0, 1: BETA1}
def beta_term(m, k, pp):
    tot = 0
    for l, bl in BETAS.items():
        kk = k - 2 * l - 1
        if kk >= 0 and m - 1 - l >= 0:
            tot += bl * pp[(m - 1 - l, kk)]
    return sp.expand(tot)

def residual(m, k, pp):
    """coefficient of a^(m+1) N^(-2m+k) in P(P - N + beta(a)/a), beta(a)/a = -beta_0 a - beta_1 a^2"""
    return sp.expand(P2coef(m, k, pp) - pp[(m, k)] - beta_term(m, k, pp))

def predict(m, k, pp):
    return sp.expand(P2coef(m, k, pp) - beta_term(m, k, pp))

# four-loop data in N space, k = 0..3
for k in range(4):
    j = 6 - k
    p[(3, k)] = sp.expand((-1)**j * sp.factorial(j) * lncoef(P3x, j))

out('5. Residuals R_{m,k} = coefficient of a^(m+1) N^(-2m+k) in P(P - N + beta/a) with the complete inputs')
for m in (1, 2, 3):
    for k in range(0, min(2 * m, 4)):
        r = residual(m, k, p)
        out('   R_{%d,%d} = %s' % (m, k, sp.factor(r) if r != 0 else 0))
for m in (1, 2, 3):
    for k in (0, 1):
        check('LL and NLL: R_{%d,%d} = 0' % (m, k), residual(m, k, p) == 0)
S3 = residual(2, 2, p); S4 = residual(3, 2, p)
check('R_{2,2} (NNLL, three loops) is pure zeta_2: S_3 = %s' % sp.factor(S3.coeff(z2)),
      sp.expand(S3 - z2 * S3.coeff(z2)) == 0)
check('S_3 = 12 C_F (C_A - 2C_F)(5C_A - 6C_F)', sp.expand(S3.coeff(z2) - 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)) == 0)
check('R_{3,2} (NNLL, four loops) is pure zeta_2', sp.expand(S4 - z2 * S4.coeff(z2)) == 0)
S4v = vec(S4.coeff(z2), BASIS4, '1')
out('   S_4/zeta_2 (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = (%s), n_f parts (%s)' %
    (', '.join(fmt(v) for v in S4v), ', '.join(fmt(v) for v in vec(S4.coeff(z2), NF4, '1'))))
check('S_4 = -48 zeta_2 (19, -65, 68, -20, -24), no n_f', S4v == [-48 * 19, 48 * 65, -48 * 68, 48 * 20, 48 * 24]
      and all(v == 0 for v in vec(S4.coeff(z2), NF4, '1')))
out('')

R23 = residual(2, 3, p); R33 = residual(3, 3, p)
out('6. Three loops: x^0 ln x of P^(2)+ (N^-2 coefficient p_{2,3}; x-space coefficient = -p_{2,3})')
pred23 = predict(2, 3, p)
xdat3 = sp.expand(-p[(2, 3)]); xpred3 = sp.expand(-pred23)
for key in ('z3', '1', 'z2'):
    out('   %-4s  data (C_FC_A^2, C_F^2C_A, C_F^3) = (%s)   n_f (C_FC_An_f, C_F^2n_f, C_Fn_f^2) = (%s)' %
        (key, ', '.join(fmt(v) for v in vec(xdat3, BASIS3, key)), ', '.join(fmt(v) for v in vec(xdat3, NF3, key))))
    out('   %-4s  relation prediction from P^(0), P^(1)+  = (%s)   n_f = (%s)' %
        (key, ', '.join(fmt(v) for v in vec(xpred3, BASIS3, key)), ', '.join(fmt(v) for v in vec(xpred3, NF3, key))))
check('three loops, zeta_3: data = prediction (all colour and n_f structures)',
      vec(xdat3, BASIS3 + NF3, 'z3') == vec(xpred3, BASIS3 + NF3, 'z3'))
check('three loops, zeta_3 data = (0, 48, -96), n_f parts zero',
      vec(xdat3, BASIS3, 'z3') == [0, 48, -96] and vec(xdat3, NF3, 'z3') == [0, 0, 0])
check('three loops, rational part: data = prediction (all structures)',
      vec(xdat3, BASIS3 + NF3, '1') == vec(xpred3, BASIS3 + NF3, '1'))
out('   residual R_{2,3} = %s' % sp.factor(R23))
out('   zeta_2 part of data - prediction (x space, = R_{2,3}|z2): (%s), n_f (%s)' %
    (', '.join(fmt(v) for v in vec(sp.expand(xdat3 - xpred3), BASIS3, 'z2')),
     ', '.join(fmt(v) for v in vec(sp.expand(xdat3 - xpred3), NF3, 'z2'))))
s1c3 = vec(sp.expand(-S3.coeff(z2)), BASIS3, '1')
out('   contrast: a term -(S_3/zeta_2) S_1(N) N^-4 carrying the three-loop violation would add to x^0 ln x the zeta_3')
out('             coefficient -S_3/zeta_2 = (%s)' % ', '.join(fmt(v) for v in s1c3))
out('')

out('7. Four loops: x^0 ln^3 x of P^(3)+ (N^-4 coefficient p_{3,3}; x-space coefficient = -p_{3,3}/6)')
pred33 = predict(3, 3, p)                     # complete three-loop input
xpred4 = sp.expand(-pred33 / 6)
pp_rel = dict(p)
for k in range(4):                            # three-loop input replaced by its relation prediction
    pp_rel[(2, k)] = predict(2, k, p)
xpred4r = sp.expand(-predict(3, 3, pp_rel) / 6)
for key in ('z3', '1', 'z2'):
    out('   %-4s data                                  = (%s)' % (key, ', '.join(fmt(v) for v in vec(c3, BASIS4, key))))
    out('   %-4s relation, complete P^(0..2) (own)     = (%s)' % (key, ', '.join(fmt(v) for v in vec(xpred4, BASIS4, key))))
    out('   %-4s relation, P^(2) predicted from P^(0,1) = (%s)' % (key, ', '.join(fmt(v) for v in vec(xpred4r, BASIS4, key))))
    out('   %-4s printed p_{3,3}^+ of 2202.10362      = (%s)' % (key, ', '.join(fmt(v) for v in vec(pred_x, BASIS4, key))))
    out('   %-4s n_f: data (%s); own prediction (%s)' % (key, ', '.join(fmt(v) for v in vec(c3, NF4, key)),
                                                       ', '.join(fmt(v) for v in vec(xpred4, NF4, key))))
check('four loops, zeta_3: data = own relation prediction with complete lower orders (all structures)',
      vec(c3, BASIS4 + NF4, 'z3') == vec(xpred4, BASIS4 + NF4, 'z3'))
check('four loops, zeta_3: own prediction = printed p33p (all structures)',
      vec(xpred4, BASIS4 + NF4, 'z3') == vec(pred_x, BASIS4 + NF4, 'z3'))
check('four loops, zeta_3: unchanged when P^(2) is replaced by its relation prediction',
      vec(xpred4r, BASIS4 + NF4, 'z3') == vec(xpred4, BASIS4 + NF4, 'z3'))
check('four loops, rational: data = own prediction = printed p33p (all structures)',
      vec(c3, BASIS4 + NF4, '1') == vec(xpred4, BASIS4 + NF4, '1') == vec(pred_x, BASIS4 + NF4, '1'))
# large-n_c zeta_2 of the printed p33p against the own prediction and the data: SU(n_c), d_Fd_A/N_R = (n_c^2-1)(n_c^2+6)/48,
# leading power of n_c at fixed power of n_f (the zeta_2 terms of p33p are given only at large n_c)
own_z2 = sp.expand(pred33.coeff(z2)); dk_z2 = sp.expand(p33_tex.coeff(z2)); dat_z2 = sp.expand(p[(3, 3)].coeff(z2))
def top(e, nfpow):
    q = sp.expand(sp.expand(e).coeff(NF, nfpow).subs({CA: NC, CF: (NC**2 - 1) / (2 * NC),
                                                       dFA: (NC**2 - 1) * (NC**2 + 6) / 48}) * NC**4)
    q = sp.Poly(sp.cancel(q), NC)
    return q.degree() - 4, q.LC()
out('   zeta_2 of the N^-4 coefficient in SU(n_c), leading power (n_c power, coefficient):')
out('      n_f^0: data %s, own prediction %s, printed %s' % (top(dat_z2, 0), top(own_z2, 0), top(dk_z2, 0)))
out('      n_f^1: data %s, own prediction %s, printed %s' % (top(dat_z2, 1), top(own_z2, 1), top(dk_z2, 1)))
check('four loops, zeta_2: data, own prediction and printed p33p agree at leading power of n_c (n_f^0 and n_f^1)',
      top(own_z2, 0) == top(dk_z2, 0) == top(dat_z2, 0) and top(own_z2, 1) == top(dk_z2, 1) == top(dat_z2, 1))
out('   residual R_{3,3} = %s' % sp.factor(R33))
d4 = sp.expand(lncoef(P3x, 3) - xpred4)
out('   data - own prediction (x space): z3 (%s); 1 (%s); z2 (%s); n_f z2 (%s)' %
    (', '.join(fmt(v) for v in vec(d4, BASIS4, 'z3')), ', '.join(fmt(v) for v in vec(d4, BASIS4, '1')),
     ', '.join(fmt(v) for v in vec(d4, BASIS4, 'z2')), ', '.join(fmt(v) for v in vec(d4, NF4, 'z2'))))
s1c4 = [sp.nsimplify(-v / 6) for v in S4v]
out('   contrast: the S_1(N) term alone, -(S_4/zeta_2) S_1(N) N^-6, would give the zeta_3 x^0 ln^3 x coefficient')
out('             -S_4/(6 zeta_2) = (%s)' % ', '.join(fmt(v) for v in s1c4))
check('-S_4/(6 zeta_2) = (152, -520, 544, -160, -192)', s1c4 == [152, -520, 544, -160, -192])
xdiff = [sp.nsimplify(-v / 24) for v in S4v]
S3c = colour_dict(sp.expand(CF * S3.coeff(z2) / 6))
xd = [xdiff[i] + S3c.get(m, 0) for i, (_, m) in enumerate(BASIS4)]
out('   (for comparison: 4 times the x^0 difference -S_4/24 + C_F S_3/6 = (%s) is (%s))' %
    (', '.join(fmt(v) for v in xd), ', '.join(fmt(4 * v) for v in xd)))
out('')

# ================================================================================================================
# 8. Mutations: each comparison must fail when its input is corrupted
# ================================================================================================================
out('8. Mutations (each must report a difference)')
mut = []
P3m = parse_gvmsy(gv_txt.replace('48*zeta[3]', '47*zeta[3]', 1))
mut.append(('four-loop data: 48 zeta_3 -> 47 zeta_3', vec(lncoef(P3m, 3), BASIS4, 'z3') != dk4['z3']))
p33m = dkmv_tex(tex_block(dk_txt, 'texp33p')[1].replace('640', '641', 1))
mut.append(('printed p33p: 640 -> 641', vec(sp.expand(-p33m / 6), BASIS4, 'z3') != data4['z3']))
pm = dict(p); pm[(0, 3)] = sp.expand(p[(0, 3)] - 4 * CF * z3)
mut.append(('P^(0): drop 4 zeta_3 C_F N^2', vec(sp.expand(-predict(3, 3, pm) / 6), BASIS4, 'z3') != data4['z3']))
pm = dict(p); pm[(1, 3)] = sp.expand(p[(1, 3)] + CF * CA * z3)
mut.append(('P^(1)+ N^0: add C_F C_A zeta_3', vec(sp.expand(-predict(2, 3, pm)), BASIS3, 'z3') != vec(xdat3, BASIS3, 'z3')))
sxm = smallx(xP2p.subs(z3, z3 * (1 + sp.Rational(1, 10**6) * sp.Symbol('Hmut')))).subs(sp.Symbol('Hmut'), 1)
mut.append(('P^(2)+ x-space: zeta_3 scaled by 1 + 1e-6', vec(sp.expand(-sxm.coeff(L, 1)), BASIS3, 'z3') != vec(xpred3, BASIS3, 'z3')))
pm = dict(p); pm[(1, 2)] = sp.expand(p[(1, 2)] + CF * NF)
mut.append(('beta_0 term: P^(1)+ N^-1 changed (rational check)', vec(sp.expand(-predict(3, 3, pm) / 6), BASIS4 + NF4, '1')
            != vec(c3, BASIS4 + NF4, '1')))
for lab, fired in mut:
    check('mutation fires: ' + lab, fired)
out('')
out('SUMMARY: %d failed checks' % len(FAILS))
for f in FAILS:
    out('  FAILED: ' + f)
_out.close()
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/R9/zeta3_n3ll/zeta3_wl.out <==
zeta3_wl.wl: zeta_3 parts of the N3LL x^0 coefficients of P_ns^+ at three and four loops (program (a), Wolfram)
Wolfram 15.0.0 for Linux x86 (64-bit) (May 19, 2026)
input  gvmsy_anc/Pqq3NSpXto0.m  sha256 8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46
input  mvv/MVV3.tex  sha256 1d646eb9a5efa2d8234d2c747646bc1b36f92f9aaf4eaf0e6d3533d118975c30
input  dkmv/xto0-DIS-ancillary.h  sha256 f8a6185f4e49723af11393d51a2c56cb4bcb3003dddd671a0848c2cf20601efd

1. Four-loop data: x^0 ln^3 x of P_ns^(3)+ (Get of Pqq3NSpXto0.m)
  [ok]   no colour monomial outside the 5 + 10 listed ones
  [ok]   only zeta_2 and zeta_3, each linearly, in the ln^3 x coefficient (zeta monomials: {{0, 0}, {0, 1}, {1, 0}})
   z3 part (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = {0, 0, 48, -320/3, 0}   n_f structures = {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
   1 part (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = {1331/81, 6530/27, 10/3, -106/3, 0}   n_f structures = {-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81}
   z2 part (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = {320/3, -360, 240, -64, -256}   n_f structures = {16, -48, 64, 0, 0, 0, 0, 0, 0, 0}
  [ok]   zeta_3 vector = (0, 0, 48, -320/3, 0)
  [ok]   n_f parts of the zeta_3 coefficient all zero
  [ok]   normalization: x^0 ln^6 x = C_F^4/9

2. Printed p_{3,3}^+ (ancillary file, block p33p): (-2662*ca^3*cf)/27 - (13060*ca^2*cf^2)/9 - 20*ca*cf^3 + 212*cf^4 + (484*ca^2*cf*nf)/9 + (4184*ca*cf^2*nf)/9 + 32*cf^3*nf - (88*ca*cf*nf^2)/9 - (304*cf^2*nf^2)/9 + (16*cf*nf^3)/27 + 192*cf*nc^3*zt[2] - 48*cf*nc^2*nf*zt[2] - 288*ca*cf^3*zt[3] + 640*cf^4*zt[3]
   Mellin transform of ln^3 x: -6/nn^4   (so the x^0 ln^3 x coefficient is the N^-4 coefficient times -1/6)
   z3 part, x space: {0, 0, 48, -320/3, 0}   n_f: {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
   1 part, x space: {1331/81, 6530/27, 10/3, -106/3, 0}   n_f: {-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81}
  [ok]   four loops, zeta_3: data = printed prediction (5 colour + 10 n_f structures)
  [ok]   four loops, rational part: data = printed prediction (5 colour + 10 n_f structures)

3. MVV formulas converted: P^(2)+ 443 terms, 39 distinct HPLs; P^(1)+ HPLs {hpl[{0}], hpl[{2}], hpl[{-1, 0}], hpl[{0, 0}], hpl[{1, 0}]}
  [ok]   HPL arities in P^(2)+ are 1 to 4
   controls (exact Integrate of the parsed x-space formulas against the parsed N-space formulas, P = -gamma):
  [ok]   P^(1)+ moment N=2, ca*cf: -376/27
  [ok]   P^(1)+ moment N=2, cf*nf: 64/27
  [ok]   P^(1)+ moment N=2, cf^2: 112/27
  [ok]   P^(1)+ moment N=4, ca*cf: -16157/675
  [ok]   P^(1)+ moment N=4, cf*nf: 13271/2700
  [ok]   P^(1)+ moment N=4, cf^2: 287303/54000
  [ok]   P^(1)- quark-number conservation N=1, ca*cf
  [ok]   P^(1)- moment N=3, ca*cf: -535/27
  [ok]   P^(1)- quark-number conservation N=1, cf*nf
  [ok]   P^(1)- moment N=3, cf*nf: 415/108
  [ok]   P^(1)- quark-number conservation N=1, cf^2
  [ok]   P^(1)- moment N=3, cf^2: 2035/432
  [ok]   P^(0) moment N=2: (-8*cf)/3

4. Laurent coefficients at N = 0
   p[0,k] (Series of PolyGamma) = {2*cf, cf, 2*cf - 4*cf*zt[2], -2*cf + 4*cf*zt[3]}
  [ok]   P^(0) N^-1, N^0 from the x-space formula = Series: cf*(1 + 2/nn)
   P^(1)+ ca*cf: -421/18 - 22/(3*nn^2) + 302/(9*nn) - 12*zt[3]
   P^(1)+ cf*nf: 29/9 + 4/(3*nn^2) - 44/(9*nn)
   P^(1)+ cf^2: 19/2 + 4/nn^3 + 4/nn^2 - 4/nn - (8*zt[2])/nn + 16*zt[3]
   p[1,k] = {4*cf^2, (-22*ca*cf)/3 + 4*cf^2 + (4*cf*nf)/3, (302*ca*cf)/9 - 4*cf^2 - (44*cf*nf)/9 - 8*cf^2*zt[2], (-421*ca*cf)/18 + (19*cf^2)/2 + (29*cf*nf)/9 - 12*ca*cf*zt[3] + 16*cf^2*zt[3]}
   p[2,0] = 16*cf^3
   p[2,1] = -44*ca*cf^2 + 24*cf^3 + 8*cf^2*nf
   p[2,2] = (242*ca^2*cf)/9 + (944*ca*cf^2)/9 + 8*cf^3 - (88*ca*cf*nf)/9 - (128*cf^2*nf)/9 + (8*cf*nf^2)/9 - 60*ca^2*cf*zt[2] + 192*ca*cf^2*zt[2] - 208*cf^3*zt[2]
   p[2,3] = (-3934*ca^2*cf)/27 - (370*ca*cf^2)/9 + 30*cf^3 + (1268*ca*cf*nf)/27 + (88*cf^2*nf)/9 - (88*cf*nf^2)/27 + 92*ca^2*cf*zt[2] - 216*ca*cf^2*zt[2] + 192*cf^3*zt[2] - 8*ca*cf*nf*zt[2] - 48*ca*cf^2*zt[3] + 96*cf^3*zt[3]
  [ok]   App. A Pns0R of 2202.10362 = own Laurent coefficients
  [ok]   App. A Pns1R of 2202.10362 = own Laurent coefficients
  [ok]   App. A Pns2R of 2202.10362 = own Laurent coefficients

  [ok]   the relation coefficient R[m,k] contains -qq[m,k] once (m = 1..3, k = 0..3)
5. Residuals R[m,k] (coefficient of a^(m+1) N^(-2m+k) in P(P - N + beta/a)) with the complete inputs
   R[1,0] = 0
   R[1,1] = 0
   R[2,0] = 0
   R[2,1] = 0
   R[2,2] = 12*(5*ca - 6*cf)*(ca - 2*cf)*cf*zt[2]
   R[2,3] = -4*(ca - 2*cf)*cf*(23*ca - 30*cf - 2*nf)*zt[2]
   R[3,0] = 0
   R[3,1] = 0
   R[3,2] = -48*(19*ca^3*cf - 65*ca^2*cf^2 + 68*ca*cf^3 - 20*cf^4 - 24*dFA)*zt[2]
   R[3,3] = 4*(215*ca^3*cf - 654*ca^2*cf^2 + 548*ca*cf^3 - 72*cf^4 - 384*dFA + 14*ca^2*cf*nf - 48*ca*cf^2*nf + 40*cf^3*nf)*zt[2]
  [ok]   LL and NLL residuals vanish at two, three, four loops
  [ok]   S_3 = 12 zeta_2 C_F (C_A - 2C_F)(5C_A - 6C_F)
  [ok]   S_4 = -48 zeta_2 (19 C_FC_A^3 - 65 C_F^2C_A^2 + 68 C_F^3C_A - 20 C_F^4 - 24 d_Fd_A/N_R)

6. Three loops: x^0 ln x of P^(2)+ (x-space coefficient = N^-2 coefficient / -1)
   z3  data {0, 48, -96} n_f {0, 0, 0}   prediction from P^(0), P^(1)+ {0, 48, -96} n_f {0, 0, 0}
   1  data {3934/27, 370/9, -30} n_f {-1268/27, -88/9, 88/27}   prediction from P^(0), P^(1)+ {3934/27, 370/9, -30} n_f {-1268/27, -88/9, 88/27}
   z2  data {-92, 216, -192} n_f {8, 0, 0}   prediction from P^(0), P^(1)+ {0, -88, 48} n_f {0, 16, 0}
  [ok]   three loops, zeta_3: data = prediction (all structures)
  [ok]   three loops, zeta_3 = (0, 48, -96), no n_f
  [ok]   three loops, rational: data = prediction (all structures)
   R[2,3] = -4*(ca - 2*cf)*cf*(23*ca - 30*cf - 2*nf)*zt[2]
   contrast, -S_3/zeta_2 (zeta_3 of x^0 ln x if the three-loop violation came as -(S_3/zeta_2) S_1(N)/N^4): {-60, 192, -144}

7. Four loops: x^0 ln^3 x of P^(3)+
   z3  data {0, 0, 48, -320/3, 0};  own prediction (complete P^(0..2)) {0, 0, 48, -320/3, 0};  with P^(2) from the relation {0, 0, 48, -320/3, 0};  printed {0, 0, 48, -320/3, 0}
   1  data {1331/81, 6530/27, 10/3, -106/3, 0};  own prediction (complete P^(0..2)) {1331/81, 6530/27, 10/3, -106/3, 0};  with P^(2) from the relation {1331/81, 6530/27, 10/3, -106/3, 0};  printed {1331/81, 6530/27, 10/3, -106/3, 0}
   z2  data {320/3, -360, 240, -64, -256};  own prediction (complete P^(0..2)) {-110/3, 76, -376/3, -16, 0};  with P^(2) from the relation {0, 0, -176, 96, 0};  printed {0, 0, 0, 0, 0}
   z3  n_f: data {0, 0, 0, 0, 0, 0, 0, 0, 0, 0};  own prediction {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
   1  n_f: data {-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81};  own prediction {-242/27, -2092/27, -16/3, 0, 0, 0, 44/27, 152/27, 0, -8/81}
   z2  n_f: data {16, -48, 64, 0, 0, 0, 0, 0, 0, 0};  own prediction {20/3, -16, 112/3, 0, 0, 0, 0, 0, 0, 0}
  [ok]   four loops, zeta_3: data = own prediction (all structures)
  [ok]   four loops, zeta_3: own prediction = printed p33p
  [ok]   four loops, zeta_3: same with P^(2) replaced by its relation prediction
  [ok]   four loops, rational: data = own prediction = printed p33p
  [ok]   the ln^3 x data read through q[3,3] equal those read directly
   zeta_2 of p[3,3] in SU(n_c), n_f^0: leading {power, coefficient}: data {4, 96}  own prediction {4, 96}  printed {4, 96}
   zeta_2 of p[3,3] in SU(n_c), n_f^1: leading {power, coefficient}: data {3, -24}  own prediction {3, -24}  printed {3, -24}
  [ok]   four loops, zeta_2: data, own prediction and printed p33p agree at leading power of n_c (n_f^0, n_f^1)
   R[3,3] = 4*(215*ca^3*cf - 654*ca^2*cf^2 + 548*ca*cf^3 - 72*cf^4 - 384*dFA + 14*ca^2*cf*nf - 48*ca*cf^2*nf + 40*cf^3*nf)*zt[2]
   data - own prediction, x space: z3 {0, 0, 0, 0, 0}  1 {0, 0, 0, 0, 0}  z2 {430/3, -436, 1096/3, -48, -256}  n_f z2 {28/3, -32, 80/3, 0, 0, 0, 0, 0, 0, 0}
   contrast: -(S_4/zeta_2) S_1(N) N^-6 would give the zeta_3 x^0 ln^3 x coefficient {152, -520, 544, -160, -192}
  [ok]   contrast vector = (152, -520, 544, -160, -192)

8. Mutations (each must report a difference)
  [ok]   mutation fires: four-loop data 48 zeta_3 -> 47 zeta_3
  [ok]   mutation fires: P^(0) without 4 zeta_3 C_F N^2
  [ok]   mutation fires: P^(1)+ N^0 plus C_F C_A zeta_3
  [ok]   mutation fires: printed p33p 640 -> 641

SUMMARY: 0 failed checks


==> anc/numbers/deposit/R9/zeta3_n3ll/zeta3_wl.wl <==
(* zeta3_wl.wl -- program (a) of the R9/zeta3_n3ll deposit (Wolfram Engine).  Run:  wolfram -script zeta3_wl.wl

   Question (change table W2, row J3): are the zeta_3 parts of the complete x^0 ln^3 x coefficients of P_ns^(3)+ and of
   the x^0 ln x coefficients of P_ns^(2)+ equal to what the small-N relation P (P - N + beta(a)/a) = O(N^0) of
   arXiv:2202.10362 (eq. Pnsto0SL) predicts from the complete lower orders?
   Conventions: a = alpha_s/(4 pi), P = sum_n a^(n+1) P^(n), P = -gamma, P^(n)(N) = sum_k N^(-2n-1+k) p[n,k],
   d_F d_A divided by N_R (dFA).

   Written separately from zeta3_py.py.  Methods that differ from that program: the four-loop file is read with Get; the
   printed prediction is read from the ancillary FORM file of 2202.10362; the LaTeX of hep-ph/0403192 is converted by
   Wolfram string rules; the N^0 coefficient of P^(1)+ is obtained by exact symbolic integration (Integrate) and not by
   quadrature; the plus-distribution coefficient by Limit; P^(0) by Series of PolyGamma; the Mellin transform of ln^j x by
   Integrate; the relation by expanding the full product P (P - N + beta/a) and reading coefficients. *)

$AllowInternet = False;
$HistoryLength = 0;
here = DirectoryName[$InputFileName];
pub = FileNameJoin[{here, "..", "..", "..", "published"}];
fG = FileNameJoin[{pub, "gvmsy_anc", "Pqq3NSpXto0.m"}];
fA = FileNameJoin[{pub, "dkmv", "xto0-DIS-ancillary.h"}];
fM = FileNameJoin[{pub, "mvv", "MVV3.tex"}];
outFile = FileNameJoin[{here, "zeta3_wl.out"}];
lines = {};
say[s___] := Module[{t = StringJoin[ToString /@ {s}]}, Print[t]; AppendTo[lines, t]];
ts[e_] := ToString[e, InputForm];
nfail = 0;
chk[label_, ok_] := (If[TrueQ[ok], say["  [ok]   ", label], nfail++; say["  [FAIL] ", label]]; TrueQ[ok]);

say["zeta3_wl.wl: zeta_3 parts of the N3LL x^0 coefficients of P_ns^+ at three and four loops (program (a), Wolfram)"];
say["Wolfram ", $Version];
Scan[say["input  ", FileNameTake[#, -2], "  sha256 ", FileHash[#, "SHA256", All, "HexString"]] &, {fG, fM, fA}];
say[""];

cvars = {ca, cf, nf, dFA, dFF, d33, nc};
basis4 = {cf ca^3, cf^2 ca^2, cf^3 ca, cf^4, dFA};
nf4 = {cf ca^2 nf, cf^2 ca nf, cf^3 nf, dFF nf, ca d33 nf, cf d33 nf, cf ca nf^2, cf^2 nf^2, d33 nf^2, cf nf^3};
basis3 = {cf ca^2, cf^2 ca, cf^3};
nf3 = {cf ca nf, cf^2 nf, cf nf^2};
coeffMono[e_, mono_] := Module[{r = CoefficientRules[Expand[e], cvars]},
   Total[Cases[r, (ex_ -> co_) /; ex === Exponent[mono, cvars] :> co]]];
zp[c_, "z3"] := Expand[Coefficient[Expand[c], zt[3]] /. zt[_] -> 0];
zp[c_, "z2"] := Expand[Coefficient[Expand[c], zt[2]] /. zt[_] -> 0];
zp[c_, "1"] := Expand[Expand[c] /. zt[_] -> 0];
vec[e_, b_, key_] := zp[coeffMono[e, #], key] & /@ b;
zmonos[e_] := Union[Cases[CoefficientRules[Expand[e], Cases[Variables[e], _zt]], (ex_ -> _) :> ex]];

(* ============================================================================================================ *)
(* 1. four-loop data                                                                                            *)
(* ============================================================================================================ *)
readGvmsy[expr_] := Expand[expr /. color[c_] :> (c /. {d4FA -> dFA nc, d4FF -> dFF nc, d33c -> d33 nc}) /.
     zeta[k_] :> zt[k] /. Log[x] -> lg];
p3x = readGvmsy[Get[fG]];
c3 = Coefficient[p3x, lg, 3];
say["1. Four-loop data: x^0 ln^3 x of P_ns^(3)+ (Get of Pqq3NSpXto0.m)"];
chk["no colour monomial outside the 5 + 10 listed ones",
  Complement[Cases[CoefficientRules[c3, cvars], (ex_ -> _) :> Times @@ (cvars^ex)], Join[basis4, nf4]] === {}];
chk["only zeta_2 and zeta_3, each linearly, in the ln^3 x coefficient (zeta monomials: " <> ts[zmonos[c3]] <> ")",
  SubsetQ[{{0, 0}, {1, 0}, {0, 1}}, zmonos[c3]]];
Do[say["   ", key, " part (C_FC_A^3, C_F^2C_A^2, C_F^3C_A, C_F^4, d_Fd_A/N_R) = ", ts[vec[c3, basis4, key]],
   "   n_f structures = ", ts[vec[c3, nf4, key]]], {key, {"z3", "1", "z2"}}];
chk["zeta_3 vector = (0, 0, 48, -320/3, 0)", vec[c3, basis4, "z3"] === {0, 0, 48, -320/3, 0}];
chk["n_f parts of the zeta_3 coefficient all zero", AllTrue[vec[c3, nf4, "z3"], # === 0 &]];
chk["normalization: x^0 ln^6 x = C_F^4/9", Expand[Coefficient[p3x, lg, 6] - cf^4/9] === 0];
say[""];

(* ============================================================================================================ *)
(* 2. printed prediction p_{3,3}^+ from the ancillary FORM file of 2202.10362                                    *)
(* ============================================================================================================ *)
ancText = ReadString[fA];
ancBlock[name_] := Module[{s},
   s = First[StringCases[ancText, RegularExpression["(?ms)^L\\s+" <> name <> "\\s*=\\s*(.*?);"] -> "$1"]];
   s = StringReplace[s, {"\n" -> " ", "\r" -> " "}];
   s = StringReplace[s, RegularExpression["\\bN\\b"] -> "nn"];
   s = StringReplace[s, RegularExpression["\\bz(\\d)\\b"] -> "zt[$1]"];
   Expand[ToExpression[s]]];
p33anc = ancBlock["p33p"];
say["2. Printed p_{3,3}^+ (ancillary file, block p33p): ", ts[p33anc]];
mlog[j_] := mlog[j] = Integrate[x^(nn - 1) Log[x]^j, {x, 0, 1}, Assumptions -> nn > 0];   (* Mellin transform of ln^j x *)
say["   Mellin transform of ln^3 x: ", ts[mlog[3]], "   (so the x^0 ln^3 x coefficient is the N^-4 coefficient times ",
  ts[1/Coefficient[mlog[3], nn, -4]], ")"];
predX = Expand[p33anc/Coefficient[mlog[3], nn, -4]];
Do[say["   ", key, " part, x space: ", ts[vec[predX, basis4, key]], "   n_f: ", ts[vec[predX, nf4, key]]], {key, {"z3", "1"}}];
chk["four loops, zeta_3: data = printed prediction (5 colour + 10 n_f structures)",
  vec[c3, Join[basis4, nf4], "z3"] === vec[predX, Join[basis4, nf4], "z3"]];
chk["four loops, rational part: data = printed prediction (5 colour + 10 n_f structures)",
  vec[c3, Join[basis4, nf4], "1"] === vec[predX, Join[basis4, nf4], "1"]];
say[""];

(* ============================================================================================================ *)
(* 3. MVV LaTeX: own converter                                                                                  *)
(* ============================================================================================================ *)
mvvText = ReadString[fM];
texBlock[txt_, name_] := Module[{ls, i, j, head, body},
   ls = StringSplit[txt, "\n"];
   i = First[FirstPosition[StringTrim /@ ls, s_String /; StringMatchQ[s, "%%L %%" <> name ~~ (" " | "=") ~~ ___]]];
   head = StringTrim[Last[StringSplit[ls[[i]], "=", 2]]];
   j = i + First[FirstPosition[StringTrim /@ ls[[i + 1 ;;]], s_String /; StringStartsQ[s, "%%;"]]];
   body = Select[ls[[i + 1 ;; j - 1]], ! StringStartsQ[StringTrim[#], "%%"] &];
   {head, StringRiffle[body, " "]}];
unwrap[s0_, mac_] := Module[{t = s0, p, k, dep},
   While[StringContainsQ[t, mac <> "{"],
    p = First[StringPosition[t, mac <> "{", 1]];
    k = p[[2]] + 1; dep = 1;
    While[dep > 0, Switch[StringTake[t, {k}], "{", dep++, "}", dep--]; k++];
    t = StringTake[t, p[[1]] - 1] <> "(" <> StringTake[t, {p[[2]] + 1, k - 2}] <> ")" <> StringDrop[t, k - 1]];
   t];
mvvConv[s0_] := Module[{s = s0},
   s = StringReplace[s, {"\\nonumber" -> " ", "\\mbox{}" -> " ", "&&" -> " "}];
   s = StringReplace[s, RegularExpression["\\\\\\\\(\\[[^\\]]*\\])?"] -> " "];
   s = StringReplace[s, RegularExpression["\\\\(quad|bigg|Bigg|big|Big)"] -> " "];
   s = StringReplace[s, {"\\," -> " ", "\\:" -> " ", "\\;" -> " ", "\\!" -> " ", "\\*" -> "*"}];
   s = unwrap[s, "\\colour4colour"];
   s = StringReplace[s, RegularExpression["\\^\\{([^{}]*)\\}"] -> "^($1)"];
   s = FixedPoint[StringReplace[#, RegularExpression["\\{([^{}]*?)\\\\over([^{}]*?)\\}"] -> "(($1)/($2))"] &, s];
   s = StringReplace[s, {"[" -> "(", "]" -> ")", "{" -> "(", "}" -> ")"}];
   s = StringReplace[s, RegularExpression["\\\\pqq\\(\\s*x\\s*\\)"] -> " pqqP "];
   s = StringReplace[s, RegularExpression["\\\\pqq\\(\\s*-\\s*x\\s*\\)"] -> " pqqM "];
   s = StringReplace[s, RegularExpression["\\\\delta\\(\\s*1\\s*-\\s*x\\s*\\)"] -> " del "];
   s = StringReplace[s, RegularExpression["\\\\H(h*)\\(([^()]*)\\)"] -> " hpl[{$2}] "];
   s = StringReplace[s, RegularExpression["\\\\S(s*)\\(([^()]*)\\)"] -> " hs[{$2}] "];
   s = StringReplace[s, {"\\Nplus" -> " np ", "\\Nminus" -> " nm "}];
   s = StringReplace[s, RegularExpression["\\\\z(\\d)"] -> " zt[$1] "];
   s = StringReplace[s, "\\n2f" -> " nf^2 "];
   s = StringReplace[s, RegularExpression["\\\\(nf|ca|cf)(?![A-Za-z])"] -> " $1 "];
   If[StringContainsQ[s, "\\"], say["unconverted macro in: ", StringTake[s, Min[200, StringLength[s]]]]; Exit[2]];
   Expand[ToExpression[s]]];
getX[name_] := Module[{hb = texBlock[mvvText, name]},
   If[hb[[1]] === "", mvvConv[hb[[2]]], Expand[getX[hb[[1]]] + mvvConv[hb[[2]]]]]];
xP0 = getX["texPqq0"]; xP1p = getX["texPqq1p"]; xP1m = getX["texPqq1m"]; xP2p = getX["texPqq2p"];
g0 = getX["texgqq0"]; g1p = getX["texgqq1p"]; g1m = getX["texgqq1m"];
say["3. MVV formulas converted: P^(2)+ ", Length[xP2p], " terms, ", Length[Union[Cases[xP2p, _hpl, Infinity]]],
  " distinct HPLs; P^(1)+ HPLs ", ts[Union[Cases[xP1p, _hpl, Infinity]]]];
chk["HPL arities in P^(2)+ are 1 to 4", SubsetQ[{1, 2, 3, 4}, Union[Length /@ Cases[xP2p, hpl[l_] :> l, Infinity]]]];

pqqRules = {pqqP -> 2/(1 - x) - 1 - x, pqqM -> 2/(1 + x) - 1 + x};
hplFun = {hpl[{0}] -> Log[x], hpl[{0, 0}] -> Log[x]^2/2, hpl[{1, 0}] -> -Log[1 - x] Log[x] - PolyLog[2, x],
   hpl[{-1, 0}] -> Log[1 + x] Log[x] + PolyLog[2, -x], hpl[{2}] -> PolyLog[2, x], hpl[{-2}] -> -PolyLog[2, -x],
   hpl[{1}] -> -Log[1 - x], hpl[{-1}] -> Log[1 + x]};
zrule = zt[k_] :> Zeta[k];
toZt[e_] := Module[{r = Expand[Expand[FunctionExpand[e]] /. Zeta[k_] :> zt[k]] /. Pi^2 -> 6 zt[2]},
   If[! FreeQ[r, Pi | Zeta | PolyLog | Log | PolyGamma | EulerGamma | HarmonicNumber], say["not reduced: ", ts[r]]; Exit[3]];
   Expand[r]];
(* x^0 part at x -> 0: H with a non-zero index vanish like x, H_{0..0} = ln^w x / w! *)
smallx[e_] := Expand[Expand[e /. del -> 0 /. hpl[l_List] :> If[AllTrue[l, # == 0 &], lg^Length[l]/Length[l]!, 0] /.
       pqqRules] /. x -> 0];
splitD[e_] := Module[{d = Coefficient[e, del], ex},
   ex = Expand[e - d del] /. pqqRules /. hplFun /. zrule;
   {d /. zrule, ex, Limit[(1 - x) ex, x -> 1, Direction -> "FromBelow"]}];
(* Mellin moment at integer N >= 1: delta + plus distribution (int (x^(N-1)-1)/(1-x) = -S_1(N-1)) + regular part *)
momentX[e_, n_] := Module[{d, ex, c}, {d, ex, c} = splitD[e];
   d - c HarmonicNumber[n - 1] + Integrate[x^(n - 1) (ex - c/(1 - x)), {x, 0, 1}]];
(* harmonic sums at integer argument, own recursion *)
hsum[{m_}, k_Integer] := Sum[If[m < 0, (-1)^i, 1]/i^Abs[m], {i, 1, k}];
hsum[{m_, r__}, k_Integer] := Sum[If[m < 0, (-1)^i, 1]/i^Abs[m] hsum[{r}, i], {i, 1, k}];
gammaAt[g_, n_] := Total[Function[t, Module[{sh = 0, u = t},
      If[! FreeQ[u, np], sh = 1; u = u /. np -> 1];
      If[! FreeQ[u, nm], sh = -1; u = u /. nm -> 1];
      u /. hs[l_] :> hsum[l, n + sh]]] /@ (List @@ Expand[g])];
zeroQ[e_] := Module[{f = FullSimplify[e]}, If[f === 0, True,
     say["      (exact simplification left ", ts[f], "; numerical value ", ts[N[f, 60]], ")"]; False]];
mono1 = {ca cf, cf nf, cf^2};
say["   controls (exact Integrate of the parsed x-space formulas against the parsed N-space formulas, P = -gamma):"];
Do[Do[chk["P^(1)+ moment N=" <> ToString[n] <> ", " <> ts[m] <> ": " <> ts[-coeffMono[gammaAt[g1p, n], m]],
    zeroQ[momentX[coeffMono[xP1p, m], n] + coeffMono[gammaAt[g1p, n], m]]], {m, mono1}], {n, {2, 4}}];
Do[chk["P^(1)- quark-number conservation N=1, " <> ts[m], zeroQ[momentX[coeffMono[xP1m, m], 1]]];
  chk["P^(1)- moment N=3, " <> ts[m] <> ": " <> ts[-coeffMono[gammaAt[g1m, 3], m]],
   zeroQ[momentX[coeffMono[xP1m, m], 3] + coeffMono[gammaAt[g1m, 3], m]]], {m, mono1}];
chk["P^(0) moment N=2: " <> ts[-gammaAt[g0, 2]], zeroQ[momentX[xP0/cf, 2] + gammaAt[g0, 2]/cf]];
say[""];

(* ============================================================================================================ *)
(* 4. Laurent coefficients at N = 0                                                                            *)
(* ============================================================================================================ *)
say["4. Laurent coefficients at N = 0"];
p0ser = Normal[Series[cf (3 + 2/(nn (nn + 1)) - 4 (PolyGamma[0, nn + 1] + EulerGamma)), {nn, 0, 2}]];
Do[q[0, k] = toZt[Coefficient[p0ser, nn, -1 + k]], {k, 0, 3}];
say["   p[0,k] (Series of PolyGamma) = ", ts[Table[q[0, k], {k, 0, 3}]]];
(* N^-1 and N^0 of P^(0) also from the x-space formula *)
laurentX[e_] := Module[{d, ex, c, sx, s, n0},
   {d, ex, c} = splitD[e];
   sx = smallx[e];
   s = sx /. lg -> Log[x] /. zrule;
   n0 = FullSimplify[d + Integrate[(ex - s)/x - c/(1 - x), {x, 0, 1}]];
   Expand[Sum[Coefficient[sx, lg, j] mlog[j], {j, 0, Exponent[sx, lg]}] + toZt[n0]]];
lp0 = laurentX[xP0/cf];
chk["P^(0) N^-1, N^0 from the x-space formula = Series: " <> ts[cf lp0],
  Expand[cf lp0 - (q[0, 0]/nn + q[0, 1])] === 0];
lp1 = Association[Table[m -> laurentX[coeffMono[xP1p, m]], {m, mono1}]];
Do[say["   P^(1)+ ", ts[m], ": ", ts[lp1[m]]], {m, mono1}];
P1N = Expand[Sum[m lp1[m], {m, mono1}]];
Do[q[1, k] = Coefficient[P1N, nn, -3 + k], {k, 0, 3}];
say["   p[1,k] = ", ts[Table[q[1, k], {k, 0, 3}]]];
sx2 = smallx[xP2p];
P2N = Expand[Sum[Coefficient[sx2, lg, j] mlog[j], {j, 1, 4}]];
Do[q[2, k] = Coefficient[P2N, nn, -5 + k], {k, 0, 3}];
Do[say["   p[2,", k, "] = ", ts[q[2, k]]], {k, 0, 3}];
P3N = Expand[Sum[Coefficient[p3x, lg, j] mlog[j], {j, 3, 6}]];
Do[q[3, k] = Coefficient[P3N, nn, -7 + k], {k, 0, 3}];
(* App. A of 2202.10362, ancillary file *)
Do[chk["App. A " <> {"Pns0R", "Pns1R", "Pns2R"}[[n + 1]] <> " of 2202.10362 = own Laurent coefficients",
   Expand[ancBlock[{"Pns0R", "Pns1R", "Pns2R"}[[n + 1]]] - Sum[q[n, k] nn^(-2 n - 1 + k), {k, 0, 3}]] === 0], {n, 0, 2}];
say[""];

(* ============================================================================================================ *)
(* 5. the relation, from the expanded product                                                                   *)
(* ============================================================================================================ *)
beta0 = 11/3 ca - 2/3 nf; beta1 = 34/3 ca^2 - 10/3 ca nf - 2 cf nf;
Psym = Sum[a^(m + 1) Sum[nn^(-2 m - 1 + k) qq[m, k], {k, 0, 3}], {m, 0, 3}];
relExp = Expand[Psym (Psym - nn + (-beta0 a^2 - beta1 a^3 - b2 a^4)/a)];
Rsym[m_, k_] := Coefficient[Coefficient[relExp, a, m + 1], nn, -2 m + k];
chk["the relation coefficient R[m,k] contains -qq[m,k] once (m = 1..3, k = 0..3)",
  And @@ Flatten[Table[D[Rsym[m, k], qq[m, k]] === -1, {m, 1, 3}, {k, 0, 3}]]];
valsFrom[qf_] := Flatten[Table[qq[m, k] -> qf[m, k], {m, 0, 3}, {k, 0, 3}]];
vals = valsFrom[q];
R[m_, k_] := Expand[Rsym[m, k] /. vals];
predQ[m_, k_, vv_] := Expand[(Rsym[m, k] + qq[m, k]) /. vv];
say["5. Residuals R[m,k] (coefficient of a^(m+1) N^(-2m+k) in P(P - N + beta/a)) with the complete inputs"];
Do[say["   R[", m, ",", k, "] = ", ts[Factor[R[m, k]]]], {m, 1, 3}, {k, 0, Min[2 m - 1, 3]}];
chk["LL and NLL residuals vanish at two, three, four loops", AllTrue[Flatten[Table[R[m, k], {m, 1, 3}, {k, 0, 1}]], # === 0 &]];
S3 = R[2, 2]; S4 = R[3, 2];
chk["S_3 = 12 zeta_2 C_F (C_A - 2C_F)(5C_A - 6C_F)", Expand[S3 - 12 zt[2] cf (ca - 2 cf) (5 ca - 6 cf)] === 0];
chk["S_4 = -48 zeta_2 (19 C_FC_A^3 - 65 C_F^2C_A^2 + 68 C_F^3C_A - 20 C_F^4 - 24 d_Fd_A/N_R)",
  Expand[S4 + 48 zt[2] (19 ca^3 cf - 65 ca^2 cf^2 + 68 ca cf^3 - 20 cf^4 - 24 dFA)] === 0];
say[""];

say["6. Three loops: x^0 ln x of P^(2)+ (x-space coefficient = N^-2 coefficient / ", ts[1/Coefficient[mlog[1], nn, -2]], ")"];
tox1 = 1/Coefficient[mlog[1], nn, -2];
xd3 = Expand[tox1 q[2, 3]]; xp3 = Expand[tox1 predQ[2, 3, vals]];
Do[say["   ", key, "  data ", ts[vec[xd3, basis3, key]], " n_f ", ts[vec[xd3, nf3, key]],
   "   prediction from P^(0), P^(1)+ ", ts[vec[xp3, basis3, key]], " n_f ", ts[vec[xp3, nf3, key]]], {key, {"z3", "1", "z2"}}];
chk["three loops, zeta_3: data = prediction (all structures)", vec[xd3, Join[basis3, nf3], "z3"] === vec[xp3, Join[basis3, nf3], "z3"]];
chk["three loops, zeta_3 = (0, 48, -96), no n_f", vec[xd3, basis3, "z3"] === {0, 48, -96} && vec[xd3, nf3, "z3"] === {0, 0, 0}];
chk["three loops, rational: data = prediction (all structures)", vec[xd3, Join[basis3, nf3], "1"] === vec[xp3, Join[basis3, nf3], "1"]];
say["   R[2,3] = ", ts[Factor[R[2, 3]]]];
say["   contrast, -S_3/zeta_2 (zeta_3 of x^0 ln x if the three-loop violation came as -(S_3/zeta_2) S_1(N)/N^4): ",
  ts[vec[Expand[-S3/zt[2]], basis3, "1"]]];
say[""];

say["7. Four loops: x^0 ln^3 x of P^(3)+"];
tox3 = 1/Coefficient[mlog[3], nn, -4];
xd4 = Expand[tox3 q[3, 3]];
xp4 = Expand[tox3 predQ[3, 3, vals]];
valsR = Join[DeleteCases[vals, (qq[2, _] -> _)], Table[qq[2, k] -> predQ[2, k, vals], {k, 0, 3}]];
xp4r = Expand[tox3 predQ[3, 3, valsR]];
Do[say["   ", key, "  data ", ts[vec[xd4, basis4, key]], ";  own prediction (complete P^(0..2)) ", ts[vec[xp4, basis4, key]],
   ";  with P^(2) from the relation ", ts[vec[xp4r, basis4, key]], ";  printed ", ts[vec[predX, basis4, key]]], {key, {"z3", "1", "z2"}}];
Do[say["   ", key, "  n_f: data ", ts[vec[xd4, nf4, key]], ";  own prediction ", ts[vec[xp4, nf4, key]]], {key, {"z3", "1", "z2"}}];
all4 = Join[basis4, nf4];
chk["four loops, zeta_3: data = own prediction (all structures)", vec[xd4, all4, "z3"] === vec[xp4, all4, "z3"]];
chk["four loops, zeta_3: own prediction = printed p33p", vec[xp4, all4, "z3"] === vec[predX, all4, "z3"]];
chk["four loops, zeta_3: same with P^(2) replaced by its relation prediction", vec[xp4r, all4, "z3"] === vec[xp4, all4, "z3"]];
chk["four loops, rational: data = own prediction = printed p33p",
  vec[xd4, all4, "1"] === vec[xp4, all4, "1"] === vec[predX, all4, "1"]];
chk["the ln^3 x data read through q[3,3] equal those read directly", Expand[xd4 - c3] === 0];
lead[e_, k_] := Module[{t = Expand[Coefficient[Expand[e], nf, k] /. {ca -> nc, cf -> (nc^2 - 1)/(2 nc),
        dFA -> (nc^2 - 1) (nc^2 + 6)/48}]}, {Exponent[t, nc], Coefficient[t, nc, Exponent[t, nc]]}];
Do[say["   zeta_2 of p[3,3] in SU(n_c), n_f^", k, ": leading {power, coefficient}: data ", ts[lead[zp[q[3, 3], "z2"] /. zt[_] -> 0, k]],
   "  own prediction ", ts[lead[Coefficient[predQ[3, 3, vals], zt[2]], k]], "  printed ", ts[lead[Coefficient[p33anc, zt[2]], k]]], {k, 0, 1}];
chk["four loops, zeta_2: data, own prediction and printed p33p agree at leading power of n_c (n_f^0, n_f^1)",
  And @@ Table[lead[Coefficient[q[3, 3], zt[2]], k] === lead[Coefficient[predQ[3, 3, vals], zt[2]], k] ===
     lead[Coefficient[p33anc, zt[2]], k], {k, 0, 1}]];
say["   R[3,3] = ", ts[Factor[R[3, 3]]]];
say["   data - own prediction, x space: z3 ", ts[vec[xd4 - xp4, basis4, "z3"]], "  1 ", ts[vec[xd4 - xp4, basis4, "1"]],
  "  z2 ", ts[vec[xd4 - xp4, basis4, "z2"]], "  n_f z2 ", ts[vec[xd4 - xp4, nf4, "z2"]]];
s1c = Expand[tox3 (-S4/zt[2]) (toZt[Coefficient[Normal[Series[HarmonicNumber[nn], {nn, 0, 3}]], nn, 2]] /. zt[3] -> 1)];
(* a term -(S_4/zeta_2) S_1(N)/N^6: its zeta_3 part at N^-4 is -(S_4/zeta_2) times the N^2 coefficient of S_1(N) (= -zeta_3) *)
say["   contrast: -(S_4/zeta_2) S_1(N) N^-6 would give the zeta_3 x^0 ln^3 x coefficient ", ts[vec[s1c, basis4, "1"]]];
chk["contrast vector = (152, -520, 544, -160, -192)", vec[s1c, basis4, "1"] === {152, -520, 544, -160, -192}];
say[""];

(* ============================================================================================================ *)
(* 8. mutations                                                                                                 *)
(* ============================================================================================================ *)
say["8. Mutations (each must report a difference)"];
gtxt = ReadString[fG];
p3m = readGvmsy[ToExpression[StringReplace[gtxt, "48*zeta[3]" -> "47*zeta[3]", 1]]];
chk["mutation fires: four-loop data 48 zeta_3 -> 47 zeta_3", vec[Coefficient[p3m, lg, 3], basis4, "z3"] =!= vec[predX, basis4, "z3"]];
vm = vals /. (qq[0, 3] -> v_) :> (qq[0, 3] -> Expand[v - 4 cf zt[3]]);
chk["mutation fires: P^(0) without 4 zeta_3 C_F N^2", vec[Expand[tox3 predQ[3, 3, vm]], basis4, "z3"] =!= vec[xd4, basis4, "z3"]];
vm = vals /. (qq[1, 3] -> v_) :> (qq[1, 3] -> Expand[v + ca cf zt[3]]);
chk["mutation fires: P^(1)+ N^0 plus C_F C_A zeta_3", vec[Expand[tox1 predQ[2, 3, vm]], basis3, "z3"] =!= vec[xd3, basis3, "z3"]];
chk["mutation fires: printed p33p 640 -> 641",
  vec[Expand[tox3 (p33anc /. zt[3] cf^4 -> 0) + tox3 641 zt[3] cf^4], basis4, "z3"] =!= vec[xd4, basis4, "z3"]];
say[""];
say["SUMMARY: ", nfail, " failed checks"];
Export[outFile, StringRiffle[lines, "\n"] <> "\n", "Text"];
Exit[If[nfail == 0, 0, 1]];


==> anc/numbers/deposit/T11/SHA256SUMS <==
8789a0e05f096c381e69df24fc90b393430f557d63b911381e10334350f7ceb9  t11_py.py
d7fe850aea47b28aade0bb48bb9a36a95038d08eb04de25ab35c63e91b3352d8  t11_pari.gp
c20f3b9d0599e15ed6475588b2980c60e73f81794e2d3b5a69886433ae002e5e  compare.py
2bc30d6e4fd972f7e73c049470cad887a16cf4df463fbd17e53a4ae4ec2cd4ef  run_all.sh
eb39318656d792f3ee7f7567ef6222bab549a29326a110b5b52f759349637a98  t11_py.out
4ae6af48423868314bee4f3d5805f4a7e307f8f614ba75eb88efde327ebc2332  t11_pari.out
12aed85a746c61ace989d59b29855771d95a48d0815218cd2b7a604cee4d5742  compare.out
477ac78fe4127eee9902b07ccdaa73ccab89b6dbad83d557958c041be2adeaad  t11_py_results.json


==> anc/numbers/deposit/T11/adv/SHA256SUMS <==
846e151bcc530167634c74119cbfa25f86d182f40dd55679e585387e798776d4  adv_color.g
acd9e9b6863a594f8469e9c7b858ef62694cb891bac81f7462dfb242209ff873  adv_color.out
a29d0e35b18be6ce8f519e7bbcb1d855a723f9d964001ba6802335df7ddbb7b4  adv_color_wl.wl
9e4606f304ca6efb952e127b372d0c02c30de852e46b110a6215978d2ba4bf6e  adv_color_wl.out
33c64452c5c8419e2276ee655b5ad69ef963901f7cf1ce7daaeba81f80c48e86  adv_sage.sage
5051c4472cdf531e0d5dc12ee274cce864610c90943adf64880ced68cd93a15f  adv_sage.out
3f9e4bf9cae5186ffa75d4fadcfc02cf78b7e671ea8131d9f1173e17cfd9cc38  adv_wl.wl
8bcef32b25f42b3ef860fa1e1b5d34eac0a98cd718cdac28a4d9bdfe2cd9ec05  adv_wl.out
c20207cb619aaf3ad61d5cb123251bffa78a96d2509535c5b5c88fbe6070cff2  run_all.sh


==> anc/numbers/deposit/T11/adv/adv_color.g <==
# adv_color.g -- color algebra of the t-channel quark-antiquark pair, GAP 4.15, written 29 Sep 2026
# for the adversarial check of T11. Independent of t11_py.py and t11_pari.gp.
#
# Legs (all outgoing): 1 and 4 carry Rbar, 2 and 3 carry R (1 = incoming u, 2 = incoming ubar,
# 3 = outgoing d, 4 = outgoing dbar). A color tensor c[a1,a2,a3,a4] is stored as the N^2 x N^2
# matrix C[(a1,a3),(a2,a4)], so that the ladder product "along the two quark lines" is the ordinary
# matrix product and the unit color flow delta_{a1a2} delta_{a3a4} is the identity matrix.
# The Casimir tensor sum_a t^a (x) t^a (Tr t^a t^b = delta/2) is built from an arbitrary basis e_al of the
# complexified algebra as sum_{al,be} (Minv)_{al,be} e_al (x) e_be with M_{al,be} = 2 Tr(e_al e_be).
# rho(e) = e on an R leg and -e^T on an Rbar leg.
# Run: gap -q adv_color.g > adv_color.out

FAILS := [];
Chk := function(name, cond)
  if cond = true then Print("  [ok]   ", name, "\n");
  else Print("  [FAIL] ", name, "\n"); Add(FAILS, name); fi;
end;

Emat := function(N, j, k) local m; m := NullMat(N, N); m[j][k] := 1; return m; end;

SUbasis := function(N)
  local B, j, k, m;
  B := [];
  for j in [1..N] do for k in [1..N] do if j <> k then Add(B, Emat(N, j, k)); fi; od; od;
  for j in [1..N-1] do m := Emat(N, j, j) - Emat(N, j+1, j+1); Add(B, m); od;
  return B;
end;

SObasis := function(N)
  local B, j, k;
  B := [];
  for j in [1..N] do for k in [j+1..N] do Add(B, Emat(N, j, k) - Emat(N, k, j)); od; od;
  return B;
end;

# Given the basis and the leg types, return a record with the operators.
Analyse := function(name, N, B, invariants)
  local nB, M, Minv, pairs, al, be, rhoL, Id, Tdot, legtype, i, j, Kr, CF, TT, basisFlat, coeffs,
        opMat, Ttsq, ev, P, lam, PR, sumP, Born, bR, Trc, TrcMat, Xr, dims, CR, box, nR, r, rp,
        TsSq, TuSq, T12, T13, T14, T23, T24, T34, sumAll, one, x, res, Mop, v, s, eig, order, k;
  nB := Length(B);
  M := List(B, x -> List(B, y -> 2*TraceMat(x*y)));
  Minv := Inverse(M);
  pairs := [];
  for al in [1..nB] do for be in [1..nB] do
    if Minv[al][be] <> 0 then Add(pairs, [al, be, Minv[al][be]]); fi; od; od;
  legtype := ["Rbar", "R", "R", "Rbar"];
  rhoL := function(e, leg) if legtype[leg] = "R" then return e; else return -TransposedMat(e); fi; end;
  one := IdentityMat(N);
  # T_i.T_j acting on a tensor matrix C: legs 1,3 act on rows (first, second factor), legs 2,4 on columns
  Tdot := function(i, j, C)
    local tot, p, A, Bm, act;
    act := function(leg, e, C)
      if leg = 1 then return KroneckerProduct(rhoL(e, 1), one) * C;
      elif leg = 3 then return KroneckerProduct(one, rhoL(e, 3)) * C;
      elif leg = 2 then return C * TransposedMat(KroneckerProduct(rhoL(e, 2), one));
      else return C * TransposedMat(KroneckerProduct(one, rhoL(e, 4))); fi;
    end;
    tot := NullMat(N^2, N^2);
    for p in pairs do tot := tot + p[3] * act(i, B[p[1]], act(j, B[p[2]], C)); od;
    return tot;
  end;
  basisFlat := List(invariants, Concatenation);
  coeffs := function(C) local s; s := SolutionMat(basisFlat, Concatenation(C));
    if s = fail then Error("not in the invariant span"); fi; return s; end;
  # operator matrix in the invariant basis: column k = coefficients of op(basis_k)
  opMat := function(f) return TransposedMat(List(invariants, C -> coeffs(f(C)))); end;
  CF := TraceMat(Sum(pairs, p -> p[3] * B[p[1]] * B[p[2]])) / N;
  Print(name, ": C_F = ", CF, "\n");
  T12 := opMat(C -> Tdot(1, 2, C)); T34 := opMat(C -> Tdot(3, 4, C));
  T13 := opMat(C -> Tdot(1, 3, C)); T24 := opMat(C -> Tdot(2, 4, C));
  T14 := opMat(C -> Tdot(1, 4, C)); T23 := opMat(C -> Tdot(2, 3, C));
  Chk(Concatenation(name, ": T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3"),
      T12 = T34 and T13 = T24 and T14 = T23);
  sumAll := T12 + T13 + T14 + T23 + T24 + T34;
  Chk(Concatenation(name, ": sum_{i<j} T_i.T_j = -2 C_F (color conservation)"), sumAll = -2*CF*IdentityMat(Length(invariants)));
  Ttsq := 2*CF*IdentityMat(Length(invariants)) + 2*T13;
  TsSq := 2*CF*IdentityMat(Length(invariants)) + 2*T12;
  TuSq := 2*CF*IdentityMat(Length(invariants)) + 2*T14;
  Chk(Concatenation(name, ": T_s^2 + T_t^2 + T_u^2 = 4 C_F"), TsSq + Ttsq + TuSq = 4*CF*IdentityMat(Length(invariants)));
  # t-channel projectors: eigenvectors of T_t^2 in the invariant basis, normalized so that sum P_R = Id
  ev := Set(Eigenvalues(Rationals, Ttsq));
  P := [];
  for lam in ev do
    v := NullspaceMat(TransposedMat(Ttsq - lam*IdentityMat(Length(invariants))));
    if Length(v) <> 1 then Error("multiplicity"); fi;
    Add(P, [lam, v[1]]);
  od;
  # Id = invariants[1] (the identity matrix); write Id = sum_R x_R v_R
  x := SolutionMat(List(P, p -> p[2]), coeffs(IdentityMat(N^2)));
  PR := List([1..Length(P)], r -> x[r] * P[r][2] * invariants);    # N^2 x N^2 matrices
  CR := List(P, p -> p[1]);
  nR := Length(PR);
  Chk(Concatenation(name, ": P_R P_R' = delta P_R (products along the lines)"),
      ForAll([1..nR], r -> ForAll([1..nR], rp -> PR[r]*PR[rp] = (function() if r = rp then return PR[r]; else return 0*PR[r]; fi; end)())));
  Chk(Concatenation(name, ": sum P_R = unit color flow"), Sum(PR) = IdentityMat(N^2));
  dims := List(PR, TraceMat);
  # Born: one gluon between line A (leg 1 -> leg 2) and line B (leg 4 -> leg 3): sum_a t^a_{a2 a1} t^a_{a3 a4}
  # explicit index loop: C[(a1,a3),(a2,a4)] += c * e1[a2][a1] * e2[a3][a4]
  Born := NullMat(N^2, N^2);
  for s in pairs do
    for i in [1..N] do for j in [1..N] do for k in [1..N] do for r in [1..N] do
      # a1=i, a2=j, a3=k, a4=r ; row (a1,a3) = (i-1)*N+k, column (a2,a4) = (j-1)*N+r
      Born[(i-1)*N+k][(j-1)*N+r] := Born[(i-1)*N+k][(j-1)*N+r] + s[3]*B[s[1]][j][i]*B[s[2]][k][r];
    od; od; od; od;
  od;
  bR := List(PR, p -> TraceMat(Born*p)/TraceMat(p));
  Chk(Concatenation(name, ": Born = sum_R b_R P_R"), Born = Sum([1..nR], r -> bR[r]*PR[r]));
  Chk(Concatenation(name, ": b_R = C_F - C_R/2"), bR = List(CR, c -> CF - c/2));
  Chk(Concatenation(name, ": -T1.T3 acting on the unit flow = Born tensor"),
      -Tdot(1, 3, IdentityMat(N^2)) = Born);
  box := Born*Born;
  Chk(Concatenation(name, ": planar box (Born x Born along the lines) = sum b_R^2 P_R"), box = Sum([1..nR], r -> bR[r]^2*PR[r]));
  # T_rc = T1.T2 - T1.T4 in the P_R basis: [T]_{R R'} = coefficient of P_R in T P_R'
  TrcMat := List([1..nR], r -> List([1..nR], rp ->
     TraceMat((Tdot(1, 2, PR[rp]) - Tdot(1, 4, PR[rp])) * PR[r]) / TraceMat(PR[r])));
  Chk(Concatenation(name, ": T_rc P_R' lies in span of P_R"),
      ForAll([1..nR], rp -> Tdot(1, 2, PR[rp]) - Tdot(1, 4, PR[rp]) = Sum([1..nR], r -> TrcMat[r][rp]*PR[r])));
  Chk(Concatenation(name, ": T_rc = (T_s^2 - T_u^2)/2"), 2*(T12 - T14) = TsSq - TuSq);
  Chk(Concatenation(name, ": dim(R)[T_rc]_{RR'} symmetric"),
      ForAll([1..nR], r -> ForAll([1..nR], rp -> dims[r]*TrcMat[r][rp] = dims[rp]*TrcMat[rp][r])));
  Xr := TrcMat * bR;
  # the three channel images used in the report
  Chk(Concatenation(name, ": (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R"),
      Tdot(1, 2, Born) + Tdot(3, 4, Born) = Sum([1..nR], r -> (-CR[r]*bR[r]/2 + Xr[r])*PR[r]));
  Chk(Concatenation(name, ": (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R"),
      Tdot(1, 4, Born) + Tdot(2, 3, Born) = Sum([1..nR], r -> (-CR[r]*bR[r]/2 - Xr[r])*PR[r]));
  Chk(Concatenation(name, ": (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R"),
      Tdot(1, 3, Born) + Tdot(2, 4, Born) = Sum([1..nR], r -> (CR[r] - 2*CF)*bR[r]*PR[r]));
  Print("   C_R = ", CR, "  dim = ", dims, "\n   b_R = ", bR, "\n   T_rc = ", TrcMat, "\n   X_R = ", Xr, "\n");
  return rec(CF := CF, CR := CR, dims := dims, bR := bR, Trc := TrcMat, X := Xr);
end;

Print("SU(N), fundamental\n");
res := [];
for N in [2..6] do
  inv := [IdentityMat(N^2), List([1..N^2], i -> List([1..N^2], j -> 0))];
  # K = delta_{a1 a3} delta_{a2 a4}: row (a1,a3) with a1=a3, column (a2,a4) with a2=a4
  for i in [1..N] do for j in [1..N] do inv[2][(i-1)*N+i][(j-1)*N+j] := 1; od; od;
  r := Analyse(Concatenation("SU(", String(N), ")"), N, SUbasis(N), inv);
  # singlet is the channel with C_R = 0 (listed first by Set)
  Chk(Concatenation("SU(", String(N), "): singlet row (0, -2C_F)"), r.Trc[1] = [0, -2*r.CF]);
  Chk(Concatenation("SU(", String(N), "): T_rc = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) [eq. (TrcSUN)]"),
      r.Trc = [[0, -(N^2-1)/N], [-1/N, 2/N - N/2]]);
  Chk(Concatenation("SU(", String(N), "): X_1 = C_F(C_A - 2C_F), X_A = -(N^2+2)/(4N^2)"),
      r.X = [r.CF*(N - 2*r.CF), -(N^2+2)/(4*N^2)]);
  Chk(Concatenation("SU(", String(N), "): singlet b^2+2X = (N^2-1)(N^2+3)/(4N^2), b^2-2X = (N^2-1)(N^2-5)/(4N^2)"),
      r.bR[1]^2 + 2*r.X[1] = (N^2-1)*(N^2+3)/(4*N^2) and r.bR[1]^2 - 2*r.X[1] = (N^2-1)*(N^2-5)/(4*N^2));
  Chk(Concatenation("SU(", String(N), "): adjoint b^2+2X = -(2N^2+3)/(4N^2), b^2-2X = (2N^2+5)/(4N^2)"),
      r.bR[2]^2 + 2*r.X[2] = -(2*N^2+3)/(4*N^2) and r.bR[2]^2 - 2*r.X[2] = (2*N^2+5)/(4*N^2));
od;

Print("\nSO(N), vector\n");
for N in [5..8] do
  inv := [IdentityMat(N^2), List([1..N^2], i -> List([1..N^2], j -> 0)), List([1..N^2], i -> List([1..N^2], j -> 0))];
  for i in [1..N] do for j in [1..N] do
    inv[2][(i-1)*N+i][(j-1)*N+j] := 1;          # delta_{a1a3} delta_{a2a4}
    inv[3][(i-1)*N+j][(j-1)*N+i] := 1;          # delta_{a1a4} delta_{a2a3}: a1=i, a3=j, a2=j, a4=i
  od; od;
  r := Analyse(Concatenation("SO(", String(N), ")"), N, SObasis(N), inv);
  CA := (N-2)/2;
  Chk(Concatenation("SO(", String(N), "): C_F = (N-1)/4, singlet row (0, -2C_F, 0)"),
      r.CF = (N-1)/4 and r.Trc[1] = [0, -2*r.CF, 0]);
  Chk(Concatenation("SO(", String(N), "): C_R = (0, (N-2)/2, N/2)"), r.CR = [0, (N-2)/2, N/2]);
  Chk(Concatenation("SO(", String(N), "): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))"),
      r.Trc = [[0, -(N-1)/2, 0], [-1/N, 0, -(N^2-4)/(4*N)], [0, -(N-2)/4, 0]]);
  Chk(Concatenation("SO(", String(N), "): X = (-(N-1)/8, (N-4)/16, -(N-2)/16) and X_1 = C_F(C_A-2C_F)"),
      r.X = [-(N-1)/8, (N-4)/16, -(N-2)/16] and r.X[1] = r.CF*(CA - 2*r.CF));
od;

if FAILS = [] then Print("\nFAILED CHECKS: none\n"); else Print("\nFAILED CHECKS: ", FAILS, "\n"); fi;
QUIT;


==> anc/numbers/deposit/T11/adv/adv_color.out <==
SU(N), fundamental
SU(2): C_F = 3/4
  [ok]   SU(2): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SU(2): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SU(2): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SU(2): P_R P_R' = delta P_R (products along the lines)
  [ok]   SU(2): sum P_R = unit color flow
  [ok]   SU(2): Born = sum_R b_R P_R
  [ok]   SU(2): b_R = C_F - C_R/2
  [ok]   SU(2): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SU(2): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SU(2): T_rc P_R' lies in span of P_R
  [ok]   SU(2): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SU(2): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SU(2): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SU(2): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SU(2): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 2 ]  dim = [ 1, 3 ]
   b_R = [ 3/4, -1/4 ]
   T_rc = [ [ 0, -3/2 ], [ -1/2, 0 ] ]
   X_R = [ 3/8, -3/8 ]
  [ok]   SU(2): singlet row (0, -2C_F)
  [ok]   SU(2): T_rc = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) [eq. (TrcSUN)]
  [ok]   SU(2): X_1 = C_F(C_A - 2C_F), X_A = -(N^2+2)/(4N^2)
  [ok]   SU(2): singlet b^2+2X = (N^2-1)(N^2+3)/(4N^2), b^2-2X = (N^2-1)(N^2-5\
)/(4N^2)
  [ok]   SU(2): adjoint b^2+2X = -(2N^2+3)/(4N^2), b^2-2X = (2N^2+5)/(4N^2)
SU(3): C_F = 4/3
  [ok]   SU(3): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SU(3): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SU(3): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SU(3): P_R P_R' = delta P_R (products along the lines)
  [ok]   SU(3): sum P_R = unit color flow
  [ok]   SU(3): Born = sum_R b_R P_R
  [ok]   SU(3): b_R = C_F - C_R/2
  [ok]   SU(3): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SU(3): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SU(3): T_rc P_R' lies in span of P_R
  [ok]   SU(3): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SU(3): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SU(3): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SU(3): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SU(3): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 3 ]  dim = [ 1, 8 ]
   b_R = [ 4/3, -1/6 ]
   T_rc = [ [ 0, -8/3 ], [ -1/3, -5/6 ] ]
   X_R = [ 4/9, -11/36 ]
  [ok]   SU(3): singlet row (0, -2C_F)
  [ok]   SU(3): T_rc = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) [eq. (TrcSUN)]
  [ok]   SU(3): X_1 = C_F(C_A - 2C_F), X_A = -(N^2+2)/(4N^2)
  [ok]   SU(3): singlet b^2+2X = (N^2-1)(N^2+3)/(4N^2), b^2-2X = (N^2-1)(N^2-5\
)/(4N^2)
  [ok]   SU(3): adjoint b^2+2X = -(2N^2+3)/(4N^2), b^2-2X = (2N^2+5)/(4N^2)
SU(4): C_F = 15/8
  [ok]   SU(4): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SU(4): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SU(4): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SU(4): P_R P_R' = delta P_R (products along the lines)
  [ok]   SU(4): sum P_R = unit color flow
  [ok]   SU(4): Born = sum_R b_R P_R
  [ok]   SU(4): b_R = C_F - C_R/2
  [ok]   SU(4): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SU(4): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SU(4): T_rc P_R' lies in span of P_R
  [ok]   SU(4): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SU(4): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SU(4): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SU(4): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SU(4): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 4 ]  dim = [ 1, 15 ]
   b_R = [ 15/8, -1/8 ]
   T_rc = [ [ 0, -15/4 ], [ -1/4, -3/2 ] ]
   X_R = [ 15/32, -9/32 ]
  [ok]   SU(4): singlet row (0, -2C_F)
  [ok]   SU(4): T_rc = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) [eq. (TrcSUN)]
  [ok]   SU(4): X_1 = C_F(C_A - 2C_F), X_A = -(N^2+2)/(4N^2)
  [ok]   SU(4): singlet b^2+2X = (N^2-1)(N^2+3)/(4N^2), b^2-2X = (N^2-1)(N^2-5\
)/(4N^2)
  [ok]   SU(4): adjoint b^2+2X = -(2N^2+3)/(4N^2), b^2-2X = (2N^2+5)/(4N^2)
SU(5): C_F = 12/5
  [ok]   SU(5): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SU(5): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SU(5): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SU(5): P_R P_R' = delta P_R (products along the lines)
  [ok]   SU(5): sum P_R = unit color flow
  [ok]   SU(5): Born = sum_R b_R P_R
  [ok]   SU(5): b_R = C_F - C_R/2
  [ok]   SU(5): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SU(5): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SU(5): T_rc P_R' lies in span of P_R
  [ok]   SU(5): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SU(5): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SU(5): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SU(5): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SU(5): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 5 ]  dim = [ 1, 24 ]
   b_R = [ 12/5, -1/10 ]
   T_rc = [ [ 0, -24/5 ], [ -1/5, -21/10 ] ]
   X_R = [ 12/25, -27/100 ]
  [ok]   SU(5): singlet row (0, -2C_F)
  [ok]   SU(5): T_rc = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) [eq. (TrcSUN)]
  [ok]   SU(5): X_1 = C_F(C_A - 2C_F), X_A = -(N^2+2)/(4N^2)
  [ok]   SU(5): singlet b^2+2X = (N^2-1)(N^2+3)/(4N^2), b^2-2X = (N^2-1)(N^2-5\
)/(4N^2)
  [ok]   SU(5): adjoint b^2+2X = -(2N^2+3)/(4N^2), b^2-2X = (2N^2+5)/(4N^2)
SU(6): C_F = 35/12
  [ok]   SU(6): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SU(6): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SU(6): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SU(6): P_R P_R' = delta P_R (products along the lines)
  [ok]   SU(6): sum P_R = unit color flow
  [ok]   SU(6): Born = sum_R b_R P_R
  [ok]   SU(6): b_R = C_F - C_R/2
  [ok]   SU(6): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SU(6): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SU(6): T_rc P_R' lies in span of P_R
  [ok]   SU(6): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SU(6): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SU(6): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SU(6): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SU(6): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 6 ]  dim = [ 1, 35 ]
   b_R = [ 35/12, -1/12 ]
   T_rc = [ [ 0, -35/6 ], [ -1/6, -8/3 ] ]
   X_R = [ 35/72, -19/72 ]
  [ok]   SU(6): singlet row (0, -2C_F)
  [ok]   SU(6): T_rc = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) [eq. (TrcSUN)]
  [ok]   SU(6): X_1 = C_F(C_A - 2C_F), X_A = -(N^2+2)/(4N^2)
  [ok]   SU(6): singlet b^2+2X = (N^2-1)(N^2+3)/(4N^2), b^2-2X = (N^2-1)(N^2-5\
)/(4N^2)
  [ok]   SU(6): adjoint b^2+2X = -(2N^2+3)/(4N^2), b^2-2X = (2N^2+5)/(4N^2)

SO(N), vector
SO(5): C_F = 1
  [ok]   SO(5): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SO(5): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SO(5): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SO(5): P_R P_R' = delta P_R (products along the lines)
  [ok]   SO(5): sum P_R = unit color flow
  [ok]   SO(5): Born = sum_R b_R P_R
  [ok]   SO(5): b_R = C_F - C_R/2
  [ok]   SO(5): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SO(5): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SO(5): T_rc P_R' lies in span of P_R
  [ok]   SO(5): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SO(5): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SO(5): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SO(5): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SO(5): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 3/2, 5/2 ]  dim = [ 1, 10, 14 ]
   b_R = [ 1, 1/4, -1/4 ]
   T_rc = [ [ 0, -2, 0 ], [ -1/5, 0, -21/20 ], [ 0, -3/4, 0 ] ]
   X_R = [ -1/2, 1/16, -3/16 ]
  [ok]   SO(5): C_F = (N-1)/4, singlet row (0, -2C_F, 0)
  [ok]   SO(5): C_R = (0, (N-2)/2, N/2)
  [ok]   SO(5): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))
  [ok]   SO(5): X = (-(N-1)/8, (N-4)/16, -(N-2)/16) and X_1 = C_F(C_A-2C_F)
SO(6): C_F = 5/4
  [ok]   SO(6): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SO(6): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SO(6): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SO(6): P_R P_R' = delta P_R (products along the lines)
  [ok]   SO(6): sum P_R = unit color flow
  [ok]   SO(6): Born = sum_R b_R P_R
  [ok]   SO(6): b_R = C_F - C_R/2
  [ok]   SO(6): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SO(6): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SO(6): T_rc P_R' lies in span of P_R
  [ok]   SO(6): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SO(6): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SO(6): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SO(6): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SO(6): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 2, 3 ]  dim = [ 1, 15, 20 ]
   b_R = [ 5/4, 1/4, -1/4 ]
   T_rc = [ [ 0, -5/2, 0 ], [ -1/6, 0, -4/3 ], [ 0, -1, 0 ] ]
   X_R = [ -5/8, 1/8, -1/4 ]
  [ok]   SO(6): C_F = (N-1)/4, singlet row (0, -2C_F, 0)
  [ok]   SO(6): C_R = (0, (N-2)/2, N/2)
  [ok]   SO(6): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))
  [ok]   SO(6): X = (-(N-1)/8, (N-4)/16, -(N-2)/16) and X_1 = C_F(C_A-2C_F)
SO(7): C_F = 3/2
  [ok]   SO(7): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SO(7): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SO(7): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SO(7): P_R P_R' = delta P_R (products along the lines)
  [ok]   SO(7): sum P_R = unit color flow
  [ok]   SO(7): Born = sum_R b_R P_R
  [ok]   SO(7): b_R = C_F - C_R/2
  [ok]   SO(7): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SO(7): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SO(7): T_rc P_R' lies in span of P_R
  [ok]   SO(7): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SO(7): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SO(7): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SO(7): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SO(7): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 5/2, 7/2 ]  dim = [ 1, 21, 27 ]
   b_R = [ 3/2, 1/4, -1/4 ]
   T_rc = [ [ 0, -3, 0 ], [ -1/7, 0, -45/28 ], [ 0, -5/4, 0 ] ]
   X_R = [ -3/4, 3/16, -5/16 ]
  [ok]   SO(7): C_F = (N-1)/4, singlet row (0, -2C_F, 0)
  [ok]   SO(7): C_R = (0, (N-2)/2, N/2)
  [ok]   SO(7): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))
  [ok]   SO(7): X = (-(N-1)/8, (N-4)/16, -(N-2)/16) and X_1 = C_F(C_A-2C_F)
SO(8): C_F = 7/4
  [ok]   SO(8): T1.T2 = T3.T4, T1.T3 = T2.T4, T1.T4 = T2.T3
  [ok]   SO(8): sum_{i<j} T_i.T_j = -2 C_F (color conservation)
  [ok]   SO(8): T_s^2 + T_t^2 + T_u^2 = 4 C_F
  [ok]   SO(8): P_R P_R' = delta P_R (products along the lines)
  [ok]   SO(8): sum P_R = unit color flow
  [ok]   SO(8): Born = sum_R b_R P_R
  [ok]   SO(8): b_R = C_F - C_R/2
  [ok]   SO(8): -T1.T3 acting on the unit flow = Born tensor
  [ok]   SO(8): planar box (Born x Born along the lines) = sum b_R^2 P_R
  [ok]   SO(8): T_rc P_R' lies in span of P_R
  [ok]   SO(8): T_rc = (T_s^2 - T_u^2)/2
  [ok]   SO(8): dim(R)[T_rc]_{RR'} symmetric
  [ok]   SO(8): (T1.T2+T3.T4) M0 = sum (-C_R b_R/2 + X_R) P_R
  [ok]   SO(8): (T1.T4+T2.T3) M0 = sum (-C_R b_R/2 - X_R) P_R
  [ok]   SO(8): (T1.T3+T2.T4) M0 = sum (C_R - 2C_F) b_R P_R
   C_R = [ 0, 3, 4 ]  dim = [ 1, 28, 35 ]
   b_R = [ 7/4, 1/4, -1/4 ]
   T_rc = [ [ 0, -7/2, 0 ], [ -1/8, 0, -15/8 ], [ 0, -3/2, 0 ] ]
   X_R = [ -7/8, 1/4, -3/8 ]
  [ok]   SO(8): C_F = (N-1)/4, singlet row (0, -2C_F, 0)
  [ok]   SO(8): C_R = (0, (N-2)/2, N/2)
  [ok]   SO(8): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))
  [ok]   SO(8): X = (-(N-1)/8, (N-4)/16, -(N-2)/16) and X_1 = C_F(C_A-2C_F)

FAILED CHECKS: none


==> anc/numbers/deposit/T11/adv/adv_color_wl.out <==
SU(N) fundamental: P_1 = delta13 delta24/N, P_A = Id - P_1
  [ok]   SU(2): projectors add to the unit flow
  [ok]   SU(2): P_R o P_R' = delta P_R
  [ok]   SU(2): Born in the span of the P_R
  [ok]   SU(2): b_R = C_F - C_R/2
  [ok]   SU(2): planar box = sum b_R^2 P_R
  [ok]   SU(2): dim(R)[T_rc] symmetric
  [ok]   SU(2): T1.T2 + T3.T4 on M0 -> -C_R b_R/2 + X_R
  [ok]   SU(2): T1.T4 + T2.T3 on M0 -> -C_R b_R/2 - X_R
   SU(2): C_F = 3/4, channels {1, A}, C_R = {0, 2}, dim = {1, 3}, b_R = {3/4, -1/4}, T_rc = InputForm[{{0, -3/2}, {-1/2, 0}}], X = {3/8, -3/8}
  [ok]   SU(2): T_rc = eq. (TrcSUN)
  [ok]   SU(2): X = (C_F(C_A-2C_F), -(N^2+2)/(4N^2))
  [ok]   SU(3): projectors add to the unit flow
  [ok]   SU(3): P_R o P_R' = delta P_R
  [ok]   SU(3): Born in the span of the P_R
  [ok]   SU(3): b_R = C_F - C_R/2
  [ok]   SU(3): planar box = sum b_R^2 P_R
  [ok]   SU(3): dim(R)[T_rc] symmetric
  [ok]   SU(3): T1.T2 + T3.T4 on M0 -> -C_R b_R/2 + X_R
  [ok]   SU(3): T1.T4 + T2.T3 on M0 -> -C_R b_R/2 - X_R
   SU(3): C_F = 4/3, channels {1, A}, C_R = {0, 3}, dim = {1, 8}, b_R = {4/3, -1/6}, T_rc = InputForm[{{0, -8/3}, {-1/3, -5/6}}], X = {4/9, -11/36}
  [ok]   SU(3): T_rc = eq. (TrcSUN)
  [ok]   SU(3): X = (C_F(C_A-2C_F), -(N^2+2)/(4N^2))
  [ok]   SU(4): projectors add to the unit flow
  [ok]   SU(4): P_R o P_R' = delta P_R
  [ok]   SU(4): Born in the span of the P_R
  [ok]   SU(4): b_R = C_F - C_R/2
  [ok]   SU(4): planar box = sum b_R^2 P_R
  [ok]   SU(4): dim(R)[T_rc] symmetric
  [ok]   SU(4): T1.T2 + T3.T4 on M0 -> -C_R b_R/2 + X_R
  [ok]   SU(4): T1.T4 + T2.T3 on M0 -> -C_R b_R/2 - X_R
   SU(4): C_F = 15/8, channels {1, A}, C_R = {0, 4}, dim = {1, 15}, b_R = {15/8, -1/8}, T_rc = InputForm[{{0, -15/4}, {-1/4, -3/2}}], X = {15/32, -9/32}
  [ok]   SU(4): T_rc = eq. (TrcSUN)
  [ok]   SU(4): X = (C_F(C_A-2C_F), -(N^2+2)/(4N^2))
SO(N) vector: P_1 = delta13 delta24/N, P_A = (Id - J)/2, P_S = (Id + J)/2 - P_1, J = delta14 delta23
  [ok]   SO(5): projectors add to the unit flow
  [ok]   SO(5): P_R o P_R' = delta P_R
  [ok]   SO(5): Born in the span of the P_R
  [ok]   SO(5): b_R = C_F - C_R/2
  [ok]   SO(5): planar box = sum b_R^2 P_R
  [ok]   SO(5): dim(R)[T_rc] symmetric
  [ok]   SO(5): T1.T2 + T3.T4 on M0 -> -C_R b_R/2 + X_R
  [ok]   SO(5): T1.T4 + T2.T3 on M0 -> -C_R b_R/2 - X_R
   SO(5): C_F = 1, channels {1, A, S}, C_R = {0, 3/2, 5/2}, dim = {1, 10, 14}, b_R = {1, 1/4, -1/4}, T_rc = InputForm[{{0, -2, 0}, {-1/5, 0, -21/20}, {0, -3/4, 0}}], X = {-1/2, 1/16, -3/16}
  [ok]   SO(5): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))
  [ok]   SO(5): X = (-(N-1)/8, (N-4)/16, -(N-2)/16)
  [ok]   SO(6): projectors add to the unit flow
  [ok]   SO(6): P_R o P_R' = delta P_R
  [ok]   SO(6): Born in the span of the P_R
  [ok]   SO(6): b_R = C_F - C_R/2
  [ok]   SO(6): planar box = sum b_R^2 P_R
  [ok]   SO(6): dim(R)[T_rc] symmetric
  [ok]   SO(6): T1.T2 + T3.T4 on M0 -> -C_R b_R/2 + X_R
  [ok]   SO(6): T1.T4 + T2.T3 on M0 -> -C_R b_R/2 - X_R
   SO(6): C_F = 5/4, channels {1, A, S}, C_R = {0, 2, 3}, dim = {1, 15, 20}, b_R = {5/4, 1/4, -1/4}, T_rc = InputForm[{{0, -5/2, 0}, {-1/6, 0, -4/3}, {0, -1, 0}}], X = {-5/8, 1/8, -1/4}
  [ok]   SO(6): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))
  [ok]   SO(6): X = (-(N-1)/8, (N-4)/16, -(N-2)/16)
  [ok]   SU(3): sum_i T_i^a annihilates the unit flow and delta13 delta24 (color conservation, correct rho)
  [ok]   control: with rho = +t^T on Rbar legs, sum_i T_i on the unit flow is not zero (checks can fail)

FAILED CHECKS: none


==> anc/numbers/deposit/T11/adv/adv_color_wl.wl <==
(* adv_color_wl.wl -- second, independent color computation (Wolfram Engine), 29 Sep 2026.
   Orthonormal Hermitian generators (Tr t^a t^b = delta/2, Cartan with square roots), rank-4 index tensors
   c[a1,a2,a3,a4], explicit contractions, projectors written directly from delta tensors (not from
   eigenvectors), coefficients by LinearSolve. Legs 1,4 in Rbar and 2,3 in R (all outgoing).
   Run: wolfram -script adv_color_wl.wl > adv_color_wl.out 2>&1                                       *)
$AllowInternet = False;
fails = {};
chk[name_, cond_] := (Print[If[TrueQ[cond], "  [ok]   ", "  [FAIL] "], name]; If[! TrueQ[cond], AppendTo[fails, name]]);
gellmann[n_] := Module[{g = {}, m},
   Do[m = ConstantArray[0, {n, n}]; m[[j, k]] = 1/2; m[[k, j]] = 1/2; AppendTo[g, m];
      m = ConstantArray[0, {n, n}]; m[[j, k]] = -I/2; m[[k, j]] = I/2; AppendTo[g, m], {j, n}, {k, j + 1, n}];
   Do[m = DiagonalMatrix[Join[ConstantArray[1, l], {-l}, ConstantArray[0, n - l - 1]]]/Sqrt[2 l (l + 1)];
      AppendTo[g, m], {l, n - 1}];
   g];
sogen[n_] := Flatten[Table[Module[{m = ConstantArray[0, {n, n}]}, m[[j, k]] = I/2; m[[k, j]] = -I/2; m], {j, n}, {k, j + 1, n}], 1];
(* action of generator t on leg i of tensor c *)
rho[t_, i_] := If[MemberQ[{2, 3}, i], t, -Transpose[t]];
act[t_, i_, c_] := Module[{m = rho[t, i]},
   Switch[i,
    1, Table[Sum[m[[a1, b]] c[[b, a2, a3, a4]], {b, Length[m]}], {a1, Length[m]}, {a2, Length[m]}, {a3, Length[m]}, {a4, Length[m]}],
    2, Table[Sum[m[[a2, b]] c[[a1, b, a3, a4]], {b, Length[m]}], {a1, Length[m]}, {a2, Length[m]}, {a3, Length[m]}, {a4, Length[m]}],
    3, Table[Sum[m[[a3, b]] c[[a1, a2, b, a4]], {b, Length[m]}], {a1, Length[m]}, {a2, Length[m]}, {a3, Length[m]}, {a4, Length[m]}],
    4, Table[Sum[m[[a4, b]] c[[a1, a2, a3, b]], {b, Length[m]}], {a1, Length[m]}, {a2, Length[m]}, {a3, Length[m]}, {a4, Length[m]}]]];
tdot[gens_, i_, j_, c_] := Simplify[Sum[act[t, i, act[t, j, c]], {t, gens}]];
(* ladder product along the lines: (X o Y)[a1,a2,a3,a4] = sum_{c,d} X[a1,c,a3,d] Y[c,a2,d,a4] *)
lad[x_, y_] := Module[{n = Length[x]}, Table[Sum[x[[a1, c, a3, d]] y[[c, a2, d, a4]], {c, n}, {d, n}], {a1, n}, {a2, n}, {a3, n}, {a4, n}]];
analyse[name_, n_, gens_, proj_, labels_] := Module[{id, born, bR, CR, cf, trc, X, dims, flat, coef, tt, box, casT},
   cf = Simplify[Tr[Sum[t.t, {t, gens}]]/n];
   id = Table[KroneckerDelta[a1, a2] KroneckerDelta[a3, a4], {a1, n}, {a2, n}, {a3, n}, {a4, n}];
   chk[name <> ": projectors add to the unit flow", Simplify[Total[proj] - id] === ConstantArray[0, {n, n, n, n}]];
   chk[name <> ": P_R o P_R' = delta P_R", And @@ Flatten[Table[Simplify[lad[proj[[r]], proj[[s]]] - If[r == s, proj[[r]], 0 proj[[r]]]] === ConstantArray[0, {n, n, n, n}], {r, Length[proj]}, {s, Length[proj]}]]];
   flat = Flatten /@ proj;
   coef[c_] := Module[{sol = Quiet[LinearSolve[Transpose[flat], Flatten[c]]]}, If[Head[sol] === LinearSolve, $Failed, Simplify[sol]]];
   (* Casimir of the t channel: (T1+T3)^2 *)
   CR = Table[Module[{p = proj[[r]], v}, v = Simplify[2 cf p + 2 tdot[gens, 1, 3, p]]; coef[v][[r]]], {r, Length[proj]}];
   dims = Table[Sum[proj[[r, a1, a2, a3, a4]] KroneckerDelta[a1, a2] KroneckerDelta[a3, a4], {a1, n}, {a2, n}, {a3, n}, {a4, n}], {r, Length[proj]}];
   born = Table[Sum[t[[a2, a1]] t[[a3, a4]], {t, gens}], {a1, n}, {a2, n}, {a3, n}, {a4, n}];
   bR = coef[born];
   chk[name <> ": Born in the span of the P_R", bR =!= $Failed];
   chk[name <> ": b_R = C_F - C_R/2", Simplify[bR - (cf - CR/2)] === ConstantArray[0, Length[proj]]];
   box = lad[born, born];
   chk[name <> ": planar box = sum b_R^2 P_R", Simplify[coef[box] - bR^2] === ConstantArray[0, Length[proj]]];
   trc = Transpose[Table[coef[tdot[gens, 1, 2, proj[[s]]] - tdot[gens, 1, 4, proj[[s]]]], {s, Length[proj]}]];
   X = Simplify[trc.bR];
   chk[name <> ": dim(R)[T_rc] symmetric", Simplify[DiagonalMatrix[dims].trc - Transpose[DiagonalMatrix[dims].trc]] === ConstantArray[0, {Length[proj], Length[proj]}]];
   chk[name <> ": T1.T2 + T3.T4 on M0 -> -C_R b_R/2 + X_R",
     Simplify[coef[tdot[gens, 1, 2, born] + tdot[gens, 3, 4, born]] - (-CR bR/2 + X)] === ConstantArray[0, Length[proj]]];
   chk[name <> ": T1.T4 + T2.T3 on M0 -> -C_R b_R/2 - X_R",
     Simplify[coef[tdot[gens, 1, 4, born] + tdot[gens, 2, 3, born]] - (-CR bR/2 - X)] === ConstantArray[0, Length[proj]]];
   Print["   ", name, ": C_F = ", cf, ", channels ", labels, ", C_R = ", CR, ", dim = ", dims, ", b_R = ", bR, ", T_rc = ", InputForm[trc], ", X = ", X];
   <|"cf" -> cf, "CR" -> CR, "b" -> bR, "trc" -> trc, "X" -> X|>];
Print["SU(N) fundamental: P_1 = delta13 delta24/N, P_A = Id - P_1"];
Do[Module[{p1, pA, r, id},
   id = Table[KroneckerDelta[a1, a2] KroneckerDelta[a3, a4], {a1, n}, {a2, n}, {a3, n}, {a4, n}];
   p1 = Table[KroneckerDelta[a1, a3] KroneckerDelta[a2, a4]/n, {a1, n}, {a2, n}, {a3, n}, {a4, n}];
   pA = id - p1;
   r = analyse["SU(" <> ToString[n] <> ")", n, gellmann[n], {p1, pA}, {"1", "A"}];
   chk["SU(" <> ToString[n] <> "): T_rc = eq. (TrcSUN)", Simplify[r["trc"] - {{0, -(n^2 - 1)/n}, {-1/n, 2/n - n/2}}] === {{0, 0}, {0, 0}}];
   chk["SU(" <> ToString[n] <> "): X = (C_F(C_A-2C_F), -(N^2+2)/(4N^2))", Simplify[r["X"] - {r["cf"] (n - 2 r["cf"]), -(n^2 + 2)/(4 n^2)}] === {0, 0}];
   ], {n, 2, 4}];
Print["SO(N) vector: P_1 = delta13 delta24/N, P_A = (Id - J)/2, P_S = (Id + J)/2 - P_1, J = delta14 delta23"];
Do[Module[{p1, pA, pS, J, r, id},
   id = Table[KroneckerDelta[a1, a2] KroneckerDelta[a3, a4], {a1, n}, {a2, n}, {a3, n}, {a4, n}];
   J = Table[KroneckerDelta[a1, a4] KroneckerDelta[a2, a3], {a1, n}, {a2, n}, {a3, n}, {a4, n}];
   p1 = Table[KroneckerDelta[a1, a3] KroneckerDelta[a2, a4]/n, {a1, n}, {a2, n}, {a3, n}, {a4, n}];
   pA = (id - J)/2; pS = (id + J)/2 - p1;
   r = analyse["SO(" <> ToString[n] <> ")", n, sogen[n], {p1, pA, pS}, {"1", "A", "S"}];
   chk["SO(" <> ToString[n] <> "): T_rc = ((0,-(N-1)/2,0),(-1/N,0,-(N^2-4)/(4N)),(0,-(N-2)/4,0))",
     Simplify[r["trc"] - {{0, -(n - 1)/2, 0}, {-1/n, 0, -(n^2 - 4)/(4 n)}, {0, -(n - 2)/4, 0}}] === ConstantArray[0, {3, 3}]];
   chk["SO(" <> ToString[n] <> "): X = (-(N-1)/8, (N-4)/16, -(N-2)/16)", Simplify[r["X"] - {-(n - 1)/8, (n - 4)/16, -(n - 2)/16}] === {0, 0, 0}];
   ], {n, 5, 6}];
(* control: with the wrong sign convention for an Rbar leg (rho = +t^T) color conservation fails *)
Module[{n = 3, gens = gellmann[3], id, s},
  id = Table[KroneckerDelta[a1, a2] KroneckerDelta[a3, a4], {a1, n}, {a2, n}, {a3, n}, {a4, n}];
  chk["SU(3): sum_i T_i^a annihilates the unit flow and delta13 delta24 (color conservation, correct rho)",
    And @@ Flatten[Table[Simplify[act[t, 1, c] + act[t, 2, c] + act[t, 3, c] + act[t, 4, c]] === ConstantArray[0, {n, n, n, n}],
      {t, gens}, {c, {id, Table[KroneckerDelta[a1, a3] KroneckerDelta[a2, a4], {a1, n}, {a2, n}, {a3, n}, {a4, n}]}}]]];
  (* [first version applied And to a nested list and reported a false FAIL; Flatten added 29 Sep] *)
  rho[t_, i_] := If[MemberQ[{2, 3}, i], t, +Transpose[t]];
  s = Simplify[Sum[act[t, 1, id] + act[t, 2, id] + act[t, 3, id] + act[t, 4, id], {t, gens}]];
  chk["control: with rho = +t^T on Rbar legs, sum_i T_i on the unit flow is not zero (checks can fail)",
    ! (Simplify[Sum[Norm[Flatten[act[t, 1, id] + act[t, 2, id] + act[t, 3, id] + act[t, 4, id]]], {t, gens}]] === 0)]];
If[fails === {}, Print["\nFAILED CHECKS: none"], Print["\nFAILED CHECKS: ", fails]];


==> anc/numbers/deposit/T11/adv/adv_sage.out <==
Part 1. Phases as series (Laurent series ring)
  phi+ = 1/4*Dl^2*w - 1/48*Dl^4*w^3 + O(w^5)
  phi- = w^-1 + 1/12*Dl^2*w - 1/720*Dl^4*w^3 + O(w^5)
  psi+ = 1/2*Dl^2*w - 1/24*Dl^4*w^3 + O(w^5)
  psi- = 2*w^-1 + 1/6*Dl^2*w - 1/360*Dl^4*w^3 + O(w^5)
  [ok]   phi+ = Dl^2 w/4 + O(w^3)
  [ok]   phi- = 1/w + Dl^2 w/12 + O(w^3)
  [ok]   psi+ = Dl^2 w/2 + O(w^3)
  [ok]   psi- = 2/w + Dl^2 w/6 + O(w^3)
  [ok]   psi+ psi- = Dl^2 through the working order
  [ok]   pi tan(pi w/2) = 3 z2 w + 3/2 z2^2 w^3 [= -psi+]
  [ok]   pi cot(pi w/2) = 2/w - z2 w - 1/10 z2^2 w^3 [= psi-]

Part 2. Order a^2 partial waves and residues
  F2+ = (4*a^2*b^2 - 4*a^2*b*CR)*w^-3 + (a^2*b*CR*Dl^2 + 2*a^2*X*kap*Dl^2)*w^-1 + (-1/12*a^2*b*CR*Dl^4 - 1/6*a^2*X*kap*Dl^4)*w + O(w^2)
  F2- = (4*a^2*b^2 + 8*a^2*X*kap)*w^-3 + (1/3*a^2*b*CR*Dl^2 + 2/3*a^2*X*kap*Dl^2)*w^-1 + (-1/180*a^2*b*CR*Dl^4 - 1/90*a^2*X*kap*Dl^4)*w + O(w^2)
  [ok]   F2+ poles: 4a^2 b(b-CR)/w^3 + a^2 Dl^2(CR b + 2 kap X)/w
  [ok]   F2- poles: 4a^2 (b^2 + 2 kap X)/w^3 + a^2 Dl^2(CR b + 2 kap X)/(3w)
  Res+ = (1/2) * a^2 * (b^2*Dl^2 + b*CR*Dl^2 + 4*X*kap*Dl^2 + 4*b^2*Lt^2 - 4*b*CR*Lt^2) / 1
  Res- = (2) * Lt * Dl * a^2 * (b^2 + 2*X*kap) / 1
  [ok]   Res+ = 2a^2 b(b-CR) Lt^2 + a^2 Dl^2 (b^2 + CR b + 4 kap X)/2
  [ok]   Res- = 2a^2 (b^2 + 2 kap X) Dl Lt

Part 3. Amplitude (polynomial ring in lr, lc)
  [ok]   A+ Lt-dependent = 2a^2 b(b-CR) Lt^2
  [ok]   A- Lt-dependent = 2a^2 (b^2+2X) Dl Lt
  [ok]   positive signature: A+ - Res+ = 0 in the Lt-dependent terms, any kap
  [ok]   negative signature: A- - Res- = 4a^2 (1-kap) X Dl Lt
  [ok]   start at running lr = 0 (soft), 0 (box): Lt-dependent part unchanged
  [ok]   start at running lr = 3/7 (soft), -6/7 (box): Lt-dependent part unchanged
  soft lr=0, box lr=0    even const (1/2) * Dl^2 * a^2 * (b^2 + b*CR + 4*X), odd const 0, matches kappa in [1]
  soft Lt=0, box Lt=0    even const 0, odd const 0, matches kappa in []
  soft lc=0, box lc=0    even const (-1/2) * Dl^2 * a^2 * (3*b^2 - b*CR + 4*X), odd const 0, matches kappa in []
  soft lc=0, box lr=0    even const (-1/2) * Dl^2 * a^2 * (-b^2 - b*CR + 4*X), odd const 0, matches kappa in [-1]
  [ok]   region s_r>0 real cutoff mu'^2=s (lc=0 for both): matches no kappa
  [ok]   region s_c>0 real cutoff mu'^2=s (lr=0 for both): matches kappa=+1
  [ok]   per-dipole soft + analytic box: s_r>0 -> kappa=-1 but s_c>0 -> kappa=+1 (region dependent)

Part 4. psi+ at a^2 and a^3
  [ok]   psi+ changes no Lt-dependent residue at a^2
  extra Lt-dependent residue from a w^0 term c0 in psi+: 4*a^2*X*kap*Lt*c0
  [ok]   w^0 term c0 in psi+ gives 4 a^2 kap c0 X Lt (excluded by A+)
  [ok]   a^3 Lt^2 linear in psi+ = via F_A^-(2) + iterated a^2 1/w term
  [ok]   no Lt, Lt^3, Lt^4 terms linear in psi+ at a^3
  [ok]   via F_A^-(2) = -S3 a^3/2 (t1A = -2 C_F, Dl^2 = -6 z2)
  [ok]   iterated = -24 kap z2 C_F X_1 a^3
  kap=+1: via F_A = (-3) * nc^-3 * (nc - 1) * (nc + 1) * z2 * a^3 * (2*nc^2 + 3), iterated = (-6) * nc^-3 * z2 * (nc - 1)^2 * (nc + 1)^2 * a^3, S3 = (6) * nc^-3 * (nc - 1) * (nc + 1) * z2 * (2*nc^2 + 3) ; SU(3): -56/3, -128/9, 112/3
  [ok]   SU(3) kap=+1 via F_A = -56/3 z2 a^3
  kap=-1: via F_A = (-3) * nc^-3 * (nc - 1) * (nc + 1) * z2 * a^3 * (2*nc^2 + 5), iterated = (6) * nc^-3 * z2 * (nc - 1)^2 * (nc + 1)^2 * a^3, S3 = (6) * nc^-3 * (nc - 1) * (nc + 1) * z2 * (2*nc^2 + 5) ; SU(3): -184/9, 128/9, 368/9
  [ok]   SU(3) kap=-1 via F_A = -184/9 z2 a^3

Part 5. SU(N) channels at Dl=-i pi (coefficients of -i pi a^2 Lt)
  [ok]   X_1 = (N^2-1)/(2N^2), X_A = -(N^2+2)/(4N^2)
  [ok]   singlet A^- coeff 2(b^2+2X) = (N^2-1)(N^2+3)/(2N^2)
  [ok]   adjoint A^- coeff 2(b^2+2X) = -(2N^2+3)/(2N^2) [i.e. +i pi a^2 Lt (2N^2+3)/(2N^2)]
  [ok]   singlet Res^-(kap=-1) coeff = (N^2-1)(N^2-5)/(2N^2)
  [ok]   adjoint Res^-(kap=-1) coeff = (2N^2+5)/(2N^2)

Part 6. Machine transcription of eqs. (4.6), (4.7) of MVV from the TeX source
  P1+ transcribed: 4 * (cA * cF) * ( pqqp * ( (QQ(67)/18) - z2 + (QQ(11)/6) * H0 + H00 ) + pqqm * ( z2 + 2 * Hm10 - H00 ) + (QQ(14)/3) * (1-x) + dlt * ( (QQ(17)/24) + (QQ(11)/3) * z2 - 3 * z3 ) ) - 4 * (cF * nf) * ( pqqp * ( (QQ(5)/9) + (QQ(1)/3) * H0 ) + (QQ(2)/3) * (1-x) + dlt * ( (QQ(1)/12) + (QQ(2)/3) * z2 ) ) + 4 * (cF**2) * ( 2 * pqqp * ( H10 - (QQ(3)/4) * H0 + H2 ) - 2 * pqqm * ( z2 + 2 * Hm10 - H00 ) - (1-x) * ( 1 - (QQ(3)/2) * H0 ) - H0 - (1+x) * H00 + dlt * ( (QQ(3)/8) - 3 * z2 + 6 * z3 ) )
  P1- - P1+ transcribed: + 16 * (cF * (cF - (cA/2) )) * ( pqqm * ( z2 + 2 * Hm10 - H00 ) - 2 * (1-x) - (1+x) * H0 )
  [ok]   no TeX left in the transcriptions
  P1+ x^0: 2*cF^2*lg^2 - 8*cF^2*z2s + 302/9*cA*cF - 4*cF^2 + 2/3*(11*cA*cF - 6*cF^2 - 2*cF*nf)*lg - 44/9*cF*nf
  P1- - P1+ x^0: 4*(cA*cF - 2*cF^2)*lg^2 - 8*cA*cF*z2s + 16*cF^2*z2s + 16*cA*cF - 32*cF^2 + 8*(cA*cF - 2*cF^2)*lg
  [ok]   P1+ leading log 4 cF^2/N^3
  [ok]   P1+ z2/N coefficient -8 cF^2
  [ok]   P1- - P1+ = 8cF(cA-2cF)(N^-3 - N^-2 + (2-z2)/N)
  [ok]   P1- leading log = 4 cF(2cA-3cF)
  x=1.0e-10: H(-1,0)=-2.4026e-9 H(1,0)=-2.4026e-9 H(2)=1.0e-10
  x=1.0e-20: H(-1,0)=-4.7052e-19 H(1,0)=-4.7052e-19 H(2)=1.0e-20
  [ok]   control: flipping the sign of -2 pqq(-x)[...] in the C_F^2 part is detected

FAILED CHECKS: none


==> anc/numbers/deposit/T11/adv/adv_sage.sage <==
# adv_sage.sage -- second engine (SageMath 10.9: FLINT/Singular rational functions, Laurent series rings,
# Maxima/pynac only for the data parse) for the adversarial check of T11. Written 29 Sep 2026 from the
# draft equations; imports nothing from t11_py.py, t11_pari.gp or adv_wl.wl.
# Run: sage adv_sage.sage > adv_sage.out 2>&1
import re, sys

FAILS = []
def chk(name, cond):
    ok = bool(cond)
    print(("  [ok]   " if ok else "  [FAIL] ") + name, flush=True)
    if not ok: FAILS.append(name)

# coefficient field: rational functions in the symbols
K = FractionField(PolynomialRing(QQ, 'a,b,CR,X,kap,Dl,Lt,eps,c0,b1,bA,CA,t1A,tA1,tAA,z2,nc'))
a,b,CR,X,kap,Dl,Lt,eps,c0,b1,bA,CA,t1A,tA1,tAA,z2,nc = K.gens()
PREC = 12
Lw = LaurentSeriesRing(K, 'w', default_prec=PREC)
w = Lw.gen()

def expser(c):          # exp(c w) as a series
    return sum((c*w)**n / factorial(n) for n in range(PREC)) + O(w**PREC)
etaP = (expser(Dl/2) + expser(-Dl/2))/2
etaM = (expser(Dl/2) - expser(-Dl/2))/2
phiP = etaP.derivative()/etaP; phiM = etaM.derivative()/etaM
psiP = Dl*etaM/etaP; psiM = Dl*etaP/etaM
print("Part 1. Phases as series (Laurent series ring)")
for nm, f in [("phi+", phiP), ("phi-", phiM), ("psi+", psiP), ("psi-", psiM)]:
    print("  %s = %s" % (nm, f.add_bigoh(5)))
chk("phi+ = Dl^2 w/4 + O(w^3)", (phiP - Dl**2*w/4).valuation() >= 3)
chk("phi- = 1/w + Dl^2 w/12 + O(w^3)", (phiM - 1/w - Dl**2*w/12).valuation() >= 3)
chk("psi+ = Dl^2 w/2 + O(w^3)", (psiP - Dl**2*w/2).valuation() >= 3)
chk("psi- = 2/w + Dl^2 w/6 + O(w^3)", (psiM - 2/w - Dl**2*w/6).valuation() >= 3)
chk("psi+ psi- = Dl^2 through the working order", (psiP*psiM - Dl**2).valuation() >= PREC - 3)
# tan/cot in zeta_2: pi tan(pi w/2) = -psi+ at Dl^2 = -pi^2, and pi^2 = 6 z2
def at_z2(f):    # substitute Dl^2 -> -6 z2 coefficientwise (only even powers of Dl occur)
    out = 0
    for n in range(f.valuation(), 4):
        cf = f[n]
        num, den = cf.numerator(), cf.denominator()
        R = num.parent()
        def sub(p):
            q = R(0)
            for mon, co in p.dict().items():
                e = list(mon); dpow = e[5]
                assert dpow % 2 == 0
                e[5] = 0
                q += co * R.monomial(*e) * (-6*R.gen(15))**(dpow//2)
            return q
        out += K(sub(num))/K(sub(den)) * w**n
    return out
chk("pi tan(pi w/2) = 3 z2 w + 3/2 z2^2 w^3 [= -psi+]", at_z2(-psiP) == 3*z2*w + QQ(3)/2*z2**2*w**3)
chk("pi cot(pi w/2) = 2/w - z2 w - 1/10 z2^2 w^3 [= psi-]", at_z2(psiM) == 2/w - z2*w - QQ(1)/10*z2**2*w**3)

print("\nPart 2. Order a^2 partial waves and residues")
def trunc(f, n): return f.add_bigoh(n)
F1 = 2*a*b/w
def F2(phi, psi, CC=CR, XX=X, bb=b):
    F1l = 2*a*bb/w
    return (2*a*CC*(F1l.derivative() + phi*F1l) + F1l**2 + 2*a*kap*psi*(2*a*XX/w))/w
F2p = F2(phiP, psiP); F2m = F2(phiM, psiM)
print("  F2+ =", trunc(F2p, 2)); print("  F2- =", trunc(F2m, 2))
chk("F2+ poles: 4a^2 b(b-CR)/w^3 + a^2 Dl^2(CR b + 2 kap X)/w",
    F2p[-3] == 4*a**2*b*(b-CR) and F2p[-1] == a**2*Dl**2*(CR*b + 2*kap*X) and F2p[-2] == 0)
chk("F2- poles: 4a^2 (b^2 + 2 kap X)/w^3 + a^2 Dl^2(CR b + 2 kap X)/(3w)",
    F2m[-3] == 4*a**2*(b**2 + 2*kap*X) and F2m[-1] == a**2*Dl**2*(CR*b + 2*kap*X)/3 and F2m[-2] == 0)
def res(eta, F):
    return (expser(Lt)*eta*F)[-1]
ResP = res(etaP, F2p); ResM = res(etaM, F2m)
print("  Res+ =", factor(ResP.numerator()), "/", ResP.denominator())
print("  Res- =", factor(ResM.numerator()), "/", ResM.denominator())
chk("Res+ = 2a^2 b(b-CR) Lt^2 + a^2 Dl^2 (b^2 + CR b + 4 kap X)/2",
    ResP == 2*a**2*b*(b-CR)*Lt**2 + a**2*Dl**2*(b**2 + CR*b + 4*kap*X)/2)
chk("Res- = 2a^2 (b^2 + 2 kap X) Dl Lt", ResM == 2*a**2*(b**2 + 2*kap*X)*Dl*Lt)

print("\nPart 3. Amplitude (polynomial ring in lr, lc)")
P = PolynomialRing(K, 'u0,v0')
u0, v0 = P.gens()
lr = Lt + Dl/2; lc = Lt - Dl/2
def amp(us, vs):
    # the running logs lr+u, lc+u run from u = us to 0; soft integrand 2a[(A12) (lr+u) + (A14)(lc+u)] times 2a,
    # box integrand (2ab)^2 (lr+u); integrals done termwise
    A12 = -CR*b/2 + X; A14 = -CR*b/2 - X
    soft = 2*a*(2*a)*(A12*(lr**2 - (lr+us)**2)/2 + A14*(lc**2 - (lc+us)**2)/2)
    box = (2*a*b)**2*(lr**2 - (lr+vs)**2)/2
    return soft + box
def parts(e):
    # split into Lt-dependent / constant and Dl-even / Dl-odd; e is in K
    R = e.numerator().parent()
    num, den = e.numerator(), e.denominator()
    assert den in QQ or den.degree() == 0
    def sel(pred):
        q = R(0)
        for mon, co in num.dict().items():
            if pred(mon): q += co*R.monomial(*mon)
        return K(q)/K(den)
    return dict(
        ev_L=sel(lambda m: m[6] > 0 and m[5] % 2 == 0), od_L=sel(lambda m: m[6] > 0 and m[5] % 2 == 1),
        ev_0=sel(lambda m: m[6] == 0 and m[5] % 2 == 0), od_0=sel(lambda m: m[6] == 0 and m[5] % 2 == 1))
Aref = amp(-lr, -lr); pa = parts(Aref)
chk("A+ Lt-dependent = 2a^2 b(b-CR) Lt^2", pa['ev_L'] == 2*a**2*b*(b-CR)*Lt**2)
chk("A- Lt-dependent = 2a^2 (b^2+2X) Dl Lt", pa['od_L'] == 2*a**2*(b**2 + 2*X)*Dl*Lt)
pr_ = parts(ResP); pm_ = parts(ResM)
chk("positive signature: A+ - Res+ = 0 in the Lt-dependent terms, any kap", pa['ev_L'] - pr_['ev_L'] == 0)
chk("negative signature: A- - Res- = 4a^2 (1-kap) X Dl Lt", pa['od_L'] - pm_['od_L'] == 4*a**2*(1-kap)*X*Dl*Lt)
for c1 in [QQ(0), QQ(3)/7]:
    pc = parts(amp(-lr + c1, -lr - 2*c1))
    chk("start at running lr = %s (soft), %s (box): Lt-dependent part unchanged" % (c1, -2*c1),
        pc['ev_L'] == pa['ev_L'] and pc['od_L'] == pa['od_L'])
resc = {k_: parts(ResP.subs(kap=k_))['ev_0'] for k_ in [1, -1]}
for nm, us, vs in [("soft lr=0, box lr=0", -lr, -lr), ("soft Lt=0, box Lt=0", -Lt, -Lt),
                   ("soft lc=0, box lc=0", -lc, -lc), ("soft lc=0, box lr=0", -lc, -lr)]:
    pc = parts(amp(us, vs))
    m = [k_ for k_ in [1, -1] if pc['ev_0'] == resc[k_] and pc['od_0'] == 0]
    print("  %-22s even const %s, odd const %s, matches kappa in %s" % (nm, factor(pc['ev_0'].numerator()) if pc['ev_0'] != 0 else 0, pc['od_0'], m))
chk("region s_r>0 real cutoff mu'^2=s (lc=0 for both): matches no kappa",
    [k_ for k_ in [1, -1] if parts(amp(-lc, -lc))['ev_0'] == resc[k_]] == [])
chk("region s_c>0 real cutoff mu'^2=s (lr=0 for both): matches kappa=+1",
    [k_ for k_ in [1, -1] if parts(amp(-lr, -lr))['ev_0'] == resc[k_]] == [1])
chk("per-dipole soft + analytic box: s_r>0 -> kappa=-1 but s_c>0 -> kappa=+1 (region dependent)",
    [k_ for k_ in [1, -1] if parts(amp(-lc, -lr))['ev_0'] == resc[k_]] == [-1])

print("\nPart 4. psi+ at a^2 and a^3")
F2pE = F2(phiP, eps*psiP)
d = res(etaP, F2pE) - ResP.subs(kap=kap)
chk("psi+ changes no Lt-dependent residue at a^2", all(m[6] == 0 for m in (res(etaP, F2pE)).numerator().dict()) or
    parts(res(etaP, F2pE))['ev_L'] == parts(ResP)['ev_L'])
dC = parts(res(etaP, F2(phiP, psiP + c0)))['ev_L'] + parts(res(etaP, F2(phiP, psiP + c0)))['od_L'] - parts(ResP)['ev_L']
print("  extra Lt-dependent residue from a w^0 term c0 in psi+:", dC)
chk("w^0 term c0 in psi+ gives 4 a^2 kap c0 X Lt (excluded by A+)", dC == 4*a**2*kap*c0*X*Lt)
# order a^3, singlet positive signature
X1 = t1A*bA; XA = tA1*b1 + tAA*bA
F2Am = F2(phiM, psiM, CC=CA, XX=XA, bb=bA)
F21p = F2(phiP, eps*psiP, CC=0, XX=X1, bb=b1)
F31p = (2*(2*a*b1/w)*F21p + 2*a*kap*eps*psiP*t1A*F2Am)/w
R3 = res(etaP, F31p)
num = R3.numerator(); den = R3.denominator()
Rg = num.parent()
def coeff(e, var_index, power):
    q = Rg(0)
    for mon, co in e.numerator().dict().items():
        if mon[var_index] == power:
            mm = list(mon); mm[var_index] = 0; q += co*Rg.monomial(*mm)
    return K(q)/K(e.denominator())
psiLin = coeff(R3, 7, 1)          # eps^1
Lt2 = coeff(psiLin, 6, 2)
Lt1 = coeff(psiLin, 6, 1); Lt3 = coeff(psiLin, 6, 3); Lt4 = coeff(psiLin, 6, 4)
viaFA = 2*a*kap*(Dl**2/2)*t1A*4*a**2*(bA**2 + 2*kap*XA)/2
iterd = 2*(2*a*b1)*(2*a**2*kap*Dl**2*X1)/2
chk("a^3 Lt^2 linear in psi+ = via F_A^-(2) + iterated a^2 1/w term", Lt2 == viaFA + iterd)
chk("no Lt, Lt^3, Lt^4 terms linear in psi+ at a^3", Lt1 == 0 and Lt3 == 0 and Lt4 == 0)
S3 = -48*z2*kap*b1*(bA**2 + 2*kap*XA)
viaFAz = viaFA.subs(t1A=-2*b1)
# Dl^2 -> -6 z2 : viaFA and iterd are linear in Dl^2
chk("via F_A^-(2) = -S3 a^3/2 (t1A = -2 C_F, Dl^2 = -6 z2)", (viaFAz/Dl**2)*(-6*z2) == -S3*a**3/2)
chk("iterated = -24 kap z2 C_F X_1 a^3", (iterd/Dl**2)*(-6*z2) == -24*kap*z2*b1*X1*a**3)
suN = dict(b1=(nc**2-1)/(2*nc), bA=-1/(2*nc), CA=nc, t1A=-(nc**2-1)/nc, tA1=-1/nc, tAA=2/nc-nc/2)
for k_ in [1, -1]:
    vf = ((viaFA/Dl**2)*(-6*z2)).subs(kap=k_, **suN)
    it = ((iterd/Dl**2)*(-6*z2)).subs(kap=k_, **suN)
    s3 = S3.subs(kap=k_, **suN)
    print("  kap=%+d: via F_A = %s, iterated = %s, S3 = %s ; SU(3): %s, %s, %s" % (k_, factor(vf.numerator())/factor(vf.denominator()),
          factor(it.numerator())/factor(it.denominator()), factor(s3.numerator())/factor(s3.denominator()),
          vf.subs(nc=3)/(a**3*z2), it.subs(nc=3)/(a**3*z2), s3.subs(nc=3)/z2))
    chk("SU(3) kap=%+d via F_A = %s z2 a^3" % (k_, {1: "-56/3", -1: "-184/9"}[k_]),
        vf.subs(nc=3) == {1: QQ(-56)/3, -1: QQ(-184)/9}[k_]*z2*a**3)

print("\nPart 5. SU(N) channels at Dl=-i pi (coefficients of -i pi a^2 Lt)")
X1n = X1.subs(**suN); XAn = XA.subs(**suN)
b1n = suN['b1']; bAn = suN['bA']
chk("X_1 = (N^2-1)/(2N^2), X_A = -(N^2+2)/(4N^2)", X1n == (nc**2-1)/(2*nc**2) and XAn == -(nc**2+2)/(4*nc**2))
# A^- = 2a^2(b^2+2X) Dl Lt ; at Dl = -i pi the coefficient of (-i pi a^2 Lt) is 2(b^2+2X)
chk("singlet A^- coeff 2(b^2+2X) = (N^2-1)(N^2+3)/(2N^2)", 2*(b1n**2 + 2*X1n) == (nc**2-1)*(nc**2+3)/(2*nc**2))
chk("adjoint A^- coeff 2(b^2+2X) = -(2N^2+3)/(2N^2) [i.e. +i pi a^2 Lt (2N^2+3)/(2N^2)]", 2*(bAn**2 + 2*XAn) == -(2*nc**2+3)/(2*nc**2))
chk("singlet Res^-(kap=-1) coeff = (N^2-1)(N^2-5)/(2N^2)", 2*(b1n**2 - 2*X1n) == (nc**2-1)*(nc**2-5)/(2*nc**2))
chk("adjoint Res^-(kap=-1) coeff = (2N^2+5)/(2N^2)", 2*(bAn**2 - 2*XAn) == (2*nc**2+5)/(2*nc**2))

print("\nPart 6. Machine transcription of eqs. (4.6), (4.7) of MVV from the TeX source")
src = open('PROJECT/ma_a/derive_iree/papers/src0403192/MVV3.tex').read().split('\n')
def block(start, stop):     # 1-based inclusive line numbers
    return '\n'.join(src[start-1:stop])
def tex2py(t):
    t = '\n'.join(l.split('%')[0] if not l.lstrip().startswith('%%L') else '' for l in t.split('\n'))
    t = re.sub(r'\\colour4colour\{', '(', t)
    rep = [(r'\\nonumber', ''), (r'\\\\', ''), (r'&&', ''), (r'\\mbox\{\}', ''), (r'\\quad', ''),
           (r'\\bigg\(', '('), (r'\\bigg\)', ')'), (r'\\bigg\[', '('), (r'\\bigg\]', ')'),
           (r'\\big\(', '('), (r'\\big\)', ')'), (r'\\,', ' '), (r'\\\*', '*'),
           (r'\\ca', 'cA'), (r'\\cf\^\{2\}', 'cF**2'), (r'\\cf', 'cF'), (r'\\nf', 'nf'),
           (r'\\z2', 'z2'), (r'\\z3', 'z3'), (r'\\pqq\(\s*-\s*x\)', 'pqqm'), (r'\\pqq\(x\)', 'pqqp'),
           (r'\\Hh\(0,0\)', 'H00'), (r'\\Hh\(-1,0\)', 'Hm10'), (r'\\Hh\(1,0\)', 'H10'),
           (r'\\H\(0\)', 'H0'), (r'\\H\(2\)', 'H2'), (r'\\delta\(1 - x\)', 'dlt')]
    for p_, r_ in rep: t = re.sub(p_, r_, t)
    t = re.sub(r'\{\s*([0-9]+)\s*\\over\s*([0-9]+)\s*\}', r'(QQ(\1)/\2)', t)
    t = re.sub(r'\{\s*cA\s*\\over\s*2\s*\}', r'(cA/2)', t)
    t = t.replace('}', ')')   # closes \colour4colour{
    return ' '.join(t.split())
p1p_tex = tex2py(block(1564, 1628)); p1m_tex = tex2py(block(1634, 1648))
print("  P1+ transcribed:", p1p_tex)
print("  P1- - P1+ transcribed:", p1m_tex)
chk("no TeX left in the transcriptions", '\\' not in p1p_tex + p1m_tex and '{' not in p1p_tex + p1m_tex)
var('cA cF nf z2s z3 lg x')
Ssym = dict(cA=cA, cF=cF, nf=nf, z2=z2s, z3=z3, QQ=QQ)
# x^0 terms at small x: pqq(+-x) -> 1, H0 -> ln x, H00 -> ln^2 x/2, H(-1,0), H(1,0), H(2) -> 0, delta dropped
small = dict(pqqp=1, pqqm=1, H0=lg, H00=lg**2/2, Hm10=0, H10=0, H2=0, dlt=0)
Ssym.update(small); Ssym['x'] = 0
P1p0 = expand(eval(p1p_tex, Ssym)); dP0 = expand(eval(p1m_tex, Ssym))
print("  P1+ x^0:", P1p0.collect(lg)); print("  P1- - P1+ x^0:", dP0.collect(lg))
var('Nn')
def mellin(e):   # int_0^1 x^(N-1) ln^k x dx = (-1)^k k!/N^(k+1)
    return expand(sum(e.coefficient(lg, k)*(-1)**k*factorial(k)/Nn**(k+1) for k in range(3)))
P1pN = mellin(P1p0); dPN = mellin(dP0)
chk("P1+ leading log 4 cF^2/N^3", (P1pN.coefficient(Nn, -3) - 4*cF**2).expand() == 0)
chk("P1+ z2/N coefficient -8 cF^2", (P1pN.coefficient(Nn, -1).coefficient(z2s) + 8*cF**2).expand() == 0)
chk("P1- - P1+ = 8cF(cA-2cF)(N^-3 - N^-2 + (2-z2)/N)", (dPN - 8*cF*(cA-2*cF)*(Nn**-3 - Nn**-2 + (2-z2s)/Nn)).expand() == 0)
chk("P1- leading log = 4 cF(2cA-3cF)", ((P1pN + dPN).coefficient(Nn, -3) - 4*cF*(2*cA - 3*cF)).expand() == 0)
# the HPLs dropped above vanish at x -> 0 (mpmath, 40 digits)
import mpmath
mpmath.mp.dps = 40
for xv in [mpmath.mpf('1e-10'), mpmath.mpf('1e-20')]:
    hm10 = mpmath.quad(lambda t: mpmath.log(t)/(1+t), [0, xv]); h10 = mpmath.quad(lambda t: mpmath.log(t)/(1-t), [0, xv])
    print("  x=%s: H(-1,0)=%s H(1,0)=%s H(2)=%s" % (mpmath.nstr(xv, 3), mpmath.nstr(hm10, 5), mpmath.nstr(h10, 5), mpmath.nstr(mpmath.polylog(2, xv), 5)))
# control: a transcription with the sign of the C_F^2 p_qq(-x) bracket flipped changes the z2/N term
bad = re.sub(r'-\s*2\s*\*\s*pqqm', '+ 2 * pqqm', p1p_tex, count=1)
chk("control: flipping the sign of -2 pqq(-x)[...] in the C_F^2 part is detected", bad != p1p_tex and
    (mellin(expand(eval(bad, Ssym))).coefficient(Nn, -1).coefficient(z2s) + 8*cF**2).expand() != 0)

print("\nFAILED CHECKS:", "none" if not FAILS else FAILS)


==> anc/numbers/deposit/T11/adv/adv_wl.out <==
Part 1. Signature factors and phases
  [ok]   region s_r>0, sign 1: e^{wL} xi = (e^{w lr} +- e^{w lc})/2
  [ok]   region s_c>0, sign 1: e^{wL} xi = s*(e^{w lr} +- e^{w lc})/2 (minus flips)
  [ok]   region s_r>0, sign -1: e^{wL} xi = (e^{w lr} +- e^{w lc})/2
  [ok]   region s_c>0, sign -1: e^{wL} xi = s*(e^{w lr} +- e^{w lc})/2 (minus flips)
  [ok]   (e^{w lr} + e^{w lc})/2 = e^{w Lt} cosh(w Dl/2)
  [ok]   (e^{w lr} - e^{w lc})/2 = e^{w Lt} sinh(w Dl/2)
  phi+ = (Dl^2*w)/4 - (Dl^4*w^3)/48 + (Dl^6*w^5)/480
  phi- = w^(-1) + (Dl^2*w)/12 - (Dl^4*w^3)/720 + (Dl^6*w^5)/30240
  psi+ = (Dl^2*w)/2 - (Dl^4*w^3)/24 + (Dl^6*w^5)/240
  psi- = 2/w + (Dl^2*w)/6 - (Dl^4*w^3)/360 + (Dl^6*w^5)/15120
  [ok]   phi+ = Dl^2 w/4 + O(w^3)
  [ok]   phi- = 1/w + Dl^2 w/12 + O(w^3)
  [ok]   psi+ = Dl^2 w/2 + O(w^3)
  [ok]   psi- = 2/w + Dl^2 w/6 + O(w^3)
  [ok]   phi+-, psi+- even in Dl
  [ok]   psi+ psi- = Dl^2 at every w
  [ok]   psi+ psi- = Dl^2 also with eta+- -> c+-(w) eta+-
  [ok]   psi+ psi- = Dl^2 also with eta- -> -eta- (s_c labeling)
  (kp psi+)(km psi-) = Dl^2*km*kp
  [ok]   eq. (psiminus): psi- = pi cot(pi w/2) at Dl=-i pi
  [ok]   eq. (psiplus): psi+ = -pi tan(pi w/2) at Dl=-i pi
  [ok]   eq. (phases): phi+ = -(pi/2) tan(pi w/2)
  [ok]   eq. (phases): phi- = (pi/2) cot(pi w/2)
  [ok]   eta- = -i sin(pi w/2) at Dl=-i pi
  [ok]   same functions at Dl=+i pi (other region)
  pi tan(pi w/2) = 3*w*z2 + (3*w^3*z2^2)/2
  pi cot(pi w/2) = 2/w - w*z2 - (w^3*z2^2)/10
  [ok]   eq. (tancot) tan: 3 z2 w + 3/2 z2^2 w^3
  [ok]   eq. (tancot) cot: 2/w - z2 w - 1/10 z2^2 w^3
  [ok]   psi+ at Dl^2=-6 z2 is MINUS pi tan (so 'expansions of psi+- are those of pi tan, pi cot' holds up to the sign of psi+)

Part 2. Partial waves at order a^2 from eq. (system), one channel R with (b, CR, X), kappa = kap
  F2+ = (4*a^2*b*(b - CR))/w^3 + (a^2*Dl^2*(b*CR + 2*kap*X))/w - (a^2*Dl^4*w*(b*CR + 2*kap*X))/12
  F2- = (4*a^2*(b^2 + 2*kap*X))/w^3 + (a^2*Dl^2*(b*CR + 2*kap*X))/(3*w) - (a^2*Dl^4*w*(b*CR + 2*kap*X))/180
  [ok]   F2+ = 4a^2 b(b-CR)/w^3 + a^2 Dl^2 (CR b + 2 kap X)/w + O(w)
  [ok]   F2- = 4a^2 (b^2 + 2 kap X)/w^3 + a^2 Dl^2 (CR b + 2 kap X)/(3w) + O(w)
  Res+ = 2*a^2*b*(b - CR)*Lt^2 + (a^2*Dl^2*(b^2 + b*CR + 4*kap*X))/2
  Res- = 2*a^2*Dl*Lt*(b^2 + 2*kap*X)
  [ok]   Res+ = 2a^2 b(b-CR) Lt^2 + (a^2 Dl^2/2)(b^2 + CR b + 4 kap X)
  [ok]   Res- = 2a^2 (b^2 + 2 kap X) Dl Lt

Part 3. One-loop amplitude. Channel-R images: (T1.T2+T3.T4)M0 -> 2a(-CR b/2 + X), (T1.T4+T2.T3)M0 -> 2a(-CR b/2 - X)
  A^(2) (start at lr=0) = 2*a^2*b*(b - CR)*Lt^2 + 2*a^2*Dl*Lt*(b^2 + 2*X) + (a^2*Dl^2*(b^2 + b*CR + 4*X))/2
  [ok]   A^(2) Lt-dependent part = 2a^2[b(b-CR) Lt^2 + (b^2+2X) Dl Lt]
  [ok]   Lt-dependent part independent of where the running log starts (soft and box)
  [ok]   control: a start that moves with Lt (u0 = const) changes the Lt-dependent part
  [ok]   eq. (M1): integral = 2a[-TT Lt^2/2 + TR Dl Lt] + const(cc), Lt = LL - i pi/2, Dl = -i pi
  [ok]   A+ (Lt-dep) = 2a^2 b(b-CR) Lt^2
  [ok]   A- (Lt-dep) = 2a^2 (b^2+2X) Dl Lt
  A+ - Res+ (Lt-dep) = 0
  A- - Res- (Lt-dep) = -4*a^2*Dl*(-1 + kap)*Lt*X
  [ok]   positive signature agrees for every kap
  [ok]   eq. (mismatch): A- - Res- = 4a^2(1-kap) X Dl Lt
  [ok]   at Dl=-i pi: = 4 i pi a^2 (kap-1) X Lt

Part 4. Constants: the value of the running logs at which the one-loop terms vanish
  soft at lr=0, box at lr=0: even const (a^2*Dl^2*(b^2 + b*CR + 4*X))/2, odd const 0; equals Res constants for kappa in {1}
  soft at Lt=0, box at Lt=0: even const 0, odd const 0; equals Res constants for kappa in {}
  soft at lc=0, box at lc=0: even const -1/2*(a^2*Dl^2*(3*b^2 - b*CR + 4*X)), odd const 0; equals Res constants for kappa in {}
  soft at lc=0, box at lr=0: even const (a^2*Dl^2*(b^2 + b*CR - 4*X))/2, odd const 0; equals Res constants for kappa in {-1}
  real cutoff mu'^2=s, region s_r>0 (lc=0 for soft and box): even const -1/2*(a^2*Dl^2*(3*b^2 - b*CR + 4*X)) -> matches kappa in {}
  real cutoff mu'^2=s, region s_c>0 (lr=0 for soft and box): even const (a^2*Dl^2*(b^2 + b*CR + 4*X))/2 -> matches kappa in {1}
  per-dipole soft + analytic box, region s_r>0 = (soft lc=0, box lr=0); region s_c>0 = (soft lr=0, box lr=0):
    s_r>0 matches kappa in {-1}, s_c>0 matches kappa in {1}
  SU(3) singlet Res+ constant at kappa=-1 (start at Lt=0 gives 0) = 0
  SU(3) singlet Res+ constant at kappa=+1 = (16*a^2*Dl^2)/9
  SU(3) adjoint Res+ constant at kappa=-1 = (3*a^2*Dl^2)/8

Part 5. psi^+ at order a^2 and a^3 (psi+ tagged by eps)
  [ok]   psi+ enters F2+ only as 2 a^2 kap Dl^2 X/w + O(w)
  [ok]   psi+ drops out of every Lt-dependent residue at a^2
  extra Lt-dependent residue from a w^0 term c0 in psi+ = 4*a^2*c0*kap*Lt*X
  a^3 Lt^2 coefficient linear in psi+ (singlet, positive signature) = -12*a^3*kap*t1A*(2*b1*bA + bA^2 + 2*b1*kap*tA1 + 2*bA*kap*tAA)*z2
  [ok]   total = (via F_A^-(2)) + (a^2 1/w term iterated by the quark-pair term)
  [ok]   via F_A^-(2) = -S3 a^3/2 with S3 = -48 z2 kap C_F (bA^2 + 2 kap X_A), using t1A = -2 C_F
  [ok]   iterated part = -24 kap z2 C_F X_1 a^3
  a^3 Lt^1 coefficient linear in psi+ = 0
  a^3 Lt^4, Lt^3 coefficients linear in psi+ = {0, 0}
  SU(N) kap=1: via F_A^-(2) = (-3*a^3*(-1 + nc)*(1 + nc)*(3 + 2*nc^2)*z2)/nc^3
  SU(N) kap=1: iterated = (-6*a^3*(-1 + nc)^2*(1 + nc)^2*z2)/nc^3
  SU(3) kap=1: via F_A^-(2), iterated, S3 = {-56/3, -128/9, 112/3}
  SU(N) kap=-1: via F_A^-(2) = (-3*a^3*(-1 + nc)*(1 + nc)*(5 + 2*nc^2)*z2)/nc^3
  SU(N) kap=-1: iterated = (6*a^3*(-1 + nc)^2*(1 + nc)^2*z2)/nc^3
  SU(3) kap=-1: via F_A^-(2), iterated, S3 = {-184/9, 128/9, 368/9}
  [ok]   SU(3) kap=+1: via F_A^-(2) = -56/3 z2 a^3
  [ok]   SU(3) kap=-1: via F_A^-(2) = -184/9 z2 a^3
  [ok]   SU(N) kap=+1 S3 = 6 z2 (N^2-1)(2N^2+3)/N^3 (numbers.tex nmSthreeSUN)

Part 6. SU(N) channels at Dl = -i pi
  X_1, X_A in SU(N) = {((-1 + nc)*(1 + nc))/(2*nc^2), -1/4*(2 + nc^2)/nc^2}
  [ok]   X_1 = C_F(C_A-2C_F)
  [ok]   X_A = -(N^2+2)/(4N^2)
  A_1^- = ((-1/2*I)*a^2*Lt*(-1 + nc)*(1 + nc)*(3 + nc^2)*Pi)/nc^2
  A_A^- = ((I/2)*a^2*Lt*(3 + 2*nc^2)*Pi)/nc^2
  Res_1^- kap=-1 = ((-1/2*I)*a^2*Lt*(-1 + nc)*(1 + nc)*(-5 + nc^2)*Pi)/nc^2
  Res_A^- kap=-1 = ((-1/2*I)*a^2*Lt*(5 + 2*nc^2)*Pi)/nc^2
  [ok]   A_1^- = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2)
  [ok]   A_A^- = +i pi a^2 Lt (2N^2+3)/(2N^2)
  [ok]   Res^- (kap=+1) = A^- in both channels
  [ok]   Res_1^- kap=-1 = -i pi a^2 Lt (N^2-1)(N^2-5)/(2N^2)
  [ok]   Res_A^- kap=-1 = -i pi a^2 Lt (2N^2+5)/(2N^2)
  singlet b^2+2X, b^2-2X (general group) = {(2*CAg - 3*CF)*CF, -((2*CAg - 5*CF)*CF)}
  SU(3): 4(b^2+2X), 4(b^2-2X) = {32/3, 32/9}
  [ok]   singlet leading pole of F_1^-(2): 4C_F(2C_A-3C_F) (kap=+1), 4C_F(5C_F-2C_A) (kap=-1)
  [ok]   singlet 1/w term of F_1^+(2) = -12 kap z2 C_F(C_A-2C_F) (Dl^2=-6z2)
  singlet Res+ constant (kap): split into eta+ part and 1/w part = {-3*a^2*CF^2*z2, -12*a^2*(CAg - 2*CF)*CF*kap*z2}

Part 7. Two-loop data: eqs. (4.6), (4.7) of MVV (MVV3.tex l. 1561-1646), x^0 terms at small x, Mellin
  P1+ x^0 (lg = ln x) = 2*cF^2*lg^2 + (2*cF*lg*(11*cA - 6*cF - 2*nf))/3 + (2*cF*(151*cA - 18*cF - 22*nf - 36*cF*z2))/9
  P1- - P1+ x^0 = 8*(cA - 2*cF)*cF*lg + 4*(cA - 2*cF)*cF*lg^2 - 8*(cA - 2*cF)*cF*(-2 + z2)
  P1+(N) small-N = (4*cF^2)/nn^3 - (2*cF*(11*cA - 6*cF - 2*nf))/(3*nn^2) + (2*cF*(151*cA - 18*cF - 22*nf - 36*cF*z2))/(9*nn)
  P1-(N)-P1+(N) small-N = (8*(cA - 2*cF)*cF)/nn^3 - (8*(cA - 2*cF)*cF)/nn^2 - (8*(cA - 2*cF)*cF*(-2 + z2))/nn
  [ok]   P1+ leading log 4 C_F^2/N^3
  [ok]   P1+ z2/N coefficient -8 z2 C_F^2 (C_A C_F z2 cancels)
  [ok]   P1- - P1+ = 8 C_F(C_A-2C_F)(N^-3 - N^-2 + (2-z2) N^-1)
  [ok]   P1- leading log = 4 C_F(2C_A-3C_F) = kap=+1 value
  [ok]   control: kap=-1 value 4C_F(5C_F-2C_A) differs
  numeric check Hm10, H10, H2 at x=1e-8 = {-1.9420680649348962377515902185276`10.*^-7, -1.9420680838555769817039566242054`10.*^-7, 1.000000002500000011111111173611`10.*^-8}

Part 8. Controls that must fail (Lt-dependent A - Res != 0)
  kappa = -1: A+ - Res+ = 0, A- - Res- = 8*a^2*Dl*Lt*X
  [ok]   control fails: kappa = -1
  soft phase of the other region (kap=+1): A+ - Res+ = 0, A- - Res- = -8*a^2*Dl*Lt*X
  [ok]   control fails: soft phase of the other region (kap=+1)
  box depending on lc: A+ - Res+ = 0, A- - Res- = -4*a^2*b^2*Dl*Lt
  [ok]   control fails: box depending on lc
  phi- = 0 (proper): A+ - Res+ = 0, A- - Res- = 2*a^2*b*CR*Dl*Lt
  [ok]   control fails: phi- = 0 (proper)

FAILED CHECKS: none


==> anc/numbers/deposit/T11/adv/adv_wl.wl <==
(* adv_wl.wl -- adversarial recomputation of T11 (App. B, one-loop comparison), Wolfram Engine.
   Written 29 Sep 2026 from the draft equations only (paper.tex eqs. (xi), (dipole-split), (system)),
   without importing anything from t11_py.py or t11_pari.gp.
   Run:  wolfram -script adv_wl.wl > adv_wl.out 2>&1                                          *)
$AllowInternet = False;
$HistoryLength = 0;
fails = {};
chk[name_, cond_] := (Print[If[TrueQ[cond], "  [ok]   ", "  [FAIL] "], name];
   If[! TrueQ[cond], AppendTo[fails, name]]);
pr[s_, e_] := Print["  ", s, " = ", ToString[e, InputForm]];

Print["Part 1. Signature factors and phases"];
(* region s_r>0: lr = L - I Pi, lc = L ; region s_c>0: lr = L, lc = L - I Pi (L = log of |s|/mu^2) *)
xi[s_] := (Exp[-I Pi w] + s)/2;
comb[s_, lr_, lc_] := (Exp[w lr] + s Exp[w lc])/2;
etaP = Cosh[w Dl/2]; etaM = Sinh[w Dl/2];
Do[
  chk["region s_r>0, sign " <> ToString[s] <> ": e^{wL} xi = (e^{w lr} +- e^{w lc})/2",
    Simplify[Exp[w L] xi[s] - comb[s, L - I Pi, L]] === 0];
  chk["region s_c>0, sign " <> ToString[s] <> ": e^{wL} xi = s*(e^{w lr} +- e^{w lc})/2 (minus flips)",
    Simplify[Exp[w L] xi[s] - s comb[s, L, L - I Pi]] === 0];
  , {s, {1, -1}}];
chk["(e^{w lr} + e^{w lc})/2 = e^{w Lt} cosh(w Dl/2)",
  Simplify[TrigToExp[comb[1, Lt + Dl/2, Lt - Dl/2] - Exp[w Lt] etaP]] === 0];
chk["(e^{w lr} - e^{w lc})/2 = e^{w Lt} sinh(w Dl/2)",
  Simplify[TrigToExp[comb[-1, Lt + Dl/2, Lt - Dl/2] - Exp[w Lt] etaM]] === 0];
phiP = D[etaP, w]/etaP; phiM = D[etaM, w]/etaM; psiP = Dl etaM/etaP; psiM = Dl etaP/etaM;
ser[f_, n_: 5] := Normal[Series[f, {w, 0, n}]];
pr["phi+", ser[phiP]]; pr["phi-", ser[phiM]]; pr["psi+", ser[psiP]]; pr["psi-", ser[psiM]];
chk["phi+ = Dl^2 w/4 + O(w^3)", Simplify[ser[phiP, 2] - Dl^2 w/4] === 0];
chk["phi- = 1/w + Dl^2 w/12 + O(w^3)", Simplify[ser[phiM, 2] - (1/w + Dl^2 w/12)] === 0];
chk["psi+ = Dl^2 w/2 + O(w^3)", Simplify[ser[psiP, 2] - Dl^2 w/2] === 0];
chk["psi- = 2/w + Dl^2 w/6 + O(w^3)", Simplify[ser[psiM, 2] - (2/w + Dl^2 w/6)] === 0];
chk["phi+-, psi+- even in Dl",
  And @@ (Simplify[(# /. Dl -> -Dl) - #] === 0 & /@ {phiP, phiM, psiP, psiM})];
chk["psi+ psi- = Dl^2 at every w", Simplify[psiP psiM] === Dl^2];
(* invariance of the product under a renormalization of the signature factors and a relabeling *)
With[{pP = Dl cm[w] etaM/(cp[w] etaP), pM = Dl cp[w] etaP/(cm[w] etaM)},
  chk["psi+ psi- = Dl^2 also with eta+- -> c+-(w) eta+-", Simplify[pP pM] === Dl^2]];
chk["psi+ psi- = Dl^2 also with eta- -> -eta- (s_c labeling)", Simplify[(Dl (-etaM)/etaP) (Dl etaP/(-etaM))] === Dl^2];
(* with separate signs k+ psi+ and k- psi-, the product is k+ k- Dl^2: the identity ties k+ to k- only
   if both weights are the two matrix elements of one operator *)
pr["(kp psi+)(km psi-)", Simplify[kp psiP km psiM]];
atRegion = {Dl -> -I Pi};
chk["eq. (psiminus): psi- = pi cot(pi w/2) at Dl=-i pi", Simplify[ExpToTrig[psiM /. atRegion] - Pi Cot[Pi w/2]] === 0];
chk["eq. (psiplus): psi+ = -pi tan(pi w/2) at Dl=-i pi", Simplify[ExpToTrig[psiP /. atRegion] + Pi Tan[Pi w/2]] === 0];
chk["eq. (phases): phi+ = -(pi/2) tan(pi w/2)", Simplify[ExpToTrig[phiP /. atRegion] + Pi/2 Tan[Pi w/2]] === 0];
chk["eq. (phases): phi- = (pi/2) cot(pi w/2)", Simplify[ExpToTrig[phiM /. atRegion] - Pi/2 Cot[Pi w/2]] === 0];
chk["eta- = -i sin(pi w/2) at Dl=-i pi", Simplify[ExpToTrig[etaM /. atRegion] + I Sin[Pi w/2]] === 0];
chk["same functions at Dl=+i pi (other region)",
  And @@ (Simplify[ExpToTrig[(# /. Dl -> I Pi) - (# /. Dl -> -I Pi)]] === 0 & /@ {phiP, phiM, psiP, psiM})];
tanS = Expand[ser[Pi Tan[Pi w/2], 3] /. Pi -> Sqrt[6 z2]];
cotS = Expand[ser[Pi Cot[Pi w/2], 3] /. Pi -> Sqrt[6 z2]];
pr["pi tan(pi w/2)", tanS]; pr["pi cot(pi w/2)", cotS];
chk["eq. (tancot) tan: 3 z2 w + 3/2 z2^2 w^3", Simplify[tanS - (3 z2 w + 3/2 z2^2 w^3)] === 0];
chk["eq. (tancot) cot: 2/w - z2 w - 1/10 z2^2 w^3", Simplify[cotS - (2/w - z2 w - 1/10 z2^2 w^3)] === 0];
chk["psi+ at Dl^2=-6 z2 is MINUS pi tan (so 'expansions of psi+- are those of pi tan, pi cot' holds up to the sign of psi+)",
  Simplify[Expand[ser[psiP, 3] /. Dl -> Sqrt[-6 z2]] + tanS] === 0];

Print[""];
Print["Part 2. Partial waves at order a^2 from eq. (system), one channel R with (b, CR, X), kappa = kap"];
(* F^(1) = 2 a b/w in every channel; sum_R' [Trc]_RR' F^(1)_R' = 2 a X/w *)
F1 = 2 a b/w;
F2[phi_, psi_] := Expand[ser[(2 a CR (D[F1, w] + phi F1) + F1^2 + 2 a kap psi (2 a X/w))/w, 2]];
F2p = F2[phiP, psiP]; F2m = F2[phiM, psiM];
pr["F2+", Collect[F2p, w, Factor]]; pr["F2-", Collect[F2m, w, Factor]];
chk["F2+ = 4a^2 b(b-CR)/w^3 + a^2 Dl^2 (CR b + 2 kap X)/w + O(w)",
  Simplify[Normal[Series[F2p, {w, 0, 0}]] - (4 a^2 b (b - CR)/w^3 + a^2 Dl^2 (CR b + 2 kap X)/w)] === 0];
chk["F2- = 4a^2 (b^2 + 2 kap X)/w^3 + a^2 Dl^2 (CR b + 2 kap X)/(3w) + O(w)",
  Simplify[Normal[Series[F2m, {w, 0, 0}]] - (4 a^2 (b^2 + 2 kap X)/w^3 + a^2 Dl^2 (CR b + 2 kap X)/(3 w))] === 0];
res[eta_, F_] := Expand[SeriesCoefficient[ser[Exp[w Lt] eta, 6] F, {w, 0, -1}]];
ResP = res[etaP, F2p]; ResM = res[etaM, F2m];
pr["Res+", Collect[ResP, Lt, Factor]]; pr["Res-", Collect[ResM, Lt, Factor]];
chk["Res+ = 2a^2 b(b-CR) Lt^2 + (a^2 Dl^2/2)(b^2 + CR b + 4 kap X)",
  Simplify[ResP - (2 a^2 b (b - CR) Lt^2 + a^2 Dl^2/2 (b^2 + CR b + 4 kap X))] === 0];
chk["Res- = 2a^2 (b^2 + 2 kap X) Dl Lt", Simplify[ResM - 2 a^2 (b^2 + 2 kap X) Dl Lt] === 0];

Print[""];
Print["Part 3. One-loop amplitude. Channel-R images: (T1.T2+T3.T4)M0 -> 2a(-CR b/2 + X), (T1.T4+T2.T3)M0 -> 2a(-CR b/2 - X)"];
(* running logs lr(u) = lr + u, lc(u) = lc + u; the one-loop term vanishes at u = u0 (soft) or v0 (box).
   The integrand is the derivative in the cutoff, d/du = 2a sum T.T l_ij(u), linear in l_ij(u).      *)
lr = Lt + Dl/2; lc = Lt - Dl/2;
soft[u0_] := 2 a (2 a) ((-CR b/2 + X) (lr^2 - (lr + u0)^2)/2 + (-CR b/2 - X) (lc^2 - (lc + u0)^2)/2);
box[v0_] := (2 a b)^2 (lr^2 - (lr + v0)^2)/2;
amp[u0_, v0_] := Expand[soft[u0] + box[v0]];
evenDl[e_] := Expand[(e + (e /. Dl -> -Dl))/2]; oddDl[e_] := Expand[(e - (e /. Dl -> -Dl))/2];
Ltdep[e_] := Expand[e - (e /. Lt -> 0)];
Aref = amp[-lr, -lr];
pr["A^(2) (start at lr=0)", Collect[Aref, {Lt, Dl}, Factor]];
chk["A^(2) Lt-dependent part = 2a^2[b(b-CR) Lt^2 + (b^2+2X) Dl Lt]",
  Simplify[Ltdep[Aref] - 2 a^2 (b (b - CR) Lt^2 + (b^2 + 2 X) Dl Lt)] === 0];
(* a start at a fixed value of the running logarithm: u0 = -lr + c1 (soft), v0 = -lr + c2 (box).
   [first version of this check used u0 = c1, a start that moves with Lt; corrected 29 Sep] *)
chk["Lt-dependent part independent of where the running log starts (soft and box)",
  Simplify[Ltdep[amp[-lr + c1, -lr + c2]] - Ltdep[Aref]] === 0];
chk["control: a start that moves with Lt (u0 = const) changes the Lt-dependent part",
  ! (Simplify[Ltdep[amp[c1, c2]] - Ltdep[Aref]] === 0)];
(* explicit integral of eq. (M1) in region s_r>0 with the draft's integrand *)
M1 = 2 a Integrate[((-TT/2 + TR) (lam - I Pi) + (-TT/2 - TR) lam), {lam, cc, LL}];
chk["eq. (M1): integral = 2a[-TT Lt^2/2 + TR Dl Lt] + const(cc), Lt = LL - i pi/2, Dl = -i pi",
  Simplify[Expand[(M1 - 2 a (-TT/2 Lt^2 + TR Dl Lt)) /. {Lt -> LL - I Pi/2, Dl -> -I Pi}] - (M1 - 2 a (-TT/2 Lt^2 + TR Dl Lt) /. {Lt -> LL - I Pi/2, Dl -> -I Pi} /. LL -> 0)] === 0];
Ap = evenDl[Ltdep[Aref]]; Am = oddDl[Ltdep[Aref]];
chk["A+ (Lt-dep) = 2a^2 b(b-CR) Lt^2", Simplify[Ap - 2 a^2 b (b - CR) Lt^2] === 0];
chk["A- (Lt-dep) = 2a^2 (b^2+2X) Dl Lt", Simplify[Am - 2 a^2 (b^2 + 2 X) Dl Lt] === 0];
diffP = Simplify[Ap - Ltdep[ResP]]; diffM = Factor[Am - Ltdep[ResM]];
pr["A+ - Res+ (Lt-dep)", diffP]; pr["A- - Res- (Lt-dep)", diffM];
chk["positive signature agrees for every kap", diffP === 0];
chk["eq. (mismatch): A- - Res- = 4a^2(1-kap) X Dl Lt", Simplify[diffM - 4 a^2 (1 - kap) X Dl Lt] === 0];
chk["at Dl=-i pi: = 4 i pi a^2 (kap-1) X Lt", Simplify[(diffM /. Dl -> -I Pi) - 4 I Pi a^2 (kap - 1) X Lt] === 0];

Print[""];
Print["Part 4. Constants: the value of the running logs at which the one-loop terms vanish"];
resConst[k_] := Expand[(ResP /. Lt -> 0) /. kap -> k];
starts = {
  {"soft at lr=0, box at lr=0", -lr, -lr},
  {"soft at Lt=0, box at Lt=0", -Lt, -Lt},
  {"soft at lc=0, box at lc=0", -lc, -lc},
  {"soft at lc=0, box at lr=0", -lc, -lr}};
Do[With[{A = amp[st[[2]], st[[3]]]},
   With[{ce = evenDl[A /. Lt -> 0], co = oddDl[A /. Lt -> 0]},
    Print["  ", st[[1]], ": even const ", ToString[Factor[ce], InputForm], ", odd const ", ToString[co, InputForm],
     "; equals Res constants for kappa in ", ToString[Select[{1, -1}, Simplify[ce - resConst[#]] === 0 && co === 0 &]]]]],
  {st, starts}];
(* a real cutoff mu'^2 = s on both dipoles and on the box: in region s_r>0 the running logs vanish-point is
   lc = 0 (lr = -i pi); in region s_c>0 it is lr = 0 (lc = -i pi). Same prescription, two regions: *)
realSr = amp[-lc, -lc]; realSc = amp[-lr, -lr];
Print["  real cutoff mu'^2=s, region s_r>0 (lc=0 for soft and box): even const ",
  ToString[Factor[evenDl[realSr /. Lt -> 0]], InputForm], " -> matches kappa in ",
  ToString[Select[{1, -1}, Simplify[evenDl[realSr /. Lt -> 0] - resConst[#]] === 0 &]]];
Print["  real cutoff mu'^2=s, region s_c>0 (lr=0 for soft and box): even const ",
  ToString[Factor[evenDl[realSc /. Lt -> 0]], InputForm], " -> matches kappa in ",
  ToString[Select[{1, -1}, Simplify[evenDl[realSc /. Lt -> 0] - resConst[#]] === 0 &]]];
(* per-dipole cutoff k^2<|s_ij| for the soft gluon with the analytic box (the report's row 4) *)
Print["  per-dipole soft + analytic box, region s_r>0 = (soft lc=0, box lr=0); region s_c>0 = (soft lr=0, box lr=0):"];
Print["    s_r>0 matches kappa in ", ToString[Select[{1, -1}, Simplify[evenDl[amp[-lc, -lr] /. Lt -> 0] - resConst[#]] === 0 &]],
  ", s_c>0 matches kappa in ", ToString[Select[{1, -1}, Simplify[evenDl[amp[-lr, -lr] /. Lt -> 0] - resConst[#]] === 0 &]]];
(* the SU(3) singlet coincidence: Res+ const at kappa=-1 in the singlet *)
sing3 = {b -> 4/3, CR -> 0, X -> 4/9};
pr["SU(3) singlet Res+ constant at kappa=-1 (start at Lt=0 gives 0)", resConst[-1] /. sing3];
pr["SU(3) singlet Res+ constant at kappa=+1", resConst[1] /. sing3];
pr["SU(3) adjoint Res+ constant at kappa=-1", resConst[-1] /. {b -> -1/6, CR -> 3, X -> -11/36}];

Print[""];
Print["Part 5. psi^+ at order a^2 and a^3 (psi+ tagged by eps)"];
F2pE = F2[phiP, eps psiP];
chk["psi+ enters F2+ only as 2 a^2 kap Dl^2 X/w + O(w)",
  Simplify[Normal[Series[Coefficient[F2pE, eps], {w, 0, 0}]] - 2 a^2 kap Dl^2 X/w] === 0];
chk["psi+ drops out of every Lt-dependent residue at a^2",
  Simplify[Coefficient[Ltdep[res[etaP, F2pE]], eps]] === 0];
(* psi+ = c + psi+ : residue of the extra piece *)
F2pC = F2[phiP, psiP + c0];
pr["extra Lt-dependent residue from a w^0 term c0 in psi+", Factor[Ltdep[res[etaP, F2pC]] - Ltdep[ResP]]];
(* order a^3, singlet positive signature, two-channel system (1,A): Trc = {{0,t1A},{tA1,tAA}}, C_1=0 *)
Clear[b1, bA, CA, t1A, tA1, tAA];
X1 = t1A bA; XA = tA1 b1 + tAA bA;
F1ch[bb_] := 2 a bb/w;
F2ch[bb_, cc_, xx_, phi_, psi_] := Expand[ser[(2 a cc (D[F1ch[bb], w] + phi F1ch[bb]) + F1ch[bb]^2 + 2 a kap psi (2 a xx/w))/w, 4]];
F2Am = F2ch[bA, CA, XA, phiM, psiM];
F21pE = F2ch[b1, 0, X1, phiP, eps psiP];
F31pE = Expand[ser[(2 F1ch[b1] F21pE + 2 a kap eps psiP t1A F2Am)/w, 2]];
R3 = res[etaP, F31pE];
psiPart = Coefficient[Expand[R3], eps];
Lt2 = Factor[Coefficient[Expand[psiPart], Lt, 2]];
pr["a^3 Lt^2 coefficient linear in psi+ (singlet, positive signature)", Lt2 /. Dl -> Sqrt[-6 z2]];
S3gen = -48 z2 kap CF (bA^2 + 2 kap XA) /. {CF -> b1};
(* 2 a kap (Dl^2 w/2) t1A 4a^2(bA^2+2kap XA)/w^3, divided by w, residue x Lt^2/2
   [first version dropped the 1/2 of psi+ = Dl^2 w/2; corrected 29 Sep] *)
viaFA = Factor[(2 a kap (Dl^2/2) t1A (4 a^2 (bA^2 + 2 kap XA))/2) /. Dl -> Sqrt[-6 z2]];
iter = Factor[(4 a^3 kap Dl^2 b1 X1) /. Dl -> Sqrt[-6 z2]];
chk["total = (via F_A^-(2)) + (a^2 1/w term iterated by the quark-pair term)",
  Simplify[(Lt2 /. Dl -> Sqrt[-6 z2]) - viaFA - iter] === 0];
chk["via F_A^-(2) = -S3 a^3/2 with S3 = -48 z2 kap C_F (bA^2 + 2 kap X_A), using t1A = -2 C_F",
  Simplify[(viaFA /. t1A -> -2 b1) - (-S3gen a^3/2)] === 0];
chk["iterated part = -24 kap z2 C_F X_1 a^3", Simplify[iter - (-24 kap z2 b1 X1 a^3)] === 0];
psiLt1 = Coefficient[Expand[psiPart], Lt, 1];
pr["a^3 Lt^1 coefficient linear in psi+", Simplify[psiLt1]];
pr["a^3 Lt^4, Lt^3 coefficients linear in psi+", {Simplify[Coefficient[psiPart, Lt, 4]], Simplify[Coefficient[psiPart, Lt, 3]]}];
(* SU(N) substitution *)
suN = {b1 -> (nc^2 - 1)/(2 nc), bA -> -1/(2 nc), CA -> nc, t1A -> -(nc^2 - 1)/nc, tA1 -> -1/nc, tAA -> 2/nc - nc/2};
Do[
  pr["SU(N) kap=" <> ToString[k] <> ": via F_A^-(2)", Factor[(viaFA /. suN) /. kap -> k]];
  pr["SU(N) kap=" <> ToString[k] <> ": iterated", Factor[(iter /. suN) /. kap -> k]];
  pr["SU(3) kap=" <> ToString[k] <> ": via F_A^-(2), iterated, S3", {(viaFA /. suN /. nc -> 3 /. kap -> k)/a^3/z2,
     (iter /. suN /. nc -> 3 /. kap -> k)/a^3/z2, (S3gen /. suN /. nc -> 3 /. kap -> k)/z2}];
  , {k, {1, -1}}];
chk["SU(3) kap=+1: via F_A^-(2) = -56/3 z2 a^3", Simplify[(viaFA /. suN /. nc -> 3 /. kap -> 1) + 56/3 z2 a^3] === 0];
chk["SU(3) kap=-1: via F_A^-(2) = -184/9 z2 a^3", Simplify[(viaFA /. suN /. nc -> 3 /. kap -> -1) + 184/9 z2 a^3] === 0];
chk["SU(N) kap=+1 S3 = 6 z2 (N^2-1)(2N^2+3)/N^3 (numbers.tex nmSthreeSUN)",
  Simplify[(S3gen /. suN /. kap -> 1) - 6 z2 (nc^2 - 1) (2 nc^2 + 3)/nc^3] === 0];

Print[""];
Print["Part 6. SU(N) channels at Dl = -i pi"];
XsuN = {X1 /. suN, XA /. suN} // Factor;
pr["X_1, X_A in SU(N)", XsuN];
chk["X_1 = C_F(C_A-2C_F)", Simplify[XsuN[[1]] - ((nc^2 - 1)/(2 nc)) (nc - (nc^2 - 1)/nc)] === 0];
chk["X_A = -(N^2+2)/(4N^2)", Simplify[XsuN[[2]] + (nc^2 + 2)/(4 nc^2)] === 0];
Am1 = Factor[(Am /. {b -> (nc^2 - 1)/(2 nc), X -> XsuN[[1]]}) /. Dl -> -I Pi];
AmA = Factor[(Am /. {b -> -1/(2 nc), X -> XsuN[[2]]}) /. Dl -> -I Pi];
Rm[bb_, xx_, k_] := Factor[(ResM /. {b -> bb, X -> xx, kap -> k}) /. Dl -> -I Pi];
pr["A_1^-", Am1]; pr["A_A^-", AmA];
pr["Res_1^- kap=-1", Rm[(nc^2 - 1)/(2 nc), XsuN[[1]], -1]]; pr["Res_A^- kap=-1", Rm[-1/(2 nc), XsuN[[2]], -1]];
chk["A_1^- = -i pi a^2 Lt (N^2-1)(N^2+3)/(2N^2)", Simplify[Am1 + I Pi a^2 Lt (nc^2 - 1) (nc^2 + 3)/(2 nc^2)] === 0];
chk["A_A^- = +i pi a^2 Lt (2N^2+3)/(2N^2)", Simplify[AmA - I Pi a^2 Lt (2 nc^2 + 3)/(2 nc^2)] === 0];
chk["Res^- (kap=+1) = A^- in both channels",
  Simplify[Rm[(nc^2 - 1)/(2 nc), XsuN[[1]], 1] - Am1] === 0 && Simplify[Rm[-1/(2 nc), XsuN[[2]], 1] - AmA] === 0];
chk["Res_1^- kap=-1 = -i pi a^2 Lt (N^2-1)(N^2-5)/(2N^2)",
  Simplify[Rm[(nc^2 - 1)/(2 nc), XsuN[[1]], -1] + I Pi a^2 Lt (nc^2 - 1) (nc^2 - 5)/(2 nc^2)] === 0];
chk["Res_A^- kap=-1 = -i pi a^2 Lt (2N^2+5)/(2N^2)",
  Simplify[Rm[-1/(2 nc), XsuN[[2]], -1] + I Pi a^2 Lt (2 nc^2 + 5)/(2 nc^2)] === 0];
gen = {b -> CF, X -> CF (CAg - 2 CF)};
pr["singlet b^2+2X, b^2-2X (general group)", Factor /@ {(b^2 + 2 X) /. gen, (b^2 - 2 X) /. gen}];
pr["SU(3): 4(b^2+2X), 4(b^2-2X)", {4 (b^2 + 2 X), 4 (b^2 - 2 X)} /. gen /. {CF -> 4/3, CAg -> 3}];
chk["singlet leading pole of F_1^-(2): 4C_F(2C_A-3C_F) (kap=+1), 4C_F(5C_F-2C_A) (kap=-1)",
  Simplify[4 ((b^2 + 2 X) /. gen) - 4 CF (2 CAg - 3 CF)] === 0 && Simplify[4 ((b^2 - 2 X) /. gen) - 4 CF (5 CF - 2 CAg)] === 0];
chk["singlet 1/w term of F_1^+(2) = -12 kap z2 C_F(C_A-2C_F) (Dl^2=-6z2)",
  Simplify[(a^2 Dl^2 (CR b + 2 kap X) /. gen /. CR -> 0 /. Dl -> Sqrt[-6 z2])/a^2 + 12 kap z2 CF (CAg - 2 CF)] === 0];
pr["singlet Res+ constant (kap): split into eta+ part and 1/w part",
  {Factor[(a^2 Dl^2/2 b^2) /. gen /. Dl -> Sqrt[-6 z2]], Factor[(2 a^2 kap Dl^2 X) /. gen /. Dl -> Sqrt[-6 z2]]}];

Print[""];
Print["Part 7. Two-loop data: eqs. (4.6), (4.7) of MVV (MVV3.tex l. 1561-1646), x^0 terms at small x, Mellin"];
(* HPLs of weight <= 2 that enter, with their definitions *)
H0 = Log[x]; H00 = Log[x]^2/2; H2 = PolyLog[2, x];
Hm10 = Integrate[Log[t]/(1 + t), {t, 0, x}, Assumptions -> 0 < x < 1];
H10 = Integrate[Log[t]/(1 - t), {t, 0, x}, Assumptions -> 0 < x < 1];
pqq[y_] := 2/(1 - y) - 1 - y;
(* delta(1-x) terms dropped: they do not contribute at small x *)
P1p = 4 cA cF (pqq[x] (67/18 - z2 + 11/6 H0 + H00) + pqq[-x] (z2 + 2 Hm10 - H00) + 14/3 (1 - x)) -
   4 cF nf (pqq[x] (5/9 + 1/3 H0) + 2/3 (1 - x)) +
   4 cF^2 (2 pqq[x] (H10 - 3/4 H0 + H2) - 2 pqq[-x] (z2 + 2 Hm10 - H00) - (1 - x) (1 - 3/2 H0) - H0 - (1 + x) H00);
P1mMinusP1p = 16 cF (cF - cA/2) (pqq[-x] (z2 + 2 Hm10 - H00) - 2 (1 - x) - (1 + x) H0);
x0part[f_] := Module[{s = Normal[Series[f, {x, 0, 0}]]}, Expand[Coefficient[Expand[s /. Log[x] -> lg], x, 0]]];
p1p0 = x0part[P1p]; dP0 = x0part[P1mMinusP1p];
pr["P1+ x^0 (lg = ln x)", Collect[p1p0, lg, Factor]]; pr["P1- - P1+ x^0", Collect[dP0, lg, Factor]];
mel[e_] := Expand[e /. {lg^2 -> 2/nn^3 z, lg -> -1/nn^2 z} /. {z -> 1}] ;
(* Mellin of x^0 terms: int_0^1 x^(N-1) ln^k x = (-1)^k k!/N^(k+1); constant -> 1/N *)
melT[e_] := Expand[Coefficient[e, lg, 0]/nn + Coefficient[e, lg, 1] (-1/nn^2) + Coefficient[e, lg, 2] (2/nn^3)];
p1pN = melT[p1p0]; dPN = melT[dP0];
pr["P1+(N) small-N", Collect[p1pN, nn, Factor]]; pr["P1-(N)-P1+(N) small-N", Collect[dPN, nn, Factor]];
chk["P1+ leading log 4 C_F^2/N^3", Simplify[Coefficient[p1pN, nn, -3] - 4 cF^2] === 0];
chk["P1+ z2/N coefficient -8 z2 C_F^2 (C_A C_F z2 cancels)", Simplify[Coefficient[Coefficient[p1pN, nn, -1], z2] + 8 cF^2] === 0];
chk["P1- - P1+ = 8 C_F(C_A-2C_F)(N^-3 - N^-2 + (2-z2) N^-1)",
  Simplify[dPN - 8 cF (cA - 2 cF) (nn^-3 - nn^-2 + (2 - z2)/nn)] === 0];
chk["P1- leading log = 4 C_F(2C_A-3C_F) = kap=+1 value", Simplify[Coefficient[p1pN + dPN, nn, -3] - 4 cF (2 cA - 3 cF)] === 0];
chk["control: kap=-1 value 4C_F(5C_F-2C_A) differs", ! (Simplify[Coefficient[p1pN + dPN, nn, -3] - 4 cF (5 cF - 2 cA)] === 0)];
(* numerical check of the small-x limit of the HPL combinations at x = 10^-8 *)
With[{xv = 10^-8},
  pr["numeric check Hm10, H10, H2 at x=1e-8", N[{Hm10, H10, H2} /. x -> xv, 10]]];

Print[""];
Print["Part 8. Controls that must fail (Lt-dependent A - Res != 0)"];
ctrl[name_, dp_, dm_] := (Print["  ", name, ": A+ - Res+ = ", ToString[Factor[dp], InputForm], ", A- - Res- = ", ToString[Factor[dm], InputForm]];
   chk["control fails: " <> name, ! (Simplify[dp] === 0 && Simplify[dm] === 0)]);
ctrl["kappa = -1", Ap - Ltdep[ResP /. kap -> -1], Am - Ltdep[ResM /. kap -> -1]];
(* soft phase of the other region: Dl -> -Dl in the soft operator only *)
AotherRegion = Expand[(soft[-lr] /. Dl -> -Dl) + box[-lr]] // Ltdep;
ctrl["soft phase of the other region (kap=+1)", evenDl[AotherRegion] - Ltdep[ResP /. kap -> 1], oddDl[AotherRegion] - Ltdep[ResM /. kap -> 1]];
ctrl["box depending on lc", evenDl[Ltdep[Expand[soft[-lr] + (2 a b)^2 lc^2/2]]] - Ltdep[ResP /. kap -> 1],
  oddDl[Ltdep[Expand[soft[-lr] + (2 a b)^2 lc^2/2]]] - Ltdep[ResM /. kap -> 1]];
With[{F2m0 = Expand[ser[(2 a CR (D[F1, w] + 0 F1) + F1^2 + 2 a kap psiM (2 a X/w))/w, 2]]},
  ctrl["phi- = 0 (proper)", 0, Am - Ltdep[res[etaM, F2m0] /. kap -> 1]]];
If[fails === {}, Print["\nFAILED CHECKS: none"], Print["\nFAILED CHECKS: ", fails]];


==> anc/numbers/deposit/T11/adv/run_all.sh <==
#!/bin/sh
# Rebuild the adversarial check of T11 (29 Sep 2026). Run from this folder. About 15 s, below 1 GB.
# Engines: Wolfram Engine 15 (one kernel at a time), GAP 4.15, SageMath 10.9.
set -e
cd "$(dirname "$0")"
wolfram -script adv_wl.wl       > adv_wl.out 2>&1
wolfram -script adv_color_wl.wl > adv_color_wl.out 2>&1
gap -q adv_color.g              > adv_color.out 2>&1
PYTHONUNBUFFERED=1 sage adv_sage.sage > adv_sage.out 2>&1
grep -H 'FAILED CHECKS' adv_wl.out adv_color_wl.out adv_color.out adv_sage.out


==> anc/numbers/deposit/T11/compare.out <==
  [ok] Aeven
  [ok] Aodd
  [ok] F2p
  [ok] F2m
  [ok] Rp
  [ok] Rm
  [ok] mismatch
  [ok] Rp0
  [ok] SU_1_Aodd
  [ok] SU_A_Aodd
  [ok] SU_1_Aeven
  [ok] SU_A_Aeven
  [ok] pminus_LL
  [ok] phi+1_series
  [ok] phi-1_series
  [ok] psi+1_series
  [ok] psi-1_series
  [ok] XSU[0]
  [ok] XSU[1]
  [ok] F2m1 kappa=+1
  [ok] F2m1 kappa=-1
  [ok] SU3 C_F
  [ok] SU3 CR[0]
  [ok] SU3 CR[1]
  [ok] SU3 b[0]
  [ok] SU3 b[1]
  [ok] SU3 X[0]
  [ok] SU3 X[1]
  [ok] SU3 Trc[0,0]
  [ok] SU3 Trc[0,1]
  [ok] SU3 Trc[1,0]
  [ok] SU3 Trc[1,1]
  [ok] SO5 C_F
  [ok] SO5 CR[0]
  [ok] SO5 CR[1]
  [ok] SO5 CR[2]
  [ok] SO5 b[0]
  [ok] SO5 b[1]
  [ok] SO5 b[2]
  [ok] SO5 X[0]
  [ok] SO5 X[1]
  [ok] SO5 X[2]
  [ok] SO5 Trc[0,0]
  [ok] SO5 Trc[0,1]
  [ok] SO5 Trc[0,2]
  [ok] SO5 Trc[1,0]
  [ok] SO5 Trc[1,1]
  [ok] SO5 Trc[1,2]
  [ok] SO5 Trc[2,0]
  [ok] SO5 Trc[2,1]
  [ok] SO5 Trc[2,2]
  [ok] SO7 C_F
  [ok] SO7 CR[0]
  [ok] SO7 CR[1]
  [ok] SO7 CR[2]
  [ok] SO7 b[0]
  [ok] SO7 b[1]
  [ok] SO7 b[2]
  [ok] SO7 X[0]
  [ok] SO7 X[1]
  [ok] SO7 X[2]
  [ok] SO7 Trc[0,0]
  [ok] SO7 Trc[0,1]
  [ok] SO7 Trc[0,2]
  [ok] SO7 Trc[1,0]
  [ok] SO7 Trc[1,1]
  [ok] SO7 Trc[1,2]
  [ok] SO7 Trc[2,0]
  [ok] SO7 Trc[2,1]
  [ok] SO7 Trc[2,2]
  [ok] P1p LL
  [ok] P1p zeta2/N
  [ok] a3_psiplus_k+1 (psi^+ on F_A^-)
  [ok] a3_psiplus_k+1 (a^2 constant iterated)
  [ok] a3_psiplus_k-1 (psi^+ on F_A^-)
  [ok] a3_psiplus_k-1 (a^2 constant iterated)
  [ok] control kappa=-1
  [ok] control psi^+ with an omega^0 term c
  [ok] control soft phase of the other region
  [ok] control phi^- = 0
  [ok] control phi^+ = 1/w
  [ok] control box as function of l_c
  [ok] control signature factor e^{+i pi w}

DIFFERENCES: 0


==> anc/numbers/deposit/T11/compare.py <==
#!/usr/bin/env python3
"""Compare the two engines of T11 (t11_py_results.json against the KEY := expr lines of t11_pari.out)."""
import json, re, sys
import sympy as sp

py = json.load(open('t11_py_results.json'))
pari = {}
ctrl_pari = {}
part_g = False
for line in open('t11_pari.out'):
    m = re.match(r'^(\S+) := (.*)$', line.rstrip())
    if m:
        pari[m.group(1)] = m.group(2)
    if line.startswith('Part G'):
        part_g = True
    m2 = re.match(r'^   (.+): difference (.*)$', line.rstrip())
    if part_g and m2:
        ctrl_pari[m2.group(1)] = m2.group(2)

Delta, kappa, omega, Lt, a, b, C, X, N, CF, CA = sp.symbols('Delta kappa omega Lt a b C X N C_F C_A')
loc_py = dict(Delta=Delta, kappa=kappa, omega=omega, Lt=Lt, a=a, b=b, C=C, X=X, N=N, C_F=CF, C_A=CA, I=sp.I)
loc_pari = dict(D=Delta, k=kappa, w=omega, Lt=Lt, a=a, b=b, C=C, X=X, N=N, CF=CF, CA=CA, I=sp.I, cc=sp.Symbol('c'))


def P(s, loc):
    return sp.sympify(s.replace('^', '**'), locals=loc)


def M(s):   # PARI matrix [a, b; c, d] -> nested list
    s = s.strip()
    if s.startswith('[') and ';' in s:
        rows = s[1:-1].split(';')
        return [[P(x, loc_pari) for x in r.split(',')] for r in rows]
    return P(s, loc_pari)


nbad = 0
def same(key, e1, e2):
    global nbad
    ok = sp.simplify(sp.expand(e1 - e2)) == 0
    print(f"  [{'ok' if ok else 'DIFFER'}] {key}")
    if not ok:
        nbad += 1
        print('      py  :', e1, '\n      pari:', e2)

for key in ['Aeven', 'Aodd', 'F2p', 'F2m', 'Rp', 'Rm', 'mismatch', 'Rp0',
            'SU_1_Aodd', 'SU_A_Aodd', 'SU_1_Aeven', 'SU_A_Aeven', 'pminus_LL',
            'phi+1_series', 'phi-1_series', 'psi+1_series', 'psi-1_series']:
    same(key, P(py[key], loc_py), P(pari[key], loc_pari))
# SU(N) X_R
xs_py = P(py['XSU'], loc_py); xs_pa = P(pari['XSU'], loc_pari)
for r in range(2):
    same(f'XSU[{r}]', xs_py[r], xs_pa[r])
# general-group singlet F2-, kappa = +1, -1
f_py = P(py['F2m1'].replace('{1:', '{"p":').replace(', -1:', ', "m":'), loc_py)
f_pa = P(pari['F2m1'], loc_pari)
same('F2m1 kappa=+1', f_py['p'], f_pa[0]); same('F2m1 kappa=-1', f_py['m'], f_pa[1])
# color data SU(3), SO(5), SO(7): C_F, C_R, b_R, X_R, [T_rc]
for g in ['SU3', 'SO5', 'SO7']:
    d = eval(py[f'color_{g}'])
    s = pari[f'color_{g}']
    # split the PARI vector [CF, [CR], [b], [X], [Trc]]
    inner = s[1:-1]
    parts, depth, cur = [], 0, ''
    for ch in inner:
        if ch == '[': depth += 1
        if ch == ']': depth -= 1
        if ch == ',' and depth == 0:
            parts.append(cur); cur = ''
        else:
            cur += ch
    parts.append(cur)
    same(f'{g} C_F', sp.Rational(d['CF']), P(parts[0], loc_pari))
    for nm, idx in (('CR', 1), ('b', 2), ('X', 3)):
        v_pa = P(parts[idx], loc_pari)
        for r, x in enumerate(d[nm]):
            same(f'{g} {nm}[{r}]', sp.Rational(x), v_pa[r])
    T_pa = M(parts[4])
    for r, row in enumerate(d['Trc']):
        for c, x in enumerate(row):
            same(f'{g} Trc[{r},{c}]', sp.Rational(x), T_pa[r][c])
# data transcription (P^(1)+ leading log and zeta2/N)
nf_ = sp.Symbol('n_f'); z2s = sp.Symbol('zeta2')
dp = P(py['p1p_data'], dict(loc_py, n_f=nf_, zeta2=z2s)); dq = P(pari['p1p_data'], loc_pari)
same('P1p LL', dp[0], dq[0]); same('P1p zeta2/N', dp[1], dq[1])
# order a^3 psi^+ terms
z2 = sp.Symbol('zeta2'); loc_py['zeta2'] = z2; loc_pari['z2'] = z2
for kk in ['a3_psiplus_k+1', 'a3_psiplus_k-1']:
    e_py, e_pa = P(py[kk], loc_py), P(pari[kk], loc_pari)
    same(kk + ' (psi^+ on F_A^-)', e_py[0], e_pa[0]); same(kk + ' (a^2 constant iterated)', e_py[1], e_pa[1])
# controls
cp = eval(py['controls'])
for k_, v in cp.items():
    same(f'control {k_}', P(v, loc_py), P(ctrl_pari[k_], loc_pari))
print(f"\nDIFFERENCES: {nbad}")
sys.exit(1 if nbad else 0)


==> anc/numbers/deposit/T11/run_all.sh <==
#!/bin/bash
# T11: rebuild both engines and compare them.  About 10 s in all, below 100 MB of memory (measured 29 Sep 2026).
set -u
cd "$(dirname "$0")"
python3 -u t11_py.py > t11_py.out 2>&1; e1=$?
gp -q t11_pari.gp < /dev/null > t11_pari.out 2>&1; e2=$?
python3 compare.py > compare.out 2>&1; e3=$?
echo "python engine exit $e1, PARI/GP engine exit $e2, comparison exit $e3"
exit $(( e1 || e2 || e3 ))


==> anc/numbers/deposit/T11/t11_pari.gp <==
\\ T11, engine 2 (PARI/GP): one-loop comparison of App. B, recomputed with explicit generators
\\ and power series.  Written from scratch on 29 Sep 2026, independent of t11_py.py
\\ (different color method: explicit generator matrices in place of completeness relations;
\\ different series and residue code).  Inputs are those listed at the top of t11_py.py.
\\ Output lines "KEY := expr" are read by compare.py.

\\ variable priority: the series variable w first
w; Lt; L; Lp; lam; c0; D; k; b; C; X; a; p; N; CF; CA; cc; z2;
default(parisizemax, 2*10^9);
NFAIL = 0;
chk(name, cond) = {print("   [", if(cond, "ok", "FAIL"), "] ", name); if(!cond, NFAIL++);}
out(key, v) = print(key, " := ", v);

\\ ================= Part A: color algebra with explicit generators =================
Emat(n, i, j) = matrix(n, n, r, c, (r == i) && (c == j));
kron(A, B) = {my(n = #A, m = #B); matrix(n*m, n*m, r, c,
  A[(r-1)\m + 1, (c-1)\m + 1] * B[(r-1)%m + 1, (c-1)%m + 1]);}
\\ bilinear Casimir terms [coef, t_left, t_right] with sum_a t^a (x) t^a = sum coef t_left (x) t_right,
\\ generators normalized Tr(t^a t^b) = delta/2
casterms(g, n) = {my(T = List());
  if(g == "SU",
    for(i = 1, n, for(j = i+1, n,
      my(x = (Emat(n,i,j) + Emat(n,j,i))/2, y = -I/2*(Emat(n,i,j) - Emat(n,j,i)));
      listput(T, [1, x, x]); listput(T, [1, y, y])));
    my(H = vector(n-1, q, Emat(n,q,q) - Emat(n,q+1,q+1)));
    my(G = matrix(n-1, n-1, q, r, trace(H[q]*H[r])), Gi = G^-1);
    for(q = 1, n-1, for(r = 1, n-1, if(Gi[q,r], listput(T, [Gi[q,r]/2, H[q], H[r]])))),
  \\ SO(n), vector representation
    for(i = 1, n, for(j = i+1, n,
      my(x = I/2*(Emat(n,i,j) - Emat(n,j,i))); listput(T, [1, x, x]))));
  Vec(T);}

\\ color tensor as W-matrix C[(i2,i4),(i1,i3)]; generator actions on the four legs
\\ leg1: C -> -C kron(t,1); leg2: C -> kron(t,1) C; leg3: C -> C kron(1,t~); leg4: C -> -kron(1,t~) C
legact(leg, t, Cm) = {my(n = #t, one = matid(n));
  if(leg == 1, -Cm*kron(t, one),
   if(leg == 2, kron(t, one)*Cm,
    if(leg == 3, Cm*kron(one, t~), -kron(one, t~)*Cm)));}
pairop(T, i, j, Cm) = sum(q = 1, #T, T[q][1]*legact(i, T[q][2], legact(j, T[q][3], Cm)));

coefP(P, dims, Y) = {my(nr = #P, cs = vector(nr, r, trace(P[r]~*Y)/dims[r]));
  if(Y != sum(r = 1, nr, cs[r]*P[r]), error("not in span")); cs;}
opm(T, P, dims, i, j) = {my(nr = #P, cols = vector(nr, s, coefP(P, dims, pairop(T, i, j, P[s]))));
  matrix(nr, nr, r, s, cols[s][r]);}

colordata(g, n) = {my(T = casterms(g, n), n2 = n^2, Id = matid(n2));
  my(v = vectorv(n2, r, (((r-1)\n) == ((r-1)%n))));
  my(P1 = v*v~/n, Pm = matrix(n2, n2, r, c, my(x=(r-1)\n+1, y=(r-1)%n+1, xp=(c-1)\n+1, yp=(c-1)%n+1); (x == yp)*(y == xp)));
  my(P = if(g == "SU", [P1, Id - P1], [P1, (Id - Pm)/2, (Id + Pm)/2 - P1]));
  my(nr = #P, dims = vector(nr, r, trace(P[r])));
  \\ single-leg Casimir
  my(Cas = sum(q = 1, #T, T[q][1]*T[q][2]*T[q][3]), CFv = Cas[1,1]);
  if(Cas != CFv*matid(n), error("Casimir"));
  \\ projector algebra (products along the lines = W-matrix products) and completeness
  for(r = 1, nr, for(s = 1, nr, if(P[r]*P[s] != if(r == s, P[r], 0*Id), error("projectors"))));
  if(sum(r = 1, nr, P[r]) != Id, error("completeness"));
  my(M12 = opm(T,P,dims,1,2), M34 = opm(T,P,dims,3,4), M13 = opm(T,P,dims,1,3), M24 = opm(T,P,dims,2,4),
     M14 = opm(T,P,dims,1,4), M23 = opm(T,P,dims,2,3));
  my(Tt2 = 2*CFv*matid(nr) + 2*M13, Ts2 = 2*CFv*matid(nr) + 2*M12, Tu2 = 2*CFv*matid(nr) + 2*M14);
  my(Trc = M12 - M14, CR = vector(nr, r, Tt2[r,r]));
  my(G = -pairop(T, 1, 3, Id), bR = coefP(P,dims,G), box = coefP(P,dims,G*G));
  my(Sb = coefP(P,dims,pairop(T,1,2,G) + pairop(T,3,4,G)), Ub = coefP(P,dims,pairop(T,1,4,G) + pairop(T,2,3,G)));
  my(Tb = coefP(P,dims,pairop(T,1,3,G) + pairop(T,2,4,G)), Xv = vector(nr, r, sum(s = 1, nr, Trc[r,s]*bR[s])));
  my(ok = 1);
  ok = ok && (Tt2 == matdiagonal(CR));
  ok = ok && (M12+M34+M13+M24+M14+M23 == -2*CFv*matid(nr));
  ok = ok && (M12 == M34) && (M14 == M23) && (M13 == M24);
  ok = ok && (Ts2 + Tt2 + Tu2 == 4*CFv*matid(nr));
  ok = ok && (bR == vector(nr, r, CFv - CR[r]/2));
  ok = ok && (box == vector(nr, r, bR[r]^2));
  ok = ok && (matrix(nr, nr, r, s, dims[r]*Trc[r,s]) == matrix(nr, nr, r, s, dims[s]*Trc[s,r]));
  ok = ok && (Trc[1,] == concat([0, -2*CFv], vector(nr-2)));
  ok = ok && (Sb == vector(nr, r, -CR[r]*bR[r]/2 + Xv[r]));
  ok = ok && (Ub == vector(nr, r, -CR[r]*bR[r]/2 - Xv[r]));
  ok = ok && (Tb == vector(nr, r, (CR[r] - 2*CFv)*bR[r]));
  [CFv, CR, dims, bR, Xv, Trc, ok];}

print("Part A. Color algebra with explicit generator matrices");
TrcSUN(n) = [0, -(n^2-1)/n; -1/n, 2/n - n/2];
{
for(n = 2, 6,
  my(cd = colordata("SU", n));
  print("  SU(", n, "): C_F=", cd[1], " C_R=", cd[2], " dim=", cd[3], " b_R=", cd[4], " X_R=", cd[5], " Trc=", cd[6]);
  chk(Str("SU(", n, ") identities, b_R = C_F - C_R/2, box, symmetry, singlet row, pair classes on the Born term"), cd[7]);
  chk(Str("SU(", n, ") [T_rc] equals eq. (TrcSUN)"), cd[6] == TrcSUN(n));
  if(n == 3, out("color_SU3", [cd[1], cd[2], cd[4], cd[5], cd[6]])));
for(n = 5, 8,
  my(cd = colordata("SO", n));
  print("  SO(", n, "): C_F=", cd[1], " C_R=", cd[2], " dim=", cd[3], " b_R=", cd[4], " X_R=", cd[5], " Trc=", cd[6]);
  chk(Str("SO(", n, ") identities, b_R, box, symmetry, singlet row, pair classes"), cd[7]);
  if(n == 5 || n == 7, out(Str("color_SO", n), [cd[1], cd[2], cd[4], cd[5], cd[6]])));
}

\\ ================= Part B: one-loop amplitude from the dipole operator =================
print("\nPart B. One-loop amplitude, both physical regions (p stands for pi)");
SR = -C*b/2 + X;  UR = -C*b/2 - X;
integ(ph, lo, hi) = my(F = intformal(lam + ph, lam)); subst(F, lam, hi) - subst(F, lam, lo);
\\ region s_r > 0: ln(-s_r-i0) = L - I p, ln(-s_c-i0) = L; Lt = L - I p/2
A1 = 4*a^2*(SR*integ(-I*p, c0, L) + UR*integ(0, c0, L)) + 2*a^2*b^2*(L - I*p)^2;
A1 = subst(A1, L, Lt + I*p/2);
\\ region s_c > 0: ln(-s_r-i0) = Lp, ln(-s_c-i0) = Lp - I p; Lt = Lp - I p/2
A2 = 4*a^2*(SR*integ(0, c0, Lp) + UR*integ(-I*p, c0, Lp)) + 2*a^2*b^2*Lp^2;
A2 = subst(A2, Lp, Lt + I*p/2);
dep(e) = e - subst(e, Lt, 0);
target(Dv) = 2*a^2*((b^2 - C*b)*Lt^2 + (b^2 + 2*X)*Dv*Lt);
chk("region s_r>0: Lt-dependent part = target with Delta = -i pi", dep(A1) == target(-I*p));
chk("region s_c>0: Lt-dependent part = target with Delta = +i pi", dep(A2) == target(I*p));
chk("Lt-dependent part free of the lower limit c0", deriv(dep(A1), c0) == 0 && deriv(dep(A2), c0) == 0);
print("   constants, region s_r>0: ", subst(A1, Lt, 0));
Aamp = target(D);
Aev = (Aamp + subst(Aamp, D, -D))/2;  Aod = (Aamp - subst(Aamp, D, -D))/2;
out("Aeven", Aev); out("Aodd", Aod);

\\ ================= Part C: signature factors, phases, F^(2) =================
print("\nPart C. Signature factors and F^(2) from eq. (7)");
ORD = 10;
etap = cosh(w*D/2 + O(w^ORD));  etam = sinh(w*D/2 + O(w^ORD));
phip = deriv(etap, w)/etap;  phim = deriv(etam, w)/etam;
psip = D*etam/etap;  psim = D*etap/etam;
\\ region s_r>0 check of e^{wL} xi^pm = e^{w Lt} eta^pm, with pi numeric, at several w
{
my(ok = 1, pi = Pi, Dn = -I*Pi);
foreach([3/10, 7/10, 13/10, -9/7], x,
  my(Ln = 17/10);
  my(lhsp = exp(x*Ln)*(exp(-I*pi*x) + 1)/2, lhsm = exp(x*Ln)*(exp(-I*pi*x) - 1)/2);
  my(rhsp = exp(x*(Ln - I*pi/2))*cosh(x*Dn/2), rhsm = exp(x*(Ln - I*pi/2))*sinh(x*Dn/2));
  ok = ok && abs(lhsp - rhsp) < 1e-30 && abs(lhsm - rhsm) < 1e-30;
  \\ eqs. (5), (6), (8): closed forms of psi, phi at Delta = -i pi
  my(ep = cosh(x*Dn/2), em = sinh(x*Dn/2), epd = Dn/2*sinh(x*Dn/2), emd = Dn/2*cosh(x*Dn/2));
  ok = ok && abs(Dn*em/ep - (-pi*tan(pi*x/2))) < 1e-30 && abs(Dn*ep/em - pi/tan(pi*x/2)) < 1e-30;
  ok = ok && abs(epd/ep - (-pi/2*tan(pi*x/2))) < 1e-30 && abs(emd/em - pi/2/tan(pi*x/2)) < 1e-30);
chk("e^(wL) xi^pm = e^(w Lt) eta^pm and eqs. (5), (6), (8) at four values of w (38 digits)", ok);
}
chk("phi, psi even in Delta", truncate(subst(phip,D,-D) - phip) == 0 && truncate(subst(phim,D,-D) - phim) == 0 && truncate(subst(psip,D,-D) - psip) == 0 && truncate(subst(psim,D,-D) - psim) == 0);
chk("psi^+ psi^- = Delta^2", truncate(psip*psim - D^2) == 0);
print("   phi+ = ", phip + O(w^4)); print("   phi- = ", phim + O(w^4));
print("   psi+ = ", psip + O(w^4)); print("   psi- = ", psim + O(w^4));
out("phi+1_series", truncate(phip + O(w^4))); out("phi-1_series", truncate(phim + O(w^4)));
out("psi+1_series", truncate(psip + O(w^4))); out("psi-1_series", truncate(psim + O(w^4)));

F1 = 2*a*b/w;
F2(tau, kv, pssign, phov) = {my(ph = if(phov === "none", if(tau == 1, phip, phim), phov), ps = if(tau == 1, psip, psim));
  (2*a*C*(deriv(F1, w) + ph*F1) + F1^2 + 2*a*kv*pssign*ps*(2*a*X/w))/w;}
trunc2(s) = truncate(s + O(w^2));
F2p = trunc2(F2(1, k, 1, "none"));  F2m = trunc2(F2(-1, k, 1, "none"));
print("   F^(2)+ = ", F2p); print("   F^(2)- = ", F2m);
out("F2p", F2p); out("F2m", F2m);
Res(eta, F) = polcoef(exp(w*Lt + O(w^ORD))*eta*F, -1, w);
Rp = Res(etap, F2p);  Rm = Res(etam, F2m);
print("   Res+ = ", Rp); print("   Res- = ", Rm);
out("Rp", Rp); out("Rm", Rm);

\\ ================= Part D: comparison =================
print("\nPart D. Amplitude minus residues");
dP = Aev - dep(Rp);  dM = Aod - dep(Rm);
print("   positive: ", dP, "   negative: ", (dM));
chk("positive signature agrees for every kappa", dP == 0);
chk("negative-signature difference = 4 a^2 (1 - kappa) X Delta Lt", dM == 4*a^2*(1-k)*X*D*Lt);
chk("at Delta = -i pi: 4 i pi a^2 X Lt (kappa - 1)", subst(dM, D, -I*p) == 4*I*p*a^2*X*Lt*(k-1));
out("mismatch", dM);

\\ ================= Part E: constants =================
print("\nPart E. Lt-independent terms");
Rp0 = subst(Rp, Lt, 0);  Rm0 = subst(Rm, Lt, 0);
print("   residue constants: ", Rp0, " ; ", Rm0);
out("Rp0", Rp0);
chk("psi^+ drops out of the Lt-dependent residues", dep(Res(etap, trunc2(F2(1, k, 0, "none")))) == dep(Rp));
{
foreach([["start l_r=0", -D/2, -D/2], ["start Lt=0", 0, 0], ["start l_c=0", D/2, D/2], ["soft l_c=0, box l_r=0", D/2, -D/2]], row,
  my(l0s = row[2], l0b = row[3]);
  my(Fs = intformal(SR*(lam + D/2) + UR*(lam - D/2), lam));
  my(amp = 4*a^2*(subst(Fs, lam, Lt) - subst(Fs, lam, l0s)) + 2*a^2*b^2*((Lt + D/2)^2 - (l0b + D/2)^2));
  if(dep(amp) != Aamp, error("dep"));
  my(ev = subst((amp + subst(amp, D, -D))/2, Lt, 0), od = subst((amp - subst(amp, D, -D))/2, Lt, 0));
  my(m = List()); foreach([1, -1], kv, if(ev == subst(Rp0, k, kv) && od == Rm0, listput(m, kv)));
  print("   ", row[1], ": even constant ", (ev), ", odd constant ", od, ", equals residue constants for kappa in ", Vec(m)));
}

\\ ================= Part F: channels written out =================
print("\nPart F. Channels");
bSU = [(N^2-1)/(2*N), -1/(2*N)];  CSU = [0, N];  TSU = TrcSUN(N);
XSU = vector(2, r, sum(s = 1, 2, TSU[r,s]*bSU[s]));
print("   SU(N) X_R = ", XSU);
out("XSU", XSU);
{
for(r = 1, 2,
  my(sb = bSU[r], sc = CSU[r], sx = XSU[r]);
  my(sub = (e) -> substvec(e, [b, C, X], [sb, sc, sx]));
  out(Str("SU_", if(r == 1, "1", "A"), "_Aodd"), sub(Aod));
  out(Str("SU_", if(r == 1, "1", "A"), "_Aeven"), sub(Aev));
  foreach([1, -1], kv,
    print("   SU(N) R=", if(r == 1, "1", "A"), " kappa=", kv, ": F2+ w^-3 ", (polcoef(sub(F2p), -3, w)),
      "  F2- w^-3 ", (polcoef(subst(sub(F2m), k, kv), -3, w)),
      "  A- = ", (subst(sub(Aod), D, -I*p)), "  Res- = ", (subst(subst(sub(Rm), k, kv), D, -I*p)))));
}
\\ general group, singlet: b_1 = C_F, C_1 = 0, X_1 = [Trc]_{1A} b_A = -2 C_F (C_F - C_A/2)
X1 = -2*CF*(CF - CA/2);
F2p1 = polcoef(substvec(F2p, [b, C, X, a], [CF, 0, X1, 1]), -3, w);
F2m1 = vector(2, j, polcoef(substvec(F2m, [b, C, X, a, k], [CF, 0, X1, 1, 3 - 2*j]), -3, w));
print("   general group singlet: F2+ = ", (F2p1), " a^2/w^3 ; F2- = ", (F2m1[1]), " (kappa=+1), ", (F2m1[2]), " (kappa=-1)");
out("F2m1", F2m1);
\\ data: eq. (4.7) of MVV, P^(1)- - P^(1)+ = 16 C_F (C_F - C_A/2)(p_qq(-x)[z2 + 2H_{-1,0} - H_{0,0}] - 2(1-x) - (1+x)H_0);
\\ the ln^2 x term at x^0 is -(1/2) ln^2 x times 16 C_F (C_F - C_A/2); Mellin: int_0^1 x^(N-1) ln^m x = (-1)^m m!/N^(m+1)
dataLL = 16*CF*(CF - CA/2)*(-1/2)*2;
out("pminus_LL", dataLL);
\\ P^(1)+ from eq. (4.6) of MVV at x^0 (see t11_py.py for the transcription): coefficient of ln^2 x is
\\ 4 C_F^2 (1 - 1/2) = 2 C_F^2 (C_A C_F: +1/2 - 1/2 = 0), and of z2 is 4 C_F^2 (-2) (C_A C_F: -1 + 1 = 0)
P1pLL = 2*CF^2*2;  P1pz2 = -8*CF^2;
out("p1p_data", [P1pLL, P1pz2]);
chk("P^(1)+ leading log equals F^(2)+_1", P1pLL == F2p1);
chk("kappa=+1: F^(2)-_1 equals the leading log of P^(1)- = P^(1)+ + (P^(1)- - P^(1)+)", F2m1[1] == P1pLL + dataLL);
chk("kappa=+1 gives the N^-3 coefficient of P^(1)- - P^(1)+", F2m1[1] - F2p1 == dataLL);
chk("kappa=-1 does not", F2m1[2] - F2p1 != dataLL);
\\ the zeta_2/N terms of the singlet at order a^2 (not predictions, see Part E)
{
print("   singlet 1/w terms: F2+ ", substvec(polcoef(F2p, -1, w), [b, C, X, D], [CF, 0, X1, -I*p]),
      " ; F2- ", substvec(polcoef(F2m, -1, w), [b, C, X, D], [CF, 0, X1, -I*p]), "   (p^2 = 6 zeta_2)");
}

\\ order a^3: first Lt-dependent appearance of psi^+ (SU(N), positive-signature singlet)
print("   Order a^3, SU(N):");
{
foreach([1, -1], kv,
  my(F1v = [2*a*bSU[1]/w, 2*a*bSU[2]/w]);
  my(F2v = (tau, r, ps) -> trunc2((2*a*CSU[r]*(deriv(F1v[r], w) + if(tau == 1, phip, phim)*F1v[r]) + F1v[r]^2
         + 2*a*kv*ps*if(tau == 1, psip, psim)*sum(j = 1, 2, TSU[r, j]*F1v[j]))/w));
  my(FmA = F2v(-1, 2, 1), dFp1 = F2v(1, 1, 1) - F2v(1, 1, 0));
  my(ti = 2*a*kv*psip*TSU[1, 2]*FmA/w, tii = 2*F1v[1]*dFp1/w);
  my(ri = dep(Res(etap, ti)), rii = dep(Res(etap, tii)));
  my(S3 = -48*z2*kv*CF*(bSU[2]^2 + 2*kv*XSU[2]));
  S3 = subst(S3, CF, (N^2-1)/(2*N));
  my(riz = substpol(ri, D^2, -6*z2), riiz = substpol(rii, D^2, -6*z2));
  print("   kappa=", kv, ": psi^+ on F_A^-(2): ", riz, " ; a^2 constant iterated: ", riiz);
  chk(Str("kappa=", kv, ": first term = -S_3 a^3 Lt^2/2"), riz == -S3*a^3*Lt^2/2);
  print("      S_3(SU(3)) = ", subst(S3, N, 3));
  out(Str("a3_psiplus_k", if(kv > 0, "+1", "-1")), [riz, riiz]));
}

\\ ================= Part G: controls =================
print("\nPart G. Controls (each must fail)");
{
my(ctl = [
  ["kappa=-1", Aod - dep(Res(etam, trunc2(F2(-1, -1, 1, "none"))))],
  ["psi^+ with an omega^0 term c", Aev - dep(Res(etap, trunc2((2*a*C*(deriv(F1, w) + phip*F1) + F1^2 + 2*a*(psip + cc)*(2*a*X/w))/w)))],
  ["soft phase of the other region", Aod - dep(Res(etam, trunc2(F2(-1, 1, -1, "none"))))],
  ["phi^- = 0", Aod - dep(Res(etam, trunc2(F2(-1, 1, 1, 0))))],
  ["phi^+ = 1/w", Aev - dep(Res(etap, trunc2(F2(1, 1, 1, 1/w))))],
  ["box as function of l_c", (Aamp - 2*a^2*b^2*(Lt+D/2)^2 + 2*a^2*b^2*(Lt-D/2)^2 - subst(Aamp - 2*a^2*b^2*(Lt+D/2)^2 + 2*a^2*b^2*(Lt-D/2)^2, D, -D))/2 - dep(subst(Rm, k, 1))],
  ["signature factor e^{+i pi w}", Aod - dep(Res(-etam, subst(F2m, k, 1)))]]);
foreach(ctl, c, print("   ", c[1], ": difference ", (c[2])); chk(Str("control '", c[1], "' fails"), c[2] != 0));
}
print("\nFAILED CHECKS: ", NFAIL);
quit(if(NFAIL, 1, 0));


==> anc/numbers/deposit/T11/t11_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
Part A. Color algebra with explicit generator matrices
  SU(2): C_F=3/4 C_R=[0, 2] dim=[1, 3] b_R=[3/4, -1/4] X_R=[3/8, -3/8] Trc=[0, -3/2; -1/2, 0]
   [ok] SU(2) identities, b_R = C_F - C_R/2, box, symmetry, singlet row, pair classes on the Born term
   [ok] SU(2) [T_rc] equals eq. (TrcSUN)
  SU(3): C_F=4/3 C_R=[0, 3] dim=[1, 8] b_R=[4/3, -1/6] X_R=[4/9, -11/36] Trc=[0, -8/3; -1/3, -5/6]
   [ok] SU(3) identities, b_R = C_F - C_R/2, box, symmetry, singlet row, pair classes on the Born term
   [ok] SU(3) [T_rc] equals eq. (TrcSUN)
color_SU3 := [4/3, [0, 3], [4/3, -1/6], [4/9, -11/36], [0, -8/3; -1/3, -5/6]]
  SU(4): C_F=15/8 C_R=[0, 4] dim=[1, 15] b_R=[15/8, -1/8] X_R=[15/32, -9/32] Trc=[0, -15/4; -1/4, -3/2]
   [ok] SU(4) identities, b_R = C_F - C_R/2, box, symmetry, singlet row, pair classes on the Born term
   [ok] SU(4) [T_rc] equals eq. (TrcSUN)
  SU(5): C_F=12/5 C_R=[0, 5] dim=[1, 24] b_R=[12/5, -1/10] X_R=[12/25, -27/100] Trc=[0, -24/5; -1/5, -21/10]
   [ok] SU(5) identities, b_R = C_F - C_R/2, box, symmetry, singlet row, pair classes on the Born term
   [ok] SU(5) [T_rc] equals eq. (TrcSUN)
  SU(6): C_F=35/12 C_R=[0, 6] dim=[1, 35] b_R=[35/12, -1/12] X_R=[35/72, -19/72] Trc=[0, -35/6; -1/6, -8/3]
   [ok] SU(6) identities, b_R = C_F - C_R/2, box, symmetry, singlet row, pair classes on the Born term
   [ok] SU(6) [T_rc] equals eq. (TrcSUN)
  SO(5): C_F=1 C_R=[0, 3/2, 5/2] dim=[1, 10, 14] b_R=[1, 1/4, -1/4] X_R=[-1/2, 1/16, -3/16] Trc=[0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0]
   [ok] SO(5) identities, b_R, box, symmetry, singlet row, pair classes
color_SO5 := [1, [0, 3/2, 5/2], [1, 1/4, -1/4], [-1/2, 1/16, -3/16], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0]]
  SO(6): C_F=5/4 C_R=[0, 2, 3] dim=[1, 15, 20] b_R=[5/4, 1/4, -1/4] X_R=[-5/8, 1/8, -1/4] Trc=[0, -5/2, 0; -1/6, 0, -4/3; 0, -1, 0]
   [ok] SO(6) identities, b_R, box, symmetry, singlet row, pair classes
  SO(7): C_F=3/2 C_R=[0, 5/2, 7/2] dim=[1, 21, 27] b_R=[3/2, 1/4, -1/4] X_R=[-3/4, 3/16, -5/16] Trc=[0, -3, 0; -1/7, 0, -45/28; 0, -5/4, 0]
   [ok] SO(7) identities, b_R, box, symmetry, singlet row, pair classes
color_SO7 := [3/2, [0, 5/2, 7/2], [3/2, 1/4, -1/4], [-3/4, 3/16, -5/16], [0, -3, 0; -1/7, 0, -45/28; 0, -5/4, 0]]
  SO(8): C_F=7/4 C_R=[0, 3, 4] dim=[1, 28, 35] b_R=[7/4, 1/4, -1/4] X_R=[-7/8, 1/4, -3/8] Trc=[0, -7/2, 0; -1/8, 0, -15/8; 0, -3/2, 0]
   [ok] SO(8) identities, b_R, box, symmetry, singlet row, pair classes

Part B. One-loop amplitude, both physical regions (p stands for pi)
   [ok] region s_r>0: Lt-dependent part = target with Delta = -i pi
   [ok] region s_c>0: Lt-dependent part = target with Delta = +i pi
   [ok] Lt-dependent part free of the lower limit c0
   constants, region s_r>0: 2*a^2*C*b*c0^2 + (-2*I*p*a^2*C*b + 4*I*p*a^2*X)*c0 + (-1/2*p^2*a^2*b^2 - 1/2*p^2*a^2*C*b + 2*p^2*a^2*X)
Aeven := (2*a^2*b^2 - 2*a^2*C*b)*Lt^2
Aodd := (2*a^2*b^2 + 4*a^2*X)*D*Lt

Part C. Signature factors and F^(2) from eq. (7)
   [ok] e^(wL) xi^pm = e^(w Lt) eta^pm and eqs. (5), (6), (8) at four values of w (38 digits)
   [ok] phi, psi even in Delta
   [ok] psi^+ psi^- = Delta^2
   phi+ = 1/4*D^2*w - 1/48*D^4*w^3 + O(w^4)
   phi- = w^-1 + 1/12*D^2*w - 1/720*D^4*w^3 + O(w^4)
   psi+ = 1/2*D^2*w - 1/24*D^4*w^3 + O(w^4)
   psi- = 2*w^-1 + 1/6*D^2*w - 1/360*D^4*w^3 + O(w^4)
phi+1_series := -1/48*D^4*w^3 + 1/4*D^2*w
phi-1_series := (-D^4*w^4 + 60*D^2*w^2 + 720)/(720*w)
psi+1_series := -1/24*D^4*w^3 + 1/2*D^2*w
psi-1_series := (-D^4*w^4 + 60*D^2*w^2 + 720)/(360*w)
   F^(2)+ = ((-2*a^2*X*k - a^2*C*b)*D^4*w^4 + (24*a^2*X*k + 12*a^2*C*b)*D^2*w^2 + (48*a^2*b^2 - 48*a^2*C*b))/(12*w^3)
   F^(2)- = ((-2*a^2*X*k - a^2*C*b)*D^4*w^4 + (120*a^2*X*k + 60*a^2*C*b)*D^2*w^2 + (1440*a^2*X*k + 720*a^2*b^2))/(180*w^3)
F2p := ((-2*a^2*X*k - a^2*C*b)*D^4*w^4 + (24*a^2*X*k + 12*a^2*C*b)*D^2*w^2 + (48*a^2*b^2 - 48*a^2*C*b))/(12*w^3)
F2m := ((-2*a^2*X*k - a^2*C*b)*D^4*w^4 + (120*a^2*X*k + 60*a^2*C*b)*D^2*w^2 + (1440*a^2*X*k + 720*a^2*b^2))/(180*w^3)
   Res+ = (2*a^2*b^2 - 2*a^2*C*b)*Lt^2 + (2*a^2*X*k + (1/2*a^2*b^2 + 1/2*a^2*C*b))*D^2
   Res- = (4*a^2*X*k + 2*a^2*b^2)*D*Lt
Rp := (2*a^2*b^2 - 2*a^2*C*b)*Lt^2 + (2*a^2*X*k + (1/2*a^2*b^2 + 1/2*a^2*C*b))*D^2
Rm := (4*a^2*X*k + 2*a^2*b^2)*D*Lt

Part D. Amplitude minus residues
   positive: 0   negative: (-4*a^2*X*k + 4*a^2*X)*D*Lt
   [ok] positive signature agrees for every kappa
   [ok] negative-signature difference = 4 a^2 (1 - kappa) X Delta Lt
   [ok] at Delta = -i pi: 4 i pi a^2 X Lt (kappa - 1)
mismatch := (-4*a^2*X*k + 4*a^2*X)*D*Lt

Part E. Lt-independent terms
   residue constants: (2*a^2*X*k + (1/2*a^2*b^2 + 1/2*a^2*C*b))*D^2 ; 0
Rp0 := (2*a^2*X*k + (1/2*a^2*b^2 + 1/2*a^2*C*b))*D^2
   [ok] psi^+ drops out of the Lt-dependent residues
   start l_r=0: even constant (1/2*a^2*b^2 + 1/2*a^2*C*b + 2*a^2*X)*D^2, odd constant 0, equals residue constants for kappa in [1]
   start Lt=0: even constant 0, odd constant 0, equals residue constants for kappa in []
   start l_c=0: even constant (-3/2*a^2*b^2 + 1/2*a^2*C*b - 2*a^2*X)*D^2, odd constant 0, equals residue constants for kappa in []
   soft l_c=0, box l_r=0: even constant (1/2*a^2*b^2 + 1/2*a^2*C*b - 2*a^2*X)*D^2, odd constant 0, equals residue constants for kappa in [-1]

Part F. Channels
   SU(N) X_R = [(N^2 - 1)/(2*N^2), (-N^2 - 2)/(4*N^2)]
XSU := [(N^2 - 1)/(2*N^2), (-N^2 - 2)/(4*N^2)]
SU_1_Aodd := ((N^4 + 2*N^2 - 3)/(2*N^2))*a^2*D*Lt
SU_1_Aeven := ((N^4 - 2*N^2 + 1)/(2*N^2))*a^2*Lt^2
   SU(N) R=1 kappa=1: F2+ w^-3 ((N^4 - 2*N^2 + 1)/N^2)*a^2  F2- w^-3 ((N^4 + 2*N^2 - 3)/N^2)*a^2  A- = ((-I*N^4 - 2*I*N^2 + 3*I)/(2*N^2))*p*a^2*Lt  Res- = ((-I*N^4 - 2*I*N^2 + 3*I)/(2*N^2))*p*a^2*Lt
   SU(N) R=1 kappa=-1: F2+ w^-3 ((N^4 - 2*N^2 + 1)/N^2)*a^2  F2- w^-3 ((N^4 - 6*N^2 + 5)/N^2)*a^2  A- = ((-I*N^4 - 2*I*N^2 + 3*I)/(2*N^2))*p*a^2*Lt  Res- = ((-I*N^4 + 6*I*N^2 - 5*I)/(2*N^2))*p*a^2*Lt
SU_A_Aodd := ((-2*N^2 - 3)/(2*N^2))*a^2*D*Lt
SU_A_Aeven := ((2*N^2 + 1)/(2*N^2))*a^2*Lt^2
   SU(N) R=A kappa=1: F2+ w^-3 ((2*N^2 + 1)/N^2)*a^2  F2- w^-3 ((-2*N^2 - 3)/N^2)*a^2  A- = ((2*I*N^2 + 3*I)/(2*N^2))*p*a^2*Lt  Res- = ((2*I*N^2 + 3*I)/(2*N^2))*p*a^2*Lt
   SU(N) R=A kappa=-1: F2+ w^-3 ((2*N^2 + 1)/N^2)*a^2  F2- w^-3 ((2*N^2 + 5)/N^2)*a^2  A- = ((2*I*N^2 + 3*I)/(2*N^2))*p*a^2*Lt  Res- = ((-2*I*N^2 - 5*I)/(2*N^2))*p*a^2*Lt
   general group singlet: F2+ = 4*CF^2 a^2/w^3 ; F2- = (-12*CF^2 + 8*CA*CF) (kappa=+1), (20*CF^2 - 8*CA*CF) (kappa=-1)
F2m1 := [(-12*CF^2 + 8*CA*CF), (20*CF^2 - 8*CA*CF)]
pminus_LL := -16*CF^2 + 8*CA*CF
p1p_data := [4*CF^2, -8*CF^2]
   [ok] P^(1)+ leading log equals F^(2)+_1
   [ok] kappa=+1: F^(2)-_1 equals the leading log of P^(1)- = P^(1)+ + (P^(1)- - P^(1)+)
   [ok] kappa=+1 gives the N^-3 coefficient of P^(1)- - P^(1)+
   [ok] kappa=-1 does not
   singlet 1/w terms: F2+ (4*CF^2 - 2*CA*CF)*p^2*a^2*k ; F2- (4/3*CF^2 - 2/3*CA*CF)*p^2*a^2*k   (p^2 = 6 zeta_2)
   Order a^3, SU(N):
   kappa=1: psi^+ on F_A^-(2): ((-6*z2*N^4 - 3*z2*N^2 + 9*z2)/N^3)*a^3*Lt^2 ; a^2 constant iterated: ((-6*z2*N^4 + 12*z2*N^2 - 6*z2)/N^3)*a^3*Lt^2
   [ok] kappa=1: first term = -S_3 a^3 Lt^2/2
      S_3(SU(3)) = 112/3*z2
a3_psiplus_k+1 := [((-6*z2*N^4 - 3*z2*N^2 + 9*z2)/N^3)*a^3*Lt^2, ((-6*z2*N^4 + 12*z2*N^2 - 6*z2)/N^3)*a^3*Lt^2]
   kappa=-1: psi^+ on F_A^-(2): ((-6*z2*N^4 - 9*z2*N^2 + 15*z2)/N^3)*a^3*Lt^2 ; a^2 constant iterated: ((6*z2*N^4 - 12*z2*N^2 + 6*z2)/N^3)*a^3*Lt^2
   [ok] kappa=-1: first term = -S_3 a^3 Lt^2/2
      S_3(SU(3)) = 368/9*z2
a3_psiplus_k-1 := [((-6*z2*N^4 - 9*z2*N^2 + 15*z2)/N^3)*a^3*Lt^2, ((6*z2*N^4 - 12*z2*N^2 + 6*z2)/N^3)*a^3*Lt^2]

Part G. Controls (each must fail)
   kappa=-1: difference 8*a^2*X*D*Lt
   [ok] control 'kappa=-1' fails
   psi^+ with an omega^0 term c: difference -4*cc*a^2*X*Lt
   [ok] control 'psi^+ with an omega^0 term c' fails
   soft phase of the other region: difference 8*a^2*X*D*Lt
   [ok] control 'soft phase of the other region' fails
   phi^- = 0: difference 2*a^2*C*b*D*Lt
   [ok] control 'phi^- = 0' fails
   phi^+ = 1/w: difference -2*a^2*C*b*Lt^2
   [ok] control 'phi^+ = 1/w' fails
   box as function of l_c: difference -4*a^2*b^2*D*Lt
   [ok] control 'box as function of l_c' fails
   signature factor e^{+i pi w}: difference (4*a^2*b^2 + 8*a^2*X)*D*Lt
   [ok] control 'signature factor e^{+i pi w}' fails

FAILED CHECKS: 0


==> anc/numbers/deposit/T11/t11_py.out <==
Part A. Color algebra of the t-channel quark-antiquark pair (completeness relations)
  SU(2): C_F=3/4, C_R=['0', '2'], dim=['1', '3'], b_R=['3/4', '-1/4'], X_R=['3/8', '-3/8']  checks ok
  SU(3): C_F=4/3, C_R=['0', '3'], dim=['1', '8'], b_R=['4/3', '-1/6'], X_R=['4/9', '-11/36']  checks ok
  SU(4): C_F=15/8, C_R=['0', '4'], dim=['1', '15'], b_R=['15/8', '-1/8'], X_R=['15/32', '-9/32']  checks ok
  SU(5): C_F=12/5, C_R=['0', '5'], dim=['1', '24'], b_R=['12/5', '-1/10'], X_R=['12/25', '-27/100']  checks ok
  SU(6): C_F=35/12, C_R=['0', '6'], dim=['1', '35'], b_R=['35/12', '-1/12'], X_R=['35/72', '-19/72']  checks ok
  SU(7): C_F=24/7, C_R=['0', '7'], dim=['1', '48'], b_R=['24/7', '-1/14'], X_R=['24/49', '-51/196']  checks ok
  SU(8): C_F=63/16, C_R=['0', '8'], dim=['1', '63'], b_R=['63/16', '-1/16'], X_R=['63/128', '-33/128']  checks ok
  SU(9): C_F=40/9, C_R=['0', '9'], dim=['1', '80'], b_R=['40/9', '-1/18'], X_R=['40/81', '-83/324']  checks ok
  SO(5): C_F=1, C_R=['0', '3/2', '5/2'], dim=['1', '10', '14'], b_R=['1', '1/4', '-1/4'], X_R=['-1/2', '1/16', '-3/16']  checks ok
  SO(6): C_F=5/4, C_R=['0', '2', '3'], dim=['1', '15', '20'], b_R=['5/4', '1/4', '-1/4'], X_R=['-5/8', '1/8', '-1/4']  checks ok
  SO(7): C_F=3/2, C_R=['0', '5/2', '7/2'], dim=['1', '21', '27'], b_R=['3/2', '1/4', '-1/4'], X_R=['-3/4', '3/16', '-5/16']  checks ok
  SO(8): C_F=7/4, C_R=['0', '3', '4'], dim=['1', '28', '35'], b_R=['7/4', '1/4', '-1/4'], X_R=['-7/8', '1/4', '-3/8']  checks ok
  SO(9): C_F=2, C_R=['0', '7/2', '9/2'], dim=['1', '36', '44'], b_R=['2', '1/4', '-1/4'], X_R=['-1', '5/16', '-7/16']  checks ok
  SO(10): C_F=9/4, C_R=['0', '4', '5'], dim=['1', '45', '54'], b_R=['9/4', '1/4', '-1/4'], X_R=['-9/8', '3/8', '-1/2']  checks ok
  SO(11): C_F=5/2, C_R=['0', '9/2', '11/2'], dim=['1', '55', '65'], b_R=['5/2', '1/4', '-1/4'], X_R=['-5/4', '7/16', '-9/16']  checks ok
   checks per group: sum_{i<j} T_i.T_j = -2C_F; T1.T2=T3.T4, T1.T4=T2.T3, T1.T3=T2.T4; T_s^2+T_t^2+T_u^2=4C_F; b_R = C_F - C_R/2; box = b_R^2 P_R; dim(R)[Trc]_RR' symmetric; singlet row (0,-2C_F,0..); (T1.T2+T3.T4)M0 = (-C_R b_R/2 + X_R) P_R; (T1.T4+T2.T3)M0 = (-C_R b_R/2 - X_R) P_R; (T1.T3+T2.T4)M0 = (C_R-2C_F) b_R P_R, with X_R = sum_R' [Trc]_RR' b_R'
  SU(N) symbolic (N^2 x entry fitted by a polynomial on N=2..7, held out N=8,9):
    [T_rc] = [[0, -(N - 1)*(N + 1)/N], [-1/N, -(N - 2)*(N + 2)/(2*N)]] ; b = [(N - 1)*(N + 1)/(2*N), -1/(2*N)] ; X = [(N - 1)*(N + 1)/(2*N**2), -(N**2 + 2)/(4*N**2)]
   [ok] SU(N) [T_rc] equals eq. (TrcSUN) of the draft (numbers.tex \nmTrcSUN)
  SO(N) vector, channels (1, A=antisymmetric, S=symmetric traceless), N^2 x entry fitted on N=5..9, held out N=10,11:
    [T_rc] = [[0, -(N - 1)/2, 0], [-1/N, 0, -(N - 2)*(N + 2)/(4*N)], [0, -(N - 2)/4, 0]] ; b = [(N - 1)/4, 1/4, -1/4] ; X = [-(N - 1)/8, (N - 4)/16, -(N - 2)/16]

Part B. One-loop amplitude from the dipole operator acting on the Born term
   [ok] region s_r>0: Lt-dependent part = 2a^2[(b^2-C_R b)Lt^2 + (b^2+2X_R) Delta Lt] with Delta=-i pi
   [ok] region s_c>0: the same with Delta=+i pi
   [ok] Lt-dependent part independent of the lower limit c0
   constants (region s_r>0, lower limit c0): -a**2*(-4*C*b*c0**2 + 4*I*pi*C*b*c0 + pi**2*C*b - 8*I*pi*X*c0 - 4*pi**2*X + pi**2*b**2)/2
   [ok] soft part = 2a[-T_t^2 Lt^2/2 + T_rc Delta Lt] M0 (eq. (4) integrated)
   A^+_R (Lt-dependent) = 2*Lt**2*a**2*b*(-C + b)
   A^-_R (Lt-dependent) = 2*Delta*Lt*a**2*(2*X + b**2)

Part C. Signature factors and the partial waves F^(2) from eq. (7)
   [ok] e^(wL) xi^+ = (e^(w l_r) + e^(w l_c))/2 = e^(w Lt) eta
   [ok] e^(wL) xi^- = (e^(w l_r) - e^(w l_c))/2 = e^(w Lt) eta
   [ok] phi^pm, psi^pm even in Delta
   [ok] psi^+ psi^- = Delta^2
   [ok] eq. (6): psi^+ = -pi tan(pi w/2)
   [ok] eq. (5): psi^- = pi cot(pi w/2)
   [ok] eq. (8): phi^+ = -(pi/2) tan(pi w/2)
   [ok] eq. (8): phi^- = (pi/2) cot(pi w/2)
   [ok] control: psi^- is not -pi cot(pi w/2)
   phi^+ = Delta**2*omega/4 - Delta**4*omega**3/48 + O(omega**4)
   psi^+ = Delta**2*omega/2 - Delta**4*omega**3/24 + O(omega**4)
   phi^- = 1/omega + Delta**2*omega/12 - Delta**4*omega**3/720 + O(omega**4)
   psi^- = 2/omega + Delta**2*omega/6 - Delta**4*omega**3/360 + O(omega**4)
   F^(2)+_R = omega*(-C*Delta**4*a**2*b/12 - Delta**4*X*a**2*kappa/6) + (C*Delta**2*a**2*b + 2*Delta**2*X*a**2*kappa)/omega + (-4*C*a**2*b + 4*a**2*b**2)/omega**3
   F^(2)-_R = omega*(-C*Delta**4*a**2*b/180 - Delta**4*X*a**2*kappa/90) + (C*Delta**2*a**2*b/3 + 2*Delta**2*X*a**2*kappa/3)/omega + (8*X*a**2*kappa + 4*a**2*b**2)/omega**3
   Res e^(w Lt) eta^+ F^(2)+ = Delta**2*(C*a**2*b/2 + 2*X*a**2*kappa + a**2*b**2/2) + Lt**2*(-2*C*a**2*b + 2*a**2*b**2)
   Res e^(w Lt) eta^- F^(2)- = Lt*(4*Delta*X*a**2*kappa + 2*Delta*a**2*b**2)

Part D. Amplitude minus residues
   positive signature, Lt-dependent difference = 0
   negative signature, Lt-dependent difference = -4*Delta*Lt*X*a**2*(kappa - 1)
   [ok] positive signature agrees for every kappa
   [ok] negative signature difference = 4 a^2 (1-kappa) X Delta Lt
   [ok] at Delta=-i pi this is 4 i pi a^2 X Lt (kappa-1), the form of ASTRA_CHECK item 1
   kappa=+1: F^(2)-_R 1/w^3 coefficient = 4*a**2*(2*X + b**2), residue odd part = 2*Delta*Lt*a**2*(2*X + b**2), amplitude odd part = 2*Delta*Lt*a**2*(2*X + b**2)
   kappa=-1: F^(2)-_R 1/w^3 coefficient = 4*a**2*(-2*X + b**2), residue odd part = 2*Delta*Lt*a**2*(-2*X + b**2), amplitude odd part = 2*Delta*Lt*a**2*(2*X + b**2)

Part E. Lt-independent terms
   residue constants: positive Delta**2*a**2*(C*b + 4*X*kappa + b**2)/2, negative 0
   psi^+ enters F^(2)+ only through 2*Delta**2*X*a**2*kappa/omega: a 1/w term, whose residue with e^(w Lt) eta^+ is Lt-independent
   [ok] psi^+ drops out of every Lt-dependent term at order a^2
   start at l_r=0 (both)         : even constant Delta**2*a**2*(C*b + 4*X + b**2)/2, odd constant 0; equals the residue constants for kappa in [1]
   start at Lt=0 (both)          : even constant 0, odd constant 0; equals the residue constants for kappa in []
   start at l_c=0 (both)         : even constant -Delta**2*a**2*(-C*b + 4*X + 3*b**2)/2, odd constant 0; equals the residue constants for kappa in []
   soft at l_c=0, box at l_r=0   : even constant Delta**2*a**2*(C*b - 4*X + b**2)/2, odd constant 0; equals the residue constants for kappa in [-1]
   singlet (b=C_F, C=0, X=C_F(C_A-2C_F)): F^(2)+_1 = 4*C_F**2 a^2/w^3 + (-12*C_F*kappa*zeta2*(C_A - 2*C_F)) a^2/w ;  F^(2)-_1 1/w term (-4*C_F*kappa*zeta2*(C_A - 2*C_F)) a^2/w
   data for comparison (not computed here): the x^0 zeta_2 term of P^(1)+ at small x is -8 zeta2 C_F^2, i.e. -8 zeta2 C_F^2 a^2/N, read from eq. (4.6) of MVV (MVV3.tex l. 1566-1575, 1605-1612)

Part F. Channels written out
   SU(N) R=1 kappa=+1:  F^(2)+ w^-3 coeff a**2*(N - 1)**2*(N + 1)**2/N**2, F^(2)- w^-3 coeff a**2*(N - 1)*(N + 1)*(N**2 + 3)/N**2, A^- = -I*pi*Lt*a**2*(N - 1)*(N + 1)*(N**2 + 3)/(2*N**2),  Res^- = -I*pi*Lt*a**2*(N - 1)*(N + 1)*(N**2 + 3)/(2*N**2)
   SU(N) R=1 kappa=-1:  F^(2)+ w^-3 coeff a**2*(N - 1)**2*(N + 1)**2/N**2, F^(2)- w^-3 coeff a**2*(N - 1)*(N + 1)*(N**2 - 5)/N**2, A^- = -I*pi*Lt*a**2*(N - 1)*(N + 1)*(N**2 + 3)/(2*N**2),  Res^- = -I*pi*Lt*a**2*(N - 1)*(N + 1)*(N**2 - 5)/(2*N**2)
   SU(N) R=A kappa=+1:  F^(2)+ w^-3 coeff a**2*(2*N**2 + 1)/N**2, F^(2)- w^-3 coeff -a**2*(2*N**2 + 3)/N**2, A^- = I*pi*Lt*a**2*(2*N**2 + 3)/(2*N**2),  Res^- = I*pi*Lt*a**2*(2*N**2 + 3)/(2*N**2)
   SU(N) R=A kappa=-1:  F^(2)+ w^-3 coeff a**2*(2*N**2 + 1)/N**2, F^(2)- w^-3 coeff a**2*(2*N**2 + 5)/N**2, A^- = I*pi*Lt*a**2*(2*N**2 + 3)/(2*N**2),  Res^- = -I*pi*Lt*a**2*(2*N**2 + 5)/(2*N**2)
   singlet odd coefficient b_1^2 + 2 kappa X_1: kappa=+1 C_F*(2*C_A - 3*C_F) (SU(3) 8/3), kappa=-1 -C_F*(2*C_A - 5*C_F) (SU(3) 8/9)
   general group, singlet: X_1 = C_F*(C_A - 2*C_F); F^(2)+_1 = 4*C_F**2 a^2/w^3; F^(2)-_1 = 4*C_F*(2*C_A - 3*C_F) a^2/w^3 (kappa=+1), -4*C_F*(2*C_A - 5*C_F) a^2/w^3 (kappa=-1)
   data: P^(1)- - P^(1)+ at x^0 in N space = 8*C_F*(-C_A*zeta2 + 2*C_A + 2*C_F*zeta2 - 4*C_F + (-C_A + 2*C_F)/N + (C_A - 2*C_F)/N**2)/N
   [ok] kappa=+1 reproduces the N^-3 coefficient of P^(1)- - P^(1)+ (the two-loop leading log of P^-)
   [ok] kappa=-1 does not
   data: P^(1)+ at x^0 in N space = 4*C_F**2/N**3 + (302*C_A*C_F/9 - 8*C_F**2*zeta2 - 4*C_F**2 - 44*C_F*n_f/9)/N + (-22*C_A*C_F/3 + 4*C_F**2 + 4*C_F*n_f/3)/N**2
   [ok] P^(1)+ leading log 4 C_F^2/N^3 equals the F^(2)+_1 coefficient of eq. (7)
   data: P^(1)- leading log coefficient of a^2/N^3 = 4*C_F*(2*C_A - 3*C_F); eq. (7): kappa=+1 4*C_F*(2*C_A - 3*C_F), kappa=-1 -4*C_F*(2*C_A - 5*C_F)
   [ok] kappa=+1: F^(2)-_1 = two-loop leading log of P^-
   data: zeta2/N coefficient of P^(1)+ = -8*C_F**2;  eq. (7): -12*C_F*kappa*(C_A - 2*C_F) (not fixed by the evolution)

   Order a^3 (two loops): where psi^+ first enters an Lt-dependent term, SU(N) system
   kappa=+1: psi^+ acting on F_A^-(2): -3*Lt**2*a**3*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3;  a^2 psi^+ constant iterated by the quark-pair term: -6*Lt**2*a**3*zeta2*(N - 1)**2*(N + 1)**2/N**3
   [ok] kappa=+1: the first equals -S_3 a^3 Lt^2/2 with S_3 = -48 zeta2 kappa C_F (b_A^2 + 2 kappa X_A)
      S_3 (SU(3)) = 112*zeta2/3
   kappa=-1: psi^+ acting on F_A^-(2): -3*Lt**2*a**3*zeta2*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3;  a^2 psi^+ constant iterated by the quark-pair term: 6*Lt**2*a**3*zeta2*(N - 1)**2*(N + 1)**2/N**3
   [ok] kappa=-1: the first equals -S_3 a^3 Lt^2/2 with S_3 = -48 zeta2 kappa C_F (b_A^2 + 2 kappa X_A)
      S_3 (SU(3)) = 368*zeta2/9

Part G. Controls (each must give a nonzero Lt-dependent difference)
   kappa=-1                          : difference 8*Delta*Lt*X*a**2
   [ok] control 'kappa=-1' fails
   psi^+ with an omega^0 term c      : difference -4*Lt*X*a**2*c
   [ok] control 'psi^+ with an omega^0 term c' fails
   soft phase of the other region    : difference 8*Delta*Lt*X*a**2
   [ok] control 'soft phase of the other region' fails
   phi^- = 0                         : difference 2*C*Delta*Lt*a**2*b
   [ok] control 'phi^- = 0' fails
   phi^+ = 1/w                       : difference -2*C*Lt**2*a**2*b
   [ok] control 'phi^+ = 1/w' fails
   box as function of l_c            : difference -4*Delta*Lt*a**2*b**2
   [ok] control 'box as function of l_c' fails
   signature factor e^{+i pi w}      : difference 4*Delta*Lt*a**2*(2*X + b**2)
   [ok] control 'signature factor e^{+i pi w}' fails

FAILED CHECKS: none


==> anc/numbers/deposit/T11/t11_py.py <==
#!/usr/bin/env python3
"""T11, engine 1 (Python: numpy integer tensors for the color algebra, SymPy for the rest).

One-loop comparison of App. B of the draft, written out and recomputed from the stated inputs.
Written from scratch on 29 Sep 2026; imports nothing from the project.

INPUTS (taken as given, with their locators in paper.tex):
  I1  dipole operator  Gamma = 2a sum_{i<j} T_i.T_j ln(-s_ij - i0)            eq. (3), l. 392-396
  I2  kinematics: s_12 = s_34 = s_r, s_13 = s_24 = t, s_14 = s_23 = s_c ~ -s_r,
      t-pairs give no logarithm; ln(-s - i0) = ln s - i pi for s > 0          l. 366-373, 398
  I3  signature factor xi^pm = (e^{-i pi w} pm 1)/2 in the region s_r > 0     eq. (2)
  I4  Born term 2a b_R in every channel and both signatures, b_R from
      the one-gluon exchange tensor -T_1.T_3 = sum_R b_R P_R                  App. A, l. 1128-1129
  I5  planar box (2a b_R)^2 l_r^2/2, a function of l_r alone                 App. B, l. 1168-1169
  I6  the evolution equation (7) with phi^pm (8), psi^pm (5),(6), sign kappa  l. 458-468
  I7  color: quark line A from leg 1 to leg 2, line B from leg 4 to leg 3,
      t-channel pair = legs (1,3); projectors multiply along the lines         App. A, l. 1124-1128
OUTPUTS: everything printed below that is not an input.
"""
import json
import sys
from fractions import Fraction as Fr

import numpy as np
import sympy as sp

OUT = {}          # key -> string, compared with the PARI/GP engine by compare.py
FAILS = []


def say(*a):
    print(*a, flush=True)


def check(name, cond):
    say(f"   [{'ok' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


# =====================================================================================
# Part A. Color algebra from the completeness relations (no explicit generators)
# =====================================================================================
# Legs: 1 = in-end of line A, 2 = out-end of line A, 3 = out-end of line B, 4 = in-end of line B.
# On a color tensor c[i1,i2,i3,i4]: out-end  (T^a c)[..n..] =  sum_o t^a_{n o} c[..o..]
#                                    in-end   (T^a c)[..n..] = -sum_o t^a_{o n} c[..o..]
# so that the line invariants delta_{i2 i1}, delta_{i3 i4} are color neutral (color conservation).
LEG = {1: 'in', 2: 'out', 3: 'out', 4: 'in'}
SGN = {'in': -1, 'out': +1}


def kernel(group, N):
    """Integer K and scale s with sum_a t^a_{ij} t^a_{kl} = K[i,j,k,l]/s, Tr(t^a t^b) = delta/2."""
    d = np.eye(N, dtype=np.int64)
    if group == 'SU':   # (1/2)(d_il d_kj - d_ij d_kl / N)
        return N*np.einsum('il,kj->ijkl', d, d) - np.einsum('ij,kl->ijkl', d, d), 2*N
    if group == 'SO':   # (1/4)(d_il d_jk - d_ik d_jl), vector representation (real)
        return np.einsum('il,jk->ijkl', d, d) - np.einsum('ik,jl->ijkl', d, d), 4
    raise ValueError(group)


def pair_int(K, c, i, j):
    """s_i s_j sum_a (t^a on leg i)(t^a on leg j) c, times the kernel scale (integer array)."""
    old, new = 'abcd', 'efgh'
    ki = new[i-1] + old[i-1] if LEG[i] == 'out' else old[i-1] + new[i-1]
    kj = new[j-1] + old[j-1] if LEG[j] == 'out' else old[j-1] + new[j-1]
    out = list(old)
    out[i-1], out[j-1] = new[i-1], new[j-1]
    return SGN[LEG[i]]*SGN[LEG[j]]*np.einsum(ki + kj + ',' + old + '->' + ''.join(out), K, c)


def wprod(C, D):
    """Product along the two quark lines: result[i1,i2,i3,i4] = sum_{x,y} C[x,i2,y,i4] D[i1,x,i3,y]."""
    return np.einsum('xbyd,axcy->abcd', C, D)


def color_data(group, N):
    K, sK = kernel(group, N)
    d = np.eye(N, dtype=np.int64)
    U = np.einsum('ab,cd->abcd', d, d)            # delta_{i1 i2} delta_{i3 i4}: unit flow along the lines
    S1 = np.einsum('ac,bd->abcd', d, d)           # delta_{i1 i3} delta_{i2 i4}: t-channel singlet flow
    PM = np.einsum('bc,ad->abcd', d, d)           # delta_{i2 i3} delta_{i1 i4}: swap of the pair
    if group == 'SU':
        basis = [('1', S1, N), ('A', N*U - S1, N)]                     # P_R = B_R / m_R
    else:
        basis = [('1', S1, N), ('A', U - PM, 2), ('S', N*U + N*PM - 2*S1, 2*N)]
    names = [b[0] for b in basis]
    P = [b[1].astype(object)*Fr(1, b[2]) for b in basis]               # exact projectors (Fractions)
    Pint = [b[1] for b in basis]
    mR = [b[2] for b in basis]
    dims = [sum(P[r].flatten()*P[r].flatten()) for r in range(len(P))]   # Frobenius norm^2 = trace

    def coeffs(Yint, denom):
        """Coefficients of Y = Yint/denom on the projectors, with the residual checked to vanish."""
        cs = [Fr(int(np.sum(Pint[r]*Yint)), 1)/(mR[r]*denom*dims[r]) for r in range(len(P))]
        resid = Yint.astype(object)*Fr(1, denom) - sum(cs[r]*P[r] for r in range(len(P)))
        assert all(x == 0 for x in resid.flatten()), 'tensor not in the span of the projectors'
        return cs

    # projector algebra along the lines
    for r in range(len(P)):
        for s in range(len(P)):
            prod = wprod(Pint[r], Pint[s])
            expect = Pint[r]*mR[r] if r == s else 0*Pint[r]
            assert np.array_equal(prod, expect), 'projector algebra'
    assert all(x == 0 for x in (sum(P) - U).flatten()), 'completeness'
    # single-leg Casimir
    CF = Fr(int(np.einsum('nppo->no', K)[0, 0]), sK)
    assert np.array_equal(np.einsum('nppo->no', K), int(CF*sK)*d)

    def op(i, j, r):   # coefficient matrix column of T_i.T_j acting on P_r
        return coeffs(pair_int(K, Pint[r], i, j), sK*mR[r])

    def opmat(i, j):
        cols = [op(i, j, r) for r in range(len(P))]
        return [[cols[c][rw] for c in range(len(P))] for rw in range(len(P))]

    M = {(i, j): opmat(i, j) for i in range(1, 5) for j in range(i+1, 5)}
    n = len(P)
    I = [[Fr(int(r == c)) for c in range(n)] for r in range(n)]
    add = lambda A, B, x=1, y=1: [[x*A[r][c] + y*B[r][c] for c in range(n)] for r in range(n)]
    Tt2 = add(I, M[(1, 3)], 2*CF, 2)       # (T1+T3)^2 = 2 CF + 2 T1.T3
    Ts2 = add(I, M[(1, 2)], 2*CF, 2)
    Tu2 = add(I, M[(1, 4)], 2*CF, 2)
    Trc = add(M[(1, 2)], M[(1, 4)], 1, -1)
    # checks: Tt2 diagonal, color conservation, pair identities
    CR = [Tt2[r][r] for r in range(n)]
    assert all(Tt2[r][c] == 0 for r in range(n) for c in range(n) if r != c)
    total = [[sum(M[k][r][c] for k in M) for c in range(n)] for r in range(n)]
    cons = all(total[r][c] == (-2*CF if r == c else 0) for r in range(n) for c in range(n))
    same = (M[(1, 2)] == M[(3, 4)]) and (M[(1, 4)] == M[(2, 3)]) and (M[(1, 3)] == M[(2, 4)])
    sumst = all(Ts2[r][c] + Tt2[r][c] + Tu2[r][c] == (4*CF if r == c else 0) for r in range(n) for c in range(n))
    # Born tensor = -T1.T3 acting on the unit flow
    born = coeffs(-pair_int(K, U, 1, 3), sK)
    bform = [CF - CR[r]/2 for r in range(n)]
    # box color = Born x Born along the lines
    Gint = -pair_int(K, U, 1, 3)       # Born tensor times sK
    box = coeffs(wprod(Gint, Gint), sK*sK)
    # dipole pair classes acting on the Born tensor
    def on_born(pairs):
        tot = sum(pair_int(K, Gint, i, j) for (i, j) in pairs)
        return coeffs(tot, sK*sK)
    Sb = on_born([(1, 2), (3, 4)])
    Ub = on_born([(1, 4), (2, 3)])
    Tb = on_born([(1, 3), (2, 4)])
    X = [sum(Trc[r][c]*born[c] for c in range(n)) for r in range(n)]
    return dict(names=names, dims=dims, CF=CF, CR=CR, cons=cons, same=same, sumst=sumst,
                born=born, bform=bform, box=box, Trc=Trc, Sb=Sb, Ub=Ub, Tb=Tb, X=X)


say("Part A. Color algebra of the t-channel quark-antiquark pair (completeness relations)")
GROUPS = [('SU', N) for N in range(2, 10)] + [('SO', N) for N in range(5, 12)]
CD = {}
for g, N in GROUPS:
    cd = color_data(g, N)
    CD[(g, N)] = cd
    n = len(cd['names'])
    okb = cd['born'] == cd['bform']
    okbox = cd['box'] == [x*x for x in cd['born']]
    oksym = all(cd['dims'][r]*cd['Trc'][r][c] == cd['dims'][c]*cd['Trc'][c][r] for r in range(n) for c in range(n))
    okrow = cd['Trc'][0] == [0, -2*cd['CF']] + [0]*(n-2)
    okS = all(cd['Sb'][r] == -cd['CR'][r]*cd['born'][r]/2 + cd['X'][r] for r in range(n))
    okU = all(cd['Ub'][r] == -cd['CR'][r]*cd['born'][r]/2 - cd['X'][r] for r in range(n))
    okT = all(cd['Tb'][r] == (cd['CR'][r] - 2*cd['CF'])*cd['born'][r] for r in range(n))
    allok = all([cd['cons'], cd['same'], cd['sumst'], okb, okbox, oksym, okrow, okS, okU, okT])
    say(f"  {g}({N}): C_F={cd['CF']}, C_R={[str(x) for x in cd['CR']]}, dim={[str(x) for x in cd['dims']]}, "
        f"b_R={[str(x) for x in cd['born']]}, X_R={[str(x) for x in cd['X']]}  checks {'ok' if allok else 'FAIL'}")
    if not allok:
        FAILS.append(f"color {g}{N}")
say("   checks per group: sum_{i<j} T_i.T_j = -2C_F; T1.T2=T3.T4, T1.T4=T2.T3, T1.T3=T2.T4; "
    "T_s^2+T_t^2+T_u^2=4C_F; b_R = C_F - C_R/2; box = b_R^2 P_R; dim(R)[Trc]_RR' symmetric; "
    "singlet row (0,-2C_F,0..); (T1.T2+T3.T4)M0 = (-C_R b_R/2 + X_R) P_R; (T1.T4+T2.T3)M0 = (-C_R b_R/2 - X_R) P_R; "
    "(T1.T3+T2.T4)M0 = (C_R-2C_F) b_R P_R, with X_R = sum_R' [Trc]_RR' b_R'")

# symbolic SU(N) and SO(N) matrices by interpolation of N*entry (a polynomial), with held-out N
Ns = sp.Symbol('N')


def interp(g, Nlist, hold, getter):
    pts = [(N, sp.Rational(N)**2*sp.Rational(getter(CD[(g, N)]).numerator, getter(CD[(g, N)]).denominator))
           for N in Nlist]
    poly = sp.interpolate(pts, Ns)
    f = sp.factor(poly/Ns**2)
    for N in hold:
        v = getter(CD[(g, N)])
        assert f.subs(Ns, N) == sp.Rational(v.numerator, v.denominator), (g, N)
    return f


suN = list(range(2, 8))
suH = [8, 9]
TrcSU = sp.Matrix(2, 2, lambda r, c: interp('SU', suN, suH, lambda cd: cd['Trc'][r][c]))
bSU = [interp('SU', suN, suH, lambda cd, r=r: cd['born'][r]) for r in range(2)]
XSU = [interp('SU', suN, suH, lambda cd, r=r: cd['X'][r]) for r in range(2)]
paperTrc = sp.Matrix([[0, -(Ns**2-1)/Ns], [-1/Ns, 2/Ns - Ns/2]])
say("  SU(N) symbolic (N^2 x entry fitted by a polynomial on N=2..7, held out N=8,9):")
say(f"    [T_rc] = {TrcSU.tolist()} ; b = {bSU} ; X = {XSU}")
check("SU(N) [T_rc] equals eq. (TrcSUN) of the draft (numbers.tex \\nmTrcSUN)",
      sp.simplify(TrcSU - paperTrc) == sp.zeros(2, 2))
soN = list(range(5, 10))
soH = [10, 11]
TrcSO = sp.Matrix(3, 3, lambda r, c: interp('SO', soN, soH, lambda cd: cd['Trc'][r][c]))
bSO = [interp('SO', soN, soH, lambda cd, r=r: cd['born'][r]) for r in range(3)]
XSO = [interp('SO', soN, soH, lambda cd, r=r: cd['X'][r]) for r in range(3)]
say("  SO(N) vector, channels (1, A=antisymmetric, S=symmetric traceless), N^2 x entry fitted on N=5..9, held out N=10,11:")
say(f"    [T_rc] = {TrcSO.tolist()} ; b = {bSO} ; X = {XSO}")
OUT['TrcSU'] = str([[sp.factor(x) for x in row] for row in TrcSU.tolist()])
OUT['XSU'] = str([sp.factor(x) for x in XSU])
OUT['XSO'] = str([sp.factor(x) for x in XSO])
OUT['TrcSO'] = str([[sp.factor(x) for x in row] for row in TrcSO.tolist()])
for g, N in [('SU', 3), ('SO', 5), ('SO', 7)]:
    cd = CD[(g, N)]
    OUT[f'color_{g}{N}'] = str(dict(CF=str(cd['CF']), CR=[str(x) for x in cd['CR']], b=[str(x) for x in cd['born']],
                                    X=[str(x) for x in cd['X']], Trc=[[str(x) for x in r] for r in cd['Trc']]))

# =====================================================================================
# Part B. The order-a^2 amplitude from the dipole operator, both physical regions
# =====================================================================================
say("\nPart B. One-loop amplitude from the dipole operator acting on the Born term")
a, L, Lp, lam, c0 = sp.symbols('a L Lp lambda c0')
Lt, D, kap, b, C, X, w = sp.symbols('Lt Delta kappa b C X omega')
ipi = sp.I*sp.pi
# channel components of the pair classes on the Born tensor M0 = 2a b_R P_R (Part A, all groups):
S_R = -C*b/2 + X        # (T1.T2+T3.T4) M0 / (2a), channel R
U_R = -C*b/2 - X        # (T1.T4+T2.T3) M0 / (2a)
# one-loop amplitude: M1 = int_{c0}^{L} dlam Gamma(lam) M0, the pair (i,j) contributing
# T_i.T_j [ln(-s_ij/s) + lam] with lam = ln(s/mu'^2); t pairs give no logarithm (I2)
def one_loop(phase_r, phase_c, Lvar):
    soft = 2*a*2*a*(S_R*sp.integrate(lam + phase_r, (lam, c0, Lvar)) + U_R*sp.integrate(lam + phase_c, (lam, c0, Lvar)))
    return sp.expand(soft)


# region 1: s_r > 0: ln(-s_r - i0) = L - i pi, ln(-s_c - i0) = L;  Lt = L - i pi/2, Delta = -i pi
A1 = one_loop(-ipi, 0, L) + 2*a**2*b**2*(L - ipi)**2
A1 = sp.expand(A1.subs(L, Lt + ipi/2))
# region 2: s_c > 0: ln(-s_r - i0) = Lp, ln(-s_c - i0) = Lp - i pi;  Lt = Lp - i pi/2, Delta = +i pi
A2 = one_loop(0, -ipi, Lp) + 2*a**2*b**2*Lp**2
A2 = sp.expand(A2.subs(Lp, Lt + ipi/2))
target = lambda Dv: sp.expand(2*a**2*((b**2 - C*b)*Lt**2 + (b**2 + 2*X)*Dv*Lt))
dep = lambda e: sp.expand(e - e.subs(Lt, 0))
check("region s_r>0: Lt-dependent part = 2a^2[(b^2-C_R b)Lt^2 + (b^2+2X_R) Delta Lt] with Delta=-i pi",
      sp.expand(dep(A1) - target(-ipi)) == 0)
check("region s_c>0: the same with Delta=+i pi", sp.expand(dep(A2) - target(ipi)) == 0)
check("Lt-dependent part independent of the lower limit c0", sp.diff(dep(A1), c0) == 0 and sp.diff(dep(A2), c0) == 0)
say(f"   constants (region s_r>0, lower limit c0): {sp.factor(sp.expand(A1.subs(Lt, 0)))}")
# operator form of the soft part: 2a[-Tt^2 Lt^2/2 + Trc Delta Lt] M0, channel R
soft_op = sp.expand(2*a*(-C*Lt**2/2*2*a*b + D*Lt*2*a*X))
check("soft part = 2a[-T_t^2 Lt^2/2 + T_rc Delta Lt] M0 (eq. (4) integrated)",
      sp.expand(dep(one_loop(-ipi, 0, L).subs(L, Lt + ipi/2)) - soft_op.subs(D, -ipi)) == 0)
# amplitude as a function of (Lt, Delta), same color operators in both regions -> signature projection
Aamp = target(D)
Aeven = sp.expand((Aamp + Aamp.subs(D, -D))/2)
Aodd = sp.expand((Aamp - Aamp.subs(D, -D))/2)
say(f"   A^+_R (Lt-dependent) = {sp.factor(Aeven)}")
say(f"   A^-_R (Lt-dependent) = {sp.factor(Aodd)}")
OUT['Aeven'] = str(Aeven)
OUT['Aodd'] = str(Aodd)

# =====================================================================================
# Part C. Signature factors, phases, and the order-a^2 partial waves from eq. (7)
# =====================================================================================
say("\nPart C. Signature factors and the partial waves F^(2) from eq. (7)")
etap, etam = sp.cosh(w*D/2), sp.sinh(w*D/2)
# e^{w L} xi^pm in region s_r>0 equals (e^{w l_r} pm e^{w l_c})/2 = e^{w Lt} eta^pm
lr1, lc1 = L - ipi, L
for sg, eta in ((1, etap), (-1, etam)):
    lhs = sp.exp(w*L)*(sp.exp(-ipi*w) + sg)/2
    mid = (sp.exp(w*lr1) + sg*sp.exp(w*lc1))/2
    rhs = (sp.exp(w*(L - ipi/2))*eta).subs(D, -ipi)
    check(f"e^(wL) xi^{'+' if sg > 0 else '-'} = (e^(w l_r) {'+' if sg > 0 else '-'} e^(w l_c))/2 = e^(w Lt) eta",
          sp.simplify((lhs - mid).rewrite(sp.exp)) == 0 and sp.simplify((lhs - rhs).rewrite(sp.exp)) == 0)
phi = {1: sp.diff(etap, w)/etap, -1: sp.diff(etam, w)/etam}
psi = {1: D*etam/etap, -1: D*etap/etam}
check("phi^pm, psi^pm even in Delta", all(sp.simplify(f - f.subs(D, -D)) == 0 for f in list(phi.values()) + list(psi.values())))
check("psi^+ psi^- = Delta^2", sp.simplify(psi[1]*psi[-1] - D**2) == 0)
def same_at(f, g, pts=(sp.Rational(3, 10), sp.Rational(7, 10), sp.Rational(13, 10), sp.Rational(-9, 7))):
    """f at Delta = -i pi against g, at several points, 40 digits (checks of eqs. (5),(6),(8))."""
    return all(abs(sp.N((f.subs(D, -ipi) - g).subs(w, p), 40)) < sp.Float('1e-35') for p in pts)


check("eq. (6): psi^+ = -pi tan(pi w/2)", same_at(psi[1], -sp.pi*sp.tan(sp.pi*w/2)))
check("eq. (5): psi^- = pi cot(pi w/2)", same_at(psi[-1], sp.pi*sp.cot(sp.pi*w/2)))
check("eq. (8): phi^+ = -(pi/2) tan(pi w/2)", same_at(phi[1], -sp.pi/2*sp.tan(sp.pi*w/2)))
check("eq. (8): phi^- = (pi/2) cot(pi w/2)", same_at(phi[-1], sp.pi/2*sp.cot(sp.pi*w/2)))
check("control: psi^- is not -pi cot(pi w/2)", not same_at(psi[-1], -sp.pi*sp.cot(sp.pi*w/2)))
for tau in (1, -1):
    for nm, f in (('phi', phi[tau]), ('psi', psi[tau])):
        OUT[f'{nm}{tau:+d}_series'] = str(sp.expand(sp.series(f, w, 0, 4).removeO()))
        say(f"   {nm}^{'+' if tau > 0 else '-'} = {sp.series(f, w, 0, 4)}")

F1 = 2*a*b/w                      # Born term in every channel, both signatures (I4)
Xw = 2*a*X/w                      # sum_R' [Trc]_RR' F_R'^(1)


def F2(tau, kappa=kap, psi_sign=1, phi_override=None):
    ph = phi[tau] if phi_override is None else phi_override
    rhs = 2*a*C*(sp.diff(F1, w) + ph*F1) + F1**2 + 2*a*kappa*psi_sign*psi[tau]*Xw
    return sp.expand(sp.series(rhs/w, w, 0, 2).removeO())


F2p, F2m = F2(1), F2(-1)
say(f"   F^(2)+_R = {sp.collect(F2p, w)}")
say(f"   F^(2)-_R = {sp.collect(F2m, w)}")
OUT['F2p'] = str(F2p)
OUT['F2m'] = str(F2m)


def residue(expr_w):
    return sp.expand(sp.series(expr_w, w, 0, 1).removeO().coeff(w, -1))


def Res(tau, F):
    eta = etap if tau == 1 else etam
    return residue(sp.expand(sp.series(sp.exp(w*Lt)*eta, w, 0, 5).removeO())*F)


Rp, Rm = Res(1, F2p), Res(-1, F2m)
say(f"   Res e^(w Lt) eta^+ F^(2)+ = {sp.collect(Rp, [Lt, D])}")
say(f"   Res e^(w Lt) eta^- F^(2)- = {sp.collect(Rm, [Lt, D])}")
OUT['Rp'] = str(Rp)
OUT['Rm'] = str(Rm)

# =====================================================================================
# Part D. Comparison and mismatch
# =====================================================================================
say("\nPart D. Amplitude minus residues")
dP = sp.expand(Aeven - dep(Rp))
dM = sp.expand(Aodd - dep(Rm))
say(f"   positive signature, Lt-dependent difference = {sp.factor(dP)}")
say(f"   negative signature, Lt-dependent difference = {sp.factor(dM)}")
check("positive signature agrees for every kappa", dP == 0)
check("negative signature difference = 4 a^2 (1-kappa) X Delta Lt", sp.expand(dM - 4*a**2*(1 - kap)*X*D*Lt) == 0)
astra = sp.expand((4*sp.I*sp.pi*X*Lt*(kap - 1)*a**2))
check("at Delta=-i pi this is 4 i pi a^2 X Lt (kappa-1), the form of ASTRA_CHECK item 1", sp.expand(dM.subs(D, -ipi) - astra) == 0)
OUT['mismatch'] = str(dM)
for kv in (1, -1):
    say(f"   kappa={kv:+d}: F^(2)-_R 1/w^3 coefficient = {sp.factor(F2m.subs(kap, kv).coeff(w, -3))}, "
        f"residue odd part = {sp.factor(Rm.subs(kap, kv))}, amplitude odd part = {sp.factor(Aodd)}")

# =====================================================================================
# Part E. The constant terms (what the comparison does not test)
# =====================================================================================
say("\nPart E. Lt-independent terms")
Rp0 = sp.expand(Rp.subs(Lt, 0))
Rm0 = sp.expand(Rm.subs(Lt, 0))
say(f"   residue constants: positive {sp.factor(Rp0)}, negative {Rm0}")
say(f"   psi^+ enters F^(2)+ only through {sp.expand(2*a*kap*sp.series(psi[1], w, 0, 2).removeO()*Xw/w)}: a 1/w term, "
    f"whose residue with e^(w Lt) eta^+ is Lt-independent")
check("psi^+ drops out of every Lt-dependent term at order a^2",
      sp.diff(dep(Res(1, F2(1, psi_sign=0))) - dep(Rp), kap) == 0 and dep(Res(1, F2(1, psi_sign=0))) == dep(Rp))
rows = []
for label, l0s, l0b in (("start at l_r=0 (both)", -D/2, -D/2), ("start at Lt=0 (both)", 0, 0),
                        ("start at l_c=0 (both)", D/2, D/2), ("soft at l_c=0, box at l_r=0", D/2, -D/2)):
    soft = 4*a**2*sp.integrate(S_R*(lam + D/2) + U_R*(lam - D/2), (lam, l0s, Lt))
    box = 2*a**2*b**2*((Lt + D/2)**2 - (l0b + D/2)**2)
    amp = sp.expand(soft + box)
    ev = sp.expand((amp + amp.subs(D, -D))/2).subs(Lt, 0)
    od = sp.expand((amp - amp.subs(D, -D))/2).subs(Lt, 0)
    assert sp.expand(dep(amp) - Aamp) == 0
    mp = [kv for kv in (1, -1) if sp.expand(ev - Rp0.subs(kap, kv)) == 0 and sp.expand(od - Rm0) == 0]
    rows.append((label, sp.factor(ev), sp.factor(od), mp))
    say(f"   {label:30s}: even constant {sp.factor(ev)}, odd constant {od}; equals the residue constants for kappa in {mp}")
OUT['Rp0'] = str(Rp0)
# singlet: the positive constant is the zeta_2/N term of P^(1)+
z2 = sp.Symbol('zeta2')
CA_, CF_ = sp.symbols('C_A C_F')
sing = {b: CF_, C: 0, X: CF_*(CA_ - 2*CF_)}
sing[a] = 1
say(f"   singlet (b=C_F, C=0, X=C_F(C_A-2C_F)): F^(2)+_1 = {sp.factor(F2p.subs(sing).coeff(w, -3))} a^2/w^3 + "
    f"({sp.factor(F2p.subs(sing).coeff(w, -1).subs(D**2, -6*z2))}) a^2/w ;  F^(2)-_1 1/w term "
    f"({sp.factor(F2m.subs(sing).coeff(w, -1).subs(D**2, -6*z2))}) a^2/w")
say("   data for comparison (not computed here): the x^0 zeta_2 term of P^(1)+ at small x is -8 zeta2 C_F^2, i.e. "
    "-8 zeta2 C_F^2 a^2/N, read from eq. (4.6) of MVV (MVV3.tex l. 1566-1575, 1605-1612)")
OUT['singlet_1overw'] = str([sp.factor(F2p.subs(sing).coeff(w, -1).subs(D**2, -6*z2)), sp.factor(F2m.subs(sing).coeff(w, -1).subs(D**2, -6*z2))])

# =====================================================================================
# Part F. SU(N) and general-group channels written out; link to the two-loop P^-
# =====================================================================================
say("\nPart F. Channels written out")
chan = {'1': {b: bSU[0], C: 0, X: XSU[0]}, 'A': {b: bSU[1], C: Ns, X: XSU[1]}}
for R, sub in chan.items():
    for kv in (1, -1):
        say(f"   SU(N) R={R} kappa={kv:+d}:  F^(2)+ w^-3 coeff {sp.factor(F2p.subs(sub).coeff(w, -3))}, "
            f"F^(2)- w^-3 coeff {sp.factor(F2m.subs(sub).subs(kap, kv).coeff(w, -3))}, "
            f"A^- = {sp.factor(Aodd.subs(sub).subs(D, -ipi))},  Res^- = {sp.factor(Rm.subs(sub).subs(kap, kv).subs(D, -ipi))}")
    OUT[f'SU_{R}_Aodd'] = str(sp.factor(Aodd.subs(sub)))
    OUT[f'SU_{R}_Aeven'] = str(sp.factor(Aeven.subs(sub)))
su3 = {CF_: sp.Rational(4, 3), CA_: 3}
ep_, em_ = CF_**2 + 2*CF_*(CA_ - 2*CF_), CF_**2 - 2*CF_*(CA_ - 2*CF_)
say(f"   singlet odd coefficient b_1^2 + 2 kappa X_1: kappa=+1 {sp.factor(ep_)} (SU(3) {ep_.subs(su3)}), "
    f"kappa=-1 {sp.factor(em_)} (SU(3) {em_.subs(su3)})")
OUT['su3_singlet_odd'] = str([ep_.subs(su3), em_.subs(su3)])
# general group, singlet row [Trc]_{1A} = -2 C_F (App. A), b_A = C_F - C_A/2
Xg1 = sp.factor(-2*CF_*(CF_ - CA_/2))
F2m1 = {kv: sp.factor(F2m.subs({b: CF_, C: 0, X: Xg1, kap: kv, a: 1}).coeff(w, -3)) for kv in (1, -1)}
F2p1 = sp.factor(F2p.subs({b: CF_, C: 0, X: Xg1, a: 1}).coeff(w, -3))
say(f"   general group, singlet: X_1 = {Xg1}; F^(2)+_1 = {F2p1} a^2/w^3; F^(2)-_1 = {F2m1[1]} a^2/w^3 (kappa=+1), {F2m1[-1]} a^2/w^3 (kappa=-1)")
OUT['F2m1'] = str(F2m1)
# two-loop leading log of P^- - P^+ from eq. (4.7) of Ref. [MVV] (source MVV3.tex l. 1631-1646):
# P^(1)- - P^(1)+ = 16 C_F (C_F - C_A/2) ( p_qq(-x)[z2 + 2 H_{-1,0} - H_{0,0}] - 2(1-x) - (1+x) H_0 )
# at small x: p_qq(-x) -> 1, H_{0,0} = ln^2 x/2, H_{-1,0} = O(x ln x), H_0 = ln x; Mellin at x^0: int_0^1 x^(N-1) ln^k x
x, Nm = sp.symbols('x N', positive=True)
lnx = sp.log(x)
small = 16*CF_*(CF_ - CA_/2)*(1*(z2 - lnx**2/2) - 2 - lnx)
mell = sp.expand(sp.integrate(sp.expand(x**(Nm - 1)*small), (x, 0, 1), conds='none'))
eqdiff = {kv: sp.factor(F2m1[kv] - F2p1) for kv in (1, -1)}
say(f"   data: P^(1)- - P^(1)+ at x^0 in N space = {sp.collect(sp.factor_terms(mell), [Nm])}")
check("kappa=+1 reproduces the N^-3 coefficient of P^(1)- - P^(1)+ (the two-loop leading log of P^-)",
      sp.expand(mell.coeff(Nm, -3) - eqdiff[1]) == 0)
check("kappa=-1 does not", sp.expand(mell.coeff(Nm, -3) - eqdiff[-1]) != 0)
OUT['pminus_LL'] = str(sp.factor(mell.coeff(Nm, -3)))
# P^(1)+ itself, eq. (4.6) of MVV (MVV3.tex l. 1561-1625), terms that survive at x^0 for x -> 0
# (p_qq(x), p_qq(-x) -> 1; H_1, H_2, H_{1,0}, H_{-1,0} = O(x); H_0 = ln x, H_{0,0} = ln^2 x/2; delta(1-x) dropped):
#   C_A C_F: 4[(67/18 - z2 + 11/6 H_0 + H_00) + (z2 - H_00) + 14/3]
#   C_F n_f: -4[(5/9 + H_0/3) + 2/3]
#   C_F^2:   4[2(-3/4 H_0) - 2(z2 - H_00) - (1 - 3/2 H_0) - H_0 - H_00]
nf = sp.Symbol('n_f')
H0, H00 = lnx, lnx**2/2
p1p_x0 = (4*CA_*CF_*((sp.Rational(67, 18) - z2 + sp.Rational(11, 6)*H0 + H00) + (z2 - H00) + sp.Rational(14, 3))
          - 4*CF_*nf*((sp.Rational(5, 9) + H0/3) + sp.Rational(2, 3))
          + 4*CF_**2*(2*(-sp.Rational(3, 4)*H0) - 2*(z2 - H00) - (1 - sp.Rational(3, 2)*H0) - H0 - H00))
mell_p = sp.expand(sp.integrate(sp.expand(x**(Nm - 1)*p1p_x0), (x, 0, 1), conds='none'))
say(f"   data: P^(1)+ at x^0 in N space = {sp.collect(mell_p, Nm)}")
check("P^(1)+ leading log 4 C_F^2/N^3 equals the F^(2)+_1 coefficient of eq. (7)", sp.expand(mell_p.coeff(Nm, -3) - F2p1) == 0)
p1m_LL = sp.expand(mell_p.coeff(Nm, -3) + mell.coeff(Nm, -3))
say(f"   data: P^(1)- leading log coefficient of a^2/N^3 = {sp.factor(p1m_LL)}; eq. (7): kappa=+1 {F2m1[1]}, kappa=-1 {F2m1[-1]}")
check("kappa=+1: F^(2)-_1 = two-loop leading log of P^-", sp.expand(p1m_LL - F2m1[1]) == 0)
zp = sp.expand(mell_p.coeff(Nm, -1)).coeff(z2)
say(f"   data: zeta2/N coefficient of P^(1)+ = {zp};  eq. (7): {sp.factor(F2p.subs(sing).coeff(w, -1).subs(D**2, -6*z2).coeff(z2))} (not fixed by the evolution)")
OUT['p1p_data'] = str([sp.factor(mell_p.coeff(Nm, -3)), zp])

# order a^3: the first Lt-dependent appearance of psi^+ (SU(N) two-channel system, positive-signature singlet)
say("\n   Order a^3 (two loops): where psi^+ first enters an Lt-dependent term, SU(N) system")
bv, Cv = bSU, [0, Ns]
F1v = [2*a*bv[r]/w for r in range(2)]


def F2v(tau, r, kv, ps_on=1):
    rhs = 2*a*Cv[r]*(sp.diff(F1v[r], w) + phi[tau]*F1v[r]) + F1v[r]**2 + 2*a*kv*ps_on*psi[tau]*sum(TrcSU[r, j]*F1v[j] for j in range(2))
    return sp.expand(sp.series(rhs/w, w, 0, 2).removeO())


a3 = {}
for kv in (1, -1):
    F2m_A = F2v(-1, 1, kv)
    F2p_1_full, F2p_1_nops = F2v(1, 0, kv), F2v(1, 0, kv, ps_on=0)
    term_i = sp.expand(sp.series(2*a*kv*psi[1]*TrcSU[0, 1]*F2m_A/w, w, 0, 1).removeO())      # psi^+ on F_A^-(2)
    term_ii = sp.expand(2*F1v[0]*(F2p_1_full - F2p_1_nops)/w)                                  # a^2 constant iterated
    ri, rii = dep(Res(1, term_i)), dep(Res(1, term_ii))
    S3 = sp.factor(-48*z2*kv*CF_*(bv[1]**2 + 2*kv*XSU[1]).subs(Ns, Ns)).subs({CF_: (Ns**2 - 1)/(2*Ns)})
    ri_z = sp.factor(ri.subs(D**2, -6*z2))
    a3[kv] = (ri_z, sp.factor(rii.subs(D**2, -6*z2)))
    say(f"   kappa={kv:+d}: psi^+ acting on F_A^-(2): {ri_z};  a^2 psi^+ constant iterated by the quark-pair term: {a3[kv][1]}")
    check(f"kappa={kv:+d}: the first equals -S_3 a^3 Lt^2/2 with S_3 = -48 zeta2 kappa C_F (b_A^2 + 2 kappa X_A)",
          sp.simplify(ri_z - (-S3*a**3*Lt**2/2)) == 0)
    say(f"      S_3 (SU(3)) = {sp.nsimplify(S3.subs(Ns, 3))}")
    OUT[f'a3_psiplus_k{kv:+d}'] = str([ri_z, a3[kv][1]])

# =====================================================================================
# Part G. Controls that must fail
# =====================================================================================
say("\nPart G. Controls (each must give a nonzero Lt-dependent difference)")
ctrl = {}
ctrl['kappa=-1'] = sp.expand(Aodd - dep(Res(-1, F2(-1, kappa=-1))))
cc = sp.Symbol('c')
rhs_c = 2*a*C*(sp.diff(F1, w) + phi[1]*F1) + F1**2 + 2*a*(psi[1] + cc)*Xw     # psi^+ -> psi^+ + c, kappa = 1
ctrl['psi^+ with an omega^0 term c'] = sp.expand(Aeven - dep(Res(1, sp.expand(sp.series(rhs_c/w, w, 0, 2).removeO()))))
ctrl['soft phase of the other region'] = sp.expand(Aodd - dep(Res(-1, F2(-1, psi_sign=-1)).subs(kap, 1)))
ctrl['phi^- = 0'] = sp.expand(Aodd - dep(Res(-1, F2(-1, phi_override=0)).subs(kap, 1)))
ctrl['phi^+ = 1/w'] = sp.expand(Aeven - dep(Res(1, F2(1, phi_override=1/w)).subs(kap, 1)))
Abox_c = target(D) - 2*a**2*b**2*(Lt + D/2)**2 + 2*a**2*b**2*(Lt - D/2)**2
ctrl['box as function of l_c'] = sp.expand((Abox_c - Abox_c.subs(D, -D))/2 - dep(Rm.subs(kap, 1)))
ctrl['signature factor e^{+i pi w}'] = sp.expand(Aodd - dep(residue(sp.expand(
    sp.series(sp.exp(w*Lt)*(-etam), w, 0, 5).removeO())*F2m.subs(kap, 1))))
for k, v in ctrl.items():
    say(f"   {k:34s}: difference {sp.factor(v)}")
    check(f"control '{k}' fails", v != 0)

OUT['controls'] = str({k: str(sp.factor(v)) for k, v in ctrl.items()})
with open('t11_py_results.json', 'w') as fh:
    json.dump(OUT, fh, indent=1, sort_keys=True)
say(f"\nFAILED CHECKS: {FAILS if FAILS else 'none'}")
sys.exit(1 if FAILS else 0)


==> anc/numbers/deposit/T11/t11_py_results.json <==
{
 "Aeven": "-2*C*Lt**2*a**2*b + 2*Lt**2*a**2*b**2",
 "Aodd": "4*Delta*Lt*X*a**2 + 2*Delta*Lt*a**2*b**2",
 "F2m": "-C*Delta**4*a**2*b*omega/180 + C*Delta**2*a**2*b/(3*omega) - Delta**4*X*a**2*kappa*omega/90 + 2*Delta**2*X*a**2*kappa/(3*omega) + 8*X*a**2*kappa/omega**3 + 4*a**2*b**2/omega**3",
 "F2m1": "{1: 4*C_F*(2*C_A - 3*C_F), -1: -4*C_F*(2*C_A - 5*C_F)}",
 "F2p": "-C*Delta**4*a**2*b*omega/12 + C*Delta**2*a**2*b/omega - 4*C*a**2*b/omega**3 - Delta**4*X*a**2*kappa*omega/6 + 2*Delta**2*X*a**2*kappa/omega + 4*a**2*b**2/omega**3",
 "Rm": "4*Delta*Lt*X*a**2*kappa + 2*Delta*Lt*a**2*b**2",
 "Rp": "C*Delta**2*a**2*b/2 - 2*C*Lt**2*a**2*b + 2*Delta**2*X*a**2*kappa + Delta**2*a**2*b**2/2 + 2*Lt**2*a**2*b**2",
 "Rp0": "C*Delta**2*a**2*b/2 + 2*Delta**2*X*a**2*kappa + Delta**2*a**2*b**2/2",
 "SU_1_Aeven": "Lt**2*a**2*(N - 1)**2*(N + 1)**2/(2*N**2)",
 "SU_1_Aodd": "Delta*Lt*a**2*(N - 1)*(N + 1)*(N**2 + 3)/(2*N**2)",
 "SU_A_Aeven": "Lt**2*a**2*(2*N**2 + 1)/(2*N**2)",
 "SU_A_Aodd": "-Delta*Lt*a**2*(2*N**2 + 3)/(2*N**2)",
 "TrcSO": "[[0, -(N - 1)/2, 0], [-1/N, 0, -(N - 2)*(N + 2)/(4*N)], [0, -(N - 2)/4, 0]]",
 "TrcSU": "[[0, -(N - 1)*(N + 1)/N], [-1/N, -(N - 2)*(N + 2)/(2*N)]]",
 "XSO": "[-(N - 1)/8, (N - 4)/16, -(N - 2)/16]",
 "XSU": "[(N - 1)*(N + 1)/(2*N**2), -(N**2 + 2)/(4*N**2)]",
 "a3_psiplus_k+1": "[-3*Lt**2*a**3*zeta2*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3, -6*Lt**2*a**3*zeta2*(N - 1)**2*(N + 1)**2/N**3]",
 "a3_psiplus_k-1": "[-3*Lt**2*a**3*zeta2*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3, 6*Lt**2*a**3*zeta2*(N - 1)**2*(N + 1)**2/N**3]",
 "color_SO5": "{'CF': '1', 'CR': ['0', '3/2', '5/2'], 'b': ['1', '1/4', '-1/4'], 'X': ['-1/2', '1/16', '-3/16'], 'Trc': [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]}",
 "color_SO7": "{'CF': '3/2', 'CR': ['0', '5/2', '7/2'], 'b': ['3/2', '1/4', '-1/4'], 'X': ['-3/4', '3/16', '-5/16'], 'Trc': [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]}",
 "color_SU3": "{'CF': '4/3', 'CR': ['0', '3'], 'b': ['4/3', '-1/6'], 'X': ['4/9', '-11/36'], 'Trc': [['0', '-8/3'], ['-1/3', '-5/6']]}",
 "controls": "{'kappa=-1': '8*Delta*Lt*X*a**2', 'psi^+ with an omega^0 term c': '-4*Lt*X*a**2*c', 'soft phase of the other region': '8*Delta*Lt*X*a**2', 'phi^- = 0': '2*C*Delta*Lt*a**2*b', 'phi^+ = 1/w': '-2*C*Lt**2*a**2*b', 'box as function of l_c': '-4*Delta*Lt*a**2*b**2', 'signature factor e^{+i pi w}': '4*Delta*Lt*a**2*(2*X + b**2)'}",
 "mismatch": "-4*Delta*Lt*X*a**2*kappa + 4*Delta*Lt*X*a**2",
 "p1p_data": "[4*C_F**2, -8*C_F**2]",
 "phi+1_series": "-Delta**4*omega**3/48 + Delta**2*omega/4",
 "phi-1_series": "-Delta**4*omega**3/720 + Delta**2*omega/12 + 1/omega",
 "pminus_LL": "8*C_F*(C_A - 2*C_F)",
 "psi+1_series": "-Delta**4*omega**3/24 + Delta**2*omega/2",
 "psi-1_series": "-Delta**4*omega**3/360 + Delta**2*omega/6 + 2/omega",
 "singlet_1overw": "[-12*C_F*kappa*zeta2*(C_A - 2*C_F), -4*C_F*kappa*zeta2*(C_A - 2*C_F)]",
 "su3_singlet_odd": "[8/3, 8/9]"
}

==> anc/numbers/deposit/T14/adv/adv_compare.out <==
engine A (Julia) representations: 25 ['E6_27', 'E7_56', 'F4_26', 'G2_7', 'G2_7gap', 'SO10', 'SO3', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SU2', 'SU2_spin2', 'SU2_spin3/2', 'SU3', 'SU3_10', 'SU3_6', 'SU4', 'SU5', 'SU6', 'Sp10', 'Sp4', 'Sp6', 'Sp8']
engine B (PARI exact) representations: 17 ['G2', 'SO3', 'SO5', 'SO6', 'SO7', 'SO8', 'SU2', 'SU2_spin2', 'SU2_spin3/2', 'SU3', 'SU3_10', 'SU3_6', 'SU4', 'SU5', 'Sp4', 'Sp6', 'Sp8']
report table rows: 23  channel rows: 23
A vs PARI: compared 17 representations
A vs report: compared 23 table rows and 23 channel rows
  record group not in A: E8
A vs record: compared 18 groups
closed forms vs explicit: compared 88 items
math-tools reference values compared: 13
TOTAL MISMATCHES: 0


==> anc/numbers/deposit/T14/adv/adv_compare.py <==
#!/usr/bin/env python3
"""ADV T14: cross-compare engine A (Julia, adv_groups_data*.txt), engine B (PARI, adv_exact.out),
the report's tables (../t14_tables.txt) and the record (ma_a/step5_five_loop/P1/color_data.json),
and the closed forms of the report for SO(N), Sp(N) against the explicit values. Exact Fractions only."""
import re, json, ast, os
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, '../../../../../..'))
out = open(os.path.join(HERE, 'adv_compare.out'), 'w')
def say(*a):
    s = ' '.join(str(x) for x in a); print(s); out.write(s + '\n')

def fr(s): return F(s.strip())

# expected coverage of the deposited inputs; a missing, duplicated or unparsed entry is a failure (nonzero exit)
EXP_A = {'SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO3', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SO10', 'Sp4', 'Sp6', 'Sp8', 'Sp10',
         'G2_7', 'G2_7gap', 'SU2_spin3/2', 'SU2_spin2', 'SU3_6', 'SU3_10', 'F4_26', 'E6_27', 'E7_56'}
EXP_B = {'SU2', 'SU3', 'SU4', 'SU5', 'SO3', 'SO5', 'SO6', 'SO7', 'SO8', 'Sp4', 'Sp6', 'Sp8', 'G2', 'SU2_spin3/2',
         'SU2_spin2', 'SU3_6', 'SU3_10'}
EXP_REP = {'SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO3', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SO10', 'Sp4', 'Sp6', 'Sp8', 'Sp10',
           'G2', 'SU2j32', 'SU2j2', 'SU3r6', 'SU3r10', 'F4', 'E6'}
EXP_REC = {'SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SO10', 'Sp4', 'Sp6', 'Sp8', 'G2', 'F4', 'E6',
           'E7', 'E8'}
KEYS_A = ('CF', 'CA', 'S3', 'S4', 'S5', 'S3m', 'S4m', 'dFA', 'dAA', 'K')
NO_DFA_A, NO_DAA_A = {'E7_56'}, {'Sp10', 'E6_27', 'E7_56'}   # not computed by engine A
KEYS_B = ('CF', 'CA', 'b', 'K', 'dFA', 'S3', 'S4', 'S5', 'S3m', 'S4m')
ncov = 0
def need(label, ok):
    global ncov
    if not ok:
        ncov += 1; say('  COVERAGE FAILURE', label)
    return ok

# ---------------- engine A
A = {}
for fn in ('adv_groups_data.txt', 'adv_groups_data_E7_56.txt'):
    for line in open(os.path.join(HERE, fn)):
        name, rest = line.split(' | ', 1)
        d = {}
        for key in ('CF', 'CA', 'S3', 'S4', 'S5', 'S3m', 'S4m', 'dFA', 'dAA', 'K'):
            m = re.search(r'\b' + key + r'=([-\d/]+)', rest)
            if m: d[key] = fr(m.group(1))
        d['dims'] = ast.literal_eval(re.search(r'dims=(\[[^\]]*\])', rest).group(1))
        d['C'] = [fr(x) for x in ast.literal_eval(re.search(r'C=(\[[^\]]*\])', rest).group(1))]
        d['b'] = [fr(x) for x in ast.literal_eval(re.search(r' b=(\[[^\]]*\])', rest).group(1))]
        d['iA'] = int(re.search(r'iA=(\d+)', rest).group(1))
        T = ast.literal_eval(re.search(r'T=(\[\[.*?\]\])', rest).group(1))
        d['T'] = [[fr(x) for x in row] for row in T]
        need(f'engine A: duplicate representation {name}', name not in A)
        req = [k for k in KEYS_A if not (k == 'dFA' and name in NO_DFA_A) and not (k == 'dAA' and name in NO_DAA_A)]
        need(f'engine A: {name} lacks {[k for k in req if k not in d]}', all(k in d for k in req))
        A[name] = d
say('engine A (Julia) representations:', len(A), sorted(A))

# ---------------- engine B
B = {}
cur = None
for line in open(os.path.join(HERE, 'adv_exact.out')):
    m = re.match(r'== (\S+)\s+n=(\d+) N_A=(\d+)', line)
    if m:
        cur = m.group(1); need(f'engine B: duplicate representation {cur}', cur not in B); B[cur] = {'T': []}; continue
    if cur is None: continue
    m = re.match(r'\s+C_F=(\S+)\s+C_A=(\S+)', line)
    if m: B[cur]['CF'] = fr(m.group(1)); B[cur]['CA'] = fr(m.group(2))
    m = re.match(r'\s+b_R=\[(.*)\]', line)
    if m: B[cur]['b'] = [fr(x) for x in m.group(1).split(',')]
    m = re.match(r'\s+Trc row \d+: \[(.*)\]', line)
    if m: B[cur]['T'].append([fr(x) for x in m.group(1).split(',')])
    m = re.match(r'\s+K=(\S+)\s+Q=(\S+)\s+dFA \(Q-route\)=(\S+)', line)
    if m: B[cur]['K'] = fr(m.group(1)); B[cur]['dFA'] = fr(m.group(3))
    m = re.match(r'\s+S3=(\S+) S4=(\S+) S5=(\S+)\s+kappa=-1: S3=(\S+) S4=(\S+)', line)
    if m:
        for k, v in zip(('S3', 'S4', 'S5', 'S3m', 'S4m'), m.groups()): B[cur][k] = fr(v)
    m = re.match(r'\s+direct symmetrized d_R d_A / N_R = (\S+)\s+equals Q-route: (\d)', line)
    if m: B[cur]['dFA_direct'] = fr(m.group(1))
say('engine B (PARI exact) representations:', len(B), sorted(B))
for nm, b in B.items():
    need(f'engine B: {nm} lacks {[k for k in KEYS_B if k not in b]}', all(k in b for k in KEYS_B))
    need(f'engine B: {nm} has {len(b["T"])} Trc rows for {len(b.get("b", []))} channels', 0 < len(b['T']) == len(b.get('b', [])))
need(f'engine A representations {sorted(set(A) ^ EXP_A)} differ from those expected', set(A) == EXP_A)
need(f'engine B representations {sorted(set(B) ^ EXP_B)} differ from those expected', set(B) == EXP_B)

# ---------------- report tables
rep1, rep2 = {}, {}
for line in open(os.path.join(HERE, '..', 't14_tables.txt')):
    c = [x.strip() for x in line.strip().strip('|').split('|')]
    if len(c) == 10 and c[0] not in ('rep', '---') and not c[0].startswith('-'):
        need(f'report table: duplicate row {c[0]}', c[0] not in rep1)
        try:
            s3m, s4m = c[8].split(',')
            rep1[c[0]] = dict(CF=fr(c[3]), CA=fr(c[4]), dFA=fr(c[5]), S3=fr(c[6]), S4=fr(c[7]), S3m=fr(s3m), S4m=fr(s4m))
        except Exception as e:
            need(f'report table: row {c[0]} not parsed ({type(e).__name__}: {e})', False)
    if len(c) == 4 and ':' in c[1] and c[0] != 'rep':
        need(f'report channel table: duplicate row {c[0]}', c[0] not in rep2)
        try:
            ch = [tuple(x.split(':')) for x in c[1].split(',')]
            rep2[c[0]] = dict(dims=[int(x[0]) for x in ch], C=[fr(x[1]) for x in ch], b=[fr(x) for x in c[2].split(',')],
                              T=[[fr(x) for x in row.strip().strip('()').split(',')] for row in c[3].split(';')])
        except Exception as e:
            need(f'report channel table: row {c[0]} not parsed ({type(e).__name__}: {e})', False)
say('report table rows:', len(rep1), ' channel rows:', len(rep2))
need(f'report table rows {sorted(set(rep1) ^ EXP_REP)} differ from those expected', set(rep1) == EXP_REP)
need(f'report channel rows {sorted(set(rep2) ^ EXP_REP)} differ from those expected', set(rep2) == EXP_REP)

# ---------------- record
rec = json.load(open(os.path.join(ROOT, 'ma_a/step5_five_loop/P1/color_data.json')))
need(f'record groups {sorted(set(rec) ^ EXP_REC)} differ from those expected', set(rec) == EXP_REC)

alias = {'SU2j32': 'SU2_spin3/2', 'SU2j2': 'SU2_spin2', 'SU3r6': 'SU3_6', 'SU3r10': 'SU3_10', 'F4': 'F4_26', 'E6': 'E6_27',
         'G2': 'G2_7'}
recalias = {'G2': 'G2_7', 'F4': 'F4_26', 'E6': 'E6_27', 'E7': 'E7_56'}

nbad = 0
def cmp(tag, x, y):
    global nbad
    if x != y:
        nbad += 1; say('  MISMATCH', tag, x, y)

# A vs B
for nm, b in B.items():
    a = A['G2_7' if nm == 'G2' else nm]
    for k in ('CF', 'CA', 'b', 'T', 'S3', 'S4', 'S5', 'S3m', 'S4m', 'K', 'dFA'):
        if k in b and k in a: cmp(f'A/B {nm} {k}', a[k], b[k])
    if 'dFA_direct' in b: cmp(f'B direct/Q {nm}', b['dFA_direct'], b['dFA'])
say('A vs PARI: compared', len(B), 'representations')
# G2 from two generator sets in A
for k in ('CF', 'CA', 'b', 'T', 'S3', 'S4', 'S5', 'dFA', 'dAA'):
    cmp(f'A G2 Fano vs GAP {k}', A['G2_7'][k], A['G2_7gap'][k])
# A vs report
for rn, r in rep1.items():
    a = A[alias.get(rn, rn)]
    for k in r: cmp(f'A/report {rn} {k}', a[k], r[k])
for rn, r in rep2.items():
    a = A[alias.get(rn, rn)]
    for k in r: cmp(f'A/report-channels {rn} {k}', a[k], r[k])
say('A vs report: compared', len(rep1), 'table rows and', len(rep2), 'channel rows')
# A vs record
nrec = 0
for rn, r in rec.items():
    an = recalias.get(rn, rn)
    if an not in A: say('  record group not in A:', rn); continue
    a = A[an]; nrec += 1
    cmp(f'A/record {rn} CF', a['CF'], fr(r['C_R'])); cmp(f'A/record {rn} CA', a['CA'], fr(r['C_A']))
    cmp(f'A/record {rn} dims', a['dims'], [c['dim'] for c in r['channels']])
    cmp(f'A/record {rn} C', a['C'], [fr(c['C']) for c in r['channels']])
    cmp(f'A/record {rn} b', a['b'], [fr(x) for x in r['born']])
    cmp(f'A/record {rn} Tsu', a['T'], [[fr(x) for x in row] for row in r['Tsu']])
    if 'dFA' in a: cmp(f'A/record {rn} dFA', a['dFA'], fr(r['dRdA_over_NR']))
    if 'dAA' in a: cmp(f'A/record {rn} dAA', a['dAA'], fr(r['dAdA_over_NA']))
say('A vs record: compared', nrec, 'groups')
need(f'A vs record: {nrec} groups compared, 18 expected (E8 is not in A)', nrec == 18)

# closed forms of the report against explicit values
def so(N):
    N = F(N)
    return dict(dFA=(N-1)*(N-2)*(N*N-7*N+22)/768, S3=-F(3,4)*(N-1)*(2*N-7), S4=F(3,4)*(N-1)*(6*N*N-19*N+19),
                S5=-F(3,16)*(N-1)*(120*N**3-512*N**2+916*N-763),
                T=[[0, -(N-1)/2, 0], [-1/N, 0, -(N*N-4)/(4*N)], [0, -(N-2)/4, 0]],
                dims=[1, int(N*(N-1)/2), int((N-1)*(N+2)/2)], C=[0, (N-2)/2, N/2], b=[(N-1)/4, F(1, 4), -F(1, 4)])
def sp(N):
    N = F(N)
    return dict(dFA=(N+1)*(N+2)*(N*N+7*N+22)/768, S3=F(3,4)*(N+1)*(2*N+7), S4=-F(3,4)*(N+1)*(6*N*N+19*N+19),
                S5=F(3,16)*(N+1)*(120*N**3+512*N**2+916*N+763),
                T=[[0, 0, -(N+1)/2], [0, 0, -(N+2)/4], [-1/N, -(N*N-4)/(4*N), 0]],
                dims=[1, int((N-2)*(N+1)/2), int(N*(N+1)/2)], C=[0, N/2, (N+2)/2], b=[(N+1)/4, F(1, 4), -F(1, 4)])
ncf = 0
for N in (3, 5, 6, 7, 8, 9, 10):
    a = A[f'SO{N}']; c = so(N)
    for k in c: cmp(f'SO({N}) closed form {k}', a[k], c[k] if k != 'T' else [[F(x) for x in row] for row in c[k]]); ncf += 1
for N in (4, 6, 8, 10):
    a = A[f'Sp{N}']; c = sp(N)
    for k in c: cmp(f'Sp({N}) closed form {k}', a[k], c[k] if k != 'T' else [[F(x) for x in row] for row in c[k]]); ncf += 1
say('closed forms vs explicit: compared', ncf, 'items')
# math-tools reference values of d_R d_A / N_R (T_F = 1/2)
ref = {'SU3': F(5, 2), 'SO5': F(3, 16), 'Sp4': F(165, 64), 'SO7': F(55, 64), 'G2_7': F(5, 12), 'F4_26': F(5, 64), 'E6_27': F(65, 324)}
for k, v in ref.items(): cmp(f'math-tools dFA {k}', A[k]['dFA'], v)
refAA = {'SU3': F(135, 8), 'SO5': F(9, 8), 'Sp4': F(18), 'SO7': F(695, 192), 'G2_7': F(25, 12), 'F4_26': F(25, 128)}
for k, v in refAA.items(): cmp(f'math-tools dAA {k}', A[k]['dAA'], v)
say('math-tools reference values compared:', len(ref) + len(refAA))
say('TOTAL MISMATCHES:', nbad)
if ncov:
    say('COVERAGE FAILURES:', ncov)
out.close()
raise SystemExit(1 if (nbad or ncov) else 0)


==> anc/numbers/deposit/T14/adv/adv_exact.gp <==
\\ ADV check of T14, engine B: PARI/GP 2.17, exact rational arithmetic throughout.
\\ Independent of the report's programs and of adv_groups.jl (different language, different G2 3-form,
\\ kron products in place of index reshaping, minpoly for the channel Casimirs, Q-route and direct
\\ symmetrization for d_R d_A). Conventions as in adv_groups.jl (App. A of the draft):
\\   invariant tensors are n^2 x n^2 matrices from the pair (1,3) to the pair (2,4), line A = first kron factor;
\\   T1.T2(P) = -sum_a (X_a x 1) P (Xd_a x 1),  T1.T4(P) = -sum_a (1 x Xb_a) P (Xd_a x 1),  T1.T3(P) = P O13,
\\   Xb = -X~, Xd_a = (1/2) sum_b (g^-1)_ab X_b, g_ab = Tr(X_a X_b) in the quark representation.
default(parisizemax, 3*10^9);
default(realprecision, 38);
kron(A,B)={my(ma=matsize(A),mb=matsize(B)); matrix(ma[1]*mb[1],ma[2]*mb[2],i,j, A[(i-1)\mb[1]+1,(j-1)\mb[2]+1]*B[(i-1)%mb[1]+1,(j-1)%mb[2]+1])};
Em(n,i,j)={my(M=matrix(n,n)); M[i,j]=1; M};
gsl(n)={my(L=List()); for(i=1,n,for(j=1,n,if(i!=j,listput(L,Em(n,i,j))))); for(k=1,n-1,listput(L,Em(n,k,k)-Em(n,k+1,k+1))); Vec(L)};
gso(n)={my(L=List()); for(i=1,n,for(j=i+1,n,listput(L,Em(n,i,j)-Em(n,j,i)))); Vec(L)};
gsp(n2)={my(n=n2/2,J=matrix(n2,n2),L=List()); for(i=1,n,J[i,n+i]=1;J[n+i,i]=-1);
  for(i=1,n2,for(j=i,n2,my(S=matrix(n2,n2)); S[i,j]=1; S[j,i]=1; listput(L,J*S))); Vec(L)};
gsu2(j2)={my(d=j2+1,e=matrix(d,d),f=matrix(d,d),h=matrix(d,d));
  for(k=0,j2, h[k+1,k+1]=j2-2*k; if(k<j2,f[k+2,k+1]=1); if(k>0,e[k,k+1]=k*(j2-k+1))); [e,f,h]};
symop(mons,d,i,j)={my(M=matrix(d,d)); for(c=1,d, my(m=mons[c]); if(m[j]>0, my(mm=m,co=m[j]); mm[j]--; mm[i]++;
       for(r=1,d, if(mons[r]==mm, M[r,c]+=co)))); M};
gsu3sym(k)={my(mons=List(),d,G=List());
  for(a=0,k,for(b=0,k-a,listput(mons,[a,b,k-a-b]))); mons=Vec(mons); d=#mons;
  for(i=1,3,for(j=1,3,if(i!=j,listput(G,symop(mons,d,i,j))))); listput(G,symop(mons,d,1,1)-symop(mons,d,2,2));
  listput(G,symop(mons,d,2,2)-symop(mons,d,3,3)); Vec(G)};
\\ G2: stabilizer of phi = e123+e145+e167+e246-e257-e347-e356 in so(7) (a different form from adv_groups.jl)
id3(i,j,k)=(i-1)*49+(j-1)*7+k;
g2()={my(tr=[[1,2,3,1],[1,4,5,1],[1,6,7,1],[2,4,6,1],[2,5,7,-1],[3,4,7,-1],[3,5,6,-1]],phi=vector(343),B,M,K);
  for(t=1,7, my(v=tr[t]); forperm([1,2,3],p, my(s=permsign(p)); phi[id3(v[p[1]],v[p[2]],v[p[3]])]=v[4]*s));
  B=gso(7); M=matrix(343,21);
  for(c=1,21, my(X=B[c]); for(i=1,7,for(j=1,7,for(k=1,7, my(s=0);
     for(l=1,7, s+=X[l,i]*phi[id3(l,j,k)]+X[l,j]*phi[id3(i,l,k)]+X[l,k]*phi[id3(i,j,l)]); M[id3(i,j,k),c]=s))));
  K=matker(M); if(#K!=14, error("G2 dim ",#K)); vector(14,c,sum(r=1,21,K[r,c]*B[r]))};
fmt(x)=Str(x);
trm(A,B)=my(m=matsize(A)[1]); sum(i=1,m,sum(j=1,m,A[i,j]*B[j,i]));
idx4(N,a,b2,c,d)=(((a-1)*N+b2-1)*N+c-1)*N+d;

\\ ---------------------------------------------------------------- double-log recursion
dls(C,b,bm,T,iA,CF,kap,nmax)={my(k=#C,f=matrix(k,nmax),g=vector(nmax),S=vector(nmax));
  for(R=1,k, f[R,1]=2*b[R]; for(n=2,nmax, f[R,n]=2*C[R]*(3-2*n)*f[R,n-1]+sum(m=1,n-1,f[R,m]*f[R,n-m])));
  g[1]=2*bm[iA];
  for(n=2,nmax, g[n]=2*C[iA]*(4-2*n)*g[n-1]+sum(m=1,n-1,g[m]*g[n-m])+4*kap*sum(R=1,k,T[iA,R]*f[R,n-1]));
  for(n=2,nmax, S[n]=-12*kap*CF*g[n-1]); S};
S3g(CF,CA)=12*CF*(CA-2*CF)*(5*CA-6*CF);
S4g(CF,CA,d)=-48*(19*CA^3*CF-65*CA^2*CF^2+68*CA*CF^3-20*CF^4-24*d);

\\ ---------------------------------------------------------------- one representation
an(name,X,direct)={
  my(NA=#X,n=matsize(X[1])[1],g,Gi,Xd,Cas,CF,Z,lam,CA,Xb,Id,IdV,O13,CasV,mp,fa,rts,k,P,dims,iA,i1,B,b,La,Ra,Lb,T,TP,
     ok,M1,K,Xf,Li,ad,add,Om,Q,dFA,S,Sm,t0=getwalltime());
  g=matrix(NA,NA,a,c,trace(X[a]*X[c])); Gi=g^-1;
  Xd=vector(NA,a,sum(c=1,NA,Gi[a,c]*X[c])/2);
  Cas=sum(a=1,NA,X[a]*Xd[a]); CF=Cas[1,1]; if(Cas!=CF*matid(n),error("Casimir not scalar"));
  Z=sum(c=1,NA,X[c]*X[1]*Xd[c]);
  lam=0; for(i=1,n,for(j=1,n, if(X[1][i,j]!=0 && lam==0, lam=Z[i,j]/X[1][i,j])));
  if(Z!=lam*X[1],error("C_A"));
  CA=2*(CF-lam);
  Xb=vector(NA,a,-X[a]~); Id=matid(n); IdV=matid(n^2);
  O13=sum(a=1,NA,kron(X[a],-Xd[a]~));
  CasV=2*CF*IdV+2*O13;
  mp=minpoly(CasV); fa=factor(mp); rts=vector(#fa[,1],i, if(poldegree(fa[i,1])!=1||fa[i,2]!=1,error("minpoly"), -polcoef(fa[i,1],0)/polcoef(fa[i,1],1)));
  rts=vecsort(rts); k=#rts;
  P=vector(k,r, my(M=IdV); for(s=1,k, if(s!=r, M=M*(CasV-rts[s]*IdV)/(rts[r]-rts[s]))); M);
  dims=vector(k,r,trace(P[r]));
  iA=0; i1=0; for(r=1,k, if(rts[r]==CA && dims[r]==NA, iA=r); if(rts[r]==0, i1=r));
  if(iA==0||i1==0, error("no adjoint/singlet channel"));
  B=-O13; b=vector(k,r,trm(P[r],B)/dims[r]);
  if(B!=sum(r=1,k,b[r]*P[r]), error("Born not spectral"));
  La=vector(NA,a,kron(X[a],Id)); Ra=vector(NA,a,kron(Xd[a],Id)); Lb=vector(NA,a,kron(Id,Xb[a]));
  TP=vector(k,q, -sum(a=1,NA,La[a]*P[q]*Ra[a]) + sum(a=1,NA,Lb[a]*P[q]*Ra[a]));
  T=matrix(k,k,r,q,trm(P[r],TP[q])/dims[r]);
  ok=vector(6);
  ok[1]=(sum(q=1,k,TP[q]-sum(r=1,k,T[r,q]*P[r]))==0);                           \\ closure on span{P_R}
  ok[2]=prod(r=1,k,prod(q=1,k,dims[r]*T[r,q]==dims[q]*T[q,r]));                  \\ dim symmetry
  ok[3]=prod(r=1,k,sum(q=1,k,T[r,q])==rts[r]/2-2*CF);                             \\ row sums
  ok[4]=prod(r=1,k,sum(q=1,k,T[r,q]*b[q])==b[r]*(CA-2*CF+rts[r]/2));              \\ Born-weighted rows
  ok[5]=prod(q=1,k,T[i1,q]==if(q==iA,-2*CF,0));                                   \\ singlet row
  ok[6]=prod(r=1,k,b[r]==CF-rts[r]/2);
  M1=sum(q=1,k,T[iA,q]*b[q]); K=sum(q=1,k,T[iA,q]*b[q]^2);
  \\ adjoint matrices through an exact left inverse of the flattened basis
  Xf=matrix(n^2,NA,i,a,X[a][(i-1)%n+1,(i-1)\n+1]); Li=(Xf~*Xf)^-1*Xf~;
  ad=vector(NA,a, matrix(NA,NA,c,e, 0));
  for(a=1,NA, for(e=1,NA, my(Cm=X[a]*X[e]-X[e]*X[a], v=vector(n^2,i,Cm[(i-1)%n+1,(i-1)\n+1])~, co=Li*v);
     if(Xf*co!=v, error("ad")); for(c=1,NA, ad[a][c,e]=co[c])));
  add=vector(NA,a,sum(c=1,NA,Gi[a,c]*ad[c])/2);
  if(sum(a=1,NA,ad[a]*add[a])!=CA*matid(NA), error("C_A from adjoint"));
  Om=sum(a=1,NA,kron(X[a],add[a])); my(O2=Om*Om); Q=trm(O2,O2);
  dFA=Q/n - CF*CA^3/12;          \\ Q-route (identity derived by hand in ADV.md)
  S=dls(rts,b,b,T,iA,CF,1,5); Sm=dls(rts,b,b,T,iA,CF,-1,5);
  print("\n== ",name,"  n=",n," N_A=",NA,"  (",getwalltime()-t0," ms)");
  print("  C_F=",CF,"  C_A=",CA,"  channels dim:C_R = ",vector(k,r,[dims[r],rts[r]]),"  adjoint #",iA);
  print("  b_R=",b);
  for(r=1,k, print("  Trc row ",r,": ",T[r,]));
  print("  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: ",ok);
  print("  M_1=",M1,"  formula ",-(CA-2*CF)*(3*CA-4*CF)/4,"  equal: ",M1==-(CA-2*CF)*(3*CA-4*CF)/4);
  print("  K=",K,"   Q=",Q,"   dFA (Q-route)=",dFA);
  print("  S3=",S[3]," S4=",S[4]," S5=",S[5],"   kappa=-1: S3=",Sm[3]," S4=",Sm[4]);
  print("  formula: S3 ",S3g(CF,CA)==S[3],"   S4 with Q-route dFA ",S4g(CF,CA,dFA)==S[4]);
  if(direct,
    my(N=NA, MR=vector(N^2), MA=vector(N^2), DR=vector(N^4), DA=vector(N^4), s=0, perms);
    for(a=1,N,for(c=1,N, MR[(a-1)*N+c]=X[a]*X[c]; MA[(a-1)*N+c]=add[a]*add[c]));
    for(p=1,N^2,for(q=1,N^2, my(A1=MR[p],A2=MR[q],B1=MA[p],B2=MA[q]);
        DR[(p-1)*N^2+q]=sum(i=1,n,sum(j=1,n,A1[i,j]*A2[j,i]));
        DA[(p-1)*N^2+q]=sum(i=1,N,sum(j=1,N,B1[i,j]*B2[j,i]))));
    perms=List(); forperm([1,2,3,4],pp,listput(perms,Vec(pp)));
    for(a=1,N,for(b2=1,N,for(c=1,N,for(d=1,N, my(v=[a,b2,c,d], dr=DR[idx4(N,a,b2,c,d)]);
       if(dr!=0, s+=dr*sum(t=1,24, my(w=perms[t]); DA[idx4(N,v[w[1]],v[w[2]],v[w[3]],v[w[4]])]) )))));
    s=s/24;
    print("  direct symmetrized d_R d_A / N_R = ",s/n,"   equals Q-route: ",s/n==dFA));
  [CF,CA,dims,rts,b,T,S,Sm,dFA,K,M1]};

res=List();
{
listput(res,an("SU2",gsl(2),1));
listput(res,an("SU3",gsl(3),1));
listput(res,an("SU4",gsl(4),0));
listput(res,an("SU5",gsl(5),0));
listput(res,an("SO3",gso(3),1));
listput(res,an("SO5",gso(5),1));
listput(res,an("SO6",gso(6),0));
listput(res,an("SO7",gso(7),0));
listput(res,an("SO8",gso(8),0));
listput(res,an("Sp4",gsp(4),1));
listput(res,an("Sp6",gsp(6),0));
listput(res,an("Sp8",gsp(8),0));
listput(res,an("G2",g2(),1));
listput(res,an("SU2_spin3/2",gsu2(3),1));
listput(res,an("SU2_spin2",gsu2(4),1));
listput(res,an("SU3_6",gsu3sym(2),1));
listput(res,an("SU3_10",gsu3sym(3),0));
}
quit;


==> anc/numbers/deposit/T14/adv/adv_exact.out <==
[0;31m  ***   Warning: new maximum stack size = 3000000512 (2861.023 Mbytes).[0m

== SU2  n=2 N_A=3  (0 ms)
  C_F=3/4  C_A=2  channels dim:C_R = [[1, 0], [3, 2]]  adjoint #2
  b_R=[3/4, -1/4]
  Trc row 1: [0, -3/2]
  Trc row 2: [-1/2, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-3/8  formula -3/8  equal: 1
  K=-9/32   Q=9/4   dFA (Q-route)=5/8
  S3=99/4 S4=-729/4 S5=50427/16   kappa=-1: S3=117/4 S4=-891/4
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 5/8   equals Q-route: 1

== SU3  n=3 N_A=8  (3 ms)
  C_F=4/3  C_A=3  channels dim:C_R = [[1, 0], [8, 3]]  adjoint #2
  b_R=[4/3, -1/6]
  Trc row 1: [0, -8/3]
  Trc row 2: [-1/3, -5/6]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-11/36  formula -11/36  equal: 1
  K=-133/216   Q=33/2   dFA (Q-route)=5/2
  S3=112/3 S4=-5632/27 S5=305008/81   kappa=-1: S3=368/9 S4=-6848/27
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 5/2   equals Q-route: 1

== SU4  n=4 N_A=15  (26 ms)
  C_F=15/8  C_A=4  channels dim:C_R = [[1, 0], [15, 4]]  adjoint #2
  b_R=[15/8, -1/8]
  Trc row 1: [0, -15/4]
  Trc row 2: [-1/4, -3/2]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-9/32  formula -9/32  equal: 1
  K=-231/256   Q=135/2   dFA (Q-route)=55/8
  S3=1575/32 S4=-13905/64 S5=1282455/512   kappa=-1: S3=1665/32 S4=-16875/64
  formula: S3 1   S4 with Q-route dFA 1

== SU5  n=5 N_A=24  (87 ms)
  C_F=12/5  C_A=5  channels dim:C_R = [[1, 0], [24, 5]]  adjoint #2
  b_R=[12/5, -1/10]
  Trc row 1: [0, -24/5]
  Trc row 2: [-1/5, -21/10]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-27/100  formula -27/100  equal: 1
  K=-1173/1000   Q=405/2   dFA (Q-route)=31/2
  S3=7632/125 S4=-27648/125 S5=-3438864/3125   kappa=-1: S3=1584/25 S4=-167616/625
  formula: S3 1   S4 with Q-route dFA 1

== SO3  n=3 N_A=3  (0 ms)
  C_F=1/2  C_A=1/2  channels dim:C_R = [[1, 0], [3, 1/2], [5, 3/2]]  adjoint #2
  b_R=[1/2, 1/4, -1/4]
  Trc row 1: [0, -1, 0]
  Trc row 2: [-1/3, 0, -5/12]
  Trc row 3: [0, -1/4, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-1/16  formula -1/16  equal: 1
  K=-7/64   Q=3/32   dFA (Q-route)=5/192
  S3=3/2 S4=24 S5=-1851/8   kappa=-1: S3=9/2 S4=21
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 5/192   equals Q-route: 1

== SO5  n=5 N_A=10  (17 ms)
  C_F=1  C_A=3/2  channels dim:C_R = [[1, 0], [10, 3/2], [14, 5/2]]  adjoint #2
  b_R=[1, 1/4, -1/4]
  Trc row 1: [0, -2, 0]
  Trc row 2: [-1/5, 0, -21/20]
  Trc row 3: [0, -3/4, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=1/16  formula 1/16  equal: 1
  K=-17/64   Q=75/32   dFA (Q-route)=3/16
  S3=-9 S4=222 S5=-18051/4   kappa=-1: S3=-3 S4=192
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 3/16   equals Q-route: 1

== SO6  n=6 N_A=15  (60 ms)
  C_F=5/4  C_A=2  channels dim:C_R = [[1, 0], [15, 2], [20, 3]]  adjoint #2
  b_R=[5/4, 1/4, -1/4]
  Trc row 1: [0, -5/2, 0]
  Trc row 2: [-1/6, 0, -4/3]
  Trc row 3: [0, -1, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=1/8  formula 1/8  equal: 1
  K=-11/32   Q=15/2   dFA (Q-route)=5/12
  S3=-75/4 S4=1815/4 S5=-183315/16   kappa=-1: S3=-45/4 S4=1605/4
  formula: S3 1   S4 with Q-route dFA 1

== SO7  n=7 N_A=21  (172 ms)
  C_F=3/2  C_A=5/2  channels dim:C_R = [[1, 0], [21, 5/2], [27, 7/2]]  adjoint #2
  b_R=[3/2, 1/4, -1/4]
  Trc row 1: [0, -3, 0]
  Trc row 2: [-1/7, 0, -45/28]
  Trc row 3: [0, -5/4, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=3/16  formula 3/16  equal: 1
  K=-27/64   Q=315/16   dFA (Q-route)=55/64
  S3=-63/2 S4=810 S5=-195489/8   kappa=-1: S3=-45/2 S4=729
  formula: S3 1   S4 with Q-route dFA 1
[0;31m  ***   Warning: increasing stack size to 16000000.[0m

== SO8  n=8 N_A=28  (495 ms)
  C_F=7/4  C_A=3  channels dim:C_R = [[1, 0], [28, 3], [35, 4]]  adjoint #2
  b_R=[7/4, 1/4, -1/4]
  Trc row 1: [0, -7/2, 0]
  Trc row 2: [-1/8, 0, -15/8]
  Trc row 3: [0, -3/2, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=1/4  formula 1/4  equal: 1
  K=-1/2   Q=357/8   dFA (Q-route)=105/64
  S3=-189/4 S4=5271/4 S5=-739977/16   kappa=-1: S3=-147/4 S4=4809/4
  formula: S3 1   S4 with Q-route dFA 1

== Sp4  n=4 N_A=10  (9 ms)
  C_F=5/4  C_A=3  channels dim:C_R = [[1, 0], [5, 2], [10, 3]]  adjoint #3
  b_R=[5/4, 1/4, -1/4]
  Trc row 1: [0, 0, -5/2]
  Trc row 2: [0, 0, -3/2]
  Trc row 3: [-1/4, -3/4, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-1/2  formula -1/2  equal: 1
  K=-7/16   Q=345/16   dFA (Q-route)=165/64
  S3=225/4 S4=-2865/4 S5=304485/16   kappa=-1: S3=255/4 S4=-3255/4
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 165/64   equals Q-route: 1

== Sp6  n=6 N_A=21  (113 ms)
  C_F=7/4  C_A=4  channels dim:C_R = [[1, 0], [14, 3], [21, 4]]  adjoint #3
  b_R=[7/4, 1/4, -1/4]
  Trc row 1: [0, 0, -7/2]
  Trc row 2: [0, 0, -2]
  Trc row 3: [-1/6, -4/3, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-5/8  formula -5/8  equal: 1
  K=-19/32   Q=399/4   dFA (Q-route)=175/24
  S3=399/4 S4=-7329/4 S5=1062831/16   kappa=-1: S3=441/4 S4=-8043/4
  formula: S3 1   S4 with Q-route dFA 1

== Sp8  n=8 N_A=36  (838 ms)
  C_F=9/4  C_A=5  channels dim:C_R = [[1, 0], [27, 4], [36, 5]]  adjoint #3
  b_R=[9/4, 1/4, -1/4]
  Trc row 1: [0, 0, -9/2]
  Trc row 2: [0, 0, -5/2]
  Trc row 3: [-1/8, -15/8, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-3/4  formula -3/4  equal: 1
  K=-3/4   Q=2565/8   dFA (Q-route)=1065/64
  S3=621/4 S4=-14985/4 S5=2762073/16   kappa=-1: S3=675/4 S4=-16119/4
  formula: S3 1   S4 with Q-route dFA 1

== G2  n=7 N_A=14  (112 ms)
  C_F=1  C_A=2  channels dim:C_R = [[1, 0], [7, 1], [14, 2], [27, 7/3]]  adjoint #3
  b_R=[1, 1/2, 0, -1/6]
  Trc row 1: [0, 0, -2, 0]
  Trc row 2: [0, 0, 0, -3/2]
  Trc row 3: [-1/7, 0, 0, -6/7]
  Trc row 4: [0, -7/18, -4/9, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=0  formula 0  equal: 1
  K=-1/6   Q=91/12   dFA (Q-route)=5/12
  S3=0 S4=96 S5=-2432   kappa=-1: S3=0 S4=96
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 5/12   equals Q-route: 1

== SU2_spin3/2  n=4 N_A=3  (2 ms)
  C_F=3/8  C_A=1/5  channels dim:C_R = [[1, 0], [3, 1/5], [5, 3/5], [7, 6/5]]  adjoint #2
  b_R=[3/8, 11/40, 3/40, -9/40]
  Trc row 1: [0, -3/4, 0, 0]
  Trc row 2: [-1/4, 0, -2/5, 0]
  Trc row 3: [0, -6/25, 0, -21/100]
  Trc row 4: [0, 0, -3/20, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-99/800  formula -99/800  equal: 1
  K=-1197/32000   Q=9/800   dFA (Q-route)=41/16000
  S3=99/32 S4=18603/8000 S5=1359819/320000   kappa=-1: S3=4653/800 S4=25137/8000
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 41/16000   equals Q-route: 1

== SU2_spin2  n=5 N_A=3  (7 ms)
  C_F=3/10  C_A=1/10  channels dim:C_R = [[1, 0], [3, 1/10], [5, 3/10], [7, 3/5], [9, 1]]  adjoint #2
  b_R=[3/10, 1/4, 3/20, 0, -1/5]
  Trc row 1: [0, -3/5, 0, 0, 0]
  Trc row 2: [-1/5, 0, -7/20, 0, 0]
  Trc row 3: [0, -21/100, 0, -6/25, 0]
  Trc row 4: [0, 0, -6/35, 0, -9/70]
  Trc row 5: [0, 0, 0, -1/10, 0]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-9/80  formula -9/80  equal: 1
  K=-207/8000   Q=9/4000   dFA (Q-route)=17/40000
  S3=117/50 S4=1242/625 S5=16623/25000   kappa=-1: S3=207/50 S4=1917/625
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 17/40000   equals Q-route: 1

== SU3_6  n=6 N_A=8  (23 ms)
  C_F=2/3  C_A=3/5  channels dim:C_R = [[1, 0], [8, 3/5], [27, 8/5]]  adjoint #2
  b_R=[2/3, 11/30, -2/15]
  Trc row 1: [0, -4/3, 0]
  Trc row 2: [-1/6, -49/150, -27/50]
  Trc row 3: [0, -4/25, -28/75]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-143/900  formula -143/900  equal: 1
  K=-689/5400   Q=69/250   dFA (Q-route)=17/500
  S3=88/15 S4=11072/675 S5=-9514312/50625   kappa=-1: S3=3256/225 S4=28256/3375
  formula: S3 1   S4 with Q-route dFA 1
  direct symmetrized d_R d_A / N_R = 17/500   equals Q-route: 1

== SU3_10  n=10 N_A=8  (419 ms)
  C_F=2/5  C_A=1/5  channels dim:C_R = [[1, 0], [8, 1/5], [27, 8/15], [64, 1]]  adjoint #2
  b_R=[2/5, 3/10, 2/15, -1/10]
  Trc row 1: [0, -4/5, 0, 0]
  Trc row 2: [-1/10, -9/50, -21/50, 0]
  Trc row 3: [0, -28/225, -36/175, -64/315]
  Trc row 4: [0, 0, -3/35, -3/14]
  closure, dim-symmetry, row sums, Born rows, singlet row, b=C_F-C_R/2: [1, 1, 1, 1, 1, 1]
  M_1=-3/20  formula -3/20  equal: 1
  K=-119/3000   Q=13/750   dFA (Q-route)=11/7500
  S3=504/125 S4=192/125 S5=7976/3125   kappa=-1: S3=936/125 S4=1824/625
  formula: S3 1   S4 with Q-route dFA 1


==> anc/numbers/deposit/T14/adv/adv_groups.jl <==
# ADV check of T14 (engine A: Julia 1.13, Base + LinearAlgebra only).
# Written independently of the report's programs. Conventions (App. A of the draft):
#   line A runs leg 1 -> leg 2, line B leg 4 -> leg 3; the t-channel pair is (1,3).
#   An invariant color tensor O is an operator from the pair (1,3) to the pair (2,4), stored as an
#   n^2 x n^2 matrix with row index (i2,i4) and column index (i1,i3), kron ordering (line A slow).
#   Leg charges (all outgoing):  leg 2: (t x 1) O,  leg 4: (1 x tb) O,  leg 1: -O (t x 1),  leg 3: -O (1 x tb),
#   with tb = -t^T the conjugate generators. Unit color flow U = identity.
#   Sum over an orthonormal Hermitian basis (Tr_R t^a t^b = delta/2) is replaced by the basis-independent pair
#   sum_a t^a (x) t^a = sum_a X_a (x) Xd_a,  Xd_a = (1/2) sum_b (g^{-1})_{ab} X_b,  g_ab = Tr_R(X_a X_b),
#   valid for ANY basis X_a of the Lie algebra image (real, non-compact, non-orthogonal).
#   Trc = T1.T2 - T1.T4 computed directly from its definition (no color conservation used).
using LinearAlgebra, Printf
BLAS.set_num_threads(8)

const OUT = open(joinpath(@__DIR__, "adv_groups" * (length(ARGS) > 0 ? "_" * join(ARGS, "_") : "") * ".out"), "w")
say(s...) = (println(s...); println(OUT, s...); flush(OUT))

function rat(x::Real; tol=1e-11)
    r = rationalize(BigInt, x; tol=tol)
    abs(Float64(r) - x) <= 1e-7 * max(1.0, abs(x)) || error("no rational for $x")
    return r
end
rat(x::Complex; tol=1e-11) = (abs(imag(x)) < 1e-7 || error("complex $x"); rat(real(x); tol=tol))
fr(r) = string(numerator(r)) * (denominator(r) == 1 ? "" : "/" * string(denominator(r)))

# ------------------------------------------------------------------ generators (my own)
Eij(n, i, j) = (M = zeros(n, n); M[i, j] = 1.0; M)
function gens_sl(n)
    G = Matrix{Float64}[]
    for i in 1:n, j in 1:n
        i == j || push!(G, Eij(n, i, j))
    end
    for k in 1:n-1
        push!(G, Eij(n, k, k) - Eij(n, k + 1, k + 1))
    end
    G
end
gens_so(n) = [Eij(n, i, j) - Eij(n, j, i) for i in 1:n for j in i+1:n]
function gens_sp(n2)            # X = J S, S symmetric  <=>  X^T J + J X = 0
    n = n2 ÷ 2
    J = zeros(n2, n2); J[1:n, n+1:end] = Matrix(1.0I, n, n); J[n+1:end, 1:n] = -Matrix(1.0I, n, n)
    G = Matrix{Float64}[]
    for i in 1:n2, j in i:n2
        S = zeros(n2, n2); S[i, j] = 1; S[j, i] = 1
        push!(G, J * S)
    end
    G
end
# exact rational nullspace (Gauss-Jordan)
function nullspace_rat(A::Matrix{Rational{BigInt}})
    A = copy(A); m, n = size(A); piv = Int[]; r = 1
    for c in 1:n
        r > m && break
        p = findfirst(i -> A[i, c] != 0, r:m)
        p === nothing && continue
        p += r - 1
        A[[r, p], :] = A[[p, r], :]
        A[r, :] ./= A[r, c]
        for i in 1:m
            i != r && A[i, c] != 0 && (A[i, :] .-= A[i, c] .* A[r, :])
        end
        push!(piv, c); r += 1
    end
    free = setdiff(1:n, piv)
    N = zeros(Rational{BigInt}, n, length(free))
    for (k, f) in enumerate(free)
        N[f, k] = 1
        for (i, c) in enumerate(piv)
            N[c, k] = -A[i, f]
        end
    end
    N
end
function gens_g2()   # stabilizer in so(7) of the Fano-plane 3-form, triples (i,i+1,i+3) mod 7, all +
    phi = zeros(Rational{BigInt}, 7, 7, 7)
    for i in 0:6
        t = (i % 7 + 1, (i + 1) % 7 + 1, (i + 3) % 7 + 1)
        for (p, s) in (((1, 2, 3), 1), ((2, 3, 1), 1), ((3, 1, 2), 1), ((2, 1, 3), -1), ((1, 3, 2), -1), ((3, 2, 1), -1))
            phi[t[p[1]], t[p[2]], t[p[3]]] = s
        end
    end
    B = [Rational{BigInt}.(Eij(7, i, j) - Eij(7, j, i)) for i in 1:7 for j in i+1:7]
    cols = Vector{Rational{BigInt}}[]
    for X in B
        d = zeros(Rational{BigInt}, 7, 7, 7)
        for i in 1:7, j in 1:7, k in 1:7, l in 1:7
            d[i, j, k] += X[l, i] * phi[l, j, k] + X[l, j] * phi[i, l, k] + X[l, k] * phi[i, j, l]
        end
        push!(cols, vec(d))
    end
    N = nullspace_rat(reduce(hcat, cols))
    size(N, 2) == 14 || error("G2 stabilizer has dim $(size(N,2))")
    [Float64.(sum(N[k, c] * B[k] for k in 1:21)) for c in 1:14]
end
function gens_su2(j2)   # spin j = j2/2, integer basis e, f, h
    d = j2 + 1
    e = zeros(d, d); f = zeros(d, d); h = zeros(d, d)
    for k in 0:j2
        h[k+1, k+1] = j2 - 2k
        k < j2 && (f[k+2, k+1] = 1)
        k > 0 && (e[k, k+1] = k * (j2 - k + 1))
    end
    [e, f, h]
end
function gens_su3sym(k)  # Sym^k of the triplet, gl(3) acting as x_i d/dx_j on monomials of degree k
    mons = [(a, b, k - a - b) for a in 0:k for b in 0:k-a]
    idx = Dict(m => i for (i, m) in enumerate(mons))
    d = length(mons)
    function op(i, j)
        M = zeros(d, d)
        for (c, m) in enumerate(mons)
            m[j] == 0 && continue
            mm = collect(m); coef = mm[j]; mm[j] -= 1; mm[i] += 1
            M[idx[Tuple(mm)], c] += coef
        end
        M
    end
    G = Matrix{Float64}[]
    for i in 1:3, j in 1:3
        i == j || push!(G, op(i, j))
    end
    push!(G, op(1, 1) - op(2, 2)); push!(G, op(2, 2) - op(3, 3))
    G
end
function gens_file(fname)
    L = readlines(fname)
    nA, d = parse.(Int, split(L[1]))
    rows = [parse.(Float64, split(l)) for l in L[2:end] if !isempty(strip(l))]
    [reduce(vcat, permutedims.(rows[(a-1)*d+1:a*d])) for a in 1:nA]
end

# ------------------------------------------------------------------ operators on 4-leg tensors
# out = sum_a (Xa (x) 1) P (Ya (x) 1)   via   Om[(i2,i1),(j2,j1)] = sum_a Xa[i2,j2] Ya[j1,i1]
function omega4(Xs, Ys)
    n = size(Xs[1], 1)
    O = zeros(n, n, n, n)          # O[i2,i1,j2,j1]
    for a in eachindex(Xs)
        O .+= reshape(Xs[a], n, 1, n, 1) .* reshape(permutedims(Ys[a]), 1, n, 1, n)
    end
    reshape(O, n * n, n * n)
end
function apply12(Om, P, n)         # sum_a (Xa x 1) P (Ya x 1)
    P4 = reshape(P, n, n, n, n)    # P4[i4,i2,i3,i1]
    Pp = reshape(permutedims(P4, (2, 4, 1, 3)), n * n, n * n)   # [(j2,j1),(i4,i3)]
    Rr = reshape(Om * Pp, n, n, n, n)                             # [i2,i1,i4,i3]
    reshape(permutedims(Rr, (3, 1, 4, 2)), n * n, n * n)
end
function apply14(Om, P, n)         # sum_a (1 x Xa) P (Ya x 1),  Om built from (Xa, Ya): [(i4,i1),(j4,j1)]
    P4 = reshape(P, n, n, n, n)    # P4[j4,i2,i3,j1]
    Pp = reshape(permutedims(P4, (1, 4, 2, 3)), n * n, n * n)   # [(j4,j1),(i2,i3)]
    Rr = reshape(Om * Pp, n, n, n, n)                             # [i4,i1,i2,i3]
    reshape(permutedims(Rr, (1, 3, 4, 2)), n * n, n * n)
end

function lagrange_coeffs(vals::Vector{Rational{BigInt}}, r)
    c = Rational{BigInt}[1]
    for (s, v) in enumerate(vals)
        s == r && continue
        den = vals[r] - v
        nc = zeros(Rational{BigInt}, length(c) + 1)
        for k in eachindex(c)
            nc[k+1] += c[k] / den
            nc[k] -= v * c[k] / den
        end
        c = nc
    end
    c   # coefficients of x^0, x^1, ...
end

# ------------------------------------------------------------------ double-log recursion (exact)
# F_R^+ = sum f_{R,n} a^n w^{1-2n}:  f_1 = 2 b_R,  f_n = 2 C_R (3-2n) f_{n-1} + sum_{m=1}^{n-1} f_m f_{n-m}
# F_R^- = sum g_{R,n} a^n w^{1-2n}:  g_1 = 2 bm_R,  g_n = 2 C_R (4-2n) g_{n-1} + sum g_m g_{n-m}
#                                     + 4 kappa sum_R' T_{RR'} f_{R',n-1}
# S_n (coefficient of zeta_2 a^n w^{4-2n} in S) = -12 kappa C_F g_{A,n-1}.
function dl_S(C, b, bm, T, iA, CF, kappa, nmax)
    k = length(C)
    f = [zeros(Rational{BigInt}, nmax) for _ in 1:k]
    for R in 1:k
        f[R][1] = 2b[R]
        for n in 2:nmax
            f[R][n] = 2C[R] * (3 - 2n) * f[R][n-1] + sum(f[R][m] * f[R][n-m] for m in 1:n-1)
        end
    end
    g = zeros(Rational{BigInt}, nmax)
    g[1] = 2bm[iA]
    for n in 2:nmax
        g[n] = 2C[iA] * (4 - 2n) * g[n-1] + sum(g[m] * g[n-m] for m in 1:n-1) +
               4kappa * sum(T[iA, R] * f[R][n-1] for R in 1:k)
    end
    Dict(n => -12kappa * CF * g[n-1] for n in 2:nmax)
end

S3gen(CF, CA) = 12CF * (CA - 2CF) * (5CA - 6CF)
S4gen(CF, CA, dFA) = -48 * (19CA^3 * CF - 65CA^2 * CF^2 + 68CA * CF^3 - 20CF^4 - 24dFA)
S5gen(CF, CA, dFA, dAA) = 19252CF * CA^4 - 65344CF^2 * CA^3 + 74400CF^3 * CA^2 - 30720CF^4 * CA + 3648CF^5 +
                          (33792CF - 57600CA) * dFA + 3072CF * dAA

# ------------------------------------------------------------------ analysis of one representation
const RESULTS = Dict{String,Any}()

function analyze(name, Xs; doW=true, doQ=true, doD=true, doDAA=true)
    t0 = time()
    n = size(Xs[1], 1); NA = length(Xs)
    # the span must be closed: check rank
    Xf = reduce(hcat, vec.(Xs))
    rank(Xf) == NA || error("$name: generators not independent")
    g = [tr(Xs[a] * Xs[b]) for a in 1:NA, b in 1:NA]
    Gi = inv(g)
    Xd = [0.5 * sum(Gi[a, b] * Xs[b] for b in 1:NA) for a in 1:NA]
    Cas = sum(Xs[a] * Xd[a] for a in 1:NA)
    CF = Cas[1, 1]
    @assert norm(Cas - CF * I) < 1e-9 * n
    # C_A from sum_c t^c Y t^c = (C_F - C_A/2) Y for Y in the algebra (no adjoint matrices needed)
    lam = Float64[]
    for k in (1, NA ÷ 2 + 1, NA)
        Y = Xs[k]; Z = sum(Xs[c] * Y * Xd[c] for c in 1:NA)
        l = dot(Z, Y) / dot(Y, Y); @assert norm(Z - l * Y) < 1e-8 * norm(Y)
        push!(lam, l)
    end
    @assert maximum(lam) - minimum(lam) < 1e-9
    CA = 2 * (CF - lam[1])
    CFr = rat(CF); CAr = rat(CA)
    # conjugate generators and t-channel Casimir on V = R x Rbar
    Xb = [-permutedims(X) for X in Xs]; Xdb = [-permutedims(X) for X in Xd]
    Id = Matrix(1.0I, n, n)
    O13 = sum(kron(Xs[a], Xdb[a]) for a in 1:NA)      # sum t^a x tb^a
    CasV = 2CF * I + 2O13
    ev = eigvals(CasV)
    vals = Float64[]
    for e in sort(real.(ev))
        (isempty(vals) || abs(e - vals[end]) > 1e-6) && push!(vals, e)
    end
    Cr = [rat(v) for v in vals]
    k = length(Cr)
    # projectors via Lagrange polynomials in CasV
    pows = [Matrix(1.0I, n * n, n * n)]
    for p in 1:k-1
        push!(pows, pows[end] * CasV)
    end
    P = Matrix{Float64}[]
    for r in 1:k
        c = lagrange_coeffs(Cr, r)
        push!(P, sum(Float64(c[p+1]) * pows[p+1] for p in 0:k-1))
    end
    dims = [round(Int, tr(Pr)) for Pr in P]
    @assert sum(dims) == n * n
    for r in 1:k
        @assert norm(P[r] * P[r] - P[r]) < 1e-6 * n * n
    end
    iA = findfirst(r -> abs(Float64(Cr[r]) - CA) < 1e-7 && dims[r] == NA, 1:k)
    i1 = findfirst(r -> Cr[r] == 0, 1:k)
    (iA === nothing || i1 === nothing) && error("$name: no adjoint or singlet channel")
    # Born weights from B = -T1.T3 U = -O13
    B = -O13
    b = [rat(sum(P[r] .* transpose(B)) / dims[r]) for r in 1:k]
    resB = norm(B - sum(Float64(b[r]) * P[r] for r in 1:k))
    bform = all(b[r] == CFr - Cr[r] / 2 for r in 1:k)
    # Trc directly
    Om12 = omega4(Xs, Xd)                 # for T1.T2(P) = -sum (X x 1) P (Xd x 1)
    Om14 = omega4(Xb, Xd)                 # for T1.T4(P) = -sum (1 x Xb) P (Xd x 1)
    Trc(Pm) = -apply12(Om12, Pm, n) + apply14(Om14, Pm, n)
    # check the fast contraction against kron products for small n
    if n <= 7
        X12 = -sum(kron(Xs[a], Id) * P[iA] * kron(Xd[a], Id) for a in 1:NA)
        X14 = -sum(kron(Id, Xb[a]) * P[iA] * kron(Xd[a], Id) for a in 1:NA)
        @assert norm((X12 - X14) - Trc(P[iA])) < 1e-9 * n^2
    end
    TP = [Trc(P[q]) for q in 1:k]
    Tf = [sum(P[r] .* transpose(TP[q])) / dims[r] for r in 1:k, q in 1:k]
    T = [rat(Tf[r, q]) for r in 1:k, q in 1:k]
    resSpan = maximum(norm(TP[q] - sum(Tf[r, q] * P[r] for r in 1:k)) for q in 1:k)
    sym = all(dims[r] * T[r, q] == dims[q] * T[q, r] for r in 1:k, q in 1:k)
    # color conservation check of the report's step: Trc(P) = C_F P + 2 T1.T2(P) + T1.T3(P)
    resCons = maximum(norm(TP[q] - (CF * P[q] - 2apply12(Om12, P[q], n) + P[q] * O13)) for q in 1:k)
    rowsum = all(sum(T[r, :]) == Cr[r] / 2 - 2CFr for r in 1:k)
    rowborn = all(sum(T[r, q] * b[q] for q in 1:k) == b[r] * (CAr - 2CFr + Cr[r] / 2) for r in 1:k)
    singlet_ok = all(T[i1, q] == (q == iA ? -2CFr : 0) for q in 1:k)
    M1 = sum(T[iA, q] * b[q] for q in 1:k)
    M1form = -(CAr - 2CFr) * (3CAr - 4CFr) / 4
    Kc = sum(T[iA, q] * b[q]^2 for q in 1:k)
    mu = [sum(T[iA, q] * Cr[q]^p for q in 1:k) for p in 0:2]
    T11sq = sum(T[i1, q] * T[q, i1] for q in 1:k)
    NR = n
    say(@sprintf("\n== %s  (n=%d, N_A=%d, %.1f s)", name, n, NA, time() - t0))
    say("  C_F = ", fr(CFr), "   C_A = ", fr(CAr))
    say("  channels (dim:C_R): ", join(["$(dims[r]):$(fr(Cr[r]))" for r in 1:k], ", "), "   adjoint = #$iA")
    say("  b_R = ", join(fr.(b), ", "), "   b_R = C_F - C_R/2: ", bform, @sprintf("   |B - sum b P| = %.1e", resB))
    for r in 1:k
        say("  Trc row $r: (", join(fr.(T[r, :]), ", "), ")")
    end
    say(@sprintf("  closure |Trc P_Q - sum_R T_RQ P_R| = %.1e,  conservation-step residual = %.1e", resSpan, resCons))
    say("  dim-symmetry: $sym   row sums C_R/2-2C_F: $rowsum   Born-weighted rows: $rowborn   singlet row (0..,-2C_F,..0): $singlet_ok")
    say("  M_1 = ", fr(M1), "   -(C_A-2C_F)(3C_A-4C_F)/4 = ", fr(M1form), "   equal: ", M1 == M1form)
    say("  K = sum T_AQ b_Q^2 = ", fr(Kc), "   mu_0,mu_1,mu_2 = ", join(fr.(mu), ", "))
    say("  [Trc^2]_11 = ", fr(T11sq), "   2C_F/N_R = ", fr(2CFr / NR), "   2C_F(C_A-2C_F) = ", fr(2CFr * (CAr - 2CFr)))
    res = Dict{String,Any}("n" => n, "NA" => NA, "CF" => CFr, "CA" => CAr, "dims" => dims, "C" => Cr, "b" => b,
                           "T" => T, "iA" => iA, "i1" => i1, "M1" => M1, "K" => Kc, "mu" => mu,
                           "checks" => (sym, rowsum, rowborn, singlet_ok, M1 == M1form, bform))
    # ----- W = Tr(t^d t^a t^c t^d t^e t^c t^a t^e) via the superoperator Phi(Y) = sum_d t^d Y t^d
    if doW
        Phi = sum(kron(permutedims(Xd[d]), Xs[d]) for d in 1:NA)     # vec(X Y Z) = (Z^T x X) vec(Y)
        A1 = reduce(hcat, [vec(Xs[a] * Xs[c]) for a in 1:NA for c in 1:NA])        # col (a,c): X_a X_c
        PA1 = Phi * A1
        # Tr(Phi(Xd_c Xd_a) ... ) : Phi applied to Xd_c Xd_a, then Tr(M1 M2) = vec(M1^T) . vec(M2)
        B2 = reduce(hcat, [vec(Xd[c] * Xd[a]) for a in 1:NA for c in 1:NA])
        PB2 = Phi * B2
        W = 0.0
        for col in axes(PA1, 2)
            M1m = reshape(PA1[:, col], n, n); M2m = reshape(PB2[:, col], n, n)
            W += tr(M1m * M2m)
        end
        Wr = rat(W)
        KfromW = CAr / 2 * (CFr - CAr / 2)^2 - 4 * Wr / NA
        res["W"] = Wr
        say("  W = ", fr(Wr), "   (C_A/2)b_A^2 - 4W/N_A = ", fr(KfromW), "   equals K: ", KfromW == Kc)
    end
    # ----- adjoint matrices, Q, direct symmetrized d_R d_A and d_A d_A
    if doQ || doD
        C = Xf \ reduce(hcat, [vec(Xs[a] * Xs[bb] - Xs[bb] * Xs[a]) for a in 1:NA for bb in 1:NA])  # NA x NA^2
        ad = [zeros(NA, NA) for _ in 1:NA]
        for a in 1:NA, bb in 1:NA
            ad[a][:, bb] = C[:, (a-1)*NA+bb]
        end
        @assert norm(Xf * C - reduce(hcat, [vec(Xs[a] * Xs[bb] - Xs[bb] * Xs[a]) for a in 1:NA for bb in 1:NA])) < 1e-8
        add = [0.5 * sum(Gi[a, bb] * ad[bb] for bb in 1:NA) for a in 1:NA]
        CasA = sum(ad[a] * add[a] for a in 1:NA)
        @assert norm(CasA - CA * I) < 1e-8 * NA
        if doQ
            Om = sum(kron(Xs[a], add[a]) for a in 1:NA)     # sum t^a x F^a
            O2 = Om * Om
            Q = rat(sum(O2 .* permutedims(O2)))
            res["Q"] = Q
            say("  Q = Tr((t.F)^4) = ", fr(Q))
            if doW
                Wf = NR * CFr * (2 * (CFr - CAr) * (CFr - CAr / 2)^2 - (CFr - CAr)^2 * CFr) + Q
                say("  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : ", Wf == res["W"])
            end
        end
        if doD
            # D_R[a,b,c,d] = Tr(X_a X_b X_c X_d),  D_A[a,b,c,d] = Tr(Fd_a Fd_b Fd_c Fd_d)
            function D4(Ms)
                m = size(Ms[1], 1); N = length(Ms)
                Pm = reduce(hcat, [vec(Ms[a] * Ms[bb]) for a in 1:N for bb in 1:N])                    # [(i,j),(a,b)]: (M_a M_b)[i,j]
                Pt = reduce(hcat, [vec(permutedims(Ms[a] * Ms[bb])) for a in 1:N for bb in 1:N])       # [(i,j),(c,d)]: (M_c M_d)[j,i]
                D = permutedims(Pm) * Pt       # D[(a,b),(c,d)] = sum_ij (M_aM_b)[i,j] (M_cM_d)[j,i]
                # (a,b) linear index = (a-1)*N+b -> reshape to D[b,a,d,c]
                permutedims(reshape(D, N, N, N, N), (2, 1, 4, 3))   # [a,b,c,d]
            end
            function sym4(D)
                S = zeros(size(D))
                for p in ((1,2,3,4),(1,2,4,3),(1,3,2,4),(1,3,4,2),(1,4,2,3),(1,4,3,2),(2,1,3,4),(2,1,4,3),(2,3,1,4),(2,3,4,1),
                          (2,4,1,3),(2,4,3,1),(3,1,2,4),(3,1,4,2),(3,2,1,4),(3,2,4,1),(3,4,1,2),(3,4,2,1),(4,1,2,3),(4,1,3,2),
                          (4,2,1,3),(4,2,3,1),(4,3,1,2),(4,3,2,1))
                    S .+= permutedims(D, p)
                end
                S ./ 24
            end
            DR = D4(Xs)
            DAd = D4(add)
            dRdA = sum(sym4(DR) .* DAd)
            dFA = rat(dRdA / NR)
            res["dFA"] = dFA
            say("  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = ", fr(dFA))
            if doQ
                say("  Q - d_Rd_A - N_R C_F C_A^3/12 = ", fr(res["Q"] - NR * dFA - NR * CFr * CAr^3 / 12))
            end
            if doDAA
                DA = D4(ad)
                dAA = rat(sum(sym4(DA) .* DAd) / NA)
                res["dAA"] = dAA
                say("  d_A^{abcd} d_A^{abcd} / N_A (direct) = ", fr(dAA))
            end
        end
    end
    # ----- double-log recursion, kappa = +1 and -1, odd Born sign flipped, odd Born removed
    S = dl_S(Cr, b, b, T, iA, CFr, 1, 6)
    Sm = dl_S(Cr, b, b, T, iA, CFr, -1, 6)
    bflip = copy(b); bflip[iA] = -b[iA]
    Sf = dl_S(Cr, b, bflip, T, iA, CFr, 1, 6)
    bzero = copy(b); bzero[iA] = 0
    Sz = dl_S(Cr, b, bzero, T, iA, CFr, 1, 6)
    res["S"] = S; res["Sm"] = Sm
    say("  system (kappa=+1): S_3 = ", fr(S[3]), "  S_4 = ", fr(S[4]), "  S_5 = ", fr(S[5]))
    say("  system (kappa=-1): S_3 = ", fr(Sm[3]), "  S_4 = ", fr(Sm[4]), "   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = ",
        fr(12CFr * (CAr - 2CFr) * (7CAr - 10CFr)))
    say("  odd Born sign flipped: S_3 = ", fr(Sf[3]), "  S_4 = ", fr(Sf[4]), " ;  odd Born removed: S_3 = ", fr(Sz[3]))
    say("  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = ", fr(S[4] - Sm[4]),
        "  [expected -96 C_F d_2-type terms, no dFA]")
    say("  general formula: S_3 = ", fr(S3gen(CFr, CAr)), "  match: ", S3gen(CFr, CAr) == S[3])
    if haskey(res, "dFA")
        say("  general formula with direct dFA: S_4 = ", fr(S4gen(CFr, CAr, res["dFA"])), "  match: ", S4gen(CFr, CAr, res["dFA"]) == S[4])
        # chain for K with dFA
        Kchain = CAr / 2 * (CFr - CAr / 2)^2 - 4 * (CFr - CAr) * (CFr - CAr / 2)^2 + 2 * (CFr - CAr)^2 * CFr -
                 2 * res["dFA"] / CFr - CAr^3 / 6
        say("  K from the chain with direct dFA = ", fr(Kchain), "  equals K: ", Kchain == Kc)
        mu2f = 23CAr^3 / 6 - 8CAr^2 * CFr - 16 * (NR * res["dFA"]) / NA
        say("  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = ", fr(mu2f), "  equals mu_2: ", mu2f == mu[3])
        if haskey(res, "dAA")
            say("  draft S_5 formula with direct dFA, dAA = ", fr(S5gen(CFr, CAr, res["dFA"], res["dAA"])),
                "  match system: ", S5gen(CFr, CAr, res["dFA"], res["dAA"]) == S[5])
        end
    end
    RESULTS[name] = res
    res
end

# ------------------------------------------------------------------ run
reps = Any[]
for N in 2:6;  push!(reps, ("SU$N", gens_sl(N), true)); end
for N in (3, 5, 6, 7, 8, 9, 10); push!(reps, ("SO$N", gens_so(N), true)); end
for N in (4, 6, 8, 10); push!(reps, ("Sp$N", gens_sp(N), true)); end
push!(reps, ("G2_7", gens_g2(), true))
push!(reps, ("G2_7gap", gens_file(joinpath(@__DIR__, "gap_G2_7.txt")), true))
push!(reps, ("SU2_spin3/2", gens_su2(3), true))
push!(reps, ("SU2_spin2", gens_su2(4), true))
push!(reps, ("SU3_6", gens_su3sym(2), true))
push!(reps, ("SU3_10", gens_su3sym(3), true))
push!(reps, ("F4_26", gens_file(joinpath(@__DIR__, "gap_F4_26.txt")), true))
push!(reps, ("E6_27", gens_file(joinpath(@__DIR__, "gap_E6_27.txt")), false))
which = length(ARGS) > 0 ? ARGS : [r[1] for r in reps]
for (nm, X, full) in reps
    nm in which || continue
    NA = length(X)
    analyze(nm, X; doW=true, doQ=true, doD=(NA <= 78), doDAA=(NA <= 52))
end
if "E7_56" in which
    analyze("E7_56", gens_file(joinpath(@__DIR__, "gap_E7_56.txt")); doW=false, doQ=true, doD=false, doDAA=false)
end
# write a compact data file for the PARI/Wolfram cross-checks
open(joinpath(@__DIR__, "adv_groups_data" * (length(ARGS) > 0 ? "_" * join(ARGS, "_") : "") * ".txt"), "w") do io
    for (nm, r) in RESULTS
        println(io, nm, " | CF=", fr(r["CF"]), " CA=", fr(r["CA"]), " dims=", r["dims"], " C=", fr.(r["C"]), " b=", fr.(r["b"]),
                " iA=", r["iA"], " T=", [fr.(r["T"][i, :]) for i in 1:size(r["T"], 1)],
                " S3=", fr(r["S"][3]), " S4=", fr(r["S"][4]), " S5=", fr(r["S"][5]),
                " S3m=", fr(r["Sm"][3]), " S4m=", fr(r["Sm"][4]), haskey(r, "dFA") ? " dFA=" * fr(r["dFA"]) : "",
                haskey(r, "dAA") ? " dAA=" * fr(r["dAA"]) : "", " K=", fr(r["K"]))
    end
end
close(OUT)
# E7: d_F d_A / N_R from the Q-route (identity Q = d_Rd_A + N_R C_F C_A^3/12, derived by hand and tested in 23 reps above)
if "E7_56" in which && haskey(RESULTS, "E7_56") && haskey(RESULTS["E7_56"], "Q")
    r = RESULTS["E7_56"]; CF = r["CF"]; CA = r["CA"]
    dFA = r["Q"] / r["n"] - CF * CA^3 / 12
    say("  E7: dFA (Q-route) = ", fr(dFA), "   S4 formula = ", fr(S4gen(CF, CA, dFA)), "  match system: ", S4gen(CF, CA, dFA) == r["S"][4])
    Kchain = CA / 2 * (CF - CA / 2)^2 - 4 * (CF - CA) * (CF - CA / 2)^2 + 2 * (CF - CA)^2 * CF - 2 * dFA / CF - CA^3 / 6
    say("  E7: K from the chain = ", fr(Kchain), "  equals K: ", Kchain == r["K"])
end


==> anc/numbers/deposit/T14/adv/adv_groups.log <==

== SU2  (n=2, N_A=3, 0.1 s)
  C_F = 3/4   C_A = 2
  channels (dim:C_R): 1:0, 3:2   adjoint = #2
  b_R = 3/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 0.0e+00
  Trc row 1: (0, -3/2)
  Trc row 2: (-1/2, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 0.0e+00,  conservation-step residual = 0.0e+00
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -3/8   -(C_A-2C_F)(3C_A-4C_F)/4 = -3/8   equal: true
  K = sum T_AQ b_Q^2 = -9/32   mu_0,mu_1,mu_2 = -1/2, 0, 0
  [Trc^2]_11 = 3/4   2C_F/N_R = 3/4   2C_F(C_A-2C_F) = 3/4
  W = 33/128   (C_A/2)b_A^2 - 4W/N_A = -9/32   equals K: true
  Q = Tr((t.F)^4) = 9/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 20/3
  system (kappa=+1): S_3 = 99/4  S_4 = -729/4  S_5 = 50427/16
  system (kappa=-1): S_3 = 117/4  S_4 = -891/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 117/4
  odd Born sign flipped: S_3 = 99/4  S_4 = -531/4 ;  odd Born removed: S_3 = 27
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 81/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 99/4  match: true
  general formula with direct dFA: S_4 = -729/4  match: true
  K from the chain with direct dFA = -9/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = 0  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 50427/16  match system: true

== SU3  (n=3, N_A=8, 0.0 s)
  C_F = 4/3   C_A = 3
  channels (dim:C_R): 1:0, 8:3   adjoint = #2
  b_R = 4/3, -1/6   b_R = C_F - C_R/2: true   |B - sum b P| = 9.6e-17
  Trc row 1: (0, -8/3)
  Trc row 2: (-1/3, -5/6)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.4e-16,  conservation-step residual = 2.7e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -11/36   -(C_A-2C_F)(3C_A-4C_F)/4 = -11/36   equal: true
  K = sum T_AQ b_Q^2 = -133/216   mu_0,mu_1,mu_2 = -7/6, -5/2, -15/2
  [Trc^2]_11 = 8/9   2C_F/N_R = 8/9   2C_F(C_A-2C_F) = 8/9
  W = 71/54   (C_A/2)b_A^2 - 4W/N_A = -133/216   equals K: true
  Q = Tr((t.F)^4) = 33/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/2
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 135/8
  system (kappa=+1): S_3 = 112/3  S_4 = -5632/27  S_5 = 305008/81
  system (kappa=-1): S_3 = 368/9  S_4 = -6848/27   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 368/9
  odd Born sign flipped: S_3 = 112/3  S_4 = -4288/27 ;  odd Born removed: S_3 = 352/9
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 1216/27  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 112/3  match: true
  general formula with direct dFA: S_4 = -5632/27  match: true
  K from the chain with direct dFA = -133/216  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -15/2  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 305008/81  match system: true

== SU4  (n=4, N_A=15, 0.0 s)
  C_F = 15/8   C_A = 4
  channels (dim:C_R): 1:0, 15:4   adjoint = #2
  b_R = 15/8, -1/8   b_R = C_F - C_R/2: true   |B - sum b P| = 8.8e-17
  Trc row 1: (0, -15/4)
  Trc row 2: (-1/4, -3/2)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.4e-17,  conservation-step residual = 4.4e-17
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -9/32   -(C_A-2C_F)(3C_A-4C_F)/4 = -9/32   equal: true
  K = sum T_AQ b_Q^2 = -231/256   mu_0,mu_1,mu_2 = -7/4, -6, -24
  [Trc^2]_11 = 15/16   2C_F/N_R = 15/16   2C_F(C_A-2C_F) = 15/16
  W = 3585/1024   (C_A/2)b_A^2 - 4W/N_A = -231/256   equals K: true
  Q = Tr((t.F)^4) = 135/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 55/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 104/3
  system (kappa=+1): S_3 = 1575/32  S_4 = -13905/64  S_5 = 1282455/512
  system (kappa=-1): S_3 = 1665/32  S_4 = -16875/64   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 1665/32
  odd Born sign flipped: S_3 = 1575/32  S_4 = -10755/64 ;  odd Born removed: S_3 = 405/8
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 1485/32  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 1575/32  match: true
  general formula with direct dFA: S_4 = -13905/64  match: true
  K from the chain with direct dFA = -231/256  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -24  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 1282455/512  match system: true

== SU5  (n=5, N_A=24, 0.0 s)
  C_F = 12/5   C_A = 5
  channels (dim:C_R): 1:0, 24:5   adjoint = #2
  b_R = 12/5, -1/10   b_R = C_F - C_R/2: true   |B - sum b P| = 2.9e-16
  Trc row 1: (0, -24/5)
  Trc row 2: (-1/5, -21/10)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.8e-15,  conservation-step residual = 6.4e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -27/100   -(C_A-2C_F)(3C_A-4C_F)/4 = -27/100   equal: true
  K = sum T_AQ b_Q^2 = -1173/1000   mu_0,mu_1,mu_2 = -23/10, -21/2, -105/2
  [Trc^2]_11 = 24/25   2C_F/N_R = 24/25   2C_F(C_A-2C_F) = 24/25
  W = 1797/250   (C_A/2)b_A^2 - 4W/N_A = -1173/1000   equals K: true
  Q = Tr((t.F)^4) = 405/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 31/2
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1525/24
  system (kappa=+1): S_3 = 7632/125  S_4 = -27648/125  S_5 = -3438864/3125
  system (kappa=-1): S_3 = 1584/25  S_4 = -167616/625   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 1584/25
  odd Born sign flipped: S_3 = 7632/125  S_4 = -107712/625 ;  odd Born removed: S_3 = 7776/125
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 29376/625  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 7632/125  match: true
  general formula with direct dFA: S_4 = -27648/125  match: true
  K from the chain with direct dFA = -1173/1000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -105/2  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -3438864/3125  match system: true

== SU6  (n=6, N_A=35, 0.0 s)
  C_F = 35/12   C_A = 6
  channels (dim:C_R): 1:0, 35:6   adjoint = #2
  b_R = 35/12, -1/12   b_R = C_F - C_R/2: true   |B - sum b P| = 7.2e-16
  Trc row 1: (0, -35/6)
  Trc row 2: (-1/6, -8/3)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.9e-15,  conservation-step residual = 2.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -19/72   -(C_A-2C_F)(3C_A-4C_F)/4 = -19/72   equal: true
  K = sum T_AQ b_Q^2 = -1241/864   mu_0,mu_1,mu_2 = -17/6, -16, -96
  [Trc^2]_11 = 35/36   2C_F/N_R = 35/36   2C_F(C_A-2C_F) = 35/36
  W = 44065/3456   (C_A/2)b_A^2 - 4W/N_A = -1241/864   equals K: true
  Q = Tr((t.F)^4) = 1995/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 245/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 108
  system (kappa=+1): S_3 = 875/12  S_4 = -24115/108  S_5 = -9852535/1296
  system (kappa=-1): S_3 = 2695/36  S_4 = -29225/108   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 2695/36
  odd Born sign flipped: S_3 = 875/12  S_4 = -18865/108 ;  odd Born removed: S_3 = 665/9
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 2555/54  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 875/12  match: true
  general formula with direct dFA: S_4 = -24115/108  match: true
  K from the chain with direct dFA = -1241/864  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -96  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -9852535/1296  match system: true

== SO3  (n=3, N_A=3, 0.0 s)
  C_F = 1/2   C_A = 1/2
  channels (dim:C_R): 1:0, 3:1/2, 5:3/2   adjoint = #2
  b_R = 1/2, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 1.2e-16
  Trc row 1: (0, -1, 0)
  Trc row 2: (-1/3, 0, -5/12)
  Trc row 3: (0, -1/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.4e-16,  conservation-step residual = 3.0e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -1/16   -(C_A-2C_F)(3C_A-4C_F)/4 = -1/16   equal: true
  K = sum T_AQ b_Q^2 = -7/64   mu_0,mu_1,mu_2 = -3/4, -5/8, -15/16
  [Trc^2]_11 = 1/3   2C_F/N_R = 1/3   2C_F(C_A-2C_F) = -1/2
  W = 3/32   (C_A/2)b_A^2 - 4W/N_A = -7/64   equals K: true
  Q = Tr((t.F)^4) = 3/32
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/192
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 5/192
  system (kappa=+1): S_3 = 3/2  S_4 = 24  S_5 = -1851/8
  system (kappa=-1): S_3 = 9/2  S_4 = 21   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 9/2
  odd Born sign flipped: S_3 = 3/2  S_4 = 21 ;  odd Born removed: S_3 = 3
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 3  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 3/2  match: true
  general formula with direct dFA: S_4 = 24  match: true
  K from the chain with direct dFA = -7/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -15/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -1851/8  match system: true

== SO5  (n=5, N_A=10, 0.0 s)
  C_F = 1   C_A = 3/2
  channels (dim:C_R): 1:0, 10:3/2, 14:5/2   adjoint = #2
  b_R = 1, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.0e-16
  Trc row 1: (0, -2, 0)
  Trc row 2: (-1/5, 0, -21/20)
  Trc row 3: (0, -3/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.4e-15,  conservation-step residual = 1.1e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/16   equal: true
  K = sum T_AQ b_Q^2 = -17/64   mu_0,mu_1,mu_2 = -5/4, -21/8, -105/16
  [Trc^2]_11 = 2/5   2C_F/N_R = 2/5   2C_F(C_A-2C_F) = -1
  W = 25/32   (C_A/2)b_A^2 - 4W/N_A = -17/64   equals K: true
  Q = Tr((t.F)^4) = 75/32
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 3/16
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 9/8
  system (kappa=+1): S_3 = -9  S_4 = 222  S_5 = -18051/4
  system (kappa=-1): S_3 = -3  S_4 = 192   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -3
  odd Born sign flipped: S_3 = -9  S_4 = 240 ;  odd Born removed: S_3 = -6
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 30  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -9  match: true
  general formula with direct dFA: S_4 = 222  match: true
  K from the chain with direct dFA = -17/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -105/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -18051/4  match system: true

== SO6  (n=6, N_A=15, 0.0 s)
  C_F = 5/4   C_A = 2
  channels (dim:C_R): 1:0, 15:2, 20:3   adjoint = #2
  b_R = 5/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 1.7e-15
  Trc row 1: (0, -5/2, 0)
  Trc row 2: (-1/6, 0, -4/3)
  Trc row 3: (0, -1, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 6.4e-15,  conservation-step residual = 1.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/8   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/8   equal: true
  K = sum T_AQ b_Q^2 = -11/32   mu_0,mu_1,mu_2 = -3/2, -4, -12
  [Trc^2]_11 = 5/12   2C_F/N_R = 5/12   2C_F(C_A-2C_F) = -5/4
  W = 195/128   (C_A/2)b_A^2 - 4W/N_A = -11/32   equals K: true
  Q = Tr((t.F)^4) = 15/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 13/6
  system (kappa=+1): S_3 = -75/4  S_4 = 1815/4  S_5 = -183315/16
  system (kappa=-1): S_3 = -45/4  S_4 = 1605/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -45/4
  odd Born sign flipped: S_3 = -75/4  S_4 = 1965/4 ;  odd Born removed: S_3 = -15
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 105/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -75/4  match: true
  general formula with direct dFA: S_4 = 1815/4  match: true
  K from the chain with direct dFA = -11/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -12  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -183315/16  match system: true

== SO7  (n=7, N_A=21, 0.0 s)
  C_F = 3/2   C_A = 5/2
  channels (dim:C_R): 1:0, 21:5/2, 27:7/2   adjoint = #2
  b_R = 3/2, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 8.8e-16
  Trc row 1: (0, -3, 0)
  Trc row 2: (-1/7, 0, -45/28)
  Trc row 3: (0, -5/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.5e-14,  conservation-step residual = 7.2e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 3/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 3/16   equal: true
  K = sum T_AQ b_Q^2 = -27/64   mu_0,mu_1,mu_2 = -7/4, -45/8, -315/16
  [Trc^2]_11 = 3/7   2C_F/N_R = 3/7   2C_F(C_A-2C_F) = -3/2
  W = 21/8   (C_A/2)b_A^2 - 4W/N_A = -27/64   equals K: true
  Q = Tr((t.F)^4) = 315/16
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 55/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 695/192
  system (kappa=+1): S_3 = -63/2  S_4 = 810  S_5 = -195489/8
  system (kappa=-1): S_3 = -45/2  S_4 = 729   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -45/2
  odd Born sign flipped: S_3 = -63/2  S_4 = 873 ;  odd Born removed: S_3 = -27
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 81  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -63/2  match: true
  general formula with direct dFA: S_4 = 810  match: true
  K from the chain with direct dFA = -27/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -315/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -195489/8  match system: true

== SO8  (n=8, N_A=28, 0.0 s)
  C_F = 7/4   C_A = 3
  channels (dim:C_R): 1:0, 28:3, 35:4   adjoint = #2
  b_R = 7/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 6.2e-15
  Trc row 1: (0, -7/2, 0)
  Trc row 2: (-1/8, 0, -15/8)
  Trc row 3: (0, -3/2, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.0e-14,  conservation-step residual = 8.6e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/4   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/4   equal: true
  K = sum T_AQ b_Q^2 = -1/2   mu_0,mu_1,mu_2 = -2, -15/2, -30
  [Trc^2]_11 = 7/16   2C_F/N_R = 7/16   2C_F(C_A-2C_F) = -7/4
  W = 133/32   (C_A/2)b_A^2 - 4W/N_A = -1/2   equals K: true
  Q = Tr((t.F)^4) = 357/8
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 105/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 45/8
  system (kappa=+1): S_3 = -189/4  S_4 = 5271/4  S_5 = -739977/16
  system (kappa=-1): S_3 = -147/4  S_4 = 4809/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -147/4
  odd Born sign flipped: S_3 = -189/4  S_4 = 5649/4 ;  odd Born removed: S_3 = -42
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 231/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -189/4  match: true
  general formula with direct dFA: S_4 = 5271/4  match: true
  K from the chain with direct dFA = -1/2  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -30  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -739977/16  match system: true

== SO9  (n=9, N_A=36, 0.0 s)
  C_F = 2   C_A = 7/2
  channels (dim:C_R): 1:0, 36:7/2, 44:9/2   adjoint = #2
  b_R = 2, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.1e-15
  Trc row 1: (0, -4, 0)
  Trc row 2: (-1/9, 0, -77/36)
  Trc row 3: (0, -7/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.5e-14,  conservation-step residual = 3.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 5/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 5/16   equal: true
  K = sum T_AQ b_Q^2 = -37/64   mu_0,mu_1,mu_2 = -9/4, -77/8, -693/16
  [Trc^2]_11 = 4/9   2C_F/N_R = 4/9   2C_F(C_A-2C_F) = -2
  W = 99/16   (C_A/2)b_A^2 - 4W/N_A = -37/64   equals K: true
  Q = Tr((t.F)^4) = 1449/16
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 35/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 805/96
  system (kappa=+1): S_3 = -66  S_4 = 2004  S_5 = -160467/2
  system (kappa=-1): S_3 = -54  S_4 = 1848   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -54
  odd Born sign flipped: S_3 = -66  S_4 = 2136 ;  odd Born removed: S_3 = -60
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 156  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -66  match: true
  general formula with direct dFA: S_4 = 2004  match: true
  K from the chain with direct dFA = -37/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -693/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -160467/2  match system: true

== SO10  (n=10, N_A=45, 0.0 s)
  C_F = 9/4   C_A = 4
  channels (dim:C_R): 1:0, 45:4, 54:5   adjoint = #2
  b_R = 9/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.8e-15
  Trc row 1: (0, -9/2, 0)
  Trc row 2: (-1/10, 0, -12/5)
  Trc row 3: (0, -2, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.1e-14,  conservation-step residual = 3.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 3/8   -(C_A-2C_F)(3C_A-4C_F)/4 = 3/8   equal: true
  K = sum T_AQ b_Q^2 = -21/32   mu_0,mu_1,mu_2 = -5/2, -12, -60
  [Trc^2]_11 = 9/20   2C_F/N_R = 9/20   2C_F(C_A-2C_F) = -9/4
  W = 1125/128   (C_A/2)b_A^2 - 4W/N_A = -21/32   equals K: true
  Q = Tr((t.F)^4) = 675/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 39/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 73/6
  system (kappa=+1): S_3 = -351/4  S_4 = 11583/4  S_5 = -2084319/16
  system (kappa=-1): S_3 = -297/4  S_4 = 10773/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -297/4
  odd Born sign flipped: S_3 = -351/4  S_4 = 12285/4 ;  odd Born removed: S_3 = -81
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 405/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -351/4  match: true
  general formula with direct dFA: S_4 = 11583/4  match: true
  K from the chain with direct dFA = -21/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -60  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -2084319/16  match system: true

== Sp4  (n=4, N_A=10, 0.0 s)
  C_F = 5/4   C_A = 3
  channels (dim:C_R): 1:0, 5:2, 10:3   adjoint = #3
  b_R = 5/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 8.6e-16
  Trc row 1: (0, 0, -5/2)
  Trc row 2: (0, 0, -3/2)
  Trc row 3: (-1/4, -3/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.0e-15,  conservation-step residual = 6.1e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -1/2   -(C_A-2C_F)(3C_A-4C_F)/4 = -1/2   equal: true
  K = sum T_AQ b_Q^2 = -7/16   mu_0,mu_1,mu_2 = -1, -3/2, -3
  [Trc^2]_11 = 5/8   2C_F/N_R = 5/8   2C_F(C_A-2C_F) = 5/4
  W = 85/64   (C_A/2)b_A^2 - 4W/N_A = -7/16   equals K: true
  Q = Tr((t.F)^4) = 345/16
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 165/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 18
  system (kappa=+1): S_3 = 225/4  S_4 = -2865/4  S_5 = 304485/16
  system (kappa=-1): S_3 = 255/4  S_4 = -3255/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 255/4
  odd Born sign flipped: S_3 = 225/4  S_4 = -2415/4 ;  odd Born removed: S_3 = 60
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 195/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 225/4  match: true
  general formula with direct dFA: S_4 = -2865/4  match: true
  K from the chain with direct dFA = -7/16  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -3  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 304485/16  match system: true

== Sp6  (n=6, N_A=21, 0.0 s)
  C_F = 7/4   C_A = 4
  channels (dim:C_R): 1:0, 14:3, 21:4   adjoint = #3
  b_R = 7/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.9e-15
  Trc row 1: (0, 0, -7/2)
  Trc row 2: (0, 0, -2)
  Trc row 3: (-1/6, -4/3, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.1e-14,  conservation-step residual = 1.6e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -5/8   -(C_A-2C_F)(3C_A-4C_F)/4 = -5/8   equal: true
  K = sum T_AQ b_Q^2 = -19/32   mu_0,mu_1,mu_2 = -3/2, -4, -12
  [Trc^2]_11 = 7/12   2C_F/N_R = 7/12   2C_F(C_A-2C_F) = 7/4
  W = 483/128   (C_A/2)b_A^2 - 4W/N_A = -19/32   equals K: true
  Q = Tr((t.F)^4) = 399/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 175/24
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 235/6
  system (kappa=+1): S_3 = 399/4  S_4 = -7329/4  S_5 = 1062831/16
  system (kappa=-1): S_3 = 441/4  S_4 = -8043/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 441/4
  odd Born sign flipped: S_3 = 399/4  S_4 = -6531/4 ;  odd Born removed: S_3 = 105
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 357/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 399/4  match: true
  general formula with direct dFA: S_4 = -7329/4  match: true
  K from the chain with direct dFA = -19/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -12  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 1062831/16  match system: true

== Sp8  (n=8, N_A=36, 0.0 s)
  C_F = 9/4   C_A = 5
  channels (dim:C_R): 1:0, 27:4, 36:5   adjoint = #3
  b_R = 9/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 2.7e-15
  Trc row 1: (0, 0, -9/2)
  Trc row 2: (0, 0, -5/2)
  Trc row 3: (-1/8, -15/8, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.7e-14,  conservation-step residual = 2.8e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -3/4   -(C_A-2C_F)(3C_A-4C_F)/4 = -3/4   equal: true
  K = sum T_AQ b_Q^2 = -3/4   mu_0,mu_1,mu_2 = -2, -15/2, -30
  [Trc^2]_11 = 9/16   2C_F/N_R = 9/16   2C_F(C_A-2C_F) = 9/4
  W = 261/32   (C_A/2)b_A^2 - 4W/N_A = -3/4   equals K: true
  Q = Tr((t.F)^4) = 2565/8
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 1065/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1795/24
  system (kappa=+1): S_3 = 621/4  S_4 = -14985/4  S_5 = 2762073/16
  system (kappa=-1): S_3 = 675/4  S_4 = -16119/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 675/4
  odd Born sign flipped: S_3 = 621/4  S_4 = -13743/4 ;  odd Born removed: S_3 = 162
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 567/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 621/4  match: true
  general formula with direct dFA: S_4 = -14985/4  match: true
  K from the chain with direct dFA = -3/4  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -30  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 2762073/16  match system: true

== Sp10  (n=10, N_A=55, 0.0 s)
  C_F = 11/4   C_A = 6
  channels (dim:C_R): 1:0, 44:5, 55:6   adjoint = #3
  b_R = 11/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 1.7e-15
  Trc row 1: (0, 0, -11/2)
  Trc row 2: (0, 0, -3)
  Trc row 3: (-1/10, -12/5, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.8e-14,  conservation-step residual = 8.6e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -7/8   -(C_A-2C_F)(3C_A-4C_F)/4 = -7/8   equal: true
  K = sum T_AQ b_Q^2 = -29/32   mu_0,mu_1,mu_2 = -5/2, -12, -60
  [Trc^2]_11 = 11/20   2C_F/N_R = 11/20   2C_F(C_A-2C_F) = 11/4
  W = 1925/128   (C_A/2)b_A^2 - 4W/N_A = -29/32   equals K: true
  Q = Tr((t.F)^4) = 825
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 33
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  system (kappa=+1): S_3 = 891/4  S_4 = -26697/4  S_5 = 5977059/16
  system (kappa=-1): S_3 = 957/4  S_4 = -28347/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 957/4
  odd Born sign flipped: S_3 = 891/4  S_4 = -24915/4 ;  odd Born removed: S_3 = 231
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 825/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 891/4  match: true
  general formula with direct dFA: S_4 = -26697/4  match: true
  K from the chain with direct dFA = -29/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -60  equals mu_2: true

== G2_7  (n=7, N_A=14, 0.0 s)
  C_F = 1   C_A = 2
  channels (dim:C_R): 1:0, 7:1, 14:2, 27:7/3   adjoint = #3
  b_R = 1, 1/2, 0, -1/6   b_R = C_F - C_R/2: true   |B - sum b P| = 4.7e-15
  Trc row 1: (0, 0, -2, 0)
  Trc row 2: (0, 0, 0, -3/2)
  Trc row 3: (-1/7, 0, 0, -6/7)
  Trc row 4: (0, -7/18, -4/9, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.8e-14,  conservation-step residual = 1.9e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 0   -(C_A-2C_F)(3C_A-4C_F)/4 = 0   equal: true
  K = sum T_AQ b_Q^2 = -1/6   mu_0,mu_1,mu_2 = -1, -2, -14/3
  [Trc^2]_11 = 2/7   2C_F/N_R = 2/7   2C_F(C_A-2C_F) = 0
  W = 7/12   (C_A/2)b_A^2 - 4W/N_A = -1/6   equals K: true
  Q = Tr((t.F)^4) = 91/12
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 25/12
  system (kappa=+1): S_3 = 0  S_4 = 96  S_5 = -2432
  system (kappa=-1): S_3 = 0  S_4 = 96   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 0
  odd Born sign flipped: S_3 = 0  S_4 = 96 ;  odd Born removed: S_3 = 0
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 0  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 0  match: true
  general formula with direct dFA: S_4 = 96  match: true
  K from the chain with direct dFA = -1/6  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -14/3  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -2432  match system: true

== G2_7gap  (n=7, N_A=14, 0.0 s)
  C_F = 1   C_A = 2
  channels (dim:C_R): 1:0, 7:1, 14:2, 27:7/3   adjoint = #3
  b_R = 1, 1/2, 0, -1/6   b_R = C_F - C_R/2: true   |B - sum b P| = 4.5e-15
  Trc row 1: (0, 0, -2, 0)
  Trc row 2: (0, 0, 0, -3/2)
  Trc row 3: (-1/7, 0, 0, -6/7)
  Trc row 4: (0, -7/18, -4/9, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.8e-14,  conservation-step residual = 1.3e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 0   -(C_A-2C_F)(3C_A-4C_F)/4 = 0   equal: true
  K = sum T_AQ b_Q^2 = -1/6   mu_0,mu_1,mu_2 = -1, -2, -14/3
  [Trc^2]_11 = 2/7   2C_F/N_R = 2/7   2C_F(C_A-2C_F) = 0
  W = 7/12   (C_A/2)b_A^2 - 4W/N_A = -1/6   equals K: true
  Q = Tr((t.F)^4) = 91/12
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 25/12
  system (kappa=+1): S_3 = 0  S_4 = 96  S_5 = -2432
  system (kappa=-1): S_3 = 0  S_4 = 96   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 0
  odd Born sign flipped: S_3 = 0  S_4 = 96 ;  odd Born removed: S_3 = 0
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 0  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 0  match: true
  general formula with direct dFA: S_4 = 96  match: true
  K from the chain with direct dFA = -1/6  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -14/3  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -2432  match system: true

== SU2_spin3/2  (n=4, N_A=3, 0.0 s)
  C_F = 3/8   C_A = 1/5
  channels (dim:C_R): 1:0, 3:1/5, 5:3/5, 7:6/5   adjoint = #2
  b_R = 3/8, 11/40, 3/40, -9/40   b_R = C_F - C_R/2: true   |B - sum b P| = 1.9e-15
  Trc row 1: (0, -3/4, 0, 0)
  Trc row 2: (-1/4, 0, -2/5, 0)
  Trc row 3: (0, -6/25, 0, -21/100)
  Trc row 4: (0, 0, -3/20, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 5.5e-15,  conservation-step residual = 1.7e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -99/800   -(C_A-2C_F)(3C_A-4C_F)/4 = -99/800   equal: true
  K = sum T_AQ b_Q^2 = -1197/32000   mu_0,mu_1,mu_2 = -13/20, -6/25, -18/125
  [Trc^2]_11 = 3/16   2C_F/N_R = 3/16   2C_F(C_A-2C_F) = -33/80
  W = 4317/128000   (C_A/2)b_A^2 - 4W/N_A = -1197/32000   equals K: true
  Q = Tr((t.F)^4) = 9/800
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 41/16000
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1/1500
  system (kappa=+1): S_3 = 99/32  S_4 = 18603/8000  S_5 = 1359819/320000
  system (kappa=-1): S_3 = 4653/800  S_4 = 25137/8000   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 4653/800
  odd Born sign flipped: S_3 = 99/32  S_4 = -35847/8000 ;  odd Born removed: S_3 = 891/200
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = -3267/4000  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 99/32  match: true
  general formula with direct dFA: S_4 = 18603/8000  match: true
  K from the chain with direct dFA = -1197/32000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -18/125  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 1359819/320000  match system: true

== SU2_spin2  (n=5, N_A=3, 0.0 s)
  C_F = 3/10   C_A = 1/10
  channels (dim:C_R): 1:0, 3:1/10, 5:3/10, 7:3/5, 9:1   adjoint = #2
  b_R = 3/10, 1/4, 3/20, 0, -1/5   b_R = C_F - C_R/2: true   |B - sum b P| = 1.2e-14
  Trc row 1: (0, -3/5, 0, 0, 0)
  Trc row 2: (-1/5, 0, -7/20, 0, 0)
  Trc row 3: (0, -21/100, 0, -6/25, 0)
  Trc row 4: (0, 0, -6/35, 0, -9/70)
  Trc row 5: (0, 0, 0, -1/10, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.2e-14,  conservation-step residual = 1.3e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -9/80   -(C_A-2C_F)(3C_A-4C_F)/4 = -9/80   equal: true
  K = sum T_AQ b_Q^2 = -207/8000   mu_0,mu_1,mu_2 = -11/20, -21/200, -63/2000
  [Trc^2]_11 = 3/25   2C_F/N_R = 3/25   2C_F(C_A-2C_F) = -3/10
  W = 87/4000   (C_A/2)b_A^2 - 4W/N_A = -207/8000   equals K: true
  Q = Tr((t.F)^4) = 9/4000
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 17/40000
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1/24000
  system (kappa=+1): S_3 = 117/50  S_4 = 1242/625  S_5 = 16623/25000
  system (kappa=-1): S_3 = 207/50  S_4 = 1917/625   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 207/50
  odd Born sign flipped: S_3 = 117/50  S_4 = -1683/625 ;  odd Born removed: S_3 = 81/25
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = -27/25  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 117/50  match: true
  general formula with direct dFA: S_4 = 1242/625  match: true
  K from the chain with direct dFA = -207/8000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -63/2000  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 16623/25000  match system: true

== SU3_6  (n=6, N_A=8, 0.0 s)
  C_F = 2/3   C_A = 3/5
  channels (dim:C_R): 1:0, 8:3/5, 27:8/5   adjoint = #2
  b_R = 2/3, 11/30, -2/15   b_R = C_F - C_R/2: true   |B - sum b P| = 1.5e-15
  Trc row 1: (0, -4/3, 0)
  Trc row 2: (-1/6, -49/150, -27/50)
  Trc row 3: (0, -4/25, -28/75)
  closure |Trc P_Q - sum_R T_RQ P_R| = 7.3e-15,  conservation-step residual = 9.9e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -143/900   -(C_A-2C_F)(3C_A-4C_F)/4 = -143/900   equal: true
  K = sum T_AQ b_Q^2 = -689/5400   mu_0,mu_1,mu_2 = -31/30, -53/50, -3/2
  [Trc^2]_11 = 2/9   2C_F/N_R = 2/9   2C_F(C_A-2C_F) = -44/45
  W = 2267/6750   (C_A/2)b_A^2 - 4W/N_A = -689/5400   equals K: true
  Q = Tr((t.F)^4) = 69/250
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 17/500
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 27/1000
  system (kappa=+1): S_3 = 88/15  S_4 = 11072/675  S_5 = -9514312/50625
  system (kappa=-1): S_3 = 3256/225  S_4 = 28256/3375   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 3256/225
  odd Born sign flipped: S_3 = 88/15  S_4 = -544/675 ;  odd Born removed: S_3 = 2288/225
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 27104/3375  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 88/15  match: true
  general formula with direct dFA: S_4 = 11072/675  match: true
  K from the chain with direct dFA = -689/5400  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -3/2  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -9514312/50625  match system: true

== SU3_10  (n=10, N_A=8, 0.1 s)
  C_F = 2/5   C_A = 1/5
  channels (dim:C_R): 1:0, 8:1/5, 27:8/15, 64:1   adjoint = #2
  b_R = 2/5, 3/10, 2/15, -1/10   b_R = C_F - C_R/2: true   |B - sum b P| = 4.9e-15
  Trc row 1: (0, -4/5, 0, 0)
  Trc row 2: (-1/10, -9/50, -21/50, 0)
  Trc row 3: (0, -28/225, -36/175, -64/315)
  Trc row 4: (0, 0, -3/35, -3/14)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.2e-14,  conservation-step residual = 1.0e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -3/20   -(C_A-2C_F)(3C_A-4C_F)/4 = -3/20   equal: true
  K = sum T_AQ b_Q^2 = -119/3000   mu_0,mu_1,mu_2 = -7/10, -13/50, -19/150
  [Trc^2]_11 = 2/25   2C_F/N_R = 2/25   2C_F(C_A-2C_F) = -12/25
  W = 73/750   (C_A/2)b_A^2 - 4W/N_A = -119/3000   equals K: true
  Q = Tr((t.F)^4) = 13/750
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 11/7500
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1/3000
  system (kappa=+1): S_3 = 504/125  S_4 = 192/125  S_5 = 7976/3125
  system (kappa=-1): S_3 = 936/125  S_4 = 1824/625   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 936/125
  odd Born sign flipped: S_3 = 504/125  S_4 = -5088/625 ;  odd Born removed: S_3 = 144/25
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = -864/625  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 504/125  match: true
  general formula with direct dFA: S_4 = 192/125  match: true
  K from the chain with direct dFA = -119/3000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -19/150  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 7976/3125  match system: true

== F4_26  (n=26, N_A=52, 0.4 s)
  C_F = 1   C_A = 3/2
  channels (dim:C_R): 1:0, 26:1, 52:3/2, 273:2, 324:13/6   adjoint = #3
  b_R = 1, 1/2, 1/4, 0, -1/12   b_R = C_F - C_R/2: true   |B - sum b P| = 1.3e-13
  Trc row 1: (0, 0, -2, 0, 0)
  Trc row 2: (0, 0, 0, -3/2, 0)
  Trc row 3: (-1/26, 0, 0, 0, -63/52)
  Trc row 4: (0, -1/7, 0, 0, -6/7)
  Trc row 5: (0, 0, -7/36, -13/18, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 8.9e-13,  conservation-step residual = 4.2e-13
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/16   equal: true
  K = sum T_AQ b_Q^2 = -3/64   mu_0,mu_1,mu_2 = -5/4, -21/8, -91/16
  [Trc^2]_11 = 1/13   2C_F/N_R = 1/13   2C_F(C_A-2C_F) = -1
  W = 39/32   (C_A/2)b_A^2 - 4W/N_A = -3/64   equals K: true
  Q = Tr((t.F)^4) = 299/32
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 25/128
  system (kappa=+1): S_3 = -9  S_4 = 96  S_5 = -6459/4
  system (kappa=-1): S_3 = -3  S_4 = 66   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -3
  odd Born sign flipped: S_3 = -9  S_4 = 114 ;  odd Born removed: S_3 = -6
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 30  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -9  match: true
  general formula with direct dFA: S_4 = 96  match: true
  K from the chain with direct dFA = -3/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -91/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -6459/4  match system: true

== E6_27  (n=27, N_A=78, 0.3 s)
  C_F = 13/9   C_A = 2
  channels (dim:C_R): 1:0, 78:2, 650:3   adjoint = #2
  b_R = 13/9, 4/9, -1/18   b_R = C_F - C_R/2: true   |B - sum b P| = 4.3e-15
  Trc row 1: (0, -26/9, 0)
  Trc row 2: (-1/27, 0, -50/27)
  Trc row 3: (0, -2/9, -7/6)
  closure |Trc P_Q - sum_R T_RQ P_R| = 9.7e-14,  conservation-step residual = 1.8e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 4/81   -(C_A-2C_F)(3C_A-4C_F)/4 = 4/81   equal: true
  K = sum T_AQ b_Q^2 = -121/1458   mu_0,mu_1,mu_2 = -17/9, -50/9, -50/3
  [Trc^2]_11 = 26/243   2C_F/N_R = 26/243   2C_F(C_A-2C_F) = -208/81
  W = 5317/972   (C_A/2)b_A^2 - 4W/N_A = -121/1458   equals K: true
  Q = Tr((t.F)^4) = 377/12
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 65/324
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  system (kappa=+1): S_3 = -1664/81  S_4 = 517088/2187  S_5 = -95498624/19683
  system (kappa=-1): S_3 = 1664/243  S_4 = 144352/2187   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 1664/243
  odd Born sign flipped: S_3 = -1664/81  S_4 = 676832/2187 ;  odd Born removed: S_3 = -1664/243
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 372736/2187  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -1664/81  match: true
  general formula with direct dFA: S_4 = 517088/2187  match: true
  K from the chain with direct dFA = -121/1458  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -50/3  equals mu_2: true


==> anc/numbers/deposit/T14/adv/adv_groups.out <==

== SU2  (n=2, N_A=3, 0.1 s)
  C_F = 3/4   C_A = 2
  channels (dim:C_R): 1:0, 3:2   adjoint = #2
  b_R = 3/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 0.0e+00
  Trc row 1: (0, -3/2)
  Trc row 2: (-1/2, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 0.0e+00,  conservation-step residual = 0.0e+00
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -3/8   -(C_A-2C_F)(3C_A-4C_F)/4 = -3/8   equal: true
  K = sum T_AQ b_Q^2 = -9/32   mu_0,mu_1,mu_2 = -1/2, 0, 0
  [Trc^2]_11 = 3/4   2C_F/N_R = 3/4   2C_F(C_A-2C_F) = 3/4
  W = 33/128   (C_A/2)b_A^2 - 4W/N_A = -9/32   equals K: true
  Q = Tr((t.F)^4) = 9/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 20/3
  system (kappa=+1): S_3 = 99/4  S_4 = -729/4  S_5 = 50427/16
  system (kappa=-1): S_3 = 117/4  S_4 = -891/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 117/4
  odd Born sign flipped: S_3 = 99/4  S_4 = -531/4 ;  odd Born removed: S_3 = 27
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 81/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 99/4  match: true
  general formula with direct dFA: S_4 = -729/4  match: true
  K from the chain with direct dFA = -9/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = 0  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 50427/16  match system: true

== SU3  (n=3, N_A=8, 0.0 s)
  C_F = 4/3   C_A = 3
  channels (dim:C_R): 1:0, 8:3   adjoint = #2
  b_R = 4/3, -1/6   b_R = C_F - C_R/2: true   |B - sum b P| = 9.6e-17
  Trc row 1: (0, -8/3)
  Trc row 2: (-1/3, -5/6)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.4e-16,  conservation-step residual = 2.7e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -11/36   -(C_A-2C_F)(3C_A-4C_F)/4 = -11/36   equal: true
  K = sum T_AQ b_Q^2 = -133/216   mu_0,mu_1,mu_2 = -7/6, -5/2, -15/2
  [Trc^2]_11 = 8/9   2C_F/N_R = 8/9   2C_F(C_A-2C_F) = 8/9
  W = 71/54   (C_A/2)b_A^2 - 4W/N_A = -133/216   equals K: true
  Q = Tr((t.F)^4) = 33/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/2
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 135/8
  system (kappa=+1): S_3 = 112/3  S_4 = -5632/27  S_5 = 305008/81
  system (kappa=-1): S_3 = 368/9  S_4 = -6848/27   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 368/9
  odd Born sign flipped: S_3 = 112/3  S_4 = -4288/27 ;  odd Born removed: S_3 = 352/9
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 1216/27  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 112/3  match: true
  general formula with direct dFA: S_4 = -5632/27  match: true
  K from the chain with direct dFA = -133/216  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -15/2  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 305008/81  match system: true

== SU4  (n=4, N_A=15, 0.0 s)
  C_F = 15/8   C_A = 4
  channels (dim:C_R): 1:0, 15:4   adjoint = #2
  b_R = 15/8, -1/8   b_R = C_F - C_R/2: true   |B - sum b P| = 8.8e-17
  Trc row 1: (0, -15/4)
  Trc row 2: (-1/4, -3/2)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.4e-17,  conservation-step residual = 4.4e-17
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -9/32   -(C_A-2C_F)(3C_A-4C_F)/4 = -9/32   equal: true
  K = sum T_AQ b_Q^2 = -231/256   mu_0,mu_1,mu_2 = -7/4, -6, -24
  [Trc^2]_11 = 15/16   2C_F/N_R = 15/16   2C_F(C_A-2C_F) = 15/16
  W = 3585/1024   (C_A/2)b_A^2 - 4W/N_A = -231/256   equals K: true
  Q = Tr((t.F)^4) = 135/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 55/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 104/3
  system (kappa=+1): S_3 = 1575/32  S_4 = -13905/64  S_5 = 1282455/512
  system (kappa=-1): S_3 = 1665/32  S_4 = -16875/64   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 1665/32
  odd Born sign flipped: S_3 = 1575/32  S_4 = -10755/64 ;  odd Born removed: S_3 = 405/8
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 1485/32  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 1575/32  match: true
  general formula with direct dFA: S_4 = -13905/64  match: true
  K from the chain with direct dFA = -231/256  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -24  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 1282455/512  match system: true

== SU5  (n=5, N_A=24, 0.0 s)
  C_F = 12/5   C_A = 5
  channels (dim:C_R): 1:0, 24:5   adjoint = #2
  b_R = 12/5, -1/10   b_R = C_F - C_R/2: true   |B - sum b P| = 2.9e-16
  Trc row 1: (0, -24/5)
  Trc row 2: (-1/5, -21/10)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.8e-15,  conservation-step residual = 6.4e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -27/100   -(C_A-2C_F)(3C_A-4C_F)/4 = -27/100   equal: true
  K = sum T_AQ b_Q^2 = -1173/1000   mu_0,mu_1,mu_2 = -23/10, -21/2, -105/2
  [Trc^2]_11 = 24/25   2C_F/N_R = 24/25   2C_F(C_A-2C_F) = 24/25
  W = 1797/250   (C_A/2)b_A^2 - 4W/N_A = -1173/1000   equals K: true
  Q = Tr((t.F)^4) = 405/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 31/2
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1525/24
  system (kappa=+1): S_3 = 7632/125  S_4 = -27648/125  S_5 = -3438864/3125
  system (kappa=-1): S_3 = 1584/25  S_4 = -167616/625   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 1584/25
  odd Born sign flipped: S_3 = 7632/125  S_4 = -107712/625 ;  odd Born removed: S_3 = 7776/125
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 29376/625  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 7632/125  match: true
  general formula with direct dFA: S_4 = -27648/125  match: true
  K from the chain with direct dFA = -1173/1000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -105/2  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -3438864/3125  match system: true

== SU6  (n=6, N_A=35, 0.0 s)
  C_F = 35/12   C_A = 6
  channels (dim:C_R): 1:0, 35:6   adjoint = #2
  b_R = 35/12, -1/12   b_R = C_F - C_R/2: true   |B - sum b P| = 7.2e-16
  Trc row 1: (0, -35/6)
  Trc row 2: (-1/6, -8/3)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.9e-15,  conservation-step residual = 2.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -19/72   -(C_A-2C_F)(3C_A-4C_F)/4 = -19/72   equal: true
  K = sum T_AQ b_Q^2 = -1241/864   mu_0,mu_1,mu_2 = -17/6, -16, -96
  [Trc^2]_11 = 35/36   2C_F/N_R = 35/36   2C_F(C_A-2C_F) = 35/36
  W = 44065/3456   (C_A/2)b_A^2 - 4W/N_A = -1241/864   equals K: true
  Q = Tr((t.F)^4) = 1995/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 245/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 108
  system (kappa=+1): S_3 = 875/12  S_4 = -24115/108  S_5 = -9852535/1296
  system (kappa=-1): S_3 = 2695/36  S_4 = -29225/108   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 2695/36
  odd Born sign flipped: S_3 = 875/12  S_4 = -18865/108 ;  odd Born removed: S_3 = 665/9
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 2555/54  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 875/12  match: true
  general formula with direct dFA: S_4 = -24115/108  match: true
  K from the chain with direct dFA = -1241/864  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -96  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -9852535/1296  match system: true

== SO3  (n=3, N_A=3, 0.0 s)
  C_F = 1/2   C_A = 1/2
  channels (dim:C_R): 1:0, 3:1/2, 5:3/2   adjoint = #2
  b_R = 1/2, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 1.2e-16
  Trc row 1: (0, -1, 0)
  Trc row 2: (-1/3, 0, -5/12)
  Trc row 3: (0, -1/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.4e-16,  conservation-step residual = 3.0e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -1/16   -(C_A-2C_F)(3C_A-4C_F)/4 = -1/16   equal: true
  K = sum T_AQ b_Q^2 = -7/64   mu_0,mu_1,mu_2 = -3/4, -5/8, -15/16
  [Trc^2]_11 = 1/3   2C_F/N_R = 1/3   2C_F(C_A-2C_F) = -1/2
  W = 3/32   (C_A/2)b_A^2 - 4W/N_A = -7/64   equals K: true
  Q = Tr((t.F)^4) = 3/32
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/192
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 5/192
  system (kappa=+1): S_3 = 3/2  S_4 = 24  S_5 = -1851/8
  system (kappa=-1): S_3 = 9/2  S_4 = 21   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 9/2
  odd Born sign flipped: S_3 = 3/2  S_4 = 21 ;  odd Born removed: S_3 = 3
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 3  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 3/2  match: true
  general formula with direct dFA: S_4 = 24  match: true
  K from the chain with direct dFA = -7/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -15/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -1851/8  match system: true

== SO5  (n=5, N_A=10, 0.0 s)
  C_F = 1   C_A = 3/2
  channels (dim:C_R): 1:0, 10:3/2, 14:5/2   adjoint = #2
  b_R = 1, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.0e-16
  Trc row 1: (0, -2, 0)
  Trc row 2: (-1/5, 0, -21/20)
  Trc row 3: (0, -3/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.4e-15,  conservation-step residual = 1.1e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/16   equal: true
  K = sum T_AQ b_Q^2 = -17/64   mu_0,mu_1,mu_2 = -5/4, -21/8, -105/16
  [Trc^2]_11 = 2/5   2C_F/N_R = 2/5   2C_F(C_A-2C_F) = -1
  W = 25/32   (C_A/2)b_A^2 - 4W/N_A = -17/64   equals K: true
  Q = Tr((t.F)^4) = 75/32
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 3/16
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 9/8
  system (kappa=+1): S_3 = -9  S_4 = 222  S_5 = -18051/4
  system (kappa=-1): S_3 = -3  S_4 = 192   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -3
  odd Born sign flipped: S_3 = -9  S_4 = 240 ;  odd Born removed: S_3 = -6
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 30  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -9  match: true
  general formula with direct dFA: S_4 = 222  match: true
  K from the chain with direct dFA = -17/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -105/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -18051/4  match system: true

== SO6  (n=6, N_A=15, 0.0 s)
  C_F = 5/4   C_A = 2
  channels (dim:C_R): 1:0, 15:2, 20:3   adjoint = #2
  b_R = 5/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 1.7e-15
  Trc row 1: (0, -5/2, 0)
  Trc row 2: (-1/6, 0, -4/3)
  Trc row 3: (0, -1, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 6.4e-15,  conservation-step residual = 1.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/8   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/8   equal: true
  K = sum T_AQ b_Q^2 = -11/32   mu_0,mu_1,mu_2 = -3/2, -4, -12
  [Trc^2]_11 = 5/12   2C_F/N_R = 5/12   2C_F(C_A-2C_F) = -5/4
  W = 195/128   (C_A/2)b_A^2 - 4W/N_A = -11/32   equals K: true
  Q = Tr((t.F)^4) = 15/2
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 13/6
  system (kappa=+1): S_3 = -75/4  S_4 = 1815/4  S_5 = -183315/16
  system (kappa=-1): S_3 = -45/4  S_4 = 1605/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -45/4
  odd Born sign flipped: S_3 = -75/4  S_4 = 1965/4 ;  odd Born removed: S_3 = -15
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 105/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -75/4  match: true
  general formula with direct dFA: S_4 = 1815/4  match: true
  K from the chain with direct dFA = -11/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -12  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -183315/16  match system: true

== SO7  (n=7, N_A=21, 0.0 s)
  C_F = 3/2   C_A = 5/2
  channels (dim:C_R): 1:0, 21:5/2, 27:7/2   adjoint = #2
  b_R = 3/2, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 8.8e-16
  Trc row 1: (0, -3, 0)
  Trc row 2: (-1/7, 0, -45/28)
  Trc row 3: (0, -5/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.5e-14,  conservation-step residual = 7.2e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 3/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 3/16   equal: true
  K = sum T_AQ b_Q^2 = -27/64   mu_0,mu_1,mu_2 = -7/4, -45/8, -315/16
  [Trc^2]_11 = 3/7   2C_F/N_R = 3/7   2C_F(C_A-2C_F) = -3/2
  W = 21/8   (C_A/2)b_A^2 - 4W/N_A = -27/64   equals K: true
  Q = Tr((t.F)^4) = 315/16
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 55/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 695/192
  system (kappa=+1): S_3 = -63/2  S_4 = 810  S_5 = -195489/8
  system (kappa=-1): S_3 = -45/2  S_4 = 729   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -45/2
  odd Born sign flipped: S_3 = -63/2  S_4 = 873 ;  odd Born removed: S_3 = -27
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 81  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -63/2  match: true
  general formula with direct dFA: S_4 = 810  match: true
  K from the chain with direct dFA = -27/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -315/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -195489/8  match system: true

== SO8  (n=8, N_A=28, 0.0 s)
  C_F = 7/4   C_A = 3
  channels (dim:C_R): 1:0, 28:3, 35:4   adjoint = #2
  b_R = 7/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 6.2e-15
  Trc row 1: (0, -7/2, 0)
  Trc row 2: (-1/8, 0, -15/8)
  Trc row 3: (0, -3/2, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.0e-14,  conservation-step residual = 8.6e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/4   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/4   equal: true
  K = sum T_AQ b_Q^2 = -1/2   mu_0,mu_1,mu_2 = -2, -15/2, -30
  [Trc^2]_11 = 7/16   2C_F/N_R = 7/16   2C_F(C_A-2C_F) = -7/4
  W = 133/32   (C_A/2)b_A^2 - 4W/N_A = -1/2   equals K: true
  Q = Tr((t.F)^4) = 357/8
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 105/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 45/8
  system (kappa=+1): S_3 = -189/4  S_4 = 5271/4  S_5 = -739977/16
  system (kappa=-1): S_3 = -147/4  S_4 = 4809/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -147/4
  odd Born sign flipped: S_3 = -189/4  S_4 = 5649/4 ;  odd Born removed: S_3 = -42
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 231/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -189/4  match: true
  general formula with direct dFA: S_4 = 5271/4  match: true
  K from the chain with direct dFA = -1/2  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -30  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -739977/16  match system: true

== SO9  (n=9, N_A=36, 0.0 s)
  C_F = 2   C_A = 7/2
  channels (dim:C_R): 1:0, 36:7/2, 44:9/2   adjoint = #2
  b_R = 2, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.1e-15
  Trc row 1: (0, -4, 0)
  Trc row 2: (-1/9, 0, -77/36)
  Trc row 3: (0, -7/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.5e-14,  conservation-step residual = 3.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 5/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 5/16   equal: true
  K = sum T_AQ b_Q^2 = -37/64   mu_0,mu_1,mu_2 = -9/4, -77/8, -693/16
  [Trc^2]_11 = 4/9   2C_F/N_R = 4/9   2C_F(C_A-2C_F) = -2
  W = 99/16   (C_A/2)b_A^2 - 4W/N_A = -37/64   equals K: true
  Q = Tr((t.F)^4) = 1449/16
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 35/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 805/96
  system (kappa=+1): S_3 = -66  S_4 = 2004  S_5 = -160467/2
  system (kappa=-1): S_3 = -54  S_4 = 1848   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -54
  odd Born sign flipped: S_3 = -66  S_4 = 2136 ;  odd Born removed: S_3 = -60
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 156  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -66  match: true
  general formula with direct dFA: S_4 = 2004  match: true
  K from the chain with direct dFA = -37/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -693/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -160467/2  match system: true

== SO10  (n=10, N_A=45, 0.0 s)
  C_F = 9/4   C_A = 4
  channels (dim:C_R): 1:0, 45:4, 54:5   adjoint = #2
  b_R = 9/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.8e-15
  Trc row 1: (0, -9/2, 0)
  Trc row 2: (-1/10, 0, -12/5)
  Trc row 3: (0, -2, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.1e-14,  conservation-step residual = 3.5e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 3/8   -(C_A-2C_F)(3C_A-4C_F)/4 = 3/8   equal: true
  K = sum T_AQ b_Q^2 = -21/32   mu_0,mu_1,mu_2 = -5/2, -12, -60
  [Trc^2]_11 = 9/20   2C_F/N_R = 9/20   2C_F(C_A-2C_F) = -9/4
  W = 1125/128   (C_A/2)b_A^2 - 4W/N_A = -21/32   equals K: true
  Q = Tr((t.F)^4) = 675/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 39/8
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 73/6
  system (kappa=+1): S_3 = -351/4  S_4 = 11583/4  S_5 = -2084319/16
  system (kappa=-1): S_3 = -297/4  S_4 = 10773/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -297/4
  odd Born sign flipped: S_3 = -351/4  S_4 = 12285/4 ;  odd Born removed: S_3 = -81
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 405/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -351/4  match: true
  general formula with direct dFA: S_4 = 11583/4  match: true
  K from the chain with direct dFA = -21/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -60  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -2084319/16  match system: true

== Sp4  (n=4, N_A=10, 0.0 s)
  C_F = 5/4   C_A = 3
  channels (dim:C_R): 1:0, 5:2, 10:3   adjoint = #3
  b_R = 5/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 8.6e-16
  Trc row 1: (0, 0, -5/2)
  Trc row 2: (0, 0, -3/2)
  Trc row 3: (-1/4, -3/4, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.0e-15,  conservation-step residual = 6.1e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -1/2   -(C_A-2C_F)(3C_A-4C_F)/4 = -1/2   equal: true
  K = sum T_AQ b_Q^2 = -7/16   mu_0,mu_1,mu_2 = -1, -3/2, -3
  [Trc^2]_11 = 5/8   2C_F/N_R = 5/8   2C_F(C_A-2C_F) = 5/4
  W = 85/64   (C_A/2)b_A^2 - 4W/N_A = -7/16   equals K: true
  Q = Tr((t.F)^4) = 345/16
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 165/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 18
  system (kappa=+1): S_3 = 225/4  S_4 = -2865/4  S_5 = 304485/16
  system (kappa=-1): S_3 = 255/4  S_4 = -3255/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 255/4
  odd Born sign flipped: S_3 = 225/4  S_4 = -2415/4 ;  odd Born removed: S_3 = 60
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 195/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 225/4  match: true
  general formula with direct dFA: S_4 = -2865/4  match: true
  K from the chain with direct dFA = -7/16  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -3  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 304485/16  match system: true

== Sp6  (n=6, N_A=21, 0.0 s)
  C_F = 7/4   C_A = 4
  channels (dim:C_R): 1:0, 14:3, 21:4   adjoint = #3
  b_R = 7/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 3.9e-15
  Trc row 1: (0, 0, -7/2)
  Trc row 2: (0, 0, -2)
  Trc row 3: (-1/6, -4/3, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.1e-14,  conservation-step residual = 1.6e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -5/8   -(C_A-2C_F)(3C_A-4C_F)/4 = -5/8   equal: true
  K = sum T_AQ b_Q^2 = -19/32   mu_0,mu_1,mu_2 = -3/2, -4, -12
  [Trc^2]_11 = 7/12   2C_F/N_R = 7/12   2C_F(C_A-2C_F) = 7/4
  W = 483/128   (C_A/2)b_A^2 - 4W/N_A = -19/32   equals K: true
  Q = Tr((t.F)^4) = 399/4
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 175/24
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 235/6
  system (kappa=+1): S_3 = 399/4  S_4 = -7329/4  S_5 = 1062831/16
  system (kappa=-1): S_3 = 441/4  S_4 = -8043/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 441/4
  odd Born sign flipped: S_3 = 399/4  S_4 = -6531/4 ;  odd Born removed: S_3 = 105
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 357/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 399/4  match: true
  general formula with direct dFA: S_4 = -7329/4  match: true
  K from the chain with direct dFA = -19/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -12  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 1062831/16  match system: true

== Sp8  (n=8, N_A=36, 0.0 s)
  C_F = 9/4   C_A = 5
  channels (dim:C_R): 1:0, 27:4, 36:5   adjoint = #3
  b_R = 9/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 2.7e-15
  Trc row 1: (0, 0, -9/2)
  Trc row 2: (0, 0, -5/2)
  Trc row 3: (-1/8, -15/8, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.7e-14,  conservation-step residual = 2.8e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -3/4   -(C_A-2C_F)(3C_A-4C_F)/4 = -3/4   equal: true
  K = sum T_AQ b_Q^2 = -3/4   mu_0,mu_1,mu_2 = -2, -15/2, -30
  [Trc^2]_11 = 9/16   2C_F/N_R = 9/16   2C_F(C_A-2C_F) = 9/4
  W = 261/32   (C_A/2)b_A^2 - 4W/N_A = -3/4   equals K: true
  Q = Tr((t.F)^4) = 2565/8
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 1065/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1795/24
  system (kappa=+1): S_3 = 621/4  S_4 = -14985/4  S_5 = 2762073/16
  system (kappa=-1): S_3 = 675/4  S_4 = -16119/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 675/4
  odd Born sign flipped: S_3 = 621/4  S_4 = -13743/4 ;  odd Born removed: S_3 = 162
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 567/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 621/4  match: true
  general formula with direct dFA: S_4 = -14985/4  match: true
  K from the chain with direct dFA = -3/4  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -30  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 2762073/16  match system: true

== Sp10  (n=10, N_A=55, 0.0 s)
  C_F = 11/4   C_A = 6
  channels (dim:C_R): 1:0, 44:5, 55:6   adjoint = #3
  b_R = 11/4, 1/4, -1/4   b_R = C_F - C_R/2: true   |B - sum b P| = 1.7e-15
  Trc row 1: (0, 0, -11/2)
  Trc row 2: (0, 0, -3)
  Trc row 3: (-1/10, -12/5, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 4.8e-14,  conservation-step residual = 8.6e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -7/8   -(C_A-2C_F)(3C_A-4C_F)/4 = -7/8   equal: true
  K = sum T_AQ b_Q^2 = -29/32   mu_0,mu_1,mu_2 = -5/2, -12, -60
  [Trc^2]_11 = 11/20   2C_F/N_R = 11/20   2C_F(C_A-2C_F) = 11/4
  W = 1925/128   (C_A/2)b_A^2 - 4W/N_A = -29/32   equals K: true
  Q = Tr((t.F)^4) = 825
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 33
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  system (kappa=+1): S_3 = 891/4  S_4 = -26697/4  S_5 = 5977059/16
  system (kappa=-1): S_3 = 957/4  S_4 = -28347/4   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 957/4
  odd Born sign flipped: S_3 = 891/4  S_4 = -24915/4 ;  odd Born removed: S_3 = 231
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 825/2  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 891/4  match: true
  general formula with direct dFA: S_4 = -26697/4  match: true
  K from the chain with direct dFA = -29/32  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -60  equals mu_2: true

== G2_7  (n=7, N_A=14, 0.0 s)
  C_F = 1   C_A = 2
  channels (dim:C_R): 1:0, 7:1, 14:2, 27:7/3   adjoint = #3
  b_R = 1, 1/2, 0, -1/6   b_R = C_F - C_R/2: true   |B - sum b P| = 4.7e-15
  Trc row 1: (0, 0, -2, 0)
  Trc row 2: (0, 0, 0, -3/2)
  Trc row 3: (-1/7, 0, 0, -6/7)
  Trc row 4: (0, -7/18, -4/9, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 3.8e-14,  conservation-step residual = 1.9e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 0   -(C_A-2C_F)(3C_A-4C_F)/4 = 0   equal: true
  K = sum T_AQ b_Q^2 = -1/6   mu_0,mu_1,mu_2 = -1, -2, -14/3
  [Trc^2]_11 = 2/7   2C_F/N_R = 2/7   2C_F(C_A-2C_F) = 0
  W = 7/12   (C_A/2)b_A^2 - 4W/N_A = -1/6   equals K: true
  Q = Tr((t.F)^4) = 91/12
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 25/12
  system (kappa=+1): S_3 = 0  S_4 = 96  S_5 = -2432
  system (kappa=-1): S_3 = 0  S_4 = 96   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 0
  odd Born sign flipped: S_3 = 0  S_4 = 96 ;  odd Born removed: S_3 = 0
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 0  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 0  match: true
  general formula with direct dFA: S_4 = 96  match: true
  K from the chain with direct dFA = -1/6  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -14/3  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -2432  match system: true

== G2_7gap  (n=7, N_A=14, 0.0 s)
  C_F = 1   C_A = 2
  channels (dim:C_R): 1:0, 7:1, 14:2, 27:7/3   adjoint = #3
  b_R = 1, 1/2, 0, -1/6   b_R = C_F - C_R/2: true   |B - sum b P| = 4.5e-15
  Trc row 1: (0, 0, -2, 0)
  Trc row 2: (0, 0, 0, -3/2)
  Trc row 3: (-1/7, 0, 0, -6/7)
  Trc row 4: (0, -7/18, -4/9, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.8e-14,  conservation-step residual = 1.3e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 0   -(C_A-2C_F)(3C_A-4C_F)/4 = 0   equal: true
  K = sum T_AQ b_Q^2 = -1/6   mu_0,mu_1,mu_2 = -1, -2, -14/3
  [Trc^2]_11 = 2/7   2C_F/N_R = 2/7   2C_F(C_A-2C_F) = 0
  W = 7/12   (C_A/2)b_A^2 - 4W/N_A = -1/6   equals K: true
  Q = Tr((t.F)^4) = 91/12
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/12
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 25/12
  system (kappa=+1): S_3 = 0  S_4 = 96  S_5 = -2432
  system (kappa=-1): S_3 = 0  S_4 = 96   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 0
  odd Born sign flipped: S_3 = 0  S_4 = 96 ;  odd Born removed: S_3 = 0
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 0  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 0  match: true
  general formula with direct dFA: S_4 = 96  match: true
  K from the chain with direct dFA = -1/6  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -14/3  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -2432  match system: true

== SU2_spin3/2  (n=4, N_A=3, 0.0 s)
  C_F = 3/8   C_A = 1/5
  channels (dim:C_R): 1:0, 3:1/5, 5:3/5, 7:6/5   adjoint = #2
  b_R = 3/8, 11/40, 3/40, -9/40   b_R = C_F - C_R/2: true   |B - sum b P| = 1.9e-15
  Trc row 1: (0, -3/4, 0, 0)
  Trc row 2: (-1/4, 0, -2/5, 0)
  Trc row 3: (0, -6/25, 0, -21/100)
  Trc row 4: (0, 0, -3/20, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 5.5e-15,  conservation-step residual = 1.7e-15
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -99/800   -(C_A-2C_F)(3C_A-4C_F)/4 = -99/800   equal: true
  K = sum T_AQ b_Q^2 = -1197/32000   mu_0,mu_1,mu_2 = -13/20, -6/25, -18/125
  [Trc^2]_11 = 3/16   2C_F/N_R = 3/16   2C_F(C_A-2C_F) = -33/80
  W = 4317/128000   (C_A/2)b_A^2 - 4W/N_A = -1197/32000   equals K: true
  Q = Tr((t.F)^4) = 9/800
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 41/16000
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1/1500
  system (kappa=+1): S_3 = 99/32  S_4 = 18603/8000  S_5 = 1359819/320000
  system (kappa=-1): S_3 = 4653/800  S_4 = 25137/8000   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 4653/800
  odd Born sign flipped: S_3 = 99/32  S_4 = -35847/8000 ;  odd Born removed: S_3 = 891/200
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = -3267/4000  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 99/32  match: true
  general formula with direct dFA: S_4 = 18603/8000  match: true
  K from the chain with direct dFA = -1197/32000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -18/125  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 1359819/320000  match system: true

== SU2_spin2  (n=5, N_A=3, 0.0 s)
  C_F = 3/10   C_A = 1/10
  channels (dim:C_R): 1:0, 3:1/10, 5:3/10, 7:3/5, 9:1   adjoint = #2
  b_R = 3/10, 1/4, 3/20, 0, -1/5   b_R = C_F - C_R/2: true   |B - sum b P| = 1.2e-14
  Trc row 1: (0, -3/5, 0, 0, 0)
  Trc row 2: (-1/5, 0, -7/20, 0, 0)
  Trc row 3: (0, -21/100, 0, -6/25, 0)
  Trc row 4: (0, 0, -6/35, 0, -9/70)
  Trc row 5: (0, 0, 0, -1/10, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 2.2e-14,  conservation-step residual = 1.3e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -9/80   -(C_A-2C_F)(3C_A-4C_F)/4 = -9/80   equal: true
  K = sum T_AQ b_Q^2 = -207/8000   mu_0,mu_1,mu_2 = -11/20, -21/200, -63/2000
  [Trc^2]_11 = 3/25   2C_F/N_R = 3/25   2C_F(C_A-2C_F) = -3/10
  W = 87/4000   (C_A/2)b_A^2 - 4W/N_A = -207/8000   equals K: true
  Q = Tr((t.F)^4) = 9/4000
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 17/40000
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1/24000
  system (kappa=+1): S_3 = 117/50  S_4 = 1242/625  S_5 = 16623/25000
  system (kappa=-1): S_3 = 207/50  S_4 = 1917/625   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 207/50
  odd Born sign flipped: S_3 = 117/50  S_4 = -1683/625 ;  odd Born removed: S_3 = 81/25
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = -27/25  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 117/50  match: true
  general formula with direct dFA: S_4 = 1242/625  match: true
  K from the chain with direct dFA = -207/8000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -63/2000  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 16623/25000  match system: true

== SU3_6  (n=6, N_A=8, 0.0 s)
  C_F = 2/3   C_A = 3/5
  channels (dim:C_R): 1:0, 8:3/5, 27:8/5   adjoint = #2
  b_R = 2/3, 11/30, -2/15   b_R = C_F - C_R/2: true   |B - sum b P| = 1.5e-15
  Trc row 1: (0, -4/3, 0)
  Trc row 2: (-1/6, -49/150, -27/50)
  Trc row 3: (0, -4/25, -28/75)
  closure |Trc P_Q - sum_R T_RQ P_R| = 7.3e-15,  conservation-step residual = 9.9e-16
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -143/900   -(C_A-2C_F)(3C_A-4C_F)/4 = -143/900   equal: true
  K = sum T_AQ b_Q^2 = -689/5400   mu_0,mu_1,mu_2 = -31/30, -53/50, -3/2
  [Trc^2]_11 = 2/9   2C_F/N_R = 2/9   2C_F(C_A-2C_F) = -44/45
  W = 2267/6750   (C_A/2)b_A^2 - 4W/N_A = -689/5400   equals K: true
  Q = Tr((t.F)^4) = 69/250
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 17/500
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 27/1000
  system (kappa=+1): S_3 = 88/15  S_4 = 11072/675  S_5 = -9514312/50625
  system (kappa=-1): S_3 = 3256/225  S_4 = 28256/3375   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 3256/225
  odd Born sign flipped: S_3 = 88/15  S_4 = -544/675 ;  odd Born removed: S_3 = 2288/225
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 27104/3375  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 88/15  match: true
  general formula with direct dFA: S_4 = 11072/675  match: true
  K from the chain with direct dFA = -689/5400  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -3/2  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -9514312/50625  match system: true

== SU3_10  (n=10, N_A=8, 0.1 s)
  C_F = 2/5   C_A = 1/5
  channels (dim:C_R): 1:0, 8:1/5, 27:8/15, 64:1   adjoint = #2
  b_R = 2/5, 3/10, 2/15, -1/10   b_R = C_F - C_R/2: true   |B - sum b P| = 4.9e-15
  Trc row 1: (0, -4/5, 0, 0)
  Trc row 2: (-1/10, -9/50, -21/50, 0)
  Trc row 3: (0, -28/225, -36/175, -64/315)
  Trc row 4: (0, 0, -3/35, -3/14)
  closure |Trc P_Q - sum_R T_RQ P_R| = 1.2e-14,  conservation-step residual = 1.0e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -3/20   -(C_A-2C_F)(3C_A-4C_F)/4 = -3/20   equal: true
  K = sum T_AQ b_Q^2 = -119/3000   mu_0,mu_1,mu_2 = -7/10, -13/50, -19/150
  [Trc^2]_11 = 2/25   2C_F/N_R = 2/25   2C_F(C_A-2C_F) = -12/25
  W = 73/750   (C_A/2)b_A^2 - 4W/N_A = -119/3000   equals K: true
  Q = Tr((t.F)^4) = 13/750
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 11/7500
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 1/3000
  system (kappa=+1): S_3 = 504/125  S_4 = 192/125  S_5 = 7976/3125
  system (kappa=-1): S_3 = 936/125  S_4 = 1824/625   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 936/125
  odd Born sign flipped: S_3 = 504/125  S_4 = -5088/625 ;  odd Born removed: S_3 = 144/25
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = -864/625  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = 504/125  match: true
  general formula with direct dFA: S_4 = 192/125  match: true
  K from the chain with direct dFA = -119/3000  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -19/150  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = 7976/3125  match system: true

== F4_26  (n=26, N_A=52, 0.4 s)
  C_F = 1   C_A = 3/2
  channels (dim:C_R): 1:0, 26:1, 52:3/2, 273:2, 324:13/6   adjoint = #3
  b_R = 1, 1/2, 1/4, 0, -1/12   b_R = C_F - C_R/2: true   |B - sum b P| = 1.3e-13
  Trc row 1: (0, 0, -2, 0, 0)
  Trc row 2: (0, 0, 0, -3/2, 0)
  Trc row 3: (-1/26, 0, 0, 0, -63/52)
  Trc row 4: (0, -1/7, 0, 0, -6/7)
  Trc row 5: (0, 0, -7/36, -13/18, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 8.9e-13,  conservation-step residual = 4.2e-13
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 1/16   -(C_A-2C_F)(3C_A-4C_F)/4 = 1/16   equal: true
  K = sum T_AQ b_Q^2 = -3/64   mu_0,mu_1,mu_2 = -5/4, -21/8, -91/16
  [Trc^2]_11 = 1/13   2C_F/N_R = 1/13   2C_F(C_A-2C_F) = -1
  W = 39/32   (C_A/2)b_A^2 - 4W/N_A = -3/64   equals K: true
  Q = Tr((t.F)^4) = 299/32
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 5/64
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  d_A^{abcd} d_A^{abcd} / N_A (direct) = 25/128
  system (kappa=+1): S_3 = -9  S_4 = 96  S_5 = -6459/4
  system (kappa=-1): S_3 = -3  S_4 = 66   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = -3
  odd Born sign flipped: S_3 = -9  S_4 = 114 ;  odd Born removed: S_3 = -6
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 30  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -9  match: true
  general formula with direct dFA: S_4 = 96  match: true
  K from the chain with direct dFA = -3/64  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -91/16  equals mu_2: true
  draft S_5 formula with direct dFA, dAA = -6459/4  match system: true

== E6_27  (n=27, N_A=78, 0.3 s)
  C_F = 13/9   C_A = 2
  channels (dim:C_R): 1:0, 78:2, 650:3   adjoint = #2
  b_R = 13/9, 4/9, -1/18   b_R = C_F - C_R/2: true   |B - sum b P| = 4.3e-15
  Trc row 1: (0, -26/9, 0)
  Trc row 2: (-1/27, 0, -50/27)
  Trc row 3: (0, -2/9, -7/6)
  closure |Trc P_Q - sum_R T_RQ P_R| = 9.7e-14,  conservation-step residual = 1.8e-14
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = 4/81   -(C_A-2C_F)(3C_A-4C_F)/4 = 4/81   equal: true
  K = sum T_AQ b_Q^2 = -121/1458   mu_0,mu_1,mu_2 = -17/9, -50/9, -50/3
  [Trc^2]_11 = 26/243   2C_F/N_R = 26/243   2C_F(C_A-2C_F) = -208/81
  W = 5317/972   (C_A/2)b_A^2 - 4W/N_A = -121/1458   equals K: true
  Q = Tr((t.F)^4) = 377/12
  W - Q relation: W = N_R C_F[2(C_F-C_A)(C_F-C_A/2)^2-(C_F-C_A)^2 C_F] + Q : true
  d_R^{abcd} d_A^{abcd} / N_R (direct symmetrization) = 65/324
  Q - d_Rd_A - N_R C_F C_A^3/12 = 0
  system (kappa=+1): S_3 = -1664/81  S_4 = 517088/2187  S_5 = -95498624/19683
  system (kappa=-1): S_3 = 1664/243  S_4 = 144352/2187   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 1664/243
  odd Born sign flipped: S_3 = -1664/81  S_4 = 676832/2187 ;  odd Born removed: S_3 = -1664/243
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 372736/2187  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -1664/81  match: true
  general formula with direct dFA: S_4 = 517088/2187  match: true
  K from the chain with direct dFA = -121/1458  equals K: true
  mu_2 formula 23C_A^3/6-8C_A^2C_F-16 d_Fd_A/N_A = -50/3  equals mu_2: true


==> anc/numbers/deposit/T14/adv/adv_groups.time <==
	Command being timed: "timeout 3000 julia adv_groups.jl"
	User time (seconds): 54.50
	System time (seconds): 7.12
	Percent of CPU this job got: 276%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:22.33
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 2618552
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 6769648
	Voluntary context switches: 407
	Involuntary context switches: 858
	Swaps: 0
	File system inputs: 0
	File system outputs: 176
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/T14/adv/adv_groups_E7.log <==

== E7_56  (n=56, N_A=133, 19.2 s)
  C_F = 19/16   C_A = 3/2
  channels (dim:C_R): 1:0, 133:3/2, 1539:7/3, 1463:5/2   adjoint = #2
  b_R = 19/16, 7/16, 1/48, -1/16   b_R = C_F - C_R/2: true   |B - sum b P| = 2.5e-14
  Trc row 1: (0, -19/8, 0, 0)
  Trc row 2: (-1/56, 0, -45/28, 0)
  Trc row 3: (0, -5/36, 0, -77/72)
  Trc row 4: (0, 0, -9/8, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 9.6e-13,  conservation-step residual = 6.2e-13
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -7/128   -(C_A-2C_F)(3C_A-4C_F)/4 = -7/128   equal: true
  K = sum T_AQ b_Q^2 = -53/2048   mu_0,mu_1,mu_2 = -13/8, -15/4, -35/4
  [Trc^2]_11 = 19/448   2C_F/N_R = 19/448   2C_F(C_A-2C_F) = -133/64
  Q = Tr((t.F)^4) = 5453/256
  system (kappa=+1): S_3 = -1197/256  S_4 = 8151/1024  S_5 = 3110091/16384
  system (kappa=-1): S_3 = 4389/256  S_4 = -86811/1024   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 4389/256
  odd Born sign flipped: S_3 = -1197/256  S_4 = 24909/1024 ;  odd Born removed: S_3 = 399/64
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 47481/512  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -1197/256  match: true
  E7: dFA (Q-route) = 95/2048   S4 formula = 8151/1024  match system: true
  E7: K from the chain = -53/2048  equals K: true


==> anc/numbers/deposit/T14/adv/adv_groups_E7.time <==
	Command being timed: "timeout 2400 julia adv_groups.jl E7_56"
	User time (seconds): 87.31
	System time (seconds): 45.42
	Percent of CPU this job got: 183%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 1:12.50
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 4189104
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 38517671
	Voluntary context switches: 883
	Involuntary context switches: 1656
	Swaps: 0
	File system inputs: 0
	File system outputs: 32
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/T14/adv/adv_groups_E7_56.out <==

== E7_56  (n=56, N_A=133, 19.2 s)
  C_F = 19/16   C_A = 3/2
  channels (dim:C_R): 1:0, 133:3/2, 1539:7/3, 1463:5/2   adjoint = #2
  b_R = 19/16, 7/16, 1/48, -1/16   b_R = C_F - C_R/2: true   |B - sum b P| = 2.5e-14
  Trc row 1: (0, -19/8, 0, 0)
  Trc row 2: (-1/56, 0, -45/28, 0)
  Trc row 3: (0, -5/36, 0, -77/72)
  Trc row 4: (0, 0, -9/8, 0)
  closure |Trc P_Q - sum_R T_RQ P_R| = 9.6e-13,  conservation-step residual = 6.2e-13
  dim-symmetry: true   row sums C_R/2-2C_F: true   Born-weighted rows: true   singlet row (0..,-2C_F,..0): true
  M_1 = -7/128   -(C_A-2C_F)(3C_A-4C_F)/4 = -7/128   equal: true
  K = sum T_AQ b_Q^2 = -53/2048   mu_0,mu_1,mu_2 = -13/8, -15/4, -35/4
  [Trc^2]_11 = 19/448   2C_F/N_R = 19/448   2C_F(C_A-2C_F) = -133/64
  Q = Tr((t.F)^4) = 5453/256
  system (kappa=+1): S_3 = -1197/256  S_4 = 8151/1024  S_5 = 3110091/16384
  system (kappa=-1): S_3 = 4389/256  S_4 = -86811/1024   formula kappa=-1 S_3 = 12C_F(C_A-2C_F)(7C_A-10C_F) = 4389/256
  odd Born sign flipped: S_3 = -1197/256  S_4 = 24909/1024 ;  odd Born removed: S_3 = 399/64
  S_4 kappa-independence of the quartic part: S_4(+1)-S_4(-1) = 47481/512  [expected -96 C_F d_2-type terms, no dFA]
  general formula: S_3 = -1197/256  match: true


==> anc/numbers/deposit/T14/adv/adv_groups_data.txt <==
SU6 | CF=35/12 CA=6 dims=[1, 35] C=["0", "6"] b=["35/12", "-1/12"] iA=2 T=[["0", "-35/6"], ["-1/6", "-8/3"]] S3=875/12 S4=-24115/108 S5=-9852535/1296 S3m=2695/36 S4m=-29225/108 dFA=245/8 dAA=108 K=-1241/864
SO10 | CF=9/4 CA=4 dims=[1, 45, 54] C=["0", "4", "5"] b=["9/4", "1/4", "-1/4"] iA=2 T=[["0", "-9/2", "0"], ["-1/10", "0", "-12/5"], ["0", "-2", "0"]] S3=-351/4 S4=11583/4 S5=-2084319/16 S3m=-297/4 S4m=10773/4 dFA=39/8 dAA=73/6 K=-21/32
Sp10 | CF=11/4 CA=6 dims=[1, 44, 55] C=["0", "5", "6"] b=["11/4", "1/4", "-1/4"] iA=3 T=[["0", "0", "-11/2"], ["0", "0", "-3"], ["-1/10", "-12/5", "0"]] S3=891/4 S4=-26697/4 S5=5977059/16 S3m=957/4 S4m=-28347/4 dFA=33 K=-29/32
SU3_10 | CF=2/5 CA=1/5 dims=[1, 8, 27, 64] C=["0", "1/5", "8/15", "1"] b=["2/5", "3/10", "2/15", "-1/10"] iA=2 T=[["0", "-4/5", "0", "0"], ["-1/10", "-9/50", "-21/50", "0"], ["0", "-28/225", "-36/175", "-64/315"], ["0", "0", "-3/35", "-3/14"]] S3=504/125 S4=192/125 S5=7976/3125 S3m=936/125 S4m=1824/625 dFA=11/7500 dAA=1/3000 K=-119/3000
Sp6 | CF=7/4 CA=4 dims=[1, 14, 21] C=["0", "3", "4"] b=["7/4", "1/4", "-1/4"] iA=3 T=[["0", "0", "-7/2"], ["0", "0", "-2"], ["-1/6", "-4/3", "0"]] S3=399/4 S4=-7329/4 S5=1062831/16 S3m=441/4 S4m=-8043/4 dFA=175/24 dAA=235/6 K=-19/32
SO6 | CF=5/4 CA=2 dims=[1, 15, 20] C=["0", "2", "3"] b=["5/4", "1/4", "-1/4"] iA=2 T=[["0", "-5/2", "0"], ["-1/6", "0", "-4/3"], ["0", "-1", "0"]] S3=-75/4 S4=1815/4 S5=-183315/16 S3m=-45/4 S4m=1605/4 dFA=5/12 dAA=13/6 K=-11/32
SU5 | CF=12/5 CA=5 dims=[1, 24] C=["0", "5"] b=["12/5", "-1/10"] iA=2 T=[["0", "-24/5"], ["-1/5", "-21/10"]] S3=7632/125 S4=-27648/125 S5=-3438864/3125 S3m=1584/25 S4m=-167616/625 dFA=31/2 dAA=1525/24 K=-1173/1000
G2_7gap | CF=1 CA=2 dims=[1, 7, 14, 27] C=["0", "1", "2", "7/3"] b=["1", "1/2", "0", "-1/6"] iA=3 T=[["0", "0", "-2", "0"], ["0", "0", "0", "-3/2"], ["-1/7", "0", "0", "-6/7"], ["0", "-7/18", "-4/9", "0"]] S3=0 S4=96 S5=-2432 S3m=0 S4m=96 dFA=5/12 dAA=25/12 K=-1/6
SU2 | CF=3/4 CA=2 dims=[1, 3] C=["0", "2"] b=["3/4", "-1/4"] iA=2 T=[["0", "-3/2"], ["-1/2", "0"]] S3=99/4 S4=-729/4 S5=50427/16 S3m=117/4 S4m=-891/4 dFA=5/8 dAA=20/3 K=-9/32
F4_26 | CF=1 CA=3/2 dims=[1, 26, 52, 273, 324] C=["0", "1", "3/2", "2", "13/6"] b=["1", "1/2", "1/4", "0", "-1/12"] iA=3 T=[["0", "0", "-2", "0", "0"], ["0", "0", "0", "-3/2", "0"], ["-1/26", "0", "0", "0", "-63/52"], ["0", "-1/7", "0", "0", "-6/7"], ["0", "0", "-7/36", "-13/18", "0"]] S3=-9 S4=96 S5=-6459/4 S3m=-3 S4m=66 dFA=5/64 dAA=25/128 K=-3/64
E6_27 | CF=13/9 CA=2 dims=[1, 78, 650] C=["0", "2", "3"] b=["13/9", "4/9", "-1/18"] iA=2 T=[["0", "-26/9", "0"], ["-1/27", "0", "-50/27"], ["0", "-2/9", "-7/6"]] S3=-1664/81 S4=517088/2187 S5=-95498624/19683 S3m=1664/243 S4m=144352/2187 dFA=65/324 K=-121/1458
SO5 | CF=1 CA=3/2 dims=[1, 10, 14] C=["0", "3/2", "5/2"] b=["1", "1/4", "-1/4"] iA=2 T=[["0", "-2", "0"], ["-1/5", "0", "-21/20"], ["0", "-3/4", "0"]] S3=-9 S4=222 S5=-18051/4 S3m=-3 S4m=192 dFA=3/16 dAA=9/8 K=-17/64
SO8 | CF=7/4 CA=3 dims=[1, 28, 35] C=["0", "3", "4"] b=["7/4", "1/4", "-1/4"] iA=2 T=[["0", "-7/2", "0"], ["-1/8", "0", "-15/8"], ["0", "-3/2", "0"]] S3=-189/4 S4=5271/4 S5=-739977/16 S3m=-147/4 S4m=4809/4 dFA=105/64 dAA=45/8 K=-1/2
SU3_6 | CF=2/3 CA=3/5 dims=[1, 8, 27] C=["0", "3/5", "8/5"] b=["2/3", "11/30", "-2/15"] iA=2 T=[["0", "-4/3", "0"], ["-1/6", "-49/150", "-27/50"], ["0", "-4/25", "-28/75"]] S3=88/15 S4=11072/675 S5=-9514312/50625 S3m=3256/225 S4m=28256/3375 dFA=17/500 dAA=27/1000 K=-689/5400
SO7 | CF=3/2 CA=5/2 dims=[1, 21, 27] C=["0", "5/2", "7/2"] b=["3/2", "1/4", "-1/4"] iA=2 T=[["0", "-3", "0"], ["-1/7", "0", "-45/28"], ["0", "-5/4", "0"]] S3=-63/2 S4=810 S5=-195489/8 S3m=-45/2 S4m=729 dFA=55/64 dAA=695/192 K=-27/64
G2_7 | CF=1 CA=2 dims=[1, 7, 14, 27] C=["0", "1", "2", "7/3"] b=["1", "1/2", "0", "-1/6"] iA=3 T=[["0", "0", "-2", "0"], ["0", "0", "0", "-3/2"], ["-1/7", "0", "0", "-6/7"], ["0", "-7/18", "-4/9", "0"]] S3=0 S4=96 S5=-2432 S3m=0 S4m=96 dFA=5/12 dAA=25/12 K=-1/6
SO3 | CF=1/2 CA=1/2 dims=[1, 3, 5] C=["0", "1/2", "3/2"] b=["1/2", "1/4", "-1/4"] iA=2 T=[["0", "-1", "0"], ["-1/3", "0", "-5/12"], ["0", "-1/4", "0"]] S3=3/2 S4=24 S5=-1851/8 S3m=9/2 S4m=21 dFA=5/192 dAA=5/192 K=-7/64
SU4 | CF=15/8 CA=4 dims=[1, 15] C=["0", "4"] b=["15/8", "-1/8"] iA=2 T=[["0", "-15/4"], ["-1/4", "-3/2"]] S3=1575/32 S4=-13905/64 S5=1282455/512 S3m=1665/32 S4m=-16875/64 dFA=55/8 dAA=104/3 K=-231/256
SU3 | CF=4/3 CA=3 dims=[1, 8] C=["0", "3"] b=["4/3", "-1/6"] iA=2 T=[["0", "-8/3"], ["-1/3", "-5/6"]] S3=112/3 S4=-5632/27 S5=305008/81 S3m=368/9 S4m=-6848/27 dFA=5/2 dAA=135/8 K=-133/216
Sp4 | CF=5/4 CA=3 dims=[1, 5, 10] C=["0", "2", "3"] b=["5/4", "1/4", "-1/4"] iA=3 T=[["0", "0", "-5/2"], ["0", "0", "-3/2"], ["-1/4", "-3/4", "0"]] S3=225/4 S4=-2865/4 S5=304485/16 S3m=255/4 S4m=-3255/4 dFA=165/64 dAA=18 K=-7/16
SU2_spin3/2 | CF=3/8 CA=1/5 dims=[1, 3, 5, 7] C=["0", "1/5", "3/5", "6/5"] b=["3/8", "11/40", "3/40", "-9/40"] iA=2 T=[["0", "-3/4", "0", "0"], ["-1/4", "0", "-2/5", "0"], ["0", "-6/25", "0", "-21/100"], ["0", "0", "-3/20", "0"]] S3=99/32 S4=18603/8000 S5=1359819/320000 S3m=4653/800 S4m=25137/8000 dFA=41/16000 dAA=1/1500 K=-1197/32000
SU2_spin2 | CF=3/10 CA=1/10 dims=[1, 3, 5, 7, 9] C=["0", "1/10", "3/10", "3/5", "1"] b=["3/10", "1/4", "3/20", "0", "-1/5"] iA=2 T=[["0", "-3/5", "0", "0", "0"], ["-1/5", "0", "-7/20", "0", "0"], ["0", "-21/100", "0", "-6/25", "0"], ["0", "0", "-6/35", "0", "-9/70"], ["0", "0", "0", "-1/10", "0"]] S3=117/50 S4=1242/625 S5=16623/25000 S3m=207/50 S4m=1917/625 dFA=17/40000 dAA=1/24000 K=-207/8000
Sp8 | CF=9/4 CA=5 dims=[1, 27, 36] C=["0", "4", "5"] b=["9/4", "1/4", "-1/4"] iA=3 T=[["0", "0", "-9/2"], ["0", "0", "-5/2"], ["-1/8", "-15/8", "0"]] S3=621/4 S4=-14985/4 S5=2762073/16 S3m=675/4 S4m=-16119/4 dFA=1065/64 dAA=1795/24 K=-3/4
SO9 | CF=2 CA=7/2 dims=[1, 36, 44] C=["0", "7/2", "9/2"] b=["2", "1/4", "-1/4"] iA=2 T=[["0", "-4", "0"], ["-1/9", "0", "-77/36"], ["0", "-7/4", "0"]] S3=-66 S4=2004 S5=-160467/2 S3m=-54 S4m=1848 dFA=35/12 dAA=805/96 K=-37/64


==> anc/numbers/deposit/T14/adv/adv_groups_data_E7_56.txt <==
E7_56 | CF=19/16 CA=3/2 dims=[1, 133, 1539, 1463] C=["0", "3/2", "7/3", "5/2"] b=["19/16", "7/16", "1/48", "-1/16"] iA=2 T=[["0", "-19/8", "0", "0"], ["-1/56", "0", "-45/28", "0"], ["0", "-5/36", "0", "-77/72"], ["0", "0", "-9/8", "0"]] S3=-1197/256 S4=8151/1024 S5=3110091/16384 S3m=4389/256 S4m=-86811/1024 K=-53/2048


==> anc/numbers/deposit/T14/adv/adv_mutations.jl <==
# ADV T14: mutation tests. Each check of adv_groups.jl must fail when the quantity it guards is perturbed.
push!(ARGS, "none")                      # load the functions of adv_groups.jl without analyzing any representation
include(joinpath(@__DIR__, "adv_groups.jl"))
mo = open(joinpath(@__DIR__, "adv_mutations.out"), "w")
ms(s...) = (println(s...); println(mo, s...))

function channel_data(Xs; mutate=:none)
    n = size(Xs[1], 1); NA = length(Xs)
    g = [tr(Xs[a] * Xs[b]) for a in 1:NA, b in 1:NA]; Gi = inv(g)
    Xd = [0.5 * sum(Gi[a, b] * Xs[b] for b in 1:NA) for a in 1:NA]
    CF = sum(Xs[a] * Xd[a] for a in 1:NA)[1, 1]
    Y = Xs[1]; Z = sum(Xs[c] * Y * Xd[c] for c in 1:NA); CA = 2 * (CF - dot(Z, Y) / dot(Y, Y))
    Xb = [-permutedims(X) for X in Xs]; Xdb = [-permutedims(X) for X in Xd]
    O13 = sum(kron(Xs[a], Xdb[a]) for a in 1:NA); CasV = 2CF * I + 2O13
    vals = Float64[]
    for e in sort(real.(eigvals(CasV)))
        (isempty(vals) || abs(e - vals[end]) > 1e-6) && push!(vals, e)
    end
    Cr = [rat(v) for v in vals]; k = length(Cr)
    P = [begin c = lagrange_coeffs(Cr, r); sum(Float64(c[p+1]) * CasV^p for p in 0:k-1) end for r in 1:k]
    dims = [round(Int, tr(Pr)) for Pr in P]
    iA = findfirst(r -> abs(Float64(Cr[r]) - CA) < 1e-7 && dims[r] == NA, 1:k)
    b = [rat(tr(P[r] * (-O13)) / dims[r]) for r in 1:k]
    Om12 = omega4(Xs, Xd)
    Om14 = mutate == :leg4 ? omega4(Xs, Xd) : omega4(Xb, Xd)      # mutation: R in place of Rbar on leg 4
    sgn = mutate == :sign ? -1 : 1                                  # mutation: T1.T2 + T1.T4
    Trc(Pm) = -apply12(Om12, Pm, n) + sgn * apply14(Om14, Pm, n)
    T = [rat(tr(P[r] * Trc(P[q])) / dims[r]; tol=1e-6) for r in 1:k, q in 1:k]
    CFr = rat(CF); CAr = rat(CA)
    rowsum = all(sum(T[r, :]) == Cr[r] / 2 - 2CFr for r in 1:k)
    M1 = sum(T[iA, q] * b[q] for q in 1:k)
    (CFr, CAr, Cr, b, T, iA, rowsum, M1 == -(CAr - 2CFr) * (3CAr - 4CFr) / 4)
end

for (nm, X) in (("SO5", gens_so(5)), ("SU3", gens_sl(3)), ("G2", gens_g2()))
    for mut in (:none, :sign, :leg4)
        CF, CA, Cr, b, T, iA, rs, m1 = channel_data(X; mutate=mut)
        S = dl_S(Cr, b, b, T, iA, CF, 1, 5)
        ms(nm, " mutation=", mut, ": row sums ok=", rs, "  M_1 identity ok=", m1, "  S3 = general formula: ", S[3] == S3gen(CF, CA))
    end
end
# formula-level mutations with the exact channel data of SO(5) and SU(3)
for (nm, X, dFA) in (("SO5", gens_so(5), 3 // 16), ("SU3", gens_sl(3), 5 // 2), ("G2", gens_g2(), 5 // 12))
    CF, CA, Cr, b, T, iA, rs, m1 = channel_data(X)
    S = dl_S(Cr, b, b, T, iA, CF, 1, 5); Sm = dl_S(Cr, b, b, T, iA, CF, -1, 5)
    bf = copy(b); bf[iA] = -b[iA]; Sf = dl_S(Cr, b, bf, T, iA, CF, 1, 5)
    NR = size(X[1], 1); NA = length(X)
    ms(nm, ": S4 = formula (dFA/N_R) ", S[4] == S4gen(CF, CA, big(dFA)),
       " | with dFA/N_A in place of dFA/N_R ", S[4] == S4gen(CF, CA, big(dFA) * NR // NA),
       " | kappa=-1 S3 vs kappa=+1 formula ", Sm[3] == S3gen(CF, CA),
       " | odd Born flipped: S3 unchanged ", Sf[3] == S[3], ", S4 = formula ", Sf[4] == S4gen(CF, CA, big(dFA)))
end
close(mo)


==> anc/numbers/deposit/T14/adv/adv_mutations.out <==
SO5 mutation=none: row sums ok=true  M_1 identity ok=true  S3 = general formula: true
SO5 mutation=sign: row sums ok=false  M_1 identity ok=false  S3 = general formula: false
SO5 mutation=leg4: row sums ok=true  M_1 identity ok=true  S3 = general formula: true
SU3 mutation=none: row sums ok=true  M_1 identity ok=true  S3 = general formula: true
SU3 mutation=sign: row sums ok=false  M_1 identity ok=false  S3 = general formula: false
SU3 mutation=leg4: row sums ok=false  M_1 identity ok=false  S3 = general formula: false
G2 mutation=none: row sums ok=true  M_1 identity ok=true  S3 = general formula: true
G2 mutation=sign: row sums ok=false  M_1 identity ok=true  S3 = general formula: true
G2 mutation=leg4: row sums ok=true  M_1 identity ok=true  S3 = general formula: true
SO5: S4 = formula (dFA/N_R) true | with dFA/N_A in place of dFA/N_R false | kappa=-1 S3 vs kappa=+1 formula false | odd Born flipped: S3 unchanged true, S4 = formula false
SU3: S4 = formula (dFA/N_R) true | with dFA/N_A in place of dFA/N_R false | kappa=-1 S3 vs kappa=+1 formula false | odd Born flipped: S3 unchanged true, S4 = formula false
G2: S4 = formula (dFA/N_R) true | with dFA/N_A in place of dFA/N_R false | kappa=-1 S3 vs kappa=+1 formula true | odd Born flipped: S3 unchanged true, S4 = formula true


==> anc/numbers/deposit/T14/adv/adv_symbolic.out <==
M1 + (CA-2CF)(3CA-4CF)/4 = 0
M1 - bA(CF-3bA) = 0
S3(+1) - 12CF(CA-2CF)(5CA-6CF) = 0
S3(-1) - 12CF(CA-2CF)(7CA-10CF) = 0
S3(+1) = -48 CF bA^2 - 96 CF M1 ? 0
S4(+1) - S4(draft) = 0
S4(+1) = -912*CA^3*CF + 3120*CA^2*CF^2 - 3264*CA*CF^3 + 960*CF^4 + 1152*dFA
S4(-1) = -1056*CA^3*CF + 3792*CA^2*CF^2 - 4224*CA*CF^3 + 1344*CF^4 + 1152*dFA
coefficient of dFA in S4(+1), S4(-1): {1152, 1152}
4b^2 - 4 C b - (12 b^2 - 8 CF b) with C = 2(CF-b): 0
mu0 - (CA-4CF)/2 = 0
mu1 - CA(3CA-8CF)/2 = 0
mu2 - (23CA^3/6 - 8CA^2CF - 16 dFdA/NA) = 0
TAX - 2CA(bA+CF/NA)/(CA-CX) = 0
TAA - (CA/2-2CF+2CF/NA-TAX) = 0
Born row X residual: (CA*(CX*dX + CA*NAs - 2*CF*(1 + dX + NAs)))/(2*dX)
... with dX = -(CF + NA bA)/bX: 0
SO(N) Trc = {{0, (1 - n)/2, 0}, {-n^(-1), 0, n^(-1) - n/4}, {0, (2 - n)/4, 0}}
SO(N) trace checks sum dim = N^2, sum dim C = 2N^2 C_F: {0, 0}
SO(N) b_R = {(-1 + n)/4, 1/4, -1/4}
SO(N) S2..S5 (kappa=+1) = {(-3*(-1 + n))/2, (-3*(-1 + n)*(-7 + 2*n))/4, (3*(-1 + n)*(19 - 19*n + 6*n^2))/4, (-3*(-1 + n)*(-763 + 916*n - 512*n^2 + 120*n^3))/16}
SO(N): S3 - general formula = 0
SO(N): S4 - general formula with dFA_SO = 0
SO(N): report S3, S4, S5 closed forms minus system: {0, 0, 0}
SO(N) kappa=-1 S3, S4 = {(-3*(-1 + n)*(-9 + 2*n))/4, (3*(-1 + n)*(29 - 23*n + 6*n^2))/4}
Sp(N) Trc in basis (1, A, Lambda) = {{0, (-1 - n)/2, 0}, {-n^(-1), 0, n^(-1) - n/4}, {0, (-2 - n)/4, 0}}
Sp(N) Trc in report basis (1, Lambda, A) = {{0, 0, (-1 - n)/2}, {0, 0, (-2 - n)/4}, {-n^(-1), n^(-1) - n/4, 0}}
Sp(N) trace checks: {0, 0}
Sp(N) b_R (1, A, Lambda) = {(1 + n)/4, (-2 - n)/4 + (1 + n)/4, -1/4*n + (1 + n)/4}
Sp(N) S2..S5 = {(3*(1 + n))/2, (3*(1 + n)*(7 + 2*n))/4, (-3*(1 + n)*(19 + 19*n + 6*n^2))/4, (3*(1 + n)*(763 + 916*n + 512*n^2 + 120*n^3))/16}
Sp(N): S4 - general formula with dFA_Sp = 0
Sp(N): report closed forms minus system: {0, 0, 0}
S_n^Sp(N) - (-1)^n S_n^SO(-N), n=3,4,5: {0, 0, 0}
SU(N) S3, S4, S5 = {(6*(-1 + n)*(1 + n)*(3 + 2*n^2))/n^3, (-12*(-1 + n)*(1 + n)*(5 + 19*n^2))/n^4, (-6*(-1 + n)*(1 + n)*(-19 - 244*n^2 - 352*n^4 + 16*n^6))/n^5}
SU(N): minus draft forms: {0, 0, 0}
SU(N) flipped odd Born: S3 change, S4(b)-S4(-b) - 8 bA S3: {0, 0}
[Trc^2]_11: SO(N), SU(N), and 2C_F(C_A-2C_F) for SO(N): {(-1 + n)/(2*n), 1 - n^(-2), (1 - n)/4}


==> anc/numbers/deposit/T14/adv/adv_symbolic.wl <==
(* ADV check of T14, engine C: Wolfram Engine 15, symbolic algebra. Run: wolfram -script adv_symbolic.wl *)
$AllowInternet = False;
pr[s_, e_] := Print[s, " ", ToString[e, InputForm]];

(* ---------- 1. general color: M1 from the Born-weighted row sum, S3 for kappa = +-1 ---------- *)
bA = CF - CA/2;
M1 = bA (CA - 2 CF + CA/2);                        (* adjoint row of sum_Q T_RQ b_Q = b_R (C_A-2C_F+C_R/2) *)
pr["M1 + (CA-2CF)(3CA-4CF)/4 =", Simplify[M1 + (CA - 2 CF) (3 CA - 4 CF)/4]];
pr["M1 - bA(CF-3bA) =", Simplify[M1 - bA (CF - 3 bA)]];
d1 = 2 bA;
d2[k_] := d1^2 + 8 k M1;
S3[k_] := -12 k CF d2[k] /. {k^2 -> 1};
pr["S3(+1) - 12CF(CA-2CF)(5CA-6CF) =", Expand[S3[1] - 12 CF (CA - 2 CF) (5 CA - 6 CF)]];
pr["S3(-1) - 12CF(CA-2CF)(7CA-10CF) =", Expand[S3[-1] - 12 CF (CA - 2 CF) (7 CA - 10 CF)]];
pr["S3(+1) = -48 CF bA^2 - 96 CF M1 ?", Expand[S3[1] - (-48 CF bA^2 - 96 CF M1)]];

(* ---------- 2. the K chain and S4 ---------- *)
(* W = N_R C_F [2(C_F-C_A)(C_F-C_A/2)^2 - (C_F-C_A)^2 C_F] + Q,  Q = dFdA + N_R C_F C_A^3/12,  dFdA = N_R dFA,  N_A = 2 N_R C_F *)
W = NR CF (2 (CF - CA) (CF - CA/2)^2 - (CF - CA)^2 CF) + NR dFA + NR CF CA^3/12;
NA = 2 NR CF;
K = CA/2 bA^2 - 4 W/NA;
d3[k_] := 4 (bA - CA) d2[k] + 16 k (3 K - 2 CF M1);
S4[k_] := Expand[-12 k CF d3[k] /. {k^2 -> 1, k^3 -> k}];
S4draft = -48 (19 CA^3 CF - 65 CA^2 CF^2 + 68 CA CF^3 - 20 CF^4 - 24 dFA);
pr["S4(+1) - S4(draft) =", Simplify[S4[1] - S4draft]];
pr["S4(+1) =", Collect[S4[1], {dFA}, Expand]];
pr["S4(-1) =", Collect[S4[-1], {dFA}, Expand]];
pr["coefficient of dFA in S4(+1), S4(-1):", {Coefficient[S4[1], dFA], Coefficient[S4[-1], dFA]}];
(* direct recursion check of d3: F^+ at order a^2 is 4 b_R^2 - 4 C_R b_R = 12 b_R^2 - 8 C_F b_R  (C_R = 2(C_F-b_R)) *)
pr["4b^2 - 4 C b - (12 b^2 - 8 CF b) with C = 2(CF-b):", Expand[4 b^2 - 4 (2 (CF - b)) b - (12 b^2 - 8 CF b)]];

(* ---------- 3. moments ---------- *)
mu0 = CA/2 - 2 CF;
mu1 = 2 CF mu0 - 2 M1;                              (* C_Q = 2C_F - 2 b_Q *)
mu2 = 4 K - 4 CF^2 mu0 + 4 CF mu1;                  (* b_Q^2 = C_F^2 - C_F C_Q + C_Q^2/4 *)
pr["mu0 - (CA-4CF)/2 =", Simplify[mu0 - (CA - 4 CF)/2]];
pr["mu1 - CA(3CA-8CF)/2 =", Simplify[mu1 - CA (3 CA - 8 CF)/2]];
pr["mu2 - (23CA^3/6 - 8CA^2CF - 16 dFdA/NA) =", Simplify[mu2 - (23 CA^3/6 - 8 CA^2 CF - 16 NR dFA/NA)]];

(* ---------- 4. three-channel solution ---------- *)
Clear[TAA, TAX, TXA, TXX];
TA1 = -2 CF/NAs; b1 = CF; bX = CF - CX/2; bAA = CF - CA/2;
eqs = {TA1 + TAA + TAX == CA/2 - 2 CF, TA1 b1 + TAA bAA + TAX bX == bAA (CA - 2 CF + CA/2),
       NAs TAX == dX TXA, TXA + TXX == CX/2 - 2 CF};
sol = First@Solve[eqs, {TAA, TAX, TXA, TXX}];
pr["TAX - 2CA(bA+CF/NA)/(CA-CX) =", Simplify[(TAX /. sol) - 2 CA (bAA + CF/NAs)/(CA - CX)]];
pr["TAA - (CA/2-2CF+2CF/NA-TAX) =", Simplify[(TAA /. sol) - (CA/2 - 2 CF + 2 CF/NAs - (TAX /. sol))]];
(* the Born-weighted row X then holds when sum_R dim(R) b_R = 0, i.e. C_F + N_A b_A + dX b_X = 0 *)
rowX = Simplify[((TXA bAA + TXX bX) - bX (CA - 2 CF + CX/2)) /. sol];
pr["Born row X residual:", rowX];
pr["... with dX = -(CF + NA bA)/bX:", Simplify[rowX /. dX -> -(CF + NAs bAA)/bX]];

(* ---------- 5. SO(N) vector and Sp(N) fundamental: tables, closed forms, DL recursion ---------- *)
dl[C_, b_, bm_, T_, iA_, cf_, k_, nmax_] := Module[{nch = Length[C], f, g},
  f = Table[0, {nch}, {nmax}];
  Do[f[[R, 1]] = 2 b[[R]]; Do[f[[R, jj]] = Together[2 C[[R]] (3 - 2 jj) f[[R, jj - 1]] + Sum[f[[R, mm]] f[[R, jj - mm]], {mm, 1, jj - 1}]], {jj, 2, nmax}], {R, nch}];
  g = Table[0, {nmax}]; g[[1]] = 2 bm[[iA]];
  Do[g[[jj]] = Together[2 C[[iA]] (4 - 2 jj) g[[jj - 1]] + Sum[g[[mm]] g[[jj - mm]], {mm, 1, jj - 1}] + 4 k Sum[T[[iA, R]] f[[R, jj - 1]], {R, nch}]], {jj, 2, nmax}];
  Table[Factor[-12 k cf g[[jj - 1]]], {jj, 2, nmax}]];
threech[dims_, C_, cf_, ca_] := Module[{na = dims[[2]], cx = C[[3]], dx = dims[[3]], tA1, tAX, tAA, tXA, tXX},
  tA1 = -2 cf/na; tAX = 2 ca (cf - ca/2 + cf/na)/(ca - cx); tAA = ca/2 - 2 cf - tA1 - tAX;
  tXA = na tAX/dx; tXX = cx/2 - 2 cf - tXA;
  Simplify[{{0, -2 cf, 0}, {tA1, tAA, tAX}, {0, tXA, tXX}}]];
(* SO(N): channels (1, A, S) *)
soD = {1, n (n - 1)/2, (n - 1) (n + 2)/2}; soC = {0, (n - 2)/2, n/2}; soCF = (n - 1)/4; soCA = (n - 2)/2;
soT = threech[soD, soC, soCF, soCA];
pr["SO(N) Trc =", soT];
pr["SO(N) trace checks sum dim = N^2, sum dim C = 2N^2 C_F:", Simplify[{Total[soD] - n^2, soD.soC - 2 n^2 soCF}]];
soB = soCF - soC/2; pr["SO(N) b_R =", Simplify[soB]];
soS = dl[soC, soB, soB, soT, 2, soCF, 1, 5];
pr["SO(N) S2..S5 (kappa=+1) =", soS];
soDFA = (n - 1) (n - 2) (n^2 - 7 n + 22)/768;
pr["SO(N): S3 - general formula =", Simplify[soS[[2]] - 12 soCF (soCA - 2 soCF) (5 soCA - 6 soCF)]];
pr["SO(N): S4 - general formula with dFA_SO =", Simplify[soS[[3]] - (S4draft /. {CF -> soCF, CA -> soCA, dFA -> soDFA})]];
pr["SO(N): report S3, S4, S5 closed forms minus system:", Simplify[{soS[[2]] + 3/4 (n - 1) (2 n - 7), soS[[3]] - 3/4 (n - 1) (6 n^2 - 19 n + 19),
   soS[[4]] + 3/16 (n - 1) (120 n^3 - 512 n^2 + 916 n - 763)}]];
soSm = dl[soC, soB, soB, soT, 2, soCF, -1, 4];
pr["SO(N) kappa=-1 S3, S4 =", soSm[[{2, 3}]]];
(* Sp(N), N even: channels (1, Lambda, A); put the adjoint in position 2 for threech, then reorder *)
spD = {1, n (n + 1)/2, (n - 2) (n + 1)/2}; spC = {0, (n + 2)/2, n/2}; spCF = (n + 1)/4; spCA = (n + 2)/2;
spT = threech[spD, spC, spCF, spCA];
pr["Sp(N) Trc in basis (1, A, Lambda) =", spT];
pr["Sp(N) Trc in report basis (1, Lambda, A) =", spT[[{1, 3, 2}, {1, 3, 2}]]];
pr["Sp(N) trace checks:", Simplify[{Total[spD] - n^2, spD.spC - 2 n^2 spCF}]];
spB = spCF - spC/2; pr["Sp(N) b_R (1, A, Lambda) =", spB];
spS = dl[spC, spB, spB, spT, 2, spCF, 1, 5];
pr["Sp(N) S2..S5 =", spS];
spDFA = (n + 1) (n + 2) (n^2 + 7 n + 22)/768;
pr["Sp(N): S4 - general formula with dFA_Sp =", Simplify[spS[[3]] - (S4draft /. {CF -> spCF, CA -> spCA, dFA -> spDFA})]];
pr["Sp(N): report closed forms minus system:", Simplify[{spS[[2]] - 3/4 (n + 1) (2 n + 7), spS[[3]] + 3/4 (n + 1) (6 n^2 + 19 n + 19),
   spS[[4]] - 3/16 (n + 1) (120 n^3 + 512 n^2 + 916 n + 763)}]];
pr["S_n^Sp(N) - (-1)^n S_n^SO(-N), n=3,4,5:", Simplify[Table[spS[[j - 1]] - (-1)^j (soS[[j - 1]] /. n -> -n), {j, 3, 5}]]];
(* SU(N) *)
suT = {{0, -(n^2 - 1)/n}, {-1/n, 2/n - n/2}}; suC = {0, n}; suCF = (n^2 - 1)/(2 n); suB = suCF - suC/2;
suS = dl[suC, suB, suB, suT, 2, suCF, 1, 5];
pr["SU(N) S3, S4, S5 =", suS[[{2, 3, 4}]]];
pr["SU(N): minus draft forms:", Simplify[{suS[[2]] - 6 (n^2 - 1) (2 n^2 + 3)/n^3, suS[[3]] + 12 (n^2 - 1) (19 n^2 + 5)/n^4,
   suS[[4]] + 6 (n^2 - 1) (16 n^6 - 352 n^4 - 244 n^2 - 19)/n^5}]];
(* odd Born sign flipped: S3 unchanged, S4 changes by 8 bA S3 (KL_BORN) *)
suBf = {suB[[1]], -suB[[2]]}; suSf = dl[suC, suB, suBf, suT, 2, suCF, 1, 4];
pr["SU(N) flipped odd Born: S3 change, S4(b)-S4(-b) - 8 bA S3:", Simplify[{suSf[[2]] - suS[[2]], suS[[3]] - suSf[[3]] - 8 suB[[2]] suS[[2]]}]];
(* [Trc^2]_11 *)
pr["[Trc^2]_11: SO(N), SU(N), and 2C_F(C_A-2C_F) for SO(N):", Simplify[{(soT.soT)[[1, 1]], (suT.suT)[[1, 1]], 2 soCF (soCA - 2 soCF)}]];


==> anc/numbers/deposit/T14/adv/adv_ttt.jl <==
# ADV T14: numerical check of t^c t^a t^b t^c = (C_F - C_A) t^a t^b + (F^a F^b)_{ed} t^e t^d, written basis-free as
#   sum_c X_c X_a X_b Xd_c = (C_F - C_A) X_a X_b + sum_d [X_a,[X_b,X_d]] Xd_d ,  with (F^a)_{ed} = -i f^{aed} = ad(t^a).
push!(ARGS, "none"); include(joinpath(@__DIR__, "adv_groups.jl"))
mo = open(joinpath(@__DIR__, "adv_ttt.out"), "w")
for (nm, Xs) in (("SU3", gens_sl(3)), ("SU4", gens_sl(4)), ("SO5", gens_so(5)), ("SO8", gens_so(8)), ("Sp6", gens_sp(6)),
                 ("G2", gens_g2()), ("SU3_10", gens_su3sym(3)), ("F4_26", gens_file(joinpath(@__DIR__, "gap_F4_26.txt"))))
    NA = length(Xs); g = [tr(Xs[a] * Xs[b]) for a in 1:NA, b in 1:NA]; Gi = inv(g)
    Xd = [0.5 * sum(Gi[a, b] * Xs[b] for b in 1:NA) for a in 1:NA]
    CF = sum(Xs[a] * Xd[a] for a in 1:NA)[1, 1]
    Y = Xs[1]; Z = sum(Xs[c] * Y * Xd[c] for c in 1:NA); CA = 2 * (CF - dot(Z, Y) / dot(Y, Y))
    comm(A, B) = A * B - B * A
    worst = 0.0; worstbad = 0.0
    for a in 1:NA, b in 1:NA
        lhs = sum(Xs[c] * Xs[a] * Xs[b] * Xd[c] for c in 1:NA)
        rhs = (CF - CA) * Xs[a] * Xs[b] + sum(comm(Xs[a], comm(Xs[b], Xs[d])) * Xd[d] for d in 1:NA)
        bad = (CF - CA) * Xs[a] * Xs[b] + sum(comm(Xs[b], comm(Xs[a], Xs[d])) * Xd[d] for d in 1:NA)   # mutation: F^b F^a
        worst = max(worst, norm(lhs - rhs)); worstbad = max(worstbad, norm(lhs - bad))
    end
    s = "$nm: max |lhs - rhs| = $(round(worst, sigdigits=2))   mutation (F^bF^a) max |lhs - rhs| = $(round(worstbad, sigdigits=2))"
    println(s); println(mo, s)
end
close(mo)


==> anc/numbers/deposit/T14/adv/adv_ttt.out <==
SU3: max |lhs - rhs| = 3.1e-16   mutation (F^bF^a) max |lhs - rhs| = 3.0
SU4: max |lhs - rhs| = 1.1e-16   mutation (F^bF^a) max |lhs - rhs| = 4.0
SO5: max |lhs - rhs| = 0.0   mutation (F^bF^a) max |lhs - rhs| = 1.1
SO8: max |lhs - rhs| = 0.0   mutation (F^bF^a) max |lhs - rhs| = 2.1
Sp6: max |lhs - rhs| = 0.0   mutation (F^bF^a) max |lhs - rhs| = 4.0
G2: max |lhs - rhs| = 5.3e-16   mutation (F^bF^a) max |lhs - rhs| = 4.0
SU3_10: max |lhs - rhs| = 7.4e-16   mutation (F^bF^a) max |lhs - rhs| = 0.89
F4_26: max |lhs - rhs| = 2.3e-15   mutation (F^bF^a) max |lhs - rhs| = 5.6


==> anc/numbers/deposit/T14/adv/gap_E6_27.txt <==
78 27
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1


==> anc/numbers/deposit/T14/adv/gap_E7_56.txt <==
133 56
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1


==> anc/numbers/deposit/T14/adv/gap_F4_26.txt <==
52 26
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -2 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -2 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 -2 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/numbers/deposit/T14/adv/gap_G2_7.txt <==
14 7
0 1 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 2 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 1
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 -1 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 1 0 0 0 0
0 0 0 -2 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 -1 0
0 0 0 0 0 0 1
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 2 0 0 0
0 0 0 0 -1 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 -1
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 1
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 1
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
1 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 1 0 0 0 0
0 0 0 2 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 -1 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
1 0 0 0 0 0 0
0 -1 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 -2 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
1 0 0 0 0 0 0
0 -1 0 0 0 0 0
0 0 1 0 0 0 0
0 0 0 -2 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
1 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 1 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 0 0 0
1 0 0 0 0 0 0
0 1 0 0 0 0 0
1 0 0 0 0 0 0
0 -1 0 0 0 0 0
0 0 2 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 -2 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 -1
0 0 0 0 0 0 0
0 1 0 0 0 0 0
0 0 -1 0 0 0 0
0 0 0 0 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 -1 0
0 0 0 0 0 0 0


==> anc/numbers/deposit/T14/adv/gap_export.g <==
# ADV: my own export of representation matrices (independent of the report's export_exc.g).
# Writes, for each representation, the list of N_A matrices rho(x) for x running over a basis of the Lie
# algebra, rows of the matrix on one line each. Only the linear span of these matrices is used downstream,
# so whether GAP's MatrixOfAction is a homomorphism or an anti-homomorphism does not matter.
dump := function(fname, type, rank, hw)
  local L, V, B, mats, x, M, i, out;
  L := SimpleLieAlgebra(type, rank, Rationals);
  V := HighestWeightModule(L, hw);
  B := Basis(V);
  mats := List(Basis(L), x -> MatrixOfAction(B, x));
  out := OutputTextFile(fname, false);
  SetPrintFormattingStatus(out, false);
  AppendTo(out, Length(mats), " ", Length(mats[1]), "\n");
  for M in mats do
    for i in [1..Length(M)] do
      AppendTo(out, JoinStringsWithSeparator(List(M[i], String), " "), "\n");
    od;
  od;
  CloseStream(out);
  Print(fname, " ", Length(mats), " ", Length(mats[1]), "\n");
end;
dump("gap_G2_7.txt",  "G", 2, [1,0]);

dump("gap_F4_26.txt", "F", 4, [1,0,0,0]);

dump("gap_E6_27.txt", "E", 6, [1,0,0,0,0,0]);
dump("gap_E7_56.txt", "E", 7, [0,0,0,0,0,0,1]);
QUIT;


==> anc/numbers/deposit/T14/exc_E6.txt <==
78 27
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1


==> anc/numbers/deposit/T14/exc_E7.txt <==
133 56
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
-1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1\
 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 \
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1


==> anc/numbers/deposit/T14/exc_F4.txt <==
52 26
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/numbers/deposit/T14/export_exc.g <==
# Export Chevalley-basis matrices of F4 (26), E6 (27), E7 (56) for the Python engine (integer entries).
exp := function(name, type, rank, hw)
  local L, V, rho, f, a, i;
  L := SimpleLieAlgebra(type, rank, Rationals);
  V := HighestWeightModule(L, hw);
  rho := List(Basis(L), x -> TransposedMat(MatrixOfAction(Basis(V), x)));
  f := Concatenation("exc_", name, ".txt");
  PrintTo(f, Length(rho), " ", Length(rho[1]), "\n");
  for a in rho do
    for i in [1..Length(a)] do AppendTo(f, JoinStringsWithSeparator(List(a[i], String), " "), "\n"); od;
  od;
end;
exp("F4", "F", 4, [1,0,0,0]);
exp("E6", "E", 6, [1,0,0,0,0,0]);
exp("E7", "E", 7, [0,0,0,0,0,0,1]);
QUIT;


==> anc/numbers/deposit/T14/probe_dims.g <==
tests := [ ["A",1,[3]], ["A",2,[2,0]], ["A",2,[3,0]], ["A",3,[0,1,0]], ["B",2,[1,0]], ["B",2,[0,1]], ["B",3,[1,0,0]],
  ["D",4,[1,0,0,0]], ["C",2,[1,0]], ["C",3,[1,0,0]], ["G",2,[1,0]], ["G",2,[0,1]], ["F",4,[1,0,0,0]], ["F",4,[0,0,0,1]],
  ["E",6,[1,0,0,0,0,0]], ["E",7,[0,0,0,0,0,0,1]], ["E",7,[1,0,0,0,0,0,0]] ];
for t in tests do
  L := SimpleLieAlgebra(t[1], t[2], Rationals);
  V := HighestWeightModule(L, t[3]);
  Print(t, " dim ", Dimension(V), " dimL ", Dimension(L), "\n");
od;


==> anc/numbers/deposit/T14/t14_derivation.out <==
M1 = -(C_A - 2*C_F)*(3*C_A - 4*C_F)/4   = -(CA-2CF)(3CA-4CF)/4 : True
K  = 23*C_A**3/24 - 7*C_A**2*C_F/2 + 9*C_A*C_F**2/2 - 2*C_F**3 - 2*dFA/C_F
M2 = 23*C_A**3/8 - 9*C_A**2*C_F + 17*C_A*C_F**2/2 - 2*C_F**3 - 6*dFA/C_F
S3(kappa=+1) = 12*C_F*(C_A - 2*C_F)*(5*C_A - 6*C_F)   equals eq. (S3): True
S4(kappa=+1) = -912*C_A**3*C_F + 3120*C_A**2*C_F**2 - 3264*C_A*C_F**3 + 960*C_F**4 + 1152*dFA   equals eq. (S4): True
S3(kappa=-1) = 12*C_F*(C_A - 2*C_F)*(7*C_A - 10*C_F)
S4(kappa=-1) = -1056*C_A**3*C_F + 3792*C_A**2*C_F**2 - 4224*C_A*C_F**3 + 1344*C_F**4 + 1152*dFA
coefficient of dFA in S4: 1152
split of S3: -48 kappa CF b^2 = -12*C_F*(C_A - 2*C_F)**2  and -96 CF M1 = 24*C_F*(C_A - 2*C_F)*(3*C_A - 4*C_F)
mu0 = (C_A - 4*C_F)/2   mu1 = C_A*(3*C_A - 8*C_F)/2   mu2 = 23*C_A**3/6 - 8*C_A**2*C_F - 8*dFA/C_F
   (mu2 written with dFA/CF = 2 d_F d_A/N_A): 23*C_A**3/6 - 8*C_A**2*C_F - 8*dFA/C_F
three channels 1, A, X:  T_AX = -C_A*(C_A*N_A - 2*C_F*N_A - 2*C_F)/(N_A*(C_A - C_X))   T_AA = (3*C_A**2*N_A - 8*C_A*C_F*N_A - C_A*C_X*N_A + 4*C_F*C_X*N_A - 4*C_F*C_X)/(2*N_A*(C_A - C_X))
SO(N) vector: channels (1, A, S (symmetric traceless)); dims (1, N*(N - 1)/2, (N - 1)*(N + 2)/2); C_R = (0, (N - 2)/2, N/2); b_R = ((N - 1)/4, 1/4, -1/4)
   Trc (basis 1, A, X) = [[0, 1/2 - N/2, 0], [-1/N, 0, -(N - 2)*(N + 2)/(4*N)], [0, -(N - 2)/4, 0]]   Born-weighted row X check: True
   S3 = -3*(N - 1)*(2*N - 7)/4    S4 = 3*(N - 1)*(6*N**2 - 19*N + 19)/4    d_F d_A/N_R implied by eq. (S4) = (N - 2)*(N - 1)*(N**2 - 7*N + 22)/768
   [Trc^2]_11 = 4C_F^2/N_A = (N - 1)/(2*N)   2C_F(C_A-2C_F) = -(N - 1)/4
Sp(N) fundamental: channels (1, A, Lambda (antisymmetric traceless)); dims (1, N*(N + 1)/2, (N - 2)*(N + 1)/2); C_R = (0, (N + 2)/2, N/2); b_R = ((N + 1)/4, -1/4, 1/4)
   Trc (basis 1, A, X) = [[0, -N/2 - 1/2, 0], [-1/N, 0, -(N - 2)*(N + 2)/(4*N)], [0, -(N + 2)/4, 0]]   Born-weighted row X check: True
   S3 = 3*(N + 1)*(2*N + 7)/4    S4 = -3*(N + 1)*(6*N**2 + 19*N + 19)/4    d_F d_A/N_R implied by eq. (S4) = (N + 1)*(N + 2)*(N**2 + 7*N + 22)/768
   [Trc^2]_11 = 4C_F^2/N_A = (N + 1)/(2*N)   2C_F(C_A-2C_F) = (N + 1)/4

explicit groups (numpy engine): mu_2 from the table against the closed form; [T^2]_11 against 4CF^2/N_A;
d_F d_A/N_R against the general-N formulas
  SU2     mu2=0 closed form=0 True  [T^2]_11=3/4 4CF^2/NA=3/4
  SU3     mu2=-15/2 closed form=-15/2 True  [T^2]_11=8/9 4CF^2/NA=8/9
  SU4     mu2=-24 closed form=-24 True  [T^2]_11=15/16 4CF^2/NA=15/16
  SU5     mu2=-105/2 closed form=-105/2 True  [T^2]_11=24/25 4CF^2/NA=24/25
  SU6     mu2=-96 closed form=-96 True  [T^2]_11=35/36 4CF^2/NA=35/36
  SO3     mu2=-15/16 closed form=-15/16 True  [T^2]_11=1/3 4CF^2/NA=1/3 dFA(N) formula: True
  SO5     mu2=-105/16 closed form=-105/16 True  [T^2]_11=2/5 4CF^2/NA=2/5 dFA(N) formula: True
  SO6     mu2=-12 closed form=-12 True  [T^2]_11=5/12 4CF^2/NA=5/12 dFA(N) formula: True
  SO7     mu2=-315/16 closed form=-315/16 True  [T^2]_11=3/7 4CF^2/NA=3/7 dFA(N) formula: True
  SO8     mu2=-30 closed form=-30 True  [T^2]_11=7/16 4CF^2/NA=7/16 dFA(N) formula: True
  SO9     mu2=-693/16 closed form=-693/16 True  [T^2]_11=4/9 4CF^2/NA=4/9 dFA(N) formula: True
  SO10    mu2=-60 closed form=-60 True  [T^2]_11=9/20 4CF^2/NA=9/20 dFA(N) formula: True
  Sp4     mu2=-3 closed form=-3 True  [T^2]_11=5/8 4CF^2/NA=5/8 dFA(N) formula: True
  Sp6     mu2=-12 closed form=-12 True  [T^2]_11=7/12 4CF^2/NA=7/12 dFA(N) formula: True
  Sp8     mu2=-30 closed form=-30 True  [T^2]_11=9/16 4CF^2/NA=9/16 dFA(N) formula: True
  Sp10    mu2=-60 closed form=-60 True  [T^2]_11=11/20 4CF^2/NA=11/20 dFA(N) formula: True
  G2      mu2=-14/3 closed form=-14/3 True  [T^2]_11=2/7 4CF^2/NA=2/7
  SU2j32  mu2=-18/125 closed form=-18/125 True  [T^2]_11=3/16 4CF^2/NA=3/16
  SU2j2   mu2=-63/2000 closed form=-63/2000 True  [T^2]_11=3/25 4CF^2/NA=3/25
  SU3r6   mu2=-3/2 closed form=-3/2 True  [T^2]_11=2/9 4CF^2/NA=2/9
  SU3r10  mu2=-19/150 closed form=-19/150 True  [T^2]_11=2/25 4CF^2/NA=2/25
  F4      mu2=-91/16 closed form=-91/16 True  [T^2]_11=1/13 4CF^2/NA=1/13
  E6      mu2=-50/3 closed form=-50/3 True  [T^2]_11=26/243 4CF^2/NA=26/243

comparison with the record step5_five_loop/P1/color_data.json (Tsu = Trc, born, channel Casimirs, dRdA/NR):
  SU2   Trc True  b_R True  C_R True  dFA True
  SU3   Trc True  b_R True  C_R True  dFA True
  SU4   Trc True  b_R True  C_R True  dFA True
  SU5   Trc True  b_R True  C_R True  dFA True
  SU6   Trc True  b_R True  C_R True  dFA True
  SO5   Trc True  b_R True  C_R True  dFA True
  SO6   Trc True  b_R True  C_R True  dFA True
  SO7   Trc True  b_R True  C_R True  dFA True
  SO8   Trc True  b_R True  C_R True  dFA True
  SO9   Trc True  b_R True  C_R True  dFA True
  SO10  Trc True  b_R True  C_R True  dFA True
  Sp4   Trc True  b_R True  C_R True  dFA True
  Sp6   Trc True  b_R True  C_R True  dFA True
  Sp8   Trc True  b_R True  C_R True  dFA True
  G2    Trc True  b_R True  C_R True  dFA True
  F4    Trc True  b_R True  C_R True  dFA True
  E6    Trc True  b_R True  C_R True  dFA True


==> anc/numbers/deposit/T14/t14_derivation.py <==
#!/usr/bin/env python3
"""T14: symbolic side of the color-algebra derivation (sympy), and comparison with the explicit-group data.

1. General color: S_3 and S_4 from the double-log recursion d_1 = 2b, d_2 = 4b^2 + 8M1, d_3 = (4b-4CA)d_2 + 16M2,
   S_n = -12 kappa C_F d_(n-1), with the color identities derived in the report
     M1 = sum_Q [T]_AQ b_Q = b_A (3CA/2 - 2CF),
     M2 = 3K - 2CF M1,   K = sum_Q [T]_AQ b_Q^2 = (CA/2) b_A^2 - (4/N_A) W,
     W  = Tr(t^d t^a t^c t^d t^e t^c t^a t^e) = N_R CF [ -(CF-CA)^2 CF + 2 (CF-CA)(CF-CA/2)^2 ] + Q,
     Q  = Tr_A(F^aF^bF^cF^d) Tr_R(t^at^bt^ct^d) = d_R^{abcd} d_A^{abcd} + N_R CF CA^3/12,
   and N_A = 2 N_R C_F (T_F = 1/2).  Compared with eqs. (S3), (S4) of the draft (numbers.tex macros).
2. Moments mu_k = sum_Q [T]_AQ C_Q^k in general color for k = 0, 1, 2.
3. Three-channel case: the channel matrix from the two sum rules and the dimension symmetry; the SO(N), Sp(N),
   SU(N) tables in general N.
4. Comparison with the explicit data of both engines (t14_py.json, t14_gap.out via t14_gap_data.gp) and with
   the record's step5_five_loop/P1/color_data.json (read only).
"""
import json, re
from fractions import Fraction
import sympy as sp

CF, CA, dFA, NR, kap = sp.symbols('C_F C_A dFA N_R kappa')
b = CF - CA / 2
out = []


def say(*a):
    s = ' '.join(str(x) for x in a)
    print(s)
    out.append(s)


# ---------------------------------------------------------------- 1. general color
NA = 2 * NR * CF
M1 = b * (sp.Rational(3, 2) * CA - 2 * CF)
Q = dFA * NR + NR * CF * CA ** 3 / 12
W = NR * CF * (-(CF - CA) ** 2 * CF + 2 * (CF - CA) * (CF - CA / 2) ** 2) + Q
K = CA / 2 * b ** 2 - 4 * W / NA
M2 = 3 * K - 2 * CF * M1
d2 = 4 * b ** 2 + 8 * kap * M1
d3 = (4 * b - 4 * CA) * d2 + 16 * kap * M2
S3 = sp.expand((-12 * kap * CF * d2).subs(kap ** 2, 1))
S3 = sp.expand(S3.subs(kap, 1)), sp.expand(S3.subs(kap, -1))
S4 = sp.expand((-12 * kap * CF * d3).subs(kap, 1)), sp.expand((-12 * kap * CF * d3).subs(kap, -1))
S3draft = 12 * CF * (CA - 2 * CF) * (5 * CA - 6 * CF)
S4draft = -48 * (19 * CA ** 3 * CF - 65 * CA ** 2 * CF ** 2 + 68 * CA * CF ** 3 - 20 * CF ** 4 - 24 * dFA)
say('M1 =', sp.factor(M1), '  = -(CA-2CF)(3CA-4CF)/4 :', sp.simplify(M1 + (CA - 2 * CF) * (3 * CA - 4 * CF) / 4) == 0)
say('K  =', sp.expand(sp.simplify(K)))
say('M2 =', sp.expand(sp.simplify(M2)))
say('S3(kappa=+1) =', sp.factor(S3[0]), '  equals eq. (S3):', sp.expand(S3[0] - S3draft) == 0)
say('S4(kappa=+1) =', S4[0], '  equals eq. (S4):', sp.expand(sp.simplify(S4[0] - S4draft)) == 0)
say('S3(kappa=-1) =', sp.factor(S3[1]))
say('S4(kappa=-1) =', sp.expand(sp.simplify(S4[1])))
say('coefficient of dFA in S4:', sp.expand(sp.simplify(S4[0])).coeff(dFA))
say('split of S3: -48 kappa CF b^2 =', sp.factor(-48 * CF * b ** 2), ' and -96 CF M1 =', sp.factor(-96 * CF * M1))

# ---------------------------------------------------------------- 2. moments
mu0 = CA / 2 - 2 * CF
mu1 = 2 * (CF * mu0 - M1)
mu2 = sp.expand(sp.simplify(4 * (K - CF ** 2 * mu0 + CF * mu1)))
say('mu0 =', sp.factor(mu0), '  mu1 =', sp.factor(mu1), '  mu2 =', mu2)
say('   (mu2 written with dFA/CF = 2 d_F d_A/N_A):', sp.expand(mu2))

# ---------------------------------------------------------------- 3. three channels
TAA, TAX, TXX, bX, CX, dX, bA_, NA_ = sp.symbols('T_AA T_AX T_XX b_X C_X d_X b_A N_A')
# rows: A: T_A1 + T_AA + T_AX = CA/2 - 2CF ; CF T_A1 + b_A T_AA + b_X T_AX = b_A (CA - 2CF + CA/2)
TA1 = -2 * CF / NA_
sol = sp.solve([TA1 + TAA + TAX - (CA / 2 - 2 * CF),
                CF * TA1 + (CF - CA / 2) * TAA + (CF - CX / 2) * TAX - (CF - CA / 2) * (sp.Rational(3, 2) * CA - 2 * CF)],
               [TAA, TAX], dict=True)[0]
say('three channels 1, A, X:  T_AX =', sp.factor(sol[TAX]), '  T_AA =', sp.factor(sol[TAA]))
# row X: T_XA = (N_A/d_X) T_AX, T_XX from the row sum; the Born-weighted row sum is then a check
TXA = NA_ / dX * sol[TAX]
TXXv = CX / 2 - 2 * CF - TXA
Nn = sp.symbols('N')
fam = {
    'SO(N) vector': dict(CF=(Nn - 1) / 4, CA=(Nn - 2) / 2, CX=Nn / 2, NA=Nn * (Nn - 1) / 2, dX=(Nn - 1) * (Nn + 2) / 2,
                         X='S (symmetric traceless)'),
    'Sp(N) fundamental': dict(CF=(Nn + 1) / 4, CA=(Nn + 2) / 2, CX=Nn / 2, NA=Nn * (Nn + 1) / 2,
                              dX=(Nn - 2) * (Nn + 1) / 2, X='Lambda (antisymmetric traceless)'),
}
tables = {}
for name, f in fam.items():
    sub = {CF: f['CF'], CA: f['CA'], CX: f['CX'], NA_: f['NA'], dX: f['dX']}
    tAX = sp.factor(sol[TAX].subs(sub))
    tAA = sp.factor(sol[TAA].subs(sub))
    tXA = sp.factor(TXA.subs(sub))
    tXX = sp.factor(TXXv.subs(sub))
    bXv = f['CF'] - f['CX'] / 2
    bAv = f['CF'] - f['CA'] / 2
    born_row_X = sp.simplify(bAv * tXA + bXv * tXX - bXv * (f['CA'] - 2 * f['CF'] + f['CX'] / 2))
    T = sp.Matrix([[0, -2 * f['CF'], 0], [sp.factor(TA1.subs(sub)), tAA, tAX], [0, tXA, tXX]])
    tables[name] = (f, T, sp.factor(bAv), sp.factor(bXv))
    say('%s: channels (1, A, %s); dims (1, %s, %s); C_R = (0, %s, %s); b_R = (%s, %s, %s)' % (
        name, f['X'], sp.factor(f['NA']), sp.factor(f['dX']), sp.factor(f['CA']), sp.factor(f['CX']),
        sp.factor(f['CF']), sp.factor(bAv), sp.factor(bXv)))
    say('   Trc (basis 1, A, X) =', T.tolist(), '  Born-weighted row X check:', born_row_X == 0)
    # S3, S4 from the table via the recursion (independent of the W, Q route)
    bvec = [f['CF'], bAv, bXv]
    Cvec = [0, f['CA'], f['CX']]
    m1 = sum(T[1, s] * bvec[s] for s in range(3))
    m2 = sum(T[1, s] * bvec[s] * (bvec[s] - Cvec[s]) for s in range(3))
    dd2 = 4 * bAv ** 2 + 8 * m1
    dd3 = (4 * bAv - 4 * f['CA']) * dd2 + 16 * m2
    s3 = sp.factor(-12 * f['CF'] * dd2)
    s4 = sp.factor(-12 * f['CF'] * dd3)
    dfa = sp.factor(sp.solve(sp.Eq(s4, S4draft.subs({CF: f['CF'], CA: f['CA']})), dFA)[0])
    say('   S3 =', s3, '   S4 =', s4, '   d_F d_A/N_R implied by eq. (S4) =', dfa)
    tables[name] = tables[name] + (s3, s4, dfa)
    say('   [Trc^2]_11 = 4C_F^2/N_A =', sp.factor((T * T)[0, 0]), '  2C_F(C_A-2C_F) =',
        sp.factor(2 * f['CF'] * (f['CA'] - 2 * f['CF'])))

# ---------------------------------------------------------------- 4. comparison with the explicit data
py = json.load(open('t14_py.json'))
say('\nexplicit groups (numpy engine): mu_2 from the table against the closed form; [T^2]_11 against 4CF^2/N_A;')
say('d_F d_A/N_R against the general-N formulas')
fr = Fraction
for r in py:
    cf, ca = fr(r['CF']), fr(r['CA'])
    T = [[fr(x) for x in row] for row in r['Trc']]
    C = [fr(x) for x in r['CR']]
    iA, i1 = r['adjoint'], r['singlet']
    m2 = sum(T[iA][s] * C[s] ** 2 for s in range(len(C)))
    dfa = fr(r['dFA']) if 'dFA' in r else fr(r['dFA_from_Q'])
    m2f = mu2.subs({CF: sp.Rational(cf.numerator, cf.denominator), CA: sp.Rational(ca.numerator, ca.denominator),
                    dFA: sp.Rational(dfa.numerator, dfa.denominator)})
    T2_11 = sum(T[i1][q] * T[q][i1] for q in range(len(C)))
    extra = ''
    m = re.match(r'(SO|Sp)(\d+)$', r['name'])
    if m:
        key = 'SO(N) vector' if m.group(1) == 'SO' else 'Sp(N) fundamental'
        extra = ' dFA(N) formula: %s' % (tables[key][6].subs(Nn, int(m.group(2))) == sp.Rational(dfa.numerator,
                                                                                             dfa.denominator))
    say('  %-7s mu2=%s closed form=%s %s  [T^2]_11=%s 4CF^2/NA=%s%s' % (
        r['name'], m2, m2f, sp.Rational(m2.numerator, m2.denominator) == m2f, T2_11, 4 * cf ** 2 / r['NA'], extra))

# record (read only)
rec = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))
say('\ncomparison with the record step5_five_loop/P1/color_data.json (Tsu = Trc, born, channel Casimirs, dRdA/NR):')
for r in py:
    if r['name'] in rec:
        g = rec[r['name']]
        Crec = [fr(c['C']) for c in g['channels']]
        order = sorted(range(len(Crec)), key=lambda i: Crec[i])
        Trec = [[fr(g['Tsu'][i][j]) for j in order] for i in order]
        brec = [fr(g['born'][i]) for i in order]
        mine = ([[fr(x) for x in row] for row in r['Trc']], [fr(x) for x in r['bR']], [fr(x) for x in r['CR']])
        dfa = fr(r['dFA']) if 'dFA' in r else fr(r['dFA_from_Q'])
        say('  %-5s Trc %s  b_R %s  C_R %s  dFA %s' % (r['name'], Trec == mine[0], brec == mine[1],
                                                     sorted(Crec) == mine[2], fr(g['dRdA_over_NR']) == dfa))
open('t14_derivation.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/T14/t14_gap.g <==
# T14, engine 2: exact rational color data from GAP highest-weight modules.
SizeScreen([4096, 1000]);
# For each quark representation R_q: Casimirs, t-channel channels (dim, C_R), Born weights b_R from -T1.T3 on the
# unit color flow, the channel matrix [Trc]_{RR'} with Trc = T1.T2 - T1.T4, and the ingredients of the color-algebra
# derivation of S_3 and S_4 (M1, K, W, Q, d_F d_A / N_R).  Legs: line A 1 -> 2, line B 4 -> 3; legs 2, 3 carry R_q
# (generator rho), legs 1, 4 carry its conjugate (generator -rho^T).  Tr(t^a t^b) = delta^{ab}/2 in R_q.
TF := 1/2;
OUT := "t14_gap.out";
PrintTo(OUT, "");

pos := function(d, idx) return (((idx[1]-1)*d + idx[2]-1)*d + idx[3]-1)*d + idx[4]; end;

# tensor (flat list, legs 1..4) -> d^2 x d^2 matrix with rows (i_p, i_q) and columns the other two legs in order
T2M := function(X, d, p, q)
  local o, M, i, j, k, l, idx;
  o := Difference([1..4], [p, q]);
  M := List([1..d^2], r -> List([1..d^2], c -> 0));
  for i in [1..d] do for j in [1..d] do for k in [1..d] do for l in [1..d] do
    idx := []; idx[p] := i; idx[q] := j; idx[o[1]] := k; idx[o[2]] := l;
    M[(i-1)*d+j][(k-1)*d+l] := X[pos(d, idx)];
  od; od; od; od;
  return M;
end;
M2T := function(M, d, p, q)
  local o, X, i, j, k, l, idx;
  o := Difference([1..4], [p, q]);
  X := List([1..d^4], r -> 0);
  for i in [1..d] do for j in [1..d] do for k in [1..d] do for l in [1..d] do
    idx := []; idx[p] := i; idx[q] := j; idx[o[1]] := k; idx[o[2]] := l;
    X[pos(d, idx)] := M[(i-1)*d+j][(k-1)*d+l];
  od; od; od; od;
  return X;
end;
ApplyOp := function(O, X, d, p, q) return M2T(O * T2M(X, d, p, q), d, p, q); end;
# product along the lines followed by the trace:  Tr(X o Y) = sum Y[a,j,b,k] X[j,a,k,b]
TrLine := function(X, Y, d)
  local s, a, j, b, k;
  s := 0;
  for a in [1..d] do for j in [1..d] do for b in [1..d] do for k in [1..d] do
    s := s + Y[pos(d, [a,j,b,k])] * X[pos(d, [j,a,k,b])];
  od; od; od; od;
  return s;
end;

Analyze := function(name, type, rank, hw, doQ, doD)
  local L, V, rho, d, nA, K, Ki, rhod, Cas, CF, flat, comm, cabc, ad, add, CasA, CA, legmat, O12, O13, O14, Ct,
        ev, chans, Pi, P, U, B, bR, Tm, a, b, c, r, s, R, Q1, row, tmp, TP, resid, dims, iA, i1, M1, Kval,
        Phi, V1, V2, W, X, X2, Qval, dFA, dRdA, perms, strR, strA, e, f, g, h, out, rowsum, bsum, sym, ok,
        Tadj, S3, S4, b1, bA, M2, d2, d3;
  L := SimpleLieAlgebra(type, rank, Rationals);
  V := HighestWeightModule(L, hw);
  rho := List(Basis(L), x -> TransposedMat(MatrixOfAction(Basis(V), x)));
  d := Length(rho[1]); nA := Length(rho);
  K := List(rho, x -> List(rho, y -> TraceMat(x*y)));
  Ki := K^-1;
  rhod := List([1..nA], a -> TF * Sum([1..nA], b -> Ki[a][b]*rho[b]));
  Cas := Sum([1..nA], a -> rho[a]*rhod[a]);
  CF := Cas[1][1];
  if Cas <> CF*IdentityMat(d) then Error("C_F not scalar"); fi;
  # structure constants of the matrix algebra: [rho_a, rho_b] = sum_c cabc rho_c
  flat := List(rho, x -> Concatenation(x));
  ad := List([1..nA], a -> NullMat(nA, nA));
  for a in [1..nA] do for b in [1..nA] do
    comm := Concatenation(rho[a]*rho[b] - rho[b]*rho[a]);
    cabc := SolutionMat(flat, comm);
    if cabc = fail then Error("not closed"); fi;
    for c in [1..nA] do ad[a][c][b] := cabc[c]; od;
  od; od;
  add := List([1..nA], a -> TF * Sum([1..nA], b -> Ki[a][b]*ad[b]));
  CasA := Sum([1..nA], a -> ad[a]*add[a]);
  CA := CasA[1][1];
  if CasA <> CA*IdentityMat(nA) then Error("C_A not scalar"); fi;
  # leg operators: legs 2, 3 -> rho ; legs 1, 4 -> -rho^T
  legmat := function(leg, m) if leg in [2,3] then return m; else return -TransposedMat(m); fi; end;
  O12 := Sum([1..nA], a -> KroneckerProduct(legmat(1, rho[a]), legmat(2, rhod[a])));
  O13 := Sum([1..nA], a -> KroneckerProduct(legmat(1, rho[a]), legmat(3, rhod[a])));
  O14 := Sum([1..nA], a -> KroneckerProduct(legmat(1, rho[a]), legmat(4, rhod[a])));
  Ct := 2*CF*IdentityMat(d^2) + 2*O13;
  ev := Set(Eigenvalues(Rationals, Ct));
  Pi := List(ev, x -> Product(Filtered(ev, y -> y <> x), y -> (Ct - y*IdentityMat(d^2))/(x - y)));
  dims := List(Pi, TraceMat);
  if Sum(dims) <> d^2 then Error("eigenvalues not all rational"); fi;
  if Sum(Pi) <> IdentityMat(d^2) then Error("projectors do not add up"); fi;
  P := List(Pi, m -> M2T(m, d, 1, 3));
  U := M2T(IdentityMat(d^2), d, 1, 3);
  # Born tensor -T1.T3 on the unit flow and its channel weights
  B := -ApplyOp(O13, U, d, 1, 3);
  bR := List([1..Length(P)], r -> TrLine(P[r], B, d)/dims[r]);
  if B <> Sum([1..Length(P)], r -> bR[r]*P[r]) then Error("Born not in span"); fi;
  # channel matrix of Trc = T1.T2 - T1.T4
  Tm := NullMat(Length(P), Length(P));
  resid := 0;
  for s in [1..Length(P)] do
    TP := ApplyOp(O12, P[s], d, 1, 2) - ApplyOp(O14, P[s], d, 1, 4);
    for r in [1..Length(P)] do Tm[r][s] := TrLine(P[r], TP, d)/dims[r]; od;
    if TP <> Sum([1..Length(P)], r -> Tm[r][s]*P[r]) then resid := resid + 1; fi;
  od;
  i1 := Position(ev, 0);
  iA := Filtered([1..Length(ev)], r -> ev[r] = CA and dims[r] = nA);
  if Length(iA) <> 1 then Error("adjoint channel not unique"); fi;
  iA := iA[1];
  # checks of the identities derived in the report
  sym := ForAll([1..Length(P)], r -> ForAll([1..Length(P)], s -> dims[r]*Tm[r][s] = dims[s]*Tm[s][r]));
  rowsum := ForAll([1..Length(P)], r -> Sum(Tm[r]) = ev[r]/2 - 2*CF);
  bsum := ForAll([1..Length(P)], r -> Sum([1..Length(P)], s -> Tm[r][s]*bR[s]) = bR[r]*(CA - 2*CF + ev[r]/2));
  ok := ForAll([1..Length(P)], r -> bR[r] = CF - ev[r]/2);
  M1 := Sum([1..Length(P)], s -> Tm[iA][s]*bR[s]);
  Kval := Sum([1..Length(P)], s -> Tm[iA][s]*bR[s]^2);
  M2 := Sum([1..Length(P)], s -> Tm[iA][s]*bR[s]*(bR[s] - ev[s]));
  # eight-generator trace W = Tr(t^d t^a t^c t^d t^e t^c t^a t^e) through the superoperator Phi(X) = sum_d t^d X t^d
  Phi := Sum([1..nA], e -> KroneckerProduct(rho[e], TransposedMat(rhod[e])));
  V1 := List(Cartesian([1..nA], [1..nA]), p -> Concatenation(rho[p[1]]*rho[p[2]])) * TransposedMat(Phi);
  V2 := List(Cartesian([1..nA], [1..nA]), p -> Concatenation(rhod[p[2]]*rhod[p[1]])) * TransposedMat(Phi);
  W := 0;
  for r in [1..nA^2] do
    for a in [1..d] do for b in [1..d] do
      W := W + V1[r][(a-1)*d+b] * V2[r][(b-1)*d+a];
    od; od;
  od;
  Qval := "skip"; dFA := "skip";
  if doQ then
    X := Sum([1..nA], a -> KroneckerProduct(rho[a], add[a]));
    X2 := X*X;
    Qval := Sum([1..Length(X2)], r -> Sum([1..Length(X2)], s -> X2[r][s]*X2[s][r]));
  fi;
  if doD then
    # d_R^{abcd} d_A^{abcd} from symmetrized traces, one side with dual generators
    perms := [[1,2,3,4],[1,2,4,3],[1,3,2,4],[1,3,4,2],[1,4,2,3],[1,4,3,2]];
    dRdA := 0;
    for e in [1..nA] do for f in [1..nA] do for g in [1..nA] do for h in [1..nA] do
      strR := TraceMat(rho[e]*rho[f]*rho[g]*rho[h]);
      if strR <> 0 then
        tmp := [add[e], add[f], add[g], add[h]];
        strA := Sum(perms, p -> TraceMat(tmp[p[1]]*tmp[p[2]]*tmp[p[3]]*tmp[p[4]]))/6;
        dRdA := dRdA + strR*strA;
      fi;
    od; od; od; od;
    dFA := dRdA/d;
  fi;
  # reduction: F_A^- = sum d_n a^n w^(1-2n), S_n = -12 kappa C_F d_(n-1), kappa = +1
  bA := bR[iA];
  d2 := 4*bA^2 + 8*M1;
  d3 := (4*bA - 4*CA)*d2 + 16*M2;
  S3 := -12*CF*d2; S4 := -12*CF*d3;
  AppendTo(OUT, "GROUP ", name, " d=", d, " NA=", nA, " CF=", CF, " CA=", CA, "\n");
  AppendTo(OUT, "  channels C_R=", ev, " dims=", dims, " b_R=", bR, " singlet=", i1, " adjoint=", iA, "\n");
  AppendTo(OUT, "  Trc=", Tm, "\n");
  AppendTo(OUT, "  checks: Trc P in span (failures)=", resid, " dim-symmetry=", sym, " rowsum=C_R/2-2CF: ", rowsum,
           " b-weighted rows=b_R(CA-2CF+C_R/2): ", bsum, " b_R=CF-C_R/2: ", ok, "\n");
  AppendTo(OUT, "  M1=", M1, " formula=", -(CA-2*CF)*(3*CA-4*CF)/4, " equal=", M1 = -(CA-2*CF)*(3*CA-4*CF)/4, "\n");
  AppendTo(OUT, "  K=", Kval, " W=", W, " K-(CA/2 bA^2 - 4W/NA)=", Kval - (CA/2*bA^2 - 4*W/nA), "\n");
  AppendTo(OUT, "  W-formula-Q = ", W - (-(CF-CA)^2*CF^2*d + 2*(CF-CA)*(CF-CA/2)^2*CF*d), " Q=", Qval, " dFA=", dFA, "\n");
  if doQ and doD then
    AppendTo(OUT, "  Q-(d_Rd_A + N_R CF CA^3/12)=", Qval - (dFA*d + d*CF*CA^3/12), "\n");
  fi;
  AppendTo(OUT, "  M2=", M2, " S3=", S3, " S4=", S4, "\n");
  AppendTo(OUT, "  S3 general-color=", 12*CF*(CA-2*CF)*(5*CA-6*CF), "\n");
  # PARI-readable data line: [name, CF, CA, [dims], [C_R], [b_R], Trc]
  AppendTo("t14_gap_data.gp", "G_", name, " = [\"", name, "\", ", CF, ", ", CA, ", ", dims, ", ", ev, ", ", bR, ", ", Tm, "];\n");
end;

PrintTo("t14_gap_data.gp", "");
GROUPS := [
  ["SU2", "A", 1, [1], true, true], ["SU3", "A", 2, [1,0], true, true], ["SU4", "A", 3, [1,0,0], true, true],
  ["SU5", "A", 4, [1,0,0,0], true, false],
  ["SO3", "A", 1, [2], true, true], ["SU2j32", "A", 1, [3], true, true],
  ["SU3r6", "A", 2, [2,0], true, true], ["SU3r10", "A", 2, [3,0], true, true],
  ["SO5", "B", 2, [1,0], true, true], ["SO6", "A", 3, [0,1,0], true, true], ["SO7", "B", 3, [1,0,0], true, false],
  ["SO8", "D", 4, [1,0,0,0], true, false], ["SO9", "B", 4, [1,0,0,0], true, false], ["SO10", "D", 5, [1,0,0,0,0], false, false],
  ["Sp4", "C", 2, [1,0], true, true], ["Sp6", "C", 3, [1,0,0], true, false], ["Sp8", "C", 4, [1,0,0,0], true, false],
  ["Sp10", "C", 5, [1,0,0,0,0], false, false],
  ["G2", "G", 2, [1,0], true, true] ];
for G in GROUPS do
  Analyze(G[1], G[2], G[3], G[4], G[5], G[6]);
  Print(G[1], " done\n");
od;
QUIT;


==> anc/numbers/deposit/T14/t14_gap.log <==
SU2 done
SU3 done
SU4 done
SU5 done
SO3 done
SU2j32 done
SU3r6 done
SU3r10 done
SO5 done
SO6 done
SO7 done
SO8 done
SO9 done
SO10 done
Sp4 done
Sp6 done
Sp8 done
Sp10 done
G2 done


==> anc/numbers/deposit/T14/t14_gap.out <==
GROUP SU2 d=2 NA=3 CF=3/4 CA=2
  channels C_R=[ 0, 2 ] dims=[ 1, 3 ] b_R=[ 3/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -3/2 ], [ -1/2, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-3/8 formula=-3/8 equal=true
  K=-9/32 W=33/128 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 9/4 Q=9/4 dFA=5/8
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-9/32 S3=99/4 S4=-729/4
  S3 general-color=99/4
GROUP SU3 d=3 NA=8 CF=4/3 CA=3
  channels C_R=[ 0, 3 ] dims=[ 1, 8 ] b_R=[ 4/3, -1/6 ] singlet=1 adjoint=2
  Trc=[ [ 0, -8/3 ], [ -1/3, -5/6 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-11/36 formula=-11/36 equal=true
  K=-133/216 W=71/54 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 33/2 Q=33/2 dFA=5/2
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-223/216 S3=112/3 S4=-5632/27
  S3 general-color=112/3
GROUP SU4 d=4 NA=15 CF=15/8 CA=4
  channels C_R=[ 0, 4 ] dims=[ 1, 15 ] b_R=[ 15/8, -1/8 ] singlet=1 adjoint=2
  Trc=[ [ 0, -15/4 ], [ -1/4, -3/2 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-9/32 formula=-9/32 equal=true
  K=-231/256 W=3585/1024 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 135/2 Q=135/2 dFA=55/8
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-423/256 S3=1575/32 S4=-13905/64
  S3 general-color=1575/32
GROUP SU5 d=5 NA=24 CF=12/5 CA=5
  channels C_R=[ 0, 5 ] dims=[ 1, 24 ] b_R=[ 12/5, -1/10 ] singlet=1 adjoint=2
  Trc=[ [ 0, -24/5 ], [ -1/5, -21/10 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-27/100 formula=-27/100 equal=true
  K=-1173/1000 W=1797/250 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 405/2 Q=405/2 dFA=skip
  M2=-2223/1000 S3=7632/125 S4=-27648/125
  S3 general-color=7632/125
GROUP SO3 d=3 NA=3 CF=1/2 CA=1/2
  channels C_R=[ 0, 1/2, 3/2 ] dims=[ 1, 3, 5 ] b_R=[ 1/2, 1/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -1, 0 ], [ -1/3, 0, -5/12 ], [ 0, -1/4, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-1/16 formula=-1/16 equal=true
  K=-7/64 W=3/32 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 3/32 Q=3/32 dFA=5/192
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-17/64 S3=3/2 S4=24
  S3 general-color=3/2
GROUP SU2j32 d=4 NA=3 CF=3/8 CA=1/5
  channels C_R=[ 0, 1/5, 3/5, 6/5 ] dims=[ 1, 3, 5, 7 ] b_R=[ 3/8, 11/40, 3/40, -9/40 ] singlet=1 adjoint=2
  Trc=[ [ 0, -3/4, 0, 0 ], [ -1/4, 0, -2/5, 0 ], [ 0, -6/25, 0, -21/100 ], [ 0, 0, -3/20, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-99/800 formula=-99/800 equal=true
  K=-1197/32000 W=4317/128000 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 9/800 Q=9/800 dFA=41/16000
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-621/32000 S3=99/32 S4=18603/8000
  S3 general-color=99/32
GROUP SU3r6 d=6 NA=8 CF=2/3 CA=3/5
  channels C_R=[ 0, 3/5, 8/5 ] dims=[ 1, 8, 27 ] b_R=[ 2/3, 11/30, -2/15 ] singlet=1 adjoint=2
  Trc=[ [ 0, -4/3, 0 ], [ -1/6, -49/150, -27/50 ], [ 0, -4/25, -28/75 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-143/900 formula=-143/900 equal=true
  K=-689/5400 W=2267/6750 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 69/250 Q=69/250 dFA=17/500
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-923/5400 S3=88/15 S4=11072/675
  S3 general-color=88/15
GROUP SU3r10 d=10 NA=8 CF=2/5 CA=1/5
  channels C_R=[ 0, 1/5, 8/15, 1 ] dims=[ 1, 8, 27, 64 ] b_R=[ 2/5, 3/10, 2/15, -1/10 ] singlet=1 adjoint=2
  Trc=[ [ 0, -4/5, 0, 0 ], [ -1/10, -9/50, -21/50, 0 ], [ 0, -28/225, -36/175, -64/315 ], [ 0, 0, -3/35, -3/14 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-3/20 formula=-3/20 equal=true
  K=-119/3000 W=73/750 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 13/750 Q=13/750 dFA=11/7500
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=1/1000 S3=504/125 S4=192/125
  S3 general-color=504/125
GROUP SO5 d=5 NA=10 CF=1 CA=3/2
  channels C_R=[ 0, 3/2, 5/2 ] dims=[ 1, 10, 14 ] b_R=[ 1, 1/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -2, 0 ], [ -1/5, 0, -21/20 ], [ 0, -3/4, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=1/16 formula=1/16 equal=true
  K=-17/64 W=25/32 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 75/32 Q=75/32 dFA=3/16
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-59/64 S3=-9 S4=222
  S3 general-color=-9
GROUP SO6 d=6 NA=15 CF=5/4 CA=2
  channels C_R=[ 0, 2, 3 ] dims=[ 1, 15, 20 ] b_R=[ 5/4, 1/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -5/2, 0 ], [ -1/6, 0, -4/3 ], [ 0, -1, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=1/8 formula=1/8 equal=true
  K=-11/32 W=195/128 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 15/2 Q=15/2 dFA=5/12
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-43/32 S3=-75/4 S4=1815/4
  S3 general-color=-75/4
GROUP SO7 d=7 NA=21 CF=3/2 CA=5/2
  channels C_R=[ 0, 5/2, 7/2 ] dims=[ 1, 21, 27 ] b_R=[ 3/2, 1/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -3, 0 ], [ -1/7, 0, -45/28 ], [ 0, -5/4, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=3/16 formula=3/16 equal=true
  K=-27/64 W=21/8 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 315/16 Q=315/16 dFA=skip
  M2=-117/64 S3=-63/2 S4=810
  S3 general-color=-63/2
GROUP SO8 d=8 NA=28 CF=7/4 CA=3
  channels C_R=[ 0, 3, 4 ] dims=[ 1, 28, 35 ] b_R=[ 7/4, 1/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -7/2, 0 ], [ -1/8, 0, -15/8 ], [ 0, -3/2, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=1/4 formula=1/4 equal=true
  K=-1/2 W=133/32 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 357/8 Q=357/8 dFA=skip
  M2=-19/8 S3=-189/4 S4=5271/4
  S3 general-color=-189/4
GROUP SO9 d=9 NA=36 CF=2 CA=7/2
  channels C_R=[ 0, 7/2, 9/2 ] dims=[ 1, 36, 44 ] b_R=[ 2, 1/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -4, 0 ], [ -1/9, 0, -77/36 ], [ 0, -7/4, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=5/16 formula=5/16 equal=true
  K=-37/64 W=99/16 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 1449/16 Q=1449/16 dFA=skip
  M2=-191/64 S3=-66 S4=2004
  S3 general-color=-66
GROUP SO10 d=10 NA=45 CF=9/4 CA=4
  channels C_R=[ 0, 4, 5 ] dims=[ 1, 45, 54 ] b_R=[ 9/4, 1/4, -1/4 ] singlet=1 adjoint=2
  Trc=[ [ 0, -9/2, 0 ], [ -1/10, 0, -12/5 ], [ 0, -2, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=3/8 formula=3/8 equal=true
  K=-21/32 W=1125/128 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 675/4 Q=skip dFA=skip
  M2=-117/32 S3=-351/4 S4=11583/4
  S3 general-color=-351/4
GROUP Sp4 d=4 NA=10 CF=5/4 CA=3
  channels C_R=[ 0, 2, 3 ] dims=[ 1, 5, 10 ] b_R=[ 5/4, 1/4, -1/4 ] singlet=1 adjoint=3
  Trc=[ [ 0, 0, -5/2 ], [ 0, 0, -3/2 ], [ -1/4, -3/4, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-1/2 formula=-1/2 equal=true
  K=-7/16 W=85/64 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 345/16 Q=345/16 dFA=165/64
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-1/16 S3=225/4 S4=-2865/4
  S3 general-color=225/4
GROUP Sp6 d=6 NA=21 CF=7/4 CA=4
  channels C_R=[ 0, 3, 4 ] dims=[ 1, 14, 21 ] b_R=[ 7/4, 1/4, -1/4 ] singlet=1 adjoint=3
  Trc=[ [ 0, 0, -7/2 ], [ 0, 0, -2 ], [ -1/6, -4/3, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-5/8 formula=-5/8 equal=true
  K=-19/32 W=483/128 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 399/4 Q=399/4 dFA=skip
  M2=13/32 S3=399/4 S4=-7329/4
  S3 general-color=399/4
GROUP Sp8 d=8 NA=36 CF=9/4 CA=5
  channels C_R=[ 0, 4, 5 ] dims=[ 1, 27, 36 ] b_R=[ 9/4, 1/4, -1/4 ] singlet=1 adjoint=3
  Trc=[ [ 0, 0, -9/2 ], [ 0, 0, -5/2 ], [ -1/8, -15/8, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-3/4 formula=-3/4 equal=true
  K=-3/4 W=261/32 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 2565/8 Q=2565/8 dFA=skip
  M2=9/8 S3=621/4 S4=-14985/4
  S3 general-color=621/4
GROUP Sp10 d=10 NA=55 CF=11/4 CA=6
  channels C_R=[ 0, 5, 6 ] dims=[ 1, 44, 55 ] b_R=[ 11/4, 1/4, -1/4 ] singlet=1 adjoint=3
  Trc=[ [ 0, 0, -11/2 ], [ 0, 0, -3 ], [ -1/10, -12/5, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=-7/8 formula=-7/8 equal=true
  K=-29/32 W=1925/128 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 825 Q=skip dFA=skip
  M2=67/32 S3=891/4 S4=-26697/4
  S3 general-color=891/4
GROUP G2 d=7 NA=14 CF=1 CA=2
  channels C_R=[ 0, 1, 2, 7/3 ] dims=[ 1, 7, 14, 27 ] b_R=[ 1, 1/2, 0, -1/6 ] singlet=1 adjoint=3
  Trc=[ [ 0, 0, -2, 0 ], [ 0, 0, 0, -3/2 ], [ -1/7, 0, 0, -6/7 ], [ 0, -7/18, -4/9, 0 ] ]
  checks: Trc P in span (failures)=0 dim-symmetry=true rowsum=C_R/2-2CF: true b-weighted rows=b_R(CA-2CF+C_R/2): true b_R=CF-C_R/2: true
  M1=0 formula=0 equal=true
  K=-1/6 W=7/12 K-(CA/2 bA^2 - 4W/NA)=0
  W-formula-Q = 91/12 Q=91/12 dFA=5/12
  Q-(d_Rd_A + N_R CF CA^3/12)=0
  M2=-1/2 S3=0 S4=96
  S3 general-color=0


==> anc/numbers/deposit/T14/t14_gap_data.gp <==
G_SU2 = ["SU2", 3/4, 2, [ 1, 3 ], [ 0, 2 ], [ 3/4, -1/4 ], [ [ 0, -3/2 ], [ -1/2, 0 ] ]];
G_SU3 = ["SU3", 4/3, 3, [ 1, 8 ], [ 0, 3 ], [ 4/3, -1/6 ], [ [ 0, -8/3 ], [ -1/3, -5/6 ] ]];
G_SU4 = ["SU4", 15/8, 4, [ 1, 15 ], [ 0, 4 ], [ 15/8, -1/8 ], [ [ 0, -15/4 ], [ -1/4, -3/2 ] ]];
G_SU5 = ["SU5", 12/5, 5, [ 1, 24 ], [ 0, 5 ], [ 12/5, -1/10 ], [ [ 0, -24/5 ], [ -1/5, -21/10 ] ]];
G_SO3 = ["SO3", 1/2, 1/2, [ 1, 3, 5 ], [ 0, 1/2, 3/2 ], [ 1/2, 1/4, -1/4 ], [ [ 0, -1, 0 ], [ -1/3, 0, -5/12 ], [ 0, -1/4, 0 ] ]];
G_SU2j32 = ["SU2j32", 3/8, 1/5, [ 1, 3, 5, 7 ], [ 0, 1/5, 3/5, 6/5 ], [ 3/8, 11/40, 3/40, -9/40 ], [ [ 0, -3/4, 0, 0 ], [ -1/4, 0, -2/5, 0 ], [ 0, -6/25, 0, -21/100 ], [ 0, 0, -3/20, 0 ] ]];
G_SU3r6 = ["SU3r6", 2/3, 3/5, [ 1, 8, 27 ], [ 0, 3/5, 8/5 ], [ 2/3, 11/30, -2/15 ], [ [ 0, -4/3, 0 ], [ -1/6, -49/150, -27/50 ], [ 0, -4/25, -28/75 ] ]];
G_SU3r10 = ["SU3r10", 2/5, 1/5, [ 1, 8, 27, 64 ], [ 0, 1/5, 8/15, 1 ], [ 2/5, 3/10, 2/15, -1/10 ], [ [ 0, -4/5, 0, 0 ], [ -1/10, -9/50, -21/50, 0 ], [ 0, -28/225, -36/175, -64/315 ], [ 0, 0, -3/35, -3/14 ] ]];
G_SO5 = ["SO5", 1, 3/2, [ 1, 10, 14 ], [ 0, 3/2, 5/2 ], [ 1, 1/4, -1/4 ], [ [ 0, -2, 0 ], [ -1/5, 0, -21/20 ], [ 0, -3/4, 0 ] ]];
G_SO6 = ["SO6", 5/4, 2, [ 1, 15, 20 ], [ 0, 2, 3 ], [ 5/4, 1/4, -1/4 ], [ [ 0, -5/2, 0 ], [ -1/6, 0, -4/3 ], [ 0, -1, 0 ] ]];
G_SO7 = ["SO7", 3/2, 5/2, [ 1, 21, 27 ], [ 0, 5/2, 7/2 ], [ 3/2, 1/4, -1/4 ], [ [ 0, -3, 0 ], [ -1/7, 0, -45/28 ], [ 0, -5/4, 0 ] ]];
G_SO8 = ["SO8", 7/4, 3, [ 1, 28, 35 ], [ 0, 3, 4 ], [ 7/4, 1/4, -1/4 ], [ [ 0, -7/2, 0 ], [ -1/8, 0, -15/8 ], [ 0, -3/2, 0 ] ]];
G_SO9 = ["SO9", 2, 7/2, [ 1, 36, 44 ], [ 0, 7/2, 9/2 ], [ 2, 1/4, -1/4 ], [ [ 0, -4, 0 ], [ -1/9, 0, -77/36 ], [ 0, -7/4, 0 ] ]];
G_SO10 = ["SO10", 9/4, 4, [ 1, 45, 54 ], [ 0, 4, 5 ], [ 9/4, 1/4, -1/4 ], [ [ 0, -9/2, 0 ], [ -1/10, 0, -12/5 ], [ 0, -2, 0 ] ]];
G_Sp4 = ["Sp4", 5/4, 3, [ 1, 5, 10 ], [ 0, 2, 3 ], [ 5/4, 1/4, -1/4 ], [ [ 0, 0, -5/2 ], [ 0, 0, -3/2 ], [ -1/4, -3/4, 0 ] ]];
G_Sp6 = ["Sp6", 7/4, 4, [ 1, 14, 21 ], [ 0, 3, 4 ], [ 7/4, 1/4, -1/4 ], [ [ 0, 0, -7/2 ], [ 0, 0, -2 ], [ -1/6, -4/3, 0 ] ]];
G_Sp8 = ["Sp8", 9/4, 5, [ 1, 27, 36 ], [ 0, 4, 5 ], [ 9/4, 1/4, -1/4 ], [ [ 0, 0, -9/2 ], [ 0, 0, -5/2 ], [ -1/8, -15/8, 0 ] ]];
G_Sp10 = ["Sp10", 11/4, 6, [ 1, 44, 55 ], [ 0, 5, 6 ], [ 11/4, 1/4, -1/4 ], [ [ 0, 0, -11/2 ], [ 0, 0, -3 ], [ -1/10, -12/5, 0 ] ]];
G_G2 = ["G2", 1, 2, [ 1, 7, 14, 27 ], [ 0, 1, 2, 7/3 ], [ 1, 1/2, 0, -1/6 ], [ [ 0, 0, -2, 0 ], [ 0, 0, 0, -3/2 ], [ -1/7, 0, 0, -6/7 ], [ 0, -7/18, -4/9, 0 ] ]];


==> anc/numbers/deposit/T14/t14_gap_exc.g <==
# NOTE: stopped after 15 min CPU on E6 (d^2 = 729 rational matrices too slow in this implementation); no output. E6 and F4 data come from t14_py.py.
# T14, engine 2: exact rational color data from GAP highest-weight modules.
SizeScreen([4096, 1000]);
# For each quark representation R_q: Casimirs, t-channel channels (dim, C_R), Born weights b_R from -T1.T3 on the
# unit color flow, the channel matrix [Trc]_{RR'} with Trc = T1.T2 - T1.T4, and the ingredients of the color-algebra
# derivation of S_3 and S_4 (M1, K, W, Q, d_F d_A / N_R).  Legs: line A 1 -> 2, line B 4 -> 3; legs 2, 3 carry R_q
# (generator rho), legs 1, 4 carry its conjugate (generator -rho^T).  Tr(t^a t^b) = delta^{ab}/2 in R_q.
TF := 1/2;
OUT := "t14_gap_exc.out";
PrintTo(OUT, "");

pos := function(d, idx) return (((idx[1]-1)*d + idx[2]-1)*d + idx[3]-1)*d + idx[4]; end;

# tensor (flat list, legs 1..4) -> d^2 x d^2 matrix with rows (i_p, i_q) and columns the other two legs in order
T2M := function(X, d, p, q)
  local o, M, i, j, k, l, idx;
  o := Difference([1..4], [p, q]);
  M := List([1..d^2], r -> List([1..d^2], c -> 0));
  for i in [1..d] do for j in [1..d] do for k in [1..d] do for l in [1..d] do
    idx := []; idx[p] := i; idx[q] := j; idx[o[1]] := k; idx[o[2]] := l;
    M[(i-1)*d+j][(k-1)*d+l] := X[pos(d, idx)];
  od; od; od; od;
  return M;
end;
M2T := function(M, d, p, q)
  local o, X, i, j, k, l, idx;
  o := Difference([1..4], [p, q]);
  X := List([1..d^4], r -> 0);
  for i in [1..d] do for j in [1..d] do for k in [1..d] do for l in [1..d] do
    idx := []; idx[p] := i; idx[q] := j; idx[o[1]] := k; idx[o[2]] := l;
    X[pos(d, idx)] := M[(i-1)*d+j][(k-1)*d+l];
  od; od; od; od;
  return X;
end;
ApplyOp := function(O, X, d, p, q) return M2T(O * T2M(X, d, p, q), d, p, q); end;
# product along the lines followed by the trace:  Tr(X o Y) = sum Y[a,j,b,k] X[j,a,k,b]
TrLine := function(X, Y, d)
  local s, a, j, b, k;
  s := 0;
  for a in [1..d] do for j in [1..d] do for b in [1..d] do for k in [1..d] do
    s := s + Y[pos(d, [a,j,b,k])] * X[pos(d, [j,a,k,b])];
  od; od; od; od;
  return s;
end;

Analyze := function(name, type, rank, hw, doQ, doD)
  local L, V, rho, d, nA, K, Ki, rhod, Cas, CF, flat, comm, cabc, ad, add, CasA, CA, legmat, O12, O13, O14, Ct,
        ev, chans, Pi, P, U, B, bR, Tm, a, b, c, r, s, R, Q1, row, tmp, TP, resid, dims, iA, i1, M1, Kval,
        Phi, V1, V2, W, X, X2, Qval, dFA, dRdA, perms, strR, strA, e, f, g, h, out, rowsum, bsum, sym, ok,
        Tadj, S3, S4, b1, bA, M2, d2, d3;
  L := SimpleLieAlgebra(type, rank, Rationals);
  V := HighestWeightModule(L, hw);
  rho := List(Basis(L), x -> TransposedMat(MatrixOfAction(Basis(V), x)));
  d := Length(rho[1]); nA := Length(rho);
  K := List(rho, x -> List(rho, y -> TraceMat(x*y)));
  Ki := K^-1;
  rhod := List([1..nA], a -> TF * Sum([1..nA], b -> Ki[a][b]*rho[b]));
  Cas := Sum([1..nA], a -> rho[a]*rhod[a]);
  CF := Cas[1][1];
  if Cas <> CF*IdentityMat(d) then Error("C_F not scalar"); fi;
  # structure constants of the matrix algebra: [rho_a, rho_b] = sum_c cabc rho_c
  flat := List(rho, x -> Concatenation(x));
  ad := List([1..nA], a -> NullMat(nA, nA));
  for a in [1..nA] do for b in [1..nA] do
    comm := Concatenation(rho[a]*rho[b] - rho[b]*rho[a]);
    cabc := SolutionMat(flat, comm);
    if cabc = fail then Error("not closed"); fi;
    for c in [1..nA] do ad[a][c][b] := cabc[c]; od;
  od; od;
  add := List([1..nA], a -> TF * Sum([1..nA], b -> Ki[a][b]*ad[b]));
  CasA := Sum([1..nA], a -> ad[a]*add[a]);
  CA := CasA[1][1];
  if CasA <> CA*IdentityMat(nA) then Error("C_A not scalar"); fi;
  # leg operators: legs 2, 3 -> rho ; legs 1, 4 -> -rho^T
  legmat := function(leg, m) if leg in [2,3] then return m; else return -TransposedMat(m); fi; end;
  O12 := Sum([1..nA], a -> KroneckerProduct(legmat(1, rho[a]), legmat(2, rhod[a])));
  O13 := Sum([1..nA], a -> KroneckerProduct(legmat(1, rho[a]), legmat(3, rhod[a])));
  O14 := Sum([1..nA], a -> KroneckerProduct(legmat(1, rho[a]), legmat(4, rhod[a])));
  Ct := 2*CF*IdentityMat(d^2) + 2*O13;
  ev := Set(Eigenvalues(Rationals, Ct));
  Pi := List(ev, x -> Product(Filtered(ev, y -> y <> x), y -> (Ct - y*IdentityMat(d^2))/(x - y)));
  dims := List(Pi, TraceMat);
  if Sum(dims) <> d^2 then Error("eigenvalues not all rational"); fi;
  if Sum(Pi) <> IdentityMat(d^2) then Error("projectors do not add up"); fi;
  P := List(Pi, m -> M2T(m, d, 1, 3));
  U := M2T(IdentityMat(d^2), d, 1, 3);
  # Born tensor -T1.T3 on the unit flow and its channel weights
  B := -ApplyOp(O13, U, d, 1, 3);
  bR := List([1..Length(P)], r -> TrLine(P[r], B, d)/dims[r]);
  if B <> Sum([1..Length(P)], r -> bR[r]*P[r]) then Error("Born not in span"); fi;
  # channel matrix of Trc = T1.T2 - T1.T4
  Tm := NullMat(Length(P), Length(P));
  resid := 0;
  for s in [1..Length(P)] do
    TP := ApplyOp(O12, P[s], d, 1, 2) - ApplyOp(O14, P[s], d, 1, 4);
    for r in [1..Length(P)] do Tm[r][s] := TrLine(P[r], TP, d)/dims[r]; od;
    if TP <> Sum([1..Length(P)], r -> Tm[r][s]*P[r]) then resid := resid + 1; fi;
  od;
  i1 := Position(ev, 0);
  iA := Filtered([1..Length(ev)], r -> ev[r] = CA and dims[r] = nA);
  if Length(iA) <> 1 then Error("adjoint channel not unique"); fi;
  iA := iA[1];
  # checks of the identities derived in the report
  sym := ForAll([1..Length(P)], r -> ForAll([1..Length(P)], s -> dims[r]*Tm[r][s] = dims[s]*Tm[s][r]));
  rowsum := ForAll([1..Length(P)], r -> Sum(Tm[r]) = ev[r]/2 - 2*CF);
  bsum := ForAll([1..Length(P)], r -> Sum([1..Length(P)], s -> Tm[r][s]*bR[s]) = bR[r]*(CA - 2*CF + ev[r]/2));
  ok := ForAll([1..Length(P)], r -> bR[r] = CF - ev[r]/2);
  M1 := Sum([1..Length(P)], s -> Tm[iA][s]*bR[s]);
  Kval := Sum([1..Length(P)], s -> Tm[iA][s]*bR[s]^2);
  M2 := Sum([1..Length(P)], s -> Tm[iA][s]*bR[s]*(bR[s] - ev[s]));
  # eight-generator trace W = Tr(t^d t^a t^c t^d t^e t^c t^a t^e) through the superoperator Phi(X) = sum_d t^d X t^d
  W := 0;
  if doQ then
  Phi := Sum([1..nA], e -> KroneckerProduct(rho[e], TransposedMat(rhod[e])));
  V1 := List(Cartesian([1..nA], [1..nA]), p -> Concatenation(rho[p[1]]*rho[p[2]])) * TransposedMat(Phi);
  V2 := List(Cartesian([1..nA], [1..nA]), p -> Concatenation(rhod[p[2]]*rhod[p[1]])) * TransposedMat(Phi);
  for r in [1..nA^2] do
    for a in [1..d] do for b in [1..d] do
      W := W + V1[r][(a-1)*d+b] * V2[r][(b-1)*d+a];
    od; od;
  od;
  fi;
  Qval := "skip"; dFA := "skip";
  if doQ then
    X := Sum([1..nA], a -> KroneckerProduct(rho[a], add[a]));
    X2 := X*X;
    Qval := Sum([1..Length(X2)], r -> Sum([1..Length(X2)], s -> X2[r][s]*X2[s][r]));
  fi;
  if doD then
    # d_R^{abcd} d_A^{abcd} from symmetrized traces, one side with dual generators
    perms := [[1,2,3,4],[1,2,4,3],[1,3,2,4],[1,3,4,2],[1,4,2,3],[1,4,3,2]];
    dRdA := 0;
    for e in [1..nA] do for f in [1..nA] do for g in [1..nA] do for h in [1..nA] do
      strR := TraceMat(rho[e]*rho[f]*rho[g]*rho[h]);
      if strR <> 0 then
        tmp := [add[e], add[f], add[g], add[h]];
        strA := Sum(perms, p -> TraceMat(tmp[p[1]]*tmp[p[2]]*tmp[p[3]]*tmp[p[4]]))/6;
        dRdA := dRdA + strR*strA;
      fi;
    od; od; od; od;
    dFA := dRdA/d;
  fi;
  # reduction: F_A^- = sum d_n a^n w^(1-2n), S_n = -12 kappa C_F d_(n-1), kappa = +1
  bA := bR[iA];
  d2 := 4*bA^2 + 8*M1;
  d3 := (4*bA - 4*CA)*d2 + 16*M2;
  S3 := -12*CF*d2; S4 := -12*CF*d3;
  AppendTo(OUT, "GROUP ", name, " d=", d, " NA=", nA, " CF=", CF, " CA=", CA, "\n");
  AppendTo(OUT, "  channels C_R=", ev, " dims=", dims, " b_R=", bR, " singlet=", i1, " adjoint=", iA, "\n");
  AppendTo(OUT, "  Trc=", Tm, "\n");
  AppendTo(OUT, "  checks: Trc P in span (failures)=", resid, " dim-symmetry=", sym, " rowsum=C_R/2-2CF: ", rowsum,
           " b-weighted rows=b_R(CA-2CF+C_R/2): ", bsum, " b_R=CF-C_R/2: ", ok, "\n");
  AppendTo(OUT, "  M1=", M1, " formula=", -(CA-2*CF)*(3*CA-4*CF)/4, " equal=", M1 = -(CA-2*CF)*(3*CA-4*CF)/4, "\n");
  AppendTo(OUT, "  K=", Kval, " (W not computed here)\n");
  if doQ and doD then
    AppendTo(OUT, "  Q-(d_Rd_A + N_R CF CA^3/12)=", Qval - (dFA*d + d*CF*CA^3/12), "\n");
  fi;
  AppendTo(OUT, "  M2=", M2, " S3=", S3, " S4=", S4, "\n");
  AppendTo(OUT, "  S3 general-color=", 12*CF*(CA-2*CF)*(5*CA-6*CF), "\n");
  # PARI-readable data line: [name, CF, CA, [dims], [C_R], [b_R], Trc]
  AppendTo("t14_gap_exc_data.gp", "G_", name, " = [\"", name, "\", ", CF, ", ", CA, ", ", dims, ", ", ev, ", ", bR, ", ", Tm, "];\n");
end;

PrintTo("t14_gap_exc_data.gp", "");
GROUPS := [ ["E6", "E", 6, [1,0,0,0,0,0], false, false], ["F4", "F", 4, [1,0,0,0], false, false] ];
for G in GROUPS do
  Analyze(G[1], G[2], G[3], G[4], G[5], G[6]);
  Print(G[1], " done\n");
od;
QUIT;


==> anc/numbers/deposit/T14/t14_py.json <==
[
 {
  "name": "SU2",
  "d": 2,
  "NA": 3,
  "CF": "3/4",
  "CA": "2",
  "CR": [
   "0",
   "2"
  ],
  "dims": [
   1,
   3
  ],
  "bR": [
   "3/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-3/8",
  "K": "-9/32",
  "M2": "-9/32",
  "checks": {
   "residual_Born": 4.996003610813204e-16,
   "residual_Trc_span": 6.661338147750944e-16,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 4.509747244882934e-16
  },
  "W": "33/128",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "9/4",
  "Q": "9/4",
  "dFA": "5/8",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "99/4",
  "S4": "-729/4",
  "S3_general": "99/4",
  "S4_general": "-729/4"
 },
 {
  "name": "SU3",
  "d": 3,
  "NA": 8,
  "CF": "4/3",
  "CA": "3",
  "CR": [
   "0",
   "3"
  ],
  "dims": [
   1,
   8
  ],
  "bR": [
   "4/3",
   "-1/6"
  ],
  "Trc": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-11/36",
  "K": "-133/216",
  "M2": "-223/216",
  "checks": {
   "residual_Born": 3.885780586188048e-16,
   "residual_Trc_span": 8.881784197001252e-16,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 7.173874900712839e-15
  },
  "W": "71/54",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "33/2",
  "Q": "33/2",
  "dFA": "5/2",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "112/3",
  "S4": "-5632/27",
  "S3_general": "112/3",
  "S4_general": "-5632/27"
 },
 {
  "name": "SU4",
  "d": 4,
  "NA": 15,
  "CF": "15/8",
  "CA": "4",
  "CR": [
   "0",
   "4"
  ],
  "dims": [
   1,
   15
  ],
  "bR": [
   "15/8",
   "-1/8"
  ],
  "Trc": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-9/32",
  "K": "-231/256",
  "M2": "-423/256",
  "checks": {
   "residual_Born": 1.3877787807814457e-15,
   "residual_Trc_span": 3.9968028886505635e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 1.7770936124614377e-14
  },
  "W": "3585/1024",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "135/2",
  "Q": "135/2",
  "dFA": "55/8",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "1575/32",
  "S4": "-13905/64",
  "S3_general": "1575/32",
  "S4_general": "-13905/64"
 },
 {
  "name": "SU5",
  "d": 5,
  "NA": 24,
  "CF": "12/5",
  "CA": "5",
  "CR": [
   "0",
   "5"
  ],
  "dims": [
   1,
   24
  ],
  "bR": [
   "12/5",
   "-1/10"
  ],
  "Trc": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-27/100",
  "K": "-1173/1000",
  "M2": "-2223/1000",
  "checks": {
   "residual_Born": 1.8596235662471372e-15,
   "residual_Trc_span": 8.43769498715119e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.310629026570667e-14
  },
  "W": "1797/250",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "405/2",
  "Q": "405/2",
  "dFA": "31/2",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "7632/125",
  "S4": "-27648/125",
  "S3_general": "7632/125",
  "S4_general": "-27648/125"
 },
 {
  "name": "SU6",
  "d": 6,
  "NA": 35,
  "CF": "35/12",
  "CA": "6",
  "CR": [
   "0",
   "6"
  ],
  "dims": [
   1,
   35
  ],
  "bR": [
   "35/12",
   "-1/12"
  ],
  "Trc": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-19/72",
  "K": "-1241/864",
  "M2": "-2393/864",
  "checks": {
   "residual_Born": 2.7478019859472624e-15,
   "residual_Trc_span": 1.432187701766452e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.1397920106805044e-14
  },
  "W": "44065/3456",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "1995/4",
  "Q": "1995/4",
  "dFA": "245/8",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "875/12",
  "S4": "-24115/108",
  "S3_general": "875/12",
  "S4_general": "-24115/108"
 },
 {
  "name": "SO3",
  "d": 3,
  "NA": 3,
  "CF": "1/2",
  "CA": "1/2",
  "CR": [
   "0",
   "1/2",
   "3/2"
  ],
  "dims": [
   1,
   3,
   5
  ],
  "bR": [
   "1/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-1/16",
  "K": "-7/64",
  "M2": "-17/64",
  "checks": {
   "residual_Born": 1.0824674490095276e-15,
   "residual_Trc_span": 1.887379141862766e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220446049250313e-16
  },
  "W": "3/32",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "3/32",
  "Q": "3/32",
  "dFA": "5/192",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "3/2",
  "S4": "24",
  "S3_general": "3/2",
  "S4_general": "24"
 },
 {
  "name": "SO5",
  "d": 5,
  "NA": 10,
  "CF": "1",
  "CA": "3/2",
  "CR": [
   "0",
   "3/2",
   "5/2"
  ],
  "dims": [
   1,
   10,
   14
  ],
  "bR": [
   "1",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "1/16",
  "K": "-17/64",
  "M2": "-59/64",
  "checks": {
   "residual_Born": 1.6930901125533637e-15,
   "residual_Trc_span": 4.6629367034256575e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220446049250313e-16
  },
  "W": "25/32",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "75/32",
  "Q": "75/32",
  "dFA": "3/16",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "-9",
  "S4": "222",
  "S3_general": "-9",
  "S4_general": "222"
 },
 {
  "name": "SO6",
  "d": 6,
  "NA": 15,
  "CF": "5/4",
  "CA": "2",
  "CR": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   15,
   20
  ],
  "bR": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "1/8",
  "K": "-11/32",
  "M2": "-43/32",
  "checks": {
   "residual_Born": 2.1094237467877974e-15,
   "residual_Trc_span": 9.103828801926284e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220446049250313e-16
  },
  "W": "195/128",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "15/2",
  "Q": "15/2",
  "dFA": "5/12",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "-75/4",
  "S4": "1815/4",
  "S3_general": "-75/4",
  "S4_general": "1815/4"
 },
 {
  "name": "SO7",
  "d": 7,
  "NA": 21,
  "CF": "3/2",
  "CA": "5/2",
  "CR": [
   "0",
   "5/2",
   "7/2"
  ],
  "dims": [
   1,
   21,
   27
  ],
  "bR": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "3/16",
  "K": "-27/64",
  "M2": "-117/64",
  "checks": {
   "residual_Born": 2.275957200481571e-15,
   "residual_Trc_span": 1.176836406102666e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220446049250313e-16
  },
  "W": "21/8",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "315/16",
  "Q": "315/16",
  "dFA": "55/64",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "-63/2",
  "S4": "810",
  "S3_general": "-63/2",
  "S4_general": "810"
 },
 {
  "name": "SO8",
  "d": 8,
  "NA": 28,
  "CF": "7/4",
  "CA": "3",
  "CR": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   1,
   28,
   35
  ],
  "bR": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "1/4",
  "K": "-1/2",
  "M2": "-19/8",
  "checks": {
   "residual_Born": 2.8033131371785203e-15,
   "residual_Trc_span": 1.4432899320127035e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220446049250313e-16
  },
  "W": "133/32",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "357/8",
  "Q": "357/8",
  "dFA": "105/64",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "-189/4",
  "S4": "5271/4",
  "S3_general": "-189/4",
  "S4_general": "5271/4"
 },
 {
  "name": "SO9",
  "d": 9,
  "NA": 36,
  "CF": "2",
  "CA": "7/2",
  "CR": [
   "0",
   "7/2",
   "9/2"
  ],
  "dims": [
   1,
   36,
   44
  ],
  "bR": [
   "2",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "5/16",
  "K": "-37/64",
  "M2": "-191/64",
  "checks": {
   "residual_Born": 3.0808688933348094e-15,
   "residual_Trc_span": 2.0872192862952943e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220446049250313e-16
  },
  "W": "99/16",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "1449/16",
  "Q": "1449/16",
  "dFA": "35/12",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "-66",
  "S4": "2004",
  "S3_general": "-66",
  "S4_general": "2004"
 },
 {
  "name": "SO10",
  "d": 10,
  "NA": 45,
  "CF": "9/4",
  "CA": "4",
  "CR": [
   "0",
   "4",
   "5"
  ],
  "dims": [
   1,
   45,
   54
  ],
  "bR": [
   "9/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/10",
    "0",
    "-12/5"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "3/8",
  "K": "-21/32",
  "M2": "-117/32",
  "checks": {
   "residual_Born": 3.524958103184872e-15,
   "residual_Trc_span": 3.1530333899354446e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220446049250313e-16
  },
  "W": "1125/128",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "675/4",
  "Q": "675/4",
  "dFA": "39/8",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "-351/4",
  "S4": "11583/4",
  "S3_general": "-351/4",
  "S4_general": "11583/4"
 },
 {
  "name": "Sp4",
  "d": 4,
  "NA": 10,
  "CF": "5/4",
  "CA": "3",
  "CR": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   5,
   10
  ],
  "bR": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 2,
  "M1": "-1/2",
  "K": "-7/16",
  "M2": "-1/16",
  "checks": {
   "residual_Born": 1.4988010832439613e-15,
   "residual_Trc_span": 3.608224830031759e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 9.030939097069446e-16
  },
  "W": "85/64",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "345/16",
  "Q": "345/16",
  "dFA": "165/64",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "225/4",
  "S4": "-2865/4",
  "S3_general": "225/4",
  "S4_general": "-2865/4"
 },
 {
  "name": "Sp6",
  "d": 6,
  "NA": 21,
  "CF": "7/4",
  "CA": "4",
  "CR": [
   "0",
   "3",
   "4"
  ],
  "dims": [
   1,
   14,
   21
  ],
  "bR": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 2,
  "M1": "-5/8",
  "K": "-19/32",
  "M2": "13/32",
  "checks": {
   "residual_Born": 1.55431464418205e-15,
   "residual_Trc_span": 7.771584550937176e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 2.220992906500899e-15
  },
  "W": "483/128",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "399/4",
  "Q": "399/4",
  "dFA": "175/24",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "399/4",
  "S4": "-7329/4",
  "S3_general": "399/4",
  "S4_general": "-7329/4"
 },
 {
  "name": "Sp8",
  "d": 8,
  "NA": 36,
  "CF": "9/4",
  "CA": "5",
  "CR": [
   "0",
   "4",
   "5"
  ],
  "dims": [
   1,
   27,
   36
  ],
  "bR": [
   "9/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 2,
  "M1": "-3/4",
  "K": "-3/4",
  "M2": "9/8",
  "checks": {
   "residual_Born": 5.523359627009309e-15,
   "residual_Trc_span": 4.263256420161284e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 7.105483842848927e-15
  },
  "W": "261/32",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "2565/8",
  "Q": "2565/8",
  "dFA": "1065/64",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "621/4",
  "S4": "-14985/4",
  "S3_general": "621/4",
  "S4_general": "-14985/4"
 },
 {
  "name": "Sp10",
  "d": 10,
  "NA": 55,
  "CF": "11/4",
  "CA": "6",
  "CR": [
   "0",
   "5",
   "6"
  ],
  "dims": [
   1,
   44,
   55
  ],
  "bR": [
   "11/4",
   "1/4",
   "-1/4"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-11/2"
   ],
   [
    "0",
    "0",
    "-3"
   ],
   [
    "-1/10",
    "-12/5",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 2,
  "M1": "-7/8",
  "K": "-29/32",
  "M2": "67/32",
  "checks": {
   "residual_Born": 7.771645293117968e-15,
   "residual_Trc_span": 6.750233931997164e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 1.2656610932204182e-14
  },
  "W": "1925/128",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "825",
  "Q": "825",
  "dFA": "33",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "891/4",
  "S4": "-26697/4",
  "S3_general": "891/4",
  "S4_general": "-26697/4"
 },
 {
  "name": "G2",
  "d": 7,
  "NA": 14,
  "CF": "1",
  "CA": "2",
  "CR": [
   "0",
   "1",
   "2",
   "7/3"
  ],
  "dims": [
   1,
   7,
   14,
   27
  ],
  "bR": [
   "1",
   "1/2",
   "0",
   "-1/6"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 2,
  "M1": "0",
  "K": "-1/6",
  "M2": "-1/2",
  "checks": {
   "residual_Born": 2.6367796834847468e-15,
   "residual_Trc_span": 7.327471962526033e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 1.0549430351573178e-15
  },
  "W": "7/12",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "91/12",
  "Q": "91/12",
  "dFA": "5/12",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "0",
  "S4": "96",
  "S3_general": "0",
  "S4_general": "96"
 },
 {
  "name": "SU2j32",
  "d": 4,
  "NA": 3,
  "CF": "3/8",
  "CA": "1/5",
  "CR": [
   "0",
   "1/5",
   "3/5",
   "6/5"
  ],
  "dims": [
   1,
   3,
   5,
   7
  ],
  "bR": [
   "3/8",
   "11/40",
   "3/40",
   "-9/40"
  ],
  "Trc": [
   [
    "0",
    "-3/4",
    "0",
    "0"
   ],
   [
    "-1/4",
    "0",
    "-2/5",
    "0"
   ],
   [
    "0",
    "-6/25",
    "0",
    "-21/100"
   ],
   [
    "0",
    "0",
    "-3/20",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-99/800",
  "K": "-1197/32000",
  "M2": "-621/32000",
  "checks": {
   "residual_Born": 5.500808142322455e-15,
   "residual_Trc_span": 6.775334261886598e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 1.2492899898273443e-16
  },
  "W": "4317/128000",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "9/800",
  "Q": "9/800",
  "dFA": "41/16000",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "99/32",
  "S4": "18603/8000",
  "S3_general": "99/32",
  "S4_general": "18603/8000"
 },
 {
  "name": "SU2j2",
  "d": 5,
  "NA": 3,
  "CF": "3/10",
  "CA": "1/10",
  "CR": [
   "0",
   "1/10",
   "3/10",
   "3/5",
   "1"
  ],
  "dims": [
   1,
   3,
   5,
   7,
   9
  ],
  "bR": [
   "3/10",
   "1/4",
   "3/20",
   "0",
   "-1/5"
  ],
  "Trc": [
   [
    "0",
    "-3/5",
    "0",
    "0",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-7/20",
    "0",
    "0"
   ],
   [
    "0",
    "-21/100",
    "0",
    "-6/25",
    "0"
   ],
   [
    "0",
    "0",
    "-6/35",
    "0",
    "-9/70"
   ],
   [
    "0",
    "0",
    "0",
    "-1/10",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-9/80",
  "K": "-207/8000",
  "M2": "-81/8000",
  "checks": {
   "residual_Born": 4.0354004859910475e-15,
   "residual_Trc_span": 3.2307393643065773e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 3.3306690738754696e-16
  },
  "W": "87/4000",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "9/4000",
  "Q": "9/4000",
  "dFA": "17/40000",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "117/50",
  "S4": "1242/625",
  "S3_general": "117/50",
  "S4_general": "1242/625"
 },
 {
  "name": "SU3r6",
  "d": 6,
  "NA": 8,
  "CF": "2/3",
  "CA": "3/5",
  "CR": [
   "0",
   "3/5",
   "8/5"
  ],
  "dims": [
   1,
   8,
   27
  ],
  "bR": [
   "2/3",
   "11/30",
   "-2/15"
  ],
  "Trc": [
   [
    "0",
    "-4/3",
    "0"
   ],
   [
    "-1/6",
    "-49/150",
    "-27/50"
   ],
   [
    "0",
    "-4/25",
    "-28/75"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-143/900",
  "K": "-689/5400",
  "M2": "-923/5400",
  "checks": {
   "residual_Born": 1.573394192710964e-15,
   "residual_Trc_span": 2.9837243786801082e-15,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 3.552713678800501e-15
  },
  "W": "2267/6750",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "69/250",
  "Q": "69/250",
  "dFA": "17/500",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "88/15",
  "S4": "11072/675",
  "S3_general": "88/15",
  "S4_general": "11072/675"
 },
 {
  "name": "SU3r10",
  "d": 10,
  "NA": 8,
  "CF": "2/5",
  "CA": "1/5",
  "CR": [
   "0",
   "1/5",
   "8/15",
   "1"
  ],
  "dims": [
   1,
   8,
   27,
   64
  ],
  "bR": [
   "2/5",
   "3/10",
   "2/15",
   "-1/10"
  ],
  "Trc": [
   [
    "0",
    "-4/5",
    "0",
    "0"
   ],
   [
    "-1/10",
    "-9/50",
    "-21/50",
    "0"
   ],
   [
    "0",
    "-28/225",
    "-36/175",
    "-64/315"
   ],
   [
    "0",
    "0",
    "-3/35",
    "-3/14"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "-3/20",
  "K": "-119/3000",
  "M2": "1/1000",
  "checks": {
   "residual_Born": 8.838849790970826e-15,
   "residual_Trc_span": 1.650068970349139e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 3.592103040793496e-15
  },
  "W": "73/750",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "13/750",
  "Q": "13/750",
  "dFA": "11/7500",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "504/125",
  "S4": "192/125",
  "S3_general": "504/125",
  "S4_general": "192/125"
 },
 {
  "name": "F4",
  "d": 26,
  "NA": 52,
  "CF": "1",
  "CA": "3/2",
  "CR": [
   "0",
   "1",
   "3/2",
   "2",
   "13/6"
  ],
  "dims": [
   1,
   26,
   52,
   273,
   324
  ],
  "bR": [
   "1",
   "1/2",
   "1/4",
   "0",
   "-1/12"
  ],
  "Trc": [
   [
    "0",
    "0",
    "-2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/26",
    "0",
    "0",
    "0",
    "-63/52"
   ],
   [
    "0",
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "0",
    "-7/36",
    "-13/18",
    "0"
   ]
  ],
  "singlet": 0,
  "adjoint": 2,
  "M1": "1/16",
  "K": "-3/64",
  "M2": "-17/64",
  "checks": {
   "residual_Born": 3.028827189055505e-14,
   "residual_Trc_span": 2.916555885690286e-13,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 4.551914400963142e-15
  },
  "W": "39/32",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "299/32",
  "Q": "299/32",
  "dFA": "5/64",
  "Q_minus_dRdA_minus_corr": "0",
  "S3": "-9",
  "S4": "96",
  "S3_general": "-9",
  "S4_general": "96"
 },
 {
  "name": "E6",
  "d": 27,
  "NA": 78,
  "CF": "13/9",
  "CA": "2",
  "CR": [
   "0",
   "2",
   "3"
  ],
  "dims": [
   1,
   78,
   650
  ],
  "bR": [
   "13/9",
   "4/9",
   "-1/18"
  ],
  "Trc": [
   [
    "0",
    "-26/9",
    "0"
   ],
   [
    "-1/27",
    "0",
    "-50/27"
   ],
   [
    "0",
    "-2/9",
    "-7/6"
   ]
  ],
  "singlet": 0,
  "adjoint": 1,
  "M1": "4/81",
  "K": "-121/1458",
  "M2": "-571/1458",
  "checks": {
   "residual_Born": 6.63358257213531e-15,
   "residual_Trc_span": 7.124856260531942e-14,
   "dim_symmetry": true,
   "rowsum": true,
   "born_rows": true,
   "bR_formula": true,
   "singlet_row": true,
   "M1_identity": true,
   "ttt_identity_residual": 1.4432899320127035e-15
  },
  "W": "5317/972",
  "K_minus_Wformula": "0",
  "W_minus_quadratic": "377/12",
  "Q": "377/12",
  "S3": "-1664/81",
  "S4": "517088/2187",
  "S3_general": "-1664/81",
  "dFA_from_Q": "65/324",
  "S4_general_dFA_from_Q": "517088/2187"
 }
]

==> anc/numbers/deposit/T14/t14_py.log <==
SU2 done
SU3 done
SU4 done
SU5 done
SU6 done
SO3 done
SO5 done
SO6 done
SO7 done
SO8 done
SO9 done
SO10 done
Sp4 done
Sp6 done
Sp8 done
Sp10 done
G2 done
SU2j32 done
SU2j2 done
SU3r6 done
SU3r10 done
F4 done
E6 done
	Command being timed: "python3 -B t14_py.py"
	User time (seconds): 118.42
	System time (seconds): 0.91
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 1:59.53
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 891452
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 17
	Minor (reclaiming a frame) page faults: 162118
	Voluntary context switches: 20
	Involuntary context switches: 1102
	Swaps: 0
	File system inputs: 1816
	File system outputs: 112
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/numbers/deposit/T14/t14_py.out <==
GROUP SU2 d=2 NA=3 CF=3/4 CA=2
  channels C_R=['0', '2'] dims=[1, 3] b_R=['3/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-3/2'], ['-1/2', '0']]
  checks={'residual_Born': 4.996003610813204e-16, 'residual_Trc_span': 6.661338147750944e-16, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 4.509747244882934e-16}
  M1=-3/8
  K=-9/32
  M2=-9/32
  W=33/128
  K_minus_Wformula=0
  W_minus_quadratic=9/4
  Q=9/4
  dFA=5/8
  Q_minus_dRdA_minus_corr=0
  S3=99/4
  S3_general=99/4
  S4=-729/4
  S4_general=-729/4
GROUP SU3 d=3 NA=8 CF=4/3 CA=3
  channels C_R=['0', '3'] dims=[1, 8] b_R=['4/3', '-1/6'] singlet=1 adjoint=2
  Trc=[['0', '-8/3'], ['-1/3', '-5/6']]
  checks={'residual_Born': 3.885780586188048e-16, 'residual_Trc_span': 8.881784197001252e-16, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 7.173874900712839e-15}
  M1=-11/36
  K=-133/216
  M2=-223/216
  W=71/54
  K_minus_Wformula=0
  W_minus_quadratic=33/2
  Q=33/2
  dFA=5/2
  Q_minus_dRdA_minus_corr=0
  S3=112/3
  S3_general=112/3
  S4=-5632/27
  S4_general=-5632/27
GROUP SU4 d=4 NA=15 CF=15/8 CA=4
  channels C_R=['0', '4'] dims=[1, 15] b_R=['15/8', '-1/8'] singlet=1 adjoint=2
  Trc=[['0', '-15/4'], ['-1/4', '-3/2']]
  checks={'residual_Born': 1.3877787807814457e-15, 'residual_Trc_span': 3.9968028886505635e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 1.7770936124614377e-14}
  M1=-9/32
  K=-231/256
  M2=-423/256
  W=3585/1024
  K_minus_Wformula=0
  W_minus_quadratic=135/2
  Q=135/2
  dFA=55/8
  Q_minus_dRdA_minus_corr=0
  S3=1575/32
  S3_general=1575/32
  S4=-13905/64
  S4_general=-13905/64
GROUP SU5 d=5 NA=24 CF=12/5 CA=5
  channels C_R=['0', '5'] dims=[1, 24] b_R=['12/5', '-1/10'] singlet=1 adjoint=2
  Trc=[['0', '-24/5'], ['-1/5', '-21/10']]
  checks={'residual_Born': 1.8596235662471372e-15, 'residual_Trc_span': 8.43769498715119e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.310629026570667e-14}
  M1=-27/100
  K=-1173/1000
  M2=-2223/1000
  W=1797/250
  K_minus_Wformula=0
  W_minus_quadratic=405/2
  Q=405/2
  dFA=31/2
  Q_minus_dRdA_minus_corr=0
  S3=7632/125
  S3_general=7632/125
  S4=-27648/125
  S4_general=-27648/125
GROUP SU6 d=6 NA=35 CF=35/12 CA=6
  channels C_R=['0', '6'] dims=[1, 35] b_R=['35/12', '-1/12'] singlet=1 adjoint=2
  Trc=[['0', '-35/6'], ['-1/6', '-8/3']]
  checks={'residual_Born': 2.7478019859472624e-15, 'residual_Trc_span': 1.432187701766452e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.1397920106805044e-14}
  M1=-19/72
  K=-1241/864
  M2=-2393/864
  W=44065/3456
  K_minus_Wformula=0
  W_minus_quadratic=1995/4
  Q=1995/4
  dFA=245/8
  Q_minus_dRdA_minus_corr=0
  S3=875/12
  S3_general=875/12
  S4=-24115/108
  S4_general=-24115/108
GROUP SO3 d=3 NA=3 CF=1/2 CA=1/2
  channels C_R=['0', '1/2', '3/2'] dims=[1, 3, 5] b_R=['1/2', '1/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-1', '0'], ['-1/3', '0', '-5/12'], ['0', '-1/4', '0']]
  checks={'residual_Born': 1.0824674490095276e-15, 'residual_Trc_span': 1.887379141862766e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220446049250313e-16}
  M1=-1/16
  K=-7/64
  M2=-17/64
  W=3/32
  K_minus_Wformula=0
  W_minus_quadratic=3/32
  Q=3/32
  dFA=5/192
  Q_minus_dRdA_minus_corr=0
  S3=3/2
  S3_general=3/2
  S4=24
  S4_general=24
GROUP SO5 d=5 NA=10 CF=1 CA=3/2
  channels C_R=['0', '3/2', '5/2'] dims=[1, 10, 14] b_R=['1', '1/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
  checks={'residual_Born': 1.6930901125533637e-15, 'residual_Trc_span': 4.6629367034256575e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220446049250313e-16}
  M1=1/16
  K=-17/64
  M2=-59/64
  W=25/32
  K_minus_Wformula=0
  W_minus_quadratic=75/32
  Q=75/32
  dFA=3/16
  Q_minus_dRdA_minus_corr=0
  S3=-9
  S3_general=-9
  S4=222
  S4_general=222
GROUP SO6 d=6 NA=15 CF=5/4 CA=2
  channels C_R=['0', '2', '3'] dims=[1, 15, 20] b_R=['5/4', '1/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-5/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-1', '0']]
  checks={'residual_Born': 2.1094237467877974e-15, 'residual_Trc_span': 9.103828801926284e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220446049250313e-16}
  M1=1/8
  K=-11/32
  M2=-43/32
  W=195/128
  K_minus_Wformula=0
  W_minus_quadratic=15/2
  Q=15/2
  dFA=5/12
  Q_minus_dRdA_minus_corr=0
  S3=-75/4
  S3_general=-75/4
  S4=1815/4
  S4_general=1815/4
GROUP SO7 d=7 NA=21 CF=3/2 CA=5/2
  channels C_R=['0', '5/2', '7/2'] dims=[1, 21, 27] b_R=['3/2', '1/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
  checks={'residual_Born': 2.275957200481571e-15, 'residual_Trc_span': 1.176836406102666e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220446049250313e-16}
  M1=3/16
  K=-27/64
  M2=-117/64
  W=21/8
  K_minus_Wformula=0
  W_minus_quadratic=315/16
  Q=315/16
  dFA=55/64
  Q_minus_dRdA_minus_corr=0
  S3=-63/2
  S3_general=-63/2
  S4=810
  S4_general=810
GROUP SO8 d=8 NA=28 CF=7/4 CA=3
  channels C_R=['0', '3', '4'] dims=[1, 28, 35] b_R=['7/4', '1/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
  checks={'residual_Born': 2.8033131371785203e-15, 'residual_Trc_span': 1.4432899320127035e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220446049250313e-16}
  M1=1/4
  K=-1/2
  M2=-19/8
  W=133/32
  K_minus_Wformula=0
  W_minus_quadratic=357/8
  Q=357/8
  dFA=105/64
  Q_minus_dRdA_minus_corr=0
  S3=-189/4
  S3_general=-189/4
  S4=5271/4
  S4_general=5271/4
GROUP SO9 d=9 NA=36 CF=2 CA=7/2
  channels C_R=['0', '7/2', '9/2'] dims=[1, 36, 44] b_R=['2', '1/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-4', '0'], ['-1/9', '0', '-77/36'], ['0', '-7/4', '0']]
  checks={'residual_Born': 3.0808688933348094e-15, 'residual_Trc_span': 2.0872192862952943e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220446049250313e-16}
  M1=5/16
  K=-37/64
  M2=-191/64
  W=99/16
  K_minus_Wformula=0
  W_minus_quadratic=1449/16
  Q=1449/16
  dFA=35/12
  Q_minus_dRdA_minus_corr=0
  S3=-66
  S3_general=-66
  S4=2004
  S4_general=2004
GROUP SO10 d=10 NA=45 CF=9/4 CA=4
  channels C_R=['0', '4', '5'] dims=[1, 45, 54] b_R=['9/4', '1/4', '-1/4'] singlet=1 adjoint=2
  Trc=[['0', '-9/2', '0'], ['-1/10', '0', '-12/5'], ['0', '-2', '0']]
  checks={'residual_Born': 3.524958103184872e-15, 'residual_Trc_span': 3.1530333899354446e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220446049250313e-16}
  M1=3/8
  K=-21/32
  M2=-117/32
  W=1125/128
  K_minus_Wformula=0
  W_minus_quadratic=675/4
  Q=675/4
  dFA=39/8
  Q_minus_dRdA_minus_corr=0
  S3=-351/4
  S3_general=-351/4
  S4=11583/4
  S4_general=11583/4
GROUP Sp4 d=4 NA=10 CF=5/4 CA=3
  channels C_R=['0', '2', '3'] dims=[1, 5, 10] b_R=['5/4', '1/4', '-1/4'] singlet=1 adjoint=3
  Trc=[['0', '0', '-5/2'], ['0', '0', '-3/2'], ['-1/4', '-3/4', '0']]
  checks={'residual_Born': 1.4988010832439613e-15, 'residual_Trc_span': 3.608224830031759e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 9.030939097069446e-16}
  M1=-1/2
  K=-7/16
  M2=-1/16
  W=85/64
  K_minus_Wformula=0
  W_minus_quadratic=345/16
  Q=345/16
  dFA=165/64
  Q_minus_dRdA_minus_corr=0
  S3=225/4
  S3_general=225/4
  S4=-2865/4
  S4_general=-2865/4
GROUP Sp6 d=6 NA=21 CF=7/4 CA=4
  channels C_R=['0', '3', '4'] dims=[1, 14, 21] b_R=['7/4', '1/4', '-1/4'] singlet=1 adjoint=3
  Trc=[['0', '0', '-7/2'], ['0', '0', '-2'], ['-1/6', '-4/3', '0']]
  checks={'residual_Born': 1.55431464418205e-15, 'residual_Trc_span': 7.771584550937176e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 2.220992906500899e-15}
  M1=-5/8
  K=-19/32
  M2=13/32
  W=483/128
  K_minus_Wformula=0
  W_minus_quadratic=399/4
  Q=399/4
  dFA=175/24
  Q_minus_dRdA_minus_corr=0
  S3=399/4
  S3_general=399/4
  S4=-7329/4
  S4_general=-7329/4
GROUP Sp8 d=8 NA=36 CF=9/4 CA=5
  channels C_R=['0', '4', '5'] dims=[1, 27, 36] b_R=['9/4', '1/4', '-1/4'] singlet=1 adjoint=3
  Trc=[['0', '0', '-9/2'], ['0', '0', '-5/2'], ['-1/8', '-15/8', '0']]
  checks={'residual_Born': 5.523359627009309e-15, 'residual_Trc_span': 4.263256420161284e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 7.105483842848927e-15}
  M1=-3/4
  K=-3/4
  M2=9/8
  W=261/32
  K_minus_Wformula=0
  W_minus_quadratic=2565/8
  Q=2565/8
  dFA=1065/64
  Q_minus_dRdA_minus_corr=0
  S3=621/4
  S3_general=621/4
  S4=-14985/4
  S4_general=-14985/4
GROUP Sp10 d=10 NA=55 CF=11/4 CA=6
  channels C_R=['0', '5', '6'] dims=[1, 44, 55] b_R=['11/4', '1/4', '-1/4'] singlet=1 adjoint=3
  Trc=[['0', '0', '-11/2'], ['0', '0', '-3'], ['-1/10', '-12/5', '0']]
  checks={'residual_Born': 7.771645293117968e-15, 'residual_Trc_span': 6.750233931997164e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 1.2656610932204182e-14}
  M1=-7/8
  K=-29/32
  M2=67/32
  W=1925/128
  K_minus_Wformula=0
  W_minus_quadratic=825
  Q=825
  dFA=33
  Q_minus_dRdA_minus_corr=0
  S3=891/4
  S3_general=891/4
  S4=-26697/4
  S4_general=-26697/4
GROUP G2 d=7 NA=14 CF=1 CA=2
  channels C_R=['0', '1', '2', '7/3'] dims=[1, 7, 14, 27] b_R=['1', '1/2', '0', '-1/6'] singlet=1 adjoint=3
  Trc=[['0', '0', '-2', '0'], ['0', '0', '0', '-3/2'], ['-1/7', '0', '0', '-6/7'], ['0', '-7/18', '-4/9', '0']]
  checks={'residual_Born': 2.6367796834847468e-15, 'residual_Trc_span': 7.327471962526033e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 1.0549430351573178e-15}
  M1=0
  K=-1/6
  M2=-1/2
  W=7/12
  K_minus_Wformula=0
  W_minus_quadratic=91/12
  Q=91/12
  dFA=5/12
  Q_minus_dRdA_minus_corr=0
  S3=0
  S3_general=0
  S4=96
  S4_general=96
GROUP SU2j32 d=4 NA=3 CF=3/8 CA=1/5
  channels C_R=['0', '1/5', '3/5', '6/5'] dims=[1, 3, 5, 7] b_R=['3/8', '11/40', '3/40', '-9/40'] singlet=1 adjoint=2
  Trc=[['0', '-3/4', '0', '0'], ['-1/4', '0', '-2/5', '0'], ['0', '-6/25', '0', '-21/100'], ['0', '0', '-3/20', '0']]
  checks={'residual_Born': 5.500808142322455e-15, 'residual_Trc_span': 6.775334261886598e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 1.2492899898273443e-16}
  M1=-99/800
  K=-1197/32000
  M2=-621/32000
  W=4317/128000
  K_minus_Wformula=0
  W_minus_quadratic=9/800
  Q=9/800
  dFA=41/16000
  Q_minus_dRdA_minus_corr=0
  S3=99/32
  S3_general=99/32
  S4=18603/8000
  S4_general=18603/8000
GROUP SU2j2 d=5 NA=3 CF=3/10 CA=1/10
  channels C_R=['0', '1/10', '3/10', '3/5', '1'] dims=[1, 3, 5, 7, 9] b_R=['3/10', '1/4', '3/20', '0', '-1/5'] singlet=1 adjoint=2
  Trc=[['0', '-3/5', '0', '0', '0'], ['-1/5', '0', '-7/20', '0', '0'], ['0', '-21/100', '0', '-6/25', '0'], ['0', '0', '-6/35', '0', '-9/70'], ['0', '0', '0', '-1/10', '0']]
  checks={'residual_Born': 4.0354004859910475e-15, 'residual_Trc_span': 3.2307393643065773e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 3.3306690738754696e-16}
  M1=-9/80
  K=-207/8000
  M2=-81/8000
  W=87/4000
  K_minus_Wformula=0
  W_minus_quadratic=9/4000
  Q=9/4000
  dFA=17/40000
  Q_minus_dRdA_minus_corr=0
  S3=117/50
  S3_general=117/50
  S4=1242/625
  S4_general=1242/625
GROUP SU3r6 d=6 NA=8 CF=2/3 CA=3/5
  channels C_R=['0', '3/5', '8/5'] dims=[1, 8, 27] b_R=['2/3', '11/30', '-2/15'] singlet=1 adjoint=2
  Trc=[['0', '-4/3', '0'], ['-1/6', '-49/150', '-27/50'], ['0', '-4/25', '-28/75']]
  checks={'residual_Born': 1.573394192710964e-15, 'residual_Trc_span': 2.9837243786801082e-15, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 3.552713678800501e-15}
  M1=-143/900
  K=-689/5400
  M2=-923/5400
  W=2267/6750
  K_minus_Wformula=0
  W_minus_quadratic=69/250
  Q=69/250
  dFA=17/500
  Q_minus_dRdA_minus_corr=0
  S3=88/15
  S3_general=88/15
  S4=11072/675
  S4_general=11072/675
GROUP SU3r10 d=10 NA=8 CF=2/5 CA=1/5
  channels C_R=['0', '1/5', '8/15', '1'] dims=[1, 8, 27, 64] b_R=['2/5', '3/10', '2/15', '-1/10'] singlet=1 adjoint=2
  Trc=[['0', '-4/5', '0', '0'], ['-1/10', '-9/50', '-21/50', '0'], ['0', '-28/225', '-36/175', '-64/315'], ['0', '0', '-3/35', '-3/14']]
  checks={'residual_Born': 8.838849790970826e-15, 'residual_Trc_span': 1.650068970349139e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 3.592103040793496e-15}
  M1=-3/20
  K=-119/3000
  M2=1/1000
  W=73/750
  K_minus_Wformula=0
  W_minus_quadratic=13/750
  Q=13/750
  dFA=11/7500
  Q_minus_dRdA_minus_corr=0
  S3=504/125
  S3_general=504/125
  S4=192/125
  S4_general=192/125
GROUP F4 d=26 NA=52 CF=1 CA=3/2
  channels C_R=['0', '1', '3/2', '2', '13/6'] dims=[1, 26, 52, 273, 324] b_R=['1', '1/2', '1/4', '0', '-1/12'] singlet=1 adjoint=3
  Trc=[['0', '0', '-2', '0', '0'], ['0', '0', '0', '-3/2', '0'], ['-1/26', '0', '0', '0', '-63/52'], ['0', '-1/7', '0', '0', '-6/7'], ['0', '0', '-7/36', '-13/18', '0']]
  checks={'residual_Born': 3.028827189055505e-14, 'residual_Trc_span': 2.916555885690286e-13, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 4.551914400963142e-15}
  M1=1/16
  K=-3/64
  M2=-17/64
  W=39/32
  K_minus_Wformula=0
  W_minus_quadratic=299/32
  Q=299/32
  dFA=5/64
  Q_minus_dRdA_minus_corr=0
  S3=-9
  S3_general=-9
  S4=96
  S4_general=96
GROUP E6 d=27 NA=78 CF=13/9 CA=2
  channels C_R=['0', '2', '3'] dims=[1, 78, 650] b_R=['13/9', '4/9', '-1/18'] singlet=1 adjoint=2
  Trc=[['0', '-26/9', '0'], ['-1/27', '0', '-50/27'], ['0', '-2/9', '-7/6']]
  checks={'residual_Born': 6.63358257213531e-15, 'residual_Trc_span': 7.124856260531942e-14, 'dim_symmetry': True, 'rowsum': True, 'born_rows': True, 'bR_formula': True, 'singlet_row': True, 'M1_identity': True, 'ttt_identity_residual': 1.4432899320127035e-15}
  M1=4/81
  K=-121/1458
  M2=-571/1458
  W=5317/972
  K_minus_Wformula=0
  W_minus_quadratic=377/12
  Q=377/12
  dFA_from_Q=65/324
  S3=-1664/81
  S3_general=-1664/81
  S4=517088/2187
  S4_general_dFA_from_Q=517088/2187


==> anc/numbers/deposit/T14/t14_py.py <==
#!/usr/bin/env python3
"""T14, engine 1 (numpy, floating point with rational reconstruction).

Generators are built here by hand for SU(N), SO(N), Sp(2n), G2 (stabilizer of the octonion 3-form in so(7)),
SU(2) spin j and the symmetric powers of the SU(3) triplet.  F4 (26), E6 (27) and E7 (56) use the integer
Chevalley-basis matrices exported by export_exc.g (the only input shared with the GAP engine).

For each quark representation R_q, with Tr(t^a t^b) = delta^{ab}/2 in R_q and the leg conventions of App. A of
the draft (line A 1 -> 2, line B 4 -> 3; legs 2, 3 carry R_q, legs 1, 4 its conjugate):
  - C_F, C_A, the t-channel channels (dim R, C_R) from the Casimir of legs (1,3);
  - the Born weights b_R from B = -T1.T3 U (U = unit color flow along the lines);
  - [Trc]_{RR'} = Tr(P_R o Trc P_R') / dim R with Trc = T1.T2 - T1.T4;
  - checks of the identities of the report: row sums, Born-weighted row sums, M1, K = sum_Q [T]_AQ b_Q^2 against
    the eight-generator trace W, W against Q = Tr_{R x A}((t^a x F^a)^4), Q against d_R^{abcd} d_A^{abcd},
    and t^c t^a t^b t^c = (C_F - C_A) t^a t^b + (F^a F^b)_{ed} t^e t^d;
  - S_3, S_4 from the double-log F_A^- recursion (reduction, kappa = +1) and from the general-color formulas.
Writes t14_py.out (text), t14_py.json and t14_py_data.gp (PARI input for the full-system solver).
"""
import json, sys, itertools
from fractions import Fraction
import numpy as np

TF = 0.5
TOL = 1e-8


def rat(x, maxden=10**7):
    x = complex(x)
    if abs(x.imag) > 1e-7:
        raise ValueError("complex value %r" % x)
    f = Fraction(x.real).limit_denominator(maxden)
    if abs(float(f) - x.real) > 1e-7 * max(1.0, abs(x.real)):
        raise ValueError("no rational for %r" % x)
    return f


# ---------------------------------------------------------------- generators
def gens_su(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = m[j, i] = 1; g.append(m)
            m = np.zeros((n, n), complex); m[i, j] = -1j; m[j, i] = 1j; g.append(m)
    for k in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(k):
            m[i, i] = 1
        m[k, k] = -k
        g.append(m)
    return g


def gens_so(n):
    g = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex); m[i, j] = 1j; m[j, i] = -1j; g.append(m)
    return g


def nullspace(A, tol=1e-10):
    u, s, vh = np.linalg.svd(A)
    r = int((s > tol * max(1, s[0])).sum())
    return vh[r:].conj().T


def gens_sp(n2):
    """Hermitian t with t^T J + J t = 0 (J the standard symplectic form), found as a real nullspace."""
    n = n2 // 2
    J = np.zeros((n2, n2)); J[:n, n:] = np.eye(n); J[n:, :n] = -np.eye(n)
    herm = []
    for i in range(n2):
        for j in range(i, n2):
            m = np.zeros((n2, n2), complex); m[i, j] = m[j, i] = 1; herm.append(m)
            if i != j:
                m = np.zeros((n2, n2), complex); m[i, j] = -1j; m[j, i] = 1j; herm.append(m)
    rows = []
    for h in herm:
        c = h.T @ J + J @ h
        rows.append(np.concatenate([c.real.ravel(), c.imag.ravel()]))
    A = np.array(rows).T
    ns = nullspace(A)
    return [sum(ns[k, c].real * herm[k] for k in range(len(herm))) for c in range(ns.shape[1])]


def gens_g2():
    """g2 = stabilizer of the octonion 3-form phi in so(7)."""
    phi = np.zeros((7, 7, 7))
    trip = [((1, 2, 3), 1), ((1, 4, 5), 1), ((1, 6, 7), 1), ((2, 4, 6), 1), ((2, 5, 7), -1), ((3, 4, 7), -1),
            ((3, 5, 6), -1)]
    for (i, j, k), s in trip:
        for p in itertools.permutations(range(3)):
            idx = [(i, j, k)[q] - 1 for q in p]
            sign = np.linalg.det(np.eye(3)[list(p)])
            phi[tuple(idx)] = s * sign
    basis = []
    for i in range(7):
        for j in range(i + 1, 7):
            m = np.zeros((7, 7)); m[i, j] = 1; m[j, i] = -1; basis.append(m)
    cols = []
    for X in basis:
        d = (np.einsum('li,ljk->ijk', X, phi) + np.einsum('lj,ilk->ijk', X, phi) + np.einsum('lk,ijl->ijk', X, phi))
        cols.append(d.ravel())
    ns = nullspace(np.array(cols).T)
    assert ns.shape[1] == 14, ns.shape
    return [1j * sum(ns[k, c].real * basis[k] for k in range(21)) for c in range(14)]


def gens_su2_spin(j2):
    """SU(2) spin j = j2/2."""
    d = j2 + 1
    j = j2 / 2
    m = [j - k for k in range(d)]
    Jz = np.diag(m).astype(complex)
    Jp = np.zeros((d, d), complex)
    for k in range(1, d):
        Jp[k - 1, k] = np.sqrt(j * (j + 1) - m[k] * (m[k] + 1))
    Jm = Jp.conj().T
    return [(Jp + Jm) / 2, (Jp - Jm) / 2j, Jz]


def gens_su3_sym(k):
    t = gens_su(3)
    # orthonormal basis of Sym^k(C^3) inside (C^3)^{x k}
    dim = 3 ** k
    vecs = {}
    for idx in itertools.product(range(3), repeat=k):
        key = tuple(sorted(idx))
        v = vecs.setdefault(key, np.zeros(dim))
        v[np.ravel_multi_index(idx, (3,) * k)] += 1
    S = np.array([v / np.linalg.norm(v) for v in vecs.values()]).T
    out = []
    for g in t:
        G = np.zeros((dim, dim), complex)
        for p in range(k):
            ops = [np.eye(3)] * k
            ops[p] = g
            M = ops[0]
            for o in ops[1:]:
                M = np.kron(M, o)
            G += M
        out.append(S.conj().T @ G @ S)
    return out


def gens_file(fname):
    with open(fname) as f:
        nA, d = map(int, f.readline().split())
        data = np.array([list(map(float, line.split())) for line in f if line.strip()])
    return [data[a * d:(a + 1) * d] for a in range(nA)]


# ---------------------------------------------------------------- analysis
def analyze(name, rho, do_d=True, do_W=True, do_Q=True):
    rho = [np.array(r) for r in rho]
    d = rho[0].shape[0]
    nA = len(rho)
    R = np.array(rho)
    K = np.einsum('aij,bji->ab', R, R)
    Ki = np.linalg.inv(K)
    Rd = TF * np.einsum('ab,bij->aij', Ki, R)          # dual generators
    Cas = np.einsum('aij,ajk->ik', R, Rd)
    CF = Cas[0, 0]
    assert np.allclose(Cas, CF * np.eye(d), atol=1e-9)
    # adjoint matrices: [rho_a, rho_b] = sum_c c_abc rho_c, (ad_a)_{cb} = c_abc
    flat = R.reshape(nA, -1)
    comm = (np.einsum('aij,bjk->abik', R, R) - np.einsum('bij,ajk->abik', R, R)).reshape(nA * nA, -1)
    sol, res, rk, sv = np.linalg.lstsq(flat.T, comm.T, rcond=None)
    c = sol.T.reshape(nA, nA, nA)                         # c[a,b,c]
    assert np.allclose(np.einsum('abc,cx->abx', c, flat), comm.reshape(nA, nA, -1), atol=1e-8)
    ad = np.transpose(c, (0, 2, 1))                       # ad[a][c,b] = c_abc
    add = TF * np.einsum('ab,bij->aij', Ki, ad)
    CasA = np.einsum('aij,ajk->ik', ad, add)
    CA = CasA[0, 0]
    assert np.allclose(CasA, CA * np.eye(nA), atol=1e-8)

    def leg(l, m):
        return m if l in (2, 3) else -m.T

    def O(p, q):
        return sum(np.kron(leg(p, R[a]), leg(q, Rd[a])) for a in range(nA))

    O12, O13, O14 = O(1, 2), O(1, 3), O(1, 4)

    def apply(Op, X, p, q):
        o = [l for l in range(4) if l not in (p - 1, q - 1)]
        perm = [p - 1, q - 1] + o
        Xp = np.transpose(X, perm).reshape(d * d, d * d)
        Y = (Op @ Xp).reshape(d, d, d, d)
        return np.transpose(Y, np.argsort(perm))

    def trline(X, Y):
        return np.einsum('ajbk,jakb->', Y, X)

    Ct = 2 * CF * np.eye(d * d) + 2 * O13
    ev = np.linalg.eigvals(Ct)
    vals = []
    for e in sorted(ev.real):
        if not vals or abs(e - vals[-1]) > 1e-6:
            vals.append(e)
    Pi = []
    for x in vals:
        M = np.eye(d * d, dtype=complex)
        for y in vals:
            if y != x:
                M = M @ (Ct - y * np.eye(d * d)) / (x - y)
        Pi.append(M)
    dims = [int(round(np.trace(M).real)) for M in Pi]
    assert sum(dims) == d * d
    P = [M.reshape(d, d, d, d) for M in Pi]              # P[i1,i3,i2,i4] -> reorder to legs (1,2,3,4)
    P = [np.transpose(X, (0, 2, 1, 3)) for X in P]
    U = np.transpose(np.eye(d * d).reshape(d, d, d, d), (0, 2, 1, 3))
    nch = len(P)
    # Born tensor
    B = -apply(O13, U, 1, 3)
    bR = [trline(P[r], B) / dims[r] for r in range(nch)]
    residB = np.abs(B - sum(bR[r] * P[r] for r in range(nch))).max()
    # channel matrix
    T = np.zeros((nch, nch), complex)
    resid = 0.0
    for s in range(nch):
        TP = apply(O12, P[s], 1, 2) - apply(O14, P[s], 1, 4)
        for r in range(nch):
            T[r, s] = trline(P[r], TP) / dims[r]
        resid = max(resid, np.abs(TP - sum(T[r, s] * P[r] for r in range(nch))).max())
    iA = [r for r in range(nch) if dims[r] == nA and abs(vals[r] - CA.real) < 1e-6]
    assert len(iA) == 1
    iA = iA[0]
    i1 = [r for r in range(nch) if abs(vals[r]) < 1e-6][0]
    CFr, CAr = rat(CF), rat(CA)
    Cr = [rat(v) for v in vals]
    br = [rat(v) for v in bR]
    Tr = [[rat(T[r, s]) for s in range(nch)] for r in range(nch)]
    chk = {}
    chk['residual_Born'] = float(residB)
    chk['residual_Trc_span'] = float(resid)
    chk['dim_symmetry'] = all(dims[r] * Tr[r][s] == dims[s] * Tr[s][r] for r in range(nch) for s in range(nch))
    chk['rowsum'] = all(sum(Tr[r]) == Cr[r] / 2 - 2 * CFr for r in range(nch))
    chk['born_rows'] = all(sum(Tr[r][s] * br[s] for s in range(nch)) == br[r] * (CAr - 2 * CFr + Cr[r] / 2)
                           for r in range(nch))
    chk['bR_formula'] = all(br[r] == CFr - Cr[r] / 2 for r in range(nch))
    chk['singlet_row'] = all((Tr[i1][s] == (-2 * CFr if s == iA else 0)) for s in range(nch))
    M1 = sum(Tr[iA][s] * br[s] for s in range(nch))
    Kv = sum(Tr[iA][s] * br[s] ** 2 for s in range(nch))
    M2 = sum(Tr[iA][s] * br[s] * (br[s] - Cr[s]) for s in range(nch))
    chk['M1_identity'] = (M1 == -(CAr - 2 * CFr) * (3 * CAr - 4 * CFr) / 4)
    # t^c t^a t^b t^c = (CF - CA) t^a t^b + (F^a F^b)_{ed} t^e t^d  (general basis: contractions with duals)
    lhs = np.einsum('cij,ajk,bkl,clm->abim', R, R, R, Rd, optimize=True)
    FF = np.einsum('aex,bxd->abed', ad, ad)               # (F^a F^b)_{ed}, e upper (component), d lower
    # e pairs with the basis element rho_e, the lower index d with the dual element rho~_d (= t_d in an
    # orthonormal basis), exactly as the pair c on the left side pairs rho_c with rho~_c.
    rhs_q = np.einsum('abed,eij,djk->abik', FF, R, Rd, optimize=True)
    res_tt = np.abs(lhs - ((CF - CA) * np.einsum('aij,bjk->abik', R, R) + rhs_q)).max()
    chk['ttt_identity_residual'] = float(res_tt)
    out = dict(name=name, d=d, NA=nA, CF=str(CFr), CA=str(CAr), CR=[str(x) for x in Cr], dims=dims,
               bR=[str(x) for x in br], Trc=[[str(x) for x in row] for row in Tr], singlet=i1, adjoint=iA,
               M1=str(M1), K=str(Kv), M2=str(M2), checks=chk)
    W = Q = dRdA = None
    if do_W:
        Phi = sum(np.kron(R[e], Rd[e].T) for e in range(nA))
        V1 = np.einsum('aij,cjk->acik', R, R).reshape(nA * nA, d * d) @ Phi.T
        V2 = np.einsum('cij,ajk->acik', Rd, Rd).reshape(nA * nA, d * d) @ Phi.T     # rho~_c rho~_a
        V2 = V2.reshape(nA * nA, d, d)
        W = np.einsum('rij,rji->', V1.reshape(nA * nA, d, d), V2)
        out['W'] = str(rat(W))
        out['K_minus_Wformula'] = str(Kv - (CAr / 2 * br[iA] ** 2 - 4 * rat(W) / nA))
        out['W_minus_quadratic'] = str(rat(W) - (-(CFr - CAr) ** 2 * CFr ** 2 * d
                                                 + 2 * (CFr - CAr) * (CFr - CAr / 2) ** 2 * CFr * d))
    if do_Q:
        X = sum(np.kron(R[a], add[a]) for a in range(nA))
        X2 = X @ X
        Q = np.einsum('ij,ji->', X2, X2)
        out['Q'] = str(rat(Q))
        del X, X2
    if do_d:
        TRt = np.einsum('abij,cdji->abcd', np.einsum('aij,bjk->abik', R, R), np.einsum('aij,bjk->abik', R, R),
                        optimize=True)
        AA = np.einsum('aij,bjk->abik', add, add)
        TAt = np.einsum('abij,cdji->abcd', AA, AA, optimize=True)
        SA = np.zeros_like(TAt)
        for p in itertools.permutations(range(4)):
            SA += np.transpose(TAt, p)
        SA /= 24
        dRdA = np.einsum('abcd,abcd->', TRt, SA)
        out['dFA'] = str(rat(dRdA / d))
        del TRt, TAt, SA, AA
        if Q is not None:
            out['Q_minus_dRdA_minus_corr'] = str(rat(Q) - (rat(dRdA) + d * CFr * CAr ** 3 / 12))
    # reduction, kappa = +1
    bA = br[iA]
    d2 = 4 * bA ** 2 + 8 * M1
    d3 = (4 * bA - 4 * CAr) * d2 + 16 * M2
    out['S3'] = str(-12 * CFr * d2)
    out['S4'] = str(-12 * CFr * d3)
    out['S3_general'] = str(12 * CFr * (CAr - 2 * CFr) * (5 * CAr - 6 * CFr))
    if 'dFA' in out:
        dFA = Fraction(out['dFA'])
        out['S4_general'] = str(-48 * (19 * CAr ** 3 * CFr - 65 * CAr ** 2 * CFr ** 2 + 68 * CAr * CFr ** 3
                                       - 20 * CFr ** 4 - 24 * dFA))
    elif Q is not None:
        dFA = (rat(Q) - d * CFr * CAr ** 3 / 12) / d
        out['dFA_from_Q'] = str(dFA)
        out['S4_general_dFA_from_Q'] = str(-48 * (19 * CAr ** 3 * CFr - 65 * CAr ** 2 * CFr ** 2 + 68 * CAr * CFr ** 3
                                                  - 20 * CFr ** 4 - 24 * dFA))
    return out


def main():
    groups = []
    for n in range(2, 7):
        groups.append(('SU%d' % n, gens_su(n)))
    groups.append(('SO3', gens_so(3)))
    for n in range(5, 11):
        groups.append(('SO%d' % n, gens_so(n)))
    for n in (4, 6, 8, 10):
        groups.append(('Sp%d' % n, gens_sp(n)))
    groups.append(('G2', gens_g2()))
    groups.append(('SU2j32', gens_su2_spin(3)))
    groups.append(('SU2j2', gens_su2_spin(4)))
    groups.append(('SU3r6', gens_su3_sym(2)))
    groups.append(('SU3r10', gens_su3_sym(3)))
    exc = [('F4', 'exc_F4.txt'), ('E6', 'exc_E6.txt')]
    if '--e7' in sys.argv:
        exc.append(('E7', 'exc_E7.txt'))
    results = []
    for name, g in groups:
        results.append(analyze(name, g, do_d=(len(g) <= 55)))
        print(name, 'done', flush=True)
    for name, f in exc:
        g = gens_file(f)
        big = name == 'E7'
        results.append(analyze(name, g, do_d=(name == 'F4'), do_W=not big, do_Q=True))
        print(name, 'done', flush=True)
    with open('t14_py.json', 'w') as f:
        json.dump(results, f, indent=1)
    with open('t14_py.out', 'w') as f:
        for r in results:
            f.write('GROUP %s d=%d NA=%d CF=%s CA=%s\n' % (r['name'], r['d'], r['NA'], r['CF'], r['CA']))
            f.write('  channels C_R=%s dims=%s b_R=%s singlet=%d adjoint=%d\n' % (r['CR'], r['dims'], r['bR'],
                                                                                 r['singlet'] + 1, r['adjoint'] + 1))
            f.write('  Trc=%s\n' % r['Trc'])
            f.write('  checks=%s\n' % r['checks'])
            for k in ('M1', 'K', 'M2', 'W', 'K_minus_Wformula', 'W_minus_quadratic', 'Q', 'dFA', 'dFA_from_Q',
                      'Q_minus_dRdA_minus_corr', 'S3', 'S3_general', 'S4', 'S4_general', 'S4_general_dFA_from_Q'):
                if k in r:
                    f.write('  %s=%s\n' % (k, r[k]))
    with open('t14_py_data.gp', 'w') as f:
        for r in results:
            def v(lst):
                return '[' + ', '.join(lst) + ']'
            f.write('P_%s = ["%s", %s, %s, %s, %s, %s, [%s]];\n' % (
                r['name'], r['name'], r['CF'], r['CA'], v([str(x) for x in r['dims']]), v(r['CR']), v(r['bR']),
                '; '.join(', '.join(row) for row in r['Trc'])))


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/T14/t14_py_data.gp <==
P_SU2 = ["SU2", 3/4, 2, [1, 3], [0, 2], [3/4, -1/4], [0, -3/2; -1/2, 0]];
P_SU3 = ["SU3", 4/3, 3, [1, 8], [0, 3], [4/3, -1/6], [0, -8/3; -1/3, -5/6]];
P_SU4 = ["SU4", 15/8, 4, [1, 15], [0, 4], [15/8, -1/8], [0, -15/4; -1/4, -3/2]];
P_SU5 = ["SU5", 12/5, 5, [1, 24], [0, 5], [12/5, -1/10], [0, -24/5; -1/5, -21/10]];
P_SU6 = ["SU6", 35/12, 6, [1, 35], [0, 6], [35/12, -1/12], [0, -35/6; -1/6, -8/3]];
P_SO3 = ["SO3", 1/2, 1/2, [1, 3, 5], [0, 1/2, 3/2], [1/2, 1/4, -1/4], [0, -1, 0; -1/3, 0, -5/12; 0, -1/4, 0]];
P_SO5 = ["SO5", 1, 3/2, [1, 10, 14], [0, 3/2, 5/2], [1, 1/4, -1/4], [0, -2, 0; -1/5, 0, -21/20; 0, -3/4, 0]];
P_SO6 = ["SO6", 5/4, 2, [1, 15, 20], [0, 2, 3], [5/4, 1/4, -1/4], [0, -5/2, 0; -1/6, 0, -4/3; 0, -1, 0]];
P_SO7 = ["SO7", 3/2, 5/2, [1, 21, 27], [0, 5/2, 7/2], [3/2, 1/4, -1/4], [0, -3, 0; -1/7, 0, -45/28; 0, -5/4, 0]];
P_SO8 = ["SO8", 7/4, 3, [1, 28, 35], [0, 3, 4], [7/4, 1/4, -1/4], [0, -7/2, 0; -1/8, 0, -15/8; 0, -3/2, 0]];
P_SO9 = ["SO9", 2, 7/2, [1, 36, 44], [0, 7/2, 9/2], [2, 1/4, -1/4], [0, -4, 0; -1/9, 0, -77/36; 0, -7/4, 0]];
P_SO10 = ["SO10", 9/4, 4, [1, 45, 54], [0, 4, 5], [9/4, 1/4, -1/4], [0, -9/2, 0; -1/10, 0, -12/5; 0, -2, 0]];
P_Sp4 = ["Sp4", 5/4, 3, [1, 5, 10], [0, 2, 3], [5/4, 1/4, -1/4], [0, 0, -5/2; 0, 0, -3/2; -1/4, -3/4, 0]];
P_Sp6 = ["Sp6", 7/4, 4, [1, 14, 21], [0, 3, 4], [7/4, 1/4, -1/4], [0, 0, -7/2; 0, 0, -2; -1/6, -4/3, 0]];
P_Sp8 = ["Sp8", 9/4, 5, [1, 27, 36], [0, 4, 5], [9/4, 1/4, -1/4], [0, 0, -9/2; 0, 0, -5/2; -1/8, -15/8, 0]];
P_Sp10 = ["Sp10", 11/4, 6, [1, 44, 55], [0, 5, 6], [11/4, 1/4, -1/4], [0, 0, -11/2; 0, 0, -3; -1/10, -12/5, 0]];
P_G2 = ["G2", 1, 2, [1, 7, 14, 27], [0, 1, 2, 7/3], [1, 1/2, 0, -1/6], [0, 0, -2, 0; 0, 0, 0, -3/2; -1/7, 0, 0, -6/7; 0, -7/18, -4/9, 0]];
P_SU2j32 = ["SU2j32", 3/8, 1/5, [1, 3, 5, 7], [0, 1/5, 3/5, 6/5], [3/8, 11/40, 3/40, -9/40], [0, -3/4, 0, 0; -1/4, 0, -2/5, 0; 0, -6/25, 0, -21/100; 0, 0, -3/20, 0]];
P_SU2j2 = ["SU2j2", 3/10, 1/10, [1, 3, 5, 7, 9], [0, 1/10, 3/10, 3/5, 1], [3/10, 1/4, 3/20, 0, -1/5], [0, -3/5, 0, 0, 0; -1/5, 0, -7/20, 0, 0; 0, -21/100, 0, -6/25, 0; 0, 0, -6/35, 0, -9/70; 0, 0, 0, -1/10, 0]];
P_SU3r6 = ["SU3r6", 2/3, 3/5, [1, 8, 27], [0, 3/5, 8/5], [2/3, 11/30, -2/15], [0, -4/3, 0; -1/6, -49/150, -27/50; 0, -4/25, -28/75]];
P_SU3r10 = ["SU3r10", 2/5, 1/5, [1, 8, 27, 64], [0, 1/5, 8/15, 1], [2/5, 3/10, 2/15, -1/10], [0, -4/5, 0, 0; -1/10, -9/50, -21/50, 0; 0, -28/225, -36/175, -64/315; 0, 0, -3/35, -3/14]];
P_F4 = ["F4", 1, 3/2, [1, 26, 52, 273, 324], [0, 1, 3/2, 2, 13/6], [1, 1/2, 1/4, 0, -1/12], [0, 0, -2, 0, 0; 0, 0, 0, -3/2, 0; -1/26, 0, 0, 0, -63/52; 0, -1/7, 0, 0, -6/7; 0, 0, -7/36, -13/18, 0]];
P_E6 = ["E6", 13/9, 2, [1, 78, 650], [0, 2, 3], [13/9, 4/9, -1/18], [0, -26/9, 0; -1/27, 0, -50/27; 0, -2/9, -7/6]];


==> anc/numbers/deposit/T14/t14_system.gp <==
\\ T14, engine 3: the full system of eq. (7) of the draft, solved order by order in a in every channel of
\\ R_q x R_q-bar and in both signatures, with tan and cot kept to first order in z = pi^2 = 6 zeta_2:
\\   phi^+ = -z w/4, phi^- = 1/w - z w/12, psi^+ = -z w/2, psi^- = 2/w - z w/6   (exact modulo z^2).
\\ A quantity is a pair [A0, A1] meaning A0 + z A1, with A0, A1 Laurent polynomials in w.
\\ S = P^+(P^+ - w) + 2 a C_F with P^+ = F_1^+; S_n = 6 * (coefficient of z w^(4-2n) a^n)  (units of zeta_2).
\\ Input: group data [name, CF, CA, dims, C_R, b_R, Trc] from t14_gap_data.gp (exact GAP) and t14_py_data.gp
\\ (numpy engine), and the general-N tables of SO(N) and Sp(N) derived in the report.
default(parisizemax, 2*10^9);
w; N;
pmul(p, q) = [p[1]*q[1], p[1]*q[2] + p[2]*q[1]];
padd(p, q) = [p[1] + q[1], p[2] + q[2]];
psc(c, p) = [c*p[1], c*p[2]];
pder(p) = [deriv(p[1], w), deriv(p[2], w)];
PHI = [[0, -w/4], [1/w, -w/12]];
PSI = [[0, -w/2], [2/w, -w/6]];
el(M, i, j) = if(type(M) == "t_MAT", M[i, j], M[i][j]);

\\ returns [S_3, S_4, S_5, check] ; check = 1 if the z^0 part of S vanishes and the z part of S has no term other
\\ than w^(4-2n) at a^n for n = 2..nmax
syssolve(G, kap, nmax) =
{
  my(CF = G[2], dims = G[4], CR = G[5], bR = G[6], Tm = G[7], n = #dims, i1, f, rhs, s, S = vector(nmax), ok = 1,
     Tmat, t2);
  Tmat = matrix(n, n, i, j, el(Tm, i, j));
  i1 = 0; for(r = 1, n, if(CR[r] == 0, i1 = r));
  \\ f[k][r][tau]
  f = vector(nmax, k, vector(n, r, vector(2)));
  for(r = 1, n, for(t = 1, 2, f[1][r][t] = [2*bR[r]/w, 0]));
  for(k = 2, nmax,
    for(r = 1, n, for(t = 1, 2,
      t2 = 3 - t;
      rhs = psc(2*CR[r], padd(pder(f[k-1][r][t]), pmul(PHI[t], f[k-1][r][t])));
      for(j = 1, k-1, rhs = padd(rhs, pmul(f[j][r][t], f[k-j][r][t])));
      s = [0, 0];
      for(rp = 1, n, if(Tmat[r, rp] != 0, s = padd(s, psc(Tmat[r, rp], f[k-1][rp][t2]))));
      rhs = padd(rhs, psc(2*kap, pmul(PSI[t], s)));
      f[k][r][t] = psc(1/w, rhs))));
  for(k = 1, nmax,
    s = psc(-w, f[k][i1][1]);
    for(j = 1, k-1, s = padd(s, pmul(f[j][i1][1], f[k-j][i1][1])));
    if(k == 1, s = padd(s, [2*CF, 0]));
    if(s[1] != 0, ok = 0);
    t2 = s[2] - polcoef(s[2]*w^(2*k), 4, w)*w^(4-2*k);
    if(k >= 2 && t2 != 0, ok = 0);
    S[k] = 6*polcoef(s[2]*w^(2*k), 4, w));
  [S[3], S[4], if(nmax >= 5, S[5], 0), ok];
}

S3gen(CF, CA) = 12*CF*(CA - 2*CF)*(5*CA - 6*CF);
S4gen(CF, CA, dFA) = -48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*dFA);

read("t14_gap_data.gp");
read("t14_py_data.gp");
{GL = [G_SU2, G_SU3, G_SU4, G_SU5, G_SO3, G_SU2j32, G_SU3r6, G_SU3r10, G_SO5, G_SO6, G_SO7, G_SO8, G_SO9, G_SO10,
      G_Sp4, G_Sp6, G_Sp8, G_Sp10, G_G2];}
{PL = [P_SU2, P_SU3, P_SU4, P_SU5, P_SU6, P_SO3, P_SO5, P_SO6, P_SO7, P_SO8, P_SO9, P_SO10, P_Sp4, P_Sp6, P_Sp8,
      P_Sp10, P_G2, P_SU2j32, P_SU2j2, P_SU3r6, P_SU3r10, P_F4, P_E6];}
print("# full system, kappa = +1 and kappa = -1 (control); S_n in units of zeta_2");
print("# source name | S3 S4 S5 (kappa=+1) | ok | S3 S4 (kappa=-1) | S3 general-color");
{
foreach(GL, G,
  my(r = syssolve(G, 1, 5), q = syssolve(G, -1, 4));
  print("GAP ", G[1], " | ", r[1], " ", r[2], " ", r[3], " | ", r[4], " | ", q[1], " ", q[2], " | ",
        S3gen(G[2], G[3])));
foreach(PL, G,
  my(r = syssolve(G, 1, 5), q = syssolve(G, -1, 4));
  print("PY  ", G[1], " | ", r[1], " ", r[2], " ", r[3], " | ", r[4], " | ", q[1], " ", q[2], " | ",
        S3gen(G[2], G[3])));
}
\\ agreement of the two engines' data where both exist
{
foreach(GL, G,
  foreach(PL, H,
    if(G[1] == H[1],
      my(eq = (G[2] == H[2]) && (G[3] == H[3]) && (G[4] == H[4]) && (G[5] == H[5]) && (G[6] == H[6]) &&
              (matrix(#G[4], #G[4], i, j, el(G[7], i, j)) == matrix(#H[4], #H[4], i, j, el(H[7], i, j))));
      print("engines agree on ", G[1], ": ", eq))));
}

\\ ---------------- general N ----------------
\\ SO(N) vector, channels (1, A, S)
{SOgen = ["SO(N)", (N-1)/4, (N-2)/2, [1, N*(N-1)/2, (N-1)*(N+2)/2], [0, (N-2)/2, N/2], [(N-1)/4, 1/4, -1/4],
         [0, -(N-1)/2, 0; -1/N, 0, (4-N^2)/(4*N); 0, (2-N)/4, 0]];}
\\ Sp(N) fundamental, N even, channels (1, Lambda, A) with Lambda the antisymmetric traceless part
{SPgen = ["Sp(N)", (N+1)/4, (N+2)/2, [1, (N-2)*(N+1)/2, N*(N+1)/2], [0, N/2, (N+2)/2], [(N+1)/4, 1/4, -1/4],
         [0, 0, -(N+1)/2; 0, 0, -(N+2)/4; -1/N, (4-N^2)/(4*N), 0]];}
{SUgen = ["SU(N)", (N^2-1)/(2*N), N, [1, N^2-1], [0, N], [(N^2-1)/(2*N), -1/(2*N)],
         [0, -(N^2-1)/N; -1/N, 2/N - N/2]];}
{CMP = [["SU(N)",2,G_SU2],["SU(N)",3,G_SU3],["SU(N)",4,G_SU4],["SU(N)",5,G_SU5],["SU(N)",6,P_SU6],
       ["SO(N)",3,G_SO3],["SO(N)",5,G_SO5],["SO(N)",6,G_SO6],["SO(N)",7,G_SO7],["SO(N)",8,G_SO8],["SO(N)",9,G_SO9],
       ["SO(N)",10,G_SO10],["SO(N)",3,P_SO3],["SO(N)",5,P_SO5],["SO(N)",6,P_SO6],["SO(N)",7,P_SO7],["SO(N)",8,P_SO8],
       ["SO(N)",9,P_SO9],["SO(N)",10,P_SO10],["Sp(N)",4,G_Sp4],["Sp(N)",6,G_Sp6],["Sp(N)",8,G_Sp8],["Sp(N)",10,G_Sp10],
       ["Sp(N)",4,P_Sp4],["Sp(N)",6,P_Sp6],["Sp(N)",8,P_Sp8],["Sp(N)",10,P_Sp10]];}
{
foreach([SUgen, SOgen, SPgen], G,
  my(r = syssolve(G, 1, 5));
  print("general ", G[1], ": ok=", r[4]);
  print("   S3 = ", factor(r[1]), "   general-color S3 = ", factor(S3gen(G[2], G[3])));
  print("   S4 = ", factor(r[2]));
  print("   S5 = ", factor(r[3]));
  \\ d_F d_A / N_R implied by S_4 = general-color formula
  print("   dFA implied by S4 = ", factor((r[2]/(-48) - (19*G[3]^3*G[2] - 65*G[3]^2*G[2]^2 + 68*G[3]*G[2]^3
         - 20*G[2]^4))/(-24)));
  \\ check the table against the explicit groups
  foreach(CMP, c,
    if(c[1] == G[1],
      my(H = c[3], NN = c[2], Gs = substvec(G, [N], [NN]), eq);
      eq = (Gs[2] == H[2]) && (Gs[3] == H[3]) && (Gs[4] == H[4]) && (Gs[5] == H[5]) && (Gs[6] == H[6]) &&
           (Gs[7] == matrix(#H[4], #H[4], i, j, el(H[7], i, j)));
      my(nm = H[1]);
      print("   table at N=", NN, " equals explicit ", nm, " data: ", eq))));
}


==> anc/numbers/deposit/T14/t14_system.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
# full system, kappa = +1 and kappa = -1 (control); S_n in units of zeta_2
# source name | S3 S4 S5 (kappa=+1) | ok | S3 S4 (kappa=-1) | S3 general-color
GAP SU2 | 99/4 -729/4 50427/16 | 1 | 117/4 -891/4 | 99/4
GAP SU3 | 112/3 -5632/27 305008/81 | 1 | 368/9 -6848/27 | 112/3
GAP SU4 | 1575/32 -13905/64 1282455/512 | 1 | 1665/32 -16875/64 | 1575/32
GAP SU5 | 7632/125 -27648/125 -3438864/3125 | 1 | 1584/25 -167616/625 | 7632/125
GAP SO3 | 3/2 24 -1851/8 | 1 | 9/2 21 | 3/2
GAP SU2j32 | 99/32 18603/8000 1359819/320000 | 1 | 4653/800 25137/8000 | 99/32
GAP SU3r6 | 88/15 11072/675 -9514312/50625 | 1 | 3256/225 28256/3375 | 88/15
GAP SU3r10 | 504/125 192/125 7976/3125 | 1 | 936/125 1824/625 | 504/125
GAP SO5 | -9 222 -18051/4 | 1 | -3 192 | -9
GAP SO6 | -75/4 1815/4 -183315/16 | 1 | -45/4 1605/4 | -75/4
GAP SO7 | -63/2 810 -195489/8 | 1 | -45/2 729 | -63/2
GAP SO8 | -189/4 5271/4 -739977/16 | 1 | -147/4 4809/4 | -189/4
GAP SO9 | -66 2004 -160467/2 | 1 | -54 1848 | -66
GAP SO10 | -351/4 11583/4 -2084319/16 | 1 | -297/4 10773/4 | -351/4
GAP Sp4 | 225/4 -2865/4 304485/16 | 1 | 255/4 -3255/4 | 225/4
GAP Sp6 | 399/4 -7329/4 1062831/16 | 1 | 441/4 -8043/4 | 399/4
GAP Sp8 | 621/4 -14985/4 2762073/16 | 1 | 675/4 -16119/4 | 621/4
GAP Sp10 | 891/4 -26697/4 5977059/16 | 1 | 957/4 -28347/4 | 891/4
GAP G2 | 0 96 -2432 | 1 | 0 96 | 0
PY  SU2 | 99/4 -729/4 50427/16 | 1 | 117/4 -891/4 | 99/4
PY  SU3 | 112/3 -5632/27 305008/81 | 1 | 368/9 -6848/27 | 112/3
PY  SU4 | 1575/32 -13905/64 1282455/512 | 1 | 1665/32 -16875/64 | 1575/32
PY  SU5 | 7632/125 -27648/125 -3438864/3125 | 1 | 1584/25 -167616/625 | 7632/125
PY  SU6 | 875/12 -24115/108 -9852535/1296 | 1 | 2695/36 -29225/108 | 875/12
PY  SO3 | 3/2 24 -1851/8 | 1 | 9/2 21 | 3/2
PY  SO5 | -9 222 -18051/4 | 1 | -3 192 | -9
PY  SO6 | -75/4 1815/4 -183315/16 | 1 | -45/4 1605/4 | -75/4
PY  SO7 | -63/2 810 -195489/8 | 1 | -45/2 729 | -63/2
PY  SO8 | -189/4 5271/4 -739977/16 | 1 | -147/4 4809/4 | -189/4
PY  SO9 | -66 2004 -160467/2 | 1 | -54 1848 | -66
PY  SO10 | -351/4 11583/4 -2084319/16 | 1 | -297/4 10773/4 | -351/4
PY  Sp4 | 225/4 -2865/4 304485/16 | 1 | 255/4 -3255/4 | 225/4
PY  Sp6 | 399/4 -7329/4 1062831/16 | 1 | 441/4 -8043/4 | 399/4
PY  Sp8 | 621/4 -14985/4 2762073/16 | 1 | 675/4 -16119/4 | 621/4
PY  Sp10 | 891/4 -26697/4 5977059/16 | 1 | 957/4 -28347/4 | 891/4
PY  G2 | 0 96 -2432 | 1 | 0 96 | 0
PY  SU2j32 | 99/32 18603/8000 1359819/320000 | 1 | 4653/800 25137/8000 | 99/32
PY  SU2j2 | 117/50 1242/625 16623/25000 | 1 | 207/50 1917/625 | 117/50
PY  SU3r6 | 88/15 11072/675 -9514312/50625 | 1 | 3256/225 28256/3375 | 88/15
PY  SU3r10 | 504/125 192/125 7976/3125 | 1 | 936/125 1824/625 | 504/125
PY  F4 | -9 96 -6459/4 | 1 | -3 66 | -9
PY  E6 | -1664/81 517088/2187 -95498624/19683 | 1 | 1664/243 144352/2187 | -1664/81
engines agree on SU2: 1
engines agree on SU3: 1
engines agree on SU4: 1
engines agree on SU5: 1
engines agree on SO3: 1
engines agree on SU2j32: 1
engines agree on SU3r6: 1
engines agree on SU3r10: 1
engines agree on SO5: 1
engines agree on SO6: 1
engines agree on SO7: 1
engines agree on SO8: 1
engines agree on SO9: 1
engines agree on SO10: 1
engines agree on Sp4: 1
engines agree on Sp6: 1
engines agree on Sp8: 1
engines agree on Sp10: 1
engines agree on G2: 1
general SU(N): ok=1
   S3 = [N - 1, 1; N, -3; N + 1, 1; 2*N^2 + 3, 1]   general-color S3 = [N - 1, 1; N, -3; N + 1, 1; 2*N^2 + 3, 1]
   S4 = [N - 1, 1; N, -4; N + 1, 1; 19*N^2 + 5, 1]
   S5 = [N - 1, 1; N, -5; N + 1, 1; 16*N^6 - 352*N^4 - 244*N^2 - 19, 1]
   dFA implied by S4 = [N - 1, 1; N + 1, 1; N^2 + 6, 1]
   table at N=2 equals explicit SU2 data: 1
   table at N=3 equals explicit SU3 data: 1
   table at N=4 equals explicit SU4 data: 1
   table at N=5 equals explicit SU5 data: 1
   table at N=6 equals explicit SU6 data: 1
general SO(N): ok=1
   S3 = [N - 1, 1; 2*N - 7, 1]   general-color S3 = [N - 1, 1; 2*N - 7, 1]
   S4 = [N - 1, 1; 6*N^2 - 19*N + 19, 1]
   S5 = [N - 1, 1; 120*N^3 - 512*N^2 + 916*N - 763, 1]
   dFA implied by S4 = [N - 2, 1; N - 1, 1; N^2 - 7*N + 22, 1]
   table at N=3 equals explicit SO3 data: 1
   table at N=5 equals explicit SO5 data: 1
   table at N=6 equals explicit SO6 data: 1
   table at N=7 equals explicit SO7 data: 1
   table at N=8 equals explicit SO8 data: 1
   table at N=9 equals explicit SO9 data: 1
   table at N=10 equals explicit SO10 data: 1
   table at N=3 equals explicit SO3 data: 1
   table at N=5 equals explicit SO5 data: 1
   table at N=6 equals explicit SO6 data: 1
   table at N=7 equals explicit SO7 data: 1
   table at N=8 equals explicit SO8 data: 1
   table at N=9 equals explicit SO9 data: 1
   table at N=10 equals explicit SO10 data: 1
general Sp(N): ok=1
   S3 = [N + 1, 1; 2*N + 7, 1]   general-color S3 = [N + 1, 1; 2*N + 7, 1]
   S4 = [N + 1, 1; 6*N^2 + 19*N + 19, 1]
   S5 = [N + 1, 1; 120*N^3 + 512*N^2 + 916*N + 763, 1]
   dFA implied by S4 = [N + 1, 1; N + 2, 1; N^2 + 7*N + 22, 1]
   table at N=4 equals explicit Sp4 data: 1
   table at N=6 equals explicit Sp6 data: 1
   table at N=8 equals explicit Sp8 data: 1
   table at N=10 equals explicit Sp10 data: 1
   table at N=4 equals explicit Sp4 data: 1
   table at N=6 equals explicit Sp6 data: 1
   table at N=8 equals explicit Sp8 data: 1
   table at N=10 equals explicit Sp10 data: 1


==> anc/numbers/deposit/T14/t14_system_consts.gp <==
\\ prints the general-N S_3, S_4 of the full system divided by the closed forms of the report (must print 1)
\\ run as: { cat t14_system.gp; sed 1,2d t14_system_consts.gp; } | gp -q
{
my(r = syssolve(SOgen, 1, 4), q = syssolve(SPgen, 1, 4), u = syssolve(SUgen, 1, 4));
print("SO(N): S3/(-3/4 (N-1)(2N-7)) = ", r[1]/(-3/4*(N-1)*(2*N-7)), "   S4/(3/4 (N-1)(6N^2-19N+19)) = ", r[2]/(3/4*(N-1)*(6*N^2-19*N+19)));
print("Sp(N): S3/(3/4 (N+1)(2N+7)) = ", q[1]/(3/4*(N+1)*(2*N+7)), "   S4/(-3/4 (N+1)(6N^2+19N+19)) = ", q[2]/(-3/4*(N+1)*(6*N^2+19*N+19)));
print("SU(N): S3/(6 (N^2-1)(2N^2+3)/N^3) = ", u[1]/(6*(N^2-1)*(2*N^2+3)/N^3), "   S4/(-12 (N^2-1)(19N^2+5)/N^4) = ", u[2]/(-12*(N^2-1)*(19*N^2+5)/N^4));
my(s5o = syssolve(SOgen, 1, 5)[3], s5p = syssolve(SPgen, 1, 5)[3]);
print("SO(N): S5/(-3/16 (N-1)(120N^3-512N^2+916N-763)) = ", s5o/(-3/16*(N-1)*(120*N^3-512*N^2+916*N-763)));
print("Sp(N): S5/(3/16 (N+1)(120N^3+512N^2+916N+763)) = ", s5p/(3/16*(N+1)*(120*N^3+512*N^2+916*N+763)));
}


==> anc/numbers/deposit/T14/t14_system_consts.out <==
SO(N): S3/(-3/4 (N-1)(2N-7)) = 1   S4/(3/4 (N-1)(6N^2-19N+19)) = 1
Sp(N): S3/(3/4 (N+1)(2N+7)) = 1   S4/(-3/4 (N+1)(6N^2+19N+19)) = 1
SU(N): S3/(6 (N^2-1)(2N^2+3)/N^3) = 1   S4/(-12 (N^2-1)(19N^2+5)/N^4) = 1
SO(N): S5/(-3/16 (N-1)(120N^3-512N^2+916N-763)) = 1
Sp(N): S5/(3/16 (N+1)(120N^3+512N^2+916N+763)) = 1


==> anc/numbers/deposit/T14/t14_tables.py <==
#!/usr/bin/env python3
"""T14: collect the results of the three engines into markdown tables (t14_tables.txt) and cross-check them.

Inputs: t14_py.json (numpy engine), t14_gap_data.gp and t14_gap.out (GAP engine), t14_system.out (PARI full
system).  The d_A d_A / N_A values used for the by-product check of the five-loop formula are read (read only)
from the record ma_a/step5_five_loop/P1/color_data.json and labeled as accepted from it.
"""
import json, re
from fractions import Fraction as F

py = {r['name']: r for r in json.load(open('t14_py.json'))}


def parse_gap_data(fname):
    out = {}
    for line in open(fname):
        m = re.match(r'G_(\w+) = (.*);\s*$', line)
        if not m:
            continue
        s = re.sub(r'(-?\d+)/(\d+)', r'F(\1,\2)', m.group(2))
        s = re.sub(r'(?<![\w(,])(-?\d+)(?![\w,)]*\))', r'\1', s)
        v = eval(s, {'F': F})
        out[m.group(1)] = dict(CF=F(v[1]), CA=F(v[2]), dims=v[3], CR=[F(x) for x in v[4]], bR=[F(x) for x in v[5]],
                               Trc=[[F(x) for x in row] for row in v[6]])
    return out


gap = parse_gap_data('t14_gap_data.gp')
gapS = {}
cur = None
for line in open('t14_gap.out'):
    m = re.match(r'GROUP (\w+)', line)
    if m:
        cur = m.group(1)
    m = re.search(r'S3=(\S+) S4=(\S+)', line)
    if m and cur:
        gapS[cur] = (F(m.group(1)), F(m.group(2)))
sysS = {}
for line in open('t14_system.out'):
    m = re.match(r'(GAP|PY)\s+(\w+) \| (\S+) (\S+) (\S+) \| (\d) \| (\S+) (\S+) \| (\S+)', line)
    if m:
        sysS[(m.group(1), m.group(2))] = dict(S3=F(m.group(3)), S4=F(m.group(4)), S5=F(m.group(5)),
                                              ok=m.group(6) == '1', S3m=F(m.group(7)), S4m=F(m.group(8)))
rec = json.load(open('PROJECT/ma_a/step5_five_loop/P1/color_data.json'))

lines = []
P = lines.append
bad = 0
P('| rep | d | N_A | C_F | C_A | d_F d_A/N_R | S_3 | S_4 | S_3, S_4 at kappa = -1 | engines |')
P('|---|---|---|---|---|---|---|---|---|---|')
for name, r in py.items():
    cf, ca = F(r['CF']), F(r['CA'])
    dfa = F(r['dFA']) if 'dFA' in r else F(r['dFA_from_Q'])
    s3g = 12 * cf * (ca - 2 * cf) * (5 * ca - 6 * cf)
    s4g = -48 * (19 * ca ** 3 * cf - 65 * ca ** 2 * cf ** 2 + 68 * ca * cf ** 3 - 20 * cf ** 4 - 24 * dfa)
    sp_ = sysS[('PY', name)]
    agree = [F(r['S3']) == s3g == sp_['S3'], F(r['S4']) == s4g == sp_['S4'], sp_['ok']]
    eng = 'numpy+PARI'
    if name in gap:
        g = gap[name]
        sg = sysS[('GAP', name)]
        same = (g['CF'] == cf and g['CA'] == ca and g['CR'] == [F(x) for x in r['CR']] and
                g['bR'] == [F(x) for x in r['bR']] and g['Trc'] == [[F(x) for x in row] for row in r['Trc']])
        agree += [same, gapS[name] == (s3g, s4g), sg['S3'] == s3g, sg['S4'] == s4g, sg['ok']]
        eng = 'numpy+GAP+PARI'
    if not all(agree):
        bad += 1
    P('| %s | %d | %d | %s | %s | %s | %s | %s | %s, %s | %s %s |' % (
        name, r['d'], r['NA'], cf, ca, dfa, s3g, s4g, sp_['S3m'], sp_['S4m'], eng, 'agree' if all(agree) else 'DISAGREE'))
P('')
P('Channel data (basis ordered by the channel Casimir):')
P('')
P('| rep | channels (dim : C_R) | b_R | Trc (rows) |')
P('|---|---|---|---|')
for name, r in py.items():
    ch = ', '.join('%d : %s' % (dm, c) for dm, c in zip(r['dims'], r['CR']))
    P('| %s | %s | %s | %s |' % (name, ch, ', '.join(r['bR']), ' ; '.join('(' + ', '.join(row) + ')' for row in r['Trc'])))
P('')
P('Identities per representation (numpy engine; GAP engine in t14_gap.out):')
P('')
P('| rep | Trc P in span | dim symmetry | rows = C_R/2 - 2C_F | Born rows | b_R = C_F - C_R/2 | singlet row | M_1 | K - [C_A b_A^2/2 - 4W/N_A] | W - quadratic - Q | Q - d_R d_A - N_R C_F C_A^3/12 | ttt residual |')
P('|---|---|---|---|---|---|---|---|---|---|---|---|')
for name, r in py.items():
    c = r['checks']
    wq = F(r['W_minus_quadratic']) - F(r['Q'])
    P('| %s | %.0e | %s | %s | %s | %s | %s | %s (identity %s) | %s | %s | %s | %.0e |' % (
        name, c['residual_Trc_span'], c['dim_symmetry'], c['rowsum'], c['born_rows'], c['bR_formula'],
        c['singlet_row'], r['M1'], c['M1_identity'], r['K_minus_Wformula'], wq,
        r.get('Q_minus_dRdA_minus_corr', 'not computed'), c['ttt_identity_residual']))
P('')
P('By-product: S_5 of the full system against the general-color five-loop formula of the draft, with')
P('d_A d_A/N_A accepted from the record (step5_five_loop/P1/color_data.json):')
P('')
for name, r in py.items():
    if name not in rec:
        continue
    cf, ca = F(r['CF']), F(r['CA'])
    dfa = F(r['dFA']) if 'dFA' in r else F(r['dFA_from_Q'])
    daa = F(rec[name]['dAdA_over_NA'])
    s5g = (19252 * cf * ca ** 4 - 65344 * cf ** 2 * ca ** 3 + 74400 * cf ** 3 * ca ** 2 - 30720 * cf ** 4 * ca
           + 3648 * cf ** 5 + (33792 * cf - 57600 * ca) * dfa + 3072 * cf * daa)
    P('- %s: S_5 system %s, formula %s, equal %s' % (name, sysS[('PY', name)]['S5'], s5g, sysS[('PY', name)]['S5'] == s5g))
P('')
P('Representations with any disagreement: %d' % bad)
open('t14_tables.txt', 'w').write('\n'.join(lines) + '\n')
print('\n'.join(lines))


==> anc/numbers/deposit/T14/t14_tables.txt <==
| rep | d | N_A | C_F | C_A | d_F d_A/N_R | S_3 | S_4 | S_3, S_4 at kappa = -1 | engines |
|---|---|---|---|---|---|---|---|---|---|
| SU2 | 2 | 3 | 3/4 | 2 | 5/8 | 99/4 | -729/4 | 117/4, -891/4 | numpy+GAP+PARI agree |
| SU3 | 3 | 8 | 4/3 | 3 | 5/2 | 112/3 | -5632/27 | 368/9, -6848/27 | numpy+GAP+PARI agree |
| SU4 | 4 | 15 | 15/8 | 4 | 55/8 | 1575/32 | -13905/64 | 1665/32, -16875/64 | numpy+GAP+PARI agree |
| SU5 | 5 | 24 | 12/5 | 5 | 31/2 | 7632/125 | -27648/125 | 1584/25, -167616/625 | numpy+GAP+PARI agree |
| SU6 | 6 | 35 | 35/12 | 6 | 245/8 | 875/12 | -24115/108 | 2695/36, -29225/108 | numpy+PARI agree |
| SO3 | 3 | 3 | 1/2 | 1/2 | 5/192 | 3/2 | 24 | 9/2, 21 | numpy+GAP+PARI agree |
| SO5 | 5 | 10 | 1 | 3/2 | 3/16 | -9 | 222 | -3, 192 | numpy+GAP+PARI agree |
| SO6 | 6 | 15 | 5/4 | 2 | 5/12 | -75/4 | 1815/4 | -45/4, 1605/4 | numpy+GAP+PARI agree |
| SO7 | 7 | 21 | 3/2 | 5/2 | 55/64 | -63/2 | 810 | -45/2, 729 | numpy+GAP+PARI agree |
| SO8 | 8 | 28 | 7/4 | 3 | 105/64 | -189/4 | 5271/4 | -147/4, 4809/4 | numpy+GAP+PARI agree |
| SO9 | 9 | 36 | 2 | 7/2 | 35/12 | -66 | 2004 | -54, 1848 | numpy+GAP+PARI agree |
| SO10 | 10 | 45 | 9/4 | 4 | 39/8 | -351/4 | 11583/4 | -297/4, 10773/4 | numpy+GAP+PARI agree |
| Sp4 | 4 | 10 | 5/4 | 3 | 165/64 | 225/4 | -2865/4 | 255/4, -3255/4 | numpy+GAP+PARI agree |
| Sp6 | 6 | 21 | 7/4 | 4 | 175/24 | 399/4 | -7329/4 | 441/4, -8043/4 | numpy+GAP+PARI agree |
| Sp8 | 8 | 36 | 9/4 | 5 | 1065/64 | 621/4 | -14985/4 | 675/4, -16119/4 | numpy+GAP+PARI agree |
| Sp10 | 10 | 55 | 11/4 | 6 | 33 | 891/4 | -26697/4 | 957/4, -28347/4 | numpy+GAP+PARI agree |
| G2 | 7 | 14 | 1 | 2 | 5/12 | 0 | 96 | 0, 96 | numpy+GAP+PARI agree |
| SU2j32 | 4 | 3 | 3/8 | 1/5 | 41/16000 | 99/32 | 18603/8000 | 4653/800, 25137/8000 | numpy+GAP+PARI agree |
| SU2j2 | 5 | 3 | 3/10 | 1/10 | 17/40000 | 117/50 | 1242/625 | 207/50, 1917/625 | numpy+PARI agree |
| SU3r6 | 6 | 8 | 2/3 | 3/5 | 17/500 | 88/15 | 11072/675 | 3256/225, 28256/3375 | numpy+GAP+PARI agree |
| SU3r10 | 10 | 8 | 2/5 | 1/5 | 11/7500 | 504/125 | 192/125 | 936/125, 1824/625 | numpy+GAP+PARI agree |
| F4 | 26 | 52 | 1 | 3/2 | 5/64 | -9 | 96 | -3, 66 | numpy+PARI agree |
| E6 | 27 | 78 | 13/9 | 2 | 65/324 | -1664/81 | 517088/2187 | 1664/243, 144352/2187 | numpy+PARI agree |

Channel data (basis ordered by the channel Casimir):

| rep | channels (dim : C_R) | b_R | Trc (rows) |
|---|---|---|---|
| SU2 | 1 : 0, 3 : 2 | 3/4, -1/4 | (0, -3/2) ; (-1/2, 0) |
| SU3 | 1 : 0, 8 : 3 | 4/3, -1/6 | (0, -8/3) ; (-1/3, -5/6) |
| SU4 | 1 : 0, 15 : 4 | 15/8, -1/8 | (0, -15/4) ; (-1/4, -3/2) |
| SU5 | 1 : 0, 24 : 5 | 12/5, -1/10 | (0, -24/5) ; (-1/5, -21/10) |
| SU6 | 1 : 0, 35 : 6 | 35/12, -1/12 | (0, -35/6) ; (-1/6, -8/3) |
| SO3 | 1 : 0, 3 : 1/2, 5 : 3/2 | 1/2, 1/4, -1/4 | (0, -1, 0) ; (-1/3, 0, -5/12) ; (0, -1/4, 0) |
| SO5 | 1 : 0, 10 : 3/2, 14 : 5/2 | 1, 1/4, -1/4 | (0, -2, 0) ; (-1/5, 0, -21/20) ; (0, -3/4, 0) |
| SO6 | 1 : 0, 15 : 2, 20 : 3 | 5/4, 1/4, -1/4 | (0, -5/2, 0) ; (-1/6, 0, -4/3) ; (0, -1, 0) |
| SO7 | 1 : 0, 21 : 5/2, 27 : 7/2 | 3/2, 1/4, -1/4 | (0, -3, 0) ; (-1/7, 0, -45/28) ; (0, -5/4, 0) |
| SO8 | 1 : 0, 28 : 3, 35 : 4 | 7/4, 1/4, -1/4 | (0, -7/2, 0) ; (-1/8, 0, -15/8) ; (0, -3/2, 0) |
| SO9 | 1 : 0, 36 : 7/2, 44 : 9/2 | 2, 1/4, -1/4 | (0, -4, 0) ; (-1/9, 0, -77/36) ; (0, -7/4, 0) |
| SO10 | 1 : 0, 45 : 4, 54 : 5 | 9/4, 1/4, -1/4 | (0, -9/2, 0) ; (-1/10, 0, -12/5) ; (0, -2, 0) |
| Sp4 | 1 : 0, 5 : 2, 10 : 3 | 5/4, 1/4, -1/4 | (0, 0, -5/2) ; (0, 0, -3/2) ; (-1/4, -3/4, 0) |
| Sp6 | 1 : 0, 14 : 3, 21 : 4 | 7/4, 1/4, -1/4 | (0, 0, -7/2) ; (0, 0, -2) ; (-1/6, -4/3, 0) |
| Sp8 | 1 : 0, 27 : 4, 36 : 5 | 9/4, 1/4, -1/4 | (0, 0, -9/2) ; (0, 0, -5/2) ; (-1/8, -15/8, 0) |
| Sp10 | 1 : 0, 44 : 5, 55 : 6 | 11/4, 1/4, -1/4 | (0, 0, -11/2) ; (0, 0, -3) ; (-1/10, -12/5, 0) |
| G2 | 1 : 0, 7 : 1, 14 : 2, 27 : 7/3 | 1, 1/2, 0, -1/6 | (0, 0, -2, 0) ; (0, 0, 0, -3/2) ; (-1/7, 0, 0, -6/7) ; (0, -7/18, -4/9, 0) |
| SU2j32 | 1 : 0, 3 : 1/5, 5 : 3/5, 7 : 6/5 | 3/8, 11/40, 3/40, -9/40 | (0, -3/4, 0, 0) ; (-1/4, 0, -2/5, 0) ; (0, -6/25, 0, -21/100) ; (0, 0, -3/20, 0) |
| SU2j2 | 1 : 0, 3 : 1/10, 5 : 3/10, 7 : 3/5, 9 : 1 | 3/10, 1/4, 3/20, 0, -1/5 | (0, -3/5, 0, 0, 0) ; (-1/5, 0, -7/20, 0, 0) ; (0, -21/100, 0, -6/25, 0) ; (0, 0, -6/35, 0, -9/70) ; (0, 0, 0, -1/10, 0) |
| SU3r6 | 1 : 0, 8 : 3/5, 27 : 8/5 | 2/3, 11/30, -2/15 | (0, -4/3, 0) ; (-1/6, -49/150, -27/50) ; (0, -4/25, -28/75) |
| SU3r10 | 1 : 0, 8 : 1/5, 27 : 8/15, 64 : 1 | 2/5, 3/10, 2/15, -1/10 | (0, -4/5, 0, 0) ; (-1/10, -9/50, -21/50, 0) ; (0, -28/225, -36/175, -64/315) ; (0, 0, -3/35, -3/14) |
| F4 | 1 : 0, 26 : 1, 52 : 3/2, 273 : 2, 324 : 13/6 | 1, 1/2, 1/4, 0, -1/12 | (0, 0, -2, 0, 0) ; (0, 0, 0, -3/2, 0) ; (-1/26, 0, 0, 0, -63/52) ; (0, -1/7, 0, 0, -6/7) ; (0, 0, -7/36, -13/18, 0) |
| E6 | 1 : 0, 78 : 2, 650 : 3 | 13/9, 4/9, -1/18 | (0, -26/9, 0) ; (-1/27, 0, -50/27) ; (0, -2/9, -7/6) |

Identities per representation (numpy engine; GAP engine in t14_gap.out):

| rep | Trc P in span | dim symmetry | rows = C_R/2 - 2C_F | Born rows | b_R = C_F - C_R/2 | singlet row | M_1 | K - [C_A b_A^2/2 - 4W/N_A] | W - quadratic - Q | Q - d_R d_A - N_R C_F C_A^3/12 | ttt residual |
|---|---|---|---|---|---|---|---|---|---|---|---|
| SU2 | 7e-16 | True | True | True | True | True | -3/8 (identity True) | 0 | 0 | 0 | 5e-16 |
| SU3 | 9e-16 | True | True | True | True | True | -11/36 (identity True) | 0 | 0 | 0 | 7e-15 |
| SU4 | 4e-15 | True | True | True | True | True | -9/32 (identity True) | 0 | 0 | 0 | 2e-14 |
| SU5 | 8e-15 | True | True | True | True | True | -27/100 (identity True) | 0 | 0 | 0 | 2e-14 |
| SU6 | 1e-14 | True | True | True | True | True | -19/72 (identity True) | 0 | 0 | 0 | 2e-14 |
| SO3 | 2e-15 | True | True | True | True | True | -1/16 (identity True) | 0 | 0 | 0 | 2e-16 |
| SO5 | 5e-15 | True | True | True | True | True | 1/16 (identity True) | 0 | 0 | 0 | 2e-16 |
| SO6 | 9e-15 | True | True | True | True | True | 1/8 (identity True) | 0 | 0 | 0 | 2e-16 |
| SO7 | 1e-14 | True | True | True | True | True | 3/16 (identity True) | 0 | 0 | 0 | 2e-16 |
| SO8 | 1e-14 | True | True | True | True | True | 1/4 (identity True) | 0 | 0 | 0 | 2e-16 |
| SO9 | 2e-14 | True | True | True | True | True | 5/16 (identity True) | 0 | 0 | 0 | 2e-16 |
| SO10 | 3e-14 | True | True | True | True | True | 3/8 (identity True) | 0 | 0 | 0 | 2e-16 |
| Sp4 | 4e-15 | True | True | True | True | True | -1/2 (identity True) | 0 | 0 | 0 | 9e-16 |
| Sp6 | 8e-15 | True | True | True | True | True | -5/8 (identity True) | 0 | 0 | 0 | 2e-15 |
| Sp8 | 4e-14 | True | True | True | True | True | -3/4 (identity True) | 0 | 0 | 0 | 7e-15 |
| Sp10 | 7e-14 | True | True | True | True | True | -7/8 (identity True) | 0 | 0 | 0 | 1e-14 |
| G2 | 7e-15 | True | True | True | True | True | 0 (identity True) | 0 | 0 | 0 | 1e-15 |
| SU2j32 | 7e-15 | True | True | True | True | True | -99/800 (identity True) | 0 | 0 | 0 | 1e-16 |
| SU2j2 | 3e-15 | True | True | True | True | True | -9/80 (identity True) | 0 | 0 | 0 | 3e-16 |
| SU3r6 | 3e-15 | True | True | True | True | True | -143/900 (identity True) | 0 | 0 | 0 | 4e-15 |
| SU3r10 | 2e-14 | True | True | True | True | True | -3/20 (identity True) | 0 | 0 | 0 | 4e-15 |
| F4 | 3e-13 | True | True | True | True | True | 1/16 (identity True) | 0 | 0 | 0 | 5e-15 |
| E6 | 7e-14 | True | True | True | True | True | 4/81 (identity True) | 0 | 0 | not computed | 1e-15 |

By-product: S_5 of the full system against the general-color five-loop formula of the draft, with
d_A d_A/N_A accepted from the record (step5_five_loop/P1/color_data.json):

- SU2: S_5 system 50427/16, formula 50427/16, equal True
- SU3: S_5 system 305008/81, formula 305008/81, equal True
- SU4: S_5 system 1282455/512, formula 1282455/512, equal True
- SU5: S_5 system -3438864/3125, formula -3438864/3125, equal True
- SU6: S_5 system -9852535/1296, formula -9852535/1296, equal True
- SO5: S_5 system -18051/4, formula -18051/4, equal True
- SO6: S_5 system -183315/16, formula -183315/16, equal True
- SO7: S_5 system -195489/8, formula -195489/8, equal True
- SO8: S_5 system -739977/16, formula -739977/16, equal True
- SO9: S_5 system -160467/2, formula -160467/2, equal True
- SO10: S_5 system -2084319/16, formula -2084319/16, equal True
- Sp4: S_5 system 304485/16, formula 304485/16, equal True
- Sp6: S_5 system 1062831/16, formula 1062831/16, equal True
- Sp8: S_5 system 2762073/16, formula 2762073/16, equal True
- G2: S_5 system -2432, formula -2432, equal True
- F4: S_5 system -6459/4, formula -6459/4, equal True
- E6: S_5 system -95498624/19683, formula -95498624/19683, equal True

Representations with any disagreement: 0


==> anc/numbers/deposit/T16/T16_macros.tex <==
% T16 data-table macros, written by make_table.py from values on which the Python and the
% PARI/GP engines agree (compare.log). Prefix \nmDT; uses \nmfrac and \nmInvFA of numbers.tex.
\newcommand{\nmDTPOnePlusLtwoZeta}{0}% 0
\newcommand{\nmDTPOnePlusLtwoRat}{2C_F^2}% 2C_F^2
\newcommand{\nmDTPOnePlusLoneZeta}{0}% 0
\newcommand{\nmDTPOnePlusLoneRat}{\nmfrac{22}{3}C_FC_A - 4C_F^2 - \nmfrac{4}{3}C_Fn_f}% (22/3)C_FC_A - 4C_F^2 - (4/3)C_Fn_f
\newcommand{\nmDTPOnePlusLzeroZeta}{-8C_F^2}% -8C_F^2
\newcommand{\nmDTPOnePlusLzeroRat}{\nmfrac{302}{9}C_FC_A - 4C_F^2 - \nmfrac{44}{9}C_Fn_f}% (302/9)C_FC_A - 4C_F^2 - (44/9)C_Fn_f
\newcommand{\nmDTPOneMinusLtwoZeta}{0}% 0
\newcommand{\nmDTPOneMinusLtwoRat}{4C_FC_A - 6C_F^2}% 4C_FC_A - 6C_F^2
\newcommand{\nmDTPOneMinusLoneZeta}{0}% 0
\newcommand{\nmDTPOneMinusLoneRat}{\nmfrac{46}{3}C_FC_A - 20C_F^2 - \nmfrac{4}{3}C_Fn_f}% (46/3)C_FC_A - 20C_F^2 - (4/3)C_Fn_f
\newcommand{\nmDTPOneMinusLzeroZeta}{-8C_FC_A + 8C_F^2}% -8C_FC_A + 8C_F^2
\newcommand{\nmDTPOneMinusLzeroRat}{\nmfrac{446}{9}C_FC_A - 36C_F^2 - \nmfrac{44}{9}C_Fn_f}% (446/9)C_FC_A - 36C_F^2 - (44/9)C_Fn_f
\newcommand{\nmDTPTwoPlusLfourZeta}{0}% 0
\newcommand{\nmDTPTwoPlusLfourRat}{\nmfrac{2}{3}C_F^3}% (2/3)C_F^3
\newcommand{\nmDTPTwoPlusLthreeZeta}{0}% 0
\newcommand{\nmDTPTwoPlusLthreeRat}{\nmfrac{22}{3}C_F^2C_A - 4C_F^3 - \nmfrac{4}{3}C_F^2n_f}% (22/3)C_F^2C_A - 4C_F^3 - (4/3)C_F^2n_f
\newcommand{\nmDTPTwoPlusLtwoZeta}{-30C_FC_A^2 + 96C_F^2C_A - 104C_F^3}% -30C_FC_A^2 + 96C_F^2C_A - 104C_F^3
\newcommand{\nmDTPTwoPlusLtwoRat}{\nmfrac{121}{9}C_FC_A^2 + \nmfrac{472}{9}C_F^2C_A + 4C_F^3 - \nmfrac{44}{9}C_FC_An_f - \nmfrac{64}{9}C_F^2n_f + \nmfrac{4}{9}C_Fn_f^2}% (121/9)C_FC_A^2 + (472/9)C_F^2C_A + 4C_F^3 - (44/9)C_FC_An_f - (64/9)C_F^2n_f + (4/9)C_Fn_f^2
\newcommand{\nmDTPTwoMinusLfourZeta}{0}% 0
\newcommand{\nmDTPTwoMinusLfourRat}{-C_FC_A^2 + 4C_F^2C_A - \nmfrac{10}{3}C_F^3}% -C_FC_A^2 + 4C_F^2C_A - (10/3)C_F^3
\newcommand{\nmDTPTwoMinusLthreeZeta}{0}% 0
\newcommand{\nmDTPTwoMinusLthreeRat}{\nmfrac{40}{9}C_FC_A^2 - \nmfrac{14}{9}C_F^2C_A - 4C_F^3 - \nmfrac{16}{9}C_FC_An_f + \nmfrac{20}{9}C_F^2n_f}% (40/9)C_FC_A^2 - (14/9)C_F^2C_A - 4C_F^3 - (16/9)C_FC_An_f + (20/9)C_F^2n_f
\newcommand{\nmDTPTwoMinusLtwoZeta}{14C_FC_A^2 - 96C_F^2C_A + 104C_F^3}% 14C_FC_A^2 - 96C_F^2C_A + 104C_F^3
\newcommand{\nmDTPTwoMinusLtwoRat}{81C_FC_A^2 - \nmfrac{152}{3}C_F^2C_A - 60C_F^3 - \nmfrac{196}{9}C_FC_An_f + \nmfrac{80}{3}C_F^2n_f + \nmfrac{4}{9}C_Fn_f^2}% 81C_FC_A^2 - (152/3)C_F^2C_A - 60C_F^3 - (196/9)C_FC_An_f + (80/3)C_F^2n_f + (4/9)C_Fn_f^2
\newcommand{\nmDTPThreePlusLsixZeta}{0}% 0
\newcommand{\nmDTPThreePlusLsixRat}{\nmfrac{1}{9}C_F^4}% (1/9)C_F^4
\newcommand{\nmDTPThreePlusLfiveZeta}{0}% 0
\newcommand{\nmDTPThreePlusLfiveRat}{\nmfrac{22}{9}C_F^3C_A - \nmfrac{4}{3}C_F^4 - \nmfrac{4}{9}C_F^3n_f}% (22/9)C_F^3C_A - (4/3)C_F^4 - (4/9)C_F^3n_f
\newcommand{\nmDTPThreePlusLfourZeta}{38C_FC_A^3 - 140C_F^2C_A^2 + 168C_F^3C_A - \nmfrac{248}{3}C_F^4 - 48\,\nmInvFA}% 38C_FC_A^3 - 140C_F^2C_A^2 + 168C_F^3C_A - (248/3)C_F^4 - 48\,d_F^{abcd}d_A^{abcd}/N_R
\newcommand{\nmDTPThreePlusLfourRat}{\nmfrac{121}{9}C_F^2C_A^2 + \nmfrac{170}{9}C_F^3C_A + \nmfrac{16}{3}C_F^4 - \nmfrac{44}{9}C_F^2C_An_f - \nmfrac{20}{9}C_F^3n_f + \nmfrac{4}{9}C_F^2n_f^2}% (121/9)C_F^2C_A^2 + (170/9)C_F^3C_A + (16/3)C_F^4 - (44/9)C_F^2C_An_f - (20/9)C_F^3n_f + (4/9)C_F^2n_f^2
\newcommand{\nmDTPThreeMinusLsixZeta}{0}% 0
\newcommand{\nmDTPThreeMinusLsixRat}{\nmfrac{4}{15}C_FC_A^3 - \nmfrac{8}{9}C_F^2C_A^2 + \nmfrac{44}{45}C_F^3C_A - \nmfrac{19}{45}C_F^4}% (4/15)C_FC_A^3 - (8/9)C_F^2C_A^2 + (44/45)C_F^3C_A - (19/45)C_F^4
\newcommand{\nmDTPThreeMinusLfiveZeta}{0}% 0
\newcommand{\nmDTPThreeMinusLfiveRat}{-\nmfrac{8}{15}C_FC_A^3 + \nmfrac{104}{15}C_F^2C_A^2 - \nmfrac{586}{45}C_F^3C_A + \nmfrac{92}{15}C_F^4 + \nmfrac{8}{15}C_FC_A^2n_f - \nmfrac{32}{15}C_F^2C_An_f + \nmfrac{76}{45}C_F^3n_f}% -(8/15)C_FC_A^3 + (104/15)C_F^2C_A^2 - (586/45)C_F^3C_A + (92/15)C_F^4 + (8/15)C_FC_A^2n_f - (32/15)C_F^2C_An_f + (76/45)C_F^3n_f
\newcommand{\nmDTPThreeMinusLfourZeta}{-30C_FC_A^3 + 132C_F^2C_A^2 - \nmfrac{656}{3}C_F^3C_A + \nmfrac{376}{3}C_F^4 + 16\,\nmInvFA}% -30C_FC_A^3 + 132C_F^2C_A^2 - (656/3)C_F^3C_A + (376/3)C_F^4 + 16\,d_F^{abcd}d_A^{abcd}/N_R
\newcommand{\nmDTPThreeMinusLfourRat}{-\nmfrac{28}{3}C_FC_A^3 + \nmfrac{883}{9}C_F^2C_A^2 - \nmfrac{1078}{9}C_F^3C_A + \nmfrac{56}{3}C_F^4 + \nmfrac{26}{9}C_FC_A^2n_f - \nmfrac{68}{3}C_F^2C_An_f + \nmfrac{196}{9}C_F^3n_f + \nmfrac{4}{9}C_FC_An_f^2 - \nmfrac{4}{9}C_F^2n_f^2}% -(28/3)C_FC_A^3 + (883/9)C_F^2C_A^2 - (1078/9)C_F^3C_A + (56/3)C_F^4 + (26/9)C_FC_A^2n_f - (68/3)C_F^2C_An_f + (196/9)C_F^3n_f + (4/9)C_FC_An_f^2 - (4/9)C_F^2n_f^2
\newcommand{\nmDTSoneGen}{4C_F}% 4C_F
\newcommand{\nmDTSoneSUN}{\frac{2(N_c^2-1)}{N_c}}% 2(N_c^2-1)/N_c
\newcommand{\nmDTSoneSUthree}{\nmfrac{16}{3}}% (16/3)
\newcommand{\nmDTStwoGen}{-8C_F^2}% -8C_F^2
\newcommand{\nmDTStwoSUN}{-\frac{2(N_c^2-1)^2}{N_c^2}}% -2(N_c^2-1)^2/N_c^2
\newcommand{\nmDTStwoSUthree}{-\nmfrac{128}{9}}% -(128/9)
\newcommand{\nmDTSthreeGen}{60C_FC_A^2 - 192C_F^2C_A + 144C_F^3}% 60C_FC_A^2 - 192C_F^2C_A + 144C_F^3
\newcommand{\nmDTSthreeVec}{(60,\,-192,\,144)}% (60, -192, 144)
\newcommand{\nmDTSthreeSUN}{\frac{6(N_c^2-1)(2N_c^2 + 3)}{N_c^3}}% 6(N_c^2-1)(2N_c^2 + 3)/N_c^3
\newcommand{\nmDTSthreeSUthree}{\nmfrac{112}{3}}% (112/3)
\newcommand{\nmDTSfourGen}{-912C_FC_A^3 + 3120C_F^2C_A^2 - 3264C_F^3C_A + 960C_F^4 + 1152\,\nmInvFA}% -912C_FC_A^3 + 3120C_F^2C_A^2 - 3264C_F^3C_A + 960C_F^4 + 1152\,d_F^{abcd}d_A^{abcd}/N_R
\newcommand{\nmDTSfourVec}{(-912,\,3120,\,-3264,\,960,\,1152)}% (-912, 3120, -3264, 960, 1152)
\newcommand{\nmDTSfourSUN}{-\frac{12(N_c^2-1)(19N_c^2 + 5)}{N_c^4}}% -12(N_c^2-1)(19N_c^2 + 5)/N_c^4
\newcommand{\nmDTSfourSUthree}{-\nmfrac{5632}{27}}% -(5632/27)
\newcommand{\nmDTVthreeGen}{-28C_FC_A^2 + 96C_F^2C_A - 80C_F^3}% -28C_FC_A^2 + 96C_F^2C_A - 80C_F^3
\newcommand{\nmDTVthreeVec}{(-28,\,96,\,-80)}% (-28, 96, -80)
\newcommand{\nmDTVthreeSUN}{-\frac{2(N_c^2-1)(2N_c^2 + 5)}{N_c^3}}% -2(N_c^2-1)(2N_c^2 + 5)/N_c^3
\newcommand{\nmDTVthreeSUthree}{-\nmfrac{368}{27}}% -(368/27)
\newcommand{\nmDTVfourGen}{720C_FC_A^3 - 2992C_F^2C_A^2 + 4032C_F^3C_A - 1728C_F^4 - 384\,\nmInvFA}% 720C_FC_A^3 - 2992C_F^2C_A^2 + 4032C_F^3C_A - 1728C_F^4 - 384\,d_F^{abcd}d_A^{abcd}/N_R
\newcommand{\nmDTVfourVec}{(720,\,-2992,\,4032,\,-1728,\,-384)}% (720, -2992, 4032, -1728, -384)
\newcommand{\nmDTVfourSUN}{\frac{4(N_c^2-1)(4N_c^4 + 45N_c^2 + 27)}{N_c^4}}% 4(N_c^2-1)(4N_c^4 + 45N_c^2 + 27)/N_c^4
\newcommand{\nmDTVfourSUthree}{\nmfrac{896}{3}}% (896/3)
\newcommand{\nmDTPzeroLaurent}{C_F\Big[\frac{2}{N}+1+(2-4\zeta_2)\,N+O(N^2)\Big]}% C_F[2/N + 1 + (2 - 4 zeta_2) N + O(N^2)]
\newcommand{\nmDTMellinRule}{(-1)^m\,m!\,N^{-m-1}}% (-1)^m m! N^(-m-1)
\newcommand{\nmDTPzeroExact}{C_F\big[3+2/\big(N(N+1)\big)-4S_1(N)\big]}% C_F[3 + 2/(N(N+1)) - 4 S_1(N)]
\newcommand{\nmDTmLL}{m=2n}% m=2n
\newcommand{\nmDTmNLL}{m=2n-1}% m=2n-1
\newcommand{\nmDTmNNLL}{m=2n-2}% m=2n-2
\newcommand{\nmDTwidthZeta}{4.3cm}% column width
\newcommand{\nmDTwidthRat}{7.9cm}% column width
\newcommand{\nmDTformSthree}{4C_F\,\zeta\big[c^{(1)}_0\big]-16C_F\,c^{(1)}_2-2\,\zeta\big[c^{(2)}_2\big]}% 4 C_F z[c1_0] - 16 C_F c1_2 - 2 z[c2_2]
\newcommand{\nmDTformSfour}{8C_F\,\zeta\big[c^{(2)}_2\big]-192C_F\,c^{(2)}_4+4\,c^{(1)}_2\,\zeta\big[c^{(1)}_0\big]-24\,\zeta\big[c^{(3)}_4\big]}% 8 C_F z[c2_2] - 192 C_F c2_4 + 4 c1_2 z[c1_0] - 24 z[c3_4]


==> anc/numbers/deposit/T16/T16_table.tex <==
\begin{table}[htb]
  \centering
  \small
  % the quartic invariant with a slash inside this table (local to the float)
  \renewcommand{\nmInvFA}{d_F^{abcd}d_A^{abcd}/N_R}
  \begin{tabular}{llp{\nmDTwidthZeta}p{\nmDTwidthRat}}
    \hline
    & & coefficient of $\zeta_2$ & part without $\zeta_2$ \tabularnewline
    \hline
    $P^{(1)+}$ & LL & \raggedright $\nmDTPOnePlusLtwoZeta$ & \raggedright $\nmDTPOnePlusLtwoRat$ \tabularnewline
     & NLL & \raggedright $\nmDTPOnePlusLoneZeta$ & \raggedright $\nmDTPOnePlusLoneRat$ \tabularnewline
     & NNLL & \raggedright $\nmDTPOnePlusLzeroZeta$ & \raggedright $\nmDTPOnePlusLzeroRat$ \tabularnewline[\smallskipamount]
    $P^{(1)-}$ & LL & \raggedright $\nmDTPOneMinusLtwoZeta$ & \raggedright $\nmDTPOneMinusLtwoRat$ \tabularnewline
     & NLL & \raggedright $\nmDTPOneMinusLoneZeta$ & \raggedright $\nmDTPOneMinusLoneRat$ \tabularnewline
     & NNLL & \raggedright $\nmDTPOneMinusLzeroZeta$ & \raggedright $\nmDTPOneMinusLzeroRat$ \tabularnewline[\smallskipamount]
    $P^{(2)+}$ & LL & \raggedright $\nmDTPTwoPlusLfourZeta$ & \raggedright $\nmDTPTwoPlusLfourRat$ \tabularnewline
     & NLL & \raggedright $\nmDTPTwoPlusLthreeZeta$ & \raggedright $\nmDTPTwoPlusLthreeRat$ \tabularnewline
     & NNLL & \raggedright $\nmDTPTwoPlusLtwoZeta$ & \raggedright $\nmDTPTwoPlusLtwoRat$ \tabularnewline[\smallskipamount]
    $P^{(2)-}$ & LL & \raggedright $\nmDTPTwoMinusLfourZeta$ & \raggedright $\nmDTPTwoMinusLfourRat$ \tabularnewline
     & NLL & \raggedright $\nmDTPTwoMinusLthreeZeta$ & \raggedright $\nmDTPTwoMinusLthreeRat$ \tabularnewline
     & NNLL & \raggedright $\nmDTPTwoMinusLtwoZeta$ & \raggedright $\nmDTPTwoMinusLtwoRat$ \tabularnewline[\smallskipamount]
    $P^{(3)+}$ & LL & \raggedright $\nmDTPThreePlusLsixZeta$ & \raggedright $\nmDTPThreePlusLsixRat$ \tabularnewline
     & NLL & \raggedright $\nmDTPThreePlusLfiveZeta$ & \raggedright $\nmDTPThreePlusLfiveRat$ \tabularnewline
     & NNLL & \raggedright $\nmDTPThreePlusLfourZeta$ & \raggedright $\nmDTPThreePlusLfourRat$ \tabularnewline[\smallskipamount]
    $P^{(3)-}$ & LL & \raggedright $\nmDTPThreeMinusLsixZeta$ & \raggedright $\nmDTPThreeMinusLsixRat$ \tabularnewline
     & NLL & \raggedright $\nmDTPThreeMinusLfiveZeta$ & \raggedright $\nmDTPThreeMinusLfiveRat$ \tabularnewline
     & NNLL & \raggedright $\nmDTPThreeMinusLfourZeta$ & \raggedright $\nmDTPThreeMinusLfourRat$ \tabularnewline
    \hline
  \end{tabular}
  \caption{Coefficients of $x^0\ln^mx$ in the non-singlet splitting functions $P^{(n)\pm}$, with $P^\pm=\sum_n a^{n+1}P^{(n)\pm}$ and $a=\alpha_s/(4\pi)$, for the leading logarithms (LL, $\nmDTmLL$), the next-to-leading logarithms (NLL, $\nmDTmNLL$) and the next-to-next-to-leading logarithms (NNLL, $\nmDTmNNLL$). The third column gives the coefficient of $\zeta_2$ and the fourth the part without $\zeta_2$, which contains no other transcendental number at these orders. The entries for $P^{(1)\pm}$ and $P^{(2)\pm}$ are the $x^0$ terms of eqs.~(4.6), (4.7), (4.9) and (4.10) of Ref.~\cite{Moch:2004pa}, and those for $P^{(3)\pm}$ are read from the expansion about $x=0$ in the ancillary files of Ref.~\cite{Gehrmann:2026qbl}. At $N=0$ a term $x^0\ln^mx$ gives the pole $\nmDTMellinRule$.}
  \label{tab:datax0}
\end{table}

\begin{table}[htb]
  \centering
  \small
  \begin{tabular}{llll}
    \hline
    & general color & SU($N_c$) & QCD \\
    \hline
    $S_1$ & $\nmDTSoneGen$ & $\inlf{\nmDTSoneSUN}$ & $\nmDTSoneSUthree$ \\
    $S_2$ & $\nmDTStwoGen$ & $\inlf{\nmDTStwoSUN}$ & $\nmDTStwoSUthree$ \\
    $S_3$ & $\nmDTSthreeVec$ & $\inlf{\nmDTSthreeSUN}$ & $\nmDTSthreeSUthree$ \\
    $S_4$ & $\nmDTSfourVec$ & $\inlf{\nmDTSfourSUN}$ & $\nmDTSfourSUthree$ \\
    $V_3$ & $\nmDTVthreeVec$ & $\inlf{\nmDTVthreeSUN}$ & $\nmDTVthreeSUthree$ \\
    $V_4$ & $\nmDTVfourVec$ & $\inlf{\nmDTVfourSUN}$ & $\nmDTVfourSUthree$ \\
    \hline
  \end{tabular}
  \caption{The coefficients of $\zeta_2$ in $S_n$, the $\zeta_2$ part of the coefficient of $a^n N^{4-2n}$ in $S$ of eq.~(\ref{eq:S}) at $\omega=N$, and in $V_n$, the same quantity for $P^-$, computed from the entries of Table~\ref{tab:datax0} and the expansion of $P^{(0)}$ about $N=0$. The vectors are given in the basis $(C_FC_A^2,\,C_F^2C_A,\,C_F^3)$ at three loops and $(C_FC_A^3,\,C_F^2C_A^2,\,C_F^3C_A,\,C_F^4,\,d_F^{abcd}d_A^{abcd}/N_R)$ at four loops. The quartic invariant is $d_F^{abcd}d_A^{abcd}/N_R=\protect\inlf{\nmDFASUN}$ in SU($N_c$) and $\nmDFASUthree$ in SU(3), the gauge group of the last column. $S_3$ and $S_4$ are the violations of eq.~(\ref{eq:relation}) at NNLL, and $V_3$ and $V_4$ are the data entries of the uncovered pairing at $x^0$ in Table~\ref{tab:xk}.}
  \label{tab:SVx0}
\end{table}


==> anc/numbers/deposit/T16/T16_table_plain.tex <==
\begin{table}[htb]
  \centering
  \small
  \begin{tabular}{llp{4.3cm}p{7.9cm}}
    \hline
    & & coefficient of $\zeta_2$ & part without $\zeta_2$ \tabularnewline
    \hline
    $P^{(1)+}$ & LL & \raggedright $0$ & \raggedright $2C_F^2$ \tabularnewline
     & NLL & \raggedright $0$ & \raggedright $(22/3)C_FC_A - 4C_F^2 - (4/3)C_Fn_f$ \tabularnewline
     & NNLL & \raggedright $-8C_F^2$ & \raggedright $(302/9)C_FC_A - 4C_F^2 - (44/9)C_Fn_f$ \tabularnewline[\smallskipamount]
    $P^{(1)-}$ & LL & \raggedright $0$ & \raggedright $4C_FC_A - 6C_F^2$ \tabularnewline
     & NLL & \raggedright $0$ & \raggedright $(46/3)C_FC_A - 20C_F^2 - (4/3)C_Fn_f$ \tabularnewline
     & NNLL & \raggedright $-8C_FC_A + 8C_F^2$ & \raggedright $(446/9)C_FC_A - 36C_F^2 - (44/9)C_Fn_f$ \tabularnewline[\smallskipamount]
    $P^{(2)+}$ & LL & \raggedright $0$ & \raggedright $(2/3)C_F^3$ \tabularnewline
     & NLL & \raggedright $0$ & \raggedright $(22/3)C_F^2C_A - 4C_F^3 - (4/3)C_F^2n_f$ \tabularnewline
     & NNLL & \raggedright $-30C_FC_A^2 + 96C_F^2C_A - 104C_F^3$ & \raggedright $(121/9)C_FC_A^2 + (472/9)C_F^2C_A + 4C_F^3 - (44/9)C_FC_An_f - (64/9)C_F^2n_f + (4/9)C_Fn_f^2$ \tabularnewline[\smallskipamount]
    $P^{(2)-}$ & LL & \raggedright $0$ & \raggedright $-C_FC_A^2 + 4C_F^2C_A - (10/3)C_F^3$ \tabularnewline
     & NLL & \raggedright $0$ & \raggedright $(40/9)C_FC_A^2 - (14/9)C_F^2C_A - 4C_F^3 - (16/9)C_FC_An_f + (20/9)C_F^2n_f$ \tabularnewline
     & NNLL & \raggedright $14C_FC_A^2 - 96C_F^2C_A + 104C_F^3$ & \raggedright $81C_FC_A^2 - (152/3)C_F^2C_A - 60C_F^3 - (196/9)C_FC_An_f + (80/3)C_F^2n_f + (4/9)C_Fn_f^2$ \tabularnewline[\smallskipamount]
    $P^{(3)+}$ & LL & \raggedright $0$ & \raggedright $(1/9)C_F^4$ \tabularnewline
     & NLL & \raggedright $0$ & \raggedright $(22/9)C_F^3C_A - (4/3)C_F^4 - (4/9)C_F^3n_f$ \tabularnewline
     & NNLL & \raggedright $38C_FC_A^3 - 140C_F^2C_A^2 + 168C_F^3C_A - (248/3)C_F^4 - 48\,d_F^{abcd}d_A^{abcd}/N_R$ & \raggedright $(121/9)C_F^2C_A^2 + (170/9)C_F^3C_A + (16/3)C_F^4 - (44/9)C_F^2C_An_f - (20/9)C_F^3n_f + (4/9)C_F^2n_f^2$ \tabularnewline[\smallskipamount]
    $P^{(3)-}$ & LL & \raggedright $0$ & \raggedright $(4/15)C_FC_A^3 - (8/9)C_F^2C_A^2 + (44/45)C_F^3C_A - (19/45)C_F^4$ \tabularnewline
     & NLL & \raggedright $0$ & \raggedright $-(8/15)C_FC_A^3 + (104/15)C_F^2C_A^2 - (586/45)C_F^3C_A + (92/15)C_F^4 + (8/15)C_FC_A^2n_f - (32/15)C_F^2C_An_f + (76/45)C_F^3n_f$ \tabularnewline
     & NNLL & \raggedright $-30C_FC_A^3 + 132C_F^2C_A^2 - (656/3)C_F^3C_A + (376/3)C_F^4 + 16\,d_F^{abcd}d_A^{abcd}/N_R$ & \raggedright $-(28/3)C_FC_A^3 + (883/9)C_F^2C_A^2 - (1078/9)C_F^3C_A + (56/3)C_F^4 + (26/9)C_FC_A^2n_f - (68/3)C_F^2C_An_f + (196/9)C_F^3n_f + (4/9)C_FC_An_f^2 - (4/9)C_F^2n_f^2$ \tabularnewline
    \hline
  \end{tabular}
  \caption{Coefficients of $x^0\ln^mx$ in the non-singlet splitting functions $P^{(n)\pm}$, with $P^\pm=\sum_n a^{n+1}P^{(n)\pm}$ and $a=\alpha_s/(4\pi)$, for the leading logarithms (LL, $m=2n$), the next-to-leading logarithms (NLL, $m=2n-1$) and the next-to-next-to-leading logarithms (NNLL, $m=2n-2$). The third column gives the coefficient of $\zeta_2$ and the fourth the part without $\zeta_2$, which contains no other transcendental number at these orders. The entries for $P^{(1)\pm}$ and $P^{(2)\pm}$ are the $x^0$ terms of eqs.~(4.6), (4.7), (4.9) and (4.10) of Ref.~\cite{Moch:2004pa}, and those for $P^{(3)\pm}$ are read from the expansion about $x=0$ in the ancillary files of Ref.~\cite{Gehrmann:2026qbl}. At $N=0$ a term $x^0\ln^mx$ gives the pole $(-1)^m\,m!\,N^{-m-1}$.}
  \label{tab:datax0}
\end{table}

\begin{table}[htb]
  \centering
  \small
  \begin{tabular}{llll}
    \hline
    & general color & SU($N_c$) & QCD \\
    \hline
    $S_1$ & $4C_F$ & $2(N_c^2-1)/N_c$ & $(16/3)$ \\
    $S_2$ & $-8C_F^2$ & $-2(N_c^2-1)^2/N_c^2$ & $-(128/9)$ \\
    $S_3$ & $(60, -192, 144)$ & $6(N_c^2-1)(2N_c^2 + 3)/N_c^3$ & $(112/3)$ \\
    $S_4$ & $(-912, 3120, -3264, 960, 1152)$ & $-12(N_c^2-1)(19N_c^2 + 5)/N_c^4$ & $-(5632/27)$ \\
    $V_3$ & $(-28, 96, -80)$ & $-2(N_c^2-1)(2N_c^2 + 5)/N_c^3$ & $-(368/27)$ \\
    $V_4$ & $(720, -2992, 4032, -1728, -384)$ & $4(N_c^2-1)(4N_c^4 + 45N_c^2 + 27)/N_c^4$ & $(896/3)$ \\
    \hline
  \end{tabular}
  \caption{The coefficients of $\zeta_2$ in $S_n$, the $\zeta_2$ part of the coefficient of $a^n N^{4-2n}$ in $S$ of eq.~(\ref{eq:S}) at $\omega=N$, and in $V_n$, the same quantity for $P^-$, computed from the entries of Table~\ref{tab:datax0} and the expansion of $P^{(0)}$ about $N=0$. The vectors are given in the basis $(C_FC_A^2,\,C_F^2C_A,\,C_F^3)$ at three loops and $(C_FC_A^3,\,C_F^2C_A^2,\,C_F^3C_A,\,C_F^4,\,d_F^{abcd}d_A^{abcd}/N_R)$ at four loops. The quartic invariant is $d_F^{abcd}d_A^{abcd}/N_R=(N_c^2-1)(N_c^2+6)/48$ in SU($N_c$) and $5/2$ in SU(3), the gauge group of the last column. $S_3$ and $S_4$ are the violations of eq.~(\ref{eq:relation}) at NNLL, and $V_3$ and $V_4$ are the data entries of the uncovered pairing at $x^0$ in Table~\ref{tab:xk}.}
  \label{tab:SVx0}
\end{table}


==> anc/numbers/deposit/T16/adv/check_adv.py <==
"""Exit status for run_adv.sh. It reads the logs that run_adv.sh writes in this folder and exits 1 if any check fails.

Checks, one per log:
  f_t16.out          engine F: no nonzero d-expression, at least 20 zero ones
  w_t16.out          engine W: last line 'number of disagreements: 0'
  w_group.out        SU(2)-SU(4): dFdA/N_R equals (N^2-1)(N^2+6)/48
  j_group.out        second engine: |diff| < 1e-50 in three groups
  w_moments.out      P1+ and P1- moments agree to 1e-18 (relative), the even-N control differs by more than 1e-3
  mutate.log         Ma, Mb, Md fire in both engines, the control Mc fires in neither
  macro_vs_plain.log rows compared equal and nonzero, rows differing 0
Usage: python3 -B check_adv.py [folder]   (default: the folder of this file)
"""
import os, re, sys
from decimal import Decimal, getcontext
getcontext().prec = 60
d = sys.argv[1] if len(sys.argv) > 1 else os.path.dirname(os.path.abspath(__file__))
fails = []
def rd(name):
    try:
        return open(os.path.join(d, name), encoding='utf-8', errors='replace').read()
    except OSError:
        fails.append('%s missing' % name); return ''
t = rd('f_t16.out')
nz = len(re.findall(r'^ +d[A-Za-z0-9]+ =$', t, re.M)); z = len(re.findall(r'^ +d[A-Za-z0-9]+ = 0;', t, re.M))
if nz != 0 or z < 20: fails.append('f_t16.out: %d nonzero, %d zero d-expressions' % (nz, z))
t = [l for l in rd('w_t16.out').splitlines() if l.strip()]
if not t or t[-1].strip() != 'number of disagreements: 0': fails.append('w_t16.out: last line %r' % (t[-1] if t else ''))
t = rd('w_group.out')
g = re.findall(r'^SU\((\d)\):.*?dFdA/N_R = (\S+)\s+formula \(N\^2-1\)\(N\^2\+6\)/48 = (\S+)', t, re.M)
if sorted(x[0] for x in g) != ['2', '3', '4'] or any(a != b for _, a, b in g): fails.append('w_group.out: %s' % g)
t = rd('j_group.out')
j = [float(x) for x in re.findall(r'\|diff\| = (\S+)', t)]
if len(j) != 3 or any(x >= 1e-50 for x in j): fails.append('j_group.out: %s' % j)
t = rd('w_moments.out')
num = lambda s: Decimal(re.sub(r'`.*', '', s) or '0')
pairs = re.findall(r'^\s+P1[+-]\s+N=\d+:.*?NumberForm\[([^,\]]+), 20\].*?NumberForm\[([^,\]]+), 20\]', t, re.M)
ctrl = re.findall(r'^\s+control.*?NumberForm\[([^,\]]+), 15\] vs NumberForm\[([^,\]]+), 15\]', t, re.M)
bad = [p for p in pairs if abs(num(p[0]) - num(p[1])) > Decimal('1e-18') * max(Decimal(1), abs(num(p[1])))]
badc = [c for c in ctrl if abs(num(c[0]) - num(c[1])) < Decimal('1e-3')]
if len(pairs) != 18 or len(ctrl) != 3 or bad or badc: fails.append('w_moments.out: %d pairs, %d controls, %d disagree, %d controls agree' % (len(pairs), len(ctrl), len(bad), len(badc)))
t = rd('mutate.log')
for m, fire in (('Ma', True), ('Mb', True), ('Mc', False), ('Md', True)):
    b = re.search(r'^== %s:.*?(?=^== M|\Z)' % m, t, re.M | re.S)
    if not b: fails.append('mutate.log: no block %s' % m); continue
    f = re.search(r'FORM nonzero d-expressions:(.*)$', b.group(0), re.M); w = re.search(r'Wolfram: (\d+) DIFFER', b.group(0))
    ff = bool(f and f.group(1).strip()); wf = bool(w and int(w.group(1)) > 0)
    if (ff, wf) != (fire, fire) or not f or not w: fails.append('mutate.log %s: FORM fires %s, Wolfram fires %s, expected %s' % (m, ff, wf, fire))
t = rd('macro_vs_plain.log')
mm = re.search(r'rows compared: (\d+) (\d+)\s+rows differing: (\d+)', t)
if not mm or mm.group(1) != mm.group(2) or int(mm.group(1)) == 0 or mm.group(3) != '0': fails.append('macro_vs_plain.log: %r' % t.strip())
print('T16/adv checks: %s' % ('all hold' if not fails else 'FAILED'))
for f_ in fails: print('  ' + f_)
sys.exit(1 if fails else 0)


==> anc/numbers/deposit/T16/adv/f_convert.log <==
 3184 f_in/Pqq3NSmXto0.txt
 2787 f_in/Pqq3NSpXto0.txt
  210 f_in/texPqq1m.txt
 1073 f_in/texPqq1p.txt
 4220 f_in/texPqq2m.txt
12397 f_in/texPqq2p.txt
23871 total


==> anc/numbers/deposit/T16/adv/f_convert.sh <==
#!/bin/bash
# ADV T16, engine F (FORM 5): convert the sources to FORM input with this file's own perl rules.
# Written independently of T16's gp_convert.sh (not read). Output in adv/f_in/.
set -eu
cd "$(dirname "$0")"
B=PROJECT/ma_a
ANC=${T16ADV_ANC:-$B/dossier/papers/src2604/anc/}
FIN=${T16ADV_FIN:-f_in}
mkdir -p "$FIN"
# GvMSY x -> 0 files: color[...] -> (...), Log[x] -> L, zeta[n] -> zn
for f in Pqq3NSpXto0 Pqq3NSmXto0; do
  perl -0pe 's/color\[([^\]]*)\]/($1)/g; s/Log\[x\]/L/g; s/zeta\[(\d+)\]/z$1/g; s/\n/ /g' \
     "$ANC/$f.m" > "$FIN/$f.txt"
done
# MVV TeX blocks between "%%L %%<name> =" and "%%;", comment lines dropped
tex=${T16ADV_TEX:-$B/derive_iree/papers/src0403192/MVV3.tex}
for b in texPqq1p texPqq1m texPqq2p texPqq2m; do
  awk -v B="$b" '$0 ~ "%%L %%"B" =" {on=1; sub(/.*= */,""); print; next}
                 on && /^%%;/ {on=0}
                 on && !/^[ \t]*%/ {print}' "$tex" |
  perl -0pe '
    s/\n/ /g;
    s/\\nonumber//g; s/\\\\//g; s/&&//g; s/\\mbox\{\}//g; s/\\quad//g; s/\\[,:!]//g;
    s/\\\*/*/g;
    s/\\colour4colour\{/(/g; s/\\bigg[\[\(]/(/g; s/\\bigg[\]\)]/)/g;
    s/\\pqq\(\s*-\s*x\)/pqq(-x)/g; s/\\pqq\(x\)/pqq(x)/g;
    s/\\delta\(1\s*-\s*x\)/del/g;
    s/\\Hh*\(([^)]*)\)/H($1)/g;
    s/\\z(\d)/z$1/g;
    s/\\n2f/nf^2/g; s/\\cf/cf/g; s/\\ca/ca/g; s/\\nf/nf/g;
    s/\{([^{}]*)\\over([^{}]*)\}/(($1)\/($2))/g;
    s/\{/(/g; s/\}/)/g;
    s/texPqq1p/P1p/; s/texPqq2p/P2p/;
  ' > "$FIN/$b.txt"
  if grep -q '\\' "$FIN/$b.txt"; then echo "UNCONVERTED TeX in $b"; fi
done
wc -c "$FIN"/*.txt


==> anc/numbers/deposit/T16/adv/f_t16.frm <==
* ADV check of item T16, engine F (FORM 5). Independent of T16's programs and of w_t16.wl.
* Inputs: f_in/*.txt written by f_convert.sh from the MVV TeX and the GvMSY x->0 files.
* Expected values typed by hand from T16_table_plain.tex (the deliverable under test).
* Every printed "d..." expression must be 0.
#-
#ifndef `FIN'
#define FIN "f_in"
#endif
Off Statistics;
Format 120;
Symbols mm,ca,cf,nf,dFA,dFF,d33,nc,d4FA,d4FF,d33c,L,x,z2,z3,z4,z5,z6,n,L0,del,bet,t1,t2,t3,t4,t5,t6,t7;
Symbol a(:4);
CFunctions H,pqq;

Local P1p =
#include `FIN'/texPqq1p.txt
;
Local P2p =
#include `FIN'/texPqq2p.txt
;
Local P3p =
#include `FIN'/Pqq3NSpXto0.txt
;
Local P3m =
#include `FIN'/Pqq3NSmXto0.txt
;
.sort
Local P1m =
#include `FIN'/texPqq1m.txt
;
Local P2m =
#include `FIN'/texPqq2m.txt
;
.sort
* x^0 part: p_qq(+-x) at x=0 equals 1, delta(1-x) does not contribute at x<1,
* H with all indices zero is ln^w x/w!, every H with a nonzero index vanishes at x=0.
id pqq(x) = 1;
id pqq(-x) = 1;
id del = 0;
id H(0) = L;
id H(0,0) = L^2/2;
id H(0,0,0) = L^3/6;
id H(0,0,0,0) = L^4/24;
id H(?args) = 0;
id x = 0;
id d4FA = dFA*nc;
id d4FF = dFF*nc;
id d33c = d33*nc;
.sort
* ---- table entries typed from T16_table_plain.tex: E = sum over the LL, NLL, NNLL rows ----
Local dT1p = P1p - ( 2*cf^2*L^2 + (22/3*cf*ca - 4*cf^2 - 4/3*cf*nf)*L
                     + (-8*cf^2)*z2 + 302/9*cf*ca - 4*cf^2 - 44/9*cf*nf );
Local dT1m = P1m - ( (4*cf*ca - 6*cf^2)*L^2 + (46/3*cf*ca - 20*cf^2 - 4/3*cf*nf)*L
                     + (-8*cf*ca + 8*cf^2)*z2 + 446/9*cf*ca - 36*cf^2 - 44/9*cf*nf );
Local dT2p = P2p - ( 2/3*cf^3*L^4 + (22/3*cf^2*ca - 4*cf^3 - 4/3*cf^2*nf)*L^3
                     + ( (-30*cf*ca^2 + 96*cf^2*ca - 104*cf^3)*z2 + 121/9*cf*ca^2 + 472/9*cf^2*ca + 4*cf^3
                         - 44/9*cf*ca*nf - 64/9*cf^2*nf + 4/9*cf*nf^2 )*L^2 );
Local dT2m = P2m - ( (-cf*ca^2 + 4*cf^2*ca - 10/3*cf^3)*L^4
                     + (40/9*cf*ca^2 - 14/9*cf^2*ca - 4*cf^3 - 16/9*cf*ca*nf + 20/9*cf^2*nf)*L^3
                     + ( (14*cf*ca^2 - 96*cf^2*ca + 104*cf^3)*z2 + 81*cf*ca^2 - 152/3*cf^2*ca - 60*cf^3
                         - 196/9*cf*ca*nf + 80/3*cf^2*nf + 4/9*cf*nf^2 )*L^2 );
Local dT3p = P3p - ( 1/9*cf^4*L^6 + (22/9*cf^3*ca - 4/3*cf^4 - 4/9*cf^3*nf)*L^5
                     + ( (38*cf*ca^3 - 140*cf^2*ca^2 + 168*cf^3*ca - 248/3*cf^4 - 48*dFA)*z2
                         + 121/9*cf^2*ca^2 + 170/9*cf^3*ca + 16/3*cf^4 - 44/9*cf^2*ca*nf - 20/9*cf^3*nf
                         + 4/9*cf^2*nf^2 )*L^4 );
Local dT3m = P3m - ( (4/15*cf*ca^3 - 8/9*cf^2*ca^2 + 44/45*cf^3*ca - 19/45*cf^4)*L^6
                     + (-8/15*cf*ca^3 + 104/15*cf^2*ca^2 - 586/45*cf^3*ca + 92/15*cf^4 + 8/15*cf*ca^2*nf
                        - 32/15*cf^2*ca*nf + 76/45*cf^3*nf)*L^5
                     + ( (-30*cf*ca^3 + 132*cf^2*ca^2 - 656/3*cf^3*ca + 376/3*cf^4 + 16*dFA)*z2
                         - 28/3*cf*ca^3 + 883/9*cf^2*ca^2 - 1078/9*cf^3*ca + 56/3*cf^4 + 26/9*cf*ca^2*nf
                         - 68/3*cf^2*ca*nf + 196/9*cf^3*nf + 4/9*cf*ca*nf^2 - 4/9*cf^2*nf^2 )*L^4 );
* keep only the LL, NLL and NNLL powers of L
if ( expression(dT2p,dT2m) && (count(L,1) < 2) ) discard;
if ( expression(dT3p,dT3m) && (count(L,1) < 4) ) discard;
.sort
Print +s dT1p,dT1m,dT2p,dT2m,dT3p,dT3m;
.sort
Drop dT1p,dT1m,dT2p,dT2m,dT3p,dT3m;
* ---- Mellin transform of the x^0 terms: ln^m x -> (-1)^m m! N^(-m-1) ----
#do s={p,m}
#do k=1,3
Local M`k'`s' = L0*P`k'`s';
#enddo
#enddo
.sort
id L0*L^mm? = sign_(mm)*fac_(mm)*n^(-mm-1);
id L0 = n^-1;
.sort
* P^(0) about N=0 from C_F[3 + 2/(N(N+1)) - 4S_1(N)], with 2/(N(N+1)) = 2/N - 2 + 2N + ... and S_1(N) = z2 N + ...
Local P0 = cf*(2*n^-1 + 1 + (2 - 4*z2)*n);
#do s={p,m}
Local Pf`s' = a*P0 + a^2*M1`s' + a^3*M2`s' + a^4*M3`s';
#enddo
.sort
* S without and with the beta term, beta(a)/a = -beta_0 a
#do s={p,m}
Local S`s' = Pf`s'*(Pf`s' - n) + 2*a*cf;
Local T`s' = Pf`s'*(Pf`s' - n + bet*(-(11/3*ca - 2/3*nf)*a)) + 2*a*cf;
#enddo
.sort
Hide Pfp,Pfm,P0,M1p,M2p,M3p,M1m,M2m,M3m,P1p,P2p,P3p,P1m,P2m,P3m;
* coefficients of zeta_2 in the coefficient of a^k N^(4-2k)
#do k=1,4
Local Sz`k' = Sp*a^-`k'*n^(2*`k'-4);
Local Vz`k' = Sm*a^-`k'*n^(2*`k'-4);
#enddo
#do k=2,4
Local LLp`k' = Tp*a^-`k'*n^(2*`k'-2);
Local NLLp`k' = Tp*a^-`k'*n^(2*`k'-3);
#enddo
#do k=3,4
Local RNp`k' = Tp*a^-`k'*n^(2*`k'-4);
Local RNm`k' = Tm*a^-`k'*n^(2*`k'-4);
Local ZBp`k' = (Tp-Sp)*a^-`k'*n^(2*`k'-4);
#enddo
.sort
if ( count(a,1) != 0 ) discard;
if ( count(n,1) != 0 ) discard;
id bet = 1;
.sort
* zeta_2 parts
if ( expression(Sz1,Sz2,Sz3,Sz4,Vz1,Vz2,Vz3,Vz4) );
  if ( count(z2,1) != 1 ) discard;
  id z2 = 1;
endif;
* rational and n_f parts of the NNLL poles (zeta_2 dropped)
if ( expression(RNp3,RNp4,RNm3,RNm4) && (count(z2,1) != 0) ) discard;
.sort
Print +s Sz1,Sz2,Sz3,Sz4,Vz1,Vz2,Vz3,Vz4;
Print +s LLp2,NLLp2,LLp3,NLLp3,LLp4,NLLp4,RNp3,RNp4,ZBp3,ZBp4;
.sort
* ---- comparisons with the report's values ----
Local dS1 = Sz1 - 4*cf;
Local dS2 = Sz2 + 8*cf^2;
Local dS3 = Sz3 - (60*cf*ca^2 - 192*cf^2*ca + 144*cf^3);
Local dS4 = Sz4 - (-912*cf*ca^3 + 3120*cf^2*ca^2 - 3264*cf^3*ca + 960*cf^4 + 1152*dFA);
Local dV3 = Vz3 - (-28*cf*ca^2 + 96*cf^2*ca - 80*cf^3);
Local dV4 = Vz4 - (720*cf*ca^3 - 2992*cf^2*ca^2 + 4032*cf^3*ca - 1728*cf^4 - 384*dFA);
Local dMV = -Sz4/24 + cf*Sz3/6 - (38*cf*ca^3 - 120*cf^2*ca^2 + 104*cf^3*ca - 16*cf^4 - 48*dFA);
* P^- rational and n_f NNLL poles of PMINUS_CMW.md sect. 9 (accepted values, compared here)
Local dRNm3 = RNm3 - (-952/9*cf*ca^2 + 2048/9*cf^2*ca - 32*cf^3 + 256/9*cf*ca*nf - 512/9*cf^2*nf);
Local dRNm4 = RNm4 - (2896/9*cf*ca^3 - 7760/9*cf^2*ca^2 + 1216/3*cf^3*ca + 64*cf^4
                      - 1136/9*cf*ca^2*nf + 2944/9*cf^2*ca*nf - 448/3*cf^3*nf - 32/9*cf*ca*nf^2 + 64/9*cf^2*nf^2);
* SU(N) closed forms tested at Nc = 2..12 in rational arithmetic, and SU(3)
#do NC=2,12
Local dSU`NC' = (Sz1 - 2*(`NC'^2-1)/`NC')*t1 + (Sz2 + 2*(`NC'^2-1)^2/`NC'^2)*t2
   + (Sz3 - 6*(`NC'^2-1)*(2*`NC'^2+3)/`NC'^3)*t3 + (Sz4 + 12*(`NC'^2-1)*(19*`NC'^2+5)/`NC'^4)*t4
   + (Vz3 + 2*(`NC'^2-1)*(2*`NC'^2+5)/`NC'^3)*t5 + (Vz4 - 4*(`NC'^2-1)*(4*`NC'^4+45*`NC'^2+27)/`NC'^4)*t6
   + (-Sz4/24 + cf*Sz3/6 - (`NC'^2-1)*(`NC'^4+10*`NC'^2+1)/`NC'^4)*t7;
#enddo
Local dQCD = (Sz1 - 16/3)*t1 + (Sz2 + 128/9)*t2 + (Sz3 - 112/3)*t3 + (Sz4 + 5632/27)*t4 + (Vz3 + 368/27)*t5
   + (Vz4 - 896/3)*t6 + (-Sz4/24 + cf*Sz3/6 - 1376/81)*t7;

.sort
#do NC=2,12
if ( expression(dSU`NC') );
  id cf = (`NC'^2-1)/(2*`NC');
  id ca = `NC';
  id dFA = (`NC'^2-1)*(`NC'^2+6)/48;
endif;
#enddo
if ( expression(dQCD) );
  id cf = 4/3;
  id ca = 3;
  id dFA = 5/2;
endif;
.sort
Print +s dS1,dS2,dS3,dS4,dV3,dV4,dMV,dRNm3,dRNm4,dSU2,dSU3,dSU4,dSU5,dSU6,dSU7,dSU8,dSU9,dSU10,dSU11,dSU12,dQCD;
.end


==> anc/numbers/deposit/T16/adv/f_t16.out <==

   dT1p = 0;

   dT1m = 0;

   dT2p = 0;

   dT2m = 0;

   dT3p = 0;

   dT3m = 0;


   Sz1 =
       + 4*cf
      ;

   Vz1 =
       + 4*cf
      ;

   Sz2 =
       - 8*cf^2
      ;

   Vz2 =
       - 24*cf^2
       + 8*ca*cf
      ;

   Sz3 =
       + 144*cf^3
       - 192*ca*cf^2
       + 60*ca^2*cf
      ;

   Vz3 =
       - 80*cf^3
       + 96*ca*cf^2
       - 28*ca^2*cf
      ;

   Sz4 =
       + 1152*dFA
       + 960*cf^4
       - 3264*ca*cf^3
       + 3120*ca^2*cf^2
       - 912*ca^3*cf
      ;

   Vz4 =
       - 384*dFA
       - 1728*cf^4
       + 4032*ca*cf^3
       - 2992*ca^2*cf^2
       + 720*ca^3*cf
      ;

   LLp2 = 0;

   NLLp2 = 0;

   LLp3 = 0;

   NLLp3 = 0;

   LLp4 = 0;

   NLLp4 = 0;

   RNp3 = 0;

   ZBp3 =
       + 8/9*cf*nf^2
       + 8/3*cf^2*nf
       - 88/9*ca*cf*nf
       - 44/3*ca*cf^2
       + 242/9*ca^2*cf
      ;

   RNp4 = 0;

   ZBp4 =
       + 16/3*cf^2*nf^2
       + 16*cf^3*nf
       - 176/3*ca*cf^2*nf
       - 88*ca*cf^3
       + 484/3*ca^2*cf^2
      ;


   dS1 = 0;

   dS2 = 0;

   dS3 = 0;

   dS4 = 0;

   dV3 = 0;

   dV4 = 0;

   dMV = 0;

   dRNm3 = 0;

   dRNm4 = 0;

   dSU2 = 0;

   dSU3 = 0;

   dSU4 = 0;

   dSU5 = 0;

   dSU6 = 0;

   dSU7 = 0;

   dSU8 = 0;

   dSU9 = 0;

   dSU10 = 0;

   dSU11 = 0;

   dSU12 = 0;

   dQCD = 0;



==> anc/numbers/deposit/T16/adv/j_group.jl <==
# ADV T16: d_F^{abcd} d_A^{abcd} / N_R in SU(2), SU(3), SU(4), second engine (Julia, Base only).
# Exact: generators scaled so entries are Gaussian rationals except the diagonal ones, which carry
# 1/sqrt(2l(l+1)); we avoid square roots by computing with floats in BigFloat and rationalizing the result.
using LinearAlgebra
setprecision(BigFloat, 256)
const CB = Complex{BigFloat}
function gellmann(n)
    ms = Matrix{CB}[]
    for j in 1:n, k in j+1:n
        A = zeros(CB, n, n); A[j,k] = 1/2; A[k,j] = 1/2; push!(ms, A)
        B = zeros(CB, n, n); B[j,k] = -im/2; B[k,j] = im/2; push!(ms, B)
    end
    for l in 1:n-1
        D = zeros(CB, n, n); c = sqrt(BigFloat(1) / (2*l*(l+1)))
        for j in 1:l; D[j,j] = c; end; D[l+1,l+1] = -l*c; push!(ms, D)
    end
    ms
end
function symtr(T)
    na = length(T)
    tr = Array{CB}(undef, na, na, na, na)
    M = [T[a]*T[b] for a in 1:na, b in 1:na]
    for a in 1:na, b in 1:na, c in 1:na, d in 1:na
        tr[a,b,c,d] = tr_prod(M[a,b], M[c,d])
    end
    s = zeros(CB, na, na, na, na)
    perms = [(1,2,3,4),(1,2,4,3),(1,3,2,4),(1,3,4,2),(1,4,2,3),(1,4,3,2),(2,1,3,4),(2,1,4,3),(2,3,1,4),(2,3,4,1),(2,4,1,3),(2,4,3,1),
             (3,1,2,4),(3,1,4,2),(3,2,1,4),(3,2,4,1),(3,4,1,2),(3,4,2,1),(4,1,2,3),(4,1,3,2),(4,2,1,3),(4,2,3,1),(4,3,1,2),(4,3,2,1)]
    for p in perms
        s .+= permutedims(tr, p)
    end
    s ./ 24
end
tr_prod(A, B) = sum(A[i,j]*B[j,i] for i in axes(A,1), j in axes(A,2))
for n in 2:4
    T = gellmann(n); na = length(T)
    f = [real(-2im*tr_prod(T[a]*T[b]-T[b]*T[a], T[c])) for a in 1:na, b in 1:na, c in 1:na]
    F = [CB[-im*f[a,b,c] for b in 1:na, c in 1:na] for a in 1:na]
    dF = symtr(T); dA = symtr(F)
    v = real(sum(dF .* dA)) / n
    CA = real(tr_prod(F[1], F[1]))
    println("SU($n): C_A = ", Float64(CA), "  dFdA/N_R = ", Float64(v), " ~ ", rationalize(Int, Float64(v), tol=1e-12),
            "   formula (N^2-1)(N^2+6)/48 = ", (n^2-1)*(n^2+6)//48, "   |diff| = ", Float64(abs(v - BigFloat((n^2-1)*(n^2+6))/48)))
end


==> anc/numbers/deposit/T16/adv/j_group.out <==
SU(2): C_A = 2.0  dFdA/N_R = 0.625 ~ 5//8   formula (N^2-1)(N^2+6)/48 = 5//8   |diff| = 1.727233711018889e-77
SU(3): C_A = 3.0  dFdA/N_R = 2.5 ~ 5//2   formula (N^2-1)(N^2+6)/48 = 5//2   |diff| = 0.0
SU(4): C_A = 4.0  dFdA/N_R = 6.875 ~ 55//8   formula (N^2-1)(N^2+6)/48 = 55//8   |diff| = 6.908934844075556e-77


==> anc/numbers/deposit/T16/adv/macro_vs_plain.log <==
rows compared: 26 26  rows differing: 0


==> anc/numbers/deposit/T16/adv/macro_vs_plain.py <==
# ADV T16: expand the \nmDT macros of T16_macros.tex inside T16_table.tex and compare every table cell
# with T16_table_plain.tex after normalizing \nmfrac{a}{b} -> (a/b), \nmInvFA -> the quotient, \inlf{..} -> ..
import re
d = 'PROJECT/ma_a/paper/step8/d15/T16_datatable/'
mac = {}
for line in open(d + 'T16_macros.tex'):
    m = re.match(r'\\newcommand\{\\(\w+)\}\{(.*)\}%', line)
    if m: mac[m.group(1)] = m.group(2)
def expand(s):
    for _ in range(5):
        s = re.sub(r'\\(nmDT\w+)', lambda m: mac.get(m.group(1), m.group(0)), s)
    s = re.sub(r'\\nmfrac\{(\d+)\}\{(\d+)\}', r'(\1/\2)', s)
    s = re.sub(r'\\frac\{([^{}]*(?:\{[^{}]*\}[^{}]*)*)\}\{([^{}]*)\}', r'\1/\2', s)
    s = s.replace('\\nmInvFA', 'd_F^{abcd}d_A^{abcd}/N_R').replace('\\nmDFASUthree', '5/2')
    s = re.sub(r'\\inlf\{(.*?)\}(?= &| \\\\)', r'\1', s)
    return s
def cells(text):
    rows = []
    for line in text.splitlines():
        if '&' in line and '\\caption' not in line:
            rows.append([re.sub(r'^\\inlf\{(.*)\}$', r'\1', re.sub(r'\s+', '', c.replace('\\,', '').replace('\\raggedright', '').replace('\\tabularnewline[\\smallskipamount]', '').replace('\\tabularnewline', '').replace('\\\\', '').replace('$', ''))) for c in line.split('&')])
    return rows
a = cells(expand(open(d + 'T16_table.tex').read()))
b = cells(open(d + 'T16_table_plain.tex').read())
bad = 0
for i, (ra, rb) in enumerate(zip(a, b)):
    if ra != rb:
        bad += 1; print('ROW', i, '\n  macros:', ra, '\n  plain: ', rb)
print('rows compared:', len(a), len(b), ' rows differing:', bad)


==> anc/numbers/deposit/T16/adv/mutate.log <==
== Ma: changed lines
Files PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m and mut/Ma/anc/Pqq3NSmXto0.m differ
   FORM nonzero d-expressions: dT3m dV4 dSU2 dSU3 dSU4 dSU5 dSU6 dSU7 dSU8 dSU9 dSU10 dSU11 dSU12 dQCD 
   Wolfram: 5 DIFFER lines: P3- Xto0 file = x^0 limit of full Pqq3NSm.m (all log powers) |V4 = (720,-2992,4032,-1728,-384)   diff = {0, 0, 0, 0, -24}|V4 SU(N) = 4(N^2-1)(4N^4+45N^2+27)/N^4   diff = (6 - 5*Nc^2 -|SU(3) values 16/3,-128/9,112/3,-5632/27,-368/27,896/3   diff |QCD P3- z2 ln^4 x = -21104/243 (main.tex l. 814)   diff = 5/2|
== Mb: changed lines
2313c2313
<           - 12 \* \Hh(0,0) \* \z2
---
>           - 13 \* \Hh(0,0) \* \z2
   FORM nonzero d-expressions: dT2m dV3 dV4 dSU2 dSU3 dSU4 dSU5 dSU6 dSU7 dSU8 dSU9 dSU10 dSU11 dSU12 dQCD 
   Wolfram: 6 DIFFER lines: MVV (4.10) x^0 ln^2 = printed D_2^- of (4.17)   diff = 4*CA*(|V3 = (-28,96,-80)   diff = {-8, 16, 0}|V4 = (720,-2992,4032,-1728,-384)   diff = {0, 32, -64, 0, 0}|V3 SU(N) = -2(N^2-1)(2N^2+5)/N^3   diff = 4/Nc - 4*Nc|V4 SU(N) = 4(N^2-1)(4N^4+45N^2+27)/N^4   diff = (8*(-1 + Nc^2|SU(3) values 16/3,-128/9,112/3,-5632/27,-368/27,896/3   diff |
== Mc: changed lines
2301c2301
<           + 44 \* \Hh(-1,0) \* \z2
---
>           + 45 \* \Hh(-1,0) \* \z2
   FORM nonzero d-expressions: 
   Wolfram: 0 DIFFER lines: 
== Md: changed lines
Files PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m and mut/Md/anc/Pqq3NSpXto0.m differ
   FORM nonzero d-expressions: dT3p dS4 dMV dSU2 dSU3 dSU4 dSU5 dSU6 dSU7 dSU8 dSU9 dSU10 dSU11 dSU12 dQCD 
   Wolfram: 6 DIFFER lines: P3+ Xto0 file = x^0 limit of full Pqq3NSp.m (all log powers) |S4 = (-912,3120,-3264,960,1152)   diff = {0, 0, 0, 0, 24}|S4 SU(N) = -12(N^2-1)(19N^2+5)/N^4   diff = (-6 + 5*Nc^2 + Nc|SU(3) values 16/3,-128/9,112/3,-5632/27,-368/27,896/3   diff |-S4/24 + C_F S3/6 in SU(3) = 1376/81   diff = -5/2|QCD P3+ z2 ln^4 x = -14240/243 (main.tex l. 740)   diff = -5/|


==> anc/numbers/deposit/T16/adv/mutate.sh <==
#!/bin/bash
# ADV T16: corrupt one source term per run and confirm that the checks of both engines fire.
#   Ma: P^(3)- file, coefficient of d4FA/nc * zeta2 * ln^4 x, 16 -> 17 (must fire: table P3-, V4)
#   Mb: MVV P^(2)- block, "- 12 \* \Hh(0,0) \* \z2" -> "- 13 ..." (must fire: table P2-, V3, V4)
#   Mc: MVV P^(2)- block, "+ 44 \* \Hh(-1,0) \* \z2" -> "+ 45 ..." (control, O(x) at small x: must NOT fire)
#   Md: P^(3)+ x->0 file only, -48 -> -49 in d4FA zeta2 ln^4 x (must fire: Xto0 vs full file, table P3+, S4)
set -u
cd "$(dirname "$0")"
B=PROJECT/ma_a
ANC0=$B/dossier/papers/src2604/anc
TEX0=$B/derive_iree/papers/src0403192/MVV3.tex
for M in Ma Mb Mc Md; do
  D=mut/$M; rm -rf "$D"; mkdir -p "$D/anc" "$D/ftmp"
  cp "$ANC0"/Pqq3NSpXto0.m "$ANC0"/Pqq3NSmXto0.m "$ANC0"/Pqq3NSp.m "$ANC0"/Pqq3NSm.m "$D/anc/"
  cp "$TEX0" "$D/MVV3.tex"
  case $M in
    Ma) perl -0pi -e 's/\+ 16\*Log\[x\]\^4\*zeta\[2\]/+ 17*Log[x]^4*zeta[2]/ or die' "$D/anc/Pqq3NSmXto0.m" ;;
    Mb) perl -0pi -e 's/- 12 \\\* \\Hh\(0,0\) \\\* \\z2/- 13 \\* \\Hh(0,0) \\* \\z2/ or die' "$D/MVV3.tex" ;;
    Mc) perl -0pi -e 's/\+ 44 \\\* \\Hh\(-1,0\) \\\* \\z2/+ 45 \\* \\Hh(-1,0) \\* \\z2/ or die' "$D/MVV3.tex" ;;
    Md) perl -0pi -e 's/-(\s*)48\*Log\[x\]\^4\*zeta\[2\]/-${1}49*Log[x]^4*zeta[2]/ or die' "$D/anc/Pqq3NSpXto0.m" ;;
  esac
  echo "== $M: changed lines"
  diff "$TEX0" "$D/MVV3.tex" | head -4; for f in Pqq3NSpXto0 Pqq3NSmXto0; do diff -q "$ANC0/$f.m" "$D/anc/$f.m"; done
  T16ADV_ANC=$D/anc/ T16ADV_TEX=$D/MVV3.tex T16ADV_FIN=$D/f_in ./f_convert.sh > "$D/f_convert.log" 2>&1
  timeout 300 form -q -t "$D/ftmp" -D FIN=$D/f_in f_t16.frm > "$D/f_t16.out" 2>&1
  T16ADV_ANC=$D/anc/ T16ADV_TEX=$D/MVV3.tex timeout 600 wolfram -script w_t16.wl > "$D/w_t16.out" 2>&1
  echo "   FORM nonzero d-expressions: $(grep -E '^ +d[A-Za-z0-9]+ =$' "$D/f_t16.out" | tr -d ' =' | tr '\n' ' ')"
  echo "   Wolfram: $(grep -c '^DIFFER' "$D/w_t16.out") DIFFER lines: $(grep '^DIFFER' "$D/w_t16.out" | cut -c10-70 | tr '\n' '|')"
done


==> anc/numbers/deposit/T16/adv/run_adv.sh <==
#!/bin/bash
# ADV of item T16: rebuild every output of adv/ (about 4 min; one Wolfram kernel at a time, FORM, Julia).
# Nothing outside adv/ is written, apart from the Julia depot in the session scratchpad.
set -u
cd "$(dirname "$0")"
export JULIA_DEPOT_PATH=SCRATCH/julia_depot:
./f_convert.sh                                   > f_convert.log 2>&1   # engine F inputs (perl)
mkdir -p ftmp; timeout 300 form -q -t ftmp f_t16.frm > f_t16.out 2>&1  # engine F: table entries, S_n, V_n, poles, SU(N)
timeout 600 wolfram -script w_t16.wl             > w_t16.out 2>&1       # engine W: same, plus sources and printed values
timeout 600 wolfram -script w_group.wl           > w_group.out 2>&1     # quartic invariant, explicit generators (exact)
timeout 900 julia j_group.jl                     > j_group.out 2>&1     # quartic invariant, second engine (256-bit)
timeout 900 wolfram -script w_moments.wl         > w_moments.out 2>&1   # MVV (4.6),(4.7) moments against (3.5),(3.6)
./mutate.sh                                      > mutate.log 2>&1      # corrupted inputs must fire, control must not
python3 -B macro_vs_plain.py                     > macro_vs_plain.log 2>&1
( cd mvv_compile && latex -interaction=nonstopmode MVV3.tex > latex1.log 2>&1; latex -interaction=nonstopmode MVV3.tex > latex2.log 2>&1 )
echo "FORM   nonzero d-expressions: $(grep -cE '^ +d[A-Za-z0-9]+ =$' f_t16.out)  (zero ones: $(grep -cE '^ +d[A-Za-z0-9]+ = 0;' f_t16.out))"
echo "W      $(tail -1 w_t16.out)"
echo "groups $(grep -o 'dFdA/N_R = [0-9/]*' w_group.out | tr '\n' ' ')"
echo "moments: $(grep -c 'N=' w_moments.out) lines"
echo "macros vs plain: $(cat macro_vs_plain.log)"
echo "MVV labels: $(grep -oE 'newlabel\{eq:(Pqq1p|Pqq1m|Pqq2p|Pqq2m|D\+exact|D-exact|DSexact|DSnum)\}\{\{[0-9.]+' mvv_compile/MVV3.aux | sed 's/newlabel{eq://; s/}{{/=/' | tr '\n' ' ')"
python3 -B check_adv.py


==> anc/numbers/deposit/T16/adv/w_group.out <==
SU(2): Tr(T^aT^b) = delta/2: True   C_A = 2   C_F = 3/4   dFdA/N_R = 5/8   formula (N^2-1)(N^2+6)/48 = 5/8   README formula (N^2-1)(N^2+6)/(48N) = 5/16   dFdA/N_A = 5/12
SU(3): Tr(T^aT^b) = delta/2: True   C_A = 3   C_F = 4/3   dFdA/N_R = 5/2   formula (N^2-1)(N^2+6)/48 = 5/2   README formula (N^2-1)(N^2+6)/(48N) = 5/6   dFdA/N_A = 15/16
SU(4): Tr(T^aT^b) = delta/2: True   C_A = 4   C_F = 15/8   dFdA/N_R = 55/8   formula (N^2-1)(N^2+6)/48 = 55/8   README formula (N^2-1)(N^2+6)/(48N) = 55/32   dFdA/N_A = 11/6


==> anc/numbers/deposit/T16/adv/w_group.wl <==
(* ADV T16: d_F^{abcd} d_A^{abcd} / N_R in SU(2), SU(3), SU(4) from explicit generators, exact arithmetic.
   d_R^{abcd} = fully symmetrized trace STr(T^a T^b T^c T^d); Tr(T^a T^b) = delta^{ab}/2 in the fundamental. *)
$AllowInternet = False;
gellmann[n_] := Module[{E, ms = {}},
  E[j_, k_] := SparseArray[{{j, k} -> 1}, {n, n}] // Normal;
  Do[AppendTo[ms, (E[j, k] + E[k, j])/2]; AppendTo[ms, -I (E[j, k] - E[k, j])/2], {j, 1, n}, {k, j + 1, n}];
  Do[AppendTo[ms, Sqrt[1/(2 l (l + 1))] (Sum[E[j, j], {j, 1, l}] - l E[l + 1, l + 1])], {l, 1, n - 1}];
  ms];
symtr[T_] := Module[{na = Length[T], M, X, Y, tr, perms},
  M = Flatten[Table[T[[a]] . T[[b]], {a, na}, {b, na}], 1];          (* na^2 matrices *)
  X = Flatten /@ M; Y = Flatten[Transpose[#]] & /@ M;                 (* Tr(A B) = Flatten[A].Flatten[Transpose[B]] *)
  tr = ArrayReshape[X . Transpose[Y], {na, na, na, na}];             (* Tr(T^a T^b T^c T^d) *)
  perms = Permutations[{1, 2, 3, 4}];
  Simplify[Total[Transpose[tr, #] & /@ perms]/24]];
Do[Module[{T = gellmann[n], na, f, F, dF, dA, nr = n, norm, ca},
   na = Length[T];
   norm = Table[Simplify[Tr[T[[a]] . T[[b]]]], {a, na}, {b, na}];
   f = Table[Simplify[-2 I Tr[(T[[a]] . T[[b]] - T[[b]] . T[[a]]) . T[[c]]]], {a, na}, {b, na}, {c, na}];
   F = Table[-I f[[a]], {a, na}];                                    (* (F^a)_{bc} = -i f^{abc} *)
   ca = Simplify[Tr[F[[1]] . F[[1]]]];
   dF = symtr[T]; dA = symtr[F];
   Print["SU(", n, "): Tr(T^aT^b) = delta/2: ", norm === IdentityMatrix[na]/2, "   C_A = ", ca,
     "   C_F = ", Simplify[Tr[Sum[T[[a]] . T[[a]], {a, na}]]/nr],
     "   dFdA/N_R = ", Simplify[Total[Flatten[dF dA]]/nr], "   formula (N^2-1)(N^2+6)/48 = ", (n^2 - 1) (n^2 + 6)/48,
     "   README formula (N^2-1)(N^2+6)/(48N) = ", (n^2 - 1) (n^2 + 6)/(48 n), "   dFdA/N_A = ", Simplify[Total[Flatten[dF dA]]/na]]],
  {n, 2, 4}];


==> anc/numbers/deposit/T16/adv/w_moments.out <==
H functions in P1+-: {H[0], H[2], H[-1, 0], H[0, 0], H[1, 0]}
color point {CA -> 3, CF -> 4/3, NF -> 5}
  P1+  N=2:  -Mellin(4.6) = NumberForm[32.5267489711934156378600823045267489712019898765587764459488`39.66676335834269, 20]   gamma1+(3.5) = NumberForm[32.52674897119341563786008230452674897119`25., 20]
  P1+  N=4:  -Mellin(4.6) = NumberForm[53.5187489711934156378600823045267489711934365351424195149602`39.76921094890137, 20]   gamma1+(3.5) = NumberForm[53.51874897119341563786008230452674897119`25., 20]
  P1+  N=6:  -Mellin(4.6) = NumberForm[64.8721860130295504445164309109887341179858177325382124974954`39.801730614288736, 20]   gamma1+(3.5) = NumberForm[64.87218601302955044451643091098873411799`25., 20]
  P1-  N=1:  -Mellin(4.7) = NumberForm[0``38.42557043927399, 20]   gamma1-(3.6) = NumberForm[0, 20]
  P1-  N=3:  -Mellin(4.7) = NumberForm[45.267489711934156378600823045267489711932229008944295453401`39.73774612561676, 20]   gamma1-(3.6) = NumberForm[45.26748971193415637860082304526748971194`25., 20]
  P1-  N=5:  -Mellin(4.7) = NumberForm[59.764839506172839506172839506172839506172837660329931446373`39.78833627980967, 20]   gamma1-(3.6) = NumberForm[59.76483950617283950617283950617283950617`25., 20]
  control, P1- at even N=2 against gamma1- formula: NumberForm[32.4599941098165890786045326896972145218671617646521621221526`39.6662851337567, 15] vs NumberForm[32.04938271604938271604938271604938271605`20., 15]
color point {CA -> 1, CF -> 1/7, NF -> 0}
  P1+  N=2:  -Mellin(4.6) = NumberForm[1.9047619047619047619047619047619047619046088886991182118802`39.68745104631275, 20]   gamma1+(3.5) = NumberForm[1.90476190476190476190476190476190476191`25., 20]
  P1+  N=4:  -Mellin(4.6) = NumberForm[3.3108907785336356764928193499622071050642464231662258576748`39.79419276131061, 20]   gamma1+(3.5) = NumberForm[3.31089077853363567649281934996220710506`25., 20]
  P1+  N=6:  -Mellin(4.6) = NumberForm[4.1235335188821236301452877879366842298953918595424023222342`39.8277602590032, 20]   gamma1+(3.5) = NumberForm[4.12353351888212363014528778793668422989`25., 20]
  P1-  N=1:  -Mellin(4.7) = NumberForm[0``39.69741903153984, 20]   gamma1-(3.6) = NumberForm[0, 20]
  P1-  N=3:  -Mellin(4.7) = NumberForm[2.7345521541950113378684807256235827664397725096633982428671`39.76095145809568, 20]   gamma1-(3.6) = NumberForm[2.73455215419501133786848072562358276644`25., 20]
  P1-  N=5:  -Mellin(4.7) = NumberForm[3.7562328042328042328042328042328042328042327489520578451741`39.814074638212745, 20]   gamma1-(3.6) = NumberForm[3.7562328042328042328042328042328042328`25., 20]
  control, P1- at even N=2 against gamma1- formula: NumberForm[1.8894355335274292763613959217653279750691753525607420451226`39.68564727824017, 15] vs NumberForm[1.79516250944822373393801965230536659108`20., 15]
color point {CA -> 0, CF -> 1, NF -> 2}
  P1+  N=2:  -Mellin(4.6) = NumberForm[-8.8888888888888888888888888888888888888888885333014089566869`40.06132130019643, 20]   gamma1+(3.5) = NumberForm[-8.88888888888888888888888888888888888889`25., 20]
  P1+  N=4:  -Mellin(4.6) = NumberForm[-15.1507962962962962962962962962962962962962533600146299755405`40.03491934781237, 20]   gamma1+(3.5) = NumberForm[-15.1507962962962962962962962962962962963`25., 20]
  P1+  N=6:  -Mellin(4.6) = NumberForm[-19.1116421552748083360328258287441960911348662601582812266779`40.02744812398539, 20]   gamma1+(3.5) = NumberForm[-19.11164215527480833603282582874419609113`25., 20]
  P1-  N=1:  -Mellin(4.7) = NumberForm[0``39.931625421840835, 20]   gamma1-(3.6) = NumberForm[0, 20]
  P1-  N=3:  -Mellin(4.7) = NumberForm[-12.39583333333333333333333333333333333333301297135031514522`40.04307681174266, 20]   gamma1-(3.6) = NumberForm[-12.39583333333333333333333333333333333333`25., 20]
  P1-  N=5:  -Mellin(4.7) = NumberForm[-17.3123703703703703703703703703703703703703703115283763094272`40.03040290838896, 20]   gamma1-(3.6) = NumberForm[-17.31237037037037037037037037037037037037`25., 20]
  control, P1- at even N=2 against gamma1- formula: NumberForm[-8.5884920126931693722389156221559838669066455885919533973124`40.063631053372234, 15] vs NumberForm[-6.74074074074074074074074074074074074074`20., 15]


==> anc/numbers/deposit/T16/adv/w_moments.wl <==
(* ADV T16: internal-consistency check of the only source of P^(1)- (MVV eq. (4.7)).
   Integer Mellin moments of the x-space expressions (4.6), (4.7), parsed from the TeX by the same rules as
   w_t16.wl, are compared with minus the N-space anomalous dimensions (3.5), (3.6) of MVV, typed here by hand
   from MVV3.tex l. 671-721, at even N for P^+ and odd N for P^-. gamma = - Mellin(P), MVV eq. (2.7). *)
$AllowInternet = False;
mvvf = "PROJECT/ma_a/derive_iree/papers/src0403192/MVV3.tex";
lines = ReadList[mvvf, String, NullRecords -> True];
block[name_] := Module[{i0, i1, body},
  i0 = First@Flatten@Position[lines, s_String /; StringContainsQ[s, "%%L %%" <> name <> " ="]];
  i1 = i0 + First@Flatten@Position[Drop[lines, i0], s_String /; StringStartsQ[s, "%%;"]];
  body = Select[lines[[i0 ;; i1 - 1]], ! StringMatchQ[#, RegularExpression["^\\s*%.*"]] &];
  {lines[[i0]], StringRiffle[body, " "]}];
tex2wl[s0_String] := Module[{s = s0},
  s = StringReplace[s, {"\\nonumber" -> " ", "\\\\" -> " ", "&&" -> " ", "\\mbox{}" -> " ", "\\quad" -> " ",
        "\\," -> " ", "\\:" -> " ", "\\!" -> " ", "\\*" -> " * "}];
  s = StringReplace[s, {"\\colour4colour{" -> "(", "\\bigg[" -> "(", "\\bigg]" -> ")", "\\bigg(" -> "(", "\\bigg)" -> ")"}];
  s = StringReplace[s, {"\\pqq(x)" -> "pqq[x]", "\\pqq(-x)" -> "pqq[-x]", "\\pqq(- x)" -> "pqq[-x]",
        "\\delta(1 - x)" -> "del", "\\delta(1-x)" -> "del"}];
  s = StringReplace[s, RegularExpression["\\\\Hh*\\(([^)]*)\\)"] :> "H[$1]"];
  s = StringReplace[s, RegularExpression["\\\\z(\\d)"] :> "z[$1]"];
  s = StringReplace[s, {"\\n2f" -> "NF^2", "\\cf" -> "CF", "\\ca" -> "CA", "\\nf" -> "NF"}];
  s = StringReplace[s, RegularExpression["\\{([^{}]*)\\\\over([^{}]*)\\}"] :> "(($1)/($2))"];
  s = StringReplace[s, {"{" -> "(", "}" -> ")"}];
  s];
P1p = ToExpression[tex2wl[block["texPqq1p"][[2]]]];
P1m = P1p + ToExpression[StringReplace[tex2wl[block["texPqq1m"][[2]]], "texPqq1p" -> ""]];
(* HPLs up to weight 2 that occur, from the definitions of MVV eqs. (4.1)-(4.4) *)
hpl = {H[0] -> Log[x], H[0, 0] -> Log[x]^2/2, H[-1, 0] -> Log[x] Log[1 + x] + PolyLog[2, -x],
       H[1, 0] -> -Log[x] Log[1 - x] - PolyLog[2, x], H[2] -> PolyLog[2, x]};
Print["H functions in P1+-: ", Union[Cases[{P1p, P1m}, _H, Infinity]]];
zz = {z[2] -> Pi^2/6, z[3] -> Zeta[3]};
col = {CA -> 3, CF -> 4/3, NF -> 5};   (* one generic numerical point; color factors are checked separately below *)
mellin[P_, n_, colv_] := Module[{reg, dcoef, A1, f},
  dcoef = Coefficient[Expand[P], del] /. zz /. colv;
  reg = (P /. del -> 0 /. pqq[y_] :> 2/(1 - y) - 1 - y /. hpl /. zz /. colv);
  A1 = Limit[Simplify[(1 - x) reg /. x -> 1 - t], t -> 0];            (* coefficient of the +-distribution *)
  f = x^(n - 1) reg - A1/(1 - x);
  NIntegrate[f, {x, 0, 1/2, 1}, WorkingPrecision -> 40, PrecisionGoal -> 25, MaxRecursion -> 30] + dcoef];
hs[{m_}, M_] := Sum[Sign[m]^i/i^Abs[m], {i, 1, M}];
hs[{m_, r__}, M_] := Sum[Sign[m]^i/i^Abs[m] hs[{r}, i], {i, 1, M}];
S[k__][M_] := hs[{k}, M];
g1p[n_] := (4 CA CF (2 S[3][n + 1] - 17/24 - 2 S[-3][n] - 28/3 S[1][n]
      + Sum[151/18 S[1][j] + 2 S[1, -2][j] - 11/6 S[2][j], {j, {n - 1, n + 1}}])
   + 4 CF NF (1/12 + 4/3 S[1][n] - Sum[11/9 S[1][j] - 1/3 S[2][j], {j, {n - 1, n + 1}}])
   + 4 CF^2 (4 S[-3][n] + 2 S[1][n] + 2 S[2][n] - 3/8 + S[2][n - 1] + 2 S[3][n - 1]
      - Sum[S[1][j] + 4 S[1, -2][j] + 2 S[1, 2][j] + 2 S[2, 1][j] + S[3][j], {j, {n - 1, n + 1}}]));
(* note: the outer parentheses keep the three color parts in one expression (a newline ends a complete statement) *)
g1m[n_] := g1p[n] + 16 CF (CF - CA/2) ((S[2][n - 1] - S[3][n - 1]) - (S[2][n + 1] - S[3][n + 1])
      - 2 (S[1][n - 1] + S[1][n + 1] - 2 S[1][n]));
Do[Module[{colv = cv},
   Print["color point ", colv];
   Do[Print["  P1+  N=", n, ":  -Mellin(4.6) = ", NumberForm[-mellin[P1p, n, colv], 20], "   gamma1+(3.5) = ", NumberForm[N[g1p[n] /. colv, 25], 20]], {n, {2, 4, 6}}];
   Do[Print["  P1-  N=", n, ":  -Mellin(4.7) = ", NumberForm[-mellin[P1m, n, colv], 20], "   gamma1-(3.6) = ", NumberForm[N[g1m[n] /. colv, 25], 20]], {n, {1, 3, 5}}];
   Print["  control, P1- at even N=2 against gamma1- formula: ", NumberForm[-mellin[P1m, 2, colv], 15], " vs ", NumberForm[N[g1m[2] /. colv, 20], 15]];
   ], {cv, {{CA -> 3, CF -> 4/3, NF -> 5}, {CA -> 1, CF -> 1/7, NF -> 0}, {CA -> 0, CF -> 1, NF -> 2}}}];


==> anc/numbers/deposit/T16/adv/w_t16.out <==
inputs: PROJECT/ma_a/dossier/papers/src2604/anc/ | PROJECT/ma_a/derive_iree/papers/src0403192/MVV3.tex
"free symbols of Pqq3NSpXto0: "{CA, CF, dFA, dFF, L, NF}"  zetas: "{z[2], z[3], z[4], z[5], z[6]}
"the Xto0 files are free of x (only Log[x] and constants): "True
"full files after the limit are free of HPL, delta, plusDis, x: "True
AGREE    P3+ Xto0 file = x^0 limit of full Pqq3NSp.m (all log powers)
AGREE    P3- Xto0 file = x^0 limit of full Pqq3NSm.m (all log powers)
symbols in MVV blocks: {CA, CF, del, NF, x}
distinct H functions in P2+-: 39  all-zero ones: {H[0], H[0, 0], H[0, 0, 0], H[0, 0, 0, 0]}
AGREE    MVV (4.9) x^0 ln^4 = printed D_0^+ of (4.15)
AGREE    MVV (4.9) x^0 ln^3 = printed D_1^+ of (4.15)
AGREE    MVV (4.9) x^0 ln^2 = printed D_2^+ of (4.15)
AGREE    MVV (4.9) x^0 ln^1 = printed D_3^+ of (4.15)
AGREE    MVV (4.10) x^0 ln^4 = printed D_0^- of (4.17)
AGREE    MVV (4.10) x^0 ln^3 = printed D_1^- of (4.17)
AGREE    MVV (4.10) x^0 ln^2 = printed D_2^- of (4.17)
"D_3^- from (4.10) minus printed (4.17) with the printed '32/3': "(32*CF^2*NF*(-1 + z[2]))/3
"D_3^- from (4.10) minus printed (4.17) with 32/3 read as (32/3)z2: "0
"D_3^- nf coefficient in QCD from (4.10): "-172.6933115995587228699`7."  printed (4.18): -172.693"
"  with the printed 32/3 taken literally: "-184.9231724227547204805`7.
"QCD D_"0"^+ (nf^0,nf^1,nf^2): "{1.5802469135802469136`6.}
"QCD D_"1"^+ (nf^0,nf^1,nf^2): "{29.6296296296296296296`6., -2.3703703703703703704`6.}
"QCD D_"2"^+ (nf^0,nf^1,nf^2): "{295.0417874593824494124`6., -32.1975308641975308642`6., 0.5925925925925925926`6.}
"QCD D_"0"^- (nf^0,nf^1,nf^2): "{1.4320987654320987654`6.}
"QCD D_"1"^- (nf^0,nf^1,nf^2): "{35.5555555555555555556`6., -3.1604938271604938271`6.}
"QCD D_"2"^- (nf^0,nf^1,nf^2): "{399.2049457798321488597`6., -39.7037037037037037037`6., 0.5925925925925925926`6.}
--- table entries: coefficient of zeta_2 | part without zeta_2 ---
"P^("1")""+"" m="2"  z2: "0"   rest: "2*CF^2
"P^("1")""+"" m="1"  z2: "0"   rest: "(22*CA*CF)/3 - 4*CF^2 - (4*CF*NF)/3
"P^("1")""+"" m="0"  z2: "-8*CF^2"   rest: "(302*CA*CF)/9 - 4*CF^2 - (44*CF*NF)/9
"P^("2")""+"" m="4"  z2: "0"   rest: "(2*CF^3)/3
"P^("2")""+"" m="3"  z2: "0"   rest: "(22*CA*CF^2)/3 - 4*CF^3 - (4*CF^2*NF)/3
"P^("2")""+"" m="2"  z2: "-2*CF*(15*CA^2 - 48*CA*CF + 52*CF^2)"   rest: "(121*CA^2*CF)/9 + (472*CA*CF^2)/9 + 4*CF^3 - (44*CA*CF*NF)/9 - (64*CF^2*NF)/9 + (4*CF*NF^2)/9
"P^("3")""+"" m="6"  z2: "0"   rest: "CF^4/9
"P^("3")""+"" m="5"  z2: "0"   rest: "(22*CA*CF^3)/9 - (4*CF^4)/3 - (4*CF^3*NF)/9
"P^("3")""+"" m="4"  z2: "(2*(57*CA^3*CF - 210*CA^2*CF^2 + 252*CA*CF^3 - 124*CF^4 - 72*dFA))/3"   rest: "(121*CA^2*CF^2)/9 + (170*CA*CF^3)/9 + (16*CF^4)/3 - (44*CA*CF^2*NF)/9 - (20*CF^3*NF)/9 + (4*CF^2*NF^2)/9
"P^("1")""-"" m="2"  z2: "0"   rest: "4*CA*CF - 6*CF^2
"P^("1")""-"" m="1"  z2: "0"   rest: "(46*CA*CF)/3 - 20*CF^2 - (4*CF*NF)/3
"P^("1")""-"" m="0"  z2: "-8*(CA - CF)*CF"   rest: "(446*CA*CF)/9 - 36*CF^2 - (44*CF*NF)/9
"P^("2")""-"" m="4"  z2: "0"   rest: "-(CA^2*CF) + 4*CA*CF^2 - (10*CF^3)/3
"P^("2")""-"" m="3"  z2: "0"   rest: "(40*CA^2*CF)/9 - (14*CA*CF^2)/9 - 4*CF^3 - (16*CA*CF*NF)/9 + (20*CF^2*NF)/9
"P^("2")""-"" m="2"  z2: "2*CF*(7*CA^2 - 48*CA*CF + 52*CF^2)"   rest: "81*CA^2*CF - (152*CA*CF^2)/3 - 60*CF^3 - (196*CA*CF*NF)/9 + (80*CF^2*NF)/3 + (4*CF*NF^2)/9
"P^("3")""-"" m="6"  z2: "0"   rest: "(4*CA^3*CF)/15 - (8*CA^2*CF^2)/9 + (44*CA*CF^3)/45 - (19*CF^4)/45
"P^("3")""-"" m="5"  z2: "0"   rest: "(-8*CA^3*CF)/15 + (104*CA^2*CF^2)/15 - (586*CA*CF^3)/45 + (92*CF^4)/15 + (8*CA^2*CF*NF)/15 - (32*CA*CF^2*NF)/15 + (76*CF^3*NF)/45
"P^("3")""-"" m="4"  z2: "(-2*(45*CA^3*CF - 198*CA^2*CF^2 + 328*CA*CF^3 - 188*CF^4 - 24*dFA))/3"   rest: "(-28*CA^3*CF)/3 + (883*CA^2*CF^2)/9 - (1078*CA*CF^3)/9 + (56*CF^4)/3 + (26*CA^2*CF*NF)/9 - (68*CA*CF^2*NF)/3 + (196*CF^3*NF)/9 + (4*CA*CF*NF^2)/9 - (4*CF^2*NF^2)/9
"P0 Laurent from C_F[3+2/(N(N+1))-4S_1(N)]: "CF + (2*CF)/nn + nn*(2*CF - 4*CF*z[2])
AGREE    P0 Laurent = DKMV texPns0R to N^1
AGREE    residue of P0 at N=0 = x^0 coefficient of MVV (4.5) = 2 C_F
AGREE    P1+ poles N^-3..N^-1 from MVV (4.6) = DKMV texPns1R
AGREE    P2+ poles N^-5..N^-3 from MVV (4.9) = DKMV texPns2R
AGREE    P2+ N^-2 pole (N^3LL, x^0 ln x) from MVV (4.9) = DKMV texPns2R
AGREE    P1- - P1+ poles = 8 C_F(C_A-2C_F)(N^-3 - N^-2 + (2-z2)N^-1)
"S"1" full: "-2*CF + 4*CF*z[2]
"S"2" full: "(-302*CA*CF)/9 + 13*CF^2 + (44*CF*NF)/9 - 8*CF^2*z[2]
"S"3" full: "(-242*CA^2*CF)/9 + (44*CA*CF^2)/3 + (88*CA*CF*NF)/9 - (8*CF^2*NF)/3 - (8*CF*NF^2)/9 + 60*CA^2*CF*z[2] - 192*CA*CF^2*z[2] + 144*CF^3*z[2]
"S"4" full: "(-484*CA^2*CF^2)/3 + 88*CA*CF^3 + (176*CA*CF^2*NF)/3 - 16*CF^3*NF - (16*CF^2*NF^2)/3 - 912*CA^3*CF*z[2] + 3120*CA^2*CF^2*z[2] - 3264*CA*CF^3*z[2] + 960*CF^4*z[2] + 1152*dFA*z[2]
"V"1" full: "-2*CF + 4*CF*z[2]
"V"2" full: "(-446*CA*CF)/9 + 45*CF^2 + (44*CF*NF)/9 + 8*CA*CF*z[2] - 24*CF^2*z[2]
"V"3" full: "-162*CA^2*CF + (2708*CA*CF^2)/9 - 32*CF^3 + (392*CA*CF*NF)/9 - (632*CF^2*NF)/9 - (8*CF*NF^2)/9 - 28*CA^2*CF*z[2] + 96*CA*CF^2*z[2] - 80*CF^3*z[2]
"V"4" full: "224*CA^3*CF - 828*CA^2*CF^2 + (1480*CA*CF^3)/3 + 64*CF^4 - (208*CA^2*CF*NF)/3 + 272*CA*CF^2*NF - (496*CF^3*NF)/3 - (32*CA*CF*NF^2)/3 + 16*CF^2*NF^2 + 720*CA^3*CF*z[2] - 2992*CA^2*CF^2*z[2] + 4032*CA*CF^3*z[2] - 1728*CF^4*z[2] - 384*dFA*z[2]
--- zeta_2 coefficients ---
"S1"" = "4*CF
"S2"" = "-8*CF^2
"S3"" = "12*(5*CA - 6*CF)*(CA - 2*CF)*CF
"S4"" = "-48*(19*CA^3*CF - 65*CA^2*CF^2 + 68*CA*CF^3 - 20*CF^4 - 24*dFA)
"V1"" = "4*CF
"V2"" = "8*(CA - 3*CF)*CF
"V3"" = "-4*(7*CA - 10*CF)*(CA - 2*CF)*CF
"V4"" = "16*(45*CA^3*CF - 187*CA^2*CF^2 + 252*CA*CF^3 - 108*CF^4 - 24*dFA)
"S3 vec "{60, -192, 144}"   S4 vec "{-912, 3120, -3264, 960, 1152}
"V3 vec "{-28, 96, -80}"   V4 vec "{720, -2992, 4032, -1728, -384}
AGREE    S3 = (60,-192,144)
AGREE    S4 = (-912,3120,-3264,960,1152)
AGREE    V3 = (-28,96,-80)
AGREE    V4 = (720,-2992,4032,-1728,-384)
AGREE    S1 = 4 C_F
AGREE    S2 = -8 C_F^2
AGREE    V1 = 4 C_F
AGREE    V2 = 8 C_F C_A - 24 C_F^2
AGREE    formula S3 with P+ entries
AGREE    formula S4 with P+ entries
AGREE    formula S3 with P- entries = V3
AGREE    formula S4 with P- entries = V4
"S1"" SU(N) = "(2*(-1 + Nc)*(1 + Nc))/Nc"   SU(3) = "16/3
"S2"" SU(N) = "(-2*(-1 + Nc)^2*(1 + Nc)^2)/Nc^2"   SU(3) = "-128/9
"S3"" SU(N) = "(6*(-1 + Nc)*(1 + Nc)*(3 + 2*Nc^2))/Nc^3"   SU(3) = "112/3
"S4"" SU(N) = "(-12*(-1 + Nc)*(1 + Nc)*(5 + 19*Nc^2))/Nc^4"   SU(3) = "-5632/27
"V1"" SU(N) = "(2*(-1 + Nc)*(1 + Nc))/Nc"   SU(3) = "16/3
"V2"" SU(N) = "(-2*(-1 + Nc)*(1 + Nc)*(-3 + Nc^2))/Nc^2"   SU(3) = "-32/3
"V3"" SU(N) = "(-2*(-1 + Nc)*(1 + Nc)*(5 + 2*Nc^2))/Nc^3"   SU(3) = "-368/27
"V4"" SU(N) = "(4*(-1 + Nc)*(1 + Nc)*(27 + 45*Nc^2 + 4*Nc^4))/Nc^4"   SU(3) = "896/3
AGREE    S3 SU(N) = 6(N^2-1)(2N^2+3)/N^3
AGREE    S4 SU(N) = -12(N^2-1)(19N^2+5)/N^4
AGREE    V3 SU(N) = -2(N^2-1)(2N^2+5)/N^3
AGREE    V4 SU(N) = 4(N^2-1)(4N^4+45N^2+27)/N^4
AGREE    S1 SU(N) = 2(N^2-1)/N
AGREE    S2 SU(N) = -2(N^2-1)^2/N^2
AGREE    SU(3) values 16/3,-128/9,112/3,-5632/27,-368/27,896/3
"planar limit: Limit of S3/Nc^3, S4/Nc^4, V3/Nc^3, V4/Nc^4: "{0, 0, 0, 0}
"-S4/24 + C_F S3/6 = "{38, -120, 104, -16, -48}"  SU(3): "1376/81"  SU(N): "((-1 + Nc)*(1 + Nc)*(1 + 10*Nc^2 + Nc^4))/Nc^4
AGREE    -S4/24 + C_F S3/6 in SU(3) = 1376/81
"same with dFA/N_A = 15/16: "7451/81"   with the README formula 5/6: "7856/81
"QCD z2 ln^4 x of P3+ with dFA/N_R = "5/2": "-14240/243"   P3-: "-21104/243
"QCD z2 ln^4 x of P3+ with dFA/N_R = "5/6": "5200/243"   P3-: "-27584/243
"QCD z2 ln^4 x of P3+ with dFA/N_R = "15/16": "3985/243"   P3-: "-27179/243
AGREE    QCD P3+ z2 ln^4 x = -14240/243 (main.tex l. 740)
AGREE    QCD P3- z2 ln^4 x = -21104/243 (main.tex l. 814)
AGREE    QCD P3+ ln^6 = 256/729, ln^5 = 3200/243 - 256/243 nf, ln^4 rational = 89008/243 - 7616/243 nf + 64/81 nf^2
AGREE    QCD P3- ln^6 = 3632/3645, ln^5 = 22496/1215 - 1184/1215 nf, ln^4 rational = 107168/243 - 8408/243 nf + 80/81 nf^2
--- poles of P(P - N + beta(a)/a) + 2 a C_F, beta/a = -beta_0 a (beta_1 enters only beyond NNLL) ---
"+"" a^"2"  LL: "0"   NLL: "0""
"+"" a^"3"  LL: "0"   NLL: "0"   NNLL without z2: 0   z2 shift from beta: 0"
"+"" a^"4"  LL: "0"   NLL: "0"   NNLL without z2: 0   z2 shift from beta: 0"
"-"" a^"2"  LL: "-8*(CA - 2*CF)*CF"   NLL: "8*(CA - 2*CF)*CF""
"-"" a^"3"  LL: "8*(CA - 2*CF)*(3*CA - 2*CF)*CF"   NLL: "(-8*(CA - 2*CF)*CF*(CA + 6*CF + 2*NF))/3"   NNLL without z2: (-952*CA^2*CF)/9 + (2048*CA*CF^2)/9 - 32*CF^3 + (256*CA*CF*NF)/9 - (512*CF^2*NF)/9   z2 shift from beta: 0"
"-"" a^"4"  LL: "-32*(CA - 2*CF)*(3*CA - 2*CF)*(2*CA - CF)*CF"   NLL: "8*(CA - 2*CF)*(3*CA - 2*CF)*CF*(CA + 6*CF + 2*NF)"   NNLL without z2: (2896*CA^3*CF)/9 - (7760*CA^2*CF^2)/9 + (1216*CA*CF^3)/3 + 64*CF^4 - (1136*CA^2*CF*NF)/9 + (2944*CA*CF^2*NF)/9 - (448*CF^3*NF)/3 - (32*CA*CF*NF^2)/9 + (64*CF^2*NF^2)/9   z2 shift from beta: 0"
number of disagreements: 0


==> anc/numbers/deposit/T16/adv/w_t16.wl <==
(* ADV check of item T16, engine W (Wolfram Engine 15).
   Written independently of the T16 programs: nothing of T16's code or outputs is read.
   Inputs read here:
     - GvMSY ancillary files Pqq3NSpXto0.m, Pqq3NSmXto0.m (read natively with Get) and the full
       Pqq3NSp.m, Pqq3NSm.m (x -> 0 limit taken here);
     - MVV3.tex blocks texPqq1p, texPqq1m, texPqq2p, texPqq2m, converted by this file's own
       string rules (x^0 part: rational prefactors at x = 0, H with all-zero indices -> ln^w x/w!,
       every other H -> 0, delta(1-x) -> 0);
     - the printed D_0..D_3 of MVV eqs. (4.15), (4.17) and the Laurent coefficients of DKMV App. A,
       typed below by hand from the TeX (line numbers given), as independent source checks.
   Output: coefficients c^(n)_m of x^0 ln^m x, S_n and V_n, pole checks, SU(N), SU(3). *)

$AllowInternet = False;
$HistoryLength = 0;
base = "PROJECT/ma_a/";
anc  = If[StringQ[Environment["T16ADV_ANC"]], Environment["T16ADV_ANC"], base <> "dossier/papers/src2604/anc/"];
mvvf = If[StringQ[Environment["T16ADV_TEX"]], Environment["T16ADV_TEX"], base <> "derive_iree/papers/src0403192/MVV3.tex"];
Print["inputs: ", anc, " | ", mvvf];

pr[s__] := Print[StringJoin @@ (ToString[#, InputForm] & /@ {s})];
nd = 0; (* number of disagreements *)
chk[label_, a_, b_] := Module[{d = Simplify[Expand[a - b]]},
  If[AllTrue[Flatten[{d}], # === 0 &], Print["AGREE    ", label], nd++; Print["DIFFER   ", label, "   diff = ", ToString[d, InputForm]]]];

(* ---------- 1. GvMSY four-loop files ---------- *)
colmap[e_] := (e /. {ca -> CA, cf -> CF, nf -> NF, d4FA -> dFA nc, d4FF -> dFF nc, d33c -> d33 nc});
gv[f_] := Module[{e = Get[anc <> f]},
  Expand[e /. color[c_] :> colmap[c] /. zeta[k_] :> z[k]]];

P3pX0 = gv["Pqq3NSpXto0.m"] /. Log[x] -> L;
P3mX0 = gv["Pqq3NSmXto0.m"] /. Log[x] -> L;
pr["free symbols of Pqq3NSpXto0: ", Complement[Variables[P3pX0 /. z[_] -> 0], {}], "  zetas: ", Union[Cases[P3pX0, z[_], Infinity]]];
pr["the Xto0 files are free of x (only Log[x] and constants): ", FreeQ[P3pX0, x] && FreeQ[P3mX0, x]];

(* x -> 0 limit of the complete splitting functions *)
hpl0[l_List] := If[AllTrue[l, # === 0 &], L^Length[l]/Length[l]!, 0];
x0lim[e_] := Module[{r},
  r = e /. HPL[l_List, x] :> hpl0[l] /. delta[_] -> 0 /. plusDis[k_, 1 - x] :> If[k === 0, 1/(1 - x), 0];
  r = Together[r];
  If[(Denominator[r] /. x -> 0) === 0, Print["SINGULAR at x=0"]];
  Expand[r /. x -> 0]];
P3pFull = x0lim[gv["Pqq3NSp.m"]];
P3mFull = x0lim[gv["Pqq3NSm.m"]];
pr["full files after the limit are free of HPL, delta, plusDis, x: ", And @@ (FreeQ[{P3pFull, P3mFull}, #] & /@ {HPL, delta, plusDis, x})];
chk["P3+ Xto0 file = x^0 limit of full Pqq3NSp.m (all log powers)", P3pX0, P3pFull];
chk["P3- Xto0 file = x^0 limit of full Pqq3NSm.m (all log powers)", P3mX0, P3mFull];

(* ---------- 2. MVV TeX blocks ---------- *)
lines = ReadList[mvvf, String, NullRecords -> True];
block[name_] := Module[{i0, i1, body},
  i0 = First@Flatten@Position[lines, s_String /; StringContainsQ[s, "%%L %%" <> name <> " ="]];
  i1 = i0 + First@Flatten@Position[Drop[lines, i0], s_String /; StringStartsQ[s, "%%;"]];
  body = Select[lines[[i0 ;; i1 - 1]], ! StringMatchQ[#, RegularExpression["^\\s*%.*"]] &];
  {lines[[i0]], StringRiffle[body, " "]}];
tex2wl[s0_String] := Module[{s = s0},
  s = StringReplace[s, {"\\nonumber" -> " ", "\\\\" -> " ", "&&" -> " ", "\\mbox{}" -> " ", "\\quad" -> " ",
        "\\," -> " ", "\\:" -> " ", "\\!" -> " ", "\\*" -> " * "}];
  s = StringReplace[s, {"\\colour4colour{" -> "(", "\\bigg[" -> "(", "\\bigg]" -> ")", "\\bigg(" -> "(", "\\bigg)" -> ")"}];
  s = StringReplace[s, {"\\pqq(x)" -> "pqq[x]", "\\pqq(-x)" -> "pqq[-x]", "\\pqq(- x)" -> "pqq[-x]",
        "\\delta(1 - x)" -> "del", "\\delta(1-x)" -> "del"}];
  s = StringReplace[s, RegularExpression["\\\\Hh*\\(([^)]*)\\)"] :> "H[$1]"];
  s = StringReplace[s, RegularExpression["\\\\z(\\d)"] :> "z[$1]"];
  s = StringReplace[s, {"\\n2f" -> "NF^2", "\\cf" -> "CF", "\\ca" -> "CA", "\\nf" -> "NF"}];
  s = StringReplace[s, RegularExpression["\\{([^{}]*)\\\\over([^{}]*)\\}"] :> "(($1)/($2))"];
  s = StringReplace[s, {"{" -> "(", "}" -> ")"}];
  If[StringContainsQ[s, "\\"], Print["UNCONVERTED TeX left: ", StringTake[s, Min[200, StringLength[s]]]]];
  s];
getP[name_, prev_: 0] := Module[{hd, body, str, e},
  {hd, body} = block[name];
  str = tex2wl[body];
  e = ToExpression[str];
  If[e === $Failed, Print["PARSE FAILED ", name]];
  If[StringContainsQ[hd, "= texPqq"], e = prev + e];
  e];
P1p = getP["texPqq1p"]; P1m = getP["texPqq1m", P1p];
P2p = getP["texPqq2p"]; P2m = getP["texPqq2m", P2p];
Print["symbols in MVV blocks: ", Union[Cases[{P1p, P1m, P2p, P2m}, _Symbol, Infinity]]];
Print["distinct H functions in P2+-: ", Length[Union[Cases[{P2p, P2m}, _H, Infinity]]], "  all-zero ones: ", Select[Union[Cases[{P1p, P2p, P2m}, _H, Infinity]], AllTrue[List @@ #, # === 0 &] &]];
x0tex[e_] := Expand[e /. H[l___] :> hpl0[{l}] /. del -> 0 /. pqq[y_] :> 2/(1 - y) - 1 - y /. x -> 0];
P1pX0 = x0tex[P1p]; P1mX0 = x0tex[P1m]; P2pX0 = x0tex[P2p]; P2mX0 = x0tex[P2m];

(* printed D coefficients of MVV eq. (4.15) (MVV3.tex l. 2643-2665) and eq. (4.17) (l. 2681-2708) *)
Dp = {2/3 CF^3,
      22/3 CF^2 CA - 4 CF^3 - 4/3 CF^2 NF,
      (121/9 - 30 z[2]) CF CA^2 + (472/9 + 96 z[2]) CF^2 CA + (4 - 104 z[2]) CF^3 - 44/9 CF CA NF - 64/9 CF^2 NF + 4/9 CF NF^2,
      (3934/27 - 92 z[2]) CF CA^2 + (370/9 + 216 z[2] + 48 z[3]) CF^2 CA - (30 + 192 z[2] + 96 z[3]) CF^3 - (1268/27 - 8 z[2]) CF CA NF - 88/9 CF^2 NF + 88/27 CF NF^2};
Dm = {-CF CA^2 + 4 CF^2 CA - 10/3 CF^3,
      40/9 CF CA^2 - 14/9 CF^2 CA - 4 CF^3 + 20/9 CF^2 NF - 16/9 CF CA NF,
      (81 + 14 z[2]) CF CA^2 - (152/3 + 96 z[2]) CF^2 CA - (60 - 104 z[2]) CF^3 - 196/9 CF CA NF + 80/3 CF^2 NF + 4/9 CF NF^2,
      (3442/27 + 100/3 z[2] + 112 z[3]) CF CA^2 + (1850/9 - 680/3 z[2] - 336 z[3]) CF^2 CA + 88/27 CF NF^2 - (286 - 192 z[2] - 224 z[3]) CF^3 + (568/9 + 32/3 MISPRINT) CF^2 NF - (2252/27 - 8/3 z[2]) CF CA NF};
Do[chk["MVV (4.9) x^0 ln^" <> ToString[4 - k] <> " = printed D_" <> ToString[k] <> "^+ of (4.15)", Coefficient[P2pX0, L, 4 - k], Dp[[k + 1]]], {k, 0, 3}];
Do[chk["MVV (4.10) x^0 ln^" <> ToString[4 - k] <> " = printed D_" <> ToString[k] <> "^- of (4.17)", Coefficient[P2mX0, L, 4 - k], Dm[[k + 1]] /. MISPRINT -> 1], {k, 0, 2}];
d3m = Coefficient[P2mX0, L, 1];
pr["D_3^- from (4.10) minus printed (4.17) with the printed '32/3': ", Simplify[d3m - (Dm[[4]] /. MISPRINT -> 1)]];
pr["D_3^- from (4.10) minus printed (4.17) with 32/3 read as (32/3)z2: ", Simplify[d3m - (Dm[[4]] /. MISPRINT -> z[2])]];
qcd = {CA -> 3, CF -> 4/3, z[2] -> Pi^2/6, z[3] -> Zeta[3]};
pr["D_3^- nf coefficient in QCD from (4.10): ", N[Coefficient[d3m /. qcd, NF, 1], 7], "  printed (4.18): -172.693"];
pr["  with the printed 32/3 taken literally: ", N[Coefficient[(Dm[[4]] /. MISPRINT -> 1) /. qcd, NF, 1], 7]];
(* numerical eqs. (4.16), (4.18) for D_0..D_2 *)
Do[pr["QCD D_", k, "^+ (nf^0,nf^1,nf^2): ", N[CoefficientList[Coefficient[P2pX0, L, 4 - k] /. qcd, NF], 6]], {k, 0, 2}];
Do[pr["QCD D_", k, "^- (nf^0,nf^1,nf^2): ", N[CoefficientList[Coefficient[P2mX0, L, 4 - k] /. qcd, NF], 6]], {k, 0, 2}];

(* ---------- 3. x^0 coefficients c^(n)_m ---------- *)
data = <|"+" -> {P1pX0, P2pX0, P3pX0}, "-" -> {P1mX0, P2mX0, P3mX0}|>;
c[s_, n_, m_] := If[m == 0, Expand[data[s][[n]] /. L -> 0], Coefficient[Expand[data[s][[n]]], L, m]];
cz[s_, n_, m_] := Coefficient[c[s, n, m], z[2], 1];
cr[s_, n_, m_] := Expand[c[s, n, m] /. z[2] -> 0];
Print["--- table entries: coefficient of zeta_2 | part without zeta_2 ---"];
Do[Do[Module[{cc = c[s, n, m]},
    If[! FreeQ[cc /. z[2] -> 0, z] || ! PolynomialQ[cc, z[2]] || Exponent[cc, z[2]] > 1,
       Print["OTHER TRANSCENDENTAL or zeta2^2 in ", s, n, " m=", m, ": ", cc]];
    pr["P^(", n, ")", s, " m=", m, "  z2: ", Factor[cz[s, n, m]], "   rest: ", cr[s, n, m]]],
   {m, 2 n, 2 n - 2, -1}], {s, {"+", "-"}}, {n, 1, 3}];

(* ---------- 4. P^(0) and the Laurent expansions ---------- *)
P0exact = CF (3 + 2/(nn (nn + 1)) - 4 HarmonicNumber[nn]);
P0ser = Expand[Normal[Series[P0exact, {nn, 0, 1}]] /. Pi -> Sqrt[6 z[2]]];
pr["P0 Laurent from C_F[3+2/(N(N+1))-4S_1(N)]: ", Collect[Expand[P0ser], nn]];
(* DKMV texPns0R, xto0-DIS.tex l. 3528-3536 *)
chk["P0 Laurent = DKMV texPns0R to N^1", P0ser, CF (2/nn + 1 + (2 - 4 z[2]) nn)];
(* MVV (4.5): x^0 of 2 C_F p_qq(x) = 2 C_F -> residue 2 C_F *)
chk["residue of P0 at N=0 = x^0 coefficient of MVV (4.5) = 2 C_F", Coefficient[Expand[nn P0ser], nn, 0], 2 CF];
laur[s_, n_] := Sum[c[s, n, m] (-1)^m m!/nn^(m + 1), {m, 0, 2 n}];
(* DKMV App. A, texPns1R (l. 3542-3562) and texPns2R (l. 3568-3600), poles only, with bo = beta_0 *)
bo = 11/3 CA - 2/3 NF;
dk1 = CF (4 CF/nn^3 + (4 CF - 2 bo)/nn^2 + (20/3 CA - (4 + 8 z[2]) CF + 22/3 bo)/nn);
dk2 = CF (16 CF^2/nn^5 + (24 CF^2 - 12 CF bo)/nn^4
      - (60 z[2] CA^2 - (80/3 + 192 z[2]) CF CA - (8 - 208 z[2]) CF^2 - 64/3 CF bo - 2 bo^2)/nn^3
      + ((14 + 48 z[2]) CA^2 + (30 + 192 z[2] + 96 z[3]) CF^2 - (-38/3 + 216 z[2] + 48 z[3]) CA CF - 22/3 bo^2
         - (50/3 - 12 z[2]) CA bo - 44/3 CF bo)/nn^2);
chk["P1+ poles N^-3..N^-1 from MVV (4.6) = DKMV texPns1R", laur["+", 1], dk1];
chk["P2+ poles N^-5..N^-3 from MVV (4.9) = DKMV texPns2R", Sum[Coefficient[laur["+", 2], nn, -k] nn^-k, {k, 3, 5}],
    Sum[Coefficient[Expand[dk2], nn, -k] nn^-k, {k, 3, 5}]];
chk["P2+ N^-2 pole (N^3LL, x^0 ln x) from MVV (4.9) = DKMV texPns2R", Coefficient[Expand[laur["+", 2]], nn, -2], Coefficient[Expand[dk2], nn, -2]];
chk["P1- - P1+ poles = 8 C_F(C_A-2C_F)(N^-3 - N^-2 + (2-z2)N^-1)", laur["-", 1] - laur["+", 1], 8 CF (CA - 2 CF) (nn^-3 - nn^-2 + (2 - z[2])/nn)];

(* ---------- 5. S_n and V_n ---------- *)
Pser[s_] := a P0ser + Sum[a^(n + 1) laur[s, n], {n, 1, 3}];
Sfun[s_, withBeta_] := Expand[Pser[s] (Pser[s] - nn - withBeta b0 a) + 2 a CF];
b0 = 11/3 CA - 2/3 NF;
coef[e_, n_, p_] := Coefficient[Coefficient[e, a, n], nn, p];
res = <||>;
Do[Module[{Sx = Sfun[s, 0], nm = If[s == "+", "S", "V"]},
   Do[Module[{v = coef[Sx, n, 4 - 2 n]},
     res[nm <> ToString[n]] = Coefficient[v, z[2], 1];
     If[Exponent[v, z[2]] > 1, Print["zeta2^2 in ", nm, n]];
     pr[nm, n, " full: ", v]], {n, 1, 4}]], {s, {"+", "-"}}];
Print["--- zeta_2 coefficients ---"];
Do[pr[k, " = ", Factor[res[k]]], {k, Keys[res]}];
basis3 = {CF CA^2, CF^2 CA, CF^3}; basis4 = {CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA};
vec3[e_] := Table[Coefficient[Expand[e], bb], {bb, basis3}];
vec4[e_] := Module[{r = Expand[e]}, Join[Table[Coefficient[r /. dFA -> 0, bb], {bb, Most[basis4]}], {Coefficient[r, dFA]}]];
pr["S3 vec ", vec3[res["S3"]], "   S4 vec ", vec4[res["S4"]]];
pr["V3 vec ", vec3[res["V3"]], "   V4 vec ", vec4[res["V4"]]];
chk["S3 = (60,-192,144)", vec3[res["S3"]], {60, -192, 144}];
chk["S4 = (-912,3120,-3264,960,1152)", vec4[res["S4"]], {-912, 3120, -3264, 960, 1152}];
chk["V3 = (-28,96,-80)", vec3[res["V3"]], {-28, 96, -80}];
chk["V4 = (720,-2992,4032,-1728,-384)", vec4[res["V4"]], {720, -2992, 4032, -1728, -384}];
chk["S1 = 4 C_F", res["S1"], 4 CF]; chk["S2 = -8 C_F^2", res["S2"], -8 CF^2];
chk["V1 = 4 C_F", res["V1"], 4 CF]; chk["V2 = 8 C_F C_A - 24 C_F^2", res["V2"], 8 CF CA - 24 CF^2];

(* the proposed formulas of T16_macros.tex \nmDTformSthree, \nmDTformSfour *)
fS3[s_] := 4 CF cz[s, 1, 0] - 16 CF c[s, 1, 2] - 2 cz[s, 2, 2];
fS4[s_] := 8 CF cz[s, 2, 2] - 192 CF c[s, 2, 4] + 4 c[s, 1, 2] cz[s, 1, 0] - 24 cz[s, 3, 4];
chk["formula S3 with P+ entries", fS3["+"], res["S3"]]; chk["formula S4 with P+ entries", fS4["+"], res["S4"]];
chk["formula S3 with P- entries = V3", fS3["-"], res["V3"]]; chk["formula S4 with P- entries = V4", fS4["-"], res["V4"]];

(* SU(N) and SU(3) *)
suN = {CF -> (Nc^2 - 1)/(2 Nc), CA -> Nc, dFA -> (Nc^2 - 1) (Nc^2 + 6)/48};
Do[pr[k, " SU(N) = ", Factor[res[k] /. suN], "   SU(3) = ", res[k] /. suN /. Nc -> 3], {k, Keys[res]}];
chk["S3 SU(N) = 6(N^2-1)(2N^2+3)/N^3", res["S3"] /. suN, 6 (Nc^2 - 1) (2 Nc^2 + 3)/Nc^3];
chk["S4 SU(N) = -12(N^2-1)(19N^2+5)/N^4", res["S4"] /. suN, -12 (Nc^2 - 1) (19 Nc^2 + 5)/Nc^4];
chk["V3 SU(N) = -2(N^2-1)(2N^2+5)/N^3", res["V3"] /. suN, -2 (Nc^2 - 1) (2 Nc^2 + 5)/Nc^3];
chk["V4 SU(N) = 4(N^2-1)(4N^4+45N^2+27)/N^4", res["V4"] /. suN, 4 (Nc^2 - 1) (4 Nc^4 + 45 Nc^2 + 27)/Nc^4];
chk["S1 SU(N) = 2(N^2-1)/N", res["S1"] /. suN, 2 (Nc^2 - 1)/Nc];
chk["S2 SU(N) = -2(N^2-1)^2/N^2", res["S2"] /. suN, -2 (Nc^2 - 1)^2/Nc^2];
chk["SU(3) values 16/3,-128/9,112/3,-5632/27,-368/27,896/3", (res /@ {"S1", "S2", "S3", "S4", "V3", "V4"}) /. suN /. Nc -> 3,
    {16/3, -128/9, 112/3, -5632/27, -368/27, 896/3}];
pr["planar limit: Limit of S3/Nc^3, S4/Nc^4, V3/Nc^3, V4/Nc^4: ", Table[Limit[(res[k] /. suN)/Nc^If[StringEndsQ[k, "3"], 3, 4], Nc -> Infinity], {k, {"S3", "S4", "V3", "V4"}}]];
mvd = -res["S4"]/24 + CF res["S3"]/6;
pr["-S4/24 + C_F S3/6 = ", vec4[mvd], "  SU(3): ", mvd /. suN /. Nc -> 3, "  SU(N): ", Factor[mvd /. suN]];
chk["-S4/24 + C_F S3/6 in SU(3) = 1376/81", mvd /. suN /. Nc -> 3, 1376/81];
pr["same with dFA/N_A = 15/16: ", mvd /. {CF -> 4/3, CA -> 3, dFA -> 15/16}, "   with the README formula 5/6: ", mvd /. {CF -> 4/3, CA -> 3, dFA -> 5/6}];
(* QCD zeta_2 ln^4 x of P3+ against GvMSY main.tex l. 740: -14240/243 ; P3- l. 814: -21104/243 *)
Do[pr["QCD z2 ln^4 x of P3+ with dFA/N_R = ", v, ": ", cz["+", 3, 4] /. {CF -> 4/3, CA -> 3, dFA -> v}, "   P3-: ", cz["-", 3, 4] /. {CF -> 4/3, CA -> 3, dFA -> v}], {v, {5/2, 5/6, 15/16}}];
chk["QCD P3+ z2 ln^4 x = -14240/243 (main.tex l. 740)", cz["+", 3, 4] /. {CF -> 4/3, CA -> 3, dFA -> 5/2}, -14240/243];
chk["QCD P3- z2 ln^4 x = -21104/243 (main.tex l. 814)", cz["-", 3, 4] /. {CF -> 4/3, CA -> 3, dFA -> 5/2}, -21104/243];
qcd4 = {CF -> 4/3, CA -> 3, dFA -> 5/2, dFF -> 5/36, d33 -> 5/18};
chk["QCD P3+ ln^6 = 256/729, ln^5 = 3200/243 - 256/243 nf, ln^4 rational = 89008/243 - 7616/243 nf + 64/81 nf^2",
    {c["+", 3, 6], c["+", 3, 5], cr["+", 3, 4]} /. qcd4, {256/729, 3200/243 - 256/243 NF, 89008/243 - 7616/243 NF + 64/81 NF^2}];
chk["QCD P3- ln^6 = 3632/3645, ln^5 = 22496/1215 - 1184/1215 nf, ln^4 rational = 107168/243 - 8408/243 nf + 80/81 nf^2",
    {c["-", 3, 6], c["-", 3, 5], cr["-", 3, 4]} /. qcd4, {3632/3645, 22496/1215 - 1184/1215 NF, 107168/243 - 8408/243 NF + 80/81 NF^2}];

(* ---------- 6. pole checks with the beta term ---------- *)
Print["--- poles of P(P - N + beta(a)/a) + 2 a C_F, beta/a = -beta_0 a (beta_1 enters only beyond NNLL) ---"];
Do[Module[{Sx = Sfun[s, 1]},
   Do[Module[{ll = coef[Sx, n, 2 - 2 n], nll = coef[Sx, n, 3 - 2 n], nnll = coef[Sx, n, 4 - 2 n]},
     pr[s, " a^", n, "  LL: ", Factor[ll], "   NLL: ", Factor[nll],
        If[n >= 3, "   NNLL without z2: " <> ToString[Expand[nnll /. z[2] -> 0], InputForm] <>
                   "   z2 shift from beta: " <> ToString[Expand[Coefficient[nnll, z[2]] - Coefficient[coef[Sfun[s, 0], n, 4 - 2 n], z[2]]], InputForm], ""]]], {n, 2, 4}]], {s, {"+", "-"}}];

Print["number of disagreements: ", nd];


==> anc/numbers/deposit/T16/compare.log <==
--- coverage of the inputs and checks (audit of 19 Oct 2026)
COVERAGE Python input (19)                                     present
COVERAGE GP check (16)                                         present
COVERAGE Python check (20)                                     present
--- GP route checks (must all be 0)
GP check_P2p_TeX_minus_Fortran                                 agree
GP check_P2m_TeX_minus_Fortran                                 agree
GP check_P3p_Xto0_minus_full                                   agree
GP check_P3m_Xto0_minus_full                                   agree
GP check_P0_minus_DKMV                                         agree
GP check_P1p_minus_DKMV                                        agree
GP check_P2p_poles_N5_N3_minus_DKMV                            agree
GP check_P2p_poles_Fortran_minus_TeX                           agree
GP check_P2m_poles_Fortran_minus_TeX                           agree
GP check_xform_S3                                              agree
GP check_xform_V3                                              agree
GP check_xform_S4                                              agree
GP check_xform_V4                                              agree
GP check_LL_Pplus_a2                                           agree
GP check_LL_Pplus_a3                                           agree
GP check_LL_Pplus_a4                                           agree
--- Python route checks
Python GvMSY P3+ : Xto0 file - x^0 limit of full Pqq3NSp.m     agree
Python GvMSY P3- : Xto0 file - x^0 limit of full Pqq3NSm.m     agree
Python MVV P2+ : ln^4 x from eq.(4.9/4.10) - printed D_0       agree
Python MVV P2+ : ln^3 x from eq.(4.9/4.10) - printed D_1       agree
Python MVV P2+ : ln^2 x from eq.(4.9/4.10) - printed D_2       agree
Python MVV P2- : ln^4 x from eq.(4.9/4.10) - printed D_0       agree
Python MVV P2- : ln^3 x from eq.(4.9/4.10) - printed D_1       agree
Python MVV P2- : ln^2 x from eq.(4.9/4.10) - printed D_2       agree
Python P0(N) to N^1: series of C_F[3+2/(N(N+1))-4S_1(N)] - DKMV texPns0R agree
Python MVV x^0 of P0 (eq. 4.5) = residue 2C_F                  agree
Python P1+ poles: MVV eq.(4.6) - DKMV texPns1R                 agree
Python P2+ poles N^-5..N^-2: MVV eq.(4.9) - DKMV texPns2R      agree
Python P1- - P1+ poles = 8K(N^-3 - N^-2 + (2 - z2) N^-1), K = C_F(C_A-2C_F) agree
Python x-space formula S_3                                     agree
Python x-space formula V_3^-                                   agree
Python x-space formula S_4                                     agree
Python x-space formula V_4^-                                   agree
Python LL of P^+ at a^2 from the closed form (sign of P)       agree
Python LL of P^+ at a^3 from the closed form (sign of P)       agree
Python LL of P^+ at a^4 from the closed form (sign of P)       agree
--- inputs: coefficients of x^0 ln^m x, Python vs GP
P1+_L2  (GP P1p_L2)                                            agree
P1+_L1  (GP P1p_L1)                                            agree
P1+_L0  (GP P1p_L0)                                            agree
P2+_L4  (GP P2p_L4)                                            agree
P2+_L3  (GP P2p_L3)                                            agree
P2+_L2  (GP P2p_L2)                                            agree
P3+_L6  (GP P3p_L6)                                            agree
P3+_L5  (GP P3p_L5)                                            agree
P3+_L4  (GP P3p_L4)                                            agree
P1-_L2  (GP P1m_L2)                                            agree
P1-_L1  (GP P1m_L1)                                            agree
P1-_L0  (GP P1m_L0)                                            agree
P2-_L4  (GP P2m_L4)                                            agree
P2-_L3  (GP P2m_L3)                                            agree
P2-_L2  (GP P2m_L2)                                            agree
P3-_L6  (GP P3m_L6)                                            agree
P3-_L5  (GP P3m_L5)                                            agree
P3-_L4  (GP P3m_L4)                                            agree
P0 Laurent to N^1 (times N^12 in GP)                           agree
--- results, Python vs GP
S1_z2 (GP S1_z2)                                               agree
S2_z2 (GP S2_z2)                                               agree
S3_z2 (GP S3_z2)                                               agree
S4_z2 (GP S4_z2)                                               agree
Vminus1_z2 (GP V1minus_z2)                                     agree
Vminus2_z2 (GP V2minus_z2)                                     agree
Vminus3_z2 (GP V3minus_z2)                                     agree
Vminus4_z2 (GP V4minus_z2)                                     agree
S3_full (GP Splus_full_3)                                      agree
S4_full (GP Splus_full_4)                                      agree
Vminus3_full (GP Sminus_full_3)                                agree
Vminus4_full (GP Sminus_full_4)                                agree
S3_beta_nonz2 (GP Splus_beta_nonz2_3)                          agree
S4_beta_nonz2 (GP Splus_beta_nonz2_4)                          agree
Vminus3_beta_nonz2 (GP Sminus_beta_nonz2_3)                    agree
Vminus4_beta_nonz2 (GP Sminus_beta_nonz2_4)                    agree
MVdiff_gen (GP MVdiff_gen)                                     agree
MVdiff_SU3 (GP MVdiff_SU3)                                     agree
S3_SU3 (GP S3_SU3)                                             agree
S4_SU3 (GP S4_SU3)                                             agree
Vminus3_SU3 (GP V3minus_SU3)                                   agree
Vminus4_SU3 (GP V4minus_SU3)                                   agree
MVdiff_SU3_with_dFA_over_NA (GP MVdiff_SU3_wrong_dFA_over_NA)  agree
S2_beta_LLpole (P+)                                            agree
V2_beta_LLpole (P-)                                            agree
S2_beta_NLLpole (P+)                                           agree
V2_beta_NLLpole (P-)                                           agree
S3_beta_LLpole (P+)                                            agree
V3_beta_LLpole (P-)                                            agree
S3_beta_NLLpole (P+)                                           agree
V3_beta_NLLpole (P-)                                           agree
S4_beta_LLpole (P+)                                            agree
V4_beta_LLpole (P-)                                            agree
S4_beta_NLLpole (P+)                                           agree
V4_beta_NLLpole (P-)                                           agree
S3_vec (GP S3vec)                                              agree
S4_vec (GP S4vec)                                              agree
Vminus3_vec (GP V3minus_vec)                                   agree
Vminus4_vec (GP V4minus_vec)                                   agree
rel_pred_ln4_vec (GP rel_pred_ln4_vec)                         agree
data_ln4_plus_vec (GP data_ln4_plus_vec)                       agree
data_ln4_minus_vec (GP data_ln4_minus_vec)                     agree
S3_SUN (GP S3_SUN_rf)                                          agree
S4_SUN (GP S4_SUN_rf)                                          agree
Vminus3_SUN (GP V3minus_SUN_rf)                                agree
Vminus4_SUN (GP V4minus_SUN_rf)                                agree
MVdiff_SUN (GP MVdiff_SUN_rf)                                  agree
S1 SU(N) = 2(N^2-1)/N (GP S1_SUN_rf)                           agree
S2 SU(N) = -2(N^2-1)^2/N^2 (GP S2_SUN_rf)                      agree
--- against the accepted values (verify/*.md) and the draft macros (numbers.tex)
P^(2)- zeta2 ln^2x = CF(14CA^2-96CACF+104CF^2) [PMINUS_CMW s.2; ADV A2; HOSTILE_CHECK 1.2] agree
P^(3)- zeta2 ln^4x (-30,132,-656/3,376/3,16) [PMINUS_CMW s.2; ADV A4; nmGvMSYminusVec] agree
P^(3)+ zeta2 ln^4x (38,-140,168,-248/3,-48) [HOSTILE_CHECK 1.2; nmGvMSYlnFourPlus] agree
P^(3)- LL N^-7 (192,-640,704,-304) [PMINUS_CMW s.2; ADV A4; nmLLminusFour] agree
P^(2)- LL N^-5 = 24 D_0^- = (-24,96,-80) [ADV sect.3; nmLLminusThree] agree
P^(1)- LL N^-3 = 8CFCA-12CF^2 [ADV sect.3; nmLLminusTwo]       agree
P^(1)- zeta2 N^-1 = -8CF(CA-CF) [ADV sect.3]                   agree
P^(1)+ zeta2 N^-1 = -8CF^2 [HOSTILE_CHECK 1.2; nmStwoData context] agree
P^(1)+ N^-3 = 4CF^2 [HOSTILE_CHECK 1.2]                        agree
S3 data (60,-192,144) [ADV A6; HOSTILE_CHECK 1.2; nmSthreeVec] agree
S4 data (-912,3120,-3264,960,1152) [ADV A6; nmSfourVec]        agree
V3- data (-28,96,-80) [PMINUS_CMW s.2; ADV A5; HOSTILE_CHECK 1.2; nmXkDataVthreeMinusXzero] agree
V4- data (720,-2992,4032,-1728,-384) [same; nmXkDataVfourMinusXzero] agree
V3-, V4- SU(3) -368/27, 896/3 [PMINUS_CMW s.2; ADV A5]         agree
S3, S4 SU(3) 112/3, -5632/27 [nmSthreeSUthree, nmSfourSUthree] agree
S3 SU(N) 6(N^2-1)(2N^2+3)/N^3 [nmSthreeSUN]                    agree
S4 SU(N) -12(N^2-1)(19N^2+5)/N^4 [nmSfourSUN]                  agree
S1, S2 data 4CF, -8CF^2 (x zeta2) [nmSoneData, nmStwoData]     agree
relation prediction ln^4 (0,-10,32,-128/3,0) [nmRelPredVec]    agree
-S4/24 + CF S3/6 = 38,-120,104,-16,-48 [nmMVdiffGen]           agree
the same in SU(3) = 1376/81 [nmMVdiffSUthree]                  agree
rational NNLL pole of S^- a^3 (-952/9,2048/9,-32), nf (256/9,-512/9) [PMINUS_CMW s.9] agree
rational NNLL pole of S^- a^4 (2896/9,-7760/9,1216/3,64,0), nf, nf^2 [PMINUS_CMW s.9] agree
rational and nf NNLL poles of S (P^+) = 0 [PMINUS_CMW s.9 control] agree

number of disagreements: 0


==> anc/numbers/deposit/T16/compare.py <==
#!/usr/bin/env python3
"""T16: compare engine 1 (Python, py_data_side.json) with engine 2 (PARI/GP, gp_data_side.out),
and both with the values accepted in PMINUS_CMW.md, PMINUS_CMW_ADV.md and HOSTILE_CHECK.md
(transcribed below with their locators) and with the draft macros (numbers.tex)."""
import json, re
import sys
from sympy import sympify, expand, symbols, Rational

L, N, CA, CF, NF, dFA, dFF, n = symbols('L N CA CF NF dFA dFF n')
z2, z3, z4, z5, z6 = symbols('z2 z3 z4 z5 z6')
GPLOC = {'L': L, 'N': N, 'ca': CA, 'cf': CF, 'nf': NF, 'dFA': dFA, 'dFF': dFF, 'z2': z2, 'z3': z3,
         'z4': z4, 'z5': z5, 'z6': z6, 'n': n}
PYLOC = {'L': L, 'N': N, 'CA': CA, 'CF': CF, 'NF': NF, 'dFA': dFA, 'dFF': dFF, 'z2': z2, 'z3': z3,
         'z4': z4, 'z5': z5, 'z6': z6, 'n': n}

gp = {}
gp_dup = []
for line in open('gp_data_side.out'):
    k, v = line.split(' = ', 1)
    if k.strip() in gp:
        gp_dup.append(k.strip())
    gp[k.strip()] = v.strip()
py = json.load(open('py_data_side.json'))
I, R = py['inputs'], py['results']
# coverage (audit of 19 Oct 2026, ART-1626-004): every input, every GP check and every Python check of the deposited run
# must be present, and no GP key may appear twice; a missing or repeated entry is a failure, not a smaller comparison
REQ_INPUTS = ['P%d%s_L%d' % (o, s, m) for o, s, m in ((1, '+', 2), (1, '+', 1), (1, '+', 0), (1, '-', 2), (1, '-', 1), (1, '-', 0),
              (2, '+', 4), (2, '+', 3), (2, '+', 2), (2, '-', 4), (2, '-', 3), (2, '-', 2), (3, '+', 6), (3, '+', 5), (3, '+', 4),
              (3, '-', 6), (3, '-', 5), (3, '-', 4))] + ['P0_laurent']
REQ_GP_CHECKS = ['check_P2p_TeX_minus_Fortran', 'check_P2m_TeX_minus_Fortran', 'check_P3p_Xto0_minus_full', 'check_P3m_Xto0_minus_full', 'check_P0_minus_DKMV', 'check_P1p_minus_DKMV', 'check_P2p_poles_N5_N3_minus_DKMV', 'check_P2p_poles_Fortran_minus_TeX', 'check_P2m_poles_Fortran_minus_TeX', 'check_xform_S3', 'check_xform_V3', 'check_xform_S4', 'check_xform_V4', 'check_LL_Pplus_a2', 'check_LL_Pplus_a3', 'check_LL_Pplus_a4']
REQ_PY_CHECKS = ['GvMSY P3+ : Xto0 file - x^0 limit of full Pqq3NSp.m', 'GvMSY P3- : Xto0 file - x^0 limit of full Pqq3NSm.m', 'LL of P^+ at a^2 from the closed form (sign of P)', 'LL of P^+ at a^3 from the closed form (sign of P)', 'LL of P^+ at a^4 from the closed form (sign of P)', 'MVV P2+ : ln^2 x from eq.(4.9/4.10) - printed D_2', 'MVV P2+ : ln^3 x from eq.(4.9/4.10) - printed D_1', 'MVV P2+ : ln^4 x from eq.(4.9/4.10) - printed D_0', 'MVV P2- : ln^2 x from eq.(4.9/4.10) - printed D_2', 'MVV P2- : ln^3 x from eq.(4.9/4.10) - printed D_1', 'MVV P2- : ln^4 x from eq.(4.9/4.10) - printed D_0', 'MVV x^0 of P0 (eq. 4.5) = residue 2C_F', 'P0(N) to N^1: series of C_F[3+2/(N(N+1))-4S_1(N)] - DKMV texPns0R', 'P1+ poles: MVV eq.(4.6) - DKMV texPns1R', 'P1- - P1+ poles = 8K(N^-3 - N^-2 + (2 - z2) N^-1), K = C_F(C_A-2C_F)', 'P2+ poles N^-5..N^-2: MVV eq.(4.9) - DKMV texPns2R', 'x-space formula S_3', 'x-space formula S_4', 'x-space formula V_3^-', 'x-space formula V_4^-']


def g(expr):
    return expand(sympify(expr.replace('^', '**'), locals=GPLOC))


def p(expr):
    return expand(sympify(expr, locals=PYLOC))


def vec(s):
    return [Rational(t) for t in re.findall(r'-?\d+(?:/\d+)?', s)]


fails = 0


def cmp(label, a, b):
    global fails
    ok = expand(a - b) == 0 if not isinstance(a, list) else [expand(x - y) for x, y in zip(a, b)] == [0] * len(a) and len(a) == len(b)
    if not ok:
        fails += 1
    print('%-62s %s' % (label, 'agree' if ok else 'DIFFER  %s  vs  %s' % (a, b)))


print('--- coverage of the inputs and checks (audit of 19 Oct 2026)')
for label, have, want in (('Python input', set(I), REQ_INPUTS), ('GP check', set(k for k in gp if k.startswith('check_')), REQ_GP_CHECKS),
                          ('Python check', set(py['checks']), REQ_PY_CHECKS)):
    miss = [k for k in want if k not in have]
    if miss:
        fails += 1
        print('%-62s %s' % ('COVERAGE ' + label, 'MISSING ' + ', '.join(miss)))
    else:
        print('%-62s %s' % ('COVERAGE ' + label + ' (%d)' % len(want), 'present'))
if gp_dup:
    fails += 1
    print('%-62s %s' % ('COVERAGE GP keys', 'REPEATED ' + ', '.join(gp_dup)))
print('--- GP route checks (must all be 0)')
for k, v in gp.items():
    if k.startswith('check_'):
        cmp('GP ' + k, g(v), 0)
print('--- Python route checks')
for k, v in py['checks'].items():
    cmp('Python ' + k, 0 if v == 'zero' else 1, 0)

print('--- inputs: coefficients of x^0 ln^m x, Python vs GP')
for key, val in I.items():
    if key == 'P0_laurent':
        continue
    m = re.match(r'P(\d)([+-])_L(\d)', key)
    gk = 'P%s%s_L%s' % (m.group(1), 'p' if m.group(2) == '+' else 'm', m.group(3))
    cmp('%s  (GP %s)' % (key, gk), p(val), g(gp[gk]))
cmp('P0 Laurent to N^1 (times N^12 in GP)', p(I['P0_laurent']) * N**12, g(gp['P0_laurent_to_N1_times_N12']))

print('--- results, Python vs GP')
pairs = [('S1_z2', 'S1_z2'), ('S2_z2', 'S2_z2'), ('S3_z2', 'S3_z2'), ('S4_z2', 'S4_z2'),
         ('Vminus1_z2', 'V1minus_z2'), ('Vminus2_z2', 'V2minus_z2'), ('Vminus3_z2', 'V3minus_z2'),
         ('Vminus4_z2', 'V4minus_z2'), ('S3_full', 'Splus_full_3'), ('S4_full', 'Splus_full_4'),
         ('Vminus3_full', 'Sminus_full_3'), ('Vminus4_full', 'Sminus_full_4'),
         ('S3_beta_nonz2', 'Splus_beta_nonz2_3'), ('S4_beta_nonz2', 'Splus_beta_nonz2_4'),
         ('Vminus3_beta_nonz2', 'Sminus_beta_nonz2_3'), ('Vminus4_beta_nonz2', 'Sminus_beta_nonz2_4'),
         ('MVdiff_gen', 'MVdiff_gen'), ('MVdiff_SU3', 'MVdiff_SU3'),
         ('S3_SU3', 'S3_SU3'), ('S4_SU3', 'S4_SU3'), ('Vminus3_SU3', 'V3minus_SU3'), ('Vminus4_SU3', 'V4minus_SU3'),
         ('MVdiff_SU3_with_dFA_over_NA', 'MVdiff_SU3_wrong_dFA_over_NA')]
for a, b in pairs:
    cmp('%s (GP %s)' % (a, b), p(R[a]), g(gp[b]))
for nn in (2, 3, 4):
    for kind in ('LLpole', 'NLLpole'):
        cmp('S%d_beta_%s (P+)' % (nn, kind), p(R['S%d_beta_%s' % (nn, kind)]), g(gp['Splus_beta_%s_%d' % (kind, nn)]))
        cmp('V%d_beta_%s (P-)' % (nn, kind), p(R['Vminus%d_beta_%s' % (nn, kind)]), g(gp['Sminus_beta_%s_%d' % (kind, nn)]))
for a, b in (('S3_vec', 'S3vec'), ('S4_vec', 'S4vec'), ('Vminus3_vec', 'V3minus_vec'), ('Vminus4_vec', 'V4minus_vec'),
             ('rel_pred_ln4_vec', 'rel_pred_ln4_vec'), ('data_ln4_plus_vec', 'data_ln4_plus_vec'),
             ('data_ln4_minus_vec', 'data_ln4_minus_vec')):
    cmp('%s (GP %s)' % (a, b), [Rational(t) for t in R[a]], vec(gp[b]))

for a, b in (('S3_SUN', 'S3_SUN_rf'), ('S4_SUN', 'S4_SUN_rf'), ('Vminus3_SUN', 'V3minus_SUN_rf'),
             ('Vminus4_SUN', 'V4minus_SUN_rf'), ('MVdiff_SUN', 'MVdiff_SUN_rf')):
    cmp('%s (GP %s)' % (a, b), p(R[a]), g(gp[b]))
cmp('S1 SU(N) = 2(N^2-1)/N (GP S1_SUN_rf)', 2 * (n**2 - 1) / n, g(gp['S1_SUN_rf']))
cmp('S2 SU(N) = -2(N^2-1)^2/N^2 (GP S2_SUN_rf)', -2 * (n**2 - 1)**2 / n**2, g(gp['S2_SUN_rf']))
print('--- against the accepted values (verify/*.md) and the draft macros (numbers.tex)')
def z2p(e):
    from sympy import Poly
    return expand(Poly(expand(e), z2).coeff_monomial(z2))
A = [
    ('P^(2)- zeta2 ln^2x = CF(14CA^2-96CACF+104CF^2) [PMINUS_CMW s.2; ADV A2; HOSTILE_CHECK 1.2]',
     z2p(p(I['P2-_L2'])), CF * (14 * CA**2 - 96 * CA * CF + 104 * CF**2)),
    ('P^(3)- zeta2 ln^4x (-30,132,-656/3,376/3,16) [PMINUS_CMW s.2; ADV A4; nmGvMSYminusVec]',
     [Rational(t) for t in R['data_ln4_minus_vec']], [Rational(-30), 132, Rational(-656, 3), Rational(376, 3), 16]),
    ('P^(3)+ zeta2 ln^4x (38,-140,168,-248/3,-48) [HOSTILE_CHECK 1.2; nmGvMSYlnFourPlus]',
     [Rational(t) for t in R['data_ln4_plus_vec']], [Rational(38), -140, 168, Rational(-248, 3), -48]),
    ('P^(3)- LL N^-7 (192,-640,704,-304) [PMINUS_CMW s.2; ADV A4; nmLLminusFour]',
     expand(720 * p(I['P3-_L6'])), 192 * CF * CA**3 - 640 * CF**2 * CA**2 + 704 * CF**3 * CA - 304 * CF**4),
    ('P^(2)- LL N^-5 = 24 D_0^- = (-24,96,-80) [ADV sect.3; nmLLminusThree]',
     expand(24 * p(I['P2-_L4'])), -24 * CF * CA**2 + 96 * CF**2 * CA - 80 * CF**3),
    ('P^(1)- LL N^-3 = 8CFCA-12CF^2 [ADV sect.3; nmLLminusTwo]',
     expand(2 * p(I['P1-_L2'])), 8 * CF * CA - 12 * CF**2),
    ('P^(1)- zeta2 N^-1 = -8CF(CA-CF) [ADV sect.3]', z2p(p(I['P1-_L0'])), -8 * CF * (CA - CF)),
    ('P^(1)+ zeta2 N^-1 = -8CF^2 [HOSTILE_CHECK 1.2; nmStwoData context]', z2p(p(I['P1+_L0'])), -8 * CF**2),
    ('P^(1)+ N^-3 = 4CF^2 [HOSTILE_CHECK 1.2]', expand(2 * p(I['P1+_L2'])), 4 * CF**2),
    ('S3 data (60,-192,144) [ADV A6; HOSTILE_CHECK 1.2; nmSthreeVec]', [Rational(t) for t in R['S3_vec']], [60, -192, 144]),
    ('S4 data (-912,3120,-3264,960,1152) [ADV A6; nmSfourVec]', [Rational(t) for t in R['S4_vec']], [-912, 3120, -3264, 960, 1152]),
    ('V3- data (-28,96,-80) [PMINUS_CMW s.2; ADV A5; HOSTILE_CHECK 1.2; nmXkDataVthreeMinusXzero]',
     [Rational(t) for t in R['Vminus3_vec']], [-28, 96, -80]),
    ('V4- data (720,-2992,4032,-1728,-384) [same; nmXkDataVfourMinusXzero]',
     [Rational(t) for t in R['Vminus4_vec']], [720, -2992, 4032, -1728, -384]),
    ('V3-, V4- SU(3) -368/27, 896/3 [PMINUS_CMW s.2; ADV A5]', [p(R['Vminus3_SU3']), p(R['Vminus4_SU3'])],
     [Rational(-368, 27), Rational(896, 3)]),
    ('S3, S4 SU(3) 112/3, -5632/27 [nmSthreeSUthree, nmSfourSUthree]', [p(R['S3_SU3']), p(R['S4_SU3'])],
     [Rational(112, 3), Rational(-5632, 27)]),
    ('S3 SU(N) 6(N^2-1)(2N^2+3)/N^3 [nmSthreeSUN]', p(R['S3_SUN']), 6 * (n**2 - 1) * (2 * n**2 + 3) / n**3),
    ('S4 SU(N) -12(N^2-1)(19N^2+5)/N^4 [nmSfourSUN]', p(R['S4_SUN']), -12 * (n**2 - 1) * (19 * n**2 + 5) / n**4),
    ('S1, S2 data 4CF, -8CF^2 (x zeta2) [nmSoneData, nmStwoData]', [p(R['S1_z2']), p(R['S2_z2'])], [4 * CF, -8 * CF**2]),
    ('relation prediction ln^4 (0,-10,32,-128/3,0) [nmRelPredVec]', [Rational(t) for t in R['rel_pred_ln4_vec']],
     [0, -10, 32, Rational(-128, 3), 0]),
    ('-S4/24 + CF S3/6 = 38,-120,104,-16,-48 [nmMVdiffGen]', p(R['MVdiff_gen']),
     38 * CF * CA**3 - 120 * CF**2 * CA**2 + 104 * CF**3 * CA - 16 * CF**4 - 48 * dFA),
    ('the same in SU(3) = 1376/81 [nmMVdiffSUthree]', p(R['MVdiff_SU3']), Rational(1376, 81)),
    ('rational NNLL pole of S^- a^3 (-952/9,2048/9,-32), nf (256/9,-512/9) [PMINUS_CMW s.9]',
     p(R['Vminus3_beta_nonz2']), -Rational(952, 9) * CF * CA**2 + Rational(2048, 9) * CF**2 * CA - 32 * CF**3
     + NF * (Rational(256, 9) * CF * CA - Rational(512, 9) * CF**2)),
    ('rational NNLL pole of S^- a^4 (2896/9,-7760/9,1216/3,64,0), nf, nf^2 [PMINUS_CMW s.9]',
     p(R['Vminus4_beta_nonz2']), Rational(2896, 9) * CF * CA**3 - Rational(7760, 9) * CF**2 * CA**2 + Rational(1216, 3) * CF**3 * CA
     + 64 * CF**4 + NF * (-Rational(1136, 9) * CF * CA**2 + Rational(2944, 9) * CF**2 * CA - Rational(448, 3) * CF**3)
     + NF**2 * (-Rational(32, 9) * CF * CA + Rational(64, 9) * CF**2)),
    ('rational and nf NNLL poles of S (P^+) = 0 [PMINUS_CMW s.9 control]',
     [p(R['S3_beta_nonz2']), p(R['S4_beta_nonz2'])], [0, 0]),
]
for label, a, b in A:
    cmp(label, a, b)
print('\nnumber of disagreements:', fails)
sys.exit(1 if fails else 0)


==> anc/numbers/deposit/T16/gp_convert.log <==
total 328
drwxrwxr-x 2 user user   4096 Sep 29 06:27 .
drwxrwxr-x 5 user user   4096 Sep 29 06:51 ..
-rw-rw-r-- 1 user user    225 Sep 29 06:51 P1mTeX.gp
-rw-rw-r-- 1 user user   1083 Sep 29 06:51 P1pTeX.gp
-rw-rw-r-- 1 user user   9400 Sep 29 06:51 P2mFor.gp
-rw-rw-r-- 1 user user   9385 Sep 29 06:51 P2mFor_stmts.gp
-rw-rw-r-- 1 user user   4345 Sep 29 06:51 P2mTeX.gp
-rw-rw-r-- 1 user user   9380 Sep 29 06:51 P2pFor.gp
-rw-rw-r-- 1 user user   9365 Sep 29 06:51 P2pFor_stmts.gp
-rw-rw-r-- 1 user user  12687 Sep 29 06:51 P2pTeX.gp
-rw-rw-r-- 1 user user 117263 Sep 29 06:51 P3mFull.gp
-rw-rw-r-- 1 user user   2912 Sep 29 06:51 P3mX0.gp
-rw-rw-r-- 1 user user 117499 Sep 29 06:51 P3pFull.gp
-rw-rw-r-- 1 user user   2547 Sep 29 06:51 P3pX0.gp


==> anc/numbers/deposit/T16/gp_convert.sh <==
#!/bin/bash
# T16, engine 2 (PARI/GP): converts the sources into GP input with sed and awk only.
# Written for this item, independent of py_parse_sources.py (no shared code).
#   MVV TeX blocks texPqq1p, texPqq1m (eqs. 4.6, 4.7) and texPqq2p, texPqq2m (4.9, 4.10)
#   MVV Fortran xpns2e.f, statements gqq2 of X2NSPA (P^(2)+) and X2NSMA (P^(2)-)
#   GvMSY Pqq3NSpXto0.m, Pqq3NSmXto0.m and the full x-space files Pqq3NSp.m, Pqq3NSm.m
# Output: gp_in/*.gp, each defining one variable.
set -euo pipefail
ROOT=PROJECT
TEX=$ROOT/ma_a/derive_iree/papers/src0403192/MVV3.tex
FOR=$ROOT/ma_a/derive_iree/papers/src0403192/xpns2e.f
ANC=$ROOT/ma_a/dossier/papers/src2604/anc
OUT=$(dirname "$0")/gp_in
mkdir -p "$OUT"

# ---- MVV TeX: lines between the %%L header and %%; ; drop comment lines; macros to GP.
texblock () {   # $1 = block name, $2 = GP variable, $3 = name of the block it adds to (or "")
  awk -v name="$1" '
    $0 ~ "%%L[ ]+%%"name"[ ]*=" {on=1; sub(".*%%"name"[ ]*=", ""); print; next}
    on && /^[ ]*%%;/ {exit}
    on && /^[ ]*%/ {next}
    on {print}' "$TEX" \
  | tr '\n' ' ' \
  | sed -e 's/\\nonumber//g' -e 's/\\\\//g' -e 's/&&//g' -e 's/\\mbox{}//g' -e 's/\\quad//g' \
        -e 's/\\[,:!]//g' \
  | sed -e ':a' -e 's/{\([^{}]*\)\\over\([^{}]*\)}/((\1)\/(\2))/' -e 'ta' \
  | sed -e 's/\^{\([^{}]*\)}/^(\1)/g' \
  | sed -e 's/\\colour4colour{\([^{}]*\)}/(\1)/g' \
        -e 's/\\bigg//g' -e 's/\\big//g' -e 's/\[/(/g' -e 's/\]/)/g' \
        -e 's/\\\*/*/g' \
        -e 's/\\pqq( *x *)/pqx/g' -e 's/\\pqq( *- *x *)/pqmx/g' -e 's/\\delta(1 - x)/dlt/g' \
        -e 's/\\Hhhh(/Hv(/g' -e 's/\\Hhh(/Hv(/g' -e 's/\\Hh(/Hv(/g' -e 's/\\H(/Hv(/g' \
        -e 's/\\z\([0-9]\)/z\1/g' \
        -e 's/\\n2f/nf^2/g' -e 's/\\nf/nf/g' -e 's/\\ca/ca/g' -e 's/\\cf/cf/g' \
        -e "s/texPqq1p/P1pTeX/g" -e "s/texPqq2p/P2pTeX/g" \
  | { printf '%s = ' "$2"; cat; printf ';\n'; } > "$OUT/$2.gp"
  if grep -q '\\' "$OUT/$2.gp"; then echo "unconverted macro in $2"; grep -o '\\[A-Za-z]*' "$OUT/$2.gp" | sort -u; exit 1; fi
}
texblock texPqq1p P1pTeX
texblock texPqq1m P1mTeX
texblock texPqq2p P2pTeX
texblock texPqq2m P2mTeX

# ---- MVV Fortran: join fixed-form continuation lines, keep the gqq2 statements of one function,
#      drop all blanks (Fortran ignores them), lower case, D0 exponents out, ** -> ^.
fortran () {   # $1 = function name, $2 = GP variable
  awk -v fn="$1" '
    BEGIN {inf=0; cur=""}
    toupper($0) ~ ("FUNCTION " fn) {inf=1; next}
    !inf {next}
    /^[*cC]/ {next}
    { c6 = substr($0,6,1); body = substr($0,7) }
    (c6 != " " && c6 != "") { cur = cur body; next }
    { if (cur != "") print cur; cur = body }
    toupper(body) ~ /^ *END *$/ {exit}' "$FOR" \
  | tr -d ' ' | tr 'A-Z' 'a-z' \
  | grep '^gqq2=' \
  | sed -e 's/\([0-9]\)\.d0/\1/g' -e 's/\*\*/^/g' -e 's/hr[1-4](/Hv(/g' -e 's/nf2/nf^2/g' -e 's/++/+/g' -e 's/+-/-/g' -e 's/-+/-/g' \
        -e 's/$/;/' > "$OUT/$2_stmts.gp"
  { cat "$OUT/$2_stmts.gp"; echo "$2 = gqq2;"; } > "$OUT/$2.gp"
  if grep -q '[dD][0-9]' "$OUT/$2.gp"; then echo "leftover Fortran exponent in $2"; exit 1; fi
}
fortran X2NSPA P2pFor
fortran X2NSMA P2mFor

# ---- GvMSY Mathematica files
mma () {   # $1 = file, $2 = GP variable
  tr '\n' ' ' < "$ANC/$1" | tr -s ' ' \
  | sed -e 's/HPL\[{\([^}]*\)}, *x *\]/Hv(\1)/g' \
        -e 's/plusDis\[ *\([0-9]*\) *, *1 *- *x *\]/PD(\1)/g' \
        -e 's/delta\[ *1 *- *x *\]/dlt/g' \
        -e 's/Log\[x\]/L/g' -e 's/zeta\[\([0-9]\)\]/z\1/g' \
        -e 's/color\[d4FA\/nc\]/(dFA)/g' -e 's/color\[(d4FF\*nf)\/nc\]/(dFF*nf)/g' \
        -e 's/color\[\([^]]*\)\]/(\1)/g' \
  | { printf '%s = ' "$2"; cat; printf ';\n'; } > "$OUT/$2.gp"
  if grep -q '[][{}]' "$OUT/$2.gp"; then echo "unconverted bracket in $2"; exit 1; fi
}
mma Pqq3NSpXto0.m P3pX0
mma Pqq3NSmXto0.m P3mX0
mma Pqq3NSp.m P3pFull
mma Pqq3NSm.m P3mFull
ls -la "$OUT"


==> anc/numbers/deposit/T16/gp_data_side.gp <==
\\ T16, engine 2 (PARI/GP 2.17). Data side at x^0 from the GP conversions of gp_convert.sh.
\\ Written for this item; shares no code with the Python engine.
\\ Laurent polynomials in N are stored as polynomials Q = N^12 * q (no rational functions).
\\ Output: gp_data_side.out (read by compare.py), one "key = value" per line.
default(parisizemax, 2*10^9);
\\ variables, created in this order
L; N; ca; cf; nf; dFA; dFF; z2; z3; z4; z5; z6; z7; dm; dp; pqx; pqmx; dlt;

\\ x -> 0 values: HPL with all indices zero -> ln^w x / w!, otherwise 0; plus distribution
\\ [ln^n(1-x)/(1-x)]_+ -> 1 for n = 0 and 0 for n >= 1; regular prefactors take their x = 0 value.
Hv(v[..]) = my(w = #v); for (i = 1, w, if (v[i] != 0, return(0))); L^w / w!;
PD(n) = if (n == 0, 1, 0);
x = 0; dm = 1; dp = 1; pqx = 1; pqmx = 1; dlt = 0;

read("gp_in/P1pTeX.gp");
read("gp_in/P1mTeX.gp");
read("gp_in/P2pTeX.gp");
read("gp_in/P2mTeX.gp");
read("gp_in/P2pFor.gp");
read("gp_in/P2mFor.gp");
read("gp_in/P3pX0.gp");
read("gp_in/P3mX0.gp");
read("gp_in/P3pFull.gp");
read("gp_in/P3mFull.gp");

F = fileopen("gp_data_side.out", "w");
out(k, v) = filewrite(F, Str(k, " = ", v));

\\ agreement of the independent routes (whole x^0 polynomials in L)
out("check_P2p_TeX_minus_Fortran", P2pTeX - P2pFor);
out("check_P2m_TeX_minus_Fortran", P2mTeX - P2mFor);
out("check_P3p_Xto0_minus_full", P3pX0 - P3pFull);
out("check_P3m_Xto0_minus_full", P3mX0 - P3mFull);

SH = 12;
lc(Q, j) = polcoeff(Q, j + SH, 'N);          \\ coefficient of N^j of q = Q / N^12
\\ Mellin map at N = 0: c * ln^m x  ->  c * (-1)^m * m! * N^(-m-1)
mellinQ(e) = my(d = poldegree(e, 'L)); sum(m = 0, d, polcoeff(e, m, 'L) * (-1)^m * m! * N^(SH - m - 1));

\\ DKMV App. A, transcribed by hand (xto0-DIS.tex l. 3524-3580), beta0 = 11/3 CA - 2/3 nf
b0 = 11/3*ca - 2/3*nf;
DK1 = cf*(4*cf*N^(SH-3) + (4*cf - 2*b0)*N^(SH-2) + (20/3*ca - (4 + 8*z2)*cf + 22/3*b0)*N^(SH-1));
DK2 = cf*(16*cf^2*N^(SH-5) + (24*cf^2 - 12*cf*b0)*N^(SH-4) \
      - (60*z2*ca^2 - (80/3 + 192*z2)*cf*ca - (8 - 208*z2)*cf^2 - 64/3*cf*b0 - 2*b0^2)*N^(SH-3));
DK0 = cf*(2*N^(SH-1) + 1*N^SH + (2 - 4*z2)*N^(SH+1));

\\ P^(0)(N) = cf [3 + 2/(N(N+1)) - 4 S_1(N)], S_1(N) = sum_{k>=2} (-1)^k zeta_k N^(k-1), kept to N^1
P0ser = cf*(3 + 2/(N*(N+1)) - 4*(z2*N - z3*N^2 + z4*N^3)) + O(N^4);
Q1 = sum(j = -1, 1, polcoeff(P0ser, j)*N^(SH + j));
out("P0_laurent_to_N1_times_N12", Q1);
out("check_P0_minus_DKMV", Q1 - DK0);

\\ poles of P^(1), P^(2) from the TeX route, of P^(3) from the GvMSY x -> 0 files
Q2p = mellinQ(P1pTeX); Q2m = mellinQ(P1mTeX);
Q3p = mellinQ(P2pTeX); Q3m = mellinQ(P2mTeX);
Q4p = mellinQ(P3pX0);  Q4m = mellinQ(P3mX0);
out("check_P1p_minus_DKMV", Q2p - DK1);
out("check_P2p_poles_N5_N3_minus_DKMV", sum(j = -5, -3, lc(Q3p, j)*N^(SH + j)) - DK2);
\\ same poles from the Fortran route
out("check_P2p_poles_Fortran_minus_TeX", mellinQ(P2pFor) - Q3p);
out("check_P2m_poles_Fortran_minus_TeX", mellinQ(P2mFor) - Q3m);

\\ input table: coefficients of x^0 ln^m x
{
  forstep (m = 2, 0, -1, out(Str("P1p_L", m), polcoeff(P1pTeX, m, 'L)); out(Str("P1m_L", m), polcoeff(P1mTeX, m, 'L)));
  forstep (m = 4, 2, -1, out(Str("P2p_L", m), polcoeff(P2pTeX, m, 'L)); out(Str("P2m_L", m), polcoeff(P2mTeX, m, 'L)));
  forstep (m = 6, 4, -1, out(Str("P3p_L", m), polcoeff(P3pX0, m, 'L)); out(Str("P3m_L", m), polcoeff(P3mX0, m, 'L)));
}

\\ S = P (P - N - beta*beta0*a) + 2 a cf, P = sum_k a^k q_k. Coefficient of a^n N^j:
\\ sum_{i+k=n} [q_i q_k]_j - [q_n]_{j-1} - beta*beta0*[q_{n-1}]_j + 2 cf [n = 1][j = 0]
Scoef(Q, n, j, beta) = {
  my(s = -lc(Q[n], j - 1) + if (n == 1 && j == 0, 2*cf, 0) - if (n >= 2, beta*b0*lc(Q[n-1], j), 0));
  for (i = 1, n - 1, s += polcoeff(Q[i]*Q[n-i], j + 2*SH, 'N));
  s;
}
Qp = [Q1, Q2p, Q3p, Q4p]; Qm = [Q1, Q2m, Q3m, Q4m];
z2part(e) = polcoeff(e, 1, 'z2);
nonz(e) = subst(e, 'z2, 0);
basis3(e) = [polcoeff(polcoeff(e, 1, 'cf), 2, 'ca), polcoeff(polcoeff(e, 2, 'cf), 1, 'ca), polcoeff(polcoeff(e, 3, 'cf), 0, 'ca)];
basis4(e) = my(e0 = subst(e, 'dFA, 0)); [polcoeff(polcoeff(e0, 1, 'cf), 3, 'ca), polcoeff(polcoeff(e0, 2, 'cf), 2, 'ca), polcoeff(polcoeff(e0, 3, 'cf), 1, 'ca), polcoeff(polcoeff(e0, 4, 'cf), 0, 'ca), polcoeff(e, 1, 'dFA)];
{
  for (n = 1, 4,
    my(sp = Scoef(Qp, n, 4 - 2*n, 0), sm = Scoef(Qm, n, 4 - 2*n, 0));
    out(Str("Splus_full_", n), sp);
    out(Str("Sminus_full_", n), sm);
    out(Str("S", n, "_z2"), z2part(sp));
    out(Str("V", n, "minus_z2"), z2part(sm));
    out(Str("S", n, "_z2sq_check"), polcoeff(sp, 2, 'z2));
    out(Str("V", n, "minus_z2sq_check"), polcoeff(sm, 2, 'z2)));
  out("S3vec", basis3(z2part(Scoef(Qp, 3, -2, 0))));
  out("S4vec", basis4(z2part(Scoef(Qp, 4, -4, 0))));
  out("V3minus_vec", basis3(z2part(Scoef(Qm, 3, -2, 0))));
  out("V4minus_vec", basis4(z2part(Scoef(Qm, 4, -4, 0))));
  \\ with the beta0 term: rational and nf NNLL poles, and zeta_2 parts unchanged
  for (n = 3, 4,
    my(sp = Scoef(Qp, n, 4 - 2*n, 1), sm = Scoef(Qm, n, 4 - 2*n, 1));
    out(Str("Splus_beta_nonz2_", n), nonz(sp));
    out(Str("Sminus_beta_nonz2_", n), nonz(sm));
    out(Str("Splus_beta_z2_minus_nobeta_", n), z2part(sp) - z2part(Scoef(Qp, n, 4 - 2*n, 0)));
    out(Str("Sminus_beta_z2_minus_nobeta_", n), z2part(sm) - z2part(Scoef(Qm, n, 4 - 2*n, 0))));
  \\ LL (a^n N^(2-2n)) and NLL (a^n N^(3-2n)) poles of S with the beta0 term
  for (n = 2, 4,
    out(Str("Splus_beta_LLpole_", n), Scoef(Qp, n, 2 - 2*n, 1));
    out(Str("Splus_beta_NLLpole_", n), Scoef(Qp, n, 3 - 2*n, 1));
    out(Str("Sminus_beta_LLpole_", n), Scoef(Qm, n, 2 - 2*n, 1));
    out(Str("Sminus_beta_NLLpole_", n), Scoef(Qm, n, 3 - 2*n, 1)));
}

\\ the relation prediction for the zeta_2 x^0 ln^4 x coefficient of P^(3)+ (S_4 = 0), in x space
{
  my(pred = z2part(polcoeff(2*Q1*Q3p + Q2p^2, -4 + 2*SH, 'N))/24, dat = z2part(polcoeff(P3pX0, 4, 'L)));
  out("rel_pred_ln4_vec", basis4(pred));
  out("data_ln4_plus_vec", basis4(dat));
  out("minus24_times_data_minus_pred", basis4(-24*(dat - pred)));
  out("data_ln4_minus_vec", basis4(z2part(polcoeff(P3mX0, 4, 'L))));
}

\\ SU(N) and SU(3); the quartic invariant d_F d_A / N_R = (n^2-1)(n^2+6)/48
sun(e) = factor(substvec(e, ['ca, 'cf, 'dFA], ['n, (n^2-1)/(2*n), (n^2-1)*(n^2+6)/48]));
{
  my(s3 = z2part(Scoef(Qp, 3, -2, 0)), s4 = z2part(Scoef(Qp, 4, -4, 0)),
     v3 = z2part(Scoef(Qm, 3, -2, 0)), v4 = z2part(Scoef(Qm, 4, -4, 0)));
  out("S3_SUN", sun(s3)); out("S4_SUN", sun(s4)); out("V3minus_SUN", sun(v3)); out("V4minus_SUN", sun(v4));
  my(sunrf(e) = substvec(e, ['ca, 'cf, 'dFA], ['n, (n^2-1)/(2*n), (n^2-1)*(n^2+6)/48]));
  out("S3_SUN_rf", sunrf(s3)); out("S4_SUN_rf", sunrf(s4)); out("V3minus_SUN_rf", sunrf(v3)); out("V4minus_SUN_rf", sunrf(v4));
  out("S1_SUN_rf", sunrf(z2part(Scoef(Qp, 1, 2, 0)))); out("S2_SUN_rf", sunrf(z2part(Scoef(Qp, 2, 0, 0))));
  out("MVdiff_SUN_rf", sunrf(-s4/24 + cf*s3/6));
  out("S3_SU3", subst(substvec(s3, ['ca, 'cf], [3, 4/3]), 'dFA, 5/2));
  out("S4_SU3", substvec(s4, ['ca, 'cf, 'dFA], [3, 4/3, 5/2]));
  out("V3minus_SU3", substvec(v3, ['ca, 'cf], [3, 4/3]));
  out("V4minus_SU3", substvec(v4, ['ca, 'cf, 'dFA], [3, 4/3, 5/2]));
  out("MVdiff_gen", -s4/24 + cf*s3/6);
  out("MVdiff_SUN", sun(-s4/24 + cf*s3/6)); out("MVdiff_SU3", substvec(-s4/24 + cf*s3/6, ['ca, 'cf, 'dFA], [3, 4/3, 5/2]));
  \\ with the invariant divided by N_A instead of N_R: the SU(3) value that must NOT be used
  out("S4_SU3_wrong_dFA_over_NA", substvec(s4, ['ca, 'cf, 'dFA], [3, 4/3, 15/16]));
  out("MVdiff_SU3_wrong_dFA_over_NA", substvec(-s4/24 + cf*s3/6, ['ca, 'cf, 'dFA], [3, 4/3, 15/16]));
}
\\ x-space form of the four quantities from the table entries c^(k)_m = [P^(k)]_{x^0 ln^m x}:
\\ S_3 = 4 C_F z[c1_0] - 16 C_F c1_2 - 2 z[c2_2],  S_4 = 8 C_F z[c2_2] - 192 C_F c2_4 + 4 c1_2 z[c1_0] - 24 z[c3_4]
{
  my(fs3(c10, c12, c22) = 4*cf*z2part(c10) - 16*cf*c12 - 2*z2part(c22),
     fs4(c10, c12, c22, c24, c34) = 8*cf*z2part(c22) - 192*cf*c24 + 4*c12*z2part(c10) - 24*z2part(c34));
  out("check_xform_S3", fs3(polcoeff(P1pTeX, 0, 'L), polcoeff(P1pTeX, 2, 'L), polcoeff(P2pTeX, 2, 'L)) - z2part(Scoef(Qp, 3, -2, 0)));
  out("check_xform_V3", fs3(polcoeff(P1mTeX, 0, 'L), polcoeff(P1mTeX, 2, 'L), polcoeff(P2mTeX, 2, 'L)) - z2part(Scoef(Qm, 3, -2, 0)));
  out("check_xform_S4", fs4(polcoeff(P1pTeX, 0, 'L), polcoeff(P1pTeX, 2, 'L), polcoeff(P2pTeX, 2, 'L), polcoeff(P2pTeX, 4, 'L), polcoeff(P3pX0, 4, 'L)) - z2part(Scoef(Qp, 4, -4, 0)));
  out("check_xform_V4", fs4(polcoeff(P1mTeX, 0, 'L), polcoeff(P1mTeX, 2, 'L), polcoeff(P2mTeX, 2, 'L), polcoeff(P2mTeX, 4, 'L), polcoeff(P3mX0, 4, 'L)) - z2part(Scoef(Qm, 4, -4, 0)));
  \\ sign convention: the leading logarithms of P^+ follow from P = (N - sqrt(N^2 - 8 a C_F))/2 > 0
  my(LLc(k) = -N/2*binomial(1/2, k)*(-8*cf)^k*N^(-2*k));   \\ a^k term of (N - sqrt(N^2 - 8 a C_F))/2
  out("check_LL_Pplus_a2", LLc(2) - 2*polcoeff(P1pTeX, 2, 'L)*N^-3);
  out("check_LL_Pplus_a3", LLc(3) - 24*polcoeff(P2pTeX, 4, 'L)*N^-5);
  out("check_LL_Pplus_a4", LLc(4) - 720*polcoeff(P3pX0, 6, 'L)*N^-7);
}
fileclose(F);
quit;


==> anc/numbers/deposit/T16/gp_data_side.log <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m


==> anc/numbers/deposit/T16/gp_data_side.out <==
check_P2p_TeX_minus_Fortran = 0
check_P2m_TeX_minus_Fortran = 0
check_P3p_Xto0_minus_full = 0
check_P3m_Xto0_minus_full = 0
P0_laurent_to_N1_times_N12 = (-4*z2 + 2)*cf*N^13 + cf*N^12 + 2*cf*N^11
check_P0_minus_DKMV = 0
check_P1p_minus_DKMV = 0
check_P2p_poles_N5_N3_minus_DKMV = 0
check_P2p_poles_Fortran_minus_TeX = 0
check_P2m_poles_Fortran_minus_TeX = 0
P1p_L2 = 2*cf^2
P1m_L2 = 4*cf*ca - 6*cf^2
P1p_L1 = 22/3*cf*ca + (-4*cf^2 - 4/3*nf*cf)
P1m_L1 = 46/3*cf*ca + (-20*cf^2 - 4/3*nf*cf)
P1p_L0 = 302/9*cf*ca + ((-8*z2 - 4)*cf^2 - 44/9*nf*cf)
P1m_L0 = (-8*z2 + 446/9)*cf*ca + ((8*z2 - 36)*cf^2 - 44/9*nf*cf)
P2p_L4 = 2/3*cf^3
P2m_L4 = -cf*ca^2 + 4*cf^2*ca - 10/3*cf^3
P2p_L3 = 22/3*cf^2*ca + (-4*cf^3 - 4/3*nf*cf^2)
P2m_L3 = 40/9*cf*ca^2 + (-14/9*cf^2 - 16/9*nf*cf)*ca + (-4*cf^3 + 20/9*nf*cf^2)
P2p_L2 = (-30*z2 + 121/9)*cf*ca^2 + ((96*z2 + 472/9)*cf^2 - 44/9*nf*cf)*ca + ((-104*z2 + 4)*cf^3 - 64/9*nf*cf^2 + 4/9*nf^2*cf)
P2m_L2 = (14*z2 + 81)*cf*ca^2 + ((-96*z2 - 152/3)*cf^2 - 196/9*nf*cf)*ca + ((104*z2 - 60)*cf^3 + 80/3*nf*cf^2 + 4/9*nf^2*cf)
P3p_L6 = 1/9*cf^4
P3m_L6 = 4/15*cf*ca^3 - 8/9*cf^2*ca^2 + 44/45*cf^3*ca - 19/45*cf^4
P3p_L5 = 22/9*cf^3*ca + (-4/3*cf^4 - 4/9*nf*cf^3)
P3m_L5 = -8/15*cf*ca^3 + (104/15*cf^2 + 8/15*nf*cf)*ca^2 + (-586/45*cf^3 - 32/15*nf*cf^2)*ca + (92/15*cf^4 + 76/45*nf*cf^3)
P3p_L4 = 38*z2*cf*ca^3 + (-140*z2 + 121/9)*cf^2*ca^2 + ((168*z2 + 170/9)*cf^3 - 44/9*nf*cf^2)*ca + ((-248/3*z2 + 16/3)*cf^4 - 20/9*nf*cf^3 + 4/9*nf^2*cf^2 - 48*z2*dFA)
P3m_L4 = (-30*z2 - 28/3)*cf*ca^3 + ((132*z2 + 883/9)*cf^2 + 26/9*nf*cf)*ca^2 + ((-656/3*z2 - 1078/9)*cf^3 - 68/3*nf*cf^2 + 4/9*nf^2*cf)*ca + ((376/3*z2 + 56/3)*cf^4 + 196/9*nf*cf^3 - 4/9*nf^2*cf^2 + 16*z2*dFA)
Splus_full_1 = (4*z2 - 2)*cf
Sminus_full_1 = (4*z2 - 2)*cf
S1_z2 = 4*cf
V1minus_z2 = 4*cf
S1_z2sq_check = 0
V1minus_z2sq_check = 0
Splus_full_2 = -302/9*cf*ca + ((-8*z2 + 13)*cf^2 + 44/9*nf*cf)
Sminus_full_2 = (8*z2 - 446/9)*cf*ca + ((-24*z2 + 45)*cf^2 + 44/9*nf*cf)
S2_z2 = -8*cf^2
V2minus_z2 = 8*cf*ca - 24*cf^2
S2_z2sq_check = 0
V2minus_z2sq_check = 0
Splus_full_3 = (60*z2 - 242/9)*cf*ca^2 + ((-192*z2 + 44/3)*cf^2 + 88/9*nf*cf)*ca + (144*z2*cf^3 - 8/3*nf*cf^2 - 8/9*nf^2*cf)
Sminus_full_3 = (-28*z2 - 162)*cf*ca^2 + ((96*z2 + 2708/9)*cf^2 + 392/9*nf*cf)*ca + ((-80*z2 - 32)*cf^3 - 632/9*nf*cf^2 - 8/9*nf^2*cf)
S3_z2 = 60*cf*ca^2 - 192*cf^2*ca + 144*cf^3
V3minus_z2 = -28*cf*ca^2 + 96*cf^2*ca - 80*cf^3
S3_z2sq_check = 0
V3minus_z2sq_check = 0
Splus_full_4 = -912*z2*cf*ca^3 + (3120*z2 - 484/3)*cf^2*ca^2 + ((-3264*z2 + 88)*cf^3 + 176/3*nf*cf^2)*ca + (960*z2*cf^4 - 16*nf*cf^3 - 16/3*nf^2*cf^2 + 1152*z2*dFA)
Sminus_full_4 = (720*z2 + 224)*cf*ca^3 + ((-2992*z2 - 828)*cf^2 - 208/3*nf*cf)*ca^2 + ((4032*z2 + 1480/3)*cf^3 + 272*nf*cf^2 - 32/3*nf^2*cf)*ca + ((-1728*z2 + 64)*cf^4 - 496/3*nf*cf^3 + 16*nf^2*cf^2 - 384*z2*dFA)
S4_z2 = -912*cf*ca^3 + 3120*cf^2*ca^2 - 3264*cf^3*ca + (960*cf^4 + 1152*dFA)
V4minus_z2 = 720*cf*ca^3 - 2992*cf^2*ca^2 + 4032*cf^3*ca + (-1728*cf^4 - 384*dFA)
S4_z2sq_check = 0
V4minus_z2sq_check = 0
S3vec = [60, -192, 144]
S4vec = [-912, 3120, -3264, 960, 1152]
V3minus_vec = [-28, 96, -80]
V4minus_vec = [720, -2992, 4032, -1728, -384]
Splus_beta_nonz2_3 = 0
Sminus_beta_nonz2_3 = -952/9*cf*ca^2 + (2048/9*cf^2 + 256/9*nf*cf)*ca + (-32*cf^3 - 512/9*nf*cf^2)
Splus_beta_z2_minus_nobeta_3 = 0
Sminus_beta_z2_minus_nobeta_3 = 0
Splus_beta_nonz2_4 = 0
Sminus_beta_nonz2_4 = 2896/9*cf*ca^3 + (-7760/9*cf^2 - 1136/9*nf*cf)*ca^2 + (1216/3*cf^3 + 2944/9*nf*cf^2 - 32/9*nf^2*cf)*ca + (64*cf^4 - 448/3*nf*cf^3 + 64/9*nf^2*cf^2)
Splus_beta_z2_minus_nobeta_4 = 0
Sminus_beta_z2_minus_nobeta_4 = 0
Splus_beta_LLpole_2 = 0
Splus_beta_NLLpole_2 = 0
Sminus_beta_LLpole_2 = -8*cf*ca + 16*cf^2
Sminus_beta_NLLpole_2 = 8*cf*ca - 16*cf^2
Splus_beta_LLpole_3 = 0
Splus_beta_NLLpole_3 = 0
Sminus_beta_LLpole_3 = 24*cf*ca^2 - 64*cf^2*ca + 32*cf^3
Sminus_beta_NLLpole_3 = -8/3*cf*ca^2 + (-32/3*cf^2 - 16/3*nf*cf)*ca + (32*cf^3 + 32/3*nf*cf^2)
Splus_beta_LLpole_4 = 0
Splus_beta_NLLpole_4 = 0
Sminus_beta_LLpole_4 = -192*cf*ca^3 + 608*cf^2*ca^2 - 512*cf^3*ca + 128*cf^4
Sminus_beta_NLLpole_4 = 24*cf*ca^3 + (80*cf^2 + 48*nf*cf)*ca^2 + (-352*cf^3 - 128*nf*cf^2)*ca + (192*cf^4 + 64*nf*cf^3)
rel_pred_ln4_vec = [0, -10, 32, -128/3, 0]
data_ln4_plus_vec = [38, -140, 168, -248/3, -48]
minus24_times_data_minus_pred = [-912, 3120, -3264, 960, 1152]
data_ln4_minus_vec = [-30, 132, -656/3, 376/3, 16]
S3_SUN = [n - 1, 1; n, -3; n + 1, 1; 2*n^2 + 3, 1]
S4_SUN = [n - 1, 1; n, -4; n + 1, 1; 19*n^2 + 5, 1]
V3minus_SUN = [n - 1, 1; n, -3; n + 1, 1; 2*n^2 + 5, 1]
V4minus_SUN = [n - 1, 1; n, -4; n + 1, 1; 4*n^4 + 45*n^2 + 27, 1]
S3_SUN_rf = (12*n^4 + 6*n^2 - 18)/n^3
S4_SUN_rf = (-228*n^4 + 168*n^2 + 60)/n^4
V3minus_SUN_rf = (-4*n^4 - 6*n^2 + 10)/n^3
V4minus_SUN_rf = (16*n^6 + 164*n^4 - 72*n^2 - 108)/n^4
S1_SUN_rf = (2*n^2 - 2)/n
S2_SUN_rf = (-2*n^4 + 4*n^2 - 2)/n^2
MVdiff_SUN_rf = (n^6 + 9*n^4 - 9*n^2 - 1)/n^4
S3_SU3 = 112/3
S4_SU3 = -5632/27
V3minus_SU3 = -368/27
V4minus_SU3 = 896/3
MVdiff_gen = 38*cf*ca^3 - 120*cf^2*ca^2 + 104*cf^3*ca + (-16*cf^4 - 48*dFA)
MVdiff_SUN = [n - 1, 1; n, -4; n + 1, 1; n^4 + 10*n^2 + 1, 1]
MVdiff_SU3 = 1376/81
S4_SU3_wrong_dFA_over_NA = -54232/27
MVdiff_SU3_wrong_dFA_over_NA = 7451/81
check_xform_S3 = 0
check_xform_V3 = 0
check_xform_S4 = 0
check_xform_V4 = 0
check_LL_Pplus_a2 = 0
check_LL_Pplus_a3 = 0
check_LL_Pplus_a4 = 0


==> anc/numbers/deposit/T16/groups_check.gp <==
\\ T16: d_F^{abcd} d_A^{abcd}/N_R from explicit SU(N) generators in PARI/GP (38 digits, bestappr)
default(realprecision, 38);
gens(n) = {
  my(T = List(), m);
  for (j = 1, n, for (k = j + 1, n,
    m = matrix(n, n); m[j, k] = 1/2; m[k, j] = 1/2; listput(T, m);
    m = matrix(n, n); m[j, k] = -I/2; m[k, j] = I/2; listput(T, m)));
  for (l = 1, n - 1, m = matrix(n, n); for (i = 1, l, m[i, i] = 1); m[l + 1, l + 1] = -l;
    listput(T, m*sqrt(2/(l*(l + 1)))/2));
  Vec(T);
}
{
  foreach([2, 3], n,
    my(T = gens(n), NA = #gens(n), f, F, s, CFv, CAv, sy, MA);
    f = vector(NA, a, vector(NA, b, vector(NA, c, real(-2*I*trace((T[a]*T[b] - T[b]*T[a])*T[c])))));
    F = vector(NA, a, matrix(NA, NA, b, c, -I*f[a][b][c]));
    CFv = real(sum(a = 1, NA, T[a]*T[a])[1, 1]); CAv = real(sum(a = 1, NA, F[a]*F[a])[1, 1]);
    s = 0;
    for (a = 1, NA, for (b = 1, NA, for (c = 1, NA, for (d = 1, NA,
      MA = trace(F[a]*F[b]*F[c]*F[d]);
      if (abs(MA) > 1e-30,
        sy = (trace(T[a]*T[b]*T[c]*T[d]) + trace(T[a]*T[b]*T[d]*T[c]) + trace(T[a]*T[c]*T[b]*T[d])
            + trace(T[a]*T[c]*T[d]*T[b]) + trace(T[a]*T[d]*T[b]*T[c]) + trace(T[a]*T[d]*T[c]*T[b]))/6;
        s += sy*MA)))));
    print("SU(", n, "): C_F = ", bestappr(CFv, 1000), ", C_A = ", bestappr(CAv, 1000),
          ", dFdA/N_R = ", bestappr(real(s)/n, 10^6), " ; (N^2-1)(N^2+6)/48 = ", (n^2-1)*(n^2+6)/48));
}
quit;


==> anc/numbers/deposit/T16/groups_check.py <==
#!/usr/bin/env python3
"""T16: d_F^{abcd} d_A^{abcd} / N_R from explicit SU(N) generators (numpy, double precision),
normalization Tr(T^a T^b) = delta^{ab}/2; d_R^{abcd} = fully symmetrized trace of four generators.
Compared with (N^2-1)(N^2+6)/48 (the project convention and the value 5/2 of the GvMSY README for
d4FA/nc in SU(3)) and with the value divided by N_A instead of N_R, N(N^2+6)/48."""
import itertools
import numpy as np
from fractions import Fraction

def gens(n):
    T = []
    for j in range(n):
        for k in range(j + 1, n):
            m = np.zeros((n, n), complex); m[j, k] = m[k, j] = 0.5; T.append(m)
            m = np.zeros((n, n), complex); m[j, k] = -0.5j; m[k, j] = 0.5j; T.append(m)
    for l in range(1, n):
        m = np.zeros((n, n), complex)
        for i in range(l): m[i, i] = 1
        m[l, l] = -l
        T.append(m * np.sqrt(2.0 / (l * (l + 1))) / 2)
    return np.array(T)

for n in (2, 3, 4):
    T = gens(n); NA = len(T)
    assert np.allclose(np.einsum('aij,bji->ab', T, T), np.eye(NA) / 2)
    comm = np.einsum('aij,bjk->abik', T, T) - np.einsum('bij,ajk->abik', T, T)
    f = (-2j * np.einsum('abij,cji->abc', comm, T)).real
    F = -1j * f                                   # (F^a)_{bc} = -i f^{abc}
    CF = np.einsum('aij,ajk->ik', T, T)[0, 0].real
    CA = np.einsum('abc,acd->bd', F, F)[0, 0].real
    MF = np.einsum('aij,bjk,ckl,dli->abcd', T, T, T, T)
    MA = np.einsum('aij,bjk,ckl,dli->abcd', F, F, F, F)
    symF = sum(np.transpose(MF, p) for p in itertools.permutations(range(4))) / 24
    val = np.einsum('abcd,abcd->', symF, MA).real / n
    print('SU(%d): C_F = %s, C_A = %s, dFdA/N_R = %.12f = %s ; (N^2-1)(N^2+6)/48 = %s ; /N_A instead: %s'
          % (n, Fraction(CF).limit_denominator(1000), Fraction(CA).limit_denominator(1000), val,
             Fraction(val).limit_denominator(10000), Fraction((n*n-1)*(n*n+6), 48), Fraction(n*(n*n+6), 48)))


==> anc/numbers/deposit/T16/groups_check_gp.log <==
SU(2): C_F = 3/4, C_A = 2, dFdA/N_R = 5/8 ; (N^2-1)(N^2+6)/48 = 5/8
SU(3): C_F = 4/3, C_A = 3, dFdA/N_R = 5/2 ; (N^2-1)(N^2+6)/48 = 5/2


==> anc/numbers/deposit/T16/groups_check_py.log <==
SU(2): C_F = 3/4, C_A = 2, dFdA/N_R = 0.625000000000 = 5/8 ; (N^2-1)(N^2+6)/48 = 5/8 ; /N_A instead: 5/12
SU(3): C_F = 4/3, C_A = 3, dFdA/N_R = 2.500000000000 = 5/2 ; (N^2-1)(N^2+6)/48 = 5/2 ; /N_A instead: 15/16
SU(4): C_F = 15/8, C_A = 4, dFdA/N_R = 6.875000000000 = 55/8 ; (N^2-1)(N^2+6)/48 = 55/8 ; /N_A instead: 11/6


==> anc/numbers/deposit/T16/make_table.log <==
macros: 68
nmDTPOnePlusLtwoZeta             0
nmDTPOnePlusLtwoRat              2C_F^2
nmDTPOnePlusLoneZeta             0
nmDTPOnePlusLoneRat              (22/3)C_FC_A - 4C_F^2 - (4/3)C_Fn_f
nmDTPOnePlusLzeroZeta            -8C_F^2
nmDTPOnePlusLzeroRat             (302/9)C_FC_A - 4C_F^2 - (44/9)C_Fn_f
nmDTPOneMinusLtwoZeta            0
nmDTPOneMinusLtwoRat             4C_FC_A - 6C_F^2
nmDTPOneMinusLoneZeta            0
nmDTPOneMinusLoneRat             (46/3)C_FC_A - 20C_F^2 - (4/3)C_Fn_f
nmDTPOneMinusLzeroZeta           -8C_FC_A + 8C_F^2
nmDTPOneMinusLzeroRat            (446/9)C_FC_A - 36C_F^2 - (44/9)C_Fn_f
nmDTPTwoPlusLfourZeta            0
nmDTPTwoPlusLfourRat             (2/3)C_F^3
nmDTPTwoPlusLthreeZeta           0
nmDTPTwoPlusLthreeRat            (22/3)C_F^2C_A - 4C_F^3 - (4/3)C_F^2n_f
nmDTPTwoPlusLtwoZeta             -30C_FC_A^2 + 96C_F^2C_A - 104C_F^3
nmDTPTwoPlusLtwoRat              (121/9)C_FC_A^2 + (472/9)C_F^2C_A + 4C_F^3 - (44/9)C_FC_An_f - (64/9)C_F^2n_f + (4/9)C_Fn_f^2
nmDTPTwoMinusLfourZeta           0
nmDTPTwoMinusLfourRat            -C_FC_A^2 + 4C_F^2C_A - (10/3)C_F^3
nmDTPTwoMinusLthreeZeta          0
nmDTPTwoMinusLthreeRat           (40/9)C_FC_A^2 - (14/9)C_F^2C_A - 4C_F^3 - (16/9)C_FC_An_f + (20/9)C_F^2n_f
nmDTPTwoMinusLtwoZeta            14C_FC_A^2 - 96C_F^2C_A + 104C_F^3
nmDTPTwoMinusLtwoRat             81C_FC_A^2 - (152/3)C_F^2C_A - 60C_F^3 - (196/9)C_FC_An_f + (80/3)C_F^2n_f + (4/9)C_Fn_f^2
nmDTPThreePlusLsixZeta           0
nmDTPThreePlusLsixRat            (1/9)C_F^4
nmDTPThreePlusLfiveZeta          0
nmDTPThreePlusLfiveRat           (22/9)C_F^3C_A - (4/3)C_F^4 - (4/9)C_F^3n_f
nmDTPThreePlusLfourZeta          38C_FC_A^3 - 140C_F^2C_A^2 + 168C_F^3C_A - (248/3)C_F^4 - 48\,d_F^{abcd}d_A^{abcd}/N_R
nmDTPThreePlusLfourRat           (121/9)C_F^2C_A^2 + (170/9)C_F^3C_A + (16/3)C_F^4 - (44/9)C_F^2C_An_f - (20/9)C_F^3n_f + (4/9)C_F^2n_f^2
nmDTPThreeMinusLsixZeta          0
nmDTPThreeMinusLsixRat           (4/15)C_FC_A^3 - (8/9)C_F^2C_A^2 + (44/45)C_F^3C_A - (19/45)C_F^4
nmDTPThreeMinusLfiveZeta         0
nmDTPThreeMinusLfiveRat          -(8/15)C_FC_A^3 + (104/15)C_F^2C_A^2 - (586/45)C_F^3C_A + (92/15)C_F^4 + (8/15)C_FC_A^2n_f - (32/15)C_F^2C_An_f + (76/45)C_F^3n_f
nmDTPThreeMinusLfourZeta         -30C_FC_A^3 + 132C_F^2C_A^2 - (656/3)C_F^3C_A + (376/3)C_F^4 + 16\,d_F^{abcd}d_A^{abcd}/N_R
nmDTPThreeMinusLfourRat          -(28/3)C_FC_A^3 + (883/9)C_F^2C_A^2 - (1078/9)C_F^3C_A + (56/3)C_F^4 + (26/9)C_FC_A^2n_f - (68/3)C_F^2C_An_f + (196/9)C_F^3n_f + (4/9)C_FC_An_f^2 - (4/9)C_F^2n_f^2
nmDTSoneGen                      4C_F
nmDTSoneSUN                      2(N_c^2-1)/N_c
nmDTSoneSUthree                  (16/3)
nmDTStwoGen                      -8C_F^2
nmDTStwoSUN                      -2(N_c^2-1)^2/N_c^2
nmDTStwoSUthree                  -(128/9)
nmDTSthreeGen                    60C_FC_A^2 - 192C_F^2C_A + 144C_F^3
nmDTSthreeVec                    (60, -192, 144)
nmDTSthreeSUN                    6(N_c^2-1)(2N_c^2 + 3)/N_c^3
nmDTSthreeSUthree                (112/3)
nmDTSfourGen                     -912C_FC_A^3 + 3120C_F^2C_A^2 - 3264C_F^3C_A + 960C_F^4 + 1152\,d_F^{abcd}d_A^{abcd}/N_R
nmDTSfourVec                     (-912, 3120, -3264, 960, 1152)
nmDTSfourSUN                     -12(N_c^2-1)(19N_c^2 + 5)/N_c^4
nmDTSfourSUthree                 -(5632/27)
nmDTVthreeGen                    -28C_FC_A^2 + 96C_F^2C_A - 80C_F^3
nmDTVthreeVec                    (-28, 96, -80)
nmDTVthreeSUN                    -2(N_c^2-1)(2N_c^2 + 5)/N_c^3
nmDTVthreeSUthree                -(368/27)
nmDTVfourGen                     720C_FC_A^3 - 2992C_F^2C_A^2 + 4032C_F^3C_A - 1728C_F^4 - 384\,d_F^{abcd}d_A^{abcd}/N_R
nmDTVfourVec                     (720, -2992, 4032, -1728, -384)
nmDTVfourSUN                     4(N_c^2-1)(4N_c^4 + 45N_c^2 + 27)/N_c^4
nmDTVfourSUthree                 (896/3)
nmDTPzeroLaurent                 C_F[2/N + 1 + (2 - 4 zeta_2) N + O(N^2)]
nmDTMellinRule                   (-1)^m m! N^(-m-1)
nmDTPzeroExact                   C_F[3 + 2/(N(N+1)) - 4 S_1(N)]
nmDTmLL                          m=2n
nmDTmNLL                         m=2n-1
nmDTmNNLL                        m=2n-2
nmDTwidthZeta                    column width
nmDTwidthRat                     column width
nmDTformSthree                   4 C_F z[c1_0] - 16 C_F c1_2 - 2 z[c2_2]
nmDTformSfour                    8 C_F z[c2_2] - 192 C_F c2_4 + 4 c1_2 z[c1_0] - 24 z[c3_4]


==> anc/numbers/deposit/T16/make_table.py <==
#!/usr/bin/env python3
"""T16: writes the LaTeX-ready table of the data-side coefficients at x^0, from the values on which
both engines agree (py_data_side.json and gp_data_side.out; every entry is compared again here and
the program stops on any difference).

Output (this folder):
  T16_macros.tex      \\newcommand definitions, prefix \\nmDT (no clash with numbers.tex), each with
                      the plain value in a trailing comment, in the style of numbers.tex
  T16_table.tex       the two tables, written with these macros and the draft's \\nmfrac, \\nmInvFA, \\inlf
  T16_table_plain.tex the same tables with the numbers typed out (for reading only)
"""
import json, re, sys
from sympy import (symbols, sympify, expand, Poly, Rational, factor, fraction, Integer, factor_list)

L, N, CA, CF, NF, dFA, n = symbols('L N CA CF NF dFA n')
z2 = symbols('z2')
PYLOC = {'L': L, 'N': N, 'CA': CA, 'CF': CF, 'NF': NF, 'dFA': dFA, 'z2': z2, 'n': n}
GPLOC = {'L': L, 'N': N, 'ca': CA, 'cf': CF, 'nf': NF, 'dFA': dFA, 'z2': z2, 'n': n}

py = json.load(open('py_data_side.json'))
gp = {}
for line in open('gp_data_side.out'):
    k, v = line.split(' = ', 1)
    gp[k.strip()] = v.strip()
I, R = py['inputs'], py['results']


def P(s):
    return expand(sympify(s, locals=PYLOC))


def G(s):
    return expand(sympify(s.replace('^', '**'), locals=GPLOC))


def z2part(e):
    return expand(Poly(expand(e), z2).coeff_monomial(z2))


def nonz2(e):
    return expand(expand(e).subs(z2, 0))


# ------------------------------------------------------------ LaTeX formatting
def frac_tex(r, plain):
    r = Rational(r)
    if r.q == 1:
        return str(abs(r.p))
    return ('(%d/%d)' % (abs(r.p), r.q)) if plain else '\\nmfrac{%d}{%d}' % (abs(r.p), r.q)


def mono_tex(m, plain):
    cf, ca, nf, dfa = m
    s = ''
    if cf:
        s += 'C_F' + ('^%d' % cf if cf > 1 else '')
    if ca:
        s += 'C_A' + ('^%d' % ca if ca > 1 else '')
    if nf:
        s += 'n_f' + ('^%d' % nf if nf > 1 else '')
    if dfa:
        s += '\\,' + ('d_F^{abcd}d_A^{abcd}/N_R' if plain else '\\nmInvFA')
    return s


def poly_tex(e, plain=False):
    e = expand(e)
    if e == 0:
        return '0'
    p = Poly(e, CF, CA, NF, dFA)
    terms = p.terms()
    # order: n_f power, then quartic invariant last, then C_F power ascending
    terms.sort(key=lambda t: (t[0][2], t[0][3], t[0][0]))
    out = ''
    for i, (m, c) in enumerate(terms):
        c = Rational(c)
        sign = '-' if c < 0 else '+'
        mono = mono_tex(m, plain)
        coef = frac_tex(c, plain)
        if coef == '1' and mono:
            coef = ''
        body = coef + mono
        if i == 0:
            out = ('-' if c < 0 else '') + body
        else:
            out += ' %s %s' % (sign, body)
    return out


def ratfun_tex(e, var='N_c', plain=False):
    """Factorized rational function of n, e.g. 6(N_c^2-1)(2N_c^2+3)/N_c^3."""
    e = factor(e)
    num, den = fraction(e)
    c, facs = factor_list(num)
    cden, fden = factor_list(den)
    const = Rational(c, cden)
    # merge (n-1)(n+1) into (n^2-1)
    fl = dict(facs)
    parts = []
    if fl.get(n - 1) and fl.get(n + 1) and fl[n - 1] == fl[n + 1]:
        k = fl.pop(n - 1); fl.pop(n + 1)
        parts.append(('(%s^2-1)' % var) + ('^%d' % k if k > 1 else ''))
    for f, k in fl.items():
        ft = str(f).replace('**', '^').replace('n', var).replace('*', '')
        parts.append('(%s)' % ft + ('^%d' % k if k > 1 else ''))
    dpow = 0
    for f, k in fden:
        assert f == n
        dpow = k
    numtex = ''.join(parts)
    sign = '-' if const < 0 else ''
    const = abs(const)
    if const.q != 1:
        numtex = '%d%s' % (const.p, numtex)
        dentex = '%d%s' % (const.q, var + ('^%d' % dpow if dpow > 1 else '') if dpow else '')
    else:
        numtex = ('%d' % const.p if const.p != 1 else '') + numtex
        dentex = var + ('^%d' % dpow if dpow > 1 else '') if dpow else '1'
    if plain:
        return '%s%s/%s' % (sign, numtex, dentex)
    return '%s\\frac{%s}{%s}' % (sign, numtex, dentex)


# ------------------------------------------------------------ entries, both engines
names = {1: 'One', 2: 'Two', 3: 'Three'}
mname = {6: 'Lsix', 5: 'Lfive', 4: 'Lfour', 3: 'Lthree', 2: 'Ltwo', 1: 'Lone', 0: 'Lzero'}
acc = {0: 'LL', 1: 'NLL', 2: 'NNLL'}
macros = []      # (name, tex, plain)
rows = []        # (function tex, accuracy, zeta macro, rat macro, zeta plain, rat plain)
for k in (1, 2, 3):
    for s, sname, gs in (('+', 'Plus', 'p'), ('-', 'Minus', 'm')):
        for d in (0, 1, 2):
            m = 2 * k - d
            e_py = P(I['P%d%s_L%d' % (k, s, m)])
            e_gp = G(gp['P%d%s_L%d' % (k, gs, m)])
            if expand(e_py - e_gp) != 0:
                sys.exit('engines differ at P%d%s L%d' % (k, s, m))
            zt, rt = z2part(e_py), nonz2(e_py)
            base = 'nmDTP%s%s%s' % (names[k], sname, mname[m])
            macros.append((base + 'Zeta', poly_tex(zt), poly_tex(zt, True)))
            macros.append((base + 'Rat', poly_tex(rt), poly_tex(rt, True)))
            rows.append(('P^{(%d)%s}' % (k, s), acc[d], '\\' + base + 'Zeta', '\\' + base + 'Rat',
                         poly_tex(zt, True), poly_tex(rt, True)))

# results
SUN = {CA: n, CF: (n**2 - 1) / (2 * n), dFA: (n**2 - 1) * (n**2 + 6) / 48}
SU3 = {CA: 3, CF: Rational(4, 3), dFA: Rational(5, 2)}
res_rows = []
for key, gkey, label, mac in (('S1_z2', 'S1_z2', 'S_1', 'Sone'), ('S2_z2', 'S2_z2', 'S_2', 'Stwo'),
                              ('S3_z2', 'S3_z2', 'S_3', 'Sthree'), ('S4_z2', 'S4_z2', 'S_4', 'Sfour'),
                              ('Vminus3_z2', 'V3minus_z2', 'V_3', 'Vthree'), ('Vminus4_z2', 'V4minus_z2', 'V_4', 'Vfour')):
    e = P(R[key])
    if expand(e - G(gp[gkey])) != 0:
        sys.exit('engines differ at ' + key)
    sun = expand(e.subs(SUN))
    su3 = e.subs(SU3)
    macros.append(('nmDT%sGen' % mac, poly_tex(e), poly_tex(e, True)))
    if mac in ('Sthree', 'Sfour', 'Vthree', 'Vfour'):
        pp = Poly(e, CF, CA, dFA)
        mons = [CF * CA**2, CF**2 * CA, CF**3] if mac in ('Sthree', 'Vthree') else \
            [CF * CA**3, CF**2 * CA**2, CF**3 * CA, CF**4, dFA]
        cs = [Rational(pp.coeff_monomial(mo)) for mo in mons]
        assert expand(sum(c * mo for c, mo in zip(cs, mons)) - e) == 0
        def vt(plain):
            return '(' + ',\\,'.join(('-' if c < 0 else '') + frac_tex(c, plain) for c in cs) + ')'
        macros.append(('nmDT%sVec' % mac, vt(False), vt(True).replace('\\,', ' ')))
    macros.append(('nmDT%sSUN' % mac, ratfun_tex(sun), ratfun_tex(sun, plain=True)))
    macros.append(('nmDT%sSUthree' % mac, ('-' if su3 < 0 else '') + frac_tex(su3, False),
                   ('-' if su3 < 0 else '') + frac_tex(su3, True)))
    res_rows.append((label, mac))

# formulas and the one-loop expansion
macros += [
    ('nmDTPzeroLaurent', 'C_F\\Big[\\frac{2}{N}+1+(2-4\\zeta_2)\\,N+O(N^2)\\Big]',
     'C_F[2/N + 1 + (2 - 4 zeta_2) N + O(N^2)]'),
    ('nmDTMellinRule', '(-1)^m\\,m!\\,N^{-m-1}', '(-1)^m m! N^(-m-1)'),
    ('nmDTPzeroExact', 'C_F\\big[3+2/\\big(N(N+1)\\big)-4S_1(N)\\big]', 'C_F[3 + 2/(N(N+1)) - 4 S_1(N)]'),
    ('nmDTmLL', 'm=2n', 'm=2n'), ('nmDTmNLL', 'm=2n-1', 'm=2n-1'), ('nmDTmNNLL', 'm=2n-2', 'm=2n-2'),
    ('nmDTwidthZeta', '4.3cm', 'column width'), ('nmDTwidthRat', '7.9cm', 'column width'),
    ('nmDTformSthree', '4C_F\\,\\zeta\\big[c^{(1)}_0\\big]-16C_F\\,c^{(1)}_2-2\\,\\zeta\\big[c^{(2)}_2\\big]',
     '4 C_F z[c1_0] - 16 C_F c1_2 - 2 z[c2_2]'),
    ('nmDTformSfour', '8C_F\\,\\zeta\\big[c^{(2)}_2\\big]-192C_F\\,c^{(2)}_4+4\\,c^{(1)}_2\\,\\zeta\\big[c^{(1)}_0\\big]-24\\,\\zeta\\big[c^{(3)}_4\\big]',
     '8 C_F z[c2_2] - 192 C_F c2_4 + 4 c1_2 z[c1_0] - 24 z[c3_4]'),
]

with open('T16_macros.tex', 'w') as f:
    f.write('% T16 data-table macros, written by make_table.py from values on which the Python and the\n'
            '% PARI/GP engines agree (compare.log). Prefix \\nmDT; uses \\nmfrac and \\nmInvFA of numbers.tex.\n')
    for name, tex, plain in macros:
        f.write('\\newcommand{\\%s}{%s}%% %s\n' % (name, tex, plain))


def table_tex(plain):
    def M(name):
        for nm, tex, pl in macros:
            if nm == name:
                return pl if plain else '\\' + nm
        raise KeyError(name)
    lines = []
    lines.append('\\begin{table}[htb]')
    lines.append('  \\centering')
    lines.append('  \\small')
    if not plain:
        lines.append('  % the quartic invariant with a slash inside this table (local to the float)')
        lines.append('  \\renewcommand{\\nmInvFA}{d_F^{abcd}d_A^{abcd}/N_R}')
    lines.append('  \\begin{tabular}{llp{%s}p{%s}}' % (('4.3cm', '7.9cm') if plain else ('\\nmDTwidthZeta', '\\nmDTwidthRat')))
    lines.append('    \\hline')
    lines.append('    & & coefficient of $\\zeta_2$ & part without $\\zeta_2$ \\tabularnewline')
    lines.append('    \\hline')
    last = None
    for fn, ac, zm, rm, zp, rp in rows:
        lab = '$%s$' % fn if fn != last else ''
        z = ('$%s$' % zp) if plain else '$%s$' % zm
        r = ('$%s$' % rp) if plain else '$%s$' % rm
        sep = '[\\smallskipamount]' if (ac == 'NNLL' and fn != rows[-1][0]) else ''
        lines.append('    %s & %s & \\raggedright %s & \\raggedright %s \\tabularnewline%s' % (lab, ac, z, r, sep))
        last = fn
    lines.append('    \\hline')
    lines.append('  \\end{tabular}')
    lines.append('  \\caption{Coefficients of $x^0\\ln^mx$ in the non-singlet splitting functions $P^{(n)\\pm}$, '
                 'with $P^\\pm=\\sum_n a^{n+1}P^{(n)\\pm}$ and $a=\\alpha_s/(4\\pi)$, for the leading logarithms '
                 '(LL, $%s$), the next-to-leading logarithms (NLL, $%s$) and the next-to-next-to-leading '
                 'logarithms (NNLL, $%s$). The third column gives the coefficient of $\\zeta_2$ and the fourth '
                 'the part without $\\zeta_2$, which contains no other transcendental number at these orders. '
                 'The entries for $P^{(1)\\pm}$ and $P^{(2)\\pm}$ are the $x^0$ terms of eqs.~(4.6), (4.7), '
                 '(4.9) and (4.10) of Ref.~\\cite{Moch:2004pa}, and those for $P^{(3)\\pm}$ are read from the '
                 'expansion about $x=0$ in the ancillary files of Ref.~\\cite{Gehrmann:2026qbl}. '
                 'At $N=0$ a term $x^0\\ln^mx$ gives the pole $%s$.}'
                 % ((M('nmDTmLL'), M('nmDTmNLL'), M('nmDTmNNLL'), M('nmDTMellinRule')) if not plain else
                    ('m=2n', 'm=2n-1', 'm=2n-2', '(-1)^m\\,m!\\,N^{-m-1}')))
    lines.append('  \\label{tab:datax0}')
    lines.append('\\end{table}')
    lines.append('')
    lines.append('\\begin{table}[htb]')
    lines.append('  \\centering')
    lines.append('  \\small')
    lines.append('  \\begin{tabular}{llll}')
    lines.append('    \\hline')
    lines.append('    & general color & SU($N_c$) & QCD \\\\')
    lines.append('    \\hline')
    for label, mac in res_rows:
        g = M('nmDT%sVec' % mac) if mac in ('Sthree', 'Sfour', 'Vthree', 'Vfour') else M('nmDT%sGen' % mac)
        su = M('nmDT%sSUN' % mac)
        s3 = M('nmDT%sSUthree' % mac)
        lines.append('    $%s$ & $%s$ & $\\inlf{%s}$ & $%s$ \\\\' % (label, g, su, s3) if not plain else
                     '    $%s$ & $%s$ & $%s$ & $%s$ \\\\' % (label, g, su, s3))
    lines.append('    \\hline')
    lines.append('  \\end{tabular}')
    lines.append('  \\caption{The coefficients of $\\zeta_2$ in $S_n$, the $\\zeta_2$ part of the coefficient of '
                 '$a^n N^{4-2n}$ in $S$ of eq.~(\\ref{eq:S}) at $\\omega=N$, and in $V_n$, the same quantity for $P^-$, computed from '
                 'the entries of Table~\\ref{tab:datax0} and the expansion of $P^{(0)}$ about $N=0$. The vectors '
                 'are given in the basis $(C_FC_A^2,\\,C_F^2C_A,\\,C_F^3)$ at three loops and '
                 '$(C_FC_A^3,\\,C_F^2C_A^2,\\,C_F^3C_A,\\,C_F^4,\\,d_F^{abcd}d_A^{abcd}/N_R)$ at four loops. The quartic '
                 'invariant is $d_F^{abcd}d_A^{abcd}/N_R=%s$ in SU($N_c$) and $%s$ in SU(3), the gauge group of the last column. $S_3$ and $S_4$ are '
                 'the violations of eq.~(\\ref{eq:relation}) at NNLL, and $V_3$ and $V_4$ are the data entries of '
                 'the uncovered pairing at $x^0$ in Table~\\ref{tab:xk}.}'
                 % (('\\protect\\inlf{\\nmDFASUN}', '\\nmDFASUthree') if not plain else ('(N_c^2-1)(N_c^2+6)/48', '5/2')))
    lines.append('  \\label{tab:SVx0}')
    lines.append('\\end{table}')
    return '\n'.join(lines) + '\n'


open('T16_table.tex', 'w').write(table_tex(False))
open('T16_table_plain.tex', 'w').write(table_tex(True))
print('macros:', len(macros))
for nm, tex, pl in macros:
    print('%-32s %s' % (nm, pl))


==> anc/numbers/deposit/T16/mutation_test.log <==
M1 mutated occurrences: 1
GP check_P3m_Xto0_minus_full                                   DIFFER  L**4*dFA*z2  vs  0
Vminus4_vec (GP V4minus_vec)                                   DIFFER  [720, -2992, 4032, -1728, -384]  vs  [720, -2992, 4032, -1728, -408]
V4- data (720,-2992,4032,-1728,-384) [same; nmXkDataVfourMinusXzero] agree
number of disagreements: 8
M2a mutated occurrences: 1
GP check_P2m_TeX_minus_Fortran                                 agree
GP check_P2m_poles_Fortran_minus_TeX                           agree
number of disagreements: 0
M2b mutated occurrences: 1
GP check_P2m_TeX_minus_Fortran                                 DIFFER  CA**2*CF*L**2*z2/2  vs  0
GP check_P2m_poles_Fortran_minus_TeX                           DIFFER  -CA**2*CF*N**9*z2  vs  0
number of disagreements: 2
M3 mutated
MVV P2- : ln^2 x from eq.(4.9/4.10) - printed D_2       DIFFER: CA**2*CF*z2
Vminus3_vec (GP V3minus_vec)                                   DIFFER  [-30, 96, -80]  vs  [-28, 96, -80]
P^(2)- zeta2 ln^2x = CF(14CA^2-96CACF+104CF^2) [PMINUS_CMW s.2; ADV A2; HOSTILE_CHECK 1.2] DIFFER  15*CA**2*CF - 96*CA*CF**2 + 104*CF**3  vs  CF*(14*CA**2 - 96*CA*CF + 104*CF**2)
V3- data (-28,96,-80) [PMINUS_CMW s.2; ADV A5; HOSTILE_CHECK 1.2; nmXkDataVthreeMinusXzero] DIFFER  [-30, 96, -80]  vs  [-28, 96, -80]
number of disagreements: 16


==> anc/numbers/deposit/T16/mutation_test.sh <==
#!/bin/bash
# T16: each check must be able to fail. Three mutations, each on a copy, in mut/<name>/.
#  M1  GvMSY Pqq3NSmXto0 (GP copy): coefficient of zeta_2 ln^4 x d_Fd_A/N_R, 16 -> 17
#  M2a MVV Fortran X2NSMA (GP copy): the term 36*Hv(0,0)*z2*x -> 37 (suppressed by x: NO change expected)
#  M2b MVV Fortran X2NSMA (GP copy): the term -68*Hv(0,0)*z2 (survives at x = 0) -> -69
#  M3  Python sources (JSON copy): zeta_2 ln^2 x C_F C_A^2 coefficient of P^(2)-, 14 -> 15
# Expected: the route check that guards the mutated input reports a difference, and compare.py
# reports disagreements in the quantities that depend on it.
set -u
HERE=$(cd "$(dirname "$0")" && pwd)
cd "$HERE"
rm -rf mut; mkdir -p mut
run_gp () {  # $1 = mutation dir (contains gp_in/)
  ( cd "$1" && cp "$HERE/gp_data_side.gp" . && timeout 120 gp -q gp_data_side.gp </dev/null >/dev/null 2>&1 )
}
# M1
mkdir -p mut/M1 && cp -r gp_in mut/M1/
sed -i 's/16\*L^4\*z2/17*L^4*z2/' mut/M1/gp_in/P3mX0.gp
grep -c '17\*L^4\*z2' mut/M1/gp_in/P3mX0.gp | sed 's/^/M1 mutated occurrences: /'
run_gp mut/M1
( cd mut/M1 && cp "$HERE/py_data_side.json" . && python3 -B "$HERE/compare.py" > compare_M1.log 2>&1; \
  grep -E 'check_P3m|V4minus_vec|V4- data|number of dis' compare_M1.log )
# M2a (control: an x-suppressed term, the checks must stay at zero)
mkdir -p mut/M2a && cp -r gp_in mut/M2a/
sed -i '0,/36\*Hv(0,0)\*z2\*x/s//37*Hv(0,0)*z2*x/' mut/M2a/gp_in/P2mFor.gp
grep -c '37\*Hv(0,0)\*z2\*x' mut/M2a/gp_in/P2mFor.gp | sed 's/^/M2a mutated occurrences: /'
run_gp mut/M2a
( cd mut/M2a && cp "$HERE/py_data_side.json" . && python3 -B "$HERE/compare.py" > compare_M2a.log 2>&1; \
  grep -E 'check_P2m|number of dis' compare_M2a.log )
# M2b
mkdir -p mut/M2b && cp -r gp_in mut/M2b/
sed -i '0,/-68\*Hv(0,0)\*z2+/s//-69*Hv(0,0)*z2+/' mut/M2b/gp_in/P2mFor.gp
grep -c -- '-69\*Hv(0,0)\*z2+' mut/M2b/gp_in/P2mFor.gp | sed 's/^/M2b mutated occurrences: /'
run_gp mut/M2b
( cd mut/M2b && cp "$HERE/py_data_side.json" . && python3 -B "$HERE/compare.py" > compare_M2b.log 2>&1; \
  grep -E 'check_P2m|number of dis' compare_M2b.log )
# M3
mkdir -p mut/M3 && cp py_sources.json gp_data_side.out mut/M3/
python3 - <<'EOF'
import json
d = json.load(open('mut/M3/py_sources.json'))
s = d['x0']['MVV_P2m']
assert '14*CA**2*CF*L**2*z2' in s
d['x0']['MVV_P2m'] = s.replace('14*CA**2*CF*L**2*z2', '15*CA**2*CF*L**2*z2')
json.dump(d, open('mut/M3/py_sources.json', 'w'))
print('M3 mutated')
EOF
( cd mut/M3 && python3 -B "$HERE/py_data_side.py" > py_M3.log 2>&1; python3 -B "$HERE/compare.py" > compare_M3.log 2>&1; \
  grep -E 'DIFFER' py_M3.log | head -3; grep -E 'Vminus3_vec|V3- data|zeta2 ln\^2x|number of dis' compare_M3.log )


==> anc/numbers/deposit/T16/py_data_side.json <==
{
 "checks": {
  "GvMSY P3+ : Xto0 file - x^0 limit of full Pqq3NSp.m": "zero",
  "GvMSY P3- : Xto0 file - x^0 limit of full Pqq3NSm.m": "zero",
  "MVV P2+ : ln^4 x from eq.(4.9/4.10) - printed D_0": "zero",
  "MVV P2+ : ln^3 x from eq.(4.9/4.10) - printed D_1": "zero",
  "MVV P2+ : ln^2 x from eq.(4.9/4.10) - printed D_2": "zero",
  "MVV P2- : ln^4 x from eq.(4.9/4.10) - printed D_0": "zero",
  "MVV P2- : ln^3 x from eq.(4.9/4.10) - printed D_1": "zero",
  "MVV P2- : ln^2 x from eq.(4.9/4.10) - printed D_2": "zero",
  "P0(N) to N^1: series of C_F[3+2/(N(N+1))-4S_1(N)] - DKMV texPns0R": "zero",
  "MVV x^0 of P0 (eq. 4.5) = residue 2C_F": "zero",
  "P1+ poles: MVV eq.(4.6) - DKMV texPns1R": "zero",
  "P2+ poles N^-5..N^-2: MVV eq.(4.9) - DKMV texPns2R": "zero",
  "P1- - P1+ poles = 8K(N^-3 - N^-2 + (2 - z2) N^-1), K = C_F(C_A-2C_F)": "zero",
  "x-space formula S_3": "zero",
  "x-space formula V_3^-": "zero",
  "x-space formula S_4": "zero",
  "x-space formula V_4^-": "zero",
  "LL of P^+ at a^2 from the closed form (sign of P)": "zero",
  "LL of P^+ at a^3 from the closed form (sign of P)": "zero",
  "LL of P^+ at a^4 from the closed form (sign of P)": "zero"
 },
 "inputs": {
  "P1+_L2": "2*CF**2",
  "P1+_L1": "22*CA*CF/3 - 4*CF**2 - 4*CF*NF/3",
  "P1+_L0": "302*CA*CF/9 - 8*CF**2*z2 - 4*CF**2 - 44*CF*NF/9",
  "P2+_L4": "2*CF**3/3",
  "P2+_L3": "22*CA*CF**2/3 - 4*CF**3 - 4*CF**2*NF/3",
  "P2+_L2": "-30*CA**2*CF*z2 + 121*CA**2*CF/9 + 96*CA*CF**2*z2 + 472*CA*CF**2/9 - 44*CA*CF*NF/9 - 104*CF**3*z2 + 4*CF**3 - 64*CF**2*NF/9 + 4*CF*NF**2/9",
  "P3+_L6": "CF**4/9",
  "P3+_L5": "22*CA*CF**3/9 - 4*CF**4/3 - 4*CF**3*NF/9",
  "P3+_L4": "38*CA**3*CF*z2 - 140*CA**2*CF**2*z2 + 121*CA**2*CF**2/9 + 168*CA*CF**3*z2 + 170*CA*CF**3/9 - 44*CA*CF**2*NF/9 - 248*CF**4*z2/3 + 16*CF**4/3 - 20*CF**3*NF/9 + 4*CF**2*NF**2/9 - 48*dFA*z2",
  "P1-_L2": "4*CA*CF - 6*CF**2",
  "P1-_L1": "46*CA*CF/3 - 20*CF**2 - 4*CF*NF/3",
  "P1-_L0": "-8*CA*CF*z2 + 446*CA*CF/9 + 8*CF**2*z2 - 36*CF**2 - 44*CF*NF/9",
  "P2-_L4": "-CA**2*CF + 4*CA*CF**2 - 10*CF**3/3",
  "P2-_L3": "40*CA**2*CF/9 - 14*CA*CF**2/9 - 16*CA*CF*NF/9 - 4*CF**3 + 20*CF**2*NF/9",
  "P2-_L2": "14*CA**2*CF*z2 + 81*CA**2*CF - 96*CA*CF**2*z2 - 152*CA*CF**2/3 - 196*CA*CF*NF/9 + 104*CF**3*z2 - 60*CF**3 + 80*CF**2*NF/3 + 4*CF*NF**2/9",
  "P3-_L6": "4*CA**3*CF/15 - 8*CA**2*CF**2/9 + 44*CA*CF**3/45 - 19*CF**4/45",
  "P3-_L5": "-8*CA**3*CF/15 + 104*CA**2*CF**2/15 + 8*CA**2*CF*NF/15 - 586*CA*CF**3/45 - 32*CA*CF**2*NF/15 + 92*CF**4/15 + 76*CF**3*NF/45",
  "P3-_L4": "-30*CA**3*CF*z2 - 28*CA**3*CF/3 + 132*CA**2*CF**2*z2 + 883*CA**2*CF**2/9 + 26*CA**2*CF*NF/9 - 656*CA*CF**3*z2/3 - 1078*CA*CF**3/9 - 68*CA*CF**2*NF/3 + 4*CA*CF*NF**2/9 + 376*CF**4*z2/3 + 56*CF**4/3 + 196*CF**3*NF/9 - 4*CF**2*NF**2/9 + 16*dFA*z2",
  "P0_laurent": "-4*CF*N*z2 + 2*CF*N + CF + 2*CF/N"
 },
 "results": {
  "S1_full": "4*CF*z2 - 2*CF",
  "S1_z2": "4*CF",
  "S1_z2sq": "0",
  "S2_full": "-302*CA*CF/9 - 8*CF**2*z2 + 13*CF**2 + 44*CF*NF/9",
  "S2_z2": "-8*CF**2",
  "S2_z2sq": "0",
  "S3_full": "60*CA**2*CF*z2 - 242*CA**2*CF/9 - 192*CA*CF**2*z2 + 44*CA*CF**2/3 + 88*CA*CF*NF/9 + 144*CF**3*z2 - 8*CF**2*NF/3 - 8*CF*NF**2/9",
  "S3_z2": "60*CA**2*CF - 192*CA*CF**2 + 144*CF**3",
  "S3_z2sq": "0",
  "S4_full": "-912*CA**3*CF*z2 + 3120*CA**2*CF**2*z2 - 484*CA**2*CF**2/3 - 3264*CA*CF**3*z2 + 88*CA*CF**3 + 176*CA*CF**2*NF/3 + 960*CF**4*z2 - 16*CF**3*NF - 16*CF**2*NF**2/3 + 1152*dFA*z2",
  "S4_z2": "-912*CA**3*CF + 3120*CA**2*CF**2 - 3264*CA*CF**3 + 960*CF**4 + 1152*dFA",
  "S4_z2sq": "0",
  "S3_vec": [
   "60",
   "-192",
   "144"
  ],
  "S3_SUN": "6*(n - 1)*(n + 1)*(2*n**2 + 3)/n**3",
  "S3_SU3": "112/3",
  "S3_beta_nonz2": "0",
  "S3_beta_z2_shift": "0",
  "S4_vec": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ],
  "S4_SUN": "-12*(n - 1)*(n + 1)*(19*n**2 + 5)/n**4",
  "S4_SU3": "-5632/27",
  "S4_beta_nonz2": "0",
  "S4_beta_z2_shift": "0",
  "S2_beta_LLpole": "0",
  "S2_beta_NLLpole": "0",
  "S3_beta_LLpole": "0",
  "S3_beta_NLLpole": "0",
  "S4_beta_LLpole": "0",
  "S4_beta_NLLpole": "0",
  "Vminus1_full": "4*CF*z2 - 2*CF",
  "Vminus1_z2": "4*CF",
  "Vminus1_z2sq": "0",
  "Vminus2_full": "8*CA*CF*z2 - 446*CA*CF/9 - 24*CF**2*z2 + 45*CF**2 + 44*CF*NF/9",
  "Vminus2_z2": "8*CA*CF - 24*CF**2",
  "Vminus2_z2sq": "0",
  "Vminus3_full": "-28*CA**2*CF*z2 - 162*CA**2*CF + 96*CA*CF**2*z2 + 2708*CA*CF**2/9 + 392*CA*CF*NF/9 - 80*CF**3*z2 - 32*CF**3 - 632*CF**2*NF/9 - 8*CF*NF**2/9",
  "Vminus3_z2": "-28*CA**2*CF + 96*CA*CF**2 - 80*CF**3",
  "Vminus3_z2sq": "0",
  "Vminus4_full": "720*CA**3*CF*z2 + 224*CA**3*CF - 2992*CA**2*CF**2*z2 - 828*CA**2*CF**2 - 208*CA**2*CF*NF/3 + 4032*CA*CF**3*z2 + 1480*CA*CF**3/3 + 272*CA*CF**2*NF - 32*CA*CF*NF**2/3 - 1728*CF**4*z2 + 64*CF**4 - 496*CF**3*NF/3 + 16*CF**2*NF**2 - 384*dFA*z2",
  "Vminus4_z2": "720*CA**3*CF - 2992*CA**2*CF**2 + 4032*CA*CF**3 - 1728*CF**4 - 384*dFA",
  "Vminus4_z2sq": "0",
  "Vminus3_vec": [
   "-28",
   "96",
   "-80"
  ],
  "Vminus3_SUN": "-2*(n - 1)*(n + 1)*(2*n**2 + 5)/n**3",
  "Vminus3_SU3": "-368/27",
  "Vminus3_beta_nonz2": "-952*CA**2*CF/9 + 2048*CA*CF**2/9 + 256*CA*CF*NF/9 - 32*CF**3 - 512*CF**2*NF/9",
  "Vminus3_beta_z2_shift": "0",
  "Vminus4_vec": [
   "720",
   "-2992",
   "4032",
   "-1728",
   "-384"
  ],
  "Vminus4_SUN": "4*(n - 1)*(n + 1)*(4*n**4 + 45*n**2 + 27)/n**4",
  "Vminus4_SU3": "896/3",
  "Vminus4_beta_nonz2": "2896*CA**3*CF/9 - 7760*CA**2*CF**2/9 - 1136*CA**2*CF*NF/9 + 1216*CA*CF**3/3 + 2944*CA*CF**2*NF/9 - 32*CA*CF*NF**2/9 + 64*CF**4 - 448*CF**3*NF/3 + 64*CF**2*NF**2/9",
  "Vminus4_beta_z2_shift": "0",
  "Vminus2_beta_LLpole": "-8*CA*CF + 16*CF**2",
  "Vminus2_beta_NLLpole": "8*CA*CF - 16*CF**2",
  "Vminus3_beta_LLpole": "24*CA**2*CF - 64*CA*CF**2 + 32*CF**3",
  "Vminus3_beta_NLLpole": "-8*CA**2*CF/3 - 32*CA*CF**2/3 - 16*CA*CF*NF/3 + 32*CF**3 + 32*CF**2*NF/3",
  "Vminus4_beta_LLpole": "-192*CA**3*CF + 608*CA**2*CF**2 - 512*CA*CF**3 + 128*CF**4",
  "Vminus4_beta_NLLpole": "24*CA**3*CF + 80*CA**2*CF**2 + 48*CA**2*CF*NF - 352*CA*CF**3 - 128*CA*CF**2*NF + 192*CF**4 + 64*CF**3*NF",
  "rel_pred_ln4_vec": [
   "0",
   "-10",
   "32",
   "-128/3",
   "0"
  ],
  "data_ln4_plus_vec": [
   "38",
   "-140",
   "168",
   "-248/3",
   "-48"
  ],
  "data_ln4_minus_vec": [
   "-30",
   "132",
   "-656/3",
   "376/3",
   "16"
  ],
  "check_data_eq_pred_minus_S4_over_24": "0",
  "MVdiff_gen": "38*CA**3*CF - 120*CA**2*CF**2 + 104*CA*CF**3 - 16*CF**4 - 48*dFA",
  "MVdiff_SUN": "(n - 1)*(n + 1)*(n**4 + 10*n**2 + 1)/n**4",
  "MVdiff_SU3": "1376/81",
  "MVdiff_SU3_with_dFA_over_NA": "7451/81"
 }
}

==> anc/numbers/deposit/T16/py_data_side.log <==
GvMSY P3+ : Xto0 file - x^0 limit of full Pqq3NSp.m     agree
GvMSY P3- : Xto0 file - x^0 limit of full Pqq3NSm.m     agree
MVV P2+ : ln^4 x from eq.(4.9/4.10) - printed D_0       agree
MVV P2+ : ln^3 x from eq.(4.9/4.10) - printed D_1       agree
MVV P2+ : ln^2 x from eq.(4.9/4.10) - printed D_2       agree
MVV P2- : ln^4 x from eq.(4.9/4.10) - printed D_0       agree
MVV P2- : ln^3 x from eq.(4.9/4.10) - printed D_1       agree
MVV P2- : ln^2 x from eq.(4.9/4.10) - printed D_2       agree
P0(N) to N^1: series of C_F[3+2/(N(N+1))-4S_1(N)] - DKMV texPns0R agree
MVV x^0 of P0 (eq. 4.5) = residue 2C_F                  agree
P1+ poles: MVV eq.(4.6) - DKMV texPns1R                 agree
P2+ poles N^-5..N^-2: MVV eq.(4.9) - DKMV texPns2R      agree
P1- - P1+ poles = 8K(N^-3 - N^-2 + (2 - z2) N^-1), K = C_F(C_A-2C_F) agree
x-space formula S_3                                     agree
x-space formula V_3^-                                   agree
x-space formula S_4                                     agree
x-space formula V_4^-                                   agree
LL of P^+ at a^2 from the closed form (sign of P)       agree
LL of P^+ at a^3 from the closed form (sign of P)       agree
LL of P^+ at a^4 from the closed form (sign of P)       agree
S1_full                      4*CF*z2 - 2*CF
S1_z2                        4*CF
S1_z2sq                      0
S2_full                      -302*CA*CF/9 - 8*CF**2*z2 + 13*CF**2 + 44*CF*NF/9
S2_z2                        -8*CF**2
S2_z2sq                      0
S3_full                      60*CA**2*CF*z2 - 242*CA**2*CF/9 - 192*CA*CF**2*z2 + 44*CA*CF**2/3 + 88*CA*CF*NF/9 + 144*CF**3*z2 - 8*CF**2*NF/3 - 8*CF*NF**2/9
S3_z2                        60*CA**2*CF - 192*CA*CF**2 + 144*CF**3
S3_z2sq                      0
S4_full                      -912*CA**3*CF*z2 + 3120*CA**2*CF**2*z2 - 484*CA**2*CF**2/3 - 3264*CA*CF**3*z2 + 88*CA*CF**3 + 176*CA*CF**2*NF/3 + 960*CF**4*z2 - 16*CF**3*NF - 16*CF**2*NF**2/3 ...
S4_z2                        -912*CA**3*CF + 3120*CA**2*CF**2 - 3264*CA*CF**3 + 960*CF**4 + 1152*dFA
S4_z2sq                      0
S3_vec                       ['60', '-192', '144']
S3_SUN                       6*(n - 1)*(n + 1)*(2*n**2 + 3)/n**3
S3_SU3                       112/3
S3_beta_nonz2                0
S3_beta_z2_shift             0
S4_vec                       ['-912', '3120', '-3264', '960', '1152']
S4_SUN                       -12*(n - 1)*(n + 1)*(19*n**2 + 5)/n**4
S4_SU3                       -5632/27
S4_beta_nonz2                0
S4_beta_z2_shift             0
S2_beta_LLpole               0
S2_beta_NLLpole              0
S3_beta_LLpole               0
S3_beta_NLLpole              0
S4_beta_LLpole               0
S4_beta_NLLpole              0
Vminus1_full                 4*CF*z2 - 2*CF
Vminus1_z2                   4*CF
Vminus1_z2sq                 0
Vminus2_full                 8*CA*CF*z2 - 446*CA*CF/9 - 24*CF**2*z2 + 45*CF**2 + 44*CF*NF/9
Vminus2_z2                   8*CA*CF - 24*CF**2
Vminus2_z2sq                 0
Vminus3_full                 -28*CA**2*CF*z2 - 162*CA**2*CF + 96*CA*CF**2*z2 + 2708*CA*CF**2/9 + 392*CA*CF*NF/9 - 80*CF**3*z2 - 32*CF**3 - 632*CF**2*NF/9 - 8*CF*NF**2/9
Vminus3_z2                   -28*CA**2*CF + 96*CA*CF**2 - 80*CF**3
Vminus3_z2sq                 0
Vminus4_full                 720*CA**3*CF*z2 + 224*CA**3*CF - 2992*CA**2*CF**2*z2 - 828*CA**2*CF**2 - 208*CA**2*CF*NF/3 + 4032*CA*CF**3*z2 + 1480*CA*CF**3/3 + 272*CA*CF**2*NF - 32*CA*CF*NF*...
Vminus4_z2                   720*CA**3*CF - 2992*CA**2*CF**2 + 4032*CA*CF**3 - 1728*CF**4 - 384*dFA
Vminus4_z2sq                 0
Vminus3_vec                  ['-28', '96', '-80']
Vminus3_SUN                  -2*(n - 1)*(n + 1)*(2*n**2 + 5)/n**3
Vminus3_SU3                  -368/27
Vminus3_beta_nonz2           -952*CA**2*CF/9 + 2048*CA*CF**2/9 + 256*CA*CF*NF/9 - 32*CF**3 - 512*CF**2*NF/9
Vminus3_beta_z2_shift        0
Vminus4_vec                  ['720', '-2992', '4032', '-1728', '-384']
Vminus4_SUN                  4*(n - 1)*(n + 1)*(4*n**4 + 45*n**2 + 27)/n**4
Vminus4_SU3                  896/3
Vminus4_beta_nonz2           2896*CA**3*CF/9 - 7760*CA**2*CF**2/9 - 1136*CA**2*CF*NF/9 + 1216*CA*CF**3/3 + 2944*CA*CF**2*NF/9 - 32*CA*CF*NF**2/9 + 64*CF**4 - 448*CF**3*NF/3 + 64*CF**2*NF**2...
Vminus4_beta_z2_shift        0
Vminus2_beta_LLpole          -8*CA*CF + 16*CF**2
Vminus2_beta_NLLpole         8*CA*CF - 16*CF**2
Vminus3_beta_LLpole          24*CA**2*CF - 64*CA*CF**2 + 32*CF**3
Vminus3_beta_NLLpole         -8*CA**2*CF/3 - 32*CA*CF**2/3 - 16*CA*CF*NF/3 + 32*CF**3 + 32*CF**2*NF/3
Vminus4_beta_LLpole          -192*CA**3*CF + 608*CA**2*CF**2 - 512*CA*CF**3 + 128*CF**4
Vminus4_beta_NLLpole         24*CA**3*CF + 80*CA**2*CF**2 + 48*CA**2*CF*NF - 352*CA*CF**3 - 128*CA*CF**2*NF + 192*CF**4 + 64*CF**3*NF
rel_pred_ln4_vec             ['0', '-10', '32', '-128/3', '0']
data_ln4_plus_vec            ['38', '-140', '168', '-248/3', '-48']
data_ln4_minus_vec           ['-30', '132', '-656/3', '376/3', '16']
check_data_eq_pred_minus_S4_over_24 0
MVdiff_gen                   38*CA**3*CF - 120*CA**2*CF**2 + 104*CA*CF**3 - 16*CF**4 - 48*dFA
MVdiff_SUN                   (n - 1)*(n + 1)*(n**4 + 10*n**2 + 1)/n**4
MVdiff_SU3                   1376/81
MVdiff_SU3_with_dFA_over_NA  7451/81


==> anc/numbers/deposit/T16/py_data_side.py <==
#!/usr/bin/env python3
"""T16, engine 1 (Python + SymPy): route checks and the data-side quantities at x^0.

Input: py_sources.json (py_parse_sources.py). Output: py_data_side.json and a log on stdout.

  S   = P^+ (P^+ - N) + 2 a C_F,   S_n  = zeta_2 part of the coefficient of a^n N^(4-2n)
  S^- = P^- (P^- - N) + 2 a C_F,   V_n^- = the same for P^-
  P^pm = sum_k a^k P^(k-1)pm,  a = alpha_s/(4 pi),  P = -gamma (MVV, GvMSY and DKMV App. A give P).
  Mellin map at N = 0: x^0 ln^m x  ->  (-1)^m m! N^(-m-1).
Also: the beta_0 term, P (P - N - beta_0 a) + 2 a C_F, for the rational and n_f NNLL poles.
"""
import json
from sympy import (symbols, sympify, expand, Poly, factorial, Rational, polygamma, EulerGamma,
                   series, zeta, factor, simplify, Integer)

L, N, CA, CF, NF, B0, dFA, dFF, n = symbols('L N CA CF NF B0 dFA dFF n')
z2, z3, z4, z5, z6, z7 = symbols('z2 z3 z4 z5 z6 z7')
LOC = {'L': L, 'N': N, 'CA': CA, 'CF': CF, 'NF': NF, 'B0': B0, 'dFA': dFA, 'dFF': dFF,
       'z2': z2, 'z3': z3, 'z4': z4, 'z5': z5, 'z6': z6, 'z7': z7}
beta0 = Rational(11, 3) * CA - Rational(2, 3) * NF
SH = 12

src = json.load(open('py_sources.json'))
X = {k: sympify(v, locals=LOC) for k, v in src['x0'].items()}
D = {k: sympify(v, locals=LOC) for k, v in src['mvv_printed_D'].items()}
DK = {k: sympify(v, locals=LOC) for k, v in src['dkmv_laurent'].items()}
res = {'checks': {}, 'inputs': {}, 'results': {}}


def Lcoef(e, m):
    return expand(Poly(expand(e), L).coeff_monomial(L**m)) if m > 0 else expand(e.subs(L, 0))


def mellin(e):
    """Laurent polynomial in N (as an expression) from an x^0 polynomial in L."""
    d = Poly(expand(e), L).degree()
    return expand(sum(Lcoef(e, m) * (-1)**m * factorial(m) * N**(-m - 1) for m in range(d + 1)))


def ncoef(e, j):
    p = Poly(expand(e * N**SH), N)
    return expand(p.coeff_monomial(N**(j + SH))) if j + SH >= 0 else Integer(0)


def check(name, expr):
    ok = expand(expr) == 0
    res['checks'][name] = 'zero' if ok else str(expand(expr))
    print('%-55s %s' % (name, 'agree' if ok else 'DIFFER: ' + str(expand(expr))[:200]))
    return ok


# ------------------------------------------------------------------ route checks
check('GvMSY P3+ : Xto0 file - x^0 limit of full Pqq3NSp.m', X['GvMSY_P3p_Xto0'] - X['GvMSY_P3p_full'])
check('GvMSY P3- : Xto0 file - x^0 limit of full Pqq3NSm.m', X['GvMSY_P3m_Xto0'] - X['GvMSY_P3m_full'])
for s, key in (('+', 'MVV_P2p'), ('-', 'MVV_P2m')):
    for k in (0, 1, 2):
        check('MVV P2%s : ln^%d x from eq.(4.9/4.10) - printed D_%d' % (s, 4 - k, k),
              Lcoef(X[key], 4 - k) - D['D%s%d' % ('p' if s == '+' else 'm', k)])
# DKMV App. A (P^+ only, N space); B0 already replaced by beta_0 in the parser
P0N = expand(CF * (3 + 2 / (N * (N + 1)) - 4 * (polygamma(0, N + 1) + EulerGamma)))
P0ser = series(P0N, N, 0, 3).removeO()
P0ser = expand(P0ser.subs({zeta(2): z2, zeta(3): z3}).rewrite(zeta).subs({zeta(2): z2, zeta(3): z3}))
P0ser = expand(P0ser.subs(__import__('sympy').pi**2, 6 * z2))
p1 = expand(sum(ncoef(P0ser, j) * N**j for j in (-1, 0, 1)))
check('P0(N) to N^1: series of C_F[3+2/(N(N+1))-4S_1(N)] - DKMV texPns0R',
      p1 - sum(ncoef(DK['texPns0R'], j) * N**j for j in (-1, 0, 1)))
check('MVV x^0 of P0 (eq. 4.5) = residue 2C_F', X['MVV_P0'] - 2 * CF)
check('P1+ poles: MVV eq.(4.6) - DKMV texPns1R',
      mellin(X['MVV_P1p']) - sum(ncoef(DK['texPns1R'], j) * N**j for j in (-3, -2, -1)))
check('P2+ poles N^-5..N^-2: MVV eq.(4.9) - DKMV texPns2R',
      sum(ncoef(mellin(X['MVV_P2p']), j) * N**j for j in (-5, -4, -3, -2))
      - sum(ncoef(DK['texPns2R'], j) * N**j for j in (-5, -4, -3, -2)))
check('P1- - P1+ poles = 8K(N^-3 - N^-2 + (2 - z2) N^-1), K = C_F(C_A-2C_F)',
      mellin(X['MVV_P1m'] - X['MVV_P1p']) - 8 * CF * (CA - 2 * CF) * (N**-3 - N**-2 + (2 - z2) / N))

# ------------------------------------------------------------------ inputs
q = {'+': [p1, mellin(X['MVV_P1p']), mellin(X['MVV_P2p']), mellin(X['GvMSY_P3p_Xto0'])],
     '-': [p1, mellin(X['MVV_P1m']), mellin(X['MVV_P2m']), mellin(X['GvMSY_P3m_Xto0'])]}
for s, keys in (('+', ('MVV_P1p', 'MVV_P2p', 'GvMSY_P3p_Xto0')), ('-', ('MVV_P1m', 'MVV_P2m', 'GvMSY_P3m_Xto0'))):
    for k, key in enumerate(keys, start=1):
        for m in (2 * k, 2 * k - 1, 2 * k - 2):
            res['inputs']['P%d%s_L%d' % (k, s, m)] = str(Lcoef(X[key], m))
res['inputs']['P0_laurent'] = str(p1)


def Scoef(qq, nn, j, beta=0):
    s = -ncoef(qq[nn - 1], j - 1) + (2 * CF if (nn == 1 and j == 0) else 0)
    if nn >= 2:
        s -= beta * beta0 * ncoef(qq[nn - 2], j)
    for i in range(1, nn):
        s += ncoef(expand(qq[i - 1] * qq[nn - i - 1]), j)
    return expand(s)


def z2part(e):
    return expand(Poly(expand(e), z2).coeff_monomial(z2))


def basis3(e):
    p = Poly(expand(e), CF, CA)
    return [p.coeff_monomial(CF * CA**2), p.coeff_monomial(CF**2 * CA), p.coeff_monomial(CF**3)]


def basis4(e):
    p = Poly(expand(e), CF, CA, dFA)
    return [p.coeff_monomial(CF * CA**3), p.coeff_monomial(CF**2 * CA**2), p.coeff_monomial(CF**3 * CA),
            p.coeff_monomial(CF**4), p.coeff_monomial(dFA)]


SUN = {CA: n, CF: (n**2 - 1) / (2 * n), dFA: (n**2 - 1) * (n**2 + 6) / 48}
SU3 = {CA: 3, CF: Rational(4, 3), dFA: Rational(5, 2)}
R = res['results']
for s, name in (('+', 'S'), ('-', 'Vminus')):
    for nn in (1, 2, 3, 4):
        full = Scoef(q[s], nn, 4 - 2 * nn)
        R['%s%d_full' % (name, nn)] = str(full)
        R['%s%d_z2' % (name, nn)] = str(z2part(full))
        R['%s%d_z2sq' % (name, nn)] = str(expand(Poly(full, z2).coeff_monomial(z2**2)))
    for nn in (3, 4):
        z = z2part(Scoef(q[s], nn, 4 - 2 * nn))
        R['%s%d_vec' % (name, nn)] = [str(c) for c in (basis3(z) if nn == 3 else basis4(z))]
        R['%s%d_SUN' % (name, nn)] = str(factor(z.subs(SUN)))
        R['%s%d_SU3' % (name, nn)] = str(z.subs(SU3))
        wb = Scoef(q[s], nn, 4 - 2 * nn, beta=1)
        R['%s%d_beta_nonz2' % (name, nn)] = str(expand(wb.subs(z2, 0)))
        R['%s%d_beta_z2_shift' % (name, nn)] = str(expand(z2part(wb) - z))
    for nn in (2, 3, 4):
        R['%s%d_beta_LLpole' % (name, nn)] = str(Scoef(q[s], nn, 2 - 2 * nn, beta=1))
        R['%s%d_beta_NLLpole' % (name, nn)] = str(Scoef(q[s], nn, 3 - 2 * nn, beta=1))

s3 = z2part(Scoef(q['+'], 3, -2)); s4 = z2part(Scoef(q['+'], 4, -4))
pred = z2part(ncoef(expand(2 * q['+'][0] * q['+'][2] + q['+'][1]**2), -4)) / 24
dat = z2part(Lcoef(X['GvMSY_P3p_Xto0'], 4))
R['rel_pred_ln4_vec'] = [str(c) for c in basis4(pred)]
R['data_ln4_plus_vec'] = [str(c) for c in basis4(dat)]
R['data_ln4_minus_vec'] = [str(c) for c in basis4(z2part(Lcoef(X['GvMSY_P3m_Xto0'], 4)))]
R['check_data_eq_pred_minus_S4_over_24'] = str(expand(dat - pred + s4 / 24))
mvd = expand(-s4 / 24 + CF * s3 / 6)
R['MVdiff_gen'] = str(mvd)
R['MVdiff_SUN'] = str(factor(mvd.subs(SUN)))
R['MVdiff_SU3'] = str(mvd.subs(SU3))
R['MVdiff_SU3_with_dFA_over_NA'] = str(mvd.subs({CA: 3, CF: Rational(4, 3), dFA: Rational(15, 16)}))

# x-space form from the table entries c^(k)_m = [P^(k)]_{x^0 ln^m x}
def c(key, m):
    return Lcoef(X[key], m)
def fs3(k1, k2):
    return expand(4 * CF * z2part(c(k1, 0)) - 16 * CF * c(k1, 2) - 2 * z2part(c(k2, 2)))
def fs4(k1, k2, k3):
    return expand(8 * CF * z2part(c(k2, 2)) - 192 * CF * c(k2, 4) + 4 * c(k1, 2) * z2part(c(k1, 0)) - 24 * z2part(c(k3, 4)))
check('x-space formula S_3', fs3('MVV_P1p', 'MVV_P2p') - z2part(Scoef(q['+'], 3, -2)))
check('x-space formula V_3^-', fs3('MVV_P1m', 'MVV_P2m') - z2part(Scoef(q['-'], 3, -2)))
check('x-space formula S_4', fs4('MVV_P1p', 'MVV_P2p', 'GvMSY_P3p_Xto0') - z2part(Scoef(q['+'], 4, -4)))
check('x-space formula V_4^-', fs4('MVV_P1m', 'MVV_P2m', 'GvMSY_P3m_Xto0') - z2part(Scoef(q['-'], 4, -4)))
# sign convention P = -gamma: the leading logarithms of P^+ from (N - sqrt(N^2 - 8 a C_F))/2
a_ = symbols('a_')
LLser = expand(series((N - N * (1 - 8 * a_ * CF / N**2)**Rational(1, 2)) / 2, a_, 0, 5).removeO())
for k, key, m in ((2, 'MVV_P1p', 2), (3, 'MVV_P2p', 4), (4, 'GvMSY_P3p_Xto0', 6)):
    check('LL of P^+ at a^%d from the closed form (sign of P)' % k,
          LLser.coeff(a_, k) - (-1)**m * factorial(m) * c(key, m) * N**(-m - 1))
json.dump(res, open('py_data_side.json', 'w'), indent=1)
for k, v in R.items():
    print('%-28s %s' % (k, v if isinstance(v, str) and len(v) < 160 else (v if not isinstance(v, str) else v[:160] + '...')))


==> anc/numbers/deposit/T16/py_parse_sources.log <==
MVV_P0 : polynomial in L of degree 0
MVV_P1p : polynomial in L of degree 2
MVV_P1m : polynomial in L of degree 2
MVV_P2p : polynomial in L of degree 4
MVV_P2m : polynomial in L of degree 4
GvMSY_P3p_Xto0 : polynomial in L of degree 6
GvMSY_P3m_Xto0 : polynomial in L of degree 6
GvMSY_P3p_full : polynomial in L of degree 6
GvMSY_P3m_full : polynomial in L of degree 6
printed D: {'Dp0': '2*CF**3/3', 'Dm0': '-CA**2*CF + 4*CA*CF**2 - 10*CF**3/3', 'Dp1': '22*CA*CF**2/3 - 4*CF**3 - 4*CF**2*NF/3', 'Dm1': '40*CA**2*CF/9 - 14*CA*CF**2/9 - 16*CA*CF*NF/9 - 4*CF**3 + 20*CF**2*NF/9', 'Dp2': '-30*CA**2*CF*z2 + 121*CA**2*CF/9 + 96*CA*CF**2*z2 + 472*CA*CF**2/9 - 44*CA*CF*NF/9 - 104*CF**3*z2 + 4*CF**3 - 64*CF**2*NF/9 + 4*CF*NF**2/9', 'Dm2': '14*CA**2*CF*z2 + 81*CA**2*CF - 96*CA*CF**2*z2 - 152*CA*CF**2/3 - 196*CA*CF*NF/9 + 104*CF**3*z2 - 60*CF**3 + 80*CF**2*NF/3 + 4*CF*NF**2/9'}
DKMV: {'texPns0R': '4*CF*N**2*z3 - 2*CF*N**2 - 4*CF*N*z2 + 2*CF*N + CF + 2*CF/N...', 'texPns1R': '-12*CA*CF*z3 - 421*CA*CF/18 + 302*CA*CF/(9*N) - 22*CA*CF/(3*N**2) + 16*CF**2*z3 ...', 'texPns2R': '92*CA**2*CF*z2/N**2 - 3934*CA**2*CF/(27*N**2) - 60*CA**2*CF*z2/N**3 + 242*CA**2*...'}


==> anc/numbers/deposit/T16/py_parse_sources.py <==
#!/usr/bin/env python3
"""T16, engine 1 (Python 3 + SymPy, exact rationals).

Reads the sources of the data side at x^0 and writes the coefficients of x^0 ln^m x
(and, for DKMV App. A, the Laurent coefficients at N = 0) to py_sources.json.

Sources, all local (no network):
  MVV  hep-ph/0403192, MVV3.tex: blocks texPqq0 (eq. 4.5), texPqq1p (4.6), texPqq1m (4.7),
       texPqq2p (4.9), texPqq2m (4.10); printed small-x coefficients D_0..D_2 of eqs. (4.15), (4.17).
  DKMV 2202.10362, xto0-DIS.tex App. A: texPns0R, texPns1R, texPns2R (P^+ Laurent series at N = 0).
  GvMSY 2604.09534 ancillary files: Pqq3NSpXto0.m, Pqq3NSmXto0.m (x -> 0 limit), and the full
       x-space files Pqq3NSp.m, Pqq3NSm.m, whose x^0 limit is taken here.

The x -> 0 rule: an HPL with every index zero is ln^w x / w!; an HPL with any nonzero index is
O(x ln^k x) and drops; pqq(+-x), (1 +- x), 1/(1 +- x) are regular at x = 0 and take their value
there; delta(1-x) drops; the plus distribution [ln^n(1-x)/(1-x)]_+ equals 1 at x = 0 for n = 0
and 0 for n >= 1. The non-singlet functions contain no 1/x, which the program checks.

Written for this item; imports nothing from the project.
"""
import json, re, sys
from math import factorial
from sympy import Integer, symbols, expand, Poly, sympify

sys.setrecursionlimit(100000)

ROOT = 'PROJECT/'
MVV = ROOT + 'ma_a/derive_iree/papers/src0403192/MVV3.tex'
DKMV = ROOT + 'ma_a/dossier/papers/src2202/xto0-DIS.tex'
ANC = ROOT + 'ma_a/dossier/papers/src2604/anc/'

L, N, CA, CF, NF, B0, dFA, dFF = symbols('L N CA CF NF B0 dFA dFF')
Z = {k: symbols('z%d' % k) for k in range(2, 8)}
NS = {'Integer': Integer, 'L': L, 'N': N, 'CA': CA, 'CF': CF, 'NF': NF, 'B0': B0,
      'dFA': dFA, 'dFF': dFF}
NS.update({'z%d' % k: v for k, v in Z.items()})


def hpl_x0(idx):
    """x -> 0 value of H_idx(x) as a string (MVV compressed or uncompressed indices)."""
    if all(i == 0 for i in idx):
        w = len(idx)
        return '(L**%d/%d)' % (w, factorial(w))
    return '(0)'


def wrap_integers(s):
    return re.sub(r'(?<![A-Za-z_0-9.])(\d+)(?![0-9.])', r'Integer(\1)', s)


def implicit_mult(s):
    # any remaining whitespace between two operands is a product
    prev = None
    while prev != s:
        prev = s
        s = re.sub(r'([A-Za-z_0-9)])\s+([A-Za-z_(])', r'\1*\2', s)
        s = re.sub(r'\)([A-Za-z_(])', r')*\1', s)
    return s


def evaluate(s, label):
    try:
        return expand(eval(s, {'__builtins__': {}}, NS))
    except Exception as e:  # report the context
        print('EVAL FAILURE in', label, ':', e)
        print(s[:2000])
        raise


# ---------------------------------------------------------------- TeX blocks
def read_tex_block(path, name):
    """Text of the %%L %%<name> = ... %%; block, only the parts inside %%START ... %%STOP,
    comment lines dropped. Returns (text, first line, last line), 1-based."""
    lines = open(path).read().split('\n')
    start = None
    for i, l in enumerate(lines):
        if re.match(r'\s*%%L\s+%%' + name + r'\s*=', l):
            start = i
            break
    if start is None:
        raise KeyError(name)
    head = re.match(r'\s*%%L\s+%%' + name + r'\s*=(.*)', lines[start]).group(1)
    out = [head]
    inside = True
    i = start + 1
    while True:
        s = lines[i].strip()
        if s.startswith('%%;'):
            break
        if s.startswith('%%STOP'):
            inside = False
        elif s.startswith('%%START'):
            inside = True
        elif s.startswith('%'):
            pass
        elif inside:
            out.append(lines[i])
        i += 1
    return ' '.join(out), start + 1, i + 1


def replace_braced(s, macro, fn):
    """Replace macro{...} (balanced braces) by fn(content)."""
    while True:
        k = s.find(macro + '{')
        if k < 0:
            return s
        j = k + len(macro) + 1
        depth = 1
        while depth:
            if s[j] == '{':
                depth += 1
            elif s[j] == '}':
                depth -= 1
            j += 1
        s = s[:k] + fn(s[k + len(macro) + 1:j - 1]) + s[j:]


def tex_to_py(s, previous=None):
    for tok in ['\\nonumber', '\\nn', '\\\\', '&&', '&', '\\quad', '\\hspn']:
        s = s.replace(tok, ' ')
    s = re.sub(r'\\\\\[[^\]]*\]', ' ', s)
    s = replace_braced(s, '\\mbox', lambda c: ' ')
    s = replace_braced(s, '\\hphantom', lambda c: ' ')
    for tok in ['\\,', '\\:', '\\!', '\\;']:
        s = s.replace(tok, ' ')
    # fractions: innermost first
    prev = None
    while prev != s:
        prev = s
        s = re.sub(r'\{([^{}]*)\\over([^{}]*)\}', r'((\1)/(\2))', s)
        s = re.sub(r'\\(?:frct|frac)\{([^{}]*)\}\{([^{}]*)\}', r'((\1)/(\2))', s)
    s = replace_braced(s, '\\colour4colour', lambda c: '(' + c + ')')
    for tok in ['\\bigg', '\\Bigg', '\\Big', '\\big', '\\left', '\\right']:
        s = s.replace(tok, ' ')
    s = s.replace('\\{', '(').replace('\\}', ')')
    s = s.replace('[', '(').replace(']', ')')
    s = s.replace('\\*', '*')
    s = re.sub(r'\\pqq\(\s*x\s*\)', '(1)', s)
    s = re.sub(r'\\pqq\(\s*-\s*x\s*\)', '(1)', s)
    s = re.sub(r'\\delta\(\s*1\s*-\s*x\s*\)', '(0)', s)
    s = re.sub(r'\\H(h*)\(([^()]*)\)',
               lambda m: hpl_x0([int(t) for t in m.group(2).split(',')]), s)
    s = re.sub(r'\\z(\d)', r'z\1', s)
    for a, b in [('\\n2f', '(NF**2)'), ('\\cas', '(CA**2)'), ('\\cfs', '(CF**2)'),
                 ('\\bos', '(B0**2)'), ('\\bo', 'B0'), ('\\ca', 'CA'), ('\\cf', 'CF'),
                 ('\\nf', 'NF')]:
        s = s.replace(a, b)
    s = re.sub(r'\\NMx(\d)', r'N**(-\1)', s)
    s = re.sub(r'\\NPx(\d)', r'N**(\1)', s)
    s = re.sub(r'\^\{([^{}]*)\}', r'**(\1)', s)
    s = s.replace('^', '**')
    if previous is not None:
        s = s.replace(previous[0], '(' + previous[1] + ')')
    if '\\' in s:
        raise ValueError('unconverted macro: ' + s[s.index('\\'):s.index('\\') + 40])
    if re.search(r'(?<![A-Za-z_])x(?![A-Za-z_0-9])', s):
        # remaining x is regular at x = 0: check it never divides
        if re.search(r'/\s*\(?\s*x', s):
            raise ValueError('1/x found')
        s = re.sub(r'(?<![A-Za-z_])x(?![A-Za-z_0-9])', '(0)', s)
    s = wrap_integers(s)
    s = implicit_mult(s)
    return s


# ---------------------------------------------------------------- printed D coefficients
def mvv_printed_D(first, last):
    lines = open(MVV).read().split('\n')[first - 1:last]
    s = ' '.join(l for l in lines if not l.strip().startswith('%'))
    s = s.replace('\\bea', ' ').replace('\\eea', ' ')
    s = re.sub(r'\\label\{[^}]*\}', ' ', s)
    s = re.sub(r'\\\\\[[^\]]*\]', ' ', s)
    s = s.replace('\\\\', ' ').replace('\\nonumber', ' ').replace('&', ' ')
    s = replace_braced(s, '\\mbox', lambda c: ' ')
    for tok in ['\\,', '\\:', '\\!', '\\;']:
        s = s.replace(tok, ' ')
    s = re.sub(r'C_([AF])\^\{\s*(\d)\}', r'(C\1**\2)', s)
    s = re.sub(r'n_\{\s*f\}\^\{\s*(\d)\}', r'(NF**\1)', s)
    s = re.sub(r'C_([AF])', r'C\1', s)
    parts = re.split(r'D_(\d)\^[+-]\s*=', s)
    out = {}
    for k in range(1, len(parts), 2):
        body = parts[k + 1].strip().rstrip(',').strip()
        body = re.sub(r',\s*$', '', body)
        body = body.replace(', ', ' ')
        body = body.rstrip(' ,')
        out[int(parts[k])] = tex_to_py(body)
    return out


# ---------------------------------------------------------------- Mathematica files
def mma_to_py(s):
    s = ' '.join(s.split())
    s = re.sub(r'HPL\[\{([^}]*)\},\s*x\s*\]',
               lambda m: hpl_x0([int(t) for t in m.group(1).split(',')]), s)
    s = re.sub(r'plusDis\[\s*(\d+)\s*,\s*1\s*-\s*x\s*\]',
               lambda m: '(1)' if m.group(1) == '0' else '(0)', s)
    s = re.sub(r'delta\[\s*1\s*-\s*x\s*\]', '(0)', s)
    s = re.sub(r'Log\[x\]', 'L', s)
    s = re.sub(r'zeta\[(\d)\]', r'z\1', s)

    def col(m):
        c = m.group(1).replace(' ', '')
        c = c.replace('d4FA/nc', 'dFA').replace('(d4FF*nf)/nc', '(dFF*nf)')
        if 'd33' in c or 'nc' in c:
            raise ValueError('unexpected color structure ' + c)
        c = c.replace('ca', 'CA').replace('cf', 'CF').replace('nf', 'NF')
        return '(' + c + ')'
    s = re.sub(r'color\[([^\]]*)\]', col, s)
    if '[' in s or ']' in s or '{' in s:
        raise ValueError('unconverted bracket: ' + s[:200])
    if re.search(r'/\s*\(?\s*x\b', s) or re.search(r'x\^-', s):
        raise ValueError('1/x found')
    s = s.replace('^', '**')
    s = re.sub(r'(?<![A-Za-z_])x(?![A-Za-z_0-9])', '(0)', s)
    s = wrap_integers(s)
    return s


def split_top(s):
    """Split a long sum at depth-0 binary + and - so that eval never meets a huge chain."""
    terms, depth, cur = [], 0, []
    i = 0
    while i < len(s):
        c = s[i]
        if c == '(':
            depth += 1
        elif c == ')':
            depth -= 1
        if depth == 0 and c in '+-' and cur and ''.join(cur).strip() and \
                ''.join(cur).rstrip()[-1] not in '*/(':
            terms.append(''.join(cur))
            cur = [c]
        else:
            cur.append(c)
        i += 1
    terms.append(''.join(cur))
    return [t for t in terms if t.strip()]


def eval_long(s, label):
    total = Integer(0)
    for t in split_top(s):
        total += evaluate(t, label)
    return expand(total)


def ser(e):
    return str(expand(e))


def main():
    out = {'engine': 'Python %s, SymPy' % sys.version.split()[0], 'x0': {}, 'dkmv_laurent': {},
           'mvv_printed_D': {}, 'locators': {}}
    # MVV TeX blocks
    p1p_txt, a1, b1 = read_tex_block(MVV, 'texPqq1p')
    p1p_py = tex_to_py(p1p_txt)
    p1p = evaluate(p1p_py, 'texPqq1p')
    p1m_txt, a2, b2 = read_tex_block(MVV, 'texPqq1m')
    p1m_txt = p1m_txt.replace('texPqq1p', ' PREV ')
    p1m = evaluate(tex_to_py(p1m_txt, previous=('PREV', p1p_py)), 'texPqq1m')
    p2p_txt, a3, b3 = read_tex_block(MVV, 'texPqq2p')
    p2p_py = tex_to_py(p2p_txt)
    p2p = evaluate(p2p_py, 'texPqq2p')
    p2m_txt, a4, b4 = read_tex_block(MVV, 'texPqq2m')
    p2m_txt = p2m_txt.replace('texPqq2p', ' PREV ')
    p2m = evaluate(tex_to_py(p2m_txt, previous=('PREV', p2p_py)), 'texPqq2m')
    p0_txt, a0, b0 = read_tex_block(MVV, 'texPqq0')
    p0 = evaluate(tex_to_py(p0_txt), 'texPqq0')
    out['x0']['MVV_P0'] = ser(p0)
    out['x0']['MVV_P1p'] = ser(p1p)
    out['x0']['MVV_P1m'] = ser(p1m)
    out['x0']['MVV_P2p'] = ser(p2p)
    out['x0']['MVV_P2m'] = ser(p2m)
    out['locators'].update({'MVV_P0': 'MVV3.tex l. %d-%d (eq. 4.5)' % (a0, b0),
                            'MVV_P1p': 'MVV3.tex l. %d-%d (eq. 4.6)' % (a1, b1),
                            'MVV_P1m': 'MVV3.tex l. %d-%d (eq. 4.7)' % (a2, b2),
                            'MVV_P2p': 'MVV3.tex l. %d-%d (eq. 4.9)' % (a3, b3),
                            'MVV_P2m': 'MVV3.tex l. %d-%d (eq. 4.10)' % (a4, b4)})
    # printed small-x coefficients
    dp = mvv_printed_D(2643, 2665)
    dm = mvv_printed_D(2681, 2708)
    for k in (0, 1, 2):
        out['mvv_printed_D']['Dp%d' % k] = ser(evaluate(dp[k], 'D+%d' % k))
        out['mvv_printed_D']['Dm%d' % k] = ser(evaluate(dm[k], 'D-%d' % k))
    out['locators']['mvv_printed_D'] = 'MVV3.tex l. 2643-2665 (eq. 4.15), l. 2681-2708 (eq. 4.17)'
    # DKMV App. A
    for name in ('texPns0R', 'texPns1R', 'texPns2R'):
        txt, a, b = read_tex_block(DKMV, name)
        e = evaluate(tex_to_py(txt), name)
        e = expand(e.subs(B0, Integer(11) / 3 * CA - Integer(2) / 3 * NF))
        out['dkmv_laurent'][name] = ser(e)
        out['locators'][name] = 'xto0-DIS.tex l. %d-%d' % (a, b)
    # GvMSY
    for tag, fname in (('GvMSY_P3p_Xto0', 'Pqq3NSpXto0.m'), ('GvMSY_P3m_Xto0', 'Pqq3NSmXto0.m'),
                       ('GvMSY_P3p_full', 'Pqq3NSp.m'), ('GvMSY_P3m_full', 'Pqq3NSm.m')):
        txt = open(ANC + fname).read()
        e = eval_long(mma_to_py(txt), fname)
        out['x0'][tag] = ser(e)
        out['locators'][tag] = 'src2604/anc/' + fname
    json.dump(out, open('py_sources.json', 'w'), indent=1)
    # short log
    for k, v in out['x0'].items():
        print(k, ':', 'polynomial in L of degree', Poly(sympify(v, locals=NS), L).degree())
    print('printed D:', out['mvv_printed_D'])
    print('DKMV:', {k: v[:80] + '...' for k, v in out['dkmv_laurent'].items()})


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/T16/readme_formula_check.gp <==
\\ T16: effect of the three candidate values of the quartic invariant in SU(3) on S_4 and on the x^0 difference
\\ -S_4/24 + C_F S_3/6 (numbers from gp_data_side.out, typed from S4vec, S3vec; checked equal there)
s3(ca,cf) = 60*cf*ca^2 - 192*cf^2*ca + 144*cf^3;
s4(ca,cf,d) = -912*cf*ca^3 + 3120*cf^2*ca^2 - 3264*cf^3*ca + 960*cf^4 + 1152*d;
{
  foreach([[5/2, "d_Fd_A/N_R = (N^2-1)(N^2+6)/48 (README value, explicit generators)"],
           [5/6, "(N^2-1)(N^2+6)/(48 N) (README formula as printed)"],
           [15/16, "d_Fd_A/N_A = N(N^2+6)/48"]], v,
    my(d = v[1]);
    print(v[2], ":  d = ", d, ",  S_4/zeta_2 = ", s4(3, 4/3, d), ",  -S_4/24 + C_F S_3/6 = ", -s4(3,4/3,d)/24 + 4/3*s3(3,4/3)/6));
}
quit;


==> anc/numbers/deposit/T16/readme_formula_check.log <==
d_Fd_A/N_R = (N^2-1)(N^2+6)/48 (README value, explicit generators):  d = 5/2,  S_4/zeta_2 = -5632/27,  -S_4/24 + C_F S_3/6 = 1376/81
(N^2-1)(N^2+6)/(48 N) (README formula as printed):  d = 5/6,  S_4/zeta_2 = -57472/27,  -S_4/24 + C_F S_3/6 = 7856/81
d_Fd_A/N_A = N(N^2+6)/48:  d = 15/16,  S_4/zeta_2 = -54232/27,  -S_4/24 + C_F S_3/6 = 7451/81


==> anc/numbers/deposit/T16/run_all.sh <==
#!/bin/bash
# T16: rebuild every output of this folder from the sources (about 15 s, no Wolfram kernel).
set -euo pipefail
cd "$(dirname "$0")"
python3 -B py_parse_sources.py   > py_parse_sources.log 2>&1   # engine 1: parse MVV TeX, DKMV App. A, GvMSY files
python3 -B py_data_side.py       > py_data_side.log 2>&1       # engine 1: route checks, S_n, V_n
./gp_convert.sh                  > gp_convert.log 2>&1         # engine 2: sed/awk conversions to GP
gp -q gp_data_side.gp </dev/null > gp_data_side.log 2>&1       # engine 2: route checks, S_n, V_n
python3 -B compare.py            > compare.log 2>&1            # engines against each other and the accepted values
python3 -B groups_check.py       > groups_check_py.log 2>&1    # quartic invariant from explicit generators
gp -q groups_check.gp </dev/null > groups_check_gp.log 2>&1
gp -q readme_formula_check.gp </dev/null > readme_formula_check.log 2>&1
python3 -B su3_printed_check.py  > su3_printed_check_py.log 2>&1   # printed QCD expansions (four-loop paper, MVV 4.16/4.18)
gp -q su3_printed_check.gp </dev/null > su3_printed_check_gp.log 2>&1
python3 -B side_D3.py            > side_D3.log 2>&1
python3 -B make_table.py         > make_table.log 2>&1          # LaTeX tables and macros
./mutation_test.sh               > mutation_test.log 2>&1
echo "compare:   $(tail -1 compare.log)"
echo "printed:   $(grep disagreements su3_printed_check_py.log)"
n=$(grep -c 'number of disagreements: [1-9]' mutation_test.log || true)
echo "mutations: $n of 4 fire (M2a is the control and must not)"
m2a=$(awk '/^M2a mutated/{f=1} f && /number of disagreements/{print $NF; exit}' mutation_test.log)
[ "$n" -eq 3 ] && [ "$m2a" = "0" ]


==> anc/numbers/deposit/T16/side_D3.log <==
D_3^+ printed - (ln x coefficient of the full function) = 0
D_3^- printed - (ln x coefficient of the full function) = -32*CF**2*NF*z2/3 + 32*CF**2*NF/3
ln x coefficient of (4.10) in SU(3): 4.345679*NF**2 - 172.69331*NF + 1465.9332  [eq. (4.18) prints 1465.93 - 172.693 nf + 4.345679 nf^2]


==> anc/numbers/deposit/T16/side_D3.py <==
#!/usr/bin/env python3
"""T16 side check (not used in the table): printed D_3^pm of MVV eqs. (4.15), (4.17) against the
ln x coefficient at x^0 of the full eqs. (4.9), (4.10) parsed by py_parse_sources.py."""
import json
from sympy import sympify, expand, Poly
import py_parse_sources as P
src = json.load(open('py_sources.json'))
for s, rng, key in (('+', (2643, 2664), 'MVV_P2p'), ('-', (2681, 2707), 'MVV_P2m')):
    D = P.mvv_printed_D(*rng)
    d3 = P.evaluate(D[3], 'D3' + s)
    full = sympify(src['x0'][key], locals=P.NS)
    lnx = expand(Poly(full, P.L).coeff_monomial(P.L))
    print('D_3^%s printed - (ln x coefficient of the full function) = %s' % (s, expand(d3 - lnx)))
# numerical control with eq. (4.18) of MVV, D_3^- = 1465.93 - 172.693 n_f + 4.345679 n_f^2 (SU(3))
from sympy import zeta, N as num, symbols
full = sympify(src['x0']['MVV_P2m'], locals=P.NS)
lnx = expand(Poly(full, P.L).coeff_monomial(P.L))
v = lnx.subs({P.CA: 3, P.CF: sympify('4/3'), P.Z[2]: zeta(2), P.Z[3]: zeta(3)})
print('ln x coefficient of (4.10) in SU(3):', expand(num(v, 8)), ' [eq. (4.18) prints 1465.93 - 172.693 nf + 4.345679 nf^2]')


==> anc/numbers/deposit/T16/su3_printed_check.gp <==
\\ T16: the same comparison in PARI/GP, from the GP route (gp_data_side.out is not used, the x -> 0
\\ files are read again through gp_in/). Printed values from src2604/main.tex l. 738-743, 812-815.
L; ca; cf; nf; dFA; dFF; z2; z3; z4; z5; z6;
read("gp_in/P3pX0.gp"); read("gp_in/P3mX0.gp");
su3(e) = substvec(e, ['ca, 'cf, 'dFA], [3, 4/3, 5/2]);
{pr = [[P3pX0, 6, 256/729], [P3pX0, 5, 3200/243 - 256/243*nf],
      [P3pX0, 4, -14240/243*z2 + 89008/243 - 7616/243*nf + 64/81*nf^2],
      [P3mX0, 6, 3632/3645], [P3mX0, 5, 22496/1215 - 1184/1215*nf],
      [P3mX0, 4, -21104/243*z2 + 107168/243 - 8408/243*nf + 80/81*nf^2]];}
{
  for (i = 1, #pr, my(d = su3(polcoeff(pr[i][1], pr[i][2], 'L)) - pr[i][3]);
    print(if (i <= 3, "P3+", "P3-"), " ln^", pr[i][2], " x : entry - printed = ", d));
}
quit;


==> anc/numbers/deposit/T16/su3_printed_check.py <==
#!/usr/bin/env python3
"""T16: the general-color x^0 entries of P^(3)+- (engine 1, py_data_side.json) evaluated in QCD
(C_A = 3, C_F = 4/3, d_F d_A/N_R = 5/2) against the SU(3) expansion printed in the appendix
"Splitting functions in the small-x limit" of the four-loop paper (src2604/main.tex l. 738-743
for P^(3)+, l. 812-815 for P^(3)-), transcribed by hand below."""
import json
from sympy import symbols, sympify, expand, Rational as Q
CA, CF, NF, dFA, z2 = symbols('CA CF NF dFA z2')
I = json.load(open('py_data_side.json'))['inputs']
SU3 = {CA: 3, CF: Q(4, 3), dFA: Q(5, 2)}
printed = {
    'P3+_L6': Q(256, 729),
    'P3+_L5': Q(3200, 243) - Q(256, 243) * NF,
    'P3+_L4': -Q(14240, 243) * z2 + Q(89008, 243) - Q(7616, 243) * NF + Q(64, 81) * NF**2,
    'P3-_L6': Q(3632, 3645),
    'P3-_L5': Q(22496, 1215) - Q(1184, 1215) * NF,
    'P3-_L4': -Q(21104, 243) * z2 + Q(107168, 243) - Q(8408, 243) * NF + Q(80, 81) * NF**2,
}
bad = 0
for k, v in printed.items():
    mine = expand(sympify(I[k], locals={'CA': CA, 'CF': CF, 'NF': NF, 'dFA': dFA, 'z2': z2}).subs(SU3))
    d = expand(mine - v)
    bad += d != 0
    print('%-8s entry at SU(3) = %-50s printed = %-50s %s' % (k, mine, v, 'agree' if d == 0 else 'DIFFER ' + str(d)))
for dv, lab in ((Q(15, 16), 'd_Fd_A/N_A'), (Q(5, 6), 'README formula')):
    mine = expand(sympify(I['P3+_L4'], locals={'CA': CA, 'CF': CF, 'NF': NF, 'dFA': dFA, 'z2': z2}).subs({CA: 3, CF: Q(4, 3), dFA: dv}))
    print('control, P3+_L4 with the invariant = %s (%s): %s  (differs from print: %s)' % (dv, lab, mine, expand(mine - printed['P3+_L4']) != 0))
print('disagreements:', bad)

# MVV eqs. (4.16), (4.18) (MVV3.tex l. 2668-2676, 2710-2718): numerical QCD values of D_0, D_1, D_2
from sympy import zeta, N as num
mvv_num = {'P2+_L4': (1.58025, 0, 0), 'P2+_L3': (29.6296, -2.37037, 0), 'P2+_L2': (295.042, -32.1975, 0.592592),
           'P2-_L4': (1.43210, 0, 0), 'P2-_L3': (35.5556, -3.16049, 0), 'P2-_L2': (399.205, -39.7037, 0.592592)}
for k, (c0, c1, c2) in mvv_num.items():
    e = expand(sympify(I[k], locals={'CA': CA, 'CF': CF, 'NF': NF, 'dFA': dFA, 'z2': z2}).subs(SU3).subs(z2, zeta(2)))
    got = [float(num(e.coeff(NF, j) if j else e.subs(NF, 0), 12)) for j in (0, 1, 2)]
    rel = max(abs(g - p) / max(abs(p), 1e-9) for g, p in zip(got, (c0, c1, c2)) if p != 0)
    bad += rel >= 2e-5
    print('%-7s QCD value %s, printed (%s, %s, %s), max relative difference %.1e %s'
          % (k, ['%.6g' % g for g in got], c0, c1, c2, rel, 'agree to the printed digits' if rel < 2e-5 else 'DIFFER'))
import sys
sys.exit(1 if bad else 0)


==> anc/numbers/deposit/T16/su3_printed_check_gp.log <==
P3+ ln^6 x : entry - printed = 0
P3+ ln^5 x : entry - printed = 0
P3+ ln^4 x : entry - printed = 0
P3- ln^6 x : entry - printed = 0
P3- ln^5 x : entry - printed = 0
P3- ln^4 x : entry - printed = 0


==> anc/numbers/deposit/T16/su3_printed_check_py.log <==
P3+_L6   entry at SU(3) = 256/729                                            printed = 256/729                                            agree
P3+_L5   entry at SU(3) = 3200/243 - 256*NF/243                              printed = 3200/243 - 256*NF/243                              agree
P3+_L4   entry at SU(3) = 64*NF**2/81 - 7616*NF/243 - 14240*z2/243 + 89008/243 printed = 64*NF**2/81 - 7616*NF/243 - 14240*z2/243 + 89008/243 agree
P3-_L6   entry at SU(3) = 3632/3645                                          printed = 3632/3645                                          agree
P3-_L5   entry at SU(3) = 22496/1215 - 1184*NF/1215                          printed = 22496/1215 - 1184*NF/1215                          agree
P3-_L4   entry at SU(3) = 80*NF**2/81 - 8408*NF/243 - 21104*z2/243 + 107168/243 printed = 80*NF**2/81 - 8408*NF/243 - 21104*z2/243 + 107168/243 agree
control, P3+_L4 with the invariant = 15/16 (d_Fd_A/N_A): 64*NF**2/81 - 7616*NF/243 + 3985*z2/243 + 89008/243  (differs from print: True)
control, P3+_L4 with the invariant = 5/6 (README formula): 64*NF**2/81 - 7616*NF/243 + 5200*z2/243 + 89008/243  (differs from print: True)
disagreements: 0
P2+_L4  QCD value ['1.58025', '0', '0'], printed (1.58025, 0, 0), max relative difference 2.0e-06 agree to the printed digits
P2+_L3  QCD value ['29.6296', '-2.37037', '0'], printed (29.6296, -2.37037, 0), max relative difference 1.0e-06 agree to the printed digits
P2+_L2  QCD value ['295.042', '-32.1975', '0.592593'], printed (295.042, -32.1975, 0.592592), max relative difference 1.0e-06 agree to the printed digits
P2-_L4  QCD value ['1.4321', '0', '0'], printed (1.4321, 0, 0), max relative difference 8.6e-07 agree to the printed digits
P2-_L3  QCD value ['35.5556', '-3.16049', '0'], printed (35.5556, -3.16049, 0), max relative difference 1.2e-06 agree to the printed digits
P2-_L2  QCD value ['399.205', '-39.7037', '0.592593'], printed (399.205, -39.7037, 0.592592), max relative difference 1.0e-06 agree to the printed digits


==> anc/numbers/deposit/T18/SHA256SUMS <==
30194a937a7a499c9b6a1f159fa4024359b7edb0c357381a3c1e066a14e1148a  c1_color.py
ed3b9d86a93437e8121d9062218ae25bfda195cbaa4f6559b30fa741ae61853c  c3_solver.py
91bdcc7913f02b342f12ee7297cf349ef28e200ea1be6126e0bdd76f29f73070  c5_compare.py
0dda1e36f7a827c673da293e397e2d98012958400ea7ae4d43bd641ee1ae73c2  c6_mixing.py
b5ad56b5b036dec88b4b358ecfb13953c8a62ba9eb7b088459f3927d9eecf8bf  c7_tree.py
28b88162ad8d7572d73d09d0f75b5f52abe68a89457d0e39a90d2c10bfa2beb8  c8_closed.py
0b7a8bc0578f3489b66279964a78ec04ea51f6903ca055deefff9e2586898bdd  c2_color.g
4f92d226dcf50c662cae9622e9649fad37cf959a39c73fdffc7b022cf895d652  c2_color_gap.gp
614a2ac77ae9f2f1901126b0a22ad6a7e772f3f6687b3201a96269a9e4a3b93a  c4_solver.gp
e5c62edd03d8d69a574cd7ea28a35c1fb41dbc0c95199984f6fa3710a051d3dd  c6_mixing.gp
27fe878c7b990173d0a68fa168e39998f76ed8aa7dea594eb1553971a3f96007  c1_color.out
677d57d6d9356a93e8027aa33d9a99f567ef3d0ee94736b829b028fd6fe82d85  c2_color_gap.out
bbacc0faec4bb8bf261489e45b17c825459331bc9286279c3541737e0ce1f185  c3_solver.out
3b77e281cb8b57155b28debd2703db8d5fbe5e6b78d0239b6a7d0514b94f1b1d  c4_solver_gp.out
990a4230a500652f96e4a5598ed894b7f3acf5a814410336c422971a51ee6fef  c5_compare.out
14ac1cffd586bd519a3fe5bde4734153eac442fa0c2e86d69f4cbf9ddaa3d2b5  c6_mixing_gp.out
519aee433583ed2c50d682a173812c48b6d6037d3efd2f483a6b547aa981fad8  c6_mixing.out
8a88498dbce5db04b90098f9879019f34e8cb13465ecee2791cbd368efc9979e  c7_tree.out
1ee3aea0b41f9a74781ddf16fafaa33d0135320ca9766418fe2c933a96fe8f21  c8_closed.out
123954bda22c3edb306db8c1f055d07537c865903e53218f56745ce4a6bfe8df  c1_color.json
d2728724d9c7264ec3606710f5bb38c429d685bbc2eebd576b566f1be72b0e5f  c3_solver.json
20abbbb7b6209e8bcc70dace4ab9a94a0521592f775f83a9b6510981def95a6c  run_all.sh


==> anc/numbers/deposit/T18/adv/SHA256SUMS <==
e184306060e51ad3824af088f9057773ee7de01028180cedec995cbfd9adf2a5  a1_color.wl
957624534e1956d84c95fc504cda31a603f6a7ae2ddef23bb380a293cd252b75  a2_tree.jl
2b6e60bc0603fd443c6ae2ce0b67454762664e6a23905657cf1eca448abdc29c  a3_solver.wl
0fd24f7d7c4219d35c1f6c60821aa8333e15b401a4b2319b9d38725d09bad27e  a4_solver.jl
cea62d5efd585dacbc5588ff515272dcf512808f57fa56d64d0e65151077c8c8  a5_mixing.gp
72da322bfe5d525c7ae83650eff90222a00a4a1811cb4eae37482cff0f8b2bd9  a6_compare.py
aa5592e5622c3b978143cd20f0f476c2b9bb29b8267b8c856d5eb5c6fd65810e  a7_mutations.jl
fbb888f68746d0338b8c4138a34676196d2199c057bbe13099bdf36ee34c3a34  run_all.sh
58faf9820e4217f0923a5efd5ed68f78305e66042395e8df23d1467d25645e1f  a1_color.out
3b07188b272378a5bc76aca943109dee738a1ecaa63834abae36b87d2ad616f8  a2_tree.out
e32725eacc164ed1e2544387fa30e8cebf34d5729e2cef3ef3f08989fbe389f0  a3_solver.out
38962cb7ac9ca640dce4bb5ff1970cd92eaf6c99be01bc7be5b062fc2b12e164  a4_solver.out
45e107c8433bca8bf32485d816fd16f61b6b8957775735b571064e8dd5e60fb2  a5_mixing.out
bf1bec500cdf1b458eb80e48a578e915ffa439b417ce40b31aa334fe817cd540  a6_compare.out
d9813e93df595931871b24b652ee22a0df6d17ce9b03044f384f2bdc88e61165  a7_mutations.out
509ab33ed607e48b10f3f9315aa172a15e60ab0321147400f3518dc2a1ae948b  a3_channels.txt
57a7f51e606c8022a686f8b2aa4ae9d6b3fd5fb66908a3a31d2b10fe3ad35649  a1_color.m


==> anc/numbers/deposit/T18/adv/a1_color.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{<|"name" -> "SU(2)", "nA" -> 3, "closure" -> 0, "CA" -> 2, "CF" -> 3/4, 
  "completeness" -> 0, "orthogonality" -> 0, "Trc_transition_residual" -> 0, 
  "channels" -> {{0, 1, 1}, {2, -1, 3}, {6, 1, 5}}, 
  "T" -> {{0, -4, 0}, {-4/3, 0, -5/3}, {0, -1, 0}}, "dimSym" -> True, 
  "oppositeParityOnly" -> True, "rungs_ok" -> True, 
  "singletRow" -> {0, -4, 0}, "i1" -> 1, "i8a" -> 2, "M1" -> -2, "M2" -> -48, 
  "M3" -> 416, "dAA_over_NA" -> 20/3, "Y" -> 6|>, 
 <|"name" -> "SU(3)", "nA" -> 8, "closure" -> 0, "CA" -> 3, "CF" -> 4/3, 
  "completeness" -> 0, "orthogonality" -> 0, "Trc_transition_residual" -> 0, 
  "channels" -> {{0, 1, 1}, {3, 1, 8}, {3, -1, 8}, {6, -1, 20}, {8, 1, 27}}, 
  "T" -> {{0, 0, -6, 0, 0}, {0, 0, -3/2, -3, 0}, {-3/4, -3/2, 0, 0, -9/4}, 
    {0, -6/5, 0, 0, -9/5}, {0, 0, -2/3, -4/3, 0}}, "dimSym" -> True, 
  "oppositeParityOnly" -> True, "rungs_ok" -> True, 
  "singletRow" -> {0, 0, -6, 0, 0}, "i1" -> 1, "i8a" -> 3, "M1" -> -9/2, 
  "M2" -> -72, "M3" -> 936, "dAA_over_NA" -> 135/8, "Y" -> 27/2|>, 
 <|"name" -> "SU(4)", "nA" -> 15, "closure" -> 0, "CA" -> 4, "CF" -> 15/8, 
  "completeness" -> 0, "orthogonality" -> 0, "Trc_transition_residual" -> 0, 
  "channels" -> {{0, 1, 1}, {4, 1, 15}, {4, -1, 15}, {6, 1, 20}, {8, -1, 90}, 
    {10, 1, 84}}, "T" -> {{0, 0, -8, 0, 0, 0}, {0, 0, -2, 0, -4, 0}, 
    {-8/15, -2, 0, -2/3, 0, -14/5}, {0, 0, -1/2, 0, -9/2, 0}, 
    {0, -2/3, 0, -1, 0, -7/3}, {0, 0, -1/2, 0, -5/2, 0}}, "dimSym" -> True, 
  "oppositeParityOnly" -> True, "rungs_ok" -> True, 
  "singletRow" -> {0, 0, -8, 0, 0, 0}, "i1" -> 1, "i8a" -> 3, "M1" -> -8, 
  "M2" -> -96, "M3" -> 1664, "dAA_over_NA" -> 104/3, "Y" -> 24|>, 
 <|"name" -> "SO(5)", "nA" -> 10, "closure" -> 0, "CA" -> 3/2, "CF" -> 1, 
  "completeness" -> 0, "orthogonality" -> 0, "Trc_transition_residual" -> 0, 
  "channels" -> {{0, 1, 1}, {1, 1, 5}, {3/2, -1, 10}, {5/2, 1, 14}, 
    {3, -1, 35}, {4, 1, 35}}, "T" -> {{0, 0, -3, 0, 0, 0}, 
    {0, 0, -4/3, 0, -7/6, 0}, {-3/10, -2/3, 0, -7/60, 0, -7/6}, 
    {0, 0, -1/12, 0, -5/3, 0}, {0, -1/6, 0, -2/3, 0, -2/3}, 
    {0, 0, -1/3, 0, -2/3, 0}}, "dimSym" -> True, 
  "oppositeParityOnly" -> True, "rungs_ok" -> True, 
  "singletRow" -> {0, 0, -3, 0, 0, 0}, "i1" -> 1, "i8a" -> 3, "M1" -> -9/8, 
  "M2" -> -39/4, "M3" -> 507/8, "dAA_over_NA" -> 9/8, "Y" -> 117/128|>, 
 <|"name" -> "G2", "nA" -> 14, "closure" -> 0, "CA" -> 2, "CF" -> 1, 
  "completeness" -> 0, "orthogonality" -> 0, "Trc_transition_residual" -> 0, 
  "channels" -> {{0, 1, 1}, {2, -1, 14}, {7/3, 1, 27}, {4, -1, 77}, 
    {5, 1, 77}}, "T" -> {{0, -4, 0, 0, 0}, {-2/7, 0, -75/56, 0, -11/8}, 
    {0, -25/36, 0, -77/36, 0}, {0, 0, -3/4, 0, -5/4}, {0, -1/4, 0, -5/4, 0}}, 
  "dimSym" -> True, "oppositeParityOnly" -> True, "rungs_ok" -> True, 
  "singletRow" -> {0, -4, 0, 0, 0}, "i1" -> 1, "i8a" -> 2, "M1" -> -2, 
  "M2" -> -34/3, "M3" -> 884/9, "dAA_over_NA" -> 25/12, "Y" -> 17/12|>, 
 <|"name" -> "SO(7)", "nA" -> 21, "closure" -> 0, "CA" -> 5/2, "CF" -> 3/2, 
  "completeness" -> 0, "orthogonality" -> 0, "Trc_transition_residual" -> 0, 
  "channels" -> {{0, 1, 1}, {5/2, -1, 21}, {3, 1, 35}, {7/2, 1, 27}, 
    {5, -1, 189}, {6, 1, 168}}, "T" -> {{0, -5, 0, 0, 0, 0}, 
    {-5/21, 0, -4/3, -81/140, 0, -8/5}, {0, -4/5, 0, 0, -27/10, 0}, 
    {0, -9/20, 0, 0, -14/5, 0}, {0, 0, -1/2, -2/5, 0, -8/5}, 
    {0, -1/5, 0, 0, -9/5, 0}}, "dimSym" -> True, 
  "oppositeParityOnly" -> True, "rungs_ok" -> True, 
  "singletRow" -> {0, -5, 0, 0, 0, 0}, "i1" -> 1, "i8a" -> 2, "M1" -> -25/8, 
  "M2" -> -51/4, "M3" -> 1105/8, "dAA_over_NA" -> 695/192, "Y" -> 255/128|>, 
 <|"name" -> "SU(5)", "nA" -> 24, "closure" -> 0, "CA" -> 5, "CF" -> 12/5, 
  "completeness" -> 0, "orthogonality" -> 0, "Trc_transition_residual" -> 0, 
  "channels" -> {{0, 1, 1}, {5, 1, 24}, {5, -1, 24}, {8, 1, 75}, 
    {10, -1, 252}, {12, 1, 200}}, 
  "T" -> {{0, 0, -10, 0, 0, 0}, {0, 0, -5/2, 0, -5, 0}, 
    {-5/12, -5/2, 0, -5/4, 0, -10/3}, {0, 0, -2/5, 0, -28/5, 0}, 
    {0, -10/21, 0, -5/3, 0, -20/7}, {0, 0, -2/5, 0, -18/5, 0}}, 
  "dimSym" -> True, "oppositeParityOnly" -> True, "rungs_ok" -> True, 
  "singletRow" -> {0, 0, -10, 0, 0, 0}, "i1" -> 1, "i8a" -> 3, "M1" -> -25/2, 
  "M2" -> -120, "M3" -> 2600, "dAA_over_NA" -> 1525/24, "Y" -> 75/2|>}


==> anc/numbers/deposit/T18/adv/a1_color.out <==
QCD control (quark legs); expected eq. (8) of the draft: T = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)), born C_F - C_R/2
  SU(2): C_F = 3/4  channels (C_R, dim) = {{0, 1}, {2, 3}}  T = {{0, -3/2}, {-1/2, 0}}  expected {{0, -3/2}, {-1/2, 0}}  -T1.T3 eigenvalues {3/4, -1/4}
  SU(3): C_F = 4/3  channels (C_R, dim) = {{0, 1}, {3, 8}}  T = {{0, -8/3}, {-1/3, -5/6}}  expected {{0, -8/3}, {-1/3, -5/6}}  -T1.T3 eigenvalues {4/3, -1/6}
  SU(4): C_F = 15/8  channels (C_R, dim) = {{0, 1}, {4, 15}}  T = {{0, -15/4}, {-1/4, -3/2}}  expected {{0, -15/4}, {-1/4, -3/2}}  -T1.T3 eigenvalues {15/8, -1/8}
== SU(2): N_A = 3, C_A = 2, C_F(defining) = 3/4, dAA/N_A = 20/3, Y = 6   (0. s)
   closure residual 0, completeness 0, orthogonality 0, T_rc transition residual 0, dim(R)T_RR' symmetric True, T connects opposite parities only True, rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) True
   channels (C_R, eps_R, dim): {{0, 1, 1}, {2, -1, 3}, {6, 1, 5}}
   T_rc: {{0, -4, 0}, {-4/3, 0, -5/3}, {0, -1, 0}}
   singlet row: {0, -4, 0}   (entry at 8a = -4, -2 C_A = -4)
   M1 = -2 vs -C_A^2/2 = -2;  M2 = -48 vs -16Y/C_A = -48;  M3 = 416 vs 208Y/3 = 416
   identities hold: True
== SU(3): N_A = 8, C_A = 3, C_F(defining) = 4/3, dAA/N_A = 135/8, Y = 27/2   (0.1 s)
   closure residual 0, completeness 0, orthogonality 0, T_rc transition residual 0, dim(R)T_RR' symmetric True, T connects opposite parities only True, rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) True
   channels (C_R, eps_R, dim): {{0, 1, 1}, {3, 1, 8}, {3, -1, 8}, {6, -1, 20}, {8, 1, 27}}
   T_rc: {{0, 0, -6, 0, 0}, {0, 0, -3/2, -3, 0}, {-3/4, -3/2, 0, 0, -9/4}, {0, -6/5, 0, 0, -9/5}, {0, 0, -2/3, -4/3, 0}}
   singlet row: {0, 0, -6, 0, 0}   (entry at 8a = -6, -2 C_A = -6)
   M1 = -9/2 vs -C_A^2/2 = -9/2;  M2 = -72 vs -16Y/C_A = -72;  M3 = 936 vs 208Y/3 = 936
   identities hold: True
== SU(4): N_A = 15, C_A = 4, C_F(defining) = 15/8, dAA/N_A = 104/3, Y = 24   (1.8 s)
   closure residual 0, completeness 0, orthogonality 0, T_rc transition residual 0, dim(R)T_RR' symmetric True, T connects opposite parities only True, rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) True
   channels (C_R, eps_R, dim): {{0, 1, 1}, {4, 1, 15}, {4, -1, 15}, {6, 1, 20}, {8, -1, 90}, {10, 1, 84}}
   T_rc: {{0, 0, -8, 0, 0, 0}, {0, 0, -2, 0, -4, 0}, {-8/15, -2, 0, -2/3, 0, -14/5}, {0, 0, -1/2, 0, -9/2, 0}, {0, -2/3, 0, -1, 0, -7/3}, {0, 0, -1/2, 0, -5/2, 0}}
   singlet row: {0, 0, -8, 0, 0, 0}   (entry at 8a = -8, -2 C_A = -8)
   M1 = -8 vs -C_A^2/2 = -8;  M2 = -96 vs -16Y/C_A = -96;  M3 = 1664 vs 208Y/3 = 1664
   identities hold: True
== SO(5): N_A = 10, C_A = 3/2, C_F(defining) = 1, dAA/N_A = 9/8, Y = 117/128   (0.30000000000000004 s)
   closure residual 0, completeness 0, orthogonality 0, T_rc transition residual 0, dim(R)T_RR' symmetric True, T connects opposite parities only True, rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) True
   channels (C_R, eps_R, dim): {{0, 1, 1}, {1, 1, 5}, {3/2, -1, 10}, {5/2, 1, 14}, {3, -1, 35}, {4, 1, 35}}
   T_rc: {{0, 0, -3, 0, 0, 0}, {0, 0, -4/3, 0, -7/6, 0}, {-3/10, -2/3, 0, -7/60, 0, -7/6}, {0, 0, -1/12, 0, -5/3, 0}, {0, -1/6, 0, -2/3, 0, -2/3}, {0, 0, -1/3, 0, -2/3, 0}}
   singlet row: {0, 0, -3, 0, 0, 0}   (entry at 8a = -3, -2 C_A = -3)
   M1 = -9/8 vs -C_A^2/2 = -9/8;  M2 = -39/4 vs -16Y/C_A = -39/4;  M3 = 507/8 vs 208Y/3 = 507/8
   identities hold: True
== G2: N_A = 14, C_A = 2, C_F(defining) = 1, dAA/N_A = 25/12, Y = 17/12   (1.9000000000000001 s)
   closure residual 0, completeness 0, orthogonality 0, T_rc transition residual 0, dim(R)T_RR' symmetric True, T connects opposite parities only True, rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) True
   channels (C_R, eps_R, dim): {{0, 1, 1}, {2, -1, 14}, {7/3, 1, 27}, {4, -1, 77}, {5, 1, 77}}
   T_rc: {{0, -4, 0, 0, 0}, {-2/7, 0, -75/56, 0, -11/8}, {0, -25/36, 0, -77/36, 0}, {0, 0, -3/4, 0, -5/4}, {0, -1/4, 0, -5/4, 0}}
   singlet row: {0, -4, 0, 0, 0}   (entry at 8a = -4, -2 C_A = -4)
   M1 = -2 vs -C_A^2/2 = -2;  M2 = -34/3 vs -16Y/C_A = -34/3;  M3 = 884/9 vs 208Y/3 = 884/9
   identities hold: True
== SO(7): N_A = 21, C_A = 5/2, C_F(defining) = 3/2, dAA/N_A = 695/192, Y = 255/128   (10.5 s)
   closure residual 0, completeness 0, orthogonality 0, T_rc transition residual 0, dim(R)T_RR' symmetric True, T connects opposite parities only True, rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) True
   channels (C_R, eps_R, dim): {{0, 1, 1}, {5/2, -1, 21}, {3, 1, 35}, {7/2, 1, 27}, {5, -1, 189}, {6, 1, 168}}
   T_rc: {{0, -5, 0, 0, 0, 0}, {-5/21, 0, -4/3, -81/140, 0, -8/5}, {0, -4/5, 0, 0, -27/10, 0}, {0, -9/20, 0, 0, -14/5, 0}, {0, 0, -1/2, -2/5, 0, -8/5}, {0, -1/5, 0, 0, -9/5, 0}}
   singlet row: {0, -5, 0, 0, 0, 0}   (entry at 8a = -5, -2 C_A = -5)
   M1 = -25/8 vs -C_A^2/2 = -25/8;  M2 = -51/4 vs -16Y/C_A = -51/4;  M3 = 1105/8 vs 208Y/3 = 1105/8
   identities hold: True
== SU(5): N_A = 24, C_A = 5, C_F(defining) = 12/5, dAA/N_A = 1525/24, Y = 75/2   (20.3 s)
   closure residual 0, completeness 0, orthogonality 0, T_rc transition residual 0, dim(R)T_RR' symmetric True, T connects opposite parities only True, rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) True
   channels (C_R, eps_R, dim): {{0, 1, 1}, {5, 1, 24}, {5, -1, 24}, {8, 1, 75}, {10, -1, 252}, {12, 1, 200}}
   T_rc: {{0, 0, -10, 0, 0, 0}, {0, 0, -5/2, 0, -5, 0}, {-5/12, -5/2, 0, -5/4, 0, -10/3}, {0, 0, -2/5, 0, -28/5, 0}, {0, -10/21, 0, -5/3, 0, -20/7}, {0, 0, -2/5, 0, -18/5, 0}}
   singlet row: {0, 0, -10, 0, 0, 0}   (entry at 8a = -10, -2 C_A = -10)
   M1 = -25/2 vs -C_A^2/2 = -25/2;  M2 = -120 vs -16Y/C_A = -120;  M3 = 2600 vs 208Y/3 = 2600
   identities hold: True
written a1_color.m


==> anc/numbers/deposit/T18/adv/a1_color.wl <==
(* T18 adversarial check, program a1: color data for four adjoint legs, Wolfram Engine, exact rationals.
   Independent of the report's c1 (numpy) and c2 (GAP): own generators, rational non-orthonormal bases,
   the invariant metric h = (1/2) G^-1 with G_ab = Tr_R(X_a X_b) in the defining representation R, so that
   sum_x t^x (x) t^x = sum_ab h^ab X_a (x) X_b with Tr_R(t^x t^y) = delta/2.
   Color tensors of four legs are maps O : V1 (x) V3 -> V2 (x) V4 (t channel = pair (1,3), rails 1->2, 3->4).
   Incoming legs 1,3 act as  T_i O = -O.(ad on that factor), outgoing legs 2,4 as T_i O = (ad on that factor).O.
   Then  T1.T3 O = O.Omega, Omega = sum h^ab ad_a (x) ad_b;  T_t^2 = 2 C_A + 2 Omega;
         T_rc = (T_s^2 - T_u^2)/2 = T1.T2 - T1.T4  (s_r = pair (1,2), s_c = pair (1,4)).
   Output: channels (C_R, eps_R, dim), the matrix [T_rc]_{RR'} (coefficient of P_R in T_rc P_R'),
   the singlet row, the sums M1, M2, M3 over the antisymmetric-adjoint row, Y = dAA/N_A - C_A^4/24,
   and a QCD control (quark legs) that must reproduce eq. (8) of the draft. *)
$AllowInternet = False; $HistoryLength = 0;
comm[x_, y_] := x.y - y.x;
kron = KroneckerProduct;

(* ---------- defining representations ---------- *)
eE[n_, i_, j_] := SparseArray[{{i, j} -> 1}, {n, n}] // Normal;
genSU[n_] := Join[Flatten[Table[If[i != j, eE[n, i, j], Nothing], {i, n}, {j, n}], 1],
   Table[eE[n, k, k] - eE[n, k + 1, k + 1], {k, n - 1}]];
genSO[n_] := Flatten[Table[eE[n, i, j] - eE[n, j, i], {i, n}, {j, i + 1, n}], 1];
(* G2: stabilizer in so(7) of the 3-form phi = e123 + e145 + e167 + e246 - e257 - e347 - e356 *)
genG2[] := Module[{trip, phi, so7, cs, A, eqs, ns},
   trip = {{1, 2, 3, 1}, {1, 4, 5, 1}, {1, 6, 7, 1}, {2, 4, 6, 1}, {2, 5, 7, -1}, {3, 4, 7, -1}, {3, 5, 6, -1}};
   (* fix the sign: phi[[perm]] = s * sign(perm relative to (i,j,k)) *)
   phi = ConstantArray[0, {7, 7, 7}];
   Do[With[{ijk = t[[1 ;; 3]], s = t[[4]]},
      Do[phi[[Sequence @@ ijk[[p]]]] = s Signature[p], {p, Permutations[{1, 2, 3}]}]], {t, trip}];
   so7 = genSO[7];
   cs = Array[c, Length[so7]];
   A = cs.so7;
   eqs = Flatten[Table[Sum[A[[l, i]] phi[[l, j, k]] + A[[l, j]] phi[[i, l, k]] + A[[l, k]] phi[[i, j, l]], {l, 7}],
      {i, 7}, {j, i + 1, 7}, {k, j + 1, 7}]];
   ns = NullSpace[Normal[CoefficientArrays[eqs, cs][[2]]]];
   (#.so7) & /@ ns];

(* ---------- adjoint data ---------- *)
adjointData[gens_] := Module[{nA, G, Ginv, h, adv, adM, CA, CF, resid},
   nA = Length[gens];
   G = Table[Tr[gens[[a]].gens[[b]]], {a, nA}, {b, nA}];
   Ginv = Inverse[G]; h = Ginv/2;
   adv = Table[Ginv.Table[Tr[comm[gens[[a]], gens[[b]]].gens[[d]]], {d, nA}], {a, nA}, {b, nA}];
   resid = Max[Abs[Flatten[Table[comm[gens[[a]], gens[[b]]] - adv[[a, b]].gens, {a, nA}, {b, nA}]]]];
   adM = Table[Transpose[adv[[a]]], {a, nA}];            (* (ad_a)_{c b} = coefficient of X_c in [X_a, X_b] *)
   CA = Sum[h[[a, b]] adM[[a]].adM[[b]], {a, nA}, {b, nA}];
   CF = Sum[h[[a, b]] gens[[a]].gens[[b]], {a, nA}, {b, nA}];
   <|"nA" -> nA, "h" -> h, "ad" -> adM, "closure" -> resid,
     "CA" -> If[CA == CA[[1, 1]] IdentityMatrix[nA], CA[[1, 1]], "not scalar"],
     "CF" -> If[CF == CF[[1, 1]] IdentityMatrix[Length[gens[[1]]]], CF[[1, 1]], "not scalar"]|>];

(* fully symmetric trace d_A^{abcd} d_A^{abcd} / N_A with indices raised by h *)
dAA[dat_] := Module[{nA = dat["nA"], h = dat["h"], ad = Normal /@ dat["ad"], AB, X, Xt, tr4, D, Du},
   AB = Table[ad[[a]].ad[[b]], {a, nA}, {b, nA}];
   X = Flatten[Table[Flatten[AB[[a, b]]], {a, nA}, {b, nA}], 1];
   Xt = Flatten[Table[Flatten[Transpose[AB[[a, b]]]], {a, nA}, {b, nA}], 1];
   tr4 = ArrayReshape[X.Transpose[Xt], {nA, nA, nA, nA}];      (* Tr(ad_a ad_b ad_c ad_d) *)
   D = (tr4 + Transpose[tr4, {1, 2, 4, 3}] + Transpose[tr4, {1, 3, 2, 4}] + Transpose[tr4, {1, 3, 4, 2}] +
        Transpose[tr4, {1, 4, 2, 3}] + Transpose[tr4, {1, 4, 3, 2}])/6;
   Du = h.D;
   Du = Transpose[h.Transpose[Du, {2, 1, 3, 4}], {2, 1, 3, 4}];
   Du = Transpose[h.Transpose[Du, {3, 2, 1, 4}], {3, 2, 1, 4}];
   Du = Transpose[h.Transpose[Du, {4, 2, 3, 1}], {4, 2, 3, 1}];
   Total[Flatten[D Du]]/nA];

(* ---------- channel decomposition and T_rc on V (x) V ---------- *)
channels[CasM_, Sw_, cand_] := Module[{n = Length[CasM], out = {}, Rt, Lt, P, id},
   id = IdentityMatrix[n, SparseArray];
   Do[
    Rt = NullSpace[Join[Normal[CasM - lam id], Normal[Sw - e id]]];
    If[Rt =!= {},
     Lt = NullSpace[Join[Normal[Transpose[CasM] - lam id], Normal[Transpose[Sw] - e id]]];
     P = Transpose[Rt].Inverse[Lt.Transpose[Rt]].Lt;
     AppendTo[out, <|"C" -> lam, "eps" -> e, "dim" -> Length[Rt], "P" -> SparseArray[P]|>]],
    {lam, cand}, {e, {1, -1}}];
   out];

colorAdjoint[name_, gens_] := Module[{dat, nA, h, ad, id1, Om, CasM, Sw, cand, ch, Trc, Tm, nc, comp, resT,
    sym, i8a, i1, row8a, M1, M2, M3, dd, Y, rungD, rungC, rungCheck, orth, nonz},
   dat = adjointData[gens]; nA = dat["nA"]; h = dat["h"]; ad = SparseArray /@ dat["ad"];
   id1 = IdentityMatrix[nA, SparseArray];
   nonz = Select[Flatten[Table[{a, b}, {a, nA}, {b, nA}], 1], h[[#[[1]], #[[2]]]] =!= 0 &];
   Om = Sum[h[[p[[1]], p[[2]]]] kron[ad[[p[[1]]]], ad[[p[[2]]]]], {p, nonz}];
   CasM = 2 dat["CA"] IdentityMatrix[nA^2, SparseArray] + 2 Om;
   Sw = SparseArray[Flatten[Table[{(i - 1) nA + j, (j - 1) nA + i} -> 1, {i, nA}, {j, nA}], 1], {nA^2, nA^2}];
   cand = Union[Rationalize[Re[Eigenvalues[N[Normal[CasM], 30]]], 10^-4]];
   ch = channels[CasM, Sw, cand];
   comp = Total[#["P"] & /@ ch] - IdentityMatrix[nA^2, SparseArray];
   orth = Max[Flatten[Table[Abs[Normal[ch[[r]]["P"].ch[[s]]["P"] - If[r == s, ch[[r]]["P"], 0]]], {r, Length[ch]}, {s, Length[ch]}]]];
   Trc[O_] := -Sum[h[[p[[1]], p[[2]]]] kron[ad[[p[[2]]]], id1].O.kron[ad[[p[[1]]]], id1], {p, nonz}] +
      Sum[h[[p[[1]], p[[2]]]] kron[id1, ad[[p[[2]]]]].O.kron[ad[[p[[1]]]], id1], {p, nonz}];
   nc = Length[ch];
   Tm = ConstantArray[0, {nc, nc}]; resT = 0;
   Do[With[{TP = Trc[ch[[rp]]["P"]]},
      Do[Tm[[r, rp]] = Tr[ch[[r]]["P"].TP]/ch[[r]]["dim"], {r, nc}];
      resT = Max[resT, Max[Abs[Flatten[Normal[TP - Sum[Tm[[r, rp]] ch[[r]]["P"], {r, nc}]]]]]]], {rp, nc}];
   (* direct rung -T1.T3 = -Omega, crossed rung = Swap.(-Omega): coefficients on each P_R *)
   rungD = Table[Tr[(-Om).ch[[r]]["P"]]/ch[[r]]["dim"], {r, nc}];
   rungC = Table[Tr[(Sw.(-Om)).ch[[r]]["P"]]/ch[[r]]["dim"], {r, nc}];
   rungCheck = And @@ Table[rungD[[r]] == dat["CA"] - ch[[r]]["C"]/2 && rungC[[r]] == ch[[r]]["eps"] (dat["CA"] - ch[[r]]["C"]/2), {r, nc}];
   i1 = First@FirstPosition[ch, _?(#["C"] == 0 &), {1}, {1}, Heads -> False];
   i8a = First@FirstPosition[ch, _?(#["C"] == dat["CA"] && #["eps"] == -1 &), {1}, {1}, Heads -> False];
   row8a = Tm[[i8a]];
   sym = Table[ch[[r]]["eps"] == 1, {r, nc}];
   With[{bb = Table[2 dat["CA"] - ch[[r]]["C"], {r, nc}], cc = Table[ch[[r]]["C"], {r, nc}]},
    M1 = Sum[If[sym[[r]], row8a[[r]] bb[[r]], 0], {r, nc}];
    M2 = Sum[If[sym[[r]], row8a[[r]] bb[[r]] (bb[[r]] - cc[[r]]), 0], {r, nc}];
    M3 = Sum[If[sym[[r]], row8a[[r]] bb[[r]] (bb[[r]] - cc[[r]]) (2 bb[[r]] - 3 cc[[r]]), 0], {r, nc}]];
   dd = dAA[dat]; Y = dd - dat["CA"]^4/24;
   <|"name" -> name, "nA" -> nA, "closure" -> dat["closure"], "CA" -> dat["CA"], "CF" -> dat["CF"],
     "completeness" -> Max[Abs[Flatten[Normal[comp]]]], "orthogonality" -> orth, "Trc_transition_residual" -> resT,
     "channels" -> ({#["C"], #["eps"], #["dim"]} & /@ ch), "T" -> Tm,
     "dimSym" -> And @@ Flatten[Table[ch[[r]]["dim"] Tm[[r, s]] == ch[[s]]["dim"] Tm[[s, r]], {r, nc}, {s, nc}]],
     "oppositeParityOnly" -> And @@ Flatten[Table[Tm[[r, s]] == 0 || ch[[r]]["eps"] == -ch[[s]]["eps"], {r, nc}, {s, nc}]],
     "rungs_ok" -> rungCheck, "singletRow" -> Tm[[i1]], "i1" -> i1, "i8a" -> i8a,
     "M1" -> M1, "M2" -> M2, "M3" -> M3, "dAA_over_NA" -> dd, "Y" -> Y|>];

(* ---------- QCD control: quark legs, t-channel pair F (x) Fbar ---------- *)
colorQCD[n_] := Module[{gens = genSU[n], nA, G, h, id1, OmF, CasM, Sw, ch, Trc, Tm, nc, CF},
   nA = Length[gens]; G = Table[Tr[gens[[a]].gens[[b]]], {a, nA}, {b, nA}]; h = Inverse[G]/2;
   id1 = IdentityMatrix[n];
   CF = Sum[h[[a, b]] gens[[a]].gens[[b]], {a, nA}, {b, nA}][[1, 1]];
   (* pair (1,3) = F (x) Fbar, generators t (x) 1 + 1 (x) (-t^T) *)
   OmF = Sum[h[[a, b]] kron[gens[[a]], -Transpose[gens[[b]]]], {a, nA}, {b, nA}];
   CasM = 2 CF IdentityMatrix[n^2] + 2 OmF;
   ch = channels[CasM, IdentityMatrix[n^2], Union[Rationalize[Round[Re[Chop[Eigenvalues[N[CasM]]]], 10^-6], 10^-5]]];
   (* legs: 1 incoming F, 2 outgoing F, 3 outgoing F read as incoming Fbar, 4 incoming F read as outgoing Fbar *)
   Trc[O_] := -Sum[h[[a, b]] kron[gens[[b]], id1].O.kron[gens[[a]], id1], {a, nA}, {b, nA}] -
      Sum[h[[a, b]] kron[id1, Transpose[gens[[b]]]].O.kron[gens[[a]], id1], {a, nA}, {b, nA}];
   nc = Length[ch];
   Tm = Table[Tr[ch[[r]]["P"].Trc[ch[[rp]]["P"]]]/ch[[r]]["dim"], {r, nc}, {rp, nc}];
   <|"N" -> n, "CF" -> CF, "channels" -> ({#["C"], #["dim"]} & /@ ch), "T" -> Tm,
     "born" -> Table[Tr[Sum[h[[a, b]] kron[gens[[a]], Transpose[gens[[b]]]], {a, nA}, {b, nA}].ch[[r]]["P"]]/ch[[r]]["dim"], {r, nc}]|>];

(* ---------- run ---------- *)
str[x_] := ToString[x, InputForm];
Print["QCD control (quark legs); expected eq. (8) of the draft: T = ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)), born C_F - C_R/2"];
Do[With[{q = colorQCD[n]}, Print["  SU(", n, "): C_F = ", str[q["CF"]], "  channels (C_R, dim) = ", str[q["channels"]],
    "  T = ", str[q["T"]], "  expected ", str[{{0, -(n^2 - 1)/n}, {-1/n, 2/n - n/2}}], "  -T1.T3 eigenvalues ", str[q["born"]]]], {n, {2, 3, 4}}];

groups = {{"SU(2)", genSU[2]}, {"SU(3)", genSU[3]}, {"SU(4)", genSU[4]}, {"SO(5)", genSO[5]}, {"G2", genG2[]},
   {"SO(7)", genSO[7]}, {"SU(5)", genSU[5]}};
results = {};
Do[
  t0 = AbsoluteTime[];
  r = colorAdjoint[g[[1]], g[[2]]];
  AppendTo[results, r];
  Print["== ", r["name"], ": N_A = ", r["nA"], ", C_A = ", str[r["CA"]], ", C_F(defining) = ", str[r["CF"]],
   ", dAA/N_A = ", str[r["dAA_over_NA"]], ", Y = ", str[r["Y"]], "   (", Round[AbsoluteTime[] - t0, 0.1], " s)"];
  Print["   closure residual ", r["closure"], ", completeness ", r["completeness"], ", orthogonality ", r["orthogonality"],
   ", T_rc transition residual ", r["Trc_transition_residual"], ", dim(R)T_RR' symmetric ", r["dimSym"],
   ", T connects opposite parities only ", r["oppositeParityOnly"], ", rungs (C_A - C_R/2, eps_R(C_A - C_R/2)) ", r["rungs_ok"]];
  Print["   channels (C_R, eps_R, dim): ", str[r["channels"]]];
  Print["   T_rc: ", str[r["T"]]];
  Print["   singlet row: ", str[r["singletRow"]], "   (entry at 8a = ", str[r["singletRow"][[r["i8a"]]]], ", -2 C_A = ", str[-2 r["CA"]], ")"];
  Print["   M1 = ", str[r["M1"]], " vs -C_A^2/2 = ", str[-r["CA"]^2/2], ";  M2 = ", str[r["M2"]], " vs -16Y/C_A = ", str[-16 r["Y"]/r["CA"]],
   ";  M3 = ", str[r["M3"]], " vs 208Y/3 = ", str[208 r["Y"]/3]];
  If[r["completeness"] =!= 0, Print["   INCOMPLETE CHANNEL SET"]];
  Print["   identities hold: ", r["M1"] == -r["CA"]^2/2 && r["M2"] == -16 r["Y"]/r["CA"] && r["M3"] == 208 r["Y"]/3],
  {g, groups}];
Export[FileNameJoin[{DirectoryName[$InputFileName], "a1_color.m"}],
  Table[KeyDrop[r, {}], {r, results}]];
Print["written a1_color.m"];


==> anc/numbers/deposit/T18/adv/a2_tree.jl <==
# T18 adversarial check, program a2 (Julia, Base + LinearAlgebra only): the four-point tree amplitude.
# Independent of the report's c7_tree.py: own spinors, own Gell-Mann matrices, own color contractions.
# Checks
#  (a) trace-basis full-color amplitude  sum_{sigma in S3} Tr(T^1 T^s2 T^s3 T^s4)/PT(1 s)  equals, up to one
#      constant, (X/t)[R_r/s_r + R_c/s_c] with R_r = f^{a1a2x}f^{a3a4x}, R_c = f^{a1a4x}f^{a3a2x};
#  (b) X = s12 s13/PT(1243) takes the same value under all 24 relabelings of the legs;
#  (c) R_r equals -T1.T3 read as a map (a1,a3) -> (a2,a4), with (T^x)_{bc} = -i f^{xbc};
#  (d) helicity numerators N: which configurations make K = N X/t symmetric under 2 <-> 4, and how |K| scales
#      with s_r at fixed t in the physical region of the s_r channel (legs 1, 2 incoming).
using LinearAlgebra, Random
Random.seed!(20260929)

ang(l, i, k) = l[i][1]*l[k][2] - l[i][2]*l[k][1]
sqb(lt, i, k) = lt[i][1]*lt[k][2] - lt[i][2]*lt[k][1]
sinv(l, lt, i, k) = ang(l, i, k)*sqb(lt, k, i)          # s_ik = <ik>[ki]

function random_kin()
    l  = [randn(ComplexF64, 2) for _ in 1:4]
    lt = [randn(ComplexF64, 2) for _ in 1:4]
    # solve lt3, lt4 from sum_i l_i lt_i^T = 0
    P = l[1]*transpose(lt[1]) + l[2]*transpose(lt[2])
    M = [l[3][1] l[4][1]; l[3][2] l[4][2]]
    X = -(M \ P)                                         # rows: lt3, lt4
    lt[3] = X[1, :]; lt[4] = X[2, :]
    tot = sum(l[i]*transpose(lt[i]) for i in 1:4)
    @assert maximum(abs.(tot)) < 1e-12
    return l, lt
end

PT(l, o) = prod(ang(l, o[k], o[mod1(k+1, 4)]) for k in 1:4)

# Gell-Mann matrices, t^a = lambda^a/2
function gellmann()
    L = [zeros(ComplexF64, 3, 3) for _ in 1:8]
    L[1][1,2] = L[1][2,1] = 1
    L[2][1,2] = -im; L[2][2,1] = im
    L[3][1,1] = 1; L[3][2,2] = -1
    L[4][1,3] = L[4][3,1] = 1
    L[5][1,3] = -im; L[5][3,1] = im
    L[6][2,3] = L[6][3,2] = 1
    L[7][2,3] = -im; L[7][3,2] = im
    L[8][1,1] = L[8][2,2] = 1/sqrt(3); L[8][3,3] = -2/sqrt(3)
    return [x/2 for x in L]
end

function main()
    t = gellmann(); NA = 8
    f = zeros(8, 8, 8)
    for a in 1:8, b in 1:8, c in 1:8
        f[a,b,c] = real(-2im*tr((t[a]*t[b] - t[b]*t[a])*t[c]))
    end
    println("f^{123} = ", round(f[1,2,3], digits=12), ", f^{458} = ", round(f[4,5,8], digits=12), " (expected 1 and sqrt(3)/2 = ", round(sqrt(3)/2, digits=12), ")")
    l, lt = random_kin()
    s(i, k) = sinv(l, lt, i, k)
    s12, s13, s14 = s(1,2), s(1,3), s(1,4)
    println("massless momentum conservation: |s12+s13+s14| = ", abs(s12+s13+s14))
    # (b) X under all relabelings
    perms = [[a,b,c,d] for a in 1:4, b in 1:4, c in 1:4, d in 1:4 if length(unique([a,b,c,d])) == 4]
    Xs = [sinv(l, lt, p[1], p[2])*sinv(l, lt, p[1], p[3])/PT(l, (p[1], p[2], p[4], p[3])) for p in perms]
    X = Xs[1]
    println("(b) X over 24 relabelings: max |X_sigma - X|/|X| = ", maximum(abs.(Xs .- X))/abs(X))
    # (a) trace basis versus rung form
    T = [sqrt(2)*x for x in t]
    Atr = zeros(ComplexF64, NA, NA, NA, NA)
    for p in [[2,3,4],[2,4,3],[3,2,4],[3,4,2],[4,2,3],[4,3,2]]
        o = (1, p[1], p[2], p[3]); ptv = PT(l, o)
        for a1 in 1:NA, a2 in 1:NA, a3 in 1:NA, a4 in 1:NA
            aa = (a1, a2, a3, a4)
            Atr[a1,a2,a3,a4] += tr(T[aa[o[1]]]*T[aa[o[2]]]*T[aa[o[3]]]*T[aa[o[4]]])/ptv
        end
    end
    Rr = zeros(NA, NA, NA, NA); Rc = zeros(NA, NA, NA, NA)
    for a1 in 1:NA, a2 in 1:NA, a3 in 1:NA, a4 in 1:NA
        Rr[a1,a2,a3,a4] = sum(f[a1,a2,x]*f[a3,a4,x] for x in 1:NA)
        Rc[a1,a2,a3,a4] = sum(f[a1,a4,x]*f[a3,a2,x] for x in 1:NA)
    end
    Ar = (X/s13) .* (Rr ./ s12 .+ Rc ./ s14)
    k = dot(vec(Ar), vec(Atr))/dot(vec(Ar), vec(Ar))
    println("(a) A_trace = k (X/t)[R_r/s_r + R_c/s_c]: k = ", round(k, digits=12), ", relative residual ",
            maximum(abs.(Atr .- k .* Ar))/maximum(abs.(Atr)))
    # (c) R_r against -T1.T3
    Tadj = [ -im .* f[x, :, :] for x in 1:NA ]            # (T^x)_{bc} = -i f^{xbc}
    m13 = zeros(ComplexF64, NA, NA, NA, NA)
    for a1 in 1:NA, a2 in 1:NA, a3 in 1:NA, a4 in 1:NA
        m13[a1,a2,a3,a4] = -sum(Tadj[x][a2,a1]*Tadj[x][a4,a3] for x in 1:NA)
    end
    println("(c) max |R_r - (-T1.T3)| = ", maximum(abs.(Rr .- m13)), ";  max |R_c - R_r(2<->4)| = ",
            maximum(abs.(Rc .- permutedims(Rr, (1,4,3,2)))))
    # (d) helicity numerators
    sw = [1,4,3,2]                                        # relabel legs 2 <-> 4
    lsw = l[sw]; ltsw = lt[sw]
    Xsw = sinv(lsw, ltsw, 1, 2)*sinv(lsw, ltsw, 1, 3)/PT(lsw, (1, 2, 4, 3))
    nums = [("gluons 1-,2+,3-,4+ (equal labels on 1,3), N=<13>^4", (L) -> ang(L,1,3)^4),
            ("gluons 1-,2+,3+,4- (opposite labels on 1,3), N=<14>^4", (L) -> ang(L,1,4)^4),
            ("gluons 1-,2-,3+,4+ (opposite labels on 1,3), N=<12>^4", (L) -> ang(L,1,2)^4),
            ("sum of the two opposite-label gluon configurations, <14>^4 + <12>^4", (L) -> ang(L,1,4)^4 + ang(L,1,2)^4),
            ("gluinos, equal labels on 1,3, same flavor on each rail, N ~ <13>^3<24>", (L) -> ang(L,1,3)^3*ang(L,2,4)),
            ("scalars phi12 on 1,3 and phi34 on 2,4, N=<13>^2<24>^2", (L) -> ang(L,1,3)^2*ang(L,2,4)^2)]
    println("(d) K = N X/t against its image under 2 <-> 4 (t = s13 is unchanged):")
    for (name, Nf) in nums
        K = Nf(l)*X/s13; Ks = Nf(lsw)*Xsw/sinv(lsw, ltsw, 1, 3)
        r = Ks/K
        println("    ", rpad(name, 74), " K(2<->4)/K = ", round(real(r), digits=10), (abs(imag(r)) > 1e-9 ? " + i "*string(round(imag(r), digits=10)) : ""))
    end
    # physical region of the s_r channel: legs 1, 2 incoming (momenta -p), 3, 4 outgoing; real momenta
    println("(d') |K| at fixed t = s13 = -1 and growing s_r = s12 (real momenta, legs 1 and 2 incoming):")
    for sval in (10.0, 100.0, 1000.0)
        tval = -1.0; E = sqrt(sval)/2; ct = 1 + 2*tval/sval; st = sqrt(1 - ct^2)
        # incoming p1, p2 along +-z; outgoing q3, q4; all-outgoing momenta k1=-p1, k2=-p2, k3=q3, k4=q4
        p1 = [E, 0, 0, E]; p2 = [E, 0, 0, -E]
        q3 = [E, E*st, 0, E*ct]; q4 = [E, -E*st, 0, -E*ct]
        ks = [-p1, -p2, q3, q4]
        # spinors for real momenta (negative energy: lambda = i*lambda(|k|), lt = i*lt(|k|))
        function spin(k)
            sgn = k[1] < 0 ? -1 : 1; kk = sgn .* k
            kp = kk[1] + kk[4]; km = kk[1] - kk[4]; kt = kk[2] + im*kk[3]
            la = kp > 1e-14 ? [sqrt(kp), kt/sqrt(kp)] : [0.0 + 0im, sqrt(km)]
            lb = conj.(la)
            ph = sgn < 0 ? im : 1.0
            return ph .* la, ph .* lb
        end
        L = Vector{Vector{ComplexF64}}(undef, 4); LT = Vector{Vector{ComplexF64}}(undef, 4)
        for i in 1:4; L[i], LT[i] = spin(ks[i]); end
        mink(a, b) = a[1]*b[1] - a[2]*b[2] - a[3]*b[3] - a[4]*b[4]
        sr = mink(ks[1]+ks[2], ks[1]+ks[2]); tt = mink(ks[1]+ks[3], ks[1]+ks[3]); uu = mink(ks[1]+ks[4], ks[1]+ks[4])
        Xp = sinv(L, LT, 1, 2)*sinv(L, LT, 1, 3)/PT(L, (1, 2, 4, 3))
        Ka = abs(ang(L,1,3)^4*Xp/tt); Kb = abs(ang(L,1,4)^4*Xp/tt); Kc = abs(ang(L,1,2)^4*Xp/tt)
        println("    s_r = ", sr, ", t = ", round(tt, digits=10), ", u = ", round(uu, digits=6), ", |X| = ", round(abs(Xp), digits=10),
                ":  |K| equal labels = ", round(Ka, digits=8), ",  |K| <14>^4 = ", round(Kb, digits=4), " (u^2/|t| = ", round(uu^2/abs(tt), digits=4),
                "),  |K| <12>^4 = ", round(Kc, digits=4), " (s^2/|t| = ", round(sr^2/abs(tt), digits=4), ")")
    end
end
main()


==> anc/numbers/deposit/T18/adv/a2_tree.out <==
f^{123} = 1.0, f^{458} = 0.866025403784 (expected 1 and sqrt(3)/2 = 0.866025403784)
massless momentum conservation: |s12+s13+s14| = 8.473409486550036e-16
(b) X over 24 relabelings: max |X_sigma - X|/|X| = 1.6063343274628435e-15
(a) A_trace = k (X/t)[R_r/s_r + R_c/s_c]: k = 2.0 - 0.0im, relative residual 7.196351107281346e-16
(c) max |R_r - (-T1.T3)| = 0.0;  max |R_c - R_r(2<->4)| = 0.0
(d) K = N X/t against its image under 2 <-> 4 (t = s13 is unchanged):
    gluons 1-,2+,3-,4+ (equal labels on 1,3), N=<13>^4                         K(2<->4)/K = 1.0
    gluons 1-,2+,3+,4- (opposite labels on 1,3), N=<14>^4                      K(2<->4)/K = -11.2667142825 + i -1.2499932402
    gluons 1-,2-,3+,4+ (opposite labels on 1,3), N=<12>^4                      K(2<->4)/K = -0.0876778003 + i 0.0097274729
    sum of the two opposite-label gluon configurations, <14>^4 + <12>^4        K(2<->4)/K = 1.0
    gluinos, equal labels on 1,3, same flavor on each rail, N ~ <13>^3<24>     K(2<->4)/K = -1.0
    scalars phi12 on 1,3 and phi34 on 2,4, N=<13>^2<24>^2                      K(2<->4)/K = 1.0
(d') |K| at fixed t = s13 = -1 and growing s_r = s12 (real momenta, legs 1 and 2 incoming):
    s_r = 10.000000000000002, t = -1.0, u = -9.0, |X| = 1.0:  |K| equal labels = 1.0,  |K| <14>^4 = 81.0 (u^2/|t| = 81.0),  |K| <12>^4 = 100.0 (s^2/|t| = 100.0)
    s_r = 100.0, t = -1.0, u = -99.0, |X| = 1.0:  |K| equal labels = 1.0,  |K| <14>^4 = 9801.0 (u^2/|t| = 9801.0),  |K| <12>^4 = 10000.0 (s^2/|t| = 10000.0)
    s_r = 1000.0, t = -1.0, u = -999.0, |X| = 1.0:  |K| equal labels = 1.0,  |K| <14>^4 = 998001.0 (u^2/|t| = 998001.0),  |K| <12>^4 = 1.0e6 (s^2/|t| = 1.0e6)


==> anc/numbers/deposit/T18/adv/a3_channels.txt <==
SU(2);2;6;1;2;0,1,1,2,-1,3,6,1,5;0,-4,0,-4/3,0,-5/3,0,-1,0
SU(3);3;27/2;1;3;0,1,1,3,1,8,3,-1,8,6,-1,20,8,1,27;0,0,-6,0,0,0,0,-3/2,-3,0,-3/4,-3/2,0,0,-9/4,0,-6/5,0,0,-9/5,0,0,-2/3,-4/3,0
SU(4);4;24;1;3;0,1,1,4,1,15,4,-1,15,6,1,20,8,-1,90,10,1,84;0,0,-8,0,0,0,0,0,-2,0,-4,0,-8/15,-2,0,-2/3,0,-14/5,0,0,-1/2,0,-9/2,0,0,-2/3,0,-1,0,-7/3,0,0,-1/2,0,-5/2,0
SO(5);3/2;117/128;1;3;0,1,1,1,1,5,3/2,-1,10,5/2,1,14,3,-1,35,4,1,35;0,0,-3,0,0,0,0,0,-4/3,0,-7/6,0,-3/10,-2/3,0,-7/60,0,-7/6,0,0,-1/12,0,-5/3,0,0,-1/6,0,-2/3,0,-2/3,0,0,-1/3,0,-2/3,0
G2;2;17/12;1;2;0,1,1,2,-1,14,7/3,1,27,4,-1,77,5,1,77;0,-4,0,0,0,-2/7,0,-75/56,0,-11/8,0,-25/36,0,-77/36,0,0,0,-3/4,0,-5/4,0,-1/4,0,-5/4,0
SO(7);5/2;255/128;1;2;0,1,1,5/2,-1,21,3,1,35,7/2,1,27,5,-1,189,6,1,168;0,-5,0,0,0,0,-5/21,0,-4/3,-81/140,0,-8/5,0,-4/5,0,0,-27/10,0,0,-9/20,0,0,-14/5,0,0,0,-1/2,-2/5,0,-8/5,0,-1/5,0,0,-9/5,0
SU(5);5;75/2;1;3;0,1,1,5,1,24,5,-1,24,8,1,75,10,-1,252,12,1,200;0,0,-10,0,0,0,0,0,-5/2,0,-5,0,-5/12,-5/2,0,-5/4,0,-10/3,0,0,-2/5,0,-28/5,0,0,-10/21,0,-5/3,0,-20/7,0,0,-2/5,0,-18/5,0

==> anc/numbers/deposit/T18/adv/a3_solver.out <==
== SU(2)  C_A = 2, Y = 6
   kappa=+1, b free: S_2..S_5 = {-48*bsym, -96*(-2 + bsym)*(2 + bsym), -384*(-40 - 4*bsym - 2*bsym^2 + bsym^3), -384*(1488 - 96*bsym + 8*bsym^2 - 24*bsym^3 + 5*bsym^4)}
   equal to the report's closed forms (kappa=+1): True;  kappa=-1 against the report's general-kappa forms: True
   weights of the sector tau = -eps_R changed: S unchanged True;  zeta_2^0 part of S vanishes through a^5: True
   S_1 (not a pole) = 0;  zeta_2^0 part of S by order: {0, 0, 0, 0, 0}
   b = +C_A: S_2..S_5 = {-96, 0, 18432, -466944};  b = -C_A: {96, 0, 18432, -761856}
   S_5/(C_A Y): b=+C_A -38912, b=-C_A -63488;  S_4/Y 3072, 3072
   P pole z a^5 w^-7: b=+C_A 1155072 = 30720 C_A^5 + 14336 C_A Y ? True;  b=-C_A -516096 = -30720 C_A^5 + 38912 C_A Y ? True
   uniform W: S_4 = -384*Wsym*(-6 - 11*Wsym + Wsym^2);  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? True;  S_3 = -96*(-2 + Wsym)*Wsym, at W=1: 96
== SU(3)  C_A = 3, Y = 27/2
   kappa=+1, b free: S_2..S_5 = {-72*bsym, -144*(-3 + bsym)*(3 + bsym), -576*(-45 - 9*bsym - 3*bsym^2 + bsym^3), -576*(3033 + 36*bsym + 18*bsym^2 - 36*bsym^3 + 5*bsym^4)}
   equal to the report's closed forms (kappa=+1): True;  kappa=-1 against the report's general-kappa forms: True
   weights of the sector tau = -eps_R changed: S unchanged True;  zeta_2^0 part of S vanishes through a^5: True
   S_1 (not a pole) = 0;  zeta_2^0 part of S by order: {0, 0, 0, 0, 0}
   b = +C_A: S_2..S_5 = {-216, 0, 41472, -1575936};  b = -C_A: {216, 0, 41472, -2571264}
   S_5/(C_A Y): b=+C_A -38912, b=-C_A -63488;  S_4/Y 3072, 3072
   P pole z a^5 w^-7: b=+C_A 8045568 = 30720 C_A^5 + 14336 C_A Y ? True;  b=-C_A -5889024 = -30720 C_A^5 + 38912 C_A Y ? True
   uniform W: S_4 = -648*Wsym*(2 - 23*Wsym + 3*Wsym^2);  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? True;  S_3 = -324*(-2 + Wsym)*Wsym, at W=1: 324
== SU(4)  C_A = 4, Y = 24
   kappa=+1, b free: S_2..S_5 = {-96*bsym, -192*(-4 + bsym)*(4 + bsym), -768*(-32 - 16*bsym - 4*bsym^2 + bsym^3), -768*(4608 + 384*bsym + 32*bsym^2 - 48*bsym^3 + 5*bsym^4)}
   equal to the report's closed forms (kappa=+1): True;  kappa=-1 against the report's general-kappa forms: True
   weights of the sector tau = -eps_R changed: S unchanged True;  zeta_2^0 part of S vanishes through a^5: True
   S_1 (not a pole) = 0;  zeta_2^0 part of S by order: {0, 0, 0, 0, 0}
   b = +C_A: S_2..S_5 = {-384, 0, 73728, -3735552};  b = -C_A: {384, 0, 73728, -6094848}
   S_5/(C_A Y): b=+C_A -38912, b=-C_A -63488;  S_4/Y 3072, 3072
   P pole z a^5 w^-7: b=+C_A 32833536 = 30720 C_A^5 + 14336 C_A Y ? True;  b=-C_A -27721728 = -30720 C_A^5 + 38912 C_A Y ? True
   uniform W: S_4 = -3072*(-6 + Wsym)*Wsym*(-1 + 2*Wsym);  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? True;  S_3 = -768*(-2 + Wsym)*Wsym, at W=1: 768
== SO(5)  C_A = 3/2, Y = 117/128
   kappa=+1, b free: S_2..S_5 = {-36*bsym, -18*(-3 + 2*bsym)*(3 + 2*bsym), -36*(-51 - 18*bsym - 12*bsym^2 + 8*bsym^3), -18*(3333 + 24*bsym + 72*bsym^2 - 288*bsym^3 + 80*bsym^4)}
   equal to the report's closed forms (kappa=+1): True;  kappa=-1 against the report's general-kappa forms: True
   weights of the sector tau = -eps_R changed: S unchanged True;  zeta_2^0 part of S vanishes through a^5: True
   S_1 (not a pole) = 0;  zeta_2^0 part of S by order: {0, 0, 0, 0, 0}
   b = +C_A: S_2..S_5 = {-54, 0, 2808, -53352};  b = -C_A: {54, 0, 2808, -87048}
   S_5/(C_A Y): b=+C_A -38912, b=-C_A -63488;  S_4/Y 3072, 3072
   P pole z a^5 w^-7: b=+C_A 252936 = 30720 C_A^5 + 14336 C_A Y ? True;  b=-C_A -179928 = -30720 C_A^5 + 38912 C_A Y ? True
   uniform W: S_4 = (-27*Wsym*(2 - 71*Wsym + 9*Wsym^2))/2;  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? True;  S_3 = (-81*(-2 + Wsym)*Wsym)/2, at W=1: 81/2
== G2  C_A = 2, Y = 17/12
   kappa=+1, b free: S_2..S_5 = {-48*bsym, -96*(-2 + bsym)*(2 + bsym), -128*(-10 - 12*bsym - 6*bsym^2 + 3*bsym^3), (-128*(2392 + 456*bsym + 72*bsym^2 - 216*bsym^3 + 45*bsym^4))/3}
   equal to the report's closed forms (kappa=+1): True;  kappa=-1 against the report's general-kappa forms: True
   weights of the sector tau = -eps_R changed: S unchanged True;  zeta_2^0 part of S vanishes through a^5: True
   S_1 (not a pole) = 0;  zeta_2^0 part of S by order: {0, 0, 0, 0, 0}
   b = +C_A: S_2..S_5 = {-96, 0, 4352, -330752/3};  b = -C_A: {96, 0, 4352, -539648/3}
   S_5/(C_A Y): b=+C_A -38912, b=-C_A -63488;  S_4/Y 3072, 3072
   P pole z a^5 w^-7: b=+C_A 3070976/3 = 30720 C_A^5 + 14336 C_A Y ? True;  b=-C_A -2618368/3 = -30720 C_A^5 + 38912 C_A Y ? True
   uniform W: S_4 = -32*Wsym*(38 - 77*Wsym + 12*Wsym^2);  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? True;  S_3 = -96*(-2 + Wsym)*Wsym, at W=1: 96
== SO(7)  C_A = 5/2, Y = 255/128
   kappa=+1, b free: S_2..S_5 = {-60*bsym, -30*(-5 + 2*bsym)*(5 + 2*bsym), -60*(23 - 50*bsym - 20*bsym^2 + 8*bsym^3), -30*(4125 + 2184*bsym + 200*bsym^2 - 480*bsym^3 + 80*bsym^4)}
   equal to the report's closed forms (kappa=+1): True;  kappa=-1 against the report's general-kappa forms: True
   weights of the sector tau = -eps_R changed: S unchanged True;  zeta_2^0 part of S vanishes through a^5: True
   S_1 (not a pole) = 0;  zeta_2^0 part of S by order: {0, 0, 0, 0, 0}
   b = +C_A: S_2..S_5 = {-150, 0, 6120, -193800};  b = -C_A: {150, 0, 6120, -316200}
   S_5/(C_A Y): b=+C_A -38912, b=-C_A -63488;  S_4/Y 3072, 3072
   P pole z a^5 w^-7: b=+C_A 3071400 = 30720 C_A^5 + 14336 C_A Y ? True;  b=-C_A -2806200 = -30720 C_A^5 + 38912 C_A Y ? True
   uniform W: S_4 = (-15*Wsym*(546 - 727*Wsym + 125*Wsym^2))/2;  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? True;  S_3 = (-375*(-2 + Wsym)*Wsym)/2, at W=1: 375/2
== SU(5)  C_A = 5, Y = 75/2
   kappa=+1, b free: S_2..S_5 = {-120*bsym, -240*(-5 + bsym)*(5 + bsym), -960*(5 - 25*bsym - 5*bsym^2 + bsym^3), -4800*(1125 + 204*bsym + 10*bsym^2 - 12*bsym^3 + bsym^4)}
   equal to the report's closed forms (kappa=+1): True;  kappa=-1 against the report's general-kappa forms: True
   weights of the sector tau = -eps_R changed: S unchanged True;  zeta_2^0 part of S vanishes through a^5: True
   S_1 (not a pole) = 0;  zeta_2^0 part of S by order: {0, 0, 0, 0, 0}
   b = +C_A: S_2..S_5 = {-600, 0, 115200, -7296000};  b = -C_A: {600, 0, 115200, -11904000}
   S_5/(C_A Y): b=+C_A -38912, b=-C_A -63488;  S_4/Y 3072, 3072
   P pole z a^5 w^-7: b=+C_A 98688000 = 30720 C_A^5 + 14336 C_A Y ? True;  b=-C_A -88704000 = -30720 C_A^5 + 38912 C_A Y ? True
   uniform W: S_4 = -600*Wsym*(102 - 149*Wsym + 25*Wsym^2);  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? True;  S_3 = -1500*(-2 + Wsym)*Wsym, at W=1: 1500
all checks passed: True
written a3_channels.txt


==> anc/numbers/deposit/T18/adv/a3_solver.wl <==
(* T18 adversarial check, program a3 (Wolfram Engine): the N=4 adjoint system, eq. (7) of the draft with
   adjoint legs, solved by fixed-point iteration of truncated double series in a and zeta_2 (z), on the color
   data of a1 (seven algebras).  Both signatures of every channel are kept.  Born weights:
     sector tau = eps_R : 2 C_A - C_R, except the antisymmetric adjoint with tau = -1, which is the symbol b;
     sector tau = -eps_R: arbitrary rationals (they must not reach S; tested by changing them).
   phi^+ = -(3/2) z w, phi^- = 1/w - z w/2, psi^+ = -3 z w, psi^- = 2/w - z w  (first order in zeta_2, pi^2 = 6 z).
   S = F_1^+ (F_1^+ - w) + 4 a C_A,  S_n = coefficient of z a^n w^(4-2n).
   Also: uniform Born scale W (all sector weights W (C_A - C_R/2)), and the pole z a^5 w^-7 of P = F_1^+. *)
$AllowInternet = False; $HistoryLength = 0;
dir = DirectoryName[$InputFileName];
data = Import[FileNameJoin[{dir, "a1_color.m"}]];
nmax = 5;
trunc[e_] := Module[{x = Expand[e]}, x = Sum[Coefficient[x, a, k] a^k, {k, 1, nmax}]; Expand[x /. z^n_ /; n >= 2 :> 0]];
phi[1] = -3/2 z w; phi[-1] = 1/w - z w/2; psi[1] = -3 z w; psi[-1] = 2/w - z w;

solve[g_, kap_, bornFn_, b1_] := Module[{ch = g["channels"], T = g["T"], CA = g["CA"], nc, F, Fn, S, P},
   nc = Length[ch];
   Do[F[r, t] = 0, {r, nc}, {t, {1, -1}}];
   Do[
    Do[Fn[r, t] = trunc[(2 a bornFn[r, t] + 2 a ch[[r, 1]] (D[F[r, t], w] + phi[t] F[r, t]) + F[r, t]^2 +
          2 a kap psi[t] Sum[T[[r, rp]] F[rp, -t], {rp, nc}])/w], {r, nc}, {t, {1, -1}}];
    Do[F[r, t] = Fn[r, t], {r, nc}, {t, {1, -1}}], {it, nmax + 1}];
   P = F[g["i1"], 1];
   S = trunc[P (P - w) + 2 a b1];
   <|"S" -> Table[Coefficient[Coefficient[Coefficient[S, z], a, n], w, 4 - 2 n], {n, 1, nmax}],
     "SnoZ" -> Table[Coefficient[S /. z -> 0, a, n], {n, 1, nmax}],
     "Ppole5" -> Coefficient[Coefficient[Coefficient[P, z], a, 5], w, -7]|>];

str[x_] := ToString[x, InputForm];
closed[CA_, Y_, bb_] := {-24 CA bb, 48 CA (CA^2 - bb^2), 3072 Y - 192 CA (CA - bb)^2 (CA + bb),
    -(51200 CA - 12288 bb) Y - 192 CA (CA - bb)^2 (CA + bb) (5 bb - 7 CA)};
(* the report's general-kappa closed forms (c8_closed.out), with M1, M2, M3 inserted *)
closedK[CA_, Y_, bb_, k_] := Module[{M1 = -CA^2/2, M2 = -16 Y/CA, M3 = 208 Y/3},
   {-24 CA bb k, -48 CA k (2 M1 k + bb^2), -192 CA k (-2 CA M1 k - CA bb^2 + 2 M1 bb k + M2 k + bb^3),
    -192 CA k (16 CA^2 M1 k + 8 CA^2 bb^2 - 24 CA M1 bb k - 8 CA M2 k - 12 CA bb^3 + 4 M1^2 + 12 M1 bb^2 k +
       4 M2 bb k + 2 M3 k + 5 bb^4)}];
allOK = True;
exportRows = {};
Do[
  CA = g["CA"]; Y = g["Y"]; ch = g["channels"]; nc = Length[ch];
  born[r_, t_] := Which[t == ch[[r, 2]] && r == g["i8a"], bsym,
     t == ch[[r, 2]], 2 CA - ch[[r, 1]],
     True, (17 r - 5 t)/(3 + r)];                                   (* arbitrary weights in the other sector *)
  bornAlt[r_, t_] := If[t == ch[[r, 2]], born[r, t], (-2 r + 11 t)/(5 + 2 r)];
  res = solve[g, 1, born, 2 CA];
  resAlt = solve[g, 1, bornAlt, 2 CA];
  resM = solve[g, -1, born, 2 CA];
  Sfree = Expand[res["S"][[2 ;; 5]]];
  ok1 = Expand[Sfree - closed[CA, Y, bsym]] === {0, 0, 0, 0};
  ok2 = Expand[resM["S"][[2 ;; 5]] - closedK[CA, Y, bsym, -1]] === {0, 0, 0, 0};
  ok3 = Expand[res["S"] - resAlt["S"]] === {0, 0, 0, 0, 0};
  okDL = (Expand[res["SnoZ"]] === {0, 0, 0, 0, 0});
  allOK = allOK && ok1 && ok2 && ok3 && okDL;
  Print["== ", g["name"], "  C_A = ", str[CA], ", Y = ", str[Y]];
  Print["   kappa=+1, b free: S_2..S_5 = ", str[Factor /@ Sfree]];
  Print["   equal to the report's closed forms (kappa=+1): ", ok1, ";  kappa=-1 against the report's general-kappa forms: ", ok2];
  Print["   weights of the sector tau = -eps_R changed: S unchanged ", ok3, ";  zeta_2^0 part of S vanishes through a^5: ", okDL];
  Print["   S_1 (not a pole) = ", str[res["S"][[1]]], ";  zeta_2^0 part of S by order: ", str[Expand[res["SnoZ"]]]];
  With[{sp = Expand[res["S"] /. bsym -> CA], sm = Expand[res["S"] /. bsym -> -CA]},
   Print["   b = +C_A: S_2..S_5 = ", str[sp[[2 ;; 5]]], ";  b = -C_A: ", str[sm[[2 ;; 5]]]];
   Print["   S_5/(C_A Y): b=+C_A ", str[sp[[5]]/(CA Y)], ", b=-C_A ", str[sm[[5]]/(CA Y)], ";  S_4/Y ", str[sp[[4]]/Y], ", ", str[sm[[4]]/Y]]];
  With[{pp = Expand[res["Ppole5"] /. bsym -> CA], pm = Expand[res["Ppole5"] /. bsym -> -CA]},
   Print["   P pole z a^5 w^-7: b=+C_A ", str[pp], " = 30720 C_A^5 + 14336 C_A Y ? ", pp == 30720 CA^5 + 14336 CA Y,
    ";  b=-C_A ", str[pm], " = -30720 C_A^5 + 38912 C_A Y ? ", pm == -30720 CA^5 + 38912 CA Y]];
  (* uniform scale W: every sector weight W (C_A - C_R/2), singlet included *)
  bornW[r_, t_] := If[t == ch[[r, 2]], Wsym (CA - ch[[r, 1]]/2), 0];
  resW = solve[g, 1, bornW, Wsym CA];
  With[{s4 = Expand[resW["S"][[4]]]},
   Print["   uniform W: S_4 = ", str[Factor[s4]], ";  equals 24W(-W^2+5W-6) C_A^4 + 384 W(W+2) Y ? ",
    Expand[s4 - (24 Wsym (-Wsym^2 + 5 Wsym - 6) CA^4 + 384 Wsym (Wsym + 2) Y)] === 0,
    ";  S_3 = ", str[Factor[resW["S"][[3]]]], ", at W=1: ", str[resW["S"][[3]] /. Wsym -> 1]]];
  AppendTo[exportRows, {g["name"], CA, Y, g["i1"], g["i8a"], ch, T = g["T"]}],
  {g, data}];
Print["all checks passed: ", allOK];
(* plain-text export for the Julia solver a4 *)
fmt[x_] := ToString[x, InputForm];
Export[FileNameJoin[{dir, "a3_channels.txt"}],
  StringRiffle[Table[StringRiffle[{row[[1]], fmt[row[[2]]], fmt[row[[3]]], ToString[row[[4]]], ToString[row[[5]]],
       StringRiffle[fmt /@ Flatten[row[[6]]], ","], StringRiffle[fmt /@ Flatten[row[[7]]], ","]}, ";"], {row, exportRows}], "\n"], "Text"];
Print["written a3_channels.txt"];


==> anc/numbers/deposit/T18/adv/a4_solver.jl <==
# T18 adversarial check, program a4 (Julia, Rational{BigInt}): second solver for the N=4 adjoint system.
# Coefficient recursion derived by hand from eq. (7) of the draft (both signatures, first order in zeta_2):
#   F_R^tau = sum_n [ f_n a^n w^(1-2n) + zeta_2 g_n a^n w^(3-2n) ]
#   tau=+ : f_n = 2b d_n1 + 2C(3-2n) f_{n-1} + sum f f
#           g_n = 2C(5-2n) g_{n-1} - 3C f_{n-1} + 2 sum f g - 6 kappa sum_R' T_RR' f^-_{R',n-1}
#   tau=- : f_n = 2b d_n1 + 2C(4-2n) f_{n-1} + sum f f + 4 kappa sum_R' T_RR' f^+_{R',n-1}
#           g_n = 2C(6-2n) g_{n-1} - C f_{n-1} + 2 sum f g + kappa (4 sum T g^+_{n-1} - 2 sum T f^+_{n-1})
#   S_n = 2 sum_k f_k g_{n-k} - g_n  for the singlet with tau=+   (zeta_2 part of a^n w^(4-2n) in S)
#   P pole zeta_2 a^5 w^-7 = g_5 of the singlet with tau=+.
# Color data read from a3_channels.txt (written by the Wolfram programs a1, a3).  Evaluated at numerical b.
const Q = Rational{BigInt}
parseq(s) = (p = split(strip(s), "/"); length(p) == 1 ? Q(parse(BigInt, p[1])) : Q(parse(BigInt, p[1]), parse(BigInt, p[2])))

function solve(C, eps, T, born, kap, nmax)
    nc = length(C)
    f = Dict{Tuple{Int,Int,Int},Q}(); g = Dict{Tuple{Int,Int,Int},Q}()
    for r in 1:nc, t in (1, -1), n in 0:nmax; f[(r,t,n)] = 0; g[(r,t,n)] = 0; end
    for n in 1:nmax, r in 1:nc
        # tau = +
        sff = sum(Q[f[(r,1,k)]*f[(r,1,n-k)] for k in 1:n-1]; init=Q(0))
        sfg = sum(Q[f[(r,1,k)]*g[(r,1,n-k)] for k in 1:n-1]; init=Q(0))
        f[(r,1,n)] = (n == 1 ? 2*born(r,1) : 0) + 2*C[r]*(3-2n)*f[(r,1,n-1)] + sff
        g[(r,1,n)] = 2*C[r]*(5-2n)*g[(r,1,n-1)] - 3*C[r]*f[(r,1,n-1)] + 2*sfg -
                     6*kap*sum(T[r,rp]*f[(rp,-1,n-1)] for rp in 1:nc)
        # tau = -
        sff = sum(Q[f[(r,-1,k)]*f[(r,-1,n-k)] for k in 1:n-1]; init=Q(0))
        sfg = sum(Q[f[(r,-1,k)]*g[(r,-1,n-k)] for k in 1:n-1]; init=Q(0))
        f[(r,-1,n)] = (n == 1 ? 2*born(r,-1) : 0) + 2*C[r]*(4-2n)*f[(r,-1,n-1)] + sff +
                      4*kap*sum(T[r,rp]*f[(rp,1,n-1)] for rp in 1:nc)
        g[(r,-1,n)] = 2*C[r]*(6-2n)*g[(r,-1,n-1)] - C[r]*f[(r,-1,n-1)] + 2*sfg +
                      kap*(4*sum(T[r,rp]*g[(rp,1,n-1)] for rp in 1:nc) - 2*sum(T[r,rp]*f[(rp,1,n-1)] for rp in 1:nc))
    end
    return f, g
end

closed(CA, Y, b) = [-24CA*b, 48CA*(CA^2 - b^2), 3072Y - 192CA*(CA - b)^2*(CA + b),
                    -(51200CA - 12288b)*Y - 192CA*(CA - b)^2*(CA + b)*(5b - 7CA)]
function closedK(CA, Y, b, k)   # the report's general-kappa closed forms with M1, M2, M3 inserted
    M1 = -CA^2/2; M2 = -16Y/CA; M3 = 208Y/3
    [-24CA*b*k, -48CA*k*(2M1*k + b^2), -192CA*k*(-2CA*M1*k - CA*b^2 + 2M1*b*k + M2*k + b^3),
     -192CA*k*(16CA^2*M1*k + 8CA^2*b^2 - 24CA*M1*b*k - 8CA*M2*k - 12CA*b^3 + 4M1^2 + 12M1*b^2*k + 4M2*b*k + 2M3*k + 5b^4)]
end

allok = true
for line in eachline(joinpath(@__DIR__, "a3_channels.txt"))
    isempty(strip(line)) && continue
    fld = split(line, ";")
    name = fld[1]; CA = parseq(fld[2]); Y = parseq(fld[3]); i1 = parse(Int, fld[4]); i8a = parse(Int, fld[5])
    chf = parseq.(split(fld[6], ",")); nc = length(chf) ÷ 3
    C = [chf[3r-2] for r in 1:nc]; eps = [Int(chf[3r-1]) for r in 1:nc]
    Tf = parseq.(split(fld[7], ",")); T = [Tf[(r-1)*nc + s] for r in 1:nc, s in 1:nc]
    ok = true
    line_out = String[]
    for kap in (1, -1), b in (CA, -CA, Q(0), Q(1,3), Q(2), Q(-7,5))
        born(r, t) = t == eps[r] ? (r == i8a ? b : 2CA - C[r]) : Q(3r + 2t, 7 + r)
        f, g = solve(C, eps, T, born, kap, 5)
        S = [2*sum(Q[f[(i1,1,k)]*g[(i1,1,n-k)] for k in 1:n-1]; init=Q(0)) - g[(i1,1,n)] for n in 1:5]
        ref = kap == 1 ? closed(CA, Y, b) : closedK(CA, Y, b, kap)
        ok &= (S[2:5] == ref) && S[1] == 0
        if b == CA || b == -CA
            push!(line_out, "kappa=$(kap), b=$(b == CA ? "+C_A" : "-C_A"): S_2..S_5 = $(string.(S[2:5])), S_5/(C_A Y) = $(S[5]/(CA*Y)), P pole = $(g[(i1,1,5)])")
        end
    end
    global allok &= ok
    println("== ", name, "  C_A = ", CA, "  Y = ", Y, "   all 12 (kappa, b) points equal the closed forms: ", ok)
    for l in line_out; println("   ", l); end
end
println("all groups: ", allok)


==> anc/numbers/deposit/T18/adv/a4_solver.out <==
== SU(2)  C_A = 2//1  Y = 6//1   all 12 (kappa, b) points equal the closed forms: true
   kappa=1, b=+C_A: S_2..S_5 = ["-96//1", "0//1", "18432//1", "-466944//1"], S_5/(C_A Y) = -38912//1, P pole = 1155072//1
   kappa=1, b=-C_A: S_2..S_5 = ["96//1", "0//1", "18432//1", "-761856//1"], S_5/(C_A Y) = -63488//1, P pole = -516096//1
   kappa=1, b=+C_A: S_2..S_5 = ["-96//1", "0//1", "18432//1", "-466944//1"], S_5/(C_A Y) = -38912//1, P pole = 1155072//1
   kappa=-1, b=+C_A: S_2..S_5 = ["96//1", "768//1", "18432//1", "-442368//1"], S_5/(C_A Y) = -36864//1, P pole = -1130496//1
   kappa=-1, b=-C_A: S_2..S_5 = ["-96//1", "768//1", "6144//1", "-442368//1"], S_5/(C_A Y) = -36864//1, P pole = 1032192//1
   kappa=-1, b=+C_A: S_2..S_5 = ["96//1", "768//1", "18432//1", "-442368//1"], S_5/(C_A Y) = -36864//1, P pole = -1130496//1
== SU(3)  C_A = 3//1  Y = 27//2   all 12 (kappa, b) points equal the closed forms: true
   kappa=1, b=+C_A: S_2..S_5 = ["-216//1", "0//1", "41472//1", "-1575936//1"], S_5/(C_A Y) = -38912//1, P pole = 8045568//1
   kappa=1, b=-C_A: S_2..S_5 = ["216//1", "0//1", "41472//1", "-2571264//1"], S_5/(C_A Y) = -63488//1, P pole = -5889024//1
   kappa=-1, b=+C_A: S_2..S_5 = ["216//1", "2592//1", "41472//1", "-1389312//1"], S_5/(C_A Y) = -34304//1, P pole = -9310464//1
   kappa=-1, b=-C_A: S_2..S_5 = ["-216//1", "2592//1", "-20736//1", "-145152//1"], S_5/(C_A Y) = -3584//1, P pole = 5868288//1
== SU(4)  C_A = 4//1  Y = 24//1   all 12 (kappa, b) points equal the closed forms: true
   kappa=1, b=+C_A: S_2..S_5 = ["-384//1", "0//1", "73728//1", "-3735552//1"], S_5/(C_A Y) = -38912//1, P pole = 32833536//1
   kappa=1, b=-C_A: S_2..S_5 = ["384//1", "0//1", "73728//1", "-6094848//1"], S_5/(C_A Y) = -63488//1, P pole = -27721728//1
   kappa=-1, b=+C_A: S_2..S_5 = ["384//1", "6144//1", "73728//1", "-2949120//1"], S_5/(C_A Y) = -30720//1, P pole = -40304640//1
   kappa=-1, b=-C_A: S_2..S_5 = ["-384//1", "6144//1", "-122880//1", "4128768//1"], S_5/(C_A Y) = 43008//1, P pole = 21823488//1
== SO(5)  C_A = 3//2  Y = 117//128   all 12 (kappa, b) points equal the closed forms: true
   kappa=1, b=+C_A: S_2..S_5 = ["-54//1", "0//1", "2808//1", "-53352//1"], S_5/(C_A Y) = -38912//1, P pole = 252936//1
   kappa=1, b=-C_A: S_2..S_5 = ["54//1", "0//1", "2808//1", "-87048//1"], S_5/(C_A Y) = -63488//1, P pole = -179928//1
   kappa=-1, b=+C_A: S_2..S_5 = ["54//1", "324//1", "2808//1", "-47520//1"], S_5/(C_A Y) = -450560//13, P pole = -289440//1
   kappa=-1, b=-C_A: S_2..S_5 = ["-54//1", "324//1", "-1080//1", "-11232//1"], S_5/(C_A Y) = -8192//1, P pole = 187488//1
== G2  C_A = 2//1  Y = 17//12   all 12 (kappa, b) points equal the closed forms: true
   kappa=1, b=+C_A: S_2..S_5 = ["-96//1", "0//1", "4352//1", "-330752//3"], S_5/(C_A Y) = -38912//1, P pole = 3070976//3
   kappa=1, b=-C_A: S_2..S_5 = ["96//1", "0//1", "4352//1", "-539648//3"], S_5/(C_A Y) = -63488//1, P pole = -2618368//3
   kappa=1, b=+C_A: S_2..S_5 = ["-96//1", "0//1", "4352//1", "-330752//3"], S_5/(C_A Y) = -38912//1, P pole = 3070976//3
   kappa=-1, b=+C_A: S_2..S_5 = ["96//1", "768//1", "4352//1", "-257024//3"], S_5/(C_A Y) = -514048//17, P pole = -3785728//3
   kappa=-1, b=-C_A: S_2..S_5 = ["-96//1", "768//1", "-7936//1", "418816//3"], S_5/(C_A Y) = 837632//17, P pole = 2026496//3
   kappa=-1, b=+C_A: S_2..S_5 = ["96//1", "768//1", "4352//1", "-257024//3"], S_5/(C_A Y) = -514048//17, P pole = -3785728//3
== SO(7)  C_A = 5//2  Y = 255//128   all 12 (kappa, b) points equal the closed forms: true
   kappa=1, b=+C_A: S_2..S_5 = ["-150//1", "0//1", "6120//1", "-193800//1"], S_5/(C_A Y) = -38912//1, P pole = 3071400//1
   kappa=1, b=-C_A: S_2..S_5 = ["150//1", "0//1", "6120//1", "-316200//1"], S_5/(C_A Y) = -63488//1, P pole = -2806200//1
   kappa=-1, b=+C_A: S_2..S_5 = ["150//1", "1500//1", "6120//1", "-118800//1"], S_5/(C_A Y) = -405504//17, P pole = -3903600//1
   kappa=-1, b=-C_A: S_2..S_5 = ["-150//1", "1500//1", "-23880//1", "658800//1"], S_5/(C_A Y) = 2248704//17, P pole = 1918800//1
== SU(5)  C_A = 5//1  Y = 75//2   all 12 (kappa, b) points equal the closed forms: true
   kappa=1, b=+C_A: S_2..S_5 = ["-600//1", "0//1", "115200//1", "-7296000//1"], S_5/(C_A Y) = -38912//1, P pole = 98688000//1
   kappa=1, b=-C_A: S_2..S_5 = ["600//1", "0//1", "115200//1", "-11904000//1"], S_5/(C_A Y) = -63488//1, P pole = -88704000//1
   kappa=-1, b=+C_A: S_2..S_5 = ["600//1", "12000//1", "115200//1", "-4896000//1"], S_5/(C_A Y) = -26112//1, P pole = -124512000//1
   kappa=-1, b=-C_A: S_2..S_5 = ["-600//1", "12000//1", "-364800//1", "19296000//1"], S_5/(C_A Y) = 102912//1, P pole = 62496000//1
all groups: true


==> anc/numbers/deposit/T18/adv/a5_mixing.gp <==
aa; ww; CA;
\\ T18 adversarial check, program a5 (PARI/GP): the one-loop matrices eqs. (53), (54) of Kotikov-Lipatov
\\ hep-ph/0208220, transcribed from the arXiv source (hep-ph_0208220.tex l. 1305-1327), rows/columns (g, q, phi).
\\ (i) eigenvalues at integer j against -4S_1(j-2), -4S_1(j), -4S_1(j+2) and -4S_1(j-1), -4S_1(j+1) (transcription test);
\\ (ii) residues at j = 0, their rank and eigenvalues; (iii) pole of -4S_1(M) at M = -2 + w and the DL solution.
default(realprecision, 60);
P0 = psi(1);
Gt(j, ps) = { my(pjm1 = ps(j-1), pj = ps(j), pjp1 = ps(j+1));
  [4*(P0 - pjm1 - 2/j + 1/(j+1) - 1/(j+2)), 2*(2/(j-1) - 2/j + 1/(j+1)), 4*(1/(j-1) - 1/j);
   8*(1/j - 2/(j+1) + 2/(j+2)), 4*(P0 - pj + 1/j - 2/(j+1)), 8/j;
   12*(1/(j+1) - 1/(j+2)), 6/(j+1), 4*(P0 - pjp1)] };
Gp(j, ps) = { my(pjp1 = ps(j+1));
  [4*(P0 - pjp1 - 2/(j+1) + 2/j), 2*(2/j - 1/(j+1));
   8*(-1/j + 2/(j+1)), 4*(P0 - pjp1 + 1/(j+1) - 1/j)] };
\\ the matrix rows are "a" (produced parton) and columns "b"; entries as printed: gamma_gg, gamma_gq, gamma_gphi / gamma_qg ...
S1(n) = sum(k = 1, n, 1/k);
psin(x) = P0 + sum(k = 1, x - 1, 1/k);      \\ Psi at positive integers
ok = 1; nj = 0;
{for (j = 2, 12,
  my(M = Gt(j, psin), Mp = Gp(j, psin));
  my(ev = vecsort(real(Vec(polroots(charpoly(M))))), evp = vecsort(real(Vec(polroots(charpoly(Mp))))));
  my(ref = vecsort([-4*S1(j-2), -4*S1(j), -4*S1(j+2)]), refp = vecsort([-4*S1(j-1), -4*S1(j+1)]));
  nj++; if (normlp(ev - ref) > 1e-40 || normlp(evp - refp) > 1e-40, ok = 0; print("mismatch at j = ", j)));}
print("(i) [", nj, " values of j] eigenvalues at j = 2..12 equal -4S_1(j-2), -4S_1(j), -4S_1(j+2) and -4S_1(j-1), -4S_1(j+1): ", ok);
\\ (ii) residues at j = 0 from the Laurent expansion, with psi of a power series
pss(x) = psi(x);
Mt = Gt(w + O(w^4), pss); Mp = Gp(w + O(w^4), pss);
Rt = matrix(3, 3, a, b, polcoeff(lift(Mt[a, b]), -1, w)); Rp = matrix(2, 2, a, b, polcoeff(lift(Mp[a, b]), -1, w));
print("(ii) tensor residue at j=0 (rows g,q,phi): ", Rt, "  rank ", matrank(Rt), "  charpoly ", charpoly(Rt, x));
print("     right eigenvector for eigenvalue 4: ", matker(Rt - 4*matid(3)), ";  left: ", matker(Rt~ - 4*matid(3)));
print("     pseudo-tensor residue at j=0 (rows g,q): ", Rp, "  rank ", matrank(Rp), "  charpoly ", charpoly(Rp, x));
\\ (iii) -4 S_1(M) at M = -2 + w: S_1(M) = psi(M+1) + Euler
g1 = -4*(psi(-1 + w + O(w^4)) + Euler);
print("(iii) -4 S_1(-2+w) = ", g1, "  (pole coefficient ", polcoeff(g1, -1), ")");
\\ DL solution of P(P - w) + 2 a b1 = 0 with b1 = 2 C_A against eq. (84) at r = 0: G/w + G^2/w^3, G = 4 a C_A
Pdl = sum(n = 1, 4, binomial(2*n-2, n-1)/n * (2*aa*2*CA)^n / ww^(2*n-1));
print("     DL solution of P(P-w) + 2 a b1 = 0, b1 = 2C_A (Catalan series) = ", Pdl);
print("     check: P(P-w) + 4 a C_A through a^4 = ", truncate(subst(Pdl*(Pdl - ww) + 4*aa*CA, aa, aa) + O(aa^5)));
print("     eq. (84) at r = 0, leading logs with G = 4 a C_A: G/w + G^2/w^3 = ", 4*aa*CA/ww + (4*aa*CA)^2/ww^3);
quit;


==> anc/numbers/deposit/T18/adv/a5_mixing.out <==
(i) [11 values of j] eigenvalues at j = 2..12 equal -4S_1(j-2), -4S_1(j), -4S_1(j+2) and -4S_1(j-1), -4S_1(j+1): 1
(ii) tensor residue at j=0 (rows g,q,phi): [-4, -4, -4; 8, 8, 8; 0, 0, 0]  rank 1  charpoly x^3 - 4*x^2
     right eigenvector for eigenvalue 4: [-1; 2; 0];  left: [1; 1; 1]
     pseudo-tensor residue at j=0 (rows g,q): [8, 4; -8, -4]  rank 1  charpoly x^2 - 4*x
(iii) -4 S_1(-2+w) = 4*w^-1 - 4.00000000000000000000000000000000000000000000000000000000000 - 10.5797362673929057458896606665841007568757996048271937509422*w + O(w^2)  (pole coefficient 4)
     DL solution of P(P-w) + 2 a b1 = 0, b1 = 2C_A (Catalan series) = 1280*CA^4/ww^7*aa^4 + 128*CA^3/ww^5*aa^3 + 16*CA^2/ww^3*aa^2 + 4*CA/ww*aa
     check: P(P-w) + 4 a C_A through a^4 = 0
     eq. (84) at r = 0, leading logs with G = 4 a C_A: G/w + G^2/w^3 = 16*CA^2/ww^3*aa^2 + 4*CA/ww*aa


==> anc/numbers/deposit/T18/adv/a6_compare.out <==
SU(2): channel sets equal True, T_rc equal entry by entry True, C_A and Y equal True
SU(3): channel sets equal True, T_rc equal entry by entry True, C_A and Y equal True
SU(4): channel sets equal True, T_rc equal entry by entry True, C_A and Y equal True
SO(5): channel sets equal True, T_rc equal entry by entry True, C_A and Y equal True
G2: channel sets equal True, T_rc equal entry by entry True, C_A and Y equal True
report color data reproduced: True
b=+C_A: P pole = 30720 zeta_2 C_A^5 + 14336 zeta_2 C_A Y a^5/w^7;  SU(N) non-planar 21504 zeta_2 g^10/(N^2 w^7);  (N^2/48)(-2P): -896
b=-C_A: P pole = -30720 zeta_2 C_A^5 + 38912 zeta_2 C_A Y a^5/w^7;  SU(N) non-planar 58368 zeta_2 g^10/(N^2 w^7);  (N^2/48)(-2P): -2432
S_5(+C_A) - S_5(-C_A) = 24576 = 8 x 3072 = 24576


==> anc/numbers/deposit/T18/adv/a6_compare.py <==
#!/usr/bin/env python3
"""T18 adversarial check, program a6: compare the report's color data (c1_color.json) with this check's
Wolfram data (a3_channels.txt), channel by channel after matching (C_R, eps_R, dim), entry by entry in T_rc,
and do the arithmetic of the five-loop pole conversions.  Fractions only."""
import json
import sys
from fractions import Fraction as F
# the five groups of the report (c1_color.py); every one must be present exactly once in the report's data and in
# this check's data (which also carries SO(7) and SU(5)), before any value is compared
EXPECTED = ['SU(2)', 'SU(3)', 'SU(4)', 'SO(5)', 'G2']
coverage = []
replist = json.load(open('../c1_color.json'))
repnames = [g['group'] for g in replist]
if sorted(repnames) != sorted(EXPECTED):
    coverage.append(f"report groups {repnames} differ from the expected {EXPECTED}")
rep = {g['group']: g for g in replist}
mine = {}
for line in open('a3_channels.txt'):
    if not line.strip():
        continue
    f = line.strip().split(';')
    ch = [F(x) for x in f[5].split(',')]
    nc = len(ch) // 3
    chans = [(ch[3*r], int(ch[3*r+1]), int(ch[3*r+2])) for r in range(nc)]
    T = [F(x) for x in f[6].split(',')]
    if f[0] in mine:
        coverage.append(f"group {f[0]} appears twice in a3_channels.txt")
    mine[f[0]] = dict(CA=F(f[1]), Y=F(f[2]), chans=chans, T=[[T[r*nc+s] for s in range(nc)] for r in range(nc)])
missing = [g for g in EXPECTED if g not in mine]
if missing:
    coverage.append(f"groups {missing} absent from a3_channels.txt")
if coverage:
    for c in coverage:
        print("COVERAGE FAIL:", c)
    print("report color data reproduced: False")
    sys.exit(1)
allok = True
for name, g in rep.items():
    m = mine[name]
    rc = [(F(c['C']), c['eps'], c['dim']) for c in g['channels']]
    perm = [m['chans'].index(x) for x in rc]           # report channel r -> my channel perm[r]
    Tr = [[F(x) for x in row] for row in g['Trc']]
    okT = all(Tr[r][s] == m['T'][perm[r]][perm[s]] for r in range(len(rc)) for s in range(len(rc)))
    okY = F(g['Y']) == m['Y'] and F(g['CA']) == m['CA']
    allok &= okT and okY and sorted(rc) == sorted(m['chans'])
    print(f"{name}: channel sets equal {sorted(rc) == sorted(m['chans'])}, T_rc equal entry by entry {okT}, C_A and Y equal {okY}")
print("report color data reproduced:", allok)
# five-loop pole of P, a^5 w^-7, from S_n through dP = -dS (w^2 - 16 a C_A)^(-1/2): coefficients 1, 8 C_A, 96 C_A^2, 1280 C_A^3
for lab, s2, s5 in (("b=+C_A", -24, -38912), ("b=-C_A", +24, -63488)):
    npole = -(s5 + 8*3072)                      # coefficient of zeta_2 C_A Y (S_3 = 0 and planar S_4 = S_5 planar = 0 at |b| = C_A)
    ppole = -1280*s2                             # coefficient of zeta_2 C_A^5
    sun = F(npole) * F(3, 2)                     # C_A Y a^5 = N (3N^2/2) g^10/N^5 = (3/2) g^10/N^2
    kv = F(-2) * sun / 48                        # (N^2/48)(-2 P)
    print(f"{lab}: P pole = {ppole} zeta_2 C_A^5 + {npole} zeta_2 C_A Y a^5/w^7;  SU(N) non-planar {sun} zeta_2 g^10/(N^2 w^7);  (N^2/48)(-2P): {kv}")
print("S_5(+C_A) - S_5(-C_A) =", -38912 + 63488, "= 8 x 3072 =", 8*3072)
sys.exit(0 if allok else 1)


==> anc/numbers/deposit/T18/adv/a7_mutations.jl <==
# T18 adversarial check, program a7: mutations of the a4 solver input; the closed forms must fail
# for changes of the antisymmetric-adjoint row of T_rc or of a symmetric Born weight, and must hold for a
# change of another row (only the 8a row enters S at first order in zeta_2).
# T18 adversarial check, program a4 (Julia, Rational{BigInt}): second solver for the N=4 adjoint system.
# Coefficient recursion derived by hand from eq. (7) of the draft (both signatures, first order in zeta_2):
#   F_R^tau = sum_n [ f_n a^n w^(1-2n) + zeta_2 g_n a^n w^(3-2n) ]
#   tau=+ : f_n = 2b d_n1 + 2C(3-2n) f_{n-1} + sum f f
#           g_n = 2C(5-2n) g_{n-1} - 3C f_{n-1} + 2 sum f g - 6 kappa sum_R' T_RR' f^-_{R',n-1}
#   tau=- : f_n = 2b d_n1 + 2C(4-2n) f_{n-1} + sum f f + 4 kappa sum_R' T_RR' f^+_{R',n-1}
#           g_n = 2C(6-2n) g_{n-1} - C f_{n-1} + 2 sum f g + kappa (4 sum T g^+_{n-1} - 2 sum T f^+_{n-1})
#   S_n = 2 sum_k f_k g_{n-k} - g_n  for the singlet with tau=+   (zeta_2 part of a^n w^(4-2n) in S)
#   P pole zeta_2 a^5 w^-7 = g_5 of the singlet with tau=+.
# Color data read from a3_channels.txt (written by the Wolfram programs a1, a3).  Evaluated at numerical b.
const Q = Rational{BigInt}
parseq(s) = (p = split(strip(s), "/"); length(p) == 1 ? Q(parse(BigInt, p[1])) : Q(parse(BigInt, p[1]), parse(BigInt, p[2])))

function solve(C, eps, T, born, kap, nmax)
    nc = length(C)
    f = Dict{Tuple{Int,Int,Int},Q}(); g = Dict{Tuple{Int,Int,Int},Q}()
    for r in 1:nc, t in (1, -1), n in 0:nmax; f[(r,t,n)] = 0; g[(r,t,n)] = 0; end
    for n in 1:nmax, r in 1:nc
        # tau = +
        sff = sum(Q[f[(r,1,k)]*f[(r,1,n-k)] for k in 1:n-1]; init=Q(0))
        sfg = sum(Q[f[(r,1,k)]*g[(r,1,n-k)] for k in 1:n-1]; init=Q(0))
        f[(r,1,n)] = (n == 1 ? 2*born(r,1) : 0) + 2*C[r]*(3-2n)*f[(r,1,n-1)] + sff
        g[(r,1,n)] = 2*C[r]*(5-2n)*g[(r,1,n-1)] - 3*C[r]*f[(r,1,n-1)] + 2*sfg -
                     6*kap*sum(T[r,rp]*f[(rp,-1,n-1)] for rp in 1:nc)
        # tau = -
        sff = sum(Q[f[(r,-1,k)]*f[(r,-1,n-k)] for k in 1:n-1]; init=Q(0))
        sfg = sum(Q[f[(r,-1,k)]*g[(r,-1,n-k)] for k in 1:n-1]; init=Q(0))
        f[(r,-1,n)] = (n == 1 ? 2*born(r,-1) : 0) + 2*C[r]*(4-2n)*f[(r,-1,n-1)] + sff +
                      4*kap*sum(T[r,rp]*f[(rp,1,n-1)] for rp in 1:nc)
        g[(r,-1,n)] = 2*C[r]*(6-2n)*g[(r,-1,n-1)] - C[r]*f[(r,-1,n-1)] + 2*sfg +
                      kap*(4*sum(T[r,rp]*g[(rp,1,n-1)] for rp in 1:nc) - 2*sum(T[r,rp]*f[(rp,1,n-1)] for rp in 1:nc))
    end
    return f, g
end

closed(CA, Y, b) = [-24CA*b, 48CA*(CA^2 - b^2), 3072Y - 192CA*(CA - b)^2*(CA + b),
                    -(51200CA - 12288b)*Y - 192CA*(CA - b)^2*(CA + b)*(5b - 7CA)]
function closedK(CA, Y, b, k)   # the report's general-kappa closed forms with M1, M2, M3 inserted
    M1 = -CA^2/2; M2 = -16Y/CA; M3 = 208Y/3
    [-24CA*b*k, -48CA*k*(2M1*k + b^2), -192CA*k*(-2CA*M1*k - CA*b^2 + 2M1*b*k + M2*k + b^3),
     -192CA*k*(16CA^2*M1*k + 8CA^2*b^2 - 24CA*M1*b*k - 8CA*M2*k - 12CA*b^3 + 4M1^2 + 12M1*b^2*k + 4M2*b*k + 2M3*k + 5b^4)]
end


function check(mut)
    allfail = true
    for line in eachline(joinpath(@__DIR__, "a3_channels.txt"))
        isempty(strip(line)) && continue
        fld = split(line, ";")
        name = fld[1]; CA = parseq(fld[2]); Y = parseq(fld[3]); i1 = parse(Int, fld[4]); i8a = parse(Int, fld[5])
        chf = parseq.(split(fld[6], ",")); nc = length(chf) ÷ 3
        C = [chf[3r-2] for r in 1:nc]; eps = [Int(chf[3r-1]) for r in 1:nc]
        Tf = parseq.(split(fld[7], ",")); T = [Tf[(r-1)*nc + s] for r in 1:nc, s in 1:nc]
        rs = findfirst(r -> eps[r] == 1 && r != i1 && T[i8a, r] != 0, 1:nc)
        if mut == "T_8a_row_entry_x8/7"; T[i8a, rs] *= Q(8, 7); T[rs, i8a] *= Q(8, 7); end
        if mut == "T_other_row_entry_x8/7"
            ro = findfirst(r -> eps[r] == -1 && r != i8a, 1:nc)
            ro === nothing && continue
            rt = findfirst(r -> T[ro, r] != 0, 1:nc); T[ro, rt] *= Q(8, 7)
        end
        ok = true
        b = CA
        born(r, t) = t == eps[r] ? (r == i8a ? b : (mut == "symmetric_weight_shift" && r == rs ? 2CA - C[r] + 1 : 2CA - C[r])) : Q(0)
        f, g = solve(C, eps, T, born, 1, 5)
        S = [2*sum(Q[f[(i1,1,k)]*g[(i1,1,n-k)] for k in 1:n-1]; init=Q(0)) - g[(i1,1,n)] for n in 1:5]
        same = S[2:5] == closed(CA, Y, b)
        println("   ", rpad(mut, 26), rpad(name, 6), " closed forms still hold: ", same)
    end
end
for mut in ("none", "T_8a_row_entry_x8/7", "symmetric_weight_shift", "T_other_row_entry_x8/7")
    println("mutation: ", mut); check(mut)
end


==> anc/numbers/deposit/T18/adv/a7_mutations.out <==
mutation: none
   none                      SU(2)  closed forms still hold: true
   none                      SU(3)  closed forms still hold: true
   none                      SU(4)  closed forms still hold: true
   none                      SO(5)  closed forms still hold: true
   none                      G2     closed forms still hold: true
   none                      SO(7)  closed forms still hold: true
   none                      SU(5)  closed forms still hold: true
mutation: T_8a_row_entry_x8/7
   T_8a_row_entry_x8/7       SU(2)  closed forms still hold: false
   T_8a_row_entry_x8/7       SU(3)  closed forms still hold: false
   T_8a_row_entry_x8/7       SU(4)  closed forms still hold: false
   T_8a_row_entry_x8/7       SO(5)  closed forms still hold: false
   T_8a_row_entry_x8/7       G2     closed forms still hold: false
   T_8a_row_entry_x8/7       SO(7)  closed forms still hold: false
   T_8a_row_entry_x8/7       SU(5)  closed forms still hold: false
mutation: symmetric_weight_shift
   symmetric_weight_shift    SU(2)  closed forms still hold: false
   symmetric_weight_shift    SU(3)  closed forms still hold: false
   symmetric_weight_shift    SU(4)  closed forms still hold: false
   symmetric_weight_shift    SO(5)  closed forms still hold: false
   symmetric_weight_shift    G2     closed forms still hold: false
   symmetric_weight_shift    SO(7)  closed forms still hold: false
   symmetric_weight_shift    SU(5)  closed forms still hold: false
mutation: T_other_row_entry_x8/7
   T_other_row_entry_x8/7    SU(3)  closed forms still hold: true
   T_other_row_entry_x8/7    SU(4)  closed forms still hold: true
   T_other_row_entry_x8/7    SO(5)  closed forms still hold: true
   T_other_row_entry_x8/7    G2     closed forms still hold: true
   T_other_row_entry_x8/7    SO(7)  closed forms still hold: true
   T_other_row_entry_x8/7    SU(5)  closed forms still hold: true


==> anc/numbers/deposit/T18/adv/run_all.sh <==
#!/bin/bash
# T18 adversarial check: rebuild every output of this folder (about 1 minute; one Wolfram kernel at a time,
# no network).  Run from any directory.
set -e
cd "$(dirname "$0")"
export JULIA_DEPOT_PATH="${TMPDIR:-/tmp}/t18adv_julia_depot:"
timeout 3000 wolfram -script a1_color.wl  > a1_color.out  2>&1   # color data, 7 algebras, exact (writes a1_color.m)
timeout 600  julia a2_tree.jl             > a2_tree.out   2>&1   # tree amplitude, color and helicity factors
timeout 3000 wolfram -script a3_solver.wl > a3_solver.out 2>&1   # solver 1 (fixed-point series), writes a3_channels.txt
timeout 600  julia a4_solver.jl           > a4_solver.out 2>&1   # solver 2 (coefficient recursion), 7 algebras
timeout 300  gp -q a5_mixing.gp           > a5_mixing.out 2>&1 </dev/null   # eqs. (53)-(55), (84) of hep-ph/0208220
python3 -B a6_compare.py                  > a6_compare.out 2>&1   # report's c1 data against a1; pole arithmetic
timeout 600  julia a7_mutations.jl        > a7_mutations.out 2>&1 # mutations of the solver input
grep -h "identities hold\|all checks passed\|all groups\|reproduced\|(i)\|(ii)" a1_color.out a3_solver.out a4_solver.out a5_mixing.out a6_compare.out | sort | uniq -c


==> anc/numbers/deposit/T18/c1_color.json <==
[
 {
  "group": "SU(2)",
  "NA": 3,
  "NR": 2,
  "CF": "3/4",
  "CA": "2",
  "dAA_over_NA": "20/3",
  "Y": "6",
  "residuals": {
   "complete": 5.551115123125783e-16,
   "idempotent_orthogonal": 2.3592239273284576e-16,
   "rung_direct": 8.881784197001252e-16,
   "rung_crossed": 8.881784197001252e-16,
   "minusT13": 8.881784197001252e-16,
   "color_conservation": 8.881784197001252e-16,
   "Trc_transition_residual": 2.220446049250313e-15
  },
  "channels": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1,
    "rung_direct": "2",
    "rung_crossed": "2",
    "b_sector_tau_eq_eps": "4"
   },
   {
    "C": "6",
    "eps": 1,
    "dim": 5,
    "rung_direct": "-1",
    "rung_crossed": "-1",
    "b_sector_tau_eq_eps": "-2"
   },
   {
    "C": "2",
    "eps": -1,
    "dim": 3,
    "rung_direct": "1",
    "rung_crossed": "-1",
    "b_sector_tau_eq_eps": "2"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "-4"
   ],
   [
    "0",
    "0",
    "-1"
   ],
   [
    "-4/3",
    "-5/3",
    "0"
   ]
  ]
 },
 {
  "group": "SU(3)",
  "NA": 8,
  "NR": 3,
  "CF": "4/3",
  "CA": "3",
  "dAA_over_NA": "135/8",
  "Y": "27/2",
  "residuals": {
   "complete": 7.771561172376096e-16,
   "idempotent_orthogonal": 4.996003610813204e-16,
   "rung_direct": 1.4432899320127035e-15,
   "rung_crossed": 1.4432899320127035e-15,
   "minusT13": 1.4432899320127035e-15,
   "color_conservation": 3.9968028886505635e-15,
   "Trc_transition_residual": 2.220446049250313e-15
  },
  "channels": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1,
    "rung_direct": "3",
    "rung_crossed": "3",
    "b_sector_tau_eq_eps": "6"
   },
   {
    "C": "3",
    "eps": 1,
    "dim": 8,
    "rung_direct": "3/2",
    "rung_crossed": "3/2",
    "b_sector_tau_eq_eps": "3"
   },
   {
    "C": "8",
    "eps": 1,
    "dim": 27,
    "rung_direct": "-1",
    "rung_crossed": "-1",
    "b_sector_tau_eq_eps": "-2"
   },
   {
    "C": "3",
    "eps": -1,
    "dim": 8,
    "rung_direct": "3/2",
    "rung_crossed": "-3/2",
    "b_sector_tau_eq_eps": "3"
   },
   {
    "C": "6",
    "eps": -1,
    "dim": 20,
    "rung_direct": "0",
    "rung_crossed": "0",
    "b_sector_tau_eq_eps": "0"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "0",
    "-6",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2",
    "-3"
   ],
   [
    "0",
    "0",
    "0",
    "-2/3",
    "-4/3"
   ],
   [
    "-3/4",
    "-3/2",
    "-9/4",
    "0",
    "0"
   ],
   [
    "0",
    "-6/5",
    "-9/5",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "SU(4)",
  "NA": 15,
  "NR": 4,
  "CF": "15/8",
  "CA": "4",
  "dAA_over_NA": "104/3",
  "Y": "24",
  "residuals": {
   "complete": 9.159339953157541e-16,
   "idempotent_orthogonal": 7.771561172376096e-16,
   "rung_direct": 2.7755575615628914e-15,
   "rung_crossed": 2.7755575615628914e-15,
   "minusT13": 2.7755575615628914e-15,
   "color_conservation": 1.0658141036401503e-14,
   "Trc_transition_residual": 2.831068712794149e-15
  },
  "channels": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1,
    "rung_direct": "4",
    "rung_crossed": "4",
    "b_sector_tau_eq_eps": "8"
   },
   {
    "C": "4",
    "eps": 1,
    "dim": 15,
    "rung_direct": "2",
    "rung_crossed": "2",
    "b_sector_tau_eq_eps": "4"
   },
   {
    "C": "6",
    "eps": 1,
    "dim": 20,
    "rung_direct": "1",
    "rung_crossed": "1",
    "b_sector_tau_eq_eps": "2"
   },
   {
    "C": "10",
    "eps": 1,
    "dim": 84,
    "rung_direct": "-1",
    "rung_crossed": "-1",
    "b_sector_tau_eq_eps": "-2"
   },
   {
    "C": "4",
    "eps": -1,
    "dim": 15,
    "rung_direct": "2",
    "rung_crossed": "-2",
    "b_sector_tau_eq_eps": "4"
   },
   {
    "C": "8",
    "eps": -1,
    "dim": 90,
    "rung_direct": "0",
    "rung_crossed": "0",
    "b_sector_tau_eq_eps": "0"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "0",
    "0",
    "-8",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-2",
    "-4"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/2",
    "-9/2"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/2",
    "-5/2"
   ],
   [
    "-8/15",
    "-2",
    "-2/3",
    "-14/5",
    "0",
    "0"
   ],
   [
    "0",
    "-2/3",
    "-1",
    "-7/3",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "SO(5)",
  "NA": 10,
  "NR": 5,
  "CF": "1",
  "CA": "3/2",
  "dAA_over_NA": "9/8",
  "Y": "117/128",
  "residuals": {
   "complete": 6.661338147750939e-16,
   "idempotent_orthogonal": 3.3306690738754696e-16,
   "rung_direct": 7.771561172376096e-16,
   "rung_crossed": 7.771561172376096e-16,
   "minusT13": 7.771561172376096e-16,
   "color_conservation": 3.3306690738754696e-15,
   "Trc_transition_residual": 1.1102230246251565e-15
  },
  "channels": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1,
    "rung_direct": "3/2",
    "rung_crossed": "3/2",
    "b_sector_tau_eq_eps": "3"
   },
   {
    "C": "1",
    "eps": 1,
    "dim": 5,
    "rung_direct": "1",
    "rung_crossed": "1",
    "b_sector_tau_eq_eps": "2"
   },
   {
    "C": "5/2",
    "eps": 1,
    "dim": 14,
    "rung_direct": "1/4",
    "rung_crossed": "1/4",
    "b_sector_tau_eq_eps": "1/2"
   },
   {
    "C": "4",
    "eps": 1,
    "dim": 35,
    "rung_direct": "-1/2",
    "rung_crossed": "-1/2",
    "b_sector_tau_eq_eps": "-1"
   },
   {
    "C": "3/2",
    "eps": -1,
    "dim": 10,
    "rung_direct": "3/4",
    "rung_crossed": "-3/4",
    "b_sector_tau_eq_eps": "3/2"
   },
   {
    "C": "3",
    "eps": -1,
    "dim": 35,
    "rung_direct": "0",
    "rung_crossed": "0",
    "b_sector_tau_eq_eps": "0"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "0",
    "0",
    "-3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-4/3",
    "-7/6"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/12",
    "-5/3"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/3",
    "-2/3"
   ],
   [
    "-3/10",
    "-2/3",
    "-7/60",
    "-7/6",
    "0",
    "0"
   ],
   [
    "0",
    "-1/6",
    "-2/3",
    "-2/3",
    "0",
    "0"
   ]
  ]
 },
 {
  "group": "G2",
  "NA": 14,
  "NR": 7,
  "CF": "1",
  "CA": "2",
  "dAA_over_NA": "25/12",
  "Y": "17/12",
  "residuals": {
   "complete": 1.3322676295501878e-15,
   "idempotent_orthogonal": 8.881784197001252e-16,
   "rung_direct": 9.558059119983046e-16,
   "rung_crossed": 9.002947607670467e-16,
   "minusT13": 9.001019595132156e-16,
   "color_conservation": 4.440892098500626e-15,
   "Trc_transition_residual": 2.1094237467877974e-15
  },
  "channels": [
   {
    "C": "0",
    "eps": 1,
    "dim": 1,
    "rung_direct": "2",
    "rung_crossed": "2",
    "b_sector_tau_eq_eps": "4"
   },
   {
    "C": "7/3",
    "eps": 1,
    "dim": 27,
    "rung_direct": "5/6",
    "rung_crossed": "5/6",
    "b_sector_tau_eq_eps": "5/3"
   },
   {
    "C": "5",
    "eps": 1,
    "dim": 77,
    "rung_direct": "-1/2",
    "rung_crossed": "-1/2",
    "b_sector_tau_eq_eps": "-1"
   },
   {
    "C": "2",
    "eps": -1,
    "dim": 14,
    "rung_direct": "1",
    "rung_crossed": "-1",
    "b_sector_tau_eq_eps": "2"
   },
   {
    "C": "4",
    "eps": -1,
    "dim": 77,
    "rung_direct": "0",
    "rung_crossed": "0",
    "b_sector_tau_eq_eps": "0"
   }
  ],
  "Trc": [
   [
    "0",
    "0",
    "0",
    "-4",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-25/36",
    "-77/36"
   ],
   [
    "0",
    "0",
    "0",
    "-1/4",
    "-5/4"
   ],
   [
    "-2/7",
    "-75/56",
    "-11/8",
    "0",
    "0"
   ],
   [
    "0",
    "-3/4",
    "-5/4",
    "0",
    "0"
   ]
  ]
 }
]

==> anc/numbers/deposit/T18/c1_color.out <==
== SU(2): N_R=2 N_A=3 C_F=3/4 C_A=2 dAA/N_A=20/3 Y=6
   residuals: {'complete': '5.6e-16', 'idempotent_orthogonal': '2.4e-16', 'rung_direct': '8.9e-16', 'rung_crossed': '8.9e-16', 'minusT13': '8.9e-16', 'color_conservation': '8.9e-16', 'Trc_transition_residual': '2.2e-15'}
   channels (C_R, eps_R, dim, direct rung, crossed rung, 2(C_A-C_R/2)):
     C=     0 eps=+1 dim=  1  direct=     2 crossed=     2  b=4
     C=     6 eps=+1 dim=  5  direct=    -1 crossed=    -1  b=-2
     C=     2 eps=-1 dim=  3  direct=     1 crossed=    -1  b=2
   T_rc matrix (row R, column R'), channel order as above:
             0         0        -4
             0         0        -1
          -4/3      -5/3         0
   singlet row nonzero entries (C_R', eps_R', value): [('2', -1, '-4')]
== SU(3): N_R=3 N_A=8 C_F=4/3 C_A=3 dAA/N_A=135/8 Y=27/2
   residuals: {'complete': '7.8e-16', 'idempotent_orthogonal': '5.0e-16', 'rung_direct': '1.4e-15', 'rung_crossed': '1.4e-15', 'minusT13': '1.4e-15', 'color_conservation': '4.0e-15', 'Trc_transition_residual': '2.2e-15'}
   channels (C_R, eps_R, dim, direct rung, crossed rung, 2(C_A-C_R/2)):
     C=     0 eps=+1 dim=  1  direct=     3 crossed=     3  b=6
     C=     3 eps=+1 dim=  8  direct=   3/2 crossed=   3/2  b=3
     C=     8 eps=+1 dim= 27  direct=    -1 crossed=    -1  b=-2
     C=     3 eps=-1 dim=  8  direct=   3/2 crossed=  -3/2  b=3
     C=     6 eps=-1 dim= 20  direct=     0 crossed=     0  b=0
   T_rc matrix (row R, column R'), channel order as above:
             0         0         0        -6         0
             0         0         0      -3/2        -3
             0         0         0      -2/3      -4/3
          -3/4      -3/2      -9/4         0         0
             0      -6/5      -9/5         0         0
   singlet row nonzero entries (C_R', eps_R', value): [('3', -1, '-6')]
== SU(4): N_R=4 N_A=15 C_F=15/8 C_A=4 dAA/N_A=104/3 Y=24
   residuals: {'complete': '9.2e-16', 'idempotent_orthogonal': '7.8e-16', 'rung_direct': '2.8e-15', 'rung_crossed': '2.8e-15', 'minusT13': '2.8e-15', 'color_conservation': '1.1e-14', 'Trc_transition_residual': '2.8e-15'}
   channels (C_R, eps_R, dim, direct rung, crossed rung, 2(C_A-C_R/2)):
     C=     0 eps=+1 dim=  1  direct=     4 crossed=     4  b=8
     C=     4 eps=+1 dim= 15  direct=     2 crossed=     2  b=4
     C=     6 eps=+1 dim= 20  direct=     1 crossed=     1  b=2
     C=    10 eps=+1 dim= 84  direct=    -1 crossed=    -1  b=-2
     C=     4 eps=-1 dim= 15  direct=     2 crossed=    -2  b=4
     C=     8 eps=-1 dim= 90  direct=     0 crossed=     0  b=0
   T_rc matrix (row R, column R'), channel order as above:
             0         0         0         0        -8         0
             0         0         0         0        -2        -4
             0         0         0         0      -1/2      -9/2
             0         0         0         0      -1/2      -5/2
         -8/15        -2      -2/3     -14/5         0         0
             0      -2/3        -1      -7/3         0         0
   singlet row nonzero entries (C_R', eps_R', value): [('4', -1, '-8')]
== SO(5): N_R=5 N_A=10 C_F=1 C_A=3/2 dAA/N_A=9/8 Y=117/128
   residuals: {'complete': '6.7e-16', 'idempotent_orthogonal': '3.3e-16', 'rung_direct': '7.8e-16', 'rung_crossed': '7.8e-16', 'minusT13': '7.8e-16', 'color_conservation': '3.3e-15', 'Trc_transition_residual': '1.1e-15'}
   channels (C_R, eps_R, dim, direct rung, crossed rung, 2(C_A-C_R/2)):
     C=     0 eps=+1 dim=  1  direct=   3/2 crossed=   3/2  b=3
     C=     1 eps=+1 dim=  5  direct=     1 crossed=     1  b=2
     C=   5/2 eps=+1 dim= 14  direct=   1/4 crossed=   1/4  b=1/2
     C=     4 eps=+1 dim= 35  direct=  -1/2 crossed=  -1/2  b=-1
     C=   3/2 eps=-1 dim= 10  direct=   3/4 crossed=  -3/4  b=3/2
     C=     3 eps=-1 dim= 35  direct=     0 crossed=     0  b=0
   T_rc matrix (row R, column R'), channel order as above:
             0         0         0         0        -3         0
             0         0         0         0      -4/3      -7/6
             0         0         0         0     -1/12      -5/3
             0         0         0         0      -1/3      -2/3
         -3/10      -2/3     -7/60      -7/6         0         0
             0      -1/6      -2/3      -2/3         0         0
   singlet row nonzero entries (C_R', eps_R', value): [('3/2', -1, '-3')]
== G2: N_R=7 N_A=14 C_F=1 C_A=2 dAA/N_A=25/12 Y=17/12
   residuals: {'complete': '1.3e-15', 'idempotent_orthogonal': '8.9e-16', 'rung_direct': '9.6e-16', 'rung_crossed': '9.0e-16', 'minusT13': '9.0e-16', 'color_conservation': '4.4e-15', 'Trc_transition_residual': '2.1e-15'}
   channels (C_R, eps_R, dim, direct rung, crossed rung, 2(C_A-C_R/2)):
     C=     0 eps=+1 dim=  1  direct=     2 crossed=     2  b=4
     C=   7/3 eps=+1 dim= 27  direct=   5/6 crossed=   5/6  b=5/3
     C=     5 eps=+1 dim= 77  direct=  -1/2 crossed=  -1/2  b=-1
     C=     2 eps=-1 dim= 14  direct=     1 crossed=    -1  b=2
     C=     4 eps=-1 dim= 77  direct=     0 crossed=     0  b=0
   T_rc matrix (row R, column R'), channel order as above:
             0         0         0        -4         0
             0         0         0    -25/36    -77/36
             0         0         0      -1/4      -5/4
          -2/7    -75/56     -11/8         0         0
             0      -3/4      -5/4         0         0
   singlet row nonzero entries (C_R', eps_R', value): [('2', -1, '-4')]
written c1_color.json


==> anc/numbers/deposit/T18/c1_color.py <==
#!/usr/bin/env python3
"""T18, engine A: color data for four adjoint legs from explicit generators.

Groups: SU(2), SU(3), SU(4) (generalized Gell-Mann matrices), SO(5) (vector
generators), G2 (derivations of the octonionic 3-form inside so(7)).
Normalization: Tr(t^a t^b) = delta^{ab}/2 in the defining representation.

Conventions (paper App. A, adapted to adjoint legs): rail A runs from leg 1 to
leg 2, rail B from leg 3 to leg 4; the t channel is the pair (1,3).  A
four-leg invariant tensor M is stored as a matrix M[(a2,a4),(a1,a3)].  Leg
actions (all legs outgoing, adjoint generators t^x = -i F^x, F real
antisymmetric, F^x_{bc} = f^{xbc}):
    T_2^x M = (t^x (x) 1) M,   T_4^x M = (1 (x) t^x) M,
    T_1^x M = -M (t^x (x) 1),  T_3^x M = -M (1 (x) t^x).
Then T_t^2 M = M C_t with C_t = sum_x (t^x(x)1 + 1(x)t^x)^2, and
    T_rc = (T_s^2 - T_u^2)/2 = T_1.T_2 - T_1.T_4 ,
    T_1.T_2 M = + sum_x (F^x(x)1) M (F^x(x)1),
    T_1.T_4 M = + sum_x (1(x)F^x) M (F^x(x)1).
[T]_{RR'} is the coefficient of P_R in T P_R'.

Checks (exact rational reconstruction, residuals printed):
  - projectors idempotent, orthogonal, complete; exchange parity eps_R = +-1;
  - direct rung f^{a1a2x}f^{a3a4x} = sum_R (C_A - C_R/2) P_R  (= -T_1.T_3);
  - crossed rung f^{a1a4x}f^{a3a2x} = sum_R eps_R (C_A - C_R/2) P_R;
  - T_s^2 + T_t^2 + T_u^2 = 4 C_A on every P_R;
  - T_rc P_R' lies in the span of the P_R (no transition tensors);
  - dim(R) [T]_{RR'} = dim(R') [T]_{R'R};  T_rc connects opposite parities;
  - singlet row of T_rc;
  - d_A^{abcd} d_A^{abcd}/N_A from symmetrized adjoint traces, Y = dAA/N_A - C_A^4/24.
Output: c1_color.json (rationals as strings) and a readable log on stdout.
"""
import itertools, json, sys
from fractions import Fraction
import numpy as np

TOL = 1e-9


def rat(x, maxden=20000):
    f = Fraction(float(x)).limit_denominator(maxden)
    if abs(float(f) - float(x)) > 1e-8:
        raise ValueError(f"no rational for {x}")
    return f


def gellmann(N):
    """Generalized Gell-Mann matrices / 2, Tr(t^a t^b) = delta/2."""
    ts = []
    for j in range(N):
        for k in range(j + 1, N):
            m = np.zeros((N, N), complex); m[j, k] = 1; m[k, j] = 1; ts.append(m / 2)
            m = np.zeros((N, N), complex); m[j, k] = -1j; m[k, j] = 1j; ts.append(m / 2)
    for l in range(1, N):
        m = np.zeros((N, N), complex)
        for j in range(l):
            m[j, j] = 1
        m[l, l] = -l
        m *= np.sqrt(2.0 / (l * (l + 1)))
        ts.append(m / 2)
    return ts


def so_vector(n):
    ts = []
    for i in range(n):
        for j in range(i + 1, n):
            m = np.zeros((n, n), complex)
            m[i, j] = -1j; m[j, i] = 1j
            ts.append(m / 2)
    return ts


def g2_seven():
    """G2 as the stabilizer of the octonionic 3-form phi in so(7)."""
    triples = [(1, 2, 3), (1, 4, 5), (1, 7, 6), (2, 4, 6), (2, 5, 7), (3, 4, 7), (3, 6, 5)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k) in triples:
        i, j, k = i - 1, j - 1, k - 1
        for (p, q, r), s in [((i, j, k), 1), ((j, k, i), 1), ((k, i, j), 1),
                             ((j, i, k), -1), ((i, k, j), -1), ((k, j, i), -1)]:
            phi[p, q, r] = s
    # basis of so(7): real antisymmetric A_{ij}
    basis = []
    for i in range(7):
        for j in range(i + 1, 7):
            A = np.zeros((7, 7)); A[i, j] = 1; A[j, i] = -1
            basis.append(A)
    # condition: (A.phi)_{ijk} = A_il phi_ljk + A_jl phi_ilk + A_kl phi_ijl = 0
    rows = []
    for A in basis:
        d = (np.einsum('il,ljk->ijk', A, phi) + np.einsum('jl,ilk->ijk', A, phi)
             + np.einsum('kl,ijl->ijk', A, phi))
        rows.append(d.ravel())
    Mat = np.array(rows).T  # columns = basis elements
    u, s, vh = np.linalg.svd(Mat)
    null = vh[np.sum(s > 1e-10):]
    assert null.shape[0] == 14, null.shape
    gens = [sum(c * B for c, B in zip(v, basis)) for v in null]
    # orthonormalize w.r.t. Tr(t t) with t = i A
    ts = []
    for A in gens:
        t = 1j * A
        for s_ in ts:
            t = t - 2 * np.trace(t @ s_).real * s_
        nrm = np.trace(t @ t).real
        t = t / np.sqrt(2 * nrm)
        ts.append(t)
    return ts


def structure_constants(ts):
    n = len(ts)
    G = np.array([[np.trace(a @ b).real for b in ts] for a in ts])
    assert np.allclose(G, np.eye(n) / 2), "normalization"
    f = np.zeros((n, n, n))
    for a in range(n):
        for b in range(n):
            com = ts[a] @ ts[b] - ts[b] @ ts[a]
            for c in range(n):
                f[a, b, c] = (-2j * np.trace(com @ ts[c])).real
    # closure: [t^a,t^b] = i f^{abc} t^c
    for a in range(n):
        for b in range(n):
            com = ts[a] @ ts[b] - ts[b] @ ts[a]
            rec = sum(1j * f[a, b, c] * ts[c] for c in range(n))
            assert np.allclose(com, rec, atol=1e-10), "closure"
    assert np.allclose(f, -np.transpose(f, (1, 0, 2)))
    assert np.allclose(f, -np.transpose(f, (0, 2, 1)))
    return f


def analyse(name, ts):
    out = {"group": name}
    nF = ts[0].shape[0]
    f = structure_constants(ts)
    NA = f.shape[0]
    F = [f[x] for x in range(NA)]         # F^x_{bc} = f^{xbc}
    CF = rat(sum((t @ t) for t in ts)[0, 0].real)
    CA_mat = -sum(Fx @ Fx for Fx in F)    # sum_x t_A^x t_A^x = -sum F F
    CA = rat(CA_mat[0, 0])
    assert np.allclose(CA_mat, float(CA) * np.eye(NA))
    out.update(NA=NA, NR=nF, CF=str(CF), CA=str(CA))
    I = np.eye(NA)
    D = NA * NA
    # pair-space operators (index (b,c) -> b*NA+c)
    Ct = sum(np.kron(Fx, I) @ np.kron(Fx, I) + np.kron(I, Fx) @ np.kron(I, Fx)
             + 2 * np.kron(Fx, Fx) for Fx in F)
    Ct = -Ct                              # t = -iF  =>  t t = -F F
    E = np.zeros((D, D))
    for b in range(NA):
        for c in range(NA):
            E[c * NA + b, b * NA + c] = 1
    assert np.allclose(Ct @ E, E @ Ct)
    # diagonalize separately on symmetric and antisymmetric subspaces
    chans = []
    for eps in (+1, -1):
        Pe = (np.eye(D) + eps * E) / 2
        w, v = np.linalg.eigh(Pe)
        B = v[:, w > 0.5]                 # orthonormal basis of the subspace
        Cr = B.T @ Ct @ B
        lam, U = np.linalg.eigh(Cr)
        vecs = B @ U
        groups = {}
        for i, l in enumerate(lam):
            key = rat(l)
            groups.setdefault(key, []).append(vecs[:, i])
        for key in sorted(groups):
            V = np.array(groups[key]).T
            P = V @ V.T
            chans.append({"C": key, "eps": eps, "dim": V.shape[1], "P": P})
    # checks on projectors
    Psum = sum(c["P"] for c in chans)
    res = {"complete": float(np.abs(Psum - np.eye(D)).max())}
    orth = 0.0
    for i, ci in enumerate(chans):
        for j, cj in enumerate(chans):
            prod = ci["P"] @ cj["P"]
            target = ci["P"] if i == j else 0 * prod
            orth = max(orth, float(np.abs(prod - target).max()))
        assert np.allclose(E @ ci["P"], ci["eps"] * ci["P"], atol=1e-10)
        assert np.allclose(Ct @ ci["P"], float(ci["C"]) * ci["P"], atol=1e-9)
    res["idempotent_orthogonal"] = orth
    # rung tensors, M[(a2,a4),(a1,a3)]
    # Rr[a2,a4,a1,a3] = sum_x f^{a1 a2 x} f^{a3 a4 x}; f^{a1a2x} = f[a1,a2,x]
    Rr =np.einsum('pqx,rsx->qspr', f, f).reshape(D, D)
    Rc = np.einsum('psx,rqx->qspr', f, f).reshape(D, D)   # f^{a1a4x} f^{a3a2x}
    T13 = -sum(np.kron(Fx, Fx) for Fx in F)               # sum_x t^x (x) t^x

    def decompose(M):
        coeffs = []
        rec = np.zeros_like(M)
        for c in chans:
            cf = np.trace(c["P"] @ M) / c["dim"]
            coeffs.append(cf)
            rec = rec + cf * c["P"]
        return coeffs, float(np.abs(M - rec).max())

    cr, rr = decompose(Rr)
    cc, rc = decompose(Rc)
    ct13, r13 = decompose(-T13)
    res.update(rung_direct=rr, rung_crossed=rc, minusT13=r13)
    for c, a, b, d in zip(chans, cr, cc, ct13):
        c["rung_direct"] = rat(a); c["rung_crossed"] = rat(b); c["minusT1T3"] = rat(d)
        c["b_expected"] = CA - c["C"] / 2
        assert c["rung_direct"] == c["b_expected"], (name, c["C"], a)
        assert c["rung_crossed"] == c["eps"] * c["b_expected"], (name, c["C"], b)
        assert c["minusT1T3"] == c["b_expected"]
    # T_s^2, T_u^2, T_rc acting on projectors

    def T1T2(M):
        return sum(np.kron(Fx, I) @ M @ np.kron(Fx, I) for Fx in F)

    def T1T4(M):
        return sum(np.kron(I, Fx) @ M @ np.kron(Fx, I) for Fx in F)

    nch = len(chans)
    Tmat = [[Fraction(0)] * nch for _ in range(nch)]
    trans_res = 0.0
    colcons = 0.0
    for j, c in enumerate(chans):
        P = c["P"]
        Ts2 = 2 * float(CA) * P + 2 * T1T2(P)
        Tu2 = 2 * float(CA) * P + 2 * T1T4(P)
        Tt2 = P @ Ct
        colcons = max(colcons, float(np.abs(Ts2 + Tt2 + Tu2 - 4 * float(CA) * P).max()))
        X = (Ts2 - Tu2) / 2
        coeffs, r = decompose(X)
        trans_res = max(trans_res, r)
        for i in range(nch):
            Tmat[i][j] = rat(coeffs[i])
    res.update(color_conservation=colcons, Trc_transition_residual=trans_res)
    # symmetry and parity checks
    for i in range(nch):
        for j in range(nch):
            assert chans[i]["dim"] * Tmat[i][j] == chans[j]["dim"] * Tmat[j][i]
            if chans[i]["eps"] == chans[j]["eps"]:
                assert Tmat[i][j] == 0
    # quartic invariant of the adjoint
    tr4 = np.einsum('aij,bjk,ckl,dli->abcd', f.transpose(0, 1, 2), f, f, f)
    # Tr(F^a F^b F^c F^d) with F^a_{ij} = f[a,i,j]
    d = np.zeros_like(tr4)
    for p in itertools.permutations(range(4)):
        d += np.transpose(tr4, p)
    d /= 24.0                               # t_A = -iF: (-i)^4 = 1
    dAA = rat(np.einsum('abcd,abcd->', d, d) / NA)
    Y = dAA - CA ** 4 / 24
    out.update(dAA_over_NA=str(dAA), Y=str(Y))
    out["residuals"] = res
    out["channels"] = [{"C": str(c["C"]), "eps": c["eps"], "dim": c["dim"],
                        "rung_direct": str(c["rung_direct"]),
                        "rung_crossed": str(c["rung_crossed"]),
                        "b_sector_tau_eq_eps": str(2 * c["b_expected"])} for c in chans]
    out["Trc"] = [[str(x) for x in row] for row in Tmat]
    return out


def main():
    groups = [("SU(2)", gellmann(2)), ("SU(3)", gellmann(3)), ("SU(4)", gellmann(4)),
              ("SO(5)", so_vector(5)), ("G2", g2_seven())]
    allout = []
    for name, ts in groups:
        o = analyse(name, ts)
        allout.append(o)
        print(f"== {name}: N_R={o['NR']} N_A={o['NA']} C_F={o['CF']} C_A={o['CA']} "
              f"dAA/N_A={o['dAA_over_NA']} Y={o['Y']}")
        print("   residuals:", {k: f"{v:.1e}" for k, v in o["residuals"].items()})
        print("   channels (C_R, eps_R, dim, direct rung, crossed rung, 2(C_A-C_R/2)):")
        for c in o["channels"]:
            print(f"     C={c['C']:>6} eps={c['eps']:+d} dim={c['dim']:>3}  "
                  f"direct={c['rung_direct']:>6} crossed={c['rung_crossed']:>6}  b={c['b_sector_tau_eq_eps']}")
        print("   T_rc matrix (row R, column R'), channel order as above:")
        for row in o["Trc"]:
            print("     ", "  ".join(f"{x:>8}" for x in row))
        sing = [i for i, c in enumerate(o["channels"]) if c["C"] == "0"][0]
        nz = [(o["channels"][j]["C"], o["channels"][j]["eps"], o["Trc"][sing][j])
              for j in range(len(o["channels"])) if o["Trc"][sing][j] != "0"]
        print("   singlet row nonzero entries (C_R', eps_R', value):", nz)
    json.dump(allout, open("c1_color.json", "w"), indent=1)
    print("written c1_color.json")


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/T18/c2_color.g <==
# T18, engine B: color data for four adjoint legs in exact rational arithmetic (GAP).
# Chevalley basis of SimpleLieAlgebra, adjoint matrices from AdjointMatrix (column
# convention), invariant form G_ab = 2 Tr_F(rho(e_a) rho(e_b)) from the defining module,
# so that Tr(t^a t^b) = delta^{ab}/2 there.  Pair space V (x) V, index (b,c) -> (b-1)*NA+c.
#   T13 = sum_ab Ginv_ab ad(e_a) (x) ad(e_b),  C_t = 2 C_A + 2 T13,  E = swap.
#   T_rc M = - sum_ab Ginv_ab [ad(e_a)(x)1 - 1(x)ad(e_a)] M [ad(e_b)(x)1].
#   [T]_{RR'} = Trace(P_R T_rc P_R')/dim R, residual checked to vanish exactly.
# Output: GP-readable data in c2_color_gap.gp and a log on stdout.

OutFile := "c2_color_gap.gp";
PrintTo(OutFile, "\\\\ generated by c2_color.g (GAP, exact)\n");

Analyse := function(name, type, rank, wantdim)
  local L, B, n, ad, wts, w, V, BV, rho, G, Gi, Yd, CA, CAm, NA, I, D, T13, Ct,
        E, b, c, mp, roots, chans, lam, eps, Pl, mu, P, dimP, K1, K2, IA,
        Tm, i, j, X, coeffs, res, cf, Dm, rung, str, k, a, Ctot, rr, Pe;
  L := SimpleLieAlgebra(type, rank, Rationals);
  B := Basis(L);
  n := Length(B);
  ad := List(B, x -> AdjointMatrix(B, x));
  # defining module: first fundamental weight of the requested dimension
  V := fail;
  for k in [1..rank] do
    w := List([1..rank], i -> 0); w[k] := 1;
    V := HighestWeightModule(L, w);
    if Dimension(V) = wantdim then break; fi;
    V := fail;
  od;
  if V = fail then Error("no module of dim ", wantdim); fi;
  BV := Basis(V);
  rho := List(B, x -> MatrixOfAction(BV, x));
  G := List([1..n], a -> List([1..n], b -> 2*TraceMat(rho[a]*rho[b])));
  Gi := G^-1;
  Yd := List([1..n], a -> Sum([1..n], b -> Gi[a][b]*ad[b]));
  CAm := Sum([1..n], a -> ad[a]*Yd[a]);
  CA := CAm[1][1];
  if CAm <> CA*IdentityMat(n) then Error("adjoint Casimir not scalar"); fi;
  NA := n; D := NA*NA;
  IA := IdentityMat(NA);
  I := IdentityMat(D);
  T13 := Sum([1..n], a -> KroneckerProduct(ad[a], Yd[a]));
  Ct := 2*CA*I + 2*T13;
  E := NullMat(D, D);
  for b in [1..NA] do for c in [1..NA] do
    E[(c-1)*NA+b][(b-1)*NA+c] := 1;
  od; od;
  if Ct*E <> E*Ct then Error("Ct, E do not commute"); fi;
  mp := MinimalPolynomial(Rationals, Ct);
  roots := Set(RootsOfUPol(mp));
  if Sum(List(roots, r -> 1)) <> DegreeOfUnivariateLaurentPolynomial(mp) then
    Error("minimal polynomial not split over Q with simple roots");
  fi;
  chans := [];
  for lam in roots do
    Pl := I;
    for mu in roots do
      if mu <> lam then Pl := Pl*(Ct - mu*I)/(lam - mu); fi;
    od;
    for eps in [1, -1] do
      Pe := (I + eps*E)/2;
      P := Pl*Pe;
      dimP := TraceMat(P);
      if dimP <> 0 then
        Add(chans, rec(C := lam, eps := eps, dim := dimP, P := P));
      fi;
    od;
  od;
  # checks: complete, idempotent, orthogonal
  if Sum(chans, r -> r.P) <> I then Error("not complete"); fi;
  for i in [1..Length(chans)] do
    for j in [1..Length(chans)] do
      if i = j then
        if chans[i].P*chans[i].P <> chans[i].P then Error("not idempotent"); fi;
      else
        if chans[i].P*chans[j].P <> NullMat(D, D) then Error("not orthogonal"); fi;
      fi;
    od;
  od;
  # direct rung = -T13 (as right action on the unit tensor), crossed rung = E*(-T13)
  for i in [1..Length(chans)] do
    rr := TraceMat(chans[i].P*(-T13))/chans[i].dim;
    if rr <> CA - chans[i].C/2 then Error("direct rung"); fi;
    rr := TraceMat(chans[i].P*(E*(-T13)))/chans[i].dim;
    if rr <> chans[i].eps*(CA - chans[i].C/2) then Error("crossed rung"); fi;
  od;
  if Sum(chans, r -> (CA - r.C/2)*r.P) <> -T13 then Error("rung decomposition"); fi;
  if Sum(chans, r -> r.eps*(CA - r.C/2)*r.P) <> E*(-T13) then Error("crossed decomposition"); fi;
  # T_rc
  K1 := List([1..n], a -> KroneckerProduct(ad[a], IA) - KroneckerProduct(IA, ad[a]));
  K2 := List([1..n], a -> KroneckerProduct(Yd[a], IA));
  Tm := [];
  for j in [1..Length(chans)] do
    X := -Sum([1..n], a -> K1[a]*chans[j].P*K2[a]);
    coeffs := List(chans, r -> TraceMat(r.P*X)/r.dim);
    res := X - Sum([1..Length(chans)], i -> coeffs[i]*chans[i].P);
    if res <> NullMat(D, D) then Error("T_rc has transition components"); fi;
    Add(Tm, coeffs);
  od;
  Tm := TransposedMat(Tm);    # Tm[i][j] = coefficient of P_i in T P_j
  for i in [1..Length(chans)] do for j in [1..Length(chans)] do
    if chans[i].dim*Tm[i][j] <> chans[j].dim*Tm[j][i] then Error("detailed balance"); fi;
    if chans[i].eps = chans[j].eps and Tm[i][j] <> 0 then Error("parity"); fi;
  od; od;
  # log
  Print("== ", name, "  N_A=", NA, "  C_A=", CA, "  defining dim=", wantdim, "\n");
  for i in [1..Length(chans)] do
    Print("   C=", chans[i].C, " eps=", chans[i].eps, " dim=", chans[i].dim,
          "  b=2(C_A-C_R/2)=", 2*(CA - chans[i].C/2), "\n");
  od;
  Print("   T_rc rows:\n");
  for i in [1..Length(chans)] do Print("     ", Tm[i], "\n"); od;
  Print("   checks passed: complete, idempotent, orthogonal, rungs, no transitions, detailed balance, parity\n");
  # GP output
  AppendTo(OutFile, "GAPDATA_", ReplacedString(ReplacedString(name, "(", ""), ")", ""), " = [\"",
           name, "\", ", CA, ", [");
  for i in [1..Length(chans)] do
    AppendTo(OutFile, "[", chans[i].C, ",", chans[i].eps, ",", chans[i].dim, "]");
    if i < Length(chans) then AppendTo(OutFile, ","); fi;
  od;
  AppendTo(OutFile, "], [");
  for i in [1..Length(chans)] do
    for j in [1..Length(chans)] do
      AppendTo(OutFile, Tm[i][j]);
      if j < Length(chans) then AppendTo(OutFile, ","); fi;
    od;
    if i < Length(chans) then AppendTo(OutFile, ";"); fi;
  od;
  AppendTo(OutFile, "]];\n");
end;

Analyse("SU(2)", "A", 1, 2);
Analyse("SU(3)", "A", 2, 3);
Analyse("SO(5)", "B", 2, 5);
Analyse("G2", "G", 2, 7);
Analyse("SU(4)", "A", 3, 4);
QUIT;


==> anc/numbers/deposit/T18/c2_color_gap.gp <==
\\ generated by c2_color.g (GAP, exact)
GAPDATA_SU2 = ["SU(2)", 2, [[0,1,1],[2,-1,3],[6,1,5]], [0,-4,0;-4/3,0,-5/3;0,-1,0]];
GAPDATA_SU3 = ["SU(3)", 3, [[0,1,1],[3,1,8],[3,-1,8],[6,-1,20],[8,1,27]], [0,0,-6,0,0;0,0,-3/2,-3,0;-3/4,-3/2,0,0,-9/4;0,-6/5,0,0,-9/5;0,0,-2/3,-4/3,0]];
GAPDATA_SO5 = ["SO(5)", 3/2, [[0,1,1],[1,1,5],[3/2,-1,10],[5/2,1,14],[3,-1,35],[4,1,35]], [0,0,-3,0,0,0;0,0,-4/3,0,-7/6,0;-3/10,-2/3,0,-7/60,0,-7/6;0,0,-1/12,0,-5/3,0;0,-1/6,0,-2/3,0,-2/3;0,0,-1/3,0,-2/3,0]];
GAPDATA_G2 = ["G2", 2, [[0,1,1],[2,-1,14],[7/3,1,27],[4,-1,77],[5,1,77]], [0,-4,0,0,0;-2/7,0,-75/56,0,-11/8;0,-25/36,0,-77/36,0;0,0,-3/4,0,-5/4;0,-1/4,0,-5/4,0]];
GAPDATA_SU4 = ["SU(4)", 4, [[0,1,1],[4,1,15],[4,-1,15],[6,1,20],[8,-1,90],[10,1,84]], [0,0,-8,0,0,0;0,0,-2,0,-4,0;-8/15,-2,0,-2/3,0,-14/5;0,0,-1/2,0,-9/2,0;0,-2/3,0,-1,0,-7/3;0,0,-1/2,0,-5/2,0]];


==> anc/numbers/deposit/T18/c2_color_gap.out <==
== SU(2)  N_A=3  C_A=2  defining dim=2
   C=0 eps=1 dim=1  b=2(C_A-C_R/2)=4
   C=2 eps=-1 dim=3  b=2(C_A-C_R/2)=2
   C=6 eps=1 dim=5  b=2(C_A-C_R/2)=-2
   T_rc rows:
     [ 0, -4, 0 ]
     [ -4/3, 0, -5/3 ]
     [ 0, -1, 0 ]
   checks passed: complete, idempotent, orthogonal, rungs, no transitions, det\
ailed balance, parity
== SU(3)  N_A=8  C_A=3  defining dim=3
   C=0 eps=1 dim=1  b=2(C_A-C_R/2)=6
   C=3 eps=1 dim=8  b=2(C_A-C_R/2)=3
   C=3 eps=-1 dim=8  b=2(C_A-C_R/2)=3
   C=6 eps=-1 dim=20  b=2(C_A-C_R/2)=0
   C=8 eps=1 dim=27  b=2(C_A-C_R/2)=-2
   T_rc rows:
     [ 0, 0, -6, 0, 0 ]
     [ 0, 0, -3/2, -3, 0 ]
     [ -3/4, -3/2, 0, 0, -9/4 ]
     [ 0, -6/5, 0, 0, -9/5 ]
     [ 0, 0, -2/3, -4/3, 0 ]
   checks passed: complete, idempotent, orthogonal, rungs, no transitions, det\
ailed balance, parity
== SO(5)  N_A=10  C_A=3/2  defining dim=5
   C=0 eps=1 dim=1  b=2(C_A-C_R/2)=3
   C=1 eps=1 dim=5  b=2(C_A-C_R/2)=2
   C=3/2 eps=-1 dim=10  b=2(C_A-C_R/2)=3/2
   C=5/2 eps=1 dim=14  b=2(C_A-C_R/2)=1/2
   C=3 eps=-1 dim=35  b=2(C_A-C_R/2)=0
   C=4 eps=1 dim=35  b=2(C_A-C_R/2)=-1
   T_rc rows:
     [ 0, 0, -3, 0, 0, 0 ]
     [ 0, 0, -4/3, 0, -7/6, 0 ]
     [ -3/10, -2/3, 0, -7/60, 0, -7/6 ]
     [ 0, 0, -1/12, 0, -5/3, 0 ]
     [ 0, -1/6, 0, -2/3, 0, -2/3 ]
     [ 0, 0, -1/3, 0, -2/3, 0 ]
   checks passed: complete, idempotent, orthogonal, rungs, no transitions, det\
ailed balance, parity
== G2  N_A=14  C_A=2  defining dim=7
   C=0 eps=1 dim=1  b=2(C_A-C_R/2)=4
   C=2 eps=-1 dim=14  b=2(C_A-C_R/2)=2
   C=7/3 eps=1 dim=27  b=2(C_A-C_R/2)=5/3
   C=4 eps=-1 dim=77  b=2(C_A-C_R/2)=0
   C=5 eps=1 dim=77  b=2(C_A-C_R/2)=-1
   T_rc rows:
     [ 0, -4, 0, 0, 0 ]
     [ -2/7, 0, -75/56, 0, -11/8 ]
     [ 0, -25/36, 0, -77/36, 0 ]
     [ 0, 0, -3/4, 0, -5/4 ]
     [ 0, -1/4, 0, -5/4, 0 ]
   checks passed: complete, idempotent, orthogonal, rungs, no transitions, det\
ailed balance, parity
== SU(4)  N_A=15  C_A=4  defining dim=4
   C=0 eps=1 dim=1  b=2(C_A-C_R/2)=8
   C=4 eps=1 dim=15  b=2(C_A-C_R/2)=4
   C=4 eps=-1 dim=15  b=2(C_A-C_R/2)=4
   C=6 eps=1 dim=20  b=2(C_A-C_R/2)=2
   C=8 eps=-1 dim=90  b=2(C_A-C_R/2)=0
   C=10 eps=1 dim=84  b=2(C_A-C_R/2)=-2
   T_rc rows:
     [ 0, 0, -8, 0, 0, 0 ]
     [ 0, 0, -2, 0, -4, 0 ]
     [ -8/15, -2, 0, -2/3, 0, -14/5 ]
     [ 0, 0, -1/2, 0, -9/2, 0 ]
     [ 0, -2/3, 0, -1, 0, -7/3 ]
     [ 0, 0, -1/2, 0, -5/2, 0 ]
   checks passed: complete, idempotent, orthogonal, rungs, no transitions, det\
ailed balance, parity


==> anc/numbers/deposit/T18/c3_solver.json <==
{
 "draft|1": {
  "SU(2)": {
   "2": "-96",
   "3": "0",
   "4": "18432",
   "5": "-466944",
   "6": "41385984"
  },
  "SU(3)": {
   "2": "-216",
   "3": "0",
   "4": "41472",
   "5": "-1575936",
   "6": "178827264"
  },
  "SU(4)": {
   "2": "-384",
   "3": "0",
   "4": "73728",
   "5": "-3735552",
   "6": "531234816"
  },
  "SO(5)": {
   "2": "-54",
   "3": "0",
   "4": "2808",
   "5": "-53352",
   "6": "2875176"
  },
  "G2": {
   "2": "-96",
   "3": "0",
   "4": "4352",
   "5": "-330752/3",
   "6": "73358336/9"
  }
 },
 "b8a_flipped|1": {
  "SU(2)": {
   "2": "96",
   "3": "0",
   "4": "18432",
   "5": "-761856",
   "6": "58294272"
  },
  "SU(3)": {
   "2": "216",
   "3": "0",
   "4": "41472",
   "5": "-2571264",
   "6": "264425472"
  },
  "SU(4)": {
   "2": "384",
   "3": "0",
   "4": "73728",
   "5": "-6094848",
   "6": "801767424"
  },
  "SO(5)": {
   "2": "54",
   "3": "0",
   "4": "2808",
   "5": "-87048",
   "6": "4324104"
  },
  "G2": {
   "2": "96",
   "3": "0",
   "4": "4352",
   "5": "-539648/3",
   "6": "109288448/9"
  }
 },
 "b8a_zero|1": {
  "SU(2)": {
   "2": "0",
   "3": "384",
   "4": "15360",
   "5": "-571392",
   "6": "47136768"
  },
  "SU(3)": {
   "2": "0",
   "3": "1296",
   "4": "25920",
   "5": "-1747008",
   "6": "202030848"
  },
  "SU(4)": {
   "2": "0",
   "3": "3072",
   "4": "24576",
   "5": "-3538944",
   "6": "578420736"
  },
  "SO(5)": {
   "2": "0",
   "3": "162",
   "4": "1836",
   "5": "-59994",
   "6": "3281796"
  },
  "G2": {
   "2": "0",
   "3": "384",
   "4": "1280",
   "5": "-306176/3",
   "6": "79158272/9"
  }
 },
 "halved|1": {
  "SU(2)": {
   "2": "-48",
   "3": "96",
   "4": "6144",
   "5": "-236928",
   "6": "16447488"
  },
  "SU(3)": {
   "2": "-108",
   "3": "324",
   "4": "11664",
   "5": "-749412",
   "6": "73798128"
  },
  "SU(4)": {
   "2": "-192",
   "3": "768",
   "4": "15360",
   "5": "-1609728",
   "6": "216895488"
  },
  "SO(5)": {
   "2": "-27",
   "3": "81/2",
   "4": "810",
   "5": "-204849/8",
   "6": "1215243"
  },
  "G2": {
   "2": "-48",
   "3": "96",
   "4": "864",
   "5": "-46848",
   "6": "3263328"
  }
 },
 "draft|-1": {
  "SU(2)": {
   "2": "96",
   "3": "768",
   "4": "18432",
   "5": "-442368",
   "6": "42172416"
  },
  "SU(3)": {
   "2": "216",
   "3": "2592",
   "4": "41472",
   "5": "-1389312",
   "6": "180320256"
  },
  "SU(4)": {
   "2": "384",
   "3": "6144",
   "4": "73728",
   "5": "-2949120",
   "6": "524943360"
  },
  "SO(5)": {
   "2": "54",
   "3": "324",
   "4": "2808",
   "5": "-47520",
   "6": "2906280"
  },
  "G2": {
   "2": "96",
   "3": "768",
   "4": "4352",
   "5": "-257024/3",
   "6": "72326144/9"
  }
 },
 "antisym_random|1": {
  "SU(2)": {
   "2": "-96",
   "3": "0",
   "4": "18432",
   "5": "-466944",
   "6": "41385984"
  },
  "SU(3)": {
   "2": "-216",
   "3": "0",
   "4": "41472",
   "5": "-1575936",
   "6": "178827264"
  },
  "SU(4)": {
   "2": "-384",
   "3": "0",
   "4": "73728",
   "5": "-3735552",
   "6": "531234816"
  },
  "SO(5)": {
   "2": "-54",
   "3": "0",
   "4": "2808",
   "5": "-53352",
   "6": "2875176"
  },
  "G2": {
   "2": "-96",
   "3": "0",
   "4": "4352",
   "5": "-330752/3",
   "6": "73358336/9"
  }
 },
 "W=1|1": {
  "SU(2)": {
   "2": "-48",
   "3": "96",
   "4": "6144",
   "5": "-236928",
   "6": "16447488"
  },
  "SU(3)": {
   "2": "-108",
   "3": "324",
   "4": "11664",
   "5": "-749412",
   "6": "73798128"
  },
  "SU(4)": {
   "2": "-192",
   "3": "768",
   "4": "15360",
   "5": "-1609728",
   "6": "216895488"
  },
  "SO(5)": {
   "2": "-27",
   "3": "81/2",
   "4": "810",
   "5": "-204849/8",
   "6": "1215243"
  },
  "G2": {
   "2": "-48",
   "3": "96",
   "4": "864",
   "5": "-46848",
   "6": "3263328"
  }
 },
 "W=3|1": {
  "SU(2)": {
   "2": "-144",
   "3": "-288",
   "4": "34560",
   "5": "-528768",
   "6": "82031616"
  },
  "SU(3)": {
   "2": "-324",
   "3": "-972",
   "4": "77760",
   "5": "-1799172",
   "6": "335153376"
  },
  "SU(4)": {
   "2": "-576",
   "3": "-2304",
   "4": "138240",
   "5": "-4313088",
   "6": "971771904"
  },
  "SO(5)": {
   "2": "-81",
   "3": "-243/2",
   "4": "5265",
   "5": "-486729/8",
   "6": "21096531/4"
  },
  "G2": {
   "2": "-144",
   "3": "-288",
   "4": "8160",
   "5": "-127488",
   "6": "15160416"
  }
 }
}

==> anc/numbers/deposit/T18/c3_solver.out <==
engine A solver, orders a^1..a^6, first order in pi^2

-- variant draft, kappa=+1  (S_n in units of zeta_2)
   SU(2)  S2=-96  S3=0  S4=18432  S5=-466944  S6=41385984
   SU(3)  S2=-216  S3=0  S4=41472  S5=-1575936  S6=178827264
   SU(4)  S2=-384  S3=0  S4=73728  S5=-3735552  S6=531234816
   SO(5)  S2=-54  S3=0  S4=2808  S5=-53352  S6=2875176
   G2     S2=-96  S3=0  S4=4352  S5=-330752/3  S6=73358336/9
   fit S2 on (C_A^2): [-24]   all five groups reproduced: True
   fit S3 on (C_A^3): [0]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [0, 3072]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [0, -38912]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-75776, 5779456/3]   all five groups reproduced: False

-- variant b8a_flipped, kappa=+1  (S_n in units of zeta_2)
   SU(2)  S2=96  S3=0  S4=18432  S5=-761856  S6=58294272
   SU(3)  S2=216  S3=0  S4=41472  S5=-2571264  S6=264425472
   SU(4)  S2=384  S3=0  S4=73728  S5=-6094848  S6=801767424
   SO(5)  S2=54  S3=0  S4=2808  S5=-87048  S6=4324104
   G2     S2=96  S3=0  S4=4352  S5=-539648/3  S6=109288448/9
   fit S2 on (C_A^2): [24]   all five groups reproduced: True
   fit S3 on (C_A^3): [0]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [0, 3072]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [0, -63488]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-75776, 7892992/3]   all five groups reproduced: False

-- variant b8a_zero, kappa=+1  (S_n in units of zeta_2)
   SU(2)  S2=0  S3=384  S4=15360  S5=-571392  S6=47136768
   SU(3)  S2=0  S3=1296  S4=25920  S5=-1747008  S6=202030848
   SU(4)  S2=0  S3=3072  S4=24576  S5=-3538944  S6=578420736
   SO(5)  S2=0  S3=162  S4=1836  S5=-59994  S6=3281796
   G2     S2=0  S3=384  S4=1280  S5=-306176/3  S6=79158272/9
   fit S2 on (C_A^2): [0]   all five groups reproduced: True
   fit S3 on (C_A^3): [48]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [-192, 3072]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [1344, -51200]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-90368, 6615040/3]   all five groups reproduced: False

-- variant halved, kappa=+1  (S_n in units of zeta_2)
   SU(2)  S2=-48  S3=96  S4=6144  S5=-236928  S6=16447488
   SU(3)  S2=-108  S3=324  S4=11664  S5=-749412  S6=73798128
   SU(4)  S2=-192  S3=768  S4=15360  S5=-1609728  S6=216895488
   SO(5)  S2=-27  S3=81/2  S4=810  S5=-204849/8  S6=1215243
   G2     S2=-48  S3=96  S4=864  S5=-46848  S6=3263328
   fit S2 on (C_A^2): [-12]   all five groups reproduced: True
   fit S3 on (C_A^3): [12]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [-48, 1152]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [372, -20736]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-23376, 747648]   all five groups reproduced: False

-- variant draft, kappa=-1  (S_n in units of zeta_2)
   SU(2)  S2=96  S3=768  S4=18432  S5=-442368  S6=42172416
   SU(3)  S2=216  S3=2592  S4=41472  S5=-1389312  S6=180320256
   SU(4)  S2=384  S3=6144  S4=73728  S5=-2949120  S6=524943360
   SO(5)  S2=54  S3=324  S4=2808  S5=-47520  S6=2906280
   G2     S2=96  S3=768  S4=4352  S5=-257024/3  S6=72326144/9
   fit S2 on (C_A^2): [24]   all five groups reproduced: True
   fit S3 on (C_A^3): [96]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [0, 3072]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [768, -38912]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-81920, 5926912/3]   all five groups reproduced: False

-- variant antisym_random, kappa=+1  (S_n in units of zeta_2)
   SU(2)  S2=-96  S3=0  S4=18432  S5=-466944  S6=41385984
   SU(3)  S2=-216  S3=0  S4=41472  S5=-1575936  S6=178827264
   SU(4)  S2=-384  S3=0  S4=73728  S5=-3735552  S6=531234816
   SO(5)  S2=-54  S3=0  S4=2808  S5=-53352  S6=2875176
   G2     S2=-96  S3=0  S4=4352  S5=-330752/3  S6=73358336/9
   fit S2 on (C_A^2): [-24]   all five groups reproduced: True
   fit S3 on (C_A^3): [0]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [0, 3072]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [0, -38912]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-75776, 5779456/3]   all five groups reproduced: False

-- variant W=1, kappa=+1  (S_n in units of zeta_2)
   SU(2)  S2=-48  S3=96  S4=6144  S5=-236928  S6=16447488
   SU(3)  S2=-108  S3=324  S4=11664  S5=-749412  S6=73798128
   SU(4)  S2=-192  S3=768  S4=15360  S5=-1609728  S6=216895488
   SO(5)  S2=-27  S3=81/2  S4=810  S5=-204849/8  S6=1215243
   G2     S2=-48  S3=96  S4=864  S5=-46848  S6=3263328
   fit S2 on (C_A^2): [-12]   all five groups reproduced: True
   fit S3 on (C_A^3): [12]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [-48, 1152]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [372, -20736]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-23376, 747648]   all five groups reproduced: False

-- variant W=3, kappa=+1  (S_n in units of zeta_2)
   SU(2)  S2=-144  S3=-288  S4=34560  S5=-528768  S6=82031616
   SU(3)  S2=-324  S3=-972  S4=77760  S5=-1799172  S6=335153376
   SU(4)  S2=-576  S3=-2304  S4=138240  S5=-4313088  S6=971771904
   SO(5)  S2=-81  S3=-243/2  S4=5265  S5=-486729/8  S6=21096531/4
   G2     S2=-144  S3=-288  S4=8160  S5=-127488  S6=15160416
   fit S2 on (C_A^2): [-36]   all five groups reproduced: True
   fit S3 on (C_A^3): [-36]   all five groups reproduced: True
   fit S4 on (C_A^4, Y): [0, 5760]   all five groups reproduced: True
   fit S5 on (C_A^5, C_A Y): [-108, -43776]   all five groups reproduced: True
   fit S6 on (C_A^6, C_A^2 Y): [-197856, 3945600]   all five groups reproduced: False

-- dependence on the sign of b_8a^- (kappa = +1), b = +C_A
   SU(2)  S_n(+C_A)-S_n(-C_A): {2: Fraction(-192, 1), 3: 0, 4: Fraction(0, 1), 5: Fraction(294912, 1), 6: Fraction(-16908288, 1)}  8bS3=0 8bS4=294912
   SU(3)  S_n(+C_A)-S_n(-C_A): {2: Fraction(-432, 1), 3: 0, 4: Fraction(0, 1), 5: Fraction(995328, 1), 6: Fraction(-85598208, 1)}  8bS3=0 8bS4=995328
   SU(4)  S_n(+C_A)-S_n(-C_A): {2: Fraction(-768, 1), 3: 0, 4: Fraction(0, 1), 5: Fraction(2359296, 1), 6: Fraction(-270532608, 1)}  8bS3=0 8bS4=2359296
   SO(5)  S_n(+C_A)-S_n(-C_A): {2: Fraction(-108, 1), 3: 0, 4: Fraction(0, 1), 5: Fraction(33696, 1), 6: Fraction(-1448928, 1)}  8bS3=0 8bS4=33696
   G2     S_n(+C_A)-S_n(-C_A): {2: Fraction(-192, 1), 3: 0, 4: Fraction(0, 1), 5: Fraction(69632, 1), 6: Fraction(-11976704, 3)}  8bS3=0 8bS4=69632
   antisymmetric non-adjoint weights randomized: S_2..S_6 unchanged in all groups

-- uniform scale b_R = W (C_A - C_R/2): S_4 fit
   W=1: S_4 = -48 C_A^4 + 1152 Y  (384W(W+2) = 1152), fit ok True
   W=2: S_4 = 0 C_A^4 + 3072 Y  (384W(W+2) = 3072), fit ok True
   W=3: S_4 = 0 C_A^4 + 5760 Y  (384W(W+2) = 5760), fit ok True

-- identities: M1 = sum_R T_{8a,R} b_R, M2 = sum T b(b-C), M3 = sum T b(b-C)(2b-3C)
   SU(2)  M1=-2 (-C_A^2/2=-2)  M2=-48 (-16Y/C_A=-48)  M3=416 (208Y/3=416)
   SU(3)  M1=-9/2 (-C_A^2/2=-9/2)  M2=-72 (-16Y/C_A=-72)  M3=936 (208Y/3=936)
   SU(4)  M1=-8 (-C_A^2/2=-8)  M2=-96 (-16Y/C_A=-96)  M3=1664 (208Y/3=1664)
   SO(5)  M1=-9/8 (-C_A^2/2=-9/8)  M2=-39/4 (-16Y/C_A=-39/4)  M3=507/8 (208Y/3=507/8)
   G2     M1=-2 (-C_A^2/2=-2)  M2=-34/3 (-16Y/C_A=-34/3)  M3=884/9 (208Y/3=884/9)

-- sector tau = -eps_R with b_R = 2C_A - C_R: double-log part of F_1^- beyond one loop
   kappa=+1 SU(2)  DL coefficients of F_1^- at a^1..a^6: [Fraction(8, 1), 0, 0, 0, 0, 0]
   kappa=+1 SU(3)  DL coefficients of F_1^- at a^1..a^6: [Fraction(12, 1), 0, 0, 0, 0, 0]
   kappa=+1 SU(4)  DL coefficients of F_1^- at a^1..a^6: [Fraction(16, 1), 0, 0, 0, 0, 0]
   kappa=+1 SO(5)  DL coefficients of F_1^- at a^1..a^6: [Fraction(6, 1), 0, 0, 0, 0, 0]
   kappa=+1 G2     DL coefficients of F_1^- at a^1..a^6: [Fraction(8, 1), 0, 0, 0, 0, 0]
   kappa=-1 SU(2)  DL coefficients of F_1^- at a^1..a^6: [Fraction(8, 1), Fraction(128, 1), Fraction(2048, 1), Fraction(49152, 1), Fraction(1310720, 1), Fraction(37748736, 1)]
   kappa=-1 SU(3)  DL coefficients of F_1^- at a^1..a^6: [Fraction(12, 1), Fraction(288, 1), Fraction(6912, 1), Fraction(248832, 1), Fraction(9953280, 1), Fraction(429981696, 1)]
   kappa=-1 SU(4)  DL coefficients of F_1^- at a^1..a^6: [Fraction(16, 1), Fraction(512, 1), Fraction(16384, 1), Fraction(786432, 1), Fraction(41943040, 1), Fraction(2415919104, 1)]
   kappa=-1 SO(5)  DL coefficients of F_1^- at a^1..a^6: [Fraction(6, 1), Fraction(72, 1), Fraction(864, 1), Fraction(15552, 1), Fraction(311040, 1), Fraction(6718464, 1)]
   kappa=-1 G2     DL coefficients of F_1^- at a^1..a^6: [Fraction(8, 1), Fraction(128, 1), Fraction(2048, 1), Fraction(49152, 1), Fraction(1310720, 1), Fraction(37748736, 1)]

-- mutations (each must change S_3 or S_4)
   base SU(3): S3=0 S4=41472 S5=-1575936
   M1 [T]_(8a,27) x 8/7: S3=-1296/7 S4=316224/7  fires: True
   M2 [T]_(8a,8s) x 8/7: S3=1296/7 S4=41472  fires: True
   M3 C_27 -> 7 in the Sudakov term: S4=25920  fires: True
   M4 kappa=-1: S3=2592  fires: True
   M5 b_8a^- = 0: S3=1296  fires: True

written c3_solver.json


==> anc/numbers/deposit/T18/c3_solver.py <==
#!/usr/bin/env python3
"""T18, engine A solver: eq. (system) of the draft for four adjoint legs, at first
order in pi^2, generic truncated Laurent-series algebra in exact rationals.

    w F_R = 2a b_R + 2a C_R [dF_R/dw + phi^tau F_R] + F_R^2
            + 2a kappa psi^tau sum_R' [T_rc]_{RR'} F_R' ,     tau = sigma * eps_R,
    phi^+ = -(p/4) w,  phi^- = 1/w - (p/12) w,  psi^+ = -(p/2) w,  psi^- = 2/w - (p/6) w,
    p = pi^2 = 6 zeta_2, terms of order p^2 dropped.
sigma = +1 is the sector tau = eps_R that contains the singlet of positive signature.
P = F_1^+, S = P(P - w) + 2a b_1 (= P(P - w) + 4 a C_A for b_1 = 2 C_A).
S_n = zeta_2 coefficient of a^n w^(4-2n) in S  (= 6 x coefficient of p).

Reads c1_color.json (engine A color data).  Runs the weight variants of the report,
checks the reduction S = -2a kappa psi^+ [T]_{1,8a} F_8a^- order by order, fits S_n
on the color basis over the five groups, and runs mutations that must fail.
"""
import json, sys
from fractions import Fraction as Fr

NMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 5


# ---------- truncated series: dict {(power of w, power of p): Fraction}, p^2 = 0
def s_add(*xs):
    out = {}
    for x in xs:
        for k, v in x.items():
            out[k] = out.get(k, 0) + v
    return {k: v for k, v in out.items() if v != 0}


def s_scale(x, c):
    return {k: v * c for k, v in x.items() if v * c != 0}


def s_mul(x, y):
    out = {}
    for (e1, p1), v1 in x.items():
        for (e2, p2), v2 in y.items():
            if p1 + p2 > 1:
                continue
            k = (e1 + e2, p1 + p2)
            out[k] = out.get(k, 0) + v1 * v2
    return {k: v for k, v in out.items() if v != 0}


def s_shift(x, m):
    return {(e + m, p): v for (e, p), v in x.items()}


def s_deriv(x):
    return {(e - 1, p): v * e for (e, p), v in x.items() if e != 0}


PHI = {+1: {(1, 1): Fr(-1, 4)}, -1: {(-1, 0): Fr(1), (1, 1): Fr(-1, 12)}}
PSI = {+1: {(1, 1): Fr(-1, 2)}, -1: {(-1, 0): Fr(2), (1, 1): Fr(-1, 6)}}


def solve(chans, T, CA, born, kappa=1, sigma=+1, nmax=NMAX):
    """chans: list of dicts with C (Fr), eps (int); T[i][j] Fr; born[i] Fr.
    Returns F[i][n] (series) and S[n] (series)."""
    nc = len(chans)
    tau = [sigma * c["eps"] for c in chans]
    F = [[None] * (nmax + 1) for _ in range(nc)]
    for n in range(1, nmax + 1):
        for i in range(nc):
            if n == 1:
                rhs = {(0, 0): 2 * born[i]} if born[i] != 0 else {}
            else:
                Fp = F[i][n - 1]
                sud = s_add(s_deriv(Fp), s_mul(PHI[tau[i]], Fp))
                rhs = s_scale(sud, 2 * chans[i]["C"])
                quad = {}
                for k in range(1, n):
                    quad = s_add(quad, s_mul(F[i][k], F[i][n - k]))
                rhs = s_add(rhs, quad)
                feed = {}
                for j in range(nc):
                    if T[i][j] != 0:
                        assert tau[j] == -tau[i]
                        feed = s_add(feed, s_scale(F[j][n - 1], T[i][j]))
                rhs = s_add(rhs, s_scale(s_mul(PSI[tau[i]], feed), 2 * kappa))
            F[i][n] = s_shift(rhs, -1)
    return F


def S_series(F1, b1, nmax=NMAX):
    S = [None] * (nmax + 1)
    for n in range(1, nmax + 1):
        quad = {}
        for k in range(1, n):
            quad = s_add(quad, s_mul(F1[k], F1[n - k]))
        s = s_add(quad, s_scale(s_shift(F1[n], 1), -1))
        if n == 1:
            s = s_add(s, {(0, 0): 2 * b1})
        S[n] = s
    return S


def Sn_zeta2(S, n):
    """zeta_2 part of the coefficient of a^n w^(4-2n); also returns stray terms."""
    main = 6 * S[n].get((4 - 2 * n, 1), 0)
    stray = {k: v for k, v in S[n].items() if k != (4 - 2 * n, 1)}
    return main, stray


def load(path="c1_color.json"):
    data = json.load(open(path))
    out = {}
    for g in data:
        chans = [{"C": Fr(c["C"]), "eps": c["eps"], "dim": c["dim"]} for c in g["channels"]]
        T = [[Fr(x) for x in row] for row in g["Trc"]]
        out[g["group"]] = {"CA": Fr(g["CA"]), "Y": Fr(g["Y"]), "dAA": Fr(g["dAA_over_NA"]),
                           "chans": chans, "T": T}
    return out


def idx(chans, C, eps):
    return [i for i, c in enumerate(chans) if c["C"] == C and c["eps"] == eps][0]


def weights(G, variant):
    CA, chans = G["CA"], G["chans"]
    i8a = idx(chans, CA, -1)
    b = []
    for i, c in enumerate(chans):
        w = 2 * CA - c["C"]
        if variant == "halved":
            w = CA - c["C"] / 2
        if variant.startswith("W="):
            w = Fr(variant[2:]) * (CA - c["C"] / 2)
        b.append(w)
    if variant == "b8a_flipped":
        b[i8a] = -CA
    if variant == "b8a_zero":
        b[i8a] = 0
    if variant == "antisym_random":
        for i, c in enumerate(chans):
            if c["eps"] == -1 and i != i8a:
                b[i] = Fr(17, 5) + i
    return b


def run(G, variant, kappa=1, T=None, nmax=NMAX, sigma=+1):
    T = T if T is not None else G["T"]
    b = weights(G, variant)
    F = solve(G["chans"], T, G["CA"], b, kappa=kappa, sigma=sigma, nmax=nmax)
    i1 = idx(G["chans"], 0, +1)
    S = S_series(F[i1], b[i1], nmax)
    res = {}
    for n in range(2, nmax + 1):
        v, stray = Sn_zeta2(S, n)
        # stray terms: only allowed a w^2 p term at n = 1 (not computed) -> none for n >= 2
        assert not stray, (variant, n, stray)
        res[n] = v
    # reduction check: S = -2 a kappa psi^+ sum_R' T_{1R'} F_R'  (psi^+ = -(p/2) w)
    for n in range(2, nmax + 1):
        red = {}
        for j in range(len(G["chans"])):
            if T[i1][j] != 0:
                red = s_add(red, s_scale(F[j][n - 1], T[i1][j]))
        red = s_scale(s_mul(PSI[+1], red), -2 * kappa)
        assert red == S[n], (variant, n)
    return res, F, b


def fit(groups, values, basis):
    """Solve values = sum c_k basis_k exactly on the first len(basis) groups, check rest."""
    import sympy as sp
    names = list(groups)
    k = len(basis)
    A = sp.Matrix([[sp.Rational(str(basis[j](groups[g]))) for j in range(k)] for g in names[:k]])
    y = sp.Matrix([sp.Rational(str(values[g])) for g in names[:k]])
    c = A.LUsolve(y)
    ok = all(sum(c[j] * sp.Rational(str(basis[j](groups[g]))) for j in range(k))
             == sp.Rational(str(values[g])) for g in names)
    return list(c), ok


def main():
    groups = load()
    order = ["SU(2)", "SU(3)", "SU(4)", "SO(5)", "G2"]
    groups = {g: groups[g] for g in order}
    print(f"engine A solver, orders a^1..a^{NMAX}, first order in pi^2")
    bases = {2: [lambda G: G["CA"] ** 2],
             3: [lambda G: G["CA"] ** 3],
             4: [lambda G: G["CA"] ** 4, lambda G: G["Y"]],
             5: [lambda G: G["CA"] ** 5, lambda G: G["CA"] * G["Y"]],
             6: [lambda G: G["CA"] ** 6, lambda G: G["CA"] ** 2 * G["Y"]]}
    variants = [("draft", 1), ("b8a_flipped", 1), ("b8a_zero", 1), ("halved", 1),
                ("draft", -1), ("antisym_random", 1), ("W=1", 1), ("W=3", 1)]
    table = {}
    for var, kap in variants:
        vals = {g: run(groups[g], var, kappa=kap)[0] for g in groups}
        table[(var, kap)] = vals
        print(f"\n-- variant {var}, kappa={kap:+d}  (S_n in units of zeta_2)")
        for g in groups:
            print(f"   {g:6s}", "  ".join(f"S{n}={vals[g][n]}" for n in range(2, NMAX + 1)))
        for n in range(2, NMAX + 1):
            if n not in bases:
                continue
            c, ok = fit(groups, {g: vals[g][n] for g in groups}, bases[n])
            lab = {2: "C_A^2", 3: "C_A^3", 4: "C_A^4, Y", 5: "C_A^5, C_A Y", 6: "C_A^6, C_A^2 Y"}[n]
            print(f"   fit S{n} on ({lab}): {c}   all five groups reproduced: {ok}")
    # sign of b_8a^-: differences and the relations S4(b)-S4(-b) = 8 b S3, S5(b)-S5(-b) = 8 b S4
    print("\n-- dependence on the sign of b_8a^- (kappa = +1), b = +C_A")
    for g in groups:
        CA = groups[g]["CA"]
        A_, B_ = table[("draft", 1)][g], table[("b8a_flipped", 1)][g]
        d = {n: A_[n] - B_[n] for n in range(2, NMAX + 1)}
        print(f"   {g:6s} S_n(+C_A)-S_n(-C_A):", d,
              f" 8bS3={8*CA*A_[3]} 8bS4={8*CA*A_[4]}")
        assert d[3] == 0 and d[4] == 8 * CA * A_[3] and d[5] == 8 * CA * A_[4]
    # antisymmetric non-adjoint weights do not enter S at first order in zeta_2
    for g in groups:
        assert table[("antisym_random", 1)][g] == table[("draft", 1)][g]
    print("   antisymmetric non-adjoint weights randomized: S_2..S_%d unchanged in all groups" % NMAX)
    # uniform Born scale W: non-planar part of S_4 = 384 W (W+2) Y
    print("\n-- uniform scale b_R = W (C_A - C_R/2): S_4 fit")
    for W in ("1", "2", "3"):
        var = "draft" if W == "2" else f"W={W}"
        vals = table[(var, 1)]
        c, ok = fit(groups, {g: vals[g][4] for g in groups}, bases[4])
        w = int(W)
        print(f"   W={W}: S_4 = {c[0]} C_A^4 + {c[1]} Y  (384W(W+2) = {384*w*(w+2)}), fit ok {ok}")
        assert c[1] == 384 * w * (w + 2)
    # identities M1, M2, M3 over the symmetric channels feeding 8a
    print("\n-- identities: M1 = sum_R T_{8a,R} b_R, M2 = sum T b(b-C), M3 = sum T b(b-C)(2b-3C)")
    for g in groups:
        G = groups[g]; CA = G["CA"]; ch = G["chans"]; T = G["T"]
        i8 = idx(ch, CA, -1)
        bb = [2 * CA - c["C"] for c in ch]
        M1 = sum(T[i8][j] * bb[j] for j in range(len(ch)))
        M2 = sum(T[i8][j] * bb[j] * (bb[j] - ch[j]["C"]) for j in range(len(ch)))
        M3 = sum(T[i8][j] * bb[j] * (bb[j] - ch[j]["C"]) * (2 * bb[j] - 3 * ch[j]["C"])
                 for j in range(len(ch)))
        print(f"   {g:6s} M1={M1} (-C_A^2/2={-CA**2/2})  M2={M2} (-16Y/C_A={-16*G['Y']/CA})"
              f"  M3={M3} (208Y/3={Fr(208,3)*G['Y']})")
        assert M1 == -CA ** 2 / 2 and M2 == -16 * G["Y"] / CA and M3 == Fr(208, 3) * G["Y"]
    # the other sector (tau = -eps_R) with the operator-route weights: F_1^- double logs
    print("\n-- sector tau = -eps_R with b_R = 2C_A - C_R: double-log part of F_1^- beyond one loop")
    for kap in (1, -1):
        for g in groups:
            G = groups[g]
            b = [2 * G["CA"] - c["C"] for c in G["chans"]]
            F = solve(G["chans"], G["T"], G["CA"], b, kappa=kap, sigma=-1, nmax=NMAX)
            i1 = idx(G["chans"], 0, +1)
            dl = [F[i1][n].get((1 - 2 * n, 0), 0) for n in range(1, NMAX + 1)]
            print(f"   kappa={kap:+d} {g:6s} DL coefficients of F_1^- at a^1..a^{NMAX}: {dl}")
    # mutations that must change the result
    print("\n-- mutations (each must change S_3 or S_4)")
    G = groups["SU(3)"]
    ch = G["chans"]; CA = G["CA"]
    i8 = idx(ch, CA, -1); i27 = idx(ch, Fr(8), +1); i8s = idx(ch, CA, +1)
    base = run(G, "draft")[0]
    import copy
    T1 = copy.deepcopy(G["T"]); T1[i8][i27] *= Fr(8, 7)
    m1 = run(G, "draft", T=T1)[0]
    T2 = copy.deepcopy(G["T"]); T2[i8][i8s] *= Fr(8, 7)
    m2 = run(G, "draft", T=T2)[0]
    print(f"   base SU(3): S3={base[3]} S4={base[4]} S5={base[5]}")
    print(f"   M1 [T]_(8a,27) x 8/7: S3={m1[3]} S4={m1[4]}  fires: {m1[3] != base[3] or m1[4] != base[4]}")
    print(f"   M2 [T]_(8a,8s) x 8/7: S3={m2[3]} S4={m2[4]}  fires: {m2[3] != base[3] or m2[4] != base[4]}")
    Gm = copy.deepcopy(G)
    Gm["chans"][i27]["C"] = Fr(7)       # wrong Casimir only in the Sudakov term
    m3 = run(Gm, "draft")[0]
    print(f"   M3 C_27 -> 7 in the Sudakov term: S4={m3[4]}  fires: {m3[4] != base[4]}")
    print(f"   M4 kappa=-1: S3={table[('draft',-1)]['SU(3)'][3]}  fires: {table[('draft',-1)]['SU(3)'][3] != base[3]}")
    print(f"   M5 b_8a^- = 0: S3={table[('b8a_zero',1)]['SU(3)'][3]}  fires: {table[('b8a_zero',1)]['SU(3)'][3] != base[3]}")
    json.dump({f"{v}|{k}": {g: {str(n): str(x) for n, x in vals[g].items()} for g in vals}
               for (v, k), vals in table.items()}, open("c3_solver.json", "w"), indent=1)
    print("\nwritten c3_solver.json")


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/T18/c4_solver.gp <==
\\ T18, engine B solver (PARI/GP), reads the GAP color data c2_color_gap.gp.
\\ Explicit coefficient recursion for eq. (system) at first order in p = pi^2:
\\   F_{R,m} = w^(1-2m) (f_m + p g_m w^2),  tau_R = eps_R (sector of P = F_1^+).
\\ tau = +1:  f_n = 2b d_{n1} + 2C(3-2n) f_{n-1} + sum f f
\\            g_n = 2C((5-2n) g_{n-1} - f_{n-1}/4) + 2 sum f g - kappa sum_R' T f'_{n-1}
\\ tau = -1:  f_n = 2b d_{n1} + 2C(4-2n) f_{n-1} + sum f f + 4 kappa sum T f'_{n-1}
\\            g_n = 2C((6-2n) g_{n-1} - f_{n-1}/12) + 2 sum f g + kappa sum T (4 g'_{n-1} - f'_{n-1}/3)
\\ S_n (zeta_2 units) = 6 [ sum_k (f_k g_{n-k} + g_k f_{n-k}) - g_n ] for the singlet,
\\ and, independently, S_n = 6 kappa sum_R' T_{1R'} f_{R',n-1} (reduction).
default(parisizemax, 10^9);
read("c2_color_gap.gp");

solveN4(G, bvec, kappa, nmax) =
{
  my(CA = G[2], ch = G[3], T = G[4], nc = #G[3], f, g, i1, S, Sred, tauv, sff, sfg, fd, gd);
  f = matrix(nc, nmax); g = matrix(nc, nmax);
  tauv = vector(nc, i, ch[i][2]);
  for (n = 1, nmax,
    for (i = 1, nc,
      my(C = ch[i][1], tau = tauv[i]);
      sff = sum(k = 1, n - 1, f[i, k] * f[i, n - k]);
      sfg = sum(k = 1, n - 1, f[i, k] * g[i, n - k] + g[i, k] * f[i, n - k]);
      if (n == 1,
        f[i, 1] = 2 * bvec[i]; g[i, 1] = 0,
        fd = sum(j = 1, nc, T[i, j] * f[j, n - 1]);
        gd = sum(j = 1, nc, T[i, j] * g[j, n - 1]);
        if (tau == 1,
          f[i, n] = 2*C*(3 - 2*n) * f[i, n - 1] + sff;
          g[i, n] = 2*C*((5 - 2*n) * g[i, n - 1] - f[i, n - 1]/4) + sfg - kappa * fd,
          f[i, n] = 2*C*(4 - 2*n) * f[i, n - 1] + sff + 4 * kappa * fd;
          g[i, n] = 2*C*((6 - 2*n) * g[i, n - 1] - f[i, n - 1]/12) + sfg + kappa * (4*gd - fd/3)));
    ));
  i1 = 0; for (i = 1, nc, if (ch[i][1] == 0 && ch[i][2] == 1, i1 = i));
  S = vector(nmax - 1, m, my(n = m + 1);
        6 * (sum(k = 1, n - 1, f[i1, k] * g[i1, n - k] + g[i1, k] * f[i1, n - k]) - g[i1, n]));
  Sred = vector(nmax - 1, m, my(n = m + 1); 6 * kappa * sum(j = 1, nc, T[i1, j] * f[j, n - 1]));
  if (S != Sred, error("reduction check failed"));
  \\ the DL equation S = 0 at p^0: sum f f - f_n = 0 for n >= 2 (and f_1 = 2 b_1)
  for (n = 2, nmax, if (sum(k = 1, n - 1, f[i1, k] * f[i1, n - k]) - f[i1, n] != 0,
        error("DL singlet equation violated")));
  S;
}

bornN4(G, variant) =
{
  my(CA = G[2], ch = G[3], nc = #G[3], b = vector(nc), i8a = 0);
  for (i = 1, nc, if (ch[i][1] == CA && ch[i][2] == -1, i8a = i));
  for (i = 1, nc, b[i] = 2*CA - ch[i][1]);
  if (variant == "halved", for (i = 1, nc, b[i] = CA - ch[i][1]/2));
  if (variant == "flip", b[i8a] = -CA);
  if (variant == "zero", b[i8a] = 0);
  b;
}

groups = [GAPDATA_SU2, GAPDATA_SU3, GAPDATA_SU4, GAPDATA_SO5, GAPDATA_G2];
\\ Y = dAA/N_A - C_A^4/24 is not computed in GAP here; S_4/3072 is printed for comparison.
{
  print("engine B (GAP color data, PARI recursion), S_n in units of zeta_2, orders 2..6");
  foreach (["draft", "flip", "zero", "halved"], var,
    foreach ([1, -1], kap,
      if (kap == -1 && var != "draft", next);
      print("-- variant ", var, ", kappa = ", kap);
      for (k = 1, #groups,
        my(G = groups[k], S = solveN4(G, bornN4(G, var), kap, 6), CA = G[2]);
        print("   ", G[1], "  S2..S6 = ", S, "   S2/C_A^2 = ", S[1]/CA^2, "  S3/C_A^3 = ", S[2]/CA^3,
              "  S4/3072 = ", S[3]/3072, "  S5/(C_A S4/3072) = ", if (S[3], S[4]/(CA*S[3]/3072), "-")))));
  print("-- sign of b_8a^-: S_n(+C_A) - S_n(-C_A), and 8 C_A S_{n-1}");
  for (k = 1, #groups,
    my(G = groups[k], A = solveN4(G, bornN4(G, "draft"), 1, 6), B = solveN4(G, bornN4(G, "flip"), 1, 6), CA = G[2]);
    print("   ", G[1], "  diff S2..S6 = ", A - B, "   8C_A*(S2..S5) = ", 8*CA*A[1..4]));
  \\ symbolic b = b_8a^-: compare with the factorized closed forms, Y from reference values
  \\ (SU(N): Y = 3N^2/2; SO(5): dAA/N_A = 9/8; G2: dAA/N_A = 25/12, HOME/.claude/math-tools.md sect. 4)
  print("-- symbolic b_8a^- = bb, kappa = +1, against the closed forms of c8_closed.py");
  my(Yref = [6, 27/2, 24, 9/8 - (3/2)^4/24, 25/12 - 2^4/24]);
  for (k = 1, #groups,
    my(G = groups[k], CA = G[2], ch = G[3], nc = #G[3], bv = bornN4(G, "draft"), S, Y = Yref[k], fc);
    for (i = 1, nc, if (ch[i][1] == CA && ch[i][2] == -1, bv[i] = bb));
    S = solveN4(G, bv, 1, 5);
    fc = [-24*CA*bb, 48*CA*(CA^2 - bb^2), 3072*Y - 192*CA*(CA - bb)^2*(CA + bb),
          -(51200*CA - 12288*bb)*Y - 192*CA*(CA - bb)^2*(CA + bb)*(5*bb - 7*CA)];
    print("   ", G[1], "  S2..S5 - closed forms = ", S - fc));
}
quit;


==> anc/numbers/deposit/T18/c4_solver_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 1000001536 (953.676 Mbytes).[0m
engine B (GAP color data, PARI recursion), S_n in units of zeta_2, orders 2..6
-- variant draft, kappa = 1
   SU(2)  S2..S6 = [-96, 0, 18432, -466944, 41385984]   S2/C_A^2 = -24  S3/C_A^3 = 0  S4/3072 = 6  S5/(C_A S4/3072) = -38912
   SU(3)  S2..S6 = [-216, 0, 41472, -1575936, 178827264]   S2/C_A^2 = -24  S3/C_A^3 = 0  S4/3072 = 27/2  S5/(C_A S4/3072) = -38912
   SU(4)  S2..S6 = [-384, 0, 73728, -3735552, 531234816]   S2/C_A^2 = -24  S3/C_A^3 = 0  S4/3072 = 24  S5/(C_A S4/3072) = -38912
   SO(5)  S2..S6 = [-54, 0, 2808, -53352, 2875176]   S2/C_A^2 = -24  S3/C_A^3 = 0  S4/3072 = 117/128  S5/(C_A S4/3072) = -38912
   G2  S2..S6 = [-96, 0, 4352, -330752/3, 73358336/9]   S2/C_A^2 = -24  S3/C_A^3 = 0  S4/3072 = 17/12  S5/(C_A S4/3072) = -38912
-- variant draft, kappa = -1
   SU(2)  S2..S6 = [96, 768, 18432, -442368, 42172416]   S2/C_A^2 = 24  S3/C_A^3 = 96  S4/3072 = 6  S5/(C_A S4/3072) = -36864
   SU(3)  S2..S6 = [216, 2592, 41472, -1389312, 180320256]   S2/C_A^2 = 24  S3/C_A^3 = 96  S4/3072 = 27/2  S5/(C_A S4/3072) = -34304
   SU(4)  S2..S6 = [384, 6144, 73728, -2949120, 524943360]   S2/C_A^2 = 24  S3/C_A^3 = 96  S4/3072 = 24  S5/(C_A S4/3072) = -30720
   SO(5)  S2..S6 = [54, 324, 2808, -47520, 2906280]   S2/C_A^2 = 24  S3/C_A^3 = 96  S4/3072 = 117/128  S5/(C_A S4/3072) = -450560/13
   G2  S2..S6 = [96, 768, 4352, -257024/3, 72326144/9]   S2/C_A^2 = 24  S3/C_A^3 = 96  S4/3072 = 17/12  S5/(C_A S4/3072) = -514048/17
-- variant flip, kappa = 1
   SU(2)  S2..S6 = [96, 0, 18432, -761856, 58294272]   S2/C_A^2 = 24  S3/C_A^3 = 0  S4/3072 = 6  S5/(C_A S4/3072) = -63488
   SU(3)  S2..S6 = [216, 0, 41472, -2571264, 264425472]   S2/C_A^2 = 24  S3/C_A^3 = 0  S4/3072 = 27/2  S5/(C_A S4/3072) = -63488
   SU(4)  S2..S6 = [384, 0, 73728, -6094848, 801767424]   S2/C_A^2 = 24  S3/C_A^3 = 0  S4/3072 = 24  S5/(C_A S4/3072) = -63488
   SO(5)  S2..S6 = [54, 0, 2808, -87048, 4324104]   S2/C_A^2 = 24  S3/C_A^3 = 0  S4/3072 = 117/128  S5/(C_A S4/3072) = -63488
   G2  S2..S6 = [96, 0, 4352, -539648/3, 109288448/9]   S2/C_A^2 = 24  S3/C_A^3 = 0  S4/3072 = 17/12  S5/(C_A S4/3072) = -63488
-- variant zero, kappa = 1
   SU(2)  S2..S6 = [0, 384, 15360, -571392, 47136768]   S2/C_A^2 = 0  S3/C_A^3 = 48  S4/3072 = 5  S5/(C_A S4/3072) = -285696/5
   SU(3)  S2..S6 = [0, 1296, 25920, -1747008, 202030848]   S2/C_A^2 = 0  S3/C_A^3 = 48  S4/3072 = 135/16  S5/(C_A S4/3072) = -345088/5
   SU(4)  S2..S6 = [0, 3072, 24576, -3538944, 578420736]   S2/C_A^2 = 0  S3/C_A^3 = 48  S4/3072 = 8  S5/(C_A S4/3072) = -110592
   SO(5)  S2..S6 = [0, 162, 1836, -59994, 3281796]   S2/C_A^2 = 0  S3/C_A^3 = 48  S4/3072 = 153/256  S5/(C_A S4/3072) = -1137664/17
   G2  S2..S6 = [0, 384, 1280, -306176/3, 79158272/9]   S2/C_A^2 = 0  S3/C_A^3 = 48  S4/3072 = 5/12  S5/(C_A S4/3072) = -612352/5
-- variant halved, kappa = 1
   SU(2)  S2..S6 = [-48, 96, 6144, -236928, 16447488]   S2/C_A^2 = -12  S3/C_A^3 = 12  S4/3072 = 2  S5/(C_A S4/3072) = -59232
   SU(3)  S2..S6 = [-108, 324, 11664, -749412, 73798128]   S2/C_A^2 = -12  S3/C_A^3 = 12  S4/3072 = 243/64  S5/(C_A S4/3072) = -65792
   SU(4)  S2..S6 = [-192, 768, 15360, -1609728, 216895488]   S2/C_A^2 = -12  S3/C_A^3 = 12  S4/3072 = 5  S5/(C_A S4/3072) = -402432/5
   SO(5)  S2..S6 = [-27, 81/2, 810, -204849/8, 1215243]   S2/C_A^2 = -12  S3/C_A^3 = 12  S4/3072 = 135/512  S5/(C_A S4/3072) = -323712/5
   G2  S2..S6 = [-48, 96, 864, -46848, 3263328]   S2/C_A^2 = -12  S3/C_A^3 = 12  S4/3072 = 9/32  S5/(C_A S4/3072) = -249856/3
-- sign of b_8a^-: S_n(+C_A) - S_n(-C_A), and 8 C_A S_{n-1}
   SU(2)  diff S2..S6 = [-192, 0, 0, 294912, -16908288]   8C_A*(S2..S5) = [-1536, 0, 294912, -7471104]
   SU(3)  diff S2..S6 = [-432, 0, 0, 995328, -85598208]   8C_A*(S2..S5) = [-5184, 0, 995328, -37822464]
   SU(4)  diff S2..S6 = [-768, 0, 0, 2359296, -270532608]   8C_A*(S2..S5) = [-12288, 0, 2359296, -119537664]
   SO(5)  diff S2..S6 = [-108, 0, 0, 33696, -1448928]   8C_A*(S2..S5) = [-648, 0, 33696, -640224]
   G2  diff S2..S6 = [-192, 0, 0, 69632, -11976704/3]   8C_A*(S2..S5) = [-1536, 0, 69632, -5292032/3]
-- symbolic b_8a^- = bb, kappa = +1, against the closed forms of c8_closed.py
   SU(2)  S2..S5 - closed forms = [0, 0, 0, 0]
   SU(3)  S2..S5 - closed forms = [0, 0, 0, 0]
   SU(4)  S2..S5 - closed forms = [0, 0, 0, 0]
   SO(5)  S2..S5 - closed forms = [0, 0, 0, 0]
   G2  S2..S5 - closed forms = [0, 0, 0, 0]


==> anc/numbers/deposit/T18/c5_compare.out <==
channel data and T_rc
   SU(2)  C_A 2: channels identical True, T_rc identical entry by entry True
   SU(3)  C_A 3: channels identical True, T_rc identical entry by entry True
   SO(5)  C_A 3/2: channels identical True, T_rc identical entry by entry True
   G2     C_A 2: channels identical True, T_rc identical entry by entry True
   SU(4)  C_A 4: channels identical True, T_rc identical entry by entry True
S_2..S_6 (zeta_2 units)
   draft|1          SU(2)  identical: True
   draft|1          SU(3)  identical: True
   draft|1          SU(4)  identical: True
   draft|1          SO(5)  identical: True
   draft|1          G2     identical: True
   draft|-1         SU(2)  identical: True
   draft|-1         SU(3)  identical: True
   draft|-1         SU(4)  identical: True
   draft|-1         SO(5)  identical: True
   draft|-1         G2     identical: True
   b8a_flipped|1    SU(2)  identical: True
   b8a_flipped|1    SU(3)  identical: True
   b8a_flipped|1    SU(4)  identical: True
   b8a_flipped|1    SO(5)  identical: True
   b8a_flipped|1    G2     identical: True
   b8a_zero|1       SU(2)  identical: True
   b8a_zero|1       SU(3)  identical: True
   b8a_zero|1       SU(4)  identical: True
   b8a_zero|1       SO(5)  identical: True
   b8a_zero|1       G2     identical: True
   halved|1         SU(2)  identical: True
   halved|1         SU(3)  identical: True
   halved|1         SU(4)  identical: True
   halved|1         SO(5)  identical: True
   halved|1         G2     identical: True
5 of 5 GAP groups, 25 of 25 group-variant rows compared; all identical: True


==> anc/numbers/deposit/T18/c5_compare.py <==
#!/usr/bin/env python3
"""T18: compare engine A (numpy generators -> exact rationals, Python series solver)
with engine B (GAP exact color data, PARI recursion): channels, T_rc matrices, S_2..S_6.
Coverage: each of the five groups must occur exactly once in c1_color.json and in c2_color_gap.gp, and each of the
25 group-variant rows (the four weight variants of c4_solver.gp at kappa = 1 and the draft weights at kappa = -1,
times the five groups) exactly once in c4_solver_gp.out; a missing, extra or repeated key makes the comparison fail."""
import json, re, sys
from fractions import Fraction as Fr

EXPECTED_GROUPS = ["SU(2)", "SU(3)", "SU(4)", "SO(5)", "G2"]
EXPECTED_VARIANTS = ["draft|1", "draft|-1", "b8a_flipped|1", "b8a_zero|1", "halved|1"]
coverage = []
Alist = json.load(open("c1_color.json"))
Anames = [g["group"] for g in Alist]
if sorted(Anames) != sorted(EXPECTED_GROUPS):
    coverage.append(f"c1_color.json groups {Anames} differ from the expected {EXPECTED_GROUPS}")
A = {g["group"]: g for g in Alist}
Bsrc = open("c2_color_gap.gp").read()
ok_all = True
ngap = 0
gapnames = []
print("channel data and T_rc")
for m in re.finditer(r'GAPDATA_\w+ = \["([^"]+)", ([^,]+), \[(.*?)\]\], \[(.*?)\]\];', Bsrc):
    name, CA, chs, Tm = m.group(1), Fr(m.group(2)), m.group(3), m.group(4)
    chB = [tuple(Fr(x) for x in c.split(",")) for c in re.findall(r'\[([^\[\]]+)\]', "[" + chs + "]")]
    TB = [[Fr(x) for x in row.split(",")] for row in Tm.split(";")]
    g = A[name]; ngap += 1; gapnames.append(name)
    chA = [(Fr(c["C"]), Fr(c["eps"]), Fr(c["dim"])) for c in g["channels"]]
    TA = [[Fr(x) for x in row] for row in g["Trc"]]
    perm = [chA.index(c) for c in chB]          # B channel i = A channel perm[i]
    same_ch = sorted(chA) == sorted(chB) and Fr(g["CA"]) == CA
    same_T = all(TB[i][j] == TA[perm[i]][perm[j]] for i in range(len(chB)) for j in range(len(chB)))
    ok_all &= same_ch and same_T
    print(f"   {name:6s} C_A {CA}: channels identical {same_ch}, T_rc identical entry by entry {same_T}")
if sorted(gapnames) != sorted(EXPECTED_GROUPS):
    coverage.append(f"c2_color_gap.gp groups {gapnames} differ from the expected {EXPECTED_GROUPS}")

print("S_2..S_6 (zeta_2 units)")
SA = json.load(open("c3_solver.json"))
out = open("c4_solver_gp.out").read().split("\n")
mapvar = {"draft": "draft", "flip": "b8a_flipped", "zero": "b8a_zero", "halved": "halved"}
cur = None
count = 0
rows = []
for line in out:
    mm = re.match(r'-- variant (\w+), kappa = (-?\d)', line)
    if mm:
        cur = f"{mapvar[mm.group(1)]}|{int(mm.group(2))}"
        continue
    mm = re.match(r'\s+(\S+)\s+S2\.\.S6 = \[([^\]]+)\]', line)
    if mm and cur:
        name = mm.group(1)
        vb = [Fr(x.strip()) for x in mm.group(2).split(",")]
        va = [Fr(SA[cur][name][str(n)]) for n in range(2, 7)]
        same = va == vb
        ok_all &= same
        count += 1
        rows.append((cur, name))
        print(f"   {cur:16s} {name:6s} identical: {same}")
expected_rows = {(v, g) for v in EXPECTED_VARIANTS for g in EXPECTED_GROUPS}
dup_rows = sorted({r for r in rows if rows.count(r) > 1})
if dup_rows:
    coverage.append(f"group-variant rows repeated in c4_solver_gp.out: {dup_rows}")
if set(rows) != expected_rows:
    coverage.append(f"group-variant rows missing: {sorted(expected_rows - set(rows))}; unexpected: {sorted(set(rows) - expected_rows)}")
ok_all &= (ngap == len(A)) and (count == 25) and not coverage
for c in coverage:
    print("COVERAGE FAIL:", c)
print(f"{ngap} of {len(A)} GAP groups, {count} of 25 group-variant rows compared; all identical: {ok_all}")
sys.exit(0 if ok_all else 1)


==> anc/numbers/deposit/T18/c6_mixing.gp <==
\\ T18, one-loop mixing route, engine B (PARI/GP).  Kotikov-Lipatov hep-ph/0208220
\\ eqs. (3.2), (3.3).  P1(z) = Psi(1) - Psi(z).  For the residue at j = 0 write
\\ P1(j+m) = [Psi(1) - Psi(j+2)] + sum_{i=m}^{1} 1/(j+i)  (m <= 1); the bracket is regular.
\\ Integer j: P1(n) = -H(n-1), H the harmonic number.
H(n) = sum(k = 1, n, 1/k);
\\ rational (pole) part of P1(j+m) as a rational function of j
P1pole(m) = sum(i = m, 1, 1/(j + i));
\\ matrices with P1 replaced by (pole part); the regular part cannot contribute to the residue
{tens(P) = [4*(P(-1) - 2/j + 1/(j+1) - 1/(j+2)), 2*(2/(j-1) - 2/j + 1/(j+1)), 4*(1/(j-1) - 1/j);
           8*(1/j - 2/(j+1) + 2/(j+2)), 4*(P(0) + 1/j - 2/(j+1)), 8/j;
           12*(1/(j+1) - 1/(j+2)), 6/(j+1), 4*P(1)];}
{pseu(P) = [4*(P(1) - 2/(j+1) + 2/j), 2*(2/j - 1/(j+1));
           8*(-1/j + 2/(j+1)), 4*(P(1) + 1/(j+1) - 1/j)];}
{
  my(Rt, Rp, ok = 1);
  Rt = subst(j * tens(P1pole), j, 0);
  Rp = subst(j * pseu(P1pole), j, 0);
  print("tensor residue at j=0 (rows g,q,phi): ", Rt, "  rank ", matrank(Rt), "  charpoly ", charpoly(Rt));
  print("pseudo-tensor residue at j=0 (rows g,q): ", Rp, "  rank ", matrank(Rp), "  charpoly ", charpoly(Rp));
  for (n = 2, 14,
    my(Pn = m -> -H(n + m - 1), T = subst(tens(Pn), j, n), Q = subst(pseu(Pn), j, n),
       ct = charpoly(T), cp = charpoly(Q),
       tt = (x - (-4*H(n-2)))*(x - (-4*H(n)))*(x - (-4*H(n+2))),
       tp = (x - (-4*H(n-1)))*(x - (-4*H(n+1))));
    if (ct != tt || cp != tp, ok = 0; print("  mismatch at j = ", n)));
  print("eigenvalues at j = 2..14 equal -4S_1(j-2), -4S_1(j), -4S_1(j+2) and -4S_1(j-1), -4S_1(j+1): ", ok);
  \\ pole of -4 S_1(j-2) at j = w: 4 P1(w-1) = 4/w + regular
  print("residue of 4 P1(j-1) at j=0: ", subst(j*4*P1pole(-1), j, 0), ";  of 4 P1(j): ", subst(j*4*P1pole(0), j, 0));
}
quit;


==> anc/numbers/deposit/T18/c6_mixing.out <==
(1) eigenvalues at integer j against the printed ones
   j= 2  tensor [-25/3, -6, 0] vs [-25/3, -6, 0]   pseudo [-22/3, -4] vs [-22/3, -4]   True
   j= 3  tensor [-137/15, -22/3, -4] vs [-137/15, -22/3, -4]   pseudo [-25/3, -6] vs [-25/3, -6]   True
   j= 4  tensor [-49/5, -25/3, -6] vs [-49/5, -25/3, -6]   pseudo [-137/15, -22/3] vs [-137/15, -22/3]   True
   j= 5  tensor [-363/35, -137/15, -22/3] vs [-363/35, -137/15, -22/3]   pseudo [-49/5, -25/3] vs [-49/5, -25/3]   True
   j= 6  tensor [-761/70, -49/5, -25/3] vs [-761/70, -49/5, -25/3]   pseudo [-363/35, -137/15] vs [-363/35, -137/15]   True
   j= 7  tensor [-7129/630, -363/35, -137/15] vs [-7129/630, -363/35, -137/15]   pseudo [-761/70, -49/5] vs [-761/70, -49/5]   True
   j= 8  tensor [-7381/630, -761/70, -49/5] vs [-7381/630, -761/70, -49/5]   pseudo [-7129/630, -363/35] vs [-7129/630, -363/35]   True
   j= 9  tensor [-83711/6930, -7129/630, -363/35] vs [-83711/6930, -7129/630, -363/35]   pseudo [-7381/630, -761/70] vs [-7381/630, -761/70]   True
   j=10  tensor [-86021/6930, -7381/630, -761/70] vs [-86021/6930, -7381/630, -761/70]   pseudo [-83711/6930, -7129/630] vs [-83711/6930, -7129/630]   True
   j=11  tensor [-1145993/90090, -83711/6930, -7129/630] vs [-1145993/90090, -83711/6930, -7129/630]   pseudo [-86021/6930, -7381/630] vs [-86021/6930, -7381/630]   True
   j=12  tensor [-1171733/90090, -86021/6930, -7381/630] vs [-1171733/90090, -86021/6930, -7381/630]   pseudo [-1145993/90090, -83711/6930] vs [-1145993/90090, -83711/6930]   True
   all agree: True
(2) residues at j = 0
   tensor residue matrix (rows g, q, phi): [[-4, -4, -4], [8, 8, 8], [0, 0, 0]]  rank 1  eigenvalues {0: 2, 4: 1}
   pseudo-tensor residue matrix (rows g, q): [[8, 4], [-8, -4]]  rank 1  eigenvalues {4: 1, 0: 1}
(3) pole of -4 S_1(j-2) = 4(Psi(1) - Psi(j-1)) at j = omega
    -2*pi**2*omega/3 - 4*omega - 4 + 4/omega
(4) pole of -4 S_1(j-1) = 4(Psi(1) - Psi(j)) at j = omega: -2*pi**2*omega/3 + 4/omega
   one-loop P = a C_A * (4/omega + ...) = 2 a b_1/omega  =>  b_1 = 2 C_A
(5) double-log solution against (dg2.59) at r = 0, G = 4 ahat, ahat = a C_A
   P = 128*C_A**3*a**3/omega**5 + 16*C_A**2*a**2/omega**3 + 4*C_A*a/omega
   (dg2.59) LL: G/omega + G^2/omega^3 = 16*C_A**2*a**2/omega**3 + 4*C_A*a/omega
   agree at a^1, a^2: True
   S = P(P - omega) + 4 a C_A = 0


==> anc/numbers/deposit/T18/c6_mixing.py <==
#!/usr/bin/env python3
"""T18, one-loop mixing route, engine A (sympy).

Input: the leading-order anomalous-dimension matrices of the twist-two operators of
N=4 SYM as printed by Kotikov and Lipatov, hep-ph/0208220, eqs. (3.2) (tensor) and
(3.3) (pseudo-tensor), TeX source
ma_a/dossier/papers/c6/src_hep-ph_0208220/hep-ph_0208220.tex l. 1300-1333,
with gamma = ahat gamma^(0) + ..., ahat = g^2 N_c/(16 pi^2) (l. 729, l. 1265-1269),
and the eigenvalues -4S_1(j-2), -4S_1(j), -4S_1(j+2), -4S_1(j-1), -4S_1(j+1) (l. 1347-1367).
Psi(1) - Psi(j+m) = -S_1(j+m-1).

Checks:
 (1) transcription: the eigenvalues of both matrices at j = 2..12 equal the printed ones;
 (2) the residues at j = 0: rank, eigenvalue, eigenvector;
 (3) the pole of the universal eigenvalue -4S_1(j-2) at j = omega: +4/omega, so that
     P = 4 a C_A/omega at one loop and b_1 = 2 C_A in w F = 2 a b_1 + ...;
 (4) the pseudo-tensor eigenvalue -4S_1(j-1) has the same pole;
 (5) (dg2.59) of the same paper at r = 0, gamma = G/omega + G^2/omega^3 + ..., G = 4 ahat,
     against the double-log solution P = (omega - sqrt(omega^2 - 16 a C_A))/2.
"""
import sympy as sp

j, w, a, CA = sp.symbols('j omega a C_A')


def S1(x):
    return sp.harmonic(x)


def P1(z):   # Psi(1) - Psi(z)
    return sp.polygamma(0, 1) - sp.polygamma(0, z)


# tensor operators, eq. (3.2), rows/cols (g, q, phi); gamma_{ab} with first index = row
g = {}
g['gg'] = 4 * (P1(j - 1) - 2 / j + 1 / (j + 1) - 1 / (j + 2))
g['qg'] = 8 * (1 / j - 2 / (j + 1) + 2 / (j + 2))
g['pg'] = 12 * (1 / (j + 1) - 1 / (j + 2))
g['gq'] = 2 * (2 / (j - 1) - 2 / j + 1 / (j + 1))
g['qp'] = 8 / j
g['qq'] = 4 * (P1(j) + 1 / j - 2 / (j + 1))
g['pq'] = 6 / (j + 1)
g['pp'] = 4 * P1(j + 1)
g['gp'] = 4 * (1 / (j - 1) - 1 / j)
Gt = sp.Matrix([[g['gg'], g['gq'], g['gp']],
                [g['qg'], g['qq'], g['qp']],
                [g['pg'], g['pq'], g['pp']]])
# pseudo-tensor operators, eq. (3.3), rows/cols (g, q)
h = {}
h['gg'] = 4 * (P1(j + 1) - 2 / (j + 1) + 2 / j)
h['qg'] = 8 * (-1 / j + 2 / (j + 1))
h['gq'] = 2 * (2 / j - 1 / (j + 1))
h['qq'] = 4 * (P1(j + 1) + 1 / (j + 1) - 1 / j)
Gp = sp.Matrix([[h['gg'], h['gq']], [h['qg'], h['qq']]])

print("(1) eigenvalues at integer j against the printed ones")
ok = True
for jj in range(2, 13):
    ev = sorted([sp.nsimplify(sp.simplify(e)) for e in Gt.subs(j, jj).eigenvals(multiple=True)])
    target = sorted([-4 * S1(jj - 2), -4 * S1(jj), -4 * S1(jj + 2)])
    evp = sorted([sp.nsimplify(sp.simplify(e)) for e in Gp.subs(j, jj).eigenvals(multiple=True)])
    targp = sorted([-4 * S1(jj - 1), -4 * S1(jj + 1)])
    good = (ev == target) and (evp == targp)
    ok &= good
    print(f"   j={jj:2d}  tensor {ev} vs {target}   pseudo {evp} vs {targp}   {good}")
print("   all agree:", ok)

print("(2) residues at j = 0")
def shiftpsi(e):
    # Psi(j+m) = Psi(j+2) - sum_{i=m}^{1} 1/(j+i), m <= 1, so that Psi(j+2) is regular at j = 0
    reps = {}
    for m in (-1, 0, 1):
        reps[sp.polygamma(0, j + m)] = sp.polygamma(0, j + 2) - sum(1 / (j + i) for i in range(m, 2))
    return e.subs(reps)


def res0(e):
    return sp.nsimplify(sp.simplify(sp.cancel(sp.together(j * shiftpsi(e)))).subs(j, 0))


Rt = Gt.applyfunc(res0)
Rp = Gp.applyfunc(res0)
print("   tensor residue matrix (rows g, q, phi):", Rt.tolist(), " rank", Rt.rank(),
      " eigenvalues", Rt.eigenvals())
print("   pseudo-tensor residue matrix (rows g, q):", Rp.tolist(), " rank", Rp.rank(),
      " eigenvalues", Rp.eigenvals())

print("(3) pole of -4 S_1(j-2) = 4(Psi(1) - Psi(j-1)) at j = omega")
ser = sp.series(shiftpsi(4 * P1(j - 1)).subs(j, w), w, 0, 2).removeO()
print("   ", sp.expand(ser))
ser4 = sp.series(shiftpsi(4 * P1(j)).subs(j, w), w, 0, 2).removeO()
print("(4) pole of -4 S_1(j-1) = 4(Psi(1) - Psi(j)) at j = omega:", sp.simplify(ser4))
print("   one-loop P = a C_A * (4/omega + ...) = 2 a b_1/omega  =>  b_1 =", sp.Rational(4, 2), "C_A")

print("(5) double-log solution against (dg2.59) at r = 0, G = 4 ahat, ahat = a C_A")
wp = sp.symbols("omega_p", positive=True)
P = ((wp - sp.sqrt(wp ** 2 - 16 * a * CA)) / 2)
eps = sp.symbols('epsilon', positive=True)
Pser = sp.series(P.subs(a, eps / CA), eps, 0, 4).removeO()
Pser = sp.expand(sp.simplify(Pser.subs(eps, a * CA))).subs(wp, w)
print("   P =", sp.collect(Pser, a))
G = 4 * a * CA
print("   (dg2.59) LL: G/omega + G^2/omega^3 =", sp.expand(G / w + G ** 2 / w ** 3))
print("   agree at a^1, a^2:", sp.simplify(Pser.coeff(a, 1) - (G / w).coeff(a, 1)) == 0 and
      sp.simplify(Pser.coeff(a, 2) - sp.expand(G ** 2 / w ** 3).coeff(a, 2)) == 0)
print("   S = P(P - omega) + 4 a C_A =", sp.simplify(P * (P - wp) + 4 * a * CA))


==> anc/numbers/deposit/T18/c6_mixing_gp.out <==
tensor residue at j=0 (rows g,q,phi): [-4, -4, -4; 8, 8, 8; 0, 0, 0]  rank 1  charpoly x^3 - 4*x^2
pseudo-tensor residue at j=0 (rows g,q): [8, 4; -8, -4]  rank 1  charpoly x^2 - 4*x
eigenvalues at j = 2..14 equal -4S_1(j-2), -4S_1(j), -4S_1(j+2) and -4S_1(j-1), -4S_1(j+1): 1
residue of 4 P1(j-1) at j=0: 4;  of 4 P1(j): 4


==> anc/numbers/deposit/T18/c7_tree.out <==
s12+s13+s14 = 2.09e-15 (massless, momentum conservation)
(b) X(1243) = -1.7713247421+1.9655542061j
    X(1423) = -1.7713247421+1.9655542061j
    X(1234) = -1.7713247421+1.9655542061j
    relative differences 8.9e-16, 4.3e-16
(a) A_trace = k * A_DDM with k = -2.000000000000+0.000000000000j, relative residual 9.0e-16
(c) A_DDM = -(X/t)[R_r/s_r + R_c/s_c], relative residual 9.6e-16
(d) channel (C_R, eps_R): A_R / [-(X/t)(C_A - C_R/2)(1/s_r + eps_R/s_c)]
    C_R =  0.00, eps = +1, dim =  1:  1.000000000000+0.000000000000j
    C_R =  3.00, eps = +1, dim =  8:  1.000000000000+0.000000000000j
    C_R =  8.00, eps = +1, dim = 27:  1.000000000000+0.000000000000j
    C_R =  3.00, eps = -1, dim =  8:  1.000000000000-0.000000000000j
    C_R =  6.00, eps = -1, dim = 20:  A_R = 2.6e-18 (C_A - C_R/2 = 0)


==> anc/numbers/deposit/T18/c7_tree.py <==
#!/usr/bin/env python3
"""T18, amplitude route: color structure of the four-point tree amplitude of N=4 SYM.

At four points every amplitude is MHV, and the color-ordered superamplitude is
A(sigma) = delta^8(Q)/PT(sigma), PT(1234) = <12><23><34><41>.  The Grassmann numerator
is the same for every ordering, so every component (gluons, gluinos, scalars) has
color-ordered amplitudes N_comp/PT(sigma) with one ordering-independent N_comp.
This program checks, with random complex momenta and explicit SU(3) generators:
 (a) the trace-basis full-color amplitude sum_{sigma in S_3} Tr(T^1 T^s2 T^s3 T^s4)/PT(1 s)
     equals, up to one overall constant, the form of Del Duca, Dixon and Maltoni with legs 1, 3
     fixed:  c_1243/PT(1243) + c_1423/PT(1423),  c_1243 = f^{a1a2x}f^{xa4a3}, c_1423 = f^{a1a4x}f^{xa2a3};
 (b) X = s12 s13/PT(1243) equals s14 s13/PT(1423), i.e. X is symmetric under 2 <-> 4
     (and under every other relabeling);
 (c) hence A = -(N X/t)[R_r/s_r + R_c/s_c] with t = s13, s_r = s12, s_c = s14,
     R_r = f^{a1a2x}f^{a3a4x} (direct rung), R_c = f^{a1a4x}f^{a3a2x} (crossed rung);
 (d) projected on the t-channel representations R of the pair (1,3),
     A_R = -(N X/t) (C_A - C_R/2) (1/s_r + eps_R/s_c).
Labels as in App. A of the draft: rail A from leg 1 to leg 2, rail B from leg 3 to leg 4.
"""
import itertools
import numpy as np
import sys
sys.path.insert(0, '.')
from c1_color import gellmann, structure_constants

rng = np.random.default_rng(20260929)


def ang(l, i, k):
    return l[i][0] * l[k][1] - l[i][1] * l[k][0]


def kinematics():
    lam = [rng.normal(size=2) + 1j * rng.normal(size=2) for _ in range(4)]
    lt = [rng.normal(size=2) + 1j * rng.normal(size=2) for _ in range(2)] + [None, None]
    # momentum conservation sum_i lam_i lt_i = 0: solve for lt_3, lt_4
    Pm = np.outer(lam[0], lt[0]) + np.outer(lam[1], lt[1])
    Mat = np.array([[lam[2][0], lam[3][0]], [lam[2][1], lam[3][1]]])
    sol = np.linalg.solve(Mat, -Pm)       # rows: lt_3, lt_4
    lt[2], lt[3] = sol[0], sol[1]
    tot = sum(np.outer(lam[i], lt[i]) for i in range(4))
    assert np.abs(tot).max() < 1e-12
    sq = lambda i, k: -(lt[i][0] * lt[k][1] - lt[i][1] * lt[k][0])
    s = lambda i, k: ang(lam, i, k) * sq(k, i)
    return lam, s


def PT(lam, order):
    o = order
    return np.prod([ang(lam, o[i], o[(i + 1) % 4]) for i in range(4)])


def main():
    ts = gellmann(3)
    f = structure_constants(ts)
    NA = 8
    Tm = [np.sqrt(2) * t for t in ts]     # Tr(T^a T^b) = delta^{ab}
    lam, s = kinematics()
    s12, s13, s14 = s(0, 1), s(0, 2), s(0, 3)
    print(f"s12+s13+s14 = {abs(s12+s13+s14):.2e} (massless, momentum conservation)")
    # (b) X symmetric
    X1 = s12 * s13 / PT(lam, (0, 1, 3, 2))
    X2 = s14 * s13 / PT(lam, (0, 3, 1, 2))
    X3 = s12 * s(1, 2) / PT(lam, (0, 1, 2, 3))
    print(f"(b) X(1243) = {X1:.10f}\n    X(1423) = {X2:.10f}\n    X(1234) = {X3:.10f}"
          f"\n    relative differences {abs(X1-X2)/abs(X1):.1e}, {abs(X1-X3)/abs(X1):.1e}")
    # (a) trace basis versus f basis
    A_tr = np.zeros((NA,) * 4, complex)
    for perm in itertools.permutations((1, 2, 3)):
        order = (0,) + perm
        # Tr(T^{a_order0} T^{a_order1} ...) with a indices placed at legs
        tr = np.einsum('aij,bjk,ckl,dli->abcd', *[np.array(Tm)] * 4)   # Tr(T^a T^b T^c T^d)
        # tr[x0,x1,x2,x3] assigns T^{x_k} to position k; we need leg order -> index slot
        inv = np.argsort(order)
        A_tr += np.transpose(tr, inv) / PT(lam, order)
    c1243 = np.einsum('abx,xdc->abcd', f, f)      # f^{a1a2x} f^{x a4 a3}
    c1423 = np.einsum('adx,xbc->abcd', f, f)      # f^{a1a4x} f^{x a2 a3}
    A_f = c1243 / PT(lam, (0, 1, 3, 2)) + c1423 / PT(lam, (0, 3, 1, 2))
    k = np.vdot(A_f.ravel(), A_tr.ravel()) / np.vdot(A_f.ravel(), A_f.ravel())
    res = np.abs(A_tr - k * A_f).max() / np.abs(A_tr).max()
    print(f"(a) A_trace = k * A_DDM with k = {k:.12f}, relative residual {res:.1e}")
    # (c) rung form
    Rr = np.einsum('abx,cdx->abcd', f, f)         # f^{a1a2x} f^{a3a4x}
    Rc = np.einsum('adx,cbx->abcd', f, f)         # f^{a1a4x} f^{a3a2x}
    A_r = -(X1 / s13) * (Rr / s12 + Rc / s14)
    res_c = np.abs(A_f - A_r).max() / np.abs(A_f).max()
    print(f"(c) A_DDM = -(X/t)[R_r/s_r + R_c/s_c], relative residual {res_c:.1e}")
    # (d) projection on t-channel representations of the pair (1,3)
    I = np.eye(NA)
    F = [f[x] for x in range(NA)]
    Ct = -sum(np.kron(Fx, I) @ np.kron(Fx, I) + np.kron(I, Fx) @ np.kron(I, Fx)
              + 2 * np.kron(Fx, Fx) for Fx in F)
    D = NA * NA
    E = np.zeros((D, D))
    for b in range(NA):
        for c in range(NA):
            E[c * NA + b, b * NA + c] = 1
    CA = 3.0
    M = np.transpose(A_f, (1, 3, 0, 2)).reshape(D, D)   # M[(a2,a4),(a1,a3)]
    print("(d) channel (C_R, eps_R): A_R / [-(X/t)(C_A - C_R/2)(1/s_r + eps_R/s_c)]")
    for eps in (+1, -1):
        Pe = (np.eye(D) + eps * E) / 2
        w, v = np.linalg.eigh(Pe)
        B = v[:, w > 0.5]
        lamC, U = np.linalg.eigh(B.T @ Ct @ B)
        for C in sorted(set(np.round(lamC, 8))):
            V = B @ U[:, np.abs(lamC - C) < 1e-6]
            P = V @ V.T
            AR = np.trace(P @ M) / V.shape[1]
            pred = -(X1 / s13) * (CA - C / 2) * (1 / s12 + eps / s14)
            ratio = AR / pred if abs(pred) > 1e-12 else None
            rs = f"{ratio:.12f}" if ratio is not None else f"A_R = {abs(AR):.1e} (C_A - C_R/2 = 0)"
            print(f"    C_R = {C:5.2f}, eps = {eps:+d}, dim = {V.shape[1]:2d}:  {rs}")


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/T18/c8_closed.out <==
closed forms (zeta_2 units):
  S_2 = -24*C_A*b*kappa
  S_3 = -48*C_A*kappa*(2*M1*kappa + b**2)
  S_4 = -192*C_A*kappa*(-2*C_A*M1*kappa - C_A*b**2 + 2*M1*b*kappa + M2*kappa + b**3)
  S_5 = -192*C_A*kappa*(16*C_A**2*M1*kappa + 8*C_A**2*b**2 - 24*C_A*M1*b*kappa - 8*C_A*M2*kappa - 12*C_A*b**3 + 4*M1**2 + 12*M1*b**2*kappa + 4*M2*b*kappa + 2*M3*kappa + 5*b**4)
S_4(b) - S_4(-b) - 8 b S_3 = 0
S_5(b) - S_5(-b) - [8 b S_4^even - 64 b C_A S_3] = 0
  b = +C_A, kappa = +1: {2: -24*C_A**2, 3: 0, 4: 3072*Y, 5: -38912*C_A*Y}
  b = +C_A, kappa = -1: {2: 24*C_A**2, 3: 96*C_A**3, 4: 3072*Y, 5: 256*C_A*(3*C_A**4 - 152*Y)}
  b = -C_A, kappa = +1: {2: 24*C_A**2, 3: 0, 4: 3072*Y, 5: -63488*C_A*Y}
  b = -C_A, kappa = -1: {2: -24*C_A**2, 3: 96*C_A**3, 4: -768*(C_A**4 - 4*Y), 5: 256*C_A*(39*C_A**4 - 248*Y)}
general b, kappa = +1, identities inserted:
  S_2 = -24*C_A*b
  S_3 = -48*C_A*(-C_A + b)*(C_A + b)
  S_4 = -192*(C_A**4 - C_A**3*b - C_A**2*b**2 + C_A*b**3 - 16*Y)
  S_5 = -64*(-21*C_A**5 + 36*C_A**4*b + 6*C_A**3*b**2 - 36*C_A**2*b**3 + 800*C_A*Y + 15*C_A*b**4 - 192*Y*b)
  factorized S_2 = -24*C_A*b   difference from the recursion: 0
  factorized S_3 = 48*C_A*(C_A**2 - b**2)   difference from the recursion: 0
  factorized S_4 = -192*C_A*(C_A - b)**2*(C_A + b) + 3072*Y   difference from the recursion: 0
  factorized S_5 = -192*C_A*(-7*C_A + 5*b)*(C_A - b)**2*(C_A + b) + Y*(-51200*C_A + 12288*b)   difference from the recursion: 0

part 2: closed forms against the engine-A solver
  SU(2)  four weight variants x two kappa x S_2..S_5: agree = True
  SU(3)  four weight variants x two kappa x S_2..S_5: agree = True
  SU(4)  four weight variants x two kappa x S_2..S_5: agree = True
  SO(5)  four weight variants x two kappa x S_2..S_5: agree = True
  G2     four weight variants x two kappa x S_2..S_5: agree = True

part 3: pole zeta_2 a^5 w^-7 of P = F_1^+ (kappa = +1)
  draft       : P_5 pole = 30720 C_A^5 + 14336 C_A Y (fit over five groups: True);  SU(N): 21504 zeta_2 g^10/(N^2 w^7);  (N^2/48)(-2 P): -896
  b8a_flipped : P_5 pole = -30720 C_A^5 + 38912 C_A Y (fit over five groups: True);  SU(N): 58368 zeta_2 g^10/(N^2 w^7);  (N^2/48)(-2 P): -2432


==> anc/numbers/deposit/T18/c8_closed.py <==
#!/usr/bin/env python3
"""T18: closed forms of S_2..S_5 in terms of b = b_8a^- and the channel sums, and the
dependence on the sign of b.  Derivation (double-log waves, kappa^2 = 1):
  F_R^+ = sum_n f_{R,n} a^n w^(1-2n),  f_n = 2b_R d_{n1} + 2C_R(3-2n) f_{n-1} + sum f_k f_{n-k}
  F_8a^- = sum_n d_n a^n w^(1-2n),     d_n = 2b d_{n1} + 2C_A(4-2n) d_{n-1} + sum d_k d_{n-k}
                                             + 4 kappa sum_R [T_rc]_{8a,R} f_{R,n-1}
  S = -2a kappa psi^+ [T_rc]_{1,8a} F_8a^-,  psi^+ = -3 zeta_2 w + O(zeta_2^2),
  [T_rc]_{1,8a} = -2C_A   =>   S_n = -12 kappa C_A d_{n-1}  (zeta_2 units).
Channel sums over the symmetric channels R (T row of 8a):
  M1 = sum T b_R,  M2 = sum T b_R(b_R - C_R),  M3 = sum T b_R(b_R - C_R)(2b_R - 3C_R).
Part 2 checks these closed forms against the engine-A solver in the five groups.
Part 3 computes the five-loop pole of P (zeta_2 a^5 w^-7) for both signs of b.
"""
import sympy as sp
from fractions import Fraction as Fr
import c3_solver as SV

b, k, CA, M1, M2, M3, Y = sp.symbols('b kappa C_A M1 M2 M3 Y')
# positive-signature waves enter only through sum_R T f_{R,n}: f_1 = 2b_R, f_2 = 4b_R(b_R-C_R),
# f_3 = 8b_R(b_R-C_R)(2b_R-3C_R); hence sum T f_1 = 2M1, sum T f_2 = 4M2, sum T f_3 = 8M3.
TF = {1: 2 * M1, 2: 4 * M2, 3: 8 * M3}
d = {1: 2 * b}
for n in range(2, 5):
    d[n] = sp.expand(2 * CA * (4 - 2 * n) * d[n - 1] + sum(d[i] * d[n - i] for i in range(1, n))
                     + 4 * k * TF[n - 1])
S = {n: sp.expand((-12 * k * CA * d[n - 1]).subs(k ** 2, 1).subs(k ** 3, k)) for n in range(2, 6)}
print("closed forms (zeta_2 units):")
for n in range(2, 6):
    print(f"  S_{n} =", sp.factor(S[n]))
# sign relations
odd4 = sp.expand(S[4] - S[4].subs(b, -b))
print("S_4(b) - S_4(-b) - 8 b S_3 =", sp.simplify(odd4 - 8 * b * S[3]))
odd5 = sp.expand(S[5] - S[5].subs(b, -b))
S4even = sp.expand((S[4] + S[4].subs(b, -b)) / 2)
print("S_5(b) - S_5(-b) - [8 b S_4^even - 64 b C_A S_3] =",
      sp.simplify(sp.expand(odd5 - (8 * b * S4even - 64 * b * CA * S[3])).subs(k ** 2, 1)))
# with the identities M1 = -C_A^2/2, M2 = -16Y/C_A, M3 = 208Y/3 (verified in c3_solver.out)
ids = {M1: -CA ** 2 / 2, M2: -16 * Y / CA, M3: sp.Rational(208, 3) * Y}
for sgn in (+1, -1):
    for kap in (+1, -1):
        vals = {n: sp.factor(sp.expand(S[n].subs(ids).subs({b: sgn * CA, k: kap}))) for n in range(2, 6)}
        print(f"  b = {'+' if sgn > 0 else '-'}C_A, kappa = {kap:+d}:", vals)
print("general b, kappa = +1, identities inserted:")
for n in range(2, 6):
    print(f"  S_{n} =", sp.factor(sp.expand(S[n].subs(ids).subs(k, 1))))

# factorized forms at kappa = +1 with the identities (proposed for the appendix)
fact = {2: -24 * CA * b,
        3: 48 * CA * (CA ** 2 - b ** 2),
        4: 3072 * Y - 192 * CA * (CA - b) ** 2 * (CA + b),
        5: -(51200 * CA - 12288 * b) * Y - 192 * CA * (CA - b) ** 2 * (CA + b) * (5 * b - 7 * CA)}
for n in range(2, 6):
    diff = sp.expand(S[n].subs(ids).subs(k, 1) - fact[n])
    print(f"  factorized S_{n} = {fact[n]}   difference from the recursion: {diff}")

# part 2: numerical comparison with the solver
groups = SV.load()
print("\npart 2: closed forms against the engine-A solver")
allok = True
for g, G in groups.items():
    ch, T, C = G["chans"], G["T"], G["CA"]
    i8 = SV.idx(ch, C, -1)
    for var in ("draft", "b8a_flipped", "b8a_zero", "halved"):
        bb = SV.weights(G, var)
        m1 = sum(T[i8][j] * bb[j] for j in range(len(ch)))
        m2 = sum(T[i8][j] * bb[j] * (bb[j] - ch[j]["C"]) for j in range(len(ch)))
        m3 = sum(T[i8][j] * bb[j] * (bb[j] - ch[j]["C"]) * (2 * bb[j] - 3 * ch[j]["C"]) for j in range(len(ch)))
        for kap in (1, -1):
            sol = SV.run(G, var, kappa=kap)[0]
            for n in range(2, 6):
                cf = S[n].subs({b: sp.Rational(str(bb[i8])), k: kap, CA: sp.Rational(str(C)),
                                M1: sp.Rational(str(m1)), M2: sp.Rational(str(m2)), M3: sp.Rational(str(m3))})
                ok = sp.Rational(str(sol[n])) == cf
                allok &= ok
    print(f"  {g:6s} four weight variants x two kappa x S_2..S_5: agree = {allok}")

# part 3: five-loop pole of P, coefficient of zeta_2 a^5 w^-7
print("\npart 3: pole zeta_2 a^5 w^-7 of P = F_1^+ (kappa = +1)")
fits = {}
for var in ("draft", "b8a_flipped"):
    vals = {}
    for g, G in groups.items():
        _, F, bb = SV.run(G, var, kappa=1, nmax=5)
        i1 = SV.idx(G["chans"], 0, +1)
        vals[g] = 6 * F[i1][5].get((-7, 1), 0)
    c, ok = SV.fit(groups, vals, [lambda G: G["CA"] ** 5, lambda G: G["CA"] * G["Y"]])
    fits[var] = c
    print(f"  {var:12s}: P_5 pole = {c[0]} C_A^5 + {c[1]} C_A Y (fit over five groups: {ok});"
          f"  SU(N): {sp.Rational(3,2)*c[1]} zeta_2 g^10/(N^2 w^7);"
          f"  (N^2/48)(-2 P): {-2*sp.Rational(3,2)*c[1]/48}")


==> anc/numbers/deposit/T18/run_all.sh <==
#!/bin/bash
# T18: rebuild every output of this folder (about 1 minute; no Wolfram kernel, no network).
set -e
cd "$(dirname "$0")"
python3 -B c1_color.py            > c1_color.out 2>&1        # engine A color data (numpy -> exact rationals)
gap -q -o 3g c2_color.g           > c2_color_gap.out 2>&1    # engine B color data (GAP, exact); writes c2_color_gap.gp
python3 -B c3_solver.py 6         > c3_solver.out 2>&1       # engine A solver (Python, exact series algebra)
gp -q c4_solver.gp                > c4_solver_gp.out 2>&1    # engine B solver (PARI recursion on GAP data)
python3 -B c5_compare.py          > c5_compare.out 2>&1      # A against B
python3 -B c6_mixing.py           > c6_mixing.out 2>&1       # one-loop mixing, sympy
gp -q c6_mixing.gp                > c6_mixing_gp.out 2>&1    # one-loop mixing, PARI
python3 -B c7_tree.py             > c7_tree.out 2>&1         # tree amplitude color structure
python3 -B c8_closed.py           > c8_closed.out 2>&1       # closed forms in b_8a^-, five-loop pole of P
grep -h "all identical\|all agree\|agree =" c5_compare.out c6_mixing.out c8_closed.out


==> anc/numbers/deposit/T26/SHA256SUMS <==
c073b0c92e8235d0c5280a90e1b3ced072f6c8dff32281847d233fe199fdfed5  t26_borel.gp
a2d406e8ce12789dde6820b76466e6dc763ce4b57f486510ce47b3cb9b38ecbe  t26_borel_pari.out
7375b45aac5b947cafe2e838a420b66bd676c1c1a12323c2752354448fb89892  t26_borel.py
e10a5c9c553eecde55bd2843e65ec6b553cc613e038f954131236d4afc0db504  t26_borel_py.json
ec95a605ee86ab9c79fa04c396590b32b89d8b92f7b8475b0f058e9cd84d8f6e  t26_borel_py.log
ec95a605ee86ab9c79fa04c396590b32b89d8b92f7b8475b0f058e9cd84d8f6e  t26_borel_py.out
14e7e0a8bf587498319b20ffd5f37688453c1b2af2fc5966810698f3028c54ee  t26_coeffs.gp
021e8f452162f3ca81f5d9e728647be8ecc3dfc3c78ea5d496211ab8a7cfa9c4  t26_coeffs_pari.out
b42734e31634bf8eea9b7b2a18b0a78baa505521ce32bbb64086c2b711b867eb  t26_coeffs.py
e306bc6d5fd1c0f65b64f6cb6f18b252f40f7f5f7d25ca922036f8da1432bcfd  t26_coeffs_py.out
1c5bbb50d36e44786f3989f200340840e3b9af923dea29e2d594f4b8f05ad8a6  t26_contour.py
6c32e7b0c1e25418f2428e9cfba77f966b389b7ad5d88675397d9f1f9ff474ed  t26_contour_py.json
4944d13f94d1f5a6c32dbacf2e9678a6e83fd43674f623301b1ea4376779f2f9  t26_contour_py.out
ec9a85083e9e8b980da6ed2ab3a966190a639119dc102c4ec99932e469f50f50  t26_contour.wl
2a1d2baea9289f90ad44f05b71ef1c5ecb66844994acc9ab0a08dd1cb1e0b5e8  t26_contour_wl.out
66985149ba31d6a280f6f86938e2f49227bc5574948833211847d0808de75750  t26_halfdisk.py
e6769aabcff01687335dc27e4ded6e86041e3a338a501a310f0503bbd7d6554e  t26_halfdisk_py.out
075535a2bedd4c6a8542de21876abee14f39d64a618431c3737cbcb144e1944d  t26_realaxis.py
31195920a1372e9041557541d52f69ec818b2fa489fb3742c896249c35c613ee  t26_realaxis_py.log
83a63c2bc3cefae3633ab2f099fd99d67b2af52a3c255d53a39d0a3b1ced7a30  t26_realaxis_py.out
59b4f990f12592e5398dfbe1f8e64418662157cd2e1bfbeaae5b1fa69bb57570  t26_realaxis.wl
b72f814d09357b9e31e9a6d4fee6295080d298e77c0a3be2cc554d7f93167b07  t26_realaxis_wl.out
92e110d47f283fe674f5522cf25e4ed875a1335cfc4069c97436554f370a5bc8  t26_signs.gp
727833b5f81f7ea1a2ac974f44c46d6aa9c255e74a70b1b10a2ff2b981cce9ff  t26_signs.out
280fc80eb692090a844f95a56896582cdee13bfda3c27851d6822a7368b130d0  t26_su3_coeffs_pari.txt
03e9f40a3cbb62294a60f953ab7200008d20f98a676cf17d2d7f0a785c8bcd1f  t26_zeroloc.py
25a6dea4e7d03aa0fc01afadfe00af78bd84f79b66f01181d0f9293aceeb5099  t26_zeroloc_py.out
3a681c248f2b7bf1cf51b7eb9dc5f72b57276a1d2549a1b8bd4d7c9ff866aa0d  run_all.sh
ed1c8a019aecf8b92773cc7e9686052caeb90fe248cc469bd94114502f7a9048  START_STAMP


==> anc/numbers/deposit/T26/adv/SHA256SUMS <==
63aa401213969f1b984dafa05697044e6b2fdc5aedea86e0bce1d3dd49d7c48f  adv_borel.jl
26760e5e95e56e5945c0507954ade775bc65682633c08e4925f544ec165d3d86  adv_borel_jl.out
55e1b0ea4b4061db29178fd08f254b112fab4d70b81a21dfd7e9cb9de4b330d7  adv_coeffs.jl
f32c4b1c8b59e60fc61715adc58d093a82e69aeb90254c27f59d5c5cee321f58  adv_coeffs_jl.out
cc4d95b2ed5e3ebc2839e3cb3775bfd142d406d7e71236459d6b3eb95937516f  adv_contour_ctrl2.gp
7f4316ec9957a26c7fdb7b20d7ce500265b44798683badd2287faa650ec077d1  adv_contour_ctrl2_gp.out
6394054e54f06695bc8c1aad8fb97e77a0cb30555a32958e9b14f282257401ae  adv_contour_ctrl.gp
c29c0d01b99f8d2ad9040685c9f2484ffe56baca449db49d892b60c35d48df6d  adv_contour_ctrl_gp.out
4fb7cf8ac7bccae45aa69c0b61a1dfdb25532317f331c99ca00474f8803eb6eb  adv_contour.gp
0eb7861958647b368c2dd2775f716d192c1bee7402cb3930384d585a52698ac9  adv_contour_gp.out
96295ee3a208d6cc61734c3b81714af77ebda5e4cb270c55c57f513f09c35450  adv_contour.jl
0ea46d6e58a851b0becc3432324a2daf5a1d222f2b9d03ed31db1a58789ec1b8  adv_contour_jl.out
61f7a074d66e3a9819c4f6b055cac2a14ef8b18ec8ab1496f6c603cef837c3b4  adv_contour_lib.gp
777f506d572a841527d05b404d5a647e594c8e324229c62759b7c641344c2c85  adv_pade.gp
8f380549482d3183219618234eba25fde5da960ff94eb04d6a9c2bc3e198f31a  adv_pade_gp.out
3bf08f86d4babea0851087c0bf2373446b754bb9766b219779dbc30f0dcad618  adv_pade_laplace.gp
c9726f1eb3309e59c6a4813d64c006ccb54942eeabe94cadc137687c53dfb5b8  adv_pade_laplace_gp.out
087126fcde9b7b1478e673aaa1c0109ff36c65f0c23c05cf67b906b3da09387d  adv_real.gp
501a17b3edf1e8cd0af20f2d0d19b68cf7ba0308a9d519fc40eb7562e8827fc3  adv_real_gp.out
581cca7e86b02650e88e35b4ef52a65fece3448ce0875db512ea2f956a051569  adv_real.jl
baaed6b5cb7dbd19630c1cb5fe4c3055386d726ca4a633385274b39ec1058250  adv_real_jl.out
20301864d0715fd4a4e811d9205e91f21776855fbe5b16a3980d1c47b5869ee1  adv_su3_D_julia.txt
a4833662ab9a075aac2beb39a509e0d377d5f4985590d1486d32c00aadd16da7  adv_symbolic.wl
caa352a8b1279d88beec2d369f8035be283f7cdd584d2be9a8eb53b68ad15684  adv_symbolic_wl.out
939b3624619c6faacddc0002d03f69c33ddde2d51d567a2134e5a0abb9c9532a  run_all_adv.sh
81af88726b485e7f016f00c25e47c810bc5769bfb4fea4c22b5562a22156f754  START_STAMP_ADV


==> anc/numbers/deposit/T26/adv/adv_borel.jl <==
# ADV check of T26: Borel transform of the F_A^- series in SU(3), conformal continuation, growth on the positive
# axis and the Laplace integral against the ODE values.  Engine: Julia BigFloat (the report's conformal map ran in PARI).
#   F_A^-/omega = sum_n d_n (a/omega^2)^n,   B(t) = sum_{n>=1} d_n t^(n-1)/(n-1)!,   F_A^-/omega = int_0^oo e^{-omega^2 t/a} B(t) dt.
#   Map t = z/(3(1-z)^2)  (z = -1 <-> t = -1/12,  the unit disk <-> the t plane cut along t <= -1/12).
#   t^k = 3^{-k} z^k (1-z)^{-2k}  ->  beta_m = sum_{k=0}^{m} b_{k+1} 3^{-k} binom(m+k-1, m-k),  b_n = d_n/(n-1)!.
# Units a = 1.
const NC = 3
Kmax = 1400

function scaled_D(N, nmax)          # D_n = N^(2n-1) d_n (integers), same recursion as adv_coeffs.jl
    Nb = BigInt(N); F = zeros(BigInt, nmax); C = zeros(BigInt, nmax); D = zeros(BigInt, nmax)
    F[1] = Nb^2 - 1; C[1] = -1; D[1] = -1
    for n in 2:nmax
        sF = BigInt(0); sC = BigInt(0); sD = BigInt(0)
        for k in 1:n-1; sF += F[k] * F[n-k]; sC += C[k] * C[n-k]; sD += D[k] * D[n-k]; end
        F[n] = Nb * sF
        C[n] = -2 * (2n - 3) * Nb^3 * C[n-1] + Nb * sC
        D[n] = -4 * (n - 2) * Nb^3 * D[n-1] + Nb * sD - 4 * Nb * F[n-1] - 2 * (Nb^2 - 4) * Nb * C[n-1]
    end
    return D
end

t0 = time()
D = scaled_D(NC, Kmax)
println("=== ADV Borel (Julia BigFloat), SU(3), d_1..d_$Kmax ===")
println("d_1..d_4 = ", [D[n] // BigInt(3)^(2n - 1) for n in 1:4])
setprecision(BigFloat, 7200)
b = [BigFloat(D[n]) / (BigFloat(3)^(2n - 1) * BigFloat(factorial(BigInt(n - 1)))) for n in 1:Kmax]
println("ratio b_n/b_{n-1} at n = 200, 800, 1400: ", [Float64(b[n] / b[n-1]) for n in (200, 800, 1400)], "  (-4C_A = -12)")
# conformal coefficients
beta = zeros(BigFloat, Kmax)
for m in 0:Kmax-1
    s = BigFloat(0)
    for k in 0:m
        bn = (m == 0 && k == 0) ? BigInt(1) : binomial(BigInt(m + k - 1), BigInt(m - k))
        s += b[k+1] * bn / BigFloat(3)^k
    end
    beta[m+1] = s
end
println("conformal coefficients done, ", round(time() - t0, digits=1), " s")
for m in (200, 400, 800, 1000, 1399)
    lb = log(abs(beta[m+1]))
    println("   m = $m: |beta_m|^(-1/m) = ", round(Float64(exp(-lb / m)), digits=5),
            ",  ln|beta_m| / m^(2/3) = ", round(Float64(lb / m^(2 / 3)), digits=4))
end
println("   (an essential singularity exp(c/(1-z)^2) at z = 1 with c = 8C_F/3 = 32/9 gives ln|beta_m| ~ (3/2^(2/3)) c^(1/3) m^(2/3) = ",
        round(3 / 2^(2 / 3) * (32 / 9)^(1 / 3), digits=4), " m^(2/3))")

setprecision(BigFloat, 400)
beta4 = BigFloat.(beta)
zof(t) = ((6t + 1) - sqrt(12t + 1)) / (6t)
function Bconf(t, K)
    z = zof(BigFloat(t)); s = BigFloat(0); zp = BigFloat(1)
    for m in 0:K-1; s += beta4[m+1] * zp; zp *= z; end
    return s
end
Bdirect(t, K) = sum(BigFloat(b[n]) * BigFloat(t)^(n - 1) for n in 1:K)
println("check at t = 1/20: direct ", string(Bdirect(BigFloat(1) / 20, 1400))[1:40], "  conformal ", string(Bconf(BigFloat(1) / 20, 1400))[1:40])

println("B(t) on the positive axis (K = 1400; difference to K = 1000):")
Bv = Dict{Int,BigFloat}()
for t in (1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 20)
    v = Bconf(t, 1400); Bv[t] = v
    println("   t = $t: B = ", Float64(v), ",  |B_1400 - B_1000|/|B| = ", Float64(abs(v - Bconf(t, 1000)) / abs(v)),
            ",  ln|B| - (32/3) t = ", Float64(log(abs(v)) - BigFloat(32) / 3 * t))
end
# fit ln|B| = sigma t + gamma ln t + c + e/t on four points
function fit4(ts)
    A = [BigFloat(t) for t in ts]
    Mx = hcat(A, log.(A), ones(BigFloat, 4), 1 ./ A)
    y = [log(abs(Bv[t])) for t in ts]
    return Mx \ y
end
for ts in ((4, 5, 6, 8), (3, 4, 5, 6), (8, 10, 12, 15), (10, 12, 15, 20))
    p = fit4(ts)
    println("   fit sigma t + gamma ln t + c + e/t at t = $ts: sigma = ", round(Float64(p[1]), digits=5), " (32/3 = 10.66667),  gamma = ", round(Float64(p[2]), digits=4), " (-5/2)")
end

# Laplace integral with graded Gauss-Legendre panels
function gauss_legendre(n)
    x = zeros(BigFloat, n); w = zeros(BigFloat, n)
    for i in 1:n
        z = cos(BigFloat(pi) * (i - 0.25) / (n + 0.5))
        for it in 1:100
            p1 = BigFloat(1); p2 = BigFloat(0)
            for j in 1:n; p3 = p2; p2 = p1; p1 = ((2j - 1) * z * p2 - (j - 1) * p3) / j; end
            pp = n * (z * p1 - p2) / (z^2 - 1)
            dz = p1 / pp; z -= dz
            abs(dz) < BigFloat(10)^-120 && break
        end
        p1 = BigFloat(1); p2 = BigFloat(0)
        for j in 1:n; p3 = p2; p2 = p1; p1 = ((2j - 1) * z * p2 - (j - 1) * p3) / j; end
        pp = n * (z * p1 - p2) / (z^2 - 1)
        x[i] = z; w[i] = 2 / ((1 - z^2) * pp^2)
    end
    return x, w
end
gx, gw = gauss_legendre(40)
function laplace(w, K; Tend=nothing)
    rate = BigFloat(w)^2 - BigFloat(32) / 3
    T = Tend === nothing ? BigFloat(115) / rate + 1 : BigFloat(Tend)   # e^{-rate T} < 1e-50
    a = BigFloat(0); s = BigFloat(0); np = 0
    while a < T
        L = min(max(a + BigFloat(1) / 12, BigFloat(1) / 12) / 4, BigFloat(1) / 2)
        L = min(L, T - a); np += 1
        for i in eachindex(gx)
            t = a + L * (gx[i] + 1) / 2
            s += gw[i] * L / 2 * exp(-BigFloat(w)^2 * t) * Bconf(t, K)
        end
        a += L
    end
    return BigFloat(w) * s, T, np
end
# ODE values of F_A^- from adv_real.gp / adv_real.jl (agree to 47 digits)
ode = Dict(4 => big"-0.114309926856137527842002353539049685046312874509443009182760",
           5 => big"-0.0829577736453389964901987241166195220266736087901762569215576",
           6 => big"-0.0652469858553688319497079273894787994586890701957086940254290",
           8 => big"-0.0459136442460712489752755335249195297155218003530841088213108",
           10 => big"-0.0355562060746226011153911456991650241289239381053121094873155")
println("Laplace integral w int_0^T e^{-w^2 t} B(t) dt (conformal, K = 1400 and 1000) against the ODE value of F_A^-(w):")
for w in (4, 5, 6, 8, 10)
    v, T, np = laplace(w, 1400)
    v2, _, _ = laplace(w, 1000)
    println("   w = $w: T = ", round(Float64(T), digits=2), ", panels $np:  Borel sum = ", string(v)[1:45],
            "   |Borel - ODE| = ", Float64(abs(v - ode[w])), "   |K1400 - K1000| = ", Float64(abs(v - v2)))
end
# at omega_0 the integrand decays only as t^{-5/2}: show the partial integrals approach the ODE value
println("at w = w0 (integrand ~ t^(-5/2)): partial integrals up to T against F_A^-(w0) = -0.161226255856408176952621684355533 (adv_real.gp)")
w0 = sqrt(BigFloat(32) / 3)
for T in (5, 10, 15)
    a = BigFloat(0); s = BigFloat(0)
    while a < T
        L = min(max(a + BigFloat(1) / 12, BigFloat(1) / 12) / 4, BigFloat(1) / 2); L = min(L, T - a)
        for i in eachindex(gx); t = a + L * (gx[i] + 1) / 2; s += gw[i] * L / 2 * exp(-w0^2 * t) * Bconf(t, 1400); end
        a += L
    end
    println("   T = $T: w0 * int_0^T = ", Float64(w0 * s), "   (tail estimate ~ T^(-3/2))")
end
println("total ", round(time() - t0, digits=1), " s")


==> anc/numbers/deposit/T26/adv/adv_borel_jl.out <==
=== ADV Borel (Julia BigFloat), SU(3), d_1..d_1400 ===
d_1..d_4 = Rational{BigInt}[-1//3, -7//3, 352//27, -19063//81]
ratio b_n/b_{n-1} at n = 200, 800, 1400: [-11.978955673215431, -11.993978061250557, -11.996463851984728]  (-4C_A = -12)
conformal coefficients done, 15.4 s
   m = 200: |beta_m|^(-1/m) = 0.65986,  ln|beta_m| / m^(2/3) = 2.4312
   m = 400: |beta_m|^(-1/m) = 0.70561,  ln|beta_m| / m^(2/3) = 2.5692
   m = 800: |beta_m|^(-1/m) = 0.75028,  ln|beta_m| / m^(2/3) = 2.6672
   m = 1000: |beta_m|^(-1/m) = 0.76399,  ln|beta_m| / m^(2/3) = 2.692
   m = 1399: |beta_m|^(-1/m) = 0.78381,  ln|beta_m| / m^(2/3) = 2.7243
   (an essential singularity exp(c/(1-z)^2) at z = 1 with c = 8C_F/3 = 32/9 gives ln|beta_m| ~ (3/2^(2/3)) c^(1/3) m^(2/3) = 2.8845 m^(2/3))
check at t = 1/20: direct -0.4376647492895640772486636671033763674  conformal -0.4376647492895640772486636671033763674
B(t) on the positive axis (K = 1400; difference to K = 1000):
   t = 1: B = -27.290651446143094,  |B_1400 - B_1000|/|B| = 0.0,  ln|B| - (32/3) t = -7.360122460991205
   t = 2: B = -165859.6119345935,  |B_1400 - B_1000|/|B| = 2.0550609138880453e-64,  ln|B| - (32/3) t = -9.314436335047544
   t = 3: B = -2.4649079904447713e9,  |B_1400 - B_1000|/|B| = 1.9705028131594948e-36,  ln|B| - (32/3) t = -10.374579682647155
   t = 4: B = -5.0434015895654164e13,  |B_1400 - B_1000|/|B| = 1.9900154213081826e-21,  ln|B| - (32/3) t = -11.114979684751336
   t = 5: B = -1.2235960636449815e18,  |B_1400 - B_1000|/|B| = 1.5092196396005629e-12,  ln|B| - (32/3) t = -11.685007543178713
   t = 6: B = -3.301622240891177e22,  |B_1400 - B_1000|/|B| = 4.049595855204153e-7,  ln|B| - (32/3) t = -12.14871401829959
   t = 8: B = -2.9318089001873195e31,  |B_1400 - B_1000|/|B| = 0.05311486865122187,  ln|B| - (32/3) t = -12.8775758459071
   t = 10: B = -2.9557436950418044e40,  |B_1400 - B_1000|/|B| = 0.849585180220121,  ln|B| - (32/3) t = -13.479512654262225
   t = 12: B = -9.117732813655331e48,  |B_1400 - B_1000|/|B| = 0.9982797665315268,  ln|B| - (32/3) t = -15.265694358098358
   t = 15: B = -1.422356732528431e59,  |B_1400 - B_1000|/|B| = 0.9999972438438863,  ln|B| - (32/3) t = -23.795164346675076
   t = 20: B = -9.977164851479792e70,  |B_1400 - B_1000|/|B| = 0.999999998800903,  ln|B| - (32/3) t = -49.852077856804044
   fit sigma t + gamma ln t + c + e/t at t = (4, 5, 6, 8): sigma = 10.66569 (32/3 = 10.66667),  gamma = -2.484 (-5/2)
   fit sigma t + gamma ln t + c + e/t at t = (3, 4, 5, 6): sigma = 10.66439 (32/3 = 10.66667),  gamma = -2.4712 (-5/2)
   fit sigma t + gamma ln t + c + e/t at t = (8, 10, 12, 15): sigma = -16.09109 (32/3 = 10.66667),  gamma = 490.2864 (-5/2)
   fit sigma t + gamma ln t + c + e/t at t = (10, 12, 15, 20): sigma = -5.7201 (32/3 = 10.66667),  gamma = 236.2325 (-5/2)
Laplace integral w int_0^T e^{-w^2 t} B(t) dt (conformal, K = 1400 and 1000) against the ODE value of F_A^-(w):
   w = 4: T = 22.56, panels 56:  Borel sum = -0.114309926856137527842002353524150858947155   |Borel - ODE| = 1.4898826099157352e-29   |K1400 - K1000| = 9.354969880387516e-25
   w = 5: T = 9.02, panels 29:  Borel sum = -0.082957773645338996490198724116619522026673   |Borel - ODE| = 1.2402640007768802e-58   |K1400 - K1000| = 4.771497387337956e-48
   w = 6: T = 5.54, panels 22:  Borel sum = -0.065246985855368831949707927389478799458689   |Borel - ODE| = 4.781735808148109e-62   |K1400 - K1000| = 1.201026213872251e-69
   w = 8: T = 3.16, panels 17:  Borel sum = -0.045913644246071248975275533524919529715521   |Borel - ODE| = 1.8624820662954247e-62   |K1400 - K1000| = 2.533240639472436e-109
   w = 10: T = 2.29, panels 16:  Borel sum = -0.035556206074622601115391145699165024128923   |Borel - ODE| = 4.591648103527271e-62   |K1400 - K1000| = 0.0
at w = w0 (integrand ~ t^(-5/2)): partial integrals up to T against F_A^-(w0) = -0.161226255856408176952621684355533 (adv_real.gp)
   T = 5: w0 * int_0^T = -0.1611362754693463   (tail estimate ~ T^(-3/2))
   T = 10: w0 * int_0^T = -0.1611948172605413   (tail estimate ~ T^(-3/2))
   T = 15: w0 * int_0^T = -0.16120043559637132   (tail estimate ~ T^(-3/2))
total 20.3 s


==> anc/numbers/deposit/T26/adv/adv_coeffs.jl <==
# ADV check of T26 (step 8, d15): tower coefficients, written independently of t26_coeffs.gp / t26_coeffs.py.
# Engine: Julia 1.13 (Base only), exact Rational{BigInt} and BigInt arithmetic.
#
# The recursion is derived here from eq. (system) of the draft at double-log accuracy
# (phi^+ -> 0, psi^+ -> 0, phi^- -> 1/omega, psi^- -> 2/omega), for F_R = omega * sum_n X_n (a/omega^2)^n:
#   coefficient of a^n omega^{2-2n} in
#     omega F_R            -> X_n
#     2 a b_R              -> 2 b_R delta_{n1}
#     2 a C_R dF/domega     -> 2 C_R (3-2n) X_{n-1}
#     2 a C_R phi^- F       -> 2 C_R X_{n-1}          (negative signature only)
#     F^2                   -> sum_{k=1}^{n-1} X_k X_{n-k}
#     2 a kappa psi^- Trc F^+ -> 4 kappa sum_R' Trc_{RR'} X^+_{R',n-1}   (negative signature only)
# SU(N): b_1 = C_F, b_A = -1/(2N), C_1 = 0, C_A = N, Trc_{A1} = -1/N, Trc_{AA} = 2/N - N/2, kappa = +1.
# S_{n+1} = -12 zeta_2 C_F d_n (eq. (S)); values below are in units of zeta_2.

const Q = Rational{BigInt}

function generic_coeffs(N::Int, nmax::Int)
    NN = Q(N); CF = (NN^2 - 1) / (2NN); CA = NN
    b1 = CF; bA = -1 / (2NN); TA1 = -1 / NN; TAA = 2 / NN - NN / 2; kappa = 1
    f = zeros(Q, nmax); c = zeros(Q, nmax); d = zeros(Q, nmax)
    for n in 1:nmax
        convf = n >= 2 ? sum(f[k] * f[n-k] for k in 1:n-1) : Q(0)
        convc = n >= 2 ? sum(c[k] * c[n-k] for k in 1:n-1) : Q(0)
        convd = n >= 2 ? sum(d[k] * d[n-k] for k in 1:n-1) : Q(0)
        born1 = n == 1 ? 2b1 : Q(0); bornA = n == 1 ? 2bA : Q(0)
        f[n] = born1 + convf                                   # C_1 = 0: no Sudakov term; psi^+ -> 0
        c[n] = bornA + (n >= 2 ? 2CA * (3 - 2n) * c[n-1] : Q(0)) + convc
        d[n] = bornA + (n >= 2 ? 2CA * (3 - 2n + 1) * d[n-1] : Q(0)) + convd +
               (n >= 2 ? 4kappa * (TA1 * f[n-1] + TAA * c[n-1]) : Q(0))
    end
    return f, c, d, CF
end

# Integer-scaled version for long runs: D_n = N^(2n-1) d_n, Cn = N^(2n-1) c_n, Fn = N^(2n-1) f_n.
function scaled_coeffs(N::Int, nmax::Int)
    Nb = BigInt(N)
    F = zeros(BigInt, nmax); C = zeros(BigInt, nmax); D = zeros(BigInt, nmax)
    # f_1 = 2C_F = (N^2-1)/N -> F_1 = N^(1) * (N^2-1)/N = N^2-1
    for n in 1:nmax
        if n == 1
            F[1] = Nb^2 - 1; C[1] = -1; D[1] = -1
            continue
        end
        sF = BigInt(0); sC = BigInt(0); sD = BigInt(0)
        for k in 1:n-1
            sF += F[k] * F[n-k]; sC += C[k] * C[n-k]; sD += D[k] * D[n-k]
        end
        # N^(2n-1) * X_k X_{n-k} = N * Xk_scaled * X(n-k)_scaled
        F[n] = Nb * sF
        # c_n = -2N(2n-3) c_{n-1} + conv  ->  C_n = -2(2n-3) N^3 C_{n-1} + N conv
        C[n] = -2 * (2n - 3) * Nb^3 * C[n-1] + Nb * sC
        # d_n = -4N(n-2) d_{n-1} + conv - (4/N) f_{n-1} - (2(N^2-4)/N) c_{n-1}
        # N^(2n-1) (4/N) f_{n-1} = 4 N^(2n-2) f_{n-1} = 4 N F_{n-1};  same for c.
        D[n] = -4 * (n - 2) * Nb^3 * D[n-1] + Nb * sD - 4 * Nb * F[n-1] - 2 * (Nb^2 - 4) * Nb * C[n-1]
    end
    return F, C, D
end

catalan(m) = binomial(BigInt(2m), BigInt(m)) // (m + 1)

println("=== T26 ADV coefficients (Julia exact arithmetic) ===")
t0 = time()
f3, c3, d3, CF3 = generic_coeffs(3, 12)
S = [-12 * CF3 * d3[n] for n in 1:8]            # S_{n+1}, n = 1..8
println("SU(3) S_2..S_9 (units zeta2): ", join(string.(S), ", "))
report_list = Q[16//3, 112//3, -5632//27, 305008//81, -16283776//243, 41487776//81, 265476616448//2187, -124365366366544//6561]
println("  equal to the list in the T26 summary/t26_coeffs output: ", S == report_list)
draft = Dict(3 => Q(112//3), 4 => Q(-5632//27), 5 => Q(305008//81), 6 => Q(-16283776//243))
println("  S_3..S_6 equal to numbers.tex nmSthreeSUthree..nmSsixSUthree: ", all(S[k-1] == draft[k] for k in 3:6))
println("  S_2 equal to nmStwoOwn 12 C_F (C_A - 2 C_F) = ", 12 * CF3 * (3 - 2CF3), ": ", S[1] == 12 * CF3 * (3 - 2CF3))

# SU(N) closed forms of numbers.tex, lines 89-95
Sclosed(n, N) = begin
    NN = Q(N)
    n == 3 ? 6 * (NN^2 - 1) * (2NN^2 + 3) / NN^3 :
    n == 4 ? -12 * (NN^2 - 1) * (19NN^2 + 5) / NN^4 :
    n == 5 ? -6 * (NN^2 - 1) * (16NN^6 - 352NN^4 - 244NN^2 - 19) / NN^5 :
    n == 6 ? 12 * (NN^2 - 1) * (226NN^8 - 2488NN^6 - 2148NN^4 - 435NN^2 + 1) / NN^6 : error()
end
bad = 0
for N in 2:16
    f, c, d, CF = generic_coeffs(N, 6)
    for n in 3:6
        global bad
        (-12 * CF * d[n-1] == Sclosed(n, N)) || (bad += 1; println("  MISMATCH N=$N S_$n"))
    end
end
println("SU(N) closed forms S_3..S_6 of numbers.tex at N = 2..16 (15 values > degree): mismatches = ", bad)

# f_n Catalan and the scaled/generic agreement
fC = all(f3[n] == (2CF3)^n * catalan(n - 1) for n in 1:12)
println("f_n = (2C_F)^n Cat_{n-1}, SU(3), n <= 12: ", fC)
Fs, Cs, Ds = scaled_coeffs(3, 150)
fg, cg, dg, _ = generic_coeffs(3, 150)
agree = all(Ds[n] // BigInt(3)^(2n - 1) == dg[n] && Cs[n] // BigInt(3)^(2n - 1) == cg[n] && Fs[n] // BigInt(3)^(2n - 1) == fg[n] for n in 1:150)
println("scaled integer recursion = generic rational recursion, SU(3), n <= 150: ", agree)
println("  time so far ", round(time() - t0, digits=1), " s")

# Bound |X_n| <= (4N)^n (n-1)!/6 for X = d, c;  alternation;  export
setprecision(BigFloat, 256)
function bound_scan(N, nmax; export_file=nothing)
    F, C, D = scaled_coeffs(N, nmax)
    Nb = BigInt(N)
    viol = 0; rmax2 = BigFloat(0); nmax2 = 0; rmax1 = BigFloat(0)
    lastsame_d = 0; lastsame_c = 0
    for n in 1:nmax
        B = BigInt(4)^n * Nb^(3n - 1) * factorial(BigInt(n - 1))   # (4N)^n (n-1)! * N^(2n-1)
        for X in (D[n], C[n])
            if 6 * abs(X) > B
                viol += 1
            end
        end
        r = BigFloat(6 * abs(D[n])) / BigFloat(B)
        rc = BigFloat(6 * abs(C[n])) / BigFloat(B)
        if n == 1
            rmax1 = max(r, rc)
        elseif max(r, rc) > rmax2
            rmax2 = max(r, rc); nmax2 = n
        end
        if n >= 2 && sign(D[n]) == sign(D[n-1]); lastsame_d = n; end
        if n >= 2 && sign(C[n]) == sign(C[n-1]); lastsame_c = n; end
    end
    if export_file !== nothing
        open(export_file, "w") do io
            for n in 1:nmax
                println(io, n, " ", D[n])      # D_n = N^(2n-1) d_n
            end
        end
    end
    return viol, rmax1, rmax2, nmax2, lastsame_d, lastsame_c, D
end

for (N, nmax) in [(3, 1000), (2, 500), (4, 500), (5, 500), (6, 400), (7, 400), (8, 400), (10, 400), (12, 400), (16, 300)]
    t1 = time()
    ef = N == 3 ? joinpath(@__DIR__, "adv_su3_D_julia.txt") : nothing
    viol, r1, r2, n2, ls_d, ls_c, D = bound_scan(N, nmax; export_file=ef)
    println("N = $N, n <= $nmax: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: $viol;  ratio at n = 1: ",
            round(Float64(r1), sigdigits=6), ";  max ratio for n >= 2: ", round(Float64(r2), sigdigits=6), " at n = $n2;",
            "  last n with sign d_n = sign d_{n-1}: $ls_d (c_n: $ls_c);  ", round(time() - t1, digits=1), " s")
end

# The two inequalities used in the induction of E-2
okS = true
for n in 3:1500
    s = sum(factorial(BigInt(k - 1)) * factorial(BigInt(n - k - 1)) for k in 1:n-1)
    global okS
    okS &= (s < 3 * factorial(BigInt(n - 2)))
end
println("sum_{k=1}^{n-1} (k-1)!(n-k-1)! < 3 (n-2)!, n = 3..1500: ", okS)
# source terms: (4/N) f_{n-1} + (2(N^2-4)/N)(4N)^{n-1}(n-2)!/6  <= (1/2) (4N)^n (n-2)!/6 ?
worst = -Inf
for N in 2:40, n in 2:80
    NN = Q(N); CF = (NN^2 - 1) / (2NN)
    fn1 = (2CF)^(n - 1) * catalan(n - 2)
    lhs = (4 / NN) * fn1 + (2 * (NN^2 - 4) / NN) * (4NN)^(n - 1) * factorial(BigInt(n - 2)) / 6
    rhs = (4NN)^n * factorial(BigInt(n - 2)) / 6
    global worst
    worst = max(worst, Float64(lhs / rhs - 1 // 2))
end
println("max over N = 2..40, n = 2..80 of [source terms / ((4N)^n (n-2)!/6) - 1/2] = ", worst, "  (must be < 0)")
println("8 C_F < 4N for all N (8C_F = 4(N^2-1)/N): ", all(4 * (N^2 - 1) // N < 4N for N in 2:100))
println("total time ", round(time() - t0, digits=1), " s")


==> anc/numbers/deposit/T26/adv/adv_coeffs_jl.out <==
=== T26 ADV coefficients (Julia exact arithmetic) ===
SU(3) S_2..S_9 (units zeta2): 16//3, 112//3, -5632//27, 305008//81, -16283776//243, 41487776//81, 265476616448//2187, -124365366366544//6561
  equal to the list in the T26 summary/t26_coeffs output: true
  S_3..S_6 equal to numbers.tex nmSthreeSUthree..nmSsixSUthree: true
  S_2 equal to nmStwoOwn 12 C_F (C_A - 2 C_F) = 16//3: true
SU(N) closed forms S_3..S_6 of numbers.tex at N = 2..16 (15 values > degree): mismatches = 0
f_n = (2C_F)^n Cat_{n-1}, SU(3), n <= 12: true
scaled integer recursion = generic rational recursion, SU(3), n <= 150: true
  time so far 0.5 s
N = 3, n <= 1000: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.166667;  max ratio for n >= 2: 0.0972222 at n = 2;  last n with sign d_n = sign d_{n-1}: 7 (c_n: 0);  2.0 s
N = 2, n <= 500: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.375;  max ratio for n >= 2: 0.257812 at n = 2;  last n with sign d_n = sign d_{n-1}: 2 (c_n: 0);  0.2 s
N = 4, n <= 500: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.09375;  max ratio for n >= 2: 0.0512695 at n = 2;  last n with sign d_n = sign d_{n-1}: 5 (c_n: 0);  0.2 s
N = 5, n <= 500: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.06;  max ratio for n >= 2: 0.0318 at n = 2;  last n with sign d_n = sign d_{n-1}: 4 (c_n: 0);  0.3 s
N = 6, n <= 400: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.0416667;  max ratio for n >= 2: 0.0217014 at n = 2;  last n with sign d_n = sign d_{n-1}: 4 (c_n: 0);  0.1 s
N = 7, n <= 400: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.0306122;  max ratio for n >= 2: 0.0157747 at n = 2;  last n with sign d_n = sign d_{n-1}: 4 (c_n: 0);  0.1 s
N = 8, n <= 400: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.0234375;  max ratio for n >= 2: 0.0119934 at n = 2;  last n with sign d_n = sign d_{n-1}: 4 (c_n: 0);  0.1 s
N = 10, n <= 400: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.015;  max ratio for n >= 2: 0.0076125 at n = 2;  last n with sign d_n = sign d_{n-1}: 4 (c_n: 0);  0.2 s
N = 12, n <= 400: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.0104167;  max ratio for n >= 2: 0.00526259 at n = 2;  last n with sign d_n = sign d_{n-1}: 4 (c_n: 0);  0.2 s
N = 16, n <= 300: violations of |d_n|,|c_n| <= (4N)^n (n-1)!/6: 0;  ratio at n = 1: 0.00585938;  max ratio for n >= 2: 0.00294685 at n = 2;  last n with sign d_n = sign d_{n-1}: 4 (c_n: 0);  0.1 s
sum_{k=1}^{n-1} (k-1)!(n-k-1)! < 3 (n-2)!, n = 3..1500: true
max over N = 2..40, n = 2..80 of [source terms / ((4N)^n (n-2)!/6) - 1/2] = -0.0003130859375  (must be < 0)
8 C_F < 4N for all N (8C_F = 4(N^2-1)/N): true
total time 8.6 s


==> anc/numbers/deposit/T26/adv/adv_contour.gp <==
\\ ADV check of T26: zero counts; definitions in adv_contour_lib.gp
default(parisizemax, 2*10^9);
read("adv_contour_lib.gp");
print("=== ADV zero counts (PARI/GP, Taylor-Picard, realprecision 60), units a = 1 ===");
count(3, 40, 40, 1/20, 0.25, 0.3, 16);
count(3, 60, 60, 1/20, 0.25, 0.3, 16);
count(3, 60, 60, 1/20, 0.125, 0.2, 24);
count(2, 40, 40, 1/20, 0.25, 0.3, 16);
count(4, 40, 40, 1/20, 0.25, 0.3, 16);



==> anc/numbers/deposit/T26/adv/adv_contour.jl <==
# ADV check of T26: zero counts of u and v in the rectangle w0 <= Re w <= L, |Im w| <= L (half-disk of radius 1/20
# around w0 removed), second engine.  Engine: Julia Complex{BigFloat} (160 bits).  Method: explicit Taylor-coefficient
# recursion of the Riccati equations for G = F_A^+ and F = F_A^- along straight segments, with the step limited by
# 0.3 times the distance to {0, w0, -w0} and 0.3 times the radius estimated from the last coefficients; the counts are
# n = (1/(2 pi i)) (1/2N) \oint (F or G) dw from the exact integrals of the Taylor polynomials.  Units a = 1.
setprecision(BigFloat, 160)
const R = BigFloat
const C = Complex{BigFloat}

function coeffs(N, nmax)
    Q = Rational{BigInt}
    NN = Q(N); CF = (NN^2 - 1) / (2NN)
    f = zeros(Q, nmax); c = zeros(Q, nmax); d = zeros(Q, nmax)
    f[1] = 2CF; c[1] = -1 / NN; d[1] = -1 / NN
    for n in 2:nmax
        f[n] = sum(f[k] * f[n-k] for k in 1:n-1)
        c[n] = -2NN * (2n - 3) * c[n-1] + sum(c[k] * c[n-k] for k in 1:n-1)
        d[n] = -4NN * (n - 2) * d[n-1] + sum(d[k] * d[n-k] for k in 1:n-1) - 4 / NN * f[n-1] - 2 * (NN^2 - 4) / NN * c[n-1]
    end
    return c, d
end
function asym(X, w::C)
    best = R(Inf); nb = 0
    for n in 1:length(X)
        t = abs(R(X[n]) * w^(1 - 2n))
        if t < best; best = t; nb = n; elseif n > nb + 3; break; end
    end
    return sum(R(X[n]) * w^(1 - 2n) for n in 1:nb-1)
end
conv(a, b, k) = sum(a[j+1] * b[k-j+1] for j in 0:k)
function sqrtser(q, M)
    s = zeros(C, M + 1); s[1] = sqrt(q[1])
    for k in 1:M
        s[k+1] = (q[k+1] - (k >= 2 ? sum(s[j+1] * s[k-j+1] for j in 1:k-1) : C(0))) / (2s[1])
    end
    return s
end
const M = 40
function series(N, CF, w0, wb::C, e::C, Gb::C, Fb::C)
    # principal roots of (w - w0) and (w + w0): cut [-w0, w0]
    s1 = sqrtser(vcat([wb - w0, e], zeros(C, M - 1)), M)
    s2 = sqrtser(vcat([wb + w0, e], zeros(C, M - 1)), M)
    sq = [conv(s1, s2, k) for k in 0:M]
    om = zeros(C, M + 1); om[1] = wb; om[2] = e
    P = (om .- sq) ./ 2
    Rr = [(1 / wb) * (-e / wb)^k for k in 0:M]
    RP = [conv(Rr, P, k) for k in 0:M]
    G = zeros(C, M + 1); F = zeros(C, M + 1); G[1] = Gb; F[1] = Fb
    for k in 0:M-1
        wG = wb * G[k+1] + (k >= 1 ? e * G[k] : C(0))
        wF = wb * F[k+1] + (k >= 1 ? e * F[k] : C(0))
        G[k+2] = e / (2N * (k + 1)) * (wG - conv(G, G, k) + (k == 0 ? C(1) / N : C(0)))
        F[k+2] = e / (2N * (k + 1)) * (wF - 2N * conv(Rr, F, k) - conv(F, F, k) + (k == 0 ? C(1) / N : C(0)) +
                                       (R(4) / N) * RP[k+1] + (R(2) * (N^2 - 4) / N) * conv(Rr, G, k))
    end
    return G, F
end
function radius(S)
    n = length(S)
    a = abs(S[n]); b = abs(S[n-10])
    r1 = a == 0 ? R(1e9) : (b / a)^(R(1) / 10)
    r2 = minimum([abs(S[k]) == 0 ? R(1e9) : abs(S[k])^(-R(1) / (k - 1)) for k in n-9:n])
    return min(r1, r2)
end
function segment(N, wa::C, wb::C, G::C, F::C; hmax=R(0.25), frac=R(0.3))
    CF = R(N^2 - 1) / (2N); w0 = sqrt(8CF)
    L = abs(wb - wa); e = (wb - wa) / L; done = R(0); w = wa; IG = C(0); IF = C(0)
    while done < L - R(10)^-40
        dist = minimum(abs.([w, w - w0, w + w0]))
        Gs, Fs = series(N, CF, w0, w, e, G, F)
        h = min(hmax, frac * dist, L - done, frac * radius(Fs), frac * radius(Gs))
        G = sum(Gs[k+1] * h^k for k in 0:M); F = sum(Fs[k+1] * h^k for k in 0:M)
        IG += e * sum(Gs[k+1] * h^(k + 1) / (k + 1) for k in 0:M)
        IF += e * sum(Fs[k+1] * h^(k + 1) / (k + 1) for k in 0:M)
        done += h; w = wa + e * done
    end
    return G, F, IG, IF
end
function count(N, Lx, Ly, rho, narc)
    t0 = time()
    CF = R(N^2 - 1) / (2N); w0 = sqrt(8CF); c, d = coeffs(N, 700)
    X = C(Lx); G0 = asym(c, X); F0 = asym(d, X)
    Gr, Fr, _, _ = segment(N, X, C(w0 + rho), G0, F0)
    aU = (Gr, Fr, C(0), C(0)); aL = aU
    for j in 1:narc
        p1 = w0 + rho * cis(R(pi) / 2 * (j - 1) / narc); p2 = w0 + rho * cis(R(pi) / 2 * j / narc)
        s = segment(N, C(p1), C(p2), aU[1], aU[2]); aU = (s[1], s[2], aU[3] + s[3], aU[4] + s[4])
        s = segment(N, conj(C(p1)), conj(C(p2)), aL[1], aL[2]); aL = (s[1], s[2], aL[3] + s[3], aL[4] + s[4])
    end
    lU = segment(N, C(w0 + im * rho), C(w0 + im * Ly), aU[1], aU[2])
    lL = segment(N, C(w0 - im * rho), C(w0 - im * Ly), aL[1], aL[2])
    rU = segment(N, X, C(Lx + im * Ly), G0, F0)
    rL = segment(N, X, C(Lx - im * Ly), G0, F0)
    tp = segment(N, C(Lx + im * Ly), C(w0 + im * Ly), rU[1], rU[2])
    bt = segment(N, C(Lx - im * Ly), C(w0 - im * Ly), rL[1], rL[2])
    tot = (rU[4] - rL[4]) + tp[4] - lU[4] - aU[4] + aL[4] + lL[4] - bt[4]
    totG = (rU[3] - rL[3]) + tp[3] - lU[3] - aU[3] + aL[3] + lL[3] - bt[3]
    nu = tot / (2pi * im * 2N); nv = totG / (2pi * im * 2N)
    println("SU($N), w0 <= Re w <= $Lx, |Im w| <= $Ly, rho = $(Float64(rho)): zeros of u = ", ComplexF64(nu), ",  zeros of v = ", ComplexF64(nv),
            ";  corner |F_left - F_top|/|F| = ", Float64(abs(lU[2] - tp[2]) / abs(tp[2])), ";  ", round(time() - t0, digits=1), " s")
end
println("=== ADV zero counts, second engine (Julia Complex{BigFloat} 160 bits, Taylor recursion) ===")
count(3, 60, 60, R(1) / 20, 16)
count(3, 40, 40, R(1) / 20, 16)


==> anc/numbers/deposit/T26/adv/adv_contour_ctrl.gp <==
\\ ADV check of T26: control loops and half-disk; definitions in adv_contour_lib.gp
default(parisizemax, 2*10^9);
read("adv_contour_lib.gp");
print("=== ADV control loops and half-disk (PARI/GP) ===");
\\ control: reach the left half-plane along the real axis to Re w = 8, up to 8 + 4.5 i and left along Im w = 4.5 to A = -7 + 4.5 i
\\ (Re w^2 increases only on -7 <= Re w <= 0, by 49), then loop around the zero of u
{
  my(N = 3, CF = 4/3, w0 = sqrt(32/3*1.), X = coeffs(N, 800), A = -7.0 + 4.5*I, r = abs(A), thA = arg(A), n = 48, s, G, F,
     loop = [A, -8.3 + 4.5*I, -8.3 + 3.0*I, -7.0 + 3.0*I, A], IF = 0, IG = 0, IwF = 0, G1, F1v, E = -6.3 + 3.9*I, vl, IGv = 0);
  s = segment(N, 40., 8., asym(X[2], 40.), asym(X[3], 40.), 0.25, 0.3); G = s[1]; F = s[2];
  s = segment(N, 8., 8. + 4.5*I, G, F, 0.1, 0.3); G = s[1]; F = s[2];
  s = segment(N, 8. + 4.5*I, A, G, F, 0.05, 0.3); G = s[1]; F = s[2];
  print("   F_A^- at A = ", precision(F, 20), ",  F_A^+ at A = ", precision(G, 20));
  G1 = G; F1v = F;
  for(j = 1, 4, s = segment(N, loop[j], loop[j+1], G, F, 0.05, 0.3); G = s[1]; F = s[2]; IF += s[4]; IG += s[3]; IwF += s[5]);
  print("control loop A=-7+4.5i -> -8.3+4.5i -> -8.3+3i -> -7+3i -> A (SU(3)): zeros of u = ", IF/(2*Pi*I*2*N), ",  zeros of v = ", IG/(2*Pi*I*2*N));
  print("   location of the zero (first moment / count) = ", IwF/IF, ";  closure |F_end - F_start|/|F| = ", abs(F - F1v)/abs(F1v));
  \\ v-control: from A to E, then loop around the zero of v near -6.80 + 3.37 i (only the G integral is used)
  s = segment(N, A, E, G1, F1v, 0.05, 0.3); G = s[1]; F = s[2];
  vl = [E, -7.3 + 3.9*I, -7.3 + 2.9*I, -6.3 + 2.9*I, E];
  for(j = 1, 4, s = segment(N, vl[j], vl[j+1], G, F, 0.05, 0.3); G = s[1]; F = s[2]; IGv += s[3]);
  print("v-control loop [-7.3,-6.3] x [2.9,3.9]: zeros of v = ", IGv/(2*Pi*I*2*N));
}

\\ half-disk: |u - u(w0)|/|u(w0)| on its boundary, with u = exp(\int F/(2N) dw) along the path from w0 + rho
\\ (u(w0) from the real segment w0 + rho -> w0 in the s variable is not needed: the arc values are compared with u at w0 + rho,
\\ and u(w0)/u(w0+rho) = exp(-\int_{w0}^{w0+rho} F/(2N) dw) is added by a short real integration toward w0)
{
  my(N = 3, CF = 4/3, w0 = sqrt(32/3*1.), X = coeffs(N, 800), rho = 1/20, s, G, F, logu = 0, lu = List(), n = 64, wcur, eps = 10^-30, lw0, Gs, Fs, dev);
  s = segment(N, 40., w0 + rho, asym(X[2], 40.), asym(X[3], 40.), 0.25, 0.3); G = s[1]; F = s[2]; Gs = G; Fs = F;
  \\ log u relative to u(w0 + rho): arc to w0 + i rho, then down the diameter to w0 + i eps
  listput(lu, 0);
  for(j = 1, n, my(p1 = w0 + rho*exp(I*Pi/2*(j-1)/n), p2 = w0 + rho*exp(I*Pi/2*j/n)); s = segment(N, p1, p2, G, F, 0.01, 0.3); G = s[1]; F = s[2]; logu += s[4]/(2*N); listput(lu, logu));
  \\ diameter downward: toward w0 the step shrinks with the distance; stop at distance eps (u is continuous at w0)
  s = segment(N, w0 + I*rho, w0 + I*eps, G, F, 0.01, 0.3); logu += s[4]/(2*N); listput(lu, logu);
  \\ real segment w0 + rho -> w0 + eps gives log u(w0) - log u(w0 + rho)
  s = segment(N, w0 + rho, w0 + eps, Gs, Fs, 0.01, 0.3); lw0 = s[4]/(2*N);
  dev = vecmax(apply(t -> abs(exp(t - lw0) - 1), Vec(lu)));
  print("half-disk rho = 1/20 (upper half; the lower half is the complex conjugate): max |u - u(w0)|/|u(w0)| on the boundary = ", dev);
}


==> anc/numbers/deposit/T26/adv/adv_contour_ctrl2.gp <==
\\ ADV check of T26: is the control zero of u at -7.611 + 3.730 i a property of u, or of the path by which the
\\ left half-plane is reached?  F_A^- has logarithmic branch points at the zeros of v (poles of F_A^+), so u is not
\\ single-valued in the left half-plane.  Engine: PARI/GP, definitions in adv_contour_lib.gp.
default(parisizemax, 2*10^9);
read("adv_contour_lib.gp");
default(realprecision, 60);
N = 3; X3 = coeffs(3, 800);
G40 = asym(X3[2], 40.); F40 = asym(X3[3], 40.);
path(pts, G, F, hm) =
{
  my(s, IG = 0, IF = 0, IwF = 0);
  for(j = 1, #pts - 1, if(abs(pts[j+1] - pts[j]) < 10^-30, next); s = segment(N, pts[j], pts[j+1], G, F, hm, 0.3); G = s[1]; F = s[2]; IG += s[3]; IF += s[4]; IwF += s[5]);
  [G, F, IG, IF, IwF];
}
A = -7.0 + 4.5*I;
loopA = [A, -8.3 + 4.5*I, -8.3 + 3.0*I, -7.0 + 3.0*I, A];
{
  my(r1, r2, l1, l2, box);
  \\ route 1 (the report's): 40 -> 40 + 12 i -> -7 + 12 i -> A
  r1 = path([40., 40. + 12*I, -7.0 + 12*I, A], G40, F40, 0.05);
  l1 = path(loopA, r1[1], r1[2], 0.05);
  print("route 1 (40 -> 40+12i -> -7+12i -> A, the report's): F_A^- at A = ", precision(r1[2], 15), ",  F_A^+ = ", precision(r1[1], 15));
  print("   loop around [-8.3,-7.0] x [3.0,4.5]: zeros of u = ", precision(l1[4]/(2*Pi*I*2*N), 15), ",  zeros of v = ", precision(l1[3]/(2*Pi*I*2*N), 15),
        ",  location = ", precision(l1[5]/l1[4], 15));
  \\ route 2: 40 -> 8 -> 8 + 4.5 i -> A
  r2 = path([40., 8., 8. + 4.5*I, A], G40, F40, 0.05);
  l2 = path(loopA, r2[1], r2[2], 0.05);
  print("route 2 (40 -> 8 -> 8+4.5i -> A): F_A^- at A = ", precision(r2[2], 15), ",  F_A^+ = ", precision(r2[1], 15));
  print("   loop around [-8.3,-7.0] x [3.0,4.5]: zeros of u = ", precision(l2[4]/(2*Pi*I*2*N), 15), ",  zeros of v = ", precision(l2[3]/(2*Pi*I*2*N), 15));
  print("   |F_A^+(route 1) - F_A^+(route 2)| at A = ", precision(abs(r1[1] - r2[1]), 5), "  (F_A^+ is meromorphic: must agree)");
  print("   |F_A^-(route 1) - F_A^-(route 2)| at A = ", precision(abs(r1[2] - r2[2]), 5));
  print("   smallest radius of convergence met on the routes and loops = ", precision(minrad, 6));
  \\ what lies between the routes: box 8 + 4.5 i -> 8 + 12 i -> -7 + 12 i -> A -> 8 + 4.5 i (counterclockwise)
  my(p0 = path([40., 8., 8. + 4.5*I], G40, F40, 0.05));
  box = path([8. + 4.5*I, 8. + 12*I, -7.0 + 12*I, A, 8. + 4.5*I], p0[1], p0[2], 0.05);
  print("box [-7, 8] x [4.5, 12]: zeros of v = ", precision(box[3]/(2*Pi*I*2*N), 15), ",  (1/(2 pi i)) (1/2N) \\oint F = ", precision(box[4]/(2*Pi*I*2*N), 15),
        ",  |F_end - F_start| = ", precision(abs(box[2] - p0[2]), 5));
  \\ locate the zeros of v in that box by bisection of the box into halves along x
  forstep(xa = -7, 5, 3,
    my(q = path([40., 8., 8. + 4.5*I, xa + 3 + 4.5*I], G40, F40, 0.05), bx);
    bx = path([xa + 3 + 4.5*I, xa + 3 + 12*I, xa + 12*I, xa + 4.5*I, xa + 3 + 4.5*I], q[1], q[2], 0.05);
    print("   sub-box [", xa, ", ", xa + 3, "] x [4.5, 12]: zeros of v = ", precision(real(bx[3]/(2*Pi*I*2*N)), 8), ",  first moment of G = ",
          if(abs(bx[3]) > 1, precision(0, 3), "-")));
}


==> anc/numbers/deposit/T26/adv/adv_contour_ctrl2_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
route 1 (40 -> 40+12i -> -7+12i -> A, the report's): F_A^- at A = 1.2791244921643676484 - 2.639914504499306908*I,  F_A^+ = -3.515033913689355201 - 2.450542467056209912*I
   loop around [-8.3,-7.0] x [3.0,4.5]: zeros of u = 1.0000000000000000000 + 5.743548928866271527 E-28*I,  zeros of v = -1.5107071196736808866 E-26 - 9.533056344957649974 E-27*I,  location = -7.611260370478789096 + 3.729630183128002503*I
route 2 (40 -> 8 -> 8+4.5i -> A): F_A^- at A = 1.2791244921643676484 - 2.639914504499306908*I,  F_A^+ = -3.515033913689355201 - 2.450542467056209912*I
   loop around [-8.3,-7.0] x [3.0,4.5]: zeros of u = 1.0000000000000000000 + 5.743548928866271527 E-28*I,  zeros of v = -1.5107071196736808866 E-26 - 9.533056344957649974 E-27*I
   |F_A^+(route 1) - F_A^+(route 2)| at A = 5.514181078321620701 E-56  (F_A^+ is meromorphic: must agree)
   |F_A^-(route 1) - F_A^-(route 2)| at A = 2.0599656051513494777 E-53
   smallest radius of convergence met on the routes and loops = 0.17979602567513815821
box [-7, 8] x [4.5, 12]: zeros of v = 2.563197334540445870 E-57 + 3.998684789627031878 E-58*I,  (1/(2 pi i)) (1/2N) \oint F = 9.016787926982090579 E-55 - 1.7271492877565439696 E-54*I,  |F_end - F_start| = 8.178468751651722419 E-53
   sub-box [-7, -4] x [4.5, 12]: zeros of v = -4.991711950863408522 E-58,  first moment of G = -
   sub-box [-4, -1] x [4.5, 12]: zeros of v = 2.2019312416987518295 E-75,  first moment of G = -
   sub-box [-1, 2] x [4.5, 12]: zeros of v = -5.774113390827911906 E-75,  first moment of G = -
   sub-box [2, 5] x [4.5, 12]: zeros of v = 6.678670272772640780 E-75,  first moment of G = -
   sub-box [5, 8] x [4.5, 12]: zeros of v = -1.1407971641962725517 E-74,  first moment of G = -


==> anc/numbers/deposit/T26/adv/adv_contour_ctrl_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
=== ADV control loops and half-disk (PARI/GP) ===
   F_A^- at A = 1.27912449216436764833966582080365198171 - 2.63991450449930690744782348434422024415*I,  F_A^+ at A = -3.51503391368935520124992734836088469895 - 2.45054246705620991184993791703132918229*I
control loop A=-7+4.5i -> -8.3+4.5i -> -8.3+3i -> -7+3i -> A (SU(3)): zeros of u = 1.00000000000000000000000000018594063884772164453529732688779 + 5.743548928866271527276108833281182202319994098651540082680 E-28*I,  zeros of v = -1.510707119673680886564855641485500857955804191757425749966 E-26 - 9.53305634495764997431777647629184457738224505490819360909 E-27*I
   location of the zero (first moment / count) = -7.61126037047878909590756899222912777743485952404825630321594 + 3.72963018312800250317978309862270513991320161233432518608200*I;  closure |F_end - F_start|/|F| = 3.399113547796753858182835974488722626408786387878324354630 E-27
v-control loop [-7.3,-6.3] x [2.9,3.9]: zeros of v = 1.00000000000000000000000000000000000000000209792330006935131 + 5.0123076585565672375705354200132136970 E-43*I
half-disk rho = 1/20 (upper half; the lower half is the complex conjugate): max |u - u(w0)|/|u(w0)| on the boundary = 0.00134217445470552613238991407923606320292652324279743513981049


==> anc/numbers/deposit/T26/adv/adv_contour_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
=== ADV zero counts (PARI/GP, Taylor-Picard, realprecision 60), units a = 1 ===
SU(3), w0 <= Re w <= 40, |Im w| <= 40, rho = 1/20, hmax = 0.250000000000000000000000000000000000000000000000000000000000, frac = 0.300000000000000000000000000000000000000000000000000000000000, Taylor order 40:
   zeros of u = -2.940221182401428138728899585133969077936944104907274550237 E-28 + 1.7181111436475903789 E-79*I    zeros of v = -3.212525354812708271 E-69 + 1.4317592863729919824 E-79*I
   corner w0 + i Ly: |F_left - F_top|/|F| = 6.666292044877177869 E-77,  |G_left - G_top|/|G| = 1.6214773157329515476 E-77
   corner w0 - i Ly: |F_left - F_bot|/|F| = 6.666292044877177869 E-77,  |G_left - G_bot|/|G| = 1.6214773157329515476 E-77
   corner Lx + i Ly: |F - optimally truncated series|/|series| = 8.014985232435575414 E-77;  F_A^- there = -0.00415756808696187799037300223410402448798145765109463389323496 + 0.00417579707407643471511491286263593749814761550481114660100445*I
   F at w0 + rho (real axis) = -0.156315669156323263273314045978085992673326152630779722290205;  time 19 s
SU(3), w0 <= Re w <= 60, |Im w| <= 60, rho = 1/20, hmax = 0.250000000000000000000000000000000000000000000000000000000000, frac = 0.300000000000000000000000000000000000000000000000000000000000, Taylor order 40:
   zeros of u = -2.940221182401428138728899585133969077936944104907295740274 E-28 + 2.0044630009221887754 E-79*I    zeros of v = -3.212525359680689845 E-69 + 5.727037145491967930 E-80*I
   corner w0 + i Ly: |F_left - F_top|/|F| = 4.903514332147031944 E-77,  |G_left - G_top|/|G| = 8.676273692418188737 E-77
   corner w0 - i Ly: |F_left - F_bot|/|F| = 4.903514332147031944 E-77,  |G_left - G_bot|/|G| = 8.676273692418188737 E-77
   corner Lx + i Ly: |F - optimally truncated series|/|series| = 3.0962768871375016349 E-77;  F_A^- there = -0.00277507926145239472176624605873668937474639308007443952728690 + 0.00278048048551141798722345618431122446526169299588865429228242*I
   F at w0 + rho (real axis) = -0.156315669156323263273314045978085992673326152630779722290205;  time 29 s
SU(3), w0 <= Re w <= 60, |Im w| <= 60, rho = 1/20, hmax = 0.125000000000000000000000000000000000000000000000000000000000, frac = 0.200000000000000000000000000000000000000000000000000000000000, Taylor order 40:
   zeros of u = -1.851767054866704930231663512747557492982620801734400004832 E-35 + 1.4317592863729919824 E-79*I    zeros of v = -1.7982896636844779298 E-77 + 0.E-79*I
   corner w0 + i Ly: |F_left - F_top|/|F| = 7.863642911075302256 E-77,  |G_left - G_top|/|G| = 5.005990903437051428 E-77
   corner w0 - i Ly: |F_left - F_bot|/|F| = 7.863642911075302256 E-77,  |G_left - G_bot|/|G| = 5.005990903437051428 E-77
   corner Lx + i Ly: |F - optimally truncated series|/|series| = 0.E-77;  F_A^- there = -0.00277507926145239472176624605873668937474639308007443952728690 + 0.00278048048551141798722345618431122446526169299588865429228242*I
   F at w0 + rho (real axis) = -0.156315669156323263273314047592436597658740390537737284881935;  time 57 s
SU(2), w0 <= Re w <= 40, |Im w| <= 40, rho = 1/20, hmax = 0.250000000000000000000000000000000000000000000000000000000000, frac = 0.300000000000000000000000000000000000000000000000000000000000, Taylor order 40:
   zeros of u = -1.002387023059511206701559440166592071977504630286469254995 E-27 + 2.5771667154713855683 E-79*I    zeros of v = -6.523833197240226033 E-64 + 8.590555718237951894 E-80*I
   corner w0 + i Ly: |F_left - F_top|/|F| = 5.344230174393485966 E-77,  |G_left - G_top|/|G| = 0.E-76
   corner w0 - i Ly: |F_left - F_bot|/|F| = 5.344230174393485966 E-77,  |G_left - G_bot|/|G| = 0.E-76
   corner Lx + i Ly: |F - optimally truncated series|/|series| = 3.4137268183073189124 E-77;  F_A^- there = -0.00623928266428953427443848038191337029344430566742356806617630 + 0.00626076677213863901554621660936640153247302721226245840746501*I
   F at w0 + rho (real axis) = -0.317125096857903790938638901707824547564018664403564548093471;  time 15 s
SU(4), w0 <= Re w <= 40, |Im w| <= 40, rho = 1/20, hmax = 0.250000000000000000000000000000000000000000000000000000000000, frac = 0.300000000000000000000000000000000000000000000000000000000000, Taylor order 40:
   zeros of u = -1.222034692648055605186365038823180567813158963503570455893 E-28 + 4.295277859118975947 E-80*I    zeros of v = 7.285868504752850246 E-72 + 1.5033472506916415814 E-79*I
   corner w0 + i Ly: |F_left - F_top|/|F| = 8.338908169548269343 E-70,  |G_left - G_top|/|G| = 1.9453387020442999253 E-77
   corner w0 - i Ly: |F_left - F_bot|/|F| = 8.338908169548269343 E-70,  |G_left - G_bot|/|G| = 1.9453387020442999253 E-77
   corner Lx + i Ly: |F - optimally truncated series|/|series| = 1.7068598611258607886 E-77;  F_A^- there = -0.00311646690899533575569469148303241550906123123583902869536889 + 0.00313355666772253321527600611916257454531723726116130614596101*I
   F at w0 + rho (real axis) = -0.0984825123570935823712745337882454904487377062660295255458519;  time 19 s


==> anc/numbers/deposit/T26/adv/adv_contour_jl.out <==
=== ADV zero counts, second engine (Julia Complex{BigFloat} 160 bits, Taylor recursion) ===
SU(3), w0 <= Re w <= 60, |Im w| <= 60, rho = 0.05: zeros of u = -2.9402211824014237e-28 + 2.268713148441331e-51im,  zeros of v = 1.769596255784238e-49 - 9.074852593765324e-51im;  corner |F_left - F_top|/|F| = 3.282998020248228e-48;  8.0 s
SU(3), w0 <= Re w <= 40, |Im w| <= 40, rho = 0.05: zeros of u = -2.9402211824014237e-28 + 9.074852593765324e-51im,  zeros of v = -6.806139445323993e-50 - 6.806139445323993e-51im;  corner |F_left - F_top|/|F| = 1.7177766324275444e-48;  7.0 s


==> anc/numbers/deposit/T26/adv/adv_contour_lib.gp <==
\\ ADV check of T26: zeros of u (poles of F_A^-) and of v (poles of F_A^+) to the right of omega_0,
\\ written independently of t26_contour.py / t26_contour.wl.  Engine: PARI/GP (the report used scipy and Wolfram).
\\ Method: the Riccati equations for G = F_A^+ and F = F_A^- are integrated along straight segments by Taylor series
\\ (Picard iteration in the complex displacement), and the number of zeros inside a closed contour is
\\   n_u = (1/(2 pi i)) (1/(2N)) \oint F domega,   n_v = (1/(2 pi i)) (1/(2N)) \oint G domega   (F = 2N u'/u, G = 2N v'/v, a = 1),
\\ with the integrals taken exactly from the Taylor polynomials.  Each piece is integrated in the direction in which
\\ Re omega^2 does not increase, and the contour is assembled with signs.  F_1^+ = (w - sqrt(w - w0) sqrt(w + w0))/2 with
\\ principal roots (cut on [-w0, w0]); for Re w > 0 this equals the principal sqrt(w^2 - w0^2).
\\ default(parisizemax) is set by the calling file: inside read() it aborts the rest of the file (PARI 2.17.3)
default(realprecision, 60);
x;

coeffs(N, nmax) =
{
  my(CF = (N^2-1)/(2*N), f = vector(nmax), c = vector(nmax), d = vector(nmax));
  f[1] = 2*CF; c[1] = -1/N; d[1] = -1/N;
  for(n = 2, nmax,
    f[n] = sum(k = 1, n-1, f[k]*f[n-k]);
    c[n] = -2*N*(2*n-3)*c[n-1] + sum(k = 1, n-1, c[k]*c[n-k]);
    d[n] = -4*N*(n-2)*d[n-1] + sum(k = 1, n-1, d[k]*d[n-k]) - 4/N*f[n-1] - 2*(N^2-4)/N*c[n-1]);
  [f, c, d];
}
asym(X, w) =
{
  my(best = 10.^100, nb = 0, t);
  for(n = 1, #X, t = abs(X[n]*w^(1-2*n)*1.); if(t < best, best = t; nb = n, if(n > nb + 3, break)));
  sum(n = 1, nb - 1, X[n]*w^(1-2*n)*1.);
}

\\ one Taylor step: base wb, unit direction e, requested length h > 0.  The step is shortened to frac times the radius
\\ of convergence estimated from the last Taylor coefficients of F and G, so that a pole of F or G (zero of u or v)
\\ near the path is not stepped over.  Returns [G, F, intG, intF, int w F, h used, radius estimate].
M = 40;
rad(P) =
{
  my(v = Vec(P), n = #v, r1, r2, a, b);
  \\ coefficient of x^k is v[n-k] (Vec lists from the top degree)
  a = abs(v[1]); b = abs(v[11]);                          \\ x^(n-1) and x^(n-11)
  r1 = if(a == 0, 10.^9, (b/a)^(1/10));
  r2 = vecmin(vector(10, k, my(c = abs(v[k])); if(c == 0, 10.^9, c^(-1/(n-k)))));
  min(r1, r2);
}
tstep(N, CF, wb, e, Gb, Fb, h, frac) =
{
  my(w = wb + e*x + O(x^M), iw, F1, G = Gb + O(x^M), F = Fb + O(x^M), rG, rF, TG, TF, TwF, Gp, Fp, r);
  my(w0 = sqrt(8*CF*1.));
  \\ principal roots of w - w0 and w + w0: the cut of F_1^+ is [-w0, w0] only (sqrt(w^2 - w0^2) would add a cut on the imaginary axis)
  iw = 1/w; F1 = (w - sqrt(w - w0)*sqrt(w + w0))/2;
  for(it = 1, M,
    rG = e*(w*G - G^2 + 1/N)/(2*N);
    rF = e*(w*F - 2*N*F*iw - F^2 + 1/N + 4*F1*iw/N + 2*(N^2-4)*G*iw/N)/(2*N);
    G = Gb + intformal(rG); F = Fb + intformal(rF));
  Gp = truncate(G); Fp = truncate(F);
  r = min(rad(Fp), rad(Gp));
  h = min(h, frac*r);
  TG = intformal(e*Gp); TF = intformal(e*Fp); TwF = intformal(e*truncate(w)*Fp);
  [subst(Gp, x, h), subst(Fp, x, h), subst(TG, x, h), subst(TF, x, h), subst(TwF, x, h), h, r];
}

\\ straight segment from wa to wb; step <= hmax, <= frac * distance to the fixed singular points {0, w0, -w0},
\\ and <= frac * the radius estimated from the Taylor coefficients; minrad records the smallest radius met
minrad = 10.^9;
segment(N, wa, wb, Ga, Fa, hmax, frac) =
{
  my(CF = (N^2-1)/(2*N), w0 = sqrt(8*CF*1.), L = abs(wb - wa), e = (wb - wa)/abs(wb - wa), done = 0., w = wa,
     G = Ga, F = Fa, IG = 0, IF = 0, IwF = 0, h, r, dist);
  while(done < L - 10^-40,
    dist = vecmin([abs(w), abs(w - w0), abs(w + w0)]);
    h = min(min(hmax, frac*dist), L - done);
    r = tstep(N, CF, w, e, G, F, h, frac);
    G = r[1]; F = r[2]; IG += r[3]; IF += r[4]; IwF += r[5]; minrad = min(minrad, r[7]);
    done += r[6]; w = wa + e*done);
  [G, F, IG, IF, IwF];
}

\\ zero count in w0 <= Re w <= Lx, |Im w| <= Ly with the half-disk of radius rho around w0 removed
count(N, Lx, Ly, rho, hmax, frac, narc) =
{
  my(CF = (N^2-1)/(2*N), w0 = sqrt(8*CF*1.), X = coeffs(N, 800), G0, F0, ra, up, lo, rU, rL, topv, botv,
     aU, aL, lU, lL, tot, totG, t0 = getabstime(), res = Map(), prev, pts, seriesdev = 0., sv, zz);
  \\ real axis Lx -> w0 + rho
  G0 = asym(X[2], Lx*1.); F0 = asym(X[3], Lx*1.);
  ra = segment(N, Lx*1., w0 + rho, G0, F0, hmax, frac);
  \\ upper and lower arcs as polygons from w0 + rho to w0 +- i rho (Re w^2 decreases along them)
  aU = [ra[1], ra[2], 0, 0]; aL = aU;
  for(j = 1, narc,
    my(p1 = w0 + rho*exp(I*Pi/2*(j-1)/narc), p2 = w0 + rho*exp(I*Pi/2*j/narc), q1 = conj(p1), q2 = conj(p2), s1, s2);
    s1 = segment(N, p1, p2, aU[1], aU[2], hmax, frac); aU = [s1[1], s1[2], aU[3] + s1[3], aU[4] + s1[4]];
    s2 = segment(N, q1, q2, aL[1], aL[2], hmax, frac); aL = [s2[1], s2[2], aL[3] + s2[3], aL[4] + s2[4]]);
  \\ left sides upward/downward from w0 +- i rho to w0 +- i Ly
  lU = segment(N, w0 + I*rho, w0 + I*Ly, aU[1], aU[2], hmax, frac);
  lL = segment(N, w0 - I*rho, w0 - I*Ly, aL[1], aL[2], hmax, frac);
  \\ right sides from Lx up/down; top and bottom from the right corners leftward
  rU = segment(N, Lx*1., Lx + I*Ly, G0, F0, hmax, frac);
  rL = segment(N, Lx*1., Lx - I*Ly, G0, F0, hmax, frac);
  topv = segment(N, Lx + I*Ly, w0 + I*Ly, rU[1], rU[2], hmax, frac);
  botv = segment(N, Lx - I*Ly, w0 - I*Ly, rL[1], rL[2], hmax, frac);
  \\ counterclockwise contour: right (up), top (left), left upper (down), upper arc (to w0+rho), lower arc (to w0-i rho), left lower (down), bottom (right)
  tot  = (rU[4] - rL[4]) + topv[4] - lU[4] - aU[4] + aL[4] + lL[4] - botv[4];
  totG = (rU[3] - rL[3]) + topv[3] - lU[3] - aU[3] + aL[3] + lL[3] - botv[3];
  \\ series check on the outer sides at |w| >= 25: sample points by re-integrating short pieces is costly; compare at the corners
  sv = asym(X[3], Lx + I*Ly); zz = abs(topv[2]*0 + rU[2] - sv)/abs(sv);
  print("SU(", N, "), w0 <= Re w <= ", Lx, ", |Im w| <= ", Ly, ", rho = ", rho, ", hmax = ", hmax, ", frac = ", frac, ", Taylor order ", M, ":");
  print("   zeros of u = ", tot/(2*Pi*I*2*N), "    zeros of v = ", totG/(2*Pi*I*2*N));
  print("   corner w0 + i Ly: |F_left - F_top|/|F| = ", abs(lU[2] - topv[2])/abs(topv[2]), ",  |G_left - G_top|/|G| = ", abs(lU[1] - topv[1])/abs(topv[1]));
  print("   corner w0 - i Ly: |F_left - F_bot|/|F| = ", abs(lL[2] - botv[2])/abs(botv[2]), ",  |G_left - G_bot|/|G| = ", abs(lL[1] - botv[1])/abs(botv[1]));
  print("   corner Lx + i Ly: |F - optimally truncated series|/|series| = ", zz, ";  F_A^- there = ", rU[2]);
  print("   F at w0 + rho (real axis) = ", ra[2], ";  time ", (getabstime() - t0)\1000, " s");
  [tot/(2*Pi*I*2*N), totG/(2*Pi*I*2*N)];
}



==> anc/numbers/deposit/T26/adv/adv_pade.gp <==
\\ ADV check of T26: diagonal Pade approximants of the Borel transform B(t) = sum_n d_n t^(n-1)/(n-1)! in SU(3),
\\ and of exp(-8 C_F t) B(t).  Engine: PARI/GP (the report's Pade ran in mpmath).  Written independently.
\\ The Pade denominator solves the Toeplitz system  sum_{j=0}^{M} q_j a_{k-j} = 0, k = M+1..2M, q_0 = 1, in the variable u = 12 t.
default(parisizemax, 3*10^9);
default(realprecision, 800);
N = 3; CF = 4/3;
nmax = 2*140 + 2;
f = vector(nmax); c = vector(nmax); d = vector(nmax);
f[1] = 2*CF; c[1] = -1/N; d[1] = -1/N;
{
  for(n = 2, nmax,
    f[n] = sum(k = 1, n-1, f[k]*f[n-k]);
    c[n] = -2*N*(2*n-3)*c[n-1] + sum(k = 1, n-1, c[k]*c[n-k]);
    d[n] = -4*N*(n-2)*d[n-1] + sum(k = 1, n-1, d[k]*d[n-k]) - 4/N*f[n-1] - 2*(N^2-4)/N*c[n-1]);
}
b = vector(nmax, n, d[n]/(n-1)!);                  \\ B(t) = sum_{j>=0} b[j+1] t^j
eB = vector(nmax, j, sum(i = 0, j-1, b[i+1]*(-8*CF)^(j-1-i)/(j-1-i)!));   \\ exp(-8 C_F t) B(t)

pade(a, M) =
{
  \\ a = coefficients in t (a[1] = t^0); rescale u = 12 t
  my(A = vector(2*M+1, j, a[j]/12^(j-1)*1.), Mt, rhs, q, Q, P);
  Mt = matrix(M, M, i, j, A[M + i - j + 1]);        \\ row k = M+i: sum_{j=1}^M q_j A[k-j]
  rhs = vector(M, i, -A[M + i + 1])~;
  q = matsolve(Mt, rhs);
  Q = 1 + sum(j = 1, M, q[j]*'u^j);
  P = truncate(Ser(Vec(A), 'u, 2*M+1)*Q + O('u^(M+1)));
  [P, Q];
}
report(a, M, lab) =
{
  my(t0 = getabstime(), PQ = pade(a, M), rp, rz, poles, zeros, neg = List(), off = List(), dbl = 0, keep = List(), mind);
  rp = polroots(PQ[2]); rz = polroots(PQ[1]);
  poles = apply(r -> r/12, Vec(rp)); zeros = apply(r -> r/12, Vec(rz));
  for(i = 1, #poles,
    mind = vecmin(apply(z -> abs(z - poles[i]), zeros));
    if(mind < 10^-25*(1 + abs(poles[i])), dbl++, listput(keep, poles[i])));
  for(i = 1, #keep, my(p = keep[i]); if(abs(imag(p)) < 10^-12*abs(p) && real(p) < 0, listput(neg, real(p)), listput(off, p)));
  neg = vecsort(Vec(neg), , 4); off = vecsort(Vec(off), abs);
  print(lab, " [", M, "/", M, "] (", (getabstime()-t0)\1000, " s): Froissart doublets removed ", dbl, ";  poles on the negative axis ", #neg,
        ", from ", if(#neg, precision(neg[1], 12), "-"), " to ", if(#neg, precision(neg[#neg], 8), "-"), ";  other poles ", #off);
  if(#off, print("   other poles by distance from the origin: ", apply(p -> precision(p, 8), off)));
  PQ;
}
print("=== ADV Pade (PARI/GP, realprecision 800), SU(3) ===");
print("-1/(4 C_A) = ", -1/12.);
{
  foreach([60, 100, 140], M, report(b, M, "B(t)"));
  foreach([60, 140], M, report(eB, M, "exp(-8C_F t) B(t)"));
}


==> anc/numbers/deposit/T26/adv/adv_pade_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 3000000512 (2861.023 Mbytes).[0m
=== ADV Pade (PARI/GP, realprecision 800), SU(3) ===
-1/(4 C_A) = -0.083333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333
B(t) [60/60] (0 s): Froissart doublets removed 1;  poles on the negative axis 47, from -0.08334558365862015532 to -3.220914899082548033;  other poles 12
   other poles by distance from the origin: [2.475143106372001822 - 0.18725797560376097076*I, 2.475143106372001822 + 0.18725797560376097076*I, 2.429669428982514930 - 0.5633486678790876758*I, 2.429669428982514930 + 0.5633486678790876758*I, 2.335375269775131526 - 0.9445804243829176896*I, 2.335375269775131526 + 0.9445804243829176896*I, 2.184089884490178608 - 1.3361098888277073083*I, 2.184089884490178608 + 1.3361098888277073083*I, 1.9578583174596759068 - 1.7475598231190191496*I, 1.9578583174596759068 + 1.7475598231190191496*I, 1.6084154737818527673 - 2.204728877412363324*I, 1.6084154737818527673 + 2.204728877412363324*I]
[0;31m  *** matsolve: Warning: increasing stack size to 16000000.[0m
B(t) [100/100] (0 s): Froissart doublets removed 0;  poles on the negative axis 82, from -0.08333760052761371063 to -3.994697694865752963;  other poles 18
   other poles by distance from the origin: [3.461899175320539688 - 0.18188103249862605867*I, 3.461899175320539688 + 0.18188103249862605867*I, 3.431349338903445412 - 0.5462907814988695154*I, 3.431349338903445412 + 0.5462907814988695154*I, 3.369266852354667490 - 0.9127193668696163010*I, 3.369266852354667490 + 0.9127193668696163010*I, 3.273512864187602687 - 1.2827898617445157769*I, 3.273512864187602687 + 1.2827898617445157769*I, 3.140365933450420097 - 1.6586439611175713846*I, 3.140365933450420097 + 1.6586439611175713846*I, 2.963604478769066367 - 2.043437647764076556*I, 2.963604478769066367 + 2.043437647764076556*I, 2.732403651674300889 - 2.442448832211787626*I, 2.732403651674300889 + 2.442448832211787626*I, 2.425558462573706647 - 2.866188156923372452*I, 2.425558462573706647 + 2.866188156923372452*I, 1.9884019305056429802 - 3.343376475655278169*I, 1.9884019305056429802 + 3.343376475655278169*I]
[0;31m  *** matsolve: Warning: increasing stack size to 32000000.[0m
B(t) [140/140] (1 s): Froissart doublets removed 0;  poles on the negative axis 117, from -0.08333539962033842846 to -4.248663686582907152;  other poles 23
   other poles by distance from the origin: [4.344822740901564973 + 0.E-810*I, 4.332840759103641410 - 0.3617183918567114735*I, 4.332840759103641410 + 0.3617183918567114735*I, 4.296661456705648790 - 0.7242306508375003054*I, 4.296661456705648790 + 0.7242306508375003054*I, 4.235560681142526116 - 1.0883883536090782754*I, 4.235560681142526116 + 1.0883883536090782754*I, 4.148245021510381411 - 1.4551699029414093615*I, 4.148245021510381411 + 1.4551699029414093615*I, 4.032697181108020551 - 1.8257770961098586909*I, 4.032697181108020551 + 1.8257770961098586909*I, 3.885895724586518557 - 2.201787851405878495*I, 3.885895724586518557 + 2.201787851405878495*I, 3.703298921834439902 - 2.585425396458119205*I, 3.703298921834439902 + 2.585425396458119205*I, 3.477825651273188905 - 2.980089732208100134*I, 3.477825651273188905 + 2.980089732208100134*I, 3.197583527827740347 - 3.391568238256086033*I, 3.197583527827740347 + 3.391568238256086033*I, 2.839676846111071478 - 3.831446093544263070*I, 2.839676846111071478 + 3.831446093544263070*I, 2.345477136059432657 - 4.331295439291869972*I, 2.345477136059432657 + 4.331295439291869972*I]
exp(-8C_F t) B(t) [60/60] (0 s): Froissart doublets removed 1;  poles on the negative axis 43, from -0.08334558454577455583 to -0.8257635033393646359;  other poles 16
   other poles by distance from the origin: [-1.1350741755526299585 - 0.2999035941839453089*I, -1.1350741755526299585 + 0.2999035941839453089*I, -1.1899505386879525370 - 0.6119943441371309309*I, -1.1899505386879525370 + 0.6119943441371309309*I, -1.1802065996351494895 - 0.9150315671546862257*I, -1.1802065996351494895 + 0.9150315671546862257*I, -1.1154048352617514499 - 1.2212726647872614784*I, -1.1154048352617514499 + 1.2212726647872614784*I, -0.9939486896828624034 - 1.5346414617600028655*I, -0.9939486896828624034 + 1.5346414617600028655*I, -0.8075571979561347485 - 1.8590435452476279537*I, -0.8075571979561347485 + 1.8590435452476279537*I, -0.5363487790324163606 - 2.202123030529723186*I, -0.5363487790324163606 + 2.202123030529723186*I, -0.12561494584505558688 - 2.585541592573056737*I, -0.12561494584505558688 + 2.585541592573056737*I]
exp(-8C_F t) B(t) [140/140] (1 s): Froissart doublets removed 0;  poles on the negative axis 112, from -0.08333537718851290400 to -1.6085158915226460221;  other poles 28
   other poles by distance from the origin: [-2.047328674577216362 - 0.3764792740211615912*I, -2.047328674577216362 + 0.3764792740211615912*I, -2.148918460791389404 - 0.7500414328367252424*I, -2.148918460791389404 + 0.7500414328367252424*I, -2.187574900483413336 - 1.0919807570802622732*I, -2.187574900483413336 + 1.0919807570802622732*I, -2.184090583617694268 - 1.4219956565294876854*I, -2.184090583617694268 + 1.4219956565294876854*I, -2.145217999566443810 - 1.7469061686440663561*I, -2.145217999566443810 + 1.7469061686440663561*I, -2.073473087596939735 - 2.070157856250462171*I, -2.073473087596939735 + 2.070157856250462171*I, -1.9692410156762802420 - 2.393998670161711326*I, -1.9692410156762802420 + 2.393998670161711326*I, -1.8313618456145767848 - 2.720275741303173800*I, -1.8313618456145767848 + 2.720275741303173800*I, -1.6571428483252019191 - 3.050869335773780740*I, -1.6571428483252019191 + 3.050869335773780740*I, -1.4419395303640538810 - 3.388079856966401333*I, -1.4419395303640538810 + 3.388079856966401333*I, -1.1780964209674173765 - 3.735189453325059091*I, -1.1780964209674173765 + 3.735189453325059091*I, -0.8524406194707087383 - 4.097614983908977263*I, -0.8524406194707087383 + 4.097614983908977263*I, -0.4393407001799794553 - 4.486058666898989643*I, -0.4393407001799794553 + 4.486058666898989643*I, 0.12713326995235141815 - 4.929493746517316887*I, 0.12713326995235141815 + 4.929493746517316887*I]


==> anc/numbers/deposit/T26/adv/adv_pade_laplace.gp <==
\\ ADV check of T26: Borel sum with the Pade form (second engine for the Laplace integral and the growth of B on the
\\ positive axis; the first is the conformal map in adv_borel.jl).  Engine: PARI/GP.
\\ R(t) = [M/M] Pade of exp(-8 C_F t) B(t);  B(t) = exp(8 C_F t) R(t);  F_A^-(w)/w = int_0^oo exp(-(w^2 - 8C_F) t) R(t) dt.
default(parisizemax, 3*10^9);
default(realprecision, 800);
N = 3; CF = 4/3; Mp = 140;
nmax = 2*Mp + 2;
f = vector(nmax); c = vector(nmax); d = vector(nmax);
f[1] = 2*CF; c[1] = -1/N; d[1] = -1/N;
{
  for(n = 2, nmax,
    f[n] = sum(k = 1, n-1, f[k]*f[n-k]);
    c[n] = -2*N*(2*n-3)*c[n-1] + sum(k = 1, n-1, c[k]*c[n-k]);
    d[n] = -4*N*(n-2)*d[n-1] + sum(k = 1, n-1, d[k]*d[n-k]) - 4/N*f[n-1] - 2*(N^2-4)/N*c[n-1]);
}
b = vector(nmax, n, d[n]/(n-1)!);
eB = vector(nmax, j, sum(i = 0, j-1, b[i+1]*(-8*CF)^(j-1-i)/(j-1-i)!));
pade(a, M) =
{
  my(A = vector(2*M+1, j, a[j]/12^(j-1)*1.), Mt, rhs, q, Q, P);
  Mt = matrix(M, M, i, j, A[M + i - j + 1]);
  rhs = vector(M, i, -A[M + i + 1])~;
  q = matsolve(Mt, rhs);
  Q = 1 + sum(j = 1, M, q[j]*'u^j);
  P = truncate(Ser(Vec(A), 'u, 2*M+1)*Q + O('u^(M+1)));
  [P, Q];
}
PQ = pade(eB, Mp);
default(realprecision, 150);
Rt(t) = subst(PQ[1], 'u, 12*t)/subst(PQ[2], 'u, 12*t);
Bt(t) = exp(8*CF*t)*Rt(t);
print("=== ADV Borel sum with the Pade [", Mp, "/", Mp, "] form of exp(-8 C_F t) B(t) (PARI/GP) ===");
\\ conformal values from adv_borel.jl (K = 1400)
conf = [[1, -27.290651446143094], [2, -165859.6119345935], [4, -5.0434015895654164e13], [6, -3.301622240891177e22], [8, -2.9318089001873195e31]];
{
  for(j = 1, #conf, my(t = conf[j][1]); print("   t = ", t, ": B_Pade = ", precision(Bt(t), 17), ",  relative to the conformal value (Julia) ", precision(Bt(t)/conf[j][2] - 1, 3)));
  my(ts = [4, 5, 6, 8], A = matrix(4, 4, i, j, my(t = ts[i]); [t, log(t), 1, 1/t][j]), y = vector(4, i, log(abs(Bt(ts[i]))))~, p = matsolve(A, y));
  print("   fit sigma t + gamma ln t + c + e/t at t = 4,5,6,8 (Pade form): sigma = ", precision(p[1], 8), ",  gamma = ", precision(p[2], 6));
}
{ode = [[4, -0.114309926856137527842002353539049685046312874509443009182760],
       [5, -0.0829577736453389964901987241166195220266736087901762569215576],
       [6, -0.0652469858553688319497079273894787994586890701957086940254290],
       [8, -0.0459136442460712489752755335249195297155218003530841088213108],
       [10, -0.0355562060746226011153911456991650241289239381053121094873155]];}
{
  for(j = 1, #ode,
    my(w = ode[j][1], rate = w^2 - 8*CF, v);
    v = w*intnum(t = 0, [oo, rate], exp(-rate*t)*Rt(t));
    print("   w = ", w, ": Pade Borel sum = ", precision(v, 40), "   |Pade - ODE (adv_real)| = ", precision(abs(v - ode[j][2]), 3)));
}


==> anc/numbers/deposit/T26/adv/adv_pade_laplace_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 3000000512 (2861.023 Mbytes).[0m
[0;31m  *** matsolve: Warning: increasing stack size to 16000000.[0m
[0;31m  *** matsolve: Warning: increasing stack size to 32000000.[0m
=== ADV Borel sum with the Pade [140/140] form of exp(-8 C_F t) B(t) (PARI/GP) ===
   t = 1: B_Pade = -27.290651446143095700,  relative to the conformal value (Julia) 6.223690604573456362 E-17
   t = 2: B_Pade = -165859.61193459350021,  relative to the conformal value (Julia) 1.2649942725690928608 E-18
   t = 4: B_Pade = -50434015895654.16145,  relative to the conformal value (Julia) -5.068535488843110053 E-17
   t = 6: B_Pade = -3.301622240885970734 E22,  relative to the conformal value (Julia) -1.5768813086312135383 E-12
   t = 8: B_Pade = -2.931813324381841453 E31,  relative to the conformal value (Julia) 1.5090323662193676771 E-6
   fit sigma t + gamma ln t + c + e/t at t = 4,5,6,8 (Pade form): sigma = 10.665699364367173297,  gamma = -2.484132382156200760
   w = 4: Pade Borel sum = -0.11430992685613752784200235353747111820350982442290206198562   |Pade - ODE (adv_real)| = 1.5785668428030500866 E-30
   w = 5: Pade Borel sum = -0.08295777364533899649019872411661952202667360813186911684087   |Pade - ODE (adv_real)| = 6.583071400806897495 E-46
   w = 6: Pade Borel sum = -0.06524698585536883194970792738947879945868907019570869402519   |Pade - ODE (adv_real)| = 2.5009361530961725531 E-58
   w = 8: Pade Borel sum = -0.04591364424607124897527553352491952971552180035308410882131   |Pade - ODE (adv_real)| = 1.8624820662954247424 E-62
   w = 10: Pade Borel sum = -0.03555620607462260111539114569916502412892393810531210948731   |Pade - ODE (adv_real)| = 4.591648103527271001 E-62


==> anc/numbers/deposit/T26/adv/adv_real.gp <==
\\ ADV check of T26: F_A^- and F_A^+ on the real axis down to omega_0, written independently of t26_realaxis.py/.wl.
\\ Engine: PARI/GP.  Method: Taylor series by Picard iteration in the variable s = sqrt(omega^2 - omega_0^2),
\\ in which F_1^+ = (omega - s)/2 and all coefficients are analytic at s = 0, so the endpoint omega_0 (s = 0) is
\\ reached exactly.  Units a = 1.  The report's engines were mpmath (Taylor in omega) and Wolfram NDSolve (linear u).
\\   dG/ds = (s/w) (w G - G^2 + 1/N)/(2N)                                   G = F_A^+
\\   dF/ds = (s/w) (w F - 2N F/w - F^2 + Q)/(2N),  Q = 1/N + 4F1/(N w) + 2(N^2-4) G/(N w)    F = F_A^-
default(parisizemax, 2*10^9);
default(realprecision, 90);
x; \\ series variable (displacement in s)

coeffs(N, nmax) =
{
  my(CF = (N^2-1)/(2*N), f = vector(nmax), c = vector(nmax), d = vector(nmax));
  f[1] = 2*CF; c[1] = -1/N; d[1] = -1/N;
  for(n = 2, nmax,
    f[n] = sum(k = 1, n-1, f[k]*f[n-k]);
    c[n] = -2*N*(2*n-3)*c[n-1] + sum(k = 1, n-1, c[k]*c[n-k]);
    d[n] = -4*N*(n-2)*d[n-1] + sum(k = 1, n-1, d[k]*d[n-k]) - 4/N*f[n-1] - 2*(N^2-4)/N*c[n-1]);
  [f, c, d];
}

\\ optimally truncated asymptotic series  sum X_n w^(1-2n); returns [value, size of smallest term, n of smallest term]
asym(X, w) =
{
  my(sm = 0., best = 10.^100, nb = 0, t);
  for(n = 1, #X,
    t = X[n]*w^(1-2*n)*1.;
    if(abs(t) < best, best = abs(t); nb = n, if(n > nb + 3, break));
    );
  sm = sum(n = 1, nb - 1, X[n]*w^(1-2*n)*1.);
  [sm, best, nb];
}

\\ one Taylor step of length h in s from sb, with values Gb, Fb; order M
step(N, w0, sb, Gb, Fb, h, M) =
{
  my(s = sb + x + O(x^M), w, F1, iw, sw, G = Gb + O(x^M), F = Fb + O(x^M), rG, rF);
  w = sqrt(s^2 + w0^2); iw = 1/w; F1 = (w - s)/2; sw = s*iw;
  for(it = 1, M,
    rG = sw*(w*G - G^2 + 1/N)/(2*N);
    rF = sw*(w*F - 2*N*F*iw - F^2 + 1/N + 4*F1*iw/N + 2*(N^2-4)*G*iw/N)/(2*N);
    G = Gb + intformal(rG); F = Fb + intformal(rF));
  [subst(truncate(G), x, h), subst(truncate(F), x, h)];
}

\\ integrate from omega = ws down to omega_0; record F at the omega values in targets; scan Q, F, G on the way
run(N, ws, hmax, M, targets) =
{
  my(CF = (N^2-1)/(2*N), w0 = sqrt(8*CF*1.), X = coeffs(N, 600), aG, aF, s, G, F, stops, out = List(),
     Qmin = 10.^9, Fmax = -10.^9, Gviol = 0, w, F1, Qv, sgoal, h, Qbound);
  aG = asym(X[2], ws*1.); aF = asym(X[3], ws*1.);
  s = sqrt(ws^2 - w0^2); G = aG[1]; F = aF[1];
  stops = vecsort(concat([sqrt(max(t^2 - w0^2, 0)) | t <- targets], [0.]), , 4); \\ descending s
  Qbound = (1./N)*(N^2+2)/(2*(N^2-1));
  for(i = 1, #stops,
    sgoal = stops[i];
    while(s > sgoal + 10^-60,
      h = -min(hmax, s - sgoal);
      [G, F] = step(N, w0, s, G, F, h, M); s += h;
      w = sqrt(s^2 + w0^2); F1 = (w - s)/2;
      Qv = 1/N + 4*F1/(N*w) + 2*(N^2-4)*G/(N*w);
      Qmin = min(Qmin, Qv); Fmax = max(Fmax, F);
      if(!(G < 0 && G > -1/(N*w)), Gviol++));
    listput(out, [sqrt(s^2 + w0^2), F, G]));
  [Vec(out), Qmin, Qbound, Fmax, Gviol, aF[2], aF[3], w0];
}

print("=== ADV real axis (PARI/GP, Taylor-Picard in s = sqrt(w^2 - w0^2)), units a = 1 ===");
targets = [10, 8, 6, 5, 4];
{
  for(k = 1, 2,
    my(M = [48, 64][k], hm = [0.25, 0.125][k], r, t0 = getabstime());
    r = run(3, 44, hm, M, targets);
    print("SU(3), start w_s = 44 (smallest asymptotic term of F_A^- ", r[6], " at n = ", r[7], "), Taylor order ", M, ", step ", hm,
          ", ", (getabstime() - t0)\1000, " s");
    for(j = 1, #r[1], print("   w = ", r[1][j][1], ":  F_A^-(w) = ", r[1][j][2], "   F_A^+ = ", r[1][j][3]));
    my(w0 = r[8], Fw0 = r[1][#r[1]][2], CF = 4/3);
    print("   F_A^-(w0)/w0 = ", Fw0/w0);
    print("   S(w0)/(a^2 zeta2) = -12 C_F w0 F_A^-(w0) = ", -12*CF*w0*Fw0);
    print("   min Q on [w0, 44] = ", r[2], "  (analytic lower bound ", r[3], ");  max F_A^- = ", r[4], ";  band violations of F_A^+: ", r[5]);
    if(k == 1, F1st = r[1], F2nd = r[1]));
  print("   difference of the two runs at the recorded points: ", vector(#F1st, j, abs(F1st[j][2] - F2nd[j][2])));
}
print("T26 values: F_A^-(w0)/w0 = -0.049365257498451015856432, S(w0) = 8.4250039464023067061644 a^2 zeta2");
print("T26 ODE values used for the Borel comparison (t26_borel_py.out, Pade [140/140]): w=5 -0.08295777364533899649019872411661952202667, w=10 -0.03555620607462260111539114569916502412892");
print("--- other groups: min Q, lower bound, max F_A^-, F_A^-(w0)/w0");
{
  foreach([2, 4, 5, 6, 8, 10], N,
    my(ws = 26*sqrt(N), r, w0);
    r = run(N, ws, 0.2, 48, []);
    w0 = r[8];
    print("  SU(", N, "): w_s = ", ws, " (smallest term ", r[6], "), min Q = ", r[2], " > bound ", r[3], ": ", r[2] > r[3],
          ";  max F_A^- = ", r[4], ";  band violations ", r[5], ";  F_A^-(w0)/w0 = ", r[1][#r[1]][2]/w0));
}


==> anc/numbers/deposit/T26/adv/adv_real.jl <==
# ADV check of T26: F_A^-(omega_0)/omega_0 and F_A^- at w = 4, 5, 6, 8, 10 in SU(3), second engine.
# Engine: Julia BigFloat.  Method: explicit Taylor-coefficient recursion in the variable omega (not s), stepping
# geometrically toward omega_0 (step = 1/4 of the distance), where F_1^+ has its square-root branch point, and stopping
# at a distance 1e-45 (F_A^- is continuous at omega_0, with a correction of order (omega-omega_0)).  Units a = 1.
setprecision(BigFloat, 320)
const B = BigFloat

function coeffs(N, nmax)
    Q = Rational{BigInt}
    NN = Q(N); CF = (NN^2 - 1) / (2NN)
    f = zeros(Q, nmax); c = zeros(Q, nmax); d = zeros(Q, nmax)
    f[1] = 2CF; c[1] = -1 / NN; d[1] = -1 / NN
    for n in 2:nmax
        f[n] = sum(f[k] * f[n-k] for k in 1:n-1)
        c[n] = -2NN * (2n - 3) * c[n-1] + sum(c[k] * c[n-k] for k in 1:n-1)
        d[n] = -4NN * (n - 2) * d[n-1] + sum(d[k] * d[n-k] for k in 1:n-1) - 4 / NN * f[n-1] - 2 * (NN^2 - 4) / NN * c[n-1]
    end
    return c, d
end
function asym(X, w)
    best = B(Inf); nb = 0
    for n in 1:length(X)
        t = abs(B(X[n]) * w^(1 - 2n))
        if t < best; best = t; nb = n; elseif n > nb + 3; break; end
    end
    return sum(B(X[n]) * w^(1 - 2n) for n in 1:nb-1), best, nb
end
conv(a, b, k) = sum(a[j+1] * b[k-j+1] for j in 0:k)

# one Taylor step from wb in direction e (= -1 here) of length h, order M
function tstep(N, CF, wb, e, Gb, Fb, h, M)
    q = zeros(B, M + 1); q[1] = wb^2 - 8CF; q[2] = 2wb * e; if M >= 2; q[3] = e^2; end
    sq = zeros(B, M + 1); sq[1] = sqrt(q[1])
    for k in 1:M
        s = q[k+1] - (k >= 2 ? sum(sq[j+1] * sq[k-j+1] for j in 1:k-1) : B(0))
        sq[k+1] = s / (2sq[1])
    end
    om = zeros(B, M + 1); om[1] = wb; om[2] = e
    P = (om .- sq) ./ 2
    R = [(1 / wb) * (-e / wb)^k for k in 0:M]
    RP = [conv(R, P, k) for k in 0:M]
    G = zeros(B, M + 1); F = zeros(B, M + 1); G[1] = Gb; F[1] = Fb
    for k in 0:M-1
        wG = wb * G[k+1] + (k >= 1 ? e * G[k] : B(0))
        wF = wb * F[k+1] + (k >= 1 ? e * F[k] : B(0))
        G[k+2] = e / (2N * (k + 1)) * (wG - conv(G, G, k) + (k == 0 ? B(1) / N : B(0)))
        F[k+2] = e / (2N * (k + 1)) * (wF - 2N * conv(R, F, k) - conv(F, F, k) + (k == 0 ? B(1) / N : B(0)) +
                                       (B(4) / N) * RP[k+1] + (B(2) * (N^2 - 4) / N) * conv(R, G, k))
    end
    ev(S) = sum(S[k+1] * h^k for k in 0:M)
    return ev(G), ev(F)
end

function run(N, ws, hmax, M, targets; epsend=B(10)^-45)
    CF = B(N^2 - 1) / (2N); w0 = sqrt(8CF)
    c, d = coeffs(N, 500)
    G, eG, nG = asym(c, B(ws)); F, eF, nF = asym(d, B(ws))
    w = B(ws); out = Dict{Any,B}(); stops = vcat(B.(targets), [w0 + epsend])
    for sgoal in stops
        while w > sgoal + B(10)^-70
            h = min(B(hmax), (w - w0) / 4, w - sgoal)
            G, F = tstep(N, CF, w, B(-1), G, F, h, M)
            w -= h
        end
        out[sgoal] = F
    end
    return out, w0, eF, nF, stops
end

println("=== ADV real axis, second engine (Julia BigFloat 320 bits, Taylor recursion in omega) ===")
for (M, hmax) in [(60, 0.25), (80, 0.125)]
    t0 = time()
    out, w0, eF, nF, stops = run(3, 44, hmax, M, [10, 8, 6, 5, 4])
    println("SU(3), start w_s = 44 (smallest term $(Float64(eF)) at n = $nF), order $M, hmax $hmax, ", round(time() - t0, digits=1), " s")
    for s in stops[1:end-1]
        println("   w = ", Float64(s), ":  F_A^- = ", string(out[s])[1:50])
    end
    Fw0 = out[stops[end]]
    println("   F_A^-(w0 + 1e-45)/w0 = ", string(Fw0 / w0)[1:50])
    println("   S(w0)/(a^2 zeta2) = -12 C_F w0 F = ", string(-12 * (B(4) / 3) * w0 * Fw0)[1:50])
end
println("PARI (adv_real.gp): F_A^-(w0)/w0 = -0.04936525749845101585643226570974618405552666277662143387");
println("T26:                F_A^-(w0)/w0 = -0.049365257498451015856432,  S(w0) = 8.4250039464023067061644")


==> anc/numbers/deposit/T26/adv/adv_real_gp.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
=== ADV real axis (PARI/GP, Taylor-Picard in s = sqrt(w^2 - w0^2)), units a = 1 ===
SU(3), start w_s = 44 (smallest asymptotic term of F_A^- 5.96357623529648332383118710157653319496095930270275514280576575609424081604754292357992605 E-73 at n = 162), Taylor order 48, step 0.250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000, 5 s
   w = 10.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0355562060746226011153911456991650241289239381053121094873154540835189647272899898839021921   F_A^+ = -0.0315293983979922262161005711612194051793179827543813296575565307533513876186955427286974231
   w = 8.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0459136442460712489752755335249195297155218003530841088213107813751793370457237048359433934   F_A^+ = -0.0383851434577561467851260460980154967122247032532229165320687149783357021837134817841939951
   w = 6.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0652469858553688319497079273894787994586890701957086940254289521828127355621692793610326606   F_A^+ = -0.0487167690394335660395481305179527354040842887838599190301280064469549101983879313641298431
   w = 5.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0829577736453389964901987241166195220266736087901762569215576122062515858067133231651932591   F_A^+ = -0.0560459329062446358564361358583319332375874702475196095869968134522898306898164523761202087
   w = 4.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.114309926856137527842002353539049685046312874509443009182760492740797468337145908154830182   F_A^+ = -0.0656541257526684815076668197130183167403880017287972319022329353699486145780058699395250619
   w = 3.26598632371090413092971209960785518928792997420889350457692342300128050327642003538647924:  F_A^-(w) = -0.161226255856408176952621684355533420826640967860424730034718730737074785821670862953258947   F_A^+ = -0.0747716129138063724485865459906770301076537167912582782064011344770769598438003755795149246
   F_A^-(w0)/w0 = -0.0493652574984510158564322657097461840555266627766214338762530890395837495060772767840386821
   S(w0)/(a^2 zeta2) = -12 C_F w0 F_A^-(w0) = 8.42500394640230670616444001446334874547655044721005804821386052942229324903718857114260174
   min Q on [w0, 44] = 0.334614887639141312638160347717664642308957756187917835739122790414269812191884939999933166  (analytic lower bound 0.229166666666666666666666666666666666666666666666666666666666666666666666666666666666666667);  max F_A^- = -0.00764670888185645442750119271746115189640645641610268235123223286205218658074333415795200347;  band violations of F_A^+: 0
SU(3), start w_s = 44 (smallest asymptotic term of F_A^- 5.96357623529648332383118710157653319496095930270275514280576575609424081604754292357992605 E-73 at n = 162), Taylor order 64, step 0.125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000, 16 s
   w = 10.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0355562060746226011153911456991650241289239381053121094873154540835189647272899898914399077   F_A^+ = -0.0315293983979922262161005711612194051793179827543813296575565307533513876186955427010157855
   w = 8.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0459136442460712489752755335249195297155218003530841088213107813751793370457529954168283691   F_A^+ = -0.0383851434577561467851260460980154967122247032532229165320687149783357021837139106683623017
   w = 6.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0652469858553688319497079273894787994586890701957086940254289521828128129118223393206515363   F_A^+ = -0.0487167690394335660395481305179527354040842887838599190301280064469549088057837931731587956
   w = 5.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.0829577736453389964901987241166195220266736087901762569215576122066118286357953941241655852   F_A^+ = -0.0560459329062446358564361358583319332375874702475196095869968134522851843168785629928533211
   w = 4.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000:  F_A^-(w) = -0.114309926856137527842002353539049685046312874509443009182760486424932700767429415979914247   F_A^+ = -0.0656541257526684815076668197130183167403880017287972319022329353987496153938405361086471868
   w = 3.26598632371090413092971209960785518928792997420889350457692342300128050327642003538647924:  F_A^-(w) = -0.161226255856408176952621684355533420826640967860424730032047543769937600494062266329481224   F_A^+ = -0.0747716129138063724485865459906770301076537167912582782063654737756298649398828378817435904
   F_A^-(w0)/w0 = -0.0493652574984510158564322657097461840555266627766214338754352084049514192941295219365277485
   S(w0)/(a^2 zeta2) = -12 C_F w0 F_A^-(w0) = 8.42500394640230670616444001446334874547655044721005804807427556777837555953143841050073574
   min Q on [w0, 44] = 0.334607590741959823858540749990505417873891201948849403105382643049240954563612243804312565  (analytic lower bound 0.229166666666666666666666666666666666666666666666666666666666666666666666666666666666666667);  max F_A^- = -0.00762482743118899979390852303636047143443740047509922696421363060541008732084137478504004117;  band violations of F_A^+: 0
   difference of the two runs at the recorded points: [7.537715528606224322 E-84, 2.92905808849756563766755356182541417575 E-77, 7.7349653059959618875634428320012056924 E-71, 3.60242829082070958972326153284039230501 E-67, 6.3158647675697164921749159341399887988 E-63, 2.671186967137185327608596623777722723910645231280682749969 E-57]
T26 values: F_A^-(w0)/w0 = -0.049365257498451015856432, S(w0) = 8.4250039464023067061644 a^2 zeta2
T26 ODE values used for the Borel comparison (t26_borel_py.out, Pade [140/140]): w=5 -0.08295777364533899649019872411661952202667, w=10 -0.03555620607462260111539114569916502412892
--- other groups: min Q, lower bound, max F_A^-, F_A^-(w0)/w0
  SU(2): w_s = 36.7695526217004712688439068294521500428114687598006499025936731877590444400147830101100759 (smallest term 1.15628484883610745548226460286036731560618384071940291161031878708660865998422202390021483 E-76), min Q = 0.502245738994220766235781566499672376034914010833282758887970360179409711679486446078113814 > bound 0.500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000: 1;  max F_A^- = -0.0137283323347449326670745785470986327407038588368034367341389946790464243615931911242697224;  band violations 0;  F_A^-(w0)/w0 = -0.134492263784260491312203365249968307624324885965509008331092726479493543096164763933290589
  SU(4): w_s = 52.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (smallest term 2.15692995734428990213693633690756050800523941663626033063303254083076235470201336941351681 E-76), min Q = 0.250842182277623714197440993474008028620842021221522323087293882542491401439020560227149754 > bound 0.150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000: 1;  max F_A^- = -0.00484191492071636106107175963148443879981324446970560465536962138434301687342325162386655770;  band violations 0;  F_A^-(w0)/w0 = -0.0261203758485969197948117080491941392859845535669064638917390293090001668045658173808567992
  SU(5): w_s = 58.1377674149945321066385153870131821214560773498996688310433283806735440665829273847747746 (smallest term 1.63118750755850467139202403556472520645167260572349185548492676150825518623482756923695586 E-76), min Q = 0.200646607737734852216471618264321410376881959493273112711129118568994100215658046096050412 > bound 0.112500000000000000000000000000000000000000000000000000000000000000000000000000000000000000: 1;  max F_A^- = -0.00346283424850928855593595429822831872289004131887922718859492161970476939948682313640785413;  band violations 0;  F_A^-(w0)/w0 = -0.0162645499850516157859861499247379318594629734321129201475812906422634255714562293623683598
  SU(6): w_s = 63.6867333123626305531293859423531761911146344970734233392500067485249698138901906900363453 (smallest term 1.27098030254406779182135407372009955780151868788681294316918240455856310804557512482744184 E-76), min Q = 0.167193152529472873781467496354611791797061365388634857964426306981821315698798656101531190 > bound 0.0904761904761904761904761904761904761904761904761904761904761904761904761904761904761904762: 1;  max F_A^- = -0.00263333163593395156715442255121650050406360226429446321943173669461189506324055875847266578;  band violations 0;  F_A^-(w0)/w0 = -0.0111301420011297961806050629910318337126753407198088782381375305600666503371069170614011574
  SU(8): w_s = 73.5391052434009425376878136589043000856229375196012998051873463755180888800295660202201518 (smallest term 8.42367870190650074803516317277671474529378643208472280977353048467861965584404653564228246 E-77), min Q = 0.125385567028770144066334930164574089728378869032915334696280460845010457103080618472145298 > bound 0.0654761904761904761904761904761904761904761904761904761904761904761904761904761904761904762: 1;  max F_A^- = -0.00170958429299637309046924709955147913254870757326115826599079413950916388855368560164682469;  band violations 0;  F_A^-(w0)/w0 = -0.00617084651768270450615520723089914842379318431829697800638842635217806246149623750511683161
  SU(10): w_s = 82.2192191643778626319712321552506818767084336224556374982951261726074554046201937549504508 (smallest term 6.07732294924866952835355662033076315390944616801404380033946229065847388217876713685420456 E-77), min Q = 0.100304958387498807790662115440434854297520168156315627880146054093896370174723096715851813 > bound 0.0515151515151515151515151515151515151515151515151515151515151515151515151515151515151515152: 1;  max F_A^- = -0.00122289570167975027795246242825976970890972441690447459673422228438337482069990333950818346;  band violations 0;  F_A^-(w0)/w0 = -0.00392319507240087234803138062683811263265265116903549409802163362562143929934516247562784970


==> anc/numbers/deposit/T26/adv/adv_real_jl.out <==
=== ADV real axis, second engine (Julia BigFloat 320 bits, Taylor recursion in omega) ===
SU(3), start w_s = 44 (smallest term 5.963576235296483e-73 at n = 162), order 60, hmax 0.25, 2.3 s
   w = 10.0:  F_A^- = -0.03555620607462260111539114569916502412892393810
   w = 8.0:  F_A^- = -0.04591364424607124897527553352491952971552180035
   w = 6.0:  F_A^- = -0.06524698585536883194970792738947879945868907019
   w = 5.0:  F_A^- = -0.08295777364533899649019872411661952202667360879
   w = 4.0:  F_A^- = -0.11430992685613752784200235353904968504631266435
   F_A^-(w0 + 1e-45)/w0 = -0.04936525749845101585643226570974618405552650954
   S(w0)/(a^2 zeta2) = -12 C_F w0 F = 8.425003946402306706164440014463348745476524294997
SU(3), start w_s = 44 (smallest term 5.963576235296483e-73 at n = 162), order 80, hmax 0.125, 2.8 s
   w = 10.0:  F_A^- = -0.03555620607462260111539114569916502412892393810
   w = 8.0:  F_A^- = -0.04591364424607124897527553352491952971552180035
   w = 6.0:  F_A^- = -0.06524698585536883194970792738947879945868907019
   w = 5.0:  F_A^- = -0.08295777364533899649019872411661952202667360879
   w = 4.0:  F_A^- = -0.11430992685613752784200235353904968504631287450
   F_A^-(w0 + 1e-45)/w0 = -0.04936525749845101585643226570974618405552666274
   S(w0)/(a^2 zeta2) = -12 C_F w0 F = 8.425003946402306706164440014463348745476550441398
PARI (adv_real.gp): F_A^-(w0)/w0 = -0.04936525749845101585643226570974618405552666277662143387
T26:                F_A^-(w0)/w0 = -0.049365257498451015856432,  S(w0) = 8.4250039464023067061644


==> anc/numbers/deposit/T26/adv/adv_symbolic.wl <==
(* ADV check of T26: symbolic identities, written independently.  Engine: Wolfram Engine 15, one kernel.
   Units: general a, N = nc (SU(nc)). *)
$AllowInternet = False; $HistoryLength = 0;
pr[s__] := Print[s];
CF = (nc^2 - 1)/(2 nc);

(* 1. The Riccati equation for F_A^- read off eq. (system) at double-log accuracy, kappa = +1:
      w F = 2 a bA + 2 a nc (F' + F/w) + F^2 + 2 a (2/w) (TA1 F1 + TAA G),  bA = -1/(2nc), TA1 = -1/nc, TAA = 2/nc - nc/2 *)
bA = -1/(2 nc); TA1 = -1/nc; TAA = 2/nc - nc/2;
ricD = w F[w] - (2 a bA + 2 a nc (F'[w] + F[w]/w) + F[w]^2 + 2 a (2/w) (TA1 F1[w] + TAA G[w]));
(* T26 form: 2 a nc F' = w F - 2 a nc F/w - F^2 + Q, Q = a/nc + 4a/(nc w) F1 + 2a(nc^2-4)/(nc w) G *)
Qdef = a/nc + 4 a/(nc w) F1[w] + 2 a (nc^2 - 4)/(nc w) G[w];
t26form = 2 a nc F'[w] - (w F[w] - 2 a nc F[w]/w - F[w]^2 + Qdef);
pr["1. eq.(system) Riccati for F_A^- equals the T26 form (E-4): ", Simplify[ricD + t26form] === 0];

(* 2. Linearization F = 2 a nc u'/u gives the numbers.tex nmLinearEq (times a factor) *)
lin = 4 a^2 nc^2 w u''[w] - 2 a nc (w^2 - 2 a nc) u'[w] - (a/nc) (w + 4 F1[w] + 2 (nc^2 - 4) G[w]) u[w];
sub = t26form /. {F -> Function[x, 2 a nc u'[x]/u[x]]};
pr["2. F = 2a nc u'/u in the T26 Riccati gives nmLinearEq / (w u): ", Simplify[sub - lin/(w u[w])] === 0];

(* 3. Wronskian of lin: W' = -(coefficient of u')/(coefficient of u'') W *)
pW = -(-2 a nc (w^2 - 2 a nc))/(4 a^2 nc^2 w);
pr["3. W'/W = ", Simplify[pW], "  equals w/(2 a nc) - 1/w: ", Simplify[pW - (w/(2 a nc) - 1/w)] === 0,
   ";  W = exp(w^2/(4 a nc))/w solves it: ", Simplify[D[Exp[w^2/(4 a nc)]/w, w] - pW Exp[w^2/(4 a nc)]/w] === 0];
(* u + C v: F_new - F = 2 a nc C W/(u (u + C v)) with W = u v' - u' v *)
pr["   F(u + C v) - F(u) = 2 a nc C (u v' - u' v)/(u (u + C v)): ",
   Simplify[2 a nc (uu' + cc vv')/(uu + cc vv) - 2 a nc uu'/uu - 2 a nc cc (uu vv' - uu' vv)/(uu (uu + cc vv))] === 0];
(* large-w behavior: power solution u ~ w^alpha, alpha from the leading terms *)
lead = Coefficient[Expand[(lin /. {u -> Function[x, x^al]}) /. {F1[w] -> 0, G[w] -> 0}]/w^(al), w, 1];
pr["   power solution at large w: leading balance gives alpha = ", Solve[lead == 0, al],
   " (so F = 2 a nc alpha/w = -a/(nc w), matching d_1 = -1/nc)"];

(* 4. F_A^+ band: 2 a nc G' = w G - G^2 + a/nc; slopes at the edges *)
Gp[g_] := (w g - g^2 + a/nc)/(2 a nc);
pr["4. slope at G = 0: ", Simplify[Gp[0]], ";  slope at G = -a/(nc w): ", Simplify[Gp[-a/(nc w)]],
   ";  slope of the lower edge: ", D[-a/(nc w), w],
   ";  difference (must be < 0): ", Simplify[Gp[-a/(nc w)] - D[-a/(nc w), w]]];
(* series of F_A^+: substitute the truncated series and read off c1, c2 order by order *)
ser = cc1 a/w + cc2 a^2/w^3;
res = Expand[w^3 (2 a nc D[ser, w] - (w ser - ser^2 + a/nc))];
e1 = Coefficient[Coefficient[res, a, 1], w, 3]; s1 = Solve[e1 == 0, cc1][[1]];
e2 = Coefficient[Coefficient[res /. s1, a, 2], w, 1]; s2 = Solve[e2 == 0, cc2][[1]];
pr["   F_A^+ = c1 a/w + c2 a^2/w^3 + ...: c1 = ", cc1 /. s1, ", c2 = ", Simplify[cc2 /. s2], "  (T26: -1/nc and 2 + 1/nc^2)"];

(* 5. Lower bound on Q for w >= w0 = Sqrt[8 a CF], with F1 > 0 and G > -a/(nc w), nc^2 >= 4 *)
Qlow = a/nc + 2 a (nc^2 - 4)/(nc w) (-a/(nc w));
atw0 = Simplify[Qlow /. w -> Sqrt[8 a CF], a > 0 && nc > 1];
pr["5. Q > a/nc - 2 a^2 (nc^2-4)/(nc^2 w^2), at w = w0: ", Factor[atw0], ";  T26 value (a/nc)(nc^2+2)/(2(nc^2-1)): ",
   Simplify[atw0 - (a/nc) (nc^2 + 2)/(2 (nc^2 - 1))] === 0, ";  increasing in w for nc >= 2: ", Simplify[D[Qlow, w] >= 0, a > 0 && w > 0 && nc >= 2]];
pr["   SU(3) value: ", N[(1/3) (11)/(16), 10]];

(* 6. Symbolic recursion: S_{n+1} = -12 CF d_n for n = 2..5 against numbers.tex closed forms *)
nmax = 6;
f[1] = 2 CF; c[1] = -1/nc; d[1] = -1/nc;
Do[
  f[n] = Sum[f[k] f[n - k], {k, 1, n - 1}];
  c[n] = Together[-2 nc (2 n - 3) c[n - 1] + Sum[c[k] c[n - k], {k, 1, n - 1}]];
  d[n] = Together[-4 nc (n - 2) d[n - 1] + Sum[d[k] d[n - k], {k, 1, n - 1}] - 4/nc f[n - 1] - 2 (nc^2 - 4)/nc c[n - 1]],
  {n, 2, nmax}];
closed = {6 (nc^2 - 1) (2 nc^2 + 3)/nc^3, -12 (nc^2 - 1) (19 nc^2 + 5)/nc^4,
   -6 (nc^2 - 1) (16 nc^6 - 352 nc^4 - 244 nc^2 - 19)/nc^5, 12 (nc^2 - 1) (226 nc^8 - 2488 nc^6 - 2148 nc^4 - 435 nc^2 + 1)/nc^6};
Do[pr["6. S_", n + 1, " - numbers.tex closed form = ", Simplify[-12 CF d[n] - closed[[n - 1]]]], {n, 2, 5}];
pr["   S_2 = ", Factor[-12 CF d[1]], " vs nmStwoOwn 12 CF (CA - 2 CF) = ", Factor[12 CF (nc - 2 CF)]];
pr["   f_n = (2CF)^n Cat_{n-1}: ", Table[Simplify[f[n] - (2 CF)^n CatalanNumber[n - 1]], {n, 1, 6}]];


==> anc/numbers/deposit/T26/adv/adv_symbolic_wl.out <==
1. eq.(system) Riccati for F_A^- equals the T26 form (E-4): True
2. F = 2a nc u'/u in the T26 Riccati gives nmLinearEq / (w u): True
3. W'/W = -w^(-1) + w/(2*a*nc)  equals w/(2 a nc) - 1/w: True;  W = exp(w^2/(4 a nc))/w solves it: True
   F(u + C v) - F(u) = 2 a nc C (u v' - u' v)/(u (u + C v)): True
   power solution at large w: leading balance gives alpha = {{al -> -1/2*1/nc^2}} (so F = 2 a nc alpha/w = -a/(nc w), matching d_1 = -1/nc)
4. slope at G = 0: 1/(2*nc^2);  slope at G = -a/(nc w): -1/2*a/(nc^3*w^2);  slope of the lower edge: a/(nc*w^2);  difference (must be < 0): -1/2*(a + 2*a*nc^2)/(nc^3*w^2)
   F_A^+ = c1 a/w + c2 a^2/w^3 + ...: c1 = -nc^(-1), c2 = 2 + nc^(-2)  (T26: -1/nc and 2 + 1/nc^2)
5. Q > a/nc - 2 a^2 (nc^2-4)/(nc^2 w^2), at w = w0: (a*(2 + nc^2))/(2*(-1 + nc)*nc*(1 + nc));  T26 value (a/nc)(nc^2+2)/(2(nc^2-1)): True;  increasing in w for nc >= 2: True
   SU(3) value: 0.22916666666666666666666666666666666666`10.
6. S_3 - numbers.tex closed form = 0
6. S_4 - numbers.tex closed form = 0
6. S_5 - numbers.tex closed form = 0
6. S_6 - numbers.tex closed form = 0
   S_2 = (6*(-1 + nc)*(1 + nc))/nc^2 vs nmStwoOwn 12 CF (CA - 2 CF) = (6*(-1 + nc)*(1 + nc))/nc^2
   f_n = (2CF)^n Cat_{n-1}: {0, 0, 0, 0, 0, 0}


==> anc/numbers/deposit/T26/adv/run_all_adv.sh <==
#!/bin/bash
# ADV check of T26: rebuild every output of this folder. At most one Wolfram kernel; approximate times on this machine.
set -e
cd "$(dirname "$0")"
export JULIA_DEPOT_PATH=${JULIA_DEPOT_PATH:-/tmp/adv_julia_depot:}
julia adv_coeffs.jl > adv_coeffs_jl.out 2>&1                 # 10 s; writes adv_su3_D_julia.txt
wolfram -script adv_symbolic.wl > adv_symbolic_wl.out 2>&1     # 10 s
gp -q adv_real.gp < /dev/null > adv_real_gp.out 2>&1           # 75 s
julia adv_real.jl > adv_real_jl.out 2>&1                       # 6 s
gp -q adv_contour.gp < /dev/null > adv_contour_gp.out 2>&1     # 3 min (reads adv_contour_lib.gp)
gp -q adv_contour_ctrl.gp < /dev/null > adv_contour_ctrl_gp.out 2>&1    # 30 s
gp -q adv_contour_ctrl2.gp < /dev/null > adv_contour_ctrl2_gp.out 2>&1  # 2.5 min
julia adv_contour.jl > adv_contour_jl.out 2>&1                 # 16 s
julia adv_borel.jl > adv_borel_jl.out 2>&1                     # 20 s
gp -q adv_pade.gp < /dev/null > adv_pade_gp.out 2>&1           # 5 s
gp -q adv_pade_laplace.gp < /dev/null > adv_pade_laplace_gp.out 2>&1    # 2 s
sha256sum adv_* run_all_adv.sh > SHA256SUMS


==> anc/numbers/deposit/T26/run_all.sh <==
#!/bin/bash
# T26 (step 8, d15): rebuild every output of this folder. One Wolfram kernel at a time.
# Approximate times on this machine: coeffs.gp 2 min, coeffs.py 30 s, realaxis.py 4 min, realaxis.wl 5 min,
# contour.py 5 s, contour.wl 5 s, borel.gp 45 s, borel.py 15-25 min, signs.gp 10 s.
set -e
cd "$(dirname "$0")"
gp -q t26_coeffs.gp  < /dev/null > t26_coeffs_pari.out 2>&1      # writes t26_su3_coeffs_pari.txt (needed below)
python3 -B t26_coeffs.py > t26_coeffs_py.out 2>&1
gp -q t26_signs.gp < /dev/null > t26_signs.out 2>&1
python3 -B t26_realaxis.py > t26_realaxis_py.log 2>&1              # also writes t26_realaxis_py.out
wolfram -script t26_realaxis.wl > t26_realaxis_wl.out 2>&1
python3 -B t26_contour.py > /dev/null 2> t26_contour_py.err        # writes t26_contour_py.out, .json
wolfram -script t26_contour.wl > t26_contour_wl.out 2>&1
python3 -B t26_halfdisk.py > /dev/null
python3 -B t26_zeroloc.py > /dev/null
gp -q t26_borel.gp < /dev/null > t26_borel_pari.out 2>&1
python3 -B t26_borel.py > t26_borel_py.log 2>&1                    # writes t26_borel_py.out, .json
sha256sum t26_* run_all.sh > SHA256SUMS


==> anc/numbers/deposit/T26/t26_borel.gp <==
\\ T26 (step 8, d15): Borel transform of the F_A^- series, engine 1 of 2 (PARI/GP, conformal mapping).
\\ Units a = 1, x = 1/omega^2:  F_A^-(omega)/omega ~ sum_{n>=1} d_n x^n,
\\   B(t) = sum_{n>=1} d_n t^(n-1)/(n-1)!,   F_A^-/omega = int_0^oo dt exp(-omega^2 t) B(t)   (Borel sum).
\\ The series of B converges for |t| < 1/(4N) (nearest singularity at t = -1/(4N)).
\\ Continuation: t = z/(N(1-z)^2) maps |z| < 1 onto the t plane cut along (-oo, -1/(4N)]; B is re-expanded
\\ in z with exact rational coefficients, B = sum_m b_m z^m, m <= K.
\\ Input: the exact integers N^n d_n of t26_su3_coeffs_pari.txt (written by t26_coeffs.gp).
default(parisizemax, 4*10^9);
default(realprecision, 150);
Nc = 3; CF = 4/3;
\\ read the file line by line: each line is "n N^n d_n N^n c_n N^n f_n"
rd() = { my(v = externstr("cat t26_su3_coeffs_pari.txt"), out = vector(#v)); for (i = 1, #v, out[i] = strsplit(v[i], " ")); out; }
{
  R = rd(); M = #R; if (M != 2000, error("expected 2000 lines in t26_su3_coeffs_pari.txt, found ", M));
  beta = vector(M, n, eval(R[n][2]) / Nc^n / (n-1)!);    \\ d_n/(n-1)!
  print("read ", M, " coefficients; d_1..d_4 = ", vector(4, n, beta[n]*(n-1)!));
}
\\ conformal re-expansion  b_m = sum_{k=0}^{m} beta_{k+1} N^(-k) binom(m+k-1, m-k)   (the k = 0 term only for m = 0)
Kmax = 1400;
{
  b = vector(Kmax+1);
  b[1] = beta[1];
  for (m = 1, Kmax, b[m+1] = sum(k = 1, m, beta[k+1] * Nc^(-k) * binomial(m+k-1, m-k)));
  print("conformal coefficients b_m, |b_m| at m = 10, 100, 400, 800, 1400: ",
        vector(5, i, abs(b[[10,100,400,800,1400][i]+1])*1.));
}
bf = 0;
Bz(z, K) = { my(s = 0.); if (bf == 0, bf = b*1.); forstep (m = K, 0, -1, s = s*z + bf[m+1]); s; }
tz(z) = z/(Nc*(1-z)^2);
zt(t) = (sqrt(1+4*Nc*t) - 1)/(sqrt(1+4*Nc*t) + 1);
dtdz(z) = (1+z)/(Nc*(1-z)^3);
\\ (1) the series of B itself inside its disk against the conformal form
{
  my(t = 1/20, s1 = sum(n = 1, M, beta[n]*t^(n-1)*1.));
  print("check at t = 1/20 (inside the disk): direct series ", s1, "  conformal ", Bz(zt(t), Kmax));
}
\\ (2) growth of B along the positive axis: log B(t) - (32/3) t ; convergence in K
{
  print("B(t) on the positive axis (K = 1000 and K = 1400):");
  foreach([1, 2, 3, 4, 5, 6, 7, 8], t,
    my(z = zt(t), B1 = Bz(z, 1000), B2 = Bz(z, 1400));
    print("  t = ", t, "  z = ", z*1., "  B = ", B2, "  |B_1000 - B_1400| = ", abs(B1-B2),
          "  log|B| - 8C_F t = ", log(abs(B2)) - 8*CF*t));
}
\\ fit log|B| = sigma t + gamma log t + c + e/t  on t = 3..8 (4 unknowns from 4 points and a check point)
{
  my(ts = [4, 5, 6, 8], Y = vector(4, i, log(abs(Bz(zt(ts[i]), 1400)))), A, sol);
  A = matrix(4, 4, i, j, [ts[i], log(ts[i]), 1, 1/ts[i]][j]);
  sol = matsolve(A, Y~);
  print("fit log|B| = sigma t + gamma log t + c + e/t at t = 4,5,6,8: sigma = ", sol[1], " (8C_F = ", 8*CF*1., "), gamma = ", sol[2]);
  my(ts2 = [3, 4, 5, 6], Y2 = vector(4, i, log(abs(Bz(zt(ts2[i]), 1400)))));
  A = matrix(4, 4, i, j, [ts2[i], log(ts2[i]), 1, 1/ts2[i]][j]);
  sol = matsolve(A, Y2~);
  print("   same at t = 3,4,5,6: sigma = ", sol[1], ", gamma = ", sol[2]);
  print("   sign of B(t) at t = 1..8: ", vector(8, t, sign(Bz(zt(t), 1400))));
}
\\ (3) the Laplace integral at w = 4, 5, 6, 8, 10 against the ODE values of t26_realaxis.py (45 digits)
ode = [[4, -0.114309926856137527842002353539049685], [5, -0.08295777364533899649019872411661952203], [6, -0.06524698585536883194970792738947879946], [8, -0.04591364424607124897527553352491952972], [10, -0.03555620607462260111539114569916502413]];
{
  print("Laplace integral int_0^oo exp(-w^2 t) B(t) dt, times w, against the ODE value of F_A^-(w):");
  foreach(ode, pr,
    my(w = pr[1], Fode = pr[2], zmax, L1, L2, t1);
    \\ cut where exp(-(w^2 - 8C_F) t) < 1e-40
    t1 = 95/(w^2 - 8*CF); zmax = zt(t1);
    L1 = w*intnum(z = 0, zmax, exp(-w^2*tz(z))*Bz(z, 1000)*dtdz(z));
    L2 = w*intnum(z = 0, zmax, exp(-w^2*tz(z))*Bz(z, 1400)*dtdz(z));
    print("  w = ", w, ": t_max = ", t1*1., " (z_max = ", zmax*1., ")  Borel sum = ", L2,
          "   |K=1000 - K=1400| = ", abs(L1-L2), "   |Borel - ODE| = ", abs(L2 - Fode)));
}
\\ (4) where does the conformal series converge?  radius estimate from the coefficients
{
  my(r = vector(6, i, my(m = [200, 400, 600, 800, 1000, 1400][i]); abs(b[m+1])^(-1/m)*1.));
  print("|b_m|^(-1/m) at m = 200, 400, 600, 800, 1000, 1400: ", r);
}


==> anc/numbers/deposit/T26/t26_borel.py <==
#!/usr/bin/env python3
"""T26 (step 8, d15): Borel transform of the F_A^- series, engine 2 of 2 (Python mpmath, Pade approximants).

Units a = 1, x = 1/omega^2, F_A^-/omega ~ sum d_n x^n,  B(t) = sum d_n t^(n-1)/(n-1)!,
F_A^-/omega = int_0^oo exp(-omega^2 t) B(t) dt.
The coefficients d_n are recomputed here with an integer recursion (fourth implementation) and compared
with the PARI export. B is continued by diagonal Pade approximants [M/M] in t; their poles show where the
singularities of B lie, and the Laplace integral of the Pade form is compared with the ODE values.
"""
import mpmath as mp
import time, json

def coeffs(N, nmax):
    f = [0]*(nmax+1); c = [0]*(nmax+1); d = [0]*(nmax+1)
    f[1] = N*N-1; c[1] = -1; d[1] = -1
    for n in range(2, nmax+1):
        f[n] = sum(f[k]*f[n-k] for k in range(1, n))
        c[n] = 2*N*N*(3-2*n)*c[n-1] + sum(c[k]*c[n-k] for k in range(1, n))
        d[n] = -4*N*N*(n-2)*d[n-1] + sum(d[k]*d[n-k] for k in range(1, n)) - 4*f[n-1] - 2*(N*N-4)*c[n-1]
    return d

ODE = {4: '-0.114309926856137527842002353539049685', 5: '-0.08295777364533899649019872411661952203',
       6: '-0.06524698585536883194970792738947879946', 8: '-0.04591364424607124897527553352491952972',
       10: '-0.03555620607462260111539114569916502413'}

def main():
    lines = []
    def report(s):
        print(s, flush=True); lines.append(s)
    N = 3; nmax = 401
    dt = coeffs(N, nmax)
    rows = [l.split() for l in open('t26_su3_coeffs_pari.txt') if l.strip()]
    mism = sum(1 for r in rows[:nmax] if int(r[1]) != dt[int(r[0])])
    report(f'integer recursion vs PARI export, n <= {nmax}: {mism} mismatches')
    res = {}
    sigma = mp.mpf(32)/3          # 8 C_F in SU(3)
    CONF = {1: '-27.2906514461430956984857099804978387984846648898570283076006', 2: '-165859.611934593500209811459147794042306756684404193470831330878',
            3: '-2464907990.44477132514827420276282100093090455846833189380686595', 4: '-50434015895654.1616998602889344574907863761573018283799195418691943644640054'}
    def pade_info(coef, M, tag):
        p, q = mp.pade(coef, M, M)
        P = lambda t: mp.polyval(p[::-1], t); Q = lambda t: mp.polyval(q[::-1], t)
        rq = mp.polyroots(q[::-1], maxsteps=500, extraprec=2*mp.mp.dps)
        rp = mp.polyroots(p[::-1], maxsteps=500, extraprec=2*mp.mp.dps)
        dq = [k*q[k] for k in range(1, len(q))]
        good = []; doublets = 0
        for r in rq:
            res_ = P(r)/mp.polyval(dq[::-1], r)
            zd = min(abs(z - r) for z in rp)
            if zd < mp.mpf(10)**-12 * max(1, abs(r)):     # Froissart doublet: pole cancelled by a zero
                doublets += 1; continue
            good.append((r, res_))
        return P, Q, good, doublets
    for M, dps in ((60, 300), (100, 450), (140, 600)):
        mp.mp.dps = dps
        beta = [mp.mpf(dt[n+1])/mp.mpf(N)**(n+1)/mp.factorial(n) for n in range(2*M+1)]   # B = sum beta_k t^k
        t0 = time.time()
        P, Q, good, nd = pade_info(beta, M, 'B')
        near = min(good, key=lambda x: abs(x[0]))
        negreal = sorted([r for r, _ in good if mp.re(r) < 0 and abs(mp.im(r)) < 1e-6*abs(r)], key=lambda r: -mp.re(r))
        offaxis = sorted([(r, rr) for r, rr in good if not (mp.re(r) < 0 and abs(mp.im(r)) < 1e-6*abs(r))], key=lambda x: abs(x[0]))
        report(f'--- Pade [{M}/{M}] of B(t) at {dps} digits ({time.time()-t0:.1f} s): {nd} Froissart doublets removed;'
               f' nearest pole t = {mp.nstr(near[0], 12)} (-1/(4N) = -0.0833333333333)')
        report(f'   poles on the negative real axis: {len(negreal)}, from {mp.nstr(mp.re(negreal[0]), 10)} to {mp.nstr(mp.re(negreal[-1]), 6)};'
               f' poles off the negative axis: {len(offaxis)}, nearest to the origin at t = {mp.nstr(offaxis[0][0], 8)}' if offaxis else '')
        # plain Pade on the positive axis
        report('   B_Pade(t) at t = 1, 2, 3, 4 relative to the conformal values of t26_borel.gp: '
               + ', '.join(mp.nstr(P(t)/Q(t)/mp.mpf(CONF[t]) - 1, 3) for t in (1, 2, 3, 4)))
        # modified transform Bt = exp(-sigma t) B(t): Taylor coefficients by the Cauchy product
        bt = [sum(beta[j]*(-sigma)**(k-j)/mp.factorial(k-j) for j in range(k+1)) for k in range(2*M+1)]
        t0 = time.time()
        Pt, Qt, goodt, ndt = pade_info(bt, M, 'Bt')
        nearpos = [x for x in goodt if mp.re(x[0]) > -0.05]
        nearpos = sorted(nearpos, key=lambda x: abs(mp.im(x[0])) + max(0, -mp.re(x[0])))
        report(f'   Pade [{M}/{M}] of exp(-8C_F t) B(t) ({time.time()-t0:.1f} s): {ndt} doublets removed; nearest pole to the positive axis: '
               + (f't = {mp.nstr(nearpos[0][0], 8)} (|res| {mp.nstr(abs(nearpos[0][1]), 3)})' if nearpos else 'none with Re t > -0.05'))
        report('   exp(-8C_F t) B(t) at t = 1, 2, 3, 4, 6, 8: ' + ', '.join(mp.nstr(Pt(t)/Qt(t), 16) for t in (1, 2, 3, 4, 6, 8))
               + ';  relative to conformal at t = 1..4: ' + ', '.join(mp.nstr(Pt(t)/Qt(t)*mp.exp(sigma*t)/mp.mpf(CONF[t]) - 1, 3) for t in (1, 2, 3, 4)))
        out = {}
        for w in (4, 5, 6, 8, 10):
            f = lambda t: mp.exp(-(w*w - sigma)*t)*Pt(t)/Qt(t)
            L = w*mp.quad(f, [0, 0.25, 1, 3, 8, 20, 60, mp.inf])
            out[w] = L
            report(f'   w = {w}: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = {mp.nstr(L, 40)}   |Pade - ODE| = {mp.nstr(abs(L - mp.mpf(ODE[w])), 3)}')
        res[M] = {str(w): mp.nstr(v, 45) for w, v in out.items()}
    json.dump(res, open('t26_borel_py.json', 'w'), indent=1)
    open('t26_borel_py.out', 'w').write('\n'.join(lines) + '\n')

if __name__ == '__main__':
    main()


==> anc/numbers/deposit/T26/t26_borel_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
[0;31m  *** externstr: Warning: increasing stack size to 16000000.[0m
[0;31m  *** externstr: Warning: increasing stack size to 32000000.[0m
[0;31m  ***   Warning: increasing stack size to 64000000.[0m
read 2000 coefficients; d_1..d_4 = [-1/3, -7/3, 352/27, -19063/81]
conformal coefficients b_m, |b_m| at m = 10, 100, 400, 800, 1400: [122.628578921458876663857390612556440647328551801414434126308403032734275822097458694127509944996893641630209486489613158550712844754656247650693783515, 902789239282770904571.750022718857687593347920723337994743042993441376429540622357163348635877618867817572522254488083998729755255652848580785203366321, 3757040574700543477307469741383294899464619701194868569427337.43192392873375253317178529120323990830731995646104679799268602275803886483039986555250876, 6633850530073886760068844937896572684443360423716712393508551062476114804389720249091454767264444897.01379984715457287200786173979463446413466164052118, 11824722511718306157852848735418935142535697413927725268089248415127964668930399420157306719145374905177519629588707923215886744516356709597246665564.5]
check at t = 1/20 (inside the disk): direct series -0.437664749289564077248663667103376367460519256257790372212156459941341911873166264849212184574165928638427902260933333920271788751737998474379638651944  conformal -0.437664749289564077248663667103376367460519256257790372212156459941341911873166264849212184574165928638427902260933333920271788751737998474379638651944
B(t) on the positive axis (K = 1000 and K = 1400):
  t = 1  z = 0.565741454089335117813463122088250675624783904359125631214924490628805508617831592465896819663584880387747636329322743270661553622550365382472830472185  B = -27.2906514461430956984857099804978387984846648898570283076006416575948213643982033935145093469978728544415578430209112382765758944826034221893832754347  |B_1000 - B_1400| = 7.3311810363984312958275779362961346875 E-131  log|B| - 8C_F t = -7.36012246099120498732773829308042938012261588290623736370967426541398563423144932306358563273049948912371084318100937330488187175475123142824456897268
  t = 2  z = 0.666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667  B = -165859.611934593500209811459147794042306756684404193470831330878213667605905265474237227307326083436367110442473960891183688902162938609893015849765742  |B_1000 - B_1400| = 2.746963206142297073864667331255240720665600386051760817867138250540528596274129600817268426241496 E-59  log|B| - 8C_F t = -9.31443633504754340867070923718785865736739040904059281170173349552095988652723000522074508932573242688369896565360860045824917889488472156916545113618
  t = 3  z = 0.717624303872321128388906430822107385439723883622977156310047052972981515260060542233162976224563963142725827727492713125914552051293891748220093410568  B = -2464907990.44477132514827420276282100093090455846833189380686595145990724492191601063057550024666080824878214120237936213642284858506838168620056211445  |B_1000 - B_1400| = 4.21299494079884971594962042542396644696539897188568807901168194403932236925928130382960770001528928026343013512256105954203675010053264 E-27  log|B| - 8C_F t = -10.3745796826471560023351797755151946929178985919166352743897064345609494084853870537492947016386537954672175674159779414315634691475177663625832216216
  t = 4  z = 0.750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000  B = -50434015895654.1616998602889344574907863761573018283799195418691943644640054088172888137027464183411109349695398994972065888521588997289833405021243110  |B_1000 - B_1400| = 9.09653537581004979306084941562968297565051651952826835200199507863812157254268757249489319232902432011017350402154135510407041487194976 E-8  log|B| - 8C_F t = -11.1149796847513365443598029575104018069280231530213343495450683323024319558606292546027238241423835976736675364331434367827999368480019462455366933527
  t = 5  z = 0.772991677469778186862342575474696619547723162111714556660758541326973813702109098185818898257766503493969945509419756250617848588305624968634709360252  B = -1223596063644981498.23139804815862574715476769446360840215734245662501782613907496713175965834955883469071452377492667020162506254879635665995075090001  |B_1000 - B_1400| = 1724596.01767492541682568838383616696350983843739427033094254143233168888875620805517588356277592094723892685457794429870857134381870035072739257494829  log|B| - 8C_F t = -11.6850075431787128539447549139935321520018114128214505132871954258899020393506252987284770551063647935136767016950988859305305518324956593290862013946
  t = 6  z = 0.790444340407846356448009768715563710150154018624075493280315242950787532796463933858861888052583071399982426313742475893064742314513479399297987875204  B = -33016222408911768642527.7710649698195807053183737260623337975507889312066618332466563083131621140385704394687827742113631394272137388853139080251719802  |B_1000 - B_1400| = 12763334746072780.6423259435433680323011715996954982556518954222125243485018678512276709307693624944603619560423579438048972521429305943764360316571618  log|B| - 8C_F t = -12.1487140182995886757686702417913547273298298825805518097542497067790199155037772858434721860223612685598401584845837304006170704499512918980659504963
  t = 7  z = 0.804296560540645540238041088529457305779837975030417523618863042727555451742812489029335854981112367501420480740979245615425603253654353042049052244973  B = -958133296143724441696799519.427918633506243918275301881471603928887615986433912584116097059180222326181444699634151123546021314681628058752193615127443  |B_1000 - B_1400| = 705698710271699635746889.827145166078946271941370271987801393800075549738628949147750492575611049907988154613899399535820575799048332956680669148459747  log|B| - 8C_F t = -12.5396375264930205777351114707643045610857353846476921759553919751848112504614845673545161806626498688427404900095300469927129516781692916272113819101
  t = 8  z = 0.815648795795914484963620595522549489964663827344942413089100947295074154506090028539724983664261963282539558356838558339206768672121938535730647442063  B = -29318090505950073627534789382451.8578367774145172759699816528381870457675057015743389287025795150605655124941525707133816840504624409148641028589308872  |B_1000 - B_1400| = 1531224981283507852593697616628.55703717268653292048581554139044363375790183921543099756163261096165407977168720293829736136065014649697996137800438441  log|B| - 8C_F t = -12.8775757946050902449299153241127934288393486632840642908816642045642398303143189196154634450905911835826681237322003769042498444030819888283710322300
fit log|B| = sigma t + gamma log t + c + e/t at t = 4,5,6,8: sigma = 10.6656900331866705065615601320930098772346602103153154114993577709676521259037694945217659542772936760062215109102456169511200222861366374419399744202 (8C_F = 10.6666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667), gamma = -2.48403969830034696660068129495265102794547737223324048563079413185328947450447389157715039000327756996278691563470166401485340341139467798129759118235
   same at t = 3,4,5,6: sigma = 10.6643949543080480264424892964161359394792441789205594360741458838827191909527616069804717018095295491923975148317839394579086297216743204712685018977, gamma = -2.47117606931604253540252384755400334948135189540975806015607223312600108885793506901088817707324274867623459446349724202771943867283823548825797177689
   sign of B(t) at t = 1..8: [-1, -1, -1, -1, -1, -1, -1, -1]
Laplace integral int_0^oo exp(-w^2 t) B(t) dt, times w, against the ODE value of F_A^-(w):
  w = 4: t_max = 17.8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (z_max = 0.872239991674827181258336282986539391552250585757793612748853118891630935238270633228417368970410775452499739549670496931429827931765983076201145593629)  Borel sum = -0.114309926856137527842002353524533874624122997367561030037930185215570966800349990261266848875760734032167199838439435205187634596307943842173845128646   |K=1000 - K=1400| = 9.0834240052681995730627095718951047732643682938244755817282510608263221095721167033390702412808353266427677181362958329611725389590474 E-25   |Borel - ODE| = 1.45158103758770026324389699620698147844290331996500097387331511242392659678328001615605647948123654036920561578261548713536935986642463 E-29
  w = 5: t_max = 6.62790697674418604651162790697674418604651162790697674418604651162790697674418604651162790697674418604651162790697674418604651162790697674418604651163 (z_max = 0.799481117401232116923908828783878533514824231093623663522145778825326052612628094552693684936403943200588686970471762898824053862384064537028951765767)  Borel sum = -0.0829577736453389964901987241166195220266736087824576078926929540770462709873893417374518197402158954676332917931819940491229069461313679081407690511606   |K=1000 - K=1400| = 4.4712101546884460961579385162818165153441638180157379530036265429411505535332501251418456301873047508371432985534447 E-48   |Borel - ODE| = 3.32639121754239210730704592295372901261065826254818025978410453236670820681800595087709305386863209185923094883938839614586008069102325 E-39
  w = 6: t_max = 3.75000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (z_max = 0.743007556305543638263797496594401373102411185603409411877768018574189854933906107117215958180607553589835554746811436951364449060628436260041545971006)  Borel sum = -0.0652469858553688319497079273894787994586890701733358651616637344313732248736869937058652313936938522238642473212338681336373986932504735121004124763072   |K=1000 - K=1400| = 1.677529456818666433621953073362593541494276563486221930133860124542800131603890924197565025025805 E-70   |Borel - ODE| = 1.31092982666413483833626556862677512631300629413476860630614777613575267876613186636260130674952648789958752369278226150618108583027891 E-39
  w = 8: t_max = 1.78125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (z_max = 0.650973381791239745704659319630383226047261997133654508301414377193931041484498929685867784569394353445964647183347251290709994552889557770626725789567)  Borel sum = -0.0459136442460712489752755335249195297155218002542464102426878463168880732611441133023393321870841818448571609214593401202157563103365018061945549546707   |K=1000 - K=1400| = 4.79151642136792585804000556749436972716 E-120   |Borel - ODE| = 4.47819974575358975731215368311192673885588669766066781291581815514283907854065987978424368966349819380544504532934346106904757559158163 E-39
  w = 10: t_max = 1.06343283582089552238805970149253731343283582089552238805970149253731343283582089552238805970149253731343283582089552238805970149253731343283582089552 (z_max = 0.575336236906001204785005400619470120248072756398122627708473848185706498340299205100511448306054816378216195334521244074108670655060788365329501251244)  Borel sum = -0.0355562060746226011153911456991650241289239377908925732955656312537826814292697560719350433391899455946704246487154762407071862663424584401642547249306   |K=1000 - K=1400| = 0.E-155   |Borel - ODE| = 1.07606220910742670443436874621731857073024392806495666081005440532957535128452375929281373365754155983574527506935053337695437364363318 E-39
|b_m|^(-1/m) at m = 200, 400, 600, 800, 1000, 1400: [0.659860296880961947505085165661257661920270889722979111779687116125245803737935724690345463377988020555654046442236142758370796515245680108918022433871, 0.705607007648075672286617363938587058893027252308642166245462105161187801859297858272268306923829369032711195441770656295294020223757288498245441552740, 0.732058557668720127954288153154998004479771742323883602449371493945045615026900476408601776889680716226748240481854412595969048189850086023149196754781, 0.750279003456450577858818307923790263224476284348554544950399843809695922759064779218394012913587115648670237385053595991738490183711783828212568987379, 0.763990883698921072800320939238178169805172330882188663064291715675357836990103290103908371912775393697234384187362493418477878679460652702713775474920, 0.783851368220690156386724837223817709955690318086487050894101659618475551942023109019341348703948870146313404754590915608314393291622844998496800601952]


==> anc/numbers/deposit/T26/t26_borel_py.json <==
{
 "60": {
  "4": "-0.114309926856137426846449139006595536632284509",
  "5": "-0.0829577736453389964901986191327112823881755998",
  "6": "-0.0652469858553688319497079273894699907655703933",
  "8": "-0.0459136442460712489752755335249195297155217838",
  "10": "-0.0355562060746226011153911456991650241289239381"
 },
 "100": {
  "4": "-0.114309926856137527842013662682582061955643363",
  "5": "-0.0829577736453389964901987241166195238174027171",
  "6": "-0.0652469858553688319497079273894787994586890703",
  "8": "-0.0459136442460712489752755335249195297155218004",
  "10": "-0.0355562060746226011153911456991650241289239381"
 },
 "140": {
  "4": "-0.114309926856137527842002353537471118203509798",
  "5": "-0.0829577736453389964901987241166195220266736081",
  "6": "-0.0652469858553688319497079273894787994586890702",
  "8": "-0.0459136442460712489752755335249195297155218004",
  "10": "-0.0355562060746226011153911456991650241289239381"
 }
}

==> anc/numbers/deposit/T26/t26_borel_py.log <==
integer recursion vs PARI export, n <= 401: 0 mismatches
--- Pade [60/60] of B(t) at 300 digits (19.7 s): 1 Froissart doublets removed; nearest pole t = -0.0833455836586 (-1/(4N) = -0.0833333333333)
   poles on the negative real axis: 47, from -0.08334558366 to -3.22091; poles off the negative axis: 12, nearest to the origin at t = (2.4751431 + 0.18725798j)
   B_Pade(t) at t = 1, 2, 3, 4 relative to the conformal values of t26_borel.gp: -3.66e-17, -0.000147, -1.0, -1.0
   Pade [60/60] of exp(-8C_F t) B(t) (20.5 s): 1 doublets removed; nearest pole to the positive axis: none with Re t > -0.05
   exp(-8C_F t) B(t) at t = 1, 2, 3, 4, 6, 8: -0.0006361205548147898, -9.011388166265449e-5, -3.121584127640952e-5, -1.487763750326256e-5, -4.664013451731475e-6, 2.308830320237142e-6;  relative to conformal at t = 1..4: -1.76e-19, -6.62e-10, -5.18e-6, -0.000671
   w = 4: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.1143099268561374268464491390065955366323   |Pade - ODE| = 1.01e-16
   w = 5: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.08295777364533899649019861913271128238818   |Pade - ODE| = 1.05e-25
   w = 6: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.06524698585536883194970792738946999076557   |Pade - ODE| = 8.81e-33
   w = 8: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.04591364424607124897527553352491952971552   |Pade - ODE| = 4.48e-39
   w = 10: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.03555620607462260111539114569916502412892   |Pade - ODE| = 1.08e-39
--- Pade [100/100] of B(t) at 450 digits (146.8 s): 0 Froissart doublets removed; nearest pole t = -0.0833376005276 (-1/(4N) = -0.0833333333333)
   poles on the negative real axis: 82, from -0.08333760053 to -3.9947; poles off the negative axis: 18, nearest to the origin at t = (3.4618992 - 0.18188103j)
   B_Pade(t) at t = 1, 2, 3, 4 relative to the conformal values of t26_borel.gp: -5.74e-34, -9.86e-15, -0.000196, -1.0
   Pade [100/100] of exp(-8C_F t) B(t) (149.1 s): 0 doublets removed; nearest pole to the positive axis: t = (-0.048757915 - 3.8494331j) (|res| 0.166)
   exp(-8C_F t) B(t) at t = 1, 2, 3, 4, 6, 8: -0.0006361205548147898, -9.011388172231964e-5, -3.121600285427846e-5, -1.488763307565017e-5, -5.295190948607545e-6, -2.555689828900875e-6;  relative to conformal at t = 1..4: 1.68e-37, 2.99e-21, 2.49e-14, 1.79e-10
   w = 4: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.1143099268561375278420136626825820619556   |Pade - ODE| = 1.13e-23
   w = 5: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.0829577736453389964901987241166195238174   |Pade - ODE| = 1.79e-36
   w = 6: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.06524698585536883194970792738947879945869   |Pade - ODE| = 1.31e-39
   w = 8: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.04591364424607124897527553352491952971552   |Pade - ODE| = 4.48e-39
   w = 10: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.03555620607462260111539114569916502412892   |Pade - ODE| = 1.08e-39
--- Pade [140/140] of B(t) at 600 digits (576.5 s): 0 Froissart doublets removed; nearest pole t = -0.0833353996203 (-1/(4N) = -0.0833333333333)
   poles on the negative real axis: 117, from -0.08333539962 to -4.24866; poles off the negative axis: 23, nearest to the origin at t = 4.3448227
   B_Pade(t) at t = 1, 2, 3, 4 relative to the conformal values of t26_borel.gp: 1.51e-51, 7.46e-26, 1.29e-12, 0.00204
   Pade [140/140] of exp(-8C_F t) B(t) (583.0 s): 0 doublets removed; nearest pole to the positive axis: t = (0.12713327 - 4.9294937j) (|res| 0.0278)
   exp(-8C_F t) B(t) at t = 1, 2, 3, 4, 6, 8: -0.0006361205548147898, -9.011388172231964e-5, -3.121600285427768e-5, -1.488763307298276e-5, -5.295177706410537e-6, -2.554703630630788e-6;  relative to conformal at t = 1..4: -2.95e-55, -5.46e-33, -2.2e-23, -5.08e-18
   w = 4: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.1143099268561375278420023535374711182035   |Pade - ODE| = 1.58e-30
   w = 5: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.08295777364533899649019872411661952202667   |Pade - ODE| = 3.33e-39
   w = 6: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.06524698585536883194970792738947879945869   |Pade - ODE| = 1.31e-39
   w = 8: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.04591364424607124897527553352491952971552   |Pade - ODE| = 4.48e-39
   w = 10: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.03555620607462260111539114569916502412892   |Pade - ODE| = 1.08e-39


==> anc/numbers/deposit/T26/t26_borel_py.out <==
integer recursion vs PARI export, n <= 401: 0 mismatches
--- Pade [60/60] of B(t) at 300 digits (19.7 s): 1 Froissart doublets removed; nearest pole t = -0.0833455836586 (-1/(4N) = -0.0833333333333)
   poles on the negative real axis: 47, from -0.08334558366 to -3.22091; poles off the negative axis: 12, nearest to the origin at t = (2.4751431 + 0.18725798j)
   B_Pade(t) at t = 1, 2, 3, 4 relative to the conformal values of t26_borel.gp: -3.66e-17, -0.000147, -1.0, -1.0
   Pade [60/60] of exp(-8C_F t) B(t) (20.5 s): 1 doublets removed; nearest pole to the positive axis: none with Re t > -0.05
   exp(-8C_F t) B(t) at t = 1, 2, 3, 4, 6, 8: -0.0006361205548147898, -9.011388166265449e-5, -3.121584127640952e-5, -1.487763750326256e-5, -4.664013451731475e-6, 2.308830320237142e-6;  relative to conformal at t = 1..4: -1.76e-19, -6.62e-10, -5.18e-6, -0.000671
   w = 4: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.1143099268561374268464491390065955366323   |Pade - ODE| = 1.01e-16
   w = 5: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.08295777364533899649019861913271128238818   |Pade - ODE| = 1.05e-25
   w = 6: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.06524698585536883194970792738946999076557   |Pade - ODE| = 8.81e-33
   w = 8: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.04591364424607124897527553352491952971552   |Pade - ODE| = 4.48e-39
   w = 10: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.03555620607462260111539114569916502412892   |Pade - ODE| = 1.08e-39
--- Pade [100/100] of B(t) at 450 digits (146.8 s): 0 Froissart doublets removed; nearest pole t = -0.0833376005276 (-1/(4N) = -0.0833333333333)
   poles on the negative real axis: 82, from -0.08333760053 to -3.9947; poles off the negative axis: 18, nearest to the origin at t = (3.4618992 - 0.18188103j)
   B_Pade(t) at t = 1, 2, 3, 4 relative to the conformal values of t26_borel.gp: -5.74e-34, -9.86e-15, -0.000196, -1.0
   Pade [100/100] of exp(-8C_F t) B(t) (149.1 s): 0 doublets removed; nearest pole to the positive axis: t = (-0.048757915 - 3.8494331j) (|res| 0.166)
   exp(-8C_F t) B(t) at t = 1, 2, 3, 4, 6, 8: -0.0006361205548147898, -9.011388172231964e-5, -3.121600285427846e-5, -1.488763307565017e-5, -5.295190948607545e-6, -2.555689828900875e-6;  relative to conformal at t = 1..4: 1.68e-37, 2.99e-21, 2.49e-14, 1.79e-10
   w = 4: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.1143099268561375278420136626825820619556   |Pade - ODE| = 1.13e-23
   w = 5: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.0829577736453389964901987241166195238174   |Pade - ODE| = 1.79e-36
   w = 6: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.06524698585536883194970792738947879945869   |Pade - ODE| = 1.31e-39
   w = 8: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.04591364424607124897527553352491952971552   |Pade - ODE| = 4.48e-39
   w = 10: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.03555620607462260111539114569916502412892   |Pade - ODE| = 1.08e-39
--- Pade [140/140] of B(t) at 600 digits (576.5 s): 0 Froissart doublets removed; nearest pole t = -0.0833353996203 (-1/(4N) = -0.0833333333333)
   poles on the negative real axis: 117, from -0.08333539962 to -4.24866; poles off the negative axis: 23, nearest to the origin at t = 4.3448227
   B_Pade(t) at t = 1, 2, 3, 4 relative to the conformal values of t26_borel.gp: 1.51e-51, 7.46e-26, 1.29e-12, 0.00204
   Pade [140/140] of exp(-8C_F t) B(t) (583.0 s): 0 doublets removed; nearest pole to the positive axis: t = (0.12713327 - 4.9294937j) (|res| 0.0278)
   exp(-8C_F t) B(t) at t = 1, 2, 3, 4, 6, 8: -0.0006361205548147898, -9.011388172231964e-5, -3.121600285427768e-5, -1.488763307298276e-5, -5.295177706410537e-6, -2.554703630630788e-6;  relative to conformal at t = 1..4: -2.95e-55, -5.46e-33, -2.2e-23, -5.08e-18
   w = 4: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.1143099268561375278420023535374711182035   |Pade - ODE| = 1.58e-30
   w = 5: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.08295777364533899649019872411661952202667   |Pade - ODE| = 3.33e-39
   w = 6: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.06524698585536883194970792738947879945869   |Pade - ODE| = 1.31e-39
   w = 8: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.04591364424607124897527553352491952971552   |Pade - ODE| = 4.48e-39
   w = 10: w * int exp(-(w^2 - 8C_F) t) [exp(-8C_F t)B]_Pade dt = -0.03555620607462260111539114569916502412892   |Pade - ODE| = 1.08e-39


==> anc/numbers/deposit/T26/t26_coeffs.gp <==
\\ T26 (step 8, d15): coefficients of the double-logarithmic waves in SU(N) and the factorial bound.
\\ Engine 1 of 2 (PARI/GP). Units a = 1, F = sum_n x_n omega^(1-2n).
\\   F_1^+ :  f_1 = 2 C_F,  f_n = sum_{k=1}^{n-1} f_k f_{n-k}
\\   F_A^+ :  c_1 = -1/N,   c_n = 2N(3-2n) c_{n-1} + sum_k c_k c_{n-k}
\\   F_A^- :  d_1 = -1/N,   d_n = -4N(n-2) d_{n-1} + sum_k d_k d_{n-k} - (4/N) f_{n-1} - (2(N^2-4)/N) c_{n-1}
\\ These follow from the double-log system: omega F_1^+ = 2C_F + F^2 ;
\\   omega F_A^+ = 2 b_A + 2N F' + F^2 ;  omega F_A^- = 2 b_A + 2N(F' + F/omega) + F^2 + (4/omega)(T_A1 F_1^+ + T_AA F_A^+),
\\   b_A = -1/(2N), T_A1 = -1/N, T_AA = 2/N - N/2.
\\ Integer form: X~_n = N^n X_n.
default(parisizemax, 4*10^9);
default(realprecision, 60);

\\ ---------- integer recursion for fixed integer N ----------
rec(Nv, nmax) =
{
  my(f = vector(nmax), c = vector(nmax), d = vector(nmax), s);
  f[1] = Nv^2 - 1;            \\ N * 2C_F
  c[1] = -1; d[1] = -1;
  for (n = 2, nmax,
    s = 0; for (k = 1, n-1, s += f[k]*f[n-k]); f[n] = s;
    s = 0; for (k = 1, n-1, s += c[k]*c[n-k]); c[n] = 2*Nv^2*(3-2*n)*c[n-1] + s;
    s = 0; for (k = 1, n-1, s += d[k]*d[n-k]);
    d[n] = -4*Nv^2*(n-2)*d[n-1] + s - 4*f[n-1] - 2*(Nv^2-4)*c[n-1];
  );
  [f, c, d];
}

\\ ---------- symbolic N for the first orders ----------
{
  my(N = 'N, CF = (N^2-1)/(2*N), f = vector(8), c = vector(8), d = vector(8), s);
  f[1] = 2*CF; c[1] = -1/N; d[1] = -1/N;
  for (n = 2, 8,
    f[n] = sum(k = 1, n-1, f[k]*f[n-k]);
    c[n] = 2*N*(3-2*n)*c[n-1] + sum(k = 1, n-1, c[k]*c[n-k]);
    d[n] = -4*N*(n-2)*d[n-1] + sum(k = 1, n-1, d[k]*d[n-k]) - 4/N*f[n-1] - 2*(N^2-4)/N*c[n-1]);
  print("symbolic SU(N): S_{n+1} = -12 zeta2 C_F d_n (units zeta2)");
  for (n = 1, 5, print("  S_", n+1, " = ", factor(-12*CF*d[n])));
  my(S3t = 6*(N^2-1)*(2*N^2+3)/N^3, S4t = -12*(N^2-1)*(19*N^2+5)/N^4,
     S5t = -6*(N^2-1)*(16*N^6-352*N^4-244*N^2-19)/N^5,
     S6t = 12*(N^2-1)*(226*N^8-2488*N^6-2148*N^4-435*N^2+1)/N^6);
  print("  S3 - draft macro: ", -12*CF*d[2] - S3t, "   S4 - macro: ", -12*CF*d[3] - S4t,
        "   S5 - macro: ", -12*CF*d[4] - S5t, "   S6 - macro: ", -12*CF*d[5] - S6t);
}

\\ ---------- SU(3): S_2..S_9 and the bound to n = 2000 ----------
{
  my(Nv = 3, nmax = 2000, r = rec(Nv, nmax), f = r[1], c = r[2], d = r[3], CF = 4/3);
  print("SU(3) S_2..S_9 (units zeta2): ", vector(8, n, -12*CF*d[n]/Nv^n));
  \\ bound |X_n| <= (3/16)(4N)^n (n-1)!  <=>  |X~_n| <= (3/16)(4N^2)^n (n-1)!
  my(maxd = 0., argd = 0, maxc = 0., argc = 0, viol = 0, q);
  for (n = 1, nmax,
    q = abs(d[n]) / (3/16 * (4*Nv^2)^n * (n-1)!);
    if (q > 1, viol++);
    if (q > maxd, maxd = q*1.; argd = n);
    q = abs(c[n]) / (3/16 * (4*Nv^2)^n * (n-1)!);
    if (q > 1, viol++);
    if (q > maxc, maxc = q*1.; argc = n));
  print("SU(3) bound (3/16)(12)^n (n-1)!, n = 1..", nmax, ": violations = ", viol,
        ";  max |d_n|/bound = ", maxd, " at n = ", argd, ";  max |c_n|/bound = ", maxc, " at n = ", argc);
  foreach([10, 100, 500, 1000, 2000], n,
    print("   n = ", n, ":  |d_n|/bound = ", abs(d[n])*1./(3/16*(4*Nv^2)^n*(n-1)!),
          "   |c_n|/bound = ", abs(c[n])*1./(3/16*(4*Nv^2)^n*(n-1)!),
          "   sign d_n = ", sign(d[n]), "  sign c_n = ", sign(c[n])));
  \\ alternation: sign of d_n and c_n from which n on
  my(altd = 0, altc = 0);
  for (n = 2, nmax, if (sign(d[n]) == sign(d[n-1]), altd = n); if (sign(c[n]) == sign(c[n-1]), altc = n));
  print("SU(3) last n with sign(d_n) = sign(d_{n-1}): ", altd, ";  same for c_n: ", altc);
  \\ comparison with the late-order law d_n ~ K_- (-4N)^n Gamma(n - nu - 1/2), nu = -1/(2N^2)
  my(nu = -1/(2*Nv^2), KV = 2^(-nu)/(2*sqrt(Pi)*gamma(-nu)), Km = KV*(Nv^2-4)/Nv^2);
  foreach([500, 1000, 2000], n,
    print("   n = ", n, ":  c_n/[K_+ (-4N)^n Gamma(n-nu-1/2)] = ",
          c[n]/Nv^n / (KV*(-4*Nv)^n*gamma(n-nu-1/2)),
          "   d_n/[K_- (-4N)^n Gamma(n-nu-1/2)] = ", d[n]/Nv^n / (Km*(-4*Nv)^n*gamma(n-nu-1/2))));
  \\ export for the Borel step and for the Python comparison
  my(fn = "t26_su3_coeffs_pari.txt");
  system(Str("rm -f ", fn));   \\ start a fresh file (write appends)
  for (n = 1, nmax, write(fn, n, " ", d[n], " ", c[n], " ", f[n]));
  print("wrote ", fn, " (n, N^n d_n, N^n c_n, N^n f_n), N = 3, n <= ", nmax);
}

\\ ---------- other N: the same bound, n <= 600 ----------
{
  print("bound (3/16)(4N)^n (n-1)! for other N, n <= 600:");
  foreach([2, 4, 5, 6, 8, 10, 16], Nv,
    my(r = rec(Nv, 600), c = r[2], d = r[3], viol = 0, maxd = 0., argd = 0, q);
    for (n = 1, 600,
      q = abs(d[n])/(3/16*(4*Nv^2)^n*(n-1)!); if (q > 1, viol++); if (q > maxd, maxd = q*1.; argd = n);
      q = abs(c[n])/(3/16*(4*Nv^2)^n*(n-1)!); if (q > 1, viol++));
    print("   N = ", Nv, ": violations = ", viol, ";  max |d_n|/bound = ", maxd, " at n = ", argd,
          ";  |d_600|/bound = ", abs(d[600])*1./(3/16*(4*Nv^2)^600*599!)));
}

\\ ---------- the variant with the constant 1/6 (elementary estimate of the convolution sum by 3 (n-2)!) ----------
{
  foreach([2, 3, 4, 5, 6, 8, 10, 16], Nv,
    my(nm = if (Nv == 3, 2000, 600), r = rec(Nv, nm), c = r[2], d = r[3], viol = 0, mx = 0., amx = 0, mx2 = 0., q);
    for (n = 1, nm,
      q = 6*abs(d[n])/((4*Nv^2)^n*(n-1)!); if (q > 1, viol++); if (q > mx, mx = q*1.; amx = n); if (n >= 2 && q > mx2, mx2 = q*1.);
      q = 6*abs(c[n])/((4*Nv^2)^n*(n-1)!); if (q > 1, viol++));
    print("   A = 1/6, N = ", Nv, ", n <= ", nm, ": violations = ", viol, ";  max |d_n|/bound = ", mx, " (n = ", amx, "), max over n >= 2 = ", mx2));
  \\ elementary estimate: sum_{k=1}^{n-1} (k-1)!(n-k-1)! <= 2(n-2)! + (n-3)(n-3)! < 3 (n-2)!
  my(bad = 0); for (n = 3, 1500, my(s = sum(k = 1, n-1, (k-1)!*(n-k-1)!)); if (s > 2*(n-2)! + (n-3)*(n-3)! || s >= 3*(n-2)!, bad++));
  print("   convolution-sum estimate 2(n-2)! + (n-3)(n-3)! < 3(n-2)!, n = 3..1500: failures = ", bad);
  \\ condition with A = 1/6:  (N^2-4)/(2N^2) + (3/(2N^2))(1-1/N^2)^(n-1)/(n-2)! <= 1/2
  my(worst = -1., wn = 0, wN = 0, lhs);
  for (Nv = 2, 40, for (n = 2, 60, lhs = (Nv^2-4)/(2*Nv^2) + 3/(2*Nv^2)*(1-1/Nv^2)^(n-1)/(n-2)!;
    if (lhs - 1/2 > worst, worst = lhs*1. - 1/2; wn = n; wN = Nv)));
  print("   A = 1/6: largest [source terms - 1/2] over N = 2..40, n = 2..60: ", worst, " (N = ", wN, ", n = ", wn, "); must be <= 0");
}

\\ ---------- the combinatorial sum used in the argument ----------
\\ R(m) = sum_{j=0}^m 1/binom(m,j) ; the argument needs R(m) <= 8/3 (m = n-2)
{
  my(mx = 0, am = 0, R);
  for (m = 0, 3000, R = sum(j = 0, m, 1/binomial(m, j)); if (R > mx, mx = R; am = m));
  print("max_{0<=m<=3000} sum_j 1/binom(m,j) = ", mx, " at m = ", am, "  (8/3 = ", 8/3, ")");
  print("  values m = 0..8: ", vector(9, m, sum(j = 0, m-1, 1/binomial(m-1, j))));
}

\\ ---------- the inequality of the argument, term by term, for N = 2..40 ----------
\\ With A = 3/16 the bracket condition reads  (N^2-4)/(2N^2) + (4/(3N^2)) (1-1/N^2)^(n-1)/(n-2)! <= 1/2 ;
\\ equivalently (2/3)(1-1/N^2)^(n-1)/(n-2)! <= 1, which holds with the largest left side 2/3 (1-1/N^2) at n = 2.
{
  my(worst = -1., wn = 0, wN = 0, lhs);
  for (Nv = 2, 40, for (n = 2, 60,
    lhs = (Nv^2-4)/(2*Nv^2) + 4/(3*Nv^2)*(1-1/Nv^2)^(n-1)/(n-2)!;
    if (lhs - 1/2 > worst, worst = lhs*1. - 1/2; wn = n; wN = Nv)));
  print("largest [source terms - 1/2] over N = 2..40, n = 2..60: ", worst, " (N = ", wN, ", n = ", wn, "); must be <= 0");
}


==> anc/numbers/deposit/T26/t26_coeffs.py <==
#!/usr/bin/env python3
"""T26 (step 8, d15): engine 2 of 2 for the coefficients and the factorial bound (Python, exact integers).

Written independently of t26_coeffs.gp. The double-log system in SU(N), units a = 1,
    omega F_1^+ = 2 C_F + (F_1^+)^2
    omega F_A^+ = 2 b_A + 2 C_A dF_A^+/domega + (F_A^+)^2,                       b_A = -1/(2N)
    omega F_A^- = 2 b_A + 2 C_A (dF_A^-/domega + F_A^-/omega) + (F_A^-)^2
                  + (4/omega) (T_A1 F_1^+ + T_AA F_A^+),        T_A1 = -1/N, T_AA = 2/N - N/2
is expanded as F = sum_n X_n omega^(1-2n) and the coefficient of omega^(2-2n) is matched.
Here the matching is done by a generic routine (power-series arithmetic in y = 1/omega^2) and not by a
hand-written recursion, so that a slip in the hand-derived recursion of the PARI program would show up.
"""
from fractions import Fraction as Fr
from math import factorial, comb
import sys

def series_solve(N, nmax):
    """Solve the three equations order by order with Fractions, by generic series arithmetic."""
    N = Fr(N)
    CF = (N*N - 1)/(2*N); CA = N; bA = -1/(2*N); TA1 = -1/N; TAA = 2/N - N/2
    f = [Fr(0)]*(nmax+1); c = [Fr(0)]*(nmax+1); d = [Fr(0)]*(nmax+1)
    # write F = omega * sum_n X_n y^n with y = omega^-2.  Then
    #   omega F       = omega^2 sum X_n y^n             -> coefficient of y^(n-1) is X_n
    #   F^2           = omega^2 sum_{k+l=n} X_k X_l y^n  -> coefficient of y^(n-1) is sum X_k X_{n-k}
    #   dF/domega     = sum X_n (1-2n) y^n               -> coefficient of y^(n-1) is (3-2n) X_{n-1}
    #   F/omega       = sum X_n y^n                      -> coefficient of y^(n-1) is X_{n-1}
    #   (1/omega) G   = sum G_n y^n                      -> coefficient of y^(n-1) is G_{n-1}
    #   constant term 2 b                                -> coefficient of y^0
    # Equation "omega F = rhs", order y^(n-1): X_n = [rhs]_{n-1}
    for n in range(1, nmax+1):
        conv = lambda X: sum((X[k]*X[n-k] for k in range(1, n)), Fr(0))
        const = 1 if n == 1 else 0
        prev = (lambda X: X[n-1]) if n >= 2 else (lambda X: Fr(0))
        f[n] = 2*CF*const + conv(f)
        c[n] = 2*bA*const + 2*CA*(3-2*n)*prev(c) + conv(c)
        d[n] = (2*bA*const + 2*CA*((3-2*n)*prev(d) + prev(d)) + conv(d)
                + 4*(TA1*prev(f) + TAA*prev(c)))
    return f, c, d

def main():
    out = []
    p = lambda *a: out.append(' '.join(str(x) for x in a))
    # SU(3) to n = 700 with Fractions (generic arithmetic is slower than the integer recursion)
    nmax = 700
    f, c, d = series_solve(3, nmax)
    CF = Fr(4, 3)
    p('SU(3) S_2..S_9 (units zeta2):', [str(-12*CF*d[n]) for n in range(1, 9)])
    # compare with the PARI export (N^n d_n, N^n c_n, N^n f_n)
    try:
        rows = [l.split() for l in open('t26_su3_coeffs_pari.txt') if l.strip()]
        mism = 0
        for r in rows[:nmax]:
            n = int(r[0])
            if Fr(int(r[1]), 3**n) != d[n] or Fr(int(r[2]), 3**n) != c[n] or Fr(int(r[3]), 3**n) != f[n]:
                mism += 1
        p(f'comparison with PARI export, n = 1..{nmax}: {mism} mismatches in (d_n, c_n, f_n)')
    except FileNotFoundError:
        p('PARI export not found; run t26_coeffs.gp first')
    # exact check of the bound |X_n| <= (3/16) (4N)^n (n-1)!
    def bound_check(N, X, nmax):
        viol = 0; worst = Fr(0); wn = 0
        for n in range(1, nmax+1):
            b = Fr(3, 16) * (4*N)**n * factorial(n-1)
            q = abs(X[n]) / b
            if q > 1: viol += 1
            if q > worst: worst, wn = q, n
        return viol, float(worst), wn
    for N in (2, 3, 4, 5, 7, 9):
        nm = nmax if N == 3 else 300
        if N == 3:
            ff, cc, dd = f, c, d
        else:
            ff, cc, dd = series_solve(N, nm)
        vd = bound_check(N, dd, nm); vc = bound_check(N, cc, nm)
        p(f'N = {N}: n <= {nm}: bound violations d: {vd[0]}, c: {vc[0]};  max |d_n|/bound = {vd[1]:.6g} (n = {vd[2]}),'
          f' max |c_n|/bound = {vc[1]:.6g} (n = {vc[2]})')
    # the ingredients of the argument, checked exactly for SU(3) at every n <= nmax:
    # right-hand side of the recursion in absolute values, with the bounds inserted, is <= the bound at n
    N = 3; A = Fr(3, 16)
    B = lambda k: A * (4*N)**k * factorial(k-1)
    worst = Fr(-10**9); wn = 0
    for n in range(2, 200):
        rhs = (4*N*(n-2)*B(n-1) + sum(B(k)*B(n-k) for k in range(1, n))
               + Fr(4, N)*(2*CF)**(n-1)*comb(2*(n-2), n-2)/(n-1)      # f_{n-1} = (2C_F)^{n-1} Cat_{n-2}
               + Fr(2*(N*N-4), N)*B(n-1))
        r = rhs / B(n) - 1
        if r > worst: worst, wn = r, n
    p(f'SU(3): max over n = 2..199 of [bounded right-hand side / bound at n - 1] = {float(worst):.6g} at n = {wn} (must be <= 0)')
    # the same with the constant 1/6 and the elementary estimate of the convolution sum
    A = Fr(1, 6)
    B6 = lambda k: A * (4*N)**k * factorial(k-1)
    worst = Fr(-10**9); wn = 0
    for n in range(2, 200):
        rhs = (4*N*(n-2)*B6(n-1) + 3*A*A*(4*N)**n*factorial(n-2)
               + Fr(4, N)*(2*CF)**(n-1)*comb(2*(n-2), n-2)/(n-1)
               + Fr(2*(N*N-4), N)*B6(n-1))
        r = rhs / B6(n) - 1
        if r > worst: worst, wn = r, n
    p(f'SU(3), A = 1/6 with the sum estimated by 3(n-2)!: max over n = 2..199 of [right-hand side / bound - 1] = {float(worst):.6g} at n = {wn} (must be <= 0)')
    for N_ in (2, 3, 4, 5, 7, 9):
        nm = nmax if N_ == 3 else 300
        dd = d if N_ == 3 else series_solve(N_, nm)[2]
        cc = c if N_ == 3 else series_solve(N_, nm)[1]
        viol = sum(1 for n in range(1, nm+1) if 6*abs(dd[n]) > (4*N_)**n*factorial(n-1) or 6*abs(cc[n]) > (4*N_)**n*factorial(n-1))
        p(f'A = 1/6, N = {N_}, n <= {nm}: violations of |d_n|, |c_n| <= (1/6)(4N)^n (n-1)!: {viol}')
    # Catalan check used for f_n
    p('f_n = (2C_F)^n Cat_{n-1} for n <= 50 (SU(3)):',
      all(f[n] == (2*CF)**n * Fr(comb(2*(n-1), n-1), n) for n in range(1, 51)))
    print('\n'.join(out))

if __name__ == '__main__':
    main()


==> anc/numbers/deposit/T26/t26_coeffs_pari.out <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m
symbolic SU(N): S_{n+1} = -12 zeta2 C_F d_n (units zeta2)
  S_2 = [N - 1, 1; N, -2; N + 1, 1]
  S_3 = [N - 1, 1; N, -3; N + 1, 1; 2*N^2 + 3, 1]
  S_4 = [N - 1, 1; N, -4; N + 1, 1; 19*N^2 + 5, 1]
  S_5 = [N - 1, 1; N, -5; N + 1, 1; 16*N^6 - 352*N^4 - 244*N^2 - 19, 1]
  S_6 = [N - 1, 1; N, -6; N + 1, 1; 226*N^8 - 2488*N^6 - 2148*N^4 - 435*N^2 + 1, 1]
  S3 - draft macro: 0   S4 - macro: 0   S5 - macro: 0   S6 - macro: 0
[0;31m  ***   Warning: increasing stack size to 16000000.[0m
SU(3) S_2..S_9 (units zeta2): [16/3, 112/3, -5632/27, 305008/81, -16283776/243, 41487776/81, 265476616448/2187, -124365366366544/6561]
SU(3) bound (3/16)(12)^n (n-1)!, n = 1..2000: violations = 0;  max |d_n|/bound = 0.148148148148148148148148148148148148148148148148148148148148 at n = 1;  max |c_n|/bound = 0.148148148148148148148148148148148148148148148148148148148148 at n = 1
   n = 10:  |d_n|/bound = 0.00451816665818988202236813059851097780915092075345064366433266   |c_n|/bound = 0.0331086217467131065606086844407928082556782695650590944674289   sign d_n = 1  sign c_n = 1
   n = 100:  |d_n|/bound = 0.00497812392918258658596619234588742443512425015499963539876450   |c_n|/bound = 0.0115898427299538298456893058009504945283026369188886921097409   sign d_n = 1  sign c_n = 1
   n = 500:  |d_n|/bound = 0.00282349655192333394363885903875499871555454292436991119234357   |c_n|/bound = 0.00565469814855309542849735087075860563647297610566963278778376   sign d_n = 1  sign c_n = 1
   n = 1000:  |d_n|/bound = 0.00214270629795168480898261852287341482929393714647624580582940   |c_n|/bound = 0.00415424018312602190537316817049117217716506337583150519440067   sign d_n = 1  sign c_n = 1
   n = 2000:  |d_n|/bound = 0.00160991297217304646232361445045372321801047323139674954884324   |c_n|/bound = 0.00305236979167859312409722032023371703628531016894791248266934   sign d_n = 1  sign c_n = 1
SU(3) last n with sign(d_n) = sign(d_{n-1}): 7;  same for c_n: 0
   n = 500:  c_n/[K_+ (-4N)^n Gamma(n-nu-1/2)] = 0.999941097609111448321061545691524385127501267437597765780141   d_n/[K_- (-4N)^n Gamma(n-nu-1/2)] = 0.898720727561157489695616299237449209376454263365358691313295
   n = 1000:  c_n/[K_+ (-4N)^n Gamma(n-nu-1/2)] = 0.999970614097196560886639504813922981361136899516870714713748   d_n/[K_- (-4N)^n Gamma(n-nu-1/2)] = 0.928390711334521031638154615710012915901887308970148145392306
   n = 2000:  c_n/[K_+ (-4N)^n Gamma(n-nu-1/2)] = 0.999985323300839025396918329308748430885117833159974605325532   d_n/[K_- (-4N)^n Gamma(n-nu-1/2)] = 0.949360993886271726550520355990098698875202006297299750003544
wrote t26_su3_coeffs_pari.txt (n, N^n d_n, N^n c_n, N^n f_n), N = 3, n <= 2000
bound (3/16)(4N)^n (n-1)! for other N, n <= 600:
   N = 2: violations = 0;  max |d_n|/bound = 0.333333333333333333333333333333333333333333333333333333333333 at n = 1;  |d_600|/bound = 0.000714619964180059311886087392119178990731919035789439922733174
   N = 4: violations = 0;  max |d_n|/bound = 0.0833333333333333333333333333333333333333333333333333333333333 at n = 1;  |d_600|/bound = 0.00169511726125139252493411535362005552867159312451998824451604
   N = 5: violations = 0;  max |d_n|/bound = 0.0533333333333333333333333333333333333333333333333333333333333 at n = 1;  |d_600|/bound = 0.00112273172428348227306375174949199700528936538570960530796958
   N = 6: violations = 0;  max |d_n|/bound = 0.0370370370370370370370370370370370370370370370370370370370370 at n = 1;  |d_600|/bound = 0.000789928162269427676249103360303068359481740266907430589811671
   N = 8: violations = 0;  max |d_n|/bound = 0.0208333333333333333333333333333333333333333333333333333333333 at n = 1;  |d_600|/bound = 0.000448644476510218623633001326971249615824422932126243304397949
   N = 10: violations = 0;  max |d_n|/bound = 0.0133333333333333333333333333333333333333333333333333333333333 at n = 1;  |d_600|/bound = 0.000288121528821206000643599203304713862910961068635860096882698
   N = 16: violations = 0;  max |d_n|/bound = 0.00520833333333333333333333333333333333333333333333333333333333 at n = 1;  |d_600|/bound = 0.000112890058885074965163948861148197595290412891153922317445428
   A = 1/6, N = 2, n <= 600: violations = 0;  max |d_n|/bound = 0.375000000000000000000000000000000000000000000000000000000000 (n = 1), max over n >= 2 = 0.257812500000000000000000000000000000000000000000000000000000
   A = 1/6, N = 3, n <= 2000: violations = 0;  max |d_n|/bound = 0.166666666666666666666666666666666666666666666666666666666667 (n = 1), max over n >= 2 = 0.0972222222222222222222222222222222222222222222222222222222222
   A = 1/6, N = 4, n <= 600: violations = 0;  max |d_n|/bound = 0.0937500000000000000000000000000000000000000000000000000000000 (n = 1), max over n >= 2 = 0.0512695312500000000000000000000000000000000000000000000000000
   A = 1/6, N = 5, n <= 600: violations = 0;  max |d_n|/bound = 0.0600000000000000000000000000000000000000000000000000000000000 (n = 1), max over n >= 2 = 0.0318000000000000000000000000000000000000000000000000000000000
   A = 1/6, N = 6, n <= 600: violations = 0;  max |d_n|/bound = 0.0416666666666666666666666666666666666666666666666666666666667 (n = 1), max over n >= 2 = 0.0217013888888888888888888888888888888888888888888888888888889
   A = 1/6, N = 8, n <= 600: violations = 0;  max |d_n|/bound = 0.0234375000000000000000000000000000000000000000000000000000000 (n = 1), max over n >= 2 = 0.0119934082031250000000000000000000000000000000000000000000000
   A = 1/6, N = 10, n <= 600: violations = 0;  max |d_n|/bound = 0.0150000000000000000000000000000000000000000000000000000000000 (n = 1), max over n >= 2 = 0.00761250000000000000000000000000000000000000000000000000000000
   A = 1/6, N = 16, n <= 600: violations = 0;  max |d_n|/bound = 0.00585937500000000000000000000000000000000000000000000000000000 (n = 1), max over n >= 2 = 0.00294685363769531250000000000000000000000000000000000000000000
   convolution-sum estimate 2(n-2)! + (n-3)(n-3)! < 3(n-2)!, n = 3..1500: failures = 0
   A = 1/6: largest [source terms - 1/2] over N = 2..40, n = 2..60: -0.000313085937500000000000000000000000000000000000000000000000000 (N = 40, n = 2); must be <= 0
max_{0<=m<=3000} sum_j 1/binom(m,j) = 8/3 at m = 3  (8/3 = 8/3)
  values m = 0..8: [1, 2, 5/2, 8/3, 8/3, 13/5, 151/60, 256/105, 83/35]
largest [source terms - 1/2] over N = 2..40, n = 2..60: -0.000417187500000000000000000000000000000000000000000000000000000 (N = 40, n = 2); must be <= 0


==> anc/numbers/deposit/T26/t26_coeffs_py.out <==
SU(3) S_2..S_9 (units zeta2): ['16/3', '112/3', '-5632/27', '305008/81', '-16283776/243', '41487776/81', '265476616448/2187', '-124365366366544/6561']
comparison with PARI export, n = 1..700: 0 mismatches in (d_n, c_n, f_n)
N = 2: n <= 300: bound violations d: 0, c: 0;  max |d_n|/bound = 0.333333 (n = 1), max |c_n|/bound = 0.333333 (n = 1)
N = 3: n <= 700: bound violations d: 0, c: 0;  max |d_n|/bound = 0.148148 (n = 1), max |c_n|/bound = 0.148148 (n = 1)
N = 4: n <= 300: bound violations d: 0, c: 0;  max |d_n|/bound = 0.0833333 (n = 1), max |c_n|/bound = 0.0833333 (n = 1)
N = 5: n <= 300: bound violations d: 0, c: 0;  max |d_n|/bound = 0.0533333 (n = 1), max |c_n|/bound = 0.0533333 (n = 1)
N = 7: n <= 300: bound violations d: 0, c: 0;  max |d_n|/bound = 0.0272109 (n = 1), max |c_n|/bound = 0.0272109 (n = 1)
N = 9: n <= 300: bound violations d: 0, c: 0;  max |d_n|/bound = 0.0164609 (n = 1), max |c_n|/bound = 0.0164609 (n = 1)
SU(3): max over n = 2..199 of [bounded right-hand side / bound at n - 1] = -0.00174393 at n = 199 (must be <= 0)
SU(3), A = 1/6 with the sum estimated by 3(n-2)!: max over n = 2..199 of [right-hand side / bound - 1] = -0.00112233 at n = 199 (must be <= 0)
A = 1/6, N = 2, n <= 300: violations of |d_n|, |c_n| <= (1/6)(4N)^n (n-1)!: 0
A = 1/6, N = 3, n <= 700: violations of |d_n|, |c_n| <= (1/6)(4N)^n (n-1)!: 0
A = 1/6, N = 4, n <= 300: violations of |d_n|, |c_n| <= (1/6)(4N)^n (n-1)!: 0
A = 1/6, N = 5, n <= 300: violations of |d_n|, |c_n| <= (1/6)(4N)^n (n-1)!: 0
A = 1/6, N = 7, n <= 300: violations of |d_n|, |c_n| <= (1/6)(4N)^n (n-1)!: 0
A = 1/6, N = 9, n <= 300: violations of |d_n|, |c_n| <= (1/6)(4N)^n (n-1)!: 0
f_n = (2C_F)^n Cat_{n-1} for n <= 50 (SU(3)): True


==> anc/numbers/deposit/T26/t26_contour.py <==
#!/usr/bin/env python3
"""T26 (step 8, d15): zeros of u (poles of F_A^- = 2 a N u'/u) to the right of omega_0, engine 1 of 2
(Python, scipy DOP853 in complex double precision).

Units a = 1 (w = omega/sqrt(a)). Linear system, SU(N):
    v'' = (w/(2N)) v' + v/(4N^3)                                   F_A^+ = 2N v'/v   (v entire)
    u'' = [2N(w^2 - 2N) u' + (1/N)(w + 4P) u + 4(N^2-4)(v'/v) u] / (4 N^2 w)
    P = (w - R)/2,  R = sqrt(w - w0) sqrt(w + w0)  (principal roots: cut of P on [-w0, w0]),  w0 = sqrt(8 C_F).
Start at the real point X with v = u = 1 and v', u' from the optimally truncated asymptotic series.
Every piece of the contour is integrated in the direction in which Re(w^2) does not increase, so that the
second solution, of size exp(w^2/(4N)), is damped: a deviation made at w_1 is multiplied by
exp((Re w^2 - Re w_1^2)/(4N)) <= 1.
Contour (counterclockwise): the rectangle w0 <= Re w <= X, |Im w| <= Y, indented by a half-disk of radius rho
around the branch point w0. Argument principle: #zeros of u inside = (1/2pi) Delta arg u.
Checks: the two routes to the corners w0 +- iY give the same u; F_A^- on the outer edges agrees with the
asymptotic series; the same count for v (poles of F_A^+).
"""
import numpy as np
from scipy.integrate import solve_ivp
import sys, json, time

def coeffs(N, nmax):
    f = [0]*(nmax+1); c = [0]*(nmax+1); d = [0]*(nmax+1)
    f[1] = N*N-1; c[1] = -1; d[1] = -1
    for n in range(2, nmax+1):
        f[n] = sum(f[k]*f[n-k] for k in range(1, n))
        c[n] = 2*N*N*(3-2*n)*c[n-1] + sum(c[k]*c[n-k] for k in range(1, n))
        d[n] = -4*N*N*(n-2)*d[n-1] + sum(d[k]*d[n-k] for k in range(1, n)) - 4*f[n-1] - 2*(N*N-4)*c[n-1]
    from fractions import Fraction
    return ([float(Fraction(x, N**n)) if n else 0.0 for n, x in enumerate(d)],
            [float(Fraction(x, N**n)) if n else 0.0 for n, x in enumerate(c)])

def asym(X, w):
    """optimally truncated w * sum X_n w^(-2n) for complex w; returns value and smallest term"""
    s = 0j; best = None; y = 1/w**2; p = 1+0j
    for n in range(1, len(X)):
        p *= y; t = X[n]*p
        if best is not None and abs(t) > best: break
        s += t; best = abs(t)
    return w*s, abs(w)*best

class Model:
    def __init__(self, N):
        self.N = N; self.CF = (N*N-1)/(2*N); self.w0 = np.sqrt(8*self.CF)
        self.d, self.c = coeffs(N, 100)
    def P(self, w):
        R = np.sqrt(w - self.w0 + 0j)*np.sqrt(w + self.w0 + 0j)
        return (w - R)/2
    def rhs_w(self, w, y):
        N = self.N; v, vp, u, up = y
        vpp = (w/(2*N))*vp + v/(4*N**3)
        upp = (2*N*(w*w - 2*N)*up + (1/N)*(w + 4*self.P(w))*u + 4*(N*N-4)*(vp/v)*u)/(4*N*N*w)
        return np.array([vp, vpp, up, upp])
    def path(self, wfun, dwfun, s0, s1, y0, npts=4000, rtol=1e-12, atol=1e-14):
        """integrate along w(s), s in [s0, s1]; returns s grid, y along it"""
        def f(s, y):
            return self.rhs_w(wfun(s), y)*dwfun(s)
        ss = np.linspace(s0, s1, npts)
        sol = solve_ivp(f, (s0, s1), np.asarray(y0, dtype=complex), method='DOP853', t_eval=ss,
                        rtol=rtol, atol=atol, max_step=(s1-s0)/200)
        if sol.status != 0: raise RuntimeError(sol.message)
        return sol.t, sol.y

def darg(z):
    """continuous change of arg along samples z; also the largest single increment"""
    inc = np.angle(z[1:]/z[:-1])
    return float(np.sum(inc)), float(np.max(np.abs(inc)))

def run(N, X, Y, rho, report):
    M = Model(N); w0 = M.w0
    FA, eF = asym(M.d, complex(X)); GA, eG = asym(M.c, complex(X))
    y0 = [1+0j, GA/(2*N), 1+0j, FA/(2*N)]
    t0 = time.time()
    pieces = {}
    seg = lambda a, b: ((lambda s: a + (b-a)*s), (lambda s: (b-a)))
    # A: real axis X -> w0 + rho
    wf, dwf = seg(complex(X), complex(w0 + rho)); s, yA = M.path(wf, dwf, 0, 1, y0)
    pieces['A'] = (wf(s), yA)
    yA_end = yA[:, -1]
    # B+/B-: semicircle from w0+rho to w0 +- i rho
    for sg, key in ((1, 'B+'), (-1, 'B-')):
        wf = (lambda sg: (lambda th: w0 + rho*np.exp(1j*sg*th)))(sg)
        dwf = (lambda sg: (lambda th: 1j*sg*rho*np.exp(1j*sg*th)))(sg)
        s, yB = M.path(wf, dwf, 0, np.pi/2, yA_end, npts=2000)
        pieces[key] = (wf(s), yB)
    # C+/C-: left edge from w0 +- i rho to w0 +- iY
    for sg, key, bkey in ((1, 'C+', 'B+'), (-1, 'C-', 'B-')):
        wf, dwf = seg(complex(w0, sg*rho), complex(w0, sg*Y))
        s, yC = M.path(wf, dwf, 0, 1, pieces[bkey][1][:, -1])
        pieces[key] = (wf(s), yC)
    # D+/D-: right edge from X to X +- iY
    for sg, key in ((1, 'D+'), (-1, 'D-')):
        wf, dwf = seg(complex(X), complex(X, sg*Y)); s, yD = M.path(wf, dwf, 0, 1, y0)
        pieces[key] = (wf(s), yD)
    # E+/E-: top/bottom edge from X +- iY to w0 +- iY
    for sg, key, dkey in ((1, 'E+', 'D+'), (-1, 'E-', 'D-')):
        wf, dwf = seg(complex(X, sg*Y), complex(w0, sg*Y)); s, yE = M.path(wf, dwf, 0, 1, pieces[dkey][1][:, -1])
        pieces[key] = (wf(s), yE)
    # corner consistency
    for sg, (ck, ek) in ((1, ('C+', 'E+')), (-1, ('C-', 'E-'))):
        uc = pieces[ck][1][:, -1]; ue = pieces[ek][1][:, -1]
        report(f'   corner w0 {"+" if sg>0 else "-"} i{Y}: u via left edge = {uc[2]:.12g}, via top/bottom = {ue[2]:.12g},'
               f' |rel diff u| = {abs(uc[2]-ue[2])/abs(ue[2]):.2e}, |rel diff v| = {abs(uc[0]-ue[0])/abs(ue[0]):.2e}')
    # loop orientation (counterclockwise): -E-  -D-  +D+  +E+  -C+  -B+  +B-  +C-
    orient = {'E-': -1, 'D-': -1, 'D+': 1, 'E+': 1, 'C+': -1, 'B+': -1, 'B-': 1, 'C-': 1}
    tot_u = 0.0; tot_v = 0.0; maxinc = 0.0
    for k, o in orient.items():
        du, mu = darg(pieces[k][1][2]); dv, mv = darg(pieces[k][1][0])
        tot_u += o*du; tot_v += o*dv; maxinc = max(maxinc, mu, mv)
    nu_ = tot_u/(2*np.pi); nv_ = tot_v/(2*np.pi)
    report(f'  SU({N}), rectangle w0 <= Re w <= {X}, |Im w| <= {Y}, indentation radius {rho}: '
           f'zeros of u = {nu_:+.6f}, zeros of v = {nv_:+.6f} (largest arg step between samples {maxinc:.3f} rad), {time.time()-t0:.1f} s')
    # min |u| on the contour and near w0
    minu = min(float(np.min(np.abs(pieces[k][1][2]))) for k in orient)
    minv = min(float(np.min(np.abs(pieces[k][1][0]))) for k in orient)
    report(f'   min |u| on the contour = {minu:.4g}, min |v| = {minv:.4g};  u on the semicircle: '
           f'min |u| = {min(np.min(np.abs(pieces["B+"][1][2])), np.min(np.abs(pieces["B-"][1][2]))):.6g}')
    # F_A^- on the outer edges against the asymptotic series
    worst = 0.0; wworst = None
    for k in ('D+', 'D-', 'E+', 'E-'):
        ws, yy = pieces[k]
        for j in range(0, len(ws), 50):
            w = ws[j]
            if abs(w) < 25: continue
            F = 2*N*yy[3, j]/yy[2, j]; Fa, e = asym(M.d, w)
            r = abs(F - Fa)/abs(Fa)
            if r > worst: worst, wworst = r, w
    if wworst is not None:
        report(f'   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = {worst:.2e} at w = {wworst:.4g}')
    return nu_, nv_, pieces

def main():
    lines = []
    def report(s):
        print(s, flush=True); lines.append(s)
    res = {}
    report('--- zero counts, engine 1 (scipy DOP853, complex double, rtol 1e-12)')
    for (N, X, Y, rho) in [(3, 40, 40, 0.05), (3, 60, 60, 0.05), (3, 100, 100, 0.05), (3, 40, 40, 0.005), (3, 20, 12, 0.05),
                           (2, 40, 40, 0.05), (4, 40, 40, 0.05), (5, 40, 40, 0.05), (8, 50, 50, 0.05)]:
        nu_, nv_, _ = run(N, X, Y, rho, report)
        res[f'{N}_{X}_{Y}_{rho}'] = [nu_, nv_]
    # a control that must find zeros: the same contour moved into the left half-plane around the first
    # pole pair of F_A^- (reported by the step-3 record near w = -7.611 +- 3.730 i). Start from the real point X,
    # go up the right edge (stable), then left along Im w = Ytop (stable), then down (Re w^2 increases there,
    # so this leg is only a control of the count, not a precision result).
    report('--- control: a small rectangle around w = -7.61 + 3.73 i (first zero pair of u reported by the step-3 record) must give 1')
    report('    (it must exclude the zero of v near -6.80 + 3.37 i, where F_A^- has a logarithmic branch point)')
    N = 3; M = Model(N); X = 40.0
    FA, _ = asym(M.d, complex(X)); GA, _ = asym(M.c, complex(X))
    y0 = [1+0j, GA/(2*N), 1+0j, FA/(2*N)]
    seg = lambda a, b: ((lambda s: a + (b-a)*s), (lambda s: (b-a)))
    wf, dwf = seg(complex(X), complex(X, 12)); _, y1 = M.path(wf, dwf, 0, 1, y0)
    wf, dwf = seg(complex(X, 12), complex(-7.0, 12)); _, y2 = M.path(wf, dwf, 0, 1, y1[:, -1])
    wf, dwf = seg(complex(-7.0, 12), complex(-7.0, 4.5)); _, y3 = M.path(wf, dwf, 0, 1, y2[:, -1], rtol=1e-13)
    for corners in ([complex(-7.0, 4.5), complex(-8.3, 4.5), complex(-8.3, 3.0), complex(-7.0, 3.0), complex(-7.0, 4.5)],):
        y = y3[:, -1]; tot = 0.0; totv = 0.0
        for a, b in zip(corners[:-1], corners[1:]):
            wf, dwf = seg(a, b); _, yy = M.path(wf, dwf, 0, 1, y, rtol=1e-13)
            tot += darg(yy[2])[0]; totv += darg(yy[0])[0]; y = yy[:, -1]
        report(f'   loop -7.0+4.5i -> -8.3+4.5i -> -8.3+3.0i -> -7.0+3.0i: zeros of u = {tot/(2*np.pi):+.6f}, zeros of v = {totv/(2*np.pi):+.6f},'
               f' closure |u_end - u_start|/|u| = {abs(y[2]-y3[2,-1])/abs(y3[2,-1]):.2e}')
        res['control'] = tot/(2*np.pi)
    # zero of v near -6.80 + 3.37 i: count of v in the rectangle [-7.3, -6.3] x [2.9, 3.9]
    wf, dwf = seg(complex(-7.0, 4.5), complex(-6.3, 3.9)); _, y4 = M.path(wf, dwf, 0, 1, y3[:, -1], rtol=1e-13)
    corners = [complex(-6.3, 3.9), complex(-7.3, 3.9), complex(-7.3, 2.9), complex(-6.3, 2.9), complex(-6.3, 3.9)]
    y = y4[:, -1]; totv = 0.0
    for a, b in zip(corners[:-1], corners[1:]):
        wf, dwf = seg(a, b)
        def fv(s, yv, wf=wf, dwf=dwf):
            w = wf(s); v, vp = yv
            return np.array([vp, (w/(2*N))*vp + v/(4*N**3)])*dwf(s)
        sol = solve_ivp(fv, (0, 1), y[:2], method='DOP853', t_eval=np.linspace(0, 1, 2000), rtol=1e-13, atol=1e-15)
        totv += darg(sol.y[0])[0]; y = np.concatenate([sol.y[:, -1], y[2:]])
    report(f'   v alone around [-7.3, -6.3] x [2.9, 3.9]: zeros of v = {totv/(2*np.pi):+.6f}')
    res['control_v'] = totv/(2*np.pi)
    json.dump(res, open('t26_contour_py.json', 'w'), indent=1)
    open('t26_contour_py.out', 'w').write('\n'.join(lines) + '\n')

if __name__ == '__main__':
    main()


==> anc/numbers/deposit/T26/t26_contour.wl <==
(* T26 (step 8, d15): zeros of u (poles of F_A^-) to the right of omega_0, engine 2 of 2 (Wolfram NDSolve).
   Same contour as t26_contour.py, written independently: each piece w(s) is a straight segment or a quarter
   circle, integrated with NDSolve at WorkingPrecision 24 in the direction in which Re w^2 does not increase.
   Units a = 1. v'' = (w/(2N)) v' + v/(4N^3);  u'' = [2N(w^2-2N) u' + (1/N)(w + 4P) u + 4(N^2-4)(v'/v) u]/(4N^2 w),
   P = (w - Sqrt[w - w0] Sqrt[w + w0])/2. *)
$AllowInternet = False;
$MessagePrePrint = (Short[InputForm[#], 2] &);
wp = 24;

coeffs[nn_, nmax_] := Module[{f, c, d, CF = (nn^2 - 1)/(2 nn)},
  f[1] = 2 CF; c[1] = -1/nn; d[1] = -1/nn;
  Do[f[n] = Sum[f[k] f[n - k], {k, 1, n - 1}];
    c[n] = 2 nn (3 - 2 n) c[n - 1] + Sum[c[k] c[n - k], {k, 1, n - 1}];
    d[n] = -4 nn (n - 2) d[n - 1] + Sum[d[k] d[n - k], {k, 1, n - 1}] - 4/nn f[n - 1] - 2 (nn^2 - 4)/nn c[n - 1],
    {n, 2, nmax}];
  {Table[d[n], {n, 1, nmax}], Table[c[n], {n, 1, nmax}]}];
asym[X_, w_] := Module[{terms = Table[X[[n]] w^(1 - 2 n), {n, 1, Length[X]}], k},
  k = First[Ordering[Abs[terms], 1]]; Total[terms[[1 ;; k - 1]]]];

(* integrate the 4-component system along w(s), s in [0,1]; returns {final state, list of u samples, list of v samples} *)
piece[nn_, w0_, wf_, y0_] := Module[{s, v, vp, u, up, sol, eqs, ww, dw, samp},
  ww = wf[s]; dw = D[wf[s], s];
  eqs = {v'[s] == dw vp[s], vp'[s] == dw ((ww/(2 nn)) vp[s] + v[s]/(4 nn^3)),
    u'[s] == dw up[s],
    up'[s] == dw ((2 nn (ww^2 - 2 nn) up[s] + (1/nn) (ww + 4 (ww - Sqrt[ww - w0] Sqrt[ww + w0])/2) u[s]
          + 4 (nn^2 - 4) (vp[s]/v[s]) u[s])/(4 nn^2 ww)),
    v[0] == y0[[1]], vp[0] == y0[[2]], u[0] == y0[[3]], up[0] == y0[[4]]};
  sol = First[NDSolve[eqs, {v, vp, u, up}, {s, 0, 1}, WorkingPrecision -> wp, PrecisionGoal -> 14,
      AccuracyGoal -> 16, MaxSteps -> 10^6, InterpolationOrder -> All]];
  samp = Table[{u[t], v[t]} /. sol, {t, 0, 1, 1/2000}];
  {{v[1], vp[1], u[1], up[1]} /. sol, samp[[All, 1]], samp[[All, 2]]}];
darg[z_] := Total[Arg[Rest[z]/Most[z]]];
maxstep[z_] := Max[Abs[Arg[Rest[z]/Most[z]]]];

count[nn_, X_, Y_, rho_] := Module[{CF = (nn^2 - 1)/(2 nn), w0, dd, cc, y0, A, Bp, Bm, Cp, Cm, Dp, Dm, Ep, Em,
    seg, tot, totv, ms, t0},
  w0 = N[Sqrt[8 CF], wp]; {dd, cc} = coeffs[nn, 90];
  y0 = N[{1, asym[cc, SetPrecision[X, 2 wp]]/(2 nn), 1, asym[dd, SetPrecision[X, 2 wp]]/(2 nn)}, wp];
  seg[a_, b_] := Function[s, a + (b - a) s];
  t0 = AbsoluteTime[];
  A = piece[nn, w0, seg[N[X, wp], w0 + rho], y0];
  Bp = piece[nn, w0, Function[s, w0 + rho Exp[I Pi/2 s]], A[[1]]];
  Bm = piece[nn, w0, Function[s, w0 + rho Exp[-I Pi/2 s]], A[[1]]];
  Cp = piece[nn, w0, seg[w0 + I rho, w0 + I Y], Bp[[1]]];
  Cm = piece[nn, w0, seg[w0 - I rho, w0 - I Y], Bm[[1]]];
  Dp = piece[nn, w0, seg[N[X, wp], X + I Y], y0];
  Dm = piece[nn, w0, seg[N[X, wp], X - I Y], y0];
  Ep = piece[nn, w0, seg[X + I Y, w0 + I Y], Dp[[1]]];
  Em = piece[nn, w0, seg[X - I Y, w0 - I Y], Dm[[1]]];
  Print["   corners: |u(w0+iY) left edge - top edge|/|u| = ", N[Abs[Cp[[1, 3]] - Ep[[1, 3]]]/Abs[Ep[[1, 3]]], 3],
        ",  lower: ", N[Abs[Cm[[1, 3]] - Em[[1, 3]]]/Abs[Em[[1, 3]]], 3]];
  (* counterclockwise loop: -E-  -D-  +D+  +E+  -C+  -B+  +B-  +C- *)
  tot = -darg[Em[[2]]] - darg[Dm[[2]]] + darg[Dp[[2]]] + darg[Ep[[2]]] - darg[Cp[[2]]] - darg[Bp[[2]]] + darg[Bm[[2]]] + darg[Cm[[2]]];
  totv = -darg[Em[[3]]] - darg[Dm[[3]]] + darg[Dp[[3]]] + darg[Ep[[3]]] - darg[Cp[[3]]] - darg[Bp[[3]]] + darg[Bm[[3]]] + darg[Cm[[3]]];
  ms = Max[maxstep /@ {Em[[2]], Dm[[2]], Dp[[2]], Ep[[2]], Cp[[2]], Bp[[2]], Bm[[2]], Cm[[2]]}];
  Print["  SU(", nn, "), w0 <= Re w <= ", X, ", |Im w| <= ", Y, ", indentation ", rho, ":  zeros of u = ",
        NumberForm[N[tot/(2 Pi)], {8, 6}], ",  zeros of v = ", NumberForm[N[totv/(2 Pi)], {8, 6}],
        "  (largest arg step ", N[ms, 3], ", ", Round[AbsoluteTime[] - t0, 0.1], " s);  min |u| on the semicircle = ",
        N[Min[Abs[Join[Bp[[2]], Bm[[2]]]]], 6]];
  {tot/(2 Pi), totv/(2 Pi)}];

Print["--- zero counts, engine 2 (Wolfram NDSolve, WorkingPrecision ", wp, ")"];
count[3, 40, 40, 1/20];
count[3, 60, 60, 1/20];
count[4, 40, 40, 1/20];
count[2, 40, 40, 1/20];

(* control: one zero of u in [-8.3,-7.0] x [3.0,4.5], reached from X = 40 via 40+12i and -7+12i *)
Module[{nn = 3, CF = 4/3, w0, dd, cc, y0, seg, p1, p2, p3, y, tot = 0, pc, corners},
  w0 = N[Sqrt[8 CF], wp]; {dd, cc} = coeffs[nn, 90];
  y0 = N[{1, asym[cc, SetPrecision[40, 2 wp]]/(2 nn), 1, asym[dd, SetPrecision[40, 2 wp]]/(2 nn)}, wp];
  seg[a_, b_] := Function[s, a + (b - a) s];
  p1 = piece[nn, w0, seg[N[40, wp], 40 + 12 I], y0];
  p2 = piece[nn, w0, seg[40 + 12 I, -7 + 12 I], p1[[1]]];
  p3 = piece[nn, w0, seg[-7 + 12 I, -7 + 9/2 I], p2[[1]]];
  corners = N[{-7 + 9/2 I, -83/10 + 9/2 I, -83/10 + 3 I, -7 + 3 I, -7 + 9/2 I}, wp];
  y = p3[[1]];
  Do[pc = piece[nn, w0, seg[corners[[k]], corners[[k + 1]]], y]; tot += darg[pc[[2]]]; y = pc[[1]], {k, 1, 4}];
  Print["--- control: loop around [-8.3,-7.0] x [3.0,4.5]: zeros of u = ", NumberForm[N[tot/(2 Pi)], {8, 6}],
        ",  closure |u_end - u_start|/|u| = ", N[Abs[y[[3]] - p3[[1, 3]]]/Abs[p3[[1, 3]]], 3]]];

(* half-disk of radius rho around w0 (SU(3), X = 60, u(X) = 1): u is analytic inside and continuous on the
   boundary (semicircle and diameter on Re w = w0), so the largest |u - u(w0)| is reached on the boundary *)
Module[{nn = 3, CF = 4/3, w0, dd, cc, y0, seg, A0, A, Bs, Ds, u0, dev, X = 60},
  w0 = N[Sqrt[8 CF], wp]; {dd, cc} = coeffs[nn, 90];
  y0 = N[{1, asym[cc, SetPrecision[X, 2 wp]]/(2 nn), 1, asym[dd, SetPrecision[X, 2 wp]]/(2 nn)}, wp];
  seg[a_, b_] := Function[s, a + (b - a) s];
  A0 = piece[nn, w0, seg[N[X, wp], w0 + 10^-12], y0]; u0 = A0[[1, 3]];
  Do[
    A = piece[nn, w0, seg[N[X, wp], w0 + rho], y0]; dev = 0;
    Do[Bs = piece[nn, w0, Function[s, w0 + rho Exp[sg I Pi/2 s]], A[[1]]];
       Ds = piece[nn, w0, seg[w0 + sg I rho, w0 + sg I 10^-12], Bs[[1]]];
       dev = Max[dev, Max[Abs[Bs[[2]] - u0]], Max[Abs[Ds[[2]] - u0]]], {sg, {1, -1}}];
    Print["--- half-disk rho = ", rho, ": |u(w0)| = ", N[Abs[u0], 10], ",  max |u - u(w0)|/|u(w0)| on its boundary = ", N[dev/Abs[u0], 4]],
    {rho, {1/20, 1/200}}]];

(* location of the zero of u in the control rectangle, from the first moment oint w u'/u dw / oint u'/u dw *)
Module[{nn = 3, CF = 4/3, w0, dd, cc, y0, seg, p1, p2, p3, y, m0 = 0, m1 = 0, corners, s, v, vp, u, up, sol, ww, dw, eqs, a, b},
  w0 = N[Sqrt[8 CF], wp]; {dd, cc} = coeffs[nn, 90];
  y0 = N[{1, asym[cc, SetPrecision[40, 2 wp]]/(2 nn), 1, asym[dd, SetPrecision[40, 2 wp]]/(2 nn)}, wp];
  seg[a_, b_] := Function[t, a + (b - a) t];
  p1 = piece[nn, w0, seg[N[40, wp], 40 + 12 I], y0];
  p2 = piece[nn, w0, seg[40 + 12 I, -7 + 12 I], p1[[1]]];
  p3 = piece[nn, w0, seg[-7 + 12 I, -7 + 9/2 I], p2[[1]]];
  corners = N[{-7 + 9/2 I, -83/10 + 9/2 I, -83/10 + 3 I, -7 + 3 I, -7 + 9/2 I}, wp];
  y = p3[[1]];
  Do[a = corners[[k]]; b = corners[[k + 1]]; ww = a + (b - a) s; dw = b - a;
    eqs = {v'[s] == dw vp[s], vp'[s] == dw ((ww/(2 nn)) vp[s] + v[s]/(4 nn^3)), u'[s] == dw up[s],
      up'[s] == dw ((2 nn (ww^2 - 2 nn) up[s] + (1/nn) (ww + 4 (ww - Sqrt[ww - w0] Sqrt[ww + w0])/2) u[s]
            + 4 (nn^2 - 4) (vp[s]/v[s]) u[s])/(4 nn^2 ww)),
      v[0] == y[[1]], vp[0] == y[[2]], u[0] == y[[3]], up[0] == y[[4]]};
    sol = First[NDSolve[eqs, {v, vp, u, up}, {s, 0, 1}, WorkingPrecision -> wp, PrecisionGoal -> 14, AccuracyGoal -> 16,
        MaxSteps -> 10^6, InterpolationOrder -> All]];
    m0 += NIntegrate[(up[s]/u[s] dw) /. sol, {s, 0, 1}, WorkingPrecision -> 20];
    m1 += NIntegrate[((a + (b - a) s) up[s]/u[s] dw) /. sol, {s, 0, 1}, WorkingPrecision -> 20];
    y = {v[1], vp[1], u[1], up[1]} /. sol, {k, 1, 4}];
  Print["--- control zero of u: count = ", N[m0/(2 Pi I), 8], ",  location (first moment) = ", N[m1/m0, 8]]];


==> anc/numbers/deposit/T26/t26_contour_py.json <==
{
 "3_40_40_0.05": [
  3.0444976200897996e-14,
  -1.0601848938211722e-16
 ],
 "3_60_60_0.05": [
  2.9879544257526705e-14,
  3.8431702401017495e-16
 ],
 "3_100_100_0.05": [
  3.1986661733996285e-14,
  2.6062878639770486e-16
 ],
 "3_40_40_0.005": [
  4.303025437796683e-14,
  -2.9155084580082237e-16
 ],
 "3_20_12_0.05": [
  1.7753679534447047e-14,
  2.6504622345529306e-17
 ],
 "2_40_40_0.05": [
  6.100480576529329e-14,
  6.184411880623505e-16
 ],
 "4_40_40_0.05": [
  1.9589124631874952e-14,
  -6.626155586382327e-17
 ],
 "5_40_40_0.05": [
  1.4427349430083118e-14,
  4.307001131148512e-17
 ],
 "8_50_50_0.05": [
  1.1834313877278835e-14,
  -1.1043592643970545e-18
 ],
 "control": 1.0000000000000004,
 "control_v": 1.0000000000000007
}

==> anc/numbers/deposit/T26/t26_contour_py.out <==
--- zero counts, engine 1 (scipy DOP853, complex double, rtol 1e-12)
   corner w0 + i40: u via left edge = 0.9961536742-0.082630477447j, via top/bottom = 0.9961536742-0.0826304774469j, |rel diff u| = 9.71e-14, |rel diff v| = 1.78e-15
   corner w0 - i40: u via left edge = 0.9961536742+0.082630477447j, via top/bottom = 0.9961536742+0.0826304774469j, |rel diff u| = 9.71e-14, |rel diff v| = 1.78e-15
  SU(3), rectangle w0 <= Re w <= 40, |Im w| <= 40, indentation radius 0.05: zeros of u = +0.000000, zeros of v = -0.000000 (largest arg step between samples 0.000 rad), 0.3 s
   min |u| on the contour = 0.9808, min |v| = 0.981;  u on the semicircle: min |u| = 1.16636
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 2.46e-13 at w = 40+37.51j
   corner w0 + i60: u via left edge = 0.996263925511-0.0841356349651j, via top/bottom = 0.996263925511-0.084135634965j, |rel diff u| = 9.51e-14, |rel diff v| = 3.00e-15
   corner w0 - i60: u via left edge = 0.996263925511+0.0841356349651j, via top/bottom = 0.996263925511+0.084135634965j, |rel diff u| = 9.51e-14, |rel diff v| = 3.00e-15
  SU(3), rectangle w0 <= Re w <= 60, |Im w| <= 60, indentation radius 0.05: zeros of u = +0.000000, zeros of v = +0.000000 (largest arg step between samples 0.000 rad), 0.5 s
   min |u| on the contour = 0.9809, min |v| = 0.981;  u on the semicircle: min |u| = 1.19301
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 7.25e-13 at w = 55.03+60j
   corner w0 + i100: u via left edge = 0.996282845012-0.0853441325544j, via top/bottom = 0.996282845012-0.0853441325543j, |rel diff u| = 1.01e-13, |rel diff v| = 4.22e-15
   corner w0 - i100: u via left edge = 0.996282845012+0.0853441325544j, via top/bottom = 0.996282845012+0.0853441325543j, |rel diff u| = 1.01e-13, |rel diff v| = 4.22e-15
  SU(3), rectangle w0 <= Re w <= 100, |Im w| <= 100, indentation radius 0.05: zeros of u = +0.000000, zeros of v = +0.000000 (largest arg step between samples 0.001 rad), 1.0 s
   min |u| on the contour = 0.9809, min |v| = 0.9809;  u on the semicircle: min |u| = 1.22739
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 2.79e-12 at w = 90.32+100j
   corner w0 + i40: u via left edge = 0.9961536742-0.082630477447j, via top/bottom = 0.9961536742-0.0826304774469j, |rel diff u| = 1.40e-13, |rel diff v| = 1.44e-15
   corner w0 - i40: u via left edge = 0.9961536742+0.082630477447j, via top/bottom = 0.9961536742+0.0826304774469j, |rel diff u| = 1.40e-13, |rel diff v| = 1.44e-15
  SU(3), rectangle w0 <= Re w <= 40, |Im w| <= 40, indentation radius 0.005: zeros of u = +0.000000, zeros of v = -0.000000 (largest arg step between samples 0.000 rad), 0.3 s
   min |u| on the contour = 0.9808, min |v| = 0.981;  u on the semicircle: min |u| = 1.16774
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 2.46e-13 at w = 40+37.51j
   corner w0 + i12: u via left edge = 1.02238479656-0.0749340949336j, via top/bottom = 1.02238479656-0.0749340949336j, |rel diff u| = 5.68e-14, |rel diff v| = 6.55e-16
   corner w0 - i12: u via left edge = 1.02238479656+0.0749340949336j, via top/bottom = 1.02238479656+0.0749340949336j, |rel diff u| = 5.68e-14, |rel diff v| = 6.55e-16
  SU(3), rectangle w0 <= Re w <= 20, |Im w| <= 12, indentation radius 0.05: zeros of u = +0.000000, zeros of v = +0.000000 (largest arg step between samples 0.000 rad), 0.2 s
   min |u| on the contour = 0.9912, min |v| = 0.9918;  u on the semicircle: min |u| = 1.12189
   corner w0 + i40: u via left edge = 0.981593913349-0.187488244539j, via top/bottom = 0.981593913349-0.187488244539j, |rel diff u| = 1.96e-13, |rel diff v| = 1.04e-15
   corner w0 - i40: u via left edge = 0.981593913349+0.187488244539j, via top/bottom = 0.981593913349+0.187488244539j, |rel diff u| = 1.96e-13, |rel diff v| = 1.04e-15
  SU(2), rectangle w0 <= Re w <= 40, |Im w| <= 40, indentation radius 0.05: zeros of u = +0.000000, zeros of v = +0.000000 (largest arg step between samples 0.001 rad), 0.5 s
   min |u| on the contour = 0.9574, min |v| = 0.9578;  u on the semicircle: min |u| = 1.47413
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 1.13e-13 at w = 37.18+40j
   corner w0 + i40: u via left edge = 0.998624226673-0.0460565122933j, via top/bottom = 0.998624226673-0.0460565122932j, |rel diff u| = 6.22e-14, |rel diff v| = 5.55e-16
   corner w0 - i40: u via left edge = 0.998624226673+0.0460565122933j, via top/bottom = 0.998624226673+0.0460565122932j, |rel diff u| = 6.22e-14, |rel diff v| = 5.55e-16
  SU(4), rectangle w0 <= Re w <= 40, |Im w| <= 40, indentation radius 0.05: zeros of u = +0.000000, zeros of v = -0.000000 (largest arg step between samples 0.000 rad), 0.3 s
   min |u| on the contour = 0.9891, min |v| = 0.9893;  u on the semicircle: min |u| = 1.08415
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 4.29e-13 at w = 40+38.51j
   corner w0 + i40: u via left edge = 0.999323008523-0.0292364771637j, via top/bottom = 0.999323008523-0.0292364771637j, |rel diff u| = 4.67e-14, |rel diff v| = 2.44e-15
   corner w0 - i40: u via left edge = 0.999323008523+0.0292364771637j, via top/bottom = 0.999323008523+0.0292364771637j, |rel diff u| = 4.67e-14, |rel diff v| = 2.44e-15
  SU(5), rectangle w0 <= Re w <= 40, |Im w| <= 40, indentation radius 0.05: zeros of u = +0.000000, zeros of v = +0.000000 (largest arg step between samples 0.000 rad), 0.2 s
   min |u| on the contour = 0.993, min |v| = 0.9932;  u on the semicircle: min |u| = 1.05035
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 6.59e-13 at w = 40+38.51j
   corner w0 + i50: u via left edge = 0.99983585093-0.0114027800021j, via top/bottom = 0.99983585093-0.0114027800021j, |rel diff u| = 3.83e-14, |rel diff v| = 2.44e-15
   corner w0 - i50: u via left edge = 0.99983585093+0.0114027800021j, via top/bottom = 0.99983585093+0.0114027800021j, |rel diff u| = 3.83e-14, |rel diff v| = 2.44e-15
  SU(8), rectangle w0 <= Re w <= 50, |Im w| <= 50, indentation radius 0.05: zeros of u = +0.000000, zeros of v = -0.000000 (largest arg step between samples 0.000 rad), 0.2 s
   min |u| on the contour = 0.9973, min |v| = 0.9973;  u on the semicircle: min |u| = 1.01915
   outer edges, |w| >= 25: largest |F_A^- - series|/|series| = 2.80e-12 at w = 50+47.51j
--- control: a small rectangle around w = -7.61 + 3.73 i (first zero pair of u reported by the step-3 record) must give 1
    (it must exclude the zero of v near -6.80 + 3.37 i, where F_A^- has a logarithmic branch point)
   loop -7.0+4.5i -> -8.3+4.5i -> -8.3+3.0i -> -7.0+3.0i: zeros of u = +1.000000, zeros of v = -0.000000, closure |u_end - u_start|/|u| = 2.83e-15
   v alone around [-7.3, -6.3] x [2.9, 3.9]: zeros of v = +1.000000


==> anc/numbers/deposit/T26/t26_contour_wl.out <==
--- zero counts, engine 2 (Wolfram NDSolve, WorkingPrecision 24)

NDSolve::precw: The precision of the differential equation (HoldCompleteForm[{{Derivative[1][v$1614][s$1614] == I/40*E^(I/2*Pi*s$1614)*Pi*vp$1614[s$1614], Derivative[1][vp$1614][s$1614] == I/40*E^(I/2*Pi*s$1614)*Pi*(((3.26598632371090413092971209960785518928`24. + E^(I/2*Pi*s$1614)/20)*vp$1614[s$1614])/6 + v$1614[s$1614]/108), Derivative[1][u$1614][s$1614] == I/40*E^(I/2*Pi*s$1614)*Pi*up$1614[s$1614], Derivative[1][up$1614][s$1614] == (I/1440*E^(I/2*Pi*s$1614)*Pi*(6*(-6 + (3.26598632371090413092971209960785518928`24. + E^(I/2*Pi*s$1614)/20)^2)*up$1614[s$1614] + ((3.26598632371090413092971209960785518928`24. + E^(I/2*Pi*s$1614)/20 + 2*(3.26598632371090413092971209960785518928`24. + E^(I/2*Pi*s$1614)/20 - Sqrt[0``23.1849556425359 + E^(I/2*Pi*s$1614)/20]*Sqrt[6.53197264742180826185942419921571037856`24. + E^(I/2*Pi*s$1614)/20]))*u$1614[s$1614])/3 + (20*u$1614[s$1614]*vp$1614[s$1614])/v$1614[s$1614]))/(3.26598632371090413092971209960785518928`24. + E^(I/2*Pi*s$1614)/20), v$1614[0] == 1.136815855671153427329709348789158155`23.83775474436392, vp$1614[0] == -0.01403609095083140813962808114070861462`23.084259375163015, u$1614[0] == 1.16635512800321815384862124449328916346`23.70869457593337, up$1614[0] == -0.03038659705133657472919167444448701343`22.629335146050806}, {}, {}, {}, {}}]) is less than WorkingPrecision (HoldCompleteForm[24.]).

NDSolve::precw: The precision of the differential equation (HoldCompleteForm[{{Derivative[1][v$1703][s$1703] == ((-1/40*I)*Pi*vp$1703[s$1703])/E^(I/2*Pi*s$1703), Derivative[1][vp$1703][s$1703] == ((-1/40*I)*Pi*(((3.26598632371090413092971209960785518928`24. + 1/(20*E^(I/2*Pi*s$1703)))*vp$1703[s$1703])/6 + v$1703[s$1703]/108))/E^(I/2*Pi*s$1703), Derivative[1][u$1703][s$1703] == ((-1/40*I)*Pi*up$1703[s$1703])/E^(I/2*Pi*s$1703), Derivative[1][up$1703][s$1703] == ((-1/1440*I)*Pi*(6*(-6 + (3.26598632371090413092971209960785518928`24. + 1/(20*E^(I/2*Pi*s$1703)))^2)*up$1703[s$1703] + ((3.26598632371090413092971209960785518928`24. + 1/(20*E^(I/2*Pi*s$1703)) + 2*(3.26598632371090413092971209960785518928`24. + 1/(20*E^(I/2*Pi*s$1703)) - Sqrt[0``23.1849556425359 + 1/(20*E^(I/2*Pi*s$1703))]*Sqrt[6.53197264742180826185942419921571037856`24. + 1/(20*E^(I/2*Pi*s$1703))]))*u$1703[s$1703])/3 + (20*u$1703[s$1703]*vp$1703[s$1703])/v$1703[s$1703]))/(E^(I/2*Pi*s$1703)*(3.26598632371090413092971209960785518928`24. + 1/(20*E^(I/2*Pi*s$1703)))), v$1703[0] == 1.136815855671153427329709348789158155`23.83775474436392, vp$1703[0] == -0.01403609095083140813962808114070861462`23.084259375163015, u$1703[0] == 1.16635512800321815384862124449328916346`23.70869457593337, up$1703[0] == -0.03038659705133657472919167444448701343`22.629335146050806}, {}, {}, {}, {}}]) is less than WorkingPrecision (HoldCompleteForm[24.]).

NDSolve::precw: The precision of the differential equation (HoldCompleteForm[{{Derivative[1][v$1786][s$1786] == (0``23.1849556425359 + (799*I)/20)*vp$1786[s$1786], Derivative[1][vp$1786][s$1786] == (0``23.1849556425359 + (799*I)/20)*((((3.26598632371090413092971209960785518928`24. + I/20) + (0``23.1849556425359 + (799*I)/20)*s$1786)*vp$1786[s$1786])/6 + v$1786[s$1786]/108), Derivative[1][u$1786][s$1786] == (0``23.1849556425359 + (799*I)/20)*up$1786[s$1786], Derivative[1][up$1786][s$1786] == ((0``24.741258143303185 + (799*I)/720)*(6*(-6 + ((3.26598632371090413092971209960785518928`24. + I/20) + (0``23.1849556425359 + (799*I)/20)*s$1786)^2)*up$1786[s$1786] + (((3.26598632371090413092971209960785518928`24. + I/20) + 2*((3.26598632371090413092971209960785518928`24. + I/20) - Sqrt[(0``23.1849556425359 + I/20) + (0``23.1849556425359 + (799*I)/20)*s$1786]*Sqrt[(6.53197264742180826185942419921571037856`24. + I/20) + (0``23.1849556425359 + (799*I)/20)*s$1786] + (0``23.1849556425359 + (799*I)/20)*s$1786) + (0``23.1849556425359 + (799*I)/20)*s$1786)*u$1786[s$1786])/3 + (20*u$1786[s$1786]*vp$1786[s$1786])/v$1786[s$1786]))/((3.26598632371090413092971209960785518928`24. + I/20) + (0``23.1849556425359 + (799*I)/20)*s$1786), v$1786[0] == 1.13751762064031964716489312494903202672`23.999575173295938 - 0.00070876573622151866129902568702075087`23.993275980926235*I, vp$1786[0] == -0.01417451405570280789605748159755739089`23.993276476340178 + 0.00014080685735307804630242110838495532`23.988516314973953*I, u$1786[0] == 1.16787238570938284372187266125989560867`23.999087068740298 - 0.00156730275469578815884415797902566404`23.97804161609898*I, up$1786[0] == -0.03129073903880198957960870524911887799`23.97894682840536 + 0.00103491463579716832558269816379266428`23.91682947049256*I}, {}, {}, {}, {}}]) is less than WorkingPrecision (HoldCompleteForm[24.]).

General::stop: Further output of HoldCompleteForm[NDSolve::precw] will be suppressed during this calculation.
   corners: |u(w0+iY) left edge - top edge|/|u| = 2.6560489056682848392844742`3.*^-13,  lower: 2.65604890566828483928425`3.*^-13
  SU(3), w0 <= Re w <= 40, |Im w| <= 40, indentation 1/20:  zeros of u = NumberForm[1.1652666244374463*^-14, {8, 6}],  zeros of v = NumberForm[-1.5339648965149546*^-14, {8, 6}]  (largest arg step 0.0005347208239231104`3., 0.6000000000000001 s);  min |u| on the semicircle = 1.1663551280032181538`6.
   corners: |u(w0+iY) left edge - top edge|/|u| = 1.41893229793495334483235934`3.*^-12,  lower: 1.41893229793495334483235934`3.*^-12
  SU(3), w0 <= Re w <= 60, |Im w| <= 60, indentation 1/20:  zeros of u = NumberForm[2.2686652744595268*^-13, {8, 6}],  zeros of v = NumberForm[1.9521267540263124*^-13, {8, 6}]  (largest arg step 0.000802015704702454`3., 1. s);  min |u| on the semicircle = 1.1930067450613312865`6.
   corners: |u(w0+iY) left edge - top edge|/|u| = 2.0382582781512915621005201`3.*^-13,  lower: 2.0382582781512915621005201`3.*^-13
  SU(4), w0 <= Re w <= 40, |Im w| <= 40, indentation 1/20:  zeros of u = NumberForm[2.0663359853481877*^-14, {8, 6}],  zeros of v = NumberForm[8.536152530601235*^-16, {8, 6}]  (largest arg step 0.0002518133140647863`3., 0.6000000000000001 s);  min |u| on the semicircle = 1.0841502832466058243`6.
   corners: |u(w0+iY) left edge - top edge|/|u| = 4.4200843662216816317242419`3.*^-13,  lower: 4.4200843662216816317242419`3.*^-13
  SU(2), w0 <= Re w <= 40, |Im w| <= 40, indentation 1/20:  zeros of u = NumberForm[4.217803020456156*^-14, {8, 6}],  zeros of v = NumberForm[-1.1059176525530567*^-14, {8, 6}]  (largest arg step 0.001637003008833318`3., 0.8 s);  min |u| on the semicircle = 1.4741301859427811034`6.
--- control: loop around [-8.3,-7.0] x [3.0,4.5]: zeros of u = NumberForm[1.000000000000039, {8, 6}],  closure |u_end - u_start|/|u| = 3.0775314671408303946576548`3.*^-13
--- half-disk rho = 1/20: |u(w0)| = 1.19458559875755962206233074836313661846`10.,  max |u - u(w0)|/|u(w0)| on its boundary = 0.0013421744547057541`4.
--- half-disk rho = 1/200: |u(w0)| = 1.19458559875755962206233074836313661846`10.,  max |u - u(w0)|/|u(w0)| on its boundary = 0.0001343505479769998`4.
--- control zero of u: count = 1.0000000000000375828`8.15051499783199 + 0``13.594831852466667*I,  location (first moment) = -7.6112603680953948001`8.103784105219233 + 3.7296301881013154449`7.793993297983752*I


==> anc/numbers/deposit/T26/t26_halfdisk.py <==
#!/usr/bin/env python3
"""T26: the half-disk of radius rho around w0 left out of the contour (SU(3), X = 60 normalization u(X) = 1).
u is analytic inside the half-disk and continuous on its boundary (semicircle plus the diameter on Re w = w0),
so max |u - u(w0)| over the half-disk is reached on the boundary. Engine: scipy DOP853 (complex double)."""
import numpy as np
from t26_contour import Model, asym
N = 3; M = Model(N); w0 = M.w0; X = 60.0; out = []
FA, _ = asym(M.d, complex(X)); GA, _ = asym(M.c, complex(X))
y0 = [1+0j, GA/(2*N), 1+0j, FA/(2*N)]
seg = lambda a, b: ((lambda s: a + (b-a)*s), (lambda s: (b-a)))
for rho in (0.05, 0.005):
    wf, dwf = seg(complex(X), complex(w0 + 1e-10)); _, yA0 = M.path(wf, dwf, 0, 1, y0, npts=10)
    u0 = yA0[2, -1]
    wf, dwf = seg(complex(X), complex(w0 + rho)); _, yA = M.path(wf, dwf, 0, 1, y0, npts=10)
    dev = 0.0
    for sg in (1, -1):
        wf = (lambda sg: (lambda th: w0 + rho*np.exp(1j*sg*th)))(sg); dwf = (lambda sg: (lambda th: 1j*sg*rho*np.exp(1j*sg*th)))(sg)
        _, yB = M.path(wf, dwf, 0, np.pi/2, yA[:, -1], npts=500)
        dev = max(dev, float(np.max(np.abs(yB[2] - u0))))
        wf, dwf = seg(complex(w0, sg*rho), complex(w0, sg*1e-10)); _, yD = M.path(wf, dwf, 0, 1, yB[:, -1], npts=500)
        dev = max(dev, float(np.max(np.abs(yD[2] - u0))))
        out.append(f'rho = {rho}, side {sg:+d}: u at the end of the diameter = {yD[2,-1]:.12g}  (u(w0) from the real axis = {u0:.12g})')
    out.append(f'rho = {rho}: |u(w0)| = {abs(u0):.8f}, max |u - u(w0)|/|u(w0)| on the half-disk boundary = {dev/abs(u0):.3e}')
print('\n'.join(out)); open('t26_halfdisk_py.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/T26/t26_halfdisk_py.out <==
rho = 0.05, side +1: u at the end of the diameter = 1.19458559876-3.20997467264e-12j  (u(w0) from the real axis = 1.19458559875+0j)
rho = 0.05, side -1: u at the end of the diameter = 1.19458559876+3.20997467264e-12j  (u(w0) from the real axis = 1.19458559875+0j)
rho = 0.05: |u(w0)| = 1.19458560, max |u - u(w0)|/|u(w0)| on the half-disk boundary = 1.342e-03
rho = 0.005, side +1: u at the end of the diameter = 1.19458559876-3.20997589549e-12j  (u(w0) from the real axis = 1.19458559875+0j)
rho = 0.005, side -1: u at the end of the diameter = 1.19458559876+3.20997589549e-12j  (u(w0) from the real axis = 1.19458559875+0j)
rho = 0.005: |u(w0)| = 1.19458560, max |u - u(w0)|/|u(w0)| on the half-disk boundary = 1.344e-04


==> anc/numbers/deposit/T26/t26_realaxis.py <==
#!/usr/bin/env python3
"""T26 (step 8, d15): the real axis omega >= omega_0, engine 1 of 2 (Python mpmath, own Taylor integrator).

Units a = 1 (F(omega; a) = sqrt(a) g(omega/sqrt(a)), so every statement is in w = omega/sqrt(a)).
Equations (SU(N), double-logarithmic system, kappa = +1):
    2N G' = w G - G^2 + 1/N                                              G = F_A^+
    2N F' = w F - 2N F/w - F^2 + Q(w),                                   F = F_A^-
    Q(w)  = 1/N + (4/(N w)) P(w) + (2(N^2-4)/(N w)) G(w),                P = F_1^+ = (w - sqrt(w^2 - 8 C_F))/2
Integration: Taylor series of order K at each step (power-series recurrences), downward from w_s with the
optimally truncated asymptotic series as the starting value.
Checks:
  (a) the closed form G = sqrt(2N) nu D_{nu-1}(x)/D_nu(x), x = w/sqrt(2N), nu = -1/(2N^2), against the integration;
  (b) -1/(N w) < G < 0,  Q > 0,  F < 0 on [w_0, w_s]  (the three inequalities of the real-axis argument);
  (c) F(w_0)/w_0 and S(omega_0) = -12 a zeta_2 C_F omega_0 F(omega_0);
  (d) stability: starting points w_s = 20, 25, 30, 40 and a perturbation of the starting value.
"""
import mpmath as mp
import sys, time

def coeffs(N, nmax):
    """Integer recursion (third implementation), returns d_n, c_n as mpf (d_n = dt_n / N^n)."""
    f = [0]*(nmax+1); c = [0]*(nmax+1); d = [0]*(nmax+1)
    f[1] = N*N-1; c[1] = -1; d[1] = -1
    for n in range(2, nmax+1):
        f[n] = sum(f[k]*f[n-k] for k in range(1, n))
        c[n] = 2*N*N*(3-2*n)*c[n-1] + sum(c[k]*c[n-k] for k in range(1, n))
        d[n] = -4*N*N*(n-2)*d[n-1] + sum(d[k]*d[n-k] for k in range(1, n)) - 4*f[n-1] - 2*(N*N-4)*c[n-1]
    return d, c

def asym(X, N, w):
    """Optimally truncated sum w * sum X_n w^(-2n) (stop at the smallest term). Returns value, last term."""
    s = mp.mpf(0); best = None; y = 1/mp.mpf(w)**2; p = mp.mpf(1)
    for n in range(1, len(X)):
        p *= y
        term = mp.mpf(X[n]) / mp.mpf(N)**n * p
        if best is not None and abs(term) > best:
            break
        s += term; best = abs(term)
    return w*s, w*best

class Sys:
    def __init__(self, N):
        self.N = mp.mpf(N); self.Ni = N
        self.CF = (self.N**2-1)/(2*self.N)
        self.w0 = mp.sqrt(8*self.CF)
    def P(self, w):
        return (w - mp.sqrt(w*w - 8*self.CF))/2
    def Gclosed(self, w):
        N = self.N; nu = -1/(2*N*N); x = w/mp.sqrt(2*N)
        return mp.sqrt(2*N)*nu*mp.pcfd(nu-1, x)/mp.pcfd(nu, x)
    def Q(self, w, G):
        N = self.N
        return 1/N + 4/(N*w)*self.P(w) + 2*(N*N-4)/(N*w)*G
    def rhs(self, w, G, F):
        N = self.N
        dG = (w*G - G*G + 1/N)/(2*N)
        dF = (w*F - 2*N*F/w - F*F + self.Q(w, G))/(2*N)
        return dG, dF
    def taylor(self, wc, G0, F0, K):
        """Taylor coefficients of G, F about wc to order K."""
        N = self.N; A0 = wc*wc - 8*self.CF
        # sqrt(w^2 - 8CF) series
        Z = [A0, 2*wc, mp.mpf(1)] + [mp.mpf(0)]*(K)
        R = [mp.sqrt(A0)] + [mp.mpf(0)]*K
        for k in range(1, K+1):
            R[k] = (Z[k] - sum(R[j]*R[k-j] for j in range(1, k)))/(2*R[0])
        W = [wc, mp.mpf(1)] + [mp.mpf(0)]*K
        P = [(W[k] - R[k])/2 for k in range(K+1)]
        iW = [(-1)**k / wc**(k+1) for k in range(K+1)]
        PiW = [sum(P[j]*iW[k-j] for j in range(k+1)) for k in range(K+1)]
        G = [G0] + [mp.mpf(0)]*K; F = [F0] + [mp.mpf(0)]*K
        for k in range(K):
            wG = wc*G[k] + (G[k-1] if k >= 1 else 0)
            GG = sum(G[j]*G[k-j] for j in range(k+1))
            G[k+1] = (wG - GG + (1/N if k == 0 else 0))/(2*N*(k+1))
            wF = wc*F[k] + (F[k-1] if k >= 1 else 0)
            FF = sum(F[j]*F[k-j] for j in range(k+1))
            FiW = sum(F[j]*iW[k-j] for j in range(k+1))
            GiW = sum(G[j]*iW[k-j] for j in range(k+1))
            Qk = (1/N if k == 0 else 0) + 4/N*PiW[k] + 2*(N*N-4)/N*GiW
            F[k+1] = (wF - 2*N*FiW - FF + Qk)/(2*N*(k+1))
        return G, F
    def integrate(self, ws, Gs, Fs, wend, K=40, grid=None, eps=None, record=None):
        """Integrate downward from ws to wend (wend >= w0). grid: list of w where values are stored."""
        eps = eps or mp.mpf(10)**(-mp.mp.dps-5)
        w = mp.mpf(ws); G = Gs; F = Fs; out = {}
        grid = sorted([g for g in (grid or []) if wend <= g <= ws], reverse=True)
        gi = 0; nsteps = 0
        while w > wend:
            Gc, Fc = self.taylor(w, G, F, K)
            m = max(abs(Gc[K]) + abs(Fc[K]), mp.mpf(10)**(-400))
            m1 = max(abs(Gc[K-1]) + abs(Fc[K-1]), mp.mpf(10)**(-400))
            h = min((eps/m)**(mp.mpf(1)/K), (eps/m1)**(mp.mpf(1)/(K-1))) * mp.mpf('0.7')
            h = min(h, mp.mpf('0.45')*(w - self.w0), w/4, mp.mpf(1))
            target = wend
            if gi < len(grid): target = max(grid[gi], wend)
            hit = (w - h <= target)
            if hit: h = w - target
            t = -h
            G = sum(Gc[k]*t**k for k in range(K+1)); F = sum(Fc[k]*t**k for k in range(K+1))
            w = target if hit else w - h; nsteps += 1
            if record is not None: record(w, G, F)
            if hit and gi < len(grid) and target == grid[gi]:
                out[grid[gi]] = (G, F); gi += 1
        return w, G, F, out, nsteps

def run(N, dps, ws_list, K, report):
    mp.mp.dps = dps
    S = Sys(N); w0 = S.w0
    d, c = coeffs(N, 2000 if N == 3 else 900)
    report(f'--- SU({N}): w0 = sqrt(8 C_F) = {mp.nstr(w0, 20)}, working precision {dps} digits, Taylor order {K}')
    # (a) closed form of F_A^+ against its asymptotic series at the starting points
    for ws in ws_list:
        Ga, errG = asym(c, N, ws)
        report(f'  w_s = {ws}: |G_closed - G_series| = {mp.nstr(abs(S.Gclosed(ws)-Ga), 3)}  (smallest term {mp.nstr(errG, 3)})')
    # main run from the largest ws, storing values on a grid, and monitoring the inequalities
    ws = max(ws_list)
    Gs, eG = asym(c, N, ws); Fs, eF = asym(d, N, ws)
    mon = {'maxF': mp.mpf(-1e30), 'minQ': mp.mpf(1e30), 'minGband': mp.mpf(1e30), 'maxG': mp.mpf(-1e30), 'maxFw': None}
    def rec(w, G, F):
        if F > mon['maxF']: mon['maxF'] = F; mon['maxFw'] = w
        q = S.Q(w, G)
        if q < mon['minQ']: mon['minQ'] = q
        band = G + 1/(S.N*w)       # must be > 0
        if band < mon['minGband']: mon['minGband'] = band
        if G > mon['maxG']: mon['maxG'] = G
    grid = [mp.mpf(x) for x in ('40', '30', '20', '10', '8', '6', '5', '4')] + [w0 + mp.mpf('0.5'), w0 + mp.mpf('0.1')]
    t0 = time.time()
    eps0 = mp.mpf(10)**(-dps + 2)
    wlast, G, F, out, ns = S.integrate(ws, Gs, Fs, w0 + eps0, K=K, grid=grid, record=rec)
    # extrapolate to w0 with the derivative (error O(eps0^{3/2}))
    dG, dF = S.rhs(wlast, G, F)
    Gw0 = G - eps0*dG; Fw0 = F - eps0*dF
    report(f'  integration from w_s = {ws} (start error ~ {mp.nstr(eF, 3)}) to w0 + {mp.nstr(eps0, 3)}: {ns} steps, {time.time()-t0:.1f} s')
    for g in sorted(out, reverse=True):
        Gv, Fv = out[g]
        report(f'   w = {mp.nstr(g, 12):>14}:  F_A^- = {mp.nstr(Fv, dps-8)}   F_A^+ = {mp.nstr(Gv, 15)}   |F_A^+ - closed| = {mp.nstr(abs(Gv - S.Gclosed(g)), 3)}')
    report(f'  inequalities on [w0, {ws}]:  max F_A^- = {mp.nstr(mon["maxF"], 6)} (at w = {mp.nstr(mon["maxFw"], 6)}), '
           f'min Q = {mp.nstr(mon["minQ"], 6)},  min (F_A^+ + 1/(N w)) = {mp.nstr(mon["minGband"], 6)},  max F_A^+ = {mp.nstr(mon["maxG"], 6)}')
    CF = S.CF
    lowQ = 1/S.N * (S.N**2 + 2)/(2*(S.N**2 - 1))
    report(f'  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = {mp.nstr(lowQ, 8)}')
    report(f'  F_A^-(w0)/w0 = {mp.nstr(Fw0/w0, dps-8)}')
    report(f'  F_A^-(w0) = {mp.nstr(Fw0, dps-8)} (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = {mp.nstr(-12*CF*w0*Fw0, dps-8)}')
    report(f'  F_A^+(w0) = {mp.nstr(Gw0, 20)},  closed form {mp.nstr(S.Gclosed(w0), 20)}')
    return out, Fw0

def main():
    lines = []
    def report(s):
        print(s, flush=True); lines.append(s)
    # SU(3) at 45 digits
    out3, Fw03 = run(3, 45, [20, 25, 30, 40], 44, report)
    # (d) stability: other starting points, and a perturbation at the start
    mp.mp.dps = 45
    S = Sys(3); d, c = coeffs(3, 2000)
    report('--- SU(3) stability of the downward integration (values at w = 4 and w = 10)')
    ref = {mp.mpf(4): out3[mp.mpf(4)][1], mp.mpf(10): out3[mp.mpf(10)][1]}
    for ws in (20, 25, 30):
        Gs, _ = asym(c, 3, ws); Fs, eF = asym(d, 3, ws)
        _, _, _, o, _ = S.integrate(ws, Gs, Fs, mp.mpf(4), K=44, grid=[mp.mpf(10), mp.mpf(4)])
        report(f'  w_s = {ws} (start error ~ {mp.nstr(eF,3)}):  |F(10) - F_ref(10)| = {mp.nstr(abs(o[mp.mpf(10)][1]-ref[mp.mpf(10)]),3)},'
               f'  |F(4) - F_ref(4)| = {mp.nstr(abs(o[mp.mpf(4)][1]-ref[mp.mpf(4)]),3)}')
    # perturbation delta at w_s = 20, measured at 10, compared with exp(-(ws^2-w^2)/(4N)) (ws/w) (w/ws)^{1/N^2}
    ws = 20; Gs, _ = asym(c, 3, ws); Fs, _ = asym(d, 3, ws)
    delta = mp.mpf(10)**-10
    _, _, _, o1, _ = S.integrate(ws, Gs, Fs, mp.mpf(10), K=44, grid=[mp.mpf(10)])
    _, _, _, o2, _ = S.integrate(ws, Gs, Fs + delta, mp.mpf(10), K=44, grid=[mp.mpf(10)])
    ratio = (o2[mp.mpf(10)][1] - o1[mp.mpf(10)][1])/delta
    pred = mp.exp(-(mp.mpf(ws)**2 - 100)/12)
    report(f'  perturbation 1e-10 at w_s = 20: response at w = 10 divided by delta = {mp.nstr(ratio, 8)};  exp(-(20^2-10^2)/12) = {mp.nstr(pred, 8)};'
           f'  ratio/exp = {mp.nstr(ratio/pred, 8)} (expected about (20/10)^(1-1/N^2) = {mp.nstr(mp.mpf(2)**(1-mp.mpf(1)/9), 8)})')
    # other N at 25 digits
    for N in (2, 4, 5, 6, 8, 10):
        run(N, 25, [30], 30, report)
    open('t26_realaxis_py.out', 'w').write('\n'.join(lines) + '\n')

if __name__ == '__main__':
    main()


==> anc/numbers/deposit/T26/t26_realaxis.wl <==
(* T26 (step 8, d15): the real axis w >= w0, engine 2 of 2 (Wolfram Engine).
   Different formulation from t26_realaxis.py: F_A^+ is taken from the closed form
   G = Sqrt[2N] nu D_{nu-1}(x)/D_nu(x), x = w/Sqrt[2N], nu = -1/(2N^2) (checked against the series here),
   and F_A^- = 2N u'/u with u from the linear equation
     4N^2 w u'' - 2N (w^2 - 2N) u' - (1/N)[w + 4 P + 2(N^2-4) G] u = 0,  P = (w - Sqrt[w^2 - 8CF])/2,
   solved by NDSolve downward from w_s = 40 at WorkingPrecision 40. Units a = 1. *)
$AllowInternet = False;
$MessagePrePrint = (Short[InputForm[#], 2] &);

coeffs[nn_, nmax_] := Module[{f, c, d, CF = (nn^2 - 1)/(2 nn)},
  f[1] = 2 CF; c[1] = -1/nn; d[1] = -1/nn;
  Do[
    f[n] = Sum[f[k] f[n - k], {k, 1, n - 1}];
    c[n] = 2 nn (3 - 2 n) c[n - 1] + Sum[c[k] c[n - k], {k, 1, n - 1}];
    d[n] = -4 nn (n - 2) d[n - 1] + Sum[d[k] d[n - k], {k, 1, n - 1}] - 4/nn f[n - 1] - 2 (nn^2 - 4)/nn c[n - 1],
    {n, 2, nmax}];
  {Table[d[n], {n, 1, nmax}], Table[c[n], {n, 1, nmax}]}];

(* optimally truncated sum w Sum X_n w^(-2n) *)
asym[X_, w_] := Module[{terms = Table[X[[n]] w^(1 - 2 n), {n, 1, Length[X]}], k},
  k = First[Ordering[Abs[terms], 1]];
  {Total[terms[[1 ;; k - 1]]], Abs[terms[[k]]]}];

run[nn_, wp_, ws_] := Module[{CF = (nn^2 - 1)/(2 nn), w0, nu = -1/(2 nn^2), G, P, dd, cc, Fs, eF, Gs, eG,
    sol, u, w, F, grid, Fw0, eps, vals, maxF, minQ, minBand, maxG, Qf, t0},
  w0 = Sqrt[8 CF];
  {dd, cc} = coeffs[nn, 260];
  G[x_] := Sqrt[2 nn] nu ParabolicCylinderD[nu - 1, x/Sqrt[2 nn]]/ParabolicCylinderD[nu, x/Sqrt[2 nn]];
  P[x_] := (x - Sqrt[x^2 - 8 CF])/2;
  {Fs, eF} = asym[dd, SetPrecision[ws, 2 wp]];
  {Gs, eG} = asym[cc, SetPrecision[ws, 2 wp]];
  Print["--- SU(", nn, "): w0 = ", N[w0, 20], ";  w_s = ", ws, ";  start error of F_A^- ~ ", N[eF, 3],
        ";  |G_closed(w_s) - G_series(w_s)| = ", N[Abs[N[G[SetPrecision[ws, 2 wp]], 2 wp] - Gs], 3]];
  eps = 10^(-wp + 8);
  t0 = AbsoluteTime[];
  sol = NDSolve[{4 nn^2 w u''[w] - 2 nn (w^2 - 2 nn) u'[w] - (1/nn) (w + 4 P[w] + 2 (nn^2 - 4) G[w]) u[w] == 0,
       u[ws] == 1, u'[ws] == N[Fs/(2 nn), 2 wp]}, u, {w, w0 + eps, ws},
     WorkingPrecision -> wp, PrecisionGoal -> wp - 12, AccuracyGoal -> wp - 12, MaxSteps -> 10^6,
     Method -> "StiffnessSwitching", InterpolationOrder -> All];
  F[x_] := 2 nn (u'[x]/u[x] /. First[sol]);
  Print["  NDSolve time ", Round[AbsoluteTime[] - t0, 0.1], " s"];
  Do[Print["   w = ", N[x, 12], ":  F_A^- = ", N[F[x], wp - 14]], {x, Select[{30, 20, 10, 8, 6, 5, 4, w0 + 1/2, w0 + 1/10}, # > w0 &]}];
  (* extrapolation to w0: F(w0) = F(w0+eps) - eps F'(w0+eps) + O(eps^(3/2)) *)
  Fw0 = F[w0 + eps] - eps (D[F[x], x] /. x -> w0 + eps);
  Print["  F_A^-(w0)/w0 = ", N[Fw0/w0, wp - 14]];
  Print["  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = ", N[-12 CF w0 Fw0, wp - 14]];
  (* the three inequalities on a grid of 4000 points in [w0 + eps, 40] *)
  grid = Table[w0 + eps + (ws - w0 - eps) (k/4000)^2, {k, 0, 4000}];
  Qf[x_] := 1/nn + 4/(nn x) P[x] + 2 (nn^2 - 4)/(nn x) G[x];
  vals = Table[{F[x], Qf[x], G[x] + 1/(nn x), G[x]}, {x, N[grid, wp]}];
  {maxF, minQ, minBand, maxG} = {Max[vals[[All, 1]]], Min[vals[[All, 2]]], Min[vals[[All, 3]]], Max[vals[[All, 4]]]};
  Print["  on 4001 points of [w0, ", ws, "]:  max F_A^- = ", N[maxF, 6], ",  min Q = ", N[minQ, 6],
        ",  min (F_A^+ + 1/(N w)) = ", N[minBand, 6], ",  max F_A^+ = ", N[maxG, 6]];
  Fw0];

run[3, 40, 40];
Do[run[nn, 30, 30], {nn, {2, 4, 5, 8}}];


==> anc/numbers/deposit/T26/t26_realaxis_py.log <==
--- SU(3): w0 = sqrt(8 C_F) = 3.2659863237109041309, working precision 45 digits, Taylor order 44
  w_s = 20: |G_closed - G_series| = 5.09e-17  (smallest term 1.02e-16)
  w_s = 25: |G_closed - G_series| = 3.01e-25  (smallest term 6.03e-25)
  w_s = 30: |G_closed - G_series| = 2.86e-35  (smallest term 5.72e-35)
  w_s = 40: |G_closed - G_series| = 1.37e-48  (smallest term 2.06e-60)
  integration from w_s = 40 (start error ~ 9.18e-61) to w0 + 1.0e-43: 489 steps, 2.9 s
   w =           40.0:  F_A^- = -0.008369665772397718330679537222148432111   F_A^+ = -0.0083007248484643   |F_A^+ - closed| = 1.37e-48
   w =           30.0:  F_A^- = -0.01119700491116233429195453583662731928   F_A^+ = -0.0110344905409873   |F_A^+ - closed| = 2.74e-48
   w =           20.0:  F_A^- = -0.01695443516445344316596533506107778566   F_A^+ = -0.0164142344331843   |F_A^+ - closed| = 2.74e-48
   w =           10.0:  F_A^- = -0.03555620607462260111539114569916502413   F_A^+ = -0.0315293983979922   |F_A^+ - closed| = 5.47e-48
   w =            8.0:  F_A^- = -0.04591364424607124897527553352491952972   F_A^+ = -0.0383851434577561   |F_A^+ - closed| = 5.47e-48
   w =            6.0:  F_A^- = -0.06524698585536883194970792738947879946   F_A^+ = -0.0487167690394336   |F_A^+ - closed| = 0.0
   w =            5.0:  F_A^- = -0.08295777364533899649019872411661952203   F_A^+ = -0.0560459329062446   |F_A^+ - closed| = 5.47e-48
   w =            4.0:  F_A^- = -0.114309926856137527842002353539049685   F_A^+ = -0.0656541257526685   |F_A^+ - closed| = 4.38e-47
   w =  3.76598632371:  F_A^- = -0.1255682946799303510075820432961424023   F_A^+ = -0.0683380720402057   |F_A^+ - closed| = 6.57e-47
   w =  3.36598632371:  F_A^- = -0.1519418360694321129600384400760291025   F_A^+ = -0.0734016406633777   |F_A^+ - closed| = 3.28e-47
  inequalities on [w0, 40]:  max F_A^- = -0.00836967 (at w = 40.0), min Q = 0.334868,  min (F_A^+ + 1/(N w)) = 3.26085e-5,  max F_A^+ = -0.00830072
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.22916667
  F_A^-(w0)/w0 = -0.04936525749845101585643226570974618406
  F_A^-(w0) = -0.1612262558564081769526216843555334208 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.425003946402306706164440014463348745
  F_A^+(w0) = -0.074771612913806372449,  closed form -0.074771612913806372449
--- SU(3) stability of the downward integration (values at w = 4 and w = 10)
  w_s = 20 (start error ~ 3.45e-17):  |F(10) - F_ref(10)| = 7.94e-29,  |F(4) - F_ref(4)| = 2.86e-31
  w_s = 25 (start error ~ 2.3e-25):  |F(10) - F_ref(10)| = 3.3e-45,  |F(4) - F_ref(4)| = 2.19e-47
  w_s = 30 (start error ~ 2.35e-35):  |F(10) - F_ref(10)| = 1.64e-47,  |F(4) - F_ref(4)| = 3.28e-47
  perturbation 1e-10 at w_s = 20: response at w = 10 divided by delta = 2.5644415e-11;  exp(-(20^2-10^2)/12) = 1.3887944e-11;  ratio/exp = 1.8465235 (expected about (20/10)^(1-1/N^2) = 1.8517494)
--- SU(2): w0 = sqrt(8 C_F) = 2.4494897427831780982, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 0.0  (smallest term 6.83e-51)
  integration from w_s = 30 (start error ~ 5.69e-52) to w0 + 1.0e-23: 232 steps, 0.6 s
   w =           30.0:  F_A^- = -0.016767700776066817   F_A^+ = -0.0165845096020973   |F_A^+ - closed| = 0.0
   w =           20.0:  F_A^- = -0.025337679925497375   F_A^+ = -0.0247274391644064   |F_A^+ - closed| = 4.04e-28
   w =           10.0:  F_A^- = -0.052575956325676895   F_A^+ = -0.04799394955084   |F_A^+ - closed| = 8.08e-28
   w =            8.0:  F_A^- = -0.067376649218926275   F_A^+ = -0.0587903458920811   |F_A^+ - closed| = 1.62e-27
   w =            6.0:  F_A^- = -0.09424203981025499   F_A^+ = -0.0753950543618816   |F_A^+ - closed| = 3.23e-27
   w =            5.0:  F_A^- = -0.11795580718559384   F_A^+ = -0.0874316207001444   |F_A^+ - closed| = 0.0
   w =            4.0:  F_A^- = -0.15764515838372529   F_A^+ = -0.103543012182268   |F_A^+ - closed| = 3.23e-27
   w =  2.94948974278:  F_A^- = -0.24275178155678825   F_A^+ = -0.127276871076879   |F_A^+ - closed| = 3.23e-27
   w =  2.54948974278:  F_A^- = -0.30625792765080119   F_A^+ = -0.138983433600931   |F_A^+ - closed| = 3.23e-27
  inequalities on [w0, 30]:  max F_A^- = -0.0167677 (at w = 30.0), min Q = 0.503339,  min (F_A^+ + 1/(N w)) = 8.21571e-5,  max F_A^+ = -0.0165845
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.5
  F_A^-(w0)/w0 = -0.13449226378426049
  F_A^-(w0) = -0.32943742062323557 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 7.2625822443500665
  F_A^+(w0) = -0.1422052980416822259,  closed form -0.1422052980416822259
--- SU(4): w0 = sqrt(8 C_F) = 3.8729833462074168852, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 2.63e-27  (smallest term 5.17e-27)
  integration from w_s = 30 (start error ~ 2.95e-27) to w0 + 1.0e-23: 222 steps, 0.6 s
   w =           30.0:  F_A^- = -0.008413959909229421   F_A^+ = -0.00825893561250331   |F_A^+ - closed| = 2.63e-27
   w =           20.0:  F_A^- = -0.012770517911942141   F_A^+ = -0.0122565691881349   |F_A^+ - closed| = 4.04e-28
   w =           10.0:  F_A^- = -0.027104645904067284   F_A^+ = -0.0233074379394061   |F_A^+ - closed| = 0.0
   w =            8.0:  F_A^- = -0.035292805792869711   F_A^+ = -0.0282150253495861   |F_A^+ - closed| = 4.04e-28
   w =            6.0:  F_A^- = -0.051015887422108261   F_A^+ = -0.0354803212485746   |F_A^+ - closed| = 1.62e-27
   w =            5.0:  F_A^- = -0.065993973755300055   F_A^+ = -0.0405407814504257   |F_A^+ - closed| = 8.08e-28
   w =  4.37298334621:  F_A^- = -0.081249326182204111   F_A^+ = -0.04442468955143   |F_A^+ - closed| = 0.0
   w =            4.0:  F_A^- = -0.094851808021422476   F_A^+ = -0.0470625917550838   |F_A^+ - closed| = 3.23e-27
   w =  3.97298334621:  F_A^- = -0.096076115240035775   F_A^+ = -0.0472644050755547   |F_A^+ - closed| = 4.04e-27
  inequalities on [w0, 30]:  max F_A^- = -0.00841396 (at w = 30.0), min Q = 0.252532,  min (F_A^+ + 1/(N w)) = 7.43977e-5,  max F_A^+ = -0.00825894
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.15
  F_A^-(w0)/w0 = -0.02612037584859692
  F_A^-(w0) = -0.10116378065829429 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.8156268489014604
  F_A^+(w0) = -0.04802483483424731783,  closed form -0.04802483483424731783
--- SU(5): w0 = sqrt(8 C_F) = 4.3817804600413289077, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 1.49e-22  (smallest term 2.98e-22)
  integration from w_s = 30 (start error ~ 1.89e-22) to w0 + 1.0e-23: 214 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0067448687408233808   F_A^+ = -0.00659353030356055   |F_A^+ - closed| = 1.49e-22
   w =           20.0:  F_A^- = -0.010262614581551744   F_A^+ = -0.00976228872890214   |F_A^+ - closed| = 4.04e-28
   w =           10.0:  F_A^- = -0.022051833744401945   F_A^+ = -0.0183884184678216   |F_A^+ - closed| = 4.04e-28
   w =            8.0:  F_A^- = -0.028956099724140514   F_A^+ = -0.0221463518237466   |F_A^+ - closed| = 8.08e-28
   w =            6.0:  F_A^- = -0.042590959998841268   F_A^+ = -0.0276245619881629   |F_A^+ - closed| = 8.08e-28
   w =            5.0:  F_A^- = -0.056180164677888424   F_A^+ = -0.0313817679652578   |F_A^+ - closed| = 8.08e-28
   w =  4.88178046004:  F_A^- = -0.058439650972964309   F_A^+ = -0.0318866718165815   |F_A^+ - closed| = 8.08e-28
   w =  4.48178046004:  F_A^- = -0.068037069500452118   F_A^+ = -0.0337069921676954   |F_A^+ - closed| = 1.62e-27
  inequalities on [w0, 30]:  max F_A^- = -0.00674487 (at w = 30.0), min Q = 0.202443,  min (F_A^+ + 1/(N w)) = 7.31364e-5,  max F_A^+ = -0.00659353
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.1125
  F_A^-(w0)/w0 = -0.016264549985051616
  F_A^-(w0) = -0.071267687315864658 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.9936455597341415
  F_A^+(w0) = -0.034191007453285180529,  closed form -0.034191007453285180529
--- SU(6): w0 = sqrt(8 C_F) = 4.8304589153964795246, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 2.17e-19  (smallest term 4.36e-19)
  integration from w_s = 30 (start error ~ 2.88e-19) to w0 + 1.0e-23: 213 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0056324464896118485   F_A^+ = -0.00548329823566319   |F_A^+ - closed| = 2.17e-19
   w =           20.0:  F_A^- = -0.008591681233606485   F_A^+ = -0.0080999913972935   |F_A^+ - closed| = 2.02e-28
   w =           10.0:  F_A^- = -0.018690676200942431   F_A^+ = -0.0151211361167077   |F_A^+ - closed| = 0.0
   w =            8.0:  F_A^- = -0.024748284745594577   F_A^+ = -0.0181268707445111   |F_A^+ - closed| = 8.08e-28
   w =            6.0:  F_A^- = -0.037061226384796455   F_A^+ = -0.0224499171085639   |F_A^+ - closed| = 4.04e-28
   w =   5.3304589154:  F_A^- = -0.044770150831983009   F_A^+ = -0.0243371429253067   |F_A^+ - closed| = 1.62e-27
   w =            5.0:  F_A^- = -0.05015524797391409   F_A^+ = -0.0253759162484205   |F_A^+ - closed| = 8.08e-28
   w =   4.9304589154:  F_A^- = -0.051524220803552113   F_A^+ = -0.0256045607723001   |F_A^+ - closed| = 8.08e-28
  inequalities on [w0, 30]:  max F_A^- = -0.00563245 (at w = 30.0), min Q = 0.169066,  min (F_A^+ + 1/(N w)) = 7.22573e-5,  max F_A^+ = -0.0054833
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.09047619
  F_A^-(w0)/w0 = -0.011130142001129796
  F_A^-(w0) = -0.053763693658986237 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 9.0896159675893335
  F_A^+(w0) = -0.025939797018149056224,  closed form -0.025939797018149056224
--- SU(8): w0 = sqrt(8 C_F) = 5.6124860801609120784, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 1.86e-15  (smallest term 3.72e-15)
  integration from w_s = 30 (start error ~ 2.5e-15) to w0 + 1.0e-23: 209 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0042422580114023147   F_A^+ = -0.004095697608155   |F_A^+ - closed| = 1.86e-15
   w =           20.0:  F_A^- = -0.0065040989590438118   F_A^+ = -0.00602361519033707   |F_A^+ - closed| = 3.02e-22
   w =           10.0:  F_A^- = -0.014497992194773284   F_A^+ = -0.0110617315681505   |F_A^+ - closed| = 2.54e-26
   w =            8.0:  F_A^- = -0.019516371146581178   F_A^+ = -0.013153342433584   |F_A^+ - closed| = 8.08e-27
   w =  6.11248608016:  F_A^- = -0.029477509075998104   F_A^+ = -0.0158987433437936   |F_A^+ - closed| = 2.02e-27
   w =            6.0:  F_A^- = -0.030450180506753973   F_A^+ = -0.0160946671514241   |F_A^+ - closed| = 2.02e-27
   w =  5.71248608016:  F_A^- = -0.03337141699742629   F_A^+ = -0.0166154311368863   |F_A^+ - closed| = 0.0
  inequalities on [w0, 30]:  max F_A^- = -0.00424226 (at w = 30.0), min Q = 0.127366,  min (F_A^+ + 1/(N w)) = 7.09691e-5,  max F_A^+ = -0.0040957
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.06547619
  F_A^-(w0)/w0 = -0.0061708465176827045
  F_A^-(w0) = -0.034633790183303617 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 9.1845336857559953
  F_A^+(w0) = -0.016803598263735106819,  closed form -0.016803598263735106819
--- SU(10): w0 = sqrt(8 C_F) = 6.2928530890209092819, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 4.05e-13  (smallest term 8.18e-13)
  integration from w_s = 30 (start error ~ 5.38e-13) to w0 + 1.0e-23: 205 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0034083209457432911   F_A^+ = -0.00326338624364161   |F_A^+ - closed| = 4.05e-13
   w =           20.0:  F_A^- = -0.0052520814897398727   F_A^+ = -0.00477942361553935   |F_A^+ - closed| = 1.5e-18
   w =           10.0:  F_A^- = -0.01198876181567705   F_A^+ = -0.00864865500961936   |F_A^+ - closed| = 8.25e-22
   w =            8.0:  F_A^- = -0.016410386617323267   F_A^+ = -0.0102134044924683   |F_A^+ - closed| = 3.35e-22
   w =  6.79285308902:  F_A^- = -0.021333615867959085   F_A^+ = -0.0114278960883379   |F_A^+ - closed| = 2.14e-22
   w =  6.39285308902:  F_A^- = -0.023876919146654678   F_A^+ = -0.0118886172057443   |F_A^+ - closed| = 1.88e-22
  inequalities on [w0, 30]:  max F_A^- = -0.00340832 (at w = 30.0), min Q = 0.102361,  min (F_A^+ + 1/(N w)) = 6.99471e-5,  max F_A^+ = -0.00326339
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.051515152
  F_A^-(w0)/w0 = -0.0039231950724008723
  F_A^-(w0) = -0.024688090230189439 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 9.228296377104228
  F_A^+(w0) = -0.012008966869141080807,  closed form -0.012008966869141080807

real	3m34.355s
user	3m34.201s
sys	0m0.040s


==> anc/numbers/deposit/T26/t26_realaxis_py.out <==
--- SU(3): w0 = sqrt(8 C_F) = 3.2659863237109041309, working precision 45 digits, Taylor order 44
  w_s = 20: |G_closed - G_series| = 5.09e-17  (smallest term 1.02e-16)
  w_s = 25: |G_closed - G_series| = 3.01e-25  (smallest term 6.03e-25)
  w_s = 30: |G_closed - G_series| = 2.86e-35  (smallest term 5.72e-35)
  w_s = 40: |G_closed - G_series| = 1.37e-48  (smallest term 2.06e-60)
  integration from w_s = 40 (start error ~ 9.18e-61) to w0 + 1.0e-43: 489 steps, 2.9 s
   w =           40.0:  F_A^- = -0.008369665772397718330679537222148432111   F_A^+ = -0.0083007248484643   |F_A^+ - closed| = 1.37e-48
   w =           30.0:  F_A^- = -0.01119700491116233429195453583662731928   F_A^+ = -0.0110344905409873   |F_A^+ - closed| = 2.74e-48
   w =           20.0:  F_A^- = -0.01695443516445344316596533506107778566   F_A^+ = -0.0164142344331843   |F_A^+ - closed| = 2.74e-48
   w =           10.0:  F_A^- = -0.03555620607462260111539114569916502413   F_A^+ = -0.0315293983979922   |F_A^+ - closed| = 5.47e-48
   w =            8.0:  F_A^- = -0.04591364424607124897527553352491952972   F_A^+ = -0.0383851434577561   |F_A^+ - closed| = 5.47e-48
   w =            6.0:  F_A^- = -0.06524698585536883194970792738947879946   F_A^+ = -0.0487167690394336   |F_A^+ - closed| = 0.0
   w =            5.0:  F_A^- = -0.08295777364533899649019872411661952203   F_A^+ = -0.0560459329062446   |F_A^+ - closed| = 5.47e-48
   w =            4.0:  F_A^- = -0.114309926856137527842002353539049685   F_A^+ = -0.0656541257526685   |F_A^+ - closed| = 4.38e-47
   w =  3.76598632371:  F_A^- = -0.1255682946799303510075820432961424023   F_A^+ = -0.0683380720402057   |F_A^+ - closed| = 6.57e-47
   w =  3.36598632371:  F_A^- = -0.1519418360694321129600384400760291025   F_A^+ = -0.0734016406633777   |F_A^+ - closed| = 3.28e-47
  inequalities on [w0, 40]:  max F_A^- = -0.00836967 (at w = 40.0), min Q = 0.334868,  min (F_A^+ + 1/(N w)) = 3.26085e-5,  max F_A^+ = -0.00830072
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.22916667
  F_A^-(w0)/w0 = -0.04936525749845101585643226570974618406
  F_A^-(w0) = -0.1612262558564081769526216843555334208 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.425003946402306706164440014463348745
  F_A^+(w0) = -0.074771612913806372449,  closed form -0.074771612913806372449
--- SU(3) stability of the downward integration (values at w = 4 and w = 10)
  w_s = 20 (start error ~ 3.45e-17):  |F(10) - F_ref(10)| = 7.94e-29,  |F(4) - F_ref(4)| = 2.86e-31
  w_s = 25 (start error ~ 2.3e-25):  |F(10) - F_ref(10)| = 3.3e-45,  |F(4) - F_ref(4)| = 2.19e-47
  w_s = 30 (start error ~ 2.35e-35):  |F(10) - F_ref(10)| = 1.64e-47,  |F(4) - F_ref(4)| = 3.28e-47
  perturbation 1e-10 at w_s = 20: response at w = 10 divided by delta = 2.5644415e-11;  exp(-(20^2-10^2)/12) = 1.3887944e-11;  ratio/exp = 1.8465235 (expected about (20/10)^(1-1/N^2) = 1.8517494)
--- SU(2): w0 = sqrt(8 C_F) = 2.4494897427831780982, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 0.0  (smallest term 6.83e-51)
  integration from w_s = 30 (start error ~ 5.69e-52) to w0 + 1.0e-23: 232 steps, 0.6 s
   w =           30.0:  F_A^- = -0.016767700776066817   F_A^+ = -0.0165845096020973   |F_A^+ - closed| = 0.0
   w =           20.0:  F_A^- = -0.025337679925497375   F_A^+ = -0.0247274391644064   |F_A^+ - closed| = 4.04e-28
   w =           10.0:  F_A^- = -0.052575956325676895   F_A^+ = -0.04799394955084   |F_A^+ - closed| = 8.08e-28
   w =            8.0:  F_A^- = -0.067376649218926275   F_A^+ = -0.0587903458920811   |F_A^+ - closed| = 1.62e-27
   w =            6.0:  F_A^- = -0.09424203981025499   F_A^+ = -0.0753950543618816   |F_A^+ - closed| = 3.23e-27
   w =            5.0:  F_A^- = -0.11795580718559384   F_A^+ = -0.0874316207001444   |F_A^+ - closed| = 0.0
   w =            4.0:  F_A^- = -0.15764515838372529   F_A^+ = -0.103543012182268   |F_A^+ - closed| = 3.23e-27
   w =  2.94948974278:  F_A^- = -0.24275178155678825   F_A^+ = -0.127276871076879   |F_A^+ - closed| = 3.23e-27
   w =  2.54948974278:  F_A^- = -0.30625792765080119   F_A^+ = -0.138983433600931   |F_A^+ - closed| = 3.23e-27
  inequalities on [w0, 30]:  max F_A^- = -0.0167677 (at w = 30.0), min Q = 0.503339,  min (F_A^+ + 1/(N w)) = 8.21571e-5,  max F_A^+ = -0.0165845
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.5
  F_A^-(w0)/w0 = -0.13449226378426049
  F_A^-(w0) = -0.32943742062323557 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 7.2625822443500665
  F_A^+(w0) = -0.1422052980416822259,  closed form -0.1422052980416822259
--- SU(4): w0 = sqrt(8 C_F) = 3.8729833462074168852, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 2.63e-27  (smallest term 5.17e-27)
  integration from w_s = 30 (start error ~ 2.95e-27) to w0 + 1.0e-23: 222 steps, 0.6 s
   w =           30.0:  F_A^- = -0.008413959909229421   F_A^+ = -0.00825893561250331   |F_A^+ - closed| = 2.63e-27
   w =           20.0:  F_A^- = -0.012770517911942141   F_A^+ = -0.0122565691881349   |F_A^+ - closed| = 4.04e-28
   w =           10.0:  F_A^- = -0.027104645904067284   F_A^+ = -0.0233074379394061   |F_A^+ - closed| = 0.0
   w =            8.0:  F_A^- = -0.035292805792869711   F_A^+ = -0.0282150253495861   |F_A^+ - closed| = 4.04e-28
   w =            6.0:  F_A^- = -0.051015887422108261   F_A^+ = -0.0354803212485746   |F_A^+ - closed| = 1.62e-27
   w =            5.0:  F_A^- = -0.065993973755300055   F_A^+ = -0.0405407814504257   |F_A^+ - closed| = 8.08e-28
   w =  4.37298334621:  F_A^- = -0.081249326182204111   F_A^+ = -0.04442468955143   |F_A^+ - closed| = 0.0
   w =            4.0:  F_A^- = -0.094851808021422476   F_A^+ = -0.0470625917550838   |F_A^+ - closed| = 3.23e-27
   w =  3.97298334621:  F_A^- = -0.096076115240035775   F_A^+ = -0.0472644050755547   |F_A^+ - closed| = 4.04e-27
  inequalities on [w0, 30]:  max F_A^- = -0.00841396 (at w = 30.0), min Q = 0.252532,  min (F_A^+ + 1/(N w)) = 7.43977e-5,  max F_A^+ = -0.00825894
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.15
  F_A^-(w0)/w0 = -0.02612037584859692
  F_A^-(w0) = -0.10116378065829429 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.8156268489014604
  F_A^+(w0) = -0.04802483483424731783,  closed form -0.04802483483424731783
--- SU(5): w0 = sqrt(8 C_F) = 4.3817804600413289077, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 1.49e-22  (smallest term 2.98e-22)
  integration from w_s = 30 (start error ~ 1.89e-22) to w0 + 1.0e-23: 214 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0067448687408233808   F_A^+ = -0.00659353030356055   |F_A^+ - closed| = 1.49e-22
   w =           20.0:  F_A^- = -0.010262614581551744   F_A^+ = -0.00976228872890214   |F_A^+ - closed| = 4.04e-28
   w =           10.0:  F_A^- = -0.022051833744401945   F_A^+ = -0.0183884184678216   |F_A^+ - closed| = 4.04e-28
   w =            8.0:  F_A^- = -0.028956099724140514   F_A^+ = -0.0221463518237466   |F_A^+ - closed| = 8.08e-28
   w =            6.0:  F_A^- = -0.042590959998841268   F_A^+ = -0.0276245619881629   |F_A^+ - closed| = 8.08e-28
   w =            5.0:  F_A^- = -0.056180164677888424   F_A^+ = -0.0313817679652578   |F_A^+ - closed| = 8.08e-28
   w =  4.88178046004:  F_A^- = -0.058439650972964309   F_A^+ = -0.0318866718165815   |F_A^+ - closed| = 8.08e-28
   w =  4.48178046004:  F_A^- = -0.068037069500452118   F_A^+ = -0.0337069921676954   |F_A^+ - closed| = 1.62e-27
  inequalities on [w0, 30]:  max F_A^- = -0.00674487 (at w = 30.0), min Q = 0.202443,  min (F_A^+ + 1/(N w)) = 7.31364e-5,  max F_A^+ = -0.00659353
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.1125
  F_A^-(w0)/w0 = -0.016264549985051616
  F_A^-(w0) = -0.071267687315864658 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.9936455597341415
  F_A^+(w0) = -0.034191007453285180529,  closed form -0.034191007453285180529
--- SU(6): w0 = sqrt(8 C_F) = 4.8304589153964795246, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 2.17e-19  (smallest term 4.36e-19)
  integration from w_s = 30 (start error ~ 2.88e-19) to w0 + 1.0e-23: 213 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0056324464896118485   F_A^+ = -0.00548329823566319   |F_A^+ - closed| = 2.17e-19
   w =           20.0:  F_A^- = -0.008591681233606485   F_A^+ = -0.0080999913972935   |F_A^+ - closed| = 2.02e-28
   w =           10.0:  F_A^- = -0.018690676200942431   F_A^+ = -0.0151211361167077   |F_A^+ - closed| = 0.0
   w =            8.0:  F_A^- = -0.024748284745594577   F_A^+ = -0.0181268707445111   |F_A^+ - closed| = 8.08e-28
   w =            6.0:  F_A^- = -0.037061226384796455   F_A^+ = -0.0224499171085639   |F_A^+ - closed| = 4.04e-28
   w =   5.3304589154:  F_A^- = -0.044770150831983009   F_A^+ = -0.0243371429253067   |F_A^+ - closed| = 1.62e-27
   w =            5.0:  F_A^- = -0.05015524797391409   F_A^+ = -0.0253759162484205   |F_A^+ - closed| = 8.08e-28
   w =   4.9304589154:  F_A^- = -0.051524220803552113   F_A^+ = -0.0256045607723001   |F_A^+ - closed| = 8.08e-28
  inequalities on [w0, 30]:  max F_A^- = -0.00563245 (at w = 30.0), min Q = 0.169066,  min (F_A^+ + 1/(N w)) = 7.22573e-5,  max F_A^+ = -0.0054833
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.09047619
  F_A^-(w0)/w0 = -0.011130142001129796
  F_A^-(w0) = -0.053763693658986237 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 9.0896159675893335
  F_A^+(w0) = -0.025939797018149056224,  closed form -0.025939797018149056224
--- SU(8): w0 = sqrt(8 C_F) = 5.6124860801609120784, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 1.86e-15  (smallest term 3.72e-15)
  integration from w_s = 30 (start error ~ 2.5e-15) to w0 + 1.0e-23: 209 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0042422580114023147   F_A^+ = -0.004095697608155   |F_A^+ - closed| = 1.86e-15
   w =           20.0:  F_A^- = -0.0065040989590438118   F_A^+ = -0.00602361519033707   |F_A^+ - closed| = 3.02e-22
   w =           10.0:  F_A^- = -0.014497992194773284   F_A^+ = -0.0110617315681505   |F_A^+ - closed| = 2.54e-26
   w =            8.0:  F_A^- = -0.019516371146581178   F_A^+ = -0.013153342433584   |F_A^+ - closed| = 8.08e-27
   w =  6.11248608016:  F_A^- = -0.029477509075998104   F_A^+ = -0.0158987433437936   |F_A^+ - closed| = 2.02e-27
   w =            6.0:  F_A^- = -0.030450180506753973   F_A^+ = -0.0160946671514241   |F_A^+ - closed| = 2.02e-27
   w =  5.71248608016:  F_A^- = -0.03337141699742629   F_A^+ = -0.0166154311368863   |F_A^+ - closed| = 0.0
  inequalities on [w0, 30]:  max F_A^- = -0.00424226 (at w = 30.0), min Q = 0.127366,  min (F_A^+ + 1/(N w)) = 7.09691e-5,  max F_A^+ = -0.0040957
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.06547619
  F_A^-(w0)/w0 = -0.0061708465176827045
  F_A^-(w0) = -0.034633790183303617 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 9.1845336857559953
  F_A^+(w0) = -0.016803598263735106819,  closed form -0.016803598263735106819
--- SU(10): w0 = sqrt(8 C_F) = 6.2928530890209092819, working precision 25 digits, Taylor order 30
  w_s = 30: |G_closed - G_series| = 4.05e-13  (smallest term 8.18e-13)
  integration from w_s = 30 (start error ~ 5.38e-13) to w0 + 1.0e-23: 205 steps, 0.6 s
   w =           30.0:  F_A^- = -0.0034083209457432911   F_A^+ = -0.00326338624364161   |F_A^+ - closed| = 4.05e-13
   w =           20.0:  F_A^- = -0.0052520814897398727   F_A^+ = -0.00477942361553935   |F_A^+ - closed| = 1.5e-18
   w =           10.0:  F_A^- = -0.01198876181567705   F_A^+ = -0.00864865500961936   |F_A^+ - closed| = 8.25e-22
   w =            8.0:  F_A^- = -0.016410386617323267   F_A^+ = -0.0102134044924683   |F_A^+ - closed| = 3.35e-22
   w =  6.79285308902:  F_A^- = -0.021333615867959085   F_A^+ = -0.0114278960883379   |F_A^+ - closed| = 2.14e-22
   w =  6.39285308902:  F_A^- = -0.023876919146654678   F_A^+ = -0.0118886172057443   |F_A^+ - closed| = 1.88e-22
  inequalities on [w0, 30]:  max F_A^- = -0.00340832 (at w = 30.0), min Q = 0.102361,  min (F_A^+ + 1/(N w)) = 6.99471e-5,  max F_A^+ = -0.00326339
  analytic lower bound of Q at w >= w0 from -1/(Nw) < F_A^+ and P > 0: (1/N)(N^2+2)/(2(N^2-1)) = 0.051515152
  F_A^-(w0)/w0 = -0.0039231950724008723
  F_A^-(w0) = -0.024688090230189439 (units sqrt(a));  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 9.228296377104228
  F_A^+(w0) = -0.012008966869141080807,  closed form -0.012008966869141080807


==> anc/numbers/deposit/T26/t26_realaxis_wl.out <==
--- SU(3): w0 = 3.26598632371090413092971209960785518928`20.;  w_s = 40;  start error of F_A^- ~ 9.1837668133533895`3.*^-61;  |G_closed(w_s) - G_series(w_s)| = 1.02883314978918033`3.*^-60
  NDSolve time 118.5 s
   w = 30.`12.:  F_A^- = -0.01119700491116233429195453585815758484`26.
   w = 20.`12.:  F_A^- = -0.01695443516445344316596533509115604689`26.
   w = 10.`12.:  F_A^- = -0.03555620607462260111539114570605471251`26.
   w = 8.`12.:  F_A^- = -0.04591364424607124897527553352813310034`26.
   w = 6.`12.:  F_A^- = -0.06524698585536883194970792737097427308`26.
   w = 5.`12.:  F_A^- = -0.08295777364533899649019872373254703354`26.
   w = 4.`12.:  F_A^- = -0.11430992685613752784200235325075763892`26.
   w = 3.76598632371090413092971209960785518929`12.:  F_A^- = -0.12556829467993035100758203924329224693`26.
   w = 3.36598632371090413092971209960785518929`12.:  F_A^- = -0.15194183606943211296003844447220260511`26.
  F_A^-(w0)/w0 = -0.049365257498451015856432273102065055`26.
  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.42500394640230670616444127608576938595`26.
  on 4001 points of [w0, 40]:  max F_A^- = -0.0083696657723977183`6.,  min Q = 0.3348675445859145037`6.,  min (F_A^+ + 1/(N w)) = 0.00003260848486903019374853987370183259`6.,  max F_A^+ = -0.0083007248484643031`6.
--- SU(2): w0 = 2.44948974278317809819728407470589139197`20.;  w_s = 30;  start error of F_A^- ~ 5.6918453630717192598808576`3.*^-52;  |G_closed(w_s) - G_series(w_s)| = 3.41860778400688974568197198`3.*^-51
  NDSolve time 0.2 s
   w = 30.`12.:  F_A^- = -0.01676770077606681714808385758639897176`16.
   w = 20.`12.:  F_A^- = -0.02533767992549737532594942868386257515`16.
   w = 10.`12.:  F_A^- = -0.05257595632567689494294648650515405581`16.
   w = 8.`12.:  F_A^- = -0.06737664921892627542898072868415928714`16.
   w = 6.`12.:  F_A^- = -0.09424203981025499010752815983890874574`16.
   w = 5.`12.:  F_A^- = -0.11795580718559384235751253120360012454`16.
   w = 4.`12.:  F_A^- = -0.15764515838372528953238169414520335017`16.
   w = 2.94948974278317809819728407470589139197`12.:  F_A^- = -0.24275178155678825427190126874684856113`16.
   w = 2.54948974278317809819728407470589139197`12.:  F_A^- = -0.30625792765080118808572587357636856491`16.
  F_A^-(w0)/w0 = -0.1344922637842605083839095428541128131`16.
  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 7.26258224435006745273111531412209190721`16.
  on 4001 points of [w0, 30]:  max F_A^- = -0.0167677007760668172`6.,  min Q = 0.5033389074849297934`6.,  min (F_A^+ + 1/(N w)) = 0.00008215706456941023857895168774643219`6.,  max F_A^+ = -0.0165845096020972564`6.
--- SU(4): w0 = 3.87298334620741688517926539978239961083`20.;  w_s = 30;  start error of F_A^- ~ 2.9518704767065139736720516112231`3.*^-27;  |G_closed(w_s) - G_series(w_s)| = 2.5905614007116963466811483225363`3.*^-27
  NDSolve time 23.1 s
   w = 30.`12.:  F_A^- = -0.00841395990922942096002628883229984864`16.
   w = 20.`12.:  F_A^- = -0.01277051791194214169905790805337195265`16.
   w = 10.`12.:  F_A^- = -0.02710464590406728397868260242175916963`16.
   w = 8.`12.:  F_A^- = -0.03529280579286971103482418283136589471`16.
   w = 6.`12.:  F_A^- = -0.05101588742210826153632584074817551933`16.
   w = 5.`12.:  F_A^- = -0.06599397375530004916869399383386831713`16.
   w = 4.`12.:  F_A^- = -0.09485180802142247737190358746518239082`16.
   w = 4.37298334620741688517926539978239961083`12.:  F_A^- = -0.08124932618220411210151840498455578361`16.
   w = 3.97298334620741688517926539978239961083`12.:  F_A^- = -0.09607611524003577657711098378308297222`16.
  F_A^-(w0)/w0 = -0.0261203758485969519122813602629625072`16.
  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.81562684890147127039495908874984618034`16.
  on 4001 points of [w0, 30]:  max F_A^- = -0.008413959909229421`6.,  min Q = 0.2525323868560487757`6.,  min (F_A^+ + 1/(N w)) = 0.00007439772083002748295158649015612147`6.,  max F_A^+ = -0.0082589356125033059`6.
--- SU(5): w0 = 4.38178046004132890765575826240641707162`20.;  w_s = 30;  start error of F_A^- ~ 1.8943057899853161`3.*^-22;  |G_closed(w_s) - G_series(w_s)| = 1.4910335763325345`3.*^-22
  NDSolve time 17.7 s
   w = 30.`12.:  F_A^- = -0.00674486874082338077332711738271397859`16.
   w = 20.`12.:  F_A^- = -0.01026261458155174452140340686615130567`16.
   w = 10.`12.:  F_A^- = -0.02205183374440194494733292584309042734`16.
   w = 8.`12.:  F_A^- = -0.02895609972414051456213997209277481378`16.
   w = 6.`12.:  F_A^- = -0.0425909599988412569557656583634660685`16.
   w = 5.`12.:  F_A^- = -0.05618016467788842252136455665857198417`16.
   w = 4.88178046004132890765575826240641707162`12.:  F_A^- = -0.05843965097296430716607990171589434434`16.
   w = 4.48178046004132890765575826240641707162`12.:  F_A^- = -0.06803706950045211748466320519761664446`16.
  F_A^-(w0)/w0 = -0.0162645499850517037988944909483788779`16.
  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 8.99364555973419013263669771481558432116`16.
  on 4001 points of [w0, 30]:  max F_A^- = -0.0067448687408233808`6.,  min Q = 0.2024434797486127627`6.,  min (F_A^+ + 1/(N w)) = 0.00007313636310611549739337390897982161`6.,  max F_A^+ = -0.0065935303035605512`6.
--- SU(8): w0 = 5.61248608016091207837562309847482395264`20.;  w_s = 30;  start error of F_A^- ~ 2.49868968989446023128391`3.*^-15;  |G_closed(w_s) - G_series(w_s)| = 1.86470480864615761152169`3.*^-15
  NDSolve time 10.4 s
   w = 30.`12.:  F_A^- = -0.0042422580113998160128292237110580848`16.
   w = 20.`12.:  F_A^- = -0.00650409895904381277048561599271428406`16.
   w = 10.`12.:  F_A^- = -0.01449799219477328437795348829456643218`16.
   w = 8.`12.:  F_A^- = -0.01951637114658118203087425516537351277`16.
   w = 6.`12.:  F_A^- = -0.03045018050675395639928436912531350356`16.
   w = 6.11248608016091207837562309847482395263`12.:  F_A^- = -0.02947750907599809500775555468876852001`16.
   w = 5.71248608016091207837562309847482395263`12.:  F_A^- = -0.03337141699742629633237718675276609981`16.
  F_A^-(w0)/w0 = -0.00617084651768272887591441272532129322`16.
  S(omega_0)/(a^2 zeta_2) = -12 C_F w0 F_A^-(w0) = 9.18453368575603159068911404005007980247`16.
  on 4001 points of [w0, 30]:  max F_A^- = -0.004242258011399816`6.,  min Q = 0.1273661173910671721`6.,  min (F_A^+ + 1/(N w)) = 0.00007096905851352391911880364540806981`6.,  max F_A^+ = -0.0040956976081531427`6.


==> anc/numbers/deposit/T26/t26_signs.gp <==
\\ T26: from which order on do d_n and c_n alternate in sign (SU(N), N = 2..12, n <= 400)?
default(parisizemax, 2*10^9);
rec(Nv, nmax) = { my(f = vector(nmax), c = vector(nmax), d = vector(nmax), s);
  f[1] = Nv^2-1; c[1] = -1; d[1] = -1;
  for (n = 2, nmax, s = 0; for (k = 1, n-1, s += f[k]*f[n-k]); f[n] = s;
    s = 0; for (k = 1, n-1, s += c[k]*c[n-k]); c[n] = 2*Nv^2*(3-2*n)*c[n-1] + s;
    s = 0; for (k = 1, n-1, s += d[k]*d[n-k]); d[n] = -4*Nv^2*(n-2)*d[n-1] + s - 4*f[n-1] - 2*(Nv^2-4)*c[n-1]);
  [c, d]; }
{
  for (Nv = 2, 12, my(r = rec(Nv, 400), c = r[1], d = r[2], ld = 0, lc = 0);
    for (n = 2, 400, if (sign(d[n]) == sign(d[n-1]), ld = n); if (sign(c[n]) == sign(c[n-1]), lc = n));
    print("N = ", Nv, ": signs of d_1..d_10 = ", vector(10, n, sign(d[n])), ";  last n with sign d_n = sign d_{n-1}: ", ld,
          ";  same for c_n: ", lc, ";  sign d_400 (-1)^400 = ", sign(d[400])));
}


==> anc/numbers/deposit/T26/t26_signs.out <==
N = 2: signs of d_1..d_10 = [-1, -1, 1, -1, 1, -1, 1, -1, 1, -1];  last n with sign d_n = sign d_{n-1}: 2;  same for c_n: 0;  sign d_400 (-1)^400 = -1
N = 3: signs of d_1..d_10 = [-1, -1, 1, -1, 1, -1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 7;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 4: signs of d_1..d_10 = [-1, -1, 1, -1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 5;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 5: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 6: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 7: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 8: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 9: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 10: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 11: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1
N = 12: signs of d_1..d_10 = [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1];  last n with sign d_n = sign d_{n-1}: 4;  same for c_n: 0;  sign d_400 (-1)^400 = 1


==> anc/numbers/deposit/T26/t26_zeroloc.py <==
#!/usr/bin/env python3
"""T26: location of the zero of u inside the control rectangle [-8.3,-7.0] x [3.0,4.5] (SU(3)), from the first
moment (1/2 pi i) oint w u'/u dw, which equals the zero when there is exactly one. Engine: scipy DOP853."""
import numpy as np
from scipy.integrate import solve_ivp
from t26_contour import Model, asym
N = 3; M = Model(N); X = 40.0
FA, _ = asym(M.d, complex(X)); GA, _ = asym(M.c, complex(X))
y0 = [1+0j, GA/(2*N), 1+0j, FA/(2*N)]
seg = lambda a, b: ((lambda s: a + (b-a)*s), (lambda s: (b-a)))
wf, dwf = seg(complex(X), complex(X, 12)); _, y1 = M.path(wf, dwf, 0, 1, y0)
wf, dwf = seg(complex(X, 12), complex(-7.0, 12)); _, y2 = M.path(wf, dwf, 0, 1, y1[:, -1])
wf, dwf = seg(complex(-7.0, 12), complex(-7.0, 4.5)); _, y3 = M.path(wf, dwf, 0, 1, y2[:, -1], rtol=1e-13)
corners = [complex(-7.0, 4.5), complex(-8.3, 4.5), complex(-8.3, 3.0), complex(-7.0, 3.0), complex(-7.0, 4.5)]
y = y3[:, -1]; m0 = 0j; m1 = 0j
for a, b in zip(corners[:-1], corners[1:]):
    wf, dwf = seg(a, b)
    ss = np.linspace(0, 1, 8001)
    sol = solve_ivp(lambda s, yy: M.rhs_w(wf(s), yy)*dwf(s), (0, 1), y, method='DOP853', t_eval=ss, rtol=1e-13, atol=1e-15)
    w = wf(ss); g = sol.y[3]/sol.y[2]*dwf(ss)          # u'/u dw/ds
    m0 += np.trapezoid(g, ss); m1 += np.trapezoid(w*g, ss); y = sol.y[:, -1]
print(f'zeros = {m0/(2j*np.pi):.8f},  location = {m1/m0:.8f}')
open('t26_zeroloc_py.out', 'w').write(f'control rectangle [-8.3,-7.0] x [3.0,4.5], SU(3): zeros = {m0/(2j*np.pi):.8f}, location (first moment) = {m1/m0:.8f}\n')


==> anc/numbers/deposit/T26/t26_zeroloc_py.out <==
control rectangle [-8.3,-7.0] x [3.0,4.5], SU(3): zeros = 1.00000000-0.00000000j, location (first moment) = -7.61126037+3.72963018j


==> anc/numbers/deposit/T30/adv/STARTED_ADV.txt <==
2026-09-29 08:05:08


==> anc/numbers/deposit/T30/adv/compare_adv.py <==
#!/usr/bin/env python3
"""Adversarial check of T30: compare engine J (Julia, full expansion) and engine F (FORM, top-log route) with
each other, with the two T30 engines, with the project files of xk_study, and with the macros of numbers.tex.
Run after j_expand.jl (plain and ADV_MUT=1) and f_struct.frm.  Writes out/compare_adv.out.
With --mutate one project coefficient and one macro digit are changed in memory; the run must then report
disagreements."""
import re, os, sys
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr, standard_transformations, implicit_multiplication_application, convert_xor

MUTATE = "--mutate" in sys.argv
HERE = os.path.dirname(os.path.abspath(__file__))
T30 = os.path.dirname(HERE)
ROOT = "PROJECT/ma_a"
ca, cf, nf, dFA, dFF, dabc, dAA, lam, Nc = sp.symbols("ca cf nf dFA dFF dabc dAA lam Nc")
z = {n: sp.Symbol("z%d" % n) for n in range(2, 8)}
LOC = {"ca": ca, "cf": cf, "nf": nf, "dFA": dFA, "dFF": dFF, "dabc": dabc, "dAA": dAA, "lam": lam, "Nc": Nc}
LOC.update({"z%d" % n: z[n] for n in z})
out = []
bad = 0
ncov = 0   # missing, duplicated or unparsed input: always a failure, in the plain and in the mutation run


def say(s):
    out.append(s)


def P(s):
    return sp.expand(parse_expr(s.replace("^", "**"), local_dict=LOC))


def red(e):
    return sp.expand(e.subs({z[4]: sp.Rational(2, 5) * z[2] ** 2, z[6]: sp.Rational(8, 35) * z[2] ** 3}))


def need(label, ok):
    """A coverage or completeness condition: a failure is counted in bad and in ncov."""
    global bad, ncov
    if not ok:
        bad += 1; ncov += 1
        say("  COVERAGE FAILURE %s" % label)
    return ok


def load(fn, cut=None):
    d = {}
    for line in open(fn):
        if line.startswith("#") or not line.strip():
            continue
        f = line.rstrip("\n").split("|")
        key = (f[0], int(f[1]), int(f[2]))
        need("%s: duplicate entry %s" % (os.path.basename(fn), str(key)), key not in d)
        d[key] = P(f[3])
    return d


def check(label, a, b):
    global bad
    ok = sp.expand(a - b) == 0
    if not ok:
        bad += 1
        say("  DISAGREE %s: %s  vs  %s" % (label, a, b))
    return ok


# ---------------------------------------------------------------- 1. coefficients
J = load(os.path.join(HERE, "out/j_coeffs.txt"))
JM = load(os.path.join(HERE, "out/j_coeffs_mut.txt"))
GP = load(os.path.join(T30, "out/gp_coeffs.txt"))
HS = load(os.path.join(T30, "out/hs_coeffs.txt"))
names = ["P0", "P1p", "P1m", "P2p", "P2m", "P3p", "P3m"]
keys = [(n, k, j) for n in names for k in range(6) for j in range(8)]
if MUTATE:
    GP[("P3p", 3, 2)] = GP[("P3p", 3, 2)] + sp.Rational(1, 3) * cf * ca ** 3
nJG = sum(check("J vs T30 engine B " + str(key), red(J[key]), red(GP[key])) for key in keys)
nJH = sum(check("J vs T30 engine A " + str(key), red(J[key]), red(HS[key])) for key in keys)
say("1. coefficients x^k ln^j x, k = 0..5, j = 0..7, seven functions (%d): J = T30-B in %d, J = T30-A in %d" % (len(keys), nJG, nJH))
nmut = sum(1 for key in keys if sp.expand(red(J[key]) - red(JM[key])) != 0)
nmut_k0 = sum(1 for key in keys if key[1] == 0 and sp.expand(red(J[key]) - red(JM[key])) != 0)
say("   mutation f_1 <-> f_-1 in engine J changes %d of the %d coefficients (%d of them at k = 0)" % (nmut, len(keys), nmut_k0))
need("the engine-J mutation changes no coefficient (j_coeffs_mut.txt)", nmut > 0)
# which coefficients does the mutation change: are any NNLL zeta_2 or LL coefficients among them?
def z2lin(e):
    e = red(e)
    c = sp.expand(sp.diff(e, z[2]).subs(z[2], 0))
    return sp.expand(c.subs({z[3]: 0, z[5]: 0, z[7]: 0}))
nn = {"P1p": 0, "P1m": 0, "P2p": 2, "P2m": 2, "P3p": 4, "P3m": 4}
ll = {"P1p": 2, "P1m": 2, "P2p": 4, "P2m": 4, "P3p": 6, "P3m": 6}
touched = [(n, k) for n in nn for k in range(9)
           if sp.expand(z2lin(J[(n, k, nn[n])]) - z2lin(JM[(n, k, nn[n])])) != 0
           or sp.expand(red(J[(n, k, ll[n])]) - red(JM[(n, k, ll[n])])) != 0]
say("   NNLL zeta_2 or LL coefficients changed by the mutation (k = 0..8): %s" % (touched or "none"))

# xk_study/x01_coeffs.txt (lists nonzero entries only)
X = load(ROOT + "/xk_study/x01_coeffs.txt")
if MUTATE:
    k0 = next(iter(X))
    X[k0] = X[k0] + 1
nX = sum(check("J vs x01 " + str(key), red(J[key]), red(X[key])) for key in X)
kmax_x = {}
for (n, k, j) in X:
    kmax_x[n] = max(kmax_x.get(n, 0), k)
extra = [key for key in J if key[0] in kmax_x and key[1] <= kmax_x[key[0]] and key[2] <= 7 and key not in X and red(J[key]) != 0]
say("   xk_study/x01_coeffs.txt: %d entries (k up to %s), J agrees in %d; nonzero J entries in that range missing from x01: %d"
    % (len(X), max(kmax_x.values()), nX, len(extra)))
need("nonzero J entries missing from x01_coeffs.txt: %s" % extra[:5], not extra)

# ---------------------------------------------------------------- 2. engine F against engine J
fo = open(os.path.join(HERE, "out/f_struct.out")).read()
blocks = {n: " ".join(b.split()) for n, b in re.findall(r"\n\s+(\w+) =\s*\n(.*?);", fo, re.S)}
spoil = [n for n in blocks if n.endswith("bad") and blocks[n] != "0"]
say("2. engine F: spoiler expressions nonzero: %s" % (spoil or "none"))
# a zero expression is printed by FORM on one line ("   P1pNbad = 0;"), which the block pattern above does not
# match; every one of the 12 spoilers must be printed, either as zero or (then counted) as a nonzero block
spoil_names = {"%s%s%sbad" % (n, s_, t_) for n in ("P1", "P2", "P3") for s_ in "pm" for t_ in ("N", "LL")}
spoil_zero = set(re.findall(r"^\s+(\w+bad) = 0;\s*$", fo, re.M))
need("spoiler expressions not printed by f_struct.out: %s" % sorted(spoil_names - spoil_zero - set(spoil)),
     spoil_names <= spoil_zero | set(spoil))
if spoil:
    bad += 1
for line in re.findall(r"~~~(P\d[pm]: largest.*)", fo):
    say("   " + line)
fmap = {"P1pN": ("P1p", 0, True), "P1mN": ("P1m", 0, True), "P2pN": ("P2p", 2, True), "P2mN": ("P2m", 2, True),
        "P3pN": ("P3p", 4, True), "P3mN": ("P3m", 4, True), "P1pLL": ("P1p", 2, False), "P1mLL": ("P1m", 2, False),
        "P2pLL": ("P2p", 4, False), "P2mLL": ("P2m", 4, False), "P3pLL": ("P3p", 6, False), "P3mLL": ("P3m", 6, False),
        "P0c": ("P0", 0, False)}
nFJ = 0; nF = 0
for fn, (jn, jj, isz) in fmap.items():
    for k in range(9):
        key = "%s%d" % (fn, k)
        if key not in blocks:
            continue
        fv = P(blocks[key])
        jv = z2lin(J[(jn, k, jj)]) if isz else red(J[(jn, k, jj)])
        if not isz and jn != "P0":
            jv = sp.expand(jv)
        nF += 1
        nFJ += check("F vs J %s" % key, fv, jv)
say("   per-k values of F (NNLL zeta_2 and LL coefficients, P0 residues, k = 0..3 or 0..8) equal to J: %d of %d" % (nFJ, nF))
# expected per-k blocks of f_struct.frm: k = 0..8 for the NNLL zeta_2 coefficients of P2, P3, k = 0..3 for those
# of P1, the LL coefficients of P1 and the P0 residues; the LL coefficients of P2, P3 have no per-k blocks (56 in all)
fexp = {"%s%d" % (fn, k) for fn in ("P2pN", "P2mN", "P3pN", "P3mN") for k in range(9)}
fexp |= {"%s%d" % (fn, k) for fn in ("P1pN", "P1mN", "P1pLL", "P1mLL", "P0c") for k in range(4)}
need("per-k blocks of engine F missing: %s" % sorted(fexp - set(blocks)), fexp <= set(blocks))
# closed forms: poly + alpha dm + beta dp -> A + B x + (C + D x)/(1 - x^2), C = beta - alpha, D = -(alpha + beta)
x, dm, dp = sp.symbols("x dm dp")
LOC.update({"x": x, "dm": dm, "dp": dp})
closed = {}
for fn in ["P1pN", "P1mN", "P2pN", "P2mN", "P3pN", "P3mN", "P1pLL", "P1mLL", "P2pLL", "P2mLL", "P3pLL", "P3mLL", "P0c"]:
    e = P(blocks[fn])
    poly = sp.Poly(e, x, dm, dp)
    assert all(sum(m) <= 1 for m in poly.monoms()), (fn, poly.monoms())
    A_ = e.subs({x: 0, dm: 0, dp: 0})
    B_ = sp.expand(e.coeff(x, 1))
    al = sp.expand(e.coeff(dm, 1)); be = sp.expand(e.coeff(dp, 1))
    closed[fn] = (sp.expand(A_), B_, sp.expand(be - al), sp.expand(-(al + be)))
say("   all closed forms have the shape A + B x + (C + D x)/(1 - x^2) (polynomial part of degree <= 1): yes")
nswap = 0
for a_, b_ in [("P1pN", "P1mN"), ("P2pN", "P2mN"), ("P3pN", "P3mN"), ("P1pLL", "P1mLL"), ("P2pLL", "P2mLL"), ("P3pLL", "P3mLL")]:
    A1, B1, C1, D1 = closed[a_]; A2, B2, C2, D2 = closed[b_]
    ok = sp.expand(A2 - B1) == 0 and sp.expand(B2 - A1) == 0 and sp.expand(C2 - D1) == 0 and sp.expand(D2 - C1) == 0
    nswap += ok
    if not ok:
        bad += 1; say("  DISAGREE swap %s %s" % (a_, b_))
say("   P- from P+ by A <-> B, C <-> D: %d of 6 function pairs (NNLL zeta_2 of P1, P2, P3 and LL of P1, P2, P3)" % nswap)
A3, B3, C3, D3 = closed["P3pN"]
say("   dFA part of zeta_2 ln^4 x in P3+: %s + %s x + (%s + %s x)/(1-x^2)" % tuple(sp.expand(t).coeff(dFA, 1) for t in (A3, B3, C3, D3)))
A3m, B3m, C3m, D3m = closed["P3mN"]
say("   dFA part of zeta_2 ln^4 x in P3-: %s + %s x + (%s + %s x)/(1-x^2)" % tuple(sp.expand(t).coeff(dFA, 1) for t in (A3m, B3m, C3m, D3m)))
say("   P0 residue function: A=%s B=%s C=%s D=%s  (x^k coefficient 2cf, 2cf, 4cf, 4cf, ...)" % closed["P0c"])

# ---------------------------------------------------------------- 3. the table, J against F, T30 and xk_study
b3 = [cf * ca ** 2, cf ** 2 * ca, cf ** 3]
b4 = [cf * ca ** 3, cf ** 2 * ca ** 2, cf ** 3 * ca, cf ** 4, dFA]


def vec(e, basis):
    e = sp.expand(e)
    v = [sp.Poly(e, ca, cf, dFA).coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(c * b for c, b in zip(v, basis)))
    assert rest == 0, rest
    return v


jt = {}
for line in open(os.path.join(HERE, "out/j_table.txt")):
    if line.startswith("#"):
        continue
    f = line.rstrip("\n").split("|")
    tolist = lambda s: [sp.Rational(t) for t in s.strip("()").split(",")]
    need("j_table.txt: duplicate row %s %s" % (f[0], f[1]), (f[0], int(f[1])) not in jt)
    jt[(f[0], int(f[1]))] = {"lam": sp.Rational(f[2]), "zl": f[6], "n2": tolist(f[7]), "n3": tolist(f[8]),
                            "V3": tolist(f[10]), "V4": tolist(f[11]), "rest": f[14]}
ok_nozl = all(v["zl"] == "none" and v["rest"] == "no other colour parts" for v in jt.values())
say("3. engine J: no zeta_2 in the LL and NLL poles of P1, P2, P3 and no other colour part (no n_f), k = 0..8, both signatures: %s" % ok_nozl)
need("j_table.txt rows: %s" % sorted(jt), set(jt) == {(s_, k_) for s_ in "+-" for k_ in range(9)})
bad += 0 if ok_nozl else 1
nt = 0; ntot = 0
for k in range(9):
    for s, sn in (("+", "p"), ("-", "m")):
        V3F = vec(P(blocks["V3%s%d" % (sn, k)]), b3); V4F = vec(P(blocks["V4%s%d" % (sn, k)]), b4)
        N2F = vec(P(blocks["P2%sN%d" % (sn, k)]), b3); N3F = vec(P(blocks["P3%sN%d" % (sn, k)]), b4)
        r = jt[(s, k)]
        for lab, a_, b_ in (("V3", V3F, r["V3"]), ("V4", V4F, r["V4"]), ("zeta2 ln^2 P2", N2F, r["n2"]), ("zeta2 ln^4 P3", N3F, r["n3"])):
            ntot += 1
            if list(a_) == list(b_):
                nt += 1
            else:
                bad += 1; say("  DISAGREE %s %s k=%d: F %s J %s" % (lab, s, k, a_, b_))
say("   F = J for V3, V4, zeta_2 ln^2 x of P2, zeta_2 ln^4 x of P3: %d of %d (k = 0..8, both signatures)" % (nt, ntot))
# T30 gp_V.txt
ng = 0; ngt = 0
seen = []
for line in open(os.path.join(T30, "out/gp_V.txt")):
    if line.startswith("#"):
        continue
    f = line.rstrip("\n").split("|")
    s, k = f[0], int(f[1])
    seen.append((s, k))
    tl = lambda t: [sp.Rational(u) for u in t.strip("[]").split(",")]
    r = jt[(s, k)]
    for lab, a_, b_ in (("V3", tl(f[5]), r["V3"]), ("V4", tl(f[7]), r["V4"]), ("n2", tl(f[9]), r["n2"]), ("n3", tl(f[11]), r["n3"])):
        ngt += 1
        if MUTATE and lab == "V4" and s == "+" and k == 4:
            a_ = a_[:4] + [a_[4] + 1]
        if a_ == b_:
            ng += 1
        else:
            bad += 1; say("  DISAGREE T30 gp_V %s %s k=%d: %s vs J %s" % (lab, s, k, a_, b_))
    ngt += 1
    if sp.Rational(f[2]) == r["lam"]:
        ng += 1
    else:
        bad += 1; say("  DISAGREE lambda %s %d" % (s, k))
say("   T30 out/gp_V.txt (k = 0..5): %d of %d entries equal to J (V3, V4, the two NNLL zeta_2 vectors, lambda)" % (ng, ngt))
need("T30 out/gp_V.txt rows: %s" % seen, sorted(seen) == sorted((s_, k_) for s_ in "+-" for k_ in range(6)))
# xk_study/x04_relation.out
x04 = open(ROOT + "/xk_study/x04_relation.out").read()
nx4 = 0; nx4t = 0
seen = []
for blk in re.split(r"=== ", x04)[1:]:
    mm = re.match(r"P([+-]) at x\^(\d+)", blk)
    s, k = mm.group(1), int(mm.group(2))
    seen.append((s, k))
    r = jt[(s, k)]
    g = lambda pat: [sp.Rational(u) for u in re.search(pat, blk).group(1).split(",")]
    for lab, a_, b_ in (("V3", g(r"V3\^data/z2 \([^)]*\) = \[([^\]]*)\]"), r["V3"]), ("V4", g(r"V4\^data/z2 \([^)]*\) = \[([^\]]*)\]"), r["V4"]),
                        ("n3", g(r"ln\^4 x of P\^\(3\): data \[([^\]]*)\]"), r["n3"]), ("n2", g(r"ln\^2 x of P\^\(2\): data \[([^\]]*)\]"), r["n2"])):
        nx4t += 1
        if a_ == b_:
            nx4 += 1
        else:
            bad += 1; say("  DISAGREE x04 %s %s k=%d" % (lab, s, k))
say("   xk_study/x04_relation.out: %d of %d vectors equal to J (V3, V4 and the two NNLL zeta_2 vectors in each of its cases)" % (nx4, nx4t))
# the x^k study covers k = 0..4 in both signatures (nmXkKmax = 4): ten cases, four vectors each
need("xk_study/x04_relation.out cases: %s" % seen, sorted(seen) == sorted((s_, k_) for s_ in "+-" for k_ in range(5)) and nx4t == 40)

# ---------------------------------------------------------------- 4. macros of numbers.tex
tex = open(ROOT + "/paper/numbers/numbers.tex").read()


def macro(name):
    i = tex.index("\\newcommand{\\%s}{" % name) + len("\\newcommand{\\%s}{" % name)
    d = 1; j = i
    while d:
        if tex[j] == "{":
            d += 1
        elif tex[j] == "}":
            d -= 1
        j += 1
    return tex[i:j - 1]


def unfrac(s):
    while True:
        m = re.search(r"\\(?:nm)?frac\{", s)
        if not m:
            return s
        i = m.end(); d = 1; j = i
        while d:
            d += {"{": 1, "}": -1}.get(s[j], 0); j += 1
        num = s[i:j - 1]
        assert s[j] == "{"
        k = j + 1; d = 1
        while d:
            d += {"{": 1, "}": -1}.get(s[k], 0); k += 1
        den = s[j + 1:k - 1]
        s = s[:m.start()] + "((%s)/(%s))" % (num, den) + s[k:]


TR = standard_transformations + (implicit_multiplication_application, convert_xor)


def texval(name):
    s = macro(name)
    if MUTATE and name == "nmXkDataVfourMinusXtwo":
        s = s.replace("9088", "9089")
    s = s.replace("\\nmInvFAA", " dFAA ").replace("\\nmInvFA", " dFA ").replace("\\nmInvAA", " dAA ")
    s = unfrac(s)
    s = s.replace("\\,", " ").replace("\\left", "").replace("\\right", "").replace("\\zeta_2", " z2 ")
    s = s.replace("C_F", " cf ").replace("C_A", " ca ").replace("N_c", " Nc ").replace("\\lambda_k", " lam ").replace("\\lambda", " lam ")
    s = s.replace("{", "(").replace("}", ")")
    if s.strip().startswith("(") and "," in s:
        return [parse_expr(t, local_dict=LOC, transformations=TR) for t in s.strip()[1:-1].split(",")]
    return sp.expand(parse_expr(s, local_dict=LOC, transformations=TR))


def mcheck(name, val):
    global bad
    tv = texval(name)
    if isinstance(val, list):
        ok = len(tv) == len(val) and all(sp.expand(a - b) == 0 for a, b in zip(tv, val))
    else:
        ok = sp.expand(tv - val) == 0
    say("   %-30s %s" % (name, "agrees" if ok else "DISAGREES: macro %s, here %s" % (tv, val)))
    if not ok:
        bad += 1


say("4. numbers.tex macros against J (and F where the table is concerned)")
mcheck("nmPthreePlusLnFour", jt[("+", 0)]["n3"])
mcheck("nmPthreeMinusLnFour", jt[("-", 0)]["n3"])
mcheck("nmPthreeMinusLnFourQuartic", jt[("-", 0)]["n3"][4])
mcheck("nmPminusQuartic", jt[("-", 0)]["n3"][4])
mcheck("nmXkLnFourPlusXtwo", jt[("+", 2)]["n3"])
mcheck("nmXkLnFourMinusXzero", jt[("-", 0)]["n3"])
mcheck("nmXkLnFourMinusXtwo", jt[("-", 2)]["n3"])
mcheck("nmSthreeVec", jt[("+", 0)]["V3"])
mcheck("nmSfourVec", jt[("+", 0)]["V4"])
mcheck("nmSthreeGen", z[2] * sum(c * b for c, b in zip(jt[("+", 0)]["V3"], b3)))
mcheck("nmSfourGen", z[2] * sum(c * b for c, b in zip(jt[("+", 0)]["V4"], b4)))
mcheck("nmXkDataVthreePlusXtwo", jt[("+", 2)]["V3"])
mcheck("nmXkDataVfourPlusXtwo", jt[("+", 2)]["V4"])
mcheck("nmXkDataVthreeMinusXzero", jt[("-", 0)]["V3"])
mcheck("nmXkDataVfourMinusXzero", jt[("-", 0)]["V4"])
mcheck("nmXkDataVthreeMinusXtwo", jt[("-", 2)]["V3"])
mcheck("nmXkDataVfourMinusXtwo", jt[("-", 2)]["V4"])
mcheck("nmLambdaVec", [jt[("+", k)]["lam"] for k in range(5)])
# quartic formulas: covered pairing is + at even k and - at odd k
cov = lambda k: jt[("+" if k % 2 == 0 else "-", k)]
unc = lambda k: jt[("-" if k % 2 == 0 else "+", k)]
fc = texval("nmXkCovQuarticFormula"); fu = texval("nmXkUncovQuarticFormula")
vq_c = texval("nmXkVfourQuarticCov"); vq_u = texval("nmXkVfourQuarticUnc")
okq = all(fc.subs(lam, cov(k)["lam"]) == cov(k)["n3"][4] and fu.subs(lam, unc(k)["lam"]) == unc(k)["n3"][4]
          and vq_c.subs(lam, cov(k)["lam"]) == cov(k)["V4"][4] and vq_u.subs(lam, unc(k)["lam"]) == unc(k)["V4"][4] for k in range(9))
say("   quartic formulas -16 lam(lam+-2) and 384 lam(lam+-2) against the data at k = 0..8: %s" % ("agree" if okq else "DISAGREE"))
bad += 0 if okq else 1
say("   nmXkUncovQuarticLow = %s, High = %s; data uncovered quartic at k = 0..8: %s"
    % (texval("nmXkUncovQuarticLow"), texval("nmXkUncovQuarticHigh"), [unc(k)["n3"][4] for k in range(9)]))
rule = all(jt[(s, k)]["V4"][4] == -24 * jt[(s, k)]["n3"][4] for s in "+-" for k in range(9))
say("   caption rule 'last component of V4 = -24 x quartic' in all 18 cases k = 0..8: %s" % rule)
bad += 0 if rule else 1
coinc = all(jt[("+", 2 * m)]["V3"] == jt[("-", 2 * m + 1)]["V3"] and jt[("+", 2 * m)]["V4"] == jt[("-", 2 * m + 1)]["V4"]
            and jt[("-", 2 * m)]["V3"] == jt[("+", 2 * m + 1)]["V3"] and jt[("-", 2 * m)]["V4"] == jt[("+", 2 * m + 1)]["V4"] for m in range(4))
say("   App. G coincidence of V_n under the odd-k exchange, m = 0..3 (k <= 7): %s" % coinc)
bad += 0 if coinc else 1
# mismatch polynomials: data - equations (equation rows accepted from numbers.tex)
for mac, data, eqn, basis in (("nmXkMismatchVthreeLamOne", jt[("-", 0)]["V3"], "nmXkVthreeUncLamOne", b3),
                              ("nmXkMismatchVfourLamOne", jt[("-", 0)]["V4"], "nmXkVfourUncLamOne", b4),
                              ("nmXkMismatchVthreeLamTwo", jt[("-", 2)]["V3"], "nmXkVthreeUncLamTwo", b3),
                              ("nmXkMismatchVfourLamTwo", jt[("-", 2)]["V4"], "nmXkVfourUncLamTwo", b4)):
    ev_ = texval(eqn)
    mcheck(mac, sp.expand(sum((d - e) * b for d, e, b in zip(data, ev_, basis))))
# equations rows of the covered lambda = 2 case equal the data (accepted rows)
mcheck("nmXkVthreeCovLamTwo", jt[("+", 2)]["V3"])
mcheck("nmXkVfourCovLamTwo", jt[("+", 2)]["V4"])
# relation prediction at x^0: C_rel = C_data + V4/24
mcheck("nmRelPredVec", [c + v / 24 for c, v in zip(jt[("+", 0)]["n3"], jt[("+", 0)]["V4"])])
# S1, S2 at x^0 from the data: S1 = 4 cf z2 = -[p0,-1]_z2;  S2 = 2 p01 [p0,-1]_z2 - [p(1,1)]_z2
A0 = z2lin(J[("P1p", 0, 0)])
mcheck("nmSoneData", 4 * cf * z[2])
mcheck("nmStwoData", sp.expand((2 * (2 * cf) * (-4 * cf) - A0) * z[2]))
# five loops
fj = {}
for line in open(os.path.join(HERE, "out/j_five.txt")):
    if line.startswith("#"):
        continue
    f = line.rstrip("\n").split("|")
    need("j_five.txt: duplicate row %s %s" % (f[0], f[1]), (f[0], int(f[1])) not in fj)
    fj[(f[0], int(f[1]))] = (P(f[2]), sp.Rational(f[3]))
nf5 = 0
for k in range(9):
    for s, sn in (("+", "p"), ("-", "m")):
        nf5 += check("Q5 F vs J %s%d" % (s, k), P(blocks["Q5%s%d" % (sn, k)]), fj[(s, k)][0])
say("   [Q5]_z2/720: F = J in %d of 18 cases (k = 0..8)" % nf5)
gp5 = {}
for line in open(os.path.join(T30, "out/gp_five.txt")):
    if line.startswith("#"):
        continue
    f = line.rstrip("\n").split("|")
    need("T30 gp_five.txt: duplicate row %s %s" % (f[0], f[1]), (f[0], int(f[1])) not in gp5)
    gp5[(f[0], int(f[1]))] = P(f[2])
need("T30 gp_five.txt rows: %s" % sorted(gp5), set(gp5) == {(s_, k_) for s_ in "+-" for k_ in range(6)})
say("   [Q5]_z2/720: T30 gp_five = J in %d of %d cases" % (sum(check("Q5 T30 vs J %s" % str(kk), gp5[kk], fj[kk][0]) for kk in gp5), len(gp5)))
su3 = {ca: 3, cf: sp.Rational(4, 3), dFA: sp.Rational(5, 2), dAA: sp.Rational(135, 8)}
S5 = sp.expand(texval("nmSfiveGen") / z[2]); S5l2 = sp.expand(texval("nmSfiveLamTwoGen") / z[2])
mcheck("nmFiveLoopXzeroRelPart", fj[("+", 0)][1])
mcheck("nmFiveLoopXtwoRelPart", fj[("+", 2)][1])
mcheck("nmFiveLoopXzeroGen", sp.expand(fj[("+", 0)][0] - S5 / 720))
mcheck("nmFiveLoopXtwoGen", sp.expand(fj[("+", 2)][0] - S5l2 / 720))
mcheck("nmFiveLoopXzeroSUthree", sp.expand(fj[("+", 0)][0] - S5 / 720).subs(su3))
mcheck("nmFiveLoopXtwoSUthree", sp.expand(fj[("+", 2)][0] - S5l2 / 720).subs(su3))
mcheck("nmFiveLoopXzeroTowerPart", sp.expand(-S5 / 720).subs(su3))
mcheck("nmFiveLoopXtwoTowerPart", sp.expand(-S5l2 / 720).subs(su3))
b5 = [cf * ca ** 4, cf ** 2 * ca ** 3, cf ** 3 * ca ** 2, cf ** 4 * ca, cf ** 5, ca * dFA, cf * dFA, cf * dAA]
g0 = sp.expand(fj[("+", 0)][0] - S5 / 720)
mcheck("nmFiveLoopXzeroVec", [sp.Poly(g0, ca, cf, dFA, dAA).coeff_monomial(b) for b in b5])
suN = {cf: (Nc ** 2 - 1) / (2 * Nc), ca: Nc, dFA: (Nc ** 2 - 1) * (Nc ** 2 + 6) / 48, dAA: Nc ** 2 * (Nc ** 2 + 36) / 24}
mcheck("nmFiveLoopXzeroSUN", sp.simplify(g0.subs(suN)))
okrel = fj[("-", 3)][0] == fj[("+", 2)][0] == fj[("+", 4)][0]
say("   relation part at x^3 (P-) and x^4 (P+) equal to x^2 (P+): %s" % okrel)
bad += 0 if okrel else 1

say("")
say("TOTAL DISAGREEMENTS: %d%s" % (bad, "   (mutation run: must be > 0)" if MUTATE else ""))
if ncov:
    say("COVERAGE FAILURES: %d   (missing or duplicated input; the run fails in both modes)" % ncov)
txt = "\n".join(out) + "\n"
open(os.path.join(HERE, "out/compare_adv%s.out" % ("_mutation" if MUTATE else "")), "w").write(txt)
print(txt)
sys.exit(1 if ncov else (0 if (bad > 0) == MUTATE else 1))


==> anc/numbers/deposit/T30/adv/f_convert.py <==
#!/usr/bin/env python3
"""Adversarial check of T30, engine F, step 1: syntax conversion of the published files into FORM input.
Only syntax is changed, except that each harmonic polylogarithm is replaced by what its small-x expansion
can contribute at its top power of ln x (this is the whole content of the route, stated here):
  all-zero word of length p           ->  W^p * L^p/p!                         (exact)
  word (+-1, 0^p) in m-notation, p>=0 ->  W^(p+1) * (L^p/p! * hs(+-1) + SUB*Lsub^(p-1))   (top log exact,
                                           the lower logs are marked SUB with their largest possible power)
  any other word with tz trailing 0s  ->  W^w * SUB*Lsub^tz                     (marked, largest log power tz)
W counts the weight w of the word.  hs(1) = H_1 = -ln(1-x), hs(-1) = H_-1 = ln(1+x).
Denominators: dm = 1/(x-1), dp = 1/(x+1).  The regular part of plusDis[0,1-x] is 1/(1-x) = -dm."""
import re, os, sys
from math import factorial

ROOT = "PROJECT/ma_a"
HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "out")
os.makedirs(OUT, exist_ok=True)
stats = {}


def word(ms, src):
    m = [int(t) for t in ms.replace(" ", "").split(",")]
    w = sum(1 if t == 0 else abs(t) for t in m)
    tz = 0
    for t in reversed(m):
        if t == 0:
            tz += 1
        else:
            break
    stats.setdefault(src, []).append((tuple(m), w, tz))
    if all(t == 0 for t in m):
        return "(W^%d*L^%d/%d)" % (w, len(m), factorial(len(m)))
    if abs(m[0]) == 1 and all(t == 0 for t in m[1:]):
        p = len(m) - 1
        if p == 0:
            return "(W*hs(%d))" % m[0]
        return "(W^%d*(L^%d/%d*hs(%d)+SUB*Lsub^%d))" % (w, p, factorial(p), m[0], p - 1)
    return "(W^%d*SUB*Lsub^%d)" % (w, tz)


COL = {"ca^3*cf": "ca^3*cf", "ca^2*cf^2": "ca^2*cf^2", "ca*cf^3": "ca*cf^3", "cf^4": "cf^4", "d4FA/nc": "dFA",
       "ca^2*cf*nf": "ca^2*cf*nf", "ca*cf^2*nf": "ca*cf^2*nf", "cf^3*nf": "cf^3*nf", "(d4FF*nf)/nc": "dFF*nf",
       "ca*cf*nf^2": "ca*cf*nf^2", "cf^2*nf^2": "cf^2*nf^2", "cf*nf^3": "cf*nf^3"}


def gv(fn, name):
    s = re.sub(r"\s+", " ", open(fn).read())
    s = re.sub(r"HPL\[\{([-0-9, ]+)\},\s*x\]", lambda mm: word(mm.group(1), name), s)
    s = re.sub(r"zeta\[(\d+)\]", r"z\1", s)
    s = re.sub(r"color\[([^\]]*)\]", lambda mm: "(" + COL[mm.group(1)] + ")", s)
    s = s.replace("delta[1 - x]", "0")
    s = re.sub(r"plusDis\[0,\s*1 - x\]", "(-dm)", s)
    s = s.replace("Log[x]", "L")
    assert "[" not in s, re.findall(r"\w+\[", s)[:5]
    s = re.sub(r"/\((\d+)\*\(-1 \+ x\)\)", r"/\1*dm", s)
    s = re.sub(r"/\((\d+)\*\(1 \+ x\)\)", r"/\1*dp", s)
    s = s.replace("/(-1 + x)", "*dm").replace("/(1 + x)", "*dp")
    left = re.findall(r"/\s*\(", s)
    assert not left, "unconverted denominator"
    assert not re.search(r"/\s*[A-Za-z]", s), "division by a symbol"
    return "L %s = %s;\n" % (name, s)


def mvv(stmt, name):
    t = open(ROOT + "/derive_iree/papers/src0403192/hepres.h").read()
    m = re.search(r"^L\s+" + stmt + r"\s*=(.*?);\s*$", t, re.S | re.M)
    s = re.sub(r"\s+", " ", m.group(1))
    s = re.sub(r"H\(R\(([-0-9, ]+)\),x\)", lambda mm: word(mm.group(1), name), s)
    s = s.replace("[1-x]^-1", "(-dm)").replace("[1+x]^-1", "dp").replace("[dabc^2/n]", "dabc")
    s = s.replace("delta_(1 - x)", "0")
    assert "[" not in s and "delta" not in s and "den(" not in s
    return "L %s = %s;\n" % (name, s)


with open(os.path.join(HERE, "f_inputs.h"), "w") as f:
    f.write(mvv("Pqq0", "P0"))
    f.write(mvv("Pqq1p", "P1p"))
    f.write(mvv("Pqq1m", "P1m"))
    f.write(mvv("Pqq2p", "P2p"))
    f.write(mvv("Pqq2m", "P2mv"))
    f.write(gv(ROOT + "/dossier/papers/src2604/anc/Pqq3NSp.m", "P3p"))
    f.write(gv(ROOT + "/dossier/papers/src2604/anc/Pqq3NSm.m", "P3m"))
with open(os.path.join(OUT, "f_convert.out"), "w") as f:
    for nm, lst in stats.items():
        ws = set(lst)
        f.write("%s: %d word occurrences, %d distinct, largest weight %d, largest number of trailing zeros %d; "
                "words with a +-1 first index and only zeros after it: %s\n"
                % (nm, len(lst), len(ws), max(w for _, w, _ in ws), max(t for _, _, t in ws),
                   sorted(m for m, w, t in ws if abs(m[0]) == 1 and all(v == 0 for v in m[1:]) and len(m) > 1)))
print(open(os.path.join(OUT, "f_convert.out")).read())


==> anc/numbers/deposit/T30/adv/f_struct.frm <==
* Adversarial check of T30, engine F (FORM 5): the route through the top power of ln x, no general
* HPL expansion.  Input f_inputs.h is written by f_convert.py (syntax conversion and the word map stated
* there).  For P^(n) the program extracts, as closed rational functions of x and as series to x^8:
*   A = zeta_2 x^k ln^0 x of P^(1),  B = zeta_2 x^k ln^2 x of P^(2),  C = zeta_2 x^k ln^4 x of P^(3)   (NNLL)
*   D = x^k ln^2 x of P^(1),  E = x^k ln^4 x of P^(2),  F = x^k ln^6 x of P^(3)   (rational LL)
* and it reports every term that could spoil these (a marked word whose lower logs reach the target power,
* a zeta_2 term at NLL or LL, a rational term above LL).  Then, with p01 = the x^k coefficient of P^(0)
* (the residue at N = -k) and [p0,-1]_z2 = -4 C_F (from psi(1+w) + gamma_E = z2 w + ...):
*   V3/z2 = 2 p01 A - 16 cf D - 2 B,   V4/z2 = 4 p01 B - 192 cf E + 4 A D - 24 C,
*   [Q5]_z2/720 = (48 p01 C - 5760 cf F + 48 A E + 8 B D)/720.
* Run: form -q f_struct.frm > out/f_struct.out
#-
Off Statistics;
Format 150;
Symbols x(:11), L, W, SUB, Lsub, dm, dp, ca, cf, nf, dFA, dFF, dabc, z2, z3, z4, z5, z6, z7, j;
CFunction hs;
#include f_inputs.h
.sort
L P2m = P2mv;
.sort
if ( expression(P2m) ) if ( count(dabc,1) != 0 ) discard;
id z4 = 2/5*z2^2;
id z6 = 8/35*z2^3;
.sort
Drop P2mv;
.sort

#procedure parts(F,n)
* zeta_2-linear part (exactly one zeta_2, no other zeta value) and zeta-free part
L `F'z = `F';
L `F'r = `F';
.sort
if ( expression(`F'z) );
  if ( count(z2,1) != 1 ) discard;
  if ( count(z3,1,z5,1,z7,1) != 0 ) discard;
  id z2 = 1;
endif;
if ( expression(`F'r) );
  if ( count(z2,1,z3,1,z5,1,z7,1) != 0 ) discard;
endif;
.sort
#$wz = 0;
#$wr = 0;
if ( expression(`F'z) ) if ( count(W,1) > $wz ) $wz = count_(W,1);
if ( expression(`F'r) ) if ( count(W,1) > $wr ) $wr = count_(W,1);
.sort
#message `F': largest weight of a word multiplying zeta_2 = `$wz', of a word in the zeta-free part = `$wr'
* targets and spoilers
L `F'N = `F'z;
L `F'Nbad = `F'z;
L `F'LL = `F'r;
L `F'LLbad = `F'r;
.sort
if ( expression(`F'N) );
  if ( count(SUB,1) != 0 ) discard;
  if ( count(L,1) != {2*`n'-2} ) discard;
  id L = 1;
  id W = 1;
endif;
if ( expression(`F'Nbad) );
  if ( ( count(SUB,1) != 0 ) && ( count(Lsub,1) < {2*`n'-2} ) ) discard;
  if ( ( count(SUB,1) == 0 ) && ( count(L,1) <= {2*`n'-2} ) ) discard;
endif;
if ( expression(`F'LL) );
  if ( count(SUB,1) != 0 ) discard;
  if ( count(L,1) != {2*`n'} ) discard;
  id L = 1;
  id W = 1;
endif;
if ( expression(`F'LLbad) );
  if ( ( count(SUB,1) != 0 ) && ( count(Lsub,1) < {2*`n'} ) ) discard;
  if ( ( count(SUB,1) == 0 ) && ( count(L,1) <= {2*`n'} ) ) discard;
endif;
.sort
Drop `F'z, `F'r;
#endprocedure

#call parts(P1p,1)
#call parts(P1m,1)
#call parts(P2p,2)
#call parts(P2m,2)
#call parts(P3p,3)
#call parts(P3m,3)
L P0c = P0;
.sort
Drop P1p, P1m, P2p, P2m, P3p, P3m, P0;
* closed forms: polynomial in x plus alpha/(x-1) plus beta/(x+1)
repeat id x*dm = 1 + dm;
repeat id x*dp = 1 - dp;
repeat id dm*dp = (dm - dp)/2;
.sort
#message spoilers (each must be 0)
Print P1pNbad, P1mNbad, P2pNbad, P2mNbad, P3pNbad, P3mNbad, P1pLLbad, P1mLLbad, P2pLLbad, P2mLLbad, P3pLLbad, P3mLLbad;
.sort
#message closed forms, dm = 1/(x-1), dp = 1/(x+1), hs(1) = -ln(1-x), hs(-1) = ln(1+x)
Bracket ca, cf, nf, dFA, dFF;
Print P0c, P1pN, P1mN, P2pN, P2mN, P3pN, P3mN, P1pLL, P1mLL, P2pLL, P2mLL, P3pLL, P3mLL;
.sort
Drop P1pNbad, P1mNbad, P2pNbad, P2mNbad, P3pNbad, P3mNbad, P1pLLbad, P1mLLbad, P2pLLbad, P2mLLbad, P3pLLbad, P3mLLbad;
* series
id dm = -sum_(j,0,11,x^j);
id dp = sum_(j,0,11,sign_(j)*x^j);
id hs(1) = sum_(j,1,11,x^j/j);
id hs(-1) = sum_(j,1,11,-sign_(j)*x^j/j);
.sort
#do k = 0, 8
#do F = {P0c,P1pN,P1mN,P2pN,P2mN,P3pN,P3mN,P1pLL,P1mLL,P2pLL,P2mLL,P3pLL,P3mLL}
L `F'`k' = `F';
#enddo
.sort
#do F = {P0c,P1pN,P1mN,P2pN,P2mN,P3pN,P3mN,P1pLL,P1mLL,P2pLL,P2mLL,P3pLL,P3mLL}
if ( expression(`F'`k') );
  if ( count(x,1) != `k' ) discard;
  id x = 1;
endif;
#enddo
.sort
#enddo
Drop P0c, P1pN, P1mN, P2pN, P2mN, P3pN, P3mN, P1pLL, P1mLL, P2pLL, P2mLL, P3pLL, P3mLL;
.sort
#do k = 0, 8
#do s = {p,m}
L V3`s'`k' = 2*P0c`k'*P1`s'N`k' - 16*cf*P1`s'LL`k' - 2*P2`s'N`k';
L V4`s'`k' = 4*P0c`k'*P2`s'N`k' - 192*cf*P2`s'LL`k' + 4*P1`s'N`k'*P1`s'LL`k' - 24*P3`s'N`k';
L Q5`s'`k' = (48*P0c`k'*P3`s'N`k' - 5760*cf*P3`s'LL`k' + 48*P1`s'N`k'*P2`s'LL`k' + 8*P2`s'N`k'*P1`s'LL`k')/720;
#enddo
#enddo
.sort
#message coefficients at x^k: P2sN = zeta_2 x^k ln^2 x of P^(2)s, P3sN = zeta_2 x^k ln^4 x of P^(3)s (s = p, m)
Print +s P0c0,P0c1,P0c2,P0c3,P1pN0,P1pN1,P1pN2,P1pN3,P1mN0,P1mN1,P1mN2,P1mN3,P1pLL0,P1pLL1,P1pLL2,P1pLL3,P1mLL0,P1mLL1,P1mLL2,P1mLL3;
#do k = 0, 8
Print +s P2pN`k', P2mN`k', P3pN`k', P3mN`k', V3p`k', V3m`k', V4p`k', V4m`k', Q5p`k', Q5m`k';
#enddo
.end


==> anc/numbers/deposit/T30/adv/j_expand.jl <==
# Adversarial check of T30, engine J (Julia 1.13, Base only, written independently of the T30 programs).
# Full expansion of P^(0), P^(1)+-, P^(2)+- (hepres.h of MVV) and P^(3)+- (GvMSY ancillary files) about x = 0,
# x^k ln^j x for k = 0..KMAX, all j, exact rationals, colour and zeta values kept symbolic.
# Own parser (Meta.parse after a textual map, then an own tree evaluator, no eval of the source),
# own HPL expansion by term-by-term integration, own Mellin continuation of P^(0) from the x-space form.
# Run: JULIA_DEPOT_PATH=<scratch>/jd: julia j_expand.jl   (writes adv/out/j_*.txt)

const KMAX = parse(Int, get(ENV, "ADV_K", "8"))   # reported powers x^0..x^KMAX
const MUT = get(ENV, "ADV_MUT", "0") == "1"      # mutation: exchange f_1 and f_-1 in the HPL definition
const NUM = get(ENV, "ADV_NUM", "0") == "1"      # numerical comparison with the GvMSY parametrizations
const SUF = MUT ? "_mut" : ""
const KT = KMAX + 3                  # internal top power (P^(2)s has x^-1 prefactors, so a margin is kept)
const OFF = 2                        # lowest stored power is x^-OFF
const NL = KT + OFF + 1
const SYM = ["ca", "cf", "nf", "dFA", "dFF", "dabc", "z2", "z3", "z4", "z5", "z6", "z7"]
const NS = length(SYM)
const Q = Rational{BigInt}
const Mon = NTuple{NS,Int}
const Key = Tuple{Mon,Int}          # (monomial exponents, power of L = ln x)
const ZM = ntuple(_ -> 0, NS)
const ROOT = "PROJECT/ma_a"
const HERE = dirname(@__FILE__)
const OUT = joinpath(HERE, "out")

struct A
    t::Dict{Key,Vector{Q}}
end
A() = A(Dict{Key,Vector{Q}}())
zser() = zeros(Q, NL)                # index i <-> power i - 1 - OFF
hser() = zeros(Q, KT + 1)            # HPL series, index i <-> power i - 1
function cst(c)
    a = A()
    iszero(c) && return a
    v = zser(); v[OFF+1] = Q(c); a.t[(ZM, 0)] = v
    a
end
function symA(i)
    v = zser(); v[OFF+1] = 1
    A(Dict((ntuple(j -> j == i ? 1 : 0, NS), 0) => v))
end
const XA = (v = zser(); v[OFF+2] = 1; A(Dict((ZM, 0) => v)))
const LA = (v = zser(); v[OFF+1] = 1; A(Dict((ZM, 1) => v)))

function addto!(d, k, v)
    if haskey(d, k)
        w = d[k] .+ v
        if all(iszero, w)
            delete!(d, k)
        else
            d[k] = w
        end
    elseif !all(iszero, v)
        d[k] = copy(v)
    end
end
function Base.:+(a::A, b::A)
    d = Dict{Key,Vector{Q}}(k => copy(v) for (k, v) in a.t)
    for (k, v) in b.t
        addto!(d, k, v)
    end
    A(d)
end
Base.:-(a::A) = A(Dict{Key,Vector{Q}}(k => -v for (k, v) in a.t))
Base.:-(a::A, b::A) = a + (-b)
function mulser(u, v)
    w = zser()
    for i in 1:NL
        ui = u[i]
        iszero(ui) && continue
        for j in 1:NL
            p = (i - 1 - OFF) + (j - 1 - OFF)
            (p < -OFF || p > KT) && continue
            w[p+OFF+1] += ui * v[j]
        end
    end
    w
end
function Base.:*(a::A, b::A)
    d = Dict{Key,Vector{Q}}()
    for (ka, va) in a.t, (kb, vb) in b.t
        addto!(d, (ka[1] .+ kb[1], ka[2] + kb[2]), mulser(va, vb))
    end
    A(d)
end
function invser(v)
    ip = findfirst(!iszero, v)
    ip === nothing && error("division by zero")
    p = ip - 1 - OFF                  # lowest power of the denominator
    u = [k <= NL ? v[k] : zero(Q) for k in ip:ip+KT+OFF]   # u[n+1] = coefficient of x^(p+n)
    g = zeros(Q, KT + OFF + 1); g[1] = 1 / u[1]
    for n in 1:KT+OFF
        s = zero(Q)
        for i in 1:n
            s += u[i+1] * g[n-i+1]
        end
        g[n+1] = -s / u[1]
    end
    w = zser()
    for n in 0:KT+OFF
        q = n - p
        (q < -OFF || q > KT) && continue
        w[q+OFF+1] = g[n+1]
    end
    w
end
function Base.://(a::A, b::A)
    (length(b.t) == 1 && haskey(b.t, (ZM, 0))) || error("division by a non-series: $(collect(keys(b.t)))")
    a * A(Dict((ZM, 0) => invser(b.t[(ZM, 0)])))
end
function Base.:^(a::A, n::Integer)
    n < 0 && return cst(1) // (a^(-n))
    r = cst(1)
    for _ in 1:n
        r = r * a
    end
    r
end
iszeroA(a::A) = isempty(a.t)

# ---------------- HPL expansion (a-notation, indices 0, 1, -1; f_1 = 1/(1-t), f_-1 = 1/(1+t)) ----------------
const HC = Dict{Vector{Int},Dict{Int,Vector{Q}}}()
function hexp(w::Vector{Int})
    haskey(HC, w) && return HC[w]
    res = Dict{Int,Vector{Q}}()
    if isempty(w)
        v = hser(); v[1] = 1; res[0] = v
    elseif all(==(0), w)
        v = hser(); v[1] = Q(1, factorial(big(length(w)))); res[length(w)] = v
    else
        a = MUT ? -w[1] : w[1]
        inner = hexp(w[2:end])
        for (j, c) in inner
            # integrand f_a(t) * L^j * sum_m c_m t^m  =  L^j * sum_s e_s t^(s-1)
            e = zeros(Q, KT + 1)            # e[s+1], s = 0..KT
            if a == 0
                for s in 0:KT
                    e[s+1] = c[s+1]
                end
            else
                for s in 1:KT, m in 0:s-1
                    n = s - 1 - m
                    e[s+1] += c[m+1] * (a == 1 ? 1 : (-1)^n)
                end
            end
            iszero(e[1]) || error("t^-1 term in a word that is not all zeros: $w")
            for s in 1:KT
                es = e[s+1]
                iszero(es) && continue
                # int_0^x t^(s-1) ln^j t dt = x^s sum_r (-1)^r j!/(j-r)! L^(j-r) / s^(r+1)
                for r in 0:j
                    coef = es * (-1)^r * Q(factorial(big(j)), factorial(big(j - r))) / Q(big(s))^(r + 1)
                    v = get!(res, j - r, hser())
                    v[s+1] += coef
                end
            end
        end
        for (j, v) in collect(res)
            all(iszero, v) && delete!(res, j)
        end
    end
    HC[w] = res
    res
end
function mtoa(m::Vector{Int})
    a = Int[]
    for t in m
        if t == 0
            push!(a, 0)
        else
            append!(a, zeros(Int, abs(t) - 1)); push!(a, sign(t))
        end
    end
    a
end
function hA(m::Vector{Int})
    d = Dict{Key,Vector{Q}}()
    for (j, h) in hexp(mtoa(m))
        v = zser()
        for p in 0:KT
            v[p+OFF+1] = h[p+1]
        end
        d[(ZM, j)] = v
    end
    A(d)
end

# ---------------- parsing ----------------
const WORDS = Vector{Vector{Int}}()
const WORDIX = Dict{Vector{Int},Int}()
function wordid(s)
    m = [parse(Int, strip(t)) for t in split(s, ",")]
    haskey(WORDIX, m) && return WORDIX[m]
    push!(WORDS, m); WORDIX[m] = length(WORDS)
    length(WORDS)
end
const ENV = Dict{Symbol,A}()
for (i, s) in enumerate(SYM)
    ENV[Symbol(s)] = symA(i)
end
ENV[:X] = XA
ENV[:LG] = LA
const WA = Dict{Int,A}()
getword(n) = get!(() -> hA(WORDS[n]), WA, n)

function ev(ex)
    if ex isa Integer
        return cst(big(ex))
    elseif ex isa AbstractFloat
        error("float in exact input: $ex")
    elseif ex isa Symbol
        return ENV[ex]
    elseif ex isa Expr && ex.head == :call
        op = ex.args[1]; as = ex.args[2:end]
        if op == :+
            r = A(); for t in as; r = r + ev(t); end; return r
        elseif op == :-
            return length(as) == 1 ? -ev(as[1]) : ev(as[1]) - ev(as[2])
        elseif op == :*
            r = cst(1); for t in as; r = r * ev(t); end; return r
        elseif op == :// || op == :/
            return ev(as[1]) // ev(as[2])
        elseif op == :^
            e = as[2]
            n = e isa Integer ? e : (e isa Expr && e.head == :call && e.args[1] == :- && length(e.args) == 2 ? -e.args[2] : error("non-integer power $e"))
            return ev(as[1])^n
        elseif op == :W
            return getword(as[1])
        elseif op == :Z
            return symA(findfirst(==("z$(as[1])"), SYM))
        end
        error("unknown call $op")
    end
    error("unknown node $(typeof(ex)) $ex")
end

const COLMAP = Dict("ca^3*cf" => "(ca^3*cf)", "ca^2*cf^2" => "(ca^2*cf^2)", "ca*cf^3" => "(ca*cf^3)", "cf^4" => "(cf^4)",
    "d4FA/nc" => "(dFA)", "ca^2*cf*nf" => "(ca^2*cf*nf)", "ca*cf^2*nf" => "(ca*cf^2*nf)", "cf^3*nf" => "(cf^3*nf)",
    "(d4FF*nf)/nc" => "(dFF*nf)", "ca*cf*nf^2" => "(ca*cf*nf^2)", "cf^2*nf^2" => "(cf^2*nf^2)", "cf*nf^3" => "(cf*nf^3)")

function gv_text(fn)
    s = replace(read(fn, String), r"\s+" => " ")
    s = replace(s, r"HPL\[\{([-0-9, ]+)\},\s*x\]" => m -> "W($(wordid(match(r"\{([-0-9, ]+)\}", m).captures[1])))")
    s = replace(s, r"zeta\[(\d+)\]" => s"Z(\1)")
    s = replace(s, r"color\[([^\]]*)\]" => m -> COLMAP[match(r"color\[([^\]]*)\]", m).captures[1]])
    s = replace(s, r"delta\[1 - x\]" => "0")
    s = replace(s, r"plusDis\[0,\s*1 - x\]" => "(1/(1 - x))")
    s = replace(s, r"Log\[x\]" => "LG")
    occursin("[", s) && error("unconverted bracket in $fn: $(first(collect(eachmatch(r"\w+\[", s))).match)")
    s = replace(s, r"\bx\b" => "X")
    s = replace(s, "/" => "//")
    s
end
function mvv_text(name)
    t = read(ROOT * "/derive_iree/papers/src0403192/hepres.h", String)
    m = match(Regex("^L\\s+" * name * "\\s*=(.*?);\\s*\$", "ms"), t)
    s = replace(m.captures[1], r"\s+" => " ")
    s = replace(s, r"H\(R\(([-0-9, ]+)\),x\)" => mm -> "W($(wordid(match(r"R\(([-0-9, ]+)\)", mm).captures[1])))")
    s = replace(s, "[1-x]^-1" => "(1/(1-x))")
    s = replace(s, "[1+x]^-1" => "(1/(1+x))")
    s = replace(s, "[dabc^2/n]" => "dabc")
    s = replace(s, r"delta_\(1 - x\)" => "0")
    occursin("[", s) && error("unconverted bracket in $name")
    s = replace(s, r"\bx\b" => "X")
    s = replace(s, "/" => "//")
    s
end

# ---------------- output helpers ----------------
function monstr(m::Mon)
    parts = String[]
    for i in 1:NS
        m[i] == 0 && continue
        push!(parts, m[i] == 1 ? SYM[i] : "$(SYM[i])^$(m[i])")
    end
    isempty(parts) ? "1" : join(parts, "*")
end
qstr(q::Q) = denominator(q) == 1 ? string(numerator(q)) : "$(numerator(q))/$(denominator(q))"
# coefficient of x^k L^j as a canonical polynomial string (sorted monomials)
function coefpoly(a::A, k, j)
    terms = Dict{Mon,Q}()
    for ((m, l), v) in a.t
        l == j || continue
        iszero(v[k+OFF+1]) || (terms[m] = v[k+OFF+1])
    end
    terms
end
polystr(t::Dict{Mon,Q}) = isempty(t) ? "0" : join(["$(qstr(c))*$(monstr(m))" for (m, c) in sort(collect(t), by = p -> monstr(p[1]))], " + ")

# zeta_4 -> 2/5 z2^2, zeta_6 -> 8/35 z2^3 on a coefficient dictionary
function reducez(t::Dict{Mon,Q})
    r = Dict{Mon,Q}()
    i2, i4, i6 = findfirst(==("z2"), SYM), findfirst(==("z4"), SYM), findfirst(==("z6"), SYM)
    for (m, c) in t
        mm = collect(m); f = c
        if mm[i4] > 0
            f *= Q(2, 5)^mm[i4]; mm[i2] += 2 * mm[i4]; mm[i4] = 0
        end
        if mm[i6] > 0
            f *= Q(8, 35)^mm[i6]; mm[i2] += 3 * mm[i6]; mm[i6] = 0
        end
        key = Tuple(mm)
        r[key] = get(r, key, zero(Q)) + f
        iszero(r[key]) && delete!(r, key)
    end
    r
end
# linear zeta_2 part (exactly one power of z2 and no other zeta value)
function z2lin(t::Dict{Mon,Q})
    r = Dict{Mon,Q}()
    i2 = findfirst(==("z2"), SYM)
    for (m, c) in reducez(t)
        if m[i2] == 1 && all(m[i] == 0 for i in 8:12)
            mm = collect(m); mm[i2] = 0; r[Tuple(mm)] = c
        end
    end
    r
end
ratpart(t) = Dict(m => c for (m, c) in reducez(t) if all(m[i] == 0 for i in 7:12))

# ---------------- main ----------------
mkpath(OUT)
t0 = time()
FUN = Dict{String,A}()
for (nm, txt) in [("P0", mvv_text("Pqq0")), ("P1p", mvv_text("Pqq1p")), ("P1m", mvv_text("Pqq1m")),
                  ("P2p", mvv_text("Pqq2p")), ("P2m_v", mvv_text("Pqq2m")),
                  ("P3p", gv_text(ROOT * "/dossier/papers/src2604/anc/Pqq3NSp.m")),
                  ("P3m", gv_text(ROOT * "/dossier/papers/src2604/anc/Pqq3NSm.m"))]
    FUN[nm] = ev(Meta.parse(txt))
    println("parsed and expanded $nm, $(length(FUN[nm].t)) (monomial, log) keys, $(round(time() - t0, digits = 1)) s")
    flush(stdout)
end
# P^(2)-: drop the n_f d^abc d_abc/n_c part, which is P^(2)s (MVV eq. (4.12)); keep it separately
idab = findfirst(==("dabc"), SYM)
FUN["P2m"] = A(Dict(k => v for (k, v) in FUN["P2m_v"].t if k[1][idab] == 0))
FUN["P2s"] = A(Dict(k => v for (k, v) in FUN["P2m_v"].t if k[1][idab] > 0))
names = ["P0", "P1p", "P1m", "P2p", "P2m", "P3p", "P3m"]
for nm in vcat(names, ["P2s"]), k in (-2, -1), j in 0:8
    isempty(coefpoly(FUN[nm], k, j)) || println("NONZERO x^$k ln^$j x in $nm: $(polystr(coefpoly(FUN[nm], k, j)))")
end
println("negative powers of x checked (x^-2, x^-1, ln^0..ln^8)")

# word statistics: largest weight of a word, of a word multiplied by zeta_2, trailing zeros
function wordstats(fn_text_list)
end
wt(m) = sum(t == 0 ? 1 : abs(t) for t in m)
tz(m) = (n = 0; for t in reverse(m); t == 0 ? (n += 1) : break; end; n)

NUM && include(joinpath(HERE, "j_numcheck.jl"))
open(joinpath(OUT, "j_coeffs$(SUF).txt"), "w") do io
    println(io, "# name|k|j|coefficient of x^k ln^j x (engine J, Julia); dFA = d_F^abcd d_A^abcd/N_R, dFF = d_F^abcd d_F^abcd/N_R, zn = zeta_n unreduced")
    for nm in vcat(names, ["P2s"]), k in 0:KMAX, j in 0:7
        println(io, "$nm|$k|$j|$(polystr(coefpoly(FUN[nm], k, j)))")
    end
end
println("distinct m-notation words: $(length(WORDS)), a-notation expansions cached: $(length(HC))")

# authors' x -> 0 files: parse with Log[x] -> LG and compare at x^0, every power of ln x
for (nm, f) in [("P3p", "Pqq3NSpXto0.m"), ("P3m", "Pqq3NSmXto0.m")]
    ref = ev(Meta.parse(gv_text(ROOT * "/dossier/papers/src2604/anc/" * f)))
    nbad = 0
    for j in 0:8
        a = coefpoly(FUN[nm], 0, j); b = coefpoly(ref, 0, j)
        a == b || (nbad += 1; println("  x^0 ln^$j x of $nm differs from $f"))
    end
    println("x^0 of $nm against $f: $(nbad) powers of ln x differ (ln^0 .. ln^8 compared)")
end

# ---------------- Mellin space at N = -k + w ----------------
# poles: x^k ln^j x  <->  (-1)^j j! / w^(j+1);  p(m, s, k, i) = coefficient of w^(-i), i >= 1
function pole(nm, k, i)
    t = coefpoly(FUN[nm], k, i - 1)
    Dict(m => c * (-1)^(i - 1) * factorial(big(i - 1)) for (m, c) in t)
end
# P^(0)(N) from x-space: cf[-2 - 2x + 4/(1-x)_+] + 3 cf delta(1-x)
#   = cf[3 - 2/N - 2/(N+1) - 4(psi(N) + gamma_E)],  psi(-k+w) = psi(1+w) - sum_{j=0}^{k} 1/(w-j),
#   psi(1+w) + gamma_E = sum_{n>=1} (-1)^(n+1) zeta_(n+1) w^n.
# Laurent coefficients of w^1, w^0, w^-1 as dictionaries in (cf, z2, z3,...)
function p0(k)
    icf = findfirst(==("cf"), SYM)
    mcf = ntuple(i -> i == icf ? 1 : 0, NS)
    mz2 = ntuple(i -> i == icf ? 1 : (i == 7 ? 1 : 0), NS)
    c = Dict(-1 => zero(Q), 0 => zero(Q), 1 => zero(Q))  # c[n] = coefficient of w^n (rational part, times cf)
    c[0] += 3
    # -2/(w-k): for k=0 a pole -2/w; else -2/(w-k) = 2/k * 1/(1-w/k) = 2/k (1 + w/k + ...)
    addfrac(a, j) = j == 0 ? (c[-1] += a) : (c[0] += -a / j; c[1] += -a / Q(j)^2)  # a/(w-j) = -a/j - a w/j^2 - ...
    addfrac(Q(-2), k)          # -2/N,       N = w - k
    addfrac(Q(-2), k - 1)      # -2/(N+1),   N + 1 = w - (k-1)
    for j in 0:k
        addfrac(Q(4), j)       # -4 psi(N) contains +4 sum_j 1/(w-j)
    end
    # -4 (psi(1+w)+gamma) = -4 z2 w + ...  (only the w^1 term is needed)
    p01 = Dict(mcf => c[-1]); p00 = Dict(mcf => c[0])
    p0m1 = Dict(mcf => c[1], mz2 => Q(-4))
    for d in (p01, p00, p0m1)
        for (m, v) in collect(d); iszero(v) && delete!(d, m); end
    end
    (p01, p00, p0m1)
end
# also check the residue against the x-space expansion of P0 itself
for k in 0:KMAX
    p01, _, _ = p0(k)
    pole("P0", k, 1) == p01 || println("P0 residue mismatch at k = $k: $(pole("P0", k, 1)) vs $(p01)")
end

# polynomial dictionaries arithmetic
padd(a, b) = (r = copy(a); for (m, c) in b; r[m] = get(r, m, zero(Q)) + c; iszero(r[m]) && delete!(r, m); end; r)
pscale(a, s) = Dict(m => c * s for (m, c) in a if !iszero(c * s))
function pmul(a, b)
    r = Dict{Mon,Q}()
    for (ma, ca) in a, (mb, cb) in b
        m = ma .+ mb
        r[m] = get(r, m, zero(Q)) + ca * cb
        iszero(r[m]) && delete!(r, m)
    end
    r
end
function p(nm0, s, m, k, i)
    if m == 0
        p01, p00, p0m1 = p0(k)
        return i == 1 ? p01 : i == 0 ? p00 : i == -1 ? p0m1 : (i > 1 ? Dict{Mon,Q}() : error("need w^$(-i) of P0"))
    end
    nm = m == 1 ? (s > 0 ? "P1p" : "P1m") : m == 2 ? (s > 0 ? "P2p" : "P2m") : (s > 0 ? "P3p" : "P3m")
    i >= 1 || error("regular part of P^($m) requested")
    pole(nm, k, i)
end
# coefficient of a^n w^(4-2n) in S = P(P - w) + 2 a lam C_F:  sum_{m1+m2=n-2} sum_{i+j=2n-4} p_{m1,i} p_{m2,j} - p_{n-1, 2n-3}
function Scoef(s, k, n)
    r = Dict{Mon,Q}()
    tgt = 2n - 4
    for m1 in 0:n-2
        m2 = n - 2 - m1
        for i in -1:(2m1+1)
            j = tgt - i
            (j < -1 || j > 2m2 + 1) && continue
            (m1 > 0 && i < 1) && continue
            (m2 > 0 && j < 1) && continue
            r = padd(r, pmul(p(nothing, s, m1, k, i), p(nothing, s, m2, k, j)))
        end
    end
    padd(r, pscale(p(nothing, s, n - 1, k, 2n - 3), Q(-1)))
end
# five loops: Q5 = sum_{m1+m2=3} sum_{i+j=6} p_{m1,i} p_{m2,j}   (then [P^(4)]_{zeta2 x^k ln^6 x} = ([Q5]_z2 - V5)/720)
function Q5(s, k)
    r = Dict{Mon,Q}()
    for m1 in 0:3
        m2 = 3 - m1
        for i in -1:(2m1+1)
            j = 6 - i
            (j < -1 || j > 2m2 + 1) && continue
            (m1 > 0 && i < 1) && continue
            (m2 > 0 && j < 1) && continue
            r = padd(r, pmul(p(nothing, s, m1, k, i), p(nothing, s, m2, k, j)))
        end
    end
    r
end
const B3 = [("cf", 1, "ca", 2), ("cf", 2, "ca", 1), ("cf", 3, "ca", 0)]
monof(pairs...) = (mm = zeros(Int, NS); for (s, e) in pairs; mm[findfirst(==(s), SYM)] += e; end; Tuple(mm))
basis3 = [monof(("cf", 1), ("ca", 2)), monof(("cf", 2), ("ca", 1)), monof(("cf", 3))]
basis4 = [monof(("cf", 1), ("ca", 3)), monof(("cf", 2), ("ca", 2)), monof(("cf", 3), ("ca", 1)), monof(("cf", 4)), monof(("dFA", 1))]
function vec_in(t, basis)
    v = [get(t, b, zero(Q)) for b in basis]
    rest = Dict(m => c for (m, c) in t if !(m in basis))
    (v, rest)
end
vs(v) = "(" * join(qstr.(v), ", ") * ")"

open(joinpath(OUT, "j_table$(SUF).txt"), "w") do io
    println(io, "# engine J. sgn|k|lam|p01|p00|p0,-1|z2 in poles LL,NLL of P1 (i=3,2), P2 (5,4), P3 (7,6)|z2 x^k ln^2 x of P2|z2 x^k ln^4 x of P3|dFA coef|V3/z2|V4/z2|V3 rational part|V4 rational part|restcheck")
    for k in 0:KMAX, s in (1, -1)
        p01, p00, p0m1 = p0(k)
        lam = get(p01, monof(("cf", 1)), zero(Q)) / 2
        zl = [z2lin(p(nothing, s, m, k, i)) for (m, i) in ((1, 3), (1, 2), (2, 5), (2, 4), (3, 7), (3, 6))]
        zlok = all(isempty, zl)
        n2 = z2lin(coefpoly(FUN[s > 0 ? "P2p" : "P2m"], k, 2))
        n3 = z2lin(coefpoly(FUN[s > 0 ? "P3p" : "P3m"], k, 4))
        (v2, r2) = vec_in(n2, basis3); (v3, r3) = vec_in(n3, basis4)
        S3 = Scoef(s, k, 3); S4 = Scoef(s, k, 4)
        (V3, rV3) = vec_in(z2lin(S3), basis3); (V4, rV4) = vec_in(z2lin(S4), basis4)
        println(io, join([s > 0 ? "+" : "-", k, qstr(lam), polystr(p01), polystr(p00), polystr(p0m1),
            zlok ? "none" : "SOME", vs(v2), vs(v3), qstr(v3[5]), vs(V3), vs(V4), polystr(ratpart(S3)), polystr(ratpart(S4)),
            (isempty(r2) && isempty(r3) && isempty(rV3) && isempty(rV4)) ? "no other colour parts" : "OTHER: $(polystr(r2)) $(polystr(r3)) $(polystr(rV3)) $(polystr(rV4))"], "|"))
    end
end
open(joinpath(OUT, "j_five$(SUF).txt"), "w") do io
    println(io, "# engine J. sgn|k|[Q5]_z2/720 general colour|SU(3) value (ca=3, cf=4/3, dFA=5/2)|z2 in the ln^5 x (NLL) coefficient of P3 at x^k")
    su3 = Dict("ca" => Q(3), "cf" => Q(4, 3), "dFA" => Q(5, 2), "nf" => Q(0))
    for k in 0:KMAX, s in (1, -1)
        q = pscale(z2lin(Q5(s, k)), Q(1, 720))
        val = zero(Q)
        for (m, c) in q
            f = c
            for (i, e) in enumerate(m)
                e == 0 && continue
                f *= su3[SYM[i]]^e
            end
            val += f
        end
        println(io, join([s > 0 ? "+" : "-", k, polystr(q), qstr(val), polystr(z2lin(p(nothing, s, 3, k, 6)))], "|"))
    end
end
# the dropped P^(2)s part: its zeta_2 content at x^k ln^j x
open(joinpath(OUT, "j_p2s.txt"), "w") do io
    for k in 0:4
        println(io, "P2s x^$k: ", join([polystr(coefpoly(FUN["P2s"], k, j)) for j in 0:4], " | "))
    end
end
# word statistics
open(joinpath(OUT, "j_words.txt"), "w") do io
    println(io, "distinct m-notation words over all files parsed: $(length(WORDS))")
    println(io, "largest word weight: $(maximum(wt, WORDS))")
end
println("engine J done, $(round(time() - t0, digits = 1)) s")


==> anc/numbers/deposit/T30/adv/j_numcheck.jl <==
# Included by j_expand.jl when ADV_NUM=1 (run with ADV_K=36).  Numerical comparison of the summed small-x
# series of P^(3)+- with the parametrizations Pqq3NS{p,m}_Fit.m of GvMSY, colour structure by colour structure.
# The regular part of the parametrization is: numerical fit + flag[NLP] part + the 1/(1-x) coefficient of the
# plus distribution in the flag[plusDelta] part (delta(1-x) dropped).  zeta values from Euler-Maclaurin.
setprecision(BigFloat, 256)
function zeta_em(s::Int)
    N = 2000
    r = sum(BigFloat(1) / BigFloat(k)^s for k in 1:N-1)
    r += BigFloat(N)^(1 - s) / (s - 1) + BigFloat(N)^(-s) / 2
    B = [BigFloat(1) / 6, BigFloat(-1) / 30, BigFloat(1) / 42, BigFloat(-1) / 30, BigFloat(5) / 66]
    for jj in 1:5
        f = BigFloat(1)
        for i in 0:2jj-2
            f *= (s + i)
        end
        r += B[jj] / factorial(big(2jj)) * f * BigFloat(N)^(-s - 2jj + 1)
    end
    r
end
ZV = Dict(n => zeta_em(n) for n in 2:7)
println("zeta(2) - pi^2/6 = ", Float64(ZV[2] - BigFloat(pi)^2 / 6), ",  zeta(3) = ", Float64(ZV[3]))
COLS = ["ca^3*cf", "ca^2*cf^2", "ca*cf^3", "cf^4", "d4FA/nc", "ca^2*cf*nf", "ca*cf^2*nf", "cf^3*nf",
        "(d4FF*nf)/nc", "ca*cf*nf^2", "cf^2*nf^2", "cf*nf^3"]
function colmon(c)
    e = zeros(Int, NS)
    for f in split(replace(COLMAP[c], r"[()]" => ""), "*")
        p = split(f, "^")
        e[findfirst(==(p[1]), SYM)] += length(p) == 2 ? parse(Int, p[2]) : 1
    end
    Tuple(e)
end
function series_value(a::A, cm, xv)
    r = BigFloat(0)
    L = log(BigFloat(xv))
    for ((m, l), v) in a.t
        m[1:6] == cm[1:6] || continue
        zf = BigFloat(1)
        for i in 7:12
            m[i] == 0 && continue
            zf *= ZV[i - 5]^m[i]
        end
        for k in 0:KMAX
            iszero(v[k+OFF+1]) && continue
            r += BigFloat(v[k+OFF+1]) * zf * BigFloat(xv)^k * L^l
        end
    end
    r
end
function fit_text(fn)
    s = replace(read(fn, String), r"\s+" => " ")
    s = replace(s, r"color\[([^\]]*)\]" => m -> "C($(findfirst(==(match(r"color\[([^\]]*)\]", m).captures[1]), COLS)))")
    s = replace(s, "flag[plusDelta]" => "1", "flag[NLP]" => "1", "delta[1 - x]" => "0")
    s = replace(s, r"plusDis\[0,\s*1 - x\]" => "(1/(1 - x))")
    s = replace(s, r"zeta\[(\d+)\]" => s"Z(\1)")
    s = replace(s, "Log[1 - x]" => "LOG1MX", "Log[x]" => "LOGX")
    s = replace(s, r"(\d)\*\^(-?\d+)" => s"\1e\2")
    occursin("[", s) && error("unconverted bracket in fit file: $(first(collect(eachmatch(r"\w+\[", s))).match)")
    s
end
function evn(ex, xv, sel)
    if ex isa Integer
        return BigFloat(ex)
    elseif ex isa AbstractFloat
        return BigFloat(ex)
    elseif ex isa Symbol
        ex == :x && return BigFloat(xv)
        ex == :LOGX && return log(BigFloat(xv))
        ex == :LOG1MX && return log(1 - BigFloat(xv))
        error("symbol $ex")
    elseif ex isa Expr && ex.head == :call
        op = ex.args[1]; as = ex.args[2:end]
        op == :C && return as[1] == sel ? BigFloat(1) : BigFloat(0)
        op == :Z && return ZV[as[1]]
        vals = [evn(t, xv, sel) for t in as]
        op == :+ && return sum(vals)
        op == :- && return length(vals) == 1 ? -vals[1] : vals[1] - vals[2]
        op == :* && return prod(vals)
        op == :/ && return vals[1] / vals[2]
        op == :^ && return vals[1]^vals[2]
        error("op $op")
    end
    error("node $ex")
end
open(joinpath(OUT, "j_numcheck$(SUF).txt"), "w") do io
    println(io, "# engine J$(MUT ? " (MUTATION f_1 <-> f_-1)" : ""): summed series to x^$KMAX against the GvMSY parametrizations; relative difference per colour structure")
    for (nm, f) in [("P3p", "Pqq3NSp_Fit.m"), ("P3m", "Pqq3NSm_Fit.m")]
        ex = Meta.parse(fit_text(ROOT * "/dossier/papers/src2604/anc/" * f))
        for xv in (0.1, 0.25), (ic, c) in enumerate(COLS)
            vs = series_value(FUN[nm], colmon(c), xv)
            vf = evn(ex, xv, ic)
            rel = abs(vs - vf) / max(abs(vs), BigFloat(1e-30))
            println(io, "$nm x=$xv $(rpad(c, 14)) series $(Float64(vs))  fit $(Float64(vf))  rel.diff $(Float64(rel))")
        end
    end
end
println("numerical check written")
exit(0)


==> anc/numbers/deposit/T30/adv/out/compare_adv.out <==
1. coefficients x^k ln^j x, k = 0..5, j = 0..7, seven functions (336): J = T30-B in 336, J = T30-A in 336
   mutation f_1 <-> f_-1 in engine J changes 96 of the 336 coefficients (0 of them at k = 0)
   NNLL zeta_2 or LL coefficients changed by the mutation (k = 0..8): none
   xk_study/x01_coeffs.txt: 217 entries (k up to 6), J agrees in 217; nonzero J entries in that range missing from x01: 0
2. engine F: spoiler expressions nonzero: none
   P1p: largest weight of a word multiplying zeta_2 = 0, of a word in the zeta-free part = 2
   P1m: largest weight of a word multiplying zeta_2 = 0, of a word in the zeta-free part = 2
   P2p: largest weight of a word multiplying zeta_2 = 2, of a word in the zeta-free part = 4
   P2m: largest weight of a word multiplying zeta_2 = 2, of a word in the zeta-free part = 4
   P3p: largest weight of a word multiplying zeta_2 = 4, of a word in the zeta-free part = 6
   P3m: largest weight of a word multiplying zeta_2 = 4, of a word in the zeta-free part = 6
   per-k values of F (NNLL zeta_2 and LL coefficients, P0 residues, k = 0..3 or 0..8) equal to J: 56 of 56
   all closed forms have the shape A + B x + (C + D x)/(1 - x^2) (polynomial part of degree <= 1): yes
   P- from P+ by A <-> B, C <-> D: 6 of 6 function pairs (NNLL zeta_2 of P1, P2, P3 and LL of P1, P2, P3)
   dFA part of zeta_2 ln^4 x in P3+: 80 + 16 x + (-128 + 0 x)/(1-x^2)
   dFA part of zeta_2 ln^4 x in P3-: 16 + 80 x + (0 + -128 x)/(1-x^2)
   P0 residue function: A=-2*cf B=-2*cf C=4*cf D=4*cf  (x^k coefficient 2cf, 2cf, 4cf, 4cf, ...)
3. engine J: no zeta_2 in the LL and NLL poles of P1, P2, P3 and no other colour part (no n_f), k = 0..8, both signatures: True
   F = J for V3, V4, zeta_2 ln^2 x of P2, zeta_2 ln^4 x of P3: 72 of 72 (k = 0..8, both signatures)
   T30 out/gp_V.txt (k = 0..5): 60 of 60 entries equal to J (V3, V4, the two NNLL zeta_2 vectors, lambda)
   xk_study/x04_relation.out: 40 of 40 vectors equal to J (V3, V4 and the two NNLL zeta_2 vectors in each of its cases)
4. numbers.tex macros against J (and F where the table is concerned)
   nmPthreePlusLnFour             agrees
   nmPthreeMinusLnFour            agrees
   nmPthreeMinusLnFourQuartic     agrees
   nmPminusQuartic                agrees
   nmXkLnFourPlusXtwo             agrees
   nmXkLnFourMinusXzero           agrees
   nmXkLnFourMinusXtwo            agrees
   nmSthreeVec                    agrees
   nmSfourVec                     agrees
   nmSthreeGen                    agrees
   nmSfourGen                     agrees
   nmXkDataVthreePlusXtwo         agrees
   nmXkDataVfourPlusXtwo          agrees
   nmXkDataVthreeMinusXzero       agrees
   nmXkDataVfourMinusXzero        agrees
   nmXkDataVthreeMinusXtwo        agrees
   nmXkDataVfourMinusXtwo         agrees
   nmLambdaVec                    agrees
   quartic formulas -16 lam(lam+-2) and 384 lam(lam+-2) against the data at k = 0..8: agree
   nmXkUncovQuarticLow = 16, High = 0; data uncovered quartic at k = 0..8: [16, 16, 0, 0, 0, 0, 0, 0, 0]
   caption rule 'last component of V4 = -24 x quartic' in all 18 cases k = 0..8: True
   App. G coincidence of V_n under the odd-k exchange, m = 0..3 (k <= 7): True
   nmXkMismatchVthreeLamOne       agrees
   nmXkMismatchVfourLamOne        agrees
   nmXkMismatchVthreeLamTwo       agrees
   nmXkMismatchVfourLamTwo        agrees
   nmXkVthreeCovLamTwo            agrees
   nmXkVfourCovLamTwo             agrees
   nmRelPredVec                   agrees
   nmSoneData                     agrees
   nmStwoData                     agrees
   [Q5]_z2/720: F = J in 18 of 18 cases (k = 0..8)
   [Q5]_z2/720: T30 gp_five = J in 12 of 12 cases
   nmFiveLoopXzeroRelPart         agrees
   nmFiveLoopXtwoRelPart          agrees
   nmFiveLoopXzeroGen             agrees
   nmFiveLoopXtwoGen              agrees
   nmFiveLoopXzeroSUthree         agrees
   nmFiveLoopXtwoSUthree          agrees
   nmFiveLoopXzeroTowerPart       agrees
   nmFiveLoopXtwoTowerPart        agrees
   nmFiveLoopXzeroVec             agrees
   nmFiveLoopXzeroSUN             agrees
   relation part at x^3 (P-) and x^4 (P+) equal to x^2 (P+): True

TOTAL DISAGREEMENTS: 0


==> anc/numbers/deposit/T30/adv/out/compare_adv_mutation.out <==
  DISAGREE J vs T30 engine B ('P3p', 3, 2): -80*ca**3*cf*z2**2 - 65360*ca**3*cf*z2/27 - 5360*ca**3*cf*z3/9 - 3427517*ca**3*cf/972 - 624*ca**2*cf**2*z2**2/5 + 61406*ca**2*cf**2*z2/9 + 19760*ca**2*cf**2*z3/3 + 1967071*ca**2*cf**2/108 - 3808*ca**2*cf*nf*z2/27 - 192*ca**2*cf*nf*z3 - 633*ca**2*cf*nf/2 + 12576*ca*cf**3*z2**2/5 - 49760*ca*cf**3*z2/3 - 12992*ca*cf**3*z3 - 695302*ca*cf**3/27 + 10456*ca*cf**2*nf*z2/9 + 352*ca*cf**2*nf*z3 - 25229*ca*cf**2*nf/27 - 32*ca*cf*nf**2*z2/9 + 2974*ca*cf*nf**2/81 - 11392*cf**4*z2**2/5 + 130088*cf**4*z2/9 + 6080*cf**4*z3 + 350467*cf**4/27 - 7840*cf**3*nf*z2/9 - 320*cf**3*nf*z3/3 + 89432*cf**3*nf/81 - 32*cf**2*nf**2*z2/3 + 976*cf**2*nf**2/81 - 80*cf*nf**3/81 + 80728*dFA*z2/9 - 11648*dFA*z3/3 + 1218136*dFA/81 + 3520*dFF*nf*z2/9 - 2672*dFF*nf/27  vs  -80*ca**3*cf*z2**2 - 65360*ca**3*cf*z2/27 - 5360*ca**3*cf*z3/9 - 3427193*ca**3*cf/972 - 624*ca**2*cf**2*z2**2/5 + 61406*ca**2*cf**2*z2/9 + 19760*ca**2*cf**2*z3/3 + 1967071*ca**2*cf**2/108 - 3808*ca**2*cf*nf*z2/27 - 192*ca**2*cf*nf*z3 - 633*ca**2*cf*nf/2 + 12576*ca*cf**3*z2**2/5 - 49760*ca*cf**3*z2/3 - 12992*ca*cf**3*z3 - 695302*ca*cf**3/27 + 10456*ca*cf**2*nf*z2/9 + 352*ca*cf**2*nf*z3 - 25229*ca*cf**2*nf/27 - 32*ca*cf*nf**2*z2/9 + 2974*ca*cf*nf**2/81 - 11392*cf**4*z2**2/5 + 130088*cf**4*z2/9 + 6080*cf**4*z3 + 350467*cf**4/27 - 7840*cf**3*nf*z2/9 - 320*cf**3*nf*z3/3 + 89432*cf**3*nf/81 - 32*cf**2*nf**2*z2/3 + 976*cf**2*nf**2/81 - 80*cf*nf**3/81 + 80728*dFA*z2/9 - 11648*dFA*z3/3 + 1218136*dFA/81 + 3520*dFF*nf*z2/9 - 2672*dFF*nf/27
1. coefficients x^k ln^j x, k = 0..5, j = 0..7, seven functions (336): J = T30-B in 335, J = T30-A in 336
   mutation f_1 <-> f_-1 in engine J changes 96 of the 336 coefficients (0 of them at k = 0)
   NNLL zeta_2 or LL coefficients changed by the mutation (k = 0..8): none
  DISAGREE J vs x01 ('P0', 0, 0): 2*cf  vs  2*cf + 1
   xk_study/x01_coeffs.txt: 217 entries (k up to 6), J agrees in 216; nonzero J entries in that range missing from x01: 0
2. engine F: spoiler expressions nonzero: none
   P1p: largest weight of a word multiplying zeta_2 = 0, of a word in the zeta-free part = 2
   P1m: largest weight of a word multiplying zeta_2 = 0, of a word in the zeta-free part = 2
   P2p: largest weight of a word multiplying zeta_2 = 2, of a word in the zeta-free part = 4
   P2m: largest weight of a word multiplying zeta_2 = 2, of a word in the zeta-free part = 4
   P3p: largest weight of a word multiplying zeta_2 = 4, of a word in the zeta-free part = 6
   P3m: largest weight of a word multiplying zeta_2 = 4, of a word in the zeta-free part = 6
   per-k values of F (NNLL zeta_2 and LL coefficients, P0 residues, k = 0..3 or 0..8) equal to J: 56 of 56
   all closed forms have the shape A + B x + (C + D x)/(1 - x^2) (polynomial part of degree <= 1): yes
   P- from P+ by A <-> B, C <-> D: 6 of 6 function pairs (NNLL zeta_2 of P1, P2, P3 and LL of P1, P2, P3)
   dFA part of zeta_2 ln^4 x in P3+: 80 + 16 x + (-128 + 0 x)/(1-x^2)
   dFA part of zeta_2 ln^4 x in P3-: 16 + 80 x + (0 + -128 x)/(1-x^2)
   P0 residue function: A=-2*cf B=-2*cf C=4*cf D=4*cf  (x^k coefficient 2cf, 2cf, 4cf, 4cf, ...)
3. engine J: no zeta_2 in the LL and NLL poles of P1, P2, P3 and no other colour part (no n_f), k = 0..8, both signatures: True
   F = J for V3, V4, zeta_2 ln^2 x of P2, zeta_2 ln^4 x of P3: 72 of 72 (k = 0..8, both signatures)
  DISAGREE T30 gp_V V4 + k=4: [-2240, 7872, -8832, 3072, 3073] vs J [-2240, 7872, -8832, 3072, 3072]
   T30 out/gp_V.txt (k = 0..5): 59 of 60 entries equal to J (V3, V4, the two NNLL zeta_2 vectors, lambda)
   xk_study/x04_relation.out: 40 of 40 vectors equal to J (V3, V4 and the two NNLL zeta_2 vectors in each of its cases)
4. numbers.tex macros against J (and F where the table is concerned)
   nmPthreePlusLnFour             agrees
   nmPthreeMinusLnFour            agrees
   nmPthreeMinusLnFourQuartic     agrees
   nmPminusQuartic                agrees
   nmXkLnFourPlusXtwo             agrees
   nmXkLnFourMinusXzero           agrees
   nmXkLnFourMinusXtwo            agrees
   nmSthreeVec                    agrees
   nmSfourVec                     agrees
   nmSthreeGen                    agrees
   nmSfourGen                     agrees
   nmXkDataVthreePlusXtwo         agrees
   nmXkDataVfourPlusXtwo          agrees
   nmXkDataVthreeMinusXzero       agrees
   nmXkDataVfourMinusXzero        agrees
   nmXkDataVthreeMinusXtwo        agrees
   nmXkDataVfourMinusXtwo         DISAGREES: macro [1472, -6464, 9089, -4096, 0], here [1472, -6464, 9088, -4096, 0]
   nmLambdaVec                    agrees
   quartic formulas -16 lam(lam+-2) and 384 lam(lam+-2) against the data at k = 0..8: agree
   nmXkUncovQuarticLow = 16, High = 0; data uncovered quartic at k = 0..8: [16, 16, 0, 0, 0, 0, 0, 0, 0]
   caption rule 'last component of V4 = -24 x quartic' in all 18 cases k = 0..8: True
   App. G coincidence of V_n under the odd-k exchange, m = 0..3 (k <= 7): True
   nmXkMismatchVthreeLamOne       agrees
   nmXkMismatchVfourLamOne        agrees
   nmXkMismatchVthreeLamTwo       agrees
   nmXkMismatchVfourLamTwo        agrees
   nmXkVthreeCovLamTwo            agrees
   nmXkVfourCovLamTwo             agrees
   nmRelPredVec                   agrees
   nmSoneData                     agrees
   nmStwoData                     agrees
   [Q5]_z2/720: F = J in 18 of 18 cases (k = 0..8)
   [Q5]_z2/720: T30 gp_five = J in 12 of 12 cases
   nmFiveLoopXzeroRelPart         agrees
   nmFiveLoopXtwoRelPart          agrees
   nmFiveLoopXzeroGen             agrees
   nmFiveLoopXtwoGen              agrees
   nmFiveLoopXzeroSUthree         agrees
   nmFiveLoopXtwoSUthree          agrees
   nmFiveLoopXzeroTowerPart       agrees
   nmFiveLoopXtwoTowerPart        agrees
   nmFiveLoopXzeroVec             agrees
   nmFiveLoopXzeroSUN             agrees
   relation part at x^3 (P-) and x^4 (P+) equal to x^2 (P+): True

TOTAL DISAGREEMENTS: 4   (mutation run: must be > 0)


==> anc/numbers/deposit/T30/adv/out/f_convert.out <==
P1p: 9 word occurrences, 5 distinct, largest weight 2, largest number of trailing zeros 2; words with a +-1 first index and only zeros after it: [(-1, 0), (1, 0)]
P1m: 9 word occurrences, 5 distinct, largest weight 2, largest number of trailing zeros 2; words with a +-1 first index and only zeros after it: [(-1, 0), (1, 0)]
P2p: 159 word occurrences, 39 distinct, largest weight 4, largest number of trailing zeros 4; words with a +-1 first index and only zeros after it: [(-1, 0), (-1, 0, 0), (-1, 0, 0, 0), (1, 0), (1, 0, 0), (1, 0, 0, 0)]
P2mv: 184 word occurrences, 39 distinct, largest weight 4, largest number of trailing zeros 4; words with a +-1 first index and only zeros after it: [(-1, 0), (-1, 0, 0), (-1, 0, 0, 0), (1, 0), (1, 0, 0), (1, 0, 0, 0)]
P3p: 1563 word occurrences, 253 distinct, largest weight 6, largest number of trailing zeros 6; words with a +-1 first index and only zeros after it: [(-1, 0), (-1, 0, 0), (-1, 0, 0, 0), (-1, 0, 0, 0, 0), (-1, 0, 0, 0, 0, 0), (1, 0), (1, 0, 0), (1, 0, 0, 0), (1, 0, 0, 0, 0), (1, 0, 0, 0, 0, 0)]
P3m: 1563 word occurrences, 253 distinct, largest weight 6, largest number of trailing zeros 6; words with a +-1 first index and only zeros after it: [(-1, 0), (-1, 0, 0), (-1, 0, 0, 0), (-1, 0, 0, 0, 0), (-1, 0, 0, 0, 0, 0), (1, 0), (1, 0, 0), (1, 0, 0, 0), (1, 0, 0, 0, 0), (1, 0, 0, 0, 0, 0)]


==> anc/numbers/deposit/T30/adv/out/f_struct.out <==
~~~P1p: largest weight of a word multiplying zeta_2 = 0, of a word in the zeta-free part = 2
~~~P1m: largest weight of a word multiplying zeta_2 = 0, of a word in the zeta-free part = 2
~~~P2p: largest weight of a word multiplying zeta_2 = 2, of a word in the zeta-free part = 4
~~~P2m: largest weight of a word multiplying zeta_2 = 2, of a word in the zeta-free part = 4
~~~P3p: largest weight of a word multiplying zeta_2 = 4, of a word in the zeta-free part = 6
~~~P3m: largest weight of a word multiplying zeta_2 = 4, of a word in the zeta-free part = 6
~~~spoilers (each must be 0)

   P1pNbad = 0;

   P1pLLbad = 0;

   P1mNbad = 0;

   P1mLLbad = 0;

   P2pNbad = 0;

   P2pLLbad = 0;

   P2mNbad = 0;

   P2mLLbad = 0;

   P3pNbad = 0;

   P3pLLbad = 0;

   P3mNbad = 0;

   P3mLLbad = 0;

~~~closed forms, dm = 1/(x-1), dp = 1/(x+1), hs(1) = -ln(1-x), hs(-1) = ln(1+x)

   P1pN =
       + cf^2 * ( 8 - 16*dp - 8*x )

       + ca*cf * ( 8*dp + 8*dm + 8*x );

   P1pLL =
       + cf^2 * (  - 6 + 8*dp + 2*x )

       + ca*cf * (  - 4*dp - 4*dm - 4*x );

   P1mN =
       + cf^2 * (  - 8 + 16*dp + 8*x )

       + ca*cf * ( 8 - 8*dp + 8*dm );

   P1mLL =
       + cf^2 * ( 2 - 8*dp - 6*x )

       + ca*cf * (  - 4 + 4*dp - 4*dm );

   P2pN =
       + cf^3 * ( 120 - 224*dp - 120*x )

       + ca*cf^2 * (  - 48 + 208*dp + 64*dm + 176*x )

       + ca^2*cf * ( 18 - 48*dp - 34*x );

   P2pLL =
       + cf^3 * (  - 14/3 + 8*dp + 8/3*dm + 22/3*x )

       + ca*cf^2 * (  - 20/3*dp - 20/3*dm - 28/3*x )

       + ca^2*cf * ( 4/3*dp + 4/3*dm + 5/3*x );

   P2mN =
       + cf^3 * (  - 120 + 224*dp + 120*x )

       + ca*cf^2 * ( 176 - 208*dp + 64*dm - 48*x )

       + ca^2*cf * (  - 34 + 48*dp + 18*x );

   P2mLL =
       + cf^3 * ( 22/3 - 8*dp + 8/3*dm - 14/3*x )

       + ca*cf^2 * (  - 28/3 + 20/3*dp - 20/3*dm )

       + ca^2*cf * ( 5/3 - 4/3*dp + 4/3*dm );

   P3pN =
       + dFA * ( 80 - 64*dp + 64*dm + 16*x )

       + cf^4 * ( 776/3 - 1088/3*dp - 64/3*dm - 776/3*x )

       + ca*cf^3 * (  - 296 + 544*dp + 80*dm + 1216/3*x )

       + ca^2*cf^2 * ( 220 - 992/3*dp + 88/3*dm - 508/3*x )

       + ca^3*cf * (  - 166/3 + 232/3*dp - 16*dm + 94/3*x );

   P3pLL =
       + cf^4 * (  - 5/3 + 128/45*dp + 16/15*dm + 157/45*x )

       + ca*cf^3 * (  - 152/45*dp - 152/45*dm - 52/9*x )

       + ca^2*cf^2 * ( 28/15*dp + 28/15*dm + 128/45*x )

       + ca^3*cf * (  - 4/9*dp - 4/9*dm - 28/45*x );

   P3mN =
       + dFA * ( 16 + 64*dp + 64*dm + 80*x )

       + cf^4 * (  - 776/3 + 1088/3*dp - 64/3*dm + 776/3*x )

       + ca*cf^3 * ( 1216/3 - 544*dp + 80*dm - 296*x )

       + ca^2*cf^2 * (  - 508/3 + 992/3*dp + 88/3*dm + 220*x )

       + ca^3*cf * ( 94/3 - 232/3*dp - 16*dm - 166/3*x );

   P3mLL =
       + cf^4 * ( 157/45 - 128/45*dp + 16/15*dm - 5/3*x )

       + ca*cf^3 * (  - 52/9 + 152/45*dp - 152/45*dm )

       + ca^2*cf^2 * ( 128/45 - 28/15*dp + 28/15*dm )

       + ca^3*cf * (  - 28/45 + 4/9*dp - 4/9*dm );

   P0c =
       + cf * (  - 2 - 4*dm - 2*x );

~~~coefficients at x^k: P2sN = zeta_2 x^k ln^2 x of P^(2)s, P3sN = zeta_2 x^k ln^4 x of P^(3)s (s = p, m)

   P0c0 =
       + 2*cf
      ;

   P1pN0 =
       - 8*cf^2
      ;

   P1mN0 =
       + 8*cf^2
       - 8*ca*cf
      ;

   P2pN0 =
       - 104*cf^3
       + 96*ca*cf^2
       - 30*ca^2*cf
      ;

   P2mN0 =
       + 104*cf^3
       - 96*ca*cf^2
       + 14*ca^2*cf
      ;

   P3pN0 =
       - 48*dFA
       - 248/3*cf^4
       + 168*ca*cf^3
       - 140*ca^2*cf^2
       + 38*ca^3*cf
      ;

   P3mN0 =
       + 16*dFA
       + 376/3*cf^4
       - 656/3*ca*cf^3
       + 132*ca^2*cf^2
       - 30*ca^3*cf
      ;

   P1pLL0 =
       + 2*cf^2
      ;

   P1mLL0 =
       - 6*cf^2
       + 4*ca*cf
      ;

   P0c1 =
       + 2*cf
      ;

   P1pN1 =
       + 8*cf^2
       - 8*ca*cf
      ;

   P1mN1 =
       - 8*cf^2
      ;

   P2pN1 =
       + 104*cf^3
       - 96*ca*cf^2
       + 14*ca^2*cf
      ;

   P2mN1 =
       - 104*cf^3
       + 96*ca*cf^2
       - 30*ca^2*cf
      ;

   P3pN1 =
       + 16*dFA
       + 376/3*cf^4
       - 656/3*ca*cf^3
       + 132*ca^2*cf^2
       - 30*ca^3*cf
      ;

   P3mN1 =
       - 48*dFA
       - 248/3*cf^4
       + 168*ca*cf^3
       - 140*ca^2*cf^2
       + 38*ca^3*cf
      ;

   P1pLL1 =
       - 6*cf^2
       + 4*ca*cf
      ;

   P1mLL1 =
       + 2*cf^2
      ;

   P0c2 =
       + 4*cf
      ;

   P1pN2 =
       - 16*cf^2
      ;

   P1mN2 =
       + 16*cf^2
       - 16*ca*cf
      ;

   P2pN2 =
       - 224*cf^3
       + 144*ca*cf^2
       - 48*ca^2*cf
      ;

   P2mN2 =
       + 224*cf^3
       - 272*ca*cf^2
       + 48*ca^2*cf
      ;

   P3pN2 =
       - 128*dFA
       - 1024/3*cf^4
       + 464*ca*cf^3
       - 360*ca^2*cf^2
       + 280/3*ca^3*cf
      ;

   P3mN2 =
       + 384*cf^4
       - 624*ca*cf^3
       + 904/3*ca^2*cf^2
       - 184/3*ca^3*cf
      ;

   P1pLL2 =
       + 8*cf^2
      ;

   P1mLL2 =
       - 8*cf^2
       + 8*ca*cf
      ;

   P0c3 =
       + 4*cf
      ;

   P1pN3 =
       + 16*cf^2
       - 16*ca*cf
      ;

   P1mN3 =
       - 16*cf^2
      ;

   P2pN3 =
       + 224*cf^3
       - 272*ca*cf^2
       + 48*ca^2*cf
      ;

   P2mN3 =
       - 224*cf^3
       + 144*ca*cf^2
       - 48*ca^2*cf
      ;

   P3pN3 =
       + 384*cf^4
       - 624*ca*cf^3
       + 904/3*ca^2*cf^2
       - 184/3*ca^3*cf
      ;

   P3mN3 =
       - 128*dFA
       - 1024/3*cf^4
       + 464*ca*cf^3
       - 360*ca^2*cf^2
       + 280/3*ca^3*cf
      ;

   P1pLL3 =
       - 8*cf^2
       + 8*ca*cf
      ;

   P1mLL3 =
       + 8*cf^2
      ;

   P2pN4 =
       - 224*cf^3
       + 144*ca*cf^2
       - 48*ca^2*cf
      ;

   P2mN4 =
       + 224*cf^3
       - 272*ca*cf^2
       + 48*ca^2*cf
      ;

   P3pN4 =
       - 128*dFA
       - 1024/3*cf^4
       + 464*ca*cf^3
       - 360*ca^2*cf^2
       + 280/3*ca^3*cf
      ;

   P3mN4 =
       + 384*cf^4
       - 624*ca*cf^3
       + 904/3*ca^2*cf^2
       - 184/3*ca^3*cf
      ;

   P2pN5 =
       + 224*cf^3
       - 272*ca*cf^2
       + 48*ca^2*cf
      ;

   P2mN5 =
       - 224*cf^3
       + 144*ca*cf^2
       - 48*ca^2*cf
      ;

   P3pN5 =
       + 384*cf^4
       - 624*ca*cf^3
       + 904/3*ca^2*cf^2
       - 184/3*ca^3*cf
      ;

   P3mN5 =
       - 128*dFA
       - 1024/3*cf^4
       + 464*ca*cf^3
       - 360*ca^2*cf^2
       + 280/3*ca^3*cf
      ;

   P2pN6 =
       - 224*cf^3
       + 144*ca*cf^2
       - 48*ca^2*cf
      ;

   P2mN6 =
       + 224*cf^3
       - 272*ca*cf^2
       + 48*ca^2*cf
      ;

   P3pN6 =
       - 128*dFA
       - 1024/3*cf^4
       + 464*ca*cf^3
       - 360*ca^2*cf^2
       + 280/3*ca^3*cf
      ;

   P3mN6 =
       + 384*cf^4
       - 624*ca*cf^3
       + 904/3*ca^2*cf^2
       - 184/3*ca^3*cf
      ;

   P2pN7 =
       + 224*cf^3
       - 272*ca*cf^2
       + 48*ca^2*cf
      ;

   P2mN7 =
       - 224*cf^3
       + 144*ca*cf^2
       - 48*ca^2*cf
      ;

   P3pN7 =
       + 384*cf^4
       - 624*ca*cf^3
       + 904/3*ca^2*cf^2
       - 184/3*ca^3*cf
      ;

   P3mN7 =
       - 128*dFA
       - 1024/3*cf^4
       + 464*ca*cf^3
       - 360*ca^2*cf^2
       + 280/3*ca^3*cf
      ;

   P2pN8 =
       - 224*cf^3
       + 144*ca*cf^2
       - 48*ca^2*cf
      ;

   P2mN8 =
       + 224*cf^3
       - 272*ca*cf^2
       + 48*ca^2*cf
      ;

   P3pN8 =
       - 128*dFA
       - 1024/3*cf^4
       + 464*ca*cf^3
       - 360*ca^2*cf^2
       + 280/3*ca^3*cf
      ;

   P3mN8 =
       + 384*cf^4
       - 624*ca*cf^3
       + 904/3*ca^2*cf^2
       - 184/3*ca^3*cf
      ;

   V3p0 =
       + 144*cf^3
       - 192*ca*cf^2
       + 60*ca^2*cf
      ;

   V4p0 =
       + 1152*dFA
       + 960*cf^4
       - 3264*ca*cf^3
       + 3120*ca^2*cf^2
       - 912*ca^3*cf
      ;

   Q5p0 =
       - 32/5*cf*dFA
       - 656/45*cf^5
       + 368/15*ca*cf^4
       - 58/3*ca^2*cf^3
       + 76/15*ca^3*cf^2
      ;

   V3m0 =
       - 80*cf^3
       + 96*ca*cf^2
       - 28*ca^2*cf
      ;

   V4m0 =
       - 384*dFA
       - 1728*cf^4
       + 4032*ca*cf^3
       - 2992*ca^2*cf^2
       + 720*ca^3*cf
      ;

   Q5m0 =
       + 32/15*cf*dFA
       + 512/45*cf^5
       - 992/45*ca*cf^4
       + 758/45*ca^2*cf^3
       - 224/45*ca^3*cf^2
      ;

   V3p1 =
       - 80*cf^3
       + 96*ca*cf^2
       - 28*ca^2*cf
      ;

   V4p1 =
       - 384*dFA
       - 1728*cf^4
       + 4032*ca*cf^3
       - 2992*ca^2*cf^2
       + 720*ca^3*cf
      ;

   Q5p1 =
       + 32/15*cf*dFA
       + 512/45*cf^5
       - 992/45*ca*cf^4
       + 758/45*ca^2*cf^3
       - 224/45*ca^3*cf^2
      ;

   V3m1 =
       + 144*cf^3
       - 192*ca*cf^2
       + 60*ca^2*cf
      ;

   V4m1 =
       + 1152*dFA
       + 960*cf^4
       - 3264*ca*cf^3
       + 3120*ca^2*cf^2
       - 912*ca^3*cf
      ;

   Q5m1 =
       - 32/5*cf*dFA
       - 656/45*cf^5
       + 368/15*ca*cf^4
       - 58/3*ca^2*cf^3
       + 76/15*ca^3*cf^2
      ;

   V3p2 =
       + 192*cf^3
       - 288*ca*cf^2
       + 96*ca^2*cf
      ;

   V4p2 =
       + 3072*dFA
       + 3072*cf^4
       - 8832*ca*cf^3
       + 7872*ca^2*cf^2
       - 2240*ca^3*cf
      ;

   Q5p2 =
       - 512/15*cf*dFA
       - 5888/45*cf^5
       + 2048/15*ca*cf^4
       - 1504/15*ca^2*cf^3
       + 224/9*ca^3*cf^2
      ;

   V3m2 =
       - 192*cf^3
       + 288*ca*cf^2
       - 96*ca^2*cf
      ;

   V4m2 =
       - 4096*cf^4
       + 9088*ca*cf^3
       - 6464*ca^2*cf^2
       + 1472*ca^3*cf
      ;

   Q5m2 =
       + 512/5*cf^5
       - 6784/45*ca*cf^4
       + 2912/45*ca^2*cf^3
       - 736/45*ca^3*cf^2
      ;

   V3p3 =
       - 192*cf^3
       + 288*ca*cf^2
       - 96*ca^2*cf
      ;

   V4p3 =
       - 4096*cf^4
       + 9088*ca*cf^3
       - 6464*ca^2*cf^2
       + 1472*ca^3*cf
      ;

   Q5p3 =
       + 512/5*cf^5
       - 6784/45*ca*cf^4
       + 2912/45*ca^2*cf^3
       - 736/45*ca^3*cf^2
      ;

   V3m3 =
       + 192*cf^3
       - 288*ca*cf^2
       + 96*ca^2*cf
      ;

   V4m3 =
       + 3072*dFA
       + 3072*cf^4
       - 8832*ca*cf^3
       + 7872*ca^2*cf^2
       - 2240*ca^3*cf
      ;

   Q5m3 =
       - 512/15*cf*dFA
       - 5888/45*cf^5
       + 2048/15*ca*cf^4
       - 1504/15*ca^2*cf^3
       + 224/9*ca^3*cf^2
      ;

   V3p4 =
       + 192*cf^3
       - 288*ca*cf^2
       + 96*ca^2*cf
      ;

   V4p4 =
       + 3072*dFA
       + 3072*cf^4
       - 8832*ca*cf^3
       + 7872*ca^2*cf^2
       - 2240*ca^3*cf
      ;

   Q5p4 =
       - 512/15*cf*dFA
       - 5888/45*cf^5
       + 2048/15*ca*cf^4
       - 1504/15*ca^2*cf^3
       + 224/9*ca^3*cf^2
      ;

   V3m4 =
       - 192*cf^3
       + 288*ca*cf^2
       - 96*ca^2*cf
      ;

   V4m4 =
       - 4096*cf^4
       + 9088*ca*cf^3
       - 6464*ca^2*cf^2
       + 1472*ca^3*cf
      ;

   Q5m4 =
       + 512/5*cf^5
       - 6784/45*ca*cf^4
       + 2912/45*ca^2*cf^3
       - 736/45*ca^3*cf^2
      ;

   V3p5 =
       - 192*cf^3
       + 288*ca*cf^2
       - 96*ca^2*cf
      ;

   V4p5 =
       - 4096*cf^4
       + 9088*ca*cf^3
       - 6464*ca^2*cf^2
       + 1472*ca^3*cf
      ;

   Q5p5 =
       + 512/5*cf^5
       - 6784/45*ca*cf^4
       + 2912/45*ca^2*cf^3
       - 736/45*ca^3*cf^2
      ;

   V3m5 =
       + 192*cf^3
       - 288*ca*cf^2
       + 96*ca^2*cf
      ;

   V4m5 =
       + 3072*dFA
       + 3072*cf^4
       - 8832*ca*cf^3
       + 7872*ca^2*cf^2
       - 2240*ca^3*cf
      ;

   Q5m5 =
       - 512/15*cf*dFA
       - 5888/45*cf^5
       + 2048/15*ca*cf^4
       - 1504/15*ca^2*cf^3
       + 224/9*ca^3*cf^2
      ;

   V3p6 =
       + 192*cf^3
       - 288*ca*cf^2
       + 96*ca^2*cf
      ;

   V4p6 =
       + 3072*dFA
       + 3072*cf^4
       - 8832*ca*cf^3
       + 7872*ca^2*cf^2
       - 2240*ca^3*cf
      ;

   Q5p6 =
       - 512/15*cf*dFA
       - 5888/45*cf^5
       + 2048/15*ca*cf^4
       - 1504/15*ca^2*cf^3
       + 224/9*ca^3*cf^2
      ;

   V3m6 =
       - 192*cf^3
       + 288*ca*cf^2
       - 96*ca^2*cf
      ;

   V4m6 =
       - 4096*cf^4
       + 9088*ca*cf^3
       - 6464*ca^2*cf^2
       + 1472*ca^3*cf
      ;

   Q5m6 =
       + 512/5*cf^5
       - 6784/45*ca*cf^4
       + 2912/45*ca^2*cf^3
       - 736/45*ca^3*cf^2
      ;

   V3p7 =
       - 192*cf^3
       + 288*ca*cf^2
       - 96*ca^2*cf
      ;

   V4p7 =
       - 4096*cf^4
       + 9088*ca*cf^3
       - 6464*ca^2*cf^2
       + 1472*ca^3*cf
      ;

   Q5p7 =
       + 512/5*cf^5
       - 6784/45*ca*cf^4
       + 2912/45*ca^2*cf^3
       - 736/45*ca^3*cf^2
      ;

   V3m7 =
       + 192*cf^3
       - 288*ca*cf^2
       + 96*ca^2*cf
      ;

   V4m7 =
       + 3072*dFA
       + 3072*cf^4
       - 8832*ca*cf^3
       + 7872*ca^2*cf^2
       - 2240*ca^3*cf
      ;

   Q5m7 =
       - 512/15*cf*dFA
       - 5888/45*cf^5
       + 2048/15*ca*cf^4
       - 1504/15*ca^2*cf^3
       + 224/9*ca^3*cf^2
      ;

   V3p8 =
       + 192*cf^3
       - 288*ca*cf^2
       + 96*ca^2*cf
      ;

   V4p8 =
       + 3072*dFA
       + 3072*cf^4
       - 8832*ca*cf^3
       + 7872*ca^2*cf^2
       - 2240*ca^3*cf
      ;

   Q5p8 =
       - 512/15*cf*dFA
       - 5888/45*cf^5
       + 2048/15*ca*cf^4
       - 1504/15*ca^2*cf^3
       + 224/9*ca^3*cf^2
      ;

   V3m8 =
       - 192*cf^3
       + 288*ca*cf^2
       - 96*ca^2*cf
      ;

   V4m8 =
       - 4096*cf^4
       + 9088*ca*cf^3
       - 6464*ca^2*cf^2
       + 1472*ca^3*cf
      ;

   Q5m8 =
       + 512/5*cf^5
       - 6784/45*ca*cf^4
       + 2912/45*ca^2*cf^3
       - 736/45*ca^3*cf^2
      ;



==> anc/numbers/deposit/T30/adv/out/j_coeffs.txt <==
# name|k|j|coefficient of x^k ln^j x (engine J, Julia); dFA = d_F^abcd d_A^abcd/N_R, dFF = d_F^abcd d_F^abcd/N_R, zn = zeta_n unreduced
P0|0|0|2*cf
P0|0|1|0
P0|0|2|0
P0|0|3|0
P0|0|4|0
P0|0|5|0
P0|0|6|0
P0|0|7|0
P0|1|0|2*cf
P0|1|1|0
P0|1|2|0
P0|1|3|0
P0|1|4|0
P0|1|5|0
P0|1|6|0
P0|1|7|0
P0|2|0|4*cf
P0|2|1|0
P0|2|2|0
P0|2|3|0
P0|2|4|0
P0|2|5|0
P0|2|6|0
P0|2|7|0
P0|3|0|4*cf
P0|3|1|0
P0|3|2|0
P0|3|3|0
P0|3|4|0
P0|3|5|0
P0|3|6|0
P0|3|7|0
P0|4|0|4*cf
P0|4|1|0
P0|4|2|0
P0|4|3|0
P0|4|4|0
P0|4|5|0
P0|4|6|0
P0|4|7|0
P0|5|0|4*cf
P0|5|1|0
P0|5|2|0
P0|5|3|0
P0|5|4|0
P0|5|5|0
P0|5|6|0
P0|5|7|0
P0|6|0|4*cf
P0|6|1|0
P0|6|2|0
P0|6|3|0
P0|6|4|0
P0|6|5|0
P0|6|6|0
P0|6|7|0
P0|7|0|4*cf
P0|7|1|0
P0|7|2|0
P0|7|3|0
P0|7|4|0
P0|7|5|0
P0|7|6|0
P0|7|7|0
P0|8|0|4*cf
P0|8|1|0
P0|8|2|0
P0|8|3|0
P0|8|4|0
P0|8|5|0
P0|8|6|0
P0|8|7|0
P1p|0|0|302/9*ca*cf + -44/9*cf*nf + -4*cf^2 + -8*cf^2*z2
P1p|0|1|22/3*ca*cf + -4/3*cf*nf + -4*cf^2
P1p|0|2|2*cf^2
P1p|0|3|0
P1p|0|4|0
P1p|0|5|0
P1p|0|6|0
P1p|0|7|0
P1p|1|0|-106/9*ca*cf + -8*ca*cf*z2 + 4/9*cf*nf + 20*cf^2 + 8*cf^2*z2
P1p|1|1|46/3*ca*cf + -4/3*cf*nf + -20*cf^2
P1p|1|2|4*ca*cf + -6*cf^2
P1p|1|3|0
P1p|1|4|0
P1p|1|5|0
P1p|1|6|0
P1p|1|7|0
P1p|2|0|358/9*ca*cf + -40/9*cf*nf + -20*cf^2 + -16*cf^2*z2
P1p|2|1|8/3*ca*cf + -8/3*cf*nf + 24*cf^2
P1p|2|2|8*cf^2
P1p|2|3|0
P1p|2|4|0
P1p|2|5|0
P1p|2|6|0
P1p|2|7|0
P1p|3|0|98/9*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 340/9*cf^2 + 16*cf^2*z2
P1p|3|1|112/3*ca*cf + -8/3*cf*nf + -104/3*cf^2
P1p|3|2|8*ca*cf + -8*cf^2
P1p|3|3|0
P1p|3|4|0
P1p|3|5|0
P1p|3|6|0
P1p|3|7|0
P1p|4|0|307/6*ca*cf + -40/9*cf*nf + -385/9*cf^2 + -16*cf^2*z2
P1p|4|1|-14*ca*cf + -8/3*cf*nf + 74*cf^2
P1p|4|2|8*cf^2
P1p|4|3|0
P1p|4|4|0
P1p|4|5|0
P1p|4|6|0
P1p|4|7|0
P1p|5|0|359/50*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 10169/225*cf^2 + 16*cf^2*z2
P1p|5|1|238/5*ca*cf + -8/3*cf*nf + -674/15*cf^2
P1p|5|2|8*ca*cf + -8*cf^2
P1p|5|3|0
P1p|5|4|0
P1p|5|5|0
P1p|5|6|0
P1p|5|7|0
P1p|6|0|11947/225*ca*cf + -40/9*cf*nf + -1166/25*cf^2 + -16*cf^2*z2
P1p|6|1|-108/5*ca*cf + -8/3*cf*nf + 484/5*cf^2
P1p|6|2|8*cf^2
P1p|6|3|0
P1p|6|4|0
P1p|6|5|0
P1p|6|6|0
P1p|6|7|0
P1p|7|0|65869/11025*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 58318/1225*cf^2 + 16*cf^2*z2
P1p|7|1|5636/105*ca*cf + -8/3*cf*nf + -5356/105*cf^2
P1p|7|2|8*ca*cf + -8*cf^2
P1p|7|3|0
P1p|7|4|0
P1p|7|5|0
P1p|7|6|0
P1p|7|7|0
P1p|8|0|528497/9800*ca*cf + -40/9*cf*nf + -2130073/44100*cf^2 + -16*cf^2*z2
P1p|8|1|-2801/105*ca*cf + -8/3*cf*nf + 3921/35*cf^2
P1p|8|2|8*cf^2
P1p|8|3|0
P1p|8|4|0
P1p|8|5|0
P1p|8|6|0
P1p|8|7|0
P1m|0|0|446/9*ca*cf + -8*ca*cf*z2 + -44/9*cf*nf + -36*cf^2 + 8*cf^2*z2
P1m|0|1|46/3*ca*cf + -4/3*cf*nf + -20*cf^2
P1m|0|2|4*ca*cf + -6*cf^2
P1m|0|3|0
P1m|0|4|0
P1m|0|5|0
P1m|0|6|0
P1m|0|7|0
P1m|1|0|-106/9*ca*cf + 4/9*cf*nf + 20*cf^2 + -8*cf^2*z2
P1m|1|1|22/3*ca*cf + -4/3*cf*nf + -4*cf^2
P1m|1|2|2*cf^2
P1m|1|3|0
P1m|1|4|0
P1m|1|5|0
P1m|1|6|0
P1m|1|7|0
P1m|2|0|178/9*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 20*cf^2 + 16*cf^2*z2
P1m|2|1|80/3*ca*cf + -8/3*cf*nf + -24*cf^2
P1m|2|2|8*ca*cf + -8*cf^2
P1m|2|3|0
P1m|2|4|0
P1m|2|5|0
P1m|2|6|0
P1m|2|7|0
P1m|3|0|146/3*ca*cf + -40/9*cf*nf + -340/9*cf^2 + -16*cf^2*z2
P1m|3|1|-8*ca*cf + -8/3*cf*nf + 56*cf^2
P1m|3|2|8*cf^2
P1m|3|3|0
P1m|3|4|0
P1m|3|5|0
P1m|3|6|0
P1m|3|7|0
P1m|4|0|151/18*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 385/9*cf^2 + 16*cf^2*z2
P1m|4|1|130/3*ca*cf + -8/3*cf*nf + -122/3*cf^2
P1m|4|2|8*ca*cf + -8*cf^2
P1m|4|3|0
P1m|4|4|0
P1m|4|5|0
P1m|4|6|0
P1m|4|7|0
P1m|5|0|23569/450*ca*cf + -40/9*cf*nf + -10169/225*cf^2 + -16*cf^2*z2
P1m|5|1|-274/15*ca*cf + -8/3*cf*nf + 434/5*cf^2
P1m|5|2|8*cf^2
P1m|5|3|0
P1m|5|4|0
P1m|5|5|0
P1m|5|6|0
P1m|5|7|0
P1m|6|0|1453/225*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 1166/25*cf^2 + 16*cf^2*z2
P1m|6|1|764/15*ca*cf + -8/3*cf*nf + -724/15*cf^2
P1m|6|2|8*ca*cf + -8*cf^2
P1m|6|3|0
P1m|6|4|0
P1m|6|5|0
P1m|6|6|0
P1m|6|7|0
P1m|7|0|590731/11025*ca*cf + -40/9*cf*nf + -58318/1225*cf^2 + -16*cf^2*z2
P1m|7|1|-852/35*ca*cf + -8/3*cf*nf + 3676/35*cf^2
P1m|7|2|8*cf^2
P1m|7|3|0
P1m|7|4|0
P1m|7|5|0
P1m|7|6|0
P1m|7|7|0
P1m|8|0|496327/88200*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 2130073/44100*cf^2 + 16*cf^2*z2
P1m|8|1|5881/105*ca*cf + -8/3*cf*nf + -1867/35*cf^2
P1m|8|2|8*ca*cf + -8*cf^2
P1m|8|3|0
P1m|8|4|0
P1m|8|5|0
P1m|8|6|0
P1m|8|7|0
P2p|0|0|-2474/27*ca*cf*nf + 8*ca*cf*nf*z2 + -16*ca*cf*nf*z3 + 532/9*ca*cf^2 + 1304/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + 808/3*ca*cf^2*z3 + 9737/27*ca^2*cf + -112*ca^2*cf*z2 + 162/5*ca^2*cf*z2^2 + -72*ca^2*cf*z3 + 32/9*cf*nf^2 + -325/9*cf^2*nf + 160/9*cf^2*nf*z2 + 32/3*cf^2*nf*z3 + -62*cf^3 + -308*cf^3*z2 + 648/5*cf^3*z2^2 + -192*cf^3*z3
P2p|0|1|-1268/27*ca*cf*nf + 8*ca*cf*nf*z2 + 370/9*ca*cf^2 + 216*ca*cf^2*z2 + 48*ca*cf^2*z3 + 3934/27*ca^2*cf + -92*ca^2*cf*z2 + 88/27*cf*nf^2 + -88/9*cf^2*nf + -30*cf^3 + -192*cf^3*z2 + -96*cf^3*z3
P2p|0|2|-44/9*ca*cf*nf + 472/9*ca*cf^2 + 96*ca*cf^2*z2 + 121/9*ca^2*cf + -30*ca^2*cf*z2 + 4/9*cf*nf^2 + -64/9*cf^2*nf + 4*cf^3 + -104*cf^3*z2
P2p|0|3|22/3*ca*cf^2 + -4/3*cf^2*nf + -4*cf^3
P2p|0|4|2/3*cf^3
P2p|0|5|0
P2p|0|6|0
P2p|0|7|0
P2p|1|0|634/9*ca*cf*nf + 40/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 2044/9*ca*cf^2 + -2504/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + -1496/3*ca*cf^2*z3 + -7031/27*ca^2*cf + 128/9*ca^2*cf*z2 + 302/5*ca^2*cf*z2^2 + 216*ca^2*cf*z3 + -112/27*cf*nf^2 + -325/9*cf^2*nf + 32/9*cf^2*nf*z2 + 128/3*cf^2*nf*z3 + -46*cf^3 + 364*cf^3*z2 + 88/5*cf^3*z2^2 + 192*cf^3*z3
P2p|1|1|-620/27*ca*cf*nf + 8/3*ca*cf*nf*z2 + -5662/9*ca*cf^2 + -680/3*ca*cf^2*z2 + -336*ca*cf^2*z3 + 6874/27*ca^2*cf + 100/3*ca^2*cf*z2 + 112*ca^2*cf*z3 + -8/27*cf*nf^2 + 232/9*cf^2*nf + 32/3*cf^2*nf*z2 + 386*cf^3 + 192*cf^3*z2 + 224*cf^3*z3
P2p|1|2|-100/9*ca*cf*nf + -40*ca*cf^2 + -96*ca*cf^2*z2 + 115/3*ca^2*cf + 14*ca^2*cf*z2 + 4/9*cf*nf^2 + 16*cf^2*nf + -52*cf^3 + 104*cf^3*z2
P2p|1|3|-16/9*ca*cf*nf + -14/9*ca*cf^2 + 40/9*ca^2*cf + 20/9*cf^2*nf + -4*cf^3
P2p|1|4|4*ca*cf^2 + -1*ca^2*cf + -10/3*cf^3
P2p|1|5|0
P2p|1|6|0
P2p|1|7|0
P2p|2|0|-1004/27*ca*cf*nf + 16*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 122/9*ca*cf^2 + 1024/9*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 2120/3*ca*cf^2*z3 + 1019/9*ca^2*cf + -112*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -144*ca^2*cf*z3 + -16/27*cf*nf^2 + -230/9*cf^2*nf + 32/9*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + 159*cf^3 + -176*cf^3*z2 + 704/5*cf^3*z2^2 + -720*cf^3*z3
P2p|2|1|-1030/27*ca*cf*nf + 16*ca*cf*nf*z2 + 420*ca*cf^2 + 1104*ca*cf^2*z2 + 192*ca*cf^2*z3 + 1679/27*ca^2*cf + -376*ca^2*cf*z2 + 80/27*cf*nf^2 + -44*cf^2*nf + -324*cf^3 + -1056*cf^3*z2 + -384*cf^3*z3
P2p|2|2|2/9*ca*cf*nf + 1774/9*ca*cf^2 + 144*ca*cf^2*z2 + -317/18*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -304/9*cf^2*nf + -32*cf^3 + -224*cf^3*z2
P2p|2|3|16/3*ca*cf^2 + -16/3*cf^2*nf + 48*cf^3
P2p|2|4|16/3*cf^3
P2p|2|5|0
P2p|2|6|0
P2p|2|7|0
P2p|3|0|1148/81*ca*cf*nf + 16/3*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 68402/27*ca*cf^2 + -2800/3*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -9640/3*ca*cf^2*z3 + -56117/81*ca^2*cf + 1220/9*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 1056*ca^2*cf*z3 + -16/27*cf*nf^2 + -10294/81*cf^2*nf + 224/9*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -48595/27*cf^3 + 8992/9*cf^3*z2 + -416/5*cf^3*z2^2 + 2320*cf^3*z3
P2p|3|1|-3158/27*ca*cf*nf + 16/3*ca*cf*nf*z2 + -74144/27*ca*cf^2 + -1920*ca*cf^2*z2 + -736*ca*cf^2*z3 + 31445/27*ca^2*cf + 376*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 724/9*cf^2*nf + 64/3*cf^2*nf*z2 + 57604/27*cf^3 + 5440/3*cf^3*z2 + 448*cf^3*z3
P2p|3|2|-214/9*ca*cf*nf + 2662/9*ca*cf^2 + -272*ca*cf^2*z2 + 439/18*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 32/3*cf^2*nf + -376*cf^3 + 224*cf^3*z2
P2p|3|3|-32/9*ca*cf*nf + 1456/9*ca*cf^2 + -160/9*ca^2*cf + 16/9*cf^2*nf + -1552/9*cf^3
P2p|3|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2p|3|5|0
P2p|3|6|0
P2p|3|7|0
P2p|4|0|-5719/108*ca*cf*nf + 344/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 334975/648*ca*cf^2 + 15734/9*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 3920/3*ca*cf^2*z3 + -85361/648*ca^2*cf + -582*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -244*ca^2*cf*z3 + -16/27*cf*nf^2 + 131/18*cf^2*nf + -368/9*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -34909/648*cf^3 + -13264/9*cf^3*z2 + 704/5*cf^3*z2^2 + -1520*cf^3*z3
P2p|4|1|-145/18*ca*cf*nf + 16*ca*cf*nf*z2 + 57137/27*ca*cf^2 + 7312/3*ca*cf^2*z2 + 192*ca*cf^2*z3 + -6421/27*ca^2*cf + -776*ca^2*cf*z2 + 80/27*cf*nf^2 + -4138/27*cf^2*nf + -45742/27*cf^3 + -7168/3*cf^3*z2 + -384*cf^3*z3
P2p|4|2|127/9*ca*cf*nf + -536/9*ca*cf^2 + 144*ca*cf^2*z2 + -1043/72*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -604/9*cf^2*nf + 3043/6*cf^3 + -224*cf^3*z2
P2p|4|3|-28*ca*cf^2 + -16/3*cf^2*nf + 148*cf^3
P2p|4|4|16/3*cf^3
P2p|4|5|0
P2p|4|6|0
P2p|4|7|0
P2p|5|0|581123/40500*ca*cf*nf + -376/45*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 3106469/1000*ca*cf^2 + -70118/25*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -68528/15*ca*cf^2*z3 + -388001801/405000*ca^2*cf + 156071/225*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 7436/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -2577893/20250*cf^2*nf + 784/15*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -788893697/405000*cf^3 + 571316/225*cf^3*z2 + -416/5*cf^3*z2^2 + 16528/5*cf^3*z3
P2p|5|1|-65129/450*ca*cf*nf + 16/3*ca*cf*nf*z2 + -592592/125*ca*cf^2 + -42352/15*ca*cf^2*z2 + -736*ca*cf^2*z3 + 25552069/13500*ca^2*cf + 1744/3*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 24626/225*cf^2*nf + 64/3*cf^2*nf*z2 + 12476243/3375*cf^3 + 7904/3*cf^3*z2 + 448*cf^3*z3
P2p|5|2|-331/15*ca*cf*nf + 229999/225*ca*cf^2 + -272*ca*cf^2*z2 + -102469/600*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 172/45*cf^2*nf + -458087/450*cf^3 + 224*cf^3*z2
P2p|5|3|-32/9*ca*cf*nf + 1288/5*ca*cf^2 + -1724/45*ca^2*cf + 16/9*cf^2*nf + -11764/45*cf^3
P2p|5|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2p|5|5|0
P2p|5|6|0
P2p|5|7|0
P2p|6|0|-998261/20250*ca*cf*nf + 2176/45*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 319020683/202500*ca*cf^2 + 779116/225*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 23704/15*ca*cf^2*z3 + -5496577/11250*ca^2*cf + -80884/75*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -1448/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -49/10125*cf^2*nf + -2752/45*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -7849927/10125*cf^3 + -217616/75*cf^3*z2 + 704/5*cf^3*z2^2 + -9424/5*cf^3*z3
P2p|6|1|1673/225*ca*cf*nf + 16*ca*cf*nf*z2 + 1110377/375*ca*cf^2 + 9136/3*ca*cf^2*z2 + 192*ca*cf^2*z3 + -865387/2250*ca^2*cf + -4792/5*ca^2*cf*z2 + 80/27*cf*nf^2 + -45664/225*cf^2*nf + -1649624/675*cf^3 + -8992/3*cf^3*z2 + -384*cf^3*z3
P2p|6|2|184/9*ca*cf*nf + -16367/45*ca*cf^2 + 144*ca*cf^2*z2 + 5431/450*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -3704/45*cf^2*nf + 232484/225*cf^3 + -224*cf^3*z2
P2p|6|3|-216/5*ca*cf^2 + -16/3*cf^2*nf + 968/5*cf^3
P2p|6|4|16/3*cf^3
P2p|6|5|0
P2p|6|6|0
P2p|6|7|0
P2p|7|0|75432949/6945750*ca*cf*nf + -576/35*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 478219917439/162067500*ca*cf^2 + -9608608/2205*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -563912/105*ca*cf^2*z3 + -116266633199/121550625*ca^2*cf + 844156/735*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 8712/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -417843199/3472875*cf^2*nf + 21568/315*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -202006286618/121550625*cf^3 + 4698152/1225*cf^3*z2 + -416/5*cf^3*z2^2 + 136112/35*cf^3*z3
P2p|7|1|-5282693/33075*ca*cf*nf + 16/3*ca*cf*nf*z2 + -1374116978/231525*ca*cf^2 + -117536/35*ca*cf^2*z2 + -736*ca*cf^2*z3 + 5379143977/2315250*ca^2*cf + 4920/7*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 4129024/33075*cf^2*nf + 64/3*cf^2*nf*z2 + 5373160154/1157625*cf^3 + 65536/21*cf^3*z2 + 448*cf^3*z3
P2p|7|2|-6632/315*ca*cf*nf + 17874313/11025*ca*cf^2 + -272*ca*cf^2*z2 + -7316657/22050*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + -8/35*cf^2*nf + -17110964/11025*cf^3 + 224*cf^3*z2
P2p|7|3|-32/9*ca*cf*nf + 14144/45*ca*cf^2 + -15896/315*ca^2*cf + 16/9*cf^2*nf + -98936/315*cf^3
P2p|7|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2p|7|5|0
P2p|7|6|0
P2p|7|7|0
P2p|8|0|-5073601021/111132000*ca*cf*nf + 5788/105*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 39051002904061/15558480000*ca*cf^2 + 107524141/22050*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 185116/105*ca*cf^2*z3 + -768487825519/972405000*ca^2*cf + -10934779/7350*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -11202/35*ca^2*cf*z3 + -16/27*cf*nf^2 + -404889479/55566000*cf^2*nf + -23528/315*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -501573290683/345744000*cf^3 + -45038194/11025*cf^3*z2 + 704/5*cf^3*z2^2 + -74496/35*cf^3*z3
P2p|8|1|4776181/264600*ca*cf*nf + 16*ca*cf*nf*z2 + 21733621213/6174000*ca*cf^2 + 24160/7*ca*cf^2*z2 + 192*ca*cf^2*z3 + -3575101597/7408800*ca^2*cf + -37808/35*ca^2*cf*z2 + 80/27*cf*nf^2 + -15623327/66150*cf^2*nf + -80662131/27440*cf^3 + -23824/7*cf^3*z2 + -384*cf^3*z3
P2p|8|2|3109/126*ca*cf*nf + -262859/420*ca*cf^2 + 144*ca*cf^2*z2 + 13396657/352800*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -29126/315*cf^2*nf + 129732257/88200*cf^3 + -224*cf^3*z2
P2p|8|3|-5602/105*ca*cf^2 + -16/3*cf^2*nf + 7842/35*cf^3
P2p|8|4|16/3*cf^3
P2p|8|5|0
P2p|8|6|0
P2p|8|7|0
P2m|0|0|-3938/27*ca*cf*nf + 232/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 1516/3*ca*cf^2 + -1736/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + -1496/3*ca*cf^2*z3 + 5333/27*ca^2*cf + -640/9*ca^2*cf*z2 + 302/5*ca^2*cf*z2^2 + 216*ca^2*cf*z3 + 32/9*cf*nf^2 + 217/3*cf^2*nf + -160/9*cf^2*nf*z2 + 128/3*cf^2*nf*z3 + -302*cf^3 + 204*cf^3*z2 + 88/5*cf^3*z2^2 + 192*cf^3*z3
P2m|0|1|-2252/27*ca*cf*nf + 8/3*ca*cf*nf*z2 + 1850/9*ca*cf^2 + -680/3*ca*cf^2*z2 + -336*ca*cf^2*z3 + 3442/27*ca^2*cf + 100/3*ca^2*cf*z2 + 112*ca^2*cf*z3 + 88/27*cf*nf^2 + 568/9*cf^2*nf + 32/3*cf^2*nf*z2 + -286*cf^3 + 192*cf^3*z2 + 224*cf^3*z3
P2m|0|2|-196/9*ca*cf*nf + -152/3*ca*cf^2 + -96*ca*cf^2*z2 + 81*ca^2*cf + 14*ca^2*cf*z2 + 4/9*cf*nf^2 + 80/3*cf^2*nf + -60*cf^3 + 104*cf^3*z2
P2m|0|3|-16/9*ca*cf*nf + -14/9*ca*cf^2 + 40/9*ca^2*cf + 20/9*cf^2*nf + -4*cf^3
P2m|0|4|4*ca*cf^2 + -1*ca^2*cf + -10/3*cf^3
P2m|0|5|0
P2m|0|6|0
P2m|0|7|0
P2m|1|0|898/9*ca*cf*nf + 8*ca*cf*nf*z2 + -16*ca*cf*nf*z3 + 2428/9*ca*cf^2 + 2936/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + 808/3*ca*cf^2*z3 + -8579/27*ca^2*cf + -112*ca^2*cf*z2 + 162/5*ca^2*cf*z2^2 + -72*ca^2*cf*z3 + -112/27*cf*nf^2 + -853/9*cf^2*nf + -32/9*cf^2*nf*z2 + 32/3*cf^2*nf*z3 + 98*cf^3 + -340*cf^3*z2 + 648/5*cf^3*z2^2 + -192*cf^3*z3
P2m|1|1|-68/27*ca*cf*nf + 8*ca*cf*nf*z2 + 1930/9*ca*cf^2 + 216*ca*cf^2*z2 + 48*ca*cf^2*z3 + -626/27*ca^2*cf + -92*ca^2*cf*z2 + -8/27*cf*nf^2 + -136/9*cf^2*nf + -190*cf^3 + -192*cf^3*z2 + -96*cf^3*z3
P2m|1|2|-44/9*ca*cf*nf + -344/9*ca*cf^2 + 96*ca*cf^2*z2 + 121/9*ca^2*cf + -30*ca^2*cf*z2 + 4/9*cf*nf^2 + 32/9*cf^2*nf + 44*cf^3 + -104*cf^3*z2
P2m|1|3|22/3*ca*cf^2 + -4/3*cf^2*nf + -4*cf^3
P2m|1|4|2/3*cf^3
P2m|1|5|0
P2m|1|6|0
P2m|1|7|0
P2m|2|0|-380/27*ca*cf*nf + 176/9*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 9310/9*ca*cf^2 + -1744/9*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -5416/3*ca*cf^2*z3 + -965/9*ca^2*cf + -956/9*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 608*ca^2*cf*z3 + -16/27*cf*nf^2 + -646/9*cf^2*nf + -32/9*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -1001*cf^3 + 416*cf^3*z2 + -416/5*cf^3*z2^2 + 1296*cf^3*z3
P2m|2|1|-2182/27*ca*cf*nf + 16/3*ca*cf*nf*z2 + -3712/3*ca*cf^2 + -2944/3*ca*cf^2*z2 + -736*ca*cf^2*z3 + 15197/27*ca^2*cf + 488/3*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 124/3*cf^2*nf + 64/3*cf^2*nf*z2 + 988*cf^3 + 960*cf^3*z2 + 448*cf^3*z3
P2m|2|2|-230/9*ca*cf*nf + -10/9*ca*cf^2 + -272*ca*cf^2*z2 + 207/2*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 160/9*cf^2*nf + -120*cf^3 + 224*cf^3*z2
P2m|2|3|-32/9*ca*cf*nf + 560/9*ca*cf^2 + 32/9*ca^2*cf + 16/9*cf^2*nf + -80*cf^3
P2m|2|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|2|5|0
P2m|2|6|0
P2m|2|7|0
P2m|3|0|-1436/27*ca*cf*nf + 272/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + -3790/81*ca*cf^2 + 7040/9*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 3272/3*ca*cf^2*z3 + 6155/81*ca^2*cf + -304*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -208*ca^2*cf*z3 + -16/27*cf*nf^2 + 206/27*cf^2*nf + -224/9*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + 23119/81*cf^3 + -6064/9*cf^3*z2 + 704/5*cf^3*z2^2 + -1232*cf^3*z3
P2m|3|1|-178/9*ca*cf*nf + 16*ca*cf*nf*z2 + 39596/27*ca*cf^2 + 5872/3*ca*cf^2*z2 + 192*ca*cf^2*z3 + -3481/27*ca^2*cf + -632*ca^2*cf*z2 + 80/27*cf*nf^2 + -3076/27*cf^2*nf + -30172/27*cf^3 + -5728/3*cf^3*z2 + -384*cf^3*z3
P2m|3|2|82/9*ca*cf*nf + 958/9*ca*cf^2 + 144*ca*cf^2*z2 + -461/18*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -496/9*cf^2*nf + 608/3*cf^3 + -224*cf^3*z2
P2m|3|3|-16*ca*cf^2 + -16/3*cf^2*nf + 112*cf^3
P2m|3|4|16/3*cf^3
P2m|3|5|0
P2m|3|6|0
P2m|3|7|0
P2m|4|0|5039/324*ca*cf*nf + -8/3*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 217825/72*ca*cf^2 + -5698/3*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -12016/3*ca*cf^2*z3 + -582265/648*ca^2*cf + 3839/9*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 1308*ca^2*cf*z3 + -16/27*cf*nf^2 + -21017/162*cf^2*nf + 368/9*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -432731/216*cf^3 + 16084/9*cf^3*z2 + -416/5*cf^3*z2^2 + 2896*cf^3*z3
P2m|4|1|-7219/54*ca*cf*nf + 16/3*ca*cf*nf*z2 + -105488/27*ca*cf^2 + -2448*ca*cf^2*z2 + -736*ca*cf^2*z3 + 171785/108*ca^2*cf + 496*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 98*cf^2*nf + 64/3*cf^2*nf*z2 + 82039/27*cf^3 + 6880/3*cf^3*z2 + 448*cf^3*z3
P2m|4|2|-205/9*ca*cf*nf + 6055/9*ca*cf^2 + -272*ca*cf^2*z2 + -5543/72*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 20/3*cf^2*nf + -1415/2*cf^3 + 224*cf^3*z2
P2m|4|3|-32/9*ca*cf*nf + 1960/9*ca*cf^2 + -268/9*ca^2*cf + 16/9*cf^2*nf + -2020/9*cf^3
P2m|4|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|4|5|0
P2m|4|6|0
P2m|4|7|0
P2m|5|0|-691819/13500*ca*cf*nf + 1976/45*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 426276191/405000*ca*cf^2 + 198722/75*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 21904/15*ca*cf^2*z3 + -127886497/405000*ca^2*cf + -21078/25*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -1348/5*ca^2*cf*z3 + -16/27*cf*nf^2 + 8743/2250*cf^2*nf + -784/15*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -33133481/81000*cf^3 + -500048/225*cf^3*z2 + 704/5*cf^3*z2^2 + -8624/5*cf^3*z3
P2m|5|1|773/1350*ca*cf*nf + 16*ca*cf*nf*z2 + 8755693/3375*ca*cf^2 + 8336/3*ca*cf^2*z2 + 192*ca*cf^2*z3 + -361331/1125*ca^2*cf + -4392/5*ca^2*cf*z2 + 80/27*cf*nf^2 + -122282/675*cf^2*nf + -1429414/675*cf^3 + -8192/3*cf^3*z2 + -384*cf^3*z3
P2m|5|2|53/3*ca*cf*nf + -9752/45*ca*cf^2 + 144*ca*cf^2*z2 + -2651/1800*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -3404/45*cf^2*nf + 352193/450*cf^3 + -224*cf^3*z2
P2m|5|3|-548/15*ca*cf^2 + -16/3*cf^2*nf + 868/5*cf^3
P2m|5|4|16/3*cf^3
P2m|5|5|0
P2m|5|6|0
P2m|5|7|0
P2m|6|0|255619/20250*ca*cf*nf + -64/5*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 4594091/1500*ca*cf^2 + -814112/225*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -75128/15*ca*cf^2*z3 + -49110947/50625*ca^2*cf + 69932/75*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 8136/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -1253929/10125*cf^2*nf + 2752/45*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -92335034/50625*cf^3 + 80424/25*cf^3*z2 + -416/5*cf^3*z2^2 + 18128/5*cf^3*z3
P2m|6|1|-103301/675*ca*cf*nf + 16/3*ca*cf*nf*z2 + -18221134/3375*ca*cf^2 + -15584/5*ca*cf^2*z2 + -736*ca*cf^2*z3 + 14378047/6750*ca^2*cf + 648*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 79648/675*cf^2*nf + 64/3*cf^2*nf*z2 + 14232518/3375*cf^3 + 8704/3*cf^3*z2 + 448*cf^3*z3
P2m|6|2|-968/45*ca*cf*nf + 300649/225*ca*cf^2 + -272*ca*cf^2*z2 + -114833/450*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 8/5*cf^2*nf + -291956/225*cf^3 + 224*cf^3*z2
P2m|6|3|-32/9*ca*cf*nf + 12992/45*ca*cf^2 + -2024/45*ca^2*cf + 16/9*cf^2*nf + -13064/45*cf^3
P2m|6|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|6|5|0
P2m|6|6|0
P2m|6|7|0
P2m|7|0|-329330291/6945750*ca*cf*nf + 16384/315*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 1000463439803/486202500*ca*cf^2 + 46317868/11025*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 176296/105*ca*cf^2*z3 + -52289387867/81033750*ca^2*cf + -4749172/3675*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -10712/35*ca^2*cf*z3 + -16/27*cf*nf^2 + -13079959/3472875*cf^2*nf + -21568/315*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -27247667191/24310125*cf^3 + -12933008/3675*cf^3*z2 + 704/5*cf^3*z2^2 + -70576/35*cf^3*z3
P2m|7|1|48323/3675*ca*cf*nf + 16*ca*cf*nf*z2 + 139974477/42875*ca*cf^2 + 68560/21*ca*cf^2*z2 + 192*ca*cf^2*z3 + -67581433/154350*ca^2*cf + -35848/35*ca^2*cf*z2 + 80/27*cf*nf^2 + -2435392/11025*cf^2*nf + -628180088/231525*cf^3 + -67552/21*cf^3*z2 + -384*cf^3*z3
P2m|7|2|1432/63*ca*cf*nf + -157337/315*ca*cf^2 + 144*ca*cf^2*z2 + 556567/22050*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -27656/315*cf^2*nf + 13904804/11025*cf^3 + -224*cf^3*z2
P2m|7|3|-1704/35*ca*cf^2 + -16/3*cf^2*nf + 7352/35*cf^3
P2m|7|4|16/3*cf^3
P2m|7|5|0
P2m|7|6|0
P2m|7|7|0
P2m|8|0|1019193799/111132000*ca*cf*nf + -6164/315*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 43728295104659/15558480000*ca*cf^2 + -22195877/4410*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -596252/105*ca*cf^2*z3 + -113174736629/121550625*ca^2*cf + 3955853/2940*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 9202/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -6497684299/55566000*cf^2*nf + 23528/315*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -23163138161099/15558480000*cf^3 + 48518863/11025*cf^3*z2 + -416/5*cf^3*z2^2 + 143952/35*cf^3*z3
P2m|8|1|-43742219/264600*ca*cf*nf + 16/3*ca*cf*nf*z2 + -7891287959/1234800*ca*cf^2 + -374168/105*ca*cf^2*z2 + -736*ca*cf^2*z3 + 46072249661/18522000*ca^2*cf + 15740/21*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 8635873/66150*cf^2*nf + 64/3*cf^2*nf*z2 + 30884471003/6174000*cf^3 + 23152/7*cf^3*z2 + 448*cf^3*z3
P2m|8|2|-13019/630*ca*cf*nf + 41492161/22050*ca*cf^2 + -272*ca*cf^2*z2 + -47263889/117600*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + -562/315*cf^2*nf + -157417487/88200*cf^3 + 224*cf^3*z2
P2m|8|3|-32/9*ca*cf*nf + 15124/45*ca*cf^2 + -17366/315*ca^2*cf + 16/9*cf^2*nf + -35102/105*cf^3
P2m|8|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|8|5|0
P2m|8|6|0
P2m|8|7|0
P3p|0|0|15167/162*ca*cf*nf^2 + -104/3*ca*cf*nf^2*z2 + 512/9*ca*cf*nf^2*z3 + -184/9*ca*cf*nf^2*z4 + -40411/27*ca*cf^2*nf + -68888/81*ca*cf^2*nf*z2 + -640/3*ca*cf^2*nf*z2*z3 + -21088/27*ca*cf^2*nf*z3 + 1552/9*ca*cf^2*nf*z4 + 88/3*ca*cf^2*nf*z5 + -3946/3*ca*cf^3 + 132452/3*ca*cf^3*z2 + -52816/3*ca*cf^3*z2*z3 + -6668*ca*cf^3*z3 + -1928*ca*cf^3*z3^2 + -60526/3*ca*cf^3*z4 + -4036*ca*cf^3*z5 + -39158*ca*cf^3*z6 + -202565/162*ca^2*cf*nf + 6044/9*ca^2*cf*nf*z2 + 352/3*ca^2*cf*nf*z2*z3 + -256*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + -556/9*ca^2*cf*nf*z4 + 1592/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + 235550/81*ca^2*cf^2 + -4065824/81*ca^2*cf^2*z2 + 49696/3*ca^2*cf^2*z2*z3 + 209900/27*ca^2*cf^2*z3 + 540*ca^2*cf^2*z3^2 + 192520/9*ca^2*cf^2*z4 + 7916/3*ca^2*cf^2*z5 + 101669/3*ca^2*cf^2*z6 + 283147/81*ca^3*cf + 127100/9*ca^3*cf*z2 + -15080/3*ca^3*cf*z2*z3 + -45800/27*ca^3*cf*z3 + 32/3*ca^3*cf*z3^2 + -54571/9*ca^3*cf*z4 + -1034*ca^3*cf*z5 + -18559/2*ca^3*cf*z6 + -64/81*cf*nf^3 + 32/27*cf*nf^3*z3 + 9868/81*cf^2*nf^2 + 1120/81*cf^2*nf^2*z2 + -928/27*cf^2*nf^2*z3 + 256/9*cf^2*nf^2*z4 + 2410/9*cf^3*nf + 5032/3*cf^3*nf*z2 + 256/3*cf^3*nf*z2*z3 + 1120*cf^3*nf*z3 + -1928/3*cf^3*nf*z4 + -304/3*cf^3*nf*z5 + -142/3*cf^4 + -37388/3*cf^4*z2 + 5920*cf^4*z2*z3 + -3056/3*cf^4*z3 + 1984*cf^4*z3^2 + 10012*cf^4*z4 + 6920/3*cf^4*z5 + 42376/3*cf^4*z6 + -64*dFA + -71488/3*dFA*z2 + 9664*dFA*z2*z3 + -3040*dFA*z3 + 800*dFA*z3^2 + 11200*dFA*z4 + 2160*dFA*z5 + 13404*dFA*z6 + 128*nf*dFF + 5440/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 3968/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + -672*nf*dFF*z4 + -1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3p|0|1|7561/81*ca*cf*nf^2 + -304/9*ca*cf*nf^2*z2 + 32/3*ca*cf*nf^2*z3 + -90538/81*ca*cf^2*nf + -9584/9*ca*cf^2*nf*z2 + -1328/3*ca*cf^2*nf*z3 + -1448/3*ca*cf^2*nf*z4 + -2761/3*ca*cf^3 + 47312/3*ca*cf^3*z2 + -13248*ca*cf^3*z2*z3 + -12448/3*ca*cf^3*z3 + -16976*ca*cf^3*z4 + -960*ca*cf^3*z5 + -64481/81*ca^2*cf*nf + 6104/9*ca^2*cf*nf*z2 + -32/3*ca^2*cf*nf*z3 + 56*ca^2*cf*nf*z4 + 254225/81*ca^2*cf^2 + -149132/9*ca^2*cf^2*z2 + 11232*ca^2*cf^2*z2*z3 + 8984/3*ca^2*cf^2*z3 + 40388/3*ca^2*cf^2*z4 + -240*ca^2*cf^2*z5 + 146482/81*ca^3*cf + 37580/9*ca^3*cf*z2 + -3280*ca^3*cf*z2*z3 + -264*ca^3*cf*z3 + -3368*ca^3*cf*z4 + -64/27*cf*nf^3 + 7736/81*cf^2*nf^2 + 64/9*cf^2*nf^2*z2 + 500/3*cf^3*nf + 3592/3*cf^3*nf*z2 + 2080/3*cf^3*nf*z3 + 304*cf^3*nf*z4 + -130*cf^4 + -6200*cf^4*z2 + 6144*cf^4*z2*z3 + -944*cf^4*z3 + 8624*cf^4*z4 + 1920*cf^4*z5 + -9984*dFA*z2 + 6144*dFA*z2*z3 + 5760*dFA*z4
P3p|0|2|644/27*ca*cf*nf^2 + -16/3*ca*cf*nf^2*z2 + -32968/81*ca*cf^2*nf + -4928/9*ca*cf^2*nf*z2 + -64*ca*cf^2*nf*z3 + 98*ca*cf^3 + 3032/3*ca*cf^3*z2 + 416/3*ca*cf^3*z3 + -7972*ca*cf^3*z4 + -1390/9*ca^2*cf*nf + 620/3*ca^2*cf*nf*z2 + 114740/81*ca^2*cf^2 + -12404/9*ca^2*cf^2*z2 + 32*ca^2*cf^2*z3 + 4812*ca^2*cf^2*z4 + 25003/81*ca^3*cf + 866/3*ca^3*cf*z2 + -1040*ca^3*cf*z4 + -88/81*cf*nf^3 + 2144/81*cf^2*nf^2 + 16/9*cf^2*nf^2*z2 + -170/3*cf^3*nf + 1840/3*cf^3*nf*z2 + 256/3*cf^3*nf*z3 + -112*cf^4 + -1528*cf^4*z2 + -256*cf^4*z3 + 5320*cf^4*z4 + -2112*dFA*z2 + 1920*dFA*z4
P3p|0|3|44/27*ca*cf*nf^2 + -2092/27*ca*cf^2*nf + -48*ca*cf^2*nf*z2 + 10/3*ca*cf^3 + 240*ca*cf^3*z2 + 48*ca*cf^3*z3 + -242/27*ca^2*cf*nf + 16*ca^2*cf*nf*z2 + 6530/27*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 1331/81*ca^3*cf + 320/3*ca^3*cf*z2 + -8/81*cf*nf^3 + 152/27*cf^2*nf^2 + -16/3*cf^3*nf + 64*cf^3*nf*z2 + -106/3*cf^4 + -64*cf^4*z2 + -320/3*cf^4*z3 + -256*dFA*z2
P3p|0|4|-44/9*ca*cf^2*nf + 170/9*ca*cf^3 + 168*ca*cf^3*z2 + 121/9*ca^2*cf^2 + -140*ca^2*cf^2*z2 + 38*ca^3*cf*z2 + 4/9*cf^2*nf^2 + -20/9*cf^3*nf + 16/3*cf^4 + -248/3*cf^4*z2 + -48*dFA*z2
P3p|0|5|22/9*ca*cf^3 + -4/9*cf^3*nf + -4/3*cf^4
P3p|0|6|1/9*cf^4
P3p|0|7|0
P3p|1|0|-4601/162*ca*cf*nf^2 + 2152/81*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -200/9*ca*cf*nf^2*z4 + 70949/27*ca*cf^2*nf + 239360/81*ca*cf^2*nf*z2 + 800/3*ca*cf^2*nf*z2*z3 + 3344/27*ca*cf^2*nf*z3 + 992/3*ca*cf^2*nf*z4 + -1384/3*ca*cf^2*nf*z5 + 36146/3*ca*cf^3 + 88600/3*ca*cf^3*z2 + 43648/3*ca*cf^3*z2*z3 + 89632/3*ca*cf^3*z3 + 6152*ca*cf^3*z3^2 + 13304*ca*cf^3*z4 + -28732*ca*cf^3*z5 + 61082/3*ca*cf^3*z6 + 5675/18*ca^2*cf*nf + -63752/81*ca^2*cf*nf*z2 + -32*ca^2*cf*nf*z2*z3 + -4636/9*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + -218/3*ca^2*cf*nf*z4 + 3880/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + -312550/81*ca^2*cf^2 + -1800256/81*ca^2*cf^2*z2 + -31568/3*ca^2*cf^2*z2*z3 + -818020/27*ca^2*cf^2*z3 + -4284*ca^2*cf^2*z3^2 + -19280/3*ca^2*cf^2*z4 + 86812/3*ca^2*cf^2*z5 + -34277/3*ca^2*cf^2*z6 + -185713/81*ca^3*cf + 424012/81*ca^3*cf*z2 + 6832/3*ca^3*cf*z2*z3 + 259792/27*ca^3*cf*z3 + 3160/3*ca^3*cf*z3^2 + 17123/9*ca^3*cf*z4 + -91498/9*ca^3*cf*z5 + 37009/18*ca^3*cf*z6 + 32/81*cf*nf^3 + 32/27*cf*nf^3*z3 + -13172/81*cf^2*nf^2 + -3808/81*cf^2*nf^2*z2 + -544/27*cf^2*nf^2*z3 + 32*cf^2*nf^2*z4 + -21542/9*cf^3*nf + -7528/3*cf^3*nf*z2 + -832/3*cf^3*nf*z2*z3 + 3424/3*cf^3*nf*z3 + -536*cf^3*nf*z4 + -208*cf^3*nf*z5 + -18814/3*cf^4 + -38596/3*cf^4*z2 + -6656*cf^4*z2*z3 + -10568*cf^4*z3 + -3008*cf^4*z3^2 + -11400*cf^4*z4 + 13704*cf^4*z5 + -8888*cf^4*z6 + -13952/3*dFA + 1120/3*dFA*z2 + 4224*dFA*z2*z3 + -44480/3*dFA*z3 + 160*dFA*z3^2 + -10064/3*dFA*z4 + 59216/3*dFA*z5 + -8812/3*dFA*z6 + 512*nf*dFF + -256/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 8512/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + -1856/3*nf*dFF*z4 + 1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3p|1|1|-463/9*ca*cf*nf^2 + -112/27*ca*cf*nf^2*z2 + 128/9*ca*cf*nf^2*z3 + 97846/81*ca*cf^2*nf + 13808/27*ca*cf^2*nf*z2 + 9200/9*ca*cf^2*nf*z3 + 224*ca*cf^2*nf*z4 + 11093*ca*cf^3 + 12424/3*ca*cf^3*z2 + 13088*ca*cf^3*z2*z3 + -27928/3*ca*cf^3*z3 + 31916/3*ca*cf^3*z4 + -4112*ca*cf^3*z5 + -10811/27*ca^2*cf*nf + -928/27*ca^2*cf*nf*z2 + -3544/9*ca^2*cf*nf*z3 + -1120/9*ca^2*cf*nf*z4 + -1020287/81*ca^2*cf^2 + -107404/27*ca^2*cf^2*z2 + -7536*ca^2*cf^2*z2*z3 + 33704/9*ca^2*cf^2*z3 + -2712*ca^2*cf^2*z4 + 4096*ca^2*cf^2*z5 + 316546/81*ca^3*cf + 9596/27*ca^3*cf*z2 + 1456*ca^3*cf*z2*z3 + -2320/9*ca^3*cf*z3 + -586/3*ca^3*cf*z4 + -3580/3*ca^3*cf*z5 + 224/81*cf*nf^3 + 3064/81*cf^2*nf^2 + -256/27*cf^2*nf^2*z2 + -64/9*cf^2*nf^2*z3 + -2060/3*cf^3*nf + -632/3*cf^3*nf*z2 + -1952/3*cf^3*nf*z3 + -416*cf^3*nf*z4 + -9718/3*cf^4 + 776/3*cf^4*z2 + -7168*cf^4*z2*z3 + 5152*cf^4*z3 + -21688/3*cf^4*z4 + 1760*cf^4*z5 + 736*dFA + 768*dFA*z2 + -384*dFA*z2*z3 + 3904*dFA*z3 + 5584*dFA*z4 + -4000*dFA*z5 + 4288/3*nf*dFF + 1024/3*nf*dFF*z2 + -640*nf*dFF*z3 + 1024/3*nf*dFF*z4
P3p|1|2|100/81*ca*cf*nf^2 + -16/9*ca*cf*nf^2*z2 + -2404/9*ca*cf^2*nf + 688/3*ca*cf^2*nf*z2 + 704/3*ca*cf^2*nf*z3 + -2138/3*ca*cf^3 + 2768/3*ca*cf^3*z2 + -6304/3*ca*cf^3*z3 + 4868*ca*cf^3*z4 + 1978/81*ca^2*cf*nf + -4/9*ca^2*cf*nf*z2 + -304/3*ca^2*cf*nf*z3 + -340/9*ca^2*cf^2 + -1044*ca^2*cf^2*z2 + 4960/3*ca^2*cf^2*z3 + -2172*ca^2*cf^2*z4 + 7229/81*ca^3*cf + 1106/9*ca^3*cf*z2 + -1136/3*ca^3*cf*z3 + 1388/3*ca^3*cf*z4 + 8/81*cf*nf^3 + 32/9*cf^2*nf^2 + -16/3*cf^2*nf^2*z2 + 1262/3*cf^3*nf + -848/3*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 432*cf^4 + 344*cf^4*z2 + 768*cf^4*z3 + -3592*cf^4*z4 + -192*dFA + 128*dFA*z2 + -640*dFA*z4
P3p|1|3|308/81*ca*cf*nf^2 + -340/81*ca*cf^2*nf + 368/9*ca*cf^2*nf*z2 + -6226/9*ca*cf^3 + -432*ca*cf^3*z2 + -2096/3*ca*cf^3*z3 + -1318/81*ca^2*cf*nf + -16/9*ca^2*cf*nf*z2 + 47198/81*ca^2*cf^2 + 2776/9*ca^2*cf^2*z2 + 1280/3*ca^2*cf^2*z3 + -8801/81*ca^3*cf + -992/9*ca^3*cf*z2 + -256/3*ca^3*cf*z3 + -8/81*cf*nf^3 + -472/81*cf^2*nf^2 + 352/9*cf^3*nf + -128/3*cf^3*nf*z2 + 98*cf^4 + 256*cf^4*z2 + 1088/3*cf^4*z3 + 64/3*dFA
P3p|1|4|4/9*ca*cf*nf^2 + -44/9*ca*cf^2*nf + -862/9*ca*cf^3 + -656/3*ca*cf^3*z2 + -2/3*ca^2*cf*nf + 95*ca^2*cf^2 + 132*ca^2*cf^2*z2 + -24*ca^3*cf + -30*ca^3*cf*z2 + -4/9*cf^2*nf^2 + 52/9*cf^3*nf + 32*cf^4 + 376/3*cf^4*z2 + -32/3*dFA + 16*dFA*z2
P3p|1|5|-32/15*ca*cf^2*nf + -586/45*ca*cf^3 + 8/15*ca^2*cf*nf + 104/15*ca^2*cf^2 + -8/15*ca^3*cf + 76/45*cf^3*nf + 92/15*cf^4
P3p|1|6|44/45*ca*cf^3 + -8/9*ca^2*cf^2 + 4/15*ca^3*cf + -19/45*cf^4
P3p|1|7|0
P3p|2|0|-79/9*ca*cf*nf^2 + -296/9*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -15850/9*ca*cf^2*nf + -167296/81*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -29504/27*ca*cf^2*nf*z3 + -24340/9*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + 319/2*ca*cf^3 + -192140/3*ca*cf^3*z2 + -171328/3*ca*cf^3*z2*z3 + -52244/3*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -191192/3*ca*cf^3*z4 + -3208*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 30733/162*ca^2*cf*nf + 8360/9*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -532*ca^2*cf*nf*z3 + 5506/9*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 2772485/648*ca^2*cf^2 + 3652169/81*ca^2*cf^2*z2 + 141376/3*ca^2*cf^2*z2*z3 + 335362/27*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 314204/9*ca^2*cf^2*z4 + 1464*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -9523/18*ca^3*cf + -32597/3*ca^3*cf*z2 + -13952*ca^3*cf*z2*z3 + -44131/27*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -75991/18*ca^3*cf*z4 + -9412/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 5900/81*cf^2*nf^2 + 3392/81*cf^2*nf^2*z2 + -992/27*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 5321/9*cf^3*nf + 1856*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 1760*cf^3*nf*z3 + 5864/3*cf^3*nf*z4 + -64*cf^3*nf*z5 + -2703*cf^4 + 26536*cf^4*z2 + 27264*cf^4*z2*z3 + 5144*cf^4*z3 + 6048*cf^4*z3^2 + 36640*cf^4*z4 + 3120*cf^4*z5 + 37144*cf^4*z6 + -1252*dFA + -5656/3*dFA*z2 + 30208*dFA*z2*z3 + -2480/3*dFA*z3 + 512*dFA*z3^2 + -4700*dFA*z4 + 14240/3*dFA*z5 + 87488/3*dFA*z6 + 56*nf*dFF + -256/3*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -1472/3*nf*dFF*z3 + -928*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|2|1|3920/81*ca*cf*nf^2 + -368/9*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -5102/9*ca*cf^2*nf + -8800/3*ca*cf^2*nf*z2 + -5344/3*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -39985/3*ca*cf^3 + -24440*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 4944*ca*cf^3*z3 + -190904/3*ca*cf^3*z4 + -320*ca*cf^3*z5 + -35977/81*ca^2*cf*nf + 11368/9*ca^2*cf*nf*z2 + 664/3*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 26565/4*ca^2*cf^2 + 18724*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + 1756/3*ca^2*cf^2*z3 + 134956/3*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + 9082/27*ca^3*cf + -51872/9*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 6*ca^3*cf*z3 + -32686/3*ca^3*cf*z4 + 32/81*cf*nf^3 + 284/9*cf^2*nf^2 + 64/3*cf^2*nf^2*z2 + 988/3*cf^3*nf + 2784*cf^3*nf*z2 + 1952*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 6720*cf^4 + 7816*cf^4*z2 + 15360*cf^4*z2*z3 + -9584*cf^4*z3 + 35424*cf^4*z4 + 3200*cf^4*z5 + 736*dFA + 968*dFA*z2 + 18432*dFA*z2*z3 + 2496*dFA*z3 + 30288*dFA*z4 + -480*nf*dFF + -576*nf*dFF*z2 + -512*nf*dFF*z3
P3p|2|2|394/27*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -60595/81*ca*cf^2*nf + -9784/9*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 2206/3*ca*cf^3 + -3008/3*ca*cf^3*z2 + 14336/3*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 167/18*ca^2*cf*nf + 424*ca^2*cf*nf*z2 + 585161/324*ca^2*cf^2 + 33278/9*ca^2*cf^2*z2 + -592*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + -46375/324*ca^3*cf + -5918/3*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 3344/81*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -24*cf^3*nf + 3776/3*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -267*cf^4 + -4184*cf^4*z2 + -6720*cf^4*z3 + 10304*cf^4*z4 + -104*dFA + 1032*dFA*z2 + 5760*dFA*z4 + 112*nf*dFF + 64*nf*dFF*z2
P3p|2|3|-32/27*ca*cf*nf^2 + -4240/27*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 12032/9*ca*cf^3 + 2768*ca*cf^3*z2 + 384*ca*cf^3*z3 + 584/27*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 4748/27*ca^2*cf^2 + -5272/3*ca^2*cf^2*z2 + -4313/81*ca^3*cf + 1184/3*ca^3*cf*z2 + -16/81*cf*nf^3 + 464/27*cf^2*nf^2 + -1280/9*cf^3*nf + 128*cf^3*nf*z2 + -2368/3*cf^4 + -2624*cf^4*z2 + -2560/3*cf^4*z3 + -1344*dFA*z2
P3p|2|4|-8/9*ca*cf^2*nf + 1984/9*ca*cf^3 + 464*ca*cf^3*z2 + -206/9*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -448/9*cf^3*nf + 32*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|2|5|32/9*ca*cf^3 + -32/9*cf^3*nf + 32*cf^4
P3p|2|6|16/9*cf^4
P3p|2|7|0
P3p|3|0|19301/729*ca*cf*nf^2 + 4712/81*ca*cf*nf^2*z2 + 2752/27*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + -1840544/729*ca*cf^2*nf + 227032/27*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 57520/9*ca*cf^2*nf*z3 + 6548/3*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 188532443/1458*ca*cf^3 + 10666384/81*ca*cf^3*z2 + 265792/3*ca*cf^3*z2*z3 + -1650860/27*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 2239816/9*ca*cf^3*z4 + 21720*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + 1722955/4374*ca^2*cf*nf + -168484/81*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -254540/81*ca^2*cf*nf*z3 + -28166/27*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -58767199/648*ca^2*cf^2 + -2858773/27*ca^2*cf^2*z2 + -177952/3*ca^2*cf^2*z2*z3 + 120466/9*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -1488584/9*ca^2*cf^2*z4 + 48472/3*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 199506857/8748*ca^3*cf + 6943298/243*ca^3*cf*z2 + 34864/3*ca^3*cf*z2*z3 + 9161/9*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 2238185/54*ca^3*cf*z4 + -78316/9*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -4492/729*cf^2*nf^2 + -4000/27*cf^2*nf^2*z2 + -800/9*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + 380603/243*cf^3*nf + -555632/81*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -80992/27*cf^3*nf*z3 + -15496/9*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -48150425/729*cf^4 + -170848/3*cf^4*z2 + -115712/3*cf^4*z2*z3 + 1489256/27*cf^4*z3 + -7840*cf^4*z3^2 + -433360/3*cf^4*z4 + -90224/3*cf^4*z5 + -25976/3*cf^4*z6 + -10952890/729*dFA + -5417920/81*dFA*z2 + 20096*dFA*z2*z3 + 129344/3*dFA*z3 + 128*dFA*z3^2 + -222068/9*dFA*z4 + -121120/3*dFA*z5 + -1984*dFA*z6 + 2771176/729*nf*dFF + 9920/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -44992/27*nf*dFF*z3 + 11168/9*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3p|3|1|19520/243*ca*cf*nf^2 + -16/9*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 1498714/243*ca*cf^2*nf + 16928/3*ca*cf^2*nf*z2 + 18112/9*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 9592411/243*ca*cf^3 + 320080/9*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 19600/9*ca*cf^3*z3 + 97344*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -2016617/729*ca^2*cf*nf + -85024/81*ca^2*cf*nf*z2 + -30616/27*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -12027047/324*ca^2*cf^2 + -292480/9*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -56740/9*ca^2*cf^2*z3 + -121756/3*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 19847977/1458*ca^3*cf + 387530/81*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 76682/27*ca^3*cf*z3 + 7818*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + -44/243*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -1319740/243*cf^3*nf + -129856/27*cf^3*nf*z2 + -5920/9*cf^3*nf*z3 + -704*cf^3*nf*z4 + -920644/81*cf^4 + -75688/27*cf^4*z2 + -16768*cf^4*z2*z3 + -848/9*cf^4*z3 + -217712/3*cf^4*z4 + 17920*cf^4*z5 + -6946036/243*dFA + 475208/27*dFA*z2 + 3072*dFA*z2*z3 + 99776/9*dFA*z3 + -12112*dFA*z4 + -130240/243*nf*dFF + -32192/27*nf*dFF*z2 + 7936/9*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3p|3|2|2974/81*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -25229/27*ca*cf^2*nf + 10456/9*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -695302/27*ca*cf^3 + -49760/3*ca*cf^3*z2 + -12992*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -633/2*ca^2*cf*nf + -3808/27*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 1967071/108*ca^2*cf^2 + 61406/9*ca^2*cf^2*z2 + 19760/3*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -3427517/972*ca^3*cf + -65360/27*ca^3*cf*z2 + -5360/9*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 976/81*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 89432/81*cf^3*nf + -7840/9*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 350467/27*cf^4 + 130088/9*cf^4*z2 + 6080*cf^4*z3 + -5696*cf^4*z4 + 1218136/81*dFA + 80728/9*dFA*z2 + -11648/3*dFA*z3 + -2672/27*nf*dFF + 3520/9*nf*dFF*z2
P3p|3|3|496/81*ca*cf*nf^2 + -58120/81*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + -180604/81*ca*cf^3 + -62800/9*ca*cf^3*z2 + -2688*ca*cf^3*z3 + 20876/243*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 167428/81*ca^2*cf^2 + 27320/9*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 26/3*ca^3*cf + -17368/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + 16/9*cf^2*nf^2 + 55136/81*cf^3*nf + -640/9*cf^3*nf*z2 + -3832/9*cf^4 + 14720/3*cf^4*z2 + 1280*cf^4*z3 + -44248/27*dFA + -256/9*dFA*z2 + 11776/81*nf*dFF
P3p|3|4|8/9*ca*cf*nf^2 + -368/3*ca*cf^2*nf + -19016/27*ca*cf^3 + -624*ca*cf^3*z2 + 1678/81*ca^2*cf*nf + 24080/27*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -29015/162*ca^3*cf + -184/3*ca^3*cf*z2 + 928/9*cf^3*nf + -4120/27*cf^4 + 384*cf^4*z2 + -8260/27*dFA + -544/27*nf*dFF
P3p|3|5|-64/9*ca*cf^2*nf + 1064/15*ca*cf^3 + 64/45*ca^2*cf*nf + -548/45*ca^2*cf^2 + 568/135*ca^3*cf + 224/45*cf^3*nf + -608/9*cf^4 + -160/9*dFA
P3p|3|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3p|3|7|0
P3p|4|0|-94271/5832*ca*cf*nf^2 + -2518/27*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -117733157/23328*ca*cf^2*nf + -842299/81*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -20198/9*ca*cf^2*nf*z3 + -63190/9*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -1479059905/15552*ca*cf^3 + -88895485/324*ca*cf^3*z2 + -400928/3*ca*cf^3*z2*z3 + 58691/9*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -1743109/6*ca*cf^3*z4 + -3708*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 65555633/46656*ca^2*cf*nf + 197915/54*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -4403/9*ca^2*cf*nf*z3 + 45793/27*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 2681415481/41472*ca^2*cf^2 + 240823915/1296*ca^2*cf^2*z2 + 336496/3*ca^2*cf^2*z2*z3 + 136951/27*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 1839950/9*ca^2*cf^2*z4 + -1236*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -740544107/62208*ca^3*cf + -54160045/1296*ca^3*cf*z2 + -99976/3*ca^3*cf*z2*z3 + -108035/72*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -10084211/216*ca^3*cf*z4 + -112/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 212801/2916*cf^2*nf^2 + 12352/81*cf^2*nf^2*z2 + -592/27*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 18765583/5832*cf^3*nf + 216874/27*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 90040/27*cf^3*nf*z3 + 51892/9*cf^3*nf*z4 + -64*cf^3*nf*z5 + 1944828169/46656*cf^4 + 2278895/18*cf^4*z2 + 191552/3*cf^4*z2*z3 + -424535/27*cf^4*z3 + 6048*cf^4*z3^2 + 1220713/9*cf^4*z4 + 17560/3*cf^4*z5 + 37144*cf^4*z6 + -33789475/1296*dFA + -114293/18*dFA*z2 + 68928*dFA*z2*z3 + 158420/9*dFA*z3 + 512*dFA*z3^2 + 536873/9*dFA*z4 + 9440/3*dFA*z5 + 87488/3*dFA*z6 + -11519/54*nf*dFF + -3704/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -8536/9*nf*dFF*z3 + -13552/9*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|4|1|39607/972*ca*cf*nf^2 + -1304/27*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -1560847/324*ca*cf^2*nf + -65780/9*ca*cf^2*nf*z2 + -29032/9*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -122919289/1944*ca*cf^3 + -1217516/27*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 65914*ca*cf^3*z3 + -145168*ca*cf^3*z4 + -320*ca*cf^3*z5 + 392437/1296*ca^2*cf*nf + 7561/3*ca^2*cf*nf*z2 + 5392/9*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 937143605/31104*ca^2*cf^2 + 879371/18*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -157717/9*ca^2*cf^2*z3 + 295736/3*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + -6826499/3888*ca^3*cf + -464620/27*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 4631/6*ca^3*cf*z3 + -204223/9*ca^3*cf*z4 + 32/81*cf*nf^3 + 7343/81*cf^2*nf^2 + 1376/27*cf^2*nf^2*z2 + 1672229/486*cf^3*nf + 20512/3*cf^3*nf*z2 + 25168/9*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 155030941/3888*cf^4 + 150659/27*cf^4*z2 + 15360*cf^4*z2*z3 + -558356/9*cf^4*z3 + 81904*cf^4*z4 + 3200*cf^4*z5 + 585521/108*dFA + 74447/3*dFA*z2 + 18432*dFA*z2*z3 + 8288/3*dFA*z3 + 162104/3*dFA*z4 + -405*nf*dFF + -2408/3*nf*dFF*z2 + -736/3*nf*dFF*z3
P3p|4|2|-737/54*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -91642/81*ca*cf^2*nf + -14384/9*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 11507651/324*ca*cf^3 + 408116/9*ca*cf^3*z2 + 37736/3*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 40021/144*ca^2*cf*nf + 5366/9*ca^2*cf*nf*z2 + -42861961/5184*ca^2*cf^2 + -118753/6*ca^2*cf^2*z2 + -1992*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 48985/2592*ca^3*cf + 46957/18*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 3218/27*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -99199/81*cf^3*nf + 1792*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -15181253/648*cf^4 + -341276/9*cf^4*z2 + -50560/3*cf^4*z3 + 10304*cf^4*z4 + 2519/9*dFA + -30434/3*dFA*z2 + 5760*dFA*z4 + 386/3*nf*dFF + 592/3*nf*dFF*z2
P3p|4|3|-596/81*ca*cf*nf^2 + 31325/162*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 104905/27*ca*cf^3 + 76312/9*ca*cf^3*z2 + 384*ca*cf^3*z3 + 509/27*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + -1212991/1296*ca^2*cf^2 + -5024*ca^2*cf^2*z2 + -21329/648*ca^3*cf + 9952/9*ca^3*cf*z2 + -16/81*cf*nf^3 + 764/27*cf^2*nf^2 + -69685/81*cf^3*nf + 128*cf^3*nf*z2 + -231995/324*cf^4 + -66016/9*cf^4*z2 + -2560/3*cf^4*z3 + -7232/3*dFA*z2
P3p|4|4|676/27*ca*cf^2*nf + -8648/27*ca*cf^3 + 464*ca*cf^3*z2 + -161/54*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -1048/9*cf^3*nf + 32119/27*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|4|5|-56/3*ca*cf^3 + -32/9*cf^3*nf + 296/3*cf^4
P3p|4|6|16/9*cf^4
P3p|4|7|0
P3p|5|0|249279323/3645000*ca*cf*nf^2 + 186098/2025*ca*cf*nf^2*z2 + 11296/135*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 161090875643/72900000*ca*cf^2*nf + 61973762/3375*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 4117582/675*ca*cf^2*nf*z3 + 45214/15*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 59354005648757/182250000*ca*cf^3 + 22895127823/67500*ca*cf^3*z2 + 1841248/15*ca*cf^3*z2*z3 + -152851261/1125*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 228975703/450*ca*cf^3*z4 + 524068/15*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -354720642097/437400000*ca^2*cf*nf + -102112243/20250*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -31763353/10125*ca^2*cf*nf*z3 + -842813/675*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -159359412938903/648000000*ca^2*cf^2 + -76956758711/270000*ca^2*cf^2*z2 + -244592/3*ca^2*cf^2*z2*z3 + 248852341/3375*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -71140846/225*ca^2*cf^2*z4 + 243844/15*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 13994749243411/218700000*ca^3*cf + 94018705549/1215000*ca^3*cf*z2 + 142336/9*ca^3*cf*z2*z3 + -1309621369/81000*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 392971703/5400*ca^3*cf*z4 + -439544/45*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -183310313/1822500*cf^2*nf^2 + -443272/2025*cf^2*nf^2*z2 + -1168/27*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + -2010260774/759375*cf^3*nf + -16343248/1125*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -1954496/675*cf^3*nf*z3 + -133228/45*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -111364357384289/729000000*cf^4 + -13253820511/101250*cf^4*z2 + -267072/5*cf^4*z2*z3 + 11996957/135*cf^4*z3 + -7840*cf^4*z3^2 + -66886717/225*cf^4*z4 + -638104/15*cf^4*z5 + -25976/3*cf^4*z6 + -23896482999577/364500000*dFA + -6952407061/50625*dFA*z2 + 428672/15*dFA*z2*z3 + 316596694/3375*dFA*z3 + 128*dFA*z3^2 + -10445393/225*dFA*z4 + -905312/15*dFA*z5 + -1984*dFA*z6 + 461048923/91125*nf*dFF + 297464/1125*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -6534824/3375*nf*dFF*z3 + 454256/225*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3p|5|1|11503691/121500*ca*cf*nf^2 + 376/135*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 6790110593/607500*ca*cf^2*nf + 980936/135*ca*cf^2*nf*z2 + 73928/45*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 672181206487/12150000*ca*cf^3 + 14170552/3375*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + -9434566/225*ca*cf^3*z3 + 715788/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -33092958583/7290000*ca^2*cf*nf + -14920337/10125*ca^2*cf*nf*z2 + -781024/675*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -1947500716561/32400000*ca^2*cf^2 + -73463531/6750*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + 7246229/225*ca^2*cf^2*z3 + -929576/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 3075792593849/145800000*ca^3*cf + -18501877/8100*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + -3312367/450*ca^3*cf*z3 + 553109/45*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + -318887/30375*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -976229513/101250*cf^3*nf + -4240432/675*cf^3*nf*z2 + -8656/45*cf^3*nf*z3 + -704*cf^3*nf*z4 + -22831693003/12150000*cf^4 + 64734823/3375*cf^4*z2 + -16768*cf^4*z2*z3 + 2798948/225*cf^4*z3 + -314872/3*cf^4*z4 + 17920*cf^4*z5 + -246753651443/6075000*dFA + 31816001/675*dFA*z2 + 3072*dFA*z2*z3 + 2098352/75*dFA*z3 + -294184/15*dFA*z4 + -207700679/151875*nf*dFF + -4818856/3375*nf*dFF*z2 + 332128/225*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3p|5|2|1043/30*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -21758581/6750*ca*cf^2*nf + 57208/45*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -1198887802/16875*ca*cf^3 + -14049286/225*ca*cf^3*z2 + -93464/5*ca*cf^3*z3 + 6288*ca*cf^3*z4 + 1200781/6480*ca^2*cf*nf + -108178/675*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 58140228037/1080000*ca^2*cf^2 + 15675037/450*ca^2*cf^2*z2 + 46784/5*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -59260407893/4860000*ca^3*cf + -45094/5*ca^3*cf*z2 + -12256/15*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 53542/2025*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 31571803/10125*cf^3*nf + -40432/45*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 12737340887/405000*cf^4 + 9242272/225*cf^4*z2 + 131072/15*cf^4*z3 + -5696*cf^4*z4 + 3258873931/101250*dFA + 505086/25*dFA*z2 + -5824*dFA*z3 + -21154/225*nf*dFF + 132016/225*nf*dFF*z2
P3p|5|3|1556/405*ca*cf*nf^2 + -1754329/1350*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + -17983841/20250*ca*cf^3 + -486536/45*ca*cf^3*z2 + -2688*ca*cf^3*z3 + 1592491/6075*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 364341481/162000*ca^2*cf^2 + 24368/5*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 1365727/60750*ca^3*cf + -27028/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + 452/81*cf^2*nf^2 + 773077/675*cf^3*nf + -640/9*cf^3*nf*z2 + -38946421/13500*cf^4 + 66784/9*cf^4*z2 + 1280*cf^4*z3 + -1840627/405*dFA + 3424/45*dFA*z2 + 341264/2025*nf*dFF
P3p|5|4|8/9*ca*cf*nf^2 + -7522/45*ca*cf^2*nf + 173447/1350*ca*cf^3 + -624*ca*cf^3*z2 + 13087/405*ca^2*cf*nf + 934817/1350*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -2494601/16200*ca^3*cf + -184/3*ca^3*cf*z2 + 412/3*cf^3*nf + -643346/675*cf^4 + 384*cf^4*z2 + -102401/135*dFA + -3952/135*nf*dFF
P3p|5|5|-64/9*ca*cf^2*nf + 6272/45*ca*cf^3 + 64/45*ca^2*cf*nf + -3172/75*ca^2*cf^2 + 6844/675*ca^3*cf + 224/45*cf^3*nf + -25672/225*cf^4 + -6464/225*dFA
P3p|5|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3p|5|7|0
P3p|6|0|-14700358/455625*ca*cf*nf^2 + -237628/2025*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -177883817029/18225000*ca*cf^2*nf + -20119688/1125*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -1802524/675*ca*cf^2*nf*z3 + -404528/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -51263006473763/182250000*ca*cf^3 + -8286274753/16875*ca*cf^3*z2 + -2524096/15*ca*cf^3*z2*z3 + 324519208/3375*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -110743634/225*ca*cf^3*z4 + -4160*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 156415013137/54675000*ca^2*cf*nf + 181778762/30375*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -1518586/3375*ca^2*cf*nf*z3 + 1477552/675*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 749223937591/4500000*ca^2*cf^2 + 2285751803/6750*ca^2*cf^2*z2 + 2124128/15*ca^2*cf^2*z2*z3 + -37171681/1125*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 8923039/25*ca^2*cf^2*z4 + -2288*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -6126189034537/218700000*ca^3*cf + -11889830321/151875*ca^3*cf*z2 + -126304/3*ca^3*cf*z2*z3 + 25395602/10125*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -38357683/450*ca^3*cf*z4 + 3692/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 1093727/11250*cf^2*nf^2 + 80576/405*cf^2*nf^2*z2 + -2048/135*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 66116907199/9112500*cf^3*nf + 5684764/405*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 272344/75*cf^3*nf*z3 + 337664/45*cf^3*nf*z4 + -64*cf^3*nf*z5 + 60343891463/421875*cf^4 + 11541197434/50625*cf^4*z2 + 241280/3*cf^4*z2*z3 + -257347468/3375*cf^4*z3 + 6048*cf^4*z3^2 + 50420128/225*cf^4*z4 + 21568/3*cf^4*z5 + 37144*cf^4*z6 + -205301478083/3645000*dFA + 444089614/50625*dFA*z2 + 432384/5*dFA*z2*z3 + 5051672/135*dFA*z3 + 512*dFA*z3^2 + 603804/5*dFA*z4 + 7520/3*dFA*z5 + 87488/3*dFA*z6 + -47303852/91125*nf*dFF + -3133616/10125*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -1102048/1125*nf*dFF*z3 + -406144/225*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|6|1|1899043/60750*ca*cf*nf^2 + -6976/135*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -430788847/60750*ca*cf^2*nf + -6104872/675*ca*cf^2*nf*z2 + -34960/9*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -310640496823/6075000*ca*cf^3 + 52645732/3375*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 26165672/225*ca*cf^3*z3 + -182560*ca*cf^3*z4 + -320*ca*cf^3*z5 + 478921219/607500*ca^2*cf*nf + 10144196/3375*ca^2*cf*nf*z2 + 173392/225*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 233164504499/12150000*ca^2*cf^2 + 79038712/3375*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -7209976/225*ca^2*cf^2*z3 + 1847812/15*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + 34581517517/36450000*ca^3*cf + -147134822/10125*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 290534/225*ca^3*cf*z3 + -1265246/45*ca^3*cf*z4 + 32/81*cf*nf^3 + 3675098/30375*cf^2*nf^2 + 8704/135*cf^2*nf^2*z2 + 257281609/50625*cf^3*nf + 5642048/675*cf^3*nf*z2 + 143168/45*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 12042119567/303750*cf^4 + -13932208/375*cf^4*z2 + 15360*cf^4*z2*z3 + -24136736/225*cf^4*z3 + 103184*cf^4*z4 + 3200*cf^4*z5 + 287168981/30375*dFA + 106841536/3375*dFA*z2 + 18432*dFA*z2*z3 + 11296/3*dFA*z3 + 974224/15*dFA*z4 + -595432/2025*nf*dFF + -980672/1125*nf*dFF*z2 + -10624/75*nf*dFF*z3
P3p|6|2|-10973/405*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -4739461/6750*ca*cf^2*nf + -82408/45*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 415834216/5625*ca*cf^3 + 270028/3*ca*cf^3*z2 + 242032/15*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 6555281/20250*ca^2*cf*nf + 151904/225*ca^2*cf*nf*z2 + -4067715131/202500*ca^2*cf^2 + -664906/15*ca^2*cf^2*z2 + -13152/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 86308999/202500*ca^3*cf + 1749374/225*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 310172/2025*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -27122864/10125*cf^3*nf + 10176/5*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -342771361/6750*cf^4 + -5164472/75*cf^4*z2 + -322112/15*cf^4*z3 + 10304*cf^4*z4 + 1713179/1350*dFA + -1531304/75*dFA*z2 + 5760*dFA*z4 + 1540/9*nf*dFF + 20032/75*nf*dFF*z2
P3p|6|3|-824/81*ca*cf*nf^2 + 1015918/2025*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 714512/675*ca*cf^3 + 498752/45*ca*cf^3*z2 + 384*ca*cf^3*z3 + -3208/675*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + -12924703/20250*ca^2*cf^2 + -32568/5*ca^2*cf^2*z2 + -521744/10125*ca^3*cf + 64352/45*ca^3*cf*z2 + -16/81*cf*nf^3 + 4504/135*cf^2*nf^2 + -2766556/2025*cf^3*nf + 128*cf^3*nf*z2 + 7522162/2025*cf^4 + -426752/45*cf^4*z2 + -2560/3*cf^4*z3 + -43456/15*dFA*z2
P3p|6|4|4976/135*ca*cf^2*nf + -610352/675*ca*cf^3 + 464*ca*cf^3*z2 + 37106/675*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -6608/45*cf^3*nf + 1498988/675*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|6|5|-144/5*ca*cf^3 + -32/9*cf^3*nf + 1936/15*cf^4
P3p|6|6|16/9*cf^4
P3p|6|7|0
P3p|7|0|209908880779/2187911250*ca*cf*nf^2 + 3665108/33075*ca*cf*nf^2*z2 + 68864/945*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 117615003520669/14586075000*ca*cf^2*nf + 12787781996/496125*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 32413004/6615*ca*cf^2*nf*z3 + 368176/105*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 688382208593144179/1340095640625*ca*cf^3 + 12503922311869/24310125*ca*cf^3*z2 + 2143616/15*ca*cf^3*z2*z3 + -247845105908/1157625*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 7915966246/11025*ca*cf^3*z4 + 1498544/35*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -4568504237343853/1837845450000*ca^2*cf*nf + -75227880286/10418625*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -218036194/77175*ca^2*cf*nf*z3 + -9072232/6615*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -2199828035306924377/5360382562500*ca^2*cf^2 + -10588013159162/24310125*ca^2*cf^2*z2 + -9936512/105*ca^2*cf^2*z2*z3 + 171261580663/1157625*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -965735353/2205*ca^2*cf^2*z4 + 244064/15*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 1179971860065565747/10720765125000*ca^3*cf + 8605042722734/72930375*ca^3*cf*z2 + 639984/35*ca^3*cf*z2*z3 + -3810912956/99225*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 6499549501/66150*ca^3*cf*z4 + -467396/45*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -39403345327/243101250*cf^2*nf^2 + -25579696/99225*cf^2*nf^2*z2 + -1024/63*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + -1128500530743659/153153787500*cf^3*nf + -70815390676/3472875*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -7674008/3675*cf^3*nf*z3 + -1163552/315*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -99289610198948063/446698546875*cf^4 + -23388648432104/121550625*cf^4*z2 + -1305728/21*cf^4*z2*z3 + 44102234972/385875*cf^4*z3 + -7840*cf^4*z3^2 + -1543167952/3675*cf^4*z4 + -1048736/21*cf^4*z5 + -25976/3*cf^4*z6 + -9985703546402659/79413075000*dFA + -23418861079094/121550625*dFA*z2 + 1176704/35*dFA*z2*z3 + 167269098104/1157625*dFA*z3 + 128*dFA*z3^2 + -708549916/11025*dFA*z4 + -7581152/105*dFA*z5 + -1984*dFA*z6 + 44201058362231/7657689375*nf*dFF + 82464752/694575*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -6167072/3087*nf*dFF*z3 + 1079936/441*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3p|7|1|2071906853/20837250*ca*cf*nf^2 + 192/35*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 4945632631753/364651875*ca*cf^2*nf + 259191104/33075*ca*cf^2*nf*z2 + 448592/315*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 730069242860071/20420505000*ca*cf^3 + -23954936428/385875*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + -165429184/2205*ca*cf^3*z3 + 851616/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -314166901597/58344300*ca^2*cf*nf + -378927296/231525*ca^2*cf*nf*z2 + -7748864/6615*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -406775272002563/8168202000*ca^2*cf^2 + 2856337546/77175*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + 27000832/441*ca^2*cf^2*z3 + -1120052/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 11457779929085279/612615150000*ca^3*cf + -53187995206/3472875*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + -33169802/2205*ca^3*cf*z3 + 1569742/105*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + -123064682/10418625*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -855662633722/72930375*cf^3*nf + -45015632/6615*cf^3*nf*z2 + 26176/315*cf^3*nf*z3 + -704*cf^3*nf*z4 + 429589786021537/25525631250*cf^4 + 63391107944/1157625*cf^4*z2 + -16768*cf^4*z2*z3 + 78714736/3675*cf^4*z3 + -2607056/21*cf^4*z4 + 17920*cf^4*z5 + -492625147960942/12762815625*dFA + 92620951376/1157625*dFA*z2 + 3072*dFA*z2*z3 + 29868256/735*dFA*z3 + -842512/35*dFA*z4 + -231457546456/121550625*nf*dFF + -116962432/77175*nf*dFF*z2 + 799360/441*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3p|7|2|219217/6615*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -1321511969/257250*ca*cf^2*nf + 420872/315*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -8823574998067/81033750*ca*cf^3 + -1099047028/11025*ca*cf^3*z2 + -771376/35*ca*cf^3*z3 + 6288*ca*cf^3*z4 + 4410956351/6945750*ca^2*cf*nf + -1133312/6615*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 40650082294771/486202500*ca^2*cf^2 + 70613246/1225*ca^2*cf^2*z2 + 1152304/105*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -2833631116949/145860750*ca^3*cf + -13590364/945*ca^3*cf*z2 + -8480/9*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 1160692/33075*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 16737028514/3472875*cf^3*nf + -288128/315*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 11275299327307/243101250*cf^4 + 138014584/2205*cf^4*z2 + 360512/35*cf^4*z3 + -5696*cf^4*z4 + 11158636222337/243101250*dFA + 9192968/315*dFA*z2 + -733312/105*dFA*z3 + -2100548/33075*nf*dFF + 1565888/2205*nf*dFF*z2
P3p|7|3|7064/2835*ca*cf*nf^2 + -24001402/14175*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 10234577714/3472875*ca*cf^3 + -4121984/315*ca*cf^3*z2 + -2688*ca*cf^3*z3 + 4260454/11025*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 1446803851/2315250*ca^2*cf^2 + 375800/63*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 4213607071/10418625*ca^3*cf + -1147016/945*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + 1480/189*cf^2*nf^2 + 48101876/33075*cf^3*nf + -640/9*cf^3*nf*z2 + -22015669514/3472875*cf^4 + 935552/105*cf^4*z2 + 1280*cf^4*z3 + -27107537504/3472875*dFA + 44032/315*dFA*z2 + 214432/1225*nf*dFF
P3p|7|4|8/9*ca*cf*nf^2 + -6772/35*ca*cf^2*nf + 4231042/4725*ca*cf^3 + -624*ca*cf^3*z2 + 111068/2835*ca^2*cf*nf + 15084163/33075*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -518303/4410*ca^3*cf + -184/3*ca^3*cf*z2 + 9928/63*cf^3*nf + -2155948/1323*cf^4 + 384*cf^4*z2 + -12433604/11025*dFA + -32768/945*nf*dFF
P3p|7|5|-64/9*ca*cf^2*nf + 6296/35*ca*cf^3 + 64/45*ca^2*cf*nf + -94684/1575*ca^2*cf^2 + 64496/4725*ca^3*cf + 224/45*cf^3*nf + -223088/1575*cf^4 + -55456/1575*dFA
P3p|7|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3p|7|7|0
P3p|8|0|-227031988219/5186160000*ca*cf*nf^2 + -26389273/198450*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -538201356075655121/39207369600000*ca*cf^2*nf + -44013477887/1852200*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -192081773/66150*ca*cf^2*nf*z3 + -463691/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -7457843401706720107/16003008000000*ca*cf^3 + -5254138621178057/7779240000*ca*cf^3*z2 + -20093744/105*ca*cf^3*z2*z3 + 72161163971/370440*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -57816942259/88200*ca*cf^3*z4 + -31434/7*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 952735322970193351/235244217600000*ca^2*cf*nf + 48064446733/6174000*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -2375150137/5556600*ca^2*cf*nf*z3 + 3700829/1470*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 3849396825720336577027/14637417984000000*ca^2*cf^2 + 2925223522701083/6223392000*ca^2*cf^2*z2 + 16930904/105*ca^2*cf^2*z2*z3 + -51377774729/686000*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 2354956689/4900*ca^2*cf^2*z4 + -20774/7*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -2791426623430210060921/65868380928000000*ca^3*cf + -293801675501413/2667168000*ca^3*cf*z2 + -1678444/35*ca^3*cf*z2*z3 + 510437304929/74088000*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -13704880327/117600*ca^3*cf*z4 + 43238/63*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 8042802280253/70013160000*cf^2*nf^2 + 130112/567*cf^2*nf^2*z2 + -10072/945*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 52707020593184659/4900921200000*cf^3*nf + 87061188121/4630500*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 17458942/4725*cf^3*nf*z3 + 43322/5*cf^3*nf*z4 + -64*cf^3*nf*z5 + 1362330208257980340397/5489031744000000*cf^4 + 174582518361673/555660000*cf^4*z2 + 3201952/35*cf^4*z2*z3 + -1323837372763/9261000*cf^4*z3 + 6048*cf^4*z3^2 + 13042739989/44100*cf^4*z4 + 56652/7*cf^4*z5 + 37144*cf^4*z6 + -95365139041006507/1120210560000*dFA + 100514302299071/3889620000*dFA*z2 + 3436448/35*dFA*z2*z3 + 623061557/11025*dFA*z3 + 512*dFA*z3^2 + 501224999/2940*dFA*z4 + 6272/3*dFA*z5 + 87488/3*dFA*z6 + -2816595416407/4000752000*nf*dFF + -105093529/231525*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -227578669/231525*nf*dFF*z3 + -1484824/735*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|8|1|898579817/37044000*ca*cf*nf^2 + -16988/315*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -9550077242009/1111320000*ca*cf^2*nf + -66999229/6615*ca*cf^2*nf*z2 + -90812/21*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -19866061891012721/1089093600000*ca*cf^3 + 15016147393/154350*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 14129053/90*ca*cf^3*z3 + -4358804/21*ca*cf^3*z4 + -320*ca*cf^3*z5 + 158945920686769/140026320000*ca^2*cf*nf + 18365997289/5556600*ca^2*cf*nf*z2 + 1951153/2205*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + -18936608870497229/52276492800000*ca^2*cf^2 + -4399241647/246960*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -128611127/2940*ca^2*cf^2*z3 + 14662826/105*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + 1167882728522903/266716800000*ca^3*cf + -69761846741/9261000*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 1996555/1176*ca^3*cf*z3 + -952381/30*ca^3*cf*z4 + 32/81*cf*nf^3 + 11785511879/83349000*cf^2*nf^2 + 23152/315*cf^2*nf^2*z2 + 7091456126393/1166886000*cf^3*nf + 306828832/33075*cf^3*nf*z2 + 361064/105*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 163182464826367403/6534561600000*cf^4 + -832418504711/9261000*cf^4*z2 + 15360*cf^4*z2*z3 + -529192039/3675*cf^4*z3 + 4109288/35*cf^4*z4 + 3200*cf^4*z5 + 6190957364563/444528000*dFA + 19504978259/617400*dFA*z2 + 18432*dFA*z2*z3 + 164512/35*dFA*z3 + 505740/7*dFA*z4 + -9488401709/47628000*nf*dFF + -209949863/231525*nf*dFF*z2 + -58792/735*nf*dFF*z3
P3p|8|2|-5742407/158760*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -3428461753/15876000*ca*cf^2*nf + -625892/315*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 55375503871367/518616000*ca*cf^3 + 279903727/2205*ca*cf^3*z2 + 1943668/105*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 48483543707/148176000*ca^2*cf*nf + 3210437/4410*ca^2*cf*nf*z2 + -252700768995583/8297856000*ca^2*cf^2 + -5714471531/88200*ca^2*cf^2*z2 + -15284/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 9007892323643/10372320000*ca^3*cf + 1068116017/88200*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 11622109/66150*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -109384399297/27783000*cf^3*nf + 230752/105*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -1156592930093737/15558480000*cf^4 + -1039232561/11025*cf^4*z2 + -859616/35*cf^4*z3 + 10304*cf^4*z4 + 30727411/14700*dFA + -30158783/1050*dFA*z2 + 5760*dFA*z4 + 7710917/37800*nf*dFF + 233348/735*nf*dFF*z2
P3p|8|3|-2278/189*ca*cf*nf^2 + 66592627/88200*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + -7213199267/2315250*ca*cf^3 + 1346396/105*ca*cf^3*z2 + 384*ca*cf^3*z3 + -3675019/132300*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 15017695727/148176000*ca^2*cf^2 + -112628/15*ca^2*cf^2*z2 + -4254205967/44452800*ca^3*cf + 57632/35*ca^3*cf*z2 + -16/81*cf*nf^3 + 34726/945*cf^2*nf^2 + -9316351/5292*cf^3*nf + 128*cf^3*nf*z2 + 112060443773/12348000*cf^4 + -1146416/105*cf^4*z2 + -2560/3*cf^4*z3 + -112768/35*dFA*z2
P3p|8|4|2014/45*ca*cf^2*nf + -15484171/11025*ca*cf^3 + 464*ca*cf^3*z2 + 9695953/88200*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -52652/315*cf^3*nf + 2322017/756*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|8|5|-11204/315*ca*cf^3 + -32/9*cf^3*nf + 5228/35*cf^4
P3p|8|6|16/9*cf^4
P3p|8|7|0
P3m|0|0|24031/162*ca*cf*nf^2 + -2264/81*ca*cf*nf^2*z2 + 320/3*ca*cf*nf^2*z3 + -200/9*ca*cf*nf^2*z4 + -374561/81*ca*cf^2*nf + 100064/81*ca*cf^2*nf*z2 + 800/3*ca*cf^2*nf*z2*z3 + 102512/27*ca*cf^2*nf*z3 + 2176/3*ca*cf^2*nf*z4 + -1384/3*ca*cf^2*nf*z5 + -1786/3*ca*cf^3 + -25464*ca*cf^3*z2 + 52864/3*ca*cf^3*z2*z3 + -47440/3*ca*cf^3*z3 + 6152*ca*cf^3*z3^2 + 56/3*ca*cf^3*z4 + 1988*ca*cf^3*z5 + 61082/3*ca*cf^3*z6 + -18863/54*ca^2*cf*nf + 23992/81*ca^2*cf*nf*z2 + -32*ca^2*cf*nf*z2*z3 + -17692/9*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + -470*ca^2*cf*nf*z4 + 3880/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + 73862/27*ca^2*cf^2 + 952472/81*ca^2*cf^2*z2 + -38480/3*ca^2*cf^2*z2*z3 + 114908/27*ca^2*cf^2*z3 + -4284*ca^2*cf^2*z3^2 + 11444/3*ca^2*cf^2*z4 + 17692/3*ca^2*cf^2*z5 + -34277/3*ca^2*cf^2*z6 + 401999/81*ca^3*cf + -340796/81*ca^3*cf*z2 + 9424/3*ca^3*cf*z2*z3 + 10528/27*ca^3*cf*z3 + 3160/3*ca^3*cf*z3^2 + -7585/9*ca^3*cf*z4 + -31450/9*ca^3*cf*z5 + 37009/18*ca^3*cf*z6 + -64/81*cf*nf^3 + 32/27*cf*nf^3*z3 + 1004/81*cf^2*nf^2 + 32/81*cf^2*nf^2*z2 + -3616/27*cf^2*nf^2*z3 + 32*cf^2*nf^2*z4 + 29194/9*cf^3*nf + -984*cf^3*nf*z2 + -832/3*cf^3*nf*z2*z3 + -1248*cf^3*nf*z3 + -776/3*cf^3*nf*z4 + -208*cf^3*nf*z5 + -12874*cf^4 + 55436/3*cf^4*z2 + -8192*cf^4*z2*z3 + 12120*cf^4*z3 + -3008*cf^4*z3^2 + -2392*cf^4*z4 + -1656*cf^4*z5 + -8888*cf^4*z6 + 2848/3*dFA + -7520/3*dFA*z2 + -2688*dFA*z2*z3 + 13696/3*dFA*z3 + 160*dFA*z3^2 + 38608/3*dFA*z4 + -6448/3*dFA*z5 + -8812/3*dFA*z6 + -3776*nf*dFF + 5120/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 5824/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + 3136/3*nf*dFF*z4 + 1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3m|0|1|153*ca*cf*nf^2 + -304/27*ca*cf*nf^2*z2 + 128/9*ca*cf*nf^2*z3 + -251738/81*ca*cf^2*nf + 42416/27*ca*cf^2*nf*z2 + 18032/9*ca*cf^2*nf*z3 + 224*ca*cf^2*nf*z4 + -31465/3*ca*cf^3 + -34136/3*ca*cf^3*z2 + 13088*ca*cf^3*z2*z3 + -4488*ca*cf^3*z3 + 31916/3*ca*cf^3*z4 + -4112*ca*cf^3*z5 + -4153/9*ca^2*cf*nf + -2704/27*ca^2*cf*nf*z2 + -6808/9*ca^2*cf*nf*z3 + -1120/9*ca^2*cf*nf*z4 + 542161/81*ca^2*cf^2 + 86372/27*ca^2*cf^2*z2 + -7536*ca^2*cf^2*z2*z3 + -9976/9*ca^2*cf^2*z3 + -2712*ca^2*cf^2*z4 + 4096*ca^2*cf^2*z5 + 62902/27*ca^3*cf + -33652/27*ca^3*cf*z2 + 1456*ca^3*cf*z2*z3 + 9200/9*ca^3*cf*z3 + -58/3*ca^3*cf*z4 + -3580/3*ca^3*cf*z5 + -64/27*cf*nf^3 + -1928/81*cf^2*nf^2 + -1024/27*cf^2*nf^2*z2 + -64/9*cf^2*nf^2*z3 + 8756/3*cf^3*nf + -2936/3*cf^3*nf*z2 + -1248*cf^3*nf*z3 + -416*cf^3*nf*z4 + 1658/3*cf^4 + 27848/3*cf^4*z2 + -7168*cf^4*z2*z3 + 5152*cf^4*z3 + -21688/3*cf^4*z4 + 1760*cf^4*z5 + 192*dFA + -640*dFA*z2 + -384*dFA*z2*z3 + 2112*dFA*z3 + 1360*dFA*z4 + -4000*dFA*z5 + -3968/3*nf*dFF + 640/3*nf*dFF*z2 + 384*nf*dFF*z3 + 1024/3*nf*dFF*z4
P3m|0|2|4324/81*ca*cf*nf^2 + -16/9*ca*cf*nf^2*z2 + -13708/27*ca*cf^2*nf + 592*ca*cf^2*nf*z2 + 704/3*ca*cf^2*nf*z3 + -9538/3*ca*cf^3 + -1520/3*ca*cf^3*z2 + -6304/3*ca*cf^3*z3 + 4868*ca*cf^3*z4 + -27710/81*ca^2*cf*nf + -580/9*ca^2*cf*nf*z2 + -304/3*ca^2*cf*nf*z3 + 7424/27*ca^2*cf^2 + -2468/3*ca^2*cf^2*z2 + 4960/3*ca^2*cf^2*z3 + -2172*ca^2*cf^2*z4 + 126101/81*ca^3*cf + -1270/9*ca^3*cf*z2 + -1136/3*ca^3*cf*z3 + 1388/3*ca^3*cf*z4 + -88/81*cf*nf^3 + -880/27*cf^2*nf^2 + -16/3*cf^2*nf^2*z2 + 2686/3*cf^3*nf + -1744/3*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 1024*cf^4 + 2040*cf^4*z2 + 768*cf^4*z3 + -3592*cf^4*z4 + -64*dFA*z2 + -640*dFA*z4
P3m|0|3|692/81*ca*cf*nf^2 + -4276/81*ca*cf^2*nf + 368/9*ca*cf^2*nf*z2 + -3610/9*ca*cf^3 + -432*ca*cf^3*z2 + -2096/3*ca*cf^3*z3 + -4246/81*ca^2*cf*nf + -16/9*ca^2*cf*nf*z2 + -3970/81*ca^2*cf^2 + 2776/9*ca^2*cf^2*z2 + 1280/3*ca^2*cf^2*z3 + 19087/81*ca^3*cf + -992/9*ca^3*cf*z2 + -256/3*ca^3*cf*z3 + -8/81*cf*nf^3 + -664/81*cf^2*nf^2 + 1072/9*cf^3*nf + -128/3*cf^3*nf*z2 + 550/3*cf^4 + 256*cf^4*z2 + 1088/3*cf^4*z3
P3m|0|4|4/9*ca*cf*nf^2 + -68/3*ca*cf^2*nf + -1078/9*ca*cf^3 + -656/3*ca*cf^3*z2 + 26/9*ca^2*cf*nf + 883/9*ca^2*cf^2 + 132*ca^2*cf^2*z2 + -28/3*ca^3*cf + -30*ca^3*cf*z2 + -4/9*cf^2*nf^2 + 196/9*cf^3*nf + 56/3*cf^4 + 376/3*cf^4*z2 + 16*dFA*z2
P3m|0|5|-32/15*ca*cf^2*nf + -586/45*ca*cf^3 + 8/15*ca^2*cf*nf + 104/15*ca^2*cf^2 + -8/15*ca^3*cf + 76/45*cf^3*nf + 92/15*cf^4
P3m|0|6|44/45*ca*cf^3 + -8/9*ca^2*cf^2 + 4/15*ca^3*cf + -19/45*cf^4
P3m|0|7|0
P3m|1|0|-24089/162*ca*cf*nf^2 + -184/9*ca*cf*nf^2*z2 + 128/9*ca*cf*nf^2*z3 + -184/9*ca*cf*nf^2*z4 + -2969/9*ca*cf^2*nf + -206744/81*ca*cf^2*nf*z2 + -640/3*ca*cf^2*nf*z2*z3 + -25216/27*ca*cf^2*nf*z3 + -1520/9*ca*cf^2*nf*z4 + 88/3*ca*cf^2*nf*z5 + 6734*ca*cf^3 + -23412*ca*cf^3*z2 + -52816/3*ca*cf^3*z2*z3 + 3460*ca*cf^3*z3 + -1928*ca*cf^3*z3^2 + 5698/3*ca*cf^3*z4 + -4036*ca*cf^3*z5 + -39158*ca*cf^3*z6 + 79961/54*ca^2*cf*nf + 7516/9*ca^2*cf*nf*z2 + 352/3*ca^2*cf*nf*z2*z3 + 448/3*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + 524/9*ca^2*cf*nf*z4 + 1592/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + -50674/81*ca^2*cf^2 + 1441912/81*ca^2*cf^2*z2 + 49696/3*ca^2*cf^2*z2*z3 + -53716/27*ca^2*cf^2*z3 + 540*ca^2*cf^2*z3^2 + -31820/9*ca^2*cf^2*z4 + 7916/3*ca^2*cf^2*z5 + 101669/3*ca^2*cf^2*z6 + -255397/81*ca^3*cf + -32012/9*ca^3*cf*z2 + -15656/3*ca^3*cf*z2*z3 + 8488/27*ca^3*cf*z3 + 32/3*ca^3*cf*z3^2 + 10361/9*ca^3*cf*z4 + -1034*ca^3*cf*z5 + -18559/2*ca^3*cf*z6 + 32/81*cf*nf^3 + 32/27*cf*nf^3*z3 + 6316/81*cf^2*nf^2 + 3808/81*cf^2*nf^2*z2 + -160/27*cf^2*nf^2*z3 + 256/9*cf^2*nf^2*z4 + -10118/9*cf^3*nf + 2008*cf^3*nf*z2 + 256/3*cf^3*nf*z2*z3 + 736*cf^3*nf*z3 + -520/3*cf^3*nf*z4 + -304/3*cf^3*nf*z5 + -9950/3*cf^4 + 23140/3*cf^4*z2 + 5920*cf^4*z2*z3 + -3152/3*cf^4*z3 + 1984*cf^4*z3^2 + 3596*cf^4*z4 + 6920/3*cf^4*z5 + 42376/3*cf^4*z6 + 224*dFA + -39040/3*dFA*z2 + 14272*dFA*z2*z3 + -1184*dFA*z3 + 800*dFA*z3^2 + 3424*dFA*z4 + 2160*dFA*z5 + 13404*dFA*z6 + 320*nf*dFF + 64/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 3584/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + 736*nf*dFF*z4 + -1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3m|1|1|-4967/81*ca*cf*nf^2 + -112/9*ca*cf*nf^2*z2 + 32/3*ca*cf*nf^2*z3 + -94186/81*ca*cf^2*nf + -3440/9*ca*cf^2*nf*z2 + -560/3*ca*cf^2*nf*z3 + -1448/3*ca*cf^2*nf*z4 + -12241/3*ca*cf^3 + -12976/3*ca*cf^3*z2 + -13248*ca*cf^3*z2*z3 + 3296/3*ca*cf^3*z3 + -16976*ca*cf^3*z4 + -960*ca*cf^3*z5 + 38239/81*ca^2*cf*nf + 2312/9*ca^2*cf*nf*z2 + -32/3*ca^2*cf*nf*z3 + 56*ca^2*cf*nf*z4 + 387953/81*ca^2*cf^2 + 37828/9*ca^2*cf^2*z2 + 11232*ca^2*cf^2*z2*z3 + 2360/3*ca^2*cf^2*z3 + 40388/3*ca^2*cf^2*z4 + -240*ca^2*cf^2*z5 + -118654/81*ca^3*cf + -18916/9*ca^3*cf*z2 + -3280*ca^3*cf*z2*z3 + -264*ca^3*cf*z3 + -3368*ca^3*cf*z4 + 224/81*cf*nf^3 + 4664/81*cf^2*nf^2 + 64/9*cf^2*nf^2*z2 + 2132/3*cf^3*nf + 1288/3*cf^3*nf*z2 + 544/3*cf^3*nf*z3 + 304*cf^3*nf*z4 + 782*cf^4 + 1480*cf^4*z2 + 6144*cf^4*z2*z3 + -2480*cf^4*z3 + 8624*cf^4*z4 + 1920*cf^4*z5 + 32*dFA + 8704*dFA*z2 + 6144*dFA*z2*z3 + 5760*dFA*z4 + -320*nf*dFF + 128*nf*dFF*z2
P3m|1|2|116/27*ca*cf*nf^2 + -16/3*ca*cf*nf^2*z2 + 5360/81*ca*cf^2*nf + -3200/9*ca*cf^2*nf*z2 + -64*ca*cf^2*nf*z3 + -1994/3*ca*cf^3 + -5096/3*ca*cf^3*z2 + 416/3*ca*cf^3*z3 + -7972*ca*cf^3*z4 + -230/9*ca^2*cf*nf + 428/3*ca^2*cf*nf*z2 + 2948/81*ca^2*cf^2 + 18196/9*ca^2*cf^2*z2 + 32*ca^2*cf^2*z3 + 4812*ca^2*cf^2*z4 + -473/81*ca^3*cf + -1750/3*ca^3*cf*z2 + -1040*ca^3*cf*z4 + 8/81*cf*nf^3 + -208/81*cf^2*nf^2 + 16/9*cf^2*nf^2*z2 + -46*cf^3*nf + 944/3*cf^3*nf*z2 + 256/3*cf^3*nf*z3 + 736*cf^4 + -472*cf^4*z2 + -256*cf^4*z3 + 5320*cf^4*z4 + -1536*dFA*z2 + 1920*dFA*z4
P3m|1|3|44/27*ca*cf*nf^2 + 452/27*ca*cf^2*nf + -48*ca*cf^2*nf*z2 + 326*ca*cf^3 + 240*ca*cf^3*z2 + 48*ca*cf^3*z3 + -242/27*ca^2*cf*nf + 16*ca^2*cf*nf*z2 + -2518/27*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 1331/81*ca^3*cf + 320/3*ca^3*cf*z2 + -8/81*cf*nf^3 + -40/27*cf^2*nf^2 + -32*cf^3*nf + 64*cf^3*nf*z2 + -682/3*cf^4 + -64*cf^4*z2 + -320/3*cf^4*z3 + -256*dFA*z2
P3m|1|4|-44/9*ca*cf^2*nf + -238/9*ca*cf^3 + 168*ca*cf^3*z2 + 121/9*ca^2*cf^2 + -140*ca^2*cf^2*z2 + 38*ca^3*cf*z2 + 4/9*cf^2*nf^2 + 28/9*cf^3*nf + 24*cf^4 + -248/3*cf^4*z2 + -48*dFA*z2
P3m|1|5|22/9*ca*cf^3 + -4/9*cf^3*nf + -4/3*cf^4
P3m|1|6|1/9*cf^4
P3m|1|7|0
P3m|2|0|3661/81*ca*cf*nf^2 + 1448/81*ca*cf*nf^2*z2 + 1088/9*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 12148/81*ca*cf^2*nf + 258952/81*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 109648/27*ca*cf^2*nf*z3 + 3956/3*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 89187/2*ca*cf^3 + 124976/3*ca*cf^3*z2 + 170048/3*ca*cf^3*z2*z3 + -66796/3*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 320312/3*ca*cf^3*z4 + 13256/3*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -16055/18*ca^2*cf*nf + -35716/81*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -7028/3*ca^2*cf*nf*z3 + -7474/9*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -28227167/648*ca^2*cf^2 + -2436719/81*ca^2*cf^2*z2 + -117280/3*ca^2*cf^2*z2*z3 + -14618/27*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -240392/3*ca^2*cf^2*z4 + 56728/3*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 4437139/324*ca^3*cf + 556934/81*ca^3*cf*z2 + 24112/3*ca^3*cf*z2*z3 + 82235/27*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 419299/18*ca^3*cf*z4 + -75308/9*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -316/9*cf^2*nf^2 + -4832/81*cf^2*nf^2*z2 + -3680/27*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + 7649/9*cf^3*nf + -3184*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -3808/3*cf^3*nf*z3 + -1304/3*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -12657*cf^4 + -19552*cf^4*z2 + -24576*cf^4*z2*z3 + 23480*cf^4*z3 + -7840*cf^4*z3^2 + -61936*cf^4*z4 + -15696*cf^4*z5 + -25976/3*cf^4*z6 + -15902/3*dFA + -64768/3*dFA*z2 + 9856*dFA*z2*z3 + 49472/3*dFA*z3 + 128*dFA*z3^2 + -11860*dFA*z4 + -54560/3*dFA*z5 + -1984*dFA*z6 + 9016/3*nf*dFF + -448/3*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -2752/3*nf*dFF*z3 + 416*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|2|1|3536/81*ca*cf*nf^2 + -176/27*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 44506/27*ca*cf^2*nf + 78112/27*ca*cf^2*nf*z2 + 21568/9*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 37259/3*ca*cf^3 + 69232/3*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 52912/3*ca*cf^3*z3 + 46400*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -81109/81*ca^2*cf*nf + -10016/27*ca^2*cf*nf*z2 + -9992/9*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -893213/108*ca^2*cf^2 + -510560/27*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -193124/9*ca^2*cf^2*z3 + -47068/3*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 190267/54*ca^3*cf + 73102/27*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 64558/9*ca^3*cf*z3 + 22010/9*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + 1108/27*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -5612/3*cf^3*nf + -6976/3*cf^3*nf*z2 + -3424/3*cf^3*nf*z3 + -704*cf^3*nf*z4 + -7612*cf^4 + -5752*cf^4*z2 + -16768*cf^4*z2*z3 + -3536*cf^4*z3 + -37584*cf^4*z4 + 17920*cf^4*z5 + -24916/3*dFA + 14600/3*dFA*z2 + 3072*dFA*z2*z3 + 704*dFA*z3 + -8944/3*dFA*z4 + -1504/3*nf*dFF + -1984/3*nf*dFF*z2 + 256*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|2|2|2942/81*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -4439/81*ca*cf^2*nf + 1048*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -5130*ca*cf^3 + 1568/3*ca*cf^3*z2 + -26560/3*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -71393/162*ca^2*cf*nf + -1088/9*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 831565/324*ca^2*cf^2 + -9718/3*ca^2*cf^2*z2 + 5136*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + 126073/324*ca^3*cf + 256/9*ca^3*cf*z2 + -752*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + -176/81*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 1160/3*cf^3*nf + -2528/3*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 2793*cf^4 + 3688*cf^4*z2 + 4032*cf^4*z3 + -5696*cf^4*z4 + 4008*dFA + 3480*dFA*z2 + -1152*dFA*z3 + 144*nf*dFF + 192*nf*dFF*z2
P3m|2|3|688/81*ca*cf*nf^2 + -19928/81*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + -4004/3*ca*cf^3 + -24272/9*ca*cf^3*z2 + -2688*ca*cf^3*z3 + -3500/81*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 63304/81*ca^2*cf^2 + 888*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 16022/81*ca^3*cf + -1864/9*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -176/81*cf^2*nf^2 + 288*cf^3*nf + -640/9*cf^3*nf*z2 + 760/3*cf^4 + 2176*cf^4*z2 + 1280*cf^4*z3 + -392*dFA + -256*dFA*z2 + 256/3*nf*dFF
P3m|2|4|8/9*ca*cf*nf^2 + -688/9*ca*cf^2*nf + -6392/9*ca*cf^3 + -624*ca*cf^3*z2 + 26/3*ca^2*cf*nf + 6112/9*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -2207/18*ca^3*cf + -184/3*ca^3*cf*z2 + 608/9*cf^3*nf + 296/3*cf^4 + 384*cf^4*z2 + -292/3*dFA + -32/3*nf*dFF
P3m|2|5|-64/9*ca*cf^2*nf + -8/45*ca*cf^3 + 64/45*ca^2*cf*nf + 172/9*ca^2*cf^2 + -88/45*ca^3*cf + 224/45*cf^3*nf + -96/5*cf^4 + -32/5*dFA
P3m|2|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|2|7|0
P3m|3|0|-3487/729*ca*cf*nf^2 + -1976/27*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -1632934/729*ca*cf^2*nf + -472384/81*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -16640/9*ca*cf^2*nf*z3 + -49204/9*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -980795/54*ca*cf^3 + -12543556/81*ca*cf^3*z2 + -332096/3*ca*cf^3*z2*z3 + -221788/9*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -508856/3*ca*cf^3*z4 + 312*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 701701/1458*ca^2*cf*nf + 60104/27*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -4676/9*ca^2*cf*nf*z3 + 35254/27*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 34321295/1944*ca^2*cf^2 + 8377945/81*ca^2*cf^2*z2 + 277312/3*ca^2*cf^2*z2*z3 + 505330/27*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 1014380/9*ca^2*cf^2*z4 + -3336*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -565919/162*ca^3*cf + -1840687/81*ca^3*cf*z2 + -82048/3*ca^3*cf*z2*z3 + -9227/3*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -1262261/54*ca^3*cf*z4 + 4028/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 41084/729*cf^2*nf^2 + 9280/81*cf^2*nf^2*z2 + -736/27*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 706409/729*cf^3*nf + 39872/9*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 78880/27*cf^3*nf*z3 + 39544/9*cf^3*nf*z4 + -64*cf^3*nf*z5 + 3157225/729*cf^4 + 634792/9*cf^4*z2 + 157568/3*cf^4*z2*z3 + 140296/27*cf^4*z3 + 6048*cf^4*z3^2 + 746656/9*cf^4*z4 + 10000/3*cf^4*z5 + 37144*cf^4*z6 + -92644/9*dFA + -32024/3*dFA*z2 + 56832*dFA*z2*z3 + 74480/9*dFA*z3 + 512*dFA*z3^2 + 202244/9*dFA*z4 + 6560/3*dFA*z5 + 87488/3*dFA*z6 + -1624/27*nf*dFF + -896/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -7744/9*nf*dFF*z3 + -11680/9*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3m|3|1|11392/243*ca*cf*nf^2 + -1232/27*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -249758/81*ca*cf^2*nf + -52384/9*ca*cf^2*nf*z2 + -24352/9*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -11632865/243*ca*cf^3 + -1394408/27*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 35024*ca*cf^3*z3 + -112168*ca*cf^3*z4 + -320*ca*cf^3*z5 + -1765/81*ca^2*cf*nf + 6296/3*ca^2*cf*nf*z2 + 4168/9*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 24537583/972*ca^2*cf^2 + 134060/3*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -76204/9*ca^2*cf^2*z3 + 229100/3*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + -441242/243*ca^3*cf + -381568/27*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 390*ca^3*cf*z3 + -158890/9*ca^3*cf*z4 + 32/81*cf*nf^3 + 5404/81*cf^2*nf^2 + 1088/27*cf^2*nf^2*z2 + 506092/243*cf^3*nf + 49376/9*cf^3*nf*z2 + 22432/9*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 6513160/243*cf^4 + 405080/27*cf^4*z2 + 15360*cf^4*z2*z3 + -311792/9*cf^4*z3 + 63712*cf^4*z4 + 3200*cf^4*z5 + 26144/9*dFA + 45656/3*dFA*z2 + 18432*dFA*z2*z3 + 7232/3*dFA*z3 + 132080/3*dFA*z4 + -3712/9*nf*dFF + -2240/3*nf*dFF*z2 + -1024/3*nf*dFF*z3
P3m|3|2|-86/27*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -100195/81*ca*cf^2*nf + -12728/9*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 1146434/81*ca*cf^3 + 173504/9*ca*cf^3*z2 + 29312/3*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 11597/54*ca^2*cf*nf + 4808/9*ca^2*cf*nf*z2 + -510823/324*ca^2*cf^2 + -16982/3*ca^2*cf^2*z2 + -1488*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + -85855/324*ca^3*cf + -3178/9*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 2480/27*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -35032/81*cf^3*nf + 1600*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -706411/81*cf^4 + -176792/9*cf^4*z2 + -39616/3*cf^4*z3 + 10304*cf^4*z4 + -232/3*dFA + -11240/3*dFA*z2 + 5760*dFA*z4 + 304/3*nf*dFF + 448/3*nf*dFF*z2
P3m|3|3|-416/81*ca*cf*nf^2 + 736/81*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 105232/27*ca*cf^3 + 57808/9*ca*cf^3*z2 + 384*ca*cf^3*z3 + 776/27*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + -55216/81*ca^2*cf^2 + -3848*ca^2*cf^2*z2 + -3457/81*ca^3*cf + 7648/9*ca^3*cf*z2 + -16/81*cf*nf^3 + 656/27*cf^2*nf^2 + -43072/81*cf^3*nf + 128*cf^3*nf*z2 + -147488/81*cf^4 + -50752/9*cf^4*z2 + -2560/3*cf^4*z3 + -6080/3*dFA*z2
P3m|3|4|424/27*ca*cf^2*nf + 64/27*ca*cf^3 + 464*ca*cf^3*z2 + -778/27*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -832/9*cf^3*nf + 15712/27*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3m|3|5|-32/3*ca*cf^3 + -32/9*cf^3*nf + 224/3*cf^4
P3m|3|6|16/9*cf^4
P3m|3|7|0
P3m|4|0|292699/5832*ca*cf*nf^2 + 6338/81*ca*cf*nf^2*z2 + 2464/27*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + -16790257/23328*ca*cf^2*nf + 123790/9*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 58666/9*ca*cf^2*nf*z3 + 8006/3*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 2543158981/11664*ca*cf^3 + 76685053/324*ca*cf^3*z2 + 334048/3*ca*cf^3*z2*z3 + -2428451/27*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 6910127/18*ca*cf^3*z4 + 26652*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -971485/139968*ca^2*cf*nf + -596579/162*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -261461/81*ca^2*cf*nf*z3 + -31397/27*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -6518869855/41472*ca^2*cf^2 + -84975335/432*ca^2*cf^2*z2 + -223600/3*ca^2*cf^2*z2*z3 + 308779/9*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -2188766/9*ca^2*cf^2*z4 + 55348/3*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 2787599083/69984*ca^3*cf + 103867429/1944*ca^3*cf*z2 + 44032/3*ca^3*cf*z2*z3 + -114679/24*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 12408623/216*ca^3*cf*z4 + -89368/9*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -174169/2916*cf^2*nf^2 + -5144/27*cf^2*nf^2*z2 + -560/9*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + -45224/243*cf^3*nf + -884720/81*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -85312/27*cf^3*nf*z3 + -22012/9*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -5063005433/46656*cf^4 + -1706039/18*cf^4*z2 + -145088/3*cf^4*z2*z3 + 1907801/27*cf^4*z3 + -7840*cf^4*z3^2 + -672343/3*cf^4*z4 + -108728/3*cf^4*z5 + -25976/3*cf^4*z6 + -789670673/23328*dFA + -8383573/81*dFA*z2 + 23936*dFA*z2*z3 + 65066*dFA*z3 + 128*dFA*z3^2 + -316505/9*dFA*z4 + -152800/3*dFA*z5 + -1984*dFA*z6 + 3323353/729*nf*dFF + 8984/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -50248/27*nf*dFF*z3 + 15344/9*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|4|1|87479/972*ca*cf*nf^2 + 8/9*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 9013609/972*ca*cf^2*nf + 60344/9*ca*cf^2*nf*z2 + 16168/9*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 216855835/3888*ca*cf^3 + 270440/9*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + -208694/9*ca*cf^3*z3 + 121500*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -45105767/11664*ca^2*cf*nf + -107173/81*ca^2*cf*nf*z2 + -30976/27*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -581117101/10368*ca^2*cf^2 + -175855/6*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + 140765/9*ca^2*cf^2*z3 + -152968/3*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 911701781/46656*ca^3*cf + 986243/324*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + -161141/54*ca^3*cf*z3 + 9865*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + -1907/243*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -3893219/486*cf^3*nf + -155824/27*cf^3*nf*z2 + -3472/9*cf^3*nf*z3 + -704*cf^3*nf*z4 + -12200629/1296*cf^4 + 109235/27*cf^4*z2 + -16768*cf^4*z2*z3 + 67588/9*cf^4*z3 + -271352/3*cf^4*z4 + 17920*cf^4*z5 + -73343207/1944*dFA + 822761/27*dFA*z2 + 3072*dFA*z2*z3 + 188048/9*dFA*z3 + -15448*dFA*z4 + -244927/243*nf*dFF + -36296/27*nf*dFF*z2 + 11104/9*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|4|2|5789/162*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -113921/54*ca*cf^2*nf + 11032/9*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -431410/9*ca*cf^3 + -123602/3*ca*cf^3*z2 + -17720*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -29021/432*ca^2*cf*nf + -4114/27*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 61478549/1728*ca^2*cf^2 + 394405/18*ca^2*cf^2*z2 + 27968/3*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -60018325/7776*ca^3*cf + -161714/27*ca^3*cf*z2 + -9248/9*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 1654/81*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 172679/81*cf^3*nf + -7984/9*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 4805261/216*cf^4 + 258464/9*cf^4*z2 + 8192*cf^4*z3 + -5696*cf^4*z4 + 3808835/162*dFA + 136222/9*dFA*z2 + -13376/3*dFA*z3 + -2870/27*nf*dFF + 4528/9*nf*dFF*z2
P3m|4|3|388/81*ca*cf*nf^2 + -169091/162*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + -400373/162*ca*cf^3 + -80872/9*ca*cf^3*z2 + -2688*ca*cf^3*z3 + 44555/243*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 3659197/1296*ca^2*cf^2 + 35312/9*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + -821/6*ca^3*cf + -21652/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + 4*cf^2*nf^2 + 76343/81*cf^3*nf + -640/9*cf^3*nf*z2 + -45523/36*cf^4 + 18848/3*cf^4*z2 + 1280*cf^4*z3 + -76477/27*dFA + -544/9*dFA*z2 + 13072/81*nf*dFF
P3m|4|4|8/9*ca*cf*nf^2 + -446/3*ca*cf^2*nf + -14497/54*ca*cf^3 + -624*ca*cf^3*z2 + 2227/81*ca^2*cf*nf + 42697/54*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -107537/648*ca^3*cf + -184/3*ca^3*cf*z2 + 1108/9*cf^3*nf + -15586/27*cf^4 + 384*cf^4*z2 + -14893/27*dFA + -688/27*nf*dFF
P3m|4|5|-64/9*ca*cf^2*nf + 1664/15*ca*cf^3 + 64/45*ca^2*cf*nf + -268/9*ca^2*cf^2 + 1036/135*ca^3*cf + 224/45*cf^3*nf + -4264/45*cf^4 + -1088/45*dFA
P3m|4|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|4|7|0
P3m|5|0|-90296959/3645000*ca*cf*nf^2 + -72166/675*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -181239569027/24300000*ca*cf^2*nf + -48581429/3375*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -1683554/675*ca*cf^2*nf*z3 + -365678/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -45464914080809/243000000*ca*cf^3 + -77264890541/202500*ca*cf^3*z2 + -785632/5*ca*cf^3*z2*z3 + 158257733/3375*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -178494263/450*ca*cf^3*z4 + -1780/3*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 104936561959/48600000*ca^2*cf*nf + 33132083/6750*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -4726583/10125*ca^2*cf*nf*z3 + 1331737/675*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 675792831321161/5832000000*ca^2*cf^2 + 8443508659/32400*ca^2*cf^2*z2 + 1978928/15*ca^2*cf^2*z2*z3 + -12786431/1125*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 64033246/225*ca^2*cf^2*z4 + -13564/3*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -11780439572917/583200000*ca^3*cf + -48110600557/810000*ca^3*cf*z2 + -39128*ca^3*cf*z2*z3 + -2486639/81000*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -361377851/5400*ca^3*cf*z4 + 2864/3*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 156265969/1822500*cf^2*nf^2 + 24128/135*cf^2*nf^2*z2 + -272/15*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 95903918123/18225000*cf^3*nf + 22727822/2025*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 2383736/675*cf^3*nf*z3 + 303364/45*cf^3*nf*z4 + -64*cf^3*nf*z5 + 66251414187889/729000000*cf^4 + 17929418263/101250*cf^4*z2 + 224320/3*cf^4*z2*z3 + -146849243/3375*cf^4*z3 + 6048*cf^4*z3^2 + 40988033/225*cf^4*z4 + 5256*cf^4*z5 + 37144*cf^4*z6 + -53020243/1296*dFA + -57161519/33750*dFA*z2 + 401984/5*dFA*z2*z3 + 19090396/675*dFA*z3 + 512*dFA*z3^2 + 4120141/45*dFA*z4 + 1440*dFA*z5 + 87488/3*dFA*z6 + -7815821/20250*nf*dFF + -254776/1125*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -3280744/3375*nf*dFF*z3 + -375664/225*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3m|5|1|4326091/121500*ca*cf*nf^2 + -6776/135*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -742807153/121500*ca*cf^2*nf + -5602172/675*ca*cf^2*nf*z2 + -32360/9*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -368876049773/6075000*ca*cf^3 + -71472668/3375*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 20800442/225*ca*cf^3*z3 + -162960*ca*cf^3*z4 + -320*ca*cf^3*z5 + 466044517/810000*ca^2*cf*nf + 28333463/10125*ca^2*cf*nf*z2 + 469456/675*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 842563409939/32400000*ca^2*cf^2 + 276197149/6750*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -5651341/225*ca^2*cf^2*z3 + 1647512/15*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + -1819357837/4050000*ca^3*cf + -173622692/10125*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 1378519/1350*ca^3*cf*z3 + -125219/5*ca^3*cf*z4 + 32/81*cf*nf^3 + 1089971/10125*cf^2*nf^2 + 7904/135*cf^2*nf^2*z2 + 1335138029/303750*cf^3*nf + 5206048/675*cf^3*nf*z2 + 135568/45*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 102650712301/2430000*cf^4 + -14360899/1125*cf^4*z2 + 15360*cf^4*z2*z3 + -2146644/25*cf^4*z3 + 277712/3*cf^4*z4 + 3200*cf^4*z5 + 140127/20*dFA + 102390571/3375*dFA*z2 + 18432*dFA*z2*z3 + 29984/9*dFA*z3 + 294408/5*dFA*z4 + -236183/675*nf*dFF + -2846216/3375*nf*dFF*z2 + -41632/225*nf*dFF*z3
P3m|5|2|-5717/270*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -3172018/3375*ca*cf^2*nf + -25936/15*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 11180938051/202500*ca*cf^3 + 3089668/45*ca*cf^3*z2 + 218632/15*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 50374633/162000*ca^2*cf*nf + 432322/675*ca^2*cf*nf*z2 + -45865171321/3240000*ca^2*cf^2 + -2927023/90*ca^2*cf^2*z2 + -11752/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 84473939/540000*ca^3*cf + 7119199/1350*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 280102/2025*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -19967699/10125*cf^3*nf + 28928/15*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -1011877339/27000*cf^4 + -12181436/225*cf^4*z2 + -291712/15*cf^4*z3 + 10304*cf^4*z4 + 7963/9*dFA + -3486262/225*dFA*z2 + 5760*dFA*z4 + 6814/45*nf*dFF + 52976/225*nf*dFF*z2
P3m|5|3|-724/81*ca*cf*nf^2 + 480007/1350*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 5588291/2025*ca*cf^3 + 447352/45*ca*cf^3*z2 + 384*ca*cf^3*z3 + 1639/225*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + -141716899/162000*ca^2*cf^2 + -87904/15*ca^2*cf^2*z2 + -3044077/81000*ca^3*cf + 57952/45*ca^3*cf*z2 + -16/81*cf*nf^3 + 4204/135*cf^2*nf^2 + -2291021/2025*cf^3*nf + 128*cf^3*nf*z2 + 10371613/8100*cf^4 + -384352/45*cf^4*z2 + -2560/3*cf^4*z3 + -40256/15*dFA*z2
P3m|5|4|4276/135*ca*cf^2*nf + -15576/25*ca*cf^3 + 464*ca*cf^3*z2 + 11629/450*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -6008/45*cf^3*nf + 389621/225*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3m|5|5|-1096/45*ca*cf^3 + -32/9*cf^3*nf + 1736/15*cf^4
P3m|5|6|16/9*cf^4
P3m|5|7|0
P3m|6|0|76134967/911250*ca*cf*nf^2 + 69076/675*ca*cf*nf^2*z2 + 10496/135*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 10481464423/2025000*ca*cf^2*nf + 225789836/10125*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 3733372/675*ca*cf^2*nf*z3 + 49264/15*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 18965472481783/45562500*ca*cf^3 + 21665058041/50625*ca*cf^3*z2 + 2046848/15*ca*cf^3*z2*z3 + -570791708/3375*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 139030054/225*ca*cf^3*z4 + 183056/5*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -181018376203/109350000*ca^2*cf*nf + -188359786/30375*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -3366742/1125*ca^2*cf*nf*z3 + -888248/675*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -3697229202796/11390625*ca^2*cf^2 + -18297114298/50625*ca^2*cf^2*z2 + -272512/3*ca^2*cf^2*z2*z3 + 356109841/3375*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -85392701/225*ca^2*cf^2*z4 + 275744/15*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 1565630616101/18225000*ca^3*cf + 14884083658/151875*ca^3*cf*z2 + 17744*ca^3*cf*z2*z3 + -260891668/10125*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 116063437/1350*ca^3*cf*z4 + -480644/45*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -4536277/33750*cf^2*nf^2 + -486832/2025*cf^2*nf^2*z2 + -256/9*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + -46016383733/9112500*cf^3*nf + -178518412/10125*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -188824/75*cf^3*nf*z3 + -151328/45*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -709493088617/3796875*cf^4 + -8204875208/50625*cf^4*z2 + -889216/15*cf^4*z2*z3 + 4491524/45*cf^4*z3 + -7840*cf^4*z3^2 + -27098704/75*cf^4*z4 + -683104/15*cf^4*z5 + -25976/3*cf^4*z6 + -313445410399/3375000*dFA + -8369264246/50625*dFA*z2 + 151424/5*dFA*z2*z3 + 394321544/3375*dFA*z3 + 128*dFA*z3^2 + -12467548/225*dFA*z4 + -986912/15*dFA*z5 + -1984*dFA*z6 + 2482937693/455625*nf*dFF + 1924624/10125*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -2221408/1125*nf*dFF*z3 + 507776/225*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|6|1|5923043/60750*ca*cf*nf^2 + 64/15*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 1906781917/151875*ca*cf^2*nf + 1027648/135*ca*cf^2*nf*z2 + 68528/45*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 287083021181/6075000*ca*cf^3 + -28144916/1125*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + -13522496/225*ca*cf^3*z3 + 777888/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -3052922629/607500*ca^2*cf*nf + -5300704/3375*ca^2*cf*nf*z2 + -786304/675*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -688638323501/12150000*ca^2*cf^2 + 11258974/1125*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + 10809664/225*ca^2*cf^2*z3 + -1004276/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 744492514361/36450000*ca^3*cf + -16278338/2025*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + -2600146/225*ca^3*cf*z3 + 198178/15*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + -348902/30375*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -1646543402/151875*cf^3*nf + -4454032/675*cf^3*nf*z2 + -1856/45*cf^3*nf*z3 + -704*cf^3*nf*z4 + 10882798759/1518750*cf^4 + 119652248/3375*cf^4*z2 + -16768*cf^4*z2*z3 + 1315696/75*cf^4*z3 + -343472/3*cf^4*z4 + 17920*cf^4*z5 + -30725092786/759375*dFA + 42278896/675*dFA*z2 + 3072*dFA*z2*z3 + 2621792/75*dFA*z3 + -105328/5*dFA*z4 + -83989768/50625*nf*dFF + -1665152/1125*nf*dFF*z2 + 373888/225*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|6|2|4577/135*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -28503551/6750*ca*cf^2*nf + 58808/45*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -3014508079/33750*ca*cf^3 + -18505396/225*ca*cf^3*z2 + -109264/5*ca*cf^3*z3 + 6288*ca*cf^3*z4 + 1693321/4050*ca^2*cf*nf + -112288/675*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 13803362971/202500*ca^2*cf^2 + 1174814/25*ca^2*cf^2*z2 + 169552/15*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -4749886903/303750*ca^3*cf + -320900/27*ca^3*cf*z2 + -52768/45*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 21044/675*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 40557518/10125*cf^3*nf + -40832/45*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 3918904603/101250*cf^4 + 11812952/225*cf^4*z2 + 50624/5*cf^4*z3 + -5696*cf^4*z4 + 3926638721/101250*dFA + 5633944/225*dFA*z2 + -17792/3*dFA*z3 + -53108/675*nf*dFF + 147136/225*nf*dFF*z2
P3m|6|3|1256/405*ca*cf*nf^2 + -3060166/2025*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 5372342/10125*ca*cf^3 + -532736/45*ca*cf^3*z2 + -2688*ca*cf^3*z3 + 221794/675*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 1373341/750*ca^2*cf^2 + 238312/45*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 3451801/30375*ca^3*cf + -28888/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + 184/27*cf^2*nf^2 + 32796/25*cf^3*nf + -640/9*cf^3*nf*z2 + -44765222/10125*cf^4 + 24448/3*cf^4*z2 + 1280*cf^4*z3 + -2438624/405*dFA + 1024/45*dFA*z2 + 38816/225*nf*dFF
P3m|6|4|8/9*ca*cf*nf^2 + -908/5*ca*cf^2*nf + 361486/675*ca*cf^3 + -624*ca*cf^3*z2 + 14612/405*ca^2*cf*nf + 381571/675*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -20057/150*ca^3*cf + -184/3*ca^3*cf*z2 + 1336/9*cf^3*nf + -885196/675*cf^4 + 384*cf^4*z2 + -8612/9*dFA + -4352/135*nf*dFF
P3m|6|5|-64/9*ca*cf^2*nf + 808/5*ca*cf^3 + 64/45*ca^2*cf*nf + -11716/225*ca^2*cf^2 + 8144/675*ca^3*cf + 224/45*cf^3*nf + -29072/225*cf^4 + -7264/225*dFA
P3m|6|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|6|7|0
P3m|7|0|-41954987476/1093955625*ca*cf*nf^2 + -12484924/99225*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -3617757041443627/306307575000*ca*cf^2*nf + -179872664/8575*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -92668444/33075*ca*cf^2*nf*z3 + -436496/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -164190481459625879/437582250000*ca*cf^3 + -23569130535401/40516875*ca*cf^3*z2 + -19392064/105*ca*cf^3*z2*z3 + 33141308072/231525*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -6363877778/11025*ca*cf^3*z4 + -7424/7*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 3196023296483551/918922725000*ca^2*cf*nf + 72237088766/10418625*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -101239118/231525*ca^2*cf*nf*z3 + 15654848/6615*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 3087661293440719813/14294353500000*ca^2*cf^2 + 2175541742777/5402250*ca^2*cf^2*z2 + 16313504/105*ca^2*cf^2*z2*z3 + -20143360231/385875*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 516073791/1225*ca^2*cf^2*z4 + -36944/7*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -4565922220971024413/128649181500000*ca^3*cf + -975931416583/10418625*ca^3*cf*z2 + -4842272/105*ca^3*cf*z2*z3 + 14718077798/3472875*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -2238357811/22050*ca^3*cf*z4 + 79988/63*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 77669201173/729303750*cf^2*nf^2 + 122176/567*cf^2*nf^2*z2 + -12032/945*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 1387261585943377/153153787500*cf^3*nf + 57436294372/3472875*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 1931368/525*cf^3*nf*z3 + 365888/45*cf^3*nf*z4 + -64*cf^3*nf*z5 + 29196282973598428/148899515625*cf^4 + 4700537616694/17364375*cf^4*z2 + 9237376/105*cf^4*z2*z3 + -125700484276/1157625*cf^4*z3 + 6048*cf^4*z3^2 + 2881668256/11025*cf^4*z4 + 133696/21*cf^4*z5 + 37144*cf^4*z6 + -442348485811657/6251175000*dFA + 1851368120398/121550625*dFA*z2 + 3303168/35*dFA*z2*z3 + 1585156408/33075*dFA*z3 + 512*dFA*z3^2 + 35897756/245*dFA*z4 + 2912/3*dFA*z5 + 87488/3*dFA*z6 + -97206295624/156279375*nf*dFF + -267546448/694575*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -75797408/77175*nf*dFF*z3 + -4234112/2205*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3m|7|1|573604453/20837250*ca*cf*nf^2 + -49984/945*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -824418841781/104186250*ca*cf^2*nf + -63747848/6615*ca*cf^2*nf*z2 + -259696/63*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -3657410376626329/102102525000*ca*cf^3 + 12312369548/231525*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 43305016/315*ca*cf^3*z3 + -1350688/7*ca*cf^3*z4 + -320*ca*cf^3*z5 + 1423927939459/1458607500*ca^2*cf*nf + 733889836/231525*ca^2*cf*nf*z2 + 1835408/2205*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 1986406834122581/204205050000*ca^2*cf^2 + 1259014472/231525*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -83979608/2205*ca^2*cf^2*z3 + 13606876/105*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + 33682473729371/12502350000*ca^3*cf + -40865552186/3472875*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 653558/441*ca^3*cf*z3 + -1323134/45*ca^3*cf*z4 + 32/81*cf*nf^3 + 1375237718/10418625*cf^2*nf^2 + 65536/945*cf^2*nf^2*z2 + 137021453581/24310125*cf^3*nf + 293168192/33075*cf^3*nf*z2 + 1045952/315*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 848419770024373/25525631250*cf^4 + -2665594096/42875*cf^4*z2 + 15360*cf^4*z2*z3 + -1393785632/11025*cf^4*z3 + 3836848/35*cf^4*z4 + 3200*cf^4*z5 + 489046903/42525*dFA + 7633560128/231525*dFA*z2 + 18432*dFA*z2*z3 + 451424/105*dFA*z3 + 1420592/21*dFA*z4 + -24172024/99225*nf*dFF + -68835136/77175*nf*dFF*z2 + -79232/735*nf*dFF*z3
P3m|7|2|-634829/19845*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -50808647/110250*ca*cf^2*nf + -603352/315*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 81803560178/900375*ca*cf^3 + 16046476/147*ca*cf^3*z2 + 1829008/105*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 2283469739/6945750*ca^2*cf*nf + 1551616/2205*ca^2*cf*nf*z2 + -2464496223463/97240500*ca^2*cf^2 + -201766994/3675*ca^2*cf^2*z2 + -14304/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 300996125971/486202500*ca^3*cf + 110335214/11025*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 16406876/99225*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -11560795664/3472875*cf^3*nf + 74304/35*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -5101034270501/81033750*cf^4 + -301593272/3675*cf^4*z2 + -2429888/105*cf^4*z3 + 10304*cf^4*z4 + 82780849/47250*dFA + -12970904/525*dFA*z2 + 5760*dFA*z4 + 296812/1575*nf*dFF + 216128/735*nf*dFF*z2
P3m|7|3|-6344/567*ca*cf*nf^2 + 62892766/99225*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + -1088057576/1157625*ca*cf^3 + 3787328/315*ca*cf^3*z2 + 384*ca*cf^3*z3 + -544456/33075*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + -2091265921/6945750*ca^2*cf^2 + -35256/5*ca^2*cf^2*z2 + -49669624/694575*ca^3*cf + 487328/315*ca^3*cf*z2 + -16/81*cf*nf^3 + 33256/945*cf^2*nf^2 + -6245692/3969*cf^3*nf + 128*cf^3*nf*z2 + 22032410966/3472875*cf^4 + -3231488/315*cf^4*z2 + -2560/3*cf^4*z3 + -322624/105*dFA*z2
P3m|7|4|5552/135*ca*cf^2*nf + -38483888/33075*ca*cf^3 + 464*ca*cf^3*z2 + 2746418/33075*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -49712/315*cf^3*nf + 2517796/945*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3m|7|5|-1136/35*ca*cf^3 + -32/9*cf^3*nf + 14704/105*cf^4
P3m|7|6|16/9*cf^4
P3m|7|7|0
P3m|8|0|4980602714627/46675440000*ca*cf*nf^2 + 23410073/198450*ca*cf*nf^2*z2 + 7216/105*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 2239457093147683/207446400000*ca*cf^2*nf + 57295941589/1984500*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 18769901/4410*ca*cf^2*nf*z3 + 388021/105*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 1628954139516075724927/2744515872000000*ca*cf^3 + 915303871753721/1555848000*ca*cf^3*z2 + 2298736/15*ca*cf^3*z2*z3 + -2269689939749/9261000*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 7916384227/9800*ca*cf^3*z4 + 4540222/105*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -28554224845266907/8712748800000*ca^2*cf*nf + -451629812237/55566000*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -14728053413/5556600*ca^2*cf*nf*z3 + -6256883/4410*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -21216899993436995221559/43912253952000000*ca^2*cf^2 + -2761255702265/5531904*ca^2*cf^2*z2 + -10683272/105*ca^2*cf^2*z2*z3 + 3332474823863/18522000*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -480374871/980*ca^2*cf^2*z4 + 275354/15*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 4309050318559203796049/32934190464000000*ca^3*cf + 1261338733740763/9335088000*ca^3*cf*z2 + 692904/35*ca^3*cf*z2*z3 + -61340590757/1270080*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 115528122571/1058400*ca^3*cf*z4 + -503446/45*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -13028869545541/70013160000*cf^2*nf^2 + -27029746/99225*cf^2*nf^2*z2 + -1112/189*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + -93547267751698841/9801842400000*cf^3*nf + -17641007603/771750*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -54460852/33075*cf^3*nf*z3 + -139138/35*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -1369460810869222136489/5489031744000000*cf^4 + -848771775974663/3889620000*cf^4*z2 + -466080/7*cf^4*z2*z3 + 1134207270113/9261000*cf^4*z3 + -7840*cf^4*z3^2 + -6947075683/14700*cf^4*z4 + -362188/7*cf^4*z5 + -25976/3*cf^4*z6 + -16780526680497820201/109780634880000*dFA + -419042997929909/1944810000*dFA*z2 + 1208064/35*dFA*z2*z3 + 769709430691/4630500*dFA*z3 + 128*dFA*z3^2 + -3157217569/44100*dFA*z4 + -7949632/105*dFA*z5 + -1984*dFA*z6 + 219560577733397/36303120000*nf*dFF + 12143171/231525*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -93229369/46305*nf*dFF*z3 + 383704/147*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|8|1|11209352251/111132000*ca*cf*nf^2 + 6164/945*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 335291543197697/23337720000*ca*cf^2*nf + 264185744/33075*ca*cf^2*nf*z2 + 422132/315*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 9254458206050459/435637440000*ca*cf^3 + -112014787964/1157625*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + -395542939/4410*ca*cf^3*z3 + 891586/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -52955051550377/9335088000*ca^2*cf*nf + -9356999719/5556600*ca^2*cf*nf*z2 + -2595263/2205*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -139026972306248303/3485099520000*ca^2*cf^2 + 45998152553/740880*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + 653031437/8820*ca^2*cf^2*z3 + -1163942/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 420618367718839679/26138246400000*ca^3*cf + -814485380909/37044000*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + -325379111/17640*ca^3*cf*z3 + 9728867/630*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + -984907321/83349000*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -14530738627939/1166886000*cf^3*nf + -15314396/2205*cf^3*nf*z2 + 19832/105*cf^3*nf*z3 + -704*cf^3*nf*z4 + 175671357955343807/6534561600000*cf^4 + 675544409837/9261000*cf^4*z2 + -16768*cf^4*z2*z3 + 280893353/11025*cf^4*z3 + -913772/7*cf^4*z4 + 17920*cf^4*z5 + -38638711850930419/1089093600000*dFA + 294818384521/3087000*dFA*z2 + 3072*dFA*z2*z3 + 34090012/735*dFA*z3 + -2604956/105*dFA*z4 + -8230831829267/3889620000*nf*dFF + -356752351/231525*nf*dFF*z2 + 285176/147*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|8|2|1717651/52920*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -663607522933/111132000*ca*cf^2*nf + 142904/105*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -160783534730477/1296540000*ca*cf^3 + -2560472051/22050*ca*cf^3*z2 + -2585588/105*ca*cf^3*z3 + 6288*ca*cf^3*z4 + 123760255583/148176000*ca^2*cf*nf + -774103/4410*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 11883806461969231/124467840000*ca^2*cf^2 + 663971053/9800*ca^2*cf^2*z2 + 442248/35*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -138651789123283/6223392000*ca^3*cf + -31685257/1890*ca^3*cf*z2 + -1272*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 7627927/198450*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 154548395627/27783000*cf^3*nf + -32232/35*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 813707125593503/15558480000*cf^4 + 31773794/441*cf^4*z2 + 399712/35*cf^4*z3 + -5696*cf^4*z4 + 22153927718743/432180000*dFA + 2988539/90*dFA*z2 + -241824/35*dFA*z3 + -13015981/264600*nf*dFF + 557476/735*nf*dFF*z2
P3m|8|3|5594/2835*ca*cf*nf^2 + -210170371/113400*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 89197335743/18522000*ca*cf^3 + -4328764/315*ca*cf^3*z2 + -2688*ca*cf^3*z3 + 521309627/1190700*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + -67300933943/444528000*ca^2*cf^2 + 43476/7*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 5942602451/10418625*ca^3*cf + -43698/35*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + 4930/567*cf^2*nf^2 + 626772887/396900*cf^3*nf + -640/9*cf^3*nf*z2 + -296701492921/37044000*cf^4 + 986512/105*cf^4*z2 + 1280*cf^4*z3 + -258014144897/27783000*dFA + 8144/105*dFA*z2 + 17541892/99225*nf*dFF
P3m|8|4|8/9*ca*cf*nf^2 + -64133/315*ca*cf^2*nf + 15776767/12600*ca*cf^3 + -624*ca*cf^3*z2 + 79027/1890*ca^2*cf*nf + 88727999/264600*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -61837777/635040*ca^3*cf + -184/3*ca^3*cf*z2 + 10418/63*cf^3*nf + -2841523/1470*cf^4 + 384*cf^4*z2 + -171178453/132300*dFA + -11576/315*nf*dFF
P3m|8|5|-64/9*ca*cf^2*nf + 61564/315*ca*cf^3 + 64/45*ca^2*cf*nf + -105464/1575*ca^2*cf^2 + 7874/525*ca^3*cf + 224/45*cf^3*nf + -79916/525*cf^4 + -19792/525*dFA
P3m|8|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|8|7|0
P2s|0|0|144*nf*dabc + -66*nf*dabc*z2 + 6*nf*dabc*z2^2 + 16*nf*dabc*z3
P2s|0|1|56*nf*dabc + 2*nf*dabc*z2 + -16*nf*dabc*z3
P2s|0|2|18*nf*dabc + -10*nf*dabc*z2
P2s|0|3|-2/3*nf*dabc
P2s|0|4|1/3*nf*dabc
P2s|0|5|0
P2s|0|6|0
P2s|0|7|0
P2s|1|0|-24*nf*dabc + -38*nf*dabc*z2 + 10*nf*dabc*z2^2
P2s|1|1|8*nf*dabc + 18*nf*dabc*z2
P2s|1|2|-6*nf*dabc*z2
P2s|1|3|0
P2s|1|4|0
P2s|1|5|0
P2s|1|6|0
P2s|1|7|0
P2s|2|0|2971/162*nf*dabc + -280/9*nf*dabc*z2 + 80/3*nf*dabc*z3
P2s|2|1|-919/54*nf*dabc + 64/3*nf*dabc*z2
P2s|2|2|61/9*nf*dabc
P2s|2|3|-16/9*nf*dabc
P2s|2|4|0
P2s|2|5|0
P2s|2|6|0
P2s|2|7|0
P2s|3|0|-206/27*nf*dabc + -16/3*nf*dabc*z2
P2s|3|1|-121/54*nf*dabc
P2s|3|2|2*nf*dabc
P2s|3|3|0
P2s|3|4|0
P2s|3|5|0
P2s|3|6|0
P2s|3|7|0
P2s|4|0|83929/27000*nf*dabc + 133/45*nf*dabc*z2
P2s|4|1|-1193/1800*nf*dabc
P2s|4|2|-301/360*nf*dabc
P2s|4|3|0
P2s|4|4|0
P2s|4|5|0
P2s|4|6|0
P2s|4|7|0
P2s|5|0|-95297/40500*nf*dabc + -44/45*nf*dabc*z2
P2s|5|1|22861/27000*nf*dabc
P2s|5|2|583/1800*nf*dabc
P2s|5|3|0
P2s|5|4|0
P2s|5|5|0
P2s|5|6|0
P2s|5|7|0
P2s|6|0|3615518/3472875*nf*dabc + 1472/1575*nf*dabc*z2
P2s|6|1|-40027/66150*nf*dabc
P2s|6|2|-424/1575*nf*dabc
P2s|6|3|0
P2s|6|4|0
P2s|6|5|0
P2s|6|6|0
P2s|6|7|0
P2s|7|0|-55327439/55566000*nf*dabc + -44/105*nf*dabc*z2
P2s|7|1|23951/46305*nf*dabc
P2s|7|2|33/245*nf*dabc
P2s|7|3|0
P2s|7|4|0
P2s|7|5|0
P2s|7|6|0
P2s|7|7|0
P2s|8|0|60303293/120022560*nf*dabc + 2465/5292*nf*dabc*z2
P2s|8|1|-749597/1905120*nf*dabc
P2s|8|2|-5713/42336*nf*dabc
P2s|8|3|0
P2s|8|4|0
P2s|8|5|0
P2s|8|6|0
P2s|8|7|0


==> anc/numbers/deposit/T30/adv/out/j_coeffs_mut.txt <==
# name|k|j|coefficient of x^k ln^j x (engine J, Julia); dFA = d_F^abcd d_A^abcd/N_R, dFF = d_F^abcd d_F^abcd/N_R, zn = zeta_n unreduced
P0|0|0|2*cf
P0|0|1|0
P0|0|2|0
P0|0|3|0
P0|0|4|0
P0|0|5|0
P0|0|6|0
P0|0|7|0
P0|1|0|2*cf
P0|1|1|0
P0|1|2|0
P0|1|3|0
P0|1|4|0
P0|1|5|0
P0|1|6|0
P0|1|7|0
P0|2|0|4*cf
P0|2|1|0
P0|2|2|0
P0|2|3|0
P0|2|4|0
P0|2|5|0
P0|2|6|0
P0|2|7|0
P0|3|0|4*cf
P0|3|1|0
P0|3|2|0
P0|3|3|0
P0|3|4|0
P0|3|5|0
P0|3|6|0
P0|3|7|0
P0|4|0|4*cf
P0|4|1|0
P0|4|2|0
P0|4|3|0
P0|4|4|0
P0|4|5|0
P0|4|6|0
P0|4|7|0
P0|5|0|4*cf
P0|5|1|0
P0|5|2|0
P0|5|3|0
P0|5|4|0
P0|5|5|0
P0|5|6|0
P0|5|7|0
P0|6|0|4*cf
P0|6|1|0
P0|6|2|0
P0|6|3|0
P0|6|4|0
P0|6|5|0
P0|6|6|0
P0|6|7|0
P0|7|0|4*cf
P0|7|1|0
P0|7|2|0
P0|7|3|0
P0|7|4|0
P0|7|5|0
P0|7|6|0
P0|7|7|0
P0|8|0|4*cf
P0|8|1|0
P0|8|2|0
P0|8|3|0
P0|8|4|0
P0|8|5|0
P0|8|6|0
P0|8|7|0
P1p|0|0|302/9*ca*cf + -44/9*cf*nf + -4*cf^2 + -8*cf^2*z2
P1p|0|1|22/3*ca*cf + -4/3*cf*nf + -4*cf^2
P1p|0|2|2*cf^2
P1p|0|3|0
P1p|0|4|0
P1p|0|5|0
P1p|0|6|0
P1p|0|7|0
P1p|1|0|-106/9*ca*cf + -8*ca*cf*z2 + 4/9*cf*nf + 20*cf^2 + 8*cf^2*z2
P1p|1|1|46/3*ca*cf + -4/3*cf*nf + -20*cf^2
P1p|1|2|4*ca*cf + -6*cf^2
P1p|1|3|0
P1p|1|4|0
P1p|1|5|0
P1p|1|6|0
P1p|1|7|0
P1p|2|0|322/9*ca*cf + -40/9*cf*nf + -12*cf^2 + -16*cf^2*z2
P1p|2|1|32/3*ca*cf + -8/3*cf*nf
P1p|2|2|8*cf^2
P1p|2|3|0
P1p|2|4|0
P1p|2|5|0
P1p|2|6|0
P1p|2|7|0
P1p|3|0|134/9*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 268/9*cf^2 + 16*cf^2*z2
P1p|3|1|88/3*ca*cf + -8/3*cf*nf + -80/3*cf^2
P1p|3|2|8*ca*cf + -8*cf^2
P1p|3|3|0
P1p|3|4|0
P1p|3|5|0
P1p|3|6|0
P1p|3|7|0
P1p|4|0|253/6*ca*cf + -40/9*cf*nf + -223/9*cf^2 + -16*cf^2*z2
P1p|4|1|6*ca*cf + -8/3*cf*nf + 14*cf^2
P1p|4|2|8*cf^2
P1p|4|3|0
P1p|4|4|0
P1p|4|5|0
P1p|4|6|0
P1p|4|7|0
P1p|5|0|809/50*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 6119/225*cf^2 + 16*cf^2*z2
P1p|5|1|138/5*ca*cf + -8/3*cf*nf + -374/15*cf^2
P1p|5|2|8*ca*cf + -8*cf^2
P1p|5|3|0
P1p|5|4|0
P1p|5|5|0
P1p|5|6|0
P1p|5|7|0
P1p|6|0|3199/75*ca*cf + -40/9*cf*nf + -5794/225*cf^2 + -16*cf^2*z2
P1p|6|1|76/15*ca*cf + -8/3*cf*nf + 84/5*cf^2
P1p|6|2|8*cf^2
P1p|6|3|0
P1p|6|4|0
P1p|6|5|0
P1p|6|6|0
P1p|6|7|0
P1p|7|0|181019/11025*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 294562/11025*cf^2 + 16*cf^2*z2
P1p|7|1|2836/105*ca*cf + -8/3*cf*nf + -852/35*cf^2
P1p|7|2|8*ca*cf + -8*cf^2
P1p|7|3|0
P1p|7|4|0
P1p|7|5|0
P1p|7|6|0
P1p|7|7|0
P1p|8|0|3774023/88200*ca*cf + -40/9*cf*nf + -382541/14700*cf^2 + -16*cf^2*z2
P1p|8|1|163/35*ca*cf + -8/3*cf*nf + 631/35*cf^2
P1p|8|2|8*cf^2
P1p|8|3|0
P1p|8|4|0
P1p|8|5|0
P1p|8|6|0
P1p|8|7|0
P1m|0|0|446/9*ca*cf + -8*ca*cf*z2 + -44/9*cf*nf + -36*cf^2 + 8*cf^2*z2
P1m|0|1|46/3*ca*cf + -4/3*cf*nf + -20*cf^2
P1m|0|2|4*ca*cf + -6*cf^2
P1m|0|3|0
P1m|0|4|0
P1m|0|5|0
P1m|0|6|0
P1m|0|7|0
P1m|1|0|-106/9*ca*cf + 4/9*cf*nf + 20*cf^2 + -8*cf^2*z2
P1m|1|1|22/3*ca*cf + -4/3*cf*nf + -4*cf^2
P1m|1|2|2*cf^2
P1m|1|3|0
P1m|1|4|0
P1m|1|5|0
P1m|1|6|0
P1m|1|7|0
P1m|2|0|214/9*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 12*cf^2 + 16*cf^2*z2
P1m|2|1|56/3*ca*cf + -8/3*cf*nf + -16*cf^2
P1m|2|2|8*ca*cf + -8*cf^2
P1m|2|3|0
P1m|2|4|0
P1m|2|5|0
P1m|2|6|0
P1m|2|7|0
P1m|3|0|134/3*ca*cf + -40/9*cf*nf + -268/9*cf^2 + -16*cf^2*z2
P1m|3|1|-8/3*cf*nf + 32*cf^2
P1m|3|2|8*cf^2
P1m|3|3|0
P1m|3|4|0
P1m|3|5|0
P1m|3|6|0
P1m|3|7|0
P1m|4|0|313/18*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 223/9*cf^2 + 16*cf^2*z2
P1m|4|1|70/3*ca*cf + -8/3*cf*nf + -62/3*cf^2
P1m|4|2|8*ca*cf + -8*cf^2
P1m|4|3|0
P1m|4|4|0
P1m|4|5|0
P1m|4|6|0
P1m|4|7|0
P1m|5|0|19519/450*ca*cf + -40/9*cf*nf + -6119/225*cf^2 + -16*cf^2*z2
P1m|5|1|26/15*ca*cf + -8/3*cf*nf + 134/5*cf^2
P1m|5|2|8*cf^2
P1m|5|3|0
P1m|5|4|0
P1m|5|5|0
P1m|5|6|0
P1m|5|7|0
P1m|6|0|3803/225*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 5794/225*cf^2 + 16*cf^2*z2
P1m|6|1|364/15*ca*cf + -8/3*cf*nf + -108/5*cf^2
P1m|6|2|8*ca*cf + -8*cf^2
P1m|6|3|0
P1m|6|4|0
P1m|6|5|0
P1m|6|6|0
P1m|6|7|0
P1m|7|0|158527/3675*ca*cf + -40/9*cf*nf + -294562/11025*cf^2 + -16*cf^2*z2
P1m|7|1|244/105*ca*cf + -8/3*cf*nf + 876/35*cf^2
P1m|7|2|8*cf^2
P1m|7|3|0
P1m|7|4|0
P1m|7|5|0
P1m|7|6|0
P1m|7|7|0
P1m|8|0|1478777/88200*ca*cf + -16*ca*cf*z2 + -40/9*cf*nf + 382541/14700*cf^2 + 16*cf^2*z2
P1m|8|1|2591/105*ca*cf + -8/3*cf*nf + -2311/105*cf^2
P1m|8|2|8*ca*cf + -8*cf^2
P1m|8|3|0
P1m|8|4|0
P1m|8|5|0
P1m|8|6|0
P1m|8|7|0
P2p|0|0|-2474/27*ca*cf*nf + 8*ca*cf*nf*z2 + -16*ca*cf*nf*z3 + 532/9*ca*cf^2 + 1304/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + 808/3*ca*cf^2*z3 + 9737/27*ca^2*cf + -112*ca^2*cf*z2 + 162/5*ca^2*cf*z2^2 + -72*ca^2*cf*z3 + 32/9*cf*nf^2 + -325/9*cf^2*nf + 160/9*cf^2*nf*z2 + 32/3*cf^2*nf*z3 + -62*cf^3 + -308*cf^3*z2 + 648/5*cf^3*z2^2 + -192*cf^3*z3
P2p|0|1|-1268/27*ca*cf*nf + 8*ca*cf*nf*z2 + 370/9*ca*cf^2 + 216*ca*cf^2*z2 + 48*ca*cf^2*z3 + 3934/27*ca^2*cf + -92*ca^2*cf*z2 + 88/27*cf*nf^2 + -88/9*cf^2*nf + -30*cf^3 + -192*cf^3*z2 + -96*cf^3*z3
P2p|0|2|-44/9*ca*cf*nf + 472/9*ca*cf^2 + 96*ca*cf^2*z2 + 121/9*ca^2*cf + -30*ca^2*cf*z2 + 4/9*cf*nf^2 + -64/9*cf^2*nf + 4*cf^3 + -104*cf^3*z2
P2p|0|3|22/3*ca*cf^2 + -4/3*cf^2*nf + -4*cf^3
P2p|0|4|2/3*cf^3
P2p|0|5|0
P2p|0|6|0
P2p|0|7|0
P2p|1|0|634/9*ca*cf*nf + 40/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 2044/9*ca*cf^2 + -2504/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + -1496/3*ca*cf^2*z3 + -7031/27*ca^2*cf + 128/9*ca^2*cf*z2 + 302/5*ca^2*cf*z2^2 + 216*ca^2*cf*z3 + -112/27*cf*nf^2 + -325/9*cf^2*nf + 32/9*cf^2*nf*z2 + 128/3*cf^2*nf*z3 + -46*cf^3 + 364*cf^3*z2 + 88/5*cf^3*z2^2 + 192*cf^3*z3
P2p|1|1|-620/27*ca*cf*nf + 8/3*ca*cf*nf*z2 + -5662/9*ca*cf^2 + -680/3*ca*cf^2*z2 + -336*ca*cf^2*z3 + 6874/27*ca^2*cf + 100/3*ca^2*cf*z2 + 112*ca^2*cf*z3 + -8/27*cf*nf^2 + 232/9*cf^2*nf + 32/3*cf^2*nf*z2 + 386*cf^3 + 192*cf^3*z2 + 224*cf^3*z3
P2p|1|2|-100/9*ca*cf*nf + -40*ca*cf^2 + -96*ca*cf^2*z2 + 115/3*ca^2*cf + 14*ca^2*cf*z2 + 4/9*cf*nf^2 + 16*cf^2*nf + -52*cf^3 + 104*cf^3*z2
P2p|1|3|-16/9*ca*cf*nf + -14/9*ca*cf^2 + 40/9*ca^2*cf + 20/9*cf^2*nf + -4*cf^3
P2p|1|4|4*ca*cf^2 + -1*ca^2*cf + -10/3*cf^3
P2p|1|5|0
P2p|1|6|0
P2p|1|7|0
P2p|2|0|-44/27*ca*cf*nf + 16/3*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 3218/3*ca*cf^2 + -2912/9*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 1256/3*ca*cf^2*z3 + -231*ca^2*cf + -16/3*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -96*ca^2*cf*z3 + -16/27*cf*nf^2 + -250/3*cf^2*nf + 224/9*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -775*cf^3 + 240*cf^3*z2 + 704/5*cf^3*z2^2 + -336*cf^3*z3
P2p|2|1|-1690/27*ca*cf*nf + 16*ca*cf*nf*z2 + -216*ca*cf^2 + 464*ca*cf^2*z2 + 192*ca*cf^2*z3 + 5993/27*ca^2*cf + -184*ca^2*cf*z2 + 80/27*cf*nf^2 + 36*cf^2*nf + -88*cf^3 + -416*cf^3*z2 + -384*cf^3*z3
P2p|2|2|-58/9*ca*cf*nf + 2386/9*ca*cf^2 + 144*ca*cf^2*z2 + -251/18*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -160/9*cf^2*nf + -204*cf^3 + -224*cf^3*z2
P2p|2|3|64/3*ca*cf^2 + -16/3*cf^2*nf
P2p|2|4|16/3*cf^3
P2p|2|5|0
P2p|2|6|0
P2p|2|7|0
P2p|3|0|-4/81*ca*cf*nf + 16*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 55646/27*ca*cf^2 + -656*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -6472/3*ca*cf^2*z3 + -38927/81*ca^2*cf + 188/9*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 720*ca^2*cf*z3 + -16/27*cf*nf^2 + -8638/81*cf^2*nf + 32/9*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -42469/27*cf^3 + 7840/9*cf^3*z2 + -416/5*cf^3*z2^2 + 1552*cf^3*z3
P2p|3|1|-2858/27*ca*cf*nf + 16/3*ca*cf*nf*z2 + -54908/27*ca*cf^2 + -1216*ca*cf^2*z2 + -736*ca*cf^2*z3 + 24035/27*ca^2*cf + 216*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 68*cf^2*nf + 64/3*cf^2*nf*z2 + 44104/27*cf^3 + 3520/3*cf^3*z2 + 448*cf^3*z3
P2p|3|2|-226/9*ca*cf*nf + 1354/9*ca*cf^2 + -272*ca*cf^2*z2 + 1201/18*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 16*cf^2*nf + -276*cf^3 + 224*cf^3*z2
P2p|3|3|-32/9*ca*cf*nf + 784/9*ca*cf^2 + -16/9*ca^2*cf + 16/9*cf^2*nf + -928/9*cf^3
P2p|3|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2p|3|5|0
P2p|3|6|0
P2p|3|7|0
P2p|4|0|-2713/108*ca*cf*nf + 104/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 833737/648*ca*cf^2 + 4490/9*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 1760/3*ca*cf^2*z3 + -222287/648*ca^2*cf + -718/3*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -124*ca^2*cf*z3 + -16/27*cf*nf^2 + -763/18*cf^2*nf + 112/9*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -514123/648*cf^3 + -3760/9*cf^3*z2 + 704/5*cf^3*z2^2 + -560*cf^3*z3
P2p|4|1|-293/6*ca*cf*nf + 16*ca*cf*nf*z2 + 10355/27*ca*cf^2 + 2512/3*ca*cf^2*z2 + 192*ca*cf^2*z3 + 4742/27*ca^2*cf + -296*ca^2*cf*z2 + 80/27*cf*nf^2 + -430/27*cf^2*nf + -18022/27*cf^3 + -2368/3*cf^3*z2 + -384*cf^3*z3
P2p|4|2|-23/9*ca*cf*nf + 544/9*ca*cf^2 + 144*ca*cf^2*z2 + 499/72*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -244/9*cf^2*nf + 757/6*cf^3 + -224*cf^3*z2
P2p|4|3|12*ca*cf^2 + -16/3*cf^2*nf + 28*cf^3
P2p|4|4|16/3*cf^3
P2p|4|5|0
P2p|4|6|0
P2p|4|7|0
P2p|5|0|-232627/40500*ca*cf*nf + 824/45*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 53900513/27000*ca*cf^2 + -13018/25*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -28928/15*ca*cf^2*z3 + -188508551/405000*ca^2*cf + -5479/225*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 3236/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -1858643/20250*cf^2*nf + -16/15*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -631637447/405000*cf^3 + 173516/225*cf^3*z2 + -416/5*cf^3*z2^2 + 6928/5*cf^3*z3
P2p|5|1|-4831/50*ca*cf*nf + 16/3*ca*cf*nf*z2 + -2551328/1125*ca*cf^2 + -15952/15*ca*cf^2*z2 + -736*ca*cf^2*z3 + 12417319/13500*ca^2*cf + 544/3*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 13126/225*cf^2*nf + 64/3*cf^2*nf*z2 + 6335993/3375*cf^3 + 3104/3*cf^3*z2 + 448*cf^3*z3
P2p|5|2|-127/5*ca*cf*nf + 21049/225*ca*cf^2 + -272*ca*cf^2*z2 + 49381/600*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 772/45*cf^2*nf + -102737/450*cf^3 + 224*cf^3*z2
P2p|5|3|-32/9*ca*cf*nf + 1064/15*ca*cf^2 + 76/45*ca^2*cf + 16/9*cf^2*nf + -3964/45*cf^3
P2p|5|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2p|5|5|0
P2p|5|6|0
P2p|5|7|0
P2p|6|0|-622511/20250*ca*cf*nf + 64/5*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 217828433/202500*ca*cf^2 + 120916/225*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 9304/15*ca*cf^2*z3 + -4471303/16875*ca^2*cf + -56452/225*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -648/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -336799/10125*cf^2*nf + 448/45*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -6572477/10125*cf^3 + -100048/225*cf^3*z2 + 704/5*cf^3*z2^2 + -3024/5*cf^3*z3
P2p|6|1|-30331/675*ca*cf*nf + 16*ca*cf*nf*z2 + 1208893/3375*ca*cf^2 + 912*ca*cf^2*z2 + 192*ca*cf^2*z3 + 389363/2250*ca^2*cf + -1592/5*ca^2*cf*z2 + 80/27*cf*nf^2 + -19192/675*cf^2*nf + -374924/675*cf^3 + -864*cf^3*z2 + -384*cf^3*z3
P2p|6|2|-16/9*ca*cf*nf + 941/15*ca*cf^2 + 144*ca*cf^2*z2 + 2081/450*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -1304/45*cf^2*nf + 29984/225*cf^3 + -224*cf^3*z2
P2p|6|3|152/15*ca*cf^2 + -16/3*cf^2*nf + 168/5*cf^3
P2p|6|4|16/3*cf^3
P2p|6|5|0
P2p|6|6|0
P2p|6|7|0
P2p|7|0|-40573081/6945750*ca*cf*nf + 6016/315*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 335024308309/162067500*ca*cf^2 + -379424/735*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -194312/105*ca*cf^2*z3 + -118742616803/243101250*ca^2*cf + -59828/2205*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 3112/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -313156169/3472875*cf^2*nf + -832/315*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -198384803438/121550625*cf^3 + 8504728/11025*cf^3*z2 + -416/5*cf^3*z2^2 + 46512/35*cf^3*z3
P2p|7|1|-3094843/33075*ca*cf*nf + 16/3*ca*cf*nf*z2 + -36756016/15435*ca*cf^2 + -106208/105*ca*cf^2*z2 + -736*ca*cf^2*z3 + 2175897847/2315250*ca^2*cf + 3560/21*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 1826024/33075*cf^2*nf + 64/3*cf^2*nf*z2 + 2307604514/1157625*cf^3 + 6912/7*cf^3*z2 + 448*cf^3*z3
P2p|7|2|-8032/315*ca*cf*nf + 1013903/11025*ca*cf^2 + -272*ca*cf^2*z2 + 1821353/22050*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 5528/315*cf^2*nf + -2513864/11025*cf^3 + 224*cf^3*z2
P2p|7|3|-32/9*ca*cf*nf + 2944/45*ca*cf^2 + 904/315*ca^2*cf + 16/9*cf^2*nf + -2904/35*cf^3
P2p|7|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2p|7|5|0
P2p|7|6|0
P2p|7|7|0
P2p|8|0|-3684070291/111132000*ca*cf*nf + 4204/315*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 15317186054731/15558480000*ca*cf^2 + 11734531/22050*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 66676/105*ca*cf^2*z3 + -112783656857/486202500*ca^2*cf + -5506927/22050*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -4622/35*ca^2*cf*z3 + -16/27*cf*nf^2 + -1636983209/55566000*cf^2*nf + 2792/315*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -1813329491189/3111696000*cf^3 + -536206/1225*cf^3*z2 + 704/5*cf^3*z2^2 + -21856/35*cf^3*z3
P2p|8|1|-422447/9800*ca*cf*nf + 16*ca*cf*nf*z2 + 6359882489/18522000*ca*cf^2 + 19840/21*ca*cf^2*z2 + 192*ca*cf^2*z3 + 46991067/274400*ca^2*cf + -11488/35*ca^2*cf*z2 + 80/27*cf*nf^2 + -83651/2450*cf^2*nf + -614501417/1234800*cf^3 + -18832/21*cf^3*z2 + -384*cf^3*z3
P2p|8|2|-181/126*ca*cf*nf + 29587/420*ca*cf^2 + 144*ca*cf^2*z2 + 102743/39200*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -9386/315*cf^2*nf + 11208607/88200*cf^3 + -224*cf^3*z2
P2p|8|3|326/35*ca*cf^2 + -16/3*cf^2*nf + 1262/35*cf^3
P2p|8|4|16/3*cf^3
P2p|8|5|0
P2p|8|6|0
P2p|8|7|0
P2m|0|0|-3938/27*ca*cf*nf + 232/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 1516/3*ca*cf^2 + -1736/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + -1496/3*ca*cf^2*z3 + 5333/27*ca^2*cf + -640/9*ca^2*cf*z2 + 302/5*ca^2*cf*z2^2 + 216*ca^2*cf*z3 + 32/9*cf*nf^2 + 217/3*cf^2*nf + -160/9*cf^2*nf*z2 + 128/3*cf^2*nf*z3 + -302*cf^3 + 204*cf^3*z2 + 88/5*cf^3*z2^2 + 192*cf^3*z3
P2m|0|1|-2252/27*ca*cf*nf + 8/3*ca*cf*nf*z2 + 1850/9*ca*cf^2 + -680/3*ca*cf^2*z2 + -336*ca*cf^2*z3 + 3442/27*ca^2*cf + 100/3*ca^2*cf*z2 + 112*ca^2*cf*z3 + 88/27*cf*nf^2 + 568/9*cf^2*nf + 32/3*cf^2*nf*z2 + -286*cf^3 + 192*cf^3*z2 + 224*cf^3*z3
P2m|0|2|-196/9*ca*cf*nf + -152/3*ca*cf^2 + -96*ca*cf^2*z2 + 81*ca^2*cf + 14*ca^2*cf*z2 + 4/9*cf*nf^2 + 80/3*cf^2*nf + -60*cf^3 + 104*cf^3*z2
P2m|0|3|-16/9*ca*cf*nf + -14/9*ca*cf^2 + 40/9*ca^2*cf + 20/9*cf^2*nf + -4*cf^3
P2m|0|4|4*ca*cf^2 + -1*ca^2*cf + -10/3*cf^3
P2m|0|5|0
P2m|0|6|0
P2m|0|7|0
P2m|1|0|898/9*ca*cf*nf + 8*ca*cf*nf*z2 + -16*ca*cf*nf*z3 + 2428/9*ca*cf^2 + 2936/9*ca*cf^2*z2 + -536/5*ca*cf^2*z2^2 + 808/3*ca*cf^2*z3 + -8579/27*ca^2*cf + -112*ca^2*cf*z2 + 162/5*ca^2*cf*z2^2 + -72*ca^2*cf*z3 + -112/27*cf*nf^2 + -853/9*cf^2*nf + -32/9*cf^2*nf*z2 + 32/3*cf^2*nf*z3 + 98*cf^3 + -340*cf^3*z2 + 648/5*cf^3*z2^2 + -192*cf^3*z3
P2m|1|1|-68/27*ca*cf*nf + 8*ca*cf*nf*z2 + 1930/9*ca*cf^2 + 216*ca*cf^2*z2 + 48*ca*cf^2*z3 + -626/27*ca^2*cf + -92*ca^2*cf*z2 + -8/27*cf*nf^2 + -136/9*cf^2*nf + -190*cf^3 + -192*cf^3*z2 + -96*cf^3*z3
P2m|1|2|-44/9*ca*cf*nf + -344/9*ca*cf^2 + 96*ca*cf^2*z2 + 121/9*ca^2*cf + -30*ca^2*cf*z2 + 4/9*cf*nf^2 + 32/9*cf^2*nf + 44*cf^3 + -104*cf^3*z2
P2m|1|3|22/3*ca*cf^2 + -4/3*cf^2*nf + -4*cf^3
P2m|1|4|2/3*cf^3
P2m|1|5|0
P2m|1|6|0
P2m|1|7|0
P2m|2|0|-1052/27*ca*cf*nf + 272/9*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + -94*ca*cf^2 + 752/9*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -2248/3*ca*cf^2*z3 + 715/3*ca^2*cf + -1988/9*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 272*ca^2*cf*z3 + -16/27*cf*nf^2 + -26/3*cf^2*nf + -224/9*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -319*cf^3 + 288*cf^3*z2 + -416/5*cf^3*z2^2 + 528*cf^3*z3
P2m|2|1|-1306/27*ca*cf*nf + 16/3*ca*cf*nf*z2 + -8948/9*ca*cf^2 + -832/3*ca*cf^2*z2 + -736*ca*cf^2*z3 + 9803/27*ca^2*cf + 8/3*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 68/9*cf^2*nf + 64/3*cf^2*nf*z2 + 904*cf^3 + 320*cf^3*z2 + 448*cf^3*z3
P2m|2|2|-242/9*ca*cf*nf + -1318/9*ca*cf^2 + -272*ca*cf^2*z2 + 875/6*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 208/9*cf^2*nf + -20*cf^3 + 224*cf^3*z2
P2m|2|3|-32/9*ca*cf*nf + -112/9*ca*cf^2 + 176/9*ca^2*cf + 16/9*cf^2*nf + -32/3*cf^3
P2m|2|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|2|5|0
P2m|2|6|0
P2m|2|7|0
P2m|3|0|-1340/27*ca*cf*nf + 176/9*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 16478/81*ca*cf^2 + 3104/9*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 2408/3*ca*cf^2*z3 + 4337/81*ca^2*cf + -592/3*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -160*ca^2*cf*z3 + -16/27*cf*nf^2 + -202/27*cf^2*nf + -32/9*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + 457/81*cf^3 + -2320/9*cf^3*z2 + 704/5*cf^3*z2^2 + -848*cf^3*z3
P2m|3|1|-206/9*ca*cf*nf + 16*ca*cf*nf*z2 + 23576/27*ca*cf^2 + 3952/3*ca*cf^2*z2 + 192*ca*cf^2*z3 + -31/27*ca^2*cf + -440*ca^2*cf*z2 + 80/27*cf*nf^2 + -2644/27*cf^2*nf + -16600/27*cf^3 + -3808/3*cf^3*z2 + -384*cf^3*z3
P2m|3|2|22/9*ca*cf*nf + 1570/9*ca*cf^2 + 144*ca*cf^2*z2 + -395/18*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -352/9*cf^2*nf + 92/3*cf^3 + -224*cf^3*z2
P2m|3|3|-16/3*cf^2*nf + 64*cf^3
P2m|3|4|16/3*cf^3
P2m|3|5|0
P2m|3|6|0
P2m|3|7|0
P2m|4|0|-3871/324*ca*cf*nf + 24*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 147991/72*ca*cf^2 + -810*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -4096/3*ca*cf^2*z3 + -324631/648*ca^2*cf + 449/9*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 468*ca^2*cf*z3 + -16/27*cf*nf^2 + -11135/162*cf^2*nf + -112/9*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -367037/216*cf^3 + 9388/9*cf^3*z2 + -416/5*cf^3*z2^2 + 976*cf^3*z3
P2m|4|1|-4045/54*ca*cf*nf + 16/3*ca*cf*nf*z2 + -75200/27*ca*cf^2 + -688*ca*cf^2*z2 + -736*ca*cf^2*z3 + 107027/108*ca^2*cf + 96*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 326/9*cf^2*nf + 64/3*cf^2*nf*z2 + 65029/27*cf^3 + 2080/3*cf^3*z2 + 448*cf^3*z3
P2m|4|2|-235/9*ca*cf*nf + 1921/9*ca*cf^2 + -272*ca*cf^2*z2 + 3463/72*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 20*cf^2*nf + -689/2*cf^3 + 224*cf^3*z2
P2m|4|3|-32/9*ca*cf*nf + 280/9*ca*cf^2 + 92/9*ca^2*cf + 16/9*cf^2*nf + -460/9*cf^3
P2m|4|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|4|5|0
P2m|4|6|0
P2m|4|7|0
P2m|5|0|-560069/13500*ca*cf*nf + 776/45*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 375950441/405000*ca*cf^2 + 15422/75*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 11104/15*ca*cf^2*z3 + -75177247/405000*ca^2*cf + -3978/25*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -748/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -137021/6750*cf^2*nf + 16/15*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -43969631/81000*cf^3 + -32048/225*cf^3*z2 + 704/5*cf^3*z2^2 + -3824/5*cf^3*z3
P2m|5|1|-39877/1350*ca*cf*nf + 16*ca*cf*nf*z2 + 1731943/3375*ca*cf^2 + 3536/3*ca*cf^2*z2 + 192*ca*cf^2*z3 + 111794/1125*ca^2*cf + -1992/5*ca^2*cf*z2 + 80/27*cf*nf^2 + -51182/675*cf^2*nf + -272014/675*cf^3 + -3392/3*cf^3*z2 + -384*cf^3*z3
P2m|5|2|1*ca*cf*nf + 9088/45*ca*cf^2 + 144*ca*cf^2*z2 + -40901/1800*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -1604/45*cf^2*nf + -11257/450*cf^3 + -224*cf^3*z2
P2m|5|3|52/15*ca*cf^2 + -16/3*cf^2*nf + 268/5*cf^3
P2m|5|4|16/3*cf^3
P2m|5|5|0
P2m|5|6|0
P2m|5|7|0
P2m|6|0|-165631/20250*ca*cf*nf + 1024/45*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 30418369/13500*ca*cf^2 + -63904/75*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -22328/15*ca*cf^2*z3 + -56197019/101250*ca^2*cf + 14396/225*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 2536/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -793679/10125*cf^2*nf + -448/45*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -93347534/50625*cf^3 + 241816/225*cf^3*z2 + -416/5*cf^3*z2^2 + 5328/5*cf^3*z3
P2m|6|1|-53851/675*ca*cf*nf + 16/3*ca*cf*nf*z2 + -346792/125*ca*cf^2 + -11552/15*ca*cf^2*z2 + -736*ca*cf^2*z3 + 6775297/6750*ca^2*cf + 344/3*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 27848/675*cf^2*nf + 64/3*cf^2*nf*z2 + 8055518/3375*cf^3 + 768*cf^3*z2 + 448*cf^3*z3
P2m|6|2|-1168/45*ca*cf*nf + 51599/225*ca*cf^2 + -272*ca*cf^2*z2 + 19817/450*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 872/45*cf^2*nf + -80456/225*cf^3 + 224*cf^3*z2
P2m|6|3|-32/9*ca*cf*nf + 1792/45*ca*cf^2 + 376/45*ca^2*cf + 16/9*cf^2*nf + -296/5*cf^3
P2m|6|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|6|5|0
P2m|6|6|0
P2m|6|7|0
P2m|7|0|-278322761/6945750*ca*cf*nf + 576/35*ca*cf*nf*z2 + -32*ca*cf*nf*z3 + 479354574113/486202500*ca*cf^2 + 2211988/11025*ca*cf^2*z2 + -512/5*ca*cf^2*z2^2 + 75496/105*ca*cf^2*z3 + -940636339/4501875*ca^2*cf + -1736836/11025*ca^2*cf*z2 + 224/5*ca^2*cf*z2^2 + -5112/35*ca^2*cf*z3 + -16/27*cf*nf^2 + -75406489/3472875*cf^2*nf + 832/315*cf^2*nf*z2 + 64/3*cf^2*nf*z3 + -2856885481/4862025*cf^3 + -1551184/11025*cf^3*z2 + 704/5*cf^3*z2^2 + -25776/35*cf^3*z3
P2m|7|1|-1062043/33075*ca*cf*nf + 16*ca*cf*nf*z2 + 503214979/1157625*ca*cf^2 + 7920/7*ca*cf^2*z2 + 192*ca*cf^2*z3 + 6336763/51450*ca^2*cf + -13448/35*ca^2*cf*z2 + 80/27*cf*nf^2 + -2239576/33075*cf^2*nf + -86148164/231525*cf^3 + -7584/7*cf^3*z2 + -384*cf^3*z3
P2m|7|2|32/63*ca*cf*nf + 4111/21*ca*cf^2 + 144*ca*cf^2*z2 + -454303/22050*ca^2*cf + -48*ca^2*cf*z2 + 8/9*cf*nf^2 + -10856/315*cf^2*nf + -251296/11025*cf^3 + -224*cf^3*z2
P2m|7|3|488/105*ca*cf^2 + -16/3*cf^2*nf + 1752/35*cf^3
P2m|7|4|16/3*cf^3
P2m|7|5|0
P2m|7|6|0
P2m|7|7|0
P2m|8|0|-83204159/12348000*ca*cf*nf + 2332/105*ca*cf*nf*z2 + -64*ca*cf*nf*z3 + 36098273615429/15558480000*ca*cf^2 + -747535/882*ca*cf^2*z2 + -592/5*ca*cf^2*z2^2 + -161972/105*ca*cf^2*z3 + -23204004923/40516875*ca^2*cf + 12445/196*ca^2*cf*z2 + 544/5*ca^2*cf*z2^2 + 2622/5*ca^2*cf*z3 + -16/27*cf*nf^2 + -1524072023/18522000*cf^2*nf + -2792/315*cf^2*nf*z2 + 256/3*cf^2*nf*z3 + -29423779093309/15558480000*cf^3 + 3927691/3675*cf^3*z2 + -416/5*cf^3*z2^2 + 38672/35*cf^3*z3
P2m|8|1|-21665269/264600*ca*cf*nf + 16/3*ca*cf*nf*z2 + -10177154819/3704400*ca*cf^2 + -28216/35*ca*cf^2*z2 + -736*ca*cf^2*z3 + 18567326621/18522000*ca^2*cf + 860/7*ca^2*cf*z2 + 256*ca^2*cf*z3 + 80/27*cf*nf^2 + 2871023/66150*cf^2*nf + 64/3*cf^2*nf*z2 + 43692073519/18522000*cf^3 + 16816/21*cf^3*z2 + 448*cf^3*z3
P2m|8|2|-16309/630*ca*cf*nf + 5005291/22050*ca*cf^2 + -272*ca*cf^2*z2 + 1756827/39200*ca^2*cf + 48*ca^2*cf*z2 + 8/9*cf*nf^2 + 2006/105*cf^2*nf + -31293937/88200*cf^3 + 224*cf^3*z2
P2m|8|3|-32/9*ca*cf*nf + 1964/45*ca*cf^2 + 2374/315*ca^2*cf + 16/9*cf^2*nf + -19766/315*cf^3
P2m|8|4|40/3*ca*cf^2 + -8/3*ca^2*cf + -32/3*cf^3
P2m|8|5|0
P2m|8|6|0
P2m|8|7|0
P3p|0|0|15167/162*ca*cf*nf^2 + -104/3*ca*cf*nf^2*z2 + 512/9*ca*cf*nf^2*z3 + -184/9*ca*cf*nf^2*z4 + -40411/27*ca*cf^2*nf + -68888/81*ca*cf^2*nf*z2 + -640/3*ca*cf^2*nf*z2*z3 + -21088/27*ca*cf^2*nf*z3 + 1552/9*ca*cf^2*nf*z4 + 88/3*ca*cf^2*nf*z5 + -3946/3*ca*cf^3 + 132452/3*ca*cf^3*z2 + -52816/3*ca*cf^3*z2*z3 + -6668*ca*cf^3*z3 + -1928*ca*cf^3*z3^2 + -60526/3*ca*cf^3*z4 + -4036*ca*cf^3*z5 + -39158*ca*cf^3*z6 + -202565/162*ca^2*cf*nf + 6044/9*ca^2*cf*nf*z2 + 352/3*ca^2*cf*nf*z2*z3 + -256*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + -556/9*ca^2*cf*nf*z4 + 1592/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + 235550/81*ca^2*cf^2 + -4065824/81*ca^2*cf^2*z2 + 49696/3*ca^2*cf^2*z2*z3 + 209900/27*ca^2*cf^2*z3 + 540*ca^2*cf^2*z3^2 + 192520/9*ca^2*cf^2*z4 + 7916/3*ca^2*cf^2*z5 + 101669/3*ca^2*cf^2*z6 + 283147/81*ca^3*cf + 127100/9*ca^3*cf*z2 + -15080/3*ca^3*cf*z2*z3 + -45800/27*ca^3*cf*z3 + 32/3*ca^3*cf*z3^2 + -54571/9*ca^3*cf*z4 + -1034*ca^3*cf*z5 + -18559/2*ca^3*cf*z6 + -64/81*cf*nf^3 + 32/27*cf*nf^3*z3 + 9868/81*cf^2*nf^2 + 1120/81*cf^2*nf^2*z2 + -928/27*cf^2*nf^2*z3 + 256/9*cf^2*nf^2*z4 + 2410/9*cf^3*nf + 5032/3*cf^3*nf*z2 + 256/3*cf^3*nf*z2*z3 + 1120*cf^3*nf*z3 + -1928/3*cf^3*nf*z4 + -304/3*cf^3*nf*z5 + -142/3*cf^4 + -37388/3*cf^4*z2 + 5920*cf^4*z2*z3 + -3056/3*cf^4*z3 + 1984*cf^4*z3^2 + 10012*cf^4*z4 + 6920/3*cf^4*z5 + 42376/3*cf^4*z6 + -64*dFA + -71488/3*dFA*z2 + 9664*dFA*z2*z3 + -3040*dFA*z3 + 800*dFA*z3^2 + 11200*dFA*z4 + 2160*dFA*z5 + 13404*dFA*z6 + 128*nf*dFF + 5440/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 3968/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + -672*nf*dFF*z4 + -1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3p|0|1|7561/81*ca*cf*nf^2 + -304/9*ca*cf*nf^2*z2 + 32/3*ca*cf*nf^2*z3 + -90538/81*ca*cf^2*nf + -9584/9*ca*cf^2*nf*z2 + -1328/3*ca*cf^2*nf*z3 + -1448/3*ca*cf^2*nf*z4 + -2761/3*ca*cf^3 + 47312/3*ca*cf^3*z2 + -13248*ca*cf^3*z2*z3 + -12448/3*ca*cf^3*z3 + -16976*ca*cf^3*z4 + -960*ca*cf^3*z5 + -64481/81*ca^2*cf*nf + 6104/9*ca^2*cf*nf*z2 + -32/3*ca^2*cf*nf*z3 + 56*ca^2*cf*nf*z4 + 254225/81*ca^2*cf^2 + -149132/9*ca^2*cf^2*z2 + 11232*ca^2*cf^2*z2*z3 + 8984/3*ca^2*cf^2*z3 + 40388/3*ca^2*cf^2*z4 + -240*ca^2*cf^2*z5 + 146482/81*ca^3*cf + 37580/9*ca^3*cf*z2 + -3280*ca^3*cf*z2*z3 + -264*ca^3*cf*z3 + -3368*ca^3*cf*z4 + -64/27*cf*nf^3 + 7736/81*cf^2*nf^2 + 64/9*cf^2*nf^2*z2 + 500/3*cf^3*nf + 3592/3*cf^3*nf*z2 + 2080/3*cf^3*nf*z3 + 304*cf^3*nf*z4 + -130*cf^4 + -6200*cf^4*z2 + 6144*cf^4*z2*z3 + -944*cf^4*z3 + 8624*cf^4*z4 + 1920*cf^4*z5 + -9984*dFA*z2 + 6144*dFA*z2*z3 + 5760*dFA*z4
P3p|0|2|644/27*ca*cf*nf^2 + -16/3*ca*cf*nf^2*z2 + -32968/81*ca*cf^2*nf + -4928/9*ca*cf^2*nf*z2 + -64*ca*cf^2*nf*z3 + 98*ca*cf^3 + 3032/3*ca*cf^3*z2 + 416/3*ca*cf^3*z3 + -7972*ca*cf^3*z4 + -1390/9*ca^2*cf*nf + 620/3*ca^2*cf*nf*z2 + 114740/81*ca^2*cf^2 + -12404/9*ca^2*cf^2*z2 + 32*ca^2*cf^2*z3 + 4812*ca^2*cf^2*z4 + 25003/81*ca^3*cf + 866/3*ca^3*cf*z2 + -1040*ca^3*cf*z4 + -88/81*cf*nf^3 + 2144/81*cf^2*nf^2 + 16/9*cf^2*nf^2*z2 + -170/3*cf^3*nf + 1840/3*cf^3*nf*z2 + 256/3*cf^3*nf*z3 + -112*cf^4 + -1528*cf^4*z2 + -256*cf^4*z3 + 5320*cf^4*z4 + -2112*dFA*z2 + 1920*dFA*z4
P3p|0|3|44/27*ca*cf*nf^2 + -2092/27*ca*cf^2*nf + -48*ca*cf^2*nf*z2 + 10/3*ca*cf^3 + 240*ca*cf^3*z2 + 48*ca*cf^3*z3 + -242/27*ca^2*cf*nf + 16*ca^2*cf*nf*z2 + 6530/27*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 1331/81*ca^3*cf + 320/3*ca^3*cf*z2 + -8/81*cf*nf^3 + 152/27*cf^2*nf^2 + -16/3*cf^3*nf + 64*cf^3*nf*z2 + -106/3*cf^4 + -64*cf^4*z2 + -320/3*cf^4*z3 + -256*dFA*z2
P3p|0|4|-44/9*ca*cf^2*nf + 170/9*ca*cf^3 + 168*ca*cf^3*z2 + 121/9*ca^2*cf^2 + -140*ca^2*cf^2*z2 + 38*ca^3*cf*z2 + 4/9*cf^2*nf^2 + -20/9*cf^3*nf + 16/3*cf^4 + -248/3*cf^4*z2 + -48*dFA*z2
P3p|0|5|22/9*ca*cf^3 + -4/9*cf^3*nf + -4/3*cf^4
P3p|0|6|1/9*cf^4
P3p|0|7|0
P3p|1|0|-4601/162*ca*cf*nf^2 + 2152/81*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -200/9*ca*cf*nf^2*z4 + 70949/27*ca*cf^2*nf + 239360/81*ca*cf^2*nf*z2 + 800/3*ca*cf^2*nf*z2*z3 + 3344/27*ca*cf^2*nf*z3 + 992/3*ca*cf^2*nf*z4 + -1384/3*ca*cf^2*nf*z5 + 36146/3*ca*cf^3 + 88600/3*ca*cf^3*z2 + 43648/3*ca*cf^3*z2*z3 + 89632/3*ca*cf^3*z3 + 6152*ca*cf^3*z3^2 + 13304*ca*cf^3*z4 + -28732*ca*cf^3*z5 + 61082/3*ca*cf^3*z6 + 5675/18*ca^2*cf*nf + -63752/81*ca^2*cf*nf*z2 + -32*ca^2*cf*nf*z2*z3 + -4636/9*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + -218/3*ca^2*cf*nf*z4 + 3880/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + -312550/81*ca^2*cf^2 + -1800256/81*ca^2*cf^2*z2 + -31568/3*ca^2*cf^2*z2*z3 + -818020/27*ca^2*cf^2*z3 + -4284*ca^2*cf^2*z3^2 + -19280/3*ca^2*cf^2*z4 + 86812/3*ca^2*cf^2*z5 + -34277/3*ca^2*cf^2*z6 + -185713/81*ca^3*cf + 424012/81*ca^3*cf*z2 + 6832/3*ca^3*cf*z2*z3 + 259792/27*ca^3*cf*z3 + 3160/3*ca^3*cf*z3^2 + 17123/9*ca^3*cf*z4 + -91498/9*ca^3*cf*z5 + 37009/18*ca^3*cf*z6 + 32/81*cf*nf^3 + 32/27*cf*nf^3*z3 + -13172/81*cf^2*nf^2 + -3808/81*cf^2*nf^2*z2 + -544/27*cf^2*nf^2*z3 + 32*cf^2*nf^2*z4 + -21542/9*cf^3*nf + -7528/3*cf^3*nf*z2 + -832/3*cf^3*nf*z2*z3 + 3424/3*cf^3*nf*z3 + -536*cf^3*nf*z4 + -208*cf^3*nf*z5 + -18814/3*cf^4 + -38596/3*cf^4*z2 + -6656*cf^4*z2*z3 + -10568*cf^4*z3 + -3008*cf^4*z3^2 + -11400*cf^4*z4 + 13704*cf^4*z5 + -8888*cf^4*z6 + -13952/3*dFA + 1120/3*dFA*z2 + 4224*dFA*z2*z3 + -44480/3*dFA*z3 + 160*dFA*z3^2 + -10064/3*dFA*z4 + 59216/3*dFA*z5 + -8812/3*dFA*z6 + 512*nf*dFF + -256/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 8512/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + -1856/3*nf*dFF*z4 + 1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3p|1|1|-463/9*ca*cf*nf^2 + -112/27*ca*cf*nf^2*z2 + 128/9*ca*cf*nf^2*z3 + 97846/81*ca*cf^2*nf + 13808/27*ca*cf^2*nf*z2 + 9200/9*ca*cf^2*nf*z3 + 224*ca*cf^2*nf*z4 + 11093*ca*cf^3 + 12424/3*ca*cf^3*z2 + 13088*ca*cf^3*z2*z3 + -27928/3*ca*cf^3*z3 + 31916/3*ca*cf^3*z4 + -4112*ca*cf^3*z5 + -10811/27*ca^2*cf*nf + -928/27*ca^2*cf*nf*z2 + -3544/9*ca^2*cf*nf*z3 + -1120/9*ca^2*cf*nf*z4 + -1020287/81*ca^2*cf^2 + -107404/27*ca^2*cf^2*z2 + -7536*ca^2*cf^2*z2*z3 + 33704/9*ca^2*cf^2*z3 + -2712*ca^2*cf^2*z4 + 4096*ca^2*cf^2*z5 + 316546/81*ca^3*cf + 9596/27*ca^3*cf*z2 + 1456*ca^3*cf*z2*z3 + -2320/9*ca^3*cf*z3 + -586/3*ca^3*cf*z4 + -3580/3*ca^3*cf*z5 + 224/81*cf*nf^3 + 3064/81*cf^2*nf^2 + -256/27*cf^2*nf^2*z2 + -64/9*cf^2*nf^2*z3 + -2060/3*cf^3*nf + -632/3*cf^3*nf*z2 + -1952/3*cf^3*nf*z3 + -416*cf^3*nf*z4 + -9718/3*cf^4 + 776/3*cf^4*z2 + -7168*cf^4*z2*z3 + 5152*cf^4*z3 + -21688/3*cf^4*z4 + 1760*cf^4*z5 + 736*dFA + 768*dFA*z2 + -384*dFA*z2*z3 + 3904*dFA*z3 + 5584*dFA*z4 + -4000*dFA*z5 + 4288/3*nf*dFF + 1024/3*nf*dFF*z2 + -640*nf*dFF*z3 + 1024/3*nf*dFF*z4
P3p|1|2|100/81*ca*cf*nf^2 + -16/9*ca*cf*nf^2*z2 + -2404/9*ca*cf^2*nf + 688/3*ca*cf^2*nf*z2 + 704/3*ca*cf^2*nf*z3 + -2138/3*ca*cf^3 + 2768/3*ca*cf^3*z2 + -6304/3*ca*cf^3*z3 + 4868*ca*cf^3*z4 + 1978/81*ca^2*cf*nf + -4/9*ca^2*cf*nf*z2 + -304/3*ca^2*cf*nf*z3 + -340/9*ca^2*cf^2 + -1044*ca^2*cf^2*z2 + 4960/3*ca^2*cf^2*z3 + -2172*ca^2*cf^2*z4 + 7229/81*ca^3*cf + 1106/9*ca^3*cf*z2 + -1136/3*ca^3*cf*z3 + 1388/3*ca^3*cf*z4 + 8/81*cf*nf^3 + 32/9*cf^2*nf^2 + -16/3*cf^2*nf^2*z2 + 1262/3*cf^3*nf + -848/3*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 432*cf^4 + 344*cf^4*z2 + 768*cf^4*z3 + -3592*cf^4*z4 + -192*dFA + 128*dFA*z2 + -640*dFA*z4
P3p|1|3|308/81*ca*cf*nf^2 + -340/81*ca*cf^2*nf + 368/9*ca*cf^2*nf*z2 + -6226/9*ca*cf^3 + -432*ca*cf^3*z2 + -2096/3*ca*cf^3*z3 + -1318/81*ca^2*cf*nf + -16/9*ca^2*cf*nf*z2 + 47198/81*ca^2*cf^2 + 2776/9*ca^2*cf^2*z2 + 1280/3*ca^2*cf^2*z3 + -8801/81*ca^3*cf + -992/9*ca^3*cf*z2 + -256/3*ca^3*cf*z3 + -8/81*cf*nf^3 + -472/81*cf^2*nf^2 + 352/9*cf^3*nf + -128/3*cf^3*nf*z2 + 98*cf^4 + 256*cf^4*z2 + 1088/3*cf^4*z3 + 64/3*dFA
P3p|1|4|4/9*ca*cf*nf^2 + -44/9*ca*cf^2*nf + -862/9*ca*cf^3 + -656/3*ca*cf^3*z2 + -2/3*ca^2*cf*nf + 95*ca^2*cf^2 + 132*ca^2*cf^2*z2 + -24*ca^3*cf + -30*ca^3*cf*z2 + -4/9*cf^2*nf^2 + 52/9*cf^3*nf + 32*cf^4 + 376/3*cf^4*z2 + -32/3*dFA + 16*dFA*z2
P3p|1|5|-32/15*ca*cf^2*nf + -586/45*ca*cf^3 + 8/15*ca^2*cf*nf + 104/15*ca^2*cf^2 + -8/15*ca^3*cf + 76/45*cf^3*nf + 92/15*cf^4
P3p|1|6|44/45*ca*cf^3 + -8/9*ca^2*cf^2 + 4/15*ca^3*cf + -19/45*cf^4
P3p|1|7|0
P3p|2|0|-7363/81*ca*cf*nf^2 + 184/27*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -496618/81*ca*cf^2*nf + 18080/81*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -176/27*ca*cf^2*nf*z3 + -5692/9*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + 640411/6*ca*cf^3 + -310180/3*ca*cf^3*z2 + -56512/3*ca*cf^3*z2*z3 + -35164/3*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + 86476/3*ca*cf^3*z4 + -4248*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 280259/162*ca^2*cf*nf + 5032/27*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -6740/9*ca^2*cf*nf*z3 + -490/9*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + -28408423/216*ca^2*cf^2 + 6649271/81*ca^2*cf^2*z2 + 44032/3*ca^2*cf^2*z2*z3 + -88730/27*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + -376528/9*ca^2*cf^2*z4 + 3784*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + 7007833/162*ca^3*cf + -628907/27*ca^3*cf*z2 + -4320*ca^3*cf*z2*z3 + 86075/27*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + 319087/18*ca^3*cf*z4 + -16372/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 16516/81*cf^2*nf^2 + -2752/81*cf^2*nf^2*z2 + -1184/27*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 40727/9*cf^3*nf + 224/3*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 928/3*cf^3*nf*z3 + 376/3*cf^3*nf*z4 + -64*cf^3*nf*z5 + -40211/3*cf^4 + 43576*cf^4*z2 + 9088*cf^4*z2*z3 + 58232/3*cf^4*z3 + 6048*cf^4*z3^2 + 1064/3*cf^4*z4 + 2320*cf^4*z5 + 37144*cf^4*z6 + -204140/3*dFA + 135896/3*dFA*z2 + 11008*dFA*z2*z3 + -4624/3*dFA*z3 + 512*dFA*z3^2 + -135308/3*dFA*z4 + 18080/3*dFA*z5 + 87488/3*dFA*z6 + 4936*nf*dFF + -9472/3*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -2112*nf*dFF*z3 + -12448/3*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|2|1|4468/81*ca*cf*nf^2 + -112/3*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + 1774*ca*cf^2*nf + 1696/9*ca*cf^2*nf*z2 + -1088*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -13949/3*ca*cf^3 + 118648/3*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + -11648*ca*cf^3*z3 + -77144/3*ca*cf^3*z4 + -320*ca*cf^3*z5 + -64547/81*ca^2*cf*nf + 3992/9*ca^2*cf*nf*z2 + -296/9*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 601523/36*ca^2*cf^2 + -336308/9*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + 3052*ca^2*cf^2*z3 + 60700/3*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + -544492/81*ca^3*cf + 82016/9*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 8506/9*ca^3*cf*z3 + -16490/3*ca^3*cf*z4 + 32/81*cf*nf^3 + -308/9*cf^2*nf^2 + 64/9*cf^2*nf^2*z2 + -800/3*cf^3*nf + -288*cf^3*nf*z2 + 4640/3*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + -46900/3*cf^4 + -24824/3*cf^4*z2 + 15360*cf^4*z2*z3 + 22928/3*cf^4*z3 + 13600*cf^4*z4 + 3200*cf^4*z5 + 20104/3*dFA + -25240/3*dFA*z2 + 18432*dFA*z2*z3 + 5056/3*dFA*z3 + 19376*dFA*z4 + 2144/3*nf*dFF + 5824/3*nf*dFF*z2 + -7168/3*nf*dFF*z3
P3p|2|2|974/27*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -48589/81*ca*cf^2*nf + -7576/9*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + -19994/3*ca*cf^3 + -16640*ca*cf^3*z2 + 3104/3*ca*cf^3*z3 + -16272*ca*cf^3*z4 + -8413/54*ca^2*cf*nf + 3400/9*ca^2*cf*nf*z2 + 1413431/324*ca^2*cf^2 + 115706/9*ca^2*cf^2*z2 + 80*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 164255/324*ca^3*cf + -39254/9*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + -1120/81*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + 720*cf^3*nf + 3008/3*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + 839*cf^4 + 20504/3*cf^4*z2 + -1856*cf^4*z3 + 10304*cf^4*z4 + -14640*dFA + 22696/3*dFA*z2 + 5760*dFA*z4 + 1104*nf*dFF + 2624/3*nf*dFF*z2
P3p|2|3|16/9*ca*cf*nf^2 + -8008/27*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 8804/9*ca*cf^3 + 80/3*ca*cf^3*z2 + 384*ca*cf^3*z3 + 496/27*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 12908/27*ca^2*cf^2 + -568/3*ca^2*cf^2*z2 + -1643/81*ca^3*cf + 160/3*ca^3*cf*z2 + -16/81*cf*nf^3 + 320/27*cf^2*nf^2 + 1816/9*cf^3*nf + 128*cf^3*nf*z2 + -2308*cf^4 + -1088/3*cf^4*z2 + -2560/3*cf^4*z3 + -832*dFA*z2
P3p|2|4|-40/3*ca*cf^2*nf + 2896/9*ca*cf^3 + 464*ca*cf^3*z2 + -106/9*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -160/9*cf^3*nf + -280*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|2|5|128/9*ca*cf^3 + -32/9*cf^3*nf
P3p|2|6|16/9*cf^4
P3p|2|7|0
P3p|3|0|32225/729*ca*cf*nf^2 + 3800/81*ca*cf*nf^2*z2 + 3136/27*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + -1788452/729*ca*cf^2*nf + 6328*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 47840/9*ca*cf^2*nf*z3 + 4604/3*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 86725037/1458*ca*cf^3 + 3127552/81*ca*cf^3*z2 + 190144/3*ca*cf^3*z2*z3 + -1510676/27*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 1938316/9*ca*cf^3*z4 + 10024*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + 1911973/4374*ca^2*cf*nf + -114460/81*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -231356/81*ca^2*cf*nf*z3 + -20882/27*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -4626193/648*ca^2*cf^2 + -584555/27*ca^2*cf^2*z2 + -129376/3*ca^2*cf^2*z2*z3 + 163190/9*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -1405892/9*ca^2*cf^2*z4 + 51592/3*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + -34027717/8748*ca^3*cf + 1017158/243*ca^3*cf*z2 + 8656*ca^3*cf*z2*z3 + -5803/3*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 2240111/54*ca^3*cf*z4 + -73564/9*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -12196/729*cf^2*nf^2 + -3296/27*cf^2*nf^2*z2 + -1120/9*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + 360293/243*cf^3*nf + -476144/81*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -53920/27*cf^3*nf*z3 + -6808/9*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -42099527/729*cf^4 + -216512/9*cf^4*z2 + -82688/3*cf^4*z2*z3 + 1227320/27*cf^4*z3 + -7840*cf^4*z3^2 + -119112*cf^4*z4 + -59408/3*cf^4*z5 + -25976/3*cf^4*z6 + 6175730/729*dFA + -1129600/81*dFA*z2 + 12928*dFA*z2*z3 + 166144/3*dFA*z3 + 128*dFA*z3^2 + -239276/9*dFA*z4 + -72736/3*dFA*z5 + -1984*dFA*z6 + 5762200/729*nf*dFF + -76480/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -79552/27*nf*dFF*z3 + 29408/9*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3p|3|1|23564/243*ca*cf*nf^2 + -16/3*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 966838/243*ca*cf^2*nf + 13184/3*ca*cf^2*nf*z2 + 20704/9*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + -7666025/243*ca*cf^3 + 126880/9*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 443008/9*ca*cf^3*z3 + 60336*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -1823459/729*ca^2*cf*nf + -52048/81*ca^2*cf*nf*z2 + -28648/27*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + 1178959/36*ca^2*cf^2 + -99712/9*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -383836/9*ca^2*cf^2*z3 + -68620/3*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + -7053653/1458*ca^3*cf + -154522/81*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 307910/27*ca^3*cf*z3 + 12146/3*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + -2396/243*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -854152/243*cf^3*nf + -99904/27*cf^3*nf*z2 + -9184/9*cf^3*nf*z3 + -704*cf^3*nf*z4 + 304616/81*cf^4 + 33032/27*cf^4*z2 + -16768*cf^4*z2*z3 + -173552/9*cf^4*z3 + -140432/3*cf^4*z4 + 17920*cf^4*z5 + -1101796/243*dFA + 953720/27*dFA*z2 + 3072*dFA*z2*z3 + 59456/9*dFA*z3 + -5744*dFA*z4 + -1671040/243*nf*dFF + -21824/27*nf*dFF*z2 + 15616/9*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3p|3|2|2890/81*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -15379/27*ca*cf^2*nf + 9688/9*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + 57026/27*ca*cf^3 + -3760/3*ca*cf^3*z2 + -9248*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -2141/6*ca^2*cf*nf + -4144/27*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + -618655/108*ca^2*cf^2 + -18934/9*ca^2*cf^2*z2 + 14960/3*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + 2953285/972*ca^3*cf + -14960/27*ca^3*cf*z2 + -5168/9*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 736/81*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 73376/81*cf^3*nf + -7648/9*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 66817/27*cf^4 + 53288/9*cf^4*z2 + 4288*cf^4*z3 + -5696*cf^4*z4 + -147056/81*dFA + 91240/9*dFA*z2 + -6272/3*dFA*z3 + 33712/27*nf*dFF + -3776/9*nf*dFF*z2
P3p|3|3|640/81*ca*cf*nf^2 + -40144/81*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + -146944/81*ca*cf^3 + -34864/9*ca*cf^3*z2 + -2688*ca*cf^3*z3 + 4532/243*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 81580/81*ca^2*cf^2 + 13592/9*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 1138/3*ca^3*cf + -9160/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -32/27*cf^2*nf^2 + 41240/81*cf^3*nf + -640/9*cf^3*nf*z2 + 604/3*cf^4 + 8704/3*cf^4*z2 + 1280*cf^4*z3 + -73768/27*dFA + -1408/9*dFA*z2 + 17536/81*nf*dFF
P3p|3|4|8/9*ca*cf*nf^2 + -88*ca*cf^2*nf + -24068/27*ca*cf^3 + -624*ca*cf^3*z2 + 946/81*ca^2*cf*nf + 24296/27*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -27377/162*ca^3*cf + -184/3*ca^3*cf*z2 + 688/9*cf^3*nf + 1448/27*cf^4 + 384*cf^4*z2 + -9052/27*dFA + -352/27*nf*dFF
P3p|3|5|-64/9*ca*cf^2*nf + 88/5*ca*cf^3 + 64/45*ca^2*cf*nf + 508/45*ca^2*cf^2 + -56/135*ca^3*cf + 224/45*cf^3*nf + -1408/45*cf^4 + -416/45*dFA
P3p|3|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3p|3|7|0
P3p|4|0|-409001/5832*ca*cf*nf^2 + -206/9*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -200135411/23328*ca*cf^2*nf + -457213/81*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -910/3*ca*cf^2*nf*z3 + -16570/9*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -623842567/15552*ca*cf^3 + -84592603/324*ca*cf^3*z2 + -125408/3*ca*cf^3*z2*z3 + 24869/9*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -177489/2*ca*cf^3*z4 + -3108*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 107354987/46656*ca^2*cf*nf + 117805/54*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -5629/9*ca^2*cf*nf*z3 + 9031/27*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 579207511/41472*ca^2*cf^2 + 244070677/1296*ca^2*cf^2*z2 + 102352/3*ca^2*cf^2*z2*z3 + 23917/27*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 410822/9*ca^2*cf^2*z4 + 2004*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + 242901259/62208*ca^3*cf + -59416267/1296*ca^3*cf*z2 + -30232/3*ca^3*cf*z2*z3 + -49477/72*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -960173/216*ca^3*cf*z4 + -11272/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 498695/2916*cf^2*nf^2 + 1600/81*cf^2*nf^2*z2 + -1072/27*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 34834525/5832*cf^3*nf + 127798/27*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 20488/27*cf^3*nf*z3 + 10732/9*cf^3*nf*z4 + -64*cf^3*nf*z5 + 1285684495/46656*cf^4 + 2106785/18*cf^4*z2 + 59840/3*cf^4*z2*z3 + -34241/27*cf^4*z3 + 6048*cf^4*z3^2 + 468847/9*cf^4*z4 + 7720/3*cf^4*z5 + 37144*cf^4*z6 + -90492247/1296*dFA + 65005/18*dFA*z2 + 22464*dFA*z2*z3 + 88172/9*dFA*z3 + 512*dFA*z3^2 + -115465/9*dFA*z4 + 15200/3*dFA*z5 + 87488/3*dFA*z6 + -342277/162*nf*dFF + 59512/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + 8984/9*nf*dFF*z3 + -20368/9*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|4|1|47065/972*ca*cf*nf^2 + -1064/27*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -315697/324*ca*cf^2*nf + -13132/9*ca*cf^2*nf*z2 + -13432/9*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -50317639/1944*ca*cf^3 + 122188/27*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 55874/3*ca*cf^3*z3 + -47328*ca*cf^3*z4 + -320*ca*cf^3*z5 + -667745/1296*ca^2*cf*nf + 7021/9*ca^2*cf*nf*z2 + 1040/9*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 133918931/31104*ca^2*cf^2 + 3781/18*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -44779/9*ca^2*cf^2*z3 + 102800/3*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + 4318139/1944*ca^3*cf + -50074/27*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 1347/2*ca^3*cf*z3 + -76825/9*ca^3*cf*z4 + 32/81*cf*nf^3 + 2153/81*cf^2*nf^2 + 416/27*cf^2*nf^2*z2 + 1126055/486*cf^3*nf + 3616/3*cf^3*nf*z2 + 16048/9*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 60177223/3888*cf^4 + -86923/27*cf^4*z2 + 15360*cf^4*z2*z3 + -172460/9*cf^4*z3 + 26128*cf^4*z4 + 3200*cf^4*z5 + 168985/27*dFA + 31049/3*dFA*z2 + 18432*dFA*z2*z3 + 7328/3*dFA*z3 + 76616/3*dFA*z4 + 69893/27*nf*dFF + -6232/3*nf*dFF*z2 + -3872/3*nf*dFF*z3
P3p|4|2|137/6*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -14548/81*ca*cf^2*nf + -8864/9*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 6822323/324*ca*cf^3 + 101228/9*ca*cf^3*z2 + 9656/3*ca*cf^3*z3 + -16272*ca*cf^3*z4 + -87631/432*ca^2*cf*nf + 1214/3*ca^2*cf*nf*z2 + -32438647/5184*ca^2*cf^2 + -3333/2*ca^2*cf^2*z2 + -312*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 2316967/2592*ca^3*cf + -25805/18*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 638/27*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -47989/81*cf^3*nf + 1152*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -9373463/648*cf^4 + -114356/9*cf^4*z2 + -14080/3*cf^4*z3 + 10304*cf^4*z4 + 53303/18*dFA + 8098/3*dFA*z2 + 5760*dFA*z4 + -6466/9*nf*dFF + 400*nf*dFF*z2
P3p|4|3|4/81*ca*cf*nf^2 + -11965/162*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + -10025/27*ca*cf^3 + 14632/9*ca*cf^3*z2 + 384*ca*cf^3*z3 + -5/27*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 868151/1296*ca^2*cf^2 + -1104*ca^2*cf^2*z2 + -38039/648*ca^3*cf + 2272/9*ca^3*cf*z2 + -16/81*cf*nf^3 + 404/27*cf^2*nf^2 + -13651/81*cf^3*nf + 128*cf^3*nf*z2 + 22723/324*cf^4 + -15136/9*cf^4*z2 + -2560/3*cf^4*z3 + -3392/3*dFA*z2
P3p|4|4|-164/27*ca*cf^2*nf + -2888/27*ca*cf^3 + 464*ca*cf^3*z2 + 1969/54*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -328/9*cf^3*nf + 11761/27*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|4|5|8*ca*cf^3 + -32/9*cf^3*nf + 56/3*cf^4
P3p|4|6|16/9*cf^4
P3p|4|7|0
P3p|5|0|243590573/3645000*ca*cf*nf^2 + 72398/2025*ca*cf*nf^2*z2 + 16096/135*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 31136982893/72900000*ca*cf^2*nf + 20380262/3375*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 3022882/675*ca*cf^2*nf*z3 + 20914/15*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 27288631465757/182250000*ca*cf^3 + 864080897/7500*ca*cf^3*z2 + 857248/15*ca*cf^3*z2*z3 + -41781337/375*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 86378353/450*ca*cf^3*z4 + 123868/15*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -268072439947/437400000*ca^2*cf*nf + -25363493/20250*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -26406103/10125*ca^2*cf*nf*z3 + -527963/675*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -21980704768051/216000000*ca^2*cf^2 + -22201933961/270000*ca^2*cf^2*z2 + -117008/3*ca^2*cf^2*z2*z3 + 226195591/3375*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -32193046/225*ca^2*cf^2*z4 + 252124/15*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 5315332521211/218700000*ca^3*cf + 25195485799/1215000*ca^3*cf*z2 + 70624/9*ca^3*cf*z2*z3 + -1218851119/81000*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 211221353/5400*ca^3*cf*z4 + -355184/45*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -130544063/1822500*cf^2*nf^2 + -199672/2025*cf^2*nf^2*z2 + -3568/27*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + -256035173/1518750*cf^3*nf + -731472/125*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -917696/675*cf^3*nf*z3 + -24628/45*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -58059206072039/729000000*cf^4 + -5673287761/101250*cf^4*z2 + -124352/5*cf^4*z2*z3 + 8703947/135*cf^4*z3 + -7840*cf^4*z3^2 + -23643067/225*cf^4*z4 + -268264/15*cf^4*z5 + -25976/3*cf^4*z6 + -2421055430827/364500000*dFA + -2900396311/50625*dFA*z2 + 175232/15*dFA*z2*z3 + 209093194/3375*dFA*z3 + 128*dFA*z3^2 + -5745743/225*dFA*z4 + -315872/15*dFA*z5 + -1984*dFA*z6 + 106783568/18225*nf*dFF + -6581608/3375*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -11052824/3375*nf*dFF*z3 + 471056/225*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3p|5|1|9447941/121500*ca*cf*nf^2 + -824/135*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 2974177343/607500*ca*cf^2*nf + 492056/135*ca*cf^2*nf*z2 + 106328/45*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 194807783737/12150000*ca*cf^3 + -64345448/3375*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 12483734/225*ca*cf^3*z3 + 265188/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -16854844933/7290000*ca^2*cf*nf + -4532087/10125*ca^2*cf*nf*z2 + -728224/675*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -303654888311/32400000*ca^2*cf^2 + 110662219/6750*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -10794421/225*ca^2*cf^2*z3 + -294176/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 677500481099/145800000*ca^3*cf + -69222427/8100*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 649687/50*ca^3*cf*z3 + 152459/45*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + 326863/30375*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -156883921/33750*cf^3*nf + -2039632/675*cf^3*nf*z2 + -49456/45*cf^3*nf*z3 + -704*cf^3*nf*z4 + -101738542753/12150000*cf^4 + 42249073/3375*cf^4*z2 + -16768*cf^4*z2*z3 + -4815652/225*cf^4*z3 + -124552/3*cf^4*z4 + 17920*cf^4*z5 + -97316790443/6075000*dFA + 23678951/675*dFA*z2 + 3072*dFA*z2*z3 + 188752/75*dFA*z3 + -69784/15*dFA*z4 + -391891979/151875*nf*dFF + 455144/3375*nf*dFF*z2 + 250528/225*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3p|5|2|9797/270*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -1778831/6750*ca*cf^2*nf + 47608/45*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -405770729/33750*ca*cf^3 + 954614/225*ca*cf^3*z2 + -40264/5*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -993311/2160*ca^2*cf*nf + -94078/675*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 4747357787/1080000*ca^2*cf^2 + -2526413/450*ca^2*cf^2*z2 + 21664/5*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + 2079508357/4860000*ca^3*cf + 13174/45*ca^3*cf*z2 + -2432/5*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 8842/2025*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 6858553/10125*cf^3*nf + -38032/45*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 3782434637/405000*cf^4 + 634672/225*cf^4*z2 + 56192/15*cf^4*z3 + -5696*cf^4*z4 + 427034153/50625*dFA + 575558/75*dFA*z2 + -1856*dFA*z3 + 352178/675*nf*dFF + -43184/225*nf*dFF*z2
P3p|5|3|3356/405*ca*cf*nf^2 + -172493/450*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 29964409/20250*ca*cf^3 + -146936/45*ca*cf^3*z2 + -2688*ca*cf^3*z3 + -61259/6075*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + -270550769/162000*ca^2*cf^2 + 18464/15*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 61049977/60750*ca^3*cf + -7756/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -148/81*cf^2*nf^2 + 31003/75*cf^3*nf + -640/9*cf^3*nf*z2 + -13529171/13500*cf^4 + 22432/9*cf^4*z2 + 1280*cf^4*z3 + -1107877/405*dFA + -7136/45*dFA*z2 + 362864/2025*nf*dFF
P3p|5|4|8/9*ca*cf*nf^2 + -3622/45*ca*cf^2*nf + -1311103/1350*ca*cf^3 + -624*ca*cf^3*z2 + 3937/405*ca^2*cf*nf + 1236767/1350*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -2795351/16200*ca^3*cf + -184/3*ca^3*cf*z2 + 212/3*cf^3*nf + 91954/675*cf^4 + 384*cf^4*z2 + -35231/135*dFA + -1552/135*nf*dFF
P3p|5|5|-64/9*ca*cf^2*nf + 272/45*ca*cf^3 + 64/45*ca^2*cf*nf + 1228/75*ca^2*cf^2 + -956/675*ca^3*cf + 224/45*cf^3*nf + -5272/225*cf^4 + -1664/225*dFA
P3p|5|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3p|5|7|0
P3p|6|0|-16769447/303750*ca*cf*nf^2 + -58628/2025*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -144154802029/18225000*ca*cf^2*nf + -57751192/10125*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -105308/225*ca*cf^2*nf*z3 + -93728/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -4707503430569/91125000*ca*cf^3 + -10540512259/50625*ca*cf^3*z2 + -696896/15*ca*cf^3*z2*z3 + -46914292/3375*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -21513634/225*ca*cf^3*z4 + -8480/3*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 114962391187/54675000*ca^2*cf*nf + 66243262/30375*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -6113258/10125*ca^2*cf*nf*z3 + 284152/675*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 12242115469871/364500000*ca^2*cf^2 + 3018330359/20250*ca^2*cf^2*z2 + 570848/15*ca^2*cf^2*z2*z3 + 4332523/375*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 11382701/225*ca^2*cf^2*z4 + 4816/3*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -435929331781/109350000*ca^3*cf + -5437435196/151875*ca^3*cf*z2 + -33728/3*ca^3*cf*z2*z3 + -9048716/3375*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -7809199/1350*ca^3*cf*z4 + -10148/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 134239637/911250*cf^2*nf^2 + 12736/405*cf^2*nf^2*z2 + -5248/135*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 49930382699/9112500*cf^3*nf + 1897124/405*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 665896/675*cf^3*nf*z3 + 21088/15*cf^3*nf*z4 + -64*cf^3*nf*z5 + 1164150206879/45562500*cf^4 + 4723989434/50625*cf^4*z2 + 22144*cf^4*z2*z3 + 17964532/3375*cf^4*z3 + 6048*cf^4*z3^2 + 4140776/75*cf^4*z4 + 7808/3*cf^4*z5 + 37144*cf^4*z6 + -149219083813/3645000*dFA + -277794386/50625*dFA*z2 + 123904/5*dFA*z2*z3 + 410744/45*dFA*z3 + 512*dFA*z3^2 + -483484/45*dFA*z4 + 14560/3*dFA*z5 + 87488/3*dFA*z6 + -5600216/3645*nf*dFF + 18146384/10125*nf*dFF*z2 + -512*nf*dFF*z2*z3 + 3133856/3375*nf*dFF*z3 + -377344/225*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|6|1|2799293/60750*ca*cf*nf^2 + -1792/45*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -13359149/20250*ca*cf^2*nf + -425224/225*ca*cf^2*nf*z2 + -4720/3*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -23726060441/2025000*ca*cf^3 + -66519268/3375*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 1455224/75*ca*cf^3*z3 + -51600*ca*cf^3*z4 + -320*ca*cf^3*z5 + -46854259/67500*ca^2*cf*nf + 9203588/10125*ca^2*cf*nf*z2 + 100976/675*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + -107578521251/12150000*ca^2*cf^2 + 60075712/3375*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -1099976/225*ca^2*cf^2*z3 + 185164/5*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + 234094404017/36450000*ca^3*cf + -20299274/3375*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 339902/675*ca^3*cf*z3 + -410986/45*ca^3*cf*z4 + 32/81*cf*nf^3 + 1240598/30375*cf^2*nf^2 + 256/15*cf^2*nf^2*z2 + 9192901/5625*cf^3*nf + 1096448/675*cf^3*nf*z2 + 9152/5*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 442425113/33750*cf^4 + 7237376/1125*cf^4*z2 + 15360*cf^4*z2*z3 + -4504736/225*cf^4*z3 + 85840/3*cf^4*z4 + 3200*cf^4*z5 + 158662826/30375*dFA + 12230512/1125*dFA*z2 + 18432*dFA*z2*z3 + 21920/9*dFA*z3 + 401264/15*dFA*z4 + 191504/2025*nf*dFF + -7390016/3375*nf*dFF*z2 + -217472/225*nf*dFF*z3
P3p|6|2|7877/405*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -4105633/20250*ca*cf^2*nf + -45608/45*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 1511748263/101250*ca*cf^3 + 110204/9*ca*cf^3*z2 + 54832/15*ca*cf^3*z3 + -16272*ca*cf^3*z4 + -9389257/60750*ca^2*cf*nf + 275312/675*ca^2*cf*nf*z2 + -578793131/202500*ca^2*cf^2 + -95978/45*ca^2*cf^2*z2 + -1952/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + -5354282/151875*ca^3*cf + -893578/675*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 21724/675*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -6815864/10125*cf^3*nf + 17728/15*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -204323083/20250*cf^4 + -1010872/75*cf^4*z2 + -26304/5*cf^4*z3 + 10304*cf^4*z4 + 18992477/4050*dFA + 556088/225*dFA*z2 + 5760*dFA*z4 + -102796/405*nf*dFF + 56896/225*nf*dFF*z2
P3p|6|3|-8/27*ca*cf*nf^2 + -128782/2025*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 794386/2025*ca*cf^3 + 9728/5*ca*cf^3*z2 + 384*ca*cf^3*z3 + 3776/2025*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 8538797/20250*ca^2*cf^2 + -19304/15*ca^2*cf^2*z2 + -170998/3375*ca^3*cf + 4384/15*ca^3*cf*z2 + -16/81*cf*nf^3 + 2104/135*cf^2*nf^2 + -15428/75*cf^3*nf + 128*cf^3*nf*z2 + -648938/2025*cf^4 + -9728/5*cf^4*z2 + -2560/3*cf^4*z3 + -5952/5*dFA*z2
P3p|6|4|-208/45*ca*cf^2*nf + -23584/225*ca*cf^3 + 464*ca*cf^3*z2 + 22006/675*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -1808/45*cf^3*nf + 102196/225*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|6|5|304/45*ca*cf^3 + -32/9*cf^3*nf + 112/5*cf^4
P3p|6|6|16/9*cf^4
P3p|6|7|0
P3p|7|0|73079188852/1093955625*ca*cf*nf^2 + 3165124/99225*ca*cf*nf^2*z2 + 37888/315*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 8030911059827/43758225000*ca*cf^2*nf + 3103708156/496125*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 8958668/2205*ca*cf^2*nf*z3 + 141376/105*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 2973155743541541149/21441530250000*ca*cf^3 + 3605805047749/24310125*ca*cf^3*z2 + 275072/5*ca*cf^3*z2*z3 + -153340860968/1157625*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 2101498846/11025*ca*cf^3*z4 + 805232/105*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -1076717567280623/1837845450000*ca^2*cf*nf + -13281661826/10418625*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -63557218/25725*ca^2*cf*nf*z3 + -5209072/6615*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -2079606953993990693/21441530250000*ca^2*cf^2 + -2655308675402/24310125*ca^2*cf^2*z2 + -1315584/35*ca^2*cf^2*z2*z3 + 98756288993/1157625*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -313901387/2205*ca^2*cf^2*z4 + 83328/5*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 3041609802591439769/128649181500000*ca^3*cf + 2031974904473/72930375*ca^3*cf*z2 + 2384176/315*ca^3*cf*z2*z3 + -394473322/19845*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 861275897/22050*ca^3*cf*z4 + -350756/45*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -165690537053/2187911250*cf^2*nf^2 + -8998096/99225*cf^2*nf^2*z2 + -25472/189*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + 34475629282861/153153787500*cf^3*nf + -21183770876/3472875*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + -34793512/33075*cf^3*nf*z3 + -49984/105*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -21532521189535087/297799031250*cf^4 + -8351090716084/121550625*cf^4*z2 + -502912/21*cf^4*z2*z3 + 83162268596/1157625*cf^4*z3 + -7840*cf^4*z3^2 + -127723784/1225*cf^4*z4 + -361952/21*cf^4*z5 + -25976/3*cf^4*z6 + -7207244379535727/2144153025000*dFA + -8451332198174/121550625*dFA*z2 + 1182592/105*dFA*z2*z3 + 72434070824/1157625*dFA*z3 + 128*dFA*z3^2 + -92973292/3675*dFA*z4 + -2097632/105*dFA*z5 + -1984*dFA*z6 + 39274749079273/7657689375*nf*dFF + -807337616/694575*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -47716448/15435*nf*dFF*z3 + 722432/441*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3p|7|1|1501954043/20837250*ca*cf*nf^2 + -6016/945*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 2045094650188/364651875*ca*cf^2*nf + 4089312/1225*ca*cf^2*nf*z2 + 750992/315*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 1020007779108607/20420505000*ca*cf^3 + -35907049124/1157625*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 123591632/2205*ca*cf^3*z3 + 252816/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -2076454671217/875164500*ca^2*cf*nf + -88776736/231525*ca^2*cf*nf*z2 + -7184384/6615*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -526318450259659/13613670000*ca^2*cf^2 + 1197146018/46305*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -106761056/2205*ca^2*cf^2*z3 + -277652/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 2458144842439393/204205050000*ca^3*cf + -36824857786/3472875*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 3222922/245*ca^3*cf*z3 + 997126/315*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + 167600378/10418625*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -131021434556/24310125*cf^3*nf + -3631472/1323*cf^3*nf*z2 + -118208/105*cf^3*nf*z3 + -704*cf^3*nf*z4 + -163961628513461/8508543750*cf^4 + 19443341144/1157625*cf^4*z2 + -16768*cf^4*z2*z3 + -238575632/11025*cf^4*z3 + -278032/7*cf^4*z4 + 17920*cf^4*z5 + -101141259162119/4254271875*dFA + 38847140096/1157625*dFA*z2 + 3072*dFA*z2*z3 + 478048/245*dFA*z3 + -449936/105*dFA*z4 + -367055761648/364651875*nf*dFF + 11895808/77175*nf*dFF*z2 + 385408/441*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3p|7|2|80749/2205*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -1773609613/6945750*ca*cf^2*nf + 36808/35*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -2496168636373/121550625*ca*cf^3 + 51251492/11025*ca*cf^3*z2 + -267376/35*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -9929673007/20837250*ca^2*cf*nf + -886352/6615*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 5564743595171/486202500*ca^2*cf^2 + -64883846/11025*ca^2*cf^2*z2 + 431024/105*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -46204732507/32413500*ca^3*cf + 67916/189*ca^3*cf*z2 + -4096/9*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + 257876/99225*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 796009418/1157625*cf^3*nf + -88576/105*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 1010669941769/81033750*cf^4 + 5708312/2205*cf^4*z2 + 373696/105*cf^4*z3 + -5696*cf^4*z4 + 985652188279/81033750*dFA + 2274616/315*dFA*z2 + -186752/105*dFA*z3 + 6415732/99225*nf*dFF + -221632/2205*nf*dFF*z2
P3p|7|3|23864/2835*ca*cf*nf^2 + -1646194/4725*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 9484927204/3472875*ca*cf^3 + -963584/315*ca*cf^3*z2 + -2688*ca*cf^3*z3 + -5348002/297675*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + -18294981647/6945750*ca^2*cf^2 + 71608/63*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 12655701431/10418625*ca^3*cf + -254936/945*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -1160/567*cf^2*nf^2 + 37956028/99225*cf^3*nf + -640/9*cf^3*nf*z2 + -1735909898/1157625*cf^4 + 741376/315*cf^4*z2 + 1280*cf^4*z3 + -9166003264/3472875*dFA + -50048/315*dFA*z2 + 16506592/99225*nf*dFF
P3p|7|4|8/9*ca*cf*nf^2 + -24548/315*ca*cf^2*nf + -4501318/4725*ca*cf^3 + -624*ca*cf^3*z2 + 2852/315*ca^2*cf*nf + 29800333/33075*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -6742817/39690*ca^3*cf + -184/3*ca^3*cf*z2 + 4328/63*cf^3*nf + 866972/6615*cf^4 + 384*cf^4*z2 + -8333972/33075*dFA + -384/35*nf*dFF
P3p|7|5|-64/9*ca*cf^2*nf + 664/315*ca*cf^3 + 64/45*ca^2*cf*nf + 28516/1575*ca^2*cf^2 + -2768/1575*ca^3*cf + 224/45*cf^3*nf + -3632/175*cf^4 + -1184/175*dFA
P3p|7|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3p|7|7|0
P3p|8|0|-6611674138943/140026320000*ca*cf*nf^2 + -6277223/198450*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -294680080305107591/39207369600000*ca*cf^2*nf + -30978980203/5556600*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -4068667/7350*ca*cf^2*nf*z3 + -98501/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -960233738192648557/16003008000000*ca*cf^3 + -1406933190631327/7779240000*ca*cf^3*z2 + -5093584/105*ca*cf^3*z2*z3 + -4470540607/205800*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -8453899789/88200*ca*cf^3*z4 + -56642/21*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 466415505223862881/235244217600000*ca^2*cf*nf + 355053552481/166698000*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -1107460789/1852200*ca^2*cf*nf*z3 + 6082571/13230*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 622541594145901735597/14637417984000000*ca^2*cf^2 + 795371344077893/6223392000*ca^2*cf^2*z2 + 4178024/105*ca^2*cf^2*z2*z3 + 305475546587/18522000*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 2233244351/44100*ca^2*cf^2*z4 + 29938/21*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -465782452896541710191/65868380928000000*ca^3*cf + -5396728406813/177811200*ca^3*cf*z2 + -411444/35*ca^3*cf*z2*z3 + -792515462203/222264000*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -6181989313/1058400*ca^3*cf*z4 + -67502/63*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 9403822153963/70013160000*cf^2*nf^2 + 20800/567*cf^2*nf^2*z2 + -36392/945*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 25435928006013919/4900921200000*cf^3*nf + 62941552213/13891500*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 580498/525*cf^3*nf*z3 + 67478/45*cf^3*nf*z4 + -64*cf^3*nf*z5 + 49868746149669185129/1829677248000000*cf^4 + 45592535026663/555660000*cf^4*z2 + 2426656/105*cf^4*z2*z3 + 8712307963/1029000*cf^4*z3 + 6048*cf^4*z3^2 + 813958553/14700*cf^4*z4 + 18292/7*cf^4*z5 + 37144*cf^4*z6 + -166234047858091939/5601052800000*dFA + -10975324849453/1296540000*dFA*z2 + 903008/35*dFA*z2*z3 + 294060169/33075*dFA*z3 + 512*dFA*z3^2 + -18740081/1764*dFA*z4 + 14272/3*dFA*z5 + 87488/3*dFA*z6 + -28064103877931/20003760000*nf*dFF + 1028880847/694575*nf*dFF*z2 + -512*nf*dFF*z2*z3 + 56944327/77175*nf*dFF*z3 + -3086392/2205*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3p|8|1|14940540143/333396000*ca*cf*nf^2 + -37804/945*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -512021018519/1111320000*ca*cf^2*nf + -13837267/6615*ca*cf^2*nf*z2 + -101356/63*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -4834811158620631/1089093600000*ca*cf^3 + -4739978269/154350*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 1704419/90*ca*cf^3*z3 + -1122844/21*ca*cf^3*z4 + -320*ca*cf^3*z5 + -53562423581293/70013160000*ca^2*cf*nf + 602853431/617400*ca^2*cf*nf*z2 + 1091149/6615*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + -28441353723030337/1936166400000*ca^2*cf^2 + 3805536281/148176*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -40596923/8820*ca^2*cf^2*z3 + 4015406/105*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + 6429848060280529/800150400000*ca^3*cf + -218521364023/27783000*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + 488629/1176*ca^3*cf*z3 + -93937/10*ca^3*cf*z4 + 32/81*cf*nf^3 + 3962405609/83349000*cf^2*nf^2 + 16816/945*cf^2*nf^2*z2 + 477896435131/388962000*cf^3*nf + 60323552/33075*cf^3*nf*z2 + 583112/315*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 74831618374947473/6534561600000*cf^4 + 33438107653/3087000*cf^4*z2 + 15360*cf^4*z2*z3 + -217088747/11025*cf^4*z3 + 3118664/105*cf^4*z4 + 3200*cf^4*z5 + 3074172245503/666792000*dFA + 781876231/74088*dFA*z2 + 18432*dFA*z2*z3 + 252512/105*dFA*z3 + 190964/7*dFA*z4 + -36974058053/47628000*nf*dFF + -160460971/77175*nf*dFF*z2 + -1795336/2205*nf*dFF*z3
P3p|8|2|2839943/158760*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -1315053461/5292000*ca*cf^2*nf + -323212/315*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 2106662030233/172872000*ca*cf^3 + 26342153/2205*ca*cf^3*z2 + 403948/105*ca*cf^3*z3 + -16272*ca*cf^3*z4 + -168330163007/1333584000*ca^2*cf*nf + 5411921/13230*ca^2*cf*nf*z2 + -7738408672609/8297856000*ca^2*cf^2 + -170604181/88200*ca^2*cf^2*z2 + -2124/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + -17247486792541/31116960000*ca^3*cf + -119775793/88200*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 7154377/198450*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + -18320543827/27783000*cf^3*nf + 41824/35*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -135717438994147/15558480000*cf^4 + -16314919/1225*cf^4*z2 + -578528/105*cf^4*z3 + 10304*cf^4*z4 + 26424857371/5292000*dFA + 2629567/1050*dFA*z2 + 5760*dFA*z4 + -141743/16200*nf*dFF + 404084/2205*nf*dFF*z2
P3p|8|3|-254/567*ca*cf*nf^2 + -5683843/88200*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 2436251582/3472875*ca*cf^3 + 657068/315*ca*cf^3*z2 + 384*ca*cf^3*z3 + 1446913/396900*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 147879427931/444528000*ca^2*cf^2 + -6836/5*ca^2*cf^2*z2 + -150056071/2963520*ca^3*cf + 97568/315*ca^3*cf*z2 + -16/81*cf*nf^3 + 14986/945*cf^2*nf^2 + -3430531/15876*cf^3*nf + 128*cf^3*nf*z2 + -5975141237/12348000*cf^4 + -649328/315*cf^4*z2 + -2560/3*cf^4*z3 + -127744/105*dFA*z2
P3p|8|4|-538/135*ca*cf^2*nf + -2996863/33075*ca*cf^3 + 464*ca*cf^3*z2 + 2547343/88200*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -13172/315*cf^3*nf + 1676203/3780*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3p|8|5|652/105*ca*cf^3 + -32/9*cf^3*nf + 2524/105*cf^4
P3p|8|6|16/9*cf^4
P3p|8|7|0
P3m|0|0|24031/162*ca*cf*nf^2 + -2264/81*ca*cf*nf^2*z2 + 320/3*ca*cf*nf^2*z3 + -200/9*ca*cf*nf^2*z4 + -374561/81*ca*cf^2*nf + 100064/81*ca*cf^2*nf*z2 + 800/3*ca*cf^2*nf*z2*z3 + 102512/27*ca*cf^2*nf*z3 + 2176/3*ca*cf^2*nf*z4 + -1384/3*ca*cf^2*nf*z5 + -1786/3*ca*cf^3 + -25464*ca*cf^3*z2 + 52864/3*ca*cf^3*z2*z3 + -47440/3*ca*cf^3*z3 + 6152*ca*cf^3*z3^2 + 56/3*ca*cf^3*z4 + 1988*ca*cf^3*z5 + 61082/3*ca*cf^3*z6 + -18863/54*ca^2*cf*nf + 23992/81*ca^2*cf*nf*z2 + -32*ca^2*cf*nf*z2*z3 + -17692/9*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + -470*ca^2*cf*nf*z4 + 3880/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + 73862/27*ca^2*cf^2 + 952472/81*ca^2*cf^2*z2 + -38480/3*ca^2*cf^2*z2*z3 + 114908/27*ca^2*cf^2*z3 + -4284*ca^2*cf^2*z3^2 + 11444/3*ca^2*cf^2*z4 + 17692/3*ca^2*cf^2*z5 + -34277/3*ca^2*cf^2*z6 + 401999/81*ca^3*cf + -340796/81*ca^3*cf*z2 + 9424/3*ca^3*cf*z2*z3 + 10528/27*ca^3*cf*z3 + 3160/3*ca^3*cf*z3^2 + -7585/9*ca^3*cf*z4 + -31450/9*ca^3*cf*z5 + 37009/18*ca^3*cf*z6 + -64/81*cf*nf^3 + 32/27*cf*nf^3*z3 + 1004/81*cf^2*nf^2 + 32/81*cf^2*nf^2*z2 + -3616/27*cf^2*nf^2*z3 + 32*cf^2*nf^2*z4 + 29194/9*cf^3*nf + -984*cf^3*nf*z2 + -832/3*cf^3*nf*z2*z3 + -1248*cf^3*nf*z3 + -776/3*cf^3*nf*z4 + -208*cf^3*nf*z5 + -12874*cf^4 + 55436/3*cf^4*z2 + -8192*cf^4*z2*z3 + 12120*cf^4*z3 + -3008*cf^4*z3^2 + -2392*cf^4*z4 + -1656*cf^4*z5 + -8888*cf^4*z6 + 2848/3*dFA + -7520/3*dFA*z2 + -2688*dFA*z2*z3 + 13696/3*dFA*z3 + 160*dFA*z3^2 + 38608/3*dFA*z4 + -6448/3*dFA*z5 + -8812/3*dFA*z6 + -3776*nf*dFF + 5120/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 5824/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + 3136/3*nf*dFF*z4 + 1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3m|0|1|153*ca*cf*nf^2 + -304/27*ca*cf*nf^2*z2 + 128/9*ca*cf*nf^2*z3 + -251738/81*ca*cf^2*nf + 42416/27*ca*cf^2*nf*z2 + 18032/9*ca*cf^2*nf*z3 + 224*ca*cf^2*nf*z4 + -31465/3*ca*cf^3 + -34136/3*ca*cf^3*z2 + 13088*ca*cf^3*z2*z3 + -4488*ca*cf^3*z3 + 31916/3*ca*cf^3*z4 + -4112*ca*cf^3*z5 + -4153/9*ca^2*cf*nf + -2704/27*ca^2*cf*nf*z2 + -6808/9*ca^2*cf*nf*z3 + -1120/9*ca^2*cf*nf*z4 + 542161/81*ca^2*cf^2 + 86372/27*ca^2*cf^2*z2 + -7536*ca^2*cf^2*z2*z3 + -9976/9*ca^2*cf^2*z3 + -2712*ca^2*cf^2*z4 + 4096*ca^2*cf^2*z5 + 62902/27*ca^3*cf + -33652/27*ca^3*cf*z2 + 1456*ca^3*cf*z2*z3 + 9200/9*ca^3*cf*z3 + -58/3*ca^3*cf*z4 + -3580/3*ca^3*cf*z5 + -64/27*cf*nf^3 + -1928/81*cf^2*nf^2 + -1024/27*cf^2*nf^2*z2 + -64/9*cf^2*nf^2*z3 + 8756/3*cf^3*nf + -2936/3*cf^3*nf*z2 + -1248*cf^3*nf*z3 + -416*cf^3*nf*z4 + 1658/3*cf^4 + 27848/3*cf^4*z2 + -7168*cf^4*z2*z3 + 5152*cf^4*z3 + -21688/3*cf^4*z4 + 1760*cf^4*z5 + 192*dFA + -640*dFA*z2 + -384*dFA*z2*z3 + 2112*dFA*z3 + 1360*dFA*z4 + -4000*dFA*z5 + -3968/3*nf*dFF + 640/3*nf*dFF*z2 + 384*nf*dFF*z3 + 1024/3*nf*dFF*z4
P3m|0|2|4324/81*ca*cf*nf^2 + -16/9*ca*cf*nf^2*z2 + -13708/27*ca*cf^2*nf + 592*ca*cf^2*nf*z2 + 704/3*ca*cf^2*nf*z3 + -9538/3*ca*cf^3 + -1520/3*ca*cf^3*z2 + -6304/3*ca*cf^3*z3 + 4868*ca*cf^3*z4 + -27710/81*ca^2*cf*nf + -580/9*ca^2*cf*nf*z2 + -304/3*ca^2*cf*nf*z3 + 7424/27*ca^2*cf^2 + -2468/3*ca^2*cf^2*z2 + 4960/3*ca^2*cf^2*z3 + -2172*ca^2*cf^2*z4 + 126101/81*ca^3*cf + -1270/9*ca^3*cf*z2 + -1136/3*ca^3*cf*z3 + 1388/3*ca^3*cf*z4 + -88/81*cf*nf^3 + -880/27*cf^2*nf^2 + -16/3*cf^2*nf^2*z2 + 2686/3*cf^3*nf + -1744/3*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 1024*cf^4 + 2040*cf^4*z2 + 768*cf^4*z3 + -3592*cf^4*z4 + -64*dFA*z2 + -640*dFA*z4
P3m|0|3|692/81*ca*cf*nf^2 + -4276/81*ca*cf^2*nf + 368/9*ca*cf^2*nf*z2 + -3610/9*ca*cf^3 + -432*ca*cf^3*z2 + -2096/3*ca*cf^3*z3 + -4246/81*ca^2*cf*nf + -16/9*ca^2*cf*nf*z2 + -3970/81*ca^2*cf^2 + 2776/9*ca^2*cf^2*z2 + 1280/3*ca^2*cf^2*z3 + 19087/81*ca^3*cf + -992/9*ca^3*cf*z2 + -256/3*ca^3*cf*z3 + -8/81*cf*nf^3 + -664/81*cf^2*nf^2 + 1072/9*cf^3*nf + -128/3*cf^3*nf*z2 + 550/3*cf^4 + 256*cf^4*z2 + 1088/3*cf^4*z3
P3m|0|4|4/9*ca*cf*nf^2 + -68/3*ca*cf^2*nf + -1078/9*ca*cf^3 + -656/3*ca*cf^3*z2 + 26/9*ca^2*cf*nf + 883/9*ca^2*cf^2 + 132*ca^2*cf^2*z2 + -28/3*ca^3*cf + -30*ca^3*cf*z2 + -4/9*cf^2*nf^2 + 196/9*cf^3*nf + 56/3*cf^4 + 376/3*cf^4*z2 + 16*dFA*z2
P3m|0|5|-32/15*ca*cf^2*nf + -586/45*ca*cf^3 + 8/15*ca^2*cf*nf + 104/15*ca^2*cf^2 + -8/15*ca^3*cf + 76/45*cf^3*nf + 92/15*cf^4
P3m|0|6|44/45*ca*cf^3 + -8/9*ca^2*cf^2 + 4/15*ca^3*cf + -19/45*cf^4
P3m|0|7|0
P3m|1|0|-24089/162*ca*cf*nf^2 + -184/9*ca*cf*nf^2*z2 + 128/9*ca*cf*nf^2*z3 + -184/9*ca*cf*nf^2*z4 + -2969/9*ca*cf^2*nf + -206744/81*ca*cf^2*nf*z2 + -640/3*ca*cf^2*nf*z2*z3 + -25216/27*ca*cf^2*nf*z3 + -1520/9*ca*cf^2*nf*z4 + 88/3*ca*cf^2*nf*z5 + 6734*ca*cf^3 + -23412*ca*cf^3*z2 + -52816/3*ca*cf^3*z2*z3 + 3460*ca*cf^3*z3 + -1928*ca*cf^3*z3^2 + 5698/3*ca*cf^3*z4 + -4036*ca*cf^3*z5 + -39158*ca*cf^3*z6 + 79961/54*ca^2*cf*nf + 7516/9*ca^2*cf*nf*z2 + 352/3*ca^2*cf*nf*z2*z3 + 448/3*ca^2*cf*nf*z3 + -64/3*ca^2*cf*nf*z3^2 + 524/9*ca^2*cf*nf*z4 + 1592/9*ca^2*cf*nf*z5 + -248/3*ca^2*cf*nf*z6 + -50674/81*ca^2*cf^2 + 1441912/81*ca^2*cf^2*z2 + 49696/3*ca^2*cf^2*z2*z3 + -53716/27*ca^2*cf^2*z3 + 540*ca^2*cf^2*z3^2 + -31820/9*ca^2*cf^2*z4 + 7916/3*ca^2*cf^2*z5 + 101669/3*ca^2*cf^2*z6 + -255397/81*ca^3*cf + -32012/9*ca^3*cf*z2 + -15656/3*ca^3*cf*z2*z3 + 8488/27*ca^3*cf*z3 + 32/3*ca^3*cf*z3^2 + 10361/9*ca^3*cf*z4 + -1034*ca^3*cf*z5 + -18559/2*ca^3*cf*z6 + 32/81*cf*nf^3 + 32/27*cf*nf^3*z3 + 6316/81*cf^2*nf^2 + 3808/81*cf^2*nf^2*z2 + -160/27*cf^2*nf^2*z3 + 256/9*cf^2*nf^2*z4 + -10118/9*cf^3*nf + 2008*cf^3*nf*z2 + 256/3*cf^3*nf*z2*z3 + 736*cf^3*nf*z3 + -520/3*cf^3*nf*z4 + -304/3*cf^3*nf*z5 + -9950/3*cf^4 + 23140/3*cf^4*z2 + 5920*cf^4*z2*z3 + -3152/3*cf^4*z3 + 1984*cf^4*z3^2 + 3596*cf^4*z4 + 6920/3*cf^4*z5 + 42376/3*cf^4*z6 + 224*dFA + -39040/3*dFA*z2 + 14272*dFA*z2*z3 + -1184*dFA*z3 + 800*dFA*z3^2 + 3424*dFA*z4 + 2160*dFA*z5 + 13404*dFA*z6 + 320*nf*dFF + 64/3*nf*dFF*z2 + -256*nf*dFF*z2*z3 + 3584/3*nf*dFF*z3 + -512*nf*dFF*z3^2 + 736*nf*dFF*z4 + -1280/3*nf*dFF*z5 + -1984*nf*dFF*z6
P3m|1|1|-4967/81*ca*cf*nf^2 + -112/9*ca*cf*nf^2*z2 + 32/3*ca*cf*nf^2*z3 + -94186/81*ca*cf^2*nf + -3440/9*ca*cf^2*nf*z2 + -560/3*ca*cf^2*nf*z3 + -1448/3*ca*cf^2*nf*z4 + -12241/3*ca*cf^3 + -12976/3*ca*cf^3*z2 + -13248*ca*cf^3*z2*z3 + 3296/3*ca*cf^3*z3 + -16976*ca*cf^3*z4 + -960*ca*cf^3*z5 + 38239/81*ca^2*cf*nf + 2312/9*ca^2*cf*nf*z2 + -32/3*ca^2*cf*nf*z3 + 56*ca^2*cf*nf*z4 + 387953/81*ca^2*cf^2 + 37828/9*ca^2*cf^2*z2 + 11232*ca^2*cf^2*z2*z3 + 2360/3*ca^2*cf^2*z3 + 40388/3*ca^2*cf^2*z4 + -240*ca^2*cf^2*z5 + -118654/81*ca^3*cf + -18916/9*ca^3*cf*z2 + -3280*ca^3*cf*z2*z3 + -264*ca^3*cf*z3 + -3368*ca^3*cf*z4 + 224/81*cf*nf^3 + 4664/81*cf^2*nf^2 + 64/9*cf^2*nf^2*z2 + 2132/3*cf^3*nf + 1288/3*cf^3*nf*z2 + 544/3*cf^3*nf*z3 + 304*cf^3*nf*z4 + 782*cf^4 + 1480*cf^4*z2 + 6144*cf^4*z2*z3 + -2480*cf^4*z3 + 8624*cf^4*z4 + 1920*cf^4*z5 + 32*dFA + 8704*dFA*z2 + 6144*dFA*z2*z3 + 5760*dFA*z4 + -320*nf*dFF + 128*nf*dFF*z2
P3m|1|2|116/27*ca*cf*nf^2 + -16/3*ca*cf*nf^2*z2 + 5360/81*ca*cf^2*nf + -3200/9*ca*cf^2*nf*z2 + -64*ca*cf^2*nf*z3 + -1994/3*ca*cf^3 + -5096/3*ca*cf^3*z2 + 416/3*ca*cf^3*z3 + -7972*ca*cf^3*z4 + -230/9*ca^2*cf*nf + 428/3*ca^2*cf*nf*z2 + 2948/81*ca^2*cf^2 + 18196/9*ca^2*cf^2*z2 + 32*ca^2*cf^2*z3 + 4812*ca^2*cf^2*z4 + -473/81*ca^3*cf + -1750/3*ca^3*cf*z2 + -1040*ca^3*cf*z4 + 8/81*cf*nf^3 + -208/81*cf^2*nf^2 + 16/9*cf^2*nf^2*z2 + -46*cf^3*nf + 944/3*cf^3*nf*z2 + 256/3*cf^3*nf*z3 + 736*cf^4 + -472*cf^4*z2 + -256*cf^4*z3 + 5320*cf^4*z4 + -1536*dFA*z2 + 1920*dFA*z4
P3m|1|3|44/27*ca*cf*nf^2 + 452/27*ca*cf^2*nf + -48*ca*cf^2*nf*z2 + 326*ca*cf^3 + 240*ca*cf^3*z2 + 48*ca*cf^3*z3 + -242/27*ca^2*cf*nf + 16*ca^2*cf*nf*z2 + -2518/27*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 1331/81*ca^3*cf + 320/3*ca^3*cf*z2 + -8/81*cf*nf^3 + -40/27*cf^2*nf^2 + -32*cf^3*nf + 64*cf^3*nf*z2 + -682/3*cf^4 + -64*cf^4*z2 + -320/3*cf^4*z3 + -256*dFA*z2
P3m|1|4|-44/9*ca*cf^2*nf + -238/9*ca*cf^3 + 168*ca*cf^3*z2 + 121/9*ca^2*cf^2 + -140*ca^2*cf^2*z2 + 38*ca^3*cf*z2 + 4/9*cf^2*nf^2 + 28/9*cf^3*nf + 24*cf^4 + -248/3*cf^4*z2 + -48*dFA*z2
P3m|1|5|22/9*ca*cf^3 + -4/9*cf^3*nf + -4/3*cf^4
P3m|1|6|1/9*cf^4
P3m|1|7|0
P3m|2|0|9545/81*ca*cf*nf^2 + -1768/81*ca*cf*nf^2*z2 + 1216/9*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 519560/81*ca*cf^2*nf + 68536/81*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 4576/27*ca*cf^2*nf*z3 + 2012/3*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 259109/2*ca*cf^3 + -14528/3*ca*cf^3*z2 + 94400/3*ca*cf^3*z2*z3 + -148/3*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 182948/3*ca*cf^3*z4 + -21832/3*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -445057/162*ca^2*cf*nf + 35012/81*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -10796/9*ca^2*cf*nf*z3 + -2450/3*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -7934537/72*ca^2*cf^2 + 710767/81*ca^2*cf^2*z2 + -68704/3*ca^2*cf^2*z2*z3 + -362510/27*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -185180/3*ca^2*cf^2*z4 + 59848/3*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 9291833/324*ca^3*cf + -209230/81*ca^3*cf*z2 + 5072*ca^3*cf*z2*z3 + 153629/27*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 396613/18*ca^3*cf*z4 + -70556/9*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -17300/81*cf^2*nf^2 + 1888/81*cf^2*nf^2*z2 + -4640/27*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + -25633/9*cf^3*nf + -6608/3*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + 5344/3*cf^3*nf*z3 + 1592/3*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -146861/3*cf^4 + -3200*cf^4*z2 + -13568*cf^4*z2*z3 + 28664/3*cf^4*z3 + -7840*cf^4*z3^2 + -91352/3*cf^4*z4 + -5424*cf^4*z5 + -25976/3*cf^4*z6 + -4222*dFA + -68800/3*dFA*z2 + 2688*dFA*z2*z3 + 58880/3*dFA*z3 + 128*dFA*z3^2 + -10316*dFA*z4 + -6176/3*dFA*z5 + -1984*dFA*z6 + 21704/3*nf*dFF + -7744/3*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -2368*nf*dFF*z3 + -11104/3*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|2|1|-172/9*ca*cf*nf^2 + -272/27*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + -40126/81*ca*cf^2*nf + -6272/27*ca*cf^2*nf*z2 + 24160/9*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + -275161/3*ca*cf^3 + 101984/3*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 175616/3*ca*cf^3*z3 + 9392*ca*cf^3*z4 + -36992*ca*cf^3*z5 + 10435/27*ca^2*cf*nf + 12112/27*ca^2*cf*nf*z2 + -3496/3*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + 17890679/324*ca^2*cf^2 + -679328/27*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -478748/9*ca^2*cf^2*z3 + 6068/3*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + -1839805/162*ca^3*cf + 120706/27*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 138754/9*ca^3*cf*z3 + -11914/9*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + 9260/81*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -520*cf^3*nf + 1472/3*cf^3*nf*z2 + -1504*cf^3*nf*z3 + -704*cf^3*nf*z4 + 145216/3*cf^4 + -40760/3*cf^4*z2 + -16768*cf^4*z2*z3 + -58960/3*cf^4*z3 + -11824*cf^4*z4 + 17920*cf^4*z5 + -13868*dFA + 17336/3*dFA*z2 + 3072*dFA*z2*z3 + -9920*dFA*z3 + 10160/3*dFA*z4 + 4256/3*nf*dFF + 7360/3*nf*dFF*z2 + -5888/3*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|2|2|3146/81*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + 73207/81*ca*cf^2*nf + 2888/3*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + 18734*ca*cf^3 + 18928*ca*cf^3*z2 + -15328/3*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -106967/162*ca^2*cf*nf + -208/3*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + -4973837/324*ca^2*cf^2 + -14470*ca^2*cf^2*z2 + 3536*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + 1375711/324*ca^3*cf + 21952/9*ca^3*cf*z2 + -2192/3*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + -1568/81*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + -736/3*cf^3*nf + -2464/3*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + -7261*cf^4 + -19144/3*cf^4*z2 + 2240*cf^4*z3 + -5696*cf^4*z4 + 4096*dFA + -1496*dFA*z2 + 640*dFA*z3 + 816*nf*dFF + 2752/3*nf*dFF*z2
P3m|2|3|832/81*ca*cf*nf^2 + 14176/81*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + -3024*ca*cf^3 + 3664/9*ca*cf^3*z2 + -2688*ca*cf^3*z3 + -12116/81*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + 138088/81*ca^2*cf^2 + -1912/3*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + -8530/81*ca^3*cf + 872/9*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -416/81*cf^2*nf^2 + -616/9*cf^3*nf + -640/9*cf^3*nf*z2 + 13844/9*cf^4 + 512/3*cf^4*z2 + 1280*cf^4*z3 + -616/3*dFA + -384*dFA*z2 + -128/9*nf*dFF
P3m|2|4|8/9*ca*cf*nf^2 + -376/9*ca*cf^2*nf + -2692/3*ca*cf^3 + -624*ca*cf^3*z2 + -10/27*ca^2*cf*nf + 6184/9*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -707/6*ca^3*cf + -184/3*ca^3*cf*z2 + 368/9*cf^3*nf + 2744/9*cf^4 + 384*cf^4*z2 + 4/3*dFA + -32/9*nf*dFF
P3m|2|5|-64/9*ca*cf^2*nf + -2408/45*ca*cf^3 + 64/45*ca^2*cf*nf + 1916/45*ca^2*cf^2 + -296/45*ca^3*cf + 224/45*cf^3*nf + 256/15*cf^4 + 32/15*dFA
P3m|2|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|2|7|0
P3m|3|0|-5179/729*ca*cf*nf^2 + -1672/27*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -2135998/729*ca*cf^2*nf + -297376/81*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -4592/3*ca*cf^2*nf*z3 + -30556/9*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + 1448185/162*ca*cf^3 + -6986956/81*ca*cf^3*z2 + -217280/3*ca*cf^3*z2*z3 + -475060/9*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -268052/3*ca*cf^3*z4 + -728*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 1177867/1458*ca^2*cf*nf + 13384/9*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -1708/3*ca^2*cf*nf*z3 + 24178/27*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 19700321/1944*ca^2*cf^2 + 5017447/81*ca^2*cf^2*z2 + 179968/3*ca^2*cf^2*z2*z3 + 878134/27*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 406592/9*ca^2*cf^2*z4 + -1016*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -738275/162*ca^3*cf + -1153129/81*ca^3*cf*z2 + -53152/3*ca^3*cf*z2*z3 + -46295/9*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + -280931/54*ca^3*cf*z4 + -2932/9*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 62612/729*cf^2*nf^2 + 7744/81*cf^2*nf^2*z2 + -928/27*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 933911/729*cf^3*nf + 22816/9*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 67360/27*cf^3*nf*z3 + 23080/9*cf^3*nf*z4 + -64*cf^3*nf*z5 + -8758217/729*cf^4 + 318904/9*cf^4*z2 + 103040/3*cf^4*z2*z3 + 637240/27*cf^4*z3 + 6048*cf^4*z3^2 + 475384/9*cf^4*z4 + 7600/3*cf^4*z5 + 37144*cf^4*z6 + -150628/9*dFA + -12584/3*dFA*z2 + 37632*dFA*z2*z3 + 56528/9*dFA*z3 + 512*dFA*z3^2 + -92260/9*dFA*z4 + 10400/3*dFA*z5 + 87488/3*dFA*z6 + 321544/81*nf*dFF + -81536/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -20800/9*nf*dFF*z3 + 14624/9*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3m|3|1|5836/243*ca*cf*nf^2 + -1136/27*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -197138/81*ca*cf^2*nf + -13216/3*ca*cf^2*nf*z2 + -18112/9*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -21923213/243*ca*cf^3 + -916616/27*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 12288*ca*cf^3*z3 + -74248*ca*cf^3*z4 + -320*ca*cf^3*z5 + -35815/81*ca^2*cf*nf + 1784*ca^2*cf*nf*z2 + 3032/9*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 64432369/972*ca^2*cf^2 + 233740/9*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -12532/9*ca^2*cf^2*z3 + 154844/3*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + -2971616/243*ca^3*cf + -220864/27*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + -3590/9*ca^3*cf*z3 + -110302/9*ca^3*cf*z4 + 32/81*cf*nf^3 + 11020/81*cf^2*nf^2 + 704/27*cf^2*nf^2*z2 + 266512/243*cf^3*nf + 37088/9*cf^3*nf*z2 + 18784/9*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 9417316/243*cf^4 + 297800/27*cf^4*z2 + 15360*cf^4*z2*z3 + -129104/9*cf^4*z3 + 41888*cf^4*z4 + 3200*cf^4*z5 + 470408/27*dFA + 120*dFA*z2 + 18432*dFA*z2*z3 + 1600*dFA*z3 + 99344/3*dFA*z4 + -193216/27*nf*dFF + 64*nf*dFF*z2 + 2560/3*nf*dFF*z3
P3m|3|2|14/27*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -101149/81*ca*cf^2*nf + -10520/9*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 170906/81*ca*cf^3 + 60416/9*ca*cf^3*z2 + 18080/3*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 1171/6*ca^2*cf*nf + 424*ca^2*cf*nf*z2 + -152857/324*ca^2*cf^2 + 1194*ca^2*cf^2*z2 + -816*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + 168791/324*ca^3*cf + -1878*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 2144/27*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + 3920/81*cf^3*nf + 1344*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + 121319/81*cf^4 + -91448/9*cf^4*z2 + -25024/3*cf^4*z3 + 10304*cf^4*z4 + -13792/9*dFA + 8360/3*dFA*z2 + 5760*dFA*z4 + 12080/9*nf*dFF + -576*nf*dFF*z2
P3m|3|3|-176/81*ca*cf*nf^2 + -7112/81*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 99772/27*ca*cf^3 + 33136/9*ca*cf^3*z2 + 384*ca*cf^3*z3 + 688/27*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + -38440/81*ca^2*cf^2 + -2280*ca^2*cf^2*z2 + -2947/81*ca^3*cf + 4576/9*ca^3*cf*z2 + -16/81*cf*nf^3 + 512/27*cf^2*nf^2 + -25576/81*cf^3*nf + 128*cf^3*nf*z2 + -200516/81*cf^4 + -30400/9*cf^4*z2 + -2560/3*cf^4*z3 + -4544/3*dFA*z2
P3m|3|4|88/27*ca*cf^2*nf + 2800/27*ca*cf^3 + 464*ca*cf^3*z2 + -478/27*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -544/9*cf^3*nf + 7288/27*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3m|3|5|-32/9*cf^3*nf + 128/3*cf^4
P3m|3|6|16/9*cf^4
P3m|3|7|0
P3m|4|0|570925/5832*ca*cf*nf^2 + 638/81*ca*cf*nf^2*z2 + 3424/27*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + 31833017/23328*ca*cf^2*nf + 240350/27*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 5798/9*ca*cf^2*nf*z3 + 3146/3*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 3171732445/11664*ca*cf^3 + 57727435/324*ca*cf^3*z2 + 137248/3*ca*cf^3*z2*z3 + -3733397/27*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 4037081/18*ca*cf^3*z4 + -28*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -172239631/139968*ca^2*cf*nf + -284213/162*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -102107/81*ca^2*cf*nf*z3 + -22259/27*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -897894409/4608*ca^2*cf^2 + -18808691/144*ca^2*cf^2*z2 + -96016/3*ca^2*cf^2*z2*z3 + 857465/9*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -1450694/9*ca^2*cf^2*z4 + 57004/3*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 3314669827/69984*ca^3*cf + 62912335/1944*ca^3*cf*z2 + 20128/3*ca^3*cf*z2*z3 + -188363/8*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 9339377/216*ca^3*cf*z4 + -72496/9*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -481231/2916*cf^2*nf^2 + -376/9*cf^2*nf^2*z2 + -1360/9*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + 14291/486*cf^3*nf + -703280/81*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + 39104/27*cf^3*nf*z3 + -292/9*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -6070611215/46656*cf^4 + -162673/2*cf^4*z2 + -59456/3*cf^4*z2*z3 + 1916783/27*cf^4*z3 + -7840*cf^4*z3^2 + -373265/3*cf^4*z4 + -34760/3*cf^4*z5 + -25976/3*cf^4*z6 + -144300563/23328*dFA + -7006231/81*dFA*z2 + 7040*dFA*z2*z3 + 165538/3*dFA*z3 + 128*dFA*z3^2 + -214343/9*dFA*z4 + -34912/3*dFA*z5 + -1984*dFA*z6 + 54130/729*nf*dFF + 81128/27*nf*dFF*z2 + -512*nf*dFF*z2*z3 + 12680/27*nf*dFF*z3 + -11632/9*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|4|1|31961/972*ca*cf*nf^2 + -8*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 7250839/972*ca*cf^2*nf + 10088/9*ca*cf^2*nf*z2 + 22648/9*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + -145847243/3888*ca*cf^3 + -245560/9*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 422278/9*ca*cf^3*z3 + 31380*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -27163349/11664*ca^2*cf*nf + -1603/81*ca^2*cf*nf*z2 + -30592/27*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + 75484183/3456*ca^2*cf^2 + 48453/2*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -365053/9*ca^2*cf^2*z3 + -25888/3*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + -147353761/46656*ca^3*cf + -2824339/324*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 606805/54*ca^3*cf*z3 + 2885/3*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + 14011/243*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -3624785/486*cf^3*nf + -20176/27*cf^3*nf*z2 + -11632/9*cf^3*nf*z3 + -704*cf^3*nf*z4 + 32453537/1296*cf^4 + 363269/27*cf^4*z2 + -16768*cf^4*z2*z3 + -167876/9*cf^4*z3 + -81032/3*cf^4*z4 + 17920*cf^4*z5 + -66062207/1944*dFA + 747647/27*dFA*z2 + 3072*dFA*z2*z3 + 41840/9*dFA*z3 + -488*dFA*z4 + 1100141/243*nf*dFF + -58616/27*nf*dFF*z2 + -5984/9*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|4|2|6323/162*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -16369/18*ca*cf^2*nf + 9112/9*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -517067/18*ca*cf^3 + -12638/3*ca*cf^3*z2 + -7080*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -141971/432*ca^2*cf*nf + -2686/27*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 1082193/64*ca^2*cf^2 + -4181/18*ca^2*cf^2*z2 + 12896/3*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -21000571/7776*ca^3*cf + -27374/27*ca^3*cf*z2 + -6272/9*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + -710/81*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 113693/81*cf^3*nf + -7504/9*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 3465023/216*cf^4 + 66992/9*cf^4*z2 + 3200*cf^4*z3 + -5696*cf^4*z4 + 1490773/81*dFA + 69538/9*dFA*z2 + -1472/3*dFA*z3 + -30206/27*nf*dFF + 4432/9*nf*dFF*z2
P3m|4|3|748/81*ca*cf*nf^2 + -26813/162*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 412525/162*ca*cf^3 + -12952/9*ca*cf^3*z2 + -2688*ca*cf^3*z3 + -12523/243*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + -3158885/1296*ca^2*cf^2 + 2528/9*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 55669/54*ca^3*cf + -2380/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -92/27*cf^2*nf^2 + 17249/81*cf^3*nf + -640/9*cf^3*nf*z2 + -16951/12*cf^4 + 4064/3*cf^4*z2 + 1280*cf^4*z3 + -51883/27*dFA + -2656/9*dFA*z2 + 7024/81*nf*dFF
P3m|4|4|8/9*ca*cf*nf^2 + -62*ca*cf^2*nf + -26263/54*ca*cf^3 + -624*ca*cf^3*z2 + 397/81*ca^2*cf*nf + 34039/54*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -75215/648*ca^3*cf + -184/3*ca^3*cf*z2 + 508/9*cf^3*nf + -3838/27*cf^4 + 384*cf^4*z2 + -8947/27*dFA + -208/27*nf*dFF
P3m|4|5|-64/9*ca*cf^2*nf + -112/5*ca*cf^3 + 64/45*ca^2*cf*nf + 260/9*ca^2*cf^2 + -524/135*ca^3*cf + 224/45*cf^3*nf + -184/45*cf^4 + -128/45*dFA
P3m|4|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|4|7|0
P3m|5|0|-93311209/3645000*ca*cf*nf^2 + -11422/225*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -20165512253/2700000*ca*cf^2*nf + -10140179/3375*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -863054/675*ca*cf^2*nf*z3 + -132578/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -22585572318559/243000000*ca*cf^3 + -24855461291/202500*ca*cf^3*z2 + -326432/5*ca*cf^3*z2*z3 + -144513517/3375*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -29136113/450*ca*cf^3*z4 + 20/3*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 307974623927/145800000*ca^2*cf*nf + 26207999/20250*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -6267833/10125*ca^2*cf*nf*z3 + 499087/675*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 314750139459911/5832000000*ca^2*cf^2 + 2696788429/32400*ca^2*cf^2*z2 + 808208/15*ca^2*cf^2*z2*z3 + 34025819/1125*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 5869846/225*ca^2*cf^2*z4 + -3844/3*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -1616081765689/194400000*ca^3*cf + -15524295307/810000*ca^3*cf*z2 + -15880*ca^3*cf*z2*z3 + -461344889/81000*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + 67099/5400*ca^3*cf*z4 + -856/3*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 206357719/1822500*cf^2*nf^2 + 10048/135*cf^2*nf^2*z2 + -1616/45*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 91861877873/18225000*cf^3*nf + 4191122/2025*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 1451336/675*cf^3*nf*z3 + 97564/45*cf^3*nf*z4 + -64*cf^3*nf*z5 + 36346009153639/729000000*cf^4 + 5973643513/101250*cf^4*z2 + 92608/3*cf^4*z2*z3 + 54121507/3375*cf^4*z3 + 6048*cf^4*z3^2 + 9519383/225*cf^4*z4 + 1976*cf^4*z5 + 37144*cf^4*z6 + -12173394209/486000*dFA + -86353769/33750*dFA*z2 + 169664/5*dFA*z2*z3 + 8464996/675*dFA*z3 + 512*dFA*z3^2 + -858029/45*dFA*z4 + 3360*dFA*z5 + 87488/3*dFA*z6 + 4961897/2430*nf*dFF + -7482328/3375*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -9094744/3375*nf*dFF*z3 + 145136/225*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3m|5|1|3518341/121500*ca*cf*nf^2 + -5576/135*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -127593103/121500*ca*cf^2*nf + -2459972/675*ca*cf^2*nf*z2 + -16760/9*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -271195525523/6075000*ca*cf^3 + -118161668/3375*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 1558742/225*ca*cf^3*z3 + -65120*ca*cf^3*z4 + -320*ca*cf^3*z5 + -1407534899/2430000*ca^2*cf*nf + 16005713/10125*ca^2*cf*nf*z2 + 186256/675*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 38516227007/1200000*ca^2*cf^2 + 198602899/6750*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -43891/225*ca^2*cf^2*z3 + 682832/15*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + -34246438693/6075000*ca^3*cf + -93851942/10125*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + -304631/1350*ca^3*cf*z3 + -163327/15*ca^3*cf*z4 + 32/81*cf*nf^3 + 1097221/10125*cf^2*nf^2 + 3104/135*cf^2*nf^2*z2 + 97781279/303750*cf^3*nf + 2287648/675*cf^3*nf*z2 + 89968/45*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 50820852151/2430000*cf^4 + 10667851/1125*cf^4*z2 + 15360*cf^4*z2*z3 + -702532/75*cf^4*z3 + 110384/3*cf^4*z4 + 3200*cf^4*z5 + 18948743/2025*dFA + 2975821/3375*dFA*z2 + 18432*dFA*z2*z3 + 14816/9*dFA*z3 + 151928/5*dFA*z4 + -5462593/2025*nf*dFF + 2643784/3375*nf*dFF*z2 + 68768/225*nf*dFF*z3
P3m|5|2|1733/270*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -3856768/3375*ca*cf^2*nf + -16736/15*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 900604051/202500*ca*cf^3 + 65308/45*ca*cf^3*z2 + 78232/15*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 5077261/54000*ca^2*cf*nf + 281422/675*ca^2*cf*nf*z2 + 4690551929/3240000*ca^2*cf^2 + 367007/90*ca^2*cf^2*z2 + -3352/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + -268965433/1620000*ca^3*cf + -3437951/1350*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 129802/2025*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + 2117551/10125*cf^3*nf + 19328/15*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -123894089/27000*cf^4 + -1458836/225*cf^4*z2 + -109312/15*cf^4*z3 + 10304*cf^4*z4 + 277441/270*dFA + 939638/225*dFA*z2 + 5760*dFA*z4 + 17690/27*nf*dFF + -74224/225*nf*dFF*z2
P3m|5|3|-124/81*ca*cf*nf^2 + -178343/1350*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 2824541/2025*ca*cf^3 + 138952/45*ca*cf^3*z2 + 384*ca*cf^3*z3 + 1963/75*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 50385851/162000*ca^2*cf^2 + -29104/15*ca^2*cf^2*z2 + -8180827/81000*ca^3*cf + 19552/45*ca^3*cf*z2 + -16/81*cf*nf^3 + 2404/135*cf^2*nf^2 + -443771/2025*cf^3*nf + 128*cf^3*nf*z2 + -6650837/8100*cf^4 + -129952/45*cf^4*z2 + -2560/3*cf^4*z3 + -21056/15*dFA*z2
P3m|5|4|76/135*ca*cf^2*nf + 35816/225*ca*cf^3 + 464*ca*cf^3*z2 + -3007/150*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -2408/45*cf^3*nf + 3819/25*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3m|5|5|104/45*ca*cf^3 + -32/9*cf^3*nf + 536/15*cf^4
P3m|5|6|16/9*cf^4
P3m|5|7|0
P3m|6|0|38214046/455625*ca*cf*nf^2 + 28228/2025*ca*cf*nf^2*z2 + 5632/45*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + -8360308693/18225000*ca*cf^2*nf + 92207836/10125*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 268924/225*ca*cf^2*nf*z3 + 16864/15*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 34215011892257/182250000*ca*cf^3 + 9418281041/50625*ca*cf^3*z2 + 242816/5*ca*cf^3*z2*z3 + -500911208/3375*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 52537054/225*ca*cf^3*z4 + 21968/15*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -70342449353/109350000*ca^2*cf*nf + -56881286/30375*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -539414/375*ca^2*cf*nf*z3 + -551648/675*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -23926027108361/182250000*ca^2*cf^2 + -6954426298/50625*ca^2*cf^2*z2 + -33792*ca^2*cf^2*z2*z3 + 337037591/3375*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -37567351/225*ca^2*cf^2*z4 + 93888/5*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 6944244948637/218700000*ca^3*cf + 5170126033/151875*ca^3*cf*z2 + 63248/9*ca^3*cf*z2*z3 + -242100418/10125*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 19994729/450*ca^3*cf*z4 + -364004/45*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -119233229/911250*cf^2*nf^2 + -110032/2025*cf^2*nf^2*z2 + -3968/27*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + 12393703267/9112500*cf^3*nf + -88933412/10125*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + 704984/675*cf^3*nf*z3 + -2176/15*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -712548140609/7593750*cf^4 + -4211290708/50625*cf^4*z2 + -315776/15*cf^4*z2*z3 + 10424492/135*cf^4*z3 + -7840*cf^4*z3^2 + -3240968/25*cf^4*z4 + -192544/15*cf^4*z5 + -25976/3*cf^4*z6 + 137573885477/91125000*dFA + -4082177246/50625*dFA*z2 + 118912/15*dFA*z2*z3 + 169939544/3375*dFA*z3 + 128*dFA*z3^2 + -1907116/75*dFA*z4 + -203552/15*dFA*z5 + -1984*dFA*z6 + 398731003/455625*nf*dFF + 25460624/10125*nf*dFF*z2 + -512*nf*dFF*z2*z3 + 426592/1125*nf*dFF*z3 + -135424/225*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|6|1|2679293/60750*ca*cf*nf^2 + -1024/135*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 1182610792/151875*ca*cf^2*nf + 70496/45*ca*cf^2*nf*z2 + 111728/45*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 110350684181/6075000*ca*cf^3 + -96238748/3375*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 10601104/225*ca*cf^3*z3 + 179088/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -4808038037/1822500*ca^2*cf*nf + -408704/3375*ca^2*cf*nf*z2 + -757504/675*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -8333378713/450000*ca^2*cf^2 + 84207422/3375*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -9125536/225*ca^2*cf^2*z3 + -161876/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 86701865287/12150000*ca^3*cf + -17892638/2025*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 836918/75*ca^3*cf*z3 + 64234/45*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + 1360598/30375*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -386772884/50625*cf^3*nf + -776432/675*cf^3*nf*z2 + -18752/15*cf^3*nf*z3 + -704*cf^3*nf*z4 + -338237747/506250*cf^4 + 45678248/3375*cf^4*z2 + -16768*cf^4*z2*z3 + -4266512/225*cf^4*z3 + -30064*cf^4*z4 + 17920*cf^4*z5 + -8577627137/253125*dFA + 16410496/675*dFA*z2 + 3072*dFA*z2*z3 + 132064/25*dFA*z3 + -19184/15*dFA*z4 + 301272896/151875*nf*dFF + -2705152/1125*nf*dFF*z2 + -67712/225*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|6|2|5207/135*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -20745403/20250*ca*cf^2*nf + 5112/5*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -1679937931/50625*ca*cf^3 + -1123996/225*ca*cf^3*z2 + -37264/5*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -3335657/12150*ca^2*cf*nf + -72688/675*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 4328850971/202500*ca^2*cf^2 + 46426/225*ca^2*cf^2*z2 + 66512/15*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -268544659/67500*ca^3*cf + -29980/27*ca^3*cf*z2 + -30848/45*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + -12268/2025*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 4996006/3375*cf^3*nf + -12544/15*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 564458201/33750*cf^4 + 1791352/225*cf^4*z2 + 50752/15*cf^4*z3 + -5696*cf^4*z4 + 565220407/33750*dFA + 1890344/225*dFA*z2 + -2176/3*dFA*z3 + -1245404/2025*nf*dFF + 79936/225*nf*dFF*z2
P3m|6|3|3656/405*ca*cf*nf^2 + -151022/675*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 25841092/10125*ca*cf^3 + -81536/45*ca*cf^3*z2 + -2688*ca*cf^3*z3 + -228754/6075*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + -51403793/20250*ca^2*cf^2 + 21032/45*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 32594801/30375*ca^3*cf + -3400/27*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -248/81*cf^2*nf^2 + 534076/2025*cf^3*nf + -640/9*cf^3*nf*z2 + -475286/375*cf^4 + 14336/9*cf^4*z2 + 1280*cf^4*z3 + -634624/405*dFA + -12416/45*dFA*z2 + 216544/2025*nf*dFF
P3m|6|4|8/9*ca*cf*nf^2 + -2972/45*ca*cf^2*nf + -350314/675*ca*cf^3 + -624*ca*cf^3*z2 + 268/45*ca^2*cf*nf + 448621/675*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -501589/4050*ca^3*cf + -184/3*ca^3*cf*z2 + 536/9*cf^3*nf + -94196/675*cf^4 + 384*cf^4*z2 + -9332/27*dFA + -128/15*nf*dFF
P3m|6|5|-64/9*ca*cf^2*nf + -728/45*ca*cf^3 + 64/45*ca^2*cf*nf + 5884/225*ca^2*cf^2 + -752/225*ca^3*cf + 224/45*cf^3*nf + -208/25*cf^4 + -96/25*dFA
P3m|6|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|6|7|0
P3m|7|0|-19967506099/729303750*ca*cf*nf^2 + -4654724/99225*ca*cf*nf^2*z2 + 640/9*ca*cf*nf^2*z3 + -368/9*ca*cf*nf^2*z4 + -2405038943871667/306307575000*ca*cf^2*nf + -2129448968/694575*ca*cf^2*nf*z2 + -1216/3*ca*cf^2*nf*z2*z3 + -12817628/11025*ca*cf^2*nf*z3 + -125696/45*ca*cf^2*nf*z4 + -128*ca*cf^2*nf*z5 + -22506509790464927/218791125000*ca*cf^3 + -15196053375883/121550625*ca*cf^3*z2 + -6601664/105*ca*cf^3*z2*z3 + -8287937324/231525*ca*cf^3*z3 + -4784*ca*cf^3*z3^2 + -684554338/11025*ca*cf^3*z4 + 5728/21*ca*cf^3*z5 + -85140*ca*cf^3*z6 + 2034640231659541/918922725000*ca^2*cf*nf + 13817719786/10418625*ca^2*cf*nf*z2 + 224*ca^2*cf*nf*z2*z3 + -437727454/694575*ca^2*cf*nf*z3 + 4524008/6615*ca^2*cf*nf*z4 + 3184/9*ca^2*cf*nf*z5 + 2669112029700196679/42883060500000*ca^2*cf^2 + 4010535924263/48620250*ca^2*cf^2*z2 + 5440544/105*ca^2*cf^2*z2*z3 + 10698146759/385875*ca^2*cf^2*z3 + 944*ca^2*cf^2*z3^2 + 266109869/11025*ca^2*cf^2*z4 + -29072/21*ca^2*cf^2*z5 + 70852*ca^2*cf^2*z6 + -670372330442210849/64324590750000*ca^3*cf + -7834875616/416745*ca^3*cf*z2 + -1602112/105*ca^3*cf*z2*z3 + -6554892604/1157625*ca^3*cf*z3 + -64/3*ca^3*cf*z3^2 + 40114097/66150*ca^3*cf*z4 + -16892/63*ca^3*cf*z5 + -182872/9*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + 246431254949/2187911250*cf^2*nf^2 + 37952/567*cf^2*nf^2*z2 + -34432/945*cf^2*nf^2*z3 + 512/9*cf^2*nf^2*z4 + 826613937076757/153153787500*cf^3*nf + 7525198172/3472875*cf^3*nf*z2 + 640/3*cf^3*nf*z2*z3 + 9401752/4725*cf^3*nf*z3 + 30496/15*cf^3*nf*z4 + -64*cf^3*nf*z5 + 281616670910740643/5360382562500*cf^4 + 1086002817014/17364375*cf^4*z2 + 1039232/35*cf^4*z2*z3 + 12923212684/1157625*cf^4*z3 + 6048*cf^4*z3^2 + 151012712/3675*cf^4*z4 + 37376/21*cf^4*z5 + 37144*cf^4*z6 + -137105721821231/6251175000*dFA + -471664577042/121550625*dFA*z2 + 1143808/35*dFA*z2*z3 + 53146504/3675*dFA*z3 + 512*dFA*z3^2 + -44560924/2205*dFA*z4 + 9952/3*dFA*z5 + 87488/3*dFA*z6 + 235619409332/156279375*nf*dFF + -1035515216/694575*nf*dFF*z2 + -512*nf*dFF*z2*z3 + -583782944/231525*nf*dFF*z3 + 563968/2205*nf*dFF*z4 + -2560/3*nf*dFF*z5
P3m|7|1|667699643/20837250*ca*cf*nf^2 + -12928/315*ca*cf*nf^2*z2 + 64/3*ca*cf*nf^2*z3 + -22459350607/34728750*ca*cf^2*nf + -7405672/2205*ca*cf^2*nf*z2 + -38032/21*ca*cf^2*nf*z3 + -3664/3*ca*cf^2*nf*z4 + -1103157810066023/34034175000*ca*cf^3 + -1600949404/46305*ca*cf^3*z2 + -28416*ca*cf^3*z2*z3 + 724264/105*ca*cf^3*z3 + -433968/7*ca*cf^3*z4 + -320*ca*cf^3*z5 + -307645719977/486202500*ca^2*cf*nf + 1034797228/694575*ca^2*cf*nf*z2 + 1680304/6615*ca^2*cf*nf*z3 + 496/3*ca^2*cf*nf*z4 + 3930088603677211/204205050000*ca^2*cf^2 + 6998488352/231525*ca^2*cf^2*z2 + 24576*ca^2*cf^2*z2*z3 + -732136/2205*ca^2*cf^2*z3 + 1520212/35*ca^2*cf^2*z4 + -1280*ca^2*cf^2*z5 + -28564413048649/12502350000*ca^3*cf + -11022985462/1157625*ca^3*cf*z2 + -7680*ca^3*cf*z2*z3 + -182194/1323*ca^3*cf*z3 + -468874/45*ca^3*cf*z4 + 32/81*cf*nf^3 + 1001854778/10418625*cf^2*nf^2 + 768/35*cf^2*nf^2*z2 + 4343586161/24310125*cf^3*nf + 102797312/33075*cf^3*nf*z2 + 68928/35*cf^3*nf*z3 + 2336/3*cf^3*nf*z4 + 157370380024681/8508543750*cf^4 + 1078147072/128625*cf^4*z2 + 15360*cf^4*z2*z3 + -102161312/11025*cf^4*z3 + 3680624/105*cf^4*z4 + 3200*cf^4*z5 + 1775225506/297675*dFA + 130306768/77175*dFA*z2 + 18432*dFA*z2*z3 + 109664/63*dFA*z3 + 618448/21*dFA*z4 + -17281984/14175*nf*dFF + 167995712/231525*nf*dFF*z2 + 201344/2205*nf*dFF*z3
P3m|7|2|171221/19845*ca*cf*nf^2 + -32/3*ca*cf*nf^2*z2 + -1052469553/992250*ca*cf^2*nf + -345752/315*ca*cf^2*nf*z2 + -256*ca*cf^2*nf*z3 + 50770782227/9724050*ca*cf^3 + 2730796/2205*ca*cf^3*z2 + 518608/105*ca*cf^3*z3 + -16272*ca*cf^3*z4 + 1034707997/20837250*ca^2*cf*nf + 2745808/6615*ca^2*cf*nf*z2 + 248853098969/97240500*ca^2*cf^2 + 46168718/11025*ca^2*cf^2*z2 + -3104/5*ca^2*cf^2*z3 + 12088*ca^2*cf^2*z4 + -222376965113/364651875*ca^3*cf + -85726618/33075*ca^3*cf*z2 + -3000*ca^3*cf*z4 + -80/81*cf*nf^3 + 1937692/33075*cf^2*nf^2 + 32/9*cf^2*nf^2*z2 + 624581176/3472875*cf^3*nf + 133312/105*cf^3*nf*z2 + 1024/3*cf^3*nf*z3 + -1612083114743/243101250*cf^4 + -23179192/3675*cf^4*z2 + -242496/35*cf^4*z3 + 10304*cf^4*z4 + 282007351/141750*dFA + 6814088/1575*dFA*z2 + 5760*dFA*z4 + 3244876/14175*nf*dFF + -511936/2205*nf*dFF*z2
P3m|7|3|-248/189*ca*cf*nf^2 + -13377694/99225*ca*cf^2*nf + -128/3*ca*cf^2*nf*z2 + 1701674942/3472875*ca*cf^3 + 100992/35*ca*cf^3*z2 + 384*ca*cf^3*z3 + 2410112/99225*ca^2*cf*nf + 64/3*ca^2*cf*nf*z2 + 4091480579/6945750*ca^2*cf^2 + -27368/15*ca^2*cf^2*z2 + -28227002/231525*ca^3*cf + 42976/105*ca^3*cf*z2 + -16/81*cf*nf^3 + 16456/945*cf^2*nf^2 + -88108/441*cf^3*nf + 128*cf^3*nf*z2 + -333706654/3472875*cf^4 + -95232/35*cf^4*z2 + -2560/3*cf^4*z3 + -47808/35*dFA*z2
P3m|7|4|-16/45*ca*cf^2*nf + 1630304/11025*ca*cf^3 + 464*ca*cf^3*z2 + -533642/33075*ca^2*cf^2 + -360*ca^2*cf^2*z2 + 280/3*ca^3*cf*z2 + 16/9*cf^2*nf^2 + -16112/315*cf^3*nf + 48956/315*cf^4 + -1024/3*cf^4*z2 + -128*dFA*z2
P3m|7|5|976/315*ca*cf^3 + -32/9*cf^3*nf + 1168/35*cf^4
P3m|7|6|16/9*cf^4
P3m|7|7|0
P3m|8|0|10762237570031/140026320000*ca*cf*nf^2 + 122149/7350*ca*cf*nf^2*z2 + 117584/945*ca*cf*nf^2*z3 + -400/9*ca*cf*nf^2*z4 + -739452945886961/622339200000*ca*cf^2*nf + 17905243879/1984500*ca*cf^2*nf*z2 + 1984/3*ca*cf^2*nf*z2*z3 + 2212337/1470*ca*cf^2*nf*z3 + 121531/105*ca*cf^2*nf*z4 + -2752/3*ca*cf^2*nf*z5 + 137912614851217056919/914838624000000*ca*cf^3 + 99555748757797/518616000*ca*cf^3*z2 + 746896/15*ca*cf^3*z2*z3 + -1402783030979/9261000*ca*cf^3*z3 + 17264*ca*cf^3*z3^2 + 2292725277/9800*ca*cf^3*z4 + 223042/105*ca*cf^3*z5 + 93316/3*ca*cf^3*z6 + -96527382167240959/235244217600000*ca^2*cf*nf + -313519412681/166698000*ca^2*cf*nf*z2 + -352/3*ca^2*cf*nf*z2*z3 + -952998107/617400*ca^2*cf*nf*z3 + -10759639/13230*ca^2*cf*nf*z4 + 8240/9*ca^2*cf*nf*z5 + -4603425665978802016889/43912253952000000*ca^2*cf^2 + -2195737520663/15366400*ca^2*cf^2*z2 + -1210024/35*ca^2*cf^2*z2*z3 + 1865398211393/18522000*ca^2*cf^2*z3 + -12880*ca^2*cf^2*z3^2 + -295242181/1764*ca^2*cf^2*z4 + 93378/5*ca^2*cf^2*z5 + -47924/3*ca^2*cf^2*z6 + 843475747898299047779/32934190464000000*ca^3*cf + 13275697781953/373403520*ca^3*cf*z2 + 2257336/315*ca^3*cf*z2*z3 + -50231682437/2116800*ca^3*cf*z3 + 9392/3*ca^3*cf*z3^2 + 15700958887/352800*ca^3*cf*z4 + -40514/5*ca^3*cf*z5 + 1056*ca^3*cf*z6 + -32/81*cf*nf^3 + 64/27*cf*nf^3*z3 + -2656696518337/23337720000*cf^2*nf^2 + -5935246/99225*cf^2*nf^2*z2 + -1016/7*cf^2*nf^2*z3 + 64*cf^2*nf^2*z4 + 6183434166037463/3267280800000*cf^3*nf + -20091628759/2315250*cf^3*nf*z2 + -1664/3*cf^3*nf*z2*z3 + 1001404/1225*cf^3*nf*z3 + -61262/315*cf^3*nf*z4 + -2624/3*cf^3*nf*z5 + -47056611698389287031/609892416000000*cf^4 + -329263182365273/3889620000*cf^4*z2 + -151136/7*cf^4*z2*z3 + 735138545303/9261000*cf^4*z3 + -7840*cf^4*z3^2 + -5725743799/44100*cf^4*z4 + -281116/21*cf^4*z5 + -25976/3*cf^4*z6 + 1653047169679976041/548903174400000*dFA + -152935258677239/1944810000*dFA*z2 + 873472/105*dFA*z2*z3 + 24671164069/514500*dFA*z3 + 128*dFA*z3^2 + -381401653/14700*dFA*z4 + -504704/35*dFA*z5 + -1984*dFA*z6 + 1142573776363259/980184240000*nf*dFF + 1497279547/694575*nf*dFF*z2 + -512*nf*dFF*z2*z3 + 2819947/15435*nf*dFF*z3 + -122888/441*nf*dFF*z4 + 2560/3*nf*dFF*z5
P3m|8|1|1814908727/37044000*ca*cf*nf^2 + -2332/315*ca*cf*nf^2*z2 + 256/9*ca*cf*nf^2*z3 + 20268373902743/2593080000*ca*cf^2*nf + 6570496/3675*ca*cf^2*nf*z2 + 777452/315*ca*cf^2*nf*z3 + 448/3*ca*cf^2*nf*z4 + 18992355684060517/435637440000*ca*cf^3 + -33052373804/1157625*ca*cf^3*z2 + 32320*ca*cf^3*z2*z3 + 210298843/4410*ca*cf^3*z3 + 188846/5*ca*cf^3*z4 + -36992*ca*cf^3*z5 + -38179816758929/14002632000*ca^2*cf*nf + -11274929/68600*ca^2*cf*nf*z2 + -7389379/6615*ca^2*cf*nf*z3 + -1472/9*ca^2*cf*nf*z4 + -388141134335043451/10455298560000*ca^2*cf^2 + 91984875347/3704400*ca^2*cf^2*z2 + -18240*ca^2*cf^2*z2*z3 + -361701037/8820*ca^2*cf^2*z3 + -176162/15*ca^2*cf^2*z4 + 29696*ca^2*cf^2*z5 + 308065497011423029/26138246400000*ca^3*cf + -977282429737/111132000*ca^3*cf*z2 + 3200*ca^3*cf*z2*z3 + 198526439/17640*ca^3*cf*z3 + 114293/70*ca^3*cf*z4 + -8160*ca^3*cf*z5 + 32/81*cf*nf^3 + 1088528803/27783000*cf^2*nf^2 + -1280/27*cf^2*nf^2*z2 + -128/9*cf^2*nf^2*z3 + -1780247330119/233377200*cf^3*nf + -8930156/6615*cf^3*nf*z2 + -387944/315*cf^3*nf*z3 + -704*cf^3*nf*z4 + -26312850606157921/2178187200000*cf^4 + 13748266243/1029000*cf^4*z2 + -16768*cf^4*z2*z3 + -211860937/11025*cf^4*z3 + -659516/21*cf^4*z4 + 17920*cf^4*z5 + -36814482535508899/1089093600000*dFA + 208595972573/9261000*dFA*z2 + 3072*dFA*z2*z3 + 769364/147*dFA*z3 + -56972/35*dFA*z4 + 11812074039359/11668860000*nf*dFF + -181177667/77175*nf*dFF*z2 + -57832/441*nf*dFF*z3 + 2048/3*nf*dFF*z4
P3m|8|2|2027821/52920*ca*cf*nf^2 + -32/9*ca*cf*nf^2*z2 + -113717897683/111132000*ca*cf^2*nf + 323432/315*ca*cf^2*nf*z2 + 352*ca*cf^2*nf*z3 + -1445322760856/40516875*ca*cf^3 + -103636061/22050*ca*cf^3*z2 + -799468/105*ca*cf^3*z3 + 6288*ca*cf^3*z4 + -350598932483/1333584000*ca^2*cf*nf + -1475099/13230*ca^2*cf*nf*z2 + -192*ca^2*cf*nf*z3 + 2980731097434481/124467840000*ca^2*cf^2 + -34453/88200*ca^2*cf^2*z2 + 157208/35*ca^2*cf^2*z3 + -312*ca^2*cf^2*z4 + -29439950913473/6223392000*ca^3*cf + -1996199/1890*ca^3*cf*z2 + -680*ca^3*cf*z3 + -200*ca^3*cf*z4 + -80/81*cf*nf^3 + -11783/2450*cf^2*nf^2 + -32/3*cf^2*nf^2*z2 + 40700072297/27783000*cf^3*nf + -263768/315*cf^3*nf*z2 + -320/3*cf^3*nf*z3 + 266660796048053/15558480000*cf^4 + 17243878/2205*cf^4*z2 + 363616/105*cf^4*z3 + -5696*cf^4*z4 + 3505442845759/216090000*dFA + 766597/90*dFA*z2 + -29024/35*dFA*z3 + -274601807/793800*nf*dFF + 639508/2205*nf*dFF*z2
P3m|8|3|25334/2835*ca*cf*nf^2 + -9345487/37800*ca*cf^2*nf + 128*ca*cf^2*nf*z2 + 140630258819/55566000*ca*cf^3 + -69156/35*ca*cf^3*z2 + -2688*ca*cf^3*z3 + -12931721/396900*ca^2*cf*nf + -128/9*ca^2*cf*nf*z2 + -1141292020993/444528000*ca^2*cf^2 + 11540/21*ca^2*cf^2*z2 + 4928/3*ca^2*cf^2*z3 + 11337150386/10418625*ca^3*cf + -134746/945*ca^3*cf*z2 + -320*ca^3*cf*z3 + -16/81*cf*nf^3 + -550/189*cf^2*nf^2 + 4185931/14700*cf^3*nf + -640/9*cf^3*nf*z2 + -131899229773/111132000*cf^4 + 534736/315*cf^4*z2 + 1280*cf^4*z3 + -38820135527/27783000*dFA + -84208/315*dFA*z2 + 3831764/33075*nf*dFF
P3m|8|4|8/9*ca*cf*nf^2 + -7121/105*ca*cf^2*nf + -20866429/37800*ca*cf^3 + -624*ca*cf^3*z2 + 36391/5670*ca^2*cf*nf + 181901009/264600*ca^2*cf^2 + 904/3*ca^2*cf^2*z2 + -81713647/635040*ca^3*cf + -184/3*ca^3*cf*z2 + 3838/63*cf^3*nf + -1639853/13230*cf^4 + 384*cf^4*z2 + -45518443/132300*dFA + -8408/945*nf*dFF
P3m|8|5|-64/9*ca*cf^2*nf + -1412/105*ca*cf^3 + 64/45*ca^2*cf*nf + 39296/1575*ca^2*cf^2 + -14674/4725*ca^3*cf + 224/45*cf^3*nf + -16028/1575*cf^4 + -6736/1575*dFA
P3m|8|6|304/45*ca*cf^3 + -56/15*ca^2*cf^2 + 8/9*ca^3*cf + -176/45*cf^4
P3m|8|7|0
P2s|0|0|144*nf*dabc + -66*nf*dabc*z2 + 6*nf*dabc*z2^2 + 16*nf*dabc*z3
P2s|0|1|56*nf*dabc + 2*nf*dabc*z2 + -16*nf*dabc*z3
P2s|0|2|18*nf*dabc + -10*nf*dabc*z2
P2s|0|3|-2/3*nf*dabc
P2s|0|4|1/3*nf*dabc
P2s|0|5|0
P2s|0|6|0
P2s|0|7|0
P2s|1|0|-64/3*nf*dabc + -146/3*nf*dabc*z2 + 10*nf*dabc*z2^2
P2s|1|1|8/3*nf*dabc + 18*nf*dabc*z2
P2s|1|2|16/3*nf*dabc + -6*nf*dabc*z2
P2s|1|3|0
P2s|1|4|0
P2s|1|5|0
P2s|1|6|0
P2s|1|7|0
P2s|2|0|-4787/162*nf*dabc + -280/9*nf*dabc*z2 + 80/3*nf*dabc*z3
P2s|2|1|-2593/54*nf*dabc + 64/3*nf*dabc*z2
P2s|2|2|97/9*nf*dabc
P2s|2|3|-16/9*nf*dabc
P2s|2|4|0
P2s|2|5|0
P2s|2|6|0
P2s|2|7|0
P2s|3|0|1324/27*nf*dabc + -80/3*nf*dabc*z2
P2s|3|1|-895/54*nf*dabc
P2s|3|2|20/3*nf*dabc
P2s|3|3|0
P2s|3|4|0
P2s|3|5|0
P2s|3|6|0
P2s|3|7|0
P2s|4|0|-284821/27000*nf*dabc + -917/45*nf*dabc*z2
P2s|4|1|-9781/600*nf*dabc
P2s|4|2|2429/360*nf*dabc
P2s|4|3|0
P2s|4|4|0
P2s|4|5|0
P2s|4|6|0
P2s|4|7|0
P2s|5|0|1708703/40500*nf*dabc + -188/15*nf*dabc*z2
P2s|5|1|-103463/9000*nf*dabc
P2s|5|2|1411/600*nf*dabc
P2s|5|3|0
P2s|5|4|0
P2s|5|5|0
P2s|5|6|0
P2s|5|7|0
P2s|6|0|-33140362/3472875*nf*dabc + -18128/1575*nf*dabc*z2
P2s|6|1|-673597/66150*nf*dabc
P2s|6|2|6226/1575*nf*dabc
P2s|6|3|0
P2s|6|4|0
P2s|6|5|0
P2s|6|6|0
P2s|6|7|0
P2s|7|0|1578570211/55566000*nf*dabc + -884/105*nf*dabc*z2
P2s|7|1|-123271/15435*nf*dabc
P2s|7|2|1079/735*nf*dabc
P2s|7|3|0
P2s|7|4|0
P2s|7|5|0
P2s|7|6|0
P2s|7|7|0
P2s|8|0|-186710969/24004512*nf*dabc + -43105/5292*nf*dabc*z2
P2s|8|1|-2803051/381024*nf*dabc
P2s|8|2|119825/42336*nf*dabc
P2s|8|3|0
P2s|8|4|0
P2s|8|5|0
P2s|8|6|0
P2s|8|7|0


==> anc/numbers/deposit/T30/adv/out/j_expand.log <==
parsed and expanded P0, 1 (monomial, log) keys, 0.7 s
parsed and expanded P1p, 10 (monomial, log) keys, 1.0 s
parsed and expanded P1m, 10 (monomial, log) keys, 1.0 s
parsed and expanded P2p, 50 (monomial, log) keys, 1.1 s
parsed and expanded P2m_v, 61 (monomial, log) keys, 1.1 s
parsed and expanded P3p, 219 (monomial, log) keys, 1.7 s
parsed and expanded P3m, 219 (monomial, log) keys, 2.3 s
negative powers of x checked (x^-2, x^-1, ln^0..ln^8)
distinct m-notation words: 253, a-notation expansions cached: 264
x^0 of P3p against Pqq3NSpXto0.m: 0 powers of ln x differ (ln^0 .. ln^8 compared)
x^0 of P3m against Pqq3NSmXto0.m: 0 powers of ln x differ (ln^0 .. ln^8 compared)
engine J done, 3.8 s


==> anc/numbers/deposit/T30/adv/out/j_expand_mut.log <==
parsed and expanded P0, 1 (monomial, log) keys, 0.7 s
parsed and expanded P1p, 10 (monomial, log) keys, 1.0 s
parsed and expanded P1m, 10 (monomial, log) keys, 1.0 s
parsed and expanded P2p, 50 (monomial, log) keys, 1.1 s
parsed and expanded P2m_v, 61 (monomial, log) keys, 1.1 s
parsed and expanded P3p, 219 (monomial, log) keys, 1.7 s
parsed and expanded P3m, 219 (monomial, log) keys, 2.3 s
negative powers of x checked (x^-2, x^-1, ln^0..ln^8)
distinct m-notation words: 253, a-notation expansions cached: 264
x^0 of P3p against Pqq3NSpXto0.m: 0 powers of ln x differ (ln^0 .. ln^8 compared)
x^0 of P3m against Pqq3NSmXto0.m: 0 powers of ln x differ (ln^0 .. ln^8 compared)
engine J done, 3.8 s


==> anc/numbers/deposit/T30/adv/out/j_five.txt <==
# engine J. sgn|k|[Q5]_z2/720 general colour|SU(3) value (ca=3, cf=4/3, dFA=5/2)|z2 in the ln^5 x (NLL) coefficient of P3 at x^k
+|0|368/15*ca*cf^4 + -58/3*ca^2*cf^3 + 76/15*ca^3*cf^2 + -32/5*cf*dFA + -656/45*cf^5|-212096/10935|0
-|0|-992/45*ca*cf^4 + 758/45*ca^2*cf^3 + -224/45*ca^3*cf^2 + 32/15*cf*dFA + 512/45*cf^5|-366784/10935|0
+|1|-992/45*ca*cf^4 + 758/45*ca^2*cf^3 + -224/45*ca^3*cf^2 + 32/15*cf*dFA + 512/45*cf^5|-366784/10935|0
-|1|368/15*ca*cf^4 + -58/3*ca^2*cf^3 + 76/15*ca^3*cf^2 + -32/5*cf*dFA + -656/45*cf^5|-212096/10935|0
+|2|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|2|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
+|3|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
-|3|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
+|4|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|4|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
+|5|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
-|5|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
+|6|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|6|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
+|7|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
-|7|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
+|8|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|8|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0


==> anc/numbers/deposit/T30/adv/out/j_five_mut.txt <==
# engine J. sgn|k|[Q5]_z2/720 general colour|SU(3) value (ca=3, cf=4/3, dFA=5/2)|z2 in the ln^5 x (NLL) coefficient of P3 at x^k
+|0|368/15*ca*cf^4 + -58/3*ca^2*cf^3 + 76/15*ca^3*cf^2 + -32/5*cf*dFA + -656/45*cf^5|-212096/10935|0
-|0|-992/45*ca*cf^4 + 758/45*ca^2*cf^3 + -224/45*ca^3*cf^2 + 32/15*cf*dFA + 512/45*cf^5|-366784/10935|0
+|1|-992/45*ca*cf^4 + 758/45*ca^2*cf^3 + -224/45*ca^3*cf^2 + 32/15*cf*dFA + 512/45*cf^5|-366784/10935|0
-|1|368/15*ca*cf^4 + -58/3*ca^2*cf^3 + 76/15*ca^3*cf^2 + -32/5*cf*dFA + -656/45*cf^5|-212096/10935|0
+|2|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|2|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
+|3|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
-|3|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
+|4|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|4|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
+|5|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
-|5|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
+|6|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|6|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
+|7|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0
-|7|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
+|8|2048/15*ca*cf^4 + -1504/15*ca^2*cf^3 + 224/9*ca^3*cf^2 + -512/15*cf*dFA + -5888/45*cf^5|-3444224/10935|0
-|8|-6784/45*ca*cf^4 + 2912/45*ca^2*cf^3 + -736/45*ca^3*cf^2 + 512/5*cf^5|-97792/243|0


==> anc/numbers/deposit/T30/adv/out/j_numcheck.log <==
parsed and expanded P0, 1 (monomial, log) keys, 0.7 s
parsed and expanded P1p, 10 (monomial, log) keys, 1.0 s
parsed and expanded P1m, 10 (monomial, log) keys, 1.0 s
parsed and expanded P2p, 50 (monomial, log) keys, 1.5 s
parsed and expanded P2m_v, 61 (monomial, log) keys, 1.9 s
parsed and expanded P3p, 219 (monomial, log) keys, 6.5 s
parsed and expanded P3m, 219 (monomial, log) keys, 11.4 s
negative powers of x checked (x^-2, x^-1, ln^0..ln^8)
zeta(2) - pi^2/6 = 3.089761492276974e-44,  zeta(3) = 1.2020569031595942
numerical check written


==> anc/numbers/deposit/T30/adv/out/j_numcheck.txt <==
# engine J: summed series to x^36 against the GvMSY parametrizations; relative difference per colour structure
P3p x=0.1 ca^3*cf        series 14.225792758578478  fit 14.225793319519482  rel.diff 3.943126490858428e-8
P3p x=0.1 ca^2*cf^2      series 4264.777121790064  fit 4264.777119299525  rel.diff 5.839785801812882e-10
P3p x=0.1 ca*cf^3        series -7286.8109734388545  fit -7286.810969212496  rel.diff 5.800010783078567e-10
P3p x=0.1 cf^4           series 3639.5418459516395  fit 3639.5418433456357  rel.diff 7.160252082454988e-10
P3p x=0.1 d4FA/nc        series -5961.069406808059  fit -5961.069409177116  rel.diff 3.9742142589418813e-10
P3p x=0.1 ca^2*cf*nf     series -212.7622389673956  fit -212.76223891241673  rel.diff 2.584052184852352e-10
P3p x=0.1 ca*cf^2*nf     series -480.59044792618886  fit -480.5904481297786  rel.diff 4.2362429694812215e-10
P3p x=0.1 cf^3*nf        series 325.1231583945461  fit 325.1231585742801  rel.diff 5.528181767561014e-10
P3p x=0.1 (d4FF*nf)/nc   series -41.80362857964436  fit -41.803628545927424  rel.diff 8.065552077635096e-10
P3p x=0.1 ca*cf*nf^2     series 32.91725175451322  fit 32.917251754357174  rel.diff 4.740407671828693e-12
P3p x=0.1 cf^2*nf^2      series -35.331294948691934  fit -35.3312949483581  rel.diff 9.44853887720027e-12
P3p x=0.1 cf*nf^3        series 1.2420841515894052  fit 1.2420841515719843  rel.diff 1.4025486469590426e-11
P3p x=0.25 ca^3*cf        series 509.2240601598639  fit 509.224060621222  rel.diff 9.060022209050609e-10
P3p x=0.25 ca^2*cf^2      series 1324.9151459439377  fit 1324.9151440171652  rel.diff 1.4542611362562372e-9
P3p x=0.25 ca*cf^3        series -2330.238856745528  fit -2330.238853683233  rel.diff 1.3141549518395897e-9
P3p x=0.25 cf^4           series 1027.0536316270727  fit 1027.0536298744928  rel.diff 1.7064151802252192e-9
P3p x=0.25 d4FA/nc        series -3144.280774583842  fit -3144.2807754941186  rel.diff 2.895023882123577e-10
P3p x=0.25 ca^2*cf*nf     series -373.5911435249844  fit -373.5911435325459  rel.diff 2.0240064775534315e-11
P3p x=0.25 ca*cf^2*nf     series -141.78538937181017  fit -141.78538933946513  rel.diff 2.2812687483851897e-10
P3p x=0.25 cf^3*nf        series 156.91012544800418  fit 156.91012540798852  rel.diff 2.5502276330099064e-10
P3p x=0.25 (d4FF*nf)/nc   series -149.4496246910644  fit -149.44962468434858  rel.diff 4.4937140936515884e-11
P3p x=0.25 ca*cf*nf^2     series 51.677915567234194  fit 51.67791556734103  rel.diff 2.067351543539645e-12
P3p x=0.25 cf^2*nf^2      series -26.974355626267503  fit -26.97435562644008  rel.diff 6.397896282486436e-12
P3p x=0.25 cf*nf^3        series 1.7501066452716854  fit 1.7501066452607827  rel.diff 6.229676303203838e-12
P3m x=0.1 ca^3*cf        series 2629.324115411609  fit 2629.3241141729973  rel.diff 4.710761412382773e-10
P3m x=0.1 ca^2*cf^2      series -7962.463393943619  fit -7962.46338821552  rel.diff 7.193877517815157e-10
P3m x=0.1 ca*cf^3        series 8927.352000489009  fit 8927.351995028335  rel.diff 6.116789266617168e-10
P3m x=0.1 cf^4           series -3341.421986996846  fit -3341.421984496283  rel.diff 7.483528682859519e-10
P3m x=0.1 d4FA/nc        series 1661.3706936016792  fit 1661.3706952883038  rel.diff 1.01520058062927e-9
P3m x=0.1 ca^2*cf*nf     series -715.335892728972  fit -715.3358919441533  rel.diff 1.0971330702395769e-9
P3m x=0.1 ca*cf^2*nf     series 907.1166316930721  fit 907.1166316159944  rel.diff 8.496999704515606e-11
P3m x=0.1 cf^3*nf        series -439.96911266562205  fit -439.9691128566274  rel.diff 4.341335669817313e-10
P3m x=0.1 (d4FF*nf)/nc   series -42.1309061642201  fit -42.13090616269331  rel.diff 3.623918829531361e-11
P3m x=0.1 ca*cf*nf^2     series 26.90147954250397  fit 26.901479541261395  rel.diff 4.6189867584948905e-11
P3m x=0.1 cf^2*nf^2      series -23.29975052467344  fit -23.2997505249474  rel.diff 1.1758065441705763e-11
P3m x=0.1 cf*nf^3        series 1.2420841515894052  fit 1.2420841515719843  rel.diff 1.4025486469590426e-11
P3m x=0.25 ca^3*cf        series 1106.0006551272643  fit 1106.0006543140582  rel.diff 7.352671091512822e-10
P3m x=0.25 ca^2*cf^2      series -1614.9465486294114  fit -1614.9465449677225  rel.diff 2.2673745750526513e-9
P3m x=0.25 ca*cf^3        series 1281.6850747770611  fit 1281.6850726579721  rel.diff 1.653361761566906e-9
P3m x=0.25 cf^4           series -364.15349424876644  fit -364.1534927733514  rel.diff 4.051629433541148e-9
P3m x=0.25 d4FA/nc        series 313.49906957072113  fit 313.49907022039093  rel.diff 2.0723179551143997e-9
P3m x=0.25 ca^2*cf*nf     series -557.203429546658  fit -557.2034289407628  rel.diff 1.0873858031391537e-9
P3m x=0.25 ca*cf^2*nf     series 369.98005945485954  fit 369.9800589516709  rel.diff 1.3600425341671625e-9
P3m x=0.25 cf^3*nf        series -132.06126640243136  fit -132.06126637144484  rel.diff 2.346373089520966e-10
P3m x=0.25 (d4FF*nf)/nc   series -150.77396528557907  fit -150.77396527774576  rel.diff 5.1954121187856814e-11
P3m x=0.25 ca*cf*nf^2     series 52.08594999219731  fit 52.08594999130533  rel.diff 1.7125151065645207e-11
P3m x=0.25 cf^2*nf^2      series -27.790424476193717  fit -27.790424475939567  rel.diff 9.145268151151448e-12
P3m x=0.25 cf*nf^3        series 1.7501066452716854  fit 1.7501066452607827  rel.diff 6.229676303203838e-12


==> anc/numbers/deposit/T30/adv/out/j_numcheck_mut.log <==
parsed and expanded P0, 1 (monomial, log) keys, 0.8 s
parsed and expanded P1p, 10 (monomial, log) keys, 1.1 s
parsed and expanded P1m, 10 (monomial, log) keys, 1.1 s
parsed and expanded P2p, 50 (monomial, log) keys, 1.6 s
parsed and expanded P2m_v, 61 (monomial, log) keys, 2.0 s
parsed and expanded P3p, 219 (monomial, log) keys, 6.9 s
parsed and expanded P3m, 219 (monomial, log) keys, 12.0 s
negative powers of x checked (x^-2, x^-1, ln^0..ln^8)
zeta(2) - pi^2/6 = 3.089761492276974e-44,  zeta(3) = 1.2020569031595942
numerical check written


==> anc/numbers/deposit/T30/adv/out/j_numcheck_mut.txt <==
# engine J (MUTATION f_1 <-> f_-1): summed series to x^36 against the GvMSY parametrizations; relative difference per colour structure
P3p x=0.1 ca^3*cf        series 72.14936682858004  fit 14.225793319519482  rel.diff 0.802828577091763
P3p x=0.1 ca^2*cf^2      series 4869.3221553271815  fit 4264.777119299525  rel.diff 0.12415383840772694
P3p x=0.1 ca*cf^3        series -9428.515989938862  fit -7286.810969212496  rel.diff 0.22715186812132174
P3p x=0.1 cf^4           series 5365.721158742949  fit 3639.5418433456357  rel.diff 0.3217049981407742
P3p x=0.1 d4FA/nc        series -6507.858155519371  fit -5961.069409177116  rel.diff 0.08401977014181224
P3p x=0.1 ca^2*cf*nf     series -185.668440618234  fit -212.76223891241673  rel.diff 0.14592570608104685
P3p x=0.1 ca*cf^2*nf     series -597.6449577410405  fit -480.5904481297786  rel.diff 0.19585961212439704
P3p x=0.1 cf^3*nf        series 420.69645545380104  fit 325.1231585742801  rel.diff 0.22717875475424906
P3p x=0.1 (d4FF*nf)/nc   series -35.735944673935094  fit -41.803628545927424  rel.diff 0.1697921778018072
P3p x=0.1 ca*cf*nf^2     series 33.211385739217484  fit 32.917251754357174  rel.diff 0.008856420119591087
P3p x=0.1 cf^2*nf^2      series -35.55930148716039  fit -35.3312949483581  rel.diff 0.0064120083709915425
P3p x=0.1 cf*nf^3        series 1.2420841515894052  fit 1.2420841515719843  rel.diff 1.4025486469590426e-11
P3p x=0.25 ca^3*cf        series 2148.4559707233707  fit 509.224060621222  rel.diff 0.7629813840449475
P3p x=0.25 ca^2*cf^2      series -1322.835030482132  fit 1324.9151440171652  rel.diff 2.001572466322029
P3p x=0.25 ca*cf^3        series -5206.202475748474  fit -2330.238853683233  rel.diff 0.552411020405382
P3p x=0.25 cf^4           series 6061.15855794325  fit 1027.0536298744928  rel.diff 0.8305515983361759
P3p x=0.25 d4FA/nc        series -6013.298510032271  fit -3144.2807754941186  rel.diff 0.47711214232116267
P3p x=0.25 ca^2*cf*nf     series -257.7519839517413  fit -373.5911435325459  rel.diff 0.4494210201792009
P3p x=0.25 ca*cf^2*nf     series -616.1415164993413  fit -141.78538933946513  rel.diff 0.7698817795219669
P3p x=0.25 cf^3*nf        series 512.1403285640902  fit 156.91012540798852  rel.diff 0.6936188840118798
P3p x=0.25 (d4FF*nf)/nc   series -389.7304050366945  fit -149.44962468434858  rel.diff 0.6165307536878541
P3p x=0.25 ca*cf*nf^2     series 51.87169491861517  fit 51.67791556734103  rel.diff 0.003735743579965342
P3p x=0.25 cf^2*nf^2      series -25.4903637779634  fit -26.97435562644008  rel.diff 0.058217758734365486
P3p x=0.25 cf*nf^3        series 1.7501066452716854  fit 1.7501066452607827  rel.diff 6.229676303203838e-12
P3m x=0.1 ca^3*cf        series 3168.1108868948663  fit 2629.3241141729973  rel.diff 0.17006562963140023
P3m x=0.1 ca^2*cf^2      series -10416.29388326641  fit -7962.46338821552  rel.diff 0.23557615813748536
P3m x=0.1 ca*cf^3        series 12774.335741561208  fit 8927.351995028335  rel.diff 0.3011494158570406
P3m x=0.1 cf^4           series -5398.691673735929  fit -3341.421984496283  rel.diff 0.3810681945864862
P3m x=0.1 d4FA/nc        series 1692.5859344490525  fit 1661.3706952883038  rel.diff 0.018442336383298317
P3m x=0.1 ca^2*cf*nf     series -763.9954974699618  fit -715.3358919441533  rel.diff 0.06369095850296112
P3m x=0.1 ca*cf^2*nf     series 1038.9078372924978  fit 907.1166316159944  rel.diff 0.1268555313048412
P3m x=0.1 cf^3*nf        series -535.3637680329314  fit -439.9691128566274  rel.diff 0.1781866104365062
P3m x=0.1 (d4FF*nf)/nc   series -80.58161475512593  fit -42.13090616269331  rel.diff 0.4771647814365336
P3m x=0.1 ca*cf*nf^2     series 28.692647643168815  fit 26.901479541261395  rel.diff 0.06242603067458171
P3m x=0.1 cf^2*nf^2      series -26.521825295063056  fit -23.2997505249474  rel.diff 0.12148767040990327
P3m x=0.1 cf*nf^3        series 1.2420841515894052  fit 1.2420841515719843  rel.diff 1.4025486469590426e-11
P3m x=0.25 ca^3*cf        series 2991.9862319613026  fit 1106.0006543140582  rel.diff 0.6303456738873247
P3m x=0.25 ca^2*cf^2      series -9618.871974603659  fit -1614.9465449677225  rel.diff 0.8321064518551027
P3m x=0.25 ca*cf^3        series 13314.853807073378  fit 1281.6850726579721  rel.diff 0.9037402068975711
P3m x=0.25 cf^4           series -6794.8728386064895  fit -364.1534927733514  rel.diff 0.9464076074088779
P3m x=0.25 d4FA/nc        series 736.1750424337916  fit 313.49907022039093  rel.diff 0.5741514556321221
P3m x=0.25 ca^2*cf*nf     series -736.4660498722736  fit -557.2034289407628  rel.diff 0.24340921209144745
P3m x=0.25 ca*cf^2*nf     series 840.3908280809919  fit 369.9800589516709  rel.diff 0.5597523835469389
P3m x=0.25 cf^3*nf        series -469.60004091429613  fit -132.06126637144484  rel.diff 0.7187792698775626
P3m x=0.25 (d4FF*nf)/nc   series -587.3470770385037  fit -150.77396527774576  rel.diff 0.7432966449105838
P3m x=0.25 ca*cf*nf^2     series 60.564355299988705  fit 52.08594999130533  rel.diff 0.13999001998267713
P3m x=0.25 cf^2*nf^2      series -42.87568454071046  fit -27.790424475939567  rel.diff 0.3518371829246817
P3m x=0.25 cf*nf^3        series 1.7501066452716854  fit 1.7501066452607827  rel.diff 6.229676303203838e-12


==> anc/numbers/deposit/T30/adv/out/j_p2s.txt <==
P2s x^0: 144*nf*dabc + -66*nf*dabc*z2 + 6*nf*dabc*z2^2 + 16*nf*dabc*z3 | 56*nf*dabc + 2*nf*dabc*z2 + -16*nf*dabc*z3 | 18*nf*dabc + -10*nf*dabc*z2 | -2/3*nf*dabc | 1/3*nf*dabc
P2s x^1: -64/3*nf*dabc + -146/3*nf*dabc*z2 + 10*nf*dabc*z2^2 | 8/3*nf*dabc + 18*nf*dabc*z2 | 16/3*nf*dabc + -6*nf*dabc*z2 | 0 | 0
P2s x^2: -4787/162*nf*dabc + -280/9*nf*dabc*z2 + 80/3*nf*dabc*z3 | -2593/54*nf*dabc + 64/3*nf*dabc*z2 | 97/9*nf*dabc | -16/9*nf*dabc | 0
P2s x^3: 1324/27*nf*dabc + -80/3*nf*dabc*z2 | -895/54*nf*dabc | 20/3*nf*dabc | 0 | 0
P2s x^4: -284821/27000*nf*dabc + -917/45*nf*dabc*z2 | -9781/600*nf*dabc | 2429/360*nf*dabc | 0 | 0


==> anc/numbers/deposit/T30/adv/out/j_table.txt <==
# engine J. sgn|k|lam|p01|p00|p0,-1|z2 in poles LL,NLL of P1 (i=3,2), P2 (5,4), P3 (7,6)|z2 x^k ln^2 x of P2|z2 x^k ln^4 x of P3|dFA coef|V3/z2|V4/z2|V3 rational part|V4 rational part|restcheck
+|0|1|2*cf|1*cf|2*cf + -4*cf*z2|none|(-30, 96, -104)|(38, -140, 168, -248/3, -48)|-48|(60, -192, 144)|(-912, 3120, -3264, 960, 1152)|88/9*ca*cf*nf + 44/3*ca*cf^2 + -242/9*ca^2*cf + -8/9*cf*nf^2 + -8/3*cf^2*nf|176/3*ca*cf^2*nf + 88*ca*cf^3 + -484/3*ca^2*cf^2 + -16/3*cf^2*nf^2 + -16*cf^3*nf|no other colour parts
-|0|1|2*cf|1*cf|2*cf + -4*cf*z2|none|(14, -96, 104)|(-30, 132, -656/3, 376/3, 16)|16|(-28, 96, -80)|(720, -2992, 4032, -1728, -384)|392/9*ca*cf*nf + 2708/9*ca*cf^2 + -162*ca^2*cf + -8/9*cf*nf^2 + -632/9*cf^2*nf + -32*cf^3|-32/3*ca*cf*nf^2 + 272*ca*cf^2*nf + 1480/3*ca*cf^3 + -208/3*ca^2*cf*nf + -828*ca^2*cf^2 + 224*ca^3*cf + 16*cf^2*nf^2 + -496/3*cf^3*nf + 64*cf^4|no other colour parts
+|1|1|2*cf|1*cf|-2*cf + -4*cf*z2|none|(14, -96, 104)|(-30, 132, -656/3, 376/3, 16)|16|(-28, 96, -80)|(720, -2992, 4032, -1728, -384)|200/9*ca*cf*nf + -268/9*ca*cf^2 + -230/3*ca^2*cf + -8/9*cf*nf^2 + -248/9*cf^2*nf + 272*cf^3|-32/3*ca*cf*nf^2 + 16*ca*cf^2*nf + 4808/3*ca*cf^3 + 16*ca^2*cf*nf + -1884*ca^2*cf^2 + 576*ca^3*cf + 16*cf^2*nf^2 + 16/3*cf^3*nf + -896*cf^4 + 256*dFA|no other colour parts
-|1|1|2*cf|1*cf|-2*cf + -4*cf*z2|none|(-30, 96, -104)|(38, -140, 168, -248/3, -48)|-48|(60, -192, 144)|(-912, 3120, -3264, 960, 1152)|88/9*ca*cf*nf + 44/3*ca*cf^2 + -242/9*ca^2*cf + -8/9*cf*nf^2 + -8/3*cf^2*nf + -16*cf^3|176/3*ca*cf^2*nf + 88*ca*cf^3 + -484/3*ca^2*cf^2 + -16/3*cf^2*nf^2 + -16*cf^3*nf + -64*cf^4|no other colour parts
+|2|2|4*cf|0|-5/2*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-4/9*ca*cf*nf + -76*ca*cf^2 + 317/9*ca^2*cf + -16/9*cf*nf^2 + 32*cf^2*nf + -176*cf^3|32/3*ca*cf^2*nf + -736*ca*cf^3 + 824/3*ca^2*cf^2 + -64/3*cf^2*nf^2 + 384*cf^3*nf + -1984*cf^4|no other colour parts
-|2|2|4*cf|0|-5/2*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|460/9*ca*cf*nf + 724/9*ca*cf^2 + -207*ca^2*cf + -16/9*cf*nf^2 + -640/9*cf^2*nf + 480*cf^3|-64/3*ca*cf*nf^2 + 3424/3*ca*cf^2*nf + 42464/3*ca*cf^3 + -208*ca^2*cf*nf + -38936/3*ca^2*cf^2 + 8828/3*ca^3*cf + 64/3*cf^2*nf^2 + -3200/3*cf^3*nf + -3072*cf^4 + 2336*dFA + 256*nf*dFF|no other colour parts
+|3|2|4*cf|-8/3*cf|-85/18*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|428/9*ca*cf*nf + -4108/9*ca*cf^2 + -439/9*ca^2*cf + -16/9*cf*nf^2 + -640/9*cf^2*nf + 9184/9*cf^3|-64/3*ca*cf*nf^2 + 18976/9*ca*cf^2*nf + 198560/9*ca*cf^3 + -13424/27*ca^2*cf*nf + -173128/9*ca^2*cf^2 + 116060/27*ca^3*cf + 64/3*cf^2*nf^2 + -1920*cf^3*nf + -16384/3*cf^4 + 66080/9*dFA + 4352/9*nf*dFF|no other colour parts
-|3|2|4*cf|-8/3*cf|-85/18*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-164/9*ca*cf*nf + 1204/9*ca*cf^2 + 461/9*ca^2*cf + -16/9*cf*nf^2 + 544/9*cf^2*nf + -560*cf^3|-1696/9*ca*cf^2*nf + 16160/9*ca*cf^3 + 3112/9*ca^2*cf^2 + -64/3*cf^2*nf^2 + 2176/3*cf^3*nf + -19264/3*cf^4|no other colour parts
+|4|2|4*cf|-25/6*cf|-385/72*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-254/9*ca*cf*nf + 3706/9*ca*cf^2 + 1043/36*ca^2*cf + -16/9*cf*nf^2 + 688/9*cf^2*nf + -911*cf^3|-2704/9*ca*cf^2*nf + 44096/9*ca*cf^3 + 322/9*ca^2*cf^2 + -64/3*cf^2*nf^2 + 2752/3*cf^3*nf + -30892/3*cf^4|no other colour parts
-|4|2|4*cf|-25/6*cf|-385/72*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|410/9*ca*cf*nf + -9796/9*ca*cf^2 + 5543/36*ca^2*cf + -16/9*cf*nf^2 + -640/9*cf^2*nf + 14305/9*cf^3|-64/3*ca*cf*nf^2 + 23872/9*ca*cf^2*nf + 200252/9*ca*cf^3 + -17816/27*ca^2*cf*nf + -169798/9*ca^2*cf^2 + 107537/27*ca^3*cf + 64/3*cf^2*nf^2 + -2400*cf^3*nf + -16996/3*cf^4 + 119144/9*dFA + 5504/9*nf*dFF|no other colour parts
+|5|2|4*cf|-157/30*cf|-10169/1800*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|662/15*ca*cf*nf + -375652/225*ca*cf^2 + 102469/300*ca^2*cf + -16/9*cf*nf^2 + -640/9*cf^2*nf + 158099/75*cf^3|-64/3*ca*cf*nf^2 + 136768/45*ca*cf^2*nf + 5123804/225*ca*cf^3 + -104696/135*ca^2*cf*nf + -4171222/225*ca^2*cf^2 + 2494601/675*ca^3*cf + 64/3*cf^2*nf^2 + -8224/3*cf^3*nf + -95476/15*cf^4 + 819208/45*dFA + 31616/45*nf*dFF|no other colour parts
-|5|2|4*cf|-157/30*cf|-10169/1800*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-106/3*ca*cf*nf + 148778/225*ca*cf^2 + 2651/900*ca^2*cf + -16/9*cf*nf^2 + 3952/45*cf^2*nf + -269807/225*cf^3|-17104/45*ca*cf^2*nf + 577216/75*ca*cf^3 + -23258/75*ca^2*cf^2 + -64/3*cf^2*nf^2 + 15808/15*cf^3*nf + -3036004/225*cf^4|no other colour parts
+|6|2|4*cf|-91/15*cf|-583/100*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-368/9*ca*cf*nf + 200278/225*ca*cf^2 + -5431/225*ca^2*cf + -16/9*cf*nf^2 + 4352/45*cf^2*nf + -326632/225*cf^3|-19904/45*ca*cf^2*nf + 2307248/225*ca*cf^3 + -148424/225*ca^2*cf^2 + -64/3*cf^2*nf^2 + 17408/15*cf^3*nf + -3664304/225*cf^4|no other colour parts
-|6|2|4*cf|-91/15*cf|-583/100*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|1936/45*ca*cf*nf + -492602/225*ca*cf^2 + 114833/225*ca^2*cf + -16/9*cf*nf^2 + -640/9*cf^2*nf + 578072/225*cf^3|-64/3*ca*cf*nf^2 + 150368/45*ca*cf^2*nf + 4991104/225*ca*cf^3 + -116896/135*ca^2*cf*nf + -3909872/225*ca^2*cf^2 + 80228/25*ca^3*cf + 64/3*cf^2*nf^2 + -3008*cf^3*nf + -297008/45*cf^4 + 68896/3*dFA + 34816/45*nf*dFF|no other colour parts
+|7|2|4*cf|-709/105*cf|-29159/4900*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|13264/315*ca*cf*nf + -29329274/11025*ca*cf^2 + 7316657/11025*ca^2*cf + -16/9*cf*nf^2 + -640/9*cf^2*nf + 32925464/11025*cf^3|-64/3*ca*cf*nf^2 + 1130912/315*ca*cf^2*nf + 242163328/11025*ca*cf^3 + -888544/945*ca^2*cf*nf + -36403504/2205*ca^2*cf^2 + 2073212/735*ca^3*cf + 64/3*cf^2*nf^2 + -22592/7*cf^3*nf + -443920/63*cf^4 + 99468832/3675*dFA + 262144/315*nf*dFF|no other colour parts
-|7|2|4*cf|-709/105*cf|-29159/4900*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-2864/63*ca*cf*nf + 2423006/2205*ca*cf^2 + -556567/11025*ca^2*cf + -16/9*cf*nf^2 + 32768/315*cf^2*nf + -18470248/11025*cf^3|-22208/45*ca*cf^2*nf + 138797744/11025*ca*cf^3 + -10985672/11025*ca^2*cf^2 + -64/3*cf^2*nf^2 + 131072/105*cf^3*nf + -206827952/11025*cf^4|no other colour parts
+|8|2|4*cf|-1027/140*cf|-2130073/352800*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-3109/63*ca*cf*nf + 949442/735*ca*cf^2 + -13396657/176400*ca^2*cf + -16/9*cf*nf^2 + 11576/105*cf^2*nf + -82809527/44100*cf^3|-8056/15*ca*cf^2*nf + 54189868/3675*ca*cf^3 + -9695953/7350*ca^2*cf^2 + -64/3*cf^2*nf^2 + 46304/35*cf^3*nf + -231503617/11025*cf^4|no other colour parts
-|8|2|4*cf|-1027/140*cf|-2130073/352800*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|13019/315*ca*cf*nf + -68132453/22050*ca*cf^2 + 47263889/58800*ca^2*cf + -16/9*cf*nf^2 + -640/9*cf^2*nf + 148465001/44100*cf^3|-64/3*ca*cf*nf^2 + 399184/105*ca*cf^2*nf + 233379343/11025*ca*cf^3 + -316108/315*ca^2*cf*nf + -67214687/4410*ca^2*cf^2 + 61837777/26460*ca^3*cf + 64/3*cf^2*nf^2 + -71696/21*cf^3*nf + -2268481/315*cf^4 + 342356906/11025*dFA + 92608/105*nf*dFF|no other colour parts


==> anc/numbers/deposit/T30/adv/out/j_table_mut.txt <==
# engine J. sgn|k|lam|p01|p00|p0,-1|z2 in poles LL,NLL of P1 (i=3,2), P2 (5,4), P3 (7,6)|z2 x^k ln^2 x of P2|z2 x^k ln^4 x of P3|dFA coef|V3/z2|V4/z2|V3 rational part|V4 rational part|restcheck
+|0|1|2*cf|1*cf|2*cf + -4*cf*z2|none|(-30, 96, -104)|(38, -140, 168, -248/3, -48)|-48|(60, -192, 144)|(-912, 3120, -3264, 960, 1152)|88/9*ca*cf*nf + 44/3*ca*cf^2 + -242/9*ca^2*cf + -8/9*cf*nf^2 + -8/3*cf^2*nf|176/3*ca*cf^2*nf + 88*ca*cf^3 + -484/3*ca^2*cf^2 + -16/3*cf^2*nf^2 + -16*cf^3*nf|no other colour parts
-|0|1|2*cf|1*cf|2*cf + -4*cf*z2|none|(14, -96, 104)|(-30, 132, -656/3, 376/3, 16)|16|(-28, 96, -80)|(720, -2992, 4032, -1728, -384)|392/9*ca*cf*nf + 2708/9*ca*cf^2 + -162*ca^2*cf + -8/9*cf*nf^2 + -632/9*cf^2*nf + -32*cf^3|-32/3*ca*cf*nf^2 + 272*ca*cf^2*nf + 1480/3*ca*cf^3 + -208/3*ca^2*cf*nf + -828*ca^2*cf^2 + 224*ca^3*cf + 16*cf^2*nf^2 + -496/3*cf^3*nf + 64*cf^4|no other colour parts
+|1|1|2*cf|1*cf|-2*cf + -4*cf*z2|none|(14, -96, 104)|(-30, 132, -656/3, 376/3, 16)|16|(-28, 96, -80)|(720, -2992, 4032, -1728, -384)|200/9*ca*cf*nf + -268/9*ca*cf^2 + -230/3*ca^2*cf + -8/9*cf*nf^2 + -248/9*cf^2*nf + 272*cf^3|-32/3*ca*cf*nf^2 + 16*ca*cf^2*nf + 4808/3*ca*cf^3 + 16*ca^2*cf*nf + -1884*ca^2*cf^2 + 576*ca^3*cf + 16*cf^2*nf^2 + 16/3*cf^3*nf + -896*cf^4 + 256*dFA|no other colour parts
-|1|1|2*cf|1*cf|-2*cf + -4*cf*z2|none|(-30, 96, -104)|(38, -140, 168, -248/3, -48)|-48|(60, -192, 144)|(-912, 3120, -3264, 960, 1152)|88/9*ca*cf*nf + 44/3*ca*cf^2 + -242/9*ca^2*cf + -8/9*cf*nf^2 + -8/3*cf^2*nf + -16*cf^3|176/3*ca*cf^2*nf + 88*ca*cf^3 + -484/3*ca^2*cf^2 + -16/3*cf^2*nf^2 + -16*cf^3*nf + -64*cf^4|no other colour parts
+|2|2|4*cf|0|-5/2*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|116/9*ca*cf*nf + -244*ca*cf^2 + 251/9*ca^2*cf + -16/9*cf*nf^2 + 232*cf^3|160*ca*cf^2*nf + -2336*ca*cf^3 + 520/3*ca^2*cf^2 + -64/3*cf^2*nf^2 + 2432*cf^4|no other colour parts
-|2|2|4*cf|0|-5/2*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|484/9*ca*cf*nf + 3628/9*ca*cf^2 + -875/3*ca^2*cf + -16/9*cf*nf^2 + -736/9*cf^2*nf + 216*cf^3|-64/3*ca*cf*nf^2 + 992/3*ca*cf^2*nf + 49856/3*ca*cf^3 + 80/9*ca^2*cf*nf + -12728*ca^2*cf^2 + 2828*ca^3*cf + 64/3*cf^2*nf^2 + -384*cf^3*nf + -19456/3*cf^4 + -32*dFA + 256/3*nf*dFF|no other colour parts
+|3|2|4*cf|-8/3*cf|-85/18*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|452/9*ca*cf*nf + -1588/9*ca*cf^2 + -1201/9*ca^2*cf + -16/9*cf*nf^2 + -736/9*cf^2*nf + 7192/9*cf^3|-64/3*ca*cf*nf^2 + 11680/9*ca*cf^2*nf + 202304/9*ca*cf^3 + -7568/27*ca^2*cf*nf + -167800/9*ca^2*cf^2 + 109508/27*ca^3*cf + 64/3*cf^2*nf^2 + -3712/3*cf^3*nf + -20480/3*cf^4 + 72416/9*dFA + 2816/9*nf*dFF|no other colour parts
-|3|2|4*cf|-8/3*cf|-85/18*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-44/9*ca*cf*nf + 76/9*ca*cf^2 + 395/9*ca^2*cf + -16/9*cf*nf^2 + 256/9*cf^2*nf + -280*cf^3|-352/9*ca*cf^2*nf + 15584/9*ca*cf^3 + 664/9*ca^2*cf^2 + -64/3*cf^2*nf^2 + 1024/3*cf^3*nf + -15232/3*cf^4|no other colour parts
+|4|2|4*cf|-25/6*cf|-385/72*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|46/9*ca*cf*nf + 2398/9*ca*cf^2 + -499/36*ca^2*cf + -16/9*cf*nf^2 + -32/9*cf^2*nf + -505*cf^3|656/9*ca*cf^2*nf + 50864/9*ca*cf^3 + -6554/9*ca^2*cf^2 + -64/3*cf^2*nf^2 + -128/3*cf^3*nf + -27004/3*cf^4|no other colour parts
-|4|2|4*cf|-25/6*cf|-385/72*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|470/9*ca*cf*nf + -2380/9*ca*cf^2 + -3463/36*ca^2*cf + -16/9*cf*nf^2 + -880/9*cf^2*nf + 7975/9*cf^3|-64/3*ca*cf*nf^2 + 5632/9*ca*cf^2*nf + 112436/9*ca*cf^3 + -3176/27*ca^2*cf*nf + -108562/9*ca^2*cf^2 + 75215/27*ca^3*cf + 64/3*cf^2*nf^2 + -2080/3*cf^3*nf + -2284*cf^4 + 71576/9*dFA + 1664/9*nf*dFF|no other colour parts
+|5|2|4*cf|-157/30*cf|-10169/1800*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|254/5*ca*cf*nf + 11348/225*ca*cf^2 + -49381/300*ca^2*cf + -16/9*cf*nf^2 + -880/9*cf^2*nf + 44549/75*cf^3|-64/3*ca*cf*nf^2 + 45568/45*ca*cf^2*nf + 5539604/225*ca*cf^3 + -31496/135*ca^2*cf*nf + -4176322/225*ca^2*cf^2 + 2795351/675*ca^3*cf + 64/3*cf^2*nf^2 + -3104/3*cf^3*nf + -49052/5*cf^4 + 281848/45*dFA + 12416/45*nf*dFF|no other colour parts
-|5|2|4*cf|-157/30*cf|-10169/1800*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-2*ca*cf*nf + -8722/225*ca*cf^2 + 40901/900*ca^2*cf + -16/9*cf*nf^2 + 352/45*cf^2*nf + -15257/225*cf^3|-304/45*ca*cf^2*nf + 83216/75*ca*cf^3 + 3014/25*ca^2*cf^2 + -64/3*cf^2*nf^2 + 1408/15*cf^3*nf + -517204/225*cf^4|no other colour parts
+|6|2|4*cf|-91/15*cf|-583/100*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|32/9*ca*cf*nf + 62378/225*ca*cf^2 + -2081/225*ca^2*cf + -16/9*cf*nf^2 + -448/45*cf^2*nf + -34144/75*cf^3|832/15*ca*cf^2*nf + 434416/75*ca*cf^3 + -51208/75*ca^2*cf^2 + -64/3*cf^2*nf^2 + -1792/15*cf^3*nf + -626768/75*cf^4|no other colour parts
-|6|2|4*cf|-91/15*cf|-583/100*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|2336/45*ca*cf*nf + -48502/225*ca*cf^2 + -19817/225*ca^2*cf + -16/9*cf*nf^2 + -320/3*cf^2*nf + 63424/75*cf^3|-64/3*ca*cf*nf^2 + 28768/45*ca*cf^2*nf + 1089568/75*ca*cf^3 + -2144/15*ca^2*cf*nf + -2871472/225*ca^2*cf^2 + 2006356/675*ca^3*cf + 64/3*cf^2*nf^2 + -6592/9*cf^3*nf + -20272/5*cf^4 + 74656/9*dFA + 1024/5*nf*dFF|no other colour parts
+|7|2|4*cf|-709/105*cf|-29159/4900*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|16064/315*ca*cf*nf + 1342346/11025*ca*cf^2 + -1821353/11025*ca^2*cf + -16/9*cf*nf^2 + -320/3*cf^2*nf + 1953088/3675*cf^3|-64/3*ca*cf*nf^2 + 279712/315*ca*cf^2*nf + 91295776/3675*ca*cf^3 + -22816/105*ca^2*cf*nf + -7961392/441*ca^2*cf^2 + 26971268/6615*ca^3*cf + 64/3*cf^2*nf^2 + -59968/63*cf^3*nf + -375632/35*cf^4 + 66671776/11025*dFA + 9216/35*nf*dFF|no other colour parts
-|7|2|4*cf|-709/105*cf|-29159/4900*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|-64/63*ca*cf*nf + -33182/2205*ca*cf^2 + 454303/11025*ca^2*cf + -16/9*cf*nf^2 + -832/315*cf^2*nf + -75616/3675*cf^3|64/15*ca*cf^2*nf + 5352688/3675*ca*cf^3 + 231416/3675*ca^2*cf^2 + -64/3*cf^2*nf^2 + -3328/105*cf^3*nf + -6580304/3675*cf^4|no other colour parts
+|8|2|4*cf|-1027/140*cf|-2130073/352800*cf + -4*cf*z2|none|(-48, 144, -224)|(280/3, -360, 464, -1024/3, -128)|-128|(96, -288, 192)|(-2240, 7872, -8832, 3072, 3072)|181/63*ca*cf*nf + 594802/2205*ca*cf^2 + -102743/19600*ca^2*cf + -16/9*cf*nf^2 + -528/35*cf^2*nf + -17245217/44100*cf^3|2152/45*ca*cf^2*nf + 62388544/11025*ca*cf^3 + -4627043/7350*ca^2*cf^2 + -64/3*cf^2*nf^2 + -6336/35*cf^3*nf + -82561117/11025*cf^4|no other colour parts
-|8|2|4*cf|-1027/140*cf|-2130073/352800*cf + -4*cf*z2|none|(48, -272, 224)|(-184/3, 904/3, -624, 384, 0)|0|(-96, 288, -192)|(1472, -6464, 9088, -4096, 0)|16309/315*ca*cf*nf + -1110101/7350*ca*cf^2 + -1756827/19600*ca^2*cf + -16/9*cf*nf^2 + -1016/9*cf^2*nf + 34754831/44100*cf^3|-64/3*ca*cf*nf^2 + 197392/315*ca*cf^2*nf + 177153733/11025*ca*cf^3 + -145564/945*ca^2*cf*nf + -11642585/882*ca^2*cf^2 + 81713647/26460*ca^3*cf + 64/3*cf^2*nf^2 + -46640/63*cf^3*nf + -1727113/315*cf^4 + 91036886/11025*dFA + 67264/315*nf*dFF|no other colour parts


==> anc/numbers/deposit/T30/adv/out/j_words.txt <==
distinct m-notation words over all files parsed: 253
largest word weight: 6


==> anc/numbers/deposit/T30/adv/run_adv.log <==
ADV run started 2026-09-29 08:21:17
out/compare_adv.out:TOTAL DISAGREEMENTS: 0
out/compare_adv_mutation.out:TOTAL DISAGREEMENTS: 4   (mutation run: must be > 0)
--- sha256 of inputs, programs and outputs
1b648afa3661fdef408590f215b2af823b71763edea8f9e7a7e103fea2fc49df  PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h
e263a933ac5d4ca84af51588ad14abb28cba3b600a937a3451934f7027ab7797  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSp.m
b3ba9514dc258d7b0b0eb7114f71dc02b257f0987eda24c4e118578e21bb680c  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSm.m
932fb737b713126b5c9b2ee7f15fd9272b28cbb07e83911728516d04090f800d  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSp_Fit.m
d55fbbacd90c3d90abb69f60c9845728ecf38f9fc23f7753aa17fd2a13fefff4  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSm_Fit.m
8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m
86c99352717b39587ae3fbceef09f9edadde3c9be1cf7e75791c7e4a3b6280ef  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m
91f13ab261bbd8cf726d50fbcc9b6b61059e6d5e4a3aa30473408e3f4329d086  PROJECT/ma_a/xk_study/x01_coeffs.txt
f1176617f93d5f53b1c714de00336c0b47b340b7831d8dd77994f7a88843d392  PROJECT/ma_a/xk_study/x04_relation.out
a0e31bf930b52bf7980713e3c9a4c95f8ef07a016b01ab536658a4d9dba0e50c  PROJECT/ma_a/paper/numbers/numbers.tex
41d5f7789fd1ea95cb93da08ed40652c5f1c765f0e3cba843900f680614f51ca  ../out/gp_coeffs.txt
48ba408bb3e1f8540bb599dc6466c6a504008d439e3510ed956f13de2337beb8  ../out/hs_coeffs.txt
09ed532db369de37e410ec9769b4f9fa8d421cb702efca1e5b211f637370d863  ../out/gp_V.txt
eb0f20c0553332df9d897a19354f04e112fd098aa8a7564d4cf708425c3ef4b7  ../out/gp_five.txt
445bf1f8af4afaea4bf83bbfa0fe8017d164fb0d8e4496d54dc79735e7ccad49  j_expand.jl
7a4000b5eefc72929c5cb96d25a831e1babf61912925d852cafbca735ed7a0c6  j_numcheck.jl
e0065c7a2ec6376afee73f85370f6e5714bae43b1a1c1f794e268cc5efbddcc2  f_convert.py
c475012e31873c699e438ffd467d17910963c66d485002496a8ac80bbbd1505d  f_struct.frm
16ec3dfc82867521bb5f607bd25d80df5245e9524d5cf3f2e996dd939747f4b2  compare_adv.py
96484753ee84c9810d86e1ebfaea443dd66a35b82f288193b199abbcc5bfd440  run_adv.sh
ce35c530fae3b7c26e9fa9cd9ed8b8233a00053a13c8037ae168f9ba1fe07afa  f_inputs.h
61c6adc5c8186b1bc9c166151776dae3b996fe48bff7e849166878fe3a448e40  out/compare_adv_mutation.out
0597092fdc74975e5093557678f8ac2dfdb705d99f3217b7843a6d63dac72ec0  out/compare_adv.out
9c2b27e584dd8da6e9a2a90957c046dff2423f5350c4f2d231fa3979bc4e4b9f  out/f_convert.out
43c9ea02a06cb663442486958cad40cf6b39d74083783cd7f66c93fe879b3cd3  out/f_struct.out
abedcee672e4c60064ce165677032cca6bd394148ed5fd9201d918b172d4d18f  out/j_coeffs_mut.txt
8788df981750933f5a5c12da0a9456fe42321ffb344984f1c0bf8abb66a7feb1  out/j_coeffs.txt
129662af129a46d859fc9a6b65ee7fe2eba032e2ffc4abd194118e8312a4cf00  out/j_expand.log
129662af129a46d859fc9a6b65ee7fe2eba032e2ffc4abd194118e8312a4cf00  out/j_expand_mut.log
43175d812397b2b460f18e962c2e453085761bea062477d7b490411f1be65106  out/j_five_mut.txt
43175d812397b2b460f18e962c2e453085761bea062477d7b490411f1be65106  out/j_five.txt
505fdbce71df320e1272fade3dd8e73bbd177f4bb911e8c54474e393c413aed1  out/j_numcheck.log
0218223f117b4ae66d7bd875ad7ed465f29995c7a492078735ac86b1d7c857c3  out/j_numcheck_mut.log
6939d05b6e4da77789d64d68a72309e36ae1bb4ccddc4d81d646451a261bd7b0  out/j_numcheck_mut.txt
2e8fece1f939860afa1fe387d8b41dd020ecd434062f075f0a05ee996edc97c7  out/j_numcheck.txt
cb33b2923aeac5011352f21a6cf989287c78f416d16268fe4954b43e7f73c435  out/j_p2s.txt
20a1df74d3d6de29b67ae393e9ab80f3ceb8e4ccad1d5a37873f3cd89a01ebbf  out/j_table_mut.txt
b318b77f32db3903e83416956fbd46229446bec470e2d3345edb6d0939f35ebe  out/j_table.txt
10ca683afcd2af3995093d02ee0e0e44e0efcf155429f535ba024c752e4997a8  out/j_words.txt
ADV run finished 2026-09-29 08:22:05


==> anc/numbers/deposit/T30/adv/run_adv.sh <==
#!/bin/bash
# Adversarial check of T30: rebuild every output in adv/out (about 1-2 minutes, one process at a time).
# Engines: J = Julia 1.13 Base only (full expansion, own parser and HPL integration), F = FORM 5 (top-log route),
# comparison and macro checks in Python/SymPy.  No Wolfram kernel, no PARI, no network.
set -e
cd "$(dirname "$0")"
export JULIA_DEPOT_PATH=SCRATCH/jd:
mkdir -p out
{
echo "ADV run started $(date '+%F %T')"
timeout 2400 julia j_expand.jl > out/j_expand.log 2>&1
ADV_MUT=1 timeout 2400 julia j_expand.jl > out/j_expand_mut.log 2>&1
ADV_K=36 ADV_NUM=1 timeout 3000 julia j_expand.jl > out/j_numcheck.log 2>&1
ADV_K=36 ADV_NUM=1 ADV_MUT=1 timeout 3000 julia j_expand.jl > out/j_numcheck_mut.log 2>&1
python3 -B f_convert.py > /dev/null
timeout 1200 form -q f_struct.frm > out/f_struct.out 2>&1
python3 -B compare_adv.py > /dev/null
python3 -B compare_adv.py --mutate > /dev/null
grep 'TOTAL' out/compare_adv.out out/compare_adv_mutation.out
echo "--- sha256 of inputs, programs and outputs"
sha256sum PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h \
  PROJECT/ma_a/dossier/papers/src2604/anc/{Pqq3NSp.m,Pqq3NSm.m,Pqq3NSp_Fit.m,Pqq3NSm_Fit.m,Pqq3NSpXto0.m,Pqq3NSmXto0.m} \
  PROJECT/ma_a/xk_study/{x01_coeffs.txt,x04_relation.out} \
  PROJECT/ma_a/paper/numbers/numbers.tex \
  ../out/{gp_coeffs.txt,hs_coeffs.txt,gp_V.txt,gp_five.txt} \
  j_expand.jl j_numcheck.jl f_convert.py f_struct.frm compare_adv.py run_adv.sh f_inputs.h out/*
echo "ADV run finished $(date '+%F %T')"
} > run_adv.log 2>&1


==> anc/numbers/deposit/T30/out/compare.out <==
1. engine A vs engine B: 336 coefficients (7 functions, k = 0..5, j = 0..7), 0 differ
2. project x01_coeffs.txt vs this work: 186 project coefficients with k <= 5 compared, 0 differ; 0 nonzero coefficients of this work absent from the project file
3. V_3, V_4, NNLL zeta_2 coefficients: engine A vs engine B, 12 (signature, k) cases, 0 differ
   zeta_2 in the LL and NLL poles of P^(1), P^(2), P^(3) at every k: none;  n_f or other colour parts of the zeta_2 terms: none
4. macros of numbers.tex used in Sect. 8 and Table 1 (data side), against this work (engine B; engine A identical by item 3)
   nmSthreeVec                  V3 data, P+ x^0 (covered, lam=1)             macro [60, -192, 144]                          here [60, -192, 144]                          agree
   nmSfourVec                   V4 data, P+ x^0 (covered, lam=1)             macro [-912, 3120, -3264, 960, 1152]           here [-912, 3120, -3264, 960, 1152]           agree
   nmSthreeVec                  V3 data, P- x^1 (covered, lam=1)             macro [60, -192, 144]                          here [60, -192, 144]                          agree
   nmSfourVec                   V4 data, P- x^1 (covered, lam=1)             macro [-912, 3120, -3264, 960, 1152]           here [-912, 3120, -3264, 960, 1152]           agree
   nmXkDataVthreePlusXtwo       V3 data, P+ x^2 (covered, lam=2)             macro [96, -288, 192]                          here [96, -288, 192]                          agree
   nmXkDataVfourPlusXtwo        V4 data, P+ x^2 (covered, lam=2)             macro [-2240, 7872, -8832, 3072, 3072]         here [-2240, 7872, -8832, 3072, 3072]         agree
   nmXkDataVthreePlusXtwo       V3 data, P- x^3 (covered, lam=2)             macro [96, -288, 192]                          here [96, -288, 192]                          agree
   nmXkDataVfourPlusXtwo        V4 data, P- x^3 (covered, lam=2)             macro [-2240, 7872, -8832, 3072, 3072]         here [-2240, 7872, -8832, 3072, 3072]         agree
   nmXkDataVthreePlusXtwo       V3 data, P+ x^4 (covered, lam=2)             macro [96, -288, 192]                          here [96, -288, 192]                          agree
   nmXkDataVfourPlusXtwo        V4 data, P+ x^4 (covered, lam=2)             macro [-2240, 7872, -8832, 3072, 3072]         here [-2240, 7872, -8832, 3072, 3072]         agree
   nmXkDataVthreeMinusXzero     V3 data, P- x^0 (uncovered, lam=1)           macro [-28, 96, -80]                           here [-28, 96, -80]                           agree
   nmXkDataVfourMinusXzero      V4 data, P- x^0 (uncovered, lam=1)           macro [720, -2992, 4032, -1728, -384]          here [720, -2992, 4032, -1728, -384]          agree
   nmXkDataVthreeMinusXzero     V3 data, P+ x^1 (uncovered, lam=1)           macro [-28, 96, -80]                           here [-28, 96, -80]                           agree
   nmXkDataVfourMinusXzero      V4 data, P+ x^1 (uncovered, lam=1)           macro [720, -2992, 4032, -1728, -384]          here [720, -2992, 4032, -1728, -384]          agree
   nmXkDataVthreeMinusXtwo      V3 data, P- x^2 (uncovered, lam=2)           macro [-96, 288, -192]                         here [-96, 288, -192]                         agree
   nmXkDataVfourMinusXtwo       V4 data, P- x^2 (uncovered, lam=2)           macro [1472, -6464, 9088, -4096, 0]            here [1472, -6464, 9088, -4096, 0]            agree
   nmXkDataVthreeMinusXtwo      V3 data, P+ x^3 (uncovered, lam=2)           macro [-96, 288, -192]                         here [-96, 288, -192]                         agree
   nmXkDataVfourMinusXtwo       V4 data, P+ x^3 (uncovered, lam=2)           macro [1472, -6464, 9088, -4096, 0]            here [1472, -6464, 9088, -4096, 0]            agree
   nmXkDataVthreeMinusXtwo      V3 data, P- x^4 (uncovered, lam=2)           macro [-96, 288, -192]                         here [-96, 288, -192]                         agree
   nmXkDataVfourMinusXtwo       V4 data, P- x^4 (uncovered, lam=2)           macro [1472, -6464, 9088, -4096, 0]            here [1472, -6464, 9088, -4096, 0]            agree
   nmPthreePlusLnFour           z2 x^0 ln^4 x of P3+                         macro [38, -140, 168, -248/3, -48]             here [38, -140, 168, -248/3, -48]             agree
   nmXkLnFourPlusXtwo           z2 x^2 ln^4 x of P3+                         macro [280/3, -360, 464, -1024/3, -128]        here [280/3, -360, 464, -1024/3, -128]        agree
   nmXkLnFourMinusXzero         z2 x^0 ln^4 x of P3-                         macro [-30, 132, -656/3, 376/3, 16]            here [-30, 132, -656/3, 376/3, 16]            agree
   nmPthreeMinusLnFour          z2 x^0 ln^4 x of P3-                         macro [-30, 132, -656/3, 376/3, 16]            here [-30, 132, -656/3, 376/3, 16]            agree
   nmXkLnFourMinusXtwo          z2 x^2 ln^4 x of P3-                         macro [-184/3, 904/3, -624, 384, 0]            here [-184/3, 904/3, -624, 384, 0]            agree
   nmPthreeMinusLnFourQuartic   dFA z2 x^0 ln^4 x of P3-                     macro 16                                       here 16                                       agree
   nmPminusQuartic              dFA z2 x^0 ln^4 x of P3-                     macro 16                                       here 16                                       agree
   nmLambdaVec                  Born weights lam_k from P0 residues          macro [1, 1, 2, 2, 2]                          here [1, 1, 2, 2, 2]                          agree
   nmXkUncovQuarticLow          dFA z2 x^0 ln^4 x, P- (uncovered)            macro 16                                       here 16                                       agree
   nmXkUncovQuarticLow          dFA z2 x^1 ln^4 x, P+ (uncovered)            macro 16                                       here 16                                       agree
   nmXkUncovQuarticHigh         dFA z2 x^2 ln^4 x, P- (uncovered)            macro 0                                        here 0                                        agree
   nmXkUncovQuarticHigh         dFA z2 x^3 ln^4 x, P+ (uncovered)            macro 0                                        here 0                                        agree
   nmXkUncovQuarticHigh         dFA z2 x^4 ln^4 x, P- (uncovered)            macro 0                                        here 0                                        agree
   quartic formula -16 lam(lam+2) at k=0, P+: -48 from nmXkCovQuarticFormula, data -48 agree
   quartic formula -16 lam(lam-2) at k=0, P-: 16 from nmXkUncovQuarticFormula, data 16 agree
   quartic formula -16 lam(lam-2) at k=1, P+: 16 from nmXkUncovQuarticFormula, data 16 agree
   quartic formula -16 lam(lam+2) at k=1, P-: -48 from nmXkCovQuarticFormula, data -48 agree
   quartic formula -16 lam(lam+2) at k=2, P+: -128 from nmXkCovQuarticFormula, data -128 agree
   quartic formula -16 lam(lam-2) at k=2, P-: 0 from nmXkUncovQuarticFormula, data 0 agree
   quartic formula -16 lam(lam-2) at k=3, P+: 0 from nmXkUncovQuarticFormula, data 0 agree
   quartic formula -16 lam(lam+2) at k=3, P-: -128 from nmXkCovQuarticFormula, data -128 agree
   quartic formula -16 lam(lam+2) at k=4, P+: -128 from nmXkCovQuarticFormula, data -128 agree
   quartic formula -16 lam(lam-2) at k=4, P-: 0 from nmXkUncovQuarticFormula, data 0 agree
   last component of V4 = -24 x (dFA coefficient of z2 x^k ln^4 x of P3) in all 10 cases (caption of Table 1): checked
5. data (this work) minus equations (macros, accepted) against the mismatch macros
   lam=1 V3: -16*cf*(ca - 2*cf)*(7*ca - 8*cf) = -16 CF (CA - 2*CF) (7*CA - 8*CF)  agree
   lam=1 V4: 32*cf*(ca - 2*cf)*(19*ca**2 - 40*ca*cf + 20*cf**2) = 32 CF (CA - 2*CF) (19*CA^2 - 40*CA CF + 20*CF^2)  agree
   lam=2 V3: -256*cf*(ca - 2*cf)*(ca - cf) = -256 CF (CA - CF) (CA - 2*CF)  agree
   lam=2 V4: 640*cf*(ca - 2*cf)*(ca - cf)*(3*ca - 4*cf) = 640 CF (CA - CF) (CA - 2*CF) (3*CA - 4*CF)  agree
   covered lam=2: equations (macros) equal data (this work) in all 8 components: yes
6. xk_study/x04_relation.out (V3, V4 data, z2 ln^4 of P3, z2 ln^2 of P2): 10 cases, 0 differ
7. five-loop relation part [Q5]_z2/720: engine A vs engine B, 12 cases: agree
   nmFiveLoopXzeroRelPart       relation part, z2 x^0 ln^6 x of P4+ (SU(3))  macro -212096/10935                            here -212096/10935                            agree
   nmFiveLoopXtwoRelPart        relation part, z2 x^2 ln^6 x of P4+ (SU(3))  macro -3444224/10935                           here -3444224/10935                           agree
   k=0: relation part (here) - S5/720 (macro, accepted) = -4813*ca**4*cf/180 + 4312*ca**3*cf**2/45 - 368*ca**2*cf**3/3 + 336*ca*cf**4/5 + 80*ca*dFA - 884*cf**5/45 - 64*cf*dAA/15 - 160*cf*dFA/3  agrees with nmFiveLoopXzeroGen; SU(3) -53857/2187  agrees
   k=2: relation part (here) - S5/720 (macro, accepted) = -11416*ca**4*cf/135 + 1688*ca**3*cf**2/5 - 2592*ca**2*cf**3/5 + 1856*ca*cf**4/5 + 3968*ca*dFA/15 - 1600*cf**5/9 - 128*cf*dAA/9 - 1152*cf*dFA/5  agrees with nmFiveLoopXtwoGen; SU(3) -3508256/10935  agrees
   relation part for P- at x^3 equals that for P+ at x^2: yes
   relation part for P+ at x^4 equals that for P+ at x^2: yes
TOTAL disagreements: 0

=== mutation run: one project coefficient (P3m, k=3, j=4) shifted by z2*dFA and macro nmXkDataVfourMinusXtwo 9088 -> 9089 ===
1. engine A vs engine B: 336 coefficients (7 functions, k = 0..5, j = 0..7), 0 differ
2. project x01_coeffs.txt vs this work: 186 project coefficients with k <= 5 compared, 1 differ; 0 nonzero coefficients of this work absent from the project file
   DIFF ('P3m', 3, 4) project: 280*ca**3*cf*z2/3 - 360*ca**2*cf**2*z2 - 778*ca**2*cf**2/27 + 464*ca*cf**3*z2 + 64*ca*cf**3/27 + 424*ca*cf**2*nf/27 - 1024*cf**4*z2/3 + 15712*cf**4/27 - 832*cf**3*nf/9 + 16*cf**2*nf**2/9 - 127*dFA*z2  here: 280*ca**3*cf*z2/3 - 360*ca**2*cf**2*z2 - 778*ca**2*cf**2/27 + 464*ca*cf**3*z2 + 64*ca*cf**3/27 + 424*ca*cf**2*nf/27 - 1024*cf**4*z2/3 + 15712*cf**4/27 - 832*cf**3*nf/9 + 16*cf**2*nf**2/9 - 128*dFA*z2
3. V_3, V_4, NNLL zeta_2 coefficients: engine A vs engine B, 12 (signature, k) cases, 0 differ
   zeta_2 in the LL and NLL poles of P^(1), P^(2), P^(3) at every k: none;  n_f or other colour parts of the zeta_2 terms: none
4. macros of numbers.tex used in Sect. 8 and Table 1 (data side), against this work (engine B; engine A identical by item 3)
   nmSthreeVec                  V3 data, P+ x^0 (covered, lam=1)             macro [60, -192, 144]                          here [60, -192, 144]                          agree
   nmSfourVec                   V4 data, P+ x^0 (covered, lam=1)             macro [-912, 3120, -3264, 960, 1152]           here [-912, 3120, -3264, 960, 1152]           agree
   nmSthreeVec                  V3 data, P- x^1 (covered, lam=1)             macro [60, -192, 144]                          here [60, -192, 144]                          agree
   nmSfourVec                   V4 data, P- x^1 (covered, lam=1)             macro [-912, 3120, -3264, 960, 1152]           here [-912, 3120, -3264, 960, 1152]           agree
   nmXkDataVthreePlusXtwo       V3 data, P+ x^2 (covered, lam=2)             macro [96, -288, 192]                          here [96, -288, 192]                          agree
   nmXkDataVfourPlusXtwo        V4 data, P+ x^2 (covered, lam=2)             macro [-2240, 7872, -8832, 3072, 3072]         here [-2240, 7872, -8832, 3072, 3072]         agree
   nmXkDataVthreePlusXtwo       V3 data, P- x^3 (covered, lam=2)             macro [96, -288, 192]                          here [96, -288, 192]                          agree
   nmXkDataVfourPlusXtwo        V4 data, P- x^3 (covered, lam=2)             macro [-2240, 7872, -8832, 3072, 3072]         here [-2240, 7872, -8832, 3072, 3072]         agree
   nmXkDataVthreePlusXtwo       V3 data, P+ x^4 (covered, lam=2)             macro [96, -288, 192]                          here [96, -288, 192]                          agree
   nmXkDataVfourPlusXtwo        V4 data, P+ x^4 (covered, lam=2)             macro [-2240, 7872, -8832, 3072, 3072]         here [-2240, 7872, -8832, 3072, 3072]         agree
   nmXkDataVthreeMinusXzero     V3 data, P- x^0 (uncovered, lam=1)           macro [-28, 96, -80]                           here [-28, 96, -80]                           agree
   nmXkDataVfourMinusXzero      V4 data, P- x^0 (uncovered, lam=1)           macro [720, -2992, 4032, -1728, -384]          here [720, -2992, 4032, -1728, -384]          agree
   nmXkDataVthreeMinusXzero     V3 data, P+ x^1 (uncovered, lam=1)           macro [-28, 96, -80]                           here [-28, 96, -80]                           agree
   nmXkDataVfourMinusXzero      V4 data, P+ x^1 (uncovered, lam=1)           macro [720, -2992, 4032, -1728, -384]          here [720, -2992, 4032, -1728, -384]          agree
   nmXkDataVthreeMinusXtwo      V3 data, P- x^2 (uncovered, lam=2)           macro [-96, 288, -192]                         here [-96, 288, -192]                         agree
   nmXkDataVfourMinusXtwo       V4 data, P- x^2 (uncovered, lam=2)           macro [1472, -6464, 9089, -4096, 0]            here [1472, -6464, 9088, -4096, 0]            DISAGREE
   nmXkDataVthreeMinusXtwo      V3 data, P+ x^3 (uncovered, lam=2)           macro [-96, 288, -192]                         here [-96, 288, -192]                         agree
   nmXkDataVfourMinusXtwo       V4 data, P+ x^3 (uncovered, lam=2)           macro [1472, -6464, 9089, -4096, 0]            here [1472, -6464, 9088, -4096, 0]            DISAGREE
   nmXkDataVthreeMinusXtwo      V3 data, P- x^4 (uncovered, lam=2)           macro [-96, 288, -192]                         here [-96, 288, -192]                         agree
   nmXkDataVfourMinusXtwo       V4 data, P- x^4 (uncovered, lam=2)           macro [1472, -6464, 9089, -4096, 0]            here [1472, -6464, 9088, -4096, 0]            DISAGREE
   nmPthreePlusLnFour           z2 x^0 ln^4 x of P3+                         macro [38, -140, 168, -248/3, -48]             here [38, -140, 168, -248/3, -48]             agree
   nmXkLnFourPlusXtwo           z2 x^2 ln^4 x of P3+                         macro [280/3, -360, 464, -1024/3, -128]        here [280/3, -360, 464, -1024/3, -128]        agree
   nmXkLnFourMinusXzero         z2 x^0 ln^4 x of P3-                         macro [-30, 132, -656/3, 376/3, 16]            here [-30, 132, -656/3, 376/3, 16]            agree
   nmPthreeMinusLnFour          z2 x^0 ln^4 x of P3-                         macro [-30, 132, -656/3, 376/3, 16]            here [-30, 132, -656/3, 376/3, 16]            agree
   nmXkLnFourMinusXtwo          z2 x^2 ln^4 x of P3-                         macro [-184/3, 904/3, -624, 384, 0]            here [-184/3, 904/3, -624, 384, 0]            agree
   nmPthreeMinusLnFourQuartic   dFA z2 x^0 ln^4 x of P3-                     macro 16                                       here 16                                       agree
   nmPminusQuartic              dFA z2 x^0 ln^4 x of P3-                     macro 16                                       here 16                                       agree
   nmLambdaVec                  Born weights lam_k from P0 residues          macro [1, 1, 2, 2, 2]                          here [1, 1, 2, 2, 2]                          agree
   nmXkUncovQuarticLow          dFA z2 x^0 ln^4 x, P- (uncovered)            macro 16                                       here 16                                       agree
   nmXkUncovQuarticLow          dFA z2 x^1 ln^4 x, P+ (uncovered)            macro 16                                       here 16                                       agree
   nmXkUncovQuarticHigh         dFA z2 x^2 ln^4 x, P- (uncovered)            macro 0                                        here 0                                        agree
   nmXkUncovQuarticHigh         dFA z2 x^3 ln^4 x, P+ (uncovered)            macro 0                                        here 0                                        agree
   nmXkUncovQuarticHigh         dFA z2 x^4 ln^4 x, P- (uncovered)            macro 0                                        here 0                                        agree
   quartic formula -16 lam(lam+2) at k=0, P+: -48 from nmXkCovQuarticFormula, data -48 agree
   quartic formula -16 lam(lam-2) at k=0, P-: 16 from nmXkUncovQuarticFormula, data 16 agree
   quartic formula -16 lam(lam-2) at k=1, P+: 16 from nmXkUncovQuarticFormula, data 16 agree
   quartic formula -16 lam(lam+2) at k=1, P-: -48 from nmXkCovQuarticFormula, data -48 agree
   quartic formula -16 lam(lam+2) at k=2, P+: -128 from nmXkCovQuarticFormula, data -128 agree
   quartic formula -16 lam(lam-2) at k=2, P-: 0 from nmXkUncovQuarticFormula, data 0 agree
   quartic formula -16 lam(lam-2) at k=3, P+: 0 from nmXkUncovQuarticFormula, data 0 agree
   quartic formula -16 lam(lam+2) at k=3, P-: -128 from nmXkCovQuarticFormula, data -128 agree
   quartic formula -16 lam(lam+2) at k=4, P+: -128 from nmXkCovQuarticFormula, data -128 agree
   quartic formula -16 lam(lam-2) at k=4, P-: 0 from nmXkUncovQuarticFormula, data 0 agree
   last component of V4 = -24 x (dFA coefficient of z2 x^k ln^4 x of P3) in all 10 cases (caption of Table 1): checked
5. data (this work) minus equations (macros, accepted) against the mismatch macros
   lam=1 V3: -16*cf*(ca - 2*cf)*(7*ca - 8*cf) = -16 CF (CA - 2*CF) (7*CA - 8*CF)  agree
   lam=1 V4: 32*cf*(ca - 2*cf)*(19*ca**2 - 40*ca*cf + 20*cf**2) = 32 CF (CA - 2*CF) (19*CA^2 - 40*CA CF + 20*CF^2)  agree
   lam=2 V3: -256*cf*(ca - 2*cf)*(ca - cf) = -256 CF (CA - CF) (CA - 2*CF)  agree
   lam=2 V4: 640*cf*(ca - 2*cf)*(ca - cf)*(3*ca - 4*cf) = 640 CF (CA - CF) (CA - 2*CF) (3*CA - 4*CF)  agree
   covered lam=2: equations (macros) equal data (this work) in all 8 components: yes
6. xk_study/x04_relation.out (V3, V4 data, z2 ln^4 of P3, z2 ln^2 of P2): 10 cases, 0 differ
7. five-loop relation part [Q5]_z2/720: engine A vs engine B, 12 cases: agree
   nmFiveLoopXzeroRelPart       relation part, z2 x^0 ln^6 x of P4+ (SU(3))  macro -212096/10935                            here -212096/10935                            agree
   nmFiveLoopXtwoRelPart        relation part, z2 x^2 ln^6 x of P4+ (SU(3))  macro -3444224/10935                           here -3444224/10935                           agree
   k=0: relation part (here) - S5/720 (macro, accepted) = -4813*ca**4*cf/180 + 4312*ca**3*cf**2/45 - 368*ca**2*cf**3/3 + 336*ca*cf**4/5 + 80*ca*dFA - 884*cf**5/45 - 64*cf*dAA/15 - 160*cf*dFA/3  agrees with nmFiveLoopXzeroGen; SU(3) -53857/2187  agrees
   k=2: relation part (here) - S5/720 (macro, accepted) = -11416*ca**4*cf/135 + 1688*ca**3*cf**2/5 - 2592*ca**2*cf**3/5 + 1856*ca*cf**4/5 + 3968*ca*dFA/15 - 1600*cf**5/9 - 128*cf*dAA/9 - 1152*cf*dFA/5  agrees with nmFiveLoopXtwoGen; SU(3) -3508256/10935  agrees
   relation part for P- at x^3 equals that for P+ at x^2: yes
   relation part for P+ at x^4 equals that for P+ at x^2: yes
TOTAL disagreements: 4


==> anc/numbers/deposit/T30/out/direct.out <==
P2p: largest HPL weight multiplying zeta_2 = 2; zeta_2 ln^2 x coefficient free of other HPLs: True
  x^0: [-30, 96, -104]   other colour parts: 0
  x^1: [14, -96, 104]   other colour parts: 0
  x^2: [-48, 144, -224]   other colour parts: 0
  x^3: [48, -272, 224]   other colour parts: 0
  x^4: [-48, 144, -224]   other colour parts: 0
P2m: largest HPL weight multiplying zeta_2 = 2; zeta_2 ln^2 x coefficient free of other HPLs: True
  x^0: [14, -96, 104]   other colour parts: 0
  x^1: [-30, 96, -104]   other colour parts: 0
  x^2: [48, -272, 224]   other colour parts: 0
  x^3: [-48, 144, -224]   other colour parts: 0
  x^4: [48, -272, 224]   other colour parts: 0
P3p: largest HPL weight multiplying zeta_2 = 4; zeta_2 ln^4 x coefficient free of other HPLs: True
  x^0: [38, -140, 168, -248/3, -48]   other colour parts: 0
  x^1: [-30, 132, -656/3, 376/3, 16]   other colour parts: 0
  x^2: [280/3, -360, 464, -1024/3, -128]   other colour parts: 0
  x^3: [-184/3, 904/3, -624, 384, 0]   other colour parts: 0
  x^4: [280/3, -360, 464, -1024/3, -128]   other colour parts: 0
P3m: largest HPL weight multiplying zeta_2 = 4; zeta_2 ln^4 x coefficient free of other HPLs: True
  x^0: [-30, 132, -656/3, 376/3, 16]   other colour parts: 0
  x^1: [38, -140, 168, -248/3, -48]   other colour parts: 0
  x^2: [-184/3, 904/3, -624, 384, 0]   other colour parts: 0
  x^3: [280/3, -360, 464, -1024/3, -128]   other colour parts: 0
  x^4: [-184/3, 904/3, -624, 384, 0]   other colour parts: 0
route C vs engine B: 20 (function, k) cases, 0 differ


==> anc/numbers/deposit/T30/out/direct_closed.out <==
P2p zeta_2 ln^2 x: ca**2*cf: A=18 B=-34 C=-48 D=48; ca*cf**2: A=-48 B=176 C=144 D=-272; cf**3: A=120 B=-120 C=-224 D=224
P2m zeta_2 ln^2 x: ca**2*cf: A=-34 B=18 C=48 D=-48; ca*cf**2: A=176 B=-48 C=-272 D=144; cf**3: A=-120 B=120 C=224 D=-224
P3p zeta_2 ln^4 x: ca**3*cf: A=-166/3 B=94/3 C=280/3 D=-184/3; ca**2*cf**2: A=220 B=-508/3 C=-360 D=904/3; ca*cf**3: A=-296 B=1216/3 C=464 D=-624; cf**4: A=776/3 B=-776/3 C=-1024/3 D=384; dFA: A=80 B=16 C=-128 D=0
P3m zeta_2 ln^4 x: ca**3*cf: A=94/3 B=-166/3 C=-184/3 D=280/3; ca**2*cf**2: A=-508/3 B=220 C=904/3 D=-360; ca*cf**3: A=1216/3 B=-296 C=-624 D=464; cf**4: A=-776/3 B=776/3 C=384 D=-1024/3; dFA: A=16 B=80 C=0 D=-128


==> anc/numbers/deposit/T30/out/direct_quartic.out <==
P3p : dFA zeta_2 ln^4 x coefficient = 16*(x**3 + 5*x**2 - x + 3)/((x - 1)*(x + 1)) = 16*x + 80 - 64/(x + 1) + 64/(x - 1) ; series: -48 + 16*x - 128*x**2 - 128*x**4 - 128*x**6 - 128*x**8 + O(x**9)
P3m : dFA zeta_2 ln^4 x coefficient = 16*(5*x**3 + x**2 + 3*x - 1)/((x - 1)*(x + 1)) = 80*x + 16 + 64/(x + 1) + 64/(x - 1) ; series: 16 - 48*x - 128*x**3 - 128*x**5 - 128*x**7 + O(x**9)


==> anc/numbers/deposit/T30/out/gp_V.txt <==
# engine B (PARI/GP). sgn|k|lam|res P0|z2 in LL,NLL poles of P1,P2,P3|V3/z2 (CF CA^2,CF^2 CA,CF^3)|rest|V4/z2 (CF CA^3,CF^2 CA^2,CF^3 CA,CF^4,dFA)|rest|z2 x^k ln^2 x of P2|rest|z2 x^k ln^4 x of P3|rest|dFA coefficient of z2 x^k ln^4 x of P3
+|0|1|2*cf|[0, 0, 0, 0, 0, 0]|[60, -192, 144]|0|[-912, 3120, -3264, 960, 1152]|0|[-30, 96, -104]|0|[38, -140, 168, -248/3, -48]|0|-48
-|0|1|2*cf|[0, 0, 0, 0, 0, 0]|[-28, 96, -80]|0|[720, -2992, 4032, -1728, -384]|0|[14, -96, 104]|0|[-30, 132, -656/3, 376/3, 16]|0|16
+|1|1|2*cf|[0, 0, 0, 0, 0, 0]|[-28, 96, -80]|0|[720, -2992, 4032, -1728, -384]|0|[14, -96, 104]|0|[-30, 132, -656/3, 376/3, 16]|0|16
-|1|1|2*cf|[0, 0, 0, 0, 0, 0]|[60, -192, 144]|0|[-912, 3120, -3264, 960, 1152]|0|[-30, 96, -104]|0|[38, -140, 168, -248/3, -48]|0|-48
+|2|2|4*cf|[0, 0, 0, 0, 0, 0]|[96, -288, 192]|0|[-2240, 7872, -8832, 3072, 3072]|0|[-48, 144, -224]|0|[280/3, -360, 464, -1024/3, -128]|0|-128
-|2|2|4*cf|[0, 0, 0, 0, 0, 0]|[-96, 288, -192]|0|[1472, -6464, 9088, -4096, 0]|0|[48, -272, 224]|0|[-184/3, 904/3, -624, 384, 0]|0|0
+|3|2|4*cf|[0, 0, 0, 0, 0, 0]|[-96, 288, -192]|0|[1472, -6464, 9088, -4096, 0]|0|[48, -272, 224]|0|[-184/3, 904/3, -624, 384, 0]|0|0
-|3|2|4*cf|[0, 0, 0, 0, 0, 0]|[96, -288, 192]|0|[-2240, 7872, -8832, 3072, 3072]|0|[-48, 144, -224]|0|[280/3, -360, 464, -1024/3, -128]|0|-128
+|4|2|4*cf|[0, 0, 0, 0, 0, 0]|[96, -288, 192]|0|[-2240, 7872, -8832, 3072, 3072]|0|[-48, 144, -224]|0|[280/3, -360, 464, -1024/3, -128]|0|-128
-|4|2|4*cf|[0, 0, 0, 0, 0, 0]|[-96, 288, -192]|0|[1472, -6464, 9088, -4096, 0]|0|[48, -272, 224]|0|[-184/3, 904/3, -624, 384, 0]|0|0
+|5|2|4*cf|[0, 0, 0, 0, 0, 0]|[-96, 288, -192]|0|[1472, -6464, 9088, -4096, 0]|0|[48, -272, 224]|0|[-184/3, 904/3, -624, 384, 0]|0|0
-|5|2|4*cf|[0, 0, 0, 0, 0, 0]|[96, -288, 192]|0|[-2240, 7872, -8832, 3072, 3072]|0|[-48, 144, -224]|0|[280/3, -360, 464, -1024/3, -128]|0|-128


==> anc/numbers/deposit/T30/out/gp_coeffs.txt <==
# name|k|j|coefficient of x^k ln^j x; engine B (PARI/GP, own HPL integration); dFA = d_F^abcd d_A^abcd/N_R, dFF = d_F^abcd d_F^abcd/N_R, zn = zeta_n (not reduced)
P0|0|0|2*cf
P0|0|1|0
P0|0|2|0
P0|0|3|0
P0|0|4|0
P0|0|5|0
P0|0|6|0
P0|0|7|0
P0|1|0|2*cf
P0|1|1|0
P0|1|2|0
P0|1|3|0
P0|1|4|0
P0|1|5|0
P0|1|6|0
P0|1|7|0
P0|2|0|4*cf
P0|2|1|0
P0|2|2|0
P0|2|3|0
P0|2|4|0
P0|2|5|0
P0|2|6|0
P0|2|7|0
P0|3|0|4*cf
P0|3|1|0
P0|3|2|0
P0|3|3|0
P0|3|4|0
P0|3|5|0
P0|3|6|0
P0|3|7|0
P0|4|0|4*cf
P0|4|1|0
P0|4|2|0
P0|4|3|0
P0|4|4|0
P0|4|5|0
P0|4|6|0
P0|4|7|0
P0|5|0|4*cf
P0|5|1|0
P0|5|2|0
P0|5|3|0
P0|5|4|0
P0|5|5|0
P0|5|6|0
P0|5|7|0
P1p|0|0|302/9*cf*ca + ((-8*z2 - 4)*cf^2 - 44/9*nf*cf)
P1p|0|1|22/3*cf*ca + (-4*cf^2 - 4/3*nf*cf)
P1p|0|2|2*cf^2
P1p|0|3|0
P1p|0|4|0
P1p|0|5|0
P1p|0|6|0
P1p|0|7|0
P1p|1|0|(-8*z2 - 106/9)*cf*ca + ((8*z2 + 20)*cf^2 + 4/9*nf*cf)
P1p|1|1|46/3*cf*ca + (-20*cf^2 - 4/3*nf*cf)
P1p|1|2|4*cf*ca - 6*cf^2
P1p|1|3|0
P1p|1|4|0
P1p|1|5|0
P1p|1|6|0
P1p|1|7|0
P1p|2|0|358/9*cf*ca + ((-16*z2 - 20)*cf^2 - 40/9*nf*cf)
P1p|2|1|8/3*cf*ca + (24*cf^2 - 8/3*nf*cf)
P1p|2|2|8*cf^2
P1p|2|3|0
P1p|2|4|0
P1p|2|5|0
P1p|2|6|0
P1p|2|7|0
P1p|3|0|(-16*z2 + 98/9)*cf*ca + ((16*z2 + 340/9)*cf^2 - 40/9*nf*cf)
P1p|3|1|112/3*cf*ca + (-104/3*cf^2 - 8/3*nf*cf)
P1p|3|2|8*cf*ca - 8*cf^2
P1p|3|3|0
P1p|3|4|0
P1p|3|5|0
P1p|3|6|0
P1p|3|7|0
P1p|4|0|307/6*cf*ca + ((-16*z2 - 385/9)*cf^2 - 40/9*nf*cf)
P1p|4|1|-14*cf*ca + (74*cf^2 - 8/3*nf*cf)
P1p|4|2|8*cf^2
P1p|4|3|0
P1p|4|4|0
P1p|4|5|0
P1p|4|6|0
P1p|4|7|0
P1p|5|0|(-16*z2 + 359/50)*cf*ca + ((16*z2 + 10169/225)*cf^2 - 40/9*nf*cf)
P1p|5|1|238/5*cf*ca + (-674/15*cf^2 - 8/3*nf*cf)
P1p|5|2|8*cf*ca - 8*cf^2
P1p|5|3|0
P1p|5|4|0
P1p|5|5|0
P1p|5|6|0
P1p|5|7|0
P1m|0|0|(-8*z2 + 446/9)*cf*ca + ((8*z2 - 36)*cf^2 - 44/9*nf*cf)
P1m|0|1|46/3*cf*ca + (-20*cf^2 - 4/3*nf*cf)
P1m|0|2|4*cf*ca - 6*cf^2
P1m|0|3|0
P1m|0|4|0
P1m|0|5|0
P1m|0|6|0
P1m|0|7|0
P1m|1|0|-106/9*cf*ca + ((-8*z2 + 20)*cf^2 + 4/9*nf*cf)
P1m|1|1|22/3*cf*ca + (-4*cf^2 - 4/3*nf*cf)
P1m|1|2|2*cf^2
P1m|1|3|0
P1m|1|4|0
P1m|1|5|0
P1m|1|6|0
P1m|1|7|0
P1m|2|0|(-16*z2 + 178/9)*cf*ca + ((16*z2 + 20)*cf^2 - 40/9*nf*cf)
P1m|2|1|80/3*cf*ca + (-24*cf^2 - 8/3*nf*cf)
P1m|2|2|8*cf*ca - 8*cf^2
P1m|2|3|0
P1m|2|4|0
P1m|2|5|0
P1m|2|6|0
P1m|2|7|0
P1m|3|0|146/3*cf*ca + ((-16*z2 - 340/9)*cf^2 - 40/9*nf*cf)
P1m|3|1|-8*cf*ca + (56*cf^2 - 8/3*nf*cf)
P1m|3|2|8*cf^2
P1m|3|3|0
P1m|3|4|0
P1m|3|5|0
P1m|3|6|0
P1m|3|7|0
P1m|4|0|(-16*z2 + 151/18)*cf*ca + ((16*z2 + 385/9)*cf^2 - 40/9*nf*cf)
P1m|4|1|130/3*cf*ca + (-122/3*cf^2 - 8/3*nf*cf)
P1m|4|2|8*cf*ca - 8*cf^2
P1m|4|3|0
P1m|4|4|0
P1m|4|5|0
P1m|4|6|0
P1m|4|7|0
P1m|5|0|23569/450*cf*ca + ((-16*z2 - 10169/225)*cf^2 - 40/9*nf*cf)
P1m|5|1|-274/15*cf*ca + (434/5*cf^2 - 8/3*nf*cf)
P1m|5|2|8*cf^2
P1m|5|3|0
P1m|5|4|0
P1m|5|5|0
P1m|5|6|0
P1m|5|7|0
P2p|0|0|(162/5*z2^2 - 112*z2 + (-72*z3 + 9737/27))*cf*ca^2 + ((-536/5*z2^2 + 1304/9*z2 + (808/3*z3 + 532/9))*cf^2 + (8*z2 + (-16*z3 - 2474/27))*nf*cf)*ca + ((648/5*z2^2 - 308*z2 + (-192*z3 - 62))*cf^3 + (160/9*z2 + (32/3*z3 - 325/9))*nf*cf^2 + 32/9*nf^2*cf)
P2p|0|1|(-92*z2 + 3934/27)*cf*ca^2 + ((216*z2 + (48*z3 + 370/9))*cf^2 + (8*z2 - 1268/27)*nf*cf)*ca + ((-192*z2 + (-96*z3 - 30))*cf^3 - 88/9*nf*cf^2 + 88/27*nf^2*cf)
P2p|0|2|(-30*z2 + 121/9)*cf*ca^2 + ((96*z2 + 472/9)*cf^2 - 44/9*nf*cf)*ca + ((-104*z2 + 4)*cf^3 - 64/9*nf*cf^2 + 4/9*nf^2*cf)
P2p|0|3|22/3*cf^2*ca + (-4*cf^3 - 4/3*nf*cf^2)
P2p|0|4|2/3*cf^3
P2p|0|5|0
P2p|0|6|0
P2p|0|7|0
P2p|1|0|(302/5*z2^2 + 128/9*z2 + (216*z3 - 7031/27))*cf*ca^2 + ((-536/5*z2^2 - 2504/9*z2 + (-1496/3*z3 + 2044/9))*cf^2 + (40/9*z2 + (-32*z3 + 634/9))*nf*cf)*ca + ((88/5*z2^2 + 364*z2 + (192*z3 - 46))*cf^3 + (32/9*z2 + (128/3*z3 - 325/9))*nf*cf^2 - 112/27*nf^2*cf)
P2p|1|1|(100/3*z2 + (112*z3 + 6874/27))*cf*ca^2 + ((-680/3*z2 + (-336*z3 - 5662/9))*cf^2 + (8/3*z2 - 620/27)*nf*cf)*ca + ((192*z2 + (224*z3 + 386))*cf^3 + (32/3*z2 + 232/9)*nf*cf^2 - 8/27*nf^2*cf)
P2p|1|2|(14*z2 + 115/3)*cf*ca^2 + ((-96*z2 - 40)*cf^2 - 100/9*nf*cf)*ca + ((104*z2 - 52)*cf^3 + 16*nf*cf^2 + 4/9*nf^2*cf)
P2p|1|3|40/9*cf*ca^2 + (-14/9*cf^2 - 16/9*nf*cf)*ca + (-4*cf^3 + 20/9*nf*cf^2)
P2p|1|4|-cf*ca^2 + 4*cf^2*ca - 10/3*cf^3
P2p|1|5|0
P2p|1|6|0
P2p|1|7|0
P2p|2|0|(224/5*z2^2 - 112*z2 + (-144*z3 + 1019/9))*cf*ca^2 + ((-512/5*z2^2 + 1024/9*z2 + (2120/3*z3 + 122/9))*cf^2 + (16*z2 + (-32*z3 - 1004/27))*nf*cf)*ca + ((704/5*z2^2 - 176*z2 + (-720*z3 + 159))*cf^3 + (32/9*z2 + (64/3*z3 - 230/9))*nf*cf^2 - 16/27*nf^2*cf)
P2p|2|1|(-376*z2 + 1679/27)*cf*ca^2 + ((1104*z2 + (192*z3 + 420))*cf^2 + (16*z2 - 1030/27)*nf*cf)*ca + ((-1056*z2 + (-384*z3 - 324))*cf^3 - 44*nf*cf^2 + 80/27*nf^2*cf)
P2p|2|2|(-48*z2 - 317/18)*cf*ca^2 + ((144*z2 + 1774/9)*cf^2 + 2/9*nf*cf)*ca + ((-224*z2 - 32)*cf^3 - 304/9*nf*cf^2 + 8/9*nf^2*cf)
P2p|2|3|16/3*cf^2*ca + (48*cf^3 - 16/3*nf*cf^2)
P2p|2|4|16/3*cf^3
P2p|2|5|0
P2p|2|6|0
P2p|2|7|0
P2p|3|0|(544/5*z2^2 + 1220/9*z2 + (1056*z3 - 56117/81))*cf*ca^2 + ((-592/5*z2^2 - 2800/3*z2 + (-9640/3*z3 + 68402/27))*cf^2 + (16/3*z2 + (-64*z3 + 1148/81))*nf*cf)*ca + ((-416/5*z2^2 + 8992/9*z2 + (2320*z3 - 48595/27))*cf^3 + (224/9*z2 + (256/3*z3 - 10294/81))*nf*cf^2 - 16/27*nf^2*cf)
P2p|3|1|(376*z2 + (256*z3 + 31445/27))*cf*ca^2 + ((-1920*z2 + (-736*z3 - 74144/27))*cf^2 + (16/3*z2 - 3158/27)*nf*cf)*ca + ((5440/3*z2 + (448*z3 + 57604/27))*cf^3 + (64/3*z2 + 724/9)*nf*cf^2 + 80/27*nf^2*cf)
P2p|3|2|(48*z2 + 439/18)*cf*ca^2 + ((-272*z2 + 2662/9)*cf^2 - 214/9*nf*cf)*ca + ((224*z2 - 376)*cf^3 + 32/3*nf*cf^2 + 8/9*nf^2*cf)
P2p|3|3|-160/9*cf*ca^2 + (1456/9*cf^2 - 32/9*nf*cf)*ca + (-1552/9*cf^3 + 16/9*nf*cf^2)
P2p|3|4|-8/3*cf*ca^2 + 40/3*cf^2*ca - 32/3*cf^3
P2p|3|5|0
P2p|3|6|0
P2p|3|7|0
P2p|4|0|(224/5*z2^2 - 582*z2 + (-244*z3 - 85361/648))*cf*ca^2 + ((-512/5*z2^2 + 15734/9*z2 + (3920/3*z3 + 334975/648))*cf^2 + (344/9*z2 + (-32*z3 - 5719/108))*nf*cf)*ca + ((704/5*z2^2 - 13264/9*z2 + (-1520*z3 - 34909/648))*cf^3 + (-368/9*z2 + (64/3*z3 + 131/18))*nf*cf^2 - 16/27*nf^2*cf)
P2p|4|1|(-776*z2 - 6421/27)*cf*ca^2 + ((7312/3*z2 + (192*z3 + 57137/27))*cf^2 + (16*z2 - 145/18)*nf*cf)*ca + ((-7168/3*z2 + (-384*z3 - 45742/27))*cf^3 - 4138/27*nf*cf^2 + 80/27*nf^2*cf)
P2p|4|2|(-48*z2 - 1043/72)*cf*ca^2 + ((144*z2 - 536/9)*cf^2 + 127/9*nf*cf)*ca + ((-224*z2 + 3043/6)*cf^3 - 604/9*nf*cf^2 + 8/9*nf^2*cf)
P2p|4|3|-28*cf^2*ca + (148*cf^3 - 16/3*nf*cf^2)
P2p|4|4|16/3*cf^3
P2p|4|5|0
P2p|4|6|0
P2p|4|7|0
P2p|5|0|(544/5*z2^2 + 156071/225*z2 + (7436/5*z3 - 388001801/405000))*cf*ca^2 + ((-592/5*z2^2 - 70118/25*z2 + (-68528/15*z3 + 3106469/1000))*cf^2 + (-376/45*z2 + (-64*z3 + 581123/40500))*nf*cf)*ca + ((-416/5*z2^2 + 571316/225*z2 + (16528/5*z3 - 788893697/405000))*cf^3 + (784/15*z2 + (256/3*z3 - 2577893/20250))*nf*cf^2 - 16/27*nf^2*cf)
P2p|5|1|(1744/3*z2 + (256*z3 + 25552069/13500))*cf*ca^2 + ((-42352/15*z2 + (-736*z3 - 592592/125))*cf^2 + (16/3*z2 - 65129/450)*nf*cf)*ca + ((7904/3*z2 + (448*z3 + 12476243/3375))*cf^3 + (64/3*z2 + 24626/225)*nf*cf^2 + 80/27*nf^2*cf)
P2p|5|2|(48*z2 - 102469/600)*cf*ca^2 + ((-272*z2 + 229999/225)*cf^2 - 331/15*nf*cf)*ca + ((224*z2 - 458087/450)*cf^3 + 172/45*nf*cf^2 + 8/9*nf^2*cf)
P2p|5|3|-1724/45*cf*ca^2 + (1288/5*cf^2 - 32/9*nf*cf)*ca + (-11764/45*cf^3 + 16/9*nf*cf^2)
P2p|5|4|-8/3*cf*ca^2 + 40/3*cf^2*ca - 32/3*cf^3
P2p|5|5|0
P2p|5|6|0
P2p|5|7|0
P2m|0|0|(302/5*z2^2 - 640/9*z2 + (216*z3 + 5333/27))*cf*ca^2 + ((-536/5*z2^2 - 1736/9*z2 + (-1496/3*z3 + 1516/3))*cf^2 + (232/9*z2 + (-32*z3 - 3938/27))*nf*cf)*ca + ((88/5*z2^2 + 204*z2 + (192*z3 - 302))*cf^3 + (-160/9*z2 + (128/3*z3 + 217/3))*nf*cf^2 + 32/9*nf^2*cf)
P2m|0|1|(100/3*z2 + (112*z3 + 3442/27))*cf*ca^2 + ((-680/3*z2 + (-336*z3 + 1850/9))*cf^2 + (8/3*z2 - 2252/27)*nf*cf)*ca + ((192*z2 + (224*z3 - 286))*cf^3 + (32/3*z2 + 568/9)*nf*cf^2 + 88/27*nf^2*cf)
P2m|0|2|(14*z2 + 81)*cf*ca^2 + ((-96*z2 - 152/3)*cf^2 - 196/9*nf*cf)*ca + ((104*z2 - 60)*cf^3 + 80/3*nf*cf^2 + 4/9*nf^2*cf)
P2m|0|3|40/9*cf*ca^2 + (-14/9*cf^2 - 16/9*nf*cf)*ca + (-4*cf^3 + 20/9*nf*cf^2)
P2m|0|4|-cf*ca^2 + 4*cf^2*ca - 10/3*cf^3
P2m|0|5|0
P2m|0|6|0
P2m|0|7|0
P2m|1|0|(162/5*z2^2 - 112*z2 + (-72*z3 - 8579/27))*cf*ca^2 + ((-536/5*z2^2 + 2936/9*z2 + (808/3*z3 + 2428/9))*cf^2 + (8*z2 + (-16*z3 + 898/9))*nf*cf)*ca + ((648/5*z2^2 - 340*z2 + (-192*z3 + 98))*cf^3 + (-32/9*z2 + (32/3*z3 - 853/9))*nf*cf^2 - 112/27*nf^2*cf)
P2m|1|1|(-92*z2 - 626/27)*cf*ca^2 + ((216*z2 + (48*z3 + 1930/9))*cf^2 + (8*z2 - 68/27)*nf*cf)*ca + ((-192*z2 + (-96*z3 - 190))*cf^3 - 136/9*nf*cf^2 - 8/27*nf^2*cf)
P2m|1|2|(-30*z2 + 121/9)*cf*ca^2 + ((96*z2 - 344/9)*cf^2 - 44/9*nf*cf)*ca + ((-104*z2 + 44)*cf^3 + 32/9*nf*cf^2 + 4/9*nf^2*cf)
P2m|1|3|22/3*cf^2*ca + (-4*cf^3 - 4/3*nf*cf^2)
P2m|1|4|2/3*cf^3
P2m|1|5|0
P2m|1|6|0
P2m|1|7|0
P2m|2|0|(544/5*z2^2 - 956/9*z2 + (608*z3 - 965/9))*cf*ca^2 + ((-592/5*z2^2 - 1744/9*z2 + (-5416/3*z3 + 9310/9))*cf^2 + (176/9*z2 + (-64*z3 - 380/27))*nf*cf)*ca + ((-416/5*z2^2 + 416*z2 + (1296*z3 - 1001))*cf^3 + (-32/9*z2 + (256/3*z3 - 646/9))*nf*cf^2 - 16/27*nf^2*cf)
P2m|2|1|(488/3*z2 + (256*z3 + 15197/27))*cf*ca^2 + ((-2944/3*z2 + (-736*z3 - 3712/3))*cf^2 + (16/3*z2 - 2182/27)*nf*cf)*ca + ((960*z2 + (448*z3 + 988))*cf^3 + (64/3*z2 + 124/3)*nf*cf^2 + 80/27*nf^2*cf)
P2m|2|2|(48*z2 + 207/2)*cf*ca^2 + ((-272*z2 - 10/9)*cf^2 - 230/9*nf*cf)*ca + ((224*z2 - 120)*cf^3 + 160/9*nf*cf^2 + 8/9*nf^2*cf)
P2m|2|3|32/9*cf*ca^2 + (560/9*cf^2 - 32/9*nf*cf)*ca + (-80*cf^3 + 16/9*nf*cf^2)
P2m|2|4|-8/3*cf*ca^2 + 40/3*cf^2*ca - 32/3*cf^3
P2m|2|5|0
P2m|2|6|0
P2m|2|7|0
P2m|3|0|(224/5*z2^2 - 304*z2 + (-208*z3 + 6155/81))*cf*ca^2 + ((-512/5*z2^2 + 7040/9*z2 + (3272/3*z3 - 3790/81))*cf^2 + (272/9*z2 + (-32*z3 - 1436/27))*nf*cf)*ca + ((704/5*z2^2 - 6064/9*z2 + (-1232*z3 + 23119/81))*cf^3 + (-224/9*z2 + (64/3*z3 + 206/27))*nf*cf^2 - 16/27*nf^2*cf)
P2m|3|1|(-632*z2 - 3481/27)*cf*ca^2 + ((5872/3*z2 + (192*z3 + 39596/27))*cf^2 + (16*z2 - 178/9)*nf*cf)*ca + ((-5728/3*z2 + (-384*z3 - 30172/27))*cf^3 - 3076/27*nf*cf^2 + 80/27*nf^2*cf)
P2m|3|2|(-48*z2 - 461/18)*cf*ca^2 + ((144*z2 + 958/9)*cf^2 + 82/9*nf*cf)*ca + ((-224*z2 + 608/3)*cf^3 - 496/9*nf*cf^2 + 8/9*nf^2*cf)
P2m|3|3|-16*cf^2*ca + (112*cf^3 - 16/3*nf*cf^2)
P2m|3|4|16/3*cf^3
P2m|3|5|0
P2m|3|6|0
P2m|3|7|0
P2m|4|0|(544/5*z2^2 + 3839/9*z2 + (1308*z3 - 582265/648))*cf*ca^2 + ((-592/5*z2^2 - 5698/3*z2 + (-12016/3*z3 + 217825/72))*cf^2 + (-8/3*z2 + (-64*z3 + 5039/324))*nf*cf)*ca + ((-416/5*z2^2 + 16084/9*z2 + (2896*z3 - 432731/216))*cf^3 + (368/9*z2 + (256/3*z3 - 21017/162))*nf*cf^2 - 16/27*nf^2*cf)
P2m|4|1|(496*z2 + (256*z3 + 171785/108))*cf*ca^2 + ((-2448*z2 + (-736*z3 - 105488/27))*cf^2 + (16/3*z2 - 7219/54)*nf*cf)*ca + ((6880/3*z2 + (448*z3 + 82039/27))*cf^3 + (64/3*z2 + 98)*nf*cf^2 + 80/27*nf^2*cf)
P2m|4|2|(48*z2 - 5543/72)*cf*ca^2 + ((-272*z2 + 6055/9)*cf^2 - 205/9*nf*cf)*ca + ((224*z2 - 1415/2)*cf^3 + 20/3*nf*cf^2 + 8/9*nf^2*cf)
P2m|4|3|-268/9*cf*ca^2 + (1960/9*cf^2 - 32/9*nf*cf)*ca + (-2020/9*cf^3 + 16/9*nf*cf^2)
P2m|4|4|-8/3*cf*ca^2 + 40/3*cf^2*ca - 32/3*cf^3
P2m|4|5|0
P2m|4|6|0
P2m|4|7|0
P2m|5|0|(224/5*z2^2 - 21078/25*z2 + (-1348/5*z3 - 127886497/405000))*cf*ca^2 + ((-512/5*z2^2 + 198722/75*z2 + (21904/15*z3 + 426276191/405000))*cf^2 + (1976/45*z2 + (-32*z3 - 691819/13500))*nf*cf)*ca + ((704/5*z2^2 - 500048/225*z2 + (-8624/5*z3 - 33133481/81000))*cf^3 + (-784/15*z2 + (64/3*z3 + 8743/2250))*nf*cf^2 - 16/27*nf^2*cf)
P2m|5|1|(-4392/5*z2 - 361331/1125)*cf*ca^2 + ((8336/3*z2 + (192*z3 + 8755693/3375))*cf^2 + (16*z2 + 773/1350)*nf*cf)*ca + ((-8192/3*z2 + (-384*z3 - 1429414/675))*cf^3 - 122282/675*nf*cf^2 + 80/27*nf^2*cf)
P2m|5|2|(-48*z2 - 2651/1800)*cf*ca^2 + ((144*z2 - 9752/45)*cf^2 + 53/3*nf*cf)*ca + ((-224*z2 + 352193/450)*cf^3 - 3404/45*nf*cf^2 + 8/9*nf^2*cf)
P2m|5|3|-548/15*cf^2*ca + (868/5*cf^3 - 16/3*nf*cf^2)
P2m|5|4|16/3*cf^3
P2m|5|5|0
P2m|5|6|0
P2m|5|7|0
P3p|0|0|((-15080/3*z3 + 127100/9)*z2 + (32/3*z3^2 - 45800/27*z3 + (-54571/9*z4 + (-1034*z5 + (-18559/2*z6 + 283147/81)))))*cf*ca^3 + (((49696/3*z3 - 4065824/81)*z2 + (540*z3^2 + 209900/27*z3 + (192520/9*z4 + (7916/3*z5 + (101669/3*z6 + 235550/81)))))*cf^2 + ((352/3*z3 + 6044/9)*z2 + (-64/3*z3^2 - 256*z3 + (-556/9*z4 + (1592/9*z5 + (-248/3*z6 - 202565/162)))))*nf*cf)*ca^2 + (((-52816/3*z3 + 132452/3)*z2 + (-1928*z3^2 - 6668*z3 + (-60526/3*z4 + (-4036*z5 + (-39158*z6 - 3946/3)))))*cf^3 + ((-640/3*z3 - 68888/81)*z2 + (-21088/27*z3 + (1552/9*z4 + (88/3*z5 - 40411/27))))*nf*cf^2 + (-104/3*z2 + (512/9*z3 + (-184/9*z4 + 15167/162)))*nf^2*cf)*ca + (((5920*z3 - 37388/3)*z2 + (1984*z3^2 - 3056/3*z3 + (10012*z4 + (6920/3*z5 + (42376/3*z6 - 142/3)))))*cf^4 + ((256/3*z3 + 5032/3)*z2 + (1120*z3 + (-1928/3*z4 + (-304/3*z5 + 2410/9))))*nf*cf^3 + (1120/81*z2 + (-928/27*z3 + (256/9*z4 + 9868/81)))*nf^2*cf^2 + (32/27*z3 - 64/81)*nf^3*cf + (((-256*z3 + 5440/3)*z2 + (-512*z3^2 + 3968/3*z3 + (-672*z4 + (-1280/3*z5 + (-1984*z6 + 128)))))*dFF*nf + ((9664*z3 - 71488/3)*z2 + (800*z3^2 - 3040*z3 + (11200*z4 + (2160*z5 + (13404*z6 - 64)))))*dFA))
P3p|0|1|((-3280*z3 + 37580/9)*z2 + (-264*z3 + (-3368*z4 + 146482/81)))*cf*ca^3 + (((11232*z3 - 149132/9)*z2 + (8984/3*z3 + (40388/3*z4 + (-240*z5 + 254225/81))))*cf^2 + (6104/9*z2 + (-32/3*z3 + (56*z4 - 64481/81)))*nf*cf)*ca^2 + (((-13248*z3 + 47312/3)*z2 + (-12448/3*z3 + (-16976*z4 + (-960*z5 - 2761/3))))*cf^3 + (-9584/9*z2 + (-1328/3*z3 + (-1448/3*z4 - 90538/81)))*nf*cf^2 + (-304/9*z2 + (32/3*z3 + 7561/81))*nf^2*cf)*ca + (((6144*z3 - 6200)*z2 + (-944*z3 + (8624*z4 + (1920*z5 - 130))))*cf^4 + (3592/3*z2 + (2080/3*z3 + (304*z4 + 500/3)))*nf*cf^3 + (64/9*z2 + 7736/81)*nf^2*cf^2 - 64/27*nf^3*cf + ((6144*z3 - 9984)*z2 + 5760*z4)*dFA)
P3p|0|2|(866/3*z2 + (-1040*z4 + 25003/81))*cf*ca^3 + ((-12404/9*z2 + (32*z3 + (4812*z4 + 114740/81)))*cf^2 + (620/3*z2 - 1390/9)*nf*cf)*ca^2 + ((3032/3*z2 + (416/3*z3 + (-7972*z4 + 98)))*cf^3 + (-4928/9*z2 + (-64*z3 - 32968/81))*nf*cf^2 + (-16/3*z2 + 644/27)*nf^2*cf)*ca + ((-1528*z2 + (-256*z3 + (5320*z4 - 112)))*cf^4 + (1840/3*z2 + (256/3*z3 - 170/3))*nf*cf^3 + (16/9*z2 + 2144/81)*nf^2*cf^2 - 88/81*nf^3*cf + (-2112*z2 + 1920*z4)*dFA)
P3p|0|3|(320/3*z2 + 1331/81)*cf*ca^3 + ((-360*z2 + 6530/27)*cf^2 + (16*z2 - 242/27)*nf*cf)*ca^2 + ((240*z2 + (48*z3 + 10/3))*cf^3 + (-48*z2 - 2092/27)*nf*cf^2 + 44/27*nf^2*cf)*ca + ((-64*z2 + (-320/3*z3 - 106/3))*cf^4 + (64*z2 - 16/3)*nf*cf^3 + 152/27*nf^2*cf^2 - 8/81*nf^3*cf - 256*z2*dFA)
P3p|0|4|38*z2*cf*ca^3 + (-140*z2 + 121/9)*cf^2*ca^2 + ((168*z2 + 170/9)*cf^3 - 44/9*nf*cf^2)*ca + ((-248/3*z2 + 16/3)*cf^4 - 20/9*nf*cf^3 + 4/9*nf^2*cf^2 - 48*z2*dFA)
P3p|0|5|22/9*cf^3*ca + (-4/3*cf^4 - 4/9*nf*cf^3)
P3p|0|6|1/9*cf^4
P3p|0|7|0
P3p|1|0|((6832/3*z3 + 424012/81)*z2 + (3160/3*z3^2 + 259792/27*z3 + (17123/9*z4 + (-91498/9*z5 + (37009/18*z6 - 185713/81)))))*cf*ca^3 + (((-31568/3*z3 - 1800256/81)*z2 + (-4284*z3^2 - 818020/27*z3 + (-19280/3*z4 + (86812/3*z5 + (-34277/3*z6 - 312550/81)))))*cf^2 + ((-32*z3 - 63752/81)*z2 + (-64/3*z3^2 - 4636/9*z3 + (-218/3*z4 + (3880/9*z5 + (-248/3*z6 + 5675/18)))))*nf*cf)*ca^2 + (((43648/3*z3 + 88600/3)*z2 + (6152*z3^2 + 89632/3*z3 + (13304*z4 + (-28732*z5 + (61082/3*z6 + 36146/3)))))*cf^3 + ((800/3*z3 + 239360/81)*z2 + (3344/27*z3 + (992/3*z4 + (-1384/3*z5 + 70949/27))))*nf*cf^2 + (2152/81*z2 + (64/3*z3 + (-200/9*z4 - 4601/162)))*nf^2*cf)*ca + (((-6656*z3 - 38596/3)*z2 + (-3008*z3^2 - 10568*z3 + (-11400*z4 + (13704*z5 + (-8888*z6 - 18814/3)))))*cf^4 + ((-832/3*z3 - 7528/3)*z2 + (3424/3*z3 + (-536*z4 + (-208*z5 - 21542/9))))*nf*cf^3 + (-3808/81*z2 + (-544/27*z3 + (32*z4 - 13172/81)))*nf^2*cf^2 + (32/27*z3 + 32/81)*nf^3*cf + (((-256*z3 - 256/3)*z2 + (-512*z3^2 + 8512/3*z3 + (-1856/3*z4 + (1280/3*z5 + (-1984*z6 + 512)))))*dFF*nf + ((4224*z3 + 1120/3)*z2 + (160*z3^2 - 44480/3*z3 + (-10064/3*z4 + (59216/3*z5 + (-8812/3*z6 - 13952/3)))))*dFA))
P3p|1|1|((1456*z3 + 9596/27)*z2 + (-2320/9*z3 + (-586/3*z4 + (-3580/3*z5 + 316546/81))))*cf*ca^3 + (((-7536*z3 - 107404/27)*z2 + (33704/9*z3 + (-2712*z4 + (4096*z5 - 1020287/81))))*cf^2 + (-928/27*z2 + (-3544/9*z3 + (-1120/9*z4 - 10811/27)))*nf*cf)*ca^2 + (((13088*z3 + 12424/3)*z2 + (-27928/3*z3 + (31916/3*z4 + (-4112*z5 + 11093))))*cf^3 + (13808/27*z2 + (9200/9*z3 + (224*z4 + 97846/81)))*nf*cf^2 + (-112/27*z2 + (128/9*z3 - 463/9))*nf^2*cf)*ca + (((-7168*z3 + 776/3)*z2 + (5152*z3 + (-21688/3*z4 + (1760*z5 - 9718/3))))*cf^4 + (-632/3*z2 + (-1952/3*z3 + (-416*z4 - 2060/3)))*nf*cf^3 + (-256/27*z2 + (-64/9*z3 + 3064/81))*nf^2*cf^2 + 224/81*nf^3*cf + ((1024/3*z2 + (-640*z3 + (1024/3*z4 + 4288/3)))*dFF*nf + ((-384*z3 + 768)*z2 + (3904*z3 + (5584*z4 + (-4000*z5 + 736))))*dFA))
P3p|1|2|(1106/9*z2 + (-1136/3*z3 + (1388/3*z4 + 7229/81)))*cf*ca^3 + ((-1044*z2 + (4960/3*z3 + (-2172*z4 - 340/9)))*cf^2 + (-4/9*z2 + (-304/3*z3 + 1978/81))*nf*cf)*ca^2 + ((2768/3*z2 + (-6304/3*z3 + (4868*z4 - 2138/3)))*cf^3 + (688/3*z2 + (704/3*z3 - 2404/9))*nf*cf^2 + (-16/9*z2 + 100/81)*nf^2*cf)*ca + ((344*z2 + (768*z3 + (-3592*z4 + 432)))*cf^4 + (-848/3*z2 + (-320/3*z3 + 1262/3))*nf*cf^3 + (-16/3*z2 + 32/9)*nf^2*cf^2 + 8/81*nf^3*cf + (128*z2 + (-640*z4 - 192))*dFA)
P3p|1|3|(-992/9*z2 + (-256/3*z3 - 8801/81))*cf*ca^3 + ((2776/9*z2 + (1280/3*z3 + 47198/81))*cf^2 + (-16/9*z2 - 1318/81)*nf*cf)*ca^2 + ((-432*z2 + (-2096/3*z3 - 6226/9))*cf^3 + (368/9*z2 - 340/81)*nf*cf^2 + 308/81*nf^2*cf)*ca + ((256*z2 + (1088/3*z3 + 98))*cf^4 + (-128/3*z2 + 352/9)*nf*cf^3 - 472/81*nf^2*cf^2 - 8/81*nf^3*cf + 64/3*dFA)
P3p|1|4|(-30*z2 - 24)*cf*ca^3 + ((132*z2 + 95)*cf^2 - 2/3*nf*cf)*ca^2 + ((-656/3*z2 - 862/9)*cf^3 - 44/9*nf*cf^2 + 4/9*nf^2*cf)*ca + ((376/3*z2 + 32)*cf^4 + 52/9*nf*cf^3 - 4/9*nf^2*cf^2 + (16*z2 - 32/3)*dFA)
P3p|1|5|-8/15*cf*ca^3 + (104/15*cf^2 + 8/15*nf*cf)*ca^2 + (-586/45*cf^3 - 32/15*nf*cf^2)*ca + (92/15*cf^4 + 76/45*nf*cf^3)
P3p|1|6|4/15*cf*ca^3 - 8/9*cf^2*ca^2 + 44/45*cf^3*ca - 19/45*cf^4
P3p|1|7|0
P3p|2|0|((-13952*z3 - 32597/3)*z2 + (-64/3*z3^2 - 44131/27*z3 + (-75991/18*z4 + (-9412/9*z5 + (-182872/9*z6 - 9523/18)))))*cf*ca^3 + (((141376/3*z3 + 3652169/81)*z2 + (944*z3^2 + 335362/27*z3 + (314204/9*z4 + (1464*z5 + (70852*z6 + 2772485/648)))))*cf^2 + ((224*z3 + 8360/9)*z2 + (-532*z3 + (5506/9*z4 + (3184/9*z5 + 30733/162))))*nf*cf)*ca^2 + (((-171328/3*z3 - 192140/3)*z2 + (-4784*z3^2 - 52244/3*z3 + (-191192/3*z4 + (-3208*z5 + (-85140*z6 + 319/2)))))*cf^3 + ((-1216/3*z3 - 167296/81)*z2 + (-29504/27*z3 + (-24340/9*z4 + (-128*z5 - 15850/9))))*nf*cf^2 + (-296/9*z2 + (640/9*z3 + (-368/9*z4 - 79/9)))*nf^2*cf)*ca + (((27264*z3 + 26536)*z2 + (6048*z3^2 + 5144*z3 + (36640*z4 + (3120*z5 + (37144*z6 - 2703)))))*cf^4 + ((640/3*z3 + 1856)*z2 + (1760*z3 + (5864/3*z4 + (-64*z5 + 5321/9))))*nf*cf^3 + (3392/81*z2 + (-992/27*z3 + (512/9*z4 + 5900/81)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 - 256/3)*z2 + (-1472/3*z3 + (-928*z4 + (-2560/3*z5 + 56))))*dFF*nf + ((30208*z3 - 5656/3)*z2 + (512*z3^2 - 2480/3*z3 + (-4700*z4 + (14240/3*z5 + (87488/3*z6 - 1252)))))*dFA))
P3p|2|1|((-7680*z3 - 51872/9)*z2 + (6*z3 + (-32686/3*z4 + 9082/27)))*cf*ca^3 + (((24576*z3 + 18724)*z2 + (1756/3*z3 + (134956/3*z4 + (-1280*z5 + 26565/4))))*cf^2 + (11368/9*z2 + (664/3*z3 + (496/3*z4 - 35977/81)))*nf*cf)*ca^2 + (((-28416*z3 - 24440)*z2 + (4944*z3 + (-190904/3*z4 + (-320*z5 - 39985/3))))*cf^3 + (-8800/3*z2 + (-5344/3*z3 + (-3664/3*z4 - 5102/9)))*nf*cf^2 + (-368/9*z2 + (64/3*z3 + 3920/81))*nf^2*cf)*ca + (((15360*z3 + 7816)*z2 + (-9584*z3 + (35424*z4 + (3200*z5 + 6720))))*cf^4 + (2784*z2 + (1952*z3 + (2336/3*z4 + 988/3)))*nf*cf^3 + (64/3*z2 + 284/9)*nf^2*cf^2 + 32/81*nf^3*cf + ((-576*z2 + (-512*z3 - 480))*dFF*nf + ((18432*z3 + 968)*z2 + (2496*z3 + (30288*z4 + 736)))*dFA))
P3p|2|2|(-5918/3*z2 + (-3000*z4 - 46375/324))*cf*ca^3 + ((33278/9*z2 + (-592*z3 + (12088*z4 + 585161/324)))*cf^2 + (424*z2 + 167/18)*nf*cf)*ca^2 + ((-3008/3*z2 + (14336/3*z3 + (-16272*z4 + 2206/3)))*cf^3 + (-9784/9*z2 + (-256*z3 - 60595/81))*nf*cf^2 + (-32/3*z2 + 394/27)*nf^2*cf)*ca + ((-4184*z2 + (-6720*z3 + (10304*z4 - 267)))*cf^4 + (3776/3*z2 + (1024/3*z3 - 24))*nf*cf^3 + (32/9*z2 + 3344/81)*nf^2*cf^2 - 80/81*nf^3*cf + ((64*z2 + 112)*dFF*nf + (1032*z2 + (5760*z4 - 104))*dFA))
P3p|2|3|(1184/3*z2 - 4313/81)*cf*ca^3 + ((-5272/3*z2 + 4748/27)*cf^2 + (64/3*z2 + 584/27)*nf*cf)*ca^2 + ((2768*z2 + (384*z3 + 12032/9))*cf^3 + (-128/3*z2 - 4240/27)*nf*cf^2 - 32/27*nf^2*cf)*ca + ((-2624*z2 + (-2560/3*z3 - 2368/3))*cf^4 + (128*z2 - 1280/9)*nf*cf^3 + 464/27*nf^2*cf^2 - 16/81*nf^3*cf - 1344*z2*dFA)
P3p|2|4|280/3*z2*cf*ca^3 + (-360*z2 - 206/9)*cf^2*ca^2 + ((464*z2 + 1984/9)*cf^3 - 8/9*nf*cf^2)*ca + ((-1024/3*z2 + 32)*cf^4 - 448/9*nf*cf^3 + 16/9*nf^2*cf^2 - 128*z2*dFA)
P3p|2|5|32/9*cf^3*ca + (32*cf^4 - 32/9*nf*cf^3)
P3p|2|6|16/9*cf^4
P3p|2|7|0
P3p|3|0|((34864/3*z3 + 6943298/243)*z2 + (9392/3*z3^2 + 9161/9*z3 + (2238185/54*z4 + (-78316/9*z5 + (1056*z6 + 199506857/8748)))))*cf*ca^3 + (((-177952/3*z3 - 2858773/27)*z2 + (-12880*z3^2 + 120466/9*z3 + (-1488584/9*z4 + (48472/3*z5 + (-47924/3*z6 - 58767199/648)))))*cf^2 + ((-352/3*z3 - 168484/81)*z2 + (-254540/81*z3 + (-28166/27*z4 + (8240/9*z5 + 1722955/4374))))*nf*cf)*ca^2 + (((265792/3*z3 + 10666384/81)*z2 + (17264*z3^2 - 1650860/27*z3 + (2239816/9*z4 + (21720*z5 + (93316/3*z6 + 188532443/1458)))))*cf^3 + ((1984/3*z3 + 227032/27)*z2 + (57520/9*z3 + (6548/3*z4 + (-2752/3*z5 - 1840544/729))))*nf*cf^2 + (4712/81*z2 + (2752/27*z3 + (-400/9*z4 + 19301/729)))*nf^2*cf)*ca + (((-115712/3*z3 - 170848/3)*z2 + (-7840*z3^2 + 1489256/27*z3 + (-433360/3*z4 + (-90224/3*z5 + (-25976/3*z6 - 48150425/729)))))*cf^4 + ((-1664/3*z3 - 555632/81)*z2 + (-80992/27*z3 + (-15496/9*z4 + (-2624/3*z5 + 380603/243))))*nf*cf^3 + (-4000/27*z2 + (-800/9*z3 + (64*z4 - 4492/729)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 + 9920/27)*z2 + (-44992/27*z3 + (11168/9*z4 + (2560/3*z5 + 2771176/729))))*dFF*nf + ((20096*z3 - 5417920/81)*z2 + (128*z3^2 + 129344/3*z3 + (-222068/9*z4 + (-121120/3*z5 + (-1984*z6 - 10952890/729)))))*dFA))
P3p|3|1|((3200*z3 + 387530/81)*z2 + (76682/27*z3 + (7818*z4 + (-8160*z5 + 19847977/1458))))*cf*ca^3 + (((-18240*z3 - 292480/9)*z2 + (-56740/9*z3 + (-121756/3*z4 + (29696*z5 - 12027047/324))))*cf^2 + (-85024/81*z2 + (-30616/27*z3 + (-1472/9*z4 - 2016617/729)))*nf*cf)*ca^2 + (((32320*z3 + 320080/9)*z2 + (19600/9*z3 + (97344*z4 + (-36992*z5 + 9592411/243))))*cf^3 + (16928/3*z2 + (18112/9*z3 + (448/3*z4 + 1498714/243)))*nf*cf^2 + (-16/9*z2 + (256/9*z3 + 19520/243))*nf^2*cf)*ca + (((-16768*z3 - 75688/27)*z2 + (-848/9*z3 + (-217712/3*z4 + (17920*z5 - 920644/81))))*cf^4 + (-129856/27*z2 + (-5920/9*z3 + (-704*z4 - 1319740/243)))*nf*cf^3 + (-1280/27*z2 + (-128/9*z3 - 44/243))*nf^2*cf^2 + 32/81*nf^3*cf + ((-32192/27*z2 + (7936/9*z3 + (2048/3*z4 - 130240/243)))*dFF*nf + ((3072*z3 + 475208/27)*z2 + (99776/9*z3 + (-12112*z4 - 6946036/243)))*dFA))
P3p|3|2|(-65360/27*z2 + (-5360/9*z3 + (-200*z4 - 3427517/972)))*cf*ca^3 + ((61406/9*z2 + (19760/3*z3 + (-312*z4 + 1967071/108)))*cf^2 + (-3808/27*z2 + (-192*z3 - 633/2))*nf*cf)*ca^2 + ((-49760/3*z2 + (-12992*z3 + (6288*z4 - 695302/27)))*cf^3 + (10456/9*z2 + (352*z3 - 25229/27))*nf*cf^2 + (-32/9*z2 + 2974/81)*nf^2*cf)*ca + ((130088/9*z2 + (6080*z3 + (-5696*z4 + 350467/27)))*cf^4 + (-7840/9*z2 + (-320/3*z3 + 89432/81))*nf*cf^3 + (-32/3*z2 + 976/81)*nf^2*cf^2 - 80/81*nf^3*cf + ((3520/9*z2 - 2672/27)*dFF*nf + (80728/9*z2 + (-11648/3*z3 + 1218136/81))*dFA))
P3p|3|3|(-17368/27*z2 + (-320*z3 + 26/3))*cf*ca^3 + ((27320/9*z2 + (4928/3*z3 + 167428/81))*cf^2 + (-128/9*z2 + 20876/243)*nf*cf)*ca^2 + ((-62800/9*z2 + (-2688*z3 - 180604/81))*cf^3 + (128*z2 - 58120/81)*nf*cf^2 + 496/81*nf^2*cf)*ca + ((14720/3*z2 + (1280*z3 - 3832/9))*cf^4 + (-640/9*z2 + 55136/81)*nf*cf^3 + 16/9*nf^2*cf^2 - 16/81*nf^3*cf + (11776/81*dFF*nf + (-256/9*z2 - 44248/27)*dFA))
P3p|3|4|(-184/3*z2 - 29015/162)*cf*ca^3 + ((904/3*z2 + 24080/27)*cf^2 + 1678/81*nf*cf)*ca^2 + ((-624*z2 - 19016/27)*cf^3 - 368/3*nf*cf^2 + 8/9*nf^2*cf)*ca + ((384*z2 - 4120/27)*cf^4 + 928/9*nf*cf^3 + (-544/27*dFF*nf - 8260/27*dFA))
P3p|3|5|568/135*cf*ca^3 + (-548/45*cf^2 + 64/45*nf*cf)*ca^2 + (1064/15*cf^3 - 64/9*nf*cf^2)*ca + (-608/9*cf^4 + 224/45*nf*cf^3 - 160/9*dFA)
P3p|3|6|8/9*cf*ca^3 - 56/15*cf^2*ca^2 + 304/45*cf^3*ca - 176/45*cf^4
P3p|3|7|0
P3p|4|0|((-99976/3*z3 - 54160045/1296)*z2 + (-64/3*z3^2 - 108035/72*z3 + (-10084211/216*z4 + (-112/9*z5 + (-182872/9*z6 - 740544107/62208)))))*cf*ca^3 + (((336496/3*z3 + 240823915/1296)*z2 + (944*z3^2 + 136951/27*z3 + (1839950/9*z4 + (-1236*z5 + (70852*z6 + 2681415481/41472)))))*cf^2 + ((224*z3 + 197915/54)*z2 + (-4403/9*z3 + (45793/27*z4 + (3184/9*z5 + 65555633/46656))))*nf*cf)*ca^2 + (((-400928/3*z3 - 88895485/324)*z2 + (-4784*z3^2 + 58691/9*z3 + (-1743109/6*z4 + (-3708*z5 + (-85140*z6 - 1479059905/15552)))))*cf^3 + ((-1216/3*z3 - 842299/81)*z2 + (-20198/9*z3 + (-63190/9*z4 + (-128*z5 - 117733157/23328))))*nf*cf^2 + (-2518/27*z2 + (640/9*z3 + (-368/9*z4 - 94271/5832)))*nf^2*cf)*ca + (((191552/3*z3 + 2278895/18)*z2 + (6048*z3^2 - 424535/27*z3 + (1220713/9*z4 + (17560/3*z5 + (37144*z6 + 1944828169/46656)))))*cf^4 + ((640/3*z3 + 216874/27)*z2 + (90040/27*z3 + (51892/9*z4 + (-64*z5 + 18765583/5832))))*nf*cf^3 + (12352/81*z2 + (-592/27*z3 + (512/9*z4 + 212801/2916)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 - 3704/27)*z2 + (-8536/9*z3 + (-13552/9*z4 + (-2560/3*z5 - 11519/54))))*dFF*nf + ((68928*z3 - 114293/18)*z2 + (512*z3^2 + 158420/9*z3 + (536873/9*z4 + (9440/3*z5 + (87488/3*z6 - 33789475/1296)))))*dFA))
P3p|4|1|((-7680*z3 - 464620/27)*z2 + (4631/6*z3 + (-204223/9*z4 - 6826499/3888)))*cf*ca^3 + (((24576*z3 + 879371/18)*z2 + (-157717/9*z3 + (295736/3*z4 + (-1280*z5 + 937143605/31104))))*cf^2 + (7561/3*z2 + (5392/9*z3 + (496/3*z4 + 392437/1296)))*nf*cf)*ca^2 + (((-28416*z3 - 1217516/27)*z2 + (65914*z3 + (-145168*z4 + (-320*z5 - 122919289/1944))))*cf^3 + (-65780/9*z2 + (-29032/9*z3 + (-3664/3*z4 - 1560847/324)))*nf*cf^2 + (-1304/27*z2 + (64/3*z3 + 39607/972))*nf^2*cf)*ca + (((15360*z3 + 150659/27)*z2 + (-558356/9*z3 + (81904*z4 + (3200*z5 + 155030941/3888))))*cf^4 + (20512/3*z2 + (25168/9*z3 + (2336/3*z4 + 1672229/486)))*nf*cf^3 + (1376/27*z2 + 7343/81)*nf^2*cf^2 + 32/81*nf^3*cf + ((-2408/3*z2 + (-736/3*z3 - 405))*dFF*nf + ((18432*z3 + 74447/3)*z2 + (8288/3*z3 + (162104/3*z4 + 585521/108)))*dFA))
P3p|4|2|(46957/18*z2 + (-3000*z4 + 48985/2592))*cf*ca^3 + ((-118753/6*z2 + (-1992*z3 + (12088*z4 - 42861961/5184)))*cf^2 + (5366/9*z2 + 40021/144)*nf*cf)*ca^2 + ((408116/9*z2 + (37736/3*z3 + (-16272*z4 + 11507651/324)))*cf^3 + (-14384/9*z2 + (-256*z3 - 91642/81))*nf*cf^2 + (-32/3*z2 - 737/54)*nf^2*cf)*ca + ((-341276/9*z2 + (-50560/3*z3 + (10304*z4 - 15181253/648)))*cf^4 + (1792*z2 + (1024/3*z3 - 99199/81))*nf*cf^3 + (32/9*z2 + 3218/27)*nf^2*cf^2 - 80/81*nf^3*cf + ((592/3*z2 + 386/3)*dFF*nf + (-30434/3*z2 + (5760*z4 + 2519/9))*dFA))
P3p|4|3|(9952/9*z2 - 21329/648)*cf*ca^3 + ((-5024*z2 - 1212991/1296)*cf^2 + (64/3*z2 + 509/27)*nf*cf)*ca^2 + ((76312/9*z2 + (384*z3 + 104905/27))*cf^3 + (-128/3*z2 + 31325/162)*nf*cf^2 - 596/81*nf^2*cf)*ca + ((-66016/9*z2 + (-2560/3*z3 - 231995/324))*cf^4 + (128*z2 - 69685/81)*nf*cf^3 + 764/27*nf^2*cf^2 - 16/81*nf^3*cf - 7232/3*z2*dFA)
P3p|4|4|280/3*z2*cf*ca^3 + (-360*z2 - 161/54)*cf^2*ca^2 + ((464*z2 - 8648/27)*cf^3 + 676/27*nf*cf^2)*ca + ((-1024/3*z2 + 32119/27)*cf^4 - 1048/9*nf*cf^3 + 16/9*nf^2*cf^2 - 128*z2*dFA)
P3p|4|5|-56/3*cf^3*ca + (296/3*cf^4 - 32/9*nf*cf^3)
P3p|4|6|16/9*cf^4
P3p|4|7|0
P3p|5|0|((142336/9*z3 + 94018705549/1215000)*z2 + (9392/3*z3^2 - 1309621369/81000*z3 + (392971703/5400*z4 + (-439544/45*z5 + (1056*z6 + 13994749243411/218700000)))))*cf*ca^3 + (((-244592/3*z3 - 76956758711/270000)*z2 + (-12880*z3^2 + 248852341/3375*z3 + (-71140846/225*z4 + (243844/15*z5 + (-47924/3*z6 - 159359412938903/648000000)))))*cf^2 + ((-352/3*z3 - 102112243/20250)*z2 + (-31763353/10125*z3 + (-842813/675*z4 + (8240/9*z5 - 354720642097/437400000))))*nf*cf)*ca^2 + (((1841248/15*z3 + 22895127823/67500)*z2 + (17264*z3^2 - 152851261/1125*z3 + (228975703/450*z4 + (524068/15*z5 + (93316/3*z6 + 59354005648757/182250000)))))*cf^3 + ((1984/3*z3 + 61973762/3375)*z2 + (4117582/675*z3 + (45214/15*z4 + (-2752/3*z5 + 161090875643/72900000))))*nf*cf^2 + (186098/2025*z2 + (11296/135*z3 + (-400/9*z4 + 249279323/3645000)))*nf^2*cf)*ca + (((-267072/5*z3 - 13253820511/101250)*z2 + (-7840*z3^2 + 11996957/135*z3 + (-66886717/225*z4 + (-638104/15*z5 + (-25976/3*z6 - 111364357384289/729000000)))))*cf^4 + ((-1664/3*z3 - 16343248/1125)*z2 + (-1954496/675*z3 + (-133228/45*z4 + (-2624/3*z5 - 2010260774/759375))))*nf*cf^3 + (-443272/2025*z2 + (-1168/27*z3 + (64*z4 - 183310313/1822500)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 + 297464/1125)*z2 + (-6534824/3375*z3 + (454256/225*z4 + (2560/3*z5 + 461048923/91125))))*dFF*nf + ((428672/15*z3 - 6952407061/50625)*z2 + (128*z3^2 + 316596694/3375*z3 + (-10445393/225*z4 + (-905312/15*z5 + (-1984*z6 - 23896482999577/364500000)))))*dFA))
P3p|5|1|((3200*z3 - 18501877/8100)*z2 + (-3312367/450*z3 + (553109/45*z4 + (-8160*z5 + 3075792593849/145800000))))*cf*ca^3 + (((-18240*z3 - 73463531/6750)*z2 + (7246229/225*z3 + (-929576/15*z4 + (29696*z5 - 1947500716561/32400000))))*cf^2 + (-14920337/10125*z2 + (-781024/675*z3 + (-1472/9*z4 - 33092958583/7290000)))*nf*cf)*ca^2 + (((32320*z3 + 14170552/3375)*z2 + (-9434566/225*z3 + (715788/5*z4 + (-36992*z5 + 672181206487/12150000))))*cf^3 + (980936/135*z2 + (73928/45*z3 + (448/3*z4 + 6790110593/607500)))*nf*cf^2 + (376/135*z2 + (256/9*z3 + 11503691/121500))*nf^2*cf)*ca + (((-16768*z3 + 64734823/3375)*z2 + (2798948/225*z3 + (-314872/3*z4 + (17920*z5 - 22831693003/12150000))))*cf^4 + (-4240432/675*z2 + (-8656/45*z3 + (-704*z4 - 976229513/101250)))*nf*cf^3 + (-1280/27*z2 + (-128/9*z3 - 318887/30375))*nf^2*cf^2 + 32/81*nf^3*cf + ((-4818856/3375*z2 + (332128/225*z3 + (2048/3*z4 - 207700679/151875)))*dFF*nf + ((3072*z3 + 31816001/675)*z2 + (2098352/75*z3 + (-294184/15*z4 - 246753651443/6075000)))*dFA))
P3p|5|2|(-45094/5*z2 + (-12256/15*z3 + (-200*z4 - 59260407893/4860000)))*cf*ca^3 + ((15675037/450*z2 + (46784/5*z3 + (-312*z4 + 58140228037/1080000)))*cf^2 + (-108178/675*z2 + (-192*z3 + 1200781/6480))*nf*cf)*ca^2 + ((-14049286/225*z2 + (-93464/5*z3 + (6288*z4 - 1198887802/16875)))*cf^3 + (57208/45*z2 + (352*z3 - 21758581/6750))*nf*cf^2 + (-32/9*z2 + 1043/30)*nf^2*cf)*ca + ((9242272/225*z2 + (131072/15*z3 + (-5696*z4 + 12737340887/405000)))*cf^4 + (-40432/45*z2 + (-320/3*z3 + 31571803/10125))*nf*cf^3 + (-32/3*z2 + 53542/2025)*nf^2*cf^2 - 80/81*nf^3*cf + ((132016/225*z2 - 21154/225)*dFF*nf + (505086/25*z2 + (-5824*z3 + 3258873931/101250))*dFA))
P3p|5|3|(-27028/27*z2 + (-320*z3 + 1365727/60750))*cf*ca^3 + ((24368/5*z2 + (4928/3*z3 + 364341481/162000))*cf^2 + (-128/9*z2 + 1592491/6075)*nf*cf)*ca^2 + ((-486536/45*z2 + (-2688*z3 - 17983841/20250))*cf^3 + (128*z2 - 1754329/1350)*nf*cf^2 + 1556/405*nf^2*cf)*ca + ((66784/9*z2 + (1280*z3 - 38946421/13500))*cf^4 + (-640/9*z2 + 773077/675)*nf*cf^3 + 452/81*nf^2*cf^2 - 16/81*nf^3*cf + (341264/2025*dFF*nf + (3424/45*z2 - 1840627/405)*dFA))
P3p|5|4|(-184/3*z2 - 2494601/16200)*cf*ca^3 + ((904/3*z2 + 934817/1350)*cf^2 + 13087/405*nf*cf)*ca^2 + ((-624*z2 + 173447/1350)*cf^3 - 7522/45*nf*cf^2 + 8/9*nf^2*cf)*ca + ((384*z2 - 643346/675)*cf^4 + 412/3*nf*cf^3 + (-3952/135*dFF*nf - 102401/135*dFA))
P3p|5|5|6844/675*cf*ca^3 + (-3172/75*cf^2 + 64/45*nf*cf)*ca^2 + (6272/45*cf^3 - 64/9*nf*cf^2)*ca + (-25672/225*cf^4 + 224/45*nf*cf^3 - 6464/225*dFA)
P3p|5|6|8/9*cf*ca^3 - 56/15*cf^2*ca^2 + 304/45*cf^3*ca - 176/45*cf^4
P3p|5|7|0
P3m|0|0|((9424/3*z3 - 340796/81)*z2 + (3160/3*z3^2 + 10528/27*z3 + (-7585/9*z4 + (-31450/9*z5 + (37009/18*z6 + 401999/81)))))*cf*ca^3 + (((-38480/3*z3 + 952472/81)*z2 + (-4284*z3^2 + 114908/27*z3 + (11444/3*z4 + (17692/3*z5 + (-34277/3*z6 + 73862/27)))))*cf^2 + ((-32*z3 + 23992/81)*z2 + (-64/3*z3^2 - 17692/9*z3 + (-470*z4 + (3880/9*z5 + (-248/3*z6 - 18863/54)))))*nf*cf)*ca^2 + (((52864/3*z3 - 25464)*z2 + (6152*z3^2 - 47440/3*z3 + (56/3*z4 + (1988*z5 + (61082/3*z6 - 1786/3)))))*cf^3 + ((800/3*z3 + 100064/81)*z2 + (102512/27*z3 + (2176/3*z4 + (-1384/3*z5 - 374561/81))))*nf*cf^2 + (-2264/81*z2 + (320/3*z3 + (-200/9*z4 + 24031/162)))*nf^2*cf)*ca + (((-8192*z3 + 55436/3)*z2 + (-3008*z3^2 + 12120*z3 + (-2392*z4 + (-1656*z5 + (-8888*z6 - 12874)))))*cf^4 + ((-832/3*z3 - 984)*z2 + (-1248*z3 + (-776/3*z4 + (-208*z5 + 29194/9))))*nf*cf^3 + (32/81*z2 + (-3616/27*z3 + (32*z4 + 1004/81)))*nf^2*cf^2 + (32/27*z3 - 64/81)*nf^3*cf + (((-256*z3 + 5120/3)*z2 + (-512*z3^2 + 5824/3*z3 + (3136/3*z4 + (1280/3*z5 + (-1984*z6 - 3776)))))*dFF*nf + ((-2688*z3 - 7520/3)*z2 + (160*z3^2 + 13696/3*z3 + (38608/3*z4 + (-6448/3*z5 + (-8812/3*z6 + 2848/3)))))*dFA))
P3m|0|1|((1456*z3 - 33652/27)*z2 + (9200/9*z3 + (-58/3*z4 + (-3580/3*z5 + 62902/27))))*cf*ca^3 + (((-7536*z3 + 86372/27)*z2 + (-9976/9*z3 + (-2712*z4 + (4096*z5 + 542161/81))))*cf^2 + (-2704/27*z2 + (-6808/9*z3 + (-1120/9*z4 - 4153/9)))*nf*cf)*ca^2 + (((13088*z3 - 34136/3)*z2 + (-4488*z3 + (31916/3*z4 + (-4112*z5 - 31465/3))))*cf^3 + (42416/27*z2 + (18032/9*z3 + (224*z4 - 251738/81)))*nf*cf^2 + (-304/27*z2 + (128/9*z3 + 153))*nf^2*cf)*ca + (((-7168*z3 + 27848/3)*z2 + (5152*z3 + (-21688/3*z4 + (1760*z5 + 1658/3))))*cf^4 + (-2936/3*z2 + (-1248*z3 + (-416*z4 + 8756/3)))*nf*cf^3 + (-1024/27*z2 + (-64/9*z3 - 1928/81))*nf^2*cf^2 - 64/27*nf^3*cf + ((640/3*z2 + (384*z3 + (1024/3*z4 - 3968/3)))*dFF*nf + ((-384*z3 - 640)*z2 + (2112*z3 + (1360*z4 + (-4000*z5 + 192))))*dFA))
P3m|0|2|(-1270/9*z2 + (-1136/3*z3 + (1388/3*z4 + 126101/81)))*cf*ca^3 + ((-2468/3*z2 + (4960/3*z3 + (-2172*z4 + 7424/27)))*cf^2 + (-580/9*z2 + (-304/3*z3 - 27710/81))*nf*cf)*ca^2 + ((-1520/3*z2 + (-6304/3*z3 + (4868*z4 - 9538/3)))*cf^3 + (592*z2 + (704/3*z3 - 13708/27))*nf*cf^2 + (-16/9*z2 + 4324/81)*nf^2*cf)*ca + ((2040*z2 + (768*z3 + (-3592*z4 + 1024)))*cf^4 + (-1744/3*z2 + (-320/3*z3 + 2686/3))*nf*cf^3 + (-16/3*z2 - 880/27)*nf^2*cf^2 - 88/81*nf^3*cf + (-64*z2 - 640*z4)*dFA)
P3m|0|3|(-992/9*z2 + (-256/3*z3 + 19087/81))*cf*ca^3 + ((2776/9*z2 + (1280/3*z3 - 3970/81))*cf^2 + (-16/9*z2 - 4246/81)*nf*cf)*ca^2 + ((-432*z2 + (-2096/3*z3 - 3610/9))*cf^3 + (368/9*z2 - 4276/81)*nf*cf^2 + 692/81*nf^2*cf)*ca + ((256*z2 + (1088/3*z3 + 550/3))*cf^4 + (-128/3*z2 + 1072/9)*nf*cf^3 - 664/81*nf^2*cf^2 - 8/81*nf^3*cf)
P3m|0|4|(-30*z2 - 28/3)*cf*ca^3 + ((132*z2 + 883/9)*cf^2 + 26/9*nf*cf)*ca^2 + ((-656/3*z2 - 1078/9)*cf^3 - 68/3*nf*cf^2 + 4/9*nf^2*cf)*ca + ((376/3*z2 + 56/3)*cf^4 + 196/9*nf*cf^3 - 4/9*nf^2*cf^2 + 16*z2*dFA)
P3m|0|5|-8/15*cf*ca^3 + (104/15*cf^2 + 8/15*nf*cf)*ca^2 + (-586/45*cf^3 - 32/15*nf*cf^2)*ca + (92/15*cf^4 + 76/45*nf*cf^3)
P3m|0|6|4/15*cf*ca^3 - 8/9*cf^2*ca^2 + 44/45*cf^3*ca - 19/45*cf^4
P3m|0|7|0
P3m|1|0|((-15656/3*z3 - 32012/9)*z2 + (32/3*z3^2 + 8488/27*z3 + (10361/9*z4 + (-1034*z5 + (-18559/2*z6 - 255397/81)))))*cf*ca^3 + (((49696/3*z3 + 1441912/81)*z2 + (540*z3^2 - 53716/27*z3 + (-31820/9*z4 + (7916/3*z5 + (101669/3*z6 - 50674/81)))))*cf^2 + ((352/3*z3 + 7516/9)*z2 + (-64/3*z3^2 + 448/3*z3 + (524/9*z4 + (1592/9*z5 + (-248/3*z6 + 79961/54)))))*nf*cf)*ca^2 + (((-52816/3*z3 - 23412)*z2 + (-1928*z3^2 + 3460*z3 + (5698/3*z4 + (-4036*z5 + (-39158*z6 + 6734)))))*cf^3 + ((-640/3*z3 - 206744/81)*z2 + (-25216/27*z3 + (-1520/9*z4 + (88/3*z5 - 2969/9))))*nf*cf^2 + (-184/9*z2 + (128/9*z3 + (-184/9*z4 - 24089/162)))*nf^2*cf)*ca + (((5920*z3 + 23140/3)*z2 + (1984*z3^2 - 3152/3*z3 + (3596*z4 + (6920/3*z5 + (42376/3*z6 - 9950/3)))))*cf^4 + ((256/3*z3 + 2008)*z2 + (736*z3 + (-520/3*z4 + (-304/3*z5 - 10118/9))))*nf*cf^3 + (3808/81*z2 + (-160/27*z3 + (256/9*z4 + 6316/81)))*nf^2*cf^2 + (32/27*z3 + 32/81)*nf^3*cf + (((-256*z3 + 64/3)*z2 + (-512*z3^2 + 3584/3*z3 + (736*z4 + (-1280/3*z5 + (-1984*z6 + 320)))))*dFF*nf + ((14272*z3 - 39040/3)*z2 + (800*z3^2 - 1184*z3 + (3424*z4 + (2160*z5 + (13404*z6 + 224)))))*dFA))
P3m|1|1|((-3280*z3 - 18916/9)*z2 + (-264*z3 + (-3368*z4 - 118654/81)))*cf*ca^3 + (((11232*z3 + 37828/9)*z2 + (2360/3*z3 + (40388/3*z4 + (-240*z5 + 387953/81))))*cf^2 + (2312/9*z2 + (-32/3*z3 + (56*z4 + 38239/81)))*nf*cf)*ca^2 + (((-13248*z3 - 12976/3)*z2 + (3296/3*z3 + (-16976*z4 + (-960*z5 - 12241/3))))*cf^3 + (-3440/9*z2 + (-560/3*z3 + (-1448/3*z4 - 94186/81)))*nf*cf^2 + (-112/9*z2 + (32/3*z3 - 4967/81))*nf^2*cf)*ca + (((6144*z3 + 1480)*z2 + (-2480*z3 + (8624*z4 + (1920*z5 + 782))))*cf^4 + (1288/3*z2 + (544/3*z3 + (304*z4 + 2132/3)))*nf*cf^3 + (64/9*z2 + 4664/81)*nf^2*cf^2 + 224/81*nf^3*cf + ((128*z2 - 320)*dFF*nf + ((6144*z3 + 8704)*z2 + (5760*z4 + 32))*dFA))
P3m|1|2|(-1750/3*z2 + (-1040*z4 - 473/81))*cf*ca^3 + ((18196/9*z2 + (32*z3 + (4812*z4 + 2948/81)))*cf^2 + (428/3*z2 - 230/9)*nf*cf)*ca^2 + ((-5096/3*z2 + (416/3*z3 + (-7972*z4 - 1994/3)))*cf^3 + (-3200/9*z2 + (-64*z3 + 5360/81))*nf*cf^2 + (-16/3*z2 + 116/27)*nf^2*cf)*ca + ((-472*z2 + (-256*z3 + (5320*z4 + 736)))*cf^4 + (944/3*z2 + (256/3*z3 - 46))*nf*cf^3 + (16/9*z2 - 208/81)*nf^2*cf^2 + 8/81*nf^3*cf + (-1536*z2 + 1920*z4)*dFA)
P3m|1|3|(320/3*z2 + 1331/81)*cf*ca^3 + ((-360*z2 - 2518/27)*cf^2 + (16*z2 - 242/27)*nf*cf)*ca^2 + ((240*z2 + (48*z3 + 326))*cf^3 + (-48*z2 + 452/27)*nf*cf^2 + 44/27*nf^2*cf)*ca + ((-64*z2 + (-320/3*z3 - 682/3))*cf^4 + (64*z2 - 32)*nf*cf^3 - 40/27*nf^2*cf^2 - 8/81*nf^3*cf - 256*z2*dFA)
P3m|1|4|38*z2*cf*ca^3 + (-140*z2 + 121/9)*cf^2*ca^2 + ((168*z2 - 238/9)*cf^3 - 44/9*nf*cf^2)*ca + ((-248/3*z2 + 24)*cf^4 + 28/9*nf*cf^3 + 4/9*nf^2*cf^2 - 48*z2*dFA)
P3m|1|5|22/9*cf^3*ca + (-4/3*cf^4 - 4/9*nf*cf^3)
P3m|1|6|1/9*cf^4
P3m|1|7|0
P3m|2|0|((24112/3*z3 + 556934/81)*z2 + (9392/3*z3^2 + 82235/27*z3 + (419299/18*z4 + (-75308/9*z5 + (1056*z6 + 4437139/324)))))*cf*ca^3 + (((-117280/3*z3 - 2436719/81)*z2 + (-12880*z3^2 - 14618/27*z3 + (-240392/3*z4 + (56728/3*z5 + (-47924/3*z6 - 28227167/648)))))*cf^2 + ((-352/3*z3 - 35716/81)*z2 + (-7028/3*z3 + (-7474/9*z4 + (8240/9*z5 - 16055/18))))*nf*cf)*ca^2 + (((170048/3*z3 + 124976/3)*z2 + (17264*z3^2 - 66796/3*z3 + (320312/3*z4 + (13256/3*z5 + (93316/3*z6 + 89187/2)))))*cf^3 + ((1984/3*z3 + 258952/81)*z2 + (109648/27*z3 + (3956/3*z4 + (-2752/3*z5 + 12148/81))))*nf*cf^2 + (1448/81*z2 + (1088/9*z3 + (-400/9*z4 + 3661/81)))*nf^2*cf)*ca + (((-24576*z3 - 19552)*z2 + (-7840*z3^2 + 23480*z3 + (-61936*z4 + (-15696*z5 + (-25976/3*z6 - 12657)))))*cf^4 + ((-1664/3*z3 - 3184)*z2 + (-3808/3*z3 + (-1304/3*z4 + (-2624/3*z5 + 7649/9))))*nf*cf^3 + (-4832/81*z2 + (-3680/27*z3 + (64*z4 - 316/9)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 - 448/3)*z2 + (-2752/3*z3 + (416*z4 + (2560/3*z5 + 9016/3))))*dFF*nf + ((9856*z3 - 64768/3)*z2 + (128*z3^2 + 49472/3*z3 + (-11860*z4 + (-54560/3*z5 + (-1984*z6 - 15902/3)))))*dFA))
P3m|2|1|((3200*z3 + 73102/27)*z2 + (64558/9*z3 + (22010/9*z4 + (-8160*z5 + 190267/54))))*cf*ca^3 + (((-18240*z3 - 510560/27)*z2 + (-193124/9*z3 + (-47068/3*z4 + (29696*z5 - 893213/108))))*cf^2 + (-10016/27*z2 + (-9992/9*z3 + (-1472/9*z4 - 81109/81)))*nf*cf)*ca^2 + (((32320*z3 + 69232/3)*z2 + (52912/3*z3 + (46400*z4 + (-36992*z5 + 37259/3))))*cf^3 + (78112/27*z2 + (21568/9*z3 + (448/3*z4 + 44506/27)))*nf*cf^2 + (-176/27*z2 + (256/9*z3 + 3536/81))*nf^2*cf)*ca + (((-16768*z3 - 5752)*z2 + (-3536*z3 + (-37584*z4 + (17920*z5 - 7612))))*cf^4 + (-6976/3*z2 + (-3424/3*z3 + (-704*z4 - 5612/3)))*nf*cf^3 + (-1280/27*z2 + (-128/9*z3 + 1108/27))*nf^2*cf^2 + 32/81*nf^3*cf + ((-1984/3*z2 + (256*z3 + (2048/3*z4 - 1504/3)))*dFF*nf + ((3072*z3 + 14600/3)*z2 + (704*z3 + (-8944/3*z4 - 24916/3)))*dFA))
P3m|2|2|(256/9*z2 + (-752*z3 + (-200*z4 + 126073/324)))*cf*ca^3 + ((-9718/3*z2 + (5136*z3 + (-312*z4 + 831565/324)))*cf^2 + (-1088/9*z2 + (-192*z3 - 71393/162))*nf*cf)*ca^2 + ((1568/3*z2 + (-26560/3*z3 + (6288*z4 - 5130)))*cf^3 + (1048*z2 + (352*z3 - 4439/81))*nf*cf^2 + (-32/9*z2 + 2942/81)*nf^2*cf)*ca + ((3688*z2 + (4032*z3 + (-5696*z4 + 2793)))*cf^4 + (-2528/3*z2 + (-320/3*z3 + 1160/3))*nf*cf^3 + (-32/3*z2 - 176/81)*nf^2*cf^2 - 80/81*nf^3*cf + ((192*z2 + 144)*dFF*nf + (3480*z2 + (-1152*z3 + 4008))*dFA))
P3m|2|3|(-1864/9*z2 + (-320*z3 + 16022/81))*cf*ca^3 + ((888*z2 + (4928/3*z3 + 63304/81))*cf^2 + (-128/9*z2 - 3500/81)*nf*cf)*ca^2 + ((-24272/9*z2 + (-2688*z3 - 4004/3))*cf^3 + (128*z2 - 19928/81)*nf*cf^2 + 688/81*nf^2*cf)*ca + ((2176*z2 + (1280*z3 + 760/3))*cf^4 + (-640/9*z2 + 288)*nf*cf^3 - 176/81*nf^2*cf^2 - 16/81*nf^3*cf + (256/3*dFF*nf + (-256*z2 - 392)*dFA))
P3m|2|4|(-184/3*z2 - 2207/18)*cf*ca^3 + ((904/3*z2 + 6112/9)*cf^2 + 26/3*nf*cf)*ca^2 + ((-624*z2 - 6392/9)*cf^3 - 688/9*nf*cf^2 + 8/9*nf^2*cf)*ca + ((384*z2 + 296/3)*cf^4 + 608/9*nf*cf^3 + (-32/3*dFF*nf - 292/3*dFA))
P3m|2|5|-88/45*cf*ca^3 + (172/9*cf^2 + 64/45*nf*cf)*ca^2 + (-8/45*cf^3 - 64/9*nf*cf^2)*ca + (-96/5*cf^4 + 224/45*nf*cf^3 - 32/5*dFA)
P3m|2|6|8/9*cf*ca^3 - 56/15*cf^2*ca^2 + 304/45*cf^3*ca - 176/45*cf^4
P3m|2|7|0
P3m|3|0|((-82048/3*z3 - 1840687/81)*z2 + (-64/3*z3^2 - 9227/3*z3 + (-1262261/54*z4 + (4028/9*z5 + (-182872/9*z6 - 565919/162)))))*cf*ca^3 + (((277312/3*z3 + 8377945/81)*z2 + (944*z3^2 + 505330/27*z3 + (1014380/9*z4 + (-3336*z5 + (70852*z6 + 34321295/1944)))))*cf^2 + ((224*z3 + 60104/27)*z2 + (-4676/9*z3 + (35254/27*z4 + (3184/9*z5 + 701701/1458))))*nf*cf)*ca^2 + (((-332096/3*z3 - 12543556/81)*z2 + (-4784*z3^2 - 221788/9*z3 + (-508856/3*z4 + (312*z5 + (-85140*z6 - 980795/54)))))*cf^3 + ((-1216/3*z3 - 472384/81)*z2 + (-16640/9*z3 + (-49204/9*z4 + (-128*z5 - 1632934/729))))*nf*cf^2 + (-1976/27*z2 + (640/9*z3 + (-368/9*z4 - 3487/729)))*nf^2*cf)*ca + (((157568/3*z3 + 634792/9)*z2 + (6048*z3^2 + 140296/27*z3 + (746656/9*z4 + (10000/3*z5 + (37144*z6 + 3157225/729)))))*cf^4 + ((640/3*z3 + 39872/9)*z2 + (78880/27*z3 + (39544/9*z4 + (-64*z5 + 706409/729))))*nf*cf^3 + (9280/81*z2 + (-736/27*z3 + (512/9*z4 + 41084/729)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 - 896/27)*z2 + (-7744/9*z3 + (-11680/9*z4 + (-2560/3*z5 - 1624/27))))*dFF*nf + ((56832*z3 - 32024/3)*z2 + (512*z3^2 + 74480/9*z3 + (202244/9*z4 + (6560/3*z5 + (87488/3*z6 - 92644/9)))))*dFA))
P3m|3|1|((-7680*z3 - 381568/27)*z2 + (390*z3 + (-158890/9*z4 - 441242/243)))*cf*ca^3 + (((24576*z3 + 134060/3)*z2 + (-76204/9*z3 + (229100/3*z4 + (-1280*z5 + 24537583/972))))*cf^2 + (6296/3*z2 + (4168/9*z3 + (496/3*z4 - 1765/81)))*nf*cf)*ca^2 + (((-28416*z3 - 1394408/27)*z2 + (35024*z3 + (-112168*z4 + (-320*z5 - 11632865/243))))*cf^3 + (-52384/9*z2 + (-24352/9*z3 + (-3664/3*z4 - 249758/81)))*nf*cf^2 + (-1232/27*z2 + (64/3*z3 + 11392/243))*nf^2*cf)*ca + (((15360*z3 + 405080/27)*z2 + (-311792/9*z3 + (63712*z4 + (3200*z5 + 6513160/243))))*cf^4 + (49376/9*z2 + (22432/9*z3 + (2336/3*z4 + 506092/243)))*nf*cf^3 + (1088/27*z2 + 5404/81)*nf^2*cf^2 + 32/81*nf^3*cf + ((-2240/3*z2 + (-1024/3*z3 - 3712/9))*dFF*nf + ((18432*z3 + 45656/3)*z2 + (7232/3*z3 + (132080/3*z4 + 26144/9)))*dFA))
P3m|3|2|(-3178/9*z2 + (-3000*z4 - 85855/324))*cf*ca^3 + ((-16982/3*z2 + (-1488*z3 + (12088*z4 - 510823/324)))*cf^2 + (4808/9*z2 + 11597/54)*nf*cf)*ca^2 + ((173504/9*z2 + (29312/3*z3 + (-16272*z4 + 1146434/81)))*cf^3 + (-12728/9*z2 + (-256*z3 - 100195/81))*nf*cf^2 + (-32/3*z2 - 86/27)*nf^2*cf)*ca + ((-176792/9*z2 + (-39616/3*z3 + (10304*z4 - 706411/81)))*cf^4 + (1600*z2 + (1024/3*z3 - 35032/81))*nf*cf^3 + (32/9*z2 + 2480/27)*nf^2*cf^2 - 80/81*nf^3*cf + ((448/3*z2 + 304/3)*dFF*nf + (-11240/3*z2 + (5760*z4 - 232/3))*dFA))
P3m|3|3|(7648/9*z2 - 3457/81)*cf*ca^3 + ((-3848*z2 - 55216/81)*cf^2 + (64/3*z2 + 776/27)*nf*cf)*ca^2 + ((57808/9*z2 + (384*z3 + 105232/27))*cf^3 + (-128/3*z2 + 736/81)*nf*cf^2 - 416/81*nf^2*cf)*ca + ((-50752/9*z2 + (-2560/3*z3 - 147488/81))*cf^4 + (128*z2 - 43072/81)*nf*cf^3 + 656/27*nf^2*cf^2 - 16/81*nf^3*cf - 6080/3*z2*dFA)
P3m|3|4|280/3*z2*cf*ca^3 + (-360*z2 - 778/27)*cf^2*ca^2 + ((464*z2 + 64/27)*cf^3 + 424/27*nf*cf^2)*ca + ((-1024/3*z2 + 15712/27)*cf^4 - 832/9*nf*cf^3 + 16/9*nf^2*cf^2 - 128*z2*dFA)
P3m|3|5|-32/3*cf^3*ca + (224/3*cf^4 - 32/9*nf*cf^3)
P3m|3|6|16/9*cf^4
P3m|3|7|0
P3m|4|0|((44032/3*z3 + 103867429/1944)*z2 + (9392/3*z3^2 - 114679/24*z3 + (12408623/216*z4 + (-89368/9*z5 + (1056*z6 + 2787599083/69984)))))*cf*ca^3 + (((-223600/3*z3 - 84975335/432)*z2 + (-12880*z3^2 + 308779/9*z3 + (-2188766/9*z4 + (55348/3*z5 + (-47924/3*z6 - 6518869855/41472)))))*cf^2 + ((-352/3*z3 - 596579/162)*z2 + (-261461/81*z3 + (-31397/27*z4 + (8240/9*z5 - 971485/139968))))*nf*cf)*ca^2 + (((334048/3*z3 + 76685053/324)*z2 + (17264*z3^2 - 2428451/27*z3 + (6910127/18*z4 + (26652*z5 + (93316/3*z6 + 2543158981/11664)))))*cf^3 + ((1984/3*z3 + 123790/9)*z2 + (58666/9*z3 + (8006/3*z4 + (-2752/3*z5 - 16790257/23328))))*nf*cf^2 + (6338/81*z2 + (2464/27*z3 + (-400/9*z4 + 292699/5832)))*nf^2*cf)*ca + (((-145088/3*z3 - 1706039/18)*z2 + (-7840*z3^2 + 1907801/27*z3 + (-672343/3*z4 + (-108728/3*z5 + (-25976/3*z6 - 5063005433/46656)))))*cf^4 + ((-1664/3*z3 - 884720/81)*z2 + (-85312/27*z3 + (-22012/9*z4 + (-2624/3*z5 - 45224/243))))*nf*cf^3 + (-5144/27*z2 + (-560/9*z3 + (64*z4 - 174169/2916)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 + 8984/27)*z2 + (-50248/27*z3 + (15344/9*z4 + (2560/3*z5 + 3323353/729))))*dFF*nf + ((23936*z3 - 8383573/81)*z2 + (128*z3^2 + 65066*z3 + (-316505/9*z4 + (-152800/3*z5 + (-1984*z6 - 789670673/23328)))))*dFA))
P3m|4|1|((3200*z3 + 986243/324)*z2 + (-161141/54*z3 + (9865*z4 + (-8160*z5 + 911701781/46656))))*cf*ca^3 + (((-18240*z3 - 175855/6)*z2 + (140765/9*z3 + (-152968/3*z4 + (29696*z5 - 581117101/10368))))*cf^2 + (-107173/81*z2 + (-30976/27*z3 + (-1472/9*z4 - 45105767/11664)))*nf*cf)*ca^2 + (((32320*z3 + 270440/9)*z2 + (-208694/9*z3 + (121500*z4 + (-36992*z5 + 216855835/3888))))*cf^3 + (60344/9*z2 + (16168/9*z3 + (448/3*z4 + 9013609/972)))*nf*cf^2 + (8/9*z2 + (256/9*z3 + 87479/972))*nf^2*cf)*ca + (((-16768*z3 + 109235/27)*z2 + (67588/9*z3 + (-271352/3*z4 + (17920*z5 - 12200629/1296))))*cf^4 + (-155824/27*z2 + (-3472/9*z3 + (-704*z4 - 3893219/486)))*nf*cf^3 + (-1280/27*z2 + (-128/9*z3 - 1907/243))*nf^2*cf^2 + 32/81*nf^3*cf + ((-36296/27*z2 + (11104/9*z3 + (2048/3*z4 - 244927/243)))*dFF*nf + ((3072*z3 + 822761/27)*z2 + (188048/9*z3 + (-15448*z4 - 73343207/1944)))*dFA))
P3m|4|2|(-161714/27*z2 + (-9248/9*z3 + (-200*z4 - 60018325/7776)))*cf*ca^3 + ((394405/18*z2 + (27968/3*z3 + (-312*z4 + 61478549/1728)))*cf^2 + (-4114/27*z2 + (-192*z3 - 29021/432))*nf*cf)*ca^2 + ((-123602/3*z2 + (-17720*z3 + (6288*z4 - 431410/9)))*cf^3 + (11032/9*z2 + (352*z3 - 113921/54))*nf*cf^2 + (-32/9*z2 + 5789/162)*nf^2*cf)*ca + ((258464/9*z2 + (8192*z3 + (-5696*z4 + 4805261/216)))*cf^4 + (-7984/9*z2 + (-320/3*z3 + 172679/81))*nf*cf^3 + (-32/3*z2 + 1654/81)*nf^2*cf^2 - 80/81*nf^3*cf + ((4528/9*z2 - 2870/27)*dFF*nf + (136222/9*z2 + (-13376/3*z3 + 3808835/162))*dFA))
P3m|4|3|(-21652/27*z2 + (-320*z3 - 821/6))*cf*ca^3 + ((35312/9*z2 + (4928/3*z3 + 3659197/1296))*cf^2 + (-128/9*z2 + 44555/243)*nf*cf)*ca^2 + ((-80872/9*z2 + (-2688*z3 - 400373/162))*cf^3 + (128*z2 - 169091/162)*nf*cf^2 + 388/81*nf^2*cf)*ca + ((18848/3*z2 + (1280*z3 - 45523/36))*cf^4 + (-640/9*z2 + 76343/81)*nf*cf^3 + 4*nf^2*cf^2 - 16/81*nf^3*cf + (13072/81*dFF*nf + (-544/9*z2 - 76477/27)*dFA))
P3m|4|4|(-184/3*z2 - 107537/648)*cf*ca^3 + ((904/3*z2 + 42697/54)*cf^2 + 2227/81*nf*cf)*ca^2 + ((-624*z2 - 14497/54)*cf^3 - 446/3*nf*cf^2 + 8/9*nf^2*cf)*ca + ((384*z2 - 15586/27)*cf^4 + 1108/9*nf*cf^3 + (-688/27*dFF*nf - 14893/27*dFA))
P3m|4|5|1036/135*cf*ca^3 + (-268/9*cf^2 + 64/45*nf*cf)*ca^2 + (1664/15*cf^3 - 64/9*nf*cf^2)*ca + (-4264/45*cf^4 + 224/45*nf*cf^3 - 1088/45*dFA)
P3m|4|6|8/9*cf*ca^3 - 56/15*cf^2*ca^2 + 304/45*cf^3*ca - 176/45*cf^4
P3m|4|7|0
P3m|5|0|((-39128*z3 - 48110600557/810000)*z2 + (-64/3*z3^2 - 2486639/81000*z3 + (-361377851/5400*z4 + (2864/3*z5 + (-182872/9*z6 - 11780439572917/583200000)))))*cf*ca^3 + (((1978928/15*z3 + 8443508659/32400)*z2 + (944*z3^2 - 12786431/1125*z3 + (64033246/225*z4 + (-13564/3*z5 + (70852*z6 + 675792831321161/5832000000)))))*cf^2 + ((224*z3 + 33132083/6750)*z2 + (-4726583/10125*z3 + (1331737/675*z4 + (3184/9*z5 + 104936561959/48600000))))*nf*cf)*ca^2 + (((-785632/5*z3 - 77264890541/202500)*z2 + (-4784*z3^2 + 158257733/3375*z3 + (-178494263/450*z4 + (-1780/3*z5 + (-85140*z6 - 45464914080809/243000000)))))*cf^3 + ((-1216/3*z3 - 48581429/3375)*z2 + (-1683554/675*z3 + (-365678/45*z4 + (-128*z5 - 181239569027/24300000))))*nf*cf^2 + (-72166/675*z2 + (640/9*z3 + (-368/9*z4 - 90296959/3645000)))*nf^2*cf)*ca + (((224320/3*z3 + 17929418263/101250)*z2 + (6048*z3^2 - 146849243/3375*z3 + (40988033/225*z4 + (5256*z5 + (37144*z6 + 66251414187889/729000000)))))*cf^4 + ((640/3*z3 + 22727822/2025)*z2 + (2383736/675*z3 + (303364/45*z4 + (-64*z5 + 95903918123/18225000))))*nf*cf^3 + (24128/135*z2 + (-272/15*z3 + (512/9*z4 + 156265969/1822500)))*nf^2*cf^2 + (64/27*z3 - 32/81)*nf^3*cf + (((-512*z3 - 254776/1125)*z2 + (-3280744/3375*z3 + (-375664/225*z4 + (-2560/3*z5 - 7815821/20250))))*dFF*nf + ((401984/5*z3 - 57161519/33750)*z2 + (512*z3^2 + 19090396/675*z3 + (4120141/45*z4 + (1440*z5 + (87488/3*z6 - 53020243/1296)))))*dFA))
P3m|5|1|((-7680*z3 - 173622692/10125)*z2 + (1378519/1350*z3 + (-125219/5*z4 - 1819357837/4050000)))*cf*ca^3 + (((24576*z3 + 276197149/6750)*z2 + (-5651341/225*z3 + (1647512/15*z4 + (-1280*z5 + 842563409939/32400000))))*cf^2 + (28333463/10125*z2 + (469456/675*z3 + (496/3*z4 + 466044517/810000)))*nf*cf)*ca^2 + (((-28416*z3 - 71472668/3375)*z2 + (20800442/225*z3 + (-162960*z4 + (-320*z5 - 368876049773/6075000))))*cf^3 + (-5602172/675*z2 + (-32360/9*z3 + (-3664/3*z4 - 742807153/121500)))*nf*cf^2 + (-6776/135*z2 + (64/3*z3 + 4326091/121500))*nf^2*cf)*ca + (((15360*z3 - 14360899/1125)*z2 + (-2146644/25*z3 + (277712/3*z4 + (3200*z5 + 102650712301/2430000))))*cf^4 + (5206048/675*z2 + (135568/45*z3 + (2336/3*z4 + 1335138029/303750)))*nf*cf^3 + (7904/135*z2 + 1089971/10125)*nf^2*cf^2 + 32/81*nf^3*cf + ((-2846216/3375*z2 + (-41632/225*z3 - 236183/675))*dFF*nf + ((18432*z3 + 102390571/3375)*z2 + (29984/9*z3 + (294408/5*z4 + 140127/20)))*dFA))
P3m|5|2|(7119199/1350*z2 + (-3000*z4 + 84473939/540000))*cf*ca^3 + ((-2927023/90*z2 + (-11752/5*z3 + (12088*z4 - 45865171321/3240000)))*cf^2 + (432322/675*z2 + 50374633/162000)*nf*cf)*ca^2 + ((3089668/45*z2 + (218632/15*z3 + (-16272*z4 + 11180938051/202500)))*cf^3 + (-25936/15*z2 + (-256*z3 - 3172018/3375))*nf*cf^2 + (-32/3*z2 - 5717/270)*nf^2*cf)*ca + ((-12181436/225*z2 + (-291712/15*z3 + (10304*z4 - 1011877339/27000)))*cf^4 + (28928/15*z2 + (1024/3*z3 - 19967699/10125))*nf*cf^3 + (32/9*z2 + 280102/2025)*nf^2*cf^2 - 80/81*nf^3*cf + ((52976/225*z2 + 6814/45)*dFF*nf + (-3486262/225*z2 + (5760*z4 + 7963/9))*dFA))
P3m|5|3|(57952/45*z2 - 3044077/81000)*cf*ca^3 + ((-87904/15*z2 - 141716899/162000)*cf^2 + (64/3*z2 + 1639/225)*nf*cf)*ca^2 + ((447352/45*z2 + (384*z3 + 5588291/2025))*cf^3 + (-128/3*z2 + 480007/1350)*nf*cf^2 - 724/81*nf^2*cf)*ca + ((-384352/45*z2 + (-2560/3*z3 + 10371613/8100))*cf^4 + (128*z2 - 2291021/2025)*nf*cf^3 + 4204/135*nf^2*cf^2 - 16/81*nf^3*cf - 40256/15*z2*dFA)
P3m|5|4|280/3*z2*cf*ca^3 + (-360*z2 + 11629/450)*cf^2*ca^2 + ((464*z2 - 15576/25)*cf^3 + 4276/135*nf*cf^2)*ca + ((-1024/3*z2 + 389621/225)*cf^4 - 6008/45*nf*cf^3 + 16/9*nf^2*cf^2 - 128*z2*dFA)
P3m|5|5|-1096/45*cf^3*ca + (1736/15*cf^4 - 32/9*nf*cf^3)
P3m|5|6|16/9*cf^4
P3m|5|7|0


==> anc/numbers/deposit/T30/out/gp_expand.err <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/T30/out/gp_expand.out <==
HPL closed-form tests: 10 run, 0 failed
shuffle identities: 300 random pairs, 0 failed
distinct a-notation words expanded (with prefixes): 891
x^0 of P3p minus Pqq3NSpXto0.m: 0
x^0 of P3m minus Pqq3NSmXto0.m: 0
dabc part of P2m, x^0: [(6*z2^2 - 66*z2 + (16*z3 + 144))*dabc*nf, (2*z2 + (-16*z3 + 56))*dabc*nf, (-10*z2 + 18)*dabc*nf, -2/3*dabc*nf, 1/3*dabc*nf]
dabc part of P2m, x^1: [(10*z2^2 - 38*z2 - 24)*dabc*nf, (18*z2 + 8)*dabc*nf, -6*z2*dabc*nf, 0, 0]
dabc part of P2m, x^2: [(-280/9*z2 + (80/3*z3 + 2971/162))*dabc*nf, (64/3*z2 - 919/54)*dabc*nf, 61/9*dabc*nf, -16/9*dabc*nf, 0]
dabc part of P2m, x^3: [(-16/3*z2 - 206/27)*dabc*nf, -121/54*dabc*nf, 2*dabc*nf, 0, 0]
dabc part of P2m, x^4: [(133/45*z2 + 83929/27000)*dabc*nf, -1193/1800*dabc*nf, -301/360*dabc*nf, 0, 0]
engine B done


==> anc/numbers/deposit/T30/out/gp_five.txt <==
# engine B. sgn|k|[Q5]_z2/720 in general colour|in SU(3) (ca = 3, cf = 4/3, dFA = 5/2)|z2 in p(3,k,6)
+|0|76/15*cf^2*ca^3 - 58/3*cf^3*ca^2 + 368/15*cf^4*ca + (-656/45*cf^5 - 32/5*dFA*cf)|-212096/10935|0
-|0|-224/45*cf^2*ca^3 + 758/45*cf^3*ca^2 - 992/45*cf^4*ca + (512/45*cf^5 + 32/15*dFA*cf)|-366784/10935|0
+|1|-224/45*cf^2*ca^3 + 758/45*cf^3*ca^2 - 992/45*cf^4*ca + (512/45*cf^5 + 32/15*dFA*cf)|-366784/10935|0
-|1|76/15*cf^2*ca^3 - 58/3*cf^3*ca^2 + 368/15*cf^4*ca + (-656/45*cf^5 - 32/5*dFA*cf)|-212096/10935|0
+|2|224/9*cf^2*ca^3 - 1504/15*cf^3*ca^2 + 2048/15*cf^4*ca + (-5888/45*cf^5 - 512/15*dFA*cf)|-3444224/10935|0
-|2|-736/45*cf^2*ca^3 + 2912/45*cf^3*ca^2 - 6784/45*cf^4*ca + 512/5*cf^5|-97792/243|0
+|3|-736/45*cf^2*ca^3 + 2912/45*cf^3*ca^2 - 6784/45*cf^4*ca + 512/5*cf^5|-97792/243|0
-|3|224/9*cf^2*ca^3 - 1504/15*cf^3*ca^2 + 2048/15*cf^4*ca + (-5888/45*cf^5 - 512/15*dFA*cf)|-3444224/10935|0
+|4|224/9*cf^2*ca^3 - 1504/15*cf^3*ca^2 + 2048/15*cf^4*ca + (-5888/45*cf^5 - 512/15*dFA*cf)|-3444224/10935|0
-|4|-736/45*cf^2*ca^3 + 2912/45*cf^3*ca^2 - 6784/45*cf^4*ca + 512/5*cf^5|-97792/243|0
+|5|-736/45*cf^2*ca^3 + 2912/45*cf^3*ca^2 - 6784/45*cf^4*ca + 512/5*cf^5|-97792/243|0
-|5|224/9*cf^2*ca^3 - 1504/15*cf^3*ca^2 + 2048/15*cf^4*ca + (-5888/45*cf^5 - 512/15*dFA*cf)|-3444224/10935|0


==> anc/numbers/deposit/T30/out/gp_mutation.out <==
M1 (+1 <-> -1) k = 0  P2+ z2 ln^2: [-30, 96, -104]  P2- z2 ln^2: [14, -96, 104]  P3+ z2 ln^4: [38, -140, 168, -248/3, -48]  P3- z2 ln^4: [-30, 132, -656/3, 376/3, 16]
M1 (+1 <-> -1) k = 1  P2+ z2 ln^2: [14, -96, 104]  P2- z2 ln^2: [-30, 96, -104]  P3+ z2 ln^4: [-30, 132, -656/3, 376/3, 16]  P3- z2 ln^4: [38, -140, 168, -248/3, -48]
M1 (+1 <-> -1) k = 2  P2+ z2 ln^2: [-48, 144, -224]  P2- z2 ln^2: [48, -272, 224]  P3+ z2 ln^4: [280/3, -360, 464, -1024/3, -128]  P3- z2 ln^4: [-184/3, 904/3, -624, 384, 0]
M1 (+1 <-> -1) k = 3  P2+ z2 ln^2: [48, -272, 224]  P2- z2 ln^2: [-48, 144, -224]  P3+ z2 ln^4: [-184/3, 904/3, -624, 384, 0]  P3- z2 ln^4: [280/3, -360, 464, -1024/3, -128]
M1 (+1 <-> -1) k = 4  P2+ z2 ln^2: [-48, 144, -224]  P2- z2 ln^2: [48, -272, 224]  P3+ z2 ln^4: [280/3, -360, 464, -1024/3, -128]  P3- z2 ln^4: [-184/3, 904/3, -624, 384, 0]
M2 (zeros after the +-1) k = 0  P2+ z2 ln^2: [-30, 96, -104]  P2- z2 ln^2: [14, -96, 104]  P3+ z2 ln^4: [38, -140, 168, -248/3, -48]  P3- z2 ln^4: [-30, 132, -656/3, 376/3, 16]
M2 (zeros after the +-1) k = 1  P2+ z2 ln^2: [14, -96, 104]  P2- z2 ln^2: [-30, 96, -104]  P3+ z2 ln^4: [-30, 132, -656/3, 376/3, 16]  P3- z2 ln^4: [38, -140, 168, -248/3, -48]
M2 (zeros after the +-1) k = 2  P2+ z2 ln^2: [-48, 144, -224]  P2- z2 ln^2: [48, -272, 224]  P3+ z2 ln^4: [280/3, -360, 464, -1024/3, -128]  P3- z2 ln^4: [-184/3, 904/3, -624, 384, 0]
M2 (zeros after the +-1) k = 3  P2+ z2 ln^2: [48, -272, 224]  P2- z2 ln^2: [-48, 144, -224]  P3+ z2 ln^4: [-184/3, 904/3, -624, 384, 0]  P3- z2 ln^4: [280/3, -360, 464, -1024/3, -128]
M2 (zeros after the +-1) k = 4  P2+ z2 ln^2: [-48, 144, -224]  P2- z2 ln^2: [48, -272, 224]  P3+ z2 ln^4: [280/3, -360, 464, -1024/3, -128]  P3- z2 ln^4: [-184/3, 904/3, -624, 384, 0]


==> anc/numbers/deposit/T30/out/gp_numcheck.err <==
[0;31m  ***   Warning: new maximum stack size = 4000002048 (3814.699 Mbytes).[0m


==> anc/numbers/deposit/T30/out/gp_numcheck.out <==
[published convention] x0 = 0.100000000000000000000000000000000000000000000000000000000000 P3+ rel. diff. per colour: 3.9 e-8 5.8 e-10 5.8 e-10 7.2 e-10 4.0 e-10 2.6 e-10 4.2 e-10 5.5 e-10 8.1 e-10 4.7 e-12 9.4 e-12 1.4 e-11
[published convention] x0 = 0.100000000000000000000000000000000000000000000000000000000000 P3- rel. diff. per colour: 4.7 e-10 7.2 e-10 6.1 e-10 7.5 e-10 1.0 e-9 1.1 e-9 8.5 e-11 4.3 e-10 3.6 e-11 4.6 e-11 1.2 e-11 1.4 e-11
[published convention] x0 = 0.100000000000000000000000000000000000000000000000000000000000 nf = 0  P2+ exact 902.422912 param 902.647964 rel 2.5 e-4   P2- exact 1117.040736 param 1117.019282 rel 1.9 e-5
[published convention] x0 = 0.100000000000000000000000000000000000000000000000000000000000 nf = 3  P2+ exact 409.698746 param 409.909325 rel 5.1 e-4   P2- exact 613.860571 param 613.777635 rel 1.4 e-4
[published convention] x0 = 0.100000000000000000000000000000000000000000000000000000000000 nf = 5  P2+ exact 58.099403 param 58.300333 rel 3.4 e-3   P2- exact 255.290562 param 255.166639 rel 4.9 e-4
[published convention] x0 = 0.250000000000000000000000000000000000000000000000000000000000 P3+ rel. diff. per colour: 9.1 e-10 1.5 e-9 1.3 e-9 1.7 e-9 2.9 e-10 2.0 e-11 2.3 e-10 2.6 e-10 4.5 e-11 2.1 e-12 6.4 e-12 6.2 e-12
[published convention] x0 = 0.250000000000000000000000000000000000000000000000000000000000 P3- rel. diff. per colour: 7.4 e-10 2.3 e-9 1.7 e-9 4.1 e-9 2.1 e-9 1.1 e-9 1.4 e-9 2.3 e-10 5.2 e-11 1.7 e-11 9.1 e-12 6.2 e-12
[published convention] x0 = 0.250000000000000000000000000000000000000000000000000000000000 nf = 0  P2+ exact 1058.223972 param 1058.108267 rel 1.1 e-4   P2- exact 1137.269308 param 1137.298038 rel 2.5 e-5
[published convention] x0 = 0.250000000000000000000000000000000000000000000000000000000000 nf = 3  P2+ exact 480.791670 param 480.728601 rel 1.3 e-4   P2- exact 555.847704 param 555.942999 rel 1.7 e-4
[published convention] x0 = 0.250000000000000000000000000000000000000000000000000000000000 nf = 5  P2+ exact 81.453688 param 81.425709 rel 3.4 e-4   P2- exact 153.850186 param 153.989859 rel 9.1 e-4
[published convention]: worst relative difference, four loops vs GvMSY fits 3.94 e-8, three loops vs MVV parametrizations 3.45 e-3
[MUTATION +1<->-1] x0 = 0.100000000000000000000000000000000000000000000000000000000000 P3+ rel. diff. per colour: 4.1 e0 1.4 e-1 2.9 e-1 4.7 e-1 9.2 e-2 1.3 e-1 2.4 e-1 2.9 e-1 1.5 e-1 8.9 e-3 6.5 e-3 1.4 e-11
[MUTATION +1<->-1] x0 = 0.100000000000000000000000000000000000000000000000000000000000 P3- rel. diff. per colour: 2.0 e-1 3.1 e-1 4.3 e-1 6.2 e-1 1.9 e-2 6.8 e-2 1.5 e-1 2.2 e-1 9.1 e-1 6.7 e-2 1.4 e-1 1.4 e-11
[MUTATION +1<->-1] x0 = 0.100000000000000000000000000000000000000000000000000000000000 nf = 0  P2+ exact 903.626678 param 902.647964 rel 1.1 e-3   P2- exact 1130.326587 param 1117.019282 rel 1.2 e-2
[MUTATION +1<->-1] x0 = 0.100000000000000000000000000000000000000000000000000000000000 nf = 3  P2+ exact 408.886101 param 409.909325 rel 2.5 e-3   P2- exact 623.389043 param 613.777635 rel 1.6 e-2
[MUTATION +1<->-1] x0 = 0.100000000000000000000000000000000000000000000000000000000000 nf = 5  P2+ exact 55.942484 param 58.300333 rel 4.0 e-2   P2- exact 262.314115 param 255.166639 rel 2.8 e-2
[MUTATION +1<->-1] x0 = 0.250000000000000000000000000000000000000000000000000000000000 P3+ rel. diff. per colour: 3.2 e0 2.0 e0 1.2 e0 4.9 e0 9.1 e-1 3.1 e-1 3.3 e0 2.3 e0 1.6 e0 3.7 e-3 5.5 e-2 6.2 e-12
[MUTATION +1<->-1] x0 = 0.250000000000000000000000000000000000000000000000000000000000 P3- rel. diff. per colour: 1.7 e0 5.0 e0 9.4 e0 1.8 e1 1.3 e0 3.2 e-1 1.3 e0 2.6 e0 2.9 e0 1.6 e-1 5.4 e-1 6.2 e-12
[MUTATION +1<->-1] x0 = 0.250000000000000000000000000000000000000000000000000000000000 nf = 0  P2+ exact 1035.684638 param 1058.108267 rel 2.1 e-2   P2- exact 1160.199981 param 1137.298038 rel 2.0 e-2
[MUTATION +1<->-1] x0 = 0.250000000000000000000000000000000000000000000000000000000000 nf = 3  P2+ exact 449.948247 param 480.728601 rel 6.4 e-2   P2- exact 562.076960 param 555.942999 rel 1.1 e-2
[MUTATION +1<->-1] x0 = 0.250000000000000000000000000000000000000000000000000000000000 nf = 5  P2+ exact 45.074206 param 81.425709 rel 4.5 e-1   P2- exact 148.945166 param 153.989859 rel 3.3 e-2
[MUTATION +1<->-1]: worst relative difference, four loops vs GvMSY fits 1.77 e1, three loops vs MVV parametrizations 4.46 e-1


==> anc/numbers/deposit/T30/out/hs_V.txt <==
# engine A (Wolfram + HarmonicSums). sgn|k|lam|res P0 (x space)|res P0 (N space)|z2 in LL,NLL poles of P1,P2,P3|V3/z2|rest|V4/z2|rest|z2 x^k ln^2 x of P2|rest|z2 x^k ln^4 x of P3|rest|dFA coefficient
+|0|1|2*cf|2*cf|{0, 0, 0, 0, 0, 0}|{60, -192, 144}|0|{-912, 3120, -3264, 960, 1152}|0|{-30, 96, -104}|0|{38, -140, 168, -248/3, -48}|0|-48
-|0|1|2*cf|2*cf|{0, 0, 0, 0, 0, 0}|{-28, 96, -80}|0|{720, -2992, 4032, -1728, -384}|0|{14, -96, 104}|0|{-30, 132, -656/3, 376/3, 16}|0|16
+|1|1|2*cf|2*cf|{0, 0, 0, 0, 0, 0}|{-28, 96, -80}|0|{720, -2992, 4032, -1728, -384}|0|{14, -96, 104}|0|{-30, 132, -656/3, 376/3, 16}|0|16
-|1|1|2*cf|2*cf|{0, 0, 0, 0, 0, 0}|{60, -192, 144}|0|{-912, 3120, -3264, 960, 1152}|0|{-30, 96, -104}|0|{38, -140, 168, -248/3, -48}|0|-48
+|2|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{96, -288, 192}|0|{-2240, 7872, -8832, 3072, 3072}|0|{-48, 144, -224}|0|{280/3, -360, 464, -1024/3, -128}|0|-128
-|2|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{-96, 288, -192}|0|{1472, -6464, 9088, -4096, 0}|0|{48, -272, 224}|0|{-184/3, 904/3, -624, 384, 0}|0|0
+|3|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{-96, 288, -192}|0|{1472, -6464, 9088, -4096, 0}|0|{48, -272, 224}|0|{-184/3, 904/3, -624, 384, 0}|0|0
-|3|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{96, -288, 192}|0|{-2240, 7872, -8832, 3072, 3072}|0|{-48, 144, -224}|0|{280/3, -360, 464, -1024/3, -128}|0|-128
+|4|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{96, -288, 192}|0|{-2240, 7872, -8832, 3072, 3072}|0|{-48, 144, -224}|0|{280/3, -360, 464, -1024/3, -128}|0|-128
-|4|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{-96, 288, -192}|0|{1472, -6464, 9088, -4096, 0}|0|{48, -272, 224}|0|{-184/3, 904/3, -624, 384, 0}|0|0
+|5|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{-96, 288, -192}|0|{1472, -6464, 9088, -4096, 0}|0|{48, -272, 224}|0|{-184/3, 904/3, -624, 384, 0}|0|0
-|5|2|4*cf|4*cf|{0, 0, 0, 0, 0, 0}|{96, -288, 192}|0|{-2240, 7872, -8832, 3072, 3072}|0|{-48, 144, -224}|0|{280/3, -360, 464, -1024/3, -128}|0|-128


==> anc/numbers/deposit/T30/out/hs_coeffs.txt <==
# name|k|j|coefficient of x^k ln^j x; engine A (Wolfram + HarmonicSums); zn = zeta_n (not reduced)
P0|0|0|2*cf
P0|0|1|0
P0|0|2|0
P0|0|3|0
P0|0|4|0
P0|0|5|0
P0|0|6|0
P0|0|7|0
P0|1|0|2*cf
P0|1|1|0
P0|1|2|0
P0|1|3|0
P0|1|4|0
P0|1|5|0
P0|1|6|0
P0|1|7|0
P0|2|0|4*cf
P0|2|1|0
P0|2|2|0
P0|2|3|0
P0|2|4|0
P0|2|5|0
P0|2|6|0
P0|2|7|0
P0|3|0|4*cf
P0|3|1|0
P0|3|2|0
P0|3|3|0
P0|3|4|0
P0|3|5|0
P0|3|6|0
P0|3|7|0
P0|4|0|4*cf
P0|4|1|0
P0|4|2|0
P0|4|3|0
P0|4|4|0
P0|4|5|0
P0|4|6|0
P0|4|7|0
P0|5|0|4*cf
P0|5|1|0
P0|5|2|0
P0|5|3|0
P0|5|4|0
P0|5|5|0
P0|5|6|0
P0|5|7|0
P1p|0|0|(302*ca*cf)/9 - 4*cf^2 - (44*cf*nf)/9 - 8*cf^2*z2
P1p|0|1|(22*ca*cf)/3 - 4*cf^2 - (4*cf*nf)/3
P1p|0|2|2*cf^2
P1p|0|3|0
P1p|0|4|0
P1p|0|5|0
P1p|0|6|0
P1p|0|7|0
P1p|1|0|(-106*ca*cf)/9 + 20*cf^2 + (4*cf*nf)/9 - 8*ca*cf*z2 + 8*cf^2*z2
P1p|1|1|(46*ca*cf)/3 - 20*cf^2 - (4*cf*nf)/3
P1p|1|2|4*ca*cf - 6*cf^2
P1p|1|3|0
P1p|1|4|0
P1p|1|5|0
P1p|1|6|0
P1p|1|7|0
P1p|2|0|(358*ca*cf)/9 - 20*cf^2 - (40*cf*nf)/9 - 16*cf^2*z2
P1p|2|1|(8*ca*cf)/3 + 24*cf^2 - (8*cf*nf)/3
P1p|2|2|8*cf^2
P1p|2|3|0
P1p|2|4|0
P1p|2|5|0
P1p|2|6|0
P1p|2|7|0
P1p|3|0|(98*ca*cf)/9 + (340*cf^2)/9 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1p|3|1|(112*ca*cf)/3 - (104*cf^2)/3 - (8*cf*nf)/3
P1p|3|2|8*ca*cf - 8*cf^2
P1p|3|3|0
P1p|3|4|0
P1p|3|5|0
P1p|3|6|0
P1p|3|7|0
P1p|4|0|(307*ca*cf)/6 - (385*cf^2)/9 - (40*cf*nf)/9 - 16*cf^2*z2
P1p|4|1|-14*ca*cf + 74*cf^2 - (8*cf*nf)/3
P1p|4|2|8*cf^2
P1p|4|3|0
P1p|4|4|0
P1p|4|5|0
P1p|4|6|0
P1p|4|7|0
P1p|5|0|(359*ca*cf)/50 + (10169*cf^2)/225 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1p|5|1|(238*ca*cf)/5 - (674*cf^2)/15 - (8*cf*nf)/3
P1p|5|2|8*ca*cf - 8*cf^2
P1p|5|3|0
P1p|5|4|0
P1p|5|5|0
P1p|5|6|0
P1p|5|7|0
P1m|0|0|(446*ca*cf)/9 - 36*cf^2 - (44*cf*nf)/9 - 8*ca*cf*z2 + 8*cf^2*z2
P1m|0|1|(46*ca*cf)/3 - 20*cf^2 - (4*cf*nf)/3
P1m|0|2|4*ca*cf - 6*cf^2
P1m|0|3|0
P1m|0|4|0
P1m|0|5|0
P1m|0|6|0
P1m|0|7|0
P1m|1|0|(-106*ca*cf)/9 + 20*cf^2 + (4*cf*nf)/9 - 8*cf^2*z2
P1m|1|1|(22*ca*cf)/3 - 4*cf^2 - (4*cf*nf)/3
P1m|1|2|2*cf^2
P1m|1|3|0
P1m|1|4|0
P1m|1|5|0
P1m|1|6|0
P1m|1|7|0
P1m|2|0|(178*ca*cf)/9 + 20*cf^2 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1m|2|1|(80*ca*cf)/3 - 24*cf^2 - (8*cf*nf)/3
P1m|2|2|8*ca*cf - 8*cf^2
P1m|2|3|0
P1m|2|4|0
P1m|2|5|0
P1m|2|6|0
P1m|2|7|0
P1m|3|0|(146*ca*cf)/3 - (340*cf^2)/9 - (40*cf*nf)/9 - 16*cf^2*z2
P1m|3|1|-8*ca*cf + 56*cf^2 - (8*cf*nf)/3
P1m|3|2|8*cf^2
P1m|3|3|0
P1m|3|4|0
P1m|3|5|0
P1m|3|6|0
P1m|3|7|0
P1m|4|0|(151*ca*cf)/18 + (385*cf^2)/9 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1m|4|1|(130*ca*cf)/3 - (122*cf^2)/3 - (8*cf*nf)/3
P1m|4|2|8*ca*cf - 8*cf^2
P1m|4|3|0
P1m|4|4|0
P1m|4|5|0
P1m|4|6|0
P1m|4|7|0
P1m|5|0|(23569*ca*cf)/450 - (10169*cf^2)/225 - (40*cf*nf)/9 - 16*cf^2*z2
P1m|5|1|(-274*ca*cf)/15 + (434*cf^2)/5 - (8*cf*nf)/3
P1m|5|2|8*cf^2
P1m|5|3|0
P1m|5|4|0
P1m|5|5|0
P1m|5|6|0
P1m|5|7|0
P2p|0|0|(9737*ca^2*cf)/27 + (532*ca*cf^2)/9 - 62*cf^3 - (2474*ca*cf*nf)/27 - (325*cf^2*nf)/9 + (32*cf*nf^2)/9 - 112*ca^2*cf*z2 + (1304*ca*cf^2*z2)/9 - 308*cf^3*z2 + 8*ca*cf*nf*z2 + (160*cf^2*nf*z2)/9 + (162*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (648*cf^3*z2^2)/5 - 72*ca^2*cf*z3 + (808*ca*cf^2*z3)/3 - 192*cf^3*z3 - 16*ca*cf*nf*z3 + (32*cf^2*nf*z3)/3
P2p|0|1|(3934*ca^2*cf)/27 + (370*ca*cf^2)/9 - 30*cf^3 - (1268*ca*cf*nf)/27 - (88*cf^2*nf)/9 + (88*cf*nf^2)/27 - 92*ca^2*cf*z2 + 216*ca*cf^2*z2 - 192*cf^3*z2 + 8*ca*cf*nf*z2 + 48*ca*cf^2*z3 - 96*cf^3*z3
P2p|0|2|(121*ca^2*cf)/9 + (472*ca*cf^2)/9 + 4*cf^3 - (44*ca*cf*nf)/9 - (64*cf^2*nf)/9 + (4*cf*nf^2)/9 - 30*ca^2*cf*z2 + 96*ca*cf^2*z2 - 104*cf^3*z2
P2p|0|3|(22*ca*cf^2)/3 - 4*cf^3 - (4*cf^2*nf)/3
P2p|0|4|(2*cf^3)/3
P2p|0|5|0
P2p|0|6|0
P2p|0|7|0
P2p|1|0|(-7031*ca^2*cf)/27 + (2044*ca*cf^2)/9 - 46*cf^3 + (634*ca*cf*nf)/9 - (325*cf^2*nf)/9 - (112*cf*nf^2)/27 + (128*ca^2*cf*z2)/9 - (2504*ca*cf^2*z2)/9 + 364*cf^3*z2 + (40*ca*cf*nf*z2)/9 + (32*cf^2*nf*z2)/9 + (302*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (88*cf^3*z2^2)/5 + 216*ca^2*cf*z3 - (1496*ca*cf^2*z3)/3 + 192*cf^3*z3 - 32*ca*cf*nf*z3 + (128*cf^2*nf*z3)/3
P2p|1|1|(6874*ca^2*cf)/27 - (5662*ca*cf^2)/9 + 386*cf^3 - (620*ca*cf*nf)/27 + (232*cf^2*nf)/9 - (8*cf*nf^2)/27 + (100*ca^2*cf*z2)/3 - (680*ca*cf^2*z2)/3 + 192*cf^3*z2 + (8*ca*cf*nf*z2)/3 + (32*cf^2*nf*z2)/3 + 112*ca^2*cf*z3 - 336*ca*cf^2*z3 + 224*cf^3*z3
P2p|1|2|(115*ca^2*cf)/3 - 40*ca*cf^2 - 52*cf^3 - (100*ca*cf*nf)/9 + 16*cf^2*nf + (4*cf*nf^2)/9 + 14*ca^2*cf*z2 - 96*ca*cf^2*z2 + 104*cf^3*z2
P2p|1|3|(40*ca^2*cf)/9 - (14*ca*cf^2)/9 - 4*cf^3 - (16*ca*cf*nf)/9 + (20*cf^2*nf)/9
P2p|1|4|-(ca^2*cf) + 4*ca*cf^2 - (10*cf^3)/3
P2p|1|5|0
P2p|1|6|0
P2p|1|7|0
P2p|2|0|(1019*ca^2*cf)/9 + (122*ca*cf^2)/9 + 159*cf^3 - (1004*ca*cf*nf)/27 - (230*cf^2*nf)/9 - (16*cf*nf^2)/27 - 112*ca^2*cf*z2 + (1024*ca*cf^2*z2)/9 - 176*cf^3*z2 + 16*ca*cf*nf*z2 + (32*cf^2*nf*z2)/9 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - 144*ca^2*cf*z3 + (2120*ca*cf^2*z3)/3 - 720*cf^3*z3 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2p|2|1|(1679*ca^2*cf)/27 + 420*ca*cf^2 - 324*cf^3 - (1030*ca*cf*nf)/27 - 44*cf^2*nf + (80*cf*nf^2)/27 - 376*ca^2*cf*z2 + 1104*ca*cf^2*z2 - 1056*cf^3*z2 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2p|2|2|(-317*ca^2*cf)/18 + (1774*ca*cf^2)/9 - 32*cf^3 + (2*ca*cf*nf)/9 - (304*cf^2*nf)/9 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2p|2|3|(16*ca*cf^2)/3 + 48*cf^3 - (16*cf^2*nf)/3
P2p|2|4|(16*cf^3)/3
P2p|2|5|0
P2p|2|6|0
P2p|2|7|0
P2p|3|0|(-56117*ca^2*cf)/81 + (68402*ca*cf^2)/27 - (48595*cf^3)/27 + (1148*ca*cf*nf)/81 - (10294*cf^2*nf)/81 - (16*cf*nf^2)/27 + (1220*ca^2*cf*z2)/9 - (2800*ca*cf^2*z2)/3 + (8992*cf^3*z2)/9 + (16*ca*cf*nf*z2)/3 + (224*cf^2*nf*z2)/9 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + 1056*ca^2*cf*z3 - (9640*ca*cf^2*z3)/3 + 2320*cf^3*z3 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2p|3|1|(31445*ca^2*cf)/27 - (74144*ca*cf^2)/27 + (57604*cf^3)/27 - (3158*ca*cf*nf)/27 + (724*cf^2*nf)/9 + (80*cf*nf^2)/27 + 376*ca^2*cf*z2 - 1920*ca*cf^2*z2 + (5440*cf^3*z2)/3 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2p|3|2|(439*ca^2*cf)/18 + (2662*ca*cf^2)/9 - 376*cf^3 - (214*ca*cf*nf)/9 + (32*cf^2*nf)/3 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2p|3|3|(-160*ca^2*cf)/9 + (1456*ca*cf^2)/9 - (1552*cf^3)/9 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2p|3|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2p|3|5|0
P2p|3|6|0
P2p|3|7|0
P2p|4|0|(-85361*ca^2*cf)/648 + (334975*ca*cf^2)/648 - (34909*cf^3)/648 - (5719*ca*cf*nf)/108 + (131*cf^2*nf)/18 - (16*cf*nf^2)/27 - 582*ca^2*cf*z2 + (15734*ca*cf^2*z2)/9 - (13264*cf^3*z2)/9 + (344*ca*cf*nf*z2)/9 - (368*cf^2*nf*z2)/9 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - 244*ca^2*cf*z3 + (3920*ca*cf^2*z3)/3 - 1520*cf^3*z3 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2p|4|1|(-6421*ca^2*cf)/27 + (57137*ca*cf^2)/27 - (45742*cf^3)/27 - (145*ca*cf*nf)/18 - (4138*cf^2*nf)/27 + (80*cf*nf^2)/27 - 776*ca^2*cf*z2 + (7312*ca*cf^2*z2)/3 - (7168*cf^3*z2)/3 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2p|4|2|(-1043*ca^2*cf)/72 - (536*ca*cf^2)/9 + (3043*cf^3)/6 + (127*ca*cf*nf)/9 - (604*cf^2*nf)/9 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2p|4|3|-28*ca*cf^2 + 148*cf^3 - (16*cf^2*nf)/3
P2p|4|4|(16*cf^3)/3
P2p|4|5|0
P2p|4|6|0
P2p|4|7|0
P2p|5|0|(-388001801*ca^2*cf)/405000 + (3106469*ca*cf^2)/1000 - (788893697*cf^3)/405000 + (581123*ca*cf*nf)/40500 - (2577893*cf^2*nf)/20250 - (16*cf*nf^2)/27 + (156071*ca^2*cf*z2)/225 - (70118*ca*cf^2*z2)/25 + (571316*cf^3*z2)/225 - (376*ca*cf*nf*z2)/45 + (784*cf^2*nf*z2)/15 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + (7436*ca^2*cf*z3)/5 - (68528*ca*cf^2*z3)/15 + (16528*cf^3*z3)/5 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2p|5|1|(25552069*ca^2*cf)/13500 - (592592*ca*cf^2)/125 + (12476243*cf^3)/3375 - (65129*ca*cf*nf)/450 + (24626*cf^2*nf)/225 + (80*cf*nf^2)/27 + (1744*ca^2*cf*z2)/3 - (42352*ca*cf^2*z2)/15 + (7904*cf^3*z2)/3 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2p|5|2|(-102469*ca^2*cf)/600 + (229999*ca*cf^2)/225 - (458087*cf^3)/450 - (331*ca*cf*nf)/15 + (172*cf^2*nf)/45 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2p|5|3|(-1724*ca^2*cf)/45 + (1288*ca*cf^2)/5 - (11764*cf^3)/45 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2p|5|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2p|5|5|0
P2p|5|6|0
P2p|5|7|0
P2m|0|0|(5333*ca^2*cf)/27 + (1516*ca*cf^2)/3 - 302*cf^3 - (3938*ca*cf*nf)/27 + (217*cf^2*nf)/3 + (32*cf*nf^2)/9 - (640*ca^2*cf*z2)/9 - (1736*ca*cf^2*z2)/9 + 204*cf^3*z2 + (232*ca*cf*nf*z2)/9 - (160*cf^2*nf*z2)/9 + (302*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (88*cf^3*z2^2)/5 + 216*ca^2*cf*z3 - (1496*ca*cf^2*z3)/3 + 192*cf^3*z3 - 32*ca*cf*nf*z3 + (128*cf^2*nf*z3)/3
P2m|0|1|(3442*ca^2*cf)/27 + (1850*ca*cf^2)/9 - 286*cf^3 - (2252*ca*cf*nf)/27 + (568*cf^2*nf)/9 + (88*cf*nf^2)/27 + (100*ca^2*cf*z2)/3 - (680*ca*cf^2*z2)/3 + 192*cf^3*z2 + (8*ca*cf*nf*z2)/3 + (32*cf^2*nf*z2)/3 + 112*ca^2*cf*z3 - 336*ca*cf^2*z3 + 224*cf^3*z3
P2m|0|2|81*ca^2*cf - (152*ca*cf^2)/3 - 60*cf^3 - (196*ca*cf*nf)/9 + (80*cf^2*nf)/3 + (4*cf*nf^2)/9 + 14*ca^2*cf*z2 - 96*ca*cf^2*z2 + 104*cf^3*z2
P2m|0|3|(40*ca^2*cf)/9 - (14*ca*cf^2)/9 - 4*cf^3 - (16*ca*cf*nf)/9 + (20*cf^2*nf)/9
P2m|0|4|-(ca^2*cf) + 4*ca*cf^2 - (10*cf^3)/3
P2m|0|5|0
P2m|0|6|0
P2m|0|7|0
P2m|1|0|(-8579*ca^2*cf)/27 + (2428*ca*cf^2)/9 + 98*cf^3 + (898*ca*cf*nf)/9 - (853*cf^2*nf)/9 - (112*cf*nf^2)/27 - 112*ca^2*cf*z2 + (2936*ca*cf^2*z2)/9 - 340*cf^3*z2 + 8*ca*cf*nf*z2 - (32*cf^2*nf*z2)/9 + (162*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (648*cf^3*z2^2)/5 - 72*ca^2*cf*z3 + (808*ca*cf^2*z3)/3 - 192*cf^3*z3 - 16*ca*cf*nf*z3 + (32*cf^2*nf*z3)/3
P2m|1|1|(-626*ca^2*cf)/27 + (1930*ca*cf^2)/9 - 190*cf^3 - (68*ca*cf*nf)/27 - (136*cf^2*nf)/9 - (8*cf*nf^2)/27 - 92*ca^2*cf*z2 + 216*ca*cf^2*z2 - 192*cf^3*z2 + 8*ca*cf*nf*z2 + 48*ca*cf^2*z3 - 96*cf^3*z3
P2m|1|2|(121*ca^2*cf)/9 - (344*ca*cf^2)/9 + 44*cf^3 - (44*ca*cf*nf)/9 + (32*cf^2*nf)/9 + (4*cf*nf^2)/9 - 30*ca^2*cf*z2 + 96*ca*cf^2*z2 - 104*cf^3*z2
P2m|1|3|(22*ca*cf^2)/3 - 4*cf^3 - (4*cf^2*nf)/3
P2m|1|4|(2*cf^3)/3
P2m|1|5|0
P2m|1|6|0
P2m|1|7|0
P2m|2|0|(-965*ca^2*cf)/9 + (9310*ca*cf^2)/9 - 1001*cf^3 - (380*ca*cf*nf)/27 - (646*cf^2*nf)/9 - (16*cf*nf^2)/27 - (956*ca^2*cf*z2)/9 - (1744*ca*cf^2*z2)/9 + 416*cf^3*z2 + (176*ca*cf*nf*z2)/9 - (32*cf^2*nf*z2)/9 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + 608*ca^2*cf*z3 - (5416*ca*cf^2*z3)/3 + 1296*cf^3*z3 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2m|2|1|(15197*ca^2*cf)/27 - (3712*ca*cf^2)/3 + 988*cf^3 - (2182*ca*cf*nf)/27 + (124*cf^2*nf)/3 + (80*cf*nf^2)/27 + (488*ca^2*cf*z2)/3 - (2944*ca*cf^2*z2)/3 + 960*cf^3*z2 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2m|2|2|(207*ca^2*cf)/2 - (10*ca*cf^2)/9 - 120*cf^3 - (230*ca*cf*nf)/9 + (160*cf^2*nf)/9 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2m|2|3|(32*ca^2*cf)/9 + (560*ca*cf^2)/9 - 80*cf^3 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2m|2|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2m|2|5|0
P2m|2|6|0
P2m|2|7|0
P2m|3|0|(6155*ca^2*cf)/81 - (3790*ca*cf^2)/81 + (23119*cf^3)/81 - (1436*ca*cf*nf)/27 + (206*cf^2*nf)/27 - (16*cf*nf^2)/27 - 304*ca^2*cf*z2 + (7040*ca*cf^2*z2)/9 - (6064*cf^3*z2)/9 + (272*ca*cf*nf*z2)/9 - (224*cf^2*nf*z2)/9 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - 208*ca^2*cf*z3 + (3272*ca*cf^2*z3)/3 - 1232*cf^3*z3 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2m|3|1|(-3481*ca^2*cf)/27 + (39596*ca*cf^2)/27 - (30172*cf^3)/27 - (178*ca*cf*nf)/9 - (3076*cf^2*nf)/27 + (80*cf*nf^2)/27 - 632*ca^2*cf*z2 + (5872*ca*cf^2*z2)/3 - (5728*cf^3*z2)/3 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2m|3|2|(-461*ca^2*cf)/18 + (958*ca*cf^2)/9 + (608*cf^3)/3 + (82*ca*cf*nf)/9 - (496*cf^2*nf)/9 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2m|3|3|-16*ca*cf^2 + 112*cf^3 - (16*cf^2*nf)/3
P2m|3|4|(16*cf^3)/3
P2m|3|5|0
P2m|3|6|0
P2m|3|7|0
P2m|4|0|(-582265*ca^2*cf)/648 + (217825*ca*cf^2)/72 - (432731*cf^3)/216 + (5039*ca*cf*nf)/324 - (21017*cf^2*nf)/162 - (16*cf*nf^2)/27 + (3839*ca^2*cf*z2)/9 - (5698*ca*cf^2*z2)/3 + (16084*cf^3*z2)/9 - (8*ca*cf*nf*z2)/3 + (368*cf^2*nf*z2)/9 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + 1308*ca^2*cf*z3 - (12016*ca*cf^2*z3)/3 + 2896*cf^3*z3 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2m|4|1|(171785*ca^2*cf)/108 - (105488*ca*cf^2)/27 + (82039*cf^3)/27 - (7219*ca*cf*nf)/54 + 98*cf^2*nf + (80*cf*nf^2)/27 + 496*ca^2*cf*z2 - 2448*ca*cf^2*z2 + (6880*cf^3*z2)/3 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2m|4|2|(-5543*ca^2*cf)/72 + (6055*ca*cf^2)/9 - (1415*cf^3)/2 - (205*ca*cf*nf)/9 + (20*cf^2*nf)/3 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2m|4|3|(-268*ca^2*cf)/9 + (1960*ca*cf^2)/9 - (2020*cf^3)/9 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2m|4|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2m|4|5|0
P2m|4|6|0
P2m|4|7|0
P2m|5|0|(-127886497*ca^2*cf)/405000 + (426276191*ca*cf^2)/405000 - (33133481*cf^3)/81000 - (691819*ca*cf*nf)/13500 + (8743*cf^2*nf)/2250 - (16*cf*nf^2)/27 - (21078*ca^2*cf*z2)/25 + (198722*ca*cf^2*z2)/75 - (500048*cf^3*z2)/225 + (1976*ca*cf*nf*z2)/45 - (784*cf^2*nf*z2)/15 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - (1348*ca^2*cf*z3)/5 + (21904*ca*cf^2*z3)/15 - (8624*cf^3*z3)/5 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2m|5|1|(-361331*ca^2*cf)/1125 + (8755693*ca*cf^2)/3375 - (1429414*cf^3)/675 + (773*ca*cf*nf)/1350 - (122282*cf^2*nf)/675 + (80*cf*nf^2)/27 - (4392*ca^2*cf*z2)/5 + (8336*ca*cf^2*z2)/3 - (8192*cf^3*z2)/3 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2m|5|2|(-2651*ca^2*cf)/1800 - (9752*ca*cf^2)/45 + (352193*cf^3)/450 + (53*ca*cf*nf)/3 - (3404*cf^2*nf)/45 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2m|5|3|(-548*ca*cf^2)/15 + (868*cf^3)/5 - (16*cf^2*nf)/3
P2m|5|4|(16*cf^3)/3
P2m|5|5|0
P2m|5|6|0
P2m|5|7|0
P3p|0|0|(283147*ca^3*cf)/81 + (235550*ca^2*cf^2)/81 - (3946*ca*cf^3)/3 - (142*cf^4)/3 - 64*dFA - (202565*ca^2*cf*nf)/162 - (40411*ca*cf^2*nf)/27 + (2410*cf^3*nf)/9 + 128*dFF*nf + (15167*ca*cf*nf^2)/162 + (9868*cf^2*nf^2)/81 - (64*cf*nf^3)/81 + (127100*ca^3*cf*z2)/9 - (4065824*ca^2*cf^2*z2)/81 + (132452*ca*cf^3*z2)/3 - (37388*cf^4*z2)/3 - (71488*dFA*z2)/3 + (6044*ca^2*cf*nf*z2)/9 - (68888*ca*cf^2*nf*z2)/81 + (5032*cf^3*nf*z2)/3 + (5440*dFF*nf*z2)/3 - (104*ca*cf*nf^2*z2)/3 + (1120*cf^2*nf^2*z2)/81 - (45800*ca^3*cf*z3)/27 + (209900*ca^2*cf^2*z3)/27 - 6668*ca*cf^3*z3 - (3056*cf^4*z3)/3 - 3040*dFA*z3 - 256*ca^2*cf*nf*z3 - (21088*ca*cf^2*nf*z3)/27 + 1120*cf^3*nf*z3 + (3968*dFF*nf*z3)/3 + (512*ca*cf*nf^2*z3)/9 - (928*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 - (15080*ca^3*cf*z2*z3)/3 + (49696*ca^2*cf^2*z2*z3)/3 - (52816*ca*cf^3*z2*z3)/3 + 5920*cf^4*z2*z3 + 9664*dFA*z2*z3 + (352*ca^2*cf*nf*z2*z3)/3 - (640*ca*cf^2*nf*z2*z3)/3 + (256*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (32*ca^3*cf*z3^2)/3 + 540*ca^2*cf^2*z3^2 - 1928*ca*cf^3*z3^2 + 1984*cf^4*z3^2 + 800*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 - (54571*ca^3*cf*z4)/9 + (192520*ca^2*cf^2*z4)/9 - (60526*ca*cf^3*z4)/3 + 10012*cf^4*z4 + 11200*dFA*z4 - (556*ca^2*cf*nf*z4)/9 + (1552*ca*cf^2*nf*z4)/9 - (1928*cf^3*nf*z4)/3 - 672*dFF*nf*z4 - (184*ca*cf*nf^2*z4)/9 + (256*cf^2*nf^2*z4)/9 - 1034*ca^3*cf*z5 + (7916*ca^2*cf^2*z5)/3 - 4036*ca*cf^3*z5 + (6920*cf^4*z5)/3 + 2160*dFA*z5 + (1592*ca^2*cf*nf*z5)/9 + (88*ca*cf^2*nf*z5)/3 - (304*cf^3*nf*z5)/3 - (1280*dFF*nf*z5)/3 - (18559*ca^3*cf*z6)/2 + (101669*ca^2*cf^2*z6)/3 - 39158*ca*cf^3*z6 + (42376*cf^4*z6)/3 + 13404*dFA*z6 - (248*ca^2*cf*nf*z6)/3 - 1984*dFF*nf*z6
P3p|0|1|(146482*ca^3*cf)/81 + (254225*ca^2*cf^2)/81 - (2761*ca*cf^3)/3 - 130*cf^4 - (64481*ca^2*cf*nf)/81 - (90538*ca*cf^2*nf)/81 + (500*cf^3*nf)/3 + (7561*ca*cf*nf^2)/81 + (7736*cf^2*nf^2)/81 - (64*cf*nf^3)/27 + (37580*ca^3*cf*z2)/9 - (149132*ca^2*cf^2*z2)/9 + (47312*ca*cf^3*z2)/3 - 6200*cf^4*z2 - 9984*dFA*z2 + (6104*ca^2*cf*nf*z2)/9 - (9584*ca*cf^2*nf*z2)/9 + (3592*cf^3*nf*z2)/3 - (304*ca*cf*nf^2*z2)/9 + (64*cf^2*nf^2*z2)/9 - 264*ca^3*cf*z3 + (8984*ca^2*cf^2*z3)/3 - (12448*ca*cf^3*z3)/3 - 944*cf^4*z3 - (32*ca^2*cf*nf*z3)/3 - (1328*ca*cf^2*nf*z3)/3 + (2080*cf^3*nf*z3)/3 + (32*ca*cf*nf^2*z3)/3 - 3280*ca^3*cf*z2*z3 + 11232*ca^2*cf^2*z2*z3 - 13248*ca*cf^3*z2*z3 + 6144*cf^4*z2*z3 + 6144*dFA*z2*z3 - 3368*ca^3*cf*z4 + (40388*ca^2*cf^2*z4)/3 - 16976*ca*cf^3*z4 + 8624*cf^4*z4 + 5760*dFA*z4 + 56*ca^2*cf*nf*z4 - (1448*ca*cf^2*nf*z4)/3 + 304*cf^3*nf*z4 - 240*ca^2*cf^2*z5 - 960*ca*cf^3*z5 + 1920*cf^4*z5
P3p|0|2|(25003*ca^3*cf)/81 + (114740*ca^2*cf^2)/81 + 98*ca*cf^3 - 112*cf^4 - (1390*ca^2*cf*nf)/9 - (32968*ca*cf^2*nf)/81 - (170*cf^3*nf)/3 + (644*ca*cf*nf^2)/27 + (2144*cf^2*nf^2)/81 - (88*cf*nf^3)/81 + (866*ca^3*cf*z2)/3 - (12404*ca^2*cf^2*z2)/9 + (3032*ca*cf^3*z2)/3 - 1528*cf^4*z2 - 2112*dFA*z2 + (620*ca^2*cf*nf*z2)/3 - (4928*ca*cf^2*nf*z2)/9 + (1840*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/3 + (16*cf^2*nf^2*z2)/9 + 32*ca^2*cf^2*z3 + (416*ca*cf^3*z3)/3 - 256*cf^4*z3 - 64*ca*cf^2*nf*z3 + (256*cf^3*nf*z3)/3 - 1040*ca^3*cf*z4 + 4812*ca^2*cf^2*z4 - 7972*ca*cf^3*z4 + 5320*cf^4*z4 + 1920*dFA*z4
P3p|0|3|(1331*ca^3*cf)/81 + (6530*ca^2*cf^2)/27 + (10*ca*cf^3)/3 - (106*cf^4)/3 - (242*ca^2*cf*nf)/27 - (2092*ca*cf^2*nf)/27 - (16*cf^3*nf)/3 + (44*ca*cf*nf^2)/27 + (152*cf^2*nf^2)/27 - (8*cf*nf^3)/81 + (320*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 240*ca*cf^3*z2 - 64*cf^4*z2 - 256*dFA*z2 + 16*ca^2*cf*nf*z2 - 48*ca*cf^2*nf*z2 + 64*cf^3*nf*z2 + 48*ca*cf^3*z3 - (320*cf^4*z3)/3
P3p|0|4|(121*ca^2*cf^2)/9 + (170*ca*cf^3)/9 + (16*cf^4)/3 - (44*ca*cf^2*nf)/9 - (20*cf^3*nf)/9 + (4*cf^2*nf^2)/9 + 38*ca^3*cf*z2 - 140*ca^2*cf^2*z2 + 168*ca*cf^3*z2 - (248*cf^4*z2)/3 - 48*dFA*z2
P3p|0|5|(22*ca*cf^3)/9 - (4*cf^4)/3 - (4*cf^3*nf)/9
P3p|0|6|cf^4/9
P3p|0|7|0
P3p|1|0|(-185713*ca^3*cf)/81 - (312550*ca^2*cf^2)/81 + (36146*ca*cf^3)/3 - (18814*cf^4)/3 - (13952*dFA)/3 + (5675*ca^2*cf*nf)/18 + (70949*ca*cf^2*nf)/27 - (21542*cf^3*nf)/9 + 512*dFF*nf - (4601*ca*cf*nf^2)/162 - (13172*cf^2*nf^2)/81 + (32*cf*nf^3)/81 + (424012*ca^3*cf*z2)/81 - (1800256*ca^2*cf^2*z2)/81 + (88600*ca*cf^3*z2)/3 - (38596*cf^4*z2)/3 + (1120*dFA*z2)/3 - (63752*ca^2*cf*nf*z2)/81 + (239360*ca*cf^2*nf*z2)/81 - (7528*cf^3*nf*z2)/3 - (256*dFF*nf*z2)/3 + (2152*ca*cf*nf^2*z2)/81 - (3808*cf^2*nf^2*z2)/81 + (259792*ca^3*cf*z3)/27 - (818020*ca^2*cf^2*z3)/27 + (89632*ca*cf^3*z3)/3 - 10568*cf^4*z3 - (44480*dFA*z3)/3 - (4636*ca^2*cf*nf*z3)/9 + (3344*ca*cf^2*nf*z3)/27 + (3424*cf^3*nf*z3)/3 + (8512*dFF*nf*z3)/3 + (64*ca*cf*nf^2*z3)/3 - (544*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 + (6832*ca^3*cf*z2*z3)/3 - (31568*ca^2*cf^2*z2*z3)/3 + (43648*ca*cf^3*z2*z3)/3 - 6656*cf^4*z2*z3 + 4224*dFA*z2*z3 - 32*ca^2*cf*nf*z2*z3 + (800*ca*cf^2*nf*z2*z3)/3 - (832*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (3160*ca^3*cf*z3^2)/3 - 4284*ca^2*cf^2*z3^2 + 6152*ca*cf^3*z3^2 - 3008*cf^4*z3^2 + 160*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 + (17123*ca^3*cf*z4)/9 - (19280*ca^2*cf^2*z4)/3 + 13304*ca*cf^3*z4 - 11400*cf^4*z4 - (10064*dFA*z4)/3 - (218*ca^2*cf*nf*z4)/3 + (992*ca*cf^2*nf*z4)/3 - 536*cf^3*nf*z4 - (1856*dFF*nf*z4)/3 - (200*ca*cf*nf^2*z4)/9 + 32*cf^2*nf^2*z4 - (91498*ca^3*cf*z5)/9 + (86812*ca^2*cf^2*z5)/3 - 28732*ca*cf^3*z5 + 13704*cf^4*z5 + (59216*dFA*z5)/3 + (3880*ca^2*cf*nf*z5)/9 - (1384*ca*cf^2*nf*z5)/3 - 208*cf^3*nf*z5 + (1280*dFF*nf*z5)/3 + (37009*ca^3*cf*z6)/18 - (34277*ca^2*cf^2*z6)/3 + (61082*ca*cf^3*z6)/3 - 8888*cf^4*z6 - (8812*dFA*z6)/3 - (248*ca^2*cf*nf*z6)/3 - 1984*dFF*nf*z6
P3p|1|1|(316546*ca^3*cf)/81 - (1020287*ca^2*cf^2)/81 + 11093*ca*cf^3 - (9718*cf^4)/3 + 736*dFA - (10811*ca^2*cf*nf)/27 + (97846*ca*cf^2*nf)/81 - (2060*cf^3*nf)/3 + (4288*dFF*nf)/3 - (463*ca*cf*nf^2)/9 + (3064*cf^2*nf^2)/81 + (224*cf*nf^3)/81 + (9596*ca^3*cf*z2)/27 - (107404*ca^2*cf^2*z2)/27 + (12424*ca*cf^3*z2)/3 + (776*cf^4*z2)/3 + 768*dFA*z2 - (928*ca^2*cf*nf*z2)/27 + (13808*ca*cf^2*nf*z2)/27 - (632*cf^3*nf*z2)/3 + (1024*dFF*nf*z2)/3 - (112*ca*cf*nf^2*z2)/27 - (256*cf^2*nf^2*z2)/27 - (2320*ca^3*cf*z3)/9 + (33704*ca^2*cf^2*z3)/9 - (27928*ca*cf^3*z3)/3 + 5152*cf^4*z3 + 3904*dFA*z3 - (3544*ca^2*cf*nf*z3)/9 + (9200*ca*cf^2*nf*z3)/9 - (1952*cf^3*nf*z3)/3 - 640*dFF*nf*z3 + (128*ca*cf*nf^2*z3)/9 - (64*cf^2*nf^2*z3)/9 + 1456*ca^3*cf*z2*z3 - 7536*ca^2*cf^2*z2*z3 + 13088*ca*cf^3*z2*z3 - 7168*cf^4*z2*z3 - 384*dFA*z2*z3 - (586*ca^3*cf*z4)/3 - 2712*ca^2*cf^2*z4 + (31916*ca*cf^3*z4)/3 - (21688*cf^4*z4)/3 + 5584*dFA*z4 - (1120*ca^2*cf*nf*z4)/9 + 224*ca*cf^2*nf*z4 - 416*cf^3*nf*z4 + (1024*dFF*nf*z4)/3 - (3580*ca^3*cf*z5)/3 + 4096*ca^2*cf^2*z5 - 4112*ca*cf^3*z5 + 1760*cf^4*z5 - 4000*dFA*z5
P3p|1|2|(7229*ca^3*cf)/81 - (340*ca^2*cf^2)/9 - (2138*ca*cf^3)/3 + 432*cf^4 - 192*dFA + (1978*ca^2*cf*nf)/81 - (2404*ca*cf^2*nf)/9 + (1262*cf^3*nf)/3 + (100*ca*cf*nf^2)/81 + (32*cf^2*nf^2)/9 + (8*cf*nf^3)/81 + (1106*ca^3*cf*z2)/9 - 1044*ca^2*cf^2*z2 + (2768*ca*cf^3*z2)/3 + 344*cf^4*z2 + 128*dFA*z2 - (4*ca^2*cf*nf*z2)/9 + (688*ca*cf^2*nf*z2)/3 - (848*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/9 - (16*cf^2*nf^2*z2)/3 - (1136*ca^3*cf*z3)/3 + (4960*ca^2*cf^2*z3)/3 - (6304*ca*cf^3*z3)/3 + 768*cf^4*z3 - (304*ca^2*cf*nf*z3)/3 + (704*ca*cf^2*nf*z3)/3 - (320*cf^3*nf*z3)/3 + (1388*ca^3*cf*z4)/3 - 2172*ca^2*cf^2*z4 + 4868*ca*cf^3*z4 - 3592*cf^4*z4 - 640*dFA*z4
P3p|1|3|(-8801*ca^3*cf)/81 + (47198*ca^2*cf^2)/81 - (6226*ca*cf^3)/9 + 98*cf^4 + (64*dFA)/3 - (1318*ca^2*cf*nf)/81 - (340*ca*cf^2*nf)/81 + (352*cf^3*nf)/9 + (308*ca*cf*nf^2)/81 - (472*cf^2*nf^2)/81 - (8*cf*nf^3)/81 - (992*ca^3*cf*z2)/9 + (2776*ca^2*cf^2*z2)/9 - 432*ca*cf^3*z2 + 256*cf^4*z2 - (16*ca^2*cf*nf*z2)/9 + (368*ca*cf^2*nf*z2)/9 - (128*cf^3*nf*z2)/3 - (256*ca^3*cf*z3)/3 + (1280*ca^2*cf^2*z3)/3 - (2096*ca*cf^3*z3)/3 + (1088*cf^4*z3)/3
P3p|1|4|-24*ca^3*cf + 95*ca^2*cf^2 - (862*ca*cf^3)/9 + 32*cf^4 - (32*dFA)/3 - (2*ca^2*cf*nf)/3 - (44*ca*cf^2*nf)/9 + (52*cf^3*nf)/9 + (4*ca*cf*nf^2)/9 - (4*cf^2*nf^2)/9 - 30*ca^3*cf*z2 + 132*ca^2*cf^2*z2 - (656*ca*cf^3*z2)/3 + (376*cf^4*z2)/3 + 16*dFA*z2
P3p|1|5|(-8*ca^3*cf)/15 + (104*ca^2*cf^2)/15 - (586*ca*cf^3)/45 + (92*cf^4)/15 + (8*ca^2*cf*nf)/15 - (32*ca*cf^2*nf)/15 + (76*cf^3*nf)/45
P3p|1|6|(4*ca^3*cf)/15 - (8*ca^2*cf^2)/9 + (44*ca*cf^3)/45 - (19*cf^4)/45
P3p|1|7|0
P3p|2|0|(-9523*ca^3*cf)/18 + (2772485*ca^2*cf^2)/648 + (319*ca*cf^3)/2 - 2703*cf^4 - 1252*dFA + (30733*ca^2*cf*nf)/162 - (15850*ca*cf^2*nf)/9 + (5321*cf^3*nf)/9 + 56*dFF*nf - (79*ca*cf*nf^2)/9 + (5900*cf^2*nf^2)/81 - (32*cf*nf^3)/81 - (32597*ca^3*cf*z2)/3 + (3652169*ca^2*cf^2*z2)/81 - (192140*ca*cf^3*z2)/3 + 26536*cf^4*z2 - (5656*dFA*z2)/3 + (8360*ca^2*cf*nf*z2)/9 - (167296*ca*cf^2*nf*z2)/81 + 1856*cf^3*nf*z2 - (256*dFF*nf*z2)/3 - (296*ca*cf*nf^2*z2)/9 + (3392*cf^2*nf^2*z2)/81 - (44131*ca^3*cf*z3)/27 + (335362*ca^2*cf^2*z3)/27 - (52244*ca*cf^3*z3)/3 + 5144*cf^4*z3 - (2480*dFA*z3)/3 - 532*ca^2*cf*nf*z3 - (29504*ca*cf^2*nf*z3)/27 + 1760*cf^3*nf*z3 - (1472*dFF*nf*z3)/3 + (640*ca*cf*nf^2*z3)/9 - (992*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 - 13952*ca^3*cf*z2*z3 + (141376*ca^2*cf^2*z2*z3)/3 - (171328*ca*cf^3*z2*z3)/3 + 27264*cf^4*z2*z3 + 30208*dFA*z2*z3 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 - (75991*ca^3*cf*z4)/18 + (314204*ca^2*cf^2*z4)/9 - (191192*ca*cf^3*z4)/3 + 36640*cf^4*z4 - 4700*dFA*z4 + (5506*ca^2*cf*nf*z4)/9 - (24340*ca*cf^2*nf*z4)/9 + (5864*cf^3*nf*z4)/3 - 928*dFF*nf*z4 - (368*ca*cf*nf^2*z4)/9 + (512*cf^2*nf^2*z4)/9 - (9412*ca^3*cf*z5)/9 + 1464*ca^2*cf^2*z5 - 3208*ca*cf^3*z5 + 3120*cf^4*z5 + (14240*dFA*z5)/3 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3 - (182872*ca^3*cf*z6)/9 + 70852*ca^2*cf^2*z6 - 85140*ca*cf^3*z6 + 37144*cf^4*z6 + (87488*dFA*z6)/3
P3p|2|1|(9082*ca^3*cf)/27 + (26565*ca^2*cf^2)/4 - (39985*ca*cf^3)/3 + 6720*cf^4 + 736*dFA - (35977*ca^2*cf*nf)/81 - (5102*ca*cf^2*nf)/9 + (988*cf^3*nf)/3 - 480*dFF*nf + (3920*ca*cf*nf^2)/81 + (284*cf^2*nf^2)/9 + (32*cf*nf^3)/81 - (51872*ca^3*cf*z2)/9 + 18724*ca^2*cf^2*z2 - 24440*ca*cf^3*z2 + 7816*cf^4*z2 + 968*dFA*z2 + (11368*ca^2*cf*nf*z2)/9 - (8800*ca*cf^2*nf*z2)/3 + 2784*cf^3*nf*z2 - 576*dFF*nf*z2 - (368*ca*cf*nf^2*z2)/9 + (64*cf^2*nf^2*z2)/3 + 6*ca^3*cf*z3 + (1756*ca^2*cf^2*z3)/3 + 4944*ca*cf^3*z3 - 9584*cf^4*z3 + 2496*dFA*z3 + (664*ca^2*cf*nf*z3)/3 - (5344*ca*cf^2*nf*z3)/3 + 1952*cf^3*nf*z3 - 512*dFF*nf*z3 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - (32686*ca^3*cf*z4)/3 + (134956*ca^2*cf^2*z4)/3 - (190904*ca*cf^3*z4)/3 + 35424*cf^4*z4 + 30288*dFA*z4 + (496*ca^2*cf*nf*z4)/3 - (3664*ca*cf^2*nf*z4)/3 + (2336*cf^3*nf*z4)/3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3p|2|2|(-46375*ca^3*cf)/324 + (585161*ca^2*cf^2)/324 + (2206*ca*cf^3)/3 - 267*cf^4 - 104*dFA + (167*ca^2*cf*nf)/18 - (60595*ca*cf^2*nf)/81 - 24*cf^3*nf + 112*dFF*nf + (394*ca*cf*nf^2)/27 + (3344*cf^2*nf^2)/81 - (80*cf*nf^3)/81 - (5918*ca^3*cf*z2)/3 + (33278*ca^2*cf^2*z2)/9 - (3008*ca*cf^3*z2)/3 - 4184*cf^4*z2 + 1032*dFA*z2 + 424*ca^2*cf*nf*z2 - (9784*ca*cf^2*nf*z2)/9 + (3776*cf^3*nf*z2)/3 + 64*dFF*nf*z2 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 592*ca^2*cf^2*z3 + (14336*ca*cf^3*z3)/3 - 6720*cf^4*z3 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3 - 3000*ca^3*cf*z4 + 12088*ca^2*cf^2*z4 - 16272*ca*cf^3*z4 + 10304*cf^4*z4 + 5760*dFA*z4
P3p|2|3|(-4313*ca^3*cf)/81 + (4748*ca^2*cf^2)/27 + (12032*ca*cf^3)/9 - (2368*cf^4)/3 + (584*ca^2*cf*nf)/27 - (4240*ca*cf^2*nf)/27 - (1280*cf^3*nf)/9 - (32*ca*cf*nf^2)/27 + (464*cf^2*nf^2)/27 - (16*cf*nf^3)/81 + (1184*ca^3*cf*z2)/3 - (5272*ca^2*cf^2*z2)/3 + 2768*ca*cf^3*z2 - 2624*cf^4*z2 - 1344*dFA*z2 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3p|2|4|(-206*ca^2*cf^2)/9 + (1984*ca*cf^3)/9 + 32*cf^4 - (8*ca*cf^2*nf)/9 - (448*cf^3*nf)/9 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3p|2|5|(32*ca*cf^3)/9 + 32*cf^4 - (32*cf^3*nf)/9
P3p|2|6|(16*cf^4)/9
P3p|2|7|0
P3p|3|0|(199506857*ca^3*cf)/8748 - (58767199*ca^2*cf^2)/648 + (188532443*ca*cf^3)/1458 - (48150425*cf^4)/729 - (10952890*dFA)/729 + (1722955*ca^2*cf*nf)/4374 - (1840544*ca*cf^2*nf)/729 + (380603*cf^3*nf)/243 + (2771176*dFF*nf)/729 + (19301*ca*cf*nf^2)/729 - (4492*cf^2*nf^2)/729 - (32*cf*nf^3)/81 + (6943298*ca^3*cf*z2)/243 - (2858773*ca^2*cf^2*z2)/27 + (10666384*ca*cf^3*z2)/81 - (170848*cf^4*z2)/3 - (5417920*dFA*z2)/81 - (168484*ca^2*cf*nf*z2)/81 + (227032*ca*cf^2*nf*z2)/27 - (555632*cf^3*nf*z2)/81 + (9920*dFF*nf*z2)/27 + (4712*ca*cf*nf^2*z2)/81 - (4000*cf^2*nf^2*z2)/27 + (9161*ca^3*cf*z3)/9 + (120466*ca^2*cf^2*z3)/9 - (1650860*ca*cf^3*z3)/27 + (1489256*cf^4*z3)/27 + (129344*dFA*z3)/3 - (254540*ca^2*cf*nf*z3)/81 + (57520*ca*cf^2*nf*z3)/9 - (80992*cf^3*nf*z3)/27 - (44992*dFF*nf*z3)/27 + (2752*ca*cf*nf^2*z3)/27 - (800*cf^2*nf^2*z3)/9 + (64*cf*nf^3*z3)/27 + (34864*ca^3*cf*z2*z3)/3 - (177952*ca^2*cf^2*z2*z3)/3 + (265792*ca*cf^3*z2*z3)/3 - (115712*cf^4*z2*z3)/3 + 20096*dFA*z2*z3 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 + (2238185*ca^3*cf*z4)/54 - (1488584*ca^2*cf^2*z4)/9 + (2239816*ca*cf^3*z4)/9 - (433360*cf^4*z4)/3 - (222068*dFA*z4)/9 - (28166*ca^2*cf*nf*z4)/27 + (6548*ca*cf^2*nf*z4)/3 - (15496*cf^3*nf*z4)/9 + (11168*dFF*nf*z4)/9 - (400*ca*cf*nf^2*z4)/9 + 64*cf^2*nf^2*z4 - (78316*ca^3*cf*z5)/9 + (48472*ca^2*cf^2*z5)/3 + 21720*ca*cf^3*z5 - (90224*cf^4*z5)/3 - (121120*dFA*z5)/3 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3 + 1056*ca^3*cf*z6 - (47924*ca^2*cf^2*z6)/3 + (93316*ca*cf^3*z6)/3 - (25976*cf^4*z6)/3 - 1984*dFA*z6
P3p|3|1|(19847977*ca^3*cf)/1458 - (12027047*ca^2*cf^2)/324 + (9592411*ca*cf^3)/243 - (920644*cf^4)/81 - (6946036*dFA)/243 - (2016617*ca^2*cf*nf)/729 + (1498714*ca*cf^2*nf)/243 - (1319740*cf^3*nf)/243 - (130240*dFF*nf)/243 + (19520*ca*cf*nf^2)/243 - (44*cf^2*nf^2)/243 + (32*cf*nf^3)/81 + (387530*ca^3*cf*z2)/81 - (292480*ca^2*cf^2*z2)/9 + (320080*ca*cf^3*z2)/9 - (75688*cf^4*z2)/27 + (475208*dFA*z2)/27 - (85024*ca^2*cf*nf*z2)/81 + (16928*ca*cf^2*nf*z2)/3 - (129856*cf^3*nf*z2)/27 - (32192*dFF*nf*z2)/27 - (16*ca*cf*nf^2*z2)/9 - (1280*cf^2*nf^2*z2)/27 + (76682*ca^3*cf*z3)/27 - (56740*ca^2*cf^2*z3)/9 + (19600*ca*cf^3*z3)/9 - (848*cf^4*z3)/9 + (99776*dFA*z3)/9 - (30616*ca^2*cf*nf*z3)/27 + (18112*ca*cf^2*nf*z3)/9 - (5920*cf^3*nf*z3)/9 + (7936*dFF*nf*z3)/9 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 + 7818*ca^3*cf*z4 - (121756*ca^2*cf^2*z4)/3 + 97344*ca*cf^3*z4 - (217712*cf^4*z4)/3 - 12112*dFA*z4 - (1472*ca^2*cf*nf*z4)/9 + (448*ca*cf^2*nf*z4)/3 - 704*cf^3*nf*z4 + (2048*dFF*nf*z4)/3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3p|3|2|(-3427517*ca^3*cf)/972 + (1967071*ca^2*cf^2)/108 - (695302*ca*cf^3)/27 + (350467*cf^4)/27 + (1218136*dFA)/81 - (633*ca^2*cf*nf)/2 - (25229*ca*cf^2*nf)/27 + (89432*cf^3*nf)/81 - (2672*dFF*nf)/27 + (2974*ca*cf*nf^2)/81 + (976*cf^2*nf^2)/81 - (80*cf*nf^3)/81 - (65360*ca^3*cf*z2)/27 + (61406*ca^2*cf^2*z2)/9 - (49760*ca*cf^3*z2)/3 + (130088*cf^4*z2)/9 + (80728*dFA*z2)/9 - (3808*ca^2*cf*nf*z2)/27 + (10456*ca*cf^2*nf*z2)/9 - (7840*cf^3*nf*z2)/9 + (3520*dFF*nf*z2)/9 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - (5360*ca^3*cf*z3)/9 + (19760*ca^2*cf^2*z3)/3 - 12992*ca*cf^3*z3 + 6080*cf^4*z3 - (11648*dFA*z3)/3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3 - 200*ca^3*cf*z4 - 312*ca^2*cf^2*z4 + 6288*ca*cf^3*z4 - 5696*cf^4*z4
P3p|3|3|(26*ca^3*cf)/3 + (167428*ca^2*cf^2)/81 - (180604*ca*cf^3)/81 - (3832*cf^4)/9 - (44248*dFA)/27 + (20876*ca^2*cf*nf)/243 - (58120*ca*cf^2*nf)/81 + (55136*cf^3*nf)/81 + (11776*dFF*nf)/81 + (496*ca*cf*nf^2)/81 + (16*cf^2*nf^2)/9 - (16*cf*nf^3)/81 - (17368*ca^3*cf*z2)/27 + (27320*ca^2*cf^2*z2)/9 - (62800*ca*cf^3*z2)/9 + (14720*cf^4*z2)/3 - (256*dFA*z2)/9 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3p|3|4|(-29015*ca^3*cf)/162 + (24080*ca^2*cf^2)/27 - (19016*ca*cf^3)/27 - (4120*cf^4)/27 - (8260*dFA)/27 + (1678*ca^2*cf*nf)/81 - (368*ca*cf^2*nf)/3 + (928*cf^3*nf)/9 - (544*dFF*nf)/27 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3p|3|5|(568*ca^3*cf)/135 - (548*ca^2*cf^2)/45 + (1064*ca*cf^3)/15 - (608*cf^4)/9 - (160*dFA)/9 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3p|3|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3p|3|7|0
P3p|4|0|(-740544107*ca^3*cf)/62208 + (2681415481*ca^2*cf^2)/41472 - (1479059905*ca*cf^3)/15552 + (1944828169*cf^4)/46656 - (33789475*dFA)/1296 + (65555633*ca^2*cf*nf)/46656 - (117733157*ca*cf^2*nf)/23328 + (18765583*cf^3*nf)/5832 - (11519*dFF*nf)/54 - (94271*ca*cf*nf^2)/5832 + (212801*cf^2*nf^2)/2916 - (32*cf*nf^3)/81 - (54160045*ca^3*cf*z2)/1296 + (240823915*ca^2*cf^2*z2)/1296 - (88895485*ca*cf^3*z2)/324 + (2278895*cf^4*z2)/18 - (114293*dFA*z2)/18 + (197915*ca^2*cf*nf*z2)/54 - (842299*ca*cf^2*nf*z2)/81 + (216874*cf^3*nf*z2)/27 - (3704*dFF*nf*z2)/27 - (2518*ca*cf*nf^2*z2)/27 + (12352*cf^2*nf^2*z2)/81 - (108035*ca^3*cf*z3)/72 + (136951*ca^2*cf^2*z3)/27 + (58691*ca*cf^3*z3)/9 - (424535*cf^4*z3)/27 + (158420*dFA*z3)/9 - (4403*ca^2*cf*nf*z3)/9 - (20198*ca*cf^2*nf*z3)/9 + (90040*cf^3*nf*z3)/27 - (8536*dFF*nf*z3)/9 + (640*ca*cf*nf^2*z3)/9 - (592*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 - (99976*ca^3*cf*z2*z3)/3 + (336496*ca^2*cf^2*z2*z3)/3 - (400928*ca*cf^3*z2*z3)/3 + (191552*cf^4*z2*z3)/3 + 68928*dFA*z2*z3 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 - (10084211*ca^3*cf*z4)/216 + (1839950*ca^2*cf^2*z4)/9 - (1743109*ca*cf^3*z4)/6 + (1220713*cf^4*z4)/9 + (536873*dFA*z4)/9 + (45793*ca^2*cf*nf*z4)/27 - (63190*ca*cf^2*nf*z4)/9 + (51892*cf^3*nf*z4)/9 - (13552*dFF*nf*z4)/9 - (368*ca*cf*nf^2*z4)/9 + (512*cf^2*nf^2*z4)/9 - (112*ca^3*cf*z5)/9 - 1236*ca^2*cf^2*z5 - 3708*ca*cf^3*z5 + (17560*cf^4*z5)/3 + (9440*dFA*z5)/3 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3 - (182872*ca^3*cf*z6)/9 + 70852*ca^2*cf^2*z6 - 85140*ca*cf^3*z6 + 37144*cf^4*z6 + (87488*dFA*z6)/3
P3p|4|1|(-6826499*ca^3*cf)/3888 + (937143605*ca^2*cf^2)/31104 - (122919289*ca*cf^3)/1944 + (155030941*cf^4)/3888 + (585521*dFA)/108 + (392437*ca^2*cf*nf)/1296 - (1560847*ca*cf^2*nf)/324 + (1672229*cf^3*nf)/486 - 405*dFF*nf + (39607*ca*cf*nf^2)/972 + (7343*cf^2*nf^2)/81 + (32*cf*nf^3)/81 - (464620*ca^3*cf*z2)/27 + (879371*ca^2*cf^2*z2)/18 - (1217516*ca*cf^3*z2)/27 + (150659*cf^4*z2)/27 + (74447*dFA*z2)/3 + (7561*ca^2*cf*nf*z2)/3 - (65780*ca*cf^2*nf*z2)/9 + (20512*cf^3*nf*z2)/3 - (2408*dFF*nf*z2)/3 - (1304*ca*cf*nf^2*z2)/27 + (1376*cf^2*nf^2*z2)/27 + (4631*ca^3*cf*z3)/6 - (157717*ca^2*cf^2*z3)/9 + 65914*ca*cf^3*z3 - (558356*cf^4*z3)/9 + (8288*dFA*z3)/3 + (5392*ca^2*cf*nf*z3)/9 - (29032*ca*cf^2*nf*z3)/9 + (25168*cf^3*nf*z3)/9 - (736*dFF*nf*z3)/3 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - (204223*ca^3*cf*z4)/9 + (295736*ca^2*cf^2*z4)/3 - 145168*ca*cf^3*z4 + 81904*cf^4*z4 + (162104*dFA*z4)/3 + (496*ca^2*cf*nf*z4)/3 - (3664*ca*cf^2*nf*z4)/3 + (2336*cf^3*nf*z4)/3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3p|4|2|(48985*ca^3*cf)/2592 - (42861961*ca^2*cf^2)/5184 + (11507651*ca*cf^3)/324 - (15181253*cf^4)/648 + (2519*dFA)/9 + (40021*ca^2*cf*nf)/144 - (91642*ca*cf^2*nf)/81 - (99199*cf^3*nf)/81 + (386*dFF*nf)/3 - (737*ca*cf*nf^2)/54 + (3218*cf^2*nf^2)/27 - (80*cf*nf^3)/81 + (46957*ca^3*cf*z2)/18 - (118753*ca^2*cf^2*z2)/6 + (408116*ca*cf^3*z2)/9 - (341276*cf^4*z2)/9 - (30434*dFA*z2)/3 + (5366*ca^2*cf*nf*z2)/9 - (14384*ca*cf^2*nf*z2)/9 + 1792*cf^3*nf*z2 + (592*dFF*nf*z2)/3 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 1992*ca^2*cf^2*z3 + (37736*ca*cf^3*z3)/3 - (50560*cf^4*z3)/3 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3 - 3000*ca^3*cf*z4 + 12088*ca^2*cf^2*z4 - 16272*ca*cf^3*z4 + 10304*cf^4*z4 + 5760*dFA*z4
P3p|4|3|(-21329*ca^3*cf)/648 - (1212991*ca^2*cf^2)/1296 + (104905*ca*cf^3)/27 - (231995*cf^4)/324 + (509*ca^2*cf*nf)/27 + (31325*ca*cf^2*nf)/162 - (69685*cf^3*nf)/81 - (596*ca*cf*nf^2)/81 + (764*cf^2*nf^2)/27 - (16*cf*nf^3)/81 + (9952*ca^3*cf*z2)/9 - 5024*ca^2*cf^2*z2 + (76312*ca*cf^3*z2)/9 - (66016*cf^4*z2)/9 - (7232*dFA*z2)/3 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3p|4|4|(-161*ca^2*cf^2)/54 - (8648*ca*cf^3)/27 + (32119*cf^4)/27 + (676*ca*cf^2*nf)/27 - (1048*cf^3*nf)/9 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3p|4|5|(-56*ca*cf^3)/3 + (296*cf^4)/3 - (32*cf^3*nf)/9
P3p|4|6|(16*cf^4)/9
P3p|4|7|0
P3p|5|0|(13994749243411*ca^3*cf)/218700000 - (159359412938903*ca^2*cf^2)/648000000 + (59354005648757*ca*cf^3)/182250000 - (111364357384289*cf^4)/729000000 - (23896482999577*dFA)/364500000 - (354720642097*ca^2*cf*nf)/437400000 + (161090875643*ca*cf^2*nf)/72900000 - (2010260774*cf^3*nf)/759375 + (461048923*dFF*nf)/91125 + (249279323*ca*cf*nf^2)/3645000 - (183310313*cf^2*nf^2)/1822500 - (32*cf*nf^3)/81 + (94018705549*ca^3*cf*z2)/1215000 - (76956758711*ca^2*cf^2*z2)/270000 + (22895127823*ca*cf^3*z2)/67500 - (13253820511*cf^4*z2)/101250 - (6952407061*dFA*z2)/50625 - (102112243*ca^2*cf*nf*z2)/20250 + (61973762*ca*cf^2*nf*z2)/3375 - (16343248*cf^3*nf*z2)/1125 + (297464*dFF*nf*z2)/1125 + (186098*ca*cf*nf^2*z2)/2025 - (443272*cf^2*nf^2*z2)/2025 - (1309621369*ca^3*cf*z3)/81000 + (248852341*ca^2*cf^2*z3)/3375 - (152851261*ca*cf^3*z3)/1125 + (11996957*cf^4*z3)/135 + (316596694*dFA*z3)/3375 - (31763353*ca^2*cf*nf*z3)/10125 + (4117582*ca*cf^2*nf*z3)/675 - (1954496*cf^3*nf*z3)/675 - (6534824*dFF*nf*z3)/3375 + (11296*ca*cf*nf^2*z3)/135 - (1168*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 + (142336*ca^3*cf*z2*z3)/9 - (244592*ca^2*cf^2*z2*z3)/3 + (1841248*ca*cf^3*z2*z3)/15 - (267072*cf^4*z2*z3)/5 + (428672*dFA*z2*z3)/15 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 + (392971703*ca^3*cf*z4)/5400 - (71140846*ca^2*cf^2*z4)/225 + (228975703*ca*cf^3*z4)/450 - (66886717*cf^4*z4)/225 - (10445393*dFA*z4)/225 - (842813*ca^2*cf*nf*z4)/675 + (45214*ca*cf^2*nf*z4)/15 - (133228*cf^3*nf*z4)/45 + (454256*dFF*nf*z4)/225 - (400*ca*cf*nf^2*z4)/9 + 64*cf^2*nf^2*z4 - (439544*ca^3*cf*z5)/45 + (243844*ca^2*cf^2*z5)/15 + (524068*ca*cf^3*z5)/15 - (638104*cf^4*z5)/15 - (905312*dFA*z5)/15 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3 + 1056*ca^3*cf*z6 - (47924*ca^2*cf^2*z6)/3 + (93316*ca*cf^3*z6)/3 - (25976*cf^4*z6)/3 - 1984*dFA*z6
P3p|5|1|(3075792593849*ca^3*cf)/145800000 - (1947500716561*ca^2*cf^2)/32400000 + (672181206487*ca*cf^3)/12150000 - (22831693003*cf^4)/12150000 - (246753651443*dFA)/6075000 - (33092958583*ca^2*cf*nf)/7290000 + (6790110593*ca*cf^2*nf)/607500 - (976229513*cf^3*nf)/101250 - (207700679*dFF*nf)/151875 + (11503691*ca*cf*nf^2)/121500 - (318887*cf^2*nf^2)/30375 + (32*cf*nf^3)/81 - (18501877*ca^3*cf*z2)/8100 - (73463531*ca^2*cf^2*z2)/6750 + (14170552*ca*cf^3*z2)/3375 + (64734823*cf^4*z2)/3375 + (31816001*dFA*z2)/675 - (14920337*ca^2*cf*nf*z2)/10125 + (980936*ca*cf^2*nf*z2)/135 - (4240432*cf^3*nf*z2)/675 - (4818856*dFF*nf*z2)/3375 + (376*ca*cf*nf^2*z2)/135 - (1280*cf^2*nf^2*z2)/27 - (3312367*ca^3*cf*z3)/450 + (7246229*ca^2*cf^2*z3)/225 - (9434566*ca*cf^3*z3)/225 + (2798948*cf^4*z3)/225 + (2098352*dFA*z3)/75 - (781024*ca^2*cf*nf*z3)/675 + (73928*ca*cf^2*nf*z3)/45 - (8656*cf^3*nf*z3)/45 + (332128*dFF*nf*z3)/225 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 + (553109*ca^3*cf*z4)/45 - (929576*ca^2*cf^2*z4)/15 + (715788*ca*cf^3*z4)/5 - (314872*cf^4*z4)/3 - (294184*dFA*z4)/15 - (1472*ca^2*cf*nf*z4)/9 + (448*ca*cf^2*nf*z4)/3 - 704*cf^3*nf*z4 + (2048*dFF*nf*z4)/3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3p|5|2|(-59260407893*ca^3*cf)/4860000 + (58140228037*ca^2*cf^2)/1080000 - (1198887802*ca*cf^3)/16875 + (12737340887*cf^4)/405000 + (3258873931*dFA)/101250 + (1200781*ca^2*cf*nf)/6480 - (21758581*ca*cf^2*nf)/6750 + (31571803*cf^3*nf)/10125 - (21154*dFF*nf)/225 + (1043*ca*cf*nf^2)/30 + (53542*cf^2*nf^2)/2025 - (80*cf*nf^3)/81 - (45094*ca^3*cf*z2)/5 + (15675037*ca^2*cf^2*z2)/450 - (14049286*ca*cf^3*z2)/225 + (9242272*cf^4*z2)/225 + (505086*dFA*z2)/25 - (108178*ca^2*cf*nf*z2)/675 + (57208*ca*cf^2*nf*z2)/45 - (40432*cf^3*nf*z2)/45 + (132016*dFF*nf*z2)/225 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - (12256*ca^3*cf*z3)/15 + (46784*ca^2*cf^2*z3)/5 - (93464*ca*cf^3*z3)/5 + (131072*cf^4*z3)/15 - 5824*dFA*z3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3 - 200*ca^3*cf*z4 - 312*ca^2*cf^2*z4 + 6288*ca*cf^3*z4 - 5696*cf^4*z4
P3p|5|3|(1365727*ca^3*cf)/60750 + (364341481*ca^2*cf^2)/162000 - (17983841*ca*cf^3)/20250 - (38946421*cf^4)/13500 - (1840627*dFA)/405 + (1592491*ca^2*cf*nf)/6075 - (1754329*ca*cf^2*nf)/1350 + (773077*cf^3*nf)/675 + (341264*dFF*nf)/2025 + (1556*ca*cf*nf^2)/405 + (452*cf^2*nf^2)/81 - (16*cf*nf^3)/81 - (27028*ca^3*cf*z2)/27 + (24368*ca^2*cf^2*z2)/5 - (486536*ca*cf^3*z2)/45 + (66784*cf^4*z2)/9 + (3424*dFA*z2)/45 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3p|5|4|(-2494601*ca^3*cf)/16200 + (934817*ca^2*cf^2)/1350 + (173447*ca*cf^3)/1350 - (643346*cf^4)/675 - (102401*dFA)/135 + (13087*ca^2*cf*nf)/405 - (7522*ca*cf^2*nf)/45 + (412*cf^3*nf)/3 - (3952*dFF*nf)/135 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3p|5|5|(6844*ca^3*cf)/675 - (3172*ca^2*cf^2)/75 + (6272*ca*cf^3)/45 - (25672*cf^4)/225 - (6464*dFA)/225 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3p|5|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3p|5|7|0
P3m|0|0|(401999*ca^3*cf)/81 + (73862*ca^2*cf^2)/27 - (1786*ca*cf^3)/3 - 12874*cf^4 + (2848*dFA)/3 - (18863*ca^2*cf*nf)/54 - (374561*ca*cf^2*nf)/81 + (29194*cf^3*nf)/9 - 3776*dFF*nf + (24031*ca*cf*nf^2)/162 + (1004*cf^2*nf^2)/81 - (64*cf*nf^3)/81 - (340796*ca^3*cf*z2)/81 + (952472*ca^2*cf^2*z2)/81 - 25464*ca*cf^3*z2 + (55436*cf^4*z2)/3 - (7520*dFA*z2)/3 + (23992*ca^2*cf*nf*z2)/81 + (100064*ca*cf^2*nf*z2)/81 - 984*cf^3*nf*z2 + (5120*dFF*nf*z2)/3 - (2264*ca*cf*nf^2*z2)/81 + (32*cf^2*nf^2*z2)/81 + (10528*ca^3*cf*z3)/27 + (114908*ca^2*cf^2*z3)/27 - (47440*ca*cf^3*z3)/3 + 12120*cf^4*z3 + (13696*dFA*z3)/3 - (17692*ca^2*cf*nf*z3)/9 + (102512*ca*cf^2*nf*z3)/27 - 1248*cf^3*nf*z3 + (5824*dFF*nf*z3)/3 + (320*ca*cf*nf^2*z3)/3 - (3616*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 + (9424*ca^3*cf*z2*z3)/3 - (38480*ca^2*cf^2*z2*z3)/3 + (52864*ca*cf^3*z2*z3)/3 - 8192*cf^4*z2*z3 - 2688*dFA*z2*z3 - 32*ca^2*cf*nf*z2*z3 + (800*ca*cf^2*nf*z2*z3)/3 - (832*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (3160*ca^3*cf*z3^2)/3 - 4284*ca^2*cf^2*z3^2 + 6152*ca*cf^3*z3^2 - 3008*cf^4*z3^2 + 160*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 - (7585*ca^3*cf*z4)/9 + (11444*ca^2*cf^2*z4)/3 + (56*ca*cf^3*z4)/3 - 2392*cf^4*z4 + (38608*dFA*z4)/3 - 470*ca^2*cf*nf*z4 + (2176*ca*cf^2*nf*z4)/3 - (776*cf^3*nf*z4)/3 + (3136*dFF*nf*z4)/3 - (200*ca*cf*nf^2*z4)/9 + 32*cf^2*nf^2*z4 - (31450*ca^3*cf*z5)/9 + (17692*ca^2*cf^2*z5)/3 + 1988*ca*cf^3*z5 - 1656*cf^4*z5 - (6448*dFA*z5)/3 + (3880*ca^2*cf*nf*z5)/9 - (1384*ca*cf^2*nf*z5)/3 - 208*cf^3*nf*z5 + (1280*dFF*nf*z5)/3 + (37009*ca^3*cf*z6)/18 - (34277*ca^2*cf^2*z6)/3 + (61082*ca*cf^3*z6)/3 - 8888*cf^4*z6 - (8812*dFA*z6)/3 - (248*ca^2*cf*nf*z6)/3 - 1984*dFF*nf*z6
P3m|0|1|(62902*ca^3*cf)/27 + (542161*ca^2*cf^2)/81 - (31465*ca*cf^3)/3 + (1658*cf^4)/3 + 192*dFA - (4153*ca^2*cf*nf)/9 - (251738*ca*cf^2*nf)/81 + (8756*cf^3*nf)/3 - (3968*dFF*nf)/3 + 153*ca*cf*nf^2 - (1928*cf^2*nf^2)/81 - (64*cf*nf^3)/27 - (33652*ca^3*cf*z2)/27 + (86372*ca^2*cf^2*z2)/27 - (34136*ca*cf^3*z2)/3 + (27848*cf^4*z2)/3 - 640*dFA*z2 - (2704*ca^2*cf*nf*z2)/27 + (42416*ca*cf^2*nf*z2)/27 - (2936*cf^3*nf*z2)/3 + (640*dFF*nf*z2)/3 - (304*ca*cf*nf^2*z2)/27 - (1024*cf^2*nf^2*z2)/27 + (9200*ca^3*cf*z3)/9 - (9976*ca^2*cf^2*z3)/9 - 4488*ca*cf^3*z3 + 5152*cf^4*z3 + 2112*dFA*z3 - (6808*ca^2*cf*nf*z3)/9 + (18032*ca*cf^2*nf*z3)/9 - 1248*cf^3*nf*z3 + 384*dFF*nf*z3 + (128*ca*cf*nf^2*z3)/9 - (64*cf^2*nf^2*z3)/9 + 1456*ca^3*cf*z2*z3 - 7536*ca^2*cf^2*z2*z3 + 13088*ca*cf^3*z2*z3 - 7168*cf^4*z2*z3 - 384*dFA*z2*z3 - (58*ca^3*cf*z4)/3 - 2712*ca^2*cf^2*z4 + (31916*ca*cf^3*z4)/3 - (21688*cf^4*z4)/3 + 1360*dFA*z4 - (1120*ca^2*cf*nf*z4)/9 + 224*ca*cf^2*nf*z4 - 416*cf^3*nf*z4 + (1024*dFF*nf*z4)/3 - (3580*ca^3*cf*z5)/3 + 4096*ca^2*cf^2*z5 - 4112*ca*cf^3*z5 + 1760*cf^4*z5 - 4000*dFA*z5
P3m|0|2|(126101*ca^3*cf)/81 + (7424*ca^2*cf^2)/27 - (9538*ca*cf^3)/3 + 1024*cf^4 - (27710*ca^2*cf*nf)/81 - (13708*ca*cf^2*nf)/27 + (2686*cf^3*nf)/3 + (4324*ca*cf*nf^2)/81 - (880*cf^2*nf^2)/27 - (88*cf*nf^3)/81 - (1270*ca^3*cf*z2)/9 - (2468*ca^2*cf^2*z2)/3 - (1520*ca*cf^3*z2)/3 + 2040*cf^4*z2 - 64*dFA*z2 - (580*ca^2*cf*nf*z2)/9 + 592*ca*cf^2*nf*z2 - (1744*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/9 - (16*cf^2*nf^2*z2)/3 - (1136*ca^3*cf*z3)/3 + (4960*ca^2*cf^2*z3)/3 - (6304*ca*cf^3*z3)/3 + 768*cf^4*z3 - (304*ca^2*cf*nf*z3)/3 + (704*ca*cf^2*nf*z3)/3 - (320*cf^3*nf*z3)/3 + (1388*ca^3*cf*z4)/3 - 2172*ca^2*cf^2*z4 + 4868*ca*cf^3*z4 - 3592*cf^4*z4 - 640*dFA*z4
P3m|0|3|(19087*ca^3*cf)/81 - (3970*ca^2*cf^2)/81 - (3610*ca*cf^3)/9 + (550*cf^4)/3 - (4246*ca^2*cf*nf)/81 - (4276*ca*cf^2*nf)/81 + (1072*cf^3*nf)/9 + (692*ca*cf*nf^2)/81 - (664*cf^2*nf^2)/81 - (8*cf*nf^3)/81 - (992*ca^3*cf*z2)/9 + (2776*ca^2*cf^2*z2)/9 - 432*ca*cf^3*z2 + 256*cf^4*z2 - (16*ca^2*cf*nf*z2)/9 + (368*ca*cf^2*nf*z2)/9 - (128*cf^3*nf*z2)/3 - (256*ca^3*cf*z3)/3 + (1280*ca^2*cf^2*z3)/3 - (2096*ca*cf^3*z3)/3 + (1088*cf^4*z3)/3
P3m|0|4|(-28*ca^3*cf)/3 + (883*ca^2*cf^2)/9 - (1078*ca*cf^3)/9 + (56*cf^4)/3 + (26*ca^2*cf*nf)/9 - (68*ca*cf^2*nf)/3 + (196*cf^3*nf)/9 + (4*ca*cf*nf^2)/9 - (4*cf^2*nf^2)/9 - 30*ca^3*cf*z2 + 132*ca^2*cf^2*z2 - (656*ca*cf^3*z2)/3 + (376*cf^4*z2)/3 + 16*dFA*z2
P3m|0|5|(-8*ca^3*cf)/15 + (104*ca^2*cf^2)/15 - (586*ca*cf^3)/45 + (92*cf^4)/15 + (8*ca^2*cf*nf)/15 - (32*ca*cf^2*nf)/15 + (76*cf^3*nf)/45
P3m|0|6|(4*ca^3*cf)/15 - (8*ca^2*cf^2)/9 + (44*ca*cf^3)/45 - (19*cf^4)/45
P3m|0|7|0
P3m|1|0|(-255397*ca^3*cf)/81 - (50674*ca^2*cf^2)/81 + 6734*ca*cf^3 - (9950*cf^4)/3 + 224*dFA + (79961*ca^2*cf*nf)/54 - (2969*ca*cf^2*nf)/9 - (10118*cf^3*nf)/9 + 320*dFF*nf - (24089*ca*cf*nf^2)/162 + (6316*cf^2*nf^2)/81 + (32*cf*nf^3)/81 - (32012*ca^3*cf*z2)/9 + (1441912*ca^2*cf^2*z2)/81 - 23412*ca*cf^3*z2 + (23140*cf^4*z2)/3 - (39040*dFA*z2)/3 + (7516*ca^2*cf*nf*z2)/9 - (206744*ca*cf^2*nf*z2)/81 + 2008*cf^3*nf*z2 + (64*dFF*nf*z2)/3 - (184*ca*cf*nf^2*z2)/9 + (3808*cf^2*nf^2*z2)/81 + (8488*ca^3*cf*z3)/27 - (53716*ca^2*cf^2*z3)/27 + 3460*ca*cf^3*z3 - (3152*cf^4*z3)/3 - 1184*dFA*z3 + (448*ca^2*cf*nf*z3)/3 - (25216*ca*cf^2*nf*z3)/27 + 736*cf^3*nf*z3 + (3584*dFF*nf*z3)/3 + (128*ca*cf*nf^2*z3)/9 - (160*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 - (15656*ca^3*cf*z2*z3)/3 + (49696*ca^2*cf^2*z2*z3)/3 - (52816*ca*cf^3*z2*z3)/3 + 5920*cf^4*z2*z3 + 14272*dFA*z2*z3 + (352*ca^2*cf*nf*z2*z3)/3 - (640*ca*cf^2*nf*z2*z3)/3 + (256*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (32*ca^3*cf*z3^2)/3 + 540*ca^2*cf^2*z3^2 - 1928*ca*cf^3*z3^2 + 1984*cf^4*z3^2 + 800*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 + (10361*ca^3*cf*z4)/9 - (31820*ca^2*cf^2*z4)/9 + (5698*ca*cf^3*z4)/3 + 3596*cf^4*z4 + 3424*dFA*z4 + (524*ca^2*cf*nf*z4)/9 - (1520*ca*cf^2*nf*z4)/9 - (520*cf^3*nf*z4)/3 + 736*dFF*nf*z4 - (184*ca*cf*nf^2*z4)/9 + (256*cf^2*nf^2*z4)/9 - 1034*ca^3*cf*z5 + (7916*ca^2*cf^2*z5)/3 - 4036*ca*cf^3*z5 + (6920*cf^4*z5)/3 + 2160*dFA*z5 + (1592*ca^2*cf*nf*z5)/9 + (88*ca*cf^2*nf*z5)/3 - (304*cf^3*nf*z5)/3 - (1280*dFF*nf*z5)/3 - (18559*ca^3*cf*z6)/2 + (101669*ca^2*cf^2*z6)/3 - 39158*ca*cf^3*z6 + (42376*cf^4*z6)/3 + 13404*dFA*z6 - (248*ca^2*cf*nf*z6)/3 - 1984*dFF*nf*z6
P3m|1|1|(-118654*ca^3*cf)/81 + (387953*ca^2*cf^2)/81 - (12241*ca*cf^3)/3 + 782*cf^4 + 32*dFA + (38239*ca^2*cf*nf)/81 - (94186*ca*cf^2*nf)/81 + (2132*cf^3*nf)/3 - 320*dFF*nf - (4967*ca*cf*nf^2)/81 + (4664*cf^2*nf^2)/81 + (224*cf*nf^3)/81 - (18916*ca^3*cf*z2)/9 + (37828*ca^2*cf^2*z2)/9 - (12976*ca*cf^3*z2)/3 + 1480*cf^4*z2 + 8704*dFA*z2 + (2312*ca^2*cf*nf*z2)/9 - (3440*ca*cf^2*nf*z2)/9 + (1288*cf^3*nf*z2)/3 + 128*dFF*nf*z2 - (112*ca*cf*nf^2*z2)/9 + (64*cf^2*nf^2*z2)/9 - 264*ca^3*cf*z3 + (2360*ca^2*cf^2*z3)/3 + (3296*ca*cf^3*z3)/3 - 2480*cf^4*z3 - (32*ca^2*cf*nf*z3)/3 - (560*ca*cf^2*nf*z3)/3 + (544*cf^3*nf*z3)/3 + (32*ca*cf*nf^2*z3)/3 - 3280*ca^3*cf*z2*z3 + 11232*ca^2*cf^2*z2*z3 - 13248*ca*cf^3*z2*z3 + 6144*cf^4*z2*z3 + 6144*dFA*z2*z3 - 3368*ca^3*cf*z4 + (40388*ca^2*cf^2*z4)/3 - 16976*ca*cf^3*z4 + 8624*cf^4*z4 + 5760*dFA*z4 + 56*ca^2*cf*nf*z4 - (1448*ca*cf^2*nf*z4)/3 + 304*cf^3*nf*z4 - 240*ca^2*cf^2*z5 - 960*ca*cf^3*z5 + 1920*cf^4*z5
P3m|1|2|(-473*ca^3*cf)/81 + (2948*ca^2*cf^2)/81 - (1994*ca*cf^3)/3 + 736*cf^4 - (230*ca^2*cf*nf)/9 + (5360*ca*cf^2*nf)/81 - 46*cf^3*nf + (116*ca*cf*nf^2)/27 - (208*cf^2*nf^2)/81 + (8*cf*nf^3)/81 - (1750*ca^3*cf*z2)/3 + (18196*ca^2*cf^2*z2)/9 - (5096*ca*cf^3*z2)/3 - 472*cf^4*z2 - 1536*dFA*z2 + (428*ca^2*cf*nf*z2)/3 - (3200*ca*cf^2*nf*z2)/9 + (944*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/3 + (16*cf^2*nf^2*z2)/9 + 32*ca^2*cf^2*z3 + (416*ca*cf^3*z3)/3 - 256*cf^4*z3 - 64*ca*cf^2*nf*z3 + (256*cf^3*nf*z3)/3 - 1040*ca^3*cf*z4 + 4812*ca^2*cf^2*z4 - 7972*ca*cf^3*z4 + 5320*cf^4*z4 + 1920*dFA*z4
P3m|1|3|(1331*ca^3*cf)/81 - (2518*ca^2*cf^2)/27 + 326*ca*cf^3 - (682*cf^4)/3 - (242*ca^2*cf*nf)/27 + (452*ca*cf^2*nf)/27 - 32*cf^3*nf + (44*ca*cf*nf^2)/27 - (40*cf^2*nf^2)/27 - (8*cf*nf^3)/81 + (320*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 240*ca*cf^3*z2 - 64*cf^4*z2 - 256*dFA*z2 + 16*ca^2*cf*nf*z2 - 48*ca*cf^2*nf*z2 + 64*cf^3*nf*z2 + 48*ca*cf^3*z3 - (320*cf^4*z3)/3
P3m|1|4|(121*ca^2*cf^2)/9 - (238*ca*cf^3)/9 + 24*cf^4 - (44*ca*cf^2*nf)/9 + (28*cf^3*nf)/9 + (4*cf^2*nf^2)/9 + 38*ca^3*cf*z2 - 140*ca^2*cf^2*z2 + 168*ca*cf^3*z2 - (248*cf^4*z2)/3 - 48*dFA*z2
P3m|1|5|(22*ca*cf^3)/9 - (4*cf^4)/3 - (4*cf^3*nf)/9
P3m|1|6|cf^4/9
P3m|1|7|0
P3m|2|0|(4437139*ca^3*cf)/324 - (28227167*ca^2*cf^2)/648 + (89187*ca*cf^3)/2 - 12657*cf^4 - (15902*dFA)/3 - (16055*ca^2*cf*nf)/18 + (12148*ca*cf^2*nf)/81 + (7649*cf^3*nf)/9 + (9016*dFF*nf)/3 + (3661*ca*cf*nf^2)/81 - (316*cf^2*nf^2)/9 - (32*cf*nf^3)/81 + (556934*ca^3*cf*z2)/81 - (2436719*ca^2*cf^2*z2)/81 + (124976*ca*cf^3*z2)/3 - 19552*cf^4*z2 - (64768*dFA*z2)/3 - (35716*ca^2*cf*nf*z2)/81 + (258952*ca*cf^2*nf*z2)/81 - 3184*cf^3*nf*z2 - (448*dFF*nf*z2)/3 + (1448*ca*cf*nf^2*z2)/81 - (4832*cf^2*nf^2*z2)/81 + (82235*ca^3*cf*z3)/27 - (14618*ca^2*cf^2*z3)/27 - (66796*ca*cf^3*z3)/3 + 23480*cf^4*z3 + (49472*dFA*z3)/3 - (7028*ca^2*cf*nf*z3)/3 + (109648*ca*cf^2*nf*z3)/27 - (3808*cf^3*nf*z3)/3 - (2752*dFF*nf*z3)/3 + (1088*ca*cf*nf^2*z3)/9 - (3680*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 + (24112*ca^3*cf*z2*z3)/3 - (117280*ca^2*cf^2*z2*z3)/3 + (170048*ca*cf^3*z2*z3)/3 - 24576*cf^4*z2*z3 + 9856*dFA*z2*z3 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 + (419299*ca^3*cf*z4)/18 - (240392*ca^2*cf^2*z4)/3 + (320312*ca*cf^3*z4)/3 - 61936*cf^4*z4 - 11860*dFA*z4 - (7474*ca^2*cf*nf*z4)/9 + (3956*ca*cf^2*nf*z4)/3 - (1304*cf^3*nf*z4)/3 + 416*dFF*nf*z4 - (400*ca*cf*nf^2*z4)/9 + 64*cf^2*nf^2*z4 - (75308*ca^3*cf*z5)/9 + (56728*ca^2*cf^2*z5)/3 + (13256*ca*cf^3*z5)/3 - 15696*cf^4*z5 - (54560*dFA*z5)/3 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3 + 1056*ca^3*cf*z6 - (47924*ca^2*cf^2*z6)/3 + (93316*ca*cf^3*z6)/3 - (25976*cf^4*z6)/3 - 1984*dFA*z6
P3m|2|1|(190267*ca^3*cf)/54 - (893213*ca^2*cf^2)/108 + (37259*ca*cf^3)/3 - 7612*cf^4 - (24916*dFA)/3 - (81109*ca^2*cf*nf)/81 + (44506*ca*cf^2*nf)/27 - (5612*cf^3*nf)/3 - (1504*dFF*nf)/3 + (3536*ca*cf*nf^2)/81 + (1108*cf^2*nf^2)/27 + (32*cf*nf^3)/81 + (73102*ca^3*cf*z2)/27 - (510560*ca^2*cf^2*z2)/27 + (69232*ca*cf^3*z2)/3 - 5752*cf^4*z2 + (14600*dFA*z2)/3 - (10016*ca^2*cf*nf*z2)/27 + (78112*ca*cf^2*nf*z2)/27 - (6976*cf^3*nf*z2)/3 - (1984*dFF*nf*z2)/3 - (176*ca*cf*nf^2*z2)/27 - (1280*cf^2*nf^2*z2)/27 + (64558*ca^3*cf*z3)/9 - (193124*ca^2*cf^2*z3)/9 + (52912*ca*cf^3*z3)/3 - 3536*cf^4*z3 + 704*dFA*z3 - (9992*ca^2*cf*nf*z3)/9 + (21568*ca*cf^2*nf*z3)/9 - (3424*cf^3*nf*z3)/3 + 256*dFF*nf*z3 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 + (22010*ca^3*cf*z4)/9 - (47068*ca^2*cf^2*z4)/3 + 46400*ca*cf^3*z4 - 37584*cf^4*z4 - (8944*dFA*z4)/3 - (1472*ca^2*cf*nf*z4)/9 + (448*ca*cf^2*nf*z4)/3 - 704*cf^3*nf*z4 + (2048*dFF*nf*z4)/3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3m|2|2|(126073*ca^3*cf)/324 + (831565*ca^2*cf^2)/324 - 5130*ca*cf^3 + 2793*cf^4 + 4008*dFA - (71393*ca^2*cf*nf)/162 - (4439*ca*cf^2*nf)/81 + (1160*cf^3*nf)/3 + 144*dFF*nf + (2942*ca*cf*nf^2)/81 - (176*cf^2*nf^2)/81 - (80*cf*nf^3)/81 + (256*ca^3*cf*z2)/9 - (9718*ca^2*cf^2*z2)/3 + (1568*ca*cf^3*z2)/3 + 3688*cf^4*z2 + 3480*dFA*z2 - (1088*ca^2*cf*nf*z2)/9 + 1048*ca*cf^2*nf*z2 - (2528*cf^3*nf*z2)/3 + 192*dFF*nf*z2 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - 752*ca^3*cf*z3 + 5136*ca^2*cf^2*z3 - (26560*ca*cf^3*z3)/3 + 4032*cf^4*z3 - 1152*dFA*z3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3 - 200*ca^3*cf*z4 - 312*ca^2*cf^2*z4 + 6288*ca*cf^3*z4 - 5696*cf^4*z4
P3m|2|3|(16022*ca^3*cf)/81 + (63304*ca^2*cf^2)/81 - (4004*ca*cf^3)/3 + (760*cf^4)/3 - 392*dFA - (3500*ca^2*cf*nf)/81 - (19928*ca*cf^2*nf)/81 + 288*cf^3*nf + (256*dFF*nf)/3 + (688*ca*cf*nf^2)/81 - (176*cf^2*nf^2)/81 - (16*cf*nf^3)/81 - (1864*ca^3*cf*z2)/9 + 888*ca^2*cf^2*z2 - (24272*ca*cf^3*z2)/9 + 2176*cf^4*z2 - 256*dFA*z2 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3m|2|4|(-2207*ca^3*cf)/18 + (6112*ca^2*cf^2)/9 - (6392*ca*cf^3)/9 + (296*cf^4)/3 - (292*dFA)/3 + (26*ca^2*cf*nf)/3 - (688*ca*cf^2*nf)/9 + (608*cf^3*nf)/9 - (32*dFF*nf)/3 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3m|2|5|(-88*ca^3*cf)/45 + (172*ca^2*cf^2)/9 - (8*ca*cf^3)/45 - (96*cf^4)/5 - (32*dFA)/5 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3m|2|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3m|2|7|0
P3m|3|0|(-565919*ca^3*cf)/162 + (34321295*ca^2*cf^2)/1944 - (980795*ca*cf^3)/54 + (3157225*cf^4)/729 - (92644*dFA)/9 + (701701*ca^2*cf*nf)/1458 - (1632934*ca*cf^2*nf)/729 + (706409*cf^3*nf)/729 - (1624*dFF*nf)/27 - (3487*ca*cf*nf^2)/729 + (41084*cf^2*nf^2)/729 - (32*cf*nf^3)/81 - (1840687*ca^3*cf*z2)/81 + (8377945*ca^2*cf^2*z2)/81 - (12543556*ca*cf^3*z2)/81 + (634792*cf^4*z2)/9 - (32024*dFA*z2)/3 + (60104*ca^2*cf*nf*z2)/27 - (472384*ca*cf^2*nf*z2)/81 + (39872*cf^3*nf*z2)/9 - (896*dFF*nf*z2)/27 - (1976*ca*cf*nf^2*z2)/27 + (9280*cf^2*nf^2*z2)/81 - (9227*ca^3*cf*z3)/3 + (505330*ca^2*cf^2*z3)/27 - (221788*ca*cf^3*z3)/9 + (140296*cf^4*z3)/27 + (74480*dFA*z3)/9 - (4676*ca^2*cf*nf*z3)/9 - (16640*ca*cf^2*nf*z3)/9 + (78880*cf^3*nf*z3)/27 - (7744*dFF*nf*z3)/9 + (640*ca*cf*nf^2*z3)/9 - (736*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 - (82048*ca^3*cf*z2*z3)/3 + (277312*ca^2*cf^2*z2*z3)/3 - (332096*ca*cf^3*z2*z3)/3 + (157568*cf^4*z2*z3)/3 + 56832*dFA*z2*z3 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 - (1262261*ca^3*cf*z4)/54 + (1014380*ca^2*cf^2*z4)/9 - (508856*ca*cf^3*z4)/3 + (746656*cf^4*z4)/9 + (202244*dFA*z4)/9 + (35254*ca^2*cf*nf*z4)/27 - (49204*ca*cf^2*nf*z4)/9 + (39544*cf^3*nf*z4)/9 - (11680*dFF*nf*z4)/9 - (368*ca*cf*nf^2*z4)/9 + (512*cf^2*nf^2*z4)/9 + (4028*ca^3*cf*z5)/9 - 3336*ca^2*cf^2*z5 + 312*ca*cf^3*z5 + (10000*cf^4*z5)/3 + (6560*dFA*z5)/3 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3 - (182872*ca^3*cf*z6)/9 + 70852*ca^2*cf^2*z6 - 85140*ca*cf^3*z6 + 37144*cf^4*z6 + (87488*dFA*z6)/3
P3m|3|1|(-441242*ca^3*cf)/243 + (24537583*ca^2*cf^2)/972 - (11632865*ca*cf^3)/243 + (6513160*cf^4)/243 + (26144*dFA)/9 - (1765*ca^2*cf*nf)/81 - (249758*ca*cf^2*nf)/81 + (506092*cf^3*nf)/243 - (3712*dFF*nf)/9 + (11392*ca*cf*nf^2)/243 + (5404*cf^2*nf^2)/81 + (32*cf*nf^3)/81 - (381568*ca^3*cf*z2)/27 + (134060*ca^2*cf^2*z2)/3 - (1394408*ca*cf^3*z2)/27 + (405080*cf^4*z2)/27 + (45656*dFA*z2)/3 + (6296*ca^2*cf*nf*z2)/3 - (52384*ca*cf^2*nf*z2)/9 + (49376*cf^3*nf*z2)/9 - (2240*dFF*nf*z2)/3 - (1232*ca*cf*nf^2*z2)/27 + (1088*cf^2*nf^2*z2)/27 + 390*ca^3*cf*z3 - (76204*ca^2*cf^2*z3)/9 + 35024*ca*cf^3*z3 - (311792*cf^4*z3)/9 + (7232*dFA*z3)/3 + (4168*ca^2*cf*nf*z3)/9 - (24352*ca*cf^2*nf*z3)/9 + (22432*cf^3*nf*z3)/9 - (1024*dFF*nf*z3)/3 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - (158890*ca^3*cf*z4)/9 + (229100*ca^2*cf^2*z4)/3 - 112168*ca*cf^3*z4 + 63712*cf^4*z4 + (132080*dFA*z4)/3 + (496*ca^2*cf*nf*z4)/3 - (3664*ca*cf^2*nf*z4)/3 + (2336*cf^3*nf*z4)/3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3m|3|2|(-85855*ca^3*cf)/324 - (510823*ca^2*cf^2)/324 + (1146434*ca*cf^3)/81 - (706411*cf^4)/81 - (232*dFA)/3 + (11597*ca^2*cf*nf)/54 - (100195*ca*cf^2*nf)/81 - (35032*cf^3*nf)/81 + (304*dFF*nf)/3 - (86*ca*cf*nf^2)/27 + (2480*cf^2*nf^2)/27 - (80*cf*nf^3)/81 - (3178*ca^3*cf*z2)/9 - (16982*ca^2*cf^2*z2)/3 + (173504*ca*cf^3*z2)/9 - (176792*cf^4*z2)/9 - (11240*dFA*z2)/3 + (4808*ca^2*cf*nf*z2)/9 - (12728*ca*cf^2*nf*z2)/9 + 1600*cf^3*nf*z2 + (448*dFF*nf*z2)/3 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 1488*ca^2*cf^2*z3 + (29312*ca*cf^3*z3)/3 - (39616*cf^4*z3)/3 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3 - 3000*ca^3*cf*z4 + 12088*ca^2*cf^2*z4 - 16272*ca*cf^3*z4 + 10304*cf^4*z4 + 5760*dFA*z4
P3m|3|3|(-3457*ca^3*cf)/81 - (55216*ca^2*cf^2)/81 + (105232*ca*cf^3)/27 - (147488*cf^4)/81 + (776*ca^2*cf*nf)/27 + (736*ca*cf^2*nf)/81 - (43072*cf^3*nf)/81 - (416*ca*cf*nf^2)/81 + (656*cf^2*nf^2)/27 - (16*cf*nf^3)/81 + (7648*ca^3*cf*z2)/9 - 3848*ca^2*cf^2*z2 + (57808*ca*cf^3*z2)/9 - (50752*cf^4*z2)/9 - (6080*dFA*z2)/3 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3m|3|4|(-778*ca^2*cf^2)/27 + (64*ca*cf^3)/27 + (15712*cf^4)/27 + (424*ca*cf^2*nf)/27 - (832*cf^3*nf)/9 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3m|3|5|(-32*ca*cf^3)/3 + (224*cf^4)/3 - (32*cf^3*nf)/9
P3m|3|6|(16*cf^4)/9
P3m|3|7|0
P3m|4|0|(2787599083*ca^3*cf)/69984 - (6518869855*ca^2*cf^2)/41472 + (2543158981*ca*cf^3)/11664 - (5063005433*cf^4)/46656 - (789670673*dFA)/23328 - (971485*ca^2*cf*nf)/139968 - (16790257*ca*cf^2*nf)/23328 - (45224*cf^3*nf)/243 + (3323353*dFF*nf)/729 + (292699*ca*cf*nf^2)/5832 - (174169*cf^2*nf^2)/2916 - (32*cf*nf^3)/81 + (103867429*ca^3*cf*z2)/1944 - (84975335*ca^2*cf^2*z2)/432 + (76685053*ca*cf^3*z2)/324 - (1706039*cf^4*z2)/18 - (8383573*dFA*z2)/81 - (596579*ca^2*cf*nf*z2)/162 + (123790*ca*cf^2*nf*z2)/9 - (884720*cf^3*nf*z2)/81 + (8984*dFF*nf*z2)/27 + (6338*ca*cf*nf^2*z2)/81 - (5144*cf^2*nf^2*z2)/27 - (114679*ca^3*cf*z3)/24 + (308779*ca^2*cf^2*z3)/9 - (2428451*ca*cf^3*z3)/27 + (1907801*cf^4*z3)/27 + 65066*dFA*z3 - (261461*ca^2*cf*nf*z3)/81 + (58666*ca*cf^2*nf*z3)/9 - (85312*cf^3*nf*z3)/27 - (50248*dFF*nf*z3)/27 + (2464*ca*cf*nf^2*z3)/27 - (560*cf^2*nf^2*z3)/9 + (64*cf*nf^3*z3)/27 + (44032*ca^3*cf*z2*z3)/3 - (223600*ca^2*cf^2*z2*z3)/3 + (334048*ca*cf^3*z2*z3)/3 - (145088*cf^4*z2*z3)/3 + 23936*dFA*z2*z3 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 + (12408623*ca^3*cf*z4)/216 - (2188766*ca^2*cf^2*z4)/9 + (6910127*ca*cf^3*z4)/18 - (672343*cf^4*z4)/3 - (316505*dFA*z4)/9 - (31397*ca^2*cf*nf*z4)/27 + (8006*ca*cf^2*nf*z4)/3 - (22012*cf^3*nf*z4)/9 + (15344*dFF*nf*z4)/9 - (400*ca*cf*nf^2*z4)/9 + 64*cf^2*nf^2*z4 - (89368*ca^3*cf*z5)/9 + (55348*ca^2*cf^2*z5)/3 + 26652*ca*cf^3*z5 - (108728*cf^4*z5)/3 - (152800*dFA*z5)/3 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3 + 1056*ca^3*cf*z6 - (47924*ca^2*cf^2*z6)/3 + (93316*ca*cf^3*z6)/3 - (25976*cf^4*z6)/3 - 1984*dFA*z6
P3m|4|1|(911701781*ca^3*cf)/46656 - (581117101*ca^2*cf^2)/10368 + (216855835*ca*cf^3)/3888 - (12200629*cf^4)/1296 - (73343207*dFA)/1944 - (45105767*ca^2*cf*nf)/11664 + (9013609*ca*cf^2*nf)/972 - (3893219*cf^3*nf)/486 - (244927*dFF*nf)/243 + (87479*ca*cf*nf^2)/972 - (1907*cf^2*nf^2)/243 + (32*cf*nf^3)/81 + (986243*ca^3*cf*z2)/324 - (175855*ca^2*cf^2*z2)/6 + (270440*ca*cf^3*z2)/9 + (109235*cf^4*z2)/27 + (822761*dFA*z2)/27 - (107173*ca^2*cf*nf*z2)/81 + (60344*ca*cf^2*nf*z2)/9 - (155824*cf^3*nf*z2)/27 - (36296*dFF*nf*z2)/27 + (8*ca*cf*nf^2*z2)/9 - (1280*cf^2*nf^2*z2)/27 - (161141*ca^3*cf*z3)/54 + (140765*ca^2*cf^2*z3)/9 - (208694*ca*cf^3*z3)/9 + (67588*cf^4*z3)/9 + (188048*dFA*z3)/9 - (30976*ca^2*cf*nf*z3)/27 + (16168*ca*cf^2*nf*z3)/9 - (3472*cf^3*nf*z3)/9 + (11104*dFF*nf*z3)/9 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 + 9865*ca^3*cf*z4 - (152968*ca^2*cf^2*z4)/3 + 121500*ca*cf^3*z4 - (271352*cf^4*z4)/3 - 15448*dFA*z4 - (1472*ca^2*cf*nf*z4)/9 + (448*ca*cf^2*nf*z4)/3 - 704*cf^3*nf*z4 + (2048*dFF*nf*z4)/3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3m|4|2|(-60018325*ca^3*cf)/7776 + (61478549*ca^2*cf^2)/1728 - (431410*ca*cf^3)/9 + (4805261*cf^4)/216 + (3808835*dFA)/162 - (29021*ca^2*cf*nf)/432 - (113921*ca*cf^2*nf)/54 + (172679*cf^3*nf)/81 - (2870*dFF*nf)/27 + (5789*ca*cf*nf^2)/162 + (1654*cf^2*nf^2)/81 - (80*cf*nf^3)/81 - (161714*ca^3*cf*z2)/27 + (394405*ca^2*cf^2*z2)/18 - (123602*ca*cf^3*z2)/3 + (258464*cf^4*z2)/9 + (136222*dFA*z2)/9 - (4114*ca^2*cf*nf*z2)/27 + (11032*ca*cf^2*nf*z2)/9 - (7984*cf^3*nf*z2)/9 + (4528*dFF*nf*z2)/9 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - (9248*ca^3*cf*z3)/9 + (27968*ca^2*cf^2*z3)/3 - 17720*ca*cf^3*z3 + 8192*cf^4*z3 - (13376*dFA*z3)/3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3 - 200*ca^3*cf*z4 - 312*ca^2*cf^2*z4 + 6288*ca*cf^3*z4 - 5696*cf^4*z4
P3m|4|3|(-821*ca^3*cf)/6 + (3659197*ca^2*cf^2)/1296 - (400373*ca*cf^3)/162 - (45523*cf^4)/36 - (76477*dFA)/27 + (44555*ca^2*cf*nf)/243 - (169091*ca*cf^2*nf)/162 + (76343*cf^3*nf)/81 + (13072*dFF*nf)/81 + (388*ca*cf*nf^2)/81 + 4*cf^2*nf^2 - (16*cf*nf^3)/81 - (21652*ca^3*cf*z2)/27 + (35312*ca^2*cf^2*z2)/9 - (80872*ca*cf^3*z2)/9 + (18848*cf^4*z2)/3 - (544*dFA*z2)/9 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3m|4|4|(-107537*ca^3*cf)/648 + (42697*ca^2*cf^2)/54 - (14497*ca*cf^3)/54 - (15586*cf^4)/27 - (14893*dFA)/27 + (2227*ca^2*cf*nf)/81 - (446*ca*cf^2*nf)/3 + (1108*cf^3*nf)/9 - (688*dFF*nf)/27 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3m|4|5|(1036*ca^3*cf)/135 - (268*ca^2*cf^2)/9 + (1664*ca*cf^3)/15 - (4264*cf^4)/45 - (1088*dFA)/45 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3m|4|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3m|4|7|0
P3m|5|0|(-11780439572917*ca^3*cf)/583200000 + (675792831321161*ca^2*cf^2)/5832000000 - (45464914080809*ca*cf^3)/243000000 + (66251414187889*cf^4)/729000000 - (53020243*dFA)/1296 + (104936561959*ca^2*cf*nf)/48600000 - (181239569027*ca*cf^2*nf)/24300000 + (95903918123*cf^3*nf)/18225000 - (7815821*dFF*nf)/20250 - (90296959*ca*cf*nf^2)/3645000 + (156265969*cf^2*nf^2)/1822500 - (32*cf*nf^3)/81 - (48110600557*ca^3*cf*z2)/810000 + (8443508659*ca^2*cf^2*z2)/32400 - (77264890541*ca*cf^3*z2)/202500 + (17929418263*cf^4*z2)/101250 - (57161519*dFA*z2)/33750 + (33132083*ca^2*cf*nf*z2)/6750 - (48581429*ca*cf^2*nf*z2)/3375 + (22727822*cf^3*nf*z2)/2025 - (254776*dFF*nf*z2)/1125 - (72166*ca*cf*nf^2*z2)/675 + (24128*cf^2*nf^2*z2)/135 - (2486639*ca^3*cf*z3)/81000 - (12786431*ca^2*cf^2*z3)/1125 + (158257733*ca*cf^3*z3)/3375 - (146849243*cf^4*z3)/3375 + (19090396*dFA*z3)/675 - (4726583*ca^2*cf*nf*z3)/10125 - (1683554*ca*cf^2*nf*z3)/675 + (2383736*cf^3*nf*z3)/675 - (3280744*dFF*nf*z3)/3375 + (640*ca*cf*nf^2*z3)/9 - (272*cf^2*nf^2*z3)/15 + (64*cf*nf^3*z3)/27 - 39128*ca^3*cf*z2*z3 + (1978928*ca^2*cf^2*z2*z3)/15 - (785632*ca*cf^3*z2*z3)/5 + (224320*cf^4*z2*z3)/3 + (401984*dFA*z2*z3)/5 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 - (361377851*ca^3*cf*z4)/5400 + (64033246*ca^2*cf^2*z4)/225 - (178494263*ca*cf^3*z4)/450 + (40988033*cf^4*z4)/225 + (4120141*dFA*z4)/45 + (1331737*ca^2*cf*nf*z4)/675 - (365678*ca*cf^2*nf*z4)/45 + (303364*cf^3*nf*z4)/45 - (375664*dFF*nf*z4)/225 - (368*ca*cf*nf^2*z4)/9 + (512*cf^2*nf^2*z4)/9 + (2864*ca^3*cf*z5)/3 - (13564*ca^2*cf^2*z5)/3 - (1780*ca*cf^3*z5)/3 + 5256*cf^4*z5 + 1440*dFA*z5 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3 - (182872*ca^3*cf*z6)/9 + 70852*ca^2*cf^2*z6 - 85140*ca*cf^3*z6 + 37144*cf^4*z6 + (87488*dFA*z6)/3
P3m|5|1|(-1819357837*ca^3*cf)/4050000 + (842563409939*ca^2*cf^2)/32400000 - (368876049773*ca*cf^3)/6075000 + (102650712301*cf^4)/2430000 + (140127*dFA)/20 + (466044517*ca^2*cf*nf)/810000 - (742807153*ca*cf^2*nf)/121500 + (1335138029*cf^3*nf)/303750 - (236183*dFF*nf)/675 + (4326091*ca*cf*nf^2)/121500 + (1089971*cf^2*nf^2)/10125 + (32*cf*nf^3)/81 - (173622692*ca^3*cf*z2)/10125 + (276197149*ca^2*cf^2*z2)/6750 - (71472668*ca*cf^3*z2)/3375 - (14360899*cf^4*z2)/1125 + (102390571*dFA*z2)/3375 + (28333463*ca^2*cf*nf*z2)/10125 - (5602172*ca*cf^2*nf*z2)/675 + (5206048*cf^3*nf*z2)/675 - (2846216*dFF*nf*z2)/3375 - (6776*ca*cf*nf^2*z2)/135 + (7904*cf^2*nf^2*z2)/135 + (1378519*ca^3*cf*z3)/1350 - (5651341*ca^2*cf^2*z3)/225 + (20800442*ca*cf^3*z3)/225 - (2146644*cf^4*z3)/25 + (29984*dFA*z3)/9 + (469456*ca^2*cf*nf*z3)/675 - (32360*ca*cf^2*nf*z3)/9 + (135568*cf^3*nf*z3)/45 - (41632*dFF*nf*z3)/225 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - (125219*ca^3*cf*z4)/5 + (1647512*ca^2*cf^2*z4)/15 - 162960*ca*cf^3*z4 + (277712*cf^4*z4)/3 + (294408*dFA*z4)/5 + (496*ca^2*cf*nf*z4)/3 - (3664*ca*cf^2*nf*z4)/3 + (2336*cf^3*nf*z4)/3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3m|5|2|(84473939*ca^3*cf)/540000 - (45865171321*ca^2*cf^2)/3240000 + (11180938051*ca*cf^3)/202500 - (1011877339*cf^4)/27000 + (7963*dFA)/9 + (50374633*ca^2*cf*nf)/162000 - (3172018*ca*cf^2*nf)/3375 - (19967699*cf^3*nf)/10125 + (6814*dFF*nf)/45 - (5717*ca*cf*nf^2)/270 + (280102*cf^2*nf^2)/2025 - (80*cf*nf^3)/81 + (7119199*ca^3*cf*z2)/1350 - (2927023*ca^2*cf^2*z2)/90 + (3089668*ca*cf^3*z2)/45 - (12181436*cf^4*z2)/225 - (3486262*dFA*z2)/225 + (432322*ca^2*cf*nf*z2)/675 - (25936*ca*cf^2*nf*z2)/15 + (28928*cf^3*nf*z2)/15 + (52976*dFF*nf*z2)/225 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - (11752*ca^2*cf^2*z3)/5 + (218632*ca*cf^3*z3)/15 - (291712*cf^4*z3)/15 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3 - 3000*ca^3*cf*z4 + 12088*ca^2*cf^2*z4 - 16272*ca*cf^3*z4 + 10304*cf^4*z4 + 5760*dFA*z4
P3m|5|3|(-3044077*ca^3*cf)/81000 - (141716899*ca^2*cf^2)/162000 + (5588291*ca*cf^3)/2025 + (10371613*cf^4)/8100 + (1639*ca^2*cf*nf)/225 + (480007*ca*cf^2*nf)/1350 - (2291021*cf^3*nf)/2025 - (724*ca*cf*nf^2)/81 + (4204*cf^2*nf^2)/135 - (16*cf*nf^3)/81 + (57952*ca^3*cf*z2)/45 - (87904*ca^2*cf^2*z2)/15 + (447352*ca*cf^3*z2)/45 - (384352*cf^4*z2)/45 - (40256*dFA*z2)/15 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3m|5|4|(11629*ca^2*cf^2)/450 - (15576*ca*cf^3)/25 + (389621*cf^4)/225 + (4276*ca*cf^2*nf)/135 - (6008*cf^3*nf)/45 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3m|5|5|(-1096*ca*cf^3)/45 + (1736*cf^4)/15 - (32*cf^3*nf)/9
P3m|5|6|(16*cf^4)/9
P3m|5|7|0


==> anc/numbers/deposit/T30/out/hs_expand.out <==
HarmonicSums by Jakob Ablinger — © RISC — Version 1.0 (30/03/21)
parsed; heads left: {}
colour symbols: {ca, cf, dFA, dFF, nf, x}
distinct HPLs (a-notation): 253, max weight 6
Loading Relations...
HarmonicSumsSeries done in 5 s
non-polynomial or over-long series: {}
closed-form tests of HarmonicSumsSeries: 9 of 9 pass
series of the full functions done in 7 s
check: residual x or Lg dependence: {True}
x^0 of P3p minus Pqq3NSpXto0.m: 0
x^0 of P3m minus Pqq3NSmXto0.m: 0
P0 regular parts at N = -k (w^0, w^1): {{0, cf, 2*cf - 4*cf*zeta[2]}, {1, cf, -2*cf - 4*cf*zeta[2]}, {2, 0, (-5*cf)/2 - 4*cf*zeta[2]}, {3, (-8*cf)/3, (-85*cf)/18 - 4*cf*zeta[2]}, {4, (-25*cf)/6, (-385*cf)/72 - 4*cf*zeta[2]}}
MaxMemoryUsed (MB): 245
engine A done


==> anc/numbers/deposit/T30/out/hs_five.txt <==
# engine A. sgn|k|[Q5]_z2/720 in general colour|in SU(3) (ca = 3, cf = 4/3, dFA = 5/2)|z2 in p(3,k,6)
+|0|(76*ca^3*cf^2)/15 - (58*ca^2*cf^3)/3 + (368*ca*cf^4)/15 - (656*cf^5)/45 - (32*cf*dFA)/5|-212096/10935|0
-|0|(-224*ca^3*cf^2)/45 + (758*ca^2*cf^3)/45 - (992*ca*cf^4)/45 + (512*cf^5)/45 + (32*cf*dFA)/15|-366784/10935|0
+|1|(-224*ca^3*cf^2)/45 + (758*ca^2*cf^3)/45 - (992*ca*cf^4)/45 + (512*cf^5)/45 + (32*cf*dFA)/15|-366784/10935|0
-|1|(76*ca^3*cf^2)/15 - (58*ca^2*cf^3)/3 + (368*ca*cf^4)/15 - (656*cf^5)/45 - (32*cf*dFA)/5|-212096/10935|0
+|2|(224*ca^3*cf^2)/9 - (1504*ca^2*cf^3)/15 + (2048*ca*cf^4)/15 - (5888*cf^5)/45 - (512*cf*dFA)/15|-3444224/10935|0
-|2|(-736*ca^3*cf^2)/45 + (2912*ca^2*cf^3)/45 - (6784*ca*cf^4)/45 + (512*cf^5)/5|-97792/243|0
+|3|(-736*ca^3*cf^2)/45 + (2912*ca^2*cf^3)/45 - (6784*ca*cf^4)/45 + (512*cf^5)/5|-97792/243|0
-|3|(224*ca^3*cf^2)/9 - (1504*ca^2*cf^3)/15 + (2048*ca*cf^4)/15 - (5888*cf^5)/45 - (512*cf*dFA)/15|-3444224/10935|0
+|4|(224*ca^3*cf^2)/9 - (1504*ca^2*cf^3)/15 + (2048*ca*cf^4)/15 - (5888*cf^5)/45 - (512*cf*dFA)/15|-3444224/10935|0
-|4|(-736*ca^3*cf^2)/45 + (2912*ca^2*cf^3)/45 - (6784*ca*cf^4)/45 + (512*cf^5)/5|-97792/243|0
+|5|(-736*ca^3*cf^2)/45 + (2912*ca^2*cf^3)/45 - (6784*ca*cf^4)/45 + (512*cf^5)/5|-97792/243|0
-|5|(224*ca^3*cf^2)/9 - (1504*ca^2*cf^3)/15 + (2048*ca*cf^4)/15 - (5888*cf^5)/45 - (512*cf*dFA)/15|-3444224/10935|0


==> anc/numbers/deposit/T30/out/table_T30.md <==
| signature, k | lam | pairing | z2 x^k ln^2 x of P^(2) | z2 x^k ln^4 x of P^(3) | dFA coef. | V_3 / z2 | V_4 / z2 |
|---|---|---|---|---|---|---|---|
| P+, x^0 | 1 | covered | (-30, 96, -104) | (38, -140, 168, -248/3, -48) | -48 | (60, -192, 144) | (-912, 3120, -3264, 960, 1152) |
| P-, x^0 | 1 | uncovered | (14, -96, 104) | (-30, 132, -656/3, 376/3, 16) | 16 | (-28, 96, -80) | (720, -2992, 4032, -1728, -384) |
| P+, x^1 | 1 | uncovered | (14, -96, 104) | (-30, 132, -656/3, 376/3, 16) | 16 | (-28, 96, -80) | (720, -2992, 4032, -1728, -384) |
| P-, x^1 | 1 | covered | (-30, 96, -104) | (38, -140, 168, -248/3, -48) | -48 | (60, -192, 144) | (-912, 3120, -3264, 960, 1152) |
| P+, x^2 | 2 | covered | (-48, 144, -224) | (280/3, -360, 464, -1024/3, -128) | -128 | (96, -288, 192) | (-2240, 7872, -8832, 3072, 3072) |
| P-, x^2 | 2 | uncovered | (48, -272, 224) | (-184/3, 904/3, -624, 384, 0) | 0 | (-96, 288, -192) | (1472, -6464, 9088, -4096, 0) |
| P+, x^3 | 2 | uncovered | (48, -272, 224) | (-184/3, 904/3, -624, 384, 0) | 0 | (-96, 288, -192) | (1472, -6464, 9088, -4096, 0) |
| P-, x^3 | 2 | covered | (-48, 144, -224) | (280/3, -360, 464, -1024/3, -128) | -128 | (96, -288, 192) | (-2240, 7872, -8832, 3072, 3072) |
| P+, x^4 | 2 | covered | (-48, 144, -224) | (280/3, -360, 464, -1024/3, -128) | -128 | (96, -288, 192) | (-2240, 7872, -8832, 3072, 3072) |
| P-, x^4 | 2 | uncovered | (48, -272, 224) | (-184/3, 904/3, -624, 384, 0) | 0 | (-96, 288, -192) | (1472, -6464, 9088, -4096, 0) |
| P+, x^5 | 2 | uncovered | (48, -272, 224) | (-184/3, 904/3, -624, 384, 0) | 0 | (-96, 288, -192) | (1472, -6464, 9088, -4096, 0) |
| P-, x^5 | 2 | covered | (-48, 144, -224) | (280/3, -360, 464, -1024/3, -128) | -128 | (96, -288, 192) | (-2240, 7872, -8832, 3072, 3072) |


==> anc/numbers/deposit/T30/run_all.log <==
T30 run_all started 2026-09-29 07:52:48
P0 <- hepres.h Pqq0: 0 HPL calls
P1p <- hepres.h Pqq1p: 9 HPL calls
P1m <- hepres.h Pqq1m: 9 HPL calls
P2p <- hepres.h Pqq2p: 159 HPL calls
P2m <- hepres.h Pqq2m: 184 HPL calls
P3p <- Pqq3NSp.m: 1563 HPL calls
P3m <- Pqq3NSm.m: 1563 HPL calls
Fit3p <- Pqq3NSp_Fit.m
Fit3m <- Pqq3NSm_Fit.m
X03p <- Pqq3NSpXto0.m
X03m <- Pqq3NSmXto0.m
compare: clean run 0 disagreements, mutation run detected
--- sha256 of inputs, programs and outputs
1b648afa3661fdef408590f215b2af823b71763edea8f9e7a7e103fea2fc49df  PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h
e263a933ac5d4ca84af51588ad14abb28cba3b600a937a3451934f7027ab7797  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSp.m
b3ba9514dc258d7b0b0eb7114f71dc02b257f0987eda24c4e118578e21bb680c  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSm.m
932fb737b713126b5c9b2ee7f15fd9272b28cbb07e83911728516d04090f800d  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSp_Fit.m
d55fbbacd90c3d90abb69f60c9845728ecf38f9fc23f7753aa17fd2a13fefff4  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSm_Fit.m
8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m
86c99352717b39587ae3fbceef09f9edadde3c9be1cf7e75791c7e4a3b6280ef  PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSmXto0.m
91f13ab261bbd8cf726d50fbcc9b6b61059e6d5e4a3aa30473408e3f4329d086  PROJECT/ma_a/xk_study/x01_coeffs.txt
f1176617f93d5f53b1c714de00336c0b47b340b7831d8dd77994f7a88843d392  PROJECT/ma_a/xk_study/x04_relation.out
a0e31bf930b52bf7980713e3c9a4c95f8ef07a016b01ab536658a4d9dba0e50c  PROJECT/ma_a/paper/numbers/numbers.tex
4b678c99727cef219988d3de634fbf4243afd2cd17b19dec2397b645f608541c  t30_compare.py
3eeafbe53a37154d081a53435b11bb8dc4a287ce0984f31b1f6222534fb3fee7  t30_direct_closed.py
6dc3d6aef1550c145ad5daa5d8ee426df0735cea21b444d10203d9a082967afa  t30_direct.py
77903d52516d49285871afe070c842ce67ad2968d98f6ae890d1d06600b23e8d  t30_direct_quartic.py
3b2a686b2a3a7d1aa5f8c39b6f0493c1e2028ba7c52e79e2679dd50950756d03  t30_to_gp.py
3a7557b0fb45d8feff531fb016d755c2342d1bf8f753c6b4af06db6b210ce76e  t30_gp_expand.gp
c32bbea551cdda1c3b7e781bc7c1480ab9bd675aa718cf461d8fa9f378c4437e  t30_gp_mutation.gp
41191a92ed3014321852f41c4c562343179f571e159783f442620b1b31135a12  t30_gp_numcheck.gp
c61ebced630f9c0b62964bd6ac07b4509e555e60d143c9e5702fa0ffd21dc28e  t30_hpl.gp
932506276038e14d2baa40dfc46498bf86f6257cf6ac33ffcd949003a0c3859e  t30_hs_expand.wl
3470daecfbde649047b1e6d7711a55fa1d34178d90089d2e920b94d3425c7040  run_all.sh
c0008b5127d9c2944aac108cc948e43eb991abbdbb74e189eae35d7dc03737be  gp_in/Fit3m.gp
9259c4ec513d738d7d2346538300c5510db400e9dfd0a2844f82fa0cd3e84371  gp_in/Fit3p.gp
6543e62a78119028dbb2a52c4863f18d121249c1d1b0eded47d49926dc8f432d  gp_in/P0.gp
0519d4ba9a1a73c4a1783c4fd6b2d1cfceed5b599fdcc6b64ccb338ac78b98a4  gp_in/P1m.gp
467a06db2900aa136dfb744dc7208be7d7c79df7f861bee949afc0e9391f615f  gp_in/P1p.gp
715b45ead5525eb1bd9c756427005327bd02240b7c6a482f313c7c3ff838486d  gp_in/P2m.gp
a810879ba2d97733811082448f9e4615a31c10b1c37684cef0b32a416cffa7c2  gp_in/P2m_with_dabc.gp
8d289909ebcbf7031aac4b470fd398aabddf3f14fbfb5b7560c3869665870eb5  gp_in/P2p.gp
3b591603b85f76c0c86db34e85ec2e8f5378953212d43f95d6be543fd464bde0  gp_in/P3m.gp
5cf790fafba03cbcba4516cc0225d0fad25d8b05429ef7900a7b24185f668dfe  gp_in/P3p.gp
dfd431c4d5edc4bbf67af352852b03ad9d8d35ff7b56a2be505a4db0143ac9f2  gp_in/X03m.gp
b02c7794319116fbd9696b882fb81a28281d70b4272096b6d1625ca4c79d4d87  gp_in/X03p.gp
58e639ce71980eb5d6d5bf2e6922ecb75951bb0d5c8e28895af81243b1474c0b  out/compare.out
18a41912c0a13732324a50581bf0aba06cf7a9b741fa21fd2d8ea01396364291  out/direct_closed.out
b60df9b9c9bfd5b1c64cfd3ad25c34e40a259bdb750c66854e915f9e1f3d8d24  out/direct.out
e5d69e59e46ada3cb24f134e7c934d94f9ea7c3d0d9bac4196648639df35c2db  out/direct_quartic.out
41d5f7789fd1ea95cb93da08ed40652c5f1c765f0e3cba843900f680614f51ca  out/gp_coeffs.txt
4c4c9f2ea711b9ad124b9bc274cdf0700e7ce9e9e8f00d3e276f282fb16c1023  out/gp_expand.err
a6ea45455d83f89f0155a4449735ba608a5a2658f5ce58b149f52f5bd85981a9  out/gp_expand.out
eb0f20c0553332df9d897a19354f04e112fd098aa8a7564d4cf708425c3ef4b7  out/gp_five.txt
24cbcd3659b34fb6f63dc03e57ce00985b6c29342e1b5e8961127eef11f8cfc4  out/gp_mutation.out
4c4c9f2ea711b9ad124b9bc274cdf0700e7ce9e9e8f00d3e276f282fb16c1023  out/gp_numcheck.err
f362774676b73111109cb47182d02f28c6c553b7d56f12cc7fadda8bc2ff20cd  out/gp_numcheck.out
09ed532db369de37e410ec9769b4f9fa8d421cb702efca1e5b211f637370d863  out/gp_V.txt
48ba408bb3e1f8540bb599dc6466c6a504008d439e3510ed956f13de2337beb8  out/hs_coeffs.txt
a9106c2d0e59f2ba6fd2b1714788f0fe8b9d39021da37938b480b11c8d9d0d4c  out/hs_expand.err
cb3a1a117d4bc7c556c0c3f7f8deb923bf1f4e53fc93353f7ebce99b337694e4  out/hs_expand.out
5aca093e346cc45f0d4efe3c55ab8d1eac5135ca3738acd534925cfaa933d056  out/hs_five.txt
d053d1eab2876411223f5eabb407392d6bb8b26698fe3618bbf86fe897a21a61  out/hs_V.txt
c86c36155cefe3a996350cd6fbcaddb5b7d5a8c392498017668a8f62041f5aa8  out/table_T30.md
T30 run_all finished 2026-09-29 07:53:23


==> anc/numbers/deposit/T30/run_all.sh <==
#!/bin/bash
# T30: rebuild every output of this folder from the published sources (about 1 minute on one core).
# Engines: B = PARI/GP (own HPL integration), A = Wolfram Engine 15 + HarmonicSums (HarmonicSumsSeries),
# C = SymPy structural route (no HPL expansion).  One Wolfram kernel at a time; nothing is left running.
set -e
cd "$(dirname "$0")"
mkdir -p out
rm -f out/gp_coeffs.txt out/gp_V.txt out/gp_five.txt
{
echo "T30 run_all started $(date '+%F %T')"
python3 -B t30_to_gp.py
timeout 3000 gp -q t30_gp_expand.gp > out/gp_expand.out 2> out/gp_expand.err
timeout 3000 wolfram -script t30_hs_expand.wl > out/hs_expand.out 2>&1
grep -q 'engine A done' out/hs_expand.out || { echo "engine A failed"; exit 1; }
timeout 3000 gp -q t30_gp_numcheck.gp > out/gp_numcheck.out 2> out/gp_numcheck.err
timeout 600 gp -q t30_gp_mutation.gp > out/gp_mutation.out 2> /dev/null
timeout 1800 python3 -B t30_direct.py > /dev/null
timeout 1800 python3 -B t30_direct_quartic.py > out/direct_quartic.out
timeout 1800 python3 -B t30_direct_closed.py > /dev/null
python3 -B t30_compare.py > /dev/null
echo "compare: clean run 0 disagreements, mutation run detected"
echo "--- sha256 of inputs, programs and outputs"
sha256sum PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h \
  PROJECT/ma_a/dossier/papers/src2604/anc/{Pqq3NSp.m,Pqq3NSm.m,Pqq3NSp_Fit.m,Pqq3NSm_Fit.m,Pqq3NSpXto0.m,Pqq3NSmXto0.m} \
  PROJECT/ma_a/xk_study/{x01_coeffs.txt,x04_relation.out} \
  PROJECT/ma_a/paper/numbers/numbers.tex \
  t30_*.py t30_*.gp t30_*.wl run_all.sh gp_in/*.gp out/*
echo "T30 run_all finished $(date '+%F %T')"
} > run_all.log 2>&1


==> anc/numbers/deposit/T30/t30_compare.py <==
#!/usr/bin/env python3
"""T30 comparison.  Reads only outputs: engine A (out/hs_*), engine B (out/gp_*), the project's
expansion (ma_a/xk_study/x01_coeffs.txt, x04_relation.out) and the generated macros of the draft
(ma_a/paper/numbers/numbers.tex).  Does no expansion of its own.  Writes out/compare.out and
out/table_T30.md.  A mutation run at the end perturbs one coefficient and one macro and checks that
the comparison reports both."""
import re, sys, os
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = "PROJECT/ma_a"
ca, cf, nf, dFA, dFF, dAA, dabc = sp.symbols("ca cf nf dFA dFF dAA dabc")
z = {n: sp.Symbol("z%d" % n) for n in range(2, 8)}
NS = {"ca": ca, "cf": cf, "nf": nf, "dFA": dFA, "dFF": dFF, "dAA": dAA, "dabc": dabc}
NS.update({"z%d" % n: z[n] for n in z})
out_lines = []


def say(*a):
    s = " ".join(str(x) for x in a)
    out_lines.append(s)
    print(s)


def P(s):
    return sp.sympify(s.replace("^", "**"), locals=NS)


def zred(e):
    """zeta_4 = 2/5 zeta_2^2, zeta_6 = 8/35 zeta_2^3 (the project's basis uses powers of zeta_2)."""
    return sp.expand(sp.sympify(e).subs({z[4]: sp.Rational(2, 5) * z[2] ** 2, z[6]: sp.Rational(8, 35) * z[2] ** 3}))


def read_coeffs(fn):
    d = {}
    for line in open(fn):
        if line.startswith("#") or not line.strip():
            continue
        name, k, j, c = line.rstrip("\n").split("|", 3)
        d[(name, int(k), int(j))] = zred(P(c))
    return d


def vec(s):
    s = s.strip()
    if s[:1] in "[{(" and s[-1:] in "]})":
        s = s[1:-1]
    return [sp.Rational(sp.sympify(t)) for t in s.split(",")] if s else []


def read_V(fn):
    d = {}
    for line in open(fn):
        if line.startswith("#"):
            continue
        f = line.rstrip("\n").split("|")
        sg, k = f[0], int(f[1])
        if "engine A" in open(fn).readline():
            f = f[:4] + f[5:]          # engine A has an extra column (N-space residue of P0)
        d[(sg, k)] = dict(lam=int(f[2]), zl=vec(f[4]), V3=vec(f[5]), V3r=P(f[6]), V4=vec(f[7]), V4r=P(f[8]),
                          ln2=vec(f[9]), ln2r=P(f[10]), ln4=vec(f[11]), ln4r=P(f[12]), q=sp.Rational(sp.sympify(f[13])))
    return d


def read_five(fn):
    d = {}
    for line in open(fn):
        if line.startswith("#"):
            continue
        f = line.rstrip("\n").split("|")
        d[(f[0], int(f[1]))] = (sp.expand(P(f[2])), sp.Rational(sp.sympify(f[3])), P(f[4]))
    return d


def macros(fn):
    m = {}
    for line in open(fn):
        mm = re.match(r"\\newcommand\{\\(nm\w+)\}\{(.*)\}%(.*)$", line.rstrip("\n"))
        if mm:
            m[mm.group(1)] = (mm.group(2), mm.group(3).strip())
    return m


def macro_vec(body):
    b = re.sub(r"\\nmfrac\{(-?\d+)\}\{(\d+)\}", r"(\1/\2)", body).replace("\\,", "")
    b = b.replace("-(", "-1*(")
    return vec(b)


def macro_scalar(body):
    b = re.sub(r"\\nmfrac\{(-?\d+)\}\{(\d+)\}", r"(\1/\2)", body)
    return sp.Rational(sp.sympify(b))


def comment_poly(c):
    """parse a comment such as 'z2(182656/3*CF CA^4 - ... + 10240*CF dAA)' or '-16 CF (CA - 2*CF) (7*CA - 8*CF)'."""
    c = c.split("=")[0].strip()
    c = c.replace("CF", "cf").replace("CA", "ca")
    c = re.sub(r"^z2\(", "(", c)
    c = re.sub(r"(\w|\))\s+(?=[A-Za-z(])", r"\1*", c)
    c = re.sub(r"(\d)(?=[a-z(])", r"\1*", c)
    return sp.expand(P(c))


def main(mutate=False):
    global out_lines
    A = read_coeffs(os.path.join(HERE, "out/hs_coeffs.txt"))
    B = read_coeffs(os.path.join(HERE, "out/gp_coeffs.txt"))
    X = read_coeffs(ROOT + "/xk_study/x01_coeffs.txt")
    M = macros(ROOT + "/paper/numbers/numbers.tex")
    if mutate:
        key = ("P3m", 3, 4)
        X[key] = X[key] + z[2] * dFA            # perturb one project coefficient
        body, com = M["nmXkDataVfourMinusXtwo"]
        M["nmXkDataVfourMinusXtwo"] = (body.replace("9088", "9089"), com)
    nfail = 0

    # 1. engine A against engine B, every coefficient
    keys = sorted(set(A) | set(B))
    bad = [k for k in keys if sp.expand(A.get(k, 0) - B.get(k, 0)) != 0]
    say("1. engine A vs engine B: %d coefficients (7 functions, k = 0..5, j = 0..7), %d differ" % (len(keys), len(bad)))
    for k in bad[:10]:
        say("   DIFF", k, A.get(k), B.get(k))
    nfail += len(bad)

    # 2. against the project's expansion (xk_study/x01_coeffs.txt), k <= 5
    xk = [k for k in X if k[1] <= 5]
    bad = [k for k in xk if sp.expand(X[k] - B.get(k, 0)) != 0]
    beyond = [k for k in B if k[1] <= 5 and k not in X and B[k] != 0]
    say("2. project x01_coeffs.txt vs this work: %d project coefficients with k <= 5 compared, %d differ; "
        "%d nonzero coefficients of this work absent from the project file" % (len(xk), len(bad), len(beyond)))
    for k in bad[:10]:
        say("   DIFF", k, "project:", X[k], " here:", B.get(k))
    for k in beyond[:10]:
        say("   ABSENT", k, B[k])
    nfail += len(bad) + len(beyond)

    # 3. V_3, V_4 and NNLL coefficients, engine A against engine B
    VA = read_V(os.path.join(HERE, "out/hs_V.txt"))
    VB = read_V(os.path.join(HERE, "out/gp_V.txt"))
    badv = [k for k in VB if VA[k] != VB[k]]
    say("3. V_3, V_4, NNLL zeta_2 coefficients: engine A vs engine B, %d (signature, k) cases, %d differ" % (len(VB), len(badv)))
    nfail += len(badv)
    zeros = all(all(t == 0 for t in VB[k]["zl"]) for k in VB)
    rests = all(VB[k][r] == 0 for k in VB for r in ("V3r", "V4r", "ln2r", "ln4r"))
    say("   zeta_2 in the LL and NLL poles of P^(1), P^(2), P^(3) at every k: %s;  n_f or other colour parts of the zeta_2 terms: %s"
        % ("none" if zeros else "PRESENT", "none" if rests else "PRESENT"))
    nfail += (not zeros) + (not rests)

    # 4. the draft's macros (Table 1 of App. G, Sect. 8)
    def chk(name, got, label):
        nonlocal nfail
        want = macro_vec(M[name][0]) if not isinstance(got, sp.Basic) else macro_scalar(M[name][0])
        ok = (list(want) == list(got)) if isinstance(want, list) else (want == got)
        say("   %-28s %-44s macro %-40s here %-40s %s" % (name, label, str(want), str(got), "agree" if ok else "DISAGREE"))
        nfail += (not ok)

    say("4. macros of numbers.tex used in Sect. 8 and Table 1 (data side), against this work (engine B; engine A identical by item 3)")
    V = VB
    chk("nmSthreeVec", V[("+", 0)]["V3"], "V3 data, P+ x^0 (covered, lam=1)")
    chk("nmSfourVec", V[("+", 0)]["V4"], "V4 data, P+ x^0 (covered, lam=1)")
    chk("nmSthreeVec", V[("-", 1)]["V3"], "V3 data, P- x^1 (covered, lam=1)")
    chk("nmSfourVec", V[("-", 1)]["V4"], "V4 data, P- x^1 (covered, lam=1)")
    for sg, k in [("+", 2), ("-", 3), ("+", 4)]:
        chk("nmXkDataVthreePlusXtwo", V[(sg, k)]["V3"], "V3 data, P%s x^%d (covered, lam=2)" % (sg, k))
        chk("nmXkDataVfourPlusXtwo", V[(sg, k)]["V4"], "V4 data, P%s x^%d (covered, lam=2)" % (sg, k))
    for sg, k in [("-", 0), ("+", 1)]:
        chk("nmXkDataVthreeMinusXzero", V[(sg, k)]["V3"], "V3 data, P%s x^%d (uncovered, lam=1)" % (sg, k))
        chk("nmXkDataVfourMinusXzero", V[(sg, k)]["V4"], "V4 data, P%s x^%d (uncovered, lam=1)" % (sg, k))
    for sg, k in [("-", 2), ("+", 3), ("-", 4)]:
        chk("nmXkDataVthreeMinusXtwo", V[(sg, k)]["V3"], "V3 data, P%s x^%d (uncovered, lam=2)" % (sg, k))
        chk("nmXkDataVfourMinusXtwo", V[(sg, k)]["V4"], "V4 data, P%s x^%d (uncovered, lam=2)" % (sg, k))
    chk("nmPthreePlusLnFour", V[("+", 0)]["ln4"], "z2 x^0 ln^4 x of P3+")
    chk("nmXkLnFourPlusXtwo", V[("+", 2)]["ln4"], "z2 x^2 ln^4 x of P3+")
    chk("nmXkLnFourMinusXzero", V[("-", 0)]["ln4"], "z2 x^0 ln^4 x of P3-")
    chk("nmPthreeMinusLnFour", V[("-", 0)]["ln4"], "z2 x^0 ln^4 x of P3-")
    chk("nmXkLnFourMinusXtwo", V[("-", 2)]["ln4"], "z2 x^2 ln^4 x of P3-")
    chk("nmPthreeMinusLnFourQuartic", V[("-", 0)]["q"], "dFA z2 x^0 ln^4 x of P3-")
    chk("nmPminusQuartic", V[("-", 0)]["q"], "dFA z2 x^0 ln^4 x of P3-")
    chk("nmLambdaVec", [V[("+", k)]["lam"] for k in range(5)], "Born weights lam_k from P0 residues")
    for sg, k in [("-", 0), ("+", 1)]:
        chk("nmXkUncovQuarticLow", V[(sg, k)]["q"], "dFA z2 x^%d ln^4 x, P%s (uncovered)" % (k, sg))
    for sg, k in [("-", 2), ("+", 3), ("-", 4)]:
        chk("nmXkUncovQuarticHigh", V[(sg, k)]["q"], "dFA z2 x^%d ln^4 x, P%s (uncovered)" % (k, sg))
    lam = sp.Symbol("lam")
    for sg, k in [(s, kk) for kk in range(5) for s in "+-"]:
        cov = (sg == "+") == (k % 2 == 0)
        l = V[(sg, k)]["lam"]
        f = -16 * l * (l + 2) if cov else -16 * l * (l - 2)
        ok = f == V[(sg, k)]["q"]
        nfail += (not ok)
        say("   quartic formula %s at k=%d, P%s: %d from %s, data %s %s" % ("-16 lam(lam+2)" if cov else "-16 lam(lam-2)", k, sg, f,
            "nmXkCovQuarticFormula" if cov else "nmXkUncovQuarticFormula", V[(sg, k)]["q"], "agree" if ok else "DISAGREE"))
    # 384 lam(lam +- 2) is -24 times the x-space quartic
    for sg, k in V:
        ok = V[(sg, k)]["V4"][4] == -24 * V[(sg, k)]["q"]
        nfail += (not ok)
    say("   last component of V4 = -24 x (dFA coefficient of z2 x^k ln^4 x of P3) in all 10 cases (caption of Table 1): checked")

    # 5. mismatch macros: data (verified here) minus equations (accepted from numbers.tex)
    say("5. data (this work) minus equations (macros, accepted) against the mismatch macros")
    b3 = [cf * ca ** 2, cf ** 2 * ca, cf ** 3]
    b4 = [cf * ca ** 3, cf ** 2 * ca ** 2, cf ** 3 * ca, cf ** 4, dFA]
    for lamv, dat, eq3, eq4, m3, m4 in [(1, ("-", 0), "nmXkVthreeUncLamOne", "nmXkVfourUncLamOne", "nmXkMismatchVthreeLamOne", "nmXkMismatchVfourLamOne"),
                                         (2, ("-", 2), "nmXkVthreeUncLamTwo", "nmXkVfourUncLamTwo", "nmXkMismatchVthreeLamTwo", "nmXkMismatchVfourLamTwo")]:
        d3 = sp.expand(sum((a - b) * m for a, b, m in zip(V[dat]["V3"], macro_vec(M[eq3][0]), b3)))
        d4 = sp.expand(sum((a - b) * m for a, b, m in zip(V[dat]["V4"], macro_vec(M[eq4][0]), b4)))
        w3, w4 = comment_poly(M[m3][1]), comment_poly(M[m4][1])
        ok3, ok4 = sp.expand(d3 - w3) == 0, sp.expand(d4 - w4) == 0
        nfail += (not ok3) + (not ok4)
        say("   lam=%d V3: %s = %s  %s" % (lamv, sp.factor(d3), M[m3][1], "agree" if ok3 else "DISAGREE"))
        say("   lam=%d V4: %s = %s  %s" % (lamv, sp.factor(d4), M[m4][1], "agree" if ok4 else "DISAGREE"))
    for eqc, eq3, eq4 in [("covered lam=2", "nmXkVthreeCovLamTwo", "nmXkVfourCovLamTwo")]:
        ok = macro_vec(M[eq3][0]) == V[("+", 2)]["V3"] and macro_vec(M[eq4][0]) == V[("+", 2)]["V4"]
        nfail += (not ok)
        say("   %s: equations (macros) equal data (this work) in all 8 components: %s" % (eqc, "yes" if ok else "NO"))

    # 6. the project's own relation output, all ten cases
    rel = open(ROOT + "/xk_study/x04_relation.out").read()
    blocks = re.split(r"=== ", rel)[1:]
    nb = 0
    # coverage (audit of 19 Oct 2026, ART-1626-001): the ten cases P+- at x^k, k = 0..4, each exactly once
    keys = [(m_.group(1), int(m_.group(2))) for m_ in (re.match(r"P([+-]) at x\^(\d)", b_) for b_ in blocks) if m_]
    want = sorted((s_, k_) for s_ in "+-" for k_ in range(5))
    if len(keys) != len(blocks) or sorted(keys) != want:
        nb += 1
        say("   COVERAGE FAILURE xk_study/x04_relation.out: cases %s, expected %s once each" % (sorted(keys), want))
    for bl in blocks:
        h = re.match(r"P([+-]) at x\^(\d)", bl)
        sg, k = h.group(1), int(h.group(2))
        v3 = vec(re.search(r"V3\^data/z2 \([^)]*\) = (\[[^\]]*\])", bl).group(1))
        v4 = vec(re.search(r"V4\^data/z2 \([^)]*\) = (\[[^\]]*\])", bl).group(1))
        l4 = vec(re.search(r"zeta2 x\^\d ln\^4 x of P\^\(3\): data (\[[^\]]*\])", bl).group(1))
        l2 = vec(re.search(r"zeta2 x\^\d ln\^2 x of P\^\(2\): data (\[[^\]]*\])", bl).group(1))
        ok = (v3 == V[(sg, k)]["V3"] and v4 == V[(sg, k)]["V4"] and l4 == V[(sg, k)]["ln4"] and l2 == V[(sg, k)]["ln2"])
        nb += (not ok)
        if not ok:
            say("   DIFF x04_relation.out", sg, k)
    say("6. xk_study/x04_relation.out (V3, V4 data, z2 ln^4 of P3, z2 ln^2 of P2): %d cases, %d differ" % (len(blocks), nb))
    nfail += nb

    # 7. five loops: relation part (this work, both engines) and the total with S_5 from the macros (accepted)
    FA = read_five(os.path.join(HERE, "out/hs_five.txt"))
    FB = read_five(os.path.join(HERE, "out/gp_five.txt"))
    okAB = all(sp.expand(FA[k][0] - FB[k][0]) == 0 and FA[k][1] == FB[k][1] for k in FB)
    say("7. five-loop relation part [Q5]_z2/720: engine A vs engine B, %d cases: %s" % (len(FB), "agree" if okAB else "DIFFER"))
    nfail += (not okAB)
    chk("nmFiveLoopXzeroRelPart", FB[("+", 0)][1], "relation part, z2 x^0 ln^6 x of P4+ (SU(3))")
    chk("nmFiveLoopXtwoRelPart", FB[("+", 2)][1], "relation part, z2 x^2 ln^6 x of P4+ (SU(3))")
    S5 = comment_poly(M["nmSfiveGen"][1].split("basis")[0])
    S5l2 = comment_poly(M["nmSfiveLamTwoGen"][1])
    for k, S, gen, su3 in [(0, S5, "nmFiveLoopXzeroGen", "nmFiveLoopXzeroSUthree"), (2, S5l2, "nmFiveLoopXtwoGen", "nmFiveLoopXtwoSUthree")]:
        tot = sp.expand(FB[("+", k)][0] - S / 720)
        want = comment_poly(M[gen][1])
        ok = sp.expand(tot - want) == 0
        s3 = tot.subs({ca: 3, cf: sp.Rational(4, 3), dFA: sp.Rational(5, 2), dAA: sp.Rational(135, 8)})
        ok3 = s3 == sp.Rational(sp.sympify(M[su3][1].split("=")[0]))
        nfail += (not ok) + (not ok3)
        say("   k=%d: relation part (here) - S5/720 (macro, accepted) = %s  %s; SU(3) %s  %s" % (k, tot, "agrees with " + gen if ok else "DISAGREES with " + gen, s3, "agrees" if ok3 else "DISAGREES"))
    for sg, k in [("-", 3), ("+", 4)]:
        ok = sp.expand(FB[(sg, k)][0] - FB[("+", 2)][0]) == 0
        nfail += (not ok)          # audit of 19 Oct 2026, ART-1626-001: a failed cross-k identity is a disagreement
        say("   relation part for P%s at x^%d equals that for P+ at x^2: %s" % (sg, k, "yes" if ok else "no"))
    say("TOTAL disagreements: %d" % nfail)
    return nfail, V


if __name__ == "__main__":
    n, V = main()
    txt = "\n".join(out_lines)
    out_lines = []
    say("\n=== mutation run: one project coefficient (P3m, k=3, j=4) shifted by z2*dFA and macro nmXkDataVfourMinusXtwo 9088 -> 9089 ===")
    nm, _ = main(mutate=True)
    txt += "\n" + "\n".join(out_lines)
    open(os.path.join(HERE, "out/compare.out"), "w").write(txt + "\n")
    # table for the report
    rows = ["| signature, k | lam | pairing | z2 x^k ln^2 x of P^(2) | z2 x^k ln^4 x of P^(3) | dFA coef. | V_3 / z2 | V_4 / z2 |", "|---|---|---|---|---|---|---|---|"]
    for k in range(6):
        for sg in "+-":
            v = V[(sg, k)]
            cov = (sg == "+") == (k % 2 == 0)
            f = lambda L: "(" + ", ".join(str(t) for t in L) + ")"
            rows.append("| P%s, x^%d | %d | %s | %s | %s | %s | %s | %s |" % (sg, k, v["lam"], "covered" if cov else "uncovered", f(v["ln2"]), f(v["ln4"]), v["q"], f(v["V3"]), f(v["V4"])))
    open(os.path.join(HERE, "out/table_T30.md"), "w").write("\n".join(rows) + "\n")
    print("clean run disagreements:", n, " mutation run disagreements:", nm)
    sys.exit(0 if (n == 0 and nm >= 2) else 1)


==> anc/numbers/deposit/T30/t30_direct.py <==
#!/usr/bin/env python3
"""T30, route C (SymPy, no HPL expansion at all).  In the regular part of P^(3) the harmonic
polylogarithms that multiply zeta_2 have weight <= 4, and in P^(2) weight <= 2 (checked below).  A word
of weight w that is not all zeros has at most w - 1 trailing zeros, so it produces at most ln^(w-1) x.
Hence zeta_2 ln^4 x in P^(3) comes only from zeta_2 H_{0,0,0,0} = zeta_2 ln^4 x / 24, and zeta_2 ln^2 x
in P^(2) only from zeta_2 H_{0,0} = zeta_2 ln^2 x / 2, each times a rational function of x.  The NNLL
zeta_2 coefficients at x^k are then the Taylor coefficients of those rational functions.  This route
parses the published files itself and uses neither engine A nor engine B code."""
import re, os
import sympy as sp

ROOT = "PROJECT/ma_a"
HERE = os.path.dirname(os.path.abspath(__file__))
x, Lg = sp.symbols("x Lg")
ca, cf, nf, dFA, dFF = sp.symbols("ca cf nf dFA dFF")
zs = {n: sp.Symbol("z%d" % n) for n in range(2, 8)}
NS = {"x": x, "Lg": Lg, "ca": ca, "cf": cf, "nf": nf, "dFA": dFA, "dFF": dFF}
NS.update({"z%d" % n: zs[n] for n in zs})
words = {}


def word_sym(idx):
    """HPL word in m notation -> symbol; all-zero words -> ln^w x / w!; also records the weight."""
    m = [int(t) for t in idx.replace(" ", "").split(",")]
    w = sum(abs(t) if t != 0 else 1 for t in m)
    if all(t == 0 for t in m):
        return "(Lg**%d/%d)" % (len(m), sp.factorial(len(m)))
    name = "h_" + "_".join(("m%d" % -t) if t < 0 else str(t) for t in m)
    NS[name] = sp.Symbol(name)
    words[name] = w
    return name


def gv(fn):
    s = open(fn).read().replace("\n", " ")
    s = re.sub(r"HPL\[\{([-0-9, ]+)\},\s*x\]", lambda mm: word_sym(mm.group(1)), s)
    s = re.sub(r"zeta\[(\d+)\]", r"z\1", s)
    s = s.replace("color[d4FA/nc]", "dFA").replace("color[(d4FF*nf)/nc]", "(dFF*nf)")
    s = re.sub(r"color\[([^\]]*)\]", r"(\1)", s)
    s = s.replace("delta[1 - x]", "0")
    s = re.sub(r"plusDis\[0,\s*1 - x\]", "(1/(1-x))", s)
    assert "[" not in s, set(re.findall(r"\w+\[", s))
    return sp.sympify(s.replace("^", "**"), locals=NS)


def mvv(name):
    t = open(ROOT + "/derive_iree/papers/src0403192/hepres.h").read()
    s = re.search(r"^L\s+" + name + r"\s*=(.*?);\s*$", t, re.S | re.M).group(1).replace("\n", " ")
    s = re.sub(r"H\(R\(([-0-9, ]+)\),x\)", lambda mm: word_sym(mm.group(1)), s)
    s = s.replace("[1-x]^-1", "(1/(1-x))").replace("[1+x]^-1", "(1/(1+x))").replace("delta_(1 - x)", "0")
    s = s.replace("[dabc^2/n]", "0")            # valence term n_f d^abc d_abc/n_c (P^s) dropped
    assert "[" not in s
    return sp.sympify(s.replace("^", "**"), locals=NS)


def nnll_z2(e, p):
    """coefficient of z2 * Lg^p after z4 = 2/5 z2^2, z6 = 8/35 z2^3; also the largest HPL weight met with z2."""
    e = e.subs({zs[4]: sp.Rational(2, 5) * zs[2] ** 2, zs[6]: sp.Rational(8, 35) * zs[2] ** 3})
    d = sp.diff(e, zs[2]).subs(zs[2], 0)                       # linear zeta_2 part
    hs = [s for s in d.free_symbols if s.name.startswith("h_")]
    wmax = max([words[s.name] for s in hs] or [0])
    c = sp.diff(d, Lg, p).subs(Lg, 0) / sp.factorial(p)
    free = all(not s.name.startswith("h_") for s in c.free_symbols)
    return c, wmax, free


out = []
res = {}
for name, e, p in [("P2p", mvv("Pqq2p"), 2), ("P2m", mvv("Pqq2m"), 2),
                   ("P3p", gv(ROOT + "/dossier/papers/src2604/anc/Pqq3NSp.m"), 4),
                   ("P3m", gv(ROOT + "/dossier/papers/src2604/anc/Pqq3NSm.m"), 4)]:
    c, wmax, free = nnll_z2(e, p)
    ser = sp.series(sp.together(c), x, 0, 5).removeO()
    out.append("%s: largest HPL weight multiplying zeta_2 = %d; zeta_2 ln^%d x coefficient free of other HPLs: %s" % (name, wmax, p, free))
    for k in range(5):
        ck = sp.expand(ser.coeff(x, k))
        if p == 2:
            v = [ck.coeff(cf, 1).coeff(ca, 2), ck.coeff(cf, 2).coeff(ca, 1), ck.coeff(cf, 3).coeff(ca, 0)]
            rest = sp.expand(ck - v[0] * cf * ca ** 2 - v[1] * cf ** 2 * ca - v[2] * cf ** 3)
        else:
            v = [ck.coeff(cf, 1).coeff(ca, 3), ck.coeff(cf, 2).coeff(ca, 2), ck.coeff(cf, 3).coeff(ca, 1), ck.coeff(cf, 4).coeff(ca, 0), ck.coeff(dFA, 1)]
            rest = sp.expand(ck - v[0] * cf * ca ** 3 - v[1] * cf ** 2 * ca ** 2 - v[2] * cf ** 3 * ca - v[3] * cf ** 4 - v[4] * dFA)
        res[(name, k)] = v
        out.append("  x^%d: %s   other colour parts: %s" % (k, v, rest))
# comparison with engine B
cmp_bad = 0
gp = {}
for line in open(os.path.join(HERE, "out/gp_V.txt")):
    if line.startswith("#"):
        continue
    f = line.split("|")
    sg, k = f[0], int(f[1])
    gp[("P2p" if sg == "+" else "P2m", k)] = [sp.Rational(t) for t in f[9].strip("[]").split(",")]
    gp[("P3p" if sg == "+" else "P3m", k)] = [sp.Rational(t) for t in f[11].strip("[]").split(",")]
for key in res:
    if [sp.Rational(t) for t in res[key]] != gp[key]:
        cmp_bad += 1
        out.append("DIFF %s route C %s engine B %s" % (key, res[key], gp[key]))
out.append("route C vs engine B: %d (function, k) cases, %d differ" % (len(res), cmp_bad))
open(os.path.join(HERE, "out/direct.out"), "w").write("\n".join(out) + "\n")
print("\n".join(out))


==> anc/numbers/deposit/T30/t30_direct_closed.py <==
#!/usr/bin/env python3
"""Route C, closed forms: the rational functions of x multiplying zeta_2 ln^2 x in P^(2)+- and zeta_2 ln^4 x
in P^(3)+-, per colour structure (from the zeta_2 H_{0,0} and zeta_2 H_{0,0,0,0} terms of the published files),
decomposed as A + B x + C/(1 - x^2) + D x/(1 - x^2).  Then the x^k coefficient is A + C (k = 0), B + D (k = 1),
C for every even k >= 2 and D for every odd k >= 3."""
import sympy as sp, sys, os
HERE = os.path.dirname(os.path.abspath(__file__))
__file__ = os.path.join(HERE, "t30_direct.py")
exec(open(__file__).read().split("out = []")[0])
A_, B_, C_, D_ = sp.symbols("A B C D")
lines = []
for name, e, p, basis in [("P2p", mvv("Pqq2p"), 2, [cf*ca**2, cf**2*ca, cf**3]), ("P2m", mvv("Pqq2m"), 2, [cf*ca**2, cf**2*ca, cf**3]),
                          ("P3p", gv(ROOT + "/dossier/papers/src2604/anc/Pqq3NSp.m"), 4, [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4, dFA]),
                          ("P3m", gv(ROOT + "/dossier/papers/src2604/anc/Pqq3NSm.m"), 4, [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4, dFA])]:
    c, wmax, free = nnll_z2(e, p)
    c = sp.expand(sp.together(c) * (1 - x**2))           # numerator over 1 - x^2
    num = sp.expand(sp.cancel(sp.together(c)))
    row = []
    for b in basis:
        cb = sp.Poly(sp.expand(num).as_poly(ca, cf, dFA).coeff_monomial(b), x)
        # cb(x) = (A + B x)(1 - x^2) + C + D x  -> solve
        sol = sp.solve(sp.Poly(sp.expand((A_ + B_*x)*(1 - x**2) + C_ + D_*x) - cb.as_expr(), x).all_coeffs(), [A_, B_, C_, D_], dict=True)
        row.append(sol[0] if sol else "not of this form: %s" % cb.as_expr())
    lines.append("%s zeta_2 ln^%d x: " % (name, p) + "; ".join("%s: A=%s B=%s C=%s D=%s" % (b, s[A_], s[B_], s[C_], s[D_]) if isinstance(s, dict) else "%s: %s" % (b, s) for b, s in zip(basis, row)))
open(os.path.join(HERE, "out/direct_closed.out"), "w").write("\n".join(lines) + "\n")
print("\n".join(lines))


==> anc/numbers/deposit/T30/t30_direct_quartic.py <==
#!/usr/bin/env python3
"""Route C, closed form: the rational function of x that multiplies d_F^abcd d_A^abcd/N_R zeta_2 ln^4 x
in P^(3)+ and P^(3)- (from the zeta_2 H_{0,0,0,0} terms of the published files), and its Taylor series."""
import sympy as sp, importlib.util, sys, os
HERE = os.path.dirname(os.path.abspath(__file__))
sys.argv = ["x"]
src = open(os.path.join(HERE, "t30_direct.py")).read().split("out = []")[0]
exec(src)
for name, fn in [("P3p", "Pqq3NSp.m"), ("P3m", "Pqq3NSm.m")]:
    e = gv(ROOT + "/dossier/papers/src2604/anc/" + fn)
    c, wmax, free = nnll_z2(e, 4)
    q = sp.factor(sp.together(sp.expand(c).coeff(dFA, 1)))
    print(name, ": dFA zeta_2 ln^4 x coefficient =", q, "=", sp.apart(q, x), "; series:", sp.series(q, x, 0, 9))


==> anc/numbers/deposit/T30/t30_gp_expand.gp <==
\\ T30, engine B (PARI/GP): expansion of P^(0..3) about x = 0 to x^5, all powers of ln x,
\\ the Laurent coefficients at N = -k, the zeta_2 parts V_3, V_4 of S = P(P - w) + 2 a lam_k C_F,
\\ and the NNLL zeta_2 coefficients.  Run: gp -q t30_gp_expand.gp > out/gp_expand.out
default(parisizemax, 4*10^9);
L; ca; cf; nf; dFA; dFF; dabc; z2; z3; z4; z5; z6; z7;
w = varhigher("w");
LOGX = L;
K = 5;
read("t30_hpl.gp");

\\ ---------------- self-tests of the HPL expansion ----------------
Hs(m) = my(v = Hvec(mtoa(m))); sum(j = 0, K, v[j + 1] * x^j) + O(x^(K + 1));
LI(n, y) = sum(j = 1, K, y^j / j^n) + O(x^(K + 1));      \\ Li_n(y) for y = +-x
{
  my(t, bad = 0, lg1 = log(1 - x + O(x^(K + 1))), lgp = log(1 + x + O(x^(K + 1))));
  t = [ [Hs([1]), -lg1], [Hs([-1]), lgp], [Hs([2]), LI(2, x)], [Hs([3]), LI(3, x)], [Hs([-2]), -LI(2, -x)],
        [Hs([1, 0]), -L * lg1 - LI(2, x)], [Hs([-1, 0]), L * lgp + LI(2, -x)], [Hs([1, 1]), lg1^2 / 2],
        [Hs([0, 0, 0]), L^3 / 6], [Hs([2, 0]), L * LI(2, x) - 2 * LI(3, x)] ];
  for (i = 1, #t, if (t[i][1] - t[i][2] != 0, bad++; print("closed-form test ", i, " FAILED: ", t[i][1] - t[i][2])));
  print("HPL closed-form tests: ", #t, " run, ", bad, " failed");
}
\\ shuffle identities H_u H_v = sum over shuffles, on random words of total weight <= 6
shuf(u, v) =
{
  if (#u == 0, return([v]));
  if (#v == 0, return([u]));
  my(r = List(), s);
  s = shuf(u[2..#u], v); for (i = 1, #s, listput(r, concat([u[1]], s[i])));
  s = shuf(u, v[2..#v]); for (i = 1, #s, listput(r, concat([v[1]], s[i])));
  Vec(r);
}
Ha(a) = my(v = Hvec(a)); sum(j = 0, K, v[j + 1] * x^j) + O(x^(K + 1));
{
  my(bad = 0, nt = 300, u, v, s, lhs, rhs);
  setrand(20260929);
  for (t = 1, nt,
    u = vector(1 + random(3), i, random(3) - 1);
    v = vector(1 + random(6 - #u), i, random(3) - 1);
    s = shuf(u, v);
    lhs = Ha(u) * Ha(v);
    rhs = sum(i = 1, #s, Ha(s[i]));
    if (lhs - rhs != 0, bad++; print("shuffle FAILED ", u, " ", v)));
  print("shuffle identities: ", nt, " random pairs, ", bad, " failed");
}

\\ ---------------- the splitting functions ----------------
HPL(m) = my(v = Hvec(mtoa(m))); sum(j = 0, K, v[j + 1] * x^j) + O(x^(K + 1));
PD(n) = if (n == 0, 1 / (1 - x) + O(x^(K + 1)), log(1 - x + O(x^(K + 2)))^n / (1 - x));
DELTA = 0;
read("gp_in/P0.gp"); read("gp_in/P1p.gp"); read("gp_in/P1m.gp"); read("gp_in/P2p.gp"); read("gp_in/P2m.gp");
read("gp_in/P2m_with_dabc.gp");
read("gp_in/P3p.gp"); read("gp_in/P3m.gp");
read("gp_in/X03p.gp"); read("gp_in/X03m.gp");
print("distinct a-notation words expanded (with prefixes): ", #HM);

NAMES = ["P0", "P1p", "P1m", "P2p", "P2m", "P3p", "P3m"];
FUN = [F_P0, F_P1p, F_P1m, F_P2p, F_P2m, F_P3p, F_P3m] + vector(7, i, O(x^(K + 1)));
coef(i, k, j) = polcoef(polcoef(FUN[i], k, x), j, L);
{
  my(f = "out/gp_coeffs.txt");
  write(f, "# name|k|j|coefficient of x^k ln^j x; engine B (PARI/GP, own HPL integration); dFA = d_F^abcd d_A^abcd/N_R, dFF = d_F^abcd d_F^abcd/N_R, zn = zeta_n (not reduced)");
  for (i = 1, #NAMES, for (k = 0, K, for (j = 0, 7,
    write(f, NAMES[i], "|", k, "|", j, "|", coef(i, k, j)))));
}
\\ control: x^0 against the authors' own x -> 0 files (all powers of ln x)
{
  my(d);
  d = (polcoef(F_P3p + O(x^(K + 1)), 0, x) - F_X03p);
  print("x^0 of P3p minus Pqq3NSpXto0.m: ", simplify(d));
  d = (polcoef(F_P3m + O(x^(K + 1)), 0, x) - F_X03m);
  print("x^0 of P3m minus Pqq3NSmXto0.m: ", simplify(d));
}
\\ the valence term n_f d^abc d_abc/n_c that was removed from P^(2)-: its NNLL zeta_2 content
{
  my(dd = F_P2m_with_dabc - F_P2m + O(x^(K + 1)));
  for (k = 0, 4, print("dabc part of P2m, x^", k, ": ", vector(5, j, polcoef(polcoef(dd, k, x), j - 1, L))));
}

\\ ---------------- Laurent coefficients at N = -k ----------------
Z(e) = subst(subst(e, z4, 2 / 5 * z2^2), z6, 8 / 35 * z2^3);     \\ zeta_4, zeta_6 in terms of zeta_2
\\ P^(0)(N) = C_F (3 - 4 S_1(N) + 2/(N(N+1)))  [MVV3.tex eq. (3.4) / hepres.h gqq0 with the sign of P = -gamma]
\\ S_1(-k+w) = (psi(1+w) + gamma_E) - sum_{i=0}^{k-1} 1/(w - i),  psi(1+w) + gamma_E = z2 w - z3 w^2 + z4 w^3 - ...
P0N(k) = cf * (3 - 4 * ((z2 * w - z3 * w^2 + z4 * w^3 + O(w^4)) - sum(i = 0, k - 1, 1 / (w - i))) + 2 / ((w - k) * (w - k + 1)));
\\ p(m, sgn, k, i) = coefficient of w^(-i) of P^(m) at N = -k + w (poles from x space; regular part of P^(0) from P0N)
pole(m, s, k, i) =
{
  my(idx = if (m == 0, 1, if (m == 1, if (s > 0, 2, 3), if (m == 2, if (s > 0, 4, 5), if (s > 0, 6, 7)))));
  (-1)^(i - 1) * (i - 1)! * coef(idx, k, i - 1);
}
p(m, s, k, i) = if (i >= 1, pole(m, s, k, i), if (m == 0, polcoef(P0N(k), -i, w), error("regular part needed only for P0")));
comps3(v) = [polcoef(polcoef(v, 1, cf), 2, ca), polcoef(polcoef(v, 2, cf), 1, ca), polcoef(polcoef(v, 3, cf), 0, ca)];
rest3(v) = v - (comps3(v)[1] * cf * ca^2 + comps3(v)[2] * cf^2 * ca + comps3(v)[3] * cf^3);
comps4(v) = [polcoef(polcoef(v, 1, cf), 3, ca), polcoef(polcoef(v, 2, cf), 2, ca), polcoef(polcoef(v, 3, cf), 1, ca), polcoef(polcoef(v, 4, cf), 0, ca), polcoef(v, 1, dFA)];
rest4(v) = my(c = comps4(v)); v - (c[1] * cf * ca^3 + c[2] * cf^2 * ca^2 + c[3] * cf^3 * ca + c[4] * cf^4 + c[5] * dFA);
{
  my(f = "out/gp_V.txt");
  write(f, "# engine B (PARI/GP). sgn|k|lam|res P0|z2 in LL,NLL poles of P1,P2,P3|V3/z2 (CF CA^2,CF^2 CA,CF^3)|rest|V4/z2 (CF CA^3,CF^2 CA^2,CF^3 CA,CF^4,dFA)|rest|z2 x^k ln^2 x of P2|rest|z2 x^k ln^4 x of P3|rest|dFA coefficient of z2 x^k ln^4 x of P3");
  for (k = 0, 5, forstep (s = 1, -1, -2,
    my(p01, p00, p0m1, V3, V4, V3z, V4z, lam, zl, c2, c3);
    p01 = p(0, s, k, 1); p00 = p(0, s, k, 0); p0m1 = p(0, s, k, -1);
    if (p01 != polcoef(P0N(k), -1, w), error("P0 residue mismatch at k = ", k));
    lam = p01 / (2 * cf);
    V3 = 2 * (p01 * p(1, s, k, 1) + p00 * p(1, s, k, 2) + p0m1 * p(1, s, k, 3)) - p(2, s, k, 3);
    V4 = 2 * (p01 * p(2, s, k, 3) + p00 * p(2, s, k, 4) + p0m1 * p(2, s, k, 5)) + 2 * p(1, s, k, 1) * p(1, s, k, 3) + p(1, s, k, 2)^2 - p(3, s, k, 5);
    V3z = polcoef(Z(V3), 1, z2); V4z = polcoef(Z(V4), 1, z2);
    zl = [polcoef(Z(p(1, s, k, 3)), 1, z2), polcoef(Z(p(1, s, k, 2)), 1, z2), polcoef(Z(p(2, s, k, 5)), 1, z2), polcoef(Z(p(2, s, k, 4)), 1, z2), polcoef(Z(p(3, s, k, 7)), 1, z2), polcoef(Z(p(3, s, k, 6)), 1, z2)];
    c2 = polcoef(Z(coef(if (s > 0, 4, 5), k, 2)), 1, z2);
    c3 = polcoef(Z(coef(if (s > 0, 6, 7), k, 4)), 1, z2);
    write(f, if (s > 0, "+", "-"), "|", k, "|", lam, "|", p01, "|", zl, "|", comps3(V3z), "|", rest3(V3z), "|", comps4(V4z), "|", rest4(V4z), "|", comps3(c2), "|", rest3(c2), "|", comps4(c3), "|", rest4(c3), "|", polcoef(c3, 1, dFA))));
}
\\ five loops: zeta_2 part of Q_5 = sum_{m1+m2=3} sum_{i+j=6} p_{m1,i} p_{m2,j} (the (kappa_1 - beta_0) p_{3,6} term has no zeta_2),
\\ divided by 720 = the relation part of the zeta_2 x^k ln^6 x coefficient of P^(4)
{
  my(f = "out/gp_five.txt");
  write(f, "# engine B. sgn|k|[Q5]_z2/720 in general colour|in SU(3) (ca = 3, cf = 4/3, dFA = 5/2)|z2 in p(3,k,6)");
  for (k = 0, 5, forstep (s = 1, -1, -2,
    my(Q5, q);
    Q5 = 2 * (p(0, s, k, 1) * p(3, s, k, 5) + p(0, s, k, 0) * p(3, s, k, 6) + p(0, s, k, -1) * p(3, s, k, 7)) + 2 * (p(1, s, k, 1) * p(2, s, k, 5) + p(1, s, k, 2) * p(2, s, k, 4) + p(1, s, k, 3) * p(2, s, k, 3));
    q = polcoef(Z(Q5), 1, z2) / 720;
    write(f, if (s > 0, "+", "-"), "|", k, "|", q, "|", substvec(q, [ca, cf, dFA], [3, 4/3, 5/2]), "|", polcoef(Z(p(3, s, k, 6)), 1, z2))));
}
print("engine B done");
quit;


==> anc/numbers/deposit/T30/t30_gp_mutation.gp <==
\\ T30 mutations of the exact expansion.  M1: +1 <-> -1 exchanged in the m -> a map.  M2: m = +-(n+1)
\\ read as +-1 followed by n zeros (zeros on the wrong side).  Printed: the zeta_2 NNLL
\\ coefficients, to be compared with the published-convention values of out/gp_V.txt.
default(parisizemax, 4*10^9);
L; ca; cf; nf; dFA; dFF; dabc; z2; z3; z4; z5; z6; z7;
K = 5;
read("t30_hpl.gp");
mtoa0 = mtoa;
mtoaM2(m) = my(a = List()); for (i = 1, #m, my(v = m[i]); if (v == 0, listput(a, 0), listput(a, sign(v)); for (j = 1, abs(v) - 1, listput(a, 0)))); Vec(a);
MUT = [(m) -> -mtoa0(m), mtoaM2];
MUTNAME = ["M1 (+1 <-> -1)", "M2 (zeros after the +-1)"];
HPL(m) = my(v = Hvec(MUT[GIM](m))); sum(j = 0, K, v[j + 1] * x^j) + O(x^(K + 1));
PD(n) = if (n == 0, 1 / (1 - x) + O(x^(K + 1)), log(1 - x + O(x^(K + 2)))^n / (1 - x));
DELTA = 0; LOGX = L;
Z(e) = subst(subst(e, z4, 2 / 5 * z2^2), z6, 8 / 35 * z2^3);
c3(v) = [polcoef(polcoef(v, 1, cf), 2, ca), polcoef(polcoef(v, 2, cf), 1, ca), polcoef(polcoef(v, 3, cf), 0, ca)];
c4(v) = [polcoef(polcoef(v, 1, cf), 3, ca), polcoef(polcoef(v, 2, cf), 2, ca), polcoef(polcoef(v, 3, cf), 1, ca), polcoef(polcoef(v, 4, cf), 0, ca), polcoef(v, 1, dFA)];
{
  for (IM = 1, 2,
    GIM = IM; HM = Map();
    read("gp_in/P2p.gp"); read("gp_in/P2m.gp"); read("gp_in/P3p.gp"); read("gp_in/P3m.gp");
    for (k = 0, 4,
      print(MUTNAME[IM], " k = ", k,
        "  P2+ z2 ln^2: ", c3(polcoef(Z(polcoef(polcoef(F_P2p + O(x^6), k, x), 2, L)), 1, z2)),
        "  P2- z2 ln^2: ", c3(polcoef(Z(polcoef(polcoef(F_P2m + O(x^6), k, x), 2, L)), 1, z2)),
        "  P3+ z2 ln^4: ", c4(polcoef(Z(polcoef(polcoef(F_P3p + O(x^6), k, x), 4, L)), 1, z2)),
        "  P3- z2 ln^4: ", c4(polcoef(Z(polcoef(polcoef(F_P3m + O(x^6), k, x), 4, L)), 1, z2)))));
}
quit;


==> anc/numbers/deposit/T30/t30_gp_numcheck.gp <==
\\ T30, engine B numerics: the HPL convention (index +-1, m-notation) tested against the authors'
\\ numerical parametrizations.  The series of every HPL is summed to x^K (K = 90) at x0 = 0.1, 0.25
\\ and the full x-space expressions are evaluated colour structure by colour structure.
\\   GvMSY: Pqq3NSp.m, Pqq3NSm.m against Pqq3NSp_Fit.m, Pqq3NSm_Fit.m (12 colour structures each)
\\   MVV:   hepres.h P^(2)+- against xpns2p.f (P2NSPA + P2NSB, P2NSMA + P2NSB), SU(3), nf = 0, 3, 5
\\ A mutation run with +1 <-> -1 swapped in the m -> a map must fail.
\\ Run: gp -q t30_gp_numcheck.gp > out/gp_numcheck.out
default(parisizemax, 4*10^9);
default(realprecision, 60);
L; ca; cf; nf; dFA; dFF; dabc; z2; z3; z4; z5; z6; z7;
K = 90;
read("t30_hpl.gp");
Z = [z2, z3, z4, z5, z6, z7];
ZV = vector(6, i, zeta(i + 1));
\\ the MVV parametrizations of hep-ph/0403192, file xpns2p.f (regular piece A plus the 1/(1-x) piece B), transcribed
P2NSPA(y, n) = my(dl = log(y), dl1 = log(1 - y), d81 = 1/81.); \
  1641.1 - 3135.*y + 243.6*y^2 - 522.1*y^3 + 128.*d81*dl^4 + 2400.*d81*dl^3 + 294.9*dl^2 + 1258.*dl \
  + 714.1*dl1 + dl*dl1*(563.9 + 256.8*dl) \
  + n*(-197.0 + 381.1*y + 72.94*y^2 + 44.79*y^3 - 192.*d81*dl^3 - 2608.*d81*dl^2 - 152.6*dl - 5120.*d81*dl1 - 56.66*dl*dl1 - 1.497*y*dl^3) \
  + n^2*(32.*y*dl/(1 - y)*(3.*dl + 10.) + 64. + (48.*dl^2 + 352.*dl + 384.)*(1 - y))*d81;
P2NSMA(y, n) = my(dl = log(y), dl1 = log(1 - y), d81 = 1/81.); \
  1860.2 - 3505.*y + 297.0*y^2 - 433.2*y^3 + 116.*d81*dl^4 + 2880.*d81*dl^3 + 399.2*dl^2 + 1465.2*dl \
  + 714.1*dl1 + dl*dl1*(684.0 + 251.2*dl) \
  + n*(-216.62 + 406.5*y + 77.89*y^2 + 34.76*y^3 - 256.*d81*dl^3 - 3216.*d81*dl^2 - 172.69*dl - 5120.*d81*dl1 - 65.43*dl*dl1 - 1.136*y*dl^3) \
  + n^2*(32.*y*dl/(1 - y)*(3.*dl + 10.) + 64. + (48.*dl^2 + 352.*dl + 384.)*(1 - y))*d81;
P2NSB(y, n) = (1174.898 - n*183.187 - n^2*64/81.)/(1 - y);

HPL(m) = my(v = Hvec(mtoa(m))); sum(j = 0, K, subst(v[j + 1], L, LX0) * X0^j);
PD(n) = log(1 - X0)^n / (1 - X0);

runcheck(tag) =
{
  my(worst3 = 0., worst2 = 0.);
  foreach ([0.1, 0.25], x0,
    X0 = x0; LX0 = log(x0);
    DELTA = 0; LOGX = log(x0); LOG1MX = log(1 - x0);
    x = x0;
    read("gp_in/P3p.gp"); read("gp_in/P3m.gp"); read("gp_in/Fit3p.gp"); read("gp_in/Fit3m.gp");
    read("gp_in/P2p.gp"); read("gp_in/P2m.gp");
    x = 'x;
    my(ev = e -> substvec(e, Z, ZV));
    my(A = [ev(F_P3p), ev(F_P3m)], B = [ev(F_Fit3p), ev(F_Fit3m)], mons, d, r);
    mons = [cf*ca^3, cf^2*ca^2, cf^3*ca, cf^4, dFA, cf*ca^2*nf, cf^2*ca*nf, cf^3*nf, dFF*nf, cf*ca*nf^2, cf^2*nf^2, cf*nf^3];
    for (s = 1, 2,
      my(line = Str(tag, " x0 = ", x0, if (s == 1, " P3+", " P3-"), " rel. diff. per colour:"), resid);
      resid = A[s] - B[s];
      for (i = 1, #mons,
        my(ca_ = polcoef(polcoef(polcoef(polcoef(polcoef(A[s], poldegree(mons[i], cf), cf), poldegree(mons[i], ca), ca), poldegree(mons[i], nf), nf), poldegree(mons[i], dFA), dFA), poldegree(mons[i], dFF), dFF),
           cb_ = polcoef(polcoef(polcoef(polcoef(polcoef(B[s], poldegree(mons[i], cf), cf), poldegree(mons[i], ca), ca), poldegree(mons[i], nf), nf), poldegree(mons[i], dFA), dFA), poldegree(mons[i], dFF), dFF));
        r = abs(ca_ - cb_) / abs(cb_);
        worst3 = max(worst3, r);
        line = Str(line, " ", Strprintf("%.1e", r)));
      print(line));
    \\ MVV in SU(3)
    foreach ([0, 3, 5], n,
      my(su3 = e -> substvec(ev(e), [ca, cf, nf], [3, 4/3, n]), a, b, rp, rm);
      a = su3(F_P2p); b = P2NSPA(x0, n) + P2NSB(x0, n); rp = abs(a - b) / abs(b);
      a = su3(F_P2m); b = P2NSMA(x0, n) + P2NSB(x0, n); rm = abs(a - b) / abs(b);
      worst2 = max(worst2, max(rp, rm));
      print(tag, " x0 = ", x0, " nf = ", n, "  P2+ exact ", Strprintf("%.6f", su3(F_P2p)), " param ", Strprintf("%.6f", P2NSPA(x0, n) + P2NSB(x0, n)), " rel ", Strprintf("%.1e", rp),
            "   P2- exact ", Strprintf("%.6f", su3(F_P2m)), " param ", Strprintf("%.6f", P2NSMA(x0, n) + P2NSB(x0, n)), " rel ", Strprintf("%.1e", rm))));
  print(tag, ": worst relative difference, four loops vs GvMSY fits ", Strprintf("%.2e", worst3), ", three loops vs MVV parametrizations ", Strprintf("%.2e", worst2));
}
runcheck("[published convention]");
\\ mutation: +1 <-> -1 exchanged in the m -> a map (memo cleared)
mtoa0 = mtoa;
mtoa(m) = -mtoa0(m);
HM = Map();
runcheck("[MUTATION +1<->-1]");
quit;


==> anc/numbers/deposit/T30/t30_hpl.gp <==
\\ T30, engine B (PARI/GP): harmonic polylogarithms about x = 0 from their defining integrals.
\\ Written for T30 on 29 Sep 2026; imports nothing from ma_a/xk_study.
\\
\\ Definitions (Remiddi-Vermaseren, as in eqs. (4.1)-(4.3) of hep-ph/0403192, i.e. MVV3.tex l. 1493-1515):
\\   H_{0,...,0}(x) = ln^w x / w!,   H_{a,w'}(x) = int_0^x dt f_a(t) H_{w'}(t),
\\   f_0 = 1/t, f_1 = 1/(1-t), f_{-1} = 1/(1+t).
\\ Compressed (m) notation: m = +-(n+1) stands for n zeros followed by +-1.
\\ Representation: a vector v of K+1 polynomials in L = ln x, v[j+1] = coefficient of x^j.
\\ Key step: int_0^x t^(s-1) P(ln t) dt = x^s * sum_r (-1)^r P^(r)(L) / s^(r+1)   (s >= 1).
\\ The global K must be set before any call; the memo HM is keyed by the a-notation word.

mtoa(m) =
{
  my(a = List());
  for (i = 1, #m,
    my(v = m[i]);
    if (v == 0, listput(a, 0),
      for (j = 1, abs(v) - 1, listput(a, 0));
      listput(a, sign(v))));
  Vec(a);
}

integ(P, s) =
{
  my(r = 0, D = P, sg = 1, d);
  if (P == 0, return(0));
  d = poldegree(P, L);
  for (rr = 0, d, r += sg * D / s^(rr + 1); D = deriv(D, L); sg = -sg);
  r;
}

HM = Map();

Hvec(a) =
{
  my(r, n = #a, g, h, allz = 1, t);
  if (n == 0, return(vector(K + 1, j, j == 1)));
  if (mapisdefined(HM, a, &r), return(r));
  for (i = 1, n, if (a[i] != 0, allz = 0; break));
  if (allz,
    r = vector(K + 1, j, if (j == 1, L^n / n!, 0)),
    t = if (n == 1, [], a[2..n]);
    g = Hvec(t);
    h = vector(K);                                  \\ h[i+1] = coefficient of t^i in f_a(t) g(t), i = 0..K-1
    if (a[1] == 0,
      if (g[1] != 0, error("H_{0,w} with H_w(0) != 0: ", a));
      for (i = 0, K - 1, h[i + 1] = g[i + 2]),
      if (a[1] == 1,
        for (i = 0, K - 1, h[i + 1] = sum(j = 0, i, g[j + 1])),
        if (a[1] == -1,
          for (i = 0, K - 1, h[i + 1] = sum(j = 0, i, (-1)^(i - j) * g[j + 1])),
          error("bad index ", a))));
    r = vector(K + 1);
    for (i = 0, K - 1, r[i + 2] = integ(h[i + 1], i + 1)));
  mapput(HM, a, r);
  r;
}


==> anc/numbers/deposit/T30/t30_hs_expand.wl <==
(* T30, engine A (Wolfram Engine 15 + HarmonicSums 1.0).
   Reads the published x-space splitting functions itself (no shared converter with engine B),
   maps the authors' compressed m-notation to HarmonicSums a-notation, expands every harmonic
   polylogarithm about x = 0 with HarmonicSums`HarmonicSumsSeries, and the rational prefactors
   with the kernel's own Series.  Outputs out/hs_coeffs.txt, out/hs_V.txt.
   Run: wolfram -script t30_hs_expand.wl > out/hs_expand.out *)
$AllowInternet = False;
SetDirectory[FileNameJoin[{$UserBaseDirectory, "Applications", "HarmonicSums"}]];
Needs["HarmonicSums`"];
ResetDirectory[];
$MessagePrePrint = (Short[InputForm[#], 2] &);
here = "PROJECT/ma_a/paper/step8/d15/T30_xk/";
mvvFile = "PROJECT/ma_a/derive_iree/papers/src0403192/hepres.h";
gvDir = "PROJECT/ma_a/dossier/papers/src2604/anc/";
kmax = 5;

(* m-notation -> a-notation: +-(n+1) -> n zeros followed by +-1 *)
mToA[l_List] := Flatten[If[# == 0, {0}, Append[ConstantArray[0, Abs[#] - 1], Sign[#]]] & /@ l];

(* ---------- MVV three-loop x-space results from hepres.h (FORM syntax) ---------- *)
mvvText = Import[mvvFile, "Text"];
formBlock[name_String] := Module[{c},
  c = StringCases[mvvText, RegularExpression["(?ms)^L\\s+" <> name <> "\\s*=(.*?);\\s*$"] -> "$1"];
  If[Length[c] != 1, Print["block not found ", name]; Exit[1]];
  First[c]];
mvvExpr[name_String] := Module[{s = formBlock[name]},
  s = StringReplace[s, "\n" -> " "];
  s = StringReplace[s, RegularExpression["H\\(R\\(([-0-9, ]+)\\),x\\)"] -> "HPLm[{$1}]"];
  s = StringReplace[s, {"[1-x]^-1" -> "(1/(1-x))", "[1+x]^-1" -> "(1/(1+x))",
       "delta_(1 - x)" -> "deltaMVV", "[dabc^2/n]" -> "dabcMVV"}];
  s = StringReplace[s, RegularExpression["\\bz(\\d)\\b"] -> "zeta[$1]"];
  If[StringContainsQ[StringReplace[s, {"HPLm[{" -> "", "zeta[" -> ""}], "["],
    Print["unconverted bracket in ", name]; Exit[1]];
  ToExpression[s] /. HPLm[l_List] :> (H @@ Append[mToA[l], x])];

(* ---------- GvMSY four-loop x-space files (Mathematica syntax) ---------- *)
gvExpr[file_String] := Module[{e},
  e = Get[gvDir <> file];
  e /. HPL[l_List, x] :> (H @@ Append[mToA[l], x])];

raw = <|
  "P0" -> mvvExpr["Pqq0"], "P1p" -> mvvExpr["Pqq1p"], "P1m" -> mvvExpr["Pqq1m"],
  "P2p" -> mvvExpr["Pqq2p"], "P2m" -> mvvExpr["Pqq2m"],
  "P3p" -> gvExpr["Pqq3NSp.m"], "P3m" -> gvExpr["Pqq3NSm.m"]|>;
Print["parsed; heads left: ", Union[Cases[Values[raw], h_[___] /; !MemberQ[{Plus, Times, Power, H, zeta, color, delta, plusDis, Rational}, h] :> h, Infinity]]];

(* the valence term n_f d^abc d_abc/n_c belongs to P^s and is dropped from P^(2)- *)
fix[e_] := e /. {deltaMVV -> 0, dabcMVV -> 0, delta[1 - x] -> 0,
    plusDis[n_, 1 - x] :> Log[1 - x]^n/(1 - x),
    color[c_] :> (c /. {d4FA -> dFA nc, d4FF -> dFF nc})};
funs = fix /@ raw;
Print["colour symbols: ", Union[Cases[Values[funs], s_Symbol /; Context[s] === "Global`", Infinity]]];

(* ---------- HPL series by HarmonicSums ---------- *)
hs = Union[Cases[Values[funs], _H, Infinity]];
Print["distinct HPLs (a-notation): ", Length[hs], ", max weight ", Max[Length /@ hs] - 1];
t0 = AbsoluteTime[];
hser = Association[# -> (Normal[HarmonicSumsSeries[#, x, 0, kmax]] /. H[0, x] -> Lg) & /@ hs];
Print["HarmonicSumsSeries done in ", Round[AbsoluteTime[] - t0], " s"];
bad = Select[Keys[hser], !PolynomialQ[hser[#], {x, Lg}] || Exponent[hser[#], x] > kmax &];
Print["non-polynomial or over-long series: ", bad];
(* self-test against closed forms, with the kernel's own Series of Log and PolyLog *)
cf0[e_] := Normal[Series[e, {x, 0, kmax}, Assumptions -> 0 < x < 1]] /. Log[x] -> Lg;
tests = {
  {H[1, x], -Log[1 - x]}, {H[-1, x], Log[1 + x]}, {H[0, 1, x], PolyLog[2, x]},
  {H[0, 0, -1, x], -PolyLog[3, -x]}, {H[1, 0, x], -Log[x] Log[1 - x] - PolyLog[2, x]},
  {H[-1, 0, x], Log[x] Log[1 + x] + PolyLog[2, -x]}, {H[0, 1, 0, x], Log[x] PolyLog[2, x] - 2 PolyLog[3, x]},
  {H[1, 1, x], Log[1 - x]^2/2}, {H[0, 0, 0, 1, x], PolyLog[4, x]}};
tres = (Expand[(Normal[HarmonicSumsSeries[#[[1]], x, 0, kmax]] /. H[0, x] -> Lg) - cf0[#[[2]]]] === 0) & /@ tests;
Print["closed-form tests of HarmonicSumsSeries: ", Count[tres, True], " of ", Length[tres], " pass"];

(* ---------- full functions ---------- *)
expandFun[e_] := Module[{f = e /. hser, terms},
  terms = If[Head[f] === Plus, List @@ f, {f}];
  Expand[Total[Normal[Series[#, {x, 0, kmax}]] & /@ terms]] /. Log[x] -> Lg];
t0 = AbsoluteTime[];
ser = expandFun /@ funs;
Print["series of the full functions done in ", Round[AbsoluteTime[] - t0], " s"];
co[name_, k_, j_] := Coefficient[Coefficient[ser[name], x, k] /. x -> 0, Lg, j] /. Lg -> 0;
Print["check: residual x or Lg dependence: ",
  Union[Flatten[Table[FreeQ[co[n, k, j], x | Lg | Log], {n, Keys[ser]}, {k, 0, kmax}, {j, 0, 7}]]]];

(* output in the same symbol set as engine B *)
outForm[e_] := ToString[InputForm[Expand[e /. zeta[n_] :> ToExpression["z" <> ToString[n]]]]];
str = OpenWrite[here <> "out/hs_coeffs.txt"];
WriteString[str, "# name|k|j|coefficient of x^k ln^j x; engine A (Wolfram + HarmonicSums); zn = zeta_n (not reduced)\n"];
Do[WriteString[str, n, "|", k, "|", j, "|", outForm[co[n, k, j]], "\n"], {n, Keys[ser]}, {k, 0, kmax}, {j, 0, 7}];
Close[str];

(* control: x^0 against the authors' own x -> 0 files *)
x0p = Get[gvDir <> "Pqq3NSpXto0.m"] /. {color[c_] :> (c /. {d4FA -> dFA nc, d4FF -> dFF nc}), Log[x] -> Lg};
x0m = Get[gvDir <> "Pqq3NSmXto0.m"] /. {color[c_] :> (c /. {d4FA -> dFA nc, d4FF -> dFF nc}), Log[x] -> Lg};
Print["x^0 of P3p minus Pqq3NSpXto0.m: ", Expand[(Coefficient[ser["P3p"], x, 0] /. x -> 0) - x0p]];
Print["x^0 of P3m minus Pqq3NSmXto0.m: ", Expand[(Coefficient[ser["P3m"], x, 0] /. x -> 0) - x0m]];

(* ---------- Laurent coefficients at N = -k and the zeta_2 parts of S ---------- *)
(* P^(0)(N) = C_F (3 - 4 S_1(N) + 2/(N(N+1))), S_1(N) = PolyGamma[0, N+1] + EulerGamma; regular part from the kernel's Series *)
p0N[k_] := Series[cf (3 - 4 (PolyGamma[0, nn + 1] + EulerGamma) + 2/(nn (nn + 1))) /. nn -> -k + w, {w, 0, 2}];
zred[e_] := Expand[e /. {Zeta[n_] :> zeta[n], Pi^n_?EvenQ :> (6 zeta[2])^(n/2)} /. {zeta[4] -> 2/5 zeta[2]^2, zeta[6] -> 8/35 zeta[2]^3}];
fname[m_, s_] := Which[m == 0, "P0", m == 1, If[s > 0, "P1p", "P1m"], m == 2, If[s > 0, "P2p", "P2m"], True, If[s > 0, "P3p", "P3m"]];
pc[m_, s_, k_, i_] := If[i >= 1, (-1)^(i - 1) (i - 1)! co[fname[m, s], k, i - 1],
   If[m == 0, zred[SeriesCoefficient[p0N[k], -i]], Abort[]]];
z2c[e_] := Coefficient[zred[e], zeta[2], 1];
c3[v_] := {Coefficient[v, cf ca^2], Coefficient[v, cf^2 ca], Coefficient[v, cf^3]};
c4[v_] := {Coefficient[v, cf ca^3], Coefficient[v, cf^2 ca^2], Coefficient[v, cf^3 ca], Coefficient[v, cf^4], Coefficient[v, dFA]};
r3[v_] := Expand[v - c3[v] . {cf ca^2, cf^2 ca, cf^3}];
r4[v_] := Expand[v - c4[v] . {cf ca^3, cf^2 ca^2, cf^3 ca, cf^4, dFA}];
str = OpenWrite[here <> "out/hs_V.txt"];
WriteString[str, "# engine A (Wolfram + HarmonicSums). sgn|k|lam|res P0 (x space)|res P0 (N space)|z2 in LL,NLL poles of P1,P2,P3|V3/z2|rest|V4/z2|rest|z2 x^k ln^2 x of P2|rest|z2 x^k ln^4 x of P3|rest|dFA coefficient\n"];
Do[
  Module[{p01, p00, p0m1, V3, V4, zl, cc2, cc3, lam},
    p01 = pc[0, s, k, 1]; p00 = pc[0, s, k, 0]; p0m1 = pc[0, s, k, -1];
    lam = p01/(2 cf);
    V3 = 2 (p01 pc[1, s, k, 1] + p00 pc[1, s, k, 2] + p0m1 pc[1, s, k, 3]) - pc[2, s, k, 3];
    V4 = 2 (p01 pc[2, s, k, 3] + p00 pc[2, s, k, 4] + p0m1 pc[2, s, k, 5]) + 2 pc[1, s, k, 1] pc[1, s, k, 3] + pc[1, s, k, 2]^2 - pc[3, s, k, 5];
    zl = z2c /@ {pc[1, s, k, 3], pc[1, s, k, 2], pc[2, s, k, 5], pc[2, s, k, 4], pc[3, s, k, 7], pc[3, s, k, 6]};
    cc2 = z2c[co[fname[2, s], k, 2]]; cc3 = z2c[co[fname[3, s], k, 4]];
    WriteString[str, If[s > 0, "+", "-"], "|", k, "|", lam, "|", InputForm[p01], "|", InputForm[zred[SeriesCoefficient[p0N[k], -1]]], "|",
      InputForm[zl], "|", InputForm[c3[z2c[V3]]], "|", InputForm[r3[z2c[V3]]], "|", InputForm[c4[z2c[V4]]], "|", InputForm[r4[z2c[V4]]], "|",
      InputForm[c3[cc2]], "|", InputForm[r3[cc2]], "|", InputForm[c4[cc3]], "|", InputForm[r4[cc3]], "|", InputForm[Coefficient[cc3, dFA]], "\n"]],
  {k, 0, 5}, {s, {1, -1}}];
Close[str];
Print["P0 regular parts at N = -k (w^0, w^1): ", Table[{k, zred[SeriesCoefficient[p0N[k], 0]], zred[SeriesCoefficient[p0N[k], 1]]}, {k, 0, 4}]];
(* five loops: zeta_2 part of Q_5 / 720, the relation part of zeta_2 x^k ln^6 x of P^(4) *)
str = OpenWrite[here <> "out/hs_five.txt"];
WriteString[str, "# engine A. sgn|k|[Q5]_z2/720 in general colour|in SU(3) (ca = 3, cf = 4/3, dFA = 5/2)|z2 in p(3,k,6)\n"];
Do[Module[{Q5, q},
    Q5 = 2 (pc[0, s, k, 1] pc[3, s, k, 5] + pc[0, s, k, 0] pc[3, s, k, 6] + pc[0, s, k, -1] pc[3, s, k, 7]) + 2 (pc[1, s, k, 1] pc[2, s, k, 5] + pc[1, s, k, 2] pc[2, s, k, 4] + pc[1, s, k, 3] pc[2, s, k, 3]);
    q = Expand[z2c[Q5]/720];
    WriteString[str, If[s > 0, "+", "-"], "|", k, "|", InputForm[q], "|", InputForm[q /. {ca -> 3, cf -> 4/3, dFA -> 5/2}], "|", InputForm[z2c[pc[3, s, k, 6]]], "\n"]],
  {k, 0, 5}, {s, {1, -1}}];
Close[str];
Print["MaxMemoryUsed (MB): ", Round[MaxMemoryUsed[]/10^6]];
Print["engine A done"];


==> anc/numbers/deposit/T30/t30_to_gp.py <==
#!/usr/bin/env python3
"""T30, engine B input: pure syntax conversion of the published x-space splitting functions
into PARI/GP expressions.  No mathematics is done here: HPL index lists are kept in the
authors' compressed (m) notation and converted to a-notation inside the GP program, so the
Wolfram engine (t30_hs_expand.wl), which parses the same sources itself, shares no code with
this path.

Inputs (read only):
  MVV  hep-ph/0403192 ancillary hepres.h : Pqq0, Pqq1p, Pqq1m, Pqq2p, Pqq2m (x space)
  GvMSY arXiv:2604.09534 ancillary      : Pqq3NSp.m, Pqq3NSm.m (x space); *_Fit.m (numerics)
Outputs: gp_in/*.gp
"""
import re, os, sys

ROOT = "PROJECT/ma_a"
MVV = ROOT + "/derive_iree/papers/src0403192/hepres.h"
GV = ROOT + "/dossier/papers/src2604/anc/"
OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "gp_in")
os.makedirs(OUT, exist_ok=True)


def form_block(text, name):
    """Return the right-hand side of 'L   name =' ... ';' in a FORM file."""
    m = re.search(r"^L\s+" + re.escape(name) + r"\s*=(.*?);\s*$", text, re.S | re.M)
    if not m:
        sys.exit("block not found: " + name)
    return m.group(1)


def mvv_to_gp(s, drop_dabc):
    s = s.replace("\n", " ")
    # H(R(m1,...,mk),x) -> HPL([m1,...,mk])  (m notation kept)
    s, n = re.subn(r"H\(R\(([-0-9, ]+)\),x\)", lambda m: "HPL([" + m.group(1) + "])", s)
    s = s.replace("[1-x]^-1", "(1/(1-x))").replace("[1+x]^-1", "(1/(1+x))")
    s = s.replace("delta_(1 - x)", "DELTA")
    if drop_dabc:
        # the valence term n_f d^abc d_abc/n_c belongs to P^s and is removed from P^(2)-
        s = s.replace("[dabc^2/n]", "0")
    else:
        s = s.replace("[dabc^2/n]", "dabc")
    left = re.findall(r"[A-Za-z_]+\(|\[|\]", s.replace("HPL([", "").replace("])", ""))
    if left:
        sys.exit("unconverted tokens: %s" % sorted(set(left)))
    return s, n


def gv_to_gp(s):
    s = s.replace("\n", " ")
    s, n = re.subn(r"HPL\[\{([-0-9, ]+)\},\s*x\]", lambda m: "HPL([" + m.group(1) + "])", s)
    s = re.sub(r"zeta\[(\d+)\]", r"z\1", s)

    def col(m):
        c = m.group(1)
        c = c.replace("d4FA/nc", "dFA").replace("(d4FF*nf)/nc", "dFF*nf")
        if "nc" in c or "d33" in c:
            sys.exit("unexpected colour " + c)
        return "(" + c + ")"

    s = re.sub(r"color\[([^\]]*)\]", col, s)
    s = s.replace("delta[1 - x]", "DELTA")
    s = re.sub(r"plusDis\[(\d+),\s*1 - x\]", r"PD(\1)", s)
    s = s.replace("flag[plusDelta]", "1").replace("flag[NLP]", "1")
    s = s.replace("Log[1 - x]", "LOG1MX").replace("Log[x]", "LOGX")
    s = s.replace("*^", "E")
    rest = s.replace("HPL([", "").replace("])", "")
    if "[" in rest or "]" in rest or "{" in rest:
        sys.exit("unconverted heads: %s" % set(re.findall(r"[A-Za-z]*\[", rest)))
    return s, n


def write(name, rhs):
    with open(os.path.join(OUT, name + ".gp"), "w") as f:
        f.write("{\nF_%s = %s;\n}\n" % (name, rhs.strip()))


mvv = open(MVV).read()
report = []
for nm, blk in [("P0", "Pqq0"), ("P1p", "Pqq1p"), ("P1m", "Pqq1m"), ("P2p", "Pqq2p"), ("P2m", "Pqq2m")]:
    rhs, n = mvv_to_gp(form_block(mvv, blk), drop_dabc=True)
    write(nm, rhs)
    report.append("%s <- hepres.h %s: %d HPL calls" % (nm, blk, n))
    if nm == "P2m":
        rhs2, _ = mvv_to_gp(form_block(mvv, blk), drop_dabc=False)
        write("P2m_with_dabc", rhs2)
for nm, fn in [("P3p", "Pqq3NSp.m"), ("P3m", "Pqq3NSm.m")]:
    rhs, n = gv_to_gp(open(GV + fn).read())
    write(nm, rhs)
    report.append("%s <- %s: %d HPL calls" % (nm, fn, n))
for nm, fn in [("Fit3p", "Pqq3NSp_Fit.m"), ("Fit3m", "Pqq3NSm_Fit.m"), ("X03p", "Pqq3NSpXto0.m"), ("X03m", "Pqq3NSmXto0.m")]:
    rhs, n = gv_to_gp(open(GV + fn).read())
    write(nm, rhs)
    report.append("%s <- %s" % (nm, fn))
print("\n".join(report))


==> anc/numbers/deposit/W5/README.txt <==
The programs in W5/ compute the abelian limit and the T_t^2 test of P^-, each with two separately
written programs whose results are then compared. The calculations were made before submission.

Files, with paths relative to this folder

    abelian/A/
        b1_abelian.gp and b1_abelian.out: the one-channel abelian calculation in PARI/GP.
    abelian/B/
        abelian_check.wl and abelian_check_wl.out: the separate Wolfram Engine calculation,
        written without the program in abelian/A/.
    pminus_tt/A/
        tt_solver.py and run_tt.py: the Python calculation of the T_t^2 test and its outputs.
        data_side.py writes data_side.json, which run_tt.py reads, and data_side.out.
    pminus_tt/B/
        ind_solver.gp, forms.gp, baseline.gp, fits.gp and their outputs: the PARI/GP calculation,
        written without the programs in pminus_tt/A/.
    pminus_tt/compare/
        data_own.py, data_own.json and data_own.out; eq_own.py and eq_own.out; linalg_own.py and
        its outputs: the separately computed inputs, equation results and comparisons.
        eq_own.py also writes eq_own.json, which linalg_own.py reads and which is not included.

Run the commands in a copy of numbers/ to preserve the stored outputs checked by make_numbers.py
(listed below). Run each group in the named folder, in the order shown.

    abelian/A/
        gp -q b1_abelian.gp < /dev/null > b1_abelian.out
    abelian/B/
        wolfram -script abelian_check.wl > abelian_check_wl.out
    pminus_tt/A/
        python3 data_side.py
        python3 run_tt.py
    pminus_tt/B/
        gp -q forms.gp > forms.out
        gp -q baseline.gp > baseline.out
        gp -q fits.gp > fits.out
    pminus_tt/compare/
        python3 data_own.py
        python3 eq_own.py
        python3 linalg_own.py

In pminus_tt/A/, data_side.py and run_tt.py each write their .out and .json files beside themselves.
Both programs and pminus_tt/compare/data_own.py name the numbers folder by a PROJECT path; replace it
with the local numbers/ folder in the copy.
Each command in pminus_tt/B/ reads ind_solver.gp. In pminus_tt/compare/, linalg_own.py reads the two
JSON files written by data_own.py and eq_own.py.

Section W5 of make_numbers.py reads five files and checks them against numbers/deposit/MANIFEST.tsv:

    abelian/A/b1_abelian.out
    abelian/B/abelian_check_wl.out
    pminus_tt/B/fits.out
    pminus_tt/A/run_tt.out
    pminus_tt/compare/linalg_own.out

Input paths in run_tt.out, data_side.out and pminus_tt/compare/data_own.out, and run times in run_tt.out,
can change on a rerun.
The first line of b1_abelian.out is a PARI stack-size warning that gp printed to standard error in
the recorded run; it depends on the installation. A rerun need not reproduce these files byte for
byte, so restore the included files before running make_numbers.py if the commands were run in place.


==> anc/numbers/deposit/W5/abelian/A/b1_abelian.gp <==
\\ b1_abelian.gp -- abelian (one neutral channel) form of the proposed equations, PARI/GP, exact rationals.
\\ Own implementation, written separately from a1_general_color.py (other engine, other algorithm):
\\  * one channel, [T] = -2 C_F, Born weight C_F in both signatures, no Sudakov term (C_F = 1 below; the
\\    order-a^n coefficients are multiples of C_F^n);
\\  * DL waves  t = a/omega^2,  F^+ = omega f(t),  F^- = omega g(t):
\\      f = 2t + f^2 ,   g = 2t + g^2 - 8 kappa t f      (omega F^- = 2aC_F + (F^-)^2 + 2a kappa (2/omega)(-2C_F) F^+)
\\    solved order by order, and against the closed forms
\\      f = (1 - sqrt(1-u))/2 ,  g = (1 - sqrt(1 - u + 4 kappa u f))/2 ,  u = 8 C_F t ;
\\  * the positive-signature equation at NNLL, first order in zeta_2 (epsilon = zeta_2 omega^2):
\\      F^+ = omega (f + eps h),  omega F^+ = 2aC_F + (1 + 6 l eps)(F^+)^2 + 4a kappa rho C_F (3 zeta_2 omega) F^-,
\\      P^+ = (1 + 6 c eps) F^+ ,  S = P^+(P^+ - omega) + 2aC_F ,
\\    with c = c_+, l = ell_+, rho the scale of psi^+, solved order by order in t; S_n = zeta_2 [t^n] (S/(zeta_2 omega^4));
\\  * the singularities of the closed form of g and the growth of its coefficients.
default(parisizemax, 2*10^9);
default(realprecision, 60);
t; c; l; r; k;
NN = 60;
print("b1_abelian.gp  PARI/GP ", Strprintf("%s", version()));
nfail = 0;
chk(name, ok) = if(ok, print("  [PASS] ", name), print("  [FAIL] ", name); nfail++);

\\ ---------------------------------------------------------------- 1. order-by-order DL waves
f = vector(NN); f[1] = 2;
for(n = 2, NN, f[n] = sum(i = 1, n-1, f[i]*f[n-i]));
gk(kap) = {my(v = vector(NN)); v[1] = 2; for(n = 2, NN, v[n] = sum(i = 1, n-1, v[i]*v[n-i]) - 8*kap*f[n-1]); v};
gp1 = gk(1); gm1 = gk(-1); gks = gk(k);
print("1. Order-by-order coefficients (units C_F^n), n = 1..12");
print("   f_n (F^+, LL P^+)        : ", vector(12, n, f[n]));
print("   g_n kappa=+1 (F^-)       : ", vector(12, n, gp1[n]));
print("   g_n kappa=-1             : ", vector(12, n, gm1[n]));
print("   g_2, g_3 general kappa   : ", gks[2], " ; ", gks[3]);
chk("f_n = Cat_(n-1) 2^n (LL P^+) for n = 1..60", vector(NN, n, f[n]) == vector(NN, n, binomial(2*n-2, n-1)/n * 2^n));

\\ ---------------------------------------------------------------- 2. closed forms
F = (1 - sqrt(1 - 8*t + O(t^(NN+1))))/2;
Gk = (1 - sqrt(1 - 8*t + 32*k*t*F))/2;
chk("closed form f = (1 - sqrt(1-u))/2 reproduces f_n, n = 1..60", vector(NN, n, polcoef(F, n, t)) == vector(NN, n, f[n]));
{chk("closed form g = (1 - sqrt(1 - u + 4 kappa u f))/2 reproduces g_n for symbolic kappa, n = 1..60",
    vector(NN, n, polcoef(Gk, n, t)) == vector(NN, n, gks[n]));}
G1 = subst(Gk, k, 1);
G1alt = (1 - sqrt(1 + 8*t - 16*t*sqrt(1 - 8*t + O(t^(NN+1)))))/2;
chk("kappa = +1: g = (1 - sqrt(1 + u - 2u sqrt(1-u)))/2 (u = 8C_F t)", G1 == G1alt);

\\ ---------------------------------------------------------------- 3. NNLL positive-signature equation, first order in zeta_2
\\ order-by-order solution of h_n = 2 sum_i f_i h_(n-i) + 6 l [f^2]_n + 12 kappa rho g_(n-1)
NS = 14;
f2 = vector(NS, n, sum(i = 1, n-1, f[i]*f[n-i]));
hk = vector(NS);
for(n = 1, NS, hk[n] = 2*sum(i = 1, n-1, f[i]*hk[n-i]) + 6*l*f2[n] + if(n >= 2, 12*k*r*gks[n-1], 0));
\\ P/omega = (1 + 6 c eps)(f + eps h) ; S/omega^2 = (P/omega)^2 - P/omega + 2t ; take the eps^1 coefficient
fser = sum(n = 1, NS, f[n]*t^n) + O(t^(NS+1));
hser = sum(n = 1, NS, hk[n]*t^n) + O(t^(NS+1));
S0 = fser^2 - fser + 2*t;
S1 = 2*fser*(hser + 6*c*fser) - (hser + 6*c*fser);
chk("eps^0 (LL and NLL) part of S vanishes through t^14", S0 == O(t^(NS+1)));
Sn = vector(NS, n, polcoef(S1, n, t));
print("3. S_n / (zeta_2 C_F^n) with c = c_+, l = ell_+, rho, kappa symbolic:");
for(n = 1, 6, print("   S_", n, " = ", Sn[n]));
form = vector(NS, n, 6*(c - l)*f2[n] - if(n == 1, 12*c, 0) - if(n >= 2, 12*k*r*gks[n-1], 0));
chk("S_n = 6(c_+ - l_+)[f^2]_n - 12 c_+ delta_n1 - 12 kappa rho g_(n-1) for n = 1..14", Sn == form);
{chk("6 [f^2]_n = 6 Cat_(n-1) 2^n for n = 2..14 (the c_+ - l_+ shift)",
    vector(NS-1, n, 6*f2[n+1]) == vector(NS-1, n, 6*binomial(2*n, n)/(n+1)*2^(n+1)));}
Sab = vector(13, n, substvec(Sn[n+1], [c, l, r, k], [0, 0, 1, 1]));
print("   S_(n+1) at c_+ = l_+, rho = kappa = 1, n = 1..13: ", Sab);
chk("S_(n+1) = -12 g_n at c_+ = l_+, rho = kappa = +1, n = 1..13", Sab == vector(13, n, -12*gp1[n]));
chk("S_1 = -12 c_+ zeta_2 C_F (only S_1 depends on c_+ alone)", Sn[1] == -12*c);
print("   S_3, S_4, S_5 with rho, c_+ - l_+ free (kappa = 1): ", substvec(Sn[3], [k], [1]), " ; ", substvec(Sn[4], [k], [1]), " ; ", substvec(Sn[5], [k], [1]));
sol = substvec([Sn[3] - 144, Sn[4] - 960], [k, c], [1, l + c]);
print("   (S_3, S_4) = (144, 960) with x = c_+ - l_+ and rho free: ", sol, " -> solve");
\\ linear system in (x, rho): Sn[3] = 6*(x)*f2[3] - 12 rho g_2 ; Sn[4] similar
M = [6*f2[3], -12*gp1[2]; 6*f2[4], -12*gp1[3]]; rhs = [144; 960];
xs = matsolve(M, rhs);
print("   solution (c_+ - l_+, rho) = ", xs~, " ;  determinant of d(S_3,S_4)/d(c_+ - l_+, rho) = ", matdet(M), " (units zeta_2^2 C_F^7)");
chk("(S_3, S_4) = (144, 960) fix c_+ - l_+ = 0 and rho = 1 uniquely (det != 0)", matdet(M) != 0 && xs == [0; 1]);

\\ ---------------------------------------------------------------- 4. singularities of the closed form (kappa = +1)
print("4. Singularities of g(u) = (1 - sqrt(1 + u - 2u sqrt(1-u)))/2, u = 8 a C_F/omega^2 = omega_0^2/omega^2");
print("   branch point of sqrt(1-u) at u = 1, omega = omega_0 = sqrt(8 a C_F); g(1) = (1 - sqrt 2)/2 = ", (1 - sqrt(2))/2);
\\ zeros of the outer argument: s = sqrt(1-u), 1 + u - 2us = 2s^3 - s^2 - 2s + 2
rts = polroots(2*'s^3 - 's^2 - 2*'s + 2);
{for(i = 1, 3, my(s0 = rts[i], u0 = 1 - rts[i]^2, w0 = 1/sqrt(1 - rts[i]^2));
  print("   root s = ", precision(s0, 12), ";  principal sheet: ", if(real(s0) > 0, "yes", "no"),
        ";  u = ", precision(u0, 12), ", |u| = ", precision(abs(u0), 12),
        ";  omega/omega_0 = +-", precision(w0, 12)));}
pr = [z | z <- rts, real(z) > 0];
uc = 1 - pr[1]^2;
Rgrow = 8/abs(uc);
print("   nearest singularities of g in u: |u| = ", precision(abs(uc), 15), " < 1, arg u = +-", precision(abs(arg(uc)), 15));
print("   expected growth |g_n|^(1/n) -> 8/|u| = ", precision(Rgrow, 15), " (units C_F)");
print("   |g_n|^(1/n) at n = 20, 40, 60: ", precision(abs(gp1[20])^(1/20.), 10), ", ", precision(abs(gp1[40])^(1/40.), 10), ", ", precision(abs(gp1[60])^(1/60.), 10));
\\ the outer argument stays positive on the physical real axis omega > omega_0 (0 < u <= 1)
mn = 10.; for(j = 1, 10000, my(u = j/10000.); mn = min(mn, 1 + u - 2*u*sqrt(1-u)));
print("   min over 0 < u <= 1 of 1 + u - 2u sqrt(1-u): ", precision(mn, 12));
chk("outer argument positive for 0 < u <= 1 (g regular for real omega > omega_0)", mn > 0);
chk("complex singularities lie left of omega_0 (Re omega/omega_0 < 1)", real(1/sqrt(uc)) < 1);
\\ asymptotic form check: g_n ~ Re[A n^(-3/2) (8/u_c)^n] with the pair of conjugate points
print("   sign pattern of g_n, n = 1..36: ", vector(36, n, sign(gp1[n])));

\\ ---------------------------------------------------------------- output for the comparison program
print("OUT g_kappa+1 ", vector(NN, n, gp1[n]));
print("OUT g_kappa-1 ", vector(NN, n, gm1[n]));
print("OUT S_abelian_n+1 ", vector(13, n, Sab[n]));
print("nfail = ", nfail);
quit;


==> anc/numbers/deposit/W5/abelian/A/b1_abelian.out <==
[0;31m  ***   Warning: new maximum stack size = 2000003072 (1907.352 Mbytes).[0m
b1_abelian.gp  PARI/GP [2, 17, 3]
1. Order-by-order coefficients (units C_F^n), n = 1..12
   f_n (F^+, LL P^+)        : [2, 4, 16, 80, 448, 2688, 16896, 109824, 732160, 4978688, 34398208, 240787456]
   g_n kappa=+1 (F^-)       : [2, -12, -80, -304, 64, 10368, 67072, -33536, -4320256, -39364608, -127688704, 986521600]
   g_n kappa=-1             : [2, 20, 112, 976, 9024, 91264, 966144, 10624256, 120079360, 1387141120, 16304447488, 194381029376]
   g_2, g_3 general kappa   : -16*k + 4 ; -96*k + 16
  [PASS] f_n = Cat_(n-1) 2^n (LL P^+) for n = 1..60
  [PASS] closed form f = (1 - sqrt(1-u))/2 reproduces f_n, n = 1..60
  [PASS] closed form g = (1 - sqrt(1 - u + 4 kappa u f))/2 reproduces g_n for symbolic kappa, n = 1..60
  [PASS] kappa = +1: g = (1 - sqrt(1 + u - 2u sqrt(1-u)))/2 (u = 8C_F t)
  [PASS] eps^0 (LL and NLL) part of S vanishes through t^14
3. S_n / (zeta_2 C_F^n) with c = c_+, l = ell_+, rho, kappa symbolic:
   S_1 = -12*c
   S_2 = 24*c + (-24*l - 24*k*r)
   S_3 = 96*c + (-96*l + (192*k^2 - 48*k)*r)
   S_4 = 480*c + (-480*l + (1152*k^2 - 192*k)*r)
   S_5 = 2688*c + (-2688*l + (-3072*k^3 + 7680*k^2 - 960*k)*r)
   S_6 = 16128*c + (-16128*l + (-49152*k^3 + 53760*k^2 - 5376*k)*r)
  [PASS] S_n = 6(c_+ - l_+)[f^2]_n - 12 c_+ delta_n1 - 12 kappa rho g_(n-1) for n = 1..14
  [PASS] 6 [f^2]_n = 6 Cat_(n-1) 2^n for n = 2..14 (the c_+ - l_+ shift)
   S_(n+1) at c_+ = l_+, rho = kappa = 1, n = 1..13: [-24, 144, 960, 3648, -768, -124416, -804864, 402432, 51843072, 472375296, 1532264448, -11838259200, -184750571520]
  [PASS] S_(n+1) = -12 g_n at c_+ = l_+, rho = kappa = +1, n = 1..13
  [PASS] S_1 = -12 c_+ zeta_2 C_F (only S_1 depends on c_+ alone)
   S_3, S_4, S_5 with rho, c_+ - l_+ free (kappa = 1): 96*c + (-96*l + 144*r) ; 480*c + (-480*l + 960*r) ; 2688*c + (-2688*l + 3648*r)
   (S_3, S_4) = (144, 960) with x = c_+ - l_+ and rho free: [96*c + (144*r - 144), 480*c + (960*r - 960)] -> solve
   solution (c_+ - l_+, rho) = Mat([0, 1]) ;  determinant of d(S_3,S_4)/d(c_+ - l_+, rho) = 23040 (units zeta_2^2 C_F^7)
  [PASS] (S_3, S_4) = (144, 960) fix c_+ - l_+ = 0 and rho = 1 uniquely (det != 0)
4. Singularities of g(u) = (1 - sqrt(1 + u - 2u sqrt(1-u)))/2, u = 8 a C_F/omega^2 = omega_0^2/omega^2
   branch point of sqrt(1-u) at u = 1, omega = omega_0 = sqrt(8 a C_F); g(1) = (1 - sqrt 2)/2 = -0.207106781186547524400844362104849039284835937688474036588340
   root s = -1.1421387686534761242 + 0.E-77*I;  principal sheet: no;  u = -0.3044809668612786553 + 0.E-76*I, |u| = 0.3044809668612786553;  omega/omega_0 = +-0.E-76 - 1.8122575802867958340*I
   root s = 0.8210693843267380621 - 0.4487710076523750019*I;  principal sheet: yes;  u = 0.5272404834306393277 + 0.7369442699136507966*I, |u| = 0.9061287901433979170;  omega/omega_0 = +-0.9342736882595714985 - 0.4803421238249533974*I
   root s = 0.8210693843267380621 + 0.4487710076523750019*I;  principal sheet: yes;  u = 0.5272404834306393277 - 0.7369442699136507966*I, |u| = 0.9061287901433979170;  omega/omega_0 = +-0.9342736882595714985 + 0.4803421238249533974*I
   nearest singularities of g in u: |u| = 0.9061287901433979170 < 1, arg u = +-0.9497819688627457507
   expected growth |g_n|^(1/n) -> 8/|u| = 8.828767043958478790 (units C_F)
   |g_n|^(1/n) at n = 20, 40, 60: 6.694144593325635327, 7.482251798765050014, 7.815294648187286428
   min over 0 < u <= 1 of 1 + u - 2u sqrt(1-u): 0.7801450633254346751
  [PASS] outer argument positive for 0 < u <= 1 (g regular for real omega > omega_0)
  [PASS] complex singularities lie left of omega_0 (Re omega/omega_0 < 1)
   sign pattern of g_n, n = 1..36: [1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1]
OUT g_kappa+1 [2, -12, -80, -304, 64, 10368, 67072, -33536, -4320256, -39364608, -127688704, 986521600, 15395880960, 71888863232, -358649954304, -8335187443712, -58191191474176, -29516521537536, 3367808261947392, 32651397751111680, 76691939977592832, -1535508078907097088, -20465129859605069824, -96217663238987317248, 445532624772294246400, 10723223593944407343104, 71446297566732596805632, -64677114701149319987200, -5719911808489668554522624, -52004908849965627372208128, -111125757735011993364987904, 2543532912257080815396061184, 32488571981532469928115830784, 135724683320236882444972720128, -1000063886087850379458836955136, -19687817447991740221976051974144, -123509711551601666287801471074304, 186368402147908396119149881851904, 10662144192131040033333946305478656, 91472968564339944186033214142283776, 131060829999383914063540762953383936, -5352843406545799496171969586036473856, -62804155385694531873566853242384547840, -236151779461289495054287985296468344832, 2210323026967072774000394174174593024000, 39066030905367459269985868416881572970496, 226384263326680016827607765762132112572416, -608335207088141254570810561841788094513152, -22673935600349381003737853195072698344013824, -181752521144945406306776827226937339328593920, -151777236581264458097741162877833649403723776, 11812582454987985749499973309242388944445767680, 128897835316076952860866735244856462238566842368, 416374165505694796319025469872378109851743551488, -5349500808427027770865034947761998835185214291968, -84286860051970771487239625327405350312274724651008, -448737006472516573150098605649793070616217150029824, 1734269272095712819897393325135103592525070092730368, 50523357552269868374848502309429753696795051329323008, 377330032116351699448932753976553591998573391332245504]
OUT g_kappa-1 [2, 20, 112, 976, 9024, 91264, 966144, 10624256, 120079360, 1387141120, 16304447488, 194381029376, 2344837742592, 28567970840576, 351012489265152, 4344502787309568, 54116013224230912, 677870954037641216, 8533513928995504128, 107903906823345799168, 1369869053252727734272, 17453653215847408205824, 223107956182742982459392, 2860489294690866234916864, 36775037642746823448723456, 473977464505849365846294528, 6123073196308012698372669440, 79270814416529221811313836032, 1028305936943534707403772657664, 13364002543460511458190210105344, 173981075798620038243497711501312, 2268663365053597082249062470647808, 29627609198467603132114535859617792, 387473147269993532522377158120701952, 5074211542931739896710739958584836096, 66534075852785119173844138515205455872, 873449354253195747501887864776459026432, 11479455582505234464028543386995277168640, 151031999194557576472149931582613755002880, 1989101347177941778339455652509897239560192, 26221833412142488584847165266115626071490560, 345992717951263399757148738127011710526029824, 4569299746647154155208787325302422173508435968, 60393955786185129674304135486522990580872511488, 798880830246923159551087151041557821552311926784, 10575474818431214826987804395619604217979790688256, 140098266783613997834219496497410332150058033610752, 1857236618428783932633944617331115451121461180235776, 24637164269818322969290893999911237880675208917942272, 327032862461855586584837807098253774118865438964187136, 4343683434296197949468039327422158248890411501223936000, 57727212245054652523873725732612147183332507189671624704, 767624466189342033116956532451433079535247609324697026560, 10213005160684911790168571905917641932859489071264996261888, 135952139225931374026038620730150112027779483754580209041408, 1810664562447205493465472996867455532939185763709862199427072, 24126902832362062861194600210527987903715508828227920956751872, 321639467352338244715784682958622350849141298924353205930295296, 4289772221324486768206825347301395603229058130271202816473169920, 57238676396205180631446052173648210721345937426395846999707484160]
OUT S_abelian_n+1 [-24, 144, 960, 3648, -768, -124416, -804864, 402432, 51843072, 472375296, 1532264448, -11838259200, -184750571520]
nfail = 0


==> anc/numbers/deposit/W5/abelian/B/abelian_check.wl <==
(* abelian_check.wl
   Second, separately written check in the Wolfram Engine (exact arithmetic).
   Sources: main.tex (W4 final) eqs. (10), (12), (13), (14), App. A, App. C eqs. (37), (38), (48),
   (49), (50), App. F; numbers.tex macros.  No deposit program and nothing in
   ma_a/w5_calc/abelian/primary was opened.
   Method (different from the PARI/GP recursion): Picard iteration of the equations themselves,
   F -> RHS(F)/omega, with D[] for the derivative and Series truncation at a^nmax; each sweep fixes
   one more order in a.
   Run:  wolfram -script abelian_check.wl > abelian_check_wl.out 2>&1                           *)

$AllowInternet = False;
nmax = 10;
nfail = 0;
check[name_, x_] := Module[{r = Simplify[Flatten[{x}]]},
   If[AllTrue[r, # === 0 &],
     Print["  OK    ", name],
     nfail++; Print["  FAIL  ", name, "   residual = ", InputForm[Short[r, 3]]]]];

truncA[e_] := Expand[Normal[Series[e, {a, 0, nmax}]]];

(* positive-signature DL wave, channel with Born weight b and Casimir C = 2(CF - b);
   eq. (10) with phi^+ -> 0 and psi^+ -> 0:  w F = 2 a b + 2 a C dF/dw + F^2                  *)
Fpos = 0;
Do[Fpos = truncA[(2 a b + 2 a (2 (CF - b)) D[Fpos, w] + Fpos^2)/w], {nmax}];
check["F^+(b) vanishes at b = 0", Fpos /. b -> 0];
(* adjoint-row feed: sum_R' [T]_{AR'} F_R'^+ = F^+ with b^p replaced by the moment M[p]       *)
feed = Sum[Coefficient[Fpos, b, p] M[p], {p, 1, nmax}];
check["feed has no b left", D[feed, b]];

(* negative-signature adjoint wave, eq. (50):
   w F = 2 a bAm + 2 a CA (dF/dw + F/w) + F^2 + (4 a kap / w) feed                              *)
FAm = 0;
Do[FAm = truncA[(2 a bAm + 2 a CA (D[FAm, w] + FAm/w) + FAm^2 + 4 a kap feed/w)/w], {nmax}];

(* negative-signature singlet wave, eq. (10) at R = 1 (C_1 = 0, psi^- -> 2/w, [T]_{1A} = -2 CF):
   w F = 2 a CF + F^2 + (4 a kap / w) (-2 CF) F_A^+,  F_A^+ = F^+(b -> bA)                      *)
FApos = Fpos /. b -> bA;
F1m = 0;
Do[F1m = truncA[(2 a CF + F1m^2 - 8 a kap CF FApos/w)/w], {nmax}];

dW = Table[Expand[Coefficient[FAm, a, n] w^(2 n - 1)], {n, 1, nmax}];
pW = Table[Expand[Coefficient[F1m, a, n] w^(2 n - 1)], {n, 1, nmax}];
check["d_n free of omega", D[dW, w]];
check["p_n free of omega", D[pW, w]];

gen[x_] := x /. bAm -> bA /. bA -> CF - CA/2;

Print["=== Part 1. Against the printed formulas ==="];
check["eq. (14): d_2", dW[[2]] - (4 bAm^2 + 8 kap M[1])];
check["eq. (14): d_3", dW[[3]] - (4 (bAm - CA) dW[[2]] + 16 kap (3 M[2] - 2 CF M[1]))];
check["eq. (48): d_4", dW[[4]] - (4 (bAm - 2 CA) dW[[3]] + dW[[2]]^2 + 64 kap (12 M[3] - 17 CF M[2] + 6 CF^2 M[1]))];
check["eq. (48): d_5", dW[[5]] - (4 (bAm - 3 CA) dW[[4]] + 2 dW[[2]] dW[[3]] +
     64 kap (297 M[4] - 660 CF M[3] + 488 CF^2 M[2] - 120 CF^3 M[1]))];
check["App. B: LL P^- n = 2", (gen[pW[[2]]] /. kap -> 1) - (8 CF CA - 12 CF^2)];
check["App. B: LL P^- n = 3", (gen[pW[[3]]] /. kap -> 1) - (-24 CF CA^2 + 96 CF^2 CA - 80 CF^3)];
check["App. B: LL P^- n = 4", (gen[pW[[4]]] /. kap -> 1) - (192 CF CA^3 - 640 CF^2 CA^2 + 704 CF^3 CA - 304 CF^4)];

Mg = {M[1] -> -(CA - 2 CF) (3 CA - 4 CF)/4,
      M[2] -> 23/24 CA^3 - 7/2 CA^2 CF + 9/2 CA CF^2 - 2 CF^3 - 2 dFA/CF,
      M[3] -> -163/144 CA^4 + 39/8 CA^3 CF - 33/4 CA^2 CF^2 + 13/2 CA CF^3 + 5 CA dFA/CF - 2 CF^4 - dAA/3 - 6 dFA,
      M[4] -> 1103/864 CA^5 - 235/36 CA^4 CF + 55/4 CA^3 CF^2 - 15 CA^2 CF^3 - 149 CA^2 dFA/(18 CF) +
              17/2 CA CF^4 + 10/9 CA dAA + 20 CA dFA - 2 CF^5 - 4/3 CF dAA - 12 CF dFA - 2 d444/CF};
SnGen[n_] := Expand[-12 CF (gen[dW[[n - 1]] /. Mg] /. kap -> 1)];
check["eq. (2):  S_3", SnGen[3] - 12 CF (CA - 2 CF) (5 CA - 6 CF)];
check["eq. (3):  S_4", SnGen[4] - (-48 (19 CA^3 CF - 65 CA^2 CF^2 + 68 CA CF^3 - 20 CF^4 - 24 dFA))];
check["eq. (78): S_5", SnGen[5] - (19252 CF CA^4 - 65344 CF^2 CA^3 + 74400 CF^3 CA^2 - 30720 CF^4 CA +
     3648 CF^5 - 57600 CA dFA + 33792 CF dFA + 3072 CF dAA)];
check["eq. (80): S_6", SnGen[6] - (-551600 CF CA^5 + 1846640 CF^2 CA^4 - 2173056 CF^3 CA^3 +
     1021056 CF^4 CA^2 - 165120 CF^5 CA - 768 CF^6 + 2683008 CA^2 dFA - 2694144 CA CF dFA +
     552960 CF^2 dFA - 296448 CA CF dAA + 147456 CF^2 dAA + 456192 d444)];

Print["=== Part 2. Abelian limit ==="];
ab = Join[{bAm -> CF, bA -> CF, CA -> 0}, Table[M[p] -> -2 CF^(p + 1), {p, 1, nmax}]];
dA = Expand[dW /. ab];
pA = Expand[pW /. ab];
(* closed form of the one-channel abelian negative-signature wave, x = a CF / w^2            *)
fmOverW = (1 - Sqrt[1 - 8 x + 16 kap x (1 - Sqrt[1 - 8 x])])/2;
serM = Normal[Series[fmOverW, {x, 0, nmax}]];
cA = Table[Expand[Coefficient[serM, x, n] CF^n], {n, 1, nmax}];
check["adjoint d_n = singlet p_n, n = 1..10, symbolic kappa", dA - pA];
check["adjoint d_n = closed form, n = 1..10, symbolic kappa", dA - cA];
(* the abelian equations written directly as one channel (App. F), iterated afresh            *)
Fp1 = 0; Do[Fp1 = truncA[(2 a CF + Fp1^2)/w], {nmax}];
Fm1 = 0; Do[Fm1 = truncA[(2 a CF + Fm1^2 + 2 a kap (2/w) (-2 CF) Fp1)/w], {nmax}];
oneCh = Table[Expand[Coefficient[Fm1, a, n] w^(2 n - 1)], {n, 1, nmax}];
check["one-channel abelian system = adjoint d_n", oneCh - dA];
check["F^+ of the one-channel system = (w - Sqrt[w^2 - 8 a CF])/2",
   Fp1 - Normal[Series[(w - w Sqrt[1 - 8 a CF/w^2])/2, {a, 0, nmax}]]];

Print["=== Part 3. Table at kappa = +1 ==="];
Do[Print["TABLE ", n, " ", (dA[[n]] /. kap -> 1)/CF^n, " ", (pA[[n]] /. kap -> 1)/CF^n, " ",
     If[n >= 2, -12 (dA[[n]] /. kap -> 1)/CF^n, "none(S_2_is_a_constant)"]], {n, 1, nmax}];
Print["closed form of S in the abelian limit at kappa = +1, c_+ = l_+, first order in zeta_2:"];
Print["  S = -12 a zeta_2 C_F w F^- = -6 zeta_2 a C_F w^2 (1 - Sqrt[1 + 8 x - 16 x Sqrt[1 - 8 x]]),  x = a C_F/w^2"];
Print["failures: ", nfail];


==> anc/numbers/deposit/W5/abelian/B/abelian_check_wl.out <==
  OK    F^+(b) vanishes at b = 0
  OK    feed has no b left
  OK    d_n free of omega
  OK    p_n free of omega
=== Part 1. Against the printed formulas ===
  OK    eq. (14): d_2
  OK    eq. (14): d_3
  OK    eq. (48): d_4
  OK    eq. (48): d_5
  OK    App. B: LL P^- n = 2
  OK    App. B: LL P^- n = 3
  OK    App. B: LL P^- n = 4
  OK    eq. (2):  S_3
  OK    eq. (3):  S_4
  OK    eq. (78): S_5
  OK    eq. (80): S_6
=== Part 2. Abelian limit ===
  OK    adjoint d_n = singlet p_n, n = 1..10, symbolic kappa
  OK    adjoint d_n = closed form, n = 1..10, symbolic kappa
  OK    one-channel abelian system = adjoint d_n
  OK    F^+ of the one-channel system = (w - Sqrt[w^2 - 8 a CF])/2
=== Part 3. Table at kappa = +1 ===
TABLE 1 2 2 none(S_2_is_a_constant)
TABLE 2 -12 -12 144
TABLE 3 -80 -80 960
TABLE 4 -304 -304 3648
TABLE 5 64 64 -768
TABLE 6 10368 10368 -124416
TABLE 7 67072 67072 -804864
TABLE 8 -33536 -33536 402432
TABLE 9 -4320256 -4320256 51843072
TABLE 10 -39364608 -39364608 472375296
closed form of S in the abelian limit at kappa = +1, c_+ = l_+, first order in zeta_2:
  S = -12 a zeta_2 C_F w F^- = -6 zeta_2 a C_F w^2 (1 - Sqrt[1 + 8 x - 16 x Sqrt[1 - 8 x]]),  x = a C_F/w^2
failures: 0


==> anc/numbers/deposit/W5/pminus_tt/A/data_side.json <==
{
 "Pplus_x0": {
  "k": 0,
  "sign": 1,
  "lam": "1",
  "covered": true,
  "V3": [
   "60",
   "-192",
   "144"
  ],
  "V4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ]
 },
 "Pminus_x0": {
  "k": 0,
  "sign": -1,
  "lam": "1",
  "covered": false,
  "V3": [
   "-28",
   "96",
   "-80"
  ],
  "V4": [
   "720",
   "-2992",
   "4032",
   "-1728",
   "-384"
  ]
 },
 "Pplus_x1": {
  "k": 1,
  "sign": 1,
  "lam": "1",
  "covered": false,
  "V3": [
   "-28",
   "96",
   "-80"
  ],
  "V4": [
   "720",
   "-2992",
   "4032",
   "-1728",
   "-384"
  ]
 },
 "Pminus_x1": {
  "k": 1,
  "sign": -1,
  "lam": "1",
  "covered": true,
  "V3": [
   "60",
   "-192",
   "144"
  ],
  "V4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ]
 },
 "Pplus_x2": {
  "k": 2,
  "sign": 1,
  "lam": "2",
  "covered": true,
  "V3": [
   "96",
   "-288",
   "192"
  ],
  "V4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ]
 },
 "Pminus_x2": {
  "k": 2,
  "sign": -1,
  "lam": "2",
  "covered": false,
  "V3": [
   "-96",
   "288",
   "-192"
  ],
  "V4": [
   "1472",
   "-6464",
   "9088",
   "-4096",
   "0"
  ]
 },
 "Pplus_x3": {
  "k": 3,
  "sign": 1,
  "lam": "2",
  "covered": false,
  "V3": [
   "-96",
   "288",
   "-192"
  ],
  "V4": [
   "1472",
   "-6464",
   "9088",
   "-4096",
   "0"
  ]
 },
 "Pminus_x3": {
  "k": 3,
  "sign": -1,
  "lam": "2",
  "covered": true,
  "V3": [
   "96",
   "-288",
   "192"
  ],
  "V4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ]
 },
 "Pplus_x4": {
  "k": 4,
  "sign": 1,
  "lam": "2",
  "covered": true,
  "V3": [
   "96",
   "-288",
   "192"
  ],
  "V4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ]
 },
 "Pminus_x4": {
  "k": 4,
  "sign": -1,
  "lam": "2",
  "covered": false,
  "V3": [
   "-96",
   "288",
   "-192"
  ],
  "V4": [
   "1472",
   "-6464",
   "9088",
   "-4096",
   "0"
  ]
 }
}

==> anc/numbers/deposit/W5/pminus_tt/A/data_side.out <==
data file PROJECT/ma_a/paper/revision/W3/work/numbers/deposit/xk/x01_coeffs.txt sha256 91f13ab261bbd8cf726d50fbcc9b6b61059e6d5e4a3aa30473408e3f4329d086
x^0  P+  lambda=1  covered    V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['60', '-192', '144']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['-912', '3120', '-3264', '960', '1152']
x^0  P-  lambda=1  uncovered  V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['-28', '96', '-80']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['720', '-2992', '4032', '-1728', '-384']
x^1  P+  lambda=1  uncovered  V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['-28', '96', '-80']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['720', '-2992', '4032', '-1728', '-384']
x^1  P-  lambda=1  covered    V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['60', '-192', '144']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['-912', '3120', '-3264', '960', '1152']
x^2  P+  lambda=2  covered    V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['96', '-288', '192']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['-2240', '7872', '-8832', '3072', '3072']
x^2  P-  lambda=2  uncovered  V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['-96', '288', '-192']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['1472', '-6464', '9088', '-4096', '0']
x^3  P+  lambda=2  uncovered  V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['-96', '288', '-192']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['1472', '-6464', '9088', '-4096', '0']
x^3  P-  lambda=2  covered    V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['96', '-288', '192']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['-2240', '7872', '-8832', '3072', '3072']
x^4  P+  lambda=2  covered    V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['96', '-288', '192']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['-2240', '7872', '-8832', '3072', '3072']
x^4  P-  lambda=2  uncovered  V3/z2 (CF CA^2, CF^2 CA, CF^3) = ['-96', '288', '-192']   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = ['1472', '-6464', '9088', '-4096', '0']
agreement with deposit/xk/x04_relation.out: 10 of 10 blocks (V3 and V4 identical)
numbers.tex \nmXkDataVthreeMinusXzero = ['-28', '96', '-80'] = recomputed Pminus_x0 V3
numbers.tex \nmXkDataVfourMinusXzero = ['720', '-2992', '4032', '-1728', '-384'] = recomputed Pminus_x0 V4
numbers.tex \nmXkDataVthreeMinusXtwo = ['-96', '288', '-192'] = recomputed Pminus_x2 V3
numbers.tex \nmXkDataVfourMinusXtwo = ['1472', '-6464', '9088', '-4096', '0'] = recomputed Pminus_x2 V4
numbers.tex \nmXkDataVthreePlusXtwo = ['96', '-288', '192'] = recomputed Pplus_x2 V3
numbers.tex \nmXkDataVfourPlusXtwo = ['-2240', '7872', '-8832', '3072', '3072'] = recomputed Pplus_x2 V4


==> anc/numbers/deposit/W5/pminus_tt/A/data_side.py <==
#!/usr/bin/env python3
"""data_side.py -- complete-result V_3, V_4 (zeta_2 parts of the a^n omega^(4-2n) coefficients of P(P - omega) + 2 a lam C_F)
at x^k, k = 0..4, both signatures, recomputed here from the deposited x-space coefficients
(numbers/deposit/xk/x01_coeffs.txt) and P^(0)(N) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)) at N = -k + omega.
Output: data_side.out, data_side.json (general-color vectors in the bases B3, B4 of the paper).
Compared with deposit/xk/x04_relation.out and with the macros of numbers.tex."""
import sympy as sp, json, re, hashlib, os, sys

HERE = os.path.dirname(os.path.abspath(__file__))
NUM = 'PROJECT/ma_a/paper/revision/W3/work/numbers'
FN = os.path.join(NUM, 'deposit', 'xk', 'x01_coeffs.txt')
cf, ca, nf, dFA, dFF, z2, z3, z5, z7, w = sp.symbols('cf ca nf dFA dFF z2 z3 z5 z7 w')
LOC = dict(cf=cf, ca=ca, nf=nf, dFA=dFA, dFF=dFF, z2=z2, z3=z3, z5=z5, z7=z7)
B3 = [cf * ca**2, cf**2 * ca, cf**3]
B4 = [cf * ca**3, cf**2 * ca**2, cf**3 * ca, cf**4, dFA]
out_lines = []


def say(s):
    print(s, flush=True)
    out_lines.append(s)


def load():
    C = {}
    for line in open(FN):
        if line.startswith('#') or not line.strip():
            continue
        nm, k, j, ex = line.rstrip('\n').split('|')
        C[(nm, int(k), int(j))] = sp.expand(sp.sympify(ex.replace('^', '**'), locals=LOC))
    return C


def P0(k):
    """P^(0) at N = -k + w through w^1 (S_1(-k+w) = S_1(w) - sum_{i=0}^{k-1} 1/(w - i), S_1(w) = z2 w - z3 w^2 + ...)"""
    S1 = z2 * w - z3 * w**2 + sp.Rational(2, 5) * z2**2 * w**3 - sum(1 / (w - i) for i in range(k))
    N = -k + w
    e = cf * (3 + 2 / (N * (N + 1)) - 4 * S1)
    return sp.expand(sp.series(e, w, 0, 2).removeO())


def Pm(C, m, k, sgn):
    if m == 0:
        return P0(k)
    nm = 'P%d%s' % (m, 'p' if sgn > 0 else 'm')
    return sp.expand(sum(C[(nm, k, j)] * (-1)**j * sp.factorial(j) / w**(j + 1) for j in range(0, 2 * m + 1) if (nm, k, j) in C))


def coeffw(e, p):
    e = sp.expand(e * w**14)
    return sp.expand(e.coeff(w, 14 + p))


def comps(e, basis):
    e = sp.expand(e)
    P = sp.Poly(e, cf, ca, dFA, dFF, nf)
    v = [P.coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(c * b for c, b in zip(v, basis)))
    return v, rest


def main():
    sha = hashlib.sha256(open(FN, 'rb').read()).hexdigest()
    say('data file %s sha256 %s' % (FN, sha))
    C = load()
    res = {}
    for k in range(0, 5):
        p0 = P0(k)
        lam = sp.simplify(p0.coeff(w, -1) / (2 * cf))
        assert sp.expand(p0.coeff(w, -1) - C[('P0', k, 0)]) == 0, 'residue of P^(0) at N=-k against the x-space x^k ln^0 x coefficient'
        for sgn in (1, -1):
            Ps = [Pm(C, m, k, sgn) for m in range(0, 4)]
            vals = {}
            for n in (3, 4):
                prod = sum(Ps[i] * Ps[n - 2 - i] for i in range(0, n - 1))
                tot = sp.expand(coeffw(prod, 4 - 2 * n) - coeffw(Ps[n - 1], 3 - 2 * n))
                # zeta_2 enters linearly; no z3, z5, z7, no z2^2 in the NNLL coefficient; the zeta_2 part has no n_f
                P_ = sp.Poly(tot, z2, z3, z5, z7)
                assert all(m_[1] == 0 and m_[2] == 0 and m_[3] == 0 and m_[0] <= 1 for m_ in P_.monoms()), (k, sgn, n, P_.monoms())
                zc = sp.expand(tot.coeff(z2, 1))
                v, rest = comps(zc, B3 if n == 3 else B4)
                assert rest == 0, (k, sgn, n, rest)
                vals['V%d' % n] = [str(x) for x in v]
            covered = (sgn == 1) == (k % 2 == 0)
            res['%s_x%d' % ('Pplus' if sgn > 0 else 'Pminus', k)] = dict(k=k, sign=sgn, lam=str(lam), covered=covered, **vals)
            say('x^%d  P%s  lambda=%s  %s  V3/z2 (CF CA^2, CF^2 CA, CF^3) = %s   V4/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = %s'
                % (k, '+' if sgn > 0 else '-', lam, 'covered  ' if covered else 'uncovered', vals['V3'], vals['V4']))
    # comparison with deposit/xk/x04_relation.out
    xko = open(os.path.join(NUM, 'deposit', 'xk', 'x04_relation.out')).read()
    nck = 0
    for blk in re.split(r'(?m)^(?==== P)', xko):
        mb = re.match(r'=== P([+-]) at x\^(\d+):', blk)
        if not mb:
            continue
        k_, sg_ = int(mb.group(2)), mb.group(1)
        v3 = [str(sp.Rational(x)) for x in re.search(r'V3\^data/z2 \([^)]*\) = \[([^\]]*)\]', blk).group(1).split(',')]
        v4 = [str(sp.Rational(x)) for x in re.search(r'V4\^data/z2 \([^)]*\) = \[([^\]]*)\]', blk).group(1).split(',')]
        key = '%s_x%d' % ('Pplus' if sg_ == '+' else 'Pminus', k_)
        assert res[key]['V3'] == v3 and res[key]['V4'] == v4, (key, res[key], v3, v4)
        nck += 1
    say('agreement with deposit/xk/x04_relation.out: %d of %d blocks (V3 and V4 identical)' % (nck, len(res)))
    # comparison with the macros of numbers.tex
    nt = open(os.path.join(NUM, 'numbers.tex')).read()

    def macro_vec(name):
        m = re.search(r'\\newcommand\{\\%s\}\{[^%%]*\}%% \(([^)]*)\)' % name, nt)
        return [str(sp.Rational(x.strip())) for x in m.group(1).split(',')]
    pairs = [('nmXkDataVthreeMinusXzero', 'Pminus_x0', 'V3'), ('nmXkDataVfourMinusXzero', 'Pminus_x0', 'V4'),
             ('nmXkDataVthreeMinusXtwo', 'Pminus_x2', 'V3'), ('nmXkDataVfourMinusXtwo', 'Pminus_x2', 'V4'),
             ('nmXkDataVthreePlusXtwo', 'Pplus_x2', 'V3'), ('nmXkDataVfourPlusXtwo', 'Pplus_x2', 'V4')]
    for mname, key, comp in pairs:
        mv = macro_vec(mname)
        assert mv == res[key][comp], (mname, mv, res[key][comp])
        say('numbers.tex \\%s = %s = recomputed %s %s' % (mname, mv, key, comp))
    json.dump(res, open(os.path.join(HERE, 'data_side.json'), 'w'), indent=1)
    open(os.path.join(HERE, 'data_side.out'), 'w').write('\n'.join(out_lines) + '\n')


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/W5/pminus_tt/A/run_tt.json <==
{
 "groups": [
  "SU2",
  "SU3",
  "SU4",
  "SU5",
  "SU6",
  "SO5",
  "SO6",
  "SO7",
  "SO8",
  "SO9",
  "SO10",
  "Sp4",
  "Sp6",
  "Sp8",
  "G2",
  "SU2_j1",
  "SU2_j3/2",
  "SU2_j2",
  "SU2_j5/2",
  "SU3_6",
  "SU3_10",
  "SU4_6"
 ],
 "train": [
  "SU2",
  "SU3",
  "SU4",
  "SU5",
  "SU6",
  "SO5",
  "SO6",
  "SO7",
  "SO8",
  "SO9",
  "SO10",
  "Sp4",
  "Sp6",
  "Sp8",
  "G2"
 ],
 "test": [
  "SU2_j1",
  "SU2_j3/2",
  "SU2_j2",
  "SU2_j5/2",
  "SU3_6",
  "SU3_10",
  "SU4_6"
 ],
 "base": {
  "1_a_V_3": [
   "84",
   "-256",
   "176"
  ],
  "1_a_S_3": [
   "60",
   "-192",
   "144"
  ],
  "1_a_V_4": [
   "112",
   "-496",
   "832",
   "-448",
   "-384"
  ],
  "1_a_S_4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ],
  "1_a_V_5": [
   "-15684",
   "59328",
   "-82208",
   "46592",
   "-8000",
   "60672",
   "-55296",
   "-3072"
  ],
  "1_a_S_5": [
   "19252",
   "-65344",
   "74400",
   "-30720",
   "3648",
   "-57600",
   "33792",
   "3072"
  ],
  "1_b_V_3": [
   "84",
   "-256",
   "176"
  ],
  "1_b_S_3": [
   "60",
   "-192",
   "144"
  ],
  "1_b_V_4": [
   "112",
   "-496",
   "832",
   "-448",
   "-384"
  ],
  "1_b_S_4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ],
  "1_b_V_5": [
   "-15684",
   "59328",
   "-82208",
   "46592",
   "-8000",
   "60672",
   "-55296",
   "-3072"
  ],
  "1_b_S_5": [
   "19252",
   "-65344",
   "74400",
   "-30720",
   "3648",
   "-57600",
   "33792",
   "3072"
  ],
  "2_a_V_3": [
   "160",
   "-480",
   "320"
  ],
  "2_a_S_3": [
   "96",
   "-288",
   "192"
  ],
  "2_a_V_4": [
   "-448",
   "1856",
   "-2432",
   "1024",
   "0"
  ],
  "2_a_S_4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ],
  "2_a_V_5": [
   "-26496",
   "92032",
   "-112640",
   "52224",
   "-5120",
   "122880",
   "-116736",
   "-6144"
  ],
  "2_a_S_5": [
   "182656/3",
   "-225152",
   "301056",
   "-168960",
   "33792",
   "-190464",
   "141312",
   "10240"
  ],
  "2_b_V_3": [
   "160",
   "-480",
   "320"
  ],
  "2_b_S_3": [
   "96",
   "-288",
   "192"
  ],
  "2_b_V_4": [
   "-448",
   "1856",
   "-2432",
   "1024",
   "0"
  ],
  "2_b_S_4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ],
  "2_b_V_5": [
   "-26496",
   "92032",
   "-112640",
   "52224",
   "-5120",
   "122880",
   "-116736",
   "-6144"
  ],
  "2_b_S_5": [
   "182656/3",
   "-225152",
   "301056",
   "-168960",
   "33792",
   "-190464",
   "141312",
   "10240"
  ]
 },
 "responses": {
  "1_a_3_pA": [
   "0",
   "0",
   "0"
  ],
  "1_a_3_pF": [
   "0",
   "0",
   "0"
  ],
  "1_a_3_q": [
   "-8",
   "16",
   "0"
  ],
  "1_a_3_pA3": [
   "0",
   "0",
   "0"
  ],
  "1_a_3_pF3": [
   "0",
   "0",
   "0"
  ],
  "1_a_3_uA": [
   "8",
   "0",
   "0"
  ],
  "1_a_3_uF": [
   "0",
   "8",
   "0"
  ],
  "1_a_4_pA": [
   "16",
   "-32",
   "0",
   "0",
   "0"
  ],
  "1_a_4_pF": [
   "0",
   "16",
   "-32",
   "0",
   "0"
  ],
  "1_a_4_q": [
   "56",
   "-160",
   "96",
   "0",
   "0"
  ],
  "1_a_4_pA3": [
   "-8",
   "16",
   "0",
   "0",
   "0"
  ],
  "1_a_4_pF3": [
   "0",
   "-8",
   "16",
   "0",
   "0"
  ],
  "1_a_4_uA": [
   "-32",
   "32",
   "0",
   "0",
   "0"
  ],
  "1_a_4_uF": [
   "0",
   "-32",
   "32",
   "0",
   "0"
  ],
  "1_a_5_pA": [
   "-272",
   "704",
   "-320",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_a_5_pF": [
   "0",
   "-272",
   "704",
   "-320",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_a_5_q": [
   "-688",
   "2336",
   "-2240",
   "640",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_a_5_pA3": [
   "88",
   "-224",
   "96",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_a_5_pF3": [
   "0",
   "88",
   "-224",
   "96",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_a_5_uA": [
   "304",
   "-512",
   "192",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_a_5_uF": [
   "0",
   "304",
   "-512",
   "192",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_b_3_pA": [
   "0",
   "0",
   "0"
  ],
  "1_b_3_pF": [
   "0",
   "0",
   "0"
  ],
  "1_b_3_q": [
   "-8",
   "16",
   "0"
  ],
  "1_b_3_pA3": [
   "0",
   "0",
   "0"
  ],
  "1_b_3_pF3": [
   "0",
   "0",
   "0"
  ],
  "1_b_3_uA": [
   "8",
   "0",
   "0"
  ],
  "1_b_3_uF": [
   "0",
   "8",
   "0"
  ],
  "1_b_4_pA": [
   "16",
   "-32",
   "0",
   "0",
   "0"
  ],
  "1_b_4_pF": [
   "0",
   "16",
   "-32",
   "0",
   "0"
  ],
  "1_b_4_q": [
   "56",
   "-160",
   "96",
   "0",
   "0"
  ],
  "1_b_4_pA3": [
   "-8",
   "16",
   "0",
   "0",
   "0"
  ],
  "1_b_4_pF3": [
   "0",
   "-8",
   "16",
   "0",
   "0"
  ],
  "1_b_4_uA": [
   "-32",
   "32",
   "0",
   "0",
   "0"
  ],
  "1_b_4_uF": [
   "0",
   "-32",
   "32",
   "0",
   "0"
  ],
  "1_b_5_pA": [
   "-272",
   "704",
   "-320",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_b_5_pF": [
   "0",
   "-272",
   "704",
   "-320",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_b_5_q": [
   "-688",
   "2336",
   "-2240",
   "640",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_b_5_pA3": [
   "88",
   "-224",
   "96",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_b_5_pF3": [
   "0",
   "88",
   "-224",
   "96",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_b_5_uA": [
   "304",
   "-512",
   "192",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "1_b_5_uF": [
   "0",
   "304",
   "-512",
   "192",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_a_3_pA": [
   "0",
   "0",
   "0"
  ],
  "2_a_3_pF": [
   "0",
   "0",
   "0"
  ],
  "2_a_3_q": [
   "-16",
   "32",
   "0"
  ],
  "2_a_3_pA3": [
   "0",
   "0",
   "0"
  ],
  "2_a_3_pF3": [
   "0",
   "0",
   "0"
  ],
  "2_a_3_uA": [
   "8",
   "0",
   "0"
  ],
  "2_a_3_uF": [
   "0",
   "8",
   "0"
  ],
  "2_a_4_pA": [
   "32",
   "-64",
   "0",
   "0",
   "0"
  ],
  "2_a_4_pF": [
   "0",
   "32",
   "-64",
   "0",
   "0"
  ],
  "2_a_4_q": [
   "160",
   "-512",
   "384",
   "0",
   "0"
  ],
  "2_a_4_pA3": [
   "-16",
   "32",
   "0",
   "0",
   "0"
  ],
  "2_a_4_pF3": [
   "0",
   "-16",
   "32",
   "0",
   "0"
  ],
  "2_a_4_uA": [
   "-48",
   "64",
   "0",
   "0",
   "0"
  ],
  "2_a_4_uF": [
   "0",
   "-48",
   "64",
   "0",
   "0"
  ],
  "2_a_5_pA": [
   "-704",
   "2048",
   "-1280",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_a_5_pF": [
   "0",
   "-704",
   "2048",
   "-1280",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_a_5_q": [
   "-2496",
   "10112",
   "-12800",
   "5120",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_a_5_pA3": [
   "224",
   "-640",
   "384",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_a_5_pF3": [
   "0",
   "224",
   "-640",
   "384",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_a_5_uA": [
   "608",
   "-1408",
   "768",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_a_5_uF": [
   "0",
   "608",
   "-1408",
   "768",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_b_3_pA": [
   "0",
   "0",
   "0"
  ],
  "2_b_3_pF": [
   "0",
   "0",
   "0"
  ],
  "2_b_3_q": [
   "-16",
   "32",
   "0"
  ],
  "2_b_3_pA3": [
   "0",
   "0",
   "0"
  ],
  "2_b_3_pF3": [
   "0",
   "0",
   "0"
  ],
  "2_b_3_uA": [
   "8",
   "0",
   "0"
  ],
  "2_b_3_uF": [
   "0",
   "8",
   "0"
  ],
  "2_b_4_pA": [
   "32",
   "-64",
   "0",
   "0",
   "0"
  ],
  "2_b_4_pF": [
   "0",
   "32",
   "-64",
   "0",
   "0"
  ],
  "2_b_4_q": [
   "160",
   "-512",
   "384",
   "0",
   "0"
  ],
  "2_b_4_pA3": [
   "-16",
   "32",
   "0",
   "0",
   "0"
  ],
  "2_b_4_pF3": [
   "0",
   "-16",
   "32",
   "0",
   "0"
  ],
  "2_b_4_uA": [
   "-48",
   "64",
   "0",
   "0",
   "0"
  ],
  "2_b_4_uF": [
   "0",
   "-48",
   "64",
   "0",
   "0"
  ],
  "2_b_5_pA": [
   "-704",
   "2048",
   "-1280",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_b_5_pF": [
   "0",
   "-704",
   "2048",
   "-1280",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_b_5_q": [
   "-2496",
   "10112",
   "-12800",
   "5120",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_b_5_pA3": [
   "224",
   "-640",
   "384",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_b_5_pF3": [
   "0",
   "224",
   "-640",
   "384",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_b_5_uA": [
   "608",
   "-1408",
   "768",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "2_b_5_uF": [
   "0",
   "608",
   "-1408",
   "768",
   "0",
   "0",
   "0",
   "0"
  ]
 },
 "targets": {
  "1_3": [
   "-112",
   "352",
   "-256"
  ],
  "1_4": [
   "608",
   "-2496",
   "3200",
   "-1280",
   "0"
  ],
  "2_3": [
   "-256",
   "768",
   "-512"
  ],
  "2_4": [
   "1920",
   "-8320",
   "11520",
   "-5120",
   "0"
  ]
 },
 "systems": {
  "T1_a": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 2,
    "rank": 0,
    "rank_aug": 1,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "T1_b": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 2,
    "rank": 0,
    "rank_aug": 1,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "T2_a": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "T2_b": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 1,
    "rank": 1,
    "rank_aug": 2,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "T3_a": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 2,
    "rank": 0,
    "rank_aug": 1,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "T3_b": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 2,
    "rank": 0,
    "rank_aug": 1,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF CA^2",
      "-112"
     ],
     [
      "lam1 V3:CF^2 CA",
      "352"
     ],
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF CA^2",
      "-256"
     ],
     [
      "lam2 V3:CF^2 CA",
      "768"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "X1_a": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "X1_b": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 2,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "ALL_a": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 7,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 7,
    "rank": 3,
    "rank_aug": 4,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 7,
    "rank": 4,
    "rank_aug": 5,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 7,
    "rank": 4,
    "rank_aug": 5,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 7,
    "rank": 5,
    "rank_aug": 6,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  },
  "ALL_b": {
   "lam1 V3": {
    "n_eq": 3,
    "n_trivial": 0,
    "n_unknowns": 7,
    "rank": 2,
    "rank_aug": 3,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ]
    ],
    "solution": "None"
   },
   "lam1 V4": {
    "n_eq": 5,
    "n_trivial": 1,
    "n_unknowns": 7,
    "rank": 3,
    "rank_aug": 4,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam1 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 7,
    "rank": 4,
    "rank_aug": 5,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ]
    ],
    "solution": "None"
   },
   "lam2 V3+V4": {
    "n_eq": 8,
    "n_trivial": 1,
    "n_unknowns": 7,
    "rank": 4,
    "rank_aug": 5,
    "consistent": false,
    "obstructions": [
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   },
   "lam1+lam2": {
    "n_eq": 16,
    "n_trivial": 2,
    "n_unknowns": 7,
    "rank": 5,
    "rank_aug": 6,
    "consistent": false,
    "obstructions": [
     [
      "lam1 V3:CF^3",
      "-256"
     ],
     [
      "lam1 V4:CF^4",
      "-1280"
     ],
     [
      "lam2 V3:CF^3",
      "-512"
     ],
     [
      "lam2 V4:CF^4",
      "-5120"
     ]
    ],
    "solution": "None"
   }
  }
 },
 "fits": {
  "T2_a_V3_lead": {
   "rule": "q from the C_F C_A^2 component of V_3^- (leading C_A power)",
   "values": {
    "q": "14"
   },
   "residuals": {
    "1_3": [
     "0",
     "128",
     "-256"
    ],
    "1_4": [
     "-176",
     "-256",
     "1856",
     "-1280",
     "0"
    ],
    "2_3": [
     "-32",
     "320",
     "-512"
    ],
    "2_4": [
     "-320",
     "-1152",
     "6144",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "2048/27",
    "1_4": "-103616/81",
    "2_3": "2944/27",
    "2_4": "-197888/81"
   }
  },
  "T2_a_V3_SU3": {
   "rule": "q from the SU(3) value of V_3^-",
   "values": {
    "q": "62/9"
   },
   "residuals": {
    "1_3": [
     "-512/9",
     "2176/9",
     "-256"
    ],
    "1_4": [
     "2000/9",
     "-12544/9",
     "7616/3",
     "-1280",
     "0"
    ],
    "2_3": [
     "-1312/9",
     "4928/9",
     "-512"
    ],
    "2_4": [
     "7360/9",
     "-43136/9",
     "26624/3",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "0",
    "1_4": "-23744/81",
    "2_3": "-128/3",
    "2_4": "-25856/81"
   }
  },
  "T1_a_V4_lead": {
   "rule": "from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)",
   "values": {
    "pA": "38",
    "pF": "-80"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "0",
     "0",
     "640",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "704",
     "-3328",
     "6400",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "40960/81",
    "2_3": "-5120/27",
    "2_4": "115456/81"
   }
  },
  "T1_a_V4_SU3": {
   "rule": "from the SU(3) value of V_4^- (one combination; pF = 0)",
   "values": {
    "pA": "838/81",
    "pF": "0"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "35840/81",
     "-175360/81",
     "3200",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "128704/81",
     "-620288/81",
     "11520",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "0",
    "2_3": "-5120/27",
    "2_4": "33536/81"
   }
  },
  "T3_a_V4_lead": {
   "rule": "from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)",
   "values": {
    "pA3": "-76",
    "pF3": "160"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "0",
     "0",
     "640",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "704",
     "-3328",
     "6400",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "40960/81",
    "2_3": "-5120/27",
    "2_4": "115456/81"
   }
  },
  "T3_a_V4_SU3": {
   "rule": "from the SU(3) value of V_4^- (one combination; pF3 = 0)",
   "values": {
    "pA3": "-1676/81",
    "pF3": "0"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "35840/81",
     "-175360/81",
     "3200",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "128704/81",
     "-620288/81",
     "11520",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "0",
    "2_3": "-5120/27",
    "2_4": "33536/81"
   }
  },
  "T2_b_V3_lead": {
   "rule": "q from the C_F C_A^2 component of V_3^- (leading C_A power)",
   "values": {
    "q": "14"
   },
   "residuals": {
    "1_3": [
     "0",
     "128",
     "-256"
    ],
    "1_4": [
     "-176",
     "-256",
     "1856",
     "-1280",
     "0"
    ],
    "2_3": [
     "-32",
     "320",
     "-512"
    ],
    "2_4": [
     "-320",
     "-1152",
     "6144",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "2048/27",
    "1_4": "-103616/81",
    "2_3": "2944/27",
    "2_4": "-197888/81"
   }
  },
  "T2_b_V3_SU3": {
   "rule": "q from the SU(3) value of V_3^-",
   "values": {
    "q": "62/9"
   },
   "residuals": {
    "1_3": [
     "-512/9",
     "2176/9",
     "-256"
    ],
    "1_4": [
     "2000/9",
     "-12544/9",
     "7616/3",
     "-1280",
     "0"
    ],
    "2_3": [
     "-1312/9",
     "4928/9",
     "-512"
    ],
    "2_4": [
     "7360/9",
     "-43136/9",
     "26624/3",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "0",
    "1_4": "-23744/81",
    "2_3": "-128/3",
    "2_4": "-25856/81"
   }
  },
  "T1_b_V4_lead": {
   "rule": "from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)",
   "values": {
    "pA": "38",
    "pF": "-80"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "0",
     "0",
     "640",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "704",
     "-3328",
     "6400",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "40960/81",
    "2_3": "-5120/27",
    "2_4": "115456/81"
   }
  },
  "T1_b_V4_SU3": {
   "rule": "from the SU(3) value of V_4^- (one combination; pF = 0)",
   "values": {
    "pA": "838/81",
    "pF": "0"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "35840/81",
     "-175360/81",
     "3200",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "128704/81",
     "-620288/81",
     "11520",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "0",
    "2_3": "-5120/27",
    "2_4": "33536/81"
   }
  },
  "T3_b_V4_lead": {
   "rule": "from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)",
   "values": {
    "pA3": "-76",
    "pF3": "160"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "0",
     "0",
     "640",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "704",
     "-3328",
     "6400",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "40960/81",
    "2_3": "-5120/27",
    "2_4": "115456/81"
   }
  },
  "T3_b_V4_SU3": {
   "rule": "from the SU(3) value of V_4^- (one combination; pF3 = 0)",
   "values": {
    "pA3": "-1676/81",
    "pF3": "0"
   },
   "residuals": {
    "1_3": [
     "-112",
     "352",
     "-256"
    ],
    "1_4": [
     "35840/81",
     "-175360/81",
     "3200",
     "-1280",
     "0"
    ],
    "2_3": [
     "-256",
     "768",
     "-512"
    ],
    "2_4": [
     "128704/81",
     "-620288/81",
     "11520",
     "-5120",
     "0"
    ]
   },
   "residuals_su3": {
    "1_3": "-1984/27",
    "1_4": "0",
    "2_3": "-5120/27",
    "2_4": "33536/81"
   }
  }
 },
 "n_checks": 8487
}

==> anc/numbers/deposit/W5/pminus_tt/A/run_tt.out <==
run_tt.py  (26 Oct 2026)  group data: PROJECT/ma_a/paper/revision/W3/work/numbers/deposit/P4minus/groups_here.json
train (general-color fits): ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SO10', 'Sp4', 'Sp6', 'Sp8', 'G2']
held out: ['SU2_j1', 'SU2_j3/2', 'SU2_j2', 'SU2_j5/2', 'SU3_6', 'SU3_10', 'SU4_6']

== A. solver runs (tt_solver.py), nmax = 5, K = 2, kappa = +1
36 configurations x 22 representations solved in 3.6 s

== B. baseline (no added form) against the paper (numbers.tex)
lam=1 baseline a: V_3^- = (84, -256, 176), V_4^- = (112, -496, 832, -448, -384); S_3 = (60, -192, 144), S_4 = (-912, 3120, -3264, 960, 1152); S_5 = (19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072)
lam=1 baseline b: V_3^- = (84, -256, 176), V_4^- = (112, -496, 832, -448, -384); S_3 = (60, -192, 144), S_4 = (-912, 3120, -3264, 960, 1152); S_5 = (19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072)
lam=2 baseline a: V_3^- = (160, -480, 320), V_4^- = (-448, 1856, -2432, 1024, 0); S_3 = (96, -288, 192), S_4 = (-2240, 7872, -8832, 3072, 3072); S_5 = (182656/3, -225152, 301056, -168960, 33792, -190464, 141312, 10240)
lam=2 baseline b: V_3^- = (160, -480, 320), V_4^- = (-448, 1856, -2432, 1024, 0); S_3 = (96, -288, 192), S_4 = (-2240, 7872, -8832, 3072, 3072); S_5 = (182656/3, -225152, 301056, -168960, 33792, -190464, 141312, 10240)
agreement: V_3^-, V_4^- (lam = 1, 2) = \nmXkVthreeUncLamOne, \nmXkVfourUncLamOne, \nmXkVthreeUncLamTwo, \nmXkVfourUncLamTwo; S_3, S_4, S_5 = \nmSthreeVec, \nmSfourVec, \nmSfiveVec; covered lam = 2 = \nmXkVthreeCovLamTwo, \nmXkVfourCovLamTwo (both baselines)
LL of P^- at two, three, four loops = \nmLLminusTwo, \nmLLminusThree, \nmLLminusFour (both baselines)
identity V^-(a^n) = 4 kappa C_F [psi^- F_A^+](a^(n-1)) holds at n = 2..5 in all 22 representations, lam = 1, 2, with and without the forms (LL, NLL and NNLL, every symbol)

== C. responses (zeta_2 parts, coefficient of each parameter); general-color fits over 15 representations, 7 held out
checks: S_3, S_4, S_5 unchanged; LL and NLL of P^- (a^1..a^5) unchanged; LL, NLL of S and V unchanged; rational NNLL of V unchanged; forms act additively; adjoint-only = every channel with C_R; responses identical in baselines a and b.
-- lam = 1  (responses per unit parameter, identical in baselines a and b)
   T1  dpA:  dV_3 = (0, 0, 0)   dV_4 = (16, -32, 0, 0, 0)   dV_5 = (-272, 704, -320, 0, 0, 0, 0, 0)
   T1  dpF:  dV_3 = (0, 0, 0)   dV_4 = (0, 16, -32, 0, 0)   dV_5 = (0, -272, 704, -320, 0, 0, 0, 0)
   T2  dq:  dV_3 = (-8, 16, 0)   dV_4 = (56, -160, 96, 0, 0)   dV_5 = (-688, 2336, -2240, 640, 0, 0, 0, 0)
   T3  dpA3:  dV_3 = (0, 0, 0)   dV_4 = (-8, 16, 0, 0, 0)   dV_5 = (88, -224, 96, 0, 0, 0, 0, 0)
   T3  dpF3:  dV_3 = (0, 0, 0)   dV_4 = (0, -8, 16, 0, 0)   dV_5 = (0, 88, -224, 96, 0, 0, 0, 0)
   X1 [extra form]  duA:  dV_3 = (8, 0, 0)   dV_4 = (-32, 32, 0, 0, 0)   dV_5 = (304, -512, 192, 0, 0, 0, 0, 0)
   X1 [extra form]  duF:  dV_3 = (0, 8, 0)   dV_4 = (0, -32, 32, 0, 0)   dV_5 = (0, 304, -512, 192, 0, 0, 0, 0)
-- lam = 2  (responses per unit parameter, identical in baselines a and b)
   T1  dpA:  dV_3 = (0, 0, 0)   dV_4 = (32, -64, 0, 0, 0)   dV_5 = (-704, 2048, -1280, 0, 0, 0, 0, 0)
   T1  dpF:  dV_3 = (0, 0, 0)   dV_4 = (0, 32, -64, 0, 0)   dV_5 = (0, -704, 2048, -1280, 0, 0, 0, 0)
   T2  dq:  dV_3 = (-16, 32, 0)   dV_4 = (160, -512, 384, 0, 0)   dV_5 = (-2496, 10112, -12800, 5120, 0, 0, 0, 0)
   T3  dpA3:  dV_3 = (0, 0, 0)   dV_4 = (-16, 32, 0, 0, 0)   dV_5 = (224, -640, 384, 0, 0, 0, 0, 0)
   T3  dpF3:  dV_3 = (0, 0, 0)   dV_4 = (0, -16, 32, 0, 0)   dV_5 = (0, 224, -640, 384, 0, 0, 0, 0)
   X1 [extra form]  duA:  dV_3 = (8, 0, 0)   dV_4 = (-48, 64, 0, 0, 0)   dV_5 = (608, -1408, 768, 0, 0, 0, 0, 0)
   X1 [extra form]  duF:  dV_3 = (0, 8, 0)   dV_4 = (0, -48, 64, 0, 0)   dV_5 = (0, 608, -1408, 768, 0, 0, 0, 0)
every response vanishes at C_A -> 0 and has no quartic component (V_4: dFA; V_5: CA dFA, CF dFA, CF dAA).
factorized responses (lam symbolic check below in the PARI/GP and Wolfram files):
   lam=1 pA   dV_3 = 0 ;  dV_4 = 16*ca**2*cf*(ca - 2*cf)
   lam=1 pF   dV_3 = 0 ;  dV_4 = 16*ca*cf**2*(ca - 2*cf)
   lam=1 q    dV_3 = -8*ca*cf*(ca - 2*cf) ;  dV_4 = 8*ca*cf*(ca - 2*cf)*(7*ca - 6*cf)
   lam=1 pA3  dV_3 = 0 ;  dV_4 = -8*ca**2*cf*(ca - 2*cf)
   lam=1 pF3  dV_3 = 0 ;  dV_4 = -8*ca*cf**2*(ca - 2*cf)
   lam=1 uA   dV_3 = 8*ca**2*cf ;  dV_4 = -32*ca**2*cf*(ca - cf)
   lam=1 uF   dV_3 = 8*ca*cf**2 ;  dV_4 = -32*ca*cf**2*(ca - cf)
   lam=2 pA   dV_3 = 0 ;  dV_4 = 32*ca**2*cf*(ca - 2*cf)
   lam=2 pF   dV_3 = 0 ;  dV_4 = 32*ca*cf**2*(ca - 2*cf)
   lam=2 q    dV_3 = -16*ca*cf*(ca - 2*cf) ;  dV_4 = 32*ca*cf*(ca - 2*cf)*(5*ca - 6*cf)
   lam=2 pA3  dV_3 = 0 ;  dV_4 = -16*ca**2*cf*(ca - 2*cf)
   lam=2 pF3  dV_3 = 0 ;  dV_4 = -16*ca*cf**2*(ca - 2*cf)
   lam=2 uA   dV_3 = 8*ca**2*cf ;  dV_4 = -16*ca**2*cf*(3*ca - 4*cf)
   lam=2 uF   dV_3 = 8*ca*cf**2 ;  dV_4 = -16*ca*cf**2*(3*ca - 4*cf)

== D. targets: complete results (data_side.json) minus equations (baseline a = b)
lam=1  dV_3 = data (-28, 96, -80) - equations (84, -256, 176) = (-112, 352, -256) = -16*cf*(ca - 2*cf)*(7*ca - 8*cf)
lam=1  dV_4 = data (720, -2992, 4032, -1728, -384) - equations (112, -496, 832, -448, -384) = (608, -2496, 3200, -1280, 0) = 32*cf*(ca - 2*cf)*(19*ca**2 - 40*ca*cf + 20*cf**2)
lam=2  dV_3 = data (-96, 288, -192) - equations (160, -480, 320) = (-256, 768, -512) = -256*cf*(ca - 2*cf)*(ca - cf)
lam=2  dV_4 = data (1472, -6464, 9088, -4096, 0) - equations (-448, 1856, -2432, 1024, 0) = (1920, -8320, 11520, -5120, 0) = 640*cf*(ca - 2*cf)*(ca - cf)*(3*ca - 4*cf)
targets agree with \nmXkMismatchVthreeLamOne, \nmXkMismatchVfourLamOne, \nmXkMismatchVthreeLamTwo, \nmXkMismatchVfourLamTwo; SU(3): -1984/27, 53632/81; C_A -> 0: -256 CF^3, -1280 CF^4 (lam=1), -512*cf**3, -5120*cf**4 (lam=2)

== E. linear systems: response x parameters = target (general color, rational arithmetic)
-- T1  (unknowns pA, pF)  baselines a and b identical
   lam1 V3     equations  3 (satisfied identically, 0 = 0: 0), unknowns 2, rank 0, rank with target 1 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF CA^2 = -112, lam1 V3:CF^2 CA = 352, lam1 V3:CF^3 = -256
   lam1 V4     equations  5 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V4:CF^4 = -1280
   lam1 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF CA^2 = -112, lam1 V3:CF^2 CA = 352, lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280
   lam2 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam2 V3:CF CA^2 = -256, lam2 V3:CF^2 CA = 768, lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
   lam1+lam2   equations 16 (satisfied identically, 0 = 0: 2), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF CA^2 = -112, lam1 V3:CF^2 CA = 352, lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280, lam2 V3:CF CA^2 = -256, lam2 V3:CF^2 CA = 768, lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
-- T2  (unknowns q)  baselines a and b identical
   lam1 V3     equations  3 (satisfied identically, 0 = 0: 0), unknowns 1, rank 1, rank with target 2 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256
   lam1 V4     equations  5 (satisfied identically, 0 = 0: 1), unknowns 1, rank 1, rank with target 2 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V4:CF^4 = -1280
   lam1 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 1, rank 1, rank with target 2 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280
   lam2 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 1, rank 1, rank with target 2 -> NO SOLUTION; unreachable components (response 0, target != 0): lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
   lam1+lam2   equations 16 (satisfied identically, 0 = 0: 2), unknowns 1, rank 1, rank with target 2 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280, lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
-- T3  (unknowns pA3, pF3)  baselines a and b identical
   lam1 V3     equations  3 (satisfied identically, 0 = 0: 0), unknowns 2, rank 0, rank with target 1 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF CA^2 = -112, lam1 V3:CF^2 CA = 352, lam1 V3:CF^3 = -256
   lam1 V4     equations  5 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V4:CF^4 = -1280
   lam1 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF CA^2 = -112, lam1 V3:CF^2 CA = 352, lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280
   lam2 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam2 V3:CF CA^2 = -256, lam2 V3:CF^2 CA = 768, lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
   lam1+lam2   equations 16 (satisfied identically, 0 = 0: 2), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF CA^2 = -112, lam1 V3:CF^2 CA = 352, lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280, lam2 V3:CF CA^2 = -256, lam2 V3:CF^2 CA = 768, lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
-- X1 [extra form, not one of the three]  (unknowns uA, uF)  baselines a and b identical
   lam1 V3     equations  3 (satisfied identically, 0 = 0: 0), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256
   lam1 V4     equations  5 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V4:CF^4 = -1280
   lam1 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280
   lam2 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
   lam1+lam2   equations 16 (satisfied identically, 0 = 0: 2), unknowns 2, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280, lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
-- ALL [extra form, not one of the three]  (unknowns pA, pF, q, pA3, pF3, uA, uF)  baselines a and b identical
   lam1 V3     equations  3 (satisfied identically, 0 = 0: 0), unknowns 7, rank 2, rank with target 3 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256
   lam1 V4     equations  5 (satisfied identically, 0 = 0: 1), unknowns 7, rank 3, rank with target 4 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V4:CF^4 = -1280
   lam1 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 7, rank 4, rank with target 5 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280
   lam2 V3+V4  equations  8 (satisfied identically, 0 = 0: 1), unknowns 7, rank 4, rank with target 5 -> NO SOLUTION; unreachable components (response 0, target != 0): lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120
   lam1+lam2   equations 16 (satisfied identically, 0 = 0: 2), unknowns 7, rank 5, rank with target 6 -> NO SOLUTION; unreachable components (response 0, target != 0): lam1 V3:CF^3 = -256, lam1 V4:CF^4 = -1280, lam2 V3:CF^3 = -512, lam2 V4:CF^4 = -5120

== F. fitted numbers and residuals (rational; residual = target - response x parameters)
-- baseline a
   T2: V_3^- components demand q = 14 from CF CA^2, 22 from CF^2 CA (C_F^3 component: response 0, target -256)
   T2  [q from the C_F C_A^2 component of V_3^- (leading C_A power)]  q = 14
      residual lam=1: V_3^- (0, 128, -256)  V_4^- (-176, -256, 1856, -1280, 0)   (SU(3): 2048/27, -103616/81)
      residual lam=2: V_3   (-32, 320, -512)  V_4   (-320, -1152, 6144, -5120, 0)   (SU(3): 2944/27, -197888/81)
   T2  [q from the SU(3) value of V_3^-]  q = 62/9
      residual lam=1: V_3^- (-512/9, 2176/9, -256)  V_4^- (2000/9, -12544/9, 7616/3, -1280, 0)   (SU(3): 0, -23744/81)
      residual lam=2: V_3   (-1312/9, 4928/9, -512)  V_4   (7360/9, -43136/9, 26624/3, -5120, 0)   (SU(3): -128/3, -25856/81)
   T1: V_3^- and V_3 (lam=2) do not depend on pA, pF, so no fit from V_3^- exists; fit from V_4^-
   T1  [from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)]  pA = 38, pF = -80
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (0, 0, 640, -1280, 0)   (SU(3): -1984/27, 40960/81)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (704, -3328, 6400, -5120, 0)   (SU(3): -5120/27, 115456/81)
   T1  [from the SU(3) value of V_4^- (one combination; pF = 0)]  pA = 838/81, pF = 0
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (35840/81, -175360/81, 3200, -1280, 0)   (SU(3): -1984/27, 0)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (128704/81, -620288/81, 11520, -5120, 0)   (SU(3): -5120/27, 33536/81)
   T3: V_3^- and V_3 (lam=2) do not depend on pA3, pF3, so no fit from V_3^- exists; fit from V_4^-
   T3  [from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)]  pA3 = -76, pF3 = 160
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (0, 0, 640, -1280, 0)   (SU(3): -1984/27, 40960/81)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (704, -3328, 6400, -5120, 0)   (SU(3): -5120/27, 115456/81)
   T3  [from the SU(3) value of V_4^- (one combination; pF3 = 0)]  pA3 = -1676/81, pF3 = 0
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (35840/81, -175360/81, 3200, -1280, 0)   (SU(3): -1984/27, 0)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (128704/81, -620288/81, 11520, -5120, 0)   (SU(3): -5120/27, 33536/81)
-- baseline b
   T2: V_3^- components demand q = 14 from CF CA^2, 22 from CF^2 CA (C_F^3 component: response 0, target -256)
   T2  [q from the C_F C_A^2 component of V_3^- (leading C_A power)]  q = 14
      residual lam=1: V_3^- (0, 128, -256)  V_4^- (-176, -256, 1856, -1280, 0)   (SU(3): 2048/27, -103616/81)
      residual lam=2: V_3   (-32, 320, -512)  V_4   (-320, -1152, 6144, -5120, 0)   (SU(3): 2944/27, -197888/81)
   T2  [q from the SU(3) value of V_3^-]  q = 62/9
      residual lam=1: V_3^- (-512/9, 2176/9, -256)  V_4^- (2000/9, -12544/9, 7616/3, -1280, 0)   (SU(3): 0, -23744/81)
      residual lam=2: V_3   (-1312/9, 4928/9, -512)  V_4   (7360/9, -43136/9, 26624/3, -5120, 0)   (SU(3): -128/3, -25856/81)
   T1: V_3^- and V_3 (lam=2) do not depend on pA, pF, so no fit from V_3^- exists; fit from V_4^-
   T1  [from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)]  pA = 38, pF = -80
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (0, 0, 640, -1280, 0)   (SU(3): -1984/27, 40960/81)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (704, -3328, 6400, -5120, 0)   (SU(3): -5120/27, 115456/81)
   T1  [from the SU(3) value of V_4^- (one combination; pF = 0)]  pA = 838/81, pF = 0
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (35840/81, -175360/81, 3200, -1280, 0)   (SU(3): -1984/27, 0)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (128704/81, -620288/81, 11520, -5120, 0)   (SU(3): -5120/27, 33536/81)
   T3: V_3^- and V_3 (lam=2) do not depend on pA3, pF3, so no fit from V_3^- exists; fit from V_4^-
   T3  [from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)]  pA3 = -76, pF3 = 160
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (0, 0, 640, -1280, 0)   (SU(3): -1984/27, 40960/81)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (704, -3328, 6400, -5120, 0)   (SU(3): -5120/27, 115456/81)
   T3  [from the SU(3) value of V_4^- (one combination; pF3 = 0)]  pA3 = -1676/81, pF3 = 0
      residual lam=1: V_3^- (-112, 352, -256)  V_4^- (35840/81, -175360/81, 3200, -1280, 0)   (SU(3): -1984/27, 0)
      residual lam=2: V_3   (-256, 768, -512)  V_4   (128704/81, -620288/81, 11520, -5120, 0)   (SU(3): -5120/27, 33536/81)

== G. odd k (P^+ at x^1 for lam = 1, at x^3 for lam = 2): phase functions at omega - k (swap)
forms placed in the equation that carries the + phase functions (the paper's positive-signature adjoint equation): the odd-k uncovered V_n equal the even-k values at the same lam, responses included (all representations, n = 3, 4, 5).
forms placed in the equation labelled + (signature label): no change of the uncovered V_n or of S_n at odd k, so the full targets remain there.

== H. baseline b: NLL poles of P^- at three and four loops with c = 2C_A + 6C_F, B = beta_0 = 11/3 C_A - 2/3 n_f, E = 1
baseline b reproduces the NLL poles of P^(2)- and P^(3)- (all n_f powers) and the LL poles in all 22 representations, with and without the forms.

8487 checks passed; 5.1 s


==> anc/numbers/deposit/W5/pminus_tt/A/run_tt.py <==
#!/usr/bin/env python3
"""run_tt.py -- the P^- test with single NNLL terms proportional to T_t^2 in the positive-signature adjoint equation.

Forms (tt_solver.py): T1 (pA, pF), T2 (q), T3 (pA3, pF3); extra forms, reported separately: X1 (uA, uF) and ALL = T1+T2+T3+X1.
Baselines: (a) eq. (10) at kappa = +1, b_A^- = b_A, l_pm = c_- = 0, P^- = F_1^-, c_+ = l_+ (= 0);
           (b) the same plus E a e_R omega, -B a F (every channel), c a F_A^+ (c, B, E symbolic; c = 2C_A + 6C_F for the NLL check).
Group data: deposit/P4minus/groups_here.json (22 representations; the 15 without '_' train the general-color fits, the
7 others are held out).  Targets: complete results (data_side.json, recomputed from deposit/xk/x01_coeffs.txt) minus
equations.  Output: run_tt.out, run_tt.json."""
import sys, os, json, re, itertools, time
from fractions import Fraction as Fr
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import tt_solver as T

NUM = 'PROJECT/ma_a/paper/revision/W3/work/numbers'
GFILE = os.path.join(NUM, 'deposit', 'P4minus', 'groups_here.json')
G = json.load(open(GFILE))
NAMES = list(G)
TRAIN = [n for n in NAMES if '_' not in n]
TEST = [n for n in NAMES if '_' in n]
cf, ca, dFA, dAA, dFF, nf = sp.symbols('cf ca dFA dAA dFF nf')
B3 = [cf * ca**2, cf**2 * ca, cf**3]
B4 = [cf * ca**3, cf**2 * ca**2, cf**3 * ca, cf**4, dFA]
B5 = [cf * ca**4, cf**2 * ca**3, cf**3 * ca**2, cf**4 * ca, cf**5, ca * dFA, cf * dFA, cf * dAA]
B2 = [cf * ca, cf**2]
BASES = {2: B2, 3: B3, 4: B4, 5: B5}
EXTRA = {2: [ca**2], 3: [ca**3], 4: [ca**4, cf * dFF], 5: [ca**5, cf * dFF, ca * dFF]}
BNAME = {3: '(CF CA^2, CF^2 CA, CF^3)', 4: '(CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA/N_R)',
         5: '(CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)', 2: '(CF CA, CF^2)'}
FORMS = {'T1': ('pA', 'pF'), 'T2': ('q',), 'T3': ('pA3', 'pF3'), 'X1': ('uA', 'uF')}
ALLP = ('pA', 'pF', 'q', 'pA3', 'pF3', 'uA', 'uF')
NMAX = 5
MUT = set(x for x in os.environ.get('TT_MUT', '').split(',') if x)     # mutation hooks for run_mutations.py only
LINES = []
NCHECK = [0]


def say(s=''):
    print(s, flush=True)
    LINES.append(s)


def check(cond, what):
    NCHECK[0] += 1
    if not cond:
        say('CHECK FAILED: ' + what)
        raise SystemExit(1)


def inv(g):
    return {cf: sp.Rational(g['CF']), ca: sp.Rational(g['CA']), dFA: sp.Rational(g['dFA']), dAA: sp.Rational(g['dAA']),
            dFF: sp.Rational(g['dFF'])}


def fit(vals, n, label, extra=True):
    """vals: name -> Fraction.  Rational linear fit in BASES[n] (+ EXTRA[n], required to vanish) over TRAIN, checked on TEST."""
    for use_extra in ((True, False) if extra else (False,)):
        basis = BASES[n] + (EXTRA[n] if use_extra else [])
        A = sp.Matrix([[b.subs(inv(G[nm])) for b in basis] for nm in TRAIN])
        y = sp.Matrix([sp.Rational(vals[nm].numerator, vals[nm].denominator) for nm in TRAIN])
        try:
            sol, par = A.gauss_jordan_solve(y)
        except ValueError:
            check(False, '%s: no rational solution in the basis%s' % (label, ' + extras' if use_extra else ''))
        if par.shape[0] != 0:
            continue
        sol = [sp.Rational(x) for x in sol]
        for nm in TEST:
            pred = sum(c * b.subs(inv(G[nm])) for c, b in zip(sol, basis))
            check(pred == sp.Rational(vals[nm].numerator, vals[nm].denominator), '%s: held-out %s reproduced' % (label, nm))
        if use_extra:
            check(all(x == 0 for x in sol[len(BASES[n]):]), '%s: extra invariants %s vanish' % (label, EXTRA[n]))
        return sol[:len(BASES[n])]
    check(False, '%s: fit not unique' % label)


def vec_expr(v, n):
    return sp.expand(sum(c * b for c, b in zip(v, BASES[n])))


def su3(v, n):
    return vec_expr(v, n).subs({cf: sp.Rational(4, 3), ca: 3, dFA: sp.Rational(5, 2), dAA: sp.Rational(135, 8)})


def vstr(v):
    return '(' + ', '.join(str(x) for x in v) + ')'


# ---------------------------------------------------------------- macro values of numbers.tex
NT = open(os.path.join(NUM, 'numbers.tex')).read()


def macro_txt(name):
    m = re.search(r'^\\newcommand\{\\' + name + r'\}(.*)$', NT, re.M)
    line = m.group(1)
    return line[line.index('}% ') + 3:].strip()


def macro_vec(name):
    t = macro_txt(name)
    inner = re.match(r'\(([^)]*)\)', t).group(1)
    return [sp.Rational(x.strip()) for x in inner.split(',')]


def macro_poly(name):
    t = macro_txt(name).replace('^', '**')
    t = re.sub(r'(?<=[\w)])\s+(?=[\w(])', '*', t)
    t = t.replace('CF', 'cf').replace('CA', 'ca').replace('z2', '1')
    return sp.expand(sp.sympify(t, locals=dict(cf=cf, ca=ca, dFA=dFA)))


# ---------------------------------------------------------------- one solver call, with the quantities read off
def runone(nm, forms=(), lam=1, baseline='a', channels='all', swap=False, tphase='plus', cval=None, nmax=NMAX):
    g = G[nm]
    F = T.solve(g, nmax=nmax, lam=lam, forms=forms, baseline=baseline, channels=channels, swap=swap, tphase=tphase, cval=cval)
    ex = T.extract(g, F, nmax, lam=lam, swap=swap)
    r = {'F': F, 'ex': ex}
    r['Vz'] = {n: T.zpart(ex['V'][n].get(4 - 2 * n, {})) for n in range(3, nmax + 1)}
    r['Sz'] = {n: T.zpart(ex['S'][n].get(4 - 2 * n, {})) for n in range(3, nmax + 1)}
    r['VnoZ'] = {n: T.zpart(ex['V'][n].get(4 - 2 * n, {}), 0) for n in range(3, nmax + 1)}
    r['PuLL'] = {n: ex['Pu'][n].get(1 - 2 * n, {}) for n in range(1, nmax + 1)}
    r['PuNLL'] = {n: ex['Pu'][n].get(2 - 2 * n, {}) for n in range(1, nmax + 1)}
    r['PuNNLL'] = {n: ex['Pu'][n].get(3 - 2 * n, {}) for n in range(1, nmax + 1)}
    r['SLL'] = {n: ex['S'][n].get(2 - 2 * n, {}) for n in range(2, nmax + 1)}
    r['SNLL'] = {n: ex['S'][n].get(3 - 2 * n, {}) for n in range(2, nmax + 1)}
    r['VLL'] = {n: ex['V'][n].get(2 - 2 * n, {}) for n in range(2, nmax + 1)}
    r['VNLL'] = {n: ex['V'][n].get(3 - 2 * n, {}) for n in range(2, nmax + 1)}
    return r


def coef_of(poly, sym=None):
    """coefficient of the monomial `sym` (a parameter name) or of 1, in a z-part polynomial; checks no other monomials"""
    key = T.mono(**({sym: 1} if sym else {}))
    return Fr(poly.get(key, 0))


def has_only(poly, allowed):
    """every monomial of poly is 1 or one of the parameter names in `allowed` (degree one)"""
    ok = {T.ONE} | {T.mono(**{s: 1}) for s in allowed}
    return all(k in ok for k in poly)


def params_free(poly):
    return all(all(k[T.IDX[s]] == 0 for s in ALLP) for k in poly)


def main():
    t0 = time.time()
    say('run_tt.py  (26 Oct 2026)  group data: %s' % GFILE)
    say('train (general-color fits): %s' % TRAIN)
    say('held out: %s' % TEST)
    data = json.load(open(os.path.join(HERE, 'data_side.json')))
    D = {1: {3: [sp.Rational(x) for x in data['Pminus_x0']['V3']], 4: [sp.Rational(x) for x in data['Pminus_x0']['V4']]},
         2: {3: [sp.Rational(x) for x in data['Pminus_x2']['V3']], 4: [sp.Rational(x) for x in data['Pminus_x2']['V4']]}}
    if 'data_row' in MUT:
        D[1][3][0] += 1
    check(data['Pplus_x1']['V3'] == data['Pminus_x0']['V3'] and data['Pplus_x1']['V4'] == data['Pminus_x0']['V4'],
          'data: P^+ at x^1 = P^- at x^0 (lambda = 1, uncovered)')
    check(all(data[k]['V3'] == data['Pminus_x2']['V3'] and data[k]['V4'] == data['Pminus_x2']['V4'] for k in ('Pplus_x3', 'Pminus_x4')),
          'data: P^+ at x^3 = P^- at x^4 = P^- at x^2 (lambda = 2, uncovered)')
    out = {'groups': NAMES, 'train': TRAIN, 'test': TEST}

    # ============================================================ A. all runs
    say('\n== A. solver runs (tt_solver.py), nmax = %d, K = 2, kappa = +1' % NMAX)
    R = {}
    configs = []
    for lam in (1, 2):
        for bl in ('a', 'b'):
            for fs in ((), ('T1',), ('T2',), ('T3',), ('X1',), ('T1', 'T2', 'T3', 'X1')):
                configs.append(dict(forms=fs, lam=lam, baseline=bl, channels='all', swap=False, tphase='plus'))
            configs.append(dict(forms=('T1', 'T2', 'T3', 'X1'), lam=lam, baseline=bl, channels='adj', swap=False, tphase='plus'))
            for tph in ('plus', 'label'):
                configs.append(dict(forms=('T1', 'T2', 'T3', 'X1'), lam=lam, baseline=bl, channels='all', swap=True, tphase=tph))
    for cfg in configs:
        key = (cfg['forms'], cfg['lam'], cfg['baseline'], cfg['channels'], cfg['swap'], cfg['tphase'])
        R[key] = {nm: runone(nm, **cfg) for nm in NAMES}
    say('%d configurations x %d representations solved in %.1f s' % (len(configs), len(NAMES), time.time() - t0))
    ALLF = ('T1', 'T2', 'T3', 'X1')

    def K(forms=ALLF, lam=1, bl='a', channels='all', swap=False, tphase='plus'):
        return (forms, lam, bl, channels, swap, tphase)

    # ============================================================ B. baseline checks
    say('\n== B. baseline (no added form) against the paper (numbers.tex)')
    base = {}
    for lam in (1, 2):
        for bl in ('a', 'b'):
            rr = R[K((), lam, bl)]
            for n in (3, 4, 5):
                for nm in NAMES:
                    check(params_free(rr[nm]['Vz'][n]) and params_free(rr[nm]['Sz'][n]), 'baseline has no parameters')
                    if bl == 'b':
                        check(has_only(rr[nm]['Vz'][n], ()) and has_only(rr[nm]['Sz'][n], ()),
                              'baseline b: zeta_2 NNLL of V_%d, S_%d free of c, B, E (%s, lam=%d)' % (n, n, nm, lam))
            for n in (3, 4, 5):
                vV = fit({nm: coef_of(rr[nm]['Vz'][n]) for nm in NAMES}, n, 'V_%d^- equations lam=%d %s' % (n, lam, bl))
                vS = fit({nm: coef_of(rr[nm]['Sz'][n]) for nm in NAMES}, n, 'S_%d equations lam=%d %s' % (n, lam, bl))
                base[(lam, bl, 'V', n)] = vV
                base[(lam, bl, 'S', n)] = vS
            say('lam=%d baseline %s: V_3^- = %s, V_4^- = %s; S_3 = %s, S_4 = %s; S_5 = %s'
                % (lam, bl, vstr(base[(lam, bl, 'V', 3)]), vstr(base[(lam, bl, 'V', 4)]), vstr(base[(lam, bl, 'S', 3)]),
                   vstr(base[(lam, bl, 'S', 4)]), vstr(base[(lam, bl, 'S', 5)])))
    for bl in ('a', 'b'):
        check(base[(1, bl, 'V', 3)] == macro_vec('nmXkVthreeUncLamOne'), 'V_3^- equations (lam=1) = \\nmXkVthreeUncLamOne')
        check(base[(1, bl, 'V', 4)] == macro_vec('nmXkVfourUncLamOne'), 'V_4^- equations (lam=1) = \\nmXkVfourUncLamOne')
        check(base[(2, bl, 'V', 3)] == macro_vec('nmXkVthreeUncLamTwo'), 'V_3 uncovered (lam=2) = \\nmXkVthreeUncLamTwo')
        check(base[(2, bl, 'V', 4)] == macro_vec('nmXkVfourUncLamTwo'), 'V_4 uncovered (lam=2) = \\nmXkVfourUncLamTwo')
        check(base[(1, bl, 'S', 3)] == macro_vec('nmSthreeVec') and base[(1, bl, 'S', 4)] == macro_vec('nmSfourVec')
              and base[(1, bl, 'S', 5)] == macro_vec('nmSfiveVec'), 'S_3, S_4, S_5 (lam=1) = \\nmSthreeVec, \\nmSfourVec, \\nmSfiveVec')
        check(base[(2, bl, 'S', 3)] == macro_vec('nmXkVthreeCovLamTwo') and base[(2, bl, 'S', 4)] == macro_vec('nmXkVfourCovLamTwo'),
              'covered V_3, V_4 (lam=2) = \\nmXkVthreeCovLamTwo, \\nmXkVfourCovLamTwo')
    say('agreement: V_3^-, V_4^- (lam = 1, 2) = \\nmXkVthreeUncLamOne, \\nmXkVfourUncLamOne, \\nmXkVthreeUncLamTwo, \\nmXkVfourUncLamTwo;'
        ' S_3, S_4, S_5 = \\nmSthreeVec, \\nmSfourVec, \\nmSfiveVec; covered lam = 2 = \\nmXkVthreeCovLamTwo, \\nmXkVfourCovLamTwo (both baselines)')
    # LL of P^- against \nmLLminusTwo/Three/Four (coefficients of P^(n)- at N^(-2n-1)); n-loop P^- = F^(n) here
    for n, mname in ((2, 'nmLLminusTwo'), (3, 'nmLLminusThree'), (4, 'nmLLminusFour')):
        for bl in ('a', 'b'):
            rr = R[K((), 1, bl)]
            vals = {}
            for nm in NAMES:
                p = rr[nm]['PuLL'][n]
                check(has_only(p, ()), 'LL of P^- free of c, B, E')
                vals[nm] = coef_of(p)
            v = fit(vals, n, 'LL of P^(%d)- lam=1 %s' % (n - 1, bl))
            check(sp.expand(vec_expr(v, n) - macro_poly(mname)) == 0, 'LL of P^- at %d loops = \\%s' % (n, mname))
    say('LL of P^- at two, three, four loops = \\nmLLminusTwo, \\nmLLminusThree, \\nmLLminusFour (both baselines)')
    # the identity V^- = 4 a kappa C_F psi^- F_A^+ of the negative-signature singlet row (baseline a, unswapped), every power kept
    for lam in (1, 2):
        for fs in ((), ALLF):
            rr = R[K(fs, lam, 'a')]
            for nm in NAMES:
                g = G[nm]
                F = rr[nm]['F']
                CF = Fr(g['CF'])
                phi, psi = T.phases()
                for n in range(2, NMAX + 1):
                    rhs = T.s_scale(T.s_mul(psi['+' if 'identity_psi' in MUT else '-'], F[n - 1][(g['iA'], '+')], 4 - 2 * n), 4 * CF)
                    lhs = rr[nm]['ex']['V'][n]
                    check(T.s_add(lhs, rhs, -1) == {}, 'identity V^- = 4a kappa C_F psi^- F_A^+ at a^%d (%s, lam=%d, %s)' % (n, nm, lam, fs))
    say('identity V^-(a^n) = 4 kappa C_F [psi^- F_A^+](a^(n-1)) holds at n = 2..%d in all %d representations, lam = 1, 2, '
        'with and without the forms (LL, NLL and NNLL, every symbol)' % (NMAX, len(NAMES)))

    # ============================================================ C. responses of the forms
    say('\n== C. responses (zeta_2 parts, coefficient of each parameter); general-color fits over %d representations, %d held out'
        % (len(TRAIN), len(TEST)))
    resp = {}
    for lam in (1, 2):
        for bl in ('a', 'b'):
            rr_all = R[K(ALLF, lam, bl)]
            rr0 = R[K((), lam, bl)]
            # linearity: the single-form runs add up to the run with all forms
            for f, ps in FORMS.items():
                rr_f = R[K((f,), lam, bl)]
                for nm in NAMES:
                    for n in (3, 4, 5):
                        for q in ('Vz', 'Sz'):
                            dsingle = T.p_add(rr_f[nm][q][n], rr0[nm][q][n], -1)
                            dall = {k: v for k, v in T.p_add(rr_all[nm][q][n], rr0[nm][q][n], -1).items()
                                    if any(k[T.IDX[s]] for s in ps)}
                            check(dsingle == dall, 'single form %s = its part of the combined run (%s %s_%d lam=%d %s)' % (f, nm, q, n, lam, bl))
            for nm in NAMES:
                for n in (3, 4, 5):
                    check(has_only(rr_all[nm]['Vz'][n], ALLP), 'V_%d zeta_2 part: only degree-one parameter monomials (%s)' % (n, nm))
                    # S_n unchanged
                    check(rr_all[nm]['Sz'][n] == rr0[nm]['Sz'][n], 'S_%d unchanged by the forms (%s, lam=%d, %s)' % (n, nm, lam, bl))
                for n in range(1, NMAX + 1):
                    for q in ('PuLL', 'PuNLL'):
                        check(rr_all[nm][q][n] == rr0[nm][q][n], '%s of P^- at a^%d unchanged (%s lam=%d %s)' % (q, n, nm, lam, bl))
                for n in range(2, NMAX + 1):
                    for q in ('SLL', 'SNLL', 'VLL', 'VNLL'):
                        check(rr_all[nm][q][n] == rr0[nm][q][n], '%s at a^%d unchanged (%s lam=%d %s)' % (q, n, nm, lam, bl))
                for n in range(3, NMAX + 1):
                    check(rr_all[nm]['VnoZ'][n] == rr0[nm]['VnoZ'][n], 'rational NNLL of V unchanged')
                # adjoint-only = all channels (T_t^2 acts with C_R in every channel)
                rr_adj = R[K(ALLF, lam, bl, 'adj')]
                for n in (3, 4, 5):
                    check(rr_adj[nm]['Vz'][n] == rr_all[nm]['Vz'][n] and rr_adj[nm]['Sz'][n] == rr_all[nm]['Sz'][n],
                          'adjoint-only forms = forms in every channel with C_R (%s, n=%d)' % (nm, n))
            for n in (3, 4, 5):
                for p in ALLP:
                    v = fit({nm: coef_of(rr_all[nm]['Vz'][n], p) for nm in NAMES}, n, 'response of V_%d to %s (lam=%d %s)' % (n, p, lam, bl))
                    resp[(lam, bl, n, p)] = v
    for lam in (1, 2):
        for p in ALLP:
            for n in (3, 4, 5):
                check(resp[(lam, 'a', n, p)] == resp[(lam, 'b', n, p)], 'responses identical in baselines a and b')
    say('checks: S_3, S_4, S_5 unchanged; LL and NLL of P^- (a^1..a^5) unchanged; LL, NLL of S and V unchanged; rational NNLL of V'
        ' unchanged; forms act additively; adjoint-only = every channel with C_R; responses identical in baselines a and b.')
    for lam in (1, 2):
        say('-- lam = %d  (responses per unit parameter, identical in baselines a and b)' % lam)
        for f, ps in FORMS.items():
            for p in ps:
                say('   %s  d%s:  dV_3 = %s   dV_4 = %s   dV_5 = %s' % (f if f != 'X1' else 'X1 [extra form]', p,
                    vstr(resp[(lam, 'a', 3, p)]), vstr(resp[(lam, 'a', 4, p)]), vstr(resp[(lam, 'a', 5, p)])))
    for lam in (1, 2):
        for p in ALLP:
            v4, v5 = resp[(lam, 'a', 4, p)], resp[(lam, 'a', 5, p)]
            check(v4[4] == 0 and v5[5] == 0 and v5[6] == 0 and v5[7] == 0, 'quartic components of dV_4, dV_5 vanish (%s lam=%d)' % (p, lam))
            for n in (3, 4, 5):
                e = vec_expr(resp[(lam, 'a', n, p)], n)
                check(sp.expand(e.subs(ca, 0)) == 0, 'response of V_%d to %s vanishes at C_A = 0 (lam=%d)' % (n, p, lam))
    say('every response vanishes at C_A -> 0 and has no quartic component (V_4: dFA; V_5: CA dFA, CF dFA, CF dAA).')
    say('factorized responses (lam symbolic check below in the PARI/GP and Wolfram files):')
    for lam in (1, 2):
        for p in ALLP:
            say('   lam=%d %-3s  dV_3 = %s ;  dV_4 = %s' % (lam, p, sp.factor(vec_expr(resp[(lam, 'a', 3, p)], 3)),
                                                         sp.factor(vec_expr(resp[(lam, 'a', 4, p)], 4))))

    # ============================================================ D. targets
    say('\n== D. targets: complete results (data_side.json) minus equations (baseline a = b)')
    tgt = {}
    for lam in (1, 2):
        for n in (3, 4):
            tgt[(lam, n)] = [d - e for d, e in zip(D[lam][n], base[(lam, 'a', 'V', n)])]
            say('lam=%d  dV_%d = data %s - equations %s = %s = %s' % (lam, n, vstr(D[lam][n]), vstr(base[(lam, 'a', 'V', n)]),
                vstr(tgt[(lam, n)]), sp.factor(vec_expr(tgt[(lam, n)], n))))
    check(sp.expand(vec_expr(tgt[(1, 3)], 3) - macro_poly('nmXkMismatchVthreeLamOne')) == 0, 'target lam=1 V_3 = \\nmXkMismatchVthreeLamOne')
    check(sp.expand(vec_expr(tgt[(1, 4)], 4) - macro_poly('nmXkMismatchVfourLamOne')) == 0, 'target lam=1 V_4 = \\nmXkMismatchVfourLamOne')
    check(sp.expand(vec_expr(tgt[(2, 3)], 3) - macro_poly('nmXkMismatchVthreeLamTwo')) == 0, 'target lam=2 V_3 = \\nmXkMismatchVthreeLamTwo')
    check(sp.expand(vec_expr(tgt[(2, 4)], 4) - macro_poly('nmXkMismatchVfourLamTwo')) == 0, 'target lam=2 V_4 = \\nmXkMismatchVfourLamTwo')
    check(su3(tgt[(1, 3)], 3) == sp.Rational(-1984, 27) and su3(tgt[(1, 4)], 4) == sp.Rational(53632, 81),
          'SU(3) targets = \\nmMismatchVthreeSUthree, \\nmMismatchVfourSUthree')
    check(sp.expand(vec_expr(tgt[(1, 3)], 3).subs({ca: 0, dFA: 0})) == -256 * cf**3 and
          sp.expand(vec_expr(tgt[(1, 4)], 4).subs({ca: 0, dFA: 0})) == -1280 * cf**4,
          'abelian limit of the targets = \\nmVthreeMinusAbelianDiff, \\nmVfourMinusAbelianDiff (-256 CF^3, -1280 CF^4)')
    say('targets agree with \\nmXkMismatchVthreeLamOne, \\nmXkMismatchVfourLamOne, \\nmXkMismatchVthreeLamTwo, \\nmXkMismatchVfourLamTwo; '
        'SU(3): -1984/27, 53632/81; C_A -> 0: -256 CF^3, -1280 CF^4 (lam=1), %s, %s (lam=2)'
        % (sp.expand(vec_expr(tgt[(2, 3)], 3).subs({ca: 0, dFA: 0})), sp.expand(vec_expr(tgt[(2, 4)], 4).subs({ca: 0, dFA: 0}))))

    # ============================================================ E. linear systems
    say('\n== E. linear systems: response x parameters = target (general color, rational arithmetic)')
    comp3 = ['CF CA^2', 'CF^2 CA', 'CF^3']
    comp4 = ['CF CA^3', 'CF^2 CA^2', 'CF^3 CA', 'CF^4', 'dFA']
    rowsname = ['V3:' + c for c in comp3] + ['V4:' + c for c in comp4]
    systems = {}
    for label, ps in list(FORMS.items()) + [('ALL', ALLP)]:
        for bl in ('a', 'b'):
            blocks = {}
            for lam in (1, 2):
                A = sp.Matrix([[resp[(lam, bl, n, p)][i] for p in ps] for n in (3, 4) for i in range(len(BASES[n]))])
                t = sp.Matrix(tgt[(lam, 3)] + tgt[(lam, 4)])
                blocks[lam] = (A, t)
            sysd = {}
            for sname, rows, lams in (('lam1 V3', range(0, 3), (1,)), ('lam1 V4', range(3, 8), (1,)), ('lam1 V3+V4', range(0, 8), (1,)),
                                      ('lam2 V3+V4', range(0, 8), (2,)), ('lam1+lam2', range(0, 8), (1, 2))):
                A = sp.Matrix.vstack(*[blocks[l][0][list(rows), :] for l in lams])
                t = sp.Matrix.vstack(*[blocks[l][1][list(rows), :] for l in lams])
                rn = [('lam%d ' % l) + rowsname[i] for l in lams for i in rows]
                rA, rAt = A.rank(), A.row_join(t).rank()
                trivial = [rn[i] for i in range(A.rows) if all(x == 0 for x in A.row(i)) and t[i] == 0]
                obstr = [(rn[i], t[i]) for i in range(A.rows) if all(x == 0 for x in A.row(i)) and t[i] != 0]
                sol = None
                if rA == rAt:
                    s_, par = A.gauss_jordan_solve(t)
                    sol = (list(s_), par.shape[0])
                sysd[sname] = dict(n_eq=A.rows, n_trivial=len(trivial), n_unknowns=len(ps), rank=rA, rank_aug=rAt,
                                   consistent=(rA == rAt), obstructions=[(a, str(b)) for a, b in obstr], solution=sol)
            systems[(label, bl)] = sysd
    for (label, bl), sysd in systems.items():
        if bl == 'b':
            check(all(systems[(label, 'a')][s]['rank'] == sysd[s]['rank'] and systems[(label, 'a')][s]['rank_aug'] == sysd[s]['rank_aug']
                      for s in sysd), 'systems identical in baselines a and b (%s)' % label)
            continue
        tag = label if label in ('T1', 'T2', 'T3') else label + ' [extra form, not one of the three]'
        say('-- %s  (unknowns %s)  baselines a and b identical' % (tag, ', '.join(FORMS.get(label, ALLP))))
        for sname, d in sysd.items():
            say('   %-11s equations %2d (satisfied identically, 0 = 0: %d), unknowns %d, rank %d, rank with target %d -> %s%s'
                % (sname, d['n_eq'], d['n_trivial'], d['n_unknowns'], d['rank'], d['rank_aug'],
                   'CONSISTENT' if d['consistent'] else 'NO SOLUTION',
                   ('; unreachable components (response 0, target != 0): ' + ', '.join('%s = %s' % o for o in d['obstructions']))
                   if d['obstructions'] else ''))

    # ============================================================ F. fits and residuals
    say('\n== F. fitted numbers and residuals (rational; residual = target - response x parameters)')
    fits = {}

    def residuals(ps, vals, bl):
        r = {}
        for lam in (1, 2):
            for n in (3, 4):
                r[(lam, n)] = [tgt[(lam, n)][i] - sum(vals[p] * resp[(lam, bl, n, p)][i] for p in ps) for i in range(len(BASES[n]))]
        return r

    def show(label, rule, ps, vals, bl):
        r = residuals(ps, vals, bl)
        say('   %s  [%s]  %s' % (label, rule, ', '.join('%s = %s' % (p, vals[p]) for p in ps)))
        say('      residual lam=1: V_3^- %s  V_4^- %s   (SU(3): %s, %s)' % (vstr(r[(1, 3)]), vstr(r[(1, 4)]), su3(r[(1, 3)], 3), su3(r[(1, 4)], 4)))
        say('      residual lam=2: V_3   %s  V_4   %s   (SU(3): %s, %s)' % (vstr(r[(2, 3)]), vstr(r[(2, 4)]), su3(r[(2, 3)], 3), su3(r[(2, 4)], 4)))
        return dict(rule=rule, values={p: str(vals[p]) for p in ps}, residuals={'%d_%d' % k: [str(x) for x in v] for k, v in r.items()},
                    residuals_su3={'%d_%d' % k: str(su3(v, k[1])) for k, v in r.items()})

    for bl in ('a', 'b'):
        say('-- baseline %s' % bl)
        # T2: q from V_3^-; each component that depends on q demands its own value
        r3 = resp[(1, bl, 3, 'q')]
        dem = {comp3[i]: (tgt[(1, 3)][i] / r3[i] if r3[i] != 0 else None) for i in range(3)}
        say('   T2: V_3^- components demand q = %s (C_F^3 component: response 0, target %s)'
            % (', '.join('%s from %s' % (v, k) for k, v in dem.items() if v is not None), tgt[(1, 3)][2]))
        q14 = tgt[(1, 3)][0] / r3[0]
        fits[('T2', bl, 'V3_lead')] = show('T2', 'q from the C_F C_A^2 component of V_3^- (leading C_A power)', ('q',), {'q': q14}, bl)
        q_su3 = su3(tgt[(1, 3)], 3) / su3(r3, 3)
        fits[('T2', bl, 'V3_SU3')] = show('T2', 'q from the SU(3) value of V_3^-', ('q',), {'q': q_su3}, bl)
        # T1, T3: V_3^- does not depend on their parameters; fit from V_4^-
        for f in ('T1', 'T3'):
            ps = FORMS[f]
            check(all(x == 0 for p in ps for x in resp[(1, bl, 3, p)]), '%s does not change V_3^- (lam=1)' % f)
            check(all(x == 0 for p in ps for x in resp[(2, bl, 3, p)]), '%s does not change V_3 (lam=2)' % f)
            A = sp.Matrix([[resp[(1, bl, 4, p)][i] for p in ps] for i in (0, 1)])
            sol = A.LUsolve(sp.Matrix(tgt[(1, 4)][0:2]))
            vals = {p: sp.Rational(sol[j]) for j, p in enumerate(ps)}
            say('   %s: V_3^- and V_3 (lam=2) do not depend on %s, so no fit from V_3^- exists; fit from V_4^-' % (f, ', '.join(ps)))
            fits[(f, bl, 'V4_lead')] = show(f, 'from the C_F C_A^3 and C_F^2 C_A^2 components of V_4^- (two leading C_A powers)', ps, vals, bl)
            # SU(3): only one combination enters; fix it from the SU(3) V_4^- with the second parameter set to 0
            s1 = su3(resp[(1, bl, 4, ps[0])], 4)
            vals2 = {ps[0]: su3(tgt[(1, 4)], 4) / s1, ps[1]: sp.Integer(0)}
            fits[(f, bl, 'V4_SU3')] = show(f, 'from the SU(3) value of V_4^- (one combination; %s = 0)' % ps[1], ps, vals2, bl)
    for key in list(fits):
        if key[1] == 'b':
            ka = (key[0], 'a', key[2])
            check(fits[key]['values'] == fits[ka]['values'] and fits[key]['residuals'] == fits[ka]['residuals'], 'fits identical in a and b')

    # ============================================================ G. odd-k swap
    say('\n== G. odd k (P^+ at x^1 for lam = 1, at x^3 for lam = 2): phase functions at omega - k (swap)')
    for lam in (1, 2):
        for bl in ('a', 'b'):
            rs_p = R[K(ALLF, lam, bl, 'all', True, 'plus')]
            rs_l = R[K(ALLF, lam, bl, 'all', True, 'label')]
            rn = R[K(ALLF, lam, bl)]
            r0 = R[K((), lam, bl)]
            for nm in NAMES:
                for n in (3, 4, 5):
                    check(rs_p[nm]['Vz'][n] == rn[nm]['Vz'][n] and rs_p[nm]['Sz'][n] == rn[nm]['Sz'][n],
                          'swap, forms in the equation with the + phase functions: uncovered V = even-k result (%s n=%d)' % (nm, n))
                    check(rs_l[nm]['Vz'][n] == r0[nm]['Vz'][n] and rs_l[nm]['Sz'][n] == r0[nm]['Sz'][n],
                          'swap, forms in the equation labelled +: no change of V and S at zeta_2 NNLL (%s n=%d)' % (nm, n))
    say('forms placed in the equation that carries the + phase functions (the paper\'s positive-signature adjoint equation): the '
        'odd-k uncovered V_n equal the even-k values at the same lam, responses included (all representations, n = 3, 4, 5).')
    say('forms placed in the equation labelled + (signature label): no change of the uncovered V_n or of S_n at odd k, so the full '
        'targets remain there.')

    # ============================================================ H. NLL of P^- in baseline b against the complete results
    say('\n== H. baseline b: NLL poles of P^- at three and four loops with c = 2C_A + 6C_F, B = beta_0 = 11/3 C_A - 2/3 n_f, E = 1')
    C = {}
    loc = dict(cf=cf, ca=ca, nf=nf, dFA=dFA, dFF=dFF)
    for line in open(os.path.join(NUM, 'deposit', 'xk', 'x01_coeffs.txt')):
        if line.startswith('#') or not line.strip():
            continue
        nm_, k_, j_, ex_ = line.rstrip('\n').split('|')
        if int(k_) == 0 and nm_ in ('P1m', 'P2m', 'P3m'):
            C[(nm_, int(j_))] = sp.expand(sp.sympify(ex_.replace('^', '**'), locals=dict(loc, z2=sp.Symbol('z2'), z3=sp.Symbol('z3'), z5=sp.Symbol('z5'), z7=sp.Symbol('z7'))))
    datNLL = {3: sp.expand(-6 * C[('P2m', 3)]), 4: sp.expand(-120 * C[('P3m', 5)])}
    datLL = {2: sp.expand(2 * C[('P1m', 2)]), 3: sp.expand(24 * C[('P2m', 4)]), 4: sp.expand(720 * C[('P3m', 6)])}
    for nm in NAMES:
        g = G[nm]
        iv = inv(g)
        cval = Fr(2) * Fr(g['CA']) + 6 * Fr(g['CF'])
        for fs in ((), ALLF):
            rr = runone(nm, forms=fs, lam=1, baseline='b', cval=cval)
            for n in (3, 4):
                p = rr['PuNLL'][n]
                check(params_free(p), 'NLL of P^- has no form parameters')
                # p is a polynomial in B and E; set E = 1, B = 11/3 CA - 2/3 nf
                val = 0
                for k, v in p.items():
                    kB, kE = k[T.IDX['B']], k[T.IDX['E']]
                    check(all(k[T.IDX[s]] == 0 for s in ('z', 'c') + ALLP), 'NLL monomials only in B, E')
                    val += sp.Rational(v.numerator, v.denominator) * (sp.Rational(11, 3) * iv[ca] - sp.Rational(2, 3) * nf)**kB
                d = sp.expand(datNLL[n].subs(iv))
                check(sp.expand(val - d) == 0, 'NLL of P^- at a^%d reproduced with c = 2CA + 6CF, r = 1 (%s, forms %s)' % (n, nm, fs))
            for n in (2, 3, 4):
                check(Fr(str(sp.expand(datLL[n].subs(iv)))) == coef_of(rr['PuLL'][n]), 'LL of P^- at a^%d = data (%s)' % (n, nm))
    say('baseline b reproduces the NLL poles of P^(2)- and P^(3)- (all n_f powers) and the LL poles in all %d representations, '
        'with and without the forms.' % len(NAMES))

    # ============================================================ summary json
    out['base'] = {'%d_%s_%s_%d' % k: [str(x) for x in v] for k, v in base.items()}
    out['responses'] = {'%d_%s_%d_%s' % k: [str(x) for x in v] for k, v in resp.items()}
    out['targets'] = {'%d_%d' % k: [str(x) for x in v] for k, v in tgt.items()}
    out['systems'] = {'%s_%s' % k: {s: {kk: (str(vv) if kk == 'solution' else vv) for kk, vv in d.items()} for s, d in v.items()}
                      for k, v in systems.items()}
    out['fits'] = {'%s_%s_%s' % k: v for k, v in fits.items()}
    out['n_checks'] = NCHECK[0]
    json.dump(out, open(os.path.join(HERE, 'run_tt.json'), 'w'), indent=1)
    say('\n%d checks passed; %.1f s' % (NCHECK[0], time.time() - t0))
    open(os.path.join(HERE, 'run_tt.out'), 'w').write('\n'.join(LINES) + '\n')


if __name__ == '__main__':
    main()


==> anc/numbers/deposit/W5/pminus_tt/A/tt_solver.py <==
#!/usr/bin/env python3
"""tt_solver.py -- order-by-order solution in rational arithmetic of eq. (10) (\\label{eq:system}) of the W4 draft with three test forms
proportional to the t-channel pair Casimir T_t^2 (eigenvalue C_R) added to the positive-signature equations.
Written for the T_t^2 test of 26 Oct 2026; independent of deposit/P4minus/solver.py (same equations, own code).

  omega F_R^s = 2 a lam b_R + 2 a C_R [dF_R^s/domega + phi^s F_R^s] + (F_R^s)^2 + 2 a kappa psi^s sum_R' T_RR' F_R'^{-s}
              + [baseline b]  E a e_R omega (n = 1 only; e_1 = C_F, e_R = -2 b_R)  - B a F_R^s  + [R = A, s = +] c a F_A^+
              + [s = +, forms]  T1 + T2 + T3 (+ extra forms X1 and L, labelled as extra)
  T1 = 2 a C_R * a z (pA C_A + pF C_F) * [dF_R^+/domega + phi^+ F_R^+]
  T2 = q a z omega C_R F_R^+
  T3 = a^2 z C_R (pA3 C_A + pF3 C_F) omega^-1 F_R^+
  X1 (extra, NOT one of the three forms): a^2 z C_R (uA C_A + uF C_F), a constant (Born-type) source proportional to T_t^2.
  L  (extra, NOT one of the three forms): the NNLL constants of eq. (10) and of the maps, l_+ = c_+ (normalization condition,
     one symbol lp), l_- (lm) and c_- (cm): quark-pair weight (1 + 6 l_s z w^2) in every channel of signature s and
     P^+ = (1 + 6 lp z w^2) F_1^+, P^- = (1 + 6 cm z w^2) F_1^- (used without the odd-k swap only).
phi^+ = -(pi/2)tan(pi w/2) = -(3/2) z w + O(z^2), phi^- = (pi/2)cot(pi w/2) = 1/w - z w/2 + O(z^2),
psi^+ = -pi tan(pi w/2) = -3 z w + O(z^2),        psi^- = pi cot(pi w/2) = 2/w - z w + O(z^2);  z = zeta_2 = pi^2/6.
Kept to first order in z (zeta_2^2 enters two powers of omega beyond NNLL).  F^(n) is kept to omega^(1-2n+K), K = 2
(LL, NLL, NNLL).  The parameters enter only multiplied by z, so they enter linearly at first order in z.
swap=True evaluates the phases at omega - k for odd k: the equation labelled s uses the phase functions of -s.
tphase='plus' puts the forms (and c) in the equation that carries the '+' phase functions (the paper's
'positive-signature adjoint equation', which feeds the uncovered singlet at LL); tphase='label' puts them in the
equation labelled '+'.  channels='all' acts with C_R in every channel (T_t^2); channels='adj' only in the adjoint row.
"""
from fractions import Fraction as Fr
import os

# mutation hooks for run_mutations.py only (empty in every production run)
MUT = set(x for x in os.environ.get('TT_MUT', '').split(',') if x)

SYMS = ('z', 'pA', 'pF', 'q', 'pA3', 'pF3', 'uA', 'uF', 'c', 'B', 'E', 'lp', 'lm', 'cm')
NS = len(SYMS)
IDX = {s: i for i, s in enumerate(SYMS)}
PARAMS = ('pA', 'pF', 'q', 'pA3', 'pF3', 'uA', 'uF', 'lp', 'lm', 'cm')
PIDX = [IDX[s] for s in PARAMS]


def mono(**kw):
    e = [0] * NS
    for k, v in kw.items():
        e[IDX[k]] += v
    return tuple(e)


ONE = mono()


def p_ok(k):
    return k[0] <= 1 and sum(k[i] for i in PIDX) <= 1


def p_add(a, b, cb=1):
    r = dict(a)
    for k, v in b.items():
        r[k] = r.get(k, 0) + cb * v
        if r[k] == 0:
            del r[k]
    return r


def p_mul(a, b):
    r = {}
    for k1, v1 in a.items():
        for k2, v2 in b.items():
            k = tuple(x + y for x, y in zip(k1, k2))
            if not p_ok(k):
                continue
            r[k] = r.get(k, 0) + v1 * v2
    return {k: v for k, v in r.items() if v != 0}


def p_scale(a, x):
    x = Fr(x)
    return {k: v * x for k, v in a.items() if v * x != 0}


def pc(x):
    x = Fr(x)
    return {ONE: x} if x else {}


def ps(name, x=1):
    return {mono(**{name: 1}): Fr(x)}


# series: {power of omega: poly}
def s_add(a, b, cb=1):
    r = dict(a)
    for p, v in b.items():
        r[p] = p_add(r.get(p, {}), v, cb)
        if not r[p]:
            del r[p]
    return r


def s_mul(a, b, pmax):
    r = {}
    for p1, v1 in a.items():
        for p2, v2 in b.items():
            p = p1 + p2
            if p > pmax:
                continue
            t = p_mul(v1, v2)
            if t:
                r[p] = p_add(r.get(p, {}), t)
                if not r[p]:
                    del r[p]
    return r


def s_pscale(a, poly):
    r = {}
    for p, v in a.items():
        t = p_mul(v, poly)
        if t:
            r[p] = t
    return r


def s_scale(a, x):
    return {p: p_scale(v, x) for p, v in a.items() if p_scale(v, x)}


def s_shift(a, k):
    return {p + k: v for p, v in a.items()}


def s_der(a):
    return {p - 1: p_scale(v, p) for p, v in a.items() if p != 0}


def s_trunc(a, pmax):
    return {p: v for p, v in a.items() if p <= pmax}


def phases():
    z = ps('z')
    phi = {'+': {1: p_scale(z, Fr(-3, 2))}, '-': {-1: pc(1), 1: p_scale(z, Fr(-1, 2))}}
    psi = {'+': {1: p_scale(z, -3)}, '-': {-1: pc(2), 1: p_scale(z, -1)}}
    if 'psi_plus_sign' in MUT:
        psi['+'] = {1: p_scale(z, 3)}
    return phi, psi


def solve(gd, nmax=5, K=2, lam=1, kappa=1, forms=(), channels='all', baseline='a', swap=False, tphase='plus',
          cval=None, escale_lam=False):
    """gd: group dict as in deposit/P4minus/groups_here.json.  forms: subset of ('T1','T2','T3','X1').
    baseline 'a': eq. (10) alone; 'b': plus E a e_R omega, -B a F (every channel), c a F_A^+ (c symbolic unless cval given).
    Returns F[n][(R, s)] (series)."""
    CF, CA = Fr(gd['CF']), Fr(gd['CA'])
    ch = gd['chans']
    nR = len(ch)
    C = [Fr(x['C']) for x in ch]
    b = [Fr(x['b']) for x in ch]
    T = [[Fr(x) for x in row] for row in gd['Trc']]
    iS, iA = gd['iS'], gd['iA']
    e = [CF if R == iS else -2 * b[R] * (lam if escale_lam else 1) for R in range(nR)]   # NLL convention only
    phi, psi = phases()
    other = {'+': '-', '-': '+'}
    z = ps('z')
    deg1_T1 = p_add(p_scale(ps('pA'), CA), p_scale(ps('pF'), CF))
    deg1_T3 = p_add(p_scale(ps('pA3'), CA), p_scale(ps('pF3'), CF))
    deg1_X1 = p_add(p_scale(ps('uA'), CA), p_scale(ps('uF'), CF))
    cpoly = pc(cval) if cval is not None else ps('c')

    def ptype(s):          # which phase functions the equation labelled s carries
        return other[s] if swap else s

    def hosts_forms(R, s):
        if (ptype(s) if tphase == 'plus' else s) != '+':
            return False
        if C[R] == 0:
            return 'singlet_host' in MUT
        return channels == 'all' or R == iA

    F = {0: {(R, s): {} for R in range(nR) for s in '+-'}}
    for m in range(1, nmax + 1):
        pr = 2 - 2 * m + K               # power limit of the right-hand side
        F[m] = {}
        for R in range(nR):
            for s in '+-':
                tp = ptype(s)
                rhs = {}
                if m == 1:
                    rhs = s_add(rhs, {0: pc(2 * lam * b[R])})
                    if baseline == 'b':
                        rhs = s_add(rhs, {1: ps('E', e[R])})
                        if 'E_in_z' in MUT:
                            rhs = s_add(rhs, {1: p_mul(ps('E', e[R]), ps('z'))})
                prev = F[m - 1][(R, s)]
                if m > 1 and C[R] != 0:
                    rhs = s_add(rhs, s_scale(s_add(s_der(prev), s_mul(phi[tp], prev, pr)), 2 * C[R]))
                quad = {}
                for k in range(1, m):
                    quad = s_add(quad, s_mul(F[k][(R, s)], F[m - k][(R, s)], pr))
                rhs = s_add(rhs, quad)
                if 'L' in forms and quad:                 # l_s pi^2 w^2 (F_R^s)^2 with pi^2 = 6 z
                    rhs = s_add(rhs, s_trunc(s_shift(s_pscale(quad, p_scale(p_mul(ps('lp' if s == '+' else 'lm'), z), 6)), 2), pr))
                if m > 1:
                    mix = {}
                    for Rp in range(nR):
                        if T[R][Rp] != 0:
                            mix = s_add(mix, s_scale(F[m - 1][(Rp, other[s])], T[R][Rp]))
                    rhs = s_add(rhs, s_scale(s_mul(psi[tp], mix, pr), 2 * kappa))
                    if baseline == 'b':
                        rhs = s_add(rhs, s_pscale(prev, ps('B', -1)))
                        if R == iA and (tp if tphase == 'plus' else s) == '+':
                            rhs = s_add(rhs, s_pscale(prev, cpoly))
                host = hosts_forms(R, s)
                if host:
                    CR = C[R] if C[R] != 0 else CF                 # C[R] = 0 is reached only under the mutation singlet_host
                    if channels == 'adj' and 'adj_double' in MUT:
                        CR = 2 * CR
                    cq = CR * (Fr(8, 7) if 'T2_scale' in MUT else 1) * (2 if ('single_T2_double' in MUT and tuple(forms) == ('T2',)) else 1)
                    if 'T2' in forms and m > 1:          # q a z omega C_R F^(m-1)
                        rhs = s_add(rhs, s_trunc(s_shift(s_pscale(prev, p_scale(p_mul(ps('q'), z), cq)), 1), pr))
                    if m > 2:
                        prev2 = F[m - 2][(R, s)]
                        if 'T1' in forms:                 # 2 C_R z (pA C_A + pF C_F) [F' + phi^+ F]^(m-2)
                            br = s_add(s_der(prev2), s_mul(phi[tp], prev2, pr))
                            c1 = 2 * CR * (Fr(8, 7) if 'T1_scale' in MUT else 1)
                            rhs = s_add(rhs, s_trunc(s_pscale(br, p_scale(p_mul(z, deg1_T1), c1)), pr))
                        if 'T3' in forms:                 # z C_R (pA3 C_A + pF3 C_F) w^-1 F^(m-2)
                            c3 = CR * (Fr(8, 7) if 'T3_scale' in MUT else 1)
                            rhs = s_add(rhs, s_trunc(s_shift(s_pscale(prev2, p_scale(p_mul(z, deg1_T3), c3)), -1), pr))
                    if 'X1' in forms and m == 2:          # a^2 z C_R (uA C_A + uF C_F): constant source at a^2
                        rhs = s_add(rhs, {0: p_scale(p_mul(z, deg1_X1), CR)})
                if 'T2_neg_sig' in MUT and tp == '-' and R == iA and 'T2' in forms and m > 1:
                    # control: T2 also in the adjoint equation that carries the '-' phase functions
                    rhs = s_add(rhs, s_trunc(s_shift(s_pscale(prev, p_scale(p_mul(ps('q'), z), C[R])), 1), pr))
                F[m][(R, s)] = s_trunc(s_shift(rhs, -1), 1 - 2 * m + K)
    return F


def singlets(gd, swap=False):
    """labels of the covered (phases '+') and uncovered (phases '-') singlet equations"""
    return ('-', '+') if swap else ('+', '-')


def V_series(P, n, lam, CF, K=2):
    """coefficient of a^n of P(P - omega) + 2 a lam C_F, as a series"""
    pm = 4 - 2 * n + K - 2
    acc = {}
    for k in range(1, n):
        acc = s_add(acc, s_mul(P[k], P[n - k], pm))
    acc = s_add(acc, s_scale(s_shift(P[n], 1), -1))
    if n == 1:
        acc = s_add(acc, {0: pc(2 * lam * CF)})
    return s_trunc(acc, pm)


def zpart(poly, deg=1):
    """coefficient of z^deg, as a polynomial in the other symbols (z exponent set to 0)"""
    r = {}
    for k, v in poly.items():
        if k[0] == deg:
            kk = (0,) + k[1:]
            r[kk] = r.get(kk, 0) + v
    return {k: v for k, v in r.items() if v != 0}


def pstr(poly):
    if not poly:
        return '0'
    out = []
    for k, v in sorted(poly.items()):
        mon = '*'.join(('%s^%d' % (s, x) if x > 1 else s) for s, x in zip(SYMS, k) if x)
        out.append('(%s)' % v + ('*' + mon if mon else ''))
    return ' + '.join(out)


def extract(gd, F, nmax=5, lam=1, swap=False, K=2, maps=False):
    """maps=True: P^+ = (1 + 6 lp z w^2) F_1^+ (c_+ = l_+), P^- = (1 + 6 cm z w^2) F_1^- (extra form L, unswapped only)"""
    CF = Fr(gd['CF'])
    iS = gd['iS']
    cov, unc = singlets(gd, swap)
    Pc = {m: F[m][(iS, cov)] for m in range(1, nmax + 1)}
    Pu = {m: F[m][(iS, unc)] for m in range(1, nmax + 1)}
    if maps:
        assert not swap
        z = ps('z')
        cfac = 12 if 'L_cp_double' in MUT else 6               # mutation: c_+ = 2 l_+ breaks the normalization condition
        Pc = {m: s_add(Pc[m], s_trunc(s_shift(s_pscale(Pc[m], p_scale(p_mul(ps('lp'), z), cfac)), 2), 1 - 2 * m + K)) for m in Pc}
        Pu = {m: s_add(Pu[m], s_trunc(s_shift(s_pscale(Pu[m], p_scale(p_mul(ps('cm'), z), 6)), 2), 1 - 2 * m + K)) for m in Pu}
    out = {'S': {}, 'V': {}, 'Pu': Pu, 'Pc': Pc}
    for n in range(1, nmax + 1):
        out['S'][n] = V_series(Pc, n, lam, CF, K)
        out['V'][n] = V_series(Pu, n, lam, CF, K)
    return out


==> anc/numbers/deposit/W5/pminus_tt/B/baseline.gp <==
\\ baseline.gp -- reproduce the paper's baseline values with ind_solver.gp
\\ run: gp -q baseline.gp
read("ind_solver.gp");

K = 2; nmax = 6;
parbase(lam) = [1, lam, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, nmax, K];

\\ paper macros (numbers.tex)
S3vec  = [60, -192, 144];                       \\ nmSthreeVec
S4vec  = [-912, 3120, -3264, 960, 1152];        \\ nmSfourVec
V3unc1 = [84, -256, 176];                       \\ nmXkVthreeUncLamOne
V4unc1 = [112, -496, 832, -448, -384];          \\ nmXkVfourUncLamOne
V3cov2 = [96, -288, 192];                       \\ nmXkVthreeCovLamTwo
V4cov2 = [-2240, 7872, -8832, 3072, 3072];      \\ nmXkVfourCovLamTwo
V3unc2 = [160, -480, 320];                      \\ nmXkVthreeUncLamTwo
V4unc2 = [-448, 1856, -2432, 1024, 0];          \\ nmXkVfourUncLamTwo
LL2 = [8, -12];        \\ 8 CF CA - 12 CF^2                     (nmLLminusTwo)
LL3 = [-24, 96, -80];  \\ basis (CF CA^2, CF^2 CA, CF^3)         (nmLLminusThree)
LL4 = [192, -640, 704, -304]; \\ (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4) (nmLLminusFour)
\\ S5 general colour (nmSfiveGen), basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)
S5vec = [19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072];
S5lam2 = [182656/3, -225152, 301056, -168960, 33792, -190464, 141312, 10240];  \\ nmSfiveLamTwoGen
dAASU(N) = N^2*(N^2+36)/24;

ev2(v,G) = v[1]*G[6]*G[7] + v[2]*G[6]^2;
evLL3(v,G) = v[1]*G[6]*G[7]^2 + v[2]*G[6]^2*G[7] + v[3]*G[6]^3;
evLL4(v,G) = v[1]*G[6]*G[7]^3 + v[2]*G[6]^2*G[7]^2 + v[3]*G[6]^3*G[7] + v[4]*G[6]^4;

runfam(name, G, lam) =
{
  my(F, Pp, Pm, Sp, Sm, res);
  F = solvesys(G, parbase(lam));
  Pp = mapP(F[1][1], 0, K); Pm = mapP(F[2][1], 0, K);
  Sp = Sfun(Pp, G[6], lam, K); Sm = Sfun(Pm, G[6], lam, K);
  res = Map();
  mapput(res, "S3", Sp[3][3][2]); mapput(res, "S4", Sp[4][3][2]); mapput(res, "S5", Sp[5][3][2]);
  mapput(res, "V3m", Sm[3][3][2]); mapput(res, "V4m", Sm[4][3][2]);
  mapput(res, "LL2", Pm[2][1][1]); mapput(res, "LL3", Pm[3][1][1]); mapput(res, "LL4", Pm[4][1][1]);
  \\ structural checks: S^+ and S^- have no LL/NLL zeta-free poles beyond what the equations imply
  mapput(res, "SpLLNLL", vector(5, n, [Sp[n][1], Sp[n][2]]));
  mapput(res, "Sm", Sm);
  mapput(res, "F", F);
  res
};

\\ ---- symbolic N ----
N = 'N;
GU = GSU(N); GO = GSO(N); GP = GSp(N);
print("row relations (eq. color-rows) satisfied: SU ", checkrows(GU), "  SO ", checkrows(GO), "  Sp ", checkrows(GP));

{
foreach([["SU(N)", GU], ["SO(N)", GO], ["Sp(N)", GP]], fam,
  my(nm = fam[1], G = fam[2], r1, r2);
  r1 = runfam(nm, G, 1);
  print("\n==== ", nm, " lambda=1 ====");
  print("S3  = ", factor(mapget(r1,"S3")), "   paper-vector minus solver: ", simplify(ev3(S3vec,G) - mapget(r1,"S3")));
  print("S4  = ", factor(mapget(r1,"S4")), "   diff: ", simplify(ev4(S4vec,G) - mapget(r1,"S4")));
  print("V3- = ", factor(mapget(r1,"V3m")), "   diff: ", simplify(ev3(V3unc1,G) - mapget(r1,"V3m")));
  print("V4- = ", factor(mapget(r1,"V4m")), "   diff: ", simplify(ev4(V4unc1,G) - mapget(r1,"V4m")));
  print("LL2 P- diff: ", simplify(ev2(LL2,G) - mapget(r1,"LL2")),
        "  LL3 diff: ", simplify(evLL3(LL3,G) - mapget(r1,"LL3")),
        "  LL4 diff: ", simplify(evLL4(LL4,G) - mapget(r1,"LL4")));
  print("S^+ LL and NLL coefficients (orders 1..5): ", mapget(r1,"SpLLNLL"));
  r2 = runfam(nm, G, 2);
  print("---- ", nm, " lambda=2 ----");
  print("S3(lam2)  diff: ", simplify(ev3(V3cov2,G) - mapget(r2,"S3")), "   S4(lam2) diff: ", simplify(ev4(V4cov2,G) - mapget(r2,"S4")));
  print("V3-(lam2) diff: ", simplify(ev3(V3unc2,G) - mapget(r2,"V3m")), "   V4-(lam2) diff: ", simplify(ev4(V4unc2,G) - mapget(r2,"V4m")));
);
}

\\ S5 in SU(N) against the general-colour formula with dAA/N_A = N^2(N^2+36)/24
{
my(r = runfam("SU(N)", GU, 1), r2 = runfam("SU(N)", GU, 2), b5 = B5(GU, dAASU(N)));
print("\nS5 SU(N) = ", factor(mapget(r,"S5")));
print("S5 SU(N) minus nmSfiveGen in SU(N): ", simplify(sum(i=1,8,S5vec[i]*b5[i]) - mapget(r,"S5")));
print("S5(lam=2) SU(N) minus nmSfiveLamTwoGen: ", simplify(sum(i=1,8,S5lam2[i]*b5[i]) - mapget(r2,"S5")));
}

\\ ---- general-colour fits from explicit groups (SU(N) N=2..12, SO(N) N=3,5..13, Sp(N) N=2..14 even) ----
fV(Gf, key, lam) = (Nc -> mapget(runfam("", Gf(Nc), lam), key));
{
print("\n==== general-colour fits from explicit groups (unique if kernel dimension 0) ====");
print("S3  fit: ", fitgen(fV(GSU,"S3",1), fV(GSO,"S3",1), fV(GSp,"S3",1), B3, 3));
print("S4  fit: ", fitgen(fV(GSU,"S4",1), fV(GSO,"S4",1), fV(GSp,"S4",1), B4, 5));
print("V3- fit: ", fitgen(fV(GSU,"V3m",1), fV(GSO,"V3m",1), fV(GSp,"V3m",1), B3, 3));
print("V4- fit: ", fitgen(fV(GSU,"V4m",1), fV(GSO,"V4m",1), fV(GSp,"V4m",1), B4, 5));
print("S3 lam2 fit: ", fitgen(fV(GSU,"S3",2), fV(GSO,"S3",2), fV(GSp,"S3",2), B3, 3));
print("S4 lam2 fit: ", fitgen(fV(GSU,"S4",2), fV(GSO,"S4",2), fV(GSp,"S4",2), B4, 5));
print("V3- lam2 fit: ", fitgen(fV(GSU,"V3m",2), fV(GSO,"V3m",2), fV(GSp,"V3m",2), B3, 3));
print("V4- lam2 fit: ", fitgen(fV(GSU,"V4m",2), fV(GSO,"V4m",2), fV(GSp,"V4m",2), B4, 5));
}
quit;


==> anc/numbers/deposit/W5/pminus_tt/B/baseline.out <==
row relations (eq. color-rows) satisfied: SU 1  SO 1  Sp 1

==== SU(N) lambda=1 ====
S3  = [N - 1, 1; N, -3; N + 1, 1; 2*N^2 + 3, 1]   paper-vector minus solver: 0
S4  = [N - 1, 1; N, -4; N + 1, 1; 19*N^2 + 5, 1]   diff: 0
V3- = [N - 1, 1; N, -3; N + 1, 1; 10*N^2 + 11, 1]   diff: 0
V4- = [N - 1, 2; N, -4; N + 1, 2; 12*N^2 + 7, 1]   diff: 0
LL2 P- diff: 0  LL3 diff: 0  LL4 diff: 0
S^+ LL and NLL coefficients (orders 1..5): [[[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]]]
---- SU(N) lambda=2 ----
S3(lam2)  diff: 0   S4(lam2) diff: 0
V3-(lam2) diff: 0   V4-(lam2) diff: 0

==== SO(N) lambda=1 ====
S3  = [N - 1, 1; 2*N - 7, 1]   paper-vector minus solver: 0
S4  = [N - 1, 1; 6*N^2 - 19*N + 19, 1]   diff: 0
V3- = [N - 1, 1; 10*N - 31, 1]   diff: 0
V4- = [N - 1, 1; 2*N - 11, 1; 3*N - 5, 1]   diff: 0
LL2 P- diff: 0  LL3 diff: 0  LL4 diff: 0
S^+ LL and NLL coefficients (orders 1..5): [[[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]]]
---- SO(N) lambda=2 ----
S3(lam2)  diff: 0   S4(lam2) diff: 0
V3-(lam2) diff: 0   V4-(lam2) diff: 0

==== Sp(N) lambda=1 ====
S3  = [N + 1, 1; 2*N + 7, 1]   paper-vector minus solver: 0
S4  = [N + 1, 1; 6*N^2 + 19*N + 19, 1]   diff: 0
V3- = [N + 1, 1; 10*N + 31, 1]   diff: 0
V4- = [N + 1, 1; 2*N + 11, 1; 3*N + 5, 1]   diff: 0
LL2 P- diff: 0  LL3 diff: 0  LL4 diff: 0
S^+ LL and NLL coefficients (orders 1..5): [[[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]], [[0, 0], [0, 0]]]
---- Sp(N) lambda=2 ----
S3(lam2)  diff: 0   S4(lam2) diff: 0
V3-(lam2) diff: 0   V4-(lam2) diff: 0

S5 SU(N) = [N - 1, 1; N, -5; N + 1, 1; 16*N^6 - 352*N^4 - 244*N^2 - 19, 1]
S5 SU(N) minus nmSfiveGen in SU(N): 0
S5(lam=2) SU(N) minus nmSfiveLamTwoGen: 0

==== general-colour fits from explicit groups (unique if kernel dimension 0) ====
S3  fit: [[60, -192, 144], 0]
S4  fit: [[-912, 3120, -3264, 960, 1152], 0]
V3- fit: [[84, -256, 176], 0]
V4- fit: [[112, -496, 832, -448, -384], 0]
S3 lam2 fit: [[96, -288, 192], 0]
S4 lam2 fit: [[-2240, 7872, -8832, 3072, 3072], 0]
V3- lam2 fit: [[160, -480, 320], 0]
V4- lam2 fit: [[-448, 1856, -2432, 1024, 0], 0]


==> anc/numbers/deposit/W5/pminus_tt/B/fits.gp <==
\\ fits.gp -- fit each test form to the P^- zeta_2 NNLL differences; residuals at four loops and lambda = 2
\\ run: gp -q -D parisizemax=2000000000 fits.gp
read("ind_solver.gp");
K = 2; nmax = 6;
nf = 'nf;

\\ extra forms (labelled E1, E3), confined to the adjoint row of the positive-signature equations:
\\   E1: + a z w (qA CA + qF CF) F_A^+                 (relative order w, colour degree one, not proportional to C_R)
\\   E3: + a^2 z w^-1 (rAA CA^2 + rAF CA CF + rFF CF^2) F_A^+   (relative order a, colour degree two)
\\ implemented by a wrapper that adds the source after the main solver step is not possible, so the
\\ solver is re-implemented here with one extra hook: a list of adjoint-row additive terms.
solvesysX(G, par, ex) =
{
  \\ ex = [qcol, rcol]: colour factors (already evaluated) of E1 and E3; 0 to switch off
  my(nch=G[1], Cv=G[2], bv=G[3], Tm=G[4], iA=G[5], CF=G[6], CA=G[7]);
  my(kap=par[1], lam=par[2], ellp=par[3], ellm=par[4], q2=par[5]);
  my(pA1=par[6], pF1=par[7], pA3=par[8], pF3=par[9]);
  my(eflag=par[10], b0=par[11], cN=par[12], nmax=par[13], K=par[14]);
  my(p1 = pA1*CA + pF1*CF, p3 = pA3*CA + pF3*CF, qx = ex[1], rx = ex[2]);
  my(ev = vector(nch, R, if(R==1, CF, -2*bv[R])));
  my(F = vector(2, t, vector(nch, R, vector(nmax, n, lz(K)))));
  for(n=1, nmax,
    for(t=1, 2,
      for(R=1, nch,
        my(RH = lz(K), ell, Fp, F2, Gs, to, Pp);
        if(n==1, RH[1] += [2*lam*bv[R], 0]; if(eflag, RH[2] += [ev[R], 0]));
        if(n>=2,
          Fp = F[t][R][n-1];
          for(j=0, K, RH[j+1] += 2*Cv[R]*(3-2*n+j)*Fp[j+1]);
          if(t==2,
            for(j=0, K, RH[j+1] += 2*Cv[R]*Fp[j+1]);
            for(j=0, K-2, RH[j+3] += -Cv[R]*zt(Fp[j+1]));
          ,
            for(j=0, K-2, RH[j+3] += -3*Cv[R]*zt(Fp[j+1]));
          );
          Gs = lz(K); to = 3-t;
          for(Rp=1, nch, if(Tm[R,Rp]!=0, Gs += Tm[R,Rp]*F[to][Rp][n-1]));
          if(t==2,
            for(j=0, K, RH[j+1] += 4*kap*Gs[j+1]);
            for(j=0, K-2, RH[j+3] += -2*kap*zt(Gs[j+1]));
          ,
            for(j=0, K-2, RH[j+3] += -6*kap*zt(Gs[j+1]));
          );
          if(b0!=0, for(j=0, K-1, RH[j+2] += -b0*Fp[j+1]));
          if(t==1 && R==iA && cN!=0, for(j=0, K-1, RH[j+2] += cN*Fp[j+1]));
          if(t==1 && q2!=0, for(j=0, K-2, RH[j+3] += q2*Cv[R]*zt(Fp[j+1])));
          if(t==1 && R==iA && qx!=0, for(j=0, K-2, RH[j+3] += qx*zt(Fp[j+1])));
        );
        if(n>=3 && t==1,
          F2 = F[t][R][n-2];
          if(p1!=0, for(j=0, K-2, RH[j+3] += 2*Cv[R]*p1*(5-2*n+j)*zt(F2[j+1])));
          if(p3!=0, for(j=0, K-2, RH[j+3] += Cv[R]*p3*zt(F2[j+1])));
          if(R==iA && rx!=0, for(j=0, K-2, RH[j+3] += rx*zt(F2[j+1])));
        );
        ell = if(t==1, ellp, ellm);
        for(n1=1, n-1,
          Pp = lmul(F[t][R][n1], F[t][R][n-n1], K);
          RH += Pp;
          if(ell!=0, for(j=0, K-2, RH[j+3] += 6*ell*zt(Pp[j+1])));
        );
        F[t][R][n] = RH;
      )
    )
  );
  F
};

\\ unit runs: 'unit' selects one parameter; returns [V3-, V4-] change in general colour at lambda
unitpar(G, lam, u, base) =
{
  my(p = [1, lam, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, nmax, K], ex = [0, 0], CF = G[6], CA = G[7]);
  if(u == "pA1", p[6] = 1); if(u == "pF1", p[7] = 1); if(u == "q", p[5] = 1);
  if(u == "pA3", p[8] = 1); if(u == "pF3", p[9] = 1);
  if(u == "qA", ex[1] = CA); if(u == "qF", ex[1] = CF);
  if(u == "rAA", ex[2] = CA^2); if(u == "rAF", ex[2] = CA*CF); if(u == "rFF", ex[2] = CF^2);
  if(base == "b", p[10] = 1; p[11] = 11/3*CA - 2/3*nf; p[12] = 2*CA + 6*CF);
  [p, ex]
};
Vm(G, lam, u, base) =
{
  my(pe = unitpar(G, lam, u, base), F = solvesysX(G, pe[1], pe[2]), Pm, Sm, Pp, Sp);
  Pm = mapP(F[2][1], 0, K); Sm = Sfun(Pm, G[6], lam, K);
  Pp = mapP(F[1][1], 0, K); Sp = Sfun(Pp, G[6], lam, K);
  [Sm[3][3][2], Sm[4][3][2], Sp[3][3][2], Sp[4][3][2], Sp[5][3][2]]
};
gen(idx, lam, u, base, Bf, dim) =
{
  my(r = fitgen(Nc -> Vm(GSU(Nc),lam,u,base)[idx] - Vm(GSU(Nc),lam,"none",base)[idx],
                Nc -> Vm(GSO(Nc),lam,u,base)[idx] - Vm(GSO(Nc),lam,"none",base)[idx],
                Nc -> Vm(GSp(Nc),lam,u,base)[idx] - Vm(GSp(Nc),lam,"none",base)[idx], Bf, dim));
  if(r[2] != 0, error("non-unique colour fit"));
  r[1]
};

\\ targets: complete results minus equations (numbers.tex)
D3l1 = [-28, 96, -80] - [84, -256, 176];
D4l1 = [720, -2992, 4032, -1728, -384] - [112, -496, 832, -448, -384];
D3l2 = [-96, 288, -192] - [160, -480, 320];
D4l2 = [1472, -6464, 9088, -4096, 0] - [-448, 1856, -2432, 1024, 0];
print("targets lambda=1: dV3 ", D3l1, "  dV4 ", D4l1);
print("targets lambda=2: dV3 ", D3l2, "  dV4 ", D4l2);

\\ exact least squares (Euclidean metric in the stated basis) and exact solvability
lsq(A, y) = { my(M = A~*A); if(matdet(M)==0, return([])); M^(-1)*(A~*y) };

{
my(formsdef = [["T1", ["pA1","pF1"]], ["T2", ["q"]], ["T3", ["pA3","pF3"]], ["E1 (extra)", ["qA","qF"]], ["E3 (extra)", ["rAA","rAF","rFF"]]]);
foreach(["a","b"], base,
  print("\n################ baseline (", base, ") ################");
  \\ baseline (b) changes nothing in the zeta_2 targets: check the baseline values themselves
  my(none1 = [gen(1,1,"none",base,B3,3), gen(2,1,"none",base,B4,5)]);
  foreach(formsdef, fd,
    my(nm = fd[1], us = fd[2], np = #us, A3, A4, A3b, A4b, x, y3, s3, s4, s3b, s4b, xx, rk);
    if(base == "b" && (nm == "E1 (extra)" || nm == "E3 (extra)"), next);
    A3 = matrix(3, np, i, k, gen(1, 1, us[k], base, B3, 3)[i]);
    A4 = matrix(5, np, i, k, gen(2, 1, us[k], base, B4, 5)[i]);
    if(base == "a",
      A3b = matrix(3, np, i, k, gen(1, 2, us[k], base, B3, 3)[i]);
      A4b = matrix(5, np, i, k, gen(2, 2, us[k], base, B4, 5)[i]);
    );
    print("\n--- form ", nm, ", parameters ", us, " ---");
    print("lambda=1 change matrices (columns = unit parameters): dV3- ", A3, "  dV4- ", A4);
    if(base == "a", print("lambda=2 change matrices: dV3- ", A3b, "  dV4- ", A4b));
    rk = matrank(A3);
    print("V3- system: 3 equations, ", np, " unknowns, rank ", rk, "; exact solution: ", matinverseimage(A3, D3l1~));
    x = matinverseimage(A3, D3l1~);
    if(#x == 0 || rk < np,
      if(rk == np, x = lsq(A3, D3l1~); print("  no exact V3- fit; least-squares values ", x~, ", V3- residual ", (D3l1~ - A3*x)~);
      , print("  V3- does not determine the parameters (rank ", rk, " < ", np, "); V3- residual for any values ", (D3l1~ - A3*vectorv(np,i,0))~);
        \\ fit instead from the non-quartic V4- components
        my(A4n = matrix(4, np, i, k, A4[i,k]), y4n = vectorv(4, i, D4l1[i]));
        print("  V4- (non-quartic) system: 4 equations, rank ", matrank(A4n), "; exact solution: ", matinverseimage(A4n, y4n));
        x = lsq(A4n, y4n);
        print("  least-squares values from V4-: ", x~);
      );
    , print("  exact V3- fit: ", x~);
    );
    s3 = (D3l1~ - A3*x)~; s4 = (D4l1~ - A4*x)~;
    print("residuals at these values, lambda=1: V3- ", s3, "   V4- ", s4);
    if(base == "a",
      s3b = (D3l2~ - A3b*x)~; s4b = (D4l2~ - A4b*x)~;
      print("residuals at these values, lambda=2: V3- ", s3b, "   V4- ", s4b);
      \\ exact solvability of all 14 (+2 quartic) components together
      my(Aall = matconcat([A3; A4; A3b; A4b]), yall = concat([D3l1, D4l1, D3l2, D4l2])~);
      print("all components lambda=1 and 2 together: 16 equations, rank ", matrank(Aall), ", exact solution: ", matinverseimage(Aall, yall));
    );
  );
);
}

\\ union of the three forms (T1, T2, T3, five numbers) and the abelian obstruction
{
my(us = ["pA1","pF1","q","pA3","pF3"], A, y);
A = matconcat([matrix(3,5,i,k,gen(1,1,us[k],"a",B3,3)[i]); matrix(5,5,i,k,gen(2,1,us[k],"a",B4,5)[i]);
               matrix(3,5,i,k,gen(1,2,us[k],"a",B3,3)[i]); matrix(5,5,i,k,gen(2,2,us[k],"a",B4,5)[i])]);
y = concat([D3l1, D4l1, D3l2, D4l2])~;
print("\nunion T1+T2+T3 (5 numbers): 16 equations, rank ", matrank(A), ", exact solution: ", matinverseimage(A, y));
print("abelian (pure C_F^n) rows of the change matrix: V3 lam1 ", A[3,], " V4 lam1 ", A[7,], " V3 lam2 ", A[11,], " V4 lam2 ", A[15,]);
print("abelian components of the targets: ", [D3l1[3], D4l1[4], D3l2[3], D4l2[4]]);
}

\\ extra: E1 + E3 together (five numbers) against the lambda = 1 and lambda = 2 targets
{
my(us = ["qA","qF","rAA","rAF","rFF"], A1, A2, y1, y2, x);
A1 = matconcat([matrix(3,5,i,k,gen(1,1,us[k],"a",B3,3)[i]); matrix(5,5,i,k,gen(2,1,us[k],"a",B4,5)[i])]);
A2 = matconcat([matrix(3,5,i,k,gen(1,2,us[k],"a",B3,3)[i]); matrix(5,5,i,k,gen(2,2,us[k],"a",B4,5)[i])]);
y1 = concat([D3l1, D4l1])~; y2 = concat([D3l2, D4l2])~;
x = matinverseimage(A1, y1);
print("\nextra E1+E3 (5 numbers), lambda=1 only: 8 equations, rank ", matrank(A1), ", exact solution ", x~);
if(#x, print("   residual at lambda=2 with these numbers: ", (y2 - A2*x)~));
print("   lambda=1 and lambda=2 together: exact solution ", matinverseimage(matconcat([A1;A2]), concat(y1,y2)));
}

\\ baseline (b) leaves the baseline values themselves unchanged
{
my(N = 'N);
foreach([GSU(N), GSO(N), GSp(N)], G,
  my(va = Vm(G, 1, "none", "a"), vb = Vm(G, 1, "none", "b"));
  print("baseline (b) minus (a) for [V3-, V4-, S3, S4, S5]: ", simplify(vb - va)));
}
quit;


==> anc/numbers/deposit/W5/pminus_tt/B/fits.out <==
targets lambda=1: dV3 [-112, 352, -256]  dV4 [608, -2496, 3200, -1280, 0]
targets lambda=2: dV3 [-256, 768, -512]  dV4 [1920, -8320, 11520, -5120, 0]

################ baseline (a) ################

--- form T1, parameters ["pA1", "pF1"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [0, 0; 0, 0; 0, 0]  dV4- [16, 0; -32, 16; 0, -32; 0, 0; 0, 0]
lambda=2 change matrices: dV3- [0, 0; 0, 0; 0, 0]  dV4- [32, 0; -64, 32; 0, -64; 0, 0; 0, 0]
V3- system: 3 equations, 2 unknowns, rank 0; exact solution: []~
  V3- does not determine the parameters (rank 0 < 2); V3- residual for any values [-112, 352, -256]
  V4- (non-quartic) system: 4 equations, rank 2; exact solution: []~
  least-squares values from V4-: [638/21, -2080/21]
residuals at these values, lambda=1: V3- [-112, 352, -256]   V4- [2560/21, 1280/21, 640/21, -1280, 0]
residuals at these values, lambda=2: V3- [-256, 768, -512]   V4- [19904/21, -67328/21, 108800/21, -5120, 0]
all components lambda=1 and 2 together: 16 equations, rank 2, exact solution: []~

--- form T2, parameters ["q"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [-8; 16; 0]  dV4- [56; -160; 96; 0; 0]
lambda=2 change matrices: dV3- [-16; 32; 0]  dV4- [160; -512; 384; 0; 0]
V3- system: 3 equations, 1 unknowns, rank 1; exact solution: []~
  no exact V3- fit; least-squares values [102/5], V3- residual [256/5, 128/5, -256]
residuals at these values, lambda=1: V3- [256/5, 128/5, -256]   V4- [-2672/5, 768, 6208/5, -1280, 0]
residuals at these values, lambda=2: V3- [352/5, 576/5, -512]   V4- [-1344, 10624/5, 18432/5, -5120, 0]
all components lambda=1 and 2 together: 16 equations, rank 1, exact solution: []~

--- form T3, parameters ["pA3", "pF3"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [0, 0; 0, 0; 0, 0]  dV4- [-8, 0; 16, -8; 0, 16; 0, 0; 0, 0]
lambda=2 change matrices: dV3- [0, 0; 0, 0; 0, 0]  dV4- [-16, 0; 32, -16; 0, 32; 0, 0; 0, 0]
V3- system: 3 equations, 2 unknowns, rank 0; exact solution: []~
  V3- does not determine the parameters (rank 0 < 2); V3- residual for any values [-112, 352, -256]
  V4- (non-quartic) system: 4 equations, rank 2; exact solution: []~
  least-squares values from V4-: [-1276/21, 4160/21]
residuals at these values, lambda=1: V3- [-112, 352, -256]   V4- [2560/21, 1280/21, 640/21, -1280, 0]
residuals at these values, lambda=2: V3- [-256, 768, -512]   V4- [19904/21, -67328/21, 108800/21, -5120, 0]
all components lambda=1 and 2 together: 16 equations, rank 2, exact solution: []~

--- form E1 (extra), parameters ["qA", "qF"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [-8, 0; 16, -8; 0, 16]  dV4- [56, 0; -160, 56; 96, -160; 0, 96; 0, 0]
lambda=2 change matrices: dV3- [-16, 0; 32, -16; 0, 32]  dV4- [160, 0; -512, 160; 384, -512; 0, 384; 0, 0]
V3- system: 3 equations, 2 unknowns, rank 2; exact solution: [14, -16]~
  exact V3- fit: [14, -16]
residuals at these values, lambda=1: V3- [0, 0, 0]   V4- [-176, 640, -704, 256, 0]
residuals at these values, lambda=2: V3- [-32, 64, 0]   V4- [-320, 1408, -2048, 1024, 0]
all components lambda=1 and 2 together: 16 equations, rank 2, exact solution: []~

--- form E3 (extra), parameters ["rAA", "rAF", "rFF"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [0, 0, 0; 0, 0, 0; 0, 0, 0]  dV4- [-8, 0, 0; 16, -8, 0; 0, 16, -8; 0, 0, 16; 0, 0, 0]
lambda=2 change matrices: dV3- [0, 0, 0; 0, 0, 0; 0, 0, 0]  dV4- [-16, 0, 0; 32, -16, 0; 0, 32, -16; 0, 0, 32; 0, 0, 0]
V3- system: 3 equations, 3 unknowns, rank 0; exact solution: []~
  V3- does not determine the parameters (rank 0 < 3); V3- residual for any values [-112, 352, -256]
  V4- (non-quartic) system: 4 equations, rank 3; exact solution: [-76, 160, -80]~
  least-squares values from V4-: [-76, 160, -80]
residuals at these values, lambda=1: V3- [-112, 352, -256]   V4- [0, 0, 0, 0, 0]
residuals at these values, lambda=2: V3- [-256, 768, -512]   V4- [704, -3328, 5120, -2560, 0]
all components lambda=1 and 2 together: 16 equations, rank 3, exact solution: []~

################ baseline (b) ################

--- form T1, parameters ["pA1", "pF1"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [0, 0; 0, 0; 0, 0]  dV4- [16, 0; -32, 16; 0, -32; 0, 0; 0, 0]
V3- system: 3 equations, 2 unknowns, rank 0; exact solution: []~
  V3- does not determine the parameters (rank 0 < 2); V3- residual for any values [-112, 352, -256]
  V4- (non-quartic) system: 4 equations, rank 2; exact solution: []~
  least-squares values from V4-: [638/21, -2080/21]
residuals at these values, lambda=1: V3- [-112, 352, -256]   V4- [2560/21, 1280/21, 640/21, -1280, 0]

--- form T2, parameters ["q"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [-8; 16; 0]  dV4- [56; -160; 96; 0; 0]
V3- system: 3 equations, 1 unknowns, rank 1; exact solution: []~
  no exact V3- fit; least-squares values [102/5], V3- residual [256/5, 128/5, -256]
residuals at these values, lambda=1: V3- [256/5, 128/5, -256]   V4- [-2672/5, 768, 6208/5, -1280, 0]

--- form T3, parameters ["pA3", "pF3"] ---
lambda=1 change matrices (columns = unit parameters): dV3- [0, 0; 0, 0; 0, 0]  dV4- [-8, 0; 16, -8; 0, 16; 0, 0; 0, 0]
V3- system: 3 equations, 2 unknowns, rank 0; exact solution: []~
  V3- does not determine the parameters (rank 0 < 2); V3- residual for any values [-112, 352, -256]
  V4- (non-quartic) system: 4 equations, rank 2; exact solution: []~
  least-squares values from V4-: [-1276/21, 4160/21]
residuals at these values, lambda=1: V3- [-112, 352, -256]   V4- [2560/21, 1280/21, 640/21, -1280, 0]

union T1+T2+T3 (5 numbers): 16 equations, rank 3, exact solution: []~
abelian (pure C_F^n) rows of the change matrix: V3 lam1 [0, 0, 0, 0, 0] V4 lam1 [0, 0, 0, 0, 0] V3 lam2 [0, 0, 0, 0, 0] V4 lam2 [0, 0, 0, 0, 0]
abelian components of the targets: [-256, -1280, -512, -5120]

extra E1+E3 (5 numbers), lambda=1 only: 8 equations, rank 5, exact solution [14, -16, 22, -36, 16]
   residual at lambda=2 with these numbers: [-32, 64, 0, 32, 128, -640, 512, 0]
   lambda=1 and lambda=2 together: exact solution []~
baseline (b) minus (a) for [V3-, V4-, S3, S4, S5]: [0, 0, 0, 0, 0]
baseline (b) minus (a) for [V3-, V4-, S3, S4, S5]: [0, 0, 0, 0, 0]
baseline (b) minus (a) for [V3-, V4-, S3, S4, S5]: [0, 0, 0, 0, 0]


==> anc/numbers/deposit/W5/pminus_tt/B/forms.gp <==
\\ forms.gp -- test forms T1, T2, T3 added to the positive-signature equations (all channels, factor C_R)
\\ run: gp -q -D parisizemax=2000000000 forms.gp
read("ind_solver.gp");

K = 2; nmax = 6;
\\ par = [kappa, lam, ellp, ellm, q2, pA1, pF1, pA3, pF3, eflag, beta0, cNLL, nmax, K]
\\ baseline (b) needs C_A, C_F of the group for beta0 and cNLL: built inside mkpar
nf = 'nf;
mkpar(G, lam, form, base) =
{
  my(p = [1, lam, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, nmax, K], CF = G[6], CA = G[7]);
  if(form == "T1A", p[6] = 1);
  if(form == "T1F", p[7] = 1);
  if(form == "T2",  p[5] = 1);
  if(form == "T3A", p[8] = 1);
  if(form == "T3F", p[9] = 1);
  if(base == "b", p[10] = 1; p[11] = 11/3*CA - 2/3*nf; p[12] = 2*CA + 6*CF);
  p
};

\\ quantities extracted from one solution
getq(G, lam, form, base) =
{
  my(F = solvesys(G, mkpar(G, lam, form, base)), Pp, Pm, Sp, Sm);
  Pp = mapP(F[1][1], 0, K); Pm = mapP(F[2][1], 0, K);
  Sp = Sfun(Pp, G[6], lam, K); Sm = Sfun(Pm, G[6], lam, K);
  [Sp[3][3][2], Sp[4][3][2], Sp[5][3][2], Sm[3][3][2], Sm[4][3][2],
   vector(4, n, Pm[n][1]), vector(4, n, Pm[n][2]), vector(4, n, Pp[n][2]), Sm, F]
};

forms = ["none", "T1A", "T1F", "T2", "T3A", "T3F"];

\\ ---------- general-colour change vectors from explicit groups ----------
fitq(idx, lam, form, base, Bf, dim) =
{
  my(f0 = (G -> getq(G, lam, "none", base)[idx]), f1 = (G -> getq(G, lam, form, base)[idx]));
  fitgen(Nc -> f1(GSU(Nc)) - f0(GSU(Nc)), Nc -> f1(GSO(Nc)) - f0(GSO(Nc)), Nc -> f1(GSp(Nc)) - f0(GSp(Nc)), Bf, dim)
};

{
foreach(["a", "b"], base,
  foreach([1, 2], lam,
    if(!(base == "b" && lam == 2),
    print("\n======== baseline (", base, "), lambda = ", lam, " : change of the zeta_2 coefficients (general colour, unique if 2nd entry 0) ========");
    foreach(forms[2..#forms], fm,
      print(fm, ":  dS3 ", fitq(1, lam, fm, base, B3, 3), "  dS4 ", fitq(2, lam, fm, base, B4, 5),
            "  dV3- ", fitq(4, lam, fm, base, B3, 3), "  dV4- ", fitq(5, lam, fm, base, B4, 5));
    ););
  );
);
}

\\ ---------- S5 unchanged, LL and NLL of P- unchanged (symbolic N, all three families) ----------
{
my(N = 'N);
print("\n======== S5 and LL/NLL of P^-, P^+ unchanged by each form (symbolic N; differences listed) ========");
foreach(["a", "b"], base,
  foreach([["SU", GSU(N)], ["SO", GSO(N)], ["Sp", GSp(N)]], fam,
    my(G = fam[2], q0 = getq(G, 1, "none", base));
    foreach(forms[2..#forms], fm,
      my(q1 = getq(G, 1, fm, base));
      print("base ", base, " ", fam[1], "(N) ", fm, ": dS3 ", simplify(q1[1]-q0[1]), " dS4 ", simplify(q1[2]-q0[2]),
            " dS5 ", simplify(q1[3]-q0[3]), " dLL(P-) ", simplify(q1[6]-q0[6]), " dNLL(P-) ", simplify(q1[7]-q0[7]),
            " dNLL(P+) ", simplify(q1[8]-q0[8]));
    );
  );
);
}

\\ ---------- baseline (b): NLL of P^- and P^+ against the complete results ----------
\\ data (numbers.tex, x-space x^0 ln^m x coefficients; Mellin x^0 ln^m x -> (-1)^m m! N^(-m-1))
dataNLLm(G) =
{
  my(CF = G[6], CA = G[7]);
  [CF,
   -1*(46/3*CF*CA - 20*CF^2 - 4/3*CF*nf),
   -6*(40/9*CF*CA^2 - 14/9*CF^2*CA - 4*CF^3 - 16/9*CF*CA*nf + 20/9*CF^2*nf),
   -120*(-8/15*CF*CA^3 + 104/15*CF^2*CA^2 - 586/45*CF^3*CA + 92/15*CF^4 + 8/15*CF*CA^2*nf - 32/15*CF^2*CA*nf + 76/45*CF^3*nf)]
};
dataNLLp(G) =
{
  my(CF = G[6], CA = G[7]);
  [CF,
   -1*(22/3*CF*CA - 4*CF^2 - 4/3*CF*nf),
   -6*(22/3*CF^2*CA - 4*CF^3 - 4/3*CF^2*nf),
   -120*(22/9*CF^3*CA - 4/3*CF^4 - 4/9*CF^3*nf)]
};
{
my(N = 'N);
print("\n======== baseline (b) reconstruction: NLL of P^- and P^+, data minus equations (orders a^1..a^4) ========");
foreach([["SU", GSU(N)], ["SO", GSO(N)], ["Sp", GSp(N)]], fam,
  my(G = fam[2], qb = getq(G, 1, "none", "b"), p0, qnoN);
  print(fam[1], "(N) with fitted term: P^- NLL ", simplify(dataNLLm(G) - vector(4,n,qb[7][n][1])),
        "   P^+ NLL ", simplify(dataNLLp(G) - vector(4,n,qb[8][n][1])));
  \\ the same without the fitted NLL term
  p0 = mkpar(G, 1, "none", "b"); p0[12] = 0;
  qnoN = solvesys(G, p0);
  print(fam[1], "(N) without fitted term: P^- NLL data minus equations ",
        simplify(dataNLLm(G) - vector(4, n, qnoN[2][1][n][2][1])));
);
}
quit;


==> anc/numbers/deposit/W5/pminus_tt/B/forms.out <==

======== baseline (a), lambda = 1 : change of the zeta_2 coefficients (general colour, unique if 2nd entry 0) ========
T1A:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[16, -32, 0, 0, 0], 0]
T1F:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[0, 16, -32, 0, 0], 0]
T2:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[-8, 16, 0], 0]  dV4- [[56, -160, 96, 0, 0], 0]
T3A:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[-8, 16, 0, 0, 0], 0]
T3F:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[0, -8, 16, 0, 0], 0]

======== baseline (a), lambda = 2 : change of the zeta_2 coefficients (general colour, unique if 2nd entry 0) ========
T1A:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[32, -64, 0, 0, 0], 0]
T1F:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[0, 32, -64, 0, 0], 0]
T2:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[-16, 32, 0], 0]  dV4- [[160, -512, 384, 0, 0], 0]
T3A:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[-16, 32, 0, 0, 0], 0]
T3F:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[0, -16, 32, 0, 0], 0]

======== baseline (b), lambda = 1 : change of the zeta_2 coefficients (general colour, unique if 2nd entry 0) ========
T1A:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[16, -32, 0, 0, 0], 0]
T1F:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[0, 16, -32, 0, 0], 0]
T2:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[-8, 16, 0], 0]  dV4- [[56, -160, 96, 0, 0], 0]
T3A:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[-8, 16, 0, 0, 0], 0]
T3F:  dS3 [[0, 0, 0], 0]  dS4 [[0, 0, 0, 0, 0], 0]  dV3- [[0, 0, 0], 0]  dV4- [[0, -8, 16, 0, 0], 0]

======== S5 and LL/NLL of P^-, P^+ unchanged by each form (symbolic N; differences listed) ========
base a SU(N) T1A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SU(N) T1F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SU(N) T2: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SU(N) T3A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SU(N) T3F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SO(N) T1A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SO(N) T1F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SO(N) T2: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SO(N) T3A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a SO(N) T3F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a Sp(N) T1A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a Sp(N) T1F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a Sp(N) T2: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a Sp(N) T3A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base a Sp(N) T3F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SU(N) T1A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SU(N) T1F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SU(N) T2: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SU(N) T3A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SU(N) T3F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SO(N) T1A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SO(N) T1F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SO(N) T2: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SO(N) T3A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b SO(N) T3F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b Sp(N) T1A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b Sp(N) T1F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b Sp(N) T2: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b Sp(N) T3A: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]
base b Sp(N) T3F: dS3 0 dS4 0 dS5 0 dLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P-) [[0, 0], [0, 0], [0, 0], [0, 0]] dNLL(P+) [[0, 0], [0, 0], [0, 0], [0, 0]]

======== baseline (b) reconstruction: NLL of P^- and P^+, data minus equations (orders a^1..a^4) ========
SU(N) with fitted term: P^- NLL [0, 0, 0, 0]   P^+ NLL [0, 0, 0, 0]
SU(N) without fitted term: P^- NLL data minus equations [0, 0, (20*N^4 - 32*N^2 + 12)/N^3, (-80*N^6 + 28*N^4 + 112*N^2 - 60)/N^4]
SO(N) with fitted term: P^- NLL [0, 0, 0, 0]   P^+ NLL [0, 0, 0, 0]
SO(N) without fitted term: P^- NLL data minus equations [0, 0, -5/2*N^2 + 6*N - 7/2, 5*N^3 - 113/4*N^2 + 46*N - 91/4]
Sp(N) with fitted term: P^- NLL [0, 0, 0, 0]   P^+ NLL [0, 0, 0, 0]
Sp(N) without fitted term: P^- NLL data minus equations [0, 0, 5/2*N^2 + 6*N + 7/2, -5*N^3 - 113/4*N^2 - 46*N - 91/4]


==> anc/numbers/deposit/W5/pminus_tt/B/ind_solver.gp <==
\\ ind_solver.gp
\\ Independent order-by-order exact solver for the partial-wave system of eq. (10) of
\\ ma_a/paper/revision/W4/final/draft/main.tex, written only from the article text
\\ (eqs. (6)-(10), App. B eq. (sign-phases), App. C, Table 4, App. F.1, App. G)
\\ and the macros of W3/work/numbers/numbers.tex.  No project program was opened.
\\ .
\\ System (both signatures t = +,-, channels R):
\\   w F_R^t = 2 a lam b_R + 2 a C_R [dF_R^t/dw + phi^t F_R^t] + (1 + ell_t pi^2 w^2)(F_R^t)^2
\\             + 2 a kappa psi^t sum_R' T[R,R'] F_R'^(-t)  (+ test forms, + NLL options)
\\ First order in zeta_2 (z):  phi^+ = -(3/2) z w,  phi^- = 1/w - (z/2) w,
\\                             psi^+ = -3 z w,      psi^- = 2/w - z w      (eqs. (sign-phases), (tancot))
\\ Representation of F^(n) (order a^n):  F^(n) = sum_{j=0..K} c_{n,j} w^(1-2n+j)
\\   (j = 0 LL, 1 NLL, 2 NNLL).  The right-hand side at order a^n is stored with the same
\\   index j for the power w^(2-2n+j), so that F^(n)_j = RHS^(n)_j.
\\ Each coefficient is a pair [r, s] = r + s*zeta_2, truncated at first order in zeta_2.

\\ parisizemax is set on the command line (gp -D parisizemax=...): a default() inside a read file aborts the read.

zm(u,v) = [u[1]*v[1], u[1]*v[2] + u[2]*v[1]];
zt(u) = [0, u[1]];
lz(K) = vector(K+1, j, [0,0]);

\\ product of two F-type vectors -> RHS-type vector, log orders add
lmul(A,B,K) =
{
  my(C = lz(K));
  for(i=0, K, for(j=0, K-i, C[i+j+1] += zm(A[i+1], B[j+1])));
  C
};

\\ par = [kappa, lam, ellp, ellm, q2, pA1, pF1, pA3, pF3, eflag, beta0, cNLL, nmax, K]
\\ G   = [nch, Cv, bv, Tm, iA, CF, CA, dFA]
solvesys(G, par) =
{
  my(nch=G[1], Cv=G[2], bv=G[3], Tm=G[4], iA=G[5], CF=G[6], CA=G[7]);
  my(kap=par[1], lam=par[2], ellp=par[3], ellm=par[4], q2=par[5]);
  my(pA1=par[6], pF1=par[7], pA3=par[8], pF3=par[9]);
  my(eflag=par[10], b0=par[11], cN=par[12], nmax=par[13], K=par[14]);
  my(p1 = pA1*CA + pF1*CF, p3 = pA3*CA + pF3*CF);
  my(ev = vector(nch, R, if(R==1, CF, -2*bv[R])));
  my(F = vector(2, t, vector(nch, R, vector(nmax, n, lz(K)))));
  for(n=1, nmax,
    for(t=1, 2,
      for(R=1, nch,
        my(RH = lz(K), ell, Fp, F2, Gs, to, Pp);
        if(n==1,
          RH[1] += [2*lam*bv[R], 0];
          if(eflag, RH[2] += [ev[R], 0]);
        );
        if(n>=2,
          Fp = F[t][R][n-1];
          \\ Sudakov term, derivative part: d/dw of c_j w^(3-2n+j)
          for(j=0, K, RH[j+1] += 2*Cv[R]*(3-2*n+j)*Fp[j+1]);
          if(t==2,
            \\ phi^- = 1/w - (z/2) w
            for(j=0, K, RH[j+1] += 2*Cv[R]*Fp[j+1]);
            for(j=0, K-2, RH[j+3] += 2*Cv[R]*(-1/2)*zt(Fp[j+1]));
          ,
            \\ phi^+ = -(3/2) z w
            for(j=0, K-2, RH[j+3] += 2*Cv[R]*(-3/2)*zt(Fp[j+1]));
          );
          \\ signature-changing term 2 a kappa psi^t sum T[R,R'] F^(-t)_{R'}
          Gs = lz(K); to = 3-t;
          for(Rp=1, nch, if(Tm[R,Rp]!=0, Gs += Tm[R,Rp]*F[to][Rp][n-1]));
          if(t==2,
            \\ psi^- = 2/w - z w
            for(j=0, K, RH[j+1] += 4*kap*Gs[j+1]);
            for(j=0, K-2, RH[j+3] += -2*kap*zt(Gs[j+1]));
          ,
            \\ psi^+ = -3 z w
            for(j=0, K-2, RH[j+3] += -6*kap*zt(Gs[j+1]));
          );
          \\ baseline (b) options: running coupling -beta0 a F and fitted a cNLL F_A^+
          if(b0!=0, for(j=0, K-1, RH[j+2] += -b0*Fp[j+1]));
          if(t==1 && R==iA && cN!=0, for(j=0, K-1, RH[j+2] += cN*Fp[j+1]));
          \\ test form T2: + q a z w C_R F_R^+   (log order j+2)
          if(t==1 && q2!=0, for(j=0, K-2, RH[j+3] += q2*Cv[R]*zt(Fp[j+1])));
        );
        if(n>=3 && t==1,
          F2 = F[t][R][n-2];
          \\ T1: + 2 a C_R a z p1 [dF/dw + phi^+ F]; phi^+ part is O(z^2) and dropped
          if(p1!=0, for(j=0, K-2, RH[j+3] += 2*Cv[R]*p1*(5-2*n+j)*zt(F2[j+1])));
          \\ T3: + a^2 z C_R p3 w^(-1) F
          if(p3!=0, for(j=0, K-2, RH[j+3] += Cv[R]*p3*zt(F2[j+1])));
        );
        \\ quark-pair term (1 + ell pi^2 w^2) (F)^2, pi^2 = 6 z
        ell = if(t==1, ellp, ellm);
        for(n1=1, n-1,
          Pp = lmul(F[t][R][n1], F[t][R][n-n1], K);
          RH += Pp;
          if(ell!=0, for(j=0, K-2, RH[j+3] += 6*ell*zt(Pp[j+1])));
        );
        F[t][R][n] = RH;
      )
    )
  );
  F
};

\\ map P = (1 + c pi^2 w^2) F_1, then S^(n) = sum P^(n1) P^(n-n1) - w P^(n) + 2 lam CF delta_{n,1}
mapP(F1, c, K) =
{
  my(P = F1);
  if(c!=0, for(n=1, #F1, for(j=0, K-2, P[n][j+3] += 6*c*zt(F1[n][j+1]))));
  P
};
Sfun(P, CF, lam, K) =
{
  my(nmax = #P, S = vector(nmax, n, lz(K)), V);
  for(n=1, nmax,
    V = lz(K);
    for(n1=1, n-1, V += lmul(P[n1], P[n-n1], K));
    V -= P[n];
    if(n==1, V[1] += [2*lam*CF, 0]);
    S[n] = V);
  S
};

\\ ---------------- groups (Table tab:color-SOSp and eq. (TrcSUN)) ----------------
GSU(N) =
{
  [2, [0, N], [(N^2-1)/(2*N), -1/(2*N)], [0, -(N^2-1)/N; -1/N, 2/N - N/2], 2,
   (N^2-1)/(2*N), N, (N^2-1)*(N^2+6)/48]
};
GSO(N) =
{
  [3, [0, (N-2)/2, N/2], [(N-1)/4, 1/4, -1/4],
   [0, -(N-1)/2, 0; -1/N, 0, -(N^2-4)/(4*N); 0, -(N-2)/4, 0], 2,
   (N-1)/4, (N-2)/2, (N-1)*(N-2)*(N^2-7*N+22)/768]
};
GSp(N) =
{
  [3, [0, N/2, (N+2)/2], [(N+1)/4, 1/4, -1/4],
   [0, 0, -(N+1)/2; 0, 0, -(N+2)/4; -1/N, -(N^2-4)/(4*N), 0], 3,
   (N+1)/4, (N+2)/2, (N+1)*(N+2)*(N^2+7*N+22)/768]
};

\\ consistency of a group's data with eq. (color-rows): row sums C_R/2 - 2CF and b_R(CA-2CF+C_R/2)
checkrows(G) =
{
  my(nch=G[1], Cv=G[2], bv=G[3], Tm=G[4], CF=G[6], CA=G[7], ok=1);
  for(R=1, nch,
    if(simplify(sum(Rp=1,nch,Tm[R,Rp]) - (Cv[R]/2 - 2*CF)) != 0, ok=0);
    if(simplify(sum(Rp=1,nch,Tm[R,Rp]*bv[Rp]) - bv[R]*(CA-2*CF+Cv[R]/2)) != 0, ok=0));
  ok
};

\\ color bases
B3(G) = [G[6]*G[7]^2, G[6]^2*G[7], G[6]^3];
B4(G) = [G[6]*G[7]^3, G[6]^2*G[7]^2, G[6]^3*G[7], G[6]^4, G[8]];
B5(G, dAA) = [G[6]*G[7]^4, G[6]^2*G[7]^3, G[6]^3*G[7]^2, G[6]^4*G[7], G[6]^5, G[7]*G[8], G[6]*G[8], G[6]*dAA];
ev3(v, G) = sum(i=1,3, v[i]*B3(G)[i]);
ev4(v, G) = sum(i=1,5, v[i]*B4(G)[i]);

\\ general-colour fit: values f(N) for the families, basis Bf(G); returns the unique vector or [] ;
\\ uses exact evaluation at many integer N per family (several explicit groups)
fitgen(fSU, fSO, fSp, Bf, dim) =
{
  my(rows = List(), rhs = List(), G, v, M, Y, sol, ker);
  forstep(Nc=2, 12, 1, G = GSU(Nc); listput(rows, Bf(G)); listput(rhs, fSU(Nc)));
  foreach([3,5,6,7,8,9,10,11,12,13], Nc, G = GSO(Nc); listput(rows, Bf(G)); listput(rhs, fSO(Nc)));
  forstep(Nc=2, 14, 2, G = GSp(Nc); listput(rows, Bf(G)); listput(rhs, fSp(Nc)));
  M = matrix(#rows, dim, i, k, rows[i][k]);
  Y = vectorv(#rhs, i, rhs[i]);
  ker = matker(M);
  sol = matinverseimage(M, Y);
  [sol~, #ker]
};


==> anc/numbers/deposit/W5/pminus_tt/compare/data_own.json <==
{
 "Pplus_x0": {
  "k": 0,
  "sgn": 1,
  "lam": "1",
  "covered": true,
  "V3": [
   "60",
   "-192",
   "144"
  ],
  "V4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ]
 },
 "Pminus_x0": {
  "k": 0,
  "sgn": -1,
  "lam": "1",
  "covered": false,
  "V3": [
   "-28",
   "96",
   "-80"
  ],
  "V4": [
   "720",
   "-2992",
   "4032",
   "-1728",
   "-384"
  ]
 },
 "Pplus_x1": {
  "k": 1,
  "sgn": 1,
  "lam": "1",
  "covered": false,
  "V3": [
   "-28",
   "96",
   "-80"
  ],
  "V4": [
   "720",
   "-2992",
   "4032",
   "-1728",
   "-384"
  ]
 },
 "Pminus_x1": {
  "k": 1,
  "sgn": -1,
  "lam": "1",
  "covered": true,
  "V3": [
   "60",
   "-192",
   "144"
  ],
  "V4": [
   "-912",
   "3120",
   "-3264",
   "960",
   "1152"
  ]
 },
 "Pplus_x2": {
  "k": 2,
  "sgn": 1,
  "lam": "2",
  "covered": true,
  "V3": [
   "96",
   "-288",
   "192"
  ],
  "V4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ]
 },
 "Pminus_x2": {
  "k": 2,
  "sgn": -1,
  "lam": "2",
  "covered": false,
  "V3": [
   "-96",
   "288",
   "-192"
  ],
  "V4": [
   "1472",
   "-6464",
   "9088",
   "-4096",
   "0"
  ]
 },
 "Pplus_x3": {
  "k": 3,
  "sgn": 1,
  "lam": "2",
  "covered": false,
  "V3": [
   "-96",
   "288",
   "-192"
  ],
  "V4": [
   "1472",
   "-6464",
   "9088",
   "-4096",
   "0"
  ]
 },
 "Pminus_x3": {
  "k": 3,
  "sgn": -1,
  "lam": "2",
  "covered": true,
  "V3": [
   "96",
   "-288",
   "192"
  ],
  "V4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ]
 },
 "Pplus_x4": {
  "k": 4,
  "sgn": 1,
  "lam": "2",
  "covered": true,
  "V3": [
   "96",
   "-288",
   "192"
  ],
  "V4": [
   "-2240",
   "7872",
   "-8832",
   "3072",
   "3072"
  ]
 },
 "Pminus_x4": {
  "k": 4,
  "sgn": -1,
  "lam": "2",
  "covered": false,
  "V3": [
   "-96",
   "288",
   "-192"
  ],
  "V4": [
   "1472",
   "-6464",
   "9088",
   "-4096",
   "0"
  ]
 }
}

==> anc/numbers/deposit/W5/pminus_tt/compare/data_own.out <==
input PROJECT/ma_a/paper/revision/W3/work/numbers/deposit/xk/x01_coeffs.txt sha256 91f13ab261bbd8cf726d50fbcc9b6b61059e6d5e4a3aa30473408e3f4329d086
x^0 P+ lam=1 covered   V3 = (60, -192, 144)  V4 = (-912, 3120, -3264, 960, 1152)
x^0 P- lam=1 uncovered V3 = (-28, 96, -80)  V4 = (720, -2992, 4032, -1728, -384)
x^1 P+ lam=1 uncovered V3 = (-28, 96, -80)  V4 = (720, -2992, 4032, -1728, -384)
x^1 P- lam=1 covered   V3 = (60, -192, 144)  V4 = (-912, 3120, -3264, 960, 1152)
x^2 P+ lam=2 covered   V3 = (96, -288, 192)  V4 = (-2240, 7872, -8832, 3072, 3072)
x^2 P- lam=2 uncovered V3 = (-96, 288, -192)  V4 = (1472, -6464, 9088, -4096, 0)
x^3 P+ lam=2 uncovered V3 = (-96, 288, -192)  V4 = (1472, -6464, 9088, -4096, 0)
x^3 P- lam=2 covered   V3 = (96, -288, 192)  V4 = (-2240, 7872, -8832, 3072, 3072)
x^4 P+ lam=2 covered   V3 = (96, -288, 192)  V4 = (-2240, 7872, -8832, 3072, 3072)
x^4 P- lam=2 uncovered V3 = (-96, 288, -192)  V4 = (1472, -6464, 9088, -4096, 0)
V3, V4 of Pplus_x1 equal those of Pminus_x0: True
V3, V4 of Pplus_x3 equal those of Pminus_x2: True
V3, V4 of Pminus_x4 equal those of Pminus_x2: True
V3, V4 of Pminus_x1 equal those of Pplus_x0: True
V3, V4 of Pminus_x3 equal those of Pplus_x2: True
V3, V4 of Pplus_x4 equal those of Pplus_x2: True
x-space coefficient ('P1p', 1, 0) minus ('P1m', 0, 0) = -184*ca*cf/3 + 56*cf**2 + 16*cf*nf/3
x-space coefficient ('P2p', 1, 2) minus ('P2m', 0, 2) = -128*ca**2*cf/3 + 32*ca*cf**2/3 + 32*ca*cf*nf/3 + 8*cf**3 - 32*cf**2*nf/3


==> anc/numbers/deposit/W5/pminus_tt/compare/data_own.py <==
#!/usr/bin/env python3
"""data_own.py (comparator, 26 Oct 2026). Complete-result zeta_2 NNLL coefficients V_3, V_4 of
P(P - omega) + 2 a lam C_F at omega = N + k -> 0, k = 0..4, both signatures, written from scratch.
Input: deposit/xk/x01_coeffs.txt (x-space coefficients of x^k ln^j x of P^(m), m = 0..3, a = alpha_s/(4 pi)).
Mellin: int_0^1 x^(N-1) x^k ln^j x = (-1)^j j! / omega^(j+1).  P^(0)(N) = C_F (3 + 2/(N(N+1)) - 4 S_1(N)) in closed form,
expanded through omega^1 at N = omega - k with S_1(omega - k) = S_1(omega) - sum_{i=0}^{k-1} 1/(omega - i),
S_1(omega) = zeta_2 omega - zeta_3 omega^2 + ...
Output: data_own.out (stdout copy) and data_own.json."""
import sympy as sp, json, os, hashlib

NUM = 'PROJECT/ma_a/paper/revision/W3/work/numbers'
FN = NUM + '/deposit/xk/x01_coeffs.txt'
HERE = os.path.dirname(os.path.abspath(__file__))
cf, ca, nf, dFA, dFF, z2, z3, z5, z7, w = sp.symbols('cf ca nf dFA dFF z2 z3 z5 z7 w')
B3 = [cf*ca**2, cf**2*ca, cf**3]
B4 = [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4, dFA]
lines = []
def say(s):
    print(s, flush=True); lines.append(s)

coef = {}
for ln in open(FN):
    if ln.startswith('#') or not ln.strip():
        continue
    name, k, j, ex = ln.strip().split('|')
    coef[(name, int(k), int(j))] = sp.sympify(ex.replace('^', '**'), locals=dict(cf=cf, ca=ca, nf=nf, dFA=dFA, dFF=dFF, z2=z2, z3=z3, z5=z5, z7=z7))

def P0(k):
    N = w - k
    S1 = z2*w - z3*w**2 - sum(1/(w - i) for i in range(k))
    e = cf*(3 + 2/(N*(N + 1)) - 4*S1)
    s = sp.series(e, w, 0, 2).removeO()
    return sp.expand(s)

def Ppole(m, k, sgn):
    nm = 'P%d%s' % (m, 'p' if sgn > 0 else 'm')
    tot = 0
    for j in range(0, 2*m + 2):
        if (nm, k, j) in coef:
            tot += coef[(nm, k, j)] * (-1)**j * sp.factorial(j) / w**(j + 1)
    return sp.expand(tot)

def cw(e, p):
    """coefficient of w^p in a Laurent polynomial e"""
    e = sp.expand(e)
    return sp.expand(sum(t.as_coeff_exponent(w)[0] for t in sp.Add.make_args(e) if t.as_coeff_exponent(w)[1] == p))

def vec(e, basis):
    P = sp.Poly(sp.expand(e), cf, ca, dFA, dFF, nf)
    v = [P.coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(c*b for c, b in zip(v, basis)))
    return v, rest

say('input %s sha256 %s' % (FN, hashlib.sha256(open(FN, 'rb').read()).hexdigest()))
res = {}
for k in range(0, 5):
    p0 = P0(k)
    lam = sp.nsimplify(cw(p0, -1) / (2*cf))
    # residue of the closed form against the x-space coefficient of x^k ln^0 x
    assert sp.expand(cw(p0, -1) - coef[('P0', k, 0)]) == 0
    for sgn in (+1, -1):
        P = {0: p0}
        for m in (1, 2, 3):
            P[m] = Ppole(m, k, sgn)
        out = {}
        for n in (3, 4):
            sq = sum(P[i]*P[n - 2 - i] for i in range(0, n - 1))
            tot = sp.expand(cw(sq, 4 - 2*n) - cw(P[n - 1], 3 - 2*n))
            poly = sp.Poly(tot, z2, z3, z5, z7)
            for mon in poly.monoms():
                assert mon[1] == mon[2] == mon[3] == 0 and mon[0] <= 1, ('NNLL coefficient has', mon)
            zc = sp.expand(tot.coeff(z2, 1))
            assert sp.expand(zc.coeff(nf)) == 0, 'zeta_2 part has n_f'
            v, rest = vec(zc, B3 if n == 3 else B4)
            assert rest == 0, rest
            out['V%d' % n] = [sp.Rational(x) for x in v]
        cov = (sgn > 0) == (k % 2 == 0)
        key = '%s_x%d' % ('Pplus' if sgn > 0 else 'Pminus', k)
        res[key] = dict(k=k, sgn=sgn, lam=str(lam), covered=cov, V3=[str(x) for x in out['V3']], V4=[str(x) for x in out['V4']])
        say('x^%d P%s lam=%s %-9s V3 = %s  V4 = %s' % (k, '+' if sgn > 0 else '-', lam, 'covered' if cov else 'uncovered',
                                                  tuple(out['V3']), tuple(out['V4'])))
# equalities stated by the primary computation and by the article (l. 2525-2526)
eq_pairs = [('Pplus_x1', 'Pminus_x0'), ('Pplus_x3', 'Pminus_x2'), ('Pminus_x4', 'Pminus_x2'),
            ('Pminus_x1', 'Pplus_x0'), ('Pminus_x3', 'Pplus_x2'), ('Pplus_x4', 'Pplus_x2')]
for a_, b_ in eq_pairs:
    same = res[a_]['V3'] == res[b_]['V3'] and res[a_]['V4'] == res[b_]['V4']
    say('V3, V4 of %s equal those of %s: %s' % (a_, b_, same))
# rational (non-zeta) NNLL parts differ between P^+ at x^1 and P^- at x^0 (the complete results are not equal as functions)
for (a_, b_) in [(('P1p', 1, 0), ('P1m', 0, 0)), (('P2p', 1, 2), ('P2m', 0, 2))]:
    d = sp.expand(coef[a_] - coef[b_])
    say('x-space coefficient %s minus %s = %s' % (a_, b_, d))
json.dump(res, open(os.path.join(HERE, 'data_own.json'), 'w'), indent=1)
open(os.path.join(HERE, 'data_own.out'), 'w').write('\n'.join(lines) + '\n')


==> anc/numbers/deposit/W5/pminus_tt/compare/eq_own.out <==
== Method 1: general color by moments (row relations of App. C, M_1 and M_2 from numbers.tex)
lam=1 kappa=+1: V_3^- = (84, -256, 176)  V_4^- = (112, -496, 832, -448, -384)  S_3 = (60, -192, 144)  S_4 = (-912, 3120, -3264, 960, 1152)
lam=2 kappa=+1: V_3^- = (160, -480, 320)  V_4^- = (-448, 1856, -2432, 1024, 0)  S_3 = (96, -288, 192)  S_4 = (-2240, 7872, -8832, 3072, 3072)
V_4^- quartic coefficient for symbolic kappa, lam (kappa^2 = 1 used): -384*lam*(2*kappa - lam)
LL of P^- (coefficients of a^n w^(1-2n), n = 2, 3, 4): 4*cf*(2*ca - 3*cf) ; -24*ca**2*cf + 96*ca*cf**2 - 80*cf**3 ; 192*ca**3*cf - 640*ca**2*cf**2 + 704*ca*cf**3 - 304*cf**4
   numbers.tex: 8C_FC_A - 12C_F^2 ; -24C_FC_A^2 + 96C_F^2C_A - 80C_F^3 ; 192C_FC_A^3 - 640C_F^2C_A^2 + 704C_F^3C_A - 304C_F^4

== responses per unit parameter (one-channel linearization; delta V_n = 8 kappa C_F delta h_{n-1}), kappa = +1
lam=1 T1 d/dpA: dV_3 = (0, 0, 0)  dV_4 = (16, -32, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (-272, 704, -320, 0, 0)
lam=1 T1 d/dpF: dV_3 = (0, 0, 0)  dV_4 = (0, 16, -32, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, -272, 704, -320, 0)
lam=1 T2 d/dq: dV_3 = (-8, 16, 0)  dV_4 = (56, -160, 96, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (-688, 2336, -2240, 640, 0)
lam=1 T3 d/dpA3: dV_3 = (0, 0, 0)  dV_4 = (-8, 16, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (88, -224, 96, 0, 0)
lam=1 T3 d/dpF3: dV_3 = (0, 0, 0)  dV_4 = (0, -8, 16, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 88, -224, 96, 0)
lam=1 X1 d/duA: dV_3 = (8, 0, 0)  dV_4 = (-32, 32, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (304, -512, 192, 0, 0)
lam=1 X1 d/duF: dV_3 = (0, 8, 0)  dV_4 = (0, -32, 32, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 304, -512, 192, 0)
lam=1 E1 d/dqA: dV_3 = (-8, 16, 0)  dV_4 = (56, -160, 96, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (-688, 2336, -2240, 640, 0)
lam=1 E1 d/dqF: dV_3 = (0, -8, 16)  dV_4 = (0, 56, -160, 96, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, -688, 2336, -2240, 640)
lam=1 E3 d/drAA: dV_3 = (0, 0, 0)  dV_4 = (-8, 16, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (88, -224, 96, 0, 0)
lam=1 E3 d/drAF: dV_3 = (0, 0, 0)  dV_4 = (0, -8, 16, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 88, -224, 96, 0)
lam=1 E3 d/drFF: dV_3 = (0, 0, 0)  dV_4 = (0, 0, -8, 16, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 0, 88, -224, 96)
lam=2 T1 d/dpA: dV_3 = (0, 0, 0)  dV_4 = (32, -64, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (-704, 2048, -1280, 0, 0)
lam=2 T1 d/dpF: dV_3 = (0, 0, 0)  dV_4 = (0, 32, -64, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, -704, 2048, -1280, 0)
lam=2 T2 d/dq: dV_3 = (-16, 32, 0)  dV_4 = (160, -512, 384, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (-2496, 10112, -12800, 5120, 0)
lam=2 T3 d/dpA3: dV_3 = (0, 0, 0)  dV_4 = (-16, 32, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (224, -640, 384, 0, 0)
lam=2 T3 d/dpF3: dV_3 = (0, 0, 0)  dV_4 = (0, -16, 32, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 224, -640, 384, 0)
lam=2 X1 d/duA: dV_3 = (8, 0, 0)  dV_4 = (-48, 64, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (608, -1408, 768, 0, 0)
lam=2 X1 d/duF: dV_3 = (0, 8, 0)  dV_4 = (0, -48, 64, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 608, -1408, 768, 0)
lam=2 E1 d/dqA: dV_3 = (-16, 32, 0)  dV_4 = (160, -512, 384, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (-2496, 10112, -12800, 5120, 0)
lam=2 E1 d/dqF: dV_3 = (0, -16, 32)  dV_4 = (0, 160, -512, 384, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, -2496, 10112, -12800, 5120)
lam=2 E3 d/drAA: dV_3 = (0, 0, 0)  dV_4 = (-16, 32, 0, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (224, -640, 384, 0, 0)
lam=2 E3 d/drAF: dV_3 = (0, 0, 0)  dV_4 = (0, -16, 32, 0, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 224, -640, 384, 0)
lam=2 E3 d/drFF: dV_3 = (0, 0, 0)  dV_4 = (0, 0, -16, 32, 0)  dV_5(non-quartic basis CF CA^4..CF^5) = (0, 0, 224, -640, 384)
symbolic lam (kappa = +1):
  T1: dV_3 = 0 ;  dV_4 = 16*ca*cf*lam*(ca - 2*cf)*(ca*pA + cf*pF)
  T2: dV_3 = -8*ca*cf*lam*q*(ca - 2*cf) ;  dV_4 = 8*ca*cf*lam*q*(ca - 2*cf)*(3*ca*lam + 4*ca - 6*cf*lam)
  T3: dV_3 = 0 ;  dV_4 = -8*ca*cf*lam*(ca - 2*cf)*(ca*pA3 + cf*pF3)
every T1, T2, T3 response (n = 3, 4, 5, symbolic lam) vanishes at C_A = 0
  T2 at lam = 2: dV_4 = 32*ca*cf*q*(ca - 2*cf)*(5*ca - 6*cf)   (independent summary prints 16q C_F C_A (C_A-2C_F)(5C_A-6C_F))
T1(p) - (-2) T3(p): four loops 0 ; five loops -32*ca*cf*lam*(ca - 2*cf)*(ca*pA + cf*pF)*(ca*lam + 2*ca - 2*cf*lam)

== Method 2: explicit SU(N) two-channel series solver (symbolic N), truncated at NNLL, first order in zeta_2
lam=1: SU(N) V_3^-, V_4^-, S_3, S_4 equal the general-color vectors of Method 1 evaluated in SU(N); NLL terms c, B, E leave them unchanged; identity V^- = 4 C_F psi^- F_A^+ holds at a^2..a^5 (LL, NLL, NNLL)
lam=1: SU(N) responses of T1, T2, T3 for V_3^-, V_4^-, V_5^- equal the one-channel responses; S_3, S_4, S_5 unchanged
lam=2: SU(N) V_3^-, V_4^-, S_3, S_4 equal the general-color vectors of Method 1 evaluated in SU(N); NLL terms c, B, E leave them unchanged; identity V^- = 4 C_F psi^- F_A^+ holds at a^2..a^5 (LL, NLL, NNLL)
lam=2: SU(N) responses of T1, T2, T3 for V_3^-, V_4^-, V_5^- equal the one-channel responses; S_3, S_4, S_5 unchanged


==> anc/numbers/deposit/W5/pminus_tt/compare/eq_own.py <==
#!/usr/bin/env python3
"""eq_own.py (comparator, 26 Oct 2026). Equation side of the P^- T_t^2 test, written from scratch, two methods.

Method 1 (general color, moments). Eq. (10) at first order in zeta_2, kappa and lam symbolic, b^- = b, l_pm = c_pm = 0.
  LL positive waves  F_R^{+(n)} = f_{R,n} w^(1-2n):  f_1 = 2 lam b_R,  f_n = 2C_R(3-2n) f_{n-1} + sum_{i+j=n} f_i f_j
  LL negative waves  F_R^{-(n)} = g_{R,n} w^(1-2n):  g_1 = 2 lam b_R,  g_n = 2C_R(4-2n) g_{n-1} + sum g_i g_j + 4 kappa sum_R' [T]_RR' f_{R',n-1}
  zeta_2 NNLL of F_A^+ (coefficient h_n of z2 w^(3-2n)):
      h_n = 2C_A(5-2n) h_{n-1} + 2 sum_{i+j=n} f_i h_j - 3 C_A f_{n-1} - 6 kappa sum_R' [T]_AR' g_{R',n-1} + (form sources)
  (phi^+ = -(3/2) z2 w, psi^+ = -3 z2 w, psi^- = 2/w - z2 w.)  Channel sums reduce by the row relations of App. C,
  sum_R' [T]_RR' = C_R/2 - 2C_F, sum_R' [T]_RR' b_R' = b_R (C_A - C_F - b_R), and C_R = 2(C_F - b_R), to M_1, M_2.
  Singlet negative row (C_1 = 0, [T]_1A = -2C_F):  V^- = P^-(P^- - w) + 2a lam C_F = 4 a kappa C_F psi^- F_A^+, so
      V_n^- = 8 kappa C_F h_{n-1} - 4 kappa C_F f_{A,n-1}.
  S from the positive singlet row: S_{n+1} = -12 kappa z2 C_F d_n with d_n = g_{A,n}.
Method 2 (explicit SU(N), symbolic N): direct order-by-order series solution of the two-channel system (both signatures),
  truncated at NNLL, zeta_2 kept to first order, with the forms added literally to the positive-signature equations with
  C_R, and optional NLL terms (c a F_A^+, -B a F in every equation, a e_R w in the Born term, symbols c, B, E) to show
  that the zeta_2 NNLL coefficients do not depend on them.  Checks the identity, V_3^-, V_4^-, S_3, S_4, responses.
Output: eq_own.out, eq_own.json."""
import sympy as sp, json, os, itertools

HERE = os.path.dirname(os.path.abspath(__file__))
lines = []
def say(s):
    print(s, flush=True); lines.append(s)

ca, cf, Q, kap, lam = sp.symbols('ca cf Q kappa lam')      # Q = d_F^abcd d_A^abcd / N_R
pA, pF, q, pA3, pF3, uA, uF, qA, qF, rAA, rAF, rFF = sp.symbols('pA pF q pA3 pF3 uA uF qA qF rAA rAF rFF')
B3 = [cf*ca**2, cf**2*ca, cf**3]
B4 = [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4, Q]
B5 = [cf*ca**4, cf**2*ca**3, cf**3*ca**2, cf**4*ca, cf**5]
bA = cf - ca/2
M1 = -sp.Rational(1, 4)*(ca - 2*cf)*(3*ca - 4*cf)                     # \nmMoneGen
M2 = sp.Rational(23, 24)*ca**3 - sp.Rational(7, 2)*ca**2*cf + sp.Rational(9, 2)*ca*cf**2 - 2*cf**3 - 2*Q/cf   # \nmMtwoGen

def vec(e, basis):
    e = sp.expand(e)
    P = sp.Poly(e, cf, ca, Q)
    v = [P.coeff_monomial(b) for b in basis]
    rest = sp.expand(e - sum(c*b for c, b in zip(v, basis)))
    assert rest == 0, ('not in basis', rest)
    return v

# ---------------- Method 1 ----------------
def moments_solution(K, L, nmax=4, forms=None):
    """returns dict with f (adjoint LL positive), h (zeta_2 NNLL positive adjoint), d (adjoint LL negative), V^-, S"""
    f = {1: 2*L*bA}
    for n in range(2, nmax + 1):
        f[n] = sp.expand(2*ca*(3 - 2*n)*f[n - 1] + sum(f[i]*f[n - i] for i in range(1, n)))
    # channel sums needed: T1 := sum_R'[T]_AR' g_{R',1} = 2 L M1 ; T2 := sum_R'[T]_AR' g_{R',2}
    # g_{R',2} = 4 L^2 b^2 + 8 K L b (C_A - C_F - b)
    Tg = {1: 2*L*M1, 2: 4*L**2*M2 + 8*K*L*((ca - cf)*M1 - M2)}
    # adjoint negative LL: d_1 = 2 L bA, d_2 = 4 L^2 bA^2 + 8 K L M1, d_3 from g_3 with sum [T]_AR' f_{R',2},
    # f_{R',2} = 4 L b (L b - C_R) = 4 L b ((L+2) b - 2 C_F)
    d = {1: 2*L*bA, 2: 4*L**2*bA**2 + 8*K*L*M1}
    Tf2 = 4*L*((L + 2)*M2 - 2*cf*M1)
    d[3] = sp.expand(2*ca*(4 - 6)*d[2] + 2*d[1]*d[2] + 4*K*Tf2)
    h = {1: sp.Integer(0)}
    for n in range(2, min(nmax, 3) + 1):
        src = 0
        if forms is not None:
            src = forms(n, f)
        h[n] = sp.expand(2*ca*(5 - 2*n)*h[n - 1] + 2*sum(f[i]*h[n - i] for i in range(1, n)) - 3*ca*f[n - 1]
                         - 6*K*Tg[n - 1] + src)
    V = {n: sp.expand(8*K*cf*h[n - 1] - 4*K*cf*f[n - 1]) for n in (3, 4)}
    S = {n + 1: sp.expand(-12*K*cf*d[n]) for n in (2, 3)}
    return dict(f=f, h=h, d=d, V=V, S=S)

def response(form, L, K=1, nmax=5):
    """one-channel linear response of the zeta_2 NNLL coefficient of F_A^+ to a form; delta V_n = 8 K C_F delta h_{n-1}"""
    f = {1: 2*L*bA}
    for n in range(2, nmax + 1):
        f[n] = sp.expand(2*ca*(3 - 2*n)*f[n - 1] + sum(f[i]*f[n - i] for i in range(1, n)))
    dh = {1: sp.Integer(0)}
    for n in range(2, nmax):
        dh[n] = sp.expand(form(n, f) + 2*ca*(5 - 2*n)*dh[n - 1] + 2*sum(f[i]*dh[n - i] for i in range(1, n)))
    return {n: sp.expand(8*K*cf*dh[n - 1]) for n in (3, 4, 5)}

# form sources s_n at order a^n, power w^(4-2n), z2 stripped (adjoint row, C_R = C_A for the T_t^2 forms):
P1 = pA*ca + pF*cf
P3 = pA3*ca + pF3*cf
FORMS = {
    # T1: + 2a C_R * a z (pA CA + pF CF) [dF/dw + phi^+ F] -> 2 C_A P1 (5-2n) f_{n-2}  (phi^+ term is z2^2)
    'T1': lambda n, f: 2*ca*P1*(5 - 2*n)*f[n - 2] if n >= 3 else 0,
    # T2: + q a z w C_R F -> q C_A f_{n-1}
    'T2': lambda n, f: q*ca*f[n - 1] if n >= 2 else 0,
    # T3: + a^2 z C_R (pA3 CA + pF3 CF) w^-1 F -> C_A P3 f_{n-2}
    'T3': lambda n, f: ca*P3*f[n - 2] if n >= 3 else 0,
    # primary's extra X1: + a^2 z C_R (uA CA + uF CF) (Born-type source, order a^2, w^0)
    'X1': lambda n, f: ca*(uA*ca + uF*cf) if n == 2 else 0,
    # independent's extras E1: + a z w (qA CA + qF CF) F_A^+ ; E3: + a^2 z w^-1 (rAA CA^2 + rAF CA CF + rFF CF^2) F_A^+
    'E1': lambda n, f: (qA*ca + qF*cf)*f[n - 1] if n >= 2 else 0,
    'E3': lambda n, f: (rAA*ca**2 + rAF*ca*cf + rFF*cf**2)*f[n - 2] if n >= 3 else 0,
}
PARAMS = {'T1': [pA, pF], 'T2': [q], 'T3': [pA3, pF3], 'X1': [uA, uF], 'E1': [qA, qF], 'E3': [rAA, rAF, rFF]}

out = {}
say('== Method 1: general color by moments (row relations of App. C, M_1 and M_2 from numbers.tex)')
for L in (1, 2):
    sol = moments_solution(1, L)
    v3 = vec(sol['V'][3], B3); v4 = vec(sol['V'][4], B4)
    s3 = vec(sol['S'][3], B3); s4 = vec(sol['S'][4], B4)
    say('lam=%d kappa=+1: V_3^- = %s  V_4^- = %s  S_3 = %s  S_4 = %s' % (L, tuple(v3), tuple(v4), tuple(s3), tuple(s4)))
    out['base_lam%d' % L] = dict(V3=[str(x) for x in v3], V4=[str(x) for x in v4], S3=[str(x) for x in s3], S4=[str(x) for x in s4])
# symbolic lam, kappa: quartic part of V_4^-
solg = moments_solution(kap, lam)
quart = sp.factor(sp.expand(solg['V'][4]).coeff(Q))
say('V_4^- quartic coefficient for symbolic kappa, lam (kappa^2 = 1 used): %s' % sp.factor(quart.subs(kap**2, 1)))
# LL of P^- from the equations: P^- = F_1^-, LL coefficient of order a^n = g_{1,n}; g_{1,n} needs sum_R'[T]_1R' f = -2C_F f_A
g1 = {1: 2*cf}
fA = {1: 2*bA}
for n in range(2, 5):
    fA[n] = sp.expand(2*ca*(3 - 2*n)*fA[n - 1] + sum(fA[i]*fA[n - i] for i in range(1, n)))
for n in range(2, 5):
    g1[n] = sp.expand(sum(g1[i]*g1[n - i] for i in range(1, n)) + 4*1*(-2*cf)*fA[n - 1])
say('LL of P^- (coefficients of a^n w^(1-2n), n = 2, 3, 4): %s ; %s ; %s' % (sp.factor(g1[2]), sp.expand(g1[3]), sp.expand(g1[4])))
say('   numbers.tex: 8C_FC_A - 12C_F^2 ; -24C_FC_A^2 + 96C_F^2C_A - 80C_F^3 ; 192C_FC_A^3 - 640C_F^2C_A^2 + 704C_F^3C_A - 304C_F^4')

say('')
say('== responses per unit parameter (one-channel linearization; delta V_n = 8 kappa C_F delta h_{n-1}), kappa = +1')
RESP = {}
for L in (1, 2):
    for nm, form in FORMS.items():
        r = response(form, L)
        for par in PARAMS[nm]:
            d3 = vec(sp.diff(r[3], par), B3); d4 = vec(sp.diff(r[4], par), B4); d5 = vec(sp.diff(r[5], par), B5 + [])
            RESP[(L, nm, str(par))] = (d3, d4, d5)
            say('lam=%d %s d/d%s: dV_3 = %s  dV_4 = %s  dV_5(non-quartic basis CF CA^4..CF^5) = %s' % (L, nm, par, tuple(d3), tuple(d4), tuple(d5)))
# symbolic lam factorizations
say('symbolic lam (kappa = +1):')
for nm in ('T1', 'T2', 'T3'):
    r = response(FORMS[nm], lam)
    say('  %s: dV_3 = %s ;  dV_4 = %s' % (nm, sp.factor(r[3]), sp.factor(r[4])))
    for n in (3, 4, 5):
        assert sp.expand(r[n].subs(ca, 0)) == 0, (nm, n, 'response does not vanish at C_A = 0')
say('every T1, T2, T3 response (n = 3, 4, 5, symbolic lam) vanishes at C_A = 0')
r2 = response(FORMS['T2'], 2)
say('  T2 at lam = 2: dV_4 = %s   (independent summary prints 16q C_F C_A (C_A-2C_F)(5C_A-6C_F))' % sp.factor(r2[4]))
rT1 = response(FORMS['T1'], lam); rT3 = response(FORMS['T3'], lam)
d4 = sp.expand(rT1[4] - (-2)*rT3[4].subs({pA3: pA, pF3: pF}))
d5 = sp.expand(rT1[5] - (-2)*rT3[5].subs({pA3: pA, pF3: pF}))
say('T1(p) - (-2) T3(p): four loops %s ; five loops %s' % (d4, sp.factor(d5)))

json.dump({'base': out, 'resp': {'%s|%s|%s' % k: [[str(x) for x in v] for v in val] for k, val in RESP.items()}},
          open(os.path.join(HERE, 'eq_own.json'), 'w'), indent=1)

# ---------------- Method 2: explicit SU(N) series solver ----------------
say('')
say('== Method 2: explicit SU(N) two-channel series solver (symbolic N), truncated at NNLL, first order in zeta_2')
N, z, c_, Bb, E = sp.symbols('N z c B E')
CF = (N**2 - 1)/(2*N); CA = N
ch = ['1', 'A']
b = {'1': CF, 'A': -1/(2*N)}
C = {'1': sp.Integer(0), 'A': CA}
T = {('1', '1'): 0, ('1', 'A'): -2*CF, ('A', '1'): -1/N, ('A', 'A'): 2/N - N/2}
def simp(e):
    e = sp.expand(e)
    # drop z^2 and higher
    return sp.together(e.coeff(z, 0) + z*e.coeff(z, 1)) if e.has(z) else sp.together(e)

def solve_sun(L, K=1, form=None, nll=False, nmax=5):
    """F[(R, s)][n] = {power: coeff}; s = +1, -1. power range 1-2n .. 3-2n"""
    F = {(R, s): {} for R in ch for s in (1, -1)}
    def get(R, s, n, p):
        return F[(R, s)].get(n, {}).get(p, 0)
    for n in range(1, nmax + 1):
        for s in (1, -1):
            for R in ch:
                rhs = {}
                def add(p, v):
                    if p <= 4 - 2*n and p >= 2 - 2*n:
                        rhs[p] = rhs.get(p, 0) + v
                if n == 1:
                    add(0, 2*L*b[R])
                    if nll:
                        add(1, E*(-2*b[R] if R != '1' else CF))
                if n >= 2:
                    prev = F[(R, s)][n - 1]
                    # Sudakov: 2 C_R [dF/dw + phi F]
                    for p, v in prev.items():
                        add(p - 1, 2*C[R]*p*v)
                        if s == -1:
                            add(p - 1, 2*C[R]*v)                 # phi^- leading 1/w
                            add(p + 1, 2*C[R]*(-sp.Rational(1, 2))*z*v)  # phi^- = 1/w - z w/2
                        else:
                            add(p + 1, 2*C[R]*(-sp.Rational(3, 2))*z*v)  # phi^+ = -(3/2) z w
                    # quadratic
                    for i in range(1, n):
                        for p1, v1 in F[(R, s)][i].items():
                            for p2, v2 in F[(R, s)][n - i].items():
                                add(p1 + p2, v1*v2)
                    # signature-changing term 2 kappa psi^s sum_R' [T]_RR' F_R'^{-s}
                    for R2 in ch:
                        tt = T[(R, R2)]
                        if tt == 0:
                            continue
                        for p, v in F[(R2, -s)][n - 1].items():
                            if s == 1:
                                add(p + 1, 2*K*tt*(-3)*z*v)          # psi^+ = -3 z w
                            else:
                                add(p - 1, 2*K*tt*2*v)               # psi^- = 2/w - z w
                                add(p + 1, 2*K*tt*(-1)*z*v)
                    if nll:
                        for p, v in prev.items():
                            add(p, -Bb*v)                            # -B a F
                            if R == 'A' and s == 1:
                                add(p, c_*v)                         # c a F_A^+
                    if form is not None and s == 1 and C[R] != 0:
                        for (p, v) in form(R, n, F, z):
                            add(p, v)
                F[(R, s)][n] = {p - 1: simp(v) for p, v in rhs.items()}
    return F

def forms_sun(name, P):
    def f(R, n, F, zz):
        outl = []
        CR = C[R]
        if name == 'T1' and n >= 3:
            for p, v in F[(R, 1)][n - 2].items():          # 2 C_R * z P [dF/dw]  (phi^+ part is z^2)
                outl.append((p - 1, 2*CR*zz*P*p*v.subs(zz, 0)))
        if name == 'T2' and n >= 2:
            for p, v in F[(R, 1)][n - 1].items():
                outl.append((p + 1, P*zz*CR*v.subs(zz, 0)))
        if name == 'T3' and n >= 3:
            for p, v in F[(R, 1)][n - 2].items():
                outl.append((p - 1, zz*CR*P*v.subs(zz, 0)))
        return outl
    return f

def VS(F, L, s, n):
    """z coefficient of [P(P-w) + 2a L C_F] at a^n w^(4-2n), P = F_1^s"""
    P = F[('1', s)]
    tot = 0
    for i in range(1, n):
        for p1, v1 in P[i].items():
            for p2, v2 in P[n - i].items():
                if p1 + p2 == 4 - 2*n:
                    tot += v1*v2
    tot -= P[n].get(3 - 2*n, 0)
    tot = sp.expand(sp.together(tot))
    return sp.factor(sp.together(tot.coeff(z, 1)))

def gen_sun(v, basis_kind):
    if basis_kind == 3:
        bas = [CF*CA**2, CF**2*CA, CF**3]
    else:
        bas = [CF*CA**3, CF**2*CA**2, CF**3*CA, CF**4, (N**2 - 1)*(N**2 + 6)/48]
    return sp.together(sum(sp.Rational(x)*bb for x, bb in zip(v, bas)))

for L in (1, 2):
    F0 = solve_sun(L)
    Fn = solve_sun(L, nll=True)
    for n in (3, 4):
        v_ = VS(F0, L, -1, n); s_ = VS(F0, L, 1, n)
        vg = gen_sun(out['base_lam%d' % L]['V%d' % n], n); sg = gen_sun(out['base_lam%d' % L]['S%d' % n], n)
        assert sp.simplify(v_ - vg) == 0, ('V', L, n)
        assert sp.simplify(s_ - sg) == 0, ('S', L, n)
        assert sp.simplify(VS(Fn, L, -1, n) - v_) == 0 and sp.simplify(VS(Fn, L, 1, n) - s_) == 0, 'NLL terms changed zeta_2 NNLL'
    # identity V^- = 4 kappa C_F psi^- F_A^+ (all powers, orders 2..5)
    for n in range(2, 6):
        P = F0[('1', -1)]
        lhs = {}
        for i in range(1, n):
            for p1, v1 in P[i].items():
                for p2, v2 in P[n - i].items():
                    lhs[p1 + p2] = lhs.get(p1 + p2, 0) + v1*v2
        for p, v in P[n].items():
            lhs[p + 1] = lhs.get(p + 1, 0) - v
        rhs = {}
        for p, v in F0[('A', 1)][n - 1].items():
            rhs[p - 1] = rhs.get(p - 1, 0) + 4*CF*2*v
            rhs[p + 1] = rhs.get(p + 1, 0) + 4*CF*(-1)*z*v
        for p in range(2 - 2*n, 5 - 2*n):
            dd = sp.expand(sp.together(lhs.get(p, 0) - rhs.get(p, 0)))
            dd = dd.coeff(z, 0) + z*dd.coeff(z, 1)
            assert sp.simplify(dd) == 0, ('identity', L, n, p, dd)
    say('lam=%d: SU(N) V_3^-, V_4^-, S_3, S_4 equal the general-color vectors of Method 1 evaluated in SU(N); NLL terms c, B, E leave them unchanged; identity V^- = 4 C_F psi^- F_A^+ holds at a^2..a^5 (LL, NLL, NNLL)' % L)
    # responses in SU(N)
    for nm, P_ in (('T1', P1), ('T2', q), ('T3', P3)):
        Ff = solve_sun(L, form=forms_sun(nm, P_.subs({ca: CA, cf: CF})))
        for n in (3, 4, 5):
            dV = sp.together(VS(Ff, L, -1, n) - VS(F0, L, -1, n))
            dS = sp.together(VS(Ff, L, 1, n) - VS(F0, L, 1, n))
            assert sp.simplify(dS) == 0, (nm, L, n, 'S changed')
            r = response(FORMS[nm], L)[n]
            rs = r.subs({ca: CA, cf: CF})
            assert sp.simplify(dV - rs) == 0, (nm, L, n, sp.factor(dV), sp.factor(rs))
    say('lam=%d: SU(N) responses of T1, T2, T3 for V_3^-, V_4^-, V_5^- equal the one-channel responses; S_3, S_4, S_5 unchanged' % L)
open(os.path.join(HERE, 'eq_own.out'), 'w').write('\n'.join(lines) + '\n')


==> anc/numbers/deposit/W5/pminus_tt/compare/linalg_own.out <==
lam=1 target V_3 = (-112, 352, -256) = -16*cf*(ca - 2*cf)*(7*ca - 8*cf) ; V_4 = (608, -2496, 3200, -1280, 0) = 32*cf*(ca - 2*cf)*(19*ca**2 - 40*ca*cf + 20*cf**2)
        abelian (C_A -> 0, quartic -> 0): V_3 -256, V_4 -1280
lam=2 target V_3 = (-256, 768, -512) = -256*cf*(ca - 2*cf)*(ca - cf) ; V_4 = (1920, -8320, 11520, -5120, 0) = 640*cf*(ca - 2*cf)*(ca - cf)*(3*ca - 4*cf)
        abelian (C_A -> 0, quartic -> 0): V_3 -512, V_4 -5120
SU(3) targets: lam=1 -1984/27, 53632/81 ; lam=2 -5120/27, 140800/81

== solvability (general color, exact)
T1           x^0 V3      eqs  3 (0=0: 0) unknowns 2 rank 0 rank+target 1 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]']
T1           x^0 V4      eqs  5 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V4[3]']
T1           x^0 V3+V4   eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]', 'lam1 V4[3]']
T1           lam2 V3+V4  eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam2 V3[0]', 'lam2 V3[1]', 'lam2 V3[2]', 'lam2 V4[3]']
T1           both        eqs 16 (0=0: 2) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]', 'lam1 V4[3]', 'lam2 V3[0]', 'lam2 V3[1]', 'lam2 V3[2]', 'lam2 V4[3]']
T2           x^0 V3      eqs  3 (0=0: 0) unknowns 1 rank 1 rank+target 2 -> NO SOLUTION ; unreachable: ['lam1 V3[2]']
T2           x^0 V4      eqs  5 (0=0: 1) unknowns 1 rank 1 rank+target 2 -> NO SOLUTION ; unreachable: ['lam1 V4[3]']
T2           x^0 V3+V4   eqs  8 (0=0: 1) unknowns 1 rank 1 rank+target 2 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]']
T2           lam2 V3+V4  eqs  8 (0=0: 1) unknowns 1 rank 1 rank+target 2 -> NO SOLUTION ; unreachable: ['lam2 V3[2]', 'lam2 V4[3]']
T2           both        eqs 16 (0=0: 2) unknowns 1 rank 1 rank+target 2 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]', 'lam2 V3[2]', 'lam2 V4[3]']
T3           x^0 V3      eqs  3 (0=0: 0) unknowns 2 rank 0 rank+target 1 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]']
T3           x^0 V4      eqs  5 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V4[3]']
T3           x^0 V3+V4   eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]', 'lam1 V4[3]']
T3           lam2 V3+V4  eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam2 V3[0]', 'lam2 V3[1]', 'lam2 V3[2]', 'lam2 V4[3]']
T3           both        eqs 16 (0=0: 2) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]', 'lam1 V4[3]', 'lam2 V3[0]', 'lam2 V3[1]', 'lam2 V3[2]', 'lam2 V4[3]']
T1+T2+T3     x^0 V3      eqs  3 (0=0: 0) unknowns 5 rank 1 rank+target 2 -> NO SOLUTION ; unreachable: ['lam1 V3[2]']
T1+T2+T3     x^0 V4      eqs  5 (0=0: 1) unknowns 5 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V4[3]']
T1+T2+T3     x^0 V3+V4   eqs  8 (0=0: 1) unknowns 5 rank 3 rank+target 4 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]']
T1+T2+T3     lam2 V3+V4  eqs  8 (0=0: 1) unknowns 5 rank 3 rank+target 4 -> NO SOLUTION ; unreachable: ['lam2 V3[2]', 'lam2 V4[3]']
T1+T2+T3     both        eqs 16 (0=0: 2) unknowns 5 rank 3 rank+target 4 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]', 'lam2 V3[2]', 'lam2 V4[3]']
T1+T2+T3+X1  x^0 V3      eqs  3 (0=0: 0) unknowns 7 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[2]']
T1+T2+T3+X1  x^0 V4      eqs  5 (0=0: 1) unknowns 7 rank 3 rank+target 4 -> NO SOLUTION ; unreachable: ['lam1 V4[3]']
T1+T2+T3+X1  x^0 V3+V4   eqs  8 (0=0: 1) unknowns 7 rank 4 rank+target 5 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]']
T1+T2+T3+X1  lam2 V3+V4  eqs  8 (0=0: 1) unknowns 7 rank 4 rank+target 5 -> NO SOLUTION ; unreachable: ['lam2 V3[2]', 'lam2 V4[3]']
T1+T2+T3+X1  both        eqs 16 (0=0: 2) unknowns 7 rank 5 rank+target 6 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]', 'lam2 V3[2]', 'lam2 V4[3]']
E1           x^0 V3      eqs  3 (0=0: 0) unknowns 2 rank 2 rank+target 2 -> solution ; unreachable: []
E1           x^0 V4      eqs  5 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: []
E1           x^0 V3+V4   eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: []
E1           lam2 V3+V4  eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: []
E1           both        eqs 16 (0=0: 2) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: []
E3           x^0 V3      eqs  3 (0=0: 0) unknowns 3 rank 0 rank+target 1 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]']
E3           x^0 V4      eqs  5 (0=0: 1) unknowns 3 rank 3 rank+target 3 -> solution ; unreachable: []
E3           x^0 V3+V4   eqs  8 (0=0: 1) unknowns 3 rank 3 rank+target 4 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]']
E3           lam2 V3+V4  eqs  8 (0=0: 1) unknowns 3 rank 3 rank+target 4 -> NO SOLUTION ; unreachable: ['lam2 V3[0]', 'lam2 V3[1]', 'lam2 V3[2]']
E3           both        eqs 16 (0=0: 2) unknowns 3 rank 3 rank+target 4 -> NO SOLUTION ; unreachable: ['lam1 V3[0]', 'lam1 V3[1]', 'lam1 V3[2]', 'lam2 V3[0]', 'lam2 V3[1]', 'lam2 V3[2]']
E1+E3        x^0 V3      eqs  3 (0=0: 0) unknowns 5 rank 2 rank+target 2 -> solution ; unreachable: []
E1+E3        x^0 V4      eqs  5 (0=0: 1) unknowns 5 rank 3 rank+target 3 -> solution ; unreachable: []
E1+E3        x^0 V3+V4   eqs  8 (0=0: 1) unknowns 5 rank 5 rank+target 5 -> solution ; unreachable: []
E1+E3        lam2 V3+V4  eqs  8 (0=0: 1) unknowns 5 rank 5 rank+target 5 -> solution ; unreachable: []
E1+E3        both        eqs 16 (0=0: 2) unknowns 5 rank 5 rank+target 6 -> NO SOLUTION ; unreachable: []
X1           x^0 V3      eqs  3 (0=0: 0) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[2]']
X1           x^0 V4      eqs  5 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V4[3]']
X1           x^0 V3+V4   eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]']
X1           lam2 V3+V4  eqs  8 (0=0: 1) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam2 V3[2]', 'lam2 V4[3]']
X1           both        eqs 16 (0=0: 2) unknowns 2 rank 2 rank+target 3 -> NO SOLUTION ; unreachable: ['lam1 V3[2]', 'lam1 V4[3]', 'lam2 V3[2]', 'lam2 V4[3]']

== fits and residuals
T2 q=14 (C_F C_A^2 of V_3)                              lam=1 residual V_3 (0, 128, -256) V_4 (-176, -256, 1856, -1280, 0)   SU(3): 2048/27, -103616/81
T2 q=14 (C_F C_A^2 of V_3)                              lam=2 residual V_3 (-32, 320, -512) V_4 (-320, -1152, 6144, -5120, 0)   SU(3): 2944/27, -197888/81
T2 q=22 (C_F^2 C_A of V_3)                              lam=1 residual V_3 (64, 0, -256) V_4 (-624, 1024, 1088, -1280, 0)   SU(3): 4352/27, -193472/81
T2 q=22 (C_F^2 C_A of V_3)                              lam=2 residual V_3 (96, 64, -512) V_4 (-1600, 2944, 3072, -5120, 0)   SU(3): 7552/27, -391424/81
T2 q=62/9 (SU(3) V_3)                                   lam=1 residual V_3 (-512/9, 2176/9, -256) V_4 (2000/9, -12544/9, 7616/3, -1280, 0)   SU(3): 0, -23744/81
T2 q=62/9 (SU(3) V_3)                                   lam=2 residual V_3 (-1312/9, 4928/9, -512) V_4 (7360/9, -43136/9, 26624/3, -5120, 0)   SU(3): -128/3, -25856/81
T2 q=102/5 (least squares on V_3 in this basis)         lam=1 residual V_3 (256/5, 128/5, -256) V_4 (-2672/5, 768, 6208/5, -1280, 0)   SU(3): 19456/135, -877504/405
T2 q=102/5 (least squares on V_3 in this basis)         lam=2 residual V_3 (352/5, 576/5, -512) V_4 (-1344, 10624/5, 18432/5, -5120, 0)   SU(3): 33152/135, -1763584/405
T1 (38,-80) (C_F C_A^3, C_F^2 C_A^2 of V_4)             lam=1 residual V_3 (-112, 352, -256) V_4 (0, 0, 640, -1280, 0)   SU(3): -1984/27, 40960/81
T1 (38,-80) (C_F C_A^3, C_F^2 C_A^2 of V_4)             lam=2 residual V_3 (-256, 768, -512) V_4 (704, -3328, 6400, -5120, 0)   SU(3): -5120/27, 115456/81
T3 (-76,160)                                            lam=1 residual V_3 (-112, 352, -256) V_4 (0, 0, 640, -1280, 0)   SU(3): -1984/27, 40960/81
T3 (-76,160)                                            lam=2 residual V_3 (-256, 768, -512) V_4 (704, -3328, 6400, -5120, 0)   SU(3): -5120/27, 115456/81
T1 (638/21,-2080/21) least squares on non-quartic V_4   lam=1 residual V_3 (-112, 352, -256) V_4 (2560/21, 1280/21, 640/21, -1280, 0)   SU(3): -1984/27, 870400/567
T1 (638/21,-2080/21) least squares on non-quartic V_4   lam=2 residual V_3 (-256, 768, -512) V_4 (19904/21, -67328/21, 108800/21, -5120, 0)   SU(3): -5120/27, 1975552/567
E1 (14,-16)                                             lam=1 residual V_3 (0, 0, 0) V_4 (-176, 640, -704, 256, 0)   SU(3): 0, -23744/81
E1 (14,-16)                                             lam=2 residual V_3 (-32, 64, 0) V_4 (-320, 1408, -2048, 1024, 0)   SU(3): -128/3, -25856/81
E1+E3 (14,-16,22,-36,16)                                lam=1 residual V_3 (0, 0, 0) V_4 (0, 0, 0, 0, 0)   SU(3): 0, 0
E1+E3 (14,-16,22,-36,16)                                lam=2 residual V_3 (-32, 64, 0) V_4 (32, 128, -640, 512, 0)   SU(3): -128/3, 21632/81
T2 demanded q per V_3 component at x^0: [14, 22, 'unreachable']
T1 in SU(3): delta V_4^- = 64*pA + 256*pF/9 ; target 53632/81 ; combination fixed: [838/81 - 4*pF/9]
   i.e. 3 pA + (4/3) pF = 838/27


==> anc/numbers/deposit/W5/pminus_tt/compare/linalg_own.py <==
#!/usr/bin/env python3
"""linalg_own.py (comparator, 26 Oct 2026). Targets, solvability, fits and residuals from data_own.json and eq_own.json
(both written by this comparator).  target = complete results - equations; residual = target - response x parameters.
Output: linalg_own.out."""
import sympy as sp, json, os
from fractions import Fraction as Fr

HERE = os.path.dirname(os.path.abspath(__file__))
D = json.load(open(os.path.join(HERE, 'data_own.json')))
E = json.load(open(os.path.join(HERE, 'eq_own.json')))
lines = []
def say(s):
    print(s, flush=True); lines.append(s)
R = lambda v: [sp.Rational(x) for x in v]
ca, cf = sp.symbols('ca cf')
B3 = [cf*ca**2, cf**2*ca, cf**3]
B4 = [cf*ca**3, cf**2*ca**2, cf**3*ca, cf**4]       # quartic component handled separately (0 = 0)

eq = {1: (R(E['base']['base_lam1']['V3']), R(E['base']['base_lam1']['V4'])),
      2: (R(E['base']['base_lam2']['V3']), R(E['base']['base_lam2']['V4']))}
dat = {1: (R(D['Pminus_x0']['V3']), R(D['Pminus_x0']['V4'])), 2: (R(D['Pminus_x2']['V3']), R(D['Pminus_x2']['V4']))}
tgt = {L: ([a - b for a, b in zip(dat[L][0], eq[L][0])], [a - b for a, b in zip(dat[L][1], eq[L][1])]) for L in (1, 2)}
for L in (1, 2):
    t3, t4 = tgt[L]
    f3 = sp.factor(sum(c*b for c, b in zip(t3, B3))); f4 = sp.factor(sum(c*b for c, b in zip(t4[:4], B4)))
    say('lam=%d target V_3 = %s = %s ; V_4 = %s = %s' % (L, tuple(t3), f3, tuple(t4), f4))
    say('        abelian (C_A -> 0, quartic -> 0): V_3 %s, V_4 %s' % (t3[2], t4[3]))
SU3 = {ca: 3, cf: sp.Rational(4, 3)}
QSU3 = sp.Rational(5, 2)
def su3_3(v): return sum(c*b for c, b in zip(v, B3)).subs(SU3)
def su3_4(v): return sum(c*b for c, b in zip(v[:4], B4)).subs(SU3) + v[4]*QSU3
say('SU(3) targets: lam=1 %s, %s ; lam=2 %s, %s' % (su3_3(tgt[1][0]), su3_4(tgt[1][1]), su3_3(tgt[2][0]), su3_4(tgt[2][1])))

def resp(L, form, par):
    v = E['resp']['%d|%s|%s' % (L, form, par)]
    return R(v[0]), R(v[1])
FORMS = {'T1': ['pA', 'pF'], 'T2': ['q'], 'T3': ['pA3', 'pF3']}

def system(forms_pars, Ls, blocks=('V3', 'V4')):
    rows_A, rows_t, labels = [], [], []
    for L in Ls:
        for blk in blocks:
            nrow = 3 if blk == 'V3' else 5
            for i in range(nrow):
                rows_A.append([ (resp(L, f, p)[0] if blk == 'V3' else resp(L, f, p)[1])[i] for f, p in forms_pars ])
                rows_t.append((tgt[L][0] if blk == 'V3' else tgt[L][1])[i])
                labels.append('lam%d %s[%d]' % (L, blk, i))
    A = sp.Matrix(rows_A); t = sp.Matrix(rows_t)
    trivial = sum(1 for i in range(len(rows_t)) if all(x == 0 for x in rows_A[i]) and rows_t[i] == 0)
    rk = A.rank(); rka = A.row_join(t).rank()
    unreach = [labels[i] for i in range(len(rows_t)) if all(x == 0 for x in rows_A[i]) and rows_t[i] != 0]
    return dict(neq=len(rows_t), trivial=trivial, nunk=len(forms_pars), rank=rk, rank_aug=rka, unreach=unreach, A=A, t=t)

say('')
say('== solvability (general color, exact)')
for nm, pars in list(FORMS.items()) + [('T1+T2+T3', None), ('T1+T2+T3+X1', None), ('E1', None), ('E3', None), ('E1+E3', None), ('X1', None)]:
    if pars is None:
        fp = {'T1+T2+T3': [('T1', 'pA'), ('T1', 'pF'), ('T2', 'q'), ('T3', 'pA3'), ('T3', 'pF3')],
              'T1+T2+T3+X1': [('T1', 'pA'), ('T1', 'pF'), ('T2', 'q'), ('T3', 'pA3'), ('T3', 'pF3'), ('X1', 'uA'), ('X1', 'uF')],
              'E1': [('E1', 'qA'), ('E1', 'qF')], 'E3': [('E3', 'rAA'), ('E3', 'rAF'), ('E3', 'rFF')],
              'E1+E3': [('E1', 'qA'), ('E1', 'qF'), ('E3', 'rAA'), ('E3', 'rAF'), ('E3', 'rFF')],
              'X1': [('X1', 'uA'), ('X1', 'uF')]}[nm]
    else:
        fp = [(nm, p) for p in pars]
    for Ls, blks, tag in (((1,), ('V3',), 'x^0 V3'), ((1,), ('V4',), 'x^0 V4'), ((1,), ('V3', 'V4'), 'x^0 V3+V4'),
                          ((2,), ('V3', 'V4'), 'lam2 V3+V4'), ((1, 2), ('V3', 'V4'), 'both')):
        s = system(fp, Ls, blks)
        say('%-12s %-11s eqs %2d (0=0: %d) unknowns %d rank %d rank+target %d -> %s ; unreachable: %s' % (
            nm, tag, s['neq'], s['trivial'], s['nunk'], s['rank'], s['rank_aug'],
            'solution' if s['rank'] == s['rank_aug'] else 'NO SOLUTION', s['unreach']))

say('')
say('== fits and residuals')
def residual(params, L):
    r3 = list(tgt[L][0]); r4 = list(tgt[L][1])
    for (f, p), val in params.items():
        d3, d4 = resp(L, f, p)
        r3 = [a - val*b for a, b in zip(r3, d3)]; r4 = [a - val*b for a, b in zip(r4, d4)]
    return r3, r4
cases = [
    ('T2 q=14 (C_F C_A^2 of V_3)', {('T2', 'q'): 14}),
    ('T2 q=22 (C_F^2 C_A of V_3)', {('T2', 'q'): 22}),
    ('T2 q=62/9 (SU(3) V_3)', {('T2', 'q'): sp.Rational(62, 9)}),
    ('T2 q=102/5 (least squares on V_3 in this basis)', {('T2', 'q'): sp.Rational(102, 5)}),
    ('T1 (38,-80) (C_F C_A^3, C_F^2 C_A^2 of V_4)', {('T1', 'pA'): 38, ('T1', 'pF'): -80}),
    ('T3 (-76,160)', {('T3', 'pA3'): -76, ('T3', 'pF3'): 160}),
    ('T1 (638/21,-2080/21) least squares on non-quartic V_4', {('T1', 'pA'): sp.Rational(638, 21), ('T1', 'pF'): sp.Rational(-2080, 21)}),
    ('E1 (14,-16)', {('E1', 'qA'): 14, ('E1', 'qF'): -16}),
    ('E1+E3 (14,-16,22,-36,16)', {('E1', 'qA'): 14, ('E1', 'qF'): -16, ('E3', 'rAA'): 22, ('E3', 'rAF'): -36, ('E3', 'rFF'): 16}),
]
for name, pr in cases:
    for L in (1, 2):
        r3, r4 = residual(pr, L)
        say('%-55s lam=%d residual V_3 %s V_4 %s   SU(3): %s, %s' % (name, L, tuple(r3), tuple(r4), su3_3(r3), su3_4(r4)))
# T2 fixed by each component
d3, d4 = resp(1, 'T2', 'q')
say('T2 demanded q per V_3 component at x^0: %s' % [tgt[1][0][i]/d3[i] if d3[i] != 0 else 'unreachable' for i in range(3)])
# SU(3)-only T1 combination
pA, pF = sp.symbols('pA pF')
d4A = resp(1, 'T1', 'pA')[1]; d4F = resp(1, 'T1', 'pF')[1]
su3resp = sp.expand(pA*su3_4(d4A) + pF*su3_4(d4F))
say('T1 in SU(3): delta V_4^- = %s ; target %s ; combination fixed: %s' % (su3resp, su3_4(tgt[1][1]), sp.solve(sp.Eq(su3resp, su3_4(tgt[1][1])), pA)))
say('   i.e. 3 pA + (4/3) pF = %s' % (su3_4(tgt[1][1]) / su3_4(d4A) * 3))
open(os.path.join(HERE, 'linalg_own.out'), 'w').write('\n'.join(lines) + '\n')


==> anc/numbers/deposit/color38/S_results.json <==
{
 "SU3_3": {
  "2": {
   "eta+1": "-16/3",
   "eta-1": "16/3"
  },
  "2_next": {
   "eta+1": "-8*z2**2/3",
   "eta-1": "8*z2**2/3"
  },
  "3": {
   "eta+1": "368/9",
   "eta-1": "112/3"
  },
  "3_next": {
   "eta+1": "152*z2**2/9",
   "eta-1": "-152*z2**2/9"
  },
  "4": {
   "eta+1": "-6848/27",
   "eta-1": "-5632/27"
  },
  "4_next": {
   "eta+1": "-8128*z2**2/27",
   "eta-1": "-2240*z2**2/27"
  },
  "5": {
   "eta+1": "410512/81",
   "eta-1": "305008/81"
  },
  "5_next": {
   "eta+1": "326216*z2**2/81",
   "eta-1": "-98888*z2**2/81"
  },
  "6": {
   "eta+1": "-9480256/81",
   "eta-1": "-16283776/243"
  },
  "6_next": {
   "eta+1": "-791168*z2**2/9",
   "eta-1": "1947520*z2**2/27"
  }
 },
 "SO7_7": {
  "2": {
   "eta+1": "9",
   "eta-1": "-9"
  },
  "2_next": {
   "eta+1": "9*z2**2/2",
   "eta-1": "-9*z2**2/2"
  },
  "3": {
   "eta+1": "-45/2",
   "eta-1": "-63/2"
  },
  "3_next": {
   "eta+1": "-81*z2**2/4",
   "eta-1": "81*z2**2/4"
  },
  "4": {
   "eta+1": "729",
   "eta-1": "810"
  },
  "4_next": {
   "eta+1": "459*z2**2/2",
   "eta-1": "2781*z2**2/2"
  },
  "5": {
   "eta+1": "-182511/8",
   "eta-1": "-195489/8"
  },
  "5_next": {
   "eta+1": "-202887*z2**2/16",
   "eta-1": "-463689*z2**2/16"
  },
  "6": {
   "eta+1": "4036977/4",
   "eta-1": "1060947"
  },
  "6_next": {
   "eta+1": "4583457*z2**2/8",
   "eta-1": "8426007*z2**2/8"
  }
 },
 "Sp6_6": {
  "2": {
   "eta+1": "-21/2",
   "eta-1": "21/2"
  },
  "2_next": {
   "eta+1": "-21*z2**2/4",
   "eta-1": "21*z2**2/4"
  },
  "3": {
   "eta+1": "441/4",
   "eta-1": "399/4"
  },
  "3_next": {
   "eta+1": "357*z2**2/8",
   "eta-1": "-357*z2**2/8"
  },
  "4": {
   "eta+1": "-8043/4",
   "eta-1": "-7329/4"
  },
  "4_next": {
   "eta+1": "-8421*z2**2/8",
   "eta-1": "-19803*z2**2/8"
  },
  "5": {
   "eta+1": "1173921/16",
   "eta-1": "1062831/16"
  },
  "5_next": {
   "eta+1": "1170057*z2**2/32",
   "eta-1": "2066295*z2**2/32"
  },
  "6": {
   "eta+1": "-60107817/16",
   "eta-1": "-54048099/16"
  },
  "6_next": {
   "eta+1": "-60806571*z2**2/32",
   "eta-1": "-92090901*z2**2/32"
  }
 },
 "G2_7": {
  "2": {
   "eta+1": "0",
   "eta-1": "0"
  },
  "2_next": {
   "eta+1": "0",
   "eta-1": "0"
  },
  "3": {
   "eta+1": "0",
   "eta-1": "0"
  },
  "3_next": {
   "eta+1": "0",
   "eta-1": "0"
  },
  "4": {
   "eta+1": "96",
   "eta-1": "96"
  },
  "4_next": {
   "eta+1": "0",
   "eta-1": "192*z2**2"
  },
  "5": {
   "eta+1": "-2432",
   "eta-1": "-2432"
  },
  "5_next": {
   "eta+1": "-960*z2**2",
   "eta-1": "-3328*z2**2"
  },
  "6": {
   "eta+1": "83168",
   "eta-1": "83168"
  },
  "6_next": {
   "eta+1": "39936*z2**2",
   "eta-1": "270848*z2**2/3"
  }
 },
 "F4_26": {
  "2": {
   "eta+1": "6",
   "eta-1": "-6"
  },
  "2_next": {
   "eta+1": "3*z2**2",
   "eta-1": "-3*z2**2"
  },
  "3": {
   "eta+1": "-3",
   "eta-1": "-9"
  },
  "3_next": {
   "eta+1": "-15*z2**2/2",
   "eta-1": "15*z2**2/2"
  },
  "4": {
   "eta+1": "66",
   "eta-1": "96"
  },
  "4_next": {
   "eta+1": "24*z2**2",
   "eta-1": "156*z2**2"
  },
  "5": {
   "eta+1": "-5109/4",
   "eta-1": "-6459/4"
  },
  "5_next": {
   "eta+1": "-6837*z2**2/8",
   "eta-1": "-14571*z2**2/8"
  },
  "6": {
   "eta+1": "69309/2",
   "eta-1": "40569"
  },
  "6_next": {
   "eta+1": "46029*z2**2/2",
   "eta-1": "79019*z2**2/2"
  }
 },
 "E7_56": {
  "2": {
   "eta+1": "399/32",
   "eta-1": "-399/32"
  },
  "2_next": {
   "eta+1": "399*z2**2/64",
   "eta-1": "-399*z2**2/64"
  },
  "3": {
   "eta+1": "4389/256",
   "eta-1": "-1197/256"
  },
  "3_next": {
   "eta+1": "-6783*z2**2/512",
   "eta-1": "6783*z2**2/512"
  },
  "4": {
   "eta+1": "-86811/1024",
   "eta-1": "8151/1024"
  },
  "4_next": {
   "eta+1": "-272517*z2**2/2048",
   "eta-1": "48165*z2**2/2048"
  },
  "5": {
   "eta+1": "19046949/16384",
   "eta-1": "3110091/16384"
  },
  "5_next": {
   "eta+1": "27238989*z2**2/32768",
   "eta-1": "4567923*z2**2/32768"
  },
  "6": {
   "eta+1": "-1614927249/65536",
   "eta-1": "-565320243/65536"
  },
  "6_next": {
   "eta+1": "-1811539971*z2**2/131072",
   "eta-1": "-634110845*z2**2/131072"
  }
 },
 "SU2_2": {
  "2": {
   "eta+1": "-9/2",
   "eta-1": "9/2"
  },
  "2_next": {
   "eta+1": "-9*z2**2/4",
   "eta-1": "9*z2**2/4"
  },
  "3": {
   "eta+1": "117/4",
   "eta-1": "99/4"
  },
  "3_next": {
   "eta+1": "81*z2**2/8",
   "eta-1": "-81*z2**2/8"
  },
  "4": {
   "eta+1": "-891/4",
   "eta-1": "-729/4"
  },
  "4_next": {
   "eta+1": "-837*z2**2/8",
   "eta-1": "-1755*z2**2/8"
  },
  "5": {
   "eta+1": "64053/16",
   "eta-1": "50427/16"
  },
  "5_next": {
   "eta+1": "64413*z2**2/32",
   "eta-1": "79011*z2**2/32"
  },
  "6": {
   "eta+1": "-1617201/16",
   "eta-1": "-1237347/16"
  },
  "6_next": {
   "eta+1": "-1765539*z2**2/32",
   "eta-1": "-1911645*z2**2/32"
  }
 },
 "SU2_3": {
  "2": {
   "eta+1": "3",
   "eta-1": "-3"
  },
  "2_next": {
   "eta+1": "3*z2**2/2",
   "eta-1": "-3*z2**2/2"
  },
  "3": {
   "eta+1": "9/2",
   "eta-1": "3/2"
  },
  "3_next": {
   "eta+1": "-3*z2**2/4",
   "eta-1": "3*z2**2/4"
  },
  "4": {
   "eta+1": "21",
   "eta-1": "24"
  },
  "4_next": {
   "eta+1": "-33*z2**2/2",
   "eta-1": "105*z2**2/2"
  },
  "5": {
   "eta+1": "-1749/8",
   "eta-1": "-1851/8"
  },
  "5_next": {
   "eta+1": "-4029*z2**2/16",
   "eta-1": "-4083*z2**2/16"
  },
  "6": {
   "eta+1": "15981/4",
   "eta-1": "8031/2"
  },
  "6_next": {
   "eta+1": "23529*z2**2/8",
   "eta-1": "30975*z2**2/8"
  }
 },
 "SU2_4": {
  "2": {
   "eta+1": "99/40",
   "eta-1": "-99/40"
  },
  "2_next": {
   "eta+1": "99*z2**2/80",
   "eta-1": "-99*z2**2/80"
  },
  "3": {
   "eta+1": "4653/800",
   "eta-1": "99/32"
  },
  "3_next": {
   "eta+1": "297*z2**2/1600",
   "eta-1": "-297*z2**2/1600"
  },
  "4": {
   "eta+1": "25137/8000",
   "eta-1": "18603/8000"
  },
  "4_next": {
   "eta+1": "-287793*z2**2/16000",
   "eta-1": "140049*z2**2/16000"
  },
  "5": {
   "eta+1": "863073/64000",
   "eta-1": "1359819/320000"
  },
  "5_next": {
   "eta+1": "-41116851*z2**2/640000",
   "eta-1": "7983*z2**2/5120"
  },
  "6": {
   "eta+1": "-75013029/3200000",
   "eta-1": "-72814239/3200000"
  },
  "6_next": {
   "eta+1": "-502194879*z2**2/6400000",
   "eta-1": "-15139341*z2**2/1280000"
  }
 },
 "SU2_5": {
  "2": {
   "eta+1": "9/5",
   "eta-1": "-9/5"
  },
  "2_next": {
   "eta+1": "9*z2**2/10",
   "eta-1": "-9*z2**2/10"
  },
  "3": {
   "eta+1": "207/50",
   "eta-1": "117/50"
  },
  "3_next": {
   "eta+1": "27*z2**2/100",
   "eta-1": "-27*z2**2/100"
  },
  "4": {
   "eta+1": "1917/625",
   "eta-1": "1242/625"
  },
  "4_next": {
   "eta+1": "-2673*z2**2/250",
   "eta-1": "7533*z2**2/1250"
  },
  "5": {
   "eta+1": "179073/25000",
   "eta-1": "16623/25000"
  },
  "5_next": {
   "eta+1": "-1706679*z2**2/50000",
   "eta-1": "-5337*z2**2/50000"
  },
  "6": {
   "eta+1": "388917/62500",
   "eta-1": "-33057/15625"
  },
  "6_next": {
   "eta+1": "-8864847*z2**2/125000",
   "eta-1": "-301797*z2**2/25000"
  }
 },
 "SU2_6": {
  "2": {
   "eta+1": "93/70",
   "eta-1": "-93/70"
  },
  "2_next": {
   "eta+1": "93*z2**2/140",
   "eta-1": "-93*z2**2/140"
  },
  "3": {
   "eta+1": "279/100",
   "eta-1": "1581/980"
  },
  "3_next": {
   "eta+1": "2139*z2**2/9800",
   "eta-1": "-2139*z2**2/9800"
  },
  "4": {
   "eta+1": "397239/171500",
   "eta-1": "37803/24500"
  },
  "4_next": {
   "eta+1": "-2104311*z2**2/343000",
   "eta-1": "1421463*z2**2/343000"
  },
  "5": {
   "eta+1": "3931647/960400",
   "eta-1": "7205673/24010000"
  },
  "5_next": {
   "eta+1": "-925594017*z2**2/48020000",
   "eta-1": "2719149*z2**2/9604000"
  },
  "6": {
   "eta+1": "4828096677/840350000",
   "eta-1": "-824490753/840350000"
  },
  "6_next": {
   "eta+1": "-61446130113*z2**2/1680700000",
   "eta-1": "-2147496051*z2**2/336140000"
  }
 },
 "SU4_4": {
  "2": {
   "eta+1": "-45/8",
   "eta-1": "45/8"
  },
  "2_next": {
   "eta+1": "-45*z2**2/16",
   "eta-1": "45*z2**2/16"
  },
  "3": {
   "eta+1": "1665/32",
   "eta-1": "1575/32"
  },
  "3_next": {
   "eta+1": "1485*z2**2/64",
   "eta-1": "-1485*z2**2/64"
  },
  "4": {
   "eta+1": "-16875/64",
   "eta-1": "-13905/64"
  },
  "4_next": {
   "eta+1": "-71685*z2**2/128",
   "eta-1": "19845*z2**2/128"
  },
  "5": {
   "eta+1": "2171385/512",
   "eta-1": "1282455/512"
  },
  "5_next": {
   "eta+1": "4527585*z2**2/1024",
   "eta-1": "-11837025*z2**2/1024"
  },
  "6": {
   "eta+1": "94406535/1024",
   "eta-1": "182854845/1024"
  },
  "6_next": {
   "eta+1": "155644965*z2**2/2048",
   "eta-1": "1404298395*z2**2/2048"
  }
 },
 "SU5_5": {
  "2": {
   "eta+1": "-144/25",
   "eta-1": "144/25"
  },
  "2_next": {
   "eta+1": "-72*z2**2/25",
   "eta-1": "72*z2**2/25"
  },
  "3": {
   "eta+1": "1584/25",
   "eta-1": "7632/125"
  },
  "3_next": {
   "eta+1": "3672*z2**2/125",
   "eta-1": "-3672*z2**2/125"
  },
  "4": {
   "eta+1": "-167616/625",
   "eta-1": "-27648/125"
  },
  "4_next": {
   "eta+1": "-554688*z2**2/625",
   "eta-1": "295488*z2**2/625"
  },
  "5": {
   "eta+1": "3335184/3125",
   "eta-1": "-3438864/3125"
  },
  "5_next": {
   "eta+1": "9133704*z2**2/3125",
   "eta-1": "-95561352*z2**2/3125"
  },
  "6": {
   "eta+1": "11760374592/15625",
   "eta-1": "13839228288/15625"
  },
  "6_next": {
   "eta+1": "10013533056*z2**2/15625",
   "eta-1": "34405301376*z2**2/15625"
  }
 },
 "SU6_6": {
  "2": {
   "eta+1": "-35/6",
   "eta-1": "35/6"
  },
  "2_next": {
   "eta+1": "-35*z2**2/12",
   "eta-1": "35*z2**2/12"
  },
  "3": {
   "eta+1": "2695/36",
   "eta-1": "875/12"
  },
  "3_next": {
   "eta+1": "2555*z2**2/72",
   "eta-1": "-2555*z2**2/72"
  },
  "4": {
   "eta+1": "-29225/108",
   "eta-1": "-24115/108"
  },
  "4_next": {
   "eta+1": "-277655*z2**2/216",
   "eta-1": "186935*z2**2/216"
  },
  "5": {
   "eta+1": "-6484345/1296",
   "eta-1": "-9852535/1296"
  },
  "5_next": {
   "eta+1": "-2137345*z2**2/2592",
   "eta-1": "-156595775*z2**2/2592"
  },
  "6": {
   "eta+1": "2795320535/1296",
   "eta-1": "9124976735/3888"
  },
  "6_next": {
   "eta+1": "538707085*z2**2/288",
   "eta-1": "4462181465*z2**2/864"
  }
 },
 "SU3_6": {
  "2": {
   "eta+1": "88/15",
   "eta-1": "-88/15"
  },
  "2_next": {
   "eta+1": "44*z2**2/15",
   "eta-1": "-44*z2**2/15"
  },
  "3": {
   "eta+1": "3256/225",
   "eta-1": "88/15"
  },
  "3_next": {
   "eta+1": "-308*z2**2/225",
   "eta-1": "308*z2**2/225"
  },
  "4": {
   "eta+1": "28256/3375",
   "eta-1": "11072/675"
  },
  "4_next": {
   "eta+1": "-245696*z2**2/3375",
   "eta-1": "178304*z2**2/3375"
  },
  "5": {
   "eta+1": "-1323224/10125",
   "eta-1": "-9514312/50625"
  },
  "5_next": {
   "eta+1": "-21139292*z2**2/50625",
   "eta-1": "-11850916*z2**2/50625"
  },
  "6": {
   "eta+1": "891395104/253125",
   "eta-1": "576432128/151875"
  },
  "6_next": {
   "eta+1": "98996512*z2**2/28125",
   "eta-1": "310683296*z2**2/84375"
  }
 },
 "SU3_10": {
  "2": {
   "eta+1": "72/25",
   "eta-1": "-72/25"
  },
  "2_next": {
   "eta+1": "36*z2**2/25",
   "eta-1": "-36*z2**2/25"
  },
  "3": {
   "eta+1": "936/125",
   "eta-1": "504/125"
  },
  "3_next": {
   "eta+1": "36*z2**2/125",
   "eta-1": "-36*z2**2/125"
  },
  "4": {
   "eta+1": "1824/625",
   "eta-1": "192/125"
  },
  "4_next": {
   "eta+1": "-15552*z2**2/625",
   "eta-1": "5376*z2**2/625"
  },
  "5": {
   "eta+1": "53336/3125",
   "eta-1": "7976/3125"
  },
  "5_next": {
   "eta+1": "-210324*z2**2/3125",
   "eta-1": "-9836*z2**2/3125"
  },
  "6": {
   "eta+1": "-453856/15625",
   "eta-1": "-364288/15625"
  },
  "6_next": {
   "eta+1": "-1805664*z2**2/15625",
   "eta-1": "-677344*z2**2/46875"
  }
 },
 "SU4_6": {
  "2": {
   "eta+1": "15/2",
   "eta-1": "-15/2"
  },
  "2_next": {
   "eta+1": "15*z2**2/4",
   "eta-1": "-15*z2**2/4"
  },
  "3": {
   "eta+1": "-45/4",
   "eta-1": "-75/4"
  },
  "3_next": {
   "eta+1": "-105*z2**2/8",
   "eta-1": "105*z2**2/8"
  },
  "4": {
   "eta+1": "1605/4",
   "eta-1": "1815/4"
  },
  "4_next": {
   "eta+1": "795*z2**2/8",
   "eta-1": "6405*z2**2/8"
  },
  "5": {
   "eta+1": "-170205/16",
   "eta-1": "-183315/16"
  },
  "5_next": {
   "eta+1": "-197445*z2**2/32",
   "eta-1": "-437115*z2**2/32"
  },
  "6": {
   "eta+1": "6400095/16",
   "eta-1": "6729405/16"
  },
  "6_next": {
   "eta+1": "7537485*z2**2/32",
   "eta-1": "13446195*z2**2/32"
  }
 },
 "SU5_10": {
  "2": {
   "eta+1": "264/25",
   "eta-1": "-264/25"
  },
  "2_next": {
   "eta+1": "132*z2**2/25",
   "eta-1": "-132*z2**2/25"
  },
  "3": {
   "eta+1": "88/25",
   "eta-1": "-1496/125"
  },
  "3_next": {
   "eta+1": "-1716*z2**2/125",
   "eta-1": "1716*z2**2/125"
  },
  "4": {
   "eta+1": "78624/625",
   "eta-1": "25792/125"
  },
  "4_next": {
   "eta+1": "-11968*z2**2/625",
   "eta-1": "231168*z2**2/625"
  },
  "5": {
   "eta+1": "-90983992/28125",
   "eta-1": "-118167368/28125"
  },
  "5_next": {
   "eta+1": "-73449052*z2**2/28125",
   "eta-1": "-138159524*z2**2/28125"
  },
  "6": {
   "eta+1": "48002543456/421875",
   "eta-1": "55678269184/421875"
  },
  "6_next": {
   "eta+1": "37762544608*z2**2/421875",
   "eta-1": "56969473568*z2**2/421875"
  }
 },
 "SO5_5": {
  "2": {
   "eta+1": "6",
   "eta-1": "-6"
  },
  "2_next": {
   "eta+1": "3*z2**2",
   "eta-1": "-3*z2**2"
  },
  "3": {
   "eta+1": "-3",
   "eta-1": "-9"
  },
  "3_next": {
   "eta+1": "-15*z2**2/2",
   "eta-1": "15*z2**2/2"
  },
  "4": {
   "eta+1": "192",
   "eta-1": "222"
  },
  "4_next": {
   "eta+1": "24*z2**2",
   "eta-1": "408*z2**2"
  },
  "5": {
   "eta+1": "-16701/4",
   "eta-1": "-18051/4"
  },
  "5_next": {
   "eta+1": "-20949*z2**2/8",
   "eta-1": "-43131*z2**2/8"
  },
  "6": {
   "eta+1": "129690",
   "eta-1": "271713/2"
  },
  "6_next": {
   "eta+1": "161361*z2**2/2",
   "eta-1": "272835*z2**2/2"
  }
 },
 "SO5_4": {
  "2": {
   "eta+1": "-15/2",
   "eta-1": "15/2"
  },
  "2_next": {
   "eta+1": "-15*z2**2/4",
   "eta-1": "15*z2**2/4"
  },
  "3": {
   "eta+1": "255/4",
   "eta-1": "225/4"
  },
  "3_next": {
   "eta+1": "195*z2**2/8",
   "eta-1": "-195*z2**2/8"
  },
  "4": {
   "eta+1": "-3255/4",
   "eta-1": "-2865/4"
  },
  "4_next": {
   "eta+1": "-3345*z2**2/8",
   "eta-1": "-7455*z2**2/8"
  },
  "5": {
   "eta+1": "351195/16",
   "eta-1": "304485/16"
  },
  "5_next": {
   "eta+1": "351555*z2**2/32",
   "eta-1": "557085*z2**2/32"
  },
  "6": {
   "eta+1": "-13319145/16",
   "eta-1": "-11394255/16"
  },
  "6_next": {
   "eta+1": "-13785435*z2**2/32",
   "eta-1": "-18768645*z2**2/32"
  }
 },
 "SO7_8": {
  "2": {
   "eta+1": "63/32",
   "eta-1": "-63/32"
  },
  "2_next": {
   "eta+1": "63*z2**2/64",
   "eta-1": "-63*z2**2/64"
  },
  "3": {
   "eta+1": "-2205/256",
   "eta-1": "-2331/256"
  },
  "3_next": {
   "eta+1": "-2457*z2**2/512",
   "eta-1": "2457*z2**2/512"
  },
  "4": {
   "eta+1": "334341/1024",
   "eta-1": "339255/1024"
  },
  "4_next": {
   "eta+1": "143451*z2**2/2048",
   "eta-1": "1217349*z2**2/2048"
  },
  "5": {
   "eta+1": "-158741037/16384",
   "eta-1": "-160457283/16384"
  },
  "5_next": {
   "eta+1": "-148057749*z2**2/32768",
   "eta-1": "-403846443*z2**2/32768"
  },
  "6": {
   "eta+1": "26132379903/65536",
   "eta-1": "26385121917/65536"
  },
  "6_next": {
   "eta+1": "26879442093*z2**2/131072",
   "eta-1": "54431152083*z2**2/131072"
  }
 },
 "SO8_8": {
  "2": {
   "eta+1": "21/2",
   "eta-1": "-21/2"
  },
  "2_next": {
   "eta+1": "21*z2**2/4",
   "eta-1": "-21*z2**2/4"
  },
  "3": {
   "eta+1": "-147/4",
   "eta-1": "-189/4"
  },
  "3_next": {
   "eta+1": "-231*z2**2/8",
   "eta-1": "231*z2**2/8"
  },
  "4": {
   "eta+1": "4809/4",
   "eta-1": "5271/4"
  },
  "4_next": {
   "eta+1": "3423*z2**2/8",
   "eta-1": "17745*z2**2/8"
  },
  "5": {
   "eta+1": "-694743/16",
   "eta-1": "-739977/16"
  },
  "5_next": {
   "eta+1": "-752703*z2**2/32",
   "eta-1": "-1745121*z2**2/32"
  },
  "6": {
   "eta+1": "35397999/16",
   "eta-1": "37143393/16"
  },
  "6_next": {
   "eta+1": "39190221*z2**2/32",
   "eta-1": "73304595*z2**2/32"
  }
 },
 "SO9_9": {
  "2": {
   "eta+1": "12",
   "eta-1": "-12"
  },
  "2_next": {
   "eta+1": "6*z2**2",
   "eta-1": "-6*z2**2"
  },
  "3": {
   "eta+1": "-54",
   "eta-1": "-66"
  },
  "3_next": {
   "eta+1": "-39*z2**2",
   "eta-1": "39*z2**2"
  },
  "4": {
   "eta+1": "1848",
   "eta-1": "2004"
  },
  "4_next": {
   "eta+1": "708*z2**2",
   "eta-1": "3324*z2**2"
  },
  "5": {
   "eta+1": "-151437/2",
   "eta-1": "-160467/2"
  },
  "5_next": {
   "eta+1": "-161349*z2**2/4",
   "eta-1": "-376395*z2**2/4"
  },
  "6": {
   "eta+1": "4370658",
   "eta-1": "4575111"
  },
  "6_next": {
   "eta+1": "2376402*z2**2",
   "eta-1": "4490562*z2**2"
  }
 },
 "SO9_16": {
  "2": {
   "eta+1": "27/4",
   "eta-1": "-27/4"
  },
  "2_next": {
   "eta+1": "27*z2**2/8",
   "eta-1": "-27*z2**2/8"
  },
  "3": {
   "eta+1": "-27/4",
   "eta-1": "-27/2"
  },
  "3_next": {
   "eta+1": "-81*z2**2/8",
   "eta-1": "81*z2**2/8"
  },
  "4": {
   "eta+1": "9639/64",
   "eta-1": "12231/64"
  },
  "4_next": {
   "eta+1": "891*z2**2/16",
   "eta-1": "10125*z2**2/32"
  },
  "5": {
   "eta+1": "-424899/128",
   "eta-1": "-494451/128"
  },
  "5_next": {
   "eta+1": "-134811*z2**2/64",
   "eta-1": "-283797*z2**2/64"
  },
  "6": {
   "eta+1": "106047441/1024",
   "eta-1": "117721377/1024"
  },
  "6_next": {
   "eta+1": "33622911*z2**2/512",
   "eta-1": "57751245*z2**2/512"
  }
 },
 "SO10_10": {
  "2": {
   "eta+1": "27/2",
   "eta-1": "-27/2"
  },
  "2_next": {
   "eta+1": "27*z2**2/4",
   "eta-1": "-27*z2**2/4"
  },
  "3": {
   "eta+1": "-297/4",
   "eta-1": "-351/4"
  },
  "3_next": {
   "eta+1": "-405*z2**2/8",
   "eta-1": "405*z2**2/8"
  },
  "4": {
   "eta+1": "10773/4",
   "eta-1": "11583/4"
  },
  "4_next": {
   "eta+1": "8667*z2**2/8",
   "eta-1": "37989*z2**2/8"
  },
  "5": {
   "eta+1": "-1976049/16",
   "eta-1": "-2084319/16"
  },
  "5_next": {
   "eta+1": "-2081241*z2**2/32",
   "eta-1": "-4865319*z2**2/32"
  },
  "6": {
   "eta+1": "127528695/16",
   "eta-1": "133155549/16"
  },
  "6_next": {
   "eta+1": "136857141*z2**2/32",
   "eta-1": "260180235*z2**2/32"
  }
 },
 "SO10_16": {
  "2": {
   "eta+1": "1755/128",
   "eta-1": "-1755/128"
  },
  "2_next": {
   "eta+1": "1755*z2**2/256",
   "eta-1": "-1755*z2**2/256"
  },
  "3": {
   "eta+1": "1755/2048",
   "eta-1": "-43875/2048"
  },
  "3_next": {
   "eta+1": "-89505*z2**2/4096",
   "eta-1": "89505*z2**2/4096"
  },
  "4": {
   "eta+1": "2702565/16384",
   "eta-1": "5029695/16384"
  },
  "4_next": {
   "eta+1": "310635*z2**2/32768",
   "eta-1": "16796565*z2**2/32768"
  },
  "5": {
   "eta+1": "-2464990245/524288",
   "eta-1": "-3549752235/524288"
  },
  "5_next": {
   "eta+1": "-3861437805*z2**2/1048576",
   "eta-1": "-8066998035*z2**2/1048576"
  },
  "6": {
   "eta+1": "768326527215/4194304",
   "eta-1": "965697958485/4194304"
  },
  "6_next": {
   "eta+1": "1208546334045*z2**2/8388608",
   "eta-1": "1944617596515*z2**2/8388608"
  }
 },
 "SO11_11": {
  "2": {
   "eta+1": "15",
   "eta-1": "-15"
  },
  "2_next": {
   "eta+1": "15*z2**2/2",
   "eta-1": "-15*z2**2/2"
  },
  "3": {
   "eta+1": "-195/2",
   "eta-1": "-225/2"
  },
  "3_next": {
   "eta+1": "-255*z2**2/4",
   "eta-1": "255*z2**2/4"
  },
  "4": {
   "eta+1": "3765",
   "eta-1": "4020"
  },
  "4_next": {
   "eta+1": "3135*z2**2/2",
   "eta-1": "13065*z2**2/2"
  },
  "5": {
   "eta+1": "-1528905/8",
   "eta-1": "-1606215/8"
  },
  "5_next": {
   "eta+1": "-1596945*z2**2/16",
   "eta-1": "-3733215*z2**2/16"
  },
  "6": {
   "eta+1": "54570285/4",
   "eta-1": "28418745/2"
  },
  "6_next": {
   "eta+1": "57977505*z2**2/8",
   "eta-1": "110613735*z2**2/8"
  }
 },
 "SO12_12": {
  "2": {
   "eta+1": "33/2",
   "eta-1": "-33/2"
  },
  "2_next": {
   "eta+1": "33*z2**2/4",
   "eta-1": "-33*z2**2/4"
  },
  "3": {
   "eta+1": "-495/4",
   "eta-1": "-561/4"
  },
  "3_next": {
   "eta+1": "-627*z2**2/8",
   "eta-1": "627*z2**2/8"
  },
  "4": {
   "eta+1": "20361/4",
   "eta-1": "21615/4"
  },
  "4_next": {
   "eta+1": "17391*z2**2/8",
   "eta-1": "69729*z2**2/8"
  },
  "5": {
   "eta+1": "-4534827/16",
   "eta-1": "-4747413/16"
  },
  "5_next": {
   "eta+1": "-4707219*z2**2/32",
   "eta-1": "-10992333*z2**2/32"
  },
  "6": {
   "eta+1": "354884343/16",
   "eta-1": "368772657/16"
  },
  "6_next": {
   "eta+1": "374112453*z2**2/32",
   "eta-1": "715194843*z2**2/32"
  }
 },
 "Sp4_4": {
  "2": {
   "eta+1": "-15/2",
   "eta-1": "15/2"
  },
  "2_next": {
   "eta+1": "-15*z2**2/4",
   "eta-1": "15*z2**2/4"
  },
  "3": {
   "eta+1": "255/4",
   "eta-1": "225/4"
  },
  "3_next": {
   "eta+1": "195*z2**2/8",
   "eta-1": "-195*z2**2/8"
  },
  "4": {
   "eta+1": "-3255/4",
   "eta-1": "-2865/4"
  },
  "4_next": {
   "eta+1": "-3345*z2**2/8",
   "eta-1": "-7455*z2**2/8"
  },
  "5": {
   "eta+1": "351195/16",
   "eta-1": "304485/16"
  },
  "5_next": {
   "eta+1": "351555*z2**2/32",
   "eta-1": "557085*z2**2/32"
  },
  "6": {
   "eta+1": "-13319145/16",
   "eta-1": "-11394255/16"
  },
  "6_next": {
   "eta+1": "-13785435*z2**2/32",
   "eta-1": "-18768645*z2**2/32"
  }
 },
 "Sp8_8": {
  "2": {
   "eta+1": "-27/2",
   "eta-1": "27/2"
  },
  "2_next": {
   "eta+1": "-27*z2**2/4",
   "eta-1": "27*z2**2/4"
  },
  "3": {
   "eta+1": "675/4",
   "eta-1": "621/4"
  },
  "3_next": {
   "eta+1": "567*z2**2/8",
   "eta-1": "-567*z2**2/8"
  },
  "4": {
   "eta+1": "-16119/4",
   "eta-1": "-14985/4"
  },
  "4_next": {
   "eta+1": "-16929*z2**2/8",
   "eta-1": "-41391*z2**2/8"
  },
  "5": {
   "eta+1": "2979207/16",
   "eta-1": "2762073/16"
  },
  "5_next": {
   "eta+1": "2963439*z2**2/32",
   "eta-1": "5540913*z2**2/32"
  },
  "6": {
   "eta+1": "-192947697/16",
   "eta-1": "-178207263/16"
  },
  "6_next": {
   "eta+1": "-193243347*z2**2/32",
   "eta-1": "-309648717*z2**2/32"
  }
 },
 "Sp6_14": {
  "2": {
   "eta+1": "9/2",
   "eta-1": "-9/2"
  },
  "2_next": {
   "eta+1": "9*z2**2/4",
   "eta-1": "-9*z2**2/4"
  },
  "3": {
   "eta+1": "9/4",
   "eta-1": "-9/4"
  },
  "3_next": {
   "eta+1": "-27*z2**2/8",
   "eta-1": "27*z2**2/8"
  },
  "4": {
   "eta+1": "189/8",
   "eta-1": "297/8"
  },
  "4_next": {
   "eta+1": "-81*z2**2/8",
   "eta-1": "567*z2**2/8"
  },
  "5": {
   "eta+1": "-7011/16",
   "eta-1": "-8541/16"
  },
  "5_next": {
   "eta+1": "-10107*z2**2/32",
   "eta-1": "-20025*z2**2/32"
  },
  "6": {
   "eta+1": "1311759/128",
   "eta-1": "1447263/128"
  },
  "6_next": {
   "eta+1": "460233*z2**2/64",
   "eta-1": "718803*z2**2/64"
  }
 },
 "Sp6_14p": {
  "2": {
   "eta+1": "63/10",
   "eta-1": "-63/10"
  },
  "2_next": {
   "eta+1": "63*z2**2/20",
   "eta-1": "-63*z2**2/20"
  },
  "3": {
   "eta+1": "1197/100",
   "eta-1": "63/20"
  },
  "3_next": {
   "eta+1": "-567*z2**2/200",
   "eta-1": "567*z2**2/200"
  },
  "4": {
   "eta+1": "-12879/500",
   "eta-1": "-4941/500"
  },
  "4_next": {
   "eta+1": "-64449*z2**2/1000",
   "eta-1": "-2943*z2**2/1000"
  },
  "5": {
   "eta+1": "488097/2000",
   "eta-1": "1476459/10000"
  },
  "5_next": {
   "eta+1": "1067949*z2**2/20000",
   "eta-1": "452727*z2**2/4000"
  },
  "6": {
   "eta+1": "-156663333/50000",
   "eta-1": "-113366583/50000"
  },
  "6_next": {
   "eta+1": "-75860703*z2**2/100000",
   "eta-1": "-22332717*z2**2/20000"
  }
 },
 "G2_14": {
  "2": {
   "eta+1": "3",
   "eta-1": "-3"
  },
  "2_next": {
   "eta+1": "3*z2**2/2",
   "eta-1": "-3*z2**2/2"
  },
  "3": {
   "eta+1": "9/2",
   "eta-1": "3/2"
  },
  "3_next": {
   "eta+1": "-3*z2**2/4",
   "eta-1": "3*z2**2/4"
  },
  "4": {
   "eta+1": "3/8",
   "eta-1": "27/8"
  },
  "4_next": {
   "eta+1": "-33*z2**2/2",
   "eta-1": "45*z2**2/4"
  },
  "5": {
   "eta+1": "-33",
   "eta-1": "-183/4"
  },
  "5_next": {
   "eta+1": "-729*z2**2/16",
   "eta-1": "-893*z2**2/16"
  },
  "6": {
   "eta+1": "94107/128",
   "eta-1": "101979/128"
  },
  "6_next": {
   "eta+1": "38027*z2**2/64",
   "eta-1": "150115*z2**2/192"
  }
 },
 "F4_52": {
  "2": {
   "eta+1": "3",
   "eta-1": "-3"
  },
  "2_next": {
   "eta+1": "3*z2**2/2",
   "eta-1": "-3*z2**2/2"
  },
  "3": {
   "eta+1": "9/2",
   "eta-1": "3/2"
  },
  "3_next": {
   "eta+1": "-3*z2**2/4",
   "eta-1": "3*z2**2/4"
  },
  "4": {
   "eta+1": "-56/9",
   "eta-1": "-29/9"
  },
  "4_next": {
   "eta+1": "-33*z2**2/2",
   "eta-1": "-35*z2**2/18"
  },
  "5": {
   "eta+1": "211/8",
   "eta-1": "109/8"
  },
  "5_next": {
   "eta+1": "2939*z2**2/144",
   "eta-1": "3439*z2**2/432"
  },
  "6": {
   "eta+1": "-8911/81",
   "eta-1": "-11443/324"
  },
  "6_next": {
   "eta+1": "-187933*z2**2/1944",
   "eta-1": "29015*z2**2/5832"
  }
 },
 "E6_27": {
  "2": {
   "eta+1": "416/27",
   "eta-1": "-416/27"
  },
  "2_next": {
   "eta+1": "208*z2**2/27",
   "eta-1": "-208*z2**2/27"
  },
  "3": {
   "eta+1": "1664/243",
   "eta-1": "-1664/81"
  },
  "3_next": {
   "eta+1": "-5824*z2**2/243",
   "eta-1": "5824*z2**2/243"
  },
  "4": {
   "eta+1": "144352/2187",
   "eta-1": "517088/2187"
  },
  "4_next": {
   "eta+1": "-103168*z2**2/2187",
   "eta-1": "844480*z2**2/2187"
  },
  "5": {
   "eta+1": "-47255936/19683",
   "eta-1": "-95498624/19683"
  },
  "5_next": {
   "eta+1": "-38379328*z2**2/19683",
   "eta-1": "-106486016*z2**2/19683"
  },
  "6": {
   "eta+1": "6044863136/59049",
   "eta-1": "27873169376/177147"
  },
  "6_next": {
   "eta+1": "1666672384*z2**2/19683",
   "eta-1": "3099416320*z2**2/19683"
  }
 },
 "E6_78": {
  "2": {
   "eta+1": "3",
   "eta-1": "-3"
  },
  "2_next": {
   "eta+1": "3*z2**2/2",
   "eta-1": "-3*z2**2/2"
  },
  "3": {
   "eta+1": "9/2",
   "eta-1": "3/2"
  },
  "3_next": {
   "eta+1": "-3*z2**2/4",
   "eta-1": "3*z2**2/4"
  },
  "4": {
   "eta+1": "-57/8",
   "eta-1": "-33/8"
  },
  "4_next": {
   "eta+1": "-33*z2**2/2",
   "eta-1": "-15*z2**2/4"
  },
  "5": {
   "eta+1": "69/2",
   "eta-1": "87/4"
  },
  "5_next": {
   "eta+1": "471*z2**2/16",
   "eta-1": "267*z2**2/16"
  },
  "6": {
   "eta+1": "-27933/128",
   "eta-1": "-18141/128"
  },
  "6_next": {
   "eta+1": "-12093*z2**2/64",
   "eta-1": "-5975*z2**2/64"
  }
 },
 "E7_133": {
  "2": {
   "eta+1": "3",
   "eta-1": "-3"
  },
  "2_next": {
   "eta+1": "3*z2**2/2",
   "eta-1": "-3*z2**2/2"
  },
  "3": {
   "eta+1": "9/2",
   "eta-1": "3/2"
  },
  "3_next": {
   "eta+1": "-3*z2**2/4",
   "eta-1": "3*z2**2/4"
  },
  "4": {
   "eta+1": "-71/9",
   "eta-1": "-44/9"
  },
  "4_next": {
   "eta+1": "-33*z2**2/2",
   "eta-1": "-95*z2**2/18"
  },
  "5": {
   "eta+1": "331/8",
   "eta-1": "229/8"
  },
  "5_next": {
   "eta+1": "5339*z2**2/144",
   "eta-1": "10399*z2**2/432"
  },
  "6": {
   "eta+1": "-99919/324",
   "eta-1": "-37319/162"
  },
  "6_next": {
   "eta+1": "-518293*z2**2/1944",
   "eta-1": "-1020985*z2**2/5832"
  }
 },
 "E8_248": {
  "2": {
   "eta+1": "3",
   "eta-1": "-3"
  },
  "2_next": {
   "eta+1": "3*z2**2/2",
   "eta-1": "-3*z2**2/2"
  },
  "3": {
   "eta+1": "9/2",
   "eta-1": "3/2"
  },
  "3_next": {
   "eta+1": "-3*z2**2/4",
   "eta-1": "3*z2**2/4"
  },
  "4": {
   "eta+1": "-42/5",
   "eta-1": "-27/5"
  },
  "4_next": {
   "eta+1": "-33*z2**2/2",
   "eta-1": "-63*z2**2/10"
  },
  "5": {
   "eta+1": "1839/40",
   "eta-1": "1329/40"
  },
  "5_next": {
   "eta+1": "675*z2**2/16",
   "eta-1": "2321*z2**2/80"
  },
  "6": {
   "eta+1": "-92001/250",
   "eta-1": "-144477/500"
  },
  "6_next": {
   "eta+1": "-63671*z2**2/200",
   "eta-1": "-686903*z2**2/3000"
  }
 }
}

==> anc/numbers/deposit/color38/check_moments.py <==
# (1) check the symbolic FORM result (S in terms of adjoint-row moments) against the full per-group FORM runs;
# (2) fit the adjoint-row moments mom(2), mom(3) to colour invariants (exact, all groups).
import re, json, sympy as sp
G = json.load(open("groupdata.json")); S = json.load(open("S_results.json"))
a, w, z2, eta, CR, CA = sp.symbols('a w z2 eta CR CA')
m = sp.symbols('m0:6')
txt = open("frmout/symbolic_moments.out").read().replace("\n", "").replace(" ", "")
Ssym = re.search(r"S=(.*?);", txt).group(1)
for k in range(6):
    Ssym = Ssym.replace(f"mom({k})", f"m{k}")
Ssym = sp.expand(sp.sympify(Ssym.replace("^", "**"), locals=dict(a=a, w=w, z2=z2, eta=eta, CR=CR, CA=CA, **{f"m{k}": m[k] for k in range(6)})))
ok = True
for lab, g in G.items():
    sub = {CR: sp.Rational(g["CR"]), CA: sp.Rational(g["CA"])}
    sub.update({m[k]: sp.Rational(g["tk"][k]) for k in range(5)})
    for n in (3, 4, 5, 6):
        c = sp.expand(Ssym.coeff(a, n).coeff(w, 4-2*n).coeff(z2, 1).subs(sub))
        for e, key in ((1, "eta+1"), (-1, "eta-1")):
            if sp.Rational(S[lab][str(n)][key]) != c.subs(eta, e):
                ok = False; print("MISMATCH", lab, n, key)
print("symbolic-moment formula reproduces full FORM runs for all groups, n=3..6:", ok)
# analytic m0, m1 (Casimir-moment equations), then fits for m2, m3
iv = lambda g, k: sp.Rational(g[k])
for lab, g in G.items():
    cr, ca = iv(g, "CR"), iv(g, "CA")
    assert sp.Rational(g["tk"][0]) == 2*cr - ca/2 and sp.Rational(g["tk"][1]) == 4*cr*ca - sp.Rational(3, 2)*ca**2
print("mom(0) = 2CR - CA/2 and mom(1) = 4 CR CA - 3/2 CA^2 hold for all groups")
def fit(k, basis, names):
    A = sp.Matrix([[f(G[l]) for f in basis] for l in G]); y = sp.Matrix([sp.Rational(G[l]["tk"][k]) for l in G])
    rk, rka = A.rank(), A.row_join(y).rank()
    sol = (A.T*A).LUsolve(A.T*y)
    print(f"mom({k}): rank {rk}/{len(basis)}, consistent={rk==rka}:", " + ".join(f"({c})*{nm}" for c, nm in zip(sol, names) if c != 0))
q = lambda g: iv(g, "dRdA_NR")/iv(g, "CR")
fit(2, [lambda g: iv(g,"CR")**3, lambda g: iv(g,"CR")**2*iv(g,"CA"), lambda g: iv(g,"CR")*iv(g,"CA")**2, lambda g: iv(g,"CA")**3, q],
    ["CR^3", "CR^2*CA", "CR*CA^2", "CA^3", "dRdA/(NR*CR)"])
fit(3, [lambda g: iv(g,"CR")**4, lambda g: iv(g,"CR")**3*iv(g,"CA"), lambda g: iv(g,"CR")**2*iv(g,"CA")**2, lambda g: iv(g,"CR")*iv(g,"CA")**3, lambda g: iv(g,"CA")**4,
        lambda g: iv(g,"dRdA_NR"), lambda g: iv(g,"CA")*q(g), lambda g: iv(g,"dAdA_NA")],
    ["CR^4", "CR^3*CA", "CR^2*CA^2", "CR*CA^3", "CA^4", "dRdA/NR", "CA*dRdA/(NR*CR)", "dAdA/NA"])


==> anc/numbers/deposit/color38/compare_T.py <==
# compare Casimir-moment T matrices (groupdata.json) with the explicit-matrix cross-check (explicit_check.json)
import json
from fractions import Fraction as Fr
G = json.load(open("groupdata.json")); E = json.load(open("explicit_check.json"))
for lab, Mx in E.items():
    g = G[lab]
    comps = [(Fr(c["C"]), c["dim"]) for c in g["comps"]]
    order = sorted(range(len(comps)), key=lambda i: comps[i][0])   # explicit check sorted by Casimir
    T = [[Fr(x) for x in row] for row in g["T"]]
    dev = max(abs(float(T[order[i]][order[j]]) - Mx[i][j]) for i in range(len(order)) for j in range(len(order)))
    print(f"{lab}: max |T_moment - T_explicit| = {dev:.2e}")
for lab in ["SU3_3", "SO7_7", "Sp6_6", "G2_7", "F4_26", "E7_56"]:
    g = G[lab]
    print(lab, "C_R", g["CR"], "C_A", g["CA"], "N_R", g["NR"], "N_A", g["NA"], "dRdA/NR", g["dRdA_NR"], "dAdA/NA", g["dAdA_NA"])
    print("   components (dim, C, sym/antisym):", [(c["dim"], c["C"], c["par"]) for c in g["comps"]])
    for i, row in enumerate(g["T"]):
        print("   T row", g["comps"][i]["dim"], ":", row)


==> anc/numbers/deposit/color38/explicit_check.json <==
{
 "SU3_3": [
  [
   -2.7755575615628895e-17,
   2.666666666666666
  ],
  [
   0.33333333333333354,
   0.8333333333333334
  ]
 ],
 "SO5_5": [
  [
   0.0,
   1.9999999999999996,
   4.163336342344336e-17
  ],
  [
   0.20000000000000007,
   0.0,
   1.0499999999999998
  ],
  [
   1.4869058365515489e-18,
   0.7499999999999999,
   1.1102230246251565e-16
  ]
 ],
 "Sp4_4": [
  [
   0.0,
   -2.2551405187698523e-17,
   2.5000000000000027
  ],
  [
   2.7755575615628915e-18,
   1.6653345369377348e-16,
   1.5000000000000002
  ],
  [
   0.24999999999999983,
   0.7499999999999997,
   1.1102230246251565e-16
  ]
 ],
 "G2_7": [
  [
   -2.0045735325691467e-50,
   1.0408340855860838e-17,
   2.0,
   1.387778780781445e-17
  ],
  [
   2.230358754827329e-18,
   0.0,
   -1.5612511283791295e-17,
   1.5000000000000044
  ],
  [
   0.14285714285714265,
   -2.9738116731029282e-18,
   -4.440892098500626e-16,
   0.8571428571428589
  ],
  [
   -6.424901762877086e-20,
   0.3888888888888893,
   0.4444444444444453,
   2.220446049250313e-16
  ]
 ],
 "SO7_7": [
  [
   9.238578268228044e-49,
   2.9999999999999964,
   -6.938893903907221e-17
  ],
  [
   0.1428571428571428,
   0.0,
   1.6071428571428579
  ],
  [
   5.139921410301654e-19,
   1.2500000000000013,
   0.0
  ]
 ],
 "Sp6_6": [
  [
   -1.7347234759768086e-18,
   4.510281037539702e-17,
   3.5000000000000018
  ],
  [
   2.4781763942525785e-19,
   1.1102230246251565e-16,
   1.9999999999999984
  ],
  [
   0.16666666666666652,
   1.333333333333333,
   0.0
  ]
 ]
}

==> anc/numbers/deposit/color38/explicit_check.py <==
# INDEPENDENT CROSS-CHECK ONLY (explicit representation matrices; not used for the results).
# Builds T1.T2 - T1.T4 on 4-index colour tensors c[i3,i1,i4,i2] for q(1) q(2) -> q(3) q(4)
# (incoming legs act with -T^T, outgoing with T) and projects on the t-channel projectors.
import numpy as np, itertools, json
from fractions import Fraction
np.set_printoptions(precision=6, suppress=True, linewidth=150)

def kernel(M, tol=1e-10):
    u, s, vh = np.linalg.svd(M)
    r = (s > tol).sum()
    return vh[r:].conj().T

def herm_basis_from_real_param(constraint_fn, n, antisym_real=False):
    # anti-Hermitian X (n^2 real params) or real antisymmetric; constraints linear over reals
    basis = []
    if antisym_real:
        for i in range(n):
            for j in range(i+1, n):
                X = np.zeros((n, n), complex); X[i, j] = 1; X[j, i] = -1; basis.append(X)
    else:
        for i in range(n):
            X = np.zeros((n, n), complex); X[i, i] = 1j; basis.append(X)
            for j in range(i+1, n):
                X = np.zeros((n, n), complex); X[i, j] = 1; X[j, i] = -1; basis.append(X)
                X = np.zeros((n, n), complex); X[i, j] = 1j; X[j, i] = 1j; basis.append(X)
    cols = []
    for X in basis:
        c = constraint_fn(X).ravel()
        cols.append(np.concatenate([c.real, c.imag]))
    K = kernel(np.array(cols).T)
    gens = [sum(K[k, m]*basis[k] for k in range(len(basis))) for m in range(K.shape[1])]
    T = [1j*X for X in gens]  # Hermitian
    # orthonormalise w.r.t. Tr(T T) = 1/2
    G = np.array([[np.trace(a@b).real for b in T] for a in T])
    w, v = np.linalg.eigh(G)
    T = [sum(v[k, m]*T[k] for k in range(len(T)))/np.sqrt(2*w[m]) for m in range(len(T))]
    return T

def su3():
    l = np.zeros((8, 3, 3), complex)
    l[0][0,1]=l[0][1,0]=1; l[1][0,1]=-1j; l[1][1,0]=1j; l[2][0,0]=1; l[2][1,1]=-1
    l[3][0,2]=l[3][2,0]=1; l[4][0,2]=-1j; l[4][2,0]=1j; l[5][1,2]=l[5][2,1]=1
    l[6][1,2]=-1j; l[6][2,1]=1j; l[7]=np.diag([1,1,-2])/np.sqrt(3)
    return [x/2 for x in l]

def so(n):
    return herm_basis_from_real_param(lambda X: X + X.T, n, antisym_real=True)

def sp(n2):
    n = n2//2
    J = np.block([[np.zeros((n, n)), np.eye(n)], [-np.eye(n), np.zeros((n, n))]])
    return herm_basis_from_real_param(lambda X: X.T@J + J@X, n2)

def g2():
    # octonion 3-form phi = e123 + e145 + e167 + e246 - e257 - e347 - e356 (0-based below)
    trip = [((0,1,2),1),((0,3,4),1),((0,5,6),1),((1,3,5),1),((1,4,6),-1),((2,3,6),-1),((2,4,5),-1)]
    phi = np.zeros((7, 7, 7))
    for (i, j, k), s in trip:
        for p in itertools.permutations(range(3)):
            idx = [(i, j, k)[q] for q in p]
            sign = np.linalg.det(np.eye(3)[list(p)])
            phi[tuple(idx)] = s*sign
    def act(X):
        X = X.real if np.allclose(X.imag, 0) else X
        return (np.einsum('ia,ajk->ijk', X, phi) + np.einsum('ja,iak->ijk', X, phi) + np.einsum('ka,ija->ijk', X, phi))
    return herm_basis_from_real_param(lambda X: np.concatenate([(X+X.T).ravel(), act(X).ravel()]), 7, antisym_real=True)

def analyse(name, T):
    N = T[0].shape[0]; NA = len(T)
    CR = np.real(np.trace(sum(t@t for t in T)))/N
    # Casimir superoperator on End(R)
    E = np.eye(N*N).reshape(N*N, N, N)
    Cas = np.zeros((N*N, N*N), complex)
    for k in range(N*N):
        M = E[k]; R = sum(t@(t@M - M@t) - (t@M - M@t)@t for t in T)
        Cas[:, k] = R.ravel()
    w, v = np.linalg.eigh((Cas + Cas.conj().T)/2)
    vals = sorted(set(np.round(w, 8)))
    P = []
    for c in vals:
        idx = np.where(np.abs(w - c) < 1e-6)[0]
        Pt = np.zeros((N, N, N, N), complex)
        for m in idx:
            e = v[:, m].reshape(N, N)
            Pt += np.einsum('ab,cd->abcd', e.conj().T, e)   # C[i3,i1,i4,i2] = (e^dag)_{31} e_{42}
        P.append((c, len(idx), Pt))
    def T1(c, t): return -np.einsum('ajcd,jb->abcd', c, t)
    def T2(c, t): return -np.einsum('abcj,jd->abcd', c, t)
    def T3(c, t): return np.einsum('aj,jbcd->abcd', t, c)
    def T4(c, t): return np.einsum('cj,abjd->abcd', t, c)
    def dot(op1, op2, c): return sum(op1(op2(c, t), t) for t in T)
    res = {}
    for (c, d, Pt) in P:
        cons = sum(T1(Pt, t) + T2(Pt, t) + T3(Pt, t) + T4(Pt, t) for t in T)
        assert np.abs(cons).max() < 1e-9
    n = len(P); M12 = np.zeros((n, n)); M14 = np.zeros((n, n)); M13 = np.zeros((n, n))
    for j, (cj, dj, Pj) in enumerate(P):
        Z12 = dot(T1, T2, Pj); Z14 = dot(T1, T4, Pj); Z13 = dot(T1, T3, Pj)
        for (Zs, Mx) in ((Z12, M12), (Z14, M14), (Z13, M13)):
            rec = np.zeros_like(Zs)
            for i, (ci, di, Pi) in enumerate(P):
                coef = np.vdot(Pi, Zs)/np.vdot(Pi, Pi)
                assert abs(coef.imag) < 1e-9
                Mx[i, j] = coef.real; rec += coef*Pi
            assert np.abs(rec - Zs).max() < 1e-9
    print(name, "N_R", N, "N_A", NA, "C_R", round(CR, 8), "comps (C, dim):", [(round(c, 6), d) for c, d, _ in P])
    print("  T1.T3 diag:", np.diag(M13), " expected -(C_R - C/2):", [-(CR - c/2) for c, d, _ in P])
    Tsu = M12 - M14
    print("  T^2_{s-u} = T1.T2 - T1.T4 in projector basis (row = image component):\n", Tsu)
    return Tsu

out = {}
out["SU3_3"] = analyse("SU(3) 3", su3()).tolist()
out["SO5_5"] = analyse("SO(5) 5", so(5)).tolist()
out["Sp4_4"] = analyse("Sp(4) 4", sp(4)).tolist()
out["G2_7"] = analyse("G2 7", g2()).tolist()
out["SO7_7"] = analyse("SO(7) 7", so(7)).tolist()
out["Sp6_6"] = analyse("Sp(6) 6", sp(6)).tolist()
json.dump(out, open("explicit_check.json", "w"), indent=1)


==> anc/numbers/deposit/color38/explicit_check_qqbar.py <==
# INDEPENDENT CROSS-CHECK ONLY: same as explicit_check.py but leg 2 = incoming antiquark, leg 4 = outgoing antiquark
# (q(1) qbar(2) -> q(3) qbar(4)); shows T1.T2 - T1.T4 in the t-channel projector basis is minus the qq result.
import numpy as np
from explicit_check import su3, so, sp, g2
def analyse(name, T):
    N = T[0].shape[0]
    E = np.eye(N*N).reshape(N*N, N, N)
    Cas = np.zeros((N*N, N*N), complex)
    for k in range(N*N):
        M = E[k]; Cas[:, k] = sum(t@(t@M - M@t) - (t@M - M@t)@t for t in T).ravel()
    w, v = np.linalg.eigh((Cas + Cas.conj().T)/2)
    vals = sorted(set(np.round(w, 8))); P = []
    for c in vals:
        idx = np.where(np.abs(w - c) < 1e-6)[0]; Pt = 0
        for m in idx:
            e = v[:, m].reshape(N, N)
            Pt = Pt + np.einsum('ab,dc->abcd', e.conj().T, e)   # C[i3,i1,i4,i2] = (e^dag)_{31} e_{24}
        P.append((c, Pt))
    T1 = lambda c, t: -np.einsum('ajcd,jb->abcd', c, t)
    T2 = lambda c, t: np.einsum('dj,abcj->abcd', t, c)      # incoming antiquark acts like outgoing quark
    T3 = lambda c, t: np.einsum('aj,jbcd->abcd', t, c)
    T4 = lambda c, t: -np.einsum('abjd,jc->abcd', c, t)     # outgoing antiquark acts like incoming quark
    for c, Pt in P:
        assert np.abs(sum(T1(Pt, t)+T2(Pt, t)+T3(Pt, t)+T4(Pt, t) for t in T)).max() < 1e-9
    n = len(P); Tsu = np.zeros((n, n)); d13 = []
    for j, (cj, Pj) in enumerate(P):
        Z = sum(T1(T2(Pj, t), t) - T1(T4(Pj, t), t) for t in T)
        Z13 = sum(T1(T3(Pj, t), t) for t in T); d13.append((np.vdot(Pj, Z13)/np.vdot(Pj, Pj)).real)
        rec = 0
        for i, (ci, Pi) in enumerate(P):
            co = np.vdot(Pi, Z)/np.vdot(Pi, Pi); Tsu[i, j] = co.real; rec = rec + co*Pi
        assert np.abs(rec - Z).max() < 1e-9
    print(name, "Casimirs", [round(c, 5) for c, _ in P], "T1.T3 diag", np.round(d13, 5))
    print(np.round(Tsu, 6))
analyse("SU(3) 3, q qbar", su3()); analyse("G2 7, q qbar", g2()); analyse("Sp(6) 6, q qbar", sp(6))


==> anc/numbers/deposit/color38/fit.py <==
# Exact rational fits of the zeta_2 coefficients of S at a^n w^(4-2n) to colour-factor bases.
import json, sympy as sp, itertools, random
from fractions import Fraction as Fr
G = json.load(open("groupdata.json")); S = json.load(open("S_results.json"))
def inv(lab):
    g = G[lab]; return {k: sp.Rational(g[k]) for k in ("CR", "CA", "dRdA_NR", "dAdA_NA")}
B5 = [("CR*CA^4", lambda v: v["CR"]*v["CA"]**4), ("CR^2*CA^3", lambda v: v["CR"]**2*v["CA"]**3),
      ("CR^3*CA^2", lambda v: v["CR"]**3*v["CA"]**2), ("CR^4*CA", lambda v: v["CR"]**4*v["CA"]),
      ("CR^5", lambda v: v["CR"]**5), ("CA^5", lambda v: v["CA"]**5),
      ("CR*dRdA/NR", lambda v: v["CR"]*v["dRdA_NR"]), ("CA*dRdA/NR", lambda v: v["CA"]*v["dRdA_NR"]),
      ("CR*dAdA/NA", lambda v: v["CR"]*v["dAdA_NA"])]
B4 = [("CR^4", lambda v: v["CR"]**4), ("CR^3*CA", lambda v: v["CR"]**3*v["CA"]), ("CR^2*CA^2", lambda v: v["CR"]**2*v["CA"]**2),
      ("CR*CA^3", lambda v: v["CR"]*v["CA"]**3), ("CA^4", lambda v: v["CA"]**4), ("dRdA/NR", lambda v: v["dRdA_NR"]), ("dAdA/NA", lambda v: v["dAdA_NA"])]
B3 = [("CR^3", lambda v: v["CR"]**3), ("CR^2*CA", lambda v: v["CR"]**2*v["CA"]), ("CR*CA^2", lambda v: v["CR"]*v["CA"]**2), ("CA^3", lambda v: v["CA"]**3)]
labs = list(G.keys())
REQ = ["SU3_3", "SO7_7", "Sp6_6", "G2_7", "F4_26", "E7_56"]
def solve(basis, train, n, sgn):
    A = sp.Matrix([[f(inv(l)) for _, f in basis] for l in train])
    y = sp.Matrix([sp.Rational(S[l][str(n)][sgn]) for l in train])
    rk = A.rank(); rka = A.row_join(y).rank()
    if rk < len(basis):
        return None, rk, rka
    sol = (A.T*A).LUsolve(A.T*y)
    return sol, rk, rka
def predict(basis, sol, l):
    return sum(c*f(inv(l)) for c, (_, f) in zip(sol, basis))
out = {}
for n, basis in ((3, B3), (4, B4), (5, B5)):
    for sgn in ("eta-1", "eta+1"):
        sol, rk, rka = solve(basis, labs, n, sgn)
        line = f"n={n} {sgn}: all {len(labs)} groups: rank(A)={rk}, rank([A|y])={rka} ->"
        if sol is None:
            print(line, "basis degenerate"); continue
        exact = (rk == rka)
        print(line, "EXACT fit" if exact else "NOT representable")
        if exact:
            print("    ", " + ".join(f"({c})*{nm}" for c, (nm, _) in zip(sol, basis) if c != 0))
        out[f"{n}_{sgn}_all"] = {"exact": exact, "coeffs": {nm: str(c) for c, (nm, _) in zip(sol, basis)}}
# held-out tests for n=5: train on required 6 + 5 random others, test on the rest; repeat
random.seed(7)
others = [l for l in labs if l not in REQ]
for sgn in ("eta-1", "eta+1"):
    for trial in range(6):
        extra = random.sample(others, 5)
        train = REQ + extra
        sol, rk, rka = solve(B5, train, 5, sgn)
        if sol is None:
            print("trial", trial, "rank-deficient training set", rk); continue
        test = [l for l in labs if l not in train]
        bad = [l for l in test if sp.simplify(predict(B5, sol, l) - sp.Rational(S[l]["5"][sgn])) != 0]
        print(f"n=5 {sgn} trial {trial}: train={len(train)} (rank {rk}, consistent={rk==rka}), held-out={len(test)}, mismatches={len(bad)}", bad[:5])
    # the minimal fit: exactly 9 groups (only "further" groups, required 6 held out)
    for trial in range(4):
        train = random.sample(others, 9)
        sol, rk, rka = solve(B5, train, 5, sgn)
        if sol is None: print("  9-group trial rank", rk); continue
        test = [l for l in labs if l not in train]
        bad = [l for l in test if sp.simplify(predict(B5, sol, l) - sp.Rational(S[l]["5"][sgn])) != 0]
        print(f"   n=5 {sgn} 9-group fit (required 6 all held out): held-out={len(test)} mismatches={len(bad)}", bad[:5])
json.dump(out, open("fit_results.json", "w"), indent=1)


==> anc/numbers/deposit/color38/fit_results.json <==
{
 "3_eta-1_all": {
  "exact": true,
  "coeffs": {
   "CR^3": "144",
   "CR^2*CA": "-192",
   "CR*CA^2": "60",
   "CA^3": "0"
  }
 },
 "3_eta+1_all": {
  "exact": true,
  "coeffs": {
   "CR^3": "240",
   "CR^2*CA": "-288",
   "CR*CA^2": "84",
   "CA^3": "0"
  }
 },
 "4_eta-1_all": {
  "exact": true,
  "coeffs": {
   "CR^4": "960",
   "CR^3*CA": "-3264",
   "CR^2*CA^2": "3120",
   "CR*CA^3": "-912",
   "CA^4": "0",
   "dRdA/NR": "1152",
   "dAdA/NA": "0"
  }
 },
 "4_eta+1_all": {
  "exact": true,
  "coeffs": {
   "CR^4": "1344",
   "CR^3*CA": "-4224",
   "CR^2*CA^2": "3792",
   "CR*CA^3": "-1056",
   "CA^4": "0",
   "dRdA/NR": "1152",
   "dAdA/NA": "0"
  }
 },
 "5_eta-1_all": {
  "exact": true,
  "coeffs": {
   "CR*CA^4": "19252",
   "CR^2*CA^3": "-65344",
   "CR^3*CA^2": "74400",
   "CR^4*CA": "-30720",
   "CR^5": "3648",
   "CA^5": "0",
   "CR*dRdA/NR": "33792",
   "CA*dRdA/NR": "-57600",
   "CR*dAdA/NA": "3072"
  }
 },
 "5_eta+1_all": {
  "exact": true,
  "coeffs": {
   "CR*CA^4": "21580",
   "CR^2*CA^3": "-78592",
   "CR^3*CA^2": "101472",
   "CR^4*CA": "-54528",
   "CR^5": "11712",
   "CA^5": "0",
   "CR*dRdA/NR": "33792",
   "CA*dRdA/NR": "-57600",
   "CR*dAdA/NA": "3072"
  }
 }
}

==> anc/numbers/deposit/color38/frm/E6_27_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E6_27: components 1(C=0), 78(C=2), 650(C=3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((13/9)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((26/9)*Fm1) );
L NFm0 = w^-1*( 2*a*((13/9)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((26/9)*Fp1) );
L NFp1 = w^-1*( 2*a*((13/9)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/27)*Fm0+(50/27)*Fm2) );
L NFm1 = w^-1*( 2*a*((13/9)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/27)*Fp0+(50/27)*Fp2) );
L NFp2 = w^-1*( 2*a*((13/9)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((13/9)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(13/9);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E6_27_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E6_27: components 1(C=0), 78(C=2), 650(C=3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((13/9)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((26/9)*Fm1) );
L NFm0 = w^-1*( 2*a*((13/9)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((26/9)*Fp1) );
L NFp1 = w^-1*( 2*a*((13/9)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/27)*Fm0+(50/27)*Fm2) );
L NFm1 = w^-1*( 2*a*((13/9)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/27)*Fp0+(50/27)*Fp2) );
L NFp2 = w^-1*( 2*a*((13/9)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2/9)*Fm1+(7/6)*Fm2) );
L NFm2 = w^-1*( 2*a*((13/9)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2/9)*Fp1+(7/6)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(13/9);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E6_78_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E6_78: components 1(C=0), 78(C=1/2), 650(C=3/4), 2430(C=13/12), 2925(C=1)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/78)*Fm0+(25/48)*Fm2+(45/208)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/78)*Fp0+(25/48)*Fp2+(45/208)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(3/4)/2) + 2*a*(3/4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1/2)-(3/4)/2) + 2*a*(3/4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((1/2)-(13/12)/2) + 2*a*(13/12)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1/2)-(13/12)/2) + 2*a*(13/12)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E6_78_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E6_78: components 1(C=0), 78(C=1/2), 650(C=3/4), 2430(C=13/12), 2925(C=1)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/78)*Fm0+(25/48)*Fm2+(45/208)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/78)*Fp0+(25/48)*Fp2+(45/208)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(3/4)/2) + 2*a*(3/4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/16)*Fm1+(9/16)*Fm4) );
L NFm2 = w^-1*( 2*a*((1/2)-(3/4)/2) + 2*a*(3/4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/16)*Fp1+(9/16)*Fp4) );
L NFp3 = w^-1*( 2*a*((1/2)-(13/12)/2) + 2*a*(13/12)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/144)*Fm1+(65/144)*Fm4) );
L NFm3 = w^-1*( 2*a*((1/2)-(13/12)/2) + 2*a*(13/12)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/144)*Fp1+(65/144)*Fp4) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/8)*Fm2+(3/8)*Fm3) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/8)*Fp2+(3/8)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E7_133_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E7_133: components 1(C=0), 133(C=1/2), 1539(C=7/9), 7371(C=19/18), 8645(C=1)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/133)*Fm0+(4/7)*Fm2+(13/76)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/133)*Fp0+(4/7)*Fp2+(13/76)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(7/9)/2) + 2*a*(7/9)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1/2)-(7/9)/2) + 2*a*(7/9)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((1/2)-(19/18)/2) + 2*a*(19/18)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1/2)-(19/18)/2) + 2*a*(19/18)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E7_133_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E7_133: components 1(C=0), 133(C=1/2), 1539(C=7/9), 7371(C=19/18), 8645(C=1)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/133)*Fm0+(4/7)*Fm2+(13/76)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/133)*Fp0+(4/7)*Fp2+(13/76)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(7/9)/2) + 2*a*(7/9)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4/81)*Fm1+(91/162)*Fm4) );
L NFm2 = w^-1*( 2*a*((1/2)-(7/9)/2) + 2*a*(7/9)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4/81)*Fp1+(91/162)*Fp4) );
L NFp3 = w^-1*( 2*a*((1/2)-(19/18)/2) + 2*a*(19/18)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/324)*Fm1+(38/81)*Fm4) );
L NFm3 = w^-1*( 2*a*((1/2)-(19/18)/2) + 2*a*(19/18)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/324)*Fp1+(38/81)*Fp4) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm2+(2/5)*Fm3) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp2+(2/5)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E7_56_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E7_56: components 1(C=0), 133(C=3/2), 1463(C=5/2), 1539(C=7/3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((19/16)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((19/8)*Fm1) );
L NFm0 = w^-1*( 2*a*((19/16)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((19/8)*Fp1) );
L NFp1 = w^-1*( 2*a*((19/16)-(3/2)/2) + 2*a*(3/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/56)*Fm0+(45/28)*Fm3) );
L NFm1 = w^-1*( 2*a*((19/16)-(3/2)/2) + 2*a*(3/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/56)*Fp0+(45/28)*Fp3) );
L NFp2 = w^-1*( 2*a*((19/16)-(5/2)/2) + 2*a*(5/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((19/16)-(5/2)/2) + 2*a*(5/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((19/16)-(7/3)/2) + 2*a*(7/3)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((19/16)-(7/3)/2) + 2*a*(7/3)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(19/16);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E7_56_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E7_56: components 1(C=0), 133(C=3/2), 1463(C=5/2), 1539(C=7/3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((19/16)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((19/8)*Fm1) );
L NFm0 = w^-1*( 2*a*((19/16)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((19/8)*Fp1) );
L NFp1 = w^-1*( 2*a*((19/16)-(3/2)/2) + 2*a*(3/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/56)*Fm0+(45/28)*Fm3) );
L NFm1 = w^-1*( 2*a*((19/16)-(3/2)/2) + 2*a*(3/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/56)*Fp0+(45/28)*Fp3) );
L NFp2 = w^-1*( 2*a*((19/16)-(5/2)/2) + 2*a*(5/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/8)*Fm3) );
L NFm2 = w^-1*( 2*a*((19/16)-(5/2)/2) + 2*a*(5/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/8)*Fp3) );
L NFp3 = w^-1*( 2*a*((19/16)-(7/3)/2) + 2*a*(7/3)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/36)*Fm1+(77/72)*Fm2) );
L NFm3 = w^-1*( 2*a*((19/16)-(7/3)/2) + 2*a*(7/3)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/36)*Fp1+(77/72)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(19/16);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E8_248_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E8_248: components 1(C=0), 248(C=1/2), 3875(C=4/5), 27000(C=31/30), 30380(C=1)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/248)*Fm0+(5/8)*Fm2+(15/124)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/248)*Fp0+(5/8)*Fp2+(15/124)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(4/5)/2) + 2*a*(4/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1/2)-(4/5)/2) + 2*a*(4/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((1/2)-(31/30)/2) + 2*a*(31/30)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1/2)-(31/30)/2) + 2*a*(31/30)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/E8_248_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group E8_248: components 1(C=0), 248(C=1/2), 3875(C=4/5), 27000(C=31/30), 30380(C=1)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/248)*Fm0+(5/8)*Fm2+(15/124)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/248)*Fp0+(5/8)*Fp2+(15/124)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(4/5)/2) + 2*a*(4/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/25)*Fm1+(14/25)*Fm4) );
L NFm2 = w^-1*( 2*a*((1/2)-(4/5)/2) + 2*a*(4/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/25)*Fp1+(14/25)*Fp4) );
L NFp3 = w^-1*( 2*a*((1/2)-(31/30)/2) + 2*a*(31/30)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/900)*Fm1+(217/450)*Fm4) );
L NFm3 = w^-1*( 2*a*((1/2)-(31/30)/2) + 2*a*(31/30)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/900)*Fp1+(217/450)*Fp4) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm2+(3/7)*Fm3) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp2+(3/7)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/F4_26_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group F4_26: components 1(C=0), 26(C=1), 52(C=3/2), 273(C=2), 324(C=13/6)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm2) );
L NFm0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp2) );
L NFp1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/26)*Fm0+(63/52)*Fm4) );
L NFm2 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/26)*Fp0+(63/52)*Fp4) );
L NFp3 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((1)-(13/6)/2) + 2*a*(13/6)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((1)-(13/6)/2) + 2*a*(13/6)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/F4_26_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group F4_26: components 1(C=0), 26(C=1), 52(C=3/2), 273(C=2), 324(C=13/6)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm2) );
L NFm0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp2) );
L NFp1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm3) );
L NFm1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp3) );
L NFp2 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/26)*Fm0+(63/52)*Fm4) );
L NFm2 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/26)*Fp0+(63/52)*Fp4) );
L NFp3 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/7)*Fm1+(6/7)*Fm4) );
L NFm3 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/7)*Fp1+(6/7)*Fp4) );
L NFp4 = w^-1*( 2*a*((1)-(13/6)/2) + 2*a*(13/6)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/36)*Fm2+(13/18)*Fm3) );
L NFm4 = w^-1*( 2*a*((1)-(13/6)/2) + 2*a*(13/6)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/36)*Fp2+(13/18)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/F4_52_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group F4_52: components 1(C=0), 52(C=1/2), 324(C=13/18), 1053(C=10/9), 1274(C=1)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/52)*Fm0+(25/52)*Fm2+(1/4)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/52)*Fp0+(25/52)*Fp2+(1/4)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(13/18)/2) + 2*a*(13/18)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1/2)-(13/18)/2) + 2*a*(13/18)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((1/2)-(10/9)/2) + 2*a*(10/9)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1/2)-(10/9)/2) + 2*a*(10/9)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/F4_52_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group F4_52: components 1(C=0), 52(C=1/2), 324(C=13/18), 1053(C=10/9), 1274(C=1)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/52)*Fm0+(25/52)*Fm2+(1/4)*Fm3) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/52)*Fp0+(25/52)*Fp2+(1/4)*Fp3) );
L NFp2 = w^-1*( 2*a*((1/2)-(13/18)/2) + 2*a*(13/18)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((25/324)*Fm1+(91/162)*Fm4) );
L NFm2 = w^-1*( 2*a*((1/2)-(13/18)/2) + 2*a*(13/18)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((25/324)*Fp1+(91/162)*Fp4) );
L NFp3 = w^-1*( 2*a*((1/2)-(10/9)/2) + 2*a*(10/9)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/81)*Fm1+(35/81)*Fm4) );
L NFm3 = w^-1*( 2*a*((1/2)-(10/9)/2) + 2*a*(10/9)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/81)*Fp1+(35/81)*Fp4) );
L NFp4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/7)*Fm2+(5/14)*Fm3) );
L NFm4 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/7)*Fp2+(5/14)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/G2_14_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group G2_14: components 1(C=0), 14(C=1/2), 27(C=7/12), 77(C=1), 77(C=5/4)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm0+(75/224)*Fm2+(11/32)*Fm4) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp0+(75/224)*Fp2+(11/32)*Fp4) );
L NFp2 = w^-1*( 2*a*((1/2)-(7/12)/2) + 2*a*(7/12)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1/2)-(7/12)/2) + 2*a*(7/12)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((1/2)-(5/4)/2) + 2*a*(5/4)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((1/2)-(5/4)/2) + 2*a*(5/4)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/G2_14_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group G2_14: components 1(C=0), 14(C=1/2), 27(C=7/12), 77(C=1), 77(C=5/4)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm0+(75/224)*Fm2+(11/32)*Fm4) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp0+(75/224)*Fp2+(11/32)*Fp4) );
L NFp2 = w^-1*( 2*a*((1/2)-(7/12)/2) + 2*a*(7/12)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((25/144)*Fm1+(77/144)*Fm3) );
L NFm2 = w^-1*( 2*a*((1/2)-(7/12)/2) + 2*a*(7/12)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((25/144)*Fp1+(77/144)*Fp3) );
L NFp3 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/16)*Fm2+(5/16)*Fm4) );
L NFm3 = w^-1*( 2*a*((1/2)-(1)/2) + 2*a*(1)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/16)*Fp2+(5/16)*Fp4) );
L NFp4 = w^-1*( 2*a*((1/2)-(5/4)/2) + 2*a*(5/4)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/16)*Fm1+(5/16)*Fm3) );
L NFm4 = w^-1*( 2*a*((1/2)-(5/4)/2) + 2*a*(5/4)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/16)*Fp1+(5/16)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/G2_7_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group G2_7: components 1(C=0), 7(C=1), 14(C=2), 27(C=7/3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm2) );
L NFm0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp2) );
L NFp1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/7)*Fm0+(6/7)*Fm3) );
L NFm2 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/7)*Fp0+(6/7)*Fp3) );
L NFp3 = w^-1*( 2*a*((1)-(7/3)/2) + 2*a*(7/3)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1)-(7/3)/2) + 2*a*(7/3)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/G2_7_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group G2_7: components 1(C=0), 7(C=1), 14(C=2), 27(C=7/3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm2) );
L NFm0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp2) );
L NFp1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm3) );
L NFm1 = w^-1*( 2*a*((1)-(1)/2) + 2*a*(1)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp3) );
L NFp2 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/7)*Fm0+(6/7)*Fm3) );
L NFm2 = w^-1*( 2*a*((1)-(2)/2) + 2*a*(2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/7)*Fp0+(6/7)*Fp3) );
L NFp3 = w^-1*( 2*a*((1)-(7/3)/2) + 2*a*(7/3)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/18)*Fm1+(4/9)*Fm2) );
L NFm3 = w^-1*( 2*a*((1)-(7/3)/2) + 2*a*(7/3)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/18)*Fp1+(4/9)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO10_10_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO10_10: components 1(C=0), 45(C=4), 54(C=5)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm0+(12/5)*Fm2) );
L NFm1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp0+(12/5)*Fp2) );
L NFp2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(9/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO10_10_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO10_10: components 1(C=0), 45(C=4), 54(C=5)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm0+(12/5)*Fm2) );
L NFm1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp0+(12/5)*Fp2) );
L NFp2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm1) );
L NFm2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(9/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO10_16_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO10_16: components 1(C=0), 45(C=2), 210(C=3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((45/32)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((45/16)*Fm1) );
L NFm0 = w^-1*( 2*a*((45/32)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((45/16)*Fp1) );
L NFp1 = w^-1*( 2*a*((45/32)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/16)*Fm0+(7/4)*Fm2) );
L NFm1 = w^-1*( 2*a*((45/32)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/16)*Fp0+(7/4)*Fp2) );
L NFp2 = w^-1*( 2*a*((45/32)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((45/32)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(45/32);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO10_16_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO10_16: components 1(C=0), 45(C=2), 210(C=3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((45/32)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((45/16)*Fm1) );
L NFm0 = w^-1*( 2*a*((45/32)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((45/16)*Fp1) );
L NFp1 = w^-1*( 2*a*((45/32)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/16)*Fm0+(7/4)*Fm2) );
L NFm1 = w^-1*( 2*a*((45/32)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/16)*Fp0+(7/4)*Fp2) );
L NFp2 = w^-1*( 2*a*((45/32)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/8)*Fm1+(15/16)*Fm2) );
L NFm2 = w^-1*( 2*a*((45/32)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/8)*Fp1+(15/16)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(45/32);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO11_11_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO11_11: components 1(C=0), 55(C=9/2), 65(C=11/2)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5)*Fm1) );
L NFm0 = w^-1*( 2*a*((5/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5)*Fp1) );
L NFp1 = w^-1*( 2*a*((5/2)-(9/2)/2) + 2*a*(9/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/11)*Fm0+(117/44)*Fm2) );
L NFm1 = w^-1*( 2*a*((5/2)-(9/2)/2) + 2*a*(9/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/11)*Fp0+(117/44)*Fp2) );
L NFp2 = w^-1*( 2*a*((5/2)-(11/2)/2) + 2*a*(11/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((5/2)-(11/2)/2) + 2*a*(11/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO11_11_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO11_11: components 1(C=0), 55(C=9/2), 65(C=11/2)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5)*Fm1) );
L NFm0 = w^-1*( 2*a*((5/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5)*Fp1) );
L NFp1 = w^-1*( 2*a*((5/2)-(9/2)/2) + 2*a*(9/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/11)*Fm0+(117/44)*Fm2) );
L NFm1 = w^-1*( 2*a*((5/2)-(9/2)/2) + 2*a*(9/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/11)*Fp0+(117/44)*Fp2) );
L NFp2 = w^-1*( 2*a*((5/2)-(11/2)/2) + 2*a*(11/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((5/2)-(11/2)/2) + 2*a*(11/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO12_12_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO12_12: components 1(C=0), 66(C=5), 77(C=6)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((11/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((11/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((11/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((11/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((11/4)-(5)/2) + 2*a*(5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/12)*Fm0+(35/12)*Fm2) );
L NFm1 = w^-1*( 2*a*((11/4)-(5)/2) + 2*a*(5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/12)*Fp0+(35/12)*Fp2) );
L NFp2 = w^-1*( 2*a*((11/4)-(6)/2) + 2*a*(6)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((11/4)-(6)/2) + 2*a*(6)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(11/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO12_12_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO12_12: components 1(C=0), 66(C=5), 77(C=6)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((11/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((11/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((11/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((11/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((11/4)-(5)/2) + 2*a*(5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/12)*Fm0+(35/12)*Fm2) );
L NFm1 = w^-1*( 2*a*((11/4)-(5)/2) + 2*a*(5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/12)*Fp0+(35/12)*Fp2) );
L NFp2 = w^-1*( 2*a*((11/4)-(6)/2) + 2*a*(6)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm1) );
L NFm2 = w^-1*( 2*a*((11/4)-(6)/2) + 2*a*(6)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(11/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO5_4_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO5_4: components 1(C=0), 5(C=2), 10(C=3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(3/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(3/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO5_4_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO5_4: components 1(C=0), 5(C=2), 10(C=3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm2) );
L NFm1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp2) );
L NFp2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(3/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(3/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO5_5_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO5_5: components 1(C=0), 10(C=3/2), 14(C=5/2)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm1) );
L NFm0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp1) );
L NFp1 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/5)*Fm0+(21/20)*Fm2) );
L NFm1 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/5)*Fp0+(21/20)*Fp2) );
L NFp2 = w^-1*( 2*a*((1)-(5/2)/2) + 2*a*(5/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1)-(5/2)/2) + 2*a*(5/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO5_5_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO5_5: components 1(C=0), 10(C=3/2), 14(C=5/2)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm1) );
L NFm0 = w^-1*( 2*a*((1)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp1) );
L NFp1 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/5)*Fm0+(21/20)*Fm2) );
L NFm1 = w^-1*( 2*a*((1)-(3/2)/2) + 2*a*(3/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/5)*Fp0+(21/20)*Fp2) );
L NFp2 = w^-1*( 2*a*((1)-(5/2)/2) + 2*a*(5/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((1)-(5/2)/2) + 2*a*(5/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO7_7_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO7_7: components 1(C=0), 21(C=5/2), 27(C=7/2)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/2)-(5/2)/2) + 2*a*(5/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/7)*Fm0+(45/28)*Fm2) );
L NFm1 = w^-1*( 2*a*((3/2)-(5/2)/2) + 2*a*(5/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/7)*Fp0+(45/28)*Fp2) );
L NFp2 = w^-1*( 2*a*((3/2)-(7/2)/2) + 2*a*(7/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((3/2)-(7/2)/2) + 2*a*(7/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO7_7_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO7_7: components 1(C=0), 21(C=5/2), 27(C=7/2)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/2)-(5/2)/2) + 2*a*(5/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/7)*Fm0+(45/28)*Fm2) );
L NFm1 = w^-1*( 2*a*((3/2)-(5/2)/2) + 2*a*(5/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/7)*Fp0+(45/28)*Fp2) );
L NFp2 = w^-1*( 2*a*((3/2)-(7/2)/2) + 2*a*(7/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((3/2)-(7/2)/2) + 2*a*(7/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO7_8_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO7_8: components 1(C=0), 7(C=3/2), 21(C=5/2), 35(C=3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((21/16)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((21/8)*Fm2) );
L NFm0 = w^-1*( 2*a*((21/16)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((21/8)*Fp2) );
L NFp1 = w^-1*( 2*a*((21/16)-(3/2)/2) + 2*a*(3/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((21/16)-(3/2)/2) + 2*a*(3/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((21/16)-(5/2)/2) + 2*a*(5/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/8)*Fm0+(5/4)*Fm3) );
L NFm2 = w^-1*( 2*a*((21/16)-(5/2)/2) + 2*a*(5/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/8)*Fp0+(5/4)*Fp3) );
L NFp3 = w^-1*( 2*a*((21/16)-(3)/2) + 2*a*(3)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((21/16)-(3)/2) + 2*a*(3)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(21/16);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO7_8_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO7_8: components 1(C=0), 7(C=3/2), 21(C=5/2), 35(C=3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((21/16)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((21/8)*Fm2) );
L NFm0 = w^-1*( 2*a*((21/16)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((21/8)*Fp2) );
L NFp1 = w^-1*( 2*a*((21/16)-(3/2)/2) + 2*a*(3/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((15/8)*Fm3) );
L NFm1 = w^-1*( 2*a*((21/16)-(3/2)/2) + 2*a*(3/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((15/8)*Fp3) );
L NFp2 = w^-1*( 2*a*((21/16)-(5/2)/2) + 2*a*(5/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/8)*Fm0+(5/4)*Fm3) );
L NFm2 = w^-1*( 2*a*((21/16)-(5/2)/2) + 2*a*(5/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/8)*Fp0+(5/4)*Fp3) );
L NFp3 = w^-1*( 2*a*((21/16)-(3)/2) + 2*a*(3)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/8)*Fm1+(3/4)*Fm2) );
L NFm3 = w^-1*( 2*a*((21/16)-(3)/2) + 2*a*(3)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/8)*Fp1+(3/4)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(21/16);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO8_8_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO8_8: components 1(C=0), 28(C=3), 35(C=4)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/8)*Fm0+(15/8)*Fm2) );
L NFm1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/8)*Fp0+(15/8)*Fp2) );
L NFp2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(7/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO8_8_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO8_8: components 1(C=0), 28(C=3), 35(C=4)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/8)*Fm0+(15/8)*Fm2) );
L NFm1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/8)*Fp0+(15/8)*Fp2) );
L NFp2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm1) );
L NFm2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(7/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO9_16_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO9_16: components 1(C=0), 9(C=1), 36(C=7/4), 84(C=9/4), 126(C=5/2)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((9/8)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/4)*Fm2) );
L NFm0 = w^-1*( 2*a*((9/8)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/4)*Fp2) );
L NFp1 = w^-1*( 2*a*((9/8)-(1)/2) + 2*a*(1)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((9/8)-(1)/2) + 2*a*(1)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((9/8)-(7/4)/2) + 2*a*(7/4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/16)*Fm0+(21/16)*Fm4) );
L NFm2 = w^-1*( 2*a*((9/8)-(7/4)/2) + 2*a*(7/4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/16)*Fp0+(21/16)*Fp4) );
L NFp3 = w^-1*( 2*a*((9/8)-(9/4)/2) + 2*a*(9/4)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((9/8)-(9/4)/2) + 2*a*(9/4)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((9/8)-(5/2)/2) + 2*a*(5/2)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((9/8)-(5/2)/2) + 2*a*(5/2)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(9/8);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO9_16_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO9_16: components 1(C=0), 9(C=1), 36(C=7/4), 84(C=9/4), 126(C=5/2)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((9/8)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/4)*Fm2) );
L NFm0 = w^-1*( 2*a*((9/8)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/4)*Fp2) );
L NFp1 = w^-1*( 2*a*((9/8)-(1)/2) + 2*a*(1)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/4)*Fm3) );
L NFm1 = w^-1*( 2*a*((9/8)-(1)/2) + 2*a*(1)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/4)*Fp3) );
L NFp2 = w^-1*( 2*a*((9/8)-(7/4)/2) + 2*a*(7/4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/16)*Fm0+(21/16)*Fm4) );
L NFm2 = w^-1*( 2*a*((9/8)-(7/4)/2) + 2*a*(7/4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/16)*Fp0+(21/16)*Fp4) );
L NFp3 = w^-1*( 2*a*((9/8)-(9/4)/2) + 2*a*(9/4)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/16)*Fm1+(15/16)*Fm4) );
L NFm3 = w^-1*( 2*a*((9/8)-(9/4)/2) + 2*a*(9/4)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/16)*Fp1+(15/16)*Fp4) );
L NFp4 = w^-1*( 2*a*((9/8)-(5/2)/2) + 2*a*(5/2)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/8)*Fm2+(5/8)*Fm3) );
L NFm4 = w^-1*( 2*a*((9/8)-(5/2)/2) + 2*a*(5/2)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/8)*Fp2+(5/8)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(9/8);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO9_9_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO9_9: components 1(C=0), 36(C=7/2), 44(C=9/2)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4)*Fm1) );
L NFm0 = w^-1*( 2*a*((2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4)*Fp1) );
L NFp1 = w^-1*( 2*a*((2)-(7/2)/2) + 2*a*(7/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/9)*Fm0+(77/36)*Fm2) );
L NFm1 = w^-1*( 2*a*((2)-(7/2)/2) + 2*a*(7/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/9)*Fp0+(77/36)*Fp2) );
L NFp2 = w^-1*( 2*a*((2)-(9/2)/2) + 2*a*(9/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((2)-(9/2)/2) + 2*a*(9/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SO9_9_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SO9_9: components 1(C=0), 36(C=7/2), 44(C=9/2)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4)*Fm1) );
L NFm0 = w^-1*( 2*a*((2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4)*Fp1) );
L NFp1 = w^-1*( 2*a*((2)-(7/2)/2) + 2*a*(7/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/9)*Fm0+(77/36)*Fm2) );
L NFm1 = w^-1*( 2*a*((2)-(7/2)/2) + 2*a*(7/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/9)*Fp0+(77/36)*Fp2) );
L NFp2 = w^-1*( 2*a*((2)-(9/2)/2) + 2*a*(9/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((2)-(9/2)/2) + 2*a*(9/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_2_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_2: components 1(C=0), 3(C=2)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/2)*Fm0) );
L NFm1 = w^-1*( 2*a*((3/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/2)*Fp0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_2_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_2: components 1(C=0), 3(C=2)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/2)*Fm0) );
L NFm1 = w^-1*( 2*a*((3/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/2)*Fp0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_3_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_3: components 1(C=0), 3(C=1/2), 5(C=3/2)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/3)*Fm0+(5/12)*Fm2) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/3)*Fp0+(5/12)*Fp2) );
L NFp2 = w^-1*( 2*a*((1/2)-(3/2)/2) + 2*a*(3/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1/2)-(3/2)/2) + 2*a*(3/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_3_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_3: components 1(C=0), 3(C=1/2), 5(C=3/2)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/2)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/3)*Fm0+(5/12)*Fm2) );
L NFm1 = w^-1*( 2*a*((1/2)-(1/2)/2) + 2*a*(1/2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/3)*Fp0+(5/12)*Fp2) );
L NFp2 = w^-1*( 2*a*((1/2)-(3/2)/2) + 2*a*(3/2)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((1/2)-(3/2)/2) + 2*a*(3/2)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/2);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_4_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_4: components 1(C=0), 3(C=1/5), 5(C=3/5), 7(C=6/5)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/8)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/4)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/8)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/4)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/8)-(1/5)/2) + 2*a*(1/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(2/5)*Fm2) );
L NFm1 = w^-1*( 2*a*((3/8)-(1/5)/2) + 2*a*(1/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(2/5)*Fp2) );
L NFp2 = w^-1*( 2*a*((3/8)-(3/5)/2) + 2*a*(3/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((3/8)-(3/5)/2) + 2*a*(3/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((3/8)-(6/5)/2) + 2*a*(6/5)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((3/8)-(6/5)/2) + 2*a*(6/5)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/8);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_4_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_4: components 1(C=0), 3(C=1/5), 5(C=3/5), 7(C=6/5)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/8)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/4)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/8)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/4)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/8)-(1/5)/2) + 2*a*(1/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(2/5)*Fm2) );
L NFm1 = w^-1*( 2*a*((3/8)-(1/5)/2) + 2*a*(1/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(2/5)*Fp2) );
L NFp2 = w^-1*( 2*a*((3/8)-(3/5)/2) + 2*a*(3/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((6/25)*Fm1+(21/100)*Fm3) );
L NFm2 = w^-1*( 2*a*((3/8)-(3/5)/2) + 2*a*(3/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((6/25)*Fp1+(21/100)*Fp3) );
L NFp3 = w^-1*( 2*a*((3/8)-(6/5)/2) + 2*a*(6/5)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/20)*Fm2) );
L NFm3 = w^-1*( 2*a*((3/8)-(6/5)/2) + 2*a*(6/5)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/20)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/8);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_5_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_5: components 1(C=0), 3(C=1/10), 5(C=3/10), 7(C=3/5), 9(C=1)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/10)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/10)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/10)-(1/10)/2) + 2*a*(1/10)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/5)*Fm0+(7/20)*Fm2) );
L NFm1 = w^-1*( 2*a*((3/10)-(1/10)/2) + 2*a*(1/10)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/5)*Fp0+(7/20)*Fp2) );
L NFp2 = w^-1*( 2*a*((3/10)-(3/10)/2) + 2*a*(3/10)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((3/10)-(3/10)/2) + 2*a*(3/10)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((3/10)-(3/5)/2) + 2*a*(3/5)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((3/10)-(3/5)/2) + 2*a*(3/5)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((3/10)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((3/10)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/10);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_5_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_5: components 1(C=0), 3(C=1/10), 5(C=3/10), 7(C=3/5), 9(C=1)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/10)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/10)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/10)-(1/10)/2) + 2*a*(1/10)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/5)*Fm0+(7/20)*Fm2) );
L NFm1 = w^-1*( 2*a*((3/10)-(1/10)/2) + 2*a*(1/10)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/5)*Fp0+(7/20)*Fp2) );
L NFp2 = w^-1*( 2*a*((3/10)-(3/10)/2) + 2*a*(3/10)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((21/100)*Fm1+(6/25)*Fm3) );
L NFm2 = w^-1*( 2*a*((3/10)-(3/10)/2) + 2*a*(3/10)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((21/100)*Fp1+(6/25)*Fp3) );
L NFp3 = w^-1*( 2*a*((3/10)-(3/5)/2) + 2*a*(3/5)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((6/35)*Fm2+(9/70)*Fm4) );
L NFm3 = w^-1*( 2*a*((3/10)-(3/5)/2) + 2*a*(3/5)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((6/35)*Fp2+(9/70)*Fp4) );
L NFp4 = w^-1*( 2*a*((3/10)-(1)/2) + 2*a*(1)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm3) );
L NFm4 = w^-1*( 2*a*((3/10)-(1)/2) + 2*a*(1)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/10);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_6_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_6: components 1(C=0), 3(C=2/35), 5(C=6/35), 7(C=12/35), 9(C=4/7), 11(C=6/7)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
L Fp5 = 0;
L Fm5 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
L DFp5 = Fp5;
L DFm5 = Fm5;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4,DFp5,DFm5) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/4)-(2/35)/2) + 2*a*(2/35)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(32/105)*Fm2) );
L NFm1 = w^-1*( 2*a*((1/4)-(2/35)/2) + 2*a*(2/35)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(32/105)*Fp2) );
L NFp2 = w^-1*( 2*a*((1/4)-(6/35)/2) + 2*a*(6/35)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((1/4)-(6/35)/2) + 2*a*(6/35)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((1/4)-(12/35)/2) + 2*a*(12/35)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((1/4)-(12/35)/2) + 2*a*(12/35)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((1/4)-(4/7)/2) + 2*a*(4/7)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((1/4)-(4/7)/2) + 2*a*(4/7)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp5 = w^-1*( 2*a*((1/4)-(6/7)/2) + 2*a*(6/7)*(DFp5+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp5) + Fp5^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm5 = w^-1*( 2*a*((1/4)-(6/7)/2) + 2*a*(6/7)*(DFm5+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm5) + Fm5^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4,NFp5,NFm5,DFp5,DFm5;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
L Fp5 = NFp5;
L Fm5 = NFm5;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU2_6_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU2_6: components 1(C=0), 3(C=2/35), 5(C=6/35), 7(C=12/35), 9(C=4/7), 11(C=6/7)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
L Fp5 = 0;
L Fm5 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
L DFp5 = Fp5;
L DFm5 = Fm5;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4,DFp5,DFm5) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((1/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((1/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((1/4)-(2/35)/2) + 2*a*(2/35)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(32/105)*Fm2) );
L NFm1 = w^-1*( 2*a*((1/4)-(2/35)/2) + 2*a*(2/35)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(32/105)*Fp2) );
L NFp2 = w^-1*( 2*a*((1/4)-(6/35)/2) + 2*a*(6/35)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((32/175)*Fm1+(81/350)*Fm3) );
L NFm2 = w^-1*( 2*a*((1/4)-(6/35)/2) + 2*a*(6/35)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((32/175)*Fp1+(81/350)*Fp3) );
L NFp3 = w^-1*( 2*a*((1/4)-(12/35)/2) + 2*a*(12/35)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((81/490)*Fm2+(8/49)*Fm4) );
L NFm3 = w^-1*( 2*a*((1/4)-(12/35)/2) + 2*a*(12/35)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((81/490)*Fp2+(8/49)*Fp4) );
L NFp4 = w^-1*( 2*a*((1/4)-(4/7)/2) + 2*a*(4/7)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((8/63)*Fm3+(11/126)*Fm5) );
L NFm4 = w^-1*( 2*a*((1/4)-(4/7)/2) + 2*a*(4/7)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((8/63)*Fp3+(11/126)*Fp5) );
L NFp5 = w^-1*( 2*a*((1/4)-(6/7)/2) + 2*a*(6/7)*(DFp5+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp5) + Fp5^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm4) );
L NFm5 = w^-1*( 2*a*((1/4)-(6/7)/2) + 2*a*(6/7)*(DFm5+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm5) + Fm5^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp4) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4,NFp5,NFm5,DFp5,DFm5;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
L Fp5 = NFp5;
L Fm5 = NFm5;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(1/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU3_10_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU3_10: components 1(C=0), 8(C=1/5), 27(C=8/15), 64(C=1)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((2/5)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((2/5)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((2/5)-(1/5)/2) + 2*a*(1/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm0+(9/50)*Fm1+(21/50)*Fm2) );
L NFm1 = w^-1*( 2*a*((2/5)-(1/5)/2) + 2*a*(1/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp0+(9/50)*Fp1+(21/50)*Fp2) );
L NFp2 = w^-1*( 2*a*((2/5)-(8/15)/2) + 2*a*(8/15)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((2/5)-(8/15)/2) + 2*a*(8/15)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((2/5)-(1)/2) + 2*a*(1)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((2/5)-(1)/2) + 2*a*(1)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(2/5);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU3_10_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU3_10: components 1(C=0), 8(C=1/5), 27(C=8/15), 64(C=1)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((2/5)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((2/5)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((2/5)-(1/5)/2) + 2*a*(1/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm0+(9/50)*Fm1+(21/50)*Fm2) );
L NFm1 = w^-1*( 2*a*((2/5)-(1/5)/2) + 2*a*(1/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp0+(9/50)*Fp1+(21/50)*Fp2) );
L NFp2 = w^-1*( 2*a*((2/5)-(8/15)/2) + 2*a*(8/15)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((28/225)*Fm1+(36/175)*Fm2+(64/315)*Fm3) );
L NFm2 = w^-1*( 2*a*((2/5)-(8/15)/2) + 2*a*(8/15)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((28/225)*Fp1+(36/175)*Fp2+(64/315)*Fp3) );
L NFp3 = w^-1*( 2*a*((2/5)-(1)/2) + 2*a*(1)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/35)*Fm2+(3/14)*Fm3) );
L NFm3 = w^-1*( 2*a*((2/5)-(1)/2) + 2*a*(1)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/35)*Fp2+(3/14)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(2/5);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU3_3_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU3_3: components 1(C=0), 8(C=3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((4/3)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((8/3)*Fm1) );
L NFm0 = w^-1*( 2*a*((4/3)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((8/3)*Fp1) );
L NFp1 = w^-1*( 2*a*((4/3)-(3)/2) + 2*a*(3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/3)*Fm0+(5/6)*Fm1) );
L NFm1 = w^-1*( 2*a*((4/3)-(3)/2) + 2*a*(3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/3)*Fp0+(5/6)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(4/3);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU3_3_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU3_3: components 1(C=0), 8(C=3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((4/3)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((8/3)*Fm1) );
L NFm0 = w^-1*( 2*a*((4/3)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((8/3)*Fp1) );
L NFp1 = w^-1*( 2*a*((4/3)-(3)/2) + 2*a*(3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/3)*Fm0+(5/6)*Fm1) );
L NFm1 = w^-1*( 2*a*((4/3)-(3)/2) + 2*a*(3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/3)*Fp0+(5/6)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(4/3);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU3_6_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU3_6: components 1(C=0), 8(C=3/5), 27(C=8/5)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((2/3)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4/3)*Fm1) );
L NFm0 = w^-1*( 2*a*((2/3)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4/3)*Fp1) );
L NFp1 = w^-1*( 2*a*((2/3)-(3/5)/2) + 2*a*(3/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(49/150)*Fm1+(27/50)*Fm2) );
L NFm1 = w^-1*( 2*a*((2/3)-(3/5)/2) + 2*a*(3/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(49/150)*Fp1+(27/50)*Fp2) );
L NFp2 = w^-1*( 2*a*((2/3)-(8/5)/2) + 2*a*(8/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((2/3)-(8/5)/2) + 2*a*(8/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(2/3);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU3_6_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU3_6: components 1(C=0), 8(C=3/5), 27(C=8/5)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((2/3)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4/3)*Fm1) );
L NFm0 = w^-1*( 2*a*((2/3)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4/3)*Fp1) );
L NFp1 = w^-1*( 2*a*((2/3)-(3/5)/2) + 2*a*(3/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(49/150)*Fm1+(27/50)*Fm2) );
L NFm1 = w^-1*( 2*a*((2/3)-(3/5)/2) + 2*a*(3/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(49/150)*Fp1+(27/50)*Fp2) );
L NFp2 = w^-1*( 2*a*((2/3)-(8/5)/2) + 2*a*(8/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4/25)*Fm1+(28/75)*Fm2) );
L NFm2 = w^-1*( 2*a*((2/3)-(8/5)/2) + 2*a*(8/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4/25)*Fp1+(28/75)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(2/3);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU4_4_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU4_4: components 1(C=0), 15(C=4)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((15/8)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((15/4)*Fm1) );
L NFm0 = w^-1*( 2*a*((15/8)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((15/4)*Fp1) );
L NFp1 = w^-1*( 2*a*((15/8)-(4)/2) + 2*a*(4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(3/2)*Fm1) );
L NFm1 = w^-1*( 2*a*((15/8)-(4)/2) + 2*a*(4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(3/2)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(15/8);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU4_4_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU4_4: components 1(C=0), 15(C=4)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((15/8)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((15/4)*Fm1) );
L NFm0 = w^-1*( 2*a*((15/8)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((15/4)*Fp1) );
L NFp1 = w^-1*( 2*a*((15/8)-(4)/2) + 2*a*(4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(3/2)*Fm1) );
L NFm1 = w^-1*( 2*a*((15/8)-(4)/2) + 2*a*(4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(3/2)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(15/8);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU4_6_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU4_6: components 1(C=0), 15(C=2), 20(C=3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(4/3)*Fm2) );
L NFm1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(4/3)*Fp2) );
L NFp2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU4_6_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU4_6: components 1(C=0), 15(C=2), 20(C=3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(4/3)*Fm2) );
L NFm1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(4/3)*Fp2) );
L NFp2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1)*Fm1) );
L NFm2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU5_10_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU5_10: components 1(C=0), 24(C=5/3), 75(C=8/3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((6/5)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((12/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((6/5)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((12/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((6/5)-(5/3)/2) + 2*a*(5/3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm0+(7/90)*Fm1+(25/18)*Fm2) );
L NFm1 = w^-1*( 2*a*((6/5)-(5/3)/2) + 2*a*(5/3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp0+(7/90)*Fp1+(25/18)*Fp2) );
L NFp2 = w^-1*( 2*a*((6/5)-(8/3)/2) + 2*a*(8/3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((6/5)-(8/3)/2) + 2*a*(8/3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(6/5);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU5_10_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU5_10: components 1(C=0), 24(C=5/3), 75(C=8/3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((6/5)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((12/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((6/5)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((12/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((6/5)-(5/3)/2) + 2*a*(5/3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/10)*Fm0+(7/90)*Fm1+(25/18)*Fm2) );
L NFm1 = w^-1*( 2*a*((6/5)-(5/3)/2) + 2*a*(5/3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/10)*Fp0+(7/90)*Fp1+(25/18)*Fp2) );
L NFp2 = w^-1*( 2*a*((6/5)-(8/3)/2) + 2*a*(8/3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((4/9)*Fm1+(28/45)*Fm2) );
L NFm2 = w^-1*( 2*a*((6/5)-(8/3)/2) + 2*a*(8/3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((4/9)*Fp1+(28/45)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(6/5);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU5_5_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU5_5: components 1(C=0), 24(C=5)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((12/5)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((24/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((12/5)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((24/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((12/5)-(5)/2) + 2*a*(5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/5)*Fm0+(21/10)*Fm1) );
L NFm1 = w^-1*( 2*a*((12/5)-(5)/2) + 2*a*(5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/5)*Fp0+(21/10)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(12/5);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU5_5_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU5_5: components 1(C=0), 24(C=5)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((12/5)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((24/5)*Fm1) );
L NFm0 = w^-1*( 2*a*((12/5)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((24/5)*Fp1) );
L NFp1 = w^-1*( 2*a*((12/5)-(5)/2) + 2*a*(5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/5)*Fm0+(21/10)*Fm1) );
L NFm1 = w^-1*( 2*a*((12/5)-(5)/2) + 2*a*(5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/5)*Fp0+(21/10)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(12/5);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU6_6_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU6_6: components 1(C=0), 35(C=6)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((35/12)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((35/6)*Fm1) );
L NFm0 = w^-1*( 2*a*((35/12)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((35/6)*Fp1) );
L NFp1 = w^-1*( 2*a*((35/12)-(6)/2) + 2*a*(6)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(8/3)*Fm1) );
L NFm1 = w^-1*( 2*a*((35/12)-(6)/2) + 2*a*(6)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(8/3)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(35/12);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/SU6_6_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group SU6_6: components 1(C=0), 35(C=6)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
if ( expression(DFp0,DFm0,DFp1,DFm1) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((35/12)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((35/6)*Fm1) );
L NFm0 = w^-1*( 2*a*((35/12)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((35/6)*Fp1) );
L NFp1 = w^-1*( 2*a*((35/12)-(6)/2) + 2*a*(6)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(8/3)*Fm1) );
L NFm1 = w^-1*( 2*a*((35/12)-(6)/2) + 2*a*(6)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(8/3)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(35/12);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp4_4_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp4_4: components 1(C=0), 5(C=2), 10(C=3)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(3/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(3/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp4_4_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp4_4: components 1(C=0), 5(C=2), 10(C=3)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((5/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm2) );
L NFm1 = w^-1*( 2*a*((5/4)-(2)/2) + 2*a*(2)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp2) );
L NFp2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/4)*Fm0+(3/4)*Fm1) );
L NFm2 = w^-1*( 2*a*((5/4)-(3)/2) + 2*a*(3)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/4)*Fp0+(3/4)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(5/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp6_14_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp6_14: components 1(C=0), 14(C=3/4), 21(C=1), 70(C=3/2), 90(C=7/4)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((3/4)-(3/4)/2) + 2*a*(3/4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((3/4)-(3/4)/2) + 2*a*(3/4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((3/4)-(1)/2) + 2*a*(1)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm0+(1/8)*Fm1+(45/56)*Fm4) );
L NFm2 = w^-1*( 2*a*((3/4)-(1)/2) + 2*a*(1)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp0+(1/8)*Fp1+(45/56)*Fp4) );
L NFp3 = w^-1*( 2*a*((3/4)-(3/2)/2) + 2*a*(3/2)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((3/4)-(3/2)/2) + 2*a*(3/2)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp4 = w^-1*( 2*a*((3/4)-(7/4)/2) + 2*a*(7/4)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm4 = w^-1*( 2*a*((3/4)-(7/4)/2) + 2*a*(7/4)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp6_14_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp6_14: components 1(C=0), 14(C=3/4), 21(C=1), 70(C=3/2), 90(C=7/4)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
L Fp4 = 0;
L Fm4 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
L DFp4 = Fp4;
L DFm4 = Fm4;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3,DFp4,DFm4) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((3/4)-(3/4)/2) + 2*a*(3/4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/16)*Fm2+(15/16)*Fm3) );
L NFm1 = w^-1*( 2*a*((3/4)-(3/4)/2) + 2*a*(3/4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/16)*Fp2+(15/16)*Fp3) );
L NFp2 = w^-1*( 2*a*((3/4)-(1)/2) + 2*a*(1)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm0+(1/8)*Fm1+(45/56)*Fm4) );
L NFm2 = w^-1*( 2*a*((3/4)-(1)/2) + 2*a*(1)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp0+(1/8)*Fp1+(45/56)*Fp4) );
L NFp3 = w^-1*( 2*a*((3/4)-(3/2)/2) + 2*a*(3/2)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/16)*Fm1+(9/16)*Fm4) );
L NFm3 = w^-1*( 2*a*((3/4)-(3/2)/2) + 2*a*(3/2)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/16)*Fp1+(9/16)*Fp4) );
L NFp4 = w^-1*( 2*a*((3/4)-(7/4)/2) + 2*a*(7/4)*(DFp4+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp4) + Fp4^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/16)*Fm2+(7/16)*Fm3) );
L NFm4 = w^-1*( 2*a*((3/4)-(7/4)/2) + 2*a*(7/4)*(DFm4+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm4) + Fm4^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/16)*Fp2+(7/16)*Fp3) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3,NFp4,NFm4,DFp4,DFm4;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
L Fp4 = NFp4;
L Fm4 = NFm4;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp6_14p_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp6_14p: components 1(C=0), 21(C=4/5), 84(C=9/5), 90(C=7/5)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/4)-(4/5)/2) + 2*a*(4/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm0+(36/35)*Fm3) );
L NFm1 = w^-1*( 2*a*((3/4)-(4/5)/2) + 2*a*(4/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp0+(36/35)*Fp3) );
L NFp2 = w^-1*( 2*a*((3/4)-(9/5)/2) + 2*a*(9/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm2 = w^-1*( 2*a*((3/4)-(9/5)/2) + 2*a*(9/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp3 = w^-1*( 2*a*((3/4)-(7/5)/2) + 2*a*(7/5)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm3 = w^-1*( 2*a*((3/4)-(7/5)/2) + 2*a*(7/5)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp6_14p_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp6_14p: components 1(C=0), 21(C=4/5), 84(C=9/5), 90(C=7/5)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
L Fp3 = 0;
L Fm3 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
L DFp3 = Fp3;
L DFm3 = Fm3;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2,DFp3,DFm3) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/2)*Fm1) );
L NFm0 = w^-1*( 2*a*((3/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/2)*Fp1) );
L NFp1 = w^-1*( 2*a*((3/4)-(4/5)/2) + 2*a*(4/5)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/14)*Fm0+(36/35)*Fm3) );
L NFm1 = w^-1*( 2*a*((3/4)-(4/5)/2) + 2*a*(4/5)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/14)*Fp0+(36/35)*Fp3) );
L NFp2 = w^-1*( 2*a*((3/4)-(9/5)/2) + 2*a*(9/5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((3/5)*Fm3) );
L NFm2 = w^-1*( 2*a*((3/4)-(9/5)/2) + 2*a*(9/5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((3/5)*Fp3) );
L NFp3 = w^-1*( 2*a*((3/4)-(7/5)/2) + 2*a*(7/5)*(DFp3+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp3) + Fp3^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((6/25)*Fm1+(14/25)*Fm2) );
L NFm3 = w^-1*( 2*a*((3/4)-(7/5)/2) + 2*a*(7/5)*(DFm3+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm3) + Fm3^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((6/25)*Fp1+(14/25)*Fp2) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2,NFp3,NFm3,DFp3,DFm3;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
L Fp3 = NFp3;
L Fm3 = NFm3;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(3/4);
L GA = Fm1;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp6_6_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp6_6: components 1(C=0), 14(C=3), 21(C=4)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(4/3)*Fm1) );
L NFm2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(4/3)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(7/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp6_6_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp6_6: components 1(C=0), 14(C=3), 21(C=4)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((7/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((7/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((7/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((2)*Fm2) );
L NFm1 = w^-1*( 2*a*((7/4)-(3)/2) + 2*a*(3)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((2)*Fp2) );
L NFp2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/6)*Fm0+(4/3)*Fm1) );
L NFm2 = w^-1*( 2*a*((7/4)-(4)/2) + 2*a*(4)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/6)*Fp0+(4/3)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(7/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp8_8_adjrow_K1.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp8_8: components 1(C=0), 27(C=4), 36(C=5)
#define K "1"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*(0) );
L NFm1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*(0) );
L NFp2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/8)*Fm0+(15/8)*Fm1) );
L NFm2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/8)*Fp0+(15/8)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(9/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/Sp8_8_full_K2.frm <==
#-
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n;
* group Sp8_8: components 1(C=0), 27(C=4), 36(C=5)
#define K "2"
#define NMAX "6"
L Fp0 = 0;
L Fm0 = 0;
L Fp1 = 0;
L Fm1 = 0;
L Fp2 = 0;
L Fm2 = 0;
.sort
#do it=1,`NMAX'
L DFp0 = Fp0;
L DFm0 = Fm0;
L DFp1 = Fp1;
L DFm1 = Fm1;
L DFp2 = Fp2;
L DFm2 = Fm2;
if ( expression(DFp0,DFm0,DFp1,DFm1,DFp2,DFm2) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L NFp0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFp0+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp0) + Fp0^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((9/2)*Fm2) );
L NFm0 = w^-1*( 2*a*((9/4)-(0)/2) + 2*a*(0)*(DFm0+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm0) + Fm0^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((9/2)*Fp2) );
L NFp1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFp1+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp1) + Fp1^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((5/2)*Fm2) );
L NFm1 = w^-1*( 2*a*((9/4)-(4)/2) + 2*a*(4)*(DFm1+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm1) + Fm1^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((5/2)*Fp2) );
L NFp2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFp2+(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*Fp2) + Fp2^2 + 2*a*eta*2*(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)*((1/8)*Fm0+(15/8)*Fm1) );
L NFm2 = w^-1*( 2*a*((9/4)-(5)/2) + 2*a*(5)*(DFm2+(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*Fm2) + Fm2^2 + 2*a*eta*2*(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)*((1/8)*Fp0+(15/8)*Fp1) );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {1+2*`K'} ) discard;
id eta^2 = 1;
.sort
Drop NFp0,NFm0,DFp0,DFm0,NFp1,NFm1,DFp1,DFm1,NFp2,NFm2,DFp2,DFm2;
L Fp0 = NFp0;
L Fm0 = NFm0;
L Fp1 = NFp1;
L Fm1 = NFm1;
L Fp2 = NFp2;
L Fm2 = NFm2;
.sort
#enddo
L S = Fp0*(Fp0-w) + 2*a*(9/4);
L GA = Fm2;
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > {2+2*`K'} ) discard;
id eta^2 = 1;
B a,w;
.sort
#write "S=%E;",S
#write "Fp0=%E;",Fp0
#write "FmA=%E;",GA
.end


==> anc/numbers/deposit/color38/frm/symbolic_moments.frm <==
#-
* Leading-power (w^(1-2n) at a^n) solution of the partial-wave system for a generic
* t-channel component rho (Casimir C, b = CR - C/2) in the + signature, and for the
* adjoint component in the - signature, whose source sum_rho T_{A rho} F_rho^+ is written
* through the adjoint-row moments mom(k) = sum_rho T_{A rho} C_rho^k (qq convention, eta=+1 matrix;
* eta = overall sign of T).  S at a^n w^(4-2n) = -2 a psi^+ eta T_{0A} F_A^-  with T_{0A} = 2 CR.
Off Statistics;
Format Nospaces;
Format 250;
Symbols a,w,z2,eta,n,C,CR,CA;
CFunction mom;
#define NMAX "6"
#define PHIP "(-(3/2)*z2*w)"
#define PHIM "(w^-1-(1/2)*z2*w)"
L Fp = 0;
L Gm = 0;
.sort
#do it=1,`NMAX'
L DFp = Fp;
L DGm = Gm;
L SumT = Fp*mom(0);
if ( expression(DFp,DGm) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
if ( expression(SumT) );
  id mom(0)*C^n? = mom(n);
endif;
.sort
Drop DFp,DGm,SumT;
L Fp = w^-1*( 2*a*(CR-C/2) + 2*a*C*(DFp + `PHIP'*Fp) + Fp^2 );
L Gm = w^-1*( 2*a*(CR-CA/2) + 2*a*CA*(DGm + `PHIM'*Gm) + Gm^2 + 2*a*eta*2*`PHIM'*SumT );
if ( count(a,1) > `NMAX' ) discard;
if ( count(w,1,a,2) > 1 ) discard;
id eta^2 = 1;
.sort
#enddo
L S = -2*a*eta*2*`PHIP'*(2*CR)*Gm;
if ( count(w,1,a,2) > 4 ) discard;
id eta^2 = 1;
B a,w,z2;
.sort
#write "S=%E;",S
#write "Gm=%E;",Gm
.end


==> anc/numbers/deposit/color38/ftest.frm <==
#-
Off Statistics;
Symbols a,w,n;
L F = a*w^-3 + 2*a^2*w^-1 + 5;
L G = 0;
.sort
L DF = F;
if ( expression(DF) );
  if ( count(w,1) == 0 ) discard;
  id w^n? = n*w^(n-1);
endif;
.sort
L F = F*a + DF;
if ( count(w,1,a,2) > 1 ) discard;
.sort
Print +s;
.end


==> anc/numbers/deposit/color38/groupdata.json <==
{
 "SU3_3": {
  "type": "A2",
  "hw": [
   1,
   0
  ],
  "NR": 3,
  "NA": 8,
  "CR": "4/3",
  "CA": "3",
  "dRdA_NR": "5/2",
  "dAdA_NA": "135/8",
  "TR_amb": "1",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A2(0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "A2(1,1)",
    "dim": 8,
    "C": "3",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "8/3"
   ],
   [
    "1/3",
    "5/6"
   ]
  ],
  "tk": [
   "7/6",
   "5/2",
   "15/2",
   "45/2",
   "135/2"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "SO7_7": {
  "type": "B3",
  "hw": [
   1,
   0,
   0
  ],
  "NR": 7,
  "NA": 21,
  "CR": "3/2",
  "CA": "5/2",
  "dRdA_NR": "55/64",
  "dAdA_NA": "695/192",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "B3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "B3(0,1,0)",
    "dim": 21,
    "C": "5/2",
    "par": "A"
   },
   {
    "hw": "B3(2,0,0)",
    "dim": 27,
    "C": "7/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "3",
    "0"
   ],
   [
    "1/7",
    "0",
    "45/28"
   ],
   [
    "0",
    "5/4",
    "0"
   ]
  ],
  "tk": [
   "7/4",
   "45/8",
   "315/16",
   "2205/32",
   "15435/64"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "Sp6_6": {
  "type": "C3",
  "hw": [
   1,
   0,
   0
  ],
  "NR": 6,
  "NA": 21,
  "CR": "7/4",
  "CA": "4",
  "dRdA_NR": "175/24",
  "dAdA_NA": "235/6",
  "TR_amb": "2",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "C3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "C3(0,1,0)",
    "dim": 14,
    "C": "3",
    "par": "A"
   },
   {
    "hw": "C3(2,0,0)",
    "dim": 21,
    "C": "4",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "7/2"
   ],
   [
    "0",
    "0",
    "2"
   ],
   [
    "1/6",
    "4/3",
    "0"
   ]
  ],
  "tk": [
   "3/2",
   "4",
   "12",
   "36",
   "108"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "G2_7": {
  "type": "G2",
  "hw": [
   1,
   0
  ],
  "NR": 7,
  "NA": 14,
  "CR": "1",
  "CA": "2",
  "dRdA_NR": "5/12",
  "dAdA_NA": "25/12",
  "TR_amb": "6",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "G2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "G2(1,0)",
    "dim": 7,
    "C": "1",
    "par": "A"
   },
   {
    "hw": "G2(0,1)",
    "dim": 14,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "G2(2,0)",
    "dim": 27,
    "C": "7/3",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "3/2"
   ],
   [
    "1/7",
    "0",
    "0",
    "6/7"
   ],
   [
    "0",
    "7/18",
    "4/9",
    "0"
   ]
  ],
  "tk": [
   "1",
   "2",
   "14/3",
   "98/9",
   "686/27"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "F4_26": {
  "type": "F4",
  "hw": [
   0,
   0,
   0,
   1
  ],
  "NR": 26,
  "NA": 52,
  "CR": "1",
  "CA": "3/2",
  "dRdA_NR": "5/64",
  "dAdA_NA": "25/128",
  "TR_amb": "6",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "F4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "F4(0,0,0,1)",
    "dim": 26,
    "C": "1",
    "par": "S"
   },
   {
    "hw": "F4(1,0,0,0)",
    "dim": 52,
    "C": "3/2",
    "par": "A"
   },
   {
    "hw": "F4(0,0,1,0)",
    "dim": 273,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "F4(0,0,0,2)",
    "dim": 324,
    "C": "13/6",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "3/2",
    "0"
   ],
   [
    "1/26",
    "0",
    "0",
    "0",
    "63/52"
   ],
   [
    "0",
    "1/7",
    "0",
    "0",
    "6/7"
   ],
   [
    "0",
    "0",
    "7/36",
    "13/18",
    "0"
   ]
  ],
  "tk": [
   "5/4",
   "21/8",
   "91/16",
   "1183/96",
   "15379/576"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "E7_56": {
  "type": "E7",
  "hw": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "NR": 56,
  "NA": 133,
  "CR": "19/16",
  "CA": "3/2",
  "dRdA_NR": "95/2048",
  "dAdA_NA": "5/64",
  "TR_amb": "12",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "E7(0,0,0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "E7(1,0,0,0,0,0,0)",
    "dim": 133,
    "C": "3/2",
    "par": "S"
   },
   {
    "hw": "E7(0,0,0,0,0,0,2)",
    "dim": 1463,
    "C": "5/2",
    "par": "S"
   },
   {
    "hw": "E7(0,0,0,0,0,1,0)",
    "dim": 1539,
    "C": "7/3",
    "par": "A"
   }
  ],
  "T": [
   [
    "0",
    "19/8",
    "0",
    "0"
   ],
   [
    "1/56",
    "0",
    "0",
    "45/28"
   ],
   [
    "0",
    "0",
    "0",
    "9/8"
   ],
   [
    "0",
    "5/36",
    "77/72",
    "0"
   ]
  ],
  "tk": [
   "13/8",
   "15/4",
   "35/4",
   "245/12",
   "1715/36"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU2_2": {
  "type": "A1",
  "hw": [
   1
  ],
  "NR": 2,
  "NA": 3,
  "CR": "3/4",
  "CA": "2",
  "dRdA_NR": "5/8",
  "dAdA_NA": "20/3",
  "TR_amb": "1",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A1(0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "A1(2)",
    "dim": 3,
    "C": "2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "3/2"
   ],
   [
    "1/2",
    "0"
   ]
  ],
  "tk": [
   "1/2",
   "0",
   "0",
   "0",
   "0"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU2_3": {
  "type": "A1",
  "hw": [
   2
  ],
  "NR": 3,
  "NA": 3,
  "CR": "1/2",
  "CA": "1/2",
  "dRdA_NR": "5/192",
  "dAdA_NA": "5/192",
  "TR_amb": "4",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A1(0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "A1(2)",
    "dim": 3,
    "C": "1/2",
    "par": "A"
   },
   {
    "hw": "A1(4)",
    "dim": 5,
    "C": "3/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "1",
    "0"
   ],
   [
    "1/3",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "0"
   ]
  ],
  "tk": [
   "3/4",
   "5/8",
   "15/16",
   "45/32",
   "135/64"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU2_4": {
  "type": "A1",
  "hw": [
   3
  ],
  "NR": 4,
  "NA": 3,
  "CR": "3/8",
  "CA": "1/5",
  "dRdA_NR": "41/16000",
  "dAdA_NA": "1/1500",
  "TR_amb": "10",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A1(0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "A1(2)",
    "dim": 3,
    "C": "1/5",
    "par": "S"
   },
   {
    "hw": "A1(4)",
    "dim": 5,
    "C": "3/5",
    "par": "A"
   },
   {
    "hw": "A1(6)",
    "dim": 7,
    "C": "6/5",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "0",
    "2/5",
    "0"
   ],
   [
    "0",
    "6/25",
    "0",
    "21/100"
   ],
   [
    "0",
    "0",
    "3/20",
    "0"
   ]
  ],
  "tk": [
   "13/20",
   "6/25",
   "18/125",
   "54/625",
   "162/3125"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU2_5": {
  "type": "A1",
  "hw": [
   4
  ],
  "NR": 5,
  "NA": 3,
  "CR": "3/10",
  "CA": "1/10",
  "dRdA_NR": "17/40000",
  "dAdA_NA": "1/24000",
  "TR_amb": "20",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A1(0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "A1(2)",
    "dim": 3,
    "C": "1/10",
    "par": "A"
   },
   {
    "hw": "A1(4)",
    "dim": 5,
    "C": "3/10",
    "par": "S"
   },
   {
    "hw": "A1(6)",
    "dim": 7,
    "C": "3/5",
    "par": "A"
   },
   {
    "hw": "A1(8)",
    "dim": 9,
    "C": "1",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "3/5",
    "0",
    "0",
    "0"
   ],
   [
    "1/5",
    "0",
    "7/20",
    "0",
    "0"
   ],
   [
    "0",
    "21/100",
    "0",
    "6/25",
    "0"
   ],
   [
    "0",
    "0",
    "6/35",
    "0",
    "9/70"
   ],
   [
    "0",
    "0",
    "0",
    "1/10",
    "0"
   ]
  ],
  "tk": [
   "11/20",
   "21/200",
   "63/2000",
   "189/20000",
   "567/200000"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU2_6": {
  "type": "A1",
  "hw": [
   5
  ],
  "NR": 6,
  "NA": 3,
  "CR": "1/4",
  "CA": "2/35",
  "dRdA_NR": "101/1029000",
  "dAdA_NA": "4/900375",
  "TR_amb": "35",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A1(0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "A1(2)",
    "dim": 3,
    "C": "2/35",
    "par": "S"
   },
   {
    "hw": "A1(4)",
    "dim": 5,
    "C": "6/35",
    "par": "A"
   },
   {
    "hw": "A1(6)",
    "dim": 7,
    "C": "12/35",
    "par": "S"
   },
   {
    "hw": "A1(8)",
    "dim": 9,
    "C": "4/7",
    "par": "A"
   },
   {
    "hw": "A1(10)",
    "dim": 11,
    "C": "6/7",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "1/6",
    "0",
    "32/105",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "32/175",
    "0",
    "81/350",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "81/490",
    "0",
    "8/49",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "8/63",
    "0",
    "11/126"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "1/14",
    "0"
   ]
  ],
  "tk": [
   "33/70",
   "64/1225",
   "384/42875",
   "2304/1500625",
   "13824/52521875"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU4_4": {
  "type": "A3",
  "hw": [
   1,
   0,
   0
  ],
  "NR": 4,
  "NA": 15,
  "CR": "15/8",
  "CA": "4",
  "dRdA_NR": "55/8",
  "dAdA_NA": "104/3",
  "TR_amb": "1",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "A3(1,0,1)",
    "dim": 15,
    "C": "4",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "15/4"
   ],
   [
    "1/4",
    "3/2"
   ]
  ],
  "tk": [
   "7/4",
   "6",
   "24",
   "96",
   "384"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SU5_5": {
  "type": "A4",
  "hw": [
   1,
   0,
   0,
   0
  ],
  "NR": 5,
  "NA": 24,
  "CR": "12/5",
  "CA": "5",
  "dRdA_NR": "31/2",
  "dAdA_NA": "1525/24",
  "TR_amb": "1",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "A4(1,0,0,1)",
    "dim": 24,
    "C": "5",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "24/5"
   ],
   [
    "1/5",
    "21/10"
   ]
  ],
  "tk": [
   "23/10",
   "21/2",
   "105/2",
   "525/2",
   "2625/2"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SU6_6": {
  "type": "A5",
  "hw": [
   1,
   0,
   0,
   0,
   0
  ],
  "NR": 6,
  "NA": 35,
  "CR": "35/12",
  "CA": "6",
  "dRdA_NR": "245/8",
  "dAdA_NA": "108",
  "TR_amb": "1",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A5(0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "A5(1,0,0,0,1)",
    "dim": 35,
    "C": "6",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "35/6"
   ],
   [
    "1/6",
    "8/3"
   ]
  ],
  "tk": [
   "17/6",
   "16",
   "96",
   "576",
   "3456"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SU3_6": {
  "type": "A2",
  "hw": [
   2,
   0
  ],
  "NR": 6,
  "NA": 8,
  "CR": "2/3",
  "CA": "3/5",
  "dRdA_NR": "17/500",
  "dAdA_NA": "27/1000",
  "TR_amb": "5",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A2(0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "A2(1,1)",
    "dim": 8,
    "C": "3/5",
    "par": null
   },
   {
    "hw": "A2(2,2)",
    "dim": 27,
    "C": "8/5",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "4/3",
    "0"
   ],
   [
    "1/6",
    "49/150",
    "27/50"
   ],
   [
    "0",
    "4/25",
    "28/75"
   ]
  ],
  "tk": [
   "31/30",
   "53/50",
   "3/2",
   "2853/1250",
   "22383/6250"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "SU3_10": {
  "type": "A2",
  "hw": [
   3,
   0
  ],
  "NR": 10,
  "NA": 8,
  "CR": "2/5",
  "CA": "1/5",
  "dRdA_NR": "11/7500",
  "dAdA_NA": "1/3000",
  "TR_amb": "15",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A2(0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "A2(1,1)",
    "dim": 8,
    "C": "1/5",
    "par": null
   },
   {
    "hw": "A2(2,2)",
    "dim": 27,
    "C": "8/15",
    "par": null
   },
   {
    "hw": "A2(3,3)",
    "dim": 64,
    "C": "1",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "4/5",
    "0",
    "0"
   ],
   [
    "1/10",
    "9/50",
    "21/50",
    "0"
   ],
   [
    "0",
    "28/225",
    "36/175",
    "64/315"
   ],
   [
    "0",
    "0",
    "3/35",
    "3/14"
   ]
  ],
  "tk": [
   "7/10",
   "13/50",
   "19/150",
   "733/11250",
   "5783/168750"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "SU4_6": {
  "type": "A3",
  "hw": [
   0,
   1,
   0
  ],
  "NR": 6,
  "NA": 15,
  "CR": "5/4",
  "CA": "2",
  "dRdA_NR": "5/12",
  "dAdA_NA": "13/6",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "A3(1,0,1)",
    "dim": 15,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "A3(0,2,0)",
    "dim": 20,
    "C": "3",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "5/2",
    "0"
   ],
   [
    "1/6",
    "0",
    "4/3"
   ],
   [
    "0",
    "1",
    "0"
   ]
  ],
  "tk": [
   "3/2",
   "4",
   "12",
   "36",
   "108"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SU5_10": {
  "type": "A4",
  "hw": [
   0,
   1,
   0,
   0
  ],
  "NR": 10,
  "NA": 24,
  "CR": "6/5",
  "CA": "5/3",
  "dRdA_NR": "19/108",
  "dAdA_NA": "1525/1944",
  "TR_amb": "3",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "A4(1,0,0,1)",
    "dim": 24,
    "C": "5/3",
    "par": null
   },
   {
    "hw": "A4(0,1,1,0)",
    "dim": 75,
    "C": "8/3",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "12/5",
    "0"
   ],
   [
    "1/10",
    "7/90",
    "25/18"
   ],
   [
    "0",
    "4/9",
    "28/45"
   ]
  ],
  "tk": [
   "47/30",
   "23/6",
   "545/54",
   "4325/162",
   "425/6"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO5_5": {
  "type": "B2",
  "hw": [
   1,
   0
  ],
  "NR": 5,
  "NA": 10,
  "CR": "1",
  "CA": "3/2",
  "dRdA_NR": "3/16",
  "dAdA_NA": "9/8",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "B2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "B2(0,2)",
    "dim": 10,
    "C": "3/2",
    "par": "A"
   },
   {
    "hw": "B2(2,0)",
    "dim": 14,
    "C": "5/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "2",
    "0"
   ],
   [
    "1/5",
    "0",
    "21/20"
   ],
   [
    "0",
    "3/4",
    "0"
   ]
  ],
  "tk": [
   "5/4",
   "21/8",
   "105/16",
   "525/32",
   "2625/64"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO5_4": {
  "type": "B2",
  "hw": [
   0,
   1
  ],
  "NR": 4,
  "NA": 10,
  "CR": "5/4",
  "CA": "3",
  "dRdA_NR": "165/64",
  "dAdA_NA": "18",
  "TR_amb": "1",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "B2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "B2(1,0)",
    "dim": 5,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "B2(0,2)",
    "dim": 10,
    "C": "3",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "5/2"
   ],
   [
    "0",
    "0",
    "3/2"
   ],
   [
    "1/4",
    "3/4",
    "0"
   ]
  ],
  "tk": [
   "1",
   "3/2",
   "3",
   "6",
   "12"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO7_8": {
  "type": "B3",
  "hw": [
   0,
   0,
   1
  ],
  "NR": 8,
  "NA": 21,
  "CR": "21/16",
  "CA": "5/2",
  "dRdA_NR": "1855/2048",
  "dAdA_NA": "695/192",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "B3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "B3(1,0,0)",
    "dim": 7,
    "C": "3/2",
    "par": "A"
   },
   {
    "hw": "B3(0,1,0)",
    "dim": 21,
    "C": "5/2",
    "par": "A"
   },
   {
    "hw": "B3(0,0,2)",
    "dim": 35,
    "C": "3",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "21/8",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "15/8"
   ],
   [
    "1/8",
    "0",
    "0",
    "5/4"
   ],
   [
    "0",
    "3/8",
    "3/4",
    "0"
   ]
  ],
  "tk": [
   "11/8",
   "15/4",
   "45/4",
   "135/4",
   "405/4"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO8_8": {
  "type": "D4",
  "hw": [
   1,
   0,
   0,
   0
  ],
  "NR": 8,
  "NA": 28,
  "CR": "7/4",
  "CA": "3",
  "dRdA_NR": "105/64",
  "dAdA_NA": "45/8",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "D4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "D4(0,1,0,0)",
    "dim": 28,
    "C": "3",
    "par": "A"
   },
   {
    "hw": "D4(2,0,0,0)",
    "dim": 35,
    "C": "4",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "7/2",
    "0"
   ],
   [
    "1/8",
    "0",
    "15/8"
   ],
   [
    "0",
    "3/2",
    "0"
   ]
  ],
  "tk": [
   "2",
   "15/2",
   "30",
   "120",
   "480"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO9_9": {
  "type": "B4",
  "hw": [
   1,
   0,
   0,
   0
  ],
  "NR": 9,
  "NA": 36,
  "CR": "2",
  "CA": "7/2",
  "dRdA_NR": "35/12",
  "dAdA_NA": "805/96",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "B4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "B4(0,1,0,0)",
    "dim": 36,
    "C": "7/2",
    "par": "A"
   },
   {
    "hw": "B4(2,0,0,0)",
    "dim": 44,
    "C": "9/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "4",
    "0"
   ],
   [
    "1/9",
    "0",
    "77/36"
   ],
   [
    "0",
    "7/4",
    "0"
   ]
  ],
  "tk": [
   "9/4",
   "77/8",
   "693/16",
   "6237/32",
   "56133/64"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO9_16": {
  "type": "B4",
  "hw": [
   0,
   0,
   0,
   1
  ],
  "NR": 16,
  "NA": 36,
  "CR": "9/8",
  "CA": "7/4",
  "dRdA_NR": "1365/8192",
  "dAdA_NA": "805/1536",
  "TR_amb": "4",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "B4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "B4(1,0,0,0)",
    "dim": 9,
    "C": "1",
    "par": "S"
   },
   {
    "hw": "B4(0,1,0,0)",
    "dim": 36,
    "C": "7/4",
    "par": "A"
   },
   {
    "hw": "B4(0,0,1,0)",
    "dim": 84,
    "C": "9/4",
    "par": "A"
   },
   {
    "hw": "B4(0,0,0,2)",
    "dim": 126,
    "C": "5/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "9/4",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "7/4",
    "0"
   ],
   [
    "1/16",
    "0",
    "0",
    "0",
    "21/16"
   ],
   [
    "0",
    "3/16",
    "0",
    "0",
    "15/16"
   ],
   [
    "0",
    "0",
    "3/8",
    "5/8",
    "0"
   ]
  ],
  "tk": [
   "11/8",
   "105/32",
   "525/64",
   "2625/128",
   "13125/256"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO10_10": {
  "type": "D5",
  "hw": [
   1,
   0,
   0,
   0,
   0
  ],
  "NR": 10,
  "NA": 45,
  "CR": "9/4",
  "CA": "4",
  "dRdA_NR": "39/8",
  "dAdA_NA": "73/6",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "D5(0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "D5(0,1,0,0,0)",
    "dim": 45,
    "C": "4",
    "par": "A"
   },
   {
    "hw": "D5(2,0,0,0,0)",
    "dim": 54,
    "C": "5",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "9/2",
    "0"
   ],
   [
    "1/10",
    "0",
    "12/5"
   ],
   [
    "0",
    "2",
    "0"
   ]
  ],
  "tk": [
   "5/2",
   "12",
   "60",
   "300",
   "1500"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO10_16": {
  "type": "D5",
  "hw": [
   0,
   0,
   0,
   0,
   1
  ],
  "NR": 16,
  "NA": 45,
  "CR": "45/32",
  "CA": "2",
  "dRdA_NR": "255/1024",
  "dAdA_NA": "73/96",
  "TR_amb": "4",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "D5(0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "D5(0,1,0,0,0)",
    "dim": 45,
    "C": "2",
    "par": null
   },
   {
    "hw": "D5(0,0,0,1,1)",
    "dim": 210,
    "C": "3",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "45/16",
    "0"
   ],
   [
    "1/16",
    "0",
    "7/4"
   ],
   [
    "0",
    "3/8",
    "15/16"
   ]
  ],
  "tk": [
   "29/16",
   "21/4",
   "63/4",
   "189/4",
   "567/4"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO11_11": {
  "type": "B5",
  "hw": [
   1,
   0,
   0,
   0,
   0
  ],
  "NR": 11,
  "NA": 55,
  "CR": "5/2",
  "CA": "9/2",
  "dRdA_NR": "495/64",
  "dAdA_NA": "1107/64",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "B5(0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "B5(0,1,0,0,0)",
    "dim": 55,
    "C": "9/2",
    "par": "A"
   },
   {
    "hw": "B5(2,0,0,0,0)",
    "dim": 65,
    "C": "11/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "5",
    "0"
   ],
   [
    "1/11",
    "0",
    "117/44"
   ],
   [
    "0",
    "9/4",
    "0"
   ]
  ],
  "tk": [
   "11/4",
   "117/8",
   "1287/16",
   "14157/32",
   "155727/64"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO12_12": {
  "type": "D6",
  "hw": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "NR": 12,
  "NA": 66,
  "CR": "11/4",
  "CA": "5",
  "dRdA_NR": "2255/192",
  "dAdA_NA": "145/6",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "D6(0,0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "D6(0,1,0,0,0,0)",
    "dim": 66,
    "C": "5",
    "par": "A"
   },
   {
    "hw": "D6(2,0,0,0,0,0)",
    "dim": 77,
    "C": "6",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "11/2",
    "0"
   ],
   [
    "1/12",
    "0",
    "35/12"
   ],
   [
    "0",
    "5/2",
    "0"
   ]
  ],
  "tk": [
   "3",
   "35/2",
   "105",
   "630",
   "3780"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "Sp4_4": {
  "type": "C2",
  "hw": [
   1,
   0
  ],
  "NR": 4,
  "NA": 10,
  "CR": "5/4",
  "CA": "3",
  "dRdA_NR": "165/64",
  "dAdA_NA": "18",
  "TR_amb": "2",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "C2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "C2(0,1)",
    "dim": 5,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "C2(2,0)",
    "dim": 10,
    "C": "3",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "5/2"
   ],
   [
    "0",
    "0",
    "3/2"
   ],
   [
    "1/4",
    "3/4",
    "0"
   ]
  ],
  "tk": [
   "1",
   "3/2",
   "3",
   "6",
   "12"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "Sp8_8": {
  "type": "C4",
  "hw": [
   1,
   0,
   0,
   0
  ],
  "NR": 8,
  "NA": 36,
  "CR": "9/4",
  "CA": "5",
  "dRdA_NR": "1065/64",
  "dAdA_NA": "1795/24",
  "TR_amb": "2",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "C4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "C4(0,1,0,0)",
    "dim": 27,
    "C": "4",
    "par": "A"
   },
   {
    "hw": "C4(2,0,0,0)",
    "dim": 36,
    "C": "5",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "9/2"
   ],
   [
    "0",
    "0",
    "5/2"
   ],
   [
    "1/8",
    "15/8",
    "0"
   ]
  ],
  "tk": [
   "2",
   "15/2",
   "30",
   "120",
   "480"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "Sp6_14": {
  "type": "C3",
  "hw": [
   0,
   1,
   0
  ],
  "NR": 14,
  "NA": 21,
  "CR": "3/4",
  "CA": "1",
  "dRdA_NR": "35/1024",
  "dAdA_NA": "235/1536",
  "TR_amb": "8",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "C3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "C3(0,1,0)",
    "dim": 14,
    "C": "3/4",
    "par": "S"
   },
   {
    "hw": "C3(2,0,0)",
    "dim": 21,
    "C": "1",
    "par": "A"
   },
   {
    "hw": "C3(1,0,1)",
    "dim": 70,
    "C": "3/2",
    "par": "A"
   },
   {
    "hw": "C3(0,2,0)",
    "dim": 90,
    "C": "7/4",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "3/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "3/16",
    "15/16",
    "0"
   ],
   [
    "1/14",
    "1/8",
    "0",
    "0",
    "45/56"
   ],
   [
    "0",
    "3/16",
    "0",
    "0",
    "9/16"
   ],
   [
    "0",
    "0",
    "3/16",
    "7/16",
    "0"
   ]
  ],
  "tk": [
   "1",
   "3/2",
   "81/32",
   "279/64",
   "3879/512"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "Sp6_14p": {
  "type": "C3",
  "hw": [
   0,
   0,
   1
  ],
  "NR": 14,
  "NA": 21,
  "CR": "3/4",
  "CA": "4/5",
  "dRdA_NR": "13/1000",
  "dAdA_NA": "47/750",
  "TR_amb": "10",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "C3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "C3(2,0,0)",
    "dim": 21,
    "C": "4/5",
    "par": "S"
   },
   {
    "hw": "C3(0,0,2)",
    "dim": 84,
    "C": "9/5",
    "par": "S"
   },
   {
    "hw": "C3(0,2,0)",
    "dim": 90,
    "C": "7/5",
    "par": "A"
   }
  ],
  "T": [
   [
    "0",
    "3/2",
    "0",
    "0"
   ],
   [
    "1/14",
    "0",
    "0",
    "36/35"
   ],
   [
    "0",
    "0",
    "0",
    "3/5"
   ],
   [
    "0",
    "6/25",
    "14/25",
    "0"
   ]
  ],
  "tk": [
   "11/10",
   "36/25",
   "252/125",
   "1764/625",
   "12348/3125"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "G2_14": {
  "type": "G2",
  "hw": [
   0,
   1
  ],
  "NR": 14,
  "NA": 14,
  "CR": "1/2",
  "CA": "1/2",
  "dRdA_NR": "25/3072",
  "dAdA_NA": "25/3072",
  "TR_amb": "24",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "G2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "G2(0,1)",
    "dim": 14,
    "C": "1/2",
    "par": "A"
   },
   {
    "hw": "G2(2,0)",
    "dim": 27,
    "C": "7/12",
    "par": "S"
   },
   {
    "hw": "G2(3,0)",
    "dim": 77,
    "C": "1",
    "par": "A"
   },
   {
    "hw": "G2(0,2)",
    "dim": 77,
    "C": "5/4",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "1/14",
    "0",
    "75/224",
    "0",
    "11/32"
   ],
   [
    "0",
    "25/144",
    "0",
    "77/144",
    "0"
   ],
   [
    "0",
    "0",
    "3/16",
    "0",
    "5/16"
   ],
   [
    "0",
    "1/16",
    "0",
    "5/16",
    "0"
   ]
  ],
  "tk": [
   "3/4",
   "5/8",
   "125/192",
   "425/576",
   "24275/27648"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "F4_52": {
  "type": "F4",
  "hw": [
   1,
   0,
   0,
   0
  ],
  "NR": 52,
  "NA": 52,
  "CR": "1/2",
  "CA": "1/2",
  "dRdA_NR": "25/10368",
  "dAdA_NA": "25/10368",
  "TR_amb": "18",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "F4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "F4(1,0,0,0)",
    "dim": 52,
    "C": "1/2",
    "par": "A"
   },
   {
    "hw": "F4(0,0,0,2)",
    "dim": 324,
    "C": "13/18",
    "par": "S"
   },
   {
    "hw": "F4(2,0,0,0)",
    "dim": 1053,
    "C": "10/9",
    "par": "S"
   },
   {
    "hw": "F4(0,1,0,0)",
    "dim": 1274,
    "C": "1",
    "par": "A"
   }
  ],
  "T": [
   [
    "0",
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "1/52",
    "0",
    "25/52",
    "1/4",
    "0"
   ],
   [
    "0",
    "25/324",
    "0",
    "0",
    "91/162"
   ],
   [
    "0",
    "1/81",
    "0",
    "0",
    "35/81"
   ],
   [
    "0",
    "0",
    "1/7",
    "5/14",
    "0"
   ]
  ],
  "tk": [
   "3/4",
   "5/8",
   "725/1296",
   "4075/7776",
   "214925/419904"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "E6_27": {
  "type": "E6",
  "hw": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "NR": 27,
  "NA": 78,
  "CR": "13/9",
  "CA": "2",
  "dRdA_NR": "65/324",
  "dAdA_NA": "5/12",
  "TR_amb": "6",
  "FS": 0,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "E6(0,0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": null
   },
   {
    "hw": "E6(0,1,0,0,0,0)",
    "dim": 78,
    "C": "2",
    "par": null
   },
   {
    "hw": "E6(1,0,0,0,0,1)",
    "dim": 650,
    "C": "3",
    "par": null
   }
  ],
  "T": [
   [
    "0",
    "26/9",
    "0"
   ],
   [
    "1/27",
    "0",
    "50/27"
   ],
   [
    "0",
    "2/9",
    "7/6"
   ]
  ],
  "tk": [
   "17/9",
   "50/9",
   "50/3",
   "50",
   "150"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "E6_78": {
  "type": "E6",
  "hw": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "NR": 78,
  "NA": 78,
  "CR": "1/2",
  "CA": "1/2",
  "dRdA_NR": "5/3072",
  "dAdA_NA": "5/3072",
  "TR_amb": "24",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "E6(0,0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "E6(0,1,0,0,0,0)",
    "dim": 78,
    "C": "1/2",
    "par": "A"
   },
   {
    "hw": "E6(1,0,0,0,0,1)",
    "dim": 650,
    "C": "3/4",
    "par": "S"
   },
   {
    "hw": "E6(0,2,0,0,0,0)",
    "dim": 2430,
    "C": "13/12",
    "par": "S"
   },
   {
    "hw": "E6(0,0,0,1,0,0)",
    "dim": 2925,
    "C": "1",
    "par": "A"
   }
  ],
  "T": [
   [
    "0",
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "1/78",
    "0",
    "25/48",
    "45/208",
    "0"
   ],
   [
    "0",
    "1/16",
    "0",
    "0",
    "9/16"
   ],
   [
    "0",
    "1/144",
    "0",
    "0",
    "65/144"
   ],
   [
    "0",
    "0",
    "1/8",
    "3/8",
    "0"
   ]
  ],
  "tk": [
   "3/4",
   "5/8",
   "35/64",
   "95/192",
   "4265/9216"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "E7_133": {
  "type": "E7",
  "hw": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "NR": 133,
  "NA": 133,
  "CR": "1/2",
  "CA": "1/2",
  "dRdA_NR": "5/5184",
  "dAdA_NA": "5/5184",
  "TR_amb": "36",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "E7(0,0,0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "E7(1,0,0,0,0,0,0)",
    "dim": 133,
    "C": "1/2",
    "par": "A"
   },
   {
    "hw": "E7(0,0,0,0,0,1,0)",
    "dim": 1539,
    "C": "7/9",
    "par": "S"
   },
   {
    "hw": "E7(2,0,0,0,0,0,0)",
    "dim": 7371,
    "C": "19/18",
    "par": "S"
   },
   {
    "hw": "E7(0,0,1,0,0,0,0)",
    "dim": 8645,
    "C": "1",
    "par": "A"
   }
  ],
  "T": [
   [
    "0",
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "1/133",
    "0",
    "4/7",
    "13/76",
    "0"
   ],
   [
    "0",
    "4/81",
    "0",
    "0",
    "91/162"
   ],
   [
    "0",
    "1/324",
    "0",
    "0",
    "38/81"
   ],
   [
    "0",
    "0",
    "1/10",
    "2/5",
    "0"
   ]
  ],
  "tk": [
   "3/4",
   "5/8",
   "695/1296",
   "3655/7776",
   "176975/419904"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "E8_248": {
  "type": "E8",
  "hw": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "NR": 248,
  "NA": 248,
  "CR": "1/2",
  "CA": "1/2",
  "dRdA_NR": "1/1920",
  "dAdA_NA": "1/1920",
  "TR_amb": "60",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "E8(0,0,0,0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "E8(0,0,0,0,0,0,0,1)",
    "dim": 248,
    "C": "1/2",
    "par": "A"
   },
   {
    "hw": "E8(1,0,0,0,0,0,0,0)",
    "dim": 3875,
    "C": "4/5",
    "par": "S"
   },
   {
    "hw": "E8(0,0,0,0,0,0,0,2)",
    "dim": 27000,
    "C": "31/30",
    "par": "S"
   },
   {
    "hw": "E8(0,0,0,0,0,0,1,0)",
    "dim": 30380,
    "C": "1",
    "par": "A"
   }
  ],
  "T": [
   [
    "0",
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "1/248",
    "0",
    "5/8",
    "15/124",
    "0"
   ],
   [
    "0",
    "1/25",
    "0",
    "0",
    "14/25"
   ],
   [
    "0",
    "1/900",
    "0",
    "0",
    "217/450"
   ],
   [
    "0",
    "0",
    "1/14",
    "3/7",
    "0"
   ]
  ],
  "tk": [
   "3/4",
   "5/8",
   "127/240",
   "653/1440",
   "85087/216000"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 }
}

==> anc/numbers/deposit/color38/groupdata_partial.json <==
{
 "Sp6_6": {
  "type": "C3",
  "hw": [
   1,
   0,
   0
  ],
  "NR": 6,
  "NA": 21,
  "CR": "7/4",
  "CA": "4",
  "dRdA_NR": "175/24",
  "dAdA_NA": "235/6",
  "TR_amb": "2",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "C3(0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "C3(0,1,0)",
    "dim": 14,
    "C": "3",
    "par": "A"
   },
   {
    "hw": "C3(2,0,0)",
    "dim": 21,
    "C": "4",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "7/2"
   ],
   [
    "0",
    "0",
    "2"
   ],
   [
    "1/6",
    "4/3",
    "0"
   ]
  ],
  "tk": [
   "3/2",
   "4",
   "12",
   "36",
   "108"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "F4_26": {
  "type": "F4",
  "hw": [
   0,
   0,
   0,
   1
  ],
  "NR": 26,
  "NA": 52,
  "CR": "1",
  "CA": "3/2",
  "dRdA_NR": "5/64",
  "dAdA_NA": "25/128",
  "TR_amb": "6",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "F4(0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "F4(0,0,0,1)",
    "dim": 26,
    "C": "1",
    "par": "S"
   },
   {
    "hw": "F4(1,0,0,0)",
    "dim": 52,
    "C": "3/2",
    "par": "A"
   },
   {
    "hw": "F4(0,0,1,0)",
    "dim": 273,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "F4(0,0,0,2)",
    "dim": 324,
    "C": "13/6",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "3/2",
    "0"
   ],
   [
    "1/26",
    "0",
    "0",
    "0",
    "63/52"
   ],
   [
    "0",
    "1/7",
    "0",
    "0",
    "6/7"
   ],
   [
    "0",
    "0",
    "7/36",
    "13/18",
    "0"
   ]
  ],
  "tk": [
   "5/4",
   "21/8",
   "91/16",
   "1183/96",
   "15379/576"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)",
   "hc_check": "Harish-Chandra radial formula reproduces no-quartic formula"
  }
 },
 "E7_56": {
  "type": "E7",
  "hw": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "NR": 56,
  "NA": 133,
  "CR": "19/16",
  "CA": "3/2",
  "dRdA_NR": "95/2048",
  "dAdA_NA": "5/64",
  "TR_amb": "12",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "E7(0,0,0,0,0,0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "E7(1,0,0,0,0,0,0)",
    "dim": 133,
    "C": "3/2",
    "par": "S"
   },
   {
    "hw": "E7(0,0,0,0,0,0,2)",
    "dim": 1463,
    "C": "5/2",
    "par": "S"
   },
   {
    "hw": "E7(0,0,0,0,0,1,0)",
    "dim": 1539,
    "C": "7/3",
    "par": "A"
   }
  ],
  "T": [
   [
    "0",
    "19/8",
    "0",
    "0"
   ],
   [
    "1/56",
    "0",
    "0",
    "45/28"
   ],
   [
    "0",
    "0",
    "0",
    "9/8"
   ],
   [
    "0",
    "5/36",
    "77/72",
    "0"
   ]
  ],
  "tk": [
   "13/8",
   "15/4",
   "35/4",
   "245/12",
   "1715/36"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU2_2": {
  "type": "A1",
  "hw": [
   1
  ],
  "NR": 2,
  "NA": 3,
  "CR": "3/4",
  "CA": "2",
  "dRdA_NR": "5/8",
  "dAdA_NA": "20/3",
  "TR_amb": "1",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A1(0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "A1(2)",
    "dim": 3,
    "C": "2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "3/2"
   ],
   [
    "1/2",
    "0"
   ]
  ],
  "tk": [
   "1/2",
   "0",
   "0",
   "0",
   "0"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SU2_3": {
  "type": "A1",
  "hw": [
   2
  ],
  "NR": 3,
  "NA": 3,
  "CR": "1/2",
  "CA": "1/2",
  "dRdA_NR": "5/192",
  "dAdA_NA": "5/192",
  "TR_amb": "4",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "A1(0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "A1(2)",
    "dim": 3,
    "C": "1/2",
    "par": "A"
   },
   {
    "hw": "A1(4)",
    "dim": 5,
    "C": "3/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "1",
    "0"
   ],
   [
    "1/3",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "0"
   ]
  ],
  "tk": [
   "3/4",
   "5/8",
   "15/16",
   "45/32",
   "135/64"
  ],
  "info": {
   "quartic_method": "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
  }
 },
 "SO5_5": {
  "type": "B2",
  "hw": [
   1,
   0
  ],
  "NR": 5,
  "NA": 10,
  "CR": "1",
  "CA": "3/2",
  "dRdA_NR": "3/16",
  "dAdA_NA": "9/8",
  "TR_amb": "2",
  "FS": 1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 1,
  "comps": [
   {
    "hw": "B2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "S"
   },
   {
    "hw": "B2(0,2)",
    "dim": 10,
    "C": "3/2",
    "par": "A"
   },
   {
    "hw": "B2(2,0)",
    "dim": 14,
    "C": "5/2",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "2",
    "0"
   ],
   [
    "1/5",
    "0",
    "21/20"
   ],
   [
    "0",
    "3/4",
    "0"
   ]
  ],
  "tk": [
   "5/4",
   "21/8",
   "105/16",
   "525/32",
   "2625/64"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "SO5_4": {
  "type": "B2",
  "hw": [
   0,
   1
  ],
  "NR": 4,
  "NA": 10,
  "CR": "5/4",
  "CA": "3",
  "dRdA_NR": "165/64",
  "dAdA_NA": "18",
  "TR_amb": "1",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "B2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "B2(1,0)",
    "dim": 5,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "B2(0,2)",
    "dim": 10,
    "C": "3",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "5/2"
   ],
   [
    "0",
    "0",
    "3/2"
   ],
   [
    "1/4",
    "3/4",
    "0"
   ]
  ],
  "tk": [
   "1",
   "3/2",
   "3",
   "6",
   "12"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 },
 "Sp4_4": {
  "type": "C2",
  "hw": [
   1,
   0
  ],
  "NR": 4,
  "NA": 10,
  "CR": "5/4",
  "CA": "3",
  "dRdA_NR": "165/64",
  "dAdA_NA": "18",
  "TR_amb": "2",
  "FS": -1,
  "mult_free": true,
  "consistent": true,
  "full_unique": true,
  "adj_unique": true,
  "Q_nonneg": true,
  "kernel_dim": 0,
  "i0": 0,
  "iA": 2,
  "comps": [
   {
    "hw": "C2(0,0)",
    "dim": 1,
    "C": "0",
    "par": "A"
   },
   {
    "hw": "C2(0,1)",
    "dim": 5,
    "C": "2",
    "par": "A"
   },
   {
    "hw": "C2(2,0)",
    "dim": 10,
    "C": "3",
    "par": "S"
   }
  ],
  "T": [
   [
    "0",
    "0",
    "5/2"
   ],
   [
    "0",
    "0",
    "3/2"
   ],
   [
    "1/4",
    "3/4",
    "0"
   ]
  ],
  "tk": [
   "1",
   "3/2",
   "3",
   "6",
   "12"
  ],
  "info": {
   "quartic_method": "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
  }
 }
}

==> anc/numbers/deposit/color38/gt.log <==
SU3_3 NR 3 NA 8 CR 4/3 CA 3 dRdA/NR 5/2 dAdA/NA 135/8 multfree True cons True full_unique True adj_unique True nonneg True 0.1s
   comps: [(1, 0, None), (8, 3, None)]
   T(adj row): [1/3, 5/6]  t_k: [7/6, 5/2, 15/2, 45/2, 135/2]
SO7_7 NR 7 NA 21 CR 3/2 CA 5/2 dRdA/NR 55/64 dAdA/NA 695/192 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (21, 5/2, 'A'), (27, 7/2, 'S')]
   T(adj row): [1/7, 0, 45/28]  t_k: [7/4, 45/8, 315/16, 2205/32, 15435/64]
Sp6_6 NR 6 NA 21 CR 7/4 CA 4 dRdA/NR 175/24 dAdA/NA 235/6 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (14, 3, 'A'), (21, 4, 'S')]
   T(adj row): [1/6, 4/3, 0]  t_k: [3/2, 4, 12, 36, 108]
G2_7 NR 7 NA 14 CR 1 CA 2 dRdA/NR 5/12 dAdA/NA 25/12 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (7, 1, 'A'), (14, 2, 'A'), (27, 7/3, 'S')]
   T(adj row): [1/7, 0, 0, 6/7]  t_k: [1, 2, 14/3, 98/9, 686/27]
F4_26 NR 26 NA 52 CR 1 CA 3/2 dRdA/NR 5/64 dAdA/NA 25/128 multfree True cons True full_unique True adj_unique True nonneg True 0.4s
   comps: [(1, 0, 'S'), (26, 1, 'S'), (52, 3/2, 'A'), (273, 2, 'A'), (324, 13/6, 'S')]
   T(adj row): [1/26, 0, 0, 0, 63/52]  t_k: [5/4, 21/8, 91/16, 1183/96, 15379/576]
E7_56 NR 56 NA 133 CR 19/16 CA 3/2 dRdA/NR 95/2048 dAdA/NA 5/64 multfree True cons True full_unique True adj_unique True nonneg True 0.2s
   comps: [(1, 0, 'A'), (133, 3/2, 'S'), (1463, 5/2, 'S'), (1539, 7/3, 'A')]
   T(adj row): [1/56, 0, 0, 45/28]  t_k: [13/8, 15/4, 35/4, 245/12, 1715/36]
SU2_2 NR 2 NA 3 CR 3/4 CA 2 dRdA/NR 5/8 dAdA/NA 20/3 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (3, 2, 'S')]
   T(adj row): [1/2, 0]  t_k: [1/2, 0, 0, 0, 0]
SU2_3 NR 3 NA 3 CR 1/2 CA 1/2 dRdA/NR 5/192 dAdA/NA 5/192 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (3, 1/2, 'A'), (5, 3/2, 'S')]
   T(adj row): [1/3, 0, 5/12]  t_k: [3/4, 5/8, 15/16, 45/32, 135/64]
SU2_4 NR 4 NA 3 CR 3/8 CA 1/5 dRdA/NR 41/16000 dAdA/NA 1/1500 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (3, 1/5, 'S'), (5, 3/5, 'A'), (7, 6/5, 'S')]
   T(adj row): [1/4, 0, 2/5, 0]  t_k: [13/20, 6/25, 18/125, 54/625, 162/3125]
SU2_5 NR 5 NA 3 CR 3/10 CA 1/10 dRdA/NR 17/40000 dAdA/NA 1/24000 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (3, 1/10, 'A'), (5, 3/10, 'S'), (7, 3/5, 'A'), (9, 1, 'S')]
   T(adj row): [1/5, 0, 7/20, 0, 0]  t_k: [11/20, 21/200, 63/2000, 189/20000, 567/200000]
SU2_6 NR 6 NA 3 CR 1/4 CA 2/35 dRdA/NR 101/1029000 dAdA/NA 4/900375 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (3, 2/35, 'S'), (5, 6/35, 'A'), (7, 12/35, 'S'), (9, 4/7, 'A'), (11, 6/7, 'S')]
   T(adj row): [1/6, 0, 32/105, 0, 0, 0]  t_k: [33/70, 64/1225, 384/42875, 2304/1500625, 13824/52521875]
SU4_4 NR 4 NA 15 CR 15/8 CA 4 dRdA/NR 55/8 dAdA/NA 104/3 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, None), (15, 4, None)]
   T(adj row): [1/4, 3/2]  t_k: [7/4, 6, 24, 96, 384]
SU5_5 NR 5 NA 24 CR 12/5 CA 5 dRdA/NR 31/2 dAdA/NA 1525/24 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, None), (24, 5, None)]
   T(adj row): [1/5, 21/10]  t_k: [23/10, 21/2, 105/2, 525/2, 2625/2]
SU6_6 NR 6 NA 35 CR 35/12 CA 6 dRdA/NR 245/8 dAdA/NA 108 multfree True cons True full_unique True adj_unique True nonneg True 0.2s
   comps: [(1, 0, None), (35, 6, None)]
   T(adj row): [1/6, 8/3]  t_k: [17/6, 16, 96, 576, 3456]
SU3_6 NR 6 NA 8 CR 2/3 CA 3/5 dRdA/NR 17/500 dAdA/NA 27/1000 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, None), (8, 3/5, None), (27, 8/5, None)]
   T(adj row): [1/6, 49/150, 27/50]  t_k: [31/30, 53/50, 3/2, 2853/1250, 22383/6250]
SU3_10 NR 10 NA 8 CR 2/5 CA 1/5 dRdA/NR 11/7500 dAdA/NA 1/3000 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, None), (8, 1/5, None), (27, 8/15, None), (64, 1, None)]
   T(adj row): [1/10, 9/50, 21/50, 0]  t_k: [7/10, 13/50, 19/150, 733/11250, 5783/168750]
SU4_6 NR 6 NA 15 CR 5/4 CA 2 dRdA/NR 5/12 dAdA/NA 13/6 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (15, 2, 'A'), (20, 3, 'S')]
   T(adj row): [1/6, 0, 4/3]  t_k: [3/2, 4, 12, 36, 108]
SU5_10 NR 10 NA 24 CR 6/5 CA 5/3 dRdA/NR 19/108 dAdA/NA 1525/1944 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, None), (24, 5/3, None), (75, 8/3, None)]
   T(adj row): [1/10, 7/90, 25/18]  t_k: [47/30, 23/6, 545/54, 4325/162, 425/6]
SO5_5 NR 5 NA 10 CR 1 CA 3/2 dRdA/NR 3/16 dAdA/NA 9/8 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (10, 3/2, 'A'), (14, 5/2, 'S')]
   T(adj row): [1/5, 0, 21/20]  t_k: [5/4, 21/8, 105/16, 525/32, 2625/64]
SO5_4 NR 4 NA 10 CR 5/4 CA 3 dRdA/NR 165/64 dAdA/NA 18 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (5, 2, 'A'), (10, 3, 'S')]
   T(adj row): [1/4, 3/4, 0]  t_k: [1, 3/2, 3, 6, 12]
SO7_8 NR 8 NA 21 CR 21/16 CA 5/2 dRdA/NR 1855/2048 dAdA/NA 695/192 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (7, 3/2, 'A'), (21, 5/2, 'A'), (35, 3, 'S')]
   T(adj row): [1/8, 0, 0, 5/4]  t_k: [11/8, 15/4, 45/4, 135/4, 405/4]
SO8_8 NR 8 NA 28 CR 7/4 CA 3 dRdA/NR 105/64 dAdA/NA 45/8 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (28, 3, 'A'), (35, 4, 'S')]
   T(adj row): [1/8, 0, 15/8]  t_k: [2, 15/2, 30, 120, 480]
SO9_9 NR 9 NA 36 CR 2 CA 7/2 dRdA/NR 35/12 dAdA/NA 805/96 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (36, 7/2, 'A'), (44, 9/2, 'S')]
   T(adj row): [1/9, 0, 77/36]  t_k: [9/4, 77/8, 693/16, 6237/32, 56133/64]
SO9_16 NR 16 NA 36 CR 9/8 CA 7/4 dRdA/NR 1365/8192 dAdA/NA 805/1536 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (9, 1, 'S'), (36, 7/4, 'A'), (84, 9/4, 'A'), (126, 5/2, 'S')]
   T(adj row): [1/16, 0, 0, 0, 21/16]  t_k: [11/8, 105/32, 525/64, 2625/128, 13125/256]
SO10_10 NR 10 NA 45 CR 9/4 CA 4 dRdA/NR 39/8 dAdA/NA 73/6 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (45, 4, 'A'), (54, 5, 'S')]
   T(adj row): [1/10, 0, 12/5]  t_k: [5/2, 12, 60, 300, 1500]
SO10_16 NR 16 NA 45 CR 45/32 CA 2 dRdA/NR 255/1024 dAdA/NA 73/96 multfree True cons True full_unique True adj_unique True nonneg True 0.1s
   comps: [(1, 0, None), (45, 2, None), (210, 3, None)]
   T(adj row): [1/16, 0, 7/4]  t_k: [29/16, 21/4, 63/4, 189/4, 567/4]
SO11_11 NR 11 NA 55 CR 5/2 CA 9/2 dRdA/NR 495/64 dAdA/NA 1107/64 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (55, 9/2, 'A'), (65, 11/2, 'S')]
   T(adj row): [1/11, 0, 117/44]  t_k: [11/4, 117/8, 1287/16, 14157/32, 155727/64]
SO12_12 NR 12 NA 66 CR 11/4 CA 5 dRdA/NR 2255/192 dAdA/NA 145/6 multfree True cons True full_unique True adj_unique True nonneg True 0.1s
   comps: [(1, 0, 'S'), (66, 5, 'A'), (77, 6, 'S')]
   T(adj row): [1/12, 0, 35/12]  t_k: [3, 35/2, 105, 630, 3780]
Sp4_4 NR 4 NA 10 CR 5/4 CA 3 dRdA/NR 165/64 dAdA/NA 18 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (5, 2, 'A'), (10, 3, 'S')]
   T(adj row): [1/4, 3/4, 0]  t_k: [1, 3/2, 3, 6, 12]
Sp8_8 NR 8 NA 36 CR 9/4 CA 5 dRdA/NR 1065/64 dAdA/NA 1795/24 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (27, 4, 'A'), (36, 5, 'S')]
   T(adj row): [1/8, 15/8, 0]  t_k: [2, 15/2, 30, 120, 480]
Sp6_14 NR 14 NA 21 CR 3/4 CA 1 dRdA/NR 35/1024 dAdA/NA 235/1536 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (14, 3/4, 'S'), (21, 1, 'A'), (70, 3/2, 'A'), (90, 7/4, 'S')]
   T(adj row): [1/14, 1/8, 0, 0, 45/56]  t_k: [1, 3/2, 81/32, 279/64, 3879/512]
Sp6_14p NR 14 NA 21 CR 3/4 CA 4/5 dRdA/NR 13/1000 dAdA/NA 47/750 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'A'), (21, 4/5, 'S'), (84, 9/5, 'S'), (90, 7/5, 'A')]
   T(adj row): [1/14, 0, 0, 36/35]  t_k: [11/10, 36/25, 252/125, 1764/625, 12348/3125]
G2_14 NR 14 NA 14 CR 1/2 CA 1/2 dRdA/NR 25/3072 dAdA/NA 25/3072 multfree True cons True full_unique True adj_unique True nonneg True 0.0s
   comps: [(1, 0, 'S'), (14, 1/2, 'A'), (27, 7/12, 'S'), (77, 1, 'A'), (77, 5/4, 'S')]
   T(adj row): [1/14, 0, 75/224, 0, 11/32]  t_k: [3/4, 5/8, 125/192, 425/576, 24275/27648]
F4_52 NR 52 NA 52 CR 1/2 CA 1/2 dRdA/NR 25/10368 dAdA/NA 25/10368 multfree True cons True full_unique True adj_unique True nonneg True 0.4s
   comps: [(1, 0, 'S'), (52, 1/2, 'A'), (324, 13/18, 'S'), (1053, 10/9, 'S'), (1274, 1, 'A')]
   T(adj row): [1/52, 0, 25/52, 1/4, 0]  t_k: [3/4, 5/8, 725/1296, 4075/7776, 214925/419904]
E6_27 NR 27 NA 78 CR 13/9 CA 2 dRdA/NR 65/324 dAdA/NA 5/12 multfree True cons True full_unique True adj_unique True nonneg True 0.1s
   comps: [(1, 0, None), (78, 2, None), (650, 3, None)]
   T(adj row): [1/27, 0, 50/27]  t_k: [17/9, 50/9, 50/3, 50, 150]
E6_78 NR 78 NA 78 CR 1/2 CA 1/2 dRdA/NR 5/3072 dAdA/NA 5/3072 multfree True cons True full_unique True adj_unique True nonneg True 0.2s
   comps: [(1, 0, 'S'), (78, 1/2, 'A'), (650, 3/4, 'S'), (2430, 13/12, 'S'), (2925, 1, 'A')]
   T(adj row): [1/78, 0, 25/48, 45/208, 0]  t_k: [3/4, 5/8, 35/64, 95/192, 4265/9216]
E7_133 NR 133 NA 133 CR 1/2 CA 1/2 dRdA/NR 5/5184 dAdA/NA 5/5184 multfree True cons True full_unique True adj_unique True nonneg True 0.5s
   comps: [(1, 0, 'S'), (133, 1/2, 'A'), (1539, 7/9, 'S'), (7371, 19/18, 'S'), (8645, 1, 'A')]
   T(adj row): [1/133, 0, 4/7, 13/76, 0]  t_k: [3/4, 5/8, 695/1296, 3655/7776, 176975/419904]
E8_248 NR 248 NA 248 CR 1/2 CA 1/2 dRdA/NR 1/1920 dAdA/NA 1/1920 multfree True cons True full_unique True adj_unique True nonneg True 1.6s
   comps: [(1, 0, 'S'), (248, 1/2, 'A'), (3875, 4/5, 'S'), (27000, 31/30, 'S'), (30380, 1, 'A')]
   T(adj row): [1/248, 0, 5/8, 15/124, 0]  t_k: [3/4, 5/8, 127/240, 653/1440, 85087/216000]

real	0m4.911s
user	0m6.627s
sys	0m0.147s


==> anc/numbers/deposit/color38/gt.sage <==
# Group theory for the V7 task, from characters only (Sage WeylCharacterRing).
# For each (group, quark rep R): decomposition of Rbar x R, Casimirs (T_R=1/2),
# parity (sym/antisym of R x R when R self-dual), quartic invariants
# (no-quartic formula checked on weights, or Harish-Chandra radial formula),
# and the matrix of T^2_{s-u} in the t-channel projector basis from the
# Casimir-moment equations for Q_{rho rho'} = sum_a Tr(Pi_rho A_a Pi_rho' A_a).
import json, sys, time
set_random_seed(12345)

GROUPS = [
 ("SU3_3","A2",(1,0)), ("SO7_7","B3",(1,0,0)), ("Sp6_6","C3",(1,0,0)),
 ("G2_7","G2",(1,0)), ("F4_26","F4",(0,0,0,1)), ("E7_56","E7",(0,0,0,0,0,0,1)),
 ("SU2_2","A1",(1,)), ("SU2_3","A1",(2,)), ("SU2_4","A1",(3,)), ("SU2_5","A1",(4,)), ("SU2_6","A1",(5,)),
 ("SU4_4","A3",(1,0,0)), ("SU5_5","A4",(1,0,0,0)), ("SU6_6","A5",(1,0,0,0,0)),
 ("SU3_6","A2",(2,0)), ("SU3_10","A2",(3,0)), ("SU4_6","A3",(0,1,0)), ("SU5_10","A4",(0,1,0,0)),
 ("SO5_5","B2",(1,0)), ("SO5_4","B2",(0,1)), ("SO7_8","B3",(0,0,1)), ("SO8_8","D4",(1,0,0,0)),
 ("SO9_9","B4",(1,0,0,0)), ("SO9_16","B4",(0,0,0,1)), ("SO10_10","D5",(1,0,0,0,0)), ("SO10_16","D5",(0,0,0,0,1)),
 ("SO11_11","B5",(1,0,0,0,0)), ("SO12_12","D6",(1,0,0,0,0,0)),
 ("Sp4_4","C2",(1,0)), ("Sp8_8","C4",(1,0,0,0)), ("Sp6_14","C3",(0,1,0)), ("Sp6_14p","C3",(0,0,1)),
 ("G2_14","G2",(0,1)), ("F4_52","F4",(1,0,0,0)), ("E6_27","E6",(1,0,0,0,0,0)), ("E6_78","E6",(0,1,0,0,0,0)),
 ("E7_133","E7",(1,0,0,0,0,0,0)), ("E8_248","E8",(0,0,0,0,0,0,0,1)),
]
if len(sys.argv) > 1:
    GROUPS = [g for g in GROUPS if g[0] in sys.argv[1:]]

def vec(v):
    return vector(QQ, list(v.to_vector()))

out = {}
for label, ct, hw in GROUPS:
    t0 = time.time()
    W = WeylCharacterRing(ct, style="coroots")
    RS = RootSystem(ct).ambient_space()
    simple = [vec(RS.simple_root(i)) for i in RS.index_set()]
    Sm = matrix(QQ, simple); G = Sm*Sm.transpose(); Gi = G.inverse()
    proj = lambda v: Sm.transpose()*(Gi*(Sm*v))
    rho = proj(vec(RS.rho()))
    Cas = lambda lam: (lambda l: l.dot_product(l + 2*rho))(proj(vec(lam)))
    Lam = RS.fundamental_weights()
    R = W(sum(c*Lam[i] for i, c in zip(RS.index_set(), hw))); NR = R.degree()
    A = W(RS.highest_root()); NA = A.degree()
    hwR = R.highest_weight(); hwA = A.highest_weight()
    CRamb = Cas(hwR); CAamb = Cas(hwA)
    wR = [(proj(vec(k)), v) for k, v in R.weight_multiplicities().items()]
    posroots = [proj(vec(a)) for a in RS.positive_roots()]
    wA = [(a, 1) for a in posroots] + [(-a, 1) for a in posroots]
    # random Cartan elements
    hs = [Sm.transpose()*vector(QQ, [QQ(randint(1, 50))/7*(-1)**randint(0,1) for _ in simple]) for _ in range(4)]
    TRs = [sum(m*(mu.dot_product(h))**2 for mu, m in wR)/h.dot_product(h) for h in hs]
    TRamb = TRs[0]
    assert all(t == TRamb for t in TRs), "T_R not constant?"
    assert TRamb == CRamb*NR/NA, (TRamb, CRamb*NR/NA)
    lam_s = 2*TRamb        # rescale so that T_R = 1/2
    CR = CRamb/lam_s; CA = CAamb/lam_s
    # --- quartic invariants
    kR = [sum(m*(mu.dot_product(h))**4 for mu, m in wR)/(3*h.dot_product(h)**2) for h in hs]
    kA = [sum(m*(mu.dot_product(h))**4 for mu, m in wA)/(3*h.dot_product(h)**2) for h in hs]
    noquartic = all(k == kR[0] for k in kR) and all(k == kA[0] for k in kA)
    info = {}
    if noquartic:
        kRf = (CRamb - CAamb/6)*TRamb/(NA + 2)
        TAamb = CAamb
        kAf = (CAamb - CAamb/6)*TAamb/(NA + 2)
        assert kR[0] == kRf and kA[0] == kAf, (kR[0], kRf, kA[0], kAf)
        dRdA_amb = 3*kR[0]*kA[0]*NA*(NA + 2)
        dAdA_amb = 3*kA[0]**2*NA*(NA + 2)
        info["quartic_method"] = "no independent quartic Casimir: Tr_R h^4 = 3 kappa (h.h)^2 on weights; kappa matches (C_R-C_A/6)T_R/(N_A+2)"
    hc_ok = ct[0] in "ABCDGF" and len(simple) <= 6 and not (ct[0] in "EF" and not noquartic)
    if hc_ok and (not noquartic or ct in ("A2", "G2", "B2", "F4") ):
        n = Sm.ncols()
        P = PolynomialRing(QQ, ['x%d' % i for i in range(n)]); xs = P.gens()
        lin = lambda v: sum(v[i]*xs[i] for i in range(n))
        Delta = prod(lin(a) for a in posroots)
        pA = sum(m*lin(mu)**4 for mu, m in wA)
        def apply_p(weights, f):
            tot = P(0)
            for mu, m in weights:
                g = f
                for _ in range(4):
                    g = sum(mu[i]*g.derivative(xs[i]) for i in range(n))
                tot += m*g
            return tot
        F1 = Delta*pA
        q1, r1 = apply_p(wR, F1).quo_rem(Delta); q2, r2 = apply_p(wA, F1).quo_rem(Delta)
        assert r1 == 0 and r2 == 0 and q1.is_constant() and q2.is_constant()
        dRdA_hc = QQ(q1)/24; dAdA_hc = QQ(q2)/24
        if noquartic:
            assert dRdA_hc == dRdA_amb and dAdA_hc == dAdA_amb, (dRdA_hc, dRdA_amb, dAdA_hc, dAdA_amb)
            info["hc_check"] = "Harish-Chandra radial formula reproduces no-quartic formula"
        else:
            dRdA_amb, dAdA_amb = dRdA_hc, dAdA_hc
            info["quartic_method"] = "Harish-Chandra: d.d' = (1/24) Delta^-1 p_R(d)(Delta p_A) on Cartan weights"
    elif not noquartic:
        raise ValueError("no method for quartic invariants for " + label)
    dRdA_NR = dRdA_amb/lam_s**4/NR
    dAdA_NA = dAdA_amb/lam_s**4/NA
    # --- decomposition of Rbar x R
    Pd = R.dual()*R
    mc = Pd.monomial_coefficients()
    mult_free = all(v == 1 for v in mc.values())
    comps = sorted(mc.keys(), key=lambda k: (W(k).degree(), Cas(k)))
    fs = R.frobenius_schur_indicator()
    if fs != 0:
        symc = set(R.symmetric_square().monomial_coefficients().keys())
        extc = set(R.exterior_square().monomial_coefficients().keys())
    rows = []
    for k in comps:
        X = W(k)
        par = None
        if fs != 0:
            par = "S" if k in symc else ("A" if k in extc else "?")
        rows.append({"hw": str(X), "dim": int(X.degree()), "C": CR*0 + Cas(k)/lam_s, "par": par, "key": k})
    dims = [r["dim"] for r in rows]; Cs = [r["C"] for r in rows]
    i0 = [i for i, r in enumerate(rows) if r["dim"] == 1][0]
    iA = [i for i, r in enumerate(rows) if r["key"] == hwA or W(r["key"]) == A]
    assert len(iA) == 1; iA = iA[0]
    # selection rule rho' in rho x adj
    allowed = {}
    for i, r in enumerate(rows):
        Y = W(r["key"])*A
        ks = set(Y.monomial_coefficients().keys())
        for j, s in enumerate(rows):
            ok = s["key"] in ks
            if fs != 0 and r["par"] == s["par"]:
                ok = False
            allowed[(i, j)] = ok
    for (i, j), v in list(allowed.items()):
        assert v == allowed[(j, i)]
    pairs = [(i, j) for i in range(len(rows)) for j in range(i, len(rows)) if allowed[(i, j)]]
    idx = {p: n for n, p in enumerate(pairs)}
    def qi(i, j): return idx[(min(i, j), max(i, j))]
    eqs = []; rhs = []
    for i in range(len(rows)):
        m0 = CR - Cs[i]/4
        m1 = (CR - Cs[i]/4)*(Cs[i] + CA) - CA*Cs[i]/4
        for k, mk in ((0, m0), (1, m1)):
            row = [0]*len(pairs)
            for j in range(len(rows)):
                if allowed[(i, j)]:
                    row[qi(i, j)] += Cs[j]**k
            eqs.append(row); rhs.append(dims[i]*mk)
    M = matrix(QQ, eqs); b = vector(QQ, rhs)
    consistent = M.rank() == M.augment(b).rank()
    sol = M.solve_right(b) if consistent else None
    K = M.right_kernel().basis()
    adjrow_pairs = [qi(iA, j) for j in range(len(rows)) if allowed[(iA, j)]]
    adj_unique = all(all(kv[p] == 0 for p in adjrow_pairs) for kv in K)
    full_unique = len(K) == 0
    Q = [[None]*len(rows) for _ in rows]
    for i in range(len(rows)):
        for j in range(len(rows)):
            if not allowed[(i, j)]:
                Q[i][j] = QQ(0)
            elif full_unique or (i == iA or j == iA) and adj_unique:
                Q[i][j] = sol[qi(i, j)]
    nonneg = all(q is None or q >= 0 for rr in Q for q in rr)
    T = [[(2*Q[i][j]/dims[i] if Q[i][j] is not None else None) for j in range(len(rows))] for i in range(len(rows))]
    tk = [sum(T[iA][j]*Cs[j]**k for j in range(len(rows))) for k in range(5)] if adj_unique else None
    out[label] = {
        "type": ct, "hw": [int(x) for x in hw], "NR": int(NR), "NA": int(NA), "CR": str(CR), "CA": str(CA),
        "dRdA_NR": str(dRdA_NR), "dAdA_NA": str(dAdA_NA), "TR_amb": str(TRamb), "FS": int(fs),
        "mult_free": bool(mult_free), "consistent": bool(consistent), "full_unique": bool(full_unique),
        "adj_unique": bool(adj_unique), "Q_nonneg": bool(nonneg), "kernel_dim": int(len(K)),
        "i0": int(i0), "iA": int(iA),
        "comps": [{"hw": r["hw"], "dim": r["dim"], "C": str(r["C"]), "par": r["par"]} for r in rows],
        "T": [[(str(x) if x is not None else None) for x in rr] for rr in T],
        "tk": [str(x) for x in tk] if tk else None, "info": info,
    }
    print(label, "NR", NR, "NA", NA, "CR", CR, "CA", CA, "dRdA/NR", dRdA_NR, "dAdA/NA", dAdA_NA,
          "multfree", mult_free, "cons", consistent, "full_unique", full_unique, "adj_unique", adj_unique,
          "nonneg", nonneg, "%.1fs" % (time.time() - t0), flush=True)
    print("   comps:", [(r["dim"], r["C"], r["par"]) for r in rows])
    print("   T(adj row):", T[iA], " t_k:", tk, flush=True)
fn = "groupdata.json" if len(sys.argv) == 1 else "groupdata_partial.json"
json.dump(out, open(fn, "w"), indent=1)


==> anc/numbers/deposit/color38/make_form.py <==
# Generates one FORM program per group that solves the partial-wave system
#   w F_r^pm = 2a b_r + 2a C_r [dF_r^pm/dw + phi^pm F_r^pm] + (F_r^pm)^2 + 2a psi^pm eta sum_r' T_{r r'} F_r'^mp
# order by order in a (fixed-point iteration, exact rationals), truncated at relative order w^(2K)
# (count(w,1,a,2) <= 1+2K), with the full t-channel matrix T (projector basis, qq convention, eta=+1).
# eta is kept as a symbol (eta^2=1): eta=+1 literal qq convention, eta=-1 the opposite sign.
import json, sys
data = json.load(open("groupdata.json"))
PHIP = "(-(3/2)*z2*w-(3/4)*z2^2*w^3-(9/20)*z2^3*w^5-(153/560)*z2^4*w^7)"
PHIM = "(w^-1-(1/2)*z2*w-(1/20)*z2^2*w^3-(1/140)*z2^3*w^5-(3/2800)*z2^4*w^7)"
K = int(sys.argv[1]) if len(sys.argv) > 1 else 2
NMAX = int(sys.argv[2]) if len(sys.argv) > 2 else 6
variant = sys.argv[3] if len(sys.argv) > 3 else "full"
for lab, g in data.items():
    M = len(g["comps"]); CR = g["CR"]
    Cs = [c["C"] for c in g["comps"]]
    T = [[x for x in row] for row in g["T"]]
    i0, iA = g["i0"], g["iA"]
    if variant == "adjrow":   # keep only rows 0 and A of T (all that enters S at leading power)
        T = [[(T[i][j] if i in (i0, iA) else "0") for j in range(M)] for i in range(M)]
    L = []
    L.append("#-\nOff Statistics;\nFormat Nospaces;\nFormat 250;\nSymbols a,w,z2,eta,n;")
    L.append(f"* group {lab}: components " + ", ".join(f"{c['dim']}(C={c['C']})" for c in g["comps"]))
    L.append(f"#define K \"{K}\"\n#define NMAX \"{NMAX}\"")
    for i in range(M):
        L.append(f"L Fp{i} = 0;\nL Fm{i} = 0;")
    L.append(".sort")
    L.append(f"#do it=1,`NMAX'")
    for i in range(M):
        L.append(f"L DFp{i} = Fp{i};\nL DFm{i} = Fm{i};")
    L.append("if ( expression(" + ",".join(f"DFp{i},DFm{i}" for i in range(M)) + ") );\n  if ( count(w,1) == 0 ) discard;\n  id w^n? = n*w^(n-1);\nendif;\n.sort")
    for i in range(M):
        b = f"({CR})-({Cs[i]})/2"
        sm = lambda s: "+".join(f"({T[i][j]})*F{s}{j}" for j in range(M) if T[i][j] not in ("0", None)) or "0"
        L.append(f"L NFp{i} = w^-1*( 2*a*({b}) + 2*a*({Cs[i]})*(DFp{i}+{PHIP}*Fp{i}) + Fp{i}^2 + 2*a*eta*2*{PHIP}*({sm('m')}) );")
        L.append(f"L NFm{i} = w^-1*( 2*a*({b}) + 2*a*({Cs[i]})*(DFm{i}+{PHIM}*Fm{i}) + Fm{i}^2 + 2*a*eta*2*{PHIM}*({sm('p')}) );")
    L.append("if ( count(a,1) > `NMAX' ) discard;\nif ( count(w,1,a,2) > {1+2*`K'} ) discard;\nid eta^2 = 1;\n.sort")
    L.append("Drop " + ",".join(f"NFp{i},NFm{i},DFp{i},DFm{i}" for i in range(M)) + ";")
    for i in range(M):
        L.append(f"L Fp{i} = NFp{i};\nL Fm{i} = NFm{i};")
    L.append(".sort")
    L.append("#enddo")
    L.append(f"L S = Fp{i0}*(Fp{i0}-w) + 2*a*({CR});")
    L.append(f"L GA = Fm{iA};")
    L.append("if ( count(a,1) > `NMAX' ) discard;\nif ( count(w,1,a,2) > {2+2*`K'} ) discard;\nid eta^2 = 1;")
    L.append("B a,w;\n.sort")
    L.append('#write "S=%E;",S\n#write "Fp0=%E;",Fp' + str(i0) + '\n#write "FmA=%E;",GA\n.end')
    open(f"frm/{lab}_{variant}_K{K}.frm", "w").write("\n".join(L) + "\n")
print("written", len(data), "programs")


==> anc/numbers/deposit/color38/parse_form.py <==
# Parse FORM outputs; extract zeta_2 coefficient of S at a^n w^(4-2n) (n=2..6) for eta=+1 and eta=-1.
import re, json, glob, sympy as sp
a, w, z2, eta = sp.symbols('a w z2 eta')
def load(fn):
    txt = open(fn).read().replace("\n", "").replace(" ", "")
    m = re.search(r"S=(.*?);", txt)
    return sp.expand(sp.sympify(m.group(1).replace("^", "**"), locals={"a": a, "w": w, "z2": z2, "eta": eta}))
data = json.load(open("groupdata.json"))
res = {}
for lab in data:
    Sf = load(f"frmout/{lab}_full_K2.out"); Sa = load(f"frmout/{lab}_adjrow_K1.out")
    r = {}
    for n in range(2, 7):
        cf = sp.expand(Sf.coeff(a, n).coeff(w, 4-2*n)); ca = sp.expand(Sa.coeff(a, n).coeff(w, 4-2*n))
        assert sp.simplify(cf - ca) == 0, (lab, n, cf, ca)
        c1 = sp.expand(cf.coeff(z2, 1)); assert sp.expand(cf - c1*z2) == 0
        assert sp.expand(Sf.coeff(a, n).coeff(w, 2-2*n)) == 0
        r[n] = {"eta+1": str(c1.subs(eta, 1)), "eta-1": str(c1.subs(eta, -1))}
        # next power, only from full K2 run (z2^2 only)
        cn = sp.expand(Sf.coeff(a, n).coeff(w, 6-2*n))
        r[f"{n}_next"] = {"eta+1": str(cn.subs(eta, 1)), "eta-1": str(cn.subs(eta, -1))}
    res[lab] = r
json.dump(res, open("S_results.json", "w"), indent=1)
for lab in ["SU3_3", "SO7_7", "Sp6_6", "G2_7", "F4_26", "E7_56"]:
    print(lab, {n: res[lab][n] for n in (3, 4, 5)})
print("full-vs-adjrow agreement at a^n w^(4-2n), n=2..6: OK for all", len(res), "groups")


==> anc/numbers/deposit/color38/t0.sage <==
W = WeylCharacterRing("G2", style="coroots")
chi = W(0,1) if W(0,1).degree()==7 else W(1,0)
print(chi, chi.degree(), chi.frobenius_schur_indicator())
print([m for m in dir(chi) if not m.startswith('_')])


==> anc/numbers/deposit/color38/t1.sage <==
import time
for ct,hw in [("F4",(0,0,0,1)),("E7",(0,0,0,0,0,0,1)),("A2",(1,0)),("G2",(1,0))]:
    W = WeylCharacterRing(ct, style="coroots")
    R = W(*hw)
    L = W.space()
    print(ct, R.degree(), type(L))
    lam = R.highest_weight()
    rho = L.rho()
    print(lam, rho, lam.inner_product(lam+2*rho))
    RS = RootSystem(ct).ambient_space()
    th = RS.highest_root()
    A = W(th)
    print("adj", A, A.degree())
    t=time.time()
    P = R.dual()*R
    print(P, [ (k, v) for k,v in P.monomial_coefficients().items()], time.time()-t)
    print("sym", R.symmetric_square(), "ext", R.exterior_square())


==> anc/numbers/deposit/color38/t2.sage <==
import time
for ct,hw in [("E8",(0,0,0,0,0,0,0,1)),("E7",(1,0,0,0,0,0,0))]:
    W = WeylCharacterRing(ct, style="coroots")
    RS = RootSystem(ct).ambient_space()
    A = W(RS.highest_root())
    print(ct, A.degree())
    t=time.time(); P = A*A; print(P, time.time()-t)
    comps = list(P.monomial_coefficients().keys())
    for c in comps:
        X = W(c)
        t=time.time(); Y = X*A; print(X.degree(), [W(k).degree() for k in Y.monomial_coefficients()], time.time()-t)


==> anc/numbers/deposit/color57/color_ext.json <==
{
 "SU2": {
  "name": "SU2",
  "type": [
   "A",
   1
  ],
  "N_R": 2,
  "N_A": 3,
  "rank": 1,
  "hwR": [
   1
  ],
  "hwRbar": [
   1
  ],
  "hwA": [
   2
  ],
  "C_R": "3/4",
  "C_A": "2",
  "dRdA_over_NR": "5/8",
  "dAdA_over_NA": "20/3",
  "dRdR_over_NR": "5/128",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-3/4"
   ],
   [
    "-1/4",
    "-1/2"
   ]
  ],
  "T14": [
   [
    "0",
    "3/4"
   ],
   [
    "1/4",
    "-1/2"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "mu": [
   "-1/2",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "u_channel": [
   {
    "hw": [
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "mult": 1,
    "dim": 3,
    "C": "2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "6",
    "1": "0",
    "2": "3",
    "3": "-3/2",
    "4": "9/4",
    "5": "-15/8",
    "6": "33/16",
    "7": "-63/32",
    "8": "129/64"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "12",
    "3": "-6",
    "4": "24",
    "5": "-30",
    "6": "72",
    "7": "-126",
    "8": "264"
   },
   "RxR": {
    "0": "4",
    "1": "0",
    "2": "3/4",
    "3": "-3/8",
    "4": "21/64",
    "5": "-15/64",
    "6": "183/1024",
    "7": "-273/2048",
    "8": "1641/16384"
   },
   "RxRbar": {
    "0": "4",
    "1": "0",
    "2": "3/4",
    "3": "-3/8",
    "4": "21/64",
    "5": "-15/64",
    "6": "183/1024",
    "7": "-273/2048",
    "8": "1641/16384"
   }
  },
  "dims_RxA": [
   [
    [
     1
    ],
    1,
    2
   ],
   [
    [
     3
    ],
    1,
    4
   ]
  ]
 },
 "SU3": {
  "name": "SU3",
  "type": [
   "A",
   2
  ],
  "N_R": 3,
  "N_A": 8,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   0,
   1
  ],
  "hwA": [
   1,
   1
  ],
  "C_R": "4/3",
  "C_A": "3",
  "dRdA_over_NR": "5/2",
  "dAdA_over_NA": "135/8",
  "dRdR_over_NR": "5/36",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "4/3",
   "-1/6"
  ],
  "T12": [
   [
    "0",
    "-4/3"
   ],
   [
    "-1/6",
    "-7/6"
   ]
  ],
  "T14": [
   [
    "0",
    "4/3"
   ],
   [
    "1/6",
    "-1/3"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "mu": [
   "-7/6",
   "-5/2",
   "-15/2",
   "-45/2",
   "-135/2",
   "-405/2"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     2
    ],
    "mult": 1,
    "dim": 6,
    "C": "10/3"
   },
   {
    "hw": [
     1,
     0
    ],
    "mult": 1,
    "dim": 3,
    "C": "4/3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "24",
    "1": "0",
    "2": "12",
    "3": "-9",
    "4": "33/2",
    "5": "-45/2",
    "6": "69/2",
    "7": "-819/16",
    "8": "2463/32"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "72",
    "3": "-54",
    "4": "189",
    "5": "-675/2",
    "6": "3753/4",
    "7": "-19467/8",
    "8": "111969/16"
   },
   "RxR": {
    "0": "9",
    "1": "0",
    "2": "2",
    "3": "-2/3",
    "4": "2/3",
    "5": "-10/27",
    "6": "22/81",
    "7": "-14/81",
    "8": "86/729"
   },
   "RxRbar": {
    "0": "9",
    "1": "0",
    "2": "2",
    "3": "-7/3",
    "4": "19/6",
    "5": "-455/108",
    "6": "3641/648",
    "7": "-9709/1296",
    "8": "233017/23328"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     2
    ],
    1,
    6
   ],
   [
    [
     1,
     0
    ],
    1,
    3
   ],
   [
    [
     2,
     1
    ],
    1,
    15
   ]
  ]
 },
 "SU4": {
  "name": "SU4",
  "type": [
   "A",
   3
  ],
  "N_R": 4,
  "N_A": 15,
  "rank": 3,
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "C_R": "15/8",
  "C_A": "4",
  "dRdA_over_NR": "55/8",
  "dAdA_over_NA": "104/3",
  "dRdR_over_NR": "445/1024",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "4"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "15/8",
   "-1/8"
  ],
  "T12": [
   [
    "0",
    "-15/8"
   ],
   [
    "-1/8",
    "-7/4"
   ]
  ],
  "T14": [
   [
    "0",
    "15/8"
   ],
   [
    "1/8",
    "-1/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "mu": [
   "-7/4",
   "-6",
   "-24",
   "-96",
   "-384",
   "-1536"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 10,
    "C": "9/2"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 6,
    "C": "5/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "60",
    "1": "0",
    "2": "30",
    "3": "-30",
    "4": "135/2",
    "5": "-255/2",
    "6": "2055/8",
    "7": "-4095/8",
    "8": "32775/32"
   },
   "AxA": {
    "0": "225",
    "1": "0",
    "2": "240",
    "3": "-240",
    "4": "840",
    "5": "-1920",
    "6": "6120",
    "7": "-20160",
    "8": "73320"
   },
   "RxR": {
    "0": "16",
    "1": "0",
    "2": "15/4",
    "3": "-15/16",
    "4": "285/256",
    "5": "-255/512",
    "6": "6315/16384",
    "7": "-13965/65536",
    "8": "150585/1048576"
   },
   "RxRbar": {
    "0": "16",
    "1": "0",
    "2": "15/4",
    "3": "-105/16",
    "4": "3165/256",
    "5": "-11865/512",
    "6": "711915/16384",
    "7": "-5339355/65536",
    "8": "160180665/1048576"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     1
    ],
    1,
    20
   ],
   [
    [
     1,
     0,
     0
    ],
    1,
    4
   ],
   [
    [
     2,
     0,
     1
    ],
    1,
    36
   ]
  ]
 },
 "SU5": {
  "name": "SU5",
  "type": [
   "A",
   4
  ],
  "N_R": 5,
  "N_A": 24,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   1
  ],
  "C_R": "12/5",
  "C_A": "5",
  "dRdA_over_NR": "31/2",
  "dAdA_over_NA": "1525/24",
  "dRdR_over_NR": "493/500",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "12/5",
   "-1/10"
  ],
  "T12": [
   [
    "0",
    "-12/5"
   ],
   [
    "-1/10",
    "-23/10"
   ]
  ],
  "T14": [
   [
    "0",
    "12/5"
   ],
   [
    "1/10",
    "-1/5"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "mu": [
   "-23/10",
   "-21/2",
   "-105/2",
   "-525/2",
   "-2625/2",
   "-13125/2"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 15,
    "C": "28/5"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 10,
    "C": "18/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "120",
    "1": "0",
    "2": "60",
    "3": "-75",
    "4": "405/2",
    "5": "-975/2",
    "6": "2445/2",
    "7": "-48825/16",
    "8": "244155/32"
   },
   "AxA": {
    "0": "576",
    "1": "0",
    "2": "600",
    "3": "-750",
    "4": "2775",
    "5": "-15375/2",
    "6": "110475/4",
    "7": "-858375/8",
    "8": "7426275/16"
   },
   "RxR": {
    "0": "25",
    "1": "0",
    "2": "6",
    "3": "-6/5",
    "4": "42/25",
    "5": "-78/125",
    "6": "66/125",
    "7": "-798/3125",
    "8": "2778/15625"
   },
   "RxRbar": {
    "0": "25",
    "1": "0",
    "2": "6",
    "3": "-69/5",
    "4": "1659/50",
    "5": "-39813/500",
    "6": "191103/1000",
    "7": "-22932357/50000",
    "8": "550376571/500000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0,
     1
    ],
    1,
    45
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    1,
    5
   ],
   [
    [
     2,
     0,
     0,
     1
    ],
    1,
    70
   ]
  ]
 },
 "SU6": {
  "name": "SU6",
  "type": [
   "A",
   5
  ],
  "N_R": 6,
  "N_A": 35,
  "rank": 5,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   1
  ],
  "C_R": "35/12",
  "C_A": "6",
  "dRdA_over_NR": "245/8",
  "dAdA_over_NA": "108",
  "dRdR_over_NR": "2135/1152",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "6"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "35/12",
   "-1/12"
  ],
  "T12": [
   [
    "0",
    "-35/12"
   ],
   [
    "-1/12",
    "-17/6"
   ]
  ],
  "T14": [
   [
    "0",
    "35/12"
   ],
   [
    "1/12",
    "-1/6"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "mu": [
   "-17/6",
   "-16",
   "-96",
   "-576",
   "-3456",
   "-20736"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 21,
    "C": "20/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 15,
    "C": "14/3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "210",
    "1": "0",
    "2": "105",
    "3": "-315/2",
    "4": "1995/4",
    "5": "-11655/8",
    "6": "70035/16",
    "7": "-419895/32",
    "8": "2519475/64"
   },
   "AxA": {
    "0": "1225",
    "1": "0",
    "2": "1260",
    "3": "-1890",
    "4": "7560",
    "5": "-24570",
    "6": "98280",
    "7": "-432810",
    "8": "2139480"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "35/4",
    "3": "-35/24",
    "4": "455/192",
    "5": "-1295/1728",
    "6": "58135/82944",
    "7": "-49595/165888",
    "8": "2629865/11943936"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "35/4",
    "3": "-595/24",
    "4": "13895/192",
    "5": "-364735/1728",
    "6": "51062935/82944",
    "7": "-297867115/165888",
    "8": "62552094185/11943936"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0,
     0,
     1
    ],
    1,
    84
   ],
   [
    [
     1,
     0,
     0,
     0,
     0
    ],
    1,
    6
   ],
   [
    [
     2,
     0,
     0,
     0,
     1
    ],
    1,
    120
   ]
  ]
 },
 "SO5": {
  "name": "SO5",
  "type": [
   "B",
   2
  ],
  "N_R": 5,
  "N_A": 10,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   0,
   2
  ],
  "C_R": "1",
  "C_A": "3/2",
  "dRdA_over_NR": "3/16",
  "dAdA_over_NA": "9/8",
  "dRdR_over_NR": "1/8",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 10,
    "C": "3/2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 14,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/10",
    "-3/8",
    "-21/40"
   ],
   [
    "0",
    "-3/8",
    "-5/8"
   ]
  ],
  "T14": [
   [
    "0",
    "1",
    "0"
   ],
   [
    "1/10",
    "-3/8",
    "21/40"
   ],
   [
    "0",
    "3/8",
    "-5/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "mu": [
   "-5/4",
   "-21/8",
   "-105/16",
   "-525/32",
   "-2625/64",
   "-13125/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     2
    ],
    "mult": 1,
    "dim": 10,
    "C": "3/2"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 14,
    "C": "5/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "50",
    "1": "0",
    "2": "15/2",
    "3": "-45/16",
    "4": "75/32",
    "5": "-375/256",
    "6": "135/128",
    "7": "-3045/4096",
    "8": "4425/8192"
   },
   "AxA": {
    "0": "100",
    "1": "0",
    "2": "45/2",
    "3": "-135/16",
    "4": "495/32",
    "5": "-3555/256",
    "6": "9585/512",
    "7": "-94815/4096",
    "8": "260235/8192"
   },
   "RxR": {
    "0": "25",
    "1": "0",
    "2": "5/2",
    "3": "-15/16",
    "4": "35/32",
    "5": "-255/256",
    "6": "515/512",
    "7": "-4095/4096",
    "8": "8195/8192"
   },
   "RxRbar": {
    "0": "25",
    "1": "0",
    "2": "5/2",
    "3": "-15/16",
    "4": "35/32",
    "5": "-255/256",
    "6": "515/512",
    "7": "-4095/4096",
    "8": "8195/8192"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     2
    ],
    1,
    10
   ],
   [
    [
     1,
     0
    ],
    1,
    5
   ],
   [
    [
     1,
     2
    ],
    1,
    35
   ]
  ]
 },
 "SO6": {
  "name": "SO6",
  "type": [
   "A",
   3
  ],
  "N_R": 6,
  "N_A": 15,
  "rank": 3,
  "hwR": [
   0,
   1,
   0
  ],
  "hwRbar": [
   0,
   1,
   0
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "C_R": "5/4",
  "C_A": "2",
  "dRdA_over_NR": "5/12",
  "dAdA_over_NA": "13/6",
  "dRdR_over_NR": "85/384",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 20,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-5/4",
    "0"
   ],
   [
    "-1/12",
    "-1/2",
    "-2/3"
   ],
   [
    "0",
    "-1/2",
    "-3/4"
   ]
  ],
  "T14": [
   [
    "0",
    "5/4",
    "0"
   ],
   [
    "1/12",
    "-1/2",
    "2/3"
   ],
   [
    "0",
    "1/2",
    "-3/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "mu": [
   "-3/2",
   "-4",
   "-12",
   "-36",
   "-108",
   "-324"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 20,
    "C": "3"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "mult": 1,
    "dim": 15,
    "C": "2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "90",
    "1": "0",
    "2": "15",
    "3": "-15/2",
    "4": "15/2",
    "5": "-105/16",
    "6": "405/64",
    "7": "-1575/256",
    "8": "6225/1024"
   },
   "AxA": {
    "0": "225",
    "1": "0",
    "2": "60",
    "3": "-30",
    "4": "105/2",
    "5": "-60",
    "6": "765/8",
    "7": "-315/2",
    "8": "9165/32"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "15/4",
    "3": "-15/8",
    "4": "165/64",
    "5": "-195/64",
    "6": "3915/1024",
    "7": "-9765/2048",
    "8": "97665/16384"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "15/4",
    "3": "-15/8",
    "4": "165/64",
    "5": "-195/64",
    "6": "3915/1024",
    "7": "-9765/2048",
    "8": "97665/16384"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     2
    ],
    1,
    10
   ],
   [
    [
     0,
     1,
     0
    ],
    1,
    6
   ],
   [
    [
     1,
     1,
     1
    ],
    1,
    64
   ],
   [
    [
     2,
     0,
     0
    ],
    1,
    10
   ]
  ]
 },
 "SO7": {
  "name": "SO7",
  "type": [
   "B",
   3
  ],
  "N_R": 7,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0
  ],
  "C_R": "3/2",
  "C_A": "5/2",
  "dRdA_over_NR": "55/64",
  "dAdA_over_NA": "695/192",
  "dRdR_over_NR": "23/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/2",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/14",
    "-5/8",
    "-45/56"
   ],
   [
    "0",
    "-5/8",
    "-7/8"
   ]
  ],
  "T14": [
   [
    "0",
    "3/2",
    "0"
   ],
   [
    "1/14",
    "-5/8",
    "45/56"
   ],
   [
    "0",
    "5/8",
    "-7/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "mu": [
   "-7/4",
   "-45/8",
   "-315/16",
   "-2205/32",
   "-15435/64",
   "-108045/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "7/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "147",
    "1": "0",
    "2": "105/4",
    "3": "-525/32",
    "4": "315/16",
    "5": "-11445/512",
    "6": "13965/512",
    "7": "-275625/8192",
    "8": "171465/4096"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "525/4",
    "3": "-2625/32",
    "4": "1155/8",
    "5": "-101325/512",
    "6": "46935/128",
    "7": "-6125805/8192",
    "8": "6919815/4096"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "21/4",
    "5": "-3885/512",
    "6": "2919/256",
    "7": "-139965/8192",
    "8": "104979/4096"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "21/4",
    "5": "-3885/512",
    "6": "2919/256",
    "7": "-139965/8192",
    "8": "104979/4096"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     2
    ],
    1,
    35
   ],
   [
    [
     1,
     0,
     0
    ],
    1,
    7
   ],
   [
    [
     1,
     1,
     0
    ],
    1,
    105
   ]
  ]
 },
 "SO8": {
  "name": "SO8",
  "type": [
   "D",
   4
  ],
  "N_R": 8,
  "N_A": 28,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "7/4",
  "C_A": "3",
  "dRdA_over_NR": "105/64",
  "dAdA_over_NA": "45/8",
  "dRdR_over_NR": "35/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 28,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 35,
    "C": "4"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-7/4",
    "0"
   ],
   [
    "-1/16",
    "-3/4",
    "-15/16"
   ],
   [
    "0",
    "-3/4",
    "-1"
   ]
  ],
  "T14": [
   [
    "0",
    "7/4",
    "0"
   ],
   [
    "1/16",
    "-3/4",
    "15/16"
   ],
   [
    "0",
    "3/4",
    "-1"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "mu": [
   "-2",
   "-15/2",
   "-30",
   "-120",
   "-480",
   "-1920"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 28,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 35,
    "C": "4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "224",
    "1": "0",
    "2": "42",
    "3": "-63/2",
    "4": "357/8",
    "5": "-1995/32",
    "6": "11781/128",
    "7": "-70203/512",
    "8": "420357/2048"
   },
   "AxA": {
    "0": "784",
    "1": "0",
    "2": "252",
    "3": "-189",
    "4": "693/2",
    "5": "-2205/4",
    "6": "9261/8",
    "7": "-44289/16",
    "8": "236313/32"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "7",
    "3": "-21/4",
    "4": "77/8",
    "5": "-525/32",
    "6": "7357/256",
    "7": "-51471/1024",
    "8": "22519/256"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "7",
    "3": "-21/4",
    "4": "77/8",
    "5": "-525/32",
    "6": "7357/256",
    "7": "-51471/1024",
    "8": "22519/256"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     1
    ],
    1,
    56
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    1,
    8
   ],
   [
    [
     1,
     1,
     0,
     0
    ],
    1,
    160
   ]
  ]
 },
 "SO9": {
  "name": "SO9",
  "type": [
   "B",
   4
  ],
  "N_R": 9,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "2",
  "C_A": "7/2",
  "dRdA_over_NR": "35/12",
  "dAdA_over_NA": "805/96",
  "dRdR_over_NR": "19/24",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "7/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "2",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/18",
    "-7/8",
    "-77/72"
   ],
   [
    "0",
    "-7/8",
    "-9/8"
   ]
  ],
  "T14": [
   [
    "0",
    "2",
    "0"
   ],
   [
    "1/18",
    "-7/8",
    "77/72"
   ],
   [
    "0",
    "7/8",
    "-9/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "mu": [
   "-9/4",
   "-77/8",
   "-693/16",
   "-6237/32",
   "-56133/64",
   "-505197/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "7/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 44,
    "C": "9/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "324",
    "1": "0",
    "2": "63",
    "3": "-441/8",
    "4": "1449/16",
    "5": "-19215/128",
    "6": "2079/8",
    "7": "-927801/2048",
    "8": "3244059/4096"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "441",
    "3": "-3087/8",
    "4": "12033/16",
    "5": "-174195/128",
    "6": "812511/256",
    "7": "-17562447/2048",
    "8": "106805853/4096"
   },
   "RxR": {
    "0": "81",
    "1": "0",
    "2": "9",
    "3": "-63/8",
    "4": "261/16",
    "5": "-4095/128",
    "6": "16389/256",
    "7": "-262143/2048",
    "8": "1048581/4096"
   },
   "RxRbar": {
    "0": "81",
    "1": "0",
    "2": "9",
    "3": "-63/8",
    "4": "261/16",
    "5": "-4095/128",
    "6": "16389/256",
    "7": "-262143/2048",
    "8": "1048581/4096"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0
    ],
    1,
    84
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    1,
    9
   ],
   [
    [
     1,
     1,
     0,
     0
    ],
    1,
    231
   ]
  ]
 },
 "SO10": {
  "name": "SO10",
  "type": [
   "D",
   5
  ],
  "N_R": 10,
  "N_A": 45,
  "rank": 5,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "9/4",
  "C_A": "4",
  "dRdA_over_NR": "39/8",
  "dAdA_over_NA": "73/6",
  "dRdR_over_NR": "141/128",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "9/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-9/4",
    "0"
   ],
   [
    "-1/20",
    "-1",
    "-6/5"
   ],
   [
    "0",
    "-1",
    "-5/4"
   ]
  ],
  "T14": [
   [
    "0",
    "9/4",
    "0"
   ],
   [
    "1/20",
    "-1",
    "6/5"
   ],
   [
    "0",
    "1",
    "-5/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/10",
    "0",
    "-12/5"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "mu": [
   "-5/2",
   "-12",
   "-60",
   "-300",
   "-1500",
   "-7500"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 45,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 54,
    "C": "5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "450",
    "1": "0",
    "2": "90",
    "3": "-90",
    "4": "675/4",
    "5": "-5175/16",
    "6": "41085/64",
    "7": "-327915/256",
    "8": "2621925/1024"
   },
   "AxA": {
    "0": "2025",
    "1": "0",
    "2": "720",
    "3": "-720",
    "4": "3015/2",
    "5": "-3060",
    "6": "62505/8",
    "7": "-186165/8",
    "8": "2516895/32"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "45/4",
    "3": "-45/4",
    "4": "1665/64",
    "5": "-1845/32",
    "6": "132885/1024",
    "7": "-298935/1024",
    "8": "10761705/16384"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "45/4",
    "3": "-45/4",
    "4": "1665/64",
    "5": "-1845/32",
    "6": "132885/1024",
    "7": "-298935/1024",
    "8": "10761705/16384"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0,
     0
    ],
    1,
    120
   ],
   [
    [
     1,
     0,
     0,
     0,
     0
    ],
    1,
    10
   ],
   [
    [
     1,
     1,
     0,
     0,
     0
    ],
    1,
    320
   ]
  ]
 },
 "Sp4": {
  "name": "Sp4",
  "type": [
   "C",
   2
  ],
  "N_R": 4,
  "N_A": 10,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   2,
   0
  ],
  "C_R": "5/4",
  "C_A": "3",
  "dRdA_over_NR": "165/64",
  "dAdA_over_NA": "18",
  "dRdR_over_NR": "5/32",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 5,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 10,
    "C": "3"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "5/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-5/4"
   ],
   [
    "0",
    "-1/2",
    "-3/4"
   ],
   [
    "-1/8",
    "-3/8",
    "-3/4"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "5/4"
   ],
   [
    "0",
    "-1/2",
    "3/4"
   ],
   [
    "1/8",
    "3/8",
    "-3/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "mu": [
   "-1",
   "-3/2",
   "-3",
   "-6",
   "-12",
   "-24"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "mult": 1,
    "dim": 5,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 10,
    "C": "3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "40",
    "1": "0",
    "2": "15",
    "3": "-45/4",
    "4": "345/16",
    "5": "-1905/64",
    "6": "11745/256",
    "7": "-69825/1024",
    "8": "420225/4096"
   },
   "AxA": {
    "0": "100",
    "1": "0",
    "2": "90",
    "3": "-135/2",
    "4": "495/2",
    "5": "-3555/8",
    "6": "9585/8",
    "7": "-94815/32",
    "8": "260235/32"
   },
   "RxR": {
    "0": "16",
    "1": "0",
    "2": "5/2",
    "3": "-15/8",
    "4": "5/2",
    "5": "-195/64",
    "6": "1955/512",
    "7": "-9765/2048",
    "8": "24415/4096"
   },
   "RxRbar": {
    "0": "16",
    "1": "0",
    "2": "5/2",
    "3": "-15/8",
    "4": "5/2",
    "5": "-195/64",
    "6": "1955/512",
    "7": "-9765/2048",
    "8": "24415/4096"
   }
  },
  "dims_RxA": [
   [
    [
     1,
     0
    ],
    1,
    4
   ],
   [
    [
     1,
     1
    ],
    1,
    16
   ],
   [
    [
     3,
     0
    ],
    1,
    20
   ]
  ]
 },
 "Sp6": {
  "name": "Sp6",
  "type": [
   "C",
   3
  ],
  "N_R": 6,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "C_R": "7/4",
  "C_A": "4",
  "dRdA_over_NR": "175/24",
  "dAdA_over_NA": "235/6",
  "dRdR_over_NR": "161/384",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "4"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "7/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-7/4"
   ],
   [
    "0",
    "-3/4",
    "-1"
   ],
   [
    "-1/12",
    "-2/3",
    "-1"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "7/4"
   ],
   [
    "0",
    "-3/4",
    "1"
   ],
   [
    "1/12",
    "2/3",
    "-1"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "mu": [
   "-3/2",
   "-4",
   "-12",
   "-36",
   "-108",
   "-324"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 14,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "126",
    "1": "0",
    "2": "42",
    "3": "-42",
    "4": "399/4",
    "5": "-3045/16",
    "6": "24633/64",
    "7": "-196497/256",
    "8": "1573089/1024"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "336",
    "3": "-336",
    "4": "2541/2",
    "5": "-2940",
    "6": "71883/8",
    "7": "-219933/8",
    "8": "2956821/32"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "21/4",
    "3": "-21/4",
    "4": "609/64",
    "5": "-525/32",
    "6": "29421/1024",
    "7": "-51471/1024",
    "8": "1441209/16384"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "21/4",
    "3": "-21/4",
    "4": "609/64",
    "5": "-525/32",
    "6": "29421/1024",
    "7": "-51471/1024",
    "8": "1441209/16384"
   }
  },
  "dims_RxA": [
   [
    [
     1,
     0,
     0
    ],
    1,
    6
   ],
   [
    [
     1,
     1,
     0
    ],
    1,
    64
   ],
   [
    [
     3,
     0,
     0
    ],
    1,
    56
   ]
  ]
 },
 "Sp8": {
  "name": "Sp8",
  "type": [
   "C",
   4
  ],
  "N_R": 8,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0
  ],
  "C_R": "9/4",
  "C_A": "5",
  "dRdA_over_NR": "1065/64",
  "dAdA_over_NA": "1795/24",
  "dRdR_over_NR": "57/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "5"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "9/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-9/4"
   ],
   [
    "0",
    "-1",
    "-5/4"
   ],
   [
    "-1/16",
    "-15/16",
    "-5/4"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "9/4"
   ],
   [
    "0",
    "-1",
    "5/4"
   ],
   [
    "1/16",
    "15/16",
    "-5/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "mu": [
   "-2",
   "-15/2",
   "-30",
   "-120",
   "-480",
   "-1920"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "288",
    "1": "0",
    "2": "90",
    "3": "-225/2",
    "4": "2565/8",
    "5": "-24885/32",
    "6": "250245/128",
    "7": "-2499525/512",
    "8": "25000965/2048"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "900",
    "3": "-1125",
    "4": "9135/2",
    "5": "-51525/4",
    "6": "355455/8",
    "7": "-2541105/16",
    "8": "19937115/32"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "9",
    "3": "-45/4",
    "4": "207/8",
    "5": "-1845/32",
    "6": "33219/256",
    "7": "-298935/1024",
    "8": "336303/512"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "9",
    "3": "-45/4",
    "4": "207/8",
    "5": "-1845/32",
    "6": "33219/256",
    "7": "-298935/1024",
    "8": "336303/512"
   }
  },
  "dims_RxA": [
   [
    [
     1,
     0,
     0,
     0
    ],
    1,
    8
   ],
   [
    [
     1,
     1,
     0,
     0
    ],
    1,
    160
   ],
   [
    [
     3,
     0,
     0,
     0
    ],
    1,
    120
   ]
  ]
 },
 "G2": {
  "name": "G2",
  "type": [
   "G",
   2
  ],
  "N_R": 7,
  "N_A": 14,
  "rank": 2,
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   0,
   1
  ],
  "C_R": "1",
  "C_A": "2",
  "dRdA_over_NR": "5/12",
  "dAdA_over_NA": "25/12",
  "dRdR_over_NR": "1/24",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0
    ],
    "dim": 7,
    "C": "1"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 14,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 27,
    "C": "7/3"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "1",
   "1/2",
   "0",
   "-1/6"
  ],
  "T12": [
   [
    "0",
    "0",
    "-1",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "-3/4"
   ],
   [
    "-1/14",
    "0",
    "-1/2",
    "-3/7"
   ],
   [
    "0",
    "-7/36",
    "-2/9",
    "-7/12"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "1",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "3/4"
   ],
   [
    "1/14",
    "0",
    "-1/2",
    "3/7"
   ],
   [
    "0",
    "7/36",
    "2/9",
    "-7/12"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "mu": [
   "-1",
   "-2",
   "-14/3",
   "-98/9",
   "-686/27",
   "-4802/81"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "mult": 1,
    "dim": 14,
    "C": "2"
   },
   {
    "hw": [
     1,
     0
    ],
    "mult": 1,
    "dim": 7,
    "C": "1"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "7/3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "98",
    "1": "0",
    "2": "14",
    "3": "-7",
    "4": "91/12",
    "5": "-1015/144",
    "6": "12187/1728",
    "7": "-145327/20736",
    "8": "1743091/248832"
   },
   "AxA": {
    "0": "196",
    "1": "0",
    "2": "56",
    "3": "-28",
    "4": "287/6",
    "5": "-490/9",
    "6": "19061/216",
    "7": "-96509/648",
    "8": "2150687/7776"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "7/2",
    "3": "-7/4",
    "4": "35/24",
    "5": "-175/144",
    "6": "959/864",
    "7": "-5467/5184",
    "8": "31955/31104"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "7/2",
    "3": "-7/4",
    "4": "35/24",
    "5": "-175/144",
    "6": "959/864",
    "7": "-5467/5184",
    "8": "31955/31104"
   }
  },
  "dims_RxA": [
   [
    [
     1,
     0
    ],
    1,
    7
   ],
   [
    [
     1,
     1
    ],
    1,
    64
   ],
   [
    [
     2,
     0
    ],
    1,
    27
   ]
  ]
 },
 "F4": {
  "name": "F4",
  "type": [
   "F",
   4
  ],
  "N_R": 26,
  "N_A": 52,
  "rank": 4,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "1",
  "C_A": "3/2",
  "dRdA_over_NR": "5/64",
  "dAdA_over_NA": "25/128",
  "dRdR_over_NR": "1/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "dim": 26,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 52,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "dim": 273,
    "C": "2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 324,
    "C": "13/6"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "1",
   "1/2",
   "1/4",
   "0",
   "-1/12"
  ],
  "T12": [
   [
    "0",
    "0",
    "-1",
    "0",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "-3/4",
    "0"
   ],
   [
    "-1/52",
    "0",
    "-3/8",
    "0",
    "-63/104"
   ],
   [
    "0",
    "-1/14",
    "0",
    "-1/2",
    "-3/7"
   ],
   [
    "0",
    "0",
    "-7/72",
    "-13/36",
    "-13/24"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "1",
    "0",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "3/4",
    "0"
   ],
   [
    "1/52",
    "0",
    "-3/8",
    "0",
    "63/104"
   ],
   [
    "0",
    "1/14",
    "0",
    "-1/2",
    "3/7"
   ],
   [
    "0",
    "0",
    "7/72",
    "13/36",
    "-13/24"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/26",
    "0",
    "0",
    "0",
    "-63/52"
   ],
   [
    "0",
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "0",
    "-7/36",
    "-13/18",
    "0"
   ]
  ],
  "mu": [
   "-5/4",
   "-21/8",
   "-91/16",
   "-1183/96",
   "-15379/576",
   "-199927/3456"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 273,
    "C": "2"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 52,
    "C": "3/2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 26,
    "C": "1"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 324,
    "C": "13/6"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "1352",
    "1": "0",
    "2": "39",
    "3": "-117/8",
    "4": "299/32",
    "5": "-1235/192",
    "6": "169/36",
    "7": "-192829/55296",
    "8": "1729949/663552"
   },
   "AxA": {
    "0": "2704",
    "1": "0",
    "2": "117",
    "3": "-351/8",
    "4": "1027/32",
    "5": "-3055/128",
    "6": "103051/4608",
    "7": "-455819/18432",
    "8": "20656207/663552"
   },
   "RxR": {
    "0": "676",
    "1": "0",
    "2": "13",
    "3": "-39/8",
    "4": "91/32",
    "5": "-715/384",
    "6": "6539/4608",
    "7": "-66703/55296",
    "8": "731471/663552"
   },
   "RxRbar": {
    "0": "676",
    "1": "0",
    "2": "13",
    "3": "-39/8",
    "4": "91/32",
    "5": "-715/384",
    "6": "6539/4608",
    "7": "-66703/55296",
    "8": "731471/663552"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0
    ],
    1,
    273
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    1,
    26
   ],
   [
    [
     1,
     1,
     0,
     0
    ],
    1,
    1053
   ]
  ]
 },
 "E6": {
  "name": "E6",
  "type": [
   "E",
   6
  ],
  "N_R": 27,
  "N_A": 78,
  "rank": 6,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "13/9",
  "C_A": "2",
  "dRdA_over_NR": "65/324",
  "dAdA_over_NA": "5/12",
  "dRdR_over_NR": "65/1944",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 650,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "13/9",
   "4/9",
   "-1/18"
  ],
  "T12": [
   [
    "0",
    "-13/9",
    "0"
   ],
   [
    "-1/54",
    "-1/2",
    "-25/27"
   ],
   [
    "0",
    "-1/9",
    "-4/3"
   ]
  ],
  "T14": [
   [
    "0",
    "13/9",
    "0"
   ],
   [
    "1/54",
    "-1/2",
    "25/27"
   ],
   [
    "0",
    "1/9",
    "-1/6"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-26/9",
    "0"
   ],
   [
    "-1/27",
    "0",
    "-50/27"
   ],
   [
    "0",
    "-2/9",
    "-7/6"
   ]
  ],
  "mu": [
   "-17/9",
   "-50/9",
   "-50/3",
   "-50",
   "-150",
   "-450"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 351,
    "C": "28/9"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 351,
    "C": "25/9"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "13/9"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "2106",
    "1": "0",
    "2": "78",
    "3": "-39",
    "4": "377/12",
    "5": "-455/16",
    "6": "47489/1728",
    "7": "-187733/6912",
    "8": "6731777/248832"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "312",
    "3": "-156",
    "4": "273/2",
    "5": "-130",
    "6": "3653/24",
    "7": "-15197/72",
    "8": "290771/864"
   },
   "RxR": {
    "0": "729",
    "1": "0",
    "2": "39/2",
    "3": "-39/4",
    "4": "533/72",
    "5": "-20605/3888",
    "6": "89401/23328",
    "7": "-1161979/419904",
    "8": "45318559/22674816"
   },
   "RxRbar": {
    "0": "729",
    "1": "0",
    "2": "39/2",
    "3": "-39/4",
    "4": "533/72",
    "5": "-29705/3888",
    "6": "225901/23328",
    "7": "-5620979/419904",
    "8": "432377959/22674816"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     1,
     0
    ],
    1,
    351
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    27
   ],
   [
    [
     1,
     1,
     0,
     0,
     0,
     0
    ],
    1,
    1728
   ]
  ]
 },
 "E7": {
  "name": "E7",
  "type": [
   "E",
   7
  ],
  "N_R": 56,
  "N_A": 133,
  "rank": 7,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "19/16",
  "C_A": "3/2",
  "dRdA_over_NR": "95/2048",
  "dAdA_over_NA": "5/64",
  "dRdR_over_NR": "95/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 133,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 1539,
    "C": "7/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 1463,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "19/16",
   "7/16",
   "1/48",
   "-1/16"
  ],
  "T12": [
   [
    "0",
    "-19/16",
    "0",
    "0"
   ],
   [
    "-1/112",
    "-3/8",
    "-45/56",
    "0"
   ],
   [
    "0",
    "-5/72",
    "-7/12",
    "-77/144"
   ],
   [
    "0",
    "0",
    "-9/16",
    "-5/8"
   ]
  ],
  "T14": [
   [
    "0",
    "19/16",
    "0",
    "0"
   ],
   [
    "1/112",
    "-3/8",
    "45/56",
    "0"
   ],
   [
    "0",
    "5/72",
    "-7/12",
    "77/144"
   ],
   [
    "0",
    "0",
    "9/16",
    "-5/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-19/8",
    "0",
    "0"
   ],
   [
    "-1/56",
    "0",
    "-45/28",
    "0"
   ],
   [
    "0",
    "-5/36",
    "0",
    "-77/72"
   ],
   [
    "0",
    "0",
    "-9/8",
    "0"
   ]
  ],
  "mu": [
   "-13/8",
   "-15/4",
   "-35/4",
   "-245/12",
   "-1715/36",
   "-12005/108"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 1463,
    "C": "5/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 1539,
    "C": "7/3"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 133,
    "C": "3/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "7448",
    "1": "0",
    "2": "399/4",
    "3": "-1197/32",
    "4": "5453/256",
    "5": "-87115/6144",
    "6": "1502501/147456",
    "7": "-26650939/3538944",
    "8": "477353093/84934656"
   },
   "AxA": {
    "0": "17689",
    "1": "0",
    "2": "1197/4",
    "3": "-3591/32",
    "4": "133/2",
    "5": "-23275/512",
    "6": "21413/576",
    "7": "-2620499/73728",
    "8": "12998489/331776"
   },
   "RxR": {
    "0": "3136",
    "1": "0",
    "2": "133/4",
    "3": "-399/32",
    "4": "7049/1024",
    "5": "-55195/12288",
    "6": "8816437/2359296",
    "7": "-211655003/56623104",
    "8": "22465201969/5435817984"
   },
   "RxRbar": {
    "0": "3136",
    "1": "0",
    "2": "133/4",
    "3": "-399/32",
    "4": "7049/1024",
    "5": "-55195/12288",
    "6": "8816437/2359296",
    "7": "-211655003/56623104",
    "8": "22465201969/5435817984"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    56
   ],
   [
    [
     0,
     1,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    912
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    6480
   ]
  ]
 },
 "E8": {
  "name": "E8",
  "type": [
   "E",
   8
  ],
  "N_R": 248,
  "N_A": 248,
  "rank": 8,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "1/1920",
  "dAdA_over_NA": "1/1920",
  "dRdR_over_NR": "1/1920",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 248,
    "C": "1/2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 3875,
    "C": "4/5"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 30380,
    "C": "1"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 27000,
    "C": "31/30"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "1/10",
   "0",
   "-1/60"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "-1/496",
    "-1/8",
    "-5/16",
    "0",
    "-15/248"
   ],
   [
    "0",
    "-1/50",
    "-1/5",
    "-7/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/28",
    "-1/4",
    "-3/14"
   ],
   [
    "0",
    "-1/1800",
    "0",
    "-217/900",
    "-31/120"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "1/496",
    "-1/8",
    "5/16",
    "0",
    "15/248"
   ],
   [
    "0",
    "1/50",
    "-1/5",
    "7/25",
    "0"
   ],
   [
    "0",
    "0",
    "1/28",
    "-1/4",
    "3/14"
   ],
   [
    "0",
    "1/1800",
    "0",
    "217/900",
    "-31/120"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/248",
    "0",
    "-5/8",
    "0",
    "-15/124"
   ],
   [
    "0",
    "-1/25",
    "0",
    "-14/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/14",
    "0",
    "-3/7"
   ],
   [
    "0",
    "-1/900",
    "0",
    "-217/450",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-127/240",
   "-653/1440",
   "-85087/216000",
   "-3601/10368"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "mult": 1,
    "dim": 248,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 27000,
    "C": "31/30"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 30380,
    "C": "1"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 3875,
    "C": "4/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   },
   "AxA": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   },
   "RxR": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   },
   "RxRbar": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    248
   ],
   [
    [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    1,
    27000
   ],
   [
    [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    1,
    30380
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    3875
   ]
  ]
 },
 "SU7": {
  "name": "SU7",
  "type": [
   "A",
   6
  ],
  "N_R": 7,
  "N_A": 48,
  "rank": 6,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "24/7",
  "C_A": "7",
  "dRdA_over_NR": "55",
  "dAdA_over_NA": "4165/24",
  "dRdR_over_NR": "2125/686",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 48,
    "C": "7"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "24/7",
   "-1/14"
  ],
  "T12": [
   [
    "0",
    "-24/7"
   ],
   [
    "-1/14",
    "-47/14"
   ]
  ],
  "T14": [
   [
    "0",
    "24/7"
   ],
   [
    "1/14",
    "-1/7"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-48/7"
   ],
   [
    "-1/7",
    "-45/14"
   ]
  ],
  "mu": [
   "-47/14",
   "-45/2",
   "-315/2",
   "-2205/2",
   "-15435/2",
   "-108045/2"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 28,
    "C": "54/7"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "40/7"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "336",
    "1": "0",
    "2": "168",
    "3": "-294",
    "4": "1071",
    "5": "-3675",
    "6": "12873",
    "7": "-360297/8",
    "8": "2522121/16"
   },
   "AxA": {
    "0": "2304",
    "1": "0",
    "2": "2352",
    "3": "-4116",
    "4": "17934",
    "5": "-66885",
    "6": "590499/2",
    "7": "-5763429/4",
    "8": "63421827/8"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "12",
    "3": "-12/7",
    "4": "156/49",
    "5": "-300/343",
    "6": "2172/2401",
    "7": "-5772/16807",
    "8": "4548/16807"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "12",
    "3": "-282/7",
    "4": "6771/49",
    "5": "-325005/686",
    "6": "15600243/9604",
    "7": "-748811661/134456",
    "8": "5134708533/268912"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0,
     0,
     0,
     1
    ],
    1,
    140
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    7
   ],
   [
    [
     2,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    189
   ]
  ]
 },
 "SU8": {
  "name": "SU8",
  "type": [
   "A",
   7
  ],
  "N_R": 8,
  "N_A": 63,
  "rank": 7,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "63/16",
  "C_A": "8",
  "dRdA_over_NR": "735/8",
  "dAdA_over_NA": "800/3",
  "dRdR_over_NR": "39165/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 63,
    "C": "8"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "63/16",
   "-1/16"
  ],
  "T12": [
   [
    "0",
    "-63/16"
   ],
   [
    "-1/16",
    "-31/8"
   ]
  ],
  "T14": [
   [
    "0",
    "63/16"
   ],
   [
    "1/16",
    "-1/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-63/8"
   ],
   [
    "-1/8",
    "-15/4"
   ]
  ],
  "mu": [
   "-31/8",
   "-30",
   "-240",
   "-1920",
   "-15360",
   "-122880"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 36,
    "C": "35/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 28,
    "C": "27/4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "504",
    "1": "0",
    "2": "252",
    "3": "-504",
    "4": "2079",
    "5": "-8190",
    "6": "131103/4",
    "7": "-262143/2",
    "8": "8388639/16"
   },
   "AxA": {
    "0": "3969",
    "1": "0",
    "2": "4032",
    "3": "-8064",
    "4": "38304",
    "5": "-161280",
    "6": "780192",
    "7": "-4161024",
    "8": "25036704"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "63/4",
    "3": "-63/32",
    "4": "4221/1024",
    "5": "-4095/4096",
    "6": "298683/262144",
    "7": "-814653/2097152",
    "8": "22075641/67108864"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "63/4",
    "3": "-1953/32",
    "4": "246141/1024",
    "5": "-3876705/4096",
    "6": "976929723/262144",
    "7": "-30773286243/2097152",
    "8": "3877434066681/67108864"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    216
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    8
   ],
   [
    [
     2,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    280
   ]
  ]
 },
 "SO11": {
  "name": "SO11",
  "type": [
   "B",
   5
  ],
  "N_R": 11,
  "N_A": 55,
  "rank": 5,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "5/2",
  "C_A": "9/2",
  "dRdA_over_NR": "495/64",
  "dAdA_over_NA": "1107/64",
  "dRdR_over_NR": "95/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "9/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 65,
    "C": "11/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "5/2",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/22",
    "-9/8",
    "-117/88"
   ],
   [
    "0",
    "-9/8",
    "-11/8"
   ]
  ],
  "T14": [
   [
    "0",
    "5/2",
    "0"
   ],
   [
    "1/22",
    "-9/8",
    "117/88"
   ],
   [
    "0",
    "9/8",
    "-11/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-5",
    "0"
   ],
   [
    "-1/11",
    "0",
    "-117/44"
   ],
   [
    "0",
    "-9/4",
    "0"
   ]
  ],
  "mu": [
   "-11/4",
   "-117/8",
   "-1287/16",
   "-14157/32",
   "-155727/64",
   "-1712997/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 55,
    "C": "9/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 65,
    "C": "11/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "605",
    "1": "0",
    "2": "495/4",
    "3": "-4455/32",
    "4": "9405/32",
    "5": "-327195/512",
    "6": "732105/512",
    "7": "-26316675/8192",
    "8": "59194575/8192"
   },
   "AxA": {
    "0": "3025",
    "1": "0",
    "2": "4455/4",
    "3": "-40095/32",
    "4": "90585/32",
    "5": "-3265515/512",
    "6": "9039195/512",
    "7": "-467036955/8192",
    "8": "1723020255/8192"
   },
   "RxR": {
    "0": "121",
    "1": "0",
    "2": "55/4",
    "3": "-495/32",
    "4": "1265/32",
    "5": "-49995/512",
    "6": "125015/512",
    "7": "-4999995/8192",
    "8": "12500015/8192"
   },
   "RxRbar": {
    "0": "121",
    "1": "0",
    "2": "55/4",
    "3": "-495/32",
    "4": "1265/32",
    "5": "-49995/512",
    "6": "125015/512",
    "7": "-4999995/8192",
    "8": "12500015/8192"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0,
     0
    ],
    1,
    165
   ],
   [
    [
     1,
     0,
     0,
     0,
     0
    ],
    1,
    11
   ],
   [
    [
     1,
     1,
     0,
     0,
     0
    ],
    1,
    429
   ]
  ]
 },
 "SO12": {
  "name": "SO12",
  "type": [
   "D",
   6
  ],
  "N_R": 12,
  "N_A": 66,
  "rank": 6,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "11/4",
  "C_A": "5",
  "dRdA_over_NR": "2255/192",
  "dAdA_over_NA": "145/6",
  "dRdR_over_NR": "187/96",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 66,
    "C": "5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 77,
    "C": "6"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "11/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-11/4",
    "0"
   ],
   [
    "-1/24",
    "-5/4",
    "-35/24"
   ],
   [
    "0",
    "-5/4",
    "-3/2"
   ]
  ],
  "T14": [
   [
    "0",
    "11/4",
    "0"
   ],
   [
    "1/24",
    "-5/4",
    "35/24"
   ],
   [
    "0",
    "5/4",
    "-3/2"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-11/2",
    "0"
   ],
   [
    "-1/12",
    "0",
    "-35/12"
   ],
   [
    "0",
    "-5/2",
    "0"
   ]
  ],
  "mu": [
   "-3",
   "-35/2",
   "-105",
   "-630",
   "-3780",
   "-22680"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 66,
    "C": "5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 77,
    "C": "6"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "792",
    "1": "0",
    "2": "165",
    "3": "-825/4",
    "4": "7755/16",
    "5": "-75405/64",
    "6": "750915/256",
    "7": "-7501725/1024",
    "8": "75003555/4096"
   },
   "AxA": {
    "0": "4356",
    "1": "0",
    "2": "1650",
    "3": "-4125/2",
    "4": "10065/2",
    "5": "-99825/8",
    "6": "297495/8",
    "7": "-4119885/32",
    "8": "16369485/32"
   },
   "RxR": {
    "0": "144",
    "1": "0",
    "2": "33/2",
    "3": "-165/8",
    "4": "231/4",
    "5": "-10065/64",
    "6": "221463/512",
    "7": "-2435895/2048",
    "8": "13397439/4096"
   },
   "RxRbar": {
    "0": "144",
    "1": "0",
    "2": "33/2",
    "3": "-165/8",
    "4": "231/4",
    "5": "-10065/64",
    "6": "221463/512",
    "7": "-2435895/2048",
    "8": "13397439/4096"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0,
     0,
     0
    ],
    1,
    220
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    12
   ],
   [
    [
     1,
     1,
     0,
     0,
     0,
     0
    ],
    1,
    560
   ]
  ]
 },
 "SO13": {
  "name": "SO13",
  "type": [
   "B",
   6
  ],
  "N_R": 13,
  "N_A": 78,
  "rank": 6,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "3",
  "C_A": "11/2",
  "dRdA_over_NR": "275/16",
  "dAdA_over_NA": "1595/48",
  "dRdR_over_NR": "5/2",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "11/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 90,
    "C": "13/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/26",
    "-11/8",
    "-165/104"
   ],
   [
    "0",
    "-11/8",
    "-13/8"
   ]
  ],
  "T14": [
   [
    "0",
    "3",
    "0"
   ],
   [
    "1/26",
    "-11/8",
    "165/104"
   ],
   [
    "0",
    "11/8",
    "-13/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-6",
    "0"
   ],
   [
    "-1/13",
    "0",
    "-165/52"
   ],
   [
    "0",
    "-11/4",
    "0"
   ]
  ],
  "mu": [
   "-13/4",
   "-165/8",
   "-2145/16",
   "-27885/32",
   "-362505/64",
   "-4712565/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 78,
    "C": "11/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 90,
    "C": "13/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "1014",
    "1": "0",
    "2": "429/2",
    "3": "-4719/16",
    "4": "24453/32",
    "5": "-525525/256",
    "6": "720291/128",
    "7": "-63342279/4096",
    "8": "348342423/8192"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "4719/2",
    "3": "-51909/16",
    "4": "273273/32",
    "5": "-5922345/256",
    "6": "37808199/512",
    "7": "-1114061949/4096",
    "8": "9439688973/8192"
   },
   "RxR": {
    "0": "169",
    "1": "0",
    "2": "39/2",
    "3": "-429/16",
    "4": "2613/32",
    "5": "-62205/256",
    "6": "373269/512",
    "7": "-8957949/4096",
    "8": "53747733/8192"
   },
   "RxRbar": {
    "0": "169",
    "1": "0",
    "2": "39/2",
    "3": "-429/16",
    "4": "2613/32",
    "5": "-62205/256",
    "6": "373269/512",
    "7": "-8957949/4096",
    "8": "53747733/8192"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0,
     0,
     0
    ],
    1,
    286
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    13
   ],
   [
    [
     1,
     1,
     0,
     0,
     0,
     0
    ],
    1,
    715
   ]
  ]
 },
 "SO14": {
  "name": "SO14",
  "type": [
   "D",
   7
  ],
  "N_R": 14,
  "N_A": 91,
  "rank": 7,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "13/4",
  "C_A": "6",
  "dRdA_over_NR": "195/8",
  "dAdA_over_NA": "45",
  "dRdR_over_NR": "403/128",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 91,
    "C": "6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 104,
    "C": "7"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "13/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-13/4",
    "0"
   ],
   [
    "-1/28",
    "-3/2",
    "-12/7"
   ],
   [
    "0",
    "-3/2",
    "-7/4"
   ]
  ],
  "T14": [
   [
    "0",
    "13/4",
    "0"
   ],
   [
    "1/28",
    "-3/2",
    "12/7"
   ],
   [
    "0",
    "3/2",
    "-7/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-13/2",
    "0"
   ],
   [
    "-1/14",
    "0",
    "-24/7"
   ],
   [
    "0",
    "-3",
    "0"
   ]
  ],
  "mu": [
   "-7/2",
   "-24",
   "-168",
   "-1176",
   "-8232",
   "-57624"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 91,
    "C": "6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 104,
    "C": "7"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "1274",
    "1": "0",
    "2": "273",
    "3": "-819/2",
    "4": "4641/4",
    "5": "-6825/2",
    "6": "326781/32",
    "7": "-3919461/128",
    "8": "47029983/512"
   },
   "AxA": {
    "0": "8281",
    "1": "0",
    "2": "3276",
    "3": "-4914",
    "4": "13923",
    "5": "-40950",
    "6": "557739/4",
    "7": "-1086813/2",
    "8": "38981943/16"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "91/4",
    "3": "-273/8",
    "4": "7189/64",
    "5": "-23205/64",
    "6": "1206751/1024",
    "7": "-7843563/2048",
    "8": "203932729/16384"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "91/4",
    "3": "-273/8",
    "4": "7189/64",
    "5": "-23205/64",
    "6": "1206751/1024",
    "7": "-7843563/2048",
    "8": "203932729/16384"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    1,
    364
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    14
   ],
   [
    [
     1,
     1,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    896
   ]
  ]
 },
 "Sp10": {
  "name": "Sp10",
  "type": [
   "C",
   5
  ],
  "N_R": 10,
  "N_A": 55,
  "rank": 5,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0,
   0
  ],
  "C_R": "11/4",
  "C_A": "6",
  "dRdA_over_NR": "33",
  "dAdA_over_NA": "261/2",
  "dRdR_over_NR": "209/128",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "6"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "11/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-11/4"
   ],
   [
    "0",
    "-5/4",
    "-3/2"
   ],
   [
    "-1/20",
    "-6/5",
    "-3/2"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "11/4"
   ],
   [
    "0",
    "-5/4",
    "3/2"
   ],
   [
    "1/20",
    "6/5",
    "-3/2"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-11/2"
   ],
   [
    "0",
    "0",
    "-3"
   ],
   [
    "-1/10",
    "-12/5",
    "0"
   ]
  ],
  "mu": [
   "-5/2",
   "-12",
   "-60",
   "-300",
   "-1500",
   "-7500"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 44,
    "C": "5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 55,
    "C": "6"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "550",
    "1": "0",
    "2": "165",
    "3": "-495/2",
    "4": "825",
    "5": "-38775/16",
    "6": "466785/64",
    "7": "-5598285/256",
    "8": "67185525/1024"
   },
   "AxA": {
    "0": "3025",
    "1": "0",
    "2": "1980",
    "3": "-2970",
    "4": "26235/2",
    "5": "-43560",
    "6": "1346895/8",
    "7": "-682605",
    "8": "97024455/32"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "55/4",
    "3": "-165/8",
    "4": "3685/64",
    "5": "-10065/64",
    "6": "442915/1024",
    "7": "-2435895/2048",
    "8": "53589745/16384"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "55/4",
    "3": "-165/8",
    "4": "3685/64",
    "5": "-10065/64",
    "6": "442915/1024",
    "7": "-2435895/2048",
    "8": "53589745/16384"
   }
  },
  "dims_RxA": [
   [
    [
     1,
     0,
     0,
     0,
     0
    ],
    1,
    10
   ],
   [
    [
     1,
     1,
     0,
     0,
     0
    ],
    1,
    320
   ],
   [
    [
     3,
     0,
     0,
     0,
     0
    ],
    1,
    220
   ]
  ]
 },
 "Sp12": {
  "name": "Sp12",
  "type": [
   "C",
   6
  ],
  "N_R": 12,
  "N_A": 78,
  "rank": 6,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "13/4",
  "C_A": "7",
  "dRdA_over_NR": "11375/192",
  "dAdA_over_NA": "2555/12",
  "dRdR_over_NR": "65/24",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 65,
    "C": "6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "7"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "13/4",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "0",
    "-13/4"
   ],
   [
    "0",
    "-3/2",
    "-7/4"
   ],
   [
    "-1/24",
    "-35/24",
    "-7/4"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "13/4"
   ],
   [
    "0",
    "-3/2",
    "7/4"
   ],
   [
    "1/24",
    "35/24",
    "-7/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-13/2"
   ],
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "-1/12",
    "-35/12",
    "0"
   ]
  ],
  "mu": [
   "-3",
   "-35/2",
   "-105",
   "-630",
   "-3780",
   "-22680"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 65,
    "C": "6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 78,
    "C": "7"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "936",
    "1": "0",
    "2": "273",
    "3": "-1911/4",
    "4": "29211/16",
    "5": "-402675/64",
    "6": "5648643/256",
    "7": "-79057251/1024",
    "8": "1106847651/4096"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "3822",
    "3": "-13377/2",
    "4": "32214",
    "5": "-984165/8",
    "6": "1057329/2",
    "7": "-76447917/32",
    "8": "47129901/4"
   },
   "RxR": {
    "0": "144",
    "1": "0",
    "2": "39/2",
    "3": "-273/8",
    "4": "897/8",
    "5": "-23205/64",
    "6": "603369/512",
    "7": "-7843563/2048",
    "8": "50983179/4096"
   },
   "RxRbar": {
    "0": "144",
    "1": "0",
    "2": "39/2",
    "3": "-273/8",
    "4": "897/8",
    "5": "-23205/64",
    "6": "603369/512",
    "7": "-7843563/2048",
    "8": "50983179/4096"
   }
  },
  "dims_RxA": [
   [
    [
     1,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    12
   ],
   [
    [
     1,
     1,
     0,
     0,
     0,
     0
    ],
    1,
    560
   ],
   [
    [
     3,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    364
   ]
  ]
 },
 "SU2_3": {
  "name": "SU2_3",
  "type": [
   "A",
   1
  ],
  "N_R": 3,
  "N_A": 3,
  "rank": 1,
  "hwR": [
   2
  ],
  "hwRbar": [
   2
  ],
  "hwA": [
   2
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "5/192",
  "dAdA_over_NA": "5/192",
  "dRdR_over_NR": "5/192",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/2"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "-1/4"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0"
   ],
   [
    "-1/6",
    "-1/8",
    "-5/24"
   ],
   [
    "0",
    "-1/8",
    "-3/8"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0"
   ],
   [
    "1/6",
    "-1/8",
    "5/24"
   ],
   [
    "0",
    "1/8",
    "-3/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-15/16",
   "-45/32",
   "-135/64",
   "-405/128"
  ],
  "u_channel": [
   {
    "hw": [
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "mult": 1,
    "dim": 3,
    "C": "1/2"
   },
   {
    "hw": [
     4
    ],
    "mult": 1,
    "dim": 5,
    "C": "3/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   },
   "RxR": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   },
   "RxRbar": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   }
  },
  "dims_RxA": [
   [
    [
     0
    ],
    1,
    1
   ],
   [
    [
     2
    ],
    1,
    3
   ],
   [
    [
     4
    ],
    1,
    5
   ]
  ]
 },
 "SU2_4": {
  "name": "SU2_4",
  "type": [
   "A",
   1
  ],
  "N_R": 4,
  "N_A": 3,
  "rank": 1,
  "hwR": [
   3
  ],
  "hwRbar": [
   3
  ],
  "hwA": [
   2
  ],
  "C_R": "3/8",
  "C_A": "1/5",
  "dRdA_over_NR": "41/16000",
  "dAdA_over_NA": "1/1500",
  "dRdR_over_NR": "1681/128000",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/5"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/5"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "6/5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/8",
   "11/40",
   "3/40",
   "-9/40"
  ],
  "T12": [
   [
    "0",
    "-3/8",
    "0",
    "0"
   ],
   [
    "-1/8",
    "-1/20",
    "-1/5",
    "0"
   ],
   [
    "0",
    "-3/25",
    "-3/20",
    "-21/200"
   ],
   [
    "0",
    "0",
    "-3/40",
    "-3/10"
   ]
  ],
  "T14": [
   [
    "0",
    "3/8",
    "0",
    "0"
   ],
   [
    "1/8",
    "-1/20",
    "1/5",
    "0"
   ],
   [
    "0",
    "3/25",
    "-3/20",
    "21/200"
   ],
   [
    "0",
    "0",
    "3/40",
    "-3/10"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3/4",
    "0",
    "0"
   ],
   [
    "-1/4",
    "0",
    "-2/5",
    "0"
   ],
   [
    "0",
    "-6/25",
    "0",
    "-21/100"
   ],
   [
    "0",
    "0",
    "-3/20",
    "0"
   ]
  ],
  "mu": [
   "-13/20",
   "-6/25",
   "-18/125",
   "-54/625",
   "-162/3125",
   "-486/15625"
  ],
  "u_channel": [
   {
    "hw": [
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "mult": 1,
    "dim": 3,
    "C": "1/5"
   },
   {
    "hw": [
     4
    ],
    "mult": 1,
    "dim": 5,
    "C": "3/5"
   },
   {
    "hw": [
     6
    ],
    "mult": 1,
    "dim": 7,
    "C": "6/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "12",
    "1": "0",
    "2": "3/10",
    "3": "-3/200",
    "4": "9/800",
    "5": "-123/80000",
    "6": "897/1600000",
    "7": "-3591/32000000",
    "8": "20541/640000000"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/25",
    "3": "-3/500",
    "4": "3/1250",
    "5": "-3/10000",
    "6": "9/125000",
    "7": "-63/5000000",
    "8": "33/12500000"
   },
   "RxR": {
    "0": "16",
    "1": "0",
    "2": "3/4",
    "3": "-3/80",
    "4": "1761/32000",
    "5": "-519/64000",
    "6": "255363/51200000",
    "7": "-1224069/1024000000",
    "8": "43841589/81920000000"
   },
   "RxRbar": {
    "0": "16",
    "1": "0",
    "2": "3/4",
    "3": "-3/80",
    "4": "1761/32000",
    "5": "-519/64000",
    "6": "255363/51200000",
    "7": "-1224069/1024000000",
    "8": "43841589/81920000000"
   }
  },
  "dims_RxA": [
   [
    [
     1
    ],
    1,
    2
   ],
   [
    [
     3
    ],
    1,
    4
   ],
   [
    [
     5
    ],
    1,
    6
   ]
  ]
 },
 "SU2_5": {
  "name": "SU2_5",
  "type": [
   "A",
   1
  ],
  "N_R": 5,
  "N_A": 3,
  "rank": 1,
  "hwR": [
   4
  ],
  "hwRbar": [
   4
  ],
  "hwA": [
   2
  ],
  "C_R": "3/10",
  "C_A": "1/10",
  "dRdA_over_NR": "17/40000",
  "dAdA_over_NA": "1/24000",
  "dRdR_over_NR": "289/40000",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/10"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/10"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "3/5"
   },
   {
    "hw": [
     8
    ],
    "dim": 9,
    "C": "1"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/10",
   "1/4",
   "3/20",
   "0",
   "-1/5"
  ],
  "T12": [
   [
    "0",
    "-3/10",
    "0",
    "0",
    "0"
   ],
   [
    "-1/10",
    "-1/40",
    "-7/40",
    "0",
    "0"
   ],
   [
    "0",
    "-21/200",
    "-3/40",
    "-3/25",
    "0"
   ],
   [
    "0",
    "0",
    "-3/35",
    "-3/20",
    "-9/140"
   ],
   [
    "0",
    "0",
    "0",
    "-1/20",
    "-1/4"
   ]
  ],
  "T14": [
   [
    "0",
    "3/10",
    "0",
    "0",
    "0"
   ],
   [
    "1/10",
    "-1/40",
    "7/40",
    "0",
    "0"
   ],
   [
    "0",
    "21/200",
    "-3/40",
    "3/25",
    "0"
   ],
   [
    "0",
    "0",
    "3/35",
    "-3/20",
    "9/140"
   ],
   [
    "0",
    "0",
    "0",
    "1/20",
    "-1/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3/5",
    "0",
    "0",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-7/20",
    "0",
    "0"
   ],
   [
    "0",
    "-21/100",
    "0",
    "-6/25",
    "0"
   ],
   [
    "0",
    "0",
    "-6/35",
    "0",
    "-9/70"
   ],
   [
    "0",
    "0",
    "0",
    "-1/10",
    "0"
   ]
  ],
  "mu": [
   "-11/20",
   "-21/200",
   "-63/2000",
   "-189/20000",
   "-567/200000",
   "-1701/2000000"
  ],
  "u_channel": [
   {
    "hw": [
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "mult": 1,
    "dim": 3,
    "C": "1/10"
   },
   {
    "hw": [
     4
    ],
    "mult": 1,
    "dim": 5,
    "C": "3/10"
   },
   {
    "hw": [
     6
    ],
    "mult": 1,
    "dim": 7,
    "C": "3/5"
   },
   {
    "hw": [
     8
    ],
    "mult": 1,
    "dim": 9,
    "C": "1"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "15",
    "1": "0",
    "2": "3/20",
    "3": "-3/800",
    "4": "9/4000",
    "5": "-51/320000",
    "6": "33/800000",
    "7": "-567/128000000",
    "8": "537/640000000"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/100",
    "3": "-3/4000",
    "4": "3/20000",
    "5": "-3/320000",
    "6": "9/8000000",
    "7": "-63/640000000",
    "8": "33/3200000000"
   },
   "RxR": {
    "0": "25",
    "1": "0",
    "2": "3/4",
    "3": "-3/160",
    "4": "147/4000",
    "5": "-183/64000",
    "6": "3351/1600000",
    "7": "-37779/128000000",
    "8": "86853/640000000"
   },
   "RxRbar": {
    "0": "25",
    "1": "0",
    "2": "3/4",
    "3": "-3/160",
    "4": "147/4000",
    "5": "-183/64000",
    "6": "3351/1600000",
    "7": "-37779/128000000",
    "8": "86853/640000000"
   }
  },
  "dims_RxA": [
   [
    [
     2
    ],
    1,
    3
   ],
   [
    [
     4
    ],
    1,
    5
   ],
   [
    [
     6
    ],
    1,
    7
   ]
  ]
 },
 "SU2_6": {
  "name": "SU2_6",
  "type": [
   "A",
   1
  ],
  "N_R": 6,
  "N_A": 3,
  "rank": 1,
  "hwR": [
   5
  ],
  "hwRbar": [
   5
  ],
  "hwA": [
   2
  ],
  "C_R": "1/4",
  "C_A": "2/35",
  "dRdA_over_NR": "101/1029000",
  "dAdA_over_NA": "4/900375",
  "dRdR_over_NR": "10201/2352000",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "2/35"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "6/35"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "12/35"
   },
   {
    "hw": [
     8
    ],
    "dim": 9,
    "C": "4/7"
   },
   {
    "hw": [
     10
    ],
    "dim": 11,
    "C": "6/7"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/4",
   "31/140",
   "23/140",
   "11/140",
   "-1/28",
   "-5/28"
  ],
  "T12": [
   [
    "0",
    "-1/4",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/12",
    "-1/70",
    "-16/105",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-16/175",
    "-3/70",
    "-81/700",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-81/980",
    "-3/35",
    "-4/49",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-4/63",
    "-1/7",
    "-11/252"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/28",
    "-3/14"
   ]
  ],
  "T14": [
   [
    "0",
    "1/4",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "1/12",
    "-1/70",
    "16/105",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "16/175",
    "-3/70",
    "81/700",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "81/980",
    "-3/35",
    "4/49",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "4/63",
    "-1/7",
    "11/252"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "1/28",
    "-3/14"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-32/105",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-32/175",
    "0",
    "-81/350",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-81/490",
    "0",
    "-8/49",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-8/63",
    "0",
    "-11/126"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/14",
    "0"
   ]
  ],
  "mu": [
   "-33/70",
   "-64/1225",
   "-384/42875",
   "-2304/1500625",
   "-13824/52521875",
   "-82944/1838265625"
  ],
  "u_channel": [
   {
    "hw": [
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "mult": 1,
    "dim": 3,
    "C": "2/35"
   },
   {
    "hw": [
     4
    ],
    "mult": 1,
    "dim": 5,
    "C": "6/35"
   },
   {
    "hw": [
     6
    ],
    "mult": 1,
    "dim": 7,
    "C": "12/35"
   },
   {
    "hw": [
     8
    ],
    "mult": 1,
    "dim": 9,
    "C": "4/7"
   },
   {
    "hw": [
     10
    ],
    "mult": 1,
    "dim": 11,
    "C": "6/7"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "18",
    "1": "0",
    "2": "3/35",
    "3": "-3/2450",
    "4": "3/4900",
    "5": "-303/12005000",
    "6": "4257/840350000",
    "7": "-19071/58824500000",
    "8": "187041/4117715000000"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "12/1225",
    "3": "-6/42875",
    "4": "24/1500625",
    "5": "-6/10504375",
    "6": "72/1838265625",
    "7": "-18/9191328125",
    "8": "264/2251875390625"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "3/4",
    "3": "-3/280",
    "4": "10281/392000",
    "5": "-3279/2744000",
    "6": "56707461/53782400000",
    "7": "-49437909/537824000000",
    "8": "7022524749/150590720000000"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "3/4",
    "3": "-3/280",
    "4": "10281/392000",
    "5": "-3279/2744000",
    "6": "56707461/53782400000",
    "7": "-49437909/537824000000",
    "8": "7022524749/150590720000000"
   }
  },
  "dims_RxA": [
   [
    [
     3
    ],
    1,
    4
   ],
   [
    [
     5
    ],
    1,
    6
   ],
   [
    [
     7
    ],
    1,
    8
   ]
  ]
 },
 "SU2_7": {
  "name": "SU2_7",
  "type": [
   "A",
   1
  ],
  "N_R": 7,
  "N_A": 3,
  "rank": 1,
  "hwR": [
   6
  ],
  "hwRbar": [
   6
  ],
  "hwA": [
   2
  ],
  "C_R": "3/14",
  "C_A": "1/28",
  "dRdA_over_NR": "5/175616",
  "dAdA_over_NA": "5/7375872",
  "dRdR_over_NR": "5/1792",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/28"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/28"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "3/14"
   },
   {
    "hw": [
     8
    ],
    "dim": 9,
    "C": "5/14"
   },
   {
    "hw": [
     10
    ],
    "dim": 11,
    "C": "15/28"
   },
   {
    "hw": [
     12
    ],
    "dim": 13,
    "C": "3/4"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/14",
   "11/56",
   "9/56",
   "3/28",
   "1/28",
   "-3/56",
   "-9/56"
  ],
  "T12": [
   [
    "0",
    "-3/14",
    "0",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/14",
    "-1/112",
    "-15/112",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-9/112",
    "-3/112",
    "-3/28",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-15/196",
    "-3/56",
    "-33/392",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-11/168",
    "-5/56",
    "-5/84",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-15/308",
    "-15/112",
    "-39/1232"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "0",
    "-3/112",
    "-3/16"
   ]
  ],
  "T14": [
   [
    "0",
    "3/14",
    "0",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "1/14",
    "-1/112",
    "15/112",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "9/112",
    "-3/112",
    "3/28",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "15/196",
    "-3/56",
    "33/392",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "11/168",
    "-5/56",
    "5/84",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "15/308",
    "-15/112",
    "39/1232"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "0",
    "3/112",
    "-3/16"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3/7",
    "0",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-15/56",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-9/56",
    "0",
    "-3/14",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-15/98",
    "0",
    "-33/196",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-11/84",
    "0",
    "-5/42",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-15/154",
    "0",
    "-39/616"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "0",
    "-3/56",
    "0"
   ]
  ],
  "mu": [
   "-23/56",
   "-45/1568",
   "-135/43904",
   "-405/1229312",
   "-1215/34420736",
   "-3645/963780608"
  ],
  "u_channel": [
   {
    "hw": [
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "mult": 1,
    "dim": 3,
    "C": "1/28"
   },
   {
    "hw": [
     4
    ],
    "mult": 1,
    "dim": 5,
    "C": "3/28"
   },
   {
    "hw": [
     6
    ],
    "mult": 1,
    "dim": 7,
    "C": "3/14"
   },
   {
    "hw": [
     8
    ],
    "mult": 1,
    "dim": 9,
    "C": "5/14"
   },
   {
    "hw": [
     10
    ],
    "mult": 1,
    "dim": 11,
    "C": "15/28"
   },
   {
    "hw": [
     12
    ],
    "mult": 1,
    "dim": 13,
    "C": "3/4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "21",
    "1": "0",
    "2": "3/56",
    "3": "-3/6272",
    "4": "9/43904",
    "5": "-15/2809856",
    "6": "69/78675968",
    "7": "-2223/61681958912",
    "8": "3453/863547424768"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/784",
    "3": "-3/87808",
    "4": "3/1229312",
    "5": "-15/275365888",
    "6": "9/3855122432",
    "7": "-9/123363917824",
    "8": "33/12089663946752"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "3/4",
    "3": "-3/448",
    "4": "123/6272",
    "5": "-795/1404928",
    "6": "40629/68841472",
    "7": "-147873/4405854208",
    "8": "1186053/61681958912"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "3/4",
    "3": "-3/448",
    "4": "123/6272",
    "5": "-795/1404928",
    "6": "40629/68841472",
    "7": "-147873/4405854208",
    "8": "1186053/61681958912"
   }
  },
  "dims_RxA": [
   [
    [
     4
    ],
    1,
    5
   ],
   [
    [
     6
    ],
    1,
    7
   ],
   [
    [
     8
    ],
    1,
    9
   ]
  ]
 },
 "SU3_6": {
  "name": "SU3_6",
  "type": [
   "A",
   2
  ],
  "N_R": 6,
  "N_A": 8,
  "rank": 2,
  "hwR": [
   2,
   0
  ],
  "hwRbar": [
   0,
   2
  ],
  "hwA": [
   1,
   1
  ],
  "C_R": "2/3",
  "C_A": "3/5",
  "dRdA_over_NR": "17/500",
  "dAdA_over_NA": "27/1000",
  "dRdR_over_NR": "289/9000",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3/5"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "2/3",
   "11/30",
   "-2/15"
  ],
  "T12": [
   [
    "0",
    "-2/3",
    "0"
   ],
   [
    "-1/12",
    "-47/150",
    "-27/100"
   ],
   [
    "0",
    "-2/25",
    "-44/75"
   ]
  ],
  "T14": [
   [
    "0",
    "2/3",
    "0"
   ],
   [
    "1/12",
    "1/75",
    "27/100"
   ],
   [
    "0",
    "2/25",
    "-16/75"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-4/3",
    "0"
   ],
   [
    "-1/6",
    "-49/150",
    "-27/50"
   ],
   [
    "0",
    "-4/25",
    "-28/75"
   ]
  ],
  "mu": [
   "-31/30",
   "-53/50",
   "-3/2",
   "-2853/1250",
   "-22383/6250",
   "-177741/31250"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     4
    ],
    "mult": 1,
    "dim": 15,
    "C": "28/15"
   },
   {
    "hw": [
     1,
     2
    ],
    "mult": 1,
    "dim": 15,
    "C": "16/15"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 6,
    "C": "2/3"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "48",
    "1": "0",
    "2": "12/5",
    "3": "-9/25",
    "4": "69/250",
    "5": "-63/625",
    "6": "33/625",
    "7": "-6111/250000",
    "8": "6087/500000"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "72/25",
    "3": "-54/125",
    "4": "189/625",
    "5": "-27/250",
    "6": "3753/62500",
    "7": "-19467/625000",
    "8": "111969/6250000"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "2",
    "3": "2/75",
    "4": "58/375",
    "5": "-86/16875",
    "6": "694/50625",
    "7": "-1666/1265625",
    "8": "74014/56953125"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "2",
    "3": "-47/75",
    "4": "263/750",
    "5": "-12391/67500",
    "6": "217453/2025000",
    "7": "-10633/162000",
    "8": "75879557/1822500000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1
    ],
    1,
    3
   ],
   [
    [
     1,
     2
    ],
    1,
    15
   ],
   [
    [
     2,
     0
    ],
    1,
    6
   ],
   [
    [
     3,
     1
    ],
    1,
    24
   ]
  ]
 },
 "SU3_10": {
  "name": "SU3_10",
  "type": [
   "A",
   2
  ],
  "N_R": 10,
  "N_A": 8,
  "rank": 2,
  "hwR": [
   3,
   0
  ],
  "hwRbar": [
   0,
   3
  ],
  "hwA": [
   1,
   1
  ],
  "C_R": "2/5",
  "C_A": "1/5",
  "dRdA_over_NR": "11/7500",
  "dAdA_over_NA": "1/3000",
  "dRdR_over_NR": "121/15000",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "1/5"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/15"
   },
   {
    "hw": [
     3,
     3
    ],
    "dim": 64,
    "C": "1"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "2/5",
   "3/10",
   "2/15",
   "-1/10"
  ],
  "T12": [
   [
    "0",
    "-2/5",
    "0",
    "0"
   ],
   [
    "-1/20",
    "-7/50",
    "-21/100",
    "0"
   ],
   [
    "0",
    "-14/225",
    "-124/525",
    "-32/315"
   ],
   [
    "0",
    "0",
    "-3/70",
    "-5/14"
   ]
  ],
  "T14": [
   [
    "0",
    "2/5",
    "0",
    "0"
   ],
   [
    "1/20",
    "1/25",
    "21/100",
    "0"
   ],
   [
    "0",
    "14/225",
    "-16/525",
    "32/315"
   ],
   [
    "0",
    "0",
    "3/70",
    "-1/7"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-4/5",
    "0",
    "0"
   ],
   [
    "-1/10",
    "-9/50",
    "-21/50",
    "0"
   ],
   [
    "0",
    "-28/225",
    "-36/175",
    "-64/315"
   ],
   [
    "0",
    "0",
    "-3/35",
    "-3/14"
   ]
  ],
  "mu": [
   "-7/10",
   "-13/50",
   "-19/150",
   "-733/11250",
   "-5783/168750",
   "-46021/2531250"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     6
    ],
    "mult": 1,
    "dim": 28,
    "C": "6/5"
   },
   {
    "hw": [
     1,
     4
    ],
    "mult": 1,
    "dim": 35,
    "C": "4/5"
   },
   {
    "hw": [
     2,
     2
    ],
    "mult": 1,
    "dim": 27,
    "C": "8/15"
   },
   {
    "hw": [
     3,
     0
    ],
    "mult": 1,
    "dim": 10,
    "C": "2/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "80",
    "1": "0",
    "2": "4/5",
    "3": "-1/25",
    "4": "13/750",
    "5": "-13/5625",
    "6": "47/84375",
    "7": "-2023/20250000",
    "8": "2543/121500000"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "8/25",
    "3": "-2/125",
    "4": "7/1875",
    "5": "-1/2250",
    "6": "139/1687500",
    "7": "-721/50625000",
    "8": "4147/1518750000"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "2",
    "3": "2/25",
    "4": "26/375",
    "5": "26/5625",
    "6": "218/84375",
    "7": "266/1265625",
    "8": "1898/18984375"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "2",
    "3": "-7/25",
    "4": "79/750",
    "5": "-679/22500",
    "6": "6847/675000",
    "7": "-68887/20250000",
    "8": "719023/607500000"
   }
  },
  "dims_RxA": [
   [
    [
     1,
     1
    ],
    1,
    8
   ],
   [
    [
     2,
     2
    ],
    1,
    27
   ],
   [
    [
     3,
     0
    ],
    1,
    10
   ],
   [
    [
     4,
     1
    ],
    1,
    35
   ]
  ]
 },
 "SU3_15p": {
  "name": "SU3_15p",
  "type": [
   "A",
   2
  ],
  "N_R": 15,
  "N_A": 8,
  "rank": 2,
  "hwR": [
   4,
   0
  ],
  "hwRbar": [
   0,
   4
  ],
  "hwA": [
   1,
   1
  ],
  "C_R": "4/15",
  "C_A": "3/35",
  "dRdA_over_NR": "53/428750",
  "dAdA_over_NA": "27/2401000",
  "dRdR_over_NR": "2809/1102500",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3/35"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/35"
   },
   {
    "hw": [
     3,
     3
    ],
    "dim": 64,
    "C": "3/7"
   },
   {
    "hw": [
     4,
     4
    ],
    "dim": 125,
    "C": "24/35"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "4/15",
   "47/210",
   "16/105",
   "11/210",
   "-8/105"
  ],
  "T12": [
   [
    "0",
    "-4/15",
    "0",
    "0",
    "0"
   ],
   [
    "-1/30",
    "-83/1050",
    "-27/175",
    "0",
    "0"
   ],
   [
    "0",
    "-8/175",
    "-452/3675",
    "-24/245",
    "0"
   ],
   [
    "0",
    "0",
    "-81/1960",
    "-155/882",
    "-25/504"
   ],
   [
    "0",
    "0",
    "0",
    "-8/315",
    "-76/315"
   ]
  ],
  "T14": [
   [
    "0",
    "4/15",
    "0",
    "0",
    "0"
   ],
   [
    "1/30",
    "19/525",
    "27/175",
    "0",
    "0"
   ],
   [
    "0",
    "8/175",
    "32/3675",
    "24/245",
    "0"
   ],
   [
    "0",
    "0",
    "81/1960",
    "-17/441",
    "25/504"
   ],
   [
    "0",
    "0",
    "0",
    "8/315",
    "-32/315"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-8/15",
    "0",
    "0",
    "0"
   ],
   [
    "-1/15",
    "-121/1050",
    "-54/175",
    "0",
    "0"
   ],
   [
    "0",
    "-16/175",
    "-484/3675",
    "-48/245",
    "0"
   ],
   [
    "0",
    "0",
    "-81/980",
    "-121/882",
    "-25/252"
   ],
   [
    "0",
    "0",
    "0",
    "-16/315",
    "-44/315"
   ]
  ],
  "mu": [
   "-103/210",
   "-197/2450",
   "-291/17150",
   "-1611/428750",
   "-89127/105043750",
   "-709749/3676531250"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     8
    ],
    "mult": 1,
    "dim": 45,
    "C": "88/105"
   },
   {
    "hw": [
     1,
     6
    ],
    "mult": 1,
    "dim": 63,
    "C": "64/105"
   },
   {
    "hw": [
     2,
     4
    ],
    "mult": 1,
    "dim": 60,
    "C": "46/105"
   },
   {
    "hw": [
     3,
     2
    ],
    "mult": 1,
    "dim": 42,
    "C": "34/105"
   },
   {
    "hw": [
     4,
     0
    ],
    "mult": 1,
    "dim": 15,
    "C": "4/15"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "120",
    "1": "0",
    "2": "12/35",
    "3": "-9/1225",
    "4": "177/85750",
    "5": "-369/3001250",
    "6": "1761/105043750",
    "7": "-41427/29412250000",
    "8": "64083/411771500000"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "72/1225",
    "3": "-54/42875",
    "4": "27/214375",
    "5": "-27/4201750",
    "6": "3753/7353062500",
    "7": "-2781/73530625000",
    "8": "111969/36030006250000"
   },
   "RxR": {
    "0": "225",
    "1": "0",
    "2": "2",
    "3": "38/525",
    "4": "634/18375",
    "5": "102322/40516875",
    "6": "2995298/4254271875",
    "7": "1462778/21271359375",
    "8": "712511122/46903347421875"
   },
   "RxRbar": {
    "0": "225",
    "1": "0",
    "2": "2",
    "3": "-83/525",
    "4": "233/5250",
    "5": "-1258213/162067500",
    "6": "58839787/34034175000",
    "7": "-18020423/48620250000",
    "8": "125970241547/1500907117500000"
   }
  },
  "dims_RxA": [
   [
    [
     2,
     1
    ],
    1,
    15
   ],
   [
    [
     3,
     2
    ],
    1,
    42
   ],
   [
    [
     4,
     0
    ],
    1,
    15
   ],
   [
    [
     5,
     1
    ],
    1,
    48
   ]
  ]
 },
 "SU4_10": {
  "name": "SU4_10",
  "type": [
   "A",
   3
  ],
  "N_R": 10,
  "N_A": 15,
  "rank": 3,
  "hwR": [
   2,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   2
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "C_R": "3/4",
  "C_A": "2/3",
  "dRdA_over_NR": "1/27",
  "dAdA_over_NA": "13/486",
  "dRdR_over_NR": "41/1152",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "2/3"
   },
   {
    "hw": [
     2,
     0,
     2
    ],
    "dim": 84,
    "C": "5/3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/4",
   "5/12",
   "-1/12"
  ],
  "T12": [
   [
    "0",
    "-3/4",
    "0"
   ],
   [
    "-1/20",
    "-7/18",
    "-14/45"
   ],
   [
    "0",
    "-1/18",
    "-25/36"
   ]
  ],
  "T14": [
   [
    "0",
    "3/4",
    "0"
   ],
   [
    "1/20",
    "1/18",
    "14/45"
   ],
   [
    "0",
    "1/18",
    "-5/36"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/10",
    "-4/9",
    "-28/45"
   ],
   [
    "0",
    "-1/9",
    "-5/9"
   ]
  ],
  "mu": [
   "-7/6",
   "-4/3",
   "-52/27",
   "-244/81",
   "-44/9",
   "-5876/729"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     4
    ],
    "mult": 1,
    "dim": 35,
    "C": "2"
   },
   {
    "hw": [
     0,
     1,
     2
    ],
    "mult": 1,
    "dim": 45,
    "C": "4/3"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 20,
    "C": "1"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "150",
    "1": "0",
    "2": "5",
    "3": "-5/6",
    "4": "5/9",
    "5": "-95/432",
    "6": "565/5184",
    "7": "-3185/62208",
    "8": "18665/746496"
   },
   "AxA": {
    "0": "225",
    "1": "0",
    "2": "20/3",
    "3": "-10/9",
    "4": "35/54",
    "5": "-20/81",
    "6": "85/648",
    "7": "-35/486",
    "8": "3055/69984"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "15/4",
    "3": "5/24",
    "4": "125/576",
    "5": "25/1728",
    "6": "1115/82944",
    "7": "455/497664",
    "8": "10025/11943936"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "15/4",
    "3": "-35/24",
    "4": "445/576",
    "5": "-245/576",
    "6": "21275/82944",
    "7": "-82705/497664",
    "8": "50315/442368"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0
    ],
    1,
    6
   ],
   [
    [
     1,
     1,
     1
    ],
    1,
    64
   ],
   [
    [
     2,
     0,
     0
    ],
    1,
    10
   ],
   [
    [
     3,
     0,
     1
    ],
    1,
    70
   ]
  ]
 },
 "SU5_10": {
  "name": "SU5_10",
  "type": [
   "A",
   4
  ],
  "N_R": 10,
  "N_A": 24,
  "rank": 4,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   1,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   1
  ],
  "C_R": "6/5",
  "C_A": "5/3",
  "dRdA_over_NR": "19/108",
  "dAdA_over_NA": "1525/1944",
  "dRdR_over_NR": "853/9000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5/3"
   },
   {
    "hw": [
     0,
     1,
     1,
     0
    ],
    "dim": 75,
    "C": "8/3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "6/5",
   "11/30",
   "-2/15"
  ],
  "T12": [
   [
    "0",
    "-6/5",
    "0"
   ],
   [
    "-1/20",
    "-41/90",
    "-25/36"
   ],
   [
    "0",
    "-2/9",
    "-44/45"
   ]
  ],
  "T14": [
   [
    "0",
    "6/5",
    "0"
   ],
   [
    "1/20",
    "-17/45",
    "25/36"
   ],
   [
    "0",
    "2/9",
    "-16/45"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-12/5",
    "0"
   ],
   [
    "-1/10",
    "-7/90",
    "-25/18"
   ],
   [
    "0",
    "-4/9",
    "-28/45"
   ]
  ],
  "mu": [
   "-47/30",
   "-23/6",
   "-545/54",
   "-4325/162",
   "-425/6",
   "-274525/1458"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 50,
    "C": "14/5"
   },
   {
    "hw": [
     0,
     1,
     0,
     1
    ],
    "mult": 1,
    "dim": 45,
    "C": "32/15"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 5,
    "C": "4/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "240",
    "1": "0",
    "2": "20",
    "3": "-25/3",
    "4": "115/18",
    "5": "-125/27",
    "6": "295/81",
    "7": "-11375/3888",
    "8": "55765/23328"
   },
   "AxA": {
    "0": "576",
    "1": "0",
    "2": "200/3",
    "3": "-250/9",
    "4": "925/27",
    "5": "-5125/162",
    "6": "12275/324",
    "7": "-95375/1944",
    "8": "2475425/34992"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "6",
    "3": "-34/15",
    "4": "482/225",
    "5": "-5482/3375",
    "6": "13306/10125",
    "7": "-795802/759375",
    "8": "9556658/11390625"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "6",
    "3": "-41/15",
    "4": "1139/450",
    "5": "-11899/4500",
    "6": "246623/81000",
    "7": "-43794793/12150000",
    "8": "174460459/40500000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     1
    ],
    1,
    40
   ],
   [
    [
     0,
     1,
     0,
     0
    ],
    1,
    10
   ],
   [
    [
     1,
     1,
     0,
     1
    ],
    1,
    175
   ],
   [
    [
     2,
     0,
     0,
     0
    ],
    1,
    15
   ]
  ]
 },
 "SU5_15": {
  "name": "SU5_15",
  "type": [
   "A",
   4
  ],
  "N_R": 15,
  "N_A": 24,
  "rank": 4,
  "hwR": [
   2,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   2
  ],
  "hwA": [
   1,
   0,
   0,
   1
  ],
  "C_R": "4/5",
  "C_A": "5/7",
  "dRdA_over_NR": "79/2058",
  "dAdA_over_NA": "1525/57624",
  "dRdR_over_NR": "18811/514500",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5/7"
   },
   {
    "hw": [
     2,
     0,
     0,
     2
    ],
    "dim": 200,
    "C": "12/7"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "4/5",
   "31/70",
   "-2/35"
  ],
  "T12": [
   [
    "0",
    "-4/5",
    "0"
   ],
   [
    "-1/30",
    "-209/490",
    "-50/147"
   ],
   [
    "0",
    "-2/49",
    "-186/245"
   ]
  ],
  "T14": [
   [
    "0",
    "4/5",
    "0"
   ],
   [
    "1/30",
    "17/245",
    "50/147"
   ],
   [
    "0",
    "2/49",
    "-24/245"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-8/5",
    "0"
   ],
   [
    "-1/15",
    "-243/490",
    "-100/147"
   ],
   [
    "0",
    "-4/49",
    "-162/245"
   ]
  ],
  "mu": [
   "-87/70",
   "-149/98",
   "-1545/686",
   "-2475/686",
   "-201825/33614",
   "-2391525/235298"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     4
    ],
    "mult": 1,
    "dim": 70,
    "C": "72/35"
   },
   {
    "hw": [
     0,
     0,
     1,
     2
    ],
    "mult": 1,
    "dim": 105,
    "C": "52/35"
   },
   {
    "hw": [
     0,
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 50,
    "C": "6/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "360",
    "1": "0",
    "2": "60/7",
    "3": "-75/49",
    "4": "645/686",
    "5": "-1875/4802",
    "6": "6345/33614",
    "7": "-167625/1882384",
    "8": "1134795/26353376"
   },
   "AxA": {
    "0": "576",
    "1": "0",
    "2": "600/49",
    "3": "-750/343",
    "4": "2775/2401",
    "5": "-15375/33614",
    "6": "110475/470596",
    "7": "-122625/941192",
    "8": "7426275/92236816"
   },
   "RxR": {
    "0": "225",
    "1": "0",
    "2": "6",
    "3": "102/245",
    "4": "2334/8575",
    "5": "8286/300125",
    "6": "27702/2100875",
    "7": "603486/367653125",
    "8": "170574/262609375"
   },
   "RxRbar": {
    "0": "225",
    "1": "0",
    "2": "6",
    "3": "-627/245",
    "4": "22893/17150",
    "5": "-884019/1200500",
    "6": "7448841/16807000",
    "7": "-1705281651/5882450000",
    "8": "83704792557/411771500000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0,
     0
    ],
    1,
    10
   ],
   [
    [
     1,
     1,
     0,
     1
    ],
    1,
    175
   ],
   [
    [
     2,
     0,
     0,
     0
    ],
    1,
    15
   ],
   [
    [
     3,
     0,
     0,
     1
    ],
    1,
    160
   ]
  ]
 },
 "SU6_15": {
  "name": "SU6_15",
  "type": [
   "A",
   5
  ],
  "N_R": 15,
  "N_A": 35,
  "rank": 5,
  "hwR": [
   0,
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   1,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   1
  ],
  "C_R": "7/6",
  "C_A": "3/2",
  "dRdA_over_NR": "7/64",
  "dAdA_over_NA": "27/64",
  "dRdR_over_NR": "7/144",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "dim": 189,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "7/6",
   "5/12",
   "-1/12"
  ],
  "T12": [
   [
    "0",
    "-7/6",
    "0"
   ],
   [
    "-1/30",
    "-11/24",
    "-27/40"
   ],
   [
    "0",
    "-1/8",
    "-25/24"
   ]
  ],
  "T14": [
   [
    "0",
    "7/6",
    "0"
   ],
   [
    "1/30",
    "-7/24",
    "27/40"
   ],
   [
    "0",
    "1/8",
    "-5/24"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-7/3",
    "0"
   ],
   [
    "-1/15",
    "-1/6",
    "-27/20"
   ],
   [
    "0",
    "-1/4",
    "-5/6"
   ]
  ],
  "mu": [
   "-19/12",
   "-29/8",
   "-141/16",
   "-693/32",
   "-3429/64",
   "-17037/128"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 105,
    "C": "8/3"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     1
    ],
    "mult": 1,
    "dim": 105,
    "C": "13/6"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 15,
    "C": "7/6"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "525",
    "1": "0",
    "2": "105/4",
    "3": "-315/32",
    "4": "105/16",
    "5": "-2205/512",
    "6": "6195/2048",
    "7": "-35595/16384",
    "8": "207795/131072"
   },
   "AxA": {
    "0": "1225",
    "1": "0",
    "2": "315/4",
    "3": "-945/32",
    "4": "945/32",
    "5": "-12285/512",
    "6": "12285/512",
    "7": "-216405/8192",
    "8": "267435/8192"
   },
   "RxR": {
    "0": "225",
    "1": "0",
    "2": "35/4",
    "3": "-245/96",
    "4": "175/96",
    "5": "-13825/13824",
    "6": "24605/41472",
    "7": "-228515/663552",
    "8": "1201375/5971968"
   },
   "RxRbar": {
    "0": "225",
    "1": "0",
    "2": "35/4",
    "3": "-385/96",
    "4": "35/12",
    "5": "-35945/13824",
    "6": "112175/41472",
    "7": "-2002735/663552",
    "8": "1292935/373248"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1,
     0,
     1
    ],
    1,
    105
   ],
   [
    [
     0,
     1,
     0,
     0,
     0
    ],
    1,
    15
   ],
   [
    [
     1,
     1,
     0,
     0,
     1
    ],
    1,
    384
   ],
   [
    [
     2,
     0,
     0,
     0,
     0
    ],
    1,
    21
   ]
  ]
 },
 "SU6_20": {
  "name": "SU6_20",
  "type": [
   "A",
   5
  ],
  "N_R": 20,
  "N_A": 35,
  "rank": 5,
  "hwR": [
   0,
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   1,
   0,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   1
  ],
  "C_R": "7/8",
  "C_A": "1",
  "dRdA_over_NR": "7/384",
  "dAdA_over_NA": "1/12",
  "dRdR_over_NR": "91/3072",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "dim": 189,
    "C": "5/3"
   },
   {
    "hw": [
     0,
     0,
     2,
     0,
     0
    ],
    "dim": 175,
    "C": "2"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "7/8",
   "3/8",
   "1/24",
   "-1/8"
  ],
  "T12": [
   [
    "0",
    "-7/8",
    "0",
    "0"
   ],
   [
    "-1/40",
    "-1/4",
    "-3/5",
    "0"
   ],
   [
    "0",
    "-1/9",
    "-5/12",
    "-25/72"
   ],
   [
    "0",
    "0",
    "-3/8",
    "-1/2"
   ]
  ],
  "T14": [
   [
    "0",
    "7/8",
    "0",
    "0"
   ],
   [
    "1/40",
    "-1/4",
    "3/5",
    "0"
   ],
   [
    "0",
    "1/9",
    "-5/12",
    "25/72"
   ],
   [
    "0",
    "0",
    "3/8",
    "-1/2"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-7/4",
    "0",
    "0"
   ],
   [
    "-1/20",
    "0",
    "-6/5",
    "0"
   ],
   [
    "0",
    "-2/9",
    "0",
    "-25/36"
   ],
   [
    "0",
    "0",
    "-3/4",
    "0"
   ]
  ],
  "mu": [
   "-5/4",
   "-2",
   "-10/3",
   "-50/9",
   "-250/27",
   "-1250/81"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 175,
    "C": "2"
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 189,
    "C": "5/3"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "mult": 1,
    "dim": 35,
    "C": "1"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "700",
    "1": "0",
    "2": "35/2",
    "3": "-35/8",
    "4": "175/96",
    "5": "-875/1152",
    "6": "4795/13824",
    "7": "-27335/165888",
    "8": "159775/1990656"
   },
   "AxA": {
    "0": "1225",
    "1": "0",
    "2": "35",
    "3": "-35/4",
    "4": "35/6",
    "5": "-455/144",
    "6": "455/216",
    "7": "-8015/5184",
    "8": "9905/7776"
   },
   "RxR": {
    "0": "400",
    "1": "0",
    "2": "35/4",
    "3": "-35/16",
    "4": "1015/768",
    "5": "-3535/4608",
    "6": "241885/442368",
    "7": "-2277905/5308416",
    "8": "91043155/254803968"
   },
   "RxRbar": {
    "0": "400",
    "1": "0",
    "2": "35/4",
    "3": "-35/16",
    "4": "1015/768",
    "5": "-3535/4608",
    "6": "241885/442368",
    "7": "-2277905/5308416",
    "8": "91043155/254803968"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     1,
     1
    ],
    1,
    70
   ],
   [
    [
     0,
     0,
     1,
     0,
     0
    ],
    1,
    20
   ],
   [
    [
     1,
     0,
     1,
     0,
     1
    ],
    1,
    540
   ],
   [
    [
     1,
     1,
     0,
     0,
     0
    ],
    1,
    70
   ]
  ]
 },
 "SO7_8": {
  "name": "SO7_8",
  "type": [
   "B",
   3
  ],
  "N_R": 8,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0
  ],
  "C_R": "21/16",
  "C_A": "5/2",
  "dRdA_over_NR": "1855/2048",
  "dAdA_over_NA": "695/192",
  "dRdR_over_NR": "1001/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0
    ],
    "dim": 7,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "3"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "21/16",
   "9/16",
   "1/16",
   "-3/16"
  ],
  "T12": [
   [
    "0",
    "0",
    "-21/16",
    "0"
   ],
   [
    "0",
    "-3/8",
    "0",
    "-15/16"
   ],
   [
    "-1/16",
    "0",
    "-5/8",
    "-5/8"
   ],
   [
    "0",
    "-3/16",
    "-3/8",
    "-3/4"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "21/16",
    "0"
   ],
   [
    "0",
    "-3/8",
    "0",
    "15/16"
   ],
   [
    "1/16",
    "0",
    "-5/8",
    "5/8"
   ],
   [
    "0",
    "3/16",
    "3/8",
    "-3/4"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-21/8",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-15/8"
   ],
   [
    "-1/8",
    "0",
    "0",
    "-5/4"
   ],
   [
    "0",
    "-3/8",
    "-3/4",
    "0"
   ]
  ],
  "mu": [
   "-11/8",
   "-15/4",
   "-45/4",
   "-135/4",
   "-405/4",
   "-1215/4"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 35,
    "C": "3"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 7,
    "C": "3/2"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "168",
    "1": "0",
    "2": "105/4",
    "3": "-525/32",
    "4": "5355/256",
    "5": "-50505/2048",
    "6": "502635/16384",
    "7": "-5005665/131072",
    "8": "50021475/1048576"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "525/4",
    "3": "-2625/32",
    "4": "1155/8",
    "5": "-101325/512",
    "6": "46935/128",
    "7": "-6125805/8192",
    "8": "6919815/4096"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "3801/1024",
    "5": "-17535/4096",
    "6": "1398621/262144",
    "7": "-14331975/2097152",
    "8": "595694001/67108864"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "3801/1024",
    "5": "-17535/4096",
    "6": "1398621/262144",
    "7": "-14331975/2097152",
    "8": "595694001/67108864"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1
    ],
    1,
    8
   ],
   [
    [
     0,
     1,
     1
    ],
    1,
    112
   ],
   [
    [
     1,
     0,
     1
    ],
    1,
    48
   ]
  ]
 },
 "SO9_16": {
  "name": "SO9_16",
  "type": [
   "B",
   4
  ],
  "N_R": 16,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "9/8",
  "C_A": "7/4",
  "dRdA_over_NR": "1365/8192",
  "dAdA_over_NA": "805/1536",
  "dRdR_over_NR": "435/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "dim": 9,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "7/4"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "dim": 84,
    "C": "9/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 126,
    "C": "5/2"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "9/8",
   "5/8",
   "1/4",
   "0",
   "-1/8"
  ],
  "T12": [
   [
    "0",
    "0",
    "-9/8",
    "0",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "-7/8",
    "0"
   ],
   [
    "-1/32",
    "0",
    "-7/16",
    "0",
    "-21/32"
   ],
   [
    "0",
    "-3/32",
    "0",
    "-9/16",
    "-15/32"
   ],
   [
    "0",
    "0",
    "-3/16",
    "-5/16",
    "-5/8"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "9/8",
    "0",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "7/8",
    "0"
   ],
   [
    "1/32",
    "0",
    "-7/16",
    "0",
    "21/32"
   ],
   [
    "0",
    "3/32",
    "0",
    "-9/16",
    "15/32"
   ],
   [
    "0",
    "0",
    "3/16",
    "5/16",
    "-5/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-9/4",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-7/4",
    "0"
   ],
   [
    "-1/16",
    "0",
    "0",
    "0",
    "-21/16"
   ],
   [
    "0",
    "-3/16",
    "0",
    "0",
    "-15/16"
   ],
   [
    "0",
    "0",
    "-3/8",
    "-5/8",
    "0"
   ]
  ],
  "mu": [
   "-11/8",
   "-105/32",
   "-525/64",
   "-2625/128",
   "-13125/256",
   "-65625/512"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 126,
    "C": "5/2"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 84,
    "C": "9/4"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "7/4"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 9,
    "C": "1"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "576",
    "1": "0",
    "2": "63/2",
    "3": "-441/32",
    "4": "5481/512",
    "5": "-70245/8192",
    "6": "957033/131072",
    "7": "-13254381/2097152",
    "8": "184865121/33554432"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "441/4",
    "3": "-3087/64",
    "4": "12033/256",
    "5": "-174195/4096",
    "6": "812511/16384",
    "7": "-17562447/262144",
    "8": "106805853/1048576"
   },
   "RxR": {
    "0": "256",
    "1": "0",
    "2": "9",
    "3": "-63/16",
    "4": "1611/512",
    "5": "-11025/4096",
    "6": "10539/4096",
    "7": "-343161/131072",
    "8": "5821461/2097152"
   },
   "RxRbar": {
    "0": "256",
    "1": "0",
    "2": "9",
    "3": "-63/16",
    "4": "1611/512",
    "5": "-11025/4096",
    "6": "10539/4096",
    "7": "-343161/131072",
    "8": "5821461/2097152"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     1
    ],
    1,
    16
   ],
   [
    [
     0,
     1,
     0,
     1
    ],
    1,
    432
   ],
   [
    [
     1,
     0,
     0,
     1
    ],
    1,
    128
   ]
  ]
 },
 "SO10_16": {
  "name": "SO10_16",
  "type": [
   "D",
   5
  ],
  "N_R": 16,
  "N_A": 45,
  "rank": 5,
  "hwR": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   1,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "45/32",
  "C_A": "2",
  "dRdA_over_NR": "255/1024",
  "dAdA_over_NA": "73/96",
  "dRdR_over_NR": "5745/65536",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "2"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "dim": 210,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "45/32",
   "13/32",
   "-3/32"
  ],
  "T12": [
   [
    "0",
    "-45/32",
    "0"
   ],
   [
    "-1/32",
    "-1/2",
    "-7/8"
   ],
   [
    "0",
    "-3/16",
    "-39/32"
   ]
  ],
  "T14": [
   [
    "0",
    "45/32",
    "0"
   ],
   [
    "1/32",
    "-1/2",
    "7/8"
   ],
   [
    "0",
    "3/16",
    "-9/32"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-45/16",
    "0"
   ],
   [
    "-1/16",
    "0",
    "-7/4"
   ],
   [
    "0",
    "-3/8",
    "-15/16"
   ]
  ],
  "mu": [
   "-29/16",
   "-21/4",
   "-63/4",
   "-189/4",
   "-567/4",
   "-1701/4"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 126,
    "C": "25/8"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 120,
    "C": "21/8"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 10,
    "C": "9/8"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "720",
    "1": "0",
    "2": "45",
    "3": "-45/2",
    "4": "1215/64",
    "5": "-4365/256",
    "6": "67185/4096",
    "7": "-33075/2048",
    "8": "4209075/262144"
   },
   "AxA": {
    "0": "2025",
    "1": "0",
    "2": "180",
    "3": "-90",
    "4": "3015/32",
    "5": "-765/8",
    "6": "62505/512",
    "7": "-186165/1024",
    "8": "2516895/8192"
   },
   "RxR": {
    "0": "256",
    "1": "0",
    "2": "45/4",
    "3": "-45/8",
    "4": "21105/4096",
    "5": "-69885/16384",
    "6": "15141645/4194304",
    "7": "-51071265/16777216",
    "8": "11032599105/4294967296"
   },
   "RxRbar": {
    "0": "256",
    "1": "0",
    "2": "45/4",
    "3": "-45/8",
    "4": "21105/4096",
    "5": "-98235/16384",
    "6": "33285645/4194304",
    "7": "-183834315/16777216",
    "8": "65827479105/4294967296"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     1
    ],
    1,
    16
   ],
   [
    [
     0,
     1,
     0,
     0,
     1
    ],
    1,
    560
   ],
   [
    [
     1,
     0,
     0,
     1,
     0
    ],
    1,
    144
   ]
  ]
 },
 "SO11_32": {
  "name": "SO11_32",
  "type": [
   "B",
   5
  ],
  "N_R": 32,
  "N_A": 55,
  "rank": 5,
  "hwR": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "55/64",
  "C_A": "9/8",
  "dRdA_over_NR": "11385/524288",
  "dAdA_over_NA": "1107/16384",
  "dRdR_over_NR": "8965/524288",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 11,
    "C": "5/8"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "9/8"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 165,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 330,
    "C": "7/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 462,
    "C": "15/8"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "55/64",
   "35/64",
   "19/64",
   "7/64",
   "-1/64",
   "-5/64"
  ],
  "T12": [
   [
    "0",
    "0",
    "-55/64",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-5/32",
    "0",
    "-45/64",
    "0",
    "0"
   ],
   [
    "-1/64",
    "0",
    "-9/32",
    "0",
    "-9/16",
    "0"
   ],
   [
    "0",
    "-3/64",
    "0",
    "-3/8",
    "0",
    "-7/16"
   ],
   [
    "0",
    "0",
    "-3/32",
    "0",
    "-7/16",
    "-21/64"
   ],
   [
    "0",
    "0",
    "0",
    "-5/32",
    "-15/64",
    "-15/32"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "55/64",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-5/32",
    "0",
    "45/64",
    "0",
    "0"
   ],
   [
    "1/64",
    "0",
    "-9/32",
    "0",
    "9/16",
    "0"
   ],
   [
    "0",
    "3/64",
    "0",
    "-3/8",
    "0",
    "7/16"
   ],
   [
    "0",
    "0",
    "3/32",
    "0",
    "-7/16",
    "21/64"
   ],
   [
    "0",
    "0",
    "0",
    "5/32",
    "15/64",
    "-15/32"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-55/32",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-45/32",
    "0",
    "0"
   ],
   [
    "-1/32",
    "0",
    "0",
    "0",
    "-9/8",
    "0"
   ],
   [
    "0",
    "-3/32",
    "0",
    "0",
    "0",
    "-7/8"
   ],
   [
    "0",
    "0",
    "-3/16",
    "0",
    "0",
    "-21/32"
   ],
   [
    "0",
    "0",
    "0",
    "-5/16",
    "-15/32",
    "0"
   ]
  ],
  "mu": [
   "-37/32",
   "-63/32",
   "-441/128",
   "-3087/512",
   "-21609/2048",
   "-151263/8192"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 462,
    "C": "15/8"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 330,
    "C": "7/4"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 165,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 55,
    "C": "9/8"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 11,
    "C": "5/8"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "1760",
    "1": "0",
    "2": "495/16",
    "3": "-4455/512",
    "4": "64845/16384",
    "5": "-1028115/524288",
    "6": "17595765/16777216",
    "7": "-310224915/536870912",
    "8": "5538809925/17179869184"
   },
   "AxA": {
    "0": "3025",
    "1": "0",
    "2": "4455/64",
    "3": "-40095/2048",
    "4": "90585/8192",
    "5": "-3265515/524288",
    "6": "9039195/2097152",
    "7": "-467036955/134217728",
    "8": "1723020255/536870912"
   },
   "RxR": {
    "0": "1024",
    "1": "0",
    "2": "55/4",
    "3": "-495/128",
    "4": "32725/16384",
    "5": "-297495/262144",
    "6": "49331755/67108864",
    "7": "-1113003045/2147483648",
    "8": "106874799625/274877906944"
   },
   "RxRbar": {
    "0": "1024",
    "1": "0",
    "2": "55/4",
    "3": "-495/128",
    "4": "32725/16384",
    "5": "-297495/262144",
    "6": "49331755/67108864",
    "7": "-1113003045/2147483648",
    "8": "106874799625/274877906944"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     1
    ],
    1,
    32
   ],
   [
    [
     0,
     1,
     0,
     0,
     1
    ],
    1,
    1408
   ],
   [
    [
     1,
     0,
     0,
     0,
     1
    ],
    1,
    320
   ]
  ]
 },
 "SO12_32": {
  "name": "SO12_32",
  "type": [
   "D",
   6
  ],
  "N_R": 32,
  "N_A": 66,
  "rank": 6,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "33/32",
  "C_A": "5/4",
  "dRdA_over_NR": "935/32768",
  "dAdA_over_NA": "145/1536",
  "dRdR_over_NR": "209/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 66,
    "C": "5/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 495,
    "C": "2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 462,
    "C": "9/4"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "33/32",
   "13/32",
   "1/32",
   "-3/32"
  ],
  "T12": [
   [
    "0",
    "-33/32",
    "0",
    "0"
   ],
   [
    "-1/64",
    "-5/16",
    "-45/64",
    "0"
   ],
   [
    "0",
    "-3/32",
    "-1/2",
    "-7/16"
   ],
   [
    "0",
    "0",
    "-15/32",
    "-9/16"
   ]
  ],
  "T14": [
   [
    "0",
    "33/32",
    "0",
    "0"
   ],
   [
    "1/64",
    "-5/16",
    "45/64",
    "0"
   ],
   [
    "0",
    "3/32",
    "-1/2",
    "7/16"
   ],
   [
    "0",
    "0",
    "15/32",
    "-9/16"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-33/16",
    "0",
    "0"
   ],
   [
    "-1/32",
    "0",
    "-45/32",
    "0"
   ],
   [
    "0",
    "-3/16",
    "0",
    "-7/8"
   ],
   [
    "0",
    "0",
    "-15/16",
    "0"
   ]
  ],
  "mu": [
   "-23/16",
   "-45/16",
   "-45/8",
   "-45/4",
   "-45/2",
   "-45"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 462,
    "C": "9/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 495,
    "C": "2"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 66,
    "C": "5/4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "2112",
    "1": "0",
    "2": "165/4",
    "3": "-825/64",
    "4": "6435/1024",
    "5": "-55605/16384",
    "6": "522555/262144",
    "7": "-5090085/4194304",
    "8": "50360475/67108864"
   },
   "AxA": {
    "0": "4356",
    "1": "0",
    "2": "825/8",
    "3": "-4125/128",
    "4": "10065/512",
    "5": "-99825/8192",
    "6": "297495/32768",
    "7": "-4119885/524288",
    "8": "16369485/2097152"
   },
   "RxR": {
    "0": "1024",
    "1": "0",
    "2": "33/2",
    "3": "-165/32",
    "4": "759/256",
    "5": "-7755/4096",
    "6": "3145263/2097152",
    "7": "-45662925/33554432",
    "8": "1426025271/1073741824"
   },
   "RxRbar": {
    "0": "1024",
    "1": "0",
    "2": "33/2",
    "3": "-165/32",
    "4": "759/256",
    "5": "-7755/4096",
    "6": "3145263/2097152",
    "7": "-45662925/33554432",
    "8": "1426025271/1073741824"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    32
   ],
   [
    [
     0,
     1,
     0,
     0,
     0,
     1
    ],
    1,
    1728
   ],
   [
    [
     1,
     0,
     0,
     0,
     1,
     0
    ],
    1,
    352
   ]
  ]
 },
 "Sp6_14": {
  "name": "Sp6_14",
  "type": [
   "C",
   3
  ],
  "N_R": 14,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   0,
   1,
   0
  ],
  "hwRbar": [
   0,
   1,
   0
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "C_R": "3/4",
  "C_A": "1",
  "dRdA_over_NR": "35/1024",
  "dAdA_over_NA": "235/1536",
  "dRdR_over_NR": "19/1024",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3/4"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "1"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 70,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/4"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "3/4",
   "3/8",
   "1/4",
   "0",
   "-1/8"
  ],
  "T12": [
   [
    "0",
    "0",
    "-3/4",
    "0",
    "0"
   ],
   [
    "0",
    "-3/16",
    "-3/32",
    "-15/32",
    "0"
   ],
   [
    "-1/28",
    "-1/16",
    "-1/4",
    "0",
    "-45/112"
   ],
   [
    "0",
    "-3/32",
    "0",
    "-3/8",
    "-9/32"
   ],
   [
    "0",
    "0",
    "-3/32",
    "-7/32",
    "-7/16"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "3/4",
    "0",
    "0"
   ],
   [
    "0",
    "-3/16",
    "3/32",
    "15/32",
    "0"
   ],
   [
    "1/28",
    "1/16",
    "-1/4",
    "0",
    "45/112"
   ],
   [
    "0",
    "3/32",
    "0",
    "-3/8",
    "9/32"
   ],
   [
    "0",
    "0",
    "3/32",
    "7/32",
    "-7/16"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-3/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-3/16",
    "-15/16",
    "0"
   ],
   [
    "-1/14",
    "-1/8",
    "0",
    "0",
    "-45/56"
   ],
   [
    "0",
    "-3/16",
    "0",
    "0",
    "-9/16"
   ],
   [
    "0",
    "0",
    "-3/16",
    "-7/16",
    "0"
   ]
  ],
  "mu": [
   "-1",
   "-3/2",
   "-81/32",
   "-279/64",
   "-3879/512",
   "-423/32"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 14,
    "C": "3/4"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 90,
    "C": "7/4"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "mult": 1,
    "dim": 70,
    "C": "3/2"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "1"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "294",
    "1": "0",
    "2": "21/2",
    "3": "-21/8",
    "4": "693/512",
    "5": "-2415/4096",
    "6": "4557/16384",
    "7": "-17199/131072",
    "8": "131943/2097152"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "21",
    "3": "-21/4",
    "4": "2541/512",
    "5": "-735/256",
    "6": "71883/32768",
    "7": "-219933/131072",
    "8": "2956821/2097152"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/16",
    "4": "357/512",
    "5": "-735/2048",
    "6": "7287/32768",
    "7": "-4893/32768",
    "8": "222117/2097152"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/16",
    "4": "357/512",
    "5": "-735/2048",
    "6": "7287/32768",
    "7": "-4893/32768",
    "8": "222117/2097152"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0
    ],
    1,
    14
   ],
   [
    [
     1,
     0,
     1
    ],
    1,
    70
   ],
   [
    [
     2,
     0,
     0
    ],
    1,
    21
   ],
   [
    [
     2,
     1,
     0
    ],
    1,
    189
   ]
  ]
 },
 "Sp6_14p": {
  "name": "Sp6_14p",
  "type": [
   "C",
   3
  ],
  "N_R": 14,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   1
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "C_R": "3/4",
  "C_A": "4/5",
  "dRdA_over_NR": "13/1000",
  "dAdA_over_NA": "47/750",
  "dRdR_over_NR": "451/16000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "4/5"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/5"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 84,
    "C": "9/5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "3/4",
   "7/20",
   "1/20",
   "-3/20"
  ],
  "T12": [
   [
    "0",
    "-3/4",
    "0",
    "0"
   ],
   [
    "-1/28",
    "-1/5",
    "-18/35",
    "0"
   ],
   [
    "0",
    "-3/25",
    "-7/20",
    "-7/25"
   ],
   [
    "0",
    "0",
    "-3/10",
    "-9/20"
   ]
  ],
  "T14": [
   [
    "0",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/28",
    "-1/5",
    "18/35",
    "0"
   ],
   [
    "0",
    "3/25",
    "-7/20",
    "7/25"
   ],
   [
    "0",
    "0",
    "3/10",
    "-9/20"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-3/2",
    "0",
    "0"
   ],
   [
    "-1/14",
    "0",
    "-36/35",
    "0"
   ],
   [
    "0",
    "-6/25",
    "0",
    "-14/25"
   ],
   [
    "0",
    "0",
    "-3/5",
    "0"
   ]
  ],
  "mu": [
   "-11/10",
   "-36/25",
   "-252/125",
   "-1764/625",
   "-12348/3125",
   "-86436/15625"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 84,
    "C": "9/5"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 90,
    "C": "7/5"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "4/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "294",
    "1": "0",
    "2": "42/5",
    "3": "-42/25",
    "4": "63/100",
    "5": "-2037/10000",
    "6": "14637/200000",
    "7": "-107289/4000000",
    "8": "812301/80000000"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "336/25",
    "3": "-336/125",
    "4": "2541/1250",
    "5": "-588/625",
    "6": "71883/125000",
    "7": "-219933/625000",
    "8": "2956821/12500000"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/20",
    "4": "5397/8000",
    "5": "-273/800",
    "6": "696129/3200000",
    "7": "-2349627/16000000",
    "8": "134225133/1280000000"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/20",
    "4": "5397/8000",
    "5": "-273/800",
    "6": "696129/3200000",
    "7": "-2349627/16000000",
    "8": "134225133/1280000000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     1
    ],
    1,
    14
   ],
   [
    [
     1,
     1,
     0
    ],
    1,
    64
   ],
   [
    [
     2,
     0,
     1
    ],
    1,
    216
   ]
  ]
 },
 "Sp8_27": {
  "name": "Sp8_27",
  "type": [
   "C",
   4
  ],
  "N_R": 27,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0
  ],
  "C_R": "2/3",
  "C_A": "5/6",
  "dRdA_over_NR": "125/7776",
  "dAdA_over_NA": "1795/31104",
  "dRdR_over_NR": "19/2592",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "2/3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "5/6"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "dim": 42,
    "C": "1"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "dim": 315,
    "C": "4/3"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 308,
    "C": "3/2"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "2/3",
   "1/3",
   "1/4",
   "1/6",
   "0",
   "-1/12"
  ],
  "T12": [
   [
    "0",
    "0",
    "-2/3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/6",
    "-1/9",
    "0",
    "-7/18",
    "0"
   ],
   [
    "-1/54",
    "-1/12",
    "-5/24",
    "0",
    "0",
    "-77/216"
   ],
   [
    "0",
    "0",
    "0",
    "-1/4",
    "-5/12",
    "0"
   ],
   [
    "0",
    "-1/30",
    "0",
    "-1/18",
    "-1/3",
    "-11/45"
   ],
   [
    "0",
    "0",
    "-1/24",
    "0",
    "-1/4",
    "-3/8"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "2/3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/6",
    "1/9",
    "0",
    "7/18",
    "0"
   ],
   [
    "1/54",
    "1/12",
    "-5/24",
    "0",
    "0",
    "77/216"
   ],
   [
    "0",
    "0",
    "0",
    "-1/4",
    "5/12",
    "0"
   ],
   [
    "0",
    "1/30",
    "0",
    "1/18",
    "-1/3",
    "11/45"
   ],
   [
    "0",
    "0",
    "1/24",
    "0",
    "1/4",
    "-3/8"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-4/3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-2/9",
    "0",
    "-7/9",
    "0"
   ],
   [
    "-1/27",
    "-1/6",
    "0",
    "0",
    "0",
    "-77/108"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-5/6",
    "0"
   ],
   [
    "0",
    "-1/15",
    "0",
    "-1/9",
    "0",
    "-22/45"
   ],
   [
    "0",
    "0",
    "-1/12",
    "0",
    "-1/2",
    "0"
   ]
  ],
  "mu": [
   "-11/12",
   "-85/72",
   "-725/432",
   "-6365/2592",
   "-56645/15552",
   "-507245/93312"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "mult": 1,
    "dim": 42,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "2/3"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 308,
    "C": "3/2"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 315,
    "C": "4/3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "5/6"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "972",
    "1": "0",
    "2": "15",
    "3": "-25/8",
    "4": "125/96",
    "5": "-35/72",
    "6": "55/288",
    "7": "-4165/55296",
    "8": "59755/1990656"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "25",
    "3": "-125/24",
    "4": "1015/288",
    "5": "-5725/3456",
    "6": "13165/13824",
    "7": "-94115/165888",
    "8": "2215235/5971968"
   },
   "RxR": {
    "0": "729",
    "1": "0",
    "2": "9",
    "3": "-15/8",
    "4": "23/32",
    "5": "-325/1152",
    "6": "1861/13824",
    "7": "-12145/165888",
    "8": "29003/663552"
   },
   "RxRbar": {
    "0": "729",
    "1": "0",
    "2": "9",
    "3": "-15/8",
    "4": "23/32",
    "5": "-325/1152",
    "6": "1861/13824",
    "7": "-12145/165888",
    "8": "29003/663552"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     1,
     0,
     0
    ],
    1,
    27
   ],
   [
    [
     1,
     0,
     1,
     0
    ],
    1,
    315
   ],
   [
    [
     2,
     0,
     0,
     0
    ],
    1,
    36
   ],
   [
    [
     2,
     1,
     0,
     0
    ],
    1,
    594
   ]
  ]
 },
 "G2_14": {
  "name": "G2_14",
  "type": [
   "G",
   2
  ],
  "N_R": 14,
  "N_A": 14,
  "rank": 2,
  "hwR": [
   0,
   1
  ],
  "hwRbar": [
   0,
   1
  ],
  "hwA": [
   0,
   1
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "25/3072",
  "dAdA_over_NA": "25/3072",
  "dRdR_over_NR": "25/3072",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 14,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 27,
    "C": "7/12"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 77,
    "C": "1"
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 77,
    "C": "5/4"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "5/24",
   "0",
   "-1/8"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "-1/28",
    "-1/8",
    "-75/448",
    "0",
    "-11/64"
   ],
   [
    "0",
    "-25/288",
    "-7/48",
    "-77/288",
    "0"
   ],
   [
    "0",
    "0",
    "-3/32",
    "-1/4",
    "-5/32"
   ],
   [
    "0",
    "-1/32",
    "0",
    "-5/32",
    "-5/16"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "1/28",
    "-1/8",
    "75/448",
    "0",
    "11/64"
   ],
   [
    "0",
    "25/288",
    "-7/48",
    "77/288",
    "0"
   ],
   [
    "0",
    "0",
    "3/32",
    "-1/4",
    "5/32"
   ],
   [
    "0",
    "1/32",
    "0",
    "5/32",
    "-5/16"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/14",
    "0",
    "-75/224",
    "0",
    "-11/32"
   ],
   [
    "0",
    "-25/144",
    "0",
    "-77/144",
    "0"
   ],
   [
    "0",
    "0",
    "-3/16",
    "0",
    "-5/16"
   ],
   [
    "0",
    "-1/16",
    "0",
    "-5/16",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-125/192",
   "-425/576",
   "-24275/27648",
   "-177775/165888"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "mult": 1,
    "dim": 14,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2
    ],
    "mult": 1,
    "dim": 77,
    "C": "5/4"
   },
   {
    "hw": [
     2,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "7/12"
   },
   {
    "hw": [
     3,
     0
    ],
    "mult": 1,
    "dim": 77,
    "C": "1"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   },
   "AxA": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     1
    ],
    1,
    14
   ],
   [
    [
     0,
     2
    ],
    1,
    77
   ],
   [
    [
     2,
     0
    ],
    1,
    27
   ],
   [
    [
     3,
     0
    ],
    1,
    77
   ]
  ]
 },
 "F4_52": {
  "name": "F4_52",
  "type": [
   "F",
   4
  ],
  "N_R": 52,
  "N_A": 52,
  "rank": 4,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "25/10368",
  "dAdA_over_NA": "25/10368",
  "dRdR_over_NR": "25/10368",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 52,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 324,
    "C": "13/18"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "dim": 1274,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 1053,
    "C": "10/9"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "5/36",
   "0",
   "-1/18"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "-1/104",
    "-1/8",
    "-25/104",
    "0",
    "-1/8"
   ],
   [
    "0",
    "-25/648",
    "-13/72",
    "-91/324",
    "0"
   ],
   [
    "0",
    "0",
    "-1/14",
    "-1/4",
    "-5/28"
   ],
   [
    "0",
    "-1/162",
    "0",
    "-35/162",
    "-5/18"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "1/104",
    "-1/8",
    "25/104",
    "0",
    "1/8"
   ],
   [
    "0",
    "25/648",
    "-13/72",
    "91/324",
    "0"
   ],
   [
    "0",
    "0",
    "1/14",
    "-1/4",
    "5/28"
   ],
   [
    "0",
    "1/162",
    "0",
    "35/162",
    "-5/18"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/52",
    "0",
    "-25/52",
    "0",
    "-1/4"
   ],
   [
    "0",
    "-25/324",
    "0",
    "-91/162",
    "0"
   ],
   [
    "0",
    "0",
    "-1/7",
    "0",
    "-5/14"
   ],
   [
    "0",
    "-1/81",
    "0",
    "-35/81",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-725/1296",
   "-4075/7776",
   "-214925/419904",
   "-1304675/2519424"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "mult": 1,
    "dim": 1274,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 52,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 1053,
    "C": "10/9"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 324,
    "C": "13/18"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   },
   "AxA": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   },
   "RxR": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   },
   "RxRbar": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     0,
     0,
     1
    ],
    1,
    1274
   ],
   [
    [
     0,
     1,
     0,
     0
    ],
    1,
    52
   ],
   [
    [
     0,
     2,
     0,
     0
    ],
    1,
    1053
   ],
   [
    [
     2,
     0,
     0,
     0
    ],
    1,
    324
   ]
  ]
 },
 "E6_78": {
  "name": "E6_78",
  "type": [
   "E",
   6
  ],
  "N_R": 78,
  "N_A": 78,
  "rank": 6,
  "hwR": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "5/3072",
  "dAdA_over_NA": "5/3072",
  "dRdR_over_NR": "5/3072",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "1/2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 650,
    "C": "3/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 2925,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 2430,
    "C": "13/12"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "1/8",
   "0",
   "-1/24"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "-1/156",
    "-1/8",
    "-25/96",
    "0",
    "-45/416"
   ],
   [
    "0",
    "-1/32",
    "-3/16",
    "-9/32",
    "0"
   ],
   [
    "0",
    "0",
    "-1/16",
    "-1/4",
    "-3/16"
   ],
   [
    "0",
    "-1/288",
    "0",
    "-65/288",
    "-13/48"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "1/156",
    "-1/8",
    "25/96",
    "0",
    "45/416"
   ],
   [
    "0",
    "1/32",
    "-3/16",
    "9/32",
    "0"
   ],
   [
    "0",
    "0",
    "1/16",
    "-1/4",
    "3/16"
   ],
   [
    "0",
    "1/288",
    "0",
    "65/288",
    "-13/48"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/78",
    "0",
    "-25/48",
    "0",
    "-45/208"
   ],
   [
    "0",
    "-1/16",
    "0",
    "-9/16",
    "0"
   ],
   [
    "0",
    "0",
    "-1/8",
    "0",
    "-3/8"
   ],
   [
    "0",
    "-1/144",
    "0",
    "-65/144",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-35/64",
   "-95/192",
   "-4265/9216",
   "-24685/55296"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 2925,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 78,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 2430,
    "C": "13/12"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "mult": 1,
    "dim": 650,
    "C": "3/4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   },
   "RxR": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   },
   "RxRbar": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    1,
    2925
   ],
   [
    [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    1,
    78
   ],
   [
    [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    1,
    2430
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    1,
    650
   ]
  ]
 },
 "E7_133": {
  "name": "E7_133",
  "type": [
   "E",
   7
  ],
  "N_R": 133,
  "N_A": 133,
  "rank": 7,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "5/5184",
  "dAdA_over_NA": "5/5184",
  "dRdR_over_NR": "5/5184",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 133,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 1539,
    "C": "7/9"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 8645,
    "C": "1"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 7371,
    "C": "19/18"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "1/9",
   "0",
   "-1/36"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "-1/266",
    "-1/8",
    "-2/7",
    "0",
    "-13/152"
   ],
   [
    "0",
    "-2/81",
    "-7/36",
    "-91/324",
    "0"
   ],
   [
    "0",
    "0",
    "-1/20",
    "-1/4",
    "-1/5"
   ],
   [
    "0",
    "-1/648",
    "0",
    "-19/81",
    "-19/72"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "1/266",
    "-1/8",
    "2/7",
    "0",
    "13/152"
   ],
   [
    "0",
    "2/81",
    "-7/36",
    "91/324",
    "0"
   ],
   [
    "0",
    "0",
    "1/20",
    "-1/4",
    "1/5"
   ],
   [
    "0",
    "1/648",
    "0",
    "19/81",
    "-19/72"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/133",
    "0",
    "-4/7",
    "0",
    "-13/76"
   ],
   [
    "0",
    "-4/81",
    "0",
    "-91/162",
    "0"
   ],
   [
    "0",
    "0",
    "-1/10",
    "0",
    "-2/5"
   ],
   [
    "0",
    "-1/324",
    "0",
    "-38/81",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-695/1296",
   "-3655/7776",
   "-176975/419904",
   "-974495/2519424"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 1539,
    "C": "7/9"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 8645,
    "C": "1"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 133,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 7371,
    "C": "19/18"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   },
   "AxA": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   },
   "RxR": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   },
   "RxRbar": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    1,
    1539
   ],
   [
    [
     0,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    1,
    8645
   ],
   [
    [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    133
   ],
   [
    [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    1,
    7371
   ]
  ]
 },
 "SO7_21": {
  "name": "SO7_21",
  "type": [
   "B",
   3
  ],
  "N_R": 21,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   0,
   1,
   0
  ],
  "hwRbar": [
   0,
   1,
   0
  ],
  "hwA": [
   0,
   1,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "139/24000",
  "dAdA_over_NA": "139/24000",
  "dRdR_over_NR": "139/24000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "3/5"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/10"
   },
   {
    "hw": [
     1,
     0,
     2
    ],
    "dim": 189,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 168,
    "C": "6/5"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "1/5",
   "3/20",
   "0",
   "-1/10"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/42",
    "-1/8",
    "-2/15",
    "-81/1400",
    "0",
    "-4/25"
   ],
   [
    "0",
    "-2/25",
    "-3/20",
    "0",
    "-27/100",
    "0"
   ],
   [
    "0",
    "-9/200",
    "0",
    "-7/40",
    "-7/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/20",
    "-1/25",
    "-1/4",
    "-4/25"
   ],
   [
    "0",
    "-1/50",
    "0",
    "0",
    "-9/50",
    "-3/10"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "1/42",
    "-1/8",
    "2/15",
    "81/1400",
    "0",
    "4/25"
   ],
   [
    "0",
    "2/25",
    "-3/20",
    "0",
    "27/100",
    "0"
   ],
   [
    "0",
    "9/200",
    "0",
    "-7/40",
    "7/25",
    "0"
   ],
   [
    "0",
    "0",
    "1/20",
    "1/25",
    "-1/4",
    "4/25"
   ],
   [
    "0",
    "1/50",
    "0",
    "0",
    "9/50",
    "-3/10"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/21",
    "0",
    "-4/15",
    "-81/700",
    "0",
    "-8/25"
   ],
   [
    "0",
    "-4/25",
    "0",
    "0",
    "-27/50",
    "0"
   ],
   [
    "0",
    "-9/100",
    "0",
    "0",
    "-14/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/10",
    "-2/25",
    "0",
    "-8/25"
   ],
   [
    "0",
    "-1/25",
    "0",
    "0",
    "-9/25",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-1227/2000",
   "-2601/4000",
   "-145179/200000",
   "-1672893/2000000"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 35,
    "C": "3/5"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 168,
    "C": "6/5"
   },
   {
    "hw": [
     1,
     0,
     2
    ],
    "mult": 1,
    "dim": 189,
    "C": "1"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "7/10"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   },
   "RxR": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   },
   "RxRbar": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     0,
     2
    ],
    1,
    35
   ],
   [
    [
     0,
     1,
     0
    ],
    1,
    21
   ],
   [
    [
     0,
     2,
     0
    ],
    1,
    168
   ],
   [
    [
     1,
     0,
     2
    ],
    1,
    189
   ],
   [
    [
     2,
     0,
     0
    ],
    1,
    27
   ]
  ]
 },
 "SO9_36": {
  "name": "SO9_36",
  "type": [
   "B",
   4
  ],
  "N_R": 36,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "115/32928",
  "dAdA_over_NA": "115/32928",
  "dRdR_over_NR": "115/32928",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/14"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 126,
    "C": "5/7"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "dim": 594,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 495,
    "C": "8/7"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "5/28",
   "1/7",
   "0",
   "-1/14"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/72",
    "-1/8",
    "-275/3528",
    "-1/7",
    "0",
    "-55/392"
   ],
   [
    "0",
    "-25/392",
    "-9/56",
    "0",
    "-27/98",
    "0"
   ],
   [
    "0",
    "-2/49",
    "0",
    "-5/28",
    "-55/196",
    "0"
   ],
   [
    "0",
    "0",
    "-1/49",
    "-5/84",
    "-1/4",
    "-25/147"
   ],
   [
    "0",
    "-1/98",
    "0",
    "0",
    "-10/49",
    "-2/7"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "1/72",
    "-1/8",
    "275/3528",
    "1/7",
    "0",
    "55/392"
   ],
   [
    "0",
    "25/392",
    "-9/56",
    "0",
    "27/98",
    "0"
   ],
   [
    "0",
    "2/49",
    "0",
    "-5/28",
    "55/196",
    "0"
   ],
   [
    "0",
    "0",
    "1/49",
    "5/84",
    "-1/4",
    "25/147"
   ],
   [
    "0",
    "1/98",
    "0",
    "0",
    "10/49",
    "-2/7"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/36",
    "0",
    "-275/1764",
    "-2/7",
    "0",
    "-55/196"
   ],
   [
    "0",
    "-25/196",
    "0",
    "0",
    "-27/49",
    "0"
   ],
   [
    "0",
    "-4/49",
    "0",
    "0",
    "-55/98",
    "0"
   ],
   [
    "0",
    "0",
    "-2/49",
    "-5/42",
    "0",
    "-50/147"
   ],
   [
    "0",
    "-1/49",
    "0",
    "0",
    "-20/49",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-3165/5488",
   "-885/1568",
   "-623565/1075648",
   "-9296565/15059072"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "mult": 1,
    "dim": 126,
    "C": "5/7"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 495,
    "C": "8/7"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 594,
    "C": "1"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 44,
    "C": "9/14"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   },
   "RxR": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   },
   "RxRbar": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     0,
     0,
     2
    ],
    1,
    126
   ],
   [
    [
     0,
     1,
     0,
     0
    ],
    1,
    36
   ],
   [
    [
     0,
     2,
     0,
     0
    ],
    1,
    495
   ],
   [
    [
     1,
     0,
     1,
     0
    ],
    1,
    594
   ],
   [
    [
     2,
     0,
     0,
     0
    ],
    1,
    44
   ]
  ]
 },
 "SO10_45": {
  "name": "SO10_45",
  "type": [
   "D",
   5
  ],
  "N_R": 45,
  "N_A": 45,
  "rank": 5,
  "hwR": [
   0,
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "73/24576",
  "dAdA_over_NA": "73/24576",
  "dRdR_over_NR": "73/24576",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5/8"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "dim": 210,
    "C": "3/4"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "dim": 945,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 770,
    "C": "9/8"
   }
  ],
  "adjoint_index": 1,
  "born": [
   "1/2",
   "1/4",
   "3/16",
   "1/8",
   "0",
   "-1/16"
  ],
  "T12": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/90",
    "-1/8",
    "-27/320",
    "-7/48",
    "0",
    "-77/576"
   ],
   [
    "0",
    "-9/128",
    "-5/32",
    "0",
    "-35/128",
    "0"
   ],
   [
    "0",
    "-1/32",
    "0",
    "-3/16",
    "-9/32",
    "0"
   ],
   [
    "0",
    "0",
    "-1/64",
    "-1/16",
    "-1/4",
    "-11/64"
   ],
   [
    "0",
    "-1/128",
    "0",
    "0",
    "-27/128",
    "-9/32"
   ]
  ],
  "T14": [
   [
    "0",
    "1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "1/90",
    "-1/8",
    "27/320",
    "7/48",
    "0",
    "77/576"
   ],
   [
    "0",
    "9/128",
    "-5/32",
    "0",
    "35/128",
    "0"
   ],
   [
    "0",
    "1/32",
    "0",
    "-3/16",
    "9/32",
    "0"
   ],
   [
    "0",
    "0",
    "1/64",
    "1/16",
    "-1/4",
    "11/64"
   ],
   [
    "0",
    "1/128",
    "0",
    "0",
    "27/128",
    "-9/32"
   ]
  ],
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/45",
    "0",
    "-27/160",
    "-7/24",
    "0",
    "-77/288"
   ],
   [
    "0",
    "-9/64",
    "0",
    "0",
    "-35/64",
    "0"
   ],
   [
    "0",
    "-1/16",
    "0",
    "0",
    "-9/16",
    "0"
   ],
   [
    "0",
    "0",
    "-1/32",
    "-1/8",
    "0",
    "-11/32"
   ],
   [
    "0",
    "-1/64",
    "0",
    "0",
    "-27/64",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-291/512",
   "-279/512",
   "-17901/32768",
   "-74331/131072"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "mult": 1,
    "dim": 210,
    "C": "3/4"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 45,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 770,
    "C": "9/8"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 945,
    "C": "1"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 54,
    "C": "5/8"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   },
   "AxA": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   },
   "RxR": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   },
   "RxRbar": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     0,
     0,
     1,
     1
    ],
    1,
    210
   ],
   [
    [
     0,
     1,
     0,
     0,
     0
    ],
    1,
    45
   ],
   [
    [
     0,
     2,
     0,
     0,
     0
    ],
    1,
    770
   ],
   [
    [
     1,
     0,
     1,
     0,
     0
    ],
    1,
    945
   ],
   [
    [
     2,
     0,
     0,
     0,
     0
    ],
    1,
    54
   ]
  ]
 },
 "Sp6_21": {
  "name": "Sp6_21",
  "type": [
   "C",
   3
  ],
  "N_R": 21,
  "N_A": 21,
  "rank": 3,
  "hwR": [
   2,
   0,
   0
  ],
  "hwRbar": [
   2,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "235/24576",
  "dAdA_over_NA": "235/24576",
  "dRdR_over_NR": "235/24576",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3/8"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/8"
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 189,
    "C": "1"
   },
   {
    "hw": [
     4,
     0,
     0
    ],
    "dim": 126,
    "C": "5/4"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "1/2",
   "5/16",
   "1/4",
   "1/16",
   "0",
   "-1/8"
  ],
  "T12": [
   [
    "0",
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-3/32",
    "-25/128",
    "0",
    "-27/128",
    "0"
   ],
   [
    "-1/42",
    "-25/192",
    "-1/8",
    "-15/448",
    "0",
    "-3/16"
   ],
   [
    "0",
    "0",
    "-1/128",
    "-7/32",
    "-35/128",
    "0"
   ],
   [
    "0",
    "-1/64",
    "0",
    "-25/192",
    "-1/4",
    "-5/48"
   ],
   [
    "0",
    "0",
    "-1/32",
    "0",
    "-5/32",
    "-5/16"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-3/32",
    "25/128",
    "0",
    "27/128",
    "0"
   ],
   [
    "1/42",
    "25/192",
    "-1/8",
    "15/448",
    "0",
    "3/16"
   ],
   [
    "0",
    "0",
    "1/128",
    "-7/32",
    "35/128",
    "0"
   ],
   [
    "0",
    "1/64",
    "0",
    "25/192",
    "-1/4",
    "5/48"
   ],
   [
    "0",
    "0",
    "1/32",
    "0",
    "5/32",
    "-5/16"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-25/64",
    "0",
    "-27/64",
    "0"
   ],
   [
    "-1/21",
    "-25/96",
    "0",
    "-15/224",
    "0",
    "-3/8"
   ],
   [
    "0",
    "0",
    "-1/64",
    "0",
    "-35/64",
    "0"
   ],
   [
    "0",
    "-1/32",
    "0",
    "-25/96",
    "0",
    "-5/24"
   ],
   [
    "0",
    "0",
    "-1/16",
    "0",
    "-5/16",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-345/512",
   "-405/512",
   "-31455/32768",
   "-154755/131072"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "mult": 1,
    "dim": 14,
    "C": "3/8"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "mult": 1,
    "dim": 90,
    "C": "7/8"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 21,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "mult": 1,
    "dim": 189,
    "C": "1"
   },
   {
    "hw": [
     4,
     0,
     0
    ],
    "mult": 1,
    "dim": 126,
    "C": "5/4"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   },
   "RxR": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   },
   "RxRbar": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     1,
     0
    ],
    1,
    14
   ],
   [
    [
     0,
     2,
     0
    ],
    1,
    90
   ],
   [
    [
     2,
     0,
     0
    ],
    1,
    21
   ],
   [
    [
     2,
     1,
     0
    ],
    1,
    189
   ],
   [
    [
     4,
     0,
     0
    ],
    1,
    126
   ]
  ]
 },
 "Sp8_36": {
  "name": "Sp8_36",
  "type": [
   "C",
   4
  ],
  "N_R": 36,
  "N_A": 36,
  "rank": 4,
  "hwR": [
   2,
   0,
   0,
   0
  ],
  "hwRbar": [
   2,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "359/48000",
  "dAdA_over_NA": "359/48000",
  "dRdR_over_NR": "359/48000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "2/5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 308,
    "C": "9/10"
   },
   {
    "hw": [
     2,
     1,
     0,
     0
    ],
    "dim": 594,
    "C": "1"
   },
   {
    "hw": [
     4,
     0,
     0,
     0
    ],
    "dim": 330,
    "C": "6/5"
   }
  ],
  "adjoint_index": 2,
  "born": [
   "1/2",
   "3/10",
   "1/4",
   "1/20",
   "0",
   "-1/10"
  ],
  "T12": [
   [
    "0",
    "0",
    "-1/2",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/10",
    "-9/50",
    "0",
    "-11/50",
    "0"
   ],
   [
    "-1/72",
    "-27/200",
    "-1/8",
    "-77/1800",
    "0",
    "-11/60"
   ],
   [
    "0",
    "0",
    "-1/200",
    "-9/40",
    "-27/100",
    "0"
   ],
   [
    "0",
    "-1/100",
    "0",
    "-7/50",
    "-1/4",
    "-1/10"
   ],
   [
    "0",
    "0",
    "-1/50",
    "0",
    "-9/50",
    "-3/10"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "1/2",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/10",
    "9/50",
    "0",
    "11/50",
    "0"
   ],
   [
    "1/72",
    "27/200",
    "-1/8",
    "77/1800",
    "0",
    "11/60"
   ],
   [
    "0",
    "0",
    "1/200",
    "-9/40",
    "27/100",
    "0"
   ],
   [
    "0",
    "1/100",
    "0",
    "7/50",
    "-1/4",
    "1/10"
   ],
   [
    "0",
    "0",
    "1/50",
    "0",
    "9/50",
    "-3/10"
   ]
  ],
  "Tsu": [
   [
    "0",
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-9/25",
    "0",
    "-11/25",
    "0"
   ],
   [
    "-1/36",
    "-27/100",
    "0",
    "-77/900",
    "0",
    "-11/30"
   ],
   [
    "0",
    "0",
    "-1/100",
    "0",
    "-27/50",
    "0"
   ],
   [
    "0",
    "-1/50",
    "0",
    "-7/25",
    "0",
    "-1/5"
   ],
   [
    "0",
    "0",
    "-1/25",
    "0",
    "-9/25",
    "0"
   ]
  ],
  "mu": [
   "-3/4",
   "-5/8",
   "-1281/2000",
   "-2853/4000",
   "-164673/200000",
   "-1931337/2000000"
  ],
  "u_channel": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 27,
    "C": "2/5"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "mult": 1,
    "dim": 308,
    "C": "9/10"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 36,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     1,
     0,
     0
    ],
    "mult": 1,
    "dim": 594,
    "C": "1"
   },
   {
    "hw": [
     4,
     0,
     0,
     0
    ],
    "mult": 1,
    "dim": 330,
    "C": "6/5"
   }
  ],
  "checks": {
   "color_conservation": true,
   "born_eq_CF_minus_C/2": true,
   "dim_symmetry": true,
   "spec_Ts_eq_RbarxR": true,
   "spec_Tu_eq_RbarxRbar": true,
   "singlet_row_-2CF_adjoint_only": true,
   "adj_to_singlet_-1/N_R": true
  },
  "omega_traces": {
   "RxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   },
   "RxR": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   },
   "RxRbar": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   }
  },
  "dims_RxA": [
   [
    [
     0,
     0,
     0,
     0
    ],
    1,
    1
   ],
   [
    [
     0,
     1,
     0,
     0
    ],
    1,
    27
   ],
   [
    [
     0,
     2,
     0,
     0
    ],
    1,
    308
   ],
   [
    [
     2,
     0,
     0,
     0
    ],
    1,
    36
   ],
   [
    [
     2,
     1,
     0,
     0
    ],
    1,
    594
   ],
   [
    [
     4,
     0,
     0,
     0
    ],
    1,
    330
   ]
  ]
 }
}

==> anc/numbers/deposit/color57/d444.json <==
{
 "SU2": {
  "spectrum": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "10/3"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "6",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "4/3"
   }
  ],
  "d444_over_NR": "55/36",
  "d4444_over_NR": "235/54",
  "dRA": "5/8",
  "dAA": "20/3",
  "dRR": "5/128"
 },
 "SU3": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/12",
    "delta_A": "15/2"
   },
   {
    "hw": [
     0,
     3
    ],
    "dim": 10,
    "C": "6",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3",
    "sym": true,
    "mult": 2,
    "delta_R": "1/12",
    "delta_A": "3/2"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "3/2"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 10,
    "C": "6",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "10",
  "d4444_over_NR": "495/8",
  "dRA": "5/2",
  "dAA": "135/8",
  "dRR": "5/36"
 },
 "SU4": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "29/48",
    "delta_A": "40/3"
   },
   {
    "hw": [
     0,
     1,
     2
    ],
    "dim": 45,
    "C": "8",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 20,
    "C": "6",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/3"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "4",
    "sym": true,
    "mult": 2,
    "delta_R": "5/24",
    "delta_A": "8/3"
   },
   {
    "hw": [
     2,
     0,
     2
    ],
    "dim": 84,
    "C": "10",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "5/3"
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 45,
    "C": "8",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "335/9",
  "d4444_over_NR": "10285/27",
  "dRA": "55/8",
  "dAA": "104/3",
  "dRR": "445/1024"
 },
 "SU5": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "47/60",
    "delta_A": "125/6"
   },
   {
    "hw": [
     0,
     1,
     0,
     2
    ],
    "dim": 126,
    "C": "10",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     1,
     0
    ],
    "dim": 75,
    "C": "8",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/6"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5",
    "sym": true,
    "mult": 2,
    "delta_R": "19/60",
    "delta_A": "25/6"
   },
   {
    "hw": [
     2,
     0,
     0,
     2
    ],
    "dim": 200,
    "C": "12",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "11/6"
   },
   {
    "hw": [
     2,
     0,
     1,
     0
    ],
    "dim": 126,
    "C": "10",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "950/9",
  "d4444_over_NR": "334175/216",
  "dRA": "31/2",
  "dAA": "1525/24",
  "dRR": "493/500"
 },
 "SU6": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "23/24",
    "delta_A": "30"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     2
    ],
    "dim": 280,
    "C": "12",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "dim": 189,
    "C": "10",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "6",
    "sym": true,
    "mult": 2,
    "delta_R": "5/12",
    "delta_A": "6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     2
    ],
    "dim": 405,
    "C": "14",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "2"
   },
   {
    "hw": [
     2,
     0,
     0,
     1,
     0
    ],
    "dim": 280,
    "C": "12",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "1015/4",
  "d4444_over_NR": "9765/2",
  "dRA": "245/8",
  "dAA": "108",
  "dRR": "2135/1152"
 },
 "SO5": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "3/8",
    "delta_A": "15/8"
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 10,
    "C": "3/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     4
    ],
    "dim": 35,
    "C": "4",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "3/8"
   },
   {
    "hw": [
     1,
     0
    ],
    "dim": 5,
    "C": "1",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "3/4"
   },
   {
    "hw": [
     1,
     2
    ],
    "dim": 35,
    "C": "3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 14,
    "C": "5/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/6",
    "delta_A": "0"
   }
  ],
  "d444_over_NR": "33/128",
  "d4444_over_NR": "243/512",
  "dRA": "3/16",
  "dAA": "9/8",
  "dRR": "1/8"
 },
 "SO6": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "11/24",
    "delta_A": "10/3"
   },
   {
    "hw": [
     0,
     1,
     2
    ],
    "dim": 45,
    "C": "4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 20,
    "C": "3",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "1/12"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "2",
    "sym": true,
    "mult": 2,
    "delta_R": "-1/12",
    "delta_A": "2/3"
   },
   {
    "hw": [
     2,
     0,
     2
    ],
    "dim": 84,
    "C": "5",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "5/12"
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 45,
    "C": "4",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "745/864",
  "d4444_over_NR": "29135/10368",
  "dRA": "5/12",
  "dAA": "13/6",
  "dRR": "85/384"
 },
 "SO7": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "13/24",
    "delta_A": "125/24"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "3",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "7/12"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "5/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 168,
    "C": "6",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "11/24"
   },
   {
    "hw": [
     1,
     0,
     2
    ],
    "dim": 189,
    "C": "5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/4",
    "delta_A": "1/4"
   }
  ],
  "d444_over_NR": "10265/4608",
  "d4444_over_NR": "1212245/110592",
  "dRA": "55/64",
  "dAA": "695/192",
  "dRR": "23/64"
 },
 "SO8": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/8",
    "delta_A": "15/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "4",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/2"
   },
   {
    "hw": [
     0,
     0,
     2,
     0
    ],
    "dim": 35,
    "C": "4",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/2"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 28,
    "C": "3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 300,
    "C": "7",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "1/2"
   },
   {
    "hw": [
     1,
     0,
     1,
     1
    ],
    "dim": 350,
    "C": "6",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 35,
    "C": "4",
    "sym": true,
    "mult": 1,
    "delta_R": "7/24",
    "delta_A": "1/2"
   }
  ],
  "d444_over_NR": "315/64",
  "d4444_over_NR": "8505/256",
  "dRA": "105/64",
  "dAA": "45/8",
  "dRR": "35/64"
 },
 "SO9": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "17/24",
    "delta_A": "245/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 126,
    "C": "5",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "5/12"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "7/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 495,
    "C": "8",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "13/24"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "dim": 594,
    "C": "7",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/3",
    "delta_A": "5/6"
   }
  ],
  "d444_over_NR": "4235/432",
  "d4444_over_NR": "3522995/41472",
  "dRA": "35/12",
  "dAA": "805/96",
  "dRR": "19/24"
 },
 "SO10": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "19/24",
    "delta_A": "40/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "dim": 210,
    "C": "6",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/3"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 770,
    "C": "9",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "7/12"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "dim": 945,
    "C": "8",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5",
    "sym": true,
    "mult": 1,
    "delta_R": "3/8",
    "delta_A": "5/4"
   }
  ],
  "d444_over_NR": "1741/96",
  "d4444_over_NR": "221393/1152",
  "dRA": "39/8",
  "dAA": "73/6",
  "dRR": "141/128"
 },
 "Sp4": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "3/8",
    "delta_A": "15/2"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 5,
    "C": "2",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "3"
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 14,
    "C": "5",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/24",
    "delta_A": "0"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 10,
    "C": "3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1
    ],
    "dim": 35,
    "C": "6",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0
    ],
    "dim": 35,
    "C": "8",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "3/2"
   }
  ],
  "d444_over_NR": "1185/128",
  "d4444_over_NR": "12555/256",
  "dRA": "165/64",
  "dAA": "18",
  "dRR": "5/32"
 },
 "Sp6": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "13/24",
    "delta_A": "40/3"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3",
    "sym": true,
    "mult": 1,
    "delta_R": "7/24",
    "delta_A": "55/12"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/24",
    "delta_A": "-1/12"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 189,
    "C": "8",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0
    ],
    "dim": 126,
    "C": "10",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "5/3"
   }
  ],
  "d444_over_NR": "30415/864",
  "d4444_over_NR": "2982035/10368",
  "dRA": "175/24",
  "dAA": "235/6",
  "dRR": "161/384"
 },
 "Sp8": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "17/24",
    "delta_A": "125/6"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "4",
    "sym": true,
    "mult": 1,
    "delta_R": "3/8",
    "delta_A": "13/2"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 308,
    "C": "9",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/24",
    "delta_A": "-1/6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0,
     0
    ],
    "dim": 594,
    "C": "10",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0,
     0
    ],
    "dim": 330,
    "C": "12",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "11/6"
   }
  ],
  "d444_over_NR": "19855/192",
  "d4444_over_NR": "2694245/2304",
  "dRA": "1065/64",
  "dAA": "1795/24",
  "dRR": "57/64"
 },
 "G2": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "1/3",
    "delta_A": "10/3"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 14,
    "C": "2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 77,
    "C": "5",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "5/12"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 27,
    "C": "7/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "5/12"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 77,
    "C": "4",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "275/432",
  "d4444_over_NR": "3125/1728",
  "dRA": "5/12",
  "dAA": "25/12",
  "dRR": "1/24"
 },
 "F4": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "3/8",
    "delta_A": "15/8"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "dim": 1274,
    "C": "3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 52,
    "C": "3/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 1053,
    "C": "10/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "5/72"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 324,
    "C": "13/6",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "5/72"
   }
  ],
  "d444_over_NR": "125/2304",
  "d4444_over_NR": "31625/331776",
  "dRA": "5/64",
  "dAA": "25/128",
  "dRR": "1/64"
 },
 "E6": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/9",
    "delta_A": "10/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 2925,
    "C": "4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 2430,
    "C": "13/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "1/12"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 650,
    "C": "3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "1/12"
   }
  ],
  "d444_over_NR": "2795/11664",
  "d4444_over_NR": "106795/139968",
  "dRA": "65/324",
  "dAA": "5/12",
  "dRR": "65/1944"
 },
 "E7": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "15/32",
    "delta_A": "15/8"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 1539,
    "C": "7/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/144",
    "delta_A": "1/36"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 8645,
    "C": "3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 133,
    "C": "3/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 7371,
    "C": "19/6",
    "sym": true,
    "mult": 1,
    "delta_R": "1/144",
    "delta_A": "1/36"
   }
  ],
  "d444_over_NR": "4465/147456",
  "d4444_over_NR": "586055/10616832",
  "dRA": "95/2048",
  "dAA": "5/64",
  "dRR": "95/8192"
 },
 "E8": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 248,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 27000,
    "C": "31/30",
    "sym": true,
    "mult": 1,
    "delta_R": "1/600",
    "delta_A": "1/600"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 30380,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 3875,
    "C": "4/5",
    "sym": true,
    "mult": 1,
    "delta_R": "1/600",
    "delta_A": "1/600"
   }
  ],
  "d444_over_NR": "1/27000",
  "d4444_over_NR": "5251/691200000",
  "dRA": "1/1920",
  "dAA": "1/1920",
  "dRR": "1/1920"
 },
 "SU7": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "95/84",
    "delta_A": "245/6"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     2
    ],
    "dim": 540,
    "C": "14",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     1,
     0
    ],
    "dim": 392,
    "C": "12",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "-1/6"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 48,
    "C": "7",
    "sym": true,
    "mult": 2,
    "delta_R": "43/84",
    "delta_A": "49/6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 735,
    "C": "16",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "13/6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 540,
    "C": "14",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "4900/9",
  "d4444_over_NR": "1404095/108",
  "dRA": "55",
  "dAA": "4165/24",
  "dRR": "2125/686"
 },
 "SU8": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "125/96",
    "delta_A": "160/3"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 945,
    "C": "16",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 720,
    "C": "14",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "-1/3"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 63,
    "C": "8",
    "sym": true,
    "mult": 2,
    "delta_R": "29/48",
    "delta_A": "32/3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 1232,
    "C": "18",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "7/3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 945,
    "C": "16",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "3220/3",
  "d4444_over_NR": "275660/9",
  "dRA": "735/8",
  "dAA": "800/3",
  "dRR": "39165/8192"
 },
 "SO11": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "7/8",
    "delta_A": "135/8"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 330,
    "C": "7",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/4"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "9/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 1144,
    "C": "10",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "5/8"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "dim": 1430,
    "C": "9",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 65,
    "C": "11/2",
    "sym": true,
    "mult": 1,
    "delta_R": "5/12",
    "delta_A": "7/4"
   }
  ],
  "d444_over_NR": "16245/512",
  "d4444_over_NR": "1623915/4096",
  "dRA": "495/64",
  "dAA": "1107/64",
  "dRR": "95/64"
 },
 "SO12": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "23/24",
    "delta_A": "125/6"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 495,
    "C": "8",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/6"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 66,
    "C": "5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 1638,
    "C": "11",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "2/3"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 2079,
    "C": "10",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 77,
    "C": "6",
    "sym": true,
    "mult": 1,
    "delta_R": "11/24",
    "delta_A": "7/3"
   }
  ],
  "d444_over_NR": "183535/3456",
  "d4444_over_NR": "15783295/20736",
  "dRA": "2255/192",
  "dAA": "145/6",
  "dRR": "187/96"
 },
 "SO13": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "25/24",
    "delta_A": "605/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 715,
    "C": "9",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "1/12"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "11/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 2275,
    "C": "12",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "17/24"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 2925,
    "C": "11",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 90,
    "C": "13/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/2",
    "delta_A": "3"
   }
  ],
  "d444_over_NR": "98725/1152",
  "d4444_over_NR": "2383975/1728",
  "dRA": "275/16",
  "dAA": "1595/48",
  "dRR": "5/2"
 },
 "SO14": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "9/8",
    "delta_A": "30"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 1001,
    "C": "10",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/12",
    "delta_A": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 91,
    "C": "6",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 3080,
    "C": "13",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "3/4"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 4004,
    "C": "12",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 104,
    "C": "7",
    "sym": true,
    "mult": 1,
    "delta_R": "13/24",
    "delta_A": "15/4"
   }
  ],
  "d444_over_NR": "2145/16",
  "d4444_over_NR": "152685/64",
  "dRA": "195/8",
  "dAA": "45",
  "dRR": "403/128"
 },
 "Sp10": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "7/8",
    "delta_A": "30"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "5",
    "sym": true,
    "mult": 1,
    "delta_R": "11/24",
    "delta_A": "35/4"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 780,
    "C": "11",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/24",
    "delta_A": "-1/4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "6",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0,
     0,
     0
    ],
    "dim": 1430,
    "C": "12",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0,
     0,
     0
    ],
    "dim": 715,
    "C": "14",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "2"
   }
  ],
  "d444_over_NR": "8217/32",
  "d4444_over_NR": "481437/128",
  "dRA": "33",
  "dAA": "261/2",
  "dRR": "209/128"
 },
 "Sp12": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "25/24",
    "delta_A": "245/6"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 65,
    "C": "6",
    "sym": true,
    "mult": 1,
    "delta_R": "13/24",
    "delta_A": "34/3"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 1650,
    "C": "13",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/24",
    "delta_A": "-1/3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "7",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 2925,
    "C": "14",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1365,
    "C": "16",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "13/6"
   }
  ],
  "d444_over_NR": "1954225/3456",
  "d4444_over_NR": "213119725/20736",
  "dRA": "11375/192",
  "dAA": "2555/12",
  "dRR": "65/24"
 },
 "SU2_3": {
  "spectrum": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "1/12"
   }
  ],
  "d444_over_NR": "55/13824",
  "d4444_over_NR": "235/331776",
  "dRA": "5/192",
  "dAA": "5/192",
  "dRR": "5/192"
 },
 "SU2_4": {
  "spectrum": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "41/240",
    "delta_A": "1/30"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/5",
    "sym": true,
    "mult": 1,
    "delta_R": "41/600",
    "delta_A": "1/75"
   }
  ],
  "d444_over_NR": "451/7200000",
  "d4444_over_NR": "1927/1080000000",
  "dRA": "41/16000",
  "dAA": "1/1500",
  "dRR": "1681/128000"
 },
 "SU2_5": {
  "spectrum": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "17/120",
    "delta_A": "1/120"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/10",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/10",
    "sym": true,
    "mult": 1,
    "delta_R": "17/300",
    "delta_A": "1/300"
   }
  ],
  "d444_over_NR": "187/72000000",
  "d4444_over_NR": "799/43200000000",
  "dRA": "17/40000",
  "dAA": "1/24000",
  "dRR": "289/40000"
 },
 "SU2_6": {
  "spectrum": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "101/840",
    "delta_A": "2/735"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "2/35",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "6/35",
    "sym": true,
    "mult": 1,
    "delta_R": "101/2100",
    "delta_A": "4/3675"
   }
  ],
  "d444_over_NR": "1111/5672362500",
  "d4444_over_NR": "4747/10422966093750",
  "dRA": "101/1029000",
  "dAA": "4/900375",
  "dRR": "10201/2352000"
 },
 "SU2_7": {
  "spectrum": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/48",
    "delta_A": "5/4704"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/28",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/28",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "1/2352"
   }
  ],
  "d444_over_NR": "55/2478292992",
  "d4444_over_NR": "235/11657890234368",
  "dRA": "5/175616",
  "dAA": "5/7375872",
  "dRR": "5/1792"
 },
 "SU3_6": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "17/60",
    "delta_A": "3/10"
   },
   {
    "hw": [
     0,
     3
    ],
    "dim": 10,
    "C": "6/5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3/5",
    "sym": true,
    "mult": 2,
    "delta_R": "17/300",
    "delta_A": "3/50"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/5",
    "sym": true,
    "mult": 1,
    "delta_R": "17/300",
    "delta_A": "3/50"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 10,
    "C": "6/5",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "17/3125",
  "d4444_over_NR": "1683/1250000",
  "dRA": "17/500",
  "dAA": "27/1000",
  "dRR": "289/9000"
 },
 "SU3_10": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "11/60",
    "delta_A": "1/30"
   },
   {
    "hw": [
     0,
     3
    ],
    "dim": 10,
    "C": "2/5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "1/5",
    "sym": true,
    "mult": 2,
    "delta_R": "11/300",
    "delta_A": "1/150"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/15",
    "sym": true,
    "mult": 1,
    "delta_R": "11/300",
    "delta_A": "1/150"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 10,
    "C": "2/5",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "11/421875",
  "d4444_over_NR": "121/168750000",
  "dRA": "11/7500",
  "dAA": "1/3000",
  "dRR": "121/15000"
 },
 "SU3_15p": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "53/420",
    "delta_A": "3/490"
   },
   {
    "hw": [
     0,
     3
    ],
    "dim": 10,
    "C": "6/35",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3/35",
    "sym": true,
    "mult": 2,
    "delta_R": "53/2100",
    "delta_A": "3/2450"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/35",
    "sym": true,
    "mult": 1,
    "delta_R": "53/2100",
    "delta_A": "3/2450"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 10,
    "C": "6/35",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "106/262609375",
  "d4444_over_NR": "5247/2573571875000",
  "dRA": "53/428750",
  "dAA": "27/2401000",
  "dRR": "2809/1102500"
 },
 "SU4_10": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "23/72",
    "delta_A": "10/27"
   },
   {
    "hw": [
     0,
     1,
     2
    ],
    "dim": 45,
    "C": "4/3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 20,
    "C": "1",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/72",
    "delta_A": "1/108"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "2/3",
    "sym": true,
    "mult": 2,
    "delta_R": "1/12",
    "delta_A": "2/27"
   },
   {
    "hw": [
     2,
     0,
     2
    ],
    "dim": 84,
    "C": "5/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "5/108"
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 45,
    "C": "4/3",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "407/69984",
  "d4444_over_NR": "12913/7558272",
  "dRA": "1/27",
  "dAA": "13/486",
  "dRR": "41/1152"
 },
 "SU5_10": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "83/180",
    "delta_A": "125/54"
   },
   {
    "hw": [
     0,
     1,
     0,
     2
    ],
    "dim": 126,
    "C": "10/3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     1,
     0
    ],
    "dim": 75,
    "C": "8/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/12",
    "delta_A": "1/54"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5/3",
    "sym": true,
    "mult": 2,
    "delta_R": "-1/20",
    "delta_A": "25/54"
   },
   {
    "hw": [
     2,
     0,
     0,
     2
    ],
    "dim": 200,
    "C": "4",
    "sym": true,
    "mult": 1,
    "delta_R": "1/36",
    "delta_A": "11/54"
   },
   {
    "hw": [
     2,
     0,
     1,
     0
    ],
    "dim": 126,
    "C": "10/3",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "535/2187",
  "d4444_over_NR": "533555/944784",
  "dRA": "19/108",
  "dAA": "1525/1944",
  "dRR": "853/9000"
 },
 "SU5_15": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "143/420",
    "delta_A": "125/294"
   },
   {
    "hw": [
     0,
     1,
     0,
     2
    ],
    "dim": 126,
    "C": "10/7",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     1,
     0
    ],
    "dim": 75,
    "C": "8/7",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/84",
    "delta_A": "1/294"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5/7",
    "sym": true,
    "mult": 2,
    "delta_R": "277/2940",
    "delta_A": "25/294"
   },
   {
    "hw": [
     2,
     0,
     0,
     2
    ],
    "dim": 200,
    "C": "12/7",
    "sym": true,
    "mult": 1,
    "delta_R": "19/588",
    "delta_A": "11/294"
   },
   {
    "hw": [
     2,
     0,
     1,
     0
    ],
    "dim": 126,
    "C": "10/7",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "2630/453789",
  "d4444_over_NR": "20255/10890936",
  "dRA": "79/2058",
  "dAA": "1525/57624",
  "dRR": "18811/514500"
 },
 "SU6_15": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "11/24",
    "delta_A": "15/8"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     2
    ],
    "dim": 280,
    "C": "3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "dim": 189,
    "C": "5/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "3/2",
    "sym": true,
    "mult": 2,
    "delta_R": "-1/48",
    "delta_A": "3/8"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     2
    ],
    "dim": 405,
    "C": "7/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/48",
    "delta_A": "1/8"
   },
   {
    "hw": [
     2,
     0,
     0,
     1,
     0
    ],
    "dim": 280,
    "C": "3",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "7/64",
  "d4444_over_NR": "819/4096",
  "dRA": "7/64",
  "dAA": "27/64",
  "dRR": "7/144"
 },
 "SU6_20": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "17/48",
    "delta_A": "5/6"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     2
    ],
    "dim": 280,
    "C": "2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "dim": 189,
    "C": "5/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "1",
    "sym": true,
    "mult": 2,
    "delta_R": "-1/24",
    "delta_A": "1/6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     2
    ],
    "dim": 405,
    "C": "7/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "1/18"
   },
   {
    "hw": [
     2,
     0,
     0,
     1,
     0
    ],
    "dim": 280,
    "C": "2",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "77/6912",
  "d4444_over_NR": "413/41472",
  "dRA": "7/384",
  "dAA": "1/12",
  "dRR": "91/3072"
 },
 "SO7_8": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "43/96",
    "delta_A": "125/24"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "3",
    "sym": true,
    "mult": 1,
    "delta_R": "5/48",
    "delta_A": "7/12"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "5/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 168,
    "C": "6",
    "sym": true,
    "mult": 1,
    "delta_R": "1/24",
    "delta_A": "11/24"
   },
   {
    "hw": [
     1,
     0,
     2
    ],
    "dim": 189,
    "C": "5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/2",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/16",
    "delta_A": "1/4"
   }
  ],
  "d444_over_NR": "271985/147456",
  "d4444_over_NR": "28601405/3538944",
  "dRA": "1855/2048",
  "dAA": "695/192",
  "dRR": "1001/8192"
 },
 "SO9_16": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/12",
    "delta_A": "245/96"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 126,
    "C": "5/2",
    "sym": true,
    "mult": 1,
    "delta_R": "5/96",
    "delta_A": "5/48"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "7/4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 495,
    "C": "4",
    "sym": true,
    "mult": 1,
    "delta_R": "1/48",
    "delta_A": "13/96"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "dim": 594,
    "C": "7/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/4",
    "sym": true,
    "mult": 1,
    "delta_R": "-5/96",
    "delta_A": "5/24"
   }
  ],
  "d444_over_NR": "141295/786432",
  "d4444_over_NR": "32738335/75497472",
  "dRA": "1365/8192",
  "dAA": "805/1536",
  "dRR": "435/8192"
 },
 "SO10_16": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "103/192",
    "delta_A": "10/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "dim": 210,
    "C": "3",
    "sym": true,
    "mult": 1,
    "delta_R": "5/96",
    "delta_A": "1/12"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 770,
    "C": "9/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/48",
    "delta_A": "7/48"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "dim": 945,
    "C": "4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5/2",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/16",
    "delta_A": "5/16"
   }
  ],
  "d444_over_NR": "4645/12288",
  "d4444_over_NR": "730715/589824",
  "dRA": "255/1024",
  "dAA": "73/96",
  "dRR": "5745/65536"
 },
 "SO11_32": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "43/128",
    "delta_A": "135/128"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 330,
    "C": "7/4",
    "sym": true,
    "mult": 1,
    "delta_R": "5/192",
    "delta_A": "1/64"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "9/8",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 1144,
    "C": "5/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/96",
    "delta_A": "5/128"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "dim": 1430,
    "C": "9/4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 65,
    "C": "11/8",
    "sym": true,
    "mult": 1,
    "delta_R": "-7/192",
    "delta_A": "7/64"
   }
  ],
  "d444_over_NR": "766755/67108864",
  "d4444_over_NR": "105163245/8589934592",
  "dRA": "11385/524288",
  "dAA": "1107/16384",
  "dRR": "8965/524288"
 },
 "SO12_32": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "79/192",
    "delta_A": "125/96"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 495,
    "C": "2",
    "sym": true,
    "mult": 1,
    "delta_R": "5/192",
    "delta_A": "1/96"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 66,
    "C": "5/4",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 1638,
    "C": "11/4",
    "sym": true,
    "mult": 1,
    "delta_R": "1/96",
    "delta_A": "1/24"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 2079,
    "C": "5/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 77,
    "C": "3/2",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/24",
    "delta_A": "7/48"
   }
  ],
  "d444_over_NR": "194755/9437184",
  "d4444_over_NR": "25469785/905969664",
  "dRA": "935/32768",
  "dAA": "145/1536",
  "dRR": "209/8192"
 },
 "Sp6_14": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "7/24",
    "delta_A": "5/6"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3/4",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/192",
    "delta_A": "55/192"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/4",
    "sym": true,
    "mult": 1,
    "delta_R": "7/192",
    "delta_A": "-1/192"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 189,
    "C": "2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0
    ],
    "dim": 126,
    "C": "5/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/48",
    "delta_A": "5/48"
   }
  ],
  "d444_over_NR": "9485/589824",
  "d4444_over_NR": "1375465/113246208",
  "dRA": "35/1024",
  "dAA": "235/1536",
  "dRR": "19/1024"
 },
 "Sp6_14p": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "37/120",
    "delta_A": "8/15"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3/5",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/24",
    "delta_A": "11/60"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/5",
    "sym": true,
    "mult": 1,
    "delta_R": "31/600",
    "delta_A": "-1/300"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "4/5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 189,
    "C": "8/5",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0
    ],
    "dim": 126,
    "C": "2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/60",
    "delta_A": "1/15"
   }
  ],
  "d444_over_NR": "4981/900000",
  "d4444_over_NR": "844769/270000000",
  "dRA": "13/1000",
  "dAA": "47/750",
  "dRR": "451/16000"
 },
 "Sp8_27": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "19/72",
    "delta_A": "125/216"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "2/3",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "13/72"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 308,
    "C": "3/2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "-1/216"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "5/6",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0,
     0
    ],
    "dim": 594,
    "C": "5/3",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0,
     0
    ],
    "dim": 330,
    "C": "2",
    "sym": true,
    "mult": 1,
    "delta_R": "1/72",
    "delta_A": "11/216"
   }
  ],
  "d444_over_NR": "10505/2519424",
  "d4444_over_NR": "2174995/1088391168",
  "dRA": "125/7776",
  "dAA": "1795/31104",
  "dRR": "19/2592"
 },
 "G2_14": {
  "spectrum": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 14,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 77,
    "C": "5/4",
    "sym": true,
    "mult": 1,
    "delta_R": "5/192",
    "delta_A": "5/192"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 27,
    "C": "7/12",
    "sym": true,
    "mult": 1,
    "delta_R": "5/192",
    "delta_A": "5/192"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 77,
    "C": "1",
    "sym": false,
    "mult": 1
   }
  ],
  "d444_over_NR": "1375/1769472",
  "d4444_over_NR": "15625/113246208",
  "dRA": "25/3072",
  "dAA": "25/3072",
  "dRR": "25/3072"
 },
 "F4_52": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "dim": 1274,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 52,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 1053,
    "C": "10/9",
    "sym": true,
    "mult": 1,
    "delta_R": "5/648",
    "delta_A": "5/648"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 324,
    "C": "13/18",
    "sym": true,
    "mult": 1,
    "delta_R": "5/648",
    "delta_A": "5/648"
   }
  ],
  "d444_over_NR": "625/3359232",
  "d4444_over_NR": "158125/4353564672",
  "dRA": "25/10368",
  "dAA": "25/10368",
  "dRR": "25/10368"
 },
 "E6_78": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 2925,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 2430,
    "C": "13/12",
    "sym": true,
    "mult": 1,
    "delta_R": "1/192",
    "delta_A": "1/192"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 650,
    "C": "3/4",
    "sym": true,
    "mult": 1,
    "delta_R": "1/192",
    "delta_A": "1/192"
   }
  ],
  "d444_over_NR": "215/1769472",
  "d4444_over_NR": "8215/339738624",
  "dRA": "5/3072",
  "dAA": "5/3072",
  "dRR": "5/3072"
 },
 "E7_133": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 1539,
    "C": "7/9",
    "sym": true,
    "mult": 1,
    "delta_R": "1/324",
    "delta_A": "1/324"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 8645,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 133,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 7371,
    "C": "19/18",
    "sym": true,
    "mult": 1,
    "delta_R": "1/324",
    "delta_A": "1/324"
   }
  ],
  "d444_over_NR": "235/3359232",
  "d4444_over_NR": "30845/2176782336",
  "dRA": "5/5184",
  "dAA": "5/5184",
  "dRR": "5/5184"
 },
 "SO7_21": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "3/5",
    "sym": true,
    "mult": 1,
    "delta_R": "7/300",
    "delta_A": "7/300"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 168,
    "C": "6/5",
    "sym": true,
    "mult": 1,
    "delta_R": "11/600",
    "delta_A": "11/600"
   },
   {
    "hw": [
     1,
     0,
     2
    ],
    "dim": 189,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/10",
    "sym": true,
    "mult": 1,
    "delta_R": "1/100",
    "delta_A": "1/100"
   }
  ],
  "d444_over_NR": "21701/43200000",
  "d4444_over_NR": "2361713/25920000000",
  "dRA": "139/24000",
  "dAA": "139/24000",
  "dRR": "139/24000"
 },
 "SO9_36": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 126,
    "C": "5/7",
    "sym": true,
    "mult": 1,
    "delta_R": "5/588",
    "delta_A": "5/588"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 495,
    "C": "8/7",
    "sym": true,
    "mult": 1,
    "delta_R": "13/1176",
    "delta_A": "13/1176"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "dim": 594,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/14",
    "sym": true,
    "mult": 1,
    "delta_R": "5/294",
    "delta_A": "5/294"
   }
  ],
  "d444_over_NR": "32285/116169984",
  "d4444_over_NR": "3596665/68307950592",
  "dRA": "115/32928",
  "dAA": "115/32928",
  "dRR": "115/32928"
 },
 "SO10_45": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "dim": 210,
    "C": "3/4",
    "sym": true,
    "mult": 1,
    "delta_R": "1/192",
    "delta_A": "1/192"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 770,
    "C": "9/8",
    "sym": true,
    "mult": 1,
    "delta_R": "7/768",
    "delta_A": "7/768"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "dim": 945,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5/8",
    "sym": true,
    "mult": 1,
    "delta_R": "5/256",
    "delta_A": "5/256"
   }
  ],
  "d444_over_NR": "12655/56623104",
  "d4444_over_NR": "1833323/43486543872",
  "dRA": "73/24576",
  "dAA": "73/24576",
  "dRR": "73/24576"
 },
 "Sp6_21": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3/8",
    "sym": true,
    "mult": 1,
    "delta_R": "55/768",
    "delta_A": "55/768"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/8",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/768",
    "delta_A": "-1/768"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 189,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0
    ],
    "dim": 126,
    "C": "5/4",
    "sym": true,
    "mult": 1,
    "delta_R": "5/192",
    "delta_A": "5/192"
   }
  ],
  "d444_over_NR": "44245/56623104",
  "d4444_over_NR": "4783505/43486543872",
  "dRA": "235/24576",
  "dAA": "235/24576",
  "dRR": "235/24576"
 },
 "Sp8_36": {
  "spectrum": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0",
    "sym": true,
    "mult": 1,
    "delta_R": "5/24",
    "delta_A": "5/24"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "2/5",
    "sym": true,
    "mult": 1,
    "delta_R": "13/200",
    "delta_A": "13/200"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 308,
    "C": "9/10",
    "sym": true,
    "mult": 1,
    "delta_R": "-1/600",
    "delta_A": "-1/600"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "1/2",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     2,
     1,
     0,
     0
    ],
    "dim": 594,
    "C": "1",
    "sym": false,
    "mult": 1
   },
   {
    "hw": [
     4,
     0,
     0,
     0
    ],
    "dim": 330,
    "C": "6/5",
    "sym": true,
    "mult": 1,
    "delta_R": "11/600",
    "delta_A": "11/600"
   }
  ],
  "d444_over_NR": "22187/43200000",
  "d4444_over_NR": "3460393/51840000000",
  "dRA": "359/48000",
  "dAA": "359/48000",
  "dRR": "359/48000"
 }
}

==> anc/numbers/deposit/color57/decomp.g <==
specs := [
 ["SU2","A",1,[1],[1],[2]],
 ["SU3","A",2,[1, 0],[0, 1],[1, 1]],
 ["SU4","A",3,[1, 0, 0],[0, 0, 1],[1, 0, 1]],
 ["SU5","A",4,[1, 0, 0, 0],[0, 0, 0, 1],[1, 0, 0, 1]],
 ["SU6","A",5,[1, 0, 0, 0, 0],[0, 0, 0, 0, 1],[1, 0, 0, 0, 1]],
 ["SO5","B",2,[1, 0],[1, 0],[0, 2]],
 ["SO6","A",3,[0, 1, 0],[0, 1, 0],[1, 0, 1]],
 ["SO7","B",3,[1, 0, 0],[1, 0, 0],[0, 1, 0]],
 ["SO8","D",4,[1, 0, 0, 0],[1, 0, 0, 0],[0, 1, 0, 0]],
 ["SO9","B",4,[1, 0, 0, 0],[1, 0, 0, 0],[0, 1, 0, 0]],
 ["SO10","D",5,[1, 0, 0, 0, 0],[1, 0, 0, 0, 0],[0, 1, 0, 0, 0]],
 ["Sp4","C",2,[1, 0],[1, 0],[2, 0]],
 ["Sp6","C",3,[1, 0, 0],[1, 0, 0],[2, 0, 0]],
 ["Sp8","C",4,[1, 0, 0, 0],[1, 0, 0, 0],[2, 0, 0, 0]],
 ["G2","G",2,[1, 0],[1, 0],[0, 1]],
 ["F4","F",4,[1, 0, 0, 0],[1, 0, 0, 0],[0, 1, 0, 0]],
 ["E6","E",6,[1, 0, 0, 0, 0, 0],[0, 0, 0, 0, 0, 1],[0, 1, 0, 0, 0, 0]],
 ["E7","E",7,[0, 0, 0, 0, 0, 0, 1],[0, 0, 0, 0, 0, 0, 1],[1, 0, 0, 0, 0, 0, 0]],
 ["E8","E",8,[0, 0, 0, 0, 0, 0, 0, 1],[0, 0, 0, 0, 0, 0, 0, 1],[0, 0, 0, 0, 0, 0, 0, 1]],
 ["SU7","A",6,[1, 0, 0, 0, 0, 0],[0, 0, 0, 0, 0, 1],[1, 0, 0, 0, 0, 1]],
 ["SU8","A",7,[1, 0, 0, 0, 0, 0, 0],[0, 0, 0, 0, 0, 0, 1],[1, 0, 0, 0, 0, 0, 1]],
 ["SO11","B",5,[1, 0, 0, 0, 0],[1, 0, 0, 0, 0],[0, 1, 0, 0, 0]],
 ["SO12","D",6,[1, 0, 0, 0, 0, 0],[1, 0, 0, 0, 0, 0],[0, 1, 0, 0, 0, 0]],
 ["SO13","B",6,[1, 0, 0, 0, 0, 0],[1, 0, 0, 0, 0, 0],[0, 1, 0, 0, 0, 0]],
 ["SO14","D",7,[1, 0, 0, 0, 0, 0, 0],[1, 0, 0, 0, 0, 0, 0],[0, 1, 0, 0, 0, 0, 0]],
 ["Sp10","C",5,[1, 0, 0, 0, 0],[1, 0, 0, 0, 0],[2, 0, 0, 0, 0]],
 ["Sp12","C",6,[1, 0, 0, 0, 0, 0],[1, 0, 0, 0, 0, 0],[2, 0, 0, 0, 0, 0]],
 ["SU2_3","A",1,[2],[2],[2]],
 ["SU2_4","A",1,[3],[3],[2]],
 ["SU2_5","A",1,[4],[4],[2]],
 ["SU2_6","A",1,[5],[5],[2]],
 ["SU2_7","A",1,[6],[6],[2]],
 ["SU3_6","A",2,[2, 0],[0, 2],[1, 1]],
 ["SU3_10","A",2,[3, 0],[0, 3],[1, 1]],
 ["SU3_15p","A",2,[4, 0],[0, 4],[1, 1]],
 ["SU4_10","A",3,[2, 0, 0],[0, 0, 2],[1, 0, 1]],
 ["SU5_10","A",4,[0, 1, 0, 0],[0, 0, 1, 0],[1, 0, 0, 1]],
 ["SU5_15","A",4,[2, 0, 0, 0],[0, 0, 0, 2],[1, 0, 0, 1]],
 ["SU6_15","A",5,[0, 1, 0, 0, 0],[0, 0, 0, 1, 0],[1, 0, 0, 0, 1]],
 ["SU6_20","A",5,[0, 0, 1, 0, 0],[0, 0, 1, 0, 0],[1, 0, 0, 0, 1]],
 ["SO7_8","B",3,[0, 0, 1],[0, 0, 1],[0, 1, 0]],
 ["SO9_16","B",4,[0, 0, 0, 1],[0, 0, 0, 1],[0, 1, 0, 0]],
 ["SO10_16","D",5,[0, 0, 0, 0, 1],[0, 0, 0, 1, 0],[0, 1, 0, 0, 0]],
 ["SO11_32","B",5,[0, 0, 0, 0, 1],[0, 0, 0, 0, 1],[0, 1, 0, 0, 0]],
 ["SO12_32","D",6,[0, 0, 0, 0, 0, 1],[0, 0, 0, 0, 0, 1],[0, 1, 0, 0, 0, 0]],
 ["Sp6_14","C",3,[0, 1, 0],[0, 1, 0],[2, 0, 0]],
 ["Sp6_14p","C",3,[0, 0, 1],[0, 0, 1],[2, 0, 0]],
 ["Sp8_27","C",4,[0, 1, 0, 0],[0, 1, 0, 0],[2, 0, 0, 0]],
 ["G2_14","G",2,[0, 1],[0, 1],[0, 1]],
 ["F4_52","F",4,[0, 1, 0, 0],[0, 1, 0, 0],[0, 1, 0, 0]],
 ["E6_78","E",6,[0, 1, 0, 0, 0, 0],[0, 1, 0, 0, 0, 0],[0, 1, 0, 0, 0, 0]],
 ["E7_133","E",7,[1, 0, 0, 0, 0, 0, 0],[1, 0, 0, 0, 0, 0, 0],[1, 0, 0, 0, 0, 0, 0]],
 ["SO7_21","B",3,[0, 1, 0],[0, 1, 0],[0, 1, 0]],
 ["SO8_28","D",4,[0, 1, 0, 0],[0, 1, 0, 0],[0, 1, 0, 0]],
 ["SO9_36","B",4,[0, 1, 0, 0],[0, 1, 0, 0],[0, 1, 0, 0]],
 ["SO10_45","D",5,[0, 1, 0, 0, 0],[0, 1, 0, 0, 0],[0, 1, 0, 0, 0]],
 ["Sp6_21","C",3,[2, 0, 0],[2, 0, 0],[2, 0, 0]],
 ["Sp8_36","C",4,[2, 0, 0, 0],[2, 0, 0, 0],[2, 0, 0, 0]]
];
PrintTo("gapdata/decomp.txt", "");
WD := function(L, tag, g, a, b)
  local dec, i;
  dec := DecomposeTensorProduct(L, a, b);
  for i in [1..Length(dec[1])] do
    AppendTo("gapdata/decomp.txt", g, " ", tag, " ", dec[2][i], " ",
             DimensionOfHighestWeightModule(L, dec[1][i]));
    AppendTo("gapdata/decomp.txt", " ", JoinStringsWithSeparator(List(dec[1][i], String), ","), "\n");
  od;
end;
for s in specs do
  L := SimpleLieAlgebra(s[2], s[3], Rationals);
  WD(L, "RxRbar", s[1], s[4], s[5]);
  WD(L, "RbarxRbar", s[1], s[5], s[5]);
  WD(L, "RxR", s[1], s[4], s[4]);
  WD(L, "RxA", s[1], s[4], s[6]);
  WD(L, "AxA", s[1], s[6], s[6]);
  AppendTo("gapdata/decomp.txt", s[1], " dims ", DimensionOfHighestWeightModule(L, s[4]), " ",
           DimensionOfHighestWeightModule(L, s[5]), " ", DimensionOfHighestWeightModule(L, s[6]), "\n");
od;
QUIT;


==> anc/numbers/deposit/color57/export_ext.g <==
# export_ext.g (copy of P1/export_groups.g with an extended spec list) -- GAP 4.15: Chevalley-basis matrices of the quark representation R
# for each group, the structure constants, and tensor-product decompositions.
# Output: gapdata/<name>.txt, one line per record, parsed by p1_groups.py.
# MatrixOfAction is used as printed by p1_color.py (checked there to be a representation).
specs := [
 ["SU2","A",1,[1]], ["SU3","A",2,[1,0]], ["SU4","A",3,[1,0,0]], ["SU5","A",4,[1,0,0,0]],
 ["SU6","A",5,[1,0,0,0,0]],
 ["SO5","B",2,[1,0]], ["SO6","A",3,[0,1,0]], ["SO7","B",3,[1,0,0]], ["SO8","D",4,[1,0,0,0]],
 ["SO9","B",4,[1,0,0,0]], ["SO10","D",5,[1,0,0,0,0]],
 ["Sp4","C",2,[1,0]], ["Sp6","C",3,[1,0,0]], ["Sp8","C",4,[1,0,0,0]],
 ["G2","G",2,[1,0]], ["F4","F",4,[1,0,0,0]], ["E6","E",6,[1,0,0,0,0,0]], ["E7","E",7,[0,0,0,0,0,0,1]],
 ["E8","E",8,[0,0,0,0,0,0,0,1]],
 ["SU7","A",6,[1,0,0,0,0,0]], ["SU8","A",7,[1,0,0,0,0,0,0]],
 ["SO11","B",5,[1,0,0,0,0]], ["SO12","D",6,[1,0,0,0,0,0]], ["SO13","B",6,[1,0,0,0,0,0]],
 ["SO14","D",7,[1,0,0,0,0,0,0]], ["Sp10","C",5,[1,0,0,0,0]], ["Sp12","C",6,[1,0,0,0,0,0]],
 ["SU2_3","A",1,[2]], ["SU2_4","A",1,[3]], ["SU2_5","A",1,[4]], ["SU2_6","A",1,[5]], ["SU2_7","A",1,[6]],
 ["SU3_6","A",2,[2,0]], ["SU3_10","A",2,[3,0]], ["SU3_15p","A",2,[4,0]], ["SU4_10","A",3,[2,0,0]],
 ["SU5_10","A",4,[0,1,0,0]], ["SU5_15","A",4,[2,0,0,0]], ["SU6_15","A",5,[0,1,0,0,0]],
 ["SU6_20","A",5,[0,0,1,0,0]],
 ["SO7_8","B",3,[0,0,1]], ["SO9_16","B",4,[0,0,0,1]], ["SO10_16","D",5,[0,0,0,0,1]],
 ["SO11_32","B",5,[0,0,0,0,1]], ["SO12_32","D",6,[0,0,0,0,0,1]],
 ["Sp6_14","C",3,[0,1,0]], ["Sp6_14p","C",3,[0,0,1]], ["Sp8_27","C",4,[0,1,0,0]],
 ["G2_14","G",2,[0,1]], ["F4_52","F",4,[0,1,0,0]], ["E6_78","E",6,[0,1,0,0,0,0]],
 ["E7_133","E",7,[1,0,0,0,0,0,0]],
 ["SO7_21","B",3,[0,1,0]], ["SO8_28","D",4,[0,1,0,0]], ["SO9_36","B",4,[0,1,0,0]],
 ["SO10_45","D",5,[0,1,0,0,0]], ["Sp6_21","C",3,[2,0,0]], ["Sp8_36","C",4,[2,0,0,0]] ];
WriteRat := function(out, q) AppendTo(out, NumeratorRat(q), "/", DenominatorRat(q)); end;
WriteSparseMat := function(out, tag, idx, m)
  local i, j;
  AppendTo(out, tag, " ", idx);
  for i in [1..Length(m)] do for j in [1..Length(m[i])] do
    if m[i][j] <> 0 then AppendTo(out, " ", i, ",", j, ","); WriteRat(out, m[i][j]); fi;
  od; od;
  AppendTo(out, "\n");
end;
for s in specs do
  name := s[1]; L := SimpleLieAlgebra(s[2], s[3], Rationals); r := s[3];
  if IsString(s[4]) then
    d := Int(s[4]{[4..Length(s[4])]});
    fw := IdentityMat(r);
    cand := Filtered(fw, w -> DimensionOfHighestWeightModule(L, w) = d);
    hw := cand[1];
  else
    hw := s[4];
  fi;
  out := Concatenation("gapdata/", name, ".txt");
  PrintTo(out, "");
  AppendTo(out, "name ", name, "\n", "type ", s[2], " ", r, "\n");
  AppendTo(out, "hw"); for x in hw do AppendTo(out, " ", x); od; AppendTo(out, "\n");
  AppendTo(out, "fundims"); for w in IdentityMat(r) do AppendTo(out, " ", DimensionOfHighestWeightModule(L, w)); od; AppendTo(out, "\n");
  AppendTo(out, "cartan"); for row in CartanMatrix(RootSystem(L)) do for x in row do AppendTo(out, " ", x); od; od; AppendTo(out, "\n");
  cb := ChevalleyBasis(L); basis := Concatenation(cb[1], cb[2], cb[3]);
  AppendTo(out, "nbasis ", Length(cb[1]), " ", Length(cb[2]), " ", Length(cb[3]), "\n");
  V := HighestWeightModule(L, hw); B := Basis(V);
  AppendTo(out, "dimR ", Dimension(V), "\n");
  for k in [1..Length(basis)] do
    WriteSparseMat(out, "mat", k, MatrixOfAction(B, basis[k]));
  od;
  # structure constants in the Chevalley basis: [b_i, b_j] = sum_k c_k b_k
  BL := Basis(L, basis);
  for i in [1..Length(basis)] do
    AppendTo(out, "sc ", i);
    for j in [1..Length(basis)] do
      c := Coefficients(BL, basis[i]*basis[j]);
      for k in [1..Length(c)] do
        if c[k] <> 0 then AppendTo(out, " ", j, ",", k, ","); WriteRat(out, c[k]); fi;
      od;
    od;
    AppendTo(out, "\n");
  od;
  # adjoint highest weight = highest root expressed as Dynkin labels
  AppendTo(out, "done\n");
  Print(name, " dimR=", Dimension(V), " hw=", hw, "\n");
od;
QUIT;


==> anc/numbers/deposit/color57/export_ext.out <==
Syntax warning: Unbound global variable in export_ext.g:41
    cand := Filtered(fw, w -> DimensionOfHighestWeightModule(L, w) = d);
                                                             ^
Syntax warning: Unbound global variable in export_ext.g:41
    cand := Filtered(fw, w -> DimensionOfHighestWeightModule(L, w) = d);
                                                                     ^
SU2 dimR=2 hw=[ 1 ]
SU3 dimR=3 hw=[ 1, 0 ]
SU4 dimR=4 hw=[ 1, 0, 0 ]
SU5 dimR=5 hw=[ 1, 0, 0, 0 ]
SU6 dimR=6 hw=[ 1, 0, 0, 0, 0 ]
SO5 dimR=5 hw=[ 1, 0 ]
SO6 dimR=6 hw=[ 0, 1, 0 ]
SO7 dimR=7 hw=[ 1, 0, 0 ]
SO8 dimR=8 hw=[ 1, 0, 0, 0 ]
SO9 dimR=9 hw=[ 1, 0, 0, 0 ]
SO10 dimR=10 hw=[ 1, 0, 0, 0, 0 ]
Sp4 dimR=4 hw=[ 1, 0 ]
Sp6 dimR=6 hw=[ 1, 0, 0 ]
Sp8 dimR=8 hw=[ 1, 0, 0, 0 ]
G2 dimR=7 hw=[ 1, 0 ]
F4 dimR=26 hw=[ 1, 0, 0, 0 ]
E6 dimR=27 hw=[ 1, 0, 0, 0, 0, 0 ]
E7 dimR=56 hw=[ 0, 0, 0, 0, 0, 0, 1 ]
E8 dimR=248 hw=[ 0, 0, 0, 0, 0, 0, 0, 1 ]
SU7 dimR=7 hw=[ 1, 0, 0, 0, 0, 0 ]
SU8 dimR=8 hw=[ 1, 0, 0, 0, 0, 0, 0 ]
SO11 dimR=11 hw=[ 1, 0, 0, 0, 0 ]
SO12 dimR=12 hw=[ 1, 0, 0, 0, 0, 0 ]
SO13 dimR=13 hw=[ 1, 0, 0, 0, 0, 0 ]
SO14 dimR=14 hw=[ 1, 0, 0, 0, 0, 0, 0 ]
Sp10 dimR=10 hw=[ 1, 0, 0, 0, 0 ]
Sp12 dimR=12 hw=[ 1, 0, 0, 0, 0, 0 ]
SU2_3 dimR=3 hw=[ 2 ]
SU2_4 dimR=4 hw=[ 3 ]
SU2_5 dimR=5 hw=[ 4 ]
SU2_6 dimR=6 hw=[ 5 ]
SU2_7 dimR=7 hw=[ 6 ]
SU3_6 dimR=6 hw=[ 2, 0 ]
SU3_10 dimR=10 hw=[ 3, 0 ]
SU3_15p dimR=15 hw=[ 4, 0 ]
SU4_10 dimR=10 hw=[ 2, 0, 0 ]
SU5_10 dimR=10 hw=[ 0, 1, 0, 0 ]
SU5_15 dimR=15 hw=[ 2, 0, 0, 0 ]
SU6_15 dimR=15 hw=[ 0, 1, 0, 0, 0 ]
SU6_20 dimR=20 hw=[ 0, 0, 1, 0, 0 ]
SO7_8 dimR=8 hw=[ 0, 0, 1 ]
SO9_16 dimR=16 hw=[ 0, 0, 0, 1 ]
SO10_16 dimR=16 hw=[ 0, 0, 0, 0, 1 ]
SO11_32 dimR=32 hw=[ 0, 0, 0, 0, 1 ]
SO12_32 dimR=32 hw=[ 0, 0, 0, 0, 0, 1 ]
Sp6_14 dimR=14 hw=[ 0, 1, 0 ]
Sp6_14p dimR=14 hw=[ 0, 0, 1 ]
Sp8_27 dimR=27 hw=[ 0, 1, 0, 0 ]
G2_14 dimR=14 hw=[ 0, 1 ]
F4_52 dimR=52 hw=[ 0, 1, 0, 0 ]
E6_78 dimR=78 hw=[ 0, 1, 0, 0, 0, 0 ]
E7_133 dimR=133 hw=[ 1, 0, 0, 0, 0, 0, 0 ]
SO7_21 dimR=21 hw=[ 0, 1, 0 ]
SO8_28 dimR=28 hw=[ 0, 1, 0, 0 ]
SO9_36 dimR=36 hw=[ 0, 1, 0, 0 ]
SO10_45 dimR=45 hw=[ 0, 1, 0, 0, 0 ]
Sp6_21 dimR=21 hw=[ 2, 0, 0 ]
Sp8_36 dimR=36 hw=[ 2, 0, 0, 0 ]


==> anc/numbers/deposit/color57/gapdata/E6.txt <==
name E6
type E 6
hw 1 0 0 0 0 0
fundims 27 78 351 2925 351 27
cartan 2 0 -1 0 0 0 0 2 0 -1 0 0 -1 0 2 -1 0 0 0 -1 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2
nbasis 36 36 6
dimR 27
mat 1 1,2,1/1 11,15,1/1 13,17,1/1 16,19,1/1 18,21,1/1 20,22,1/1
mat 2 4,5,1/1 6,7,1/1 8,10,1/1 18,20,-1/1 21,22,-1/1 23,24,-1/1
mat 3 2,3,-1/1 9,11,1/1 12,13,1/1 14,16,1/1 21,23,-1/1 22,24,-1/1
mat 4 3,4,-1/1 7,9,-1/1 10,12,-1/1 16,18,-1/1 19,21,-1/1 24,25,-1/1
mat 5 4,6,-1/1 5,7,-1/1 12,14,-1/1 13,16,-1/1 17,19,-1/1 25,26,-1/1
mat 6 6,8,-1/1 7,10,-1/1 9,12,-1/1 11,13,-1/1 15,17,-1/1 26,27,-1/1
mat 7 1,3,1/1 9,15,1/1 12,17,1/1 14,19,1/1 18,23,1/1 20,24,1/1
mat 8 3,5,-1/1 6,9,1/1 8,12,1/1 16,20,1/1 19,22,1/1 23,25,-1/1
mat 9 2,4,-1/1 7,11,-1/1 10,13,-1/1 14,18,1/1 19,23,1/1 22,25,-1/1
mat 10 3,6,-1/1 5,9,1/1 10,14,-1/1 13,18,1/1 17,21,1/1 24,26,-1/1
mat 11 4,8,-1/1 5,10,-1/1 9,14,1/1 11,16,1/1 15,19,1/1 25,27,-1/1
mat 12 1,4,1/1 7,15,-1/1 10,17,-1/1 14,21,1/1 16,23,-1/1 20,25,1/1
mat 13 2,5,-1/1 6,11,1/1 8,13,1/1 14,20,-1/1 19,24,-1/1 21,25,-1/1
mat 14 3,7,-1/1 4,9,-1/1 8,14,1/1 13,20,-1/1 17,22,-1/1 23,26,-1/1
mat 15 2,6,-1/1 5,11,1/1 10,16,-1/1 12,18,-1/1 17,23,-1/1 22,26,-1/1
mat 16 3,8,-1/1 5,12,1/1 7,14,1/1 11,18,-1/1 15,21,-1/1 24,27,-1/1
mat 17 1,5,1/1 6,15,1/1 8,17,1/1 14,22,-1/1 16,24,1/1 18,25,1/1
mat 18 1,6,1/1 5,15,1/1 10,19,-1/1 12,21,-1/1 13,23,1/1 20,26,1/1
mat 19 2,7,-1/1 4,11,-1/1 8,16,1/1 12,20,1/1 17,24,1/1 21,26,-1/1
mat 20 3,10,-1/1 4,12,-1/1 6,14,-1/1 11,20,1/1 15,22,1/1 23,27,-1/1
mat 21 2,8,-1/1 5,13,1/1 7,16,1/1 9,18,1/1 15,23,1/1 22,27,-1/1
mat 22 1,7,1/1 4,15,-1/1 8,19,1/1 12,22,1/1 13,24,-1/1 18,26,1/1
mat 23 1,8,1/1 5,17,1/1 7,19,1/1 9,21,1/1 11,23,-1/1 20,27,1/1
mat 24 2,9,-1/1 3,11,1/1 8,18,1/1 10,20,-1/1 17,25,1/1 19,26,1/1
mat 25 2,10,-1/1 4,13,-1/1 6,16,-1/1 9,20,-1/1 15,24,-1/1 21,27,-1/1
mat 26 1,9,1/1 3,15,1/1 8,21,1/1 10,22,-1/1 13,25,-1/1 16,26,-1/1
mat 27 1,10,1/1 4,17,-1/1 6,19,-1/1 9,22,-1/1 11,24,1/1 18,27,1/1
mat 28 2,12,-1/1 3,13,1/1 6,18,-1/1 7,20,1/1 15,25,-1/1 19,27,1/1
mat 29 1,11,1/1 2,15,1/1 8,23,-1/1 10,24,1/1 12,25,1/1 14,26,1/1
mat 30 1,12,1/1 3,17,1/1 6,21,-1/1 7,22,1/1 11,25,1/1 16,27,-1/1
mat 31 2,14,-1/1 3,16,1/1 4,18,1/1 5,20,-1/1 15,26,-1/1 17,27,-1/1
mat 32 1,13,1/1 2,17,1/1 6,23,1/1 7,24,-1/1 9,25,-1/1 14,27,1/1
mat 33 1,14,1/1 3,19,1/1 4,21,1/1 5,22,-1/1 11,26,1/1 13,27,1/1
mat 34 1,16,1/1 2,19,1/1 4,23,-1/1 5,24,1/1 9,26,-1/1 12,27,-1/1
mat 35 1,18,1/1 2,21,1/1 3,23,1/1 5,25,1/1 7,26,1/1 10,27,1/1
mat 36 1,20,1/1 2,22,1/1 3,24,1/1 4,25,1/1 6,26,1/1 8,27,1/1
mat 37 2,1,1/1 15,11,1/1 17,13,1/1 19,16,1/1 21,18,1/1 22,20,1/1
mat 38 5,4,1/1 7,6,1/1 10,8,1/1 20,18,-1/1 22,21,-1/1 24,23,-1/1
mat 39 3,2,-1/1 11,9,1/1 13,12,1/1 16,14,1/1 23,21,-1/1 24,22,-1/1
mat 40 4,3,-1/1 9,7,-1/1 12,10,-1/1 18,16,-1/1 21,19,-1/1 25,24,-1/1
mat 41 6,4,-1/1 7,5,-1/1 14,12,-1/1 16,13,-1/1 19,17,-1/1 26,25,-1/1
mat 42 8,6,-1/1 10,7,-1/1 12,9,-1/1 13,11,-1/1 17,15,-1/1 27,26,-1/1
mat 43 3,1,1/1 15,9,1/1 17,12,1/1 19,14,1/1 23,18,1/1 24,20,1/1
mat 44 5,3,-1/1 9,6,1/1 12,8,1/1 20,16,1/1 22,19,1/1 25,23,-1/1
mat 45 4,2,-1/1 11,7,-1/1 13,10,-1/1 18,14,1/1 23,19,1/1 25,22,-1/1
mat 46 6,3,-1/1 9,5,1/1 14,10,-1/1 18,13,1/1 21,17,1/1 26,24,-1/1
mat 47 8,4,-1/1 10,5,-1/1 14,9,1/1 16,11,1/1 19,15,1/1 27,25,-1/1
mat 48 4,1,1/1 15,7,-1/1 17,10,-1/1 21,14,1/1 23,16,-1/1 25,20,1/1
mat 49 5,2,-1/1 11,6,1/1 13,8,1/1 20,14,-1/1 24,19,-1/1 25,21,-1/1
mat 50 7,3,-1/1 9,4,-1/1 14,8,1/1 20,13,-1/1 22,17,-1/1 26,23,-1/1
mat 51 6,2,-1/1 11,5,1/1 16,10,-1/1 18,12,-1/1 23,17,-1/1 26,22,-1/1
mat 52 8,3,-1/1 12,5,1/1 14,7,1/1 18,11,-1/1 21,15,-1/1 27,24,-1/1
mat 53 5,1,1/1 15,6,1/1 17,8,1/1 22,14,-1/1 24,16,1/1 25,18,1/1
mat 54 6,1,1/1 15,5,1/1 19,10,-1/1 21,12,-1/1 23,13,1/1 26,20,1/1
mat 55 7,2,-1/1 11,4,-1/1 16,8,1/1 20,12,1/1 24,17,1/1 26,21,-1/1
mat 56 10,3,-1/1 12,4,-1/1 14,6,-1/1 20,11,1/1 22,15,1/1 27,23,-1/1
mat 57 8,2,-1/1 13,5,1/1 16,7,1/1 18,9,1/1 23,15,1/1 27,22,-1/1
mat 58 7,1,1/1 15,4,-1/1 19,8,1/1 22,12,1/1 24,13,-1/1 26,18,1/1
mat 59 8,1,1/1 17,5,1/1 19,7,1/1 21,9,1/1 23,11,-1/1 27,20,1/1
mat 60 9,2,-1/1 11,3,1/1 18,8,1/1 20,10,-1/1 25,17,1/1 26,19,1/1
mat 61 10,2,-1/1 13,4,-1/1 16,6,-1/1 20,9,-1/1 24,15,-1/1 27,21,-1/1
mat 62 9,1,1/1 15,3,1/1 21,8,1/1 22,10,-1/1 25,13,-1/1 26,16,-1/1
mat 63 10,1,1/1 17,4,-1/1 19,6,-1/1 22,9,-1/1 24,11,1/1 27,18,1/1
mat 64 12,2,-1/1 13,3,1/1 18,6,-1/1 20,7,1/1 25,15,-1/1 27,19,1/1
mat 65 11,1,1/1 15,2,1/1 23,8,-1/1 24,10,1/1 25,12,1/1 26,14,1/1
mat 66 12,1,1/1 17,3,1/1 21,6,-1/1 22,7,1/1 25,11,1/1 27,16,-1/1
mat 67 14,2,-1/1 16,3,1/1 18,4,1/1 20,5,-1/1 26,15,-1/1 27,17,-1/1
mat 68 13,1,1/1 17,2,1/1 23,6,1/1 24,7,-1/1 25,9,-1/1 27,14,1/1
mat 69 14,1,1/1 19,3,1/1 21,4,1/1 22,5,-1/1 26,11,1/1 27,13,1/1
mat 70 16,1,1/1 19,2,1/1 23,4,-1/1 24,5,1/1 26,9,-1/1 27,12,-1/1
mat 71 18,1,1/1 21,2,1/1 23,3,1/1 25,5,1/1 26,7,1/1 27,10,1/1
mat 72 20,1,1/1 22,2,1/1 24,3,1/1 25,4,1/1 26,6,1/1 27,8,1/1
mat 73 1,1,1/1 2,2,-1/1 11,11,1/1 13,13,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,1/1 21,21,-1/1 22,22,-1/1
mat 74 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-1/1 18,18,1/1 20,20,-1/1 21,21,1/1 22,22,-1/1 23,23,1/1 24,24,-1/1
mat 75 2,2,1/1 3,3,-1/1 9,9,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,1/1 16,16,-1/1 21,21,1/1 22,22,1/1 23,23,-1/1 24,24,-1/1
mat 76 3,3,1/1 4,4,-1/1 7,7,1/1 9,9,-1/1 10,10,1/1 12,12,-1/1 16,16,1/1 18,18,-1/1 19,19,1/1 21,21,-1/1 24,24,1/1 25,25,-1/1
mat 77 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 16,16,-1/1 17,17,1/1 19,19,-1/1 25,25,1/1 26,26,-1/1
mat 78 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 15,15,1/1 17,17,-1/1 26,26,1/1 27,27,-1/1
sc 1 3,7,-1/1 9,12,-1/1 13,17,-1/1 15,18,-1/1 19,22,-1/1 21,23,-1/1 24,26,-1/1 25,27,-1/1 28,30,-1/1 31,33,-1/1 37,73,1/1 43,39,1/1 48,45,1/1 53,49,1/1 54,51,1/1 58,55,1/1 59,57,1/1 62,60,1/1 63,61,1/1 66,64,1/1 69,67,1/1 73,1,-2/1 75,1,1/1
sc 2 4,8,-1/1 9,13,-1/1 10,14,-1/1 12,17,-1/1 15,19,-1/1 16,20,-1/1 18,22,-1/1 21,25,-1/1 23,27,-1/1 35,36,1/1 38,74,1/1 44,40,1/1 49,45,1/1 50,46,1/1 53,48,1/1 55,51,1/1 56,52,1/1 58,54,1/1 61,57,1/1 63,59,1/1 72,71,-1/1 74,2,-2/1 76,2,1/1
sc 3 1,7,1/1 4,9,-1/1 8,13,-1/1 10,15,-1/1 14,19,-1/1 16,21,-1/1 20,25,-1/1 26,29,-1/1 30,32,-1/1 33,34,-1/1 39,75,1/1 43,37,-1/1 45,40,1/1 49,44,1/1 51,46,1/1 55,50,1/1 57,52,1/1 61,56,1/1 65,62,1/1 68,66,1/1 70,69,1/1 73,3,1/1 75,3,-2/1 76,3,1/1
sc 4 2,8,1/1 3,9,1/1 5,10,-1/1 7,12,1/1 11,16,-1/1 19,24,1/1 22,26,1/1 25,28,1/1 27,30,1/1 34,35,1/1 40,76,1/1 44,38,-1/1 45,39,-1/1 46,41,1/1 48,43,-1/1 52,47,1/1 60,55,-1/1 62,58,-1/1 64,61,-1/1 66,63,-1/1 71,70,-1/1 74,4,1/1 75,4,1/1 76,4,-2/1 77,4,1/1
sc 5 4,10,1/1 6,11,-1/1 8,14,1/1 9,15,1/1 12,18,1/1 13,19,1/1 17,22,1/1 28,31,1/1 30,33,1/1 32,34,1/1 41,77,1/1 46,40,-1/1 47,42,1/1 50,44,-1/1 51,45,-1/1 54,48,-1/1 55,49,-1/1 58,53,-1/1 67,64,-1/1 69,66,-1/1 70,68,-1/1 76,5,1/1 77,5,-2/1 78,5,1/1
sc 6 5,11,1/1 10,16,1/1 14,20,1/1 15,21,1/1 18,23,1/1 19,25,1/1 22,27,1/1 24,28,1/1 26,30,1/1 29,32,1/1 42,78,1/1 47,41,-1/1 52,46,-1/1 56,50,-1/1 57,51,-1/1 59,54,-1/1 61,55,-1/1 63,58,-1/1 64,60,-1/1 66,62,-1/1 68,65,-1/1 77,6,1/1 78,6,-2/1
sc 7 4,12,-1/1 8,17,-1/1 10,18,-1/1 14,22,-1/1 16,23,-1/1 20,27,-1/1 24,29,1/1 28,32,1/1 31,34,1/1 37,3,1/1 39,1,-1/1 43,73,1/1 43,75,1/1 48,40,1/1 53,44,1/1 54,46,1/1 58,50,1/1 59,52,1/1 63,56,1/1 65,60,-1/1 68,64,-1/1 70,67,-1/1 73,7,-1/1 75,7,-1/1 76,7,1/1
sc 8 3,13,1/1 5,14,-1/1 7,17,1/1 11,20,-1/1 15,24,-1/1 18,26,-1/1 21,28,-1/1 23,30,-1/1 34,36,-1/1 38,4,1/1 40,2,-1/1 44,74,1/1 44,76,1/1 49,39,-1/1 50,41,1/1 53,43,-1/1 56,47,1/1 60,51,1/1 62,54,1/1 64,57,1/1 66,59,1/1 72,70,1/1 74,8,-1/1 75,8,1/1 76,8,-1/1 77,8,1/1
sc 9 1,12,1/1 2,13,1/1 5,15,-1/1 11,21,-1/1 14,24,-1/1 20,28,-1/1 22,29,1/1 27,32,1/1 33,35,-1/1 39,4,1/1 40,3,-1/1 45,75,1/1 45,76,1/1 48,37,-1/1 49,38,-1/1 51,41,1/1 57,47,1/1 60,50,1/1 64,56,1/1 65,58,-1/1 68,63,-1/1 71,69,1/1 73,9,1/1 74,9,1/1 75,9,-1/1 76,9,-1/1 77,9,1/1
sc 10 2,14,1/1 3,15,1/1 6,16,-1/1 7,18,1/1 13,24,-1/1 17,26,-1/1 25,31,1/1 27,33,1/1 32,35,-1/1 40,5,1/1 41,4,-1/1 46,76,1/1 46,77,1/1 50,38,-1/1 51,39,-1/1 52,42,1/1 54,43,-1/1 60,49,1/1 62,53,1/1 67,61,-1/1 69,63,-1/1 71,68,1/1 74,10,1/1 75,10,1/1 76,10,-1/1 77,10,-1/1 78,10,1/1
sc 11 4,16,1/1 8,20,1/1 9,21,1/1 12,23,1/1 13,25,1/1 17,27,1/1 24,31,-1/1 26,33,-1/1 29,34,-1/1 41,6,1/1 42,5,-1/1 47,77,1/1 47,78,1/1 52,40,-1/1 56,44,-1/1 57,45,-1/1 59,48,-1/1 61,49,-1/1 63,53,-1/1 67,60,1/1 69,62,1/1 70,65,1/1 76,11,1/1 77,11,-1/1 78,11,-1/1
sc 12 2,17,1/1 5,18,-1/1 11,23,-1/1 14,26,-1/1 19,29,-1/1 20,30,-1/1 25,32,-1/1 31,35,1/1 37,9,1/1 40,7,-1/1 43,4,1/1 45,1,-1/1 48,73,1/1 48,75,1/1 48,76,1/1 53,38,-1/1 54,41,1/1 59,47,1/1 62,50,1/1 65,55,1/1 66,56,1/1 68,61,1/1 71,67,-1/1 73,12,-1/1 74,12,1/1 76,12,-1/1 77,12,1/1
sc 13 1,17,1/1 5,19,-1/1 10,24,1/1 11,25,-1/1 16,28,1/1 18,29,-1/1 23,32,-1/1 33,36,1/1 38,9,1/1 39,8,1/1 44,3,-1/1 45,2,-1/1 49,74,1/1 49,75,1/1 49,76,1/1 53,37,-1/1 55,41,1/1 60,46,-1/1 61,47,1/1 64,52,-1/1 65,54,1/1 68,59,1/1 72,69,-1/1 73,13,1/1 74,13,-1/1 75,13,-1/1 77,13,1/1
sc 14 3,19,1/1 6,20,-1/1 7,22,1/1 9,24,1/1 12,26,1/1 21,31,-1/1 23,33,-1/1 32,36,1/1 38,10,1/1 41,8,-1/1 44,5,1/1 46,2,-1/1 50,74,1/1 50,76,1/1 50,77,1/1 55,39,-1/1 56,42,1/1 58,43,-1/1 60,45,-1/1 62,48,-1/1 67,57,1/1 69,59,1/1 72,68,-1/1 74,14,-1/1 75,14,1/1 77,14,-1/1 78,14,1/1
sc 15 1,18,1/1 2,19,1/1 6,21,-1/1 8,24,1/1 17,29,-1/1 20,31,-1/1 27,34,1/1 30,35,1/1 39,10,1/1 41,9,-1/1 45,5,1/1 46,3,-1/1 51,75,1/1 51,76,1/1 51,77,1/1 54,37,-1/1 55,38,-1/1 57,42,1/1 60,44,-1/1 65,53,1/1 67,56,1/1 70,63,-1/1 71,66,-1/1 73,15,1/1 74,15,1/1 75,15,-1/1 77,15,-1/1 78,15,1/1
sc 16 2,20,1/1 3,21,1/1 7,23,1/1 13,28,-1/1 17,30,-1/1 19,31,-1/1 22,33,-1/1 29,35,1/1 40,11,1/1 42,10,-1/1 46,6,1/1 47,4,-1/1 52,76,1/1 52,77,1/1 52,78,1/1 56,38,-1/1 57,39,-1/1 59,43,-1/1 64,49,1/1 66,53,1/1 67,55,1/1 69,58,1/1 71,65,-1/1 74,16,1/1 75,16,1/1 76,16,-1/1 78,16,-1/1
sc 17 5,22,-1/1 10,26,1/1 11,27,-1/1 15,29,1/1 16,30,1/1 21,32,1/1 31,36,-1/1 37,13,1/1 38,12,1/1 43,8,1/1 44,7,-1/1 48,2,-1/1 49,1,-1/1 53,73,1/1 53,74,1/1 53,75,1/1 53,76,1/1 58,41,1/1 62,46,-1/1 63,47,1/1 65,51,-1/1 66,52,-1/1 68,57,-1/1 72,67,1/1 73,17,-1/1 74,17,-1/1 77,17,1/1
sc 18 2,22,1/1 6,23,-1/1 8,26,1/1 13,29,1/1 20,33,-1/1 25,34,-1/1 28,35,-1/1 37,15,1/1 41,12,-1/1 43,10,1/1 46,7,-1/1 48,5,1/1 51,1,-1/1 54,73,1/1 54,75,1/1 54,76,1/1 54,77,1/1 58,38,-1/1 59,42,1/1 62,44,-1/1 65,49,-1/1 69,56,1/1 70,61,1/1 71,64,1/1 73,18,-1/1 74,18,1/1 77,18,-1/1 78,18,1/1
sc 19 1,22,1/1 4,24,-1/1 6,25,-1/1 12,29,1/1 16,31,1/1 23,34,-1/1 30,36,-1/1 38,15,1/1 39,14,1/1 41,13,-1/1 49,5,1/1 50,3,-1/1 51,2,-1/1 55,74,1/1 55,75,1/1 55,76,1/1 55,77,1/1 58,37,-1/1 60,40,1/1 61,42,1/1 65,48,-1/1 67,52,-1/1 70,59,1/1 72,66,1/1 73,19,1/1 74,19,-1/1 75,19,-1/1 76,19,1/1 77,19,-1/1 78,19,1/1
sc 20 3,25,1/1 7,27,1/1 9,28,1/1 12,30,1/1 15,31,1/1 18,33,1/1 29,36,-1/1 38,16,1/1 42,14,-1/1 44,11,1/1 47,8,-1/1 50,6,1/1 52,2,-1/1 56,74,1/1 56,76,1/1 56,77,1/1 56,78,1/1 61,39,-1/1 63,43,-1/1 64,45,-1/1 66,48,-1/1 67,51,-1/1 69,54,-1/1 72,65,1/1 74,20,-1/1 75,20,1/1 78,20,-1/1
sc 21 1,23,1/1 2,25,1/1 8,28,1/1 14,31,1/1 17,32,-1/1 22,34,-1/1 26,35,-1/1 39,16,1/1 42,15,-1/1 45,11,1/1 47,9,-1/1 51,6,1/1 52,3,-1/1 57,75,1/1 57,76,1/1 57,77,1/1 57,78,1/1 59,37,-1/1 61,38,-1/1 64,44,-1/1 67,50,-1/1 68,53,1/1 70,58,1/1 71,62,1/1 73,21,1/1 74,21,1/1 75,21,-1/1 78,21,-1/1
sc 22 4,26,-1/1 6,27,-1/1 9,29,-1/1 16,33,1/1 21,34,1/1 28,36,1/1 37,19,1/1 38,18,1/1 41,17,-1/1 43,14,1/1 50,7,-1/1 53,5,1/1 54,2,-1/1 55,1,-1/1 58,73,1/1 58,74,1/1 58,75,1/1 58,76,1/1 58,77,1/1 62,40,1/1 63,42,1/1 65,45,1/1 69,52,-1/1 70,57,-1/1 72,64,-1/1 73,22,-1/1 74,22,-1/1 76,22,1/1 77,22,-1/1 78,22,1/1
sc 23 2,27,1/1 8,30,1/1 13,32,1/1 14,33,1/1 19,34,1/1 24,35,1/1 37,21,1/1 42,18,-1/1 43,16,1/1 47,12,-1/1 48,11,1/1 52,7,-1/1 54,6,1/1 57,1,-1/1 59,73,1/1 59,75,1/1 59,76,1/1 59,77,1/1 59,78,1/1 63,38,-1/1 66,44,-1/1 68,49,-1/1 69,50,-1/1 70,55,-1/1 71,60,-1/1 73,23,-1/1 74,23,1/1 78,23,-1/1
sc 24 1,26,1/1 6,28,-1/1 7,29,-1/1 11,31,1/1 23,35,-1/1 27,36,1/1 40,19,-1/1 44,15,1/1 45,14,1/1 46,13,1/1 49,10,-1/1 50,9,-1/1 51,8,-1/1 55,4,1/1 60,74,1/1 60,75,1/1 60,76,2/1 60,77,1/1 62,37,-1/1 64,42,1/1 65,43,1/1 67,47,-1/1 71,59,1/1 72,63,-1/1 73,24,1/1 76,24,-1/1 78,24,1/1
sc 25 1,27,1/1 4,28,-1/1 10,31,-1/1 12,32,1/1 18,34,1/1 26,36,1/1 38,21,1/1 39,20,1/1 42,19,-1/1 47,13,-1/1 49,11,1/1 55,6,1/1 56,3,-1/1 57,2,-1/1 61,74,1/1 61,75,1/1 61,76,1/1 61,77,1/1 61,78,1/1 63,37,-1/1 64,40,1/1 67,46,1/1 68,48,-1/1 70,54,-1/1 72,62,-1/1 73,25,1/1 74,25,-1/1 75,25,-1/1 76,25,1/1 78,25,-1/1
sc 26 3,29,1/1 6,30,-1/1 11,33,1/1 21,35,1/1 25,36,-1/1 37,24,1/1 40,22,-1/1 44,18,1/1 46,17,1/1 48,14,1/1 50,12,-1/1 53,10,-1/1 54,8,-1/1 58,4,1/1 60,1,-1/1 62,73,1/1 62,74,1/1 62,75,1/1 62,76,2/1 62,77,1/1 65,39,-1/1 66,42,1/1 69,47,-1/1 71,57,-1/1 72,61,1/1 73,26,-1/1 75,26,1/1 76,26,-1/1 78,26,1/1
sc 27 4,30,-1/1 9,32,-1/1 10,33,-1/1 15,34,-1/1 24,36,-1/1 37,25,1/1 38,23,1/1 42,22,-1/1 43,20,1/1 47,17,-1/1 53,11,1/1 56,7,-1/1 58,6,1/1 59,2,-1/1 61,1,-1/1 63,73,1/1 63,74,1/1 63,75,1/1 63,76,1/1 63,77,1/1 63,78,1/1 66,40,1/1 68,45,1/1 69,46,1/1 70,51,1/1 72,60,1/1 73,27,-1/1 74,27,-1/1 76,27,1/1 78,27,-1/1
sc 28 1,30,1/1 5,31,-1/1 7,32,-1/1 18,35,1/1 22,36,-1/1 40,25,-1/1 42,24,-1/1 44,21,1/1 45,20,1/1 49,16,-1/1 52,13,1/1 56,9,-1/1 57,8,-1/1 60,6,1/1 61,4,1/1 64,74,1/1 64,75,1/1 64,76,2/1 64,77,1/1 64,78,1/1 66,37,-1/1 67,41,1/1 68,43,1/1 71,54,-1/1 72,58,1/1 73,28,1/1 76,28,-1/1 77,28,1/1 78,28,-1/1
sc 29 6,32,-1/1 11,34,1/1 16,35,-1/1 20,36,1/1 39,26,1/1 43,24,-1/1 45,22,-1/1 48,19,1/1 49,18,1/1 51,17,1/1 53,15,-1/1 54,13,-1/1 55,12,-1/1 58,9,1/1 60,7,1/1 62,3,-1/1 65,73,1/1 65,74,1/1 65,75,2/1 65,76,2/1 65,77,1/1 68,42,1/1 70,47,-1/1 71,52,1/1 72,56,-1/1 75,29,-1/1 78,29,1/1
sc 30 3,32,1/1 5,33,-1/1 15,35,-1/1 19,36,1/1 37,28,1/1 40,27,-1/1 42,26,-1/1 44,23,1/1 48,20,1/1 52,17,1/1 53,16,-1/1 56,12,-1/1 59,8,-1/1 62,6,1/1 63,4,1/1 64,1,-1/1 66,73,1/1 66,74,1/1 66,75,1/1 66,76,2/1 66,77,1/1 66,78,1/1 68,39,-1/1 69,41,1/1 71,51,1/1 72,55,-1/1 73,30,-1/1 75,30,1/1 76,30,-1/1 77,30,1/1 78,30,-1/1
sc 31 1,33,1/1 7,34,-1/1 12,35,-1/1 17,36,1/1 41,28,-1/1 46,25,-1/1 47,24,1/1 50,21,1/1 51,20,1/1 52,19,1/1 55,16,-1/1 56,15,-1/1 57,14,-1/1 60,11,-1/1 61,10,1/1 64,5,1/1 67,74,1/1 67,75,1/1 67,76,2/1 67,77,2/1 67,78,1/1 69,37,-1/1 70,43,1/1 71,48,1/1 72,53,-1/1 73,31,1/1 77,31,-1/1
sc 32 5,34,-1/1 10,35,1/1 14,36,-1/1 39,30,1/1 42,29,-1/1 43,28,-1/1 45,27,-1/1 48,25,1/1 49,23,1/1 53,21,-1/1 57,17,1/1 59,13,-1/1 61,12,-1/1 63,9,1/1 64,7,1/1 65,6,1/1 66,3,-1/1 68,73,1/1 68,74,1/1 68,75,2/1 68,76,2/1 68,77,1/1 68,78,1/1 70,41,1/1 71,46,-1/1 72,50,1/1 75,32,-1/1 77,32,1/1 78,32,-1/1
sc 33 3,34,1/1 9,35,1/1 13,36,-1/1 37,31,1/1 41,30,-1/1 46,27,-1/1 47,26,1/1 50,23,1/1 52,22,1/1 54,20,1/1 56,18,-1/1 58,16,-1/1 59,14,-1/1 62,11,-1/1 63,10,1/1 66,5,1/1 67,1,-1/1 69,73,1/1 69,74,1/1 69,75,1/1 69,76,2/1 69,77,2/1 69,78,1/1 70,39,-1/1 71,45,-1/1 72,49,1/1 73,33,-1/1 75,33,1/1 77,33,-1/1
sc 34 4,35,-1/1 8,36,1/1 39,33,1/1 41,32,-1/1 43,31,-1/1 47,29,1/1 51,27,-1/1 54,25,1/1 55,23,1/1 57,22,1/1 58,21,-1/1 59,19,-1/1 61,18,-1/1 63,15,1/1 65,11,-1/1 67,7,1/1 68,5,1/1 69,3,-1/1 70,73,1/1 70,74,1/1 70,75,2/1 70,76,2/1 70,77,2/1 70,78,1/1 71,40,1/1 72,44,-1/1 75,34,-1/1 76,34,1/1 77,34,-1/1
sc 35 2,36,-1/1 40,34,-1/1 45,33,1/1 46,32,1/1 48,31,-1/1 51,30,-1/1 52,29,-1/1 54,28,1/1 57,26,1/1 59,24,-1/1 60,23,1/1 62,21,-1/1 64,18,-1/1 65,16,1/1 66,15,1/1 67,12,1/1 68,10,-1/1 69,9,-1/1 70,4,1/1 71,73,1/1 71,74,1/1 71,75,2/1 71,76,3/1 71,77,2/1 71,78,1/1 72,38,1/1 74,35,1/1 76,35,-1/1
sc 36 38,35,-1/1 44,34,1/1 49,33,-1/1 50,32,-1/1 53,31,1/1 55,30,1/1 56,29,1/1 58,28,-1/1 60,27,-1/1 61,26,-1/1 62,25,1/1 63,24,1/1 64,22,1/1 65,20,-1/1 66,19,-1/1 67,17,-1/1 68,14,1/1 69,13,1/1 70,8,-1/1 71,2,1/1 72,73,1/1 72,74,2/1 72,75,2/1 72,76,3/1 72,77,2/1 72,78,1/1 74,36,-1/1
sc 37 1,73,-1/1 7,3,-1/1 12,9,-1/1 17,13,-1/1 18,15,-1/1 22,19,-1/1 23,21,-1/1 26,24,-1/1 27,25,-1/1 30,28,-1/1 33,31,-1/1 39,43,1/1 45,48,1/1 49,53,1/1 51,54,1/1 55,58,1/1 57,59,1/1 60,62,1/1 61,63,1/1 64,66,1/1 67,69,1/1 73,37,2/1 75,37,-1/1
sc 38 2,74,-1/1 8,4,-1/1 13,9,-1/1 14,10,-1/1 17,12,-1/1 19,15,-1/1 20,16,-1/1 22,18,-1/1 25,21,-1/1 27,23,-1/1 36,35,1/1 40,44,1/1 45,49,1/1 46,50,1/1 48,53,1/1 51,55,1/1 52,56,1/1 54,58,1/1 57,61,1/1 59,63,1/1 71,72,-1/1 74,38,2/1 76,38,-1/1
sc 39 3,75,-1/1 7,1,1/1 9,4,-1/1 13,8,-1/1 15,10,-1/1 19,14,-1/1 21,16,-1/1 25,20,-1/1 29,26,-1/1 32,30,-1/1 34,33,-1/1 37,43,-1/1 40,45,1/1 44,49,1/1 46,51,1/1 50,55,1/1 52,57,1/1 56,61,1/1 62,65,1/1 66,68,1/1 69,70,1/1 73,39,-1/1 75,39,2/1 76,39,-1/1
sc 40 4,76,-1/1 8,2,1/1 9,3,1/1 10,5,-1/1 12,7,1/1 16,11,-1/1 24,19,1/1 26,22,1/1 28,25,1/1 30,27,1/1 35,34,1/1 38,44,-1/1 39,45,-1/1 41,46,1/1 43,48,-1/1 47,52,1/1 55,60,-1/1 58,62,-1/1 61,64,-1/1 63,66,-1/1 70,71,-1/1 74,40,-1/1 75,40,-1/1 76,40,2/1 77,40,-1/1
sc 41 5,77,-1/1 10,4,1/1 11,6,-1/1 14,8,1/1 15,9,1/1 18,12,1/1 19,13,1/1 22,17,1/1 31,28,1/1 33,30,1/1 34,32,1/1 40,46,-1/1 42,47,1/1 44,50,-1/1 45,51,-1/1 48,54,-1/1 49,55,-1/1 53,58,-1/1 64,67,-1/1 66,69,-1/1 68,70,-1/1 76,41,-1/1 77,41,2/1 78,41,-1/1
sc 42 6,78,-1/1 11,5,1/1 16,10,1/1 20,14,1/1 21,15,1/1 23,18,1/1 25,19,1/1 27,22,1/1 28,24,1/1 30,26,1/1 32,29,1/1 41,47,-1/1 46,52,-1/1 50,56,-1/1 51,57,-1/1 54,59,-1/1 55,61,-1/1 58,63,-1/1 60,64,-1/1 62,66,-1/1 65,68,-1/1 77,42,-1/1 78,42,2/1
sc 43 1,39,-1/1 3,37,1/1 7,73,-1/1 7,75,-1/1 12,4,-1/1 17,8,-1/1 18,10,-1/1 22,14,-1/1 23,16,-1/1 27,20,-1/1 29,24,1/1 32,28,1/1 34,31,1/1 40,48,1/1 44,53,1/1 46,54,1/1 50,58,1/1 52,59,1/1 56,63,1/1 60,65,-1/1 64,68,-1/1 67,70,-1/1 73,43,1/1 75,43,1/1 76,43,-1/1
sc 44 2,40,-1/1 4,38,1/1 8,74,-1/1 8,76,-1/1 13,3,1/1 14,5,-1/1 17,7,1/1 20,11,-1/1 24,15,-1/1 26,18,-1/1 28,21,-1/1 30,23,-1/1 36,34,-1/1 39,49,-1/1 41,50,1/1 43,53,-1/1 47,56,1/1 51,60,1/1 54,62,1/1 57,64,1/1 59,66,1/1 70,72,1/1 74,44,1/1 75,44,-1/1 76,44,1/1 77,44,-1/1
sc 45 3,40,-1/1 4,39,1/1 9,75,-1/1 9,76,-1/1 12,1,1/1 13,2,1/1 15,5,-1/1 21,11,-1/1 24,14,-1/1 28,20,-1/1 29,22,1/1 32,27,1/1 35,33,-1/1 37,48,-1/1 38,49,-1/1 41,51,1/1 47,57,1/1 50,60,1/1 56,64,1/1 58,65,-1/1 63,68,-1/1 69,71,1/1 73,45,-1/1 74,45,-1/1 75,45,1/1 76,45,1/1 77,45,-1/1
sc 46 4,41,-1/1 5,40,1/1 10,76,-1/1 10,77,-1/1 14,2,1/1 15,3,1/1 16,6,-1/1 18,7,1/1 24,13,-1/1 26,17,-1/1 31,25,1/1 33,27,1/1 35,32,-1/1 38,50,-1/1 39,51,-1/1 42,52,1/1 43,54,-1/1 49,60,1/1 53,62,1/1 61,67,-1/1 63,69,-1/1 68,71,1/1 74,46,-1/1 75,46,-1/1 76,46,1/1 77,46,1/1 78,46,-1/1
sc 47 5,42,-1/1 6,41,1/1 11,77,-1/1 11,78,-1/1 16,4,1/1 20,8,1/1 21,9,1/1 23,12,1/1 25,13,1/1 27,17,1/1 31,24,-1/1 33,26,-1/1 34,29,-1/1 40,52,-1/1 44,56,-1/1 45,57,-1/1 48,59,-1/1 49,61,-1/1 53,63,-1/1 60,67,1/1 62,69,1/1 65,70,1/1 76,47,-1/1 77,47,1/1 78,47,1/1
sc 48 1,45,-1/1 4,43,1/1 7,40,-1/1 9,37,1/1 12,73,-1/1 12,75,-1/1 12,76,-1/1 17,2,1/1 18,5,-1/1 23,11,-1/1 26,14,-1/1 29,19,-1/1 30,20,-1/1 32,25,-1/1 35,31,1/1 38,53,-1/1 41,54,1/1 47,59,1/1 50,62,1/1 55,65,1/1 56,66,1/1 61,68,1/1 67,71,-1/1 73,48,1/1 74,48,-1/1 76,48,1/1 77,48,-1/1
sc 49 2,45,-1/1 3,44,-1/1 8,39,1/1 9,38,1/1 13,74,-1/1 13,75,-1/1 13,76,-1/1 17,1,1/1 19,5,-1/1 24,10,1/1 25,11,-1/1 28,16,1/1 29,18,-1/1 32,23,-1/1 36,33,1/1 37,53,-1/1 41,55,1/1 46,60,-1/1 47,61,1/1 52,64,-1/1 54,65,1/1 59,68,1/1 69,72,-1/1 73,49,-1/1 74,49,1/1 75,49,1/1 77,49,-1/1
sc 50 2,46,-1/1 5,44,1/1 8,41,-1/1 10,38,1/1 14,74,-1/1 14,76,-1/1 14,77,-1/1 19,3,1/1 20,6,-1/1 22,7,1/1 24,9,1/1 26,12,1/1 31,21,-1/1 33,23,-1/1 36,32,1/1 39,55,-1/1 42,56,1/1 43,58,-1/1 45,60,-1/1 48,62,-1/1 57,67,1/1 59,69,1/1 68,72,-1/1 74,50,1/1 75,50,-1/1 77,50,1/1 78,50,-1/1
sc 51 3,46,-1/1 5,45,1/1 9,41,-1/1 10,39,1/1 15,75,-1/1 15,76,-1/1 15,77,-1/1 18,1,1/1 19,2,1/1 21,6,-1/1 24,8,1/1 29,17,-1/1 31,20,-1/1 34,27,1/1 35,30,1/1 37,54,-1/1 38,55,-1/1 42,57,1/1 44,60,-1/1 53,65,1/1 56,67,1/1 63,70,-1/1 66,71,-1/1 73,51,-1/1 74,51,-1/1 75,51,1/1 77,51,1/1 78,51,-1/1
sc 52 4,47,-1/1 6,46,1/1 10,42,-1/1 11,40,1/1 16,76,-1/1 16,77,-1/1 16,78,-1/1 20,2,1/1 21,3,1/1 23,7,1/1 28,13,-1/1 30,17,-1/1 31,19,-1/1 33,22,-1/1 35,29,1/1 38,56,-1/1 39,57,-1/1 43,59,-1/1 49,64,1/1 53,66,1/1 55,67,1/1 58,69,1/1 65,71,-1/1 74,52,-1/1 75,52,-1/1 76,52,1/1 78,52,1/1
sc 53 1,49,-1/1 2,48,-1/1 7,44,-1/1 8,43,1/1 12,38,1/1 13,37,1/1 17,73,-1/1 17,74,-1/1 17,75,-1/1 17,76,-1/1 22,5,-1/1 26,10,1/1 27,11,-1/1 29,15,1/1 30,16,1/1 32,21,1/1 36,31,-1/1 41,58,1/1 46,62,-1/1 47,63,1/1 51,65,-1/1 52,66,-1/1 57,68,-1/1 67,72,1/1 73,53,1/1 74,53,1/1 77,53,-1/1
sc 54 1,51,-1/1 5,48,1/1 7,46,-1/1 10,43,1/1 12,41,-1/1 15,37,1/1 18,73,-1/1 18,75,-1/1 18,76,-1/1 18,77,-1/1 22,2,1/1 23,6,-1/1 26,8,1/1 29,13,1/1 33,20,-1/1 34,25,-1/1 35,28,-1/1 38,58,-1/1 42,59,1/1 44,62,-1/1 49,65,-1/1 56,69,1/1 61,70,1/1 64,71,1/1 73,54,1/1 74,54,-1/1 77,54,1/1 78,54,-1/1
sc 55 2,51,-1/1 3,50,-1/1 5,49,1/1 13,41,-1/1 14,39,1/1 15,38,1/1 19,74,-1/1 19,75,-1/1 19,76,-1/1 19,77,-1/1 22,1,1/1 24,4,-1/1 25,6,-1/1 29,12,1/1 31,16,1/1 34,23,-1/1 36,30,-1/1 37,58,-1/1 40,60,1/1 42,61,1/1 48,65,-1/1 52,67,-1/1 59,70,1/1 66,72,1/1 73,55,-1/1 74,55,1/1 75,55,1/1 76,55,-1/1 77,55,1/1 78,55,-1/1
sc 56 2,52,-1/1 6,50,1/1 8,47,-1/1 11,44,1/1 14,42,-1/1 16,38,1/1 20,74,-1/1 20,76,-1/1 20,77,-1/1 20,78,-1/1 25,3,1/1 27,7,1/1 28,9,1/1 30,12,1/1 31,15,1/1 33,18,1/1 36,29,-1/1 39,61,-1/1 43,63,-1/1 45,64,-1/1 48,66,-1/1 51,67,-1/1 54,69,-1/1 65,72,1/1 74,56,1/1 75,56,-1/1 78,56,1/1
sc 57 3,52,-1/1 6,51,1/1 9,47,-1/1 11,45,1/1 15,42,-1/1 16,39,1/1 21,75,-1/1 21,76,-1/1 21,77,-1/1 21,78,-1/1 23,1,1/1 25,2,1/1 28,8,1/1 31,14,1/1 32,17,-1/1 34,22,-1/1 35,26,-1/1 37,59,-1/1 38,61,-1/1 44,64,-1/1 50,67,-1/1 53,68,1/1 58,70,1/1 62,71,1/1 73,57,-1/1 74,57,-1/1 75,57,1/1 78,57,1/1
sc 58 1,55,-1/1 2,54,-1/1 5,53,1/1 7,50,-1/1 14,43,1/1 17,41,-1/1 18,38,1/1 19,37,1/1 22,73,-1/1 22,74,-1/1 22,75,-1/1 22,76,-1/1 22,77,-1/1 26,4,-1/1 27,6,-1/1 29,9,-1/1 33,16,1/1 34,21,1/1 36,28,1/1 40,62,1/1 42,63,1/1 45,65,1/1 52,69,-1/1 57,70,-1/1 64,72,-1/1 73,58,1/1 74,58,1/1 76,58,-1/1 77,58,1/1 78,58,-1/1
sc 59 1,57,-1/1 6,54,1/1 7,52,-1/1 11,48,1/1 12,47,-1/1 16,43,1/1 18,42,-1/1 21,37,1/1 23,73,-1/1 23,75,-1/1 23,76,-1/1 23,77,-1/1 23,78,-1/1 27,2,1/1 30,8,1/1 32,13,1/1 33,14,1/1 34,19,1/1 35,24,1/1 38,63,-1/1 44,66,-1/1 49,68,-1/1 50,69,-1/1 55,70,-1/1 60,71,-1/1 73,59,1/1 74,59,-1/1 78,59,1/1
sc 60 4,55,1/1 8,51,-1/1 9,50,-1/1 10,49,-1/1 13,46,1/1 14,45,1/1 15,44,1/1 19,40,-1/1 24,74,-1/1 24,75,-1/1 24,76,-2/1 24,77,-1/1 26,1,1/1 28,6,-1/1 29,7,-1/1 31,11,1/1 35,23,-1/1 36,27,1/1 37,62,-1/1 42,64,1/1 43,65,1/1 47,67,-1/1 59,71,1/1 63,72,-1/1 73,60,-1/1 76,60,1/1 78,60,-1/1
sc 61 2,57,-1/1 3,56,-1/1 6,55,1/1 11,49,1/1 13,47,-1/1 19,42,-1/1 20,39,1/1 21,38,1/1 25,74,-1/1 25,75,-1/1 25,76,-1/1 25,77,-1/1 25,78,-1/1 27,1,1/1 28,4,-1/1 31,10,-1/1 32,12,1/1 34,18,1/1 36,26,1/1 37,63,-1/1 40,64,1/1 46,67,1/1 48,68,-1/1 54,70,-1/1 62,72,-1/1 73,61,-1/1 74,61,1/1 75,61,1/1 76,61,-1/1 78,61,1/1
sc 62 1,60,-1/1 4,58,1/1 8,54,-1/1 10,53,-1/1 12,50,-1/1 14,48,1/1 17,46,1/1 18,44,1/1 22,40,-1/1 24,37,1/1 26,73,-1/1 26,74,-1/1 26,75,-1/1 26,76,-2/1 26,77,-1/1 29,3,1/1 30,6,-1/1 33,11,1/1 35,21,1/1 36,25,-1/1 39,65,-1/1 42,66,1/1 47,69,-1/1 57,71,-1/1 61,72,1/1 73,62,1/1 75,62,-1/1 76,62,1/1 78,62,-1/1
sc 63 1,61,-1/1 2,59,-1/1 6,58,1/1 7,56,-1/1 11,53,1/1 17,47,-1/1 20,43,1/1 22,42,-1/1 23,38,1/1 25,37,1/1 27,73,-1/1 27,74,-1/1 27,75,-1/1 27,76,-1/1 27,77,-1/1 27,78,-1/1 30,4,-1/1 32,9,-1/1 33,10,-1/1 34,15,-1/1 36,24,-1/1 40,66,1/1 45,68,1/1 46,69,1/1 51,70,1/1 60,72,1/1 73,63,1/1 74,63,1/1 76,63,-1/1 78,63,1/1
sc 64 4,61,1/1 6,60,1/1 8,57,-1/1 9,56,-1/1 13,52,1/1 16,49,-1/1 20,45,1/1 21,44,1/1 24,42,-1/1 25,40,-1/1 28,74,-1/1 28,75,-1/1 28,76,-2/1 28,77,-1/1 28,78,-1/1 30,1,1/1 31,5,-1/1 32,7,-1/1 35,18,1/1 36,22,-1/1 37,66,-1/1 41,67,1/1 43,68,1/1 54,71,-1/1 58,72,1/1 73,64,-1/1 76,64,1/1 77,64,-1/1 78,64,1/1
sc 65 3,62,-1/1 7,60,1/1 9,58,1/1 12,55,-1/1 13,54,-1/1 15,53,-1/1 17,51,1/1 18,49,1/1 19,48,1/1 22,45,-1/1 24,43,-1/1 26,39,1/1 29,73,-1/1 29,74,-1/1 29,75,-2/1 29,76,-2/1 29,77,-1/1 32,6,-1/1 34,11,1/1 35,16,-1/1 36,20,1/1 42,68,1/1 47,70,-1/1 52,71,1/1 56,72,-1/1 75,65,1/1 78,65,-1/1
sc 66 1,64,-1/1 4,63,1/1 6,62,1/1 8,59,-1/1 12,56,-1/1 16,53,-1/1 17,52,1/1 20,48,1/1 23,44,1/1 26,42,-1/1 27,40,-1/1 28,37,1/1 30,73,-1/1 30,74,-1/1 30,75,-1/1 30,76,-2/1 30,77,-1/1 30,78,-1/1 32,3,1/1 33,5,-1/1 35,15,-1/1 36,19,1/1 39,68,-1/1 41,69,1/1 51,71,1/1 55,72,-1/1 73,66,1/1 75,66,-1/1 76,66,1/1 77,66,-1/1 78,66,1/1
sc 67 5,64,1/1 10,61,1/1 11,60,-1/1 14,57,-1/1 15,56,-1/1 16,55,-1/1 19,52,1/1 20,51,1/1 21,50,1/1 24,47,1/1 25,46,-1/1 28,41,-1/1 31,74,-1/1 31,75,-1/1 31,76,-2/1 31,77,-2/1 31,78,-1/1 33,1,1/1 34,7,-1/1 35,12,-1/1 36,17,1/1 37,69,-1/1 43,70,1/1 48,71,1/1 53,72,-1/1 73,67,-1/1 77,67,1/1
sc 68 3,66,-1/1 6,65,1/1 7,64,1/1 9,63,1/1 12,61,-1/1 13,59,-1/1 17,57,1/1 21,53,-1/1 23,49,1/1 25,48,1/1 27,45,-1/1 28,43,-1/1 29,42,-1/1 30,39,1/1 32,73,-1/1 32,74,-1/1 32,75,-2/1 32,76,-2/1 32,77,-1/1 32,78,-1/1 34,5,-1/1 35,10,1/1 36,14,-1/1 41,70,1/1 46,71,-1/1 50,72,1/1 75,68,1/1 77,68,-1/1 78,68,1/1
sc 69 1,67,-1/1 5,66,1/1 10,63,1/1 11,62,-1/1 14,59,-1/1 16,58,-1/1 18,56,-1/1 20,54,1/1 22,52,1/1 23,50,1/1 26,47,1/1 27,46,-1/1 30,41,-1/1 31,37,1/1 33,73,-1/1 33,74,-1/1 33,75,-1/1 33,76,-2/1 33,77,-2/1 33,78,-1/1 34,3,1/1 35,9,1/1 36,13,-1/1 39,70,-1/1 45,71,-1/1 49,72,1/1 73,69,1/1 75,69,-1/1 77,69,1/1
sc 70 3,69,-1/1 5,68,1/1 7,67,1/1 11,65,-1/1 15,63,1/1 18,61,-1/1 19,59,-1/1 21,58,-1/1 22,57,1/1 23,55,1/1 25,54,1/1 27,51,-1/1 29,47,1/1 31,43,-1/1 32,41,-1/1 33,39,1/1 34,73,-1/1 34,74,-1/1 34,75,-2/1 34,76,-2/1 34,77,-2/1 34,78,-1/1 35,4,-1/1 36,8,1/1 40,71,1/1 44,72,-1/1 75,70,1/1 76,70,-1/1 77,70,1/1
sc 71 4,70,1/1 9,69,-1/1 10,68,-1/1 12,67,1/1 15,66,1/1 16,65,1/1 18,64,-1/1 21,62,-1/1 23,60,1/1 24,59,-1/1 26,57,1/1 28,54,1/1 29,52,-1/1 30,51,-1/1 31,48,-1/1 32,46,1/1 33,45,1/1 34,40,-1/1 35,73,-1/1 35,74,-1/1 35,75,-2/1 35,76,-3/1 35,77,-2/1 35,78,-1/1 36,2,-1/1 38,72,1/1 74,71,-1/1 76,71,1/1
sc 72 2,71,1/1 8,70,-1/1 13,69,1/1 14,68,1/1 17,67,-1/1 19,66,-1/1 20,65,-1/1 22,64,1/1 24,63,1/1 25,62,1/1 26,61,-1/1 27,60,-1/1 28,58,-1/1 29,56,1/1 30,55,1/1 31,53,1/1 32,50,-1/1 33,49,-1/1 34,44,1/1 35,38,-1/1 36,73,-1/1 36,74,-2/1 36,75,-2/1 36,76,-3/1 36,77,-2/1 36,78,-1/1 74,72,1/1
sc 73 1,1,2/1 3,3,-1/1 7,7,1/1 9,9,-1/1 12,12,1/1 13,13,-1/1 15,15,-1/1 17,17,1/1 18,18,1/1 19,19,-1/1 21,21,-1/1 22,22,1/1 23,23,1/1 24,24,-1/1 25,25,-1/1 26,26,1/1 27,27,1/1 28,28,-1/1 30,30,1/1 31,31,-1/1 33,33,1/1 37,37,-2/1 39,39,1/1 43,43,-1/1 45,45,1/1 48,48,-1/1 49,49,1/1 51,51,1/1 53,53,-1/1 54,54,-1/1 55,55,1/1 57,57,1/1 58,58,-1/1 59,59,-1/1 60,60,1/1 61,61,1/1 62,62,-1/1 63,63,-1/1 64,64,1/1 66,66,-1/1 67,67,1/1 69,69,-1/1
sc 74 2,2,2/1 4,4,-1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 25,25,1/1 27,27,1/1 35,35,-1/1 36,36,1/1 38,38,-2/1 40,40,1/1 44,44,-1/1 45,45,1/1 46,46,1/1 48,48,1/1 49,49,-1/1 50,50,-1/1 51,51,1/1 52,52,1/1 53,53,-1/1 54,54,1/1 55,55,-1/1 56,56,-1/1 57,57,1/1 58,58,-1/1 59,59,1/1 61,61,-1/1 63,63,-1/1 71,71,1/1 72,72,-1/1
sc 75 1,1,-1/1 3,3,2/1 4,4,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,-1/1 19,19,1/1 20,20,-1/1 21,21,1/1 25,25,1/1 26,26,-1/1 29,29,1/1 30,30,-1/1 32,32,1/1 33,33,-1/1 34,34,1/1 37,37,1/1 39,39,-2/1 40,40,1/1 43,43,-1/1 44,44,1/1 45,45,-1/1 46,46,1/1 49,49,-1/1 50,50,1/1 51,51,-1/1 52,52,1/1 55,55,-1/1 56,56,1/1 57,57,-1/1 61,61,-1/1 62,62,1/1 65,65,-1/1 66,66,1/1 68,68,-1/1 69,69,1/1 70,70,-1/1
sc 76 2,2,-1/1 3,3,-1/1 4,4,2/1 5,5,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,1/1 16,16,1/1 19,19,-1/1 22,22,-1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 30,30,1/1 34,34,-1/1 35,35,1/1 38,38,1/1 39,39,1/1 40,40,-2/1 41,41,1/1 43,43,1/1 44,44,-1/1 45,45,-1/1 46,46,-1/1 47,47,1/1 48,48,-1/1 52,52,-1/1 55,55,1/1 58,58,1/1 60,60,-1/1 61,61,1/1 62,62,-1/1 63,63,1/1 64,64,-1/1 66,66,-1/1 70,70,1/1 71,71,-1/1
sc 77 4,4,-1/1 5,5,2/1 6,6,-1/1 8,8,-1/1 9,9,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 14,14,1/1 15,15,1/1 17,17,-1/1 18,18,1/1 19,19,1/1 22,22,1/1 28,28,-1/1 30,30,-1/1 31,31,1/1 32,32,-1/1 33,33,1/1 34,34,1/1 40,40,1/1 41,41,-2/1 42,42,1/1 44,44,1/1 45,45,1/1 46,46,-1/1 47,47,-1/1 48,48,1/1 49,49,1/1 50,50,-1/1 51,51,-1/1 53,53,1/1 54,54,-1/1 55,55,-1/1 58,58,-1/1 64,64,1/1 66,66,1/1 67,67,-1/1 68,68,1/1 69,69,-1/1 70,70,-1/1
sc 78 5,5,-1/1 6,6,2/1 10,10,-1/1 11,11,1/1 14,14,-1/1 15,15,-1/1 16,16,1/1 18,18,-1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,1/1 24,24,-1/1 25,25,1/1 26,26,-1/1 27,27,1/1 28,28,1/1 29,29,-1/1 30,30,1/1 32,32,1/1 41,41,1/1 42,42,-2/1 46,46,1/1 47,47,-1/1 50,50,1/1 51,51,1/1 52,52,-1/1 54,54,1/1 55,55,1/1 56,56,-1/1 57,57,-1/1 58,58,1/1 59,59,-1/1 60,60,1/1 61,61,-1/1 62,62,1/1 63,63,-1/1 64,64,-1/1 65,65,1/1 66,66,-1/1 68,68,-1/1
done


==> anc/numbers/deposit/color57/gapdata/E6_78.txt <==
name E6_78
type E 6
hw 0 1 0 0 0 0
fundims 27 78 351 2925 351 27
cartan 2 0 -1 0 0 0 0 2 0 -1 0 0 -1 0 2 -1 0 0 0 -1 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2
nbasis 36 36 6
dimR 78
mat 1 4,6,1/1 7,9,1/1 10,12,1/1 11,13,1/1 14,17,1/1 15,19,1/1 18,22,1/1 20,24,1/1 25,28,1/1 30,34,1/1 35,39,1/1 35,41,1/1 39,47,1/1 41,47,1/1 45,52,1/1 50,56,1/1 54,59,1/1 57,62,1/1 60,64,1/1 63,67,1/1 65,68,1/1 66,69,1/1 70,72,1/1 73,75,1/1
mat 2 1,2,1/1 10,15,1/1 12,19,1/1 14,20,1/1 16,23,1/1 17,24,1/1 18,25,1/1 21,27,1/1 22,28,1/1 26,32,1/1 31,37,2/1 31,38,-1/1 31,39,1/1 31,40,1/1 31,41,-1/1 31,42,-1/1 37,43,-1/1 44,49,-1/1 50,54,-1/1 51,55,-1/1 56,59,-1/1 57,60,-1/1 58,61,-1/1 62,64,-1/1 63,66,-1/1 67,69,-1/1 77,78,-1/1
mat 3 3,4,1/1 5,7,1/1 8,11,1/1 12,16,1/1 17,21,1/1 19,23,1/1 22,26,1/1 24,27,1/1 28,32,1/1 30,35,1/1 34,38,1/1 34,39,1/1 34,40,-1/1 38,45,1/1 39,45,1/1 44,50,1/1 47,52,1/1 49,54,1/1 51,57,1/1 55,60,1/1 58,63,1/1 61,66,1/1 68,71,1/1 72,74,1/1 75,76,1/1
mat 4 2,3,-1/1 7,10,-1/1 9,12,-1/1 11,14,-1/1 13,17,-1/1 23,29,-1/1 25,30,-1/1 26,31,-1/1 27,33,-1/1 28,34,-1/1 32,37,-1/1 32,38,-1/1 37,44,-1/1 38,44,-1/1 43,49,-1/1 45,50,-1/1 46,51,-1/1 52,56,-1/1 53,58,-1/1 60,65,-1/1 64,68,-1/1 66,70,-1/1 69,72,-1/1 76,77,-1/1
mat 5 3,5,-1/1 4,7,-1/1 6,9,-1/1 14,18,-1/1 17,22,-1/1 20,25,-1/1 21,26,-1/1 24,28,-1/1 27,32,-1/1 29,36,-1/1 33,38,-1/1 33,39,1/1 33,40,-1/1 33,41,-1/1 38,46,-1/1 40,46,-1/1 44,51,-1/1 48,53,-1/1 49,55,-1/1 50,57,-1/1 54,60,-1/1 56,62,-1/1 59,64,-1/1 70,73,-1/1 72,75,-1/1 74,76,-1/1
mat 6 5,8,-1/1 7,11,-1/1 9,13,-1/1 10,14,-1/1 12,17,-1/1 15,20,-1/1 16,21,-1/1 19,24,-1/1 23,27,-1/1 29,33,-1/1 36,40,-1/1 37,48,1/1 38,48,-1/1 39,48,-1/1 40,48,-2/1 41,48,1/1 42,48,-1/1 46,53,-1/1 51,58,-1/1 55,61,-1/1 57,63,-1/1 60,66,-1/1 62,67,-1/1 64,69,-1/1 65,70,-1/1 68,72,-1/1 71,74,-1/1
mat 7 3,6,1/1 5,9,1/1 8,13,1/1 10,16,-1/1 14,21,-1/1 15,23,-1/1 18,26,-1/1 20,27,-1/1 25,32,-1/1 30,38,-1/1 30,40,1/1 30,41,1/1 34,47,1/1 35,45,-1/1 38,52,1/1 41,52,-1/1 44,56,1/1 49,59,1/1 51,62,1/1 55,64,1/1 58,67,1/1 61,69,1/1 65,71,-1/1 70,74,-1/1 73,76,-1/1
mat 8 1,3,1/1 7,15,-1/1 9,19,-1/1 11,20,-1/1 13,24,-1/1 16,29,1/1 18,30,1/1 21,33,1/1 22,34,1/1 26,37,-1/1 26,38,2/1 26,39,-1/1 26,40,-1/1 26,41,1/1 26,42,1/1 31,44,1/1 32,43,1/1 38,49,1/1 45,54,1/1 46,55,1/1 52,59,1/1 53,61,1/1 57,65,-1/1 62,68,-1/1 63,70,-1/1 67,72,-1/1 76,78,1/1
mat 9 2,4,-1/1 5,10,1/1 8,14,1/1 9,16,-1/1 13,21,-1/1 19,29,1/1 22,31,1/1 24,33,1/1 25,35,-1/1 28,37,1/1 28,39,-1/1 28,40,1/1 32,45,-1/1 34,44,1/1 37,50,-1/1 39,50,1/1 43,54,-1/1 46,57,-1/1 47,56,1/1 53,63,-1/1 55,65,1/1 61,70,1/1 64,71,-1/1 69,74,-1/1 75,77,1/1
mat 10 2,5,-1/1 4,10,1/1 6,12,1/1 11,18,-1/1 13,22,-1/1 20,30,1/1 21,31,1/1 23,36,-1/1 24,34,1/1 27,37,1/1 27,39,1/1 27,40,-1/1 27,41,-1/1 32,46,-1/1 33,44,1/1 37,51,-1/1 40,51,1/1 43,55,-1/1 45,57,-1/1 48,58,1/1 52,62,-1/1 54,65,1/1 59,68,1/1 66,73,-1/1 69,75,-1/1 74,77,1/1
mat 11 3,8,-1/1 4,11,-1/1 6,13,-1/1 10,18,1/1 12,22,1/1 15,25,1/1 16,26,1/1 19,28,1/1 23,32,1/1 29,38,1/1 29,39,-1/1 29,41,1/1 33,48,-1/1 36,46,1/1 37,53,-1/1 39,53,1/1 40,53,1/1 41,53,-1/1 42,53,1/1 44,58,-1/1 49,61,-1/1 50,63,-1/1 54,66,-1/1 56,67,-1/1 59,69,-1/1 65,73,1/1 68,75,1/1 71,76,1/1
mat 12 2,6,-1/1 5,12,1/1 7,16,1/1 8,17,1/1 11,21,1/1 15,29,-1/1 18,31,-1/1 20,33,-1/1 25,37,-1/1 25,40,-1/1 25,41,-1/1 28,47,-1/1 30,44,-1/1 32,52,-1/1 35,50,-1/1 37,56,-1/1 41,56,-1/1 43,59,-1/1 46,62,-1/1 53,67,-1/1 55,68,1/1 60,71,1/1 61,72,1/1 66,74,1/1 73,77,-1/1
mat 13 1,4,1/1 5,15,1/1 8,20,1/1 9,23,-1/1 12,29,-1/1 13,27,-1/1 17,33,-1/1 18,35,1/1 22,37,1/1 22,38,-1/1 22,39,2/1 22,41,-1/1 22,42,-1/1 26,45,1/1 28,43,-1/1 31,50,1/1 34,49,-1/1 39,54,-1/1 46,60,1/1 47,59,-1/1 51,65,1/1 53,66,1/1 58,70,1/1 62,71,-1/1 67,74,-1/1 75,78,-1/1
mat 14 1,5,1/1 4,15,1/1 6,19,1/1 11,25,-1/1 13,28,-1/1 14,30,-1/1 16,36,1/1 17,34,-1/1 21,37,1/1 21,38,-1/1 21,40,2/1 21,42,-1/1 26,46,1/1 27,43,-1/1 31,51,1/1 33,49,-1/1 40,55,-1/1 45,60,1/1 48,61,-1/1 50,65,1/1 52,64,1/1 56,68,1/1 63,73,-1/1 67,75,-1/1 74,78,-1/1
mat 15 2,7,-1/1 3,10,-1/1 6,16,1/1 8,18,1/1 13,26,-1/1 17,31,-1/1 19,36,1/1 20,35,1/1 24,37,-1/1 24,38,1/1 24,41,1/1 27,45,1/1 28,46,1/1 33,50,1/1 34,51,1/1 37,57,-1/1 38,57,1/1 39,57,1/1 40,57,1/1 43,60,-1/1 47,62,1/1 48,63,1/1 49,65,-1/1 59,71,1/1 61,73,1/1 69,76,-1/1 72,77,-1/1
mat 16 2,8,-1/1 4,14,1/1 6,17,1/1 7,18,1/1 9,22,1/1 15,30,-1/1 16,31,-1/1 19,34,-1/1 23,37,-1/1 23,39,-1/1 23,41,1/1 27,48,-1/1 29,44,-1/1 32,53,-1/1 36,51,-1/1 38,58,-1/1 39,58,-1/1 40,58,-1/1 41,58,1/1 42,58,-1/1 43,61,-1/1 45,63,-1/1 52,67,-1/1 54,70,1/1 59,72,1/1 60,73,1/1 64,75,1/1 71,77,-1/1
mat 17 1,6,1/1 5,19,1/1 7,23,1/1 8,24,1/1 10,29,1/1 11,27,1/1 14,33,1/1 18,37,-1/1 18,38,1/1 18,39,-1/1 18,41,2/1 18,42,1/1 22,47,1/1 25,43,1/1 26,52,1/1 30,49,1/1 31,56,1/1 35,54,1/1 41,59,1/1 46,64,1/1 51,68,1/1 53,69,1/1 57,71,1/1 58,72,1/1 63,74,1/1 73,78,1/1
mat 18 2,9,-1/1 3,12,-1/1 4,16,-1/1 8,22,1/1 11,26,1/1 14,31,1/1 15,36,-1/1 20,37,1/1 20,38,-1/1 20,39,1/1 24,47,1/1 25,46,-1/1 27,52,1/1 30,51,-1/1 33,56,1/1 35,57,-1/1 37,62,-1/1 38,62,1/1 40,62,1/1 41,62,-1/1 43,64,-1/1 48,67,1/1 49,68,-1/1 54,71,-1/1 61,75,1/1 66,76,1/1 70,77,1/1
mat 19 1,7,1/1 3,15,-1/1 6,23,1/1 8,25,1/1 12,36,-1/1 13,32,-1/1 14,35,-1/1 17,37,-1/1 17,39,-1/1 17,40,-1/1 17,42,1/1 21,45,-1/1 22,46,-1/1 24,43,1/1 31,57,1/1 33,54,-1/1 34,55,-1/1 38,60,-1/1 39,60,-1/1 40,60,-1/1 44,65,-1/1 47,64,-1/1 48,66,-1/1 56,71,1/1 58,73,1/1 67,76,-1/1 72,78,1/1
mat 20 1,8,1/1 4,20,1/1 6,24,1/1 7,25,1/1 9,28,1/1 10,30,1/1 12,34,1/1 16,37,-1/1 16,38,1/1 16,40,-1/1 16,42,1/1 21,48,1/1 23,43,1/1 26,53,1/1 29,49,1/1 31,58,1/1 36,55,1/1 37,61,-1/1 38,61,1/1 39,61,1/1 40,61,1/1 41,61,-1/1 42,61,1/1 45,66,1/1 50,70,1/1 52,69,1/1 56,72,1/1 57,73,1/1 62,75,1/1 71,78,1/1
mat 21 2,11,-1/1 3,14,-1/1 5,18,-1/1 6,21,1/1 9,26,1/1 12,31,1/1 15,35,-1/1 19,37,1/1 19,38,-1/1 19,40,1/1 19,41,-1/1 23,45,-1/1 24,48,1/1 28,53,1/1 29,50,-1/1 34,58,1/1 36,57,-1/1 40,63,-1/1 41,63,1/1 42,63,-1/1 43,66,-1/1 47,67,1/1 49,70,-1/1 55,73,-1/1 59,74,1/1 64,76,1/1 68,77,1/1
mat 22 1,9,1/1 3,19,-1/1 4,23,-1/1 8,28,1/1 10,36,1/1 11,32,1/1 14,37,1/1 14,40,1/1 14,41,-1/1 14,42,-1/1 17,47,-1/1 18,46,1/1 20,43,-1/1 21,52,-1/1 30,55,1/1 31,62,1/1 33,59,-1/1 35,60,1/1 38,64,-1/1 40,64,-1/1 41,64,1/1 44,68,-1/1 48,69,-1/1 50,71,-1/1 58,75,1/1 63,76,1/1 70,78,-1/1
mat 23 2,13,-1/1 3,17,-1/1 4,21,-1/1 5,22,-1/1 7,26,-1/1 10,31,-1/1 15,37,-1/1 15,38,1/1 15,39,-1/1 15,40,-1/1 19,47,-1/1 20,48,-1/1 23,52,-1/1 25,53,-1/1 29,56,-1/1 30,58,-1/1 35,63,-1/1 36,62,-1/1 39,67,-1/1 40,67,-1/1 42,67,-1/1 43,69,-1/1 49,72,-1/1 54,74,-1/1 55,75,-1/1 60,76,-1/1 65,77,-1/1
mat 24 1,10,1/1 2,15,1/1 6,29,1/1 8,30,1/1 9,36,1/1 11,35,1/1 13,38,-1/1 13,39,1/1 13,40,1/1 13,42,-1/1 17,44,-1/1 21,50,-1/1 22,51,-1/1 24,49,1/1 26,57,-1/1 27,54,1/1 28,55,1/1 32,60,1/1 37,65,1/1 39,65,-1/1 40,65,-1/1 47,68,-1/1 48,70,-1/1 52,71,-1/1 53,73,-1/1 67,77,-1/1 69,78,-1/1
mat 25 1,11,1/1 3,20,-1/1 5,25,-1/1 6,27,1/1 9,32,1/1 10,35,1/1 12,37,1/1 12,39,1/1 12,42,-1/1 16,45,1/1 17,48,-1/1 19,43,-1/1 22,53,-1/1 29,54,1/1 31,63,1/1 34,61,-1/1 36,60,1/1 37,66,-1/1 40,66,1/1 41,66,-1/1 42,66,1/1 44,70,-1/1 47,69,-1/1 51,73,-1/1 56,74,1/1 62,76,1/1 68,78,-1/1
mat 26 1,12,1/1 2,19,1/1 4,29,-1/1 7,36,-1/1 8,34,1/1 11,38,1/1 11,40,-1/1 11,41,1/1 11,42,1/1 13,47,1/1 14,44,1/1 18,51,1/1 20,49,-1/1 21,56,-1/1 25,55,-1/1 26,62,-1/1 27,59,1/1 32,64,1/1 35,65,1/1 37,68,1/1 40,68,-1/1 41,68,1/1 45,71,1/1 48,72,-1/1 53,75,-1/1 63,77,1/1 66,78,1/1
mat 27 1,13,1/1 3,24,-1/1 4,27,-1/1 5,28,-1/1 7,32,-1/1 10,37,-1/1 10,41,1/1 10,42,1/1 12,47,1/1 14,48,1/1 15,43,1/1 16,52,1/1 18,53,1/1 29,59,1/1 30,61,1/1 31,67,1/1 35,66,1/1 36,64,1/1 37,69,-1/1 39,69,1/1 40,69,1/1 42,69,1/1 44,72,-1/1 50,74,-1/1 51,75,-1/1 57,76,-1/1 65,78,1/1
mat 28 1,14,1/1 2,20,1/1 5,30,-1/1 6,33,1/1 7,35,-1/1 9,38,1/1 9,39,-1/1 9,42,1/1 12,44,1/1 13,48,1/1 16,50,1/1 19,49,-1/1 22,58,-1/1 23,54,-1/1 26,63,-1/1 28,61,1/1 32,66,1/1 36,65,1/1 38,70,1/1 40,70,1/1 41,70,-1/1 42,70,1/1 46,73,1/1 47,72,-1/1 52,74,-1/1 62,77,1/1 64,78,1/1
mat 29 1,16,1/1 2,23,1/1 3,29,1/1 5,36,1/1 8,39,1/1 8,41,-1/1 8,42,-1/1 11,45,1/1 13,52,1/1 14,50,1/1 17,56,1/1 18,57,1/1 20,54,-1/1 22,62,1/1 24,59,-1/1 25,60,-1/1 28,64,-1/1 30,65,-1/1 34,68,-1/1 37,71,1/1 38,71,-1/1 39,71,-1/1 40,71,-1/1 41,71,1/1 48,74,-1/1 53,76,-1/1 58,77,-1/1 61,78,-1/1
mat 30 1,17,1/1 2,24,1/1 4,33,-1/1 5,34,-1/1 7,38,-1/1 7,41,-1/1 7,42,-1/1 9,47,-1/1 10,44,-1/1 11,48,-1/1 15,49,1/1 16,56,1/1 18,58,1/1 23,59,-1/1 25,61,-1/1 26,67,-1/1 32,69,1/1 35,70,1/1 36,68,1/1 38,72,1/1 39,72,1/1 40,72,1/1 42,72,1/1 45,74,1/1 46,75,1/1 57,77,-1/1 60,78,-1/1
mat 31 1,18,1/1 2,25,1/1 3,30,1/1 4,35,1/1 6,40,1/1 6,41,1/1 6,42,-1/1 9,46,1/1 12,51,1/1 13,53,1/1 16,57,1/1 17,58,1/1 19,55,-1/1 21,63,1/1 23,60,-1/1 24,61,-1/1 27,66,-1/1 29,65,-1/1 33,70,-1/1 41,73,-1/1 42,73,1/1 47,75,-1/1 52,76,-1/1 56,77,-1/1 59,78,-1/1
mat 32 1,21,1/1 2,27,1/1 3,33,1/1 5,39,-1/1 5,40,1/1 5,41,1/1 5,42,1/1 7,45,-1/1 8,48,1/1 9,52,-1/1 10,50,-1/1 12,56,-1/1 15,54,1/1 18,63,1/1 19,59,1/1 22,67,1/1 25,66,-1/1 28,69,-1/1 30,70,-1/1 34,72,-1/1 36,71,1/1 40,74,1/1 42,74,1/1 46,76,1/1 51,77,1/1 55,78,1/1
mat 33 1,22,1/1 2,28,1/1 3,34,1/1 4,39,1/1 4,40,-1/1 4,42,1/1 6,47,1/1 7,46,-1/1 10,51,-1/1 11,53,-1/1 14,58,-1/1 15,55,1/1 16,62,1/1 20,61,1/1 21,67,1/1 23,64,-1/1 27,69,-1/1 29,68,-1/1 33,72,-1/1 35,73,1/1 39,75,1/1 42,75,1/1 45,76,1/1 50,77,1/1 54,78,1/1
mat 34 1,26,1/1 2,32,1/1 3,38,1/1 3,42,-1/1 4,45,1/1 5,46,1/1 6,52,1/1 8,53,1/1 10,57,-1/1 12,62,-1/1 14,63,-1/1 15,60,1/1 17,67,-1/1 19,64,1/1 20,66,1/1 24,69,1/1 29,71,-1/1 30,73,-1/1 33,74,-1/1 34,75,-1/1 38,76,-1/1 42,76,1/1 44,77,-1/1 49,78,-1/1
mat 35 1,31,1/1 2,37,1/1 2,42,1/1 3,44,1/1 4,50,1/1 5,51,1/1 6,56,1/1 7,57,1/1 8,58,1/1 9,62,1/1 11,63,1/1 13,67,1/1 15,65,1/1 19,68,1/1 20,70,1/1 23,71,1/1 24,72,1/1 25,73,1/1 27,74,1/1 28,75,1/1 32,76,1/1 37,77,1/1 42,77,1/1 43,78,1/1
mat 36 1,37,-1/1 1,38,1/1 1,39,-1/1 1,40,-1/1 1,41,1/1 1,42,2/1 2,43,1/1 3,49,1/1 4,54,1/1 5,55,1/1 6,59,1/1 7,60,1/1 8,61,1/1 9,64,1/1 10,65,1/1 11,66,1/1 12,68,1/1 13,69,1/1 14,70,1/1 16,71,1/1 17,72,1/1 18,73,1/1 21,74,1/1 22,75,1/1 26,76,1/1 31,77,1/1 42,78,1/1
mat 37 6,4,1/1 9,7,1/1 12,10,1/1 13,11,1/1 17,14,1/1 19,15,1/1 22,18,1/1 24,20,1/1 28,25,1/1 34,30,1/1 39,35,1/1 41,35,1/1 47,39,1/1 47,41,1/1 52,45,1/1 56,50,1/1 59,54,1/1 62,57,1/1 64,60,1/1 67,63,1/1 68,65,1/1 69,66,1/1 72,70,1/1 75,73,1/1
mat 38 2,1,1/1 15,10,1/1 19,12,1/1 20,14,1/1 23,16,1/1 24,17,1/1 25,18,1/1 27,21,1/1 28,22,1/1 32,26,1/1 37,31,1/1 43,37,-2/1 43,38,1/1 43,39,-1/1 43,40,-1/1 43,41,1/1 43,42,1/1 49,44,-1/1 54,50,-1/1 55,51,-1/1 59,56,-1/1 60,57,-1/1 61,58,-1/1 64,62,-1/1 66,63,-1/1 69,67,-1/1 78,77,-1/1
mat 39 4,3,1/1 7,5,1/1 11,8,1/1 16,12,1/1 21,17,1/1 23,19,1/1 26,22,1/1 27,24,1/1 32,28,1/1 35,30,1/1 38,34,1/1 39,34,1/1 45,38,1/1 45,39,1/1 45,40,-1/1 50,44,1/1 52,47,1/1 54,49,1/1 57,51,1/1 60,55,1/1 63,58,1/1 66,61,1/1 71,68,1/1 74,72,1/1 76,75,1/1
mat 40 3,2,-1/1 10,7,-1/1 12,9,-1/1 14,11,-1/1 17,13,-1/1 29,23,-1/1 30,25,-1/1 31,26,-1/1 33,27,-1/1 34,28,-1/1 37,32,-1/1 38,32,-1/1 44,37,-1/1 44,38,-1/1 49,43,-1/1 50,45,-1/1 51,46,-1/1 56,52,-1/1 58,53,-1/1 65,60,-1/1 68,64,-1/1 70,66,-1/1 72,69,-1/1 77,76,-1/1
mat 41 5,3,-1/1 7,4,-1/1 9,6,-1/1 18,14,-1/1 22,17,-1/1 25,20,-1/1 26,21,-1/1 28,24,-1/1 32,27,-1/1 36,29,-1/1 38,33,-1/1 40,33,-1/1 46,38,-1/1 46,39,1/1 46,40,-1/1 46,41,-1/1 51,44,-1/1 53,48,-1/1 55,49,-1/1 57,50,-1/1 60,54,-1/1 62,56,-1/1 64,59,-1/1 73,70,-1/1 75,72,-1/1 76,74,-1/1
mat 42 8,5,-1/1 11,7,-1/1 13,9,-1/1 14,10,-1/1 17,12,-1/1 20,15,-1/1 21,16,-1/1 24,19,-1/1 27,23,-1/1 33,29,-1/1 37,36,1/1 38,36,-1/1 39,36,-1/1 40,36,-2/1 41,36,1/1 42,36,-1/1 48,40,-1/1 53,46,-1/1 58,51,-1/1 61,55,-1/1 63,57,-1/1 66,60,-1/1 67,62,-1/1 69,64,-1/1 70,65,-1/1 72,68,-1/1 74,71,-1/1
mat 43 6,3,1/1 9,5,1/1 13,8,1/1 16,10,-1/1 21,14,-1/1 23,15,-1/1 26,18,-1/1 27,20,-1/1 32,25,-1/1 38,30,-1/1 41,30,1/1 45,35,-1/1 47,34,1/1 52,38,1/1 52,40,-1/1 52,41,-1/1 56,44,1/1 59,49,1/1 62,51,1/1 64,55,1/1 67,58,1/1 69,61,1/1 71,65,-1/1 74,70,-1/1 76,73,-1/1
mat 44 3,1,1/1 15,7,-1/1 19,9,-1/1 20,11,-1/1 24,13,-1/1 29,16,1/1 30,18,1/1 33,21,1/1 34,22,1/1 38,26,1/1 43,32,1/1 44,31,1/1 49,37,-1/1 49,38,2/1 49,39,-1/1 49,40,-1/1 49,41,1/1 49,42,1/1 54,45,1/1 55,46,1/1 59,52,1/1 61,53,1/1 65,57,-1/1 68,62,-1/1 70,63,-1/1 72,67,-1/1 78,76,1/1
mat 45 4,2,-1/1 10,5,1/1 14,8,1/1 16,9,-1/1 21,13,-1/1 29,19,1/1 31,22,1/1 33,24,1/1 35,25,-1/1 37,28,1/1 39,28,-1/1 44,34,1/1 45,32,-1/1 50,37,-1/1 50,39,1/1 50,40,-1/1 54,43,-1/1 56,47,1/1 57,46,-1/1 63,53,-1/1 65,55,1/1 70,61,1/1 71,64,-1/1 74,69,-1/1 77,75,1/1
mat 46 5,2,-1/1 10,4,1/1 12,6,1/1 18,11,-1/1 22,13,-1/1 30,20,1/1 31,21,1/1 34,24,1/1 36,23,-1/1 37,27,1/1 40,27,-1/1 44,33,1/1 46,32,-1/1 51,37,-1/1 51,39,-1/1 51,40,1/1 51,41,1/1 55,43,-1/1 57,45,-1/1 58,48,1/1 62,52,-1/1 65,54,1/1 68,59,1/1 73,66,-1/1 75,69,-1/1 77,74,1/1
mat 47 8,3,-1/1 11,4,-1/1 13,6,-1/1 18,10,1/1 22,12,1/1 25,15,1/1 26,16,1/1 28,19,1/1 32,23,1/1 37,29,1/1 39,29,-1/1 40,29,-1/1 41,29,1/1 42,29,-1/1 46,36,1/1 48,33,-1/1 53,38,-1/1 53,39,1/1 53,41,-1/1 58,44,-1/1 61,49,-1/1 63,50,-1/1 66,54,-1/1 67,56,-1/1 69,59,-1/1 73,65,1/1 75,68,1/1 76,71,1/1
mat 48 6,2,-1/1 12,5,1/1 16,7,1/1 17,8,1/1 21,11,1/1 29,15,-1/1 31,18,-1/1 33,20,-1/1 37,25,-1/1 41,25,-1/1 44,30,-1/1 47,28,-1/1 50,35,-1/1 52,32,-1/1 56,37,-1/1 56,40,-1/1 56,41,-1/1 59,43,-1/1 62,46,-1/1 67,53,-1/1 68,55,1/1 71,60,1/1 72,61,1/1 74,66,1/1 77,73,-1/1
mat 49 4,1,1/1 15,5,1/1 20,8,1/1 23,9,-1/1 27,13,-1/1 29,12,-1/1 33,17,-1/1 35,18,1/1 39,22,1/1 43,28,-1/1 45,26,1/1 49,34,-1/1 50,31,1/1 54,37,-1/1 54,38,1/1 54,39,-2/1 54,41,1/1 54,42,1/1 59,47,-1/1 60,46,1/1 65,51,1/1 66,53,1/1 70,58,1/1 71,62,-1/1 74,67,-1/1 78,75,-1/1
mat 50 5,1,1/1 15,4,1/1 19,6,1/1 25,11,-1/1 28,13,-1/1 30,14,-1/1 34,17,-1/1 36,16,1/1 40,21,1/1 43,27,-1/1 46,26,1/1 49,33,-1/1 51,31,1/1 55,37,-1/1 55,38,1/1 55,40,-2/1 55,42,1/1 60,45,1/1 61,48,-1/1 64,52,1/1 65,50,1/1 68,56,1/1 73,63,-1/1 75,67,-1/1 78,74,-1/1
mat 51 7,2,-1/1 10,3,-1/1 16,6,1/1 18,8,1/1 26,13,-1/1 31,17,-1/1 35,20,1/1 36,19,1/1 37,24,-1/1 38,24,1/1 39,24,1/1 40,24,1/1 45,27,1/1 46,28,1/1 50,33,1/1 51,34,1/1 57,37,-1/1 57,38,1/1 57,41,1/1 60,43,-1/1 62,47,1/1 63,48,1/1 65,49,-1/1 71,59,1/1 73,61,1/1 76,69,-1/1 77,72,-1/1
mat 52 8,2,-1/1 14,4,1/1 17,6,1/1 18,7,1/1 22,9,1/1 30,15,-1/1 31,16,-1/1 34,19,-1/1 38,23,-1/1 39,23,-1/1 40,23,-1/1 41,23,1/1 42,23,-1/1 44,29,-1/1 48,27,-1/1 51,36,-1/1 53,32,-1/1 58,37,-1/1 58,39,-1/1 58,41,1/1 61,43,-1/1 63,45,-1/1 67,52,-1/1 70,54,1/1 72,59,1/1 73,60,1/1 75,64,1/1 77,71,-1/1
mat 53 6,1,1/1 19,5,1/1 23,7,1/1 24,8,1/1 27,11,1/1 29,10,1/1 33,14,1/1 41,18,1/1 43,25,1/1 47,22,1/1 49,30,1/1 52,26,1/1 54,35,1/1 56,31,1/1 59,37,-1/1 59,38,1/1 59,39,-1/1 59,41,2/1 59,42,1/1 64,46,1/1 68,51,1/1 69,53,1/1 71,57,1/1 72,58,1/1 74,63,1/1 78,73,1/1
mat 54 9,2,-1/1 12,3,-1/1 16,4,-1/1 22,8,1/1 26,11,1/1 31,14,1/1 36,15,-1/1 37,20,1/1 38,20,-1/1 40,20,-1/1 41,20,1/1 46,25,-1/1 47,24,1/1 51,30,-1/1 52,27,1/1 56,33,1/1 57,35,-1/1 62,37,-1/1 62,38,1/1 62,39,-1/1 64,43,-1/1 67,48,1/1 68,49,-1/1 71,54,-1/1 75,61,1/1 76,66,1/1 77,70,1/1
mat 55 7,1,1/1 15,3,-1/1 23,6,1/1 25,8,1/1 32,13,-1/1 35,14,-1/1 36,12,-1/1 38,17,-1/1 39,17,-1/1 40,17,-1/1 43,24,1/1 45,21,-1/1 46,22,-1/1 54,33,-1/1 55,34,-1/1 57,31,1/1 60,37,-1/1 60,39,-1/1 60,40,-1/1 60,42,1/1 64,47,-1/1 65,44,-1/1 66,48,-1/1 71,56,1/1 73,58,1/1 76,67,-1/1 78,72,1/1
mat 56 8,1,1/1 20,4,1/1 24,6,1/1 25,7,1/1 28,9,1/1 30,10,1/1 34,12,1/1 37,16,-1/1 38,16,1/1 39,16,1/1 40,16,1/1 41,16,-1/1 42,16,1/1 43,23,1/1 48,21,1/1 49,29,1/1 53,26,1/1 55,36,1/1 58,31,1/1 61,37,-1/1 61,38,1/1 61,40,-1/1 61,42,1/1 66,45,1/1 69,52,1/1 70,50,1/1 72,56,1/1 73,57,1/1 75,62,1/1 78,71,1/1
mat 57 11,2,-1/1 14,3,-1/1 18,5,-1/1 21,6,1/1 26,9,1/1 31,12,1/1 35,15,-1/1 40,19,1/1 41,19,-1/1 42,19,1/1 45,23,-1/1 48,24,1/1 50,29,-1/1 53,28,1/1 57,36,-1/1 58,34,1/1 63,37,-1/1 63,38,1/1 63,40,-1/1 63,41,1/1 66,43,-1/1 67,47,1/1 70,49,-1/1 73,55,-1/1 74,59,1/1 76,64,1/1 77,68,1/1
mat 58 9,1,1/1 19,3,-1/1 23,4,-1/1 28,8,1/1 32,11,1/1 36,10,1/1 38,14,1/1 40,14,1/1 41,14,-1/1 43,20,-1/1 46,18,1/1 47,17,-1/1 52,21,-1/1 55,30,1/1 59,33,-1/1 60,35,1/1 62,31,1/1 64,37,-1/1 64,40,-1/1 64,41,1/1 64,42,1/1 68,44,-1/1 69,48,-1/1 71,50,-1/1 75,58,1/1 76,63,1/1 78,70,-1/1
mat 59 13,2,-1/1 17,3,-1/1 21,4,-1/1 22,5,-1/1 26,7,-1/1 31,10,-1/1 39,15,-1/1 40,15,-1/1 42,15,-1/1 47,19,-1/1 48,20,-1/1 52,23,-1/1 53,25,-1/1 56,29,-1/1 58,30,-1/1 62,36,-1/1 63,35,-1/1 67,37,-1/1 67,38,1/1 67,39,-1/1 67,40,-1/1 69,43,-1/1 72,49,-1/1 74,54,-1/1 75,55,-1/1 76,60,-1/1 77,65,-1/1
mat 60 10,1,1/1 15,2,1/1 29,6,1/1 30,8,1/1 35,11,1/1 36,9,1/1 37,13,-1/1 39,13,1/1 40,13,1/1 44,17,-1/1 49,24,1/1 50,21,-1/1 51,22,-1/1 54,27,1/1 55,28,1/1 57,26,-1/1 60,32,1/1 65,38,1/1 65,39,-1/1 65,40,-1/1 65,42,1/1 68,47,-1/1 70,48,-1/1 71,52,-1/1 73,53,-1/1 77,67,-1/1 78,69,-1/1
mat 61 11,1,1/1 20,3,-1/1 25,5,-1/1 27,6,1/1 32,9,1/1 35,10,1/1 37,12,1/1 40,12,-1/1 41,12,1/1 42,12,-1/1 43,19,-1/1 45,16,1/1 48,17,-1/1 53,22,-1/1 54,29,1/1 60,36,1/1 61,34,-1/1 63,31,1/1 66,37,-1/1 66,39,-1/1 66,42,1/1 69,47,-1/1 70,44,-1/1 73,51,-1/1 74,56,1/1 76,62,1/1 78,68,-1/1
mat 62 12,1,1/1 19,2,1/1 29,4,-1/1 34,8,1/1 36,7,-1/1 37,11,1/1 40,11,-1/1 41,11,1/1 44,14,1/1 47,13,1/1 49,20,-1/1 51,18,1/1 55,25,-1/1 56,21,-1/1 59,27,1/1 62,26,-1/1 64,32,1/1 65,35,1/1 68,38,1/1 68,40,-1/1 68,41,1/1 68,42,1/1 71,45,1/1 72,48,-1/1 75,53,-1/1 77,63,1/1 78,66,1/1
mat 63 13,1,1/1 24,3,-1/1 27,4,-1/1 28,5,-1/1 32,7,-1/1 37,10,-1/1 39,10,1/1 40,10,1/1 42,10,1/1 43,15,1/1 47,12,1/1 48,14,1/1 52,16,1/1 53,18,1/1 59,29,1/1 61,30,1/1 64,36,1/1 66,35,1/1 67,31,1/1 69,37,-1/1 69,41,1/1 69,42,1/1 72,44,-1/1 74,50,-1/1 75,51,-1/1 76,57,-1/1 78,65,1/1
mat 64 14,1,1/1 20,2,1/1 30,5,-1/1 33,6,1/1 35,7,-1/1 38,9,1/1 40,9,1/1 41,9,-1/1 42,9,1/1 44,12,1/1 48,13,1/1 49,19,-1/1 50,16,1/1 54,23,-1/1 58,22,-1/1 61,28,1/1 63,26,-1/1 65,36,1/1 66,32,1/1 70,38,1/1 70,39,-1/1 70,42,1/1 72,47,-1/1 73,46,1/1 74,52,-1/1 77,62,1/1 78,64,1/1
mat 65 16,1,1/1 23,2,1/1 29,3,1/1 36,5,1/1 37,8,-1/1 38,8,1/1 39,8,1/1 40,8,1/1 41,8,-1/1 45,11,1/1 50,14,1/1 52,13,1/1 54,20,-1/1 56,17,1/1 57,18,1/1 59,24,-1/1 60,25,-1/1 62,22,1/1 64,28,-1/1 65,30,-1/1 68,34,-1/1 71,39,-1/1 71,41,1/1 71,42,1/1 74,48,-1/1 76,53,-1/1 77,58,-1/1 78,61,-1/1
mat 66 17,1,1/1 24,2,1/1 33,4,-1/1 34,5,-1/1 38,7,-1/1 39,7,-1/1 40,7,-1/1 42,7,-1/1 44,10,-1/1 47,9,-1/1 48,11,-1/1 49,15,1/1 56,16,1/1 58,18,1/1 59,23,-1/1 61,25,-1/1 67,26,-1/1 68,36,1/1 69,32,1/1 70,35,1/1 72,38,1/1 72,41,1/1 72,42,1/1 74,45,1/1 75,46,1/1 77,57,-1/1 78,60,-1/1
mat 67 18,1,1/1 25,2,1/1 30,3,1/1 35,4,1/1 41,6,1/1 42,6,-1/1 46,9,1/1 51,12,1/1 53,13,1/1 55,19,-1/1 57,16,1/1 58,17,1/1 60,23,-1/1 61,24,-1/1 63,21,1/1 65,29,-1/1 66,27,-1/1 70,33,-1/1 73,40,-1/1 73,41,-1/1 73,42,1/1 75,47,-1/1 76,52,-1/1 77,56,-1/1 78,59,-1/1
mat 68 21,1,1/1 27,2,1/1 33,3,1/1 40,5,1/1 42,5,1/1 45,7,-1/1 48,8,1/1 50,10,-1/1 52,9,-1/1 54,15,1/1 56,12,-1/1 59,19,1/1 63,18,1/1 66,25,-1/1 67,22,1/1 69,28,-1/1 70,30,-1/1 71,36,1/1 72,34,-1/1 74,39,-1/1 74,40,1/1 74,41,1/1 74,42,1/1 76,46,1/1 77,51,1/1 78,55,1/1
mat 69 22,1,1/1 28,2,1/1 34,3,1/1 39,4,1/1 42,4,1/1 46,7,-1/1 47,6,1/1 51,10,-1/1 53,11,-1/1 55,15,1/1 58,14,-1/1 61,20,1/1 62,16,1/1 64,23,-1/1 67,21,1/1 68,29,-1/1 69,27,-1/1 72,33,-1/1 73,35,1/1 75,39,1/1 75,40,-1/1 75,42,1/1 76,45,1/1 77,50,1/1 78,54,1/1
mat 70 26,1,1/1 32,2,1/1 38,3,1/1 42,3,-1/1 45,4,1/1 46,5,1/1 52,6,1/1 53,8,1/1 57,10,-1/1 60,15,1/1 62,12,-1/1 63,14,-1/1 64,19,1/1 66,20,1/1 67,17,-1/1 69,24,1/1 71,29,-1/1 73,30,-1/1 74,33,-1/1 75,34,-1/1 76,38,-1/1 76,42,1/1 77,44,-1/1 78,49,-1/1
mat 71 31,1,1/1 37,2,1/1 42,2,1/1 44,3,1/1 50,4,1/1 51,5,1/1 56,6,1/1 57,7,1/1 58,8,1/1 62,9,1/1 63,11,1/1 65,15,1/1 67,13,1/1 68,19,1/1 70,20,1/1 71,23,1/1 72,24,1/1 73,25,1/1 74,27,1/1 75,28,1/1 76,32,1/1 77,37,1/1 77,42,1/1 78,43,1/1
mat 72 42,1,1/1 43,2,1/1 49,3,1/1 54,4,1/1 55,5,1/1 59,6,1/1 60,7,1/1 61,8,1/1 64,9,1/1 65,10,1/1 66,11,1/1 68,12,1/1 69,13,1/1 70,14,1/1 71,16,1/1 72,17,1/1 73,18,1/1 74,21,1/1 75,22,1/1 76,26,1/1 77,31,1/1 78,37,-1/1 78,38,1/1 78,39,-1/1 78,40,-1/1 78,41,1/1 78,42,2/1
mat 73 4,4,1/1 6,6,-1/1 7,7,1/1 9,9,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 14,14,1/1 15,15,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,1/1 22,22,-1/1 24,24,-1/1 25,25,1/1 28,28,-1/1 30,30,1/1 34,34,-1/1 35,35,2/1 45,45,1/1 47,47,-2/1 50,50,1/1 52,52,-1/1 54,54,1/1 56,56,-1/1 57,57,1/1 59,59,-1/1 60,60,1/1 62,62,-1/1 63,63,1/1 64,64,-1/1 65,65,1/1 66,66,1/1 67,67,-1/1 68,68,-1/1 69,69,-1/1 70,70,1/1 72,72,-1/1 73,73,1/1 75,75,-1/1
mat 74 1,1,1/1 2,2,-1/1 10,10,1/1 12,12,1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 18,18,1/1 19,19,-1/1 20,20,-1/1 21,21,1/1 22,22,1/1 23,23,-1/1 24,24,-1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 28,28,-1/1 31,31,2/1 32,32,-1/1 43,43,-2/1 44,44,1/1 49,49,-1/1 50,50,1/1 51,51,1/1 54,54,-1/1 55,55,-1/1 56,56,1/1 57,57,1/1 58,58,1/1 59,59,-1/1 60,60,-1/1 61,61,-1/1 62,62,1/1 63,63,1/1 64,64,-1/1 66,66,-1/1 67,67,1/1 69,69,-1/1 77,77,1/1 78,78,-1/1
mat 75 3,3,1/1 4,4,-1/1 5,5,1/1 7,7,-1/1 8,8,1/1 11,11,-1/1 12,12,1/1 16,16,-1/1 17,17,1/1 19,19,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 24,24,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 30,30,1/1 32,32,-1/1 34,34,2/1 35,35,-1/1 44,44,1/1 45,45,-2/1 47,47,1/1 49,49,1/1 50,50,-1/1 51,51,1/1 52,52,-1/1 54,54,-1/1 55,55,1/1 57,57,-1/1 58,58,1/1 60,60,-1/1 61,61,1/1 63,63,-1/1 66,66,-1/1 68,68,1/1 71,71,-1/1 72,72,1/1 74,74,-1/1 75,75,1/1 76,76,-1/1
mat 76 2,2,1/1 3,3,-1/1 7,7,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-1/1 17,17,-1/1 23,23,1/1 25,25,1/1 26,26,1/1 27,27,1/1 28,28,1/1 29,29,-1/1 30,30,-1/1 31,31,-1/1 32,32,2/1 33,33,-1/1 34,34,-1/1 43,43,1/1 44,44,-2/1 45,45,1/1 46,46,1/1 49,49,-1/1 50,50,-1/1 51,51,-1/1 52,52,1/1 53,53,1/1 56,56,-1/1 58,58,-1/1 60,60,1/1 64,64,1/1 65,65,-1/1 66,66,1/1 68,68,-1/1 69,69,1/1 70,70,-1/1 72,72,-1/1 76,76,1/1 77,77,-1/1
mat 77 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 9,9,-1/1 14,14,1/1 17,17,1/1 18,18,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 24,24,1/1 25,25,-1/1 26,26,-1/1 27,27,1/1 28,28,-1/1 29,29,1/1 32,32,-1/1 33,33,2/1 36,36,-1/1 44,44,1/1 46,46,-2/1 48,48,1/1 49,49,1/1 50,50,1/1 51,51,-1/1 53,53,-1/1 54,54,1/1 55,55,-1/1 56,56,1/1 57,57,-1/1 59,59,1/1 60,60,-1/1 62,62,-1/1 64,64,-1/1 70,70,1/1 72,72,1/1 73,73,-1/1 74,74,1/1 75,75,-1/1 76,76,-1/1
mat 78 5,5,1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 19,19,1/1 20,20,-1/1 21,21,-1/1 23,23,1/1 24,24,-1/1 27,27,-1/1 29,29,1/1 33,33,-1/1 36,36,2/1 46,46,1/1 48,48,-2/1 51,51,1/1 53,53,-1/1 55,55,1/1 57,57,1/1 58,58,-1/1 60,60,1/1 61,61,-1/1 62,62,1/1 63,63,-1/1 64,64,1/1 65,65,1/1 66,66,-1/1 67,67,-1/1 68,68,1/1 69,69,-1/1 70,70,-1/1 71,71,1/1 72,72,-1/1 74,74,-1/1
sc 1 3,7,-1/1 9,12,-1/1 13,17,-1/1 15,18,-1/1 19,22,-1/1 21,23,-1/1 24,26,-1/1 25,27,-1/1 28,30,-1/1 31,33,-1/1 37,73,1/1 43,39,1/1 48,45,1/1 53,49,1/1 54,51,1/1 58,55,1/1 59,57,1/1 62,60,1/1 63,61,1/1 66,64,1/1 69,67,1/1 73,1,-2/1 75,1,1/1
sc 2 4,8,-1/1 9,13,-1/1 10,14,-1/1 12,17,-1/1 15,19,-1/1 16,20,-1/1 18,22,-1/1 21,25,-1/1 23,27,-1/1 35,36,1/1 38,74,1/1 44,40,1/1 49,45,1/1 50,46,1/1 53,48,1/1 55,51,1/1 56,52,1/1 58,54,1/1 61,57,1/1 63,59,1/1 72,71,-1/1 74,2,-2/1 76,2,1/1
sc 3 1,7,1/1 4,9,-1/1 8,13,-1/1 10,15,-1/1 14,19,-1/1 16,21,-1/1 20,25,-1/1 26,29,-1/1 30,32,-1/1 33,34,-1/1 39,75,1/1 43,37,-1/1 45,40,1/1 49,44,1/1 51,46,1/1 55,50,1/1 57,52,1/1 61,56,1/1 65,62,1/1 68,66,1/1 70,69,1/1 73,3,1/1 75,3,-2/1 76,3,1/1
sc 4 2,8,1/1 3,9,1/1 5,10,-1/1 7,12,1/1 11,16,-1/1 19,24,1/1 22,26,1/1 25,28,1/1 27,30,1/1 34,35,1/1 40,76,1/1 44,38,-1/1 45,39,-1/1 46,41,1/1 48,43,-1/1 52,47,1/1 60,55,-1/1 62,58,-1/1 64,61,-1/1 66,63,-1/1 71,70,-1/1 74,4,1/1 75,4,1/1 76,4,-2/1 77,4,1/1
sc 5 4,10,1/1 6,11,-1/1 8,14,1/1 9,15,1/1 12,18,1/1 13,19,1/1 17,22,1/1 28,31,1/1 30,33,1/1 32,34,1/1 41,77,1/1 46,40,-1/1 47,42,1/1 50,44,-1/1 51,45,-1/1 54,48,-1/1 55,49,-1/1 58,53,-1/1 67,64,-1/1 69,66,-1/1 70,68,-1/1 76,5,1/1 77,5,-2/1 78,5,1/1
sc 6 5,11,1/1 10,16,1/1 14,20,1/1 15,21,1/1 18,23,1/1 19,25,1/1 22,27,1/1 24,28,1/1 26,30,1/1 29,32,1/1 42,78,1/1 47,41,-1/1 52,46,-1/1 56,50,-1/1 57,51,-1/1 59,54,-1/1 61,55,-1/1 63,58,-1/1 64,60,-1/1 66,62,-1/1 68,65,-1/1 77,6,1/1 78,6,-2/1
sc 7 4,12,-1/1 8,17,-1/1 10,18,-1/1 14,22,-1/1 16,23,-1/1 20,27,-1/1 24,29,1/1 28,32,1/1 31,34,1/1 37,3,1/1 39,1,-1/1 43,73,1/1 43,75,1/1 48,40,1/1 53,44,1/1 54,46,1/1 58,50,1/1 59,52,1/1 63,56,1/1 65,60,-1/1 68,64,-1/1 70,67,-1/1 73,7,-1/1 75,7,-1/1 76,7,1/1
sc 8 3,13,1/1 5,14,-1/1 7,17,1/1 11,20,-1/1 15,24,-1/1 18,26,-1/1 21,28,-1/1 23,30,-1/1 34,36,-1/1 38,4,1/1 40,2,-1/1 44,74,1/1 44,76,1/1 49,39,-1/1 50,41,1/1 53,43,-1/1 56,47,1/1 60,51,1/1 62,54,1/1 64,57,1/1 66,59,1/1 72,70,1/1 74,8,-1/1 75,8,1/1 76,8,-1/1 77,8,1/1
sc 9 1,12,1/1 2,13,1/1 5,15,-1/1 11,21,-1/1 14,24,-1/1 20,28,-1/1 22,29,1/1 27,32,1/1 33,35,-1/1 39,4,1/1 40,3,-1/1 45,75,1/1 45,76,1/1 48,37,-1/1 49,38,-1/1 51,41,1/1 57,47,1/1 60,50,1/1 64,56,1/1 65,58,-1/1 68,63,-1/1 71,69,1/1 73,9,1/1 74,9,1/1 75,9,-1/1 76,9,-1/1 77,9,1/1
sc 10 2,14,1/1 3,15,1/1 6,16,-1/1 7,18,1/1 13,24,-1/1 17,26,-1/1 25,31,1/1 27,33,1/1 32,35,-1/1 40,5,1/1 41,4,-1/1 46,76,1/1 46,77,1/1 50,38,-1/1 51,39,-1/1 52,42,1/1 54,43,-1/1 60,49,1/1 62,53,1/1 67,61,-1/1 69,63,-1/1 71,68,1/1 74,10,1/1 75,10,1/1 76,10,-1/1 77,10,-1/1 78,10,1/1
sc 11 4,16,1/1 8,20,1/1 9,21,1/1 12,23,1/1 13,25,1/1 17,27,1/1 24,31,-1/1 26,33,-1/1 29,34,-1/1 41,6,1/1 42,5,-1/1 47,77,1/1 47,78,1/1 52,40,-1/1 56,44,-1/1 57,45,-1/1 59,48,-1/1 61,49,-1/1 63,53,-1/1 67,60,1/1 69,62,1/1 70,65,1/1 76,11,1/1 77,11,-1/1 78,11,-1/1
sc 12 2,17,1/1 5,18,-1/1 11,23,-1/1 14,26,-1/1 19,29,-1/1 20,30,-1/1 25,32,-1/1 31,35,1/1 37,9,1/1 40,7,-1/1 43,4,1/1 45,1,-1/1 48,73,1/1 48,75,1/1 48,76,1/1 53,38,-1/1 54,41,1/1 59,47,1/1 62,50,1/1 65,55,1/1 66,56,1/1 68,61,1/1 71,67,-1/1 73,12,-1/1 74,12,1/1 76,12,-1/1 77,12,1/1
sc 13 1,17,1/1 5,19,-1/1 10,24,1/1 11,25,-1/1 16,28,1/1 18,29,-1/1 23,32,-1/1 33,36,1/1 38,9,1/1 39,8,1/1 44,3,-1/1 45,2,-1/1 49,74,1/1 49,75,1/1 49,76,1/1 53,37,-1/1 55,41,1/1 60,46,-1/1 61,47,1/1 64,52,-1/1 65,54,1/1 68,59,1/1 72,69,-1/1 73,13,1/1 74,13,-1/1 75,13,-1/1 77,13,1/1
sc 14 3,19,1/1 6,20,-1/1 7,22,1/1 9,24,1/1 12,26,1/1 21,31,-1/1 23,33,-1/1 32,36,1/1 38,10,1/1 41,8,-1/1 44,5,1/1 46,2,-1/1 50,74,1/1 50,76,1/1 50,77,1/1 55,39,-1/1 56,42,1/1 58,43,-1/1 60,45,-1/1 62,48,-1/1 67,57,1/1 69,59,1/1 72,68,-1/1 74,14,-1/1 75,14,1/1 77,14,-1/1 78,14,1/1
sc 15 1,18,1/1 2,19,1/1 6,21,-1/1 8,24,1/1 17,29,-1/1 20,31,-1/1 27,34,1/1 30,35,1/1 39,10,1/1 41,9,-1/1 45,5,1/1 46,3,-1/1 51,75,1/1 51,76,1/1 51,77,1/1 54,37,-1/1 55,38,-1/1 57,42,1/1 60,44,-1/1 65,53,1/1 67,56,1/1 70,63,-1/1 71,66,-1/1 73,15,1/1 74,15,1/1 75,15,-1/1 77,15,-1/1 78,15,1/1
sc 16 2,20,1/1 3,21,1/1 7,23,1/1 13,28,-1/1 17,30,-1/1 19,31,-1/1 22,33,-1/1 29,35,1/1 40,11,1/1 42,10,-1/1 46,6,1/1 47,4,-1/1 52,76,1/1 52,77,1/1 52,78,1/1 56,38,-1/1 57,39,-1/1 59,43,-1/1 64,49,1/1 66,53,1/1 67,55,1/1 69,58,1/1 71,65,-1/1 74,16,1/1 75,16,1/1 76,16,-1/1 78,16,-1/1
sc 17 5,22,-1/1 10,26,1/1 11,27,-1/1 15,29,1/1 16,30,1/1 21,32,1/1 31,36,-1/1 37,13,1/1 38,12,1/1 43,8,1/1 44,7,-1/1 48,2,-1/1 49,1,-1/1 53,73,1/1 53,74,1/1 53,75,1/1 53,76,1/1 58,41,1/1 62,46,-1/1 63,47,1/1 65,51,-1/1 66,52,-1/1 68,57,-1/1 72,67,1/1 73,17,-1/1 74,17,-1/1 77,17,1/1
sc 18 2,22,1/1 6,23,-1/1 8,26,1/1 13,29,1/1 20,33,-1/1 25,34,-1/1 28,35,-1/1 37,15,1/1 41,12,-1/1 43,10,1/1 46,7,-1/1 48,5,1/1 51,1,-1/1 54,73,1/1 54,75,1/1 54,76,1/1 54,77,1/1 58,38,-1/1 59,42,1/1 62,44,-1/1 65,49,-1/1 69,56,1/1 70,61,1/1 71,64,1/1 73,18,-1/1 74,18,1/1 77,18,-1/1 78,18,1/1
sc 19 1,22,1/1 4,24,-1/1 6,25,-1/1 12,29,1/1 16,31,1/1 23,34,-1/1 30,36,-1/1 38,15,1/1 39,14,1/1 41,13,-1/1 49,5,1/1 50,3,-1/1 51,2,-1/1 55,74,1/1 55,75,1/1 55,76,1/1 55,77,1/1 58,37,-1/1 60,40,1/1 61,42,1/1 65,48,-1/1 67,52,-1/1 70,59,1/1 72,66,1/1 73,19,1/1 74,19,-1/1 75,19,-1/1 76,19,1/1 77,19,-1/1 78,19,1/1
sc 20 3,25,1/1 7,27,1/1 9,28,1/1 12,30,1/1 15,31,1/1 18,33,1/1 29,36,-1/1 38,16,1/1 42,14,-1/1 44,11,1/1 47,8,-1/1 50,6,1/1 52,2,-1/1 56,74,1/1 56,76,1/1 56,77,1/1 56,78,1/1 61,39,-1/1 63,43,-1/1 64,45,-1/1 66,48,-1/1 67,51,-1/1 69,54,-1/1 72,65,1/1 74,20,-1/1 75,20,1/1 78,20,-1/1
sc 21 1,23,1/1 2,25,1/1 8,28,1/1 14,31,1/1 17,32,-1/1 22,34,-1/1 26,35,-1/1 39,16,1/1 42,15,-1/1 45,11,1/1 47,9,-1/1 51,6,1/1 52,3,-1/1 57,75,1/1 57,76,1/1 57,77,1/1 57,78,1/1 59,37,-1/1 61,38,-1/1 64,44,-1/1 67,50,-1/1 68,53,1/1 70,58,1/1 71,62,1/1 73,21,1/1 74,21,1/1 75,21,-1/1 78,21,-1/1
sc 22 4,26,-1/1 6,27,-1/1 9,29,-1/1 16,33,1/1 21,34,1/1 28,36,1/1 37,19,1/1 38,18,1/1 41,17,-1/1 43,14,1/1 50,7,-1/1 53,5,1/1 54,2,-1/1 55,1,-1/1 58,73,1/1 58,74,1/1 58,75,1/1 58,76,1/1 58,77,1/1 62,40,1/1 63,42,1/1 65,45,1/1 69,52,-1/1 70,57,-1/1 72,64,-1/1 73,22,-1/1 74,22,-1/1 76,22,1/1 77,22,-1/1 78,22,1/1
sc 23 2,27,1/1 8,30,1/1 13,32,1/1 14,33,1/1 19,34,1/1 24,35,1/1 37,21,1/1 42,18,-1/1 43,16,1/1 47,12,-1/1 48,11,1/1 52,7,-1/1 54,6,1/1 57,1,-1/1 59,73,1/1 59,75,1/1 59,76,1/1 59,77,1/1 59,78,1/1 63,38,-1/1 66,44,-1/1 68,49,-1/1 69,50,-1/1 70,55,-1/1 71,60,-1/1 73,23,-1/1 74,23,1/1 78,23,-1/1
sc 24 1,26,1/1 6,28,-1/1 7,29,-1/1 11,31,1/1 23,35,-1/1 27,36,1/1 40,19,-1/1 44,15,1/1 45,14,1/1 46,13,1/1 49,10,-1/1 50,9,-1/1 51,8,-1/1 55,4,1/1 60,74,1/1 60,75,1/1 60,76,2/1 60,77,1/1 62,37,-1/1 64,42,1/1 65,43,1/1 67,47,-1/1 71,59,1/1 72,63,-1/1 73,24,1/1 76,24,-1/1 78,24,1/1
sc 25 1,27,1/1 4,28,-1/1 10,31,-1/1 12,32,1/1 18,34,1/1 26,36,1/1 38,21,1/1 39,20,1/1 42,19,-1/1 47,13,-1/1 49,11,1/1 55,6,1/1 56,3,-1/1 57,2,-1/1 61,74,1/1 61,75,1/1 61,76,1/1 61,77,1/1 61,78,1/1 63,37,-1/1 64,40,1/1 67,46,1/1 68,48,-1/1 70,54,-1/1 72,62,-1/1 73,25,1/1 74,25,-1/1 75,25,-1/1 76,25,1/1 78,25,-1/1
sc 26 3,29,1/1 6,30,-1/1 11,33,1/1 21,35,1/1 25,36,-1/1 37,24,1/1 40,22,-1/1 44,18,1/1 46,17,1/1 48,14,1/1 50,12,-1/1 53,10,-1/1 54,8,-1/1 58,4,1/1 60,1,-1/1 62,73,1/1 62,74,1/1 62,75,1/1 62,76,2/1 62,77,1/1 65,39,-1/1 66,42,1/1 69,47,-1/1 71,57,-1/1 72,61,1/1 73,26,-1/1 75,26,1/1 76,26,-1/1 78,26,1/1
sc 27 4,30,-1/1 9,32,-1/1 10,33,-1/1 15,34,-1/1 24,36,-1/1 37,25,1/1 38,23,1/1 42,22,-1/1 43,20,1/1 47,17,-1/1 53,11,1/1 56,7,-1/1 58,6,1/1 59,2,-1/1 61,1,-1/1 63,73,1/1 63,74,1/1 63,75,1/1 63,76,1/1 63,77,1/1 63,78,1/1 66,40,1/1 68,45,1/1 69,46,1/1 70,51,1/1 72,60,1/1 73,27,-1/1 74,27,-1/1 76,27,1/1 78,27,-1/1
sc 28 1,30,1/1 5,31,-1/1 7,32,-1/1 18,35,1/1 22,36,-1/1 40,25,-1/1 42,24,-1/1 44,21,1/1 45,20,1/1 49,16,-1/1 52,13,1/1 56,9,-1/1 57,8,-1/1 60,6,1/1 61,4,1/1 64,74,1/1 64,75,1/1 64,76,2/1 64,77,1/1 64,78,1/1 66,37,-1/1 67,41,1/1 68,43,1/1 71,54,-1/1 72,58,1/1 73,28,1/1 76,28,-1/1 77,28,1/1 78,28,-1/1
sc 29 6,32,-1/1 11,34,1/1 16,35,-1/1 20,36,1/1 39,26,1/1 43,24,-1/1 45,22,-1/1 48,19,1/1 49,18,1/1 51,17,1/1 53,15,-1/1 54,13,-1/1 55,12,-1/1 58,9,1/1 60,7,1/1 62,3,-1/1 65,73,1/1 65,74,1/1 65,75,2/1 65,76,2/1 65,77,1/1 68,42,1/1 70,47,-1/1 71,52,1/1 72,56,-1/1 75,29,-1/1 78,29,1/1
sc 30 3,32,1/1 5,33,-1/1 15,35,-1/1 19,36,1/1 37,28,1/1 40,27,-1/1 42,26,-1/1 44,23,1/1 48,20,1/1 52,17,1/1 53,16,-1/1 56,12,-1/1 59,8,-1/1 62,6,1/1 63,4,1/1 64,1,-1/1 66,73,1/1 66,74,1/1 66,75,1/1 66,76,2/1 66,77,1/1 66,78,1/1 68,39,-1/1 69,41,1/1 71,51,1/1 72,55,-1/1 73,30,-1/1 75,30,1/1 76,30,-1/1 77,30,1/1 78,30,-1/1
sc 31 1,33,1/1 7,34,-1/1 12,35,-1/1 17,36,1/1 41,28,-1/1 46,25,-1/1 47,24,1/1 50,21,1/1 51,20,1/1 52,19,1/1 55,16,-1/1 56,15,-1/1 57,14,-1/1 60,11,-1/1 61,10,1/1 64,5,1/1 67,74,1/1 67,75,1/1 67,76,2/1 67,77,2/1 67,78,1/1 69,37,-1/1 70,43,1/1 71,48,1/1 72,53,-1/1 73,31,1/1 77,31,-1/1
sc 32 5,34,-1/1 10,35,1/1 14,36,-1/1 39,30,1/1 42,29,-1/1 43,28,-1/1 45,27,-1/1 48,25,1/1 49,23,1/1 53,21,-1/1 57,17,1/1 59,13,-1/1 61,12,-1/1 63,9,1/1 64,7,1/1 65,6,1/1 66,3,-1/1 68,73,1/1 68,74,1/1 68,75,2/1 68,76,2/1 68,77,1/1 68,78,1/1 70,41,1/1 71,46,-1/1 72,50,1/1 75,32,-1/1 77,32,1/1 78,32,-1/1
sc 33 3,34,1/1 9,35,1/1 13,36,-1/1 37,31,1/1 41,30,-1/1 46,27,-1/1 47,26,1/1 50,23,1/1 52,22,1/1 54,20,1/1 56,18,-1/1 58,16,-1/1 59,14,-1/1 62,11,-1/1 63,10,1/1 66,5,1/1 67,1,-1/1 69,73,1/1 69,74,1/1 69,75,1/1 69,76,2/1 69,77,2/1 69,78,1/1 70,39,-1/1 71,45,-1/1 72,49,1/1 73,33,-1/1 75,33,1/1 77,33,-1/1
sc 34 4,35,-1/1 8,36,1/1 39,33,1/1 41,32,-1/1 43,31,-1/1 47,29,1/1 51,27,-1/1 54,25,1/1 55,23,1/1 57,22,1/1 58,21,-1/1 59,19,-1/1 61,18,-1/1 63,15,1/1 65,11,-1/1 67,7,1/1 68,5,1/1 69,3,-1/1 70,73,1/1 70,74,1/1 70,75,2/1 70,76,2/1 70,77,2/1 70,78,1/1 71,40,1/1 72,44,-1/1 75,34,-1/1 76,34,1/1 77,34,-1/1
sc 35 2,36,-1/1 40,34,-1/1 45,33,1/1 46,32,1/1 48,31,-1/1 51,30,-1/1 52,29,-1/1 54,28,1/1 57,26,1/1 59,24,-1/1 60,23,1/1 62,21,-1/1 64,18,-1/1 65,16,1/1 66,15,1/1 67,12,1/1 68,10,-1/1 69,9,-1/1 70,4,1/1 71,73,1/1 71,74,1/1 71,75,2/1 71,76,3/1 71,77,2/1 71,78,1/1 72,38,1/1 74,35,1/1 76,35,-1/1
sc 36 38,35,-1/1 44,34,1/1 49,33,-1/1 50,32,-1/1 53,31,1/1 55,30,1/1 56,29,1/1 58,28,-1/1 60,27,-1/1 61,26,-1/1 62,25,1/1 63,24,1/1 64,22,1/1 65,20,-1/1 66,19,-1/1 67,17,-1/1 68,14,1/1 69,13,1/1 70,8,-1/1 71,2,1/1 72,73,1/1 72,74,2/1 72,75,2/1 72,76,3/1 72,77,2/1 72,78,1/1 74,36,-1/1
sc 37 1,73,-1/1 7,3,-1/1 12,9,-1/1 17,13,-1/1 18,15,-1/1 22,19,-1/1 23,21,-1/1 26,24,-1/1 27,25,-1/1 30,28,-1/1 33,31,-1/1 39,43,1/1 45,48,1/1 49,53,1/1 51,54,1/1 55,58,1/1 57,59,1/1 60,62,1/1 61,63,1/1 64,66,1/1 67,69,1/1 73,37,2/1 75,37,-1/1
sc 38 2,74,-1/1 8,4,-1/1 13,9,-1/1 14,10,-1/1 17,12,-1/1 19,15,-1/1 20,16,-1/1 22,18,-1/1 25,21,-1/1 27,23,-1/1 36,35,1/1 40,44,1/1 45,49,1/1 46,50,1/1 48,53,1/1 51,55,1/1 52,56,1/1 54,58,1/1 57,61,1/1 59,63,1/1 71,72,-1/1 74,38,2/1 76,38,-1/1
sc 39 3,75,-1/1 7,1,1/1 9,4,-1/1 13,8,-1/1 15,10,-1/1 19,14,-1/1 21,16,-1/1 25,20,-1/1 29,26,-1/1 32,30,-1/1 34,33,-1/1 37,43,-1/1 40,45,1/1 44,49,1/1 46,51,1/1 50,55,1/1 52,57,1/1 56,61,1/1 62,65,1/1 66,68,1/1 69,70,1/1 73,39,-1/1 75,39,2/1 76,39,-1/1
sc 40 4,76,-1/1 8,2,1/1 9,3,1/1 10,5,-1/1 12,7,1/1 16,11,-1/1 24,19,1/1 26,22,1/1 28,25,1/1 30,27,1/1 35,34,1/1 38,44,-1/1 39,45,-1/1 41,46,1/1 43,48,-1/1 47,52,1/1 55,60,-1/1 58,62,-1/1 61,64,-1/1 63,66,-1/1 70,71,-1/1 74,40,-1/1 75,40,-1/1 76,40,2/1 77,40,-1/1
sc 41 5,77,-1/1 10,4,1/1 11,6,-1/1 14,8,1/1 15,9,1/1 18,12,1/1 19,13,1/1 22,17,1/1 31,28,1/1 33,30,1/1 34,32,1/1 40,46,-1/1 42,47,1/1 44,50,-1/1 45,51,-1/1 48,54,-1/1 49,55,-1/1 53,58,-1/1 64,67,-1/1 66,69,-1/1 68,70,-1/1 76,41,-1/1 77,41,2/1 78,41,-1/1
sc 42 6,78,-1/1 11,5,1/1 16,10,1/1 20,14,1/1 21,15,1/1 23,18,1/1 25,19,1/1 27,22,1/1 28,24,1/1 30,26,1/1 32,29,1/1 41,47,-1/1 46,52,-1/1 50,56,-1/1 51,57,-1/1 54,59,-1/1 55,61,-1/1 58,63,-1/1 60,64,-1/1 62,66,-1/1 65,68,-1/1 77,42,-1/1 78,42,2/1
sc 43 1,39,-1/1 3,37,1/1 7,73,-1/1 7,75,-1/1 12,4,-1/1 17,8,-1/1 18,10,-1/1 22,14,-1/1 23,16,-1/1 27,20,-1/1 29,24,1/1 32,28,1/1 34,31,1/1 40,48,1/1 44,53,1/1 46,54,1/1 50,58,1/1 52,59,1/1 56,63,1/1 60,65,-1/1 64,68,-1/1 67,70,-1/1 73,43,1/1 75,43,1/1 76,43,-1/1
sc 44 2,40,-1/1 4,38,1/1 8,74,-1/1 8,76,-1/1 13,3,1/1 14,5,-1/1 17,7,1/1 20,11,-1/1 24,15,-1/1 26,18,-1/1 28,21,-1/1 30,23,-1/1 36,34,-1/1 39,49,-1/1 41,50,1/1 43,53,-1/1 47,56,1/1 51,60,1/1 54,62,1/1 57,64,1/1 59,66,1/1 70,72,1/1 74,44,1/1 75,44,-1/1 76,44,1/1 77,44,-1/1
sc 45 3,40,-1/1 4,39,1/1 9,75,-1/1 9,76,-1/1 12,1,1/1 13,2,1/1 15,5,-1/1 21,11,-1/1 24,14,-1/1 28,20,-1/1 29,22,1/1 32,27,1/1 35,33,-1/1 37,48,-1/1 38,49,-1/1 41,51,1/1 47,57,1/1 50,60,1/1 56,64,1/1 58,65,-1/1 63,68,-1/1 69,71,1/1 73,45,-1/1 74,45,-1/1 75,45,1/1 76,45,1/1 77,45,-1/1
sc 46 4,41,-1/1 5,40,1/1 10,76,-1/1 10,77,-1/1 14,2,1/1 15,3,1/1 16,6,-1/1 18,7,1/1 24,13,-1/1 26,17,-1/1 31,25,1/1 33,27,1/1 35,32,-1/1 38,50,-1/1 39,51,-1/1 42,52,1/1 43,54,-1/1 49,60,1/1 53,62,1/1 61,67,-1/1 63,69,-1/1 68,71,1/1 74,46,-1/1 75,46,-1/1 76,46,1/1 77,46,1/1 78,46,-1/1
sc 47 5,42,-1/1 6,41,1/1 11,77,-1/1 11,78,-1/1 16,4,1/1 20,8,1/1 21,9,1/1 23,12,1/1 25,13,1/1 27,17,1/1 31,24,-1/1 33,26,-1/1 34,29,-1/1 40,52,-1/1 44,56,-1/1 45,57,-1/1 48,59,-1/1 49,61,-1/1 53,63,-1/1 60,67,1/1 62,69,1/1 65,70,1/1 76,47,-1/1 77,47,1/1 78,47,1/1
sc 48 1,45,-1/1 4,43,1/1 7,40,-1/1 9,37,1/1 12,73,-1/1 12,75,-1/1 12,76,-1/1 17,2,1/1 18,5,-1/1 23,11,-1/1 26,14,-1/1 29,19,-1/1 30,20,-1/1 32,25,-1/1 35,31,1/1 38,53,-1/1 41,54,1/1 47,59,1/1 50,62,1/1 55,65,1/1 56,66,1/1 61,68,1/1 67,71,-1/1 73,48,1/1 74,48,-1/1 76,48,1/1 77,48,-1/1
sc 49 2,45,-1/1 3,44,-1/1 8,39,1/1 9,38,1/1 13,74,-1/1 13,75,-1/1 13,76,-1/1 17,1,1/1 19,5,-1/1 24,10,1/1 25,11,-1/1 28,16,1/1 29,18,-1/1 32,23,-1/1 36,33,1/1 37,53,-1/1 41,55,1/1 46,60,-1/1 47,61,1/1 52,64,-1/1 54,65,1/1 59,68,1/1 69,72,-1/1 73,49,-1/1 74,49,1/1 75,49,1/1 77,49,-1/1
sc 50 2,46,-1/1 5,44,1/1 8,41,-1/1 10,38,1/1 14,74,-1/1 14,76,-1/1 14,77,-1/1 19,3,1/1 20,6,-1/1 22,7,1/1 24,9,1/1 26,12,1/1 31,21,-1/1 33,23,-1/1 36,32,1/1 39,55,-1/1 42,56,1/1 43,58,-1/1 45,60,-1/1 48,62,-1/1 57,67,1/1 59,69,1/1 68,72,-1/1 74,50,1/1 75,50,-1/1 77,50,1/1 78,50,-1/1
sc 51 3,46,-1/1 5,45,1/1 9,41,-1/1 10,39,1/1 15,75,-1/1 15,76,-1/1 15,77,-1/1 18,1,1/1 19,2,1/1 21,6,-1/1 24,8,1/1 29,17,-1/1 31,20,-1/1 34,27,1/1 35,30,1/1 37,54,-1/1 38,55,-1/1 42,57,1/1 44,60,-1/1 53,65,1/1 56,67,1/1 63,70,-1/1 66,71,-1/1 73,51,-1/1 74,51,-1/1 75,51,1/1 77,51,1/1 78,51,-1/1
sc 52 4,47,-1/1 6,46,1/1 10,42,-1/1 11,40,1/1 16,76,-1/1 16,77,-1/1 16,78,-1/1 20,2,1/1 21,3,1/1 23,7,1/1 28,13,-1/1 30,17,-1/1 31,19,-1/1 33,22,-1/1 35,29,1/1 38,56,-1/1 39,57,-1/1 43,59,-1/1 49,64,1/1 53,66,1/1 55,67,1/1 58,69,1/1 65,71,-1/1 74,52,-1/1 75,52,-1/1 76,52,1/1 78,52,1/1
sc 53 1,49,-1/1 2,48,-1/1 7,44,-1/1 8,43,1/1 12,38,1/1 13,37,1/1 17,73,-1/1 17,74,-1/1 17,75,-1/1 17,76,-1/1 22,5,-1/1 26,10,1/1 27,11,-1/1 29,15,1/1 30,16,1/1 32,21,1/1 36,31,-1/1 41,58,1/1 46,62,-1/1 47,63,1/1 51,65,-1/1 52,66,-1/1 57,68,-1/1 67,72,1/1 73,53,1/1 74,53,1/1 77,53,-1/1
sc 54 1,51,-1/1 5,48,1/1 7,46,-1/1 10,43,1/1 12,41,-1/1 15,37,1/1 18,73,-1/1 18,75,-1/1 18,76,-1/1 18,77,-1/1 22,2,1/1 23,6,-1/1 26,8,1/1 29,13,1/1 33,20,-1/1 34,25,-1/1 35,28,-1/1 38,58,-1/1 42,59,1/1 44,62,-1/1 49,65,-1/1 56,69,1/1 61,70,1/1 64,71,1/1 73,54,1/1 74,54,-1/1 77,54,1/1 78,54,-1/1
sc 55 2,51,-1/1 3,50,-1/1 5,49,1/1 13,41,-1/1 14,39,1/1 15,38,1/1 19,74,-1/1 19,75,-1/1 19,76,-1/1 19,77,-1/1 22,1,1/1 24,4,-1/1 25,6,-1/1 29,12,1/1 31,16,1/1 34,23,-1/1 36,30,-1/1 37,58,-1/1 40,60,1/1 42,61,1/1 48,65,-1/1 52,67,-1/1 59,70,1/1 66,72,1/1 73,55,-1/1 74,55,1/1 75,55,1/1 76,55,-1/1 77,55,1/1 78,55,-1/1
sc 56 2,52,-1/1 6,50,1/1 8,47,-1/1 11,44,1/1 14,42,-1/1 16,38,1/1 20,74,-1/1 20,76,-1/1 20,77,-1/1 20,78,-1/1 25,3,1/1 27,7,1/1 28,9,1/1 30,12,1/1 31,15,1/1 33,18,1/1 36,29,-1/1 39,61,-1/1 43,63,-1/1 45,64,-1/1 48,66,-1/1 51,67,-1/1 54,69,-1/1 65,72,1/1 74,56,1/1 75,56,-1/1 78,56,1/1
sc 57 3,52,-1/1 6,51,1/1 9,47,-1/1 11,45,1/1 15,42,-1/1 16,39,1/1 21,75,-1/1 21,76,-1/1 21,77,-1/1 21,78,-1/1 23,1,1/1 25,2,1/1 28,8,1/1 31,14,1/1 32,17,-1/1 34,22,-1/1 35,26,-1/1 37,59,-1/1 38,61,-1/1 44,64,-1/1 50,67,-1/1 53,68,1/1 58,70,1/1 62,71,1/1 73,57,-1/1 74,57,-1/1 75,57,1/1 78,57,1/1
sc 58 1,55,-1/1 2,54,-1/1 5,53,1/1 7,50,-1/1 14,43,1/1 17,41,-1/1 18,38,1/1 19,37,1/1 22,73,-1/1 22,74,-1/1 22,75,-1/1 22,76,-1/1 22,77,-1/1 26,4,-1/1 27,6,-1/1 29,9,-1/1 33,16,1/1 34,21,1/1 36,28,1/1 40,62,1/1 42,63,1/1 45,65,1/1 52,69,-1/1 57,70,-1/1 64,72,-1/1 73,58,1/1 74,58,1/1 76,58,-1/1 77,58,1/1 78,58,-1/1
sc 59 1,57,-1/1 6,54,1/1 7,52,-1/1 11,48,1/1 12,47,-1/1 16,43,1/1 18,42,-1/1 21,37,1/1 23,73,-1/1 23,75,-1/1 23,76,-1/1 23,77,-1/1 23,78,-1/1 27,2,1/1 30,8,1/1 32,13,1/1 33,14,1/1 34,19,1/1 35,24,1/1 38,63,-1/1 44,66,-1/1 49,68,-1/1 50,69,-1/1 55,70,-1/1 60,71,-1/1 73,59,1/1 74,59,-1/1 78,59,1/1
sc 60 4,55,1/1 8,51,-1/1 9,50,-1/1 10,49,-1/1 13,46,1/1 14,45,1/1 15,44,1/1 19,40,-1/1 24,74,-1/1 24,75,-1/1 24,76,-2/1 24,77,-1/1 26,1,1/1 28,6,-1/1 29,7,-1/1 31,11,1/1 35,23,-1/1 36,27,1/1 37,62,-1/1 42,64,1/1 43,65,1/1 47,67,-1/1 59,71,1/1 63,72,-1/1 73,60,-1/1 76,60,1/1 78,60,-1/1
sc 61 2,57,-1/1 3,56,-1/1 6,55,1/1 11,49,1/1 13,47,-1/1 19,42,-1/1 20,39,1/1 21,38,1/1 25,74,-1/1 25,75,-1/1 25,76,-1/1 25,77,-1/1 25,78,-1/1 27,1,1/1 28,4,-1/1 31,10,-1/1 32,12,1/1 34,18,1/1 36,26,1/1 37,63,-1/1 40,64,1/1 46,67,1/1 48,68,-1/1 54,70,-1/1 62,72,-1/1 73,61,-1/1 74,61,1/1 75,61,1/1 76,61,-1/1 78,61,1/1
sc 62 1,60,-1/1 4,58,1/1 8,54,-1/1 10,53,-1/1 12,50,-1/1 14,48,1/1 17,46,1/1 18,44,1/1 22,40,-1/1 24,37,1/1 26,73,-1/1 26,74,-1/1 26,75,-1/1 26,76,-2/1 26,77,-1/1 29,3,1/1 30,6,-1/1 33,11,1/1 35,21,1/1 36,25,-1/1 39,65,-1/1 42,66,1/1 47,69,-1/1 57,71,-1/1 61,72,1/1 73,62,1/1 75,62,-1/1 76,62,1/1 78,62,-1/1
sc 63 1,61,-1/1 2,59,-1/1 6,58,1/1 7,56,-1/1 11,53,1/1 17,47,-1/1 20,43,1/1 22,42,-1/1 23,38,1/1 25,37,1/1 27,73,-1/1 27,74,-1/1 27,75,-1/1 27,76,-1/1 27,77,-1/1 27,78,-1/1 30,4,-1/1 32,9,-1/1 33,10,-1/1 34,15,-1/1 36,24,-1/1 40,66,1/1 45,68,1/1 46,69,1/1 51,70,1/1 60,72,1/1 73,63,1/1 74,63,1/1 76,63,-1/1 78,63,1/1
sc 64 4,61,1/1 6,60,1/1 8,57,-1/1 9,56,-1/1 13,52,1/1 16,49,-1/1 20,45,1/1 21,44,1/1 24,42,-1/1 25,40,-1/1 28,74,-1/1 28,75,-1/1 28,76,-2/1 28,77,-1/1 28,78,-1/1 30,1,1/1 31,5,-1/1 32,7,-1/1 35,18,1/1 36,22,-1/1 37,66,-1/1 41,67,1/1 43,68,1/1 54,71,-1/1 58,72,1/1 73,64,-1/1 76,64,1/1 77,64,-1/1 78,64,1/1
sc 65 3,62,-1/1 7,60,1/1 9,58,1/1 12,55,-1/1 13,54,-1/1 15,53,-1/1 17,51,1/1 18,49,1/1 19,48,1/1 22,45,-1/1 24,43,-1/1 26,39,1/1 29,73,-1/1 29,74,-1/1 29,75,-2/1 29,76,-2/1 29,77,-1/1 32,6,-1/1 34,11,1/1 35,16,-1/1 36,20,1/1 42,68,1/1 47,70,-1/1 52,71,1/1 56,72,-1/1 75,65,1/1 78,65,-1/1
sc 66 1,64,-1/1 4,63,1/1 6,62,1/1 8,59,-1/1 12,56,-1/1 16,53,-1/1 17,52,1/1 20,48,1/1 23,44,1/1 26,42,-1/1 27,40,-1/1 28,37,1/1 30,73,-1/1 30,74,-1/1 30,75,-1/1 30,76,-2/1 30,77,-1/1 30,78,-1/1 32,3,1/1 33,5,-1/1 35,15,-1/1 36,19,1/1 39,68,-1/1 41,69,1/1 51,71,1/1 55,72,-1/1 73,66,1/1 75,66,-1/1 76,66,1/1 77,66,-1/1 78,66,1/1
sc 67 5,64,1/1 10,61,1/1 11,60,-1/1 14,57,-1/1 15,56,-1/1 16,55,-1/1 19,52,1/1 20,51,1/1 21,50,1/1 24,47,1/1 25,46,-1/1 28,41,-1/1 31,74,-1/1 31,75,-1/1 31,76,-2/1 31,77,-2/1 31,78,-1/1 33,1,1/1 34,7,-1/1 35,12,-1/1 36,17,1/1 37,69,-1/1 43,70,1/1 48,71,1/1 53,72,-1/1 73,67,-1/1 77,67,1/1
sc 68 3,66,-1/1 6,65,1/1 7,64,1/1 9,63,1/1 12,61,-1/1 13,59,-1/1 17,57,1/1 21,53,-1/1 23,49,1/1 25,48,1/1 27,45,-1/1 28,43,-1/1 29,42,-1/1 30,39,1/1 32,73,-1/1 32,74,-1/1 32,75,-2/1 32,76,-2/1 32,77,-1/1 32,78,-1/1 34,5,-1/1 35,10,1/1 36,14,-1/1 41,70,1/1 46,71,-1/1 50,72,1/1 75,68,1/1 77,68,-1/1 78,68,1/1
sc 69 1,67,-1/1 5,66,1/1 10,63,1/1 11,62,-1/1 14,59,-1/1 16,58,-1/1 18,56,-1/1 20,54,1/1 22,52,1/1 23,50,1/1 26,47,1/1 27,46,-1/1 30,41,-1/1 31,37,1/1 33,73,-1/1 33,74,-1/1 33,75,-1/1 33,76,-2/1 33,77,-2/1 33,78,-1/1 34,3,1/1 35,9,1/1 36,13,-1/1 39,70,-1/1 45,71,-1/1 49,72,1/1 73,69,1/1 75,69,-1/1 77,69,1/1
sc 70 3,69,-1/1 5,68,1/1 7,67,1/1 11,65,-1/1 15,63,1/1 18,61,-1/1 19,59,-1/1 21,58,-1/1 22,57,1/1 23,55,1/1 25,54,1/1 27,51,-1/1 29,47,1/1 31,43,-1/1 32,41,-1/1 33,39,1/1 34,73,-1/1 34,74,-1/1 34,75,-2/1 34,76,-2/1 34,77,-2/1 34,78,-1/1 35,4,-1/1 36,8,1/1 40,71,1/1 44,72,-1/1 75,70,1/1 76,70,-1/1 77,70,1/1
sc 71 4,70,1/1 9,69,-1/1 10,68,-1/1 12,67,1/1 15,66,1/1 16,65,1/1 18,64,-1/1 21,62,-1/1 23,60,1/1 24,59,-1/1 26,57,1/1 28,54,1/1 29,52,-1/1 30,51,-1/1 31,48,-1/1 32,46,1/1 33,45,1/1 34,40,-1/1 35,73,-1/1 35,74,-1/1 35,75,-2/1 35,76,-3/1 35,77,-2/1 35,78,-1/1 36,2,-1/1 38,72,1/1 74,71,-1/1 76,71,1/1
sc 72 2,71,1/1 8,70,-1/1 13,69,1/1 14,68,1/1 17,67,-1/1 19,66,-1/1 20,65,-1/1 22,64,1/1 24,63,1/1 25,62,1/1 26,61,-1/1 27,60,-1/1 28,58,-1/1 29,56,1/1 30,55,1/1 31,53,1/1 32,50,-1/1 33,49,-1/1 34,44,1/1 35,38,-1/1 36,73,-1/1 36,74,-2/1 36,75,-2/1 36,76,-3/1 36,77,-2/1 36,78,-1/1 74,72,1/1
sc 73 1,1,2/1 3,3,-1/1 7,7,1/1 9,9,-1/1 12,12,1/1 13,13,-1/1 15,15,-1/1 17,17,1/1 18,18,1/1 19,19,-1/1 21,21,-1/1 22,22,1/1 23,23,1/1 24,24,-1/1 25,25,-1/1 26,26,1/1 27,27,1/1 28,28,-1/1 30,30,1/1 31,31,-1/1 33,33,1/1 37,37,-2/1 39,39,1/1 43,43,-1/1 45,45,1/1 48,48,-1/1 49,49,1/1 51,51,1/1 53,53,-1/1 54,54,-1/1 55,55,1/1 57,57,1/1 58,58,-1/1 59,59,-1/1 60,60,1/1 61,61,1/1 62,62,-1/1 63,63,-1/1 64,64,1/1 66,66,-1/1 67,67,1/1 69,69,-1/1
sc 74 2,2,2/1 4,4,-1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 25,25,1/1 27,27,1/1 35,35,-1/1 36,36,1/1 38,38,-2/1 40,40,1/1 44,44,-1/1 45,45,1/1 46,46,1/1 48,48,1/1 49,49,-1/1 50,50,-1/1 51,51,1/1 52,52,1/1 53,53,-1/1 54,54,1/1 55,55,-1/1 56,56,-1/1 57,57,1/1 58,58,-1/1 59,59,1/1 61,61,-1/1 63,63,-1/1 71,71,1/1 72,72,-1/1
sc 75 1,1,-1/1 3,3,2/1 4,4,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,-1/1 19,19,1/1 20,20,-1/1 21,21,1/1 25,25,1/1 26,26,-1/1 29,29,1/1 30,30,-1/1 32,32,1/1 33,33,-1/1 34,34,1/1 37,37,1/1 39,39,-2/1 40,40,1/1 43,43,-1/1 44,44,1/1 45,45,-1/1 46,46,1/1 49,49,-1/1 50,50,1/1 51,51,-1/1 52,52,1/1 55,55,-1/1 56,56,1/1 57,57,-1/1 61,61,-1/1 62,62,1/1 65,65,-1/1 66,66,1/1 68,68,-1/1 69,69,1/1 70,70,-1/1
sc 76 2,2,-1/1 3,3,-1/1 4,4,2/1 5,5,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,1/1 16,16,1/1 19,19,-1/1 22,22,-1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 30,30,1/1 34,34,-1/1 35,35,1/1 38,38,1/1 39,39,1/1 40,40,-2/1 41,41,1/1 43,43,1/1 44,44,-1/1 45,45,-1/1 46,46,-1/1 47,47,1/1 48,48,-1/1 52,52,-1/1 55,55,1/1 58,58,1/1 60,60,-1/1 61,61,1/1 62,62,-1/1 63,63,1/1 64,64,-1/1 66,66,-1/1 70,70,1/1 71,71,-1/1
sc 77 4,4,-1/1 5,5,2/1 6,6,-1/1 8,8,-1/1 9,9,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 14,14,1/1 15,15,1/1 17,17,-1/1 18,18,1/1 19,19,1/1 22,22,1/1 28,28,-1/1 30,30,-1/1 31,31,1/1 32,32,-1/1 33,33,1/1 34,34,1/1 40,40,1/1 41,41,-2/1 42,42,1/1 44,44,1/1 45,45,1/1 46,46,-1/1 47,47,-1/1 48,48,1/1 49,49,1/1 50,50,-1/1 51,51,-1/1 53,53,1/1 54,54,-1/1 55,55,-1/1 58,58,-1/1 64,64,1/1 66,66,1/1 67,67,-1/1 68,68,1/1 69,69,-1/1 70,70,-1/1
sc 78 5,5,-1/1 6,6,2/1 10,10,-1/1 11,11,1/1 14,14,-1/1 15,15,-1/1 16,16,1/1 18,18,-1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,1/1 24,24,-1/1 25,25,1/1 26,26,-1/1 27,27,1/1 28,28,1/1 29,29,-1/1 30,30,1/1 32,32,1/1 41,41,1/1 42,42,-2/1 46,46,1/1 47,47,-1/1 50,50,1/1 51,51,1/1 52,52,-1/1 54,54,1/1 55,55,1/1 56,56,-1/1 57,57,-1/1 58,58,1/1 59,59,-1/1 60,60,1/1 61,61,-1/1 62,62,1/1 63,63,-1/1 64,64,-1/1 65,65,1/1 66,66,-1/1 68,68,-1/1
done


==> anc/numbers/deposit/color57/gapdata/E7.txt <==
name E7
type E 7
hw 0 0 0 0 0 0 1
fundims 133 912 8645 365750 27664 1539 56
cartan 2 0 -1 0 0 0 0 0 2 0 -1 0 0 0 -1 0 2 -1 0 0 0 0 -1 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2
nbasis 63 63 7
dimR 56
mat 1 7,8,1/1 9,10,1/1 11,12,1/1 13,15,1/1 16,18,1/1 19,22,1/1 35,38,-1/1 39,41,-1/1 42,44,-1/1 45,46,-1/1 47,48,-1/1 49,50,-1/1
mat 2 5,6,1/1 7,9,1/1 8,10,1/1 20,23,-1/1 24,26,-1/1 27,29,-1/1 28,30,-1/1 31,33,-1/1 34,37,-1/1 47,49,1/1 48,50,1/1 51,52,1/1
mat 3 5,7,1/1 6,9,1/1 12,14,1/1 15,17,1/1 18,21,1/1 22,25,1/1 32,35,-1/1 36,39,-1/1 40,42,-1/1 43,45,-1/1 48,51,1/1 50,52,1/1
mat 4 4,5,1/1 9,11,-1/1 10,12,-1/1 17,20,-1/1 21,24,-1/1 25,28,-1/1 29,32,-1/1 33,36,-1/1 37,40,-1/1 45,47,1/1 46,48,1/1 52,53,-1/1
mat 5 3,4,1/1 11,13,-1/1 12,15,-1/1 14,17,-1/1 24,27,-1/1 26,29,-1/1 28,31,-1/1 30,33,-1/1 40,43,1/1 42,45,1/1 44,46,1/1 53,54,-1/1
mat 6 2,3,1/1 13,16,-1/1 15,18,-1/1 17,21,-1/1 20,24,-1/1 23,26,-1/1 31,34,1/1 33,37,1/1 36,40,1/1 39,42,1/1 41,44,1/1 54,55,-1/1
mat 7 1,2,1/1 16,19,1/1 18,22,1/1 21,25,1/1 24,28,1/1 26,30,1/1 27,31,1/1 29,33,1/1 32,36,1/1 35,39,1/1 38,41,1/1 55,56,1/1
mat 8 5,8,1/1 6,10,1/1 11,14,-1/1 13,17,-1/1 16,21,-1/1 19,25,-1/1 32,38,1/1 36,41,1/1 40,44,1/1 43,46,1/1 47,51,1/1 49,52,1/1
mat 9 4,6,1/1 7,11,1/1 8,12,1/1 17,23,1/1 21,26,1/1 25,30,1/1 27,32,-1/1 31,36,-1/1 34,40,-1/1 45,49,1/1 46,50,1/1 51,53,1/1
mat 10 4,7,1/1 6,11,1/1 10,14,-1/1 15,20,1/1 18,24,1/1 22,28,1/1 29,35,1/1 33,39,1/1 37,42,1/1 43,47,1/1 46,51,1/1 50,53,1/1
mat 11 3,5,1/1 9,13,-1/1 10,15,-1/1 14,20,1/1 21,27,-1/1 25,31,-1/1 26,32,1/1 30,36,1/1 37,43,1/1 42,47,1/1 44,48,1/1 52,54,-1/1
mat 12 2,4,1/1 11,16,-1/1 12,18,-1/1 14,21,-1/1 20,27,1/1 23,29,1/1 28,34,1/1 30,37,1/1 36,43,1/1 39,45,1/1 41,46,1/1 53,55,-1/1
mat 13 1,3,1/1 13,19,1/1 15,22,1/1 17,25,1/1 20,28,1/1 23,30,1/1 27,34,1/1 29,37,1/1 32,40,1/1 35,42,1/1 38,44,1/1 54,56,1/1
mat 14 4,8,1/1 6,12,1/1 9,14,1/1 13,20,-1/1 16,24,-1/1 19,28,-1/1 29,38,-1/1 33,41,-1/1 37,44,-1/1 43,48,-1/1 45,51,1/1 49,53,1/1
mat 15 4,9,1/1 5,11,-1/1 8,14,1/1 15,23,-1/1 18,26,-1/1 22,30,-1/1 27,35,1/1 31,39,1/1 34,42,1/1 43,49,1/1 46,52,1/1 48,53,-1/1
mat 16 3,6,1/1 7,13,1/1 8,15,1/1 14,23,-1/1 21,29,1/1 24,32,1/1 25,33,1/1 28,36,1/1 34,43,1/1 42,49,1/1 44,50,1/1 51,54,1/1
mat 17 3,7,1/1 6,13,1/1 10,17,-1/1 12,20,-1/1 18,27,1/1 22,31,1/1 26,35,-1/1 30,39,-1/1 37,45,-1/1 40,47,1/1 44,51,1/1 50,54,1/1
mat 18 2,5,1/1 9,16,-1/1 10,18,-1/1 14,24,1/1 17,27,1/1 23,32,-1/1 25,34,1/1 30,40,-1/1 33,43,1/1 39,47,1/1 41,48,1/1 52,55,-1/1
mat 19 1,4,1/1 11,19,1/1 12,22,1/1 14,25,1/1 20,31,-1/1 23,33,-1/1 24,34,1/1 26,37,1/1 32,43,1/1 35,45,1/1 38,46,1/1 53,56,1/1
mat 20 4,10,1/1 5,12,-1/1 7,14,-1/1 13,23,1/1 16,26,1/1 19,30,1/1 27,38,-1/1 31,41,-1/1 34,44,-1/1 43,50,-1/1 45,52,1/1 47,53,-1/1
mat 21 3,8,1/1 6,15,1/1 9,17,1/1 11,20,1/1 16,27,-1/1 19,31,-1/1 26,38,1/1 30,41,1/1 37,46,1/1 40,48,-1/1 42,51,1/1 49,54,1/1
mat 22 3,9,1/1 5,13,-1/1 8,17,1/1 12,23,1/1 18,29,-1/1 22,33,-1/1 24,35,-1/1 28,39,-1/1 34,45,-1/1 40,49,1/1 44,52,1/1 48,54,-1/1
mat 23 2,6,1/1 7,16,1/1 8,18,1/1 14,26,-1/1 17,29,-1/1 20,32,-1/1 25,37,-1/1 28,40,-1/1 31,43,1/1 39,49,1/1 41,50,1/1 51,55,1/1
mat 24 2,7,1/1 6,16,1/1 10,21,-1/1 12,24,-1/1 15,27,-1/1 22,34,-1/1 23,35,1/1 30,42,1/1 33,45,-1/1 36,47,1/1 41,51,1/1 50,55,1/1
mat 25 1,5,1/1 9,19,1/1 10,22,1/1 14,28,-1/1 17,31,-1/1 21,34,1/1 23,36,1/1 26,40,-1/1 29,43,1/1 35,47,1/1 38,48,1/1 52,56,1/1
mat 26 3,10,1/1 5,15,-1/1 7,17,-1/1 11,23,-1/1 16,29,1/1 19,33,1/1 24,38,1/1 28,41,1/1 34,46,1/1 40,50,-1/1 42,52,1/1 47,54,-1/1
mat 27 2,8,1/1 6,18,1/1 9,21,1/1 11,24,1/1 13,27,1/1 19,34,1/1 23,38,-1/1 30,44,-1/1 33,46,1/1 36,48,-1/1 39,51,1/1 49,55,1/1
mat 28 3,11,1/1 4,13,-1/1 8,20,1/1 10,23,-1/1 18,32,-1/1 21,35,1/1 22,36,-1/1 25,39,1/1 34,47,1/1 37,49,-1/1 44,53,1/1 46,54,-1/1
mat 29 2,9,1/1 5,16,-1/1 8,21,1/1 12,26,1/1 15,29,1/1 20,35,1/1 22,37,1/1 28,42,1/1 31,45,-1/1 36,49,1/1 41,52,1/1 48,55,-1/1
mat 30 1,6,1/1 7,19,-1/1 8,22,-1/1 14,30,1/1 17,33,1/1 20,36,1/1 21,37,-1/1 24,40,-1/1 27,43,1/1 35,49,1/1 38,50,1/1 51,56,-1/1
mat 31 1,7,1/1 6,19,-1/1 10,25,1/1 12,28,1/1 15,31,1/1 18,34,-1/1 23,39,-1/1 26,42,1/1 29,45,-1/1 32,47,1/1 38,51,1/1 50,56,-1/1
mat 32 3,12,1/1 4,15,-1/1 7,20,-1/1 9,23,1/1 16,32,1/1 19,36,1/1 21,38,-1/1 25,41,-1/1 34,48,-1/1 37,50,1/1 42,53,1/1 45,54,-1/1
mat 33 2,10,1/1 5,18,-1/1 7,21,-1/1 11,26,-1/1 13,29,-1/1 19,37,-1/1 20,38,-1/1 28,44,-1/1 31,46,1/1 36,50,-1/1 39,52,1/1 47,55,-1/1
mat 34 1,8,1/1 6,22,-1/1 9,25,-1/1 11,28,-1/1 13,31,-1/1 16,34,1/1 23,41,1/1 26,44,-1/1 29,46,1/1 32,48,-1/1 35,51,1/1 49,56,-1/1
mat 35 2,11,1/1 4,16,-1/1 8,24,1/1 10,26,-1/1 15,32,1/1 17,35,-1/1 22,40,1/1 25,42,-1/1 31,47,1/1 33,49,-1/1 41,53,1/1 46,55,-1/1
mat 36 1,9,1/1 5,19,1/1 8,25,-1/1 12,30,-1/1 15,33,-1/1 18,37,1/1 20,39,-1/1 24,42,1/1 27,45,-1/1 32,49,1/1 38,52,1/1 48,56,1/1
mat 37 3,14,1/1 4,17,-1/1 5,20,1/1 6,23,-1/1 16,35,-1/1 18,38,1/1 19,39,-1/1 22,41,1/1 34,51,-1/1 37,52,1/1 40,53,1/1 43,54,-1/1
mat 38 2,12,1/1 4,18,-1/1 7,24,-1/1 9,26,1/1 13,32,-1/1 17,38,1/1 19,40,-1/1 25,44,1/1 31,48,-1/1 33,50,1/1 39,53,1/1 45,55,-1/1
mat 39 1,10,1/1 5,22,1/1 7,25,1/1 11,30,1/1 13,33,1/1 16,37,-1/1 20,41,1/1 24,44,-1/1 27,46,1/1 32,50,-1/1 35,52,1/1 47,56,1/1
mat 40 2,13,1/1 3,16,-1/1 8,27,1/1 10,29,-1/1 12,32,-1/1 14,35,1/1 22,43,-1/1 25,45,1/1 28,47,-1/1 30,49,1/1 41,54,1/1 44,55,-1/1
mat 41 1,11,1/1 4,19,1/1 8,28,-1/1 10,30,1/1 15,36,-1/1 17,39,1/1 18,40,1/1 21,42,-1/1 27,47,1/1 29,49,-1/1 38,53,1/1 46,56,1/1
mat 42 2,14,1/1 4,21,-1/1 5,24,1/1 6,26,-1/1 13,35,1/1 15,38,-1/1 19,42,1/1 22,44,-1/1 31,51,-1/1 33,52,1/1 36,53,1/1 43,55,-1/1
mat 43 2,15,1/1 3,18,-1/1 7,27,-1/1 9,29,1/1 11,32,1/1 14,38,-1/1 19,43,1/1 25,46,-1/1 28,48,1/1 30,50,-1/1 39,54,1/1 42,55,-1/1
mat 44 1,12,1/1 4,22,1/1 7,28,1/1 9,30,-1/1 13,36,1/1 16,40,-1/1 17,41,-1/1 21,44,1/1 27,48,-1/1 29,50,1/1 35,53,1/1 45,56,1/1
mat 45 1,13,1/1 3,19,1/1 8,31,-1/1 10,33,1/1 12,36,1/1 14,39,-1/1 18,43,-1/1 21,45,1/1 24,47,-1/1 26,49,1/1 38,54,1/1 44,56,1/1
mat 46 2,17,1/1 3,21,-1/1 5,27,1/1 6,29,-1/1 11,35,-1/1 12,38,1/1 19,45,-1/1 22,46,1/1 28,51,1/1 30,52,-1/1 36,54,1/1 40,55,-1/1
mat 47 1,14,1/1 4,25,1/1 5,28,-1/1 6,30,1/1 13,39,-1/1 15,41,1/1 16,42,1/1 18,44,-1/1 27,51,-1/1 29,52,1/1 32,53,1/1 43,56,1/1
mat 48 1,15,1/1 3,22,1/1 7,31,1/1 9,33,-1/1 11,36,-1/1 14,41,1/1 16,43,1/1 21,46,-1/1 24,48,1/1 26,50,-1/1 35,54,1/1 42,56,1/1
mat 49 1,16,1/1 2,19,1/1 8,34,1/1 10,37,-1/1 12,40,-1/1 14,42,1/1 15,43,1/1 17,45,-1/1 20,47,1/1 23,49,-1/1 38,55,1/1 41,56,1/1
mat 50 2,20,1/1 3,24,-1/1 4,27,1/1 6,32,-1/1 9,35,1/1 10,38,-1/1 19,47,1/1 22,48,-1/1 25,51,-1/1 30,53,-1/1 33,54,-1/1 37,55,1/1
mat 51 1,17,1/1 3,25,1/1 5,31,-1/1 6,33,1/1 11,39,1/1 12,41,-1/1 16,45,-1/1 18,46,1/1 24,51,1/1 26,52,-1/1 32,54,1/1 40,56,1/1
mat 52 1,18,1/1 2,22,1/1 7,34,-1/1 9,37,1/1 11,40,1/1 13,43,-1/1 14,44,-1/1 17,46,1/1 20,48,-1/1 23,50,1/1 35,55,1/1 39,56,1/1
mat 53 2,23,1/1 3,26,-1/1 4,29,1/1 5,32,-1/1 7,35,1/1 8,38,-1/1 19,49,-1/1 22,50,1/1 25,52,1/1 28,53,1/1 31,54,1/1 34,55,-1/1
mat 54 1,20,1/1 3,28,1/1 4,31,-1/1 6,36,1/1 9,39,-1/1 10,41,1/1 16,47,1/1 18,48,-1/1 21,51,-1/1 26,53,-1/1 29,54,-1/1 37,56,-1/1
mat 55 1,21,1/1 2,25,1/1 5,34,1/1 6,37,-1/1 11,42,-1/1 12,44,1/1 13,45,1/1 15,46,-1/1 20,51,-1/1 23,52,1/1 32,55,1/1 36,56,1/1
mat 56 1,23,1/1 3,30,1/1 4,33,-1/1 5,36,1/1 7,39,-1/1 8,41,1/1 16,49,-1/1 18,50,1/1 21,52,1/1 24,53,1/1 27,54,1/1 34,56,1/1
mat 57 1,24,1/1 2,28,1/1 4,34,1/1 6,40,-1/1 9,42,1/1 10,44,-1/1 13,47,-1/1 15,48,1/1 17,51,1/1 23,53,1/1 29,55,-1/1 33,56,-1/1
mat 58 1,26,1/1 2,30,1/1 4,37,1/1 5,40,-1/1 7,42,1/1 8,44,-1/1 13,49,1/1 15,50,-1/1 17,52,-1/1 20,53,-1/1 27,55,1/1 31,56,1/1
mat 59 1,27,1/1 2,31,1/1 3,34,1/1 6,43,1/1 9,45,-1/1 10,46,1/1 11,47,1/1 12,48,-1/1 14,51,-1/1 23,54,1/1 26,55,1/1 30,56,1/1
mat 60 1,29,1/1 2,33,1/1 3,37,1/1 5,43,1/1 7,45,-1/1 8,46,1/1 11,49,-1/1 12,50,1/1 14,52,1/1 20,54,-1/1 24,55,-1/1 28,56,-1/1
mat 61 1,32,1/1 2,36,1/1 3,40,1/1 4,43,1/1 7,47,1/1 8,48,-1/1 9,49,1/1 10,50,-1/1 14,53,1/1 17,54,1/1 21,55,1/1 25,56,1/1
mat 62 1,35,1/1 2,39,1/1 3,42,1/1 4,45,1/1 5,47,1/1 6,49,1/1 8,51,1/1 10,52,1/1 12,53,1/1 15,54,1/1 18,55,1/1 22,56,1/1
mat 63 1,38,1/1 2,41,1/1 3,44,1/1 4,46,1/1 5,48,1/1 6,50,1/1 7,51,1/1 9,52,1/1 11,53,1/1 13,54,1/1 16,55,1/1 19,56,1/1
mat 64 8,7,1/1 10,9,1/1 12,11,1/1 15,13,1/1 18,16,1/1 22,19,1/1 38,35,-1/1 41,39,-1/1 44,42,-1/1 46,45,-1/1 48,47,-1/1 50,49,-1/1
mat 65 6,5,1/1 9,7,1/1 10,8,1/1 23,20,-1/1 26,24,-1/1 29,27,-1/1 30,28,-1/1 33,31,-1/1 37,34,-1/1 49,47,1/1 50,48,1/1 52,51,1/1
mat 66 7,5,1/1 9,6,1/1 14,12,1/1 17,15,1/1 21,18,1/1 25,22,1/1 35,32,-1/1 39,36,-1/1 42,40,-1/1 45,43,-1/1 51,48,1/1 52,50,1/1
mat 67 5,4,1/1 11,9,-1/1 12,10,-1/1 20,17,-1/1 24,21,-1/1 28,25,-1/1 32,29,-1/1 36,33,-1/1 40,37,-1/1 47,45,1/1 48,46,1/1 53,52,-1/1
mat 68 4,3,1/1 13,11,-1/1 15,12,-1/1 17,14,-1/1 27,24,-1/1 29,26,-1/1 31,28,-1/1 33,30,-1/1 43,40,1/1 45,42,1/1 46,44,1/1 54,53,-1/1
mat 69 3,2,1/1 16,13,-1/1 18,15,-1/1 21,17,-1/1 24,20,-1/1 26,23,-1/1 34,31,1/1 37,33,1/1 40,36,1/1 42,39,1/1 44,41,1/1 55,54,-1/1
mat 70 2,1,1/1 19,16,1/1 22,18,1/1 25,21,1/1 28,24,1/1 30,26,1/1 31,27,1/1 33,29,1/1 36,32,1/1 39,35,1/1 41,38,1/1 56,55,1/1
mat 71 8,5,1/1 10,6,1/1 14,11,-1/1 17,13,-1/1 21,16,-1/1 25,19,-1/1 38,32,1/1 41,36,1/1 44,40,1/1 46,43,1/1 51,47,1/1 52,49,1/1
mat 72 6,4,1/1 11,7,1/1 12,8,1/1 23,17,1/1 26,21,1/1 30,25,1/1 32,27,-1/1 36,31,-1/1 40,34,-1/1 49,45,1/1 50,46,1/1 53,51,1/1
mat 73 7,4,1/1 11,6,1/1 14,10,-1/1 20,15,1/1 24,18,1/1 28,22,1/1 35,29,1/1 39,33,1/1 42,37,1/1 47,43,1/1 51,46,1/1 53,50,1/1
mat 74 5,3,1/1 13,9,-1/1 15,10,-1/1 20,14,1/1 27,21,-1/1 31,25,-1/1 32,26,1/1 36,30,1/1 43,37,1/1 47,42,1/1 48,44,1/1 54,52,-1/1
mat 75 4,2,1/1 16,11,-1/1 18,12,-1/1 21,14,-1/1 27,20,1/1 29,23,1/1 34,28,1/1 37,30,1/1 43,36,1/1 45,39,1/1 46,41,1/1 55,53,-1/1
mat 76 3,1,1/1 19,13,1/1 22,15,1/1 25,17,1/1 28,20,1/1 30,23,1/1 34,27,1/1 37,29,1/1 40,32,1/1 42,35,1/1 44,38,1/1 56,54,1/1
mat 77 8,4,1/1 12,6,1/1 14,9,1/1 20,13,-1/1 24,16,-1/1 28,19,-1/1 38,29,-1/1 41,33,-1/1 44,37,-1/1 48,43,-1/1 51,45,1/1 53,49,1/1
mat 78 9,4,1/1 11,5,-1/1 14,8,1/1 23,15,-1/1 26,18,-1/1 30,22,-1/1 35,27,1/1 39,31,1/1 42,34,1/1 49,43,1/1 52,46,1/1 53,48,-1/1
mat 79 6,3,1/1 13,7,1/1 15,8,1/1 23,14,-1/1 29,21,1/1 32,24,1/1 33,25,1/1 36,28,1/1 43,34,1/1 49,42,1/1 50,44,1/1 54,51,1/1
mat 80 7,3,1/1 13,6,1/1 17,10,-1/1 20,12,-1/1 27,18,1/1 31,22,1/1 35,26,-1/1 39,30,-1/1 45,37,-1/1 47,40,1/1 51,44,1/1 54,50,1/1
mat 81 5,2,1/1 16,9,-1/1 18,10,-1/1 24,14,1/1 27,17,1/1 32,23,-1/1 34,25,1/1 40,30,-1/1 43,33,1/1 47,39,1/1 48,41,1/1 55,52,-1/1
mat 82 4,1,1/1 19,11,1/1 22,12,1/1 25,14,1/1 31,20,-1/1 33,23,-1/1 34,24,1/1 37,26,1/1 43,32,1/1 45,35,1/1 46,38,1/1 56,53,1/1
mat 83 10,4,1/1 12,5,-1/1 14,7,-1/1 23,13,1/1 26,16,1/1 30,19,1/1 38,27,-1/1 41,31,-1/1 44,34,-1/1 50,43,-1/1 52,45,1/1 53,47,-1/1
mat 84 8,3,1/1 15,6,1/1 17,9,1/1 20,11,1/1 27,16,-1/1 31,19,-1/1 38,26,1/1 41,30,1/1 46,37,1/1 48,40,-1/1 51,42,1/1 54,49,1/1
mat 85 9,3,1/1 13,5,-1/1 17,8,1/1 23,12,1/1 29,18,-1/1 33,22,-1/1 35,24,-1/1 39,28,-1/1 45,34,-1/1 49,40,1/1 52,44,1/1 54,48,-1/1
mat 86 6,2,1/1 16,7,1/1 18,8,1/1 26,14,-1/1 29,17,-1/1 32,20,-1/1 37,25,-1/1 40,28,-1/1 43,31,1/1 49,39,1/1 50,41,1/1 55,51,1/1
mat 87 7,2,1/1 16,6,1/1 21,10,-1/1 24,12,-1/1 27,15,-1/1 34,22,-1/1 35,23,1/1 42,30,1/1 45,33,-1/1 47,36,1/1 51,41,1/1 55,50,1/1
mat 88 5,1,1/1 19,9,1/1 22,10,1/1 28,14,-1/1 31,17,-1/1 34,21,1/1 36,23,1/1 40,26,-1/1 43,29,1/1 47,35,1/1 48,38,1/1 56,52,1/1
mat 89 10,3,1/1 15,5,-1/1 17,7,-1/1 23,11,-1/1 29,16,1/1 33,19,1/1 38,24,1/1 41,28,1/1 46,34,1/1 50,40,-1/1 52,42,1/1 54,47,-1/1
mat 90 8,2,1/1 18,6,1/1 21,9,1/1 24,11,1/1 27,13,1/1 34,19,1/1 38,23,-1/1 44,30,-1/1 46,33,1/1 48,36,-1/1 51,39,1/1 55,49,1/1
mat 91 11,3,1/1 13,4,-1/1 20,8,1/1 23,10,-1/1 32,18,-1/1 35,21,1/1 36,22,-1/1 39,25,1/1 47,34,1/1 49,37,-1/1 53,44,1/1 54,46,-1/1
mat 92 9,2,1/1 16,5,-1/1 21,8,1/1 26,12,1/1 29,15,1/1 35,20,1/1 37,22,1/1 42,28,1/1 45,31,-1/1 49,36,1/1 52,41,1/1 55,48,-1/1
mat 93 6,1,1/1 19,7,-1/1 22,8,-1/1 30,14,1/1 33,17,1/1 36,20,1/1 37,21,-1/1 40,24,-1/1 43,27,1/1 49,35,1/1 50,38,1/1 56,51,-1/1
mat 94 7,1,1/1 19,6,-1/1 25,10,1/1 28,12,1/1 31,15,1/1 34,18,-1/1 39,23,-1/1 42,26,1/1 45,29,-1/1 47,32,1/1 51,38,1/1 56,50,-1/1
mat 95 12,3,1/1 15,4,-1/1 20,7,-1/1 23,9,1/1 32,16,1/1 36,19,1/1 38,21,-1/1 41,25,-1/1 48,34,-1/1 50,37,1/1 53,42,1/1 54,45,-1/1
mat 96 10,2,1/1 18,5,-1/1 21,7,-1/1 26,11,-1/1 29,13,-1/1 37,19,-1/1 38,20,-1/1 44,28,-1/1 46,31,1/1 50,36,-1/1 52,39,1/1 55,47,-1/1
mat 97 8,1,1/1 22,6,-1/1 25,9,-1/1 28,11,-1/1 31,13,-1/1 34,16,1/1 41,23,1/1 44,26,-1/1 46,29,1/1 48,32,-1/1 51,35,1/1 56,49,-1/1
mat 98 11,2,1/1 16,4,-1/1 24,8,1/1 26,10,-1/1 32,15,1/1 35,17,-1/1 40,22,1/1 42,25,-1/1 47,31,1/1 49,33,-1/1 53,41,1/1 55,46,-1/1
mat 99 9,1,1/1 19,5,1/1 25,8,-1/1 30,12,-1/1 33,15,-1/1 37,18,1/1 39,20,-1/1 42,24,1/1 45,27,-1/1 49,32,1/1 52,38,1/1 56,48,1/1
mat 100 14,3,1/1 17,4,-1/1 20,5,1/1 23,6,-1/1 35,16,-1/1 38,18,1/1 39,19,-1/1 41,22,1/1 51,34,-1/1 52,37,1/1 53,40,1/1 54,43,-1/1
mat 101 12,2,1/1 18,4,-1/1 24,7,-1/1 26,9,1/1 32,13,-1/1 38,17,1/1 40,19,-1/1 44,25,1/1 48,31,-1/1 50,33,1/1 53,39,1/1 55,45,-1/1
mat 102 10,1,1/1 22,5,1/1 25,7,1/1 30,11,1/1 33,13,1/1 37,16,-1/1 41,20,1/1 44,24,-1/1 46,27,1/1 50,32,-1/1 52,35,1/1 56,47,1/1
mat 103 13,2,1/1 16,3,-1/1 27,8,1/1 29,10,-1/1 32,12,-1/1 35,14,1/1 43,22,-1/1 45,25,1/1 47,28,-1/1 49,30,1/1 54,41,1/1 55,44,-1/1
mat 104 11,1,1/1 19,4,1/1 28,8,-1/1 30,10,1/1 36,15,-1/1 39,17,1/1 40,18,1/1 42,21,-1/1 47,27,1/1 49,29,-1/1 53,38,1/1 56,46,1/1
mat 105 14,2,1/1 21,4,-1/1 24,5,1/1 26,6,-1/1 35,13,1/1 38,15,-1/1 42,19,1/1 44,22,-1/1 51,31,-1/1 52,33,1/1 53,36,1/1 55,43,-1/1
mat 106 15,2,1/1 18,3,-1/1 27,7,-1/1 29,9,1/1 32,11,1/1 38,14,-1/1 43,19,1/1 46,25,-1/1 48,28,1/1 50,30,-1/1 54,39,1/1 55,42,-1/1
mat 107 12,1,1/1 22,4,1/1 28,7,1/1 30,9,-1/1 36,13,1/1 40,16,-1/1 41,17,-1/1 44,21,1/1 48,27,-1/1 50,29,1/1 53,35,1/1 56,45,1/1
mat 108 13,1,1/1 19,3,1/1 31,8,-1/1 33,10,1/1 36,12,1/1 39,14,-1/1 43,18,-1/1 45,21,1/1 47,24,-1/1 49,26,1/1 54,38,1/1 56,44,1/1
mat 109 17,2,1/1 21,3,-1/1 27,5,1/1 29,6,-1/1 35,11,-1/1 38,12,1/1 45,19,-1/1 46,22,1/1 51,28,1/1 52,30,-1/1 54,36,1/1 55,40,-1/1
mat 110 14,1,1/1 25,4,1/1 28,5,-1/1 30,6,1/1 39,13,-1/1 41,15,1/1 42,16,1/1 44,18,-1/1 51,27,-1/1 52,29,1/1 53,32,1/1 56,43,1/1
mat 111 15,1,1/1 22,3,1/1 31,7,1/1 33,9,-1/1 36,11,-1/1 41,14,1/1 43,16,1/1 46,21,-1/1 48,24,1/1 50,26,-1/1 54,35,1/1 56,42,1/1
mat 112 16,1,1/1 19,2,1/1 34,8,1/1 37,10,-1/1 40,12,-1/1 42,14,1/1 43,15,1/1 45,17,-1/1 47,20,1/1 49,23,-1/1 55,38,1/1 56,41,1/1
mat 113 20,2,1/1 24,3,-1/1 27,4,1/1 32,6,-1/1 35,9,1/1 38,10,-1/1 47,19,1/1 48,22,-1/1 51,25,-1/1 53,30,-1/1 54,33,-1/1 55,37,1/1
mat 114 17,1,1/1 25,3,1/1 31,5,-1/1 33,6,1/1 39,11,1/1 41,12,-1/1 45,16,-1/1 46,18,1/1 51,24,1/1 52,26,-1/1 54,32,1/1 56,40,1/1
mat 115 18,1,1/1 22,2,1/1 34,7,-1/1 37,9,1/1 40,11,1/1 43,13,-1/1 44,14,-1/1 46,17,1/1 48,20,-1/1 50,23,1/1 55,35,1/1 56,39,1/1
mat 116 23,2,1/1 26,3,-1/1 29,4,1/1 32,5,-1/1 35,7,1/1 38,8,-1/1 49,19,-1/1 50,22,1/1 52,25,1/1 53,28,1/1 54,31,1/1 55,34,-1/1
mat 117 20,1,1/1 28,3,1/1 31,4,-1/1 36,6,1/1 39,9,-1/1 41,10,1/1 47,16,1/1 48,18,-1/1 51,21,-1/1 53,26,-1/1 54,29,-1/1 56,37,-1/1
mat 118 21,1,1/1 25,2,1/1 34,5,1/1 37,6,-1/1 42,11,-1/1 44,12,1/1 45,13,1/1 46,15,-1/1 51,20,-1/1 52,23,1/1 55,32,1/1 56,36,1/1
mat 119 23,1,1/1 30,3,1/1 33,4,-1/1 36,5,1/1 39,7,-1/1 41,8,1/1 49,16,-1/1 50,18,1/1 52,21,1/1 53,24,1/1 54,27,1/1 56,34,1/1
mat 120 24,1,1/1 28,2,1/1 34,4,1/1 40,6,-1/1 42,9,1/1 44,10,-1/1 47,13,-1/1 48,15,1/1 51,17,1/1 53,23,1/1 55,29,-1/1 56,33,-1/1
mat 121 26,1,1/1 30,2,1/1 37,4,1/1 40,5,-1/1 42,7,1/1 44,8,-1/1 49,13,1/1 50,15,-1/1 52,17,-1/1 53,20,-1/1 55,27,1/1 56,31,1/1
mat 122 27,1,1/1 31,2,1/1 34,3,1/1 43,6,1/1 45,9,-1/1 46,10,1/1 47,11,1/1 48,12,-1/1 51,14,-1/1 54,23,1/1 55,26,1/1 56,30,1/1
mat 123 29,1,1/1 33,2,1/1 37,3,1/1 43,5,1/1 45,7,-1/1 46,8,1/1 49,11,-1/1 50,12,1/1 52,14,1/1 54,20,-1/1 55,24,-1/1 56,28,-1/1
mat 124 32,1,1/1 36,2,1/1 40,3,1/1 43,4,1/1 47,7,1/1 48,8,-1/1 49,9,1/1 50,10,-1/1 53,14,1/1 54,17,1/1 55,21,1/1 56,25,1/1
mat 125 35,1,1/1 39,2,1/1 42,3,1/1 45,4,1/1 47,5,1/1 49,6,1/1 51,8,1/1 52,10,1/1 53,12,1/1 54,15,1/1 55,18,1/1 56,22,1/1
mat 126 38,1,1/1 41,2,1/1 44,3,1/1 46,4,1/1 48,5,1/1 50,6,1/1 51,7,1/1 52,9,1/1 53,11,1/1 54,13,1/1 55,16,1/1 56,19,1/1
mat 127 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 15,15,-1/1 16,16,1/1 18,18,-1/1 19,19,1/1 22,22,-1/1 35,35,1/1 38,38,-1/1 39,39,1/1 41,41,-1/1 42,42,1/1 44,44,-1/1 45,45,1/1 46,46,-1/1 47,47,1/1 48,48,-1/1 49,49,1/1 50,50,-1/1
mat 128 5,5,1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 20,20,1/1 23,23,-1/1 24,24,1/1 26,26,-1/1 27,27,1/1 28,28,1/1 29,29,-1/1 30,30,-1/1 31,31,1/1 33,33,-1/1 34,34,1/1 37,37,-1/1 47,47,1/1 48,48,1/1 49,49,-1/1 50,50,-1/1 51,51,1/1 52,52,-1/1
mat 129 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,-1/1 12,12,1/1 14,14,-1/1 15,15,1/1 17,17,-1/1 18,18,1/1 21,21,-1/1 22,22,1/1 25,25,-1/1 32,32,1/1 35,35,-1/1 36,36,1/1 39,39,-1/1 40,40,1/1 42,42,-1/1 43,43,1/1 45,45,-1/1 48,48,1/1 50,50,1/1 51,51,-1/1 52,52,-1/1
mat 130 4,4,1/1 5,5,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 17,17,1/1 20,20,-1/1 21,21,1/1 24,24,-1/1 25,25,1/1 28,28,-1/1 29,29,1/1 32,32,-1/1 33,33,1/1 36,36,-1/1 37,37,1/1 40,40,-1/1 45,45,1/1 46,46,1/1 47,47,-1/1 48,48,-1/1 52,52,1/1 53,53,-1/1
mat 131 3,3,1/1 4,4,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 17,17,-1/1 24,24,1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,1/1 31,31,-1/1 33,33,-1/1 40,40,1/1 42,42,1/1 43,43,-1/1 44,44,1/1 45,45,-1/1 46,46,-1/1 53,53,1/1 54,54,-1/1
mat 132 2,2,1/1 3,3,-1/1 13,13,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 20,20,1/1 21,21,-1/1 23,23,1/1 24,24,-1/1 26,26,-1/1 31,31,1/1 33,33,1/1 34,34,-1/1 36,36,1/1 37,37,-1/1 39,39,1/1 40,40,-1/1 41,41,1/1 42,42,-1/1 44,44,-1/1 54,54,1/1 55,55,-1/1
mat 133 1,1,1/1 2,2,-1/1 16,16,1/1 18,18,1/1 19,19,-1/1 21,21,1/1 22,22,-1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,1/1 28,28,-1/1 29,29,1/1 30,30,-1/1 31,31,-1/1 32,32,1/1 33,33,-1/1 35,35,1/1 36,36,-1/1 38,38,1/1 39,39,-1/1 41,41,-1/1 55,55,1/1 56,56,-1/1
sc 1 3,8,-1/1 10,14,-1/1 15,20,-1/1 17,21,-1/1 22,26,-1/1 24,27,-1/1 28,32,-1/1 29,33,-1/1 31,34,-1/1 35,38,-1/1 36,39,-1/1 40,43,-1/1 41,44,-1/1 45,48,-1/1 49,52,-1/1 62,63,1/1 64,127,1/1 71,66,1/1 77,73,1/1 83,78,1/1 84,80,1/1 89,85,1/1 90,87,1/1 95,91,1/1 96,92,1/1 97,94,1/1 101,98,1/1 102,99,1/1 106,103,1/1 107,104,1/1 111,108,1/1 115,112,1/1 126,125,-1/1 127,1,-2/1 129,1,1/1
sc 2 4,9,-1/1 10,15,-1/1 11,16,-1/1 14,20,-1/1 17,22,-1/1 18,23,-1/1 21,26,-1/1 24,29,-1/1 25,30,-1/1 27,33,-1/1 31,36,-1/1 34,39,-1/1 50,53,1/1 54,56,1/1 57,58,1/1 59,60,1/1 65,128,1/1 72,67,1/1 78,73,1/1 79,74,1/1 83,77,1/1 85,80,1/1 86,81,1/1 89,84,1/1 92,87,1/1 93,88,1/1 96,90,1/1 99,94,1/1 102,97,1/1 116,113,-1/1 119,117,-1/1 121,120,-1/1 123,122,-1/1 128,2,-2/1 130,2,1/1
sc 3 1,8,1/1 4,10,-1/1 9,15,-1/1 11,17,-1/1 16,22,-1/1 18,24,-1/1 23,29,-1/1 25,31,-1/1 30,36,-1/1 32,37,-1/1 38,42,-1/1 43,46,-1/1 44,47,-1/1 48,51,-1/1 52,55,-1/1 61,62,1/1 66,129,1/1 71,64,-1/1 73,67,1/1 78,72,1/1 80,74,1/1 85,79,1/1 87,81,1/1 92,86,1/1 94,88,1/1 99,93,1/1 100,95,1/1 105,101,1/1 109,106,1/1 110,107,1/1 114,111,1/1 118,115,1/1 125,124,-1/1 127,3,1/1 129,3,-2/1 130,3,1/1
sc 4 2,9,1/1 3,10,1/1 5,11,-1/1 8,14,1/1 12,18,-1/1 19,25,-1/1 22,28,1/1 26,32,1/1 29,35,1/1 33,38,1/1 36,41,1/1 39,44,1/1 46,50,1/1 51,54,1/1 55,57,1/1 60,61,1/1 67,130,1/1 72,65,-1/1 73,66,-1/1 74,68,1/1 77,71,-1/1 81,75,1/1 88,82,1/1 91,85,-1/1 95,89,-1/1 98,92,-1/1 101,96,-1/1 104,99,-1/1 107,102,-1/1 113,109,-1/1 117,114,-1/1 120,118,-1/1 124,123,-1/1 128,4,1/1 129,4,1/1 130,4,-2/1 131,4,1/1
sc 5 4,11,1/1 6,12,-1/1 9,16,1/1 10,17,1/1 13,19,-1/1 14,21,1/1 15,22,1/1 20,26,1/1 35,40,1/1 38,43,1/1 41,45,1/1 42,46,1/1 44,48,1/1 47,51,1/1 57,59,1/1 58,60,1/1 68,131,1/1 74,67,-1/1 75,69,1/1 79,72,-1/1 80,73,-1/1 82,76,1/1 84,77,-1/1 85,78,-1/1 89,83,-1/1 103,98,-1/1 106,101,-1/1 108,104,-1/1 109,105,-1/1 111,107,-1/1 114,110,-1/1 122,120,-1/1 123,121,-1/1 130,5,1/1 131,5,-2/1 132,5,1/1
sc 6 5,12,1/1 7,13,-1/1 11,18,1/1 16,23,1/1 17,24,1/1 21,27,1/1 22,29,1/1 26,33,1/1 28,35,1/1 32,38,1/1 37,42,1/1 45,49,1/1 48,52,1/1 51,55,1/1 54,57,1/1 56,58,1/1 69,132,1/1 75,68,-1/1 76,70,1/1 81,74,-1/1 86,79,-1/1 87,80,-1/1 90,84,-1/1 92,85,-1/1 96,89,-1/1 98,91,-1/1 101,95,-1/1 105,100,-1/1 112,108,-1/1 115,111,-1/1 118,114,-1/1 120,117,-1/1 121,119,-1/1 131,6,1/1 132,6,-2/1 133,6,1/1
sc 7 6,13,1/1 12,19,1/1 18,25,1/1 23,30,1/1 24,31,1/1 27,34,1/1 29,36,1/1 33,39,1/1 35,41,1/1 38,44,1/1 40,45,1/1 42,47,1/1 43,48,1/1 46,51,1/1 50,54,1/1 53,56,1/1 70,133,1/1 76,69,-1/1 82,75,-1/1 88,81,-1/1 93,86,-1/1 94,87,-1/1 97,90,-1/1 99,92,-1/1 102,96,-1/1 104,98,-1/1 107,101,-1/1 108,103,-1/1 110,105,-1/1 111,106,-1/1 114,109,-1/1 117,113,-1/1 119,116,-1/1 132,7,1/1 133,7,-2/1
sc 8 4,14,-1/1 9,20,-1/1 11,21,-1/1 16,26,-1/1 18,27,-1/1 23,33,-1/1 25,34,-1/1 28,37,1/1 30,39,-1/1 35,42,1/1 40,46,1/1 41,47,1/1 45,51,1/1 49,55,1/1 61,63,-1/1 64,3,1/1 66,1,-1/1 71,127,1/1 71,129,1/1 77,67,1/1 83,72,1/1 84,74,1/1 89,79,1/1 90,81,1/1 96,86,1/1 97,88,1/1 100,91,-1/1 102,93,1/1 105,98,-1/1 109,103,-1/1 110,104,-1/1 114,108,-1/1 118,112,-1/1 126,124,1/1 127,8,-1/1 129,8,-1/1 130,8,1/1
sc 9 3,15,1/1 5,16,-1/1 8,20,1/1 12,23,-1/1 17,28,-1/1 19,30,-1/1 21,32,-1/1 24,35,-1/1 27,38,-1/1 31,41,-1/1 34,44,-1/1 46,53,-1/1 51,56,-1/1 55,58,-1/1 59,61,1/1 65,4,1/1 67,2,-1/1 72,128,1/1 72,130,1/1 78,66,-1/1 79,68,1/1 83,71,-1/1 86,75,1/1 91,80,1/1 93,82,1/1 95,84,1/1 98,87,1/1 101,90,1/1 104,94,1/1 107,97,1/1 116,109,1/1 119,114,1/1 121,118,1/1 124,122,-1/1 128,9,-1/1 129,9,1/1 130,9,-1/1 131,9,1/1
sc 10 1,14,1/1 2,15,1/1 5,17,-1/1 12,24,-1/1 16,28,-1/1 19,31,-1/1 23,35,-1/1 26,37,1/1 30,41,-1/1 33,42,1/1 39,47,1/1 43,50,-1/1 48,54,-1/1 52,57,-1/1 60,62,-1/1 66,4,1/1 67,3,-1/1 73,129,1/1 73,130,1/1 77,64,-1/1 78,65,-1/1 80,68,1/1 87,75,1/1 91,79,1/1 94,82,1/1 98,86,1/1 100,89,-1/1 104,93,1/1 105,96,-1/1 110,102,-1/1 113,106,1/1 117,111,1/1 120,115,1/1 125,123,1/1 127,10,1/1 128,10,1/1 129,10,-1/1 130,10,-1/1 131,10,1/1
sc 11 2,16,1/1 3,17,1/1 6,18,-1/1 8,21,1/1 13,25,-1/1 15,28,-1/1 20,32,-1/1 29,40,1/1 33,43,1/1 36,45,1/1 39,48,1/1 42,50,-1/1 47,54,-1/1 55,59,1/1 58,61,-1/1 67,5,1/1 68,4,-1/1 74,130,1/1 74,131,1/1 79,65,-1/1 80,66,-1/1 81,69,1/1 84,71,-1/1 88,76,1/1 91,78,1/1 95,83,1/1 103,92,-1/1 106,96,-1/1 108,99,-1/1 111,102,-1/1 113,105,1/1 117,110,1/1 122,118,-1/1 124,121,1/1 128,11,1/1 129,11,1/1 130,11,-1/1 131,11,-1/1 132,11,1/1
sc 12 4,18,1/1 7,19,-1/1 9,23,1/1 10,24,1/1 14,27,1/1 15,29,1/1 20,33,1/1 28,40,-1/1 32,43,-1/1 37,46,-1/1 41,49,1/1 44,52,1/1 47,55,1/1 54,59,-1/1 56,60,-1/1 68,6,1/1 69,5,-1/1 75,131,1/1 75,132,1/1 81,67,-1/1 82,70,1/1 86,72,-1/1 87,73,-1/1 90,77,-1/1 92,78,-1/1 96,83,-1/1 103,91,1/1 106,95,1/1 109,100,1/1 112,104,-1/1 115,107,-1/1 118,110,-1/1 122,117,1/1 123,119,1/1 130,12,1/1 131,12,-1/1 132,12,-1/1 133,12,1/1
sc 13 5,19,1/1 11,25,1/1 16,30,1/1 17,31,1/1 21,34,1/1 22,36,1/1 26,39,1/1 28,41,1/1 32,44,1/1 37,47,1/1 40,49,-1/1 43,52,-1/1 46,55,-1/1 50,57,-1/1 53,58,-1/1 69,7,1/1 70,6,-1/1 76,132,1/1 76,133,1/1 82,68,-1/1 88,74,-1/1 93,79,-1/1 94,80,-1/1 97,84,-1/1 99,85,-1/1 102,89,-1/1 104,91,-1/1 107,95,-1/1 110,100,-1/1 112,103,1/1 115,106,1/1 118,109,1/1 120,113,1/1 121,116,1/1 131,13,1/1 132,13,-1/1 133,13,-1/1
sc 14 2,20,1/1 5,21,-1/1 12,27,-1/1 16,32,-1/1 19,34,-1/1 22,37,-1/1 23,38,-1/1 29,42,-1/1 30,44,-1/1 36,47,-1/1 40,50,1/1 45,54,1/1 49,57,1/1 60,63,1/1 64,10,1/1 67,8,-1/1 71,4,1/1 73,1,-1/1 77,127,1/1 77,129,1/1 77,130,1/1 83,65,-1/1 84,68,1/1 90,75,1/1 95,79,1/1 97,82,1/1 100,85,1/1 101,86,1/1 105,92,1/1 107,93,1/1 110,99,1/1 113,103,-1/1 117,108,-1/1 120,112,-1/1 126,123,-1/1 127,14,-1/1 128,14,1/1 130,14,-1/1 131,14,1/1
sc 15 1,20,1/1 5,22,-1/1 11,28,1/1 12,29,-1/1 18,35,1/1 19,36,-1/1 21,37,-1/1 25,41,1/1 27,42,-1/1 34,47,-1/1 43,53,1/1 48,56,1/1 52,58,1/1 59,62,-1/1 65,10,1/1 66,9,1/1 72,3,-1/1 73,2,-1/1 78,128,1/1 78,129,1/1 78,130,1/1 83,64,-1/1 85,68,1/1 91,74,-1/1 92,75,1/1 98,81,-1/1 99,82,1/1 100,84,1/1 104,88,-1/1 105,90,1/1 110,97,1/1 116,106,-1/1 119,111,-1/1 121,115,-1/1 125,122,1/1 127,15,1/1 128,15,-1/1 129,15,-1/1 131,15,1/1
sc 16 3,22,1/1 6,23,-1/1 8,26,1/1 10,28,1/1 13,30,-1/1 14,32,1/1 24,40,-1/1 27,43,-1/1 31,45,-1/1 34,48,-1/1 42,53,1/1 47,56,1/1 55,60,-1/1 57,61,-1/1 65,11,1/1 68,9,-1/1 72,5,1/1 74,2,-1/1 79,128,1/1 79,130,1/1 79,131,1/1 85,66,-1/1 86,69,1/1 89,71,-1/1 91,73,-1/1 93,76,1/1 95,77,-1/1 103,87,1/1 106,90,1/1 108,94,1/1 111,97,1/1 116,105,-1/1 119,110,-1/1 123,118,1/1 124,120,1/1 128,16,-1/1 129,16,1/1 131,16,-1/1 132,16,1/1
sc 17 1,21,1/1 2,22,1/1 6,24,-1/1 9,28,1/1 13,31,-1/1 20,37,-1/1 23,40,-1/1 30,45,-1/1 33,46,1/1 38,50,1/1 39,51,1/1 44,54,1/1 52,59,-1/1 58,62,1/1 66,11,1/1 68,10,-1/1 73,5,1/1 74,3,-1/1 80,129,1/1 80,130,1/1 80,131,1/1 84,64,-1/1 85,65,-1/1 87,69,1/1 91,72,-1/1 94,76,1/1 100,83,1/1 103,86,1/1 108,93,1/1 109,96,-1/1 113,101,-1/1 114,102,-1/1 117,107,-1/1 122,115,1/1 125,121,-1/1 127,17,1/1 128,17,1/1 129,17,-1/1 131,17,-1/1 132,17,1/1
sc 18 2,23,1/1 3,24,1/1 7,25,-1/1 8,27,1/1 15,35,-1/1 20,38,-1/1 22,40,-1/1 26,43,-1/1 36,49,1/1 37,50,1/1 39,52,1/1 47,57,-1/1 51,59,-1/1 56,61,1/1 67,12,1/1 69,11,-1/1 74,6,1/1 75,4,-1/1 81,130,1/1 81,131,1/1 81,132,1/1 86,65,-1/1 87,66,-1/1 88,70,1/1 90,71,-1/1 98,78,1/1 101,83,1/1 103,85,1/1 106,89,1/1 112,99,-1/1 113,100,-1/1 115,102,-1/1 120,110,1/1 122,114,1/1 124,119,-1/1 128,18,1/1 129,18,1/1 130,18,-1/1 132,18,-1/1 133,18,1/1
sc 19 4,25,1/1 9,30,1/1 10,31,1/1 14,34,1/1 15,36,1/1 20,39,1/1 28,45,-1/1 32,48,-1/1 35,49,-1/1 37,51,-1/1 38,52,-1/1 42,55,-1/1 50,59,1/1 53,60,1/1 68,13,1/1 70,12,-1/1 75,7,1/1 76,5,-1/1 82,131,1/1 82,132,1/1 82,133,1/1 88,67,-1/1 93,72,-1/1 94,73,-1/1 97,77,-1/1 99,78,-1/1 102,83,-1/1 108,91,1/1 111,95,1/1 112,98,1/1 114,100,1/1 115,101,1/1 118,105,1/1 122,113,-1/1 123,116,-1/1 130,19,1/1 131,19,-1/1 133,19,-1/1
sc 20 5,26,-1/1 11,32,1/1 12,33,-1/1 17,37,1/1 18,38,1/1 19,39,-1/1 24,42,1/1 25,44,1/1 31,47,1/1 40,53,-1/1 45,56,-1/1 49,58,-1/1 59,63,1/1 64,15,1/1 65,14,1/1 71,9,1/1 72,8,-1/1 77,2,-1/1 78,1,-1/1 83,127,1/1 83,128,1/1 83,129,1/1 83,130,1/1 89,68,1/1 95,74,-1/1 96,75,1/1 100,80,-1/1 101,81,-1/1 102,82,1/1 105,87,-1/1 107,88,-1/1 110,94,-1/1 116,103,1/1 119,108,1/1 121,112,1/1 126,122,-1/1 127,20,-1/1 128,20,-1/1 131,20,1/1
sc 21 2,26,1/1 6,27,-1/1 9,32,1/1 13,34,-1/1 15,37,1/1 23,43,-1/1 29,46,-1/1 30,48,-1/1 35,50,-1/1 36,51,-1/1 41,54,-1/1 49,59,1/1 58,63,-1/1 64,17,1/1 68,14,-1/1 71,11,1/1 74,8,-1/1 77,5,1/1 80,1,-1/1 84,127,1/1 84,129,1/1 84,130,1/1 84,131,1/1 89,65,-1/1 90,69,1/1 95,72,-1/1 97,76,1/1 100,78,-1/1 106,86,1/1 109,92,1/1 111,93,1/1 113,98,1/1 114,99,1/1 117,104,1/1 122,112,-1/1 126,121,1/1 127,21,-1/1 128,21,1/1 131,21,-1/1 132,21,1/1
sc 22 1,26,1/1 4,28,-1/1 6,29,-1/1 13,36,-1/1 14,37,1/1 18,40,1/1 25,45,1/1 27,46,-1/1 34,51,-1/1 38,53,-1/1 44,56,-1/1 52,60,1/1 57,62,1/1 65,17,1/1 66,16,1/1 68,15,-1/1 78,5,1/1 79,3,-1/1 80,2,-1/1 85,128,1/1 85,129,1/1 85,130,1/1 85,131,1/1 89,64,-1/1 91,67,1/1 92,69,1/1 99,76,1/1 100,77,-1/1 103,81,-1/1 108,88,-1/1 109,90,1/1 114,97,1/1 116,101,1/1 119,107,1/1 123,115,-1/1 125,120,-1/1 127,22,1/1 128,22,-1/1 129,22,-1/1 130,22,1/1 131,22,-1/1 132,22,1/1
sc 23 3,29,1/1 7,30,-1/1 8,33,1/1 10,35,1/1 14,38,1/1 17,40,1/1 21,43,1/1 31,49,-1/1 34,52,-1/1 37,53,-1/1 47,58,1/1 51,60,1/1 54,61,1/1 65,18,1/1 69,16,-1/1 72,12,1/1 75,9,-1/1 79,6,1/1 81,2,-1/1 86,128,1/1 86,130,1/1 86,131,1/1 86,132,1/1 92,66,-1/1 93,70,1/1 96,71,-1/1 98,73,-1/1 101,77,-1/1 103,80,-1/1 106,84,-1/1 112,94,1/1 115,97,1/1 116,100,1/1 121,110,-1/1 123,114,-1/1 124,117,-1/1 128,23,-1/1 129,23,1/1 132,23,-1/1 133,23,1/1
sc 24 1,27,1/1 2,29,1/1 7,31,-1/1 9,35,1/1 16,40,1/1 20,42,-1/1 26,46,-1/1 30,49,-1/1 32,50,-1/1 39,55,1/1 44,57,1/1 48,59,1/1 56,62,-1/1 66,18,1/1 69,17,-1/1 73,12,1/1 75,10,-1/1 80,6,1/1 81,3,-1/1 87,129,1/1 87,130,1/1 87,131,1/1 87,132,1/1 90,64,-1/1 92,65,-1/1 94,70,1/1 98,72,-1/1 103,79,-1/1 105,83,1/1 109,89,1/1 112,93,1/1 113,95,1/1 118,102,-1/1 120,107,-1/1 122,111,-1/1 125,119,1/1 127,24,1/1 128,24,1/1 129,24,-1/1 132,24,-1/1 133,24,1/1
sc 25 2,30,1/1 3,31,1/1 8,34,1/1 15,41,-1/1 20,44,-1/1 22,45,-1/1 26,48,-1/1 29,49,-1/1 33,52,-1/1 37,54,1/1 42,57,1/1 46,59,1/1 53,61,-1/1 67,19,1/1 70,18,-1/1 74,13,1/1 76,11,-1/1 81,7,1/1 82,4,-1/1 88,130,1/1 88,131,1/1 88,132,1/1 88,133,1/1 93,65,-1/1 94,66,-1/1 97,71,-1/1 104,78,1/1 107,83,1/1 108,85,1/1 111,89,1/1 112,92,1/1 115,96,1/1 117,100,-1/1 120,105,-1/1 122,109,-1/1 124,116,1/1 128,25,1/1 129,25,1/1 130,25,-1/1 133,25,-1/1
sc 26 4,32,-1/1 6,33,-1/1 10,37,-1/1 13,39,-1/1 18,43,1/1 24,46,1/1 25,48,1/1 31,51,1/1 35,53,1/1 41,56,1/1 49,60,-1/1 57,63,-1/1 64,22,1/1 65,21,1/1 68,20,-1/1 71,16,1/1 79,8,-1/1 83,5,1/1 84,2,-1/1 85,1,-1/1 89,127,1/1 89,128,1/1 89,129,1/1 89,130,1/1 89,131,1/1 95,67,1/1 96,69,1/1 100,73,1/1 102,76,1/1 106,81,-1/1 109,87,-1/1 111,88,-1/1 114,94,-1/1 116,98,-1/1 119,104,-1/1 123,112,1/1 126,120,1/1 127,26,-1/1 128,26,-1/1 130,26,1/1 131,26,-1/1 132,26,1/1
sc 27 2,33,1/1 7,34,-1/1 9,38,1/1 15,42,1/1 16,43,1/1 22,46,1/1 28,50,1/1 30,52,-1/1 36,55,-1/1 41,57,-1/1 45,59,-1/1 56,63,1/1 64,24,1/1 69,21,-1/1 71,18,1/1 75,14,-1/1 77,12,1/1 81,8,-1/1 84,6,1/1 87,1,-1/1 90,127,1/1 90,129,1/1 90,130,1/1 90,131,1/1 90,132,1/1 96,65,-1/1 97,70,1/1 101,72,-1/1 105,78,-1/1 106,79,-1/1 109,85,-1/1 113,91,-1/1 115,93,1/1 118,99,1/1 120,104,1/1 122,108,1/1 126,119,-1/1 127,27,-1/1 128,27,1/1 132,27,-1/1 133,27,1/1
sc 28 1,32,1/1 6,35,-1/1 8,37,-1/1 12,40,1/1 13,41,-1/1 19,45,1/1 27,50,-1/1 33,53,1/1 34,54,-1/1 39,56,1/1 52,61,1/1 55,62,-1/1 67,22,-1/1 72,17,1/1 73,16,1/1 74,15,1/1 78,11,-1/1 79,10,-1/1 80,9,-1/1 85,4,1/1 91,128,1/1 91,129,1/1 91,130,2/1 91,131,1/1 95,64,-1/1 98,69,1/1 100,71,1/1 103,75,-1/1 104,76,1/1 108,82,-1/1 113,90,1/1 116,96,-1/1 117,97,1/1 119,102,-1/1 124,115,-1/1 125,118,1/1 127,28,1/1 130,28,-1/1 132,28,1/1
sc 29 1,33,1/1 4,35,-1/1 7,36,-1/1 11,40,-1/1 14,42,1/1 21,46,1/1 25,49,1/1 32,53,1/1 34,55,-1/1 44,58,-1/1 48,60,-1/1 54,62,-1/1 65,24,1/1 66,23,1/1 69,22,-1/1 75,15,-1/1 78,12,1/1 85,6,1/1 86,3,-1/1 87,2,-1/1 92,128,1/1 92,129,1/1 92,130,1/1 92,131,1/1 92,132,1/1 96,64,-1/1 98,67,1/1 99,70,1/1 103,74,1/1 105,77,-1/1 109,84,-1/1 112,88,-1/1 116,95,-1/1 118,97,1/1 121,107,1/1 123,111,1/1 125,117,1/1 127,29,1/1 128,29,-1/1 129,29,-1/1 130,29,1/1 132,29,-1/1 133,29,1/1
sc 30 3,36,1/1 8,39,1/1 10,41,1/1 14,44,1/1 17,45,1/1 21,48,1/1 24,49,1/1 27,52,1/1 37,56,-1/1 42,58,-1/1 46,60,-1/1 50,61,-1/1 65,25,1/1 70,23,-1/1 72,19,1/1 76,16,-1/1 79,13,1/1 82,9,-1/1 86,7,1/1 88,2,-1/1 93,128,1/1 93,130,1/1 93,131,1/1 93,132,1/1 93,133,1/1 99,66,-1/1 102,71,-1/1 104,73,-1/1 107,77,-1/1 108,80,-1/1 111,84,-1/1 112,87,-1/1 115,90,-1/1 119,100,1/1 121,105,1/1 123,109,1/1 124,113,1/1 128,30,-1/1 129,30,1/1 133,30,-1/1
sc 31 1,34,1/1 2,36,1/1 9,41,1/1 16,45,1/1 20,47,-1/1 23,49,1/1 26,51,-1/1 32,54,-1/1 33,55,-1/1 38,57,-1/1 43,59,-1/1 53,62,1/1 66,25,1/1 70,24,-1/1 73,19,1/1 76,17,-1/1 80,13,1/1 82,10,-1/1 87,7,1/1 88,3,-1/1 94,129,1/1 94,130,1/1 94,131,1/1 94,132,1/1 94,133,1/1 97,64,-1/1 99,65,-1/1 104,72,-1/1 108,79,-1/1 110,83,1/1 112,86,-1/1 114,89,1/1 117,95,1/1 118,96,1/1 120,101,1/1 122,106,1/1 125,116,-1/1 127,31,1/1 128,31,1/1 129,31,-1/1 133,31,-1/1
sc 32 3,37,1/1 6,38,-1/1 12,43,1/1 13,44,-1/1 19,48,1/1 24,50,1/1 29,53,-1/1 31,54,1/1 36,56,-1/1 49,61,-1/1 55,63,1/1 64,28,1/1 67,26,-1/1 72,21,1/1 74,20,1/1 77,16,1/1 79,14,-1/1 83,11,-1/1 84,9,-1/1 89,4,1/1 91,1,-1/1 95,127,1/1 95,128,1/1 95,129,1/1 95,130,2/1 95,131,1/1 100,66,-1/1 101,69,1/1 106,75,-1/1 107,76,1/1 111,82,-1/1 113,87,-1/1 116,92,1/1 117,94,-1/1 119,99,1/1 124,112,1/1 126,118,-1/1 127,32,-1/1 129,32,1/1 130,32,-1/1 132,32,1/1
sc 33 4,38,-1/1 7,39,-1/1 10,42,-1/1 11,43,-1/1 17,46,-1/1 25,52,1/1 28,53,-1/1 31,55,1/1 41,58,1/1 45,60,1/1 54,63,1/1 64,29,1/1 65,27,1/1 69,26,-1/1 71,23,1/1 75,20,-1/1 83,12,1/1 86,8,-1/1 89,6,1/1 90,2,-1/1 92,1,-1/1 96,127,1/1 96,128,1/1 96,129,1/1 96,130,1/1 96,131,1/1 96,132,1/1 101,67,1/1 102,70,1/1 105,73,1/1 106,74,1/1 109,80,1/1 115,88,-1/1 116,91,1/1 118,94,-1/1 121,104,-1/1 123,108,-1/1 126,117,-1/1 127,33,-1/1 128,33,-1/1 130,33,1/1 132,33,-1/1 133,33,1/1
sc 34 2,39,1/1 9,44,1/1 15,47,1/1 16,48,1/1 22,51,1/1 23,52,1/1 28,54,1/1 29,55,1/1 35,57,1/1 40,59,1/1 53,63,-1/1 64,31,1/1 70,27,-1/1 71,25,1/1 76,21,-1/1 77,19,1/1 82,14,-1/1 84,13,1/1 88,8,-1/1 90,7,1/1 94,1,-1/1 97,127,1/1 97,129,1/1 97,130,1/1 97,131,1/1 97,132,1/1 97,133,1/1 102,65,-1/1 107,72,-1/1 110,78,-1/1 111,79,-1/1 114,85,-1/1 115,86,-1/1 117,91,-1/1 118,92,-1/1 120,98,-1/1 122,103,-1/1 126,116,1/1 127,34,-1/1 128,34,1/1 133,34,-1/1
sc 35 1,38,1/1 5,40,-1/1 7,41,-1/1 8,42,-1/1 19,49,1/1 21,50,1/1 26,53,-1/1 34,57,-1/1 39,58,1/1 48,61,-1/1 51,62,1/1 67,29,-1/1 69,28,-1/1 72,24,1/1 73,23,1/1 78,18,-1/1 81,15,1/1 86,10,-1/1 87,9,-1/1 91,6,1/1 92,4,1/1 98,128,1/1 98,129,1/1 98,130,2/1 98,131,1/1 98,132,1/1 101,64,-1/1 103,68,1/1 104,70,1/1 105,71,1/1 112,82,-1/1 113,84,-1/1 116,89,1/1 120,97,1/1 121,102,-1/1 124,111,1/1 125,114,-1/1 127,35,1/1 130,35,-1/1 131,35,1/1 132,35,-1/1 133,35,1/1
sc 36 1,39,1/1 4,41,-1/1 11,45,-1/1 14,47,1/1 18,49,-1/1 21,51,1/1 27,55,1/1 32,56,1/1 38,58,1/1 43,60,1/1 50,62,1/1 65,31,1/1 66,30,1/1 70,29,-1/1 76,22,-1/1 78,19,1/1 82,15,-1/1 85,13,1/1 92,7,1/1 93,3,-1/1 94,2,-1/1 99,128,1/1 99,129,1/1 99,130,1/1 99,131,1/1 99,132,1/1 99,133,1/1 102,64,-1/1 104,67,1/1 108,74,1/1 110,77,-1/1 112,81,1/1 114,84,-1/1 118,90,-1/1 119,95,-1/1 121,101,-1/1 123,106,-1/1 125,113,-1/1 127,36,1/1 128,36,-1/1 129,36,-1/1 130,36,1/1 133,36,-1/1
sc 37 6,42,-1/1 12,46,1/1 13,47,-1/1 18,50,-1/1 19,51,1/1 23,53,1/1 25,54,-1/1 30,56,1/1 49,62,1/1 52,63,-1/1 66,32,1/1 71,28,-1/1 73,26,-1/1 77,22,1/1 78,21,1/1 80,20,1/1 83,17,-1/1 84,15,-1/1 85,14,-1/1 89,10,1/1 91,8,1/1 95,3,-1/1 100,127,1/1 100,128,1/1 100,129,2/1 100,130,2/1 100,131,1/1 105,69,1/1 109,75,-1/1 110,76,1/1 113,81,1/1 114,82,-1/1 116,86,-1/1 117,88,1/1 119,93,-1/1 125,112,-1/1 126,115,1/1 129,37,-1/1 132,37,1/1
sc 38 3,42,1/1 5,43,-1/1 7,44,-1/1 17,50,-1/1 19,52,1/1 22,53,1/1 31,57,1/1 36,58,-1/1 45,61,1/1 51,63,-1/1 64,35,1/1 67,33,-1/1 69,32,-1/1 72,27,1/1 77,23,1/1 81,20,1/1 83,18,-1/1 86,14,-1/1 90,9,-1/1 95,6,1/1 96,4,1/1 98,1,-1/1 101,127,1/1 101,128,1/1 101,129,1/1 101,130,2/1 101,131,1/1 101,132,1/1 105,66,-1/1 106,68,1/1 107,70,1/1 113,80,1/1 115,82,-1/1 116,85,-1/1 120,94,-1/1 121,99,1/1 124,108,-1/1 126,114,1/1 127,38,-1/1 129,38,1/1 130,38,-1/1 131,38,1/1 132,38,-1/1 133,38,1/1
sc 39 4,44,-1/1 10,47,-1/1 11,48,-1/1 17,51,-1/1 18,52,-1/1 24,55,-1/1 28,56,-1/1 35,58,-1/1 40,60,-1/1 50,63,-1/1 64,36,1/1 65,34,1/1 70,33,-1/1 71,30,1/1 76,26,-1/1 82,20,-1/1 83,19,1/1 89,13,1/1 93,8,-1/1 96,7,1/1 97,2,-1/1 99,1,-1/1 102,127,1/1 102,128,1/1 102,129,1/1 102,130,1/1 102,131,1/1 102,132,1/1 102,133,1/1 107,67,1/1 110,73,1/1 111,74,1/1 114,80,1/1 115,81,1/1 118,87,1/1 119,91,1/1 121,98,1/1 123,103,1/1 126,113,1/1 127,39,-1/1 128,39,-1/1 130,39,1/1 133,39,-1/1
sc 40 1,43,1/1 7,45,-1/1 8,46,-1/1 13,49,1/1 14,50,-1/1 20,53,1/1 34,59,-1/1 39,60,1/1 44,61,1/1 47,62,-1/1 68,35,-1/1 74,29,-1/1 75,28,1/1 79,24,1/1 80,23,1/1 81,22,1/1 85,18,-1/1 86,17,-1/1 87,16,-1/1 91,12,-1/1 92,11,1/1 98,5,1/1 103,128,1/1 103,129,1/1 103,130,2/1 103,131,2/1 103,132,1/1 106,64,-1/1 108,70,1/1 109,71,1/1 112,76,-1/1 113,77,1/1 116,83,-1/1 122,97,1/1 123,102,-1/1 124,107,-1/1 125,110,1/1 127,40,1/1 131,40,-1/1 133,40,1/1
sc 41 1,44,1/1 5,45,-1/1 8,47,-1/1 12,49,-1/1 21,54,1/1 26,56,-1/1 27,57,1/1 33,58,-1/1 43,61,1/1 46,62,-1/1 67,36,-1/1 70,35,-1/1 72,31,1/1 73,30,1/1 76,28,-1/1 78,25,-1/1 88,15,1/1 91,13,1/1 93,10,-1/1 94,9,-1/1 98,7,1/1 99,4,1/1 104,128,1/1 104,129,1/1 104,130,2/1 104,131,1/1 104,132,1/1 104,133,1/1 107,64,-1/1 108,68,1/1 110,71,1/1 112,75,1/1 117,84,-1/1 119,89,1/1 120,90,-1/1 121,96,1/1 124,106,-1/1 125,109,1/1 127,41,1/1 130,41,-1/1 131,41,1/1 133,41,-1/1
sc 42 5,46,-1/1 7,47,-1/1 11,50,1/1 16,53,-1/1 19,55,1/1 25,57,-1/1 30,58,1/1 45,62,-1/1 48,63,1/1 66,38,1/1 69,37,-1/1 71,35,-1/1 73,33,-1/1 77,29,1/1 78,27,1/1 83,24,-1/1 87,20,1/1 90,15,-1/1 92,14,-1/1 96,10,1/1 98,8,1/1 100,6,1/1 101,3,-1/1 105,127,1/1 105,128,1/1 105,129,2/1 105,130,2/1 105,131,1/1 105,132,1/1 109,68,1/1 110,70,1/1 113,74,-1/1 116,79,1/1 118,82,-1/1 120,88,1/1 121,93,-1/1 125,108,1/1 126,111,-1/1 129,42,-1/1 131,42,1/1 132,42,-1/1 133,42,1/1
sc 43 3,46,1/1 7,48,-1/1 10,50,1/1 13,52,1/1 15,53,-1/1 31,59,1/1 36,60,-1/1 41,61,-1/1 47,63,1/1 64,40,1/1 68,38,-1/1 74,33,-1/1 75,32,1/1 79,27,1/1 81,26,1/1 84,23,1/1 86,21,-1/1 89,18,-1/1 90,16,-1/1 95,12,-1/1 96,11,1/1 101,5,1/1 103,1,-1/1 106,127,1/1 106,128,1/1 106,129,1/1 106,130,2/1 106,131,2/1 106,132,1/1 109,66,-1/1 111,70,1/1 113,73,-1/1 115,76,-1/1 116,78,1/1 122,94,-1/1 123,99,1/1 124,104,1/1 126,110,-1/1 127,43,-1/1 129,43,1/1 131,43,-1/1 133,43,1/1
sc 44 3,47,1/1 5,48,-1/1 12,52,-1/1 17,54,-1/1 22,56,1/1 24,57,-1/1 29,58,1/1 40,61,-1/1 46,63,1/1 64,41,1/1 67,39,-1/1 70,38,-1/1 72,34,1/1 76,32,-1/1 77,30,1/1 83,25,-1/1 88,20,1/1 93,14,-1/1 95,13,1/1 97,9,-1/1 101,7,1/1 102,4,1/1 104,1,-1/1 107,127,1/1 107,128,1/1 107,129,1/1 107,130,2/1 107,131,1/1 107,132,1/1 107,133,1/1 110,66,-1/1 111,68,1/1 115,75,1/1 117,80,1/1 119,85,-1/1 120,87,1/1 121,92,-1/1 124,103,1/1 126,109,-1/1 127,44,-1/1 129,44,1/1 130,44,-1/1 131,44,1/1 133,44,-1/1
sc 45 1,48,1/1 6,49,-1/1 8,51,-1/1 14,54,-1/1 20,56,1/1 27,59,1/1 33,60,-1/1 38,61,-1/1 42,62,1/1 68,41,-1/1 70,40,-1/1 74,36,-1/1 79,31,1/1 80,30,1/1 82,28,1/1 85,25,-1/1 88,22,1/1 91,19,-1/1 93,17,-1/1 94,16,-1/1 99,11,1/1 103,7,1/1 104,5,1/1 108,128,1/1 108,129,1/1 108,130,2/1 108,131,2/1 108,132,1/1 108,133,1/1 111,64,-1/1 112,69,1/1 114,71,1/1 117,77,1/1 119,83,-1/1 122,90,-1/1 123,96,1/1 124,101,1/1 125,105,-1/1 127,45,1/1 131,45,-1/1 132,45,1/1 133,45,-1/1
sc 46 4,50,-1/1 7,51,-1/1 9,53,1/1 13,55,1/1 25,59,-1/1 30,60,1/1 41,62,1/1 44,63,-1/1 66,43,1/1 68,42,-1/1 71,40,-1/1 75,37,1/1 80,33,-1/1 84,29,1/1 85,27,1/1 87,26,1/1 89,24,-1/1 90,22,-1/1 92,21,-1/1 96,17,1/1 100,12,-1/1 103,8,1/1 105,5,1/1 106,3,-1/1 109,127,1/1 109,128,1/1 109,129,2/1 109,130,2/1 109,131,2/1 109,132,1/1 113,67,1/1 114,70,1/1 116,72,-1/1 118,76,-1/1 122,88,1/1 123,93,-1/1 125,104,-1/1 126,107,1/1 129,46,-1/1 130,46,1/1 131,46,-1/1 133,46,1/1
sc 47 5,51,-1/1 11,54,1/1 12,55,-1/1 16,56,-1/1 18,57,1/1 23,58,-1/1 40,62,1/1 43,63,-1/1 66,44,1/1 70,42,-1/1 71,41,-1/1 73,39,-1/1 76,37,-1/1 77,36,1/1 78,34,1/1 83,31,-1/1 94,20,1/1 97,15,-1/1 99,14,-1/1 100,13,1/1 102,10,1/1 104,8,1/1 105,7,1/1 107,3,-1/1 110,127,1/1 110,128,1/1 110,129,2/1 110,130,2/1 110,131,1/1 110,132,1/1 110,133,1/1 114,68,1/1 117,74,-1/1 118,75,1/1 119,79,1/1 120,81,-1/1 121,86,1/1 125,103,-1/1 126,106,1/1 129,47,-1/1 131,47,1/1 133,47,-1/1
sc 48 3,51,1/1 6,52,-1/1 10,54,1/1 15,56,-1/1 24,59,-1/1 29,60,1/1 35,61,1/1 42,63,-1/1 64,45,1/1 68,44,-1/1 70,43,-1/1 74,39,-1/1 79,34,1/1 82,32,1/1 84,30,1/1 88,26,1/1 89,25,-1/1 93,21,-1/1 95,19,-1/1 97,16,-1/1 102,11,1/1 106,7,1/1 107,5,1/1 108,1,-1/1 111,127,1/1 111,128,1/1 111,129,1/1 111,130,2/1 111,131,2/1 111,132,1/1 111,133,1/1 114,66,-1/1 115,69,1/1 117,73,-1/1 119,78,1/1 122,87,1/1 123,92,-1/1 124,98,-1/1 126,105,1/1 127,48,-1/1 129,48,1/1 131,48,-1/1 132,48,1/1 133,48,-1/1
sc 49 1,52,1/1 8,55,-1/1 14,57,-1/1 20,58,1/1 21,59,-1/1 26,60,1/1 32,61,1/1 37,62,-1/1 69,45,-1/1 75,41,-1/1 76,40,1/1 81,36,-1/1 82,35,1/1 86,31,1/1 87,30,1/1 88,29,1/1 92,25,-1/1 93,24,-1/1 94,23,-1/1 98,19,-1/1 99,18,1/1 103,13,-1/1 104,12,1/1 108,6,1/1 112,128,1/1 112,129,1/1 112,130,2/1 112,131,2/1 112,132,2/1 112,133,1/1 115,64,-1/1 118,71,1/1 120,77,1/1 121,83,-1/1 122,84,1/1 123,89,-1/1 124,95,-1/1 125,100,1/1 127,49,1/1 132,49,-1/1
sc 50 2,53,-1/1 7,54,-1/1 13,57,1/1 19,59,-1/1 30,61,1/1 36,62,-1/1 39,63,1/1 67,46,-1/1 73,43,1/1 74,42,1/1 77,40,-1/1 80,38,-1/1 81,37,-1/1 84,35,1/1 87,32,1/1 90,28,-1/1 91,27,1/1 95,24,-1/1 98,21,-1/1 100,18,1/1 101,17,1/1 103,14,1/1 105,11,-1/1 106,10,-1/1 109,4,1/1 113,127,1/1 113,128,1/1 113,129,2/1 113,130,3/1 113,131,2/1 113,132,1/1 116,65,1/1 117,70,1/1 120,76,-1/1 122,82,1/1 124,93,-1/1 125,99,1/1 126,102,-1/1 128,50,1/1 130,50,-1/1 133,50,1/1
sc 51 4,54,-1/1 6,55,-1/1 9,56,1/1 18,59,1/1 23,60,-1/1 35,62,-1/1 38,63,1/1 66,48,1/1 68,47,-1/1 70,46,-1/1 71,45,-1/1 80,39,-1/1 82,37,1/1 84,36,1/1 85,34,1/1 89,31,-1/1 94,26,1/1 97,22,-1/1 99,21,-1/1 100,19,-1/1 102,17,1/1 108,8,1/1 109,7,1/1 110,5,1/1 111,3,-1/1 114,127,1/1 114,128,1/1 114,129,2/1 114,130,2/1 114,131,2/1 114,132,1/1 114,133,1/1 117,67,1/1 118,69,1/1 119,72,-1/1 122,81,-1/1 123,86,1/1 125,98,1/1 126,101,-1/1 129,51,-1/1 130,51,1/1 131,51,-1/1 132,51,1/1 133,51,-1/1
sc 52 3,55,1/1 10,57,1/1 15,58,-1/1 17,59,1/1 22,60,-1/1 28,61,-1/1 37,63,1/1 64,49,1/1 69,48,-1/1 75,44,-1/1 76,43,1/1 81,39,-1/1 82,38,1/1 86,34,1/1 88,33,1/1 90,30,1/1 93,27,-1/1 96,25,-1/1 97,23,-1/1 101,19,-1/1 102,18,1/1 106,13,-1/1 107,12,1/1 111,6,1/1 112,1,-1/1 115,127,1/1 115,128,1/1 115,129,1/1 115,130,2/1 115,131,2/1 115,132,2/1 115,133,1/1 118,66,-1/1 120,73,-1/1 121,78,1/1 122,80,-1/1 123,85,1/1 124,91,1/1 126,100,-1/1 127,52,-1/1 129,52,1/1 132,52,-1/1
sc 53 7,56,-1/1 13,58,1/1 19,60,-1/1 25,61,1/1 31,62,-1/1 34,63,1/1 65,50,-1/1 72,46,1/1 78,43,-1/1 79,42,-1/1 83,40,1/1 85,38,1/1 86,37,1/1 89,35,-1/1 91,33,-1/1 92,32,-1/1 95,29,1/1 96,28,1/1 98,26,1/1 100,23,-1/1 101,22,-1/1 103,20,-1/1 105,16,1/1 106,15,1/1 109,9,-1/1 113,2,1/1 116,127,1/1 116,128,2/1 116,129,2/1 116,130,3/1 116,131,2/1 116,132,1/1 119,70,1/1 121,76,-1/1 123,82,1/1 124,88,-1/1 125,94,1/1 126,97,-1/1 128,53,-1/1 133,53,1/1
sc 54 2,56,-1/1 6,57,-1/1 12,59,1/1 23,61,-1/1 29,62,1/1 33,63,-1/1 67,51,-1/1 70,50,-1/1 73,48,1/1 74,47,1/1 77,45,-1/1 80,44,-1/1 84,41,1/1 88,37,-1/1 91,34,1/1 94,32,1/1 95,31,-1/1 97,28,-1/1 100,25,1/1 104,21,-1/1 107,17,1/1 108,14,1/1 110,11,-1/1 111,10,-1/1 113,7,1/1 114,4,1/1 117,127,1/1 117,128,1/1 117,129,2/1 117,130,3/1 117,131,2/1 117,132,1/1 117,133,1/1 119,65,1/1 120,69,1/1 122,75,-1/1 124,86,1/1 125,92,-1/1 126,96,1/1 128,54,1/1 130,54,-1/1 132,54,1/1 133,54,-1/1
sc 55 4,57,-1/1 9,58,1/1 11,59,-1/1 16,60,1/1 28,62,1/1 32,63,-1/1 66,52,1/1 69,51,-1/1 71,49,-1/1 75,47,-1/1 76,46,1/1 82,42,1/1 87,39,-1/1 90,36,1/1 92,34,1/1 94,33,1/1 96,31,-1/1 97,29,-1/1 99,27,-1/1 102,24,1/1 105,19,-1/1 109,13,-1/1 110,12,1/1 112,8,1/1 114,6,1/1 115,3,-1/1 118,127,1/1 118,128,1/1 118,129,2/1 118,130,2/1 118,131,2/1 118,132,2/1 118,133,1/1 120,67,1/1 121,72,-1/1 122,74,1/1 123,79,-1/1 125,91,-1/1 126,95,1/1 129,55,-1/1 130,55,1/1 132,55,-1/1
sc 56 6,58,-1/1 12,60,1/1 18,61,-1/1 24,62,1/1 27,63,-1/1 65,54,-1/1 70,53,-1/1 72,51,1/1 78,48,-1/1 79,47,-1/1 83,45,1/1 85,44,1/1 89,41,-1/1 91,39,-1/1 93,37,1/1 95,36,1/1 99,32,-1/1 100,30,-1/1 102,28,1/1 104,26,1/1 107,22,-1/1 108,20,-1/1 110,16,1/1 111,15,1/1 114,9,-1/1 116,7,1/1 117,2,1/1 119,127,1/1 119,128,2/1 119,129,2/1 119,130,3/1 119,131,2/1 119,132,1/1 119,133,1/1 121,69,1/1 123,75,-1/1 124,81,1/1 125,87,-1/1 126,90,1/1 128,56,-1/1 132,56,1/1 133,56,-1/1
sc 57 2,58,-1/1 5,59,-1/1 16,61,1/1 22,62,-1/1 26,63,1/1 67,55,-1/1 69,54,-1/1 73,52,1/1 76,50,1/1 77,49,-1/1 81,47,1/1 87,44,-1/1 88,42,-1/1 90,41,1/1 94,38,1/1 97,35,-1/1 98,34,1/1 101,31,-1/1 104,27,-1/1 105,25,1/1 107,24,1/1 110,18,-1/1 112,14,1/1 113,13,-1/1 115,10,-1/1 117,6,1/1 118,4,1/1 120,127,1/1 120,128,1/1 120,129,2/1 120,130,3/1 120,131,2/1 120,132,2/1 120,133,1/1 121,65,1/1 122,68,1/1 124,79,-1/1 125,85,1/1 126,89,-1/1 128,57,1/1 130,57,-1/1 131,57,1/1 132,57,-1/1
sc 58 5,60,-1/1 11,61,1/1 17,62,-1/1 21,63,1/1 65,57,-1/1 69,56,-1/1 72,55,1/1 76,53,1/1 78,52,-1/1 83,49,1/1 86,47,-1/1 92,44,1/1 93,42,1/1 96,41,-1/1 98,39,-1/1 99,38,-1/1 101,36,1/1 102,35,1/1 104,33,1/1 105,30,-1/1 107,29,-1/1 110,23,1/1 112,20,-1/1 115,15,1/1 116,13,-1/1 118,9,-1/1 119,6,1/1 120,2,1/1 121,127,1/1 121,128,2/1 121,129,2/1 121,130,3/1 121,131,2/1 121,132,2/1 121,133,1/1 123,68,1/1 124,74,-1/1 125,80,1/1 126,84,-1/1 128,58,-1/1 131,58,1/1 132,58,-1/1
sc 59 2,60,-1/1 9,61,-1/1 15,62,1/1 20,63,-1/1 68,57,-1/1 74,55,-1/1 75,54,1/1 80,52,1/1 81,51,1/1 82,50,-1/1 84,49,-1/1 87,48,-1/1 88,46,-1/1 90,45,1/1 94,43,1/1 97,40,-1/1 103,34,1/1 106,31,-1/1 108,27,-1/1 109,25,1/1 111,24,1/1 112,21,1/1 113,19,1/1 114,18,-1/1 115,17,-1/1 117,12,-1/1 118,11,1/1 120,5,1/1 122,127,1/1 122,128,1/1 122,129,2/1 122,130,3/1 122,131,3/1 122,132,2/1 122,133,1/1 123,65,1/1 124,72,1/1 125,78,-1/1 126,83,1/1 128,59,1/1 131,59,-1/1
sc 60 4,61,-1/1 10,62,1/1 14,63,-1/1 65,59,-1/1 68,58,-1/1 75,56,1/1 79,55,1/1 82,53,-1/1 85,52,-1/1 86,51,-1/1 89,49,1/1 92,48,1/1 93,46,1/1 96,45,-1/1 99,43,-1/1 102,40,1/1 103,39,-1/1 106,36,1/1 108,33,1/1 109,30,-1/1 111,29,-1/1 112,26,-1/1 114,23,1/1 115,22,1/1 116,19,1/1 118,16,-1/1 119,12,-1/1 121,5,1/1 122,2,1/1 123,127,1/1 123,128,2/1 123,129,2/1 123,130,3/1 123,131,3/1 123,132,2/1 123,133,1/1 124,67,1/1 125,73,-1/1 126,77,1/1 128,60,-1/1 130,60,1/1 131,60,-1/1
sc 61 3,62,-1/1 8,63,1/1 67,60,-1/1 72,59,-1/1 74,58,1/1 79,57,1/1 81,56,-1/1 86,54,-1/1 88,53,1/1 91,52,-1/1 93,50,1/1 95,49,1/1 98,48,1/1 101,45,-1/1 103,44,-1/1 104,43,-1/1 106,41,1/1 107,40,1/1 108,38,1/1 111,35,-1/1 112,32,-1/1 113,30,-1/1 115,28,1/1 116,25,-1/1 117,23,1/1 119,18,1/1 120,16,-1/1 121,11,-1/1 122,9,1/1 123,4,1/1 124,127,1/1 124,128,2/1 124,129,2/1 124,130,4/1 124,131,3/1 124,132,2/1 124,133,1/1 125,66,1/1 126,71,-1/1 129,61,1/1 130,61,-1/1
sc 62 1,63,-1/1 66,61,-1/1 73,60,1/1 78,59,1/1 80,58,-1/1 85,57,-1/1 87,56,1/1 91,55,1/1 92,54,1/1 94,53,-1/1 98,51,-1/1 99,50,-1/1 100,49,-1/1 103,47,1/1 104,46,1/1 105,45,1/1 108,42,-1/1 109,41,-1/1 110,40,-1/1 112,37,1/1 113,36,1/1 114,35,1/1 116,31,1/1 117,29,-1/1 118,28,-1/1 119,24,-1/1 120,22,1/1 121,17,1/1 122,15,-1/1 123,10,-1/1 124,3,1/1 125,127,1/1 125,128,2/1 125,129,3/1 125,130,4/1 125,131,3/1 125,132,2/1 125,133,1/1 126,64,1/1 127,62,1/1 129,62,-1/1
sc 63 64,62,-1/1 71,61,1/1 77,60,-1/1 83,59,-1/1 84,58,1/1 89,57,1/1 90,56,-1/1 95,55,-1/1 96,54,-1/1 97,53,1/1 100,52,1/1 101,51,1/1 102,50,1/1 105,48,-1/1 106,47,-1/1 107,46,-1/1 109,44,1/1 110,43,1/1 111,42,1/1 113,39,-1/1 114,38,-1/1 115,37,-1/1 116,34,-1/1 117,33,1/1 118,32,1/1 119,27,1/1 120,26,-1/1 121,21,-1/1 122,20,1/1 123,14,1/1 124,8,-1/1 125,1,1/1 126,127,2/1 126,128,2/1 126,129,3/1 126,130,4/1 126,131,3/1 126,132,2/1 126,133,1/1 127,63,-1/1
sc 64 1,127,-1/1 8,3,-1/1 14,10,-1/1 20,15,-1/1 21,17,-1/1 26,22,-1/1 27,24,-1/1 32,28,-1/1 33,29,-1/1 34,31,-1/1 38,35,-1/1 39,36,-1/1 43,40,-1/1 44,41,-1/1 48,45,-1/1 52,49,-1/1 63,62,1/1 66,71,1/1 73,77,1/1 78,83,1/1 80,84,1/1 85,89,1/1 87,90,1/1 91,95,1/1 92,96,1/1 94,97,1/1 98,101,1/1 99,102,1/1 103,106,1/1 104,107,1/1 108,111,1/1 112,115,1/1 125,126,-1/1 127,64,2/1 129,64,-1/1
sc 65 2,128,-1/1 9,4,-1/1 15,10,-1/1 16,11,-1/1 20,14,-1/1 22,17,-1/1 23,18,-1/1 26,21,-1/1 29,24,-1/1 30,25,-1/1 33,27,-1/1 36,31,-1/1 39,34,-1/1 53,50,1/1 56,54,1/1 58,57,1/1 60,59,1/1 67,72,1/1 73,78,1/1 74,79,1/1 77,83,1/1 80,85,1/1 81,86,1/1 84,89,1/1 87,92,1/1 88,93,1/1 90,96,1/1 94,99,1/1 97,102,1/1 113,116,-1/1 117,119,-1/1 120,121,-1/1 122,123,-1/1 128,65,2/1 130,65,-1/1
sc 66 3,129,-1/1 8,1,1/1 10,4,-1/1 15,9,-1/1 17,11,-1/1 22,16,-1/1 24,18,-1/1 29,23,-1/1 31,25,-1/1 36,30,-1/1 37,32,-1/1 42,38,-1/1 46,43,-1/1 47,44,-1/1 51,48,-1/1 55,52,-1/1 62,61,1/1 64,71,-1/1 67,73,1/1 72,78,1/1 74,80,1/1 79,85,1/1 81,87,1/1 86,92,1/1 88,94,1/1 93,99,1/1 95,100,1/1 101,105,1/1 106,109,1/1 107,110,1/1 111,114,1/1 115,118,1/1 124,125,-1/1 127,66,-1/1 129,66,2/1 130,66,-1/1
sc 67 4,130,-1/1 9,2,1/1 10,3,1/1 11,5,-1/1 14,8,1/1 18,12,-1/1 25,19,-1/1 28,22,1/1 32,26,1/1 35,29,1/1 38,33,1/1 41,36,1/1 44,39,1/1 50,46,1/1 54,51,1/1 57,55,1/1 61,60,1/1 65,72,-1/1 66,73,-1/1 68,74,1/1 71,77,-1/1 75,81,1/1 82,88,1/1 85,91,-1/1 89,95,-1/1 92,98,-1/1 96,101,-1/1 99,104,-1/1 102,107,-1/1 109,113,-1/1 114,117,-1/1 118,120,-1/1 123,124,-1/1 128,67,-1/1 129,67,-1/1 130,67,2/1 131,67,-1/1
sc 68 5,131,-1/1 11,4,1/1 12,6,-1/1 16,9,1/1 17,10,1/1 19,13,-1/1 21,14,1/1 22,15,1/1 26,20,1/1 40,35,1/1 43,38,1/1 45,41,1/1 46,42,1/1 48,44,1/1 51,47,1/1 59,57,1/1 60,58,1/1 67,74,-1/1 69,75,1/1 72,79,-1/1 73,80,-1/1 76,82,1/1 77,84,-1/1 78,85,-1/1 83,89,-1/1 98,103,-1/1 101,106,-1/1 104,108,-1/1 105,109,-1/1 107,111,-1/1 110,114,-1/1 120,122,-1/1 121,123,-1/1 130,68,-1/1 131,68,2/1 132,68,-1/1
sc 69 6,132,-1/1 12,5,1/1 13,7,-1/1 18,11,1/1 23,16,1/1 24,17,1/1 27,21,1/1 29,22,1/1 33,26,1/1 35,28,1/1 38,32,1/1 42,37,1/1 49,45,1/1 52,48,1/1 55,51,1/1 57,54,1/1 58,56,1/1 68,75,-1/1 70,76,1/1 74,81,-1/1 79,86,-1/1 80,87,-1/1 84,90,-1/1 85,92,-1/1 89,96,-1/1 91,98,-1/1 95,101,-1/1 100,105,-1/1 108,112,-1/1 111,115,-1/1 114,118,-1/1 117,120,-1/1 119,121,-1/1 131,69,-1/1 132,69,2/1 133,69,-1/1
sc 70 7,133,-1/1 13,6,1/1 19,12,1/1 25,18,1/1 30,23,1/1 31,24,1/1 34,27,1/1 36,29,1/1 39,33,1/1 41,35,1/1 44,38,1/1 45,40,1/1 47,42,1/1 48,43,1/1 51,46,1/1 54,50,1/1 56,53,1/1 69,76,-1/1 75,82,-1/1 81,88,-1/1 86,93,-1/1 87,94,-1/1 90,97,-1/1 92,99,-1/1 96,102,-1/1 98,104,-1/1 101,107,-1/1 103,108,-1/1 105,110,-1/1 106,111,-1/1 109,114,-1/1 113,117,-1/1 116,119,-1/1 132,70,-1/1 133,70,2/1
sc 71 1,66,-1/1 3,64,1/1 8,127,-1/1 8,129,-1/1 14,4,-1/1 20,9,-1/1 21,11,-1/1 26,16,-1/1 27,18,-1/1 33,23,-1/1 34,25,-1/1 37,28,1/1 39,30,-1/1 42,35,1/1 46,40,1/1 47,41,1/1 51,45,1/1 55,49,1/1 63,61,-1/1 67,77,1/1 72,83,1/1 74,84,1/1 79,89,1/1 81,90,1/1 86,96,1/1 88,97,1/1 91,100,-1/1 93,102,1/1 98,105,-1/1 103,109,-1/1 104,110,-1/1 108,114,-1/1 112,118,-1/1 124,126,1/1 127,71,1/1 129,71,1/1 130,71,-1/1
sc 72 2,67,-1/1 4,65,1/1 9,128,-1/1 9,130,-1/1 15,3,1/1 16,5,-1/1 20,8,1/1 23,12,-1/1 28,17,-1/1 30,19,-1/1 32,21,-1/1 35,24,-1/1 38,27,-1/1 41,31,-1/1 44,34,-1/1 53,46,-1/1 56,51,-1/1 58,55,-1/1 61,59,1/1 66,78,-1/1 68,79,1/1 71,83,-1/1 75,86,1/1 80,91,1/1 82,93,1/1 84,95,1/1 87,98,1/1 90,101,1/1 94,104,1/1 97,107,1/1 109,116,1/1 114,119,1/1 118,121,1/1 122,124,-1/1 128,72,1/1 129,72,-1/1 130,72,1/1 131,72,-1/1
sc 73 3,67,-1/1 4,66,1/1 10,129,-1/1 10,130,-1/1 14,1,1/1 15,2,1/1 17,5,-1/1 24,12,-1/1 28,16,-1/1 31,19,-1/1 35,23,-1/1 37,26,1/1 41,30,-1/1 42,33,1/1 47,39,1/1 50,43,-1/1 54,48,-1/1 57,52,-1/1 62,60,-1/1 64,77,-1/1 65,78,-1/1 68,80,1/1 75,87,1/1 79,91,1/1 82,94,1/1 86,98,1/1 89,100,-1/1 93,104,1/1 96,105,-1/1 102,110,-1/1 106,113,1/1 111,117,1/1 115,120,1/1 123,125,1/1 127,73,-1/1 128,73,-1/1 129,73,1/1 130,73,1/1 131,73,-1/1
sc 74 4,68,-1/1 5,67,1/1 11,130,-1/1 11,131,-1/1 16,2,1/1 17,3,1/1 18,6,-1/1 21,8,1/1 25,13,-1/1 28,15,-1/1 32,20,-1/1 40,29,1/1 43,33,1/1 45,36,1/1 48,39,1/1 50,42,-1/1 54,47,-1/1 59,55,1/1 61,58,-1/1 65,79,-1/1 66,80,-1/1 69,81,1/1 71,84,-1/1 76,88,1/1 78,91,1/1 83,95,1/1 92,103,-1/1 96,106,-1/1 99,108,-1/1 102,111,-1/1 105,113,1/1 110,117,1/1 118,122,-1/1 121,124,1/1 128,74,-1/1 129,74,-1/1 130,74,1/1 131,74,1/1 132,74,-1/1
sc 75 5,69,-1/1 6,68,1/1 12,131,-1/1 12,132,-1/1 18,4,1/1 19,7,-1/1 23,9,1/1 24,10,1/1 27,14,1/1 29,15,1/1 33,20,1/1 40,28,-1/1 43,32,-1/1 46,37,-1/1 49,41,1/1 52,44,1/1 55,47,1/1 59,54,-1/1 60,56,-1/1 67,81,-1/1 70,82,1/1 72,86,-1/1 73,87,-1/1 77,90,-1/1 78,92,-1/1 83,96,-1/1 91,103,1/1 95,106,1/1 100,109,1/1 104,112,-1/1 107,115,-1/1 110,118,-1/1 117,122,1/1 119,123,1/1 130,75,-1/1 131,75,1/1 132,75,1/1 133,75,-1/1
sc 76 6,70,-1/1 7,69,1/1 13,132,-1/1 13,133,-1/1 19,5,1/1 25,11,1/1 30,16,1/1 31,17,1/1 34,21,1/1 36,22,1/1 39,26,1/1 41,28,1/1 44,32,1/1 47,37,1/1 49,40,-1/1 52,43,-1/1 55,46,-1/1 57,50,-1/1 58,53,-1/1 68,82,-1/1 74,88,-1/1 79,93,-1/1 80,94,-1/1 84,97,-1/1 85,99,-1/1 89,102,-1/1 91,104,-1/1 95,107,-1/1 100,110,-1/1 103,112,1/1 106,115,1/1 109,118,1/1 113,120,1/1 116,121,1/1 131,76,-1/1 132,76,1/1 133,76,1/1
sc 77 1,73,-1/1 4,71,1/1 8,67,-1/1 10,64,1/1 14,127,-1/1 14,129,-1/1 14,130,-1/1 20,2,1/1 21,5,-1/1 27,12,-1/1 32,16,-1/1 34,19,-1/1 37,22,-1/1 38,23,-1/1 42,29,-1/1 44,30,-1/1 47,36,-1/1 50,40,1/1 54,45,1/1 57,49,1/1 63,60,1/1 65,83,-1/1 68,84,1/1 75,90,1/1 79,95,1/1 82,97,1/1 85,100,1/1 86,101,1/1 92,105,1/1 93,107,1/1 99,110,1/1 103,113,-1/1 108,117,-1/1 112,120,-1/1 123,126,-1/1 127,77,1/1 128,77,-1/1 130,77,1/1 131,77,-1/1
sc 78 2,73,-1/1 3,72,-1/1 9,66,1/1 10,65,1/1 15,128,-1/1 15,129,-1/1 15,130,-1/1 20,1,1/1 22,5,-1/1 28,11,1/1 29,12,-1/1 35,18,1/1 36,19,-1/1 37,21,-1/1 41,25,1/1 42,27,-1/1 47,34,-1/1 53,43,1/1 56,48,1/1 58,52,1/1 62,59,-1/1 64,83,-1/1 68,85,1/1 74,91,-1/1 75,92,1/1 81,98,-1/1 82,99,1/1 84,100,1/1 88,104,-1/1 90,105,1/1 97,110,1/1 106,116,-1/1 111,119,-1/1 115,121,-1/1 122,125,1/1 127,78,-1/1 128,78,1/1 129,78,1/1 131,78,-1/1
sc 79 2,74,-1/1 5,72,1/1 9,68,-1/1 11,65,1/1 16,128,-1/1 16,130,-1/1 16,131,-1/1 22,3,1/1 23,6,-1/1 26,8,1/1 28,10,1/1 30,13,-1/1 32,14,1/1 40,24,-1/1 43,27,-1/1 45,31,-1/1 48,34,-1/1 53,42,1/1 56,47,1/1 60,55,-1/1 61,57,-1/1 66,85,-1/1 69,86,1/1 71,89,-1/1 73,91,-1/1 76,93,1/1 77,95,-1/1 87,103,1/1 90,106,1/1 94,108,1/1 97,111,1/1 105,116,-1/1 110,119,-1/1 118,123,1/1 120,124,1/1 128,79,1/1 129,79,-1/1 131,79,1/1 132,79,-1/1
sc 80 3,74,-1/1 5,73,1/1 10,68,-1/1 11,66,1/1 17,129,-1/1 17,130,-1/1 17,131,-1/1 21,1,1/1 22,2,1/1 24,6,-1/1 28,9,1/1 31,13,-1/1 37,20,-1/1 40,23,-1/1 45,30,-1/1 46,33,1/1 50,38,1/1 51,39,1/1 54,44,1/1 59,52,-1/1 62,58,1/1 64,84,-1/1 65,85,-1/1 69,87,1/1 72,91,-1/1 76,94,1/1 83,100,1/1 86,103,1/1 93,108,1/1 96,109,-1/1 101,113,-1/1 102,114,-1/1 107,117,-1/1 115,122,1/1 121,125,-1/1 127,80,-1/1 128,80,-1/1 129,80,1/1 131,80,1/1 132,80,-1/1
sc 81 4,75,-1/1 6,74,1/1 11,69,-1/1 12,67,1/1 18,130,-1/1 18,131,-1/1 18,132,-1/1 23,2,1/1 24,3,1/1 25,7,-1/1 27,8,1/1 35,15,-1/1 38,20,-1/1 40,22,-1/1 43,26,-1/1 49,36,1/1 50,37,1/1 52,39,1/1 57,47,-1/1 59,51,-1/1 61,56,1/1 65,86,-1/1 66,87,-1/1 70,88,1/1 71,90,-1/1 78,98,1/1 83,101,1/1 85,103,1/1 89,106,1/1 99,112,-1/1 100,113,-1/1 102,115,-1/1 110,120,1/1 114,122,1/1 119,124,-1/1 128,81,-1/1 129,81,-1/1 130,81,1/1 132,81,1/1 133,81,-1/1
sc 82 5,76,-1/1 7,75,1/1 12,70,-1/1 13,68,1/1 19,131,-1/1 19,132,-1/1 19,133,-1/1 25,4,1/1 30,9,1/1 31,10,1/1 34,14,1/1 36,15,1/1 39,20,1/1 45,28,-1/1 48,32,-1/1 49,35,-1/1 51,37,-1/1 52,38,-1/1 55,42,-1/1 59,50,1/1 60,53,1/1 67,88,-1/1 72,93,-1/1 73,94,-1/1 77,97,-1/1 78,99,-1/1 83,102,-1/1 91,108,1/1 95,111,1/1 98,112,1/1 100,114,1/1 101,115,1/1 105,118,1/1 113,122,-1/1 116,123,-1/1 130,82,-1/1 131,82,1/1 133,82,1/1
sc 83 1,78,-1/1 2,77,-1/1 8,72,-1/1 9,71,1/1 14,65,1/1 15,64,1/1 20,127,-1/1 20,128,-1/1 20,129,-1/1 20,130,-1/1 26,5,-1/1 32,11,1/1 33,12,-1/1 37,17,1/1 38,18,1/1 39,19,-1/1 42,24,1/1 44,25,1/1 47,31,1/1 53,40,-1/1 56,45,-1/1 58,49,-1/1 63,59,1/1 68,89,1/1 74,95,-1/1 75,96,1/1 80,100,-1/1 81,101,-1/1 82,102,1/1 87,105,-1/1 88,107,-1/1 94,110,-1/1 103,116,1/1 108,119,1/1 112,121,1/1 122,126,-1/1 127,83,1/1 128,83,1/1 131,83,-1/1
sc 84 1,80,-1/1 5,77,1/1 8,74,-1/1 11,71,1/1 14,68,-1/1 17,64,1/1 21,127,-1/1 21,129,-1/1 21,130,-1/1 21,131,-1/1 26,2,1/1 27,6,-1/1 32,9,1/1 34,13,-1/1 37,15,1/1 43,23,-1/1 46,29,-1/1 48,30,-1/1 50,35,-1/1 51,36,-1/1 54,41,-1/1 59,49,1/1 63,58,-1/1 65,89,-1/1 69,90,1/1 72,95,-1/1 76,97,1/1 78,100,-1/1 86,106,1/1 92,109,1/1 93,111,1/1 98,113,1/1 99,114,1/1 104,117,1/1 112,122,-1/1 121,126,1/1 127,84,1/1 128,84,-1/1 131,84,1/1 132,84,-1/1
sc 85 2,80,-1/1 3,79,-1/1 5,78,1/1 15,68,-1/1 16,66,1/1 17,65,1/1 22,128,-1/1 22,129,-1/1 22,130,-1/1 22,131,-1/1 26,1,1/1 28,4,-1/1 29,6,-1/1 36,13,-1/1 37,14,1/1 40,18,1/1 45,25,1/1 46,27,-1/1 51,34,-1/1 53,38,-1/1 56,44,-1/1 60,52,1/1 62,57,1/1 64,89,-1/1 67,91,1/1 69,92,1/1 76,99,1/1 77,100,-1/1 81,103,-1/1 88,108,-1/1 90,109,1/1 97,114,1/1 101,116,1/1 107,119,1/1 115,123,-1/1 120,125,-1/1 127,85,-1/1 128,85,1/1 129,85,1/1 130,85,-1/1 131,85,1/1 132,85,-1/1
sc 86 2,81,-1/1 6,79,1/1 9,75,-1/1 12,72,1/1 16,69,-1/1 18,65,1/1 23,128,-1/1 23,130,-1/1 23,131,-1/1 23,132,-1/1 29,3,1/1 30,7,-1/1 33,8,1/1 35,10,1/1 38,14,1/1 40,17,1/1 43,21,1/1 49,31,-1/1 52,34,-1/1 53,37,-1/1 58,47,1/1 60,51,1/1 61,54,1/1 66,92,-1/1 70,93,1/1 71,96,-1/1 73,98,-1/1 77,101,-1/1 80,103,-1/1 84,106,-1/1 94,112,1/1 97,115,1/1 100,116,1/1 110,121,-1/1 114,123,-1/1 117,124,-1/1 128,86,1/1 129,86,-1/1 132,86,1/1 133,86,-1/1
sc 87 3,81,-1/1 6,80,1/1 10,75,-1/1 12,73,1/1 17,69,-1/1 18,66,1/1 24,129,-1/1 24,130,-1/1 24,131,-1/1 24,132,-1/1 27,1,1/1 29,2,1/1 31,7,-1/1 35,9,1/1 40,16,1/1 42,20,-1/1 46,26,-1/1 49,30,-1/1 50,32,-1/1 55,39,1/1 57,44,1/1 59,48,1/1 62,56,-1/1 64,90,-1/1 65,92,-1/1 70,94,1/1 72,98,-1/1 79,103,-1/1 83,105,1/1 89,109,1/1 93,112,1/1 95,113,1/1 102,118,-1/1 107,120,-1/1 111,122,-1/1 119,125,1/1 127,87,-1/1 128,87,-1/1 129,87,1/1 132,87,1/1 133,87,-1/1
sc 88 4,82,-1/1 7,81,1/1 11,76,-1/1 13,74,1/1 18,70,-1/1 19,67,1/1 25,130,-1/1 25,131,-1/1 25,132,-1/1 25,133,-1/1 30,2,1/1 31,3,1/1 34,8,1/1 41,15,-1/1 44,20,-1/1 45,22,-1/1 48,26,-1/1 49,29,-1/1 52,33,-1/1 54,37,1/1 57,42,1/1 59,46,1/1 61,53,-1/1 65,93,-1/1 66,94,-1/1 71,97,-1/1 78,104,1/1 83,107,1/1 85,108,1/1 89,111,1/1 92,112,1/1 96,115,1/1 100,117,-1/1 105,120,-1/1 109,122,-1/1 116,124,1/1 128,88,-1/1 129,88,-1/1 130,88,1/1 133,88,1/1
sc 89 1,85,-1/1 2,84,-1/1 5,83,1/1 8,79,-1/1 16,71,1/1 20,68,-1/1 21,65,1/1 22,64,1/1 26,127,-1/1 26,128,-1/1 26,129,-1/1 26,130,-1/1 26,131,-1/1 32,4,-1/1 33,6,-1/1 37,10,-1/1 39,13,-1/1 43,18,1/1 46,24,1/1 48,25,1/1 51,31,1/1 53,35,1/1 56,41,1/1 60,49,-1/1 63,57,-1/1 67,95,1/1 69,96,1/1 73,100,1/1 76,102,1/1 81,106,-1/1 87,109,-1/1 88,111,-1/1 94,114,-1/1 98,116,-1/1 104,119,-1/1 112,123,1/1 120,126,1/1 127,89,1/1 128,89,1/1 130,89,-1/1 131,89,1/1 132,89,-1/1
sc 90 1,87,-1/1 6,84,1/1 8,81,-1/1 12,77,1/1 14,75,-1/1 18,71,1/1 21,69,-1/1 24,64,1/1 27,127,-1/1 27,129,-1/1 27,130,-1/1 27,131,-1/1 27,132,-1/1 33,2,1/1 34,7,-1/1 38,9,1/1 42,15,1/1 43,16,1/1 46,22,1/1 50,28,1/1 52,30,-1/1 55,36,-1/1 57,41,-1/1 59,45,-1/1 63,56,1/1 65,96,-1/1 70,97,1/1 72,101,-1/1 78,105,-1/1 79,106,-1/1 85,109,-1/1 91,113,-1/1 93,115,1/1 99,118,1/1 104,120,1/1 108,122,1/1 119,126,-1/1 127,90,1/1 128,90,-1/1 132,90,1/1 133,90,-1/1
sc 91 4,85,1/1 9,80,-1/1 10,79,-1/1 11,78,-1/1 15,74,1/1 16,73,1/1 17,72,1/1 22,67,-1/1 28,128,-1/1 28,129,-1/1 28,130,-2/1 28,131,-1/1 32,1,1/1 35,6,-1/1 37,8,-1/1 40,12,1/1 41,13,-1/1 45,19,1/1 50,27,-1/1 53,33,1/1 54,34,-1/1 56,39,1/1 61,52,1/1 62,55,-1/1 64,95,-1/1 69,98,1/1 71,100,1/1 75,103,-1/1 76,104,1/1 82,108,-1/1 90,113,1/1 96,116,-1/1 97,117,1/1 102,119,-1/1 115,124,-1/1 118,125,1/1 127,91,-1/1 130,91,1/1 132,91,-1/1
sc 92 2,87,-1/1 3,86,-1/1 6,85,1/1 12,78,1/1 15,75,-1/1 22,69,-1/1 23,66,1/1 24,65,1/1 29,128,-1/1 29,129,-1/1 29,130,-1/1 29,131,-1/1 29,132,-1/1 33,1,1/1 35,4,-1/1 36,7,-1/1 40,11,-1/1 42,14,1/1 46,21,1/1 49,25,1/1 53,32,1/1 55,34,-1/1 58,44,-1/1 60,48,-1/1 62,54,-1/1 64,96,-1/1 67,98,1/1 70,99,1/1 74,103,1/1 77,105,-1/1 84,109,-1/1 88,112,-1/1 95,116,-1/1 97,118,1/1 107,121,1/1 111,123,1/1 117,125,1/1 127,92,-1/1 128,92,1/1 129,92,1/1 130,92,-1/1 132,92,1/1 133,92,-1/1
sc 93 2,88,-1/1 7,86,1/1 9,82,-1/1 13,79,1/1 16,76,-1/1 19,72,1/1 23,70,-1/1 25,65,1/1 30,128,-1/1 30,130,-1/1 30,131,-1/1 30,132,-1/1 30,133,-1/1 36,3,1/1 39,8,1/1 41,10,1/1 44,14,1/1 45,17,1/1 48,21,1/1 49,24,1/1 52,27,1/1 56,37,-1/1 58,42,-1/1 60,46,-1/1 61,50,-1/1 66,99,-1/1 71,102,-1/1 73,104,-1/1 77,107,-1/1 80,108,-1/1 84,111,-1/1 87,112,-1/1 90,115,-1/1 100,119,1/1 105,121,1/1 109,123,1/1 113,124,1/1 128,93,1/1 129,93,-1/1 133,93,1/1
sc 94 3,88,-1/1 7,87,1/1 10,82,-1/1 13,80,1/1 17,76,-1/1 19,73,1/1 24,70,-1/1 25,66,1/1 31,129,-1/1 31,130,-1/1 31,131,-1/1 31,132,-1/1 31,133,-1/1 34,1,1/1 36,2,1/1 41,9,1/1 45,16,1/1 47,20,-1/1 49,23,1/1 51,26,-1/1 54,32,-1/1 55,33,-1/1 57,38,-1/1 59,43,-1/1 62,53,1/1 64,97,-1/1 65,99,-1/1 72,104,-1/1 79,108,-1/1 83,110,1/1 86,112,-1/1 89,114,1/1 95,117,1/1 96,118,1/1 101,120,1/1 106,122,1/1 116,125,-1/1 127,94,-1/1 128,94,-1/1 129,94,1/1 133,94,1/1
sc 95 1,91,-1/1 4,89,1/1 9,84,-1/1 11,83,-1/1 14,79,-1/1 16,77,1/1 20,74,1/1 21,72,1/1 26,67,-1/1 28,64,1/1 32,127,-1/1 32,128,-1/1 32,129,-1/1 32,130,-2/1 32,131,-1/1 37,3,1/1 38,6,-1/1 43,12,1/1 44,13,-1/1 48,19,1/1 50,24,1/1 53,29,-1/1 54,31,1/1 56,36,-1/1 61,49,-1/1 63,55,1/1 66,100,-1/1 69,101,1/1 75,106,-1/1 76,107,1/1 82,111,-1/1 87,113,-1/1 92,116,1/1 94,117,-1/1 99,119,1/1 112,124,1/1 118,126,-1/1 127,95,1/1 129,95,-1/1 130,95,1/1 132,95,-1/1
sc 96 1,92,-1/1 2,90,-1/1 6,89,1/1 8,86,-1/1 12,83,1/1 20,75,-1/1 23,71,1/1 26,69,-1/1 27,65,1/1 29,64,1/1 33,127,-1/1 33,128,-1/1 33,129,-1/1 33,130,-1/1 33,131,-1/1 33,132,-1/1 38,4,-1/1 39,7,-1/1 42,10,-1/1 43,11,-1/1 46,17,-1/1 52,25,1/1 53,28,-1/1 55,31,1/1 58,41,1/1 60,45,1/1 63,54,1/1 67,101,1/1 70,102,1/1 73,105,1/1 74,106,1/1 80,109,1/1 88,115,-1/1 91,116,1/1 94,118,-1/1 104,121,-1/1 108,123,-1/1 117,126,-1/1 127,96,1/1 128,96,1/1 130,96,-1/1 132,96,1/1 133,96,-1/1
sc 97 1,94,-1/1 7,90,1/1 8,88,-1/1 13,84,1/1 14,82,-1/1 19,77,1/1 21,76,-1/1 25,71,1/1 27,70,-1/1 31,64,1/1 34,127,-1/1 34,129,-1/1 34,130,-1/1 34,131,-1/1 34,132,-1/1 34,133,-1/1 39,2,1/1 44,9,1/1 47,15,1/1 48,16,1/1 51,22,1/1 52,23,1/1 54,28,1/1 55,29,1/1 57,35,1/1 59,40,1/1 63,53,-1/1 65,102,-1/1 72,107,-1/1 78,110,-1/1 79,111,-1/1 85,114,-1/1 86,115,-1/1 91,117,-1/1 92,118,-1/1 98,120,-1/1 103,122,-1/1 116,126,1/1 127,97,1/1 128,97,-1/1 133,97,1/1
sc 98 4,92,1/1 6,91,1/1 9,87,-1/1 10,86,-1/1 15,81,1/1 18,78,-1/1 23,73,1/1 24,72,1/1 28,69,-1/1 29,67,-1/1 35,128,-1/1 35,129,-1/1 35,130,-2/1 35,131,-1/1 35,132,-1/1 38,1,1/1 40,5,-1/1 41,7,-1/1 42,8,-1/1 49,19,1/1 50,21,1/1 53,26,-1/1 57,34,-1/1 58,39,1/1 61,48,-1/1 62,51,1/1 64,101,-1/1 68,103,1/1 70,104,1/1 71,105,1/1 82,112,-1/1 84,113,-1/1 89,116,1/1 97,120,1/1 102,121,-1/1 111,124,1/1 114,125,-1/1 127,98,-1/1 130,98,1/1 131,98,-1/1 132,98,1/1 133,98,-1/1
sc 99 2,94,-1/1 3,93,-1/1 7,92,1/1 13,85,1/1 15,82,-1/1 19,78,1/1 22,76,-1/1 29,70,-1/1 30,66,1/1 31,65,1/1 36,128,-1/1 36,129,-1/1 36,130,-1/1 36,131,-1/1 36,132,-1/1 36,133,-1/1 39,1,1/1 41,4,-1/1 45,11,-1/1 47,14,1/1 49,18,-1/1 51,21,1/1 55,27,1/1 56,32,1/1 58,38,1/1 60,43,1/1 62,50,1/1 64,102,-1/1 67,104,1/1 74,108,1/1 77,110,-1/1 81,112,1/1 84,114,-1/1 90,118,-1/1 95,119,-1/1 101,121,-1/1 106,123,-1/1 113,125,-1/1 127,99,-1/1 128,99,1/1 129,99,1/1 130,99,-1/1 133,99,1/1
sc 100 3,95,-1/1 8,91,1/1 10,89,1/1 14,85,-1/1 15,84,-1/1 17,83,-1/1 20,80,1/1 21,78,1/1 22,77,1/1 26,73,-1/1 28,71,-1/1 32,66,1/1 37,127,-1/1 37,128,-1/1 37,129,-2/1 37,130,-2/1 37,131,-1/1 42,6,-1/1 46,12,1/1 47,13,-1/1 50,18,-1/1 51,19,1/1 53,23,1/1 54,25,-1/1 56,30,1/1 62,49,1/1 63,52,-1/1 69,105,1/1 75,109,-1/1 76,110,1/1 81,113,1/1 82,114,-1/1 86,116,-1/1 88,117,1/1 93,119,-1/1 112,125,-1/1 115,126,1/1 129,100,1/1 132,100,-1/1
sc 101 1,98,-1/1 4,96,1/1 6,95,1/1 9,90,-1/1 14,86,-1/1 18,83,-1/1 20,81,1/1 23,77,1/1 27,72,1/1 32,69,-1/1 33,67,-1/1 35,64,1/1 38,127,-1/1 38,128,-1/1 38,129,-1/1 38,130,-2/1 38,131,-1/1 38,132,-1/1 42,3,1/1 43,5,-1/1 44,7,-1/1 50,17,-1/1 52,19,1/1 53,22,1/1 57,31,1/1 58,36,-1/1 61,45,1/1 63,51,-1/1 66,105,-1/1 68,106,1/1 70,107,1/1 80,113,1/1 82,115,-1/1 85,116,-1/1 94,120,-1/1 99,121,1/1 108,124,-1/1 114,126,1/1 127,101,1/1 129,101,-1/1 130,101,1/1 131,101,-1/1 132,101,1/1 133,101,-1/1
sc 102 1,99,-1/1 2,97,-1/1 7,96,1/1 8,93,-1/1 13,89,1/1 19,83,1/1 20,82,-1/1 26,76,-1/1 30,71,1/1 33,70,-1/1 34,65,1/1 36,64,1/1 39,127,-1/1 39,128,-1/1 39,129,-1/1 39,130,-1/1 39,131,-1/1 39,132,-1/1 39,133,-1/1 44,4,-1/1 47,10,-1/1 48,11,-1/1 51,17,-1/1 52,18,-1/1 55,24,-1/1 56,28,-1/1 58,35,-1/1 60,40,-1/1 63,50,-1/1 67,107,1/1 73,110,1/1 74,111,1/1 80,114,1/1 81,115,1/1 87,118,1/1 91,119,1/1 98,121,1/1 103,123,1/1 113,126,1/1 127,102,1/1 128,102,1/1 130,102,-1/1 133,102,1/1
sc 103 5,98,1/1 11,92,1/1 12,91,-1/1 16,87,-1/1 17,86,-1/1 18,85,-1/1 22,81,1/1 23,80,1/1 24,79,1/1 28,75,1/1 29,74,-1/1 35,68,-1/1 40,128,-1/1 40,129,-1/1 40,130,-2/1 40,131,-2/1 40,132,-1/1 43,1,1/1 45,7,-1/1 46,8,-1/1 49,13,1/1 50,14,-1/1 53,20,1/1 59,34,-1/1 60,39,1/1 61,44,1/1 62,47,-1/1 64,106,-1/1 70,108,1/1 71,109,1/1 76,112,-1/1 77,113,1/1 83,116,-1/1 97,122,1/1 102,123,-1/1 107,124,-1/1 110,125,1/1 127,103,-1/1 131,103,1/1 133,103,-1/1
sc 104 4,99,1/1 7,98,1/1 9,94,-1/1 10,93,-1/1 13,91,1/1 15,88,1/1 25,78,-1/1 28,76,-1/1 30,73,1/1 31,72,1/1 35,70,-1/1 36,67,-1/1 41,128,-1/1 41,129,-1/1 41,130,-2/1 41,131,-1/1 41,132,-1/1 41,133,-1/1 44,1,1/1 45,5,-1/1 47,8,-1/1 49,12,-1/1 54,21,1/1 56,26,-1/1 57,27,1/1 58,33,-1/1 61,43,1/1 62,46,-1/1 64,107,-1/1 68,108,1/1 71,110,1/1 75,112,1/1 84,117,-1/1 89,119,1/1 90,120,-1/1 96,121,1/1 106,124,-1/1 109,125,1/1 127,104,-1/1 130,104,1/1 131,104,-1/1 133,104,1/1
sc 105 3,101,-1/1 6,100,1/1 8,98,1/1 10,96,1/1 14,92,-1/1 15,90,-1/1 20,87,1/1 24,83,-1/1 27,78,1/1 29,77,1/1 33,73,-1/1 35,71,-1/1 37,69,-1/1 38,66,1/1 42,127,-1/1 42,128,-1/1 42,129,-2/1 42,130,-2/1 42,131,-1/1 42,132,-1/1 46,5,-1/1 47,7,-1/1 50,11,1/1 53,16,-1/1 55,19,1/1 57,25,-1/1 58,30,1/1 62,45,-1/1 63,48,1/1 68,109,1/1 70,110,1/1 74,113,-1/1 79,116,1/1 82,118,-1/1 88,120,1/1 93,121,-1/1 108,125,1/1 111,126,-1/1 129,105,1/1 131,105,-1/1 132,105,1/1 133,105,-1/1
sc 106 1,103,-1/1 5,101,1/1 11,96,1/1 12,95,-1/1 16,90,-1/1 18,89,-1/1 21,86,-1/1 23,84,1/1 26,81,1/1 27,79,1/1 32,75,1/1 33,74,-1/1 38,68,-1/1 40,64,1/1 43,127,-1/1 43,128,-1/1 43,129,-1/1 43,130,-2/1 43,131,-2/1 43,132,-1/1 46,3,1/1 48,7,-1/1 50,10,1/1 52,13,1/1 53,15,-1/1 59,31,1/1 60,36,-1/1 61,41,-1/1 63,47,1/1 66,109,-1/1 70,111,1/1 73,113,-1/1 76,115,-1/1 78,116,1/1 94,122,-1/1 99,123,1/1 104,124,1/1 110,126,-1/1 127,106,1/1 129,106,-1/1 131,106,1/1 133,106,-1/1
sc 107 1,104,-1/1 4,102,1/1 7,101,1/1 9,97,-1/1 13,95,1/1 14,93,-1/1 20,88,1/1 25,83,-1/1 30,77,1/1 32,76,-1/1 34,72,1/1 38,70,-1/1 39,67,-1/1 41,64,1/1 44,127,-1/1 44,128,-1/1 44,129,-1/1 44,130,-2/1 44,131,-1/1 44,132,-1/1 44,133,-1/1 47,3,1/1 48,5,-1/1 52,12,-1/1 54,17,-1/1 56,22,1/1 57,24,-1/1 58,29,1/1 61,40,-1/1 63,46,1/1 66,110,-1/1 68,111,1/1 75,115,1/1 80,117,1/1 85,119,-1/1 87,120,1/1 92,121,-1/1 103,124,1/1 109,126,-1/1 127,107,1/1 129,107,-1/1 130,107,1/1 131,107,-1/1 133,107,1/1
sc 108 5,104,1/1 7,103,1/1 11,99,1/1 16,94,-1/1 17,93,-1/1 19,91,-1/1 22,88,1/1 25,85,-1/1 28,82,1/1 30,80,1/1 31,79,1/1 36,74,-1/1 40,70,-1/1 41,68,-1/1 45,128,-1/1 45,129,-1/1 45,130,-2/1 45,131,-2/1 45,132,-1/1 45,133,-1/1 48,1,1/1 49,6,-1/1 51,8,-1/1 54,14,-1/1 56,20,1/1 59,27,1/1 60,33,-1/1 61,38,-1/1 62,42,1/1 64,111,-1/1 69,112,1/1 71,114,1/1 77,117,1/1 83,119,-1/1 90,122,-1/1 96,123,1/1 101,124,1/1 105,125,-1/1 127,108,-1/1 131,108,1/1 132,108,-1/1 133,108,1/1
sc 109 3,106,-1/1 5,105,1/1 8,103,1/1 12,100,-1/1 17,96,1/1 21,92,-1/1 22,90,-1/1 24,89,-1/1 26,87,1/1 27,85,1/1 29,84,1/1 33,80,-1/1 37,75,1/1 40,71,-1/1 42,68,-1/1 43,66,1/1 46,127,-1/1 46,128,-1/1 46,129,-2/1 46,130,-2/1 46,131,-2/1 46,132,-1/1 50,4,-1/1 51,7,-1/1 53,9,1/1 55,13,1/1 59,25,-1/1 60,30,1/1 62,41,1/1 63,44,-1/1 67,113,1/1 70,114,1/1 72,116,-1/1 76,118,-1/1 88,122,1/1 93,123,-1/1 104,125,-1/1 107,126,1/1 129,109,1/1 130,109,-1/1 131,109,1/1 133,109,-1/1
sc 110 3,107,-1/1 7,105,1/1 8,104,1/1 10,102,1/1 13,100,1/1 14,99,-1/1 15,97,-1/1 20,94,1/1 31,83,-1/1 34,78,1/1 36,77,1/1 37,76,-1/1 39,73,-1/1 41,71,-1/1 42,70,-1/1 44,66,1/1 47,127,-1/1 47,128,-1/1 47,129,-2/1 47,130,-2/1 47,131,-1/1 47,132,-1/1 47,133,-1/1 51,5,-1/1 54,11,1/1 55,12,-1/1 56,16,-1/1 57,18,1/1 58,23,-1/1 62,40,1/1 63,43,-1/1 68,114,1/1 74,117,-1/1 75,118,1/1 79,119,1/1 81,120,-1/1 86,121,1/1 103,125,-1/1 106,126,1/1 129,110,1/1 131,110,-1/1 133,110,1/1
sc 111 1,108,-1/1 5,107,1/1 7,106,1/1 11,102,1/1 16,97,-1/1 19,95,-1/1 21,93,-1/1 25,89,-1/1 26,88,1/1 30,84,1/1 32,82,1/1 34,79,1/1 39,74,-1/1 43,70,-1/1 44,68,-1/1 45,64,1/1 48,127,-1/1 48,128,-1/1 48,129,-1/1 48,130,-2/1 48,131,-2/1 48,132,-1/1 48,133,-1/1 51,3,1/1 52,6,-1/1 54,10,1/1 56,15,-1/1 59,24,-1/1 60,29,1/1 61,35,1/1 63,42,-1/1 66,114,-1/1 69,115,1/1 73,117,-1/1 78,119,1/1 87,122,1/1 92,123,-1/1 98,124,-1/1 105,126,1/1 127,111,1/1 129,111,-1/1 131,111,1/1 132,111,-1/1 133,111,1/1
sc 112 6,108,1/1 12,104,1/1 13,103,-1/1 18,99,1/1 19,98,-1/1 23,94,-1/1 24,93,-1/1 25,92,-1/1 29,88,1/1 30,87,1/1 31,86,1/1 35,82,1/1 36,81,-1/1 40,76,1/1 41,75,-1/1 45,69,-1/1 49,128,-1/1 49,129,-1/1 49,130,-2/1 49,131,-2/1 49,132,-2/1 49,133,-1/1 52,1,1/1 55,8,-1/1 57,14,-1/1 58,20,1/1 59,21,-1/1 60,26,1/1 61,32,1/1 62,37,-1/1 64,115,-1/1 71,118,1/1 77,120,1/1 83,121,-1/1 84,122,1/1 89,123,-1/1 95,124,-1/1 100,125,1/1 127,112,-1/1 132,112,1/1
sc 113 4,109,1/1 10,106,-1/1 11,105,-1/1 14,103,1/1 17,101,1/1 18,100,1/1 21,98,-1/1 24,95,-1/1 27,91,1/1 28,90,-1/1 32,87,1/1 35,84,1/1 37,81,-1/1 38,80,-1/1 40,77,-1/1 42,74,1/1 43,73,1/1 46,67,-1/1 50,127,-1/1 50,128,-1/1 50,129,-2/1 50,130,-3/1 50,131,-2/1 50,132,-1/1 53,2,-1/1 54,7,-1/1 57,13,1/1 59,19,-1/1 61,30,1/1 62,36,-1/1 63,39,1/1 65,116,1/1 70,117,1/1 76,120,-1/1 82,122,1/1 93,124,-1/1 99,125,1/1 102,126,-1/1 128,113,-1/1 130,113,1/1 133,113,-1/1
sc 114 3,111,-1/1 5,110,1/1 7,109,1/1 8,108,1/1 17,102,1/1 19,100,-1/1 21,99,-1/1 22,97,-1/1 26,94,1/1 31,89,-1/1 34,85,1/1 36,84,1/1 37,82,1/1 39,80,-1/1 45,71,-1/1 46,70,-1/1 47,68,-1/1 48,66,1/1 51,127,-1/1 51,128,-1/1 51,129,-2/1 51,130,-2/1 51,131,-2/1 51,132,-1/1 51,133,-1/1 54,4,-1/1 55,6,-1/1 56,9,1/1 59,18,1/1 60,23,-1/1 62,35,-1/1 63,38,1/1 67,117,1/1 69,118,1/1 72,119,-1/1 81,122,-1/1 86,123,1/1 98,125,1/1 101,126,-1/1 129,114,1/1 130,114,-1/1 131,114,1/1 132,114,-1/1 133,114,1/1
sc 115 1,112,-1/1 6,111,1/1 12,107,1/1 13,106,-1/1 18,102,1/1 19,101,-1/1 23,97,-1/1 25,96,-1/1 27,93,-1/1 30,90,1/1 33,88,1/1 34,86,1/1 38,82,1/1 39,81,-1/1 43,76,1/1 44,75,-1/1 48,69,-1/1 49,64,1/1 52,127,-1/1 52,128,-1/1 52,129,-1/1 52,130,-2/1 52,131,-2/1 52,132,-2/1 52,133,-1/1 55,3,1/1 57,10,1/1 58,15,-1/1 59,17,1/1 60,22,-1/1 61,28,-1/1 63,37,1/1 66,118,-1/1 73,120,-1/1 78,121,1/1 80,122,-1/1 85,123,1/1 91,124,1/1 100,126,-1/1 127,115,1/1 129,115,-1/1 132,115,1/1
sc 116 2,113,1/1 9,109,-1/1 15,106,1/1 16,105,1/1 20,103,-1/1 22,101,-1/1 23,100,-1/1 26,98,1/1 28,96,1/1 29,95,1/1 32,92,-1/1 33,91,-1/1 35,89,-1/1 37,86,1/1 38,85,1/1 40,83,1/1 42,79,-1/1 43,78,-1/1 46,72,1/1 50,65,-1/1 53,127,-1/1 53,128,-2/1 53,129,-2/1 53,130,-3/1 53,131,-2/1 53,132,-1/1 56,7,-1/1 58,13,1/1 60,19,-1/1 61,25,1/1 62,31,-1/1 63,34,1/1 70,119,1/1 76,121,-1/1 82,123,1/1 88,124,-1/1 94,125,1/1 97,126,-1/1 128,116,1/1 133,116,-1/1
sc 117 4,114,1/1 7,113,1/1 10,111,-1/1 11,110,-1/1 14,108,1/1 17,107,1/1 21,104,-1/1 25,100,1/1 28,97,-1/1 31,95,-1/1 32,94,1/1 34,91,1/1 37,88,-1/1 41,84,1/1 44,80,-1/1 45,77,-1/1 47,74,1/1 48,73,1/1 50,70,-1/1 51,67,-1/1 54,127,-1/1 54,128,-1/1 54,129,-2/1 54,130,-3/1 54,131,-2/1 54,132,-1/1 54,133,-1/1 56,2,-1/1 57,6,-1/1 59,12,1/1 61,23,-1/1 62,29,1/1 63,33,-1/1 65,119,1/1 69,120,1/1 75,122,-1/1 86,124,1/1 92,125,-1/1 96,126,1/1 128,117,-1/1 130,117,1/1 132,117,-1/1 133,117,1/1
sc 118 3,115,-1/1 6,114,1/1 8,112,1/1 12,110,1/1 13,109,-1/1 19,105,-1/1 24,102,1/1 27,99,-1/1 29,97,-1/1 31,96,-1/1 33,94,1/1 34,92,1/1 36,90,1/1 39,87,-1/1 42,82,1/1 46,76,1/1 47,75,-1/1 49,71,-1/1 51,69,-1/1 52,66,1/1 55,127,-1/1 55,128,-1/1 55,129,-2/1 55,130,-2/1 55,131,-2/1 55,132,-2/1 55,133,-1/1 57,4,-1/1 58,9,1/1 59,11,-1/1 60,16,1/1 62,28,1/1 63,32,-1/1 67,120,1/1 72,121,-1/1 74,122,1/1 79,123,-1/1 91,125,-1/1 95,126,1/1 129,118,1/1 130,118,-1/1 132,118,1/1
sc 119 2,117,1/1 7,116,1/1 9,114,-1/1 15,111,1/1 16,110,1/1 20,108,-1/1 22,107,-1/1 26,104,1/1 28,102,1/1 30,100,-1/1 32,99,-1/1 36,95,1/1 37,93,1/1 39,91,-1/1 41,89,-1/1 44,85,1/1 45,83,1/1 47,79,-1/1 48,78,-1/1 51,72,1/1 53,70,-1/1 54,65,-1/1 56,127,-1/1 56,128,-2/1 56,129,-2/1 56,130,-3/1 56,131,-2/1 56,132,-1/1 56,133,-1/1 58,6,-1/1 60,12,1/1 61,18,-1/1 62,24,1/1 63,27,-1/1 69,121,1/1 75,123,-1/1 81,124,1/1 87,125,-1/1 90,126,1/1 128,119,1/1 132,119,-1/1 133,119,1/1
sc 120 4,118,1/1 6,117,1/1 10,115,-1/1 13,113,-1/1 14,112,1/1 18,110,-1/1 24,107,1/1 25,105,1/1 27,104,-1/1 31,101,-1/1 34,98,1/1 35,97,-1/1 38,94,1/1 41,90,1/1 42,88,-1/1 44,87,-1/1 47,81,1/1 49,77,-1/1 50,76,1/1 52,73,1/1 54,69,-1/1 55,67,-1/1 57,127,-1/1 57,128,-1/1 57,129,-2/1 57,130,-3/1 57,131,-2/1 57,132,-2/1 57,133,-1/1 58,2,-1/1 59,5,-1/1 61,16,1/1 62,22,-1/1 63,26,1/1 65,121,1/1 68,122,1/1 79,124,-1/1 85,125,1/1 89,126,-1/1 128,120,-1/1 130,120,1/1 131,120,-1/1 132,120,1/1
sc 121 2,120,1/1 6,119,1/1 9,118,-1/1 13,116,-1/1 15,115,1/1 20,112,-1/1 23,110,1/1 29,107,-1/1 30,105,-1/1 33,104,1/1 35,102,1/1 36,101,1/1 38,99,-1/1 39,98,-1/1 41,96,-1/1 42,93,1/1 44,92,1/1 47,86,-1/1 49,83,1/1 52,78,-1/1 53,76,1/1 55,72,1/1 56,69,-1/1 57,65,-1/1 58,127,-1/1 58,128,-2/1 58,129,-2/1 58,130,-3/1 58,131,-2/1 58,132,-2/1 58,133,-1/1 60,5,-1/1 61,11,1/1 62,17,-1/1 63,21,1/1 68,123,1/1 74,124,-1/1 80,125,1/1 84,126,-1/1 128,121,1/1 131,121,-1/1 132,121,1/1
sc 122 5,120,1/1 11,118,1/1 12,117,-1/1 17,115,-1/1 18,114,-1/1 19,113,1/1 21,112,1/1 24,111,1/1 25,109,1/1 27,108,-1/1 31,106,-1/1 34,103,1/1 40,97,-1/1 43,94,1/1 45,90,1/1 46,88,-1/1 48,87,-1/1 49,84,-1/1 50,82,-1/1 51,81,1/1 52,80,1/1 54,75,1/1 55,74,-1/1 57,68,-1/1 59,127,-1/1 59,128,-1/1 59,129,-2/1 59,130,-3/1 59,131,-3/1 59,132,-2/1 59,133,-1/1 60,2,-1/1 61,9,-1/1 62,15,1/1 63,20,-1/1 65,123,1/1 72,124,1/1 78,125,-1/1 83,126,1/1 128,122,-1/1 131,122,1/1
sc 123 2,122,1/1 5,121,1/1 12,119,-1/1 16,118,-1/1 19,116,1/1 22,115,1/1 23,114,1/1 26,112,-1/1 29,111,-1/1 30,109,-1/1 33,108,1/1 36,106,1/1 39,103,-1/1 40,102,1/1 43,99,-1/1 45,96,-1/1 46,93,1/1 48,92,1/1 49,89,1/1 51,86,-1/1 52,85,-1/1 53,82,-1/1 55,79,1/1 56,75,1/1 58,68,-1/1 59,65,-1/1 60,127,-1/1 60,128,-2/1 60,129,-2/1 60,130,-3/1 60,131,-3/1 60,132,-2/1 60,133,-1/1 61,4,-1/1 62,10,1/1 63,14,-1/1 67,124,1/1 73,125,-1/1 77,126,1/1 128,123,1/1 130,123,-1/1 131,123,1/1
sc 124 4,123,1/1 9,122,1/1 11,121,-1/1 16,120,-1/1 18,119,1/1 23,117,1/1 25,116,-1/1 28,115,1/1 30,113,-1/1 32,112,-1/1 35,111,-1/1 38,108,1/1 40,107,1/1 41,106,1/1 43,104,-1/1 44,103,-1/1 45,101,-1/1 48,98,1/1 49,95,1/1 50,93,1/1 52,91,-1/1 53,88,1/1 54,86,-1/1 56,81,-1/1 57,79,1/1 58,74,1/1 59,72,-1/1 60,67,-1/1 61,127,-1/1 61,128,-2/1 61,129,-2/1 61,130,-4/1 61,131,-3/1 61,132,-2/1 61,133,-1/1 62,3,-1/1 63,8,1/1 66,125,1/1 71,126,-1/1 129,124,-1/1 130,124,1/1
sc 125 3,124,1/1 10,123,-1/1 15,122,-1/1 17,121,1/1 22,120,1/1 24,119,-1/1 28,118,-1/1 29,117,-1/1 31,116,1/1 35,114,1/1 36,113,1/1 37,112,1/1 40,110,-1/1 41,109,-1/1 42,108,-1/1 45,105,1/1 46,104,1/1 47,103,1/1 49,100,-1/1 50,99,-1/1 51,98,-1/1 53,94,-1/1 54,92,1/1 55,91,1/1 56,87,1/1 57,85,-1/1 58,80,-1/1 59,78,1/1 60,73,1/1 61,66,-1/1 62,127,-1/1 62,128,-2/1 62,129,-3/1 62,130,-4/1 62,131,-3/1 62,132,-2/1 62,133,-1/1 63,1,-1/1 64,126,1/1 127,125,-1/1 129,125,1/1
sc 126 1,125,1/1 8,124,-1/1 14,123,1/1 20,122,1/1 21,121,-1/1 26,120,-1/1 27,119,1/1 32,118,1/1 33,117,1/1 34,116,-1/1 37,115,-1/1 38,114,-1/1 39,113,-1/1 42,111,1/1 43,110,1/1 44,109,1/1 46,107,-1/1 47,106,-1/1 48,105,-1/1 50,102,1/1 51,101,1/1 52,100,1/1 53,97,1/1 54,96,-1/1 55,95,-1/1 56,90,-1/1 57,89,1/1 58,84,1/1 59,83,-1/1 60,77,-1/1 61,71,1/1 62,64,-1/1 63,127,-2/1 63,128,-2/1 63,129,-3/1 63,130,-4/1 63,131,-3/1 63,132,-2/1 63,133,-1/1 127,126,1/1
sc 127 1,1,2/1 3,3,-1/1 8,8,1/1 10,10,-1/1 14,14,1/1 15,15,-1/1 17,17,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 24,24,-1/1 26,26,1/1 27,27,1/1 28,28,-1/1 29,29,-1/1 31,31,-1/1 32,32,1/1 33,33,1/1 34,34,1/1 35,35,-1/1 36,36,-1/1 38,38,1/1 39,39,1/1 40,40,-1/1 41,41,-1/1 43,43,1/1 44,44,1/1 45,45,-1/1 48,48,1/1 49,49,-1/1 52,52,1/1 62,62,-1/1 63,63,1/1 64,64,-2/1 66,66,1/1 71,71,-1/1 73,73,1/1 77,77,-1/1 78,78,1/1 80,80,1/1 83,83,-1/1 84,84,-1/1 85,85,1/1 87,87,1/1 89,89,-1/1 90,90,-1/1 91,91,1/1 92,92,1/1 94,94,1/1 95,95,-1/1 96,96,-1/1 97,97,-1/1 98,98,1/1 99,99,1/1 101,101,-1/1 102,102,-1/1 103,103,1/1 104,104,1/1 106,106,-1/1 107,107,-1/1 108,108,1/1 111,111,-1/1 112,112,1/1 115,115,-1/1 125,125,1/1 126,126,-1/1
sc 128 2,2,2/1 4,4,-1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,1/1 24,24,-1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 29,29,1/1 30,30,1/1 31,31,-1/1 33,33,1/1 34,34,-1/1 36,36,1/1 39,39,1/1 50,50,-1/1 53,53,1/1 54,54,-1/1 56,56,1/1 57,57,-1/1 58,58,1/1 59,59,-1/1 60,60,1/1 65,65,-2/1 67,67,1/1 72,72,-1/1 73,73,1/1 74,74,1/1 77,77,1/1 78,78,-1/1 79,79,-1/1 80,80,1/1 81,81,1/1 83,83,-1/1 84,84,1/1 85,85,-1/1 86,86,-1/1 87,87,1/1 88,88,1/1 89,89,-1/1 90,90,1/1 92,92,-1/1 93,93,-1/1 94,94,1/1 96,96,-1/1 97,97,1/1 99,99,-1/1 102,102,-1/1 113,113,1/1 116,116,-1/1 117,117,1/1 119,119,-1/1 120,120,1/1 121,121,-1/1 122,122,1/1 123,123,-1/1
sc 129 1,1,-1/1 3,3,2/1 4,4,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 29,29,1/1 30,30,-1/1 31,31,1/1 32,32,-1/1 36,36,1/1 37,37,1/1 38,38,-1/1 42,42,1/1 43,43,-1/1 44,44,-1/1 46,46,1/1 47,47,1/1 48,48,-1/1 51,51,1/1 52,52,-1/1 55,55,1/1 61,61,-1/1 62,62,1/1 64,64,1/1 66,66,-2/1 67,67,1/1 71,71,-1/1 72,72,1/1 73,73,-1/1 74,74,1/1 78,78,-1/1 79,79,1/1 80,80,-1/1 81,81,1/1 85,85,-1/1 86,86,1/1 87,87,-1/1 88,88,1/1 92,92,-1/1 93,93,1/1 94,94,-1/1 95,95,1/1 99,99,-1/1 100,100,-1/1 101,101,1/1 105,105,-1/1 106,106,1/1 107,107,1/1 109,109,-1/1 110,110,-1/1 111,111,1/1 114,114,-1/1 115,115,1/1 118,118,-1/1 124,124,1/1 125,125,-1/1
sc 130 2,2,-1/1 3,3,-1/1 4,4,2/1 5,5,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,1/1 12,12,-1/1 14,14,1/1 18,18,1/1 19,19,-1/1 22,22,-1/1 25,25,1/1 26,26,-1/1 28,28,1/1 29,29,-1/1 32,32,1/1 33,33,-1/1 35,35,1/1 36,36,-1/1 38,38,1/1 39,39,-1/1 41,41,1/1 44,44,1/1 46,46,-1/1 50,50,1/1 51,51,-1/1 54,54,1/1 55,55,-1/1 57,57,1/1 60,60,-1/1 61,61,1/1 65,65,1/1 66,66,1/1 67,67,-2/1 68,68,1/1 71,71,1/1 72,72,-1/1 73,73,-1/1 74,74,-1/1 75,75,1/1 77,77,-1/1 81,81,-1/1 82,82,1/1 85,85,1/1 88,88,-1/1 89,89,1/1 91,91,-1/1 92,92,1/1 95,95,-1/1 96,96,1/1 98,98,-1/1 99,99,1/1 101,101,-1/1 102,102,1/1 104,104,-1/1 107,107,-1/1 109,109,1/1 113,113,-1/1 114,114,1/1 117,117,-1/1 118,118,1/1 120,120,-1/1 123,123,1/1 124,124,-1/1
sc 131 4,4,-1/1 5,5,2/1 6,6,-1/1 9,9,-1/1 10,10,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 14,14,-1/1 15,15,-1/1 16,16,1/1 17,17,1/1 19,19,1/1 20,20,-1/1 21,21,1/1 22,22,1/1 26,26,1/1 35,35,-1/1 38,38,-1/1 40,40,1/1 41,41,-1/1 42,42,-1/1 43,43,1/1 44,44,-1/1 45,45,1/1 46,46,1/1 47,47,-1/1 48,48,1/1 51,51,1/1 57,57,-1/1 58,58,-1/1 59,59,1/1 60,60,1/1 67,67,1/1 68,68,-2/1 69,69,1/1 72,72,1/1 73,73,1/1 74,74,-1/1 75,75,-1/1 76,76,1/1 77,77,1/1 78,78,1/1 79,79,-1/1 80,80,-1/1 82,82,-1/1 83,83,1/1 84,84,-1/1 85,85,-1/1 89,89,-1/1 98,98,1/1 101,101,1/1 103,103,-1/1 104,104,1/1 105,105,1/1 106,106,-1/1 107,107,1/1 108,108,-1/1 109,109,-1/1 110,110,1/1 111,111,-1/1 114,114,-1/1 120,120,1/1 121,121,1/1 122,122,-1/1 123,123,-1/1
sc 132 5,5,-1/1 6,6,2/1 7,7,-1/1 11,11,-1/1 12,12,1/1 13,13,1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 24,24,1/1 26,26,-1/1 27,27,1/1 28,28,-1/1 29,29,1/1 32,32,-1/1 33,33,1/1 35,35,1/1 37,37,-1/1 38,38,1/1 42,42,1/1 45,45,-1/1 48,48,-1/1 49,49,1/1 51,51,-1/1 52,52,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1 57,57,1/1 58,58,1/1 68,68,1/1 69,69,-2/1 70,70,1/1 74,74,1/1 75,75,-1/1 76,76,-1/1 79,79,1/1 80,80,1/1 81,81,-1/1 84,84,1/1 85,85,1/1 86,86,-1/1 87,87,-1/1 89,89,1/1 90,90,-1/1 91,91,1/1 92,92,-1/1 95,95,1/1 96,96,-1/1 98,98,-1/1 100,100,1/1 101,101,-1/1 105,105,-1/1 108,108,1/1 111,111,1/1 112,112,-1/1 114,114,1/1 115,115,-1/1 117,117,1/1 118,118,-1/1 119,119,1/1 120,120,-1/1 121,121,-1/1
sc 133 6,6,-1/1 7,7,2/1 12,12,-1/1 13,13,1/1 18,18,-1/1 19,19,1/1 23,23,-1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 29,29,-1/1 30,30,1/1 31,31,1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,1/1 38,38,-1/1 39,39,1/1 40,40,-1/1 41,41,1/1 42,42,-1/1 43,43,-1/1 44,44,1/1 45,45,1/1 46,46,-1/1 47,47,1/1 48,48,1/1 50,50,-1/1 51,51,1/1 53,53,-1/1 54,54,1/1 56,56,1/1 69,69,1/1 70,70,-2/1 75,75,1/1 76,76,-1/1 81,81,1/1 82,82,-1/1 86,86,1/1 87,87,1/1 88,88,-1/1 90,90,1/1 92,92,1/1 93,93,-1/1 94,94,-1/1 96,96,1/1 97,97,-1/1 98,98,1/1 99,99,-1/1 101,101,1/1 102,102,-1/1 103,103,1/1 104,104,-1/1 105,105,1/1 106,106,1/1 107,107,-1/1 108,108,-1/1 109,109,1/1 110,110,-1/1 111,111,-1/1 113,113,1/1 114,114,-1/1 116,116,1/1 117,117,-1/1 119,119,-1/1
done


==> anc/numbers/deposit/color57/gapdata/E7_133.txt <==
name E7_133
type E 7
hw 1 0 0 0 0 0 0
fundims 133 912 8645 365750 27664 1539 56
cartan 2 0 -1 0 0 0 0 0 2 0 -1 0 0 0 -1 0 2 -1 0 0 0 0 -1 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2
nbasis 63 63 7
dimR 133
mat 1 1,2,1/1 12,18,1/1 15,22,1/1 19,26,1/1 20,27,1/1 23,31,1/1 24,32,1/1 28,35,1/1 29,36,1/1 30,37,1/1 33,41,1/1 34,42,1/1 39,46,1/1 40,47,1/1 45,52,1/1 51,58,1/1 57,64,2/1 57,65,-1/1 57,66,1/1 57,67,1/1 57,68,-1/1 57,69,1/1 57,70,-1/1 64,71,-1/1 72,78,-1/1 79,84,-1/1 85,90,-1/1 86,91,-1/1 92,96,-1/1 93,97,-1/1 98,102,-1/1 99,103,-1/1 100,104,-1/1 105,108,-1/1 106,109,-1/1 110,113,-1/1 111,114,-1/1 115,118,-1/1 119,122,-1/1 132,133,-1/1
mat 2 4,5,1/1 6,7,1/1 8,10,1/1 11,14,1/1 23,28,-1/1 29,33,-1/1 31,35,-1/1 34,39,-1/1 36,41,-1/1 38,43,-1/1 40,45,-1/1 42,46,-1/1 44,48,-1/1 47,52,-1/1 49,53,-1/1 54,59,-1/1 61,66,-1/1 61,67,1/1 61,68,1/1 61,69,-1/1 66,74,1/1 67,74,-1/1 73,80,1/1 79,85,1/1 81,87,1/1 84,90,1/1 86,92,1/1 88,94,1/1 91,96,1/1 93,99,1/1 95,101,1/1 97,103,1/1 100,106,1/1 104,109,1/1 120,123,-1/1 124,126,-1/1 127,128,-1/1 129,130,-1/1
mat 3 2,3,-1/1 9,12,1/1 13,15,1/1 16,19,1/1 17,20,1/1 21,24,1/1 25,30,1/1 31,38,-1/1 35,43,-1/1 36,44,-1/1 41,48,-1/1 42,49,-1/1 46,53,-1/1 47,54,-1/1 51,57,-1/1 52,59,-1/1 58,64,-1/1 58,65,-1/1 64,72,-1/1 65,72,-1/1 71,78,-1/1 73,79,-1/1 80,85,-1/1 81,86,-1/1 87,92,-1/1 88,93,-1/1 94,99,-1/1 95,100,-1/1 101,106,-1/1 102,107,1/1 108,112,1/1 113,116,1/1 114,117,1/1 118,121,1/1 122,125,1/1 131,132,-1/1
mat 4 3,4,-1/1 7,9,-1/1 10,13,-1/1 14,17,-1/1 19,23,-1/1 24,29,-1/1 26,31,-1/1 30,34,-1/1 32,36,-1/1 37,42,-1/1 43,50,-1/1 45,51,-1/1 48,55,-1/1 52,58,-1/1 53,60,-1/1 54,61,-1/1 59,65,-1/1 59,66,-1/1 65,73,-1/1 66,73,-1/1 72,79,-1/1 74,80,-1/1 75,81,-1/1 78,84,-1/1 82,88,-1/1 89,95,-1/1 92,98,-1/1 96,102,-1/1 99,105,-1/1 103,108,-1/1 106,111,-1/1 109,114,-1/1 116,120,-1/1 121,124,-1/1 125,127,-1/1 130,131,-1/1
mat 5 4,6,-1/1 5,7,-1/1 13,16,-1/1 15,19,-1/1 17,21,-1/1 20,24,-1/1 22,26,-1/1 27,32,-1/1 34,40,-1/1 39,45,-1/1 42,47,-1/1 46,52,-1/1 49,54,-1/1 50,56,-1/1 53,59,-1/1 55,62,-1/1 60,66,-1/1 60,67,-1/1 60,68,-1/1 66,75,-1/1 68,75,-1/1 73,81,-1/1 76,82,-1/1 79,86,-1/1 80,87,-1/1 83,89,-1/1 84,91,-1/1 85,92,-1/1 90,96,-1/1 105,110,-1/1 108,113,-1/1 111,115,-1/1 112,116,-1/1 114,118,-1/1 117,121,-1/1 127,129,-1/1 128,130,-1/1
mat 6 6,8,-1/1 7,10,-1/1 9,13,-1/1 12,15,-1/1 18,22,-1/1 21,25,-1/1 24,30,-1/1 29,34,-1/1 32,37,-1/1 33,39,-1/1 36,42,-1/1 41,46,-1/1 44,49,-1/1 48,53,-1/1 55,60,-1/1 56,63,-1/1 62,68,-1/1 62,69,-1/1 68,76,-1/1 69,76,-1/1 75,82,-1/1 77,83,-1/1 81,88,-1/1 86,93,-1/1 87,94,-1/1 91,97,-1/1 92,99,-1/1 96,103,-1/1 98,105,-1/1 102,108,-1/1 107,112,-1/1 115,119,-1/1 118,122,-1/1 121,125,-1/1 124,127,-1/1 126,128,-1/1
mat 7 8,11,-1/1 10,14,-1/1 13,17,-1/1 15,20,-1/1 16,21,-1/1 19,24,-1/1 22,27,-1/1 23,29,-1/1 26,32,-1/1 28,33,-1/1 31,36,-1/1 35,41,-1/1 38,44,-1/1 43,48,-1/1 50,55,-1/1 56,62,-1/1 63,69,-1/1 64,77,1/1 65,77,-1/1 66,77,1/1 67,77,-2/1 68,77,1/1 69,77,-2/1 70,77,-1/1 76,83,-1/1 82,89,-1/1 88,95,-1/1 93,100,-1/1 94,101,-1/1 97,104,-1/1 99,106,-1/1 103,109,-1/1 105,111,-1/1 108,114,-1/1 110,115,-1/1 112,117,-1/1 113,118,-1/1 116,121,-1/1 120,124,-1/1 123,126,-1/1
mat 8 1,3,1/1 9,18,1/1 13,22,1/1 16,26,1/1 17,27,1/1 21,32,1/1 23,38,1/1 25,37,1/1 28,43,1/1 29,44,1/1 33,48,1/1 34,49,1/1 39,53,1/1 40,54,1/1 45,59,1/1 51,64,-1/1 51,65,2/1 51,66,-1/1 51,67,-1/1 51,68,1/1 51,69,-1/1 51,70,1/1 57,72,1/1 58,71,1/1 65,78,1/1 73,84,1/1 80,90,1/1 81,91,1/1 87,96,1/1 88,97,1/1 94,103,1/1 95,104,1/1 98,107,1/1 101,109,1/1 105,112,1/1 110,116,1/1 111,117,1/1 115,121,1/1 119,125,1/1 131,133,1/1
mat 9 3,5,-1/1 6,9,1/1 8,13,1/1 11,17,1/1 19,28,1/1 24,33,1/1 26,35,1/1 30,39,1/1 32,41,1/1 37,46,1/1 38,50,-1/1 40,51,-1/1 44,55,-1/1 47,58,-1/1 49,60,-1/1 54,65,-1/1 54,67,-1/1 54,68,-1/1 54,69,1/1 59,74,-1/1 61,73,-1/1 65,80,-1/1 67,80,-1/1 72,85,-1/1 75,87,-1/1 78,90,-1/1 82,94,-1/1 86,98,1/1 89,101,-1/1 91,102,1/1 93,105,1/1 97,108,1/1 100,111,1/1 104,114,1/1 116,123,1/1 121,126,1/1 125,128,1/1 129,131,-1/1
mat 10 2,4,-1/1 7,12,-1/1 10,15,-1/1 14,20,-1/1 16,23,1/1 21,29,1/1 25,34,1/1 26,38,1/1 32,44,1/1 35,50,-1/1 37,49,1/1 41,55,-1/1 45,57,1/1 46,60,-1/1 47,61,-1/1 52,64,1/1 52,66,-1/1 58,73,-1/1 59,72,1/1 64,79,-1/1 66,79,1/1 71,84,-1/1 74,85,1/1 75,86,1/1 82,93,1/1 87,98,-1/1 89,100,1/1 94,105,-1/1 96,107,-1/1 101,111,-1/1 103,112,-1/1 109,117,-1/1 113,120,1/1 118,124,1/1 122,127,1/1 130,132,1/1
mat 11 3,6,-1/1 5,9,1/1 10,16,-1/1 14,21,-1/1 15,23,1/1 20,29,1/1 22,31,1/1 27,36,1/1 30,40,-1/1 37,47,-1/1 39,51,1/1 43,56,-1/1 46,58,1/1 48,62,-1/1 49,61,1/1 53,65,1/1 53,67,-1/1 53,68,-1/1 59,75,-1/1 60,73,1/1 65,81,-1/1 68,81,1/1 72,86,-1/1 74,87,-1/1 76,88,1/1 78,91,-1/1 83,95,1/1 85,98,1/1 90,102,1/1 99,110,-1/1 103,113,-1/1 106,115,-1/1 109,118,-1/1 112,120,1/1 117,124,1/1 125,129,-1/1 128,131,1/1
mat 12 4,8,-1/1 5,10,-1/1 9,16,1/1 12,19,1/1 17,25,-1/1 18,26,1/1 20,30,-1/1 27,37,-1/1 29,40,1/1 33,45,1/1 36,47,1/1 41,52,1/1 44,54,1/1 48,59,1/1 50,63,-1/1 55,66,1/1 55,67,1/1 55,69,-1/1 60,76,-1/1 62,75,1/1 66,82,-1/1 69,82,1/1 73,88,-1/1 77,89,1/1 79,93,-1/1 80,94,-1/1 84,97,-1/1 85,99,-1/1 90,103,-1/1 98,110,1/1 102,113,1/1 107,116,1/1 111,119,-1/1 114,122,-1/1 117,125,-1/1 124,129,1/1 126,130,1/1
mat 13 6,11,-1/1 7,14,-1/1 9,17,-1/1 12,20,-1/1 16,25,1/1 18,27,-1/1 19,30,1/1 23,34,1/1 26,37,1/1 28,39,1/1 31,42,1/1 35,46,1/1 38,49,1/1 43,53,1/1 50,60,1/1 56,68,1/1 62,77,-1/1 63,76,1/1 64,83,-1/1 65,83,1/1 66,83,-1/1 67,83,2/1 68,83,-2/1 69,83,1/1 70,83,1/1 75,89,-1/1 81,95,-1/1 86,100,-1/1 87,101,-1/1 91,104,-1/1 92,106,-1/1 96,109,-1/1 98,111,-1/1 102,114,-1/1 107,117,-1/1 110,119,1/1 113,122,1/1 116,125,1/1 120,127,1/1 123,128,1/1
mat 14 1,4,1/1 7,18,-1/1 10,22,-1/1 14,27,-1/1 16,31,1/1 19,38,-1/1 21,36,1/1 24,44,-1/1 25,42,1/1 28,50,1/1 30,49,-1/1 33,55,1/1 39,60,1/1 40,61,1/1 45,64,1/1 45,65,-1/1 45,66,2/1 45,67,1/1 45,68,-1/1 45,69,1/1 45,70,-1/1 51,73,1/1 52,71,-1/1 57,79,1/1 59,78,-1/1 66,84,-1/1 74,90,-1/1 75,91,-1/1 82,97,-1/1 87,102,1/1 89,104,-1/1 92,107,-1/1 94,108,1/1 99,112,-1/1 101,114,1/1 106,117,-1/1 110,120,1/1 115,124,1/1 119,127,1/1 130,133,-1/1
mat 15 2,5,-1/1 6,12,1/1 8,15,1/1 11,20,1/1 16,28,-1/1 21,33,-1/1 25,39,-1/1 26,43,-1/1 31,50,-1/1 32,48,-1/1 36,55,-1/1 37,53,-1/1 40,57,1/1 42,60,-1/1 47,64,1/1 47,67,-1/1 47,68,-1/1 47,69,1/1 52,74,-1/1 54,72,1/1 58,80,-1/1 61,79,1/1 64,85,-1/1 67,85,1/1 71,90,-1/1 75,92,1/1 81,98,1/1 82,99,1/1 88,105,1/1 89,106,1/1 91,107,1/1 95,111,1/1 97,112,1/1 104,117,1/1 113,123,-1/1 118,126,-1/1 122,128,-1/1 129,132,1/1
mat 16 3,7,-1/1 4,9,-1/1 8,16,1/1 11,21,1/1 15,28,-1/1 20,33,-1/1 22,35,-1/1 27,41,-1/1 30,45,1/1 34,51,1/1 37,52,1/1 38,56,-1/1 42,58,1/1 44,62,-1/1 49,65,1/1 49,66,-1/1 49,69,-1/1 53,74,1/1 54,75,-1/1 60,80,1/1 61,81,-1/1 65,87,-1/1 66,87,1/1 67,87,-1/1 68,87,1/1 72,92,-1/1 76,94,1/1 78,96,-1/1 79,98,-1/1 83,101,1/1 84,102,-1/1 93,110,1/1 97,113,1/1 100,115,1/1 104,118,1/1 112,123,-1/1 117,126,-1/1 125,130,1/1 127,131,1/1
mat 17 2,6,-1/1 5,12,1/1 10,19,-1/1 13,23,-1/1 14,24,-1/1 17,29,-1/1 22,38,-1/1 25,40,1/1 27,44,-1/1 35,56,-1/1 37,54,1/1 39,57,-1/1 41,62,-1/1 42,61,1/1 46,64,-1/1 46,67,-1/1 46,68,-1/1 52,75,-1/1 53,72,-1/1 58,81,-1/1 60,79,-1/1 64,86,-1/1 68,86,-1/1 71,91,-1/1 74,92,1/1 76,93,-1/1 80,98,1/1 83,100,-1/1 90,107,1/1 94,110,-1/1 101,115,-1/1 103,116,-1/1 108,120,-1/1 109,121,-1/1 114,124,-1/1 122,129,1/1 128,132,-1/1
mat 18 3,8,-1/1 5,13,1/1 7,16,1/1 12,23,-1/1 14,25,-1/1 18,31,-1/1 20,34,1/1 24,40,1/1 27,42,1/1 32,47,1/1 33,51,-1/1 41,58,-1/1 43,63,-1/1 44,61,-1/1 48,65,-1/1 48,67,1/1 48,69,-1/1 53,76,-1/1 55,73,-1/1 59,82,-1/1 62,81,-1/1 65,88,-1/1 69,88,-1/1 72,93,-1/1 74,94,-1/1 77,95,-1/1 78,97,-1/1 85,105,1/1 90,108,1/1 92,110,1/1 96,113,1/1 106,119,-1/1 107,120,-1/1 109,122,-1/1 117,127,1/1 121,129,1/1 126,131,-1/1
mat 19 4,11,-1/1 5,14,-1/1 9,21,1/1 12,24,1/1 13,25,1/1 15,30,1/1 18,32,1/1 22,37,1/1 23,40,-1/1 28,45,-1/1 31,47,-1/1 35,52,-1/1 38,54,-1/1 43,59,-1/1 50,66,-1/1 50,67,-1/1 55,77,-1/1 56,75,-1/1 60,83,-1/1 63,82,-1/1 64,89,1/1 65,89,-1/1 67,89,-2/1 68,89,1/1 69,89,-1/1 70,89,-1/1 73,95,-1/1 79,100,-1/1 80,101,-1/1 84,104,-1/1 85,106,-1/1 90,109,-1/1 98,115,1/1 102,118,1/1 105,119,1/1 107,121,1/1 108,122,1/1 112,125,1/1 120,129,-1/1 123,130,-1/1
mat 20 1,5,1/1 6,18,1/1 8,22,1/1 11,27,1/1 16,35,-1/1 19,43,1/1 21,41,-1/1 23,50,1/1 24,48,1/1 25,46,-1/1 29,55,1/1 30,53,1/1 34,60,1/1 40,64,1/1 40,65,-1/1 40,66,1/1 40,67,2/1 40,70,-1/1 45,74,1/1 47,71,-1/1 51,80,1/1 54,78,-1/1 57,85,1/1 61,84,-1/1 67,90,-1/1 75,96,-1/1 81,102,-1/1 82,103,-1/1 86,107,1/1 88,108,-1/1 89,109,-1/1 93,112,1/1 95,114,-1/1 100,117,1/1 110,123,-1/1 115,126,-1/1 119,128,-1/1 129,133,-1/1
mat 21 1,6,1/1 5,18,1/1 10,26,-1/1 13,31,-1/1 14,32,-1/1 15,38,1/1 17,36,-1/1 20,44,1/1 25,47,1/1 28,56,1/1 30,54,-1/1 33,62,1/1 34,61,-1/1 39,64,-1/1 39,65,1/1 39,66,-1/1 39,68,2/1 39,69,-1/1 39,70,1/1 45,75,1/1 46,71,1/1 51,81,1/1 53,78,1/1 57,86,1/1 60,84,1/1 68,91,1/1 74,96,-1/1 76,97,1/1 80,102,-1/1 83,104,1/1 85,107,1/1 94,113,1/1 99,116,-1/1 101,118,1/1 105,120,-1/1 106,121,-1/1 111,124,-1/1 119,129,1/1 128,133,1/1
mat 22 2,7,-1/1 4,12,-1/1 8,19,1/1 11,24,1/1 13,28,1/1 17,33,1/1 22,43,1/1 25,45,-1/1 27,48,1/1 31,56,-1/1 34,57,-1/1 36,62,-1/1 37,59,-1/1 42,64,-1/1 42,66,-1/1 42,69,-1/1 46,74,1/1 47,75,-1/1 49,72,-1/1 58,87,-1/1 60,85,-1/1 61,86,1/1 64,92,-1/1 66,92,-1/1 67,92,1/1 68,92,-1/1 71,96,-1/1 73,98,-1/1 76,99,-1/1 83,106,-1/1 84,107,-1/1 88,110,1/1 95,115,1/1 97,116,1/1 104,121,1/1 108,123,1/1 114,126,1/1 122,130,-1/1 127,132,-1/1
mat 23 3,10,-1/1 4,13,-1/1 6,16,-1/1 11,25,1/1 12,28,1/1 18,35,1/1 20,39,-1/1 24,45,-1/1 27,46,-1/1 29,51,-1/1 32,52,-1/1 36,58,-1/1 38,63,-1/1 44,65,-1/1 44,66,1/1 44,68,-1/1 48,74,-1/1 49,76,-1/1 54,82,-1/1 55,80,-1/1 61,88,-1/1 62,87,-1/1 65,94,-1/1 66,94,1/1 67,94,-1/1 69,94,-1/1 72,99,-1/1 77,101,-1/1 78,103,-1/1 79,105,-1/1 84,108,-1/1 86,110,-1/1 91,113,-1/1 100,119,1/1 104,122,1/1 107,123,1/1 117,128,-1/1 121,130,-1/1 124,131,-1/1
mat 24 2,8,-1/1 5,15,1/1 7,19,1/1 9,23,1/1 14,30,-1/1 17,34,-1/1 18,38,1/1 21,40,-1/1 27,49,-1/1 32,54,-1/1 33,57,1/1 35,63,-1/1 36,61,-1/1 41,64,1/1 41,67,1/1 41,69,-1/1 46,76,-1/1 48,72,1/1 52,82,-1/1 55,79,1/1 58,88,-1/1 62,86,1/1 64,93,-1/1 69,93,1/1 71,97,-1/1 74,99,1/1 77,100,1/1 80,105,1/1 87,110,1/1 90,112,1/1 96,116,1/1 101,119,-1/1 102,120,1/1 109,125,-1/1 114,127,-1/1 118,129,-1/1 126,132,1/1
mat 25 3,11,-1/1 5,17,1/1 7,21,1/1 10,25,1/1 12,29,-1/1 15,34,-1/1 18,36,-1/1 19,40,-1/1 22,42,-1/1 26,47,-1/1 28,51,1/1 35,58,1/1 38,61,1/1 43,65,1/1 43,67,-1/1 48,77,-1/1 50,73,1/1 53,83,-1/1 56,81,1/1 59,89,-1/1 63,88,1/1 64,95,-1/1 66,95,-1/1 67,95,2/1 68,95,-1/1 69,95,1/1 70,95,1/1 72,100,-1/1 74,101,-1/1 78,104,-1/1 85,111,1/1 90,114,1/1 92,115,1/1 96,118,1/1 99,119,1/1 103,122,1/1 107,124,-1/1 112,127,-1/1 116,129,-1/1 123,131,1/1
mat 26 1,7,1/1 4,18,-1/1 8,26,1/1 11,32,1/1 13,35,1/1 15,43,-1/1 17,41,1/1 20,48,-1/1 23,56,1/1 25,52,-1/1 29,62,1/1 30,59,1/1 34,64,-1/1 34,65,1/1 34,67,-1/1 34,68,1/1 34,70,1/1 39,74,-1/1 40,75,1/1 42,71,1/1 49,78,1/1 51,87,1/1 57,92,1/1 60,90,1/1 61,91,-1/1 66,96,1/1 67,96,-1/1 68,96,1/1 73,102,1/1 76,103,1/1 79,107,-1/1 83,109,1/1 88,113,-1/1 93,116,1/1 95,118,-1/1 100,121,1/1 105,123,1/1 111,126,1/1 119,130,-1/1 127,133,1/1
mat 27 1,8,1/1 5,22,1/1 7,26,1/1 9,31,1/1 12,38,-1/1 14,37,-1/1 17,42,-1/1 20,49,1/1 21,47,-1/1 24,54,1/1 28,63,1/1 29,61,1/1 33,64,1/1 33,65,-1/1 33,66,1/1 33,68,-1/1 33,69,2/1 33,70,-1/1 39,76,1/1 41,71,-1/1 45,82,1/1 48,78,-1/1 51,88,1/1 55,84,-1/1 57,93,1/1 62,91,-1/1 69,97,-1/1 74,103,-1/1 77,104,-1/1 80,108,-1/1 85,112,1/1 87,113,-1/1 92,116,1/1 98,120,1/1 101,122,1/1 106,125,-1/1 111,127,-1/1 115,129,-1/1 126,133,-1/1
mat 28 2,9,-1/1 3,12,1/1 8,23,1/1 10,28,-1/1 11,29,1/1 14,33,-1/1 22,50,1/1 25,51,-1/1 26,56,1/1 27,55,1/1 30,57,1/1 32,62,1/1 37,64,1/1 37,65,-1/1 37,69,1/1 42,73,-1/1 46,80,1/1 47,81,-1/1 49,79,-1/1 52,87,1/1 53,85,1/1 54,86,-1/1 59,92,1/1 64,98,-1/1 65,98,1/1 67,98,1/1 68,98,-1/1 71,102,-1/1 76,105,-1/1 78,107,1/1 82,110,-1/1 83,111,-1/1 89,115,-1/1 97,120,1/1 103,123,-1/1 104,124,1/1 109,126,-1/1 122,131,-1/1 125,132,1/1
mat 29 2,10,-1/1 4,15,-1/1 6,19,-1/1 9,28,-1/1 11,30,1/1 17,39,1/1 18,43,-1/1 21,45,1/1 27,53,1/1 29,57,1/1 31,63,-1/1 32,59,1/1 36,64,1/1 36,66,1/1 36,68,-1/1 41,74,-1/1 42,76,-1/1 44,72,1/1 47,82,-1/1 55,85,1/1 58,94,-1/1 61,93,1/1 62,92,1/1 64,99,-1/1 66,99,-1/1 67,99,1/1 69,99,1/1 71,103,-1/1 73,105,-1/1 77,106,1/1 81,110,-1/1 84,112,-1/1 91,116,-1/1 95,119,1/1 102,123,-1/1 104,125,1/1 114,128,1/1 118,130,1/1 124,132,1/1
mat 30 3,14,-1/1 4,17,-1/1 6,21,-1/1 8,25,-1/1 12,33,1/1 15,39,1/1 18,41,1/1 19,45,1/1 22,46,1/1 23,51,1/1 26,52,1/1 31,58,1/1 38,65,1/1 38,66,-1/1 38,68,1/1 38,69,-1/1 43,74,1/1 44,77,-1/1 49,83,-1/1 50,80,1/1 54,89,-1/1 56,87,1/1 61,95,-1/1 63,94,1/1 64,101,-1/1 67,101,1/1 68,101,-1/1 69,101,1/1 70,101,1/1 72,106,-1/1 78,109,-1/1 79,111,-1/1 84,114,-1/1 86,115,-1/1 91,118,-1/1 93,119,-1/1 97,122,-1/1 107,126,1/1 112,128,1/1 116,130,1/1 120,131,1/1
mat 31 2,11,-1/1 5,20,1/1 7,24,1/1 9,29,1/1 10,30,1/1 13,34,1/1 16,40,1/1 18,44,1/1 22,49,1/1 26,54,1/1 28,57,-1/1 31,61,1/1 35,64,-1/1 35,67,-1/1 41,77,-1/1 43,72,-1/1 46,83,-1/1 50,79,-1/1 52,89,-1/1 56,86,-1/1 58,95,-1/1 63,93,-1/1 65,100,-1/1 66,100,1/1 67,100,-2/1 68,100,1/1 69,100,-1/1 70,100,-1/1 71,104,-1/1 74,106,1/1 80,111,1/1 87,115,1/1 90,117,1/1 94,119,1/1 96,121,1/1 102,124,1/1 103,125,1/1 108,127,1/1 113,129,1/1 123,132,-1/1
mat 32 1,9,1/1 3,18,1/1 8,31,1/1 10,35,-1/1 11,36,1/1 14,41,-1/1 15,50,-1/1 19,56,-1/1 20,55,-1/1 24,62,-1/1 25,58,-1/1 30,64,1/1 30,66,1/1 30,67,1/1 30,68,-1/1 30,70,-1/1 34,73,1/1 37,71,-1/1 39,80,-1/1 40,81,1/1 45,87,-1/1 49,84,1/1 53,90,-1/1 54,91,1/1 57,98,1/1 59,96,-1/1 65,102,-1/1 67,102,-1/1 68,102,1/1 72,107,1/1 76,108,1/1 82,113,1/1 83,114,1/1 89,118,1/1 93,120,1/1 99,123,-1/1 100,124,1/1 106,126,-1/1 119,131,-1/1 125,133,-1/1
mat 33 1,10,1/1 4,22,-1/1 6,26,-1/1 9,35,-1/1 11,37,1/1 12,43,1/1 17,46,1/1 20,53,-1/1 21,52,1/1 23,63,1/1 24,59,-1/1 29,64,1/1 29,65,-1/1 29,67,1/1 29,69,1/1 29,70,-1/1 33,74,1/1 34,76,1/1 36,71,-1/1 40,82,1/1 44,78,-1/1 51,94,1/1 55,90,-1/1 57,99,1/1 61,97,-1/1 62,96,-1/1 66,103,1/1 67,103,-1/1 69,103,-1/1 73,108,1/1 77,109,-1/1 79,112,-1/1 81,113,1/1 86,116,-1/1 95,122,-1/1 98,123,-1/1 100,125,1/1 111,128,1/1 115,130,1/1 124,133,-1/1
mat 34 1,11,1/1 5,27,1/1 7,32,1/1 9,36,1/1 10,37,1/1 12,44,-1/1 13,42,1/1 15,49,-1/1 16,47,1/1 19,54,-1/1 23,61,-1/1 28,64,-1/1 28,65,1/1 28,66,-1/1 28,68,1/1 28,69,-1/1 28,70,1/1 33,77,1/1 35,71,1/1 39,83,1/1 43,78,1/1 45,89,1/1 50,84,1/1 51,95,1/1 56,91,1/1 57,100,1/1 63,97,1/1 64,104,-1/1 65,104,1/1 66,104,-1/1 67,104,2/1 68,104,-1/1 69,104,1/1 70,104,1/1 74,109,-1/1 80,114,-1/1 85,117,1/1 87,118,-1/1 92,121,1/1 94,122,-1/1 98,124,1/1 99,125,1/1 105,127,1/1 110,129,1/1 123,133,1/1
mat 35 2,13,-1/1 3,15,1/1 6,23,-1/1 7,28,1/1 11,34,1/1 14,39,-1/1 18,50,-1/1 21,51,1/1 24,57,-1/1 26,63,1/1 27,60,1/1 32,64,-1/1 32,65,1/1 32,68,1/1 36,73,1/1 37,76,1/1 41,80,-1/1 44,79,1/1 47,88,-1/1 48,85,-1/1 52,94,1/1 54,93,-1/1 59,99,1/1 62,98,1/1 64,105,-1/1 65,105,1/1 67,105,1/1 69,105,1/1 71,108,-1/1 75,110,1/1 77,111,1/1 78,112,1/1 89,119,-1/1 91,120,-1/1 96,123,1/1 104,127,1/1 109,128,-1/1 118,131,1/1 121,132,-1/1
mat 36 2,14,-1/1 4,20,-1/1 6,24,-1/1 8,30,-1/1 9,33,-1/1 13,39,-1/1 16,45,-1/1 18,48,-1/1 22,53,-1/1 23,57,-1/1 26,59,-1/1 31,64,-1/1 31,66,-1/1 31,68,1/1 31,69,-1/1 35,74,1/1 36,77,-1/1 38,72,-1/1 42,83,-1/1 47,89,-1/1 50,85,-1/1 56,92,-1/1 58,101,-1/1 61,100,1/1 63,99,-1/1 65,106,-1/1 67,106,-1/1 68,106,1/1 69,106,-1/1 70,106,-1/1 71,109,-1/1 73,111,-1/1 81,115,-1/1 84,117,-1/1 88,119,-1/1 91,121,-1/1 97,125,-1/1 102,126,-1/1 108,128,-1/1 113,130,-1/1 120,132,-1/1
mat 37 1,12,1/1 2,18,1/1 8,38,-1/1 10,43,1/1 11,44,-1/1 13,50,1/1 14,48,1/1 16,56,1/1 17,55,1/1 21,62,1/1 25,65,1/1 25,66,-1/1 25,67,-1/1 25,68,1/1 25,70,1/1 30,72,-1/1 34,79,-1/1 37,78,1/1 39,85,1/1 40,86,-1/1 42,84,1/1 45,92,1/1 46,90,-1/1 47,91,1/1 51,98,1/1 52,96,-1/1 58,102,-1/1 64,107,1/1 67,107,-1/1 68,107,1/1 76,112,1/1 82,116,1/1 83,117,1/1 88,120,1/1 89,121,1/1 94,123,-1/1 95,124,1/1 101,126,-1/1 119,132,1/1 122,133,1/1
mat 38 1,13,1/1 3,22,1/1 6,31,-1/1 7,35,1/1 11,42,1/1 12,50,1/1 14,46,-1/1 19,63,-1/1 20,60,-1/1 21,58,1/1 24,64,-1/1 24,66,-1/1 24,67,-1/1 24,69,-1/1 24,70,1/1 29,73,-1/1 30,76,-1/1 32,71,1/1 33,80,1/1 40,88,1/1 44,84,-1/1 45,94,-1/1 48,90,1/1 54,97,1/1 57,105,1/1 59,103,-1/1 62,102,-1/1 65,108,-1/1 67,108,-1/1 69,108,-1/1 72,112,1/1 75,113,-1/1 77,114,-1/1 86,120,-1/1 89,122,1/1 92,123,1/1 100,127,1/1 106,128,-1/1 115,131,1/1 121,133,1/1
mat 39 1,14,1/1 4,27,-1/1 6,32,-1/1 8,37,-1/1 9,41,-1/1 12,48,1/1 13,46,-1/1 15,53,1/1 16,52,-1/1 19,59,1/1 23,64,-1/1 23,65,1/1 23,67,-1/1 23,70,1/1 28,74,-1/1 29,77,1/1 31,71,1/1 34,83,1/1 38,78,1/1 40,89,1/1 50,90,1/1 51,101,1/1 56,96,1/1 57,106,1/1 61,104,-1/1 63,103,1/1 64,109,-1/1 65,109,1/1 67,109,1/1 68,109,-1/1 69,109,1/1 70,109,1/1 73,114,1/1 79,117,-1/1 81,118,1/1 86,121,-1/1 88,122,1/1 93,125,-1/1 98,126,-1/1 105,128,-1/1 110,130,-1/1 120,133,1/1
mat 40 2,16,-1/1 3,19,1/1 4,23,1/1 5,28,-1/1 11,40,1/1 14,45,-1/1 17,51,-1/1 18,56,-1/1 20,57,1/1 22,63,-1/1 27,64,1/1 27,65,-1/1 27,66,1/1 27,67,1/1 32,75,1/1 36,81,1/1 37,82,1/1 41,87,-1/1 42,88,1/1 44,86,1/1 46,94,-1/1 48,92,-1/1 49,93,1/1 53,99,-1/1 55,98,-1/1 60,105,-1/1 64,110,-1/1 65,110,1/1 66,110,-1/1 67,110,1/1 68,110,-1/1 69,110,1/1 71,113,-1/1 77,115,1/1 78,116,1/1 83,119,1/1 84,120,1/1 90,123,-1/1 104,129,1/1 109,130,-1/1 114,131,-1/1 117,132,1/1
mat 41 2,17,-1/1 3,20,1/1 6,29,-1/1 7,33,1/1 8,34,-1/1 10,39,1/1 16,51,-1/1 18,55,-1/1 19,57,1/1 22,60,-1/1 26,64,1/1 26,65,-1/1 26,68,-1/1 26,69,1/1 31,73,-1/1 32,77,1/1 35,80,1/1 37,83,1/1 38,79,-1/1 43,85,1/1 47,95,-1/1 52,101,1/1 54,100,-1/1 56,98,-1/1 59,106,1/1 63,105,-1/1 66,111,1/1 67,111,-1/1 68,111,1/1 69,111,-1/1 70,111,-1/1 71,114,-1/1 75,115,1/1 78,117,1/1 82,119,1/1 91,124,-1/1 96,126,1/1 97,127,-1/1 103,128,1/1 113,131,-1/1 116,132,1/1
mat 42 1,15,1/1 2,22,1/1 6,38,1/1 7,43,-1/1 9,50,-1/1 11,49,-1/1 14,53,1/1 16,63,1/1 17,60,1/1 21,65,-1/1 21,66,1/1 21,67,1/1 21,69,1/1 21,70,-1/1 24,72,1/1 25,76,1/1 29,79,1/1 32,78,-1/1 33,85,-1/1 36,84,-1/1 40,93,-1/1 41,90,1/1 45,99,1/1 47,97,1/1 51,105,1/1 52,103,-1/1 58,108,-1/1 62,107,-1/1 64,112,1/1 67,112,-1/1 69,112,-1/1 75,116,-1/1 77,117,-1/1 81,120,-1/1 87,123,1/1 89,125,1/1 95,127,1/1 101,128,-1/1 115,132,-1/1 118,133,-1/1
mat 43 1,16,1/1 3,26,1/1 4,31,1/1 5,35,-1/1 11,47,1/1 12,56,1/1 14,52,-1/1 15,63,1/1 17,58,-1/1 20,64,1/1 20,68,-1/1 20,69,1/1 20,70,-1/1 24,75,-1/1 27,71,-1/1 29,81,-1/1 30,82,-1/1 33,87,1/1 34,88,-1/1 39,94,1/1 44,91,-1/1 48,96,1/1 49,97,-1/1 53,103,1/1 55,102,1/1 57,110,1/1 60,108,1/1 65,113,-1/1 66,113,1/1 67,113,-1/1 68,113,1/1 69,113,-1/1 72,116,1/1 77,118,-1/1 79,120,1/1 83,122,-1/1 85,123,-1/1 100,129,1/1 106,130,-1/1 111,131,-1/1 117,133,-1/1
mat 44 1,17,1/1 3,27,1/1 6,36,-1/1 7,41,1/1 8,42,-1/1 10,46,1/1 12,55,1/1 15,60,1/1 16,58,-1/1 19,64,1/1 19,66,1/1 19,67,1/1 19,70,-1/1 23,73,1/1 24,77,-1/1 26,71,-1/1 28,80,-1/1 30,83,-1/1 38,84,1/1 40,95,1/1 43,90,-1/1 45,101,-1/1 54,104,1/1 56,102,1/1 57,111,1/1 59,109,-1/1 63,108,1/1 64,114,-1/1 66,114,-1/1 67,114,1/1 68,114,-1/1 69,114,1/1 70,114,1/1 72,117,1/1 75,118,-1/1 82,122,-1/1 86,124,-1/1 92,126,1/1 93,127,-1/1 99,128,1/1 110,131,-1/1 116,133,-1/1
mat 45 2,21,-1/1 3,24,1/1 4,29,1/1 5,33,-1/1 8,40,-1/1 10,45,1/1 13,51,1/1 15,57,-1/1 18,62,-1/1 22,64,-1/1 22,65,1/1 22,66,-1/1 22,67,-1/1 22,69,-1/1 26,75,-1/1 27,77,-1/1 31,81,-1/1 35,87,1/1 37,89,1/1 38,86,-1/1 42,95,1/1 43,92,1/1 46,101,-1/1 49,100,1/1 50,98,1/1 53,106,-1/1 60,111,-1/1 63,110,-1/1 67,115,-1/1 69,115,-1/1 70,115,-1/1 71,118,-1/1 76,119,-1/1 78,121,1/1 84,124,1/1 90,126,-1/1 97,129,-1/1 103,130,1/1 108,131,1/1 112,132,-1/1
mat 46 1,19,1/1 2,26,1/1 4,38,-1/1 5,43,1/1 9,56,-1/1 11,54,-1/1 13,63,-1/1 14,59,1/1 17,65,1/1 17,68,1/1 17,69,-1/1 17,70,1/1 20,72,-1/1 21,75,1/1 25,82,1/1 27,78,1/1 29,86,1/1 33,92,-1/1 34,93,1/1 36,91,-1/1 39,99,-1/1 41,96,1/1 42,97,-1/1 46,103,1/1 51,110,1/1 55,107,1/1 58,113,-1/1 60,112,1/1 64,116,1/1 66,116,1/1 67,116,-1/1 68,116,1/1 69,116,-1/1 73,120,1/1 77,121,-1/1 80,123,-1/1 83,125,-1/1 95,129,1/1 101,130,-1/1 111,132,1/1 114,133,1/1
mat 47 1,20,1/1 2,27,1/1 6,44,1/1 7,48,-1/1 8,49,1/1 9,55,-1/1 10,53,-1/1 13,60,-1/1 16,65,1/1 16,66,-1/1 16,67,-1/1 16,70,1/1 19,72,-1/1 21,77,1/1 23,79,-1/1 25,83,1/1 26,78,1/1 28,85,1/1 31,84,1/1 35,90,-1/1 40,100,-1/1 45,106,1/1 47,104,1/1 51,111,1/1 52,109,-1/1 56,107,1/1 58,114,-1/1 63,112,1/1 65,117,1/1 66,117,-1/1 67,117,1/1 68,117,-1/1 69,117,1/1 70,117,1/1 75,121,-1/1 81,124,-1/1 82,125,-1/1 87,126,1/1 88,127,-1/1 94,128,1/1 110,132,1/1 113,133,1/1
mat 48 1,21,1/1 3,32,1/1 4,36,1/1 5,41,-1/1 8,47,-1/1 10,52,1/1 12,62,1/1 13,58,1/1 15,64,-1/1 15,68,1/1 15,70,1/1 19,75,1/1 20,77,1/1 22,71,1/1 23,81,1/1 28,87,-1/1 30,89,-1/1 34,95,-1/1 38,91,1/1 39,101,1/1 43,96,-1/1 49,104,-1/1 50,102,-1/1 53,109,1/1 57,115,1/1 60,114,1/1 63,113,1/1 64,118,-1/1 67,118,1/1 69,118,1/1 70,118,1/1 72,121,1/1 76,122,1/1 79,124,1/1 85,126,-1/1 93,129,-1/1 99,130,1/1 105,131,1/1 112,133,1/1
mat 49 2,25,-1/1 3,30,1/1 4,34,1/1 5,39,-1/1 6,40,1/1 7,45,-1/1 9,51,-1/1 12,57,1/1 18,64,1/1 18,65,-1/1 18,66,1/1 18,67,1/1 18,68,-1/1 22,76,-1/1 26,82,-1/1 27,83,-1/1 31,88,-1/1 32,89,-1/1 35,94,1/1 36,95,-1/1 38,93,-1/1 41,101,1/1 43,99,1/1 44,100,-1/1 48,106,1/1 50,105,1/1 55,111,1/1 56,110,1/1 62,115,1/1 67,119,-1/1 68,119,1/1 70,119,-1/1 71,122,-1/1 78,125,1/1 84,127,1/1 90,128,-1/1 91,129,1/1 96,130,-1/1 102,131,-1/1 107,132,1/1
mat 50 1,23,1/1 2,31,1/1 3,38,1/1 5,50,1/1 7,56,1/1 10,63,1/1 11,61,-1/1 14,66,1/1 14,68,-1/1 14,69,1/1 14,70,-1/1 17,73,1/1 20,79,-1/1 21,81,1/1 24,86,-1/1 25,88,1/1 27,84,1/1 30,93,-1/1 32,91,1/1 33,98,-1/1 37,97,1/1 39,105,-1/1 41,102,1/1 45,110,-1/1 46,108,1/1 48,107,-1/1 52,113,1/1 53,112,-1/1 59,116,-1/1 64,120,1/1 65,120,-1/1 67,120,-1/1 68,120,1/1 69,120,-1/1 74,123,1/1 77,124,-1/1 83,127,-1/1 89,129,-1/1 101,131,-1/1 106,132,-1/1 109,133,-1/1
mat 51 1,24,1/1 2,32,1/1 4,44,-1/1 5,48,1/1 8,54,1/1 9,62,-1/1 10,59,-1/1 13,65,-1/1 13,68,-1/1 13,70,-1/1 15,72,1/1 16,75,-1/1 17,77,-1/1 22,78,-1/1 23,86,-1/1 25,89,1/1 28,92,1/1 31,91,1/1 34,100,1/1 35,96,-1/1 39,106,-1/1 42,104,-1/1 46,109,1/1 50,107,-1/1 51,115,1/1 58,118,-1/1 60,117,1/1 63,116,1/1 65,121,1/1 67,121,1/1 69,121,1/1 70,121,1/1 73,124,1/1 76,125,1/1 80,126,-1/1 88,129,-1/1 94,130,1/1 105,132,-1/1 108,133,-1/1
mat 52 1,25,1/1 3,37,1/1 4,42,1/1 5,46,-1/1 6,47,1/1 7,52,-1/1 9,58,-1/1 12,64,1/1 12,69,1/1 12,70,-1/1 15,76,1/1 18,71,-1/1 19,82,1/1 20,83,1/1 23,88,1/1 24,89,1/1 28,94,-1/1 29,95,1/1 33,101,-1/1 38,97,1/1 43,103,-1/1 44,104,1/1 48,109,-1/1 50,108,-1/1 55,114,-1/1 56,113,-1/1 57,119,1/1 62,118,-1/1 64,122,-1/1 67,122,1/1 68,122,-1/1 70,122,1/1 72,125,1/1 79,127,1/1 85,128,-1/1 86,129,1/1 92,130,-1/1 98,131,-1/1 107,133,-1/1
mat 53 1,28,1/1 2,35,1/1 3,43,1/1 4,50,1/1 6,56,1/1 8,63,1/1 11,67,1/1 11,70,-1/1 14,74,-1/1 17,80,-1/1 20,85,1/1 21,87,-1/1 24,92,1/1 25,94,-1/1 27,90,-1/1 29,98,1/1 30,99,1/1 32,96,-1/1 34,105,1/1 36,102,-1/1 37,103,-1/1 40,110,1/1 42,108,-1/1 44,107,1/1 47,113,-1/1 49,112,1/1 54,116,1/1 61,120,1/1 64,123,1/1 65,123,-1/1 66,123,1/1 67,123,-2/1 68,123,1/1 69,123,-1/1 77,126,-1/1 83,128,-1/1 89,130,-1/1 95,131,-1/1 100,132,-1/1 104,133,-1/1
mat 54 1,29,1/1 2,36,1/1 3,44,1/1 5,55,1/1 7,62,1/1 8,61,1/1 10,66,-1/1 10,68,1/1 10,70,1/1 13,73,-1/1 14,77,1/1 15,79,1/1 16,81,-1/1 19,86,1/1 22,84,-1/1 25,95,1/1 26,91,-1/1 28,98,1/1 30,100,-1/1 35,102,-1/1 37,104,1/1 39,111,-1/1 43,107,1/1 45,115,-1/1 46,114,1/1 52,118,1/1 53,117,-1/1 59,121,-1/1 63,120,1/1 66,124,-1/1 67,124,1/1 69,124,1/1 70,124,1/1 74,126,1/1 76,127,1/1 82,129,1/1 94,131,1/1 99,132,1/1 103,133,1/1
mat 55 1,30,1/1 2,37,1/1 4,49,-1/1 5,53,1/1 6,54,-1/1 7,59,1/1 9,65,1/1 9,69,-1/1 9,70,1/1 12,72,-1/1 13,76,-1/1 16,82,-1/1 17,83,-1/1 18,78,1/1 21,89,-1/1 23,93,-1/1 28,99,1/1 29,100,-1/1 31,97,1/1 33,106,1/1 35,103,-1/1 36,104,1/1 41,109,-1/1 50,112,-1/1 51,119,1/1 55,117,-1/1 56,116,-1/1 58,122,-1/1 62,121,-1/1 65,125,1/1 67,125,1/1 68,125,-1/1 70,125,1/1 73,127,1/1 80,128,-1/1 81,129,1/1 87,130,-1/1 98,132,1/1 102,133,1/1
mat 56 1,33,1/1 2,41,1/1 3,48,1/1 4,55,1/1 6,62,1/1 8,67,-1/1 8,69,1/1 8,70,1/1 10,74,1/1 11,77,1/1 13,80,1/1 15,85,-1/1 16,87,1/1 19,92,-1/1 22,90,1/1 23,98,-1/1 25,101,-1/1 26,96,1/1 30,106,1/1 31,102,1/1 34,111,1/1 37,109,-1/1 38,107,-1/1 40,115,1/1 42,114,-1/1 47,118,-1/1 49,117,1/1 54,121,1/1 61,124,1/1 63,123,1/1 69,126,1/1 70,126,1/1 76,128,1/1 82,130,1/1 88,131,1/1 93,132,1/1 97,133,1/1
mat 57 1,34,1/1 2,42,1/1 3,49,1/1 5,60,1/1 6,61,-1/1 7,66,1/1 7,69,1/1 7,70,-1/1 9,73,1/1 10,76,1/1 12,79,-1/1 14,83,1/1 16,88,-1/1 18,84,1/1 19,93,1/1 21,95,-1/1 24,100,1/1 26,97,-1/1 28,105,1/1 32,104,-1/1 33,111,1/1 35,108,-1/1 41,114,-1/1 43,112,1/1 45,119,-1/1 48,117,1/1 52,122,1/1 56,120,-1/1 59,125,-1/1 62,124,-1/1 66,127,-1/1 67,127,1/1 68,127,-1/1 70,127,1/1 74,128,1/1 75,129,-1/1 87,131,-1/1 92,132,-1/1 96,133,-1/1
mat 58 1,39,1/1 2,46,1/1 3,53,1/1 4,60,1/1 6,67,1/1 6,68,1/1 6,70,-1/1 7,74,-1/1 8,76,1/1 9,80,-1/1 11,83,1/1 12,85,1/1 16,94,1/1 18,90,-1/1 19,99,-1/1 21,101,1/1 23,105,-1/1 24,106,-1/1 26,103,1/1 29,111,-1/1 31,108,1/1 32,109,1/1 36,114,1/1 38,112,-1/1 40,119,1/1 44,117,-1/1 47,122,-1/1 54,125,1/1 56,123,-1/1 61,127,1/1 62,126,-1/1 68,128,-1/1 70,128,1/1 75,130,-1/1 81,131,-1/1 86,132,-1/1 91,133,-1/1
mat 59 1,40,1/1 2,47,1/1 3,54,1/1 4,61,1/1 5,67,1/1 5,68,1/1 5,69,-1/1 5,70,1/1 7,75,1/1 9,81,1/1 10,82,1/1 12,86,-1/1 13,88,1/1 14,89,1/1 15,93,-1/1 17,95,1/1 18,91,1/1 20,100,-1/1 22,97,1/1 27,104,1/1 28,110,1/1 33,115,1/1 35,113,-1/1 39,119,1/1 41,118,-1/1 43,116,1/1 46,122,-1/1 48,121,1/1 50,120,1/1 53,125,1/1 55,124,1/1 60,127,1/1 67,129,1/1 70,129,1/1 74,130,1/1 80,131,1/1 85,132,1/1 90,133,1/1
mat 60 1,45,1/1 2,52,1/1 3,59,1/1 4,66,1/1 4,70,1/1 5,74,1/1 6,75,1/1 8,82,1/1 9,87,-1/1 11,89,1/1 12,92,1/1 13,94,-1/1 15,99,1/1 17,101,-1/1 18,96,-1/1 20,106,1/1 22,103,-1/1 23,110,-1/1 27,109,-1/1 29,115,-1/1 31,113,1/1 34,119,-1/1 36,118,1/1 38,116,-1/1 42,122,1/1 44,121,-1/1 49,125,-1/1 50,123,1/1 55,126,1/1 60,128,1/1 61,129,1/1 66,130,1/1 70,130,1/1 73,131,1/1 79,132,1/1 84,133,1/1
mat 61 1,51,1/1 2,58,1/1 3,65,1/1 3,70,-1/1 4,73,1/1 5,80,1/1 6,81,1/1 7,87,1/1 8,88,1/1 10,94,1/1 11,95,1/1 12,98,1/1 14,101,1/1 15,105,1/1 18,102,-1/1 19,110,1/1 20,111,1/1 22,108,-1/1 24,115,1/1 26,113,-1/1 27,114,-1/1 30,119,1/1 32,118,-1/1 37,122,-1/1 38,120,-1/1 43,123,-1/1 44,124,-1/1 48,126,-1/1 49,127,-1/1 53,128,-1/1 54,129,-1/1 59,130,-1/1 65,131,-1/1 70,131,1/1 72,132,-1/1 78,133,-1/1
mat 62 1,57,1/1 2,64,1/1 2,70,1/1 3,72,1/1 4,79,1/1 5,85,1/1 6,86,1/1 7,92,1/1 8,93,1/1 9,98,1/1 10,99,1/1 11,100,1/1 13,105,1/1 14,106,1/1 16,110,1/1 17,111,1/1 18,107,1/1 21,115,1/1 22,112,1/1 25,119,1/1 26,116,1/1 27,117,1/1 31,120,1/1 32,121,1/1 35,123,1/1 36,124,1/1 37,125,1/1 41,126,1/1 42,127,1/1 46,128,1/1 47,129,1/1 52,130,1/1 58,131,1/1 64,132,1/1 70,132,1/1 71,133,1/1
mat 63 1,64,-1/1 1,65,1/1 1,66,-1/1 1,67,-1/1 1,68,1/1 1,69,-1/1 1,70,2/1 2,71,1/1 3,78,1/1 4,84,1/1 5,90,1/1 6,91,1/1 7,96,1/1 8,97,1/1 9,102,1/1 10,103,1/1 11,104,1/1 12,107,1/1 13,108,1/1 14,109,1/1 15,112,1/1 16,113,1/1 17,114,1/1 19,116,1/1 20,117,1/1 21,118,1/1 23,120,1/1 24,121,1/1 25,122,1/1 28,123,1/1 29,124,1/1 30,125,1/1 33,126,1/1 34,127,1/1 39,128,1/1 40,129,1/1 45,130,1/1 51,131,1/1 57,132,1/1 70,133,1/1
mat 64 2,1,1/1 18,12,1/1 22,15,1/1 26,19,1/1 27,20,1/1 31,23,1/1 32,24,1/1 35,28,1/1 36,29,1/1 37,30,1/1 41,33,1/1 42,34,1/1 46,39,1/1 47,40,1/1 52,45,1/1 58,51,1/1 64,57,1/1 71,64,-2/1 71,65,1/1 71,66,-1/1 71,67,-1/1 71,68,1/1 71,69,-1/1 71,70,1/1 78,72,-1/1 84,79,-1/1 90,85,-1/1 91,86,-1/1 96,92,-1/1 97,93,-1/1 102,98,-1/1 103,99,-1/1 104,100,-1/1 108,105,-1/1 109,106,-1/1 113,110,-1/1 114,111,-1/1 118,115,-1/1 122,119,-1/1 133,132,-1/1
mat 65 5,4,1/1 7,6,1/1 10,8,1/1 14,11,1/1 28,23,-1/1 33,29,-1/1 35,31,-1/1 39,34,-1/1 41,36,-1/1 43,38,-1/1 45,40,-1/1 46,42,-1/1 48,44,-1/1 52,47,-1/1 53,49,-1/1 59,54,-1/1 66,61,-1/1 67,61,1/1 74,66,1/1 74,67,-1/1 74,68,-1/1 74,69,1/1 80,73,1/1 85,79,1/1 87,81,1/1 90,84,1/1 92,86,1/1 94,88,1/1 96,91,1/1 99,93,1/1 101,95,1/1 103,97,1/1 106,100,1/1 109,104,1/1 123,120,-1/1 126,124,-1/1 128,127,-1/1 130,129,-1/1
mat 66 3,2,-1/1 12,9,1/1 15,13,1/1 19,16,1/1 20,17,1/1 24,21,1/1 30,25,1/1 38,31,-1/1 43,35,-1/1 44,36,-1/1 48,41,-1/1 49,42,-1/1 53,46,-1/1 54,47,-1/1 57,51,-1/1 59,52,-1/1 64,58,-1/1 65,58,-1/1 72,64,-1/1 72,65,-1/1 78,71,-1/1 79,73,-1/1 85,80,-1/1 86,81,-1/1 92,87,-1/1 93,88,-1/1 99,94,-1/1 100,95,-1/1 106,101,-1/1 107,102,1/1 112,108,1/1 116,113,1/1 117,114,1/1 121,118,1/1 125,122,1/1 132,131,-1/1
mat 67 4,3,-1/1 9,7,-1/1 13,10,-1/1 17,14,-1/1 23,19,-1/1 29,24,-1/1 31,26,-1/1 34,30,-1/1 36,32,-1/1 42,37,-1/1 50,43,-1/1 51,45,-1/1 55,48,-1/1 58,52,-1/1 60,53,-1/1 61,54,-1/1 65,59,-1/1 66,59,-1/1 73,65,-1/1 73,66,-1/1 79,72,-1/1 80,74,-1/1 81,75,-1/1 84,78,-1/1 88,82,-1/1 95,89,-1/1 98,92,-1/1 102,96,-1/1 105,99,-1/1 108,103,-1/1 111,106,-1/1 114,109,-1/1 120,116,-1/1 124,121,-1/1 127,125,-1/1 131,130,-1/1
mat 68 6,4,-1/1 7,5,-1/1 16,13,-1/1 19,15,-1/1 21,17,-1/1 24,20,-1/1 26,22,-1/1 32,27,-1/1 40,34,-1/1 45,39,-1/1 47,42,-1/1 52,46,-1/1 54,49,-1/1 56,50,-1/1 59,53,-1/1 62,55,-1/1 66,60,-1/1 68,60,-1/1 75,66,-1/1 75,67,-1/1 75,68,-1/1 81,73,-1/1 82,76,-1/1 86,79,-1/1 87,80,-1/1 89,83,-1/1 91,84,-1/1 92,85,-1/1 96,90,-1/1 110,105,-1/1 113,108,-1/1 115,111,-1/1 116,112,-1/1 118,114,-1/1 121,117,-1/1 129,127,-1/1 130,128,-1/1
mat 69 8,6,-1/1 10,7,-1/1 13,9,-1/1 15,12,-1/1 22,18,-1/1 25,21,-1/1 30,24,-1/1 34,29,-1/1 37,32,-1/1 39,33,-1/1 42,36,-1/1 46,41,-1/1 49,44,-1/1 53,48,-1/1 60,55,-1/1 63,56,-1/1 68,62,-1/1 69,62,-1/1 76,68,-1/1 76,69,-1/1 82,75,-1/1 83,77,-1/1 88,81,-1/1 93,86,-1/1 94,87,-1/1 97,91,-1/1 99,92,-1/1 103,96,-1/1 105,98,-1/1 108,102,-1/1 112,107,-1/1 119,115,-1/1 122,118,-1/1 125,121,-1/1 127,124,-1/1 128,126,-1/1
mat 70 11,8,-1/1 14,10,-1/1 17,13,-1/1 20,15,-1/1 21,16,-1/1 24,19,-1/1 27,22,-1/1 29,23,-1/1 32,26,-1/1 33,28,-1/1 36,31,-1/1 41,35,-1/1 44,38,-1/1 48,43,-1/1 55,50,-1/1 62,56,-1/1 64,63,1/1 65,63,-1/1 66,63,1/1 67,63,-2/1 68,63,1/1 69,63,-2/1 70,63,-1/1 77,69,-1/1 83,76,-1/1 89,82,-1/1 95,88,-1/1 100,93,-1/1 101,94,-1/1 104,97,-1/1 106,99,-1/1 109,103,-1/1 111,105,-1/1 114,108,-1/1 115,110,-1/1 117,112,-1/1 118,113,-1/1 121,116,-1/1 124,120,-1/1 126,123,-1/1
mat 71 3,1,1/1 18,9,1/1 22,13,1/1 26,16,1/1 27,17,1/1 32,21,1/1 37,25,1/1 38,23,1/1 43,28,1/1 44,29,1/1 48,33,1/1 49,34,1/1 53,39,1/1 54,40,1/1 59,45,1/1 65,51,1/1 71,58,1/1 72,57,1/1 78,64,-1/1 78,65,2/1 78,66,-1/1 78,67,-1/1 78,68,1/1 78,69,-1/1 78,70,1/1 84,73,1/1 90,80,1/1 91,81,1/1 96,87,1/1 97,88,1/1 103,94,1/1 104,95,1/1 107,98,1/1 109,101,1/1 112,105,1/1 116,110,1/1 117,111,1/1 121,115,1/1 125,119,1/1 133,131,1/1
mat 72 5,3,-1/1 9,6,1/1 13,8,1/1 17,11,1/1 28,19,1/1 33,24,1/1 35,26,1/1 39,30,1/1 41,32,1/1 46,37,1/1 50,38,-1/1 51,40,-1/1 55,44,-1/1 58,47,-1/1 60,49,-1/1 65,54,-1/1 67,54,-1/1 73,61,-1/1 74,59,-1/1 80,65,-1/1 80,67,-1/1 80,68,-1/1 80,69,1/1 85,72,-1/1 87,75,-1/1 90,78,-1/1 94,82,-1/1 98,86,1/1 101,89,-1/1 102,91,1/1 105,93,1/1 108,97,1/1 111,100,1/1 114,104,1/1 123,116,1/1 126,121,1/1 128,125,1/1 131,129,-1/1
mat 73 4,2,-1/1 12,7,-1/1 15,10,-1/1 20,14,-1/1 23,16,1/1 29,21,1/1 34,25,1/1 38,26,1/1 44,32,1/1 49,37,1/1 50,35,-1/1 55,41,-1/1 57,45,1/1 60,46,-1/1 61,47,-1/1 64,52,1/1 66,52,-1/1 72,59,1/1 73,58,-1/1 79,64,-1/1 79,66,1/1 84,71,-1/1 85,74,1/1 86,75,1/1 93,82,1/1 98,87,-1/1 100,89,1/1 105,94,-1/1 107,96,-1/1 111,101,-1/1 112,103,-1/1 117,109,-1/1 120,113,1/1 124,118,1/1 127,122,1/1 132,130,1/1
mat 74 6,3,-1/1 9,5,1/1 16,10,-1/1 21,14,-1/1 23,15,1/1 29,20,1/1 31,22,1/1 36,27,1/1 40,30,-1/1 47,37,-1/1 51,39,1/1 56,43,-1/1 58,46,1/1 61,49,1/1 62,48,-1/1 65,53,1/1 68,53,-1/1 73,60,1/1 75,59,-1/1 81,65,-1/1 81,67,1/1 81,68,1/1 86,72,-1/1 87,74,-1/1 88,76,1/1 91,78,-1/1 95,83,1/1 98,85,1/1 102,90,1/1 110,99,-1/1 113,103,-1/1 115,106,-1/1 118,109,-1/1 120,112,1/1 124,117,1/1 129,125,-1/1 131,128,1/1
mat 75 8,4,-1/1 10,5,-1/1 16,9,1/1 19,12,1/1 25,17,-1/1 26,18,1/1 30,20,-1/1 37,27,-1/1 40,29,1/1 45,33,1/1 47,36,1/1 52,41,1/1 54,44,1/1 59,48,1/1 63,50,-1/1 66,55,1/1 69,55,-1/1 75,62,1/1 76,60,-1/1 82,66,-1/1 82,67,-1/1 82,69,1/1 88,73,-1/1 89,77,1/1 93,79,-1/1 94,80,-1/1 97,84,-1/1 99,85,-1/1 103,90,-1/1 110,98,1/1 113,102,1/1 116,107,1/1 119,111,-1/1 122,114,-1/1 125,117,-1/1 129,124,1/1 130,126,1/1
mat 76 11,6,-1/1 14,7,-1/1 17,9,-1/1 20,12,-1/1 25,16,1/1 27,18,-1/1 30,19,1/1 34,23,1/1 37,26,1/1 39,28,1/1 42,31,1/1 46,35,1/1 49,38,1/1 53,43,1/1 60,50,1/1 64,56,1/1 65,56,-1/1 66,56,1/1 67,56,-2/1 68,56,2/1 69,56,-1/1 70,56,-1/1 76,63,1/1 77,62,-1/1 83,68,-1/1 89,75,-1/1 95,81,-1/1 100,86,-1/1 101,87,-1/1 104,91,-1/1 106,92,-1/1 109,96,-1/1 111,98,-1/1 114,102,-1/1 117,107,-1/1 119,110,1/1 122,113,1/1 125,116,1/1 127,120,1/1 128,123,1/1
mat 77 4,1,1/1 18,7,-1/1 22,10,-1/1 27,14,-1/1 31,16,1/1 36,21,1/1 38,19,-1/1 42,25,1/1 44,24,-1/1 49,30,-1/1 50,28,1/1 55,33,1/1 60,39,1/1 61,40,1/1 66,45,1/1 71,52,-1/1 73,51,1/1 78,59,-1/1 79,57,1/1 84,64,-1/1 84,65,1/1 84,66,-2/1 84,67,-1/1 84,68,1/1 84,69,-1/1 84,70,1/1 90,74,-1/1 91,75,-1/1 97,82,-1/1 102,87,1/1 104,89,-1/1 107,92,-1/1 108,94,1/1 112,99,-1/1 114,101,1/1 117,106,-1/1 120,110,1/1 124,115,1/1 127,119,1/1 133,130,-1/1
mat 78 5,2,-1/1 12,6,1/1 15,8,1/1 20,11,1/1 28,16,-1/1 33,21,-1/1 39,25,-1/1 43,26,-1/1 48,32,-1/1 50,31,-1/1 53,37,-1/1 55,36,-1/1 57,40,1/1 60,42,-1/1 64,47,1/1 67,47,-1/1 72,54,1/1 74,52,-1/1 79,61,1/1 80,58,-1/1 85,64,-1/1 85,67,1/1 85,68,1/1 85,69,-1/1 90,71,-1/1 92,75,1/1 98,81,1/1 99,82,1/1 105,88,1/1 106,89,1/1 107,91,1/1 111,95,1/1 112,97,1/1 117,104,1/1 123,113,-1/1 126,118,-1/1 128,122,-1/1 132,129,1/1
mat 79 7,3,-1/1 9,4,-1/1 16,8,1/1 21,11,1/1 28,15,-1/1 33,20,-1/1 35,22,-1/1 41,27,-1/1 45,30,1/1 51,34,1/1 52,37,1/1 56,38,-1/1 58,42,1/1 62,44,-1/1 65,49,1/1 66,49,-1/1 67,49,1/1 68,49,-1/1 74,53,1/1 75,54,-1/1 80,60,1/1 81,61,-1/1 87,65,-1/1 87,66,1/1 87,69,1/1 92,72,-1/1 94,76,1/1 96,78,-1/1 98,79,-1/1 101,83,1/1 102,84,-1/1 110,93,1/1 113,97,1/1 115,100,1/1 118,104,1/1 123,112,-1/1 126,117,-1/1 130,125,1/1 131,127,1/1
mat 80 6,2,-1/1 12,5,1/1 19,10,-1/1 23,13,-1/1 24,14,-1/1 29,17,-1/1 38,22,-1/1 40,25,1/1 44,27,-1/1 54,37,1/1 56,35,-1/1 57,39,-1/1 61,42,1/1 62,41,-1/1 64,46,-1/1 68,46,-1/1 72,53,-1/1 75,52,-1/1 79,60,-1/1 81,58,-1/1 86,64,-1/1 86,67,-1/1 86,68,-1/1 91,71,-1/1 92,74,1/1 93,76,-1/1 98,80,1/1 100,83,-1/1 107,90,1/1 110,94,-1/1 115,101,-1/1 116,103,-1/1 120,108,-1/1 121,109,-1/1 124,114,-1/1 129,122,1/1 132,128,-1/1
mat 81 8,3,-1/1 13,5,1/1 16,7,1/1 23,12,-1/1 25,14,-1/1 31,18,-1/1 34,20,1/1 40,24,1/1 42,27,1/1 47,32,1/1 51,33,-1/1 58,41,-1/1 61,44,-1/1 63,43,-1/1 65,48,-1/1 69,48,-1/1 73,55,-1/1 76,53,-1/1 81,62,-1/1 82,59,-1/1 88,65,-1/1 88,67,1/1 88,69,-1/1 93,72,-1/1 94,74,-1/1 95,77,-1/1 97,78,-1/1 105,85,1/1 108,90,1/1 110,92,1/1 113,96,1/1 119,106,-1/1 120,107,-1/1 122,109,-1/1 127,117,1/1 129,121,1/1 131,126,-1/1
mat 82 11,4,-1/1 14,5,-1/1 21,9,1/1 24,12,1/1 25,13,1/1 30,15,1/1 32,18,1/1 37,22,1/1 40,23,-1/1 45,28,-1/1 47,31,-1/1 52,35,-1/1 54,38,-1/1 59,43,-1/1 64,50,1/1 65,50,-1/1 67,50,-2/1 68,50,1/1 69,50,-1/1 70,50,-1/1 75,56,-1/1 77,55,-1/1 82,63,-1/1 83,60,-1/1 89,66,-1/1 89,67,-1/1 95,73,-1/1 100,79,-1/1 101,80,-1/1 104,84,-1/1 106,85,-1/1 109,90,-1/1 115,98,1/1 118,102,1/1 119,105,1/1 121,107,1/1 122,108,1/1 125,112,1/1 129,120,-1/1 130,123,-1/1
mat 83 5,1,1/1 18,6,1/1 22,8,1/1 27,11,1/1 35,16,-1/1 41,21,-1/1 43,19,1/1 46,25,-1/1 48,24,1/1 50,23,1/1 53,30,1/1 55,29,1/1 60,34,1/1 67,40,1/1 71,47,-1/1 74,45,1/1 78,54,-1/1 80,51,1/1 84,61,-1/1 85,57,1/1 90,64,-1/1 90,65,1/1 90,66,-1/1 90,67,-2/1 90,70,1/1 96,75,-1/1 102,81,-1/1 103,82,-1/1 107,86,1/1 108,88,-1/1 109,89,-1/1 112,93,1/1 114,95,-1/1 117,100,1/1 123,110,-1/1 126,115,-1/1 128,119,-1/1 133,129,-1/1
mat 84 6,1,1/1 18,5,1/1 26,10,-1/1 31,13,-1/1 32,14,-1/1 36,17,-1/1 38,15,1/1 44,20,1/1 47,25,1/1 54,30,-1/1 56,28,1/1 61,34,-1/1 62,33,1/1 68,39,1/1 71,46,1/1 75,45,1/1 78,53,1/1 81,51,1/1 84,60,1/1 86,57,1/1 91,64,-1/1 91,65,1/1 91,66,-1/1 91,68,2/1 91,69,-1/1 91,70,1/1 96,74,-1/1 97,76,1/1 102,80,-1/1 104,83,1/1 107,85,1/1 113,94,1/1 116,99,-1/1 118,101,1/1 120,105,-1/1 121,106,-1/1 124,111,-1/1 129,119,1/1 133,128,1/1
mat 85 7,2,-1/1 12,4,-1/1 19,8,1/1 24,11,1/1 28,13,1/1 33,17,1/1 43,22,1/1 45,25,-1/1 48,27,1/1 56,31,-1/1 57,34,-1/1 59,37,-1/1 62,36,-1/1 64,42,-1/1 66,42,-1/1 67,42,1/1 68,42,-1/1 72,49,-1/1 74,46,1/1 75,47,-1/1 85,60,-1/1 86,61,1/1 87,58,-1/1 92,64,-1/1 92,66,-1/1 92,69,-1/1 96,71,-1/1 98,73,-1/1 99,76,-1/1 106,83,-1/1 107,84,-1/1 110,88,1/1 115,95,1/1 116,97,1/1 121,104,1/1 123,108,1/1 126,114,1/1 130,122,-1/1 132,127,-1/1
mat 86 10,3,-1/1 13,4,-1/1 16,6,-1/1 25,11,1/1 28,12,1/1 35,18,1/1 39,20,-1/1 45,24,-1/1 46,27,-1/1 51,29,-1/1 52,32,-1/1 58,36,-1/1 63,38,-1/1 65,44,-1/1 66,44,1/1 67,44,-1/1 69,44,-1/1 74,48,-1/1 76,49,-1/1 80,55,-1/1 82,54,-1/1 87,62,-1/1 88,61,-1/1 94,65,-1/1 94,66,1/1 94,68,-1/1 99,72,-1/1 101,77,-1/1 103,78,-1/1 105,79,-1/1 108,84,-1/1 110,86,-1/1 113,91,-1/1 119,100,1/1 122,104,1/1 123,107,1/1 128,117,-1/1 130,121,-1/1 131,124,-1/1
mat 87 8,2,-1/1 15,5,1/1 19,7,1/1 23,9,1/1 30,14,-1/1 34,17,-1/1 38,18,1/1 40,21,-1/1 49,27,-1/1 54,32,-1/1 57,33,1/1 61,36,-1/1 63,35,-1/1 64,41,1/1 69,41,-1/1 72,48,1/1 76,46,-1/1 79,55,1/1 82,52,-1/1 86,62,1/1 88,58,-1/1 93,64,-1/1 93,67,-1/1 93,69,1/1 97,71,-1/1 99,74,1/1 100,77,1/1 105,80,1/1 110,87,1/1 112,90,1/1 116,96,1/1 119,101,-1/1 120,102,1/1 125,109,-1/1 127,114,-1/1 129,118,-1/1 132,126,1/1
mat 88 11,3,-1/1 17,5,1/1 21,7,1/1 25,10,1/1 29,12,-1/1 34,15,-1/1 36,18,-1/1 40,19,-1/1 42,22,-1/1 47,26,-1/1 51,28,1/1 58,35,1/1 61,38,1/1 64,43,1/1 66,43,1/1 67,43,-2/1 68,43,1/1 69,43,-1/1 70,43,-1/1 73,50,1/1 77,48,-1/1 81,56,1/1 83,53,-1/1 88,63,1/1 89,59,-1/1 95,65,-1/1 95,67,1/1 100,72,-1/1 101,74,-1/1 104,78,-1/1 111,85,1/1 114,90,1/1 115,92,1/1 118,96,1/1 119,99,1/1 122,103,1/1 124,107,-1/1 127,112,-1/1 129,116,-1/1 131,123,1/1
mat 89 7,1,1/1 18,4,-1/1 26,8,1/1 32,11,1/1 35,13,1/1 41,17,1/1 43,15,-1/1 48,20,-1/1 52,25,-1/1 56,23,1/1 59,30,1/1 62,29,1/1 66,34,1/1 67,34,-1/1 68,34,1/1 71,42,1/1 74,39,-1/1 75,40,1/1 78,49,1/1 87,51,1/1 90,60,1/1 91,61,-1/1 92,57,1/1 96,64,-1/1 96,65,1/1 96,67,-1/1 96,68,1/1 96,70,1/1 102,73,1/1 103,76,1/1 107,79,-1/1 109,83,1/1 113,88,-1/1 116,93,1/1 118,95,-1/1 121,100,1/1 123,105,1/1 126,111,1/1 130,119,-1/1 133,127,1/1
mat 90 8,1,1/1 22,5,1/1 26,7,1/1 31,9,1/1 37,14,-1/1 38,12,-1/1 42,17,-1/1 47,21,-1/1 49,20,1/1 54,24,1/1 61,29,1/1 63,28,1/1 69,33,1/1 71,41,-1/1 76,39,1/1 78,48,-1/1 82,45,1/1 84,55,-1/1 88,51,1/1 91,62,-1/1 93,57,1/1 97,64,-1/1 97,65,1/1 97,66,-1/1 97,68,1/1 97,69,-2/1 97,70,1/1 103,74,-1/1 104,77,-1/1 108,80,-1/1 112,85,1/1 113,87,-1/1 116,92,1/1 120,98,1/1 122,101,1/1 125,106,-1/1 127,111,-1/1 129,115,-1/1 133,126,-1/1
mat 91 9,2,-1/1 12,3,1/1 23,8,1/1 28,10,-1/1 29,11,1/1 33,14,-1/1 50,22,1/1 51,25,-1/1 55,27,1/1 56,26,1/1 57,30,1/1 62,32,1/1 64,37,1/1 65,37,-1/1 67,37,-1/1 68,37,1/1 73,42,-1/1 79,49,-1/1 80,46,1/1 81,47,-1/1 85,53,1/1 86,54,-1/1 87,52,1/1 92,59,1/1 98,64,-1/1 98,65,1/1 98,69,-1/1 102,71,-1/1 105,76,-1/1 107,78,1/1 110,82,-1/1 111,83,-1/1 115,89,-1/1 120,97,1/1 123,103,-1/1 124,104,1/1 126,109,-1/1 131,122,-1/1 132,125,1/1
mat 92 10,2,-1/1 15,4,-1/1 19,6,-1/1 28,9,-1/1 30,11,1/1 39,17,1/1 43,18,-1/1 45,21,1/1 53,27,1/1 57,29,1/1 59,32,1/1 63,31,-1/1 64,36,1/1 66,36,1/1 67,36,-1/1 69,36,-1/1 72,44,1/1 74,41,-1/1 76,42,-1/1 82,47,-1/1 85,55,1/1 92,62,1/1 93,61,1/1 94,58,-1/1 99,64,-1/1 99,66,-1/1 99,68,1/1 103,71,-1/1 105,73,-1/1 106,77,1/1 110,81,-1/1 112,84,-1/1 116,91,-1/1 119,95,1/1 123,102,-1/1 125,104,1/1 128,114,1/1 130,118,1/1 132,124,1/1
mat 93 14,3,-1/1 17,4,-1/1 21,6,-1/1 25,8,-1/1 33,12,1/1 39,15,1/1 41,18,1/1 45,19,1/1 46,22,1/1 51,23,1/1 52,26,1/1 58,31,1/1 64,38,1/1 67,38,-1/1 68,38,1/1 69,38,-1/1 70,38,-1/1 74,43,1/1 77,44,-1/1 80,50,1/1 83,49,-1/1 87,56,1/1 89,54,-1/1 94,63,1/1 95,61,-1/1 101,65,-1/1 101,66,1/1 101,68,-1/1 101,69,1/1 106,72,-1/1 109,78,-1/1 111,79,-1/1 114,84,-1/1 115,86,-1/1 118,91,-1/1 119,93,-1/1 122,97,-1/1 126,107,1/1 128,112,1/1 130,116,1/1 131,120,1/1
mat 94 11,2,-1/1 20,5,1/1 24,7,1/1 29,9,1/1 30,10,1/1 34,13,1/1 40,16,1/1 44,18,1/1 49,22,1/1 54,26,1/1 57,28,-1/1 61,31,1/1 65,35,-1/1 66,35,1/1 67,35,-2/1 68,35,1/1 69,35,-1/1 70,35,-1/1 72,43,-1/1 77,41,-1/1 79,50,-1/1 83,46,-1/1 86,56,-1/1 89,52,-1/1 93,63,-1/1 95,58,-1/1 100,64,-1/1 100,67,-1/1 104,71,-1/1 106,74,1/1 111,80,1/1 115,87,1/1 117,90,1/1 119,94,1/1 121,96,1/1 124,102,1/1 125,103,1/1 127,108,1/1 129,113,1/1 132,123,-1/1
mat 95 9,1,1/1 18,3,1/1 31,8,1/1 35,10,-1/1 36,11,1/1 41,14,-1/1 50,15,-1/1 55,20,-1/1 56,19,-1/1 58,25,-1/1 62,24,-1/1 65,30,1/1 67,30,1/1 68,30,-1/1 71,37,-1/1 73,34,1/1 80,39,-1/1 81,40,1/1 84,49,1/1 87,45,-1/1 90,53,-1/1 91,54,1/1 96,59,-1/1 98,57,1/1 102,64,-1/1 102,66,-1/1 102,67,-1/1 102,68,1/1 102,70,1/1 107,72,1/1 108,76,1/1 113,82,1/1 114,83,1/1 118,89,1/1 120,93,1/1 123,99,-1/1 124,100,1/1 126,106,-1/1 131,119,-1/1 133,125,-1/1
mat 96 10,1,1/1 22,4,-1/1 26,6,-1/1 35,9,-1/1 37,11,1/1 43,12,1/1 46,17,1/1 52,21,1/1 53,20,-1/1 59,24,-1/1 63,23,1/1 66,29,-1/1 67,29,1/1 69,29,1/1 71,36,-1/1 74,33,1/1 76,34,1/1 78,44,-1/1 82,40,1/1 90,55,-1/1 94,51,1/1 96,62,-1/1 97,61,-1/1 99,57,1/1 103,64,-1/1 103,65,1/1 103,67,-1/1 103,69,-1/1 103,70,1/1 108,73,1/1 109,77,-1/1 112,79,-1/1 113,81,1/1 116,86,-1/1 122,95,-1/1 123,98,-1/1 125,100,1/1 128,111,1/1 130,115,1/1 133,124,-1/1
mat 97 11,1,1/1 27,5,1/1 32,7,1/1 36,9,1/1 37,10,1/1 42,13,1/1 44,12,-1/1 47,16,1/1 49,15,-1/1 54,19,-1/1 61,23,-1/1 64,28,-1/1 65,28,1/1 66,28,-1/1 67,28,2/1 68,28,-1/1 69,28,1/1 70,28,1/1 71,35,1/1 77,33,1/1 78,43,1/1 83,39,1/1 84,50,1/1 89,45,1/1 91,56,1/1 95,51,1/1 97,63,1/1 100,57,1/1 104,64,-1/1 104,65,1/1 104,66,-1/1 104,68,1/1 104,69,-1/1 104,70,1/1 109,74,-1/1 114,80,-1/1 117,85,1/1 118,87,-1/1 121,92,1/1 122,94,-1/1 124,98,1/1 125,99,1/1 127,105,1/1 129,110,1/1 133,123,1/1
mat 98 13,2,-1/1 15,3,1/1 23,6,-1/1 28,7,1/1 34,11,1/1 39,14,-1/1 50,18,-1/1 51,21,1/1 57,24,-1/1 60,27,1/1 63,26,1/1 64,32,-1/1 65,32,1/1 67,32,1/1 69,32,1/1 73,36,1/1 76,37,1/1 79,44,1/1 80,41,-1/1 85,48,-1/1 88,47,-1/1 93,54,-1/1 94,52,1/1 98,62,1/1 99,59,1/1 105,64,-1/1 105,65,1/1 105,68,1/1 108,71,-1/1 110,75,1/1 111,77,1/1 112,78,1/1 119,89,-1/1 120,91,-1/1 123,96,1/1 127,104,1/1 128,109,-1/1 131,118,1/1 132,121,-1/1
mat 99 14,2,-1/1 20,4,-1/1 24,6,-1/1 30,8,-1/1 33,9,-1/1 39,13,-1/1 45,16,-1/1 48,18,-1/1 53,22,-1/1 57,23,-1/1 59,26,-1/1 65,31,-1/1 67,31,-1/1 68,31,1/1 69,31,-1/1 70,31,-1/1 72,38,-1/1 74,35,1/1 77,36,-1/1 83,42,-1/1 85,50,-1/1 89,47,-1/1 92,56,-1/1 99,63,-1/1 100,61,1/1 101,58,-1/1 106,64,-1/1 106,66,-1/1 106,68,1/1 106,69,-1/1 109,71,-1/1 111,73,-1/1 115,81,-1/1 117,84,-1/1 119,88,-1/1 121,91,-1/1 125,97,-1/1 126,102,-1/1 128,108,-1/1 130,113,-1/1 132,120,-1/1
mat 100 12,1,1/1 18,2,1/1 38,8,-1/1 43,10,1/1 44,11,-1/1 48,14,1/1 50,13,1/1 55,17,1/1 56,16,1/1 62,21,1/1 64,25,1/1 67,25,-1/1 68,25,1/1 72,30,-1/1 78,37,1/1 79,34,-1/1 84,42,1/1 85,39,1/1 86,40,-1/1 90,46,-1/1 91,47,1/1 92,45,1/1 96,52,-1/1 98,51,1/1 102,58,-1/1 107,65,1/1 107,66,-1/1 107,67,-1/1 107,68,1/1 107,70,1/1 112,76,1/1 116,82,1/1 117,83,1/1 120,88,1/1 121,89,1/1 123,94,-1/1 124,95,1/1 126,101,-1/1 132,119,1/1 133,122,1/1
mat 101 13,1,1/1 22,3,1/1 31,6,-1/1 35,7,1/1 42,11,1/1 46,14,-1/1 50,12,1/1 58,21,1/1 60,20,-1/1 63,19,-1/1 65,24,-1/1 67,24,-1/1 69,24,-1/1 71,32,1/1 73,29,-1/1 76,30,-1/1 80,33,1/1 84,44,-1/1 88,40,1/1 90,48,1/1 94,45,-1/1 97,54,1/1 102,62,-1/1 103,59,-1/1 105,57,1/1 108,64,-1/1 108,66,-1/1 108,67,-1/1 108,69,-1/1 108,70,1/1 112,72,1/1 113,75,-1/1 114,77,-1/1 120,86,-1/1 122,89,1/1 123,92,1/1 127,100,1/1 128,106,-1/1 131,115,1/1 133,121,1/1
mat 102 14,1,1/1 27,4,-1/1 32,6,-1/1 37,8,-1/1 41,9,-1/1 46,13,-1/1 48,12,1/1 52,16,-1/1 53,15,1/1 59,19,1/1 64,23,-1/1 65,23,1/1 67,23,1/1 68,23,-1/1 69,23,1/1 70,23,1/1 71,31,1/1 74,28,-1/1 77,29,1/1 78,38,1/1 83,34,1/1 89,40,1/1 90,50,1/1 96,56,1/1 101,51,1/1 103,63,1/1 104,61,-1/1 106,57,1/1 109,64,-1/1 109,65,1/1 109,67,-1/1 109,70,1/1 114,73,1/1 117,79,-1/1 118,81,1/1 121,86,-1/1 122,88,1/1 125,93,-1/1 126,98,-1/1 128,105,-1/1 130,110,-1/1 133,120,1/1
mat 103 16,2,-1/1 19,3,1/1 23,4,1/1 28,5,-1/1 40,11,1/1 45,14,-1/1 51,17,-1/1 56,18,-1/1 57,20,1/1 63,22,-1/1 64,27,1/1 65,27,-1/1 66,27,1/1 67,27,-1/1 68,27,1/1 69,27,-1/1 75,32,1/1 81,36,1/1 82,37,1/1 86,44,1/1 87,41,-1/1 88,42,1/1 92,48,-1/1 93,49,1/1 94,46,-1/1 98,55,-1/1 99,53,-1/1 105,60,-1/1 110,64,-1/1 110,65,1/1 110,66,-1/1 110,67,-1/1 113,71,-1/1 115,77,1/1 116,78,1/1 119,83,1/1 120,84,1/1 123,90,-1/1 129,104,1/1 130,109,-1/1 131,114,-1/1 132,117,1/1
mat 104 17,2,-1/1 20,3,1/1 29,6,-1/1 33,7,1/1 34,8,-1/1 39,10,1/1 51,16,-1/1 55,18,-1/1 57,19,1/1 60,22,-1/1 66,26,-1/1 67,26,1/1 68,26,-1/1 69,26,1/1 70,26,1/1 73,31,-1/1 77,32,1/1 79,38,-1/1 80,35,1/1 83,37,1/1 85,43,1/1 95,47,-1/1 98,56,-1/1 100,54,-1/1 101,52,1/1 105,63,-1/1 106,59,1/1 111,64,-1/1 111,65,1/1 111,68,1/1 111,69,-1/1 114,71,-1/1 115,75,1/1 117,78,1/1 119,82,1/1 124,91,-1/1 126,96,1/1 127,97,-1/1 128,103,1/1 131,113,-1/1 132,116,1/1
mat 105 15,1,1/1 22,2,1/1 38,6,1/1 43,7,-1/1 49,11,-1/1 50,9,-1/1 53,14,1/1 60,17,1/1 63,16,1/1 64,21,-1/1 67,21,1/1 69,21,1/1 72,24,1/1 76,25,1/1 78,32,-1/1 79,29,1/1 84,36,-1/1 85,33,-1/1 90,41,1/1 93,40,-1/1 97,47,1/1 99,45,1/1 103,52,-1/1 105,51,1/1 107,62,-1/1 108,58,-1/1 112,65,1/1 112,66,-1/1 112,67,-1/1 112,69,-1/1 112,70,1/1 116,75,-1/1 117,77,-1/1 120,81,-1/1 123,87,1/1 125,89,1/1 127,95,1/1 128,101,-1/1 132,115,-1/1 133,118,-1/1
mat 106 16,1,1/1 26,3,1/1 31,4,1/1 35,5,-1/1 47,11,1/1 52,14,-1/1 56,12,1/1 58,17,-1/1 63,15,1/1 65,20,1/1 66,20,-1/1 67,20,1/1 68,20,-1/1 69,20,1/1 71,27,-1/1 75,24,-1/1 81,29,-1/1 82,30,-1/1 87,33,1/1 88,34,-1/1 91,44,-1/1 94,39,1/1 96,48,1/1 97,49,-1/1 102,55,1/1 103,53,1/1 108,60,1/1 110,57,1/1 113,64,-1/1 113,68,1/1 113,69,-1/1 113,70,1/1 116,72,1/1 118,77,-1/1 120,79,1/1 122,83,-1/1 123,85,-1/1 129,100,1/1 130,106,-1/1 131,111,-1/1 133,117,-1/1
mat 107 17,1,1/1 27,3,1/1 36,6,-1/1 41,7,1/1 42,8,-1/1 46,10,1/1 55,12,1/1 58,16,-1/1 60,15,1/1 64,19,1/1 66,19,1/1 67,19,-1/1 68,19,1/1 69,19,-1/1 70,19,-1/1 71,26,-1/1 73,23,1/1 77,24,-1/1 80,28,-1/1 83,30,-1/1 84,38,1/1 90,43,-1/1 95,40,1/1 101,45,-1/1 102,56,1/1 104,54,1/1 108,63,1/1 109,59,-1/1 111,57,1/1 114,64,-1/1 114,66,-1/1 114,67,-1/1 114,70,1/1 117,72,1/1 118,75,-1/1 122,82,-1/1 124,86,-1/1 126,92,1/1 127,93,-1/1 128,99,1/1 131,110,-1/1 133,116,-1/1
mat 108 21,2,-1/1 24,3,1/1 29,4,1/1 33,5,-1/1 40,8,-1/1 45,10,1/1 51,13,1/1 57,15,-1/1 62,18,-1/1 67,22,-1/1 69,22,-1/1 70,22,-1/1 75,26,-1/1 77,27,-1/1 81,31,-1/1 86,38,-1/1 87,35,1/1 89,37,1/1 92,43,1/1 95,42,1/1 98,50,1/1 100,49,1/1 101,46,-1/1 106,53,-1/1 110,63,-1/1 111,60,-1/1 115,64,-1/1 115,65,1/1 115,66,-1/1 115,67,-1/1 115,69,-1/1 118,71,-1/1 119,76,-1/1 121,78,1/1 124,84,1/1 126,90,-1/1 129,97,-1/1 130,103,1/1 131,108,1/1 132,112,-1/1
mat 109 19,1,1/1 26,2,1/1 38,4,-1/1 43,5,1/1 54,11,-1/1 56,9,-1/1 59,14,1/1 63,13,-1/1 64,17,1/1 66,17,1/1 67,17,-1/1 68,17,1/1 69,17,-1/1 72,20,-1/1 75,21,1/1 78,27,1/1 82,25,1/1 86,29,1/1 91,36,-1/1 92,33,-1/1 93,34,1/1 96,41,1/1 97,42,-1/1 99,39,-1/1 103,46,1/1 107,55,1/1 110,51,1/1 112,60,1/1 113,58,-1/1 116,65,1/1 116,68,1/1 116,69,-1/1 116,70,1/1 120,73,1/1 121,77,-1/1 123,80,-1/1 125,83,-1/1 129,95,1/1 130,101,-1/1 132,111,1/1 133,114,1/1
mat 110 20,1,1/1 27,2,1/1 44,6,1/1 48,7,-1/1 49,8,1/1 53,10,-1/1 55,9,-1/1 60,13,-1/1 65,16,1/1 66,16,-1/1 67,16,1/1 68,16,-1/1 69,16,1/1 70,16,1/1 72,19,-1/1 77,21,1/1 78,26,1/1 79,23,-1/1 83,25,1/1 84,31,1/1 85,28,1/1 90,35,-1/1 100,40,-1/1 104,47,1/1 106,45,1/1 107,56,1/1 109,52,-1/1 111,51,1/1 112,63,1/1 114,58,-1/1 117,65,1/1 117,66,-1/1 117,67,-1/1 117,70,1/1 121,75,-1/1 124,81,-1/1 125,82,-1/1 126,87,1/1 127,88,-1/1 128,94,1/1 132,110,1/1 133,113,1/1
mat 111 21,1,1/1 32,3,1/1 36,4,1/1 41,5,-1/1 47,8,-1/1 52,10,1/1 58,13,1/1 62,12,1/1 64,15,-1/1 67,15,1/1 69,15,1/1 70,15,1/1 71,22,1/1 75,19,1/1 77,20,1/1 81,23,1/1 87,28,-1/1 89,30,-1/1 91,38,1/1 95,34,-1/1 96,43,-1/1 101,39,1/1 102,50,-1/1 104,49,-1/1 109,53,1/1 113,63,1/1 114,60,1/1 115,57,1/1 118,64,-1/1 118,68,1/1 118,70,1/1 121,72,1/1 122,76,1/1 124,79,1/1 126,85,-1/1 129,93,-1/1 130,99,1/1 131,105,1/1 133,112,1/1
mat 112 25,2,-1/1 30,3,1/1 34,4,1/1 39,5,-1/1 40,6,1/1 45,7,-1/1 51,9,-1/1 57,12,1/1 67,18,1/1 68,18,-1/1 70,18,1/1 76,22,-1/1 82,26,-1/1 83,27,-1/1 88,31,-1/1 89,32,-1/1 93,38,-1/1 94,35,1/1 95,36,-1/1 99,43,1/1 100,44,-1/1 101,41,1/1 105,50,1/1 106,48,1/1 110,56,1/1 111,55,1/1 115,62,1/1 119,64,-1/1 119,65,1/1 119,66,-1/1 119,67,-1/1 119,68,1/1 122,71,-1/1 125,78,1/1 127,84,1/1 128,90,-1/1 129,91,1/1 130,96,-1/1 131,102,-1/1 132,107,1/1
mat 113 23,1,1/1 31,2,1/1 38,3,1/1 50,5,1/1 56,7,1/1 61,11,-1/1 63,10,1/1 64,14,-1/1 65,14,1/1 67,14,1/1 68,14,-1/1 69,14,1/1 73,17,1/1 79,20,-1/1 81,21,1/1 84,27,1/1 86,24,-1/1 88,25,1/1 91,32,1/1 93,30,-1/1 97,37,1/1 98,33,-1/1 102,41,1/1 105,39,-1/1 107,48,-1/1 108,46,1/1 110,45,-1/1 112,53,-1/1 113,52,1/1 116,59,-1/1 120,66,-1/1 120,68,1/1 120,69,-1/1 120,70,1/1 123,74,1/1 124,77,-1/1 127,83,-1/1 129,89,-1/1 131,101,-1/1 132,106,-1/1 133,109,-1/1
mat 114 24,1,1/1 32,2,1/1 44,4,-1/1 48,5,1/1 54,8,1/1 59,10,-1/1 62,9,-1/1 65,13,-1/1 67,13,-1/1 69,13,-1/1 70,13,-1/1 72,15,1/1 75,16,-1/1 77,17,-1/1 78,22,-1/1 86,23,-1/1 89,25,1/1 91,31,1/1 92,28,1/1 96,35,-1/1 100,34,1/1 104,42,-1/1 106,39,-1/1 107,50,-1/1 109,46,1/1 115,51,1/1 116,63,1/1 117,60,1/1 118,58,-1/1 121,65,1/1 121,68,1/1 121,70,1/1 124,73,1/1 125,76,1/1 126,80,-1/1 129,88,-1/1 130,94,1/1 132,105,-1/1 133,108,-1/1
mat 115 25,1,1/1 37,3,1/1 42,4,1/1 46,5,-1/1 47,6,1/1 52,7,-1/1 58,9,-1/1 64,12,1/1 67,12,-1/1 68,12,1/1 70,12,-1/1 71,18,-1/1 76,15,1/1 82,19,1/1 83,20,1/1 88,23,1/1 89,24,1/1 94,28,-1/1 95,29,1/1 97,38,1/1 101,33,-1/1 103,43,-1/1 104,44,1/1 108,50,-1/1 109,48,-1/1 113,56,-1/1 114,55,-1/1 118,62,-1/1 119,57,1/1 122,64,-1/1 122,69,-1/1 122,70,1/1 125,72,1/1 127,79,1/1 128,85,-1/1 129,86,1/1 130,92,-1/1 131,98,-1/1 133,107,-1/1
mat 116 28,1,1/1 35,2,1/1 43,3,1/1 50,4,1/1 56,6,1/1 63,8,1/1 64,11,-1/1 65,11,1/1 66,11,-1/1 67,11,2/1 68,11,-1/1 69,11,1/1 74,14,-1/1 80,17,-1/1 85,20,1/1 87,21,-1/1 90,27,-1/1 92,24,1/1 94,25,-1/1 96,32,-1/1 98,29,1/1 99,30,1/1 102,36,-1/1 103,37,-1/1 105,34,1/1 107,44,1/1 108,42,-1/1 110,40,1/1 112,49,1/1 113,47,-1/1 116,54,1/1 120,61,1/1 123,67,-1/1 123,70,1/1 126,77,-1/1 128,83,-1/1 130,89,-1/1 131,95,-1/1 132,100,-1/1 133,104,-1/1
mat 117 29,1,1/1 36,2,1/1 44,3,1/1 55,5,1/1 61,8,1/1 62,7,1/1 66,10,-1/1 67,10,1/1 69,10,1/1 70,10,1/1 73,13,-1/1 77,14,1/1 79,15,1/1 81,16,-1/1 84,22,-1/1 86,19,1/1 91,26,-1/1 95,25,1/1 98,28,1/1 100,30,-1/1 102,35,-1/1 104,37,1/1 107,43,1/1 111,39,-1/1 114,46,1/1 115,45,-1/1 117,53,-1/1 118,52,1/1 120,63,1/1 121,59,-1/1 124,66,-1/1 124,68,1/1 124,70,1/1 126,74,1/1 127,76,1/1 129,82,1/1 131,94,1/1 132,99,1/1 133,103,1/1
mat 118 30,1,1/1 37,2,1/1 49,4,-1/1 53,5,1/1 54,6,-1/1 59,7,1/1 65,9,1/1 67,9,1/1 68,9,-1/1 70,9,1/1 72,12,-1/1 76,13,-1/1 78,18,1/1 82,16,-1/1 83,17,-1/1 89,21,-1/1 93,23,-1/1 97,31,1/1 99,28,1/1 100,29,-1/1 103,35,-1/1 104,36,1/1 106,33,1/1 109,41,-1/1 112,50,-1/1 116,56,-1/1 117,55,-1/1 119,51,1/1 121,62,-1/1 122,58,-1/1 125,65,1/1 125,69,-1/1 125,70,1/1 127,73,1/1 128,80,-1/1 129,81,1/1 130,87,-1/1 132,98,1/1 133,102,1/1
mat 119 33,1,1/1 41,2,1/1 48,3,1/1 55,4,1/1 62,6,1/1 69,8,1/1 70,8,1/1 74,10,1/1 77,11,1/1 80,13,1/1 85,15,-1/1 87,16,1/1 90,22,1/1 92,19,-1/1 96,26,1/1 98,23,-1/1 101,25,-1/1 102,31,1/1 106,30,1/1 107,38,-1/1 109,37,-1/1 111,34,1/1 114,42,-1/1 115,40,1/1 117,49,1/1 118,47,-1/1 121,54,1/1 123,63,1/1 124,61,1/1 126,67,-1/1 126,69,1/1 126,70,1/1 128,76,1/1 130,82,1/1 131,88,1/1 132,93,1/1 133,97,1/1
mat 120 34,1,1/1 42,2,1/1 49,3,1/1 60,5,1/1 61,6,-1/1 66,7,1/1 67,7,-1/1 68,7,1/1 70,7,-1/1 73,9,1/1 76,10,1/1 79,12,-1/1 83,14,1/1 84,18,1/1 88,16,-1/1 93,19,1/1 95,21,-1/1 97,26,-1/1 100,24,1/1 104,32,-1/1 105,28,1/1 108,35,-1/1 111,33,1/1 112,43,1/1 114,41,-1/1 117,48,1/1 119,45,-1/1 120,56,-1/1 122,52,1/1 124,62,-1/1 125,59,-1/1 127,66,-1/1 127,69,-1/1 127,70,1/1 128,74,1/1 129,75,-1/1 131,87,-1/1 132,92,-1/1 133,96,-1/1
mat 121 39,1,1/1 46,2,1/1 53,3,1/1 60,4,1/1 68,6,1/1 70,6,-1/1 74,7,-1/1 76,8,1/1 80,9,-1/1 83,11,1/1 85,12,1/1 90,18,-1/1 94,16,1/1 99,19,-1/1 101,21,1/1 103,26,1/1 105,23,-1/1 106,24,-1/1 108,31,1/1 109,32,1/1 111,29,-1/1 112,38,-1/1 114,36,1/1 117,44,-1/1 119,40,1/1 122,47,-1/1 123,56,-1/1 125,54,1/1 126,62,-1/1 127,61,1/1 128,67,-1/1 128,68,-1/1 128,70,1/1 130,75,-1/1 131,81,-1/1 132,86,-1/1 133,91,-1/1
mat 122 40,1,1/1 47,2,1/1 54,3,1/1 61,4,1/1 67,5,1/1 70,5,1/1 75,7,1/1 81,9,1/1 82,10,1/1 86,12,-1/1 88,13,1/1 89,14,1/1 91,18,1/1 93,15,-1/1 95,17,1/1 97,22,1/1 100,20,-1/1 104,27,1/1 110,28,1/1 113,35,-1/1 115,33,1/1 116,43,1/1 118,41,-1/1 119,39,1/1 120,50,1/1 121,48,1/1 122,46,-1/1 124,55,1/1 125,53,1/1 127,60,1/1 129,67,1/1 129,68,1/1 129,69,-1/1 129,70,1/1 130,74,1/1 131,80,1/1 132,85,1/1 133,90,1/1
mat 123 45,1,1/1 52,2,1/1 59,3,1/1 66,4,1/1 70,4,1/1 74,5,1/1 75,6,1/1 82,8,1/1 87,9,-1/1 89,11,1/1 92,12,1/1 94,13,-1/1 96,18,-1/1 99,15,1/1 101,17,-1/1 103,22,-1/1 106,20,1/1 109,27,-1/1 110,23,-1/1 113,31,1/1 115,29,-1/1 116,38,-1/1 118,36,1/1 119,34,-1/1 121,44,-1/1 122,42,1/1 123,50,1/1 125,49,-1/1 126,55,1/1 128,60,1/1 129,61,1/1 130,66,1/1 130,70,1/1 131,73,1/1 132,79,1/1 133,84,1/1
mat 124 51,1,1/1 58,2,1/1 65,3,1/1 70,3,-1/1 73,4,1/1 80,5,1/1 81,6,1/1 87,7,1/1 88,8,1/1 94,10,1/1 95,11,1/1 98,12,1/1 101,14,1/1 102,18,-1/1 105,15,1/1 108,22,-1/1 110,19,1/1 111,20,1/1 113,26,-1/1 114,27,-1/1 115,24,1/1 118,32,-1/1 119,30,1/1 120,38,-1/1 122,37,-1/1 123,43,-1/1 124,44,-1/1 126,48,-1/1 127,49,-1/1 128,53,-1/1 129,54,-1/1 130,59,-1/1 131,65,-1/1 131,70,1/1 132,72,-1/1 133,78,-1/1
mat 125 57,1,1/1 64,2,1/1 70,2,1/1 72,3,1/1 79,4,1/1 85,5,1/1 86,6,1/1 92,7,1/1 93,8,1/1 98,9,1/1 99,10,1/1 100,11,1/1 105,13,1/1 106,14,1/1 107,18,1/1 110,16,1/1 111,17,1/1 112,22,1/1 115,21,1/1 116,26,1/1 117,27,1/1 119,25,1/1 120,31,1/1 121,32,1/1 123,35,1/1 124,36,1/1 125,37,1/1 126,41,1/1 127,42,1/1 128,46,1/1 129,47,1/1 130,52,1/1 131,58,1/1 132,64,1/1 132,70,1/1 133,71,1/1
mat 126 70,1,1/1 71,2,1/1 78,3,1/1 84,4,1/1 90,5,1/1 91,6,1/1 96,7,1/1 97,8,1/1 102,9,1/1 103,10,1/1 104,11,1/1 107,12,1/1 108,13,1/1 109,14,1/1 112,15,1/1 113,16,1/1 114,17,1/1 116,19,1/1 117,20,1/1 118,21,1/1 120,23,1/1 121,24,1/1 122,25,1/1 123,28,1/1 124,29,1/1 125,30,1/1 126,33,1/1 127,34,1/1 128,39,1/1 129,40,1/1 130,45,1/1 131,51,1/1 132,57,1/1 133,64,-1/1 133,65,1/1 133,66,-1/1 133,67,-1/1 133,68,1/1 133,69,-1/1 133,70,2/1
mat 127 1,1,1/1 2,2,-1/1 12,12,1/1 15,15,1/1 18,18,-1/1 19,19,1/1 20,20,1/1 22,22,-1/1 23,23,1/1 24,24,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 29,29,1/1 30,30,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 34,34,1/1 35,35,-1/1 36,36,-1/1 37,37,-1/1 39,39,1/1 40,40,1/1 41,41,-1/1 42,42,-1/1 45,45,1/1 46,46,-1/1 47,47,-1/1 51,51,1/1 52,52,-1/1 57,57,2/1 58,58,-1/1 71,71,-2/1 72,72,1/1 78,78,-1/1 79,79,1/1 84,84,-1/1 85,85,1/1 86,86,1/1 90,90,-1/1 91,91,-1/1 92,92,1/1 93,93,1/1 96,96,-1/1 97,97,-1/1 98,98,1/1 99,99,1/1 100,100,1/1 102,102,-1/1 103,103,-1/1 104,104,-1/1 105,105,1/1 106,106,1/1 108,108,-1/1 109,109,-1/1 110,110,1/1 111,111,1/1 113,113,-1/1 114,114,-1/1 115,115,1/1 118,118,-1/1 119,119,1/1 122,122,-1/1 132,132,1/1 133,133,-1/1
mat 128 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-1/1 11,11,1/1 14,14,-1/1 23,23,1/1 28,28,-1/1 29,29,1/1 31,31,1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,1/1 38,38,1/1 39,39,-1/1 40,40,1/1 41,41,-1/1 42,42,1/1 43,43,-1/1 44,44,1/1 45,45,-1/1 46,46,-1/1 47,47,1/1 48,48,-1/1 49,49,1/1 52,52,-1/1 53,53,-1/1 54,54,1/1 59,59,-1/1 61,61,2/1 73,73,1/1 74,74,-2/1 79,79,1/1 80,80,-1/1 81,81,1/1 84,84,1/1 85,85,-1/1 86,86,1/1 87,87,-1/1 88,88,1/1 90,90,-1/1 91,91,1/1 92,92,-1/1 93,93,1/1 94,94,-1/1 95,95,1/1 96,96,-1/1 97,97,1/1 99,99,-1/1 100,100,1/1 101,101,-1/1 103,103,-1/1 104,104,1/1 106,106,-1/1 109,109,-1/1 120,120,1/1 123,123,-1/1 124,124,1/1 126,126,-1/1 127,127,1/1 128,128,-1/1 129,129,1/1 130,130,-1/1
mat 129 2,2,1/1 3,3,-1/1 9,9,1/1 12,12,-1/1 13,13,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 19,19,-1/1 20,20,-1/1 21,21,1/1 24,24,-1/1 25,25,1/1 30,30,-1/1 31,31,1/1 35,35,1/1 36,36,1/1 38,38,-1/1 41,41,1/1 42,42,1/1 43,43,-1/1 44,44,-1/1 46,46,1/1 47,47,1/1 48,48,-1/1 49,49,-1/1 51,51,1/1 52,52,1/1 53,53,-1/1 54,54,-1/1 57,57,-1/1 58,58,2/1 59,59,-1/1 71,71,1/1 72,72,-2/1 73,73,1/1 78,78,-1/1 79,79,-1/1 80,80,1/1 81,81,1/1 85,85,-1/1 86,86,-1/1 87,87,1/1 88,88,1/1 92,92,-1/1 93,93,-1/1 94,94,1/1 95,95,1/1 99,99,-1/1 100,100,-1/1 101,101,1/1 102,102,1/1 106,106,-1/1 107,107,-1/1 108,108,1/1 112,112,-1/1 113,113,1/1 114,114,1/1 116,116,-1/1 117,117,-1/1 118,118,1/1 121,121,-1/1 122,122,1/1 125,125,-1/1 131,131,1/1 132,132,-1/1
mat 130 3,3,1/1 4,4,-1/1 7,7,1/1 9,9,-1/1 10,10,1/1 13,13,-1/1 14,14,1/1 17,17,-1/1 19,19,1/1 23,23,-1/1 24,24,1/1 26,26,1/1 29,29,-1/1 30,30,1/1 31,31,-1/1 32,32,1/1 34,34,-1/1 36,36,-1/1 37,37,1/1 42,42,-1/1 43,43,1/1 45,45,1/1 48,48,1/1 50,50,-1/1 51,51,-1/1 52,52,1/1 53,53,1/1 54,54,1/1 55,55,-1/1 58,58,-1/1 59,59,2/1 60,60,-1/1 61,61,-1/1 72,72,1/1 73,73,-2/1 74,74,1/1 75,75,1/1 78,78,1/1 79,79,-1/1 80,80,-1/1 81,81,-1/1 82,82,1/1 84,84,-1/1 88,88,-1/1 89,89,1/1 92,92,1/1 95,95,-1/1 96,96,1/1 98,98,-1/1 99,99,1/1 102,102,-1/1 103,103,1/1 105,105,-1/1 106,106,1/1 108,108,-1/1 109,109,1/1 111,111,-1/1 114,114,-1/1 116,116,1/1 120,120,-1/1 121,121,1/1 124,124,-1/1 125,125,1/1 127,127,-1/1 130,130,1/1 131,131,-1/1
mat 131 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 13,13,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 19,19,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 26,26,-1/1 27,27,1/1 32,32,-1/1 34,34,1/1 39,39,1/1 40,40,-1/1 42,42,1/1 45,45,-1/1 46,46,1/1 47,47,-1/1 49,49,1/1 50,50,1/1 52,52,-1/1 53,53,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1 59,59,-1/1 60,60,2/1 62,62,-1/1 73,73,1/1 75,75,-2/1 76,76,1/1 79,79,1/1 80,80,1/1 81,81,-1/1 82,82,-1/1 83,83,1/1 84,84,1/1 85,85,1/1 86,86,-1/1 87,87,-1/1 89,89,-1/1 90,90,1/1 91,91,-1/1 92,92,-1/1 96,96,-1/1 105,105,1/1 108,108,1/1 110,110,-1/1 111,111,1/1 112,112,1/1 113,113,-1/1 114,114,1/1 115,115,-1/1 116,116,-1/1 117,117,1/1 118,118,-1/1 121,121,-1/1 127,127,1/1 128,128,1/1 129,129,-1/1 130,130,-1/1
mat 132 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 12,12,1/1 13,13,-1/1 15,15,-1/1 18,18,1/1 21,21,1/1 22,22,-1/1 24,24,1/1 25,25,-1/1 29,29,1/1 30,30,-1/1 32,32,1/1 33,33,1/1 34,34,-1/1 36,36,1/1 37,37,-1/1 39,39,-1/1 41,41,1/1 42,42,-1/1 44,44,1/1 46,46,-1/1 48,48,1/1 49,49,-1/1 53,53,-1/1 55,55,1/1 56,56,1/1 60,60,-1/1 62,62,2/1 63,63,-1/1 75,75,1/1 76,76,-2/1 77,77,1/1 81,81,1/1 82,82,-1/1 83,83,-1/1 86,86,1/1 87,87,1/1 88,88,-1/1 91,91,1/1 92,92,1/1 93,93,-1/1 94,94,-1/1 96,96,1/1 97,97,-1/1 98,98,1/1 99,99,-1/1 102,102,1/1 103,103,-1/1 105,105,-1/1 107,107,1/1 108,108,-1/1 112,112,-1/1 115,115,1/1 118,118,1/1 119,119,-1/1 121,121,1/1 122,122,-1/1 124,124,1/1 125,125,-1/1 126,126,1/1 127,127,-1/1 128,128,-1/1
mat 133 8,8,1/1 10,10,1/1 11,11,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 19,19,1/1 20,20,-1/1 21,21,-1/1 22,22,1/1 23,23,1/1 24,24,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 35,35,1/1 36,36,-1/1 38,38,1/1 41,41,-1/1 43,43,1/1 44,44,-1/1 48,48,-1/1 50,50,1/1 55,55,-1/1 56,56,1/1 62,62,-1/1 63,63,2/1 76,76,1/1 77,77,-2/1 82,82,1/1 83,83,-1/1 88,88,1/1 89,89,-1/1 93,93,1/1 94,94,1/1 95,95,-1/1 97,97,1/1 99,99,1/1 100,100,-1/1 101,101,-1/1 103,103,1/1 104,104,-1/1 105,105,1/1 106,106,-1/1 108,108,1/1 109,109,-1/1 110,110,1/1 111,111,-1/1 112,112,1/1 113,113,1/1 114,114,-1/1 115,115,-1/1 116,116,1/1 117,117,-1/1 118,118,-1/1 120,120,1/1 121,121,-1/1 123,123,1/1 124,124,-1/1 126,126,-1/1
sc 1 3,8,-1/1 10,14,-1/1 15,20,-1/1 17,21,-1/1 22,26,-1/1 24,27,-1/1 28,32,-1/1 29,33,-1/1 31,34,-1/1 35,38,-1/1 36,39,-1/1 40,43,-1/1 41,44,-1/1 45,48,-1/1 49,52,-1/1 62,63,1/1 64,127,1/1 71,66,1/1 77,73,1/1 83,78,1/1 84,80,1/1 89,85,1/1 90,87,1/1 95,91,1/1 96,92,1/1 97,94,1/1 101,98,1/1 102,99,1/1 106,103,1/1 107,104,1/1 111,108,1/1 115,112,1/1 126,125,-1/1 127,1,-2/1 129,1,1/1
sc 2 4,9,-1/1 10,15,-1/1 11,16,-1/1 14,20,-1/1 17,22,-1/1 18,23,-1/1 21,26,-1/1 24,29,-1/1 25,30,-1/1 27,33,-1/1 31,36,-1/1 34,39,-1/1 50,53,1/1 54,56,1/1 57,58,1/1 59,60,1/1 65,128,1/1 72,67,1/1 78,73,1/1 79,74,1/1 83,77,1/1 85,80,1/1 86,81,1/1 89,84,1/1 92,87,1/1 93,88,1/1 96,90,1/1 99,94,1/1 102,97,1/1 116,113,-1/1 119,117,-1/1 121,120,-1/1 123,122,-1/1 128,2,-2/1 130,2,1/1
sc 3 1,8,1/1 4,10,-1/1 9,15,-1/1 11,17,-1/1 16,22,-1/1 18,24,-1/1 23,29,-1/1 25,31,-1/1 30,36,-1/1 32,37,-1/1 38,42,-1/1 43,46,-1/1 44,47,-1/1 48,51,-1/1 52,55,-1/1 61,62,1/1 66,129,1/1 71,64,-1/1 73,67,1/1 78,72,1/1 80,74,1/1 85,79,1/1 87,81,1/1 92,86,1/1 94,88,1/1 99,93,1/1 100,95,1/1 105,101,1/1 109,106,1/1 110,107,1/1 114,111,1/1 118,115,1/1 125,124,-1/1 127,3,1/1 129,3,-2/1 130,3,1/1
sc 4 2,9,1/1 3,10,1/1 5,11,-1/1 8,14,1/1 12,18,-1/1 19,25,-1/1 22,28,1/1 26,32,1/1 29,35,1/1 33,38,1/1 36,41,1/1 39,44,1/1 46,50,1/1 51,54,1/1 55,57,1/1 60,61,1/1 67,130,1/1 72,65,-1/1 73,66,-1/1 74,68,1/1 77,71,-1/1 81,75,1/1 88,82,1/1 91,85,-1/1 95,89,-1/1 98,92,-1/1 101,96,-1/1 104,99,-1/1 107,102,-1/1 113,109,-1/1 117,114,-1/1 120,118,-1/1 124,123,-1/1 128,4,1/1 129,4,1/1 130,4,-2/1 131,4,1/1
sc 5 4,11,1/1 6,12,-1/1 9,16,1/1 10,17,1/1 13,19,-1/1 14,21,1/1 15,22,1/1 20,26,1/1 35,40,1/1 38,43,1/1 41,45,1/1 42,46,1/1 44,48,1/1 47,51,1/1 57,59,1/1 58,60,1/1 68,131,1/1 74,67,-1/1 75,69,1/1 79,72,-1/1 80,73,-1/1 82,76,1/1 84,77,-1/1 85,78,-1/1 89,83,-1/1 103,98,-1/1 106,101,-1/1 108,104,-1/1 109,105,-1/1 111,107,-1/1 114,110,-1/1 122,120,-1/1 123,121,-1/1 130,5,1/1 131,5,-2/1 132,5,1/1
sc 6 5,12,1/1 7,13,-1/1 11,18,1/1 16,23,1/1 17,24,1/1 21,27,1/1 22,29,1/1 26,33,1/1 28,35,1/1 32,38,1/1 37,42,1/1 45,49,1/1 48,52,1/1 51,55,1/1 54,57,1/1 56,58,1/1 69,132,1/1 75,68,-1/1 76,70,1/1 81,74,-1/1 86,79,-1/1 87,80,-1/1 90,84,-1/1 92,85,-1/1 96,89,-1/1 98,91,-1/1 101,95,-1/1 105,100,-1/1 112,108,-1/1 115,111,-1/1 118,114,-1/1 120,117,-1/1 121,119,-1/1 131,6,1/1 132,6,-2/1 133,6,1/1
sc 7 6,13,1/1 12,19,1/1 18,25,1/1 23,30,1/1 24,31,1/1 27,34,1/1 29,36,1/1 33,39,1/1 35,41,1/1 38,44,1/1 40,45,1/1 42,47,1/1 43,48,1/1 46,51,1/1 50,54,1/1 53,56,1/1 70,133,1/1 76,69,-1/1 82,75,-1/1 88,81,-1/1 93,86,-1/1 94,87,-1/1 97,90,-1/1 99,92,-1/1 102,96,-1/1 104,98,-1/1 107,101,-1/1 108,103,-1/1 110,105,-1/1 111,106,-1/1 114,109,-1/1 117,113,-1/1 119,116,-1/1 132,7,1/1 133,7,-2/1
sc 8 4,14,-1/1 9,20,-1/1 11,21,-1/1 16,26,-1/1 18,27,-1/1 23,33,-1/1 25,34,-1/1 28,37,1/1 30,39,-1/1 35,42,1/1 40,46,1/1 41,47,1/1 45,51,1/1 49,55,1/1 61,63,-1/1 64,3,1/1 66,1,-1/1 71,127,1/1 71,129,1/1 77,67,1/1 83,72,1/1 84,74,1/1 89,79,1/1 90,81,1/1 96,86,1/1 97,88,1/1 100,91,-1/1 102,93,1/1 105,98,-1/1 109,103,-1/1 110,104,-1/1 114,108,-1/1 118,112,-1/1 126,124,1/1 127,8,-1/1 129,8,-1/1 130,8,1/1
sc 9 3,15,1/1 5,16,-1/1 8,20,1/1 12,23,-1/1 17,28,-1/1 19,30,-1/1 21,32,-1/1 24,35,-1/1 27,38,-1/1 31,41,-1/1 34,44,-1/1 46,53,-1/1 51,56,-1/1 55,58,-1/1 59,61,1/1 65,4,1/1 67,2,-1/1 72,128,1/1 72,130,1/1 78,66,-1/1 79,68,1/1 83,71,-1/1 86,75,1/1 91,80,1/1 93,82,1/1 95,84,1/1 98,87,1/1 101,90,1/1 104,94,1/1 107,97,1/1 116,109,1/1 119,114,1/1 121,118,1/1 124,122,-1/1 128,9,-1/1 129,9,1/1 130,9,-1/1 131,9,1/1
sc 10 1,14,1/1 2,15,1/1 5,17,-1/1 12,24,-1/1 16,28,-1/1 19,31,-1/1 23,35,-1/1 26,37,1/1 30,41,-1/1 33,42,1/1 39,47,1/1 43,50,-1/1 48,54,-1/1 52,57,-1/1 60,62,-1/1 66,4,1/1 67,3,-1/1 73,129,1/1 73,130,1/1 77,64,-1/1 78,65,-1/1 80,68,1/1 87,75,1/1 91,79,1/1 94,82,1/1 98,86,1/1 100,89,-1/1 104,93,1/1 105,96,-1/1 110,102,-1/1 113,106,1/1 117,111,1/1 120,115,1/1 125,123,1/1 127,10,1/1 128,10,1/1 129,10,-1/1 130,10,-1/1 131,10,1/1
sc 11 2,16,1/1 3,17,1/1 6,18,-1/1 8,21,1/1 13,25,-1/1 15,28,-1/1 20,32,-1/1 29,40,1/1 33,43,1/1 36,45,1/1 39,48,1/1 42,50,-1/1 47,54,-1/1 55,59,1/1 58,61,-1/1 67,5,1/1 68,4,-1/1 74,130,1/1 74,131,1/1 79,65,-1/1 80,66,-1/1 81,69,1/1 84,71,-1/1 88,76,1/1 91,78,1/1 95,83,1/1 103,92,-1/1 106,96,-1/1 108,99,-1/1 111,102,-1/1 113,105,1/1 117,110,1/1 122,118,-1/1 124,121,1/1 128,11,1/1 129,11,1/1 130,11,-1/1 131,11,-1/1 132,11,1/1
sc 12 4,18,1/1 7,19,-1/1 9,23,1/1 10,24,1/1 14,27,1/1 15,29,1/1 20,33,1/1 28,40,-1/1 32,43,-1/1 37,46,-1/1 41,49,1/1 44,52,1/1 47,55,1/1 54,59,-1/1 56,60,-1/1 68,6,1/1 69,5,-1/1 75,131,1/1 75,132,1/1 81,67,-1/1 82,70,1/1 86,72,-1/1 87,73,-1/1 90,77,-1/1 92,78,-1/1 96,83,-1/1 103,91,1/1 106,95,1/1 109,100,1/1 112,104,-1/1 115,107,-1/1 118,110,-1/1 122,117,1/1 123,119,1/1 130,12,1/1 131,12,-1/1 132,12,-1/1 133,12,1/1
sc 13 5,19,1/1 11,25,1/1 16,30,1/1 17,31,1/1 21,34,1/1 22,36,1/1 26,39,1/1 28,41,1/1 32,44,1/1 37,47,1/1 40,49,-1/1 43,52,-1/1 46,55,-1/1 50,57,-1/1 53,58,-1/1 69,7,1/1 70,6,-1/1 76,132,1/1 76,133,1/1 82,68,-1/1 88,74,-1/1 93,79,-1/1 94,80,-1/1 97,84,-1/1 99,85,-1/1 102,89,-1/1 104,91,-1/1 107,95,-1/1 110,100,-1/1 112,103,1/1 115,106,1/1 118,109,1/1 120,113,1/1 121,116,1/1 131,13,1/1 132,13,-1/1 133,13,-1/1
sc 14 2,20,1/1 5,21,-1/1 12,27,-1/1 16,32,-1/1 19,34,-1/1 22,37,-1/1 23,38,-1/1 29,42,-1/1 30,44,-1/1 36,47,-1/1 40,50,1/1 45,54,1/1 49,57,1/1 60,63,1/1 64,10,1/1 67,8,-1/1 71,4,1/1 73,1,-1/1 77,127,1/1 77,129,1/1 77,130,1/1 83,65,-1/1 84,68,1/1 90,75,1/1 95,79,1/1 97,82,1/1 100,85,1/1 101,86,1/1 105,92,1/1 107,93,1/1 110,99,1/1 113,103,-1/1 117,108,-1/1 120,112,-1/1 126,123,-1/1 127,14,-1/1 128,14,1/1 130,14,-1/1 131,14,1/1
sc 15 1,20,1/1 5,22,-1/1 11,28,1/1 12,29,-1/1 18,35,1/1 19,36,-1/1 21,37,-1/1 25,41,1/1 27,42,-1/1 34,47,-1/1 43,53,1/1 48,56,1/1 52,58,1/1 59,62,-1/1 65,10,1/1 66,9,1/1 72,3,-1/1 73,2,-1/1 78,128,1/1 78,129,1/1 78,130,1/1 83,64,-1/1 85,68,1/1 91,74,-1/1 92,75,1/1 98,81,-1/1 99,82,1/1 100,84,1/1 104,88,-1/1 105,90,1/1 110,97,1/1 116,106,-1/1 119,111,-1/1 121,115,-1/1 125,122,1/1 127,15,1/1 128,15,-1/1 129,15,-1/1 131,15,1/1
sc 16 3,22,1/1 6,23,-1/1 8,26,1/1 10,28,1/1 13,30,-1/1 14,32,1/1 24,40,-1/1 27,43,-1/1 31,45,-1/1 34,48,-1/1 42,53,1/1 47,56,1/1 55,60,-1/1 57,61,-1/1 65,11,1/1 68,9,-1/1 72,5,1/1 74,2,-1/1 79,128,1/1 79,130,1/1 79,131,1/1 85,66,-1/1 86,69,1/1 89,71,-1/1 91,73,-1/1 93,76,1/1 95,77,-1/1 103,87,1/1 106,90,1/1 108,94,1/1 111,97,1/1 116,105,-1/1 119,110,-1/1 123,118,1/1 124,120,1/1 128,16,-1/1 129,16,1/1 131,16,-1/1 132,16,1/1
sc 17 1,21,1/1 2,22,1/1 6,24,-1/1 9,28,1/1 13,31,-1/1 20,37,-1/1 23,40,-1/1 30,45,-1/1 33,46,1/1 38,50,1/1 39,51,1/1 44,54,1/1 52,59,-1/1 58,62,1/1 66,11,1/1 68,10,-1/1 73,5,1/1 74,3,-1/1 80,129,1/1 80,130,1/1 80,131,1/1 84,64,-1/1 85,65,-1/1 87,69,1/1 91,72,-1/1 94,76,1/1 100,83,1/1 103,86,1/1 108,93,1/1 109,96,-1/1 113,101,-1/1 114,102,-1/1 117,107,-1/1 122,115,1/1 125,121,-1/1 127,17,1/1 128,17,1/1 129,17,-1/1 131,17,-1/1 132,17,1/1
sc 18 2,23,1/1 3,24,1/1 7,25,-1/1 8,27,1/1 15,35,-1/1 20,38,-1/1 22,40,-1/1 26,43,-1/1 36,49,1/1 37,50,1/1 39,52,1/1 47,57,-1/1 51,59,-1/1 56,61,1/1 67,12,1/1 69,11,-1/1 74,6,1/1 75,4,-1/1 81,130,1/1 81,131,1/1 81,132,1/1 86,65,-1/1 87,66,-1/1 88,70,1/1 90,71,-1/1 98,78,1/1 101,83,1/1 103,85,1/1 106,89,1/1 112,99,-1/1 113,100,-1/1 115,102,-1/1 120,110,1/1 122,114,1/1 124,119,-1/1 128,18,1/1 129,18,1/1 130,18,-1/1 132,18,-1/1 133,18,1/1
sc 19 4,25,1/1 9,30,1/1 10,31,1/1 14,34,1/1 15,36,1/1 20,39,1/1 28,45,-1/1 32,48,-1/1 35,49,-1/1 37,51,-1/1 38,52,-1/1 42,55,-1/1 50,59,1/1 53,60,1/1 68,13,1/1 70,12,-1/1 75,7,1/1 76,5,-1/1 82,131,1/1 82,132,1/1 82,133,1/1 88,67,-1/1 93,72,-1/1 94,73,-1/1 97,77,-1/1 99,78,-1/1 102,83,-1/1 108,91,1/1 111,95,1/1 112,98,1/1 114,100,1/1 115,101,1/1 118,105,1/1 122,113,-1/1 123,116,-1/1 130,19,1/1 131,19,-1/1 133,19,-1/1
sc 20 5,26,-1/1 11,32,1/1 12,33,-1/1 17,37,1/1 18,38,1/1 19,39,-1/1 24,42,1/1 25,44,1/1 31,47,1/1 40,53,-1/1 45,56,-1/1 49,58,-1/1 59,63,1/1 64,15,1/1 65,14,1/1 71,9,1/1 72,8,-1/1 77,2,-1/1 78,1,-1/1 83,127,1/1 83,128,1/1 83,129,1/1 83,130,1/1 89,68,1/1 95,74,-1/1 96,75,1/1 100,80,-1/1 101,81,-1/1 102,82,1/1 105,87,-1/1 107,88,-1/1 110,94,-1/1 116,103,1/1 119,108,1/1 121,112,1/1 126,122,-1/1 127,20,-1/1 128,20,-1/1 131,20,1/1
sc 21 2,26,1/1 6,27,-1/1 9,32,1/1 13,34,-1/1 15,37,1/1 23,43,-1/1 29,46,-1/1 30,48,-1/1 35,50,-1/1 36,51,-1/1 41,54,-1/1 49,59,1/1 58,63,-1/1 64,17,1/1 68,14,-1/1 71,11,1/1 74,8,-1/1 77,5,1/1 80,1,-1/1 84,127,1/1 84,129,1/1 84,130,1/1 84,131,1/1 89,65,-1/1 90,69,1/1 95,72,-1/1 97,76,1/1 100,78,-1/1 106,86,1/1 109,92,1/1 111,93,1/1 113,98,1/1 114,99,1/1 117,104,1/1 122,112,-1/1 126,121,1/1 127,21,-1/1 128,21,1/1 131,21,-1/1 132,21,1/1
sc 22 1,26,1/1 4,28,-1/1 6,29,-1/1 13,36,-1/1 14,37,1/1 18,40,1/1 25,45,1/1 27,46,-1/1 34,51,-1/1 38,53,-1/1 44,56,-1/1 52,60,1/1 57,62,1/1 65,17,1/1 66,16,1/1 68,15,-1/1 78,5,1/1 79,3,-1/1 80,2,-1/1 85,128,1/1 85,129,1/1 85,130,1/1 85,131,1/1 89,64,-1/1 91,67,1/1 92,69,1/1 99,76,1/1 100,77,-1/1 103,81,-1/1 108,88,-1/1 109,90,1/1 114,97,1/1 116,101,1/1 119,107,1/1 123,115,-1/1 125,120,-1/1 127,22,1/1 128,22,-1/1 129,22,-1/1 130,22,1/1 131,22,-1/1 132,22,1/1
sc 23 3,29,1/1 7,30,-1/1 8,33,1/1 10,35,1/1 14,38,1/1 17,40,1/1 21,43,1/1 31,49,-1/1 34,52,-1/1 37,53,-1/1 47,58,1/1 51,60,1/1 54,61,1/1 65,18,1/1 69,16,-1/1 72,12,1/1 75,9,-1/1 79,6,1/1 81,2,-1/1 86,128,1/1 86,130,1/1 86,131,1/1 86,132,1/1 92,66,-1/1 93,70,1/1 96,71,-1/1 98,73,-1/1 101,77,-1/1 103,80,-1/1 106,84,-1/1 112,94,1/1 115,97,1/1 116,100,1/1 121,110,-1/1 123,114,-1/1 124,117,-1/1 128,23,-1/1 129,23,1/1 132,23,-1/1 133,23,1/1
sc 24 1,27,1/1 2,29,1/1 7,31,-1/1 9,35,1/1 16,40,1/1 20,42,-1/1 26,46,-1/1 30,49,-1/1 32,50,-1/1 39,55,1/1 44,57,1/1 48,59,1/1 56,62,-1/1 66,18,1/1 69,17,-1/1 73,12,1/1 75,10,-1/1 80,6,1/1 81,3,-1/1 87,129,1/1 87,130,1/1 87,131,1/1 87,132,1/1 90,64,-1/1 92,65,-1/1 94,70,1/1 98,72,-1/1 103,79,-1/1 105,83,1/1 109,89,1/1 112,93,1/1 113,95,1/1 118,102,-1/1 120,107,-1/1 122,111,-1/1 125,119,1/1 127,24,1/1 128,24,1/1 129,24,-1/1 132,24,-1/1 133,24,1/1
sc 25 2,30,1/1 3,31,1/1 8,34,1/1 15,41,-1/1 20,44,-1/1 22,45,-1/1 26,48,-1/1 29,49,-1/1 33,52,-1/1 37,54,1/1 42,57,1/1 46,59,1/1 53,61,-1/1 67,19,1/1 70,18,-1/1 74,13,1/1 76,11,-1/1 81,7,1/1 82,4,-1/1 88,130,1/1 88,131,1/1 88,132,1/1 88,133,1/1 93,65,-1/1 94,66,-1/1 97,71,-1/1 104,78,1/1 107,83,1/1 108,85,1/1 111,89,1/1 112,92,1/1 115,96,1/1 117,100,-1/1 120,105,-1/1 122,109,-1/1 124,116,1/1 128,25,1/1 129,25,1/1 130,25,-1/1 133,25,-1/1
sc 26 4,32,-1/1 6,33,-1/1 10,37,-1/1 13,39,-1/1 18,43,1/1 24,46,1/1 25,48,1/1 31,51,1/1 35,53,1/1 41,56,1/1 49,60,-1/1 57,63,-1/1 64,22,1/1 65,21,1/1 68,20,-1/1 71,16,1/1 79,8,-1/1 83,5,1/1 84,2,-1/1 85,1,-1/1 89,127,1/1 89,128,1/1 89,129,1/1 89,130,1/1 89,131,1/1 95,67,1/1 96,69,1/1 100,73,1/1 102,76,1/1 106,81,-1/1 109,87,-1/1 111,88,-1/1 114,94,-1/1 116,98,-1/1 119,104,-1/1 123,112,1/1 126,120,1/1 127,26,-1/1 128,26,-1/1 130,26,1/1 131,26,-1/1 132,26,1/1
sc 27 2,33,1/1 7,34,-1/1 9,38,1/1 15,42,1/1 16,43,1/1 22,46,1/1 28,50,1/1 30,52,-1/1 36,55,-1/1 41,57,-1/1 45,59,-1/1 56,63,1/1 64,24,1/1 69,21,-1/1 71,18,1/1 75,14,-1/1 77,12,1/1 81,8,-1/1 84,6,1/1 87,1,-1/1 90,127,1/1 90,129,1/1 90,130,1/1 90,131,1/1 90,132,1/1 96,65,-1/1 97,70,1/1 101,72,-1/1 105,78,-1/1 106,79,-1/1 109,85,-1/1 113,91,-1/1 115,93,1/1 118,99,1/1 120,104,1/1 122,108,1/1 126,119,-1/1 127,27,-1/1 128,27,1/1 132,27,-1/1 133,27,1/1
sc 28 1,32,1/1 6,35,-1/1 8,37,-1/1 12,40,1/1 13,41,-1/1 19,45,1/1 27,50,-1/1 33,53,1/1 34,54,-1/1 39,56,1/1 52,61,1/1 55,62,-1/1 67,22,-1/1 72,17,1/1 73,16,1/1 74,15,1/1 78,11,-1/1 79,10,-1/1 80,9,-1/1 85,4,1/1 91,128,1/1 91,129,1/1 91,130,2/1 91,131,1/1 95,64,-1/1 98,69,1/1 100,71,1/1 103,75,-1/1 104,76,1/1 108,82,-1/1 113,90,1/1 116,96,-1/1 117,97,1/1 119,102,-1/1 124,115,-1/1 125,118,1/1 127,28,1/1 130,28,-1/1 132,28,1/1
sc 29 1,33,1/1 4,35,-1/1 7,36,-1/1 11,40,-1/1 14,42,1/1 21,46,1/1 25,49,1/1 32,53,1/1 34,55,-1/1 44,58,-1/1 48,60,-1/1 54,62,-1/1 65,24,1/1 66,23,1/1 69,22,-1/1 75,15,-1/1 78,12,1/1 85,6,1/1 86,3,-1/1 87,2,-1/1 92,128,1/1 92,129,1/1 92,130,1/1 92,131,1/1 92,132,1/1 96,64,-1/1 98,67,1/1 99,70,1/1 103,74,1/1 105,77,-1/1 109,84,-1/1 112,88,-1/1 116,95,-1/1 118,97,1/1 121,107,1/1 123,111,1/1 125,117,1/1 127,29,1/1 128,29,-1/1 129,29,-1/1 130,29,1/1 132,29,-1/1 133,29,1/1
sc 30 3,36,1/1 8,39,1/1 10,41,1/1 14,44,1/1 17,45,1/1 21,48,1/1 24,49,1/1 27,52,1/1 37,56,-1/1 42,58,-1/1 46,60,-1/1 50,61,-1/1 65,25,1/1 70,23,-1/1 72,19,1/1 76,16,-1/1 79,13,1/1 82,9,-1/1 86,7,1/1 88,2,-1/1 93,128,1/1 93,130,1/1 93,131,1/1 93,132,1/1 93,133,1/1 99,66,-1/1 102,71,-1/1 104,73,-1/1 107,77,-1/1 108,80,-1/1 111,84,-1/1 112,87,-1/1 115,90,-1/1 119,100,1/1 121,105,1/1 123,109,1/1 124,113,1/1 128,30,-1/1 129,30,1/1 133,30,-1/1
sc 31 1,34,1/1 2,36,1/1 9,41,1/1 16,45,1/1 20,47,-1/1 23,49,1/1 26,51,-1/1 32,54,-1/1 33,55,-1/1 38,57,-1/1 43,59,-1/1 53,62,1/1 66,25,1/1 70,24,-1/1 73,19,1/1 76,17,-1/1 80,13,1/1 82,10,-1/1 87,7,1/1 88,3,-1/1 94,129,1/1 94,130,1/1 94,131,1/1 94,132,1/1 94,133,1/1 97,64,-1/1 99,65,-1/1 104,72,-1/1 108,79,-1/1 110,83,1/1 112,86,-1/1 114,89,1/1 117,95,1/1 118,96,1/1 120,101,1/1 122,106,1/1 125,116,-1/1 127,31,1/1 128,31,1/1 129,31,-1/1 133,31,-1/1
sc 32 3,37,1/1 6,38,-1/1 12,43,1/1 13,44,-1/1 19,48,1/1 24,50,1/1 29,53,-1/1 31,54,1/1 36,56,-1/1 49,61,-1/1 55,63,1/1 64,28,1/1 67,26,-1/1 72,21,1/1 74,20,1/1 77,16,1/1 79,14,-1/1 83,11,-1/1 84,9,-1/1 89,4,1/1 91,1,-1/1 95,127,1/1 95,128,1/1 95,129,1/1 95,130,2/1 95,131,1/1 100,66,-1/1 101,69,1/1 106,75,-1/1 107,76,1/1 111,82,-1/1 113,87,-1/1 116,92,1/1 117,94,-1/1 119,99,1/1 124,112,1/1 126,118,-1/1 127,32,-1/1 129,32,1/1 130,32,-1/1 132,32,1/1
sc 33 4,38,-1/1 7,39,-1/1 10,42,-1/1 11,43,-1/1 17,46,-1/1 25,52,1/1 28,53,-1/1 31,55,1/1 41,58,1/1 45,60,1/1 54,63,1/1 64,29,1/1 65,27,1/1 69,26,-1/1 71,23,1/1 75,20,-1/1 83,12,1/1 86,8,-1/1 89,6,1/1 90,2,-1/1 92,1,-1/1 96,127,1/1 96,128,1/1 96,129,1/1 96,130,1/1 96,131,1/1 96,132,1/1 101,67,1/1 102,70,1/1 105,73,1/1 106,74,1/1 109,80,1/1 115,88,-1/1 116,91,1/1 118,94,-1/1 121,104,-1/1 123,108,-1/1 126,117,-1/1 127,33,-1/1 128,33,-1/1 130,33,1/1 132,33,-1/1 133,33,1/1
sc 34 2,39,1/1 9,44,1/1 15,47,1/1 16,48,1/1 22,51,1/1 23,52,1/1 28,54,1/1 29,55,1/1 35,57,1/1 40,59,1/1 53,63,-1/1 64,31,1/1 70,27,-1/1 71,25,1/1 76,21,-1/1 77,19,1/1 82,14,-1/1 84,13,1/1 88,8,-1/1 90,7,1/1 94,1,-1/1 97,127,1/1 97,129,1/1 97,130,1/1 97,131,1/1 97,132,1/1 97,133,1/1 102,65,-1/1 107,72,-1/1 110,78,-1/1 111,79,-1/1 114,85,-1/1 115,86,-1/1 117,91,-1/1 118,92,-1/1 120,98,-1/1 122,103,-1/1 126,116,1/1 127,34,-1/1 128,34,1/1 133,34,-1/1
sc 35 1,38,1/1 5,40,-1/1 7,41,-1/1 8,42,-1/1 19,49,1/1 21,50,1/1 26,53,-1/1 34,57,-1/1 39,58,1/1 48,61,-1/1 51,62,1/1 67,29,-1/1 69,28,-1/1 72,24,1/1 73,23,1/1 78,18,-1/1 81,15,1/1 86,10,-1/1 87,9,-1/1 91,6,1/1 92,4,1/1 98,128,1/1 98,129,1/1 98,130,2/1 98,131,1/1 98,132,1/1 101,64,-1/1 103,68,1/1 104,70,1/1 105,71,1/1 112,82,-1/1 113,84,-1/1 116,89,1/1 120,97,1/1 121,102,-1/1 124,111,1/1 125,114,-1/1 127,35,1/1 130,35,-1/1 131,35,1/1 132,35,-1/1 133,35,1/1
sc 36 1,39,1/1 4,41,-1/1 11,45,-1/1 14,47,1/1 18,49,-1/1 21,51,1/1 27,55,1/1 32,56,1/1 38,58,1/1 43,60,1/1 50,62,1/1 65,31,1/1 66,30,1/1 70,29,-1/1 76,22,-1/1 78,19,1/1 82,15,-1/1 85,13,1/1 92,7,1/1 93,3,-1/1 94,2,-1/1 99,128,1/1 99,129,1/1 99,130,1/1 99,131,1/1 99,132,1/1 99,133,1/1 102,64,-1/1 104,67,1/1 108,74,1/1 110,77,-1/1 112,81,1/1 114,84,-1/1 118,90,-1/1 119,95,-1/1 121,101,-1/1 123,106,-1/1 125,113,-1/1 127,36,1/1 128,36,-1/1 129,36,-1/1 130,36,1/1 133,36,-1/1
sc 37 6,42,-1/1 12,46,1/1 13,47,-1/1 18,50,-1/1 19,51,1/1 23,53,1/1 25,54,-1/1 30,56,1/1 49,62,1/1 52,63,-1/1 66,32,1/1 71,28,-1/1 73,26,-1/1 77,22,1/1 78,21,1/1 80,20,1/1 83,17,-1/1 84,15,-1/1 85,14,-1/1 89,10,1/1 91,8,1/1 95,3,-1/1 100,127,1/1 100,128,1/1 100,129,2/1 100,130,2/1 100,131,1/1 105,69,1/1 109,75,-1/1 110,76,1/1 113,81,1/1 114,82,-1/1 116,86,-1/1 117,88,1/1 119,93,-1/1 125,112,-1/1 126,115,1/1 129,37,-1/1 132,37,1/1
sc 38 3,42,1/1 5,43,-1/1 7,44,-1/1 17,50,-1/1 19,52,1/1 22,53,1/1 31,57,1/1 36,58,-1/1 45,61,1/1 51,63,-1/1 64,35,1/1 67,33,-1/1 69,32,-1/1 72,27,1/1 77,23,1/1 81,20,1/1 83,18,-1/1 86,14,-1/1 90,9,-1/1 95,6,1/1 96,4,1/1 98,1,-1/1 101,127,1/1 101,128,1/1 101,129,1/1 101,130,2/1 101,131,1/1 101,132,1/1 105,66,-1/1 106,68,1/1 107,70,1/1 113,80,1/1 115,82,-1/1 116,85,-1/1 120,94,-1/1 121,99,1/1 124,108,-1/1 126,114,1/1 127,38,-1/1 129,38,1/1 130,38,-1/1 131,38,1/1 132,38,-1/1 133,38,1/1
sc 39 4,44,-1/1 10,47,-1/1 11,48,-1/1 17,51,-1/1 18,52,-1/1 24,55,-1/1 28,56,-1/1 35,58,-1/1 40,60,-1/1 50,63,-1/1 64,36,1/1 65,34,1/1 70,33,-1/1 71,30,1/1 76,26,-1/1 82,20,-1/1 83,19,1/1 89,13,1/1 93,8,-1/1 96,7,1/1 97,2,-1/1 99,1,-1/1 102,127,1/1 102,128,1/1 102,129,1/1 102,130,1/1 102,131,1/1 102,132,1/1 102,133,1/1 107,67,1/1 110,73,1/1 111,74,1/1 114,80,1/1 115,81,1/1 118,87,1/1 119,91,1/1 121,98,1/1 123,103,1/1 126,113,1/1 127,39,-1/1 128,39,-1/1 130,39,1/1 133,39,-1/1
sc 40 1,43,1/1 7,45,-1/1 8,46,-1/1 13,49,1/1 14,50,-1/1 20,53,1/1 34,59,-1/1 39,60,1/1 44,61,1/1 47,62,-1/1 68,35,-1/1 74,29,-1/1 75,28,1/1 79,24,1/1 80,23,1/1 81,22,1/1 85,18,-1/1 86,17,-1/1 87,16,-1/1 91,12,-1/1 92,11,1/1 98,5,1/1 103,128,1/1 103,129,1/1 103,130,2/1 103,131,2/1 103,132,1/1 106,64,-1/1 108,70,1/1 109,71,1/1 112,76,-1/1 113,77,1/1 116,83,-1/1 122,97,1/1 123,102,-1/1 124,107,-1/1 125,110,1/1 127,40,1/1 131,40,-1/1 133,40,1/1
sc 41 1,44,1/1 5,45,-1/1 8,47,-1/1 12,49,-1/1 21,54,1/1 26,56,-1/1 27,57,1/1 33,58,-1/1 43,61,1/1 46,62,-1/1 67,36,-1/1 70,35,-1/1 72,31,1/1 73,30,1/1 76,28,-1/1 78,25,-1/1 88,15,1/1 91,13,1/1 93,10,-1/1 94,9,-1/1 98,7,1/1 99,4,1/1 104,128,1/1 104,129,1/1 104,130,2/1 104,131,1/1 104,132,1/1 104,133,1/1 107,64,-1/1 108,68,1/1 110,71,1/1 112,75,1/1 117,84,-1/1 119,89,1/1 120,90,-1/1 121,96,1/1 124,106,-1/1 125,109,1/1 127,41,1/1 130,41,-1/1 131,41,1/1 133,41,-1/1
sc 42 5,46,-1/1 7,47,-1/1 11,50,1/1 16,53,-1/1 19,55,1/1 25,57,-1/1 30,58,1/1 45,62,-1/1 48,63,1/1 66,38,1/1 69,37,-1/1 71,35,-1/1 73,33,-1/1 77,29,1/1 78,27,1/1 83,24,-1/1 87,20,1/1 90,15,-1/1 92,14,-1/1 96,10,1/1 98,8,1/1 100,6,1/1 101,3,-1/1 105,127,1/1 105,128,1/1 105,129,2/1 105,130,2/1 105,131,1/1 105,132,1/1 109,68,1/1 110,70,1/1 113,74,-1/1 116,79,1/1 118,82,-1/1 120,88,1/1 121,93,-1/1 125,108,1/1 126,111,-1/1 129,42,-1/1 131,42,1/1 132,42,-1/1 133,42,1/1
sc 43 3,46,1/1 7,48,-1/1 10,50,1/1 13,52,1/1 15,53,-1/1 31,59,1/1 36,60,-1/1 41,61,-1/1 47,63,1/1 64,40,1/1 68,38,-1/1 74,33,-1/1 75,32,1/1 79,27,1/1 81,26,1/1 84,23,1/1 86,21,-1/1 89,18,-1/1 90,16,-1/1 95,12,-1/1 96,11,1/1 101,5,1/1 103,1,-1/1 106,127,1/1 106,128,1/1 106,129,1/1 106,130,2/1 106,131,2/1 106,132,1/1 109,66,-1/1 111,70,1/1 113,73,-1/1 115,76,-1/1 116,78,1/1 122,94,-1/1 123,99,1/1 124,104,1/1 126,110,-1/1 127,43,-1/1 129,43,1/1 131,43,-1/1 133,43,1/1
sc 44 3,47,1/1 5,48,-1/1 12,52,-1/1 17,54,-1/1 22,56,1/1 24,57,-1/1 29,58,1/1 40,61,-1/1 46,63,1/1 64,41,1/1 67,39,-1/1 70,38,-1/1 72,34,1/1 76,32,-1/1 77,30,1/1 83,25,-1/1 88,20,1/1 93,14,-1/1 95,13,1/1 97,9,-1/1 101,7,1/1 102,4,1/1 104,1,-1/1 107,127,1/1 107,128,1/1 107,129,1/1 107,130,2/1 107,131,1/1 107,132,1/1 107,133,1/1 110,66,-1/1 111,68,1/1 115,75,1/1 117,80,1/1 119,85,-1/1 120,87,1/1 121,92,-1/1 124,103,1/1 126,109,-1/1 127,44,-1/1 129,44,1/1 130,44,-1/1 131,44,1/1 133,44,-1/1
sc 45 1,48,1/1 6,49,-1/1 8,51,-1/1 14,54,-1/1 20,56,1/1 27,59,1/1 33,60,-1/1 38,61,-1/1 42,62,1/1 68,41,-1/1 70,40,-1/1 74,36,-1/1 79,31,1/1 80,30,1/1 82,28,1/1 85,25,-1/1 88,22,1/1 91,19,-1/1 93,17,-1/1 94,16,-1/1 99,11,1/1 103,7,1/1 104,5,1/1 108,128,1/1 108,129,1/1 108,130,2/1 108,131,2/1 108,132,1/1 108,133,1/1 111,64,-1/1 112,69,1/1 114,71,1/1 117,77,1/1 119,83,-1/1 122,90,-1/1 123,96,1/1 124,101,1/1 125,105,-1/1 127,45,1/1 131,45,-1/1 132,45,1/1 133,45,-1/1
sc 46 4,50,-1/1 7,51,-1/1 9,53,1/1 13,55,1/1 25,59,-1/1 30,60,1/1 41,62,1/1 44,63,-1/1 66,43,1/1 68,42,-1/1 71,40,-1/1 75,37,1/1 80,33,-1/1 84,29,1/1 85,27,1/1 87,26,1/1 89,24,-1/1 90,22,-1/1 92,21,-1/1 96,17,1/1 100,12,-1/1 103,8,1/1 105,5,1/1 106,3,-1/1 109,127,1/1 109,128,1/1 109,129,2/1 109,130,2/1 109,131,2/1 109,132,1/1 113,67,1/1 114,70,1/1 116,72,-1/1 118,76,-1/1 122,88,1/1 123,93,-1/1 125,104,-1/1 126,107,1/1 129,46,-1/1 130,46,1/1 131,46,-1/1 133,46,1/1
sc 47 5,51,-1/1 11,54,1/1 12,55,-1/1 16,56,-1/1 18,57,1/1 23,58,-1/1 40,62,1/1 43,63,-1/1 66,44,1/1 70,42,-1/1 71,41,-1/1 73,39,-1/1 76,37,-1/1 77,36,1/1 78,34,1/1 83,31,-1/1 94,20,1/1 97,15,-1/1 99,14,-1/1 100,13,1/1 102,10,1/1 104,8,1/1 105,7,1/1 107,3,-1/1 110,127,1/1 110,128,1/1 110,129,2/1 110,130,2/1 110,131,1/1 110,132,1/1 110,133,1/1 114,68,1/1 117,74,-1/1 118,75,1/1 119,79,1/1 120,81,-1/1 121,86,1/1 125,103,-1/1 126,106,1/1 129,47,-1/1 131,47,1/1 133,47,-1/1
sc 48 3,51,1/1 6,52,-1/1 10,54,1/1 15,56,-1/1 24,59,-1/1 29,60,1/1 35,61,1/1 42,63,-1/1 64,45,1/1 68,44,-1/1 70,43,-1/1 74,39,-1/1 79,34,1/1 82,32,1/1 84,30,1/1 88,26,1/1 89,25,-1/1 93,21,-1/1 95,19,-1/1 97,16,-1/1 102,11,1/1 106,7,1/1 107,5,1/1 108,1,-1/1 111,127,1/1 111,128,1/1 111,129,1/1 111,130,2/1 111,131,2/1 111,132,1/1 111,133,1/1 114,66,-1/1 115,69,1/1 117,73,-1/1 119,78,1/1 122,87,1/1 123,92,-1/1 124,98,-1/1 126,105,1/1 127,48,-1/1 129,48,1/1 131,48,-1/1 132,48,1/1 133,48,-1/1
sc 49 1,52,1/1 8,55,-1/1 14,57,-1/1 20,58,1/1 21,59,-1/1 26,60,1/1 32,61,1/1 37,62,-1/1 69,45,-1/1 75,41,-1/1 76,40,1/1 81,36,-1/1 82,35,1/1 86,31,1/1 87,30,1/1 88,29,1/1 92,25,-1/1 93,24,-1/1 94,23,-1/1 98,19,-1/1 99,18,1/1 103,13,-1/1 104,12,1/1 108,6,1/1 112,128,1/1 112,129,1/1 112,130,2/1 112,131,2/1 112,132,2/1 112,133,1/1 115,64,-1/1 118,71,1/1 120,77,1/1 121,83,-1/1 122,84,1/1 123,89,-1/1 124,95,-1/1 125,100,1/1 127,49,1/1 132,49,-1/1
sc 50 2,53,-1/1 7,54,-1/1 13,57,1/1 19,59,-1/1 30,61,1/1 36,62,-1/1 39,63,1/1 67,46,-1/1 73,43,1/1 74,42,1/1 77,40,-1/1 80,38,-1/1 81,37,-1/1 84,35,1/1 87,32,1/1 90,28,-1/1 91,27,1/1 95,24,-1/1 98,21,-1/1 100,18,1/1 101,17,1/1 103,14,1/1 105,11,-1/1 106,10,-1/1 109,4,1/1 113,127,1/1 113,128,1/1 113,129,2/1 113,130,3/1 113,131,2/1 113,132,1/1 116,65,1/1 117,70,1/1 120,76,-1/1 122,82,1/1 124,93,-1/1 125,99,1/1 126,102,-1/1 128,50,1/1 130,50,-1/1 133,50,1/1
sc 51 4,54,-1/1 6,55,-1/1 9,56,1/1 18,59,1/1 23,60,-1/1 35,62,-1/1 38,63,1/1 66,48,1/1 68,47,-1/1 70,46,-1/1 71,45,-1/1 80,39,-1/1 82,37,1/1 84,36,1/1 85,34,1/1 89,31,-1/1 94,26,1/1 97,22,-1/1 99,21,-1/1 100,19,-1/1 102,17,1/1 108,8,1/1 109,7,1/1 110,5,1/1 111,3,-1/1 114,127,1/1 114,128,1/1 114,129,2/1 114,130,2/1 114,131,2/1 114,132,1/1 114,133,1/1 117,67,1/1 118,69,1/1 119,72,-1/1 122,81,-1/1 123,86,1/1 125,98,1/1 126,101,-1/1 129,51,-1/1 130,51,1/1 131,51,-1/1 132,51,1/1 133,51,-1/1
sc 52 3,55,1/1 10,57,1/1 15,58,-1/1 17,59,1/1 22,60,-1/1 28,61,-1/1 37,63,1/1 64,49,1/1 69,48,-1/1 75,44,-1/1 76,43,1/1 81,39,-1/1 82,38,1/1 86,34,1/1 88,33,1/1 90,30,1/1 93,27,-1/1 96,25,-1/1 97,23,-1/1 101,19,-1/1 102,18,1/1 106,13,-1/1 107,12,1/1 111,6,1/1 112,1,-1/1 115,127,1/1 115,128,1/1 115,129,1/1 115,130,2/1 115,131,2/1 115,132,2/1 115,133,1/1 118,66,-1/1 120,73,-1/1 121,78,1/1 122,80,-1/1 123,85,1/1 124,91,1/1 126,100,-1/1 127,52,-1/1 129,52,1/1 132,52,-1/1
sc 53 7,56,-1/1 13,58,1/1 19,60,-1/1 25,61,1/1 31,62,-1/1 34,63,1/1 65,50,-1/1 72,46,1/1 78,43,-1/1 79,42,-1/1 83,40,1/1 85,38,1/1 86,37,1/1 89,35,-1/1 91,33,-1/1 92,32,-1/1 95,29,1/1 96,28,1/1 98,26,1/1 100,23,-1/1 101,22,-1/1 103,20,-1/1 105,16,1/1 106,15,1/1 109,9,-1/1 113,2,1/1 116,127,1/1 116,128,2/1 116,129,2/1 116,130,3/1 116,131,2/1 116,132,1/1 119,70,1/1 121,76,-1/1 123,82,1/1 124,88,-1/1 125,94,1/1 126,97,-1/1 128,53,-1/1 133,53,1/1
sc 54 2,56,-1/1 6,57,-1/1 12,59,1/1 23,61,-1/1 29,62,1/1 33,63,-1/1 67,51,-1/1 70,50,-1/1 73,48,1/1 74,47,1/1 77,45,-1/1 80,44,-1/1 84,41,1/1 88,37,-1/1 91,34,1/1 94,32,1/1 95,31,-1/1 97,28,-1/1 100,25,1/1 104,21,-1/1 107,17,1/1 108,14,1/1 110,11,-1/1 111,10,-1/1 113,7,1/1 114,4,1/1 117,127,1/1 117,128,1/1 117,129,2/1 117,130,3/1 117,131,2/1 117,132,1/1 117,133,1/1 119,65,1/1 120,69,1/1 122,75,-1/1 124,86,1/1 125,92,-1/1 126,96,1/1 128,54,1/1 130,54,-1/1 132,54,1/1 133,54,-1/1
sc 55 4,57,-1/1 9,58,1/1 11,59,-1/1 16,60,1/1 28,62,1/1 32,63,-1/1 66,52,1/1 69,51,-1/1 71,49,-1/1 75,47,-1/1 76,46,1/1 82,42,1/1 87,39,-1/1 90,36,1/1 92,34,1/1 94,33,1/1 96,31,-1/1 97,29,-1/1 99,27,-1/1 102,24,1/1 105,19,-1/1 109,13,-1/1 110,12,1/1 112,8,1/1 114,6,1/1 115,3,-1/1 118,127,1/1 118,128,1/1 118,129,2/1 118,130,2/1 118,131,2/1 118,132,2/1 118,133,1/1 120,67,1/1 121,72,-1/1 122,74,1/1 123,79,-1/1 125,91,-1/1 126,95,1/1 129,55,-1/1 130,55,1/1 132,55,-1/1
sc 56 6,58,-1/1 12,60,1/1 18,61,-1/1 24,62,1/1 27,63,-1/1 65,54,-1/1 70,53,-1/1 72,51,1/1 78,48,-1/1 79,47,-1/1 83,45,1/1 85,44,1/1 89,41,-1/1 91,39,-1/1 93,37,1/1 95,36,1/1 99,32,-1/1 100,30,-1/1 102,28,1/1 104,26,1/1 107,22,-1/1 108,20,-1/1 110,16,1/1 111,15,1/1 114,9,-1/1 116,7,1/1 117,2,1/1 119,127,1/1 119,128,2/1 119,129,2/1 119,130,3/1 119,131,2/1 119,132,1/1 119,133,1/1 121,69,1/1 123,75,-1/1 124,81,1/1 125,87,-1/1 126,90,1/1 128,56,-1/1 132,56,1/1 133,56,-1/1
sc 57 2,58,-1/1 5,59,-1/1 16,61,1/1 22,62,-1/1 26,63,1/1 67,55,-1/1 69,54,-1/1 73,52,1/1 76,50,1/1 77,49,-1/1 81,47,1/1 87,44,-1/1 88,42,-1/1 90,41,1/1 94,38,1/1 97,35,-1/1 98,34,1/1 101,31,-1/1 104,27,-1/1 105,25,1/1 107,24,1/1 110,18,-1/1 112,14,1/1 113,13,-1/1 115,10,-1/1 117,6,1/1 118,4,1/1 120,127,1/1 120,128,1/1 120,129,2/1 120,130,3/1 120,131,2/1 120,132,2/1 120,133,1/1 121,65,1/1 122,68,1/1 124,79,-1/1 125,85,1/1 126,89,-1/1 128,57,1/1 130,57,-1/1 131,57,1/1 132,57,-1/1
sc 58 5,60,-1/1 11,61,1/1 17,62,-1/1 21,63,1/1 65,57,-1/1 69,56,-1/1 72,55,1/1 76,53,1/1 78,52,-1/1 83,49,1/1 86,47,-1/1 92,44,1/1 93,42,1/1 96,41,-1/1 98,39,-1/1 99,38,-1/1 101,36,1/1 102,35,1/1 104,33,1/1 105,30,-1/1 107,29,-1/1 110,23,1/1 112,20,-1/1 115,15,1/1 116,13,-1/1 118,9,-1/1 119,6,1/1 120,2,1/1 121,127,1/1 121,128,2/1 121,129,2/1 121,130,3/1 121,131,2/1 121,132,2/1 121,133,1/1 123,68,1/1 124,74,-1/1 125,80,1/1 126,84,-1/1 128,58,-1/1 131,58,1/1 132,58,-1/1
sc 59 2,60,-1/1 9,61,-1/1 15,62,1/1 20,63,-1/1 68,57,-1/1 74,55,-1/1 75,54,1/1 80,52,1/1 81,51,1/1 82,50,-1/1 84,49,-1/1 87,48,-1/1 88,46,-1/1 90,45,1/1 94,43,1/1 97,40,-1/1 103,34,1/1 106,31,-1/1 108,27,-1/1 109,25,1/1 111,24,1/1 112,21,1/1 113,19,1/1 114,18,-1/1 115,17,-1/1 117,12,-1/1 118,11,1/1 120,5,1/1 122,127,1/1 122,128,1/1 122,129,2/1 122,130,3/1 122,131,3/1 122,132,2/1 122,133,1/1 123,65,1/1 124,72,1/1 125,78,-1/1 126,83,1/1 128,59,1/1 131,59,-1/1
sc 60 4,61,-1/1 10,62,1/1 14,63,-1/1 65,59,-1/1 68,58,-1/1 75,56,1/1 79,55,1/1 82,53,-1/1 85,52,-1/1 86,51,-1/1 89,49,1/1 92,48,1/1 93,46,1/1 96,45,-1/1 99,43,-1/1 102,40,1/1 103,39,-1/1 106,36,1/1 108,33,1/1 109,30,-1/1 111,29,-1/1 112,26,-1/1 114,23,1/1 115,22,1/1 116,19,1/1 118,16,-1/1 119,12,-1/1 121,5,1/1 122,2,1/1 123,127,1/1 123,128,2/1 123,129,2/1 123,130,3/1 123,131,3/1 123,132,2/1 123,133,1/1 124,67,1/1 125,73,-1/1 126,77,1/1 128,60,-1/1 130,60,1/1 131,60,-1/1
sc 61 3,62,-1/1 8,63,1/1 67,60,-1/1 72,59,-1/1 74,58,1/1 79,57,1/1 81,56,-1/1 86,54,-1/1 88,53,1/1 91,52,-1/1 93,50,1/1 95,49,1/1 98,48,1/1 101,45,-1/1 103,44,-1/1 104,43,-1/1 106,41,1/1 107,40,1/1 108,38,1/1 111,35,-1/1 112,32,-1/1 113,30,-1/1 115,28,1/1 116,25,-1/1 117,23,1/1 119,18,1/1 120,16,-1/1 121,11,-1/1 122,9,1/1 123,4,1/1 124,127,1/1 124,128,2/1 124,129,2/1 124,130,4/1 124,131,3/1 124,132,2/1 124,133,1/1 125,66,1/1 126,71,-1/1 129,61,1/1 130,61,-1/1
sc 62 1,63,-1/1 66,61,-1/1 73,60,1/1 78,59,1/1 80,58,-1/1 85,57,-1/1 87,56,1/1 91,55,1/1 92,54,1/1 94,53,-1/1 98,51,-1/1 99,50,-1/1 100,49,-1/1 103,47,1/1 104,46,1/1 105,45,1/1 108,42,-1/1 109,41,-1/1 110,40,-1/1 112,37,1/1 113,36,1/1 114,35,1/1 116,31,1/1 117,29,-1/1 118,28,-1/1 119,24,-1/1 120,22,1/1 121,17,1/1 122,15,-1/1 123,10,-1/1 124,3,1/1 125,127,1/1 125,128,2/1 125,129,3/1 125,130,4/1 125,131,3/1 125,132,2/1 125,133,1/1 126,64,1/1 127,62,1/1 129,62,-1/1
sc 63 64,62,-1/1 71,61,1/1 77,60,-1/1 83,59,-1/1 84,58,1/1 89,57,1/1 90,56,-1/1 95,55,-1/1 96,54,-1/1 97,53,1/1 100,52,1/1 101,51,1/1 102,50,1/1 105,48,-1/1 106,47,-1/1 107,46,-1/1 109,44,1/1 110,43,1/1 111,42,1/1 113,39,-1/1 114,38,-1/1 115,37,-1/1 116,34,-1/1 117,33,1/1 118,32,1/1 119,27,1/1 120,26,-1/1 121,21,-1/1 122,20,1/1 123,14,1/1 124,8,-1/1 125,1,1/1 126,127,2/1 126,128,2/1 126,129,3/1 126,130,4/1 126,131,3/1 126,132,2/1 126,133,1/1 127,63,-1/1
sc 64 1,127,-1/1 8,3,-1/1 14,10,-1/1 20,15,-1/1 21,17,-1/1 26,22,-1/1 27,24,-1/1 32,28,-1/1 33,29,-1/1 34,31,-1/1 38,35,-1/1 39,36,-1/1 43,40,-1/1 44,41,-1/1 48,45,-1/1 52,49,-1/1 63,62,1/1 66,71,1/1 73,77,1/1 78,83,1/1 80,84,1/1 85,89,1/1 87,90,1/1 91,95,1/1 92,96,1/1 94,97,1/1 98,101,1/1 99,102,1/1 103,106,1/1 104,107,1/1 108,111,1/1 112,115,1/1 125,126,-1/1 127,64,2/1 129,64,-1/1
sc 65 2,128,-1/1 9,4,-1/1 15,10,-1/1 16,11,-1/1 20,14,-1/1 22,17,-1/1 23,18,-1/1 26,21,-1/1 29,24,-1/1 30,25,-1/1 33,27,-1/1 36,31,-1/1 39,34,-1/1 53,50,1/1 56,54,1/1 58,57,1/1 60,59,1/1 67,72,1/1 73,78,1/1 74,79,1/1 77,83,1/1 80,85,1/1 81,86,1/1 84,89,1/1 87,92,1/1 88,93,1/1 90,96,1/1 94,99,1/1 97,102,1/1 113,116,-1/1 117,119,-1/1 120,121,-1/1 122,123,-1/1 128,65,2/1 130,65,-1/1
sc 66 3,129,-1/1 8,1,1/1 10,4,-1/1 15,9,-1/1 17,11,-1/1 22,16,-1/1 24,18,-1/1 29,23,-1/1 31,25,-1/1 36,30,-1/1 37,32,-1/1 42,38,-1/1 46,43,-1/1 47,44,-1/1 51,48,-1/1 55,52,-1/1 62,61,1/1 64,71,-1/1 67,73,1/1 72,78,1/1 74,80,1/1 79,85,1/1 81,87,1/1 86,92,1/1 88,94,1/1 93,99,1/1 95,100,1/1 101,105,1/1 106,109,1/1 107,110,1/1 111,114,1/1 115,118,1/1 124,125,-1/1 127,66,-1/1 129,66,2/1 130,66,-1/1
sc 67 4,130,-1/1 9,2,1/1 10,3,1/1 11,5,-1/1 14,8,1/1 18,12,-1/1 25,19,-1/1 28,22,1/1 32,26,1/1 35,29,1/1 38,33,1/1 41,36,1/1 44,39,1/1 50,46,1/1 54,51,1/1 57,55,1/1 61,60,1/1 65,72,-1/1 66,73,-1/1 68,74,1/1 71,77,-1/1 75,81,1/1 82,88,1/1 85,91,-1/1 89,95,-1/1 92,98,-1/1 96,101,-1/1 99,104,-1/1 102,107,-1/1 109,113,-1/1 114,117,-1/1 118,120,-1/1 123,124,-1/1 128,67,-1/1 129,67,-1/1 130,67,2/1 131,67,-1/1
sc 68 5,131,-1/1 11,4,1/1 12,6,-1/1 16,9,1/1 17,10,1/1 19,13,-1/1 21,14,1/1 22,15,1/1 26,20,1/1 40,35,1/1 43,38,1/1 45,41,1/1 46,42,1/1 48,44,1/1 51,47,1/1 59,57,1/1 60,58,1/1 67,74,-1/1 69,75,1/1 72,79,-1/1 73,80,-1/1 76,82,1/1 77,84,-1/1 78,85,-1/1 83,89,-1/1 98,103,-1/1 101,106,-1/1 104,108,-1/1 105,109,-1/1 107,111,-1/1 110,114,-1/1 120,122,-1/1 121,123,-1/1 130,68,-1/1 131,68,2/1 132,68,-1/1
sc 69 6,132,-1/1 12,5,1/1 13,7,-1/1 18,11,1/1 23,16,1/1 24,17,1/1 27,21,1/1 29,22,1/1 33,26,1/1 35,28,1/1 38,32,1/1 42,37,1/1 49,45,1/1 52,48,1/1 55,51,1/1 57,54,1/1 58,56,1/1 68,75,-1/1 70,76,1/1 74,81,-1/1 79,86,-1/1 80,87,-1/1 84,90,-1/1 85,92,-1/1 89,96,-1/1 91,98,-1/1 95,101,-1/1 100,105,-1/1 108,112,-1/1 111,115,-1/1 114,118,-1/1 117,120,-1/1 119,121,-1/1 131,69,-1/1 132,69,2/1 133,69,-1/1
sc 70 7,133,-1/1 13,6,1/1 19,12,1/1 25,18,1/1 30,23,1/1 31,24,1/1 34,27,1/1 36,29,1/1 39,33,1/1 41,35,1/1 44,38,1/1 45,40,1/1 47,42,1/1 48,43,1/1 51,46,1/1 54,50,1/1 56,53,1/1 69,76,-1/1 75,82,-1/1 81,88,-1/1 86,93,-1/1 87,94,-1/1 90,97,-1/1 92,99,-1/1 96,102,-1/1 98,104,-1/1 101,107,-1/1 103,108,-1/1 105,110,-1/1 106,111,-1/1 109,114,-1/1 113,117,-1/1 116,119,-1/1 132,70,-1/1 133,70,2/1
sc 71 1,66,-1/1 3,64,1/1 8,127,-1/1 8,129,-1/1 14,4,-1/1 20,9,-1/1 21,11,-1/1 26,16,-1/1 27,18,-1/1 33,23,-1/1 34,25,-1/1 37,28,1/1 39,30,-1/1 42,35,1/1 46,40,1/1 47,41,1/1 51,45,1/1 55,49,1/1 63,61,-1/1 67,77,1/1 72,83,1/1 74,84,1/1 79,89,1/1 81,90,1/1 86,96,1/1 88,97,1/1 91,100,-1/1 93,102,1/1 98,105,-1/1 103,109,-1/1 104,110,-1/1 108,114,-1/1 112,118,-1/1 124,126,1/1 127,71,1/1 129,71,1/1 130,71,-1/1
sc 72 2,67,-1/1 4,65,1/1 9,128,-1/1 9,130,-1/1 15,3,1/1 16,5,-1/1 20,8,1/1 23,12,-1/1 28,17,-1/1 30,19,-1/1 32,21,-1/1 35,24,-1/1 38,27,-1/1 41,31,-1/1 44,34,-1/1 53,46,-1/1 56,51,-1/1 58,55,-1/1 61,59,1/1 66,78,-1/1 68,79,1/1 71,83,-1/1 75,86,1/1 80,91,1/1 82,93,1/1 84,95,1/1 87,98,1/1 90,101,1/1 94,104,1/1 97,107,1/1 109,116,1/1 114,119,1/1 118,121,1/1 122,124,-1/1 128,72,1/1 129,72,-1/1 130,72,1/1 131,72,-1/1
sc 73 3,67,-1/1 4,66,1/1 10,129,-1/1 10,130,-1/1 14,1,1/1 15,2,1/1 17,5,-1/1 24,12,-1/1 28,16,-1/1 31,19,-1/1 35,23,-1/1 37,26,1/1 41,30,-1/1 42,33,1/1 47,39,1/1 50,43,-1/1 54,48,-1/1 57,52,-1/1 62,60,-1/1 64,77,-1/1 65,78,-1/1 68,80,1/1 75,87,1/1 79,91,1/1 82,94,1/1 86,98,1/1 89,100,-1/1 93,104,1/1 96,105,-1/1 102,110,-1/1 106,113,1/1 111,117,1/1 115,120,1/1 123,125,1/1 127,73,-1/1 128,73,-1/1 129,73,1/1 130,73,1/1 131,73,-1/1
sc 74 4,68,-1/1 5,67,1/1 11,130,-1/1 11,131,-1/1 16,2,1/1 17,3,1/1 18,6,-1/1 21,8,1/1 25,13,-1/1 28,15,-1/1 32,20,-1/1 40,29,1/1 43,33,1/1 45,36,1/1 48,39,1/1 50,42,-1/1 54,47,-1/1 59,55,1/1 61,58,-1/1 65,79,-1/1 66,80,-1/1 69,81,1/1 71,84,-1/1 76,88,1/1 78,91,1/1 83,95,1/1 92,103,-1/1 96,106,-1/1 99,108,-1/1 102,111,-1/1 105,113,1/1 110,117,1/1 118,122,-1/1 121,124,1/1 128,74,-1/1 129,74,-1/1 130,74,1/1 131,74,1/1 132,74,-1/1
sc 75 5,69,-1/1 6,68,1/1 12,131,-1/1 12,132,-1/1 18,4,1/1 19,7,-1/1 23,9,1/1 24,10,1/1 27,14,1/1 29,15,1/1 33,20,1/1 40,28,-1/1 43,32,-1/1 46,37,-1/1 49,41,1/1 52,44,1/1 55,47,1/1 59,54,-1/1 60,56,-1/1 67,81,-1/1 70,82,1/1 72,86,-1/1 73,87,-1/1 77,90,-1/1 78,92,-1/1 83,96,-1/1 91,103,1/1 95,106,1/1 100,109,1/1 104,112,-1/1 107,115,-1/1 110,118,-1/1 117,122,1/1 119,123,1/1 130,75,-1/1 131,75,1/1 132,75,1/1 133,75,-1/1
sc 76 6,70,-1/1 7,69,1/1 13,132,-1/1 13,133,-1/1 19,5,1/1 25,11,1/1 30,16,1/1 31,17,1/1 34,21,1/1 36,22,1/1 39,26,1/1 41,28,1/1 44,32,1/1 47,37,1/1 49,40,-1/1 52,43,-1/1 55,46,-1/1 57,50,-1/1 58,53,-1/1 68,82,-1/1 74,88,-1/1 79,93,-1/1 80,94,-1/1 84,97,-1/1 85,99,-1/1 89,102,-1/1 91,104,-1/1 95,107,-1/1 100,110,-1/1 103,112,1/1 106,115,1/1 109,118,1/1 113,120,1/1 116,121,1/1 131,76,-1/1 132,76,1/1 133,76,1/1
sc 77 1,73,-1/1 4,71,1/1 8,67,-1/1 10,64,1/1 14,127,-1/1 14,129,-1/1 14,130,-1/1 20,2,1/1 21,5,-1/1 27,12,-1/1 32,16,-1/1 34,19,-1/1 37,22,-1/1 38,23,-1/1 42,29,-1/1 44,30,-1/1 47,36,-1/1 50,40,1/1 54,45,1/1 57,49,1/1 63,60,1/1 65,83,-1/1 68,84,1/1 75,90,1/1 79,95,1/1 82,97,1/1 85,100,1/1 86,101,1/1 92,105,1/1 93,107,1/1 99,110,1/1 103,113,-1/1 108,117,-1/1 112,120,-1/1 123,126,-1/1 127,77,1/1 128,77,-1/1 130,77,1/1 131,77,-1/1
sc 78 2,73,-1/1 3,72,-1/1 9,66,1/1 10,65,1/1 15,128,-1/1 15,129,-1/1 15,130,-1/1 20,1,1/1 22,5,-1/1 28,11,1/1 29,12,-1/1 35,18,1/1 36,19,-1/1 37,21,-1/1 41,25,1/1 42,27,-1/1 47,34,-1/1 53,43,1/1 56,48,1/1 58,52,1/1 62,59,-1/1 64,83,-1/1 68,85,1/1 74,91,-1/1 75,92,1/1 81,98,-1/1 82,99,1/1 84,100,1/1 88,104,-1/1 90,105,1/1 97,110,1/1 106,116,-1/1 111,119,-1/1 115,121,-1/1 122,125,1/1 127,78,-1/1 128,78,1/1 129,78,1/1 131,78,-1/1
sc 79 2,74,-1/1 5,72,1/1 9,68,-1/1 11,65,1/1 16,128,-1/1 16,130,-1/1 16,131,-1/1 22,3,1/1 23,6,-1/1 26,8,1/1 28,10,1/1 30,13,-1/1 32,14,1/1 40,24,-1/1 43,27,-1/1 45,31,-1/1 48,34,-1/1 53,42,1/1 56,47,1/1 60,55,-1/1 61,57,-1/1 66,85,-1/1 69,86,1/1 71,89,-1/1 73,91,-1/1 76,93,1/1 77,95,-1/1 87,103,1/1 90,106,1/1 94,108,1/1 97,111,1/1 105,116,-1/1 110,119,-1/1 118,123,1/1 120,124,1/1 128,79,1/1 129,79,-1/1 131,79,1/1 132,79,-1/1
sc 80 3,74,-1/1 5,73,1/1 10,68,-1/1 11,66,1/1 17,129,-1/1 17,130,-1/1 17,131,-1/1 21,1,1/1 22,2,1/1 24,6,-1/1 28,9,1/1 31,13,-1/1 37,20,-1/1 40,23,-1/1 45,30,-1/1 46,33,1/1 50,38,1/1 51,39,1/1 54,44,1/1 59,52,-1/1 62,58,1/1 64,84,-1/1 65,85,-1/1 69,87,1/1 72,91,-1/1 76,94,1/1 83,100,1/1 86,103,1/1 93,108,1/1 96,109,-1/1 101,113,-1/1 102,114,-1/1 107,117,-1/1 115,122,1/1 121,125,-1/1 127,80,-1/1 128,80,-1/1 129,80,1/1 131,80,1/1 132,80,-1/1
sc 81 4,75,-1/1 6,74,1/1 11,69,-1/1 12,67,1/1 18,130,-1/1 18,131,-1/1 18,132,-1/1 23,2,1/1 24,3,1/1 25,7,-1/1 27,8,1/1 35,15,-1/1 38,20,-1/1 40,22,-1/1 43,26,-1/1 49,36,1/1 50,37,1/1 52,39,1/1 57,47,-1/1 59,51,-1/1 61,56,1/1 65,86,-1/1 66,87,-1/1 70,88,1/1 71,90,-1/1 78,98,1/1 83,101,1/1 85,103,1/1 89,106,1/1 99,112,-1/1 100,113,-1/1 102,115,-1/1 110,120,1/1 114,122,1/1 119,124,-1/1 128,81,-1/1 129,81,-1/1 130,81,1/1 132,81,1/1 133,81,-1/1
sc 82 5,76,-1/1 7,75,1/1 12,70,-1/1 13,68,1/1 19,131,-1/1 19,132,-1/1 19,133,-1/1 25,4,1/1 30,9,1/1 31,10,1/1 34,14,1/1 36,15,1/1 39,20,1/1 45,28,-1/1 48,32,-1/1 49,35,-1/1 51,37,-1/1 52,38,-1/1 55,42,-1/1 59,50,1/1 60,53,1/1 67,88,-1/1 72,93,-1/1 73,94,-1/1 77,97,-1/1 78,99,-1/1 83,102,-1/1 91,108,1/1 95,111,1/1 98,112,1/1 100,114,1/1 101,115,1/1 105,118,1/1 113,122,-1/1 116,123,-1/1 130,82,-1/1 131,82,1/1 133,82,1/1
sc 83 1,78,-1/1 2,77,-1/1 8,72,-1/1 9,71,1/1 14,65,1/1 15,64,1/1 20,127,-1/1 20,128,-1/1 20,129,-1/1 20,130,-1/1 26,5,-1/1 32,11,1/1 33,12,-1/1 37,17,1/1 38,18,1/1 39,19,-1/1 42,24,1/1 44,25,1/1 47,31,1/1 53,40,-1/1 56,45,-1/1 58,49,-1/1 63,59,1/1 68,89,1/1 74,95,-1/1 75,96,1/1 80,100,-1/1 81,101,-1/1 82,102,1/1 87,105,-1/1 88,107,-1/1 94,110,-1/1 103,116,1/1 108,119,1/1 112,121,1/1 122,126,-1/1 127,83,1/1 128,83,1/1 131,83,-1/1
sc 84 1,80,-1/1 5,77,1/1 8,74,-1/1 11,71,1/1 14,68,-1/1 17,64,1/1 21,127,-1/1 21,129,-1/1 21,130,-1/1 21,131,-1/1 26,2,1/1 27,6,-1/1 32,9,1/1 34,13,-1/1 37,15,1/1 43,23,-1/1 46,29,-1/1 48,30,-1/1 50,35,-1/1 51,36,-1/1 54,41,-1/1 59,49,1/1 63,58,-1/1 65,89,-1/1 69,90,1/1 72,95,-1/1 76,97,1/1 78,100,-1/1 86,106,1/1 92,109,1/1 93,111,1/1 98,113,1/1 99,114,1/1 104,117,1/1 112,122,-1/1 121,126,1/1 127,84,1/1 128,84,-1/1 131,84,1/1 132,84,-1/1
sc 85 2,80,-1/1 3,79,-1/1 5,78,1/1 15,68,-1/1 16,66,1/1 17,65,1/1 22,128,-1/1 22,129,-1/1 22,130,-1/1 22,131,-1/1 26,1,1/1 28,4,-1/1 29,6,-1/1 36,13,-1/1 37,14,1/1 40,18,1/1 45,25,1/1 46,27,-1/1 51,34,-1/1 53,38,-1/1 56,44,-1/1 60,52,1/1 62,57,1/1 64,89,-1/1 67,91,1/1 69,92,1/1 76,99,1/1 77,100,-1/1 81,103,-1/1 88,108,-1/1 90,109,1/1 97,114,1/1 101,116,1/1 107,119,1/1 115,123,-1/1 120,125,-1/1 127,85,-1/1 128,85,1/1 129,85,1/1 130,85,-1/1 131,85,1/1 132,85,-1/1
sc 86 2,81,-1/1 6,79,1/1 9,75,-1/1 12,72,1/1 16,69,-1/1 18,65,1/1 23,128,-1/1 23,130,-1/1 23,131,-1/1 23,132,-1/1 29,3,1/1 30,7,-1/1 33,8,1/1 35,10,1/1 38,14,1/1 40,17,1/1 43,21,1/1 49,31,-1/1 52,34,-1/1 53,37,-1/1 58,47,1/1 60,51,1/1 61,54,1/1 66,92,-1/1 70,93,1/1 71,96,-1/1 73,98,-1/1 77,101,-1/1 80,103,-1/1 84,106,-1/1 94,112,1/1 97,115,1/1 100,116,1/1 110,121,-1/1 114,123,-1/1 117,124,-1/1 128,86,1/1 129,86,-1/1 132,86,1/1 133,86,-1/1
sc 87 3,81,-1/1 6,80,1/1 10,75,-1/1 12,73,1/1 17,69,-1/1 18,66,1/1 24,129,-1/1 24,130,-1/1 24,131,-1/1 24,132,-1/1 27,1,1/1 29,2,1/1 31,7,-1/1 35,9,1/1 40,16,1/1 42,20,-1/1 46,26,-1/1 49,30,-1/1 50,32,-1/1 55,39,1/1 57,44,1/1 59,48,1/1 62,56,-1/1 64,90,-1/1 65,92,-1/1 70,94,1/1 72,98,-1/1 79,103,-1/1 83,105,1/1 89,109,1/1 93,112,1/1 95,113,1/1 102,118,-1/1 107,120,-1/1 111,122,-1/1 119,125,1/1 127,87,-1/1 128,87,-1/1 129,87,1/1 132,87,1/1 133,87,-1/1
sc 88 4,82,-1/1 7,81,1/1 11,76,-1/1 13,74,1/1 18,70,-1/1 19,67,1/1 25,130,-1/1 25,131,-1/1 25,132,-1/1 25,133,-1/1 30,2,1/1 31,3,1/1 34,8,1/1 41,15,-1/1 44,20,-1/1 45,22,-1/1 48,26,-1/1 49,29,-1/1 52,33,-1/1 54,37,1/1 57,42,1/1 59,46,1/1 61,53,-1/1 65,93,-1/1 66,94,-1/1 71,97,-1/1 78,104,1/1 83,107,1/1 85,108,1/1 89,111,1/1 92,112,1/1 96,115,1/1 100,117,-1/1 105,120,-1/1 109,122,-1/1 116,124,1/1 128,88,-1/1 129,88,-1/1 130,88,1/1 133,88,1/1
sc 89 1,85,-1/1 2,84,-1/1 5,83,1/1 8,79,-1/1 16,71,1/1 20,68,-1/1 21,65,1/1 22,64,1/1 26,127,-1/1 26,128,-1/1 26,129,-1/1 26,130,-1/1 26,131,-1/1 32,4,-1/1 33,6,-1/1 37,10,-1/1 39,13,-1/1 43,18,1/1 46,24,1/1 48,25,1/1 51,31,1/1 53,35,1/1 56,41,1/1 60,49,-1/1 63,57,-1/1 67,95,1/1 69,96,1/1 73,100,1/1 76,102,1/1 81,106,-1/1 87,109,-1/1 88,111,-1/1 94,114,-1/1 98,116,-1/1 104,119,-1/1 112,123,1/1 120,126,1/1 127,89,1/1 128,89,1/1 130,89,-1/1 131,89,1/1 132,89,-1/1
sc 90 1,87,-1/1 6,84,1/1 8,81,-1/1 12,77,1/1 14,75,-1/1 18,71,1/1 21,69,-1/1 24,64,1/1 27,127,-1/1 27,129,-1/1 27,130,-1/1 27,131,-1/1 27,132,-1/1 33,2,1/1 34,7,-1/1 38,9,1/1 42,15,1/1 43,16,1/1 46,22,1/1 50,28,1/1 52,30,-1/1 55,36,-1/1 57,41,-1/1 59,45,-1/1 63,56,1/1 65,96,-1/1 70,97,1/1 72,101,-1/1 78,105,-1/1 79,106,-1/1 85,109,-1/1 91,113,-1/1 93,115,1/1 99,118,1/1 104,120,1/1 108,122,1/1 119,126,-1/1 127,90,1/1 128,90,-1/1 132,90,1/1 133,90,-1/1
sc 91 4,85,1/1 9,80,-1/1 10,79,-1/1 11,78,-1/1 15,74,1/1 16,73,1/1 17,72,1/1 22,67,-1/1 28,128,-1/1 28,129,-1/1 28,130,-2/1 28,131,-1/1 32,1,1/1 35,6,-1/1 37,8,-1/1 40,12,1/1 41,13,-1/1 45,19,1/1 50,27,-1/1 53,33,1/1 54,34,-1/1 56,39,1/1 61,52,1/1 62,55,-1/1 64,95,-1/1 69,98,1/1 71,100,1/1 75,103,-1/1 76,104,1/1 82,108,-1/1 90,113,1/1 96,116,-1/1 97,117,1/1 102,119,-1/1 115,124,-1/1 118,125,1/1 127,91,-1/1 130,91,1/1 132,91,-1/1
sc 92 2,87,-1/1 3,86,-1/1 6,85,1/1 12,78,1/1 15,75,-1/1 22,69,-1/1 23,66,1/1 24,65,1/1 29,128,-1/1 29,129,-1/1 29,130,-1/1 29,131,-1/1 29,132,-1/1 33,1,1/1 35,4,-1/1 36,7,-1/1 40,11,-1/1 42,14,1/1 46,21,1/1 49,25,1/1 53,32,1/1 55,34,-1/1 58,44,-1/1 60,48,-1/1 62,54,-1/1 64,96,-1/1 67,98,1/1 70,99,1/1 74,103,1/1 77,105,-1/1 84,109,-1/1 88,112,-1/1 95,116,-1/1 97,118,1/1 107,121,1/1 111,123,1/1 117,125,1/1 127,92,-1/1 128,92,1/1 129,92,1/1 130,92,-1/1 132,92,1/1 133,92,-1/1
sc 93 2,88,-1/1 7,86,1/1 9,82,-1/1 13,79,1/1 16,76,-1/1 19,72,1/1 23,70,-1/1 25,65,1/1 30,128,-1/1 30,130,-1/1 30,131,-1/1 30,132,-1/1 30,133,-1/1 36,3,1/1 39,8,1/1 41,10,1/1 44,14,1/1 45,17,1/1 48,21,1/1 49,24,1/1 52,27,1/1 56,37,-1/1 58,42,-1/1 60,46,-1/1 61,50,-1/1 66,99,-1/1 71,102,-1/1 73,104,-1/1 77,107,-1/1 80,108,-1/1 84,111,-1/1 87,112,-1/1 90,115,-1/1 100,119,1/1 105,121,1/1 109,123,1/1 113,124,1/1 128,93,1/1 129,93,-1/1 133,93,1/1
sc 94 3,88,-1/1 7,87,1/1 10,82,-1/1 13,80,1/1 17,76,-1/1 19,73,1/1 24,70,-1/1 25,66,1/1 31,129,-1/1 31,130,-1/1 31,131,-1/1 31,132,-1/1 31,133,-1/1 34,1,1/1 36,2,1/1 41,9,1/1 45,16,1/1 47,20,-1/1 49,23,1/1 51,26,-1/1 54,32,-1/1 55,33,-1/1 57,38,-1/1 59,43,-1/1 62,53,1/1 64,97,-1/1 65,99,-1/1 72,104,-1/1 79,108,-1/1 83,110,1/1 86,112,-1/1 89,114,1/1 95,117,1/1 96,118,1/1 101,120,1/1 106,122,1/1 116,125,-1/1 127,94,-1/1 128,94,-1/1 129,94,1/1 133,94,1/1
sc 95 1,91,-1/1 4,89,1/1 9,84,-1/1 11,83,-1/1 14,79,-1/1 16,77,1/1 20,74,1/1 21,72,1/1 26,67,-1/1 28,64,1/1 32,127,-1/1 32,128,-1/1 32,129,-1/1 32,130,-2/1 32,131,-1/1 37,3,1/1 38,6,-1/1 43,12,1/1 44,13,-1/1 48,19,1/1 50,24,1/1 53,29,-1/1 54,31,1/1 56,36,-1/1 61,49,-1/1 63,55,1/1 66,100,-1/1 69,101,1/1 75,106,-1/1 76,107,1/1 82,111,-1/1 87,113,-1/1 92,116,1/1 94,117,-1/1 99,119,1/1 112,124,1/1 118,126,-1/1 127,95,1/1 129,95,-1/1 130,95,1/1 132,95,-1/1
sc 96 1,92,-1/1 2,90,-1/1 6,89,1/1 8,86,-1/1 12,83,1/1 20,75,-1/1 23,71,1/1 26,69,-1/1 27,65,1/1 29,64,1/1 33,127,-1/1 33,128,-1/1 33,129,-1/1 33,130,-1/1 33,131,-1/1 33,132,-1/1 38,4,-1/1 39,7,-1/1 42,10,-1/1 43,11,-1/1 46,17,-1/1 52,25,1/1 53,28,-1/1 55,31,1/1 58,41,1/1 60,45,1/1 63,54,1/1 67,101,1/1 70,102,1/1 73,105,1/1 74,106,1/1 80,109,1/1 88,115,-1/1 91,116,1/1 94,118,-1/1 104,121,-1/1 108,123,-1/1 117,126,-1/1 127,96,1/1 128,96,1/1 130,96,-1/1 132,96,1/1 133,96,-1/1
sc 97 1,94,-1/1 7,90,1/1 8,88,-1/1 13,84,1/1 14,82,-1/1 19,77,1/1 21,76,-1/1 25,71,1/1 27,70,-1/1 31,64,1/1 34,127,-1/1 34,129,-1/1 34,130,-1/1 34,131,-1/1 34,132,-1/1 34,133,-1/1 39,2,1/1 44,9,1/1 47,15,1/1 48,16,1/1 51,22,1/1 52,23,1/1 54,28,1/1 55,29,1/1 57,35,1/1 59,40,1/1 63,53,-1/1 65,102,-1/1 72,107,-1/1 78,110,-1/1 79,111,-1/1 85,114,-1/1 86,115,-1/1 91,117,-1/1 92,118,-1/1 98,120,-1/1 103,122,-1/1 116,126,1/1 127,97,1/1 128,97,-1/1 133,97,1/1
sc 98 4,92,1/1 6,91,1/1 9,87,-1/1 10,86,-1/1 15,81,1/1 18,78,-1/1 23,73,1/1 24,72,1/1 28,69,-1/1 29,67,-1/1 35,128,-1/1 35,129,-1/1 35,130,-2/1 35,131,-1/1 35,132,-1/1 38,1,1/1 40,5,-1/1 41,7,-1/1 42,8,-1/1 49,19,1/1 50,21,1/1 53,26,-1/1 57,34,-1/1 58,39,1/1 61,48,-1/1 62,51,1/1 64,101,-1/1 68,103,1/1 70,104,1/1 71,105,1/1 82,112,-1/1 84,113,-1/1 89,116,1/1 97,120,1/1 102,121,-1/1 111,124,1/1 114,125,-1/1 127,98,-1/1 130,98,1/1 131,98,-1/1 132,98,1/1 133,98,-1/1
sc 99 2,94,-1/1 3,93,-1/1 7,92,1/1 13,85,1/1 15,82,-1/1 19,78,1/1 22,76,-1/1 29,70,-1/1 30,66,1/1 31,65,1/1 36,128,-1/1 36,129,-1/1 36,130,-1/1 36,131,-1/1 36,132,-1/1 36,133,-1/1 39,1,1/1 41,4,-1/1 45,11,-1/1 47,14,1/1 49,18,-1/1 51,21,1/1 55,27,1/1 56,32,1/1 58,38,1/1 60,43,1/1 62,50,1/1 64,102,-1/1 67,104,1/1 74,108,1/1 77,110,-1/1 81,112,1/1 84,114,-1/1 90,118,-1/1 95,119,-1/1 101,121,-1/1 106,123,-1/1 113,125,-1/1 127,99,-1/1 128,99,1/1 129,99,1/1 130,99,-1/1 133,99,1/1
sc 100 3,95,-1/1 8,91,1/1 10,89,1/1 14,85,-1/1 15,84,-1/1 17,83,-1/1 20,80,1/1 21,78,1/1 22,77,1/1 26,73,-1/1 28,71,-1/1 32,66,1/1 37,127,-1/1 37,128,-1/1 37,129,-2/1 37,130,-2/1 37,131,-1/1 42,6,-1/1 46,12,1/1 47,13,-1/1 50,18,-1/1 51,19,1/1 53,23,1/1 54,25,-1/1 56,30,1/1 62,49,1/1 63,52,-1/1 69,105,1/1 75,109,-1/1 76,110,1/1 81,113,1/1 82,114,-1/1 86,116,-1/1 88,117,1/1 93,119,-1/1 112,125,-1/1 115,126,1/1 129,100,1/1 132,100,-1/1
sc 101 1,98,-1/1 4,96,1/1 6,95,1/1 9,90,-1/1 14,86,-1/1 18,83,-1/1 20,81,1/1 23,77,1/1 27,72,1/1 32,69,-1/1 33,67,-1/1 35,64,1/1 38,127,-1/1 38,128,-1/1 38,129,-1/1 38,130,-2/1 38,131,-1/1 38,132,-1/1 42,3,1/1 43,5,-1/1 44,7,-1/1 50,17,-1/1 52,19,1/1 53,22,1/1 57,31,1/1 58,36,-1/1 61,45,1/1 63,51,-1/1 66,105,-1/1 68,106,1/1 70,107,1/1 80,113,1/1 82,115,-1/1 85,116,-1/1 94,120,-1/1 99,121,1/1 108,124,-1/1 114,126,1/1 127,101,1/1 129,101,-1/1 130,101,1/1 131,101,-1/1 132,101,1/1 133,101,-1/1
sc 102 1,99,-1/1 2,97,-1/1 7,96,1/1 8,93,-1/1 13,89,1/1 19,83,1/1 20,82,-1/1 26,76,-1/1 30,71,1/1 33,70,-1/1 34,65,1/1 36,64,1/1 39,127,-1/1 39,128,-1/1 39,129,-1/1 39,130,-1/1 39,131,-1/1 39,132,-1/1 39,133,-1/1 44,4,-1/1 47,10,-1/1 48,11,-1/1 51,17,-1/1 52,18,-1/1 55,24,-1/1 56,28,-1/1 58,35,-1/1 60,40,-1/1 63,50,-1/1 67,107,1/1 73,110,1/1 74,111,1/1 80,114,1/1 81,115,1/1 87,118,1/1 91,119,1/1 98,121,1/1 103,123,1/1 113,126,1/1 127,102,1/1 128,102,1/1 130,102,-1/1 133,102,1/1
sc 103 5,98,1/1 11,92,1/1 12,91,-1/1 16,87,-1/1 17,86,-1/1 18,85,-1/1 22,81,1/1 23,80,1/1 24,79,1/1 28,75,1/1 29,74,-1/1 35,68,-1/1 40,128,-1/1 40,129,-1/1 40,130,-2/1 40,131,-2/1 40,132,-1/1 43,1,1/1 45,7,-1/1 46,8,-1/1 49,13,1/1 50,14,-1/1 53,20,1/1 59,34,-1/1 60,39,1/1 61,44,1/1 62,47,-1/1 64,106,-1/1 70,108,1/1 71,109,1/1 76,112,-1/1 77,113,1/1 83,116,-1/1 97,122,1/1 102,123,-1/1 107,124,-1/1 110,125,1/1 127,103,-1/1 131,103,1/1 133,103,-1/1
sc 104 4,99,1/1 7,98,1/1 9,94,-1/1 10,93,-1/1 13,91,1/1 15,88,1/1 25,78,-1/1 28,76,-1/1 30,73,1/1 31,72,1/1 35,70,-1/1 36,67,-1/1 41,128,-1/1 41,129,-1/1 41,130,-2/1 41,131,-1/1 41,132,-1/1 41,133,-1/1 44,1,1/1 45,5,-1/1 47,8,-1/1 49,12,-1/1 54,21,1/1 56,26,-1/1 57,27,1/1 58,33,-1/1 61,43,1/1 62,46,-1/1 64,107,-1/1 68,108,1/1 71,110,1/1 75,112,1/1 84,117,-1/1 89,119,1/1 90,120,-1/1 96,121,1/1 106,124,-1/1 109,125,1/1 127,104,-1/1 130,104,1/1 131,104,-1/1 133,104,1/1
sc 105 3,101,-1/1 6,100,1/1 8,98,1/1 10,96,1/1 14,92,-1/1 15,90,-1/1 20,87,1/1 24,83,-1/1 27,78,1/1 29,77,1/1 33,73,-1/1 35,71,-1/1 37,69,-1/1 38,66,1/1 42,127,-1/1 42,128,-1/1 42,129,-2/1 42,130,-2/1 42,131,-1/1 42,132,-1/1 46,5,-1/1 47,7,-1/1 50,11,1/1 53,16,-1/1 55,19,1/1 57,25,-1/1 58,30,1/1 62,45,-1/1 63,48,1/1 68,109,1/1 70,110,1/1 74,113,-1/1 79,116,1/1 82,118,-1/1 88,120,1/1 93,121,-1/1 108,125,1/1 111,126,-1/1 129,105,1/1 131,105,-1/1 132,105,1/1 133,105,-1/1
sc 106 1,103,-1/1 5,101,1/1 11,96,1/1 12,95,-1/1 16,90,-1/1 18,89,-1/1 21,86,-1/1 23,84,1/1 26,81,1/1 27,79,1/1 32,75,1/1 33,74,-1/1 38,68,-1/1 40,64,1/1 43,127,-1/1 43,128,-1/1 43,129,-1/1 43,130,-2/1 43,131,-2/1 43,132,-1/1 46,3,1/1 48,7,-1/1 50,10,1/1 52,13,1/1 53,15,-1/1 59,31,1/1 60,36,-1/1 61,41,-1/1 63,47,1/1 66,109,-1/1 70,111,1/1 73,113,-1/1 76,115,-1/1 78,116,1/1 94,122,-1/1 99,123,1/1 104,124,1/1 110,126,-1/1 127,106,1/1 129,106,-1/1 131,106,1/1 133,106,-1/1
sc 107 1,104,-1/1 4,102,1/1 7,101,1/1 9,97,-1/1 13,95,1/1 14,93,-1/1 20,88,1/1 25,83,-1/1 30,77,1/1 32,76,-1/1 34,72,1/1 38,70,-1/1 39,67,-1/1 41,64,1/1 44,127,-1/1 44,128,-1/1 44,129,-1/1 44,130,-2/1 44,131,-1/1 44,132,-1/1 44,133,-1/1 47,3,1/1 48,5,-1/1 52,12,-1/1 54,17,-1/1 56,22,1/1 57,24,-1/1 58,29,1/1 61,40,-1/1 63,46,1/1 66,110,-1/1 68,111,1/1 75,115,1/1 80,117,1/1 85,119,-1/1 87,120,1/1 92,121,-1/1 103,124,1/1 109,126,-1/1 127,107,1/1 129,107,-1/1 130,107,1/1 131,107,-1/1 133,107,1/1
sc 108 5,104,1/1 7,103,1/1 11,99,1/1 16,94,-1/1 17,93,-1/1 19,91,-1/1 22,88,1/1 25,85,-1/1 28,82,1/1 30,80,1/1 31,79,1/1 36,74,-1/1 40,70,-1/1 41,68,-1/1 45,128,-1/1 45,129,-1/1 45,130,-2/1 45,131,-2/1 45,132,-1/1 45,133,-1/1 48,1,1/1 49,6,-1/1 51,8,-1/1 54,14,-1/1 56,20,1/1 59,27,1/1 60,33,-1/1 61,38,-1/1 62,42,1/1 64,111,-1/1 69,112,1/1 71,114,1/1 77,117,1/1 83,119,-1/1 90,122,-1/1 96,123,1/1 101,124,1/1 105,125,-1/1 127,108,-1/1 131,108,1/1 132,108,-1/1 133,108,1/1
sc 109 3,106,-1/1 5,105,1/1 8,103,1/1 12,100,-1/1 17,96,1/1 21,92,-1/1 22,90,-1/1 24,89,-1/1 26,87,1/1 27,85,1/1 29,84,1/1 33,80,-1/1 37,75,1/1 40,71,-1/1 42,68,-1/1 43,66,1/1 46,127,-1/1 46,128,-1/1 46,129,-2/1 46,130,-2/1 46,131,-2/1 46,132,-1/1 50,4,-1/1 51,7,-1/1 53,9,1/1 55,13,1/1 59,25,-1/1 60,30,1/1 62,41,1/1 63,44,-1/1 67,113,1/1 70,114,1/1 72,116,-1/1 76,118,-1/1 88,122,1/1 93,123,-1/1 104,125,-1/1 107,126,1/1 129,109,1/1 130,109,-1/1 131,109,1/1 133,109,-1/1
sc 110 3,107,-1/1 7,105,1/1 8,104,1/1 10,102,1/1 13,100,1/1 14,99,-1/1 15,97,-1/1 20,94,1/1 31,83,-1/1 34,78,1/1 36,77,1/1 37,76,-1/1 39,73,-1/1 41,71,-1/1 42,70,-1/1 44,66,1/1 47,127,-1/1 47,128,-1/1 47,129,-2/1 47,130,-2/1 47,131,-1/1 47,132,-1/1 47,133,-1/1 51,5,-1/1 54,11,1/1 55,12,-1/1 56,16,-1/1 57,18,1/1 58,23,-1/1 62,40,1/1 63,43,-1/1 68,114,1/1 74,117,-1/1 75,118,1/1 79,119,1/1 81,120,-1/1 86,121,1/1 103,125,-1/1 106,126,1/1 129,110,1/1 131,110,-1/1 133,110,1/1
sc 111 1,108,-1/1 5,107,1/1 7,106,1/1 11,102,1/1 16,97,-1/1 19,95,-1/1 21,93,-1/1 25,89,-1/1 26,88,1/1 30,84,1/1 32,82,1/1 34,79,1/1 39,74,-1/1 43,70,-1/1 44,68,-1/1 45,64,1/1 48,127,-1/1 48,128,-1/1 48,129,-1/1 48,130,-2/1 48,131,-2/1 48,132,-1/1 48,133,-1/1 51,3,1/1 52,6,-1/1 54,10,1/1 56,15,-1/1 59,24,-1/1 60,29,1/1 61,35,1/1 63,42,-1/1 66,114,-1/1 69,115,1/1 73,117,-1/1 78,119,1/1 87,122,1/1 92,123,-1/1 98,124,-1/1 105,126,1/1 127,111,1/1 129,111,-1/1 131,111,1/1 132,111,-1/1 133,111,1/1
sc 112 6,108,1/1 12,104,1/1 13,103,-1/1 18,99,1/1 19,98,-1/1 23,94,-1/1 24,93,-1/1 25,92,-1/1 29,88,1/1 30,87,1/1 31,86,1/1 35,82,1/1 36,81,-1/1 40,76,1/1 41,75,-1/1 45,69,-1/1 49,128,-1/1 49,129,-1/1 49,130,-2/1 49,131,-2/1 49,132,-2/1 49,133,-1/1 52,1,1/1 55,8,-1/1 57,14,-1/1 58,20,1/1 59,21,-1/1 60,26,1/1 61,32,1/1 62,37,-1/1 64,115,-1/1 71,118,1/1 77,120,1/1 83,121,-1/1 84,122,1/1 89,123,-1/1 95,124,-1/1 100,125,1/1 127,112,-1/1 132,112,1/1
sc 113 4,109,1/1 10,106,-1/1 11,105,-1/1 14,103,1/1 17,101,1/1 18,100,1/1 21,98,-1/1 24,95,-1/1 27,91,1/1 28,90,-1/1 32,87,1/1 35,84,1/1 37,81,-1/1 38,80,-1/1 40,77,-1/1 42,74,1/1 43,73,1/1 46,67,-1/1 50,127,-1/1 50,128,-1/1 50,129,-2/1 50,130,-3/1 50,131,-2/1 50,132,-1/1 53,2,-1/1 54,7,-1/1 57,13,1/1 59,19,-1/1 61,30,1/1 62,36,-1/1 63,39,1/1 65,116,1/1 70,117,1/1 76,120,-1/1 82,122,1/1 93,124,-1/1 99,125,1/1 102,126,-1/1 128,113,-1/1 130,113,1/1 133,113,-1/1
sc 114 3,111,-1/1 5,110,1/1 7,109,1/1 8,108,1/1 17,102,1/1 19,100,-1/1 21,99,-1/1 22,97,-1/1 26,94,1/1 31,89,-1/1 34,85,1/1 36,84,1/1 37,82,1/1 39,80,-1/1 45,71,-1/1 46,70,-1/1 47,68,-1/1 48,66,1/1 51,127,-1/1 51,128,-1/1 51,129,-2/1 51,130,-2/1 51,131,-2/1 51,132,-1/1 51,133,-1/1 54,4,-1/1 55,6,-1/1 56,9,1/1 59,18,1/1 60,23,-1/1 62,35,-1/1 63,38,1/1 67,117,1/1 69,118,1/1 72,119,-1/1 81,122,-1/1 86,123,1/1 98,125,1/1 101,126,-1/1 129,114,1/1 130,114,-1/1 131,114,1/1 132,114,-1/1 133,114,1/1
sc 115 1,112,-1/1 6,111,1/1 12,107,1/1 13,106,-1/1 18,102,1/1 19,101,-1/1 23,97,-1/1 25,96,-1/1 27,93,-1/1 30,90,1/1 33,88,1/1 34,86,1/1 38,82,1/1 39,81,-1/1 43,76,1/1 44,75,-1/1 48,69,-1/1 49,64,1/1 52,127,-1/1 52,128,-1/1 52,129,-1/1 52,130,-2/1 52,131,-2/1 52,132,-2/1 52,133,-1/1 55,3,1/1 57,10,1/1 58,15,-1/1 59,17,1/1 60,22,-1/1 61,28,-1/1 63,37,1/1 66,118,-1/1 73,120,-1/1 78,121,1/1 80,122,-1/1 85,123,1/1 91,124,1/1 100,126,-1/1 127,115,1/1 129,115,-1/1 132,115,1/1
sc 116 2,113,1/1 9,109,-1/1 15,106,1/1 16,105,1/1 20,103,-1/1 22,101,-1/1 23,100,-1/1 26,98,1/1 28,96,1/1 29,95,1/1 32,92,-1/1 33,91,-1/1 35,89,-1/1 37,86,1/1 38,85,1/1 40,83,1/1 42,79,-1/1 43,78,-1/1 46,72,1/1 50,65,-1/1 53,127,-1/1 53,128,-2/1 53,129,-2/1 53,130,-3/1 53,131,-2/1 53,132,-1/1 56,7,-1/1 58,13,1/1 60,19,-1/1 61,25,1/1 62,31,-1/1 63,34,1/1 70,119,1/1 76,121,-1/1 82,123,1/1 88,124,-1/1 94,125,1/1 97,126,-1/1 128,116,1/1 133,116,-1/1
sc 117 4,114,1/1 7,113,1/1 10,111,-1/1 11,110,-1/1 14,108,1/1 17,107,1/1 21,104,-1/1 25,100,1/1 28,97,-1/1 31,95,-1/1 32,94,1/1 34,91,1/1 37,88,-1/1 41,84,1/1 44,80,-1/1 45,77,-1/1 47,74,1/1 48,73,1/1 50,70,-1/1 51,67,-1/1 54,127,-1/1 54,128,-1/1 54,129,-2/1 54,130,-3/1 54,131,-2/1 54,132,-1/1 54,133,-1/1 56,2,-1/1 57,6,-1/1 59,12,1/1 61,23,-1/1 62,29,1/1 63,33,-1/1 65,119,1/1 69,120,1/1 75,122,-1/1 86,124,1/1 92,125,-1/1 96,126,1/1 128,117,-1/1 130,117,1/1 132,117,-1/1 133,117,1/1
sc 118 3,115,-1/1 6,114,1/1 8,112,1/1 12,110,1/1 13,109,-1/1 19,105,-1/1 24,102,1/1 27,99,-1/1 29,97,-1/1 31,96,-1/1 33,94,1/1 34,92,1/1 36,90,1/1 39,87,-1/1 42,82,1/1 46,76,1/1 47,75,-1/1 49,71,-1/1 51,69,-1/1 52,66,1/1 55,127,-1/1 55,128,-1/1 55,129,-2/1 55,130,-2/1 55,131,-2/1 55,132,-2/1 55,133,-1/1 57,4,-1/1 58,9,1/1 59,11,-1/1 60,16,1/1 62,28,1/1 63,32,-1/1 67,120,1/1 72,121,-1/1 74,122,1/1 79,123,-1/1 91,125,-1/1 95,126,1/1 129,118,1/1 130,118,-1/1 132,118,1/1
sc 119 2,117,1/1 7,116,1/1 9,114,-1/1 15,111,1/1 16,110,1/1 20,108,-1/1 22,107,-1/1 26,104,1/1 28,102,1/1 30,100,-1/1 32,99,-1/1 36,95,1/1 37,93,1/1 39,91,-1/1 41,89,-1/1 44,85,1/1 45,83,1/1 47,79,-1/1 48,78,-1/1 51,72,1/1 53,70,-1/1 54,65,-1/1 56,127,-1/1 56,128,-2/1 56,129,-2/1 56,130,-3/1 56,131,-2/1 56,132,-1/1 56,133,-1/1 58,6,-1/1 60,12,1/1 61,18,-1/1 62,24,1/1 63,27,-1/1 69,121,1/1 75,123,-1/1 81,124,1/1 87,125,-1/1 90,126,1/1 128,119,1/1 132,119,-1/1 133,119,1/1
sc 120 4,118,1/1 6,117,1/1 10,115,-1/1 13,113,-1/1 14,112,1/1 18,110,-1/1 24,107,1/1 25,105,1/1 27,104,-1/1 31,101,-1/1 34,98,1/1 35,97,-1/1 38,94,1/1 41,90,1/1 42,88,-1/1 44,87,-1/1 47,81,1/1 49,77,-1/1 50,76,1/1 52,73,1/1 54,69,-1/1 55,67,-1/1 57,127,-1/1 57,128,-1/1 57,129,-2/1 57,130,-3/1 57,131,-2/1 57,132,-2/1 57,133,-1/1 58,2,-1/1 59,5,-1/1 61,16,1/1 62,22,-1/1 63,26,1/1 65,121,1/1 68,122,1/1 79,124,-1/1 85,125,1/1 89,126,-1/1 128,120,-1/1 130,120,1/1 131,120,-1/1 132,120,1/1
sc 121 2,120,1/1 6,119,1/1 9,118,-1/1 13,116,-1/1 15,115,1/1 20,112,-1/1 23,110,1/1 29,107,-1/1 30,105,-1/1 33,104,1/1 35,102,1/1 36,101,1/1 38,99,-1/1 39,98,-1/1 41,96,-1/1 42,93,1/1 44,92,1/1 47,86,-1/1 49,83,1/1 52,78,-1/1 53,76,1/1 55,72,1/1 56,69,-1/1 57,65,-1/1 58,127,-1/1 58,128,-2/1 58,129,-2/1 58,130,-3/1 58,131,-2/1 58,132,-2/1 58,133,-1/1 60,5,-1/1 61,11,1/1 62,17,-1/1 63,21,1/1 68,123,1/1 74,124,-1/1 80,125,1/1 84,126,-1/1 128,121,1/1 131,121,-1/1 132,121,1/1
sc 122 5,120,1/1 11,118,1/1 12,117,-1/1 17,115,-1/1 18,114,-1/1 19,113,1/1 21,112,1/1 24,111,1/1 25,109,1/1 27,108,-1/1 31,106,-1/1 34,103,1/1 40,97,-1/1 43,94,1/1 45,90,1/1 46,88,-1/1 48,87,-1/1 49,84,-1/1 50,82,-1/1 51,81,1/1 52,80,1/1 54,75,1/1 55,74,-1/1 57,68,-1/1 59,127,-1/1 59,128,-1/1 59,129,-2/1 59,130,-3/1 59,131,-3/1 59,132,-2/1 59,133,-1/1 60,2,-1/1 61,9,-1/1 62,15,1/1 63,20,-1/1 65,123,1/1 72,124,1/1 78,125,-1/1 83,126,1/1 128,122,-1/1 131,122,1/1
sc 123 2,122,1/1 5,121,1/1 12,119,-1/1 16,118,-1/1 19,116,1/1 22,115,1/1 23,114,1/1 26,112,-1/1 29,111,-1/1 30,109,-1/1 33,108,1/1 36,106,1/1 39,103,-1/1 40,102,1/1 43,99,-1/1 45,96,-1/1 46,93,1/1 48,92,1/1 49,89,1/1 51,86,-1/1 52,85,-1/1 53,82,-1/1 55,79,1/1 56,75,1/1 58,68,-1/1 59,65,-1/1 60,127,-1/1 60,128,-2/1 60,129,-2/1 60,130,-3/1 60,131,-3/1 60,132,-2/1 60,133,-1/1 61,4,-1/1 62,10,1/1 63,14,-1/1 67,124,1/1 73,125,-1/1 77,126,1/1 128,123,1/1 130,123,-1/1 131,123,1/1
sc 124 4,123,1/1 9,122,1/1 11,121,-1/1 16,120,-1/1 18,119,1/1 23,117,1/1 25,116,-1/1 28,115,1/1 30,113,-1/1 32,112,-1/1 35,111,-1/1 38,108,1/1 40,107,1/1 41,106,1/1 43,104,-1/1 44,103,-1/1 45,101,-1/1 48,98,1/1 49,95,1/1 50,93,1/1 52,91,-1/1 53,88,1/1 54,86,-1/1 56,81,-1/1 57,79,1/1 58,74,1/1 59,72,-1/1 60,67,-1/1 61,127,-1/1 61,128,-2/1 61,129,-2/1 61,130,-4/1 61,131,-3/1 61,132,-2/1 61,133,-1/1 62,3,-1/1 63,8,1/1 66,125,1/1 71,126,-1/1 129,124,-1/1 130,124,1/1
sc 125 3,124,1/1 10,123,-1/1 15,122,-1/1 17,121,1/1 22,120,1/1 24,119,-1/1 28,118,-1/1 29,117,-1/1 31,116,1/1 35,114,1/1 36,113,1/1 37,112,1/1 40,110,-1/1 41,109,-1/1 42,108,-1/1 45,105,1/1 46,104,1/1 47,103,1/1 49,100,-1/1 50,99,-1/1 51,98,-1/1 53,94,-1/1 54,92,1/1 55,91,1/1 56,87,1/1 57,85,-1/1 58,80,-1/1 59,78,1/1 60,73,1/1 61,66,-1/1 62,127,-1/1 62,128,-2/1 62,129,-3/1 62,130,-4/1 62,131,-3/1 62,132,-2/1 62,133,-1/1 63,1,-1/1 64,126,1/1 127,125,-1/1 129,125,1/1
sc 126 1,125,1/1 8,124,-1/1 14,123,1/1 20,122,1/1 21,121,-1/1 26,120,-1/1 27,119,1/1 32,118,1/1 33,117,1/1 34,116,-1/1 37,115,-1/1 38,114,-1/1 39,113,-1/1 42,111,1/1 43,110,1/1 44,109,1/1 46,107,-1/1 47,106,-1/1 48,105,-1/1 50,102,1/1 51,101,1/1 52,100,1/1 53,97,1/1 54,96,-1/1 55,95,-1/1 56,90,-1/1 57,89,1/1 58,84,1/1 59,83,-1/1 60,77,-1/1 61,71,1/1 62,64,-1/1 63,127,-2/1 63,128,-2/1 63,129,-3/1 63,130,-4/1 63,131,-3/1 63,132,-2/1 63,133,-1/1 127,126,1/1
sc 127 1,1,2/1 3,3,-1/1 8,8,1/1 10,10,-1/1 14,14,1/1 15,15,-1/1 17,17,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 24,24,-1/1 26,26,1/1 27,27,1/1 28,28,-1/1 29,29,-1/1 31,31,-1/1 32,32,1/1 33,33,1/1 34,34,1/1 35,35,-1/1 36,36,-1/1 38,38,1/1 39,39,1/1 40,40,-1/1 41,41,-1/1 43,43,1/1 44,44,1/1 45,45,-1/1 48,48,1/1 49,49,-1/1 52,52,1/1 62,62,-1/1 63,63,1/1 64,64,-2/1 66,66,1/1 71,71,-1/1 73,73,1/1 77,77,-1/1 78,78,1/1 80,80,1/1 83,83,-1/1 84,84,-1/1 85,85,1/1 87,87,1/1 89,89,-1/1 90,90,-1/1 91,91,1/1 92,92,1/1 94,94,1/1 95,95,-1/1 96,96,-1/1 97,97,-1/1 98,98,1/1 99,99,1/1 101,101,-1/1 102,102,-1/1 103,103,1/1 104,104,1/1 106,106,-1/1 107,107,-1/1 108,108,1/1 111,111,-1/1 112,112,1/1 115,115,-1/1 125,125,1/1 126,126,-1/1
sc 128 2,2,2/1 4,4,-1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,1/1 24,24,-1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 29,29,1/1 30,30,1/1 31,31,-1/1 33,33,1/1 34,34,-1/1 36,36,1/1 39,39,1/1 50,50,-1/1 53,53,1/1 54,54,-1/1 56,56,1/1 57,57,-1/1 58,58,1/1 59,59,-1/1 60,60,1/1 65,65,-2/1 67,67,1/1 72,72,-1/1 73,73,1/1 74,74,1/1 77,77,1/1 78,78,-1/1 79,79,-1/1 80,80,1/1 81,81,1/1 83,83,-1/1 84,84,1/1 85,85,-1/1 86,86,-1/1 87,87,1/1 88,88,1/1 89,89,-1/1 90,90,1/1 92,92,-1/1 93,93,-1/1 94,94,1/1 96,96,-1/1 97,97,1/1 99,99,-1/1 102,102,-1/1 113,113,1/1 116,116,-1/1 117,117,1/1 119,119,-1/1 120,120,1/1 121,121,-1/1 122,122,1/1 123,123,-1/1
sc 129 1,1,-1/1 3,3,2/1 4,4,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 29,29,1/1 30,30,-1/1 31,31,1/1 32,32,-1/1 36,36,1/1 37,37,1/1 38,38,-1/1 42,42,1/1 43,43,-1/1 44,44,-1/1 46,46,1/1 47,47,1/1 48,48,-1/1 51,51,1/1 52,52,-1/1 55,55,1/1 61,61,-1/1 62,62,1/1 64,64,1/1 66,66,-2/1 67,67,1/1 71,71,-1/1 72,72,1/1 73,73,-1/1 74,74,1/1 78,78,-1/1 79,79,1/1 80,80,-1/1 81,81,1/1 85,85,-1/1 86,86,1/1 87,87,-1/1 88,88,1/1 92,92,-1/1 93,93,1/1 94,94,-1/1 95,95,1/1 99,99,-1/1 100,100,-1/1 101,101,1/1 105,105,-1/1 106,106,1/1 107,107,1/1 109,109,-1/1 110,110,-1/1 111,111,1/1 114,114,-1/1 115,115,1/1 118,118,-1/1 124,124,1/1 125,125,-1/1
sc 130 2,2,-1/1 3,3,-1/1 4,4,2/1 5,5,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,1/1 12,12,-1/1 14,14,1/1 18,18,1/1 19,19,-1/1 22,22,-1/1 25,25,1/1 26,26,-1/1 28,28,1/1 29,29,-1/1 32,32,1/1 33,33,-1/1 35,35,1/1 36,36,-1/1 38,38,1/1 39,39,-1/1 41,41,1/1 44,44,1/1 46,46,-1/1 50,50,1/1 51,51,-1/1 54,54,1/1 55,55,-1/1 57,57,1/1 60,60,-1/1 61,61,1/1 65,65,1/1 66,66,1/1 67,67,-2/1 68,68,1/1 71,71,1/1 72,72,-1/1 73,73,-1/1 74,74,-1/1 75,75,1/1 77,77,-1/1 81,81,-1/1 82,82,1/1 85,85,1/1 88,88,-1/1 89,89,1/1 91,91,-1/1 92,92,1/1 95,95,-1/1 96,96,1/1 98,98,-1/1 99,99,1/1 101,101,-1/1 102,102,1/1 104,104,-1/1 107,107,-1/1 109,109,1/1 113,113,-1/1 114,114,1/1 117,117,-1/1 118,118,1/1 120,120,-1/1 123,123,1/1 124,124,-1/1
sc 131 4,4,-1/1 5,5,2/1 6,6,-1/1 9,9,-1/1 10,10,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 14,14,-1/1 15,15,-1/1 16,16,1/1 17,17,1/1 19,19,1/1 20,20,-1/1 21,21,1/1 22,22,1/1 26,26,1/1 35,35,-1/1 38,38,-1/1 40,40,1/1 41,41,-1/1 42,42,-1/1 43,43,1/1 44,44,-1/1 45,45,1/1 46,46,1/1 47,47,-1/1 48,48,1/1 51,51,1/1 57,57,-1/1 58,58,-1/1 59,59,1/1 60,60,1/1 67,67,1/1 68,68,-2/1 69,69,1/1 72,72,1/1 73,73,1/1 74,74,-1/1 75,75,-1/1 76,76,1/1 77,77,1/1 78,78,1/1 79,79,-1/1 80,80,-1/1 82,82,-1/1 83,83,1/1 84,84,-1/1 85,85,-1/1 89,89,-1/1 98,98,1/1 101,101,1/1 103,103,-1/1 104,104,1/1 105,105,1/1 106,106,-1/1 107,107,1/1 108,108,-1/1 109,109,-1/1 110,110,1/1 111,111,-1/1 114,114,-1/1 120,120,1/1 121,121,1/1 122,122,-1/1 123,123,-1/1
sc 132 5,5,-1/1 6,6,2/1 7,7,-1/1 11,11,-1/1 12,12,1/1 13,13,1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 24,24,1/1 26,26,-1/1 27,27,1/1 28,28,-1/1 29,29,1/1 32,32,-1/1 33,33,1/1 35,35,1/1 37,37,-1/1 38,38,1/1 42,42,1/1 45,45,-1/1 48,48,-1/1 49,49,1/1 51,51,-1/1 52,52,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1 57,57,1/1 58,58,1/1 68,68,1/1 69,69,-2/1 70,70,1/1 74,74,1/1 75,75,-1/1 76,76,-1/1 79,79,1/1 80,80,1/1 81,81,-1/1 84,84,1/1 85,85,1/1 86,86,-1/1 87,87,-1/1 89,89,1/1 90,90,-1/1 91,91,1/1 92,92,-1/1 95,95,1/1 96,96,-1/1 98,98,-1/1 100,100,1/1 101,101,-1/1 105,105,-1/1 108,108,1/1 111,111,1/1 112,112,-1/1 114,114,1/1 115,115,-1/1 117,117,1/1 118,118,-1/1 119,119,1/1 120,120,-1/1 121,121,-1/1
sc 133 6,6,-1/1 7,7,2/1 12,12,-1/1 13,13,1/1 18,18,-1/1 19,19,1/1 23,23,-1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 29,29,-1/1 30,30,1/1 31,31,1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,1/1 38,38,-1/1 39,39,1/1 40,40,-1/1 41,41,1/1 42,42,-1/1 43,43,-1/1 44,44,1/1 45,45,1/1 46,46,-1/1 47,47,1/1 48,48,1/1 50,50,-1/1 51,51,1/1 53,53,-1/1 54,54,1/1 56,56,1/1 69,69,1/1 70,70,-2/1 75,75,1/1 76,76,-1/1 81,81,1/1 82,82,-1/1 86,86,1/1 87,87,1/1 88,88,-1/1 90,90,1/1 92,92,1/1 93,93,-1/1 94,94,-1/1 96,96,1/1 97,97,-1/1 98,98,1/1 99,99,-1/1 101,101,1/1 102,102,-1/1 103,103,1/1 104,104,-1/1 105,105,1/1 106,106,1/1 107,107,-1/1 108,108,-1/1 109,109,1/1 110,110,-1/1 111,111,-1/1 113,113,1/1 114,114,-1/1 116,116,1/1 117,117,-1/1 119,119,-1/1
done


==> anc/numbers/deposit/color57/gapdata/E8.txt <==
name E8
type E 8
hw 0 0 0 0 0 0 0 1
fundims 3875 147250 6696000 6899079264 146325270 2450240 30380 248
cartan 2 0 -1 0 0 0 0 0 0 2 0 -1 0 0 0 0 -1 0 2 -1 0 0 0 0 0 -1 -1 2 -1 0 0 0 0 0 0 -1 2 -1 0 0 0 0 0 0 -1 2 -1 0 0 0 0 0 0 -1 2 -1 0 0 0 0 0 0 -1 2
nbasis 120 120 8
dimR 248
mat 1 8,9,1/1 10,11,1/1 12,13,1/1 14,16,1/1 17,19,1/1 20,23,1/1 24,28,1/1 42,47,-1/1 48,53,-1/1 54,59,-1/1 56,61,-1/1 60,65,-1/1 62,67,-1/1 66,71,-1/1 68,73,-1/1 69,75,-1/1 72,78,-1/1 74,80,-1/1 76,82,-1/1 81,86,-1/1 83,88,-1/1 84,90,-1/1 89,94,-1/1 91,96,-1/1 97,102,-1/1 98,104,-1/1 105,110,-1/1 112,118,-1/1 120,127,-1/1 121,136,-1/2 122,136,1/2 123,136,-1/2 124,136,1/2 125,136,-1/2 126,136,-3/2 127,136,2/1 128,136,-1/2 135,143,1/1 142,149,1/1 148,155,1/1 150,157,1/1 154,161,1/1 156,163,1/1 160,167,1/1 162,169,1/1 164,171,1/1 166,172,1/1 168,174,1/1 170,176,1/1 173,179,1/1 175,181,1/1 177,184,1/1 180,185,1/1 182,188,1/1 186,192,1/1 189,195,1/1 193,198,1/1 199,205,1/1 224,228,-1/1 225,229,-1/1 230,232,-1/1 233,235,-1/1 236,237,-1/1 238,239,-1/1 240,241,-1/1
mat 2 6,7,1/1 8,10,1/1 9,11,1/1 21,25,-1/1 26,29,-1/1 30,33,-1/1 31,34,-1/1 35,38,-1/1 36,40,-1/1 39,44,-1/1 41,45,-1/1 46,51,-1/1 52,58,-1/1 66,72,1/1 71,78,1/1 74,81,1/1 79,85,1/1 80,86,1/1 83,89,1/1 87,93,1/1 88,94,1/1 91,97,1/1 95,101,1/1 96,102,1/1 98,105,1/1 103,109,1/1 104,110,1/1 111,117,1/1 119,125,1/1 119,126,1/1 119,127,1/1 125,134,1/1 126,134,1/1 133,141,1/1 140,147,1/1 142,150,1/1 146,153,1/1 148,156,1/1 149,157,1/1 152,159,1/1 154,162,1/1 155,163,1/1 158,165,1/1 160,168,1/1 161,169,1/1 166,173,1/1 167,174,1/1 172,179,1/1 196,202,-1/1 200,206,-1/1 203,208,-1/1 207,211,-1/1 209,213,-1/1 212,216,-1/1 214,217,-1/1 215,218,-1/1 219,222,-1/1 223,227,-1/1 238,240,1/1 239,241,1/1 242,243,1/1
mat 3 6,8,1/1 7,10,1/1 13,15,1/1 16,18,1/1 19,22,1/1 23,27,1/1 28,32,1/1 37,42,-1/1 43,48,-1/1 49,54,-1/1 50,56,-1/1 55,60,-1/1 57,62,-1/1 63,68,-1/1 64,69,-1/1 70,76,-1/1 71,79,-1/1 77,84,-1/1 78,85,-1/1 80,87,-1/1 86,93,-1/1 88,95,-1/1 94,101,-1/1 96,103,-1/1 102,109,-1/1 104,111,-1/1 110,117,-1/1 112,120,1/1 118,125,-1/1 118,126,1/1 118,127,1/1 125,135,1/1 127,135,-1/1 133,142,1/1 136,143,-1/1 140,148,1/1 141,150,1/1 146,154,1/1 147,156,1/1 152,160,1/1 153,162,1/1 158,166,1/1 159,168,1/1 165,173,1/1 171,178,1/1 176,183,1/1 181,187,1/1 184,190,1/1 185,191,1/1 188,194,1/1 192,197,1/1 195,201,1/1 198,204,1/1 205,210,1/1 220,224,-1/1 221,225,-1/1 226,230,-1/1 231,233,-1/1 234,236,-1/1 239,242,-1/1 241,243,-1/1
mat 4 5,6,1/1 10,12,-1/1 11,13,-1/1 18,21,-1/1 22,26,-1/1 27,31,-1/1 32,36,-1/1 33,37,-1/1 38,43,-1/1 44,49,-1/1 45,50,-1/1 51,57,-1/1 58,64,-1/1 60,66,-1/1 65,71,-1/1 68,74,-1/1 73,80,-1/1 76,83,-1/1 82,88,-1/1 84,91,-1/1 85,92,1/1 90,96,-1/1 93,100,1/1 101,108,1/1 105,112,1/1 109,116,1/1 110,118,1/1 111,119,1/1 117,124,1/1 117,125,1/1 124,133,1/1 125,133,1/1 132,140,1/1 134,141,1/1 135,142,1/1 139,146,1/1 143,149,1/1 145,152,1/1 151,158,1/1 156,164,-1/1 162,170,-1/1 163,171,-1/1 168,175,-1/1 169,176,-1/1 173,180,-1/1 174,181,-1/1 179,185,-1/1 190,196,-1/1 194,200,-1/1 197,203,-1/1 201,207,-1/1 204,209,-1/1 210,215,-1/1 216,220,-1/1 217,221,-1/1 222,226,-1/1 227,231,-1/1 236,238,-1/1 237,239,-1/1 243,244,1/1
mat 5 4,5,1/1 12,14,-1/1 13,16,-1/1 15,18,-1/1 26,30,-1/1 29,33,-1/1 31,35,-1/1 34,38,-1/1 36,41,-1/1 40,45,-1/1 49,55,-1/1 54,60,-1/1 57,63,-1/1 59,65,-1/1 62,68,-1/1 64,70,-1/1 67,73,-1/1 69,76,-1/1 75,82,-1/1 91,98,1/1 92,99,1/1 96,104,1/1 97,105,1/1 100,107,1/1 102,110,1/1 103,111,1/1 108,115,1/1 109,117,1/1 116,123,1/1 116,124,1/1 123,132,1/1 124,132,1/1 131,139,1/1 133,140,1/1 138,145,1/1 141,147,1/1 142,148,1/1 144,151,1/1 149,155,1/1 150,156,1/1 157,163,1/1 170,177,-1/1 175,182,-1/1 176,184,-1/1 180,186,-1/1 181,188,-1/1 183,190,-1/1 185,192,-1/1 187,194,-1/1 191,197,-1/1 207,212,-1/1 209,214,-1/1 211,216,-1/1 213,217,-1/1 215,219,-1/1 218,222,-1/1 231,234,-1/1 233,236,-1/1 235,237,-1/1 244,245,1/1
mat 6 3,4,1/1 14,17,-1/1 16,19,-1/1 18,22,-1/1 21,26,-1/1 25,29,-1/1 35,39,-1/1 38,44,-1/1 41,46,-1/1 43,49,-1/1 45,51,-1/1 48,54,-1/1 50,57,-1/1 53,59,-1/1 56,62,-1/1 61,67,-1/1 70,77,1/1 76,84,1/1 82,90,1/1 83,91,1/1 88,96,1/1 89,97,1/1 94,102,1/1 95,103,1/1 99,106,1/1 101,109,1/1 107,114,1/1 108,116,1/1 115,122,1/1 115,123,1/1 122,131,1/1 123,131,1/1 130,138,1/1 132,139,1/1 137,144,1/1 140,146,1/1 147,153,1/1 148,154,1/1 155,161,1/1 156,162,1/1 163,169,1/1 164,170,1/1 171,176,1/1 178,183,1/1 182,189,-1/1 186,193,-1/1 188,195,-1/1 192,198,-1/1 194,201,-1/1 197,204,-1/1 200,207,-1/1 203,209,-1/1 206,211,-1/1 208,213,-1/1 219,223,-1/1 222,227,-1/1 226,231,-1/1 230,233,-1/1 232,235,-1/1 245,246,1/1
mat 7 2,3,1/1 17,20,-1/1 19,23,-1/1 22,27,-1/1 26,31,-1/1 29,34,-1/1 30,35,-1/1 33,38,-1/1 37,43,-1/1 42,48,-1/1 46,52,1/1 47,53,-1/1 51,58,1/1 57,64,1/1 62,69,1/1 63,70,1/1 67,75,1/1 68,76,1/1 73,82,1/1 74,83,1/1 80,88,1/1 81,89,1/1 86,94,1/1 87,95,1/1 93,101,1/1 100,108,1/1 106,113,1/1 107,115,1/1 114,121,1/1 114,122,1/1 121,130,1/1 122,130,1/1 129,137,1/1 131,138,1/1 139,145,1/1 146,152,1/1 153,159,1/1 154,160,1/1 161,167,1/1 162,168,1/1 169,174,1/1 170,175,1/1 176,181,1/1 177,182,1/1 183,187,1/1 184,188,1/1 190,194,1/1 193,199,-1/1 196,200,1/1 198,205,-1/1 202,206,1/1 204,210,-1/1 209,215,-1/1 213,218,-1/1 214,219,-1/1 217,222,-1/1 221,226,-1/1 225,230,-1/1 229,232,-1/1 246,247,1/1
mat 8 1,2,1/1 20,24,1/1 23,28,1/1 27,32,1/1 31,36,1/1 34,40,1/1 35,41,1/1 38,45,1/1 39,46,1/1 43,50,1/1 44,51,1/1 48,56,1/1 49,57,1/1 53,61,1/1 54,62,1/1 55,63,1/1 59,67,1/1 60,68,1/1 65,73,1/1 66,74,1/1 71,80,1/1 72,81,1/1 78,86,1/1 79,87,1/1 85,93,1/1 92,100,1/1 99,107,1/1 106,114,1/1 113,121,2/1 113,122,-1/1 113,123,1/1 113,124,-1/1 113,125,1/1 113,126,-1/1 113,127,1/1 113,128,1/1 121,129,1/1 130,137,1/1 138,144,1/1 145,151,1/1 152,158,1/1 159,165,1/1 160,166,1/1 167,172,1/1 168,173,1/1 174,179,1/1 175,180,1/1 181,185,1/1 182,186,1/1 187,191,1/1 188,192,1/1 189,193,1/1 194,197,1/1 195,198,1/1 200,203,1/1 201,204,1/1 206,208,1/1 207,209,1/1 211,213,1/1 212,214,1/1 216,217,1/1 220,221,1/1 224,225,1/1 228,229,1/1 247,248,1/1
mat 9 6,9,1/1 7,11,1/1 12,15,-1/1 14,18,-1/1 17,22,-1/1 20,27,-1/1 24,32,-1/1 37,47,1/1 43,53,1/1 49,59,1/1 50,61,1/1 55,65,1/1 57,67,1/1 63,73,1/1 64,75,1/1 66,79,-1/1 70,82,1/1 72,85,-1/1 74,87,-1/1 77,90,1/1 81,93,-1/1 83,95,-1/1 89,101,-1/1 91,103,-1/1 97,109,-1/1 98,111,-1/1 105,117,-1/1 112,125,-1/1 112,126,1/1 118,136,1/1 120,135,-1/1 121,143,-1/2 122,143,1/2 123,143,-1/2 124,143,1/2 125,143,1/2 126,143,-3/2 127,143,1/1 128,143,-1/2 133,149,1/1 140,155,1/1 141,157,1/1 146,161,1/1 147,163,1/1 152,167,1/1 153,169,1/1 158,172,1/1 159,174,1/1 164,178,-1/1 165,179,1/1 170,183,-1/1 175,187,-1/1 177,190,-1/1 180,191,-1/1 182,194,-1/1 186,197,-1/1 189,201,-1/1 193,204,-1/1 199,210,-1/1 220,228,1/1 221,229,1/1 226,232,1/1 231,235,1/1 234,237,1/1 238,242,-1/1 240,243,-1/1
mat 10 5,7,1/1 8,12,1/1 9,13,1/1 18,25,1/1 22,29,1/1 27,34,1/1 30,37,-1/1 32,40,1/1 35,43,-1/1 39,49,-1/1 41,50,-1/1 46,57,-1/1 52,64,-1/1 60,72,-1/1 65,78,-1/1 68,81,-1/1 73,86,-1/1 76,89,-1/1 79,92,-1/1 82,94,-1/1 84,97,-1/1 87,100,-1/1 90,102,-1/1 95,108,-1/1 98,112,-1/1 103,116,-1/1 104,118,-1/1 111,124,-1/1 111,126,1/1 111,127,1/1 117,134,1/1 119,133,-1/1 124,141,1/1 126,141,-1/1 132,147,1/1 135,150,1/1 139,153,1/1 143,157,1/1 145,159,1/1 148,164,1/1 151,165,1/1 154,170,1/1 155,171,1/1 160,175,1/1 161,176,1/1 166,180,1/1 167,181,1/1 172,185,1/1 190,202,1/1 194,206,1/1 197,208,1/1 201,211,1/1 204,213,1/1 210,218,1/1 212,220,-1/1 214,221,-1/1 219,226,-1/1 223,231,-1/1 236,240,-1/1 237,241,-1/1 242,244,-1/1
mat 11 5,8,1/1 7,12,1/1 11,15,-1/1 16,21,1/1 19,26,1/1 23,31,1/1 28,36,1/1 33,42,1/1 38,48,1/1 44,54,1/1 45,56,1/1 51,62,1/1 55,66,-1/1 58,69,1/1 63,74,-1/1 65,79,1/1 70,83,-1/1 73,87,1/1 77,91,-1/1 78,92,1/1 82,95,1/1 86,100,1/1 90,103,1/1 94,108,1/1 102,116,1/1 104,119,1/1 105,120,1/1 110,124,1/1 110,126,1/1 110,127,1/1 117,135,1/1 118,133,1/1 124,142,1/1 127,142,1/1 132,148,1/1 134,150,1/1 136,149,1/1 139,154,1/1 145,160,1/1 147,164,1/1 151,166,1/1 153,170,1/1 159,175,1/1 163,178,-1/1 165,180,1/1 169,183,-1/1 174,187,-1/1 179,191,-1/1 184,196,1/1 188,200,1/1 192,203,1/1 195,207,1/1 198,209,1/1 205,215,1/1 216,224,1/1 217,225,1/1 222,230,1/1 227,233,1/1 234,238,-1/1 237,242,1/1 241,244,1/1
mat 12 4,6,1/1 10,14,-1/1 11,16,-1/1 15,21,1/1 22,30,-1/1 27,35,-1/1 29,37,1/1 32,41,-1/1 34,43,1/1 40,50,1/1 44,55,-1/1 51,63,-1/1 54,66,1/1 58,70,-1/1 59,71,1/1 62,74,1/1 67,80,1/1 69,83,1/1 75,88,1/1 84,98,1/1 85,99,-1/1 90,104,1/1 93,107,-1/1 97,112,1/1 101,115,-1/1 102,118,1/1 103,119,1/1 109,123,-1/1 109,125,1/1 116,133,1/1 117,132,-1/1 123,140,1/1 125,140,-1/1 131,146,1/1 134,147,-1/1 135,148,-1/1 138,152,1/1 143,155,-1/1 144,158,1/1 150,164,-1/1 157,171,-1/1 162,177,-1/1 168,182,-1/1 169,184,-1/1 173,186,-1/1 174,188,-1/1 179,192,-1/1 183,196,1/1 187,200,1/1 191,203,1/1 201,212,-1/1 204,214,-1/1 210,219,-1/1 211,220,1/1 213,221,1/1 218,226,1/1 227,234,-1/1 233,238,1/1 235,239,1/1 243,245,-1/1
mat 13 3,5,1/1 12,17,-1/1 13,19,-1/1 15,22,-1/1 21,30,1/1 25,33,1/1 31,39,-1/1 34,44,-1/1 36,46,-1/1 40,51,-1/1 43,55,1/1 48,60,1/1 50,63,1/1 53,65,1/1 56,68,1/1 61,73,1/1 64,77,1/1 69,84,1/1 75,90,1/1 83,98,1/1 88,104,1/1 89,105,1/1 92,106,-1/1 94,110,1/1 95,111,1/1 100,114,-1/1 101,117,1/1 108,122,-1/1 108,124,1/1 115,132,1/1 116,131,-1/1 122,139,1/1 124,139,-1/1 130,145,1/1 133,146,-1/1 137,151,1/1 141,153,-1/1 142,154,-1/1 149,161,-1/1 150,162,-1/1 157,169,-1/1 164,177,-1/1 171,184,-1/1 175,189,-1/1 178,190,-1/1 180,193,-1/1 181,195,-1/1 185,198,-1/1 187,201,-1/1 191,204,-1/1 200,212,1/1 203,214,1/1 206,216,1/1 208,217,1/1 215,223,-1/1 218,227,-1/1 226,234,1/1 230,236,1/1 232,237,1/1 244,246,-1/1
mat 14 2,4,1/1 14,20,-1/1 16,23,-1/1 18,27,-1/1 21,31,-1/1 25,34,-1/1 30,39,1/1 33,44,1/1 37,49,1/1 41,52,1/1 42,54,1/1 45,58,1/1 47,59,1/1 50,64,1/1 56,69,1/1 61,75,1/1 63,77,1/1 68,84,1/1 73,90,1/1 74,91,1/1 80,96,1/1 81,97,1/1 86,102,1/1 87,103,1/1 93,109,1/1 99,113,-1/1 100,116,1/1 107,121,-1/1 107,123,1/1 114,131,1/1 115,130,-1/1 121,138,1/1 123,138,-1/1 129,144,1/1 132,145,-1/1 140,152,-1/1 147,159,-1/1 148,160,-1/1 155,167,-1/1 156,168,-1/1 163,174,-1/1 164,175,-1/1 171,181,-1/1 177,189,-1/1 178,187,-1/1 184,195,-1/1 186,199,-1/1 190,201,-1/1 192,205,-1/1 196,207,-1/1 197,210,-1/1 202,211,-1/1 203,215,-1/1 208,218,-1/1 214,223,1/1 217,227,1/1 221,231,1/1 225,233,1/1 229,235,1/1 245,247,-1/1
mat 15 1,3,1/1 17,24,1/1 19,28,1/1 22,32,1/1 26,36,1/1 29,40,1/1 30,41,1/1 33,45,1/1 37,50,1/1 39,52,1/1 42,56,1/1 44,58,1/1 47,61,1/1 49,64,1/1 54,69,1/1 55,70,1/1 59,75,1/1 60,76,1/1 65,82,1/1 66,83,1/1 71,88,1/1 72,89,1/1 78,94,1/1 79,95,1/1 85,101,1/1 92,108,1/1 99,115,1/1 106,121,-1/1 106,122,2/1 106,123,-1/1 106,124,1/1 106,125,-1/1 106,126,1/1 106,127,-1/1 106,128,-1/1 113,130,1/1 114,129,-1/1 122,137,-1/1 131,144,-1/1 139,151,-1/1 146,158,-1/1 153,165,-1/1 154,166,-1/1 161,172,-1/1 162,173,-1/1 169,179,-1/1 170,180,-1/1 176,185,-1/1 177,186,-1/1 183,191,-1/1 184,192,-1/1 189,199,-1/1 190,197,-1/1 195,205,-1/1 196,203,-1/1 201,210,-1/1 202,208,-1/1 207,215,-1/1 211,218,-1/1 212,219,-1/1 216,222,-1/1 220,226,-1/1 224,230,-1/1 228,232,-1/1 246,248,-1/1
mat 16 5,9,1/1 7,13,1/1 10,15,1/1 14,21,-1/1 17,26,-1/1 20,31,-1/1 24,36,-1/1 33,47,-1/1 38,53,-1/1 44,59,-1/1 45,61,-1/1 51,67,-1/1 55,71,1/1 58,75,-1/1 60,79,1/1 63,80,1/1 68,87,1/1 70,88,1/1 72,92,1/1 76,95,1/1 77,96,1/1 81,100,1/1 84,103,1/1 89,108,1/1 97,116,1/1 98,119,1/1 105,124,1/1 105,126,1/1 110,136,1/1 112,133,1/1 117,143,1/1 120,142,1/1 121,149,1/2 122,149,-1/2 123,149,1/2 124,149,1/2 125,149,1/2 126,149,3/2 127,149,-1/1 128,149,1/2 132,155,1/1 134,157,1/1 139,161,1/1 145,167,1/1 147,171,1/1 151,172,1/1 153,176,1/1 156,178,1/1 159,181,1/1 162,183,1/1 165,185,1/1 168,187,1/1 173,191,1/1 177,196,-1/1 182,200,-1/1 186,203,-1/1 189,207,-1/1 193,209,-1/1 199,215,-1/1 216,228,-1/1 217,229,-1/1 222,232,-1/1 227,235,-1/1 234,239,1/1 236,242,1/1 240,244,1/1
mat 17 5,10,1/1 6,12,-1/1 9,15,1/1 16,25,-1/1 19,29,-1/1 23,34,-1/1 28,40,-1/1 30,42,1/1 35,48,1/1 39,54,1/1 41,56,1/1 46,62,1/1 52,69,1/1 55,72,-1/1 63,81,-1/1 65,85,1/1 70,89,-1/1 71,92,-1/1 73,93,1/1 77,97,-1/1 80,100,-1/1 82,101,1/1 88,108,-1/1 90,109,1/1 96,116,-1/1 98,120,-1/1 104,124,-1/1 104,125,1/1 110,134,1/1 111,135,-1/1 118,141,1/1 119,142,-1/1 124,150,1/1 125,150,-1/1 126,150,-1/1 127,150,1/1 132,156,1/1 136,157,1/1 139,162,1/1 140,164,-1/1 145,168,1/1 146,170,-1/1 151,173,1/1 152,175,-1/1 155,178,1/1 158,180,-1/1 161,183,1/1 167,187,1/1 172,191,1/1 184,202,-1/1 188,206,-1/1 192,208,-1/1 195,211,-1/1 198,213,-1/1 205,218,-1/1 212,224,1/1 214,225,1/1 219,230,1/1 223,233,1/1 234,240,-1/1 237,243,1/1 239,244,-1/1
mat 18 4,7,1/1 8,14,1/1 9,16,1/1 15,25,-1/1 22,33,1/1 26,37,1/1 27,38,1/1 31,43,1/1 32,45,1/1 36,50,1/1 39,55,-1/1 46,63,-1/1 52,70,-1/1 54,72,1/1 59,78,1/1 62,81,1/1 67,86,1/1 69,89,1/1 75,94,1/1 79,99,1/1 84,105,1/1 87,107,1/1 90,110,1/1 91,112,-1/1 95,115,1/1 96,118,-1/1 103,123,1/1 103,126,1/1 103,127,1/1 109,134,1/1 111,132,1/1 116,141,1/1 119,140,1/1 123,147,1/1 126,147,1/1 131,153,1/1 135,156,-1/1 138,159,1/1 142,164,1/1 143,163,-1/1 144,165,1/1 149,171,1/1 154,177,1/1 160,182,1/1 161,184,1/1 166,186,1/1 167,188,1/1 172,192,1/1 183,202,-1/1 187,206,-1/1 191,208,-1/1 201,216,1/1 204,217,1/1 207,220,1/1 209,221,1/1 210,222,1/1 215,226,1/1 223,234,-1/1 233,240,1/1 235,241,1/1 242,245,1/1
mat 19 4,8,1/1 7,14,1/1 11,18,-1/1 13,21,-1/1 19,30,1/1 23,35,1/1 28,41,1/1 29,42,-1/1 34,48,-1/1 40,56,-1/1 44,60,1/1 49,66,1/1 51,68,1/1 57,74,1/1 58,76,1/1 59,79,-1/1 64,83,1/1 67,87,-1/1 75,95,-1/1 77,98,1/1 78,99,-1/1 86,107,-1/1 90,111,-1/1 94,115,-1/1 96,119,1/1 97,120,1/1 102,123,-1/1 102,126,1/1 102,127,1/1 109,135,1/1 110,132,-1/1 116,142,1/1 118,140,-1/1 123,148,1/1 127,148,-1/1 131,154,1/1 134,156,-1/1 136,155,-1/1 138,160,1/1 141,164,1/1 144,166,1/1 153,177,1/1 157,178,-1/1 159,182,1/1 165,186,1/1 169,190,-1/1 174,194,-1/1 176,196,-1/1 179,197,-1/1 181,200,-1/1 185,203,-1/1 195,212,1/1 198,214,1/1 205,219,1/1 211,224,-1/1 213,225,-1/1 218,230,-1/1 227,236,1/1 231,238,1/1 235,242,-1/1 241,245,-1/1
mat 20 3,6,1/1 10,17,-1/1 11,19,-1/1 15,26,1/1 18,30,1/1 25,37,-1/1 27,39,-1/1 32,46,-1/1 34,49,1/1 38,55,1/1 40,57,1/1 45,63,1/1 48,66,-1/1 53,71,-1/1 56,74,-1/1 58,77,1/1 61,80,-1/1 69,91,-1/1 75,96,-1/1 76,98,1/1 82,104,1/1 85,106,1/1 89,112,1/1 93,114,1/1 94,118,1/1 95,119,1/1 101,122,1/1 101,125,1/1 108,133,1/1 109,131,1/1 115,140,1/1 117,139,1/1 122,146,1/1 125,146,1/1 130,152,1/1 134,153,1/1 135,154,1/1 137,158,1/1 143,161,1/1 150,170,1/1 156,177,-1/1 157,176,1/1 163,184,-1/1 168,189,-1/1 173,193,-1/1 174,195,-1/1 178,196,1/1 179,198,-1/1 187,207,1/1 191,209,1/1 194,212,1/1 197,214,1/1 206,220,-1/1 208,221,-1/1 210,223,-1/1 218,231,1/1 222,234,1/1 230,238,-1/1 232,239,-1/1 243,246,1/1
mat 21 2,5,1/1 12,20,-1/1 13,23,-1/1 15,27,-1/1 21,35,1/1 25,38,1/1 26,39,1/1 29,44,1/1 36,52,1/1 37,55,-1/1 40,58,1/1 42,60,-1/1 47,65,-1/1 50,70,-1/1 56,76,-1/1 57,77,1/1 61,82,-1/1 62,84,1/1 67,90,1/1 74,98,1/1 80,104,1/1 81,105,1/1 86,110,1/1 87,111,1/1 92,113,1/1 93,117,1/1 100,121,1/1 100,124,1/1 107,132,1/1 108,130,1/1 114,139,1/1 116,138,1/1 121,145,1/1 124,145,1/1 129,151,1/1 133,152,1/1 141,159,1/1 142,160,1/1 149,167,1/1 150,168,1/1 157,174,1/1 164,182,1/1 170,189,-1/1 171,188,1/1 176,195,-1/1 178,194,1/1 180,199,-1/1 183,201,-1/1 185,205,-1/1 191,210,-1/1 196,212,1/1 202,216,1/1 203,219,1/1 208,222,1/1 209,223,1/1 213,227,1/1 221,234,-1/1 225,236,-1/1 229,237,-1/1 244,247,1/1
mat 22 1,4,1/1 14,24,1/1 16,28,1/1 18,32,1/1 21,36,1/1 25,40,1/1 30,46,-1/1 33,51,-1/1 35,52,1/1 37,57,-1/1 38,58,1/1 42,62,-1/1 43,64,1/1 47,67,-1/1 48,69,1/1 53,75,1/1 55,77,1/1 60,84,1/1 65,90,1/1 66,91,1/1 71,96,1/1 72,97,1/1 78,102,1/1 79,103,1/1 85,109,1/1 92,116,1/1 99,121,1/1 99,122,-1/1 99,123,2/1 99,124,-1/1 99,125,1/1 99,126,-1/1 99,127,1/1 99,128,1/1 106,131,1/1 107,129,1/1 113,138,1/1 115,137,1/1 123,144,1/1 132,151,1/1 140,158,1/1 147,165,1/1 148,166,1/1 155,172,1/1 156,173,1/1 163,179,1/1 164,180,1/1 171,185,1/1 177,193,1/1 178,191,1/1 182,199,-1/1 184,198,1/1 188,205,-1/1 190,204,1/1 194,210,-1/1 196,209,1/1 200,215,-1/1 202,213,1/1 206,218,-1/1 212,223,1/1 216,227,1/1 220,231,1/1 224,233,1/1 228,235,1/1 245,248,1/1
mat 23 5,11,1/1 6,13,-1/1 8,15,-1/1 14,25,1/1 17,29,1/1 20,34,1/1 24,40,1/1 30,47,-1/1 35,53,-1/1 39,59,-1/1 41,61,-1/1 46,67,-1/1 52,75,-1/1 55,78,1/1 60,85,1/1 63,86,1/1 66,92,-1/1 68,93,1/1 70,94,1/1 74,100,-1/1 76,101,1/1 77,102,1/1 83,108,-1/1 84,109,1/1 91,116,-1/1 98,124,-1/1 98,125,1/1 98,127,1/1 104,136,-1/1 105,134,1/1 111,143,-1/1 112,141,1/1 119,149,-1/1 120,150,1/1 121,157,1/2 122,157,-1/2 123,157,1/2 124,157,1/2 125,157,-1/2 126,157,1/2 127,157,-1/1 128,157,1/2 132,163,1/1 139,169,1/1 140,171,-1/1 145,174,1/1 146,176,-1/1 148,178,-1/1 151,179,1/1 152,181,-1/1 154,183,-1/1 158,185,-1/1 160,187,-1/1 166,191,-1/1 177,202,1/1 182,206,1/1 186,208,1/1 189,211,1/1 193,213,1/1 199,218,1/1 212,228,-1/1 214,229,-1/1 219,232,-1/1 223,235,-1/1 234,241,1/1 236,243,1/1 238,244,-1/1
mat 24 4,9,1/1 7,16,1/1 10,18,1/1 12,21,1/1 17,30,-1/1 20,35,-1/1 24,41,-1/1 29,47,1/1 34,53,1/1 40,61,1/1 44,65,-1/1 49,71,-1/1 51,73,-1/1 54,79,-1/1 57,80,-1/1 58,82,-1/1 62,87,-1/1 64,88,-1/1 69,95,-1/1 72,99,-1/1 77,104,-1/1 81,107,-1/1 84,111,-1/1 89,115,-1/1 91,119,1/1 97,123,-1/1 97,126,1/1 102,136,1/1 105,132,-1/1 109,143,1/1 112,140,-1/1 116,149,1/1 120,148,-1/1 121,155,-1/2 122,155,1/2 123,155,1/2 124,155,1/2 125,155,-1/2 126,155,-3/2 127,155,1/1 128,155,-1/2 131,161,1/1 134,163,-1/1 138,167,1/1 141,171,1/1 144,172,1/1 150,178,1/1 153,184,1/1 159,188,1/1 162,190,1/1 165,192,1/1 168,194,1/1 170,196,1/1 173,197,1/1 175,200,1/1 180,203,1/1 189,212,-1/1 193,214,-1/1 199,219,-1/1 211,228,1/1 213,229,1/1 218,232,1/1 227,237,-1/1 231,239,-1/1 233,242,-1/1 240,245,-1/1
mat 25 4,10,1/1 6,14,-1/1 9,18,1/1 13,25,1/1 19,33,-1/1 23,38,-1/1 26,42,-1/1 28,45,-1/1 31,48,-1/1 36,56,-1/1 39,60,1/1 46,68,1/1 49,72,1/1 52,76,1/1 57,81,1/1 59,85,-1/1 64,89,1/1 67,93,-1/1 71,99,1/1 75,101,-1/1 77,105,1/1 80,107,1/1 88,115,1/1 90,117,-1/1 91,120,-1/1 96,123,1/1 96,125,1/1 102,134,1/1 103,135,-1/1 104,132,1/1 116,150,1/1 118,147,-1/1 119,148,1/1 123,156,1/1 125,156,1/1 126,156,1/1 127,156,-1/1 131,162,1/1 133,164,-1/1 136,163,-1/1 138,168,1/1 144,173,1/1 146,177,-1/1 149,178,1/1 152,182,-1/1 158,186,-1/1 161,190,1/1 167,194,1/1 172,197,1/1 176,202,1/1 181,206,1/1 185,208,1/1 195,216,-1/1 198,217,-1/1 205,222,-1/1 207,224,-1/1 209,225,-1/1 215,230,-1/1 223,236,1/1 231,240,1/1 235,243,-1/1 239,245,1/1
mat 26 3,7,1/1 8,17,1/1 9,19,1/1 15,29,-1/1 18,33,-1/1 21,37,-1/1 27,44,1/1 31,49,1/1 32,51,1/1 35,55,1/1 36,57,1/1 41,63,1/1 48,72,-1/1 52,77,1/1 53,78,-1/1 56,81,-1/1 61,86,-1/1 69,97,-1/1 75,102,-1/1 76,105,1/1 79,106,-1/1 82,110,1/1 83,112,-1/1 87,114,-1/1 88,118,-1/1 95,122,-1/1 95,126,1/1 95,127,1/1 101,134,1/1 103,131,-1/1 108,141,1/1 111,139,-1/1 115,147,1/1 119,146,-1/1 122,153,1/1 126,153,-1/1 130,159,1/1 135,162,1/1 137,165,1/1 142,170,-1/1 143,169,1/1 148,177,1/1 149,176,-1/1 155,184,1/1 160,189,1/1 166,193,1/1 167,195,1/1 172,198,1/1 178,202,-1/1 187,211,-1/1 191,213,-1/1 194,216,-1/1 197,217,-1/1 200,220,-1/1 203,221,-1/1 210,227,1/1 215,231,1/1 219,234,1/1 230,240,-1/1 232,241,-1/1 242,246,-1/1
mat 27 3,8,1/1 7,17,1/1 11,22,-1/1 13,26,-1/1 16,30,-1/1 23,39,1/1 25,42,1/1 28,46,1/1 34,54,-1/1 38,60,-1/1 40,62,-1/1 43,66,-1/1 45,68,-1/1 50,74,-1/1 53,79,1/1 58,84,-1/1 61,87,1/1 64,91,-1/1 70,98,1/1 75,103,1/1 78,106,1/1 82,111,-1/1 86,114,1/1 88,119,1/1 89,120,1/1 94,122,1/1 94,126,1/1 94,127,1/1 101,135,1/1 102,131,1/1 108,142,1/1 110,139,1/1 115,148,1/1 118,146,1/1 122,154,1/1 127,154,1/1 130,160,1/1 134,162,1/1 136,161,1/1 137,166,1/1 141,170,-1/1 147,177,1/1 157,183,1/1 159,189,1/1 163,190,-1/1 165,193,1/1 171,196,-1/1 174,201,-1/1 179,204,-1/1 181,207,-1/1 185,209,-1/1 188,212,-1/1 192,214,-1/1 205,223,1/1 206,224,1/1 208,225,1/1 218,233,-1/1 222,236,-1/1 226,238,-1/1 232,242,1/1 241,246,1/1
mat 28 2,6,1/1 10,20,-1/1 11,23,-1/1 15,31,1/1 18,35,1/1 22,39,1/1 25,43,-1/1 29,49,-1/1 32,52,1/1 33,55,-1/1 40,64,-1/1 42,66,1/1 45,70,-1/1 47,71,1/1 51,77,1/1 56,83,1/1 61,88,1/1 62,91,-1/1 67,96,-1/1 68,98,1/1 73,104,1/1 81,112,1/1 85,113,-1/1 86,118,1/1 87,119,1/1 93,121,-1/1 93,125,1/1 100,133,1/1 101,130,-1/1 107,140,1/1 109,138,-1/1 114,146,1/1 117,145,-1/1 121,152,1/1 125,152,-1/1 129,158,1/1 134,159,-1/1 135,160,-1/1 143,167,-1/1 150,175,-1/1 156,182,1/1 157,181,-1/1 162,189,-1/1 163,188,1/1 169,195,-1/1 173,199,-1/1 178,200,-1/1 179,205,-1/1 183,207,1/1 190,212,1/1 191,215,1/1 197,219,1/1 202,220,-1/1 204,223,1/1 208,226,-1/1 213,231,-1/1 217,234,-1/1 225,238,1/1 229,239,1/1 243,247,-1/1
mat 29 1,5,1/1 12,24,1/1 13,28,1/1 15,32,1/1 21,41,-1/1 25,45,-1/1 26,46,-1/1 29,51,-1/1 31,52,1/1 34,58,1/1 37,63,1/1 42,68,1/1 43,70,-1/1 47,73,1/1 48,76,-1/1 49,77,1/1 53,82,-1/1 54,84,1/1 59,90,1/1 66,98,1/1 71,104,1/1 72,105,1/1 78,110,1/1 79,111,1/1 85,117,1/1 92,121,-1/1 92,122,1/1 92,123,-1/1 92,124,2/1 92,125,-1/1 92,126,1/1 92,127,-1/1 92,128,-1/1 99,132,1/1 100,129,-1/1 106,139,1/1 108,137,-1/1 113,145,1/1 116,144,-1/1 124,151,-1/1 133,158,-1/1 141,165,-1/1 142,166,-1/1 149,172,-1/1 150,173,-1/1 157,179,-1/1 164,186,-1/1 170,193,1/1 171,192,-1/1 175,199,-1/1 176,198,1/1 178,197,-1/1 181,205,-1/1 183,204,1/1 187,210,-1/1 196,214,-1/1 200,219,1/1 202,217,-1/1 206,222,1/1 207,223,1/1 211,227,1/1 220,234,-1/1 224,236,-1/1 228,237,-1/1 244,248,-1/1
mat 30 4,11,1/1 6,16,-1/1 8,18,-1/1 12,25,-1/1 17,33,1/1 20,38,1/1 24,45,1/1 26,47,1/1 31,53,1/1 36,61,1/1 39,65,-1/1 46,73,-1/1 49,78,-1/1 52,82,-1/1 54,85,-1/1 57,86,-1/1 62,93,-1/1 64,94,-1/1 66,99,1/1 69,101,-1/1 74,107,1/1 77,110,-1/1 83,115,1/1 84,117,-1/1 91,123,1/1 91,125,1/1 91,127,1/1 96,136,-1/1 97,134,1/1 98,132,1/1 103,143,-1/1 112,147,-1/1 116,157,1/1 119,155,1/1 120,156,-1/1 121,163,-1/2 122,163,1/2 123,163,1/2 124,163,1/2 125,163,1/2 126,163,-1/2 127,163,1/1 128,163,-1/2 131,169,1/1 133,171,-1/1 138,174,1/1 142,178,-1/1 144,179,1/1 146,184,-1/1 152,188,-1/1 154,190,-1/1 158,192,-1/1 160,194,-1/1 166,197,-1/1 170,202,-1/1 175,206,-1/1 180,208,-1/1 189,216,1/1 193,217,1/1 199,222,1/1 207,228,1/1 209,229,1/1 215,232,1/1 223,237,-1/1 231,241,-1/1 233,243,-1/1 238,245,1/1
mat 31 3,9,1/1 7,19,1/1 10,22,1/1 12,26,1/1 14,30,1/1 20,39,-1/1 24,46,-1/1 25,47,-1/1 34,59,1/1 38,65,1/1 40,67,1/1 43,71,1/1 45,73,1/1 48,79,1/1 50,80,1/1 56,87,1/1 58,90,1/1 64,96,1/1 69,103,1/1 70,104,-1/1 72,106,1/1 76,111,-1/1 81,114,1/1 83,119,1/1 89,122,1/1 89,126,1/1 94,136,1/1 97,131,1/1 101,143,1/1 105,139,1/1 108,149,1/1 112,146,1/1 115,155,1/1 120,154,1/1 121,161,1/2 122,161,1/2 123,161,1/2 124,161,-1/2 125,161,1/2 126,161,3/2 127,161,-1/1 128,161,1/2 130,167,1/1 134,169,1/1 137,172,1/1 141,176,-1/1 147,184,1/1 150,183,-1/1 156,190,1/1 159,195,1/1 164,196,1/1 165,198,1/1 168,201,1/1 173,204,1/1 175,207,1/1 180,209,1/1 182,212,1/1 186,214,1/1 199,223,-1/1 206,228,-1/1 208,229,-1/1 218,235,1/1 222,237,1/1 226,239,1/1 230,242,1/1 240,246,1/1
mat 32 4,12,1/1 5,14,-1/1 9,21,1/1 11,25,-1/1 19,37,-1/1 22,42,1/1 23,43,-1/1 27,48,1/1 28,50,-1/1 32,56,1/1 39,66,1/1 44,72,-1/1 46,74,1/1 51,81,-1/1 52,83,1/1 58,89,-1/1 59,92,1/1 65,99,-1/1 67,100,1/1 73,107,-1/1 75,108,1/1 77,112,-1/1 82,115,-1/1 84,120,1/1 90,123,-1/1 90,124,1/1 96,133,-1/1 102,141,-1/1 103,142,1/1 104,140,-1/1 109,150,1/1 110,147,-1/1 111,148,1/1 117,156,1/1 123,164,1/1 124,164,-1/1 126,164,1/1 127,164,-1/1 131,170,1/1 136,171,-1/1 138,175,1/1 139,177,-1/1 143,178,1/1 144,180,1/1 145,182,-1/1 151,186,-1/1 161,196,1/1 167,200,1/1 169,202,-1/1 172,203,1/1 174,206,-1/1 179,208,-1/1 195,220,-1/1 198,221,-1/1 201,224,1/1 204,225,1/1 205,226,-1/1 210,230,1/1 223,238,1/1 227,240,-1/1 235,244,1/1 237,245,-1/1
mat 33 3,10,1/1 6,17,-1/1 9,22,1/1 13,29,1/1 16,33,1/1 21,42,1/1 23,44,-1/1 28,51,-1/1 31,54,-1/1 35,60,-1/1 36,62,-1/1 41,68,-1/1 43,72,-1/1 50,81,-1/1 52,84,-1/1 53,85,1/1 61,93,1/1 64,97,-1/1 70,105,1/1 71,106,-1/1 75,109,1/1 80,114,-1/1 82,117,-1/1 83,120,-1/1 88,122,-1/1 88,125,1/1 94,134,1/1 95,135,-1/1 96,131,-1/1 104,139,-1/1 108,150,1/1 115,156,1/1 118,153,1/1 119,154,-1/1 122,162,1/1 125,162,-1/1 126,162,-1/1 127,162,1/1 130,168,1/1 133,170,1/1 136,169,1/1 137,173,1/1 140,177,-1/1 149,183,-1/1 152,189,-1/1 155,190,1/1 158,193,-1/1 167,201,1/1 171,202,1/1 172,204,1/1 181,211,1/1 185,213,1/1 188,216,1/1 192,217,1/1 200,224,1/1 203,225,1/1 205,227,-1/1 215,233,-1/1 219,236,-1/1 226,240,-1/1 232,243,1/1 239,246,-1/1
mat 34 2,7,1/1 8,20,1/1 9,23,1/1 15,34,-1/1 18,38,-1/1 21,43,-1/1 22,44,-1/1 26,49,-1/1 30,55,-1/1 32,58,-1/1 36,64,-1/1 41,70,-1/1 42,72,1/1 46,77,1/1 47,78,1/1 56,89,1/1 61,94,1/1 62,97,-1/1 67,102,-1/1 68,105,1/1 73,110,1/1 74,112,-1/1 79,113,1/1 80,118,-1/1 87,121,1/1 87,126,1/1 87,127,1/1 93,134,1/1 95,130,1/1 100,141,1/1 103,138,1/1 107,147,1/1 111,145,1/1 114,153,1/1 119,152,1/1 121,159,1/1 126,159,1/1 129,165,1/1 135,168,-1/1 142,175,1/1 143,174,-1/1 148,182,-1/1 149,181,1/1 154,189,1/1 155,188,-1/1 161,195,1/1 166,199,1/1 172,205,1/1 178,206,1/1 183,211,-1/1 190,216,-1/1 191,218,-1/1 196,220,-1/1 197,222,-1/1 203,226,-1/1 204,227,-1/1 209,231,-1/1 214,234,-1/1 225,240,1/1 229,241,1/1 242,247,1/1
mat 35 2,8,1/1 7,20,1/1 11,27,-1/1 13,31,-1/1 16,35,-1/1 19,39,-1/1 25,48,1/1 28,52,-1/1 29,54,1/1 33,60,1/1 37,66,1/1 40,69,1/1 45,76,1/1 47,79,-1/1 50,83,1/1 51,84,-1/1 57,91,-1/1 61,95,-1/1 63,98,1/1 67,103,1/1 73,111,-1/1 78,113,-1/1 80,119,1/1 81,120,1/1 86,121,-1/1 86,126,1/1 86,127,1/1 93,135,1/1 94,130,-1/1 100,142,1/1 102,138,-1/1 107,148,1/1 110,145,-1/1 114,154,1/1 118,152,-1/1 121,160,1/1 127,160,-1/1 129,166,1/1 134,168,-1/1 136,167,-1/1 141,175,1/1 147,182,-1/1 153,189,1/1 157,187,-1/1 163,194,1/1 165,199,1/1 169,201,-1/1 171,200,1/1 176,207,-1/1 179,210,-1/1 184,212,-1/1 185,215,-1/1 192,219,-1/1 198,223,-1/1 202,224,1/1 208,230,1/1 213,233,1/1 217,236,1/1 221,238,1/1 229,242,-1/1 241,247,-1/1
mat 36 1,6,1/1 10,24,1/1 11,28,1/1 15,36,-1/1 18,41,-1/1 22,46,-1/1 25,50,1/1 27,52,1/1 29,57,1/1 33,63,1/1 34,64,-1/1 38,70,-1/1 42,74,-1/1 44,77,1/1 47,80,-1/1 48,83,1/1 53,88,1/1 54,91,-1/1 59,96,-1/1 60,98,1/1 65,104,1/1 72,112,1/1 78,118,1/1 79,119,1/1 85,121,1/1 85,122,-1/1 85,123,1/1 85,124,-1/1 85,125,2/1 85,126,-1/1 85,127,1/1 85,128,1/1 92,133,1/1 93,129,1/1 99,140,1/1 101,137,1/1 106,146,1/1 109,144,1/1 113,152,1/1 117,151,1/1 125,158,1/1 134,165,1/1 135,166,1/1 143,172,1/1 150,180,1/1 156,186,-1/1 157,185,1/1 162,193,1/1 163,192,-1/1 168,199,-1/1 169,198,1/1 174,205,-1/1 178,203,1/1 183,209,-1/1 187,215,1/1 190,214,-1/1 194,219,1/1 201,223,1/1 202,221,1/1 206,226,-1/1 211,231,-1/1 216,234,-1/1 224,238,1/1 228,239,1/1 243,248,1/1
mat 37 4,13,1/1 5,16,-1/1 8,21,-1/1 10,25,1/1 17,37,1/1 20,43,1/1 22,47,-1/1 24,50,1/1 27,53,-1/1 32,61,-1/1 39,71,-1/1 44,78,1/1 46,80,-1/1 51,86,1/1 52,88,-1/1 54,92,1/1 58,94,1/1 60,99,-1/1 62,100,1/1 68,107,-1/1 69,108,1/1 76,115,-1/1 77,118,1/1 84,123,-1/1 84,124,1/1 84,127,-1/1 90,136,1/1 91,133,-1/1 97,141,-1/1 98,140,-1/1 103,149,1/1 105,147,-1/1 109,157,1/1 111,155,1/1 117,163,1/1 120,164,-1/1 121,171,-1/2 122,171,1/2 123,171,1/2 124,171,-1/2 125,171,-1/2 126,171,-1/2 127,171,1/1 128,171,-1/2 131,176,1/1 135,178,-1/1 138,181,1/1 139,184,-1/1 144,185,1/1 145,188,-1/1 151,192,-1/1 154,196,-1/1 160,200,-1/1 162,202,1/1 166,203,-1/1 168,206,1/1 173,208,1/1 189,220,1/1 193,221,1/1 199,226,1/1 201,228,-1/1 204,229,-1/1 210,232,-1/1 223,239,-1/1 227,241,1/1 233,244,1/1 236,245,-1/1
mat 38 3,11,1/1 6,19,-1/1 8,22,-1/1 12,29,-1/1 14,33,-1/1 20,44,1/1 21,47,-1/1 24,51,1/1 31,59,1/1 35,65,1/1 36,67,1/1 41,73,1/1 43,78,1/1 48,85,1/1 50,86,1/1 52,90,1/1 56,93,1/1 64,102,1/1 66,106,-1/1 69,109,1/1 70,110,-1/1 74,114,-1/1 76,117,-1/1 83,122,-1/1 83,125,1/1 83,127,1/1 88,136,-1/1 89,134,1/1 91,131,-1/1 95,143,-1/1 98,139,-1/1 108,157,1/1 112,153,1/1 115,163,1/1 119,161,-1/1 120,162,1/1 121,169,1/2 122,169,1/2 123,169,1/2 124,169,-1/2 125,169,-1/2 126,169,1/2 127,169,-1/1 128,169,1/2 130,174,1/1 133,176,1/1 137,179,1/1 140,184,-1/1 142,183,1/1 148,190,-1/1 152,195,-1/1 158,198,-1/1 160,201,-1/1 164,202,-1/1 166,204,-1/1 175,211,-1/1 180,213,-1/1 182,216,-1/1 186,217,-1/1 199,227,1/1 200,228,-1/1 203,229,-1/1 215,235,1/1 219,237,1/1 226,241,1/1 230,243,1/1 238,246,-1/1
mat 39 2,9,1/1 7,23,1/1 10,27,1/1 12,31,1/1 14,35,1/1 17,39,1/1 24,52,1/1 25,53,-1/1 29,59,-1/1 33,65,-1/1 37,71,-1/1 40,75,-1/1 42,79,-1/1 45,82,-1/1 50,88,-1/1 51,90,1/1 56,95,-1/1 57,96,1/1 62,103,1/1 63,104,-1/1 68,111,-1/1 72,113,-1/1 74,119,1/1 81,121,-1/1 81,126,1/1 86,136,1/1 89,130,-1/1 93,143,1/1 97,138,-1/1 100,149,1/1 105,145,-1/1 107,155,1/1 112,152,-1/1 114,161,1/1 120,160,-1/1 121,167,1/2 122,167,1/2 123,167,-1/2 124,167,1/2 125,167,-1/2 126,167,-3/2 127,167,1/1 128,167,-1/2 129,172,1/1 134,174,-1/1 141,181,1/1 147,188,-1/1 150,187,1/1 153,195,1/1 156,194,-1/1 162,201,1/1 164,200,-1/1 165,205,1/1 170,207,1/1 173,210,1/1 177,212,1/1 180,215,1/1 186,219,1/1 193,223,1/1 202,228,-1/1 208,232,-1/1 213,235,-1/1 217,237,-1/1 221,239,-1/1 225,242,-1/1 240,247,-1/1
mat 40 3,12,1/1 5,17,-1/1 9,26,1/1 11,29,-1/1 16,37,1/1 18,42,-1/1 23,49,-1/1 27,54,1/1 28,57,-1/1 32,62,1/1 35,66,-1/1 38,72,1/1 41,74,-1/1 45,81,1/1 52,91,-1/1 53,92,-1/1 58,97,1/1 61,100,-1/1 65,106,1/1 70,112,-1/1 73,114,1/1 75,116,-1/1 76,120,1/1 82,122,1/1 82,124,1/1 88,133,-1/1 90,131,1/1 94,141,-1/1 95,142,1/1 101,150,1/1 104,146,1/1 110,153,1/1 111,154,-1/1 115,164,1/1 117,162,-1/1 122,170,1/1 124,170,1/1 126,170,-1/1 127,170,1/1 130,175,1/1 132,177,-1/1 136,176,1/1 137,180,1/1 143,183,-1/1 145,189,-1/1 151,193,-1/1 155,196,1/1 163,202,-1/1 167,207,1/1 172,209,1/1 174,211,-1/1 179,213,-1/1 188,220,1/1 192,221,1/1 194,224,-1/1 197,225,-1/1 205,231,-1/1 210,233,1/1 219,238,-1/1 222,240,1/1 232,244,-1/1 237,246,1/1
mat 41 2,10,1/1 6,20,-1/1 9,27,1/1 13,34,1/1 16,38,1/1 19,44,1/1 21,48,1/1 26,54,1/1 28,58,1/1 30,60,1/1 36,69,1/1 37,72,1/1 41,76,1/1 46,84,-1/1 47,85,-1/1 50,89,1/1 57,97,-1/1 61,101,-1/1 63,105,1/1 67,109,1/1 71,113,1/1 73,117,-1/1 74,120,-1/1 80,121,1/1 80,125,1/1 86,134,1/1 87,135,-1/1 88,130,1/1 96,138,1/1 100,150,1/1 104,145,1/1 107,156,1/1 114,162,1/1 118,159,-1/1 119,160,1/1 121,168,1/1 125,168,1/1 126,168,1/1 127,168,-1/1 129,173,1/1 133,175,-1/1 136,174,-1/1 140,182,1/1 146,189,-1/1 149,187,1/1 155,194,-1/1 158,199,-1/1 161,201,1/1 171,206,-1/1 172,210,1/1 176,211,1/1 184,216,1/1 185,218,1/1 192,222,1/1 196,224,1/1 198,227,1/1 203,230,1/1 209,233,1/1 214,236,1/1 221,240,1/1 229,243,-1/1 239,247,1/1
mat 42 1,7,1/1 8,24,-1/1 9,28,-1/1 15,40,1/1 18,45,1/1 21,50,1/1 22,51,1/1 26,57,1/1 27,58,-1/1 30,63,1/1 31,64,-1/1 35,70,-1/1 39,77,1/1 42,81,-1/1 47,86,-1/1 48,89,1/1 53,94,1/1 54,97,-1/1 59,102,-1/1 60,105,1/1 65,110,1/1 66,112,-1/1 71,118,-1/1 79,121,-1/1 79,122,1/1 79,123,-1/1 79,124,1/1 79,125,-1/1 79,126,2/1 79,128,-1/1 85,134,1/1 87,129,-1/1 92,141,1/1 95,137,-1/1 99,147,1/1 103,144,-1/1 106,153,1/1 111,151,-1/1 113,159,1/1 119,158,-1/1 126,165,-1/1 135,173,1/1 142,180,-1/1 143,179,1/1 148,186,1/1 149,185,-1/1 154,193,-1/1 155,192,1/1 160,199,1/1 161,198,-1/1 167,205,1/1 178,208,-1/1 183,213,1/1 187,218,-1/1 190,217,1/1 194,222,-1/1 196,221,1/1 200,226,-1/1 201,227,-1/1 207,231,-1/1 212,234,-1/1 224,240,1/1 228,241,1/1 242,248,-1/1
mat 43 1,8,1/1 7,24,-1/1 11,32,1/1 13,36,1/1 16,41,1/1 19,46,1/1 23,52,-1/1 25,56,-1/1 29,62,-1/1 33,68,-1/1 34,69,1/1 37,74,-1/1 38,76,1/1 43,83,1/1 44,84,-1/1 47,87,1/1 49,91,-1/1 53,95,-1/1 55,98,1/1 59,103,1/1 65,111,-1/1 71,119,1/1 72,120,1/1 78,121,1/1 78,122,-1/1 78,123,1/1 78,124,-1/1 78,125,1/1 78,127,2/1 78,128,1/1 85,135,1/1 86,129,1/1 92,142,1/1 94,137,1/1 99,148,1/1 102,144,1/1 106,154,1/1 110,151,1/1 113,160,1/1 118,158,1/1 127,166,1/1 134,173,1/1 136,172,1/1 141,180,-1/1 147,186,1/1 153,193,-1/1 157,191,1/1 159,199,1/1 163,197,-1/1 169,204,1/1 171,203,-1/1 174,210,-1/1 176,209,1/1 181,215,-1/1 184,214,1/1 188,219,-1/1 195,223,-1/1 202,225,-1/1 206,230,1/1 211,233,1/1 216,236,1/1 220,238,1/1 228,242,-1/1 241,248,1/1
mat 44 4,15,1/1 5,18,-1/1 6,21,1/1 7,25,-1/1 17,42,-1/1 19,47,1/1 20,48,-1/1 23,53,1/1 24,56,-1/1 28,61,1/1 39,79,1/1 44,85,-1/1 46,87,1/1 49,92,1/1 51,93,-1/1 52,95,1/1 55,99,-1/1 57,100,1/1 58,101,-1/1 63,107,-1/1 64,108,1/1 70,115,-1/1 77,123,-1/1 77,124,1/1 77,125,-1/1 77,126,1/1 84,135,1/1 90,143,-1/1 91,142,-1/1 96,149,1/1 97,150,-1/1 98,148,-1/1 102,157,1/1 104,155,1/1 105,156,-1/1 110,163,1/1 112,164,1/1 118,171,-1/1 121,178,-1/2 122,178,1/2 123,178,1/2 124,178,-1/2 125,178,1/2 126,178,-1/2 128,178,-1/2 131,183,1/1 138,187,1/1 139,190,-1/1 144,191,1/1 145,194,-1/1 146,196,1/1 151,197,-1/1 152,200,1/1 153,202,-1/1 158,203,1/1 159,206,-1/1 165,208,-1/1 189,224,-1/1 193,225,-1/1 195,228,1/1 198,229,1/1 199,230,-1/1 205,232,1/1 223,242,1/1 227,243,-1/1 231,244,1/1 234,245,-1/1
mat 45 3,13,1/1 5,19,-1/1 8,26,-1/1 10,29,1/1 14,37,-1/1 18,47,1/1 20,49,1/1 24,57,1/1 27,59,-1/1 32,67,-1/1 35,71,1/1 38,78,-1/1 41,80,1/1 45,86,-1/1 48,92,-1/1 52,96,1/1 56,100,-1/1 58,102,-1/1 60,106,1/1 68,114,1/1 69,116,-1/1 70,118,1/1 76,122,1/1 76,124,1/1 76,127,-1/1 82,136,1/1 83,133,-1/1 84,131,1/1 89,141,-1/1 95,149,1/1 98,146,1/1 101,157,1/1 105,153,1/1 111,161,-1/1 115,171,1/1 117,169,-1/1 120,170,1/1 121,176,1/2 122,176,1/2 123,176,1/2 124,176,1/2 125,176,1/2 126,176,1/2 127,176,-1/1 128,176,1/2 130,181,1/1 132,184,-1/1 135,183,1/1 137,185,1/1 145,195,-1/1 148,196,-1/1 151,198,-1/1 156,202,1/1 160,207,-1/1 166,209,-1/1 168,211,1/1 173,213,1/1 182,220,-1/1 186,221,-1/1 194,228,1/1 197,229,1/1 199,231,1/1 210,235,-1/1 219,239,1/1 222,241,-1/1 230,244,-1/1 236,246,1/1
mat 46 2,11,1/1 6,23,-1/1 8,27,-1/1 12,34,-1/1 14,38,-1/1 17,44,-1/1 21,53,-1/1 24,58,-1/1 26,59,-1/1 30,65,-1/1 36,75,-1/1 37,78,-1/1 41,82,-1/1 42,85,-1/1 46,90,1/1 50,94,-1/1 56,101,-1/1 57,102,1/1 62,109,1/1 63,110,-1/1 66,113,1/1 68,117,-1/1 74,121,1/1 74,125,1/1 74,127,1/1 80,136,-1/1 81,134,1/1 83,130,1/1 87,143,-1/1 91,138,1/1 98,145,1/1 100,157,1/1 107,163,1/1 112,159,-1/1 114,169,1/1 119,167,1/1 120,168,-1/1 121,174,1/2 122,174,1/2 123,174,-1/2 124,174,1/2 125,174,1/2 126,174,-1/2 127,174,1/1 128,174,-1/2 129,179,1/1 133,181,-1/1 140,188,1/1 142,187,-1/1 146,195,-1/1 148,194,1/1 154,201,-1/1 158,205,-1/1 164,206,1/1 166,210,-1/1 170,211,-1/1 177,216,-1/1 180,218,-1/1 186,222,-1/1 193,227,-1/1 196,228,-1/1 203,232,-1/1 209,235,-1/1 214,237,-1/1 221,241,-1/1 225,243,-1/1 238,247,1/1
mat 47 1,9,1/1 7,28,-1/1 10,32,-1/1 12,36,-1/1 14,41,-1/1 17,46,-1/1 20,52,1/1 25,61,1/1 29,67,1/1 33,73,1/1 34,75,-1/1 37,80,1/1 38,82,-1/1 42,87,1/1 43,88,-1/1 44,90,1/1 48,95,-1/1 49,96,1/1 54,103,1/1 55,104,-1/1 60,111,-1/1 66,119,1/1 72,121,1/1 72,122,-1/1 72,123,1/1 72,124,-1/1 72,125,1/1 72,127,1/1 72,128,1/1 78,136,1/1 81,129,1/1 85,143,1/1 89,137,1/1 92,149,1/1 97,144,1/1 99,155,1/1 105,151,1/1 106,161,1/1 112,158,1/1 113,167,1/1 120,166,1/1 121,172,1/2 122,172,-1/2 123,172,1/2 124,172,-1/2 125,172,1/2 126,172,3/2 127,172,-1/1 128,172,1/2 134,179,1/1 141,185,-1/1 147,192,1/1 150,191,-1/1 153,198,-1/1 156,197,1/1 159,205,1/1 162,204,-1/1 164,203,1/1 168,210,1/1 170,209,-1/1 175,215,1/1 177,214,-1/1 182,219,1/1 189,223,1/1 202,229,1/1 206,232,-1/1 211,235,-1/1 216,237,-1/1 220,239,-1/1 224,242,-1/1 240,248,1/1
mat 48 3,14,1/1 4,17,-1/1 9,30,1/1 11,33,-1/1 13,37,-1/1 15,42,1/1 23,55,-1/1 27,60,1/1 28,63,-1/1 31,66,1/1 32,68,1/1 34,72,-1/1 36,74,1/1 40,81,-1/1 52,98,1/1 53,99,1/1 58,105,-1/1 59,106,-1/1 61,107,1/1 64,112,1/1 67,114,-1/1 69,120,-1/1 75,122,-1/1 75,123,1/1 82,132,-1/1 88,140,1/1 90,139,-1/1 94,147,1/1 95,148,-1/1 96,146,1/1 101,156,-1/1 102,153,1/1 103,154,-1/1 108,164,1/1 109,162,-1/1 116,170,1/1 122,177,1/1 123,177,-1/1 126,177,-1/1 127,177,1/1 130,182,1/1 136,184,1/1 137,186,1/1 138,189,-1/1 143,190,-1/1 144,193,-1/1 149,196,1/1 157,202,-1/1 167,212,1/1 172,214,1/1 174,216,-1/1 179,217,-1/1 181,220,-1/1 185,221,-1/1 187,224,1/1 191,225,1/1 205,234,-1/1 210,236,1/1 215,238,1/1 218,240,-1/1 232,245,1/1 235,246,-1/1
mat 49 2,12,1/1 5,20,-1/1 9,31,1/1 11,34,-1/1 16,43,1/1 18,48,-1/1 19,49,1/1 22,54,-1/1 28,64,1/1 30,66,1/1 32,69,-1/1 33,72,-1/1 41,83,1/1 45,89,-1/1 46,91,-1/1 47,92,1/1 51,97,1/1 61,108,1/1 63,112,-1/1 65,113,-1/1 67,116,-1/1 68,120,1/1 73,121,-1/1 73,124,1/1 80,133,-1/1 82,130,-1/1 86,141,-1/1 87,142,1/1 90,138,-1/1 93,150,1/1 104,152,-1/1 107,164,1/1 110,159,-1/1 111,160,1/1 114,170,1/1 117,168,1/1 121,175,1/1 124,175,-1/1 126,175,1/1 127,175,-1/1 129,180,1/1 132,182,1/1 136,181,-1/1 139,189,-1/1 143,187,1/1 151,199,-1/1 155,200,-1/1 161,207,1/1 163,206,1/1 169,211,-1/1 172,215,1/1 179,218,-1/1 184,220,1/1 190,224,-1/1 192,226,1/1 197,230,-1/1 198,231,1/1 204,233,-1/1 214,238,1/1 217,240,-1/1 229,244,1/1 237,247,-1/1
mat 50 1,10,1/1 6,24,1/1 9,32,-1/1 13,40,-1/1 16,45,-1/1 19,51,-1/1 21,56,-1/1 23,58,1/1 26,62,-1/1 30,68,-1/1 31,69,1/1 35,76,1/1 37,81,-1/1 39,84,-1/1 43,89,1/1 47,93,1/1 49,97,-1/1 53,101,-1/1 55,105,1/1 59,109,1/1 65,117,-1/1 66,120,-1/1 71,121,-1/1 71,122,1/1 71,123,-1/1 71,124,1/1 71,126,1/1 71,127,-1/1 71,128,-1/1 78,134,1/1 79,135,-1/1 80,129,-1/1 88,137,-1/1 92,150,1/1 96,144,-1/1 99,156,1/1 104,151,-1/1 106,162,1/1 113,168,1/1 118,165,1/1 119,166,-1/1 125,173,-1/1 126,173,-1/1 127,173,1/1 133,180,1/1 136,179,1/1 140,186,-1/1 146,193,1/1 149,191,-1/1 152,199,-1/1 155,197,1/1 161,204,-1/1 167,210,1/1 171,208,1/1 176,213,-1/1 181,218,1/1 184,217,-1/1 188,222,1/1 195,227,1/1 196,225,-1/1 200,230,1/1 207,233,1/1 212,236,1/1 220,240,1/1 228,243,-1/1 239,248,-1/1
mat 51 3,15,1/1 5,22,-1/1 6,26,1/1 7,29,-1/1 14,42,1/1 16,47,-1/1 20,54,-1/1 23,59,1/1 24,62,-1/1 28,67,1/1 35,79,-1/1 38,85,1/1 41,87,-1/1 43,92,-1/1 45,93,1/1 50,100,-1/1 52,103,-1/1 55,106,1/1 58,109,1/1 63,114,1/1 64,116,-1/1 70,122,1/1 70,124,1/1 70,125,-1/1 70,126,1/1 76,135,1/1 77,131,1/1 82,143,-1/1 83,142,-1/1 88,149,1/1 89,150,-1/1 94,157,1/1 98,154,1/1 104,161,-1/1 105,162,1/1 110,169,-1/1 112,170,-1/1 115,178,1/1 118,176,1/1 121,183,1/2 122,183,1/2 123,183,1/2 124,183,1/2 125,183,-1/2 126,183,1/2 128,183,1/2 130,187,1/1 132,190,-1/1 137,191,1/1 140,196,1/1 145,201,-1/1 147,202,-1/1 151,204,-1/1 152,207,1/1 158,209,1/1 159,211,-1/1 165,213,-1/1 182,224,1/1 186,225,1/1 188,228,-1/1 192,229,-1/1 199,233,-1/1 205,235,1/1 219,242,-1/1 222,243,1/1 226,244,-1/1 234,246,1/1
mat 52 3,16,1/1 4,19,-1/1 8,30,-1/1 10,33,1/1 12,37,1/1 15,47,-1/1 20,55,1/1 24,63,1/1 27,65,-1/1 31,71,-1/1 32,73,-1/1 34,78,1/1 36,80,-1/1 40,86,1/1 48,99,1/1 52,104,-1/1 54,106,-1/1 56,107,1/1 58,110,1/1 62,114,-1/1 64,118,-1/1 69,122,-1/1 69,123,1/1 69,127,1/1 75,136,-1/1 76,132,-1/1 83,140,1/1 84,139,-1/1 89,147,1/1 91,146,1/1 95,155,-1/1 97,153,1/1 101,163,-1/1 103,161,-1/1 108,171,1/1 109,169,-1/1 116,176,1/1 120,177,1/1 121,184,1/2 122,184,1/2 123,184,-1/2 124,184,-1/2 125,184,1/2 126,184,1/2 127,184,-1/1 128,184,1/2 130,188,1/1 135,190,1/1 137,192,1/1 138,195,-1/1 142,196,-1/1 144,198,-1/1 150,202,1/1 160,212,-1/1 166,214,-1/1 168,216,1/1 173,217,1/1 175,220,1/1 180,221,1/1 187,228,-1/1 191,229,-1/1 199,234,1/1 210,237,-1/1 215,239,-1/1 218,241,1/1 230,245,1/1 233,246,-1/1
mat 53 2,13,1/1 5,23,-1/1 8,31,-1/1 10,34,1/1 14,43,-1/1 17,49,-1/1 18,53,1/1 22,59,1/1 24,64,-1/1 30,71,-1/1 32,75,1/1 33,78,1/1 41,88,-1/1 42,92,1/1 45,94,1/1 46,96,1/1 51,102,-1/1 56,108,1/1 60,113,-1/1 62,116,-1/1 63,118,1/1 68,121,-1/1 68,124,1/1 68,127,-1/1 73,136,1/1 74,133,-1/1 76,130,-1/1 81,141,-1/1 84,138,-1/1 87,149,1/1 93,157,1/1 98,152,-1/1 105,159,-1/1 107,171,1/1 111,167,1/1 114,176,1/1 117,174,1/1 120,175,-1/1 121,181,1/2 122,181,1/2 123,181,-1/2 124,181,-1/2 125,181,-1/2 126,181,-1/2 127,181,1/1 128,181,-1/2 129,185,1/1 132,188,1/1 135,187,-1/1 139,195,-1/1 148,200,1/1 151,205,-1/1 154,207,-1/1 156,206,-1/1 162,211,1/1 166,215,-1/1 173,218,1/1 177,220,-1/1 186,226,-1/1 190,228,1/1 193,231,-1/1 197,232,1/1 204,235,1/1 214,239,-1/1 217,241,1/1 225,244,1/1 236,247,-1/1
mat 54 1,11,1/1 6,28,1/1 8,32,1/1 12,40,1/1 14,45,1/1 17,51,1/1 20,58,-1/1 21,61,1/1 26,67,1/1 30,73,1/1 31,75,-1/1 35,82,-1/1 37,86,1/1 39,90,1/1 42,93,1/1 43,94,-1/1 48,101,-1/1 49,102,1/1 54,109,1/1 55,110,-1/1 60,117,-1/1 66,121,-1/1 66,122,1/1 66,123,-1/1 66,124,1/1 66,126,1/1 66,128,-1/1 71,136,-1/1 72,134,1/1 74,129,-1/1 79,143,-1/1 83,137,-1/1 91,144,-1/1 92,157,1/1 98,151,-1/1 99,163,1/1 106,169,1/1 112,165,1/1 113,174,1/1 119,172,-1/1 120,173,1/1 121,179,1/2 122,179,-1/2 123,179,1/2 124,179,-1/2 125,179,-1/2 126,179,1/2 127,179,-1/1 128,179,1/2 133,185,1/1 140,192,-1/1 142,191,1/1 146,198,1/1 148,197,-1/1 152,205,-1/1 154,204,1/1 160,210,-1/1 164,208,-1/1 170,213,1/1 175,218,-1/1 177,217,1/1 182,222,-1/1 189,227,-1/1 196,229,1/1 200,232,-1/1 207,235,-1/1 212,237,-1/1 220,241,-1/1 224,243,-1/1 238,248,-1/1
mat 55 2,14,1/1 4,20,-1/1 9,35,1/1 11,38,-1/1 13,43,-1/1 15,48,1/1 19,55,1/1 22,60,-1/1 26,66,-1/1 28,70,1/1 29,72,1/1 32,76,-1/1 36,83,-1/1 40,89,1/1 46,98,1/1 47,99,-1/1 51,105,-1/1 57,112,1/1 59,113,1/1 61,115,-1/1 62,120,-1/1 67,121,1/1 67,123,1/1 73,132,-1/1 75,130,1/1 80,140,1/1 86,147,1/1 87,148,-1/1 90,145,1/1 93,156,-1/1 96,152,-1/1 100,164,1/1 102,159,-1/1 103,160,1/1 109,168,1/1 114,177,1/1 116,175,-1/1 121,182,1/1 123,182,1/1 126,182,1/1 127,182,-1/1 129,186,1/1 131,189,-1/1 136,188,-1/1 143,194,1/1 144,199,-1/1 149,200,-1/1 157,206,1/1 161,212,1/1 169,216,-1/1 172,219,1/1 176,220,-1/1 179,222,-1/1 183,224,1/1 185,226,-1/1 191,230,1/1 198,234,1/1 204,236,-1/1 209,238,-1/1 213,240,1/1 229,245,-1/1 235,247,1/1
mat 56 1,12,1/1 5,24,1/1 9,36,-1/1 11,40,1/1 16,50,-1/1 18,56,1/1 19,57,-1/1 22,62,1/1 23,64,1/1 27,69,-1/1 30,74,-1/1 33,81,1/1 35,83,1/1 38,89,-1/1 39,91,-1/1 44,97,1/1 47,100,-1/1 53,108,1/1 55,112,-1/1 59,116,-1/1 60,120,1/1 65,121,1/1 65,122,-1/1 65,123,1/1 65,125,1/1 65,126,-1/1 65,127,1/1 65,128,1/1 71,133,-1/1 73,129,1/1 78,141,-1/1 79,142,1/1 82,137,1/1 85,150,1/1 90,144,1/1 99,164,1/1 104,158,1/1 106,170,1/1 110,165,1/1 111,166,-1/1 113,175,1/1 117,173,-1/1 124,180,1/1 126,180,-1/1 127,180,1/1 132,186,-1/1 136,185,1/1 139,193,1/1 143,191,-1/1 145,199,-1/1 155,203,1/1 161,209,-1/1 163,208,-1/1 167,215,1/1 169,213,1/1 174,218,-1/1 184,221,-1/1 188,226,1/1 190,225,1/1 194,230,-1/1 195,231,1/1 201,233,-1/1 212,238,1/1 216,240,-1/1 228,244,1/1 237,248,1/1
mat 57 3,18,1/1 4,22,-1/1 6,30,1/1 7,33,-1/1 12,42,-1/1 13,47,1/1 20,60,-1/1 23,65,1/1 24,68,-1/1 28,73,1/1 31,79,1/1 34,85,-1/1 36,87,1/1 40,93,-1/1 43,99,1/1 49,106,-1/1 50,107,1/1 52,111,1/1 57,114,-1/1 58,117,-1/1 64,122,-1/1 64,123,1/1 64,125,1/1 64,126,-1/1 69,135,-1/1 70,132,-1/1 75,143,1/1 77,139,-1/1 83,148,1/1 88,155,-1/1 89,156,1/1 91,154,1/1 94,163,-1/1 96,161,-1/1 97,162,1/1 102,169,-1/1 108,178,1/1 112,177,-1/1 116,183,1/1 118,184,1/1 121,190,1/2 122,190,1/2 123,190,-1/2 124,190,-1/2 125,190,-1/2 126,190,1/2 128,190,1/2 130,194,1/1 133,196,1/1 137,197,1/1 138,201,-1/1 141,202,-1/1 144,204,-1/1 152,212,1/1 158,214,1/1 159,216,-1/1 165,217,-1/1 175,224,-1/1 180,225,-1/1 181,228,1/1 185,229,1/1 199,236,-1/1 205,237,1/1 215,242,1/1 218,243,-1/1 226,245,1/1 231,246,-1/1
mat 58 2,15,1/1 5,27,-1/1 6,31,1/1 7,34,-1/1 14,48,1/1 16,53,-1/1 17,54,1/1 19,59,-1/1 24,69,1/1 28,75,-1/1 30,79,1/1 33,85,-1/1 37,92,1/1 41,95,1/1 45,101,-1/1 46,103,-1/1 50,108,1/1 51,109,1/1 55,113,-1/1 57,116,-1/1 63,121,-1/1 63,124,1/1 63,125,-1/1 63,126,1/1 68,135,1/1 70,130,-1/1 73,143,-1/1 74,142,-1/1 77,138,-1/1 80,149,1/1 81,150,-1/1 86,157,1/1 98,160,-1/1 104,167,1/1 105,168,-1/1 107,178,1/1 110,174,1/1 112,175,1/1 114,183,1/1 118,181,-1/1 121,187,1/2 122,187,1/2 123,187,-1/2 124,187,-1/2 125,187,1/2 126,187,-1/2 128,187,-1/2 129,191,1/1 132,194,1/1 139,201,-1/1 140,200,-1/1 146,207,1/1 147,206,1/1 151,210,-1/1 153,211,-1/1 158,215,1/1 165,218,-1/1 177,224,1/1 184,228,-1/1 186,230,1/1 192,232,-1/1 193,233,1/1 198,235,-1/1 214,242,1/1 217,243,-1/1 221,244,1/1 234,247,-1/1
mat 59 2,16,1/1 4,23,-1/1 8,35,-1/1 10,38,1/1 12,43,1/1 15,53,-1/1 17,55,-1/1 22,65,1/1 24,70,-1/1 26,71,1/1 29,78,-1/1 32,82,1/1 36,88,1/1 40,94,-1/1 42,99,-1/1 46,104,-1/1 51,110,1/1 54,113,1/1 56,115,-1/1 57,118,-1/1 62,121,1/1 62,123,1/1 62,127,1/1 67,136,-1/1 68,132,-1/1 69,130,1/1 74,140,1/1 81,147,1/1 84,145,1/1 87,155,-1/1 91,152,-1/1 93,163,-1/1 97,159,-1/1 100,171,1/1 103,167,1/1 109,174,1/1 114,184,1/1 116,181,-1/1 120,182,-1/1 121,188,1/2 122,188,1/2 123,188,1/2 124,188,1/2 125,188,-1/2 126,188,-1/2 127,188,1/1 128,188,-1/2 129,192,1/1 131,195,-1/1 135,194,-1/1 142,200,1/1 144,205,-1/1 150,206,-1/1 154,212,-1/1 162,216,1/1 166,219,-1/1 170,220,1/1 173,222,1/1 180,226,1/1 183,228,-1/1 191,232,-1/1 193,234,-1/1 204,237,1/1 209,239,1/1 213,241,-1/1 225,245,-1/1 233,247,1/1
mat 60 1,13,1/1 5,28,1/1 8,36,1/1 10,40,-1/1 14,50,1/1 17,57,1/1 18,61,-1/1 20,64,-1/1 22,67,-1/1 27,75,1/1 30,80,1/1 33,86,-1/1 35,88,-1/1 38,94,1/1 39,96,1/1 42,100,-1/1 44,102,-1/1 48,108,1/1 54,116,-1/1 55,118,1/1 60,121,1/1 60,122,-1/1 60,123,1/1 60,125,1/1 60,126,-1/1 60,128,1/1 65,136,1/1 66,133,-1/1 68,129,1/1 72,141,-1/1 76,137,1/1 79,149,1/1 84,144,1/1 85,157,1/1 98,158,1/1 99,171,1/1 105,165,1/1 106,176,1/1 111,172,-1/1 113,181,1/1 117,179,-1/1 120,180,1/1 121,185,1/2 122,185,-1/2 123,185,1/2 124,185,1/2 125,185,1/2 126,185,1/2 127,185,-1/1 128,185,1/2 132,192,-1/1 135,191,1/1 139,198,1/1 145,205,-1/1 148,203,-1/1 154,209,1/1 156,208,1/1 160,215,-1/1 162,213,-1/1 168,218,1/1 177,221,1/1 182,226,-1/1 189,231,-1/1 190,229,-1/1 194,232,1/1 201,235,1/1 212,239,-1/1 216,241,1/1 224,244,1/1 236,248,1/1
mat 61 2,17,1/1 3,20,-1/1 9,39,1/1 11,44,-1/1 13,49,-1/1 15,54,1/1 16,55,-1/1 18,60,1/1 21,66,1/1 25,72,-1/1 28,77,-1/1 32,84,1/1 36,91,1/1 40,97,-1/1 41,98,-1/1 45,105,1/1 47,106,1/1 50,112,-1/1 53,113,-1/1 56,120,1/1 61,121,-1/1 61,122,1/1 67,131,-1/1 73,139,1/1 75,138,-1/1 80,146,-1/1 82,145,1/1 86,153,-1/1 87,154,1/1 88,152,-1/1 93,162,1/1 94,159,-1/1 95,160,1/1 100,170,-1/1 101,168,1/1 107,177,1/1 108,175,-1/1 115,182,1/1 121,189,1/1 122,189,-1/1 126,189,1/1 127,189,-1/1 129,193,1/1 136,195,-1/1 137,199,-1/1 143,201,1/1 149,207,-1/1 155,212,1/1 157,211,1/1 163,216,-1/1 171,220,-1/1 172,223,1/1 178,224,1/1 179,227,-1/1 185,231,-1/1 191,233,1/1 192,234,-1/1 197,236,1/1 203,238,1/1 208,240,-1/1 229,246,1/1 232,247,-1/1
mat 62 1,14,1/1 4,24,1/1 9,41,-1/1 11,45,1/1 13,50,1/1 15,56,-1/1 19,63,-1/1 22,68,1/1 23,70,1/1 26,74,1/1 27,76,-1/1 29,81,-1/1 31,83,-1/1 34,89,1/1 39,98,1/1 44,105,-1/1 47,107,1/1 49,112,1/1 53,115,-1/1 54,120,-1/1 59,121,-1/1 59,122,1/1 59,124,1/1 59,125,-1/1 59,126,1/1 59,127,-1/1 59,128,-1/1 65,132,-1/1 67,129,-1/1 71,140,1/1 75,137,-1/1 78,147,1/1 79,148,-1/1 85,156,-1/1 90,151,-1/1 92,164,1/1 96,158,1/1 102,165,1/1 103,166,-1/1 106,177,1/1 109,173,-1/1 113,182,1/1 116,180,1/1 123,186,-1/1 126,186,-1/1 127,186,1/1 131,193,1/1 136,192,1/1 138,199,-1/1 143,197,-1/1 149,203,1/1 157,208,-1/1 161,214,-1/1 167,219,1/1 169,217,1/1 174,222,-1/1 176,221,1/1 181,226,-1/1 183,225,-1/1 187,230,1/1 195,234,1/1 201,236,-1/1 207,238,-1/1 211,240,1/1 228,245,-1/1 235,248,-1/1
mat 63 3,21,1/1 4,26,-1/1 5,30,1/1 7,37,-1/1 10,42,1/1 11,47,-1/1 20,66,-1/1 23,71,1/1 24,74,-1/1 27,79,-1/1 28,80,1/1 32,87,-1/1 34,92,1/1 38,99,-1/1 40,100,1/1 44,106,1/1 45,107,-1/1 51,114,1/1 52,119,-1/1 58,122,1/1 58,123,-1/1 58,124,1/1 58,126,1/1 64,133,-1/1 69,142,1/1 70,140,1/1 75,149,-1/1 76,148,-1/1 77,146,1/1 82,155,1/1 84,154,-1/1 89,164,1/1 90,161,1/1 94,171,-1/1 97,170,1/1 101,178,1/1 102,176,-1/1 105,177,-1/1 109,183,1/1 110,184,1/1 117,190,-1/1 121,196,1/2 122,196,1/2 123,196,-1/2 124,196,1/2 125,196,1/2 126,196,1/2 128,196,1/2 130,200,1/1 134,202,-1/1 137,203,1/1 138,207,-1/1 144,209,-1/1 145,212,1/1 151,214,1/1 159,220,-1/1 165,221,-1/1 168,224,1/1 173,225,1/1 174,228,-1/1 179,229,-1/1 199,238,-1/1 205,239,1/1 210,242,-1/1 218,244,1/1 222,245,-1/1 227,246,1/1
mat 64 2,18,1/1 4,27,-1/1 6,35,1/1 7,38,-1/1 12,48,-1/1 13,53,1/1 17,60,1/1 19,65,-1/1 24,76,1/1 26,79,-1/1 28,82,-1/1 29,85,1/1 36,95,-1/1 37,99,-1/1 40,101,1/1 46,111,1/1 49,113,1/1 50,115,-1/1 51,117,-1/1 57,121,1/1 57,123,1/1 57,125,1/1 57,126,-1/1 62,135,-1/1 63,132,-1/1 64,130,1/1 67,143,1/1 74,148,1/1 77,145,1/1 80,155,-1/1 81,156,1/1 86,163,-1/1 91,160,-1/1 96,167,1/1 97,168,-1/1 100,178,1/1 102,174,1/1 112,182,1/1 114,190,1/1 116,187,-1/1 118,188,-1/1 121,194,1/2 122,194,1/2 123,194,1/2 124,194,1/2 125,194,1/2 126,194,-1/2 128,194,-1/2 129,197,1/1 131,201,-1/1 133,200,-1/1 141,206,1/1 144,210,-1/1 146,212,1/1 153,216,-1/1 158,219,1/1 165,222,-1/1 170,224,-1/1 176,228,1/1 180,230,-1/1 185,232,1/1 193,236,1/1 198,237,-1/1 209,242,-1/1 213,243,1/1 221,245,-1/1 231,247,1/1
mat 65 1,15,1/1 5,32,1/1 6,36,-1/1 7,40,1/1 14,56,-1/1 16,61,1/1 17,62,-1/1 19,67,1/1 20,69,1/1 23,75,-1/1 30,87,-1/1 33,93,1/1 35,95,1/1 37,100,-1/1 38,101,-1/1 39,103,-1/1 43,108,1/1 44,109,1/1 49,116,-1/1 55,121,1/1 55,122,-1/1 55,123,1/1 55,127,1/1 55,128,1/1 60,135,1/1 63,129,1/1 65,143,-1/1 66,142,-1/1 70,137,1/1 71,149,1/1 72,150,-1/1 77,144,1/1 78,157,1/1 98,166,1/1 99,178,1/1 104,172,-1/1 105,173,1/1 106,183,1/1 110,179,-1/1 112,180,-1/1 113,187,1/1 118,185,1/1 121,191,1/2 122,191,-1/2 123,191,1/2 124,191,1/2 125,191,-1/2 126,191,1/2 128,191,1/2 132,197,-1/1 139,204,1/1 140,203,1/1 145,210,-1/1 146,209,-1/1 147,208,-1/1 152,215,1/1 153,213,1/1 159,218,-1/1 177,225,-1/1 182,230,1/1 184,229,1/1 188,232,-1/1 189,233,1/1 195,235,-1/1 212,242,1/1 216,243,-1/1 220,244,1/1 234,248,1/1
mat 66 2,19,1/1 3,23,-1/1 8,39,-1/1 10,44,1/1 12,49,1/1 14,55,1/1 15,59,-1/1 18,65,-1/1 21,71,-1/1 24,77,1/1 25,78,1/1 32,90,-1/1 36,96,-1/1 40,102,1/1 41,104,1/1 42,106,1/1 45,110,-1/1 48,113,-1/1 50,118,1/1 56,121,-1/1 56,122,1/1 56,127,-1/1 61,136,1/1 62,131,-1/1 68,139,1/1 69,138,-1/1 74,146,-1/1 76,145,1/1 81,153,-1/1 83,152,-1/1 87,161,1/1 89,159,-1/1 93,169,1/1 95,167,1/1 100,176,-1/1 101,174,1/1 107,184,1/1 108,181,-1/1 115,188,1/1 120,189,-1/1 121,195,1/2 122,195,-1/2 123,195,-1/2 124,195,1/2 125,195,-1/2 126,195,-1/2 127,195,1/1 128,195,-1/2 129,198,1/1 135,201,-1/1 137,205,-1/1 142,207,1/1 148,212,-1/1 150,211,-1/1 156,216,1/1 164,220,1/1 166,223,-1/1 173,227,1/1 178,228,-1/1 180,231,1/1 186,234,1/1 191,235,-1/1 197,237,-1/1 203,239,-1/1 208,241,1/1 225,246,1/1 230,247,-1/1
mat 67 1,16,1/1 4,28,1/1 8,41,1/1 10,45,-1/1 12,50,-1/1 15,61,1/1 17,63,1/1 20,70,-1/1 22,73,-1/1 26,80,-1/1 27,82,1/1 29,86,1/1 31,88,1/1 34,94,-1/1 39,104,-1/1 42,107,1/1 44,110,1/1 48,115,-1/1 49,118,-1/1 54,121,-1/1 54,122,1/1 54,124,1/1 54,125,-1/1 54,126,1/1 54,128,-1/1 59,136,-1/1 60,132,-1/1 62,129,-1/1 66,140,1/1 69,137,-1/1 72,147,1/1 79,155,-1/1 84,151,-1/1 85,163,-1/1 91,158,1/1 92,171,1/1 97,165,1/1 103,172,-1/1 106,184,1/1 109,179,-1/1 113,188,1/1 116,185,1/1 120,186,1/1 121,192,1/2 122,192,-1/2 123,192,-1/2 124,192,-1/2 125,192,1/2 126,192,1/2 127,192,-1/1 128,192,1/2 131,198,1/1 135,197,1/1 138,205,-1/1 142,203,-1/1 150,208,1/1 154,214,1/1 160,219,-1/1 162,217,-1/1 168,222,1/1 170,221,-1/1 175,226,1/1 183,229,1/1 187,232,-1/1 189,234,-1/1 201,237,1/1 207,239,1/1 211,241,-1/1 224,245,-1/1 233,248,-1/1
mat 68 1,17,1/1 3,24,1/1 9,46,-1/1 11,51,1/1 13,57,1/1 15,62,-1/1 16,63,1/1 18,68,-1/1 21,74,-1/1 23,77,-1/1 25,81,1/1 27,84,1/1 31,91,1/1 34,97,-1/1 35,98,-1/1 38,105,1/1 43,112,-1/1 47,114,-1/1 48,120,1/1 53,121,1/1 53,123,1/1 53,124,-1/1 53,125,1/1 53,126,-1/1 53,127,1/1 53,128,1/1 59,131,-1/1 61,129,1/1 65,139,1/1 71,146,-1/1 75,144,1/1 78,153,-1/1 79,154,1/1 82,151,-1/1 85,162,1/1 88,158,1/1 92,170,-1/1 94,165,1/1 95,166,-1/1 99,177,1/1 101,173,-1/1 108,180,1/1 113,189,1/1 115,186,-1/1 122,193,1/1 126,193,-1/1 127,193,1/1 130,199,-1/1 136,198,1/1 143,204,-1/1 149,209,1/1 155,214,-1/1 157,213,-1/1 163,217,1/1 167,223,1/1 171,221,1/1 174,227,-1/1 178,225,-1/1 181,231,-1/1 187,233,1/1 188,234,-1/1 194,236,1/1 200,238,1/1 206,240,-1/1 228,246,1/1 232,248,1/1
mat 69 3,25,1/1 4,29,-1/1 5,33,1/1 6,37,-1/1 8,42,1/1 9,47,-1/1 20,72,1/1 23,78,-1/1 24,81,1/1 27,85,1/1 28,86,-1/1 31,92,-1/1 32,93,1/1 35,99,1/1 36,100,-1/1 39,106,-1/1 41,107,1/1 46,114,-1/1 52,122,-1/1 52,123,1/1 52,124,-1/1 52,125,1/1 52,127,1/1 58,134,-1/1 64,141,1/1 69,150,-1/1 70,147,-1/1 75,157,1/1 76,156,1/1 77,153,-1/1 82,163,-1/1 83,164,1/1 84,162,1/1 88,171,-1/1 90,169,-1/1 91,170,1/1 95,178,1/1 96,176,-1/1 98,177,-1/1 103,183,1/1 104,184,1/1 111,190,-1/1 119,196,1/1 121,202,1/2 122,202,1/2 123,202,-1/2 124,202,1/2 125,202,-1/2 126,202,-1/2 128,202,1/2 130,206,1/1 137,208,1/1 138,211,-1/1 144,213,-1/1 145,216,1/1 151,217,1/1 152,220,-1/1 158,221,-1/1 160,224,1/1 166,225,1/1 167,228,-1/1 172,229,-1/1 199,240,1/1 205,241,-1/1 210,243,1/1 215,244,-1/1 219,245,1/1 223,246,-1/1
mat 70 2,21,1/1 4,31,-1/1 5,35,1/1 7,43,-1/1 10,48,1/1 11,53,-1/1 17,66,1/1 19,71,-1/1 22,79,1/1 24,83,1/1 28,88,-1/1 29,92,-1/1 32,95,1/1 33,99,1/1 40,108,-1/1 44,113,-1/1 45,115,1/1 46,119,-1/1 51,121,-1/1 51,123,-1/1 51,124,1/1 51,126,1/1 57,133,-1/1 58,130,-1/1 62,142,1/1 63,140,1/1 67,149,-1/1 68,148,-1/1 73,155,1/1 77,152,-1/1 81,164,1/1 84,160,1/1 86,171,-1/1 90,167,-1/1 93,178,1/1 97,175,-1/1 102,181,1/1 105,182,1/1 109,187,-1/1 110,188,-1/1 114,196,1/1 117,194,1/1 121,200,1/2 122,200,1/2 123,200,1/2 124,200,-1/2 125,200,-1/2 126,200,-1/2 128,200,-1/2 129,203,1/1 131,207,-1/1 134,206,1/1 139,212,1/1 144,215,-1/1 151,219,1/1 153,220,-1/1 162,224,1/1 165,226,-1/1 169,228,-1/1 173,230,1/1 179,232,-1/1 193,238,1/1 198,239,-1/1 204,242,1/1 213,244,-1/1 217,245,1/1 227,247,-1/1
mat 71 2,22,1/1 3,27,-1/1 6,39,1/1 7,44,-1/1 12,54,-1/1 13,59,1/1 14,60,-1/1 16,65,1/1 21,79,1/1 24,84,-1/1 25,85,-1/1 28,90,1/1 36,103,1/1 37,106,1/1 40,109,-1/1 41,111,-1/1 43,113,-1/1 45,117,1/1 50,121,-1/1 50,122,1/1 50,125,-1/1 50,126,1/1 56,135,1/1 57,131,-1/1 61,143,-1/1 63,139,1/1 64,138,-1/1 70,145,1/1 74,154,-1/1 80,161,1/1 81,162,-1/1 83,160,-1/1 86,169,1/1 88,167,1/1 89,168,-1/1 94,174,1/1 100,183,-1/1 107,190,1/1 108,187,-1/1 112,189,1/1 115,194,1/1 118,195,-1/1 121,201,1/2 122,201,-1/2 123,201,-1/2 124,201,1/2 125,201,1/2 126,201,-1/2 128,201,-1/2 129,204,1/1 133,207,-1/1 137,210,-1/1 140,212,1/1 141,211,1/1 147,216,-1/1 158,223,1/1 164,224,-1/1 165,227,-1/1 171,228,1/1 180,233,-1/1 185,235,1/1 186,236,-1/1 192,237,1/1 203,242,1/1 208,243,-1/1 221,246,1/1 226,247,-1/1
mat 72 1,18,1/1 4,32,1/1 6,41,-1/1 7,45,1/1 12,56,1/1 13,61,-1/1 17,68,-1/1 19,73,1/1 20,76,1/1 23,82,-1/1 26,87,1/1 29,93,-1/1 31,95,-1/1 34,101,1/1 37,107,1/1 39,111,1/1 43,115,-1/1 44,117,-1/1 49,121,-1/1 49,122,1/1 49,124,1/1 49,127,-1/1 49,128,-1/1 54,135,-1/1 55,132,-1/1 57,129,-1/1 59,143,1/1 64,137,-1/1 66,148,1/1 71,155,-1/1 72,156,1/1 77,151,-1/1 78,163,-1/1 91,166,1/1 92,178,1/1 96,172,-1/1 97,173,1/1 102,179,-1/1 106,190,1/1 112,186,-1/1 113,194,1/1 116,191,1/1 118,192,1/1 121,197,1/2 122,197,-1/2 123,197,-1/2 124,197,-1/2 125,197,-1/2 126,197,1/2 128,197,1/2 131,204,1/1 133,203,1/1 138,210,-1/1 141,208,-1/1 146,214,-1/1 152,219,1/1 153,217,1/1 159,222,-1/1 170,225,1/1 175,230,-1/1 176,229,-1/1 181,232,1/1 189,236,1/1 195,237,-1/1 207,242,-1/1 211,243,1/1 220,245,-1/1 231,248,-1/1
mat 73 1,19,1/1 3,28,1/1 8,46,1/1 10,51,-1/1 12,57,-1/1 14,63,-1/1 15,67,1/1 18,73,1/1 20,77,1/1 21,80,1/1 25,86,-1/1 27,90,-1/1 31,96,-1/1 34,102,1/1 35,104,1/1 38,110,-1/1 42,114,-1/1 43,118,1/1 48,121,1/1 48,123,1/1 48,124,-1/1 48,125,1/1 48,126,-1/1 48,128,1/1 53,136,1/1 54,131,-1/1 56,129,1/1 60,139,1/1 66,146,-1/1 69,144,1/1 72,153,-1/1 76,151,-1/1 79,161,1/1 83,158,1/1 85,169,1/1 89,165,1/1 92,176,-1/1 95,172,-1/1 99,184,1/1 101,179,-1/1 108,185,1/1 113,195,1/1 115,192,-1/1 120,193,1/1 121,198,1/2 122,198,1/2 123,198,1/2 124,198,-1/2 125,198,1/2 126,198,1/2 127,198,-1/1 128,198,1/2 130,205,-1/1 135,204,1/1 142,209,-1/1 148,214,1/1 150,213,1/1 156,217,-1/1 160,223,-1/1 164,221,-1/1 168,227,1/1 175,231,1/1 178,229,1/1 182,234,1/1 187,235,-1/1 194,237,-1/1 200,239,-1/1 206,241,1/1 224,246,1/1 230,248,1/1
mat 74 1,20,1/1 2,24,1/1 9,52,1/1 11,58,-1/1 13,64,-1/1 15,69,1/1 16,70,-1/1 18,76,1/1 19,77,1/1 21,83,1/1 22,84,-1/1 25,89,-1/1 26,91,-1/1 29,97,1/1 30,98,1/1 33,105,-1/1 37,112,1/1 42,120,-1/1 47,122,1/1 47,123,-1/1 47,124,1/1 47,125,-1/1 47,126,1/1 47,127,-1/1 47,128,-1/1 53,130,-1/1 59,138,1/1 61,137,-1/1 65,145,-1/1 67,144,1/1 71,152,1/1 73,151,-1/1 78,159,1/1 79,160,-1/1 80,158,1/1 85,168,-1/1 86,165,1/1 87,166,-1/1 92,175,1/1 93,173,-1/1 99,182,-1/1 100,180,1/1 106,189,1/1 107,186,-1/1 114,193,1/1 121,199,-1/1 126,199,-1/1 127,199,1/1 136,205,1/1 143,210,-1/1 149,215,1/1 155,219,-1/1 157,218,-1/1 161,223,1/1 163,222,1/1 169,227,-1/1 171,226,1/1 176,231,-1/1 178,230,-1/1 183,233,1/1 184,234,-1/1 190,236,1/1 196,238,1/1 202,240,-1/1 228,247,-1/1 229,248,-1/1
mat 75 2,25,1/1 4,34,-1/1 5,38,1/1 6,43,-1/1 8,48,1/1 9,53,-1/1 17,72,-1/1 19,78,1/1 22,85,-1/1 24,89,-1/1 26,92,1/1 28,94,1/1 30,99,-1/1 32,101,-1/1 36,108,1/1 39,113,1/1 41,115,-1/1 46,121,1/1 46,123,1/1 46,124,-1/1 46,125,1/1 46,127,1/1 51,134,-1/1 52,130,1/1 57,141,1/1 62,150,-1/1 63,147,-1/1 67,157,1/1 68,156,1/1 73,163,-1/1 74,164,1/1 77,159,1/1 80,171,-1/1 84,168,-1/1 87,178,1/1 90,174,1/1 91,175,-1/1 96,181,1/1 98,182,1/1 103,187,-1/1 104,188,-1/1 111,194,1/1 114,202,1/1 119,200,-1/1 121,206,1/2 122,206,1/2 123,206,1/2 124,206,-1/2 125,206,1/2 126,206,1/2 128,206,-1/2 129,208,1/1 131,211,-1/1 139,216,1/1 144,218,-1/1 146,220,-1/1 151,222,1/1 154,224,1/1 158,226,-1/1 161,228,-1/1 166,230,1/1 172,232,-1/1 193,240,-1/1 198,241,1/1 204,243,-1/1 209,244,1/1 214,245,-1/1 223,247,1/1
mat 76 2,26,1/1 3,31,-1/1 5,39,1/1 7,49,-1/1 10,54,1/1 11,59,-1/1 14,66,-1/1 16,71,1/1 18,79,-1/1 24,91,-1/1 25,92,1/1 28,96,1/1 32,103,-1/1 33,106,-1/1 38,113,1/1 40,116,1/1 41,119,1/1 45,121,1/1 45,122,-1/1 45,124,-1/1 45,126,-1/1 50,133,1/1 51,131,1/1 56,142,-1/1 58,138,1/1 61,149,1/1 63,146,-1/1 68,154,1/1 70,152,-1/1 73,161,-1/1 76,160,1/1 81,170,-1/1 82,167,-1/1 86,176,1/1 89,175,-1/1 93,183,-1/1 94,181,1/1 101,187,-1/1 105,189,1/1 107,196,1/1 110,195,-1/1 115,200,1/1 117,201,1/1 121,207,1/2 122,207,-1/2 123,207,-1/2 124,207,-1/2 125,207,-1/2 126,207,-1/2 128,207,-1/2 129,209,1/1 132,212,1/1 134,211,1/1 137,215,-1/1 147,220,-1/1 151,223,1/1 156,224,1/1 163,228,-1/1 165,231,-1/1 173,233,1/1 179,235,-1/1 186,238,-1/1 192,239,1/1 197,242,-1/1 208,244,1/1 217,246,-1/1 222,247,1/1
mat 77 1,21,1/1 4,36,1/1 5,41,-1/1 7,50,1/1 10,56,-1/1 11,61,1/1 17,74,-1/1 19,80,1/1 20,83,1/1 22,87,-1/1 23,88,-1/1 27,95,1/1 29,100,1/1 33,107,-1/1 34,108,-1/1 38,115,1/1 39,119,-1/1 44,121,1/1 44,122,-1/1 44,125,1/1 44,127,1/1 44,128,1/1 49,133,-1/1 51,129,1/1 54,142,1/1 55,140,1/1 58,137,1/1 59,149,-1/1 60,148,-1/1 65,155,1/1 72,164,1/1 77,158,1/1 78,171,-1/1 84,166,-1/1 85,178,1/1 90,172,1/1 97,180,1/1 102,185,-1/1 105,186,-1/1 106,196,1/1 109,191,1/1 110,192,1/1 113,200,1/1 117,197,-1/1 121,203,1/2 122,203,-1/2 123,203,-1/2 124,203,1/2 125,203,1/2 126,203,1/2 128,203,1/2 131,209,1/1 134,208,-1/1 138,215,-1/1 139,214,-1/1 145,219,1/1 153,221,1/1 159,226,-1/1 162,225,-1/1 168,230,1/1 169,229,1/1 174,232,-1/1 189,238,1/1 195,239,-1/1 201,242,1/1 211,244,-1/1 216,245,1/1 227,248,1/1
mat 78 1,22,1/1 3,32,1/1 6,46,-1/1 7,51,1/1 12,62,1/1 13,67,-1/1 14,68,1/1 16,73,-1/1 20,84,-1/1 21,87,-1/1 23,90,1/1 25,93,1/1 31,103,1/1 34,109,-1/1 35,111,-1/1 37,114,-1/1 38,117,1/1 43,121,1/1 43,123,1/1 43,124,-1/1 43,127,1/1 43,128,1/1 48,135,1/1 49,131,-1/1 50,129,1/1 53,143,-1/1 55,139,1/1 64,144,1/1 66,154,-1/1 70,151,-1/1 71,161,1/1 72,162,-1/1 78,169,1/1 83,166,1/1 88,172,-1/1 89,173,1/1 92,183,-1/1 94,179,-1/1 99,190,1/1 108,191,1/1 112,193,-1/1 113,201,1/1 115,197,-1/1 118,198,1/1 121,204,1/2 122,204,1/2 123,204,1/2 124,204,-1/2 125,204,-1/2 126,204,1/2 128,204,1/2 130,210,-1/1 133,209,1/1 140,214,-1/1 141,213,-1/1 147,217,1/1 152,223,1/1 159,227,-1/1 164,225,1/1 171,229,-1/1 175,233,-1/1 181,235,1/1 182,236,-1/1 188,237,1/1 200,242,1/1 206,243,-1/1 220,246,1/1 226,248,1/1
mat 79 1,23,1/1 2,28,1/1 8,52,-1/1 10,58,1/1 12,64,1/1 14,70,1/1 15,75,-1/1 17,77,-1/1 18,82,-1/1 21,88,-1/1 22,90,1/1 25,94,1/1 26,96,1/1 29,102,-1/1 30,104,-1/1 33,110,1/1 37,118,-1/1 42,122,1/1 42,123,-1/1 42,124,1/1 42,125,-1/1 42,126,1/1 42,128,-1/1 47,136,-1/1 48,130,-1/1 54,138,1/1 56,137,-1/1 60,145,-1/1 62,144,1/1 66,152,1/1 68,151,-1/1 72,159,1/1 74,158,1/1 79,167,-1/1 81,165,1/1 85,174,-1/1 87,172,-1/1 92,181,1/1 93,179,-1/1 99,188,-1/1 100,185,1/1 106,195,1/1 107,192,-1/1 114,198,1/1 120,199,1/1 121,205,-1/2 122,205,-1/2 123,205,1/2 124,205,-1/2 125,205,1/2 126,205,1/2 127,205,-1/1 128,205,1/2 135,210,1/1 142,215,-1/1 148,219,1/1 150,218,1/1 154,223,-1/1 156,222,-1/1 162,227,1/1 164,226,-1/1 170,231,1/1 177,234,1/1 178,232,1/1 183,235,-1/1 190,237,-1/1 196,239,-1/1 202,241,1/1 224,247,-1/1 225,248,-1/1
mat 80 2,29,1/1 3,34,-1/1 5,44,1/1 6,49,-1/1 8,54,1/1 9,59,-1/1 14,72,1/1 16,78,-1/1 18,85,1/1 21,92,-1/1 24,97,1/1 28,102,-1/1 30,106,1/1 32,109,1/1 35,113,-1/1 36,116,-1/1 41,121,-1/1 41,122,1/1 41,124,1/1 41,125,-1/1 41,127,-1/1 45,134,1/1 46,131,-1/1 50,141,-1/1 52,138,-1/1 56,150,1/1 61,157,-1/1 63,153,1/1 68,162,-1/1 70,159,1/1 73,169,1/1 74,170,-1/1 76,168,-1/1 80,176,1/1 82,174,1/1 83,175,-1/1 87,183,-1/1 88,181,1/1 95,187,-1/1 98,189,1/1 104,195,-1/1 107,202,1/1 111,201,1/1 115,206,1/1 119,207,-1/1 121,211,1/2 122,211,-1/2 123,211,-1/2 124,211,-1/2 125,211,1/2 126,211,1/2 128,211,-1/2 129,213,1/1 132,216,1/1 137,218,-1/1 140,220,-1/1 148,224,1/1 151,227,1/1 155,228,-1/1 158,231,-1/1 166,233,1/1 172,235,-1/1 186,240,1/1 192,241,-1/1 197,243,1/1 203,244,-1/1 214,246,1/1 219,247,-1/1
mat 81 1,25,1/1 4,40,1/1 5,45,-1/1 6,50,1/1 8,56,-1/1 9,61,1/1 17,81,1/1 19,86,-1/1 20,89,-1/1 22,93,1/1 23,94,1/1 26,100,-1/1 27,101,-1/1 30,107,1/1 31,108,1/1 35,115,-1/1 39,121,-1/1 39,122,1/1 39,126,1/1 39,128,-1/1 44,134,-1/1 46,129,-1/1 49,141,1/1 52,137,-1/1 54,150,-1/1 55,147,-1/1 59,157,1/1 60,156,1/1 65,163,-1/1 66,164,1/1 71,171,-1/1 77,165,-1/1 79,178,1/1 84,173,1/1 90,179,-1/1 91,180,1/1 96,185,-1/1 98,186,-1/1 103,191,1/1 104,192,1/1 106,202,1/1 111,197,-1/1 113,206,1/1 119,203,1/1 121,208,1/2 122,208,-1/2 123,208,-1/2 124,208,1/2 125,208,-1/2 126,208,-1/2 128,208,1/2 131,213,1/1 138,218,-1/1 139,217,-1/1 145,222,1/1 146,221,1/1 152,226,-1/1 154,225,-1/1 160,230,1/1 161,229,1/1 167,232,-1/1 189,240,-1/1 195,241,1/1 201,243,-1/1 207,244,1/1 212,245,-1/1 223,248,-1/1
mat 82 2,30,1/1 3,35,-1/1 4,39,1/1 7,55,-1/1 10,60,1/1 11,65,-1/1 12,66,1/1 13,71,-1/1 15,79,1/1 24,98,1/1 25,99,-1/1 28,104,-1/1 29,106,1/1 32,111,1/1 34,113,-1/1 36,119,-1/1 40,121,-1/1 40,122,1/1 40,123,-1/1 40,126,1/1 45,132,1/1 50,140,-1/1 51,139,-1/1 56,148,1/1 57,146,1/1 58,145,-1/1 61,155,-1/1 62,154,-1/1 64,152,1/1 67,161,1/1 69,160,-1/1 75,167,1/1 81,177,-1/1 86,184,1/1 89,182,-1/1 93,190,-1/1 94,188,1/1 97,189,1/1 100,196,1/1 101,194,-1/1 102,195,-1/1 108,200,1/1 109,201,1/1 116,207,-1/1 121,212,1/2 122,212,-1/2 123,212,1/2 124,212,1/2 125,212,-1/2 126,212,-1/2 128,212,-1/2 129,214,1/1 134,216,1/1 137,219,-1/1 141,220,-1/1 144,223,1/1 150,224,1/1 157,228,-1/1 165,234,-1/1 173,236,1/1 179,237,-1/1 180,238,1/1 185,239,-1/1 191,242,1/1 208,245,-1/1 213,246,1/1 218,247,-1/1
mat 83 1,26,1/1 3,36,1/1 5,46,-1/1 7,57,1/1 10,62,-1/1 11,67,1/1 14,74,1/1 16,80,-1/1 18,87,1/1 20,91,-1/1 23,96,1/1 25,100,-1/1 27,103,-1/1 33,114,1/1 34,116,1/1 35,119,1/1 38,121,-1/1 38,123,-1/1 38,125,-1/1 38,127,-1/1 38,128,-1/1 43,133,1/1 44,131,1/1 45,129,-1/1 48,142,-1/1 53,149,1/1 55,146,-1/1 58,144,-1/1 60,154,1/1 65,161,-1/1 70,158,1/1 72,170,-1/1 76,166,-1/1 78,176,1/1 82,172,1/1 85,183,-1/1 89,180,1/1 94,185,-1/1 99,196,1/1 101,191,1/1 105,193,-1/1 110,198,1/1 113,207,1/1 115,203,-1/1 117,204,-1/1 121,209,1/2 122,209,1/2 123,209,1/2 124,209,1/2 125,209,1/2 126,209,1/2 128,209,1/2 130,215,-1/1 132,214,-1/1 134,213,-1/1 145,223,1/1 147,221,1/1 156,225,-1/1 159,231,-1/1 163,229,1/1 168,233,1/1 174,235,-1/1 182,238,-1/1 188,239,1/1 194,242,-1/1 206,244,1/1 216,246,-1/1 222,248,-1/1
mat 84 1,27,1/1 2,32,1/1 6,52,1/1 7,58,-1/1 12,69,-1/1 13,75,1/1 14,76,-1/1 16,82,1/1 17,84,1/1 19,90,-1/1 21,95,1/1 25,101,-1/1 26,103,-1/1 29,109,1/1 30,111,1/1 33,117,-1/1 37,122,1/1 37,123,-1/1 37,124,1/1 37,127,-1/1 37,128,-1/1 42,135,-1/1 43,130,-1/1 47,143,1/1 49,138,1/1 50,137,-1/1 55,145,-1/1 57,144,1/1 63,151,-1/1 66,160,1/1 71,167,-1/1 72,168,1/1 74,166,1/1 78,174,-1/1 80,172,-1/1 81,173,1/1 86,179,-1/1 92,187,1/1 99,194,-1/1 100,191,1/1 106,201,1/1 107,197,-1/1 112,199,-1/1 114,204,1/1 118,205,1/1 121,210,-1/2 122,210,-1/2 123,210,1/2 124,210,-1/2 125,210,-1/2 126,210,1/2 128,210,1/2 133,215,1/1 140,219,-1/1 141,218,-1/1 146,223,1/1 147,222,1/1 153,227,-1/1 164,230,1/1 170,233,-1/1 171,232,-1/1 176,235,1/1 177,236,-1/1 184,237,1/1 196,242,1/1 202,243,-1/1 220,247,-1/1 221,248,-1/1
mat 85 2,33,1/1 3,38,-1/1 4,44,1/1 6,55,-1/1 8,60,1/1 9,65,-1/1 12,72,-1/1 13,78,1/1 15,85,-1/1 21,99,1/1 24,105,-1/1 26,106,-1/1 28,110,1/1 31,113,1/1 32,117,-1/1 36,121,1/1 36,122,-1/1 36,123,1/1 36,125,1/1 36,127,1/1 40,134,-1/1 41,132,-1/1 46,139,1/1 50,147,1/1 52,145,1/1 56,156,-1/1 57,153,-1/1 61,163,1/1 62,162,1/1 64,159,-1/1 67,169,-1/1 69,168,1/1 74,177,-1/1 75,174,-1/1 80,184,1/1 83,182,-1/1 87,190,-1/1 88,188,1/1 91,189,1/1 95,194,-1/1 96,195,-1/1 100,202,1/1 103,201,1/1 108,206,1/1 116,211,-1/1 119,212,-1/1 121,216,1/2 122,216,-1/2 123,216,1/2 124,216,1/2 125,216,1/2 126,216,1/2 128,216,-1/2 129,217,1/1 133,220,-1/1 137,222,-1/1 142,224,1/1 144,227,1/1 149,228,-1/1 158,234,-1/1 166,236,1/1 172,237,-1/1 180,240,-1/1 185,241,1/1 191,243,-1/1 203,245,1/1 209,246,-1/1 215,247,1/1
mat 86 1,29,1/1 3,40,1/1 5,51,-1/1 6,57,1/1 8,62,-1/1 9,67,1/1 14,81,-1/1 16,86,1/1 18,93,-1/1 20,97,1/1 21,100,1/1 23,102,-1/1 27,109,1/1 30,114,-1/1 31,116,-1/1 35,121,1/1 35,123,1/1 35,126,-1/1 35,128,1/1 38,134,1/1 39,131,-1/1 41,129,1/1 43,141,-1/1 48,150,1/1 52,144,1/1 53,157,-1/1 55,153,1/1 60,162,-1/1 65,169,1/1 66,170,-1/1 70,165,-1/1 71,176,1/1 76,173,1/1 79,183,-1/1 82,179,-1/1 83,180,1/1 88,185,-1/1 95,191,1/1 98,193,-1/1 99,202,1/1 104,198,1/1 111,204,-1/1 113,211,1/1 115,208,-1/1 119,209,1/1 121,213,1/2 122,213,1/2 123,213,1/2 124,213,1/2 125,213,-1/2 126,213,-1/2 128,213,1/2 130,218,-1/1 132,217,-1/1 140,221,1/1 145,227,1/1 148,225,-1/1 152,231,-1/1 155,229,1/1 160,233,1/1 167,235,-1/1 182,240,1/1 188,241,-1/1 194,243,1/1 200,244,-1/1 212,246,1/1 219,248,1/1
mat 87 1,30,1/1 3,41,1/1 4,46,-1/1 7,63,1/1 10,68,-1/1 11,73,1/1 12,74,-1/1 13,80,1/1 15,87,-1/1 20,98,1/1 23,104,-1/1 25,107,1/1 27,111,1/1 29,114,-1/1 31,119,-1/1 34,121,1/1 34,124,-1/1 34,125,1/1 34,127,1/1 34,128,1/1 38,132,1/1 40,129,1/1 43,140,-1/1 44,139,-1/1 48,148,1/1 49,146,1/1 53,155,-1/1 54,154,-1/1 58,151,1/1 59,161,1/1 64,158,-1/1 69,166,1/1 72,177,-1/1 75,172,-1/1 78,184,1/1 85,190,-1/1 89,186,1/1 92,196,1/1 94,192,-1/1 97,193,-1/1 101,197,1/1 102,198,1/1 108,203,-1/1 109,204,-1/1 113,212,1/1 116,209,1/1 121,214,1/2 122,214,1/2 123,214,-1/2 124,214,-1/2 125,214,1/2 126,214,1/2 128,214,1/2 130,219,-1/1 134,217,-1/1 138,223,1/1 141,221,1/1 150,225,-1/1 157,229,1/1 159,234,-1/1 168,236,1/1 174,237,-1/1 175,238,1/1 181,239,-1/1 187,242,1/1 206,245,-1/1 211,246,1/1 218,248,1/1
mat 88 1,31,1/1 2,36,1/1 5,52,1/1 7,64,-1/1 10,69,1/1 11,75,-1/1 14,83,-1/1 16,88,1/1 17,91,1/1 18,95,-1/1 19,96,-1/1 22,103,1/1 25,108,1/1 29,116,-1/1 30,119,-1/1 33,122,-1/1 33,123,1/1 33,125,1/1 33,127,1/1 33,128,1/1 37,133,-1/1 38,130,1/1 42,142,1/1 44,138,-1/1 45,137,1/1 47,149,-1/1 51,144,-1/1 55,152,1/1 60,160,-1/1 63,158,1/1 65,167,1/1 68,166,-1/1 72,175,1/1 73,172,1/1 78,181,-1/1 81,180,1/1 85,187,1/1 86,185,-1/1 93,191,1/1 99,200,-1/1 105,199,-1/1 106,207,1/1 107,203,-1/1 110,205,1/1 114,209,1/1 117,210,-1/1 121,215,-1/2 122,215,-1/2 123,215,1/2 124,215,1/2 125,215,1/2 126,215,1/2 128,215,1/2 132,219,-1/1 134,218,-1/1 139,223,1/1 147,226,1/1 153,231,-1/1 156,230,-1/1 162,233,1/1 163,232,1/1 169,235,-1/1 177,238,-1/1 184,239,1/1 190,242,-1/1 202,244,1/1 216,247,1/1 217,248,1/1
mat 89 2,37,1/1 3,43,-1/1 4,49,1/1 5,55,-1/1 8,66,1/1 9,71,-1/1 10,72,1/1 11,78,-1/1 15,92,1/1 18,99,-1/1 22,106,1/1 24,112,1/1 27,113,-1/1 28,118,-1/1 32,121,-1/1 32,122,1/1 32,123,-1/1 32,124,1/1 32,127,-1/1 36,133,-1/1 40,141,1/1 41,140,1/1 45,147,-1/1 46,146,-1/1 51,153,1/1 52,152,-1/1 56,164,-1/1 58,159,1/1 61,171,1/1 62,170,1/1 67,176,-1/1 68,177,1/1 69,175,1/1 73,184,-1/1 75,181,-1/1 76,182,1/1 82,188,-1/1 84,189,-1/1 87,196,-1/1 90,195,1/1 93,202,1/1 95,200,-1/1 101,206,1/1 103,207,1/1 109,211,-1/1 111,212,-1/1 117,216,1/1 121,220,1/2 122,220,-1/2 123,220,1/2 124,220,-1/2 125,220,-1/2 126,220,1/2 128,220,-1/2 129,221,1/1 135,224,1/1 137,226,-1/1 143,228,-1/1 144,231,1/1 151,234,-1/1 166,238,1/1 172,239,-1/1 173,240,1/1 179,241,-1/1 191,244,1/1 197,245,-1/1 204,246,1/1 210,247,-1/1
mat 90 1,33,1/1 3,45,1/1 4,51,-1/1 6,63,1/1 8,68,-1/1 9,73,1/1 12,81,1/1 13,86,-1/1 15,93,1/1 20,105,-1/1 21,107,-1/1 23,110,1/1 26,114,1/1 27,117,-1/1 31,121,-1/1 31,124,1/1 31,126,1/1 31,128,-1/1 34,134,-1/1 35,132,-1/1 36,129,-1/1 39,139,1/1 43,147,1/1 48,156,-1/1 49,153,-1/1 52,151,-1/1 53,163,1/1 54,162,1/1 59,169,-1/1 64,165,1/1 66,177,-1/1 69,173,-1/1 71,184,1/1 75,179,1/1 79,190,-1/1 83,186,1/1 88,192,-1/1 91,193,-1/1 92,202,1/1 95,197,1/1 96,198,1/1 103,204,-1/1 108,208,-1/1 113,216,1/1 116,213,1/1 119,214,1/1 121,217,1/2 122,217,1/2 123,217,-1/2 124,217,-1/2 125,217,-1/2 126,217,-1/2 128,217,1/2 130,222,-1/1 133,221,1/1 138,227,1/1 142,225,-1/1 149,229,1/1 152,234,-1/1 160,236,1/1 167,237,-1/1 175,240,-1/1 181,241,1/1 187,243,-1/1 200,245,1/1 207,246,-1/1 215,248,-1/1
mat 91 1,34,1/1 2,40,1/1 5,58,1/1 6,64,-1/1 8,69,1/1 9,75,-1/1 14,89,1/1 16,94,-1/1 17,97,-1/1 18,101,1/1 19,102,1/1 21,108,-1/1 22,109,-1/1 26,116,1/1 30,122,1/1 30,123,-1/1 30,126,1/1 30,128,-1/1 33,134,-1/1 35,130,-1/1 37,141,1/1 39,138,1/1 41,137,-1/1 42,150,-1/1 46,144,1/1 47,157,1/1 55,159,-1/1 60,168,1/1 63,165,-1/1 65,174,-1/1 66,175,1/1 68,173,1/1 71,181,-1/1 73,179,-1/1 74,180,1/1 79,187,1/1 80,185,-1/1 87,191,1/1 98,199,-1/1 99,206,-1/1 104,205,1/1 106,211,1/1 107,208,-1/1 111,210,-1/1 114,213,1/1 119,215,1/1 121,218,-1/2 122,218,-1/2 123,218,1/2 124,218,1/2 125,218,-1/2 126,218,-1/2 128,218,1/2 132,222,-1/1 139,227,1/1 140,226,1/1 146,231,-1/1 148,230,-1/1 154,233,1/1 155,232,1/1 161,235,-1/1 177,240,1/1 184,241,-1/1 190,243,1/1 196,244,-1/1 212,247,-1/1 214,248,-1/1
mat 92 1,35,1/1 2,41,1/1 4,52,1/1 7,70,-1/1 10,76,1/1 11,82,-1/1 12,83,1/1 13,88,-1/1 15,95,1/1 17,98,-1/1 19,104,1/1 22,111,-1/1 25,115,-1/1 26,119,1/1 29,122,1/1 29,124,1/1 29,125,-1/1 29,127,-1/1 29,128,-1/1 33,132,-1/1 34,130,-1/1 37,140,1/1 40,137,-1/1 42,148,-1/1 44,145,1/1 47,155,1/1 49,152,-1/1 51,151,1/1 54,160,1/1 57,158,-1/1 59,167,-1/1 62,166,1/1 67,172,-1/1 72,182,1/1 78,188,-1/1 81,186,1/1 85,194,1/1 86,192,-1/1 92,200,-1/1 93,197,1/1 97,199,-1/1 100,203,-1/1 102,205,1/1 106,212,1/1 109,210,-1/1 114,214,1/1 116,215,1/1 121,219,-1/2 122,219,-1/2 123,219,-1/2 124,219,-1/2 125,219,1/2 126,219,1/2 128,219,1/2 131,223,1/1 134,222,-1/1 141,226,1/1 150,230,-1/1 153,234,-1/1 157,232,1/1 162,236,1/1 169,237,-1/1 170,238,1/1 176,239,-1/1 183,242,1/1 202,245,-1/1 211,247,-1/1 213,248,-1/1
mat 93 2,42,1/1 3,48,-1/1 4,54,1/1 5,60,-1/1 6,66,1/1 7,72,1/1 9,79,-1/1 11,85,-1/1 13,92,1/1 16,99,-1/1 19,106,1/1 23,113,-1/1 24,120,-1/1 28,121,-1/1 28,122,1/1 28,123,-1/1 28,124,1/1 28,125,-1/1 28,126,1/1 32,135,-1/1 36,142,1/1 40,150,-1/1 41,148,-1/1 45,156,1/1 46,154,1/1 50,164,1/1 51,162,-1/1 52,160,1/1 57,170,-1/1 58,168,-1/1 61,178,-1/1 63,177,-1/1 64,175,-1/1 67,183,1/1 70,182,-1/1 73,190,1/1 75,187,1/1 77,189,1/1 80,196,1/1 82,194,1/1 86,202,-1/1 88,200,1/1 90,201,-1/1 94,206,-1/1 96,207,-1/1 102,211,1/1 104,212,1/1 110,216,-1/1 118,220,1/1 121,224,1/2 122,224,-1/2 123,224,1/2 124,224,-1/2 125,224,1/2 126,224,1/2 127,224,-1/1 128,224,-1/2 129,225,1/1 136,228,1/1 137,230,-1/1 144,233,1/1 151,236,-1/1 158,238,1/1 165,240,1/1 172,242,-1/1 179,243,-1/1 185,244,1/1 192,245,-1/1 198,246,1/1 205,247,-1/1
mat 94 1,37,1/1 3,50,1/1 4,57,-1/1 5,63,1/1 8,74,-1/1 9,80,1/1 10,81,-1/1 11,86,1/1 15,100,-1/1 18,107,1/1 20,112,1/1 22,114,-1/1 23,118,-1/1 27,121,1/1 27,125,1/1 27,126,-1/1 27,128,1/1 31,133,-1/1 32,129,1/1 34,141,1/1 35,140,1/1 38,147,-1/1 39,146,-1/1 44,153,1/1 48,164,-1/1 52,158,1/1 53,171,1/1 54,170,1/1 58,165,-1/1 59,176,-1/1 60,177,1/1 65,184,-1/1 69,180,-1/1 75,185,1/1 76,186,-1/1 79,196,-1/1 82,192,1/1 84,193,1/1 85,202,1/1 90,198,-1/1 95,203,1/1 101,208,-1/1 103,209,-1/1 109,213,1/1 111,214,1/1 113,220,1/1 117,217,-1/1 121,221,1/2 122,221,1/2 123,221,-1/2 124,221,1/2 125,221,1/2 126,221,-1/2 128,221,1/2 130,226,-1/1 135,225,-1/1 138,231,1/1 143,229,1/1 145,234,-1/1 160,238,1/1 167,239,-1/1 168,240,1/1 174,241,-1/1 187,244,1/1 194,245,-1/1 201,246,1/1 210,248,1/1
mat 95 1,38,1/1 2,45,1/1 4,58,1/1 6,70,-1/1 8,76,1/1 9,82,-1/1 12,89,-1/1 13,94,1/1 15,101,-1/1 17,105,1/1 19,110,-1/1 21,115,1/1 22,117,1/1 26,122,-1/1 26,124,-1/1 26,126,-1/1 26,128,1/1 29,134,1/1 30,132,1/1 31,130,1/1 36,137,1/1 37,147,-1/1 39,145,-1/1 42,156,1/1 46,151,-1/1 47,163,-1/1 49,159,1/1 54,168,-1/1 57,165,1/1 59,174,1/1 62,173,-1/1 66,182,1/1 67,179,1/1 71,188,-1/1 74,186,1/1 79,194,1/1 80,192,-1/1 87,197,1/1 91,199,-1/1 92,206,-1/1 96,205,1/1 100,208,-1/1 103,210,-1/1 106,216,1/1 114,217,1/1 116,218,1/1 119,219,1/1 121,222,-1/2 122,222,-1/2 123,222,-1/2 124,222,-1/2 125,222,-1/2 126,222,-1/2 128,222,1/2 131,227,1/1 133,226,1/1 142,230,-1/1 146,234,-1/1 149,232,1/1 154,236,1/1 161,237,-1/1 170,240,-1/1 176,241,1/1 183,243,-1/1 196,245,1/1 207,247,1/1 209,248,1/1
mat 96 1,39,1/1 2,46,1/1 3,52,1/1 7,77,1/1 10,84,-1/1 11,90,1/1 12,91,-1/1 13,96,1/1 14,98,1/1 15,103,-1/1 16,104,-1/1 18,111,1/1 21,119,-1/1 25,123,1/1 25,124,-1/1 25,125,1/1 25,127,1/1 25,128,1/1 29,131,-1/1 33,139,1/1 34,138,1/1 37,146,-1/1 38,145,-1/1 40,144,1/1 42,154,1/1 43,152,1/1 45,151,-1/1 47,161,-1/1 48,160,-1/1 50,158,1/1 53,167,1/1 56,166,-1/1 61,172,1/1 72,189,1/1 78,195,-1/1 81,193,1/1 85,201,1/1 86,198,-1/1 89,199,-1/1 92,207,-1/1 93,204,1/1 94,205,1/1 99,212,1/1 100,209,-1/1 101,210,-1/1 107,214,1/1 108,215,1/1 115,219,-1/1 121,223,-1/2 122,223,1/2 123,223,1/2 124,223,-1/2 125,223,1/2 126,223,1/2 128,223,1/2 134,227,-1/1 141,231,1/1 147,234,-1/1 150,233,-1/1 156,236,1/1 157,235,1/1 163,237,-1/1 164,238,1/1 171,239,-1/1 178,242,1/1 202,246,1/1 206,247,1/1 208,248,1/1
mat 97 2,47,1/1 3,53,-1/1 4,59,1/1 5,65,-1/1 6,71,1/1 7,78,1/1 8,79,-1/1 10,85,-1/1 12,92,1/1 14,99,-1/1 17,106,1/1 20,113,-1/1 24,121,-1/1 24,122,1/1 24,123,-1/1 24,124,1/1 24,125,-1/1 24,126,1/1 24,127,-1/1 28,136,-1/1 32,143,1/1 36,149,-1/1 40,157,1/1 41,155,1/1 45,163,-1/1 46,161,-1/1 50,171,-1/1 51,169,1/1 52,167,-1/1 56,178,1/1 57,176,1/1 58,174,1/1 62,183,-1/1 63,184,1/1 64,181,1/1 68,190,-1/1 69,187,-1/1 70,188,1/1 74,196,-1/1 76,194,-1/1 77,195,-1/1 81,202,1/1 83,200,-1/1 84,201,1/1 89,206,1/1 91,207,1/1 97,211,-1/1 98,212,-1/1 105,216,1/1 112,220,-1/1 120,224,1/1 126,228,-1/1 127,228,1/1 128,228,-1/1 129,229,1/1 137,232,-1/1 144,235,1/1 151,237,-1/1 158,239,1/1 165,241,1/1 166,242,-1/1 173,243,-1/1 180,244,1/1 186,245,-1/1 193,246,1/1 199,247,-1/1
mat 98 1,42,1/1 3,56,1/1 4,62,-1/1 5,68,1/1 6,74,-1/1 7,81,-1/1 9,87,1/1 11,93,1/1 13,100,-1/1 16,107,1/1 19,114,-1/1 20,120,-1/1 23,121,1/1 23,127,1/1 23,128,1/1 27,135,-1/1 28,129,1/1 31,142,1/1 34,150,-1/1 35,148,-1/1 38,156,1/1 39,154,1/1 43,164,1/1 44,162,-1/1 49,170,-1/1 52,166,-1/1 53,178,-1/1 55,177,-1/1 58,173,1/1 59,183,1/1 64,180,1/1 65,190,1/1 70,186,1/1 71,196,1/1 75,191,-1/1 77,193,-1/1 78,202,-1/1 82,197,-1/1 88,203,-1/1 90,204,1/1 94,208,1/1 96,209,1/1 102,213,-1/1 104,214,-1/1 110,217,1/1 113,224,1/1 118,221,-1/1 121,225,1/2 122,225,1/2 123,225,-1/2 124,225,1/2 125,225,-1/2 126,225,-1/2 127,225,1/1 128,225,1/2 130,230,-1/1 136,229,-1/1 138,233,1/1 145,236,-1/1 152,238,1/1 159,240,1/1 167,242,-1/1 174,243,-1/1 181,244,1/1 188,245,-1/1 195,246,1/1 205,248,1/1
mat 99 1,43,1/1 2,50,1/1 4,64,1/1 5,70,-1/1 8,83,1/1 9,88,-1/1 10,89,1/1 11,94,-1/1 15,108,1/1 17,112,-1/1 18,115,-1/1 19,118,1/1 22,122,1/1 22,125,-1/1 22,126,1/1 22,128,-1/1 26,133,1/1 27,130,-1/1 29,141,-1/1 30,140,-1/1 32,137,-1/1 33,147,1/1 39,152,1/1 42,164,1/1 44,159,-1/1 46,158,1/1 47,171,-1/1 51,165,-1/1 54,175,-1/1 59,181,1/1 60,182,-1/1 62,180,-1/1 65,188,1/1 67,185,1/1 68,186,-1/1 73,192,1/1 79,200,1/1 84,199,1/1 85,206,-1/1 87,203,1/1 90,205,-1/1 93,208,-1/1 103,215,-1/1 106,220,1/1 109,218,1/1 111,219,1/1 114,221,1/1 117,222,-1/1 121,226,-1/2 122,226,-1/2 123,226,-1/2 124,226,1/2 125,226,1/2 126,226,-1/2 128,226,1/2 131,231,1/1 135,230,-1/1 139,234,-1/1 143,232,1/1 154,238,1/1 161,239,-1/1 162,240,1/1 169,241,-1/1 183,244,1/1 190,245,-1/1 201,247,-1/1 204,248,-1/1
mat 100 1,44,1/1 2,51,1/1 3,58,1/1 6,77,1/1 8,84,-1/1 9,90,1/1 12,97,1/1 13,102,-1/1 14,105,-1/1 15,109,1/1 16,110,1/1 18,117,-1/1 21,123,-1/1 21,124,1/1 21,126,1/1 21,128,-1/1 25,134,-1/1 26,131,1/1 30,139,-1/1 31,138,-1/1 35,145,1/1 36,144,-1/1 37,153,1/1 41,151,1/1 42,162,-1/1 43,159,-1/1 47,169,1/1 48,168,1/1 50,165,-1/1 53,174,-1/1 56,173,1/1 61,179,-1/1 66,189,1/1 71,195,-1/1 74,193,1/1 79,201,1/1 80,198,-1/1 83,199,-1/1 87,204,1/1 88,205,1/1 92,211,-1/1 95,210,-1/1 99,216,1/1 100,213,-1/1 107,217,1/1 108,218,1/1 115,222,-1/1 119,223,1/1 121,227,-1/2 122,227,1/2 123,227,1/2 124,227,-1/2 125,227,-1/2 126,227,-1/2 128,227,1/2 133,231,1/1 140,234,-1/1 142,233,-1/1 148,236,1/1 149,235,1/1 155,237,-1/1 164,240,-1/1 171,241,1/1 178,243,-1/1 196,246,-1/1 200,247,-1/1 203,248,-1/1
mat 101 1,47,1/1 3,61,1/1 4,67,-1/1 5,73,1/1 6,80,-1/1 7,86,-1/1 8,87,1/1 10,93,1/1 12,100,-1/1 14,107,1/1 17,114,-1/1 20,121,1/1 20,128,1/1 23,136,-1/1 24,129,1/1 27,143,1/1 31,149,-1/1 34,157,1/1 35,155,1/1 38,163,-1/1 39,161,-1/1 43,171,-1/1 44,169,1/1 48,178,1/1 49,176,1/1 52,172,1/1 54,183,-1/1 55,184,1/1 58,179,-1/1 60,190,-1/1 64,185,-1/1 66,196,-1/1 69,191,1/1 70,192,-1/1 72,202,1/1 76,197,1/1 77,198,1/1 83,203,1/1 84,204,-1/1 89,208,-1/1 91,209,-1/1 97,213,1/1 98,214,1/1 105,217,-1/1 112,221,1/1 113,228,1/1 120,225,-1/1 121,229,1/1 126,229,1/1 127,229,-1/1 128,229,1/1 130,232,-1/1 138,235,1/1 145,237,-1/1 152,239,1/1 159,241,1/1 160,242,-1/1 168,243,-1/1 175,244,1/1 182,245,-1/1 189,246,1/1 199,248,1/1
mat 102 1,48,1/1 2,56,1/1 4,69,1/1 5,76,-1/1 6,83,1/1 7,89,1/1 9,95,-1/1 11,101,-1/1 13,108,1/1 16,115,-1/1 17,120,1/1 19,122,1/1 19,127,-1/1 19,128,-1/1 22,135,1/1 23,130,-1/1 26,142,-1/1 28,137,-1/1 29,150,1/1 30,148,1/1 33,156,-1/1 37,164,-1/1 39,160,-1/1 44,168,1/1 46,166,-1/1 47,178,1/1 49,175,1/1 51,173,1/1 55,182,1/1 57,180,1/1 59,187,-1/1 63,186,1/1 65,194,-1/1 67,191,-1/1 71,200,-1/1 73,197,-1/1 77,199,-1/1 78,206,1/1 80,203,-1/1 86,208,1/1 90,210,1/1 96,215,1/1 102,218,-1/1 104,219,-1/1 106,224,1/1 110,222,1/1 114,225,1/1 118,226,-1/1 121,230,-1/2 122,230,-1/2 123,230,-1/2 124,230,1/2 125,230,-1/2 126,230,-1/2 127,230,1/1 128,230,1/2 131,233,1/1 136,232,-1/1 139,236,-1/1 146,238,1/1 153,240,1/1 161,242,-1/1 169,243,-1/1 176,244,1/1 184,245,-1/1 195,247,-1/1 198,248,-1/1
mat 103 1,49,1/1 2,57,1/1 3,64,1/1 5,77,1/1 8,91,-1/1 9,96,1/1 10,97,-1/1 11,102,1/1 14,112,1/1 15,116,-1/1 16,118,-1/1 18,123,1/1 18,125,1/1 18,126,-1/1 18,128,1/1 21,133,-1/1 22,131,-1/1 25,141,1/1 27,138,1/1 30,146,1/1 32,144,1/1 33,153,-1/1 35,152,-1/1 38,159,1/1 41,158,-1/1 42,170,-1/1 45,165,1/1 47,176,1/1 48,175,1/1 53,181,-1/1 56,180,1/1 60,189,-1/1 61,185,-1/1 65,195,1/1 68,193,-1/1 73,198,1/1 76,199,1/1 79,207,1/1 82,205,-1/1 85,211,-1/1 87,209,1/1 93,213,-1/1 95,215,-1/1 99,220,1/1 101,218,1/1 107,221,1/1 111,223,1/1 115,226,-1/1 117,227,-1/1 121,231,-1/2 122,231,1/2 123,231,1/2 124,231,1/2 125,231,1/2 126,231,-1/2 128,231,1/2 132,234,-1/1 135,233,-1/1 143,235,1/1 148,238,1/1 155,239,-1/1 156,240,1/1 163,241,-1/1 178,244,1/1 190,246,1/1 194,247,1/1 197,248,1/1
mat 104 1,53,1/1 2,61,1/1 4,75,1/1 5,82,-1/1 6,88,1/1 7,94,1/1 8,95,-1/1 10,101,-1/1 12,108,1/1 14,115,-1/1 17,122,1/1 17,128,-1/1 19,136,1/1 20,130,-1/1 22,143,-1/1 24,137,-1/1 26,149,1/1 29,157,-1/1 30,155,-1/1 33,163,1/1 37,171,1/1 39,167,1/1 42,178,-1/1 44,174,-1/1 46,172,1/1 49,181,-1/1 51,179,-1/1 54,187,1/1 55,188,-1/1 57,185,-1/1 60,194,1/1 62,191,1/1 63,192,-1/1 66,200,1/1 68,197,1/1 72,206,-1/1 74,203,1/1 77,205,1/1 81,208,-1/1 84,210,-1/1 91,215,-1/1 97,218,1/1 98,219,1/1 105,222,-1/1 106,228,1/1 112,226,1/1 114,229,1/1 120,230,-1/1 122,232,-1/1 126,232,1/1 127,232,-1/1 128,232,1/1 131,235,1/1 139,237,-1/1 146,239,1/1 153,241,1/1 154,242,-1/1 162,243,-1/1 170,244,1/1 177,245,-1/1 189,247,-1/1 193,248,-1/1
mat 105 1,54,1/1 2,62,1/1 3,69,1/1 5,84,1/1 6,91,-1/1 7,97,-1/1 9,103,1/1 11,109,1/1 13,116,-1/1 14,120,-1/1 16,123,1/1 16,127,1/1 16,128,1/1 18,135,-1/1 19,131,-1/1 21,142,1/1 23,138,1/1 25,150,-1/1 28,144,1/1 30,154,-1/1 33,162,1/1 35,160,1/1 37,170,1/1 38,168,-1/1 41,166,1/1 43,175,-1/1 45,173,-1/1 47,183,-1/1 50,180,-1/1 53,187,1/1 55,189,1/1 61,191,1/1 63,193,1/1 65,201,-1/1 70,199,-1/1 71,207,-1/1 73,204,-1/1 78,211,1/1 80,209,-1/1 82,210,1/1 86,213,1/1 88,215,1/1 94,218,-1/1 99,224,1/1 104,223,-1/1 107,225,1/1 110,227,1/1 115,230,-1/1 118,231,-1/1 121,233,-1/2 122,233,1/2 123,233,1/2 124,233,1/2 125,233,-1/2 126,233,-1/2 127,233,1/1 128,233,1/2 132,236,-1/1 136,235,-1/1 140,238,1/1 147,240,1/1 155,242,-1/1 163,243,-1/1 171,244,1/1 184,246,1/1 188,247,1/1 192,248,1/1
mat 106 1,55,1/1 2,63,1/1 3,70,1/1 4,77,1/1 8,98,1/1 9,104,-1/1 10,105,1/1 11,110,-1/1 12,112,-1/1 13,118,1/1 15,124,1/1 15,125,-1/1 15,126,1/1 15,128,-1/1 18,132,-1/1 21,140,1/1 22,139,1/1 25,147,-1/1 26,146,-1/1 27,145,-1/1 29,153,1/1 31,152,1/1 32,151,-1/1 34,159,-1/1 36,158,1/1 40,165,-1/1 42,177,-1/1 47,184,1/1 48,182,1/1 53,188,-1/1 54,189,1/1 56,186,1/1 59,195,-1/1 61,192,-1/1 62,193,1/1 67,198,-1/1 69,199,-1/1 75,205,1/1 79,212,1/1 85,216,-1/1 87,214,1/1 92,220,1/1 93,217,-1/1 95,219,-1/1 100,221,1/1 101,222,1/1 103,223,1/1 108,226,-1/1 109,227,-1/1 116,231,1/1 121,234,-1/2 122,234,1/2 123,234,-1/2 124,234,-1/2 125,234,1/2 126,234,-1/2 128,234,1/2 135,236,-1/1 142,238,1/1 143,237,1/1 149,239,-1/1 150,240,1/1 157,241,-1/1 178,245,-1/1 183,246,-1/1 187,247,-1/1 191,248,-1/1
mat 107 1,59,1/1 2,67,1/1 3,75,1/1 5,90,1/1 6,96,-1/1 7,102,-1/1 8,103,1/1 10,109,1/1 12,116,-1/1 14,123,1/1 14,128,1/1 16,136,-1/1 17,131,-1/1 18,143,1/1 20,138,1/1 21,149,-1/1 24,144,1/1 25,157,1/1 30,161,1/1 33,169,-1/1 35,167,-1/1 37,176,-1/1 38,174,1/1 41,172,-1/1 42,183,1/1 43,181,1/1 45,179,1/1 48,187,-1/1 50,185,1/1 55,195,-1/1 56,191,-1/1 60,201,1/1 63,198,-1/1 66,207,1/1 68,204,1/1 70,205,1/1 72,211,-1/1 74,209,1/1 76,210,-1/1 81,213,-1/1 83,215,-1/1 89,218,1/1 98,223,1/1 99,228,1/1 105,227,-1/1 107,229,1/1 112,231,1/1 115,232,-1/1 120,233,-1/1 123,235,1/1 126,235,1/1 127,235,-1/1 128,235,1/1 132,237,-1/1 140,239,1/1 147,241,1/1 148,242,-1/1 156,243,-1/1 164,244,1/1 177,246,1/1 182,247,1/1 186,248,1/1
mat 108 1,60,1/1 2,68,1/1 3,76,1/1 4,84,1/1 6,98,1/1 7,105,1/1 9,111,-1/1 11,117,-1/1 12,120,1/1 13,124,1/1 13,127,-1/1 13,128,-1/1 15,135,1/1 16,132,-1/1 19,139,1/1 21,148,-1/1 23,145,-1/1 25,156,1/1 26,154,1/1 28,151,-1/1 29,162,-1/1 31,160,-1/1 34,168,1/1 36,166,-1/1 37,177,1/1 40,173,1/1 43,182,-1/1 47,190,-1/1 49,189,-1/1 50,186,-1/1 53,194,1/1 57,193,-1/1 59,201,1/1 61,197,1/1 64,199,1/1 67,204,1/1 71,212,-1/1 75,210,-1/1 78,216,1/1 80,214,-1/1 86,217,1/1 88,219,1/1 92,224,1/1 94,222,-1/1 96,223,-1/1 100,225,1/1 102,227,1/1 108,230,-1/1 116,233,1/1 118,234,-1/1 121,236,-1/2 122,236,1/2 123,236,-1/2 124,236,-1/2 125,236,-1/2 126,236,-1/2 127,236,1/1 128,236,1/2 133,238,1/1 136,237,-1/1 141,240,1/1 149,242,-1/1 157,243,-1/1 171,245,-1/1 176,246,-1/1 181,247,-1/1 185,248,-1/1
mat 109 1,65,1/1 2,73,1/1 3,82,1/1 4,90,1/1 6,104,1/1 7,110,1/1 8,111,-1/1 10,117,-1/1 12,124,1/1 12,128,-1/1 13,136,1/1 14,132,-1/1 15,143,-1/1 17,139,1/1 20,145,-1/1 21,155,1/1 24,151,-1/1 25,163,-1/1 26,161,-1/1 29,169,1/1 31,167,1/1 34,174,-1/1 36,172,1/1 37,184,-1/1 40,179,-1/1 42,190,1/1 43,188,1/1 48,194,-1/1 49,195,1/1 50,192,1/1 54,201,-1/1 56,197,-1/1 57,198,1/1 62,204,-1/1 64,205,-1/1 66,212,1/1 69,210,1/1 72,216,-1/1 74,214,1/1 81,217,-1/1 83,219,-1/1 89,222,1/1 91,223,1/1 92,228,1/1 97,227,-1/1 100,229,1/1 108,232,-1/1 112,234,1/1 116,235,1/1 120,236,-1/1 124,237,-1/1 126,237,1/1 127,237,-1/1 128,237,1/1 133,239,1/1 141,241,1/1 142,242,-1/1 150,243,-1/1 164,245,-1/1 170,246,-1/1 175,247,-1/1 180,248,-1/1
mat 110 1,66,1/1 2,74,1/1 3,83,1/1 4,91,1/1 5,98,1/1 7,112,-1/1 9,119,1/1 10,120,-1/1 11,125,1/1 11,127,1/1 11,128,1/1 13,133,-1/1 15,142,-1/1 16,140,1/1 18,148,1/1 19,146,-1/1 22,154,-1/1 23,152,1/1 25,164,1/1 27,160,1/1 28,158,1/1 29,170,-1/1 32,166,1/1 33,177,-1/1 34,175,1/1 38,182,1/1 40,180,1/1 44,189,1/1 45,186,1/1 47,196,-1/1 51,193,1/1 53,200,1/1 58,199,-1/1 59,207,1/1 61,203,1/1 65,212,1/1 67,209,1/1 73,214,1/1 75,215,-1/1 78,220,1/1 82,219,-1/1 85,224,1/1 86,221,1/1 90,223,1/1 93,225,1/1 94,226,-1/1 101,230,-1/1 102,231,1/1 109,233,1/1 110,234,-1/1 117,236,-1/1 121,238,-1/2 122,238,1/2 123,238,-1/2 124,238,1/2 125,238,1/2 126,238,-1/2 127,238,1/1 128,238,1/2 134,240,1/1 136,239,-1/1 143,242,-1/1 157,244,1/1 163,245,1/1 169,246,1/1 174,247,1/1 179,248,1/1
mat 111 1,71,1/1 2,80,1/1 3,88,1/1 4,96,1/1 5,104,1/1 7,118,-1/1 8,119,1/1 10,125,1/1 10,128,1/1 11,136,-1/1 12,133,-1/1 14,140,1/1 15,149,1/1 17,146,-1/1 18,155,-1/1 20,152,1/1 22,161,1/1 24,158,1/1 25,171,-1/1 27,167,-1/1 29,176,1/1 32,172,-1/1 33,184,1/1 34,181,-1/1 38,188,-1/1 40,185,-1/1 42,196,1/1 44,195,-1/1 45,192,-1/1 48,200,-1/1 51,198,-1/1 54,207,-1/1 56,203,-1/1 58,205,1/1 60,212,-1/1 62,209,-1/1 68,214,-1/1 69,215,1/1 72,220,-1/1 76,219,1/1 81,221,-1/1 84,223,-1/1 85,228,1/1 89,226,1/1 93,229,1/1 97,231,-1/1 101,232,-1/1 105,234,1/1 109,235,1/1 117,237,-1/1 120,238,-1/1 125,239,1/1 126,239,1/1 127,239,-1/1 128,239,1/1 134,241,1/1 135,242,-1/1 150,244,1/1 156,245,1/1 162,246,1/1 168,247,1/1 173,248,1/1
mat 112 1,72,1/1 2,81,1/1 3,89,1/1 4,97,1/1 5,105,1/1 6,112,1/1 8,120,1/1 9,126,1/1 9,128,-1/1 11,134,1/1 13,141,-1/1 15,150,-1/1 16,147,1/1 18,156,1/1 19,153,-1/1 21,164,1/1 22,162,-1/1 23,159,1/1 26,170,-1/1 27,168,1/1 28,165,1/1 30,177,-1/1 31,175,1/1 32,173,1/1 35,182,1/1 36,180,1/1 39,189,1/1 41,186,1/1 46,193,1/1 47,202,1/1 52,199,-1/1 53,206,-1/1 59,211,-1/1 61,208,-1/1 65,216,-1/1 67,213,-1/1 71,220,-1/1 73,217,-1/1 75,218,1/1 79,224,-1/1 80,221,-1/1 82,222,1/1 87,225,-1/1 88,226,1/1 90,227,-1/1 95,230,1/1 96,231,-1/1 103,233,-1/1 104,234,1/1 111,236,1/1 119,238,-1/1 121,240,-1/2 122,240,1/2 123,240,-1/2 124,240,1/2 125,240,-1/2 126,240,-3/2 127,240,1/1 128,240,1/2 136,241,-1/1 143,243,-1/1 149,244,-1/1 155,245,-1/1 161,246,-1/1 167,247,-1/1 172,248,-1/1
mat 113 1,78,1/1 2,86,1/1 3,94,1/1 4,102,1/1 5,110,1/1 6,118,1/1 8,126,1/1 8,127,1/1 8,128,-1/1 9,136,1/1 10,134,1/1 12,141,-1/1 14,147,1/1 15,157,1/1 17,153,-1/1 18,163,-1/1 20,159,1/1 21,171,-1/1 22,169,1/1 24,165,1/1 26,176,1/1 27,174,-1/1 30,184,1/1 31,181,-1/1 32,179,-1/1 35,188,-1/1 36,185,-1/1 39,195,-1/1 41,192,-1/1 42,202,-1/1 46,198,-1/1 48,206,1/1 52,205,1/1 54,211,1/1 56,208,1/1 60,216,1/1 62,213,1/1 66,220,1/1 68,217,1/1 69,218,-1/1 74,221,1/1 76,222,-1/1 79,228,-1/1 83,226,-1/1 84,227,1/1 87,229,-1/1 91,231,1/1 95,232,1/1 98,234,-1/1 103,235,-1/1 111,237,1/1 119,239,-1/1 120,240,-1/1 127,241,-1/1 128,241,1/1 135,243,-1/1 142,244,-1/1 148,245,-1/1 154,246,-1/1 160,247,-1/1 166,248,-1/1
mat 114 1,79,1/1 2,87,1/1 3,95,1/1 4,103,1/1 5,111,1/1 6,119,1/1 7,126,1/1 7,127,1/1 7,128,1/1 10,135,-1/1 11,143,-1/1 12,142,1/1 13,149,1/1 14,148,-1/1 16,155,-1/1 17,154,1/1 19,161,1/1 20,160,-1/1 23,167,-1/1 24,166,-1/1 25,178,1/1 28,172,-1/1 29,183,-1/1 33,190,-1/1 34,187,1/1 37,196,-1/1 38,194,1/1 40,191,1/1 43,200,1/1 44,201,1/1 45,197,1/1 49,207,1/1 50,203,1/1 51,204,1/1 55,212,1/1 57,209,1/1 58,210,-1/1 63,214,1/1 64,215,-1/1 70,219,-1/1 72,224,-1/1 77,223,1/1 78,228,-1/1 81,225,-1/1 86,229,-1/1 89,230,1/1 94,232,1/1 97,233,-1/1 102,235,-1/1 105,236,1/1 110,237,1/1 112,238,-1/1 118,239,-1/1 126,242,1/1 128,242,1/1 134,243,1/1 141,244,1/1 147,245,1/1 153,246,1/1 159,247,1/1 165,248,1/1
mat 115 1,85,1/1 2,93,1/1 3,101,1/1 4,109,1/1 5,117,1/1 6,125,1/1 6,128,-1/1 7,134,1/1 8,135,1/1 9,143,1/1 12,150,1/1 13,157,1/1 14,156,-1/1 16,163,-1/1 17,162,1/1 19,169,1/1 20,168,-1/1 21,178,1/1 23,174,-1/1 24,173,-1/1 26,183,-1/1 28,179,-1/1 30,190,-1/1 31,187,1/1 35,194,1/1 36,191,1/1 37,202,1/1 39,201,1/1 41,197,1/1 43,206,-1/1 46,204,1/1 49,211,-1/1 50,208,-1/1 52,210,-1/1 55,216,-1/1 57,213,-1/1 63,217,-1/1 64,218,1/1 66,224,1/1 70,222,1/1 71,228,1/1 74,225,1/1 77,227,-1/1 80,229,1/1 83,230,-1/1 88,232,-1/1 91,233,1/1 96,235,1/1 98,236,-1/1 104,237,-1/1 112,240,-1/1 118,241,-1/1 119,242,-1/1 125,243,-1/1 128,243,1/1 133,244,-1/1 140,245,-1/1 146,246,-1/1 152,247,-1/1 158,248,-1/1
mat 116 1,92,1/1 2,100,1/1 3,108,1/1 4,116,1/1 5,124,1/1 5,128,1/1 6,133,1/1 7,141,1/1 8,142,1/1 9,149,1/1 10,150,1/1 11,157,1/1 14,164,1/1 16,171,1/1 17,170,-1/1 18,178,1/1 19,176,-1/1 20,175,1/1 22,183,-1/1 23,181,1/1 24,180,1/1 27,187,1/1 28,185,1/1 30,196,1/1 32,191,1/1 33,202,1/1 35,200,-1/1 38,206,-1/1 39,207,-1/1 41,203,-1/1 44,211,-1/1 45,208,-1/1 46,209,-1/1 51,213,-1/1 52,215,1/1 55,220,1/1 58,218,1/1 60,224,1/1 63,221,1/1 65,228,1/1 68,225,1/1 70,226,-1/1 73,229,1/1 76,230,-1/1 77,231,1/1 82,232,-1/1 84,233,1/1 90,235,1/1 98,238,1/1 104,239,1/1 105,240,1/1 110,241,1/1 111,242,1/1 117,243,1/1 124,244,1/1 128,244,1/1 132,245,1/1 139,246,1/1 145,247,1/1 151,248,1/1
mat 117 1,99,1/1 2,107,1/1 3,115,1/1 4,123,1/1 4,128,-1/1 5,132,1/1 6,140,1/1 7,147,1/1 8,148,1/1 9,155,1/1 10,156,1/1 11,163,1/1 12,164,1/1 13,171,1/1 15,178,1/1 17,177,1/1 19,184,1/1 20,182,-1/1 22,190,1/1 23,188,-1/1 24,186,-1/1 26,196,1/1 27,194,-1/1 28,192,-1/1 29,202,1/1 31,200,-1/1 32,197,-1/1 34,206,-1/1 36,203,-1/1 39,212,1/1 40,208,-1/1 44,216,1/1 46,214,1/1 49,220,1/1 51,217,1/1 52,219,-1/1 54,224,1/1 57,221,1/1 58,222,-1/1 59,228,1/1 62,225,1/1 64,226,-1/1 67,229,1/1 69,230,-1/1 75,232,-1/1 77,234,-1/1 84,236,-1/1 90,237,-1/1 91,238,-1/1 96,239,-1/1 97,240,-1/1 102,241,-1/1 103,242,-1/1 109,243,-1/1 116,244,-1/1 123,245,-1/1 128,245,1/1 131,246,-1/1 138,247,-1/1 144,248,-1/1
mat 118 1,106,1/1 2,114,1/1 3,122,1/1 3,128,1/1 4,131,1/1 5,139,1/1 6,146,1/1 7,153,1/1 8,154,1/1 9,161,1/1 10,162,1/1 11,169,1/1 12,170,1/1 13,176,1/1 14,177,1/1 15,183,1/1 16,184,1/1 18,190,1/1 20,189,1/1 21,196,1/1 23,195,1/1 24,193,1/1 25,202,1/1 27,201,1/1 28,198,1/1 31,207,1/1 32,204,1/1 34,211,1/1 35,212,1/1 36,209,1/1 38,216,1/1 40,213,1/1 41,214,1/1 43,220,1/1 45,217,1/1 48,224,1/1 50,221,1/1 52,223,1/1 53,228,1/1 56,225,1/1 58,227,1/1 61,229,1/1 64,231,1/1 69,233,1/1 70,234,1/1 75,235,1/1 76,236,1/1 82,237,1/1 83,238,1/1 88,239,1/1 89,240,1/1 94,241,1/1 95,242,1/1 101,243,1/1 108,244,1/1 115,245,1/1 122,246,1/1 128,246,1/1 130,247,1/1 137,248,1/1
mat 119 1,113,1/1 2,121,1/1 2,128,-1/1 3,130,1/1 4,138,1/1 5,145,1/1 6,152,1/1 7,159,1/1 8,160,1/1 9,167,1/1 10,168,1/1 11,174,1/1 12,175,1/1 13,181,1/1 14,182,1/1 15,187,1/1 16,188,1/1 17,189,1/1 18,194,1/1 19,195,1/1 21,200,1/1 22,201,1/1 24,199,-1/1 25,206,1/1 26,207,1/1 28,205,-1/1 29,211,1/1 30,212,1/1 32,210,-1/1 33,216,1/1 36,215,-1/1 37,220,1/1 40,218,-1/1 41,219,-1/1 42,224,1/1 45,222,-1/1 46,223,-1/1 47,228,1/1 50,226,-1/1 51,227,-1/1 56,230,-1/1 57,231,-1/1 61,232,-1/1 62,233,-1/1 63,234,-1/1 67,235,-1/1 68,236,-1/1 73,237,-1/1 74,238,-1/1 80,239,-1/1 81,240,-1/1 86,241,-1/1 87,242,-1/1 93,243,-1/1 100,244,-1/1 107,245,-1/1 114,246,-1/1 121,247,-1/1 128,247,1/1 129,248,-1/1
mat 120 1,121,1/1 1,122,-1/1 1,123,1/1 1,124,-1/1 1,125,1/1 1,126,-1/1 1,127,1/1 1,128,2/1 2,129,1/1 3,137,1/1 4,144,1/1 5,151,1/1 6,158,1/1 7,165,1/1 8,166,1/1 9,172,1/1 10,173,1/1 11,179,1/1 12,180,1/1 13,185,1/1 14,186,1/1 15,191,1/1 16,192,1/1 17,193,1/1 18,197,1/1 19,198,1/1 20,199,1/1 21,203,1/1 22,204,1/1 23,205,1/1 25,208,1/1 26,209,1/1 27,210,1/1 29,213,1/1 30,214,1/1 31,215,1/1 33,217,1/1 34,218,1/1 35,219,1/1 37,221,1/1 38,222,1/1 39,223,1/1 42,225,1/1 43,226,1/1 44,227,1/1 47,229,1/1 48,230,1/1 49,231,1/1 53,232,1/1 54,233,1/1 55,234,1/1 59,235,1/1 60,236,1/1 65,237,1/1 66,238,1/1 71,239,1/1 72,240,1/1 78,241,1/1 79,242,1/1 85,243,1/1 92,244,1/1 99,245,1/1 106,246,1/1 113,247,1/1 128,248,1/1
mat 121 9,8,1/1 11,10,1/1 13,12,1/1 16,14,1/1 19,17,1/1 23,20,1/1 28,24,1/1 47,42,-1/1 53,48,-1/1 59,54,-1/1 61,56,-1/1 65,60,-1/1 67,62,-1/1 71,66,-1/1 73,68,-1/1 75,69,-1/1 78,72,-1/1 80,74,-1/1 82,76,-1/1 86,81,-1/1 88,83,-1/1 90,84,-1/1 94,89,-1/1 96,91,-1/1 102,97,-1/1 104,98,-1/1 110,105,-1/1 118,112,-1/1 121,120,1/2 122,120,-1/2 123,120,1/2 124,120,-1/2 125,120,1/2 126,120,3/2 127,120,-2/1 128,120,1/2 136,127,1/1 143,135,1/1 149,142,1/1 155,148,1/1 157,150,1/1 161,154,1/1 163,156,1/1 167,160,1/1 169,162,1/1 171,164,1/1 172,166,1/1 174,168,1/1 176,170,1/1 179,173,1/1 181,175,1/1 184,177,1/1 185,180,1/1 188,182,1/1 192,186,1/1 195,189,1/1 198,193,1/1 205,199,1/1 228,224,-1/1 229,225,-1/1 232,230,-1/1 235,233,-1/1 237,236,-1/1 239,238,-1/1 241,240,-1/1
mat 122 7,6,1/1 10,8,1/1 11,9,1/1 25,21,-1/1 29,26,-1/1 33,30,-1/1 34,31,-1/1 38,35,-1/1 40,36,-1/1 44,39,-1/1 45,41,-1/1 51,46,-1/1 58,52,-1/1 72,66,1/1 78,71,1/1 81,74,1/1 85,79,1/1 86,80,1/1 89,83,1/1 93,87,1/1 94,88,1/1 97,91,1/1 101,95,1/1 102,96,1/1 105,98,1/1 109,103,1/1 110,104,1/1 117,111,1/1 125,119,1/1 126,119,1/1 134,125,1/1 134,126,1/1 134,127,1/1 141,133,1/1 147,140,1/1 150,142,1/1 153,146,1/1 156,148,1/1 157,149,1/1 159,152,1/1 162,154,1/1 163,155,1/1 165,158,1/1 168,160,1/1 169,161,1/1 173,166,1/1 174,167,1/1 179,172,1/1 202,196,-1/1 206,200,-1/1 208,203,-1/1 211,207,-1/1 213,209,-1/1 216,212,-1/1 217,214,-1/1 218,215,-1/1 222,219,-1/1 227,223,-1/1 240,238,1/1 241,239,1/1 243,242,1/1
mat 123 8,6,1/1 10,7,1/1 15,13,1/1 18,16,1/1 22,19,1/1 27,23,1/1 32,28,1/1 42,37,-1/1 48,43,-1/1 54,49,-1/1 56,50,-1/1 60,55,-1/1 62,57,-1/1 68,63,-1/1 69,64,-1/1 76,70,-1/1 79,71,-1/1 84,77,-1/1 85,78,-1/1 87,80,-1/1 93,86,-1/1 95,88,-1/1 101,94,-1/1 103,96,-1/1 109,102,-1/1 111,104,-1/1 117,110,-1/1 120,112,1/1 125,118,-1/1 127,118,1/1 135,125,1/1 135,126,-1/1 135,127,-1/1 142,133,1/1 143,136,-1/1 148,140,1/1 150,141,1/1 154,146,1/1 156,147,1/1 160,152,1/1 162,153,1/1 166,158,1/1 168,159,1/1 173,165,1/1 178,171,1/1 183,176,1/1 187,181,1/1 190,184,1/1 191,185,1/1 194,188,1/1 197,192,1/1 201,195,1/1 204,198,1/1 210,205,1/1 224,220,-1/1 225,221,-1/1 230,226,-1/1 233,231,-1/1 236,234,-1/1 242,239,-1/1 243,241,-1/1
mat 124 6,5,1/1 12,10,-1/1 13,11,-1/1 21,18,-1/1 26,22,-1/1 31,27,-1/1 36,32,-1/1 37,33,-1/1 43,38,-1/1 49,44,-1/1 50,45,-1/1 57,51,-1/1 64,58,-1/1 66,60,-1/1 71,65,-1/1 74,68,-1/1 80,73,-1/1 83,76,-1/1 88,82,-1/1 91,84,-1/1 92,85,1/1 96,90,-1/1 100,93,1/1 108,101,1/1 112,105,1/1 116,109,1/1 118,110,1/1 119,111,1/1 124,117,1/1 125,117,1/1 133,124,1/1 133,125,1/1 140,132,1/1 141,134,1/1 142,135,1/1 146,139,1/1 149,143,1/1 152,145,1/1 158,151,1/1 164,156,-1/1 170,162,-1/1 171,163,-1/1 175,168,-1/1 176,169,-1/1 180,173,-1/1 181,174,-1/1 185,179,-1/1 196,190,-1/1 200,194,-1/1 203,197,-1/1 207,201,-1/1 209,204,-1/1 215,210,-1/1 220,216,-1/1 221,217,-1/1 226,222,-1/1 231,227,-1/1 238,236,-1/1 239,237,-1/1 244,243,1/1
mat 125 5,4,1/1 14,12,-1/1 16,13,-1/1 18,15,-1/1 30,26,-1/1 33,29,-1/1 35,31,-1/1 38,34,-1/1 41,36,-1/1 45,40,-1/1 55,49,-1/1 60,54,-1/1 63,57,-1/1 65,59,-1/1 68,62,-1/1 70,64,-1/1 73,67,-1/1 76,69,-1/1 82,75,-1/1 98,91,1/1 99,92,1/1 104,96,1/1 105,97,1/1 107,100,1/1 110,102,1/1 111,103,1/1 115,108,1/1 117,109,1/1 123,116,1/1 124,116,1/1 132,123,1/1 132,124,1/1 139,131,1/1 140,133,1/1 145,138,1/1 147,141,1/1 148,142,1/1 151,144,1/1 155,149,1/1 156,150,1/1 163,157,1/1 177,170,-1/1 182,175,-1/1 184,176,-1/1 186,180,-1/1 188,181,-1/1 190,183,-1/1 192,185,-1/1 194,187,-1/1 197,191,-1/1 212,207,-1/1 214,209,-1/1 216,211,-1/1 217,213,-1/1 219,215,-1/1 222,218,-1/1 234,231,-1/1 236,233,-1/1 237,235,-1/1 245,244,1/1
mat 126 4,3,1/1 17,14,-1/1 19,16,-1/1 22,18,-1/1 26,21,-1/1 29,25,-1/1 39,35,-1/1 44,38,-1/1 46,41,-1/1 49,43,-1/1 51,45,-1/1 54,48,-1/1 57,50,-1/1 59,53,-1/1 62,56,-1/1 67,61,-1/1 77,70,1/1 84,76,1/1 90,82,1/1 91,83,1/1 96,88,1/1 97,89,1/1 102,94,1/1 103,95,1/1 106,99,1/1 109,101,1/1 114,107,1/1 116,108,1/1 122,115,1/1 123,115,1/1 131,122,1/1 131,123,1/1 138,130,1/1 139,132,1/1 144,137,1/1 146,140,1/1 153,147,1/1 154,148,1/1 161,155,1/1 162,156,1/1 169,163,1/1 170,164,1/1 176,171,1/1 183,178,1/1 189,182,-1/1 193,186,-1/1 195,188,-1/1 198,192,-1/1 201,194,-1/1 204,197,-1/1 207,200,-1/1 209,203,-1/1 211,206,-1/1 213,208,-1/1 223,219,-1/1 227,222,-1/1 231,226,-1/1 233,230,-1/1 235,232,-1/1 246,245,1/1
mat 127 3,2,1/1 20,17,-1/1 23,19,-1/1 27,22,-1/1 31,26,-1/1 34,29,-1/1 35,30,-1/1 38,33,-1/1 43,37,-1/1 48,42,-1/1 52,46,1/1 53,47,-1/1 58,51,1/1 64,57,1/1 69,62,1/1 70,63,1/1 75,67,1/1 76,68,1/1 82,73,1/1 83,74,1/1 88,80,1/1 89,81,1/1 94,86,1/1 95,87,1/1 101,93,1/1 108,100,1/1 113,106,1/1 115,107,1/1 121,114,1/1 122,114,1/1 130,121,1/1 130,122,1/1 137,129,1/1 138,131,1/1 145,139,1/1 152,146,1/1 159,153,1/1 160,154,1/1 167,161,1/1 168,162,1/1 174,169,1/1 175,170,1/1 181,176,1/1 182,177,1/1 187,183,1/1 188,184,1/1 194,190,1/1 199,193,-1/1 200,196,1/1 205,198,-1/1 206,202,1/1 210,204,-1/1 215,209,-1/1 218,213,-1/1 219,214,-1/1 222,217,-1/1 226,221,-1/1 230,225,-1/1 232,229,-1/1 247,246,1/1
mat 128 2,1,1/1 24,20,1/1 28,23,1/1 32,27,1/1 36,31,1/1 40,34,1/1 41,35,1/1 45,38,1/1 46,39,1/1 50,43,1/1 51,44,1/1 56,48,1/1 57,49,1/1 61,53,1/1 62,54,1/1 63,55,1/1 67,59,1/1 68,60,1/1 73,65,1/1 74,66,1/1 80,71,1/1 81,72,1/1 86,78,1/1 87,79,1/1 93,85,1/1 100,92,1/1 107,99,1/1 114,106,1/1 121,113,1/1 129,121,2/1 129,122,-1/1 129,123,1/1 129,124,-1/1 129,125,1/1 129,126,-1/1 129,127,1/1 129,128,1/1 137,130,1/1 144,138,1/1 151,145,1/1 158,152,1/1 165,159,1/1 166,160,1/1 172,167,1/1 173,168,1/1 179,174,1/1 180,175,1/1 185,181,1/1 186,182,1/1 191,187,1/1 192,188,1/1 193,189,1/1 197,194,1/1 198,195,1/1 203,200,1/1 204,201,1/1 208,206,1/1 209,207,1/1 213,211,1/1 214,212,1/1 217,216,1/1 221,220,1/1 225,224,1/1 229,228,1/1 248,247,1/1
mat 129 9,6,1/1 11,7,1/1 15,12,-1/1 18,14,-1/1 22,17,-1/1 27,20,-1/1 32,24,-1/1 47,37,1/1 53,43,1/1 59,49,1/1 61,50,1/1 65,55,1/1 67,57,1/1 73,63,1/1 75,64,1/1 79,66,-1/1 82,70,1/1 85,72,-1/1 87,74,-1/1 90,77,1/1 93,81,-1/1 95,83,-1/1 101,89,-1/1 103,91,-1/1 109,97,-1/1 111,98,-1/1 117,105,-1/1 121,112,1/2 122,112,-1/2 123,112,1/2 124,112,-1/2 125,112,-1/2 126,112,3/2 127,112,-1/1 128,112,1/2 135,120,-1/1 136,118,1/1 143,125,1/1 143,126,-1/1 149,133,1/1 155,140,1/1 157,141,1/1 161,146,1/1 163,147,1/1 167,152,1/1 169,153,1/1 172,158,1/1 174,159,1/1 178,164,-1/1 179,165,1/1 183,170,-1/1 187,175,-1/1 190,177,-1/1 191,180,-1/1 194,182,-1/1 197,186,-1/1 201,189,-1/1 204,193,-1/1 210,199,-1/1 228,220,1/1 229,221,1/1 232,226,1/1 235,231,1/1 237,234,1/1 242,238,-1/1 243,240,-1/1
mat 130 7,5,1/1 12,8,1/1 13,9,1/1 25,18,1/1 29,22,1/1 34,27,1/1 37,30,-1/1 40,32,1/1 43,35,-1/1 49,39,-1/1 50,41,-1/1 57,46,-1/1 64,52,-1/1 72,60,-1/1 78,65,-1/1 81,68,-1/1 86,73,-1/1 89,76,-1/1 92,79,-1/1 94,82,-1/1 97,84,-1/1 100,87,-1/1 102,90,-1/1 108,95,-1/1 112,98,-1/1 116,103,-1/1 118,104,-1/1 124,111,-1/1 126,111,1/1 133,119,-1/1 134,117,1/1 141,124,1/1 141,126,-1/1 141,127,-1/1 147,132,1/1 150,135,1/1 153,139,1/1 157,143,1/1 159,145,1/1 164,148,1/1 165,151,1/1 170,154,1/1 171,155,1/1 175,160,1/1 176,161,1/1 180,166,1/1 181,167,1/1 185,172,1/1 202,190,1/1 206,194,1/1 208,197,1/1 211,201,1/1 213,204,1/1 218,210,1/1 220,212,-1/1 221,214,-1/1 226,219,-1/1 231,223,-1/1 240,236,-1/1 241,237,-1/1 244,242,-1/1
mat 131 8,5,1/1 12,7,1/1 15,11,-1/1 21,16,1/1 26,19,1/1 31,23,1/1 36,28,1/1 42,33,1/1 48,38,1/1 54,44,1/1 56,45,1/1 62,51,1/1 66,55,-1/1 69,58,1/1 74,63,-1/1 79,65,1/1 83,70,-1/1 87,73,1/1 91,77,-1/1 92,78,1/1 95,82,1/1 100,86,1/1 103,90,1/1 108,94,1/1 116,102,1/1 119,104,1/1 120,105,1/1 124,110,1/1 127,110,1/1 133,118,1/1 135,117,1/1 142,124,1/1 142,126,1/1 142,127,1/1 148,132,1/1 149,136,1/1 150,134,1/1 154,139,1/1 160,145,1/1 164,147,1/1 166,151,1/1 170,153,1/1 175,159,1/1 178,163,-1/1 180,165,1/1 183,169,-1/1 187,174,-1/1 191,179,-1/1 196,184,1/1 200,188,1/1 203,192,1/1 207,195,1/1 209,198,1/1 215,205,1/1 224,216,1/1 225,217,1/1 230,222,1/1 233,227,1/1 238,234,-1/1 242,237,1/1 244,241,1/1
mat 132 6,4,1/1 14,10,-1/1 16,11,-1/1 21,15,1/1 30,22,-1/1 35,27,-1/1 37,29,1/1 41,32,-1/1 43,34,1/1 50,40,1/1 55,44,-1/1 63,51,-1/1 66,54,1/1 70,58,-1/1 71,59,1/1 74,62,1/1 80,67,1/1 83,69,1/1 88,75,1/1 98,84,1/1 99,85,-1/1 104,90,1/1 107,93,-1/1 112,97,1/1 115,101,-1/1 118,102,1/1 119,103,1/1 123,109,-1/1 125,109,1/1 132,117,-1/1 133,116,1/1 140,123,1/1 140,125,-1/1 146,131,1/1 147,134,-1/1 148,135,-1/1 152,138,1/1 155,143,-1/1 158,144,1/1 164,150,-1/1 171,157,-1/1 177,162,-1/1 182,168,-1/1 184,169,-1/1 186,173,-1/1 188,174,-1/1 192,179,-1/1 196,183,1/1 200,187,1/1 203,191,1/1 212,201,-1/1 214,204,-1/1 219,210,-1/1 220,211,1/1 221,213,1/1 226,218,1/1 234,227,-1/1 238,233,1/1 239,235,1/1 245,243,-1/1
mat 133 5,3,1/1 17,12,-1/1 19,13,-1/1 22,15,-1/1 30,21,1/1 33,25,1/1 39,31,-1/1 44,34,-1/1 46,36,-1/1 51,40,-1/1 55,43,1/1 60,48,1/1 63,50,1/1 65,53,1/1 68,56,1/1 73,61,1/1 77,64,1/1 84,69,1/1 90,75,1/1 98,83,1/1 104,88,1/1 105,89,1/1 106,92,-1/1 110,94,1/1 111,95,1/1 114,100,-1/1 117,101,1/1 122,108,-1/1 124,108,1/1 131,116,-1/1 132,115,1/1 139,122,1/1 139,124,-1/1 145,130,1/1 146,133,-1/1 151,137,1/1 153,141,-1/1 154,142,-1/1 161,149,-1/1 162,150,-1/1 169,157,-1/1 177,164,-1/1 184,171,-1/1 189,175,-1/1 190,178,-1/1 193,180,-1/1 195,181,-1/1 198,185,-1/1 201,187,-1/1 204,191,-1/1 212,200,1/1 214,203,1/1 216,206,1/1 217,208,1/1 223,215,-1/1 227,218,-1/1 234,226,1/1 236,230,1/1 237,232,1/1 246,244,-1/1
mat 134 4,2,1/1 20,14,-1/1 23,16,-1/1 27,18,-1/1 31,21,-1/1 34,25,-1/1 39,30,1/1 44,33,1/1 49,37,1/1 52,41,1/1 54,42,1/1 58,45,1/1 59,47,1/1 64,50,1/1 69,56,1/1 75,61,1/1 77,63,1/1 84,68,1/1 90,73,1/1 91,74,1/1 96,80,1/1 97,81,1/1 102,86,1/1 103,87,1/1 109,93,1/1 113,99,-1/1 116,100,1/1 121,107,-1/1 123,107,1/1 130,115,-1/1 131,114,1/1 138,121,1/1 138,123,-1/1 144,129,1/1 145,132,-1/1 152,140,-1/1 159,147,-1/1 160,148,-1/1 167,155,-1/1 168,156,-1/1 174,163,-1/1 175,164,-1/1 181,171,-1/1 187,178,-1/1 189,177,-1/1 195,184,-1/1 199,186,-1/1 201,190,-1/1 205,192,-1/1 207,196,-1/1 210,197,-1/1 211,202,-1/1 215,203,-1/1 218,208,-1/1 223,214,1/1 227,217,1/1 231,221,1/1 233,225,1/1 235,229,1/1 247,245,-1/1
mat 135 3,1,1/1 24,17,1/1 28,19,1/1 32,22,1/1 36,26,1/1 40,29,1/1 41,30,1/1 45,33,1/1 50,37,1/1 52,39,1/1 56,42,1/1 58,44,1/1 61,47,1/1 64,49,1/1 69,54,1/1 70,55,1/1 75,59,1/1 76,60,1/1 82,65,1/1 83,66,1/1 88,71,1/1 89,72,1/1 94,78,1/1 95,79,1/1 101,85,1/1 108,92,1/1 115,99,1/1 122,106,1/1 129,114,-1/1 130,113,1/1 137,121,1/1 137,122,-2/1 137,123,1/1 137,124,-1/1 137,125,1/1 137,126,-1/1 137,127,1/1 137,128,1/1 144,131,-1/1 151,139,-1/1 158,146,-1/1 165,153,-1/1 166,154,-1/1 172,161,-1/1 173,162,-1/1 179,169,-1/1 180,170,-1/1 185,176,-1/1 186,177,-1/1 191,183,-1/1 192,184,-1/1 197,190,-1/1 199,189,-1/1 203,196,-1/1 205,195,-1/1 208,202,-1/1 210,201,-1/1 215,207,-1/1 218,211,-1/1 219,212,-1/1 222,216,-1/1 226,220,-1/1 230,224,-1/1 232,228,-1/1 248,246,-1/1
mat 136 9,5,1/1 13,7,1/1 15,10,1/1 21,14,-1/1 26,17,-1/1 31,20,-1/1 36,24,-1/1 47,33,-1/1 53,38,-1/1 59,44,-1/1 61,45,-1/1 67,51,-1/1 71,55,1/1 75,58,-1/1 79,60,1/1 80,63,1/1 87,68,1/1 88,70,1/1 92,72,1/1 95,76,1/1 96,77,1/1 100,81,1/1 103,84,1/1 108,89,1/1 116,97,1/1 119,98,1/1 121,105,1/2 122,105,-1/2 123,105,1/2 124,105,1/2 125,105,1/2 126,105,3/2 127,105,-1/1 128,105,1/2 133,112,1/1 136,110,1/1 142,120,1/1 143,117,1/1 149,124,1/1 149,126,1/1 155,132,1/1 157,134,1/1 161,139,1/1 167,145,1/1 171,147,1/1 172,151,1/1 176,153,1/1 178,156,1/1 181,159,1/1 183,162,1/1 185,165,1/1 187,168,1/1 191,173,1/1 196,177,-1/1 200,182,-1/1 203,186,-1/1 207,189,-1/1 209,193,-1/1 215,199,-1/1 228,216,-1/1 229,217,-1/1 232,222,-1/1 235,227,-1/1 239,234,1/1 242,236,1/1 244,240,1/1
mat 137 10,5,1/1 12,6,-1/1 15,9,1/1 25,16,-1/1 29,19,-1/1 34,23,-1/1 40,28,-1/1 42,30,1/1 48,35,1/1 54,39,1/1 56,41,1/1 62,46,1/1 69,52,1/1 72,55,-1/1 81,63,-1/1 85,65,1/1 89,70,-1/1 92,71,-1/1 93,73,1/1 97,77,-1/1 100,80,-1/1 101,82,1/1 108,88,-1/1 109,90,1/1 116,96,-1/1 120,98,-1/1 124,104,-1/1 125,104,1/1 126,104,1/1 127,104,-1/1 134,110,1/1 135,111,-1/1 141,118,1/1 142,119,-1/1 150,124,1/1 150,125,-1/1 156,132,1/1 157,136,1/1 162,139,1/1 164,140,-1/1 168,145,1/1 170,146,-1/1 173,151,1/1 175,152,-1/1 178,155,1/1 180,158,-1/1 183,161,1/1 187,167,1/1 191,172,1/1 202,184,-1/1 206,188,-1/1 208,192,-1/1 211,195,-1/1 213,198,-1/1 218,205,-1/1 224,212,1/1 225,214,1/1 230,219,1/1 233,223,1/1 240,234,-1/1 243,237,1/1 244,239,-1/1
mat 138 7,4,1/1 14,8,1/1 16,9,1/1 25,15,-1/1 33,22,1/1 37,26,1/1 38,27,1/1 43,31,1/1 45,32,1/1 50,36,1/1 55,39,-1/1 63,46,-1/1 70,52,-1/1 72,54,1/1 78,59,1/1 81,62,1/1 86,67,1/1 89,69,1/1 94,75,1/1 99,79,1/1 105,84,1/1 107,87,1/1 110,90,1/1 112,91,-1/1 115,95,1/1 118,96,-1/1 123,103,1/1 126,103,1/1 132,111,1/1 134,109,1/1 140,119,1/1 141,116,1/1 147,123,1/1 147,126,1/1 147,127,1/1 153,131,1/1 156,135,-1/1 159,138,1/1 163,143,-1/1 164,142,1/1 165,144,1/1 171,149,1/1 177,154,1/1 182,160,1/1 184,161,1/1 186,166,1/1 188,167,1/1 192,172,1/1 202,183,-1/1 206,187,-1/1 208,191,-1/1 216,201,1/1 217,204,1/1 220,207,1/1 221,209,1/1 222,210,1/1 226,215,1/1 234,223,-1/1 240,233,1/1 241,235,1/1 245,242,1/1
mat 139 8,4,1/1 14,7,1/1 18,11,-1/1 21,13,-1/1 30,19,1/1 35,23,1/1 41,28,1/1 42,29,-1/1 48,34,-1/1 56,40,-1/1 60,44,1/1 66,49,1/1 68,51,1/1 74,57,1/1 76,58,1/1 79,59,-1/1 83,64,1/1 87,67,-1/1 95,75,-1/1 98,77,1/1 99,78,-1/1 107,86,-1/1 111,90,-1/1 115,94,-1/1 119,96,1/1 120,97,1/1 123,102,-1/1 127,102,1/1 132,110,-1/1 135,109,1/1 140,118,-1/1 142,116,1/1 148,123,1/1 148,126,-1/1 148,127,-1/1 154,131,1/1 155,136,-1/1 156,134,-1/1 160,138,1/1 164,141,1/1 166,144,1/1 177,153,1/1 178,157,-1/1 182,159,1/1 186,165,1/1 190,169,-1/1 194,174,-1/1 196,176,-1/1 197,179,-1/1 200,181,-1/1 203,185,-1/1 212,195,1/1 214,198,1/1 219,205,1/1 224,211,-1/1 225,213,-1/1 230,218,-1/1 236,227,1/1 238,231,1/1 242,235,-1/1 245,241,-1/1
mat 140 6,3,1/1 17,10,-1/1 19,11,-1/1 26,15,1/1 30,18,1/1 37,25,-1/1 39,27,-1/1 46,32,-1/1 49,34,1/1 55,38,1/1 57,40,1/1 63,45,1/1 66,48,-1/1 71,53,-1/1 74,56,-1/1 77,58,1/1 80,61,-1/1 91,69,-1/1 96,75,-1/1 98,76,1/1 104,82,1/1 106,85,1/1 112,89,1/1 114,93,1/1 118,94,1/1 119,95,1/1 122,101,1/1 125,101,1/1 131,109,1/1 133,108,1/1 139,117,1/1 140,115,1/1 146,122,1/1 146,125,1/1 152,130,1/1 153,134,1/1 154,135,1/1 158,137,1/1 161,143,1/1 170,150,1/1 176,157,1/1 177,156,-1/1 184,163,-1/1 189,168,-1/1 193,173,-1/1 195,174,-1/1 196,178,1/1 198,179,-1/1 207,187,1/1 209,191,1/1 212,194,1/1 214,197,1/1 220,206,-1/1 221,208,-1/1 223,210,-1/1 231,218,1/1 234,222,1/1 238,230,-1/1 239,232,-1/1 246,243,1/1
mat 141 5,2,1/1 20,12,-1/1 23,13,-1/1 27,15,-1/1 35,21,1/1 38,25,1/1 39,26,1/1 44,29,1/1 52,36,1/1 55,37,-1/1 58,40,1/1 60,42,-1/1 65,47,-1/1 70,50,-1/1 76,56,-1/1 77,57,1/1 82,61,-1/1 84,62,1/1 90,67,1/1 98,74,1/1 104,80,1/1 105,81,1/1 110,86,1/1 111,87,1/1 113,92,1/1 117,93,1/1 121,100,1/1 124,100,1/1 130,108,1/1 132,107,1/1 138,116,1/1 139,114,1/1 145,121,1/1 145,124,1/1 151,129,1/1 152,133,1/1 159,141,1/1 160,142,1/1 167,149,1/1 168,150,1/1 174,157,1/1 182,164,1/1 188,171,1/1 189,170,-1/1 194,178,1/1 195,176,-1/1 199,180,-1/1 201,183,-1/1 205,185,-1/1 210,191,-1/1 212,196,1/1 216,202,1/1 219,203,1/1 222,208,1/1 223,209,1/1 227,213,1/1 234,221,-1/1 236,225,-1/1 237,229,-1/1 247,244,1/1
mat 142 4,1,1/1 24,14,1/1 28,16,1/1 32,18,1/1 36,21,1/1 40,25,1/1 46,30,-1/1 51,33,-1/1 52,35,1/1 57,37,-1/1 58,38,1/1 62,42,-1/1 64,43,1/1 67,47,-1/1 69,48,1/1 75,53,1/1 77,55,1/1 84,60,1/1 90,65,1/1 91,66,1/1 96,71,1/1 97,72,1/1 102,78,1/1 103,79,1/1 109,85,1/1 116,92,1/1 123,99,1/1 129,107,1/1 131,106,1/1 137,115,1/1 138,113,1/1 144,121,1/1 144,122,-1/1 144,123,2/1 144,124,-1/1 144,125,1/1 144,126,-1/1 144,127,1/1 144,128,1/1 151,132,1/1 158,140,1/1 165,147,1/1 166,148,1/1 172,155,1/1 173,156,1/1 179,163,1/1 180,164,1/1 185,171,1/1 191,178,1/1 193,177,1/1 198,184,1/1 199,182,-1/1 204,190,1/1 205,188,-1/1 209,196,1/1 210,194,-1/1 213,202,1/1 215,200,-1/1 218,206,-1/1 223,212,1/1 227,216,1/1 231,220,1/1 233,224,1/1 235,228,1/1 248,245,1/1
mat 143 11,5,1/1 13,6,-1/1 15,8,-1/1 25,14,1/1 29,17,1/1 34,20,1/1 40,24,1/1 47,30,-1/1 53,35,-1/1 59,39,-1/1 61,41,-1/1 67,46,-1/1 75,52,-1/1 78,55,1/1 85,60,1/1 86,63,1/1 92,66,-1/1 93,68,1/1 94,70,1/1 100,74,-1/1 101,76,1/1 102,77,1/1 108,83,-1/1 109,84,1/1 116,91,-1/1 121,98,-1/2 122,98,1/2 123,98,-1/2 124,98,-1/2 125,98,1/2 126,98,-1/2 127,98,1/1 128,98,-1/2 134,105,1/1 136,104,-1/1 141,112,1/1 143,111,-1/1 149,119,-1/1 150,120,1/1 157,124,1/1 157,125,-1/1 157,127,-1/1 163,132,1/1 169,139,1/1 171,140,-1/1 174,145,1/1 176,146,-1/1 178,148,-1/1 179,151,1/1 181,152,-1/1 183,154,-1/1 185,158,-1/1 187,160,-1/1 191,166,-1/1 202,177,1/1 206,182,1/1 208,186,1/1 211,189,1/1 213,193,1/1 218,199,1/1 228,212,-1/1 229,214,-1/1 232,219,-1/1 235,223,-1/1 241,234,1/1 243,236,1/1 244,238,-1/1
mat 144 9,4,1/1 16,7,1/1 18,10,1/1 21,12,1/1 30,17,-1/1 35,20,-1/1 41,24,-1/1 47,29,1/1 53,34,1/1 61,40,1/1 65,44,-1/1 71,49,-1/1 73,51,-1/1 79,54,-1/1 80,57,-1/1 82,58,-1/1 87,62,-1/1 88,64,-1/1 95,69,-1/1 99,72,-1/1 104,77,-1/1 107,81,-1/1 111,84,-1/1 115,89,-1/1 119,91,1/1 121,97,1/2 122,97,-1/2 123,97,-1/2 124,97,-1/2 125,97,1/2 126,97,3/2 127,97,-1/1 128,97,1/2 132,105,-1/1 136,102,1/1 140,112,-1/1 143,109,1/1 148,120,-1/1 149,116,1/1 155,123,1/1 155,126,-1/1 161,131,1/1 163,134,-1/1 167,138,1/1 171,141,1/1 172,144,1/1 178,150,1/1 184,153,1/1 188,159,1/1 190,162,1/1 192,165,1/1 194,168,1/1 196,170,1/1 197,173,1/1 200,175,1/1 203,180,1/1 212,189,-1/1 214,193,-1/1 219,199,-1/1 228,211,1/1 229,213,1/1 232,218,1/1 237,227,-1/1 239,231,-1/1 242,233,-1/1 245,240,-1/1
mat 145 10,4,1/1 14,6,-1/1 18,9,1/1 25,13,1/1 33,19,-1/1 38,23,-1/1 42,26,-1/1 45,28,-1/1 48,31,-1/1 56,36,-1/1 60,39,1/1 68,46,1/1 72,49,1/1 76,52,1/1 81,57,1/1 85,59,-1/1 89,64,1/1 93,67,-1/1 99,71,1/1 101,75,-1/1 105,77,1/1 107,80,1/1 115,88,1/1 117,90,-1/1 120,91,-1/1 123,96,1/1 125,96,1/1 126,96,1/1 127,96,-1/1 132,104,1/1 134,102,1/1 135,103,-1/1 147,118,-1/1 148,119,1/1 150,116,1/1 156,123,1/1 156,125,1/1 162,131,1/1 163,136,-1/1 164,133,-1/1 168,138,1/1 173,144,1/1 177,146,-1/1 178,149,1/1 182,152,-1/1 186,158,-1/1 190,161,1/1 194,167,1/1 197,172,1/1 202,176,1/1 206,181,1/1 208,185,1/1 216,195,-1/1 217,198,-1/1 222,205,-1/1 224,207,-1/1 225,209,-1/1 230,215,-1/1 236,223,1/1 240,231,1/1 243,235,-1/1 245,239,1/1
mat 146 7,3,1/1 17,8,1/1 19,9,1/1 29,15,-1/1 33,18,-1/1 37,21,-1/1 44,27,1/1 49,31,1/1 51,32,1/1 55,35,1/1 57,36,1/1 63,41,1/1 72,48,-1/1 77,52,1/1 78,53,-1/1 81,56,-1/1 86,61,-1/1 97,69,-1/1 102,75,-1/1 105,76,1/1 106,79,-1/1 110,82,1/1 112,83,-1/1 114,87,-1/1 118,88,-1/1 122,95,-1/1 126,95,1/1 131,103,-1/1 134,101,1/1 139,111,-1/1 141,108,1/1 146,119,-1/1 147,115,1/1 153,122,1/1 153,126,-1/1 153,127,-1/1 159,130,1/1 162,135,1/1 165,137,1/1 169,143,1/1 170,142,-1/1 176,149,-1/1 177,148,1/1 184,155,1/1 189,160,1/1 193,166,1/1 195,167,1/1 198,172,1/1 202,178,-1/1 211,187,-1/1 213,191,-1/1 216,194,-1/1 217,197,-1/1 220,200,-1/1 221,203,-1/1 227,210,1/1 231,215,1/1 234,219,1/1 240,230,-1/1 241,232,-1/1 246,242,-1/1
mat 147 8,3,1/1 17,7,1/1 22,11,-1/1 26,13,-1/1 30,16,-1/1 39,23,1/1 42,25,1/1 46,28,1/1 54,34,-1/1 60,38,-1/1 62,40,-1/1 66,43,-1/1 68,45,-1/1 74,50,-1/1 79,53,1/1 84,58,-1/1 87,61,1/1 91,64,-1/1 98,70,1/1 103,75,1/1 106,78,1/1 111,82,-1/1 114,86,1/1 119,88,1/1 120,89,1/1 122,94,1/1 127,94,1/1 131,102,1/1 135,101,1/1 139,110,1/1 142,108,1/1 146,118,1/1 148,115,1/1 154,122,1/1 154,126,1/1 154,127,1/1 160,130,1/1 161,136,1/1 162,134,1/1 166,137,1/1 170,141,-1/1 177,147,1/1 183,157,1/1 189,159,1/1 190,163,-1/1 193,165,1/1 196,171,-1/1 201,174,-1/1 204,179,-1/1 207,181,-1/1 209,185,-1/1 212,188,-1/1 214,192,-1/1 223,205,1/1 224,206,1/1 225,208,1/1 233,218,-1/1 236,222,-1/1 238,226,-1/1 242,232,1/1 246,241,1/1
mat 148 6,2,1/1 20,10,-1/1 23,11,-1/1 31,15,1/1 35,18,1/1 39,22,1/1 43,25,-1/1 49,29,-1/1 52,32,1/1 55,33,-1/1 64,40,-1/1 66,42,1/1 70,45,-1/1 71,47,1/1 77,51,1/1 83,56,1/1 88,61,1/1 91,62,-1/1 96,67,-1/1 98,68,1/1 104,73,1/1 112,81,1/1 113,85,-1/1 118,86,1/1 119,87,1/1 121,93,-1/1 125,93,1/1 130,101,-1/1 133,100,1/1 138,109,-1/1 140,107,1/1 145,117,-1/1 146,114,1/1 152,121,1/1 152,125,-1/1 158,129,1/1 159,134,-1/1 160,135,-1/1 167,143,-1/1 175,150,-1/1 181,157,-1/1 182,156,1/1 188,163,1/1 189,162,-1/1 195,169,-1/1 199,173,-1/1 200,178,-1/1 205,179,-1/1 207,183,1/1 212,190,1/1 215,191,1/1 219,197,1/1 220,202,-1/1 223,204,1/1 226,208,-1/1 231,213,-1/1 234,217,-1/1 238,225,1/1 239,229,1/1 247,243,-1/1
mat 149 5,1,1/1 24,12,1/1 28,13,1/1 32,15,1/1 41,21,-1/1 45,25,-1/1 46,26,-1/1 51,29,-1/1 52,31,1/1 58,34,1/1 63,37,1/1 68,42,1/1 70,43,-1/1 73,47,1/1 76,48,-1/1 77,49,1/1 82,53,-1/1 84,54,1/1 90,59,1/1 98,66,1/1 104,71,1/1 105,72,1/1 110,78,1/1 111,79,1/1 117,85,1/1 124,92,1/1 129,100,-1/1 132,99,1/1 137,108,-1/1 139,106,1/1 144,116,-1/1 145,113,1/1 151,121,1/1 151,122,-1/1 151,123,1/1 151,124,-2/1 151,125,1/1 151,126,-1/1 151,127,1/1 151,128,1/1 158,133,-1/1 165,141,-1/1 166,142,-1/1 172,149,-1/1 173,150,-1/1 179,157,-1/1 186,164,-1/1 192,171,-1/1 193,170,1/1 197,178,-1/1 198,176,1/1 199,175,-1/1 204,183,1/1 205,181,-1/1 210,187,-1/1 214,196,-1/1 217,202,-1/1 219,200,1/1 222,206,1/1 223,207,1/1 227,211,1/1 234,220,-1/1 236,224,-1/1 237,228,-1/1 248,244,-1/1
mat 150 11,4,1/1 16,6,-1/1 18,8,-1/1 25,12,-1/1 33,17,1/1 38,20,1/1 45,24,1/1 47,26,1/1 53,31,1/1 61,36,1/1 65,39,-1/1 73,46,-1/1 78,49,-1/1 82,52,-1/1 85,54,-1/1 86,57,-1/1 93,62,-1/1 94,64,-1/1 99,66,1/1 101,69,-1/1 107,74,1/1 110,77,-1/1 115,83,1/1 117,84,-1/1 121,91,-1/2 122,91,1/2 123,91,1/2 124,91,1/2 125,91,1/2 126,91,-1/2 127,91,1/1 128,91,-1/2 132,98,1/1 134,97,1/1 136,96,-1/1 143,103,-1/1 147,112,-1/1 155,119,1/1 156,120,-1/1 157,116,1/1 163,123,1/1 163,125,1/1 163,127,1/1 169,131,1/1 171,133,-1/1 174,138,1/1 178,142,-1/1 179,144,1/1 184,146,-1/1 188,152,-1/1 190,154,-1/1 192,158,-1/1 194,160,-1/1 197,166,-1/1 202,170,-1/1 206,175,-1/1 208,180,-1/1 216,189,1/1 217,193,1/1 222,199,1/1 228,207,1/1 229,209,1/1 232,215,1/1 237,223,-1/1 241,231,-1/1 243,233,-1/1 245,238,1/1
mat 151 9,3,1/1 19,7,1/1 22,10,1/1 26,12,1/1 30,14,1/1 39,20,-1/1 46,24,-1/1 47,25,-1/1 59,34,1/1 65,38,1/1 67,40,1/1 71,43,1/1 73,45,1/1 79,48,1/1 80,50,1/1 87,56,1/1 90,58,1/1 96,64,1/1 103,69,1/1 104,70,-1/1 106,72,1/1 111,76,-1/1 114,81,1/1 119,83,1/1 121,89,1/2 122,89,1/2 123,89,1/2 124,89,-1/2 125,89,1/2 126,89,3/2 127,89,-1/1 128,89,1/2 131,97,1/1 136,94,1/1 139,105,1/1 143,101,1/1 146,112,1/1 149,108,1/1 154,120,1/1 155,115,1/1 161,122,1/1 161,126,1/1 167,130,1/1 169,134,1/1 172,137,1/1 176,141,-1/1 183,150,-1/1 184,147,1/1 190,156,1/1 195,159,1/1 196,164,1/1 198,165,1/1 201,168,1/1 204,173,1/1 207,175,1/1 209,180,1/1 212,182,1/1 214,186,1/1 223,199,-1/1 228,206,-1/1 229,208,-1/1 235,218,1/1 237,222,1/1 239,226,1/1 242,230,1/1 246,240,1/1
mat 152 12,4,1/1 14,5,-1/1 21,9,1/1 25,11,-1/1 37,19,-1/1 42,22,1/1 43,23,-1/1 48,27,1/1 50,28,-1/1 56,32,1/1 66,39,1/1 72,44,-1/1 74,46,1/1 81,51,-1/1 83,52,1/1 89,58,-1/1 92,59,1/1 99,65,-1/1 100,67,1/1 107,73,-1/1 108,75,1/1 112,77,-1/1 115,82,-1/1 120,84,1/1 123,90,-1/1 124,90,1/1 126,90,-1/1 127,90,1/1 133,96,-1/1 140,104,-1/1 141,102,-1/1 142,103,1/1 147,110,-1/1 148,111,1/1 150,109,1/1 156,117,1/1 164,123,1/1 164,124,-1/1 170,131,1/1 171,136,-1/1 175,138,1/1 177,139,-1/1 178,143,1/1 180,144,1/1 182,145,-1/1 186,151,-1/1 196,161,1/1 200,167,1/1 202,169,-1/1 203,172,1/1 206,174,-1/1 208,179,-1/1 220,195,-1/1 221,198,-1/1 224,201,1/1 225,204,1/1 226,205,-1/1 230,210,1/1 238,223,1/1 240,227,-1/1 244,235,1/1 245,237,-1/1
mat 153 10,3,1/1 17,6,-1/1 22,9,1/1 29,13,1/1 33,16,1/1 42,21,1/1 44,23,-1/1 51,28,-1/1 54,31,-1/1 60,35,-1/1 62,36,-1/1 68,41,-1/1 72,43,-1/1 81,50,-1/1 84,52,-1/1 85,53,1/1 93,61,1/1 97,64,-1/1 105,70,1/1 106,71,-1/1 109,75,1/1 114,80,-1/1 117,82,-1/1 120,83,-1/1 122,88,-1/1 125,88,1/1 126,88,1/1 127,88,-1/1 131,96,-1/1 134,94,1/1 135,95,-1/1 139,104,-1/1 150,108,1/1 153,118,1/1 154,119,-1/1 156,115,1/1 162,122,1/1 162,125,-1/1 168,130,1/1 169,136,1/1 170,133,1/1 173,137,1/1 177,140,-1/1 183,149,-1/1 189,152,-1/1 190,155,1/1 193,158,-1/1 201,167,1/1 202,171,1/1 204,172,1/1 211,181,1/1 213,185,1/1 216,188,1/1 217,192,1/1 224,200,1/1 225,203,1/1 227,205,-1/1 233,215,-1/1 236,219,-1/1 240,226,-1/1 243,232,1/1 246,239,-1/1
mat 154 7,2,1/1 20,8,1/1 23,9,1/1 34,15,-1/1 38,18,-1/1 43,21,-1/1 44,22,-1/1 49,26,-1/1 55,30,-1/1 58,32,-1/1 64,36,-1/1 70,41,-1/1 72,42,1/1 77,46,1/1 78,47,1/1 89,56,1/1 94,61,1/1 97,62,-1/1 102,67,-1/1 105,68,1/1 110,73,1/1 112,74,-1/1 113,79,1/1 118,80,-1/1 121,87,1/1 126,87,1/1 130,95,1/1 134,93,1/1 138,103,1/1 141,100,1/1 145,111,1/1 147,107,1/1 152,119,1/1 153,114,1/1 159,121,1/1 159,126,1/1 159,127,1/1 165,129,1/1 168,135,-1/1 174,143,-1/1 175,142,1/1 181,149,1/1 182,148,-1/1 188,155,-1/1 189,154,1/1 195,161,1/1 199,166,1/1 205,172,1/1 206,178,1/1 211,183,-1/1 216,190,-1/1 218,191,-1/1 220,196,-1/1 222,197,-1/1 226,203,-1/1 227,204,-1/1 231,209,-1/1 234,214,-1/1 240,225,1/1 241,229,1/1 247,242,1/1
mat 155 8,2,1/1 20,7,1/1 27,11,-1/1 31,13,-1/1 35,16,-1/1 39,19,-1/1 48,25,1/1 52,28,-1/1 54,29,1/1 60,33,1/1 66,37,1/1 69,40,1/1 76,45,1/1 79,47,-1/1 83,50,1/1 84,51,-1/1 91,57,-1/1 95,61,-1/1 98,63,1/1 103,67,1/1 111,73,-1/1 113,78,-1/1 119,80,1/1 120,81,1/1 121,86,-1/1 127,86,1/1 130,94,-1/1 135,93,1/1 138,102,-1/1 142,100,1/1 145,110,-1/1 148,107,1/1 152,118,-1/1 154,114,1/1 160,121,1/1 160,126,-1/1 160,127,-1/1 166,129,1/1 167,136,-1/1 168,134,-1/1 175,141,1/1 182,147,-1/1 187,157,-1/1 189,153,1/1 194,163,1/1 199,165,1/1 200,171,1/1 201,169,-1/1 207,176,-1/1 210,179,-1/1 212,184,-1/1 215,185,-1/1 219,192,-1/1 223,198,-1/1 224,202,1/1 230,208,1/1 233,213,1/1 236,217,1/1 238,221,1/1 242,229,-1/1 247,241,-1/1
mat 156 6,1,1/1 24,10,1/1 28,11,1/1 36,15,-1/1 41,18,-1/1 46,22,-1/1 50,25,1/1 52,27,1/1 57,29,1/1 63,33,1/1 64,34,-1/1 70,38,-1/1 74,42,-1/1 77,44,1/1 80,47,-1/1 83,48,1/1 88,53,1/1 91,54,-1/1 96,59,-1/1 98,60,1/1 104,65,1/1 112,72,1/1 118,78,1/1 119,79,1/1 125,85,1/1 129,93,1/1 133,92,1/1 137,101,1/1 140,99,1/1 144,109,1/1 146,106,1/1 151,117,1/1 152,113,1/1 158,121,1/1 158,122,-1/1 158,123,1/1 158,124,-1/1 158,125,2/1 158,126,-1/1 158,127,1/1 158,128,1/1 165,134,1/1 166,135,1/1 172,143,1/1 180,150,1/1 185,157,1/1 186,156,-1/1 192,163,-1/1 193,162,1/1 198,169,1/1 199,168,-1/1 203,178,1/1 205,174,-1/1 209,183,-1/1 214,190,-1/1 215,187,1/1 219,194,1/1 221,202,1/1 223,201,1/1 226,206,-1/1 231,211,-1/1 234,216,-1/1 238,224,1/1 239,228,1/1 248,243,1/1
mat 157 13,4,1/1 16,5,-1/1 21,8,-1/1 25,10,1/1 37,17,1/1 43,20,1/1 47,22,-1/1 50,24,1/1 53,27,-1/1 61,32,-1/1 71,39,-1/1 78,44,1/1 80,46,-1/1 86,51,1/1 88,52,-1/1 92,54,1/1 94,58,1/1 99,60,-1/1 100,62,1/1 107,68,-1/1 108,69,1/1 115,76,-1/1 118,77,1/1 121,84,1/2 122,84,-1/2 123,84,-1/2 124,84,1/2 125,84,1/2 126,84,1/2 127,84,-1/1 128,84,1/2 133,91,-1/1 136,90,1/1 140,98,-1/1 141,97,-1/1 147,105,-1/1 149,103,1/1 155,111,1/1 157,109,1/1 163,117,1/1 164,120,-1/1 171,123,1/1 171,124,-1/1 171,127,1/1 176,131,1/1 178,135,-1/1 181,138,1/1 184,139,-1/1 185,144,1/1 188,145,-1/1 192,151,-1/1 196,154,-1/1 200,160,-1/1 202,162,1/1 203,166,-1/1 206,168,1/1 208,173,1/1 220,189,1/1 221,193,1/1 226,199,1/1 228,201,-1/1 229,204,-1/1 232,210,-1/1 239,223,-1/1 241,227,1/1 244,233,1/1 245,236,-1/1
mat 158 11,3,1/1 19,6,-1/1 22,8,-1/1 29,12,-1/1 33,14,-1/1 44,20,1/1 47,21,-1/1 51,24,1/1 59,31,1/1 65,35,1/1 67,36,1/1 73,41,1/1 78,43,1/1 85,48,1/1 86,50,1/1 90,52,1/1 93,56,1/1 102,64,1/1 106,66,-1/1 109,69,1/1 110,70,-1/1 114,74,-1/1 117,76,-1/1 121,83,-1/2 122,83,-1/2 123,83,-1/2 124,83,1/2 125,83,1/2 126,83,-1/2 127,83,1/1 128,83,-1/2 131,91,-1/1 134,89,1/1 136,88,-1/1 139,98,-1/1 143,95,-1/1 153,112,1/1 157,108,1/1 161,119,-1/1 162,120,1/1 163,115,1/1 169,122,1/1 169,125,-1/1 169,127,-1/1 174,130,1/1 176,133,1/1 179,137,1/1 183,142,1/1 184,140,-1/1 190,148,-1/1 195,152,-1/1 198,158,-1/1 201,160,-1/1 202,164,-1/1 204,166,-1/1 211,175,-1/1 213,180,-1/1 216,182,-1/1 217,186,-1/1 227,199,1/1 228,200,-1/1 229,203,-1/1 235,215,1/1 237,219,1/1 241,226,1/1 243,230,1/1 246,238,-1/1
mat 159 9,2,1/1 23,7,1/1 27,10,1/1 31,12,1/1 35,14,1/1 39,17,1/1 52,24,1/1 53,25,-1/1 59,29,-1/1 65,33,-1/1 71,37,-1/1 75,40,-1/1 79,42,-1/1 82,45,-1/1 88,50,-1/1 90,51,1/1 95,56,-1/1 96,57,1/1 103,62,1/1 104,63,-1/1 111,68,-1/1 113,72,-1/1 119,74,1/1 121,81,-1/2 122,81,-1/2 123,81,1/2 124,81,-1/2 125,81,1/2 126,81,3/2 127,81,-1/1 128,81,1/2 130,89,-1/1 136,86,1/1 138,97,-1/1 143,93,1/1 145,105,-1/1 149,100,1/1 152,112,-1/1 155,107,1/1 160,120,-1/1 161,114,1/1 167,121,1/1 167,126,-1/1 172,129,1/1 174,134,-1/1 181,141,1/1 187,150,1/1 188,147,-1/1 194,156,-1/1 195,153,1/1 200,164,-1/1 201,162,1/1 205,165,1/1 207,170,1/1 210,173,1/1 212,177,1/1 215,180,1/1 219,186,1/1 223,193,1/1 228,202,-1/1 232,208,-1/1 235,213,-1/1 237,217,-1/1 239,221,-1/1 242,225,-1/1 247,240,-1/1
mat 160 12,3,1/1 17,5,-1/1 26,9,1/1 29,11,-1/1 37,16,1/1 42,18,-1/1 49,23,-1/1 54,27,1/1 57,28,-1/1 62,32,1/1 66,35,-1/1 72,38,1/1 74,41,-1/1 81,45,1/1 91,52,-1/1 92,53,-1/1 97,58,1/1 100,61,-1/1 106,65,1/1 112,70,-1/1 114,73,1/1 116,75,-1/1 120,76,1/1 122,82,1/1 124,82,1/1 126,82,-1/1 127,82,1/1 131,90,1/1 133,88,-1/1 141,94,-1/1 142,95,1/1 146,104,1/1 150,101,1/1 153,110,1/1 154,111,-1/1 162,117,-1/1 164,115,1/1 170,122,1/1 170,124,1/1 175,130,1/1 176,136,1/1 177,132,-1/1 180,137,1/1 183,143,-1/1 189,145,-1/1 193,151,-1/1 196,155,1/1 202,163,-1/1 207,167,1/1 209,172,1/1 211,174,-1/1 213,179,-1/1 220,188,1/1 221,192,1/1 224,194,-1/1 225,197,-1/1 231,205,-1/1 233,210,1/1 238,219,-1/1 240,222,1/1 244,232,-1/1 246,237,1/1
mat 161 10,2,1/1 20,6,-1/1 27,9,1/1 34,13,1/1 38,16,1/1 44,19,1/1 48,21,1/1 54,26,1/1 58,28,1/1 60,30,1/1 69,36,1/1 72,37,1/1 76,41,1/1 84,46,-1/1 85,47,-1/1 89,50,1/1 97,57,-1/1 101,61,-1/1 105,63,1/1 109,67,1/1 113,71,1/1 117,73,-1/1 120,74,-1/1 121,80,1/1 125,80,1/1 126,80,1/1 127,80,-1/1 130,88,1/1 134,86,1/1 135,87,-1/1 138,96,1/1 145,104,1/1 150,100,1/1 156,107,1/1 159,118,-1/1 160,119,1/1 162,114,1/1 168,121,1/1 168,125,1/1 173,129,1/1 174,136,-1/1 175,133,-1/1 182,140,1/1 187,149,1/1 189,146,-1/1 194,155,-1/1 199,158,-1/1 201,161,1/1 206,171,-1/1 210,172,1/1 211,176,1/1 216,184,1/1 218,185,1/1 222,192,1/1 224,196,1/1 227,198,1/1 230,203,1/1 233,209,1/1 236,214,1/1 240,221,1/1 243,229,-1/1 247,239,1/1
mat 162 7,1,1/1 24,8,-1/1 28,9,-1/1 40,15,1/1 45,18,1/1 50,21,1/1 51,22,1/1 57,26,1/1 58,27,-1/1 63,30,1/1 64,31,-1/1 70,35,-1/1 77,39,1/1 81,42,-1/1 86,47,-1/1 89,48,1/1 94,53,1/1 97,54,-1/1 102,59,-1/1 105,60,1/1 110,65,1/1 112,66,-1/1 118,71,-1/1 126,79,1/1 129,87,-1/1 134,85,1/1 137,95,-1/1 141,92,1/1 144,103,-1/1 147,99,1/1 151,111,-1/1 153,106,1/1 158,119,-1/1 159,113,1/1 165,121,1/1 165,122,-1/1 165,123,1/1 165,124,-1/1 165,125,1/1 165,126,-2/1 165,128,1/1 173,135,1/1 179,143,1/1 180,142,-1/1 185,149,-1/1 186,148,1/1 192,155,1/1 193,154,-1/1 198,161,-1/1 199,160,1/1 205,167,1/1 208,178,-1/1 213,183,1/1 217,190,1/1 218,187,-1/1 221,196,1/1 222,194,-1/1 226,200,-1/1 227,201,-1/1 231,207,-1/1 234,212,-1/1 240,224,1/1 241,228,1/1 248,242,-1/1
mat 163 8,1,1/1 24,7,-1/1 32,11,1/1 36,13,1/1 41,16,1/1 46,19,1/1 52,23,-1/1 56,25,-1/1 62,29,-1/1 68,33,-1/1 69,34,1/1 74,37,-1/1 76,38,1/1 83,43,1/1 84,44,-1/1 87,47,1/1 91,49,-1/1 95,53,-1/1 98,55,1/1 103,59,1/1 111,65,-1/1 119,71,1/1 120,72,1/1 127,78,1/1 129,86,1/1 135,85,1/1 137,94,1/1 142,92,1/1 144,102,1/1 148,99,1/1 151,110,1/1 154,106,1/1 158,118,1/1 160,113,1/1 166,121,1/1 166,122,-1/1 166,123,1/1 166,124,-1/1 166,125,1/1 166,127,2/1 166,128,1/1 172,136,1/1 173,134,1/1 180,141,-1/1 186,147,1/1 191,157,1/1 193,153,-1/1 197,163,-1/1 199,159,1/1 203,171,-1/1 204,169,1/1 209,176,1/1 210,174,-1/1 214,184,1/1 215,181,-1/1 219,188,-1/1 223,195,-1/1 225,202,-1/1 230,206,1/1 233,211,1/1 236,216,1/1 238,220,1/1 242,228,-1/1 248,241,1/1
mat 164 15,4,1/1 18,5,-1/1 21,6,1/1 25,7,-1/1 42,17,-1/1 47,19,1/1 48,20,-1/1 53,23,1/1 56,24,-1/1 61,28,1/1 79,39,1/1 85,44,-1/1 87,46,1/1 92,49,1/1 93,51,-1/1 95,52,1/1 99,55,-1/1 100,57,1/1 101,58,-1/1 107,63,-1/1 108,64,1/1 115,70,-1/1 121,77,1/2 122,77,-1/2 123,77,-1/2 124,77,1/2 125,77,-1/2 126,77,1/2 128,77,1/2 135,84,1/1 142,91,-1/1 143,90,-1/1 148,98,-1/1 149,96,1/1 150,97,-1/1 155,104,1/1 156,105,-1/1 157,102,1/1 163,110,1/1 164,112,1/1 171,118,-1/1 178,123,1/1 178,124,-1/1 178,125,1/1 178,126,-1/1 183,131,1/1 187,138,1/1 190,139,-1/1 191,144,1/1 194,145,-1/1 196,146,1/1 197,151,-1/1 200,152,1/1 202,153,-1/1 203,158,1/1 206,159,-1/1 208,165,-1/1 224,189,-1/1 225,193,-1/1 228,195,1/1 229,198,1/1 230,199,-1/1 232,205,1/1 242,223,1/1 243,227,-1/1 244,231,1/1 245,234,-1/1
mat 165 13,3,1/1 19,5,-1/1 26,8,-1/1 29,10,1/1 37,14,-1/1 47,18,1/1 49,20,1/1 57,24,1/1 59,27,-1/1 67,32,-1/1 71,35,1/1 78,38,-1/1 80,41,1/1 86,45,-1/1 92,48,-1/1 96,52,1/1 100,56,-1/1 102,58,-1/1 106,60,1/1 114,68,1/1 116,69,-1/1 118,70,1/1 121,76,1/2 122,76,1/2 123,76,1/2 124,76,1/2 125,76,1/2 126,76,1/2 127,76,-1/1 128,76,1/2 131,84,1/1 133,83,-1/1 136,82,1/1 141,89,-1/1 146,98,1/1 149,95,1/1 153,105,1/1 157,101,1/1 161,111,-1/1 169,117,-1/1 170,120,1/1 171,115,1/1 176,122,1/1 176,124,1/1 176,127,-1/1 181,130,1/1 183,135,1/1 184,132,-1/1 185,137,1/1 195,145,-1/1 196,148,-1/1 198,151,-1/1 202,156,1/1 207,160,-1/1 209,166,-1/1 211,168,1/1 213,173,1/1 220,182,-1/1 221,186,-1/1 228,194,1/1 229,197,1/1 231,199,1/1 235,210,-1/1 239,219,1/1 241,222,-1/1 244,230,-1/1 246,236,1/1
mat 166 11,2,1/1 23,6,-1/1 27,8,-1/1 34,12,-1/1 38,14,-1/1 44,17,-1/1 53,21,-1/1 58,24,-1/1 59,26,-1/1 65,30,-1/1 75,36,-1/1 78,37,-1/1 82,41,-1/1 85,42,-1/1 90,46,1/1 94,50,-1/1 101,56,-1/1 102,57,1/1 109,62,1/1 110,63,-1/1 113,66,1/1 117,68,-1/1 121,74,1/2 122,74,1/2 123,74,-1/2 124,74,1/2 125,74,1/2 126,74,-1/2 127,74,1/1 128,74,-1/2 130,83,1/1 134,81,1/1 136,80,-1/1 138,91,1/1 143,87,-1/1 145,98,1/1 157,100,1/1 159,112,-1/1 163,107,1/1 167,119,1/1 168,120,-1/1 169,114,1/1 174,121,1/1 174,125,1/1 174,127,1/1 179,129,1/1 181,133,-1/1 187,142,-1/1 188,140,1/1 194,148,1/1 195,146,-1/1 201,154,-1/1 205,158,-1/1 206,164,1/1 210,166,-1/1 211,170,-1/1 216,177,-1/1 218,180,-1/1 222,186,-1/1 227,193,-1/1 228,196,-1/1 232,203,-1/1 235,209,-1/1 237,214,-1/1 241,221,-1/1 243,225,-1/1 247,238,1/1
mat 167 9,1,1/1 28,7,-1/1 32,10,-1/1 36,12,-1/1 41,14,-1/1 46,17,-1/1 52,20,1/1 61,25,1/1 67,29,1/1 73,33,1/1 75,34,-1/1 80,37,1/1 82,38,-1/1 87,42,1/1 88,43,-1/1 90,44,1/1 95,48,-1/1 96,49,1/1 103,54,1/1 104,55,-1/1 111,60,-1/1 119,66,1/1 121,72,1/2 122,72,-1/2 123,72,1/2 124,72,-1/2 125,72,1/2 126,72,3/2 127,72,-1/1 128,72,1/2 129,81,1/1 136,78,1/1 137,89,1/1 143,85,1/1 144,97,1/1 149,92,1/1 151,105,1/1 155,99,1/1 158,112,1/1 161,106,1/1 166,120,1/1 167,113,1/1 172,121,1/1 172,122,-1/1 172,123,1/1 172,124,-1/1 172,125,1/1 172,127,1/1 172,128,1/1 179,134,1/1 185,141,-1/1 191,150,-1/1 192,147,1/1 197,156,1/1 198,153,-1/1 203,164,1/1 204,162,-1/1 205,159,1/1 209,170,-1/1 210,168,1/1 214,177,-1/1 215,175,1/1 219,182,1/1 223,189,1/1 229,202,1/1 232,206,-1/1 235,211,-1/1 237,216,-1/1 239,220,-1/1 242,224,-1/1 248,240,1/1
mat 168 14,3,1/1 17,4,-1/1 30,9,1/1 33,11,-1/1 37,13,-1/1 42,15,1/1 55,23,-1/1 60,27,1/1 63,28,-1/1 66,31,1/1 68,32,1/1 72,34,-1/1 74,36,1/1 81,40,-1/1 98,52,1/1 99,53,1/1 105,58,-1/1 106,59,-1/1 107,61,1/1 112,64,1/1 114,67,-1/1 120,69,-1/1 122,75,-1/1 123,75,1/1 126,75,1/1 127,75,-1/1 132,82,-1/1 139,90,-1/1 140,88,1/1 146,96,1/1 147,94,1/1 148,95,-1/1 153,102,1/1 154,103,-1/1 156,101,-1/1 162,109,-1/1 164,108,1/1 170,116,1/1 177,122,1/1 177,123,-1/1 182,130,1/1 184,136,1/1 186,137,1/1 189,138,-1/1 190,143,-1/1 193,144,-1/1 196,149,1/1 202,157,-1/1 212,167,1/1 214,172,1/1 216,174,-1/1 217,179,-1/1 220,181,-1/1 221,185,-1/1 224,187,1/1 225,191,1/1 234,205,-1/1 236,210,1/1 238,215,1/1 240,218,-1/1 245,232,1/1 246,235,-1/1
mat 169 12,2,1/1 20,5,-1/1 31,9,1/1 34,11,-1/1 43,16,1/1 48,18,-1/1 49,19,1/1 54,22,-1/1 64,28,1/1 66,30,1/1 69,32,-1/1 72,33,-1/1 83,41,1/1 89,45,-1/1 91,46,-1/1 92,47,1/1 97,51,1/1 108,61,1/1 112,63,-1/1 113,65,-1/1 116,67,-1/1 120,68,1/1 121,73,-1/1 124,73,1/1 126,73,-1/1 127,73,1/1 130,82,-1/1 133,80,-1/1 138,90,-1/1 141,86,-1/1 142,87,1/1 150,93,1/1 152,104,-1/1 159,110,-1/1 160,111,1/1 164,107,1/1 168,117,1/1 170,114,1/1 175,121,1/1 175,124,-1/1 180,129,1/1 181,136,-1/1 182,132,1/1 187,143,1/1 189,139,-1/1 199,151,-1/1 200,155,-1/1 206,163,1/1 207,161,1/1 211,169,-1/1 215,172,1/1 218,179,-1/1 220,184,1/1 224,190,-1/1 226,192,1/1 230,197,-1/1 231,198,1/1 233,204,-1/1 238,214,1/1 240,217,-1/1 244,229,1/1 247,237,-1/1
mat 170 10,1,1/1 24,6,1/1 32,9,-1/1 40,13,-1/1 45,16,-1/1 51,19,-1/1 56,21,-1/1 58,23,1/1 62,26,-1/1 68,30,-1/1 69,31,1/1 76,35,1/1 81,37,-1/1 84,39,-1/1 89,43,1/1 93,47,1/1 97,49,-1/1 101,53,-1/1 105,55,1/1 109,59,1/1 117,65,-1/1 120,66,-1/1 125,71,1/1 126,71,1/1 127,71,-1/1 129,80,-1/1 134,78,1/1 135,79,-1/1 137,88,-1/1 144,96,-1/1 150,92,1/1 151,104,-1/1 156,99,1/1 162,106,1/1 165,118,1/1 166,119,-1/1 168,113,1/1 173,121,1/1 173,122,-1/1 173,123,1/1 173,124,-1/1 173,126,-1/1 173,127,1/1 173,128,1/1 179,136,1/1 180,133,1/1 186,140,-1/1 191,149,-1/1 193,146,1/1 197,155,1/1 199,152,-1/1 204,161,-1/1 208,171,1/1 210,167,1/1 213,176,-1/1 217,184,-1/1 218,181,1/1 222,188,1/1 225,196,-1/1 227,195,1/1 230,200,1/1 233,207,1/1 236,212,1/1 240,220,1/1 243,228,-1/1 248,239,-1/1
mat 171 15,3,1/1 22,5,-1/1 26,6,1/1 29,7,-1/1 42,14,1/1 47,16,-1/1 54,20,-1/1 59,23,1/1 62,24,-1/1 67,28,1/1 79,35,-1/1 85,38,1/1 87,41,-1/1 92,43,-1/1 93,45,1/1 100,50,-1/1 103,52,-1/1 106,55,1/1 109,58,1/1 114,63,1/1 116,64,-1/1 121,70,1/2 122,70,1/2 123,70,1/2 124,70,1/2 125,70,-1/2 126,70,1/2 128,70,1/2 131,77,1/1 135,76,1/1 142,83,-1/1 143,82,-1/1 149,88,1/1 150,89,-1/1 154,98,1/1 157,94,1/1 161,104,-1/1 162,105,1/1 169,110,-1/1 170,112,-1/1 176,118,1/1 178,115,1/1 183,122,1/1 183,124,1/1 183,125,-1/1 183,126,1/1 187,130,1/1 190,132,-1/1 191,137,1/1 196,140,1/1 201,145,-1/1 202,147,-1/1 204,151,-1/1 207,152,1/1 209,158,1/1 211,159,-1/1 213,165,-1/1 224,182,1/1 225,186,1/1 228,188,-1/1 229,192,-1/1 233,199,-1/1 235,205,1/1 242,219,-1/1 243,222,1/1 244,226,-1/1 246,234,1/1
mat 172 16,3,1/1 19,4,-1/1 30,8,-1/1 33,10,1/1 37,12,1/1 47,15,-1/1 55,20,1/1 63,24,1/1 65,27,-1/1 71,31,-1/1 73,32,-1/1 78,34,1/1 80,36,-1/1 86,40,1/1 99,48,1/1 104,52,-1/1 106,54,-1/1 107,56,1/1 110,58,1/1 114,62,-1/1 118,64,-1/1 121,69,-1/2 122,69,-1/2 123,69,1/2 124,69,1/2 125,69,-1/2 126,69,-1/2 127,69,1/1 128,69,-1/2 132,76,-1/1 136,75,-1/1 139,84,-1/1 140,83,1/1 146,91,1/1 147,89,1/1 153,97,1/1 155,95,-1/1 161,103,-1/1 163,101,-1/1 169,109,-1/1 171,108,1/1 176,116,1/1 177,120,1/1 184,122,1/1 184,123,-1/1 184,127,-1/1 188,130,1/1 190,135,1/1 192,137,1/1 195,138,-1/1 196,142,-1/1 198,144,-1/1 202,150,1/1 212,160,-1/1 214,166,-1/1 216,168,1/1 217,173,1/1 220,175,1/1 221,180,1/1 228,187,-1/1 229,191,-1/1 234,199,1/1 237,210,-1/1 239,215,-1/1 241,218,1/1 245,230,1/1 246,233,-1/1
mat 173 13,2,1/1 23,5,-1/1 31,8,-1/1 34,10,1/1 43,14,-1/1 49,17,-1/1 53,18,1/1 59,22,1/1 64,24,-1/1 71,30,-1/1 75,32,1/1 78,33,1/1 88,41,-1/1 92,42,1/1 94,45,1/1 96,46,1/1 102,51,-1/1 108,56,1/1 113,60,-1/1 116,62,-1/1 118,63,1/1 121,68,-1/2 122,68,-1/2 123,68,1/2 124,68,1/2 125,68,1/2 126,68,1/2 127,68,-1/1 128,68,1/2 130,76,-1/1 133,74,-1/1 136,73,1/1 138,84,-1/1 141,81,-1/1 149,87,1/1 152,98,-1/1 157,93,1/1 159,105,-1/1 167,111,1/1 171,107,1/1 174,117,1/1 175,120,-1/1 176,114,1/1 181,121,1/1 181,124,-1/1 181,127,1/1 185,129,1/1 187,135,-1/1 188,132,1/1 195,139,-1/1 200,148,1/1 205,151,-1/1 206,156,-1/1 207,154,-1/1 211,162,1/1 215,166,-1/1 218,173,1/1 220,177,-1/1 226,186,-1/1 228,190,1/1 231,193,-1/1 232,197,1/1 235,204,1/1 239,214,-1/1 241,217,1/1 244,225,1/1 247,236,-1/1
mat 174 11,1,1/1 28,6,1/1 32,8,1/1 40,12,1/1 45,14,1/1 51,17,1/1 58,20,-1/1 61,21,1/1 67,26,1/1 73,30,1/1 75,31,-1/1 82,35,-1/1 86,37,1/1 90,39,1/1 93,42,1/1 94,43,-1/1 101,48,-1/1 102,49,1/1 109,54,1/1 110,55,-1/1 117,60,-1/1 121,66,-1/2 122,66,1/2 123,66,-1/2 124,66,1/2 125,66,1/2 126,66,-1/2 127,66,1/1 128,66,-1/2 129,74,-1/1 134,72,1/1 136,71,-1/1 137,83,-1/1 143,79,-1/1 144,91,-1/1 151,98,-1/1 157,92,1/1 163,99,1/1 165,112,1/1 169,106,1/1 172,119,-1/1 173,120,1/1 174,113,1/1 179,121,1/1 179,122,-1/1 179,123,1/1 179,124,-1/1 179,126,-1/1 179,128,1/1 185,133,1/1 191,142,1/1 192,140,-1/1 197,148,-1/1 198,146,1/1 204,154,1/1 205,152,-1/1 208,164,-1/1 210,160,-1/1 213,170,1/1 217,177,1/1 218,175,-1/1 222,182,-1/1 227,189,-1/1 229,196,1/1 232,200,-1/1 235,207,-1/1 237,212,-1/1 241,220,-1/1 243,224,-1/1 248,238,-1/1
mat 175 14,2,1/1 20,4,-1/1 35,9,1/1 38,11,-1/1 43,13,-1/1 48,15,1/1 55,19,1/1 60,22,-1/1 66,26,-1/1 70,28,1/1 72,29,1/1 76,32,-1/1 83,36,-1/1 89,40,1/1 98,46,1/1 99,47,-1/1 105,51,-1/1 112,57,1/1 113,59,1/1 115,61,-1/1 120,62,-1/1 121,67,1/1 123,67,1/1 126,67,1/1 127,67,-1/1 130,75,1/1 132,73,-1/1 140,80,1/1 145,90,1/1 147,86,1/1 148,87,-1/1 152,96,-1/1 156,93,-1/1 159,102,-1/1 160,103,1/1 164,100,1/1 168,109,1/1 175,116,-1/1 177,114,1/1 182,121,1/1 182,123,1/1 186,129,1/1 188,136,-1/1 189,131,-1/1 194,143,1/1 199,144,-1/1 200,149,-1/1 206,157,1/1 212,161,1/1 216,169,-1/1 219,172,1/1 220,176,-1/1 222,179,-1/1 224,183,1/1 226,185,-1/1 230,191,1/1 234,198,1/1 236,204,-1/1 238,209,-1/1 240,213,1/1 245,229,-1/1 247,235,1/1
mat 176 12,1,1/1 24,5,1/1 36,9,-1/1 40,11,1/1 50,16,-1/1 56,18,1/1 57,19,-1/1 62,22,1/1 64,23,1/1 69,27,-1/1 74,30,-1/1 81,33,1/1 83,35,1/1 89,38,-1/1 91,39,-1/1 97,44,1/1 100,47,-1/1 108,53,1/1 112,55,-1/1 116,59,-1/1 120,60,1/1 124,65,1/1 126,65,-1/1 127,65,1/1 129,73,1/1 133,71,-1/1 137,82,1/1 141,78,-1/1 142,79,1/1 144,90,1/1 150,85,1/1 158,104,1/1 164,99,1/1 165,110,1/1 166,111,-1/1 170,106,1/1 173,117,-1/1 175,113,1/1 180,121,1/1 180,122,-1/1 180,123,1/1 180,125,1/1 180,126,-1/1 180,127,1/1 180,128,1/1 185,136,1/1 186,132,-1/1 191,143,-1/1 193,139,1/1 199,145,-1/1 203,155,1/1 208,163,-1/1 209,161,-1/1 213,169,1/1 215,167,1/1 218,174,-1/1 221,184,-1/1 225,190,1/1 226,188,1/1 230,194,-1/1 231,195,1/1 233,201,-1/1 238,212,1/1 240,216,-1/1 244,228,1/1 248,237,1/1
mat 177 18,3,1/1 22,4,-1/1 30,6,1/1 33,7,-1/1 42,12,-1/1 47,13,1/1 60,20,-1/1 65,23,1/1 68,24,-1/1 73,28,1/1 79,31,1/1 85,34,-1/1 87,36,1/1 93,40,-1/1 99,43,1/1 106,49,-1/1 107,50,1/1 111,52,1/1 114,57,-1/1 117,58,-1/1 121,64,-1/2 122,64,-1/2 123,64,1/2 124,64,1/2 125,64,1/2 126,64,-1/2 128,64,-1/2 132,70,-1/1 135,69,-1/1 139,77,-1/1 143,75,1/1 148,83,1/1 154,91,1/1 155,88,-1/1 156,89,1/1 161,96,-1/1 162,97,1/1 163,94,-1/1 169,102,-1/1 177,112,-1/1 178,108,1/1 183,116,1/1 184,118,1/1 190,122,1/1 190,123,-1/1 190,125,-1/1 190,126,1/1 194,130,1/1 196,133,1/1 197,137,1/1 201,138,-1/1 202,141,-1/1 204,144,-1/1 212,152,1/1 214,158,1/1 216,159,-1/1 217,165,-1/1 224,175,-1/1 225,180,-1/1 228,181,1/1 229,185,1/1 236,199,-1/1 237,205,1/1 242,215,1/1 243,218,-1/1 245,226,1/1 246,231,-1/1
mat 178 15,2,1/1 27,5,-1/1 31,6,1/1 34,7,-1/1 48,14,1/1 53,16,-1/1 54,17,1/1 59,19,-1/1 69,24,1/1 75,28,-1/1 79,30,1/1 85,33,-1/1 92,37,1/1 95,41,1/1 101,45,-1/1 103,46,-1/1 108,50,1/1 109,51,1/1 113,55,-1/1 116,57,-1/1 121,63,-1/2 122,63,-1/2 123,63,1/2 124,63,1/2 125,63,-1/2 126,63,1/2 128,63,1/2 130,70,-1/1 135,68,1/1 138,77,-1/1 142,74,-1/1 143,73,-1/1 149,80,1/1 150,81,-1/1 157,86,1/1 160,98,-1/1 167,104,1/1 168,105,-1/1 174,110,1/1 175,112,1/1 178,107,1/1 181,118,-1/1 183,114,1/1 187,121,1/1 187,124,-1/1 187,125,1/1 187,126,-1/1 191,129,1/1 194,132,1/1 200,140,-1/1 201,139,-1/1 206,147,1/1 207,146,1/1 210,151,-1/1 211,153,-1/1 215,158,1/1 218,165,-1/1 224,177,1/1 228,184,-1/1 230,186,1/1 232,192,-1/1 233,193,1/1 235,198,-1/1 242,214,1/1 243,217,-1/1 244,221,1/1 247,234,-1/1
mat 179 16,2,1/1 23,4,-1/1 35,8,-1/1 38,10,1/1 43,12,1/1 53,15,-1/1 55,17,-1/1 65,22,1/1 70,24,-1/1 71,26,1/1 78,29,-1/1 82,32,1/1 88,36,1/1 94,40,-1/1 99,42,-1/1 104,46,-1/1 110,51,1/1 113,54,1/1 115,56,-1/1 118,57,-1/1 121,62,1/2 122,62,1/2 123,62,1/2 124,62,1/2 125,62,-1/2 126,62,-1/2 127,62,1/1 128,62,-1/2 130,69,1/1 132,68,-1/1 136,67,-1/1 140,74,1/1 145,84,1/1 147,81,1/1 152,91,-1/1 155,87,-1/1 159,97,-1/1 163,93,-1/1 167,103,1/1 171,100,1/1 174,109,1/1 181,116,-1/1 182,120,-1/1 184,114,1/1 188,121,1/1 188,123,1/1 188,127,1/1 192,129,1/1 194,135,-1/1 195,131,-1/1 200,142,1/1 205,144,-1/1 206,150,-1/1 212,154,-1/1 216,162,1/1 219,166,-1/1 220,170,1/1 222,173,1/1 226,180,1/1 228,183,-1/1 232,191,-1/1 234,193,-1/1 237,204,1/1 239,209,1/1 241,213,-1/1 245,225,-1/1 247,233,1/1
mat 180 13,1,1/1 28,5,1/1 36,8,1/1 40,10,-1/1 50,14,1/1 57,17,1/1 61,18,-1/1 64,20,-1/1 67,22,-1/1 75,27,1/1 80,30,1/1 86,33,-1/1 88,35,-1/1 94,38,1/1 96,39,1/1 100,42,-1/1 102,44,-1/1 108,48,1/1 116,54,-1/1 118,55,1/1 121,60,1/2 122,60,-1/2 123,60,1/2 124,60,1/2 125,60,1/2 126,60,1/2 127,60,-1/1 128,60,1/2 129,68,1/1 133,66,-1/1 136,65,1/1 137,76,1/1 141,72,-1/1 144,84,1/1 149,79,1/1 157,85,1/1 158,98,1/1 165,105,1/1 171,99,1/1 172,111,-1/1 176,106,1/1 179,117,-1/1 180,120,1/1 181,113,1/1 185,121,1/1 185,122,-1/1 185,123,1/1 185,125,1/1 185,126,-1/1 185,128,1/1 191,135,1/1 192,132,-1/1 198,139,1/1 203,148,-1/1 205,145,-1/1 208,156,1/1 209,154,1/1 213,162,-1/1 215,160,-1/1 218,168,1/1 221,177,1/1 226,182,-1/1 229,190,-1/1 231,189,-1/1 232,194,1/1 235,201,1/1 239,212,-1/1 241,216,1/1 244,224,1/1 248,236,1/1
mat 181 17,2,1/1 20,3,-1/1 39,9,1/1 44,11,-1/1 49,13,-1/1 54,15,1/1 55,16,-1/1 60,18,1/1 66,21,1/1 72,25,-1/1 77,28,-1/1 84,32,1/1 91,36,1/1 97,40,-1/1 98,41,-1/1 105,45,1/1 106,47,1/1 112,50,-1/1 113,53,-1/1 120,56,1/1 121,61,-1/1 122,61,1/1 126,61,-1/1 127,61,1/1 131,67,-1/1 138,75,-1/1 139,73,1/1 145,82,1/1 146,80,-1/1 152,88,-1/1 153,86,-1/1 154,87,1/1 159,94,-1/1 160,95,1/1 162,93,1/1 168,101,1/1 170,100,-1/1 175,108,-1/1 177,107,1/1 182,115,1/1 189,121,1/1 189,122,-1/1 193,129,1/1 195,136,-1/1 199,137,-1/1 201,143,1/1 207,149,-1/1 211,157,1/1 212,155,1/1 216,163,-1/1 220,171,-1/1 223,172,1/1 224,178,1/1 227,179,-1/1 231,185,-1/1 233,191,1/1 234,192,-1/1 236,197,1/1 238,203,1/1 240,208,-1/1 246,229,1/1 247,232,-1/1
mat 182 14,1,1/1 24,4,1/1 41,9,-1/1 45,11,1/1 50,13,1/1 56,15,-1/1 63,19,-1/1 68,22,1/1 70,23,1/1 74,26,1/1 76,27,-1/1 81,29,-1/1 83,31,-1/1 89,34,1/1 98,39,1/1 105,44,-1/1 107,47,1/1 112,49,1/1 115,53,-1/1 120,54,-1/1 123,59,1/1 126,59,1/1 127,59,-1/1 129,67,-1/1 132,65,-1/1 137,75,-1/1 140,71,1/1 147,78,1/1 148,79,-1/1 151,90,-1/1 156,85,-1/1 158,96,1/1 164,92,1/1 165,102,1/1 166,103,-1/1 173,109,-1/1 177,106,1/1 180,116,1/1 182,113,1/1 186,121,1/1 186,122,-1/1 186,124,-1/1 186,125,1/1 186,126,-1/1 186,127,1/1 186,128,1/1 192,136,1/1 193,131,1/1 197,143,-1/1 199,138,-1/1 203,149,1/1 208,157,-1/1 214,161,-1/1 217,169,1/1 219,167,1/1 221,176,1/1 222,174,-1/1 225,183,-1/1 226,181,-1/1 230,187,1/1 234,195,1/1 236,201,-1/1 238,207,-1/1 240,211,1/1 245,228,-1/1 248,235,-1/1
mat 183 21,3,1/1 26,4,-1/1 30,5,1/1 37,7,-1/1 42,10,1/1 47,11,-1/1 66,20,-1/1 71,23,1/1 74,24,-1/1 79,27,-1/1 80,28,1/1 87,32,-1/1 92,34,1/1 99,38,-1/1 100,40,1/1 106,44,1/1 107,45,-1/1 114,51,1/1 119,52,-1/1 121,58,1/2 122,58,1/2 123,58,-1/2 124,58,1/2 125,58,1/2 126,58,1/2 128,58,1/2 133,64,-1/1 140,70,1/1 142,69,1/1 146,77,1/1 148,76,-1/1 149,75,-1/1 154,84,-1/1 155,82,1/1 161,90,1/1 164,89,1/1 170,97,1/1 171,94,-1/1 176,102,-1/1 177,105,-1/1 178,101,1/1 183,109,1/1 184,110,1/1 190,117,-1/1 196,122,1/1 196,123,-1/1 196,124,1/1 196,126,1/1 200,130,1/1 202,134,-1/1 203,137,1/1 207,138,-1/1 209,144,-1/1 212,145,1/1 214,151,1/1 220,159,-1/1 221,165,-1/1 224,168,1/1 225,173,1/1 228,174,-1/1 229,179,-1/1 238,199,-1/1 239,205,1/1 242,210,-1/1 244,218,1/1 245,222,-1/1 246,227,1/1
mat 184 18,2,1/1 27,4,-1/1 35,6,1/1 38,7,-1/1 48,12,-1/1 53,13,1/1 60,17,1/1 65,19,-1/1 76,24,1/1 79,26,-1/1 82,28,-1/1 85,29,1/1 95,36,-1/1 99,37,-1/1 101,40,1/1 111,46,1/1 113,49,1/1 115,50,-1/1 117,51,-1/1 121,57,1/2 122,57,1/2 123,57,1/2 124,57,1/2 125,57,1/2 126,57,-1/2 128,57,-1/2 130,64,1/1 132,63,-1/1 135,62,-1/1 143,67,1/1 145,77,1/1 148,74,1/1 155,80,-1/1 156,81,1/1 160,91,-1/1 163,86,-1/1 167,96,1/1 168,97,-1/1 174,102,1/1 178,100,1/1 182,112,1/1 187,116,-1/1 188,118,-1/1 190,114,1/1 194,121,1/1 194,123,1/1 194,125,1/1 194,126,-1/1 197,129,1/1 200,133,-1/1 201,131,-1/1 206,141,1/1 210,144,-1/1 212,146,1/1 216,153,-1/1 219,158,1/1 222,165,-1/1 224,170,-1/1 228,176,1/1 230,180,-1/1 232,185,1/1 236,193,1/1 237,198,-1/1 242,209,-1/1 243,213,1/1 245,221,-1/1 247,231,1/1
mat 185 15,1,1/1 32,5,1/1 36,6,-1/1 40,7,1/1 56,14,-1/1 61,16,1/1 62,17,-1/1 67,19,1/1 69,20,1/1 75,23,-1/1 87,30,-1/1 93,33,1/1 95,35,1/1 100,37,-1/1 101,38,-1/1 103,39,-1/1 108,43,1/1 109,44,1/1 116,49,-1/1 121,55,1/2 122,55,-1/2 123,55,1/2 124,55,1/2 125,55,-1/2 126,55,1/2 128,55,1/2 129,63,1/1 135,60,1/1 137,70,1/1 142,66,-1/1 143,65,-1/1 144,77,1/1 149,71,1/1 150,72,-1/1 157,78,1/1 166,98,1/1 172,104,-1/1 173,105,1/1 178,99,1/1 179,110,-1/1 180,112,-1/1 183,106,1/1 185,118,1/1 187,113,1/1 191,121,1/1 191,122,-1/1 191,123,1/1 191,127,1/1 191,128,1/1 197,132,-1/1 203,140,1/1 204,139,1/1 208,147,-1/1 209,146,-1/1 210,145,-1/1 213,153,1/1 215,152,1/1 218,159,-1/1 225,177,-1/1 229,184,1/1 230,182,1/1 232,188,-1/1 233,189,1/1 235,195,-1/1 242,212,1/1 243,216,-1/1 244,220,1/1 248,234,1/1
mat 186 19,2,1/1 23,3,-1/1 39,8,-1/1 44,10,1/1 49,12,1/1 55,14,1/1 59,15,-1/1 65,18,-1/1 71,21,-1/1 77,24,1/1 78,25,1/1 90,32,-1/1 96,36,-1/1 102,40,1/1 104,41,1/1 106,42,1/1 110,45,-1/1 113,48,-1/1 118,50,1/1 121,56,-1/2 122,56,1/2 123,56,1/2 124,56,-1/2 125,56,1/2 126,56,1/2 127,56,-1/1 128,56,1/2 131,62,-1/1 136,61,1/1 138,69,-1/1 139,68,1/1 145,76,1/1 146,74,-1/1 152,83,-1/1 153,81,-1/1 159,89,-1/1 161,87,1/1 167,95,1/1 169,93,1/1 174,101,1/1 176,100,-1/1 181,108,-1/1 184,107,1/1 188,115,1/1 189,120,-1/1 195,121,1/1 195,122,-1/1 195,127,1/1 198,129,1/1 201,135,-1/1 205,137,-1/1 207,142,1/1 211,150,-1/1 212,148,-1/1 216,156,1/1 220,164,1/1 223,166,-1/1 227,173,1/1 228,178,-1/1 231,180,1/1 234,186,1/1 235,191,-1/1 237,197,-1/1 239,203,-1/1 241,208,1/1 246,225,1/1 247,230,-1/1
mat 187 16,1,1/1 28,4,1/1 41,8,1/1 45,10,-1/1 50,12,-1/1 61,15,1/1 63,17,1/1 70,20,-1/1 73,22,-1/1 80,26,-1/1 82,27,1/1 86,29,1/1 88,31,1/1 94,34,-1/1 104,39,-1/1 107,42,1/1 110,44,1/1 115,48,-1/1 118,49,-1/1 121,54,-1/2 122,54,1/2 123,54,1/2 124,54,1/2 125,54,-1/2 126,54,-1/2 127,54,1/1 128,54,-1/2 129,62,-1/1 132,60,-1/1 136,59,-1/1 137,69,-1/1 140,66,1/1 147,72,1/1 151,84,-1/1 155,79,-1/1 158,91,1/1 163,85,-1/1 165,97,1/1 171,92,1/1 172,103,-1/1 179,109,-1/1 184,106,1/1 185,116,1/1 186,120,1/1 188,113,1/1 192,121,1/1 192,122,-1/1 192,124,-1/1 192,125,1/1 192,126,-1/1 192,128,1/1 197,135,1/1 198,131,1/1 203,142,-1/1 205,138,-1/1 208,150,1/1 214,154,1/1 217,162,-1/1 219,160,-1/1 221,170,-1/1 222,168,1/1 226,175,1/1 229,183,1/1 232,187,-1/1 234,189,-1/1 237,201,1/1 239,207,1/1 241,211,-1/1 245,224,-1/1 248,233,-1/1
mat 188 17,1,1/1 24,3,1/1 46,9,-1/1 51,11,1/1 57,13,1/1 62,15,-1/1 63,16,1/1 68,18,-1/1 74,21,-1/1 77,23,-1/1 81,25,1/1 84,27,1/1 91,31,1/1 97,34,-1/1 98,35,-1/1 105,38,1/1 112,43,-1/1 114,47,-1/1 120,48,1/1 122,53,1/1 126,53,-1/1 127,53,1/1 129,61,1/1 131,59,-1/1 139,65,1/1 144,75,1/1 146,71,-1/1 151,82,-1/1 153,78,-1/1 154,79,1/1 158,88,1/1 162,85,1/1 165,94,1/1 166,95,-1/1 170,92,-1/1 173,101,-1/1 177,99,1/1 180,108,1/1 186,115,-1/1 189,113,1/1 193,121,1/1 193,123,1/1 193,124,-1/1 193,125,1/1 193,126,-1/1 193,127,1/1 193,128,1/1 198,136,1/1 199,130,-1/1 204,143,-1/1 209,149,1/1 213,157,-1/1 214,155,-1/1 217,163,1/1 221,171,1/1 223,167,1/1 225,178,-1/1 227,174,-1/1 231,181,-1/1 233,187,1/1 234,188,-1/1 236,194,1/1 238,200,1/1 240,206,-1/1 246,228,1/1 248,232,1/1
mat 189 25,3,1/1 29,4,-1/1 33,5,1/1 37,6,-1/1 42,8,1/1 47,9,-1/1 72,20,1/1 78,23,-1/1 81,24,1/1 85,27,1/1 86,28,-1/1 92,31,-1/1 93,32,1/1 99,35,1/1 100,36,-1/1 106,39,-1/1 107,41,1/1 114,46,-1/1 121,52,-1/2 122,52,-1/2 123,52,1/2 124,52,-1/2 125,52,1/2 126,52,1/2 128,52,-1/2 134,58,-1/1 141,64,1/1 147,70,-1/1 150,69,-1/1 153,77,-1/1 156,76,1/1 157,75,1/1 162,84,1/1 163,82,-1/1 164,83,1/1 169,90,-1/1 170,91,1/1 171,88,-1/1 176,96,-1/1 177,98,-1/1 178,95,1/1 183,103,1/1 184,104,1/1 190,111,-1/1 196,119,1/1 202,122,1/1 202,123,-1/1 202,124,1/1 202,125,-1/1 202,127,-1/1 206,130,1/1 208,137,1/1 211,138,-1/1 213,144,-1/1 216,145,1/1 217,151,1/1 220,152,-1/1 221,158,-1/1 224,160,1/1 225,166,1/1 228,167,-1/1 229,172,-1/1 240,199,1/1 241,205,-1/1 243,210,1/1 244,215,-1/1 245,219,1/1 246,223,-1/1
mat 190 21,2,1/1 31,4,-1/1 35,5,1/1 43,7,-1/1 48,10,1/1 53,11,-1/1 66,17,1/1 71,19,-1/1 79,22,1/1 83,24,1/1 88,28,-1/1 92,29,-1/1 95,32,1/1 99,33,1/1 108,40,-1/1 113,44,-1/1 115,45,1/1 119,46,-1/1 121,51,-1/2 122,51,-1/2 123,51,-1/2 124,51,1/2 125,51,1/2 126,51,1/2 128,51,1/2 130,58,-1/1 133,57,-1/1 140,63,1/1 142,62,1/1 148,68,-1/1 149,67,-1/1 152,77,-1/1 155,73,1/1 160,84,1/1 164,81,1/1 167,90,-1/1 171,86,-1/1 175,97,-1/1 178,93,1/1 181,102,1/1 182,105,1/1 187,109,-1/1 188,110,-1/1 194,117,1/1 196,114,1/1 200,121,1/1 200,123,1/1 200,124,-1/1 200,126,-1/1 203,129,1/1 206,134,1/1 207,131,-1/1 212,139,1/1 215,144,-1/1 219,151,1/1 220,153,-1/1 224,162,1/1 226,165,-1/1 228,169,-1/1 230,173,1/1 232,179,-1/1 238,193,1/1 239,198,-1/1 242,204,1/1 244,213,-1/1 245,217,1/1 247,227,-1/1
mat 191 22,2,1/1 27,3,-1/1 39,6,1/1 44,7,-1/1 54,12,-1/1 59,13,1/1 60,14,-1/1 65,16,1/1 79,21,1/1 84,24,-1/1 85,25,-1/1 90,28,1/1 103,36,1/1 106,37,1/1 109,40,-1/1 111,41,-1/1 113,43,-1/1 117,45,1/1 121,50,-1/2 122,50,1/2 123,50,1/2 124,50,-1/2 125,50,-1/2 126,50,1/2 128,50,1/2 131,57,-1/1 135,56,1/1 138,64,-1/1 139,63,1/1 143,61,-1/1 145,70,1/1 154,74,-1/1 160,83,-1/1 161,80,1/1 162,81,-1/1 167,88,1/1 168,89,-1/1 169,86,1/1 174,94,1/1 183,100,-1/1 187,108,-1/1 189,112,1/1 190,107,1/1 194,115,1/1 195,118,-1/1 201,121,1/1 201,122,-1/1 201,125,1/1 201,126,-1/1 204,129,1/1 207,133,-1/1 210,137,-1/1 211,141,1/1 212,140,1/1 216,147,-1/1 223,158,1/1 224,164,-1/1 227,165,-1/1 228,171,1/1 233,180,-1/1 235,185,1/1 236,186,-1/1 237,192,1/1 242,203,1/1 243,208,-1/1 246,221,1/1 247,226,-1/1
mat 192 18,1,1/1 32,4,1/1 41,6,-1/1 45,7,1/1 56,12,1/1 61,13,-1/1 68,17,-1/1 73,19,1/1 76,20,1/1 82,23,-1/1 87,26,1/1 93,29,-1/1 95,31,-1/1 101,34,1/1 107,37,1/1 111,39,1/1 115,43,-1/1 117,44,-1/1 121,49,-1/2 122,49,1/2 123,49,1/2 124,49,1/2 125,49,1/2 126,49,-1/2 128,49,-1/2 129,57,-1/1 132,55,-1/1 135,54,-1/1 137,64,-1/1 143,59,1/1 148,66,1/1 151,77,-1/1 155,71,-1/1 156,72,1/1 163,78,-1/1 166,91,1/1 172,96,-1/1 173,97,1/1 178,92,1/1 179,102,-1/1 186,112,-1/1 190,106,1/1 191,116,1/1 192,118,1/1 194,113,1/1 197,121,1/1 197,122,-1/1 197,124,-1/1 197,127,1/1 197,128,1/1 203,133,1/1 204,131,1/1 208,141,-1/1 210,138,-1/1 214,146,-1/1 217,153,1/1 219,152,1/1 222,159,-1/1 225,170,1/1 229,176,-1/1 230,175,-1/1 232,181,1/1 236,189,1/1 237,195,-1/1 242,207,-1/1 243,211,1/1 245,220,-1/1 248,231,-1/1
mat 193 19,1,1/1 28,3,1/1 46,8,1/1 51,10,-1/1 57,12,-1/1 63,14,-1/1 67,15,1/1 73,18,1/1 77,20,1/1 80,21,1/1 86,25,-1/1 90,27,-1/1 96,31,-1/1 102,34,1/1 104,35,1/1 110,38,-1/1 114,42,-1/1 118,43,1/1 121,48,1/2 122,48,1/2 123,48,1/2 124,48,-1/2 125,48,1/2 126,48,1/2 127,48,-1/1 128,48,1/2 129,56,1/1 131,54,-1/1 136,53,1/1 139,60,1/1 144,69,1/1 146,66,-1/1 151,76,-1/1 153,72,-1/1 158,83,1/1 161,79,1/1 165,89,1/1 169,85,1/1 172,95,-1/1 176,92,-1/1 179,101,-1/1 184,99,1/1 185,108,1/1 192,115,-1/1 193,120,1/1 195,113,1/1 198,121,1/1 198,123,1/1 198,124,-1/1 198,125,1/1 198,126,-1/1 198,128,1/1 204,135,1/1 205,130,-1/1 209,142,-1/1 213,150,1/1 214,148,1/1 217,156,-1/1 221,164,-1/1 223,160,-1/1 227,168,1/1 229,178,1/1 231,175,1/1 234,182,1/1 235,187,-1/1 237,194,-1/1 239,200,-1/1 241,206,1/1 246,224,1/1 248,230,1/1
mat 194 20,1,1/1 24,2,1/1 52,9,1/1 58,11,-1/1 64,13,-1/1 69,15,1/1 70,16,-1/1 76,18,1/1 77,19,1/1 83,21,1/1 84,22,-1/1 89,25,-1/1 91,26,-1/1 97,29,1/1 98,30,1/1 105,33,-1/1 112,37,1/1 120,42,-1/1 121,47,1/1 126,47,1/1 127,47,-1/1 130,53,-1/1 137,61,-1/1 138,59,1/1 144,67,1/1 145,65,-1/1 151,73,-1/1 152,71,1/1 158,80,1/1 159,78,1/1 160,79,-1/1 165,86,1/1 166,87,-1/1 168,85,-1/1 173,93,-1/1 175,92,1/1 180,100,1/1 182,99,-1/1 186,107,-1/1 189,106,1/1 193,114,1/1 199,122,-1/1 199,123,1/1 199,124,-1/1 199,125,1/1 199,126,-1/1 199,127,1/1 199,128,1/1 205,136,1/1 210,143,-1/1 215,149,1/1 218,157,-1/1 219,155,-1/1 222,163,1/1 223,161,1/1 226,171,1/1 227,169,-1/1 230,178,-1/1 231,176,-1/1 233,183,1/1 234,184,-1/1 236,190,1/1 238,196,1/1 240,202,-1/1 247,228,-1/1 248,229,-1/1
mat 195 25,2,1/1 34,4,-1/1 38,5,1/1 43,6,-1/1 48,8,1/1 53,9,-1/1 72,17,-1/1 78,19,1/1 85,22,-1/1 89,24,-1/1 92,26,1/1 94,28,1/1 99,30,-1/1 101,32,-1/1 108,36,1/1 113,39,1/1 115,41,-1/1 121,46,1/2 122,46,1/2 123,46,1/2 124,46,-1/2 125,46,1/2 126,46,1/2 128,46,-1/2 130,52,1/1 134,51,-1/1 141,57,1/1 147,63,-1/1 150,62,-1/1 156,68,1/1 157,67,1/1 159,77,1/1 163,73,-1/1 164,74,1/1 168,84,-1/1 171,80,-1/1 174,90,1/1 175,91,-1/1 178,87,1/1 181,96,1/1 182,98,1/1 187,103,-1/1 188,104,-1/1 194,111,1/1 200,119,-1/1 202,114,1/1 206,121,1/1 206,123,1/1 206,124,-1/1 206,125,1/1 206,127,1/1 208,129,1/1 211,131,-1/1 216,139,1/1 218,144,-1/1 220,146,-1/1 222,151,1/1 224,154,1/1 226,158,-1/1 228,161,-1/1 230,166,1/1 232,172,-1/1 240,193,-1/1 241,198,1/1 243,204,-1/1 244,209,1/1 245,214,-1/1 247,223,1/1
mat 196 26,2,1/1 31,3,-1/1 39,5,1/1 49,7,-1/1 54,10,1/1 59,11,-1/1 66,14,-1/1 71,16,1/1 79,18,-1/1 91,24,-1/1 92,25,1/1 96,28,1/1 103,32,-1/1 106,33,-1/1 113,38,1/1 116,40,1/1 119,41,1/1 121,45,1/2 122,45,-1/2 123,45,-1/2 124,45,-1/2 125,45,-1/2 126,45,-1/2 128,45,-1/2 131,51,1/1 133,50,1/1 138,58,1/1 142,56,-1/1 146,63,-1/1 149,61,1/1 152,70,-1/1 154,68,1/1 160,76,1/1 161,73,-1/1 167,82,-1/1 170,81,-1/1 175,89,-1/1 176,86,1/1 181,94,1/1 183,93,-1/1 187,101,-1/1 189,105,1/1 195,110,-1/1 196,107,1/1 200,115,1/1 201,117,1/1 207,121,1/1 207,122,-1/1 207,124,-1/1 207,126,-1/1 209,129,1/1 211,134,1/1 212,132,1/1 215,137,-1/1 220,147,-1/1 223,151,1/1 224,156,1/1 228,163,-1/1 231,165,-1/1 233,173,1/1 235,179,-1/1 238,186,-1/1 239,192,1/1 242,197,-1/1 244,208,1/1 246,217,-1/1 247,222,1/1
mat 197 21,1,1/1 36,4,1/1 41,5,-1/1 50,7,1/1 56,10,-1/1 61,11,1/1 74,17,-1/1 80,19,1/1 83,20,1/1 87,22,-1/1 88,23,-1/1 95,27,1/1 100,29,1/1 107,33,-1/1 108,34,-1/1 115,38,1/1 119,39,-1/1 121,44,1/2 122,44,-1/2 123,44,-1/2 124,44,1/2 125,44,1/2 126,44,1/2 128,44,1/2 129,51,1/1 133,49,-1/1 137,58,1/1 140,55,1/1 142,54,1/1 148,60,-1/1 149,59,-1/1 155,65,1/1 158,77,1/1 164,72,1/1 166,84,-1/1 171,78,-1/1 172,90,1/1 178,85,1/1 180,97,1/1 185,102,-1/1 186,105,-1/1 191,109,1/1 192,110,1/1 196,106,1/1 197,117,-1/1 200,113,1/1 203,121,1/1 203,122,-1/1 203,125,1/1 203,127,1/1 203,128,1/1 208,134,-1/1 209,131,1/1 214,139,-1/1 215,138,-1/1 219,145,1/1 221,153,1/1 225,162,-1/1 226,159,-1/1 229,169,1/1 230,168,1/1 232,174,-1/1 238,189,1/1 239,195,-1/1 242,201,1/1 244,211,-1/1 245,216,1/1 248,227,1/1
mat 198 22,1,1/1 32,3,1/1 46,6,-1/1 51,7,1/1 62,12,1/1 67,13,-1/1 68,14,1/1 73,16,-1/1 84,20,-1/1 87,21,-1/1 90,23,1/1 93,25,1/1 103,31,1/1 109,34,-1/1 111,35,-1/1 114,37,-1/1 117,38,1/1 121,43,1/2 122,43,1/2 123,43,1/2 124,43,-1/2 125,43,-1/2 126,43,1/2 128,43,1/2 129,50,1/1 131,49,-1/1 135,48,1/1 139,55,1/1 143,53,-1/1 144,64,1/1 151,70,-1/1 154,66,-1/1 161,71,1/1 162,72,-1/1 166,83,1/1 169,78,1/1 172,88,-1/1 173,89,1/1 179,94,-1/1 183,92,-1/1 190,99,1/1 191,108,1/1 193,112,-1/1 197,115,-1/1 198,118,1/1 201,113,1/1 204,121,1/1 204,123,1/1 204,124,-1/1 204,127,1/1 204,128,1/1 209,133,1/1 210,130,-1/1 213,141,-1/1 214,140,-1/1 217,147,1/1 223,152,1/1 225,164,1/1 227,159,-1/1 229,171,-1/1 233,175,-1/1 235,181,1/1 236,182,-1/1 237,188,1/1 242,200,1/1 243,206,-1/1 246,220,1/1 248,226,1/1
mat 199 23,1,1/1 28,2,1/1 52,8,-1/1 58,10,1/1 64,12,1/1 70,14,1/1 75,15,-1/1 77,17,-1/1 82,18,-1/1 88,21,-1/1 90,22,1/1 94,25,1/1 96,26,1/1 102,29,-1/1 104,30,-1/1 110,33,1/1 118,37,-1/1 121,42,1/2 122,42,1/2 123,42,-1/2 124,42,1/2 125,42,-1/2 126,42,-1/2 127,42,1/1 128,42,-1/2 130,48,-1/1 136,47,-1/1 137,56,-1/1 138,54,1/1 144,62,1/1 145,60,-1/1 151,68,-1/1 152,66,1/1 158,74,1/1 159,72,1/1 165,81,1/1 167,79,-1/1 172,87,-1/1 174,85,-1/1 179,93,-1/1 181,92,1/1 185,100,1/1 188,99,-1/1 192,107,-1/1 195,106,1/1 198,114,1/1 199,120,1/1 205,122,-1/1 205,123,1/1 205,124,-1/1 205,125,1/1 205,126,-1/1 205,128,1/1 210,135,1/1 215,142,-1/1 218,150,1/1 219,148,1/1 222,156,-1/1 223,154,-1/1 226,164,-1/1 227,162,1/1 231,170,1/1 232,178,1/1 234,177,1/1 235,183,-1/1 237,190,-1/1 239,196,-1/1 241,202,1/1 247,224,-1/1 248,225,-1/1
mat 200 29,2,1/1 34,3,-1/1 44,5,1/1 49,6,-1/1 54,8,1/1 59,9,-1/1 72,14,1/1 78,16,-1/1 85,18,1/1 92,21,-1/1 97,24,1/1 102,28,-1/1 106,30,1/1 109,32,1/1 113,35,-1/1 116,36,-1/1 121,41,-1/2 122,41,1/2 123,41,1/2 124,41,1/2 125,41,-1/2 126,41,-1/2 128,41,1/2 131,46,-1/1 134,45,1/1 138,52,-1/1 141,50,-1/1 150,56,1/1 153,63,1/1 157,61,-1/1 159,70,1/1 162,68,-1/1 168,76,-1/1 169,73,1/1 170,74,-1/1 174,82,1/1 175,83,-1/1 176,80,1/1 181,88,1/1 183,87,-1/1 187,95,-1/1 189,98,1/1 195,104,-1/1 201,111,1/1 202,107,1/1 206,115,1/1 207,119,-1/1 211,121,1/1 211,122,-1/1 211,124,-1/1 211,125,1/1 211,127,1/1 213,129,1/1 216,132,1/1 218,137,-1/1 220,140,-1/1 224,148,1/1 227,151,1/1 228,155,-1/1 231,158,-1/1 233,166,1/1 235,172,-1/1 240,186,1/1 241,192,-1/1 243,197,1/1 244,203,-1/1 246,214,1/1 247,219,-1/1
mat 201 25,1,1/1 40,4,1/1 45,5,-1/1 50,6,1/1 56,8,-1/1 61,9,1/1 81,17,1/1 86,19,-1/1 89,20,-1/1 93,22,1/1 94,23,1/1 100,26,-1/1 101,27,-1/1 107,30,1/1 108,31,1/1 115,35,-1/1 121,39,-1/2 122,39,1/2 123,39,1/2 124,39,-1/2 125,39,1/2 126,39,1/2 128,39,-1/2 129,46,-1/1 134,44,-1/1 137,52,-1/1 141,49,1/1 147,55,-1/1 150,54,-1/1 156,60,1/1 157,59,1/1 163,65,-1/1 164,66,1/1 165,77,-1/1 171,71,-1/1 173,84,1/1 178,79,1/1 179,90,-1/1 180,91,1/1 185,96,-1/1 186,98,-1/1 191,103,1/1 192,104,1/1 197,111,-1/1 202,106,1/1 203,119,1/1 206,113,1/1 208,121,1/1 208,122,-1/1 208,126,-1/1 208,128,1/1 213,131,1/1 217,139,-1/1 218,138,-1/1 221,146,1/1 222,145,1/1 225,154,-1/1 226,152,-1/1 229,161,1/1 230,160,1/1 232,167,-1/1 240,189,-1/1 241,195,1/1 243,201,-1/1 244,207,1/1 245,212,-1/1 248,223,-1/1
mat 202 30,2,1/1 35,3,-1/1 39,4,1/1 55,7,-1/1 60,10,1/1 65,11,-1/1 66,12,1/1 71,13,-1/1 79,15,1/1 98,24,1/1 99,25,-1/1 104,28,-1/1 106,29,1/1 111,32,1/1 113,34,-1/1 119,36,-1/1 121,40,-1/2 122,40,1/2 123,40,-1/2 124,40,-1/2 125,40,1/2 126,40,1/2 128,40,1/2 132,45,1/1 139,51,-1/1 140,50,-1/1 145,58,-1/1 146,57,1/1 148,56,1/1 152,64,1/1 154,62,-1/1 155,61,-1/1 160,69,-1/1 161,67,1/1 167,75,1/1 177,81,-1/1 182,89,-1/1 184,86,1/1 188,94,1/1 189,97,1/1 190,93,-1/1 194,101,-1/1 195,102,-1/1 196,100,1/1 200,108,1/1 201,109,1/1 207,116,-1/1 212,121,1/1 212,122,-1/1 212,123,1/1 212,126,-1/1 214,129,1/1 216,134,1/1 219,137,-1/1 220,141,-1/1 223,144,1/1 224,150,1/1 228,157,-1/1 234,165,-1/1 236,173,1/1 237,179,-1/1 238,180,1/1 239,185,-1/1 242,191,1/1 245,208,-1/1 246,213,1/1 247,218,-1/1
mat 203 26,1,1/1 36,3,1/1 46,5,-1/1 57,7,1/1 62,10,-1/1 67,11,1/1 74,14,1/1 80,16,-1/1 87,18,1/1 91,20,-1/1 96,23,1/1 100,25,-1/1 103,27,-1/1 114,33,1/1 116,34,1/1 119,35,1/1 121,38,-1/2 122,38,-1/2 123,38,-1/2 124,38,-1/2 125,38,-1/2 126,38,-1/2 128,38,-1/2 129,45,-1/1 131,44,1/1 133,43,1/1 142,48,-1/1 144,58,-1/1 146,55,-1/1 149,53,1/1 154,60,1/1 158,70,1/1 161,65,-1/1 166,76,-1/1 170,72,-1/1 172,82,1/1 176,78,1/1 180,89,1/1 183,85,-1/1 185,94,-1/1 191,101,1/1 193,105,-1/1 196,99,1/1 198,110,1/1 203,115,-1/1 204,117,-1/1 207,113,1/1 209,121,1/1 209,123,1/1 209,125,1/1 209,127,1/1 209,128,1/1 213,134,-1/1 214,132,-1/1 215,130,-1/1 221,147,1/1 223,145,1/1 225,156,-1/1 229,163,1/1 231,159,-1/1 233,168,1/1 235,174,-1/1 238,182,-1/1 239,188,1/1 242,194,-1/1 244,206,1/1 246,216,-1/1 248,222,-1/1
mat 204 27,1,1/1 32,2,1/1 52,6,1/1 58,7,-1/1 69,12,-1/1 75,13,1/1 76,14,-1/1 82,16,1/1 84,17,1/1 90,19,-1/1 95,21,1/1 101,25,-1/1 103,26,-1/1 109,29,1/1 111,30,1/1 117,33,-1/1 121,37,1/2 122,37,1/2 123,37,-1/2 124,37,1/2 125,37,1/2 126,37,-1/2 128,37,-1/2 130,43,-1/1 135,42,-1/1 137,50,-1/1 138,49,1/1 143,47,1/1 144,57,1/1 145,55,-1/1 151,63,-1/1 160,66,1/1 166,74,1/1 167,71,-1/1 168,72,1/1 172,80,-1/1 173,81,1/1 174,78,-1/1 179,86,-1/1 187,92,1/1 191,100,1/1 194,99,-1/1 197,107,-1/1 199,112,-1/1 201,106,1/1 204,114,1/1 205,118,1/1 210,122,-1/1 210,123,1/1 210,124,-1/1 210,127,1/1 210,128,1/1 215,133,1/1 218,141,-1/1 219,140,-1/1 222,147,1/1 223,146,1/1 227,153,-1/1 230,164,1/1 232,171,-1/1 233,170,-1/1 235,176,1/1 236,177,-1/1 237,184,1/1 242,196,1/1 243,202,-1/1 247,220,-1/1 248,221,-1/1
mat 205 33,2,1/1 38,3,-1/1 44,4,1/1 55,6,-1/1 60,8,1/1 65,9,-1/1 72,12,-1/1 78,13,1/1 85,15,-1/1 99,21,1/1 105,24,-1/1 106,26,-1/1 110,28,1/1 113,31,1/1 117,32,-1/1 121,36,1/2 122,36,-1/2 123,36,1/2 124,36,1/2 125,36,1/2 126,36,1/2 128,36,-1/2 132,41,-1/1 134,40,-1/1 139,46,1/1 145,52,1/1 147,50,1/1 153,57,-1/1 156,56,-1/1 159,64,-1/1 162,62,1/1 163,61,1/1 168,69,1/1 169,67,-1/1 174,75,-1/1 177,74,-1/1 182,83,-1/1 184,80,1/1 188,88,1/1 189,91,1/1 190,87,-1/1 194,95,-1/1 195,96,-1/1 201,103,1/1 202,100,1/1 206,108,1/1 211,116,-1/1 212,119,-1/1 216,121,1/1 216,122,-1/1 216,123,1/1 216,125,1/1 216,127,1/1 217,129,1/1 220,133,-1/1 222,137,-1/1 224,142,1/1 227,144,1/1 228,149,-1/1 234,158,-1/1 236,166,1/1 237,172,-1/1 240,180,-1/1 241,185,1/1 243,191,-1/1 245,203,1/1 246,209,-1/1 247,215,1/1
mat 206 29,1,1/1 40,3,1/1 51,5,-1/1 57,6,1/1 62,8,-1/1 67,9,1/1 81,14,-1/1 86,16,1/1 93,18,-1/1 97,20,1/1 100,21,1/1 102,23,-1/1 109,27,1/1 114,30,-1/1 116,31,-1/1 121,35,1/2 122,35,1/2 123,35,1/2 124,35,1/2 125,35,-1/2 126,35,-1/2 128,35,1/2 129,41,1/1 131,39,-1/1 134,38,1/1 141,43,-1/1 144,52,1/1 150,48,1/1 153,55,1/1 157,53,-1/1 162,60,-1/1 165,70,-1/1 169,65,1/1 170,66,-1/1 173,76,1/1 176,71,1/1 179,82,-1/1 180,83,1/1 183,79,-1/1 185,88,-1/1 191,95,1/1 193,98,-1/1 198,104,1/1 202,99,1/1 204,111,-1/1 208,115,-1/1 209,119,1/1 211,113,1/1 213,121,1/1 213,123,1/1 213,126,-1/1 213,128,1/1 217,132,-1/1 218,130,-1/1 221,140,1/1 225,148,-1/1 227,145,1/1 229,155,1/1 231,152,-1/1 233,160,1/1 235,167,-1/1 240,182,1/1 241,188,-1/1 243,194,1/1 244,200,-1/1 246,212,1/1 248,219,1/1
mat 207 30,1,1/1 41,3,1/1 46,4,-1/1 63,7,1/1 68,10,-1/1 73,11,1/1 74,12,-1/1 80,13,1/1 87,15,-1/1 98,20,1/1 104,23,-1/1 107,25,1/1 111,27,1/1 114,29,-1/1 119,31,-1/1 121,34,1/2 122,34,1/2 123,34,-1/2 124,34,-1/2 125,34,1/2 126,34,1/2 128,34,1/2 129,40,1/1 132,38,1/1 139,44,-1/1 140,43,-1/1 146,49,1/1 148,48,1/1 151,58,1/1 154,54,-1/1 155,53,-1/1 158,64,-1/1 161,59,1/1 166,69,1/1 172,75,-1/1 177,72,-1/1 184,78,1/1 186,89,1/1 190,85,-1/1 192,94,-1/1 193,97,-1/1 196,92,1/1 197,101,1/1 198,102,1/1 203,108,-1/1 204,109,-1/1 209,116,1/1 212,113,1/1 214,121,1/1 214,124,-1/1 214,125,1/1 214,127,1/1 214,128,1/1 217,134,-1/1 219,130,-1/1 221,141,1/1 223,138,1/1 225,150,-1/1 229,157,1/1 234,159,-1/1 236,168,1/1 237,174,-1/1 238,175,1/1 239,181,-1/1 242,187,1/1 245,206,-1/1 246,211,1/1 248,218,1/1
mat 208 31,1,1/1 36,2,1/1 52,5,1/1 64,7,-1/1 69,10,1/1 75,11,-1/1 83,14,-1/1 88,16,1/1 91,17,1/1 95,18,-1/1 96,19,-1/1 103,22,1/1 108,25,1/1 116,29,-1/1 119,30,-1/1 121,33,-1/2 122,33,-1/2 123,33,1/2 124,33,1/2 125,33,1/2 126,33,1/2 128,33,1/2 130,38,1/1 133,37,-1/1 137,45,1/1 138,44,-1/1 142,42,1/1 144,51,-1/1 149,47,-1/1 152,55,1/1 158,63,1/1 160,60,-1/1 166,68,-1/1 167,65,1/1 172,73,1/1 175,72,1/1 180,81,1/1 181,78,-1/1 185,86,-1/1 187,85,1/1 191,93,1/1 199,105,-1/1 200,99,-1/1 203,107,-1/1 205,110,1/1 207,106,1/1 209,114,1/1 210,117,-1/1 215,122,-1/1 215,123,1/1 215,125,1/1 215,127,1/1 215,128,1/1 218,134,-1/1 219,132,-1/1 223,139,1/1 226,147,1/1 230,156,-1/1 231,153,-1/1 232,163,1/1 233,162,1/1 235,169,-1/1 238,177,-1/1 239,184,1/1 242,190,-1/1 244,202,1/1 247,216,1/1 248,217,1/1
mat 209 37,2,1/1 43,3,-1/1 49,4,1/1 55,5,-1/1 66,8,1/1 71,9,-1/1 72,10,1/1 78,11,-1/1 92,15,1/1 99,18,-1/1 106,22,1/1 112,24,1/1 113,27,-1/1 118,28,-1/1 121,32,-1/2 122,32,1/2 123,32,-1/2 124,32,1/2 125,32,1/2 126,32,-1/2 128,32,1/2 133,36,-1/1 140,41,1/1 141,40,1/1 146,46,-1/1 147,45,-1/1 152,52,-1/1 153,51,1/1 159,58,1/1 164,56,-1/1 170,62,1/1 171,61,1/1 175,69,1/1 176,67,-1/1 177,68,1/1 181,75,-1/1 182,76,1/1 184,73,-1/1 188,82,-1/1 189,84,-1/1 195,90,1/1 196,87,-1/1 200,95,-1/1 202,93,1/1 206,101,1/1 207,103,1/1 211,109,-1/1 212,111,-1/1 216,117,1/1 220,121,1/1 220,122,-1/1 220,123,1/1 220,124,-1/1 220,127,1/1 221,129,1/1 224,135,1/1 226,137,-1/1 228,143,-1/1 231,144,1/1 234,151,-1/1 238,166,1/1 239,172,-1/1 240,173,1/1 241,179,-1/1 244,191,1/1 245,197,-1/1 246,204,1/1 247,210,-1/1
mat 210 33,1,1/1 45,3,1/1 51,4,-1/1 63,6,1/1 68,8,-1/1 73,9,1/1 81,12,1/1 86,13,-1/1 93,15,1/1 105,20,-1/1 107,21,-1/1 110,23,1/1 114,26,1/1 117,27,-1/1 121,31,-1/2 122,31,-1/2 123,31,1/2 124,31,1/2 125,31,1/2 126,31,1/2 128,31,-1/2 129,36,-1/1 132,35,-1/1 134,34,-1/1 139,39,1/1 147,43,1/1 151,52,-1/1 153,49,-1/1 156,48,-1/1 162,54,1/1 163,53,1/1 165,64,1/1 169,59,-1/1 173,69,-1/1 177,66,-1/1 179,75,1/1 184,71,1/1 186,83,1/1 190,79,-1/1 192,88,-1/1 193,91,-1/1 197,95,1/1 198,96,1/1 202,92,1/1 204,103,-1/1 208,108,-1/1 213,116,1/1 214,119,1/1 216,113,1/1 217,121,1/1 217,124,-1/1 217,126,-1/1 217,128,1/1 221,133,1/1 222,130,-1/1 225,142,-1/1 227,138,1/1 229,149,1/1 234,152,-1/1 236,160,1/1 237,167,-1/1 240,175,-1/1 241,181,1/1 243,187,-1/1 245,200,1/1 246,207,-1/1 248,215,-1/1
mat 211 34,1,1/1 40,2,1/1 58,5,1/1 64,6,-1/1 69,8,1/1 75,9,-1/1 89,14,1/1 94,16,-1/1 97,17,-1/1 101,18,1/1 102,19,1/1 108,21,-1/1 109,22,-1/1 116,26,1/1 121,30,1/2 122,30,1/2 123,30,-1/2 124,30,-1/2 125,30,1/2 126,30,1/2 128,30,-1/2 130,35,-1/1 134,33,-1/1 137,41,-1/1 138,39,1/1 141,37,1/1 144,46,1/1 150,42,-1/1 157,47,1/1 159,55,-1/1 165,63,-1/1 168,60,1/1 173,68,1/1 174,65,-1/1 175,66,1/1 179,73,-1/1 180,74,1/1 181,71,-1/1 185,80,-1/1 187,79,1/1 191,87,1/1 199,98,-1/1 205,104,1/1 206,99,-1/1 208,107,-1/1 210,111,-1/1 211,106,1/1 213,114,1/1 215,119,1/1 218,122,-1/1 218,123,1/1 218,126,-1/1 218,128,1/1 222,132,-1/1 226,140,1/1 227,139,1/1 230,148,-1/1 231,146,-1/1 232,155,1/1 233,154,1/1 235,161,-1/1 240,177,1/1 241,184,-1/1 243,190,1/1 244,196,-1/1 247,212,-1/1 248,214,-1/1
mat 212 35,1,1/1 41,2,1/1 52,4,1/1 70,7,-1/1 76,10,1/1 82,11,-1/1 83,12,1/1 88,13,-1/1 95,15,1/1 98,17,-1/1 104,19,1/1 111,22,-1/1 115,25,-1/1 119,26,1/1 121,29,1/2 122,29,1/2 123,29,1/2 124,29,1/2 125,29,-1/2 126,29,-1/2 128,29,-1/2 130,34,-1/1 132,33,-1/1 137,40,-1/1 140,37,1/1 145,44,1/1 148,42,-1/1 151,51,1/1 152,49,-1/1 155,47,1/1 158,57,-1/1 160,54,1/1 166,62,1/1 167,59,-1/1 172,67,-1/1 182,72,1/1 186,81,1/1 188,78,-1/1 192,86,-1/1 194,85,1/1 197,93,1/1 199,97,-1/1 200,92,-1/1 203,100,-1/1 205,102,1/1 210,109,-1/1 212,106,1/1 214,114,1/1 215,116,1/1 219,122,-1/1 219,124,-1/1 219,125,1/1 219,127,1/1 219,128,1/1 222,134,-1/1 223,131,1/1 226,141,1/1 230,150,-1/1 232,157,1/1 234,153,-1/1 236,162,1/1 237,169,-1/1 238,170,1/1 239,176,-1/1 242,183,1/1 245,202,-1/1 247,211,-1/1 248,213,-1/1
mat 213 42,2,1/1 48,3,-1/1 54,4,1/1 60,5,-1/1 66,6,1/1 72,7,1/1 79,9,-1/1 85,11,-1/1 92,13,1/1 99,16,-1/1 106,19,1/1 113,23,-1/1 120,24,-1/1 121,28,-1/2 122,28,1/2 123,28,-1/2 124,28,1/2 125,28,-1/2 126,28,-1/2 127,28,1/1 128,28,1/2 135,32,-1/1 142,36,1/1 148,41,-1/1 150,40,-1/1 154,46,1/1 156,45,1/1 160,52,1/1 162,51,-1/1 164,50,1/1 168,58,-1/1 170,57,-1/1 175,64,-1/1 177,63,-1/1 178,61,-1/1 182,70,-1/1 183,67,1/1 187,75,1/1 189,77,1/1 190,73,1/1 194,82,1/1 196,80,1/1 200,88,1/1 201,90,-1/1 202,86,-1/1 206,94,-1/1 207,96,-1/1 211,102,1/1 212,104,1/1 216,110,-1/1 220,118,1/1 224,121,1/1 224,122,-1/1 224,123,1/1 224,124,-1/1 224,125,1/1 224,126,-1/1 225,129,1/1 228,136,1/1 230,137,-1/1 233,144,1/1 236,151,-1/1 238,158,1/1 240,165,1/1 242,172,-1/1 243,179,-1/1 244,185,1/1 245,192,-1/1 246,198,1/1 247,205,-1/1
mat 214 37,1,1/1 50,3,1/1 57,4,-1/1 63,5,1/1 74,8,-1/1 80,9,1/1 81,10,-1/1 86,11,1/1 100,15,-1/1 107,18,1/1 112,20,1/1 114,22,-1/1 118,23,-1/1 121,27,1/2 122,27,1/2 123,27,-1/2 124,27,1/2 125,27,1/2 126,27,-1/2 128,27,1/2 129,32,1/1 133,31,-1/1 140,35,1/1 141,34,1/1 146,39,-1/1 147,38,-1/1 153,44,1/1 158,52,1/1 164,48,-1/1 165,58,-1/1 170,54,1/1 171,53,1/1 176,59,-1/1 177,60,1/1 180,69,-1/1 184,65,-1/1 185,75,1/1 186,76,-1/1 192,82,1/1 193,84,1/1 196,79,-1/1 198,90,-1/1 202,85,1/1 203,95,1/1 208,101,-1/1 209,103,-1/1 213,109,1/1 214,111,1/1 217,117,-1/1 220,113,1/1 221,121,1/1 221,125,1/1 221,126,-1/1 221,128,1/1 225,135,-1/1 226,130,-1/1 229,143,1/1 231,138,1/1 234,145,-1/1 238,160,1/1 239,167,-1/1 240,168,1/1 241,174,-1/1 244,187,1/1 245,194,-1/1 246,201,1/1 248,210,1/1
mat 215 38,1,1/1 45,2,1/1 58,4,1/1 70,6,-1/1 76,8,1/1 82,9,-1/1 89,12,-1/1 94,13,1/1 101,15,-1/1 105,17,1/1 110,19,-1/1 115,21,1/1 117,22,1/1 121,26,-1/2 122,26,-1/2 123,26,-1/2 124,26,-1/2 125,26,-1/2 126,26,-1/2 128,26,1/2 130,31,1/1 132,30,1/1 134,29,1/1 137,36,1/1 145,39,-1/1 147,37,-1/1 151,46,-1/1 156,42,1/1 159,49,1/1 163,47,-1/1 165,57,1/1 168,54,-1/1 173,62,-1/1 174,59,1/1 179,67,1/1 182,66,1/1 186,74,1/1 188,71,-1/1 192,80,-1/1 194,79,1/1 197,87,1/1 199,91,-1/1 205,96,1/1 206,92,-1/1 208,100,-1/1 210,103,-1/1 216,106,1/1 217,114,1/1 218,116,1/1 219,119,1/1 222,122,-1/1 222,124,-1/1 222,126,-1/1 222,128,1/1 226,133,1/1 227,131,1/1 230,142,-1/1 232,149,1/1 234,146,-1/1 236,154,1/1 237,161,-1/1 240,170,-1/1 241,176,1/1 243,183,-1/1 245,196,1/1 247,207,1/1 248,209,1/1
mat 216 39,1,1/1 46,2,1/1 52,3,1/1 77,7,1/1 84,10,-1/1 90,11,1/1 91,12,-1/1 96,13,1/1 98,14,1/1 103,15,-1/1 104,16,-1/1 111,18,1/1 119,21,-1/1 121,25,-1/2 122,25,1/2 123,25,1/2 124,25,-1/2 125,25,1/2 126,25,1/2 128,25,1/2 131,29,-1/1 138,34,1/1 139,33,1/1 144,40,1/1 145,38,-1/1 146,37,-1/1 151,45,-1/1 152,43,1/1 154,42,1/1 158,50,1/1 160,48,-1/1 161,47,-1/1 166,56,-1/1 167,53,1/1 172,61,1/1 189,72,1/1 193,81,1/1 195,78,-1/1 198,86,-1/1 199,89,-1/1 201,85,1/1 204,93,1/1 205,94,1/1 207,92,-1/1 209,100,-1/1 210,101,-1/1 212,99,1/1 214,107,1/1 215,108,1/1 219,115,-1/1 223,123,1/1 223,124,-1/1 223,125,1/1 223,127,1/1 223,128,1/1 227,134,-1/1 231,141,1/1 233,150,-1/1 234,147,-1/1 235,157,1/1 236,156,1/1 237,163,-1/1 238,164,1/1 239,171,-1/1 242,178,1/1 246,202,1/1 247,206,1/1 248,208,1/1
mat 217 47,2,1/1 53,3,-1/1 59,4,1/1 65,5,-1/1 71,6,1/1 78,7,1/1 79,8,-1/1 85,10,-1/1 92,12,1/1 99,14,-1/1 106,17,1/1 113,20,-1/1 126,24,1/1 127,24,-1/1 128,24,1/1 136,28,-1/1 143,32,1/1 149,36,-1/1 155,41,1/1 157,40,1/1 161,46,-1/1 163,45,-1/1 167,52,-1/1 169,51,1/1 171,50,-1/1 174,58,1/1 176,57,1/1 178,56,1/1 181,64,1/1 183,62,-1/1 184,63,1/1 187,69,-1/1 188,70,1/1 190,68,-1/1 194,76,-1/1 195,77,-1/1 196,74,-1/1 200,83,-1/1 201,84,1/1 202,81,1/1 206,89,1/1 207,91,1/1 211,97,-1/1 212,98,-1/1 216,105,1/1 220,112,-1/1 224,120,1/1 228,121,1/1 228,122,-1/1 228,123,1/1 228,124,-1/1 228,125,1/1 228,126,-1/1 228,127,1/1 229,129,1/1 232,137,-1/1 235,144,1/1 237,151,-1/1 239,158,1/1 241,165,1/1 242,166,-1/1 243,173,-1/1 244,180,1/1 245,186,-1/1 246,193,1/1 247,199,-1/1
mat 218 42,1,1/1 56,3,1/1 62,4,-1/1 68,5,1/1 74,6,-1/1 81,7,-1/1 87,9,1/1 93,11,1/1 100,13,-1/1 107,16,1/1 114,19,-1/1 120,20,-1/1 121,23,1/2 122,23,1/2 123,23,-1/2 124,23,1/2 125,23,-1/2 126,23,-1/2 127,23,1/1 128,23,1/2 129,28,1/1 135,27,-1/1 142,31,1/1 148,35,-1/1 150,34,-1/1 154,39,1/1 156,38,1/1 162,44,-1/1 164,43,1/1 166,52,-1/1 170,49,-1/1 173,58,1/1 177,55,-1/1 178,53,-1/1 180,64,1/1 183,59,1/1 186,70,1/1 190,65,1/1 191,75,-1/1 193,77,-1/1 196,71,1/1 197,82,-1/1 202,78,-1/1 203,88,-1/1 204,90,1/1 208,94,1/1 209,96,1/1 213,102,-1/1 214,104,-1/1 217,110,1/1 221,118,-1/1 224,113,1/1 225,121,1/1 225,127,1/1 225,128,1/1 229,136,-1/1 230,130,-1/1 233,138,1/1 236,145,-1/1 238,152,1/1 240,159,1/1 242,167,-1/1 243,174,-1/1 244,181,1/1 245,188,-1/1 246,195,1/1 248,205,1/1
mat 219 43,1,1/1 50,2,1/1 64,4,1/1 70,5,-1/1 83,8,1/1 88,9,-1/1 89,10,1/1 94,11,-1/1 108,15,1/1 112,17,-1/1 115,18,-1/1 118,19,1/1 121,22,1/2 122,22,1/2 123,22,1/2 124,22,-1/2 125,22,-1/2 126,22,1/2 128,22,-1/2 130,27,-1/1 133,26,1/1 137,32,-1/1 140,30,-1/1 141,29,-1/1 147,33,1/1 152,39,1/1 158,46,1/1 159,44,-1/1 164,42,1/1 165,51,-1/1 171,47,-1/1 175,54,-1/1 180,62,-1/1 181,59,1/1 182,60,-1/1 185,67,1/1 186,68,-1/1 188,65,1/1 192,73,1/1 199,84,1/1 200,79,1/1 203,87,1/1 205,90,-1/1 206,85,-1/1 208,93,-1/1 215,103,-1/1 218,109,1/1 219,111,1/1 220,106,1/1 221,114,1/1 222,117,-1/1 226,122,-1/1 226,125,1/1 226,126,-1/1 226,128,1/1 230,135,-1/1 231,131,1/1 232,143,1/1 234,139,-1/1 238,154,1/1 239,161,-1/1 240,162,1/1 241,169,-1/1 244,183,1/1 245,190,-1/1 247,201,-1/1 248,204,-1/1
mat 220 44,1,1/1 51,2,1/1 58,3,1/1 77,6,1/1 84,8,-1/1 90,9,1/1 97,12,1/1 102,13,-1/1 105,14,-1/1 109,15,1/1 110,16,1/1 117,18,-1/1 121,21,1/2 122,21,-1/2 123,21,-1/2 124,21,1/2 125,21,1/2 126,21,1/2 128,21,-1/2 131,26,1/1 134,25,-1/1 138,31,-1/1 139,30,-1/1 144,36,-1/1 145,35,1/1 151,41,1/1 153,37,1/1 159,43,-1/1 162,42,-1/1 165,50,-1/1 168,48,1/1 169,47,1/1 173,56,1/1 174,53,-1/1 179,61,-1/1 189,66,1/1 193,74,1/1 195,71,-1/1 198,80,-1/1 199,83,-1/1 201,79,1/1 204,87,1/1 205,88,1/1 210,95,-1/1 211,92,-1/1 213,100,-1/1 216,99,1/1 217,107,1/1 218,108,1/1 222,115,-1/1 223,119,1/1 227,123,1/1 227,124,-1/1 227,126,-1/1 227,128,1/1 231,133,1/1 233,142,-1/1 234,140,-1/1 235,149,1/1 236,148,1/1 237,155,-1/1 240,164,-1/1 241,171,1/1 243,178,-1/1 246,196,-1/1 247,200,-1/1 248,203,-1/1
mat 221 47,1,1/1 61,3,1/1 67,4,-1/1 73,5,1/1 80,6,-1/1 86,7,-1/1 87,8,1/1 93,10,1/1 100,12,-1/1 107,14,1/1 114,17,-1/1 121,20,1/1 126,20,1/1 127,20,-1/1 128,20,1/1 129,24,1/1 136,23,-1/1 143,27,1/1 149,31,-1/1 155,35,1/1 157,34,1/1 161,39,-1/1 163,38,-1/1 169,44,1/1 171,43,-1/1 172,52,1/1 176,49,1/1 178,48,1/1 179,58,-1/1 183,54,-1/1 184,55,1/1 185,64,-1/1 190,60,-1/1 191,69,1/1 192,70,-1/1 196,66,-1/1 197,76,1/1 198,77,1/1 202,72,1/1 203,83,1/1 204,84,-1/1 208,89,-1/1 209,91,-1/1 213,97,1/1 214,98,1/1 217,105,-1/1 221,112,1/1 225,120,-1/1 228,113,1/1 229,121,1/1 229,128,1/1 232,130,-1/1 235,138,1/1 237,145,-1/1 239,152,1/1 241,159,1/1 242,160,-1/1 243,168,-1/1 244,175,1/1 245,182,-1/1 246,189,1/1 248,199,1/1
mat 222 48,1,1/1 56,2,1/1 69,4,1/1 76,5,-1/1 83,6,1/1 89,7,1/1 95,9,-1/1 101,11,-1/1 108,13,1/1 115,16,-1/1 120,17,1/1 121,19,1/2 122,19,1/2 123,19,1/2 124,19,-1/2 125,19,1/2 126,19,1/2 127,19,-1/1 128,19,-1/2 130,23,-1/1 135,22,1/1 137,28,-1/1 142,26,-1/1 148,30,1/1 150,29,1/1 156,33,-1/1 160,39,-1/1 164,37,-1/1 166,46,-1/1 168,44,1/1 173,51,1/1 175,49,1/1 178,47,1/1 180,57,1/1 182,55,1/1 186,63,1/1 187,59,-1/1 191,67,-1/1 194,65,-1/1 197,73,-1/1 199,77,-1/1 200,71,-1/1 203,80,-1/1 206,78,1/1 208,86,1/1 210,90,1/1 215,96,1/1 218,102,-1/1 219,104,-1/1 222,110,1/1 224,106,1/1 225,114,1/1 226,118,-1/1 230,122,-1/1 230,127,1/1 230,128,1/1 232,136,-1/1 233,131,1/1 236,139,-1/1 238,146,1/1 240,153,1/1 242,161,-1/1 243,169,-1/1 244,176,1/1 245,184,-1/1 247,195,-1/1 248,198,-1/1
mat 223 49,1,1/1 57,2,1/1 64,3,1/1 77,5,1/1 91,8,-1/1 96,9,1/1 97,10,-1/1 102,11,1/1 112,14,1/1 116,15,-1/1 118,16,-1/1 121,18,-1/2 122,18,1/2 123,18,1/2 124,18,1/2 125,18,1/2 126,18,-1/2 128,18,1/2 131,22,-1/1 133,21,-1/1 138,27,1/1 141,25,1/1 144,32,1/1 146,30,1/1 152,35,-1/1 153,33,-1/1 158,41,-1/1 159,38,1/1 165,45,1/1 170,42,-1/1 175,48,1/1 176,47,1/1 180,56,1/1 181,53,-1/1 185,61,-1/1 189,60,-1/1 193,68,-1/1 195,65,1/1 198,73,1/1 199,76,1/1 205,82,-1/1 207,79,1/1 209,87,1/1 211,85,-1/1 213,93,-1/1 215,95,-1/1 218,101,1/1 220,99,1/1 221,107,1/1 223,111,1/1 226,115,-1/1 227,117,-1/1 231,123,1/1 231,125,1/1 231,126,-1/1 231,128,1/1 233,135,-1/1 234,132,-1/1 235,143,1/1 238,148,1/1 239,155,-1/1 240,156,1/1 241,163,-1/1 244,178,1/1 246,190,1/1 247,194,1/1 248,197,1/1
mat 224 53,1,1/1 61,2,1/1 75,4,1/1 82,5,-1/1 88,6,1/1 94,7,1/1 95,8,-1/1 101,10,-1/1 108,12,1/1 115,14,-1/1 122,17,1/1 126,17,-1/1 127,17,1/1 128,17,-1/1 130,20,-1/1 136,19,1/1 137,24,-1/1 143,22,-1/1 149,26,1/1 155,30,-1/1 157,29,-1/1 163,33,1/1 167,39,1/1 171,37,1/1 172,46,1/1 174,44,-1/1 178,42,-1/1 179,51,-1/1 181,49,-1/1 185,57,-1/1 187,54,1/1 188,55,-1/1 191,62,1/1 192,63,-1/1 194,60,1/1 197,68,1/1 200,66,1/1 203,74,1/1 205,77,1/1 206,72,-1/1 208,81,-1/1 210,84,-1/1 215,91,-1/1 218,97,1/1 219,98,1/1 222,105,-1/1 226,112,1/1 228,106,1/1 229,114,1/1 230,120,-1/1 232,122,-1/1 232,128,1/1 235,131,1/1 237,139,-1/1 239,146,1/1 241,153,1/1 242,154,-1/1 243,162,-1/1 244,170,1/1 245,177,-1/1 247,189,-1/1 248,193,-1/1
mat 225 54,1,1/1 62,2,1/1 69,3,1/1 84,5,1/1 91,6,-1/1 97,7,-1/1 103,9,1/1 109,11,1/1 116,13,-1/1 120,14,-1/1 121,16,-1/2 122,16,1/2 123,16,1/2 124,16,1/2 125,16,-1/2 126,16,-1/2 127,16,1/1 128,16,1/2 131,19,-1/1 135,18,-1/1 138,23,1/1 142,21,1/1 144,28,1/1 150,25,-1/1 154,30,-1/1 160,35,1/1 162,33,1/1 166,41,1/1 168,38,-1/1 170,37,1/1 173,45,-1/1 175,43,-1/1 180,50,-1/1 183,47,-1/1 187,53,1/1 189,55,1/1 191,61,1/1 193,63,1/1 199,70,-1/1 201,65,-1/1 204,73,-1/1 207,71,-1/1 209,80,-1/1 210,82,1/1 211,78,1/1 213,86,1/1 215,88,1/1 218,94,-1/1 223,104,-1/1 224,99,1/1 225,107,1/1 227,110,1/1 230,115,-1/1 231,118,-1/1 233,123,1/1 233,127,1/1 233,128,1/1 235,136,-1/1 236,132,-1/1 238,140,1/1 240,147,1/1 242,155,-1/1 243,163,-1/1 244,171,1/1 246,184,1/1 247,188,1/1 248,192,1/1
mat 226 55,1,1/1 63,2,1/1 70,3,1/1 77,4,1/1 98,8,1/1 104,9,-1/1 105,10,1/1 110,11,-1/1 112,12,-1/1 118,13,1/1 121,15,1/2 122,15,-1/2 123,15,1/2 124,15,1/2 125,15,-1/2 126,15,1/2 128,15,-1/2 132,18,-1/1 139,22,1/1 140,21,1/1 145,27,-1/1 146,26,-1/1 147,25,-1/1 151,32,-1/1 152,31,1/1 153,29,1/1 158,36,1/1 159,34,-1/1 165,40,-1/1 177,42,-1/1 182,48,1/1 184,47,1/1 186,56,1/1 188,53,-1/1 189,54,1/1 192,61,-1/1 193,62,1/1 195,59,-1/1 198,67,-1/1 199,69,-1/1 205,75,1/1 212,79,1/1 214,87,1/1 216,85,-1/1 217,93,-1/1 219,95,-1/1 220,92,1/1 221,100,1/1 222,101,1/1 223,103,1/1 226,108,-1/1 227,109,-1/1 231,116,1/1 234,124,-1/1 234,125,1/1 234,126,-1/1 234,128,1/1 236,135,-1/1 237,143,1/1 238,142,1/1 239,149,-1/1 240,150,1/1 241,157,-1/1 245,178,-1/1 246,183,-1/1 247,187,-1/1 248,191,-1/1
mat 227 59,1,1/1 67,2,1/1 75,3,1/1 90,5,1/1 96,6,-1/1 102,7,-1/1 103,8,1/1 109,10,1/1 116,12,-1/1 123,14,1/1 126,14,1/1 127,14,-1/1 128,14,1/1 131,17,-1/1 136,16,-1/1 138,20,1/1 143,18,1/1 144,24,1/1 149,21,-1/1 157,25,1/1 161,30,1/1 167,35,-1/1 169,33,-1/1 172,41,-1/1 174,38,1/1 176,37,-1/1 179,45,1/1 181,43,1/1 183,42,1/1 185,50,1/1 187,48,-1/1 191,56,-1/1 195,55,-1/1 198,63,-1/1 201,60,1/1 204,68,1/1 205,70,1/1 207,66,1/1 209,74,1/1 210,76,-1/1 211,72,-1/1 213,81,-1/1 215,83,-1/1 218,89,1/1 223,98,1/1 227,105,-1/1 228,99,1/1 229,107,1/1 231,112,1/1 232,115,-1/1 233,120,-1/1 235,123,1/1 235,128,1/1 237,132,-1/1 239,140,1/1 241,147,1/1 242,148,-1/1 243,156,-1/1 244,164,1/1 246,177,1/1 247,182,1/1 248,186,1/1
mat 228 60,1,1/1 68,2,1/1 76,3,1/1 84,4,1/1 98,6,1/1 105,7,1/1 111,9,-1/1 117,11,-1/1 120,12,1/1 121,13,1/2 122,13,-1/2 123,13,1/2 124,13,1/2 125,13,1/2 126,13,1/2 127,13,-1/1 128,13,-1/2 132,16,-1/1 135,15,1/1 139,19,1/1 145,23,-1/1 148,21,-1/1 151,28,-1/1 154,26,1/1 156,25,1/1 160,31,-1/1 162,29,-1/1 166,36,-1/1 168,34,1/1 173,40,1/1 177,37,1/1 182,43,-1/1 186,50,-1/1 189,49,-1/1 190,47,-1/1 193,57,-1/1 194,53,1/1 197,61,1/1 199,64,1/1 201,59,1/1 204,67,1/1 210,75,-1/1 212,71,-1/1 214,80,-1/1 216,78,1/1 217,86,1/1 219,88,1/1 222,94,-1/1 223,96,-1/1 224,92,1/1 225,100,1/1 227,102,1/1 230,108,-1/1 233,116,1/1 234,118,-1/1 236,124,-1/1 236,127,1/1 236,128,1/1 237,136,-1/1 238,133,1/1 240,141,1/1 242,149,-1/1 243,157,-1/1 245,171,-1/1 246,176,-1/1 247,181,-1/1 248,185,-1/1
mat 229 65,1,1/1 73,2,1/1 82,3,1/1 90,4,1/1 104,6,1/1 110,7,1/1 111,8,-1/1 117,10,-1/1 124,12,1/1 126,12,-1/1 127,12,1/1 128,12,-1/1 132,14,-1/1 136,13,1/1 139,17,1/1 143,15,-1/1 145,20,-1/1 151,24,-1/1 155,21,1/1 161,26,-1/1 163,25,-1/1 167,31,1/1 169,29,1/1 172,36,1/1 174,34,-1/1 179,40,-1/1 184,37,-1/1 188,43,1/1 190,42,1/1 192,50,1/1 194,48,-1/1 195,49,1/1 197,56,-1/1 198,57,1/1 201,54,-1/1 204,62,-1/1 205,64,-1/1 210,69,1/1 212,66,1/1 214,74,1/1 216,72,-1/1 217,81,-1/1 219,83,-1/1 222,89,1/1 223,91,1/1 227,97,-1/1 228,92,1/1 229,100,1/1 232,108,-1/1 234,112,1/1 235,116,1/1 236,120,-1/1 237,124,-1/1 237,128,1/1 239,133,1/1 241,141,1/1 242,142,-1/1 243,150,-1/1 245,164,-1/1 246,170,-1/1 247,175,-1/1 248,180,-1/1
mat 230 66,1,1/1 74,2,1/1 83,3,1/1 91,4,1/1 98,5,1/1 112,7,-1/1 119,9,1/1 120,10,-1/1 121,11,-1/2 122,11,1/2 123,11,-1/2 124,11,1/2 125,11,1/2 126,11,-1/2 127,11,1/1 128,11,1/2 133,13,-1/1 140,16,1/1 142,15,-1/1 146,19,-1/1 148,18,1/1 152,23,1/1 154,22,-1/1 158,28,1/1 160,27,1/1 164,25,1/1 166,32,1/1 170,29,-1/1 175,34,1/1 177,33,-1/1 180,40,1/1 182,38,1/1 186,45,1/1 189,44,1/1 193,51,1/1 196,47,-1/1 199,58,-1/1 200,53,1/1 203,61,1/1 207,59,1/1 209,67,1/1 212,65,1/1 214,73,1/1 215,75,-1/1 219,82,-1/1 220,78,1/1 221,86,1/1 223,90,1/1 224,85,1/1 225,93,1/1 226,94,-1/1 230,101,-1/1 231,102,1/1 233,109,1/1 234,110,-1/1 236,117,-1/1 238,125,1/1 238,127,1/1 238,128,1/1 239,136,-1/1 240,134,1/1 242,143,-1/1 244,157,1/1 245,163,1/1 246,169,1/1 247,174,1/1 248,179,1/1
mat 231 71,1,1/1 80,2,1/1 88,3,1/1 96,4,1/1 104,5,1/1 118,7,-1/1 119,8,1/1 125,10,1/1 126,10,1/1 127,10,-1/1 128,10,1/1 133,12,-1/1 136,11,-1/1 140,14,1/1 146,17,-1/1 149,15,1/1 152,20,1/1 155,18,-1/1 158,24,1/1 161,22,1/1 167,27,-1/1 171,25,-1/1 172,32,-1/1 176,29,1/1 181,34,-1/1 184,33,1/1 185,40,-1/1 188,38,-1/1 192,45,-1/1 195,44,-1/1 196,42,1/1 198,51,-1/1 200,48,-1/1 203,56,-1/1 205,58,1/1 207,54,-1/1 209,62,-1/1 212,60,-1/1 214,68,-1/1 215,69,1/1 219,76,1/1 220,72,-1/1 221,81,-1/1 223,84,-1/1 226,89,1/1 228,85,1/1 229,93,1/1 231,97,-1/1 232,101,-1/1 234,105,1/1 235,109,1/1 237,117,-1/1 238,120,-1/1 239,125,1/1 239,128,1/1 241,134,1/1 242,135,-1/1 244,150,1/1 245,156,1/1 246,162,1/1 247,168,1/1 248,173,1/1
mat 232 72,1,1/1 81,2,1/1 89,3,1/1 97,4,1/1 105,5,1/1 112,6,1/1 120,8,1/1 121,9,1/2 122,9,-1/2 123,9,1/2 124,9,-1/2 125,9,1/2 126,9,3/2 127,9,-1/1 128,9,-1/2 134,11,1/1 141,13,-1/1 147,16,1/1 150,15,-1/1 153,19,-1/1 156,18,1/1 159,23,1/1 162,22,-1/1 164,21,1/1 165,28,1/1 168,27,1/1 170,26,-1/1 173,32,1/1 175,31,1/1 177,30,-1/1 180,36,1/1 182,35,1/1 186,41,1/1 189,39,1/1 193,46,1/1 199,52,-1/1 202,47,1/1 206,53,-1/1 208,61,-1/1 211,59,-1/1 213,67,-1/1 216,65,-1/1 217,73,-1/1 218,75,1/1 220,71,-1/1 221,80,-1/1 222,82,1/1 224,79,-1/1 225,87,-1/1 226,88,1/1 227,90,-1/1 230,95,1/1 231,96,-1/1 233,103,-1/1 234,104,1/1 236,111,1/1 238,119,-1/1 240,126,-1/1 240,128,1/1 241,136,-1/1 243,143,-1/1 244,149,-1/1 245,155,-1/1 246,161,-1/1 247,167,-1/1 248,172,-1/1
mat 233 78,1,1/1 86,2,1/1 94,3,1/1 102,4,1/1 110,5,1/1 118,6,1/1 127,8,1/1 128,8,-1/1 134,10,1/1 136,9,1/1 141,12,-1/1 147,14,1/1 153,17,-1/1 157,15,1/1 159,20,1/1 163,18,-1/1 165,24,1/1 169,22,1/1 171,21,-1/1 174,27,-1/1 176,26,1/1 179,32,-1/1 181,31,-1/1 184,30,1/1 185,36,-1/1 188,35,-1/1 192,41,-1/1 195,39,-1/1 198,46,-1/1 202,42,-1/1 205,52,1/1 206,48,1/1 208,56,1/1 211,54,1/1 213,62,1/1 216,60,1/1 217,68,1/1 218,69,-1/1 220,66,1/1 221,74,1/1 222,76,-1/1 226,83,-1/1 227,84,1/1 228,79,-1/1 229,87,-1/1 231,91,1/1 232,95,1/1 234,98,-1/1 235,103,-1/1 237,111,1/1 239,119,-1/1 240,120,-1/1 241,126,-1/1 241,127,-1/1 241,128,1/1 243,135,-1/1 244,142,-1/1 245,148,-1/1 246,154,-1/1 247,160,-1/1 248,166,-1/1
mat 234 79,1,1/1 87,2,1/1 95,3,1/1 103,4,1/1 111,5,1/1 119,6,1/1 126,7,1/1 128,7,1/1 135,10,-1/1 142,12,1/1 143,11,-1/1 148,14,-1/1 149,13,1/1 154,17,1/1 155,16,-1/1 160,20,-1/1 161,19,1/1 166,24,-1/1 167,23,-1/1 172,28,-1/1 178,25,1/1 183,29,-1/1 187,34,1/1 190,33,-1/1 191,40,1/1 194,38,1/1 196,37,-1/1 197,45,1/1 200,43,1/1 201,44,1/1 203,50,1/1 204,51,1/1 207,49,1/1 209,57,1/1 210,58,-1/1 212,55,1/1 214,63,1/1 215,64,-1/1 219,70,-1/1 223,77,1/1 224,72,-1/1 225,81,-1/1 228,78,-1/1 229,86,-1/1 230,89,1/1 232,94,1/1 233,97,-1/1 235,102,-1/1 236,105,1/1 237,110,1/1 238,112,-1/1 239,118,-1/1 242,126,1/1 242,127,1/1 242,128,1/1 243,134,1/1 244,141,1/1 245,147,1/1 246,153,1/1 247,159,1/1 248,165,1/1
mat 235 85,1,1/1 93,2,1/1 101,3,1/1 109,4,1/1 117,5,1/1 125,6,1/1 128,6,-1/1 134,7,1/1 135,8,1/1 143,9,1/1 150,12,1/1 156,14,-1/1 157,13,1/1 162,17,1/1 163,16,-1/1 168,20,-1/1 169,19,1/1 173,24,-1/1 174,23,-1/1 178,21,1/1 179,28,-1/1 183,26,-1/1 187,31,1/1 190,30,-1/1 191,36,1/1 194,35,1/1 197,41,1/1 201,39,1/1 202,37,1/1 204,46,1/1 206,43,-1/1 208,50,-1/1 210,52,-1/1 211,49,-1/1 213,57,-1/1 216,55,-1/1 217,63,-1/1 218,64,1/1 222,70,1/1 224,66,1/1 225,74,1/1 227,77,-1/1 228,71,1/1 229,80,1/1 230,83,-1/1 232,88,-1/1 233,91,1/1 235,96,1/1 236,98,-1/1 237,104,-1/1 240,112,-1/1 241,118,-1/1 242,119,-1/1 243,125,-1/1 243,128,1/1 244,133,-1/1 245,140,-1/1 246,146,-1/1 247,152,-1/1 248,158,-1/1
mat 236 92,1,1/1 100,2,1/1 108,3,1/1 116,4,1/1 124,5,1/1 128,5,1/1 133,6,1/1 141,7,1/1 142,8,1/1 149,9,1/1 150,10,1/1 157,11,1/1 164,14,1/1 170,17,-1/1 171,16,1/1 175,20,1/1 176,19,-1/1 178,18,1/1 180,24,1/1 181,23,1/1 183,22,-1/1 185,28,1/1 187,27,1/1 191,32,1/1 196,30,1/1 200,35,-1/1 202,33,1/1 203,41,-1/1 206,38,-1/1 207,39,-1/1 208,45,-1/1 209,46,-1/1 211,44,-1/1 213,51,-1/1 215,52,1/1 218,58,1/1 220,55,1/1 221,63,1/1 224,60,1/1 225,68,1/1 226,70,-1/1 228,65,1/1 229,73,1/1 230,76,-1/1 231,77,1/1 232,82,-1/1 233,84,1/1 235,90,1/1 238,98,1/1 239,104,1/1 240,105,1/1 241,110,1/1 242,111,1/1 243,117,1/1 244,124,1/1 244,128,1/1 245,132,1/1 246,139,1/1 247,145,1/1 248,151,1/1
mat 237 99,1,1/1 107,2,1/1 115,3,1/1 123,4,1/1 128,4,-1/1 132,5,1/1 140,6,1/1 147,7,1/1 148,8,1/1 155,9,1/1 156,10,1/1 163,11,1/1 164,12,1/1 171,13,1/1 177,17,1/1 178,15,1/1 182,20,-1/1 184,19,1/1 186,24,-1/1 188,23,-1/1 190,22,1/1 192,28,-1/1 194,27,-1/1 196,26,1/1 197,32,-1/1 200,31,-1/1 202,29,1/1 203,36,-1/1 206,34,-1/1 208,40,-1/1 212,39,1/1 214,46,1/1 216,44,1/1 217,51,1/1 219,52,-1/1 220,49,1/1 221,57,1/1 222,58,-1/1 224,54,1/1 225,62,1/1 226,64,-1/1 228,59,1/1 229,67,1/1 230,69,-1/1 232,75,-1/1 234,77,-1/1 236,84,-1/1 237,90,-1/1 238,91,-1/1 239,96,-1/1 240,97,-1/1 241,102,-1/1 242,103,-1/1 243,109,-1/1 244,116,-1/1 245,123,-1/1 245,128,1/1 246,131,-1/1 247,138,-1/1 248,144,-1/1
mat 238 106,1,1/1 114,2,1/1 122,3,1/1 128,3,1/1 131,4,1/1 139,5,1/1 146,6,1/1 153,7,1/1 154,8,1/1 161,9,1/1 162,10,1/1 169,11,1/1 170,12,1/1 176,13,1/1 177,14,1/1 183,15,1/1 184,16,1/1 189,20,1/1 190,18,1/1 193,24,1/1 195,23,1/1 196,21,1/1 198,28,1/1 201,27,1/1 202,25,1/1 204,32,1/1 207,31,1/1 209,36,1/1 211,34,1/1 212,35,1/1 213,40,1/1 214,41,1/1 216,38,1/1 217,45,1/1 220,43,1/1 221,50,1/1 223,52,1/1 224,48,1/1 225,56,1/1 227,58,1/1 228,53,1/1 229,61,1/1 231,64,1/1 233,69,1/1 234,70,1/1 235,75,1/1 236,76,1/1 237,82,1/1 238,83,1/1 239,88,1/1 240,89,1/1 241,94,1/1 242,95,1/1 243,101,1/1 244,108,1/1 245,115,1/1 246,122,1/1 246,128,1/1 247,130,1/1 248,137,1/1
mat 239 113,1,1/1 121,2,1/1 128,2,-1/1 130,3,1/1 138,4,1/1 145,5,1/1 152,6,1/1 159,7,1/1 160,8,1/1 167,9,1/1 168,10,1/1 174,11,1/1 175,12,1/1 181,13,1/1 182,14,1/1 187,15,1/1 188,16,1/1 189,17,1/1 194,18,1/1 195,19,1/1 199,24,-1/1 200,21,1/1 201,22,1/1 205,28,-1/1 206,25,1/1 207,26,1/1 210,32,-1/1 211,29,1/1 212,30,1/1 215,36,-1/1 216,33,1/1 218,40,-1/1 219,41,-1/1 220,37,1/1 222,45,-1/1 223,46,-1/1 224,42,1/1 226,50,-1/1 227,51,-1/1 228,47,1/1 230,56,-1/1 231,57,-1/1 232,61,-1/1 233,62,-1/1 234,63,-1/1 235,67,-1/1 236,68,-1/1 237,73,-1/1 238,74,-1/1 239,80,-1/1 240,81,-1/1 241,86,-1/1 242,87,-1/1 243,93,-1/1 244,100,-1/1 245,107,-1/1 246,114,-1/1 247,121,-1/1 247,128,1/1 248,129,-1/1
mat 240 128,1,1/1 129,2,1/1 137,3,1/1 144,4,1/1 151,5,1/1 158,6,1/1 165,7,1/1 166,8,1/1 172,9,1/1 173,10,1/1 179,11,1/1 180,12,1/1 185,13,1/1 186,14,1/1 191,15,1/1 192,16,1/1 193,17,1/1 197,18,1/1 198,19,1/1 199,20,1/1 203,21,1/1 204,22,1/1 205,23,1/1 208,25,1/1 209,26,1/1 210,27,1/1 213,29,1/1 214,30,1/1 215,31,1/1 217,33,1/1 218,34,1/1 219,35,1/1 221,37,1/1 222,38,1/1 223,39,1/1 225,42,1/1 226,43,1/1 227,44,1/1 229,47,1/1 230,48,1/1 231,49,1/1 232,53,1/1 233,54,1/1 234,55,1/1 235,59,1/1 236,60,1/1 237,65,1/1 238,66,1/1 239,71,1/1 240,72,1/1 241,78,1/1 242,79,1/1 243,85,1/1 244,92,1/1 245,99,1/1 246,106,1/1 247,113,1/1 248,121,1/1 248,122,-1/1 248,123,1/1 248,124,-1/1 248,125,1/1 248,126,-1/1 248,127,1/1 248,128,2/1
mat 241 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,1/1 16,16,-1/1 17,17,1/1 19,19,-1/1 20,20,1/1 23,23,-1/1 24,24,1/1 28,28,-1/1 42,42,1/1 47,47,-1/1 48,48,1/1 53,53,-1/1 54,54,1/1 56,56,1/1 59,59,-1/1 60,60,1/1 61,61,-1/1 62,62,1/1 65,65,-1/1 66,66,1/1 67,67,-1/1 68,68,1/1 69,69,1/1 71,71,-1/1 72,72,1/1 73,73,-1/1 74,74,1/1 75,75,-1/1 76,76,1/1 78,78,-1/1 80,80,-1/1 81,81,1/1 82,82,-1/1 83,83,1/1 84,84,1/1 86,86,-1/1 88,88,-1/1 89,89,1/1 90,90,-1/1 91,91,1/1 94,94,-1/1 96,96,-1/1 97,97,1/1 98,98,1/1 102,102,-1/1 104,104,-1/1 105,105,1/1 110,110,-1/1 112,112,1/1 118,118,-1/1 120,120,2/1 135,135,1/1 136,136,-2/1 142,142,1/1 143,143,-1/1 148,148,1/1 149,149,-1/1 150,150,1/1 154,154,1/1 155,155,-1/1 156,156,1/1 157,157,-1/1 160,160,1/1 161,161,-1/1 162,162,1/1 163,163,-1/1 164,164,1/1 166,166,1/1 167,167,-1/1 168,168,1/1 169,169,-1/1 170,170,1/1 171,171,-1/1 172,172,-1/1 173,173,1/1 174,174,-1/1 175,175,1/1 176,176,-1/1 177,177,1/1 179,179,-1/1 180,180,1/1 181,181,-1/1 182,182,1/1 184,184,-1/1 185,185,-1/1 186,186,1/1 188,188,-1/1 189,189,1/1 192,192,-1/1 193,193,1/1 195,195,-1/1 198,198,-1/1 199,199,1/1 205,205,-1/1 224,224,1/1 225,225,1/1 228,228,-1/1 229,229,-1/1 230,230,1/1 232,232,-1/1 233,233,1/1 235,235,-1/1 236,236,1/1 237,237,-1/1 238,238,1/1 239,239,-1/1 240,240,1/1 241,241,-1/1
mat 242 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 21,21,1/1 25,25,-1/1 26,26,1/1 29,29,-1/1 30,30,1/1 31,31,1/1 33,33,-1/1 34,34,-1/1 35,35,1/1 36,36,1/1 38,38,-1/1 39,39,1/1 40,40,-1/1 41,41,1/1 44,44,-1/1 45,45,-1/1 46,46,1/1 51,51,-1/1 52,52,1/1 58,58,-1/1 66,66,1/1 71,71,1/1 72,72,-1/1 74,74,1/1 78,78,-1/1 79,79,1/1 80,80,1/1 81,81,-1/1 83,83,1/1 85,85,-1/1 86,86,-1/1 87,87,1/1 88,88,1/1 89,89,-1/1 91,91,1/1 93,93,-1/1 94,94,-1/1 95,95,1/1 96,96,1/1 97,97,-1/1 98,98,1/1 101,101,-1/1 102,102,-1/1 103,103,1/1 104,104,1/1 105,105,-1/1 109,109,-1/1 110,110,-1/1 111,111,1/1 117,117,-1/1 119,119,2/1 133,133,1/1 134,134,-2/1 140,140,1/1 141,141,-1/1 142,142,1/1 146,146,1/1 147,147,-1/1 148,148,1/1 149,149,1/1 150,150,-1/1 152,152,1/1 153,153,-1/1 154,154,1/1 155,155,1/1 156,156,-1/1 157,157,-1/1 158,158,1/1 159,159,-1/1 160,160,1/1 161,161,1/1 162,162,-1/1 163,163,-1/1 165,165,-1/1 166,166,1/1 167,167,1/1 168,168,-1/1 169,169,-1/1 172,172,1/1 173,173,-1/1 174,174,-1/1 179,179,-1/1 196,196,1/1 200,200,1/1 202,202,-1/1 203,203,1/1 206,206,-1/1 207,207,1/1 208,208,-1/1 209,209,1/1 211,211,-1/1 212,212,1/1 213,213,-1/1 214,214,1/1 215,215,1/1 216,216,-1/1 217,217,-1/1 218,218,-1/1 219,219,1/1 222,222,-1/1 223,223,1/1 227,227,-1/1 238,238,1/1 239,239,1/1 240,240,-1/1 241,241,-1/1 242,242,1/1 243,243,-1/1
mat 243 6,6,1/1 7,7,1/1 8,8,-1/1 10,10,-1/1 13,13,1/1 15,15,-1/1 16,16,1/1 18,18,-1/1 19,19,1/1 22,22,-1/1 23,23,1/1 27,27,-1/1 28,28,1/1 32,32,-1/1 37,37,1/1 42,42,-1/1 43,43,1/1 48,48,-1/1 49,49,1/1 50,50,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1 57,57,1/1 60,60,-1/1 62,62,-1/1 63,63,1/1 64,64,1/1 68,68,-1/1 69,69,-1/1 70,70,1/1 71,71,1/1 76,76,-1/1 77,77,1/1 78,78,1/1 79,79,-1/1 80,80,1/1 84,84,-1/1 85,85,-1/1 86,86,1/1 87,87,-1/1 88,88,1/1 93,93,-1/1 94,94,1/1 95,95,-1/1 96,96,1/1 101,101,-1/1 102,102,1/1 103,103,-1/1 104,104,1/1 109,109,-1/1 110,110,1/1 111,111,-1/1 112,112,1/1 117,117,-1/1 118,118,2/1 120,120,-1/1 133,133,1/1 135,135,-2/1 136,136,1/1 140,140,1/1 141,141,1/1 142,142,-1/1 143,143,-1/1 146,146,1/1 147,147,1/1 148,148,-1/1 150,150,-1/1 152,152,1/1 153,153,1/1 154,154,-1/1 156,156,-1/1 158,158,1/1 159,159,1/1 160,160,-1/1 162,162,-1/1 165,165,1/1 166,166,-1/1 168,168,-1/1 171,171,1/1 173,173,-1/1 176,176,1/1 178,178,-1/1 181,181,1/1 183,183,-1/1 184,184,1/1 185,185,1/1 187,187,-1/1 188,188,1/1 190,190,-1/1 191,191,-1/1 192,192,1/1 194,194,-1/1 195,195,1/1 197,197,-1/1 198,198,1/1 201,201,-1/1 204,204,-1/1 205,205,1/1 210,210,-1/1 220,220,1/1 221,221,1/1 224,224,-1/1 225,225,-1/1 226,226,1/1 230,230,-1/1 231,231,1/1 233,233,-1/1 234,234,1/1 236,236,-1/1 239,239,1/1 241,241,1/1 242,242,-1/1 243,243,-1/1
mat 244 5,5,1/1 6,6,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 18,18,1/1 21,21,-1/1 22,22,1/1 26,26,-1/1 27,27,1/1 31,31,-1/1 32,32,1/1 33,33,1/1 36,36,-1/1 37,37,-1/1 38,38,1/1 43,43,-1/1 44,44,1/1 45,45,1/1 49,49,-1/1 50,50,-1/1 51,51,1/1 57,57,-1/1 58,58,1/1 60,60,1/1 64,64,-1/1 65,65,1/1 66,66,-1/1 68,68,1/1 71,71,-1/1 73,73,1/1 74,74,-1/1 76,76,1/1 80,80,-1/1 82,82,1/1 83,83,-1/1 84,84,1/1 85,85,1/1 88,88,-1/1 90,90,1/1 91,91,-1/1 92,92,-1/1 93,93,1/1 96,96,-1/1 100,100,-1/1 101,101,1/1 105,105,1/1 108,108,-1/1 109,109,1/1 110,110,1/1 111,111,1/1 112,112,-1/1 116,116,-1/1 117,117,2/1 118,118,-1/1 119,119,-1/1 132,132,1/1 133,133,-2/1 134,134,1/1 135,135,1/1 139,139,1/1 140,140,-1/1 141,141,-1/1 142,142,-1/1 143,143,1/1 145,145,1/1 146,146,-1/1 149,149,-1/1 151,151,1/1 152,152,-1/1 156,156,1/1 158,158,-1/1 162,162,1/1 163,163,1/1 164,164,-1/1 168,168,1/1 169,169,1/1 170,170,-1/1 171,171,-1/1 173,173,1/1 174,174,1/1 175,175,-1/1 176,176,-1/1 179,179,1/1 180,180,-1/1 181,181,-1/1 185,185,-1/1 190,190,1/1 194,194,1/1 196,196,-1/1 197,197,1/1 200,200,-1/1 201,201,1/1 203,203,-1/1 204,204,1/1 207,207,-1/1 209,209,-1/1 210,210,1/1 215,215,-1/1 216,216,1/1 217,217,1/1 220,220,-1/1 221,221,-1/1 222,222,1/1 226,226,-1/1 227,227,1/1 231,231,-1/1 236,236,1/1 237,237,1/1 238,238,-1/1 239,239,-1/1 243,243,1/1 244,244,-1/1
mat 245 4,4,1/1 5,5,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,-1/1 18,18,-1/1 26,26,1/1 29,29,1/1 30,30,-1/1 31,31,1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,1/1 38,38,-1/1 40,40,1/1 41,41,-1/1 45,45,-1/1 49,49,1/1 54,54,1/1 55,55,-1/1 57,57,1/1 59,59,1/1 60,60,-1/1 62,62,1/1 63,63,-1/1 64,64,1/1 65,65,-1/1 67,67,1/1 68,68,-1/1 69,69,1/1 70,70,-1/1 73,73,-1/1 75,75,1/1 76,76,-1/1 82,82,-1/1 91,91,1/1 92,92,1/1 96,96,1/1 97,97,1/1 98,98,-1/1 99,99,-1/1 100,100,1/1 102,102,1/1 103,103,1/1 104,104,-1/1 105,105,-1/1 107,107,-1/1 108,108,1/1 109,109,1/1 110,110,-1/1 111,111,-1/1 115,115,-1/1 116,116,2/1 117,117,-1/1 131,131,1/1 132,132,-2/1 133,133,1/1 138,138,1/1 139,139,-1/1 140,140,-1/1 141,141,1/1 142,142,1/1 144,144,1/1 145,145,-1/1 147,147,-1/1 148,148,-1/1 149,149,1/1 150,150,1/1 151,151,-1/1 155,155,-1/1 156,156,-1/1 157,157,1/1 163,163,-1/1 170,170,1/1 175,175,1/1 176,176,1/1 177,177,-1/1 180,180,1/1 181,181,1/1 182,182,-1/1 183,183,1/1 184,184,-1/1 185,185,1/1 186,186,-1/1 187,187,1/1 188,188,-1/1 190,190,-1/1 191,191,1/1 192,192,-1/1 194,194,-1/1 197,197,-1/1 207,207,1/1 209,209,1/1 211,211,1/1 212,212,-1/1 213,213,1/1 214,214,-1/1 215,215,1/1 216,216,-1/1 217,217,-1/1 218,218,1/1 219,219,-1/1 222,222,-1/1 231,231,1/1 233,233,1/1 234,234,-1/1 235,235,1/1 236,236,-1/1 237,237,-1/1 244,244,1/1 245,245,-1/1
mat 246 3,3,1/1 4,4,-1/1 14,14,1/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 21,21,1/1 22,22,-1/1 25,25,1/1 26,26,-1/1 29,29,-1/1 35,35,1/1 38,38,1/1 39,39,-1/1 41,41,1/1 43,43,1/1 44,44,-1/1 45,45,1/1 46,46,-1/1 48,48,1/1 49,49,-1/1 50,50,1/1 51,51,-1/1 53,53,1/1 54,54,-1/1 56,56,1/1 57,57,-1/1 59,59,-1/1 61,61,1/1 62,62,-1/1 67,67,-1/1 70,70,1/1 76,76,1/1 77,77,-1/1 82,82,1/1 83,83,1/1 84,84,-1/1 88,88,1/1 89,89,1/1 90,90,-1/1 91,91,-1/1 94,94,1/1 95,95,1/1 96,96,-1/1 97,97,-1/1 99,99,1/1 101,101,1/1 102,102,-1/1 103,103,-1/1 106,106,-1/1 107,107,1/1 108,108,1/1 109,109,-1/1 114,114,-1/1 115,115,2/1 116,116,-1/1 130,130,1/1 131,131,-2/1 132,132,1/1 137,137,1/1 138,138,-1/1 139,139,-1/1 140,140,1/1 144,144,-1/1 146,146,-1/1 147,147,1/1 148,148,1/1 153,153,-1/1 154,154,-1/1 155,155,1/1 156,156,1/1 161,161,-1/1 162,162,-1/1 163,163,1/1 164,164,1/1 169,169,-1/1 170,170,-1/1 171,171,1/1 176,176,-1/1 178,178,1/1 182,182,1/1 183,183,-1/1 186,186,1/1 188,188,1/1 189,189,-1/1 192,192,1/1 193,193,-1/1 194,194,1/1 195,195,-1/1 197,197,1/1 198,198,-1/1 200,200,1/1 201,201,-1/1 203,203,1/1 204,204,-1/1 206,206,1/1 207,207,-1/1 208,208,1/1 209,209,-1/1 211,211,-1/1 213,213,-1/1 219,219,1/1 222,222,1/1 223,223,-1/1 226,226,1/1 227,227,-1/1 230,230,1/1 231,231,-1/1 232,232,1/1 233,233,-1/1 235,235,-1/1 245,245,1/1 246,246,-1/1
mat 247 2,2,1/1 3,3,-1/1 17,17,1/1 19,19,1/1 20,20,-1/1 22,22,1/1 23,23,-1/1 26,26,1/1 27,27,-1/1 29,29,1/1 30,30,1/1 31,31,-1/1 33,33,1/1 34,34,-1/1 35,35,-1/1 37,37,1/1 38,38,-1/1 42,42,1/1 43,43,-1/1 46,46,1/1 47,47,1/1 48,48,-1/1 51,51,1/1 52,52,-1/1 53,53,-1/1 57,57,1/1 58,58,-1/1 62,62,1/1 63,63,1/1 64,64,-1/1 67,67,1/1 68,68,1/1 69,69,-1/1 70,70,-1/1 73,73,1/1 74,74,1/1 75,75,-1/1 76,76,-1/1 80,80,1/1 81,81,1/1 82,82,-1/1 83,83,-1/1 86,86,1/1 87,87,1/1 88,88,-1/1 89,89,-1/1 93,93,1/1 94,94,-1/1 95,95,-1/1 100,100,1/1 101,101,-1/1 106,106,1/1 107,107,1/1 108,108,-1/1 113,113,-1/1 114,114,2/1 115,115,-1/1 129,129,1/1 130,130,-2/1 131,131,1/1 137,137,-1/1 138,138,-1/1 139,139,1/1 145,145,-1/1 146,146,1/1 152,152,-1/1 153,153,1/1 154,154,1/1 159,159,-1/1 160,160,-1/1 161,161,1/1 162,162,1/1 167,167,-1/1 168,168,-1/1 169,169,1/1 170,170,1/1 174,174,-1/1 175,175,-1/1 176,176,1/1 177,177,1/1 181,181,-1/1 182,182,-1/1 183,183,1/1 184,184,1/1 187,187,-1/1 188,188,-1/1 190,190,1/1 193,193,1/1 194,194,-1/1 196,196,1/1 198,198,1/1 199,199,-1/1 200,200,-1/1 202,202,1/1 204,204,1/1 205,205,-1/1 206,206,-1/1 209,209,1/1 210,210,-1/1 213,213,1/1 214,214,1/1 215,215,-1/1 217,217,1/1 218,218,-1/1 219,219,-1/1 221,221,1/1 222,222,-1/1 225,225,1/1 226,226,-1/1 229,229,1/1 230,230,-1/1 232,232,-1/1 246,246,1/1 247,247,-1/1
mat 248 1,1,1/1 2,2,-1/1 20,20,1/1 23,23,1/1 24,24,-1/1 27,27,1/1 28,28,-1/1 31,31,1/1 32,32,-1/1 34,34,1/1 35,35,1/1 36,36,-1/1 38,38,1/1 39,39,1/1 40,40,-1/1 41,41,-1/1 43,43,1/1 44,44,1/1 45,45,-1/1 46,46,-1/1 48,48,1/1 49,49,1/1 50,50,-1/1 51,51,-1/1 53,53,1/1 54,54,1/1 55,55,1/1 56,56,-1/1 57,57,-1/1 59,59,1/1 60,60,1/1 61,61,-1/1 62,62,-1/1 63,63,-1/1 65,65,1/1 66,66,1/1 67,67,-1/1 68,68,-1/1 71,71,1/1 72,72,1/1 73,73,-1/1 74,74,-1/1 78,78,1/1 79,79,1/1 80,80,-1/1 81,81,-1/1 85,85,1/1 86,86,-1/1 87,87,-1/1 92,92,1/1 93,93,-1/1 99,99,1/1 100,100,-1/1 106,106,1/1 107,107,-1/1 113,113,2/1 114,114,-1/1 129,129,-2/1 130,130,1/1 137,137,-1/1 138,138,1/1 144,144,-1/1 145,145,1/1 151,151,-1/1 152,152,1/1 158,158,-1/1 159,159,1/1 160,160,1/1 165,165,-1/1 166,166,-1/1 167,167,1/1 168,168,1/1 172,172,-1/1 173,173,-1/1 174,174,1/1 175,175,1/1 179,179,-1/1 180,180,-1/1 181,181,1/1 182,182,1/1 185,185,-1/1 186,186,-1/1 187,187,1/1 188,188,1/1 189,189,1/1 191,191,-1/1 192,192,-1/1 193,193,-1/1 194,194,1/1 195,195,1/1 197,197,-1/1 198,198,-1/1 200,200,1/1 201,201,1/1 203,203,-1/1 204,204,-1/1 206,206,1/1 207,207,1/1 208,208,-1/1 209,209,-1/1 211,211,1/1 212,212,1/1 213,213,-1/1 214,214,-1/1 216,216,1/1 217,217,-1/1 220,220,1/1 221,221,-1/1 224,224,1/1 225,225,-1/1 228,228,1/1 229,229,-1/1 247,247,1/1 248,248,-1/1
sc 1 3,9,-1/1 11,16,-1/1 17,23,-1/1 19,24,-1/1 25,30,-1/1 27,31,-1/1 32,37,-1/1 33,38,-1/1 35,39,-1/1 40,45,-1/1 41,46,-1/1 43,47,-1/1 48,52,-1/1 49,53,-1/1 50,54,-1/1 55,59,-1/1 56,60,-1/1 61,66,-1/1 62,67,-1/1 68,73,-1/1 74,79,-1/1 93,97,1/1 98,101,1/1 102,104,1/1 105,107,1/1 108,109,1/1 110,111,1/1 112,113,1/1 121,241,1/1 129,123,1/1 136,131,1/1 143,137,1/1 144,139,1/1 150,145,1/1 151,147,1/1 157,152,1/1 158,153,1/1 159,155,1/1 165,160,1/1 166,161,1/1 167,163,1/1 172,168,1/1 173,169,1/1 174,170,1/1 179,175,1/1 180,176,1/1 186,181,1/1 187,182,1/1 193,188,1/1 199,194,1/1 217,213,-1/1 221,218,-1/1 224,222,-1/1 227,225,-1/1 229,228,-1/1 231,230,-1/1 233,232,-1/1 241,1,-2/1 243,1,1/1
sc 2 4,10,-1/1 11,17,-1/1 12,18,-1/1 16,23,-1/1 19,25,-1/1 20,26,-1/1 24,30,-1/1 27,33,-1/1 28,34,-1/1 31,38,-1/1 35,41,-1/1 36,42,-1/1 39,46,-1/1 43,50,-1/1 47,54,-1/1 63,69,1/1 70,75,1/1 76,80,1/1 77,81,1/1 82,85,1/1 83,86,1/1 87,90,1/1 88,91,1/1 92,95,1/1 96,100,1/1 110,112,-1/1 111,113,-1/1 114,115,-1/1 122,242,1/1 130,124,1/1 137,131,1/1 138,132,1/1 143,136,1/1 145,139,1/1 146,140,1/1 150,144,1/1 153,147,1/1 154,148,1/1 158,151,1/1 161,155,1/1 162,156,1/1 166,159,1/1 170,163,1/1 174,167,1/1 189,183,-1/1 195,190,-1/1 200,196,-1/1 201,197,-1/1 205,202,-1/1 206,203,-1/1 210,207,-1/1 211,208,-1/1 215,212,-1/1 220,216,-1/1 232,230,1/1 233,231,1/1 235,234,1/1 242,2,-2/1 244,2,1/1
sc 3 1,9,1/1 4,11,-1/1 10,17,-1/1 12,19,-1/1 18,25,-1/1 20,27,-1/1 26,33,-1/1 28,35,-1/1 34,41,-1/1 36,43,-1/1 37,44,-1/1 42,50,-1/1 45,51,-1/1 52,57,-1/1 53,58,-1/1 59,64,-1/1 60,65,-1/1 66,71,-1/1 67,72,-1/1 73,78,-1/1 79,84,-1/1 89,93,1/1 94,98,1/1 99,102,1/1 103,105,1/1 106,108,1/1 111,114,1/1 113,115,1/1 123,243,1/1 129,121,-1/1 131,124,1/1 137,130,1/1 139,132,1/1 145,138,1/1 147,140,1/1 153,146,1/1 155,148,1/1 161,154,1/1 163,156,1/1 164,157,1/1 170,162,1/1 171,165,1/1 177,172,1/1 178,173,1/1 184,179,1/1 185,180,1/1 191,186,1/1 192,187,1/1 198,193,1/1 204,199,1/1 213,209,-1/1 218,214,-1/1 222,219,-1/1 225,223,-1/1 228,226,-1/1 234,231,-1/1 235,233,-1/1 241,3,1/1 243,3,-2/1 244,3,1/1
sc 4 2,10,1/1 3,11,1/1 5,12,-1/1 9,16,1/1 13,20,-1/1 21,28,-1/1 25,32,1/1 29,36,-1/1 30,37,1/1 33,40,1/1 38,45,1/1 41,49,1/1 46,53,1/1 50,56,1/1 54,60,1/1 57,63,1/1 64,70,1/1 71,76,1/1 72,77,1/1 78,83,1/1 84,88,1/1 85,89,1/1 90,94,1/1 95,99,1/1 100,103,1/1 108,110,1/1 109,111,1/1 115,116,-1/1 124,244,1/1 130,122,-1/1 131,123,-1/1 132,125,1/1 136,129,-1/1 140,133,1/1 148,141,1/1 152,145,-1/1 156,149,1/1 157,150,-1/1 160,153,-1/1 165,158,-1/1 169,161,-1/1 173,166,-1/1 176,170,-1/1 180,174,-1/1 183,177,-1/1 190,184,-1/1 196,191,-1/1 197,192,-1/1 203,198,-1/1 208,204,-1/1 209,205,-1/1 214,210,-1/1 219,215,-1/1 223,220,-1/1 230,228,-1/1 231,229,-1/1 236,235,1/1 242,4,1/1 243,4,1/1 244,4,-2/1 245,4,1/1
sc 5 4,12,1/1 6,13,-1/1 10,18,1/1 11,19,1/1 14,21,-1/1 16,24,1/1 17,25,1/1 22,29,-1/1 23,30,1/1 40,48,1/1 45,52,1/1 49,55,1/1 51,57,1/1 53,59,1/1 56,62,1/1 58,64,1/1 60,67,1/1 65,72,1/1 76,82,1/1 80,85,1/1 83,87,1/1 86,90,1/1 88,92,1/1 91,95,1/1 103,106,1/1 105,108,1/1 107,109,1/1 116,117,-1/1 125,245,1/1 132,124,-1/1 133,126,1/1 138,130,-1/1 139,131,-1/1 141,134,1/1 144,136,-1/1 145,137,-1/1 149,142,1/1 150,143,-1/1 168,160,-1/1 172,165,-1/1 175,169,-1/1 177,171,-1/1 179,173,-1/1 182,176,-1/1 184,178,-1/1 187,180,-1/1 192,185,-1/1 202,196,-1/1 205,200,-1/1 207,203,-1/1 210,206,-1/1 212,208,-1/1 215,211,-1/1 226,223,-1/1 228,225,-1/1 229,227,-1/1 237,236,1/1 244,5,1/1 245,5,-2/1 246,5,1/1
sc 6 5,13,1/1 7,14,-1/1 12,20,1/1 15,22,-1/1 18,26,1/1 19,27,1/1 24,31,1/1 25,33,1/1 30,38,1/1 32,40,1/1 37,45,1/1 44,51,1/1 55,61,1/1 59,66,1/1 62,68,1/1 64,71,1/1 67,73,1/1 70,76,1/1 72,78,1/1 75,80,1/1 77,83,1/1 81,86,1/1 92,96,1/1 95,100,1/1 99,103,1/1 102,105,1/1 104,107,1/1 117,118,-1/1 126,246,1/1 133,125,-1/1 134,127,1/1 140,132,-1/1 142,135,1/1 146,138,-1/1 147,139,-1/1 151,144,-1/1 153,145,-1/1 158,150,-1/1 160,152,-1/1 165,157,-1/1 171,164,-1/1 181,175,-1/1 186,179,-1/1 188,182,-1/1 191,184,-1/1 193,187,-1/1 196,190,-1/1 198,192,-1/1 200,195,-1/1 203,197,-1/1 206,201,-1/1 216,212,-1/1 220,215,-1/1 223,219,-1/1 225,222,-1/1 227,224,-1/1 238,237,1/1 245,6,1/1 246,6,-2/1 247,6,1/1
sc 7 6,14,1/1 8,15,-1/1 13,21,1/1 20,28,1/1 26,34,1/1 27,35,1/1 31,39,1/1 33,41,1/1 38,46,1/1 40,49,1/1 45,53,1/1 48,55,1/1 51,58,1/1 52,59,1/1 57,64,1/1 63,70,1/1 68,74,1/1 69,75,1/1 73,79,1/1 78,84,1/1 83,88,1/1 86,91,1/1 87,92,1/1 90,95,1/1 94,99,1/1 98,102,1/1 101,104,1/1 118,119,-1/1 127,247,1/1 134,126,-1/1 135,128,1/1 141,133,-1/1 148,140,-1/1 154,146,-1/1 155,147,-1/1 159,151,-1/1 161,153,-1/1 166,158,-1/1 169,160,-1/1 173,165,-1/1 175,168,-1/1 178,171,-1/1 179,172,-1/1 184,177,-1/1 190,183,-1/1 194,188,-1/1 195,189,-1/1 199,193,-1/1 204,198,-1/1 208,203,-1/1 211,206,-1/1 212,207,-1/1 215,210,-1/1 219,214,-1/1 222,218,-1/1 224,221,-1/1 239,238,1/1 246,7,1/1 247,7,-2/1 248,7,1/1
sc 8 7,15,1/1 14,22,1/1 21,29,1/1 28,36,1/1 34,42,1/1 35,43,1/1 39,47,1/1 41,50,1/1 46,54,1/1 49,56,1/1 53,60,1/1 55,62,1/1 58,65,1/1 59,67,1/1 61,68,1/1 64,72,1/1 66,73,1/1 70,77,1/1 71,78,1/1 75,81,1/1 76,83,1/1 80,86,1/1 82,87,1/1 85,90,1/1 89,94,1/1 93,98,1/1 97,101,1/1 119,120,-1/1 128,248,1/1 135,127,-1/1 142,134,-1/1 149,141,-1/1 156,148,-1/1 162,154,-1/1 163,155,-1/1 167,159,-1/1 170,161,-1/1 174,166,-1/1 176,169,-1/1 180,173,-1/1 182,175,-1/1 185,178,-1/1 187,179,-1/1 188,181,-1/1 192,184,-1/1 193,186,-1/1 197,190,-1/1 198,191,-1/1 201,195,-1/1 203,196,-1/1 206,200,-1/1 207,202,-1/1 210,205,-1/1 214,209,-1/1 218,213,-1/1 221,217,-1/1 240,239,1/1 247,8,1/1 248,8,-2/1
sc 9 4,16,-1/1 10,23,-1/1 12,24,-1/1 18,30,-1/1 20,31,-1/1 26,38,-1/1 28,39,-1/1 32,44,1/1 34,46,-1/1 36,47,-1/1 40,51,1/1 42,54,-1/1 48,57,1/1 49,58,1/1 55,64,1/1 56,65,1/1 61,71,1/1 62,72,1/1 68,78,1/1 74,84,1/1 89,97,-1/1 94,101,-1/1 99,104,-1/1 103,107,-1/1 106,109,-1/1 110,114,1/1 112,115,1/1 121,3,1/1 123,1,-1/1 129,241,1/1 129,243,1/1 136,124,1/1 143,130,1/1 144,132,1/1 150,138,1/1 151,140,1/1 158,146,1/1 159,148,1/1 164,152,-1/1 166,154,1/1 167,156,1/1 171,160,-1/1 174,162,1/1 177,168,-1/1 178,169,-1/1 184,175,-1/1 185,176,-1/1 191,181,-1/1 192,182,-1/1 198,188,-1/1 204,194,-1/1 217,209,1/1 221,214,1/1 224,219,1/1 227,223,1/1 229,226,1/1 234,230,-1/1 235,232,-1/1 241,9,-1/1 243,9,-1/1 244,9,1/1
sc 10 3,17,1/1 5,18,-1/1 9,23,1/1 13,26,-1/1 19,32,-1/1 21,34,-1/1 24,37,-1/1 27,40,-1/1 29,42,-1/1 31,45,-1/1 35,49,-1/1 39,53,-1/1 43,56,-1/1 47,60,-1/1 57,69,-1/1 64,75,-1/1 71,80,-1/1 72,81,-1/1 78,86,-1/1 82,89,1/1 84,91,-1/1 87,94,1/1 92,99,1/1 96,103,1/1 108,112,1/1 109,113,1/1 114,116,1/1 122,4,1/1 124,2,-1/1 130,242,1/1 130,244,1/1 137,123,-1/1 138,125,1/1 143,129,-1/1 146,133,1/1 152,139,1/1 154,141,1/1 157,144,1/1 160,147,1/1 162,149,1/1 165,151,1/1 169,155,1/1 173,159,1/1 176,163,1/1 180,167,1/1 189,177,1/1 195,184,1/1 200,191,1/1 201,192,1/1 206,198,1/1 209,202,-1/1 211,204,1/1 214,207,-1/1 219,212,-1/1 223,216,-1/1 232,228,-1/1 233,229,-1/1 236,234,-1/1 242,10,-1/1 243,10,1/1 244,10,-1/1 245,10,1/1
sc 11 1,16,1/1 2,17,1/1 5,19,-1/1 13,27,-1/1 18,32,-1/1 21,35,-1/1 26,40,-1/1 29,43,-1/1 30,44,1/1 34,49,-1/1 38,51,1/1 42,56,-1/1 46,58,1/1 52,63,-1/1 54,65,1/1 59,70,-1/1 66,76,-1/1 67,77,-1/1 73,83,-1/1 79,88,-1/1 85,93,-1/1 90,98,-1/1 95,102,-1/1 100,105,-1/1 106,110,1/1 109,114,-1/1 113,116,-1/1 123,4,1/1 124,3,-1/1 131,243,1/1 131,244,1/1 136,121,-1/1 137,122,-1/1 139,125,1/1 147,133,1/1 152,138,1/1 155,141,1/1 160,146,1/1 163,149,1/1 164,150,-1/1 169,154,1/1 171,158,-1/1 176,162,1/1 178,166,-1/1 183,172,1/1 185,174,-1/1 190,179,1/1 196,186,1/1 197,187,1/1 203,193,1/1 208,199,1/1 213,205,1/1 218,210,1/1 222,215,1/1 225,220,1/1 230,226,-1/1 234,229,1/1 236,233,1/1 241,11,1/1 242,11,1/1 243,11,-1/1 244,11,-1/1 245,11,1/1
sc 12 2,18,1/1 3,19,1/1 6,20,-1/1 9,24,1/1 14,28,-1/1 17,32,-1/1 22,36,-1/1 23,37,-1/1 33,48,1/1 38,52,1/1 41,55,1/1 46,59,1/1 50,62,1/1 51,63,-1/1 54,67,1/1 58,70,-1/1 65,77,-1/1 71,82,1/1 78,87,1/1 80,89,-1/1 84,92,1/1 86,94,-1/1 91,99,-1/1 100,106,1/1 105,110,-1/1 107,111,-1/1 115,117,1/1 124,5,1/1 125,4,-1/1 132,244,1/1 132,245,1/1 138,122,-1/1 139,123,-1/1 140,126,1/1 144,129,-1/1 148,134,1/1 152,137,1/1 156,142,1/1 157,143,1/1 168,153,-1/1 172,158,-1/1 175,161,-1/1 179,166,-1/1 182,170,-1/1 183,171,1/1 187,174,-1/1 190,178,1/1 197,185,1/1 202,191,-1/1 207,198,-1/1 209,200,1/1 212,204,-1/1 214,206,1/1 219,211,1/1 226,220,-1/1 230,225,1/1 231,227,1/1 237,235,-1/1 242,12,1/1 243,12,1/1 244,12,-1/1 245,12,-1/1 246,12,1/1
sc 13 4,20,1/1 7,21,-1/1 10,26,1/1 11,27,1/1 15,29,-1/1 16,31,1/1 17,33,1/1 23,38,1/1 32,48,-1/1 37,52,-1/1 44,57,-1/1 49,61,1/1 53,66,1/1 56,68,1/1 58,71,1/1 60,73,1/1 65,78,1/1 70,82,-1/1 75,85,-1/1 77,87,-1/1 81,90,-1/1 88,96,1/1 91,100,1/1 99,106,-1/1 102,108,-1/1 104,109,-1/1 116,118,1/1 125,6,1/1 126,5,-1/1 133,245,1/1 133,246,1/1 140,124,-1/1 141,127,1/1 146,130,-1/1 147,131,-1/1 149,135,1/1 151,136,-1/1 153,137,-1/1 158,143,-1/1 168,152,1/1 172,157,1/1 177,164,1/1 181,169,-1/1 186,173,-1/1 188,176,-1/1 191,178,-1/1 193,180,-1/1 198,185,-1/1 202,190,1/1 205,195,1/1 207,197,1/1 210,201,1/1 216,208,-1/1 220,211,-1/1 226,219,1/1 228,222,1/1 229,224,1/1 238,236,-1/1 244,13,1/1 245,13,-1/1 246,13,-1/1 247,13,1/1
sc 14 5,21,1/1 8,22,-1/1 12,28,1/1 18,34,1/1 19,35,1/1 24,39,1/1 25,41,1/1 30,46,1/1 32,49,1/1 37,53,1/1 44,58,1/1 48,61,-1/1 52,66,-1/1 57,71,-1/1 62,74,1/1 63,76,-1/1 67,79,1/1 69,80,-1/1 72,84,1/1 77,88,1/1 81,91,1/1 87,96,-1/1 90,100,-1/1 94,103,-1/1 98,105,-1/1 101,107,-1/1 117,119,1/1 126,7,1/1 127,6,-1/1 134,246,1/1 134,247,1/1 141,125,-1/1 142,128,1/1 148,132,-1/1 154,138,-1/1 155,139,-1/1 159,144,-1/1 161,145,-1/1 166,150,-1/1 169,152,-1/1 173,157,-1/1 178,164,-1/1 181,168,1/1 186,172,1/1 191,177,1/1 194,182,-1/1 196,183,1/1 199,187,-1/1 200,189,1/1 204,192,-1/1 208,197,-1/1 211,201,-1/1 216,207,1/1 220,210,1/1 223,214,1/1 225,218,1/1 227,221,1/1 239,237,-1/1 245,14,1/1 246,14,-1/1 247,14,-1/1 248,14,1/1
sc 15 6,22,1/1 13,29,1/1 20,36,1/1 26,42,1/1 27,43,1/1 31,47,1/1 33,50,1/1 38,54,1/1 40,56,1/1 45,60,1/1 48,62,1/1 51,65,1/1 52,67,1/1 57,72,1/1 61,74,-1/1 63,77,1/1 66,79,-1/1 69,81,1/1 71,84,-1/1 76,88,-1/1 80,91,-1/1 82,92,-1/1 85,95,-1/1 89,99,-1/1 93,102,-1/1 97,104,-1/1 118,120,1/1 127,8,1/1 128,7,-1/1 135,247,1/1 135,248,1/1 142,126,-1/1 149,133,-1/1 156,140,-1/1 162,146,-1/1 163,147,-1/1 167,151,-1/1 170,153,-1/1 174,158,-1/1 176,160,-1/1 180,165,-1/1 182,168,-1/1 185,171,-1/1 187,172,-1/1 192,177,-1/1 194,181,1/1 197,183,-1/1 199,186,1/1 201,189,-1/1 204,191,1/1 208,196,1/1 211,200,1/1 212,202,1/1 215,205,1/1 219,209,1/1 222,213,1/1 224,217,1/1 240,238,-1/1 246,15,1/1 247,15,-1/1 248,15,-1/1
sc 16 2,23,1/1 5,24,-1/1 13,31,-1/1 18,37,-1/1 21,39,-1/1 25,44,-1/1 26,45,-1/1 29,47,-1/1 33,51,-1/1 34,53,-1/1 41,58,-1/1 42,60,-1/1 48,63,1/1 50,65,-1/1 55,70,1/1 61,76,1/1 62,77,1/1 68,83,1/1 74,88,1/1 85,97,1/1 90,101,1/1 95,104,1/1 100,107,1/1 106,111,-1/1 108,114,-1/1 112,116,-1/1 121,11,1/1 124,9,-1/1 129,4,1/1 131,1,-1/1 136,241,1/1 136,243,1/1 136,244,1/1 143,122,-1/1 144,125,1/1 151,133,1/1 157,138,1/1 159,141,1/1 164,145,1/1 165,146,1/1 167,149,1/1 171,153,1/1 173,154,1/1 178,161,1/1 180,162,1/1 183,168,-1/1 185,170,1/1 190,175,-1/1 196,181,-1/1 197,182,-1/1 203,188,-1/1 208,194,-1/1 217,205,-1/1 221,210,-1/1 224,215,-1/1 227,220,-1/1 231,226,1/1 234,228,1/1 236,232,1/1 241,16,-1/1 242,16,1/1 244,16,-1/1 245,16,1/1
sc 17 1,23,1/1 5,25,-1/1 12,32,1/1 13,33,-1/1 20,40,1/1 21,41,-1/1 24,44,-1/1 28,49,1/1 29,50,-1/1 31,51,-1/1 36,56,1/1 39,58,-1/1 47,65,-1/1 52,69,1/1 59,75,1/1 66,80,1/1 67,81,1/1 73,86,1/1 79,91,1/1 82,93,-1/1 87,98,-1/1 92,102,-1/1 96,105,-1/1 106,112,1/1 109,115,-1/1 111,116,1/1 122,11,1/1 123,10,1/1 130,3,-1/1 131,2,-1/1 137,242,1/1 137,243,1/1 137,244,1/1 143,121,-1/1 145,125,1/1 152,132,-1/1 153,133,1/1 160,140,-1/1 161,141,1/1 164,144,1/1 169,148,-1/1 170,149,1/1 171,151,1/1 176,156,-1/1 178,159,1/1 185,167,1/1 189,172,-1/1 195,179,-1/1 200,186,-1/1 201,187,-1/1 206,193,-1/1 211,199,-1/1 213,202,1/1 218,207,1/1 222,212,1/1 225,216,1/1 232,226,-1/1 235,229,1/1 236,231,-1/1 241,17,1/1 242,17,-1/1 243,17,-1/1 245,17,1/1
sc 18 3,25,1/1 6,26,-1/1 9,30,1/1 11,32,1/1 14,34,-1/1 16,37,1/1 22,42,-1/1 27,48,-1/1 31,52,-1/1 35,55,-1/1 39,59,-1/1 43,62,-1/1 47,67,-1/1 51,69,1/1 58,75,1/1 65,81,1/1 71,85,-1/1 76,89,-1/1 78,90,-1/1 83,94,-1/1 84,95,-1/1 88,99,-1/1 96,106,1/1 105,112,-1/1 107,113,-1/1 114,117,-1/1 122,12,1/1 125,10,-1/1 130,5,1/1 132,2,-1/1 138,242,1/1 138,244,1/1 138,245,1/1 145,123,-1/1 146,126,1/1 150,129,-1/1 152,131,-1/1 154,134,1/1 157,136,-1/1 162,142,1/1 168,147,1/1 172,151,1/1 175,155,1/1 179,159,1/1 182,163,1/1 187,167,1/1 189,171,-1/1 195,178,-1/1 201,185,-1/1 205,191,1/1 209,196,1/1 210,198,1/1 214,203,1/1 215,204,1/1 219,208,1/1 226,216,-1/1 232,225,1/1 233,227,1/1 237,234,1/1 242,18,-1/1 243,18,1/1 245,18,-1/1 246,18,1/1
sc 19 1,24,1/1 2,25,1/1 6,27,-1/1 10,32,1/1 14,35,-1/1 22,43,-1/1 23,44,-1/1 26,48,-1/1 34,55,-1/1 38,57,1/1 42,62,-1/1 45,63,1/1 46,64,1/1 53,70,1/1 54,72,1/1 60,77,1/1 66,82,-1/1 73,87,-1/1 79,92,-1/1 80,93,1/1 86,98,1/1 91,102,1/1 100,108,-1/1 103,110,-1/1 107,114,1/1 113,117,1/1 123,12,1/1 125,11,-1/1 131,5,1/1 132,3,-1/1 139,243,1/1 139,244,1/1 139,245,1/1 144,121,-1/1 145,122,-1/1 147,126,1/1 152,130,-1/1 155,134,1/1 163,142,1/1 164,143,1/1 168,146,1/1 175,154,1/1 177,158,-1/1 182,162,1/1 183,165,-1/1 184,166,-1/1 190,173,-1/1 192,174,-1/1 197,180,-1/1 202,186,1/1 207,193,1/1 212,199,1/1 213,200,-1/1 218,206,-1/1 222,211,-1/1 228,220,1/1 230,223,1/1 234,227,-1/1 237,233,-1/1 241,19,1/1 242,19,1/1 243,19,-1/1 245,19,-1/1 246,19,1/1
sc 20 2,26,1/1 3,27,1/1 7,28,-1/1 9,31,1/1 15,36,-1/1 17,40,-1/1 23,45,-1/1 25,48,-1/1 30,52,-1/1 41,61,1/1 44,63,1/1 46,66,1/1 50,68,1/1 54,73,1/1 58,76,-1/1 64,82,-1/1 65,83,-1/1 72,87,-1/1 75,89,1/1 81,94,1/1 84,96,1/1 91,103,-1/1 95,106,-1/1 102,110,1/1 104,111,1/1 115,118,-1/1 124,13,1/1 126,12,-1/1 132,6,1/1 133,4,-1/1 140,244,1/1 140,245,1/1 140,246,1/1 146,122,-1/1 147,123,-1/1 148,127,1/1 151,129,-1/1 156,135,1/1 160,137,1/1 165,143,1/1 168,145,1/1 172,150,1/1 181,161,-1/1 183,164,-1/1 186,166,-1/1 188,170,-1/1 193,174,-1/1 196,178,1/1 202,184,1/1 203,185,1/1 207,192,1/1 209,195,-1/1 214,201,-1/1 216,204,-1/1 223,211,1/1 226,215,1/1 230,222,-1/1 231,224,-1/1 238,235,1/1 242,20,1/1 243,20,1/1 244,20,-1/1 246,20,-1/1 247,20,1/1
sc 21 4,28,1/1 8,29,-1/1 10,34,1/1 11,35,1/1 16,39,1/1 17,41,1/1 23,46,1/1 32,55,-1/1 37,59,-1/1 40,61,-1/1 44,64,-1/1 45,66,-1/1 51,71,-1/1 56,74,1/1 60,79,1/1 63,82,1/1 65,84,1/1 69,85,1/1 77,92,-1/1 81,95,-1/1 83,96,-1/1 86,100,-1/1 94,106,1/1 98,108,1/1 101,109,1/1 116,119,-1/1 125,14,1/1 127,13,-1/1 133,7,1/1 134,5,-1/1 141,245,1/1 141,246,1/1 141,247,1/1 148,124,-1/1 149,128,1/1 154,130,-1/1 155,131,-1/1 159,136,-1/1 161,137,-1/1 166,143,-1/1 175,152,1/1 179,157,1/1 181,160,1/1 184,164,1/1 186,165,1/1 191,171,1/1 194,176,-1/1 199,180,-1/1 202,183,-1/1 204,185,-1/1 205,189,-1/1 212,197,1/1 215,201,1/1 216,203,1/1 220,206,1/1 226,214,-1/1 228,218,-1/1 229,221,-1/1 239,236,1/1 244,21,1/1 245,21,-1/1 247,21,-1/1 248,21,1/1
sc 22 5,29,1/1 12,36,1/1 18,42,1/1 19,43,1/1 24,47,1/1 25,50,1/1 30,54,1/1 32,56,1/1 37,60,1/1 44,65,1/1 48,68,-1/1 52,73,-1/1 55,74,-1/1 57,78,-1/1 59,79,-1/1 63,83,-1/1 64,84,-1/1 69,86,-1/1 70,88,-1/1 75,91,-1/1 82,96,1/1 85,100,1/1 89,103,1/1 93,105,1/1 97,107,1/1 117,120,-1/1 126,15,1/1 128,14,-1/1 134,8,1/1 135,6,-1/1 142,246,1/1 142,247,1/1 142,248,1/1 149,125,-1/1 156,132,-1/1 162,138,-1/1 163,139,-1/1 167,144,-1/1 170,145,-1/1 174,150,-1/1 176,152,-1/1 180,157,-1/1 185,164,-1/1 188,168,1/1 193,172,1/1 194,175,1/1 198,177,1/1 199,179,1/1 203,183,1/1 204,184,1/1 206,189,1/1 208,190,1/1 211,195,1/1 216,202,-1/1 220,205,-1/1 223,209,-1/1 225,213,-1/1 227,217,-1/1 240,237,1/1 245,22,1/1 246,22,-1/1 248,22,-1/1
sc 23 5,30,-1/1 12,37,1/1 13,38,-1/1 19,44,1/1 20,45,1/1 21,46,-1/1 27,51,1/1 28,53,1/1 29,54,-1/1 35,58,1/1 36,60,1/1 43,65,1/1 48,69,-1/1 55,75,-1/1 61,80,-1/1 62,81,-1/1 68,86,-1/1 74,91,-1/1 82,97,1/1 87,101,1/1 92,104,1/1 96,107,1/1 106,113,-1/1 108,115,-1/1 110,116,1/1 121,17,1/1 122,16,1/1 129,10,1/1 130,9,-1/1 136,2,-1/1 137,1,-1/1 143,241,1/1 143,242,1/1 143,243,1/1 143,244,1/1 150,125,1/1 157,132,-1/1 158,133,1/1 164,139,-1/1 165,140,-1/1 166,141,1/1 171,147,-1/1 173,148,-1/1 174,149,1/1 178,155,-1/1 180,156,-1/1 185,163,-1/1 189,168,1/1 195,175,1/1 200,181,1/1 201,182,1/1 206,188,1/1 211,194,1/1 217,202,-1/1 221,207,-1/1 224,212,-1/1 227,216,-1/1 233,226,1/1 235,228,1/1 236,230,-1/1 241,23,-1/1 242,23,-1/1 245,23,1/1
sc 24 2,30,1/1 6,31,-1/1 10,37,1/1 14,39,-1/1 17,44,1/1 22,47,-1/1 26,52,-1/1 33,57,-1/1 34,59,-1/1 40,63,-1/1 41,64,-1/1 42,67,-1/1 49,70,-1/1 50,72,-1/1 56,77,-1/1 61,82,1/1 68,87,1/1 74,92,1/1 80,97,-1/1 86,101,-1/1 91,104,-1/1 100,109,1/1 103,111,1/1 105,114,1/1 112,117,1/1 121,19,1/1 125,16,-1/1 129,12,1/1 132,9,-1/1 136,5,1/1 139,1,-1/1 144,241,1/1 144,243,1/1 144,244,1/1 144,245,1/1 150,122,-1/1 151,126,1/1 157,130,-1/1 159,134,1/1 164,137,-1/1 167,142,1/1 172,146,1/1 177,153,1/1 179,154,1/1 183,160,1/1 184,161,1/1 187,162,1/1 190,169,1/1 192,170,1/1 197,176,1/1 202,181,-1/1 207,188,-1/1 212,194,-1/1 217,200,1/1 221,206,1/1 224,211,1/1 229,220,-1/1 231,223,-1/1 234,225,-1/1 237,232,-1/1 241,24,-1/1 242,24,1/1 245,24,-1/1 246,24,1/1
sc 25 1,30,1/1 4,32,-1/1 6,33,-1/1 14,41,-1/1 16,44,1/1 20,48,1/1 22,50,-1/1 28,55,1/1 31,57,-1/1 36,62,1/1 39,64,-1/1 45,69,-1/1 47,72,-1/1 53,75,-1/1 60,81,-1/1 66,85,1/1 73,90,1/1 76,93,1/1 79,95,1/1 83,98,1/1 88,102,1/1 96,108,-1/1 103,112,-1/1 107,115,1/1 111,117,-1/1 122,19,1/1 123,18,1/1 125,17,-1/1 137,5,1/1 138,3,-1/1 139,2,-1/1 145,242,1/1 145,243,1/1 145,244,1/1 145,245,1/1 150,121,-1/1 152,124,1/1 153,126,1/1 161,134,1/1 164,136,-1/1 168,140,-1/1 170,142,1/1 175,148,-1/1 177,151,1/1 182,156,-1/1 184,159,1/1 189,165,1/1 192,167,1/1 195,173,1/1 201,180,1/1 205,186,-1/1 210,193,-1/1 213,196,-1/1 215,199,-1/1 218,203,-1/1 222,208,-1/1 228,216,1/1 232,223,1/1 235,227,-1/1 237,231,1/1 241,25,1/1 242,25,-1/1 243,25,-1/1 244,25,1/1 245,25,-1/1 246,25,1/1
sc 26 3,33,1/1 7,34,-1/1 9,38,1/1 11,40,1/1 15,42,-1/1 16,45,1/1 19,48,1/1 24,52,1/1 35,61,-1/1 39,66,-1/1 43,68,-1/1 44,69,-1/1 47,73,-1/1 58,80,1/1 64,85,1/1 65,86,1/1 70,89,1/1 72,90,1/1 77,94,1/1 84,100,-1/1 88,103,-1/1 92,106,-1/1 102,112,1/1 104,113,1/1 114,118,1/1 122,20,1/1 126,18,-1/1 130,13,1/1 133,10,-1/1 138,6,1/1 140,2,-1/1 146,242,1/1 146,244,1/1 146,245,1/1 146,246,1/1 153,123,-1/1 154,127,1/1 158,129,-1/1 160,131,-1/1 162,135,1/1 165,136,-1/1 168,139,-1/1 172,144,-1/1 181,155,1/1 186,159,1/1 188,163,1/1 189,164,1/1 193,167,1/1 200,178,-1/1 205,184,-1/1 206,185,-1/1 209,190,-1/1 210,192,-1/1 214,197,-1/1 220,204,1/1 223,208,1/1 226,212,1/1 232,222,-1/1 233,224,-1/1 238,234,-1/1 242,26,-1/1 243,26,1/1 246,26,-1/1 247,26,1/1
sc 27 1,31,1/1 2,33,1/1 7,35,-1/1 10,40,1/1 15,43,-1/1 18,48,1/1 23,51,-1/1 30,57,-1/1 34,61,-1/1 37,63,-1/1 42,68,-1/1 46,71,1/1 53,76,1/1 54,78,1/1 59,82,1/1 60,83,1/1 67,87,1/1 75,93,-1/1 79,96,-1/1 81,98,-1/1 91,105,1/1 95,108,1/1 99,110,1/1 104,114,-1/1 113,118,-1/1 123,20,1/1 126,19,-1/1 131,13,1/1 133,11,-1/1 139,6,1/1 140,3,-1/1 147,243,1/1 147,244,1/1 147,245,1/1 147,246,1/1 151,121,-1/1 153,122,-1/1 155,127,1/1 160,130,-1/1 163,135,1/1 168,138,-1/1 171,143,1/1 177,150,1/1 181,154,1/1 183,157,1/1 188,162,1/1 191,166,-1/1 196,173,-1/1 198,174,-1/1 202,179,-1/1 203,180,-1/1 207,187,-1/1 213,195,1/1 216,199,1/1 218,201,1/1 225,211,-1/1 228,215,-1/1 230,219,-1/1 234,224,1/1 238,233,1/1 241,27,1/1 242,27,1/1 243,27,-1/1 246,27,-1/1 247,27,1/1
sc 28 2,34,1/1 3,35,1/1 8,36,-1/1 9,39,1/1 17,49,-1/1 23,53,-1/1 25,55,-1/1 30,59,-1/1 33,61,-1/1 38,66,-1/1 44,70,1/1 50,74,1/1 51,76,1/1 54,79,1/1 57,82,1/1 65,88,-1/1 69,89,-1/1 72,92,-1/1 78,96,-1/1 81,99,1/1 86,103,1/1 90,106,1/1 98,110,-1/1 101,111,-1/1 115,119,1/1 124,21,1/1 127,20,-1/1 132,14,1/1 134,12,-1/1 140,7,1/1 141,4,-1/1 148,244,1/1 148,245,1/1 148,246,1/1 148,247,1/1 154,122,-1/1 155,123,-1/1 156,128,1/1 159,129,-1/1 169,137,1/1 173,143,1/1 175,145,1/1 179,150,1/1 181,153,1/1 186,158,1/1 190,164,-1/1 194,170,-1/1 196,171,-1/1 199,174,-1/1 202,177,-1/1 208,185,1/1 209,189,1/1 212,192,1/1 216,198,1/1 219,201,-1/1 223,206,-1/1 226,210,-1/1 230,218,1/1 231,221,1/1 239,235,-1/1 242,28,1/1 243,28,1/1 244,28,-1/1 247,28,-1/1 248,28,1/1
sc 29 4,36,1/1 10,42,1/1 11,43,1/1 16,47,1/1 17,50,1/1 23,54,1/1 32,62,-1/1 37,67,-1/1 40,68,-1/1 44,72,-1/1 45,73,-1/1 49,74,-1/1 51,78,-1/1 53,79,-1/1 58,84,-1/1 63,87,1/1 69,90,1/1 70,92,1/1 75,95,1/1 76,96,1/1 80,100,1/1 89,106,-1/1 93,108,-1/1 97,109,-1/1 116,120,1/1 125,22,1/1 128,21,-1/1 133,15,1/1 135,13,-1/1 141,8,1/1 142,5,-1/1 149,245,1/1 149,246,1/1 149,247,1/1 149,248,1/1 156,124,-1/1 162,130,-1/1 163,131,-1/1 167,136,-1/1 170,137,-1/1 174,143,-1/1 182,152,1/1 187,157,1/1 188,160,1/1 192,164,1/1 193,165,1/1 194,169,1/1 198,171,1/1 199,173,1/1 204,178,1/1 207,183,-1/1 210,189,-1/1 212,190,-1/1 215,195,-1/1 216,196,-1/1 220,200,-1/1 226,209,1/1 228,213,1/1 229,217,1/1 240,236,-1/1 244,29,1/1 245,29,-1/1 248,29,-1/1
sc 30 4,37,-1/1 6,38,-1/1 11,44,-1/1 14,46,-1/1 20,52,1/1 22,54,-1/1 27,57,1/1 28,59,1/1 35,64,1/1 36,67,1/1 40,69,1/1 43,72,1/1 49,75,1/1 56,81,1/1 61,85,-1/1 68,90,-1/1 74,95,-1/1 76,97,-1/1 83,101,-1/1 88,104,-1/1 96,109,1/1 103,113,1/1 105,115,1/1 110,117,-1/1 121,25,1/1 122,24,1/1 125,23,-1/1 129,18,1/1 138,9,-1/1 143,5,1/1 144,2,-1/1 145,1,-1/1 150,241,1/1 150,242,1/1 150,243,1/1 150,244,1/1 150,245,1/1 157,124,1/1 158,126,1/1 164,131,1/1 166,134,1/1 172,140,-1/1 174,142,1/1 177,147,-1/1 179,148,-1/1 184,155,-1/1 187,156,-1/1 189,160,-1/1 192,163,-1/1 195,169,-1/1 201,176,-1/1 205,181,1/1 210,188,1/1 215,194,1/1 217,196,1/1 221,203,1/1 224,208,1/1 229,216,-1/1 233,223,-1/1 235,225,-1/1 237,230,1/1 241,30,-1/1 242,30,-1/1 244,30,1/1 245,30,-1/1 246,30,1/1
sc 31 2,38,1/1 7,39,-1/1 10,45,1/1 15,47,-1/1 17,51,1/1 18,52,1/1 25,57,1/1 32,63,1/1 34,66,-1/1 41,71,-1/1 42,73,-1/1 49,76,-1/1 50,78,-1/1 55,82,-1/1 56,83,-1/1 62,87,-1/1 74,96,1/1 75,97,1/1 81,101,1/1 91,107,-1/1 95,109,-1/1 99,111,-1/1 102,114,-1/1 112,118,-1/1 121,27,1/1 126,24,-1/1 129,20,1/1 133,16,-1/1 136,13,1/1 140,9,-1/1 144,6,1/1 147,1,-1/1 151,241,1/1 151,243,1/1 151,244,1/1 151,245,1/1 151,246,1/1 158,122,-1/1 159,127,1/1 165,130,-1/1 167,135,1/1 171,137,-1/1 172,138,-1/1 177,145,-1/1 183,152,-1/1 186,154,1/1 191,161,1/1 193,162,1/1 196,169,1/1 198,170,1/1 202,175,1/1 203,176,1/1 207,182,1/1 216,194,-1/1 217,195,-1/1 221,201,-1/1 227,211,1/1 229,215,1/1 231,219,1/1 234,222,1/1 238,232,1/1 241,31,-1/1 242,31,1/1 246,31,-1/1 247,31,1/1
sc 32 1,37,1/1 6,40,-1/1 9,44,-1/1 13,48,1/1 14,49,-1/1 21,55,1/1 22,56,-1/1 29,62,1/1 31,63,-1/1 38,69,1/1 39,70,-1/1 46,75,1/1 47,77,-1/1 54,81,1/1 66,89,1/1 71,93,-1/1 73,94,1/1 78,98,-1/1 79,99,1/1 84,102,-1/1 96,110,-1/1 100,112,1/1 107,116,-1/1 109,117,1/1 124,25,-1/1 130,19,1/1 131,18,1/1 132,17,1/1 137,12,-1/1 138,11,-1/1 139,10,-1/1 145,4,1/1 152,242,1/1 152,243,1/1 152,244,2/1 152,245,1/1 157,121,-1/1 160,126,1/1 164,129,1/1 168,133,-1/1 169,134,1/1 175,141,-1/1 176,142,1/1 182,149,-1/1 183,151,1/1 189,158,-1/1 190,159,1/1 195,166,-1/1 197,167,1/1 201,174,-1/1 209,186,-1/1 213,191,1/1 214,193,-1/1 218,198,1/1 219,199,-1/1 222,204,1/1 230,216,1/1 232,220,-1/1 236,227,1/1 237,229,-1/1 241,32,1/1 244,32,-1/1 246,32,1/1
sc 33 1,38,1/1 4,40,-1/1 7,41,-1/1 12,48,-1/1 15,50,-1/1 16,51,1/1 24,57,1/1 28,61,1/1 36,68,1/1 37,69,1/1 39,71,-1/1 47,78,-1/1 53,80,-1/1 59,85,-1/1 60,86,-1/1 67,90,-1/1 70,93,-1/1 77,98,-1/1 79,100,1/1 88,105,1/1 92,108,1/1 99,112,1/1 104,115,-1/1 111,118,1/1 122,27,1/1 123,26,1/1 126,25,-1/1 133,17,-1/1 137,13,1/1 145,6,1/1 146,3,-1/1 147,2,-1/1 153,242,1/1 153,243,1/1 153,244,1/1 153,245,1/1 153,246,1/1 158,121,-1/1 160,124,1/1 161,127,1/1 168,132,1/1 170,135,1/1 171,136,-1/1 177,144,-1/1 181,148,-1/1 188,156,-1/1 189,157,-1/1 191,159,1/1 198,167,1/1 200,173,1/1 205,179,1/1 206,180,1/1 210,187,1/1 213,190,1/1 218,197,1/1 220,199,-1/1 225,208,-1/1 228,212,-1/1 232,219,-1/1 235,224,1/1 238,231,-1/1 241,33,1/1 242,33,-1/1 243,33,-1/1 244,33,1/1 246,33,-1/1 247,33,1/1
sc 34 3,41,1/1 8,42,-1/1 9,46,1/1 11,49,1/1 16,53,1/1 19,55,1/1 24,59,1/1 27,61,1/1 31,66,1/1 43,74,-1/1 44,75,-1/1 47,79,-1/1 51,80,-1/1 57,85,-1/1 63,89,-1/1 65,91,1/1 72,95,1/1 77,99,1/1 78,100,1/1 83,103,1/1 87,106,1/1 98,112,-1/1 101,113,-1/1 114,119,-1/1 122,28,1/1 127,26,-1/1 130,21,1/1 134,18,-1/1 138,14,1/1 141,10,-1/1 146,7,1/1 148,2,-1/1 154,242,1/1 154,244,1/1 154,245,1/1 154,246,1/1 154,247,1/1 161,123,-1/1 162,128,1/1 166,129,-1/1 169,131,-1/1 173,136,-1/1 175,139,-1/1 179,144,-1/1 181,147,-1/1 186,151,-1/1 194,163,1/1 195,164,1/1 199,167,1/1 200,171,1/1 205,177,1/1 209,183,1/1 211,185,-1/1 215,192,-1/1 219,197,-1/1 220,198,-1/1 223,203,-1/1 226,207,-1/1 232,218,1/1 233,221,1/1 239,234,1/1 242,34,-1/1 243,34,1/1 247,34,-1/1 248,34,1/1
sc 35 1,39,1/1 2,41,1/1 8,43,-1/1 10,49,1/1 18,55,1/1 23,58,-1/1 26,61,1/1 30,64,-1/1 37,70,-1/1 38,71,-1/1 42,74,-1/1 45,76,-1/1 52,82,-1/1 54,84,1/1 60,88,1/1 67,92,1/1 69,93,1/1 73,96,1/1 81,102,-1/1 86,105,-1/1 90,108,-1/1 94,110,-1/1 101,114,1/1 113,119,1/1 123,28,1/1 127,27,-1/1 131,21,1/1 134,19,-1/1 139,14,1/1 141,11,-1/1 147,7,1/1 148,3,-1/1 155,243,1/1 155,244,1/1 155,245,1/1 155,246,1/1 155,247,1/1 159,121,-1/1 161,122,-1/1 163,128,1/1 169,130,-1/1 175,138,-1/1 178,143,1/1 181,146,-1/1 184,150,1/1 190,157,1/1 191,158,1/1 194,162,1/1 196,165,1/1 202,172,1/1 204,174,-1/1 208,180,-1/1 212,187,-1/1 213,189,-1/1 216,193,-1/1 222,201,1/1 225,206,1/1 228,210,1/1 230,214,1/1 234,221,-1/1 239,233,-1/1 241,35,1/1 242,35,1/1 243,35,-1/1 247,35,-1/1 248,35,1/1
sc 36 2,42,1/1 3,43,1/1 9,47,1/1 17,56,-1/1 23,60,-1/1 25,62,-1/1 30,67,-1/1 33,68,-1/1 38,73,-1/1 41,74,-1/1 44,77,1/1 46,79,-1/1 51,83,1/1 57,87,1/1 58,88,1/1 64,92,1/1 69,94,-1/1 71,96,1/1 75,99,-1/1 80,103,-1/1 85,106,-1/1 93,110,1/1 97,111,1/1 115,120,-1/1 124,29,1/1 128,28,-1/1 132,22,1/1 135,20,-1/1 140,15,1/1 142,12,-1/1 148,8,1/1 149,4,-1/1 156,244,1/1 156,245,1/1 156,246,1/1 156,247,1/1 156,248,1/1 162,122,-1/1 163,123,-1/1 167,129,-1/1 176,137,1/1 180,143,1/1 182,145,1/1 187,150,1/1 188,153,1/1 193,158,1/1 194,161,1/1 197,164,-1/1 199,166,1/1 203,171,-1/1 207,177,-1/1 208,178,-1/1 212,184,-1/1 214,189,1/1 216,191,-1/1 219,195,1/1 223,200,1/1 226,205,1/1 230,213,-1/1 231,217,-1/1 240,235,1/1 242,36,1/1 243,36,1/1 244,36,-1/1 248,36,-1/1
sc 37 3,44,1/1 6,45,-1/1 13,52,1/1 14,53,-1/1 21,59,1/1 22,60,-1/1 27,63,1/1 29,67,1/1 33,69,-1/1 35,70,1/1 41,75,-1/1 43,77,1/1 50,81,-1/1 61,89,-1/1 68,94,-1/1 71,97,1/1 74,99,-1/1 78,101,1/1 84,104,1/1 96,111,1/1 100,113,-1/1 105,116,-1/1 108,117,1/1 121,32,1/1 124,30,-1/1 130,24,1/1 132,23,1/1 136,18,1/1 138,16,-1/1 143,12,-1/1 144,10,-1/1 150,4,1/1 152,1,-1/1 157,241,1/1 157,242,1/1 157,243,1/1 157,244,2/1 157,245,1/1 164,123,-1/1 165,126,1/1 172,133,-1/1 173,134,1/1 179,141,-1/1 180,142,1/1 183,147,-1/1 187,149,-1/1 189,153,1/1 190,155,-1/1 195,161,1/1 197,163,-1/1 201,170,1/1 209,181,1/1 214,188,1/1 217,191,-1/1 219,194,1/1 221,198,-1/1 224,204,-1/1 231,216,-1/1 233,220,1/1 236,225,1/1 237,228,-1/1 241,37,-1/1 243,37,1/1 244,37,-1/1 246,37,1/1
sc 38 4,45,-1/1 7,46,-1/1 11,51,-1/1 12,52,-1/1 15,54,-1/1 19,57,-1/1 28,66,1/1 32,69,-1/1 35,71,1/1 36,73,1/1 43,78,1/1 49,80,1/1 55,85,1/1 56,86,1/1 62,90,1/1 70,97,1/1 74,100,-1/1 77,101,1/1 88,107,-1/1 92,109,-1/1 99,113,-1/1 102,115,-1/1 110,118,1/1 121,33,1/1 122,31,1/1 126,30,-1/1 129,26,1/1 133,23,-1/1 143,13,1/1 146,9,-1/1 150,6,1/1 151,2,-1/1 153,1,-1/1 158,241,1/1 158,242,1/1 158,243,1/1 158,244,1/1 158,245,1/1 158,246,1/1 165,124,1/1 166,127,1/1 171,131,1/1 172,132,1/1 174,135,1/1 177,139,1/1 186,148,-1/1 189,152,1/1 191,155,-1/1 193,156,-1/1 198,163,-1/1 200,169,-1/1 205,175,-1/1 206,176,-1/1 210,182,-1/1 217,190,-1/1 220,194,1/1 221,197,-1/1 227,208,1/1 229,212,1/1 233,219,1/1 235,222,1/1 238,230,-1/1 241,38,-1/1 242,38,-1/1 244,38,1/1 246,38,-1/1 247,38,1/1
sc 39 2,46,1/1 8,47,-1/1 10,53,1/1 17,58,1/1 18,59,1/1 25,64,1/1 26,66,1/1 32,70,1/1 33,71,1/1 40,76,1/1 42,79,-1/1 48,82,1/1 50,84,-1/1 56,88,-1/1 62,92,-1/1 68,96,-1/1 69,97,-1/1 81,104,1/1 86,107,1/1 90,109,1/1 94,111,1/1 98,114,1/1 112,119,1/1 121,35,1/1 127,31,-1/1 129,28,1/1 134,24,-1/1 136,21,1/1 141,16,-1/1 144,14,1/1 148,9,-1/1 151,7,1/1 155,1,-1/1 159,241,1/1 159,243,1/1 159,244,1/1 159,245,1/1 159,246,1/1 159,247,1/1 166,122,-1/1 167,128,1/1 173,130,-1/1 178,137,-1/1 179,138,-1/1 184,145,-1/1 186,146,-1/1 190,152,-1/1 191,153,-1/1 196,160,-1/1 199,162,1/1 202,168,-1/1 204,170,1/1 208,176,1/1 212,182,1/1 216,188,1/1 217,189,1/1 224,201,-1/1 227,206,-1/1 229,210,-1/1 231,214,-1/1 234,218,-1/1 239,232,-1/1 241,39,-1/1 242,39,1/1 247,39,-1/1 248,39,1/1
sc 40 1,45,1/1 5,48,-1/1 7,49,-1/1 9,51,-1/1 15,56,-1/1 21,61,1/1 24,63,1/1 29,68,1/1 30,69,-1/1 39,76,-1/1 46,80,1/1 47,83,-1/1 54,86,1/1 59,89,-1/1 64,93,1/1 67,94,-1/1 72,98,1/1 79,103,1/1 84,105,-1/1 92,110,1/1 95,112,-1/1 104,116,1/1 109,118,-1/1 124,33,-1/1 126,32,-1/1 130,27,1/1 131,26,1/1 137,20,-1/1 140,17,1/1 146,11,-1/1 147,10,-1/1 152,6,1/1 153,4,1/1 160,242,1/1 160,243,1/1 160,244,2/1 160,245,1/1 160,246,1/1 165,121,-1/1 168,125,1/1 169,127,1/1 171,129,1/1 176,135,1/1 181,141,-1/1 183,144,-1/1 188,149,-1/1 189,150,1/1 196,159,1/1 200,166,-1/1 203,167,1/1 206,174,-1/1 209,179,1/1 213,184,-1/1 214,187,1/1 218,192,-1/1 223,199,-1/1 225,204,1/1 230,212,-1/1 232,215,1/1 236,224,-1/1 238,229,1/1 241,40,1/1 244,40,-1/1 245,40,1/1 246,40,-1/1 247,40,1/1
sc 41 1,46,1/1 4,49,-1/1 8,50,-1/1 12,55,-1/1 16,58,1/1 20,61,-1/1 24,64,1/1 31,71,1/1 36,74,1/1 37,75,1/1 45,80,1/1 47,84,-1/1 52,85,1/1 60,91,-1/1 63,93,1/1 67,95,-1/1 73,100,-1/1 77,102,-1/1 83,105,-1/1 87,108,-1/1 94,112,-1/1 101,115,1/1 111,119,-1/1 122,35,1/1 123,34,1/1 127,33,-1/1 134,25,-1/1 137,21,1/1 141,17,-1/1 145,14,1/1 153,7,1/1 154,3,-1/1 155,2,-1/1 161,242,1/1 161,243,1/1 161,244,1/1 161,245,1/1 161,246,1/1 161,247,1/1 166,121,-1/1 169,124,1/1 170,128,1/1 175,132,1/1 178,136,-1/1 181,140,1/1 184,144,-1/1 191,151,-1/1 194,156,-1/1 195,157,-1/1 200,165,-1/1 204,167,1/1 205,172,-1/1 211,180,1/1 213,183,-1/1 215,187,1/1 220,193,1/1 222,197,1/1 225,203,1/1 228,207,1/1 232,214,1/1 235,221,-1/1 239,231,1/1 241,41,1/1 242,41,-1/1 243,41,-1/1 244,41,1/1 247,41,-1/1 248,41,1/1
sc 42 3,50,1/1 9,54,1/1 11,56,1/1 16,60,1/1 19,62,1/1 24,67,1/1 27,68,1/1 31,73,1/1 35,74,1/1 39,79,1/1 44,81,-1/1 51,86,-1/1 57,90,-1/1 58,91,-1/1 63,94,-1/1 64,95,-1/1 70,99,-1/1 71,100,-1/1 76,103,-1/1 82,106,-1/1 93,112,1/1 97,113,1/1 114,120,1/1 122,36,1/1 128,34,-1/1 130,29,1/1 135,26,-1/1 138,22,1/1 142,18,-1/1 146,15,1/1 149,10,-1/1 154,8,1/1 156,2,-1/1 162,242,1/1 162,244,1/1 162,245,1/1 162,246,1/1 162,247,1/1 162,248,1/1 170,123,-1/1 174,129,-1/1 176,131,-1/1 180,136,-1/1 182,139,-1/1 187,144,-1/1 188,147,-1/1 193,151,-1/1 194,155,-1/1 199,159,-1/1 201,164,1/1 206,171,1/1 210,177,1/1 211,178,1/1 214,183,1/1 215,184,1/1 219,190,1/1 220,191,1/1 223,196,1/1 226,202,1/1 232,213,-1/1 233,217,-1/1 240,234,-1/1 242,42,-1/1 243,42,1/1 248,42,-1/1
sc 43 1,47,1/1 2,50,1/1 10,56,1/1 18,62,1/1 23,65,-1/1 26,68,1/1 30,72,-1/1 34,74,1/1 37,77,-1/1 38,78,-1/1 45,83,-1/1 46,84,-1/1 52,87,-1/1 53,88,-1/1 59,92,-1/1 66,96,-1/1 69,98,1/1 75,102,1/1 80,105,1/1 85,108,1/1 89,110,1/1 97,114,-1/1 113,120,-1/1 123,36,1/1 128,35,-1/1 131,29,1/1 135,27,-1/1 139,22,1/1 142,19,-1/1 147,15,1/1 149,11,-1/1 155,8,1/1 156,3,-1/1 163,243,1/1 163,244,1/1 163,245,1/1 163,246,1/1 163,247,1/1 163,248,1/1 167,121,-1/1 170,122,-1/1 176,130,-1/1 182,138,-1/1 185,143,1/1 188,146,-1/1 192,150,1/1 194,154,-1/1 197,157,1/1 198,158,1/1 203,165,1/1 204,166,1/1 207,172,1/1 208,173,1/1 212,179,1/1 216,186,1/1 218,189,-1/1 222,195,-1/1 225,200,-1/1 228,205,-1/1 230,209,-1/1 234,217,1/1 240,233,1/1 241,43,1/1 242,43,1/1 243,43,-1/1 248,43,-1/1
sc 44 6,51,-1/1 13,57,1/1 14,58,-1/1 20,63,-1/1 21,64,1/1 22,65,-1/1 26,69,1/1 28,70,-1/1 29,72,1/1 34,75,1/1 36,77,-1/1 42,81,1/1 61,93,1/1 66,97,-1/1 68,98,1/1 73,101,-1/1 74,102,1/1 79,104,-1/1 96,114,-1/1 100,115,1/1 103,116,-1/1 106,117,1/1 123,37,1/1 129,32,-1/1 131,30,-1/1 136,25,1/1 137,24,1/1 139,23,1/1 143,19,-1/1 144,17,-1/1 145,16,-1/1 150,11,1/1 152,9,1/1 157,3,-1/1 164,241,1/1 164,242,1/1 164,243,2/1 164,244,2/1 164,245,1/1 171,126,1/1 177,133,-1/1 178,134,1/1 183,140,1/1 184,141,-1/1 185,142,1/1 189,146,-1/1 190,148,1/1 192,149,-1/1 195,154,-1/1 197,156,1/1 201,162,-1/1 213,181,-1/1 217,186,1/1 218,188,-1/1 221,193,1/1 222,194,-1/1 224,199,1/1 234,216,1/1 235,220,-1/1 236,223,1/1 237,226,-1/1 243,44,-1/1 246,44,1/1
sc 45 3,51,1/1 5,52,-1/1 7,53,-1/1 15,60,-1/1 19,63,-1/1 21,66,1/1 25,69,1/1 29,73,1/1 35,76,1/1 41,80,-1/1 43,83,1/1 50,86,-1/1 55,89,1/1 62,94,1/1 64,97,-1/1 72,101,-1/1 74,103,-1/1 84,107,1/1 92,111,-1/1 95,113,1/1 102,116,1/1 108,118,-1/1 121,40,1/1 124,38,-1/1 126,37,-1/1 130,31,1/1 136,26,1/1 140,23,1/1 143,20,-1/1 146,16,-1/1 151,10,-1/1 157,6,1/1 158,4,1/1 160,1,-1/1 165,241,1/1 165,242,1/1 165,243,1/1 165,244,2/1 165,245,1/1 165,246,1/1 171,123,-1/1 172,125,1/1 173,127,1/1 180,135,1/1 183,139,1/1 186,141,-1/1 189,145,-1/1 193,149,-1/1 196,155,-1/1 200,161,1/1 203,163,-1/1 206,170,1/1 209,175,-1/1 214,182,-1/1 217,184,1/1 221,192,1/1 223,194,1/1 227,204,-1/1 231,212,1/1 233,215,-1/1 236,222,-1/1 238,228,1/1 241,45,-1/1 243,45,1/1 244,45,-1/1 245,45,1/1 246,45,-1/1 247,45,1/1
sc 46 4,53,-1/1 8,54,-1/1 11,58,-1/1 12,59,-1/1 19,64,-1/1 20,66,-1/1 27,71,-1/1 32,75,-1/1 36,79,1/1 40,80,-1/1 43,84,1/1 48,85,-1/1 56,91,1/1 62,95,1/1 63,97,-1/1 68,100,1/1 77,104,1/1 83,107,1/1 87,109,1/1 94,113,1/1 98,115,1/1 110,119,-1/1 121,41,1/1 122,39,1/1 127,38,-1/1 129,34,1/1 134,30,-1/1 141,23,-1/1 143,21,1/1 150,14,1/1 154,9,-1/1 158,7,1/1 159,2,-1/1 161,1,-1/1 166,241,1/1 166,242,1/1 166,243,1/1 166,244,1/1 166,245,1/1 166,246,1/1 166,247,1/1 173,124,1/1 174,128,1/1 178,131,1/1 179,132,1/1 184,139,1/1 186,140,1/1 191,147,1/1 195,152,1/1 199,156,-1/1 200,160,1/1 204,163,-1/1 205,168,1/1 211,176,-1/1 215,182,-1/1 217,183,1/1 220,188,-1/1 224,197,-1/1 227,203,-1/1 229,207,-1/1 233,214,-1/1 235,218,-1/1 239,230,1/1 241,46,-1/1 242,46,-1/1 244,46,1/1 247,46,-1/1 248,46,1/1
sc 47 2,54,1/1 10,60,1/1 17,65,1/1 18,67,1/1 25,72,1/1 26,73,1/1 32,77,1/1 33,78,1/1 34,79,1/1 40,83,1/1 41,84,1/1 48,87,1/1 49,88,1/1 55,92,1/1 61,96,1/1 69,101,-1/1 75,104,-1/1 80,107,-1/1 85,109,-1/1 89,111,-1/1 93,114,-1/1 112,120,-1/1 121,43,1/1 128,39,-1/1 129,36,1/1 135,31,-1/1 136,29,1/1 142,24,-1/1 144,22,1/1 149,16,-1/1 151,15,1/1 156,9,-1/1 159,8,1/1 163,1,-1/1 167,241,1/1 167,243,1/1 167,244,1/1 167,245,1/1 167,246,1/1 167,247,1/1 167,248,1/1 174,122,-1/1 180,130,-1/1 185,137,-1/1 187,138,-1/1 192,145,-1/1 193,146,-1/1 197,152,-1/1 198,153,-1/1 199,154,-1/1 203,160,-1/1 204,161,-1/1 207,168,-1/1 208,169,-1/1 212,175,-1/1 216,181,-1/1 221,189,1/1 224,195,1/1 227,200,1/1 229,205,1/1 231,209,1/1 234,213,1/1 240,232,1/1 241,47,-1/1 242,47,1/1 248,47,-1/1
sc 48 1,52,1/1 7,55,-1/1 9,57,-1/1 14,61,1/1 15,62,-1/1 16,63,-1/1 22,68,1/1 23,69,1/1 39,82,-1/1 46,85,1/1 47,87,-1/1 53,89,1/1 54,90,1/1 58,93,-1/1 60,94,1/1 65,98,-1/1 79,106,1/1 84,108,-1/1 88,110,-1/1 91,112,1/1 104,117,-1/1 107,118,1/1 125,40,-1/1 132,33,-1/1 133,32,1/1 138,27,1/1 139,26,1/1 140,25,1/1 145,20,-1/1 146,19,-1/1 147,18,-1/1 152,13,-1/1 153,12,1/1 160,5,1/1 168,242,1/1 168,243,1/1 168,244,2/1 168,245,2/1 168,246,1/1 172,121,-1/1 175,127,1/1 177,129,1/1 181,134,-1/1 182,135,1/1 183,136,1/1 188,142,-1/1 189,143,-1/1 202,159,1/1 205,166,-1/1 207,167,1/1 209,173,-1/1 210,174,-1/1 213,178,1/1 214,180,-1/1 218,185,1/1 226,199,-1/1 228,204,1/1 230,208,1/1 232,211,-1/1 237,224,1/1 238,227,-1/1 241,48,1/1 245,48,-1/1 247,48,1/1
sc 49 1,53,1/1 5,55,-1/1 8,56,-1/1 9,58,-1/1 13,61,-1/1 24,70,1/1 29,74,1/1 30,75,-1/1 31,76,1/1 38,80,-1/1 47,88,-1/1 52,89,1/1 54,91,1/1 57,93,-1/1 67,99,-1/1 72,102,1/1 73,103,-1/1 78,105,1/1 87,110,-1/1 90,112,1/1 101,116,-1/1 109,119,1/1 124,41,-1/1 127,40,-1/1 130,35,1/1 131,34,1/1 134,32,-1/1 137,28,-1/1 148,17,1/1 152,14,1/1 154,11,-1/1 155,10,-1/1 160,7,1/1 161,4,1/1 169,242,1/1 169,243,1/1 169,244,2/1 169,245,1/1 169,246,1/1 169,247,1/1 173,121,-1/1 175,125,1/1 176,128,1/1 178,129,1/1 181,133,1/1 190,144,-1/1 194,149,-1/1 195,150,1/1 196,151,-1/1 200,158,1/1 208,167,1/1 209,172,-1/1 211,174,-1/1 213,177,1/1 219,187,1/1 222,192,-1/1 223,193,1/1 225,198,-1/1 230,207,1/1 232,210,-1/1 236,221,1/1 239,229,-1/1 241,49,1/1 244,49,-1/1 245,49,1/1 247,49,-1/1 248,49,1/1
sc 50 1,54,1/1 4,56,-1/1 12,62,-1/1 16,65,1/1 20,68,-1/1 24,72,1/1 28,74,-1/1 31,78,1/1 37,81,1/1 39,84,1/1 45,86,1/1 52,90,1/1 53,91,1/1 59,95,1/1 63,98,1/1 66,100,1/1 70,102,1/1 76,105,1/1 82,108,1/1 89,112,1/1 97,115,-1/1 111,120,1/1 122,43,1/1 123,42,1/1 128,41,-1/1 135,33,-1/1 137,29,1/1 142,25,-1/1 145,22,1/1 149,17,-1/1 153,15,1/1 161,8,1/1 162,3,-1/1 163,2,-1/1 170,242,1/1 170,243,1/1 170,244,1/1 170,245,1/1 170,246,1/1 170,247,1/1 170,248,1/1 174,121,-1/1 176,124,1/1 182,132,1/1 185,136,-1/1 188,140,1/1 192,144,-1/1 194,148,1/1 198,151,-1/1 201,157,-1/1 204,159,-1/1 206,165,-1/1 210,172,-1/1 211,173,-1/1 215,179,-1/1 218,183,-1/1 220,186,-1/1 222,190,-1/1 225,196,-1/1 228,202,-1/1 232,209,-1/1 235,217,1/1 240,231,-1/1 241,50,1/1 242,50,-1/1 243,50,-1/1 244,50,1/1 248,50,-1/1
sc 51 5,57,-1/1 7,58,-1/1 12,63,1/1 15,65,-1/1 18,69,-1/1 21,71,1/1 28,76,-1/1 29,78,1/1 34,80,1/1 36,83,-1/1 42,86,1/1 55,93,-1/1 59,97,1/1 62,98,-1/1 67,101,1/1 74,105,1/1 79,107,-1/1 92,114,1/1 95,115,-1/1 99,116,1/1 106,118,-1/1 123,45,1/1 126,44,-1/1 129,40,-1/1 131,38,-1/1 136,33,1/1 137,31,1/1 143,27,-1/1 147,23,1/1 151,17,-1/1 153,16,-1/1 158,11,1/1 160,9,1/1 164,6,1/1 165,3,-1/1 171,241,1/1 171,242,1/1 171,243,2/1 171,244,2/1 171,245,1/1 171,246,1/1 177,125,1/1 178,127,1/1 183,132,-1/1 185,135,1/1 189,138,1/1 191,141,-1/1 196,148,1/1 198,149,-1/1 200,154,-1/1 203,156,1/1 206,162,-1/1 213,175,1/1 217,179,-1/1 218,182,1/1 221,187,-1/1 225,194,-1/1 227,199,1/1 234,212,-1/1 235,215,1/1 236,219,-1/1 238,226,1/1 243,51,-1/1 245,51,1/1 246,51,-1/1 247,51,1/1
sc 52 3,57,1/1 7,59,-1/1 11,63,1/1 14,66,1/1 15,67,-1/1 17,69,-1/1 22,73,1/1 35,82,1/1 41,85,-1/1 43,87,1/1 49,89,-1/1 50,90,-1/1 56,94,-1/1 58,97,1/1 65,101,1/1 74,106,-1/1 84,109,1/1 88,111,1/1 91,113,-1/1 102,117,-1/1 105,118,1/1 121,48,1/1 125,45,-1/1 132,38,-1/1 133,37,1/1 138,31,1/1 140,30,1/1 144,26,1/1 146,24,-1/1 150,20,-1/1 151,18,-1/1 157,13,-1/1 158,12,1/1 165,5,1/1 168,1,-1/1 172,241,1/1 172,242,1/1 172,243,1/1 172,244,2/1 172,245,2/1 172,246,1/1 177,123,-1/1 179,127,1/1 183,131,-1/1 186,134,-1/1 187,135,1/1 189,137,1/1 193,142,-1/1 202,155,-1/1 205,161,1/1 207,163,-1/1 209,169,1/1 210,170,1/1 214,176,1/1 217,178,-1/1 221,185,-1/1 226,194,1/1 229,204,-1/1 231,208,-1/1 233,211,1/1 237,222,1/1 238,225,-1/1 241,52,-1/1 243,52,1/1 245,52,-1/1 247,52,1/1
sc 53 3,58,1/1 5,59,-1/1 8,60,-1/1 13,66,-1/1 19,70,-1/1 25,75,1/1 27,76,-1/1 29,79,1/1 33,80,1/1 43,88,1/1 48,89,-1/1 50,91,-1/1 57,97,1/1 62,99,1/1 68,103,1/1 72,104,-1/1 78,107,-1/1 87,111,1/1 90,113,-1/1 98,116,-1/1 108,119,1/1 121,49,1/1 124,46,-1/1 127,45,-1/1 130,39,1/1 134,37,-1/1 136,34,1/1 143,28,-1/1 148,23,1/1 154,16,-1/1 157,14,1/1 159,10,-1/1 165,7,1/1 166,4,1/1 169,1,-1/1 173,241,1/1 173,242,1/1 173,243,1/1 173,244,2/1 173,245,1/1 173,246,1/1 173,247,1/1 178,123,-1/1 179,125,1/1 180,128,1/1 186,133,1/1 190,139,1/1 195,145,-1/1 196,147,1/1 199,149,-1/1 200,153,-1/1 208,163,-1/1 209,168,1/1 211,170,1/1 217,177,-1/1 219,182,-1/1 223,188,-1/1 224,192,1/1 227,198,1/1 231,207,-1/1 233,210,1/1 236,218,1/1 239,228,-1/1 241,53,-1/1 243,53,1/1 244,53,-1/1 245,53,1/1 247,53,-1/1 248,53,1/1
sc 54 4,60,-1/1 11,65,-1/1 12,67,-1/1 19,72,-1/1 20,73,-1/1 27,78,-1/1 28,79,-1/1 32,81,-1/1 35,84,-1/1 40,86,-1/1 48,90,-1/1 49,91,-1/1 55,95,-1/1 61,100,-1/1 63,101,-1/1 70,104,-1/1 76,107,-1/1 82,109,-1/1 89,113,-1/1 93,115,-1/1 110,120,1/1 121,50,1/1 122,47,1/1 128,46,-1/1 129,42,1/1 135,38,-1/1 142,30,-1/1 143,29,1/1 149,23,-1/1 150,22,1/1 158,15,1/1 162,9,-1/1 166,8,1/1 167,2,-1/1 170,1,-1/1 174,241,1/1 174,242,1/1 174,243,1/1 174,244,1/1 174,245,1/1 174,246,1/1 174,247,1/1 174,248,1/1 180,124,1/1 185,131,1/1 187,132,1/1 192,139,1/1 193,140,1/1 198,147,1/1 199,148,1/1 201,152,1/1 204,155,1/1 206,160,1/1 210,168,1/1 211,169,1/1 215,175,1/1 220,181,1/1 221,183,1/1 224,190,1/1 227,196,1/1 229,202,1/1 233,209,1/1 235,213,1/1 240,230,-1/1 241,54,-1/1 242,54,-1/1 244,54,1/1 248,54,-1/1
sc 55 1,59,1/1 6,61,-1/1 8,62,-1/1 9,64,-1/1 16,70,-1/1 22,74,1/1 23,75,1/1 31,82,1/1 38,85,-1/1 45,89,-1/1 47,92,-1/1 51,93,1/1 54,95,1/1 60,99,1/1 65,102,-1/1 73,106,-1/1 78,108,1/1 83,110,1/1 86,112,-1/1 101,117,1/1 107,119,-1/1 125,49,-1/1 127,48,-1/1 132,41,-1/1 138,35,1/1 139,34,1/1 141,32,1/1 145,28,-1/1 148,25,1/1 152,21,-1/1 154,19,-1/1 155,18,-1/1 161,12,1/1 168,7,1/1 169,5,1/1 175,242,1/1 175,243,1/1 175,244,2/1 175,245,2/1 175,246,1/1 175,247,1/1 179,121,-1/1 181,126,1/1 182,128,1/1 184,129,1/1 190,136,1/1 194,142,-1/1 195,143,-1/1 202,151,-1/1 205,158,1/1 209,165,1/1 212,167,1/1 213,171,-1/1 215,174,-1/1 219,180,-1/1 222,185,1/1 226,193,1/1 228,198,-1/1 230,203,-1/1 232,206,1/1 237,221,-1/1 239,227,1/1 241,55,1/1 245,55,-1/1 246,55,1/1 247,55,-1/1 248,55,1/1
sc 56 1,60,1/1 5,62,-1/1 9,65,-1/1 13,68,-1/1 21,74,-1/1 24,77,1/1 30,81,-1/1 31,83,1/1 38,86,-1/1 39,88,1/1 46,91,-1/1 52,94,1/1 57,98,-1/1 59,99,1/1 64,102,-1/1 66,103,1/1 71,105,-1/1 82,110,1/1 85,112,-1/1 97,116,1/1 109,120,-1/1 124,50,-1/1 128,49,-1/1 130,43,1/1 131,42,1/1 135,40,-1/1 137,36,-1/1 142,32,-1/1 152,22,1/1 156,17,1/1 160,15,1/1 162,11,-1/1 163,10,-1/1 169,8,1/1 170,4,1/1 176,242,1/1 176,243,1/1 176,244,2/1 176,245,1/1 176,246,1/1 176,247,1/1 176,248,1/1 180,121,-1/1 182,125,1/1 185,129,1/1 188,133,1/1 194,141,1/1 197,144,-1/1 201,150,1/1 203,151,-1/1 206,158,1/1 208,159,-1/1 211,166,1/1 214,172,-1/1 218,177,1/1 219,179,-1/1 222,184,1/1 223,186,-1/1 225,191,1/1 230,202,-1/1 232,205,1/1 236,217,-1/1 240,229,1/1 241,56,1/1 244,56,-1/1 245,56,1/1 248,56,-1/1
sc 57 4,63,-1/1 7,64,-1/1 10,69,1/1 14,71,1/1 15,72,-1/1 22,78,1/1 28,82,-1/1 34,85,1/1 36,87,-1/1 42,90,1/1 49,93,1/1 53,97,-1/1 56,98,1/1 60,101,-1/1 74,108,1/1 79,109,-1/1 88,114,-1/1 91,115,1/1 99,117,-1/1 103,118,1/1 123,52,1/1 125,51,-1/1 129,48,-1/1 133,44,1/1 139,38,-1/1 144,33,1/1 145,31,1/1 147,30,1/1 150,27,-1/1 151,25,-1/1 153,24,-1/1 158,19,1/1 164,13,-1/1 168,9,1/1 171,5,1/1 172,3,-1/1 177,241,1/1 177,242,1/1 177,243,2/1 177,244,2/1 177,245,2/1 177,246,1/1 183,124,1/1 184,127,1/1 189,130,-1/1 191,134,-1/1 192,135,1/1 198,142,-1/1 202,148,1/1 205,154,-1/1 207,156,1/1 210,162,-1/1 213,169,-1/1 217,173,1/1 218,176,-1/1 221,180,1/1 228,194,-1/1 229,199,1/1 234,208,1/1 235,211,-1/1 237,219,1/1 238,223,-1/1 243,57,-1/1 244,57,1/1 245,57,-1/1 247,57,1/1
sc 58 5,64,-1/1 8,65,-1/1 12,70,1/1 13,71,-1/1 18,75,-1/1 20,76,1/1 26,80,-1/1 29,84,1/1 36,88,-1/1 42,91,1/1 48,93,1/1 52,97,-1/1 62,102,-1/1 67,104,1/1 68,105,-1/1 73,107,1/1 87,114,-1/1 90,115,1/1 94,116,-1/1 106,119,1/1 123,53,1/1 127,51,-1/1 129,49,-1/1 131,46,-1/1 134,44,-1/1 136,41,1/1 137,39,1/1 143,35,-1/1 155,23,1/1 159,17,-1/1 161,16,-1/1 164,14,1/1 166,11,1/1 169,9,1/1 171,7,1/1 173,3,-1/1 178,241,1/1 178,242,1/1 178,243,2/1 178,244,2/1 178,245,1/1 178,246,1/1 178,247,1/1 184,125,1/1 185,128,1/1 190,132,-1/1 191,133,1/1 195,138,1/1 196,140,-1/1 200,146,1/1 204,149,-1/1 208,156,1/1 211,162,-1/1 213,168,-1/1 217,172,1/1 222,182,1/1 224,187,-1/1 225,188,1/1 227,193,-1/1 234,207,1/1 235,210,-1/1 236,214,1/1 239,226,-1/1 243,58,-1/1 245,58,1/1 247,58,-1/1 248,58,1/1
sc 59 3,64,1/1 6,66,-1/1 8,67,-1/1 11,70,1/1 17,75,-1/1 22,79,1/1 27,82,-1/1 33,85,1/1 40,89,1/1 43,92,1/1 50,95,-1/1 51,97,-1/1 56,99,-1/1 65,104,1/1 68,106,1/1 78,109,-1/1 83,111,-1/1 86,113,1/1 98,117,1/1 105,119,-1/1 121,55,1/1 125,53,-1/1 127,52,-1/1 132,46,-1/1 138,39,1/1 141,37,1/1 144,34,1/1 148,30,1/1 150,28,-1/1 154,24,-1/1 157,21,-1/1 159,18,-1/1 166,12,1/1 172,7,1/1 173,5,1/1 175,1,-1/1 179,241,1/1 179,242,1/1 179,243,1/1 179,244,2/1 179,245,2/1 179,246,1/1 179,247,1/1 184,123,-1/1 186,126,1/1 187,128,1/1 190,131,-1/1 195,137,1/1 199,142,-1/1 202,147,1/1 205,153,-1/1 209,160,-1/1 212,163,-1/1 215,170,1/1 217,171,1/1 219,176,1/1 224,185,-1/1 226,188,-1/1 229,198,1/1 231,203,1/1 233,206,-1/1 237,218,-1/1 239,225,1/1 241,59,-1/1 243,59,1/1 245,59,-1/1 246,59,1/1 247,59,-1/1 248,59,1/1
sc 60 3,65,1/1 5,67,-1/1 13,73,-1/1 19,77,-1/1 21,79,-1/1 25,81,1/1 27,83,-1/1 33,86,1/1 35,88,-1/1 41,91,1/1 48,94,-1/1 55,99,-1/1 57,101,1/1 61,103,-1/1 64,104,1/1 71,107,1/1 82,111,-1/1 85,113,1/1 93,116,1/1 108,120,-1/1 121,56,1/1 124,54,-1/1 128,53,-1/1 130,47,1/1 135,45,-1/1 136,42,1/1 142,37,-1/1 143,36,-1/1 156,23,1/1 157,22,1/1 162,16,-1/1 165,15,1/1 167,10,-1/1 173,8,1/1 174,4,1/1 176,1,-1/1 180,241,1/1 180,242,1/1 180,243,1/1 180,244,2/1 180,245,1/1 180,246,1/1 180,247,1/1 180,248,1/1 185,123,-1/1 187,125,1/1 193,133,1/1 197,139,1/1 199,141,1/1 201,145,-1/1 203,147,1/1 206,153,-1/1 208,155,1/1 211,161,-1/1 214,168,1/1 219,175,1/1 221,177,-1/1 223,181,1/1 224,184,-1/1 227,191,-1/1 231,202,1/1 233,205,-1/1 236,213,-1/1 240,228,1/1 241,60,-1/1 243,60,1/1 244,60,-1/1 245,60,1/1 248,60,-1/1
sc 61 1,66,1/1 8,68,-1/1 9,71,-1/1 15,74,1/1 16,76,-1/1 23,80,1/1 24,82,-1/1 30,85,1/1 37,89,1/1 44,93,-1/1 47,96,-1/1 54,100,1/1 60,103,1/1 65,105,-1/1 67,106,1/1 72,108,-1/1 77,110,-1/1 81,112,1/1 101,118,-1/1 104,119,1/1 126,55,-1/1 133,49,-1/1 134,48,1/1 140,41,-1/1 141,40,1/1 146,35,1/1 147,34,1/1 148,33,1/1 153,28,-1/1 154,27,-1/1 155,26,-1/1 160,21,-1/1 161,20,1/1 168,14,-1/1 169,13,1/1 175,6,1/1 181,242,1/1 181,243,1/1 181,244,2/1 181,245,2/1 181,246,2/1 181,247,1/1 186,121,-1/1 188,128,1/1 191,129,1/1 194,135,-1/1 196,136,1/1 200,143,-1/1 202,144,1/1 205,150,-1/1 209,157,-1/1 213,164,1/1 216,167,1/1 220,174,-1/1 223,180,-1/1 225,185,1/1 226,187,-1/1 228,192,1/1 230,197,1/1 232,201,-1/1 238,221,1/1 239,224,-1/1 241,61,1/1 246,61,-1/1 248,61,1/1
sc 62 1,67,1/1 6,68,-1/1 9,72,-1/1 14,74,-1/1 16,77,-1/1 23,81,1/1 31,87,1/1 38,90,-1/1 39,92,1/1 45,94,-1/1 46,95,-1/1 51,98,1/1 53,99,-1/1 58,102,1/1 66,106,1/1 71,108,-1/1 76,110,-1/1 80,112,1/1 97,117,-1/1 107,120,1/1 125,56,-1/1 128,55,-1/1 132,50,-1/1 135,48,-1/1 138,43,1/1 139,42,1/1 145,36,-1/1 149,32,1/1 152,29,-1/1 156,25,1/1 162,19,-1/1 163,18,-1/1 168,15,1/1 170,12,1/1 175,8,1/1 176,5,1/1 182,242,1/1 182,243,1/1 182,244,2/1 182,245,2/1 182,246,1/1 182,247,1/1 182,248,1/1 187,121,-1/1 188,126,1/1 192,129,1/1 194,134,1/1 197,136,1/1 201,143,-1/1 207,151,-1/1 210,158,1/1 212,159,-1/1 214,165,1/1 215,166,1/1 218,171,-1/1 219,173,1/1 222,178,-1/1 226,186,-1/1 228,191,1/1 230,196,1/1 232,200,-1/1 237,217,1/1 240,227,-1/1 241,62,1/1 245,62,-1/1 246,62,1/1 248,62,-1/1
sc 63 2,69,-1/1 7,70,-1/1 14,76,1/1 15,77,-1/1 21,82,-1/1 22,83,1/1 29,87,-1/1 34,89,1/1 41,93,-1/1 42,94,1/1 46,97,1/1 50,98,-1/1 54,101,1/1 74,110,1/1 79,111,-1/1 84,114,1/1 91,116,-1/1 95,117,1/1 100,118,-1/1 124,57,-1/1 131,52,1/1 132,51,1/1 136,48,-1/1 139,45,-1/1 140,44,-1/1 144,40,1/1 147,37,1/1 151,32,-1/1 152,31,1/1 157,27,-1/1 160,24,-1/1 164,20,1/1 165,19,1/1 168,16,1/1 171,12,-1/1 172,11,-1/1 177,4,1/1 183,241,1/1 183,242,1/1 183,243,2/1 183,244,3/1 183,245,2/1 183,246,1/1 189,122,1/1 190,127,1/1 196,134,-1/1 197,135,1/1 202,141,1/1 203,142,-1/1 207,149,1/1 209,154,-1/1 213,161,1/1 214,162,-1/1 217,166,-1/1 218,170,1/1 221,174,-1/1 230,194,-1/1 231,199,1/1 234,204,-1/1 236,211,1/1 237,215,-1/1 238,220,1/1 242,63,1/1 244,63,-1/1 247,63,1/1
sc 64 4,70,-1/1 6,71,-1/1 8,72,-1/1 10,75,1/1 20,82,1/1 22,84,1/1 26,85,-1/1 36,92,-1/1 40,93,-1/1 42,95,1/1 45,97,1/1 56,102,1/1 60,104,-1/1 68,108,-1/1 73,109,1/1 83,114,1/1 86,115,-1/1 94,117,1/1 103,119,-1/1 123,59,1/1 125,58,-1/1 127,57,-1/1 129,55,-1/1 139,46,-1/1 141,44,1/1 144,41,1/1 145,39,1/1 150,35,-1/1 155,30,1/1 159,25,-1/1 161,24,-1/1 164,21,-1/1 166,19,1/1 175,9,1/1 177,7,1/1 178,5,1/1 179,3,-1/1 184,241,1/1 184,242,1/1 184,243,2/1 184,244,2/1 184,245,2/1 184,246,1/1 184,247,1/1 190,124,1/1 191,126,1/1 192,128,1/1 195,130,-1/1 202,140,-1/1 204,142,-1/1 205,146,1/1 212,156,1/1 213,160,1/1 215,162,-1/1 217,165,-1/1 222,176,-1/1 224,180,1/1 228,188,1/1 229,193,-1/1 234,203,-1/1 235,206,1/1 237,214,-1/1 239,223,1/1 243,64,-1/1 244,64,1/1 245,64,-1/1 246,64,1/1 247,64,-1/1 248,64,1/1
sc 65 5,72,-1/1 12,77,1/1 13,78,-1/1 18,81,-1/1 20,83,1/1 21,84,-1/1 26,86,-1/1 28,88,1/1 34,91,-1/1 48,98,1/1 52,101,-1/1 55,102,1/1 59,104,-1/1 61,105,1/1 66,107,-1/1 82,114,1/1 85,115,-1/1 89,116,1/1 106,120,-1/1 123,60,1/1 128,58,-1/1 129,56,-1/1 131,54,-1/1 135,51,-1/1 136,50,1/1 137,47,1/1 142,44,-1/1 143,43,-1/1 163,23,1/1 164,22,1/1 167,17,-1/1 170,16,-1/1 171,15,1/1 174,11,1/1 176,9,1/1 178,8,1/1 180,3,-1/1 185,241,1/1 185,242,1/1 185,243,2/1 185,244,2/1 185,245,1/1 185,246,1/1 185,247,1/1 185,248,1/1 192,125,1/1 197,132,-1/1 198,133,1/1 201,138,1/1 203,140,-1/1 204,141,1/1 206,146,1/1 208,148,-1/1 211,154,1/1 218,168,-1/1 221,172,1/1 222,175,-1/1 224,179,1/1 225,181,-1/1 227,186,1/1 234,202,-1/1 235,205,1/1 236,209,-1/1 240,226,1/1 243,65,-1/1 245,65,1/1 248,65,-1/1
sc 66 3,71,1/1 8,73,-1/1 11,76,1/1 15,79,1/1 17,80,-1/1 19,82,1/1 25,85,-1/1 32,89,-1/1 43,96,1/1 44,97,1/1 50,100,-1/1 56,103,-1/1 62,106,-1/1 65,107,1/1 72,109,1/1 77,111,1/1 81,113,-1/1 98,118,-1/1 102,119,1/1 121,61,1/1 126,59,-1/1 133,53,-1/1 134,52,1/1 140,46,-1/1 141,45,1/1 146,39,1/1 148,38,1/1 151,34,1/1 154,31,-1/1 158,28,-1/1 159,26,-1/1 165,21,-1/1 166,20,1/1 172,14,-1/1 173,13,1/1 179,6,1/1 181,1,-1/1 186,241,1/1 186,242,1/1 186,243,1/1 186,244,2/1 186,245,2/1 186,246,2/1 186,247,1/1 191,123,-1/1 193,128,1/1 196,131,-1/1 199,135,-1/1 200,137,1/1 202,139,-1/1 205,145,1/1 209,152,1/1 216,163,-1/1 217,164,-1/1 220,170,1/1 223,176,1/1 226,182,1/1 227,185,-1/1 229,192,-1/1 231,197,-1/1 233,201,1/1 238,218,1/1 239,222,-1/1 241,66,-1/1 243,66,1/1 246,66,-1/1 248,66,1/1
sc 67 3,72,1/1 6,73,-1/1 11,77,1/1 14,79,-1/1 17,81,-1/1 27,87,-1/1 33,90,1/1 35,92,-1/1 40,94,1/1 41,95,1/1 49,99,1/1 51,101,-1/1 58,104,-1/1 61,106,-1/1 71,109,1/1 76,111,1/1 80,113,-1/1 93,117,-1/1 105,120,1/1 121,62,1/1 125,60,-1/1 128,59,-1/1 132,54,-1/1 135,52,-1/1 138,47,1/1 144,42,1/1 149,37,1/1 150,36,-1/1 156,30,1/1 157,29,-1/1 162,24,-1/1 167,18,-1/1 172,15,1/1 174,12,1/1 179,8,1/1 180,5,1/1 182,1,-1/1 187,241,1/1 187,242,1/1 187,243,1/1 187,244,2/1 187,245,2/1 187,246,1/1 187,247,1/1 187,248,1/1 192,123,-1/1 193,126,1/1 197,131,-1/1 199,134,1/1 201,137,1/1 207,147,1/1 210,153,-1/1 212,155,1/1 214,160,-1/1 215,161,-1/1 219,169,-1/1 221,171,1/1 224,178,1/1 226,181,1/1 229,191,-1/1 231,196,-1/1 233,200,1/1 237,213,1/1 240,225,-1/1 241,67,-1/1 243,67,1/1 245,67,-1/1 246,67,1/1 248,67,-1/1
sc 68 1,73,1/1 7,74,-1/1 9,78,-1/1 16,83,-1/1 23,86,1/1 24,87,-1/1 30,90,1/1 37,94,1/1 39,96,1/1 44,98,-1/1 46,100,-1/1 53,103,-1/1 58,105,1/1 59,106,-1/1 64,108,1/1 70,110,1/1 75,112,-1/1 97,118,1/1 104,120,-1/1 126,62,-1/1 128,61,-1/1 133,56,-1/1 140,50,-1/1 142,48,1/1 146,43,1/1 147,42,1/1 149,40,1/1 153,36,-1/1 156,33,1/1 160,29,-1/1 162,27,-1/1 163,26,-1/1 168,22,-1/1 170,20,1/1 176,13,1/1 181,8,1/1 182,6,1/1 188,242,1/1 188,243,1/1 188,244,2/1 188,245,2/1 188,246,2/1 188,247,1/1 188,248,1/1 193,121,-1/1 194,127,1/1 198,129,1/1 203,136,1/1 206,143,-1/1 207,144,1/1 210,150,-1/1 214,157,-1/1 216,159,-1/1 218,164,1/1 220,166,1/1 223,173,1/1 225,178,-1/1 226,179,1/1 228,184,-1/1 230,190,-1/1 232,195,1/1 238,217,-1/1 240,224,1/1 241,68,1/1 246,68,-1/1 247,68,1/1 248,68,-1/1
sc 69 7,75,-1/1 14,80,1/1 15,81,-1/1 21,85,-1/1 22,86,1/1 28,89,1/1 29,90,-1/1 35,93,-1/1 36,94,1/1 39,97,1/1 43,98,-1/1 47,101,1/1 74,112,-1/1 79,113,1/1 84,115,-1/1 88,116,1/1 92,117,-1/1 96,118,1/1 122,63,-1/1 130,57,1/1 137,52,-1/1 138,51,-1/1 143,48,1/1 145,45,1/1 146,44,1/1 150,40,-1/1 152,38,-1/1 153,37,-1/1 157,33,1/1 158,32,1/1 160,30,1/1 164,26,-1/1 165,25,-1/1 168,23,-1/1 171,18,1/1 172,17,1/1 177,10,-1/1 183,2,1/1 189,241,1/1 189,242,2/1 189,243,2/1 189,244,3/1 189,245,2/1 189,246,1/1 195,127,1/1 200,134,-1/1 201,135,1/1 205,141,1/1 206,142,-1/1 209,148,-1/1 210,149,1/1 213,155,1/1 214,156,-1/1 217,159,-1/1 218,163,1/1 221,167,-1/1 232,194,1/1 233,199,-1/1 235,204,1/1 236,208,-1/1 237,212,1/1 238,216,-1/1 242,69,-1/1 247,69,1/1
sc 70 2,75,-1/1 6,76,-1/1 8,77,-1/1 13,82,1/1 22,88,1/1 26,89,-1/1 29,92,-1/1 33,93,1/1 38,97,-1/1 42,99,1/1 50,102,-1/1 54,104,1/1 68,110,-1/1 73,111,1/1 78,114,-1/1 86,116,1/1 90,117,-1/1 100,119,1/1 124,64,-1/1 127,63,-1/1 131,59,1/1 132,58,1/1 136,55,-1/1 139,53,-1/1 144,49,1/1 148,44,-1/1 152,39,1/1 155,37,1/1 157,35,-1/1 159,32,-1/1 164,28,1/1 169,24,-1/1 173,19,1/1 175,16,1/1 178,12,-1/1 179,11,-1/1 183,7,1/1 184,4,1/1 190,241,1/1 190,242,1/1 190,243,2/1 190,244,3/1 190,245,2/1 190,246,1/1 190,247,1/1 195,122,1/1 196,126,1/1 197,128,1/1 202,133,-1/1 208,142,-1/1 209,146,1/1 212,149,1/1 213,153,-1/1 217,158,1/1 219,162,-1/1 222,170,1/1 224,174,-1/1 230,188,1/1 231,193,-1/1 234,198,1/1 236,206,-1/1 237,210,1/1 239,220,-1/1 242,70,1/1 244,70,-1/1 246,70,1/1 247,70,-1/1 248,70,1/1
sc 71 4,76,-1/1 8,78,-1/1 10,80,1/1 12,82,-1/1 15,84,1/1 18,85,1/1 32,93,1/1 36,96,-1/1 37,97,-1/1 42,100,1/1 56,105,1/1 60,107,-1/1 62,108,1/1 67,109,-1/1 77,114,-1/1 81,115,1/1 94,118,-1/1 99,119,1/1 123,66,1/1 126,64,-1/1 129,61,-1/1 133,58,-1/1 134,57,1/1 141,51,1/1 147,46,-1/1 151,41,1/1 153,39,1/1 155,38,1/1 158,35,-1/1 159,33,-1/1 161,31,-1/1 166,27,1/1 171,21,-1/1 177,14,-1/1 178,13,1/1 181,9,1/1 184,6,1/1 186,3,-1/1 191,241,1/1 191,242,1/1 191,243,2/1 191,244,2/1 191,245,2/1 191,246,2/1 191,247,1/1 196,124,1/1 198,128,1/1 200,130,-1/1 202,132,1/1 204,135,-1/1 205,138,-1/1 213,152,-1/1 216,156,1/1 217,157,1/1 220,162,-1/1 225,176,-1/1 227,180,1/1 228,182,-1/1 229,187,1/1 234,197,1/1 235,201,-1/1 238,214,1/1 239,219,-1/1 243,71,-1/1 244,71,1/1 246,71,-1/1 248,71,1/1
sc 72 4,77,-1/1 6,78,-1/1 10,81,1/1 14,84,-1/1 20,87,1/1 26,90,-1/1 28,92,1/1 34,95,-1/1 40,98,-1/1 45,101,1/1 49,102,-1/1 53,104,1/1 61,108,1/1 66,109,-1/1 76,114,-1/1 80,115,1/1 89,117,-1/1 103,120,1/1 123,67,1/1 125,65,-1/1 128,64,-1/1 129,62,-1/1 135,57,-1/1 139,54,-1/1 144,50,1/1 145,47,1/1 149,44,1/1 150,43,-1/1 163,30,1/1 164,29,-1/1 167,25,-1/1 170,24,-1/1 174,19,1/1 177,15,1/1 182,9,1/1 184,8,1/1 185,5,1/1 187,3,-1/1 192,241,1/1 192,242,1/1 192,243,2/1 192,244,2/1 192,245,2/1 192,246,1/1 192,247,1/1 192,248,1/1 197,124,1/1 198,126,1/1 201,130,-1/1 204,134,1/1 207,140,-1/1 210,146,1/1 212,148,-1/1 215,154,1/1 218,160,1/1 221,165,-1/1 222,169,1/1 224,173,-1/1 228,181,-1/1 229,186,1/1 234,196,1/1 235,200,-1/1 237,209,1/1 240,223,-1/1 243,72,-1/1 244,72,1/1 245,72,-1/1 246,72,1/1 248,72,-1/1
sc 73 3,78,1/1 7,79,-1/1 11,83,1/1 17,86,-1/1 19,87,1/1 25,90,-1/1 32,94,-1/1 35,96,-1/1 41,100,1/1 44,101,1/1 49,103,1/1 55,106,1/1 58,107,-1/1 64,109,-1/1 70,111,-1/1 75,113,1/1 93,118,1/1 102,120,-1/1 121,68,1/1 126,67,-1/1 128,66,-1/1 133,60,-1/1 140,54,-1/1 142,52,1/1 146,47,1/1 149,45,1/1 151,42,1/1 156,38,1/1 158,36,-1/1 162,31,-1/1 165,29,-1/1 167,26,-1/1 172,22,-1/1 174,20,1/1 180,13,1/1 186,8,1/1 187,6,1/1 188,1,-1/1 193,241,1/1 193,242,1/1 193,243,1/1 193,244,2/1 193,245,2/1 193,246,2/1 193,247,1/1 193,248,1/1 198,123,-1/1 199,127,1/1 203,131,-1/1 206,137,1/1 207,139,-1/1 210,145,1/1 214,152,1/1 216,155,1/1 220,161,-1/1 221,164,-1/1 223,169,-1/1 226,175,-1/1 227,178,1/1 229,184,1/1 231,190,1/1 233,195,-1/1 238,213,-1/1 240,222,1/1 241,73,-1/1 243,73,1/1 246,73,-1/1 247,73,1/1 248,73,-1/1
sc 74 1,79,1/1 9,84,-1/1 16,88,-1/1 23,91,1/1 24,92,-1/1 30,95,1/1 31,96,-1/1 37,99,1/1 38,100,1/1 44,102,-1/1 45,103,1/1 51,105,-1/1 52,106,1/1 57,108,-1/1 63,110,-1/1 69,112,1/1 97,119,-1/1 101,120,1/1 127,68,-1/1 134,62,-1/1 135,61,1/1 141,56,-1/1 142,55,1/1 148,50,-1/1 149,49,1/1 154,43,1/1 155,42,1/1 156,41,1/1 161,36,-1/1 162,35,-1/1 163,34,-1/1 169,29,-1/1 170,28,1/1 175,22,-1/1 176,21,1/1 181,15,-1/1 182,14,1/1 188,7,1/1 194,242,1/1 194,243,1/1 194,244,2/1 194,245,2/1 194,246,2/1 194,247,2/1 194,248,1/1 199,121,-1/1 204,129,1/1 208,136,1/1 211,143,-1/1 212,144,1/1 215,150,-1/1 216,151,1/1 219,157,-1/1 220,158,-1/1 222,164,1/1 223,165,-1/1 225,171,1/1 226,172,-1/1 228,177,1/1 230,183,1/1 232,189,-1/1 239,217,1/1 240,221,-1/1 241,74,1/1 247,74,-1/1
sc 75 6,80,-1/1 8,81,-1/1 13,85,1/1 20,89,-1/1 22,91,1/1 27,93,1/1 29,95,-1/1 31,97,-1/1 36,99,1/1 43,102,-1/1 47,104,1/1 68,112,1/1 73,113,-1/1 78,115,1/1 83,116,-1/1 87,117,1/1 96,119,-1/1 122,70,-1/1 127,69,-1/1 130,64,1/1 137,59,-1/1 138,58,-1/1 143,55,1/1 145,53,1/1 150,49,-1/1 152,46,-1/1 154,44,1/1 157,41,1/1 161,37,-1/1 164,34,-1/1 166,32,1/1 169,30,1/1 173,25,-1/1 175,23,-1/1 178,18,1/1 179,17,1/1 184,10,-1/1 189,7,1/1 190,2,1/1 195,241,1/1 195,242,2/1 195,243,2/1 195,244,3/1 195,245,2/1 195,246,1/1 195,247,1/1 200,126,1/1 201,128,1/1 205,133,-1/1 209,140,1/1 211,142,-1/1 213,147,-1/1 215,149,1/1 217,151,1/1 219,156,-1/1 222,163,1/1 224,167,-1/1 232,188,-1/1 233,193,1/1 235,198,-1/1 236,203,1/1 237,207,-1/1 239,216,1/1 242,75,-1/1 246,75,1/1 247,75,-1/1 248,75,1/1
sc 76 2,80,-1/1 5,82,-1/1 8,83,-1/1 15,88,1/1 18,89,1/1 25,93,-1/1 29,96,-1/1 30,97,1/1 42,103,1/1 50,105,-1/1 54,107,1/1 62,110,1/1 67,111,-1/1 72,114,1/1 81,116,-1/1 90,118,1/1 95,119,-1/1 124,71,-1/1 126,70,-1/1 131,66,1/1 134,63,1/1 136,61,-1/1 140,58,1/1 147,53,-1/1 148,51,-1/1 151,49,1/1 155,45,1/1 159,40,-1/1 160,39,1/1 165,35,-1/1 169,31,-1/1 171,28,1/1 173,27,1/1 178,20,-1/1 181,16,1/1 183,14,-1/1 186,11,-1/1 190,6,1/1 191,4,1/1 196,241,1/1 196,242,1/1 196,243,2/1 196,244,3/1 196,245,2/1 196,246,2/1 196,247,1/1 200,122,1/1 202,125,1/1 203,128,1/1 208,135,-1/1 209,138,-1/1 213,145,1/1 216,149,1/1 217,150,-1/1 223,162,-1/1 225,170,1/1 227,174,-1/1 230,182,-1/1 231,187,1/1 234,192,-1/1 236,201,1/1 238,210,-1/1 239,215,1/1 242,76,1/1 244,76,-1/1 245,76,1/1 246,76,-1/1 248,76,1/1
sc 77 2,81,-1/1 6,83,-1/1 13,87,1/1 14,88,-1/1 21,92,1/1 26,94,-1/1 33,98,1/1 34,99,-1/1 38,101,-1/1 41,102,1/1 46,104,-1/1 61,110,1/1 66,111,-1/1 71,114,1/1 80,116,-1/1 85,117,1/1 100,120,-1/1 124,72,-1/1 128,70,-1/1 131,67,1/1 132,65,1/1 135,63,-1/1 136,62,-1/1 139,60,-1/1 144,56,1/1 152,47,1/1 156,44,-1/1 157,43,-1/1 163,37,1/1 164,36,1/1 167,32,-1/1 176,24,-1/1 180,19,1/1 182,16,1/1 183,15,1/1 185,12,-1/1 187,11,-1/1 190,8,1/1 192,4,1/1 197,241,1/1 197,242,1/1 197,243,2/1 197,244,3/1 197,245,2/1 197,246,1/1 197,247,1/1 197,248,1/1 201,122,1/1 203,126,1/1 207,133,-1/1 208,134,1/1 212,141,-1/1 214,146,1/1 218,153,-1/1 219,154,1/1 221,158,1/1 222,161,-1/1 224,166,1/1 230,181,-1/1 231,186,1/1 234,191,-1/1 236,200,1/1 237,205,-1/1 240,220,1/1 242,77,1/1 244,77,-1/1 246,77,1/1 248,77,-1/1
sc 78 4,83,-1/1 7,84,-1/1 10,86,1/1 12,87,-1/1 18,90,1/1 28,96,1/1 32,98,1/1 34,100,-1/1 37,101,-1/1 49,105,-1/1 53,107,1/1 55,108,-1/1 59,109,1/1 70,114,1/1 75,115,-1/1 89,118,1/1 99,120,-1/1 123,73,1/1 126,72,-1/1 128,71,-1/1 129,68,-1/1 133,65,-1/1 142,57,1/1 147,54,-1/1 149,51,1/1 151,50,1/1 153,47,1/1 158,43,-1/1 163,38,1/1 167,33,-1/1 170,31,-1/1 171,29,-1/1 174,27,1/1 177,22,-1/1 185,13,1/1 188,9,1/1 191,8,1/1 192,6,1/1 193,3,-1/1 198,241,1/1 198,242,1/1 198,243,2/1 198,244,2/1 198,245,2/1 198,246,2/1 198,247,1/1 198,248,1/1 203,124,1/1 204,127,1/1 206,130,-1/1 207,132,1/1 210,138,-1/1 216,148,-1/1 218,152,-1/1 220,154,1/1 221,157,1/1 225,169,1/1 227,173,-1/1 228,175,1/1 229,179,-1/1 234,190,-1/1 235,195,1/1 238,209,-1/1 240,219,1/1 243,78,-1/1 244,78,1/1 246,78,-1/1 247,78,1/1 248,78,-1/1
sc 79 3,84,1/1 11,88,1/1 17,91,-1/1 19,92,1/1 25,95,-1/1 27,96,1/1 32,99,-1/1 33,100,-1/1 40,103,-1/1 44,104,1/1 48,106,-1/1 51,107,1/1 57,109,1/1 63,111,1/1 69,113,-1/1 93,119,-1/1 98,120,1/1 121,74,1/1 127,73,-1/1 134,67,-1/1 135,66,1/1 141,60,-1/1 142,59,1/1 148,54,-1/1 149,53,1/1 154,47,1/1 156,46,1/1 159,42,1/1 162,39,-1/1 166,36,-1/1 167,34,-1/1 173,29,-1/1 174,28,1/1 179,22,-1/1 180,21,1/1 186,15,-1/1 187,14,1/1 193,7,1/1 194,1,-1/1 199,241,1/1 199,242,1/1 199,243,1/1 199,244,2/1 199,245,2/1 199,246,2/1 199,247,2/1 199,248,1/1 204,123,-1/1 208,131,-1/1 211,137,1/1 212,139,-1/1 215,145,1/1 216,147,-1/1 219,152,1/1 220,153,1/1 223,160,1/1 224,164,-1/1 226,168,1/1 227,171,-1/1 229,177,-1/1 231,183,-1/1 233,189,1/1 239,213,1/1 240,218,-1/1 241,79,-1/1 243,79,1/1 247,79,-1/1
sc 80 5,85,-1/1 8,86,-1/1 12,89,1/1 15,91,1/1 19,93,-1/1 24,97,1/1 29,100,-1/1 36,103,1/1 43,105,-1/1 47,107,1/1 62,112,-1/1 67,113,1/1 72,115,-1/1 77,116,1/1 87,118,-1/1 92,119,1/1 122,76,-1/1 126,75,-1/1 130,71,1/1 134,69,1/1 137,66,-1/1 143,61,1/1 146,58,-1/1 153,53,1/1 154,51,1/1 158,49,-1/1 160,46,-1/1 161,45,-1/1 165,41,1/1 166,40,1/1 169,38,1/1 171,34,-1/1 173,33,-1/1 178,26,1/1 181,23,-1/1 186,17,1/1 189,14,-1/1 191,10,-1/1 195,6,1/1 196,2,1/1 200,241,1/1 200,242,2/1 200,243,2/1 200,244,3/1 200,245,2/1 200,246,2/1 200,247,1/1 205,125,1/1 206,128,1/1 209,132,-1/1 211,135,-1/1 213,139,1/1 217,144,-1/1 220,149,1/1 223,156,-1/1 225,163,1/1 227,167,-1/1 232,182,1/1 233,187,-1/1 235,192,1/1 236,197,-1/1 238,207,1/1 239,212,-1/1 242,80,-1/1 245,80,1/1 246,80,-1/1 248,80,1/1
sc 81 6,86,-1/1 13,90,1/1 14,91,-1/1 20,94,-1/1 21,95,1/1 27,98,1/1 28,99,-1/1 31,101,-1/1 35,102,1/1 39,104,-1/1 61,112,-1/1 66,113,1/1 71,115,-1/1 76,116,1/1 82,117,-1/1 96,120,1/1 122,77,-1/1 128,75,-1/1 130,72,1/1 135,69,-1/1 137,67,-1/1 138,65,-1/1 143,62,1/1 145,60,1/1 150,56,-1/1 152,54,-1/1 157,50,1/1 162,44,1/1 164,42,-1/1 170,37,-1/1 174,32,1/1 176,30,1/1 180,25,-1/1 182,23,-1/1 185,18,1/1 187,17,1/1 189,15,1/1 192,10,-1/1 195,8,1/1 197,2,1/1 201,241,1/1 201,242,2/1 201,243,2/1 201,244,3/1 201,245,2/1 201,246,1/1 201,247,1/1 201,248,1/1 206,126,1/1 210,133,-1/1 211,134,1/1 214,140,1/1 215,141,-1/1 218,147,-1/1 219,148,1/1 221,151,1/1 222,155,-1/1 224,159,1/1 232,181,1/1 233,186,-1/1 235,191,1/1 236,196,-1/1 237,202,1/1 240,216,-1/1 242,81,-1/1 246,81,1/1 248,81,-1/1
sc 82 2,85,-1/1 8,87,-1/1 10,89,-1/1 15,92,1/1 17,93,1/1 22,96,-1/1 23,97,-1/1 42,106,1/1 50,108,-1/1 54,109,1/1 56,110,-1/1 60,111,1/1 65,114,-1/1 81,117,1/1 86,118,-1/1 91,119,1/1 125,76,-1/1 132,71,-1/1 133,70,1/1 139,66,1/1 140,64,1/1 141,63,-1/1 144,61,-1/1 147,59,-1/1 148,57,-1/1 151,55,1/1 155,52,1/1 159,48,-1/1 168,39,1/1 172,35,-1/1 175,31,-1/1 177,28,1/1 179,27,1/1 181,24,1/1 183,21,1/1 184,20,-1/1 186,19,-1/1 190,13,-1/1 191,12,1/1 196,5,1/1 202,241,1/1 202,242,1/1 202,243,2/1 202,244,3/1 202,245,3/1 202,246,2/1 202,247,1/1 205,122,1/1 207,128,1/1 209,130,1/1 212,135,-1/1 213,137,-1/1 216,142,1/1 217,143,1/1 226,162,-1/1 228,170,1/1 229,174,-1/1 230,176,1/1 231,180,-1/1 234,185,1/1 237,201,-1/1 238,206,1/1 239,211,-1/1 242,82,1/1 245,82,-1/1 248,82,1/1
sc 83 2,86,-1/1 5,87,-1/1 7,88,-1/1 18,94,1/1 21,96,1/1 25,98,-1/1 30,101,1/1 34,103,-1/1 41,105,1/1 46,107,-1/1 55,110,-1/1 59,111,1/1 64,114,-1/1 75,116,1/1 85,118,-1/1 95,120,1/1 124,78,-1/1 126,77,-1/1 128,76,-1/1 131,73,1/1 136,68,-1/1 140,65,1/1 142,63,1/1 147,60,-1/1 151,56,1/1 156,51,-1/1 160,47,1/1 163,45,1/1 165,43,-1/1 167,40,-1/1 171,36,1/1 176,31,-1/1 180,27,1/1 183,22,-1/1 185,20,-1/1 188,16,1/1 193,11,-1/1 196,8,1/1 197,6,1/1 198,4,1/1 203,241,1/1 203,242,1/1 203,243,2/1 203,244,3/1 203,245,2/1 203,246,2/1 203,247,1/1 203,248,1/1 206,122,1/1 207,125,1/1 208,127,1/1 214,138,-1/1 216,141,-1/1 218,145,1/1 221,150,-1/1 223,154,1/1 225,161,-1/1 227,166,1/1 230,175,1/1 231,179,-1/1 234,184,1/1 236,195,-1/1 238,205,1/1 240,215,-1/1 242,83,1/1 244,83,-1/1 245,83,1/1 246,83,-1/1 247,83,1/1 248,83,-1/1
sc 84 4,88,-1/1 10,91,1/1 12,92,-1/1 18,95,1/1 20,96,-1/1 26,100,1/1 32,102,1/1 37,104,-1/1 40,105,1/1 45,107,-1/1 48,108,1/1 52,109,-1/1 63,114,-1/1 69,115,1/1 89,119,-1/1 94,120,1/1 123,79,1/1 127,78,-1/1 129,74,-1/1 134,72,-1/1 135,71,1/1 141,65,-1/1 142,64,1/1 149,58,1/1 155,54,-1/1 159,50,1/1 161,47,1/1 163,46,1/1 166,43,-1/1 167,41,-1/1 170,39,-1/1 174,35,1/1 178,29,-1/1 184,22,-1/1 185,21,1/1 191,15,-1/1 192,14,1/1 194,9,1/1 198,7,1/1 199,3,-1/1 204,241,1/1 204,242,1/1 204,243,2/1 204,244,2/1 204,245,2/1 204,246,2/1 204,247,2/1 204,248,1/1 208,124,1/1 211,130,-1/1 212,132,1/1 215,138,-1/1 216,140,1/1 220,146,-1/1 222,152,-1/1 224,157,1/1 225,160,-1/1 227,165,1/1 228,168,-1/1 229,172,1/1 234,183,1/1 235,189,-1/1 239,209,1/1 240,214,-1/1 243,84,-1/1 244,84,1/1 247,84,-1/1
sc 85 4,89,-1/1 8,90,-1/1 11,93,1/1 15,95,1/1 16,97,-1/1 22,100,-1/1 36,106,1/1 43,108,-1/1 47,109,1/1 56,112,1/1 60,113,-1/1 65,115,1/1 77,117,-1/1 83,118,1/1 88,119,-1/1 122,82,-1/1 125,80,-1/1 133,75,1/1 138,71,1/1 141,69,-1/1 145,66,-1/1 146,64,-1/1 150,61,1/1 153,59,1/1 154,57,1/1 158,55,-1/1 161,52,-1/1 166,48,1/1 168,46,-1/1 172,41,1/1 175,38,1/1 177,34,-1/1 179,33,-1/1 181,30,-1/1 184,26,1/1 186,25,1/1 189,21,1/1 191,18,-1/1 195,13,-1/1 200,5,1/1 202,2,1/1 205,241,1/1 205,242,2/1 205,243,2/1 205,244,3/1 205,245,3/1 205,246,2/1 205,247,1/1 209,124,1/1 210,128,1/1 213,131,-1/1 215,135,-1/1 217,136,1/1 220,142,1/1 226,156,-1/1 228,163,1/1 229,167,-1/1 232,176,-1/1 233,180,1/1 235,185,-1/1 237,197,1/1 238,203,-1/1 239,208,1/1 242,85,-1/1 244,85,1/1 245,85,-1/1 248,85,1/1
sc 86 5,90,-1/1 7,91,-1/1 12,94,1/1 19,98,-1/1 21,100,1/1 24,101,1/1 28,103,-1/1 35,105,1/1 39,107,-1/1 55,112,1/1 59,113,-1/1 64,115,1/1 70,116,-1/1 82,118,1/1 92,120,-1/1 122,83,-1/1 126,81,-1/1 128,80,-1/1 130,78,1/1 137,73,-1/1 142,69,1/1 143,68,1/1 146,65,-1/1 153,60,1/1 158,56,-1/1 160,54,-1/1 162,51,1/1 165,50,1/1 170,45,-1/1 171,42,-1/1 174,40,1/1 176,38,1/1 180,33,-1/1 185,26,1/1 188,23,-1/1 189,22,-1/1 193,17,1/1 198,10,-1/1 200,8,1/1 201,6,1/1 203,2,1/1 206,241,1/1 206,242,2/1 206,243,2/1 206,244,3/1 206,245,2/1 206,246,2/1 206,247,1/1 206,248,1/1 210,125,1/1 211,127,1/1 214,132,-1/1 218,139,1/1 220,141,-1/1 221,144,-1/1 223,148,1/1 225,155,-1/1 227,159,1/1 232,175,-1/1 233,179,1/1 235,184,-1/1 236,190,1/1 238,202,-1/1 240,212,1/1 242,86,-1/1 245,86,1/1 246,86,-1/1 247,86,1/1 248,86,-1/1
sc 87 2,90,-1/1 7,92,-1/1 10,94,-1/1 14,96,1/1 17,98,1/1 23,101,-1/1 34,106,-1/1 41,108,1/1 46,109,-1/1 49,110,1/1 53,111,-1/1 58,114,1/1 75,117,-1/1 80,118,1/1 91,120,-1/1 125,83,-1/1 128,82,-1/1 132,78,-1/1 133,77,1/1 139,73,1/1 140,72,1/1 144,68,-1/1 147,67,-1/1 149,63,-1/1 151,62,1/1 156,57,-1/1 163,52,1/1 167,48,-1/1 168,47,1/1 172,43,-1/1 177,36,1/1 182,31,-1/1 183,29,1/1 187,27,1/1 188,24,1/1 192,20,-1/1 193,19,-1/1 197,13,-1/1 198,12,1/1 202,8,1/1 203,5,1/1 207,241,1/1 207,242,1/1 207,243,2/1 207,244,3/1 207,245,3/1 207,246,2/1 207,247,1/1 207,248,1/1 210,122,1/1 212,127,1/1 214,130,1/1 216,134,-1/1 218,137,-1/1 221,143,1/1 226,154,1/1 228,161,-1/1 229,166,1/1 230,169,-1/1 231,173,1/1 234,178,-1/1 237,195,1/1 238,200,-1/1 240,211,1/1 242,87,1/1 245,87,-1/1 247,87,1/1 248,87,-1/1
sc 88 2,91,-1/1 5,92,-1/1 13,96,-1/1 18,99,1/1 25,102,-1/1 26,103,1/1 30,104,1/1 33,105,-1/1 38,107,1/1 48,110,1/1 52,111,-1/1 57,114,1/1 69,116,-1/1 85,119,1/1 90,120,-1/1 124,84,-1/1 127,83,-1/1 131,79,1/1 134,77,-1/1 135,76,1/1 136,74,-1/1 142,70,1/1 148,65,1/1 155,60,-1/1 156,58,-1/1 159,56,1/1 163,53,1/1 167,49,-1/1 169,47,1/1 173,43,-1/1 176,39,-1/1 178,36,1/1 180,35,1/1 185,28,-1/1 190,22,-1/1 194,16,1/1 196,15,-1/1 197,14,1/1 199,11,-1/1 203,7,1/1 204,4,1/1 208,241,1/1 208,242,1/1 208,243,2/1 208,244,3/1 208,245,2/1 208,246,2/1 208,247,2/1 208,248,1/1 211,122,1/1 212,125,1/1 216,133,1/1 219,138,-1/1 222,145,1/1 223,146,-1/1 224,150,-1/1 225,153,1/1 227,158,-1/1 230,168,-1/1 231,172,1/1 234,177,-1/1 236,189,1/1 239,205,-1/1 240,210,1/1 242,88,1/1 244,88,-1/1 245,88,1/1 247,88,-1/1
sc 89 3,93,-1/1 8,94,-1/1 9,97,1/1 15,99,1/1 22,103,-1/1 29,106,1/1 43,110,-1/1 47,111,1/1 50,112,-1/1 54,113,1/1 65,116,-1/1 72,117,1/1 78,118,-1/1 84,119,1/1 124,85,-1/1 130,82,-1/1 132,80,1/1 138,76,1/1 140,75,-1/1 146,70,-1/1 148,69,1/1 152,66,-1/1 154,63,1/1 157,61,1/1 160,59,1/1 165,55,-1/1 168,53,-1/1 169,52,-1/1 172,49,1/1 173,48,1/1 175,45,1/1 179,40,-1/1 181,37,-1/1 183,34,-1/1 186,32,1/1 189,28,-1/1 190,26,1/1 195,20,1/1 196,18,-1/1 200,12,-1/1 202,10,1/1 205,4,1/1 209,241,1/1 209,242,2/1 209,243,2/1 209,244,4/1 209,245,3/1 209,246,2/1 209,247,1/1 213,123,1/1 214,128,1/1 217,129,-1/1 219,135,-1/1 223,142,1/1 226,149,-1/1 230,163,1/1 231,167,-1/1 232,170,1/1 233,174,-1/1 236,185,1/1 237,192,-1/1 238,198,1/1 239,204,-1/1 243,89,1/1 244,89,-1/1 248,89,1/1
sc 90 4,94,-1/1 7,95,-1/1 11,98,1/1 14,100,1/1 16,101,-1/1 28,106,-1/1 35,108,1/1 39,109,-1/1 49,112,-1/1 53,113,1/1 58,115,-1/1 70,117,1/1 76,118,-1/1 88,120,1/1 122,87,-1/1 125,86,-1/1 128,85,-1/1 133,81,1/1 138,78,1/1 145,73,-1/1 146,72,-1/1 149,69,-1/1 150,68,1/1 153,67,1/1 158,62,-1/1 162,57,1/1 168,54,-1/1 170,52,-1/1 172,50,1/1 174,48,1/1 177,42,-1/1 182,38,1/1 187,33,-1/1 188,30,-1/1 189,29,1/1 192,26,1/1 193,25,1/1 198,18,-1/1 201,13,-1/1 205,8,1/1 206,5,1/1 207,2,1/1 210,241,1/1 210,242,2/1 210,243,2/1 210,244,3/1 210,245,3/1 210,246,2/1 210,247,1/1 210,248,1/1 214,124,1/1 215,127,1/1 218,131,-1/1 220,134,-1/1 221,136,1/1 226,148,1/1 228,155,-1/1 229,159,1/1 232,169,1/1 233,173,-1/1 235,178,1/1 237,190,-1/1 238,196,1/1 240,208,-1/1 242,90,-1/1 244,90,1/1 245,90,-1/1 247,90,1/1 248,90,-1/1
sc 91 5,95,-1/1 12,99,1/1 13,100,-1/1 19,102,-1/1 20,103,1/1 24,104,1/1 27,105,-1/1 31,107,1/1 48,112,-1/1 52,113,1/1 57,115,-1/1 63,116,1/1 82,119,-1/1 87,120,1/1 122,88,-1/1 127,86,-1/1 130,84,1/1 134,81,-1/1 135,80,1/1 137,79,-1/1 142,75,1/1 143,74,1/1 154,65,-1/1 161,60,1/1 162,58,1/1 166,56,-1/1 169,54,-1/1 170,53,-1/1 173,50,1/1 174,49,1/1 176,46,1/1 178,42,-1/1 180,41,-1/1 185,34,1/1 194,23,-1/1 195,22,-1/1 199,17,1/1 200,15,-1/1 201,14,1/1 204,10,-1/1 206,7,1/1 208,2,1/1 211,241,1/1 211,242,2/1 211,243,2/1 211,244,3/1 211,245,2/1 211,246,2/1 211,247,2/1 211,248,1/1 215,125,1/1 219,132,-1/1 220,133,1/1 222,139,1/1 223,140,-1/1 224,144,-1/1 225,147,1/1 227,151,-1/1 232,168,1/1 233,172,-1/1 235,177,1/1 236,183,-1/1 239,202,1/1 240,207,-1/1 242,91,-1/1 245,91,1/1 247,91,-1/1
sc 92 2,95,-1/1 6,96,-1/1 10,99,-1/1 17,102,1/1 23,104,-1/1 26,106,1/1 33,108,-1/1 38,109,1/1 40,110,-1/1 45,111,1/1 51,114,-1/1 69,117,1/1 80,119,-1/1 86,120,1/1 125,88,-1/1 127,87,-1/1 132,84,-1/1 135,82,1/1 139,79,1/1 141,77,1/1 144,74,-1/1 148,72,1/1 149,70,-1/1 155,67,-1/1 156,64,-1/1 159,62,1/1 163,59,1/1 167,55,-1/1 175,47,1/1 179,43,-1/1 182,39,-1/1 184,36,1/1 187,35,1/1 190,29,1/1 192,28,-1/1 194,24,1/1 197,21,-1/1 199,19,-1/1 202,15,-1/1 204,12,1/1 207,7,1/1 208,5,1/1 212,241,1/1 212,242,1/1 212,243,2/1 212,244,3/1 212,245,3/1 212,246,2/1 212,247,2/1 212,248,1/1 215,122,1/1 216,126,1/1 219,130,1/1 222,137,-1/1 224,143,1/1 226,146,-1/1 228,153,1/1 229,158,-1/1 230,160,1/1 231,165,-1/1 234,171,1/1 237,189,-1/1 239,200,1/1 240,206,-1/1 242,92,1/1 245,92,-1/1 246,92,1/1 247,92,-1/1
sc 93 1,97,-1/1 8,98,-1/1 15,102,1/1 22,105,-1/1 29,108,1/1 36,110,-1/1 42,112,-1/1 47,114,1/1 54,115,1/1 60,116,-1/1 67,117,1/1 73,118,-1/1 79,119,1/1 123,89,-1/1 131,85,1/1 137,82,1/1 139,80,-1/1 145,76,-1/1 147,75,1/1 152,71,1/1 153,70,1/1 155,69,-1/1 160,64,-1/1 161,63,-1/1 164,61,-1/1 168,58,1/1 169,57,1/1 171,55,1/1 175,51,-1/1 177,49,-1/1 178,48,-1/1 181,44,1/1 183,41,1/1 184,40,1/1 189,35,1/1 190,33,-1/1 191,32,-1/1 195,27,-1/1 196,25,1/1 200,19,1/1 202,17,-1/1 205,11,-1/1 209,3,1/1 213,241,1/1 213,242,2/1 213,243,3/1 213,244,4/1 213,245,3/1 213,246,2/1 213,247,1/1 217,121,1/1 218,128,1/1 222,135,-1/1 225,142,1/1 228,149,-1/1 230,156,1/1 232,162,1/1 234,167,-1/1 235,174,-1/1 236,180,1/1 237,187,-1/1 238,193,1/1 239,199,-1/1 241,93,1/1 243,93,-1/1 248,93,1/1
sc 94 3,98,-1/1 7,99,-1/1 9,101,1/1 14,103,1/1 21,106,-1/1 35,110,1/1 39,111,-1/1 41,112,1/1 46,113,-1/1 58,116,1/1 64,117,-1/1 71,118,1/1 84,120,-1/1 124,90,-1/1 128,89,-1/1 130,87,-1/1 132,86,1/1 138,83,1/1 140,81,-1/1 146,77,-1/1 152,73,-1/1 156,69,1/1 157,68,1/1 160,67,1/1 162,63,1/1 165,62,-1/1 168,60,-1/1 172,56,1/1 176,52,-1/1 180,48,1/1 182,45,1/1 183,42,-1/1 187,40,-1/1 188,37,-1/1 189,36,-1/1 193,32,1/1 197,26,1/1 201,20,1/1 203,18,-1/1 206,12,-1/1 207,10,1/1 209,8,1/1 210,4,1/1 214,241,1/1 214,242,2/1 214,243,2/1 214,244,4/1 214,245,3/1 214,246,2/1 214,247,1/1 214,248,1/1 218,123,1/1 219,127,1/1 221,129,-1/1 223,134,-1/1 226,141,1/1 230,155,-1/1 231,159,1/1 232,161,-1/1 233,166,1/1 236,178,-1/1 237,184,1/1 238,191,-1/1 240,204,1/1 243,94,1/1 244,94,-1/1 247,94,1/1 248,94,-1/1
sc 95 4,99,-1/1 6,100,-1/1 11,102,1/1 16,104,-1/1 20,106,1/1 27,108,-1/1 31,109,1/1 40,112,1/1 45,113,-1/1 51,115,1/1 63,117,-1/1 76,119,1/1 83,120,-1/1 122,92,-1/1 125,91,-1/1 127,90,-1/1 135,85,1/1 138,84,1/1 141,81,1/1 145,79,-1/1 149,75,-1/1 150,74,1/1 154,72,-1/1 161,67,1/1 162,64,1/1 166,62,-1/1 170,59,-1/1 174,55,1/1 175,54,-1/1 179,50,1/1 182,46,1/1 184,42,-1/1 187,41,-1/1 192,34,1/1 194,30,-1/1 195,29,1/1 199,25,1/1 201,21,-1/1 204,18,-1/1 205,15,-1/1 210,7,1/1 211,5,1/1 212,2,1/1 215,241,1/1 215,242,2/1 215,243,2/1 215,244,3/1 215,245,3/1 215,246,2/1 215,247,2/1 215,248,1/1 219,124,1/1 220,126,1/1 222,131,-1/1 224,136,1/1 226,140,-1/1 228,147,1/1 229,151,-1/1 232,160,-1/1 233,165,1/1 235,171,-1/1 237,183,1/1 239,196,-1/1 240,203,1/1 242,95,-1/1 244,95,1/1 245,95,-1/1 246,95,1/1 247,95,-1/1
sc 96 2,100,-1/1 10,103,-1/1 17,105,1/1 18,106,-1/1 23,107,-1/1 25,108,1/1 30,109,-1/1 32,110,1/1 37,111,-1/1 44,114,1/1 69,118,-1/1 75,119,1/1 81,120,-1/1 126,92,-1/1 133,88,-1/1 134,87,1/1 140,84,-1/1 141,83,1/1 142,82,-1/1 147,79,1/1 148,78,1/1 149,76,-1/1 151,74,-1/1 155,73,-1/1 156,71,-1/1 159,68,1/1 163,66,1/1 167,61,-1/1 181,47,1/1 186,43,-1/1 188,39,-1/1 191,36,1/1 193,35,1/1 194,31,1/1 196,29,1/1 198,28,-1/1 199,27,-1/1 202,22,1/1 203,21,-1/1 204,20,1/1 207,14,-1/1 208,13,1/1 212,6,1/1 216,241,1/1 216,242,1/1 216,243,2/1 216,244,3/1 216,245,3/1 216,246,3/1 216,247,2/1 216,248,1/1 220,122,1/1 223,130,1/1 225,137,-1/1 226,138,1/1 227,143,1/1 228,145,-1/1 229,150,1/1 230,152,-1/1 231,157,1/1 234,164,-1/1 238,189,1/1 239,195,-1/1 240,201,1/1 242,96,1/1 246,96,-1/1
sc 97 8,101,-1/1 15,104,1/1 22,107,-1/1 29,109,1/1 36,111,-1/1 42,113,-1/1 43,114,1/1 50,115,1/1 56,116,-1/1 62,117,1/1 68,118,-1/1 74,119,1/1 121,93,-1/1 129,89,1/1 136,85,-1/1 143,82,-1/1 144,80,1/1 150,76,1/1 151,75,-1/1 157,71,-1/1 158,70,-1/1 159,69,1/1 164,66,1/1 165,64,1/1 166,63,1/1 171,59,-1/1 172,58,-1/1 173,57,-1/1 177,53,1/1 178,52,1/1 179,51,1/1 183,46,-1/1 184,45,-1/1 186,44,-1/1 189,39,-1/1 190,38,1/1 191,37,1/1 195,31,1/1 196,30,-1/1 200,24,-1/1 202,23,1/1 205,16,1/1 209,9,-1/1 213,1,1/1 217,241,2/1 217,242,2/1 217,243,3/1 217,244,4/1 217,245,3/1 217,246,2/1 217,247,1/1 221,128,1/1 224,135,-1/1 227,142,1/1 229,149,-1/1 231,156,1/1 233,162,1/1 234,163,-1/1 235,170,-1/1 236,176,1/1 237,182,-1/1 238,188,1/1 239,194,-1/1 241,97,-1/1 248,97,1/1
sc 98 1,101,-1/1 7,102,-1/1 14,105,1/1 21,108,-1/1 28,110,1/1 34,112,1/1 39,114,-1/1 46,115,-1/1 53,116,1/1 59,117,-1/1 66,118,1/1 79,120,-1/1 123,94,-1/1 128,93,-1/1 131,90,1/1 137,87,1/1 139,86,-1/1 145,83,-1/1 147,81,1/1 152,78,1/1 153,77,1/1 160,72,-1/1 163,69,-1/1 164,68,-1/1 168,65,1/1 170,63,-1/1 171,62,1/1 176,57,1/1 177,56,-1/1 182,51,-1/1 183,50,1/1 185,48,-1/1 188,44,1/1 189,43,1/1 192,40,1/1 197,33,-1/1 198,32,-1/1 201,27,-1/1 203,25,1/1 206,19,1/1 207,17,-1/1 210,11,-1/1 213,8,1/1 214,3,1/1 218,241,1/1 218,242,2/1 218,243,3/1 218,244,4/1 218,245,3/1 218,246,2/1 218,247,1/1 218,248,1/1 221,121,1/1 222,127,1/1 225,134,-1/1 228,141,1/1 230,148,-1/1 232,154,-1/1 234,159,1/1 235,166,1/1 236,173,-1/1 237,179,1/1 238,186,-1/1 240,199,1/1 241,98,1/1 243,98,-1/1 247,98,1/1 248,98,-1/1
sc 99 3,102,-1/1 6,103,-1/1 9,104,1/1 13,106,1/1 27,110,-1/1 31,111,1/1 33,112,-1/1 38,113,1/1 51,116,-1/1 57,117,1/1 71,119,-1/1 78,120,1/1 124,95,-1/1 127,94,-1/1 130,92,-1/1 132,91,1/1 135,89,1/1 138,88,1/1 148,81,-1/1 152,79,-1/1 154,77,-1/1 156,75,1/1 157,74,1/1 162,70,1/1 169,67,1/1 173,62,-1/1 175,60,-1/1 176,59,-1/1 179,56,1/1 180,55,1/1 182,53,1/1 187,49,-1/1 190,42,-1/1 194,37,-1/1 195,36,-1/1 197,34,1/1 199,32,1/1 201,28,1/1 208,18,-1/1 209,15,-1/1 211,12,-1/1 212,10,1/1 214,7,1/1 215,4,1/1 219,241,1/1 219,242,2/1 219,243,2/1 219,244,4/1 219,245,3/1 219,246,2/1 219,247,2/1 219,248,1/1 222,123,1/1 223,126,1/1 224,129,-1/1 226,133,-1/1 230,147,1/1 231,151,-1/1 232,153,1/1 233,158,-1/1 236,171,1/1 237,177,-1/1 239,191,1/1 240,198,-1/1 243,99,1/1 244,99,-1/1 246,99,1/1 247,99,-1/1
sc 100 4,103,-1/1 11,105,1/1 12,106,-1/1 16,107,-1/1 19,108,1/1 24,109,-1/1 32,112,-1/1 37,113,1/1 44,115,-1/1 63,118,1/1 70,119,-1/1 77,120,1/1 122,96,-1/1 126,95,-1/1 133,91,-1/1 134,90,1/1 141,86,1/1 142,85,-1/1 146,84,1/1 149,80,-1/1 153,79,-1/1 154,78,-1/1 158,74,1/1 161,73,1/1 162,71,1/1 166,68,-1/1 170,66,-1/1 174,61,1/1 181,54,-1/1 186,50,1/1 188,46,1/1 191,42,-1/1 193,41,-1/1 194,38,-1/1 198,34,1/1 199,33,1/1 200,29,1/1 204,26,-1/1 205,22,1/1 206,21,-1/1 210,14,-1/1 211,13,1/1 215,6,1/1 216,2,1/1 220,241,1/1 220,242,2/1 220,243,2/1 220,244,3/1 220,245,3/1 220,246,3/1 220,247,2/1 220,248,1/1 223,124,1/1 225,131,-1/1 226,132,1/1 227,136,1/1 228,139,-1/1 229,144,1/1 232,152,1/1 233,157,-1/1 235,164,1/1 238,183,-1/1 239,190,1/1 240,197,-1/1 242,100,-1/1 244,100,1/1 246,100,-1/1
sc 101 7,104,-1/1 14,107,1/1 21,109,-1/1 28,111,1/1 34,113,1/1 35,114,-1/1 41,115,-1/1 49,116,1/1 55,117,-1/1 61,118,1/1 74,120,-1/1 121,98,-1/1 128,97,-1/1 129,94,1/1 136,90,-1/1 143,87,-1/1 144,86,1/1 150,83,1/1 151,81,-1/1 157,78,-1/1 158,77,-1/1 164,73,1/1 165,72,1/1 167,69,1/1 171,67,-1/1 172,65,-1/1 174,63,1/1 177,60,1/1 180,57,-1/1 183,54,-1/1 185,52,1/1 187,51,1/1 189,47,-1/1 192,45,-1/1 193,44,-1/1 197,38,1/1 198,37,1/1 201,31,1/1 203,30,-1/1 206,24,-1/1 207,23,1/1 210,16,1/1 214,9,-1/1 217,8,1/1 218,1,1/1 221,241,2/1 221,242,2/1 221,243,3/1 221,244,4/1 221,245,3/1 221,246,2/1 221,247,1/1 221,248,1/1 224,127,1/1 227,134,-1/1 229,141,1/1 231,148,-1/1 233,154,-1/1 234,155,1/1 235,161,1/1 236,169,-1/1 237,175,1/1 238,181,-1/1 240,194,1/1 241,101,-1/1 247,101,1/1 248,101,-1/1
sc 102 1,104,-1/1 6,105,-1/1 13,108,1/1 20,110,-1/1 26,112,-1/1 31,114,1/1 38,115,1/1 45,116,-1/1 52,117,1/1 66,119,-1/1 73,120,1/1 123,99,-1/1 127,98,-1/1 131,95,1/1 135,93,1/1 137,92,1/1 139,91,-1/1 145,88,-1/1 152,84,1/1 155,81,1/1 161,77,1/1 163,75,-1/1 164,74,-1/1 169,72,-1/1 170,70,-1/1 175,65,1/1 176,64,1/1 178,62,1/1 182,58,-1/1 184,56,-1/1 185,55,-1/1 190,50,1/1 192,49,1/1 194,44,1/1 195,43,1/1 197,41,-1/1 201,35,-1/1 204,32,-1/1 208,25,1/1 211,19,1/1 212,17,-1/1 213,15,-1/1 215,11,-1/1 218,7,1/1 219,3,1/1 222,241,1/1 222,242,2/1 222,243,3/1 222,244,4/1 222,245,3/1 222,246,2/1 222,247,2/1 222,248,1/1 224,121,1/1 225,126,1/1 228,133,-1/1 230,140,1/1 232,146,1/1 234,151,-1/1 235,158,-1/1 236,165,1/1 237,172,-1/1 239,186,1/1 240,193,-1/1 241,102,1/1 243,102,-1/1 246,102,1/1 247,102,-1/1
sc 103 3,105,-1/1 5,106,-1/1 9,107,1/1 19,110,1/1 24,111,-1/1 25,112,1/1 30,113,-1/1 44,116,1/1 57,118,-1/1 64,119,1/1 72,120,-1/1 124,100,-1/1 126,99,-1/1 130,96,-1/1 134,94,1/1 140,91,1/1 142,89,-1/1 146,88,1/1 148,86,-1/1 154,83,-1/1 156,80,1/1 160,79,-1/1 162,76,1/1 165,74,1/1 169,73,1/1 173,68,-1/1 176,66,-1/1 180,61,1/1 181,60,-1/1 186,56,1/1 188,53,1/1 193,49,-1/1 194,45,-1/1 196,42,-1/1 199,40,1/1 200,36,-1/1 203,34,1/1 206,28,1/1 208,26,-1/1 209,22,1/1 211,20,-1/1 214,14,-1/1 216,10,1/1 219,6,1/1 220,4,1/1 223,241,1/1 223,242,2/1 223,243,2/1 223,244,4/1 223,245,3/1 223,246,3/1 223,247,2/1 223,248,1/1 225,123,1/1 226,125,1/1 227,129,-1/1 230,139,-1/1 231,144,1/1 232,145,-1/1 233,150,1/1 236,164,-1/1 238,177,1/1 239,184,-1/1 240,192,1/1 243,103,1/1 244,103,-1/1 245,103,1/1 246,103,-1/1
sc 104 6,107,-1/1 13,109,1/1 20,111,-1/1 26,113,-1/1 27,114,1/1 33,115,1/1 40,116,-1/1 48,117,1/1 61,119,-1/1 68,120,1/1 121,102,-1/1 127,101,-1/1 129,99,1/1 135,97,1/1 136,95,-1/1 143,92,-1/1 144,91,1/1 150,88,1/1 157,84,-1/1 159,81,-1/1 164,79,1/1 166,77,-1/1 167,75,1/1 173,72,1/1 174,70,1/1 178,67,-1/1 179,65,-1/1 180,64,-1/1 184,60,1/1 185,59,1/1 187,58,1/1 190,54,-1/1 192,53,-1/1 195,47,-1/1 197,46,1/1 199,44,-1/1 201,39,1/1 204,37,1/1 208,30,-1/1 211,24,-1/1 212,23,1/1 215,16,1/1 217,15,-1/1 219,9,-1/1 221,7,1/1 222,1,1/1 224,241,2/1 224,242,2/1 224,243,3/1 224,244,4/1 224,245,3/1 224,246,2/1 224,247,2/1 224,248,1/1 227,126,1/1 229,133,-1/1 231,140,1/1 233,146,1/1 234,147,-1/1 235,153,-1/1 236,160,1/1 237,168,-1/1 239,181,1/1 240,188,-1/1 241,104,-1/1 246,104,1/1 247,104,-1/1
sc 105 1,107,-1/1 5,108,-1/1 12,110,1/1 18,112,1/1 24,114,-1/1 30,115,-1/1 37,116,1/1 52,118,-1/1 59,119,1/1 67,120,-1/1 123,103,-1/1 126,102,-1/1 131,100,1/1 134,98,1/1 137,96,1/1 142,93,-1/1 147,91,-1/1 153,88,-1/1 155,86,1/1 160,84,1/1 161,83,1/1 163,80,-1/1 169,78,-1/1 170,76,-1/1 171,74,-1/1 176,71,1/1 178,68,1/1 181,65,1/1 185,61,-1/1 188,58,-1/1 191,56,-1/1 194,51,1/1 196,50,1/1 198,49,1/1 200,43,1/1 203,41,-1/1 204,40,-1/1 206,35,-1/1 208,33,1/1 211,27,1/1 213,22,1/1 216,17,-1/1 218,14,-1/1 220,11,-1/1 222,6,1/1 223,3,1/1 225,241,1/1 225,242,2/1 225,243,3/1 225,244,4/1 225,245,3/1 225,246,3/1 225,247,2/1 225,248,1/1 227,121,1/1 228,125,1/1 230,132,-1/1 232,138,-1/1 234,144,1/1 235,150,1/1 236,157,-1/1 238,172,1/1 239,179,-1/1 240,187,1/1 241,105,1/1 243,105,-1/1 245,105,1/1 246,105,-1/1
sc 106 3,108,-1/1 9,109,1/1 11,110,-1/1 16,111,1/1 17,112,-1/1 23,113,1/1 44,117,-1/1 51,118,1/1 58,119,-1/1 65,120,1/1 125,103,-1/1 132,100,-1/1 133,99,1/1 138,96,-1/1 140,95,1/1 141,94,-1/1 146,92,1/1 148,90,-1/1 149,89,1/1 154,87,-1/1 156,85,1/1 162,82,1/1 168,79,-1/1 172,74,1/1 175,73,1/1 179,68,-1/1 181,67,-1/1 182,66,-1/1 186,62,1/1 187,61,1/1 188,59,1/1 193,55,-1/1 194,52,-1/1 199,48,1/1 202,42,-1/1 205,36,-1/1 207,34,1/1 209,29,-1/1 210,28,1/1 212,26,-1/1 214,21,1/1 215,20,-1/1 216,18,1/1 219,13,-1/1 220,12,1/1 223,5,1/1 226,241,1/1 226,242,2/1 226,243,2/1 226,244,4/1 226,245,4/1 226,246,3/1 226,247,2/1 226,248,1/1 228,123,1/1 229,129,-1/1 230,131,1/1 231,136,-1/1 232,137,1/1 233,143,-1/1 237,164,1/1 238,171,-1/1 239,178,1/1 240,185,-1/1 243,106,1/1 245,106,-1/1
sc 107 5,109,-1/1 12,111,1/1 18,113,1/1 19,114,-1/1 25,115,-1/1 32,116,1/1 48,118,-1/1 55,119,1/1 62,120,-1/1 121,105,-1/1 126,104,-1/1 129,103,1/1 134,101,1/1 136,100,-1/1 142,97,-1/1 143,96,-1/1 151,91,1/1 158,88,1/1 159,86,-1/1 165,84,-1/1 166,83,-1/1 167,80,1/1 171,79,1/1 173,78,1/1 174,76,1/1 178,73,-1/1 180,71,-1/1 185,66,1/1 186,65,-1/1 191,60,1/1 193,58,1/1 196,54,-1/1 198,53,-1/1 199,51,-1/1 200,47,-1/1 203,46,1/1 204,45,1/1 206,39,1/1 208,38,-1/1 211,31,-1/1 216,23,1/1 217,22,1/1 220,16,1/1 221,14,-1/1 223,9,-1/1 224,6,1/1 225,1,1/1 227,241,2/1 227,242,2/1 227,243,3/1 227,244,4/1 227,245,3/1 227,246,3/1 227,247,2/1 227,248,1/1 229,125,1/1 231,132,-1/1 233,138,-1/1 234,139,1/1 235,145,1/1 236,152,-1/1 238,168,1/1 239,175,-1/1 240,182,1/1 241,107,-1/1 245,107,1/1 246,107,-1/1
sc 108 1,109,-1/1 4,110,-1/1 10,112,-1/1 16,114,1/1 23,115,1/1 37,117,-1/1 45,118,1/1 53,119,-1/1 60,120,1/1 123,106,-1/1 125,105,-1/1 133,102,1/1 139,100,1/1 141,98,-1/1 145,96,1/1 147,95,-1/1 149,93,1/1 153,92,-1/1 155,90,1/1 161,87,1/1 163,85,-1/1 168,84,1/1 170,82,-1/1 175,78,-1/1 177,74,-1/1 181,72,1/1 182,71,1/1 184,68,1/1 188,64,-1/1 191,62,-1/1 192,61,-1/1 194,57,1/1 198,55,1/1 202,50,1/1 204,48,-1/1 205,43,1/1 207,41,-1/1 210,35,-1/1 212,33,1/1 213,29,-1/1 215,27,1/1 216,25,-1/1 218,21,1/1 220,19,-1/1 222,13,-1/1 225,5,1/1 226,3,1/1 228,241,1/1 228,242,2/1 228,243,3/1 228,244,4/1 228,245,4/1 228,246,3/1 228,247,2/1 228,248,1/1 229,121,1/1 230,124,1/1 232,130,1/1 234,136,-1/1 235,143,-1/1 237,157,1/1 238,165,-1/1 239,173,1/1 240,180,-1/1 241,108,1/1 243,108,-1/1 244,108,1/1 245,108,-1/1
sc 109 4,111,-1/1 10,113,-1/1 11,114,1/1 17,115,1/1 32,117,-1/1 40,118,1/1 49,119,-1/1 56,120,1/1 121,108,-1/1 125,107,-1/1 129,106,1/1 133,104,1/1 141,101,-1/1 144,100,-1/1 149,97,1/1 150,96,-1/1 151,95,1/1 158,92,1/1 159,90,-1/1 166,87,-1/1 167,85,1/1 172,84,-1/1 174,82,1/1 177,79,1/1 179,78,1/1 184,73,-1/1 186,72,-1/1 187,71,-1/1 191,67,1/1 192,66,1/1 193,64,1/1 198,59,-1/1 199,57,-1/1 202,54,-1/1 204,52,1/1 205,47,-1/1 207,46,1/1 210,39,1/1 212,38,-1/1 215,31,-1/1 216,30,1/1 217,29,-1/1 220,24,1/1 221,21,1/1 224,13,-1/1 226,9,-1/1 227,5,1/1 228,1,1/1 229,241,2/1 229,242,2/1 229,243,3/1 229,244,4/1 229,245,4/1 229,246,3/1 229,247,2/1 229,248,1/1 231,124,1/1 233,130,1/1 234,131,-1/1 235,137,-1/1 237,152,1/1 238,160,-1/1 239,169,1/1 240,176,-1/1 241,109,-1/1 244,109,1/1 245,109,-1/1
sc 110 1,111,-1/1 2,112,1/1 9,114,-1/1 23,116,-1/1 30,117,1/1 38,118,-1/1 46,119,1/1 54,120,-1/1 124,108,-1/1 131,106,-1/1 132,105,1/1 139,103,1/1 140,102,-1/1 147,99,-1/1 148,98,1/1 152,96,1/1 155,94,1/1 156,93,-1/1 160,92,-1/1 163,89,-1/1 168,88,1/1 169,87,1/1 175,83,-1/1 176,82,-1/1 181,77,1/1 182,76,1/1 183,74,-1/1 188,70,-1/1 190,68,1/1 194,63,1/1 196,62,-1/1 197,61,-1/1 202,56,1/1 203,55,1/1 207,49,-1/1 208,48,-1/1 209,43,1/1 212,40,1/1 213,36,1/1 214,35,-1/1 216,32,-1/1 218,28,-1/1 219,27,1/1 222,20,1/1 223,19,-1/1 225,12,-1/1 226,11,1/1 228,4,1/1 230,241,1/1 230,242,2/1 230,243,3/1 230,244,5/1 230,245,4/1 230,246,3/1 230,247,2/1 230,248,1/1 231,121,1/1 232,122,-1/1 234,129,1/1 236,143,1/1 237,150,-1/1 238,158,1/1 239,166,-1/1 240,174,1/1 241,110,1/1 242,110,1/1 244,110,-1/1
sc 111 2,113,1/1 3,114,-1/1 17,116,-1/1 25,117,1/1 33,118,-1/1 41,119,1/1 50,120,-1/1 121,110,-1/1 124,109,-1/1 132,107,1/1 136,106,1/1 140,104,-1/1 144,103,-1/1 148,101,1/1 151,99,1/1 156,97,-1/1 157,96,-1/1 159,94,-1/1 165,92,1/1 167,89,1/1 172,88,-1/1 173,87,-1/1 179,83,1/1 180,82,1/1 183,79,1/1 186,77,-1/1 187,76,-1/1 190,73,-1/1 193,70,1/1 196,67,1/1 197,66,1/1 199,63,-1/1 202,60,-1/1 203,59,-1/1 207,53,1/1 208,52,1/1 209,47,-1/1 212,45,-1/1 214,39,1/1 216,37,1/1 217,36,1/1 219,31,-1/1 221,28,-1/1 223,24,1/1 224,20,1/1 226,16,-1/1 227,12,-1/1 229,4,1/1 230,1,1/1 231,241,2/1 231,242,2/1 231,243,3/1 231,244,5/1 231,245,4/1 231,246,3/1 231,247,2/1 231,248,1/1 233,122,-1/1 234,123,1/1 236,137,1/1 237,145,-1/1 238,153,1/1 239,161,-1/1 240,170,1/1 241,111,-1/1 242,111,1/1 243,111,1/1 244,111,-1/1
sc 112 1,113,-1/1 9,115,-1/1 16,116,1/1 24,117,-1/1 31,118,1/1 39,119,-1/1 47,120,1/1 122,110,1/1 130,108,-1/1 137,106,-1/1 138,105,1/1 145,103,1/1 146,102,-1/1 152,100,-1/1 153,99,-1/1 154,98,1/1 160,95,1/1 161,94,1/1 162,93,-1/1 168,91,-1/1 169,90,-1/1 170,89,-1/1 175,86,1/1 176,85,1/1 181,81,-1/1 182,80,-1/1 188,75,1/1 189,74,1/1 194,69,-1/1 195,68,-1/1 200,62,1/1 201,61,1/1 205,56,-1/1 206,55,-1/1 209,50,1/1 210,49,1/1 211,48,1/1 213,42,1/1 214,41,-1/1 215,40,-1/1 218,34,-1/1 219,33,1/1 220,32,1/1 222,26,1/1 223,25,-1/1 225,18,-1/1 226,17,1/1 228,10,1/1 230,2,-1/1 232,241,1/1 232,242,3/1 232,243,3/1 232,244,5/1 232,245,4/1 232,246,3/1 232,247,2/1 232,248,1/1 233,121,1/1 235,129,1/1 236,136,-1/1 237,144,1/1 238,151,-1/1 239,159,1/1 240,167,-1/1 241,112,1/1 242,112,-1/1
sc 113 3,115,-1/1 11,116,1/1 19,117,-1/1 27,118,1/1 35,119,-1/1 43,120,1/1 121,112,-1/1 122,111,1/1 130,109,-1/1 138,107,1/1 143,106,1/1 146,104,-1/1 150,103,-1/1 154,101,1/1 157,100,1/1 158,99,1/1 162,97,-1/1 165,95,-1/1 166,94,-1/1 172,91,1/1 173,90,1/1 174,89,1/1 179,86,-1/1 180,85,-1/1 186,81,1/1 187,80,1/1 189,79,-1/1 193,75,-1/1 195,73,1/1 199,69,1/1 200,67,-1/1 201,66,-1/1 205,60,1/1 206,59,1/1 209,54,-1/1 210,53,-1/1 211,52,-1/1 214,46,1/1 215,45,1/1 217,42,1/1 219,38,-1/1 220,37,-1/1 221,34,-1/1 223,30,1/1 224,26,1/1 226,23,-1/1 227,18,-1/1 229,10,1/1 231,2,-1/1 232,1,1/1 233,241,2/1 233,242,3/1 233,243,3/1 233,244,5/1 233,245,4/1 233,246,3/1 233,247,2/1 233,248,1/1 235,123,1/1 236,131,-1/1 237,139,1/1 238,147,-1/1 239,155,1/1 240,163,-1/1 241,113,-1/1 242,113,-1/1 243,113,1/1
sc 114 2,115,1/1 10,116,-1/1 18,117,1/1 26,118,-1/1 34,119,1/1 42,120,-1/1 123,111,-1/1 129,110,-1/1 131,109,1/1 136,108,1/1 139,107,-1/1 144,105,-1/1 147,104,1/1 151,102,1/1 155,101,-1/1 159,98,-1/1 163,97,1/1 164,96,1/1 167,93,1/1 171,92,-1/1 177,88,1/1 178,87,1/1 183,84,-1/1 184,83,-1/1 185,82,-1/1 190,78,1/1 191,77,1/1 192,76,1/1 196,72,-1/1 197,71,-1/1 198,70,-1/1 202,65,1/1 203,64,1/1 204,63,1/1 207,58,-1/1 208,57,-1/1 212,51,1/1 213,47,-1/1 216,44,-1/1 217,43,-1/1 218,39,1/1 221,35,1/1 222,31,-1/1 224,27,-1/1 225,24,1/1 227,19,1/1 228,16,-1/1 229,11,-1/1 230,9,1/1 231,3,1/1 234,241,2/1 234,242,2/1 234,243,4/1 234,244,5/1 234,245,4/1 234,246,3/1 234,247,2/1 234,248,1/1 235,122,-1/1 236,130,1/1 237,138,-1/1 238,146,1/1 239,154,-1/1 240,162,1/1 242,114,1/1 243,114,-1/1
sc 115 4,116,1/1 12,117,-1/1 20,118,1/1 28,119,-1/1 36,120,1/1 122,114,1/1 123,113,-1/1 129,112,-1/1 137,109,1/1 143,108,1/1 145,107,-1/1 150,105,-1/1 153,104,1/1 158,102,1/1 161,101,-1/1 164,100,-1/1 166,98,-1/1 170,97,1/1 171,95,1/1 174,93,1/1 177,91,-1/1 178,90,-1/1 184,86,1/1 185,85,1/1 189,84,1/1 191,81,-1/1 192,80,-1/1 195,78,-1/1 198,75,1/1 200,72,1/1 201,71,1/1 204,69,-1/1 205,65,-1/1 206,64,-1/1 210,58,1/1 211,57,1/1 213,54,-1/1 215,51,-1/1 217,50,-1/1 218,46,1/1 220,44,1/1 221,41,1/1 222,38,-1/1 224,33,-1/1 225,30,1/1 227,25,1/1 228,23,-1/1 229,17,-1/1 232,9,1/1 233,3,1/1 234,2,-1/1 235,241,2/1 235,242,3/1 235,243,4/1 235,244,5/1 235,245,4/1 235,246,3/1 235,247,2/1 235,248,1/1 236,124,-1/1 237,132,1/1 238,140,-1/1 239,148,1/1 240,156,-1/1 242,115,-1/1 243,115,-1/1 244,115,1/1
sc 116 5,117,1/1 13,118,-1/1 21,119,1/1 29,120,-1/1 124,115,1/1 130,114,-1/1 131,113,1/1 136,112,1/1 137,111,-1/1 143,110,-1/1 152,107,1/1 157,105,1/1 160,104,-1/1 164,103,1/1 165,102,-1/1 169,101,1/1 171,99,-1/1 173,98,1/1 176,97,-1/1 178,94,1/1 180,93,-1/1 183,91,1/1 185,89,-1/1 189,88,-1/1 190,86,-1/1 195,83,1/1 196,81,1/1 197,80,1/1 200,77,-1/1 201,76,-1/1 203,75,-1/1 206,70,1/1 208,69,1/1 209,65,1/1 211,63,-1/1 213,60,1/1 214,58,-1/1 217,56,1/1 218,53,-1/1 219,51,1/1 221,49,-1/1 222,45,1/1 223,44,-1/1 224,40,1/1 225,37,-1/1 227,32,-1/1 230,23,1/1 231,17,1/1 232,16,-1/1 233,11,-1/1 234,10,1/1 235,4,-1/1 236,241,2/1 236,242,3/1 236,243,4/1 236,244,6/1 236,245,4/1 236,246,3/1 236,247,2/1 236,248,1/1 237,125,-1/1 238,133,1/1 239,141,-1/1 240,149,1/1 244,116,-1/1 245,116,1/1
sc 117 6,118,1/1 14,119,-1/1 22,120,1/1 125,116,1/1 132,115,-1/1 138,114,1/1 139,113,-1/1 144,112,-1/1 145,111,1/1 150,110,1/1 152,109,-1/1 157,108,-1/1 164,106,-1/1 168,104,1/1 172,102,1/1 175,101,-1/1 177,99,1/1 179,98,-1/1 182,97,1/1 183,95,-1/1 184,94,-1/1 187,93,1/1 189,92,1/1 190,90,1/1 192,89,1/1 195,87,-1/1 197,85,-1/1 201,82,1/1 202,81,-1/1 205,77,1/1 207,75,1/1 209,72,-1/1 210,70,-1/1 212,69,-1/1 213,67,-1/1 214,64,1/1 215,63,1/1 217,62,-1/1 218,59,1/1 219,57,-1/1 221,55,1/1 222,52,-1/1 224,48,-1/1 226,44,1/1 228,37,1/1 229,32,1/1 230,30,-1/1 231,25,-1/1 232,24,1/1 233,19,1/1 234,18,-1/1 235,12,1/1 236,5,-1/1 237,241,2/1 237,242,3/1 237,243,4/1 237,244,6/1 237,245,5/1 237,246,3/1 237,247,2/1 237,248,1/1 238,126,-1/1 239,134,1/1 240,142,-1/1 245,117,-1/1 246,117,1/1
sc 118 7,119,1/1 15,120,-1/1 126,117,1/1 133,116,-1/1 140,115,1/1 146,114,-1/1 147,113,1/1 151,112,1/1 153,111,-1/1 158,110,-1/1 160,109,1/1 165,108,1/1 168,107,-1/1 171,106,1/1 172,105,-1/1 177,103,-1/1 181,101,1/1 183,100,1/1 186,98,1/1 188,97,-1/1 189,96,-1/1 191,94,1/1 193,93,-1/1 196,90,-1/1 198,89,-1/1 200,87,1/1 202,86,1/1 203,85,1/1 205,83,-1/1 206,82,-1/1 207,80,-1/1 209,78,1/1 210,76,1/1 213,73,1/1 214,71,-1/1 216,69,1/1 217,68,1/1 218,66,-1/1 220,63,-1/1 221,61,-1/1 223,57,1/1 225,52,1/1 226,51,-1/1 227,48,1/1 228,45,-1/1 229,40,-1/1 230,38,1/1 231,33,1/1 232,31,-1/1 233,27,-1/1 234,26,1/1 235,20,-1/1 236,13,1/1 237,6,-1/1 238,241,2/1 238,242,3/1 238,243,4/1 238,244,6/1 238,245,5/1 238,246,4/1 238,247,2/1 238,248,1/1 239,127,-1/1 240,135,1/1 246,118,-1/1 247,118,1/1
sc 119 8,120,1/1 127,118,1/1 134,117,-1/1 141,116,1/1 148,115,-1/1 154,114,1/1 155,113,-1/1 159,112,-1/1 161,111,1/1 166,110,1/1 169,109,-1/1 173,108,-1/1 175,107,1/1 178,106,-1/1 179,105,1/1 181,104,-1/1 184,103,1/1 186,102,-1/1 190,100,-1/1 191,99,-1/1 194,97,1/1 195,96,1/1 196,95,1/1 199,93,1/1 200,92,-1/1 202,91,-1/1 204,89,1/1 205,88,1/1 208,85,-1/1 209,84,-1/1 211,82,1/1 212,80,1/1 213,79,-1/1 215,76,-1/1 216,75,-1/1 217,74,-1/1 219,71,1/1 220,70,1/1 222,66,1/1 223,64,-1/1 224,61,1/1 225,59,-1/1 226,58,1/1 227,55,-1/1 228,53,1/1 229,49,1/1 230,46,-1/1 231,41,-1/1 232,39,1/1 233,35,1/1 234,34,-1/1 235,28,1/1 236,21,-1/1 237,14,1/1 238,7,-1/1 239,241,2/1 239,242,3/1 239,243,4/1 239,244,6/1 239,245,5/1 239,246,4/1 239,247,3/1 239,248,1/1 240,128,-1/1 247,119,-1/1 248,119,1/1
sc 120 128,119,1/1 135,118,-1/1 142,117,1/1 149,116,-1/1 156,115,1/1 162,114,-1/1 163,113,1/1 167,112,1/1 170,111,-1/1 174,110,-1/1 176,109,1/1 180,108,1/1 182,107,-1/1 185,106,1/1 187,105,-1/1 188,104,1/1 192,103,-1/1 193,102,1/1 194,101,-1/1 197,100,1/1 198,99,1/1 199,98,-1/1 201,96,-1/1 203,95,-1/1 204,94,-1/1 206,92,1/1 207,91,1/1 208,90,1/1 210,88,-1/1 211,87,-1/1 212,86,-1/1 214,84,1/1 215,83,1/1 216,81,1/1 218,79,1/1 219,78,-1/1 220,77,-1/1 221,74,1/1 222,73,-1/1 223,72,1/1 224,68,-1/1 225,67,1/1 226,65,-1/1 227,62,1/1 228,60,-1/1 229,56,-1/1 230,54,1/1 231,50,1/1 232,47,-1/1 233,43,-1/1 234,42,1/1 235,36,-1/1 236,29,1/1 237,22,-1/1 238,15,1/1 239,8,-1/1 240,241,2/1 240,242,3/1 240,243,4/1 240,244,6/1 240,245,5/1 240,246,4/1 240,247,3/1 240,248,2/1 248,120,-1/1
sc 121 1,241,-1/1 9,3,-1/1 16,11,-1/1 23,17,-1/1 24,19,-1/1 30,25,-1/1 31,27,-1/1 37,32,-1/1 38,33,-1/1 39,35,-1/1 45,40,-1/1 46,41,-1/1 47,43,-1/1 52,48,-1/1 53,49,-1/1 54,50,-1/1 59,55,-1/1 60,56,-1/1 66,61,-1/1 67,62,-1/1 73,68,-1/1 79,74,-1/1 97,93,1/1 101,98,1/1 104,102,1/1 107,105,1/1 109,108,1/1 111,110,1/1 113,112,1/1 123,129,1/1 131,136,1/1 137,143,1/1 139,144,1/1 145,150,1/1 147,151,1/1 152,157,1/1 153,158,1/1 155,159,1/1 160,165,1/1 161,166,1/1 163,167,1/1 168,172,1/1 169,173,1/1 170,174,1/1 175,179,1/1 176,180,1/1 181,186,1/1 182,187,1/1 188,193,1/1 194,199,1/1 213,217,-1/1 218,221,-1/1 222,224,-1/1 225,227,-1/1 228,229,-1/1 230,231,-1/1 232,233,-1/1 241,121,2/1 243,121,-1/1
sc 122 2,242,-1/1 10,4,-1/1 17,11,-1/1 18,12,-1/1 23,16,-1/1 25,19,-1/1 26,20,-1/1 30,24,-1/1 33,27,-1/1 34,28,-1/1 38,31,-1/1 41,35,-1/1 42,36,-1/1 46,39,-1/1 50,43,-1/1 54,47,-1/1 69,63,1/1 75,70,1/1 80,76,1/1 81,77,1/1 85,82,1/1 86,83,1/1 90,87,1/1 91,88,1/1 95,92,1/1 100,96,1/1 112,110,-1/1 113,111,-1/1 115,114,-1/1 124,130,1/1 131,137,1/1 132,138,1/1 136,143,1/1 139,145,1/1 140,146,1/1 144,150,1/1 147,153,1/1 148,154,1/1 151,158,1/1 155,161,1/1 156,162,1/1 159,166,1/1 163,170,1/1 167,174,1/1 183,189,-1/1 190,195,-1/1 196,200,-1/1 197,201,-1/1 202,205,-1/1 203,206,-1/1 207,210,-1/1 208,211,-1/1 212,215,-1/1 216,220,-1/1 230,232,1/1 231,233,1/1 234,235,1/1 242,122,2/1 244,122,-1/1
sc 123 3,243,-1/1 9,1,1/1 11,4,-1/1 17,10,-1/1 19,12,-1/1 25,18,-1/1 27,20,-1/1 33,26,-1/1 35,28,-1/1 41,34,-1/1 43,36,-1/1 44,37,-1/1 50,42,-1/1 51,45,-1/1 57,52,-1/1 58,53,-1/1 64,59,-1/1 65,60,-1/1 71,66,-1/1 72,67,-1/1 78,73,-1/1 84,79,-1/1 93,89,1/1 98,94,1/1 102,99,1/1 105,103,1/1 108,106,1/1 114,111,1/1 115,113,1/1 121,129,-1/1 124,131,1/1 130,137,1/1 132,139,1/1 138,145,1/1 140,147,1/1 146,153,1/1 148,155,1/1 154,161,1/1 156,163,1/1 157,164,1/1 162,170,1/1 165,171,1/1 172,177,1/1 173,178,1/1 179,184,1/1 180,185,1/1 186,191,1/1 187,192,1/1 193,198,1/1 199,204,1/1 209,213,-1/1 214,218,-1/1 219,222,-1/1 223,225,-1/1 226,228,-1/1 231,234,-1/1 233,235,-1/1 241,123,-1/1 243,123,2/1 244,123,-1/1
sc 124 4,244,-1/1 10,2,1/1 11,3,1/1 12,5,-1/1 16,9,1/1 20,13,-1/1 28,21,-1/1 32,25,1/1 36,29,-1/1 37,30,1/1 40,33,1/1 45,38,1/1 49,41,1/1 53,46,1/1 56,50,1/1 60,54,1/1 63,57,1/1 70,64,1/1 76,71,1/1 77,72,1/1 83,78,1/1 88,84,1/1 89,85,1/1 94,90,1/1 99,95,1/1 103,100,1/1 110,108,1/1 111,109,1/1 116,115,-1/1 122,130,-1/1 123,131,-1/1 125,132,1/1 129,136,-1/1 133,140,1/1 141,148,1/1 145,152,-1/1 149,156,1/1 150,157,-1/1 153,160,-1/1 158,165,-1/1 161,169,-1/1 166,173,-1/1 170,176,-1/1 174,180,-1/1 177,183,-1/1 184,190,-1/1 191,196,-1/1 192,197,-1/1 198,203,-1/1 204,208,-1/1 205,209,-1/1 210,214,-1/1 215,219,-1/1 220,223,-1/1 228,230,-1/1 229,231,-1/1 235,236,1/1 242,124,-1/1 243,124,-1/1 244,124,2/1 245,124,-1/1
sc 125 5,245,-1/1 12,4,1/1 13,6,-1/1 18,10,1/1 19,11,1/1 21,14,-1/1 24,16,1/1 25,17,1/1 29,22,-1/1 30,23,1/1 48,40,1/1 52,45,1/1 55,49,1/1 57,51,1/1 59,53,1/1 62,56,1/1 64,58,1/1 67,60,1/1 72,65,1/1 82,76,1/1 85,80,1/1 87,83,1/1 90,86,1/1 92,88,1/1 95,91,1/1 106,103,1/1 108,105,1/1 109,107,1/1 117,116,-1/1 124,132,-1/1 126,133,1/1 130,138,-1/1 131,139,-1/1 134,141,1/1 136,144,-1/1 137,145,-1/1 142,149,1/1 143,150,-1/1 160,168,-1/1 165,172,-1/1 169,175,-1/1 171,177,-1/1 173,179,-1/1 176,182,-1/1 178,184,-1/1 180,187,-1/1 185,192,-1/1 196,202,-1/1 200,205,-1/1 203,207,-1/1 206,210,-1/1 208,212,-1/1 211,215,-1/1 223,226,-1/1 225,228,-1/1 227,229,-1/1 236,237,1/1 244,125,-1/1 245,125,2/1 246,125,-1/1
sc 126 6,246,-1/1 13,5,1/1 14,7,-1/1 20,12,1/1 22,15,-1/1 26,18,1/1 27,19,1/1 31,24,1/1 33,25,1/1 38,30,1/1 40,32,1/1 45,37,1/1 51,44,1/1 61,55,1/1 66,59,1/1 68,62,1/1 71,64,1/1 73,67,1/1 76,70,1/1 78,72,1/1 80,75,1/1 83,77,1/1 86,81,1/1 96,92,1/1 100,95,1/1 103,99,1/1 105,102,1/1 107,104,1/1 118,117,-1/1 125,133,-1/1 127,134,1/1 132,140,-1/1 135,142,1/1 138,146,-1/1 139,147,-1/1 144,151,-1/1 145,153,-1/1 150,158,-1/1 152,160,-1/1 157,165,-1/1 164,171,-1/1 175,181,-1/1 179,186,-1/1 182,188,-1/1 184,191,-1/1 187,193,-1/1 190,196,-1/1 192,198,-1/1 195,200,-1/1 197,203,-1/1 201,206,-1/1 212,216,-1/1 215,220,-1/1 219,223,-1/1 222,225,-1/1 224,227,-1/1 237,238,1/1 245,126,-1/1 246,126,2/1 247,126,-1/1
sc 127 7,247,-1/1 14,6,1/1 15,8,-1/1 21,13,1/1 28,20,1/1 34,26,1/1 35,27,1/1 39,31,1/1 41,33,1/1 46,38,1/1 49,40,1/1 53,45,1/1 55,48,1/1 58,51,1/1 59,52,1/1 64,57,1/1 70,63,1/1 74,68,1/1 75,69,1/1 79,73,1/1 84,78,1/1 88,83,1/1 91,86,1/1 92,87,1/1 95,90,1/1 99,94,1/1 102,98,1/1 104,101,1/1 119,118,-1/1 126,134,-1/1 128,135,1/1 133,141,-1/1 140,148,-1/1 146,154,-1/1 147,155,-1/1 151,159,-1/1 153,161,-1/1 158,166,-1/1 160,169,-1/1 165,173,-1/1 168,175,-1/1 171,178,-1/1 172,179,-1/1 177,184,-1/1 183,190,-1/1 188,194,-1/1 189,195,-1/1 193,199,-1/1 198,204,-1/1 203,208,-1/1 206,211,-1/1 207,212,-1/1 210,215,-1/1 214,219,-1/1 218,222,-1/1 221,224,-1/1 238,239,1/1 246,127,-1/1 247,127,2/1 248,127,-1/1
sc 128 8,248,-1/1 15,7,1/1 22,14,1/1 29,21,1/1 36,28,1/1 42,34,1/1 43,35,1/1 47,39,1/1 50,41,1/1 54,46,1/1 56,49,1/1 60,53,1/1 62,55,1/1 65,58,1/1 67,59,1/1 68,61,1/1 72,64,1/1 73,66,1/1 77,70,1/1 78,71,1/1 81,75,1/1 83,76,1/1 86,80,1/1 87,82,1/1 90,85,1/1 94,89,1/1 98,93,1/1 101,97,1/1 120,119,-1/1 127,135,-1/1 134,142,-1/1 141,149,-1/1 148,156,-1/1 154,162,-1/1 155,163,-1/1 159,167,-1/1 161,170,-1/1 166,174,-1/1 169,176,-1/1 173,180,-1/1 175,182,-1/1 178,185,-1/1 179,187,-1/1 181,188,-1/1 184,192,-1/1 186,193,-1/1 190,197,-1/1 191,198,-1/1 195,201,-1/1 196,203,-1/1 200,206,-1/1 202,207,-1/1 205,210,-1/1 209,214,-1/1 213,218,-1/1 217,221,-1/1 239,240,1/1 247,128,-1/1 248,128,2/1
sc 129 1,123,-1/1 3,121,1/1 9,241,-1/1 9,243,-1/1 16,4,-1/1 23,10,-1/1 24,12,-1/1 30,18,-1/1 31,20,-1/1 38,26,-1/1 39,28,-1/1 44,32,1/1 46,34,-1/1 47,36,-1/1 51,40,1/1 54,42,-1/1 57,48,1/1 58,49,1/1 64,55,1/1 65,56,1/1 71,61,1/1 72,62,1/1 78,68,1/1 84,74,1/1 97,89,-1/1 101,94,-1/1 104,99,-1/1 107,103,-1/1 109,106,-1/1 114,110,1/1 115,112,1/1 124,136,1/1 130,143,1/1 132,144,1/1 138,150,1/1 140,151,1/1 146,158,1/1 148,159,1/1 152,164,-1/1 154,166,1/1 156,167,1/1 160,171,-1/1 162,174,1/1 168,177,-1/1 169,178,-1/1 175,184,-1/1 176,185,-1/1 181,191,-1/1 182,192,-1/1 188,198,-1/1 194,204,-1/1 209,217,1/1 214,221,1/1 219,224,1/1 223,227,1/1 226,229,1/1 230,234,-1/1 232,235,-1/1 241,129,1/1 243,129,1/1 244,129,-1/1
sc 130 2,124,-1/1 4,122,1/1 10,242,-1/1 10,244,-1/1 17,3,1/1 18,5,-1/1 23,9,1/1 26,13,-1/1 32,19,-1/1 34,21,-1/1 37,24,-1/1 40,27,-1/1 42,29,-1/1 45,31,-1/1 49,35,-1/1 53,39,-1/1 56,43,-1/1 60,47,-1/1 69,57,-1/1 75,64,-1/1 80,71,-1/1 81,72,-1/1 86,78,-1/1 89,82,1/1 91,84,-1/1 94,87,1/1 99,92,1/1 103,96,1/1 112,108,1/1 113,109,1/1 116,114,1/1 123,137,-1/1 125,138,1/1 129,143,-1/1 133,146,1/1 139,152,1/1 141,154,1/1 144,157,1/1 147,160,1/1 149,162,1/1 151,165,1/1 155,169,1/1 159,173,1/1 163,176,1/1 167,180,1/1 177,189,1/1 184,195,1/1 191,200,1/1 192,201,1/1 198,206,1/1 202,209,-1/1 204,211,1/1 207,214,-1/1 212,219,-1/1 216,223,-1/1 228,232,-1/1 229,233,-1/1 234,236,-1/1 242,130,1/1 243,130,-1/1 244,130,1/1 245,130,-1/1
sc 131 3,124,-1/1 4,123,1/1 11,243,-1/1 11,244,-1/1 16,1,1/1 17,2,1/1 19,5,-1/1 27,13,-1/1 32,18,-1/1 35,21,-1/1 40,26,-1/1 43,29,-1/1 44,30,1/1 49,34,-1/1 51,38,1/1 56,42,-1/1 58,46,1/1 63,52,-1/1 65,54,1/1 70,59,-1/1 76,66,-1/1 77,67,-1/1 83,73,-1/1 88,79,-1/1 93,85,-1/1 98,90,-1/1 102,95,-1/1 105,100,-1/1 110,106,1/1 114,109,-1/1 116,113,-1/1 121,136,-1/1 122,137,-1/1 125,139,1/1 133,147,1/1 138,152,1/1 141,155,1/1 146,160,1/1 149,163,1/1 150,164,-1/1 154,169,1/1 158,171,-1/1 162,176,1/1 166,178,-1/1 172,183,1/1 174,185,-1/1 179,190,1/1 186,196,1/1 187,197,1/1 193,203,1/1 199,208,1/1 205,213,1/1 210,218,1/1 215,222,1/1 220,225,1/1 226,230,-1/1 229,234,1/1 233,236,1/1 241,131,-1/1 242,131,-1/1 243,131,1/1 244,131,1/1 245,131,-1/1
sc 132 4,125,-1/1 5,124,1/1 12,244,-1/1 12,245,-1/1 18,2,1/1 19,3,1/1 20,6,-1/1 24,9,1/1 28,14,-1/1 32,17,-1/1 36,22,-1/1 37,23,-1/1 48,33,1/1 52,38,1/1 55,41,1/1 59,46,1/1 62,50,1/1 63,51,-1/1 67,54,1/1 70,58,-1/1 77,65,-1/1 82,71,1/1 87,78,1/1 89,80,-1/1 92,84,1/1 94,86,-1/1 99,91,-1/1 106,100,1/1 110,105,-1/1 111,107,-1/1 117,115,1/1 122,138,-1/1 123,139,-1/1 126,140,1/1 129,144,-1/1 134,148,1/1 137,152,1/1 142,156,1/1 143,157,1/1 153,168,-1/1 158,172,-1/1 161,175,-1/1 166,179,-1/1 170,182,-1/1 171,183,1/1 174,187,-1/1 178,190,1/1 185,197,1/1 191,202,-1/1 198,207,-1/1 200,209,1/1 204,212,-1/1 206,214,1/1 211,219,1/1 220,226,-1/1 225,230,1/1 227,231,1/1 235,237,-1/1 242,132,-1/1 243,132,-1/1 244,132,1/1 245,132,1/1 246,132,-1/1
sc 133 5,126,-1/1 6,125,1/1 13,245,-1/1 13,246,-1/1 20,4,1/1 21,7,-1/1 26,10,1/1 27,11,1/1 29,15,-1/1 31,16,1/1 33,17,1/1 38,23,1/1 48,32,-1/1 52,37,-1/1 57,44,-1/1 61,49,1/1 66,53,1/1 68,56,1/1 71,58,1/1 73,60,1/1 78,65,1/1 82,70,-1/1 85,75,-1/1 87,77,-1/1 90,81,-1/1 96,88,1/1 100,91,1/1 106,99,-1/1 108,102,-1/1 109,104,-1/1 118,116,1/1 124,140,-1/1 127,141,1/1 130,146,-1/1 131,147,-1/1 135,149,1/1 136,151,-1/1 137,153,-1/1 143,158,-1/1 152,168,1/1 157,172,1/1 164,177,1/1 169,181,-1/1 173,186,-1/1 176,188,-1/1 178,191,-1/1 180,193,-1/1 185,198,-1/1 190,202,1/1 195,205,1/1 197,207,1/1 201,210,1/1 208,216,-1/1 211,220,-1/1 219,226,1/1 222,228,1/1 224,229,1/1 236,238,-1/1 244,133,-1/1 245,133,1/1 246,133,1/1 247,133,-1/1
sc 134 6,127,-1/1 7,126,1/1 14,246,-1/1 14,247,-1/1 21,5,1/1 22,8,-1/1 28,12,1/1 34,18,1/1 35,19,1/1 39,24,1/1 41,25,1/1 46,30,1/1 49,32,1/1 53,37,1/1 58,44,1/1 61,48,-1/1 66,52,-1/1 71,57,-1/1 74,62,1/1 76,63,-1/1 79,67,1/1 80,69,-1/1 84,72,1/1 88,77,1/1 91,81,1/1 96,87,-1/1 100,90,-1/1 103,94,-1/1 105,98,-1/1 107,101,-1/1 119,117,1/1 125,141,-1/1 128,142,1/1 132,148,-1/1 138,154,-1/1 139,155,-1/1 144,159,-1/1 145,161,-1/1 150,166,-1/1 152,169,-1/1 157,173,-1/1 164,178,-1/1 168,181,1/1 172,186,1/1 177,191,1/1 182,194,-1/1 183,196,1/1 187,199,-1/1 189,200,1/1 192,204,-1/1 197,208,-1/1 201,211,-1/1 207,216,1/1 210,220,1/1 214,223,1/1 218,225,1/1 221,227,1/1 237,239,-1/1 245,134,-1/1 246,134,1/1 247,134,1/1 248,134,-1/1
sc 135 7,128,-1/1 8,127,1/1 15,247,-1/1 15,248,-1/1 22,6,1/1 29,13,1/1 36,20,1/1 42,26,1/1 43,27,1/1 47,31,1/1 50,33,1/1 54,38,1/1 56,40,1/1 60,45,1/1 62,48,1/1 65,51,1/1 67,52,1/1 72,57,1/1 74,61,-1/1 77,63,1/1 79,66,-1/1 81,69,1/1 84,71,-1/1 88,76,-1/1 91,80,-1/1 92,82,-1/1 95,85,-1/1 99,89,-1/1 102,93,-1/1 104,97,-1/1 120,118,1/1 126,142,-1/1 133,149,-1/1 140,156,-1/1 146,162,-1/1 147,163,-1/1 151,167,-1/1 153,170,-1/1 158,174,-1/1 160,176,-1/1 165,180,-1/1 168,182,-1/1 171,185,-1/1 172,187,-1/1 177,192,-1/1 181,194,1/1 183,197,-1/1 186,199,1/1 189,201,-1/1 191,204,1/1 196,208,1/1 200,211,1/1 202,212,1/1 205,215,1/1 209,219,1/1 213,222,1/1 217,224,1/1 238,240,-1/1 246,135,-1/1 247,135,1/1 248,135,1/1
sc 136 1,131,-1/1 4,129,1/1 9,124,-1/1 11,121,1/1 16,241,-1/1 16,243,-1/1 16,244,-1/1 23,2,1/1 24,5,-1/1 31,13,-1/1 37,18,-1/1 39,21,-1/1 44,25,-1/1 45,26,-1/1 47,29,-1/1 51,33,-1/1 53,34,-1/1 58,41,-1/1 60,42,-1/1 63,48,1/1 65,50,-1/1 70,55,1/1 76,61,1/1 77,62,1/1 83,68,1/1 88,74,1/1 97,85,1/1 101,90,1/1 104,95,1/1 107,100,1/1 111,106,-1/1 114,108,-1/1 116,112,-1/1 122,143,-1/1 125,144,1/1 133,151,1/1 138,157,1/1 141,159,1/1 145,164,1/1 146,165,1/1 149,167,1/1 153,171,1/1 154,173,1/1 161,178,1/1 162,180,1/1 168,183,-1/1 170,185,1/1 175,190,-1/1 181,196,-1/1 182,197,-1/1 188,203,-1/1 194,208,-1/1 205,217,-1/1 210,221,-1/1 215,224,-1/1 220,227,-1/1 226,231,1/1 228,234,1/1 232,236,1/1 241,136,1/1 242,136,-1/1 244,136,1/1 245,136,-1/1
sc 137 2,131,-1/1 3,130,-1/1 10,123,1/1 11,122,1/1 17,242,-1/1 17,243,-1/1 17,244,-1/1 23,1,1/1 25,5,-1/1 32,12,1/1 33,13,-1/1 40,20,1/1 41,21,-1/1 44,24,-1/1 49,28,1/1 50,29,-1/1 51,31,-1/1 56,36,1/1 58,39,-1/1 65,47,-1/1 69,52,1/1 75,59,1/1 80,66,1/1 81,67,1/1 86,73,1/1 91,79,1/1 93,82,-1/1 98,87,-1/1 102,92,-1/1 105,96,-1/1 112,106,1/1 115,109,-1/1 116,111,1/1 121,143,-1/1 125,145,1/1 132,152,-1/1 133,153,1/1 140,160,-1/1 141,161,1/1 144,164,1/1 148,169,-1/1 149,170,1/1 151,171,1/1 156,176,-1/1 159,178,1/1 167,185,1/1 172,189,-1/1 179,195,-1/1 186,200,-1/1 187,201,-1/1 193,206,-1/1 199,211,-1/1 202,213,1/1 207,218,1/1 212,222,1/1 216,225,1/1 226,232,-1/1 229,235,1/1 231,236,-1/1 241,137,-1/1 242,137,1/1 243,137,1/1 245,137,-1/1
sc 138 2,132,-1/1 5,130,1/1 10,125,-1/1 12,122,1/1 18,242,-1/1 18,244,-1/1 18,245,-1/1 25,3,1/1 26,6,-1/1 30,9,1/1 32,11,1/1 34,14,-1/1 37,16,1/1 42,22,-1/1 48,27,-1/1 52,31,-1/1 55,35,-1/1 59,39,-1/1 62,43,-1/1 67,47,-1/1 69,51,1/1 75,58,1/1 81,65,1/1 85,71,-1/1 89,76,-1/1 90,78,-1/1 94,83,-1/1 95,84,-1/1 99,88,-1/1 106,96,1/1 112,105,-1/1 113,107,-1/1 117,114,-1/1 123,145,-1/1 126,146,1/1 129,150,-1/1 131,152,-1/1 134,154,1/1 136,157,-1/1 142,162,1/1 147,168,1/1 151,172,1/1 155,175,1/1 159,179,1/1 163,182,1/1 167,187,1/1 171,189,-1/1 178,195,-1/1 185,201,-1/1 191,205,1/1 196,209,1/1 198,210,1/1 203,214,1/1 204,215,1/1 208,219,1/1 216,226,-1/1 225,232,1/1 227,233,1/1 234,237,1/1 242,138,1/1 243,138,-1/1 245,138,1/1 246,138,-1/1
sc 139 3,132,-1/1 5,131,1/1 11,125,-1/1 12,123,1/1 19,243,-1/1 19,244,-1/1 19,245,-1/1 24,1,1/1 25,2,1/1 27,6,-1/1 32,10,1/1 35,14,-1/1 43,22,-1/1 44,23,-1/1 48,26,-1/1 55,34,-1/1 57,38,1/1 62,42,-1/1 63,45,1/1 64,46,1/1 70,53,1/1 72,54,1/1 77,60,1/1 82,66,-1/1 87,73,-1/1 92,79,-1/1 93,80,1/1 98,86,1/1 102,91,1/1 108,100,-1/1 110,103,-1/1 114,107,1/1 117,113,1/1 121,144,-1/1 122,145,-1/1 126,147,1/1 130,152,-1/1 134,155,1/1 142,163,1/1 143,164,1/1 146,168,1/1 154,175,1/1 158,177,-1/1 162,182,1/1 165,183,-1/1 166,184,-1/1 173,190,-1/1 174,192,-1/1 180,197,-1/1 186,202,1/1 193,207,1/1 199,212,1/1 200,213,-1/1 206,218,-1/1 211,222,-1/1 220,228,1/1 223,230,1/1 227,234,-1/1 233,237,-1/1 241,139,-1/1 242,139,-1/1 243,139,1/1 245,139,1/1 246,139,-1/1
sc 140 4,133,-1/1 6,132,1/1 12,126,-1/1 13,124,1/1 20,244,-1/1 20,245,-1/1 20,246,-1/1 26,2,1/1 27,3,1/1 28,7,-1/1 31,9,1/1 36,15,-1/1 40,17,-1/1 45,23,-1/1 48,25,-1/1 52,30,-1/1 61,41,1/1 63,44,1/1 66,46,1/1 68,50,1/1 73,54,1/1 76,58,-1/1 82,64,-1/1 83,65,-1/1 87,72,-1/1 89,75,1/1 94,81,1/1 96,84,1/1 103,91,-1/1 106,95,-1/1 110,102,1/1 111,104,1/1 118,115,-1/1 122,146,-1/1 123,147,-1/1 127,148,1/1 129,151,-1/1 135,156,1/1 137,160,1/1 143,165,1/1 145,168,1/1 150,172,1/1 161,181,-1/1 164,183,-1/1 166,186,-1/1 170,188,-1/1 174,193,-1/1 178,196,1/1 184,202,1/1 185,203,1/1 192,207,1/1 195,209,-1/1 201,214,-1/1 204,216,-1/1 211,223,1/1 215,226,1/1 222,230,-1/1 224,231,-1/1 235,238,1/1 242,140,-1/1 243,140,-1/1 244,140,1/1 246,140,1/1 247,140,-1/1
sc 141 5,134,-1/1 7,133,1/1 13,127,-1/1 14,125,1/1 21,245,-1/1 21,246,-1/1 21,247,-1/1 28,4,1/1 29,8,-1/1 34,10,1/1 35,11,1/1 39,16,1/1 41,17,1/1 46,23,1/1 55,32,-1/1 59,37,-1/1 61,40,-1/1 64,44,-1/1 66,45,-1/1 71,51,-1/1 74,56,1/1 79,60,1/1 82,63,1/1 84,65,1/1 85,69,1/1 92,77,-1/1 95,81,-1/1 96,83,-1/1 100,86,-1/1 106,94,1/1 108,98,1/1 109,101,1/1 119,116,-1/1 124,148,-1/1 128,149,1/1 130,154,-1/1 131,155,-1/1 136,159,-1/1 137,161,-1/1 143,166,-1/1 152,175,1/1 157,179,1/1 160,181,1/1 164,184,1/1 165,186,1/1 171,191,1/1 176,194,-1/1 180,199,-1/1 183,202,-1/1 185,204,-1/1 189,205,-1/1 197,212,1/1 201,215,1/1 203,216,1/1 206,220,1/1 214,226,-1/1 218,228,-1/1 221,229,-1/1 236,239,1/1 244,141,-1/1 245,141,1/1 247,141,1/1 248,141,-1/1
sc 142 6,135,-1/1 8,134,1/1 14,128,-1/1 15,126,1/1 22,246,-1/1 22,247,-1/1 22,248,-1/1 29,5,1/1 36,12,1/1 42,18,1/1 43,19,1/1 47,24,1/1 50,25,1/1 54,30,1/1 56,32,1/1 60,37,1/1 65,44,1/1 68,48,-1/1 73,52,-1/1 74,55,-1/1 78,57,-1/1 79,59,-1/1 83,63,-1/1 84,64,-1/1 86,69,-1/1 88,70,-1/1 91,75,-1/1 96,82,1/1 100,85,1/1 103,89,1/1 105,93,1/1 107,97,1/1 120,117,-1/1 125,149,-1/1 132,156,-1/1 138,162,-1/1 139,163,-1/1 144,167,-1/1 145,170,-1/1 150,174,-1/1 152,176,-1/1 157,180,-1/1 164,185,-1/1 168,188,1/1 172,193,1/1 175,194,1/1 177,198,1/1 179,199,1/1 183,203,1/1 184,204,1/1 189,206,1/1 190,208,1/1 195,211,1/1 202,216,-1/1 205,220,-1/1 209,223,-1/1 213,225,-1/1 217,227,-1/1 237,240,1/1 245,142,-1/1 246,142,1/1 248,142,1/1
sc 143 1,137,-1/1 2,136,-1/1 9,130,-1/1 10,129,1/1 16,122,1/1 17,121,1/1 23,241,-1/1 23,242,-1/1 23,243,-1/1 23,244,-1/1 30,5,-1/1 37,12,1/1 38,13,-1/1 44,19,1/1 45,20,1/1 46,21,-1/1 51,27,1/1 53,28,1/1 54,29,-1/1 58,35,1/1 60,36,1/1 65,43,1/1 69,48,-1/1 75,55,-1/1 80,61,-1/1 81,62,-1/1 86,68,-1/1 91,74,-1/1 97,82,1/1 101,87,1/1 104,92,1/1 107,96,1/1 113,106,-1/1 115,108,-1/1 116,110,1/1 125,150,1/1 132,157,-1/1 133,158,1/1 139,164,-1/1 140,165,-1/1 141,166,1/1 147,171,-1/1 148,173,-1/1 149,174,1/1 155,178,-1/1 156,180,-1/1 163,185,-1/1 168,189,1/1 175,195,1/1 181,200,1/1 182,201,1/1 188,206,1/1 194,211,1/1 202,217,-1/1 207,221,-1/1 212,224,-1/1 216,227,-1/1 226,233,1/1 228,235,1/1 230,236,-1/1 241,143,1/1 242,143,1/1 245,143,-1/1
sc 144 1,139,-1/1 5,136,1/1 9,132,-1/1 12,129,1/1 16,125,-1/1 19,121,1/1 24,241,-1/1 24,243,-1/1 24,244,-1/1 24,245,-1/1 30,2,1/1 31,6,-1/1 37,10,1/1 39,14,-1/1 44,17,1/1 47,22,-1/1 52,26,-1/1 57,33,-1/1 59,34,-1/1 63,40,-1/1 64,41,-1/1 67,42,-1/1 70,49,-1/1 72,50,-1/1 77,56,-1/1 82,61,1/1 87,68,1/1 92,74,1/1 97,80,-1/1 101,86,-1/1 104,91,-1/1 109,100,1/1 111,103,1/1 114,105,1/1 117,112,1/1 122,150,-1/1 126,151,1/1 130,157,-1/1 134,159,1/1 137,164,-1/1 142,167,1/1 146,172,1/1 153,177,1/1 154,179,1/1 160,183,1/1 161,184,1/1 162,187,1/1 169,190,1/1 170,192,1/1 176,197,1/1 181,202,-1/1 188,207,-1/1 194,212,-1/1 200,217,1/1 206,221,1/1 211,224,1/1 220,229,-1/1 223,231,-1/1 225,234,-1/1 232,237,-1/1 241,144,1/1 242,144,-1/1 245,144,1/1 246,144,-1/1
sc 145 2,139,-1/1 3,138,-1/1 5,137,1/1 17,125,-1/1 18,123,1/1 19,122,1/1 25,242,-1/1 25,243,-1/1 25,244,-1/1 25,245,-1/1 30,1,1/1 32,4,-1/1 33,6,-1/1 41,14,-1/1 44,16,1/1 48,20,1/1 50,22,-1/1 55,28,1/1 57,31,-1/1 62,36,1/1 64,39,-1/1 69,45,-1/1 72,47,-1/1 75,53,-1/1 81,60,-1/1 85,66,1/1 90,73,1/1 93,76,1/1 95,79,1/1 98,83,1/1 102,88,1/1 108,96,-1/1 112,103,-1/1 115,107,1/1 117,111,-1/1 121,150,-1/1 124,152,1/1 126,153,1/1 134,161,1/1 136,164,-1/1 140,168,-1/1 142,170,1/1 148,175,-1/1 151,177,1/1 156,182,-1/1 159,184,1/1 165,189,1/1 167,192,1/1 173,195,1/1 180,201,1/1 186,205,-1/1 193,210,-1/1 196,213,-1/1 199,215,-1/1 203,218,-1/1 208,222,-1/1 216,228,1/1 223,232,1/1 227,235,-1/1 231,237,1/1 241,145,-1/1 242,145,1/1 243,145,1/1 244,145,-1/1 245,145,1/1 246,145,-1/1
sc 146 2,140,-1/1 6,138,1/1 10,133,-1/1 13,130,1/1 18,126,-1/1 20,122,1/1 26,242,-1/1 26,244,-1/1 26,245,-1/1 26,246,-1/1 33,3,1/1 34,7,-1/1 38,9,1/1 40,11,1/1 42,15,-1/1 45,16,1/1 48,19,1/1 52,24,1/1 61,35,-1/1 66,39,-1/1 68,43,-1/1 69,44,-1/1 73,47,-1/1 80,58,1/1 85,64,1/1 86,65,1/1 89,70,1/1 90,72,1/1 94,77,1/1 100,84,-1/1 103,88,-1/1 106,92,-1/1 112,102,1/1 113,104,1/1 118,114,1/1 123,153,-1/1 127,154,1/1 129,158,-1/1 131,160,-1/1 135,162,1/1 136,165,-1/1 139,168,-1/1 144,172,-1/1 155,181,1/1 159,186,1/1 163,188,1/1 164,189,1/1 167,193,1/1 178,200,-1/1 184,205,-1/1 185,206,-1/1 190,209,-1/1 192,210,-1/1 197,214,-1/1 204,220,1/1 208,223,1/1 212,226,1/1 222,232,-1/1 224,233,-1/1 234,238,-1/1 242,146,1/1 243,146,-1/1 246,146,1/1 247,146,-1/1
sc 147 3,140,-1/1 6,139,1/1 11,133,-1/1 13,131,1/1 19,126,-1/1 20,123,1/1 27,243,-1/1 27,244,-1/1 27,245,-1/1 27,246,-1/1 31,1,1/1 33,2,1/1 35,7,-1/1 40,10,1/1 43,15,-1/1 48,18,1/1 51,23,-1/1 57,30,-1/1 61,34,-1/1 63,37,-1/1 68,42,-1/1 71,46,1/1 76,53,1/1 78,54,1/1 82,59,1/1 83,60,1/1 87,67,1/1 93,75,-1/1 96,79,-1/1 98,81,-1/1 105,91,1/1 108,95,1/1 110,99,1/1 114,104,-1/1 118,113,-1/1 121,151,-1/1 122,153,-1/1 127,155,1/1 130,160,-1/1 135,163,1/1 138,168,-1/1 143,171,1/1 150,177,1/1 154,181,1/1 157,183,1/1 162,188,1/1 166,191,-1/1 173,196,-1/1 174,198,-1/1 179,202,-1/1 180,203,-1/1 187,207,-1/1 195,213,1/1 199,216,1/1 201,218,1/1 211,225,-1/1 215,228,-1/1 219,230,-1/1 224,234,1/1 233,238,1/1 241,147,-1/1 242,147,-1/1 243,147,1/1 246,147,1/1 247,147,-1/1
sc 148 4,141,-1/1 7,140,1/1 12,134,-1/1 14,132,1/1 20,127,-1/1 21,124,1/1 28,244,-1/1 28,245,-1/1 28,246,-1/1 28,247,-1/1 34,2,1/1 35,3,1/1 36,8,-1/1 39,9,1/1 49,17,-1/1 53,23,-1/1 55,25,-1/1 59,30,-1/1 61,33,-1/1 66,38,-1/1 70,44,1/1 74,50,1/1 76,51,1/1 79,54,1/1 82,57,1/1 88,65,-1/1 89,69,-1/1 92,72,-1/1 96,78,-1/1 99,81,1/1 103,86,1/1 106,90,1/1 110,98,-1/1 111,101,-1/1 119,115,1/1 122,154,-1/1 123,155,-1/1 128,156,1/1 129,159,-1/1 137,169,1/1 143,173,1/1 145,175,1/1 150,179,1/1 153,181,1/1 158,186,1/1 164,190,-1/1 170,194,-1/1 171,196,-1/1 174,199,-1/1 177,202,-1/1 185,208,1/1 189,209,1/1 192,212,1/1 198,216,1/1 201,219,-1/1 206,223,-1/1 210,226,-1/1 218,230,1/1 221,231,1/1 235,239,-1/1 242,148,-1/1 243,148,-1/1 244,148,1/1 247,148,1/1 248,148,-1/1
sc 149 5,142,-1/1 8,141,1/1 13,135,-1/1 15,133,1/1 21,128,-1/1 22,125,1/1 29,245,-1/1 29,246,-1/1 29,247,-1/1 29,248,-1/1 36,4,1/1 42,10,1/1 43,11,1/1 47,16,1/1 50,17,1/1 54,23,1/1 62,32,-1/1 67,37,-1/1 68,40,-1/1 72,44,-1/1 73,45,-1/1 74,49,-1/1 78,51,-1/1 79,53,-1/1 84,58,-1/1 87,63,1/1 90,69,1/1 92,70,1/1 95,75,1/1 96,76,1/1 100,80,1/1 106,89,-1/1 108,93,-1/1 109,97,-1/1 120,116,1/1 124,156,-1/1 130,162,-1/1 131,163,-1/1 136,167,-1/1 137,170,-1/1 143,174,-1/1 152,182,1/1 157,187,1/1 160,188,1/1 164,192,1/1 165,193,1/1 169,194,1/1 171,198,1/1 173,199,1/1 178,204,1/1 183,207,-1/1 189,210,-1/1 190,212,-1/1 195,215,-1/1 196,216,-1/1 200,220,-1/1 209,226,1/1 213,228,1/1 217,229,1/1 236,240,-1/1 244,149,-1/1 245,149,1/1 248,149,1/1
sc 150 1,145,-1/1 2,144,-1/1 5,143,1/1 9,138,-1/1 18,129,1/1 23,125,-1/1 24,122,1/1 25,121,1/1 30,241,-1/1 30,242,-1/1 30,243,-1/1 30,244,-1/1 30,245,-1/1 37,4,-1/1 38,6,-1/1 44,11,-1/1 46,14,-1/1 52,20,1/1 54,22,-1/1 57,27,1/1 59,28,1/1 64,35,1/1 67,36,1/1 69,40,1/1 72,43,1/1 75,49,1/1 81,56,1/1 85,61,-1/1 90,68,-1/1 95,74,-1/1 97,76,-1/1 101,83,-1/1 104,88,-1/1 109,96,1/1 113,103,1/1 115,105,1/1 117,110,-1/1 124,157,1/1 126,158,1/1 131,164,1/1 134,166,1/1 140,172,-1/1 142,174,1/1 147,177,-1/1 148,179,-1/1 155,184,-1/1 156,187,-1/1 160,189,-1/1 163,192,-1/1 169,195,-1/1 176,201,-1/1 181,205,1/1 188,210,1/1 194,215,1/1 196,217,1/1 203,221,1/1 208,224,1/1 216,229,-1/1 223,233,-1/1 225,235,-1/1 230,237,1/1 241,150,1/1 242,150,1/1 244,150,-1/1 245,150,1/1 246,150,-1/1
sc 151 1,147,-1/1 6,144,1/1 9,140,-1/1 13,136,1/1 16,133,-1/1 20,129,1/1 24,126,-1/1 27,121,1/1 31,241,-1/1 31,243,-1/1 31,244,-1/1 31,245,-1/1 31,246,-1/1 38,2,1/1 39,7,-1/1 45,10,1/1 47,15,-1/1 51,17,1/1 52,18,1/1 57,25,1/1 63,32,1/1 66,34,-1/1 71,41,-1/1 73,42,-1/1 76,49,-1/1 78,50,-1/1 82,55,-1/1 83,56,-1/1 87,62,-1/1 96,74,1/1 97,75,1/1 101,81,1/1 107,91,-1/1 109,95,-1/1 111,99,-1/1 114,102,-1/1 118,112,-1/1 122,158,-1/1 127,159,1/1 130,165,-1/1 135,167,1/1 137,171,-1/1 138,172,-1/1 145,177,-1/1 152,183,-1/1 154,186,1/1 161,191,1/1 162,193,1/1 169,196,1/1 170,198,1/1 175,202,1/1 176,203,1/1 182,207,1/1 194,216,-1/1 195,217,-1/1 201,221,-1/1 211,227,1/1 215,229,1/1 219,231,1/1 222,234,1/1 232,238,1/1 241,151,1/1 242,151,-1/1 246,151,1/1 247,151,-1/1
sc 152 4,145,1/1 10,139,-1/1 11,138,-1/1 12,137,-1/1 17,132,1/1 18,131,1/1 19,130,1/1 25,124,-1/1 32,242,-1/1 32,243,-1/1 32,244,-2/1 32,245,-1/1 37,1,1/1 40,6,-1/1 44,9,-1/1 48,13,1/1 49,14,-1/1 55,21,1/1 56,22,-1/1 62,29,1/1 63,31,-1/1 69,38,1/1 70,39,-1/1 75,46,1/1 77,47,-1/1 81,54,1/1 89,66,1/1 93,71,-1/1 94,73,1/1 98,78,-1/1 99,79,1/1 102,84,-1/1 110,96,-1/1 112,100,1/1 116,107,-1/1 117,109,1/1 121,157,-1/1 126,160,1/1 129,164,1/1 133,168,-1/1 134,169,1/1 141,175,-1/1 142,176,1/1 149,182,-1/1 151,183,1/1 158,189,-1/1 159,190,1/1 166,195,-1/1 167,197,1/1 174,201,-1/1 186,209,-1/1 191,213,1/1 193,214,-1/1 198,218,1/1 199,219,-1/1 204,222,1/1 216,230,1/1 220,232,-1/1 227,236,1/1 229,237,-1/1 241,152,-1/1 244,152,1/1 246,152,-1/1
sc 153 2,147,-1/1 3,146,-1/1 6,145,1/1 13,137,1/1 17,133,-1/1 25,126,-1/1 26,123,1/1 27,122,1/1 33,242,-1/1 33,243,-1/1 33,244,-1/1 33,245,-1/1 33,246,-1/1 38,1,1/1 40,4,-1/1 41,7,-1/1 48,12,-1/1 50,15,-1/1 51,16,1/1 57,24,1/1 61,28,1/1 68,36,1/1 69,37,1/1 71,39,-1/1 78,47,-1/1 80,53,-1/1 85,59,-1/1 86,60,-1/1 90,67,-1/1 93,70,-1/1 98,77,-1/1 100,79,1/1 105,88,1/1 108,92,1/1 112,99,1/1 115,104,-1/1 118,111,1/1 121,158,-1/1 124,160,1/1 127,161,1/1 132,168,1/1 135,170,1/1 136,171,-1/1 144,177,-1/1 148,181,-1/1 156,188,-1/1 157,189,-1/1 159,191,1/1 167,198,1/1 173,200,1/1 179,205,1/1 180,206,1/1 187,210,1/1 190,213,1/1 197,218,1/1 199,220,-1/1 208,225,-1/1 212,228,-1/1 219,232,-1/1 224,235,1/1 231,238,-1/1 241,153,-1/1 242,153,1/1 243,153,1/1 244,153,-1/1 246,153,1/1 247,153,-1/1
sc 154 2,148,-1/1 7,146,1/1 10,141,-1/1 14,138,1/1 18,134,-1/1 21,130,1/1 26,127,-1/1 28,122,1/1 34,242,-1/1 34,244,-1/1 34,245,-1/1 34,246,-1/1 34,247,-1/1 41,3,1/1 42,8,-1/1 46,9,1/1 49,11,1/1 53,16,1/1 55,19,1/1 59,24,1/1 61,27,1/1 66,31,1/1 74,43,-1/1 75,44,-1/1 79,47,-1/1 80,51,-1/1 85,57,-1/1 89,63,-1/1 91,65,1/1 95,72,1/1 99,77,1/1 100,78,1/1 103,83,1/1 106,87,1/1 112,98,-1/1 113,101,-1/1 119,114,-1/1 123,161,-1/1 128,162,1/1 129,166,-1/1 131,169,-1/1 136,173,-1/1 139,175,-1/1 144,179,-1/1 147,181,-1/1 151,186,-1/1 163,194,1/1 164,195,1/1 167,199,1/1 171,200,1/1 177,205,1/1 183,209,1/1 185,211,-1/1 192,215,-1/1 197,219,-1/1 198,220,-1/1 203,223,-1/1 207,226,-1/1 218,232,1/1 221,233,1/1 234,239,1/1 242,154,1/1 243,154,-1/1 247,154,1/1 248,154,-1/1
sc 155 3,148,-1/1 7,147,1/1 11,141,-1/1 14,139,1/1 19,134,-1/1 21,131,1/1 27,127,-1/1 28,123,1/1 35,243,-1/1 35,244,-1/1 35,245,-1/1 35,246,-1/1 35,247,-1/1 39,1,1/1 41,2,1/1 43,8,-1/1 49,10,1/1 55,18,1/1 58,23,-1/1 61,26,1/1 64,30,-1/1 70,37,-1/1 71,38,-1/1 74,42,-1/1 76,45,-1/1 82,52,-1/1 84,54,1/1 88,60,1/1 92,67,1/1 93,69,1/1 96,73,1/1 102,81,-1/1 105,86,-1/1 108,90,-1/1 110,94,-1/1 114,101,1/1 119,113,1/1 121,159,-1/1 122,161,-1/1 128,163,1/1 130,169,-1/1 138,175,-1/1 143,178,1/1 146,181,-1/1 150,184,1/1 157,190,1/1 158,191,1/1 162,194,1/1 165,196,1/1 172,202,1/1 174,204,-1/1 180,208,-1/1 187,212,-1/1 189,213,-1/1 193,216,-1/1 201,222,1/1 206,225,1/1 210,228,1/1 214,230,1/1 221,234,-1/1 233,239,-1/1 241,155,-1/1 242,155,-1/1 243,155,1/1 247,155,1/1 248,155,-1/1
sc 156 4,149,-1/1 8,148,1/1 12,142,-1/1 15,140,1/1 20,135,-1/1 22,132,1/1 28,128,-1/1 29,124,1/1 36,244,-1/1 36,245,-1/1 36,246,-1/1 36,247,-1/1 36,248,-1/1 42,2,1/1 43,3,1/1 47,9,1/1 56,17,-1/1 60,23,-1/1 62,25,-1/1 67,30,-1/1 68,33,-1/1 73,38,-1/1 74,41,-1/1 77,44,1/1 79,46,-1/1 83,51,1/1 87,57,1/1 88,58,1/1 92,64,1/1 94,69,-1/1 96,71,1/1 99,75,-1/1 103,80,-1/1 106,85,-1/1 110,93,1/1 111,97,1/1 120,115,-1/1 122,162,-1/1 123,163,-1/1 129,167,-1/1 137,176,1/1 143,180,1/1 145,182,1/1 150,187,1/1 153,188,1/1 158,193,1/1 161,194,1/1 164,197,-1/1 166,199,1/1 171,203,-1/1 177,207,-1/1 178,208,-1/1 184,212,-1/1 189,214,1/1 191,216,-1/1 195,219,1/1 200,223,1/1 205,226,1/1 213,230,-1/1 217,231,-1/1 235,240,1/1 242,156,-1/1 243,156,-1/1 244,156,1/1 248,156,1/1
sc 157 1,152,-1/1 4,150,1/1 10,144,-1/1 12,143,-1/1 16,138,-1/1 18,136,1/1 23,132,1/1 24,130,1/1 30,124,-1/1 32,121,1/1 37,241,-1/1 37,242,-1/1 37,243,-1/1 37,244,-2/1 37,245,-1/1 44,3,1/1 45,6,-1/1 52,13,1/1 53,14,-1/1 59,21,1/1 60,22,-1/1 63,27,1/1 67,29,1/1 69,33,-1/1 70,35,1/1 75,41,-1/1 77,43,1/1 81,50,-1/1 89,61,-1/1 94,68,-1/1 97,71,1/1 99,74,-1/1 101,78,1/1 104,84,1/1 111,96,1/1 113,100,-1/1 116,105,-1/1 117,108,1/1 123,164,-1/1 126,165,1/1 133,172,-1/1 134,173,1/1 141,179,-1/1 142,180,1/1 147,183,-1/1 149,187,-1/1 153,189,1/1 155,190,-1/1 161,195,1/1 163,197,-1/1 170,201,1/1 181,209,1/1 188,214,1/1 191,217,-1/1 194,219,1/1 198,221,-1/1 204,224,-1/1 216,231,-1/1 220,233,1/1 225,236,1/1 228,237,-1/1 241,157,1/1 243,157,-1/1 244,157,1/1 246,157,-1/1
sc 158 1,153,-1/1 2,151,-1/1 6,150,1/1 9,146,-1/1 13,143,1/1 23,133,-1/1 26,129,1/1 30,126,-1/1 31,122,1/1 33,121,1/1 38,241,-1/1 38,242,-1/1 38,243,-1/1 38,244,-1/1 38,245,-1/1 38,246,-1/1 45,4,-1/1 46,7,-1/1 51,11,-1/1 52,12,-1/1 54,15,-1/1 57,19,-1/1 66,28,1/1 69,32,-1/1 71,35,1/1 73,36,1/1 78,43,1/1 80,49,1/1 85,55,1/1 86,56,1/1 90,62,1/1 97,70,1/1 100,74,-1/1 101,77,1/1 107,88,-1/1 109,92,-1/1 113,99,-1/1 115,102,-1/1 118,110,1/1 124,165,1/1 127,166,1/1 131,171,1/1 132,172,1/1 135,174,1/1 139,177,1/1 148,186,-1/1 152,189,1/1 155,191,-1/1 156,193,-1/1 163,198,-1/1 169,200,-1/1 175,205,-1/1 176,206,-1/1 182,210,-1/1 190,217,-1/1 194,220,1/1 197,221,-1/1 208,227,1/1 212,229,1/1 219,233,1/1 222,235,1/1 230,238,-1/1 241,158,1/1 242,158,1/1 244,158,-1/1 246,158,1/1 247,158,-1/1
sc 159 1,155,-1/1 7,151,1/1 9,148,-1/1 14,144,1/1 16,141,-1/1 21,136,1/1 24,134,-1/1 28,129,1/1 31,127,-1/1 35,121,1/1 39,241,-1/1 39,243,-1/1 39,244,-1/1 39,245,-1/1 39,246,-1/1 39,247,-1/1 46,2,1/1 47,8,-1/1 53,10,1/1 58,17,1/1 59,18,1/1 64,25,1/1 66,26,1/1 70,32,1/1 71,33,1/1 76,40,1/1 79,42,-1/1 82,48,1/1 84,50,-1/1 88,56,-1/1 92,62,-1/1 96,68,-1/1 97,69,-1/1 104,81,1/1 107,86,1/1 109,90,1/1 111,94,1/1 114,98,1/1 119,112,1/1 122,166,-1/1 128,167,1/1 130,173,-1/1 137,178,-1/1 138,179,-1/1 145,184,-1/1 146,186,-1/1 152,190,-1/1 153,191,-1/1 160,196,-1/1 162,199,1/1 168,202,-1/1 170,204,1/1 176,208,1/1 182,212,1/1 188,216,1/1 189,217,1/1 201,224,-1/1 206,227,-1/1 210,229,-1/1 214,231,-1/1 218,234,-1/1 232,239,-1/1 241,159,1/1 242,159,-1/1 247,159,1/1 248,159,-1/1
sc 160 4,153,1/1 6,152,1/1 10,147,-1/1 11,146,-1/1 17,140,1/1 20,137,-1/1 26,131,1/1 27,130,1/1 32,126,-1/1 33,124,-1/1 40,242,-1/1 40,243,-1/1 40,244,-2/1 40,245,-1/1 40,246,-1/1 45,1,1/1 48,5,-1/1 49,7,-1/1 51,9,-1/1 56,15,-1/1 61,21,1/1 63,24,1/1 68,29,1/1 69,30,-1/1 76,39,-1/1 80,46,1/1 83,47,-1/1 86,54,1/1 89,59,-1/1 93,64,1/1 94,67,-1/1 98,72,1/1 103,79,1/1 105,84,-1/1 110,92,1/1 112,95,-1/1 116,104,1/1 118,109,-1/1 121,165,-1/1 125,168,1/1 127,169,1/1 129,171,1/1 135,176,1/1 141,181,-1/1 144,183,-1/1 149,188,-1/1 150,189,1/1 159,196,1/1 166,200,-1/1 167,203,1/1 174,206,-1/1 179,209,1/1 184,213,-1/1 187,214,1/1 192,218,-1/1 199,223,-1/1 204,225,1/1 212,230,-1/1 215,232,1/1 224,236,-1/1 229,238,1/1 241,160,-1/1 244,160,1/1 245,160,-1/1 246,160,1/1 247,160,-1/1
sc 161 2,155,-1/1 3,154,-1/1 7,153,1/1 14,145,1/1 17,141,-1/1 21,137,1/1 25,134,-1/1 33,127,-1/1 34,123,1/1 35,122,1/1 41,242,-1/1 41,243,-1/1 41,244,-1/1 41,245,-1/1 41,246,-1/1 41,247,-1/1 46,1,1/1 49,4,-1/1 50,8,-1/1 55,12,-1/1 58,16,1/1 61,20,-1/1 64,24,1/1 71,31,1/1 74,36,1/1 75,37,1/1 80,45,1/1 84,47,-1/1 85,52,1/1 91,60,-1/1 93,63,1/1 95,67,-1/1 100,73,-1/1 102,77,-1/1 105,83,-1/1 108,87,-1/1 112,94,-1/1 115,101,1/1 119,111,-1/1 121,166,-1/1 124,169,1/1 128,170,1/1 132,175,1/1 136,178,-1/1 140,181,1/1 144,184,-1/1 151,191,-1/1 156,194,-1/1 157,195,-1/1 165,200,-1/1 167,204,1/1 172,205,-1/1 180,211,1/1 183,213,-1/1 187,215,1/1 193,220,1/1 197,222,1/1 203,225,1/1 207,228,1/1 214,232,1/1 221,235,-1/1 231,239,1/1 241,161,-1/1 242,161,1/1 243,161,1/1 244,161,-1/1 247,161,1/1 248,161,-1/1
sc 162 2,156,-1/1 8,154,1/1 10,149,-1/1 15,146,1/1 18,142,-1/1 22,138,1/1 26,135,-1/1 29,130,1/1 34,128,-1/1 36,122,1/1 42,242,-1/1 42,244,-1/1 42,245,-1/1 42,246,-1/1 42,247,-1/1 42,248,-1/1 50,3,1/1 54,9,1/1 56,11,1/1 60,16,1/1 62,19,1/1 67,24,1/1 68,27,1/1 73,31,1/1 74,35,1/1 79,39,1/1 81,44,-1/1 86,51,-1/1 90,57,-1/1 91,58,-1/1 94,63,-1/1 95,64,-1/1 99,70,-1/1 100,71,-1/1 103,76,-1/1 106,82,-1/1 112,93,1/1 113,97,1/1 120,114,1/1 123,170,-1/1 129,174,-1/1 131,176,-1/1 136,180,-1/1 139,182,-1/1 144,187,-1/1 147,188,-1/1 151,193,-1/1 155,194,-1/1 159,199,-1/1 164,201,1/1 171,206,1/1 177,210,1/1 178,211,1/1 183,214,1/1 184,215,1/1 190,219,1/1 191,220,1/1 196,223,1/1 202,226,1/1 213,232,-1/1 217,233,-1/1 234,240,-1/1 242,162,1/1 243,162,-1/1 248,162,1/1
sc 163 3,156,-1/1 8,155,1/1 11,149,-1/1 15,147,1/1 19,142,-1/1 22,139,1/1 27,135,-1/1 29,131,1/1 35,128,-1/1 36,123,1/1 43,243,-1/1 43,244,-1/1 43,245,-1/1 43,246,-1/1 43,247,-1/1 43,248,-1/1 47,1,1/1 50,2,1/1 56,10,1/1 62,18,1/1 65,23,-1/1 68,26,1/1 72,30,-1/1 74,34,1/1 77,37,-1/1 78,38,-1/1 83,45,-1/1 84,46,-1/1 87,52,-1/1 88,53,-1/1 92,59,-1/1 96,66,-1/1 98,69,1/1 102,75,1/1 105,80,1/1 108,85,1/1 110,89,1/1 114,97,-1/1 120,113,-1/1 121,167,-1/1 122,170,-1/1 130,176,-1/1 138,182,-1/1 143,185,1/1 146,188,-1/1 150,192,1/1 154,194,-1/1 157,197,1/1 158,198,1/1 165,203,1/1 166,204,1/1 172,207,1/1 173,208,1/1 179,212,1/1 186,216,1/1 189,218,-1/1 195,222,-1/1 200,225,-1/1 205,228,-1/1 209,230,-1/1 217,234,1/1 233,240,1/1 241,163,-1/1 242,163,-1/1 243,163,1/1 248,163,1/1
sc 164 3,157,-1/1 9,152,1/1 11,150,1/1 16,145,-1/1 17,144,-1/1 19,143,-1/1 23,139,1/1 24,137,1/1 25,136,1/1 30,131,-1/1 32,129,-1/1 37,123,1/1 44,241,-1/1 44,242,-1/1 44,243,-2/1 44,244,-2/1 44,245,-1/1 51,6,-1/1 57,13,1/1 58,14,-1/1 63,20,-1/1 64,21,1/1 65,22,-1/1 69,26,1/1 70,28,-1/1 72,29,1/1 75,34,1/1 77,36,-1/1 81,42,1/1 93,61,1/1 97,66,-1/1 98,68,1/1 101,73,-1/1 102,74,1/1 104,79,-1/1 114,96,-1/1 115,100,1/1 116,103,-1/1 117,106,1/1 126,171,1/1 133,177,-1/1 134,178,1/1 140,183,1/1 141,184,-1/1 142,185,1/1 146,189,-1/1 148,190,1/1 149,192,-1/1 154,195,-1/1 156,197,1/1 162,201,-1/1 181,213,-1/1 186,217,1/1 188,218,-1/1 193,221,1/1 194,222,-1/1 199,224,1/1 216,234,1/1 220,235,-1/1 223,236,1/1 226,237,-1/1 243,164,1/1 246,164,-1/1
sc 165 1,160,-1/1 4,158,1/1 6,157,1/1 10,151,-1/1 16,146,-1/1 20,143,-1/1 23,140,1/1 26,136,1/1 31,130,1/1 37,126,-1/1 38,124,-1/1 40,121,1/1 45,241,-1/1 45,242,-1/1 45,243,-1/1 45,244,-2/1 45,245,-1/1 45,246,-1/1 51,3,1/1 52,5,-1/1 53,7,-1/1 60,15,-1/1 63,19,-1/1 66,21,1/1 69,25,1/1 73,29,1/1 76,35,1/1 80,41,-1/1 83,43,1/1 86,50,-1/1 89,55,1/1 94,62,1/1 97,64,-1/1 101,72,-1/1 103,74,-1/1 107,84,1/1 111,92,-1/1 113,95,1/1 116,102,1/1 118,108,-1/1 123,171,-1/1 125,172,1/1 127,173,1/1 135,180,1/1 139,183,1/1 141,186,-1/1 145,189,-1/1 149,193,-1/1 155,196,-1/1 161,200,1/1 163,203,-1/1 170,206,1/1 175,209,-1/1 182,214,-1/1 184,217,1/1 192,221,1/1 194,223,1/1 204,227,-1/1 212,231,1/1 215,233,-1/1 222,236,-1/1 228,238,1/1 241,165,1/1 243,165,-1/1 244,165,1/1 245,165,-1/1 246,165,1/1 247,165,-1/1
sc 166 1,161,-1/1 2,159,-1/1 7,158,1/1 9,154,-1/1 14,150,1/1 21,143,1/1 23,141,-1/1 30,134,-1/1 34,129,1/1 38,127,-1/1 39,122,1/1 41,121,1/1 46,241,-1/1 46,242,-1/1 46,243,-1/1 46,244,-1/1 46,245,-1/1 46,246,-1/1 46,247,-1/1 53,4,-1/1 54,8,-1/1 58,11,-1/1 59,12,-1/1 64,19,-1/1 66,20,-1/1 71,27,-1/1 75,32,-1/1 79,36,1/1 80,40,-1/1 84,43,1/1 85,48,-1/1 91,56,1/1 95,62,1/1 97,63,-1/1 100,68,1/1 104,77,1/1 107,83,1/1 109,87,1/1 113,94,1/1 115,98,1/1 119,110,-1/1 124,173,1/1 128,174,1/1 131,178,1/1 132,179,1/1 139,184,1/1 140,186,1/1 147,191,1/1 152,195,1/1 156,199,-1/1 160,200,1/1 163,204,-1/1 168,205,1/1 176,211,-1/1 182,215,-1/1 183,217,1/1 188,220,-1/1 197,224,-1/1 203,227,-1/1 207,229,-1/1 214,233,-1/1 218,235,-1/1 230,239,1/1 241,166,1/1 242,166,1/1 244,166,-1/1 247,166,1/1 248,166,-1/1
sc 167 1,163,-1/1 8,159,1/1 9,156,-1/1 15,151,1/1 16,149,-1/1 22,144,1/1 24,142,-1/1 29,136,1/1 31,135,-1/1 36,129,1/1 39,128,-1/1 43,121,1/1 47,241,-1/1 47,243,-1/1 47,244,-1/1 47,245,-1/1 47,246,-1/1 47,247,-1/1 47,248,-1/1 54,2,1/1 60,10,1/1 65,17,1/1 67,18,1/1 72,25,1/1 73,26,1/1 77,32,1/1 78,33,1/1 79,34,1/1 83,40,1/1 84,41,1/1 87,48,1/1 88,49,1/1 92,55,1/1 96,61,1/1 101,69,-1/1 104,75,-1/1 107,80,-1/1 109,85,-1/1 111,89,-1/1 114,93,-1/1 120,112,-1/1 122,174,-1/1 130,180,-1/1 137,185,-1/1 138,187,-1/1 145,192,-1/1 146,193,-1/1 152,197,-1/1 153,198,-1/1 154,199,-1/1 160,203,-1/1 161,204,-1/1 168,207,-1/1 169,208,-1/1 175,212,-1/1 181,216,-1/1 189,221,1/1 195,224,1/1 200,227,1/1 205,229,1/1 209,231,1/1 213,234,1/1 232,240,1/1 241,167,1/1 242,167,-1/1 248,167,1/1
sc 168 5,160,1/1 12,153,1/1 13,152,-1/1 18,147,-1/1 19,146,-1/1 20,145,-1/1 25,140,1/1 26,139,1/1 27,138,1/1 32,133,1/1 33,132,-1/1 40,125,-1/1 48,242,-1/1 48,243,-1/1 48,244,-2/1 48,245,-2/1 48,246,-1/1 52,1,1/1 55,7,-1/1 57,9,-1/1 61,14,1/1 62,15,-1/1 63,16,-1/1 68,22,1/1 69,23,1/1 82,39,-1/1 85,46,1/1 87,47,-1/1 89,53,1/1 90,54,1/1 93,58,-1/1 94,60,1/1 98,65,-1/1 106,79,1/1 108,84,-1/1 110,88,-1/1 112,91,1/1 117,104,-1/1 118,107,1/1 121,172,-1/1 127,175,1/1 129,177,1/1 134,181,-1/1 135,182,1/1 136,183,1/1 142,188,-1/1 143,189,-1/1 159,202,1/1 166,205,-1/1 167,207,1/1 173,209,-1/1 174,210,-1/1 178,213,1/1 180,214,-1/1 185,218,1/1 199,226,-1/1 204,228,1/1 208,230,1/1 211,232,-1/1 224,237,1/1 227,238,-1/1 241,168,-1/1 245,168,1/1 247,168,-1/1
sc 169 4,161,1/1 7,160,1/1 10,155,-1/1 11,154,-1/1 14,152,1/1 17,148,1/1 28,137,-1/1 32,134,-1/1 34,131,1/1 35,130,1/1 40,127,-1/1 41,124,-1/1 49,242,-1/1 49,243,-1/1 49,244,-2/1 49,245,-1/1 49,246,-1/1 49,247,-1/1 53,1,1/1 55,5,-1/1 56,8,-1/1 58,9,-1/1 61,13,-1/1 70,24,1/1 74,29,1/1 75,30,-1/1 76,31,1/1 80,38,-1/1 88,47,-1/1 89,52,1/1 91,54,1/1 93,57,-1/1 99,67,-1/1 102,72,1/1 103,73,-1/1 105,78,1/1 110,87,-1/1 112,90,1/1 116,101,-1/1 119,109,1/1 121,173,-1/1 125,175,1/1 128,176,1/1 129,178,1/1 133,181,1/1 144,190,-1/1 149,194,-1/1 150,195,1/1 151,196,-1/1 158,200,1/1 167,208,1/1 172,209,-1/1 174,211,-1/1 177,213,1/1 187,219,1/1 192,222,-1/1 193,223,1/1 198,225,-1/1 207,230,1/1 210,232,-1/1 221,236,1/1 229,239,-1/1 241,169,-1/1 244,169,1/1 245,169,-1/1 247,169,1/1 248,169,-1/1
sc 170 2,163,-1/1 3,162,-1/1 8,161,1/1 15,153,1/1 17,149,-1/1 22,145,1/1 25,142,-1/1 29,137,1/1 33,135,-1/1 41,128,-1/1 42,123,1/1 43,122,1/1 50,242,-1/1 50,243,-1/1 50,244,-1/1 50,245,-1/1 50,246,-1/1 50,247,-1/1 50,248,-1/1 54,1,1/1 56,4,-1/1 62,12,-1/1 65,16,1/1 68,20,-1/1 72,24,1/1 74,28,-1/1 78,31,1/1 81,37,1/1 84,39,1/1 86,45,1/1 90,52,1/1 91,53,1/1 95,59,1/1 98,63,1/1 100,66,1/1 102,70,1/1 105,76,1/1 108,82,1/1 112,89,1/1 115,97,-1/1 120,111,1/1 121,174,-1/1 124,176,1/1 132,182,1/1 136,185,-1/1 140,188,1/1 144,192,-1/1 148,194,1/1 151,198,-1/1 157,201,-1/1 159,204,-1/1 165,206,-1/1 172,210,-1/1 173,211,-1/1 179,215,-1/1 183,218,-1/1 186,220,-1/1 190,222,-1/1 196,225,-1/1 202,228,-1/1 209,232,-1/1 217,235,1/1 231,240,-1/1 241,170,-1/1 242,170,1/1 243,170,1/1 244,170,-1/1 248,170,1/1
sc 171 3,165,-1/1 6,164,1/1 9,160,1/1 11,158,1/1 16,153,-1/1 17,151,-1/1 23,147,1/1 27,143,-1/1 31,137,1/1 33,136,1/1 38,131,-1/1 40,129,-1/1 44,126,-1/1 45,123,1/1 51,241,-1/1 51,242,-1/1 51,243,-2/1 51,244,-2/1 51,245,-1/1 51,246,-1/1 57,5,-1/1 58,7,-1/1 63,12,1/1 65,15,-1/1 69,18,-1/1 71,21,1/1 76,28,-1/1 78,29,1/1 80,34,1/1 83,36,-1/1 86,42,1/1 93,55,-1/1 97,59,1/1 98,62,-1/1 101,67,1/1 105,74,1/1 107,79,-1/1 114,92,1/1 115,95,-1/1 116,99,1/1 118,106,-1/1 125,177,1/1 127,178,1/1 132,183,-1/1 135,185,1/1 138,189,1/1 141,191,-1/1 148,196,1/1 149,198,-1/1 154,200,-1/1 156,203,1/1 162,206,-1/1 175,213,1/1 179,217,-1/1 182,218,1/1 187,221,-1/1 194,225,-1/1 199,227,1/1 212,234,-1/1 215,235,1/1 219,236,-1/1 226,238,1/1 243,171,1/1 245,171,-1/1 246,171,1/1 247,171,-1/1
sc 172 1,168,-1/1 5,165,1/1 12,158,1/1 13,157,-1/1 18,151,-1/1 20,150,-1/1 24,146,-1/1 26,144,1/1 30,140,1/1 31,138,1/1 37,133,1/1 38,132,-1/1 45,125,-1/1 48,121,1/1 52,241,-1/1 52,242,-1/1 52,243,-1/1 52,244,-2/1 52,245,-2/1 52,246,-1/1 57,3,1/1 59,7,-1/1 63,11,1/1 66,14,1/1 67,15,-1/1 69,17,-1/1 73,22,1/1 82,35,1/1 85,41,-1/1 87,43,1/1 89,49,-1/1 90,50,-1/1 94,56,-1/1 97,58,1/1 101,65,1/1 106,74,-1/1 109,84,1/1 111,88,1/1 113,91,-1/1 117,102,-1/1 118,105,1/1 123,177,-1/1 127,179,1/1 131,183,-1/1 134,186,-1/1 135,187,1/1 137,189,1/1 142,193,-1/1 155,202,-1/1 161,205,1/1 163,207,-1/1 169,209,1/1 170,210,1/1 176,214,1/1 178,217,-1/1 185,221,-1/1 194,226,1/1 204,229,-1/1 208,231,-1/1 211,233,1/1 222,237,1/1 225,238,-1/1 241,172,1/1 243,172,-1/1 245,172,1/1 247,172,-1/1
sc 173 1,169,-1/1 4,166,1/1 7,165,1/1 10,159,-1/1 14,157,1/1 16,154,-1/1 23,148,1/1 28,143,-1/1 34,136,1/1 37,134,-1/1 39,130,1/1 45,127,-1/1 46,124,-1/1 49,121,1/1 53,241,-1/1 53,242,-1/1 53,243,-1/1 53,244,-2/1 53,245,-1/1 53,246,-1/1 53,247,-1/1 58,3,1/1 59,5,-1/1 60,8,-1/1 66,13,-1/1 70,19,-1/1 75,25,1/1 76,27,-1/1 79,29,1/1 80,33,1/1 88,43,1/1 89,48,-1/1 91,50,-1/1 97,57,1/1 99,62,1/1 103,68,1/1 104,72,-1/1 107,78,-1/1 111,87,1/1 113,90,-1/1 116,98,-1/1 119,108,1/1 123,178,-1/1 125,179,1/1 128,180,1/1 133,186,1/1 139,190,1/1 145,195,-1/1 147,196,1/1 149,199,-1/1 153,200,-1/1 163,208,-1/1 168,209,1/1 170,211,1/1 177,217,-1/1 182,219,-1/1 188,223,-1/1 192,224,1/1 198,227,1/1 207,231,-1/1 210,233,1/1 218,236,1/1 228,239,-1/1 241,173,1/1 243,173,-1/1 244,173,1/1 245,173,-1/1 247,173,1/1 248,173,-1/1
sc 174 1,170,-1/1 2,167,-1/1 8,166,1/1 9,162,-1/1 15,158,1/1 22,150,1/1 23,149,-1/1 29,143,1/1 30,142,-1/1 38,135,-1/1 42,129,1/1 46,128,-1/1 47,122,1/1 50,121,1/1 54,241,-1/1 54,242,-1/1 54,243,-1/1 54,244,-1/1 54,245,-1/1 54,246,-1/1 54,247,-1/1 54,248,-1/1 60,4,-1/1 65,11,-1/1 67,12,-1/1 72,19,-1/1 73,20,-1/1 78,27,-1/1 79,28,-1/1 81,32,-1/1 84,35,-1/1 86,40,-1/1 90,48,-1/1 91,49,-1/1 95,55,-1/1 100,61,-1/1 101,63,-1/1 104,70,-1/1 107,76,-1/1 109,82,-1/1 113,89,-1/1 115,93,-1/1 120,110,1/1 124,180,1/1 131,185,1/1 132,187,1/1 139,192,1/1 140,193,1/1 147,198,1/1 148,199,1/1 152,201,1/1 155,204,1/1 160,206,1/1 168,210,1/1 169,211,1/1 175,215,1/1 181,220,1/1 183,221,1/1 190,224,1/1 196,227,1/1 202,229,1/1 209,233,1/1 213,235,1/1 230,240,-1/1 241,174,1/1 242,174,1/1 244,174,-1/1 248,174,1/1
sc 175 5,169,1/1 7,168,1/1 12,161,1/1 18,155,-1/1 19,154,-1/1 21,152,-1/1 25,148,1/1 28,145,-1/1 32,141,1/1 34,139,1/1 35,138,1/1 41,132,-1/1 48,127,-1/1 49,125,-1/1 55,242,-1/1 55,243,-1/1 55,244,-2/1 55,245,-2/1 55,246,-1/1 55,247,-1/1 59,1,1/1 61,6,-1/1 62,8,-1/1 64,9,-1/1 70,16,-1/1 74,22,1/1 75,23,1/1 82,31,1/1 85,38,-1/1 89,45,-1/1 92,47,-1/1 93,51,1/1 95,54,1/1 99,60,1/1 102,65,-1/1 106,73,-1/1 108,78,1/1 110,83,1/1 112,86,-1/1 117,101,1/1 119,107,-1/1 121,179,-1/1 126,181,1/1 128,182,1/1 129,184,1/1 136,190,1/1 142,194,-1/1 143,195,-1/1 151,202,-1/1 158,205,1/1 165,209,1/1 167,212,1/1 171,213,-1/1 174,215,-1/1 180,219,-1/1 185,222,1/1 193,226,1/1 198,228,-1/1 203,230,-1/1 206,232,1/1 221,237,-1/1 227,239,1/1 241,175,-1/1 245,175,1/1 246,175,-1/1 247,175,1/1 248,175,-1/1
sc 176 4,170,1/1 8,169,1/1 10,163,-1/1 11,162,-1/1 15,160,1/1 17,156,1/1 22,152,1/1 32,142,-1/1 36,137,-1/1 40,135,-1/1 42,131,1/1 43,130,1/1 49,128,-1/1 50,124,-1/1 56,242,-1/1 56,243,-1/1 56,244,-2/1 56,245,-1/1 56,246,-1/1 56,247,-1/1 56,248,-1/1 60,1,1/1 62,5,-1/1 65,9,-1/1 68,13,-1/1 74,21,-1/1 77,24,1/1 81,30,-1/1 83,31,1/1 86,38,-1/1 88,39,1/1 91,46,-1/1 94,52,1/1 98,57,-1/1 99,59,1/1 102,64,-1/1 103,66,1/1 105,71,-1/1 110,82,1/1 112,85,-1/1 116,97,1/1 120,109,-1/1 121,180,-1/1 125,182,1/1 129,185,1/1 133,188,1/1 141,194,1/1 144,197,-1/1 150,201,1/1 151,203,-1/1 158,206,1/1 159,208,-1/1 166,211,1/1 172,214,-1/1 177,218,1/1 179,219,-1/1 184,222,1/1 186,223,-1/1 191,225,1/1 202,230,-1/1 205,232,1/1 217,236,-1/1 229,240,1/1 241,176,-1/1 244,176,1/1 245,176,-1/1 248,176,1/1
sc 177 3,172,-1/1 5,171,1/1 9,168,1/1 13,164,-1/1 19,158,1/1 24,153,-1/1 25,151,-1/1 27,150,-1/1 30,147,1/1 31,145,1/1 33,144,1/1 38,139,-1/1 44,133,1/1 48,129,-1/1 51,125,-1/1 52,123,1/1 57,241,-1/1 57,242,-1/1 57,243,-2/1 57,244,-2/1 57,245,-2/1 57,246,-1/1 63,4,-1/1 64,7,-1/1 69,10,1/1 71,14,1/1 72,15,-1/1 78,22,1/1 82,28,-1/1 85,34,1/1 87,36,-1/1 90,42,1/1 93,49,1/1 97,53,-1/1 98,56,1/1 101,60,-1/1 108,74,1/1 109,79,-1/1 114,88,-1/1 115,91,1/1 117,99,-1/1 118,103,1/1 124,183,1/1 127,184,1/1 130,189,-1/1 134,191,-1/1 135,192,1/1 142,198,-1/1 148,202,1/1 154,205,-1/1 156,207,1/1 162,210,-1/1 169,213,-1/1 173,217,1/1 176,218,-1/1 180,221,1/1 194,228,-1/1 199,229,1/1 208,234,1/1 211,235,-1/1 219,237,1/1 223,238,-1/1 243,177,1/1 244,177,-1/1 245,177,1/1 247,177,-1/1
sc 178 3,173,-1/1 7,171,1/1 9,169,1/1 11,166,1/1 14,164,1/1 16,161,-1/1 17,159,-1/1 23,155,1/1 35,143,-1/1 39,137,1/1 41,136,1/1 44,134,-1/1 46,131,-1/1 49,129,-1/1 51,127,-1/1 53,123,1/1 58,241,-1/1 58,242,-1/1 58,243,-2/1 58,244,-2/1 58,245,-1/1 58,246,-1/1 58,247,-1/1 64,5,-1/1 65,8,-1/1 70,12,1/1 71,13,-1/1 75,18,-1/1 76,20,1/1 80,26,-1/1 84,29,1/1 88,36,-1/1 91,42,1/1 93,48,1/1 97,52,-1/1 102,62,-1/1 104,67,1/1 105,68,-1/1 107,73,1/1 114,87,-1/1 115,90,1/1 116,94,-1/1 119,106,1/1 125,184,1/1 128,185,1/1 132,190,-1/1 133,191,1/1 138,195,1/1 140,196,-1/1 146,200,1/1 149,204,-1/1 156,208,1/1 162,211,-1/1 168,213,-1/1 172,217,1/1 182,222,1/1 187,224,-1/1 188,225,1/1 193,227,-1/1 207,234,1/1 210,235,-1/1 214,236,1/1 226,239,-1/1 243,178,1/1 245,178,-1/1 247,178,1/1 248,178,-1/1
sc 179 1,175,-1/1 5,173,1/1 7,172,1/1 12,166,1/1 18,159,-1/1 21,157,-1/1 24,154,-1/1 28,150,-1/1 30,148,1/1 34,144,1/1 37,141,1/1 39,138,1/1 46,132,-1/1 52,127,-1/1 53,125,-1/1 55,121,1/1 59,241,-1/1 59,242,-1/1 59,243,-1/1 59,244,-2/1 59,245,-2/1 59,246,-1/1 59,247,-1/1 64,3,1/1 66,6,-1/1 67,8,-1/1 70,11,1/1 75,17,-1/1 79,22,1/1 82,27,-1/1 85,33,1/1 89,40,1/1 92,43,1/1 95,50,-1/1 97,51,-1/1 99,56,-1/1 104,65,1/1 106,68,1/1 109,78,-1/1 111,83,-1/1 113,86,1/1 117,98,1/1 119,105,-1/1 123,184,-1/1 126,186,1/1 128,187,1/1 131,190,-1/1 137,195,1/1 142,199,-1/1 147,202,1/1 153,205,-1/1 160,209,-1/1 163,212,-1/1 170,215,1/1 171,217,1/1 176,219,1/1 185,224,-1/1 188,226,-1/1 198,229,1/1 203,231,1/1 206,233,-1/1 218,237,-1/1 225,239,1/1 241,179,1/1 243,179,-1/1 245,179,1/1 246,179,-1/1 247,179,1/1 248,179,-1/1
sc 180 1,176,-1/1 4,174,1/1 8,173,1/1 10,167,-1/1 15,165,1/1 16,162,-1/1 22,157,1/1 23,156,1/1 36,143,-1/1 37,142,-1/1 42,136,1/1 45,135,-1/1 47,130,1/1 53,128,-1/1 54,124,-1/1 56,121,1/1 60,241,-1/1 60,242,-1/1 60,243,-1/1 60,244,-2/1 60,245,-1/1 60,246,-1/1 60,247,-1/1 60,248,-1/1 65,3,1/1 67,5,-1/1 73,13,-1/1 77,19,-1/1 79,21,-1/1 81,25,1/1 83,27,-1/1 86,33,1/1 88,35,-1/1 91,41,1/1 94,48,-1/1 99,55,-1/1 101,57,1/1 103,61,-1/1 104,64,1/1 107,71,1/1 111,82,-1/1 113,85,1/1 116,93,1/1 120,108,-1/1 123,185,-1/1 125,187,1/1 133,193,1/1 139,197,1/1 141,199,1/1 145,201,-1/1 147,203,1/1 153,206,-1/1 155,208,1/1 161,211,-1/1 168,214,1/1 175,219,1/1 177,221,-1/1 181,223,1/1 184,224,-1/1 191,227,-1/1 202,231,1/1 205,233,-1/1 213,236,-1/1 228,240,1/1 241,180,1/1 243,180,-1/1 244,180,1/1 245,180,-1/1 248,180,1/1
sc 181 6,175,1/1 13,169,1/1 14,168,-1/1 20,161,1/1 21,160,-1/1 26,155,-1/1 27,154,-1/1 28,153,-1/1 33,148,1/1 34,147,1/1 35,146,1/1 40,141,1/1 41,140,-1/1 48,134,1/1 49,133,-1/1 55,126,-1/1 61,242,-1/1 61,243,-1/1 61,244,-2/1 61,245,-2/1 61,246,-2/1 61,247,-1/1 66,1,1/1 68,8,-1/1 71,9,-1/1 74,15,1/1 76,16,-1/1 80,23,1/1 82,24,-1/1 85,30,1/1 89,37,1/1 93,44,-1/1 96,47,-1/1 100,54,1/1 103,60,1/1 105,65,-1/1 106,67,1/1 108,72,-1/1 110,77,-1/1 112,81,1/1 118,101,-1/1 119,104,1/1 121,186,-1/1 128,188,1/1 129,191,1/1 135,194,-1/1 136,196,1/1 143,200,-1/1 144,202,1/1 150,205,-1/1 157,209,-1/1 164,213,1/1 167,216,1/1 174,220,-1/1 180,223,-1/1 185,225,1/1 187,226,-1/1 192,228,1/1 197,230,1/1 201,232,-1/1 221,238,1/1 224,239,-1/1 241,181,-1/1 246,181,1/1 248,181,-1/1
sc 182 5,176,1/1 8,175,1/1 12,170,1/1 15,168,1/1 18,163,-1/1 19,162,-1/1 25,156,1/1 29,152,-1/1 32,149,1/1 36,145,-1/1 42,139,1/1 43,138,1/1 48,135,-1/1 50,132,-1/1 55,128,-1/1 56,125,-1/1 62,242,-1/1 62,243,-1/1 62,244,-2/1 62,245,-2/1 62,246,-1/1 62,247,-1/1 62,248,-1/1 67,1,1/1 68,6,-1/1 72,9,-1/1 74,14,-1/1 77,16,-1/1 81,23,1/1 87,31,1/1 90,38,-1/1 92,39,1/1 94,45,-1/1 95,46,-1/1 98,51,1/1 99,53,-1/1 102,58,1/1 106,66,1/1 108,71,-1/1 110,76,-1/1 112,80,1/1 117,97,-1/1 120,107,1/1 121,187,-1/1 126,188,1/1 129,192,1/1 134,194,1/1 136,197,1/1 143,201,-1/1 151,207,-1/1 158,210,1/1 159,212,-1/1 165,214,1/1 166,215,1/1 171,218,-1/1 173,219,1/1 178,222,-1/1 186,226,-1/1 191,228,1/1 196,230,1/1 200,232,-1/1 217,237,1/1 227,240,-1/1 241,182,-1/1 245,182,1/1 246,182,-1/1 248,182,1/1
sc 183 4,177,1/1 11,172,-1/1 12,171,-1/1 16,168,1/1 19,165,1/1 20,164,1/1 24,160,-1/1 27,157,-1/1 31,152,1/1 32,151,-1/1 37,147,1/1 40,144,1/1 44,140,-1/1 45,139,-1/1 48,136,-1/1 51,132,1/1 52,131,1/1 57,124,-1/1 63,241,-1/1 63,242,-1/1 63,243,-2/1 63,244,-3/1 63,245,-2/1 63,246,-1/1 69,2,-1/1 70,7,-1/1 76,14,1/1 77,15,-1/1 82,21,-1/1 83,22,1/1 87,29,-1/1 89,34,1/1 93,41,-1/1 94,42,1/1 97,46,1/1 98,50,-1/1 101,54,1/1 110,74,1/1 111,79,-1/1 114,84,1/1 116,91,-1/1 117,95,1/1 118,100,-1/1 122,189,1/1 127,190,1/1 134,196,-1/1 135,197,1/1 141,202,1/1 142,203,-1/1 149,207,1/1 154,209,-1/1 161,213,1/1 162,214,-1/1 166,217,-1/1 170,218,1/1 174,221,-1/1 194,230,-1/1 199,231,1/1 204,234,-1/1 211,236,1/1 215,237,-1/1 220,238,1/1 242,183,-1/1 244,183,1/1 247,183,-1/1
sc 184 3,179,-1/1 5,178,1/1 7,177,1/1 9,175,1/1 19,166,1/1 21,164,-1/1 24,161,-1/1 25,159,-1/1 30,155,1/1 35,150,-1/1 39,145,1/1 41,144,1/1 44,141,1/1 46,139,-1/1 55,129,-1/1 57,127,-1/1 58,125,-1/1 59,123,1/1 64,241,-1/1 64,242,-1/1 64,243,-2/1 64,244,-2/1 64,245,-2/1 64,246,-1/1 64,247,-1/1 70,4,-1/1 71,6,-1/1 72,8,-1/1 75,10,1/1 82,20,1/1 84,22,1/1 85,26,-1/1 92,36,-1/1 93,40,-1/1 95,42,1/1 97,45,1/1 102,56,1/1 104,60,-1/1 108,68,-1/1 109,73,1/1 114,83,1/1 115,86,-1/1 117,94,1/1 119,103,-1/1 124,190,1/1 126,191,1/1 128,192,1/1 130,195,-1/1 140,202,-1/1 142,204,-1/1 146,205,1/1 156,212,1/1 160,213,1/1 162,215,-1/1 165,217,-1/1 176,222,-1/1 180,224,1/1 188,228,1/1 193,229,-1/1 203,234,-1/1 206,235,1/1 214,237,-1/1 223,239,1/1 243,184,1/1 244,184,-1/1 245,184,1/1 246,184,-1/1 247,184,1/1 248,184,-1/1
sc 185 3,180,-1/1 8,178,1/1 9,176,1/1 11,174,1/1 15,171,1/1 16,170,-1/1 17,167,-1/1 22,164,1/1 23,163,1/1 43,143,-1/1 44,142,-1/1 47,137,1/1 50,136,1/1 51,135,-1/1 54,131,-1/1 56,129,-1/1 58,128,-1/1 60,123,1/1 65,241,-1/1 65,242,-1/1 65,243,-2/1 65,244,-2/1 65,245,-1/1 65,246,-1/1 65,247,-1/1 65,248,-1/1 72,5,-1/1 77,12,1/1 78,13,-1/1 81,18,-1/1 83,20,1/1 84,21,-1/1 86,26,-1/1 88,28,1/1 91,34,-1/1 98,48,1/1 101,52,-1/1 102,55,1/1 104,59,-1/1 105,61,1/1 107,66,-1/1 114,82,1/1 115,85,-1/1 116,89,1/1 120,106,-1/1 125,192,1/1 132,197,-1/1 133,198,1/1 138,201,1/1 140,203,-1/1 141,204,1/1 146,206,1/1 148,208,-1/1 154,211,1/1 168,218,-1/1 172,221,1/1 175,222,-1/1 179,224,1/1 181,225,-1/1 186,227,1/1 202,234,-1/1 205,235,1/1 209,236,-1/1 226,240,1/1 243,185,1/1 245,185,-1/1 248,185,1/1
sc 186 1,181,-1/1 6,179,1/1 13,173,1/1 14,172,-1/1 20,166,1/1 21,165,-1/1 26,159,-1/1 28,158,-1/1 31,154,-1/1 34,151,1/1 38,148,1/1 39,146,1/1 45,141,1/1 46,140,-1/1 52,134,1/1 53,133,-1/1 59,126,-1/1 61,121,1/1 66,241,-1/1 66,242,-1/1 66,243,-1/1 66,244,-2/1 66,245,-2/1 66,246,-2/1 66,247,-1/1 71,3,1/1 73,8,-1/1 76,11,1/1 79,15,1/1 80,17,-1/1 82,19,1/1 85,25,-1/1 89,32,-1/1 96,43,1/1 97,44,1/1 100,50,-1/1 103,56,-1/1 106,62,-1/1 107,65,1/1 109,72,1/1 111,77,1/1 113,81,-1/1 118,98,-1/1 119,102,1/1 123,191,-1/1 128,193,1/1 131,196,-1/1 135,199,-1/1 137,200,1/1 139,202,-1/1 145,205,1/1 152,209,1/1 163,216,-1/1 164,217,-1/1 170,220,1/1 176,223,1/1 182,226,1/1 185,227,-1/1 192,229,-1/1 197,231,-1/1 201,233,1/1 218,238,1/1 222,239,-1/1 241,186,1/1 243,186,-1/1 246,186,1/1 248,186,-1/1
sc 187 1,182,-1/1 5,180,1/1 8,179,1/1 12,174,1/1 15,172,1/1 18,167,-1/1 24,162,-1/1 29,157,-1/1 30,156,1/1 36,150,-1/1 37,149,1/1 42,144,1/1 47,138,1/1 52,135,-1/1 54,132,-1/1 59,128,-1/1 60,125,-1/1 62,121,1/1 67,241,-1/1 67,242,-1/1 67,243,-1/1 67,244,-2/1 67,245,-2/1 67,246,-1/1 67,247,-1/1 67,248,-1/1 72,3,1/1 73,6,-1/1 77,11,1/1 79,14,-1/1 81,17,-1/1 87,27,-1/1 90,33,1/1 92,35,-1/1 94,40,1/1 95,41,1/1 99,49,1/1 101,51,-1/1 104,58,-1/1 106,61,-1/1 109,71,1/1 111,76,1/1 113,80,-1/1 117,93,-1/1 120,105,1/1 123,192,-1/1 126,193,1/1 131,197,-1/1 134,199,1/1 137,201,1/1 147,207,1/1 153,210,-1/1 155,212,1/1 160,214,-1/1 161,215,-1/1 169,219,-1/1 171,221,1/1 178,224,1/1 181,226,1/1 191,229,-1/1 196,231,-1/1 200,233,1/1 213,237,1/1 225,240,-1/1 241,187,1/1 243,187,-1/1 245,187,1/1 246,187,-1/1 248,187,1/1
sc 188 6,182,1/1 8,181,1/1 13,176,1/1 20,170,1/1 22,168,-1/1 26,163,-1/1 27,162,-1/1 29,160,-1/1 33,156,1/1 36,153,-1/1 40,149,1/1 42,147,1/1 43,146,1/1 48,142,1/1 50,140,-1/1 56,133,-1/1 61,128,-1/1 62,126,-1/1 68,242,-1/1 68,243,-1/1 68,244,-2/1 68,245,-2/1 68,246,-2/1 68,247,-1/1 68,248,-1/1 73,1,1/1 74,7,-1/1 78,9,-1/1 83,16,-1/1 86,23,1/1 87,24,-1/1 90,30,1/1 94,37,1/1 96,39,1/1 98,44,-1/1 100,46,-1/1 103,53,-1/1 105,58,1/1 106,59,-1/1 108,64,1/1 110,70,1/1 112,75,-1/1 118,97,1/1 120,104,-1/1 121,193,-1/1 127,194,1/1 129,198,1/1 136,203,1/1 143,206,-1/1 144,207,1/1 150,210,-1/1 157,214,-1/1 159,216,-1/1 164,218,1/1 166,220,1/1 173,223,1/1 178,225,-1/1 179,226,1/1 184,228,-1/1 190,230,-1/1 195,232,1/1 217,238,-1/1 224,240,1/1 241,188,-1/1 246,188,1/1 247,188,-1/1 248,188,1/1
sc 189 2,183,1/1 10,177,-1/1 17,172,1/1 18,171,1/1 23,168,-1/1 25,165,-1/1 26,164,-1/1 30,160,1/1 32,158,1/1 33,157,1/1 37,153,-1/1 38,152,-1/1 40,150,-1/1 44,146,1/1 45,145,1/1 48,143,1/1 51,138,-1/1 52,137,-1/1 57,130,1/1 63,122,-1/1 69,241,-1/1 69,242,-2/1 69,243,-2/1 69,244,-3/1 69,245,-2/1 69,246,-1/1 75,7,-1/1 80,14,1/1 81,15,-1/1 85,21,-1/1 86,22,1/1 89,28,1/1 90,29,-1/1 93,35,-1/1 94,36,1/1 97,39,1/1 98,43,-1/1 101,47,1/1 112,74,-1/1 113,79,1/1 115,84,-1/1 116,88,1/1 117,92,-1/1 118,96,1/1 127,195,1/1 134,200,-1/1 135,201,1/1 141,205,1/1 142,206,-1/1 148,209,-1/1 149,210,1/1 155,213,1/1 156,214,-1/1 159,217,-1/1 163,218,1/1 167,221,-1/1 194,232,1/1 199,233,-1/1 204,235,1/1 208,236,-1/1 212,237,1/1 216,238,-1/1 242,189,1/1 247,189,-1/1
sc 190 4,184,1/1 7,183,1/1 11,179,-1/1 12,178,-1/1 16,175,1/1 19,173,1/1 24,169,-1/1 28,164,1/1 32,159,-1/1 35,157,-1/1 37,155,1/1 39,152,1/1 44,148,-1/1 49,144,1/1 53,139,-1/1 55,136,-1/1 58,132,1/1 59,131,1/1 63,127,-1/1 64,124,-1/1 70,241,-1/1 70,242,-1/1 70,243,-2/1 70,244,-3/1 70,245,-2/1 70,246,-1/1 70,247,-1/1 75,2,-1/1 76,6,-1/1 77,8,-1/1 82,13,1/1 88,22,1/1 89,26,-1/1 92,29,-1/1 93,33,1/1 97,38,-1/1 99,42,1/1 102,50,-1/1 104,54,1/1 110,68,-1/1 111,73,1/1 114,78,-1/1 116,86,1/1 117,90,-1/1 119,100,1/1 122,195,1/1 126,196,1/1 128,197,1/1 133,202,-1/1 142,208,-1/1 146,209,1/1 149,212,1/1 153,213,-1/1 158,217,1/1 162,219,-1/1 170,222,1/1 174,224,-1/1 188,230,1/1 193,231,-1/1 198,234,1/1 206,236,-1/1 210,237,1/1 220,239,-1/1 242,190,-1/1 244,190,1/1 246,190,-1/1 247,190,1/1 248,190,-1/1
sc 191 3,186,-1/1 6,184,1/1 9,181,1/1 13,178,1/1 14,177,-1/1 21,171,-1/1 27,166,1/1 31,161,-1/1 33,159,-1/1 35,158,-1/1 38,155,1/1 39,153,1/1 41,151,1/1 46,147,-1/1 51,141,1/1 57,134,1/1 58,133,-1/1 61,129,-1/1 64,126,-1/1 66,123,1/1 71,241,-1/1 71,242,-1/1 71,243,-2/1 71,244,-2/1 71,245,-2/1 71,246,-2/1 71,247,-1/1 76,4,-1/1 78,8,-1/1 80,10,1/1 82,12,-1/1 84,15,1/1 85,18,1/1 93,32,1/1 96,36,-1/1 97,37,-1/1 100,42,1/1 105,56,1/1 107,60,-1/1 108,62,1/1 109,67,-1/1 114,77,-1/1 115,81,1/1 118,94,-1/1 119,99,1/1 124,196,1/1 128,198,1/1 130,200,-1/1 132,202,1/1 135,204,-1/1 138,205,-1/1 152,213,-1/1 156,216,1/1 157,217,1/1 162,220,-1/1 176,225,-1/1 180,227,1/1 182,228,-1/1 187,229,1/1 197,234,1/1 201,235,-1/1 214,238,1/1 219,239,-1/1 243,191,1/1 244,191,-1/1 246,191,1/1 248,191,-1/1
sc 192 3,187,-1/1 5,185,1/1 8,184,1/1 9,182,1/1 15,177,1/1 19,174,1/1 24,170,-1/1 25,167,-1/1 29,164,-1/1 30,163,1/1 43,150,-1/1 44,149,1/1 47,145,1/1 50,144,1/1 54,139,-1/1 57,135,-1/1 62,129,-1/1 64,128,-1/1 65,125,-1/1 67,123,1/1 72,241,-1/1 72,242,-1/1 72,243,-2/1 72,244,-2/1 72,245,-2/1 72,246,-1/1 72,247,-1/1 72,248,-1/1 77,4,-1/1 78,6,-1/1 81,10,1/1 84,14,-1/1 87,20,1/1 90,26,-1/1 92,28,1/1 95,34,-1/1 98,40,-1/1 101,45,1/1 102,49,-1/1 104,53,1/1 108,61,1/1 109,66,-1/1 114,76,-1/1 115,80,1/1 117,89,-1/1 120,103,1/1 124,197,1/1 126,198,1/1 130,201,-1/1 134,204,1/1 140,207,-1/1 146,210,1/1 148,212,-1/1 154,215,1/1 160,218,1/1 165,221,-1/1 169,222,1/1 173,224,-1/1 181,228,-1/1 186,229,1/1 196,234,1/1 200,235,-1/1 209,237,1/1 223,240,-1/1 243,192,1/1 244,192,-1/1 245,192,1/1 246,192,-1/1 248,192,1/1
sc 193 1,188,-1/1 6,187,1/1 8,186,1/1 13,180,1/1 20,174,1/1 22,172,-1/1 26,167,-1/1 29,165,-1/1 31,162,-1/1 36,158,-1/1 38,156,1/1 42,151,1/1 45,149,1/1 47,146,1/1 52,142,1/1 54,140,-1/1 60,133,-1/1 66,128,-1/1 67,126,-1/1 68,121,1/1 73,241,-1/1 73,242,-1/1 73,243,-1/1 73,244,-2/1 73,245,-2/1 73,246,-2/1 73,247,-1/1 73,248,-1/1 78,3,1/1 79,7,-1/1 83,11,1/1 86,17,-1/1 87,19,1/1 90,25,-1/1 94,32,-1/1 96,35,-1/1 100,41,1/1 101,44,1/1 103,49,1/1 106,55,1/1 107,58,-1/1 109,64,-1/1 111,70,-1/1 113,75,1/1 118,93,1/1 120,102,-1/1 123,198,-1/1 127,199,1/1 131,203,-1/1 137,206,1/1 139,207,-1/1 145,210,1/1 152,214,1/1 155,216,1/1 161,220,-1/1 164,221,-1/1 169,223,-1/1 175,226,-1/1 178,227,1/1 184,229,1/1 190,231,1/1 195,233,-1/1 213,238,-1/1 222,240,1/1 241,193,1/1 243,193,-1/1 246,193,1/1 247,193,-1/1 248,193,1/1
sc 194 7,188,1/1 14,182,1/1 15,181,-1/1 21,176,1/1 22,175,-1/1 28,170,1/1 29,169,-1/1 34,163,-1/1 35,162,-1/1 36,161,-1/1 41,156,1/1 42,155,1/1 43,154,1/1 49,149,1/1 50,148,-1/1 55,142,1/1 56,141,-1/1 61,135,1/1 62,134,-1/1 68,127,-1/1 74,242,-1/1 74,243,-1/1 74,244,-2/1 74,245,-2/1 74,246,-2/1 74,247,-2/1 74,248,-1/1 79,1,1/1 84,9,-1/1 88,16,-1/1 91,23,1/1 92,24,-1/1 95,30,1/1 96,31,-1/1 99,37,1/1 100,38,1/1 102,44,-1/1 103,45,1/1 105,51,-1/1 106,52,1/1 108,57,-1/1 110,63,-1/1 112,69,1/1 119,97,-1/1 120,101,1/1 121,199,-1/1 129,204,1/1 136,208,1/1 143,211,-1/1 144,212,1/1 150,215,-1/1 151,216,1/1 157,219,-1/1 158,220,-1/1 164,222,1/1 165,223,-1/1 171,225,1/1 172,226,-1/1 177,228,1/1 183,230,1/1 189,232,-1/1 217,239,1/1 221,240,-1/1 241,194,-1/1 247,194,1/1
sc 195 2,190,1/1 7,189,1/1 10,184,-1/1 17,179,1/1 18,178,1/1 23,175,-1/1 25,173,-1/1 30,169,1/1 32,166,1/1 34,164,-1/1 37,161,-1/1 41,157,1/1 44,154,1/1 46,152,-1/1 49,150,-1/1 53,145,1/1 55,143,1/1 58,138,-1/1 59,137,-1/1 64,130,1/1 69,127,-1/1 70,122,-1/1 75,241,-1/1 75,242,-2/1 75,243,-2/1 75,244,-3/1 75,245,-2/1 75,246,-1/1 75,247,-1/1 80,6,-1/1 81,8,-1/1 85,13,1/1 89,20,-1/1 91,22,1/1 93,27,1/1 95,29,-1/1 97,31,-1/1 99,36,1/1 102,43,-1/1 104,47,1/1 112,68,1/1 113,73,-1/1 115,78,1/1 116,83,-1/1 117,87,1/1 119,96,-1/1 126,200,1/1 128,201,1/1 133,205,-1/1 140,209,1/1 142,211,-1/1 147,213,-1/1 149,215,1/1 151,217,1/1 156,219,-1/1 163,222,1/1 167,224,-1/1 188,232,-1/1 193,233,1/1 198,235,-1/1 203,236,1/1 207,237,-1/1 216,239,1/1 242,195,1/1 246,195,-1/1 247,195,1/1 248,195,-1/1
sc 196 4,191,1/1 6,190,1/1 11,186,-1/1 14,183,-1/1 16,181,1/1 20,178,-1/1 27,173,1/1 28,171,1/1 31,169,-1/1 35,165,-1/1 39,160,1/1 40,159,-1/1 45,155,1/1 49,151,1/1 51,148,-1/1 53,147,-1/1 58,140,1/1 61,136,-1/1 63,134,1/1 66,131,1/1 70,126,-1/1 71,124,-1/1 76,241,-1/1 76,242,-1/1 76,243,-2/1 76,244,-3/1 76,245,-2/1 76,246,-2/1 76,247,-1/1 80,2,-1/1 82,5,-1/1 83,8,-1/1 88,15,1/1 89,18,1/1 93,25,-1/1 96,29,-1/1 97,30,1/1 103,42,1/1 105,50,-1/1 107,54,1/1 110,62,1/1 111,67,-1/1 114,72,1/1 116,81,-1/1 118,90,1/1 119,95,-1/1 122,200,1/1 125,202,1/1 128,203,1/1 135,208,-1/1 138,209,-1/1 145,213,1/1 149,216,1/1 150,217,-1/1 162,223,-1/1 170,225,1/1 174,227,-1/1 182,230,-1/1 187,231,1/1 192,234,-1/1 201,236,1/1 210,238,-1/1 215,239,1/1 242,196,-1/1 244,196,1/1 245,196,-1/1 246,196,1/1 248,196,-1/1
sc 197 4,192,1/1 8,190,1/1 11,187,-1/1 12,185,-1/1 15,183,1/1 16,182,1/1 19,180,1/1 24,176,-1/1 32,167,-1/1 36,164,1/1 37,163,1/1 43,157,-1/1 44,156,-1/1 47,152,1/1 56,144,1/1 60,139,-1/1 62,136,-1/1 63,135,-1/1 65,132,1/1 67,131,1/1 70,128,-1/1 72,124,-1/1 77,241,-1/1 77,242,-1/1 77,243,-2/1 77,244,-3/1 77,245,-2/1 77,246,-1/1 77,247,-1/1 77,248,-1/1 81,2,-1/1 83,6,-1/1 87,13,1/1 88,14,-1/1 92,21,1/1 94,26,-1/1 98,33,1/1 99,34,-1/1 101,38,-1/1 102,41,1/1 104,46,-1/1 110,61,1/1 111,66,-1/1 114,71,1/1 116,80,-1/1 117,85,1/1 120,100,-1/1 122,201,1/1 126,203,1/1 133,207,-1/1 134,208,1/1 141,212,-1/1 146,214,1/1 153,218,-1/1 154,219,1/1 158,221,1/1 161,222,-1/1 166,224,1/1 181,230,-1/1 186,231,1/1 191,234,-1/1 200,236,1/1 205,237,-1/1 220,240,1/1 242,197,-1/1 244,197,1/1 246,197,-1/1 248,197,1/1
sc 198 3,193,-1/1 6,192,1/1 8,191,1/1 9,188,1/1 13,185,1/1 22,177,-1/1 27,174,1/1 29,171,-1/1 31,170,-1/1 33,167,-1/1 38,163,1/1 43,158,-1/1 47,153,1/1 50,151,1/1 51,149,1/1 54,147,-1/1 57,142,1/1 65,133,-1/1 68,129,-1/1 71,128,-1/1 72,126,-1/1 73,123,1/1 78,241,-1/1 78,242,-1/1 78,243,-2/1 78,244,-2/1 78,245,-2/1 78,246,-2/1 78,247,-1/1 78,248,-1/1 83,4,-1/1 84,7,-1/1 86,10,1/1 87,12,-1/1 90,18,1/1 96,28,1/1 98,32,1/1 100,34,-1/1 101,37,-1/1 105,49,-1/1 107,53,1/1 108,55,-1/1 109,59,1/1 114,70,1/1 115,75,-1/1 118,89,1/1 120,99,-1/1 124,203,1/1 127,204,1/1 130,206,-1/1 132,207,1/1 138,210,-1/1 148,216,-1/1 152,218,-1/1 154,220,1/1 157,221,1/1 169,225,1/1 173,227,-1/1 175,228,1/1 179,229,-1/1 190,234,-1/1 195,235,1/1 209,238,-1/1 219,240,1/1 243,198,1/1 244,198,-1/1 246,198,1/1 247,198,-1/1 248,198,1/1
sc 199 1,194,-1/1 7,193,1/1 14,187,1/1 15,186,-1/1 21,180,1/1 22,179,-1/1 28,174,1/1 29,173,-1/1 34,167,-1/1 36,166,-1/1 39,162,-1/1 42,159,1/1 46,156,1/1 47,154,1/1 53,149,1/1 54,148,-1/1 59,142,1/1 60,141,-1/1 66,135,1/1 67,134,-1/1 73,127,-1/1 74,121,1/1 79,241,-1/1 79,242,-1/1 79,243,-1/1 79,244,-2/1 79,245,-2/1 79,246,-2/1 79,247,-2/1 79,248,-1/1 84,3,1/1 88,11,1/1 91,17,-1/1 92,19,1/1 95,25,-1/1 96,27,1/1 99,32,-1/1 100,33,-1/1 103,40,-1/1 104,44,1/1 106,48,-1/1 107,51,1/1 109,57,1/1 111,63,1/1 113,69,-1/1 119,93,-1/1 120,98,1/1 123,204,-1/1 131,208,-1/1 137,211,1/1 139,212,-1/1 145,215,1/1 147,216,-1/1 152,219,1/1 153,220,1/1 160,223,1/1 164,224,-1/1 168,226,1/1 171,227,-1/1 177,229,-1/1 183,231,-1/1 189,233,1/1 213,239,1/1 218,240,-1/1 241,199,1/1 243,199,-1/1 247,199,1/1
sc 200 2,196,1/1 6,195,1/1 10,191,-1/1 14,189,-1/1 17,186,1/1 23,181,-1/1 26,178,1/1 33,173,-1/1 34,171,-1/1 38,169,1/1 40,166,1/1 41,165,1/1 45,161,-1/1 46,160,-1/1 49,158,-1/1 51,154,1/1 53,153,1/1 58,146,-1/1 61,143,1/1 66,137,-1/1 69,134,1/1 71,130,1/1 75,126,-1/1 76,122,-1/1 80,241,-1/1 80,242,-2/1 80,243,-2/1 80,244,-3/1 80,245,-2/1 80,246,-2/1 80,247,-1/1 85,5,-1/1 86,8,-1/1 89,12,1/1 91,15,1/1 93,19,-1/1 97,24,1/1 100,29,-1/1 103,36,1/1 105,43,-1/1 107,47,1/1 112,62,-1/1 113,67,1/1 115,72,-1/1 116,77,1/1 118,87,-1/1 119,92,1/1 125,205,1/1 128,206,1/1 132,209,-1/1 135,211,-1/1 139,213,1/1 144,217,-1/1 149,220,1/1 156,223,-1/1 163,225,1/1 167,227,-1/1 182,232,1/1 187,233,-1/1 192,235,1/1 197,236,-1/1 207,238,1/1 212,239,-1/1 242,200,1/1 245,200,-1/1 246,200,1/1 248,200,-1/1
sc 201 2,197,1/1 8,195,1/1 10,192,-1/1 15,189,1/1 17,187,1/1 18,185,1/1 23,182,-1/1 25,180,-1/1 30,176,1/1 32,174,1/1 37,170,-1/1 42,164,-1/1 44,162,1/1 50,157,1/1 54,152,-1/1 56,150,-1/1 60,145,1/1 62,143,1/1 65,138,-1/1 67,137,-1/1 69,135,-1/1 72,130,1/1 75,128,-1/1 77,122,-1/1 81,241,-1/1 81,242,-2/1 81,243,-2/1 81,244,-3/1 81,245,-2/1 81,246,-1/1 81,247,-1/1 81,248,-1/1 86,6,-1/1 90,13,1/1 91,14,-1/1 94,20,-1/1 95,21,1/1 98,27,1/1 99,28,-1/1 101,31,-1/1 102,35,1/1 104,39,-1/1 112,61,-1/1 113,66,1/1 115,71,-1/1 116,76,1/1 117,82,-1/1 120,96,1/1 126,206,1/1 133,210,-1/1 134,211,1/1 140,214,1/1 141,215,-1/1 147,218,-1/1 148,219,1/1 151,221,1/1 155,222,-1/1 159,224,1/1 181,232,1/1 186,233,-1/1 191,235,1/1 196,236,-1/1 202,237,1/1 216,240,-1/1 242,201,1/1 246,201,-1/1 248,201,1/1
sc 202 5,196,1/1 12,191,1/1 13,190,-1/1 19,186,-1/1 20,184,-1/1 21,183,1/1 24,181,1/1 27,179,1/1 28,177,1/1 31,175,-1/1 35,172,-1/1 39,168,1/1 48,159,-1/1 52,155,1/1 55,151,1/1 57,148,-1/1 59,147,-1/1 61,144,-1/1 63,141,-1/1 64,140,1/1 66,139,1/1 70,133,1/1 71,132,-1/1 76,125,-1/1 82,241,-1/1 82,242,-1/1 82,243,-2/1 82,244,-3/1 82,245,-3/1 82,246,-2/1 82,247,-1/1 85,2,-1/1 87,8,-1/1 89,10,-1/1 92,15,1/1 93,17,1/1 96,22,-1/1 97,23,-1/1 106,42,1/1 108,50,-1/1 109,54,1/1 110,56,-1/1 111,60,1/1 114,65,-1/1 117,81,1/1 118,86,-1/1 119,91,1/1 122,205,1/1 128,207,1/1 130,209,1/1 135,212,-1/1 137,213,-1/1 142,216,1/1 143,217,1/1 162,226,-1/1 170,228,1/1 174,229,-1/1 176,230,1/1 180,231,-1/1 185,234,1/1 201,237,-1/1 206,238,1/1 211,239,-1/1 242,202,-1/1 245,202,1/1 248,202,-1/1
sc 203 4,198,1/1 6,197,1/1 8,196,1/1 11,193,-1/1 16,188,1/1 20,185,-1/1 22,183,-1/1 27,180,1/1 31,176,-1/1 36,171,1/1 40,167,-1/1 43,165,-1/1 45,163,1/1 47,160,1/1 51,156,-1/1 56,151,1/1 60,147,-1/1 63,142,1/1 65,140,1/1 68,136,-1/1 73,131,1/1 76,128,-1/1 77,126,-1/1 78,124,-1/1 83,241,-1/1 83,242,-1/1 83,243,-2/1 83,244,-3/1 83,245,-2/1 83,246,-2/1 83,247,-1/1 83,248,-1/1 86,2,-1/1 87,5,-1/1 88,7,-1/1 94,18,1/1 96,21,1/1 98,25,-1/1 101,30,1/1 103,34,-1/1 105,41,1/1 107,46,-1/1 110,55,-1/1 111,59,1/1 114,64,-1/1 116,75,1/1 118,85,-1/1 120,95,1/1 122,206,1/1 125,207,1/1 127,208,1/1 138,214,-1/1 141,216,-1/1 145,218,1/1 150,221,-1/1 154,223,1/1 161,225,-1/1 166,227,1/1 175,230,1/1 179,231,-1/1 184,234,1/1 195,236,-1/1 205,238,1/1 215,240,-1/1 242,203,-1/1 244,203,1/1 245,203,-1/1 246,203,1/1 247,203,-1/1 248,203,1/1
sc 204 3,199,-1/1 7,198,1/1 9,194,1/1 14,192,1/1 15,191,-1/1 21,185,1/1 22,184,-1/1 29,178,-1/1 35,174,1/1 39,170,-1/1 41,167,-1/1 43,166,-1/1 46,163,1/1 47,161,1/1 50,159,1/1 54,155,-1/1 58,149,1/1 64,142,1/1 65,141,-1/1 71,135,1/1 72,134,-1/1 74,129,-1/1 78,127,-1/1 79,123,1/1 84,241,-1/1 84,242,-1/1 84,243,-2/1 84,244,-2/1 84,245,-2/1 84,246,-2/1 84,247,-2/1 84,248,-1/1 88,4,-1/1 91,10,1/1 92,12,-1/1 95,18,1/1 96,20,-1/1 100,26,1/1 102,32,1/1 104,37,-1/1 105,40,1/1 107,45,-1/1 108,48,1/1 109,52,-1/1 114,63,-1/1 115,69,1/1 119,89,-1/1 120,94,1/1 124,208,1/1 130,211,-1/1 132,212,1/1 138,215,-1/1 140,216,1/1 146,220,-1/1 152,222,-1/1 157,224,1/1 160,225,-1/1 165,227,1/1 168,228,-1/1 172,229,1/1 183,234,1/1 189,235,-1/1 209,239,1/1 214,240,-1/1 243,204,1/1 244,204,-1/1 247,204,1/1
sc 205 2,202,1/1 5,200,1/1 13,195,-1/1 18,191,-1/1 21,189,1/1 25,186,1/1 26,184,1/1 30,181,-1/1 33,179,-1/1 34,177,-1/1 38,175,1/1 41,172,1/1 46,168,-1/1 48,166,1/1 52,161,-1/1 55,158,-1/1 57,154,1/1 59,153,1/1 61,150,1/1 64,146,-1/1 66,145,-1/1 69,141,-1/1 71,138,1/1 75,133,1/1 80,125,-1/1 82,122,-1/1 85,241,-1/1 85,242,-2/1 85,243,-2/1 85,244,-3/1 85,245,-3/1 85,246,-2/1 85,247,-1/1 89,4,-1/1 90,8,-1/1 93,11,1/1 95,15,1/1 97,16,-1/1 100,22,-1/1 106,36,1/1 108,43,-1/1 109,47,1/1 112,56,1/1 113,60,-1/1 115,65,1/1 117,77,-1/1 118,83,1/1 119,88,-1/1 124,209,1/1 128,210,1/1 131,213,-1/1 135,215,-1/1 136,217,1/1 142,220,1/1 156,226,-1/1 163,228,1/1 167,229,-1/1 176,232,-1/1 180,233,1/1 185,235,-1/1 197,237,1/1 203,238,-1/1 208,239,1/1 242,205,1/1 244,205,-1/1 245,205,1/1 248,205,-1/1
sc 206 2,203,1/1 6,201,1/1 8,200,1/1 10,198,-1/1 17,193,1/1 22,189,-1/1 23,188,-1/1 26,185,1/1 33,180,-1/1 38,176,1/1 40,174,1/1 42,171,-1/1 45,170,-1/1 50,165,1/1 51,162,1/1 54,160,-1/1 56,158,-1/1 60,153,1/1 65,146,-1/1 68,143,1/1 69,142,1/1 73,137,-1/1 78,130,1/1 80,128,-1/1 81,126,-1/1 83,122,-1/1 86,241,-1/1 86,242,-2/1 86,243,-2/1 86,244,-3/1 86,245,-2/1 86,246,-2/1 86,247,-1/1 86,248,-1/1 90,5,-1/1 91,7,-1/1 94,12,1/1 98,19,-1/1 100,21,1/1 101,24,1/1 103,28,-1/1 105,35,1/1 107,39,-1/1 112,55,1/1 113,59,-1/1 115,64,1/1 116,70,-1/1 118,82,1/1 120,92,-1/1 125,210,1/1 127,211,1/1 132,214,-1/1 139,218,1/1 141,220,-1/1 144,221,-1/1 148,223,1/1 155,225,-1/1 159,227,1/1 175,232,-1/1 179,233,1/1 184,235,-1/1 190,236,1/1 202,238,-1/1 212,240,1/1 242,206,1/1 245,206,-1/1 246,206,1/1 247,206,-1/1 248,206,1/1
sc 207 5,203,1/1 8,202,1/1 12,198,1/1 13,197,-1/1 19,193,-1/1 20,192,-1/1 24,188,1/1 27,187,1/1 29,183,1/1 31,182,-1/1 36,177,1/1 43,172,-1/1 47,168,1/1 48,167,-1/1 52,163,1/1 57,156,-1/1 62,151,1/1 63,149,-1/1 67,147,-1/1 68,144,-1/1 72,140,1/1 73,139,1/1 77,133,1/1 78,132,-1/1 82,128,-1/1 83,125,-1/1 87,241,-1/1 87,242,-1/1 87,243,-2/1 87,244,-3/1 87,245,-3/1 87,246,-2/1 87,247,-1/1 87,248,-1/1 90,2,-1/1 92,7,-1/1 94,10,-1/1 96,14,1/1 98,17,1/1 101,23,-1/1 106,34,-1/1 108,41,1/1 109,46,-1/1 110,49,1/1 111,53,-1/1 114,58,1/1 117,75,-1/1 118,80,1/1 120,91,-1/1 122,210,1/1 127,212,1/1 130,214,1/1 134,216,-1/1 137,218,-1/1 143,221,1/1 154,226,1/1 161,228,-1/1 166,229,1/1 169,230,-1/1 173,231,1/1 178,234,-1/1 195,237,1/1 200,238,-1/1 211,240,1/1 242,207,-1/1 245,207,1/1 247,207,-1/1 248,207,1/1
sc 208 4,204,1/1 7,203,1/1 11,199,-1/1 14,197,1/1 15,196,-1/1 16,194,1/1 22,190,-1/1 28,185,-1/1 35,180,1/1 36,178,1/1 39,176,-1/1 43,173,-1/1 47,169,1/1 49,167,-1/1 53,163,1/1 56,159,1/1 58,156,-1/1 60,155,-1/1 65,148,1/1 70,142,1/1 74,136,-1/1 76,135,1/1 77,134,-1/1 79,131,1/1 83,127,-1/1 84,124,-1/1 88,241,-1/1 88,242,-1/1 88,243,-2/1 88,244,-3/1 88,245,-2/1 88,246,-2/1 88,247,-2/1 88,248,-1/1 91,2,-1/1 92,5,-1/1 96,13,-1/1 99,18,1/1 102,25,-1/1 103,26,1/1 104,30,1/1 105,33,-1/1 107,38,1/1 110,48,1/1 111,52,-1/1 114,57,1/1 116,69,-1/1 119,85,1/1 120,90,-1/1 122,211,1/1 125,212,1/1 133,216,1/1 138,219,-1/1 145,222,1/1 146,223,-1/1 150,224,-1/1 153,225,1/1 158,227,-1/1 168,230,-1/1 172,231,1/1 177,234,-1/1 189,236,1/1 205,239,-1/1 210,240,1/1 242,208,-1/1 244,208,1/1 245,208,-1/1 247,208,1/1
sc 209 4,205,1/1 10,202,1/1 12,200,-1/1 18,196,-1/1 20,195,1/1 26,190,1/1 28,189,-1/1 32,186,1/1 34,183,-1/1 37,181,-1/1 40,179,-1/1 45,175,1/1 48,173,1/1 49,172,1/1 52,169,-1/1 53,168,-1/1 55,165,-1/1 59,160,1/1 61,157,1/1 63,154,1/1 66,152,-1/1 69,148,1/1 70,146,-1/1 75,140,-1/1 76,138,1/1 80,132,1/1 82,130,-1/1 85,124,-1/1 89,241,-1/1 89,242,-2/1 89,243,-2/1 89,244,-4/1 89,245,-3/1 89,246,-2/1 89,247,-1/1 93,3,-1/1 94,8,-1/1 97,9,1/1 99,15,1/1 103,22,-1/1 106,29,1/1 110,43,-1/1 111,47,1/1 112,50,-1/1 113,54,1/1 116,65,-1/1 117,72,1/1 118,78,-1/1 119,84,1/1 123,213,1/1 128,214,1/1 129,217,-1/1 135,219,-1/1 142,223,1/1 149,226,-1/1 163,230,1/1 167,231,-1/1 170,232,1/1 174,233,-1/1 185,236,1/1 192,237,-1/1 198,238,1/1 204,239,-1/1 243,209,-1/1 244,209,1/1 248,209,-1/1
sc 210 2,207,1/1 5,206,1/1 8,205,1/1 13,201,-1/1 18,198,-1/1 25,193,1/1 26,192,1/1 29,189,1/1 30,188,-1/1 33,187,-1/1 38,182,1/1 42,177,-1/1 48,174,1/1 50,172,1/1 52,170,-1/1 54,168,-1/1 57,162,1/1 62,158,-1/1 67,153,1/1 68,150,1/1 69,149,-1/1 72,146,-1/1 73,145,-1/1 78,138,1/1 81,133,1/1 85,128,-1/1 86,125,-1/1 87,122,-1/1 90,241,-1/1 90,242,-2/1 90,243,-2/1 90,244,-3/1 90,245,-3/1 90,246,-2/1 90,247,-1/1 90,248,-1/1 94,4,-1/1 95,7,-1/1 98,11,1/1 100,14,1/1 101,16,-1/1 106,28,-1/1 108,35,1/1 109,39,-1/1 112,49,-1/1 113,53,1/1 115,58,-1/1 117,70,1/1 118,76,-1/1 120,88,1/1 124,214,1/1 127,215,1/1 131,218,-1/1 134,220,-1/1 136,221,1/1 148,226,1/1 155,228,-1/1 159,229,1/1 169,232,1/1 173,233,-1/1 178,235,1/1 190,237,-1/1 196,238,1/1 208,240,-1/1 242,210,1/1 244,210,-1/1 245,210,1/1 247,210,-1/1 248,210,1/1
sc 211 2,208,1/1 7,206,1/1 10,204,-1/1 14,201,1/1 15,200,-1/1 17,199,1/1 22,195,-1/1 23,194,-1/1 34,185,1/1 41,180,-1/1 42,178,-1/1 46,176,1/1 49,174,1/1 50,173,1/1 53,170,-1/1 54,169,-1/1 56,166,-1/1 58,162,1/1 60,161,1/1 65,154,-1/1 74,143,1/1 75,142,1/1 79,137,-1/1 80,135,1/1 81,134,-1/1 84,130,1/1 86,127,-1/1 88,122,-1/1 91,241,-1/1 91,242,-2/1 91,243,-2/1 91,244,-3/1 91,245,-2/1 91,246,-2/1 91,247,-2/1 91,248,-1/1 95,5,-1/1 99,12,1/1 100,13,-1/1 102,19,-1/1 103,20,1/1 104,24,1/1 105,27,-1/1 107,31,1/1 112,48,-1/1 113,52,1/1 115,57,-1/1 116,63,1/1 119,82,-1/1 120,87,1/1 125,215,1/1 132,219,-1/1 133,220,1/1 139,222,1/1 140,223,-1/1 144,224,-1/1 147,225,1/1 151,227,-1/1 168,232,1/1 172,233,-1/1 177,235,1/1 183,236,-1/1 202,239,1/1 207,240,-1/1 242,211,1/1 245,211,-1/1 247,211,1/1
sc 212 5,208,1/1 7,207,1/1 12,204,1/1 15,202,-1/1 19,199,-1/1 21,197,-1/1 24,194,1/1 28,192,-1/1 29,190,1/1 35,187,1/1 36,184,1/1 39,182,-1/1 43,179,-1/1 47,175,1/1 55,167,-1/1 59,163,1/1 62,159,1/1 64,156,-1/1 67,155,-1/1 70,149,-1/1 72,148,1/1 74,144,-1/1 77,141,1/1 79,139,1/1 82,135,1/1 84,132,-1/1 87,127,-1/1 88,125,-1/1 92,241,-1/1 92,242,-1/1 92,243,-2/1 92,244,-3/1 92,245,-3/1 92,246,-2/1 92,247,-2/1 92,248,-1/1 95,2,-1/1 96,6,-1/1 99,10,-1/1 102,17,1/1 104,23,-1/1 106,26,1/1 108,33,-1/1 109,38,1/1 110,40,-1/1 111,45,1/1 114,51,-1/1 117,69,1/1 119,80,-1/1 120,86,1/1 122,215,1/1 126,216,1/1 130,219,1/1 137,222,-1/1 143,224,1/1 146,226,-1/1 153,228,1/1 158,229,-1/1 160,230,1/1 165,231,-1/1 171,234,1/1 189,237,-1/1 200,239,1/1 206,240,-1/1 242,212,-1/1 245,212,1/1 246,212,-1/1 247,212,1/1
sc 213 3,209,1/1 11,205,-1/1 17,202,-1/1 19,200,1/1 25,196,1/1 27,195,-1/1 32,191,-1/1 33,190,-1/1 35,189,1/1 40,184,1/1 41,183,1/1 44,181,1/1 48,178,-1/1 49,177,-1/1 51,175,-1/1 55,171,1/1 57,169,1/1 58,168,1/1 61,164,-1/1 63,161,-1/1 64,160,-1/1 69,155,-1/1 70,153,1/1 71,152,1/1 75,147,1/1 76,145,-1/1 80,139,-1/1 82,137,1/1 85,131,1/1 89,123,-1/1 93,241,-1/1 93,242,-2/1 93,243,-3/1 93,244,-4/1 93,245,-3/1 93,246,-2/1 93,247,-1/1 97,1,-1/1 98,8,-1/1 102,15,1/1 105,22,-1/1 108,29,1/1 110,36,-1/1 112,42,-1/1 114,47,1/1 115,54,1/1 116,60,-1/1 117,67,1/1 118,73,-1/1 119,79,1/1 121,217,1/1 128,218,1/1 135,222,-1/1 142,225,1/1 149,228,-1/1 156,230,1/1 162,232,1/1 167,234,-1/1 174,235,-1/1 180,236,1/1 187,237,-1/1 193,238,1/1 199,239,-1/1 241,213,-1/1 243,213,1/1 248,213,-1/1
sc 214 4,210,1/1 8,209,1/1 10,207,1/1 12,206,-1/1 18,203,-1/1 20,201,1/1 26,197,1/1 32,193,1/1 36,189,-1/1 37,188,-1/1 40,187,-1/1 42,183,-1/1 45,182,1/1 48,180,1/1 52,176,-1/1 56,172,1/1 60,168,-1/1 62,165,-1/1 63,162,1/1 67,160,1/1 68,157,1/1 69,156,1/1 73,152,-1/1 77,146,-1/1 81,140,-1/1 83,138,1/1 86,132,1/1 87,130,-1/1 89,128,-1/1 90,124,-1/1 94,241,-1/1 94,242,-2/1 94,243,-2/1 94,244,-4/1 94,245,-3/1 94,246,-2/1 94,247,-1/1 94,248,-1/1 98,3,-1/1 99,7,-1/1 101,9,1/1 103,14,1/1 106,21,-1/1 110,35,1/1 111,39,-1/1 112,41,1/1 113,46,-1/1 116,58,1/1 117,64,-1/1 118,71,1/1 120,84,-1/1 123,218,1/1 127,219,1/1 129,221,-1/1 134,223,-1/1 141,226,1/1 155,230,-1/1 159,231,1/1 161,232,-1/1 166,233,1/1 178,236,-1/1 184,237,1/1 191,238,-1/1 204,240,1/1 243,214,-1/1 244,214,1/1 247,214,-1/1 248,214,1/1
sc 215 2,212,1/1 5,211,1/1 7,210,1/1 15,205,-1/1 18,204,-1/1 21,201,-1/1 25,199,1/1 29,195,1/1 30,194,-1/1 34,192,1/1 41,187,-1/1 42,184,-1/1 46,182,1/1 50,179,1/1 54,175,-1/1 55,174,1/1 59,170,-1/1 62,166,-1/1 64,162,1/1 67,161,1/1 72,154,-1/1 74,150,1/1 75,149,-1/1 79,145,-1/1 81,141,1/1 84,138,1/1 85,135,1/1 90,127,-1/1 91,125,-1/1 92,122,-1/1 95,241,-1/1 95,242,-2/1 95,243,-2/1 95,244,-3/1 95,245,-3/1 95,246,-2/1 95,247,-2/1 95,248,-1/1 99,4,-1/1 100,6,-1/1 102,11,1/1 104,16,-1/1 106,20,1/1 108,27,-1/1 109,31,1/1 112,40,1/1 113,45,-1/1 115,51,1/1 117,63,-1/1 119,76,1/1 120,83,-1/1 124,219,1/1 126,220,1/1 131,222,-1/1 136,224,1/1 140,226,-1/1 147,228,1/1 151,229,-1/1 160,232,-1/1 165,233,1/1 171,235,-1/1 183,237,1/1 196,239,-1/1 203,240,1/1 242,215,1/1 244,215,-1/1 245,215,1/1 246,215,-1/1 247,215,1/1
sc 216 6,212,1/1 13,208,1/1 14,207,-1/1 20,204,1/1 21,203,-1/1 22,202,1/1 27,199,-1/1 28,198,-1/1 29,196,1/1 31,194,1/1 35,193,1/1 36,191,1/1 39,188,-1/1 43,186,-1/1 47,181,1/1 61,167,-1/1 66,163,1/1 68,159,1/1 71,156,-1/1 73,155,-1/1 74,151,-1/1 76,149,-1/1 78,148,1/1 79,147,1/1 82,142,-1/1 83,141,1/1 84,140,-1/1 87,134,1/1 88,133,-1/1 92,126,-1/1 96,241,-1/1 96,242,-1/1 96,243,-2/1 96,244,-3/1 96,245,-3/1 96,246,-3/1 96,247,-2/1 96,248,-1/1 100,2,-1/1 103,10,-1/1 105,17,1/1 106,18,-1/1 107,23,-1/1 108,25,1/1 109,30,-1/1 110,32,1/1 111,37,-1/1 114,44,1/1 118,69,-1/1 119,75,1/1 120,81,-1/1 122,220,1/1 130,223,1/1 137,225,-1/1 138,226,1/1 143,227,1/1 145,228,-1/1 150,229,1/1 152,230,-1/1 157,231,1/1 164,234,-1/1 189,238,1/1 195,239,-1/1 201,240,1/1 242,216,-1/1 246,216,1/1
sc 217 1,213,1/1 9,209,-1/1 16,205,1/1 23,202,1/1 24,200,-1/1 30,196,-1/1 31,195,1/1 37,191,1/1 38,190,1/1 39,189,-1/1 44,186,-1/1 45,184,-1/1 46,183,-1/1 51,179,1/1 52,178,1/1 53,177,1/1 57,173,-1/1 58,172,-1/1 59,171,-1/1 63,166,1/1 64,165,1/1 66,164,1/1 69,159,1/1 70,158,-1/1 71,157,-1/1 75,151,-1/1 76,150,1/1 80,144,1/1 82,143,-1/1 85,136,-1/1 89,129,1/1 93,121,-1/1 97,241,-2/1 97,242,-2/1 97,243,-3/1 97,244,-4/1 97,245,-3/1 97,246,-2/1 97,247,-1/1 101,8,-1/1 104,15,1/1 107,22,-1/1 109,29,1/1 111,36,-1/1 113,42,-1/1 114,43,1/1 115,50,1/1 116,56,-1/1 117,62,1/1 118,68,-1/1 119,74,1/1 128,221,1/1 135,224,-1/1 142,227,1/1 149,229,-1/1 156,231,1/1 162,233,1/1 163,234,-1/1 170,235,-1/1 176,236,1/1 182,237,-1/1 188,238,1/1 194,239,-1/1 241,217,1/1 248,217,-1/1
sc 218 3,214,1/1 8,213,1/1 11,210,-1/1 17,207,-1/1 19,206,1/1 25,203,1/1 27,201,-1/1 32,198,-1/1 33,197,-1/1 40,192,1/1 43,189,1/1 44,188,1/1 48,185,-1/1 50,183,1/1 51,182,-1/1 56,177,-1/1 57,176,1/1 62,171,1/1 63,170,-1/1 65,168,1/1 68,164,-1/1 69,163,-1/1 72,160,-1/1 77,153,1/1 78,152,1/1 81,147,1/1 83,145,-1/1 86,139,-1/1 87,137,1/1 90,131,1/1 93,128,-1/1 94,123,-1/1 98,241,-1/1 98,242,-2/1 98,243,-3/1 98,244,-4/1 98,245,-3/1 98,246,-2/1 98,247,-1/1 98,248,-1/1 101,1,-1/1 102,7,-1/1 105,14,1/1 108,21,-1/1 110,28,1/1 112,34,1/1 114,39,-1/1 115,46,-1/1 116,53,1/1 117,59,-1/1 118,66,1/1 120,79,-1/1 121,221,1/1 127,222,1/1 134,225,-1/1 141,228,1/1 148,230,-1/1 154,232,-1/1 159,234,1/1 166,235,1/1 173,236,-1/1 179,237,1/1 186,238,-1/1 199,240,1/1 241,218,-1/1 243,218,1/1 247,218,-1/1 248,218,1/1
sc 219 4,215,1/1 7,214,1/1 10,212,1/1 12,211,-1/1 15,209,-1/1 18,208,-1/1 28,201,1/1 32,199,1/1 34,197,1/1 36,195,-1/1 37,194,-1/1 42,190,-1/1 49,187,-1/1 53,182,1/1 55,180,1/1 56,179,1/1 59,176,-1/1 60,175,-1/1 62,173,-1/1 67,169,1/1 70,162,1/1 74,157,1/1 75,156,1/1 77,154,-1/1 79,152,-1/1 81,148,-1/1 88,138,1/1 89,135,1/1 91,132,1/1 92,130,-1/1 94,127,-1/1 95,124,-1/1 99,241,-1/1 99,242,-2/1 99,243,-2/1 99,244,-4/1 99,245,-3/1 99,246,-2/1 99,247,-2/1 99,248,-1/1 102,3,-1/1 103,6,-1/1 104,9,1/1 106,13,1/1 110,27,-1/1 111,31,1/1 112,33,-1/1 113,38,1/1 116,51,-1/1 117,57,1/1 119,71,-1/1 120,78,1/1 123,222,1/1 126,223,1/1 129,224,-1/1 133,226,-1/1 147,230,1/1 151,231,-1/1 153,232,1/1 158,233,-1/1 171,236,1/1 177,237,-1/1 191,239,1/1 198,240,-1/1 243,219,-1/1 244,219,1/1 246,219,-1/1 247,219,1/1
sc 220 2,216,1/1 6,215,1/1 13,211,1/1 14,210,-1/1 21,206,-1/1 22,205,1/1 26,204,-1/1 29,200,1/1 33,199,1/1 34,198,1/1 38,194,-1/1 41,193,-1/1 42,191,-1/1 46,188,1/1 50,186,1/1 54,181,-1/1 61,174,1/1 66,170,-1/1 68,166,-1/1 71,162,1/1 73,161,1/1 74,158,1/1 78,154,-1/1 79,153,-1/1 80,149,-1/1 84,146,1/1 85,142,-1/1 86,141,1/1 90,134,1/1 91,133,-1/1 95,126,-1/1 96,122,-1/1 100,241,-1/1 100,242,-2/1 100,243,-2/1 100,244,-3/1 100,245,-3/1 100,246,-3/1 100,247,-2/1 100,248,-1/1 103,4,-1/1 105,11,1/1 106,12,-1/1 107,16,-1/1 108,19,1/1 109,24,-1/1 112,32,-1/1 113,37,1/1 115,44,-1/1 118,63,1/1 119,70,-1/1 120,77,1/1 124,223,1/1 131,225,-1/1 132,226,1/1 136,227,1/1 139,228,-1/1 144,229,1/1 152,232,1/1 157,233,-1/1 164,235,1/1 183,238,-1/1 190,239,1/1 197,240,-1/1 242,220,1/1 244,220,-1/1 246,220,1/1
sc 221 1,218,1/1 8,217,1/1 9,214,-1/1 16,210,1/1 23,207,1/1 24,206,-1/1 30,203,-1/1 31,201,1/1 37,198,1/1 38,197,1/1 44,193,-1/1 45,192,-1/1 47,189,-1/1 51,187,1/1 52,185,1/1 54,183,-1/1 57,180,-1/1 60,177,1/1 63,174,1/1 65,172,-1/1 67,171,-1/1 69,167,1/1 72,165,1/1 73,164,1/1 77,158,-1/1 78,157,-1/1 81,151,-1/1 83,150,1/1 86,144,1/1 87,143,-1/1 90,136,-1/1 94,129,1/1 97,128,-1/1 98,121,-1/1 101,241,-2/1 101,242,-2/1 101,243,-3/1 101,244,-4/1 101,245,-3/1 101,246,-2/1 101,247,-1/1 101,248,-1/1 104,7,-1/1 107,14,1/1 109,21,-1/1 111,28,1/1 113,34,1/1 114,35,-1/1 115,41,-1/1 116,49,1/1 117,55,-1/1 118,61,1/1 120,74,-1/1 127,224,1/1 134,227,-1/1 141,229,1/1 148,231,-1/1 154,233,-1/1 155,234,1/1 161,235,1/1 169,236,-1/1 175,237,1/1 181,238,-1/1 194,240,1/1 241,221,1/1 247,221,-1/1 248,221,1/1
sc 222 3,219,1/1 7,218,1/1 11,215,-1/1 15,213,-1/1 17,212,-1/1 19,211,1/1 25,208,1/1 32,204,-1/1 35,201,-1/1 41,197,-1/1 43,195,1/1 44,194,1/1 49,192,1/1 50,190,1/1 55,185,-1/1 56,184,-1/1 58,182,-1/1 62,178,1/1 64,176,1/1 65,175,1/1 70,170,-1/1 72,169,-1/1 74,164,-1/1 75,163,-1/1 77,161,1/1 81,155,1/1 84,152,1/1 88,145,-1/1 91,139,-1/1 92,137,1/1 93,135,1/1 95,131,1/1 98,127,-1/1 99,123,-1/1 102,241,-1/1 102,242,-2/1 102,243,-3/1 102,244,-4/1 102,245,-3/1 102,246,-2/1 102,247,-2/1 102,248,-1/1 104,1,-1/1 105,6,-1/1 108,13,1/1 110,20,-1/1 112,26,-1/1 114,31,1/1 115,38,1/1 116,45,-1/1 117,52,1/1 119,66,-1/1 120,73,1/1 121,224,1/1 126,225,1/1 133,228,-1/1 140,230,1/1 146,232,1/1 151,234,-1/1 158,235,-1/1 165,236,1/1 172,237,-1/1 186,239,1/1 193,240,-1/1 241,222,-1/1 243,222,1/1 246,222,-1/1 247,222,1/1
sc 223 4,220,1/1 6,219,1/1 10,216,1/1 14,214,-1/1 20,211,-1/1 22,209,1/1 26,208,-1/1 28,206,1/1 34,203,1/1 36,200,-1/1 40,199,1/1 42,196,-1/1 45,194,-1/1 49,193,-1/1 53,188,1/1 56,186,1/1 60,181,-1/1 61,180,1/1 66,176,-1/1 68,173,-1/1 73,169,1/1 74,165,1/1 76,162,1/1 79,160,-1/1 80,156,1/1 83,154,-1/1 86,148,-1/1 88,146,1/1 89,142,-1/1 91,140,1/1 94,134,1/1 96,130,-1/1 99,126,-1/1 100,124,-1/1 103,241,-1/1 103,242,-2/1 103,243,-2/1 103,244,-4/1 103,245,-3/1 103,246,-3/1 103,247,-2/1 103,248,-1/1 105,3,-1/1 106,5,-1/1 107,9,1/1 110,19,1/1 111,24,-1/1 112,25,1/1 113,30,-1/1 116,44,1/1 118,57,-1/1 119,64,1/1 120,72,-1/1 123,225,1/1 125,226,1/1 129,227,-1/1 139,230,-1/1 144,231,1/1 145,232,-1/1 150,233,1/1 164,236,-1/1 177,238,1/1 184,239,-1/1 192,240,1/1 243,223,-1/1 244,223,1/1 245,223,-1/1 246,223,1/1
sc 224 1,222,1/1 7,221,1/1 9,219,-1/1 15,217,-1/1 16,215,1/1 23,212,1/1 24,211,-1/1 30,208,-1/1 37,204,1/1 39,201,1/1 44,199,-1/1 46,197,1/1 47,195,-1/1 53,192,-1/1 54,190,-1/1 58,187,1/1 59,185,1/1 60,184,1/1 64,180,-1/1 65,179,-1/1 67,178,-1/1 70,174,1/1 72,173,1/1 75,167,1/1 77,166,-1/1 79,164,1/1 81,159,-1/1 84,157,-1/1 88,150,1/1 91,144,1/1 92,143,-1/1 95,136,-1/1 97,135,1/1 99,129,1/1 101,127,-1/1 102,121,-1/1 104,241,-2/1 104,242,-2/1 104,243,-3/1 104,244,-4/1 104,245,-3/1 104,246,-2/1 104,247,-2/1 104,248,-1/1 107,6,-1/1 109,13,1/1 111,20,-1/1 113,26,-1/1 114,27,1/1 115,33,1/1 116,40,-1/1 117,48,1/1 119,61,-1/1 120,68,1/1 126,227,1/1 133,229,-1/1 140,231,1/1 146,233,1/1 147,234,-1/1 153,235,-1/1 160,236,1/1 168,237,-1/1 181,239,1/1 188,240,-1/1 241,224,1/1 246,224,-1/1 247,224,1/1
sc 225 3,223,1/1 6,222,1/1 11,220,-1/1 14,218,-1/1 17,216,-1/1 22,213,1/1 27,211,1/1 33,208,1/1 35,206,-1/1 40,204,-1/1 41,203,-1/1 43,200,1/1 49,198,1/1 50,196,1/1 51,194,1/1 56,191,-1/1 58,188,-1/1 61,185,-1/1 65,181,1/1 68,178,1/1 71,176,1/1 74,171,-1/1 76,170,-1/1 78,169,-1/1 80,163,-1/1 83,161,1/1 84,160,1/1 86,155,1/1 88,153,-1/1 91,147,-1/1 93,142,-1/1 96,137,1/1 98,134,1/1 100,131,1/1 102,126,-1/1 103,123,-1/1 105,241,-1/1 105,242,-2/1 105,243,-3/1 105,244,-4/1 105,245,-3/1 105,246,-3/1 105,247,-2/1 105,248,-1/1 107,1,-1/1 108,5,-1/1 110,12,1/1 112,18,1/1 114,24,-1/1 115,30,-1/1 116,37,1/1 118,52,-1/1 119,59,1/1 120,67,-1/1 121,227,1/1 125,228,1/1 132,230,-1/1 138,232,-1/1 144,234,1/1 150,235,1/1 157,236,-1/1 172,238,1/1 179,239,-1/1 187,240,1/1 241,225,-1/1 243,225,1/1 245,225,-1/1 246,225,1/1
sc 226 5,223,1/1 12,220,1/1 13,219,-1/1 18,216,1/1 20,215,-1/1 21,214,1/1 26,212,-1/1 28,210,1/1 29,209,-1/1 34,207,1/1 36,205,-1/1 42,202,-1/1 48,199,1/1 52,194,-1/1 55,193,-1/1 59,188,1/1 61,187,1/1 62,186,1/1 66,182,-1/1 67,181,-1/1 68,179,-1/1 73,175,1/1 74,172,1/1 79,168,-1/1 82,162,1/1 85,156,1/1 87,154,-1/1 89,149,1/1 90,148,-1/1 92,146,1/1 94,141,-1/1 95,140,1/1 96,138,-1/1 99,133,1/1 100,132,-1/1 103,125,-1/1 106,241,-1/1 106,242,-2/1 106,243,-2/1 106,244,-4/1 106,245,-4/1 106,246,-3/1 106,247,-2/1 106,248,-1/1 108,3,-1/1 109,9,1/1 110,11,-1/1 111,16,1/1 112,17,-1/1 113,23,1/1 117,44,-1/1 118,51,1/1 119,58,-1/1 120,65,1/1 123,228,1/1 129,229,-1/1 131,230,1/1 136,231,-1/1 137,232,1/1 143,233,-1/1 164,237,1/1 171,238,-1/1 178,239,1/1 185,240,-1/1 243,226,-1/1 245,226,1/1
sc 227 1,225,1/1 6,224,1/1 9,223,-1/1 14,221,-1/1 16,220,1/1 22,217,1/1 23,216,1/1 31,211,-1/1 38,208,-1/1 39,206,1/1 45,204,1/1 46,203,1/1 47,200,-1/1 51,199,-1/1 53,198,-1/1 54,196,-1/1 58,193,1/1 60,191,1/1 65,186,-1/1 66,185,1/1 71,180,-1/1 73,178,-1/1 76,174,1/1 78,173,1/1 79,171,1/1 80,167,1/1 83,166,-1/1 84,165,-1/1 86,159,-1/1 88,158,1/1 91,151,1/1 96,143,-1/1 97,142,-1/1 100,136,-1/1 101,134,1/1 103,129,1/1 104,126,-1/1 105,121,-1/1 107,241,-2/1 107,242,-2/1 107,243,-3/1 107,244,-4/1 107,245,-3/1 107,246,-3/1 107,247,-2/1 107,248,-1/1 109,5,-1/1 111,12,1/1 113,18,1/1 114,19,-1/1 115,25,-1/1 116,32,1/1 118,48,-1/1 119,55,1/1 120,62,-1/1 125,229,1/1 132,231,-1/1 138,233,-1/1 139,234,1/1 145,235,1/1 152,236,-1/1 168,238,1/1 175,239,-1/1 182,240,1/1 241,227,1/1 245,227,-1/1 246,227,1/1
sc 228 3,226,1/1 5,225,1/1 13,222,-1/1 19,220,-1/1 21,218,1/1 25,216,-1/1 27,215,1/1 29,213,-1/1 33,212,1/1 35,210,-1/1 41,207,-1/1 43,205,1/1 48,204,-1/1 50,202,1/1 55,198,1/1 57,194,1/1 61,192,-1/1 62,191,-1/1 64,188,-1/1 68,184,1/1 71,182,1/1 72,181,1/1 74,177,-1/1 78,175,-1/1 82,170,-1/1 84,168,1/1 85,163,-1/1 87,161,1/1 90,155,1/1 92,153,-1/1 93,149,1/1 95,147,-1/1 96,145,1/1 98,141,-1/1 100,139,1/1 102,133,1/1 105,125,-1/1 106,123,-1/1 108,241,-1/1 108,242,-2/1 108,243,-3/1 108,244,-4/1 108,245,-4/1 108,246,-3/1 108,247,-2/1 108,248,-1/1 109,1,-1/1 110,4,-1/1 112,10,-1/1 114,16,1/1 115,23,1/1 117,37,-1/1 118,45,1/1 119,53,-1/1 120,60,1/1 121,229,1/1 124,230,1/1 130,232,1/1 136,234,-1/1 143,235,-1/1 157,237,1/1 165,238,-1/1 173,239,1/1 180,240,-1/1 241,228,-1/1 243,228,1/1 244,228,-1/1 245,228,1/1
sc 229 1,228,1/1 5,227,1/1 9,226,-1/1 13,224,-1/1 21,221,1/1 24,220,1/1 29,217,-1/1 30,216,1/1 31,215,-1/1 38,212,-1/1 39,210,1/1 46,207,1/1 47,205,-1/1 52,204,1/1 54,202,-1/1 57,199,-1/1 59,198,-1/1 64,193,1/1 66,192,1/1 67,191,1/1 71,187,-1/1 72,186,-1/1 73,184,-1/1 78,179,1/1 79,177,1/1 82,174,1/1 84,172,-1/1 85,167,1/1 87,166,-1/1 90,159,-1/1 92,158,1/1 95,151,1/1 96,150,-1/1 97,149,1/1 100,144,-1/1 101,141,-1/1 104,133,1/1 106,129,1/1 107,125,-1/1 108,121,-1/1 109,241,-2/1 109,242,-2/1 109,243,-3/1 109,244,-4/1 109,245,-4/1 109,246,-3/1 109,247,-2/1 109,248,-1/1 111,4,-1/1 113,10,-1/1 114,11,1/1 115,17,1/1 117,32,-1/1 118,40,1/1 119,49,-1/1 120,56,1/1 124,231,1/1 130,233,1/1 131,234,-1/1 137,235,-1/1 152,237,1/1 160,238,-1/1 169,239,1/1 176,240,-1/1 241,229,1/1 244,229,-1/1 245,229,1/1
sc 230 4,228,1/1 11,226,1/1 12,225,-1/1 19,223,-1/1 20,222,1/1 27,219,1/1 28,218,-1/1 32,216,-1/1 35,214,-1/1 36,213,1/1 40,212,1/1 43,209,1/1 48,208,-1/1 49,207,-1/1 55,203,1/1 56,202,1/1 61,197,-1/1 62,196,-1/1 63,194,1/1 68,190,1/1 70,188,-1/1 74,183,-1/1 76,182,1/1 77,181,1/1 82,176,-1/1 83,175,-1/1 87,169,1/1 88,168,1/1 89,163,-1/1 92,160,-1/1 93,156,-1/1 94,155,1/1 96,152,1/1 98,148,1/1 99,147,-1/1 102,140,-1/1 103,139,1/1 105,132,1/1 106,131,-1/1 108,124,-1/1 110,241,-1/1 110,242,-2/1 110,243,-3/1 110,244,-5/1 110,245,-4/1 110,246,-3/1 110,247,-2/1 110,248,-1/1 111,1,-1/1 112,2,1/1 114,9,-1/1 116,23,-1/1 117,30,1/1 118,38,-1/1 119,46,1/1 120,54,-1/1 121,231,1/1 122,232,-1/1 129,234,1/1 143,236,1/1 150,237,-1/1 158,238,1/1 166,239,-1/1 174,240,1/1 241,230,-1/1 242,230,-1/1 244,230,1/1
sc 231 1,230,1/1 4,229,1/1 12,227,-1/1 16,226,-1/1 20,224,1/1 24,223,1/1 28,221,-1/1 31,219,-1/1 36,217,1/1 37,216,1/1 39,214,1/1 45,212,-1/1 47,209,-1/1 52,208,1/1 53,207,1/1 59,203,-1/1 60,202,-1/1 63,199,-1/1 66,197,1/1 67,196,1/1 70,193,1/1 73,190,-1/1 76,187,-1/1 77,186,-1/1 79,183,1/1 82,180,1/1 83,179,1/1 87,173,-1/1 88,172,-1/1 89,167,1/1 92,165,1/1 94,159,-1/1 96,157,-1/1 97,156,-1/1 99,151,1/1 101,148,1/1 103,144,-1/1 104,140,-1/1 106,136,1/1 107,132,1/1 109,124,-1/1 110,121,-1/1 111,241,-2/1 111,242,-2/1 111,243,-3/1 111,244,-5/1 111,245,-4/1 111,246,-3/1 111,247,-2/1 111,248,-1/1 113,2,1/1 114,3,-1/1 116,17,-1/1 117,25,1/1 118,33,-1/1 119,41,1/1 120,50,-1/1 122,233,-1/1 123,234,1/1 137,236,1/1 145,237,-1/1 153,238,1/1 161,239,-1/1 170,240,1/1 241,231,1/1 242,231,-1/1 243,231,-1/1 244,231,1/1
sc 232 2,230,-1/1 10,228,1/1 17,226,1/1 18,225,-1/1 25,223,-1/1 26,222,1/1 32,220,1/1 33,219,1/1 34,218,-1/1 40,215,-1/1 41,214,-1/1 42,213,1/1 48,211,1/1 49,210,1/1 50,209,1/1 55,206,-1/1 56,205,-1/1 61,201,1/1 62,200,1/1 68,195,-1/1 69,194,-1/1 74,189,1/1 75,188,1/1 80,182,-1/1 81,181,-1/1 85,176,1/1 86,175,1/1 89,170,-1/1 90,169,-1/1 91,168,-1/1 93,162,-1/1 94,161,1/1 95,160,1/1 98,154,1/1 99,153,-1/1 100,152,-1/1 102,146,-1/1 103,145,1/1 105,138,1/1 106,137,-1/1 108,130,-1/1 110,122,1/1 112,241,-1/1 112,242,-3/1 112,243,-3/1 112,244,-5/1 112,245,-4/1 112,246,-3/1 112,247,-2/1 112,248,-1/1 113,1,-1/1 115,9,-1/1 116,16,1/1 117,24,-1/1 118,31,1/1 119,39,-1/1 120,47,1/1 121,233,1/1 129,235,1/1 136,236,-1/1 144,237,1/1 151,238,-1/1 159,239,1/1 167,240,-1/1 241,232,-1/1 242,232,1/1
sc 233 1,232,1/1 2,231,-1/1 10,229,1/1 18,227,-1/1 23,226,-1/1 26,224,1/1 30,223,1/1 34,221,-1/1 37,220,-1/1 38,219,-1/1 42,217,1/1 45,215,1/1 46,214,1/1 52,211,-1/1 53,210,-1/1 54,209,-1/1 59,206,1/1 60,205,1/1 66,201,-1/1 67,200,-1/1 69,199,1/1 73,195,1/1 75,193,-1/1 79,189,-1/1 80,187,1/1 81,186,1/1 85,180,-1/1 86,179,-1/1 89,174,1/1 90,173,1/1 91,172,1/1 94,166,-1/1 95,165,-1/1 97,162,-1/1 99,158,1/1 100,157,1/1 101,154,1/1 103,150,-1/1 104,146,-1/1 106,143,1/1 107,138,1/1 109,130,-1/1 111,122,1/1 112,121,-1/1 113,241,-2/1 113,242,-3/1 113,243,-3/1 113,244,-5/1 113,245,-4/1 113,246,-3/1 113,247,-2/1 113,248,-1/1 115,3,-1/1 116,11,1/1 117,19,-1/1 118,27,1/1 119,35,-1/1 120,43,1/1 123,235,1/1 131,236,-1/1 139,237,1/1 147,238,-1/1 155,239,1/1 163,240,-1/1 241,233,1/1 242,233,1/1 243,233,-1/1
sc 234 3,231,1/1 9,230,1/1 11,229,-1/1 16,228,-1/1 19,227,1/1 24,225,1/1 27,224,-1/1 31,222,-1/1 35,221,1/1 39,218,1/1 43,217,-1/1 44,216,-1/1 47,213,-1/1 51,212,1/1 57,208,-1/1 58,207,-1/1 63,204,1/1 64,203,1/1 65,202,1/1 70,198,-1/1 71,197,-1/1 72,196,-1/1 76,192,1/1 77,191,1/1 78,190,1/1 82,185,-1/1 83,184,-1/1 84,183,-1/1 87,178,1/1 88,177,1/1 92,171,-1/1 93,167,1/1 96,164,1/1 97,163,1/1 98,159,-1/1 101,155,-1/1 102,151,1/1 104,147,1/1 105,144,-1/1 107,139,-1/1 108,136,1/1 109,131,1/1 110,129,-1/1 111,123,-1/1 114,241,-2/1 114,242,-2/1 114,243,-4/1 114,244,-5/1 114,245,-4/1 114,246,-3/1 114,247,-2/1 114,248,-1/1 115,2,1/1 116,10,-1/1 117,18,1/1 118,26,-1/1 119,34,1/1 120,42,-1/1 122,235,-1/1 130,236,1/1 138,237,-1/1 146,238,1/1 154,239,-1/1 162,240,1/1 242,234,-1/1 243,234,1/1
sc 235 2,234,-1/1 3,233,1/1 9,232,1/1 17,229,-1/1 23,228,-1/1 25,227,1/1 30,225,1/1 33,224,-1/1 38,222,-1/1 41,221,1/1 44,220,1/1 46,218,1/1 50,217,-1/1 51,215,-1/1 54,213,-1/1 57,211,1/1 58,210,1/1 64,206,-1/1 65,205,-1/1 69,204,-1/1 71,201,1/1 72,200,1/1 75,198,1/1 78,195,-1/1 80,192,-1/1 81,191,-1/1 84,189,1/1 85,185,1/1 86,184,1/1 90,178,-1/1 91,177,-1/1 93,174,1/1 95,171,1/1 97,170,1/1 98,166,-1/1 100,164,-1/1 101,161,-1/1 102,158,1/1 104,153,1/1 105,150,-1/1 107,145,-1/1 108,143,1/1 109,137,1/1 112,129,-1/1 113,123,-1/1 114,122,1/1 115,241,-2/1 115,242,-3/1 115,243,-4/1 115,244,-5/1 115,245,-4/1 115,246,-3/1 115,247,-2/1 115,248,-1/1 116,4,1/1 117,12,-1/1 118,20,1/1 119,28,-1/1 120,36,1/1 124,236,-1/1 132,237,1/1 140,238,-1/1 148,239,1/1 156,240,-1/1 242,235,1/1 243,235,1/1 244,235,-1/1
sc 236 4,235,-1/1 10,234,1/1 11,233,-1/1 16,232,-1/1 17,231,1/1 23,230,1/1 32,227,-1/1 37,225,-1/1 40,224,1/1 44,223,-1/1 45,222,1/1 49,221,-1/1 51,219,1/1 53,218,-1/1 56,217,1/1 58,214,-1/1 60,213,1/1 63,211,-1/1 65,209,1/1 69,208,1/1 70,206,1/1 75,203,-1/1 76,201,-1/1 77,200,-1/1 80,197,1/1 81,196,1/1 83,195,1/1 86,190,-1/1 88,189,-1/1 89,185,-1/1 91,183,1/1 93,180,-1/1 94,178,1/1 97,176,-1/1 98,173,1/1 99,171,-1/1 101,169,1/1 102,165,-1/1 103,164,1/1 104,160,-1/1 105,157,1/1 107,152,1/1 110,143,-1/1 111,137,-1/1 112,136,1/1 113,131,1/1 114,130,-1/1 115,124,1/1 116,241,-2/1 116,242,-3/1 116,243,-4/1 116,244,-6/1 116,245,-4/1 116,246,-3/1 116,247,-2/1 116,248,-1/1 117,5,1/1 118,13,-1/1 119,21,1/1 120,29,-1/1 125,237,-1/1 133,238,1/1 141,239,-1/1 149,240,1/1 244,236,1/1 245,236,-1/1
sc 237 5,236,-1/1 12,235,1/1 18,234,-1/1 19,233,1/1 24,232,1/1 25,231,-1/1 30,230,-1/1 32,229,1/1 37,228,1/1 44,226,1/1 48,224,-1/1 52,222,-1/1 55,221,1/1 57,219,-1/1 59,218,1/1 62,217,-1/1 63,215,1/1 64,214,1/1 67,213,-1/1 69,212,-1/1 70,210,-1/1 72,209,-1/1 75,207,1/1 77,205,1/1 81,202,-1/1 82,201,1/1 85,197,-1/1 87,195,-1/1 89,192,1/1 90,190,1/1 92,189,1/1 93,187,1/1 94,184,-1/1 95,183,-1/1 97,182,1/1 98,179,-1/1 99,177,1/1 101,175,-1/1 102,172,1/1 104,168,1/1 106,164,-1/1 108,157,-1/1 109,152,-1/1 110,150,1/1 111,145,1/1 112,144,-1/1 113,139,-1/1 114,138,1/1 115,132,-1/1 116,125,1/1 117,241,-2/1 117,242,-3/1 117,243,-4/1 117,244,-6/1 117,245,-5/1 117,246,-3/1 117,247,-2/1 117,248,-1/1 118,6,1/1 119,14,-1/1 120,22,1/1 126,238,-1/1 134,239,1/1 142,240,-1/1 245,237,1/1 246,237,-1/1
sc 238 6,237,-1/1 13,236,1/1 20,235,-1/1 26,234,1/1 27,233,-1/1 31,232,-1/1 33,231,1/1 38,230,1/1 40,229,-1/1 45,228,-1/1 48,227,1/1 51,226,-1/1 52,225,1/1 57,223,1/1 61,221,-1/1 63,220,-1/1 66,218,-1/1 68,217,1/1 69,216,1/1 71,214,-1/1 73,213,1/1 76,210,1/1 78,209,1/1 80,207,-1/1 82,206,-1/1 83,205,-1/1 85,203,1/1 86,202,1/1 87,200,1/1 89,198,-1/1 90,196,-1/1 93,193,-1/1 94,191,1/1 96,189,-1/1 97,188,-1/1 98,186,1/1 100,183,1/1 101,181,1/1 103,177,-1/1 105,172,-1/1 106,171,1/1 107,168,-1/1 108,165,1/1 109,160,1/1 110,158,-1/1 111,153,-1/1 112,151,1/1 113,147,1/1 114,146,-1/1 115,140,1/1 116,133,-1/1 117,126,1/1 118,241,-2/1 118,242,-3/1 118,243,-4/1 118,244,-6/1 118,245,-5/1 118,246,-4/1 118,247,-2/1 118,248,-1/1 119,7,1/1 120,15,-1/1 127,239,-1/1 135,240,1/1 246,238,1/1 247,238,-1/1
sc 239 7,238,-1/1 14,237,1/1 21,236,-1/1 28,235,1/1 34,234,-1/1 35,233,1/1 39,232,1/1 41,231,-1/1 46,230,-1/1 49,229,1/1 53,228,1/1 55,227,-1/1 58,226,1/1 59,225,-1/1 61,224,1/1 64,223,-1/1 66,222,1/1 70,220,1/1 71,219,1/1 74,217,-1/1 75,216,-1/1 76,215,-1/1 79,213,-1/1 80,212,1/1 82,211,1/1 84,209,-1/1 85,208,-1/1 88,205,1/1 89,204,1/1 91,202,-1/1 92,200,-1/1 93,199,1/1 95,196,1/1 96,195,1/1 97,194,1/1 99,191,-1/1 100,190,-1/1 102,186,-1/1 103,184,1/1 104,181,-1/1 105,179,1/1 106,178,-1/1 107,175,1/1 108,173,-1/1 109,169,-1/1 110,166,1/1 111,161,1/1 112,159,-1/1 113,155,-1/1 114,154,1/1 115,148,-1/1 116,141,1/1 117,134,-1/1 118,127,1/1 119,241,-2/1 119,242,-3/1 119,243,-4/1 119,244,-6/1 119,245,-5/1 119,246,-4/1 119,247,-3/1 119,248,-1/1 120,8,1/1 128,240,-1/1 247,239,1/1 248,239,-1/1
sc 240 8,239,-1/1 15,238,1/1 22,237,-1/1 29,236,1/1 36,235,-1/1 42,234,1/1 43,233,-1/1 47,232,-1/1 50,231,1/1 54,230,1/1 56,229,-1/1 60,228,-1/1 62,227,1/1 65,226,-1/1 67,225,1/1 68,224,-1/1 72,223,1/1 73,222,-1/1 74,221,1/1 77,220,-1/1 78,219,-1/1 79,218,1/1 81,216,1/1 83,215,1/1 84,214,1/1 86,212,-1/1 87,211,-1/1 88,210,-1/1 90,208,1/1 91,207,1/1 92,206,1/1 94,204,-1/1 95,203,-1/1 96,201,-1/1 98,199,-1/1 99,198,1/1 100,197,1/1 101,194,-1/1 102,193,1/1 103,192,-1/1 104,188,1/1 105,187,-1/1 106,185,1/1 107,182,-1/1 108,180,1/1 109,176,1/1 110,174,-1/1 111,170,-1/1 112,167,1/1 113,163,1/1 114,162,-1/1 115,156,1/1 116,149,-1/1 117,142,1/1 118,135,-1/1 119,128,1/1 120,241,-2/1 120,242,-3/1 120,243,-4/1 120,244,-6/1 120,245,-5/1 120,246,-4/1 120,247,-3/1 120,248,-2/1 248,240,1/1
sc 241 1,1,2/1 3,3,-1/1 9,9,1/1 11,11,-1/1 16,16,1/1 17,17,-1/1 19,19,-1/1 23,23,1/1 24,24,1/1 25,25,-1/1 27,27,-1/1 30,30,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 35,35,-1/1 37,37,1/1 38,38,1/1 39,39,1/1 40,40,-1/1 41,41,-1/1 43,43,-1/1 45,45,1/1 46,46,1/1 47,47,1/1 48,48,-1/1 49,49,-1/1 50,50,-1/1 52,52,1/1 53,53,1/1 54,54,1/1 55,55,-1/1 56,56,-1/1 59,59,1/1 60,60,1/1 61,61,-1/1 62,62,-1/1 66,66,1/1 67,67,1/1 68,68,-1/1 73,73,1/1 74,74,-1/1 79,79,1/1 93,93,-1/1 97,97,1/1 98,98,-1/1 101,101,1/1 102,102,-1/1 104,104,1/1 105,105,-1/1 107,107,1/1 108,108,-1/1 109,109,1/1 110,110,-1/1 111,111,1/1 112,112,-1/1 113,113,1/1 121,121,-2/1 123,123,1/1 129,129,-1/1 131,131,1/1 136,136,-1/1 137,137,1/1 139,139,1/1 143,143,-1/1 144,144,-1/1 145,145,1/1 147,147,1/1 150,150,-1/1 151,151,-1/1 152,152,1/1 153,153,1/1 155,155,1/1 157,157,-1/1 158,158,-1/1 159,159,-1/1 160,160,1/1 161,161,1/1 163,163,1/1 165,165,-1/1 166,166,-1/1 167,167,-1/1 168,168,1/1 169,169,1/1 170,170,1/1 172,172,-1/1 173,173,-1/1 174,174,-1/1 175,175,1/1 176,176,1/1 179,179,-1/1 180,180,-1/1 181,181,1/1 182,182,1/1 186,186,-1/1 187,187,-1/1 188,188,1/1 193,193,-1/1 194,194,1/1 199,199,-1/1 213,213,1/1 217,217,-1/1 218,218,1/1 221,221,-1/1 222,222,1/1 224,224,-1/1 225,225,1/1 227,227,-1/1 228,228,1/1 229,229,-1/1 230,230,1/1 231,231,-1/1 232,232,1/1 233,233,-1/1
sc 242 2,2,2/1 4,4,-1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 16,16,-1/1 17,17,1/1 18,18,1/1 19,19,-1/1 20,20,-1/1 23,23,1/1 24,24,-1/1 25,25,1/1 26,26,1/1 27,27,-1/1 28,28,-1/1 30,30,1/1 31,31,-1/1 33,33,1/1 34,34,1/1 35,35,-1/1 36,36,-1/1 38,38,1/1 39,39,-1/1 41,41,1/1 42,42,1/1 43,43,-1/1 46,46,1/1 47,47,-1/1 50,50,1/1 54,54,1/1 63,63,-1/1 69,69,1/1 70,70,-1/1 75,75,1/1 76,76,-1/1 77,77,-1/1 80,80,1/1 81,81,1/1 82,82,-1/1 83,83,-1/1 85,85,1/1 86,86,1/1 87,87,-1/1 88,88,-1/1 90,90,1/1 91,91,1/1 92,92,-1/1 95,95,1/1 96,96,-1/1 100,100,1/1 110,110,-1/1 111,111,-1/1 112,112,1/1 113,113,1/1 114,114,-1/1 115,115,1/1 122,122,-2/1 124,124,1/1 130,130,-1/1 131,131,1/1 132,132,1/1 136,136,1/1 137,137,-1/1 138,138,-1/1 139,139,1/1 140,140,1/1 143,143,-1/1 144,144,1/1 145,145,-1/1 146,146,-1/1 147,147,1/1 148,148,1/1 150,150,-1/1 151,151,1/1 153,153,-1/1 154,154,-1/1 155,155,1/1 156,156,1/1 158,158,-1/1 159,159,1/1 161,161,-1/1 162,162,-1/1 163,163,1/1 166,166,-1/1 167,167,1/1 170,170,-1/1 174,174,-1/1 183,183,1/1 189,189,-1/1 190,190,1/1 195,195,-1/1 196,196,1/1 197,197,1/1 200,200,-1/1 201,201,-1/1 202,202,1/1 203,203,1/1 205,205,-1/1 206,206,-1/1 207,207,1/1 208,208,1/1 210,210,-1/1 211,211,-1/1 212,212,1/1 215,215,-1/1 216,216,1/1 220,220,-1/1 230,230,1/1 231,231,1/1 232,232,-1/1 233,233,-1/1 234,234,1/1 235,235,-1/1
sc 243 1,1,-1/1 3,3,2/1 4,4,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1 25,25,1/1 26,26,-1/1 27,27,1/1 28,28,-1/1 33,33,1/1 34,34,-1/1 35,35,1/1 36,36,-1/1 37,37,-1/1 41,41,1/1 42,42,-1/1 43,43,1/1 44,44,1/1 45,45,-1/1 50,50,1/1 51,51,1/1 52,52,-1/1 53,53,-1/1 57,57,1/1 58,58,1/1 59,59,-1/1 60,60,-1/1 64,64,1/1 65,65,1/1 66,66,-1/1 67,67,-1/1 71,71,1/1 72,72,1/1 73,73,-1/1 78,78,1/1 79,79,-1/1 84,84,1/1 89,89,-1/1 93,93,1/1 94,94,-1/1 98,98,1/1 99,99,-1/1 102,102,1/1 103,103,-1/1 105,105,1/1 106,106,-1/1 108,108,1/1 111,111,-1/1 113,113,-1/1 114,114,1/1 115,115,1/1 121,121,1/1 123,123,-2/1 124,124,1/1 129,129,-1/1 130,130,1/1 131,131,-1/1 132,132,1/1 137,137,-1/1 138,138,1/1 139,139,-1/1 140,140,1/1 145,145,-1/1 146,146,1/1 147,147,-1/1 148,148,1/1 153,153,-1/1 154,154,1/1 155,155,-1/1 156,156,1/1 157,157,1/1 161,161,-1/1 162,162,1/1 163,163,-1/1 164,164,-1/1 165,165,1/1 170,170,-1/1 171,171,-1/1 172,172,1/1 173,173,1/1 177,177,-1/1 178,178,-1/1 179,179,1/1 180,180,1/1 184,184,-1/1 185,185,-1/1 186,186,1/1 187,187,1/1 191,191,-1/1 192,192,-1/1 193,193,1/1 198,198,-1/1 199,199,1/1 204,204,-1/1 209,209,1/1 213,213,-1/1 214,214,1/1 218,218,-1/1 219,219,1/1 222,222,-1/1 223,223,1/1 225,225,-1/1 226,226,1/1 228,228,-1/1 231,231,1/1 233,233,1/1 234,234,-1/1 235,235,-1/1
sc 244 2,2,-1/1 3,3,-1/1 4,4,2/1 5,5,-1/1 9,9,-1/1 10,10,1/1 11,11,1/1 12,12,1/1 13,13,-1/1 16,16,1/1 20,20,1/1 21,21,-1/1 25,25,-1/1 28,28,1/1 29,29,-1/1 30,30,-1/1 32,32,1/1 33,33,-1/1 36,36,1/1 37,37,1/1 38,38,-1/1 40,40,1/1 41,41,-1/1 45,45,1/1 46,46,-1/1 49,49,1/1 50,50,-1/1 53,53,1/1 54,54,-1/1 56,56,1/1 57,57,-1/1 60,60,1/1 63,63,1/1 64,64,-1/1 70,70,1/1 71,71,-1/1 72,72,-1/1 76,76,1/1 77,77,1/1 78,78,-1/1 83,83,1/1 84,84,-1/1 85,85,-1/1 88,88,1/1 89,89,1/1 90,90,-1/1 94,94,1/1 95,95,-1/1 99,99,1/1 100,100,-1/1 103,103,1/1 108,108,-1/1 109,109,-1/1 110,110,1/1 111,111,1/1 115,115,-1/1 116,116,1/1 122,122,1/1 123,123,1/1 124,124,-2/1 125,125,1/1 129,129,1/1 130,130,-1/1 131,131,-1/1 132,132,-1/1 133,133,1/1 136,136,-1/1 140,140,-1/1 141,141,1/1 145,145,1/1 148,148,-1/1 149,149,1/1 150,150,1/1 152,152,-1/1 153,153,1/1 156,156,-1/1 157,157,-1/1 158,158,1/1 160,160,-1/1 161,161,1/1 165,165,-1/1 166,166,1/1 169,169,-1/1 170,170,1/1 173,173,-1/1 174,174,1/1 176,176,-1/1 177,177,1/1 180,180,-1/1 183,183,-1/1 184,184,1/1 190,190,-1/1 191,191,1/1 192,192,1/1 196,196,-1/1 197,197,-1/1 198,198,1/1 203,203,-1/1 204,204,1/1 205,205,1/1 208,208,-1/1 209,209,-1/1 210,210,1/1 214,214,-1/1 215,215,1/1 219,219,-1/1 220,220,1/1 223,223,-1/1 228,228,1/1 229,229,1/1 230,230,-1/1 231,231,-1/1 235,235,1/1 236,236,-1/1
sc 245 4,4,-1/1 5,5,2/1 6,6,-1/1 10,10,-1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 19,19,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,1/1 25,25,1/1 29,29,1/1 30,30,1/1 40,40,-1/1 45,45,-1/1 48,48,1/1 49,49,-1/1 51,51,-1/1 52,52,1/1 53,53,-1/1 55,55,1/1 56,56,-1/1 57,57,1/1 58,58,-1/1 59,59,1/1 60,60,-1/1 62,62,1/1 64,64,1/1 65,65,-1/1 67,67,1/1 72,72,1/1 76,76,-1/1 80,80,-1/1 82,82,1/1 83,83,-1/1 85,85,1/1 86,86,-1/1 87,87,1/1 88,88,-1/1 90,90,1/1 91,91,-1/1 92,92,1/1 95,95,1/1 103,103,-1/1 105,105,-1/1 106,106,1/1 107,107,-1/1 108,108,1/1 109,109,1/1 116,116,-1/1 117,117,1/1 124,124,1/1 125,125,-2/1 126,126,1/1 130,130,1/1 131,131,1/1 132,132,-1/1 133,133,-1/1 134,134,1/1 136,136,1/1 137,137,1/1 138,138,-1/1 139,139,-1/1 141,141,-1/1 142,142,1/1 143,143,1/1 144,144,-1/1 145,145,-1/1 149,149,-1/1 150,150,-1/1 160,160,1/1 165,165,1/1 168,168,-1/1 169,169,1/1 171,171,1/1 172,172,-1/1 173,173,1/1 175,175,-1/1 176,176,1/1 177,177,-1/1 178,178,1/1 179,179,-1/1 180,180,1/1 182,182,-1/1 184,184,-1/1 185,185,1/1 187,187,-1/1 192,192,-1/1 196,196,1/1 200,200,1/1 202,202,-1/1 203,203,1/1 205,205,-1/1 206,206,1/1 207,207,-1/1 208,208,1/1 210,210,-1/1 211,211,1/1 212,212,-1/1 215,215,-1/1 223,223,1/1 225,225,1/1 226,226,-1/1 227,227,1/1 228,228,-1/1 229,229,-1/1 236,236,1/1 237,237,-1/1
sc 246 5,5,-1/1 6,6,2/1 7,7,-1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 18,18,-1/1 19,19,-1/1 20,20,1/1 22,22,1/1 24,24,-1/1 25,25,-1/1 26,26,1/1 27,27,1/1 30,30,-1/1 31,31,1/1 32,32,-1/1 33,33,1/1 37,37,-1/1 38,38,1/1 40,40,1/1 44,44,-1/1 45,45,1/1 51,51,1/1 55,55,-1/1 59,59,-1/1 61,61,1/1 62,62,-1/1 64,64,-1/1 66,66,1/1 67,67,-1/1 68,68,1/1 70,70,-1/1 71,71,1/1 72,72,-1/1 73,73,1/1 75,75,-1/1 76,76,1/1 77,77,-1/1 78,78,1/1 80,80,1/1 81,81,-1/1 83,83,1/1 86,86,1/1 92,92,-1/1 95,95,-1/1 96,96,1/1 99,99,-1/1 100,100,1/1 102,102,-1/1 103,103,1/1 104,104,-1/1 105,105,1/1 107,107,1/1 117,117,-1/1 118,118,1/1 125,125,1/1 126,126,-2/1 127,127,1/1 132,132,1/1 133,133,-1/1 134,134,-1/1 135,135,1/1 138,138,1/1 139,139,1/1 140,140,-1/1 142,142,-1/1 144,144,1/1 145,145,1/1 146,146,-1/1 147,147,-1/1 150,150,1/1 151,151,-1/1 152,152,1/1 153,153,-1/1 157,157,1/1 158,158,-1/1 160,160,-1/1 164,164,1/1 165,165,-1/1 171,171,-1/1 175,175,1/1 179,179,1/1 181,181,-1/1 182,182,1/1 184,184,1/1 186,186,-1/1 187,187,1/1 188,188,-1/1 190,190,1/1 191,191,-1/1 192,192,1/1 193,193,-1/1 195,195,1/1 196,196,-1/1 197,197,1/1 198,198,-1/1 200,200,-1/1 201,201,1/1 203,203,-1/1 206,206,-1/1 212,212,1/1 215,215,1/1 216,216,-1/1 219,219,1/1 220,220,-1/1 222,222,1/1 223,223,-1/1 224,224,1/1 225,225,-1/1 227,227,-1/1 237,237,1/1 238,238,-1/1
sc 247 6,6,-1/1 7,7,2/1 8,8,-1/1 13,13,-1/1 14,14,1/1 15,15,1/1 20,20,-1/1 21,21,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 31,31,-1/1 33,33,-1/1 34,34,1/1 35,35,1/1 38,38,-1/1 39,39,1/1 40,40,-1/1 41,41,1/1 45,45,-1/1 46,46,1/1 48,48,-1/1 49,49,1/1 51,51,-1/1 52,52,-1/1 53,53,1/1 55,55,1/1 57,57,-1/1 58,58,1/1 59,59,1/1 63,63,-1/1 64,64,1/1 68,68,-1/1 69,69,-1/1 70,70,1/1 73,73,-1/1 74,74,1/1 75,75,1/1 78,78,-1/1 79,79,1/1 83,83,-1/1 84,84,1/1 86,86,-1/1 87,87,-1/1 88,88,1/1 90,90,-1/1 91,91,1/1 92,92,1/1 94,94,-1/1 95,95,1/1 98,98,-1/1 99,99,1/1 101,101,-1/1 102,102,1/1 104,104,1/1 118,118,-1/1 119,119,1/1 126,126,1/1 127,127,-2/1 128,128,1/1 133,133,1/1 134,134,-1/1 135,135,-1/1 140,140,1/1 141,141,-1/1 146,146,1/1 147,147,1/1 148,148,-1/1 151,151,1/1 153,153,1/1 154,154,-1/1 155,155,-1/1 158,158,1/1 159,159,-1/1 160,160,1/1 161,161,-1/1 165,165,1/1 166,166,-1/1 168,168,1/1 169,169,-1/1 171,171,1/1 172,172,1/1 173,173,-1/1 175,175,-1/1 177,177,1/1 178,178,-1/1 179,179,-1/1 183,183,1/1 184,184,-1/1 188,188,1/1 189,189,1/1 190,190,-1/1 193,193,1/1 194,194,-1/1 195,195,-1/1 198,198,1/1 199,199,-1/1 203,203,1/1 204,204,-1/1 206,206,1/1 207,207,1/1 208,208,-1/1 210,210,1/1 211,211,-1/1 212,212,-1/1 214,214,1/1 215,215,-1/1 218,218,1/1 219,219,-1/1 221,221,1/1 222,222,-1/1 224,224,-1/1 238,238,1/1 239,239,-1/1
sc 248 7,7,-1/1 8,8,2/1 14,14,-1/1 15,15,1/1 21,21,-1/1 22,22,1/1 28,28,-1/1 29,29,1/1 34,34,-1/1 35,35,-1/1 36,36,1/1 39,39,-1/1 41,41,-1/1 42,42,1/1 43,43,1/1 46,46,-1/1 47,47,1/1 49,49,-1/1 50,50,1/1 53,53,-1/1 54,54,1/1 55,55,-1/1 56,56,1/1 58,58,-1/1 59,59,-1/1 60,60,1/1 61,61,-1/1 62,62,1/1 64,64,-1/1 65,65,1/1 66,66,-1/1 67,67,1/1 68,68,1/1 70,70,-1/1 71,71,-1/1 72,72,1/1 73,73,1/1 75,75,-1/1 76,76,-1/1 77,77,1/1 78,78,1/1 80,80,-1/1 81,81,1/1 82,82,-1/1 83,83,1/1 85,85,-1/1 86,86,1/1 87,87,1/1 89,89,-1/1 90,90,1/1 93,93,-1/1 94,94,1/1 97,97,-1/1 98,98,1/1 101,101,1/1 119,119,-1/1 120,120,1/1 127,127,1/1 128,128,-2/1 134,134,1/1 135,135,-1/1 141,141,1/1 142,142,-1/1 148,148,1/1 149,149,-1/1 154,154,1/1 155,155,1/1 156,156,-1/1 159,159,1/1 161,161,1/1 162,162,-1/1 163,163,-1/1 166,166,1/1 167,167,-1/1 169,169,1/1 170,170,-1/1 173,173,1/1 174,174,-1/1 175,175,1/1 176,176,-1/1 178,178,1/1 179,179,1/1 180,180,-1/1 181,181,1/1 182,182,-1/1 184,184,1/1 185,185,-1/1 186,186,1/1 187,187,-1/1 188,188,-1/1 190,190,1/1 191,191,1/1 192,192,-1/1 193,193,-1/1 195,195,1/1 196,196,1/1 197,197,-1/1 198,198,-1/1 200,200,1/1 201,201,-1/1 202,202,1/1 203,203,-1/1 205,205,1/1 206,206,-1/1 207,207,-1/1 209,209,1/1 210,210,-1/1 213,213,1/1 214,214,-1/1 217,217,1/1 218,218,-1/1 221,221,-1/1 239,239,1/1 240,240,-1/1
done


==> anc/numbers/deposit/color57/gapdata/F4.txt <==
name F4
type F 4
hw 1 0 0 0
fundims 26 52 273 1274
cartan 2 0 -1 0 0 2 0 -1 -1 0 2 -1 0 -1 -2 2
nbasis 24 24 4
dimR 26
mat 1 1,2,1/1 6,8,1/1 7,10,1/1 9,12,1/1 11,13,2/1 11,14,1/1 13,16,1/1 15,18,1/1 17,20,1/1 19,21,1/1 25,26,1/1
mat 2 4,5,1/1 6,7,1/1 8,10,1/1 17,19,-1/1 20,21,-1/1 22,23,-1/1
mat 3 2,3,-1/1 4,6,1/1 5,7,1/1 9,11,1/1 12,13,1/1 12,14,2/1 14,15,1/1 16,18,1/1 20,22,-1/1 21,23,-1/1 24,25,1/1
mat 4 3,4,-1/1 7,9,1/1 10,12,1/1 15,17,-1/1 18,20,-1/1 23,24,-1/1
mat 5 1,3,1/1 4,8,1/1 5,10,1/1 9,13,1/1 9,14,-1/1 11,15,-1/1 12,16,1/1 13,18,-1/1 14,18,1/1 17,22,1/1 19,23,1/1 24,26,1/1
mat 6 3,5,-1/1 6,9,-1/1 8,12,-1/1 15,19,1/1 18,21,1/1 22,24,-1/1
mat 7 2,4,-1/1 3,6,-1/1 5,9,-1/1 7,11,1/1 10,13,1/1 10,14,2/1 14,17,1/1 16,20,1/1 18,22,1/1 21,24,-1/1 23,25,-1/1
mat 8 1,4,1/1 3,8,-1/1 5,12,-1/1 7,13,1/1 7,14,-1/1 10,16,1/1 11,17,-1/1 13,20,-1/1 14,20,1/1 15,22,-1/1 19,24,1/1 23,26,-1/1
mat 9 2,5,-1/1 3,7,-1/1 4,9,1/1 6,11,-1/1 8,13,-1/1 8,14,-2/1 14,19,-1/1 16,21,-1/1 18,23,-1/1 20,24,-1/1 22,25,-1/1
mat 10 2,6,-1/1 5,11,-1/1 10,15,1/1 12,17,-1/1 16,22,-1/1 21,25,-1/1
mat 11 1,5,1/1 3,10,-1/1 4,12,1/1 6,13,-1/1 6,14,1/1 8,16,-1/1 11,19,1/1 13,21,1/1 14,21,-1/1 15,23,1/1 17,24,1/1 22,26,-1/1
mat 12 1,6,1/1 2,8,-1/1 5,13,-2/1 5,14,-1/1 7,15,-1/1 9,17,1/1 10,18,1/1 12,20,-1/1 13,22,1/1 19,25,1/1 21,26,-1/1
mat 13 2,7,-1/1 4,11,1/1 8,15,-1/1 12,19,1/1 16,23,1/1 20,25,-1/1
mat 14 1,7,1/1 2,10,-1/1 4,13,2/1 4,14,1/1 6,15,1/1 8,18,-1/1 9,19,-1/1 12,21,1/1 13,23,-1/1 17,25,1/1 20,26,-1/1
mat 15 1,8,1/1 5,16,-1/1 7,18,-1/1 9,20,1/1 11,22,-1/1 19,26,1/1
mat 16 2,9,-1/1 3,11,1/1 8,17,1/1 10,19,-1/1 16,24,-1/1 18,25,-1/1
mat 17 1,9,1/1 2,12,-1/1 3,13,2/1 3,14,1/1 6,17,-1/1 7,19,1/1 8,20,1/1 10,21,-1/1 13,24,1/1 15,25,1/1 18,26,-1/1
mat 18 1,10,1/1 4,16,1/1 6,18,1/1 9,21,-1/1 11,23,1/1 17,26,1/1
mat 19 1,11,1/1 2,13,1/1 2,14,-1/1 3,15,1/1 4,17,1/1 5,19,-1/1 8,22,-1/1 10,23,1/1 12,24,-1/1 13,25,1/1 14,25,-1/1 16,26,1/1
mat 20 1,12,1/1 3,16,1/1 6,20,-1/1 7,21,1/1 11,24,-1/1 15,26,1/1
mat 21 1,13,1/1 1,14,2/1 2,16,1/1 3,18,1/1 4,20,1/1 5,21,-1/1 6,22,1/1 7,23,-1/1 9,24,1/1 11,25,-1/1 14,26,-1/1
mat 22 1,15,1/1 2,18,1/1 4,22,-1/1 5,23,1/1 9,25,1/1 12,26,1/1
mat 23 1,17,1/1 2,20,1/1 3,22,1/1 5,24,1/1 7,25,1/1 10,26,1/1
mat 24 1,19,1/1 2,21,1/1 3,23,1/1 4,24,1/1 6,25,1/1 8,26,1/1
mat 25 2,1,1/1 8,6,1/1 10,7,1/1 12,9,1/1 13,11,1/1 16,13,2/1 16,14,1/1 18,15,1/1 20,17,1/1 21,19,1/1 26,25,1/1
mat 26 5,4,1/1 7,6,1/1 10,8,1/1 19,17,-1/1 21,20,-1/1 23,22,-1/1
mat 27 3,2,-1/1 6,4,1/1 7,5,1/1 11,9,1/1 14,12,1/1 15,13,1/1 15,14,2/1 18,16,1/1 22,20,-1/1 23,21,-1/1 25,24,1/1
mat 28 4,3,-1/1 9,7,1/1 12,10,1/1 17,15,-1/1 20,18,-1/1 24,23,-1/1
mat 29 3,1,1/1 8,4,1/1 10,5,1/1 13,9,1/1 14,9,-1/1 15,11,-1/1 16,12,1/1 18,13,-1/1 18,14,1/1 22,17,1/1 23,19,1/1 26,24,1/1
mat 30 5,3,-1/1 9,6,-1/1 12,8,-1/1 19,15,1/1 21,18,1/1 24,22,-1/1
mat 31 4,2,-1/1 6,3,-1/1 9,5,-1/1 11,7,1/1 14,10,1/1 17,13,1/1 17,14,2/1 20,16,1/1 22,18,1/1 24,21,-1/1 25,23,-1/1
mat 32 4,1,1/1 8,3,-1/1 12,5,-1/1 13,7,1/1 14,7,-1/1 16,10,1/1 17,11,-1/1 20,13,-1/1 20,14,1/1 22,15,-1/1 24,19,1/1 26,23,-1/1
mat 33 5,2,-1/1 7,3,-1/1 9,4,1/1 11,6,-1/1 14,8,-1/1 19,13,-1/1 19,14,-2/1 21,16,-1/1 23,18,-1/1 24,20,-1/1 25,22,-1/1
mat 34 6,2,-1/1 11,5,-1/1 15,10,1/1 17,12,-1/1 22,16,-1/1 25,21,-1/1
mat 35 5,1,1/1 10,3,-1/1 12,4,1/1 13,6,-1/1 14,6,1/1 16,8,-1/1 19,11,1/1 21,13,1/1 21,14,-1/1 23,15,1/1 24,17,1/1 26,22,-1/1
mat 36 6,1,1/1 8,2,-1/1 13,5,-1/1 15,7,-1/1 17,9,1/1 18,10,1/1 20,12,-1/1 22,13,2/1 22,14,1/1 25,19,1/1 26,21,-1/1
mat 37 7,2,-1/1 11,4,1/1 15,8,-1/1 19,12,1/1 23,16,1/1 25,20,-1/1
mat 38 7,1,1/1 10,2,-1/1 13,4,1/1 15,6,1/1 18,8,-1/1 19,9,-1/1 21,12,1/1 23,13,-2/1 23,14,-1/1 25,17,1/1 26,20,-1/1
mat 39 8,1,1/1 16,5,-1/1 18,7,-1/1 20,9,1/1 22,11,-1/1 26,19,1/1
mat 40 9,2,-1/1 11,3,1/1 17,8,1/1 19,10,-1/1 24,16,-1/1 25,18,-1/1
mat 41 9,1,1/1 12,2,-1/1 13,3,1/1 17,6,-1/1 19,7,1/1 20,8,1/1 21,10,-1/1 24,13,2/1 24,14,1/1 25,15,1/1 26,18,-1/1
mat 42 10,1,1/1 16,4,1/1 18,6,1/1 21,9,-1/1 23,11,1/1 26,17,1/1
mat 43 11,1,1/1 13,2,1/1 14,2,-1/1 15,3,1/1 17,4,1/1 19,5,-1/1 22,8,-1/1 23,10,1/1 24,12,-1/1 25,13,1/1 25,14,-1/1 26,16,1/1
mat 44 12,1,1/1 16,3,1/1 20,6,-1/1 21,7,1/1 24,11,-1/1 26,15,1/1
mat 45 14,1,1/1 16,2,1/1 18,3,1/1 20,4,1/1 21,5,-1/1 22,6,1/1 23,7,-1/1 24,9,1/1 25,11,-1/1 26,13,-1/1 26,14,-2/1
mat 46 15,1,1/1 18,2,1/1 22,4,-1/1 23,5,1/1 25,9,1/1 26,12,1/1
mat 47 17,1,1/1 20,2,1/1 22,3,1/1 24,5,1/1 25,7,1/1 26,10,1/1
mat 48 19,1,1/1 21,2,1/1 23,3,1/1 24,4,1/1 25,6,1/1 26,8,1/1
mat 49 1,1,1/1 2,2,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,2/1 12,12,-1/1 15,15,1/1 16,16,-2/1 17,17,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1 21,21,-1/1 25,25,1/1 26,26,-1/1
mat 50 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-1/1 17,17,1/1 19,19,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1
mat 51 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 9,9,1/1 11,11,-1/1 12,12,2/1 15,15,-2/1 16,16,1/1 18,18,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,1/1 25,25,-1/1
mat 52 3,3,1/1 4,4,-1/1 7,7,1/1 9,9,-1/1 10,10,1/1 12,12,-1/1 15,15,1/1 17,17,-1/1 18,18,1/1 20,20,-1/1 23,23,1/1 24,24,-1/1
sc 1 3,5,-1/1 7,8,-1/1 9,11,-1/1 10,12,-1/1 12,15,-2/1 13,14,-1/1 14,18,-2/1 16,17,-1/1 17,20,-2/1 19,21,-1/1 25,49,1/1 29,27,1/1 32,31,1/1 35,33,1/1 36,34,2/1 38,37,2/1 39,36,1/1 41,40,2/1 42,38,1/1 44,41,1/1 45,43,1/1 49,1,-2/1 51,1,1/1
sc 2 4,6,-1/1 7,9,-1/1 8,11,-1/1 10,13,-1/1 12,14,-1/1 15,18,-1/1 23,24,1/1 26,50,1/1 30,28,1/1 33,31,1/1 35,32,1/1 37,34,1/1 38,36,1/1 42,39,1/1 48,47,-1/1 50,2,-2/1 52,2,1/1
sc 3 1,5,1/1 4,7,-1/1 6,9,-1/1 7,10,-2/1 8,12,-1/1 9,13,-2/1 11,14,-1/1 17,19,-1/1 20,21,-1/1 21,22,-2/1 27,51,1/1 29,25,-1/1 31,28,2/1 33,30,2/1 34,31,1/1 36,32,1/1 37,33,1/1 38,35,1/1 43,41,1/1 45,44,2/1 46,45,1/1 49,3,1/1 51,3,-2/1 52,3,1/1
sc 4 2,6,1/1 3,7,1/1 5,8,1/1 13,16,-1/1 14,17,-1/1 18,20,-1/1 22,23,1/1 28,52,1/1 30,26,-1/1 31,27,-1/1 32,29,-1/1 40,37,1/1 41,38,1/1 44,42,1/1 47,46,-1/1 50,4,1/1 51,4,2/1 52,4,-2/1
sc 5 4,8,-1/1 6,11,-1/1 7,12,-1/1 8,15,-2/1 9,14,-1/1 11,18,-2/1 16,19,1/1 17,21,1/1 19,22,2/1 25,3,1/1 27,1,-1/1 29,49,1/1 29,51,1/1 32,28,2/1 35,30,2/1 36,31,1/1 38,33,1/1 39,32,1/1 42,35,1/1 43,40,-2/1 45,41,-1/1 46,43,-1/1 49,5,-1/1 51,5,-1/1 52,5,1/1
sc 6 3,9,1/1 5,11,1/1 10,16,1/1 12,17,1/1 15,20,1/1 22,24,-1/1 26,4,1/1 28,2,-1/1 30,50,1/1 30,52,1/1 33,27,-1/1 35,29,-1/1 40,34,-1/1 41,36,-1/1 44,39,-1/1 48,46,1/1 50,6,-1/1 51,6,2/1 52,6,-1/1
sc 7 1,8,1/1 2,9,1/1 3,10,2/1 5,12,1/1 9,16,2/1 11,17,1/1 14,19,-1/1 18,21,-1/1 21,23,-2/1 27,4,2/1 28,3,-1/1 31,51,1/1 31,52,2/1 32,25,-1/1 33,26,-2/1 34,27,-1/1 36,29,-1/1 40,33,-1/1 41,35,-1/1 43,38,1/1 45,42,2/1 47,45,1/1 49,7,1/1 50,7,1/1 52,7,-1/1
sc 8 2,11,1/1 3,12,1/1 5,15,2/1 9,17,1/1 11,20,2/1 13,19,1/1 14,21,1/1 19,23,2/1 25,7,1/1 28,5,-1/1 29,4,2/1 31,1,-1/1 32,49,1/1 32,51,1/1 32,52,2/1 35,26,-2/1 36,27,-1/1 39,29,-1/1 41,33,-1/1 43,37,-2/1 44,35,-1/1 45,38,-1/1 47,43,-1/1 49,8,-1/1 50,8,1/1 51,8,1/1 52,8,-1/1
sc 9 1,11,1/1 3,13,2/1 5,14,1/1 7,16,-2/1 8,17,-1/1 12,19,1/1 15,21,1/1 21,24,2/1 26,7,1/1 27,6,2/1 30,3,-1/1 31,2,-2/1 33,50,2/1 33,51,1/1 33,52,2/1 35,25,-1/1 37,27,-1/1 38,29,-1/1 40,31,1/1 41,32,1/1 43,36,-1/1 45,39,-2/1 48,45,-1/1 49,9,1/1 50,9,-1/1
sc 10 1,12,1/1 2,13,1/1 6,16,-1/1 11,19,1/1 18,22,-1/1 20,23,1/1 27,7,1/1 31,3,-1/1 34,51,1/1 34,52,1/1 36,25,-1/1 37,26,-1/1 40,30,1/1 43,35,-1/1 46,42,1/1 47,44,-1/1 49,10,2/1 50,10,1/1 51,10,-2/1
sc 11 3,14,1/1 5,18,2/1 7,17,-1/1 8,20,-2/1 10,19,-1/1 12,21,-1/1 19,24,-2/1 25,9,1/1 26,8,1/1 29,6,2/1 30,5,-1/1 32,2,-2/1 33,1,-1/1 35,49,1/1 35,50,2/1 35,51,1/1 35,52,2/1 38,27,-1/1 41,31,1/1 42,29,-1/1 43,34,2/1 44,32,1/1 45,36,1/1 48,43,1/1 49,11,-1/1 50,11,-1/1 51,11,1/1
sc 12 1,15,2/1 2,14,1/1 6,17,-1/1 9,19,-1/1 11,21,1/1 14,22,2/1 17,23,-2/1 25,10,2/1 27,8,1/1 29,7,1/1 31,5,-1/1 32,3,-1/1 34,1,-1/1 36,49,1/1 36,51,2/1 36,52,2/1 38,26,-2/1 39,25,-1/1 41,30,2/1 43,33,1/1 45,35,-1/1 46,38,-1/1 47,41,1/1 50,12,1/1 51,12,-1/1
sc 13 1,14,1/1 4,16,1/1 8,19,-1/1 15,22,1/1 20,24,-1/1 26,10,1/1 27,9,1/1 33,3,-1/1 34,2,-1/1 37,50,1/1 37,51,1/1 37,52,1/1 38,25,-1/1 40,28,-1/1 43,32,1/1 46,39,-1/1 48,44,1/1 49,13,2/1 50,13,-1/1 51,13,-2/1 52,13,1/1
sc 14 1,18,2/1 4,17,1/1 7,19,1/1 8,21,-1/1 12,22,-2/1 17,24,2/1 25,13,2/1 26,12,1/1 27,11,1/1 29,9,1/1 33,5,-1/1 35,3,-1/1 36,2,-2/1 37,1,-1/1 38,49,1/1 38,50,2/1 38,51,2/1 38,52,2/1 41,28,-2/1 42,25,-1/1 43,31,-1/1 45,32,1/1 46,36,1/1 48,41,-1/1 50,14,-1/1 51,14,-1/1 52,14,1/1
sc 15 2,18,1/1 6,20,-1/1 9,21,-1/1 13,22,-1/1 16,23,1/1 25,12,1/1 29,8,1/1 32,5,-1/1 36,1,-1/1 39,49,1/1 39,51,1/1 39,52,1/1 42,26,-1/1 44,30,1/1 45,33,1/1 46,37,1/1 47,40,-1/1 49,15,-2/1 50,15,1/1
sc 16 1,17,1/1 5,19,-1/1 15,23,-1/1 18,24,1/1 28,13,1/1 30,10,-1/1 31,9,-1/1 33,7,1/1 34,6,1/1 37,4,-1/1 40,50,1/1 40,51,1/1 40,52,2/1 41,25,-1/1 43,29,1/1 47,39,1/1 48,42,-1/1 49,16,2/1 52,16,-1/1
sc 17 1,20,2/1 3,19,1/1 5,21,-1/1 12,23,2/1 14,24,-2/1 25,16,2/1 28,14,1/1 30,12,-1/1 31,11,-1/1 32,9,-1/1 33,8,1/1 35,7,1/1 36,6,2/1 38,4,-2/1 40,1,-1/1 41,49,1/1 41,50,2/1 41,51,2/1 41,52,4/1 43,27,-1/1 44,25,-1/1 45,29,1/1 47,36,-1/1 48,38,1/1 51,17,1/1 52,17,-1/1
sc 18 4,20,1/1 7,21,1/1 10,22,1/1 16,24,-1/1 25,14,1/1 26,15,1/1 29,11,1/1 35,5,-1/1 38,1,-1/1 39,2,-1/1 42,49,1/1 42,50,1/1 42,51,1/1 42,52,1/1 44,28,-1/1 45,31,-1/1 46,34,-1/1 48,40,1/1 49,18,-2/1 50,18,-1/1 52,18,1/1
sc 19 1,21,1/1 5,22,-2/1 8,23,-2/1 11,24,2/1 27,17,1/1 29,16,-2/1 31,14,1/1 32,13,-2/1 33,12,-1/1 34,11,-1/1 35,10,2/1 36,9,1/1 37,8,1/1 38,7,-1/1 40,5,1/1 41,3,-1/1 43,49,1/1 43,50,2/1 43,51,3/1 43,52,4/1 45,25,-1/1 46,29,1/1 47,32,1/1 48,35,-1/1 49,19,1/1 51,19,-1/1
sc 20 3,21,1/1 10,23,-1/1 13,24,1/1 25,17,1/1 28,18,1/1 30,15,-1/1 32,11,-1/1 35,8,1/1 39,6,1/1 41,1,-1/1 42,4,-1/1 44,49,1/1 44,50,1/1 44,51,1/1 44,52,2/1 45,27,-1/1 47,34,1/1 48,37,-1/1 49,20,-2/1 51,20,2/1 52,20,-1/1
sc 21 3,22,2/1 7,23,2/1 9,24,-2/1 25,19,1/1 27,20,2/1 29,17,-1/1 31,18,2/1 32,14,-1/1 33,15,-2/1 35,12,1/1 36,11,-1/1 38,8,1/1 39,9,1/1 41,5,1/1 42,7,-1/1 43,1,-1/1 44,3,-1/1 45,49,2/1 45,50,2/1 45,51,3/1 45,52,4/1 46,27,-1/1 47,31,-1/1 48,33,1/1 49,21,-1/1
sc 22 4,23,-1/1 6,24,1/1 27,21,1/1 29,19,-1/1 34,18,1/1 36,14,-1/1 37,15,-1/1 38,12,1/1 39,13,1/1 42,10,-1/1 43,5,1/1 45,3,-1/1 46,49,1/1 46,50,1/1 46,51,2/1 46,52,2/1 47,28,1/1 48,30,-1/1 51,22,-2/1 52,22,1/1
sc 23 2,24,-1/1 28,22,-1/1 31,21,1/1 32,19,-1/1 34,20,-1/1 36,17,1/1 39,16,-1/1 40,15,1/1 41,12,-1/1 43,8,1/1 44,10,1/1 45,7,-1/1 46,4,1/1 47,49,1/1 47,50,1/1 47,51,2/1 47,52,3/1 48,26,1/1 50,23,1/1 52,23,-1/1
sc 24 26,23,-1/1 30,22,1/1 33,21,-1/1 35,19,1/1 37,20,1/1 38,17,-1/1 40,18,-1/1 41,14,1/1 42,16,1/1 43,11,-1/1 44,13,-1/1 45,9,1/1 46,6,-1/1 47,2,1/1 48,49,1/1 48,50,2/1 48,51,2/1 48,52,3/1 50,24,-1/1
sc 25 1,49,-1/1 5,3,-1/1 8,7,-1/1 11,9,-1/1 12,10,-2/1 14,13,-2/1 15,12,-1/1 17,16,-2/1 18,14,-1/1 20,17,-1/1 21,19,-1/1 27,29,1/1 31,32,1/1 33,35,1/1 34,36,1/1 36,39,2/1 37,38,1/1 38,42,2/1 40,41,1/1 41,44,2/1 43,45,1/1 49,25,2/1 51,25,-1/1
sc 26 2,50,-1/1 6,4,-1/1 9,7,-1/1 11,8,-1/1 13,10,-1/1 14,12,-1/1 18,15,-1/1 24,23,1/1 28,30,1/1 31,33,1/1 32,35,1/1 34,37,1/1 36,38,1/1 39,42,1/1 47,48,-1/1 50,26,2/1 52,26,-1/1
sc 27 3,51,-1/1 5,1,1/1 7,4,-2/1 9,6,-2/1 10,7,-1/1 12,8,-1/1 13,9,-1/1 14,11,-1/1 19,17,-1/1 21,20,-2/1 22,21,-1/1 25,29,-1/1 28,31,1/1 30,33,1/1 31,34,2/1 32,36,1/1 33,37,2/1 35,38,1/1 41,43,1/1 44,45,1/1 45,46,2/1 49,27,-1/1 51,27,2/1 52,27,-1/1
sc 28 4,52,-1/1 6,2,1/1 7,3,1/1 8,5,1/1 16,13,-1/1 17,14,-1/1 20,18,-1/1 23,22,1/1 26,30,-1/1 27,31,-1/1 29,32,-1/1 37,40,1/1 38,41,1/1 42,44,1/1 46,47,-1/1 50,28,-1/1 51,28,-2/1 52,28,2/1
sc 29 1,27,-1/1 3,25,1/1 5,49,-1/1 5,51,-1/1 8,4,-2/1 11,6,-2/1 12,7,-1/1 14,9,-1/1 15,8,-1/1 18,11,-1/1 19,16,2/1 21,17,1/1 22,19,1/1 28,32,1/1 30,35,1/1 31,36,1/1 32,39,2/1 33,38,1/1 35,42,2/1 40,43,-1/1 41,45,-1/1 43,46,-2/1 49,29,1/1 51,29,1/1 52,29,-1/1
sc 30 2,28,-1/1 4,26,1/1 6,50,-1/1 6,52,-1/1 9,3,1/1 11,5,1/1 16,10,1/1 17,12,1/1 20,15,1/1 24,22,-1/1 27,33,-1/1 29,35,-1/1 34,40,-1/1 36,41,-1/1 39,44,-1/1 46,48,1/1 50,30,1/1 51,30,-2/1 52,30,1/1
sc 31 3,28,-2/1 4,27,1/1 7,51,-1/1 7,52,-2/1 8,1,1/1 9,2,2/1 10,3,1/1 12,5,1/1 16,9,1/1 17,11,1/1 19,14,-1/1 21,18,-2/1 23,21,-1/1 25,32,-1/1 26,33,-1/1 27,34,-2/1 29,36,-1/1 33,40,-2/1 35,41,-1/1 38,43,1/1 42,45,1/1 45,47,2/1 49,31,-1/1 50,31,-1/1 52,31,1/1
sc 32 1,31,-1/1 4,29,1/1 5,28,-2/1 7,25,1/1 8,49,-1/1 8,51,-1/1 8,52,-2/1 11,2,2/1 12,3,1/1 15,5,1/1 17,9,1/1 19,13,2/1 20,11,1/1 21,14,1/1 23,19,1/1 26,35,-1/1 27,36,-1/1 29,39,-2/1 33,41,-1/1 35,44,-2/1 37,43,-1/1 38,45,-1/1 43,47,-2/1 49,32,1/1 50,32,-1/1 51,32,-1/1 52,32,1/1
sc 33 2,31,-1/1 3,30,-2/1 6,27,1/1 7,26,2/1 9,50,-2/1 9,51,-1/1 9,52,-2/1 11,1,1/1 13,3,1/1 14,5,1/1 16,7,-1/1 17,8,-1/1 19,12,1/1 21,15,2/1 24,21,1/1 25,35,-1/1 27,37,-2/1 29,38,-1/1 31,40,2/1 32,41,1/1 36,43,-1/1 39,45,-1/1 45,48,-2/1 49,33,-1/1 50,33,1/1
sc 34 3,31,-1/1 7,27,1/1 10,51,-1/1 10,52,-1/1 12,1,1/1 13,2,1/1 16,6,-1/1 19,11,1/1 22,18,-1/1 23,20,1/1 25,36,-1/1 26,37,-1/1 30,40,1/1 35,43,-1/1 42,46,1/1 44,47,-1/1 49,34,-2/1 50,34,-1/1 51,34,2/1
sc 35 1,33,-1/1 2,32,-1/1 5,30,-2/1 6,29,1/1 8,26,2/1 9,25,1/1 11,49,-1/1 11,50,-2/1 11,51,-1/1 11,52,-2/1 14,3,1/1 17,7,-1/1 18,5,1/1 19,10,-2/1 20,8,-1/1 21,12,-1/1 24,19,-1/1 27,38,-1/1 29,42,-2/1 31,41,1/1 32,44,2/1 34,43,1/1 36,45,1/1 43,48,2/1 49,35,1/1 50,35,1/1 51,35,-1/1
sc 36 1,34,-2/1 3,32,-1/1 5,31,-1/1 7,29,1/1 8,27,1/1 10,25,1/1 12,49,-1/1 12,51,-2/1 12,52,-2/1 14,2,2/1 15,1,1/1 17,6,-2/1 19,9,-1/1 21,11,1/1 22,14,1/1 23,17,-1/1 25,39,-2/1 26,38,-1/1 30,41,1/1 33,43,1/1 35,45,-1/1 38,46,-2/1 41,47,2/1 50,36,-1/1 51,36,1/1
sc 37 2,34,-1/1 3,33,-1/1 9,27,1/1 10,26,1/1 13,50,-1/1 13,51,-1/1 13,52,-1/1 14,1,1/1 16,4,1/1 19,8,-1/1 22,15,1/1 24,20,-1/1 25,38,-1/1 28,40,-1/1 32,43,1/1 39,46,-1/1 44,48,1/1 49,37,-2/1 50,37,1/1 51,37,2/1 52,37,-1/1
sc 38 1,37,-2/1 2,36,-1/1 3,35,-1/1 5,33,-1/1 9,29,1/1 11,27,1/1 12,26,2/1 13,25,1/1 14,49,-1/1 14,50,-2/1 14,51,-2/1 14,52,-2/1 17,4,2/1 18,1,1/1 19,7,1/1 21,8,-1/1 22,12,-1/1 24,17,1/1 25,42,-2/1 28,41,-1/1 31,43,-1/1 32,45,1/1 36,46,2/1 41,48,-2/1 50,38,1/1 51,38,1/1 52,38,-1/1
sc 39 1,36,-1/1 5,32,-1/1 8,29,1/1 12,25,1/1 15,49,-1/1 15,51,-1/1 15,52,-1/1 18,2,1/1 20,6,-1/1 21,9,-1/1 22,13,-1/1 23,16,1/1 26,42,-1/1 30,44,1/1 33,45,1/1 37,46,1/1 40,47,-1/1 49,39,2/1 50,39,-1/1
sc 40 4,37,-1/1 6,34,1/1 7,33,1/1 9,31,-1/1 10,30,-1/1 13,28,1/1 16,50,-1/1 16,51,-1/1 16,52,-2/1 17,1,1/1 19,5,-1/1 23,15,-1/1 24,18,1/1 25,41,-1/1 29,43,1/1 39,47,1/1 42,48,-1/1 49,40,-2/1 52,40,1/1
sc 41 1,40,-2/1 4,38,-1/1 6,36,1/1 7,35,1/1 8,33,1/1 9,32,-1/1 11,31,-1/1 12,30,-2/1 14,28,2/1 16,25,1/1 17,49,-1/1 17,50,-2/1 17,51,-2/1 17,52,-4/1 19,3,1/1 20,1,1/1 21,5,-1/1 23,12,1/1 24,14,-1/1 25,44,-2/1 27,43,-1/1 29,45,1/1 36,47,-2/1 38,48,2/1 51,41,-1/1 52,41,1/1
sc 42 1,38,-1/1 2,39,-1/1 5,35,-1/1 11,29,1/1 14,25,1/1 15,26,1/1 18,49,-1/1 18,50,-1/1 18,51,-1/1 18,52,-1/1 20,4,1/1 21,7,1/1 22,10,1/1 24,16,-1/1 28,44,-1/1 31,45,-1/1 34,46,-1/1 40,48,1/1 49,42,2/1 50,42,1/1 52,42,-1/1
sc 43 3,41,-1/1 5,40,2/1 7,38,-1/1 8,37,2/1 9,36,1/1 10,35,1/1 11,34,-2/1 12,33,-1/1 13,32,-1/1 14,31,1/1 16,29,-1/1 17,27,1/1 19,49,-1/1 19,50,-2/1 19,51,-3/1 19,52,-4/1 21,1,1/1 22,5,-1/1 23,8,-1/1 24,11,1/1 25,45,-1/1 29,46,2/1 32,47,2/1 35,48,-2/1 49,43,-1/1 51,43,1/1
sc 44 1,41,-1/1 4,42,-1/1 6,39,1/1 8,35,1/1 11,32,-1/1 15,30,-1/1 17,25,1/1 18,28,1/1 20,49,-1/1 20,50,-1/1 20,51,-1/1 20,52,-2/1 21,3,1/1 23,10,-1/1 24,13,1/1 27,45,-1/1 34,47,1/1 37,48,-1/1 49,44,2/1 51,44,-2/1 52,44,1/1
sc 45 1,43,-1/1 3,44,-2/1 5,41,1/1 7,42,-2/1 8,38,1/1 9,39,2/1 11,36,-1/1 12,35,1/1 14,32,-1/1 15,33,-1/1 17,29,-1/1 18,31,1/1 19,25,1/1 20,27,1/1 21,49,-2/1 21,50,-2/1 21,51,-3/1 21,52,-4/1 22,3,1/1 23,7,1/1 24,9,-1/1 27,46,-2/1 31,47,-2/1 33,48,2/1 49,45,1/1
sc 46 3,45,-1/1 5,43,1/1 10,42,-1/1 12,38,1/1 13,39,1/1 14,36,-1/1 15,37,-1/1 18,34,1/1 19,29,-1/1 21,27,1/1 22,49,-1/1 22,50,-1/1 22,51,-2/1 22,52,-2/1 23,4,-1/1 24,6,1/1 28,47,1/1 30,48,-1/1 51,46,2/1 52,46,-1/1
sc 47 4,46,1/1 7,45,-1/1 8,43,1/1 10,44,1/1 12,41,-1/1 15,40,1/1 16,39,-1/1 17,36,1/1 19,32,-1/1 20,34,-1/1 21,31,1/1 22,28,-1/1 23,49,-1/1 23,50,-1/1 23,51,-2/1 23,52,-3/1 24,2,-1/1 26,48,1/1 50,47,-1/1 52,47,1/1
sc 48 2,47,1/1 6,46,-1/1 9,45,1/1 11,43,-1/1 13,44,-1/1 14,41,1/1 16,42,1/1 17,38,-1/1 18,40,-1/1 19,35,1/1 20,37,1/1 21,33,-1/1 22,30,1/1 23,26,-1/1 24,49,-1/1 24,50,-2/1 24,51,-2/1 24,52,-3/1 50,48,1/1
sc 49 1,1,2/1 3,3,-1/1 5,5,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,-2/1 11,11,1/1 13,13,-2/1 15,15,2/1 16,16,-2/1 18,18,2/1 19,19,-1/1 20,20,2/1 21,21,1/1 25,25,-2/1 27,27,1/1 29,29,-1/1 31,31,1/1 32,32,-1/1 33,33,1/1 34,34,2/1 35,35,-1/1 37,37,2/1 39,39,-2/1 40,40,2/1 42,42,-2/1 43,43,1/1 44,44,-2/1 45,45,-1/1
sc 50 2,2,2/1 4,4,-1/1 6,6,1/1 7,7,-1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 18,18,1/1 23,23,-1/1 24,24,1/1 26,26,-2/1 28,28,1/1 30,30,-1/1 31,31,1/1 32,32,1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,1/1 37,37,-1/1 38,38,-1/1 39,39,1/1 42,42,-1/1 47,47,1/1 48,48,-1/1
sc 51 1,1,-1/1 3,3,2/1 4,4,-2/1 5,5,1/1 6,6,-2/1 8,8,-1/1 10,10,2/1 11,11,-1/1 12,12,1/1 13,13,2/1 14,14,1/1 17,17,-1/1 19,19,1/1 20,20,-2/1 22,22,2/1 25,25,1/1 27,27,-2/1 28,28,2/1 29,29,-1/1 30,30,2/1 32,32,1/1 34,34,-2/1 35,35,1/1 36,36,-1/1 37,37,-2/1 38,38,-1/1 41,41,1/1 43,43,-1/1 44,44,2/1 46,46,-2/1
sc 52 2,2,-1/1 3,3,-1/1 4,4,2/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 13,13,-1/1 14,14,-1/1 16,16,1/1 17,17,1/1 18,18,-1/1 20,20,1/1 22,22,-1/1 23,23,1/1 26,26,1/1 27,27,1/1 28,28,-2/1 29,29,1/1 30,30,-1/1 31,31,-1/1 32,32,-1/1 37,37,1/1 38,38,1/1 40,40,-1/1 41,41,-1/1 42,42,1/1 44,44,-1/1 46,46,1/1 47,47,-1/1
done


==> anc/numbers/deposit/color57/gapdata/F4_52.txt <==
name F4_52
type F 4
hw 0 1 0 0
fundims 26 52 273 1274
cartan 2 0 -1 0 0 2 0 -1 -1 0 2 -1 0 -1 -2 2
nbasis 24 24 4
dimR 52
mat 1 4,5,1/1 6,7,2/1 7,10,1/1 8,9,2/1 9,13,1/1 11,14,2/1 12,15,1/1 14,17,1/1 16,19,1/1 20,23,1/1 24,27,1/1 25,32,-1/1 26,32,1/1 27,32,2/1 28,32,1/1 31,35,1/1 34,37,1/1 36,39,1/1 38,41,2/1 40,42,2/1 41,44,1/1 42,46,1/1 43,45,2/1 45,48,1/1 47,49,1/1
mat 2 1,2,1/1 8,11,1/1 9,14,1/1 12,16,1/1 13,17,1/1 15,19,1/1 18,22,1/1 21,25,2/1 21,26,-1/1 21,27,2/1 21,28,-1/1 25,29,-1/1 30,33,-1/1 34,36,-1/1 37,39,-1/1 38,40,-1/1 41,42,-1/1 44,46,-1/1 51,52,-1/1
mat 3 3,4,2/1 4,6,1/1 5,7,1/1 9,12,1/1 13,15,2/1 14,16,1/1 15,18,1/1 17,19,2/1 19,22,1/1 20,24,1/1 23,26,1/1 26,31,2/1 27,31,1/1 30,34,2/1 32,35,1/1 33,36,2/1 34,38,1/1 36,40,1/1 37,41,1/1 39,42,1/1 45,47,1/1 48,49,2/1 49,50,1/1
mat 4 2,3,-1/1 6,8,1/1 7,9,1/1 10,13,1/1 16,20,-1/1 18,21,-1/1 19,23,-1/1 22,25,-1/1 22,26,-1/1 25,30,-1/1 26,30,-1/1 29,33,-1/1 31,34,-1/1 35,37,-1/1 40,43,1/1 42,45,1/1 46,48,1/1 50,51,-1/1
mat 5 3,5,2/1 4,7,1/1 5,10,1/1 8,12,-2/1 9,15,-1/1 11,16,-2/1 12,18,-1/1 14,19,-1/1 16,22,-1/1 20,26,-1/1 20,27,1/1 23,32,1/1 24,31,-1/1 25,35,1/1 26,35,1/1 27,35,-1/1 28,35,-1/1 30,37,2/1 33,39,2/1 34,41,1/1 36,42,1/1 37,44,1/1 39,46,1/1 43,47,-2/1 45,49,-1/1 47,50,-1/1
mat 6 1,3,1/1 6,11,1/1 7,14,1/1 10,17,1/1 12,20,1/1 15,23,1/1 18,25,-1/1 18,26,2/1 18,27,-2/1 18,28,1/1 21,30,1/1 22,29,1/1 26,33,1/1 31,36,1/1 35,39,1/1 38,43,1/1 41,45,1/1 44,48,1/1 50,52,1/1
mat 7 2,4,-2/1 4,8,-1/1 5,9,-1/1 7,12,1/1 10,15,2/1 14,20,1/1 15,21,1/1 16,24,-1/1 17,23,2/1 19,25,1/1 22,31,-2/1 23,30,1/1 25,34,-2/1 27,34,1/1 29,36,-2/1 31,38,-1/1 32,37,1/1 35,41,-1/1 36,43,-1/1 39,45,-1/1 42,47,1/1 46,49,2/1 49,51,1/1
mat 8 2,5,-2/1 4,9,-1/1 5,13,-1/1 6,12,-2/1 7,15,-1/1 11,20,-2/1 12,21,-1/1 14,23,-1/1 16,25,-1/1 16,27,-1/1 19,32,-1/1 20,30,-1/1 22,35,-2/1 24,34,-1/1 25,37,-1/1 26,37,-1/1 27,37,-1/1 28,37,-1/1 29,39,-2/1 31,41,-1/1 35,44,-1/1 36,45,-1/1 39,48,-1/1 40,47,-2/1 42,49,-1/1 47,51,-1/1
mat 9 1,4,2/1 4,11,-1/1 5,14,-1/1 7,16,1/1 9,20,-1/1 10,19,2/1 12,24,1/1 13,23,-2/1 15,25,1/1 15,26,-1/1 15,27,2/1 15,28,-1/1 18,31,2/1 19,29,-1/1 21,34,2/1 23,33,-1/1 27,36,-1/1 31,40,1/1 32,39,-1/1 34,43,-1/1 35,42,1/1 37,45,-1/1 41,47,1/1 44,49,2/1 49,52,-1/1
mat 10 2,6,-1/1 3,8,1/1 5,12,-1/1 10,18,1/1 13,21,-1/1 14,24,1/1 17,25,-1/1 17,26,1/1 19,31,1/1 23,34,1/1 25,38,-1/1 26,38,1/1 27,38,1/1 29,40,-1/1 32,41,1/1 33,43,1/1 39,47,-1/1 46,50,1/1 48,51,-1/1
mat 11 1,5,2/1 4,14,-1/1 5,17,-1/1 6,16,-2/1 7,19,-1/1 8,20,2/1 9,23,1/1 12,25,-1/1 12,26,1/1 12,27,-1/1 12,28,1/1 15,32,1/1 16,29,1/1 18,35,2/1 20,33,1/1 21,37,2/1 24,36,1/1 25,39,-1/1 26,39,1/1 27,39,1/1 28,39,1/1 31,42,1/1 34,45,-1/1 35,46,1/1 37,48,-1/1 38,47,-2/1 41,49,-1/1 47,52,1/1
mat 12 2,7,-2/1 3,9,2/1 4,12,1/1 5,15,-1/1 7,18,-1/1 9,21,1/1 11,24,-2/1 14,25,1/1 14,26,-1/1 14,27,1/1 16,31,-1/1 17,32,2/1 19,35,1/1 20,34,-1/1 23,37,1/1 24,38,-1/1 25,41,-1/1 26,41,1/1 28,41,-1/1 29,42,-2/1 32,44,1/1 33,45,2/1 36,47,1/1 39,49,-1/1 42,50,-1/1 45,51,1/1
mat 13 1,6,1/1 3,11,1/1 5,16,-1/1 9,24,-1/1 10,22,1/1 13,25,-1/1 13,27,-2/1 13,28,1/1 15,31,-1/1 17,29,1/1 21,38,1/1 23,36,-1/1 26,40,-1/1 27,40,-1/1 30,43,1/1 32,42,-1/1 37,47,-1/1 44,50,1/1 48,52,1/1
mat 14 1,7,2/1 3,14,2/1 4,16,1/1 5,19,-1/1 7,22,-1/1 8,24,2/1 9,25,1/1 9,27,1/1 9,28,-1/1 12,31,1/1 13,32,-2/1 14,29,-1/1 15,35,-1/1 20,36,1/1 21,41,2/1 23,39,-1/1 24,40,1/1 25,42,-1/1 26,42,-1/1 28,42,1/1 30,45,2/1 32,46,-1/1 34,47,1/1 37,49,-1/1 41,50,-1/1 45,52,-1/1
mat 15 2,10,-1/1 3,13,1/1 4,15,1/1 6,18,1/1 8,21,-1/1 11,25,-1/1 11,26,1/1 11,27,-2/1 14,32,-1/1 16,35,-1/1 20,37,-1/1 24,41,-1/1 27,44,-1/1 28,44,-1/1 29,46,-1/1 33,48,1/1 36,49,1/1 40,50,1/1 43,51,-1/1
mat 16 1,8,1/1 2,11,1/1 5,20,1/1 7,24,1/1 10,26,-1/1 10,27,2/1 10,28,-1/1 13,30,1/1 15,34,1/1 17,33,-1/1 18,38,1/1 19,36,-1/1 22,40,-1/1 25,43,1/1 27,43,-1/1 32,45,-1/1 35,47,-1/1 44,51,-1/1 46,52,-1/1
mat 17 1,9,2/1 2,14,2/1 4,20,-1/1 5,23,1/1 6,24,-2/1 7,26,1/1 7,27,-1/1 7,28,1/1 9,30,-1/1 10,32,2/1 12,34,-1/1 14,33,1/1 15,37,1/1 16,36,1/1 18,41,2/1 19,39,-1/1 22,42,-2/1 24,43,1/1 25,45,1/1 26,45,1/1 28,45,1/1 31,47,1/1 32,48,-1/1 35,49,-1/1 41,51,1/1 42,52,1/1
mat 18 1,10,1/1 3,17,1/1 4,19,1/1 6,22,1/1 8,25,-1/1 8,28,1/1 9,32,1/1 11,29,1/1 12,35,1/1 20,39,1/1 21,44,1/1 24,42,1/1 25,46,-1/1 27,46,1/1 28,46,1/1 30,48,1/1 34,49,1/1 38,50,1/1 43,52,1/1
mat 19 1,12,2/1 2,16,2/1 3,20,2/1 4,24,1/1 5,27,1/1 5,28,-1/1 7,31,1/1 9,34,-1/1 10,35,2/1 12,38,-1/1 13,37,-2/1 14,36,1/1 15,41,-1/1 16,40,1/1 17,39,2/1 19,42,1/1 20,43,-1/1 23,45,-1/1 25,47,1/1 26,47,-1/1 27,47,-1/1 28,47,1/1 32,49,-1/1 35,50,-1/1 37,51,-1/1 39,52,-1/1
mat 20 1,13,1/1 2,17,1/1 4,23,-1/1 6,26,-1/1 6,28,-1/1 7,32,-1/1 8,30,1/1 11,33,-1/1 12,37,-1/1 16,39,1/1 18,44,1/1 22,46,-1/1 24,45,1/1 26,48,1/1 27,48,1/1 28,48,1/1 31,49,1/1 38,51,-1/1 40,52,-1/1
mat 21 1,15,2/1 2,19,2/1 3,23,2/1 4,28,1/1 5,32,1/1 6,31,-2/1 7,35,-1/1 8,34,2/1 9,37,1/1 11,36,-2/1 12,41,-1/1 14,39,-1/1 15,44,-1/1 16,42,1/1 19,46,1/1 20,45,-1/1 23,48,-1/1 24,47,1/1 27,49,1/1 28,49,2/1 31,50,1/1 34,51,1/1 36,52,1/1
mat 22 1,18,1/1 2,22,1/1 3,26,1/1 3,28,-1/1 4,31,1/1 5,35,1/1 8,38,1/1 9,41,1/1 11,40,-1/1 13,44,1/1 14,42,-1/1 17,46,-1/1 20,47,-1/1 23,49,-1/1 26,50,-1/1 28,50,1/1 30,51,-1/1 33,52,-1/1
mat 23 1,21,1/1 2,25,1/1 2,28,1/1 3,30,1/1 4,34,1/1 5,37,1/1 6,38,1/1 7,41,1/1 10,44,1/1 11,43,1/1 14,45,1/1 16,47,1/1 17,48,1/1 19,49,1/1 22,50,1/1 25,51,1/1 28,51,1/1 29,52,1/1
mat 24 1,25,-1/1 1,26,1/1 1,27,-2/1 1,28,2/1 2,29,1/1 3,33,1/1 4,36,1/1 5,39,1/1 6,40,1/1 7,42,1/1 8,43,1/1 9,45,1/1 10,46,1/1 12,47,1/1 13,48,1/1 15,49,1/1 18,50,1/1 21,51,1/1 28,52,1/1
mat 25 5,4,1/1 7,6,1/1 9,8,1/1 10,7,2/1 13,9,2/1 14,11,1/1 15,12,1/1 17,14,2/1 19,16,1/1 23,20,1/1 25,24,-1/1 26,24,1/1 27,24,2/1 28,24,1/1 32,27,1/1 35,31,1/1 37,34,1/1 39,36,1/1 41,38,1/1 42,40,1/1 44,41,2/1 45,43,1/1 46,42,2/1 48,45,2/1 49,47,1/1
mat 26 2,1,1/1 11,8,1/1 14,9,1/1 16,12,1/1 17,13,1/1 19,15,1/1 22,18,1/1 25,21,1/1 29,25,-2/1 29,26,1/1 29,27,-2/1 29,28,1/1 33,30,-1/1 36,34,-1/1 39,37,-1/1 40,38,-1/1 42,41,-1/1 46,44,-1/1 52,51,-1/1
mat 27 4,3,1/1 6,4,2/1 7,5,1/1 12,9,1/1 15,13,1/1 16,14,1/1 18,15,2/1 19,17,1/1 22,19,2/1 24,20,1/1 26,23,2/1 27,23,1/1 31,26,1/1 34,30,1/1 35,32,1/1 36,33,1/1 38,34,2/1 40,36,2/1 41,37,1/1 42,39,1/1 47,45,1/1 49,48,1/1 50,49,2/1
mat 28 3,2,-1/1 8,6,1/1 9,7,1/1 13,10,1/1 20,16,-1/1 21,18,-1/1 23,19,-1/1 25,22,-1/1 26,22,-1/1 30,25,-1/1 30,26,-1/1 33,29,-1/1 34,31,-1/1 37,35,-1/1 43,40,1/1 45,42,1/1 48,46,1/1 51,50,-1/1
mat 29 5,3,1/1 7,4,1/1 10,5,2/1 12,8,-1/1 15,9,-1/1 16,11,-1/1 18,12,-2/1 19,14,-1/1 22,16,-2/1 25,20,-1/1 26,20,-1/1 27,20,1/1 28,20,1/1 31,24,-1/1 32,23,1/1 35,26,1/1 35,27,-1/1 37,30,1/1 39,33,1/1 41,34,1/1 42,36,1/1 44,37,2/1 46,39,2/1 47,43,-1/1 49,45,-1/1 50,47,-2/1
mat 30 3,1,1/1 11,6,1/1 14,7,1/1 17,10,1/1 20,12,1/1 23,15,1/1 26,18,1/1 29,22,1/1 30,21,1/1 33,25,-1/1 33,26,2/1 33,27,-2/1 33,28,1/1 36,31,1/1 39,35,1/1 43,38,1/1 45,41,1/1 48,44,1/1 52,50,1/1
mat 31 4,2,-1/1 8,4,-2/1 9,5,-1/1 12,7,1/1 15,10,1/1 20,14,1/1 21,15,2/1 23,17,1/1 24,16,-1/1 25,19,2/1 27,19,-1/1 30,23,2/1 31,22,-1/1 34,25,-1/1 36,29,-1/1 37,32,1/1 38,31,-2/1 41,35,-1/1 43,36,-2/1 45,39,-1/1 47,42,1/1 49,46,1/1 51,49,2/1
mat 32 5,2,-1/1 9,4,-1/1 12,6,-1/1 13,5,-2/1 15,7,-1/1 20,11,-1/1 21,12,-2/1 23,14,-1/1 25,16,-1/1 26,16,-1/1 27,16,-1/1 28,16,-1/1 30,20,-2/1 32,19,-1/1 34,24,-1/1 35,22,-1/1 37,25,-1/1 37,27,-1/1 39,29,-1/1 41,31,-1/1 44,35,-2/1 45,36,-1/1 47,40,-1/1 48,39,-2/1 49,42,-1/1 51,47,-2/1
mat 33 4,1,1/1 11,4,-2/1 14,5,-1/1 16,7,1/1 19,10,1/1 20,9,-1/1 23,13,-1/1 24,12,1/1 27,15,1/1 29,19,-2/1 31,18,1/1 33,23,-2/1 34,21,1/1 36,25,-1/1 36,26,1/1 36,27,-2/1 36,28,1/1 39,32,-1/1 40,31,2/1 42,35,1/1 43,34,-2/1 45,37,-1/1 47,41,1/1 49,44,1/1 52,49,-2/1
mat 34 6,2,-1/1 8,3,1/1 12,5,-1/1 18,10,1/1 21,13,-1/1 24,14,1/1 25,17,-1/1 26,17,1/1 27,17,1/1 31,19,1/1 34,23,1/1 38,25,-1/1 38,26,1/1 40,29,-1/1 41,32,1/1 43,33,1/1 47,39,-1/1 50,46,1/1 51,48,-1/1
mat 35 5,1,1/1 14,4,-1/1 16,6,-1/1 17,5,-2/1 19,7,-1/1 20,8,1/1 23,9,1/1 25,12,-1/1 26,12,1/1 27,12,1/1 28,12,1/1 29,16,2/1 32,15,1/1 33,20,2/1 35,18,1/1 36,24,1/1 37,21,1/1 39,25,-1/1 39,26,1/1 39,27,-1/1 39,28,1/1 42,31,1/1 45,34,-1/1 46,35,2/1 47,38,-1/1 48,37,-2/1 49,41,-1/1 52,47,2/1
mat 36 7,2,-1/1 9,3,1/1 12,4,1/1 15,5,-1/1 18,7,-2/1 21,9,2/1 24,11,-1/1 25,14,1/1 26,14,-1/1 28,14,1/1 31,16,-1/1 32,17,1/1 34,20,-1/1 35,19,1/1 37,23,1/1 38,24,-2/1 41,25,-1/1 41,26,1/1 41,27,-1/1 42,29,-1/1 44,32,2/1 45,33,1/1 47,36,1/1 49,39,-1/1 50,42,-2/1 51,45,2/1
mat 37 6,1,1/1 11,3,1/1 16,5,-1/1 22,10,1/1 24,9,-1/1 26,13,-1/1 27,13,-1/1 29,17,1/1 31,15,-1/1 36,23,-1/1 38,21,1/1 40,25,-1/1 40,27,-2/1 40,28,1/1 42,32,-1/1 43,30,1/1 47,37,-1/1 50,44,1/1 52,48,1/1
mat 38 7,1,1/1 14,3,1/1 16,4,1/1 19,5,-1/1 22,7,-2/1 24,8,1/1 25,9,1/1 26,9,1/1 28,9,-1/1 29,14,-2/1 31,12,1/1 32,13,-1/1 35,15,-1/1 36,20,1/1 39,23,-1/1 40,24,2/1 41,21,1/1 42,25,-1/1 42,27,-1/1 42,28,1/1 45,30,1/1 46,32,-2/1 47,34,1/1 49,37,-1/1 50,41,-2/1 52,45,-2/1
mat 39 10,2,-1/1 13,3,1/1 15,4,1/1 18,6,1/1 21,8,-1/1 27,11,-1/1 28,11,-1/1 32,14,-1/1 35,16,-1/1 37,20,-1/1 41,24,-1/1 44,25,-1/1 44,26,1/1 44,27,-2/1 46,29,-1/1 48,33,1/1 49,36,1/1 50,40,1/1 51,43,-1/1
mat 40 8,1,1/1 11,2,1/1 20,5,1/1 24,7,1/1 25,10,-1/1 27,10,1/1 30,13,1/1 33,17,-1/1 34,15,1/1 36,19,-1/1 38,18,1/1 40,22,-1/1 43,26,1/1 43,27,-2/1 43,28,1/1 45,32,-1/1 47,35,-1/1 51,44,-1/1 52,46,-1/1
mat 41 9,1,1/1 14,2,1/1 20,4,-1/1 23,5,1/1 24,6,-1/1 25,7,1/1 26,7,1/1 28,7,1/1 30,9,-2/1 32,10,1/1 33,14,2/1 34,12,-1/1 36,16,1/1 37,15,1/1 39,19,-1/1 41,18,1/1 42,22,-1/1 43,24,2/1 45,26,1/1 45,27,-1/1 45,28,1/1 47,31,1/1 48,32,-2/1 49,35,-1/1 51,41,2/1 52,42,2/1
mat 42 10,1,1/1 17,3,1/1 19,4,1/1 22,6,1/1 25,8,-1/1 27,8,1/1 28,8,1/1 29,11,1/1 32,9,1/1 35,12,1/1 39,20,1/1 42,24,1/1 44,21,1/1 46,25,-1/1 46,28,1/1 48,30,1/1 49,34,1/1 50,38,1/1 52,43,1/1
mat 43 12,1,1/1 16,2,1/1 20,3,1/1 24,4,1/1 25,5,-1/1 26,5,1/1 27,5,1/1 28,5,-1/1 31,7,1/1 34,9,-1/1 35,10,1/1 36,14,1/1 37,13,-1/1 38,12,-2/1 39,17,1/1 40,16,2/1 41,15,-1/1 42,19,1/1 43,20,-2/1 45,23,-1/1 47,27,-1/1 47,28,1/1 49,32,-1/1 50,35,-2/1 51,37,-2/1 52,39,-2/1
mat 44 13,1,1/1 17,2,1/1 23,4,-1/1 26,6,-1/1 27,6,-1/1 28,6,-1/1 30,8,1/1 32,7,-1/1 33,11,-1/1 37,12,-1/1 39,16,1/1 44,18,1/1 45,24,1/1 46,22,-1/1 48,26,1/1 48,28,1/1 49,31,1/1 51,38,-1/1 52,40,-1/1
mat 45 15,1,1/1 19,2,1/1 23,3,1/1 27,4,1/1 28,4,2/1 31,6,-1/1 32,5,1/1 34,8,1/1 35,7,-1/1 36,11,-1/1 37,9,1/1 39,14,-1/1 41,12,-1/1 42,16,1/1 44,15,-2/1 45,20,-1/1 46,19,2/1 47,24,1/1 48,23,-2/1 49,28,1/1 50,31,2/1 51,34,2/1 52,36,2/1
mat 46 18,1,1/1 22,2,1/1 26,3,1/1 28,3,-1/1 31,4,1/1 35,5,1/1 38,8,1/1 40,11,-1/1 41,9,1/1 42,14,-1/1 44,13,1/1 46,17,-1/1 47,20,-1/1 49,23,-1/1 50,26,-1/1 50,28,1/1 51,30,-1/1 52,33,-1/1
mat 47 21,1,1/1 25,2,1/1 28,2,1/1 30,3,1/1 34,4,1/1 37,5,1/1 38,6,1/1 41,7,1/1 43,11,1/1 44,10,1/1 45,14,1/1 47,16,1/1 48,17,1/1 49,19,1/1 50,22,1/1 51,25,1/1 51,28,1/1 52,29,1/1
mat 48 28,1,1/1 29,2,1/1 33,3,1/1 36,4,1/1 39,5,1/1 40,6,1/1 42,7,1/1 43,8,1/1 45,9,1/1 46,10,1/1 47,12,1/1 48,13,1/1 49,15,1/1 50,18,1/1 51,21,1/1 52,25,-1/1 52,26,1/1 52,27,-2/1 52,28,2/1
mat 49 4,4,1/1 5,5,-1/1 6,6,2/1 8,8,2/1 10,10,-2/1 11,11,2/1 12,12,1/1 13,13,-2/1 15,15,-1/1 16,16,1/1 17,17,-2/1 19,19,-1/1 20,20,1/1 23,23,-1/1 24,24,2/1 31,31,1/1 32,32,-2/1 34,34,1/1 35,35,-1/1 36,36,1/1 37,37,-1/1 38,38,2/1 39,39,-1/1 40,40,2/1 43,43,2/1 44,44,-2/1 46,46,-2/1 47,47,1/1 48,48,-2/1 49,49,-1/1
mat 50 1,1,1/1 2,2,-1/1 8,8,1/1 9,9,1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 21,21,2/1 22,22,-1/1 29,29,-2/1 30,30,1/1 33,33,-1/1 34,34,1/1 36,36,-1/1 37,37,1/1 38,38,1/1 39,39,-1/1 40,40,-1/1 41,41,1/1 42,42,-1/1 44,44,1/1 46,46,-1/1 51,51,1/1 52,52,-1/1
mat 51 3,3,2/1 5,5,1/1 6,6,-2/1 7,7,-1/1 9,9,1/1 12,12,-1/1 13,13,2/1 14,14,1/1 16,16,-1/1 17,17,2/1 18,18,-2/1 20,20,1/1 22,22,-2/1 23,23,2/1 24,24,-1/1 30,30,2/1 31,31,-2/1 32,32,1/1 33,33,2/1 35,35,-1/1 37,37,1/1 38,38,-2/1 39,39,1/1 40,40,-2/1 41,41,-1/1 42,42,-1/1 45,45,1/1 47,47,-1/1 48,48,2/1 50,50,-2/1
mat 52 2,2,1/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,-1/1 10,10,1/1 13,13,-1/1 16,16,1/1 18,18,1/1 19,19,1/1 20,20,-1/1 21,21,-1/1 22,22,2/1 23,23,-1/1 29,29,1/1 30,30,-2/1 31,31,1/1 33,33,-1/1 34,34,-1/1 35,35,1/1 37,37,-1/1 40,40,1/1 42,42,1/1 43,43,-1/1 45,45,-1/1 46,46,1/1 48,48,-1/1 50,50,1/1 51,51,-1/1
sc 1 3,5,-1/1 7,8,-1/1 9,11,-1/1 10,12,-1/1 12,15,-2/1 13,14,-1/1 14,18,-2/1 16,17,-1/1 17,20,-2/1 19,21,-1/1 25,49,1/1 29,27,1/1 32,31,1/1 35,33,1/1 36,34,2/1 38,37,2/1 39,36,1/1 41,40,2/1 42,38,1/1 44,41,1/1 45,43,1/1 49,1,-2/1 51,1,1/1
sc 2 4,6,-1/1 7,9,-1/1 8,11,-1/1 10,13,-1/1 12,14,-1/1 15,18,-1/1 23,24,1/1 26,50,1/1 30,28,1/1 33,31,1/1 35,32,1/1 37,34,1/1 38,36,1/1 42,39,1/1 48,47,-1/1 50,2,-2/1 52,2,1/1
sc 3 1,5,1/1 4,7,-1/1 6,9,-1/1 7,10,-2/1 8,12,-1/1 9,13,-2/1 11,14,-1/1 17,19,-1/1 20,21,-1/1 21,22,-2/1 27,51,1/1 29,25,-1/1 31,28,2/1 33,30,2/1 34,31,1/1 36,32,1/1 37,33,1/1 38,35,1/1 43,41,1/1 45,44,2/1 46,45,1/1 49,3,1/1 51,3,-2/1 52,3,1/1
sc 4 2,6,1/1 3,7,1/1 5,8,1/1 13,16,-1/1 14,17,-1/1 18,20,-1/1 22,23,1/1 28,52,1/1 30,26,-1/1 31,27,-1/1 32,29,-1/1 40,37,1/1 41,38,1/1 44,42,1/1 47,46,-1/1 50,4,1/1 51,4,2/1 52,4,-2/1
sc 5 4,8,-1/1 6,11,-1/1 7,12,-1/1 8,15,-2/1 9,14,-1/1 11,18,-2/1 16,19,1/1 17,21,1/1 19,22,2/1 25,3,1/1 27,1,-1/1 29,49,1/1 29,51,1/1 32,28,2/1 35,30,2/1 36,31,1/1 38,33,1/1 39,32,1/1 42,35,1/1 43,40,-2/1 45,41,-1/1 46,43,-1/1 49,5,-1/1 51,5,-1/1 52,5,1/1
sc 6 3,9,1/1 5,11,1/1 10,16,1/1 12,17,1/1 15,20,1/1 22,24,-1/1 26,4,1/1 28,2,-1/1 30,50,1/1 30,52,1/1 33,27,-1/1 35,29,-1/1 40,34,-1/1 41,36,-1/1 44,39,-1/1 48,46,1/1 50,6,-1/1 51,6,2/1 52,6,-1/1
sc 7 1,8,1/1 2,9,1/1 3,10,2/1 5,12,1/1 9,16,2/1 11,17,1/1 14,19,-1/1 18,21,-1/1 21,23,-2/1 27,4,2/1 28,3,-1/1 31,51,1/1 31,52,2/1 32,25,-1/1 33,26,-2/1 34,27,-1/1 36,29,-1/1 40,33,-1/1 41,35,-1/1 43,38,1/1 45,42,2/1 47,45,1/1 49,7,1/1 50,7,1/1 52,7,-1/1
sc 8 2,11,1/1 3,12,1/1 5,15,2/1 9,17,1/1 11,20,2/1 13,19,1/1 14,21,1/1 19,23,2/1 25,7,1/1 28,5,-1/1 29,4,2/1 31,1,-1/1 32,49,1/1 32,51,1/1 32,52,2/1 35,26,-2/1 36,27,-1/1 39,29,-1/1 41,33,-1/1 43,37,-2/1 44,35,-1/1 45,38,-1/1 47,43,-1/1 49,8,-1/1 50,8,1/1 51,8,1/1 52,8,-1/1
sc 9 1,11,1/1 3,13,2/1 5,14,1/1 7,16,-2/1 8,17,-1/1 12,19,1/1 15,21,1/1 21,24,2/1 26,7,1/1 27,6,2/1 30,3,-1/1 31,2,-2/1 33,50,2/1 33,51,1/1 33,52,2/1 35,25,-1/1 37,27,-1/1 38,29,-1/1 40,31,1/1 41,32,1/1 43,36,-1/1 45,39,-2/1 48,45,-1/1 49,9,1/1 50,9,-1/1
sc 10 1,12,1/1 2,13,1/1 6,16,-1/1 11,19,1/1 18,22,-1/1 20,23,1/1 27,7,1/1 31,3,-1/1 34,51,1/1 34,52,1/1 36,25,-1/1 37,26,-1/1 40,30,1/1 43,35,-1/1 46,42,1/1 47,44,-1/1 49,10,2/1 50,10,1/1 51,10,-2/1
sc 11 3,14,1/1 5,18,2/1 7,17,-1/1 8,20,-2/1 10,19,-1/1 12,21,-1/1 19,24,-2/1 25,9,1/1 26,8,1/1 29,6,2/1 30,5,-1/1 32,2,-2/1 33,1,-1/1 35,49,1/1 35,50,2/1 35,51,1/1 35,52,2/1 38,27,-1/1 41,31,1/1 42,29,-1/1 43,34,2/1 44,32,1/1 45,36,1/1 48,43,1/1 49,11,-1/1 50,11,-1/1 51,11,1/1
sc 12 1,15,2/1 2,14,1/1 6,17,-1/1 9,19,-1/1 11,21,1/1 14,22,2/1 17,23,-2/1 25,10,2/1 27,8,1/1 29,7,1/1 31,5,-1/1 32,3,-1/1 34,1,-1/1 36,49,1/1 36,51,2/1 36,52,2/1 38,26,-2/1 39,25,-1/1 41,30,2/1 43,33,1/1 45,35,-1/1 46,38,-1/1 47,41,1/1 50,12,1/1 51,12,-1/1
sc 13 1,14,1/1 4,16,1/1 8,19,-1/1 15,22,1/1 20,24,-1/1 26,10,1/1 27,9,1/1 33,3,-1/1 34,2,-1/1 37,50,1/1 37,51,1/1 37,52,1/1 38,25,-1/1 40,28,-1/1 43,32,1/1 46,39,-1/1 48,44,1/1 49,13,2/1 50,13,-1/1 51,13,-2/1 52,13,1/1
sc 14 1,18,2/1 4,17,1/1 7,19,1/1 8,21,-1/1 12,22,-2/1 17,24,2/1 25,13,2/1 26,12,1/1 27,11,1/1 29,9,1/1 33,5,-1/1 35,3,-1/1 36,2,-2/1 37,1,-1/1 38,49,1/1 38,50,2/1 38,51,2/1 38,52,2/1 41,28,-2/1 42,25,-1/1 43,31,-1/1 45,32,1/1 46,36,1/1 48,41,-1/1 50,14,-1/1 51,14,-1/1 52,14,1/1
sc 15 2,18,1/1 6,20,-1/1 9,21,-1/1 13,22,-1/1 16,23,1/1 25,12,1/1 29,8,1/1 32,5,-1/1 36,1,-1/1 39,49,1/1 39,51,1/1 39,52,1/1 42,26,-1/1 44,30,1/1 45,33,1/1 46,37,1/1 47,40,-1/1 49,15,-2/1 50,15,1/1
sc 16 1,17,1/1 5,19,-1/1 15,23,-1/1 18,24,1/1 28,13,1/1 30,10,-1/1 31,9,-1/1 33,7,1/1 34,6,1/1 37,4,-1/1 40,50,1/1 40,51,1/1 40,52,2/1 41,25,-1/1 43,29,1/1 47,39,1/1 48,42,-1/1 49,16,2/1 52,16,-1/1
sc 17 1,20,2/1 3,19,1/1 5,21,-1/1 12,23,2/1 14,24,-2/1 25,16,2/1 28,14,1/1 30,12,-1/1 31,11,-1/1 32,9,-1/1 33,8,1/1 35,7,1/1 36,6,2/1 38,4,-2/1 40,1,-1/1 41,49,1/1 41,50,2/1 41,51,2/1 41,52,4/1 43,27,-1/1 44,25,-1/1 45,29,1/1 47,36,-1/1 48,38,1/1 51,17,1/1 52,17,-1/1
sc 18 4,20,1/1 7,21,1/1 10,22,1/1 16,24,-1/1 25,14,1/1 26,15,1/1 29,11,1/1 35,5,-1/1 38,1,-1/1 39,2,-1/1 42,49,1/1 42,50,1/1 42,51,1/1 42,52,1/1 44,28,-1/1 45,31,-1/1 46,34,-1/1 48,40,1/1 49,18,-2/1 50,18,-1/1 52,18,1/1
sc 19 1,21,1/1 5,22,-2/1 8,23,-2/1 11,24,2/1 27,17,1/1 29,16,-2/1 31,14,1/1 32,13,-2/1 33,12,-1/1 34,11,-1/1 35,10,2/1 36,9,1/1 37,8,1/1 38,7,-1/1 40,5,1/1 41,3,-1/1 43,49,1/1 43,50,2/1 43,51,3/1 43,52,4/1 45,25,-1/1 46,29,1/1 47,32,1/1 48,35,-1/1 49,19,1/1 51,19,-1/1
sc 20 3,21,1/1 10,23,-1/1 13,24,1/1 25,17,1/1 28,18,1/1 30,15,-1/1 32,11,-1/1 35,8,1/1 39,6,1/1 41,1,-1/1 42,4,-1/1 44,49,1/1 44,50,1/1 44,51,1/1 44,52,2/1 45,27,-1/1 47,34,1/1 48,37,-1/1 49,20,-2/1 51,20,2/1 52,20,-1/1
sc 21 3,22,2/1 7,23,2/1 9,24,-2/1 25,19,1/1 27,20,2/1 29,17,-1/1 31,18,2/1 32,14,-1/1 33,15,-2/1 35,12,1/1 36,11,-1/1 38,8,1/1 39,9,1/1 41,5,1/1 42,7,-1/1 43,1,-1/1 44,3,-1/1 45,49,2/1 45,50,2/1 45,51,3/1 45,52,4/1 46,27,-1/1 47,31,-1/1 48,33,1/1 49,21,-1/1
sc 22 4,23,-1/1 6,24,1/1 27,21,1/1 29,19,-1/1 34,18,1/1 36,14,-1/1 37,15,-1/1 38,12,1/1 39,13,1/1 42,10,-1/1 43,5,1/1 45,3,-1/1 46,49,1/1 46,50,1/1 46,51,2/1 46,52,2/1 47,28,1/1 48,30,-1/1 51,22,-2/1 52,22,1/1
sc 23 2,24,-1/1 28,22,-1/1 31,21,1/1 32,19,-1/1 34,20,-1/1 36,17,1/1 39,16,-1/1 40,15,1/1 41,12,-1/1 43,8,1/1 44,10,1/1 45,7,-1/1 46,4,1/1 47,49,1/1 47,50,1/1 47,51,2/1 47,52,3/1 48,26,1/1 50,23,1/1 52,23,-1/1
sc 24 26,23,-1/1 30,22,1/1 33,21,-1/1 35,19,1/1 37,20,1/1 38,17,-1/1 40,18,-1/1 41,14,1/1 42,16,1/1 43,11,-1/1 44,13,-1/1 45,9,1/1 46,6,-1/1 47,2,1/1 48,49,1/1 48,50,2/1 48,51,2/1 48,52,3/1 50,24,-1/1
sc 25 1,49,-1/1 5,3,-1/1 8,7,-1/1 11,9,-1/1 12,10,-2/1 14,13,-2/1 15,12,-1/1 17,16,-2/1 18,14,-1/1 20,17,-1/1 21,19,-1/1 27,29,1/1 31,32,1/1 33,35,1/1 34,36,1/1 36,39,2/1 37,38,1/1 38,42,2/1 40,41,1/1 41,44,2/1 43,45,1/1 49,25,2/1 51,25,-1/1
sc 26 2,50,-1/1 6,4,-1/1 9,7,-1/1 11,8,-1/1 13,10,-1/1 14,12,-1/1 18,15,-1/1 24,23,1/1 28,30,1/1 31,33,1/1 32,35,1/1 34,37,1/1 36,38,1/1 39,42,1/1 47,48,-1/1 50,26,2/1 52,26,-1/1
sc 27 3,51,-1/1 5,1,1/1 7,4,-2/1 9,6,-2/1 10,7,-1/1 12,8,-1/1 13,9,-1/1 14,11,-1/1 19,17,-1/1 21,20,-2/1 22,21,-1/1 25,29,-1/1 28,31,1/1 30,33,1/1 31,34,2/1 32,36,1/1 33,37,2/1 35,38,1/1 41,43,1/1 44,45,1/1 45,46,2/1 49,27,-1/1 51,27,2/1 52,27,-1/1
sc 28 4,52,-1/1 6,2,1/1 7,3,1/1 8,5,1/1 16,13,-1/1 17,14,-1/1 20,18,-1/1 23,22,1/1 26,30,-1/1 27,31,-1/1 29,32,-1/1 37,40,1/1 38,41,1/1 42,44,1/1 46,47,-1/1 50,28,-1/1 51,28,-2/1 52,28,2/1
sc 29 1,27,-1/1 3,25,1/1 5,49,-1/1 5,51,-1/1 8,4,-2/1 11,6,-2/1 12,7,-1/1 14,9,-1/1 15,8,-1/1 18,11,-1/1 19,16,2/1 21,17,1/1 22,19,1/1 28,32,1/1 30,35,1/1 31,36,1/1 32,39,2/1 33,38,1/1 35,42,2/1 40,43,-1/1 41,45,-1/1 43,46,-2/1 49,29,1/1 51,29,1/1 52,29,-1/1
sc 30 2,28,-1/1 4,26,1/1 6,50,-1/1 6,52,-1/1 9,3,1/1 11,5,1/1 16,10,1/1 17,12,1/1 20,15,1/1 24,22,-1/1 27,33,-1/1 29,35,-1/1 34,40,-1/1 36,41,-1/1 39,44,-1/1 46,48,1/1 50,30,1/1 51,30,-2/1 52,30,1/1
sc 31 3,28,-2/1 4,27,1/1 7,51,-1/1 7,52,-2/1 8,1,1/1 9,2,2/1 10,3,1/1 12,5,1/1 16,9,1/1 17,11,1/1 19,14,-1/1 21,18,-2/1 23,21,-1/1 25,32,-1/1 26,33,-1/1 27,34,-2/1 29,36,-1/1 33,40,-2/1 35,41,-1/1 38,43,1/1 42,45,1/1 45,47,2/1 49,31,-1/1 50,31,-1/1 52,31,1/1
sc 32 1,31,-1/1 4,29,1/1 5,28,-2/1 7,25,1/1 8,49,-1/1 8,51,-1/1 8,52,-2/1 11,2,2/1 12,3,1/1 15,5,1/1 17,9,1/1 19,13,2/1 20,11,1/1 21,14,1/1 23,19,1/1 26,35,-1/1 27,36,-1/1 29,39,-2/1 33,41,-1/1 35,44,-2/1 37,43,-1/1 38,45,-1/1 43,47,-2/1 49,32,1/1 50,32,-1/1 51,32,-1/1 52,32,1/1
sc 33 2,31,-1/1 3,30,-2/1 6,27,1/1 7,26,2/1 9,50,-2/1 9,51,-1/1 9,52,-2/1 11,1,1/1 13,3,1/1 14,5,1/1 16,7,-1/1 17,8,-1/1 19,12,1/1 21,15,2/1 24,21,1/1 25,35,-1/1 27,37,-2/1 29,38,-1/1 31,40,2/1 32,41,1/1 36,43,-1/1 39,45,-1/1 45,48,-2/1 49,33,-1/1 50,33,1/1
sc 34 3,31,-1/1 7,27,1/1 10,51,-1/1 10,52,-1/1 12,1,1/1 13,2,1/1 16,6,-1/1 19,11,1/1 22,18,-1/1 23,20,1/1 25,36,-1/1 26,37,-1/1 30,40,1/1 35,43,-1/1 42,46,1/1 44,47,-1/1 49,34,-2/1 50,34,-1/1 51,34,2/1
sc 35 1,33,-1/1 2,32,-1/1 5,30,-2/1 6,29,1/1 8,26,2/1 9,25,1/1 11,49,-1/1 11,50,-2/1 11,51,-1/1 11,52,-2/1 14,3,1/1 17,7,-1/1 18,5,1/1 19,10,-2/1 20,8,-1/1 21,12,-1/1 24,19,-1/1 27,38,-1/1 29,42,-2/1 31,41,1/1 32,44,2/1 34,43,1/1 36,45,1/1 43,48,2/1 49,35,1/1 50,35,1/1 51,35,-1/1
sc 36 1,34,-2/1 3,32,-1/1 5,31,-1/1 7,29,1/1 8,27,1/1 10,25,1/1 12,49,-1/1 12,51,-2/1 12,52,-2/1 14,2,2/1 15,1,1/1 17,6,-2/1 19,9,-1/1 21,11,1/1 22,14,1/1 23,17,-1/1 25,39,-2/1 26,38,-1/1 30,41,1/1 33,43,1/1 35,45,-1/1 38,46,-2/1 41,47,2/1 50,36,-1/1 51,36,1/1
sc 37 2,34,-1/1 3,33,-1/1 9,27,1/1 10,26,1/1 13,50,-1/1 13,51,-1/1 13,52,-1/1 14,1,1/1 16,4,1/1 19,8,-1/1 22,15,1/1 24,20,-1/1 25,38,-1/1 28,40,-1/1 32,43,1/1 39,46,-1/1 44,48,1/1 49,37,-2/1 50,37,1/1 51,37,2/1 52,37,-1/1
sc 38 1,37,-2/1 2,36,-1/1 3,35,-1/1 5,33,-1/1 9,29,1/1 11,27,1/1 12,26,2/1 13,25,1/1 14,49,-1/1 14,50,-2/1 14,51,-2/1 14,52,-2/1 17,4,2/1 18,1,1/1 19,7,1/1 21,8,-1/1 22,12,-1/1 24,17,1/1 25,42,-2/1 28,41,-1/1 31,43,-1/1 32,45,1/1 36,46,2/1 41,48,-2/1 50,38,1/1 51,38,1/1 52,38,-1/1
sc 39 1,36,-1/1 5,32,-1/1 8,29,1/1 12,25,1/1 15,49,-1/1 15,51,-1/1 15,52,-1/1 18,2,1/1 20,6,-1/1 21,9,-1/1 22,13,-1/1 23,16,1/1 26,42,-1/1 30,44,1/1 33,45,1/1 37,46,1/1 40,47,-1/1 49,39,2/1 50,39,-1/1
sc 40 4,37,-1/1 6,34,1/1 7,33,1/1 9,31,-1/1 10,30,-1/1 13,28,1/1 16,50,-1/1 16,51,-1/1 16,52,-2/1 17,1,1/1 19,5,-1/1 23,15,-1/1 24,18,1/1 25,41,-1/1 29,43,1/1 39,47,1/1 42,48,-1/1 49,40,-2/1 52,40,1/1
sc 41 1,40,-2/1 4,38,-1/1 6,36,1/1 7,35,1/1 8,33,1/1 9,32,-1/1 11,31,-1/1 12,30,-2/1 14,28,2/1 16,25,1/1 17,49,-1/1 17,50,-2/1 17,51,-2/1 17,52,-4/1 19,3,1/1 20,1,1/1 21,5,-1/1 23,12,1/1 24,14,-1/1 25,44,-2/1 27,43,-1/1 29,45,1/1 36,47,-2/1 38,48,2/1 51,41,-1/1 52,41,1/1
sc 42 1,38,-1/1 2,39,-1/1 5,35,-1/1 11,29,1/1 14,25,1/1 15,26,1/1 18,49,-1/1 18,50,-1/1 18,51,-1/1 18,52,-1/1 20,4,1/1 21,7,1/1 22,10,1/1 24,16,-1/1 28,44,-1/1 31,45,-1/1 34,46,-1/1 40,48,1/1 49,42,2/1 50,42,1/1 52,42,-1/1
sc 43 3,41,-1/1 5,40,2/1 7,38,-1/1 8,37,2/1 9,36,1/1 10,35,1/1 11,34,-2/1 12,33,-1/1 13,32,-1/1 14,31,1/1 16,29,-1/1 17,27,1/1 19,49,-1/1 19,50,-2/1 19,51,-3/1 19,52,-4/1 21,1,1/1 22,5,-1/1 23,8,-1/1 24,11,1/1 25,45,-1/1 29,46,2/1 32,47,2/1 35,48,-2/1 49,43,-1/1 51,43,1/1
sc 44 1,41,-1/1 4,42,-1/1 6,39,1/1 8,35,1/1 11,32,-1/1 15,30,-1/1 17,25,1/1 18,28,1/1 20,49,-1/1 20,50,-1/1 20,51,-1/1 20,52,-2/1 21,3,1/1 23,10,-1/1 24,13,1/1 27,45,-1/1 34,47,1/1 37,48,-1/1 49,44,2/1 51,44,-2/1 52,44,1/1
sc 45 1,43,-1/1 3,44,-2/1 5,41,1/1 7,42,-2/1 8,38,1/1 9,39,2/1 11,36,-1/1 12,35,1/1 14,32,-1/1 15,33,-1/1 17,29,-1/1 18,31,1/1 19,25,1/1 20,27,1/1 21,49,-2/1 21,50,-2/1 21,51,-3/1 21,52,-4/1 22,3,1/1 23,7,1/1 24,9,-1/1 27,46,-2/1 31,47,-2/1 33,48,2/1 49,45,1/1
sc 46 3,45,-1/1 5,43,1/1 10,42,-1/1 12,38,1/1 13,39,1/1 14,36,-1/1 15,37,-1/1 18,34,1/1 19,29,-1/1 21,27,1/1 22,49,-1/1 22,50,-1/1 22,51,-2/1 22,52,-2/1 23,4,-1/1 24,6,1/1 28,47,1/1 30,48,-1/1 51,46,2/1 52,46,-1/1
sc 47 4,46,1/1 7,45,-1/1 8,43,1/1 10,44,1/1 12,41,-1/1 15,40,1/1 16,39,-1/1 17,36,1/1 19,32,-1/1 20,34,-1/1 21,31,1/1 22,28,-1/1 23,49,-1/1 23,50,-1/1 23,51,-2/1 23,52,-3/1 24,2,-1/1 26,48,1/1 50,47,-1/1 52,47,1/1
sc 48 2,47,1/1 6,46,-1/1 9,45,1/1 11,43,-1/1 13,44,-1/1 14,41,1/1 16,42,1/1 17,38,-1/1 18,40,-1/1 19,35,1/1 20,37,1/1 21,33,-1/1 22,30,1/1 23,26,-1/1 24,49,-1/1 24,50,-2/1 24,51,-2/1 24,52,-3/1 50,48,1/1
sc 49 1,1,2/1 3,3,-1/1 5,5,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,-2/1 11,11,1/1 13,13,-2/1 15,15,2/1 16,16,-2/1 18,18,2/1 19,19,-1/1 20,20,2/1 21,21,1/1 25,25,-2/1 27,27,1/1 29,29,-1/1 31,31,1/1 32,32,-1/1 33,33,1/1 34,34,2/1 35,35,-1/1 37,37,2/1 39,39,-2/1 40,40,2/1 42,42,-2/1 43,43,1/1 44,44,-2/1 45,45,-1/1
sc 50 2,2,2/1 4,4,-1/1 6,6,1/1 7,7,-1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 18,18,1/1 23,23,-1/1 24,24,1/1 26,26,-2/1 28,28,1/1 30,30,-1/1 31,31,1/1 32,32,1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,1/1 37,37,-1/1 38,38,-1/1 39,39,1/1 42,42,-1/1 47,47,1/1 48,48,-1/1
sc 51 1,1,-1/1 3,3,2/1 4,4,-2/1 5,5,1/1 6,6,-2/1 8,8,-1/1 10,10,2/1 11,11,-1/1 12,12,1/1 13,13,2/1 14,14,1/1 17,17,-1/1 19,19,1/1 20,20,-2/1 22,22,2/1 25,25,1/1 27,27,-2/1 28,28,2/1 29,29,-1/1 30,30,2/1 32,32,1/1 34,34,-2/1 35,35,1/1 36,36,-1/1 37,37,-2/1 38,38,-1/1 41,41,1/1 43,43,-1/1 44,44,2/1 46,46,-2/1
sc 52 2,2,-1/1 3,3,-1/1 4,4,2/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 13,13,-1/1 14,14,-1/1 16,16,1/1 17,17,1/1 18,18,-1/1 20,20,1/1 22,22,-1/1 23,23,1/1 26,26,1/1 27,27,1/1 28,28,-2/1 29,29,1/1 30,30,-1/1 31,31,-1/1 32,32,-1/1 37,37,1/1 38,38,1/1 40,40,-1/1 41,41,-1/1 42,42,1/1 44,44,-1/1 46,46,1/1 47,47,-1/1
done


==> anc/numbers/deposit/color57/gapdata/G2.txt <==
name G2
type G 2
hw 1 0
fundims 7 14
cartan 2 -1 -3 2
nbasis 6 6 2
dimR 7
mat 1 1,2,1/1 3,4,2/1 4,5,1/1 6,7,1/1
mat 2 2,3,-1/1 5,6,1/1
mat 3 1,3,1/1 2,4,-2/1 4,6,-1/1 5,7,1/1
mat 4 1,4,2/1 2,5,-1/1 3,6,1/1 4,7,-1/1
mat 5 1,5,1/1 3,7,1/1
mat 6 1,6,1/1 2,7,1/1
mat 7 2,1,1/1 4,3,1/1 5,4,2/1 7,6,1/1
mat 8 3,2,-1/1 6,5,1/1
mat 9 3,1,1/1 4,2,-1/1 6,4,-2/1 7,5,1/1
mat 10 4,1,1/1 5,2,-1/1 6,3,1/1 7,4,-2/1
mat 11 5,1,1/1 7,3,1/1
mat 12 6,1,1/1 7,2,1/1
mat 13 1,1,1/1 2,2,-1/1 3,3,2/1 5,5,-2/1 6,6,1/1 7,7,-1/1
mat 14 2,2,1/1 3,3,-1/1 5,5,1/1 6,6,-1/1
sc 1 2,3,-1/1 3,4,-2/1 4,5,-3/1 7,13,1/1 9,8,3/1 10,9,2/1 11,10,1/1 13,1,-2/1 14,1,1/1
sc 2 1,3,1/1 5,6,-1/1 8,14,1/1 9,7,-1/1 12,11,1/1 13,2,3/1 14,2,-2/1
sc 3 1,4,2/1 4,6,3/1 7,2,3/1 8,1,-1/1 9,13,1/1 9,14,3/1 10,7,-2/1 12,10,-1/1 13,3,1/1 14,3,-1/1
sc 4 1,5,3/1 3,6,-3/1 7,3,2/1 9,1,-2/1 10,13,2/1 10,14,3/1 11,7,-1/1 12,9,1/1 13,4,-1/1
sc 5 2,6,1/1 7,4,1/1 10,1,-1/1 11,13,1/1 11,14,1/1 12,8,-1/1 13,5,-3/1 14,5,1/1
sc 6 8,5,1/1 9,4,-1/1 10,3,1/1 11,2,-1/1 12,13,1/1 12,14,2/1 14,6,-1/1
sc 7 1,13,-1/1 3,2,-3/1 4,3,-2/1 5,4,-1/1 8,9,1/1 9,10,2/1 10,11,3/1 13,7,2/1 14,7,-1/1
sc 8 2,14,-1/1 3,1,1/1 6,5,-1/1 7,9,-1/1 11,12,1/1 13,8,-3/1 14,8,2/1
sc 9 1,8,-3/1 2,7,1/1 3,13,-1/1 3,14,-3/1 4,1,2/1 6,4,1/1 7,10,-2/1 10,12,-3/1 13,9,-1/1 14,9,1/1
sc 10 1,9,-2/1 3,7,2/1 4,13,-2/1 4,14,-3/1 5,1,1/1 6,3,-1/1 7,11,-3/1 9,12,3/1 13,10,1/1
sc 11 1,10,-1/1 4,7,1/1 5,13,-1/1 5,14,-1/1 6,2,1/1 8,12,-1/1 13,11,3/1 14,11,-1/1
sc 12 2,11,-1/1 3,10,1/1 4,9,-1/1 5,8,1/1 6,13,-1/1 6,14,-2/1 14,12,1/1
sc 13 1,1,2/1 2,2,-3/1 3,3,-1/1 4,4,1/1 5,5,3/1 7,7,-2/1 8,8,3/1 9,9,1/1 10,10,-1/1 11,11,-3/1
sc 14 1,1,-1/1 2,2,2/1 3,3,1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,-2/1 9,9,-1/1 11,11,1/1 12,12,-1/1
done


==> anc/numbers/deposit/color57/gapdata/G2_14.txt <==
name G2_14
type G 2
hw 0 1
fundims 7 14
cartan 2 -1 -3 2
nbasis 6 6 2
dimR 14
mat 1 2,3,3/1 3,4,2/1 4,5,1/1 6,7,1/1 7,10,2/1 8,10,-1/1 9,11,3/1 11,12,2/1 12,13,1/1
mat 2 1,2,1/1 4,6,1/1 5,7,2/1 5,8,1/1 7,9,1/1 10,11,1/1 13,14,1/1
mat 3 1,3,3/1 3,6,-2/1 4,7,-1/1 4,8,-1/1 5,10,3/1 6,9,-1/1 7,11,1/1 8,11,1/1 10,12,2/1 12,14,-1/1
mat 4 1,4,3/1 2,6,3/1 3,8,1/1 4,10,-2/1 6,11,-2/1 7,12,-1/1 8,12,2/1 10,13,1/1 11,14,1/1
mat 5 1,5,1/1 2,7,1/1 2,8,-1/1 3,10,1/1 6,12,-1/1 7,13,-1/1 8,13,1/1 9,14,-1/1
mat 6 1,7,1/1 1,8,2/1 2,9,1/1 3,11,1/1 4,12,1/1 5,13,1/1 8,14,1/1
mat 7 3,2,1/1 4,3,2/1 5,4,3/1 7,6,2/1 8,6,-1/1 10,7,1/1 11,9,1/1 12,11,2/1 13,12,3/1
mat 8 2,1,1/1 6,4,1/1 7,5,1/1 9,7,2/1 9,8,1/1 11,10,1/1 14,13,1/1
mat 9 3,1,1/1 6,3,-2/1 7,4,-1/1 8,4,-1/1 9,6,-3/1 10,5,1/1 11,7,1/1 11,8,1/1 12,10,2/1 14,12,-3/1
mat 10 4,1,1/1 6,2,1/1 7,3,-1/1 8,3,2/1 10,4,-2/1 11,6,-2/1 12,8,1/1 13,10,3/1 14,11,3/1
mat 11 5,1,1/1 7,2,1/1 8,2,-1/1 10,3,1/1 12,6,-1/1 13,7,-1/1 13,8,1/1 14,9,-1/1
mat 12 8,1,1/1 9,2,1/1 11,3,1/1 12,4,1/1 13,5,1/1 14,7,1/1 14,8,2/1
mat 13 2,2,3/1 3,3,1/1 4,4,-1/1 5,5,-3/1 6,6,2/1 9,9,3/1 10,10,-2/1 11,11,1/1 12,12,-1/1 13,13,-3/1
mat 14 1,1,1/1 2,2,-1/1 4,4,1/1 5,5,2/1 6,6,-1/1 9,9,-2/1 10,10,1/1 11,11,-1/1 13,13,1/1 14,14,-1/1
sc 1 2,3,-1/1 3,4,-2/1 4,5,-3/1 7,13,1/1 9,8,3/1 10,9,2/1 11,10,1/1 13,1,-2/1 14,1,1/1
sc 2 1,3,1/1 5,6,-1/1 8,14,1/1 9,7,-1/1 12,11,1/1 13,2,3/1 14,2,-2/1
sc 3 1,4,2/1 4,6,3/1 7,2,3/1 8,1,-1/1 9,13,1/1 9,14,3/1 10,7,-2/1 12,10,-1/1 13,3,1/1 14,3,-1/1
sc 4 1,5,3/1 3,6,-3/1 7,3,2/1 9,1,-2/1 10,13,2/1 10,14,3/1 11,7,-1/1 12,9,1/1 13,4,-1/1
sc 5 2,6,1/1 7,4,1/1 10,1,-1/1 11,13,1/1 11,14,1/1 12,8,-1/1 13,5,-3/1 14,5,1/1
sc 6 8,5,1/1 9,4,-1/1 10,3,1/1 11,2,-1/1 12,13,1/1 12,14,2/1 14,6,-1/1
sc 7 1,13,-1/1 3,2,-3/1 4,3,-2/1 5,4,-1/1 8,9,1/1 9,10,2/1 10,11,3/1 13,7,2/1 14,7,-1/1
sc 8 2,14,-1/1 3,1,1/1 6,5,-1/1 7,9,-1/1 11,12,1/1 13,8,-3/1 14,8,2/1
sc 9 1,8,-3/1 2,7,1/1 3,13,-1/1 3,14,-3/1 4,1,2/1 6,4,1/1 7,10,-2/1 10,12,-3/1 13,9,-1/1 14,9,1/1
sc 10 1,9,-2/1 3,7,2/1 4,13,-2/1 4,14,-3/1 5,1,1/1 6,3,-1/1 7,11,-3/1 9,12,3/1 13,10,1/1
sc 11 1,10,-1/1 4,7,1/1 5,13,-1/1 5,14,-1/1 6,2,1/1 8,12,-1/1 13,11,3/1 14,11,-1/1
sc 12 2,11,-1/1 3,10,1/1 4,9,-1/1 5,8,1/1 6,13,-1/1 6,14,-2/1 14,12,1/1
sc 13 1,1,2/1 2,2,-3/1 3,3,-1/1 4,4,1/1 5,5,3/1 7,7,-2/1 8,8,3/1 9,9,1/1 10,10,-1/1 11,11,-3/1
sc 14 1,1,-1/1 2,2,2/1 3,3,1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,-2/1 9,9,-1/1 11,11,1/1 12,12,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO10.txt <==
name SO10
type D 5
hw 1 0 0 0 0
fundims 10 45 120 16 16
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 -1 0 0 -1 2 0 0 0 -1 0 2
nbasis 20 20 5
dimR 10
mat 1 1,2,1/1 9,10,1/1
mat 2 2,3,-1/1 8,9,1/1
mat 3 3,4,-1/1 7,8,1/1
mat 4 4,5,-1/1 6,7,-1/1
mat 5 4,6,-1/1 5,7,-1/1
mat 6 1,3,1/1 8,10,1/1
mat 7 2,4,-1/1 7,9,1/1
mat 8 3,5,-1/1 6,8,-1/1
mat 9 3,6,-1/1 5,8,-1/1
mat 10 1,4,1/1 7,10,1/1
mat 11 2,5,-1/1 6,9,-1/1
mat 12 2,6,-1/1 5,9,-1/1
mat 13 3,7,-1/1 4,8,1/1
mat 14 1,5,1/1 6,10,-1/1
mat 15 1,6,1/1 5,10,-1/1
mat 16 2,7,-1/1 4,9,1/1
mat 17 1,7,1/1 4,10,1/1
mat 18 2,8,-1/1 3,9,1/1
mat 19 1,8,1/1 3,10,1/1
mat 20 1,9,1/1 2,10,1/1
mat 21 2,1,1/1 10,9,1/1
mat 22 3,2,-1/1 9,8,1/1
mat 23 4,3,-1/1 8,7,1/1
mat 24 5,4,-1/1 7,6,-1/1
mat 25 6,4,-1/1 7,5,-1/1
mat 26 3,1,1/1 10,8,1/1
mat 27 4,2,-1/1 9,7,1/1
mat 28 5,3,-1/1 8,6,-1/1
mat 29 6,3,-1/1 8,5,-1/1
mat 30 4,1,1/1 10,7,1/1
mat 31 5,2,-1/1 9,6,-1/1
mat 32 6,2,-1/1 9,5,-1/1
mat 33 7,3,-1/1 8,4,1/1
mat 34 5,1,1/1 10,6,-1/1
mat 35 6,1,1/1 10,5,-1/1
mat 36 7,2,-1/1 9,4,1/1
mat 37 7,1,1/1 10,4,1/1
mat 38 8,2,-1/1 9,3,1/1
mat 39 8,1,1/1 10,3,1/1
mat 40 9,1,1/1 10,2,1/1
mat 41 1,1,1/1 2,2,-1/1 9,9,1/1 10,10,-1/1
mat 42 2,2,1/1 3,3,-1/1 8,8,1/1 9,9,-1/1
mat 43 3,3,1/1 4,4,-1/1 7,7,1/1 8,8,-1/1
mat 44 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1
mat 45 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1
sc 1 2,6,-1/1 7,10,-1/1 11,14,-1/1 12,15,-1/1 16,17,-1/1 18,19,-1/1 21,41,1/1 26,22,1/1 30,27,1/1 34,31,1/1 35,32,1/1 37,36,1/1 39,38,1/1 41,1,-2/1 42,1,1/1
sc 2 1,6,1/1 3,7,-1/1 8,11,-1/1 9,12,-1/1 13,16,-1/1 19,20,-1/1 22,42,1/1 26,21,-1/1 27,23,1/1 31,28,1/1 32,29,1/1 36,33,1/1 40,39,1/1 41,2,1/1 42,2,-2/1 43,2,1/1
sc 3 2,7,1/1 4,8,-1/1 5,9,-1/1 6,10,1/1 16,18,-1/1 17,19,-1/1 23,43,1/1 27,22,-1/1 28,24,1/1 29,25,1/1 30,26,-1/1 38,36,1/1 39,37,1/1 42,3,1/1 43,3,-2/1 44,3,1/1 45,3,1/1
sc 4 3,8,1/1 7,11,1/1 9,13,1/1 10,14,1/1 12,16,1/1 15,17,1/1 24,44,1/1 28,23,-1/1 31,27,-1/1 33,29,-1/1 34,30,-1/1 36,32,-1/1 37,35,-1/1 43,4,1/1 44,4,-2/1
sc 5 3,9,1/1 7,12,1/1 8,13,1/1 10,15,1/1 11,16,1/1 14,17,1/1 25,45,1/1 29,23,-1/1 32,27,-1/1 33,28,-1/1 35,30,-1/1 36,31,-1/1 37,34,-1/1 43,5,1/1 45,5,-2/1
sc 6 3,10,-1/1 8,14,-1/1 9,15,-1/1 13,17,-1/1 18,20,1/1 21,2,1/1 22,1,-1/1 26,41,1/1 26,42,1/1 30,23,1/1 34,28,1/1 35,29,1/1 37,33,1/1 40,38,-1/1 41,6,-1/1 42,6,-1/1 43,6,1/1
sc 7 1,10,1/1 4,11,-1/1 5,12,-1/1 13,18,1/1 17,20,-1/1 22,3,1/1 23,2,-1/1 27,42,1/1 27,43,1/1 30,21,-1/1 31,24,1/1 32,25,1/1 38,33,-1/1 40,37,1/1 41,7,1/1 42,7,-1/1 43,7,-1/1 44,7,1/1 45,7,1/1
sc 8 2,11,1/1 5,13,-1/1 6,14,1/1 12,18,1/1 15,19,1/1 23,4,1/1 24,3,-1/1 28,43,1/1 28,44,1/1 31,22,-1/1 33,25,1/1 34,26,-1/1 38,32,-1/1 39,35,-1/1 42,8,1/1 43,8,-1/1 44,8,-1/1 45,8,1/1
sc 9 2,12,1/1 4,13,-1/1 6,15,1/1 11,18,1/1 14,19,1/1 23,5,1/1 25,3,-1/1 29,43,1/1 29,45,1/1 32,22,-1/1 33,24,1/1 35,26,-1/1 38,31,-1/1 39,34,-1/1 42,9,1/1 43,9,-1/1 44,9,1/1 45,9,-1/1
sc 10 4,14,-1/1 5,15,-1/1 13,19,1/1 16,20,1/1 21,7,1/1 23,6,-1/1 26,3,1/1 27,1,-1/1 30,41,1/1 30,42,1/1 30,43,1/1 34,24,1/1 35,25,1/1 39,33,-1/1 40,36,-1/1 41,10,-1/1 43,10,-1/1 44,10,1/1 45,10,1/1
sc 11 1,14,1/1 5,16,-1/1 9,18,-1/1 15,20,1/1 22,8,1/1 24,7,-1/1 27,4,1/1 28,2,-1/1 31,42,1/1 31,43,1/1 31,44,1/1 34,21,-1/1 36,25,1/1 38,29,1/1 40,35,-1/1 41,11,1/1 42,11,-1/1 44,11,-1/1 45,11,1/1
sc 12 1,15,1/1 4,16,-1/1 8,18,-1/1 14,20,1/1 22,9,1/1 25,7,-1/1 27,5,1/1 29,2,-1/1 32,42,1/1 32,43,1/1 32,45,1/1 35,21,-1/1 36,24,1/1 38,28,1/1 40,34,-1/1 41,12,1/1 42,12,-1/1 44,12,1/1 45,12,-1/1
sc 13 2,16,1/1 6,17,1/1 7,18,-1/1 10,19,-1/1 24,9,-1/1 25,8,-1/1 28,5,1/1 29,4,1/1 33,43,1/1 33,44,1/1 33,45,1/1 36,22,-1/1 37,26,-1/1 38,27,1/1 39,30,1/1 42,13,1/1 44,13,-1/1 45,13,-1/1
sc 14 5,17,-1/1 9,19,-1/1 12,20,-1/1 21,11,1/1 24,10,-1/1 26,8,1/1 28,6,-1/1 30,4,1/1 31,1,-1/1 34,41,1/1 34,42,1/1 34,43,1/1 34,44,1/1 37,25,1/1 39,29,1/1 40,32,1/1 41,14,-1/1 44,14,-1/1 45,14,1/1
sc 15 4,17,-1/1 8,19,-1/1 11,20,-1/1 21,12,1/1 25,10,-1/1 26,9,1/1 29,6,-1/1 30,5,1/1 32,1,-1/1 35,41,1/1 35,42,1/1 35,43,1/1 35,45,1/1 37,24,1/1 39,28,1/1 40,31,1/1 41,15,-1/1 44,15,1/1 45,15,-1/1
sc 16 1,17,1/1 3,18,1/1 10,20,-1/1 22,13,1/1 24,12,-1/1 25,11,-1/1 31,5,1/1 32,4,1/1 33,2,-1/1 36,42,1/1 36,43,1/1 36,44,1/1 36,45,1/1 37,21,-1/1 38,23,-1/1 40,30,1/1 41,16,1/1 42,16,-1/1 43,16,1/1 44,16,-1/1 45,16,-1/1
sc 17 3,19,1/1 7,20,1/1 21,16,1/1 24,15,-1/1 25,14,-1/1 26,13,1/1 33,6,-1/1 34,5,1/1 35,4,1/1 36,1,-1/1 37,41,1/1 37,42,1/1 37,43,1/1 37,44,1/1 37,45,1/1 39,23,-1/1 40,27,-1/1 41,17,-1/1 43,17,1/1 44,17,-1/1 45,17,-1/1
sc 18 1,19,1/1 6,20,-1/1 23,16,1/1 27,13,-1/1 28,12,-1/1 29,11,-1/1 31,9,1/1 32,8,1/1 33,7,1/1 36,3,-1/1 38,42,1/1 38,43,2/1 38,44,1/1 38,45,1/1 39,21,-1/1 40,26,1/1 41,18,1/1 43,18,-1/1
sc 19 2,20,1/1 21,18,1/1 23,17,1/1 28,15,-1/1 29,14,-1/1 30,13,-1/1 33,10,1/1 34,9,1/1 35,8,1/1 37,3,-1/1 38,1,-1/1 39,41,1/1 39,42,1/1 39,43,2/1 39,44,1/1 39,45,1/1 40,22,-1/1 41,19,-1/1 42,19,1/1 43,19,-1/1
sc 20 22,19,1/1 26,18,-1/1 27,17,1/1 30,16,-1/1 31,15,-1/1 32,14,-1/1 34,12,1/1 35,11,1/1 36,10,1/1 37,7,-1/1 38,6,1/1 39,2,-1/1 40,41,1/1 40,42,2/1 40,43,2/1 40,44,1/1 40,45,1/1 42,20,-1/1
sc 21 1,41,-1/1 6,2,-1/1 10,7,-1/1 14,11,-1/1 15,12,-1/1 17,16,-1/1 19,18,-1/1 22,26,1/1 27,30,1/1 31,34,1/1 32,35,1/1 36,37,1/1 38,39,1/1 41,21,2/1 42,21,-1/1
sc 22 2,42,-1/1 6,1,1/1 7,3,-1/1 11,8,-1/1 12,9,-1/1 16,13,-1/1 20,19,-1/1 21,26,-1/1 23,27,1/1 28,31,1/1 29,32,1/1 33,36,1/1 39,40,1/1 41,22,-1/1 42,22,2/1 43,22,-1/1
sc 23 3,43,-1/1 7,2,1/1 8,4,-1/1 9,5,-1/1 10,6,1/1 18,16,-1/1 19,17,-1/1 22,27,-1/1 24,28,1/1 25,29,1/1 26,30,-1/1 36,38,1/1 37,39,1/1 42,23,-1/1 43,23,2/1 44,23,-1/1 45,23,-1/1
sc 24 4,44,-1/1 8,3,1/1 11,7,1/1 13,9,1/1 14,10,1/1 16,12,1/1 17,15,1/1 23,28,-1/1 27,31,-1/1 29,33,-1/1 30,34,-1/1 32,36,-1/1 35,37,-1/1 43,24,-1/1 44,24,2/1
sc 25 5,45,-1/1 9,3,1/1 12,7,1/1 13,8,1/1 15,10,1/1 16,11,1/1 17,14,1/1 23,29,-1/1 27,32,-1/1 28,33,-1/1 30,35,-1/1 31,36,-1/1 34,37,-1/1 43,25,-1/1 45,25,2/1
sc 26 1,22,-1/1 2,21,1/1 6,41,-1/1 6,42,-1/1 10,3,-1/1 14,8,-1/1 15,9,-1/1 17,13,-1/1 20,18,1/1 23,30,1/1 28,34,1/1 29,35,1/1 33,37,1/1 38,40,-1/1 41,26,1/1 42,26,1/1 43,26,-1/1
sc 27 2,23,-1/1 3,22,1/1 7,42,-1/1 7,43,-1/1 10,1,1/1 11,4,-1/1 12,5,-1/1 18,13,1/1 20,17,-1/1 21,30,-1/1 24,31,1/1 25,32,1/1 33,38,-1/1 37,40,1/1 41,27,-1/1 42,27,1/1 43,27,1/1 44,27,-1/1 45,27,-1/1
sc 28 3,24,-1/1 4,23,1/1 8,43,-1/1 8,44,-1/1 11,2,1/1 13,5,-1/1 14,6,1/1 18,12,1/1 19,15,1/1 22,31,-1/1 25,33,1/1 26,34,-1/1 32,38,-1/1 35,39,-1/1 42,28,-1/1 43,28,1/1 44,28,1/1 45,28,-1/1
sc 29 3,25,-1/1 5,23,1/1 9,43,-1/1 9,45,-1/1 12,2,1/1 13,4,-1/1 15,6,1/1 18,11,1/1 19,14,1/1 22,32,-1/1 24,33,1/1 26,35,-1/1 31,38,-1/1 34,39,-1/1 42,29,-1/1 43,29,1/1 44,29,-1/1 45,29,1/1
sc 30 1,27,-1/1 3,26,1/1 6,23,-1/1 7,21,1/1 10,41,-1/1 10,42,-1/1 10,43,-1/1 14,4,-1/1 15,5,-1/1 19,13,1/1 20,16,1/1 24,34,1/1 25,35,1/1 33,39,-1/1 36,40,-1/1 41,30,1/1 43,30,1/1 44,30,-1/1 45,30,-1/1
sc 31 2,28,-1/1 4,27,1/1 7,24,-1/1 8,22,1/1 11,42,-1/1 11,43,-1/1 11,44,-1/1 14,1,1/1 16,5,-1/1 18,9,-1/1 20,15,1/1 21,34,-1/1 25,36,1/1 29,38,1/1 35,40,-1/1 41,31,-1/1 42,31,1/1 44,31,1/1 45,31,-1/1
sc 32 2,29,-1/1 5,27,1/1 7,25,-1/1 9,22,1/1 12,42,-1/1 12,43,-1/1 12,45,-1/1 15,1,1/1 16,4,-1/1 18,8,-1/1 20,14,1/1 21,35,-1/1 24,36,1/1 28,38,1/1 34,40,-1/1 41,32,-1/1 42,32,1/1 44,32,-1/1 45,32,1/1
sc 33 4,29,1/1 5,28,1/1 8,25,-1/1 9,24,-1/1 13,43,-1/1 13,44,-1/1 13,45,-1/1 16,2,1/1 17,6,1/1 18,7,-1/1 19,10,-1/1 22,36,-1/1 26,37,-1/1 27,38,1/1 30,39,1/1 42,33,-1/1 44,33,1/1 45,33,1/1
sc 34 1,31,-1/1 4,30,1/1 6,28,-1/1 8,26,1/1 10,24,-1/1 11,21,1/1 14,41,-1/1 14,42,-1/1 14,43,-1/1 14,44,-1/1 17,5,-1/1 19,9,-1/1 20,12,-1/1 25,37,1/1 29,39,1/1 32,40,1/1 41,34,1/1 44,34,1/1 45,34,-1/1
sc 35 1,32,-1/1 5,30,1/1 6,29,-1/1 9,26,1/1 10,25,-1/1 12,21,1/1 15,41,-1/1 15,42,-1/1 15,43,-1/1 15,45,-1/1 17,4,-1/1 19,8,-1/1 20,11,-1/1 24,37,1/1 28,39,1/1 31,40,1/1 41,35,1/1 44,35,-1/1 45,35,1/1
sc 36 2,33,-1/1 4,32,1/1 5,31,1/1 11,25,-1/1 12,24,-1/1 13,22,1/1 16,42,-1/1 16,43,-1/1 16,44,-1/1 16,45,-1/1 17,1,1/1 18,3,1/1 20,10,-1/1 21,37,-1/1 23,38,-1/1 30,40,1/1 41,36,-1/1 42,36,1/1 43,36,-1/1 44,36,1/1 45,36,1/1
sc 37 1,36,-1/1 4,35,1/1 5,34,1/1 6,33,-1/1 13,26,1/1 14,25,-1/1 15,24,-1/1 16,21,1/1 17,41,-1/1 17,42,-1/1 17,43,-1/1 17,44,-1/1 17,45,-1/1 19,3,1/1 20,7,1/1 23,39,-1/1 27,40,-1/1 41,37,1/1 43,37,-1/1 44,37,1/1 45,37,1/1
sc 38 3,36,-1/1 7,33,1/1 8,32,1/1 9,31,1/1 11,29,-1/1 12,28,-1/1 13,27,-1/1 16,23,1/1 18,42,-1/1 18,43,-2/1 18,44,-1/1 18,45,-1/1 19,1,1/1 20,6,-1/1 21,39,-1/1 26,40,1/1 41,38,-1/1 43,38,1/1
sc 39 1,38,-1/1 3,37,-1/1 8,35,1/1 9,34,1/1 10,33,1/1 13,30,-1/1 14,29,-1/1 15,28,-1/1 17,23,1/1 18,21,1/1 19,41,-1/1 19,42,-1/1 19,43,-2/1 19,44,-1/1 19,45,-1/1 20,2,1/1 22,40,-1/1 41,39,1/1 42,39,-1/1 43,39,1/1
sc 40 2,39,-1/1 6,38,1/1 7,37,-1/1 10,36,1/1 11,35,1/1 12,34,1/1 14,32,-1/1 15,31,-1/1 16,30,-1/1 17,27,1/1 18,26,-1/1 19,22,1/1 20,41,-1/1 20,42,-2/1 20,43,-2/1 20,44,-1/1 20,45,-1/1 42,40,1/1
sc 41 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 21,21,-2/1 22,22,1/1 26,26,-1/1 27,27,1/1 30,30,-1/1 31,31,1/1 32,32,1/1 34,34,-1/1 35,35,-1/1 36,36,1/1 37,37,-1/1 38,38,1/1 39,39,-1/1
sc 42 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 16,16,1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-2/1 23,23,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 29,29,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 36,36,-1/1 39,39,1/1 40,40,-1/1
sc 43 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,1/1 10,10,1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 19,19,1/1 22,22,1/1 23,23,-2/1 24,24,1/1 25,25,1/1 26,26,1/1 27,27,-1/1 28,28,-1/1 29,29,-1/1 30,30,-1/1 36,36,1/1 37,37,1/1 38,38,-1/1 39,39,-1/1
sc 44 3,3,-1/1 4,4,2/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 23,23,1/1 24,24,-2/1 27,27,1/1 28,28,-1/1 29,29,1/1 30,30,1/1 31,31,-1/1 32,32,1/1 33,33,-1/1 34,34,-1/1 35,35,1/1 36,36,-1/1 37,37,-1/1
sc 45 3,3,-1/1 5,5,2/1 7,7,-1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,1/1 23,23,1/1 25,25,-2/1 27,27,1/1 28,28,1/1 29,29,-1/1 30,30,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,-1/1 37,37,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO10_16.txt <==
name SO10_16
type D 5
hw 0 0 0 0 1
fundims 10 45 120 16 16
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 -1 0 0 -1 2 0 0 0 -1 0 2
nbasis 20 20 5
dimR 16
mat 1 4,6,1/1 7,8,1/1 9,10,1/1 11,13,1/1
mat 2 3,4,1/1 5,7,1/1 10,12,1/1 13,14,1/1
mat 3 2,3,1/1 7,9,1/1 8,10,1/1 14,15,1/1
mat 4 3,5,-1/1 4,7,-1/1 6,8,-1/1 15,16,-1/1
mat 5 1,2,1/1 9,11,1/1 10,13,1/1 12,14,1/1
mat 6 3,6,1/1 5,8,1/1 9,12,-1/1 11,14,-1/1
mat 7 2,4,1/1 5,9,-1/1 8,12,1/1 13,15,-1/1
mat 8 2,5,1/1 4,9,-1/1 6,10,-1/1 14,16,1/1
mat 9 1,3,1/1 7,11,-1/1 8,13,-1/1 12,15,1/1
mat 10 2,6,1/1 5,10,-1/1 7,12,-1/1 11,15,1/1
mat 11 2,7,1/1 3,9,1/1 6,12,-1/1 13,16,-1/1
mat 12 1,4,1/1 5,11,1/1 8,14,-1/1 10,15,-1/1
mat 13 1,5,1/1 4,11,1/1 6,13,1/1 12,16,1/1
mat 14 2,8,1/1 3,10,1/1 4,12,1/1 11,16,1/1
mat 15 1,6,1/1 5,13,1/1 7,14,1/1 9,15,1/1
mat 16 1,7,1/1 3,11,-1/1 6,14,1/1 10,16,-1/1
mat 17 1,8,1/1 3,13,-1/1 4,14,-1/1 9,16,1/1
mat 18 1,9,1/1 2,11,1/1 6,15,1/1 8,16,1/1
mat 19 1,10,1/1 2,13,1/1 4,15,-1/1 7,16,-1/1
mat 20 1,12,1/1 2,14,1/1 3,15,1/1 5,16,1/1
mat 21 6,4,1/1 8,7,1/1 10,9,1/1 13,11,1/1
mat 22 4,3,1/1 7,5,1/1 12,10,1/1 14,13,1/1
mat 23 3,2,1/1 9,7,1/1 10,8,1/1 15,14,1/1
mat 24 5,3,-1/1 7,4,-1/1 8,6,-1/1 16,15,-1/1
mat 25 2,1,1/1 11,9,1/1 13,10,1/1 14,12,1/1
mat 26 6,3,1/1 8,5,1/1 12,9,-1/1 14,11,-1/1
mat 27 4,2,1/1 9,5,-1/1 12,8,1/1 15,13,-1/1
mat 28 5,2,1/1 9,4,-1/1 10,6,-1/1 16,14,1/1
mat 29 3,1,1/1 11,7,-1/1 13,8,-1/1 15,12,1/1
mat 30 6,2,1/1 10,5,-1/1 12,7,-1/1 15,11,1/1
mat 31 7,2,1/1 9,3,1/1 12,6,-1/1 16,13,-1/1
mat 32 4,1,1/1 11,5,1/1 14,8,-1/1 15,10,-1/1
mat 33 5,1,1/1 11,4,1/1 13,6,1/1 16,12,1/1
mat 34 8,2,1/1 10,3,1/1 12,4,1/1 16,11,1/1
mat 35 6,1,1/1 13,5,1/1 14,7,1/1 15,9,1/1
mat 36 7,1,1/1 11,3,-1/1 14,6,1/1 16,10,-1/1
mat 37 8,1,1/1 13,3,-1/1 14,4,-1/1 16,9,1/1
mat 38 9,1,1/1 11,2,1/1 15,6,1/1 16,8,1/1
mat 39 10,1,1/1 13,2,1/1 15,4,-1/1 16,7,-1/1
mat 40 12,1,1/1 14,2,1/1 15,3,1/1 16,5,1/1
mat 41 4,4,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 13,13,-1/1
mat 42 3,3,1/1 4,4,-1/1 5,5,1/1 7,7,-1/1 10,10,1/1 12,12,-1/1 13,13,1/1 14,14,-1/1
mat 43 2,2,1/1 3,3,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 14,14,1/1 15,15,-1/1
mat 44 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,-1/1 15,15,1/1 16,16,-1/1
mat 45 1,1,1/1 2,2,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,-1/1
sc 1 2,6,-1/1 7,10,-1/1 11,14,-1/1 12,15,-1/1 16,17,-1/1 18,19,-1/1 21,41,1/1 26,22,1/1 30,27,1/1 34,31,1/1 35,32,1/1 37,36,1/1 39,38,1/1 41,1,-2/1 42,1,1/1
sc 2 1,6,1/1 3,7,-1/1 8,11,-1/1 9,12,-1/1 13,16,-1/1 19,20,-1/1 22,42,1/1 26,21,-1/1 27,23,1/1 31,28,1/1 32,29,1/1 36,33,1/1 40,39,1/1 41,2,1/1 42,2,-2/1 43,2,1/1
sc 3 2,7,1/1 4,8,-1/1 5,9,-1/1 6,10,1/1 16,18,-1/1 17,19,-1/1 23,43,1/1 27,22,-1/1 28,24,1/1 29,25,1/1 30,26,-1/1 38,36,1/1 39,37,1/1 42,3,1/1 43,3,-2/1 44,3,1/1 45,3,1/1
sc 4 3,8,1/1 7,11,1/1 9,13,1/1 10,14,1/1 12,16,1/1 15,17,1/1 24,44,1/1 28,23,-1/1 31,27,-1/1 33,29,-1/1 34,30,-1/1 36,32,-1/1 37,35,-1/1 43,4,1/1 44,4,-2/1
sc 5 3,9,1/1 7,12,1/1 8,13,1/1 10,15,1/1 11,16,1/1 14,17,1/1 25,45,1/1 29,23,-1/1 32,27,-1/1 33,28,-1/1 35,30,-1/1 36,31,-1/1 37,34,-1/1 43,5,1/1 45,5,-2/1
sc 6 3,10,-1/1 8,14,-1/1 9,15,-1/1 13,17,-1/1 18,20,1/1 21,2,1/1 22,1,-1/1 26,41,1/1 26,42,1/1 30,23,1/1 34,28,1/1 35,29,1/1 37,33,1/1 40,38,-1/1 41,6,-1/1 42,6,-1/1 43,6,1/1
sc 7 1,10,1/1 4,11,-1/1 5,12,-1/1 13,18,1/1 17,20,-1/1 22,3,1/1 23,2,-1/1 27,42,1/1 27,43,1/1 30,21,-1/1 31,24,1/1 32,25,1/1 38,33,-1/1 40,37,1/1 41,7,1/1 42,7,-1/1 43,7,-1/1 44,7,1/1 45,7,1/1
sc 8 2,11,1/1 5,13,-1/1 6,14,1/1 12,18,1/1 15,19,1/1 23,4,1/1 24,3,-1/1 28,43,1/1 28,44,1/1 31,22,-1/1 33,25,1/1 34,26,-1/1 38,32,-1/1 39,35,-1/1 42,8,1/1 43,8,-1/1 44,8,-1/1 45,8,1/1
sc 9 2,12,1/1 4,13,-1/1 6,15,1/1 11,18,1/1 14,19,1/1 23,5,1/1 25,3,-1/1 29,43,1/1 29,45,1/1 32,22,-1/1 33,24,1/1 35,26,-1/1 38,31,-1/1 39,34,-1/1 42,9,1/1 43,9,-1/1 44,9,1/1 45,9,-1/1
sc 10 4,14,-1/1 5,15,-1/1 13,19,1/1 16,20,1/1 21,7,1/1 23,6,-1/1 26,3,1/1 27,1,-1/1 30,41,1/1 30,42,1/1 30,43,1/1 34,24,1/1 35,25,1/1 39,33,-1/1 40,36,-1/1 41,10,-1/1 43,10,-1/1 44,10,1/1 45,10,1/1
sc 11 1,14,1/1 5,16,-1/1 9,18,-1/1 15,20,1/1 22,8,1/1 24,7,-1/1 27,4,1/1 28,2,-1/1 31,42,1/1 31,43,1/1 31,44,1/1 34,21,-1/1 36,25,1/1 38,29,1/1 40,35,-1/1 41,11,1/1 42,11,-1/1 44,11,-1/1 45,11,1/1
sc 12 1,15,1/1 4,16,-1/1 8,18,-1/1 14,20,1/1 22,9,1/1 25,7,-1/1 27,5,1/1 29,2,-1/1 32,42,1/1 32,43,1/1 32,45,1/1 35,21,-1/1 36,24,1/1 38,28,1/1 40,34,-1/1 41,12,1/1 42,12,-1/1 44,12,1/1 45,12,-1/1
sc 13 2,16,1/1 6,17,1/1 7,18,-1/1 10,19,-1/1 24,9,-1/1 25,8,-1/1 28,5,1/1 29,4,1/1 33,43,1/1 33,44,1/1 33,45,1/1 36,22,-1/1 37,26,-1/1 38,27,1/1 39,30,1/1 42,13,1/1 44,13,-1/1 45,13,-1/1
sc 14 5,17,-1/1 9,19,-1/1 12,20,-1/1 21,11,1/1 24,10,-1/1 26,8,1/1 28,6,-1/1 30,4,1/1 31,1,-1/1 34,41,1/1 34,42,1/1 34,43,1/1 34,44,1/1 37,25,1/1 39,29,1/1 40,32,1/1 41,14,-1/1 44,14,-1/1 45,14,1/1
sc 15 4,17,-1/1 8,19,-1/1 11,20,-1/1 21,12,1/1 25,10,-1/1 26,9,1/1 29,6,-1/1 30,5,1/1 32,1,-1/1 35,41,1/1 35,42,1/1 35,43,1/1 35,45,1/1 37,24,1/1 39,28,1/1 40,31,1/1 41,15,-1/1 44,15,1/1 45,15,-1/1
sc 16 1,17,1/1 3,18,1/1 10,20,-1/1 22,13,1/1 24,12,-1/1 25,11,-1/1 31,5,1/1 32,4,1/1 33,2,-1/1 36,42,1/1 36,43,1/1 36,44,1/1 36,45,1/1 37,21,-1/1 38,23,-1/1 40,30,1/1 41,16,1/1 42,16,-1/1 43,16,1/1 44,16,-1/1 45,16,-1/1
sc 17 3,19,1/1 7,20,1/1 21,16,1/1 24,15,-1/1 25,14,-1/1 26,13,1/1 33,6,-1/1 34,5,1/1 35,4,1/1 36,1,-1/1 37,41,1/1 37,42,1/1 37,43,1/1 37,44,1/1 37,45,1/1 39,23,-1/1 40,27,-1/1 41,17,-1/1 43,17,1/1 44,17,-1/1 45,17,-1/1
sc 18 1,19,1/1 6,20,-1/1 23,16,1/1 27,13,-1/1 28,12,-1/1 29,11,-1/1 31,9,1/1 32,8,1/1 33,7,1/1 36,3,-1/1 38,42,1/1 38,43,2/1 38,44,1/1 38,45,1/1 39,21,-1/1 40,26,1/1 41,18,1/1 43,18,-1/1
sc 19 2,20,1/1 21,18,1/1 23,17,1/1 28,15,-1/1 29,14,-1/1 30,13,-1/1 33,10,1/1 34,9,1/1 35,8,1/1 37,3,-1/1 38,1,-1/1 39,41,1/1 39,42,1/1 39,43,2/1 39,44,1/1 39,45,1/1 40,22,-1/1 41,19,-1/1 42,19,1/1 43,19,-1/1
sc 20 22,19,1/1 26,18,-1/1 27,17,1/1 30,16,-1/1 31,15,-1/1 32,14,-1/1 34,12,1/1 35,11,1/1 36,10,1/1 37,7,-1/1 38,6,1/1 39,2,-1/1 40,41,1/1 40,42,2/1 40,43,2/1 40,44,1/1 40,45,1/1 42,20,-1/1
sc 21 1,41,-1/1 6,2,-1/1 10,7,-1/1 14,11,-1/1 15,12,-1/1 17,16,-1/1 19,18,-1/1 22,26,1/1 27,30,1/1 31,34,1/1 32,35,1/1 36,37,1/1 38,39,1/1 41,21,2/1 42,21,-1/1
sc 22 2,42,-1/1 6,1,1/1 7,3,-1/1 11,8,-1/1 12,9,-1/1 16,13,-1/1 20,19,-1/1 21,26,-1/1 23,27,1/1 28,31,1/1 29,32,1/1 33,36,1/1 39,40,1/1 41,22,-1/1 42,22,2/1 43,22,-1/1
sc 23 3,43,-1/1 7,2,1/1 8,4,-1/1 9,5,-1/1 10,6,1/1 18,16,-1/1 19,17,-1/1 22,27,-1/1 24,28,1/1 25,29,1/1 26,30,-1/1 36,38,1/1 37,39,1/1 42,23,-1/1 43,23,2/1 44,23,-1/1 45,23,-1/1
sc 24 4,44,-1/1 8,3,1/1 11,7,1/1 13,9,1/1 14,10,1/1 16,12,1/1 17,15,1/1 23,28,-1/1 27,31,-1/1 29,33,-1/1 30,34,-1/1 32,36,-1/1 35,37,-1/1 43,24,-1/1 44,24,2/1
sc 25 5,45,-1/1 9,3,1/1 12,7,1/1 13,8,1/1 15,10,1/1 16,11,1/1 17,14,1/1 23,29,-1/1 27,32,-1/1 28,33,-1/1 30,35,-1/1 31,36,-1/1 34,37,-1/1 43,25,-1/1 45,25,2/1
sc 26 1,22,-1/1 2,21,1/1 6,41,-1/1 6,42,-1/1 10,3,-1/1 14,8,-1/1 15,9,-1/1 17,13,-1/1 20,18,1/1 23,30,1/1 28,34,1/1 29,35,1/1 33,37,1/1 38,40,-1/1 41,26,1/1 42,26,1/1 43,26,-1/1
sc 27 2,23,-1/1 3,22,1/1 7,42,-1/1 7,43,-1/1 10,1,1/1 11,4,-1/1 12,5,-1/1 18,13,1/1 20,17,-1/1 21,30,-1/1 24,31,1/1 25,32,1/1 33,38,-1/1 37,40,1/1 41,27,-1/1 42,27,1/1 43,27,1/1 44,27,-1/1 45,27,-1/1
sc 28 3,24,-1/1 4,23,1/1 8,43,-1/1 8,44,-1/1 11,2,1/1 13,5,-1/1 14,6,1/1 18,12,1/1 19,15,1/1 22,31,-1/1 25,33,1/1 26,34,-1/1 32,38,-1/1 35,39,-1/1 42,28,-1/1 43,28,1/1 44,28,1/1 45,28,-1/1
sc 29 3,25,-1/1 5,23,1/1 9,43,-1/1 9,45,-1/1 12,2,1/1 13,4,-1/1 15,6,1/1 18,11,1/1 19,14,1/1 22,32,-1/1 24,33,1/1 26,35,-1/1 31,38,-1/1 34,39,-1/1 42,29,-1/1 43,29,1/1 44,29,-1/1 45,29,1/1
sc 30 1,27,-1/1 3,26,1/1 6,23,-1/1 7,21,1/1 10,41,-1/1 10,42,-1/1 10,43,-1/1 14,4,-1/1 15,5,-1/1 19,13,1/1 20,16,1/1 24,34,1/1 25,35,1/1 33,39,-1/1 36,40,-1/1 41,30,1/1 43,30,1/1 44,30,-1/1 45,30,-1/1
sc 31 2,28,-1/1 4,27,1/1 7,24,-1/1 8,22,1/1 11,42,-1/1 11,43,-1/1 11,44,-1/1 14,1,1/1 16,5,-1/1 18,9,-1/1 20,15,1/1 21,34,-1/1 25,36,1/1 29,38,1/1 35,40,-1/1 41,31,-1/1 42,31,1/1 44,31,1/1 45,31,-1/1
sc 32 2,29,-1/1 5,27,1/1 7,25,-1/1 9,22,1/1 12,42,-1/1 12,43,-1/1 12,45,-1/1 15,1,1/1 16,4,-1/1 18,8,-1/1 20,14,1/1 21,35,-1/1 24,36,1/1 28,38,1/1 34,40,-1/1 41,32,-1/1 42,32,1/1 44,32,-1/1 45,32,1/1
sc 33 4,29,1/1 5,28,1/1 8,25,-1/1 9,24,-1/1 13,43,-1/1 13,44,-1/1 13,45,-1/1 16,2,1/1 17,6,1/1 18,7,-1/1 19,10,-1/1 22,36,-1/1 26,37,-1/1 27,38,1/1 30,39,1/1 42,33,-1/1 44,33,1/1 45,33,1/1
sc 34 1,31,-1/1 4,30,1/1 6,28,-1/1 8,26,1/1 10,24,-1/1 11,21,1/1 14,41,-1/1 14,42,-1/1 14,43,-1/1 14,44,-1/1 17,5,-1/1 19,9,-1/1 20,12,-1/1 25,37,1/1 29,39,1/1 32,40,1/1 41,34,1/1 44,34,1/1 45,34,-1/1
sc 35 1,32,-1/1 5,30,1/1 6,29,-1/1 9,26,1/1 10,25,-1/1 12,21,1/1 15,41,-1/1 15,42,-1/1 15,43,-1/1 15,45,-1/1 17,4,-1/1 19,8,-1/1 20,11,-1/1 24,37,1/1 28,39,1/1 31,40,1/1 41,35,1/1 44,35,-1/1 45,35,1/1
sc 36 2,33,-1/1 4,32,1/1 5,31,1/1 11,25,-1/1 12,24,-1/1 13,22,1/1 16,42,-1/1 16,43,-1/1 16,44,-1/1 16,45,-1/1 17,1,1/1 18,3,1/1 20,10,-1/1 21,37,-1/1 23,38,-1/1 30,40,1/1 41,36,-1/1 42,36,1/1 43,36,-1/1 44,36,1/1 45,36,1/1
sc 37 1,36,-1/1 4,35,1/1 5,34,1/1 6,33,-1/1 13,26,1/1 14,25,-1/1 15,24,-1/1 16,21,1/1 17,41,-1/1 17,42,-1/1 17,43,-1/1 17,44,-1/1 17,45,-1/1 19,3,1/1 20,7,1/1 23,39,-1/1 27,40,-1/1 41,37,1/1 43,37,-1/1 44,37,1/1 45,37,1/1
sc 38 3,36,-1/1 7,33,1/1 8,32,1/1 9,31,1/1 11,29,-1/1 12,28,-1/1 13,27,-1/1 16,23,1/1 18,42,-1/1 18,43,-2/1 18,44,-1/1 18,45,-1/1 19,1,1/1 20,6,-1/1 21,39,-1/1 26,40,1/1 41,38,-1/1 43,38,1/1
sc 39 1,38,-1/1 3,37,-1/1 8,35,1/1 9,34,1/1 10,33,1/1 13,30,-1/1 14,29,-1/1 15,28,-1/1 17,23,1/1 18,21,1/1 19,41,-1/1 19,42,-1/1 19,43,-2/1 19,44,-1/1 19,45,-1/1 20,2,1/1 22,40,-1/1 41,39,1/1 42,39,-1/1 43,39,1/1
sc 40 2,39,-1/1 6,38,1/1 7,37,-1/1 10,36,1/1 11,35,1/1 12,34,1/1 14,32,-1/1 15,31,-1/1 16,30,-1/1 17,27,1/1 18,26,-1/1 19,22,1/1 20,41,-1/1 20,42,-2/1 20,43,-2/1 20,44,-1/1 20,45,-1/1 42,40,1/1
sc 41 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 21,21,-2/1 22,22,1/1 26,26,-1/1 27,27,1/1 30,30,-1/1 31,31,1/1 32,32,1/1 34,34,-1/1 35,35,-1/1 36,36,1/1 37,37,-1/1 38,38,1/1 39,39,-1/1
sc 42 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 16,16,1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-2/1 23,23,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 29,29,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 36,36,-1/1 39,39,1/1 40,40,-1/1
sc 43 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,1/1 10,10,1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 19,19,1/1 22,22,1/1 23,23,-2/1 24,24,1/1 25,25,1/1 26,26,1/1 27,27,-1/1 28,28,-1/1 29,29,-1/1 30,30,-1/1 36,36,1/1 37,37,1/1 38,38,-1/1 39,39,-1/1
sc 44 3,3,-1/1 4,4,2/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 23,23,1/1 24,24,-2/1 27,27,1/1 28,28,-1/1 29,29,1/1 30,30,1/1 31,31,-1/1 32,32,1/1 33,33,-1/1 34,34,-1/1 35,35,1/1 36,36,-1/1 37,37,-1/1
sc 45 3,3,-1/1 5,5,2/1 7,7,-1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,1/1 23,23,1/1 25,25,-2/1 27,27,1/1 28,28,1/1 29,29,-1/1 30,30,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,-1/1 37,37,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO10_45.txt <==
name SO10_45
type D 5
hw 0 1 0 0 0
fundims 10 45 120 16 16
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 -1 0 0 -1 2 0 0 0 -1 0 2
nbasis 20 20 5
dimR 45
mat 1 2,3,1/1 4,5,1/1 6,8,1/1 7,9,1/1 10,12,1/1 13,16,1/1 18,21,1/1 18,22,1/1 18,23,1/1 18,24,-1/1 21,27,1/1 22,27,1/1 26,31,1/1 32,35,1/1 36,39,1/1 37,40,1/1 41,42,1/1 43,44,1/1
mat 2 1,2,1/1 5,11,1/1 8,14,1/1 9,15,1/1 12,17,1/1 13,18,1/1 16,21,2/1 16,22,-1/1 16,23,1/1 16,24,-1/1 16,25,1/1 21,26,1/1 27,31,1/1 28,32,1/1 33,36,1/1 34,37,1/1 38,41,1/1 44,45,1/1
mat 3 2,4,-1/1 3,5,-1/1 10,13,1/1 12,16,1/1 14,19,-1/1 15,20,-1/1 17,21,1/1 17,22,-1/1 17,23,-1/1 21,28,-1/1 23,28,1/1 26,32,-1/1 29,33,1/1 30,34,1/1 31,35,-1/1 41,43,1/1 42,44,1/1
mat 4 4,6,-1/1 5,8,-1/1 7,10,-1/1 9,12,-1/1 11,14,-1/1 15,17,-1/1 20,23,-1/1 20,24,-1/1 23,29,-1/1 24,29,-1/1 28,33,-1/1 32,36,-1/1 34,38,-1/1 35,39,-1/1 37,41,-1/1 40,42,-1/1
mat 5 4,7,-1/1 5,9,-1/1 6,10,-1/1 8,12,-1/1 11,15,-1/1 14,17,-1/1 19,23,-1/1 19,24,1/1 21,30,1/1 22,30,1/1 23,30,-1/1 24,30,1/1 25,30,1/1 28,34,-1/1 32,37,-1/1 33,38,-1/1 35,40,-1/1 36,41,-1/1 39,42,-1/1
mat 6 1,3,1/1 4,11,-1/1 6,14,-1/1 7,15,-1/1 10,17,-1/1 13,21,-1/1 13,22,2/1 13,25,-1/1 16,27,1/1 18,26,-1/1 22,31,-1/1 28,35,1/1 33,39,1/1 34,40,1/1 38,42,1/1 43,45,-1/1
mat 7 1,4,1/1 3,11,-1/1 8,19,1/1 9,20,1/1 10,18,1/1 12,21,1/1 12,23,2/1 12,24,-1/1 12,25,1/1 16,28,1/1 17,26,1/1 23,32,1/1 27,35,1/1 29,36,1/1 30,37,1/1 38,43,-1/1 42,45,1/1
mat 8 2,6,-1/1 3,8,-1/1 7,13,-1/1 9,16,-1/1 11,19,1/1 15,21,-1/1 15,22,1/1 15,24,-1/1 17,29,-1/1 20,28,-1/1 21,33,-1/1 24,33,-1/1 26,36,-1/1 30,38,1/1 31,39,-1/1 37,43,-1/1 40,44,-1/1
mat 9 2,7,-1/1 3,9,-1/1 6,13,-1/1 8,16,-1/1 11,20,1/1 14,21,-1/1 14,22,1/1 14,24,1/1 17,30,-1/1 19,28,-1/1 22,34,1/1 24,34,1/1 25,34,1/1 26,37,-1/1 29,38,1/1 31,40,-1/1 36,43,-1/1 39,44,-1/1
mat 10 1,5,1/1 2,11,1/1 6,19,-1/1 7,20,-1/1 10,22,1/1 10,23,-1/1 10,25,-1/1 12,27,1/1 13,28,-1/1 17,31,1/1 18,32,-1/1 21,35,-1/1 22,35,-1/1 23,35,1/1 29,39,1/1 30,40,1/1 38,44,-1/1 41,45,-1/1
mat 11 1,6,1/1 3,14,-1/1 5,19,-1/1 7,18,-1/1 9,21,-1/1 9,23,-1/1 9,24,2/1 9,25,-1/1 12,29,1/1 15,26,-1/1 16,33,1/1 20,32,-1/1 24,36,-1/1 27,39,1/1 30,41,1/1 34,43,1/1 40,45,-1/1
mat 12 1,7,1/1 3,15,-1/1 5,20,-1/1 6,18,-1/1 8,21,-1/1 8,23,-1/1 8,25,-1/1 12,30,1/1 14,26,-1/1 16,34,1/1 19,32,-1/1 21,37,1/1 22,37,1/1 24,37,1/1 25,37,1/1 27,40,1/1 29,41,1/1 33,43,1/1 39,45,-1/1
mat 13 2,10,-1/1 3,12,-1/1 4,13,1/1 5,16,1/1 11,21,1/1 11,22,-1/1 11,23,1/1 14,29,1/1 15,30,1/1 19,33,-1/1 20,34,-1/1 22,38,1/1 23,38,-1/1 25,38,1/1 26,41,-1/1 31,42,-1/1 32,43,1/1 35,44,1/1
mat 14 1,8,1/1 2,14,1/1 4,19,1/1 7,22,-1/1 7,24,-1/1 7,25,1/1 9,27,-1/1 10,29,-1/1 13,33,-1/1 15,31,-1/1 18,36,-1/1 20,35,-1/1 21,39,-1/1 22,39,-1/1 24,39,-1/1 30,42,1/1 34,44,1/1 37,45,1/1
mat 15 1,9,1/1 2,15,1/1 4,20,1/1 6,22,-1/1 6,24,1/1 6,25,1/1 8,27,-1/1 10,30,-1/1 13,34,-1/1 14,31,-1/1 18,37,-1/1 19,35,-1/1 24,40,1/1 25,40,1/1 29,42,1/1 33,44,1/1 36,45,1/1
mat 16 1,10,1/1 3,17,-1/1 4,18,1/1 5,21,1/1 5,24,-1/1 5,25,1/1 8,29,-1/1 9,30,-1/1 11,26,1/1 16,38,1/1 19,36,-1/1 20,37,-1/1 21,41,1/1 22,41,1/1 23,41,-1/1 25,41,1/1 27,42,1/1 28,43,-1/1 35,45,1/1
mat 17 1,12,1/1 2,17,1/1 4,22,1/1 4,23,1/1 4,25,-1/1 5,27,1/1 6,29,1/1 7,30,1/1 11,31,1/1 13,38,-1/1 18,41,-1/1 19,39,-1/1 20,40,-1/1 23,42,-1/1 25,42,1/1 28,44,-1/1 32,45,-1/1
mat 18 1,13,1/1 2,18,1/1 3,22,1/1 3,23,1/1 3,24,-1/1 3,25,1/1 5,28,-1/1 8,33,-1/1 9,34,-1/1 11,32,-1/1 12,38,-1/1 14,36,-1/1 15,37,-1/1 17,41,-1/1 22,43,1/1 25,43,1/1 27,44,1/1 31,45,1/1
mat 19 1,16,1/1 2,21,1/1 2,25,-1/1 3,27,1/1 4,28,1/1 6,33,1/1 7,34,1/1 10,38,1/1 11,35,-1/1 14,39,-1/1 15,40,-1/1 17,42,-1/1 18,43,-1/1 21,44,-1/1 25,44,1/1 26,45,-1/1
mat 20 1,21,1/1 1,22,-1/1 1,23,1/1 1,24,-1/1 1,25,2/1 2,26,1/1 3,31,1/1 4,32,1/1 5,35,1/1 6,36,1/1 7,37,1/1 8,39,1/1 9,40,1/1 10,41,1/1 12,42,1/1 13,43,1/1 16,44,1/1 25,45,1/1
mat 21 3,2,1/1 5,4,1/1 8,6,1/1 9,7,1/1 12,10,1/1 16,13,1/1 21,18,1/1 22,18,1/1 27,21,1/1 27,22,1/1 27,23,1/1 27,24,-1/1 31,26,1/1 35,32,1/1 39,36,1/1 40,37,1/1 42,41,1/1 44,43,1/1
mat 22 2,1,1/1 11,5,1/1 14,8,1/1 15,9,1/1 17,12,1/1 18,13,1/1 21,16,1/1 26,21,2/1 26,22,-1/1 26,23,1/1 26,24,-1/1 26,25,1/1 31,27,1/1 32,28,1/1 36,33,1/1 37,34,1/1 41,38,1/1 45,44,1/1
mat 23 4,2,-1/1 5,3,-1/1 13,10,1/1 16,12,1/1 19,14,-1/1 20,15,-1/1 21,17,1/1 23,17,-1/1 28,21,-1/1 28,22,1/1 28,23,1/1 32,26,-1/1 33,29,1/1 34,30,1/1 35,31,-1/1 43,41,1/1 44,42,1/1
mat 24 6,4,-1/1 8,5,-1/1 10,7,-1/1 12,9,-1/1 14,11,-1/1 17,15,-1/1 23,20,-1/1 24,20,-1/1 29,23,-1/1 29,24,-1/1 33,28,-1/1 36,32,-1/1 38,34,-1/1 39,35,-1/1 41,37,-1/1 42,40,-1/1
mat 25 7,4,-1/1 9,5,-1/1 10,6,-1/1 12,8,-1/1 15,11,-1/1 17,14,-1/1 21,19,1/1 22,19,1/1 23,19,-1/1 24,19,1/1 25,19,1/1 30,23,-1/1 30,24,1/1 34,28,-1/1 37,32,-1/1 38,33,-1/1 40,35,-1/1 41,36,-1/1 42,39,-1/1
mat 26 3,1,1/1 11,4,-1/1 14,6,-1/1 15,7,-1/1 17,10,-1/1 22,13,1/1 26,18,-1/1 27,16,1/1 31,21,1/1 31,22,-2/1 31,25,1/1 35,28,1/1 39,33,1/1 40,34,1/1 42,38,1/1 45,43,-1/1
mat 27 4,1,1/1 11,3,-1/1 18,10,1/1 19,8,1/1 20,9,1/1 23,12,1/1 26,17,1/1 28,16,1/1 32,21,1/1 32,23,2/1 32,24,-1/1 32,25,1/1 35,27,1/1 36,29,1/1 37,30,1/1 43,38,-1/1 45,42,1/1
mat 28 6,2,-1/1 8,3,-1/1 13,7,-1/1 16,9,-1/1 19,11,1/1 21,15,-1/1 24,15,-1/1 28,20,-1/1 29,17,-1/1 33,21,-1/1 33,22,1/1 33,24,-1/1 36,26,-1/1 38,30,1/1 39,31,-1/1 43,37,-1/1 44,40,-1/1
mat 29 7,2,-1/1 9,3,-1/1 13,6,-1/1 16,8,-1/1 20,11,1/1 22,14,1/1 24,14,1/1 25,14,1/1 28,19,-1/1 30,17,-1/1 34,21,-1/1 34,22,1/1 34,24,1/1 37,26,-1/1 38,29,1/1 40,31,-1/1 43,36,-1/1 44,39,-1/1
mat 30 5,1,1/1 11,2,1/1 19,6,-1/1 20,7,-1/1 21,10,1/1 22,10,1/1 23,10,-1/1 27,12,1/1 28,13,-1/1 31,17,1/1 32,18,-1/1 35,22,-1/1 35,23,1/1 35,25,1/1 39,29,1/1 40,30,1/1 44,38,-1/1 45,41,-1/1
mat 31 6,1,1/1 14,3,-1/1 18,7,-1/1 19,5,-1/1 24,9,1/1 26,15,-1/1 29,12,1/1 32,20,-1/1 33,16,1/1 36,21,1/1 36,23,1/1 36,24,-2/1 36,25,1/1 39,27,1/1 41,30,1/1 43,34,1/1 45,40,-1/1
mat 32 7,1,1/1 15,3,-1/1 18,6,-1/1 20,5,-1/1 21,8,-1/1 22,8,-1/1 24,8,-1/1 25,8,-1/1 26,14,-1/1 30,12,1/1 32,19,-1/1 34,16,1/1 37,21,1/1 37,23,1/1 37,25,1/1 40,27,1/1 41,29,1/1 43,33,1/1 45,39,-1/1
mat 33 10,2,-1/1 12,3,-1/1 13,4,1/1 16,5,1/1 22,11,-1/1 23,11,1/1 25,11,-1/1 29,14,1/1 30,15,1/1 33,19,-1/1 34,20,-1/1 38,21,-1/1 38,22,1/1 38,23,-1/1 41,26,-1/1 42,31,-1/1 43,32,1/1 44,35,1/1
mat 34 8,1,1/1 14,2,1/1 19,4,1/1 21,7,-1/1 22,7,-1/1 24,7,-1/1 27,9,-1/1 29,10,-1/1 31,15,-1/1 33,13,-1/1 35,20,-1/1 36,18,-1/1 39,22,-1/1 39,24,-1/1 39,25,1/1 42,30,1/1 44,34,1/1 45,37,1/1
mat 35 9,1,1/1 15,2,1/1 20,4,1/1 24,6,1/1 25,6,1/1 27,8,-1/1 30,10,-1/1 31,14,-1/1 34,13,-1/1 35,19,-1/1 37,18,-1/1 40,22,-1/1 40,24,1/1 40,25,1/1 42,29,1/1 44,33,1/1 45,36,1/1
mat 36 10,1,1/1 17,3,-1/1 18,4,1/1 21,5,1/1 22,5,1/1 23,5,-1/1 25,5,1/1 26,11,1/1 29,8,-1/1 30,9,-1/1 36,19,-1/1 37,20,-1/1 38,16,1/1 41,21,1/1 41,24,-1/1 41,25,1/1 42,27,1/1 43,28,-1/1 45,35,1/1
mat 37 12,1,1/1 17,2,1/1 23,4,1/1 25,4,-1/1 27,5,1/1 29,6,1/1 30,7,1/1 31,11,1/1 38,13,-1/1 39,19,-1/1 40,20,-1/1 41,18,-1/1 42,22,-1/1 42,23,-1/1 42,25,1/1 44,28,-1/1 45,32,-1/1
mat 38 13,1,1/1 18,2,1/1 22,3,1/1 25,3,1/1 28,5,-1/1 32,11,-1/1 33,8,-1/1 34,9,-1/1 36,14,-1/1 37,15,-1/1 38,12,-1/1 41,17,-1/1 43,22,1/1 43,23,1/1 43,24,-1/1 43,25,1/1 44,27,1/1 45,31,1/1
mat 39 16,1,1/1 21,2,1/1 25,2,-1/1 27,3,1/1 28,4,1/1 33,6,1/1 34,7,1/1 35,11,-1/1 38,10,1/1 39,14,-1/1 40,15,-1/1 42,17,-1/1 43,18,-1/1 44,21,-1/1 44,25,1/1 45,26,-1/1
mat 40 25,1,1/1 26,2,1/1 31,3,1/1 32,4,1/1 35,5,1/1 36,6,1/1 37,7,1/1 39,8,1/1 40,9,1/1 41,10,1/1 42,12,1/1 43,13,1/1 44,16,1/1 45,21,1/1 45,22,-1/1 45,23,1/1 45,24,-1/1 45,25,2/1
mat 41 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,-1/1 10,10,1/1 12,12,-1/1 13,13,1/1 16,16,-1/1 18,18,2/1 26,26,1/1 27,27,-2/1 31,31,-1/1 32,32,1/1 35,35,-1/1 36,36,1/1 37,37,1/1 39,39,-1/1 40,40,-1/1 41,41,1/1 42,42,-1/1 43,43,1/1 44,44,-1/1
mat 42 1,1,1/1 2,2,-1/1 5,5,1/1 8,8,1/1 9,9,1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 15,15,-1/1 16,16,2/1 17,17,-1/1 18,18,-1/1 26,26,-2/1 27,27,1/1 28,28,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 34,34,1/1 36,36,-1/1 37,37,-1/1 38,38,1/1 41,41,-1/1 44,44,1/1 45,45,-1/1
mat 43 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,-1/1 10,10,1/1 12,12,1/1 13,13,-1/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,2/1 19,19,-1/1 20,20,-1/1 26,26,1/1 28,28,-2/1 29,29,1/1 30,30,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 34,34,-1/1 35,35,-1/1 41,41,1/1 42,42,1/1 43,43,-1/1 44,44,-1/1
mat 44 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 14,14,-1/1 15,15,1/1 17,17,-1/1 20,20,2/1 28,28,1/1 29,29,-2/1 32,32,1/1 33,33,-1/1 34,34,1/1 35,35,1/1 36,36,-1/1 37,37,1/1 38,38,-1/1 39,39,-1/1 40,40,1/1 41,41,-1/1 42,42,-1/1
mat 45 4,4,1/1 5,5,1/1 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 14,14,1/1 15,15,-1/1 17,17,-1/1 19,19,2/1 28,28,1/1 30,30,-2/1 32,32,1/1 33,33,1/1 34,34,-1/1 35,35,1/1 36,36,1/1 37,37,-1/1 38,38,-1/1 39,39,1/1 40,40,-1/1 41,41,-1/1 42,42,-1/1
sc 1 2,6,-1/1 7,10,-1/1 11,14,-1/1 12,15,-1/1 16,17,-1/1 18,19,-1/1 21,41,1/1 26,22,1/1 30,27,1/1 34,31,1/1 35,32,1/1 37,36,1/1 39,38,1/1 41,1,-2/1 42,1,1/1
sc 2 1,6,1/1 3,7,-1/1 8,11,-1/1 9,12,-1/1 13,16,-1/1 19,20,-1/1 22,42,1/1 26,21,-1/1 27,23,1/1 31,28,1/1 32,29,1/1 36,33,1/1 40,39,1/1 41,2,1/1 42,2,-2/1 43,2,1/1
sc 3 2,7,1/1 4,8,-1/1 5,9,-1/1 6,10,1/1 16,18,-1/1 17,19,-1/1 23,43,1/1 27,22,-1/1 28,24,1/1 29,25,1/1 30,26,-1/1 38,36,1/1 39,37,1/1 42,3,1/1 43,3,-2/1 44,3,1/1 45,3,1/1
sc 4 3,8,1/1 7,11,1/1 9,13,1/1 10,14,1/1 12,16,1/1 15,17,1/1 24,44,1/1 28,23,-1/1 31,27,-1/1 33,29,-1/1 34,30,-1/1 36,32,-1/1 37,35,-1/1 43,4,1/1 44,4,-2/1
sc 5 3,9,1/1 7,12,1/1 8,13,1/1 10,15,1/1 11,16,1/1 14,17,1/1 25,45,1/1 29,23,-1/1 32,27,-1/1 33,28,-1/1 35,30,-1/1 36,31,-1/1 37,34,-1/1 43,5,1/1 45,5,-2/1
sc 6 3,10,-1/1 8,14,-1/1 9,15,-1/1 13,17,-1/1 18,20,1/1 21,2,1/1 22,1,-1/1 26,41,1/1 26,42,1/1 30,23,1/1 34,28,1/1 35,29,1/1 37,33,1/1 40,38,-1/1 41,6,-1/1 42,6,-1/1 43,6,1/1
sc 7 1,10,1/1 4,11,-1/1 5,12,-1/1 13,18,1/1 17,20,-1/1 22,3,1/1 23,2,-1/1 27,42,1/1 27,43,1/1 30,21,-1/1 31,24,1/1 32,25,1/1 38,33,-1/1 40,37,1/1 41,7,1/1 42,7,-1/1 43,7,-1/1 44,7,1/1 45,7,1/1
sc 8 2,11,1/1 5,13,-1/1 6,14,1/1 12,18,1/1 15,19,1/1 23,4,1/1 24,3,-1/1 28,43,1/1 28,44,1/1 31,22,-1/1 33,25,1/1 34,26,-1/1 38,32,-1/1 39,35,-1/1 42,8,1/1 43,8,-1/1 44,8,-1/1 45,8,1/1
sc 9 2,12,1/1 4,13,-1/1 6,15,1/1 11,18,1/1 14,19,1/1 23,5,1/1 25,3,-1/1 29,43,1/1 29,45,1/1 32,22,-1/1 33,24,1/1 35,26,-1/1 38,31,-1/1 39,34,-1/1 42,9,1/1 43,9,-1/1 44,9,1/1 45,9,-1/1
sc 10 4,14,-1/1 5,15,-1/1 13,19,1/1 16,20,1/1 21,7,1/1 23,6,-1/1 26,3,1/1 27,1,-1/1 30,41,1/1 30,42,1/1 30,43,1/1 34,24,1/1 35,25,1/1 39,33,-1/1 40,36,-1/1 41,10,-1/1 43,10,-1/1 44,10,1/1 45,10,1/1
sc 11 1,14,1/1 5,16,-1/1 9,18,-1/1 15,20,1/1 22,8,1/1 24,7,-1/1 27,4,1/1 28,2,-1/1 31,42,1/1 31,43,1/1 31,44,1/1 34,21,-1/1 36,25,1/1 38,29,1/1 40,35,-1/1 41,11,1/1 42,11,-1/1 44,11,-1/1 45,11,1/1
sc 12 1,15,1/1 4,16,-1/1 8,18,-1/1 14,20,1/1 22,9,1/1 25,7,-1/1 27,5,1/1 29,2,-1/1 32,42,1/1 32,43,1/1 32,45,1/1 35,21,-1/1 36,24,1/1 38,28,1/1 40,34,-1/1 41,12,1/1 42,12,-1/1 44,12,1/1 45,12,-1/1
sc 13 2,16,1/1 6,17,1/1 7,18,-1/1 10,19,-1/1 24,9,-1/1 25,8,-1/1 28,5,1/1 29,4,1/1 33,43,1/1 33,44,1/1 33,45,1/1 36,22,-1/1 37,26,-1/1 38,27,1/1 39,30,1/1 42,13,1/1 44,13,-1/1 45,13,-1/1
sc 14 5,17,-1/1 9,19,-1/1 12,20,-1/1 21,11,1/1 24,10,-1/1 26,8,1/1 28,6,-1/1 30,4,1/1 31,1,-1/1 34,41,1/1 34,42,1/1 34,43,1/1 34,44,1/1 37,25,1/1 39,29,1/1 40,32,1/1 41,14,-1/1 44,14,-1/1 45,14,1/1
sc 15 4,17,-1/1 8,19,-1/1 11,20,-1/1 21,12,1/1 25,10,-1/1 26,9,1/1 29,6,-1/1 30,5,1/1 32,1,-1/1 35,41,1/1 35,42,1/1 35,43,1/1 35,45,1/1 37,24,1/1 39,28,1/1 40,31,1/1 41,15,-1/1 44,15,1/1 45,15,-1/1
sc 16 1,17,1/1 3,18,1/1 10,20,-1/1 22,13,1/1 24,12,-1/1 25,11,-1/1 31,5,1/1 32,4,1/1 33,2,-1/1 36,42,1/1 36,43,1/1 36,44,1/1 36,45,1/1 37,21,-1/1 38,23,-1/1 40,30,1/1 41,16,1/1 42,16,-1/1 43,16,1/1 44,16,-1/1 45,16,-1/1
sc 17 3,19,1/1 7,20,1/1 21,16,1/1 24,15,-1/1 25,14,-1/1 26,13,1/1 33,6,-1/1 34,5,1/1 35,4,1/1 36,1,-1/1 37,41,1/1 37,42,1/1 37,43,1/1 37,44,1/1 37,45,1/1 39,23,-1/1 40,27,-1/1 41,17,-1/1 43,17,1/1 44,17,-1/1 45,17,-1/1
sc 18 1,19,1/1 6,20,-1/1 23,16,1/1 27,13,-1/1 28,12,-1/1 29,11,-1/1 31,9,1/1 32,8,1/1 33,7,1/1 36,3,-1/1 38,42,1/1 38,43,2/1 38,44,1/1 38,45,1/1 39,21,-1/1 40,26,1/1 41,18,1/1 43,18,-1/1
sc 19 2,20,1/1 21,18,1/1 23,17,1/1 28,15,-1/1 29,14,-1/1 30,13,-1/1 33,10,1/1 34,9,1/1 35,8,1/1 37,3,-1/1 38,1,-1/1 39,41,1/1 39,42,1/1 39,43,2/1 39,44,1/1 39,45,1/1 40,22,-1/1 41,19,-1/1 42,19,1/1 43,19,-1/1
sc 20 22,19,1/1 26,18,-1/1 27,17,1/1 30,16,-1/1 31,15,-1/1 32,14,-1/1 34,12,1/1 35,11,1/1 36,10,1/1 37,7,-1/1 38,6,1/1 39,2,-1/1 40,41,1/1 40,42,2/1 40,43,2/1 40,44,1/1 40,45,1/1 42,20,-1/1
sc 21 1,41,-1/1 6,2,-1/1 10,7,-1/1 14,11,-1/1 15,12,-1/1 17,16,-1/1 19,18,-1/1 22,26,1/1 27,30,1/1 31,34,1/1 32,35,1/1 36,37,1/1 38,39,1/1 41,21,2/1 42,21,-1/1
sc 22 2,42,-1/1 6,1,1/1 7,3,-1/1 11,8,-1/1 12,9,-1/1 16,13,-1/1 20,19,-1/1 21,26,-1/1 23,27,1/1 28,31,1/1 29,32,1/1 33,36,1/1 39,40,1/1 41,22,-1/1 42,22,2/1 43,22,-1/1
sc 23 3,43,-1/1 7,2,1/1 8,4,-1/1 9,5,-1/1 10,6,1/1 18,16,-1/1 19,17,-1/1 22,27,-1/1 24,28,1/1 25,29,1/1 26,30,-1/1 36,38,1/1 37,39,1/1 42,23,-1/1 43,23,2/1 44,23,-1/1 45,23,-1/1
sc 24 4,44,-1/1 8,3,1/1 11,7,1/1 13,9,1/1 14,10,1/1 16,12,1/1 17,15,1/1 23,28,-1/1 27,31,-1/1 29,33,-1/1 30,34,-1/1 32,36,-1/1 35,37,-1/1 43,24,-1/1 44,24,2/1
sc 25 5,45,-1/1 9,3,1/1 12,7,1/1 13,8,1/1 15,10,1/1 16,11,1/1 17,14,1/1 23,29,-1/1 27,32,-1/1 28,33,-1/1 30,35,-1/1 31,36,-1/1 34,37,-1/1 43,25,-1/1 45,25,2/1
sc 26 1,22,-1/1 2,21,1/1 6,41,-1/1 6,42,-1/1 10,3,-1/1 14,8,-1/1 15,9,-1/1 17,13,-1/1 20,18,1/1 23,30,1/1 28,34,1/1 29,35,1/1 33,37,1/1 38,40,-1/1 41,26,1/1 42,26,1/1 43,26,-1/1
sc 27 2,23,-1/1 3,22,1/1 7,42,-1/1 7,43,-1/1 10,1,1/1 11,4,-1/1 12,5,-1/1 18,13,1/1 20,17,-1/1 21,30,-1/1 24,31,1/1 25,32,1/1 33,38,-1/1 37,40,1/1 41,27,-1/1 42,27,1/1 43,27,1/1 44,27,-1/1 45,27,-1/1
sc 28 3,24,-1/1 4,23,1/1 8,43,-1/1 8,44,-1/1 11,2,1/1 13,5,-1/1 14,6,1/1 18,12,1/1 19,15,1/1 22,31,-1/1 25,33,1/1 26,34,-1/1 32,38,-1/1 35,39,-1/1 42,28,-1/1 43,28,1/1 44,28,1/1 45,28,-1/1
sc 29 3,25,-1/1 5,23,1/1 9,43,-1/1 9,45,-1/1 12,2,1/1 13,4,-1/1 15,6,1/1 18,11,1/1 19,14,1/1 22,32,-1/1 24,33,1/1 26,35,-1/1 31,38,-1/1 34,39,-1/1 42,29,-1/1 43,29,1/1 44,29,-1/1 45,29,1/1
sc 30 1,27,-1/1 3,26,1/1 6,23,-1/1 7,21,1/1 10,41,-1/1 10,42,-1/1 10,43,-1/1 14,4,-1/1 15,5,-1/1 19,13,1/1 20,16,1/1 24,34,1/1 25,35,1/1 33,39,-1/1 36,40,-1/1 41,30,1/1 43,30,1/1 44,30,-1/1 45,30,-1/1
sc 31 2,28,-1/1 4,27,1/1 7,24,-1/1 8,22,1/1 11,42,-1/1 11,43,-1/1 11,44,-1/1 14,1,1/1 16,5,-1/1 18,9,-1/1 20,15,1/1 21,34,-1/1 25,36,1/1 29,38,1/1 35,40,-1/1 41,31,-1/1 42,31,1/1 44,31,1/1 45,31,-1/1
sc 32 2,29,-1/1 5,27,1/1 7,25,-1/1 9,22,1/1 12,42,-1/1 12,43,-1/1 12,45,-1/1 15,1,1/1 16,4,-1/1 18,8,-1/1 20,14,1/1 21,35,-1/1 24,36,1/1 28,38,1/1 34,40,-1/1 41,32,-1/1 42,32,1/1 44,32,-1/1 45,32,1/1
sc 33 4,29,1/1 5,28,1/1 8,25,-1/1 9,24,-1/1 13,43,-1/1 13,44,-1/1 13,45,-1/1 16,2,1/1 17,6,1/1 18,7,-1/1 19,10,-1/1 22,36,-1/1 26,37,-1/1 27,38,1/1 30,39,1/1 42,33,-1/1 44,33,1/1 45,33,1/1
sc 34 1,31,-1/1 4,30,1/1 6,28,-1/1 8,26,1/1 10,24,-1/1 11,21,1/1 14,41,-1/1 14,42,-1/1 14,43,-1/1 14,44,-1/1 17,5,-1/1 19,9,-1/1 20,12,-1/1 25,37,1/1 29,39,1/1 32,40,1/1 41,34,1/1 44,34,1/1 45,34,-1/1
sc 35 1,32,-1/1 5,30,1/1 6,29,-1/1 9,26,1/1 10,25,-1/1 12,21,1/1 15,41,-1/1 15,42,-1/1 15,43,-1/1 15,45,-1/1 17,4,-1/1 19,8,-1/1 20,11,-1/1 24,37,1/1 28,39,1/1 31,40,1/1 41,35,1/1 44,35,-1/1 45,35,1/1
sc 36 2,33,-1/1 4,32,1/1 5,31,1/1 11,25,-1/1 12,24,-1/1 13,22,1/1 16,42,-1/1 16,43,-1/1 16,44,-1/1 16,45,-1/1 17,1,1/1 18,3,1/1 20,10,-1/1 21,37,-1/1 23,38,-1/1 30,40,1/1 41,36,-1/1 42,36,1/1 43,36,-1/1 44,36,1/1 45,36,1/1
sc 37 1,36,-1/1 4,35,1/1 5,34,1/1 6,33,-1/1 13,26,1/1 14,25,-1/1 15,24,-1/1 16,21,1/1 17,41,-1/1 17,42,-1/1 17,43,-1/1 17,44,-1/1 17,45,-1/1 19,3,1/1 20,7,1/1 23,39,-1/1 27,40,-1/1 41,37,1/1 43,37,-1/1 44,37,1/1 45,37,1/1
sc 38 3,36,-1/1 7,33,1/1 8,32,1/1 9,31,1/1 11,29,-1/1 12,28,-1/1 13,27,-1/1 16,23,1/1 18,42,-1/1 18,43,-2/1 18,44,-1/1 18,45,-1/1 19,1,1/1 20,6,-1/1 21,39,-1/1 26,40,1/1 41,38,-1/1 43,38,1/1
sc 39 1,38,-1/1 3,37,-1/1 8,35,1/1 9,34,1/1 10,33,1/1 13,30,-1/1 14,29,-1/1 15,28,-1/1 17,23,1/1 18,21,1/1 19,41,-1/1 19,42,-1/1 19,43,-2/1 19,44,-1/1 19,45,-1/1 20,2,1/1 22,40,-1/1 41,39,1/1 42,39,-1/1 43,39,1/1
sc 40 2,39,-1/1 6,38,1/1 7,37,-1/1 10,36,1/1 11,35,1/1 12,34,1/1 14,32,-1/1 15,31,-1/1 16,30,-1/1 17,27,1/1 18,26,-1/1 19,22,1/1 20,41,-1/1 20,42,-2/1 20,43,-2/1 20,44,-1/1 20,45,-1/1 42,40,1/1
sc 41 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 21,21,-2/1 22,22,1/1 26,26,-1/1 27,27,1/1 30,30,-1/1 31,31,1/1 32,32,1/1 34,34,-1/1 35,35,-1/1 36,36,1/1 37,37,-1/1 38,38,1/1 39,39,-1/1
sc 42 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 16,16,1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-2/1 23,23,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 29,29,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 36,36,-1/1 39,39,1/1 40,40,-1/1
sc 43 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,1/1 10,10,1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 19,19,1/1 22,22,1/1 23,23,-2/1 24,24,1/1 25,25,1/1 26,26,1/1 27,27,-1/1 28,28,-1/1 29,29,-1/1 30,30,-1/1 36,36,1/1 37,37,1/1 38,38,-1/1 39,39,-1/1
sc 44 3,3,-1/1 4,4,2/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 23,23,1/1 24,24,-2/1 27,27,1/1 28,28,-1/1 29,29,1/1 30,30,1/1 31,31,-1/1 32,32,1/1 33,33,-1/1 34,34,-1/1 35,35,1/1 36,36,-1/1 37,37,-1/1
sc 45 3,3,-1/1 5,5,2/1 7,7,-1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,1/1 23,23,1/1 25,25,-2/1 27,27,1/1 28,28,1/1 29,29,-1/1 30,30,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 36,36,-1/1 37,37,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO11.txt <==
name SO11
type B 5
hw 1 0 0 0 0
fundims 11 55 165 330 32
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -2 0 0 0 -1 2
nbasis 25 25 5
dimR 11
mat 1 1,2,1/1 10,11,1/1
mat 2 2,3,1/1 9,10,-1/1
mat 3 3,4,1/1 8,9,-1/1
mat 4 4,5,1/1 7,8,-1/1
mat 5 5,6,2/1 6,7,1/1
mat 6 1,3,1/1 9,11,1/1
mat 7 2,4,1/1 8,10,-1/1
mat 8 3,5,1/1 7,9,-1/1
mat 9 4,6,2/1 6,8,1/1
mat 10 1,4,1/1 8,11,1/1
mat 11 2,5,1/1 7,10,-1/1
mat 12 3,6,2/1 6,9,1/1
mat 13 4,7,1/1 5,8,-1/1
mat 14 1,5,1/1 7,11,1/1
mat 15 2,6,2/1 6,10,1/1
mat 16 3,7,1/1 5,9,-1/1
mat 17 1,6,2/1 6,11,-1/1
mat 18 2,7,1/1 5,10,-1/1
mat 19 3,8,1/1 4,9,-1/1
mat 20 1,7,1/1 5,11,1/1
mat 21 2,8,1/1 4,10,-1/1
mat 22 1,8,1/1 4,11,1/1
mat 23 2,9,1/1 3,10,-1/1
mat 24 1,9,1/1 3,11,1/1
mat 25 1,10,1/1 2,11,1/1
mat 26 2,1,1/1 11,10,1/1
mat 27 3,2,1/1 10,9,-1/1
mat 28 4,3,1/1 9,8,-1/1
mat 29 5,4,1/1 8,7,-1/1
mat 30 6,5,1/1 7,6,2/1
mat 31 3,1,1/1 11,9,1/1
mat 32 4,2,1/1 10,8,-1/1
mat 33 5,3,1/1 9,7,-1/1
mat 34 6,4,1/1 8,6,2/1
mat 35 4,1,1/1 11,8,1/1
mat 36 5,2,1/1 10,7,-1/1
mat 37 6,3,1/1 9,6,2/1
mat 38 7,4,1/1 8,5,-1/1
mat 39 5,1,1/1 11,7,1/1
mat 40 6,2,1/1 10,6,2/1
mat 41 7,3,1/1 9,5,-1/1
mat 42 6,1,1/1 11,6,-2/1
mat 43 7,2,1/1 10,5,-1/1
mat 44 8,3,1/1 9,4,-1/1
mat 45 7,1,1/1 11,5,1/1
mat 46 8,2,1/1 10,4,-1/1
mat 47 8,1,1/1 11,4,1/1
mat 48 9,2,1/1 10,3,-1/1
mat 49 9,1,1/1 11,3,1/1
mat 50 10,1,1/1 11,2,1/1
mat 51 1,1,1/1 2,2,-1/1 10,10,1/1 11,11,-1/1
mat 52 2,2,1/1 3,3,-1/1 9,9,1/1 10,10,-1/1
mat 53 3,3,1/1 4,4,-1/1 8,8,1/1 9,9,-1/1
mat 54 4,4,1/1 5,5,-1/1 7,7,1/1 8,8,-1/1
mat 55 5,5,2/1 7,7,-2/1
sc 1 2,6,1/1 7,10,1/1 11,14,1/1 15,17,1/1 18,20,1/1 21,22,1/1 23,24,1/1 26,51,1/1 31,27,-1/1 35,32,-1/1 39,36,-1/1 42,40,-1/1 45,43,-1/1 47,46,-1/1 49,48,-1/1 51,1,-2/1 52,1,1/1
sc 2 1,6,-1/1 3,7,1/1 8,11,1/1 12,15,1/1 16,18,1/1 19,21,1/1 24,25,1/1 27,52,1/1 31,26,1/1 32,28,-1/1 36,33,-1/1 40,37,-1/1 43,41,-1/1 46,44,-1/1 50,49,-1/1 51,2,1/1 52,2,-2/1 53,2,1/1
sc 3 2,7,-1/1 4,8,1/1 6,10,-1/1 9,12,1/1 13,16,1/1 21,23,1/1 22,24,1/1 28,53,1/1 32,27,1/1 33,29,-1/1 35,31,1/1 37,34,-1/1 41,38,-1/1 48,46,-1/1 49,47,-1/1 52,3,1/1 53,3,-2/1 54,3,1/1
sc 4 3,8,-1/1 5,9,1/1 7,11,-1/1 10,14,-1/1 16,19,1/1 18,21,1/1 20,22,1/1 29,54,1/1 33,28,1/1 34,30,-1/1 36,32,1/1 39,35,1/1 44,41,-1/1 46,43,-1/1 47,45,-1/1 53,4,1/1 54,4,-2/1 55,4,2/1
sc 5 4,9,-1/1 8,12,-1/1 9,13,-2/1 11,15,-1/1 12,16,-2/1 14,17,-1/1 15,18,-2/1 17,20,-2/1 30,55,1/1 34,29,2/1 37,33,2/1 38,34,1/1 40,36,2/1 41,37,1/1 42,39,2/1 43,40,1/1 45,42,1/1 54,5,1/1 55,5,-2/1
sc 6 3,10,1/1 8,14,1/1 12,17,1/1 16,20,1/1 19,22,1/1 23,25,-1/1 26,2,-1/1 27,1,1/1 31,51,1/1 31,52,1/1 35,28,-1/1 39,33,-1/1 42,37,-1/1 45,41,-1/1 47,44,-1/1 50,48,1/1 51,6,-1/1 52,6,-1/1 53,6,1/1
sc 7 1,10,-1/1 4,11,1/1 9,15,1/1 13,18,1/1 19,23,-1/1 22,25,1/1 27,3,-1/1 28,2,1/1 32,52,1/1 32,53,1/1 35,26,1/1 36,29,-1/1 40,34,-1/1 43,38,-1/1 48,44,1/1 50,47,-1/1 51,7,1/1 52,7,-1/1 53,7,-1/1 54,7,1/1
sc 8 2,11,-1/1 5,12,1/1 6,14,-1/1 13,19,-1/1 18,23,1/1 20,24,1/1 28,4,-1/1 29,3,1/1 33,53,1/1 33,54,1/1 36,27,1/1 37,30,-1/1 39,31,1/1 44,38,1/1 48,43,-1/1 49,45,-1/1 52,8,1/1 53,8,-1/1 54,8,-1/1 55,8,2/1
sc 9 3,12,-1/1 5,13,2/1 7,15,-1/1 10,17,-1/1 12,19,-2/1 15,21,-2/1 17,22,-2/1 29,5,-1/1 30,4,2/1 34,54,2/1 34,55,1/1 37,28,2/1 38,30,-1/1 40,32,2/1 42,35,2/1 44,37,1/1 46,40,1/1 47,42,1/1 53,9,1/1 54,9,-1/1
sc 10 4,14,1/1 9,17,1/1 13,20,1/1 19,24,-1/1 21,25,-1/1 26,7,-1/1 28,6,1/1 31,3,-1/1 32,1,1/1 35,51,1/1 35,52,1/1 35,53,1/1 39,29,-1/1 42,34,-1/1 45,38,-1/1 49,44,1/1 50,46,1/1 51,10,-1/1 53,10,-1/1 54,10,1/1
sc 11 1,14,-1/1 5,15,1/1 13,21,-1/1 16,23,-1/1 20,25,1/1 27,8,-1/1 29,7,1/1 32,4,-1/1 33,2,1/1 36,52,1/1 36,53,1/1 36,54,1/1 39,26,1/1 40,30,-1/1 46,38,1/1 48,41,1/1 50,45,-1/1 51,11,1/1 52,11,-1/1 54,11,-1/1 55,11,2/1
sc 12 2,15,-1/1 5,16,2/1 6,17,-1/1 9,19,2/1 15,23,-2/1 17,24,-2/1 28,9,-1/1 30,8,2/1 33,5,-1/1 34,3,2/1 37,53,2/1 37,54,2/1 37,55,1/1 40,27,2/1 41,30,-1/1 42,31,2/1 44,34,-1/1 48,40,1/1 49,42,1/1 52,12,1/1 53,12,-1/1
sc 13 3,16,-1/1 7,18,-1/1 8,19,1/1 10,20,-1/1 11,21,1/1 14,22,1/1 30,9,1/1 34,5,-1/1 38,54,1/1 38,55,1/1 41,28,1/1 43,32,1/1 44,33,-1/1 45,35,1/1 46,36,-1/1 47,39,-1/1 53,13,1/1 55,13,-2/1
sc 14 5,17,1/1 13,22,-1/1 16,24,-1/1 18,25,-1/1 26,11,-1/1 29,10,1/1 31,8,-1/1 33,6,1/1 35,4,-1/1 36,1,1/1 39,51,1/1 39,52,1/1 39,53,1/1 39,54,1/1 42,30,-1/1 47,38,1/1 49,41,1/1 50,43,1/1 51,14,-1/1 54,14,-1/1 55,14,2/1
sc 15 1,17,-1/1 5,18,2/1 9,21,2/1 12,23,2/1 17,25,-2/1 27,12,-1/1 30,11,2/1 32,9,-1/1 34,7,2/1 36,5,-1/1 37,2,2/1 40,52,2/1 40,53,2/1 40,54,2/1 40,55,1/1 42,26,2/1 43,30,-1/1 46,34,-1/1 48,37,-1/1 50,42,1/1 51,15,1/1 52,15,-1/1
sc 16 2,18,-1/1 4,19,-1/1 6,20,-1/1 11,23,1/1 14,24,1/1 28,13,-1/1 30,12,1/1 37,5,-1/1 38,3,1/1 41,53,1/1 41,54,1/1 41,55,1/1 43,27,1/1 44,29,1/1 45,31,1/1 48,36,-1/1 49,39,-1/1 52,16,1/1 53,16,-1/1 54,16,1/1 55,16,-2/1
sc 17 5,20,2/1 9,22,2/1 12,24,2/1 15,25,2/1 26,15,-1/1 30,14,2/1 31,12,-1/1 34,10,2/1 35,9,-1/1 37,6,2/1 39,5,-1/1 40,1,2/1 42,51,2/1 42,52,2/1 42,53,2/1 42,54,2/1 42,55,1/1 45,30,-1/1 47,34,-1/1 49,37,-1/1 50,40,-1/1 51,17,-1/1
sc 18 1,20,-1/1 4,21,-1/1 8,23,-1/1 14,25,1/1 27,16,-1/1 30,15,1/1 32,13,-1/1 38,7,1/1 40,5,-1/1 41,2,1/1 43,52,1/1 43,53,1/1 43,54,1/1 43,55,1/1 45,26,1/1 46,29,1/1 48,33,1/1 50,39,-1/1 51,18,1/1 52,18,-1/1 54,18,1/1 55,18,-2/1
sc 19 2,21,-1/1 6,22,-1/1 7,23,1/1 10,24,1/1 29,16,-1/1 33,13,1/1 34,12,1/1 37,9,-1/1 38,8,-1/1 41,4,1/1 44,53,1/1 44,54,2/1 44,55,1/1 46,27,1/1 47,31,1/1 48,32,-1/1 49,35,-1/1 52,19,1/1 54,19,-1/1
sc 20 4,22,-1/1 8,24,-1/1 11,25,-1/1 26,18,-1/1 30,17,1/1 31,16,-1/1 35,13,-1/1 38,10,1/1 41,6,1/1 42,5,-1/1 43,1,1/1 45,51,1/1 45,52,1/1 45,53,1/1 45,54,1/1 45,55,1/1 47,29,1/1 49,33,1/1 50,36,1/1 51,20,-1/1 54,20,1/1 55,20,-2/1
sc 21 1,22,-1/1 3,23,-1/1 10,25,1/1 27,19,-1/1 29,18,-1/1 34,15,1/1 36,13,1/1 38,11,-1/1 40,9,-1/1 43,4,1/1 44,2,1/1 46,52,1/1 46,53,1/1 46,54,2/1 46,55,1/1 47,26,1/1 48,28,1/1 50,35,-1/1 51,21,1/1 52,21,-1/1 53,21,1/1 54,21,-1/1
sc 22 3,24,-1/1 7,25,-1/1 26,21,-1/1 29,20,-1/1 31,19,-1/1 34,17,1/1 38,14,-1/1 39,13,1/1 42,9,-1/1 44,6,1/1 45,4,1/1 46,1,1/1 47,51,1/1 47,52,1/1 47,53,1/1 47,54,2/1 47,55,1/1 49,28,1/1 50,32,1/1 51,22,-1/1 53,22,1/1 54,22,-1/1
sc 23 1,24,-1/1 6,25,1/1 28,21,-1/1 32,19,1/1 33,18,-1/1 36,16,1/1 37,15,1/1 40,12,-1/1 41,11,-1/1 43,8,1/1 44,7,-1/1 46,3,1/1 48,52,1/1 48,53,2/1 48,54,2/1 48,55,1/1 49,26,1/1 50,31,-1/1 51,23,1/1 53,23,-1/1
sc 24 2,25,-1/1 26,23,-1/1 28,22,-1/1 33,20,-1/1 35,19,1/1 37,17,1/1 39,16,1/1 41,14,-1/1 42,12,-1/1 44,10,-1/1 45,8,1/1 47,3,1/1 48,1,1/1 49,51,1/1 49,52,1/1 49,53,2/1 49,54,2/1 49,55,1/1 50,27,1/1 51,24,-1/1 52,24,1/1 53,24,-1/1
sc 25 27,24,-1/1 31,23,1/1 32,22,-1/1 35,21,1/1 36,20,-1/1 39,18,1/1 40,17,1/1 42,15,-1/1 43,14,-1/1 45,11,1/1 46,10,-1/1 47,7,1/1 48,6,-1/1 49,2,1/1 50,51,1/1 50,52,2/1 50,53,2/1 50,54,2/1 50,55,1/1 52,25,-1/1
sc 26 1,51,-1/1 6,2,1/1 10,7,1/1 14,11,1/1 17,15,1/1 20,18,1/1 22,21,1/1 24,23,1/1 27,31,-1/1 32,35,-1/1 36,39,-1/1 40,42,-1/1 43,45,-1/1 46,47,-1/1 48,49,-1/1 51,26,2/1 52,26,-1/1
sc 27 2,52,-1/1 6,1,-1/1 7,3,1/1 11,8,1/1 15,12,1/1 18,16,1/1 21,19,1/1 25,24,1/1 26,31,1/1 28,32,-1/1 33,36,-1/1 37,40,-1/1 41,43,-1/1 44,46,-1/1 49,50,-1/1 51,27,-1/1 52,27,2/1 53,27,-1/1
sc 28 3,53,-1/1 7,2,-1/1 8,4,1/1 10,6,-1/1 12,9,1/1 16,13,1/1 23,21,1/1 24,22,1/1 27,32,1/1 29,33,-1/1 31,35,1/1 34,37,-1/1 38,41,-1/1 46,48,-1/1 47,49,-1/1 52,28,-1/1 53,28,2/1 54,28,-1/1
sc 29 4,54,-1/1 8,3,-1/1 9,5,1/1 11,7,-1/1 14,10,-1/1 19,16,1/1 21,18,1/1 22,20,1/1 28,33,1/1 30,34,-1/1 32,36,1/1 35,39,1/1 41,44,-1/1 43,46,-1/1 45,47,-1/1 53,29,-1/1 54,29,2/1 55,29,-2/1
sc 30 5,55,-1/1 9,4,-2/1 12,8,-2/1 13,9,-1/1 15,11,-2/1 16,12,-1/1 17,14,-2/1 18,15,-1/1 20,17,-1/1 29,34,1/1 33,37,1/1 34,38,2/1 36,40,1/1 37,41,2/1 39,42,1/1 40,43,2/1 42,45,2/1 54,30,-1/1 55,30,2/1
sc 31 1,27,1/1 2,26,-1/1 6,51,-1/1 6,52,-1/1 10,3,1/1 14,8,1/1 17,12,1/1 20,16,1/1 22,19,1/1 25,23,-1/1 28,35,-1/1 33,39,-1/1 37,42,-1/1 41,45,-1/1 44,47,-1/1 48,50,1/1 51,31,1/1 52,31,1/1 53,31,-1/1
sc 32 2,28,1/1 3,27,-1/1 7,52,-1/1 7,53,-1/1 10,1,-1/1 11,4,1/1 15,9,1/1 18,13,1/1 23,19,-1/1 25,22,1/1 26,35,1/1 29,36,-1/1 34,40,-1/1 38,43,-1/1 44,48,1/1 47,50,-1/1 51,32,-1/1 52,32,1/1 53,32,1/1 54,32,-1/1
sc 33 3,29,1/1 4,28,-1/1 8,53,-1/1 8,54,-1/1 11,2,-1/1 12,5,1/1 14,6,-1/1 19,13,-1/1 23,18,1/1 24,20,1/1 27,36,1/1 30,37,-1/1 31,39,1/1 38,44,1/1 43,48,-1/1 45,49,-1/1 52,33,-1/1 53,33,1/1 54,33,1/1 55,33,-2/1
sc 34 4,30,1/1 5,29,-2/1 9,54,-2/1 9,55,-1/1 12,3,-2/1 13,5,1/1 15,7,-2/1 17,10,-2/1 19,12,-1/1 21,15,-1/1 22,17,-1/1 28,37,1/1 30,38,-2/1 32,40,1/1 35,42,1/1 37,44,2/1 40,46,2/1 42,47,2/1 53,34,-1/1 54,34,1/1
sc 35 1,32,1/1 3,31,-1/1 6,28,1/1 7,26,-1/1 10,51,-1/1 10,52,-1/1 10,53,-1/1 14,4,1/1 17,9,1/1 20,13,1/1 24,19,-1/1 25,21,-1/1 29,39,-1/1 34,42,-1/1 38,45,-1/1 44,49,1/1 46,50,1/1 51,35,1/1 53,35,1/1 54,35,-1/1
sc 36 2,33,1/1 4,32,-1/1 7,29,1/1 8,27,-1/1 11,52,-1/1 11,53,-1/1 11,54,-1/1 14,1,-1/1 15,5,1/1 21,13,-1/1 23,16,-1/1 25,20,1/1 26,39,1/1 30,40,-1/1 38,46,1/1 41,48,1/1 45,50,-1/1 51,36,-1/1 52,36,1/1 54,36,1/1 55,36,-2/1
sc 37 3,34,1/1 5,33,-2/1 8,30,1/1 9,28,-2/1 12,53,-2/1 12,54,-2/1 12,55,-1/1 15,2,-2/1 16,5,1/1 17,6,-2/1 19,9,1/1 23,15,-1/1 24,17,-1/1 27,40,1/1 30,41,-2/1 31,42,1/1 34,44,-2/1 40,48,2/1 42,49,2/1 52,37,-1/1 53,37,1/1
sc 38 5,34,-1/1 9,30,1/1 13,54,-1/1 13,55,-1/1 16,3,-1/1 18,7,-1/1 19,8,1/1 20,10,-1/1 21,11,1/1 22,14,1/1 28,41,1/1 32,43,1/1 33,44,-1/1 35,45,1/1 36,46,-1/1 39,47,-1/1 53,38,-1/1 55,38,2/1
sc 39 1,36,1/1 4,35,-1/1 6,33,1/1 8,31,-1/1 10,29,1/1 11,26,-1/1 14,51,-1/1 14,52,-1/1 14,53,-1/1 14,54,-1/1 17,5,1/1 22,13,-1/1 24,16,-1/1 25,18,-1/1 30,42,-1/1 38,47,1/1 41,49,1/1 43,50,1/1 51,39,1/1 54,39,1/1 55,39,-2/1
sc 40 2,37,1/1 5,36,-2/1 7,34,1/1 9,32,-2/1 11,30,1/1 12,27,-2/1 15,52,-2/1 15,53,-2/1 15,54,-2/1 15,55,-1/1 17,1,-2/1 18,5,1/1 21,9,1/1 23,12,1/1 25,17,-1/1 26,42,1/1 30,43,-2/1 34,46,-2/1 37,48,-2/1 42,50,2/1 51,40,-1/1 52,40,1/1
sc 41 3,38,1/1 5,37,-1/1 12,30,1/1 13,28,-1/1 16,53,-1/1 16,54,-1/1 16,55,-1/1 18,2,-1/1 19,4,-1/1 20,6,-1/1 23,11,1/1 24,14,1/1 27,43,1/1 29,44,1/1 31,45,1/1 36,48,-1/1 39,49,-1/1 52,41,-1/1 53,41,1/1 54,41,-1/1 55,41,2/1
sc 42 1,40,1/1 5,39,-2/1 6,37,1/1 9,35,-2/1 10,34,1/1 12,31,-2/1 14,30,1/1 15,26,-2/1 17,51,-2/1 17,52,-2/1 17,53,-2/1 17,54,-2/1 17,55,-1/1 20,5,1/1 22,9,1/1 24,12,1/1 25,15,1/1 30,45,-2/1 34,47,-2/1 37,49,-2/1 40,50,-2/1 51,42,1/1
sc 43 2,41,1/1 5,40,-1/1 7,38,1/1 13,32,-1/1 15,30,1/1 16,27,-1/1 18,52,-1/1 18,53,-1/1 18,54,-1/1 18,55,-1/1 20,1,-1/1 21,4,-1/1 23,8,-1/1 25,14,1/1 26,45,1/1 29,46,1/1 33,48,1/1 39,50,-1/1 51,43,-1/1 52,43,1/1 54,43,-1/1 55,43,2/1
sc 44 4,41,1/1 8,38,-1/1 9,37,-1/1 12,34,1/1 13,33,1/1 16,29,-1/1 19,53,-1/1 19,54,-2/1 19,55,-1/1 21,2,-1/1 22,6,-1/1 23,7,1/1 24,10,1/1 27,46,1/1 31,47,1/1 32,48,-1/1 35,49,-1/1 52,44,-1/1 54,44,1/1
sc 45 1,43,1/1 5,42,-1/1 6,41,1/1 10,38,1/1 13,35,-1/1 16,31,-1/1 17,30,1/1 18,26,-1/1 20,51,-1/1 20,52,-1/1 20,53,-1/1 20,54,-1/1 20,55,-1/1 22,4,-1/1 24,8,-1/1 25,11,-1/1 29,47,1/1 33,49,1/1 36,50,1/1 51,45,1/1 54,45,-1/1 55,45,2/1
sc 46 2,44,1/1 4,43,1/1 9,40,-1/1 11,38,-1/1 13,36,1/1 15,34,1/1 18,29,-1/1 19,27,-1/1 21,52,-1/1 21,53,-1/1 21,54,-2/1 21,55,-1/1 22,1,-1/1 23,3,-1/1 25,10,1/1 26,47,1/1 28,48,1/1 35,50,-1/1 51,46,-1/1 52,46,1/1 53,46,-1/1 54,46,1/1
sc 47 1,46,1/1 4,45,1/1 6,44,1/1 9,42,-1/1 13,39,1/1 14,38,-1/1 17,34,1/1 19,31,-1/1 20,29,-1/1 21,26,-1/1 22,51,-1/1 22,52,-1/1 22,53,-1/1 22,54,-2/1 22,55,-1/1 24,3,-1/1 25,7,-1/1 28,49,1/1 32,50,1/1 51,47,1/1 53,47,-1/1 54,47,1/1
sc 48 3,46,1/1 7,44,-1/1 8,43,1/1 11,41,-1/1 12,40,-1/1 15,37,1/1 16,36,1/1 18,33,-1/1 19,32,1/1 21,28,-1/1 23,52,-1/1 23,53,-2/1 23,54,-2/1 23,55,-1/1 24,1,-1/1 25,6,1/1 26,49,1/1 31,50,-1/1 51,48,-1/1 53,48,1/1
sc 49 1,48,1/1 3,47,1/1 8,45,1/1 10,44,-1/1 12,42,-1/1 14,41,-1/1 16,39,1/1 17,37,1/1 19,35,1/1 20,33,-1/1 22,28,-1/1 23,26,-1/1 24,51,-1/1 24,52,-1/1 24,53,-2/1 24,54,-2/1 24,55,-1/1 25,2,-1/1 27,50,1/1 51,49,1/1 52,49,-1/1 53,49,1/1
sc 50 2,49,1/1 6,48,-1/1 7,47,1/1 10,46,-1/1 11,45,1/1 14,43,-1/1 15,42,-1/1 17,40,1/1 18,39,1/1 20,36,-1/1 21,35,1/1 22,32,-1/1 23,31,1/1 24,27,-1/1 25,51,-1/1 25,52,-2/1 25,53,-2/1 25,54,-2/1 25,55,-1/1 52,50,1/1
sc 51 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 14,14,1/1 15,15,-1/1 17,17,1/1 18,18,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 24,24,1/1 26,26,-2/1 27,27,1/1 31,31,-1/1 32,32,1/1 35,35,-1/1 36,36,1/1 39,39,-1/1 40,40,1/1 42,42,-1/1 43,43,1/1 45,45,-1/1 46,46,1/1 47,47,-1/1 48,48,1/1 49,49,-1/1
sc 52 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 11,11,1/1 12,12,-1/1 15,15,1/1 16,16,-1/1 18,18,1/1 19,19,-1/1 21,21,1/1 24,24,-1/1 25,25,1/1 26,26,1/1 27,27,-2/1 28,28,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 36,36,-1/1 37,37,1/1 40,40,-1/1 41,41,1/1 43,43,-1/1 44,44,1/1 46,46,-1/1 49,49,1/1 50,50,-1/1
sc 53 2,2,-1/1 3,3,2/1 4,4,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,1/1 12,12,1/1 13,13,-1/1 16,16,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 24,24,1/1 27,27,1/1 28,28,-2/1 29,29,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 37,37,-1/1 38,38,1/1 41,41,-1/1 46,46,1/1 47,47,1/1 48,48,-1/1 49,49,-1/1
sc 54 3,3,-1/1 4,4,2/1 5,5,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 14,14,1/1 16,16,-1/1 18,18,-1/1 19,19,1/1 20,20,-1/1 21,21,1/1 22,22,1/1 28,28,1/1 29,29,-2/1 30,30,1/1 32,32,1/1 33,33,-1/1 34,34,-1/1 35,35,1/1 36,36,-1/1 39,39,-1/1 41,41,1/1 43,43,1/1 44,44,-1/1 45,45,1/1 46,46,-1/1 47,47,-1/1
sc 55 4,4,-2/1 5,5,2/1 8,8,-2/1 11,11,-2/1 13,13,2/1 14,14,-2/1 16,16,2/1 18,18,2/1 20,20,2/1 29,29,2/1 30,30,-2/1 33,33,2/1 36,36,2/1 38,38,-2/1 39,39,2/1 41,41,-2/1 43,43,-2/1 45,45,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO11_32.txt <==
name SO11_32
type B 5
hw 0 0 0 0 1
fundims 11 55 165 330 32
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -2 0 0 0 -1 2
nbasis 25 25 5
dimR 32
mat 1 6,8,-1/1 9,11,-1/1 12,14,-1/1 15,17,-1/1 16,18,-1/1 19,21,-1/1 22,24,-1/1 25,27,-1/1
mat 2 4,6,-1/1 7,9,-1/1 10,12,-1/1 13,16,-1/1 17,20,-1/1 21,23,-1/1 24,26,-1/1 27,29,-1/1
mat 3 3,4,-1/1 5,7,-1/1 12,15,-1/1 14,17,-1/1 16,19,-1/1 18,21,-1/1 26,28,-1/1 29,30,-1/1
mat 4 2,3,-1/1 7,10,-1/1 9,12,-1/1 11,14,-1/1 19,22,-1/1 21,24,-1/1 23,26,-1/1 30,31,-1/1
mat 5 1,2,1/1 3,5,1/1 4,7,1/1 6,9,1/1 8,11,1/1 10,13,1/1 12,16,1/1 14,18,1/1 15,19,1/1 17,21,1/1 20,23,1/1 22,25,1/1 24,27,1/1 26,29,1/1 28,30,1/1 31,32,1/1
mat 6 4,8,-1/1 7,11,-1/1 10,14,-1/1 13,18,-1/1 15,20,1/1 19,23,1/1 22,26,1/1 25,29,1/1
mat 7 3,6,-1/1 5,9,-1/1 10,15,1/1 13,19,1/1 14,20,-1/1 18,23,-1/1 24,28,1/1 27,30,1/1
mat 8 2,4,-1/1 5,10,1/1 9,15,-1/1 11,17,-1/1 16,22,1/1 18,24,1/1 23,28,-1/1 29,31,1/1
mat 9 1,3,1/1 2,5,-1/1 4,10,1/1 6,12,1/1 7,13,-1/1 8,14,1/1 9,16,-1/1 11,18,-1/1 15,22,1/1 17,24,1/1 19,25,-1/1 20,26,1/1 21,27,-1/1 23,29,-1/1 28,31,1/1 30,32,-1/1
mat 10 3,8,-1/1 5,11,-1/1 10,17,1/1 12,20,1/1 13,21,1/1 16,23,1/1 22,28,-1/1 25,30,-1/1
mat 11 2,6,-1/1 5,12,1/1 7,15,1/1 11,20,-1/1 13,22,-1/1 18,26,1/1 21,28,1/1 27,31,-1/1
mat 12 1,4,1/1 2,7,-1/1 3,10,-1/1 5,13,1/1 6,15,1/1 8,17,1/1 9,19,-1/1 11,21,-1/1 12,22,-1/1 14,24,-1/1 16,25,1/1 18,27,1/1 20,28,1/1 23,30,-1/1 26,31,-1/1 29,32,1/1
mat 13 1,5,1/1 4,13,1/1 6,16,1/1 8,18,1/1 15,25,1/1 17,27,1/1 20,29,1/1 28,32,1/1
mat 14 2,8,-1/1 5,14,1/1 7,17,1/1 9,20,1/1 13,24,-1/1 16,26,-1/1 19,28,-1/1 25,31,1/1
mat 15 1,6,1/1 2,9,-1/1 3,12,-1/1 4,15,-1/1 5,16,1/1 7,19,1/1 8,20,1/1 10,22,1/1 11,23,-1/1 13,25,-1/1 14,26,-1/1 17,28,-1/1 18,29,1/1 21,30,1/1 24,31,1/1 27,32,-1/1
mat 16 1,7,1/1 3,13,-1/1 6,19,1/1 8,21,1/1 12,25,-1/1 14,27,-1/1 20,30,1/1 26,32,-1/1
mat 17 1,8,1/1 2,11,-1/1 3,14,-1/1 4,17,-1/1 5,18,1/1 6,20,-1/1 7,21,1/1 9,23,1/1 10,24,1/1 12,26,1/1 13,27,-1/1 15,28,1/1 16,29,-1/1 19,30,-1/1 22,31,-1/1 25,32,1/1
mat 18 1,9,1/1 3,16,-1/1 4,19,-1/1 8,23,1/1 10,25,1/1 14,29,-1/1 17,30,-1/1 24,32,1/1
mat 19 1,10,1/1 2,13,1/1 6,22,1/1 8,24,1/1 9,25,1/1 11,27,1/1 20,31,1/1 23,32,1/1
mat 20 1,11,1/1 3,18,-1/1 4,21,-1/1 6,23,-1/1 10,27,1/1 12,29,1/1 15,30,1/1 22,32,-1/1
mat 21 1,12,1/1 2,16,1/1 4,22,-1/1 7,25,-1/1 8,26,1/1 11,29,1/1 17,31,-1/1 21,32,-1/1
mat 22 1,14,1/1 2,18,1/1 4,24,-1/1 6,26,-1/1 7,27,-1/1 9,29,-1/1 15,31,1/1 19,32,1/1
mat 23 1,15,1/1 2,19,1/1 3,22,1/1 5,25,1/1 8,28,1/1 11,30,1/1 14,31,1/1 18,32,1/1
mat 24 1,17,1/1 2,21,1/1 3,24,1/1 5,27,1/1 6,28,-1/1 9,30,-1/1 12,31,-1/1 16,32,-1/1
mat 25 1,20,1/1 2,23,1/1 3,26,1/1 4,28,1/1 5,29,1/1 7,30,1/1 10,31,1/1 13,32,1/1
mat 26 8,6,-1/1 11,9,-1/1 14,12,-1/1 17,15,-1/1 18,16,-1/1 21,19,-1/1 24,22,-1/1 27,25,-1/1
mat 27 6,4,-1/1 9,7,-1/1 12,10,-1/1 16,13,-1/1 20,17,-1/1 23,21,-1/1 26,24,-1/1 29,27,-1/1
mat 28 4,3,-1/1 7,5,-1/1 15,12,-1/1 17,14,-1/1 19,16,-1/1 21,18,-1/1 28,26,-1/1 30,29,-1/1
mat 29 3,2,-1/1 10,7,-1/1 12,9,-1/1 14,11,-1/1 22,19,-1/1 24,21,-1/1 26,23,-1/1 31,30,-1/1
mat 30 2,1,1/1 5,3,1/1 7,4,1/1 9,6,1/1 11,8,1/1 13,10,1/1 16,12,1/1 18,14,1/1 19,15,1/1 21,17,1/1 23,20,1/1 25,22,1/1 27,24,1/1 29,26,1/1 30,28,1/1 32,31,1/1
mat 31 8,4,-1/1 11,7,-1/1 14,10,-1/1 18,13,-1/1 20,15,1/1 23,19,1/1 26,22,1/1 29,25,1/1
mat 32 6,3,-1/1 9,5,-1/1 15,10,1/1 19,13,1/1 20,14,-1/1 23,18,-1/1 28,24,1/1 30,27,1/1
mat 33 4,2,-1/1 10,5,1/1 15,9,-1/1 17,11,-1/1 22,16,1/1 24,18,1/1 28,23,-1/1 31,29,1/1
mat 34 3,1,1/1 5,2,-1/1 10,4,1/1 12,6,1/1 13,7,-1/1 14,8,1/1 16,9,-1/1 18,11,-1/1 22,15,1/1 24,17,1/1 25,19,-1/1 26,20,1/1 27,21,-1/1 29,23,-1/1 31,28,1/1 32,30,-1/1
mat 35 8,3,-1/1 11,5,-1/1 17,10,1/1 20,12,1/1 21,13,1/1 23,16,1/1 28,22,-1/1 30,25,-1/1
mat 36 6,2,-1/1 12,5,1/1 15,7,1/1 20,11,-1/1 22,13,-1/1 26,18,1/1 28,21,1/1 31,27,-1/1
mat 37 4,1,1/1 7,2,-1/1 10,3,-1/1 13,5,1/1 15,6,1/1 17,8,1/1 19,9,-1/1 21,11,-1/1 22,12,-1/1 24,14,-1/1 25,16,1/1 27,18,1/1 28,20,1/1 30,23,-1/1 31,26,-1/1 32,29,1/1
mat 38 5,1,1/1 13,4,1/1 16,6,1/1 18,8,1/1 25,15,1/1 27,17,1/1 29,20,1/1 32,28,1/1
mat 39 8,2,-1/1 14,5,1/1 17,7,1/1 20,9,1/1 24,13,-1/1 26,16,-1/1 28,19,-1/1 31,25,1/1
mat 40 6,1,1/1 9,2,-1/1 12,3,-1/1 15,4,-1/1 16,5,1/1 19,7,1/1 20,8,1/1 22,10,1/1 23,11,-1/1 25,13,-1/1 26,14,-1/1 28,17,-1/1 29,18,1/1 30,21,1/1 31,24,1/1 32,27,-1/1
mat 41 7,1,1/1 13,3,-1/1 19,6,1/1 21,8,1/1 25,12,-1/1 27,14,-1/1 30,20,1/1 32,26,-1/1
mat 42 8,1,1/1 11,2,-1/1 14,3,-1/1 17,4,-1/1 18,5,1/1 20,6,-1/1 21,7,1/1 23,9,1/1 24,10,1/1 26,12,1/1 27,13,-1/1 28,15,1/1 29,16,-1/1 30,19,-1/1 31,22,-1/1 32,25,1/1
mat 43 9,1,1/1 16,3,-1/1 19,4,-1/1 23,8,1/1 25,10,1/1 29,14,-1/1 30,17,-1/1 32,24,1/1
mat 44 10,1,1/1 13,2,1/1 22,6,1/1 24,8,1/1 25,9,1/1 27,11,1/1 31,20,1/1 32,23,1/1
mat 45 11,1,1/1 18,3,-1/1 21,4,-1/1 23,6,-1/1 27,10,1/1 29,12,1/1 30,15,1/1 32,22,-1/1
mat 46 12,1,1/1 16,2,1/1 22,4,-1/1 25,7,-1/1 26,8,1/1 29,11,1/1 31,17,-1/1 32,21,-1/1
mat 47 14,1,1/1 18,2,1/1 24,4,-1/1 26,6,-1/1 27,7,-1/1 29,9,-1/1 31,15,1/1 32,19,1/1
mat 48 15,1,1/1 19,2,1/1 22,3,1/1 25,5,1/1 28,8,1/1 30,11,1/1 31,14,1/1 32,18,1/1
mat 49 17,1,1/1 21,2,1/1 24,3,1/1 27,5,1/1 28,6,-1/1 30,9,-1/1 31,12,-1/1 32,16,-1/1
mat 50 20,1,1/1 23,2,1/1 26,3,1/1 28,4,1/1 29,5,1/1 30,7,1/1 31,10,1/1 32,13,1/1
mat 51 6,6,1/1 8,8,-1/1 9,9,1/1 11,11,-1/1 12,12,1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 19,19,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1
mat 52 4,4,1/1 6,6,-1/1 7,7,1/1 9,9,-1/1 10,10,1/1 12,12,-1/1 13,13,1/1 16,16,-1/1 17,17,1/1 20,20,-1/1 21,21,1/1 23,23,-1/1 24,24,1/1 26,26,-1/1 27,27,1/1 29,29,-1/1
mat 53 3,3,1/1 4,4,-1/1 5,5,1/1 7,7,-1/1 12,12,1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 21,21,-1/1 26,26,1/1 28,28,-1/1 29,29,1/1 30,30,-1/1
mat 54 2,2,1/1 3,3,-1/1 7,7,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 14,14,-1/1 19,19,1/1 21,21,1/1 22,22,-1/1 23,23,1/1 24,24,-1/1 26,26,-1/1 30,30,1/1 31,31,-1/1
mat 55 1,1,1/1 2,2,-1/1 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,-1/1 31,31,1/1 32,32,-1/1
sc 1 2,6,1/1 7,10,1/1 11,14,1/1 15,17,1/1 18,20,1/1 21,22,1/1 23,24,1/1 26,51,1/1 31,27,-1/1 35,32,-1/1 39,36,-1/1 42,40,-1/1 45,43,-1/1 47,46,-1/1 49,48,-1/1 51,1,-2/1 52,1,1/1
sc 2 1,6,-1/1 3,7,1/1 8,11,1/1 12,15,1/1 16,18,1/1 19,21,1/1 24,25,1/1 27,52,1/1 31,26,1/1 32,28,-1/1 36,33,-1/1 40,37,-1/1 43,41,-1/1 46,44,-1/1 50,49,-1/1 51,2,1/1 52,2,-2/1 53,2,1/1
sc 3 2,7,-1/1 4,8,1/1 6,10,-1/1 9,12,1/1 13,16,1/1 21,23,1/1 22,24,1/1 28,53,1/1 32,27,1/1 33,29,-1/1 35,31,1/1 37,34,-1/1 41,38,-1/1 48,46,-1/1 49,47,-1/1 52,3,1/1 53,3,-2/1 54,3,1/1
sc 4 3,8,-1/1 5,9,1/1 7,11,-1/1 10,14,-1/1 16,19,1/1 18,21,1/1 20,22,1/1 29,54,1/1 33,28,1/1 34,30,-1/1 36,32,1/1 39,35,1/1 44,41,-1/1 46,43,-1/1 47,45,-1/1 53,4,1/1 54,4,-2/1 55,4,2/1
sc 5 4,9,-1/1 8,12,-1/1 9,13,-2/1 11,15,-1/1 12,16,-2/1 14,17,-1/1 15,18,-2/1 17,20,-2/1 30,55,1/1 34,29,2/1 37,33,2/1 38,34,1/1 40,36,2/1 41,37,1/1 42,39,2/1 43,40,1/1 45,42,1/1 54,5,1/1 55,5,-2/1
sc 6 3,10,1/1 8,14,1/1 12,17,1/1 16,20,1/1 19,22,1/1 23,25,-1/1 26,2,-1/1 27,1,1/1 31,51,1/1 31,52,1/1 35,28,-1/1 39,33,-1/1 42,37,-1/1 45,41,-1/1 47,44,-1/1 50,48,1/1 51,6,-1/1 52,6,-1/1 53,6,1/1
sc 7 1,10,-1/1 4,11,1/1 9,15,1/1 13,18,1/1 19,23,-1/1 22,25,1/1 27,3,-1/1 28,2,1/1 32,52,1/1 32,53,1/1 35,26,1/1 36,29,-1/1 40,34,-1/1 43,38,-1/1 48,44,1/1 50,47,-1/1 51,7,1/1 52,7,-1/1 53,7,-1/1 54,7,1/1
sc 8 2,11,-1/1 5,12,1/1 6,14,-1/1 13,19,-1/1 18,23,1/1 20,24,1/1 28,4,-1/1 29,3,1/1 33,53,1/1 33,54,1/1 36,27,1/1 37,30,-1/1 39,31,1/1 44,38,1/1 48,43,-1/1 49,45,-1/1 52,8,1/1 53,8,-1/1 54,8,-1/1 55,8,2/1
sc 9 3,12,-1/1 5,13,2/1 7,15,-1/1 10,17,-1/1 12,19,-2/1 15,21,-2/1 17,22,-2/1 29,5,-1/1 30,4,2/1 34,54,2/1 34,55,1/1 37,28,2/1 38,30,-1/1 40,32,2/1 42,35,2/1 44,37,1/1 46,40,1/1 47,42,1/1 53,9,1/1 54,9,-1/1
sc 10 4,14,1/1 9,17,1/1 13,20,1/1 19,24,-1/1 21,25,-1/1 26,7,-1/1 28,6,1/1 31,3,-1/1 32,1,1/1 35,51,1/1 35,52,1/1 35,53,1/1 39,29,-1/1 42,34,-1/1 45,38,-1/1 49,44,1/1 50,46,1/1 51,10,-1/1 53,10,-1/1 54,10,1/1
sc 11 1,14,-1/1 5,15,1/1 13,21,-1/1 16,23,-1/1 20,25,1/1 27,8,-1/1 29,7,1/1 32,4,-1/1 33,2,1/1 36,52,1/1 36,53,1/1 36,54,1/1 39,26,1/1 40,30,-1/1 46,38,1/1 48,41,1/1 50,45,-1/1 51,11,1/1 52,11,-1/1 54,11,-1/1 55,11,2/1
sc 12 2,15,-1/1 5,16,2/1 6,17,-1/1 9,19,2/1 15,23,-2/1 17,24,-2/1 28,9,-1/1 30,8,2/1 33,5,-1/1 34,3,2/1 37,53,2/1 37,54,2/1 37,55,1/1 40,27,2/1 41,30,-1/1 42,31,2/1 44,34,-1/1 48,40,1/1 49,42,1/1 52,12,1/1 53,12,-1/1
sc 13 3,16,-1/1 7,18,-1/1 8,19,1/1 10,20,-1/1 11,21,1/1 14,22,1/1 30,9,1/1 34,5,-1/1 38,54,1/1 38,55,1/1 41,28,1/1 43,32,1/1 44,33,-1/1 45,35,1/1 46,36,-1/1 47,39,-1/1 53,13,1/1 55,13,-2/1
sc 14 5,17,1/1 13,22,-1/1 16,24,-1/1 18,25,-1/1 26,11,-1/1 29,10,1/1 31,8,-1/1 33,6,1/1 35,4,-1/1 36,1,1/1 39,51,1/1 39,52,1/1 39,53,1/1 39,54,1/1 42,30,-1/1 47,38,1/1 49,41,1/1 50,43,1/1 51,14,-1/1 54,14,-1/1 55,14,2/1
sc 15 1,17,-1/1 5,18,2/1 9,21,2/1 12,23,2/1 17,25,-2/1 27,12,-1/1 30,11,2/1 32,9,-1/1 34,7,2/1 36,5,-1/1 37,2,2/1 40,52,2/1 40,53,2/1 40,54,2/1 40,55,1/1 42,26,2/1 43,30,-1/1 46,34,-1/1 48,37,-1/1 50,42,1/1 51,15,1/1 52,15,-1/1
sc 16 2,18,-1/1 4,19,-1/1 6,20,-1/1 11,23,1/1 14,24,1/1 28,13,-1/1 30,12,1/1 37,5,-1/1 38,3,1/1 41,53,1/1 41,54,1/1 41,55,1/1 43,27,1/1 44,29,1/1 45,31,1/1 48,36,-1/1 49,39,-1/1 52,16,1/1 53,16,-1/1 54,16,1/1 55,16,-2/1
sc 17 5,20,2/1 9,22,2/1 12,24,2/1 15,25,2/1 26,15,-1/1 30,14,2/1 31,12,-1/1 34,10,2/1 35,9,-1/1 37,6,2/1 39,5,-1/1 40,1,2/1 42,51,2/1 42,52,2/1 42,53,2/1 42,54,2/1 42,55,1/1 45,30,-1/1 47,34,-1/1 49,37,-1/1 50,40,-1/1 51,17,-1/1
sc 18 1,20,-1/1 4,21,-1/1 8,23,-1/1 14,25,1/1 27,16,-1/1 30,15,1/1 32,13,-1/1 38,7,1/1 40,5,-1/1 41,2,1/1 43,52,1/1 43,53,1/1 43,54,1/1 43,55,1/1 45,26,1/1 46,29,1/1 48,33,1/1 50,39,-1/1 51,18,1/1 52,18,-1/1 54,18,1/1 55,18,-2/1
sc 19 2,21,-1/1 6,22,-1/1 7,23,1/1 10,24,1/1 29,16,-1/1 33,13,1/1 34,12,1/1 37,9,-1/1 38,8,-1/1 41,4,1/1 44,53,1/1 44,54,2/1 44,55,1/1 46,27,1/1 47,31,1/1 48,32,-1/1 49,35,-1/1 52,19,1/1 54,19,-1/1
sc 20 4,22,-1/1 8,24,-1/1 11,25,-1/1 26,18,-1/1 30,17,1/1 31,16,-1/1 35,13,-1/1 38,10,1/1 41,6,1/1 42,5,-1/1 43,1,1/1 45,51,1/1 45,52,1/1 45,53,1/1 45,54,1/1 45,55,1/1 47,29,1/1 49,33,1/1 50,36,1/1 51,20,-1/1 54,20,1/1 55,20,-2/1
sc 21 1,22,-1/1 3,23,-1/1 10,25,1/1 27,19,-1/1 29,18,-1/1 34,15,1/1 36,13,1/1 38,11,-1/1 40,9,-1/1 43,4,1/1 44,2,1/1 46,52,1/1 46,53,1/1 46,54,2/1 46,55,1/1 47,26,1/1 48,28,1/1 50,35,-1/1 51,21,1/1 52,21,-1/1 53,21,1/1 54,21,-1/1
sc 22 3,24,-1/1 7,25,-1/1 26,21,-1/1 29,20,-1/1 31,19,-1/1 34,17,1/1 38,14,-1/1 39,13,1/1 42,9,-1/1 44,6,1/1 45,4,1/1 46,1,1/1 47,51,1/1 47,52,1/1 47,53,1/1 47,54,2/1 47,55,1/1 49,28,1/1 50,32,1/1 51,22,-1/1 53,22,1/1 54,22,-1/1
sc 23 1,24,-1/1 6,25,1/1 28,21,-1/1 32,19,1/1 33,18,-1/1 36,16,1/1 37,15,1/1 40,12,-1/1 41,11,-1/1 43,8,1/1 44,7,-1/1 46,3,1/1 48,52,1/1 48,53,2/1 48,54,2/1 48,55,1/1 49,26,1/1 50,31,-1/1 51,23,1/1 53,23,-1/1
sc 24 2,25,-1/1 26,23,-1/1 28,22,-1/1 33,20,-1/1 35,19,1/1 37,17,1/1 39,16,1/1 41,14,-1/1 42,12,-1/1 44,10,-1/1 45,8,1/1 47,3,1/1 48,1,1/1 49,51,1/1 49,52,1/1 49,53,2/1 49,54,2/1 49,55,1/1 50,27,1/1 51,24,-1/1 52,24,1/1 53,24,-1/1
sc 25 27,24,-1/1 31,23,1/1 32,22,-1/1 35,21,1/1 36,20,-1/1 39,18,1/1 40,17,1/1 42,15,-1/1 43,14,-1/1 45,11,1/1 46,10,-1/1 47,7,1/1 48,6,-1/1 49,2,1/1 50,51,1/1 50,52,2/1 50,53,2/1 50,54,2/1 50,55,1/1 52,25,-1/1
sc 26 1,51,-1/1 6,2,1/1 10,7,1/1 14,11,1/1 17,15,1/1 20,18,1/1 22,21,1/1 24,23,1/1 27,31,-1/1 32,35,-1/1 36,39,-1/1 40,42,-1/1 43,45,-1/1 46,47,-1/1 48,49,-1/1 51,26,2/1 52,26,-1/1
sc 27 2,52,-1/1 6,1,-1/1 7,3,1/1 11,8,1/1 15,12,1/1 18,16,1/1 21,19,1/1 25,24,1/1 26,31,1/1 28,32,-1/1 33,36,-1/1 37,40,-1/1 41,43,-1/1 44,46,-1/1 49,50,-1/1 51,27,-1/1 52,27,2/1 53,27,-1/1
sc 28 3,53,-1/1 7,2,-1/1 8,4,1/1 10,6,-1/1 12,9,1/1 16,13,1/1 23,21,1/1 24,22,1/1 27,32,1/1 29,33,-1/1 31,35,1/1 34,37,-1/1 38,41,-1/1 46,48,-1/1 47,49,-1/1 52,28,-1/1 53,28,2/1 54,28,-1/1
sc 29 4,54,-1/1 8,3,-1/1 9,5,1/1 11,7,-1/1 14,10,-1/1 19,16,1/1 21,18,1/1 22,20,1/1 28,33,1/1 30,34,-1/1 32,36,1/1 35,39,1/1 41,44,-1/1 43,46,-1/1 45,47,-1/1 53,29,-1/1 54,29,2/1 55,29,-2/1
sc 30 5,55,-1/1 9,4,-2/1 12,8,-2/1 13,9,-1/1 15,11,-2/1 16,12,-1/1 17,14,-2/1 18,15,-1/1 20,17,-1/1 29,34,1/1 33,37,1/1 34,38,2/1 36,40,1/1 37,41,2/1 39,42,1/1 40,43,2/1 42,45,2/1 54,30,-1/1 55,30,2/1
sc 31 1,27,1/1 2,26,-1/1 6,51,-1/1 6,52,-1/1 10,3,1/1 14,8,1/1 17,12,1/1 20,16,1/1 22,19,1/1 25,23,-1/1 28,35,-1/1 33,39,-1/1 37,42,-1/1 41,45,-1/1 44,47,-1/1 48,50,1/1 51,31,1/1 52,31,1/1 53,31,-1/1
sc 32 2,28,1/1 3,27,-1/1 7,52,-1/1 7,53,-1/1 10,1,-1/1 11,4,1/1 15,9,1/1 18,13,1/1 23,19,-1/1 25,22,1/1 26,35,1/1 29,36,-1/1 34,40,-1/1 38,43,-1/1 44,48,1/1 47,50,-1/1 51,32,-1/1 52,32,1/1 53,32,1/1 54,32,-1/1
sc 33 3,29,1/1 4,28,-1/1 8,53,-1/1 8,54,-1/1 11,2,-1/1 12,5,1/1 14,6,-1/1 19,13,-1/1 23,18,1/1 24,20,1/1 27,36,1/1 30,37,-1/1 31,39,1/1 38,44,1/1 43,48,-1/1 45,49,-1/1 52,33,-1/1 53,33,1/1 54,33,1/1 55,33,-2/1
sc 34 4,30,1/1 5,29,-2/1 9,54,-2/1 9,55,-1/1 12,3,-2/1 13,5,1/1 15,7,-2/1 17,10,-2/1 19,12,-1/1 21,15,-1/1 22,17,-1/1 28,37,1/1 30,38,-2/1 32,40,1/1 35,42,1/1 37,44,2/1 40,46,2/1 42,47,2/1 53,34,-1/1 54,34,1/1
sc 35 1,32,1/1 3,31,-1/1 6,28,1/1 7,26,-1/1 10,51,-1/1 10,52,-1/1 10,53,-1/1 14,4,1/1 17,9,1/1 20,13,1/1 24,19,-1/1 25,21,-1/1 29,39,-1/1 34,42,-1/1 38,45,-1/1 44,49,1/1 46,50,1/1 51,35,1/1 53,35,1/1 54,35,-1/1
sc 36 2,33,1/1 4,32,-1/1 7,29,1/1 8,27,-1/1 11,52,-1/1 11,53,-1/1 11,54,-1/1 14,1,-1/1 15,5,1/1 21,13,-1/1 23,16,-1/1 25,20,1/1 26,39,1/1 30,40,-1/1 38,46,1/1 41,48,1/1 45,50,-1/1 51,36,-1/1 52,36,1/1 54,36,1/1 55,36,-2/1
sc 37 3,34,1/1 5,33,-2/1 8,30,1/1 9,28,-2/1 12,53,-2/1 12,54,-2/1 12,55,-1/1 15,2,-2/1 16,5,1/1 17,6,-2/1 19,9,1/1 23,15,-1/1 24,17,-1/1 27,40,1/1 30,41,-2/1 31,42,1/1 34,44,-2/1 40,48,2/1 42,49,2/1 52,37,-1/1 53,37,1/1
sc 38 5,34,-1/1 9,30,1/1 13,54,-1/1 13,55,-1/1 16,3,-1/1 18,7,-1/1 19,8,1/1 20,10,-1/1 21,11,1/1 22,14,1/1 28,41,1/1 32,43,1/1 33,44,-1/1 35,45,1/1 36,46,-1/1 39,47,-1/1 53,38,-1/1 55,38,2/1
sc 39 1,36,1/1 4,35,-1/1 6,33,1/1 8,31,-1/1 10,29,1/1 11,26,-1/1 14,51,-1/1 14,52,-1/1 14,53,-1/1 14,54,-1/1 17,5,1/1 22,13,-1/1 24,16,-1/1 25,18,-1/1 30,42,-1/1 38,47,1/1 41,49,1/1 43,50,1/1 51,39,1/1 54,39,1/1 55,39,-2/1
sc 40 2,37,1/1 5,36,-2/1 7,34,1/1 9,32,-2/1 11,30,1/1 12,27,-2/1 15,52,-2/1 15,53,-2/1 15,54,-2/1 15,55,-1/1 17,1,-2/1 18,5,1/1 21,9,1/1 23,12,1/1 25,17,-1/1 26,42,1/1 30,43,-2/1 34,46,-2/1 37,48,-2/1 42,50,2/1 51,40,-1/1 52,40,1/1
sc 41 3,38,1/1 5,37,-1/1 12,30,1/1 13,28,-1/1 16,53,-1/1 16,54,-1/1 16,55,-1/1 18,2,-1/1 19,4,-1/1 20,6,-1/1 23,11,1/1 24,14,1/1 27,43,1/1 29,44,1/1 31,45,1/1 36,48,-1/1 39,49,-1/1 52,41,-1/1 53,41,1/1 54,41,-1/1 55,41,2/1
sc 42 1,40,1/1 5,39,-2/1 6,37,1/1 9,35,-2/1 10,34,1/1 12,31,-2/1 14,30,1/1 15,26,-2/1 17,51,-2/1 17,52,-2/1 17,53,-2/1 17,54,-2/1 17,55,-1/1 20,5,1/1 22,9,1/1 24,12,1/1 25,15,1/1 30,45,-2/1 34,47,-2/1 37,49,-2/1 40,50,-2/1 51,42,1/1
sc 43 2,41,1/1 5,40,-1/1 7,38,1/1 13,32,-1/1 15,30,1/1 16,27,-1/1 18,52,-1/1 18,53,-1/1 18,54,-1/1 18,55,-1/1 20,1,-1/1 21,4,-1/1 23,8,-1/1 25,14,1/1 26,45,1/1 29,46,1/1 33,48,1/1 39,50,-1/1 51,43,-1/1 52,43,1/1 54,43,-1/1 55,43,2/1
sc 44 4,41,1/1 8,38,-1/1 9,37,-1/1 12,34,1/1 13,33,1/1 16,29,-1/1 19,53,-1/1 19,54,-2/1 19,55,-1/1 21,2,-1/1 22,6,-1/1 23,7,1/1 24,10,1/1 27,46,1/1 31,47,1/1 32,48,-1/1 35,49,-1/1 52,44,-1/1 54,44,1/1
sc 45 1,43,1/1 5,42,-1/1 6,41,1/1 10,38,1/1 13,35,-1/1 16,31,-1/1 17,30,1/1 18,26,-1/1 20,51,-1/1 20,52,-1/1 20,53,-1/1 20,54,-1/1 20,55,-1/1 22,4,-1/1 24,8,-1/1 25,11,-1/1 29,47,1/1 33,49,1/1 36,50,1/1 51,45,1/1 54,45,-1/1 55,45,2/1
sc 46 2,44,1/1 4,43,1/1 9,40,-1/1 11,38,-1/1 13,36,1/1 15,34,1/1 18,29,-1/1 19,27,-1/1 21,52,-1/1 21,53,-1/1 21,54,-2/1 21,55,-1/1 22,1,-1/1 23,3,-1/1 25,10,1/1 26,47,1/1 28,48,1/1 35,50,-1/1 51,46,-1/1 52,46,1/1 53,46,-1/1 54,46,1/1
sc 47 1,46,1/1 4,45,1/1 6,44,1/1 9,42,-1/1 13,39,1/1 14,38,-1/1 17,34,1/1 19,31,-1/1 20,29,-1/1 21,26,-1/1 22,51,-1/1 22,52,-1/1 22,53,-1/1 22,54,-2/1 22,55,-1/1 24,3,-1/1 25,7,-1/1 28,49,1/1 32,50,1/1 51,47,1/1 53,47,-1/1 54,47,1/1
sc 48 3,46,1/1 7,44,-1/1 8,43,1/1 11,41,-1/1 12,40,-1/1 15,37,1/1 16,36,1/1 18,33,-1/1 19,32,1/1 21,28,-1/1 23,52,-1/1 23,53,-2/1 23,54,-2/1 23,55,-1/1 24,1,-1/1 25,6,1/1 26,49,1/1 31,50,-1/1 51,48,-1/1 53,48,1/1
sc 49 1,48,1/1 3,47,1/1 8,45,1/1 10,44,-1/1 12,42,-1/1 14,41,-1/1 16,39,1/1 17,37,1/1 19,35,1/1 20,33,-1/1 22,28,-1/1 23,26,-1/1 24,51,-1/1 24,52,-1/1 24,53,-2/1 24,54,-2/1 24,55,-1/1 25,2,-1/1 27,50,1/1 51,49,1/1 52,49,-1/1 53,49,1/1
sc 50 2,49,1/1 6,48,-1/1 7,47,1/1 10,46,-1/1 11,45,1/1 14,43,-1/1 15,42,-1/1 17,40,1/1 18,39,1/1 20,36,-1/1 21,35,1/1 22,32,-1/1 23,31,1/1 24,27,-1/1 25,51,-1/1 25,52,-2/1 25,53,-2/1 25,54,-2/1 25,55,-1/1 52,50,1/1
sc 51 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 14,14,1/1 15,15,-1/1 17,17,1/1 18,18,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 24,24,1/1 26,26,-2/1 27,27,1/1 31,31,-1/1 32,32,1/1 35,35,-1/1 36,36,1/1 39,39,-1/1 40,40,1/1 42,42,-1/1 43,43,1/1 45,45,-1/1 46,46,1/1 47,47,-1/1 48,48,1/1 49,49,-1/1
sc 52 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 11,11,1/1 12,12,-1/1 15,15,1/1 16,16,-1/1 18,18,1/1 19,19,-1/1 21,21,1/1 24,24,-1/1 25,25,1/1 26,26,1/1 27,27,-2/1 28,28,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 36,36,-1/1 37,37,1/1 40,40,-1/1 41,41,1/1 43,43,-1/1 44,44,1/1 46,46,-1/1 49,49,1/1 50,50,-1/1
sc 53 2,2,-1/1 3,3,2/1 4,4,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,1/1 12,12,1/1 13,13,-1/1 16,16,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 24,24,1/1 27,27,1/1 28,28,-2/1 29,29,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 37,37,-1/1 38,38,1/1 41,41,-1/1 46,46,1/1 47,47,1/1 48,48,-1/1 49,49,-1/1
sc 54 3,3,-1/1 4,4,2/1 5,5,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 14,14,1/1 16,16,-1/1 18,18,-1/1 19,19,1/1 20,20,-1/1 21,21,1/1 22,22,1/1 28,28,1/1 29,29,-2/1 30,30,1/1 32,32,1/1 33,33,-1/1 34,34,-1/1 35,35,1/1 36,36,-1/1 39,39,-1/1 41,41,1/1 43,43,1/1 44,44,-1/1 45,45,1/1 46,46,-1/1 47,47,-1/1
sc 55 4,4,-2/1 5,5,2/1 8,8,-2/1 11,11,-2/1 13,13,2/1 14,14,-2/1 16,16,2/1 18,18,2/1 20,20,2/1 29,29,2/1 30,30,-2/1 33,33,2/1 36,36,2/1 38,38,-2/1 39,39,2/1 41,41,-2/1 43,43,-2/1 45,45,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO12.txt <==
name SO12
type D 6
hw 1 0 0 0 0 0
fundims 12 66 220 495 32 32
cartan 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 -1 0 0 0 -1 2 0 0 0 0 -1 0 2
nbasis 30 30 6
dimR 12
mat 1 1,2,1/1 11,12,1/1
mat 2 2,3,-1/1 10,11,1/1
mat 3 3,4,-1/1 9,10,1/1
mat 4 4,5,-1/1 8,9,1/1
mat 5 5,6,-1/1 7,8,-1/1
mat 6 5,7,-1/1 6,8,-1/1
mat 7 1,3,1/1 10,12,1/1
mat 8 2,4,-1/1 9,11,1/1
mat 9 3,5,-1/1 8,10,1/1
mat 10 4,6,-1/1 7,9,-1/1
mat 11 4,7,-1/1 6,9,-1/1
mat 12 1,4,1/1 9,12,1/1
mat 13 2,5,-1/1 8,11,1/1
mat 14 3,6,-1/1 7,10,-1/1
mat 15 3,7,-1/1 6,10,-1/1
mat 16 4,8,-1/1 5,9,1/1
mat 17 1,5,1/1 8,12,1/1
mat 18 2,6,-1/1 7,11,-1/1
mat 19 2,7,-1/1 6,11,-1/1
mat 20 3,8,-1/1 5,10,1/1
mat 21 1,6,1/1 7,12,-1/1
mat 22 1,7,1/1 6,12,-1/1
mat 23 2,8,-1/1 5,11,1/1
mat 24 3,9,-1/1 4,10,1/1
mat 25 1,8,1/1 5,12,1/1
mat 26 2,9,-1/1 4,11,1/1
mat 27 1,9,1/1 4,12,1/1
mat 28 2,10,-1/1 3,11,1/1
mat 29 1,10,1/1 3,12,1/1
mat 30 1,11,1/1 2,12,1/1
mat 31 2,1,1/1 12,11,1/1
mat 32 3,2,-1/1 11,10,1/1
mat 33 4,3,-1/1 10,9,1/1
mat 34 5,4,-1/1 9,8,1/1
mat 35 6,5,-1/1 8,7,-1/1
mat 36 7,5,-1/1 8,6,-1/1
mat 37 3,1,1/1 12,10,1/1
mat 38 4,2,-1/1 11,9,1/1
mat 39 5,3,-1/1 10,8,1/1
mat 40 6,4,-1/1 9,7,-1/1
mat 41 7,4,-1/1 9,6,-1/1
mat 42 4,1,1/1 12,9,1/1
mat 43 5,2,-1/1 11,8,1/1
mat 44 6,3,-1/1 10,7,-1/1
mat 45 7,3,-1/1 10,6,-1/1
mat 46 8,4,-1/1 9,5,1/1
mat 47 5,1,1/1 12,8,1/1
mat 48 6,2,-1/1 11,7,-1/1
mat 49 7,2,-1/1 11,6,-1/1
mat 50 8,3,-1/1 10,5,1/1
mat 51 6,1,1/1 12,7,-1/1
mat 52 7,1,1/1 12,6,-1/1
mat 53 8,2,-1/1 11,5,1/1
mat 54 9,3,-1/1 10,4,1/1
mat 55 8,1,1/1 12,5,1/1
mat 56 9,2,-1/1 11,4,1/1
mat 57 9,1,1/1 12,4,1/1
mat 58 10,2,-1/1 11,3,1/1
mat 59 10,1,1/1 12,3,1/1
mat 60 11,1,1/1 12,2,1/1
mat 61 1,1,1/1 2,2,-1/1 11,11,1/1 12,12,-1/1
mat 62 2,2,1/1 3,3,-1/1 10,10,1/1 11,11,-1/1
mat 63 3,3,1/1 4,4,-1/1 9,9,1/1 10,10,-1/1
mat 64 4,4,1/1 5,5,-1/1 8,8,1/1 9,9,-1/1
mat 65 5,5,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1
mat 66 5,5,1/1 6,6,1/1 7,7,-1/1 8,8,-1/1
sc 1 2,7,-1/1 8,12,-1/1 13,17,-1/1 18,21,-1/1 19,22,-1/1 23,25,-1/1 26,27,-1/1 28,29,-1/1 31,61,1/1 37,32,1/1 42,38,1/1 47,43,1/1 51,48,1/1 52,49,1/1 55,53,1/1 57,56,1/1 59,58,1/1 61,1,-2/1 62,1,1/1
sc 2 1,7,1/1 3,8,-1/1 9,13,-1/1 14,18,-1/1 15,19,-1/1 20,23,-1/1 24,26,-1/1 29,30,-1/1 32,62,1/1 37,31,-1/1 38,33,1/1 43,39,1/1 48,44,1/1 49,45,1/1 53,50,1/1 56,54,1/1 60,59,1/1 61,2,1/1 62,2,-2/1 63,2,1/1
sc 3 2,8,1/1 4,9,-1/1 7,12,1/1 10,14,-1/1 11,15,-1/1 16,20,-1/1 26,28,-1/1 27,29,-1/1 33,63,1/1 38,32,-1/1 39,34,1/1 42,37,-1/1 44,40,1/1 45,41,1/1 50,46,1/1 58,56,1/1 59,57,1/1 62,3,1/1 63,3,-2/1 64,3,1/1
sc 4 3,9,1/1 5,10,-1/1 6,11,-1/1 8,13,1/1 12,17,1/1 20,24,-1/1 23,26,-1/1 25,27,-1/1 34,64,1/1 39,33,-1/1 40,35,1/1 41,36,1/1 43,38,-1/1 47,42,-1/1 54,50,1/1 56,53,1/1 57,55,1/1 63,4,1/1 64,4,-2/1 65,4,1/1 66,4,1/1
sc 5 4,10,1/1 9,14,1/1 11,16,1/1 13,18,1/1 15,20,1/1 17,21,1/1 19,23,1/1 22,25,1/1 35,65,1/1 40,34,-1/1 44,39,-1/1 46,41,-1/1 48,43,-1/1 50,45,-1/1 51,47,-1/1 53,49,-1/1 55,52,-1/1 64,5,1/1 65,5,-2/1
sc 6 4,11,1/1 9,15,1/1 10,16,1/1 13,19,1/1 14,20,1/1 17,22,1/1 18,23,1/1 21,25,1/1 36,66,1/1 41,34,-1/1 45,39,-1/1 46,40,-1/1 49,43,-1/1 50,44,-1/1 52,47,-1/1 53,48,-1/1 55,51,-1/1 64,6,1/1 66,6,-2/1
sc 7 3,12,-1/1 9,17,-1/1 14,21,-1/1 15,22,-1/1 20,25,-1/1 24,27,-1/1 28,30,1/1 31,2,1/1 32,1,-1/1 37,61,1/1 37,62,1/1 42,33,1/1 47,39,1/1 51,44,1/1 52,45,1/1 55,50,1/1 57,54,1/1 60,58,-1/1 61,7,-1/1 62,7,-1/1 63,7,1/1
sc 8 1,12,1/1 4,13,-1/1 10,18,-1/1 11,19,-1/1 16,23,-1/1 24,28,1/1 27,30,-1/1 32,3,1/1 33,2,-1/1 38,62,1/1 38,63,1/1 42,31,-1/1 43,34,1/1 48,40,1/1 49,41,1/1 53,46,1/1 58,54,-1/1 60,57,1/1 61,8,1/1 62,8,-1/1 63,8,-1/1 64,8,1/1
sc 9 2,13,1/1 5,14,-1/1 6,15,-1/1 7,17,1/1 16,24,1/1 23,28,-1/1 25,29,-1/1 33,4,1/1 34,3,-1/1 39,63,1/1 39,64,1/1 43,32,-1/1 44,35,1/1 45,36,1/1 47,37,-1/1 54,46,-1/1 58,53,1/1 59,55,1/1 62,9,1/1 63,9,-1/1 64,9,-1/1 65,9,1/1 66,9,1/1
sc 10 3,14,1/1 6,16,-1/1 8,18,1/1 12,21,1/1 15,24,1/1 19,26,1/1 22,27,1/1 34,5,1/1 35,4,-1/1 40,64,1/1 40,65,1/1 44,33,-1/1 46,36,1/1 48,38,-1/1 51,42,-1/1 54,45,-1/1 56,49,-1/1 57,52,-1/1 63,10,1/1 64,10,-1/1 65,10,-1/1 66,10,1/1
sc 11 3,15,1/1 5,16,-1/1 8,19,1/1 12,22,1/1 14,24,1/1 18,26,1/1 21,27,1/1 34,6,1/1 36,4,-1/1 41,64,1/1 41,66,1/1 45,33,-1/1 46,35,1/1 49,38,-1/1 52,42,-1/1 54,44,-1/1 56,48,-1/1 57,51,-1/1 63,11,1/1 64,11,-1/1 65,11,1/1 66,11,-1/1
sc 12 4,17,-1/1 10,21,-1/1 11,22,-1/1 16,25,-1/1 24,29,1/1 26,30,1/1 31,8,1/1 33,7,-1/1 37,3,1/1 38,1,-1/1 42,61,1/1 42,62,1/1 42,63,1/1 47,34,1/1 51,40,1/1 52,41,1/1 55,46,1/1 59,54,-1/1 60,56,-1/1 61,12,-1/1 63,12,-1/1 64,12,1/1
sc 13 1,17,1/1 5,18,-1/1 6,19,-1/1 16,26,1/1 20,28,1/1 25,30,-1/1 32,9,1/1 34,8,-1/1 38,4,1/1 39,2,-1/1 43,62,1/1 43,63,1/1 43,64,1/1 47,31,-1/1 48,35,1/1 49,36,1/1 56,46,-1/1 58,50,-1/1 60,55,1/1 61,13,1/1 62,13,-1/1 64,13,-1/1 65,13,1/1 66,13,1/1
sc 14 2,18,1/1 6,20,-1/1 7,21,1/1 11,24,-1/1 19,28,1/1 22,29,1/1 33,10,1/1 35,9,-1/1 39,5,1/1 40,3,-1/1 44,63,1/1 44,64,1/1 44,65,1/1 48,32,-1/1 50,36,1/1 51,37,-1/1 54,41,1/1 58,49,-1/1 59,52,-1/1 62,14,1/1 63,14,-1/1 65,14,-1/1 66,14,1/1
sc 15 2,19,1/1 5,20,-1/1 7,22,1/1 10,24,-1/1 18,28,1/1 21,29,1/1 33,11,1/1 36,9,-1/1 39,6,1/1 41,3,-1/1 45,63,1/1 45,64,1/1 45,66,1/1 49,32,-1/1 50,35,1/1 52,37,-1/1 54,40,1/1 58,48,-1/1 59,51,-1/1 62,15,1/1 63,15,-1/1 65,15,1/1 66,15,-1/1
sc 16 3,20,1/1 8,23,1/1 9,24,-1/1 12,25,1/1 13,26,-1/1 17,27,-1/1 35,11,-1/1 36,10,-1/1 40,6,1/1 41,5,1/1 46,64,1/1 46,65,1/1 46,66,1/1 50,33,-1/1 53,38,-1/1 54,39,1/1 55,42,-1/1 56,43,1/1 57,47,1/1 63,16,1/1 65,16,-1/1 66,16,-1/1
sc 17 5,21,-1/1 6,22,-1/1 16,27,1/1 20,29,1/1 23,30,1/1 31,13,1/1 34,12,-1/1 37,9,1/1 39,7,-1/1 42,4,1/1 43,1,-1/1 47,61,1/1 47,62,1/1 47,63,1/1 47,64,1/1 51,35,1/1 52,36,1/1 57,46,-1/1 59,50,-1/1 60,53,-1/1 61,17,-1/1 64,17,-1/1 65,17,1/1 66,17,1/1
sc 18 1,21,1/1 6,23,-1/1 11,26,-1/1 15,28,-1/1 22,30,1/1 32,14,1/1 35,13,-1/1 38,10,1/1 40,8,-1/1 43,5,1/1 44,2,-1/1 48,62,1/1 48,63,1/1 48,64,1/1 48,65,1/1 51,31,-1/1 53,36,1/1 56,41,1/1 58,45,1/1 60,52,-1/1 61,18,1/1 62,18,-1/1 65,18,-1/1 66,18,1/1
sc 19 1,22,1/1 5,23,-1/1 10,26,-1/1 14,28,-1/1 21,30,1/1 32,15,1/1 36,13,-1/1 38,11,1/1 41,8,-1/1 43,6,1/1 45,2,-1/1 49,62,1/1 49,63,1/1 49,64,1/1 49,66,1/1 52,31,-1/1 53,35,1/1 56,40,1/1 58,44,1/1 60,51,-1/1 61,19,1/1 62,19,-1/1 65,19,1/1 66,19,-1/1
sc 20 2,23,1/1 4,24,1/1 7,25,1/1 13,28,-1/1 17,29,-1/1 33,16,1/1 35,15,-1/1 36,14,-1/1 44,6,1/1 45,5,1/1 46,3,-1/1 50,63,1/1 50,64,1/1 50,65,1/1 50,66,1/1 53,32,-1/1 54,34,-1/1 55,37,-1/1 58,43,1/1 59,47,1/1 62,20,1/1 63,20,-1/1 64,20,1/1 65,20,-1/1 66,20,-1/1
sc 21 6,25,-1/1 11,27,-1/1 15,29,-1/1 19,30,-1/1 31,18,1/1 35,17,-1/1 37,14,1/1 40,12,-1/1 42,10,1/1 44,7,-1/1 47,5,1/1 48,1,-1/1 51,61,1/1 51,62,1/1 51,63,1/1 51,64,1/1 51,65,1/1 55,36,1/1 57,41,1/1 59,45,1/1 60,49,1/1 61,21,-1/1 65,21,-1/1 66,21,1/1
sc 22 5,25,-1/1 10,27,-1/1 14,29,-1/1 18,30,-1/1 31,19,1/1 36,17,-1/1 37,15,1/1 41,12,-1/1 42,11,1/1 45,7,-1/1 47,6,1/1 49,1,-1/1 52,61,1/1 52,62,1/1 52,63,1/1 52,64,1/1 52,66,1/1 55,35,1/1 57,40,1/1 59,44,1/1 60,48,1/1 61,22,-1/1 65,22,1/1 66,22,-1/1
sc 23 1,25,1/1 4,26,1/1 9,28,1/1 17,30,-1/1 32,20,1/1 35,19,-1/1 36,18,-1/1 38,16,1/1 46,8,-1/1 48,6,1/1 49,5,1/1 50,2,-1/1 53,62,1/1 53,63,1/1 53,64,1/1 53,65,1/1 53,66,1/1 55,31,-1/1 56,34,-1/1 58,39,-1/1 60,47,1/1 61,23,1/1 62,23,-1/1 64,23,1/1 65,23,-1/1 66,23,-1/1
sc 24 2,26,1/1 7,27,1/1 8,28,-1/1 12,29,-1/1 34,20,1/1 39,16,-1/1 40,15,-1/1 41,14,-1/1 44,11,1/1 45,10,1/1 46,9,1/1 50,4,-1/1 54,63,1/1 54,64,2/1 54,65,1/1 54,66,1/1 56,32,-1/1 57,37,-1/1 58,38,1/1 59,42,1/1 62,24,1/1 64,24,-1/1
sc 25 4,27,1/1 9,29,1/1 13,30,1/1 31,23,1/1 35,22,-1/1 36,21,-1/1 37,20,1/1 42,16,1/1 46,12,-1/1 50,7,-1/1 51,6,1/1 52,5,1/1 53,1,-1/1 55,61,1/1 55,62,1/1 55,63,1/1 55,64,1/1 55,65,1/1 55,66,1/1 57,34,-1/1 59,39,-1/1 60,43,-1/1 61,25,-1/1 64,25,1/1 65,25,-1/1 66,25,-1/1
sc 26 1,27,1/1 3,28,1/1 12,30,-1/1 32,24,1/1 34,23,1/1 40,19,-1/1 41,18,-1/1 43,16,-1/1 46,13,1/1 48,11,1/1 49,10,1/1 53,4,-1/1 54,2,-1/1 56,62,1/1 56,63,1/1 56,64,2/1 56,65,1/1 56,66,1/1 57,31,-1/1 58,33,-1/1 60,42,1/1 61,26,1/1 62,26,-1/1 63,26,1/1 64,26,-1/1
sc 27 3,29,1/1 8,30,1/1 31,26,1/1 34,25,1/1 37,24,1/1 40,22,-1/1 41,21,-1/1 46,17,1/1 47,16,-1/1 51,11,1/1 52,10,1/1 54,7,-1/1 55,4,-1/1 56,1,-1/1 57,61,1/1 57,62,1/1 57,63,1/1 57,64,2/1 57,65,1/1 57,66,1/1 59,33,-1/1 60,38,-1/1 61,27,-1/1 63,27,1/1 64,27,-1/1
sc 28 1,29,1/1 7,30,-1/1 33,26,1/1 38,24,-1/1 39,23,1/1 43,20,-1/1 44,19,-1/1 45,18,-1/1 48,15,1/1 49,14,1/1 50,13,1/1 53,9,-1/1 54,8,1/1 56,3,-1/1 58,62,1/1 58,63,2/1 58,64,2/1 58,65,1/1 58,66,1/1 59,31,-1/1 60,37,1/1 61,28,1/1 63,28,-1/1
sc 29 2,30,1/1 31,28,1/1 33,27,1/1 39,25,1/1 42,24,-1/1 44,22,-1/1 45,21,-1/1 47,20,-1/1 50,17,1/1 51,15,1/1 52,14,1/1 54,12,1/1 55,9,-1/1 57,3,-1/1 58,1,-1/1 59,61,1/1 59,62,1/1 59,63,2/1 59,64,2/1 59,65,1/1 59,66,1/1 60,32,-1/1 61,29,-1/1 62,29,1/1 63,29,-1/1
sc 30 32,29,1/1 37,28,-1/1 38,27,1/1 42,26,-1/1 43,25,1/1 47,23,-1/1 48,22,-1/1 49,21,-1/1 51,19,1/1 52,18,1/1 53,17,1/1 55,13,-1/1 56,12,1/1 57,8,-1/1 58,7,1/1 59,2,-1/1 60,61,1/1 60,62,2/1 60,63,2/1 60,64,2/1 60,65,1/1 60,66,1/1 62,30,-1/1
sc 31 1,61,-1/1 7,2,-1/1 12,8,-1/1 17,13,-1/1 21,18,-1/1 22,19,-1/1 25,23,-1/1 27,26,-1/1 29,28,-1/1 32,37,1/1 38,42,1/1 43,47,1/1 48,51,1/1 49,52,1/1 53,55,1/1 56,57,1/1 58,59,1/1 61,31,2/1 62,31,-1/1
sc 32 2,62,-1/1 7,1,1/1 8,3,-1/1 13,9,-1/1 18,14,-1/1 19,15,-1/1 23,20,-1/1 26,24,-1/1 30,29,-1/1 31,37,-1/1 33,38,1/1 39,43,1/1 44,48,1/1 45,49,1/1 50,53,1/1 54,56,1/1 59,60,1/1 61,32,-1/1 62,32,2/1 63,32,-1/1
sc 33 3,63,-1/1 8,2,1/1 9,4,-1/1 12,7,1/1 14,10,-1/1 15,11,-1/1 20,16,-1/1 28,26,-1/1 29,27,-1/1 32,38,-1/1 34,39,1/1 37,42,-1/1 40,44,1/1 41,45,1/1 46,50,1/1 56,58,1/1 57,59,1/1 62,33,-1/1 63,33,2/1 64,33,-1/1
sc 34 4,64,-1/1 9,3,1/1 10,5,-1/1 11,6,-1/1 13,8,1/1 17,12,1/1 24,20,-1/1 26,23,-1/1 27,25,-1/1 33,39,-1/1 35,40,1/1 36,41,1/1 38,43,-1/1 42,47,-1/1 50,54,1/1 53,56,1/1 55,57,1/1 63,34,-1/1 64,34,2/1 65,34,-1/1 66,34,-1/1
sc 35 5,65,-1/1 10,4,1/1 14,9,1/1 16,11,1/1 18,13,1/1 20,15,1/1 21,17,1/1 23,19,1/1 25,22,1/1 34,40,-1/1 39,44,-1/1 41,46,-1/1 43,48,-1/1 45,50,-1/1 47,51,-1/1 49,53,-1/1 52,55,-1/1 64,35,-1/1 65,35,2/1
sc 36 6,66,-1/1 11,4,1/1 15,9,1/1 16,10,1/1 19,13,1/1 20,14,1/1 22,17,1/1 23,18,1/1 25,21,1/1 34,41,-1/1 39,45,-1/1 40,46,-1/1 43,49,-1/1 44,50,-1/1 47,52,-1/1 48,53,-1/1 51,55,-1/1 64,36,-1/1 66,36,2/1
sc 37 1,32,-1/1 2,31,1/1 7,61,-1/1 7,62,-1/1 12,3,-1/1 17,9,-1/1 21,14,-1/1 22,15,-1/1 25,20,-1/1 27,24,-1/1 30,28,1/1 33,42,1/1 39,47,1/1 44,51,1/1 45,52,1/1 50,55,1/1 54,57,1/1 58,60,-1/1 61,37,1/1 62,37,1/1 63,37,-1/1
sc 38 2,33,-1/1 3,32,1/1 8,62,-1/1 8,63,-1/1 12,1,1/1 13,4,-1/1 18,10,-1/1 19,11,-1/1 23,16,-1/1 28,24,1/1 30,27,-1/1 31,42,-1/1 34,43,1/1 40,48,1/1 41,49,1/1 46,53,1/1 54,58,-1/1 57,60,1/1 61,38,-1/1 62,38,1/1 63,38,1/1 64,38,-1/1
sc 39 3,34,-1/1 4,33,1/1 9,63,-1/1 9,64,-1/1 13,2,1/1 14,5,-1/1 15,6,-1/1 17,7,1/1 24,16,1/1 28,23,-1/1 29,25,-1/1 32,43,-1/1 35,44,1/1 36,45,1/1 37,47,-1/1 46,54,-1/1 53,58,1/1 55,59,1/1 62,39,-1/1 63,39,1/1 64,39,1/1 65,39,-1/1 66,39,-1/1
sc 40 4,35,-1/1 5,34,1/1 10,64,-1/1 10,65,-1/1 14,3,1/1 16,6,-1/1 18,8,1/1 21,12,1/1 24,15,1/1 26,19,1/1 27,22,1/1 33,44,-1/1 36,46,1/1 38,48,-1/1 42,51,-1/1 45,54,-1/1 49,56,-1/1 52,57,-1/1 63,40,-1/1 64,40,1/1 65,40,1/1 66,40,-1/1
sc 41 4,36,-1/1 6,34,1/1 11,64,-1/1 11,66,-1/1 15,3,1/1 16,5,-1/1 19,8,1/1 22,12,1/1 24,14,1/1 26,18,1/1 27,21,1/1 33,45,-1/1 35,46,1/1 38,49,-1/1 42,52,-1/1 44,54,-1/1 48,56,-1/1 51,57,-1/1 63,41,-1/1 64,41,1/1 65,41,-1/1 66,41,1/1
sc 42 1,38,-1/1 3,37,1/1 7,33,-1/1 8,31,1/1 12,61,-1/1 12,62,-1/1 12,63,-1/1 17,4,-1/1 21,10,-1/1 22,11,-1/1 25,16,-1/1 29,24,1/1 30,26,1/1 34,47,1/1 40,51,1/1 41,52,1/1 46,55,1/1 54,59,-1/1 56,60,-1/1 61,42,1/1 63,42,1/1 64,42,-1/1
sc 43 2,39,-1/1 4,38,1/1 8,34,-1/1 9,32,1/1 13,62,-1/1 13,63,-1/1 13,64,-1/1 17,1,1/1 18,5,-1/1 19,6,-1/1 26,16,1/1 28,20,1/1 30,25,-1/1 31,47,-1/1 35,48,1/1 36,49,1/1 46,56,-1/1 50,58,-1/1 55,60,1/1 61,43,-1/1 62,43,1/1 64,43,1/1 65,43,-1/1 66,43,-1/1
sc 44 3,40,-1/1 5,39,1/1 9,35,-1/1 10,33,1/1 14,63,-1/1 14,64,-1/1 14,65,-1/1 18,2,1/1 20,6,-1/1 21,7,1/1 24,11,-1/1 28,19,1/1 29,22,1/1 32,48,-1/1 36,50,1/1 37,51,-1/1 41,54,1/1 49,58,-1/1 52,59,-1/1 62,44,-1/1 63,44,1/1 65,44,1/1 66,44,-1/1
sc 45 3,41,-1/1 6,39,1/1 9,36,-1/1 11,33,1/1 15,63,-1/1 15,64,-1/1 15,66,-1/1 19,2,1/1 20,5,-1/1 22,7,1/1 24,10,-1/1 28,18,1/1 29,21,1/1 32,49,-1/1 35,50,1/1 37,52,-1/1 40,54,1/1 48,58,-1/1 51,59,-1/1 62,45,-1/1 63,45,1/1 65,45,-1/1 66,45,1/1
sc 46 5,41,1/1 6,40,1/1 10,36,-1/1 11,35,-1/1 16,64,-1/1 16,65,-1/1 16,66,-1/1 20,3,1/1 23,8,1/1 24,9,-1/1 25,12,1/1 26,13,-1/1 27,17,-1/1 33,50,-1/1 38,53,-1/1 39,54,1/1 42,55,-1/1 43,56,1/1 47,57,1/1 63,46,-1/1 65,46,1/1 66,46,1/1
sc 47 1,43,-1/1 4,42,1/1 7,39,-1/1 9,37,1/1 12,34,-1/1 13,31,1/1 17,61,-1/1 17,62,-1/1 17,63,-1/1 17,64,-1/1 21,5,-1/1 22,6,-1/1 27,16,1/1 29,20,1/1 30,23,1/1 35,51,1/1 36,52,1/1 46,57,-1/1 50,59,-1/1 53,60,-1/1 61,47,1/1 64,47,1/1 65,47,-1/1 66,47,-1/1
sc 48 2,44,-1/1 5,43,1/1 8,40,-1/1 10,38,1/1 13,35,-1/1 14,32,1/1 18,62,-1/1 18,63,-1/1 18,64,-1/1 18,65,-1/1 21,1,1/1 23,6,-1/1 26,11,-1/1 28,15,-1/1 30,22,1/1 31,51,-1/1 36,53,1/1 41,56,1/1 45,58,1/1 52,60,-1/1 61,48,-1/1 62,48,1/1 65,48,1/1 66,48,-1/1
sc 49 2,45,-1/1 6,43,1/1 8,41,-1/1 11,38,1/1 13,36,-1/1 15,32,1/1 19,62,-1/1 19,63,-1/1 19,64,-1/1 19,66,-1/1 22,1,1/1 23,5,-1/1 26,10,-1/1 28,14,-1/1 30,21,1/1 31,52,-1/1 35,53,1/1 40,56,1/1 44,58,1/1 51,60,-1/1 61,49,-1/1 62,49,1/1 65,49,-1/1 66,49,1/1
sc 50 3,46,-1/1 5,45,1/1 6,44,1/1 14,36,-1/1 15,35,-1/1 16,33,1/1 20,63,-1/1 20,64,-1/1 20,65,-1/1 20,66,-1/1 23,2,1/1 24,4,1/1 25,7,1/1 28,13,-1/1 29,17,-1/1 32,53,-1/1 34,54,-1/1 37,55,-1/1 43,58,1/1 47,59,1/1 62,50,-1/1 63,50,1/1 64,50,-1/1 65,50,1/1 66,50,1/1
sc 51 1,48,-1/1 5,47,1/1 7,44,-1/1 10,42,1/1 12,40,-1/1 14,37,1/1 17,35,-1/1 18,31,1/1 21,61,-1/1 21,62,-1/1 21,63,-1/1 21,64,-1/1 21,65,-1/1 25,6,-1/1 27,11,-1/1 29,15,-1/1 30,19,-1/1 36,55,1/1 41,57,1/1 45,59,1/1 49,60,1/1 61,51,1/1 65,51,1/1 66,51,-1/1
sc 52 1,49,-1/1 6,47,1/1 7,45,-1/1 11,42,1/1 12,41,-1/1 15,37,1/1 17,36,-1/1 19,31,1/1 22,61,-1/1 22,62,-1/1 22,63,-1/1 22,64,-1/1 22,66,-1/1 25,5,-1/1 27,10,-1/1 29,14,-1/1 30,18,-1/1 35,55,1/1 40,57,1/1 44,59,1/1 48,60,1/1 61,52,1/1 65,52,-1/1 66,52,1/1
sc 53 2,50,-1/1 5,49,1/1 6,48,1/1 8,46,-1/1 16,38,1/1 18,36,-1/1 19,35,-1/1 20,32,1/1 23,62,-1/1 23,63,-1/1 23,64,-1/1 23,65,-1/1 23,66,-1/1 25,1,1/1 26,4,1/1 28,9,1/1 30,17,-1/1 31,55,-1/1 34,56,-1/1 39,58,-1/1 47,60,1/1 61,53,-1/1 62,53,1/1 64,53,-1/1 65,53,1/1 66,53,1/1
sc 54 4,50,-1/1 9,46,1/1 10,45,1/1 11,44,1/1 14,41,-1/1 15,40,-1/1 16,39,-1/1 20,34,1/1 24,63,-1/1 24,64,-2/1 24,65,-1/1 24,66,-1/1 26,2,1/1 27,7,1/1 28,8,-1/1 29,12,-1/1 32,56,-1/1 37,57,-1/1 38,58,1/1 42,59,1/1 62,54,-1/1 64,54,1/1
sc 55 1,53,-1/1 5,52,1/1 6,51,1/1 7,50,-1/1 12,46,-1/1 16,42,1/1 20,37,1/1 21,36,-1/1 22,35,-1/1 23,31,1/1 25,61,-1/1 25,62,-1/1 25,63,-1/1 25,64,-1/1 25,65,-1/1 25,66,-1/1 27,4,1/1 29,9,1/1 30,13,1/1 34,57,-1/1 39,59,-1/1 43,60,-1/1 61,55,1/1 64,55,-1/1 65,55,1/1 66,55,1/1
sc 56 2,54,-1/1 4,53,-1/1 10,49,1/1 11,48,1/1 13,46,1/1 16,43,-1/1 18,41,-1/1 19,40,-1/1 23,34,1/1 24,32,1/1 26,62,-1/1 26,63,-1/1 26,64,-2/1 26,65,-1/1 26,66,-1/1 27,1,1/1 28,3,1/1 30,12,-1/1 31,57,-1/1 33,58,-1/1 42,60,1/1 61,56,-1/1 62,56,1/1 63,56,-1/1 64,56,1/1
sc 57 1,56,-1/1 4,55,-1/1 7,54,-1/1 10,52,1/1 11,51,1/1 16,47,-1/1 17,46,1/1 21,41,-1/1 22,40,-1/1 24,37,1/1 25,34,1/1 26,31,1/1 27,61,-1/1 27,62,-1/1 27,63,-1/1 27,64,-2/1 27,65,-1/1 27,66,-1/1 29,3,1/1 30,8,1/1 33,59,-1/1 38,60,-1/1 61,57,1/1 63,57,-1/1 64,57,1/1
sc 58 3,56,-1/1 8,54,1/1 9,53,-1/1 13,50,1/1 14,49,1/1 15,48,1/1 18,45,-1/1 19,44,-1/1 20,43,-1/1 23,39,1/1 24,38,-1/1 26,33,1/1 28,62,-1/1 28,63,-2/1 28,64,-2/1 28,65,-1/1 28,66,-1/1 29,1,1/1 30,7,-1/1 31,59,-1/1 37,60,1/1 61,58,-1/1 63,58,1/1
sc 59 1,58,-1/1 3,57,-1/1 9,55,-1/1 12,54,1/1 14,52,1/1 15,51,1/1 17,50,1/1 20,47,-1/1 21,45,-1/1 22,44,-1/1 24,42,-1/1 25,39,1/1 27,33,1/1 28,31,1/1 29,61,-1/1 29,62,-1/1 29,63,-2/1 29,64,-2/1 29,65,-1/1 29,66,-1/1 30,2,1/1 32,60,-1/1 61,59,1/1 62,59,-1/1 63,59,1/1
sc 60 2,59,-1/1 7,58,1/1 8,57,-1/1 12,56,1/1 13,55,-1/1 17,53,1/1 18,52,1/1 19,51,1/1 21,49,-1/1 22,48,-1/1 23,47,-1/1 25,43,1/1 26,42,-1/1 27,38,1/1 28,37,-1/1 29,32,1/1 30,61,-1/1 30,62,-2/1 30,63,-2/1 30,64,-2/1 30,65,-1/1 30,66,-1/1 62,60,1/1
sc 61 1,1,2/1 2,2,-1/1 7,7,1/1 8,8,-1/1 12,12,1/1 13,13,-1/1 17,17,1/1 18,18,-1/1 19,19,-1/1 21,21,1/1 22,22,1/1 23,23,-1/1 25,25,1/1 26,26,-1/1 27,27,1/1 28,28,-1/1 29,29,1/1 31,31,-2/1 32,32,1/1 37,37,-1/1 38,38,1/1 42,42,-1/1 43,43,1/1 47,47,-1/1 48,48,1/1 49,49,1/1 51,51,-1/1 52,52,-1/1 53,53,1/1 55,55,-1/1 56,56,1/1 57,57,-1/1 58,58,1/1 59,59,-1/1
sc 62 1,1,-1/1 2,2,2/1 3,3,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 13,13,1/1 14,14,-1/1 15,15,-1/1 18,18,1/1 19,19,1/1 20,20,-1/1 23,23,1/1 24,24,-1/1 26,26,1/1 29,29,-1/1 30,30,1/1 31,31,1/1 32,32,-2/1 33,33,1/1 37,37,-1/1 38,38,-1/1 39,39,1/1 43,43,-1/1 44,44,1/1 45,45,1/1 48,48,-1/1 49,49,-1/1 50,50,1/1 53,53,-1/1 54,54,1/1 56,56,-1/1 59,59,1/1 60,60,-1/1
sc 63 2,2,-1/1 3,3,2/1 4,4,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 12,12,1/1 14,14,1/1 15,15,1/1 16,16,-1/1 20,20,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 29,29,1/1 32,32,1/1 33,33,-2/1 34,34,1/1 37,37,1/1 38,38,-1/1 39,39,-1/1 40,40,1/1 41,41,1/1 42,42,-1/1 44,44,-1/1 45,45,-1/1 46,46,1/1 50,50,-1/1 56,56,1/1 57,57,1/1 58,58,-1/1 59,59,-1/1
sc 64 3,3,-1/1 4,4,2/1 5,5,-1/1 6,6,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,1/1 17,17,1/1 20,20,-1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,1/1 33,33,1/1 34,34,-2/1 35,35,1/1 36,36,1/1 38,38,1/1 39,39,-1/1 40,40,-1/1 41,41,-1/1 42,42,1/1 43,43,-1/1 47,47,-1/1 50,50,1/1 53,53,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1 57,57,-1/1
sc 65 4,4,-1/1 5,5,2/1 9,9,-1/1 10,10,1/1 11,11,-1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,1/1 25,25,1/1 34,34,1/1 35,35,-2/1 39,39,1/1 40,40,-1/1 41,41,1/1 43,43,1/1 44,44,-1/1 45,45,1/1 46,46,-1/1 47,47,1/1 48,48,-1/1 49,49,1/1 50,50,-1/1 51,51,-1/1 52,52,1/1 53,53,-1/1 55,55,-1/1
sc 66 4,4,-1/1 6,6,2/1 9,9,-1/1 10,10,-1/1 11,11,1/1 13,13,-1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 19,19,1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,1/1 25,25,1/1 34,34,1/1 36,36,-2/1 39,39,1/1 40,40,1/1 41,41,-1/1 43,43,1/1 44,44,1/1 45,45,-1/1 46,46,-1/1 47,47,1/1 48,48,1/1 49,49,-1/1 50,50,-1/1 51,51,1/1 52,52,-1/1 53,53,-1/1 55,55,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO12_32.txt <==
name SO12_32
type D 6
hw 0 0 0 0 0 1
fundims 12 66 220 495 32 32
cartan 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 -1 0 0 0 -1 2 0 0 0 0 -1 0 2
nbasis 30 30 6
dimR 32
mat 1 6,8,1/1 9,11,1/1 12,14,1/1 15,17,1/1 16,18,1/1 19,21,1/1 22,24,1/1 25,27,1/1
mat 2 4,6,1/1 7,9,1/1 10,12,1/1 13,16,1/1 17,20,1/1 21,23,1/1 24,26,1/1 27,29,1/1
mat 3 3,4,1/1 5,7,1/1 12,15,1/1 14,17,1/1 16,19,1/1 18,21,1/1 26,28,1/1 29,30,1/1
mat 4 2,3,1/1 7,10,1/1 9,12,1/1 11,14,1/1 19,22,1/1 21,24,1/1 23,26,1/1 30,31,1/1
mat 5 3,5,-1/1 4,7,-1/1 6,9,-1/1 8,11,-1/1 22,25,-1/1 24,27,-1/1 26,29,-1/1 28,30,-1/1
mat 6 1,2,1/1 10,13,1/1 12,16,1/1 14,18,1/1 15,19,1/1 17,21,1/1 20,23,1/1 31,32,1/1
mat 7 4,8,1/1 7,11,1/1 10,14,1/1 13,18,1/1 15,20,-1/1 19,23,-1/1 22,26,-1/1 25,29,-1/1
mat 8 3,6,1/1 5,9,1/1 10,15,-1/1 13,19,-1/1 14,20,1/1 18,23,1/1 24,28,-1/1 27,30,-1/1
mat 9 2,4,1/1 5,10,-1/1 9,15,1/1 11,17,1/1 16,22,-1/1 18,24,-1/1 23,28,1/1 29,31,-1/1
mat 10 2,5,1/1 4,10,-1/1 6,12,-1/1 8,14,-1/1 19,25,1/1 21,27,1/1 23,29,1/1 28,31,-1/1
mat 11 1,3,1/1 7,13,-1/1 9,16,-1/1 11,18,-1/1 15,22,1/1 17,24,1/1 20,26,1/1 30,32,-1/1
mat 12 3,8,1/1 5,11,1/1 10,17,-1/1 12,20,-1/1 13,21,-1/1 16,23,-1/1 22,28,1/1 25,30,1/1
mat 13 2,6,1/1 5,12,-1/1 7,15,-1/1 11,20,1/1 13,22,1/1 18,26,-1/1 21,28,-1/1 27,31,1/1
mat 14 2,7,1/1 3,10,1/1 6,15,-1/1 8,17,-1/1 16,25,-1/1 18,27,-1/1 23,30,1/1 26,31,1/1
mat 15 1,4,1/1 5,13,1/1 9,19,-1/1 11,21,-1/1 12,22,-1/1 14,24,-1/1 20,28,1/1 29,32,1/1
mat 16 1,5,1/1 4,13,1/1 6,16,1/1 8,18,1/1 15,25,1/1 17,27,1/1 20,29,1/1 28,32,1/1
mat 17 2,8,1/1 5,14,-1/1 7,17,-1/1 9,20,-1/1 13,24,1/1 16,26,1/1 19,28,1/1 25,31,-1/1
mat 18 2,9,1/1 3,12,1/1 4,15,1/1 8,20,-1/1 13,25,1/1 18,29,-1/1 21,30,-1/1 24,31,-1/1
mat 19 1,6,1/1 5,16,1/1 7,19,1/1 10,22,1/1 11,23,-1/1 14,26,-1/1 17,28,-1/1 27,32,-1/1
mat 20 1,7,1/1 3,13,-1/1 6,19,1/1 8,21,1/1 12,25,-1/1 14,27,-1/1 20,30,1/1 26,32,-1/1
mat 21 2,11,1/1 3,14,1/1 4,17,1/1 6,20,1/1 13,27,1/1 16,29,1/1 19,30,1/1 22,31,1/1
mat 22 1,8,1/1 5,18,1/1 7,21,1/1 9,23,1/1 10,24,1/1 12,26,1/1 15,28,1/1 25,32,1/1
mat 23 1,9,1/1 3,16,-1/1 4,19,-1/1 8,23,1/1 10,25,1/1 14,29,-1/1 17,30,-1/1 24,32,1/1
mat 24 1,10,1/1 2,13,1/1 6,22,1/1 8,24,1/1 9,25,1/1 11,27,1/1 20,31,1/1 23,32,1/1
mat 25 1,11,1/1 3,18,-1/1 4,21,-1/1 6,23,-1/1 10,27,1/1 12,29,1/1 15,30,1/1 22,32,-1/1
mat 26 1,12,1/1 2,16,1/1 4,22,-1/1 7,25,-1/1 8,26,1/1 11,29,1/1 17,31,-1/1 21,32,-1/1
mat 27 1,14,1/1 2,18,1/1 4,24,-1/1 6,26,-1/1 7,27,-1/1 9,29,-1/1 15,31,1/1 19,32,1/1
mat 28 1,15,1/1 2,19,1/1 3,22,1/1 5,25,1/1 8,28,1/1 11,30,1/1 14,31,1/1 18,32,1/1
mat 29 1,17,1/1 2,21,1/1 3,24,1/1 5,27,1/1 6,28,-1/1 9,30,-1/1 12,31,-1/1 16,32,-1/1
mat 30 1,20,1/1 2,23,1/1 3,26,1/1 4,28,1/1 5,29,1/1 7,30,1/1 10,31,1/1 13,32,1/1
mat 31 8,6,1/1 11,9,1/1 14,12,1/1 17,15,1/1 18,16,1/1 21,19,1/1 24,22,1/1 27,25,1/1
mat 32 6,4,1/1 9,7,1/1 12,10,1/1 16,13,1/1 20,17,1/1 23,21,1/1 26,24,1/1 29,27,1/1
mat 33 4,3,1/1 7,5,1/1 15,12,1/1 17,14,1/1 19,16,1/1 21,18,1/1 28,26,1/1 30,29,1/1
mat 34 3,2,1/1 10,7,1/1 12,9,1/1 14,11,1/1 22,19,1/1 24,21,1/1 26,23,1/1 31,30,1/1
mat 35 5,3,-1/1 7,4,-1/1 9,6,-1/1 11,8,-1/1 25,22,-1/1 27,24,-1/1 29,26,-1/1 30,28,-1/1
mat 36 2,1,1/1 13,10,1/1 16,12,1/1 18,14,1/1 19,15,1/1 21,17,1/1 23,20,1/1 32,31,1/1
mat 37 8,4,1/1 11,7,1/1 14,10,1/1 18,13,1/1 20,15,-1/1 23,19,-1/1 26,22,-1/1 29,25,-1/1
mat 38 6,3,1/1 9,5,1/1 15,10,-1/1 19,13,-1/1 20,14,1/1 23,18,1/1 28,24,-1/1 30,27,-1/1
mat 39 4,2,1/1 10,5,-1/1 15,9,1/1 17,11,1/1 22,16,-1/1 24,18,-1/1 28,23,1/1 31,29,-1/1
mat 40 5,2,1/1 10,4,-1/1 12,6,-1/1 14,8,-1/1 25,19,1/1 27,21,1/1 29,23,1/1 31,28,-1/1
mat 41 3,1,1/1 13,7,-1/1 16,9,-1/1 18,11,-1/1 22,15,1/1 24,17,1/1 26,20,1/1 32,30,-1/1
mat 42 8,3,1/1 11,5,1/1 17,10,-1/1 20,12,-1/1 21,13,-1/1 23,16,-1/1 28,22,1/1 30,25,1/1
mat 43 6,2,1/1 12,5,-1/1 15,7,-1/1 20,11,1/1 22,13,1/1 26,18,-1/1 28,21,-1/1 31,27,1/1
mat 44 7,2,1/1 10,3,1/1 15,6,-1/1 17,8,-1/1 25,16,-1/1 27,18,-1/1 30,23,1/1 31,26,1/1
mat 45 4,1,1/1 13,5,1/1 19,9,-1/1 21,11,-1/1 22,12,-1/1 24,14,-1/1 28,20,1/1 32,29,1/1
mat 46 5,1,1/1 13,4,1/1 16,6,1/1 18,8,1/1 25,15,1/1 27,17,1/1 29,20,1/1 32,28,1/1
mat 47 8,2,1/1 14,5,-1/1 17,7,-1/1 20,9,-1/1 24,13,1/1 26,16,1/1 28,19,1/1 31,25,-1/1
mat 48 9,2,1/1 12,3,1/1 15,4,1/1 20,8,-1/1 25,13,1/1 29,18,-1/1 30,21,-1/1 31,24,-1/1
mat 49 6,1,1/1 16,5,1/1 19,7,1/1 22,10,1/1 23,11,-1/1 26,14,-1/1 28,17,-1/1 32,27,-1/1
mat 50 7,1,1/1 13,3,-1/1 19,6,1/1 21,8,1/1 25,12,-1/1 27,14,-1/1 30,20,1/1 32,26,-1/1
mat 51 11,2,1/1 14,3,1/1 17,4,1/1 20,6,1/1 27,13,1/1 29,16,1/1 30,19,1/1 31,22,1/1
mat 52 8,1,1/1 18,5,1/1 21,7,1/1 23,9,1/1 24,10,1/1 26,12,1/1 28,15,1/1 32,25,1/1
mat 53 9,1,1/1 16,3,-1/1 19,4,-1/1 23,8,1/1 25,10,1/1 29,14,-1/1 30,17,-1/1 32,24,1/1
mat 54 10,1,1/1 13,2,1/1 22,6,1/1 24,8,1/1 25,9,1/1 27,11,1/1 31,20,1/1 32,23,1/1
mat 55 11,1,1/1 18,3,-1/1 21,4,-1/1 23,6,-1/1 27,10,1/1 29,12,1/1 30,15,1/1 32,22,-1/1
mat 56 12,1,1/1 16,2,1/1 22,4,-1/1 25,7,-1/1 26,8,1/1 29,11,1/1 31,17,-1/1 32,21,-1/1
mat 57 14,1,1/1 18,2,1/1 24,4,-1/1 26,6,-1/1 27,7,-1/1 29,9,-1/1 31,15,1/1 32,19,1/1
mat 58 15,1,1/1 19,2,1/1 22,3,1/1 25,5,1/1 28,8,1/1 30,11,1/1 31,14,1/1 32,18,1/1
mat 59 17,1,1/1 21,2,1/1 24,3,1/1 27,5,1/1 28,6,-1/1 30,9,-1/1 31,12,-1/1 32,16,-1/1
mat 60 20,1,1/1 23,2,1/1 26,3,1/1 28,4,1/1 29,5,1/1 30,7,1/1 31,10,1/1 32,13,1/1
mat 61 6,6,1/1 8,8,-1/1 9,9,1/1 11,11,-1/1 12,12,1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 19,19,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1
mat 62 4,4,1/1 6,6,-1/1 7,7,1/1 9,9,-1/1 10,10,1/1 12,12,-1/1 13,13,1/1 16,16,-1/1 17,17,1/1 20,20,-1/1 21,21,1/1 23,23,-1/1 24,24,1/1 26,26,-1/1 27,27,1/1 29,29,-1/1
mat 63 3,3,1/1 4,4,-1/1 5,5,1/1 7,7,-1/1 12,12,1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 21,21,-1/1 26,26,1/1 28,28,-1/1 29,29,1/1 30,30,-1/1
mat 64 2,2,1/1 3,3,-1/1 7,7,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 14,14,-1/1 19,19,1/1 21,21,1/1 22,22,-1/1 23,23,1/1 24,24,-1/1 26,26,-1/1 30,30,1/1 31,31,-1/1
mat 65 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 11,11,-1/1 22,22,1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,-1/1
mat 66 1,1,1/1 2,2,-1/1 10,10,1/1 12,12,1/1 13,13,-1/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,-1/1 20,20,1/1 21,21,-1/1 23,23,-1/1 31,31,1/1 32,32,-1/1
sc 1 2,7,-1/1 8,12,-1/1 13,17,-1/1 18,21,-1/1 19,22,-1/1 23,25,-1/1 26,27,-1/1 28,29,-1/1 31,61,1/1 37,32,1/1 42,38,1/1 47,43,1/1 51,48,1/1 52,49,1/1 55,53,1/1 57,56,1/1 59,58,1/1 61,1,-2/1 62,1,1/1
sc 2 1,7,1/1 3,8,-1/1 9,13,-1/1 14,18,-1/1 15,19,-1/1 20,23,-1/1 24,26,-1/1 29,30,-1/1 32,62,1/1 37,31,-1/1 38,33,1/1 43,39,1/1 48,44,1/1 49,45,1/1 53,50,1/1 56,54,1/1 60,59,1/1 61,2,1/1 62,2,-2/1 63,2,1/1
sc 3 2,8,1/1 4,9,-1/1 7,12,1/1 10,14,-1/1 11,15,-1/1 16,20,-1/1 26,28,-1/1 27,29,-1/1 33,63,1/1 38,32,-1/1 39,34,1/1 42,37,-1/1 44,40,1/1 45,41,1/1 50,46,1/1 58,56,1/1 59,57,1/1 62,3,1/1 63,3,-2/1 64,3,1/1
sc 4 3,9,1/1 5,10,-1/1 6,11,-1/1 8,13,1/1 12,17,1/1 20,24,-1/1 23,26,-1/1 25,27,-1/1 34,64,1/1 39,33,-1/1 40,35,1/1 41,36,1/1 43,38,-1/1 47,42,-1/1 54,50,1/1 56,53,1/1 57,55,1/1 63,4,1/1 64,4,-2/1 65,4,1/1 66,4,1/1
sc 5 4,10,1/1 9,14,1/1 11,16,1/1 13,18,1/1 15,20,1/1 17,21,1/1 19,23,1/1 22,25,1/1 35,65,1/1 40,34,-1/1 44,39,-1/1 46,41,-1/1 48,43,-1/1 50,45,-1/1 51,47,-1/1 53,49,-1/1 55,52,-1/1 64,5,1/1 65,5,-2/1
sc 6 4,11,1/1 9,15,1/1 10,16,1/1 13,19,1/1 14,20,1/1 17,22,1/1 18,23,1/1 21,25,1/1 36,66,1/1 41,34,-1/1 45,39,-1/1 46,40,-1/1 49,43,-1/1 50,44,-1/1 52,47,-1/1 53,48,-1/1 55,51,-1/1 64,6,1/1 66,6,-2/1
sc 7 3,12,-1/1 9,17,-1/1 14,21,-1/1 15,22,-1/1 20,25,-1/1 24,27,-1/1 28,30,1/1 31,2,1/1 32,1,-1/1 37,61,1/1 37,62,1/1 42,33,1/1 47,39,1/1 51,44,1/1 52,45,1/1 55,50,1/1 57,54,1/1 60,58,-1/1 61,7,-1/1 62,7,-1/1 63,7,1/1
sc 8 1,12,1/1 4,13,-1/1 10,18,-1/1 11,19,-1/1 16,23,-1/1 24,28,1/1 27,30,-1/1 32,3,1/1 33,2,-1/1 38,62,1/1 38,63,1/1 42,31,-1/1 43,34,1/1 48,40,1/1 49,41,1/1 53,46,1/1 58,54,-1/1 60,57,1/1 61,8,1/1 62,8,-1/1 63,8,-1/1 64,8,1/1
sc 9 2,13,1/1 5,14,-1/1 6,15,-1/1 7,17,1/1 16,24,1/1 23,28,-1/1 25,29,-1/1 33,4,1/1 34,3,-1/1 39,63,1/1 39,64,1/1 43,32,-1/1 44,35,1/1 45,36,1/1 47,37,-1/1 54,46,-1/1 58,53,1/1 59,55,1/1 62,9,1/1 63,9,-1/1 64,9,-1/1 65,9,1/1 66,9,1/1
sc 10 3,14,1/1 6,16,-1/1 8,18,1/1 12,21,1/1 15,24,1/1 19,26,1/1 22,27,1/1 34,5,1/1 35,4,-1/1 40,64,1/1 40,65,1/1 44,33,-1/1 46,36,1/1 48,38,-1/1 51,42,-1/1 54,45,-1/1 56,49,-1/1 57,52,-1/1 63,10,1/1 64,10,-1/1 65,10,-1/1 66,10,1/1
sc 11 3,15,1/1 5,16,-1/1 8,19,1/1 12,22,1/1 14,24,1/1 18,26,1/1 21,27,1/1 34,6,1/1 36,4,-1/1 41,64,1/1 41,66,1/1 45,33,-1/1 46,35,1/1 49,38,-1/1 52,42,-1/1 54,44,-1/1 56,48,-1/1 57,51,-1/1 63,11,1/1 64,11,-1/1 65,11,1/1 66,11,-1/1
sc 12 4,17,-1/1 10,21,-1/1 11,22,-1/1 16,25,-1/1 24,29,1/1 26,30,1/1 31,8,1/1 33,7,-1/1 37,3,1/1 38,1,-1/1 42,61,1/1 42,62,1/1 42,63,1/1 47,34,1/1 51,40,1/1 52,41,1/1 55,46,1/1 59,54,-1/1 60,56,-1/1 61,12,-1/1 63,12,-1/1 64,12,1/1
sc 13 1,17,1/1 5,18,-1/1 6,19,-1/1 16,26,1/1 20,28,1/1 25,30,-1/1 32,9,1/1 34,8,-1/1 38,4,1/1 39,2,-1/1 43,62,1/1 43,63,1/1 43,64,1/1 47,31,-1/1 48,35,1/1 49,36,1/1 56,46,-1/1 58,50,-1/1 60,55,1/1 61,13,1/1 62,13,-1/1 64,13,-1/1 65,13,1/1 66,13,1/1
sc 14 2,18,1/1 6,20,-1/1 7,21,1/1 11,24,-1/1 19,28,1/1 22,29,1/1 33,10,1/1 35,9,-1/1 39,5,1/1 40,3,-1/1 44,63,1/1 44,64,1/1 44,65,1/1 48,32,-1/1 50,36,1/1 51,37,-1/1 54,41,1/1 58,49,-1/1 59,52,-1/1 62,14,1/1 63,14,-1/1 65,14,-1/1 66,14,1/1
sc 15 2,19,1/1 5,20,-1/1 7,22,1/1 10,24,-1/1 18,28,1/1 21,29,1/1 33,11,1/1 36,9,-1/1 39,6,1/1 41,3,-1/1 45,63,1/1 45,64,1/1 45,66,1/1 49,32,-1/1 50,35,1/1 52,37,-1/1 54,40,1/1 58,48,-1/1 59,51,-1/1 62,15,1/1 63,15,-1/1 65,15,1/1 66,15,-1/1
sc 16 3,20,1/1 8,23,1/1 9,24,-1/1 12,25,1/1 13,26,-1/1 17,27,-1/1 35,11,-1/1 36,10,-1/1 40,6,1/1 41,5,1/1 46,64,1/1 46,65,1/1 46,66,1/1 50,33,-1/1 53,38,-1/1 54,39,1/1 55,42,-1/1 56,43,1/1 57,47,1/1 63,16,1/1 65,16,-1/1 66,16,-1/1
sc 17 5,21,-1/1 6,22,-1/1 16,27,1/1 20,29,1/1 23,30,1/1 31,13,1/1 34,12,-1/1 37,9,1/1 39,7,-1/1 42,4,1/1 43,1,-1/1 47,61,1/1 47,62,1/1 47,63,1/1 47,64,1/1 51,35,1/1 52,36,1/1 57,46,-1/1 59,50,-1/1 60,53,-1/1 61,17,-1/1 64,17,-1/1 65,17,1/1 66,17,1/1
sc 18 1,21,1/1 6,23,-1/1 11,26,-1/1 15,28,-1/1 22,30,1/1 32,14,1/1 35,13,-1/1 38,10,1/1 40,8,-1/1 43,5,1/1 44,2,-1/1 48,62,1/1 48,63,1/1 48,64,1/1 48,65,1/1 51,31,-1/1 53,36,1/1 56,41,1/1 58,45,1/1 60,52,-1/1 61,18,1/1 62,18,-1/1 65,18,-1/1 66,18,1/1
sc 19 1,22,1/1 5,23,-1/1 10,26,-1/1 14,28,-1/1 21,30,1/1 32,15,1/1 36,13,-1/1 38,11,1/1 41,8,-1/1 43,6,1/1 45,2,-1/1 49,62,1/1 49,63,1/1 49,64,1/1 49,66,1/1 52,31,-1/1 53,35,1/1 56,40,1/1 58,44,1/1 60,51,-1/1 61,19,1/1 62,19,-1/1 65,19,1/1 66,19,-1/1
sc 20 2,23,1/1 4,24,1/1 7,25,1/1 13,28,-1/1 17,29,-1/1 33,16,1/1 35,15,-1/1 36,14,-1/1 44,6,1/1 45,5,1/1 46,3,-1/1 50,63,1/1 50,64,1/1 50,65,1/1 50,66,1/1 53,32,-1/1 54,34,-1/1 55,37,-1/1 58,43,1/1 59,47,1/1 62,20,1/1 63,20,-1/1 64,20,1/1 65,20,-1/1 66,20,-1/1
sc 21 6,25,-1/1 11,27,-1/1 15,29,-1/1 19,30,-1/1 31,18,1/1 35,17,-1/1 37,14,1/1 40,12,-1/1 42,10,1/1 44,7,-1/1 47,5,1/1 48,1,-1/1 51,61,1/1 51,62,1/1 51,63,1/1 51,64,1/1 51,65,1/1 55,36,1/1 57,41,1/1 59,45,1/1 60,49,1/1 61,21,-1/1 65,21,-1/1 66,21,1/1
sc 22 5,25,-1/1 10,27,-1/1 14,29,-1/1 18,30,-1/1 31,19,1/1 36,17,-1/1 37,15,1/1 41,12,-1/1 42,11,1/1 45,7,-1/1 47,6,1/1 49,1,-1/1 52,61,1/1 52,62,1/1 52,63,1/1 52,64,1/1 52,66,1/1 55,35,1/1 57,40,1/1 59,44,1/1 60,48,1/1 61,22,-1/1 65,22,1/1 66,22,-1/1
sc 23 1,25,1/1 4,26,1/1 9,28,1/1 17,30,-1/1 32,20,1/1 35,19,-1/1 36,18,-1/1 38,16,1/1 46,8,-1/1 48,6,1/1 49,5,1/1 50,2,-1/1 53,62,1/1 53,63,1/1 53,64,1/1 53,65,1/1 53,66,1/1 55,31,-1/1 56,34,-1/1 58,39,-1/1 60,47,1/1 61,23,1/1 62,23,-1/1 64,23,1/1 65,23,-1/1 66,23,-1/1
sc 24 2,26,1/1 7,27,1/1 8,28,-1/1 12,29,-1/1 34,20,1/1 39,16,-1/1 40,15,-1/1 41,14,-1/1 44,11,1/1 45,10,1/1 46,9,1/1 50,4,-1/1 54,63,1/1 54,64,2/1 54,65,1/1 54,66,1/1 56,32,-1/1 57,37,-1/1 58,38,1/1 59,42,1/1 62,24,1/1 64,24,-1/1
sc 25 4,27,1/1 9,29,1/1 13,30,1/1 31,23,1/1 35,22,-1/1 36,21,-1/1 37,20,1/1 42,16,1/1 46,12,-1/1 50,7,-1/1 51,6,1/1 52,5,1/1 53,1,-1/1 55,61,1/1 55,62,1/1 55,63,1/1 55,64,1/1 55,65,1/1 55,66,1/1 57,34,-1/1 59,39,-1/1 60,43,-1/1 61,25,-1/1 64,25,1/1 65,25,-1/1 66,25,-1/1
sc 26 1,27,1/1 3,28,1/1 12,30,-1/1 32,24,1/1 34,23,1/1 40,19,-1/1 41,18,-1/1 43,16,-1/1 46,13,1/1 48,11,1/1 49,10,1/1 53,4,-1/1 54,2,-1/1 56,62,1/1 56,63,1/1 56,64,2/1 56,65,1/1 56,66,1/1 57,31,-1/1 58,33,-1/1 60,42,1/1 61,26,1/1 62,26,-1/1 63,26,1/1 64,26,-1/1
sc 27 3,29,1/1 8,30,1/1 31,26,1/1 34,25,1/1 37,24,1/1 40,22,-1/1 41,21,-1/1 46,17,1/1 47,16,-1/1 51,11,1/1 52,10,1/1 54,7,-1/1 55,4,-1/1 56,1,-1/1 57,61,1/1 57,62,1/1 57,63,1/1 57,64,2/1 57,65,1/1 57,66,1/1 59,33,-1/1 60,38,-1/1 61,27,-1/1 63,27,1/1 64,27,-1/1
sc 28 1,29,1/1 7,30,-1/1 33,26,1/1 38,24,-1/1 39,23,1/1 43,20,-1/1 44,19,-1/1 45,18,-1/1 48,15,1/1 49,14,1/1 50,13,1/1 53,9,-1/1 54,8,1/1 56,3,-1/1 58,62,1/1 58,63,2/1 58,64,2/1 58,65,1/1 58,66,1/1 59,31,-1/1 60,37,1/1 61,28,1/1 63,28,-1/1
sc 29 2,30,1/1 31,28,1/1 33,27,1/1 39,25,1/1 42,24,-1/1 44,22,-1/1 45,21,-1/1 47,20,-1/1 50,17,1/1 51,15,1/1 52,14,1/1 54,12,1/1 55,9,-1/1 57,3,-1/1 58,1,-1/1 59,61,1/1 59,62,1/1 59,63,2/1 59,64,2/1 59,65,1/1 59,66,1/1 60,32,-1/1 61,29,-1/1 62,29,1/1 63,29,-1/1
sc 30 32,29,1/1 37,28,-1/1 38,27,1/1 42,26,-1/1 43,25,1/1 47,23,-1/1 48,22,-1/1 49,21,-1/1 51,19,1/1 52,18,1/1 53,17,1/1 55,13,-1/1 56,12,1/1 57,8,-1/1 58,7,1/1 59,2,-1/1 60,61,1/1 60,62,2/1 60,63,2/1 60,64,2/1 60,65,1/1 60,66,1/1 62,30,-1/1
sc 31 1,61,-1/1 7,2,-1/1 12,8,-1/1 17,13,-1/1 21,18,-1/1 22,19,-1/1 25,23,-1/1 27,26,-1/1 29,28,-1/1 32,37,1/1 38,42,1/1 43,47,1/1 48,51,1/1 49,52,1/1 53,55,1/1 56,57,1/1 58,59,1/1 61,31,2/1 62,31,-1/1
sc 32 2,62,-1/1 7,1,1/1 8,3,-1/1 13,9,-1/1 18,14,-1/1 19,15,-1/1 23,20,-1/1 26,24,-1/1 30,29,-1/1 31,37,-1/1 33,38,1/1 39,43,1/1 44,48,1/1 45,49,1/1 50,53,1/1 54,56,1/1 59,60,1/1 61,32,-1/1 62,32,2/1 63,32,-1/1
sc 33 3,63,-1/1 8,2,1/1 9,4,-1/1 12,7,1/1 14,10,-1/1 15,11,-1/1 20,16,-1/1 28,26,-1/1 29,27,-1/1 32,38,-1/1 34,39,1/1 37,42,-1/1 40,44,1/1 41,45,1/1 46,50,1/1 56,58,1/1 57,59,1/1 62,33,-1/1 63,33,2/1 64,33,-1/1
sc 34 4,64,-1/1 9,3,1/1 10,5,-1/1 11,6,-1/1 13,8,1/1 17,12,1/1 24,20,-1/1 26,23,-1/1 27,25,-1/1 33,39,-1/1 35,40,1/1 36,41,1/1 38,43,-1/1 42,47,-1/1 50,54,1/1 53,56,1/1 55,57,1/1 63,34,-1/1 64,34,2/1 65,34,-1/1 66,34,-1/1
sc 35 5,65,-1/1 10,4,1/1 14,9,1/1 16,11,1/1 18,13,1/1 20,15,1/1 21,17,1/1 23,19,1/1 25,22,1/1 34,40,-1/1 39,44,-1/1 41,46,-1/1 43,48,-1/1 45,50,-1/1 47,51,-1/1 49,53,-1/1 52,55,-1/1 64,35,-1/1 65,35,2/1
sc 36 6,66,-1/1 11,4,1/1 15,9,1/1 16,10,1/1 19,13,1/1 20,14,1/1 22,17,1/1 23,18,1/1 25,21,1/1 34,41,-1/1 39,45,-1/1 40,46,-1/1 43,49,-1/1 44,50,-1/1 47,52,-1/1 48,53,-1/1 51,55,-1/1 64,36,-1/1 66,36,2/1
sc 37 1,32,-1/1 2,31,1/1 7,61,-1/1 7,62,-1/1 12,3,-1/1 17,9,-1/1 21,14,-1/1 22,15,-1/1 25,20,-1/1 27,24,-1/1 30,28,1/1 33,42,1/1 39,47,1/1 44,51,1/1 45,52,1/1 50,55,1/1 54,57,1/1 58,60,-1/1 61,37,1/1 62,37,1/1 63,37,-1/1
sc 38 2,33,-1/1 3,32,1/1 8,62,-1/1 8,63,-1/1 12,1,1/1 13,4,-1/1 18,10,-1/1 19,11,-1/1 23,16,-1/1 28,24,1/1 30,27,-1/1 31,42,-1/1 34,43,1/1 40,48,1/1 41,49,1/1 46,53,1/1 54,58,-1/1 57,60,1/1 61,38,-1/1 62,38,1/1 63,38,1/1 64,38,-1/1
sc 39 3,34,-1/1 4,33,1/1 9,63,-1/1 9,64,-1/1 13,2,1/1 14,5,-1/1 15,6,-1/1 17,7,1/1 24,16,1/1 28,23,-1/1 29,25,-1/1 32,43,-1/1 35,44,1/1 36,45,1/1 37,47,-1/1 46,54,-1/1 53,58,1/1 55,59,1/1 62,39,-1/1 63,39,1/1 64,39,1/1 65,39,-1/1 66,39,-1/1
sc 40 4,35,-1/1 5,34,1/1 10,64,-1/1 10,65,-1/1 14,3,1/1 16,6,-1/1 18,8,1/1 21,12,1/1 24,15,1/1 26,19,1/1 27,22,1/1 33,44,-1/1 36,46,1/1 38,48,-1/1 42,51,-1/1 45,54,-1/1 49,56,-1/1 52,57,-1/1 63,40,-1/1 64,40,1/1 65,40,1/1 66,40,-1/1
sc 41 4,36,-1/1 6,34,1/1 11,64,-1/1 11,66,-1/1 15,3,1/1 16,5,-1/1 19,8,1/1 22,12,1/1 24,14,1/1 26,18,1/1 27,21,1/1 33,45,-1/1 35,46,1/1 38,49,-1/1 42,52,-1/1 44,54,-1/1 48,56,-1/1 51,57,-1/1 63,41,-1/1 64,41,1/1 65,41,-1/1 66,41,1/1
sc 42 1,38,-1/1 3,37,1/1 7,33,-1/1 8,31,1/1 12,61,-1/1 12,62,-1/1 12,63,-1/1 17,4,-1/1 21,10,-1/1 22,11,-1/1 25,16,-1/1 29,24,1/1 30,26,1/1 34,47,1/1 40,51,1/1 41,52,1/1 46,55,1/1 54,59,-1/1 56,60,-1/1 61,42,1/1 63,42,1/1 64,42,-1/1
sc 43 2,39,-1/1 4,38,1/1 8,34,-1/1 9,32,1/1 13,62,-1/1 13,63,-1/1 13,64,-1/1 17,1,1/1 18,5,-1/1 19,6,-1/1 26,16,1/1 28,20,1/1 30,25,-1/1 31,47,-1/1 35,48,1/1 36,49,1/1 46,56,-1/1 50,58,-1/1 55,60,1/1 61,43,-1/1 62,43,1/1 64,43,1/1 65,43,-1/1 66,43,-1/1
sc 44 3,40,-1/1 5,39,1/1 9,35,-1/1 10,33,1/1 14,63,-1/1 14,64,-1/1 14,65,-1/1 18,2,1/1 20,6,-1/1 21,7,1/1 24,11,-1/1 28,19,1/1 29,22,1/1 32,48,-1/1 36,50,1/1 37,51,-1/1 41,54,1/1 49,58,-1/1 52,59,-1/1 62,44,-1/1 63,44,1/1 65,44,1/1 66,44,-1/1
sc 45 3,41,-1/1 6,39,1/1 9,36,-1/1 11,33,1/1 15,63,-1/1 15,64,-1/1 15,66,-1/1 19,2,1/1 20,5,-1/1 22,7,1/1 24,10,-1/1 28,18,1/1 29,21,1/1 32,49,-1/1 35,50,1/1 37,52,-1/1 40,54,1/1 48,58,-1/1 51,59,-1/1 62,45,-1/1 63,45,1/1 65,45,-1/1 66,45,1/1
sc 46 5,41,1/1 6,40,1/1 10,36,-1/1 11,35,-1/1 16,64,-1/1 16,65,-1/1 16,66,-1/1 20,3,1/1 23,8,1/1 24,9,-1/1 25,12,1/1 26,13,-1/1 27,17,-1/1 33,50,-1/1 38,53,-1/1 39,54,1/1 42,55,-1/1 43,56,1/1 47,57,1/1 63,46,-1/1 65,46,1/1 66,46,1/1
sc 47 1,43,-1/1 4,42,1/1 7,39,-1/1 9,37,1/1 12,34,-1/1 13,31,1/1 17,61,-1/1 17,62,-1/1 17,63,-1/1 17,64,-1/1 21,5,-1/1 22,6,-1/1 27,16,1/1 29,20,1/1 30,23,1/1 35,51,1/1 36,52,1/1 46,57,-1/1 50,59,-1/1 53,60,-1/1 61,47,1/1 64,47,1/1 65,47,-1/1 66,47,-1/1
sc 48 2,44,-1/1 5,43,1/1 8,40,-1/1 10,38,1/1 13,35,-1/1 14,32,1/1 18,62,-1/1 18,63,-1/1 18,64,-1/1 18,65,-1/1 21,1,1/1 23,6,-1/1 26,11,-1/1 28,15,-1/1 30,22,1/1 31,51,-1/1 36,53,1/1 41,56,1/1 45,58,1/1 52,60,-1/1 61,48,-1/1 62,48,1/1 65,48,1/1 66,48,-1/1
sc 49 2,45,-1/1 6,43,1/1 8,41,-1/1 11,38,1/1 13,36,-1/1 15,32,1/1 19,62,-1/1 19,63,-1/1 19,64,-1/1 19,66,-1/1 22,1,1/1 23,5,-1/1 26,10,-1/1 28,14,-1/1 30,21,1/1 31,52,-1/1 35,53,1/1 40,56,1/1 44,58,1/1 51,60,-1/1 61,49,-1/1 62,49,1/1 65,49,-1/1 66,49,1/1
sc 50 3,46,-1/1 5,45,1/1 6,44,1/1 14,36,-1/1 15,35,-1/1 16,33,1/1 20,63,-1/1 20,64,-1/1 20,65,-1/1 20,66,-1/1 23,2,1/1 24,4,1/1 25,7,1/1 28,13,-1/1 29,17,-1/1 32,53,-1/1 34,54,-1/1 37,55,-1/1 43,58,1/1 47,59,1/1 62,50,-1/1 63,50,1/1 64,50,-1/1 65,50,1/1 66,50,1/1
sc 51 1,48,-1/1 5,47,1/1 7,44,-1/1 10,42,1/1 12,40,-1/1 14,37,1/1 17,35,-1/1 18,31,1/1 21,61,-1/1 21,62,-1/1 21,63,-1/1 21,64,-1/1 21,65,-1/1 25,6,-1/1 27,11,-1/1 29,15,-1/1 30,19,-1/1 36,55,1/1 41,57,1/1 45,59,1/1 49,60,1/1 61,51,1/1 65,51,1/1 66,51,-1/1
sc 52 1,49,-1/1 6,47,1/1 7,45,-1/1 11,42,1/1 12,41,-1/1 15,37,1/1 17,36,-1/1 19,31,1/1 22,61,-1/1 22,62,-1/1 22,63,-1/1 22,64,-1/1 22,66,-1/1 25,5,-1/1 27,10,-1/1 29,14,-1/1 30,18,-1/1 35,55,1/1 40,57,1/1 44,59,1/1 48,60,1/1 61,52,1/1 65,52,-1/1 66,52,1/1
sc 53 2,50,-1/1 5,49,1/1 6,48,1/1 8,46,-1/1 16,38,1/1 18,36,-1/1 19,35,-1/1 20,32,1/1 23,62,-1/1 23,63,-1/1 23,64,-1/1 23,65,-1/1 23,66,-1/1 25,1,1/1 26,4,1/1 28,9,1/1 30,17,-1/1 31,55,-1/1 34,56,-1/1 39,58,-1/1 47,60,1/1 61,53,-1/1 62,53,1/1 64,53,-1/1 65,53,1/1 66,53,1/1
sc 54 4,50,-1/1 9,46,1/1 10,45,1/1 11,44,1/1 14,41,-1/1 15,40,-1/1 16,39,-1/1 20,34,1/1 24,63,-1/1 24,64,-2/1 24,65,-1/1 24,66,-1/1 26,2,1/1 27,7,1/1 28,8,-1/1 29,12,-1/1 32,56,-1/1 37,57,-1/1 38,58,1/1 42,59,1/1 62,54,-1/1 64,54,1/1
sc 55 1,53,-1/1 5,52,1/1 6,51,1/1 7,50,-1/1 12,46,-1/1 16,42,1/1 20,37,1/1 21,36,-1/1 22,35,-1/1 23,31,1/1 25,61,-1/1 25,62,-1/1 25,63,-1/1 25,64,-1/1 25,65,-1/1 25,66,-1/1 27,4,1/1 29,9,1/1 30,13,1/1 34,57,-1/1 39,59,-1/1 43,60,-1/1 61,55,1/1 64,55,-1/1 65,55,1/1 66,55,1/1
sc 56 2,54,-1/1 4,53,-1/1 10,49,1/1 11,48,1/1 13,46,1/1 16,43,-1/1 18,41,-1/1 19,40,-1/1 23,34,1/1 24,32,1/1 26,62,-1/1 26,63,-1/1 26,64,-2/1 26,65,-1/1 26,66,-1/1 27,1,1/1 28,3,1/1 30,12,-1/1 31,57,-1/1 33,58,-1/1 42,60,1/1 61,56,-1/1 62,56,1/1 63,56,-1/1 64,56,1/1
sc 57 1,56,-1/1 4,55,-1/1 7,54,-1/1 10,52,1/1 11,51,1/1 16,47,-1/1 17,46,1/1 21,41,-1/1 22,40,-1/1 24,37,1/1 25,34,1/1 26,31,1/1 27,61,-1/1 27,62,-1/1 27,63,-1/1 27,64,-2/1 27,65,-1/1 27,66,-1/1 29,3,1/1 30,8,1/1 33,59,-1/1 38,60,-1/1 61,57,1/1 63,57,-1/1 64,57,1/1
sc 58 3,56,-1/1 8,54,1/1 9,53,-1/1 13,50,1/1 14,49,1/1 15,48,1/1 18,45,-1/1 19,44,-1/1 20,43,-1/1 23,39,1/1 24,38,-1/1 26,33,1/1 28,62,-1/1 28,63,-2/1 28,64,-2/1 28,65,-1/1 28,66,-1/1 29,1,1/1 30,7,-1/1 31,59,-1/1 37,60,1/1 61,58,-1/1 63,58,1/1
sc 59 1,58,-1/1 3,57,-1/1 9,55,-1/1 12,54,1/1 14,52,1/1 15,51,1/1 17,50,1/1 20,47,-1/1 21,45,-1/1 22,44,-1/1 24,42,-1/1 25,39,1/1 27,33,1/1 28,31,1/1 29,61,-1/1 29,62,-1/1 29,63,-2/1 29,64,-2/1 29,65,-1/1 29,66,-1/1 30,2,1/1 32,60,-1/1 61,59,1/1 62,59,-1/1 63,59,1/1
sc 60 2,59,-1/1 7,58,1/1 8,57,-1/1 12,56,1/1 13,55,-1/1 17,53,1/1 18,52,1/1 19,51,1/1 21,49,-1/1 22,48,-1/1 23,47,-1/1 25,43,1/1 26,42,-1/1 27,38,1/1 28,37,-1/1 29,32,1/1 30,61,-1/1 30,62,-2/1 30,63,-2/1 30,64,-2/1 30,65,-1/1 30,66,-1/1 62,60,1/1
sc 61 1,1,2/1 2,2,-1/1 7,7,1/1 8,8,-1/1 12,12,1/1 13,13,-1/1 17,17,1/1 18,18,-1/1 19,19,-1/1 21,21,1/1 22,22,1/1 23,23,-1/1 25,25,1/1 26,26,-1/1 27,27,1/1 28,28,-1/1 29,29,1/1 31,31,-2/1 32,32,1/1 37,37,-1/1 38,38,1/1 42,42,-1/1 43,43,1/1 47,47,-1/1 48,48,1/1 49,49,1/1 51,51,-1/1 52,52,-1/1 53,53,1/1 55,55,-1/1 56,56,1/1 57,57,-1/1 58,58,1/1 59,59,-1/1
sc 62 1,1,-1/1 2,2,2/1 3,3,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 13,13,1/1 14,14,-1/1 15,15,-1/1 18,18,1/1 19,19,1/1 20,20,-1/1 23,23,1/1 24,24,-1/1 26,26,1/1 29,29,-1/1 30,30,1/1 31,31,1/1 32,32,-2/1 33,33,1/1 37,37,-1/1 38,38,-1/1 39,39,1/1 43,43,-1/1 44,44,1/1 45,45,1/1 48,48,-1/1 49,49,-1/1 50,50,1/1 53,53,-1/1 54,54,1/1 56,56,-1/1 59,59,1/1 60,60,-1/1
sc 63 2,2,-1/1 3,3,2/1 4,4,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,-1/1 12,12,1/1 14,14,1/1 15,15,1/1 16,16,-1/1 20,20,1/1 26,26,-1/1 27,27,-1/1 28,28,1/1 29,29,1/1 32,32,1/1 33,33,-2/1 34,34,1/1 37,37,1/1 38,38,-1/1 39,39,-1/1 40,40,1/1 41,41,1/1 42,42,-1/1 44,44,-1/1 45,45,-1/1 46,46,1/1 50,50,-1/1 56,56,1/1 57,57,1/1 58,58,-1/1 59,59,-1/1
sc 64 3,3,-1/1 4,4,2/1 5,5,-1/1 6,6,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,1/1 17,17,1/1 20,20,-1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,1/1 33,33,1/1 34,34,-2/1 35,35,1/1 36,36,1/1 38,38,1/1 39,39,-1/1 40,40,-1/1 41,41,-1/1 42,42,1/1 43,43,-1/1 47,47,-1/1 50,50,1/1 53,53,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1 57,57,-1/1
sc 65 4,4,-1/1 5,5,2/1 9,9,-1/1 10,10,1/1 11,11,-1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,1/1 25,25,1/1 34,34,1/1 35,35,-2/1 39,39,1/1 40,40,-1/1 41,41,1/1 43,43,1/1 44,44,-1/1 45,45,1/1 46,46,-1/1 47,47,1/1 48,48,-1/1 49,49,1/1 50,50,-1/1 51,51,-1/1 52,52,1/1 53,53,-1/1 55,55,-1/1
sc 66 4,4,-1/1 6,6,2/1 9,9,-1/1 10,10,-1/1 11,11,1/1 13,13,-1/1 14,14,-1/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 19,19,1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,1/1 25,25,1/1 34,34,1/1 36,36,-2/1 39,39,1/1 40,40,1/1 41,41,-1/1 43,43,1/1 44,44,1/1 45,45,-1/1 46,46,-1/1 47,47,1/1 48,48,1/1 49,49,-1/1 50,50,-1/1 51,51,1/1 52,52,-1/1 53,53,-1/1 55,55,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO13.txt <==
name SO13
type B 6
hw 1 0 0 0 0 0
fundims 13 78 286 715 1287 64
cartan 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -2 0 0 0 0 -1 2
nbasis 36 36 6
dimR 13
mat 1 1,2,1/1 12,13,1/1
mat 2 2,3,1/1 11,12,-1/1
mat 3 3,4,1/1 10,11,-1/1
mat 4 4,5,1/1 9,10,-1/1
mat 5 5,6,1/1 8,9,-1/1
mat 6 6,7,2/1 7,8,1/1
mat 7 1,3,1/1 11,13,1/1
mat 8 2,4,1/1 10,12,-1/1
mat 9 3,5,1/1 9,11,-1/1
mat 10 4,6,1/1 8,10,-1/1
mat 11 5,7,2/1 7,9,1/1
mat 12 1,4,1/1 10,13,1/1
mat 13 2,5,1/1 9,12,-1/1
mat 14 3,6,1/1 8,11,-1/1
mat 15 4,7,2/1 7,10,1/1
mat 16 5,8,1/1 6,9,-1/1
mat 17 1,5,1/1 9,13,1/1
mat 18 2,6,1/1 8,12,-1/1
mat 19 3,7,2/1 7,11,1/1
mat 20 4,8,1/1 6,10,-1/1
mat 21 1,6,1/1 8,13,1/1
mat 22 2,7,2/1 7,12,1/1
mat 23 3,8,1/1 6,11,-1/1
mat 24 4,9,1/1 5,10,-1/1
mat 25 1,7,2/1 7,13,-1/1
mat 26 2,8,1/1 6,12,-1/1
mat 27 3,9,1/1 5,11,-1/1
mat 28 1,8,1/1 6,13,1/1
mat 29 2,9,1/1 5,12,-1/1
mat 30 3,10,1/1 4,11,-1/1
mat 31 1,9,1/1 5,13,1/1
mat 32 2,10,1/1 4,12,-1/1
mat 33 1,10,1/1 4,13,1/1
mat 34 2,11,1/1 3,12,-1/1
mat 35 1,11,1/1 3,13,1/1
mat 36 1,12,1/1 2,13,1/1
mat 37 2,1,1/1 13,12,1/1
mat 38 3,2,1/1 12,11,-1/1
mat 39 4,3,1/1 11,10,-1/1
mat 40 5,4,1/1 10,9,-1/1
mat 41 6,5,1/1 9,8,-1/1
mat 42 7,6,1/1 8,7,2/1
mat 43 3,1,1/1 13,11,1/1
mat 44 4,2,1/1 12,10,-1/1
mat 45 5,3,1/1 11,9,-1/1
mat 46 6,4,1/1 10,8,-1/1
mat 47 7,5,1/1 9,7,2/1
mat 48 4,1,1/1 13,10,1/1
mat 49 5,2,1/1 12,9,-1/1
mat 50 6,3,1/1 11,8,-1/1
mat 51 7,4,1/1 10,7,2/1
mat 52 8,5,1/1 9,6,-1/1
mat 53 5,1,1/1 13,9,1/1
mat 54 6,2,1/1 12,8,-1/1
mat 55 7,3,1/1 11,7,2/1
mat 56 8,4,1/1 10,6,-1/1
mat 57 6,1,1/1 13,8,1/1
mat 58 7,2,1/1 12,7,2/1
mat 59 8,3,1/1 11,6,-1/1
mat 60 9,4,1/1 10,5,-1/1
mat 61 7,1,1/1 13,7,-2/1
mat 62 8,2,1/1 12,6,-1/1
mat 63 9,3,1/1 11,5,-1/1
mat 64 8,1,1/1 13,6,1/1
mat 65 9,2,1/1 12,5,-1/1
mat 66 10,3,1/1 11,4,-1/1
mat 67 9,1,1/1 13,5,1/1
mat 68 10,2,1/1 12,4,-1/1
mat 69 10,1,1/1 13,4,1/1
mat 70 11,2,1/1 12,3,-1/1
mat 71 11,1,1/1 13,3,1/1
mat 72 12,1,1/1 13,2,1/1
mat 73 1,1,1/1 2,2,-1/1 12,12,1/1 13,13,-1/1
mat 74 2,2,1/1 3,3,-1/1 11,11,1/1 12,12,-1/1
mat 75 3,3,1/1 4,4,-1/1 10,10,1/1 11,11,-1/1
mat 76 4,4,1/1 5,5,-1/1 9,9,1/1 10,10,-1/1
mat 77 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1
mat 78 6,6,2/1 8,8,-2/1
sc 1 2,7,1/1 8,12,1/1 13,17,1/1 18,21,1/1 22,25,1/1 26,28,1/1 29,31,1/1 32,33,1/1 34,35,1/1 37,73,1/1 43,38,-1/1 48,44,-1/1 53,49,-1/1 57,54,-1/1 61,58,-1/1 64,62,-1/1 67,65,-1/1 69,68,-1/1 71,70,-1/1 73,1,-2/1 74,1,1/1
sc 2 1,7,-1/1 3,8,1/1 9,13,1/1 14,18,1/1 19,22,1/1 23,26,1/1 27,29,1/1 30,32,1/1 35,36,1/1 38,74,1/1 43,37,1/1 44,39,-1/1 49,45,-1/1 54,50,-1/1 58,55,-1/1 62,59,-1/1 65,63,-1/1 68,66,-1/1 72,71,-1/1 73,2,1/1 74,2,-2/1 75,2,1/1
sc 3 2,8,-1/1 4,9,1/1 7,12,-1/1 10,14,1/1 15,19,1/1 20,23,1/1 24,27,1/1 32,34,1/1 33,35,1/1 39,75,1/1 44,38,1/1 45,40,-1/1 48,43,1/1 50,46,-1/1 55,51,-1/1 59,56,-1/1 63,60,-1/1 70,68,-1/1 71,69,-1/1 74,3,1/1 75,3,-2/1 76,3,1/1
sc 4 3,9,-1/1 5,10,1/1 8,13,-1/1 11,15,1/1 12,17,-1/1 16,20,1/1 27,30,1/1 29,32,1/1 31,33,1/1 40,76,1/1 45,39,1/1 46,41,-1/1 49,44,1/1 51,47,-1/1 53,48,1/1 56,52,-1/1 66,63,-1/1 68,65,-1/1 69,67,-1/1 75,4,1/1 76,4,-2/1 77,4,1/1
sc 5 4,10,-1/1 6,11,1/1 9,14,-1/1 13,18,-1/1 17,21,-1/1 20,24,1/1 23,27,1/1 26,29,1/1 28,31,1/1 41,77,1/1 46,40,1/1 47,42,-1/1 50,45,1/1 54,49,1/1 57,53,1/1 60,56,-1/1 63,59,-1/1 65,62,-1/1 67,64,-1/1 76,5,1/1 77,5,-2/1 78,5,2/1
sc 6 5,11,-1/1 10,15,-1/1 11,16,-2/1 14,19,-1/1 15,20,-2/1 18,22,-1/1 19,23,-2/1 21,25,-1/1 22,26,-2/1 25,28,-2/1 42,78,1/1 47,41,2/1 51,46,2/1 52,47,1/1 55,50,2/1 56,51,1/1 58,54,2/1 59,55,1/1 61,57,2/1 62,58,1/1 64,61,1/1 77,6,1/1 78,6,-2/1
sc 7 3,12,1/1 9,17,1/1 14,21,1/1 19,25,1/1 23,28,1/1 27,31,1/1 30,33,1/1 34,36,-1/1 37,2,-1/1 38,1,1/1 43,73,1/1 43,74,1/1 48,39,-1/1 53,45,-1/1 57,50,-1/1 61,55,-1/1 64,59,-1/1 67,63,-1/1 69,66,-1/1 72,70,1/1 73,7,-1/1 74,7,-1/1 75,7,1/1
sc 8 1,12,-1/1 4,13,1/1 10,18,1/1 15,22,1/1 20,26,1/1 24,29,1/1 30,34,-1/1 33,36,1/1 38,3,-1/1 39,2,1/1 44,74,1/1 44,75,1/1 48,37,1/1 49,40,-1/1 54,46,-1/1 58,51,-1/1 62,56,-1/1 65,60,-1/1 70,66,1/1 72,69,-1/1 73,8,1/1 74,8,-1/1 75,8,-1/1 76,8,1/1
sc 9 2,13,-1/1 5,14,1/1 7,17,-1/1 11,19,1/1 16,23,1/1 24,30,-1/1 29,34,1/1 31,35,1/1 39,4,-1/1 40,3,1/1 45,75,1/1 45,76,1/1 49,38,1/1 50,41,-1/1 53,43,1/1 55,47,-1/1 59,52,-1/1 66,60,1/1 70,65,-1/1 71,67,-1/1 74,9,1/1 75,9,-1/1 76,9,-1/1 77,9,1/1
sc 10 3,14,-1/1 6,15,1/1 8,18,-1/1 12,21,-1/1 16,24,-1/1 23,30,1/1 26,32,1/1 28,33,1/1 40,5,-1/1 41,4,1/1 46,76,1/1 46,77,1/1 50,39,1/1 51,42,-1/1 54,44,1/1 57,48,1/1 60,52,1/1 66,59,-1/1 68,62,-1/1 69,64,-1/1 75,10,1/1 76,10,-1/1 77,10,-1/1 78,10,2/1
sc 11 4,15,-1/1 6,16,2/1 9,19,-1/1 13,22,-1/1 15,24,-2/1 17,25,-1/1 19,27,-2/1 22,29,-2/1 25,31,-2/1 41,6,-1/1 42,5,2/1 47,77,2/1 47,78,1/1 51,40,2/1 52,42,-1/1 55,45,2/1 58,49,2/1 60,51,1/1 61,53,2/1 63,55,1/1 65,58,1/1 67,61,1/1 76,11,1/1 77,11,-1/1
sc 12 4,17,1/1 10,21,1/1 15,25,1/1 20,28,1/1 24,31,1/1 30,35,-1/1 32,36,-1/1 37,8,-1/1 39,7,1/1 43,3,-1/1 44,1,1/1 48,73,1/1 48,74,1/1 48,75,1/1 53,40,-1/1 57,46,-1/1 61,51,-1/1 64,56,-1/1 67,60,-1/1 71,66,1/1 72,68,1/1 73,12,-1/1 75,12,-1/1 76,12,1/1
sc 13 1,17,-1/1 5,18,1/1 11,22,1/1 16,26,1/1 24,32,-1/1 27,34,-1/1 31,36,1/1 38,9,-1/1 40,8,1/1 44,4,-1/1 45,2,1/1 49,74,1/1 49,75,1/1 49,76,1/1 53,37,1/1 54,41,-1/1 58,47,-1/1 62,52,-1/1 68,60,1/1 70,63,1/1 72,67,-1/1 73,13,1/1 74,13,-1/1 76,13,-1/1 77,13,1/1
sc 14 2,18,-1/1 6,19,1/1 7,21,-1/1 16,27,-1/1 20,30,-1/1 26,34,1/1 28,35,1/1 39,10,-1/1 41,9,1/1 45,5,-1/1 46,3,1/1 50,75,1/1 50,76,1/1 50,77,1/1 54,38,1/1 55,42,-1/1 57,43,1/1 63,52,1/1 66,56,1/1 70,62,-1/1 71,64,-1/1 74,14,1/1 75,14,-1/1 77,14,-1/1 78,14,2/1
sc 15 3,19,-1/1 6,20,2/1 8,22,-1/1 11,24,2/1 12,25,-1/1 19,30,-2/1 22,32,-2/1 25,33,-2/1 40,11,-1/1 42,10,2/1 46,6,-1/1 47,4,2/1 51,76,2/1 51,77,2/1 51,78,1/1 55,39,2/1 56,42,-1/1 58,44,2/1 60,47,-1/1 61,48,2/1 66,55,1/1 68,58,1/1 69,61,1/1 75,15,1/1 76,15,-1/1
sc 16 4,20,-1/1 9,23,-1/1 10,24,1/1 13,26,-1/1 14,27,1/1 17,28,-1/1 18,29,1/1 21,31,1/1 42,11,1/1 47,6,-1/1 52,77,1/1 52,78,1/1 56,40,1/1 59,45,1/1 60,46,-1/1 62,49,1/1 63,50,-1/1 64,53,1/1 65,54,-1/1 67,57,-1/1 76,16,1/1 78,16,-2/1
sc 17 5,21,1/1 11,25,1/1 16,28,1/1 24,33,-1/1 27,35,-1/1 29,36,-1/1 37,13,-1/1 40,12,1/1 43,9,-1/1 45,7,1/1 48,4,-1/1 49,1,1/1 53,73,1/1 53,74,1/1 53,75,1/1 53,76,1/1 57,41,-1/1 61,47,-1/1 64,52,-1/1 69,60,1/1 71,63,1/1 72,65,1/1 73,17,-1/1 76,17,-1/1 77,17,1/1
sc 18 1,21,-1/1 6,22,1/1 16,29,-1/1 20,32,-1/1 23,34,-1/1 28,36,1/1 38,14,-1/1 41,13,1/1 44,10,-1/1 46,8,1/1 49,5,-1/1 50,2,1/1 54,74,1/1 54,75,1/1 54,76,1/1 54,77,1/1 57,37,1/1 58,42,-1/1 65,52,1/1 68,56,1/1 70,59,1/1 72,64,-1/1 73,18,1/1 74,18,-1/1 77,18,-1/1 78,18,2/1
sc 19 2,22,-1/1 6,23,2/1 7,25,-1/1 11,27,2/1 15,30,2/1 22,34,-2/1 25,35,-2/1 39,15,-1/1 42,14,2/1 45,11,-1/1 47,9,2/1 50,6,-1/1 51,3,2/1 55,75,2/1 55,76,2/1 55,77,2/1 55,78,1/1 58,38,2/1 59,42,-1/1 61,43,2/1 63,47,-1/1 66,51,-1/1 70,58,1/1 71,61,1/1 74,19,1/1 75,19,-1/1
sc 20 3,23,-1/1 5,24,-1/1 8,26,-1/1 12,28,-1/1 14,30,1/1 18,32,1/1 21,33,1/1 40,16,-1/1 42,15,1/1 51,6,-1/1 52,4,1/1 56,76,1/1 56,77,1/1 56,78,1/1 59,39,1/1 60,41,1/1 62,44,1/1 64,48,1/1 66,50,-1/1 68,54,-1/1 69,57,-1/1 75,20,1/1 76,20,-1/1 77,20,1/1 78,20,-2/1
sc 21 6,25,1/1 16,31,-1/1 20,33,-1/1 23,35,-1/1 26,36,-1/1 37,18,-1/1 41,17,1/1 43,14,-1/1 46,12,1/1 48,10,-1/1 50,7,1/1 53,5,-1/1 54,1,1/1 57,73,1/1 57,74,1/1 57,75,1/1 57,76,1/1 57,77,1/1 61,42,-1/1 67,52,1/1 69,56,1/1 71,59,1/1 72,62,1/1 73,21,-1/1 77,21,-1/1 78,21,2/1
sc 22 1,25,-1/1 6,26,2/1 11,29,2/1 15,32,2/1 19,34,2/1 25,36,-2/1 38,19,-1/1 42,18,2/1 44,15,-1/1 47,13,2/1 49,11,-1/1 51,8,2/1 54,6,-1/1 55,2,2/1 58,74,2/1 58,75,2/1 58,76,2/1 58,77,2/1 58,78,1/1 61,37,2/1 62,42,-1/1 65,47,-1/1 68,51,-1/1 70,55,-1/1 72,61,1/1 73,22,1/1 74,22,-1/1
sc 23 2,26,-1/1 5,27,-1/1 7,28,-1/1 10,30,-1/1 18,34,1/1 21,35,1/1 39,20,-1/1 42,19,1/1 45,16,-1/1 52,9,1/1 55,6,-1/1 56,3,1/1 59,75,1/1 59,76,1/1 59,77,1/1 59,78,1/1 62,38,1/1 63,41,1/1 64,43,1/1 66,46,1/1 70,54,-1/1 71,57,-1/1 74,23,1/1 75,23,-1/1 77,23,1/1 78,23,-2/1
sc 24 3,27,-1/1 8,29,-1/1 9,30,1/1 12,31,-1/1 13,32,1/1 17,33,1/1 41,20,-1/1 46,16,1/1 47,15,1/1 51,11,-1/1 52,10,-1/1 56,5,1/1 60,76,1/1 60,77,2/1 60,78,1/1 63,39,1/1 65,44,1/1 66,45,-1/1 67,48,1/1 68,49,-1/1 69,53,-1/1 75,24,1/1 77,24,-1/1
sc 25 6,28,2/1 11,31,2/1 15,33,2/1 19,35,2/1 22,36,2/1 37,22,-1/1 42,21,2/1 43,19,-1/1 47,17,2/1 48,15,-1/1 51,12,2/1 53,11,-1/1 55,7,2/1 57,6,-1/1 58,1,2/1 61,73,2/1 61,74,2/1 61,75,2/1 61,76,2/1 61,77,2/1 61,78,1/1 64,42,-1/1 67,47,-1/1 69,51,-1/1 71,55,-1/1 72,58,-1/1 73,25,-1/1
sc 26 1,28,-1/1 5,29,-1/1 10,32,-1/1 14,34,-1/1 21,36,1/1 38,23,-1/1 42,22,1/1 44,20,-1/1 49,16,-1/1 52,13,1/1 56,8,1/1 58,6,-1/1 59,2,1/1 62,74,1/1 62,75,1/1 62,76,1/1 62,77,1/1 62,78,1/1 64,37,1/1 65,41,1/1 68,46,1/1 70,50,1/1 72,57,-1/1 73,26,1/1 74,26,-1/1 77,26,1/1 78,26,-2/1
sc 27 2,29,-1/1 4,30,-1/1 7,31,-1/1 13,34,1/1 17,35,1/1 39,24,-1/1 41,23,-1/1 47,19,1/1 50,16,1/1 52,14,-1/1 55,11,-1/1 59,5,1/1 60,3,1/1 63,75,1/1 63,76,1/1 63,77,2/1 63,78,1/1 65,38,1/1 66,40,1/1 67,43,1/1 70,49,-1/1 71,53,-1/1 74,27,1/1 75,27,-1/1 76,27,1/1 77,27,-1/1
sc 28 5,31,-1/1 10,33,-1/1 14,35,-1/1 18,36,-1/1 37,26,-1/1 42,25,1/1 43,23,-1/1 48,20,-1/1 52,17,1/1 53,16,-1/1 56,12,1/1 59,7,1/1 61,6,-1/1 62,1,1/1 64,73,1/1 64,74,1/1 64,75,1/1 64,76,1/1 64,77,1/1 64,78,1/1 67,41,1/1 69,46,1/1 71,50,1/1 72,54,1/1 73,28,-1/1 77,28,1/1 78,28,-2/1
sc 29 1,31,-1/1 4,32,-1/1 9,34,-1/1 17,36,1/1 38,27,-1/1 41,26,-1/1 44,24,-1/1 47,22,1/1 52,18,-1/1 54,16,1/1 58,11,-1/1 60,8,1/1 62,5,1/1 63,2,1/1 65,74,1/1 65,75,1/1 65,76,1/1 65,77,2/1 65,78,1/1 67,37,1/1 68,40,1/1 70,45,1/1 72,53,-1/1 73,29,1/1 74,29,-1/1 76,29,1/1 77,29,-1/1
sc 30 2,32,-1/1 7,33,-1/1 8,34,1/1 12,35,1/1 40,27,-1/1 45,24,1/1 46,23,-1/1 50,20,1/1 51,19,1/1 55,15,-1/1 56,14,-1/1 59,10,1/1 60,9,-1/1 63,4,1/1 66,75,1/1 66,76,2/1 66,77,2/1 66,78,1/1 68,38,1/1 69,43,1/1 70,44,-1/1 71,48,-1/1 74,30,1/1 76,30,-1/1
sc 31 4,33,-1/1 9,35,-1/1 13,36,-1/1 37,29,-1/1 41,28,-1/1 43,27,-1/1 47,25,1/1 48,24,-1/1 52,21,-1/1 57,16,1/1 60,12,1/1 61,11,-1/1 63,7,1/1 64,5,1/1 65,1,1/1 67,73,1/1 67,74,1/1 67,75,1/1 67,76,1/1 67,77,2/1 67,78,1/1 69,40,1/1 71,45,1/1 72,49,1/1 73,31,-1/1 76,31,1/1 77,31,-1/1
sc 32 1,33,-1/1 3,34,-1/1 12,36,1/1 38,30,-1/1 40,29,-1/1 46,26,-1/1 49,24,1/1 51,22,1/1 54,20,1/1 56,18,-1/1 58,15,-1/1 60,13,-1/1 62,10,1/1 65,4,1/1 66,2,1/1 68,74,1/1 68,75,1/1 68,76,2/1 68,77,2/1 68,78,1/1 69,37,1/1 70,39,1/1 72,48,-1/1 73,32,1/1 74,32,-1/1 75,32,1/1 76,32,-1/1
sc 33 3,35,-1/1 8,36,-1/1 37,32,-1/1 40,31,-1/1 43,30,-1/1 46,28,-1/1 51,25,1/1 53,24,1/1 56,21,-1/1 57,20,1/1 60,17,-1/1 61,15,-1/1 64,10,1/1 66,7,1/1 67,4,1/1 68,1,1/1 69,73,1/1 69,74,1/1 69,75,1/1 69,76,2/1 69,77,2/1 69,78,1/1 71,39,1/1 72,44,1/1 73,33,-1/1 75,33,1/1 76,33,-1/1
sc 34 1,35,-1/1 7,36,1/1 39,32,-1/1 44,30,1/1 45,29,-1/1 49,27,1/1 50,26,-1/1 54,23,1/1 55,22,1/1 58,19,-1/1 59,18,-1/1 62,14,1/1 63,13,-1/1 65,9,1/1 66,8,-1/1 68,3,1/1 70,74,1/1 70,75,2/1 70,76,2/1 70,77,2/1 70,78,1/1 71,37,1/1 72,43,-1/1 73,34,1/1 75,34,-1/1
sc 35 2,36,-1/1 37,34,-1/1 39,33,-1/1 45,31,-1/1 48,30,1/1 50,28,-1/1 53,27,1/1 55,25,1/1 57,23,1/1 59,21,-1/1 61,19,-1/1 63,17,-1/1 64,14,1/1 66,12,-1/1 67,9,1/1 69,3,1/1 70,1,1/1 71,73,1/1 71,74,1/1 71,75,2/1 71,76,2/1 71,77,2/1 71,78,1/1 72,38,1/1 73,35,-1/1 74,35,1/1 75,35,-1/1
sc 36 38,35,-1/1 43,34,1/1 44,33,-1/1 48,32,1/1 49,31,-1/1 53,29,1/1 54,28,-1/1 57,26,1/1 58,25,1/1 61,22,-1/1 62,21,-1/1 64,18,1/1 65,17,-1/1 67,13,1/1 68,12,-1/1 69,8,1/1 70,7,-1/1 71,2,1/1 72,73,1/1 72,74,2/1 72,75,2/1 72,76,2/1 72,77,2/1 72,78,1/1 74,36,-1/1
sc 37 1,73,-1/1 7,2,1/1 12,8,1/1 17,13,1/1 21,18,1/1 25,22,1/1 28,26,1/1 31,29,1/1 33,32,1/1 35,34,1/1 38,43,-1/1 44,48,-1/1 49,53,-1/1 54,57,-1/1 58,61,-1/1 62,64,-1/1 65,67,-1/1 68,69,-1/1 70,71,-1/1 73,37,2/1 74,37,-1/1
sc 38 2,74,-1/1 7,1,-1/1 8,3,1/1 13,9,1/1 18,14,1/1 22,19,1/1 26,23,1/1 29,27,1/1 32,30,1/1 36,35,1/1 37,43,1/1 39,44,-1/1 45,49,-1/1 50,54,-1/1 55,58,-1/1 59,62,-1/1 63,65,-1/1 66,68,-1/1 71,72,-1/1 73,38,-1/1 74,38,2/1 75,38,-1/1
sc 39 3,75,-1/1 8,2,-1/1 9,4,1/1 12,7,-1/1 14,10,1/1 19,15,1/1 23,20,1/1 27,24,1/1 34,32,1/1 35,33,1/1 38,44,1/1 40,45,-1/1 43,48,1/1 46,50,-1/1 51,55,-1/1 56,59,-1/1 60,63,-1/1 68,70,-1/1 69,71,-1/1 74,39,-1/1 75,39,2/1 76,39,-1/1
sc 40 4,76,-1/1 9,3,-1/1 10,5,1/1 13,8,-1/1 15,11,1/1 17,12,-1/1 20,16,1/1 30,27,1/1 32,29,1/1 33,31,1/1 39,45,1/1 41,46,-1/1 44,49,1/1 47,51,-1/1 48,53,1/1 52,56,-1/1 63,66,-1/1 65,68,-1/1 67,69,-1/1 75,40,-1/1 76,40,2/1 77,40,-1/1
sc 41 5,77,-1/1 10,4,-1/1 11,6,1/1 14,9,-1/1 18,13,-1/1 21,17,-1/1 24,20,1/1 27,23,1/1 29,26,1/1 31,28,1/1 40,46,1/1 42,47,-1/1 45,50,1/1 49,54,1/1 53,57,1/1 56,60,-1/1 59,63,-1/1 62,65,-1/1 64,67,-1/1 76,41,-1/1 77,41,2/1 78,41,-2/1
sc 42 6,78,-1/1 11,5,-2/1 15,10,-2/1 16,11,-1/1 19,14,-2/1 20,15,-1/1 22,18,-2/1 23,19,-1/1 25,21,-2/1 26,22,-1/1 28,25,-1/1 41,47,1/1 46,51,1/1 47,52,2/1 50,55,1/1 51,56,2/1 54,58,1/1 55,59,2/1 57,61,1/1 58,62,2/1 61,64,2/1 77,42,-1/1 78,42,2/1
sc 43 1,38,1/1 2,37,-1/1 7,73,-1/1 7,74,-1/1 12,3,1/1 17,9,1/1 21,14,1/1 25,19,1/1 28,23,1/1 31,27,1/1 33,30,1/1 36,34,-1/1 39,48,-1/1 45,53,-1/1 50,57,-1/1 55,61,-1/1 59,64,-1/1 63,67,-1/1 66,69,-1/1 70,72,1/1 73,43,1/1 74,43,1/1 75,43,-1/1
sc 44 2,39,1/1 3,38,-1/1 8,74,-1/1 8,75,-1/1 12,1,-1/1 13,4,1/1 18,10,1/1 22,15,1/1 26,20,1/1 29,24,1/1 34,30,-1/1 36,33,1/1 37,48,1/1 40,49,-1/1 46,54,-1/1 51,58,-1/1 56,62,-1/1 60,65,-1/1 66,70,1/1 69,72,-1/1 73,44,-1/1 74,44,1/1 75,44,1/1 76,44,-1/1
sc 45 3,40,1/1 4,39,-1/1 9,75,-1/1 9,76,-1/1 13,2,-1/1 14,5,1/1 17,7,-1/1 19,11,1/1 23,16,1/1 30,24,-1/1 34,29,1/1 35,31,1/1 38,49,1/1 41,50,-1/1 43,53,1/1 47,55,-1/1 52,59,-1/1 60,66,1/1 65,70,-1/1 67,71,-1/1 74,45,-1/1 75,45,1/1 76,45,1/1 77,45,-1/1
sc 46 4,41,1/1 5,40,-1/1 10,76,-1/1 10,77,-1/1 14,3,-1/1 15,6,1/1 18,8,-1/1 21,12,-1/1 24,16,-1/1 30,23,1/1 32,26,1/1 33,28,1/1 39,50,1/1 42,51,-1/1 44,54,1/1 48,57,1/1 52,60,1/1 59,66,-1/1 62,68,-1/1 64,69,-1/1 75,46,-1/1 76,46,1/1 77,46,1/1 78,46,-2/1
sc 47 5,42,1/1 6,41,-2/1 11,77,-2/1 11,78,-1/1 15,4,-2/1 16,6,1/1 19,9,-2/1 22,13,-2/1 24,15,-1/1 25,17,-2/1 27,19,-1/1 29,22,-1/1 31,25,-1/1 40,51,1/1 42,52,-2/1 45,55,1/1 49,58,1/1 51,60,2/1 53,61,1/1 55,63,2/1 58,65,2/1 61,67,2/1 76,47,-1/1 77,47,1/1
sc 48 1,44,1/1 3,43,-1/1 7,39,1/1 8,37,-1/1 12,73,-1/1 12,74,-1/1 12,75,-1/1 17,4,1/1 21,10,1/1 25,15,1/1 28,20,1/1 31,24,1/1 35,30,-1/1 36,32,-1/1 40,53,-1/1 46,57,-1/1 51,61,-1/1 56,64,-1/1 60,67,-1/1 66,71,1/1 68,72,1/1 73,48,1/1 75,48,1/1 76,48,-1/1
sc 49 2,45,1/1 4,44,-1/1 8,40,1/1 9,38,-1/1 13,74,-1/1 13,75,-1/1 13,76,-1/1 17,1,-1/1 18,5,1/1 22,11,1/1 26,16,1/1 32,24,-1/1 34,27,-1/1 36,31,1/1 37,53,1/1 41,54,-1/1 47,58,-1/1 52,62,-1/1 60,68,1/1 63,70,1/1 67,72,-1/1 73,49,-1/1 74,49,1/1 76,49,1/1 77,49,-1/1
sc 50 3,46,1/1 5,45,-1/1 9,41,1/1 10,39,-1/1 14,75,-1/1 14,76,-1/1 14,77,-1/1 18,2,-1/1 19,6,1/1 21,7,-1/1 27,16,-1/1 30,20,-1/1 34,26,1/1 35,28,1/1 38,54,1/1 42,55,-1/1 43,57,1/1 52,63,1/1 56,66,1/1 62,70,-1/1 64,71,-1/1 74,50,-1/1 75,50,1/1 77,50,1/1 78,50,-2/1
sc 51 4,47,1/1 6,46,-2/1 10,42,1/1 11,40,-2/1 15,76,-2/1 15,77,-2/1 15,78,-1/1 19,3,-2/1 20,6,1/1 22,8,-2/1 24,11,1/1 25,12,-2/1 30,19,-1/1 32,22,-1/1 33,25,-1/1 39,55,1/1 42,56,-2/1 44,58,1/1 47,60,-2/1 48,61,1/1 55,66,2/1 58,68,2/1 61,69,2/1 75,51,-1/1 76,51,1/1
sc 52 6,47,-1/1 11,42,1/1 16,77,-1/1 16,78,-1/1 20,4,-1/1 23,9,-1/1 24,10,1/1 26,13,-1/1 27,14,1/1 28,17,-1/1 29,18,1/1 31,21,1/1 40,56,1/1 45,59,1/1 46,60,-1/1 49,62,1/1 50,63,-1/1 53,64,1/1 54,65,-1/1 57,67,-1/1 76,52,-1/1 78,52,2/1
sc 53 1,49,1/1 4,48,-1/1 7,45,1/1 9,43,-1/1 12,40,1/1 13,37,-1/1 17,73,-1/1 17,74,-1/1 17,75,-1/1 17,76,-1/1 21,5,1/1 25,11,1/1 28,16,1/1 33,24,-1/1 35,27,-1/1 36,29,-1/1 41,57,-1/1 47,61,-1/1 52,64,-1/1 60,69,1/1 63,71,1/1 65,72,1/1 73,53,1/1 76,53,1/1 77,53,-1/1
sc 54 2,50,1/1 5,49,-1/1 8,46,1/1 10,44,-1/1 13,41,1/1 14,38,-1/1 18,74,-1/1 18,75,-1/1 18,76,-1/1 18,77,-1/1 21,1,-1/1 22,6,1/1 29,16,-1/1 32,20,-1/1 34,23,-1/1 36,28,1/1 37,57,1/1 42,58,-1/1 52,65,1/1 56,68,1/1 59,70,1/1 64,72,-1/1 73,54,-1/1 74,54,1/1 77,54,1/1 78,54,-2/1
sc 55 3,51,1/1 6,50,-2/1 9,47,1/1 11,45,-2/1 14,42,1/1 15,39,-2/1 19,75,-2/1 19,76,-2/1 19,77,-2/1 19,78,-1/1 22,2,-2/1 23,6,1/1 25,7,-2/1 27,11,1/1 30,15,1/1 34,22,-1/1 35,25,-1/1 38,58,1/1 42,59,-2/1 43,61,1/1 47,63,-2/1 51,66,-2/1 58,70,2/1 61,71,2/1 74,55,-1/1 75,55,1/1
sc 56 4,52,1/1 6,51,-1/1 15,42,1/1 16,40,-1/1 20,76,-1/1 20,77,-1/1 20,78,-1/1 23,3,-1/1 24,5,-1/1 26,8,-1/1 28,12,-1/1 30,14,1/1 32,18,1/1 33,21,1/1 39,59,1/1 41,60,1/1 44,62,1/1 48,64,1/1 50,66,-1/1 54,68,-1/1 57,69,-1/1 75,56,-1/1 76,56,1/1 77,56,-1/1 78,56,2/1
sc 57 1,54,1/1 5,53,-1/1 7,50,1/1 10,48,-1/1 12,46,1/1 14,43,-1/1 17,41,1/1 18,37,-1/1 21,73,-1/1 21,74,-1/1 21,75,-1/1 21,76,-1/1 21,77,-1/1 25,6,1/1 31,16,-1/1 33,20,-1/1 35,23,-1/1 36,26,-1/1 42,61,-1/1 52,67,1/1 56,69,1/1 59,71,1/1 62,72,1/1 73,57,1/1 77,57,1/1 78,57,-2/1
sc 58 2,55,1/1 6,54,-2/1 8,51,1/1 11,49,-2/1 13,47,1/1 15,44,-2/1 18,42,1/1 19,38,-2/1 22,74,-2/1 22,75,-2/1 22,76,-2/1 22,77,-2/1 22,78,-1/1 25,1,-2/1 26,6,1/1 29,11,1/1 32,15,1/1 34,19,1/1 36,25,-1/1 37,61,1/1 42,62,-2/1 47,65,-2/1 51,68,-2/1 55,70,-2/1 61,72,2/1 73,58,-1/1 74,58,1/1
sc 59 3,56,1/1 6,55,-1/1 9,52,1/1 16,45,-1/1 19,42,1/1 20,39,-1/1 23,75,-1/1 23,76,-1/1 23,77,-1/1 23,78,-1/1 26,2,-1/1 27,5,-1/1 28,7,-1/1 30,10,-1/1 34,18,1/1 35,21,1/1 38,62,1/1 41,63,1/1 43,64,1/1 46,66,1/1 54,70,-1/1 57,71,-1/1 74,59,-1/1 75,59,1/1 77,59,-1/1 78,59,2/1
sc 60 5,56,1/1 10,52,-1/1 11,51,-1/1 15,47,1/1 16,46,1/1 20,41,-1/1 24,76,-1/1 24,77,-2/1 24,78,-1/1 27,3,-1/1 29,8,-1/1 30,9,1/1 31,12,-1/1 32,13,1/1 33,17,1/1 39,63,1/1 44,65,1/1 45,66,-1/1 48,67,1/1 49,68,-1/1 53,69,-1/1 75,60,-1/1 77,60,1/1
sc 61 1,58,1/1 6,57,-2/1 7,55,1/1 11,53,-2/1 12,51,1/1 15,48,-2/1 17,47,1/1 19,43,-2/1 21,42,1/1 22,37,-2/1 25,73,-2/1 25,74,-2/1 25,75,-2/1 25,76,-2/1 25,77,-2/1 25,78,-1/1 28,6,1/1 31,11,1/1 33,15,1/1 35,19,1/1 36,22,1/1 42,64,-2/1 47,67,-2/1 51,69,-2/1 55,71,-2/1 58,72,-2/1 73,61,1/1
sc 62 2,59,1/1 6,58,-1/1 8,56,1/1 13,52,1/1 16,49,-1/1 20,44,-1/1 22,42,1/1 23,38,-1/1 26,74,-1/1 26,75,-1/1 26,76,-1/1 26,77,-1/1 26,78,-1/1 28,1,-1/1 29,5,-1/1 32,10,-1/1 34,14,-1/1 36,21,1/1 37,64,1/1 41,65,1/1 46,68,1/1 50,70,1/1 57,72,-1/1 73,62,-1/1 74,62,1/1 77,62,-1/1 78,62,2/1
sc 63 3,60,1/1 5,59,1/1 11,55,-1/1 14,52,-1/1 16,50,1/1 19,47,1/1 23,41,-1/1 24,39,-1/1 27,75,-1/1 27,76,-1/1 27,77,-2/1 27,78,-1/1 29,2,-1/1 30,4,-1/1 31,7,-1/1 34,13,1/1 35,17,1/1 38,65,1/1 40,66,1/1 43,67,1/1 49,70,-1/1 53,71,-1/1 74,63,-1/1 75,63,1/1 76,63,-1/1 77,63,1/1
sc 64 1,62,1/1 6,61,-1/1 7,59,1/1 12,56,1/1 16,53,-1/1 17,52,1/1 20,48,-1/1 23,43,-1/1 25,42,1/1 26,37,-1/1 28,73,-1/1 28,74,-1/1 28,75,-1/1 28,76,-1/1 28,77,-1/1 28,78,-1/1 31,5,-1/1 33,10,-1/1 35,14,-1/1 36,18,-1/1 41,67,1/1 46,69,1/1 50,71,1/1 54,72,1/1 73,64,1/1 77,64,-1/1 78,64,2/1
sc 65 2,63,1/1 5,62,1/1 8,60,1/1 11,58,-1/1 16,54,1/1 18,52,-1/1 22,47,1/1 24,44,-1/1 26,41,-1/1 27,38,-1/1 29,74,-1/1 29,75,-1/1 29,76,-1/1 29,77,-2/1 29,78,-1/1 31,1,-1/1 32,4,-1/1 34,9,-1/1 36,17,1/1 37,67,1/1 40,68,1/1 45,70,1/1 53,72,-1/1 73,65,-1/1 74,65,1/1 76,65,-1/1 77,65,1/1
sc 66 4,63,1/1 9,60,-1/1 10,59,1/1 14,56,-1/1 15,55,-1/1 19,51,1/1 20,50,1/1 23,46,-1/1 24,45,1/1 27,40,-1/1 30,75,-1/1 30,76,-2/1 30,77,-2/1 30,78,-1/1 32,2,-1/1 33,7,-1/1 34,8,1/1 35,12,1/1 38,68,1/1 43,69,1/1 44,70,-1/1 48,71,-1/1 74,66,-1/1 76,66,1/1
sc 67 1,65,1/1 5,64,1/1 7,63,1/1 11,61,-1/1 12,60,1/1 16,57,1/1 21,52,-1/1 24,48,-1/1 25,47,1/1 27,43,-1/1 28,41,-1/1 29,37,-1/1 31,73,-1/1 31,74,-1/1 31,75,-1/1 31,76,-1/1 31,77,-2/1 31,78,-1/1 33,4,-1/1 35,9,-1/1 36,13,-1/1 40,69,1/1 45,71,1/1 49,72,1/1 73,67,1/1 76,67,-1/1 77,67,1/1
sc 68 2,66,1/1 4,65,1/1 10,62,1/1 13,60,-1/1 15,58,-1/1 18,56,-1/1 20,54,1/1 22,51,1/1 24,49,1/1 26,46,-1/1 29,40,-1/1 30,38,-1/1 32,74,-1/1 32,75,-1/1 32,76,-2/1 32,77,-2/1 32,78,-1/1 33,1,-1/1 34,3,-1/1 36,12,1/1 37,69,1/1 39,70,1/1 48,72,-1/1 73,68,-1/1 74,68,1/1 75,68,-1/1 76,68,1/1
sc 69 1,68,1/1 4,67,1/1 7,66,1/1 10,64,1/1 15,61,-1/1 17,60,-1/1 20,57,1/1 21,56,-1/1 24,53,1/1 25,51,1/1 28,46,-1/1 30,43,-1/1 31,40,-1/1 32,37,-1/1 33,73,-1/1 33,74,-1/1 33,75,-1/1 33,76,-2/1 33,77,-2/1 33,78,-1/1 35,3,-1/1 36,8,-1/1 39,71,1/1 44,72,1/1 73,69,1/1 75,69,-1/1 76,69,1/1
sc 70 3,68,1/1 8,66,-1/1 9,65,1/1 13,63,-1/1 14,62,1/1 18,59,-1/1 19,58,-1/1 22,55,1/1 23,54,1/1 26,50,-1/1 27,49,1/1 29,45,-1/1 30,44,1/1 32,39,-1/1 34,74,-1/1 34,75,-2/1 34,76,-2/1 34,77,-2/1 34,78,-1/1 35,1,-1/1 36,7,1/1 37,71,1/1 43,72,-1/1 73,70,-1/1 75,70,1/1
sc 71 1,70,1/1 3,69,1/1 9,67,1/1 12,66,-1/1 14,64,1/1 17,63,-1/1 19,61,-1/1 21,59,-1/1 23,57,1/1 25,55,1/1 27,53,1/1 28,50,-1/1 30,48,1/1 31,45,-1/1 33,39,-1/1 34,37,-1/1 35,73,-1/1 35,74,-1/1 35,75,-2/1 35,76,-2/1 35,77,-2/1 35,78,-1/1 36,2,-1/1 38,72,1/1 73,71,1/1 74,71,-1/1 75,71,1/1
sc 72 2,71,1/1 7,70,-1/1 8,69,1/1 12,68,-1/1 13,67,1/1 17,65,-1/1 18,64,1/1 21,62,-1/1 22,61,-1/1 25,58,1/1 26,57,1/1 28,54,-1/1 29,53,1/1 31,49,-1/1 32,48,1/1 33,44,-1/1 34,43,1/1 35,38,-1/1 36,73,-1/1 36,74,-2/1 36,75,-2/1 36,76,-2/1 36,77,-2/1 36,78,-1/1 74,72,1/1
sc 73 1,1,2/1 2,2,-1/1 7,7,1/1 8,8,-1/1 12,12,1/1 13,13,-1/1 17,17,1/1 18,18,-1/1 21,21,1/1 22,22,-1/1 25,25,1/1 26,26,-1/1 28,28,1/1 29,29,-1/1 31,31,1/1 32,32,-1/1 33,33,1/1 34,34,-1/1 35,35,1/1 37,37,-2/1 38,38,1/1 43,43,-1/1 44,44,1/1 48,48,-1/1 49,49,1/1 53,53,-1/1 54,54,1/1 57,57,-1/1 58,58,1/1 61,61,-1/1 62,62,1/1 64,64,-1/1 65,65,1/1 67,67,-1/1 68,68,1/1 69,69,-1/1 70,70,1/1 71,71,-1/1
sc 74 1,1,-1/1 2,2,2/1 3,3,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 13,13,1/1 14,14,-1/1 18,18,1/1 19,19,-1/1 22,22,1/1 23,23,-1/1 26,26,1/1 27,27,-1/1 29,29,1/1 30,30,-1/1 32,32,1/1 35,35,-1/1 36,36,1/1 37,37,1/1 38,38,-2/1 39,39,1/1 43,43,-1/1 44,44,-1/1 45,45,1/1 49,49,-1/1 50,50,1/1 54,54,-1/1 55,55,1/1 58,58,-1/1 59,59,1/1 62,62,-1/1 63,63,1/1 65,65,-1/1 66,66,1/1 68,68,-1/1 71,71,1/1 72,72,-1/1
sc 75 2,2,-1/1 3,3,2/1 4,4,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 12,12,1/1 14,14,1/1 15,15,-1/1 19,19,1/1 20,20,-1/1 23,23,1/1 24,24,-1/1 27,27,1/1 32,32,-1/1 33,33,-1/1 34,34,1/1 35,35,1/1 38,38,1/1 39,39,-2/1 40,40,1/1 43,43,1/1 44,44,-1/1 45,45,-1/1 46,46,1/1 48,48,-1/1 50,50,-1/1 51,51,1/1 55,55,-1/1 56,56,1/1 59,59,-1/1 60,60,1/1 63,63,-1/1 68,68,1/1 69,69,1/1 70,70,-1/1 71,71,-1/1
sc 76 3,3,-1/1 4,4,2/1 5,5,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 13,13,1/1 15,15,1/1 16,16,-1/1 17,17,1/1 20,20,1/1 27,27,-1/1 29,29,-1/1 30,30,1/1 31,31,-1/1 32,32,1/1 33,33,1/1 39,39,1/1 40,40,-2/1 41,41,1/1 44,44,1/1 45,45,-1/1 46,46,-1/1 47,47,1/1 48,48,1/1 49,49,-1/1 51,51,-1/1 52,52,1/1 53,53,-1/1 56,56,-1/1 63,63,1/1 65,65,1/1 66,66,-1/1 67,67,1/1 68,68,-1/1 69,69,-1/1
sc 77 4,4,-1/1 5,5,2/1 6,6,-1/1 9,9,-1/1 10,10,1/1 11,11,1/1 13,13,-1/1 14,14,1/1 17,17,-1/1 18,18,1/1 20,20,-1/1 21,21,1/1 23,23,-1/1 24,24,1/1 26,26,-1/1 27,27,1/1 28,28,-1/1 29,29,1/1 31,31,1/1 40,40,1/1 41,41,-2/1 42,42,1/1 45,45,1/1 46,46,-1/1 47,47,-1/1 49,49,1/1 50,50,-1/1 53,53,1/1 54,54,-1/1 56,56,1/1 57,57,-1/1 59,59,1/1 60,60,-1/1 62,62,1/1 63,63,-1/1 64,64,1/1 65,65,-1/1 67,67,-1/1
sc 78 5,5,-2/1 6,6,2/1 10,10,-2/1 14,14,-2/1 16,16,2/1 18,18,-2/1 20,20,2/1 21,21,-2/1 23,23,2/1 26,26,2/1 28,28,2/1 41,41,2/1 42,42,-2/1 46,46,2/1 50,50,2/1 52,52,-2/1 54,54,2/1 56,56,-2/1 57,57,2/1 59,59,-2/1 62,62,-2/1 64,64,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO14.txt <==
name SO14
type D 7
hw 1 0 0 0 0 0 0
fundims 14 91 364 1001 2002 64 64
cartan 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 -1 0 0 0 0 -1 2 0 0 0 0 0 -1 0 2
nbasis 42 42 7
dimR 14
mat 1 1,2,1/1 13,14,1/1
mat 2 2,3,-1/1 12,13,1/1
mat 3 3,4,-1/1 11,12,1/1
mat 4 4,5,-1/1 10,11,1/1
mat 5 5,6,-1/1 9,10,1/1
mat 6 6,7,-1/1 8,9,-1/1
mat 7 6,8,-1/1 7,9,-1/1
mat 8 1,3,1/1 12,14,1/1
mat 9 2,4,-1/1 11,13,1/1
mat 10 3,5,-1/1 10,12,1/1
mat 11 4,6,-1/1 9,11,1/1
mat 12 5,7,-1/1 8,10,-1/1
mat 13 5,8,-1/1 7,10,-1/1
mat 14 1,4,1/1 11,14,1/1
mat 15 2,5,-1/1 10,13,1/1
mat 16 3,6,-1/1 9,12,1/1
mat 17 4,7,-1/1 8,11,-1/1
mat 18 4,8,-1/1 7,11,-1/1
mat 19 5,9,-1/1 6,10,1/1
mat 20 1,5,1/1 10,14,1/1
mat 21 2,6,-1/1 9,13,1/1
mat 22 3,7,-1/1 8,12,-1/1
mat 23 3,8,-1/1 7,12,-1/1
mat 24 4,9,-1/1 6,11,1/1
mat 25 1,6,1/1 9,14,1/1
mat 26 2,7,-1/1 8,13,-1/1
mat 27 2,8,-1/1 7,13,-1/1
mat 28 3,9,-1/1 6,12,1/1
mat 29 4,10,-1/1 5,11,1/1
mat 30 1,7,1/1 8,14,-1/1
mat 31 1,8,1/1 7,14,-1/1
mat 32 2,9,-1/1 6,13,1/1
mat 33 3,10,-1/1 5,12,1/1
mat 34 1,9,1/1 6,14,1/1
mat 35 2,10,-1/1 5,13,1/1
mat 36 3,11,-1/1 4,12,1/1
mat 37 1,10,1/1 5,14,1/1
mat 38 2,11,-1/1 4,13,1/1
mat 39 1,11,1/1 4,14,1/1
mat 40 2,12,-1/1 3,13,1/1
mat 41 1,12,1/1 3,14,1/1
mat 42 1,13,1/1 2,14,1/1
mat 43 2,1,1/1 14,13,1/1
mat 44 3,2,-1/1 13,12,1/1
mat 45 4,3,-1/1 12,11,1/1
mat 46 5,4,-1/1 11,10,1/1
mat 47 6,5,-1/1 10,9,1/1
mat 48 7,6,-1/1 9,8,-1/1
mat 49 8,6,-1/1 9,7,-1/1
mat 50 3,1,1/1 14,12,1/1
mat 51 4,2,-1/1 13,11,1/1
mat 52 5,3,-1/1 12,10,1/1
mat 53 6,4,-1/1 11,9,1/1
mat 54 7,5,-1/1 10,8,-1/1
mat 55 8,5,-1/1 10,7,-1/1
mat 56 4,1,1/1 14,11,1/1
mat 57 5,2,-1/1 13,10,1/1
mat 58 6,3,-1/1 12,9,1/1
mat 59 7,4,-1/1 11,8,-1/1
mat 60 8,4,-1/1 11,7,-1/1
mat 61 9,5,-1/1 10,6,1/1
mat 62 5,1,1/1 14,10,1/1
mat 63 6,2,-1/1 13,9,1/1
mat 64 7,3,-1/1 12,8,-1/1
mat 65 8,3,-1/1 12,7,-1/1
mat 66 9,4,-1/1 11,6,1/1
mat 67 6,1,1/1 14,9,1/1
mat 68 7,2,-1/1 13,8,-1/1
mat 69 8,2,-1/1 13,7,-1/1
mat 70 9,3,-1/1 12,6,1/1
mat 71 10,4,-1/1 11,5,1/1
mat 72 7,1,1/1 14,8,-1/1
mat 73 8,1,1/1 14,7,-1/1
mat 74 9,2,-1/1 13,6,1/1
mat 75 10,3,-1/1 12,5,1/1
mat 76 9,1,1/1 14,6,1/1
mat 77 10,2,-1/1 13,5,1/1
mat 78 11,3,-1/1 12,4,1/1
mat 79 10,1,1/1 14,5,1/1
mat 80 11,2,-1/1 13,4,1/1
mat 81 11,1,1/1 14,4,1/1
mat 82 12,2,-1/1 13,3,1/1
mat 83 12,1,1/1 14,3,1/1
mat 84 13,1,1/1 14,2,1/1
mat 85 1,1,1/1 2,2,-1/1 13,13,1/1 14,14,-1/1
mat 86 2,2,1/1 3,3,-1/1 12,12,1/1 13,13,-1/1
mat 87 3,3,1/1 4,4,-1/1 11,11,1/1 12,12,-1/1
mat 88 4,4,1/1 5,5,-1/1 10,10,1/1 11,11,-1/1
mat 89 5,5,1/1 6,6,-1/1 9,9,1/1 10,10,-1/1
mat 90 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1
mat 91 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,-1/1
sc 1 2,8,-1/1 9,14,-1/1 15,20,-1/1 21,25,-1/1 26,30,-1/1 27,31,-1/1 32,34,-1/1 35,37,-1/1 38,39,-1/1 40,41,-1/1 43,85,1/1 50,44,1/1 56,51,1/1 62,57,1/1 67,63,1/1 72,68,1/1 73,69,1/1 76,74,1/1 79,77,1/1 81,80,1/1 83,82,1/1 85,1,-2/1 86,1,1/1
sc 2 1,8,1/1 3,9,-1/1 10,15,-1/1 16,21,-1/1 22,26,-1/1 23,27,-1/1 28,32,-1/1 33,35,-1/1 36,38,-1/1 41,42,-1/1 44,86,1/1 50,43,-1/1 51,45,1/1 57,52,1/1 63,58,1/1 68,64,1/1 69,65,1/1 74,70,1/1 77,75,1/1 80,78,1/1 84,83,1/1 85,2,1/1 86,2,-2/1 87,2,1/1
sc 3 2,9,1/1 4,10,-1/1 8,14,1/1 11,16,-1/1 17,22,-1/1 18,23,-1/1 24,28,-1/1 29,33,-1/1 38,40,-1/1 39,41,-1/1 45,87,1/1 51,44,-1/1 52,46,1/1 56,50,-1/1 58,53,1/1 64,59,1/1 65,60,1/1 70,66,1/1 75,71,1/1 82,80,1/1 83,81,1/1 86,3,1/1 87,3,-2/1 88,3,1/1
sc 4 3,10,1/1 5,11,-1/1 9,15,1/1 12,17,-1/1 13,18,-1/1 14,20,1/1 19,24,-1/1 33,36,-1/1 35,38,-1/1 37,39,-1/1 46,88,1/1 52,45,-1/1 53,47,1/1 57,51,-1/1 59,54,1/1 60,55,1/1 62,56,-1/1 66,61,1/1 78,75,1/1 80,77,1/1 81,79,1/1 87,4,1/1 88,4,-2/1 89,4,1/1
sc 5 4,11,1/1 6,12,-1/1 7,13,-1/1 10,16,1/1 15,21,1/1 20,25,1/1 24,29,-1/1 28,33,-1/1 32,35,-1/1 34,37,-1/1 47,89,1/1 53,46,-1/1 54,48,1/1 55,49,1/1 58,52,-1/1 63,57,-1/1 67,62,-1/1 71,66,1/1 75,70,1/1 77,74,1/1 79,76,1/1 88,5,1/1 89,5,-2/1 90,5,1/1 91,5,1/1
sc 6 5,12,1/1 11,17,1/1 13,19,1/1 16,22,1/1 18,24,1/1 21,26,1/1 23,28,1/1 25,30,1/1 27,32,1/1 31,34,1/1 48,90,1/1 54,47,-1/1 59,53,-1/1 61,55,-1/1 64,58,-1/1 66,60,-1/1 68,63,-1/1 70,65,-1/1 72,67,-1/1 74,69,-1/1 76,73,-1/1 89,6,1/1 90,6,-2/1
sc 7 5,13,1/1 11,18,1/1 12,19,1/1 16,23,1/1 17,24,1/1 21,27,1/1 22,28,1/1 25,31,1/1 26,32,1/1 30,34,1/1 49,91,1/1 55,47,-1/1 60,53,-1/1 61,54,-1/1 65,58,-1/1 66,59,-1/1 69,63,-1/1 70,64,-1/1 73,67,-1/1 74,68,-1/1 76,72,-1/1 89,7,1/1 91,7,-2/1
sc 8 3,14,-1/1 10,20,-1/1 16,25,-1/1 22,30,-1/1 23,31,-1/1 28,34,-1/1 33,37,-1/1 36,39,-1/1 40,42,1/1 43,2,1/1 44,1,-1/1 50,85,1/1 50,86,1/1 56,45,1/1 62,52,1/1 67,58,1/1 72,64,1/1 73,65,1/1 76,70,1/1 79,75,1/1 81,78,1/1 84,82,-1/1 85,8,-1/1 86,8,-1/1 87,8,1/1
sc 9 1,14,1/1 4,15,-1/1 11,21,-1/1 17,26,-1/1 18,27,-1/1 24,32,-1/1 29,35,-1/1 36,40,1/1 39,42,-1/1 44,3,1/1 45,2,-1/1 51,86,1/1 51,87,1/1 56,43,-1/1 57,46,1/1 63,53,1/1 68,59,1/1 69,60,1/1 74,66,1/1 77,71,1/1 82,78,-1/1 84,81,1/1 85,9,1/1 86,9,-1/1 87,9,-1/1 88,9,1/1
sc 10 2,15,1/1 5,16,-1/1 8,20,1/1 12,22,-1/1 13,23,-1/1 19,28,-1/1 29,36,1/1 35,40,-1/1 37,41,-1/1 45,4,1/1 46,3,-1/1 52,87,1/1 52,88,1/1 57,44,-1/1 58,47,1/1 62,50,-1/1 64,54,1/1 65,55,1/1 70,61,1/1 78,71,-1/1 82,77,1/1 83,79,1/1 86,10,1/1 87,10,-1/1 88,10,-1/1 89,10,1/1
sc 11 3,16,1/1 6,17,-1/1 7,18,-1/1 9,21,1/1 14,25,1/1 19,29,1/1 28,36,-1/1 32,38,-1/1 34,39,-1/1 46,5,1/1 47,4,-1/1 53,88,1/1 53,89,1/1 58,45,-1/1 59,48,1/1 60,49,1/1 63,51,-1/1 67,56,-1/1 71,61,-1/1 78,70,1/1 80,74,1/1 81,76,1/1 87,11,1/1 88,11,-1/1 89,11,-1/1 90,11,1/1 91,11,1/1
sc 12 4,17,1/1 7,19,-1/1 10,22,1/1 15,26,1/1 18,29,1/1 20,30,1/1 23,33,1/1 27,35,1/1 31,37,1/1 47,6,1/1 48,5,-1/1 54,89,1/1 54,90,1/1 59,46,-1/1 61,49,1/1 64,52,-1/1 68,57,-1/1 71,60,-1/1 72,62,-1/1 75,65,-1/1 77,69,-1/1 79,73,-1/1 88,12,1/1 89,12,-1/1 90,12,-1/1 91,12,1/1
sc 13 4,18,1/1 6,19,-1/1 10,23,1/1 15,27,1/1 17,29,1/1 20,31,1/1 22,33,1/1 26,35,1/1 30,37,1/1 47,7,1/1 49,5,-1/1 55,89,1/1 55,91,1/1 60,46,-1/1 61,48,1/1 65,52,-1/1 69,57,-1/1 71,59,-1/1 73,62,-1/1 75,64,-1/1 77,68,-1/1 79,72,-1/1 88,13,1/1 89,13,-1/1 90,13,1/1 91,13,-1/1
sc 14 4,20,-1/1 11,25,-1/1 17,30,-1/1 18,31,-1/1 24,34,-1/1 29,37,-1/1 36,41,1/1 38,42,1/1 43,9,1/1 45,8,-1/1 50,3,1/1 51,1,-1/1 56,85,1/1 56,86,1/1 56,87,1/1 62,46,1/1 67,53,1/1 72,59,1/1 73,60,1/1 76,66,1/1 79,71,1/1 83,78,-1/1 84,80,-1/1 85,14,-1/1 87,14,-1/1 88,14,1/1
sc 15 1,20,1/1 5,21,-1/1 12,26,-1/1 13,27,-1/1 19,32,-1/1 29,38,1/1 33,40,1/1 37,42,-1/1 44,10,1/1 46,9,-1/1 51,4,1/1 52,2,-1/1 57,86,1/1 57,87,1/1 57,88,1/1 62,43,-1/1 63,47,1/1 68,54,1/1 69,55,1/1 74,61,1/1 80,71,-1/1 82,75,-1/1 84,79,1/1 85,15,1/1 86,15,-1/1 88,15,-1/1 89,15,1/1
sc 16 2,21,1/1 6,22,-1/1 7,23,-1/1 8,25,1/1 19,33,1/1 24,36,1/1 32,40,-1/1 34,41,-1/1 45,11,1/1 47,10,-1/1 52,5,1/1 53,3,-1/1 58,87,1/1 58,88,1/1 58,89,1/1 63,44,-1/1 64,48,1/1 65,49,1/1 67,50,-1/1 75,61,-1/1 78,66,-1/1 82,74,1/1 83,76,1/1 86,16,1/1 87,16,-1/1 89,16,-1/1 90,16,1/1 91,16,1/1
sc 17 3,22,1/1 7,24,-1/1 9,26,1/1 13,29,-1/1 14,30,1/1 23,36,1/1 27,38,1/1 31,39,1/1 46,12,1/1 48,11,-1/1 53,6,1/1 54,4,-1/1 59,88,1/1 59,89,1/1 59,90,1/1 64,45,-1/1 66,49,1/1 68,51,-1/1 71,55,1/1 72,56,-1/1 78,65,-1/1 80,69,-1/1 81,73,-1/1 87,17,1/1 88,17,-1/1 90,17,-1/1 91,17,1/1
sc 18 3,23,1/1 6,24,-1/1 9,27,1/1 12,29,-1/1 14,31,1/1 22,36,1/1 26,38,1/1 30,39,1/1 46,13,1/1 49,11,-1/1 53,7,1/1 55,4,-1/1 60,88,1/1 60,89,1/1 60,91,1/1 65,45,-1/1 66,48,1/1 69,51,-1/1 71,54,1/1 73,56,-1/1 78,64,-1/1 80,68,-1/1 81,72,-1/1 87,18,1/1 88,18,-1/1 90,18,1/1 91,18,-1/1
sc 19 4,24,1/1 10,28,1/1 11,29,-1/1 15,32,1/1 16,33,-1/1 20,34,1/1 21,35,-1/1 25,37,-1/1 48,13,-1/1 49,12,-1/1 54,7,1/1 55,6,1/1 61,89,1/1 61,90,1/1 61,91,1/1 66,46,-1/1 70,52,-1/1 71,53,1/1 74,57,-1/1 75,58,1/1 76,62,-1/1 77,63,1/1 79,67,1/1 88,19,1/1 90,19,-1/1 91,19,-1/1
sc 20 5,25,-1/1 12,30,-1/1 13,31,-1/1 19,34,-1/1 29,39,1/1 33,41,1/1 35,42,1/1 43,15,1/1 46,14,-1/1 50,10,1/1 52,8,-1/1 56,4,1/1 57,1,-1/1 62,85,1/1 62,86,1/1 62,87,1/1 62,88,1/1 67,47,1/1 72,54,1/1 73,55,1/1 76,61,1/1 81,71,-1/1 83,75,-1/1 84,77,-1/1 85,20,-1/1 88,20,-1/1 89,20,1/1
sc 21 1,25,1/1 6,26,-1/1 7,27,-1/1 19,35,1/1 24,38,1/1 28,40,1/1 34,42,-1/1 44,16,1/1 47,15,-1/1 51,11,1/1 53,9,-1/1 57,5,1/1 58,2,-1/1 63,86,1/1 63,87,1/1 63,88,1/1 63,89,1/1 67,43,-1/1 68,48,1/1 69,49,1/1 77,61,-1/1 80,66,-1/1 82,70,-1/1 84,76,1/1 85,21,1/1 86,21,-1/1 89,21,-1/1 90,21,1/1 91,21,1/1
sc 22 2,26,1/1 7,28,-1/1 8,30,1/1 13,33,-1/1 18,36,-1/1 27,40,1/1 31,41,1/1 45,17,1/1 48,16,-1/1 52,12,1/1 54,10,-1/1 58,6,1/1 59,3,-1/1 64,87,1/1 64,88,1/1 64,89,1/1 64,90,1/1 68,44,-1/1 70,49,1/1 72,50,-1/1 75,55,1/1 78,60,1/1 82,69,-1/1 83,73,-1/1 86,22,1/1 87,22,-1/1 90,22,-1/1 91,22,1/1
sc 23 2,27,1/1 6,28,-1/1 8,31,1/1 12,33,-1/1 17,36,-1/1 26,40,1/1 30,41,1/1 45,18,1/1 49,16,-1/1 52,13,1/1 55,10,-1/1 58,7,1/1 60,3,-1/1 65,87,1/1 65,88,1/1 65,89,1/1 65,91,1/1 69,44,-1/1 70,48,1/1 73,50,-1/1 75,54,1/1 78,59,1/1 82,68,-1/1 83,72,-1/1 86,23,1/1 87,23,-1/1 90,23,1/1 91,23,-1/1
sc 24 3,28,1/1 5,29,1/1 9,32,1/1 14,34,1/1 16,36,-1/1 21,38,-1/1 25,39,-1/1 46,19,1/1 48,18,-1/1 49,17,-1/1 59,7,1/1 60,6,1/1 61,4,-1/1 66,88,1/1 66,89,1/1 66,90,1/1 66,91,1/1 70,45,-1/1 71,47,-1/1 74,51,-1/1 76,56,-1/1 78,58,1/1 80,63,1/1 81,67,1/1 87,24,1/1 88,24,-1/1 89,24,1/1 90,24,-1/1 91,24,-1/1
sc 25 6,30,-1/1 7,31,-1/1 19,37,1/1 24,39,1/1 28,41,1/1 32,42,1/1 43,21,1/1 47,20,-1/1 50,16,1/1 53,14,-1/1 56,11,1/1 58,8,-1/1 62,5,1/1 63,1,-1/1 67,85,1/1 67,86,1/1 67,87,1/1 67,88,1/1 67,89,1/1 72,48,1/1 73,49,1/1 79,61,-1/1 81,66,-1/1 83,70,-1/1 84,74,-1/1 85,25,-1/1 89,25,-1/1 90,25,1/1 91,25,1/1
sc 26 1,30,1/1 7,32,-1/1 13,35,-1/1 18,38,-1/1 23,40,-1/1 31,42,1/1 44,22,1/1 48,21,-1/1 51,17,1/1 54,15,-1/1 57,12,1/1 59,9,-1/1 63,6,1/1 64,2,-1/1 68,86,1/1 68,87,1/1 68,88,1/1 68,89,1/1 68,90,1/1 72,43,-1/1 74,49,1/1 77,55,1/1 80,60,1/1 82,65,1/1 84,73,-1/1 85,26,1/1 86,26,-1/1 90,26,-1/1 91,26,1/1
sc 27 1,31,1/1 6,32,-1/1 12,35,-1/1 17,38,-1/1 22,40,-1/1 30,42,1/1 44,23,1/1 49,21,-1/1 51,18,1/1 55,15,-1/1 57,13,1/1 60,9,-1/1 63,7,1/1 65,2,-1/1 69,86,1/1 69,87,1/1 69,88,1/1 69,89,1/1 69,91,1/1 73,43,-1/1 74,48,1/1 77,54,1/1 80,59,1/1 82,64,1/1 84,72,-1/1 85,27,1/1 86,27,-1/1 90,27,1/1 91,27,-1/1
sc 28 2,32,1/1 5,33,1/1 8,34,1/1 11,36,1/1 21,40,-1/1 25,41,-1/1 45,24,1/1 48,23,-1/1 49,22,-1/1 52,19,1/1 61,10,-1/1 64,7,1/1 65,6,1/1 66,3,-1/1 70,87,1/1 70,88,1/1 70,89,1/1 70,90,1/1 70,91,1/1 74,44,-1/1 75,47,-1/1 76,50,-1/1 78,53,-1/1 82,63,1/1 83,67,1/1 86,28,1/1 87,28,-1/1 89,28,1/1 90,28,-1/1 91,28,-1/1
sc 29 3,33,1/1 9,35,1/1 10,36,-1/1 14,37,1/1 15,38,-1/1 20,39,-1/1 47,24,1/1 53,19,-1/1 54,18,-1/1 55,17,-1/1 59,13,1/1 60,12,1/1 61,11,1/1 66,5,-1/1 71,88,1/1 71,89,2/1 71,90,1/1 71,91,1/1 75,45,-1/1 77,51,-1/1 78,52,1/1 79,56,-1/1 80,57,1/1 81,62,1/1 87,29,1/1 89,29,-1/1
sc 30 7,34,-1/1 13,37,-1/1 18,39,-1/1 23,41,-1/1 27,42,-1/1 43,26,1/1 48,25,-1/1 50,22,1/1 54,20,-1/1 56,17,1/1 59,14,-1/1 62,12,1/1 64,8,-1/1 67,6,1/1 68,1,-1/1 72,85,1/1 72,86,1/1 72,87,1/1 72,88,1/1 72,89,1/1 72,90,1/1 76,49,1/1 79,55,1/1 81,60,1/1 83,65,1/1 84,69,1/1 85,30,-1/1 90,30,-1/1 91,30,1/1
sc 31 6,34,-1/1 12,37,-1/1 17,39,-1/1 22,41,-1/1 26,42,-1/1 43,27,1/1 49,25,-1/1 50,23,1/1 55,20,-1/1 56,18,1/1 60,14,-1/1 62,13,1/1 65,8,-1/1 67,7,1/1 69,1,-1/1 73,85,1/1 73,86,1/1 73,87,1/1 73,88,1/1 73,89,1/1 73,91,1/1 76,48,1/1 79,54,1/1 81,59,1/1 83,64,1/1 84,68,1/1 85,31,-1/1 90,31,1/1 91,31,-1/1
sc 32 1,34,1/1 5,35,1/1 11,38,1/1 16,40,1/1 25,42,-1/1 44,28,1/1 48,27,-1/1 49,26,-1/1 51,24,1/1 57,19,1/1 61,15,-1/1 66,9,-1/1 68,7,1/1 69,6,1/1 70,2,-1/1 74,86,1/1 74,87,1/1 74,88,1/1 74,89,1/1 74,90,1/1 74,91,1/1 76,43,-1/1 77,47,-1/1 80,53,-1/1 82,58,-1/1 84,67,1/1 85,32,1/1 86,32,-1/1 89,32,1/1 90,32,-1/1 91,32,-1/1
sc 33 2,35,1/1 4,36,1/1 8,37,1/1 15,40,-1/1 20,41,-1/1 45,29,1/1 47,28,1/1 54,23,-1/1 55,22,-1/1 58,19,-1/1 61,16,1/1 64,13,1/1 65,12,1/1 70,5,-1/1 71,3,-1/1 75,87,1/1 75,88,1/1 75,89,2/1 75,90,1/1 75,91,1/1 77,44,-1/1 78,46,-1/1 79,50,-1/1 82,57,1/1 83,62,1/1 86,33,1/1 87,33,-1/1 88,33,1/1 89,33,-1/1
sc 34 5,37,1/1 11,39,1/1 16,41,1/1 21,42,1/1 43,32,1/1 48,31,-1/1 49,30,-1/1 50,28,1/1 56,24,1/1 61,20,-1/1 62,19,1/1 66,14,-1/1 70,8,-1/1 72,7,1/1 73,6,1/1 74,1,-1/1 76,85,1/1 76,86,1/1 76,87,1/1 76,88,1/1 76,89,1/1 76,90,1/1 76,91,1/1 79,47,-1/1 81,53,-1/1 83,58,-1/1 84,63,-1/1 85,34,-1/1 89,34,1/1 90,34,-1/1 91,34,-1/1
sc 35 1,37,1/1 4,38,1/1 10,40,1/1 20,42,-1/1 44,33,1/1 47,32,1/1 51,29,1/1 54,27,-1/1 55,26,-1/1 61,21,1/1 63,19,-1/1 68,13,1/1 69,12,1/1 71,9,-1/1 74,5,-1/1 75,2,-1/1 77,86,1/1 77,87,1/1 77,88,1/1 77,89,2/1 77,90,1/1 77,91,1/1 79,43,-1/1 80,46,-1/1 82,52,-1/1 84,62,1/1 85,35,1/1 86,35,-1/1 88,35,1/1 89,35,-1/1
sc 36 2,38,1/1 8,39,1/1 9,40,-1/1 14,41,-1/1 46,33,1/1 52,29,-1/1 53,28,1/1 58,24,-1/1 59,23,-1/1 60,22,-1/1 64,18,1/1 65,17,1/1 66,16,1/1 70,11,-1/1 71,10,1/1 75,4,-1/1 78,87,1/1 78,88,2/1 78,89,2/1 78,90,1/1 78,91,1/1 80,44,-1/1 81,50,-1/1 82,51,1/1 83,56,1/1 86,36,1/1 88,36,-1/1
sc 37 4,39,1/1 10,41,1/1 15,42,1/1 43,35,1/1 47,34,1/1 50,33,1/1 54,31,-1/1 55,30,-1/1 56,29,1/1 61,25,1/1 67,19,-1/1 71,14,-1/1 72,13,1/1 73,12,1/1 75,8,-1/1 76,5,-1/1 77,1,-1/1 79,85,1/1 79,86,1/1 79,87,1/1 79,88,1/1 79,89,2/1 79,90,1/1 79,91,1/1 81,46,-1/1 83,52,-1/1 84,57,-1/1 85,37,-1/1 88,37,1/1 89,37,-1/1
sc 38 1,39,1/1 3,40,1/1 14,42,-1/1 44,36,1/1 46,35,1/1 53,32,1/1 57,29,-1/1 59,27,-1/1 60,26,-1/1 63,24,-1/1 66,21,1/1 68,18,1/1 69,17,1/1 71,15,1/1 74,11,-1/1 77,4,-1/1 78,2,-1/1 80,86,1/1 80,87,1/1 80,88,2/1 80,89,2/1 80,90,1/1 80,91,1/1 81,43,-1/1 82,45,-1/1 84,56,1/1 85,38,1/1 86,38,-1/1 87,38,1/1 88,38,-1/1
sc 39 3,41,1/1 9,42,1/1 43,38,1/1 46,37,1/1 50,36,1/1 53,34,1/1 59,31,-1/1 60,30,-1/1 62,29,-1/1 66,25,1/1 67,24,-1/1 71,20,1/1 72,18,1/1 73,17,1/1 76,11,-1/1 78,8,-1/1 79,4,-1/1 80,1,-1/1 81,85,1/1 81,86,1/1 81,87,1/1 81,88,2/1 81,89,2/1 81,90,1/1 81,91,1/1 83,45,-1/1 84,51,-1/1 85,39,-1/1 87,39,1/1 88,39,-1/1
sc 40 1,41,1/1 8,42,-1/1 45,38,1/1 51,36,-1/1 52,35,1/1 57,33,-1/1 58,32,1/1 63,28,-1/1 64,27,-1/1 65,26,-1/1 68,23,1/1 69,22,1/1 70,21,1/1 74,16,-1/1 75,15,1/1 77,10,-1/1 78,9,1/1 80,3,-1/1 82,86,1/1 82,87,2/1 82,88,2/1 82,89,2/1 82,90,1/1 82,91,1/1 83,43,-1/1 84,50,1/1 85,40,1/1 87,40,-1/1
sc 41 2,42,1/1 43,40,1/1 45,39,1/1 52,37,1/1 56,36,-1/1 58,34,1/1 62,33,-1/1 64,31,-1/1 65,30,-1/1 67,28,-1/1 70,25,1/1 72,23,1/1 73,22,1/1 75,20,1/1 76,16,-1/1 78,14,1/1 79,10,-1/1 81,3,-1/1 82,1,-1/1 83,85,1/1 83,86,1/1 83,87,2/1 83,88,2/1 83,89,2/1 83,90,1/1 83,91,1/1 84,44,-1/1 85,41,-1/1 86,41,1/1 87,41,-1/1
sc 42 44,41,1/1 50,40,-1/1 51,39,1/1 56,38,-1/1 57,37,1/1 62,35,-1/1 63,34,1/1 67,32,-1/1 68,31,-1/1 69,30,-1/1 72,27,1/1 73,26,1/1 74,25,1/1 76,21,-1/1 77,20,1/1 79,15,-1/1 80,14,1/1 81,9,-1/1 82,8,1/1 83,2,-1/1 84,85,1/1 84,86,2/1 84,87,2/1 84,88,2/1 84,89,2/1 84,90,1/1 84,91,1/1 86,42,-1/1
sc 43 1,85,-1/1 8,2,-1/1 14,9,-1/1 20,15,-1/1 25,21,-1/1 30,26,-1/1 31,27,-1/1 34,32,-1/1 37,35,-1/1 39,38,-1/1 41,40,-1/1 44,50,1/1 51,56,1/1 57,62,1/1 63,67,1/1 68,72,1/1 69,73,1/1 74,76,1/1 77,79,1/1 80,81,1/1 82,83,1/1 85,43,2/1 86,43,-1/1
sc 44 2,86,-1/1 8,1,1/1 9,3,-1/1 15,10,-1/1 21,16,-1/1 26,22,-1/1 27,23,-1/1 32,28,-1/1 35,33,-1/1 38,36,-1/1 42,41,-1/1 43,50,-1/1 45,51,1/1 52,57,1/1 58,63,1/1 64,68,1/1 65,69,1/1 70,74,1/1 75,77,1/1 78,80,1/1 83,84,1/1 85,44,-1/1 86,44,2/1 87,44,-1/1
sc 45 3,87,-1/1 9,2,1/1 10,4,-1/1 14,8,1/1 16,11,-1/1 22,17,-1/1 23,18,-1/1 28,24,-1/1 33,29,-1/1 40,38,-1/1 41,39,-1/1 44,51,-1/1 46,52,1/1 50,56,-1/1 53,58,1/1 59,64,1/1 60,65,1/1 66,70,1/1 71,75,1/1 80,82,1/1 81,83,1/1 86,45,-1/1 87,45,2/1 88,45,-1/1
sc 46 4,88,-1/1 10,3,1/1 11,5,-1/1 15,9,1/1 17,12,-1/1 18,13,-1/1 20,14,1/1 24,19,-1/1 36,33,-1/1 38,35,-1/1 39,37,-1/1 45,52,-1/1 47,53,1/1 51,57,-1/1 54,59,1/1 55,60,1/1 56,62,-1/1 61,66,1/1 75,78,1/1 77,80,1/1 79,81,1/1 87,46,-1/1 88,46,2/1 89,46,-1/1
sc 47 5,89,-1/1 11,4,1/1 12,6,-1/1 13,7,-1/1 16,10,1/1 21,15,1/1 25,20,1/1 29,24,-1/1 33,28,-1/1 35,32,-1/1 37,34,-1/1 46,53,-1/1 48,54,1/1 49,55,1/1 52,58,-1/1 57,63,-1/1 62,67,-1/1 66,71,1/1 70,75,1/1 74,77,1/1 76,79,1/1 88,47,-1/1 89,47,2/1 90,47,-1/1 91,47,-1/1
sc 48 6,90,-1/1 12,5,1/1 17,11,1/1 19,13,1/1 22,16,1/1 24,18,1/1 26,21,1/1 28,23,1/1 30,25,1/1 32,27,1/1 34,31,1/1 47,54,-1/1 53,59,-1/1 55,61,-1/1 58,64,-1/1 60,66,-1/1 63,68,-1/1 65,70,-1/1 67,72,-1/1 69,74,-1/1 73,76,-1/1 89,48,-1/1 90,48,2/1
sc 49 7,91,-1/1 13,5,1/1 18,11,1/1 19,12,1/1 23,16,1/1 24,17,1/1 27,21,1/1 28,22,1/1 31,25,1/1 32,26,1/1 34,30,1/1 47,55,-1/1 53,60,-1/1 54,61,-1/1 58,65,-1/1 59,66,-1/1 63,69,-1/1 64,70,-1/1 67,73,-1/1 68,74,-1/1 72,76,-1/1 89,49,-1/1 91,49,2/1
sc 50 1,44,-1/1 2,43,1/1 8,85,-1/1 8,86,-1/1 14,3,-1/1 20,10,-1/1 25,16,-1/1 30,22,-1/1 31,23,-1/1 34,28,-1/1 37,33,-1/1 39,36,-1/1 42,40,1/1 45,56,1/1 52,62,1/1 58,67,1/1 64,72,1/1 65,73,1/1 70,76,1/1 75,79,1/1 78,81,1/1 82,84,-1/1 85,50,1/1 86,50,1/1 87,50,-1/1
sc 51 2,45,-1/1 3,44,1/1 9,86,-1/1 9,87,-1/1 14,1,1/1 15,4,-1/1 21,11,-1/1 26,17,-1/1 27,18,-1/1 32,24,-1/1 35,29,-1/1 40,36,1/1 42,39,-1/1 43,56,-1/1 46,57,1/1 53,63,1/1 59,68,1/1 60,69,1/1 66,74,1/1 71,77,1/1 78,82,-1/1 81,84,1/1 85,51,-1/1 86,51,1/1 87,51,1/1 88,51,-1/1
sc 52 3,46,-1/1 4,45,1/1 10,87,-1/1 10,88,-1/1 15,2,1/1 16,5,-1/1 20,8,1/1 22,12,-1/1 23,13,-1/1 28,19,-1/1 36,29,1/1 40,35,-1/1 41,37,-1/1 44,57,-1/1 47,58,1/1 50,62,-1/1 54,64,1/1 55,65,1/1 61,70,1/1 71,78,-1/1 77,82,1/1 79,83,1/1 86,52,-1/1 87,52,1/1 88,52,1/1 89,52,-1/1
sc 53 4,47,-1/1 5,46,1/1 11,88,-1/1 11,89,-1/1 16,3,1/1 17,6,-1/1 18,7,-1/1 21,9,1/1 25,14,1/1 29,19,1/1 36,28,-1/1 38,32,-1/1 39,34,-1/1 45,58,-1/1 48,59,1/1 49,60,1/1 51,63,-1/1 56,67,-1/1 61,71,-1/1 70,78,1/1 74,80,1/1 76,81,1/1 87,53,-1/1 88,53,1/1 89,53,1/1 90,53,-1/1 91,53,-1/1
sc 54 5,48,-1/1 6,47,1/1 12,89,-1/1 12,90,-1/1 17,4,1/1 19,7,-1/1 22,10,1/1 26,15,1/1 29,18,1/1 30,20,1/1 33,23,1/1 35,27,1/1 37,31,1/1 46,59,-1/1 49,61,1/1 52,64,-1/1 57,68,-1/1 60,71,-1/1 62,72,-1/1 65,75,-1/1 69,77,-1/1 73,79,-1/1 88,54,-1/1 89,54,1/1 90,54,1/1 91,54,-1/1
sc 55 5,49,-1/1 7,47,1/1 13,89,-1/1 13,91,-1/1 18,4,1/1 19,6,-1/1 23,10,1/1 27,15,1/1 29,17,1/1 31,20,1/1 33,22,1/1 35,26,1/1 37,30,1/1 46,60,-1/1 48,61,1/1 52,65,-1/1 57,69,-1/1 59,71,-1/1 62,73,-1/1 64,75,-1/1 68,77,-1/1 72,79,-1/1 88,55,-1/1 89,55,1/1 90,55,-1/1 91,55,1/1
sc 56 1,51,-1/1 3,50,1/1 8,45,-1/1 9,43,1/1 14,85,-1/1 14,86,-1/1 14,87,-1/1 20,4,-1/1 25,11,-1/1 30,17,-1/1 31,18,-1/1 34,24,-1/1 37,29,-1/1 41,36,1/1 42,38,1/1 46,62,1/1 53,67,1/1 59,72,1/1 60,73,1/1 66,76,1/1 71,79,1/1 78,83,-1/1 80,84,-1/1 85,56,1/1 87,56,1/1 88,56,-1/1
sc 57 2,52,-1/1 4,51,1/1 9,46,-1/1 10,44,1/1 15,86,-1/1 15,87,-1/1 15,88,-1/1 20,1,1/1 21,5,-1/1 26,12,-1/1 27,13,-1/1 32,19,-1/1 38,29,1/1 40,33,1/1 42,37,-1/1 43,62,-1/1 47,63,1/1 54,68,1/1 55,69,1/1 61,74,1/1 71,80,-1/1 75,82,-1/1 79,84,1/1 85,57,-1/1 86,57,1/1 88,57,1/1 89,57,-1/1
sc 58 3,53,-1/1 5,52,1/1 10,47,-1/1 11,45,1/1 16,87,-1/1 16,88,-1/1 16,89,-1/1 21,2,1/1 22,6,-1/1 23,7,-1/1 25,8,1/1 33,19,1/1 36,24,1/1 40,32,-1/1 41,34,-1/1 44,63,-1/1 48,64,1/1 49,65,1/1 50,67,-1/1 61,75,-1/1 66,78,-1/1 74,82,1/1 76,83,1/1 86,58,-1/1 87,58,1/1 89,58,1/1 90,58,-1/1 91,58,-1/1
sc 59 4,54,-1/1 6,53,1/1 11,48,-1/1 12,46,1/1 17,88,-1/1 17,89,-1/1 17,90,-1/1 22,3,1/1 24,7,-1/1 26,9,1/1 29,13,-1/1 30,14,1/1 36,23,1/1 38,27,1/1 39,31,1/1 45,64,-1/1 49,66,1/1 51,68,-1/1 55,71,1/1 56,72,-1/1 65,78,-1/1 69,80,-1/1 73,81,-1/1 87,59,-1/1 88,59,1/1 90,59,1/1 91,59,-1/1
sc 60 4,55,-1/1 7,53,1/1 11,49,-1/1 13,46,1/1 18,88,-1/1 18,89,-1/1 18,91,-1/1 23,3,1/1 24,6,-1/1 27,9,1/1 29,12,-1/1 31,14,1/1 36,22,1/1 38,26,1/1 39,30,1/1 45,65,-1/1 48,66,1/1 51,69,-1/1 54,71,1/1 56,73,-1/1 64,78,-1/1 68,80,-1/1 72,81,-1/1 87,60,-1/1 88,60,1/1 90,60,-1/1 91,60,1/1
sc 61 6,55,1/1 7,54,1/1 12,49,-1/1 13,48,-1/1 19,89,-1/1 19,90,-1/1 19,91,-1/1 24,4,1/1 28,10,1/1 29,11,-1/1 32,15,1/1 33,16,-1/1 34,20,1/1 35,21,-1/1 37,25,-1/1 46,66,-1/1 52,70,-1/1 53,71,1/1 57,74,-1/1 58,75,1/1 62,76,-1/1 63,77,1/1 67,79,1/1 88,61,-1/1 90,61,1/1 91,61,1/1
sc 62 1,57,-1/1 4,56,1/1 8,52,-1/1 10,50,1/1 14,46,-1/1 15,43,1/1 20,85,-1/1 20,86,-1/1 20,87,-1/1 20,88,-1/1 25,5,-1/1 30,12,-1/1 31,13,-1/1 34,19,-1/1 39,29,1/1 41,33,1/1 42,35,1/1 47,67,1/1 54,72,1/1 55,73,1/1 61,76,1/1 71,81,-1/1 75,83,-1/1 77,84,-1/1 85,62,1/1 88,62,1/1 89,62,-1/1
sc 63 2,58,-1/1 5,57,1/1 9,53,-1/1 11,51,1/1 15,47,-1/1 16,44,1/1 21,86,-1/1 21,87,-1/1 21,88,-1/1 21,89,-1/1 25,1,1/1 26,6,-1/1 27,7,-1/1 35,19,1/1 38,24,1/1 40,28,1/1 42,34,-1/1 43,67,-1/1 48,68,1/1 49,69,1/1 61,77,-1/1 66,80,-1/1 70,82,-1/1 76,84,1/1 85,63,-1/1 86,63,1/1 89,63,1/1 90,63,-1/1 91,63,-1/1
sc 64 3,59,-1/1 6,58,1/1 10,54,-1/1 12,52,1/1 16,48,-1/1 17,45,1/1 22,87,-1/1 22,88,-1/1 22,89,-1/1 22,90,-1/1 26,2,1/1 28,7,-1/1 30,8,1/1 33,13,-1/1 36,18,-1/1 40,27,1/1 41,31,1/1 44,68,-1/1 49,70,1/1 50,72,-1/1 55,75,1/1 60,78,1/1 69,82,-1/1 73,83,-1/1 86,64,-1/1 87,64,1/1 90,64,1/1 91,64,-1/1
sc 65 3,60,-1/1 7,58,1/1 10,55,-1/1 13,52,1/1 16,49,-1/1 18,45,1/1 23,87,-1/1 23,88,-1/1 23,89,-1/1 23,91,-1/1 27,2,1/1 28,6,-1/1 31,8,1/1 33,12,-1/1 36,17,-1/1 40,26,1/1 41,30,1/1 44,69,-1/1 48,70,1/1 50,73,-1/1 54,75,1/1 59,78,1/1 68,82,-1/1 72,83,-1/1 86,65,-1/1 87,65,1/1 90,65,-1/1 91,65,1/1
sc 66 4,61,-1/1 6,60,1/1 7,59,1/1 17,49,-1/1 18,48,-1/1 19,46,1/1 24,88,-1/1 24,89,-1/1 24,90,-1/1 24,91,-1/1 28,3,1/1 29,5,1/1 32,9,1/1 34,14,1/1 36,16,-1/1 38,21,-1/1 39,25,-1/1 45,70,-1/1 47,71,-1/1 51,74,-1/1 56,76,-1/1 58,78,1/1 63,80,1/1 67,81,1/1 87,66,-1/1 88,66,1/1 89,66,-1/1 90,66,1/1 91,66,1/1
sc 67 1,63,-1/1 5,62,1/1 8,58,-1/1 11,56,1/1 14,53,-1/1 16,50,1/1 20,47,-1/1 21,43,1/1 25,85,-1/1 25,86,-1/1 25,87,-1/1 25,88,-1/1 25,89,-1/1 30,6,-1/1 31,7,-1/1 37,19,1/1 39,24,1/1 41,28,1/1 42,32,1/1 48,72,1/1 49,73,1/1 61,79,-1/1 66,81,-1/1 70,83,-1/1 74,84,-1/1 85,67,1/1 89,67,1/1 90,67,-1/1 91,67,-1/1
sc 68 2,64,-1/1 6,63,1/1 9,59,-1/1 12,57,1/1 15,54,-1/1 17,51,1/1 21,48,-1/1 22,44,1/1 26,86,-1/1 26,87,-1/1 26,88,-1/1 26,89,-1/1 26,90,-1/1 30,1,1/1 32,7,-1/1 35,13,-1/1 38,18,-1/1 40,23,-1/1 42,31,1/1 43,72,-1/1 49,74,1/1 55,77,1/1 60,80,1/1 65,82,1/1 73,84,-1/1 85,68,-1/1 86,68,1/1 90,68,1/1 91,68,-1/1
sc 69 2,65,-1/1 7,63,1/1 9,60,-1/1 13,57,1/1 15,55,-1/1 18,51,1/1 21,49,-1/1 23,44,1/1 27,86,-1/1 27,87,-1/1 27,88,-1/1 27,89,-1/1 27,91,-1/1 31,1,1/1 32,6,-1/1 35,12,-1/1 38,17,-1/1 40,22,-1/1 42,30,1/1 43,73,-1/1 48,74,1/1 54,77,1/1 59,80,1/1 64,82,1/1 72,84,-1/1 85,69,-1/1 86,69,1/1 90,69,-1/1 91,69,1/1
sc 70 3,66,-1/1 6,65,1/1 7,64,1/1 10,61,-1/1 19,52,1/1 22,49,-1/1 23,48,-1/1 24,45,1/1 28,87,-1/1 28,88,-1/1 28,89,-1/1 28,90,-1/1 28,91,-1/1 32,2,1/1 33,5,1/1 34,8,1/1 36,11,1/1 40,21,-1/1 41,25,-1/1 44,74,-1/1 47,75,-1/1 50,76,-1/1 53,78,-1/1 63,82,1/1 67,83,1/1 86,70,-1/1 87,70,1/1 89,70,-1/1 90,70,1/1 91,70,1/1
sc 71 5,66,-1/1 11,61,1/1 12,60,1/1 13,59,1/1 17,55,-1/1 18,54,-1/1 19,53,-1/1 24,47,1/1 29,88,-1/1 29,89,-2/1 29,90,-1/1 29,91,-1/1 33,3,1/1 35,9,1/1 36,10,-1/1 37,14,1/1 38,15,-1/1 39,20,-1/1 45,75,-1/1 51,77,-1/1 52,78,1/1 56,79,-1/1 57,80,1/1 62,81,1/1 87,71,-1/1 89,71,1/1
sc 72 1,68,-1/1 6,67,1/1 8,64,-1/1 12,62,1/1 14,59,-1/1 17,56,1/1 20,54,-1/1 22,50,1/1 25,48,-1/1 26,43,1/1 30,85,-1/1 30,86,-1/1 30,87,-1/1 30,88,-1/1 30,89,-1/1 30,90,-1/1 34,7,-1/1 37,13,-1/1 39,18,-1/1 41,23,-1/1 42,27,-1/1 49,76,1/1 55,79,1/1 60,81,1/1 65,83,1/1 69,84,1/1 85,72,1/1 90,72,1/1 91,72,-1/1
sc 73 1,69,-1/1 7,67,1/1 8,65,-1/1 13,62,1/1 14,60,-1/1 18,56,1/1 20,55,-1/1 23,50,1/1 25,49,-1/1 27,43,1/1 31,85,-1/1 31,86,-1/1 31,87,-1/1 31,88,-1/1 31,89,-1/1 31,91,-1/1 34,6,-1/1 37,12,-1/1 39,17,-1/1 41,22,-1/1 42,26,-1/1 48,76,1/1 54,79,1/1 59,81,1/1 64,83,1/1 68,84,1/1 85,73,1/1 90,73,-1/1 91,73,1/1
sc 74 2,70,-1/1 6,69,1/1 7,68,1/1 9,66,-1/1 15,61,-1/1 19,57,1/1 24,51,1/1 26,49,-1/1 27,48,-1/1 28,44,1/1 32,86,-1/1 32,87,-1/1 32,88,-1/1 32,89,-1/1 32,90,-1/1 32,91,-1/1 34,1,1/1 35,5,1/1 38,11,1/1 40,16,1/1 42,25,-1/1 43,76,-1/1 47,77,-1/1 53,80,-1/1 58,82,-1/1 67,84,1/1 85,74,-1/1 86,74,1/1 89,74,-1/1 90,74,1/1 91,74,1/1
sc 75 3,71,-1/1 5,70,-1/1 12,65,1/1 13,64,1/1 16,61,1/1 19,58,-1/1 22,55,-1/1 23,54,-1/1 28,47,1/1 29,45,1/1 33,87,-1/1 33,88,-1/1 33,89,-2/1 33,90,-1/1 33,91,-1/1 35,2,1/1 36,4,1/1 37,8,1/1 40,15,-1/1 41,20,-1/1 44,77,-1/1 46,78,-1/1 50,79,-1/1 57,82,1/1 62,83,1/1 86,75,-1/1 87,75,1/1 88,75,-1/1 89,75,1/1
sc 76 1,74,-1/1 6,73,1/1 7,72,1/1 8,70,-1/1 14,66,-1/1 19,62,1/1 20,61,-1/1 24,56,1/1 28,50,1/1 30,49,-1/1 31,48,-1/1 32,43,1/1 34,85,-1/1 34,86,-1/1 34,87,-1/1 34,88,-1/1 34,89,-1/1 34,90,-1/1 34,91,-1/1 37,5,1/1 39,11,1/1 41,16,1/1 42,21,1/1 47,79,-1/1 53,81,-1/1 58,83,-1/1 63,84,-1/1 85,76,1/1 89,76,-1/1 90,76,1/1 91,76,1/1
sc 77 2,75,-1/1 5,74,-1/1 9,71,-1/1 12,69,1/1 13,68,1/1 19,63,-1/1 21,61,1/1 26,55,-1/1 27,54,-1/1 29,51,1/1 32,47,1/1 33,44,1/1 35,86,-1/1 35,87,-1/1 35,88,-1/1 35,89,-2/1 35,90,-1/1 35,91,-1/1 37,1,1/1 38,4,1/1 40,10,1/1 42,20,-1/1 43,79,-1/1 46,80,-1/1 52,82,-1/1 62,84,1/1 85,77,-1/1 86,77,1/1 88,77,-1/1 89,77,1/1
sc 78 4,75,-1/1 10,71,1/1 11,70,-1/1 16,66,1/1 17,65,1/1 18,64,1/1 22,60,-1/1 23,59,-1/1 24,58,-1/1 28,53,1/1 29,52,-1/1 33,46,1/1 36,87,-1/1 36,88,-2/1 36,89,-2/1 36,90,-1/1 36,91,-1/1 38,2,1/1 39,8,1/1 40,9,-1/1 41,14,-1/1 44,80,-1/1 50,81,-1/1 51,82,1/1 56,83,1/1 86,78,-1/1 88,78,1/1
sc 79 1,77,-1/1 5,76,-1/1 8,75,-1/1 12,73,1/1 13,72,1/1 14,71,-1/1 19,67,-1/1 25,61,1/1 29,56,1/1 30,55,-1/1 31,54,-1/1 33,50,1/1 34,47,1/1 35,43,1/1 37,85,-1/1 37,86,-1/1 37,87,-1/1 37,88,-1/1 37,89,-2/1 37,90,-1/1 37,91,-1/1 39,4,1/1 41,10,1/1 42,15,1/1 46,81,-1/1 52,83,-1/1 57,84,-1/1 85,79,1/1 88,79,-1/1 89,79,1/1
sc 80 2,78,-1/1 4,77,-1/1 11,74,-1/1 15,71,1/1 17,69,1/1 18,68,1/1 21,66,1/1 24,63,-1/1 26,60,-1/1 27,59,-1/1 29,57,-1/1 32,53,1/1 35,46,1/1 36,44,1/1 38,86,-1/1 38,87,-1/1 38,88,-2/1 38,89,-2/1 38,90,-1/1 38,91,-1/1 39,1,1/1 40,3,1/1 42,14,-1/1 43,81,-1/1 45,82,-1/1 56,84,1/1 85,80,-1/1 86,80,1/1 87,80,-1/1 88,80,1/1
sc 81 1,80,-1/1 4,79,-1/1 8,78,-1/1 11,76,-1/1 17,73,1/1 18,72,1/1 20,71,1/1 24,67,-1/1 25,66,1/1 29,62,-1/1 30,60,-1/1 31,59,-1/1 34,53,1/1 36,50,1/1 37,46,1/1 38,43,1/1 39,85,-1/1 39,86,-1/1 39,87,-1/1 39,88,-2/1 39,89,-2/1 39,90,-1/1 39,91,-1/1 41,3,1/1 42,9,1/1 45,83,-1/1 51,84,-1/1 85,81,1/1 87,81,-1/1 88,81,1/1
sc 82 3,80,-1/1 9,78,1/1 10,77,-1/1 15,75,1/1 16,74,-1/1 21,70,1/1 22,69,1/1 23,68,1/1 26,65,-1/1 27,64,-1/1 28,63,-1/1 32,58,1/1 33,57,-1/1 35,52,1/1 36,51,-1/1 38,45,1/1 40,86,-1/1 40,87,-2/1 40,88,-2/1 40,89,-2/1 40,90,-1/1 40,91,-1/1 41,1,1/1 42,8,-1/1 43,83,-1/1 50,84,1/1 85,82,-1/1 87,82,1/1
sc 83 1,82,-1/1 3,81,-1/1 10,79,-1/1 14,78,1/1 16,76,-1/1 20,75,1/1 22,73,1/1 23,72,1/1 25,70,1/1 28,67,-1/1 30,65,-1/1 31,64,-1/1 33,62,-1/1 34,58,1/1 36,56,-1/1 37,52,1/1 39,45,1/1 40,43,1/1 41,85,-1/1 41,86,-1/1 41,87,-2/1 41,88,-2/1 41,89,-2/1 41,90,-1/1 41,91,-1/1 42,2,1/1 44,84,-1/1 85,83,1/1 86,83,-1/1 87,83,1/1
sc 84 2,83,-1/1 8,82,1/1 9,81,-1/1 14,80,1/1 15,79,-1/1 20,77,1/1 21,76,-1/1 25,74,1/1 26,73,1/1 27,72,1/1 30,69,-1/1 31,68,-1/1 32,67,-1/1 34,63,1/1 35,62,-1/1 37,57,1/1 38,56,-1/1 39,51,1/1 40,50,-1/1 41,44,1/1 42,85,-1/1 42,86,-2/1 42,87,-2/1 42,88,-2/1 42,89,-2/1 42,90,-1/1 42,91,-1/1 86,84,1/1
sc 85 1,1,2/1 2,2,-1/1 8,8,1/1 9,9,-1/1 14,14,1/1 15,15,-1/1 20,20,1/1 21,21,-1/1 25,25,1/1 26,26,-1/1 27,27,-1/1 30,30,1/1 31,31,1/1 32,32,-1/1 34,34,1/1 35,35,-1/1 37,37,1/1 38,38,-1/1 39,39,1/1 40,40,-1/1 41,41,1/1 43,43,-2/1 44,44,1/1 50,50,-1/1 51,51,1/1 56,56,-1/1 57,57,1/1 62,62,-1/1 63,63,1/1 67,67,-1/1 68,68,1/1 69,69,1/1 72,72,-1/1 73,73,-1/1 74,74,1/1 76,76,-1/1 77,77,1/1 79,79,-1/1 80,80,1/1 81,81,-1/1 82,82,1/1 83,83,-1/1
sc 86 1,1,-1/1 2,2,2/1 3,3,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 15,15,1/1 16,16,-1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 26,26,1/1 27,27,1/1 28,28,-1/1 32,32,1/1 33,33,-1/1 35,35,1/1 36,36,-1/1 38,38,1/1 41,41,-1/1 42,42,1/1 43,43,1/1 44,44,-2/1 45,45,1/1 50,50,-1/1 51,51,-1/1 52,52,1/1 57,57,-1/1 58,58,1/1 63,63,-1/1 64,64,1/1 65,65,1/1 68,68,-1/1 69,69,-1/1 70,70,1/1 74,74,-1/1 75,75,1/1 77,77,-1/1 78,78,1/1 80,80,-1/1 83,83,1/1 84,84,-1/1
sc 87 2,2,-1/1 3,3,2/1 4,4,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 14,14,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 22,22,1/1 23,23,1/1 24,24,-1/1 28,28,1/1 29,29,-1/1 33,33,1/1 38,38,-1/1 39,39,-1/1 40,40,1/1 41,41,1/1 44,44,1/1 45,45,-2/1 46,46,1/1 50,50,1/1 51,51,-1/1 52,52,-1/1 53,53,1/1 56,56,-1/1 58,58,-1/1 59,59,1/1 60,60,1/1 64,64,-1/1 65,65,-1/1 66,66,1/1 70,70,-1/1 71,71,1/1 75,75,-1/1 80,80,1/1 81,81,1/1 82,82,-1/1 83,83,-1/1
sc 88 3,3,-1/1 4,4,2/1 5,5,-1/1 9,9,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 14,14,-1/1 15,15,1/1 17,17,1/1 18,18,1/1 19,19,-1/1 20,20,1/1 24,24,1/1 33,33,-1/1 35,35,-1/1 36,36,1/1 37,37,-1/1 38,38,1/1 39,39,1/1 45,45,1/1 46,46,-2/1 47,47,1/1 51,51,1/1 52,52,-1/1 53,53,-1/1 54,54,1/1 55,55,1/1 56,56,1/1 57,57,-1/1 59,59,-1/1 60,60,-1/1 61,61,1/1 62,62,-1/1 66,66,-1/1 75,75,1/1 77,77,1/1 78,78,-1/1 79,79,1/1 80,80,-1/1 81,81,-1/1
sc 89 4,4,-1/1 5,5,2/1 6,6,-1/1 7,7,-1/1 10,10,-1/1 11,11,1/1 12,12,1/1 13,13,1/1 15,15,-1/1 16,16,1/1 20,20,-1/1 21,21,1/1 24,24,-1/1 25,25,1/1 28,28,-1/1 29,29,1/1 32,32,-1/1 33,33,1/1 34,34,-1/1 35,35,1/1 37,37,1/1 46,46,1/1 47,47,-2/1 48,48,1/1 49,49,1/1 52,52,1/1 53,53,-1/1 54,54,-1/1 55,55,-1/1 57,57,1/1 58,58,-1/1 62,62,1/1 63,63,-1/1 66,66,1/1 67,67,-1/1 70,70,1/1 71,71,-1/1 74,74,1/1 75,75,-1/1 76,76,1/1 77,77,-1/1 79,79,-1/1
sc 90 5,5,-1/1 6,6,2/1 11,11,-1/1 12,12,1/1 13,13,-1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 30,30,1/1 31,31,-1/1 32,32,1/1 34,34,1/1 47,47,1/1 48,48,-2/1 53,53,1/1 54,54,-1/1 55,55,1/1 58,58,1/1 59,59,-1/1 60,60,1/1 61,61,-1/1 63,63,1/1 64,64,-1/1 65,65,1/1 66,66,-1/1 67,67,1/1 68,68,-1/1 69,69,1/1 70,70,-1/1 72,72,-1/1 73,73,1/1 74,74,-1/1 76,76,-1/1
sc 91 5,5,-1/1 7,7,2/1 11,11,-1/1 12,12,-1/1 13,13,1/1 16,16,-1/1 17,17,-1/1 18,18,1/1 19,19,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 24,24,1/1 25,25,-1/1 26,26,-1/1 27,27,1/1 28,28,1/1 30,30,-1/1 31,31,1/1 32,32,1/1 34,34,1/1 47,47,1/1 49,49,-2/1 53,53,1/1 54,54,1/1 55,55,-1/1 58,58,1/1 59,59,1/1 60,60,-1/1 61,61,-1/1 63,63,1/1 64,64,1/1 65,65,-1/1 66,66,-1/1 67,67,1/1 68,68,1/1 69,69,-1/1 70,70,-1/1 72,72,1/1 73,73,-1/1 74,74,-1/1 76,76,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO5.txt <==
name SO5
type B 2
hw 1 0
fundims 5 4
cartan 2 -2 -1 2
nbasis 4 4 2
dimR 5
mat 1 1,2,1/1 4,5,1/1
mat 2 2,3,2/1 3,4,1/1
mat 3 1,3,2/1 3,5,-1/1
mat 4 1,4,1/1 2,5,1/1
mat 5 2,1,1/1 5,4,1/1
mat 6 3,2,1/1 4,3,2/1
mat 7 3,1,1/1 5,3,-2/1
mat 8 4,1,1/1 5,2,1/1
mat 9 1,1,1/1 2,2,-1/1 4,4,1/1 5,5,-1/1
mat 10 2,2,2/1 4,4,-2/1
sc 1 2,3,1/1 5,9,1/1 7,6,-1/1 9,1,-2/1 10,1,2/1
sc 2 1,3,-1/1 3,4,-2/1 6,10,1/1 7,5,2/1 8,7,1/1 9,2,1/1 10,2,-2/1
sc 3 2,4,2/1 5,2,-1/1 6,1,2/1 7,9,2/1 7,10,1/1 8,6,-1/1 9,3,-1/1
sc 4 6,3,1/1 7,2,-1/1 8,9,1/1 8,10,1/1 10,4,-2/1
sc 5 1,9,-1/1 3,2,1/1 6,7,-1/1 9,5,2/1 10,5,-2/1
sc 6 2,10,-1/1 3,1,-2/1 4,3,-1/1 5,7,1/1 7,8,2/1 9,6,-1/1 10,6,2/1
sc 7 1,6,1/1 2,5,-2/1 3,9,-2/1 3,10,-1/1 4,2,1/1 6,8,-2/1 9,7,1/1
sc 8 2,7,-1/1 3,6,1/1 4,9,-1/1 4,10,-1/1 10,8,2/1
sc 9 1,1,2/1 2,2,-1/1 3,3,1/1 5,5,-2/1 6,6,1/1 7,7,-1/1
sc 10 1,1,-2/1 2,2,2/1 4,4,2/1 5,5,2/1 6,6,-2/1 8,8,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO6.txt <==
name SO6
type A 3
hw 0 1 0
fundims 4 6 4
cartan 2 -1 0 -1 2 -1 0 -1 2
nbasis 6 6 3
dimR 6
mat 1 2,3,1/1 4,5,1/1
mat 2 1,2,1/1 5,6,1/1
mat 3 2,4,-1/1 3,5,-1/1
mat 4 1,3,1/1 4,6,-1/1
mat 5 1,4,1/1 3,6,-1/1
mat 6 1,5,1/1 2,6,1/1
mat 7 3,2,1/1 5,4,1/1
mat 8 2,1,1/1 6,5,1/1
mat 9 4,2,-1/1 5,3,-1/1
mat 10 3,1,1/1 6,4,-1/1
mat 11 4,1,1/1 6,3,-1/1
mat 12 5,1,1/1 6,2,1/1
mat 13 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1
mat 14 1,1,1/1 2,2,-1/1 5,5,1/1 6,6,-1/1
mat 15 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,-1/1
sc 1 2,4,-1/1 5,6,-1/1 7,13,1/1 10,8,1/1 12,11,1/1 13,1,-2/1 14,1,1/1
sc 2 1,4,1/1 3,5,-1/1 8,14,1/1 10,7,-1/1 11,9,1/1 13,2,1/1 14,2,-2/1 15,2,1/1
sc 3 2,5,1/1 4,6,1/1 9,15,1/1 11,8,-1/1 12,10,-1/1 14,3,1/1 15,3,-2/1
sc 4 3,6,-1/1 7,2,1/1 8,1,-1/1 10,13,1/1 10,14,1/1 12,9,1/1 13,4,-1/1 14,4,-1/1 15,4,1/1
sc 5 1,6,1/1 8,3,1/1 9,2,-1/1 11,14,1/1 11,15,1/1 12,7,-1/1 13,5,1/1 14,5,-1/1 15,5,-1/1
sc 6 7,5,1/1 9,4,-1/1 10,3,1/1 11,1,-1/1 12,13,1/1 12,14,1/1 12,15,1/1 13,6,-1/1 15,6,-1/1
sc 7 1,13,-1/1 4,2,-1/1 6,5,-1/1 8,10,1/1 11,12,1/1 13,7,2/1 14,7,-1/1
sc 8 2,14,-1/1 4,1,1/1 5,3,-1/1 7,10,-1/1 9,11,1/1 13,8,-1/1 14,8,2/1 15,8,-1/1
sc 9 3,15,-1/1 5,2,1/1 6,4,1/1 8,11,-1/1 10,12,-1/1 14,9,-1/1 15,9,2/1
sc 10 1,8,-1/1 2,7,1/1 4,13,-1/1 4,14,-1/1 6,3,-1/1 9,12,1/1 13,10,1/1 14,10,1/1 15,10,-1/1
sc 11 2,9,-1/1 3,8,1/1 5,14,-1/1 5,15,-1/1 6,1,1/1 7,12,-1/1 13,11,-1/1 14,11,1/1 15,11,1/1
sc 12 1,11,-1/1 3,10,1/1 4,9,-1/1 5,7,1/1 6,13,-1/1 6,14,-1/1 6,15,-1/1 13,12,1/1 15,12,1/1
sc 13 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-2/1 8,8,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1
sc 14 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,1/1 5,5,1/1 7,7,1/1 8,8,-2/1 9,9,1/1 10,10,-1/1 11,11,-1/1
sc 15 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,1/1 6,6,1/1 8,8,1/1 9,9,-2/1 10,10,1/1 11,11,-1/1 12,12,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO7.txt <==
name SO7
type B 3
hw 1 0 0
fundims 7 21 8
cartan 2 -1 0 -1 2 -2 0 -1 2
nbasis 9 9 3
dimR 7
mat 1 1,2,1/1 6,7,1/1
mat 2 2,3,1/1 5,6,-1/1
mat 3 3,4,2/1 4,5,1/1
mat 4 1,3,1/1 5,7,1/1
mat 5 2,4,2/1 4,6,1/1
mat 6 1,4,2/1 4,7,-1/1
mat 7 2,5,1/1 3,6,-1/1
mat 8 1,5,1/1 3,7,1/1
mat 9 1,6,1/1 2,7,1/1
mat 10 2,1,1/1 7,6,1/1
mat 11 3,2,1/1 6,5,-1/1
mat 12 4,3,1/1 5,4,2/1
mat 13 3,1,1/1 7,5,1/1
mat 14 4,2,1/1 6,4,2/1
mat 15 4,1,1/1 7,4,-2/1
mat 16 5,2,1/1 6,3,-1/1
mat 17 5,1,1/1 7,3,1/1
mat 18 6,1,1/1 7,2,1/1
mat 19 1,1,1/1 2,2,-1/1 6,6,1/1 7,7,-1/1
mat 20 2,2,1/1 3,3,-1/1 5,5,1/1 6,6,-1/1
mat 21 3,3,2/1 5,5,-2/1
sc 1 2,4,1/1 5,6,1/1 7,8,1/1 10,19,1/1 13,11,-1/1 15,14,-1/1 17,16,-1/1 19,1,-2/1 20,1,1/1
sc 2 1,4,-1/1 3,5,1/1 8,9,1/1 11,20,1/1 13,10,1/1 14,12,-1/1 18,17,-1/1 19,2,1/1 20,2,-2/1 21,2,2/1
sc 3 2,5,-1/1 4,6,-1/1 5,7,-2/1 6,8,-2/1 12,21,1/1 14,11,2/1 15,13,2/1 16,14,1/1 17,15,1/1 20,3,1/1 21,3,-2/1
sc 4 3,6,1/1 7,9,-1/1 10,2,-1/1 11,1,1/1 13,19,1/1 13,20,1/1 15,12,-1/1 18,16,1/1 19,4,-1/1 20,4,-1/1 21,4,2/1
sc 5 1,6,-1/1 3,7,2/1 6,9,-2/1 11,3,-1/1 12,2,2/1 14,20,2/1 14,21,1/1 15,10,2/1 16,12,-1/1 18,15,1/1 19,5,1/1 20,5,-1/1
sc 6 3,8,2/1 5,9,2/1 10,5,-1/1 12,4,2/1 13,3,-1/1 14,1,2/1 15,19,2/1 15,20,2/1 15,21,1/1 17,12,-1/1 18,14,-1/1 19,6,-1/1
sc 7 1,8,-1/1 4,9,1/1 12,5,1/1 14,3,-1/1 16,20,1/1 16,21,1/1 17,10,1/1 18,13,-1/1 19,7,1/1 21,7,-2/1
sc 8 2,9,-1/1 10,7,-1/1 12,6,1/1 15,3,-1/1 16,1,1/1 17,19,1/1 17,20,1/1 17,21,1/1 18,11,1/1 19,8,-1/1 20,8,1/1 21,8,-2/1
sc 9 11,8,-1/1 13,7,1/1 14,6,1/1 15,5,-1/1 16,4,-1/1 17,2,1/1 18,19,1/1 18,20,2/1 18,21,1/1 20,9,-1/1
sc 10 1,19,-1/1 4,2,1/1 6,5,1/1 8,7,1/1 11,13,-1/1 14,15,-1/1 16,17,-1/1 19,10,2/1 20,10,-1/1
sc 11 2,20,-1/1 4,1,-1/1 5,3,1/1 9,8,1/1 10,13,1/1 12,14,-1/1 17,18,-1/1 19,11,-1/1 20,11,2/1 21,11,-2/1
sc 12 3,21,-1/1 5,2,-2/1 6,4,-2/1 7,5,-1/1 8,6,-1/1 11,14,1/1 13,15,1/1 14,16,2/1 15,17,2/1 20,12,-1/1 21,12,2/1
sc 13 1,11,1/1 2,10,-1/1 4,19,-1/1 4,20,-1/1 6,3,1/1 9,7,-1/1 12,15,-1/1 16,18,1/1 19,13,1/1 20,13,1/1 21,13,-2/1
sc 14 2,12,1/1 3,11,-2/1 5,20,-2/1 5,21,-1/1 6,1,-2/1 7,3,1/1 9,6,-1/1 10,15,1/1 12,16,-2/1 15,18,2/1 19,14,-1/1 20,14,1/1
sc 15 1,14,1/1 3,13,-2/1 4,12,1/1 5,10,-2/1 6,19,-2/1 6,20,-2/1 6,21,-1/1 8,3,1/1 9,5,1/1 12,17,-2/1 14,18,-2/1 19,15,1/1
sc 16 3,14,-1/1 5,12,1/1 7,20,-1/1 7,21,-1/1 8,1,-1/1 9,4,1/1 10,17,1/1 13,18,-1/1 19,16,-1/1 21,16,2/1
sc 17 1,16,1/1 3,15,-1/1 6,12,1/1 7,10,-1/1 8,19,-1/1 8,20,-1/1 8,21,-1/1 9,2,-1/1 11,18,1/1 19,17,1/1 20,17,-1/1 21,17,2/1
sc 18 2,17,1/1 4,16,-1/1 5,15,-1/1 6,14,1/1 7,13,1/1 8,11,-1/1 9,19,-1/1 9,20,-2/1 9,21,-1/1 20,18,1/1
sc 19 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-2/1 11,11,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1
sc 20 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,1/1 5,5,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-2/1 12,12,1/1 13,13,-1/1 14,14,-1/1 17,17,1/1 18,18,-1/1
sc 21 2,2,-2/1 3,3,2/1 4,4,-2/1 7,7,2/1 8,8,2/1 11,11,2/1 12,12,-2/1 13,13,2/1 16,16,-2/1 17,17,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO7_21.txt <==
name SO7_21
type B 3
hw 0 1 0
fundims 7 21 8
cartan 2 -1 0 -1 2 -2 0 -1 2
nbasis 9 9 3
dimR 21
mat 1 2,3,-1/1 4,5,-1/1 6,7,-1/1 9,10,-1/1 9,11,-1/1 10,14,-1/1 11,14,-1/1 13,16,-1/1 17,18,-1/1 19,20,-1/1
mat 2 1,2,1/1 5,8,1/1 6,9,1/1 7,10,2/1 7,11,-1/1 7,12,-1/1 10,13,-1/1 14,16,-1/1 15,17,-1/1 20,21,-1/1
mat 3 2,4,2/1 3,5,2/1 4,6,1/1 5,7,1/1 8,10,1/1 8,11,-1/1 10,15,1/1 11,15,-1/1 12,15,1/1 13,17,2/1 16,18,2/1 17,19,1/1 18,20,1/1
mat 4 1,3,1/1 4,8,-1/1 6,10,-1/1 6,11,2/1 6,12,1/1 7,14,1/1 9,13,1/1 11,16,1/1 15,18,-1/1 19,21,1/1
mat 5 1,4,2/1 3,8,-2/1 4,9,-1/1 5,10,-1/1 5,12,1/1 7,15,2/1 8,13,1/1 10,17,-1/1 11,17,-1/1 12,17,1/1 14,18,-2/1 15,19,-1/1 18,21,1/1
mat 6 1,5,2/1 2,8,2/1 4,11,-1/1 4,12,-1/1 5,14,-1/1 6,15,-2/1 8,16,1/1 9,17,2/1 10,18,1/1 11,18,1/1 12,18,1/1 15,20,-1/1 17,21,-1/1
mat 7 1,6,1/1 2,9,1/1 3,11,1/1 3,12,-1/1 5,15,-1/1 8,17,1/1 11,19,-1/1 12,19,1/1 14,20,-1/1 16,21,-1/1
mat 8 1,7,1/1 2,10,1/1 2,12,1/1 3,14,1/1 4,15,1/1 8,18,1/1 9,19,1/1 10,20,1/1 12,20,1/1 13,21,1/1
mat 9 1,10,-1/1 1,11,1/1 1,12,2/1 2,13,1/1 3,16,1/1 4,17,1/1 5,18,1/1 6,19,1/1 7,20,1/1 12,21,1/1
mat 10 3,2,-1/1 5,4,-1/1 7,6,-1/1 10,9,-1/1 11,9,-1/1 14,10,-1/1 14,11,-1/1 16,13,-1/1 18,17,-1/1 20,19,-1/1
mat 11 2,1,1/1 8,5,1/1 9,6,1/1 10,7,1/1 13,10,-2/1 13,11,1/1 13,12,1/1 16,14,-1/1 17,15,-1/1 21,20,-1/1
mat 12 4,2,1/1 5,3,1/1 6,4,2/1 7,5,2/1 10,8,1/1 11,8,-1/1 12,8,1/1 15,10,1/1 15,11,-1/1 17,13,1/1 18,16,1/1 19,17,2/1 20,18,2/1
mat 13 3,1,1/1 8,4,-1/1 11,6,1/1 13,9,1/1 14,7,1/1 16,10,-1/1 16,11,2/1 16,12,1/1 18,15,-1/1 21,19,1/1
mat 14 4,1,1/1 8,3,-1/1 9,4,-2/1 10,5,-1/1 11,5,-1/1 12,5,1/1 13,8,2/1 15,7,1/1 17,10,-1/1 17,12,1/1 18,14,-1/1 19,15,-2/1 21,18,2/1
mat 15 5,1,1/1 8,2,1/1 10,4,-1/1 11,4,-1/1 12,4,-1/1 14,5,-2/1 15,6,-1/1 16,8,2/1 17,9,1/1 18,11,1/1 18,12,1/1 20,15,-2/1 21,17,-2/1
mat 16 6,1,1/1 9,2,1/1 11,3,1/1 12,3,-1/1 15,5,-1/1 17,8,1/1 19,11,-1/1 19,12,1/1 20,14,-1/1 21,16,-1/1
mat 17 7,1,1/1 10,2,1/1 12,2,1/1 14,3,1/1 15,4,1/1 18,8,1/1 19,9,1/1 20,10,1/1 20,12,1/1 21,13,1/1
mat 18 12,1,1/1 13,2,1/1 16,3,1/1 17,4,1/1 18,5,1/1 19,6,1/1 20,7,1/1 21,10,-1/1 21,11,1/1 21,12,2/1
mat 19 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 9,9,2/1 13,13,1/1 14,14,-2/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1
mat 20 1,1,1/1 2,2,-1/1 5,5,1/1 6,6,1/1 7,7,2/1 8,8,-1/1 9,9,-1/1 13,13,-2/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,-1/1 20,20,1/1 21,21,-1/1
mat 21 2,2,2/1 3,3,2/1 6,6,-2/1 7,7,-2/1 8,8,2/1 13,13,2/1 15,15,-2/1 16,16,2/1 19,19,-2/1 20,20,-2/1
sc 1 2,4,1/1 5,6,1/1 7,8,1/1 10,19,1/1 13,11,-1/1 15,14,-1/1 17,16,-1/1 19,1,-2/1 20,1,1/1
sc 2 1,4,-1/1 3,5,1/1 8,9,1/1 11,20,1/1 13,10,1/1 14,12,-1/1 18,17,-1/1 19,2,1/1 20,2,-2/1 21,2,2/1
sc 3 2,5,-1/1 4,6,-1/1 5,7,-2/1 6,8,-2/1 12,21,1/1 14,11,2/1 15,13,2/1 16,14,1/1 17,15,1/1 20,3,1/1 21,3,-2/1
sc 4 3,6,1/1 7,9,-1/1 10,2,-1/1 11,1,1/1 13,19,1/1 13,20,1/1 15,12,-1/1 18,16,1/1 19,4,-1/1 20,4,-1/1 21,4,2/1
sc 5 1,6,-1/1 3,7,2/1 6,9,-2/1 11,3,-1/1 12,2,2/1 14,20,2/1 14,21,1/1 15,10,2/1 16,12,-1/1 18,15,1/1 19,5,1/1 20,5,-1/1
sc 6 3,8,2/1 5,9,2/1 10,5,-1/1 12,4,2/1 13,3,-1/1 14,1,2/1 15,19,2/1 15,20,2/1 15,21,1/1 17,12,-1/1 18,14,-1/1 19,6,-1/1
sc 7 1,8,-1/1 4,9,1/1 12,5,1/1 14,3,-1/1 16,20,1/1 16,21,1/1 17,10,1/1 18,13,-1/1 19,7,1/1 21,7,-2/1
sc 8 2,9,-1/1 10,7,-1/1 12,6,1/1 15,3,-1/1 16,1,1/1 17,19,1/1 17,20,1/1 17,21,1/1 18,11,1/1 19,8,-1/1 20,8,1/1 21,8,-2/1
sc 9 11,8,-1/1 13,7,1/1 14,6,1/1 15,5,-1/1 16,4,-1/1 17,2,1/1 18,19,1/1 18,20,2/1 18,21,1/1 20,9,-1/1
sc 10 1,19,-1/1 4,2,1/1 6,5,1/1 8,7,1/1 11,13,-1/1 14,15,-1/1 16,17,-1/1 19,10,2/1 20,10,-1/1
sc 11 2,20,-1/1 4,1,-1/1 5,3,1/1 9,8,1/1 10,13,1/1 12,14,-1/1 17,18,-1/1 19,11,-1/1 20,11,2/1 21,11,-2/1
sc 12 3,21,-1/1 5,2,-2/1 6,4,-2/1 7,5,-1/1 8,6,-1/1 11,14,1/1 13,15,1/1 14,16,2/1 15,17,2/1 20,12,-1/1 21,12,2/1
sc 13 1,11,1/1 2,10,-1/1 4,19,-1/1 4,20,-1/1 6,3,1/1 9,7,-1/1 12,15,-1/1 16,18,1/1 19,13,1/1 20,13,1/1 21,13,-2/1
sc 14 2,12,1/1 3,11,-2/1 5,20,-2/1 5,21,-1/1 6,1,-2/1 7,3,1/1 9,6,-1/1 10,15,1/1 12,16,-2/1 15,18,2/1 19,14,-1/1 20,14,1/1
sc 15 1,14,1/1 3,13,-2/1 4,12,1/1 5,10,-2/1 6,19,-2/1 6,20,-2/1 6,21,-1/1 8,3,1/1 9,5,1/1 12,17,-2/1 14,18,-2/1 19,15,1/1
sc 16 3,14,-1/1 5,12,1/1 7,20,-1/1 7,21,-1/1 8,1,-1/1 9,4,1/1 10,17,1/1 13,18,-1/1 19,16,-1/1 21,16,2/1
sc 17 1,16,1/1 3,15,-1/1 6,12,1/1 7,10,-1/1 8,19,-1/1 8,20,-1/1 8,21,-1/1 9,2,-1/1 11,18,1/1 19,17,1/1 20,17,-1/1 21,17,2/1
sc 18 2,17,1/1 4,16,-1/1 5,15,-1/1 6,14,1/1 7,13,1/1 8,11,-1/1 9,19,-1/1 9,20,-2/1 9,21,-1/1 20,18,1/1
sc 19 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-2/1 11,11,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1
sc 20 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,1/1 5,5,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-2/1 12,12,1/1 13,13,-1/1 14,14,-1/1 17,17,1/1 18,18,-1/1
sc 21 2,2,-2/1 3,3,2/1 4,4,-2/1 7,7,2/1 8,8,2/1 11,11,2/1 12,12,-2/1 13,13,2/1 16,16,-2/1 17,17,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO7_8.txt <==
name SO7_8
type B 3
hw 0 0 1
fundims 7 21 8
cartan 2 -1 0 -1 2 -2 0 -1 2
nbasis 9 9 3
dimR 8
mat 1 3,4,-1/1 5,6,-1/1
mat 2 2,3,-1/1 6,7,-1/1
mat 3 1,2,1/1 3,5,1/1 4,6,1/1 7,8,1/1
mat 4 2,4,-1/1 5,7,1/1
mat 5 1,3,1/1 2,5,-1/1 4,7,1/1 6,8,-1/1
mat 6 1,4,1/1 2,6,-1/1 3,7,-1/1 5,8,1/1
mat 7 1,5,1/1 4,8,1/1
mat 8 1,6,1/1 3,8,-1/1
mat 9 1,7,1/1 2,8,1/1
mat 10 4,3,-1/1 6,5,-1/1
mat 11 3,2,-1/1 7,6,-1/1
mat 12 2,1,1/1 5,3,1/1 6,4,1/1 8,7,1/1
mat 13 4,2,-1/1 7,5,1/1
mat 14 3,1,1/1 5,2,-1/1 7,4,1/1 8,6,-1/1
mat 15 4,1,1/1 6,2,-1/1 7,3,-1/1 8,5,1/1
mat 16 5,1,1/1 8,4,1/1
mat 17 6,1,1/1 8,3,-1/1
mat 18 7,1,1/1 8,2,1/1
mat 19 3,3,1/1 4,4,-1/1 5,5,1/1 6,6,-1/1
mat 20 2,2,1/1 3,3,-1/1 6,6,1/1 7,7,-1/1
mat 21 1,1,1/1 2,2,-1/1 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,-1/1 7,7,1/1 8,8,-1/1
sc 1 2,4,1/1 5,6,1/1 7,8,1/1 10,19,1/1 13,11,-1/1 15,14,-1/1 17,16,-1/1 19,1,-2/1 20,1,1/1
sc 2 1,4,-1/1 3,5,1/1 8,9,1/1 11,20,1/1 13,10,1/1 14,12,-1/1 18,17,-1/1 19,2,1/1 20,2,-2/1 21,2,2/1
sc 3 2,5,-1/1 4,6,-1/1 5,7,-2/1 6,8,-2/1 12,21,1/1 14,11,2/1 15,13,2/1 16,14,1/1 17,15,1/1 20,3,1/1 21,3,-2/1
sc 4 3,6,1/1 7,9,-1/1 10,2,-1/1 11,1,1/1 13,19,1/1 13,20,1/1 15,12,-1/1 18,16,1/1 19,4,-1/1 20,4,-1/1 21,4,2/1
sc 5 1,6,-1/1 3,7,2/1 6,9,-2/1 11,3,-1/1 12,2,2/1 14,20,2/1 14,21,1/1 15,10,2/1 16,12,-1/1 18,15,1/1 19,5,1/1 20,5,-1/1
sc 6 3,8,2/1 5,9,2/1 10,5,-1/1 12,4,2/1 13,3,-1/1 14,1,2/1 15,19,2/1 15,20,2/1 15,21,1/1 17,12,-1/1 18,14,-1/1 19,6,-1/1
sc 7 1,8,-1/1 4,9,1/1 12,5,1/1 14,3,-1/1 16,20,1/1 16,21,1/1 17,10,1/1 18,13,-1/1 19,7,1/1 21,7,-2/1
sc 8 2,9,-1/1 10,7,-1/1 12,6,1/1 15,3,-1/1 16,1,1/1 17,19,1/1 17,20,1/1 17,21,1/1 18,11,1/1 19,8,-1/1 20,8,1/1 21,8,-2/1
sc 9 11,8,-1/1 13,7,1/1 14,6,1/1 15,5,-1/1 16,4,-1/1 17,2,1/1 18,19,1/1 18,20,2/1 18,21,1/1 20,9,-1/1
sc 10 1,19,-1/1 4,2,1/1 6,5,1/1 8,7,1/1 11,13,-1/1 14,15,-1/1 16,17,-1/1 19,10,2/1 20,10,-1/1
sc 11 2,20,-1/1 4,1,-1/1 5,3,1/1 9,8,1/1 10,13,1/1 12,14,-1/1 17,18,-1/1 19,11,-1/1 20,11,2/1 21,11,-2/1
sc 12 3,21,-1/1 5,2,-2/1 6,4,-2/1 7,5,-1/1 8,6,-1/1 11,14,1/1 13,15,1/1 14,16,2/1 15,17,2/1 20,12,-1/1 21,12,2/1
sc 13 1,11,1/1 2,10,-1/1 4,19,-1/1 4,20,-1/1 6,3,1/1 9,7,-1/1 12,15,-1/1 16,18,1/1 19,13,1/1 20,13,1/1 21,13,-2/1
sc 14 2,12,1/1 3,11,-2/1 5,20,-2/1 5,21,-1/1 6,1,-2/1 7,3,1/1 9,6,-1/1 10,15,1/1 12,16,-2/1 15,18,2/1 19,14,-1/1 20,14,1/1
sc 15 1,14,1/1 3,13,-2/1 4,12,1/1 5,10,-2/1 6,19,-2/1 6,20,-2/1 6,21,-1/1 8,3,1/1 9,5,1/1 12,17,-2/1 14,18,-2/1 19,15,1/1
sc 16 3,14,-1/1 5,12,1/1 7,20,-1/1 7,21,-1/1 8,1,-1/1 9,4,1/1 10,17,1/1 13,18,-1/1 19,16,-1/1 21,16,2/1
sc 17 1,16,1/1 3,15,-1/1 6,12,1/1 7,10,-1/1 8,19,-1/1 8,20,-1/1 8,21,-1/1 9,2,-1/1 11,18,1/1 19,17,1/1 20,17,-1/1 21,17,2/1
sc 18 2,17,1/1 4,16,-1/1 5,15,-1/1 6,14,1/1 7,13,1/1 8,11,-1/1 9,19,-1/1 9,20,-2/1 9,21,-1/1 20,18,1/1
sc 19 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-2/1 11,11,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1
sc 20 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,1/1 5,5,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-2/1 12,12,1/1 13,13,-1/1 14,14,-1/1 17,17,1/1 18,18,-1/1
sc 21 2,2,-2/1 3,3,2/1 4,4,-2/1 7,7,2/1 8,8,2/1 11,11,2/1 12,12,-2/1 13,13,2/1 16,16,-2/1 17,17,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO8.txt <==
name SO8
type D 4
hw 1 0 0 0
fundims 8 28 8 8
cartan 2 -1 0 0 -1 2 -1 -1 0 -1 2 0 0 -1 0 2
nbasis 12 12 4
dimR 8
mat 1 1,2,1/1 7,8,1/1
mat 2 2,3,-1/1 6,7,1/1
mat 3 3,4,-1/1 5,6,-1/1
mat 4 3,5,-1/1 4,6,-1/1
mat 5 1,3,1/1 6,8,1/1
mat 6 2,4,-1/1 5,7,-1/1
mat 7 2,5,-1/1 4,7,-1/1
mat 8 1,4,1/1 5,8,-1/1
mat 9 1,5,1/1 4,8,-1/1
mat 10 2,6,-1/1 3,7,1/1
mat 11 1,6,1/1 3,8,1/1
mat 12 1,7,1/1 2,8,1/1
mat 13 2,1,1/1 8,7,1/1
mat 14 3,2,-1/1 7,6,1/1
mat 15 4,3,-1/1 6,5,-1/1
mat 16 5,3,-1/1 6,4,-1/1
mat 17 3,1,1/1 8,6,1/1
mat 18 4,2,-1/1 7,5,-1/1
mat 19 5,2,-1/1 7,4,-1/1
mat 20 4,1,1/1 8,5,-1/1
mat 21 5,1,1/1 8,4,-1/1
mat 22 6,2,-1/1 7,3,1/1
mat 23 6,1,1/1 8,3,1/1
mat 24 7,1,1/1 8,2,1/1
mat 25 1,1,1/1 2,2,-1/1 7,7,1/1 8,8,-1/1
mat 26 2,2,1/1 3,3,-1/1 6,6,1/1 7,7,-1/1
mat 27 3,3,1/1 4,4,-1/1 5,5,1/1 6,6,-1/1
mat 28 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,-1/1
sc 1 2,5,-1/1 6,8,-1/1 7,9,-1/1 10,11,-1/1 13,25,1/1 17,14,1/1 20,18,1/1 21,19,1/1 23,22,1/1 25,1,-2/1 26,1,1/1
sc 2 1,5,1/1 3,6,-1/1 4,7,-1/1 11,12,-1/1 14,26,1/1 17,13,-1/1 18,15,1/1 19,16,1/1 24,23,1/1 25,2,1/1 26,2,-2/1 27,2,1/1 28,2,1/1
sc 3 2,6,1/1 5,8,1/1 7,10,1/1 9,11,1/1 15,27,1/1 18,14,-1/1 20,17,-1/1 22,19,-1/1 23,21,-1/1 26,3,1/1 27,3,-2/1
sc 4 2,7,1/1 5,9,1/1 6,10,1/1 8,11,1/1 16,28,1/1 19,14,-1/1 21,17,-1/1 22,18,-1/1 23,20,-1/1 26,4,1/1 28,4,-2/1
sc 5 3,8,-1/1 4,9,-1/1 10,12,1/1 13,2,1/1 14,1,-1/1 17,25,1/1 17,26,1/1 20,15,1/1 21,16,1/1 24,22,-1/1 25,5,-1/1 26,5,-1/1 27,5,1/1 28,5,1/1
sc 6 1,8,1/1 4,10,-1/1 9,12,1/1 14,3,1/1 15,2,-1/1 18,26,1/1 18,27,1/1 20,13,-1/1 22,16,1/1 24,21,-1/1 25,6,1/1 26,6,-1/1 27,6,-1/1 28,6,1/1
sc 7 1,9,1/1 3,10,-1/1 8,12,1/1 14,4,1/1 16,2,-1/1 19,26,1/1 19,28,1/1 21,13,-1/1 22,15,1/1 24,20,-1/1 25,7,1/1 26,7,-1/1 27,7,1/1 28,7,-1/1
sc 8 4,11,-1/1 7,12,-1/1 13,6,1/1 15,5,-1/1 17,3,1/1 18,1,-1/1 20,25,1/1 20,26,1/1 20,27,1/1 23,16,1/1 24,19,1/1 25,8,-1/1 27,8,-1/1 28,8,1/1
sc 9 3,11,-1/1 6,12,-1/1 13,7,1/1 16,5,-1/1 17,4,1/1 19,1,-1/1 21,25,1/1 21,26,1/1 21,28,1/1 23,15,1/1 24,18,1/1 25,9,-1/1 27,9,1/1 28,9,-1/1
sc 10 1,11,1/1 5,12,-1/1 15,7,-1/1 16,6,-1/1 18,4,1/1 19,3,1/1 22,26,1/1 22,27,1/1 22,28,1/1 23,13,-1/1 24,17,1/1 25,10,1/1 27,10,-1/1 28,10,-1/1
sc 11 2,12,1/1 13,10,1/1 15,9,-1/1 16,8,-1/1 20,4,1/1 21,3,1/1 22,1,-1/1 23,25,1/1 23,26,1/1 23,27,1/1 23,28,1/1 24,14,-1/1 25,11,-1/1 26,11,1/1 27,11,-1/1 28,11,-1/1
sc 12 14,11,1/1 17,10,-1/1 18,9,-1/1 19,8,-1/1 20,7,1/1 21,6,1/1 22,5,1/1 23,2,-1/1 24,25,1/1 24,26,2/1 24,27,1/1 24,28,1/1 26,12,-1/1
sc 13 1,25,-1/1 5,2,-1/1 8,6,-1/1 9,7,-1/1 11,10,-1/1 14,17,1/1 18,20,1/1 19,21,1/1 22,23,1/1 25,13,2/1 26,13,-1/1
sc 14 2,26,-1/1 5,1,1/1 6,3,-1/1 7,4,-1/1 12,11,-1/1 13,17,-1/1 15,18,1/1 16,19,1/1 23,24,1/1 25,14,-1/1 26,14,2/1 27,14,-1/1 28,14,-1/1
sc 15 3,27,-1/1 6,2,1/1 8,5,1/1 10,7,1/1 11,9,1/1 14,18,-1/1 17,20,-1/1 19,22,-1/1 21,23,-1/1 26,15,-1/1 27,15,2/1
sc 16 4,28,-1/1 7,2,1/1 9,5,1/1 10,6,1/1 11,8,1/1 14,19,-1/1 17,21,-1/1 18,22,-1/1 20,23,-1/1 26,16,-1/1 28,16,2/1
sc 17 1,14,-1/1 2,13,1/1 5,25,-1/1 5,26,-1/1 8,3,-1/1 9,4,-1/1 12,10,1/1 15,20,1/1 16,21,1/1 22,24,-1/1 25,17,1/1 26,17,1/1 27,17,-1/1 28,17,-1/1
sc 18 2,15,-1/1 3,14,1/1 6,26,-1/1 6,27,-1/1 8,1,1/1 10,4,-1/1 12,9,1/1 13,20,-1/1 16,22,1/1 21,24,-1/1 25,18,-1/1 26,18,1/1 27,18,1/1 28,18,-1/1
sc 19 2,16,-1/1 4,14,1/1 7,26,-1/1 7,28,-1/1 9,1,1/1 10,3,-1/1 12,8,1/1 13,21,-1/1 15,22,1/1 20,24,-1/1 25,19,-1/1 26,19,1/1 27,19,-1/1 28,19,1/1
sc 20 1,18,-1/1 3,17,1/1 5,15,-1/1 6,13,1/1 8,25,-1/1 8,26,-1/1 8,27,-1/1 11,4,-1/1 12,7,-1/1 16,23,1/1 19,24,1/1 25,20,1/1 27,20,1/1 28,20,-1/1
sc 21 1,19,-1/1 4,17,1/1 5,16,-1/1 7,13,1/1 9,25,-1/1 9,26,-1/1 9,28,-1/1 11,3,-1/1 12,6,-1/1 15,23,1/1 18,24,1/1 25,21,1/1 27,21,-1/1 28,21,1/1
sc 22 3,19,1/1 4,18,1/1 6,16,-1/1 7,15,-1/1 10,26,-1/1 10,27,-1/1 10,28,-1/1 11,1,1/1 12,5,-1/1 13,23,-1/1 17,24,1/1 25,22,-1/1 27,22,1/1 28,22,1/1
sc 23 1,22,-1/1 3,21,1/1 4,20,1/1 8,16,-1/1 9,15,-1/1 10,13,1/1 11,25,-1/1 11,26,-1/1 11,27,-1/1 11,28,-1/1 12,2,1/1 14,24,-1/1 25,23,1/1 26,23,-1/1 27,23,1/1 28,23,1/1
sc 24 2,23,-1/1 5,22,1/1 6,21,1/1 7,20,1/1 8,19,-1/1 9,18,-1/1 10,17,-1/1 11,14,1/1 12,25,-1/1 12,26,-2/1 12,27,-1/1 12,28,-1/1 26,24,1/1
sc 25 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 13,13,-2/1 14,14,1/1 17,17,-1/1 18,18,1/1 19,19,1/1 20,20,-1/1 21,21,-1/1 22,22,1/1 23,23,-1/1
sc 26 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,-1/1 5,5,1/1 6,6,1/1 7,7,1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-2/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 19,19,-1/1 23,23,1/1 24,24,-1/1
sc 27 2,2,-1/1 3,3,2/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,1/1 14,14,1/1 15,15,-2/1 17,17,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1 21,21,1/1 22,22,-1/1 23,23,-1/1
sc 28 2,2,-1/1 4,4,2/1 5,5,-1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,1/1 14,14,1/1 16,16,-2/1 17,17,1/1 18,18,1/1 19,19,-1/1 20,20,1/1 21,21,-1/1 22,22,-1/1 23,23,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO8_28.txt <==
name SO8_28
type D 4
hw 0 1 0 0
fundims 8 28 8 8
cartan 2 -1 0 0 -1 2 -1 -1 0 -1 2 0 0 -1 0 2
nbasis 12 12 4
dimR 28
mat 1 2,3,1/1 4,6,1/1 5,7,1/1 8,9,1/1 12,13,1/1 12,14,1/1 12,15,-1/1 13,18,1/1 14,18,1/1 17,21,1/1 22,24,1/1 23,25,1/1 26,27,1/1
mat 2 1,2,1/1 6,10,1/1 7,11,1/1 8,12,1/1 9,13,2/1 9,14,-1/1 9,15,-1/1 9,16,1/1 13,17,1/1 18,21,1/1 19,22,1/1 20,23,1/1 27,28,1/1
mat 3 2,4,-1/1 3,6,-1/1 5,8,-1/1 7,9,-1/1 11,13,-1/1 11,14,1/1 11,15,-1/1 13,19,-1/1 15,19,-1/1 17,22,-1/1 21,24,-1/1 23,26,-1/1 25,27,-1/1
mat 4 2,5,-1/1 3,7,-1/1 4,8,-1/1 6,9,-1/1 10,13,-1/1 10,14,1/1 10,15,1/1 14,20,1/1 15,20,1/1 16,20,1/1 17,23,-1/1 21,25,-1/1 22,26,-1/1 24,27,-1/1
mat 5 1,3,1/1 4,10,-1/1 5,11,-1/1 8,13,-1/1 8,14,2/1 8,16,-1/1 9,18,1/1 12,17,-1/1 14,21,-1/1 19,24,1/1 20,25,1/1 26,28,-1/1
mat 6 1,4,1/1 3,10,-1/1 5,12,-1/1 7,13,-1/1 7,15,2/1 7,16,-1/1 9,19,1/1 11,17,-1/1 15,22,-1/1 18,24,1/1 20,26,1/1 25,28,-1/1
mat 7 1,5,1/1 3,11,-1/1 4,12,-1/1 6,13,-1/1 6,16,-1/1 9,20,1/1 10,17,-1/1 13,23,1/1 14,23,1/1 15,23,1/1 16,23,1/1 18,25,1/1 19,26,1/1 24,28,-1/1
mat 8 1,6,1/1 2,10,1/1 5,14,-1/1 5,15,-1/1 5,16,1/1 7,18,-1/1 8,19,-1/1 11,21,-1/1 12,22,-1/1 13,24,-1/1 14,24,-1/1 15,24,-1/1 20,27,1/1 23,28,1/1
mat 9 1,7,1/1 2,11,1/1 4,14,-1/1 4,15,1/1 4,16,1/1 6,18,-1/1 8,20,-1/1 10,21,-1/1 12,23,-1/1 15,25,1/1 16,25,1/1 19,27,1/1 22,28,1/1
mat 10 1,8,1/1 2,12,1/1 3,14,1/1 3,15,-1/1 3,16,1/1 6,19,-1/1 7,20,-1/1 10,22,-1/1 11,23,-1/1 14,26,1/1 16,26,1/1 18,27,1/1 21,28,1/1
mat 11 1,9,1/1 2,13,1/1 2,16,-1/1 3,18,1/1 4,19,1/1 5,20,1/1 10,24,-1/1 11,25,-1/1 12,26,-1/1 13,27,-1/1 16,27,1/1 17,28,-1/1
mat 12 1,13,1/1 1,14,-1/1 1,15,-1/1 1,16,2/1 2,17,1/1 3,21,1/1 4,22,1/1 5,23,1/1 6,24,1/1 7,25,1/1 8,26,1/1 9,27,1/1 16,28,1/1
mat 13 3,2,1/1 6,4,1/1 7,5,1/1 9,8,1/1 13,12,1/1 14,12,1/1 18,13,1/1 18,14,1/1 18,15,-1/1 21,17,1/1 24,22,1/1 25,23,1/1 27,26,1/1
mat 14 2,1,1/1 10,6,1/1 11,7,1/1 12,8,1/1 13,9,1/1 17,13,2/1 17,14,-1/1 17,15,-1/1 17,16,1/1 21,18,1/1 22,19,1/1 23,20,1/1 28,27,1/1
mat 15 4,2,-1/1 6,3,-1/1 8,5,-1/1 9,7,-1/1 13,11,-1/1 15,11,-1/1 19,13,-1/1 19,14,1/1 19,15,-1/1 22,17,-1/1 24,21,-1/1 26,23,-1/1 27,25,-1/1
mat 16 5,2,-1/1 7,3,-1/1 8,4,-1/1 9,6,-1/1 14,10,1/1 15,10,1/1 16,10,1/1 20,13,-1/1 20,14,1/1 20,15,1/1 23,17,-1/1 25,21,-1/1 26,22,-1/1 27,24,-1/1
mat 17 3,1,1/1 10,4,-1/1 11,5,-1/1 14,8,1/1 17,12,-1/1 18,9,1/1 21,13,1/1 21,14,-2/1 21,16,1/1 24,19,1/1 25,20,1/1 28,26,-1/1
mat 18 4,1,1/1 10,3,-1/1 12,5,-1/1 15,7,1/1 17,11,-1/1 19,9,1/1 22,13,1/1 22,15,-2/1 22,16,1/1 24,18,1/1 26,20,1/1 28,25,-1/1
mat 19 5,1,1/1 11,3,-1/1 12,4,-1/1 13,6,-1/1 14,6,-1/1 15,6,-1/1 16,6,-1/1 17,10,-1/1 20,9,1/1 23,13,1/1 23,16,1/1 25,18,1/1 26,19,1/1 28,24,-1/1
mat 20 6,1,1/1 10,2,1/1 13,5,-1/1 14,5,-1/1 15,5,-1/1 18,7,-1/1 19,8,-1/1 21,11,-1/1 22,12,-1/1 24,14,-1/1 24,15,-1/1 24,16,1/1 27,20,1/1 28,23,1/1
mat 21 7,1,1/1 11,2,1/1 15,4,1/1 16,4,1/1 18,6,-1/1 20,8,-1/1 21,10,-1/1 23,12,-1/1 25,14,-1/1 25,15,1/1 25,16,1/1 27,19,1/1 28,22,1/1
mat 22 8,1,1/1 12,2,1/1 14,3,1/1 16,3,1/1 19,6,-1/1 20,7,-1/1 22,10,-1/1 23,11,-1/1 26,14,1/1 26,15,-1/1 26,16,1/1 27,18,1/1 28,21,1/1
mat 23 9,1,1/1 13,2,1/1 16,2,-1/1 18,3,1/1 19,4,1/1 20,5,1/1 24,10,-1/1 25,11,-1/1 26,12,-1/1 27,13,-1/1 27,16,1/1 28,17,-1/1
mat 24 16,1,1/1 17,2,1/1 21,3,1/1 22,4,1/1 23,5,1/1 24,6,1/1 25,7,1/1 26,8,1/1 27,9,1/1 28,13,1/1 28,14,-1/1 28,15,-1/1 28,16,2/1
mat 25 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 12,12,2/1 17,17,1/1 18,18,-2/1 21,21,-1/1 22,22,1/1 23,23,1/1 24,24,-1/1 25,25,-1/1 26,26,1/1 27,27,-1/1
mat 26 1,1,1/1 2,2,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 9,9,2/1 10,10,-1/1 11,11,-1/1 12,12,-1/1 17,17,-2/1 18,18,1/1 19,19,1/1 20,20,1/1 21,21,-1/1 22,22,-1/1 23,23,-1/1 27,27,1/1 28,28,-1/1
mat 27 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,-1/1 11,11,2/1 17,17,1/1 19,19,-2/1 21,21,1/1 22,22,-1/1 23,23,1/1 24,24,-1/1 25,25,1/1 26,26,-1/1 27,27,-1/1
mat 28 2,2,1/1 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,-1/1 9,9,-1/1 10,10,2/1 17,17,1/1 20,20,-2/1 21,21,1/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 26,26,-1/1 27,27,-1/1
sc 1 2,5,-1/1 6,8,-1/1 7,9,-1/1 10,11,-1/1 13,25,1/1 17,14,1/1 20,18,1/1 21,19,1/1 23,22,1/1 25,1,-2/1 26,1,1/1
sc 2 1,5,1/1 3,6,-1/1 4,7,-1/1 11,12,-1/1 14,26,1/1 17,13,-1/1 18,15,1/1 19,16,1/1 24,23,1/1 25,2,1/1 26,2,-2/1 27,2,1/1 28,2,1/1
sc 3 2,6,1/1 5,8,1/1 7,10,1/1 9,11,1/1 15,27,1/1 18,14,-1/1 20,17,-1/1 22,19,-1/1 23,21,-1/1 26,3,1/1 27,3,-2/1
sc 4 2,7,1/1 5,9,1/1 6,10,1/1 8,11,1/1 16,28,1/1 19,14,-1/1 21,17,-1/1 22,18,-1/1 23,20,-1/1 26,4,1/1 28,4,-2/1
sc 5 3,8,-1/1 4,9,-1/1 10,12,1/1 13,2,1/1 14,1,-1/1 17,25,1/1 17,26,1/1 20,15,1/1 21,16,1/1 24,22,-1/1 25,5,-1/1 26,5,-1/1 27,5,1/1 28,5,1/1
sc 6 1,8,1/1 4,10,-1/1 9,12,1/1 14,3,1/1 15,2,-1/1 18,26,1/1 18,27,1/1 20,13,-1/1 22,16,1/1 24,21,-1/1 25,6,1/1 26,6,-1/1 27,6,-1/1 28,6,1/1
sc 7 1,9,1/1 3,10,-1/1 8,12,1/1 14,4,1/1 16,2,-1/1 19,26,1/1 19,28,1/1 21,13,-1/1 22,15,1/1 24,20,-1/1 25,7,1/1 26,7,-1/1 27,7,1/1 28,7,-1/1
sc 8 4,11,-1/1 7,12,-1/1 13,6,1/1 15,5,-1/1 17,3,1/1 18,1,-1/1 20,25,1/1 20,26,1/1 20,27,1/1 23,16,1/1 24,19,1/1 25,8,-1/1 27,8,-1/1 28,8,1/1
sc 9 3,11,-1/1 6,12,-1/1 13,7,1/1 16,5,-1/1 17,4,1/1 19,1,-1/1 21,25,1/1 21,26,1/1 21,28,1/1 23,15,1/1 24,18,1/1 25,9,-1/1 27,9,1/1 28,9,-1/1
sc 10 1,11,1/1 5,12,-1/1 15,7,-1/1 16,6,-1/1 18,4,1/1 19,3,1/1 22,26,1/1 22,27,1/1 22,28,1/1 23,13,-1/1 24,17,1/1 25,10,1/1 27,10,-1/1 28,10,-1/1
sc 11 2,12,1/1 13,10,1/1 15,9,-1/1 16,8,-1/1 20,4,1/1 21,3,1/1 22,1,-1/1 23,25,1/1 23,26,1/1 23,27,1/1 23,28,1/1 24,14,-1/1 25,11,-1/1 26,11,1/1 27,11,-1/1 28,11,-1/1
sc 12 14,11,1/1 17,10,-1/1 18,9,-1/1 19,8,-1/1 20,7,1/1 21,6,1/1 22,5,1/1 23,2,-1/1 24,25,1/1 24,26,2/1 24,27,1/1 24,28,1/1 26,12,-1/1
sc 13 1,25,-1/1 5,2,-1/1 8,6,-1/1 9,7,-1/1 11,10,-1/1 14,17,1/1 18,20,1/1 19,21,1/1 22,23,1/1 25,13,2/1 26,13,-1/1
sc 14 2,26,-1/1 5,1,1/1 6,3,-1/1 7,4,-1/1 12,11,-1/1 13,17,-1/1 15,18,1/1 16,19,1/1 23,24,1/1 25,14,-1/1 26,14,2/1 27,14,-1/1 28,14,-1/1
sc 15 3,27,-1/1 6,2,1/1 8,5,1/1 10,7,1/1 11,9,1/1 14,18,-1/1 17,20,-1/1 19,22,-1/1 21,23,-1/1 26,15,-1/1 27,15,2/1
sc 16 4,28,-1/1 7,2,1/1 9,5,1/1 10,6,1/1 11,8,1/1 14,19,-1/1 17,21,-1/1 18,22,-1/1 20,23,-1/1 26,16,-1/1 28,16,2/1
sc 17 1,14,-1/1 2,13,1/1 5,25,-1/1 5,26,-1/1 8,3,-1/1 9,4,-1/1 12,10,1/1 15,20,1/1 16,21,1/1 22,24,-1/1 25,17,1/1 26,17,1/1 27,17,-1/1 28,17,-1/1
sc 18 2,15,-1/1 3,14,1/1 6,26,-1/1 6,27,-1/1 8,1,1/1 10,4,-1/1 12,9,1/1 13,20,-1/1 16,22,1/1 21,24,-1/1 25,18,-1/1 26,18,1/1 27,18,1/1 28,18,-1/1
sc 19 2,16,-1/1 4,14,1/1 7,26,-1/1 7,28,-1/1 9,1,1/1 10,3,-1/1 12,8,1/1 13,21,-1/1 15,22,1/1 20,24,-1/1 25,19,-1/1 26,19,1/1 27,19,-1/1 28,19,1/1
sc 20 1,18,-1/1 3,17,1/1 5,15,-1/1 6,13,1/1 8,25,-1/1 8,26,-1/1 8,27,-1/1 11,4,-1/1 12,7,-1/1 16,23,1/1 19,24,1/1 25,20,1/1 27,20,1/1 28,20,-1/1
sc 21 1,19,-1/1 4,17,1/1 5,16,-1/1 7,13,1/1 9,25,-1/1 9,26,-1/1 9,28,-1/1 11,3,-1/1 12,6,-1/1 15,23,1/1 18,24,1/1 25,21,1/1 27,21,-1/1 28,21,1/1
sc 22 3,19,1/1 4,18,1/1 6,16,-1/1 7,15,-1/1 10,26,-1/1 10,27,-1/1 10,28,-1/1 11,1,1/1 12,5,-1/1 13,23,-1/1 17,24,1/1 25,22,-1/1 27,22,1/1 28,22,1/1
sc 23 1,22,-1/1 3,21,1/1 4,20,1/1 8,16,-1/1 9,15,-1/1 10,13,1/1 11,25,-1/1 11,26,-1/1 11,27,-1/1 11,28,-1/1 12,2,1/1 14,24,-1/1 25,23,1/1 26,23,-1/1 27,23,1/1 28,23,1/1
sc 24 2,23,-1/1 5,22,1/1 6,21,1/1 7,20,1/1 8,19,-1/1 9,18,-1/1 10,17,-1/1 11,14,1/1 12,25,-1/1 12,26,-2/1 12,27,-1/1 12,28,-1/1 26,24,1/1
sc 25 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 13,13,-2/1 14,14,1/1 17,17,-1/1 18,18,1/1 19,19,1/1 20,20,-1/1 21,21,-1/1 22,22,1/1 23,23,-1/1
sc 26 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,-1/1 5,5,1/1 6,6,1/1 7,7,1/1 11,11,-1/1 12,12,1/1 13,13,1/1 14,14,-2/1 15,15,1/1 16,16,1/1 17,17,-1/1 18,18,-1/1 19,19,-1/1 23,23,1/1 24,24,-1/1
sc 27 2,2,-1/1 3,3,2/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,1/1 14,14,1/1 15,15,-2/1 17,17,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1 21,21,1/1 22,22,-1/1 23,23,-1/1
sc 28 2,2,-1/1 4,4,2/1 5,5,-1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,1/1 14,14,1/1 16,16,-2/1 17,17,1/1 18,18,1/1 19,19,-1/1 20,20,1/1 21,21,-1/1 22,22,-1/1 23,23,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SO9.txt <==
name SO9
type B 4
hw 1 0 0 0
fundims 9 36 84 16
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -2 0 0 -1 2
nbasis 16 16 4
dimR 9
mat 1 1,2,1/1 8,9,1/1
mat 2 2,3,1/1 7,8,-1/1
mat 3 3,4,1/1 6,7,-1/1
mat 4 4,5,2/1 5,6,1/1
mat 5 1,3,1/1 7,9,1/1
mat 6 2,4,1/1 6,8,-1/1
mat 7 3,5,2/1 5,7,1/1
mat 8 1,4,1/1 6,9,1/1
mat 9 2,5,2/1 5,8,1/1
mat 10 3,6,1/1 4,7,-1/1
mat 11 1,5,2/1 5,9,-1/1
mat 12 2,6,1/1 4,8,-1/1
mat 13 1,6,1/1 4,9,1/1
mat 14 2,7,1/1 3,8,-1/1
mat 15 1,7,1/1 3,9,1/1
mat 16 1,8,1/1 2,9,1/1
mat 17 2,1,1/1 9,8,1/1
mat 18 3,2,1/1 8,7,-1/1
mat 19 4,3,1/1 7,6,-1/1
mat 20 5,4,1/1 6,5,2/1
mat 21 3,1,1/1 9,7,1/1
mat 22 4,2,1/1 8,6,-1/1
mat 23 5,3,1/1 7,5,2/1
mat 24 4,1,1/1 9,6,1/1
mat 25 5,2,1/1 8,5,2/1
mat 26 6,3,1/1 7,4,-1/1
mat 27 5,1,1/1 9,5,-2/1
mat 28 6,2,1/1 8,4,-1/1
mat 29 6,1,1/1 9,4,1/1
mat 30 7,2,1/1 8,3,-1/1
mat 31 7,1,1/1 9,3,1/1
mat 32 8,1,1/1 9,2,1/1
mat 33 1,1,1/1 2,2,-1/1 8,8,1/1 9,9,-1/1
mat 34 2,2,1/1 3,3,-1/1 7,7,1/1 8,8,-1/1
mat 35 3,3,1/1 4,4,-1/1 6,6,1/1 7,7,-1/1
mat 36 4,4,2/1 6,6,-2/1
sc 1 2,5,1/1 6,8,1/1 9,11,1/1 12,13,1/1 14,15,1/1 17,33,1/1 21,18,-1/1 24,22,-1/1 27,25,-1/1 29,28,-1/1 31,30,-1/1 33,1,-2/1 34,1,1/1
sc 2 1,5,-1/1 3,6,1/1 7,9,1/1 10,12,1/1 15,16,1/1 18,34,1/1 21,17,1/1 22,19,-1/1 25,23,-1/1 28,26,-1/1 32,31,-1/1 33,2,1/1 34,2,-2/1 35,2,1/1
sc 3 2,6,-1/1 4,7,1/1 5,8,-1/1 12,14,1/1 13,15,1/1 19,35,1/1 22,18,1/1 23,20,-1/1 24,21,1/1 30,28,-1/1 31,29,-1/1 34,3,1/1 35,3,-2/1 36,3,2/1
sc 4 3,7,-1/1 6,9,-1/1 7,10,-2/1 8,11,-1/1 9,12,-2/1 11,13,-2/1 20,36,1/1 23,19,2/1 25,22,2/1 26,23,1/1 27,24,2/1 28,25,1/1 29,27,1/1 35,4,1/1 36,4,-2/1
sc 5 3,8,1/1 7,11,1/1 10,13,1/1 14,16,-1/1 17,2,-1/1 18,1,1/1 21,33,1/1 21,34,1/1 24,19,-1/1 27,23,-1/1 29,26,-1/1 32,30,1/1 33,5,-1/1 34,5,-1/1 35,5,1/1
sc 6 1,8,-1/1 4,9,1/1 10,14,-1/1 13,16,1/1 18,3,-1/1 19,2,1/1 22,34,1/1 22,35,1/1 24,17,1/1 25,20,-1/1 30,26,1/1 32,29,-1/1 33,6,1/1 34,6,-1/1 35,6,-1/1 36,6,2/1
sc 7 2,9,-1/1 4,10,2/1 5,11,-1/1 9,14,-2/1 11,15,-2/1 19,4,-1/1 20,3,2/1 23,35,2/1 23,36,1/1 25,18,2/1 26,20,-1/1 27,21,2/1 30,25,1/1 31,27,1/1 34,7,1/1 35,7,-1/1
sc 8 4,11,1/1 10,15,-1/1 12,16,-1/1 17,6,-1/1 19,5,1/1 21,3,-1/1 22,1,1/1 24,33,1/1 24,34,1/1 24,35,1/1 27,20,-1/1 31,26,1/1 32,28,1/1 33,8,-1/1 35,8,-1/1 36,8,2/1
sc 9 1,11,-1/1 4,12,2/1 7,14,2/1 11,16,-2/1 18,7,-1/1 20,6,2/1 22,4,-1/1 23,2,2/1 25,34,2/1 25,35,2/1 25,36,1/1 27,17,2/1 28,20,-1/1 30,23,-1/1 32,27,1/1 33,9,1/1 34,9,-1/1
sc 10 2,12,-1/1 5,13,-1/1 6,14,1/1 8,15,1/1 20,7,1/1 23,4,-1/1 26,35,1/1 26,36,1/1 28,18,1/1 29,21,1/1 30,22,-1/1 31,24,-1/1 34,10,1/1 36,10,-2/1
sc 11 4,13,2/1 7,15,2/1 9,16,2/1 17,9,-1/1 20,8,2/1 21,7,-1/1 23,5,2/1 24,4,-1/1 25,1,2/1 27,33,2/1 27,34,2/1 27,35,2/1 27,36,1/1 29,20,-1/1 31,23,-1/1 32,25,-1/1 33,11,-1/1
sc 12 1,13,-1/1 3,14,-1/1 8,16,1/1 18,10,-1/1 20,9,1/1 25,4,-1/1 26,2,1/1 28,34,1/1 28,35,1/1 28,36,1/1 29,17,1/1 30,19,1/1 32,24,-1/1 33,12,1/1 34,12,-1/1 35,12,1/1 36,12,-2/1
sc 13 3,15,-1/1 6,16,-1/1 17,12,-1/1 20,11,1/1 21,10,-1/1 26,5,1/1 27,4,-1/1 28,1,1/1 29,33,1/1 29,34,1/1 29,35,1/1 29,36,1/1 31,19,1/1 32,22,1/1 33,13,-1/1 35,13,1/1 36,13,-2/1
sc 14 1,15,-1/1 5,16,1/1 19,12,-1/1 22,10,1/1 23,9,1/1 25,7,-1/1 26,6,-1/1 28,3,1/1 30,34,1/1 30,35,2/1 30,36,1/1 31,17,1/1 32,21,-1/1 33,14,1/1 35,14,-1/1
sc 15 2,16,-1/1 17,14,-1/1 19,13,-1/1 23,11,1/1 24,10,1/1 26,8,-1/1 27,7,-1/1 29,3,1/1 30,1,1/1 31,33,1/1 31,34,1/1 31,35,2/1 31,36,1/1 32,18,1/1 33,15,-1/1 34,15,1/1 35,15,-1/1
sc 16 18,15,-1/1 21,14,1/1 22,13,-1/1 24,12,1/1 25,11,1/1 27,9,-1/1 28,8,-1/1 29,6,1/1 30,5,-1/1 31,2,1/1 32,33,1/1 32,34,2/1 32,35,2/1 32,36,1/1 34,16,-1/1
sc 17 1,33,-1/1 5,2,1/1 8,6,1/1 11,9,1/1 13,12,1/1 15,14,1/1 18,21,-1/1 22,24,-1/1 25,27,-1/1 28,29,-1/1 30,31,-1/1 33,17,2/1 34,17,-1/1
sc 18 2,34,-1/1 5,1,-1/1 6,3,1/1 9,7,1/1 12,10,1/1 16,15,1/1 17,21,1/1 19,22,-1/1 23,25,-1/1 26,28,-1/1 31,32,-1/1 33,18,-1/1 34,18,2/1 35,18,-1/1
sc 19 3,35,-1/1 6,2,-1/1 7,4,1/1 8,5,-1/1 14,12,1/1 15,13,1/1 18,22,1/1 20,23,-1/1 21,24,1/1 28,30,-1/1 29,31,-1/1 34,19,-1/1 35,19,2/1 36,19,-2/1
sc 20 4,36,-1/1 7,3,-2/1 9,6,-2/1 10,7,-1/1 11,8,-2/1 12,9,-1/1 13,11,-1/1 19,23,1/1 22,25,1/1 23,26,2/1 24,27,1/1 25,28,2/1 27,29,2/1 35,20,-1/1 36,20,2/1
sc 21 1,18,1/1 2,17,-1/1 5,33,-1/1 5,34,-1/1 8,3,1/1 11,7,1/1 13,10,1/1 16,14,-1/1 19,24,-1/1 23,27,-1/1 26,29,-1/1 30,32,1/1 33,21,1/1 34,21,1/1 35,21,-1/1
sc 22 2,19,1/1 3,18,-1/1 6,34,-1/1 6,35,-1/1 8,1,-1/1 9,4,1/1 14,10,-1/1 16,13,1/1 17,24,1/1 20,25,-1/1 26,30,1/1 29,32,-1/1 33,22,-1/1 34,22,1/1 35,22,1/1 36,22,-2/1
sc 23 3,20,1/1 4,19,-2/1 7,35,-2/1 7,36,-1/1 9,2,-2/1 10,4,1/1 11,5,-2/1 14,9,-1/1 15,11,-1/1 18,25,1/1 20,26,-2/1 21,27,1/1 25,30,2/1 27,31,2/1 34,23,-1/1 35,23,1/1
sc 24 1,22,1/1 3,21,-1/1 5,19,1/1 6,17,-1/1 8,33,-1/1 8,34,-1/1 8,35,-1/1 11,4,1/1 15,10,-1/1 16,12,-1/1 20,27,-1/1 26,31,1/1 28,32,1/1 33,24,1/1 35,24,1/1 36,24,-2/1
sc 25 2,23,1/1 4,22,-2/1 6,20,1/1 7,18,-2/1 9,34,-2/1 9,35,-2/1 9,36,-1/1 11,1,-2/1 12,4,1/1 14,7,1/1 16,11,-1/1 17,27,1/1 20,28,-2/1 23,30,-2/1 27,32,2/1 33,25,-1/1 34,25,1/1
sc 26 4,23,-1/1 7,20,1/1 10,35,-1/1 10,36,-1/1 12,2,-1/1 13,5,-1/1 14,6,1/1 15,8,1/1 18,28,1/1 21,29,1/1 22,30,-1/1 24,31,-1/1 34,26,-1/1 36,26,2/1
sc 27 1,25,1/1 4,24,-2/1 5,23,1/1 7,21,-2/1 8,20,1/1 9,17,-2/1 11,33,-2/1 11,34,-2/1 11,35,-2/1 11,36,-1/1 13,4,1/1 15,7,1/1 16,9,1/1 20,29,-2/1 23,31,-2/1 25,32,-2/1 33,27,1/1
sc 28 2,26,1/1 4,25,-1/1 9,20,1/1 10,18,-1/1 12,34,-1/1 12,35,-1/1 12,36,-1/1 13,1,-1/1 14,3,-1/1 16,8,1/1 17,29,1/1 19,30,1/1 24,32,-1/1 33,28,-1/1 34,28,1/1 35,28,-1/1 36,28,2/1
sc 29 1,28,1/1 4,27,-1/1 5,26,1/1 10,21,-1/1 11,20,1/1 12,17,-1/1 13,33,-1/1 13,34,-1/1 13,35,-1/1 13,36,-1/1 15,3,-1/1 16,6,-1/1 19,31,1/1 22,32,1/1 33,29,1/1 35,29,-1/1 36,29,2/1
sc 30 3,28,1/1 6,26,-1/1 7,25,-1/1 9,23,1/1 10,22,1/1 12,19,-1/1 14,34,-1/1 14,35,-2/1 14,36,-1/1 15,1,-1/1 16,5,1/1 17,31,1/1 21,32,-1/1 33,30,-1/1 35,30,1/1
sc 31 1,30,1/1 3,29,1/1 7,27,-1/1 8,26,-1/1 10,24,1/1 11,23,1/1 13,19,-1/1 14,17,-1/1 15,33,-1/1 15,34,-1/1 15,35,-2/1 15,36,-1/1 16,2,-1/1 18,32,1/1 33,31,1/1 34,31,-1/1 35,31,1/1
sc 32 2,31,1/1 5,30,-1/1 6,29,1/1 8,28,-1/1 9,27,-1/1 11,25,1/1 12,24,1/1 13,22,-1/1 14,21,1/1 15,18,-1/1 16,33,-1/1 16,34,-2/1 16,35,-2/1 16,36,-1/1 34,32,1/1
sc 33 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,1/1 31,31,-1/1
sc 34 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 10,10,-1/1 12,12,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 25,25,-1/1 26,26,1/1 28,28,-1/1 31,31,1/1 32,32,-1/1
sc 35 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 12,12,-1/1 13,13,-1/1 14,14,1/1 15,15,1/1 18,18,1/1 19,19,-2/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,-1/1 28,28,1/1 29,29,1/1 30,30,-1/1 31,31,-1/1
sc 36 3,3,-2/1 4,4,2/1 6,6,-2/1 8,8,-2/1 10,10,2/1 12,12,2/1 13,13,2/1 19,19,2/1 20,20,-2/1 22,22,2/1 24,24,2/1 26,26,-2/1 28,28,-2/1 29,29,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO9_16.txt <==
name SO9_16
type B 4
hw 0 0 0 1
fundims 9 36 84 16
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -2 0 0 -1 2
nbasis 16 16 4
dimR 16
mat 1 4,6,-1/1 7,8,-1/1 9,10,-1/1 11,13,-1/1
mat 2 3,4,-1/1 5,7,-1/1 10,12,-1/1 13,14,-1/1
mat 3 2,3,-1/1 7,9,-1/1 8,10,-1/1 14,15,-1/1
mat 4 1,2,1/1 3,5,1/1 4,7,1/1 6,8,1/1 9,11,1/1 10,13,1/1 12,14,1/1 15,16,1/1
mat 5 3,6,-1/1 5,8,-1/1 9,12,1/1 11,14,1/1
mat 6 2,4,-1/1 5,9,1/1 8,12,-1/1 13,15,1/1
mat 7 1,3,1/1 2,5,-1/1 4,9,1/1 6,10,1/1 7,11,-1/1 8,13,-1/1 12,15,1/1 14,16,-1/1
mat 8 2,6,-1/1 5,10,1/1 7,12,1/1 11,15,-1/1
mat 9 1,4,1/1 2,7,-1/1 3,9,-1/1 5,11,1/1 6,12,1/1 8,14,-1/1 10,15,-1/1 13,16,1/1
mat 10 1,5,1/1 4,11,1/1 6,13,1/1 12,16,1/1
mat 11 1,6,1/1 2,8,-1/1 3,10,-1/1 4,12,-1/1 5,13,1/1 7,14,1/1 9,15,1/1 11,16,-1/1
mat 12 1,7,1/1 3,11,-1/1 6,14,1/1 10,16,-1/1
mat 13 1,8,1/1 3,13,-1/1 4,14,-1/1 9,16,1/1
mat 14 1,9,1/1 2,11,1/1 6,15,1/1 8,16,1/1
mat 15 1,10,1/1 2,13,1/1 4,15,-1/1 7,16,-1/1
mat 16 1,12,1/1 2,14,1/1 3,15,1/1 5,16,1/1
mat 17 6,4,-1/1 8,7,-1/1 10,9,-1/1 13,11,-1/1
mat 18 4,3,-1/1 7,5,-1/1 12,10,-1/1 14,13,-1/1
mat 19 3,2,-1/1 9,7,-1/1 10,8,-1/1 15,14,-1/1
mat 20 2,1,1/1 5,3,1/1 7,4,1/1 8,6,1/1 11,9,1/1 13,10,1/1 14,12,1/1 16,15,1/1
mat 21 6,3,-1/1 8,5,-1/1 12,9,1/1 14,11,1/1
mat 22 4,2,-1/1 9,5,1/1 12,8,-1/1 15,13,1/1
mat 23 3,1,1/1 5,2,-1/1 9,4,1/1 10,6,1/1 11,7,-1/1 13,8,-1/1 15,12,1/1 16,14,-1/1
mat 24 6,2,-1/1 10,5,1/1 12,7,1/1 15,11,-1/1
mat 25 4,1,1/1 7,2,-1/1 9,3,-1/1 11,5,1/1 12,6,1/1 14,8,-1/1 15,10,-1/1 16,13,1/1
mat 26 5,1,1/1 11,4,1/1 13,6,1/1 16,12,1/1
mat 27 6,1,1/1 8,2,-1/1 10,3,-1/1 12,4,-1/1 13,5,1/1 14,7,1/1 15,9,1/1 16,11,-1/1
mat 28 7,1,1/1 11,3,-1/1 14,6,1/1 16,10,-1/1
mat 29 8,1,1/1 13,3,-1/1 14,4,-1/1 16,9,1/1
mat 30 9,1,1/1 11,2,1/1 15,6,1/1 16,8,1/1
mat 31 10,1,1/1 13,2,1/1 15,4,-1/1 16,7,-1/1
mat 32 12,1,1/1 14,2,1/1 15,3,1/1 16,5,1/1
mat 33 4,4,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,-1/1 11,11,1/1 13,13,-1/1
mat 34 3,3,1/1 4,4,-1/1 5,5,1/1 7,7,-1/1 10,10,1/1 12,12,-1/1 13,13,1/1 14,14,-1/1
mat 35 2,2,1/1 3,3,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 14,14,1/1 15,15,-1/1
mat 36 1,1,1/1 2,2,-1/1 3,3,1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,-1/1 15,15,1/1 16,16,-1/1
sc 1 2,5,1/1 6,8,1/1 9,11,1/1 12,13,1/1 14,15,1/1 17,33,1/1 21,18,-1/1 24,22,-1/1 27,25,-1/1 29,28,-1/1 31,30,-1/1 33,1,-2/1 34,1,1/1
sc 2 1,5,-1/1 3,6,1/1 7,9,1/1 10,12,1/1 15,16,1/1 18,34,1/1 21,17,1/1 22,19,-1/1 25,23,-1/1 28,26,-1/1 32,31,-1/1 33,2,1/1 34,2,-2/1 35,2,1/1
sc 3 2,6,-1/1 4,7,1/1 5,8,-1/1 12,14,1/1 13,15,1/1 19,35,1/1 22,18,1/1 23,20,-1/1 24,21,1/1 30,28,-1/1 31,29,-1/1 34,3,1/1 35,3,-2/1 36,3,2/1
sc 4 3,7,-1/1 6,9,-1/1 7,10,-2/1 8,11,-1/1 9,12,-2/1 11,13,-2/1 20,36,1/1 23,19,2/1 25,22,2/1 26,23,1/1 27,24,2/1 28,25,1/1 29,27,1/1 35,4,1/1 36,4,-2/1
sc 5 3,8,1/1 7,11,1/1 10,13,1/1 14,16,-1/1 17,2,-1/1 18,1,1/1 21,33,1/1 21,34,1/1 24,19,-1/1 27,23,-1/1 29,26,-1/1 32,30,1/1 33,5,-1/1 34,5,-1/1 35,5,1/1
sc 6 1,8,-1/1 4,9,1/1 10,14,-1/1 13,16,1/1 18,3,-1/1 19,2,1/1 22,34,1/1 22,35,1/1 24,17,1/1 25,20,-1/1 30,26,1/1 32,29,-1/1 33,6,1/1 34,6,-1/1 35,6,-1/1 36,6,2/1
sc 7 2,9,-1/1 4,10,2/1 5,11,-1/1 9,14,-2/1 11,15,-2/1 19,4,-1/1 20,3,2/1 23,35,2/1 23,36,1/1 25,18,2/1 26,20,-1/1 27,21,2/1 30,25,1/1 31,27,1/1 34,7,1/1 35,7,-1/1
sc 8 4,11,1/1 10,15,-1/1 12,16,-1/1 17,6,-1/1 19,5,1/1 21,3,-1/1 22,1,1/1 24,33,1/1 24,34,1/1 24,35,1/1 27,20,-1/1 31,26,1/1 32,28,1/1 33,8,-1/1 35,8,-1/1 36,8,2/1
sc 9 1,11,-1/1 4,12,2/1 7,14,2/1 11,16,-2/1 18,7,-1/1 20,6,2/1 22,4,-1/1 23,2,2/1 25,34,2/1 25,35,2/1 25,36,1/1 27,17,2/1 28,20,-1/1 30,23,-1/1 32,27,1/1 33,9,1/1 34,9,-1/1
sc 10 2,12,-1/1 5,13,-1/1 6,14,1/1 8,15,1/1 20,7,1/1 23,4,-1/1 26,35,1/1 26,36,1/1 28,18,1/1 29,21,1/1 30,22,-1/1 31,24,-1/1 34,10,1/1 36,10,-2/1
sc 11 4,13,2/1 7,15,2/1 9,16,2/1 17,9,-1/1 20,8,2/1 21,7,-1/1 23,5,2/1 24,4,-1/1 25,1,2/1 27,33,2/1 27,34,2/1 27,35,2/1 27,36,1/1 29,20,-1/1 31,23,-1/1 32,25,-1/1 33,11,-1/1
sc 12 1,13,-1/1 3,14,-1/1 8,16,1/1 18,10,-1/1 20,9,1/1 25,4,-1/1 26,2,1/1 28,34,1/1 28,35,1/1 28,36,1/1 29,17,1/1 30,19,1/1 32,24,-1/1 33,12,1/1 34,12,-1/1 35,12,1/1 36,12,-2/1
sc 13 3,15,-1/1 6,16,-1/1 17,12,-1/1 20,11,1/1 21,10,-1/1 26,5,1/1 27,4,-1/1 28,1,1/1 29,33,1/1 29,34,1/1 29,35,1/1 29,36,1/1 31,19,1/1 32,22,1/1 33,13,-1/1 35,13,1/1 36,13,-2/1
sc 14 1,15,-1/1 5,16,1/1 19,12,-1/1 22,10,1/1 23,9,1/1 25,7,-1/1 26,6,-1/1 28,3,1/1 30,34,1/1 30,35,2/1 30,36,1/1 31,17,1/1 32,21,-1/1 33,14,1/1 35,14,-1/1
sc 15 2,16,-1/1 17,14,-1/1 19,13,-1/1 23,11,1/1 24,10,1/1 26,8,-1/1 27,7,-1/1 29,3,1/1 30,1,1/1 31,33,1/1 31,34,1/1 31,35,2/1 31,36,1/1 32,18,1/1 33,15,-1/1 34,15,1/1 35,15,-1/1
sc 16 18,15,-1/1 21,14,1/1 22,13,-1/1 24,12,1/1 25,11,1/1 27,9,-1/1 28,8,-1/1 29,6,1/1 30,5,-1/1 31,2,1/1 32,33,1/1 32,34,2/1 32,35,2/1 32,36,1/1 34,16,-1/1
sc 17 1,33,-1/1 5,2,1/1 8,6,1/1 11,9,1/1 13,12,1/1 15,14,1/1 18,21,-1/1 22,24,-1/1 25,27,-1/1 28,29,-1/1 30,31,-1/1 33,17,2/1 34,17,-1/1
sc 18 2,34,-1/1 5,1,-1/1 6,3,1/1 9,7,1/1 12,10,1/1 16,15,1/1 17,21,1/1 19,22,-1/1 23,25,-1/1 26,28,-1/1 31,32,-1/1 33,18,-1/1 34,18,2/1 35,18,-1/1
sc 19 3,35,-1/1 6,2,-1/1 7,4,1/1 8,5,-1/1 14,12,1/1 15,13,1/1 18,22,1/1 20,23,-1/1 21,24,1/1 28,30,-1/1 29,31,-1/1 34,19,-1/1 35,19,2/1 36,19,-2/1
sc 20 4,36,-1/1 7,3,-2/1 9,6,-2/1 10,7,-1/1 11,8,-2/1 12,9,-1/1 13,11,-1/1 19,23,1/1 22,25,1/1 23,26,2/1 24,27,1/1 25,28,2/1 27,29,2/1 35,20,-1/1 36,20,2/1
sc 21 1,18,1/1 2,17,-1/1 5,33,-1/1 5,34,-1/1 8,3,1/1 11,7,1/1 13,10,1/1 16,14,-1/1 19,24,-1/1 23,27,-1/1 26,29,-1/1 30,32,1/1 33,21,1/1 34,21,1/1 35,21,-1/1
sc 22 2,19,1/1 3,18,-1/1 6,34,-1/1 6,35,-1/1 8,1,-1/1 9,4,1/1 14,10,-1/1 16,13,1/1 17,24,1/1 20,25,-1/1 26,30,1/1 29,32,-1/1 33,22,-1/1 34,22,1/1 35,22,1/1 36,22,-2/1
sc 23 3,20,1/1 4,19,-2/1 7,35,-2/1 7,36,-1/1 9,2,-2/1 10,4,1/1 11,5,-2/1 14,9,-1/1 15,11,-1/1 18,25,1/1 20,26,-2/1 21,27,1/1 25,30,2/1 27,31,2/1 34,23,-1/1 35,23,1/1
sc 24 1,22,1/1 3,21,-1/1 5,19,1/1 6,17,-1/1 8,33,-1/1 8,34,-1/1 8,35,-1/1 11,4,1/1 15,10,-1/1 16,12,-1/1 20,27,-1/1 26,31,1/1 28,32,1/1 33,24,1/1 35,24,1/1 36,24,-2/1
sc 25 2,23,1/1 4,22,-2/1 6,20,1/1 7,18,-2/1 9,34,-2/1 9,35,-2/1 9,36,-1/1 11,1,-2/1 12,4,1/1 14,7,1/1 16,11,-1/1 17,27,1/1 20,28,-2/1 23,30,-2/1 27,32,2/1 33,25,-1/1 34,25,1/1
sc 26 4,23,-1/1 7,20,1/1 10,35,-1/1 10,36,-1/1 12,2,-1/1 13,5,-1/1 14,6,1/1 15,8,1/1 18,28,1/1 21,29,1/1 22,30,-1/1 24,31,-1/1 34,26,-1/1 36,26,2/1
sc 27 1,25,1/1 4,24,-2/1 5,23,1/1 7,21,-2/1 8,20,1/1 9,17,-2/1 11,33,-2/1 11,34,-2/1 11,35,-2/1 11,36,-1/1 13,4,1/1 15,7,1/1 16,9,1/1 20,29,-2/1 23,31,-2/1 25,32,-2/1 33,27,1/1
sc 28 2,26,1/1 4,25,-1/1 9,20,1/1 10,18,-1/1 12,34,-1/1 12,35,-1/1 12,36,-1/1 13,1,-1/1 14,3,-1/1 16,8,1/1 17,29,1/1 19,30,1/1 24,32,-1/1 33,28,-1/1 34,28,1/1 35,28,-1/1 36,28,2/1
sc 29 1,28,1/1 4,27,-1/1 5,26,1/1 10,21,-1/1 11,20,1/1 12,17,-1/1 13,33,-1/1 13,34,-1/1 13,35,-1/1 13,36,-1/1 15,3,-1/1 16,6,-1/1 19,31,1/1 22,32,1/1 33,29,1/1 35,29,-1/1 36,29,2/1
sc 30 3,28,1/1 6,26,-1/1 7,25,-1/1 9,23,1/1 10,22,1/1 12,19,-1/1 14,34,-1/1 14,35,-2/1 14,36,-1/1 15,1,-1/1 16,5,1/1 17,31,1/1 21,32,-1/1 33,30,-1/1 35,30,1/1
sc 31 1,30,1/1 3,29,1/1 7,27,-1/1 8,26,-1/1 10,24,1/1 11,23,1/1 13,19,-1/1 14,17,-1/1 15,33,-1/1 15,34,-1/1 15,35,-2/1 15,36,-1/1 16,2,-1/1 18,32,1/1 33,31,1/1 34,31,-1/1 35,31,1/1
sc 32 2,31,1/1 5,30,-1/1 6,29,1/1 8,28,-1/1 9,27,-1/1 11,25,1/1 12,24,1/1 13,22,-1/1 14,21,1/1 15,18,-1/1 16,33,-1/1 16,34,-2/1 16,35,-2/1 16,36,-1/1 34,32,1/1
sc 33 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,1/1 31,31,-1/1
sc 34 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 10,10,-1/1 12,12,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 25,25,-1/1 26,26,1/1 28,28,-1/1 31,31,1/1 32,32,-1/1
sc 35 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 12,12,-1/1 13,13,-1/1 14,14,1/1 15,15,1/1 18,18,1/1 19,19,-2/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,-1/1 28,28,1/1 29,29,1/1 30,30,-1/1 31,31,-1/1
sc 36 3,3,-2/1 4,4,2/1 6,6,-2/1 8,8,-2/1 10,10,2/1 12,12,2/1 13,13,2/1 19,19,2/1 20,20,-2/1 22,22,2/1 24,24,2/1 26,26,-2/1 28,28,-2/1 29,29,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SO9_36.txt <==
name SO9_36
type B 4
hw 0 1 0 0
fundims 9 36 84 16
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -2 0 0 -1 2
nbasis 16 16 4
dimR 36
mat 1 2,3,-1/1 4,5,-1/1 6,7,-1/1 8,10,-1/1 11,13,-1/1 15,17,-1/1 15,18,-1/1 15,19,-1/1 17,22,-1/1 18,22,-1/1 21,25,-1/1 26,28,-1/1 29,31,-1/1 32,33,-1/1 34,35,-1/1
mat 2 1,2,1/1 5,9,1/1 7,12,1/1 10,14,1/1 11,15,1/1 13,17,2/1 13,18,-1/1 13,19,1/1 13,20,-1/1 17,21,-1/1 22,25,-1/1 23,26,-1/1 27,29,-1/1 30,32,-1/1 35,36,-1/1
mat 3 2,4,1/1 3,5,1/1 8,11,-1/1 10,13,-1/1 12,16,1/1 14,17,-1/1 14,18,1/1 14,19,1/1 17,23,1/1 19,23,-1/1 21,26,1/1 24,27,-1/1 25,28,1/1 32,34,-1/1 33,35,-1/1
mat 4 4,6,2/1 5,7,2/1 6,8,1/1 7,10,1/1 9,12,2/1 12,14,1/1 16,19,1/1 17,24,-1/1 18,24,-1/1 19,24,2/1 20,24,1/1 23,27,2/1 26,29,2/1 27,30,1/1 28,31,2/1 29,32,1/1 31,33,1/1
mat 5 1,3,1/1 4,9,-1/1 6,12,-1/1 8,14,-1/1 11,17,-1/1 11,18,2/1 11,20,1/1 13,22,1/1 15,21,1/1 18,25,1/1 23,28,-1/1 27,31,-1/1 30,33,-1/1 34,36,1/1
mat 6 1,4,1/1 3,9,-1/1 7,16,1/1 8,15,1/1 10,17,1/1 10,19,2/1 10,20,-1/1 13,23,1/1 14,21,-1/1 19,26,-1/1 22,28,-1/1 24,29,-1/1 30,34,1/1 33,36,-1/1
mat 7 2,6,2/1 3,7,2/1 6,11,1/1 7,13,1/1 9,16,-2/1 12,17,1/1 12,18,-1/1 14,24,2/1 16,23,1/1 17,27,1/1 18,27,-1/1 20,27,1/1 21,29,2/1 24,30,-1/1 25,31,2/1 29,34,1/1 31,35,1/1
mat 8 1,5,1/1 2,9,1/1 6,16,-1/1 8,18,1/1 8,19,-1/1 8,20,1/1 10,22,1/1 11,23,-1/1 14,25,-1/1 15,26,1/1 17,28,1/1 18,28,1/1 19,28,-1/1 24,31,-1/1 30,35,1/1 32,36,1/1
mat 9 1,6,2/1 3,12,-2/1 5,16,-2/1 6,15,-1/1 7,17,-1/1 7,19,-1/1 7,20,1/1 10,24,2/1 12,21,1/1 13,27,2/1 16,26,1/1 17,29,-1/1 18,29,-1/1 20,29,1/1 22,31,-2/1 24,32,-1/1 27,34,-1/1 31,36,1/1
mat 10 2,8,1/1 3,10,1/1 4,11,-1/1 5,13,-1/1 9,17,-1/1 9,18,1/1 9,19,-1/1 12,24,-1/1 16,27,1/1 18,30,-1/1 19,30,1/1 20,30,1/1 21,32,1/1 25,33,1/1 26,34,-1/1 28,35,-1/1
mat 11 1,7,2/1 2,12,2/1 4,16,2/1 6,18,-1/1 6,20,-1/1 7,22,-1/1 8,24,-2/1 11,27,-2/1 12,25,1/1 15,29,2/1 16,28,1/1 17,31,1/1 18,31,1/1 20,31,1/1 24,33,-1/1 27,35,-1/1 29,36,-1/1
mat 12 1,8,1/1 3,14,-1/1 4,15,1/1 5,17,1/1 5,20,-1/1 7,24,-1/1 9,21,-1/1 13,30,1/1 16,29,1/1 17,32,-1/1 18,32,-1/1 19,32,1/1 20,32,1/1 22,33,-1/1 23,34,1/1 28,36,-1/1
mat 13 1,10,1/1 2,14,1/1 4,18,1/1 4,19,1/1 4,20,1/1 5,22,1/1 6,24,1/1 9,25,-1/1 11,30,-1/1 15,32,1/1 16,31,1/1 19,33,1/1 20,33,1/1 23,35,1/1 26,36,1/1
mat 14 1,11,1/1 2,15,1/1 3,18,1/1 3,19,1/1 3,20,-1/1 5,23,-1/1 7,27,-1/1 9,26,1/1 10,30,-1/1 12,29,1/1 14,32,1/1 18,34,-1/1 20,34,1/1 22,35,-1/1 25,36,-1/1
mat 15 1,13,1/1 2,17,1/1 2,20,1/1 3,22,1/1 4,23,1/1 6,27,1/1 8,30,1/1 9,28,1/1 12,31,1/1 14,33,1/1 15,34,1/1 17,35,1/1 20,35,1/1 21,36,1/1
mat 16 1,17,-1/1 1,18,1/1 1,19,-1/1 1,20,2/1 2,21,1/1 3,25,1/1 4,26,1/1 5,28,1/1 6,29,1/1 7,31,1/1 8,32,1/1 10,33,1/1 11,34,1/1 13,35,1/1 20,36,1/1
mat 17 3,2,-1/1 5,4,-1/1 7,6,-1/1 10,8,-1/1 13,11,-1/1 17,15,-1/1 18,15,-1/1 22,17,-1/1 22,18,-1/1 22,19,-1/1 25,21,-1/1 28,26,-1/1 31,29,-1/1 33,32,-1/1 35,34,-1/1
mat 18 2,1,1/1 9,5,1/1 12,7,1/1 14,10,1/1 15,11,1/1 17,13,1/1 21,17,-2/1 21,18,1/1 21,19,-1/1 21,20,1/1 25,22,-1/1 26,23,-1/1 29,27,-1/1 32,30,-1/1 36,35,-1/1
mat 19 4,2,1/1 5,3,1/1 11,8,-1/1 13,10,-1/1 16,12,1/1 17,14,-1/1 19,14,1/1 23,17,1/1 23,18,-1/1 23,19,-1/1 26,21,1/1 27,24,-1/1 28,25,1/1 34,32,-1/1 35,33,-1/1
mat 20 6,4,1/1 7,5,1/1 8,6,2/1 10,7,2/1 12,9,1/1 14,12,2/1 17,16,-1/1 18,16,-1/1 19,16,2/1 20,16,1/1 24,19,1/1 27,23,1/1 29,26,1/1 30,27,2/1 31,28,1/1 32,29,2/1 33,31,2/1
mat 21 3,1,1/1 9,4,-1/1 12,6,-1/1 14,8,-1/1 18,11,1/1 21,15,1/1 22,13,1/1 25,17,-1/1 25,18,2/1 25,20,1/1 28,23,-1/1 31,27,-1/1 33,30,-1/1 36,34,1/1
mat 22 4,1,1/1 9,3,-1/1 15,8,1/1 16,7,1/1 19,10,1/1 21,14,-1/1 23,13,1/1 26,17,-1/1 26,19,-2/1 26,20,1/1 28,22,-1/1 29,24,-1/1 34,30,1/1 36,33,-1/1
mat 23 6,2,1/1 7,3,1/1 11,6,2/1 13,7,2/1 16,9,-1/1 17,12,1/1 18,12,-1/1 20,12,1/1 23,16,2/1 24,14,1/1 27,17,1/1 27,18,-1/1 29,21,1/1 30,24,-2/1 31,25,1/1 34,29,2/1 35,31,2/1
mat 24 5,1,1/1 9,2,1/1 16,6,-1/1 17,8,1/1 18,8,1/1 19,8,-1/1 22,10,1/1 23,11,-1/1 25,14,-1/1 26,15,1/1 28,18,1/1 28,19,-1/1 28,20,1/1 31,24,-1/1 35,30,1/1 36,32,1/1
mat 25 6,1,1/1 12,3,-1/1 15,6,-2/1 16,5,-1/1 17,7,-1/1 18,7,-1/1 20,7,1/1 21,12,2/1 24,10,1/1 26,16,2/1 27,13,1/1 29,17,-1/1 29,19,-1/1 29,20,1/1 31,22,-1/1 32,24,-2/1 34,27,-2/1 36,31,2/1
mat 26 8,2,1/1 10,3,1/1 11,4,-1/1 13,5,-1/1 18,9,1/1 19,9,-1/1 20,9,-1/1 24,12,-1/1 27,16,1/1 30,17,1/1 30,18,-1/1 30,19,1/1 32,21,1/1 33,25,1/1 34,26,-1/1 35,28,-1/1
mat 27 7,1,1/1 12,2,1/1 16,4,1/1 17,6,-1/1 18,6,-1/1 20,6,-1/1 22,7,-2/1 24,8,-1/1 25,12,2/1 27,11,-1/1 28,16,2/1 29,15,1/1 31,18,1/1 31,20,1/1 33,24,-2/1 35,27,-2/1 36,29,-2/1
mat 28 8,1,1/1 14,3,-1/1 15,4,1/1 17,5,1/1 18,5,1/1 19,5,-1/1 20,5,-1/1 21,9,-1/1 24,7,-1/1 29,16,1/1 30,13,1/1 32,17,-1/1 32,20,1/1 33,22,-1/1 34,23,1/1 36,28,-1/1
mat 29 10,1,1/1 14,2,1/1 19,4,1/1 20,4,1/1 22,5,1/1 24,6,1/1 25,9,-1/1 30,11,-1/1 31,16,1/1 32,15,1/1 33,18,1/1 33,19,1/1 33,20,1/1 35,23,1/1 36,26,1/1
mat 30 11,1,1/1 15,2,1/1 18,3,1/1 20,3,-1/1 23,5,-1/1 26,9,1/1 27,7,-1/1 29,12,1/1 30,10,-1/1 32,14,1/1 34,18,-1/1 34,19,-1/1 34,20,1/1 35,22,-1/1 36,25,-1/1
mat 31 13,1,1/1 17,2,1/1 20,2,1/1 22,3,1/1 23,4,1/1 27,6,1/1 28,9,1/1 30,8,1/1 31,12,1/1 33,14,1/1 34,15,1/1 35,17,1/1 35,20,1/1 36,21,1/1
mat 32 20,1,1/1 21,2,1/1 25,3,1/1 26,4,1/1 28,5,1/1 29,6,1/1 31,7,1/1 32,8,1/1 33,10,1/1 34,11,1/1 35,13,1/1 36,17,-1/1 36,18,1/1 36,19,-1/1 36,20,2/1
mat 33 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-1/1 11,11,1/1 13,13,-1/1 15,15,2/1 21,21,1/1 22,22,-2/1 25,25,-1/1 26,26,1/1 28,28,-1/1 29,29,1/1 31,31,-1/1 32,32,1/1 33,33,-1/1 34,34,1/1 35,35,-1/1
mat 34 1,1,1/1 2,2,-1/1 5,5,1/1 7,7,1/1 9,9,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,2/1 14,14,-1/1 15,15,-1/1 21,21,-2/1 22,22,1/1 23,23,1/1 25,25,-1/1 26,26,-1/1 27,27,1/1 29,29,-1/1 30,30,1/1 32,32,-1/1 35,35,1/1 36,36,-1/1
mat 35 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,-1/1 8,8,1/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,2/1 16,16,-1/1 21,21,1/1 23,23,-2/1 24,24,1/1 25,25,1/1 26,26,-1/1 27,27,-1/1 28,28,-1/1 32,32,1/1 33,33,1/1 34,34,-1/1 35,35,-1/1
mat 36 4,4,2/1 5,5,2/1 8,8,-2/1 9,9,2/1 10,10,-2/1 14,14,-2/1 16,16,2/1 23,23,2/1 24,24,-2/1 26,26,2/1 28,28,2/1 30,30,-2/1 32,32,-2/1 33,33,-2/1
sc 1 2,5,1/1 6,8,1/1 9,11,1/1 12,13,1/1 14,15,1/1 17,33,1/1 21,18,-1/1 24,22,-1/1 27,25,-1/1 29,28,-1/1 31,30,-1/1 33,1,-2/1 34,1,1/1
sc 2 1,5,-1/1 3,6,1/1 7,9,1/1 10,12,1/1 15,16,1/1 18,34,1/1 21,17,1/1 22,19,-1/1 25,23,-1/1 28,26,-1/1 32,31,-1/1 33,2,1/1 34,2,-2/1 35,2,1/1
sc 3 2,6,-1/1 4,7,1/1 5,8,-1/1 12,14,1/1 13,15,1/1 19,35,1/1 22,18,1/1 23,20,-1/1 24,21,1/1 30,28,-1/1 31,29,-1/1 34,3,1/1 35,3,-2/1 36,3,2/1
sc 4 3,7,-1/1 6,9,-1/1 7,10,-2/1 8,11,-1/1 9,12,-2/1 11,13,-2/1 20,36,1/1 23,19,2/1 25,22,2/1 26,23,1/1 27,24,2/1 28,25,1/1 29,27,1/1 35,4,1/1 36,4,-2/1
sc 5 3,8,1/1 7,11,1/1 10,13,1/1 14,16,-1/1 17,2,-1/1 18,1,1/1 21,33,1/1 21,34,1/1 24,19,-1/1 27,23,-1/1 29,26,-1/1 32,30,1/1 33,5,-1/1 34,5,-1/1 35,5,1/1
sc 6 1,8,-1/1 4,9,1/1 10,14,-1/1 13,16,1/1 18,3,-1/1 19,2,1/1 22,34,1/1 22,35,1/1 24,17,1/1 25,20,-1/1 30,26,1/1 32,29,-1/1 33,6,1/1 34,6,-1/1 35,6,-1/1 36,6,2/1
sc 7 2,9,-1/1 4,10,2/1 5,11,-1/1 9,14,-2/1 11,15,-2/1 19,4,-1/1 20,3,2/1 23,35,2/1 23,36,1/1 25,18,2/1 26,20,-1/1 27,21,2/1 30,25,1/1 31,27,1/1 34,7,1/1 35,7,-1/1
sc 8 4,11,1/1 10,15,-1/1 12,16,-1/1 17,6,-1/1 19,5,1/1 21,3,-1/1 22,1,1/1 24,33,1/1 24,34,1/1 24,35,1/1 27,20,-1/1 31,26,1/1 32,28,1/1 33,8,-1/1 35,8,-1/1 36,8,2/1
sc 9 1,11,-1/1 4,12,2/1 7,14,2/1 11,16,-2/1 18,7,-1/1 20,6,2/1 22,4,-1/1 23,2,2/1 25,34,2/1 25,35,2/1 25,36,1/1 27,17,2/1 28,20,-1/1 30,23,-1/1 32,27,1/1 33,9,1/1 34,9,-1/1
sc 10 2,12,-1/1 5,13,-1/1 6,14,1/1 8,15,1/1 20,7,1/1 23,4,-1/1 26,35,1/1 26,36,1/1 28,18,1/1 29,21,1/1 30,22,-1/1 31,24,-1/1 34,10,1/1 36,10,-2/1
sc 11 4,13,2/1 7,15,2/1 9,16,2/1 17,9,-1/1 20,8,2/1 21,7,-1/1 23,5,2/1 24,4,-1/1 25,1,2/1 27,33,2/1 27,34,2/1 27,35,2/1 27,36,1/1 29,20,-1/1 31,23,-1/1 32,25,-1/1 33,11,-1/1
sc 12 1,13,-1/1 3,14,-1/1 8,16,1/1 18,10,-1/1 20,9,1/1 25,4,-1/1 26,2,1/1 28,34,1/1 28,35,1/1 28,36,1/1 29,17,1/1 30,19,1/1 32,24,-1/1 33,12,1/1 34,12,-1/1 35,12,1/1 36,12,-2/1
sc 13 3,15,-1/1 6,16,-1/1 17,12,-1/1 20,11,1/1 21,10,-1/1 26,5,1/1 27,4,-1/1 28,1,1/1 29,33,1/1 29,34,1/1 29,35,1/1 29,36,1/1 31,19,1/1 32,22,1/1 33,13,-1/1 35,13,1/1 36,13,-2/1
sc 14 1,15,-1/1 5,16,1/1 19,12,-1/1 22,10,1/1 23,9,1/1 25,7,-1/1 26,6,-1/1 28,3,1/1 30,34,1/1 30,35,2/1 30,36,1/1 31,17,1/1 32,21,-1/1 33,14,1/1 35,14,-1/1
sc 15 2,16,-1/1 17,14,-1/1 19,13,-1/1 23,11,1/1 24,10,1/1 26,8,-1/1 27,7,-1/1 29,3,1/1 30,1,1/1 31,33,1/1 31,34,1/1 31,35,2/1 31,36,1/1 32,18,1/1 33,15,-1/1 34,15,1/1 35,15,-1/1
sc 16 18,15,-1/1 21,14,1/1 22,13,-1/1 24,12,1/1 25,11,1/1 27,9,-1/1 28,8,-1/1 29,6,1/1 30,5,-1/1 31,2,1/1 32,33,1/1 32,34,2/1 32,35,2/1 32,36,1/1 34,16,-1/1
sc 17 1,33,-1/1 5,2,1/1 8,6,1/1 11,9,1/1 13,12,1/1 15,14,1/1 18,21,-1/1 22,24,-1/1 25,27,-1/1 28,29,-1/1 30,31,-1/1 33,17,2/1 34,17,-1/1
sc 18 2,34,-1/1 5,1,-1/1 6,3,1/1 9,7,1/1 12,10,1/1 16,15,1/1 17,21,1/1 19,22,-1/1 23,25,-1/1 26,28,-1/1 31,32,-1/1 33,18,-1/1 34,18,2/1 35,18,-1/1
sc 19 3,35,-1/1 6,2,-1/1 7,4,1/1 8,5,-1/1 14,12,1/1 15,13,1/1 18,22,1/1 20,23,-1/1 21,24,1/1 28,30,-1/1 29,31,-1/1 34,19,-1/1 35,19,2/1 36,19,-2/1
sc 20 4,36,-1/1 7,3,-2/1 9,6,-2/1 10,7,-1/1 11,8,-2/1 12,9,-1/1 13,11,-1/1 19,23,1/1 22,25,1/1 23,26,2/1 24,27,1/1 25,28,2/1 27,29,2/1 35,20,-1/1 36,20,2/1
sc 21 1,18,1/1 2,17,-1/1 5,33,-1/1 5,34,-1/1 8,3,1/1 11,7,1/1 13,10,1/1 16,14,-1/1 19,24,-1/1 23,27,-1/1 26,29,-1/1 30,32,1/1 33,21,1/1 34,21,1/1 35,21,-1/1
sc 22 2,19,1/1 3,18,-1/1 6,34,-1/1 6,35,-1/1 8,1,-1/1 9,4,1/1 14,10,-1/1 16,13,1/1 17,24,1/1 20,25,-1/1 26,30,1/1 29,32,-1/1 33,22,-1/1 34,22,1/1 35,22,1/1 36,22,-2/1
sc 23 3,20,1/1 4,19,-2/1 7,35,-2/1 7,36,-1/1 9,2,-2/1 10,4,1/1 11,5,-2/1 14,9,-1/1 15,11,-1/1 18,25,1/1 20,26,-2/1 21,27,1/1 25,30,2/1 27,31,2/1 34,23,-1/1 35,23,1/1
sc 24 1,22,1/1 3,21,-1/1 5,19,1/1 6,17,-1/1 8,33,-1/1 8,34,-1/1 8,35,-1/1 11,4,1/1 15,10,-1/1 16,12,-1/1 20,27,-1/1 26,31,1/1 28,32,1/1 33,24,1/1 35,24,1/1 36,24,-2/1
sc 25 2,23,1/1 4,22,-2/1 6,20,1/1 7,18,-2/1 9,34,-2/1 9,35,-2/1 9,36,-1/1 11,1,-2/1 12,4,1/1 14,7,1/1 16,11,-1/1 17,27,1/1 20,28,-2/1 23,30,-2/1 27,32,2/1 33,25,-1/1 34,25,1/1
sc 26 4,23,-1/1 7,20,1/1 10,35,-1/1 10,36,-1/1 12,2,-1/1 13,5,-1/1 14,6,1/1 15,8,1/1 18,28,1/1 21,29,1/1 22,30,-1/1 24,31,-1/1 34,26,-1/1 36,26,2/1
sc 27 1,25,1/1 4,24,-2/1 5,23,1/1 7,21,-2/1 8,20,1/1 9,17,-2/1 11,33,-2/1 11,34,-2/1 11,35,-2/1 11,36,-1/1 13,4,1/1 15,7,1/1 16,9,1/1 20,29,-2/1 23,31,-2/1 25,32,-2/1 33,27,1/1
sc 28 2,26,1/1 4,25,-1/1 9,20,1/1 10,18,-1/1 12,34,-1/1 12,35,-1/1 12,36,-1/1 13,1,-1/1 14,3,-1/1 16,8,1/1 17,29,1/1 19,30,1/1 24,32,-1/1 33,28,-1/1 34,28,1/1 35,28,-1/1 36,28,2/1
sc 29 1,28,1/1 4,27,-1/1 5,26,1/1 10,21,-1/1 11,20,1/1 12,17,-1/1 13,33,-1/1 13,34,-1/1 13,35,-1/1 13,36,-1/1 15,3,-1/1 16,6,-1/1 19,31,1/1 22,32,1/1 33,29,1/1 35,29,-1/1 36,29,2/1
sc 30 3,28,1/1 6,26,-1/1 7,25,-1/1 9,23,1/1 10,22,1/1 12,19,-1/1 14,34,-1/1 14,35,-2/1 14,36,-1/1 15,1,-1/1 16,5,1/1 17,31,1/1 21,32,-1/1 33,30,-1/1 35,30,1/1
sc 31 1,30,1/1 3,29,1/1 7,27,-1/1 8,26,-1/1 10,24,1/1 11,23,1/1 13,19,-1/1 14,17,-1/1 15,33,-1/1 15,34,-1/1 15,35,-2/1 15,36,-1/1 16,2,-1/1 18,32,1/1 33,31,1/1 34,31,-1/1 35,31,1/1
sc 32 2,31,1/1 5,30,-1/1 6,29,1/1 8,28,-1/1 9,27,-1/1 11,25,1/1 12,24,1/1 13,22,-1/1 14,21,1/1 15,18,-1/1 16,33,-1/1 16,34,-2/1 16,35,-2/1 16,36,-1/1 34,32,1/1
sc 33 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,1/1 31,31,-1/1
sc 34 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 10,10,-1/1 12,12,1/1 15,15,-1/1 16,16,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 25,25,-1/1 26,26,1/1 28,28,-1/1 31,31,1/1 32,32,-1/1
sc 35 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 12,12,-1/1 13,13,-1/1 14,14,1/1 15,15,1/1 18,18,1/1 19,19,-2/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,-1/1 28,28,1/1 29,29,1/1 30,30,-1/1 31,31,-1/1
sc 36 3,3,-2/1 4,4,2/1 6,6,-2/1 8,8,-2/1 10,10,2/1 12,12,2/1 13,13,2/1 19,19,2/1 20,20,-2/1 22,22,2/1 24,24,2/1 26,26,-2/1 28,28,-2/1 29,29,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SU2.txt <==
name SU2
type A 1
hw 1
fundims 2
cartan 2
nbasis 1 1 1
dimR 2
mat 1 1,2,1/1
mat 2 2,1,1/1
mat 3 1,1,1/1 2,2,-1/1
sc 1 2,3,1/1 3,1,-2/1
sc 2 1,3,-1/1 3,2,2/1
sc 3 1,1,2/1 2,2,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SU2_3.txt <==
name SU2_3
type A 1
hw 2
fundims 2
cartan 2
nbasis 1 1 1
dimR 3
mat 1 1,2,2/1 2,3,1/1
mat 2 2,1,1/1 3,2,2/1
mat 3 1,1,2/1 3,3,-2/1
sc 1 2,3,1/1 3,1,-2/1
sc 2 1,3,-1/1 3,2,2/1
sc 3 1,1,2/1 2,2,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SU2_4.txt <==
name SU2_4
type A 1
hw 3
fundims 2
cartan 2
nbasis 1 1 1
dimR 4
mat 1 1,2,3/1 2,3,2/1 3,4,1/1
mat 2 2,1,1/1 3,2,2/1 4,3,3/1
mat 3 1,1,3/1 2,2,1/1 3,3,-1/1 4,4,-3/1
sc 1 2,3,1/1 3,1,-2/1
sc 2 1,3,-1/1 3,2,2/1
sc 3 1,1,2/1 2,2,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SU2_5.txt <==
name SU2_5
type A 1
hw 4
fundims 2
cartan 2
nbasis 1 1 1
dimR 5
mat 1 1,2,4/1 2,3,3/1 3,4,2/1 4,5,1/1
mat 2 2,1,1/1 3,2,2/1 4,3,3/1 5,4,4/1
mat 3 1,1,4/1 2,2,2/1 4,4,-2/1 5,5,-4/1
sc 1 2,3,1/1 3,1,-2/1
sc 2 1,3,-1/1 3,2,2/1
sc 3 1,1,2/1 2,2,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SU2_6.txt <==
name SU2_6
type A 1
hw 5
fundims 2
cartan 2
nbasis 1 1 1
dimR 6
mat 1 1,2,5/1 2,3,4/1 3,4,3/1 4,5,2/1 5,6,1/1
mat 2 2,1,1/1 3,2,2/1 4,3,3/1 5,4,4/1 6,5,5/1
mat 3 1,1,5/1 2,2,3/1 3,3,1/1 4,4,-1/1 5,5,-3/1 6,6,-5/1
sc 1 2,3,1/1 3,1,-2/1
sc 2 1,3,-1/1 3,2,2/1
sc 3 1,1,2/1 2,2,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SU2_7.txt <==
name SU2_7
type A 1
hw 6
fundims 2
cartan 2
nbasis 1 1 1
dimR 7
mat 1 1,2,6/1 2,3,5/1 3,4,4/1 4,5,3/1 5,6,2/1 6,7,1/1
mat 2 2,1,1/1 3,2,2/1 4,3,3/1 5,4,4/1 6,5,5/1 7,6,6/1
mat 3 1,1,6/1 2,2,4/1 3,3,2/1 5,5,-2/1 6,6,-4/1 7,7,-6/1
sc 1 2,3,1/1 3,1,-2/1
sc 2 1,3,-1/1 3,2,2/1
sc 3 1,1,2/1 2,2,-2/1
done


==> anc/numbers/deposit/color57/gapdata/SU3.txt <==
name SU3
type A 2
hw 1 0
fundims 3 3
cartan 2 -1 -1 2
nbasis 3 3 2
dimR 3
mat 1 1,2,1/1
mat 2 2,3,-1/1
mat 3 1,3,1/1
mat 4 2,1,1/1
mat 5 3,2,-1/1
mat 6 3,1,1/1
mat 7 1,1,1/1 2,2,-1/1
mat 8 2,2,1/1 3,3,-1/1
sc 1 2,3,-1/1 4,7,1/1 6,5,1/1 7,1,-2/1 8,1,1/1
sc 2 1,3,1/1 5,8,1/1 6,4,-1/1 7,2,1/1 8,2,-2/1
sc 3 4,2,1/1 5,1,-1/1 6,7,1/1 6,8,1/1 7,3,-1/1 8,3,-1/1
sc 4 1,7,-1/1 3,2,-1/1 5,6,1/1 7,4,2/1 8,4,-1/1
sc 5 2,8,-1/1 3,1,1/1 4,6,-1/1 7,5,-1/1 8,5,2/1
sc 6 1,5,-1/1 2,4,1/1 3,7,-1/1 3,8,-1/1 7,6,1/1 8,6,1/1
sc 7 1,1,2/1 2,2,-1/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1
sc 8 1,1,-1/1 2,2,2/1 3,3,1/1 4,4,1/1 5,5,-2/1 6,6,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU3_10.txt <==
name SU3_10
type A 2
hw 3 0
fundims 3 3
cartan 2 -1 -1 2
nbasis 3 3 2
dimR 10
mat 1 1,2,3/1 2,4,2/1 3,5,2/1 4,6,1/1 5,8,1/1 7,9,1/1
mat 2 2,3,-1/1 4,5,-2/1 5,7,-1/1 6,8,-3/1 8,9,-2/1 9,10,-1/1
mat 3 1,3,3/1 2,5,2/1 3,7,2/1 4,8,1/1 5,9,1/1 7,10,1/1
mat 4 2,1,1/1 4,2,2/1 5,3,1/1 6,4,3/1 8,5,2/1 9,7,1/1
mat 5 3,2,-1/1 5,4,-1/1 7,5,-2/1 8,6,-1/1 9,8,-2/1 10,9,-3/1
mat 6 3,1,1/1 5,2,1/1 7,3,2/1 8,4,1/1 9,5,2/1 10,7,3/1
mat 7 1,1,3/1 2,2,1/1 3,3,2/1 4,4,-1/1 6,6,-3/1 7,7,1/1 8,8,-2/1 9,9,-1/1
mat 8 2,2,1/1 3,3,-1/1 4,4,2/1 6,6,3/1 7,7,-2/1 8,8,1/1 9,9,-1/1 10,10,-3/1
sc 1 2,3,-1/1 4,7,1/1 6,5,1/1 7,1,-2/1 8,1,1/1
sc 2 1,3,1/1 5,8,1/1 6,4,-1/1 7,2,1/1 8,2,-2/1
sc 3 4,2,1/1 5,1,-1/1 6,7,1/1 6,8,1/1 7,3,-1/1 8,3,-1/1
sc 4 1,7,-1/1 3,2,-1/1 5,6,1/1 7,4,2/1 8,4,-1/1
sc 5 2,8,-1/1 3,1,1/1 4,6,-1/1 7,5,-1/1 8,5,2/1
sc 6 1,5,-1/1 2,4,1/1 3,7,-1/1 3,8,-1/1 7,6,1/1 8,6,1/1
sc 7 1,1,2/1 2,2,-1/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1
sc 8 1,1,-1/1 2,2,2/1 3,3,1/1 4,4,1/1 5,5,-2/1 6,6,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU3_15p.txt <==
name SU3_15p
type A 2
hw 4 0
fundims 3 3
cartan 2 -1 -1 2
nbasis 3 3 2
dimR 15
mat 1 1,2,4/1 2,4,3/1 3,5,3/1 4,6,2/1 5,8,2/1 6,9,1/1 7,10,2/1 8,11,1/1 10,13,1/1 12,14,1/1
mat 2 2,3,-1/1 4,5,-2/1 5,7,-1/1 6,8,-3/1 8,10,-2/1 9,11,-4/1 10,12,-1/1 11,13,-3/1 13,14,-2/1 14,15,-1/1
mat 3 1,3,4/1 2,5,3/1 3,7,3/1 4,8,2/1 5,10,2/1 6,11,1/1 7,12,2/1 8,13,1/1 10,14,1/1 12,15,1/1
mat 4 2,1,1/1 4,2,2/1 5,3,1/1 6,4,3/1 8,5,2/1 9,6,4/1 10,7,1/1 11,8,3/1 13,10,2/1 14,12,1/1
mat 5 3,2,-1/1 5,4,-1/1 7,5,-2/1 8,6,-1/1 10,8,-2/1 11,9,-1/1 12,10,-3/1 13,11,-2/1 14,13,-3/1 15,14,-4/1
mat 6 3,1,1/1 5,2,1/1 7,3,2/1 8,4,1/1 10,5,2/1 11,6,1/1 12,7,3/1 13,8,2/1 14,10,3/1 15,12,4/1
mat 7 1,1,4/1 2,2,2/1 3,3,3/1 5,5,1/1 6,6,-2/1 7,7,2/1 8,8,-1/1 9,9,-4/1 11,11,-3/1 12,12,1/1 13,13,-2/1 14,14,-1/1
mat 8 2,2,1/1 3,3,-1/1 4,4,2/1 6,6,3/1 7,7,-2/1 8,8,1/1 9,9,4/1 10,10,-1/1 11,11,2/1 12,12,-3/1 14,14,-2/1 15,15,-4/1
sc 1 2,3,-1/1 4,7,1/1 6,5,1/1 7,1,-2/1 8,1,1/1
sc 2 1,3,1/1 5,8,1/1 6,4,-1/1 7,2,1/1 8,2,-2/1
sc 3 4,2,1/1 5,1,-1/1 6,7,1/1 6,8,1/1 7,3,-1/1 8,3,-1/1
sc 4 1,7,-1/1 3,2,-1/1 5,6,1/1 7,4,2/1 8,4,-1/1
sc 5 2,8,-1/1 3,1,1/1 4,6,-1/1 7,5,-1/1 8,5,2/1
sc 6 1,5,-1/1 2,4,1/1 3,7,-1/1 3,8,-1/1 7,6,1/1 8,6,1/1
sc 7 1,1,2/1 2,2,-1/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1
sc 8 1,1,-1/1 2,2,2/1 3,3,1/1 4,4,1/1 5,5,-2/1 6,6,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU3_6.txt <==
name SU3_6
type A 2
hw 2 0
fundims 3 3
cartan 2 -1 -1 2
nbasis 3 3 2
dimR 6
mat 1 1,2,2/1 2,4,1/1 3,5,1/1
mat 2 2,3,-1/1 4,5,-2/1 5,6,-1/1
mat 3 1,3,2/1 2,5,1/1 3,6,1/1
mat 4 2,1,1/1 4,2,2/1 5,3,1/1
mat 5 3,2,-1/1 5,4,-1/1 6,5,-2/1
mat 6 3,1,1/1 5,2,1/1 6,3,2/1
mat 7 1,1,2/1 3,3,1/1 4,4,-2/1 5,5,-1/1
mat 8 2,2,1/1 3,3,-1/1 4,4,2/1 6,6,-2/1
sc 1 2,3,-1/1 4,7,1/1 6,5,1/1 7,1,-2/1 8,1,1/1
sc 2 1,3,1/1 5,8,1/1 6,4,-1/1 7,2,1/1 8,2,-2/1
sc 3 4,2,1/1 5,1,-1/1 6,7,1/1 6,8,1/1 7,3,-1/1 8,3,-1/1
sc 4 1,7,-1/1 3,2,-1/1 5,6,1/1 7,4,2/1 8,4,-1/1
sc 5 2,8,-1/1 3,1,1/1 4,6,-1/1 7,5,-1/1 8,5,2/1
sc 6 1,5,-1/1 2,4,1/1 3,7,-1/1 3,8,-1/1 7,6,1/1 8,6,1/1
sc 7 1,1,2/1 2,2,-1/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1
sc 8 1,1,-1/1 2,2,2/1 3,3,1/1 4,4,1/1 5,5,-2/1 6,6,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU4.txt <==
name SU4
type A 3
hw 1 0 0
fundims 4 6 4
cartan 2 -1 0 -1 2 -1 0 -1 2
nbasis 6 6 3
dimR 4
mat 1 1,2,1/1
mat 2 2,3,-1/1
mat 3 3,4,-1/1
mat 4 1,3,1/1
mat 5 2,4,-1/1
mat 6 1,4,1/1
mat 7 2,1,1/1
mat 8 3,2,-1/1
mat 9 4,3,-1/1
mat 10 3,1,1/1
mat 11 4,2,-1/1
mat 12 4,1,1/1
mat 13 1,1,1/1 2,2,-1/1
mat 14 2,2,1/1 3,3,-1/1
mat 15 3,3,1/1 4,4,-1/1
sc 1 2,4,-1/1 5,6,-1/1 7,13,1/1 10,8,1/1 12,11,1/1 13,1,-2/1 14,1,1/1
sc 2 1,4,1/1 3,5,-1/1 8,14,1/1 10,7,-1/1 11,9,1/1 13,2,1/1 14,2,-2/1 15,2,1/1
sc 3 2,5,1/1 4,6,1/1 9,15,1/1 11,8,-1/1 12,10,-1/1 14,3,1/1 15,3,-2/1
sc 4 3,6,-1/1 7,2,1/1 8,1,-1/1 10,13,1/1 10,14,1/1 12,9,1/1 13,4,-1/1 14,4,-1/1 15,4,1/1
sc 5 1,6,1/1 8,3,1/1 9,2,-1/1 11,14,1/1 11,15,1/1 12,7,-1/1 13,5,1/1 14,5,-1/1 15,5,-1/1
sc 6 7,5,1/1 9,4,-1/1 10,3,1/1 11,1,-1/1 12,13,1/1 12,14,1/1 12,15,1/1 13,6,-1/1 15,6,-1/1
sc 7 1,13,-1/1 4,2,-1/1 6,5,-1/1 8,10,1/1 11,12,1/1 13,7,2/1 14,7,-1/1
sc 8 2,14,-1/1 4,1,1/1 5,3,-1/1 7,10,-1/1 9,11,1/1 13,8,-1/1 14,8,2/1 15,8,-1/1
sc 9 3,15,-1/1 5,2,1/1 6,4,1/1 8,11,-1/1 10,12,-1/1 14,9,-1/1 15,9,2/1
sc 10 1,8,-1/1 2,7,1/1 4,13,-1/1 4,14,-1/1 6,3,-1/1 9,12,1/1 13,10,1/1 14,10,1/1 15,10,-1/1
sc 11 2,9,-1/1 3,8,1/1 5,14,-1/1 5,15,-1/1 6,1,1/1 7,12,-1/1 13,11,-1/1 14,11,1/1 15,11,1/1
sc 12 1,11,-1/1 3,10,1/1 4,9,-1/1 5,7,1/1 6,13,-1/1 6,14,-1/1 6,15,-1/1 13,12,1/1 15,12,1/1
sc 13 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-2/1 8,8,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1
sc 14 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,1/1 5,5,1/1 7,7,1/1 8,8,-2/1 9,9,1/1 10,10,-1/1 11,11,-1/1
sc 15 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,1/1 6,6,1/1 8,8,1/1 9,9,-2/1 10,10,1/1 11,11,-1/1 12,12,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU4_10.txt <==
name SU4_10
type A 3
hw 2 0 0
fundims 4 6 4
cartan 2 -1 0 -1 2 -1 0 -1 2
nbasis 6 6 3
dimR 10
mat 1 1,2,2/1 2,4,1/1 3,6,1/1 5,7,1/1
mat 2 2,3,-1/1 4,6,-2/1 6,8,-1/1 7,9,-1/1
mat 3 3,5,-1/1 6,7,-1/1 8,9,-2/1 9,10,-1/1
mat 4 1,3,2/1 2,6,1/1 3,8,1/1 5,9,1/1
mat 5 2,5,-1/1 4,7,-2/1 6,9,-1/1 7,10,-1/1
mat 6 1,5,2/1 2,7,1/1 3,9,1/1 5,10,1/1
mat 7 2,1,1/1 4,2,2/1 6,3,1/1 7,5,1/1
mat 8 3,2,-1/1 6,4,-1/1 8,6,-2/1 9,7,-1/1
mat 9 5,3,-1/1 7,6,-1/1 9,8,-1/1 10,9,-2/1
mat 10 3,1,1/1 6,2,1/1 8,3,2/1 9,5,1/1
mat 11 5,2,-1/1 7,4,-1/1 9,6,-1/1 10,7,-2/1
mat 12 5,1,1/1 7,2,1/1 9,3,1/1 10,5,2/1
mat 13 1,1,2/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1 7,7,-1/1
mat 14 2,2,1/1 3,3,-1/1 4,4,2/1 7,7,1/1 8,8,-2/1 9,9,-1/1
mat 15 3,3,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,2/1 10,10,-2/1
sc 1 2,4,-1/1 5,6,-1/1 7,13,1/1 10,8,1/1 12,11,1/1 13,1,-2/1 14,1,1/1
sc 2 1,4,1/1 3,5,-1/1 8,14,1/1 10,7,-1/1 11,9,1/1 13,2,1/1 14,2,-2/1 15,2,1/1
sc 3 2,5,1/1 4,6,1/1 9,15,1/1 11,8,-1/1 12,10,-1/1 14,3,1/1 15,3,-2/1
sc 4 3,6,-1/1 7,2,1/1 8,1,-1/1 10,13,1/1 10,14,1/1 12,9,1/1 13,4,-1/1 14,4,-1/1 15,4,1/1
sc 5 1,6,1/1 8,3,1/1 9,2,-1/1 11,14,1/1 11,15,1/1 12,7,-1/1 13,5,1/1 14,5,-1/1 15,5,-1/1
sc 6 7,5,1/1 9,4,-1/1 10,3,1/1 11,1,-1/1 12,13,1/1 12,14,1/1 12,15,1/1 13,6,-1/1 15,6,-1/1
sc 7 1,13,-1/1 4,2,-1/1 6,5,-1/1 8,10,1/1 11,12,1/1 13,7,2/1 14,7,-1/1
sc 8 2,14,-1/1 4,1,1/1 5,3,-1/1 7,10,-1/1 9,11,1/1 13,8,-1/1 14,8,2/1 15,8,-1/1
sc 9 3,15,-1/1 5,2,1/1 6,4,1/1 8,11,-1/1 10,12,-1/1 14,9,-1/1 15,9,2/1
sc 10 1,8,-1/1 2,7,1/1 4,13,-1/1 4,14,-1/1 6,3,-1/1 9,12,1/1 13,10,1/1 14,10,1/1 15,10,-1/1
sc 11 2,9,-1/1 3,8,1/1 5,14,-1/1 5,15,-1/1 6,1,1/1 7,12,-1/1 13,11,-1/1 14,11,1/1 15,11,1/1
sc 12 1,11,-1/1 3,10,1/1 4,9,-1/1 5,7,1/1 6,13,-1/1 6,14,-1/1 6,15,-1/1 13,12,1/1 15,12,1/1
sc 13 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-2/1 8,8,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1
sc 14 1,1,-1/1 2,2,2/1 3,3,-1/1 4,4,1/1 5,5,1/1 7,7,1/1 8,8,-2/1 9,9,1/1 10,10,-1/1 11,11,-1/1
sc 15 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,1/1 6,6,1/1 8,8,1/1 9,9,-2/1 10,10,1/1 11,11,-1/1 12,12,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU5.txt <==
name SU5
type A 4
hw 1 0 0 0
fundims 5 10 10 5
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -1 0 0 -1 2
nbasis 10 10 4
dimR 5
mat 1 1,2,1/1
mat 2 2,3,-1/1
mat 3 3,4,-1/1
mat 4 4,5,-1/1
mat 5 1,3,1/1
mat 6 2,4,-1/1
mat 7 3,5,-1/1
mat 8 1,4,1/1
mat 9 2,5,-1/1
mat 10 1,5,1/1
mat 11 2,1,1/1
mat 12 3,2,-1/1
mat 13 4,3,-1/1
mat 14 5,4,-1/1
mat 15 3,1,1/1
mat 16 4,2,-1/1
mat 17 5,3,-1/1
mat 18 4,1,1/1
mat 19 5,2,-1/1
mat 20 5,1,1/1
mat 21 1,1,1/1 2,2,-1/1
mat 22 2,2,1/1 3,3,-1/1
mat 23 3,3,1/1 4,4,-1/1
mat 24 4,4,1/1 5,5,-1/1
sc 1 2,5,-1/1 6,8,-1/1 9,10,-1/1 11,21,1/1 15,12,1/1 18,16,1/1 20,19,1/1 21,1,-2/1 22,1,1/1
sc 2 1,5,1/1 3,6,-1/1 7,9,-1/1 12,22,1/1 15,11,-1/1 16,13,1/1 19,17,1/1 21,2,1/1 22,2,-2/1 23,2,1/1
sc 3 2,6,1/1 4,7,-1/1 5,8,1/1 13,23,1/1 16,12,-1/1 17,14,1/1 18,15,-1/1 22,3,1/1 23,3,-2/1 24,3,1/1
sc 4 3,7,1/1 6,9,1/1 8,10,1/1 14,24,1/1 17,13,-1/1 19,16,-1/1 20,18,-1/1 23,4,1/1 24,4,-2/1
sc 5 3,8,-1/1 7,10,-1/1 11,2,1/1 12,1,-1/1 15,21,1/1 15,22,1/1 18,13,1/1 20,17,1/1 21,5,-1/1 22,5,-1/1 23,5,1/1
sc 6 1,8,1/1 4,9,-1/1 12,3,1/1 13,2,-1/1 16,22,1/1 16,23,1/1 18,11,-1/1 19,14,1/1 21,6,1/1 22,6,-1/1 23,6,-1/1 24,6,1/1
sc 7 2,9,1/1 5,10,1/1 13,4,1/1 14,3,-1/1 17,23,1/1 17,24,1/1 19,12,-1/1 20,15,-1/1 22,7,1/1 23,7,-1/1 24,7,-1/1
sc 8 4,10,-1/1 11,6,1/1 13,5,-1/1 15,3,1/1 16,1,-1/1 18,21,1/1 18,22,1/1 18,23,1/1 20,14,1/1 21,8,-1/1 23,8,-1/1 24,8,1/1
sc 9 1,10,1/1 12,7,1/1 14,6,-1/1 16,4,1/1 17,2,-1/1 19,22,1/1 19,23,1/1 19,24,1/1 20,11,-1/1 21,9,1/1 22,9,-1/1 24,9,-1/1
sc 10 11,9,1/1 14,8,-1/1 15,7,1/1 17,5,-1/1 18,4,1/1 19,1,-1/1 20,21,1/1 20,22,1/1 20,23,1/1 20,24,1/1 21,10,-1/1 24,10,-1/1
sc 11 1,21,-1/1 5,2,-1/1 8,6,-1/1 10,9,-1/1 12,15,1/1 16,18,1/1 19,20,1/1 21,11,2/1 22,11,-1/1
sc 12 2,22,-1/1 5,1,1/1 6,3,-1/1 9,7,-1/1 11,15,-1/1 13,16,1/1 17,19,1/1 21,12,-1/1 22,12,2/1 23,12,-1/1
sc 13 3,23,-1/1 6,2,1/1 7,4,-1/1 8,5,1/1 12,16,-1/1 14,17,1/1 15,18,-1/1 22,13,-1/1 23,13,2/1 24,13,-1/1
sc 14 4,24,-1/1 7,3,1/1 9,6,1/1 10,8,1/1 13,17,-1/1 16,19,-1/1 18,20,-1/1 23,14,-1/1 24,14,2/1
sc 15 1,12,-1/1 2,11,1/1 5,21,-1/1 5,22,-1/1 8,3,-1/1 10,7,-1/1 13,18,1/1 17,20,1/1 21,15,1/1 22,15,1/1 23,15,-1/1
sc 16 2,13,-1/1 3,12,1/1 6,22,-1/1 6,23,-1/1 8,1,1/1 9,4,-1/1 11,18,-1/1 14,19,1/1 21,16,-1/1 22,16,1/1 23,16,1/1 24,16,-1/1
sc 17 3,14,-1/1 4,13,1/1 7,23,-1/1 7,24,-1/1 9,2,1/1 10,5,1/1 12,19,-1/1 15,20,-1/1 22,17,-1/1 23,17,1/1 24,17,1/1
sc 18 1,16,-1/1 3,15,1/1 5,13,-1/1 6,11,1/1 8,21,-1/1 8,22,-1/1 8,23,-1/1 10,4,-1/1 14,20,1/1 21,18,1/1 23,18,1/1 24,18,-1/1
sc 19 2,17,-1/1 4,16,1/1 6,14,-1/1 7,12,1/1 9,22,-1/1 9,23,-1/1 9,24,-1/1 10,1,1/1 11,20,-1/1 21,19,-1/1 22,19,1/1 24,19,1/1
sc 20 1,19,-1/1 4,18,1/1 5,17,-1/1 7,15,1/1 8,14,-1/1 9,11,1/1 10,21,-1/1 10,22,-1/1 10,23,-1/1 10,24,-1/1 21,20,1/1 24,20,1/1
sc 21 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-2/1 12,12,1/1 15,15,-1/1 16,16,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1
sc 22 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 11,11,1/1 12,12,-2/1 13,13,1/1 15,15,-1/1 16,16,-1/1 17,17,1/1 19,19,-1/1
sc 23 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 12,12,1/1 13,13,-2/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,-1/1 18,18,-1/1
sc 24 3,3,-1/1 4,4,2/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 13,13,1/1 14,14,-2/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU5_10.txt <==
name SU5_10
type A 4
hw 0 1 0 0
fundims 5 10 10 5
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -1 0 0 -1 2
nbasis 10 10 4
dimR 10
mat 1 2,3,1/1 4,5,1/1 6,7,1/1
mat 2 1,2,1/1 5,8,1/1 7,9,1/1
mat 3 2,4,-1/1 3,5,-1/1 9,10,-1/1
mat 4 4,6,-1/1 5,7,-1/1 8,9,-1/1
mat 5 1,3,1/1 4,8,-1/1 6,9,-1/1
mat 6 1,4,1/1 3,8,-1/1 7,10,1/1
mat 7 2,6,-1/1 3,7,-1/1 8,10,1/1
mat 8 1,5,1/1 2,8,1/1 6,10,-1/1
mat 9 1,6,1/1 3,9,-1/1 5,10,-1/1
mat 10 1,7,1/1 2,9,1/1 4,10,1/1
mat 11 3,2,1/1 5,4,1/1 7,6,1/1
mat 12 2,1,1/1 8,5,1/1 9,7,1/1
mat 13 4,2,-1/1 5,3,-1/1 10,9,-1/1
mat 14 6,4,-1/1 7,5,-1/1 9,8,-1/1
mat 15 3,1,1/1 8,4,-1/1 9,6,-1/1
mat 16 4,1,1/1 8,3,-1/1 10,7,1/1
mat 17 6,2,-1/1 7,3,-1/1 10,8,1/1
mat 18 5,1,1/1 8,2,1/1 10,6,-1/1
mat 19 6,1,1/1 9,3,-1/1 10,5,-1/1
mat 20 7,1,1/1 9,2,1/1 10,4,1/1
mat 21 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1
mat 22 1,1,1/1 2,2,-1/1 5,5,1/1 7,7,1/1 8,8,-1/1 9,9,-1/1
mat 23 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,-1/1 9,9,1/1 10,10,-1/1
mat 24 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 8,8,1/1 9,9,-1/1
sc 1 2,5,-1/1 6,8,-1/1 9,10,-1/1 11,21,1/1 15,12,1/1 18,16,1/1 20,19,1/1 21,1,-2/1 22,1,1/1
sc 2 1,5,1/1 3,6,-1/1 7,9,-1/1 12,22,1/1 15,11,-1/1 16,13,1/1 19,17,1/1 21,2,1/1 22,2,-2/1 23,2,1/1
sc 3 2,6,1/1 4,7,-1/1 5,8,1/1 13,23,1/1 16,12,-1/1 17,14,1/1 18,15,-1/1 22,3,1/1 23,3,-2/1 24,3,1/1
sc 4 3,7,1/1 6,9,1/1 8,10,1/1 14,24,1/1 17,13,-1/1 19,16,-1/1 20,18,-1/1 23,4,1/1 24,4,-2/1
sc 5 3,8,-1/1 7,10,-1/1 11,2,1/1 12,1,-1/1 15,21,1/1 15,22,1/1 18,13,1/1 20,17,1/1 21,5,-1/1 22,5,-1/1 23,5,1/1
sc 6 1,8,1/1 4,9,-1/1 12,3,1/1 13,2,-1/1 16,22,1/1 16,23,1/1 18,11,-1/1 19,14,1/1 21,6,1/1 22,6,-1/1 23,6,-1/1 24,6,1/1
sc 7 2,9,1/1 5,10,1/1 13,4,1/1 14,3,-1/1 17,23,1/1 17,24,1/1 19,12,-1/1 20,15,-1/1 22,7,1/1 23,7,-1/1 24,7,-1/1
sc 8 4,10,-1/1 11,6,1/1 13,5,-1/1 15,3,1/1 16,1,-1/1 18,21,1/1 18,22,1/1 18,23,1/1 20,14,1/1 21,8,-1/1 23,8,-1/1 24,8,1/1
sc 9 1,10,1/1 12,7,1/1 14,6,-1/1 16,4,1/1 17,2,-1/1 19,22,1/1 19,23,1/1 19,24,1/1 20,11,-1/1 21,9,1/1 22,9,-1/1 24,9,-1/1
sc 10 11,9,1/1 14,8,-1/1 15,7,1/1 17,5,-1/1 18,4,1/1 19,1,-1/1 20,21,1/1 20,22,1/1 20,23,1/1 20,24,1/1 21,10,-1/1 24,10,-1/1
sc 11 1,21,-1/1 5,2,-1/1 8,6,-1/1 10,9,-1/1 12,15,1/1 16,18,1/1 19,20,1/1 21,11,2/1 22,11,-1/1
sc 12 2,22,-1/1 5,1,1/1 6,3,-1/1 9,7,-1/1 11,15,-1/1 13,16,1/1 17,19,1/1 21,12,-1/1 22,12,2/1 23,12,-1/1
sc 13 3,23,-1/1 6,2,1/1 7,4,-1/1 8,5,1/1 12,16,-1/1 14,17,1/1 15,18,-1/1 22,13,-1/1 23,13,2/1 24,13,-1/1
sc 14 4,24,-1/1 7,3,1/1 9,6,1/1 10,8,1/1 13,17,-1/1 16,19,-1/1 18,20,-1/1 23,14,-1/1 24,14,2/1
sc 15 1,12,-1/1 2,11,1/1 5,21,-1/1 5,22,-1/1 8,3,-1/1 10,7,-1/1 13,18,1/1 17,20,1/1 21,15,1/1 22,15,1/1 23,15,-1/1
sc 16 2,13,-1/1 3,12,1/1 6,22,-1/1 6,23,-1/1 8,1,1/1 9,4,-1/1 11,18,-1/1 14,19,1/1 21,16,-1/1 22,16,1/1 23,16,1/1 24,16,-1/1
sc 17 3,14,-1/1 4,13,1/1 7,23,-1/1 7,24,-1/1 9,2,1/1 10,5,1/1 12,19,-1/1 15,20,-1/1 22,17,-1/1 23,17,1/1 24,17,1/1
sc 18 1,16,-1/1 3,15,1/1 5,13,-1/1 6,11,1/1 8,21,-1/1 8,22,-1/1 8,23,-1/1 10,4,-1/1 14,20,1/1 21,18,1/1 23,18,1/1 24,18,-1/1
sc 19 2,17,-1/1 4,16,1/1 6,14,-1/1 7,12,1/1 9,22,-1/1 9,23,-1/1 9,24,-1/1 10,1,1/1 11,20,-1/1 21,19,-1/1 22,19,1/1 24,19,1/1
sc 20 1,19,-1/1 4,18,1/1 5,17,-1/1 7,15,1/1 8,14,-1/1 9,11,1/1 10,21,-1/1 10,22,-1/1 10,23,-1/1 10,24,-1/1 21,20,1/1 24,20,1/1
sc 21 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-2/1 12,12,1/1 15,15,-1/1 16,16,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1
sc 22 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 11,11,1/1 12,12,-2/1 13,13,1/1 15,15,-1/1 16,16,-1/1 17,17,1/1 19,19,-1/1
sc 23 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 12,12,1/1 13,13,-2/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,-1/1 18,18,-1/1
sc 24 3,3,-1/1 4,4,2/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 13,13,1/1 14,14,-2/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU5_15.txt <==
name SU5_15
type A 4
hw 2 0 0 0
fundims 5 10 10 5
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -1 0 0 -1 2
nbasis 10 10 4
dimR 15
mat 1 1,2,2/1 2,4,1/1 3,6,1/1 5,8,1/1 7,10,1/1
mat 2 2,3,-1/1 4,6,-2/1 6,9,-1/1 8,11,-1/1 10,12,-1/1
mat 3 3,5,-1/1 6,8,-1/1 9,11,-2/1 11,13,-1/1 12,14,-1/1
mat 4 5,7,-1/1 8,10,-1/1 11,12,-1/1 13,14,-2/1 14,15,-1/1
mat 5 1,3,2/1 2,6,1/1 3,9,1/1 5,11,1/1 7,12,1/1
mat 6 2,5,-1/1 4,8,-2/1 6,11,-1/1 8,13,-1/1 10,14,-1/1
mat 7 3,7,-1/1 6,10,-1/1 9,12,-2/1 11,14,-1/1 12,15,-1/1
mat 8 1,5,2/1 2,8,1/1 3,11,1/1 5,13,1/1 7,14,1/1
mat 9 2,7,-1/1 4,10,-2/1 6,12,-1/1 8,14,-1/1 10,15,-1/1
mat 10 1,7,2/1 2,10,1/1 3,12,1/1 5,14,1/1 7,15,1/1
mat 11 2,1,1/1 4,2,2/1 6,3,1/1 8,5,1/1 10,7,1/1
mat 12 3,2,-1/1 6,4,-1/1 9,6,-2/1 11,8,-1/1 12,10,-1/1
mat 13 5,3,-1/1 8,6,-1/1 11,9,-1/1 13,11,-2/1 14,12,-1/1
mat 14 7,5,-1/1 10,8,-1/1 12,11,-1/1 14,13,-1/1 15,14,-2/1
mat 15 3,1,1/1 6,2,1/1 9,3,2/1 11,5,1/1 12,7,1/1
mat 16 5,2,-1/1 8,4,-1/1 11,6,-1/1 13,8,-2/1 14,10,-1/1
mat 17 7,3,-1/1 10,6,-1/1 12,9,-1/1 14,11,-1/1 15,12,-2/1
mat 18 5,1,1/1 8,2,1/1 11,3,1/1 13,5,2/1 14,7,1/1
mat 19 7,2,-1/1 10,4,-1/1 12,6,-1/1 14,8,-1/1 15,10,-2/1
mat 20 7,1,1/1 10,2,1/1 12,3,1/1 14,5,1/1 15,7,2/1
mat 21 1,1,2/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 10,10,-1/1
mat 22 2,2,1/1 3,3,-1/1 4,4,2/1 8,8,1/1 9,9,-2/1 10,10,1/1 11,11,-1/1 12,12,-1/1
mat 23 3,3,1/1 5,5,-1/1 6,6,1/1 8,8,-1/1 9,9,2/1 12,12,1/1 13,13,-2/1 14,14,-1/1
mat 24 5,5,1/1 7,7,-1/1 8,8,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,2/1 15,15,-2/1
sc 1 2,5,-1/1 6,8,-1/1 9,10,-1/1 11,21,1/1 15,12,1/1 18,16,1/1 20,19,1/1 21,1,-2/1 22,1,1/1
sc 2 1,5,1/1 3,6,-1/1 7,9,-1/1 12,22,1/1 15,11,-1/1 16,13,1/1 19,17,1/1 21,2,1/1 22,2,-2/1 23,2,1/1
sc 3 2,6,1/1 4,7,-1/1 5,8,1/1 13,23,1/1 16,12,-1/1 17,14,1/1 18,15,-1/1 22,3,1/1 23,3,-2/1 24,3,1/1
sc 4 3,7,1/1 6,9,1/1 8,10,1/1 14,24,1/1 17,13,-1/1 19,16,-1/1 20,18,-1/1 23,4,1/1 24,4,-2/1
sc 5 3,8,-1/1 7,10,-1/1 11,2,1/1 12,1,-1/1 15,21,1/1 15,22,1/1 18,13,1/1 20,17,1/1 21,5,-1/1 22,5,-1/1 23,5,1/1
sc 6 1,8,1/1 4,9,-1/1 12,3,1/1 13,2,-1/1 16,22,1/1 16,23,1/1 18,11,-1/1 19,14,1/1 21,6,1/1 22,6,-1/1 23,6,-1/1 24,6,1/1
sc 7 2,9,1/1 5,10,1/1 13,4,1/1 14,3,-1/1 17,23,1/1 17,24,1/1 19,12,-1/1 20,15,-1/1 22,7,1/1 23,7,-1/1 24,7,-1/1
sc 8 4,10,-1/1 11,6,1/1 13,5,-1/1 15,3,1/1 16,1,-1/1 18,21,1/1 18,22,1/1 18,23,1/1 20,14,1/1 21,8,-1/1 23,8,-1/1 24,8,1/1
sc 9 1,10,1/1 12,7,1/1 14,6,-1/1 16,4,1/1 17,2,-1/1 19,22,1/1 19,23,1/1 19,24,1/1 20,11,-1/1 21,9,1/1 22,9,-1/1 24,9,-1/1
sc 10 11,9,1/1 14,8,-1/1 15,7,1/1 17,5,-1/1 18,4,1/1 19,1,-1/1 20,21,1/1 20,22,1/1 20,23,1/1 20,24,1/1 21,10,-1/1 24,10,-1/1
sc 11 1,21,-1/1 5,2,-1/1 8,6,-1/1 10,9,-1/1 12,15,1/1 16,18,1/1 19,20,1/1 21,11,2/1 22,11,-1/1
sc 12 2,22,-1/1 5,1,1/1 6,3,-1/1 9,7,-1/1 11,15,-1/1 13,16,1/1 17,19,1/1 21,12,-1/1 22,12,2/1 23,12,-1/1
sc 13 3,23,-1/1 6,2,1/1 7,4,-1/1 8,5,1/1 12,16,-1/1 14,17,1/1 15,18,-1/1 22,13,-1/1 23,13,2/1 24,13,-1/1
sc 14 4,24,-1/1 7,3,1/1 9,6,1/1 10,8,1/1 13,17,-1/1 16,19,-1/1 18,20,-1/1 23,14,-1/1 24,14,2/1
sc 15 1,12,-1/1 2,11,1/1 5,21,-1/1 5,22,-1/1 8,3,-1/1 10,7,-1/1 13,18,1/1 17,20,1/1 21,15,1/1 22,15,1/1 23,15,-1/1
sc 16 2,13,-1/1 3,12,1/1 6,22,-1/1 6,23,-1/1 8,1,1/1 9,4,-1/1 11,18,-1/1 14,19,1/1 21,16,-1/1 22,16,1/1 23,16,1/1 24,16,-1/1
sc 17 3,14,-1/1 4,13,1/1 7,23,-1/1 7,24,-1/1 9,2,1/1 10,5,1/1 12,19,-1/1 15,20,-1/1 22,17,-1/1 23,17,1/1 24,17,1/1
sc 18 1,16,-1/1 3,15,1/1 5,13,-1/1 6,11,1/1 8,21,-1/1 8,22,-1/1 8,23,-1/1 10,4,-1/1 14,20,1/1 21,18,1/1 23,18,1/1 24,18,-1/1
sc 19 2,17,-1/1 4,16,1/1 6,14,-1/1 7,12,1/1 9,22,-1/1 9,23,-1/1 9,24,-1/1 10,1,1/1 11,20,-1/1 21,19,-1/1 22,19,1/1 24,19,1/1
sc 20 1,19,-1/1 4,18,1/1 5,17,-1/1 7,15,1/1 8,14,-1/1 9,11,1/1 10,21,-1/1 10,22,-1/1 10,23,-1/1 10,24,-1/1 21,20,1/1 24,20,1/1
sc 21 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-2/1 12,12,1/1 15,15,-1/1 16,16,1/1 18,18,-1/1 19,19,1/1 20,20,-1/1
sc 22 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 11,11,1/1 12,12,-2/1 13,13,1/1 15,15,-1/1 16,16,-1/1 17,17,1/1 19,19,-1/1
sc 23 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,1/1 12,12,1/1 13,13,-2/1 14,14,1/1 15,15,1/1 16,16,-1/1 17,17,-1/1 18,18,-1/1
sc 24 3,3,-1/1 4,4,2/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 13,13,1/1 14,14,-2/1 16,16,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU6.txt <==
name SU6
type A 5
hw 1 0 0 0 0
fundims 6 15 20 15 6
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2
nbasis 15 15 5
dimR 6
mat 1 1,2,1/1
mat 2 2,3,-1/1
mat 3 3,4,-1/1
mat 4 4,5,-1/1
mat 5 5,6,-1/1
mat 6 1,3,1/1
mat 7 2,4,-1/1
mat 8 3,5,-1/1
mat 9 4,6,-1/1
mat 10 1,4,1/1
mat 11 2,5,-1/1
mat 12 3,6,-1/1
mat 13 1,5,1/1
mat 14 2,6,-1/1
mat 15 1,6,1/1
mat 16 2,1,1/1
mat 17 3,2,-1/1
mat 18 4,3,-1/1
mat 19 5,4,-1/1
mat 20 6,5,-1/1
mat 21 3,1,1/1
mat 22 4,2,-1/1
mat 23 5,3,-1/1
mat 24 6,4,-1/1
mat 25 4,1,1/1
mat 26 5,2,-1/1
mat 27 6,3,-1/1
mat 28 5,1,1/1
mat 29 6,2,-1/1
mat 30 6,1,1/1
mat 31 1,1,1/1 2,2,-1/1
mat 32 2,2,1/1 3,3,-1/1
mat 33 3,3,1/1 4,4,-1/1
mat 34 4,4,1/1 5,5,-1/1
mat 35 5,5,1/1 6,6,-1/1
sc 1 2,6,-1/1 7,10,-1/1 11,13,-1/1 14,15,-1/1 16,31,1/1 21,17,1/1 25,22,1/1 28,26,1/1 30,29,1/1 31,1,-2/1 32,1,1/1
sc 2 1,6,1/1 3,7,-1/1 8,11,-1/1 12,14,-1/1 17,32,1/1 21,16,-1/1 22,18,1/1 26,23,1/1 29,27,1/1 31,2,1/1 32,2,-2/1 33,2,1/1
sc 3 2,7,1/1 4,8,-1/1 6,10,1/1 9,12,-1/1 18,33,1/1 22,17,-1/1 23,19,1/1 25,21,-1/1 27,24,1/1 32,3,1/1 33,3,-2/1 34,3,1/1
sc 4 3,8,1/1 5,9,-1/1 7,11,1/1 10,13,1/1 19,34,1/1 23,18,-1/1 24,20,1/1 26,22,-1/1 28,25,-1/1 33,4,1/1 34,4,-2/1 35,4,1/1
sc 5 4,9,1/1 8,12,1/1 11,14,1/1 13,15,1/1 20,35,1/1 24,19,-1/1 27,23,-1/1 29,26,-1/1 30,28,-1/1 34,5,1/1 35,5,-2/1
sc 6 3,10,-1/1 8,13,-1/1 12,15,-1/1 16,2,1/1 17,1,-1/1 21,31,1/1 21,32,1/1 25,18,1/1 28,23,1/1 30,27,1/1 31,6,-1/1 32,6,-1/1 33,6,1/1
sc 7 1,10,1/1 4,11,-1/1 9,14,-1/1 17,3,1/1 18,2,-1/1 22,32,1/1 22,33,1/1 25,16,-1/1 26,19,1/1 29,24,1/1 31,7,1/1 32,7,-1/1 33,7,-1/1 34,7,1/1
sc 8 2,11,1/1 5,12,-1/1 6,13,1/1 18,4,1/1 19,3,-1/1 23,33,1/1 23,34,1/1 26,17,-1/1 27,20,1/1 28,21,-1/1 32,8,1/1 33,8,-1/1 34,8,-1/1 35,8,1/1
sc 9 3,12,1/1 7,14,1/1 10,15,1/1 19,5,1/1 20,4,-1/1 24,34,1/1 24,35,1/1 27,18,-1/1 29,22,-1/1 30,25,-1/1 33,9,1/1 34,9,-1/1 35,9,-1/1
sc 10 4,13,-1/1 9,15,-1/1 16,7,1/1 18,6,-1/1 21,3,1/1 22,1,-1/1 25,31,1/1 25,32,1/1 25,33,1/1 28,19,1/1 30,24,1/1 31,10,-1/1 33,10,-1/1 34,10,1/1
sc 11 1,13,1/1 5,14,-1/1 17,8,1/1 19,7,-1/1 22,4,1/1 23,2,-1/1 26,32,1/1 26,33,1/1 26,34,1/1 28,16,-1/1 29,20,1/1 31,11,1/1 32,11,-1/1 34,11,-1/1 35,11,1/1
sc 12 2,14,1/1 6,15,1/1 18,9,1/1 20,8,-1/1 23,5,1/1 24,3,-1/1 27,33,1/1 27,34,1/1 27,35,1/1 29,17,-1/1 30,21,-1/1 32,12,1/1 33,12,-1/1 35,12,-1/1
sc 13 5,15,-1/1 16,11,1/1 19,10,-1/1 21,8,1/1 23,6,-1/1 25,4,1/1 26,1,-1/1 28,31,1/1 28,32,1/1 28,33,1/1 28,34,1/1 30,20,1/1 31,13,-1/1 34,13,-1/1 35,13,1/1
sc 14 1,15,1/1 17,12,1/1 20,11,-1/1 22,9,1/1 24,7,-1/1 26,5,1/1 27,2,-1/1 29,32,1/1 29,33,1/1 29,34,1/1 29,35,1/1 30,16,-1/1 31,14,1/1 32,14,-1/1 35,14,-1/1
sc 15 16,14,1/1 20,13,-1/1 21,12,1/1 24,10,-1/1 25,9,1/1 27,6,-1/1 28,5,1/1 29,1,-1/1 30,31,1/1 30,32,1/1 30,33,1/1 30,34,1/1 30,35,1/1 31,15,-1/1 35,15,-1/1
sc 16 1,31,-1/1 6,2,-1/1 10,7,-1/1 13,11,-1/1 15,14,-1/1 17,21,1/1 22,25,1/1 26,28,1/1 29,30,1/1 31,16,2/1 32,16,-1/1
sc 17 2,32,-1/1 6,1,1/1 7,3,-1/1 11,8,-1/1 14,12,-1/1 16,21,-1/1 18,22,1/1 23,26,1/1 27,29,1/1 31,17,-1/1 32,17,2/1 33,17,-1/1
sc 18 3,33,-1/1 7,2,1/1 8,4,-1/1 10,6,1/1 12,9,-1/1 17,22,-1/1 19,23,1/1 21,25,-1/1 24,27,1/1 32,18,-1/1 33,18,2/1 34,18,-1/1
sc 19 4,34,-1/1 8,3,1/1 9,5,-1/1 11,7,1/1 13,10,1/1 18,23,-1/1 20,24,1/1 22,26,-1/1 25,28,-1/1 33,19,-1/1 34,19,2/1 35,19,-1/1
sc 20 5,35,-1/1 9,4,1/1 12,8,1/1 14,11,1/1 15,13,1/1 19,24,-1/1 23,27,-1/1 26,29,-1/1 28,30,-1/1 34,20,-1/1 35,20,2/1
sc 21 1,17,-1/1 2,16,1/1 6,31,-1/1 6,32,-1/1 10,3,-1/1 13,8,-1/1 15,12,-1/1 18,25,1/1 23,28,1/1 27,30,1/1 31,21,1/1 32,21,1/1 33,21,-1/1
sc 22 2,18,-1/1 3,17,1/1 7,32,-1/1 7,33,-1/1 10,1,1/1 11,4,-1/1 14,9,-1/1 16,25,-1/1 19,26,1/1 24,29,1/1 31,22,-1/1 32,22,1/1 33,22,1/1 34,22,-1/1
sc 23 3,19,-1/1 4,18,1/1 8,33,-1/1 8,34,-1/1 11,2,1/1 12,5,-1/1 13,6,1/1 17,26,-1/1 20,27,1/1 21,28,-1/1 32,23,-1/1 33,23,1/1 34,23,1/1 35,23,-1/1
sc 24 4,20,-1/1 5,19,1/1 9,34,-1/1 9,35,-1/1 12,3,1/1 14,7,1/1 15,10,1/1 18,27,-1/1 22,29,-1/1 25,30,-1/1 33,24,-1/1 34,24,1/1 35,24,1/1
sc 25 1,22,-1/1 3,21,1/1 6,18,-1/1 7,16,1/1 10,31,-1/1 10,32,-1/1 10,33,-1/1 13,4,-1/1 15,9,-1/1 19,28,1/1 24,30,1/1 31,25,1/1 33,25,1/1 34,25,-1/1
sc 26 2,23,-1/1 4,22,1/1 7,19,-1/1 8,17,1/1 11,32,-1/1 11,33,-1/1 11,34,-1/1 13,1,1/1 14,5,-1/1 16,28,-1/1 20,29,1/1 31,26,-1/1 32,26,1/1 34,26,1/1 35,26,-1/1
sc 27 3,24,-1/1 5,23,1/1 8,20,-1/1 9,18,1/1 12,33,-1/1 12,34,-1/1 12,35,-1/1 14,2,1/1 15,6,1/1 17,29,-1/1 21,30,-1/1 32,27,-1/1 33,27,1/1 35,27,1/1
sc 28 1,26,-1/1 4,25,1/1 6,23,-1/1 8,21,1/1 10,19,-1/1 11,16,1/1 13,31,-1/1 13,32,-1/1 13,33,-1/1 13,34,-1/1 15,5,-1/1 20,30,1/1 31,28,1/1 34,28,1/1 35,28,-1/1
sc 29 2,27,-1/1 5,26,1/1 7,24,-1/1 9,22,1/1 11,20,-1/1 12,17,1/1 14,32,-1/1 14,33,-1/1 14,34,-1/1 14,35,-1/1 15,1,1/1 16,30,-1/1 31,29,-1/1 32,29,1/1 35,29,1/1
sc 30 1,29,-1/1 5,28,1/1 6,27,-1/1 9,25,1/1 10,24,-1/1 12,21,1/1 13,20,-1/1 14,16,1/1 15,31,-1/1 15,32,-1/1 15,33,-1/1 15,34,-1/1 15,35,-1/1 31,30,1/1 35,30,1/1
sc 31 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,-2/1 17,17,1/1 21,21,-1/1 22,22,1/1 25,25,-1/1 26,26,1/1 28,28,-1/1 29,29,1/1 30,30,-1/1
sc 32 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 11,11,1/1 12,12,-1/1 14,14,1/1 16,16,1/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 26,26,-1/1 27,27,1/1 29,29,-1/1
sc 33 2,2,-1/1 3,3,2/1 4,4,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,1/1 12,12,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 27,27,-1/1
sc 34 3,3,-1/1 4,4,2/1 5,5,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 13,13,1/1 18,18,1/1 19,19,-2/1 20,20,1/1 22,22,1/1 23,23,-1/1 24,24,-1/1 25,25,1/1 26,26,-1/1 28,28,-1/1
sc 35 4,4,-1/1 5,5,2/1 8,8,-1/1 9,9,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,1/1 15,15,1/1 19,19,1/1 20,20,-2/1 23,23,1/1 24,24,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU6_15.txt <==
name SU6_15
type A 5
hw 0 1 0 0 0
fundims 6 15 20 15 6
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2
nbasis 15 15 5
dimR 15
mat 1 2,3,1/1 4,5,1/1 6,7,1/1 8,10,1/1
mat 2 1,2,1/1 5,9,1/1 7,11,1/1 10,12,1/1
mat 3 2,4,-1/1 3,5,-1/1 11,13,-1/1 12,14,-1/1
mat 4 4,6,-1/1 5,7,-1/1 9,11,-1/1 14,15,-1/1
mat 5 6,8,-1/1 7,10,-1/1 11,12,-1/1 13,14,-1/1
mat 6 1,3,1/1 4,9,-1/1 6,11,-1/1 8,12,-1/1
mat 7 1,4,1/1 3,9,-1/1 7,13,1/1 10,14,1/1
mat 8 2,6,-1/1 3,7,-1/1 9,13,1/1 12,15,-1/1
mat 9 4,8,-1/1 5,10,-1/1 9,12,-1/1 13,15,1/1
mat 10 1,5,1/1 2,9,1/1 6,13,-1/1 8,14,-1/1
mat 11 1,6,1/1 3,11,-1/1 5,13,-1/1 10,15,1/1
mat 12 2,8,-1/1 3,10,-1/1 9,14,1/1 11,15,1/1
mat 13 1,7,1/1 2,11,1/1 4,13,1/1 8,15,-1/1
mat 14 1,8,1/1 3,12,-1/1 5,14,-1/1 7,15,-1/1
mat 15 1,10,1/1 2,12,1/1 4,14,1/1 6,15,1/1
mat 16 3,2,1/1 5,4,1/1 7,6,1/1 10,8,1/1
mat 17 2,1,1/1 9,5,1/1 11,7,1/1 12,10,1/1
mat 18 4,2,-1/1 5,3,-1/1 13,11,-1/1 14,12,-1/1
mat 19 6,4,-1/1 7,5,-1/1 11,9,-1/1 15,14,-1/1
mat 20 8,6,-1/1 10,7,-1/1 12,11,-1/1 14,13,-1/1
mat 21 3,1,1/1 9,4,-1/1 11,6,-1/1 12,8,-1/1
mat 22 4,1,1/1 9,3,-1/1 13,7,1/1 14,10,1/1
mat 23 6,2,-1/1 7,3,-1/1 13,9,1/1 15,12,-1/1
mat 24 8,4,-1/1 10,5,-1/1 12,9,-1/1 15,13,1/1
mat 25 5,1,1/1 9,2,1/1 13,6,-1/1 14,8,-1/1
mat 26 6,1,1/1 11,3,-1/1 13,5,-1/1 15,10,1/1
mat 27 8,2,-1/1 10,3,-1/1 14,9,1/1 15,11,1/1
mat 28 7,1,1/1 11,2,1/1 13,4,1/1 15,8,-1/1
mat 29 8,1,1/1 12,3,-1/1 14,5,-1/1 15,7,-1/1
mat 30 10,1,1/1 12,2,1/1 14,4,1/1 15,6,1/1
mat 31 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-1/1
mat 32 1,1,1/1 2,2,-1/1 5,5,1/1 7,7,1/1 9,9,-1/1 10,10,1/1 11,11,-1/1 12,12,-1/1
mat 33 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 14,14,-1/1
mat 34 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 9,9,1/1 11,11,-1/1 14,14,1/1 15,15,-1/1
mat 35 6,6,1/1 7,7,1/1 8,8,-1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-1/1
sc 1 2,6,-1/1 7,10,-1/1 11,13,-1/1 14,15,-1/1 16,31,1/1 21,17,1/1 25,22,1/1 28,26,1/1 30,29,1/1 31,1,-2/1 32,1,1/1
sc 2 1,6,1/1 3,7,-1/1 8,11,-1/1 12,14,-1/1 17,32,1/1 21,16,-1/1 22,18,1/1 26,23,1/1 29,27,1/1 31,2,1/1 32,2,-2/1 33,2,1/1
sc 3 2,7,1/1 4,8,-1/1 6,10,1/1 9,12,-1/1 18,33,1/1 22,17,-1/1 23,19,1/1 25,21,-1/1 27,24,1/1 32,3,1/1 33,3,-2/1 34,3,1/1
sc 4 3,8,1/1 5,9,-1/1 7,11,1/1 10,13,1/1 19,34,1/1 23,18,-1/1 24,20,1/1 26,22,-1/1 28,25,-1/1 33,4,1/1 34,4,-2/1 35,4,1/1
sc 5 4,9,1/1 8,12,1/1 11,14,1/1 13,15,1/1 20,35,1/1 24,19,-1/1 27,23,-1/1 29,26,-1/1 30,28,-1/1 34,5,1/1 35,5,-2/1
sc 6 3,10,-1/1 8,13,-1/1 12,15,-1/1 16,2,1/1 17,1,-1/1 21,31,1/1 21,32,1/1 25,18,1/1 28,23,1/1 30,27,1/1 31,6,-1/1 32,6,-1/1 33,6,1/1
sc 7 1,10,1/1 4,11,-1/1 9,14,-1/1 17,3,1/1 18,2,-1/1 22,32,1/1 22,33,1/1 25,16,-1/1 26,19,1/1 29,24,1/1 31,7,1/1 32,7,-1/1 33,7,-1/1 34,7,1/1
sc 8 2,11,1/1 5,12,-1/1 6,13,1/1 18,4,1/1 19,3,-1/1 23,33,1/1 23,34,1/1 26,17,-1/1 27,20,1/1 28,21,-1/1 32,8,1/1 33,8,-1/1 34,8,-1/1 35,8,1/1
sc 9 3,12,1/1 7,14,1/1 10,15,1/1 19,5,1/1 20,4,-1/1 24,34,1/1 24,35,1/1 27,18,-1/1 29,22,-1/1 30,25,-1/1 33,9,1/1 34,9,-1/1 35,9,-1/1
sc 10 4,13,-1/1 9,15,-1/1 16,7,1/1 18,6,-1/1 21,3,1/1 22,1,-1/1 25,31,1/1 25,32,1/1 25,33,1/1 28,19,1/1 30,24,1/1 31,10,-1/1 33,10,-1/1 34,10,1/1
sc 11 1,13,1/1 5,14,-1/1 17,8,1/1 19,7,-1/1 22,4,1/1 23,2,-1/1 26,32,1/1 26,33,1/1 26,34,1/1 28,16,-1/1 29,20,1/1 31,11,1/1 32,11,-1/1 34,11,-1/1 35,11,1/1
sc 12 2,14,1/1 6,15,1/1 18,9,1/1 20,8,-1/1 23,5,1/1 24,3,-1/1 27,33,1/1 27,34,1/1 27,35,1/1 29,17,-1/1 30,21,-1/1 32,12,1/1 33,12,-1/1 35,12,-1/1
sc 13 5,15,-1/1 16,11,1/1 19,10,-1/1 21,8,1/1 23,6,-1/1 25,4,1/1 26,1,-1/1 28,31,1/1 28,32,1/1 28,33,1/1 28,34,1/1 30,20,1/1 31,13,-1/1 34,13,-1/1 35,13,1/1
sc 14 1,15,1/1 17,12,1/1 20,11,-1/1 22,9,1/1 24,7,-1/1 26,5,1/1 27,2,-1/1 29,32,1/1 29,33,1/1 29,34,1/1 29,35,1/1 30,16,-1/1 31,14,1/1 32,14,-1/1 35,14,-1/1
sc 15 16,14,1/1 20,13,-1/1 21,12,1/1 24,10,-1/1 25,9,1/1 27,6,-1/1 28,5,1/1 29,1,-1/1 30,31,1/1 30,32,1/1 30,33,1/1 30,34,1/1 30,35,1/1 31,15,-1/1 35,15,-1/1
sc 16 1,31,-1/1 6,2,-1/1 10,7,-1/1 13,11,-1/1 15,14,-1/1 17,21,1/1 22,25,1/1 26,28,1/1 29,30,1/1 31,16,2/1 32,16,-1/1
sc 17 2,32,-1/1 6,1,1/1 7,3,-1/1 11,8,-1/1 14,12,-1/1 16,21,-1/1 18,22,1/1 23,26,1/1 27,29,1/1 31,17,-1/1 32,17,2/1 33,17,-1/1
sc 18 3,33,-1/1 7,2,1/1 8,4,-1/1 10,6,1/1 12,9,-1/1 17,22,-1/1 19,23,1/1 21,25,-1/1 24,27,1/1 32,18,-1/1 33,18,2/1 34,18,-1/1
sc 19 4,34,-1/1 8,3,1/1 9,5,-1/1 11,7,1/1 13,10,1/1 18,23,-1/1 20,24,1/1 22,26,-1/1 25,28,-1/1 33,19,-1/1 34,19,2/1 35,19,-1/1
sc 20 5,35,-1/1 9,4,1/1 12,8,1/1 14,11,1/1 15,13,1/1 19,24,-1/1 23,27,-1/1 26,29,-1/1 28,30,-1/1 34,20,-1/1 35,20,2/1
sc 21 1,17,-1/1 2,16,1/1 6,31,-1/1 6,32,-1/1 10,3,-1/1 13,8,-1/1 15,12,-1/1 18,25,1/1 23,28,1/1 27,30,1/1 31,21,1/1 32,21,1/1 33,21,-1/1
sc 22 2,18,-1/1 3,17,1/1 7,32,-1/1 7,33,-1/1 10,1,1/1 11,4,-1/1 14,9,-1/1 16,25,-1/1 19,26,1/1 24,29,1/1 31,22,-1/1 32,22,1/1 33,22,1/1 34,22,-1/1
sc 23 3,19,-1/1 4,18,1/1 8,33,-1/1 8,34,-1/1 11,2,1/1 12,5,-1/1 13,6,1/1 17,26,-1/1 20,27,1/1 21,28,-1/1 32,23,-1/1 33,23,1/1 34,23,1/1 35,23,-1/1
sc 24 4,20,-1/1 5,19,1/1 9,34,-1/1 9,35,-1/1 12,3,1/1 14,7,1/1 15,10,1/1 18,27,-1/1 22,29,-1/1 25,30,-1/1 33,24,-1/1 34,24,1/1 35,24,1/1
sc 25 1,22,-1/1 3,21,1/1 6,18,-1/1 7,16,1/1 10,31,-1/1 10,32,-1/1 10,33,-1/1 13,4,-1/1 15,9,-1/1 19,28,1/1 24,30,1/1 31,25,1/1 33,25,1/1 34,25,-1/1
sc 26 2,23,-1/1 4,22,1/1 7,19,-1/1 8,17,1/1 11,32,-1/1 11,33,-1/1 11,34,-1/1 13,1,1/1 14,5,-1/1 16,28,-1/1 20,29,1/1 31,26,-1/1 32,26,1/1 34,26,1/1 35,26,-1/1
sc 27 3,24,-1/1 5,23,1/1 8,20,-1/1 9,18,1/1 12,33,-1/1 12,34,-1/1 12,35,-1/1 14,2,1/1 15,6,1/1 17,29,-1/1 21,30,-1/1 32,27,-1/1 33,27,1/1 35,27,1/1
sc 28 1,26,-1/1 4,25,1/1 6,23,-1/1 8,21,1/1 10,19,-1/1 11,16,1/1 13,31,-1/1 13,32,-1/1 13,33,-1/1 13,34,-1/1 15,5,-1/1 20,30,1/1 31,28,1/1 34,28,1/1 35,28,-1/1
sc 29 2,27,-1/1 5,26,1/1 7,24,-1/1 9,22,1/1 11,20,-1/1 12,17,1/1 14,32,-1/1 14,33,-1/1 14,34,-1/1 14,35,-1/1 15,1,1/1 16,30,-1/1 31,29,-1/1 32,29,1/1 35,29,1/1
sc 30 1,29,-1/1 5,28,1/1 6,27,-1/1 9,25,1/1 10,24,-1/1 12,21,1/1 13,20,-1/1 14,16,1/1 15,31,-1/1 15,32,-1/1 15,33,-1/1 15,34,-1/1 15,35,-1/1 31,30,1/1 35,30,1/1
sc 31 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,-2/1 17,17,1/1 21,21,-1/1 22,22,1/1 25,25,-1/1 26,26,1/1 28,28,-1/1 29,29,1/1 30,30,-1/1
sc 32 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 11,11,1/1 12,12,-1/1 14,14,1/1 16,16,1/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 26,26,-1/1 27,27,1/1 29,29,-1/1
sc 33 2,2,-1/1 3,3,2/1 4,4,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,1/1 12,12,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 27,27,-1/1
sc 34 3,3,-1/1 4,4,2/1 5,5,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 13,13,1/1 18,18,1/1 19,19,-2/1 20,20,1/1 22,22,1/1 23,23,-1/1 24,24,-1/1 25,25,1/1 26,26,-1/1 28,28,-1/1
sc 35 4,4,-1/1 5,5,2/1 8,8,-1/1 9,9,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,1/1 15,15,1/1 19,19,1/1 20,20,-2/1 23,23,1/1 24,24,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU6_20.txt <==
name SU6_20
type A 5
hw 0 0 1 0 0
fundims 6 15 20 15 6
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2
nbasis 15 15 5
dimR 20
mat 1 3,5,1/1 6,8,1/1 9,11,1/1 10,12,1/1 13,14,1/1 16,18,1/1
mat 2 2,3,1/1 4,6,1/1 7,9,1/1 12,15,1/1 14,17,1/1 18,19,1/1
mat 3 1,2,1/1 6,10,1/1 8,12,1/1 9,13,1/1 11,14,1/1 19,20,1/1
mat 4 2,4,-1/1 3,6,-1/1 5,8,-1/1 13,16,-1/1 14,18,-1/1 17,19,-1/1
mat 5 4,7,-1/1 6,9,-1/1 8,11,-1/1 10,13,-1/1 12,14,-1/1 15,17,-1/1
mat 6 2,5,1/1 4,8,1/1 7,11,1/1 10,15,-1/1 13,17,-1/1 16,19,-1/1
mat 7 1,3,1/1 4,10,-1/1 7,13,-1/1 8,15,1/1 11,17,1/1 18,20,-1/1
mat 8 1,4,1/1 3,10,-1/1 5,12,-1/1 9,16,1/1 11,18,1/1 17,20,-1/1
mat 9 2,7,-1/1 3,9,-1/1 5,11,-1/1 10,16,1/1 12,18,1/1 15,19,1/1
mat 10 1,5,1/1 4,12,-1/1 6,15,-1/1 7,14,-1/1 9,17,-1/1 16,20,1/1
mat 11 1,6,1/1 2,10,1/1 5,15,-1/1 7,16,-1/1 11,19,1/1 14,20,1/1
mat 12 1,7,1/1 3,13,-1/1 5,14,-1/1 6,16,-1/1 8,18,-1/1 15,20,1/1
mat 13 1,8,1/1 2,12,1/1 3,15,1/1 7,18,-1/1 9,19,-1/1 13,20,-1/1
mat 14 1,9,1/1 2,13,1/1 4,16,1/1 5,17,-1/1 8,19,-1/1 12,20,-1/1
mat 15 1,11,1/1 2,14,1/1 3,17,1/1 4,18,1/1 6,19,1/1 10,20,1/1
mat 16 5,3,1/1 8,6,1/1 11,9,1/1 12,10,1/1 14,13,1/1 18,16,1/1
mat 17 3,2,1/1 6,4,1/1 9,7,1/1 15,12,1/1 17,14,1/1 19,18,1/1
mat 18 2,1,1/1 10,6,1/1 12,8,1/1 13,9,1/1 14,11,1/1 20,19,1/1
mat 19 4,2,-1/1 6,3,-1/1 8,5,-1/1 16,13,-1/1 18,14,-1/1 19,17,-1/1
mat 20 7,4,-1/1 9,6,-1/1 11,8,-1/1 13,10,-1/1 14,12,-1/1 17,15,-1/1
mat 21 5,2,1/1 8,4,1/1 11,7,1/1 15,10,-1/1 17,13,-1/1 19,16,-1/1
mat 22 3,1,1/1 10,4,-1/1 13,7,-1/1 15,8,1/1 17,11,1/1 20,18,-1/1
mat 23 4,1,1/1 10,3,-1/1 12,5,-1/1 16,9,1/1 18,11,1/1 20,17,-1/1
mat 24 7,2,-1/1 9,3,-1/1 11,5,-1/1 16,10,1/1 18,12,1/1 19,15,1/1
mat 25 5,1,1/1 12,4,-1/1 14,7,-1/1 15,6,-1/1 17,9,-1/1 20,16,1/1
mat 26 6,1,1/1 10,2,1/1 15,5,-1/1 16,7,-1/1 19,11,1/1 20,14,1/1
mat 27 7,1,1/1 13,3,-1/1 14,5,-1/1 16,6,-1/1 18,8,-1/1 20,15,1/1
mat 28 8,1,1/1 12,2,1/1 15,3,1/1 18,7,-1/1 19,9,-1/1 20,13,-1/1
mat 29 9,1,1/1 13,2,1/1 16,4,1/1 17,5,-1/1 19,8,-1/1 20,12,-1/1
mat 30 11,1,1/1 14,2,1/1 17,3,1/1 18,4,1/1 19,6,1/1 20,10,1/1
mat 31 3,3,1/1 5,5,-1/1 6,6,1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 13,13,1/1 14,14,-1/1 16,16,1/1 18,18,-1/1
mat 32 2,2,1/1 3,3,-1/1 4,4,1/1 6,6,-1/1 7,7,1/1 9,9,-1/1 12,12,1/1 14,14,1/1 15,15,-1/1 17,17,-1/1 18,18,1/1 19,19,-1/1
mat 33 1,1,1/1 2,2,-1/1 6,6,1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 14,14,-1/1 19,19,1/1 20,20,-1/1
mat 34 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,1/1 6,6,-1/1 8,8,-1/1 13,13,1/1 14,14,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,-1/1
mat 35 4,4,1/1 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,-1/1 15,15,1/1 17,17,-1/1
sc 1 2,6,-1/1 7,10,-1/1 11,13,-1/1 14,15,-1/1 16,31,1/1 21,17,1/1 25,22,1/1 28,26,1/1 30,29,1/1 31,1,-2/1 32,1,1/1
sc 2 1,6,1/1 3,7,-1/1 8,11,-1/1 12,14,-1/1 17,32,1/1 21,16,-1/1 22,18,1/1 26,23,1/1 29,27,1/1 31,2,1/1 32,2,-2/1 33,2,1/1
sc 3 2,7,1/1 4,8,-1/1 6,10,1/1 9,12,-1/1 18,33,1/1 22,17,-1/1 23,19,1/1 25,21,-1/1 27,24,1/1 32,3,1/1 33,3,-2/1 34,3,1/1
sc 4 3,8,1/1 5,9,-1/1 7,11,1/1 10,13,1/1 19,34,1/1 23,18,-1/1 24,20,1/1 26,22,-1/1 28,25,-1/1 33,4,1/1 34,4,-2/1 35,4,1/1
sc 5 4,9,1/1 8,12,1/1 11,14,1/1 13,15,1/1 20,35,1/1 24,19,-1/1 27,23,-1/1 29,26,-1/1 30,28,-1/1 34,5,1/1 35,5,-2/1
sc 6 3,10,-1/1 8,13,-1/1 12,15,-1/1 16,2,1/1 17,1,-1/1 21,31,1/1 21,32,1/1 25,18,1/1 28,23,1/1 30,27,1/1 31,6,-1/1 32,6,-1/1 33,6,1/1
sc 7 1,10,1/1 4,11,-1/1 9,14,-1/1 17,3,1/1 18,2,-1/1 22,32,1/1 22,33,1/1 25,16,-1/1 26,19,1/1 29,24,1/1 31,7,1/1 32,7,-1/1 33,7,-1/1 34,7,1/1
sc 8 2,11,1/1 5,12,-1/1 6,13,1/1 18,4,1/1 19,3,-1/1 23,33,1/1 23,34,1/1 26,17,-1/1 27,20,1/1 28,21,-1/1 32,8,1/1 33,8,-1/1 34,8,-1/1 35,8,1/1
sc 9 3,12,1/1 7,14,1/1 10,15,1/1 19,5,1/1 20,4,-1/1 24,34,1/1 24,35,1/1 27,18,-1/1 29,22,-1/1 30,25,-1/1 33,9,1/1 34,9,-1/1 35,9,-1/1
sc 10 4,13,-1/1 9,15,-1/1 16,7,1/1 18,6,-1/1 21,3,1/1 22,1,-1/1 25,31,1/1 25,32,1/1 25,33,1/1 28,19,1/1 30,24,1/1 31,10,-1/1 33,10,-1/1 34,10,1/1
sc 11 1,13,1/1 5,14,-1/1 17,8,1/1 19,7,-1/1 22,4,1/1 23,2,-1/1 26,32,1/1 26,33,1/1 26,34,1/1 28,16,-1/1 29,20,1/1 31,11,1/1 32,11,-1/1 34,11,-1/1 35,11,1/1
sc 12 2,14,1/1 6,15,1/1 18,9,1/1 20,8,-1/1 23,5,1/1 24,3,-1/1 27,33,1/1 27,34,1/1 27,35,1/1 29,17,-1/1 30,21,-1/1 32,12,1/1 33,12,-1/1 35,12,-1/1
sc 13 5,15,-1/1 16,11,1/1 19,10,-1/1 21,8,1/1 23,6,-1/1 25,4,1/1 26,1,-1/1 28,31,1/1 28,32,1/1 28,33,1/1 28,34,1/1 30,20,1/1 31,13,-1/1 34,13,-1/1 35,13,1/1
sc 14 1,15,1/1 17,12,1/1 20,11,-1/1 22,9,1/1 24,7,-1/1 26,5,1/1 27,2,-1/1 29,32,1/1 29,33,1/1 29,34,1/1 29,35,1/1 30,16,-1/1 31,14,1/1 32,14,-1/1 35,14,-1/1
sc 15 16,14,1/1 20,13,-1/1 21,12,1/1 24,10,-1/1 25,9,1/1 27,6,-1/1 28,5,1/1 29,1,-1/1 30,31,1/1 30,32,1/1 30,33,1/1 30,34,1/1 30,35,1/1 31,15,-1/1 35,15,-1/1
sc 16 1,31,-1/1 6,2,-1/1 10,7,-1/1 13,11,-1/1 15,14,-1/1 17,21,1/1 22,25,1/1 26,28,1/1 29,30,1/1 31,16,2/1 32,16,-1/1
sc 17 2,32,-1/1 6,1,1/1 7,3,-1/1 11,8,-1/1 14,12,-1/1 16,21,-1/1 18,22,1/1 23,26,1/1 27,29,1/1 31,17,-1/1 32,17,2/1 33,17,-1/1
sc 18 3,33,-1/1 7,2,1/1 8,4,-1/1 10,6,1/1 12,9,-1/1 17,22,-1/1 19,23,1/1 21,25,-1/1 24,27,1/1 32,18,-1/1 33,18,2/1 34,18,-1/1
sc 19 4,34,-1/1 8,3,1/1 9,5,-1/1 11,7,1/1 13,10,1/1 18,23,-1/1 20,24,1/1 22,26,-1/1 25,28,-1/1 33,19,-1/1 34,19,2/1 35,19,-1/1
sc 20 5,35,-1/1 9,4,1/1 12,8,1/1 14,11,1/1 15,13,1/1 19,24,-1/1 23,27,-1/1 26,29,-1/1 28,30,-1/1 34,20,-1/1 35,20,2/1
sc 21 1,17,-1/1 2,16,1/1 6,31,-1/1 6,32,-1/1 10,3,-1/1 13,8,-1/1 15,12,-1/1 18,25,1/1 23,28,1/1 27,30,1/1 31,21,1/1 32,21,1/1 33,21,-1/1
sc 22 2,18,-1/1 3,17,1/1 7,32,-1/1 7,33,-1/1 10,1,1/1 11,4,-1/1 14,9,-1/1 16,25,-1/1 19,26,1/1 24,29,1/1 31,22,-1/1 32,22,1/1 33,22,1/1 34,22,-1/1
sc 23 3,19,-1/1 4,18,1/1 8,33,-1/1 8,34,-1/1 11,2,1/1 12,5,-1/1 13,6,1/1 17,26,-1/1 20,27,1/1 21,28,-1/1 32,23,-1/1 33,23,1/1 34,23,1/1 35,23,-1/1
sc 24 4,20,-1/1 5,19,1/1 9,34,-1/1 9,35,-1/1 12,3,1/1 14,7,1/1 15,10,1/1 18,27,-1/1 22,29,-1/1 25,30,-1/1 33,24,-1/1 34,24,1/1 35,24,1/1
sc 25 1,22,-1/1 3,21,1/1 6,18,-1/1 7,16,1/1 10,31,-1/1 10,32,-1/1 10,33,-1/1 13,4,-1/1 15,9,-1/1 19,28,1/1 24,30,1/1 31,25,1/1 33,25,1/1 34,25,-1/1
sc 26 2,23,-1/1 4,22,1/1 7,19,-1/1 8,17,1/1 11,32,-1/1 11,33,-1/1 11,34,-1/1 13,1,1/1 14,5,-1/1 16,28,-1/1 20,29,1/1 31,26,-1/1 32,26,1/1 34,26,1/1 35,26,-1/1
sc 27 3,24,-1/1 5,23,1/1 8,20,-1/1 9,18,1/1 12,33,-1/1 12,34,-1/1 12,35,-1/1 14,2,1/1 15,6,1/1 17,29,-1/1 21,30,-1/1 32,27,-1/1 33,27,1/1 35,27,1/1
sc 28 1,26,-1/1 4,25,1/1 6,23,-1/1 8,21,1/1 10,19,-1/1 11,16,1/1 13,31,-1/1 13,32,-1/1 13,33,-1/1 13,34,-1/1 15,5,-1/1 20,30,1/1 31,28,1/1 34,28,1/1 35,28,-1/1
sc 29 2,27,-1/1 5,26,1/1 7,24,-1/1 9,22,1/1 11,20,-1/1 12,17,1/1 14,32,-1/1 14,33,-1/1 14,34,-1/1 14,35,-1/1 15,1,1/1 16,30,-1/1 31,29,-1/1 32,29,1/1 35,29,1/1
sc 30 1,29,-1/1 5,28,1/1 6,27,-1/1 9,25,1/1 10,24,-1/1 12,21,1/1 13,20,-1/1 14,16,1/1 15,31,-1/1 15,32,-1/1 15,33,-1/1 15,34,-1/1 15,35,-1/1 31,30,1/1 35,30,1/1
sc 31 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 13,13,1/1 14,14,-1/1 15,15,1/1 16,16,-2/1 17,17,1/1 21,21,-1/1 22,22,1/1 25,25,-1/1 26,26,1/1 28,28,-1/1 29,29,1/1 30,30,-1/1
sc 32 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 11,11,1/1 12,12,-1/1 14,14,1/1 16,16,1/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 26,26,-1/1 27,27,1/1 29,29,-1/1
sc 33 2,2,-1/1 3,3,2/1 4,4,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,1/1 12,12,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,1/1 22,22,-1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 27,27,-1/1
sc 34 3,3,-1/1 4,4,2/1 5,5,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 11,11,1/1 13,13,1/1 18,18,1/1 19,19,-2/1 20,20,1/1 22,22,1/1 23,23,-1/1 24,24,-1/1 25,25,1/1 26,26,-1/1 28,28,-1/1
sc 35 4,4,-1/1 5,5,2/1 8,8,-1/1 9,9,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1 14,14,1/1 15,15,1/1 19,19,1/1 20,20,-2/1 23,23,1/1 24,24,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU7.txt <==
name SU7
type A 6
hw 1 0 0 0 0 0
fundims 7 21 35 35 21 7
cartan 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2
nbasis 21 21 6
dimR 7
mat 1 1,2,1/1
mat 2 2,3,-1/1
mat 3 3,4,-1/1
mat 4 4,5,-1/1
mat 5 5,6,-1/1
mat 6 6,7,-1/1
mat 7 1,3,1/1
mat 8 2,4,-1/1
mat 9 3,5,-1/1
mat 10 4,6,-1/1
mat 11 5,7,-1/1
mat 12 1,4,1/1
mat 13 2,5,-1/1
mat 14 3,6,-1/1
mat 15 4,7,-1/1
mat 16 1,5,1/1
mat 17 2,6,-1/1
mat 18 3,7,-1/1
mat 19 1,6,1/1
mat 20 2,7,-1/1
mat 21 1,7,1/1
mat 22 2,1,1/1
mat 23 3,2,-1/1
mat 24 4,3,-1/1
mat 25 5,4,-1/1
mat 26 6,5,-1/1
mat 27 7,6,-1/1
mat 28 3,1,1/1
mat 29 4,2,-1/1
mat 30 5,3,-1/1
mat 31 6,4,-1/1
mat 32 7,5,-1/1
mat 33 4,1,1/1
mat 34 5,2,-1/1
mat 35 6,3,-1/1
mat 36 7,4,-1/1
mat 37 5,1,1/1
mat 38 6,2,-1/1
mat 39 7,3,-1/1
mat 40 6,1,1/1
mat 41 7,2,-1/1
mat 42 7,1,1/1
mat 43 1,1,1/1 2,2,-1/1
mat 44 2,2,1/1 3,3,-1/1
mat 45 3,3,1/1 4,4,-1/1
mat 46 4,4,1/1 5,5,-1/1
mat 47 5,5,1/1 6,6,-1/1
mat 48 6,6,1/1 7,7,-1/1
sc 1 2,7,-1/1 8,12,-1/1 13,16,-1/1 17,19,-1/1 20,21,-1/1 22,43,1/1 28,23,1/1 33,29,1/1 37,34,1/1 40,38,1/1 42,41,1/1 43,1,-2/1 44,1,1/1
sc 2 1,7,1/1 3,8,-1/1 9,13,-1/1 14,17,-1/1 18,20,-1/1 23,44,1/1 28,22,-1/1 29,24,1/1 34,30,1/1 38,35,1/1 41,39,1/1 43,2,1/1 44,2,-2/1 45,2,1/1
sc 3 2,8,1/1 4,9,-1/1 7,12,1/1 10,14,-1/1 15,18,-1/1 24,45,1/1 29,23,-1/1 30,25,1/1 33,28,-1/1 35,31,1/1 39,36,1/1 44,3,1/1 45,3,-2/1 46,3,1/1
sc 4 3,9,1/1 5,10,-1/1 8,13,1/1 11,15,-1/1 12,16,1/1 25,46,1/1 30,24,-1/1 31,26,1/1 34,29,-1/1 36,32,1/1 37,33,-1/1 45,4,1/1 46,4,-2/1 47,4,1/1
sc 5 4,10,1/1 6,11,-1/1 9,14,1/1 13,17,1/1 16,19,1/1 26,47,1/1 31,25,-1/1 32,27,1/1 35,30,-1/1 38,34,-1/1 40,37,-1/1 46,5,1/1 47,5,-2/1 48,5,1/1
sc 6 5,11,1/1 10,15,1/1 14,18,1/1 17,20,1/1 19,21,1/1 27,48,1/1 32,26,-1/1 36,31,-1/1 39,35,-1/1 41,38,-1/1 42,40,-1/1 47,6,1/1 48,6,-2/1
sc 7 3,12,-1/1 9,16,-1/1 14,19,-1/1 18,21,-1/1 22,2,1/1 23,1,-1/1 28,43,1/1 28,44,1/1 33,24,1/1 37,30,1/1 40,35,1/1 42,39,1/1 43,7,-1/1 44,7,-1/1 45,7,1/1
sc 8 1,12,1/1 4,13,-1/1 10,17,-1/1 15,20,-1/1 23,3,1/1 24,2,-1/1 29,44,1/1 29,45,1/1 33,22,-1/1 34,25,1/1 38,31,1/1 41,36,1/1 43,8,1/1 44,8,-1/1 45,8,-1/1 46,8,1/1
sc 9 2,13,1/1 5,14,-1/1 7,16,1/1 11,18,-1/1 24,4,1/1 25,3,-1/1 30,45,1/1 30,46,1/1 34,23,-1/1 35,26,1/1 37,28,-1/1 39,32,1/1 44,9,1/1 45,9,-1/1 46,9,-1/1 47,9,1/1
sc 10 3,14,1/1 6,15,-1/1 8,17,1/1 12,19,1/1 25,5,1/1 26,4,-1/1 31,46,1/1 31,47,1/1 35,24,-1/1 36,27,1/1 38,29,-1/1 40,33,-1/1 45,10,1/1 46,10,-1/1 47,10,-1/1 48,10,1/1
sc 11 4,15,1/1 9,18,1/1 13,20,1/1 16,21,1/1 26,6,1/1 27,5,-1/1 32,47,1/1 32,48,1/1 36,25,-1/1 39,30,-1/1 41,34,-1/1 42,37,-1/1 46,11,1/1 47,11,-1/1 48,11,-1/1
sc 12 4,16,-1/1 10,19,-1/1 15,21,-1/1 22,8,1/1 24,7,-1/1 28,3,1/1 29,1,-1/1 33,43,1/1 33,44,1/1 33,45,1/1 37,25,1/1 40,31,1/1 42,36,1/1 43,12,-1/1 45,12,-1/1 46,12,1/1
sc 13 1,16,1/1 5,17,-1/1 11,20,-1/1 23,9,1/1 25,8,-1/1 29,4,1/1 30,2,-1/1 34,44,1/1 34,45,1/1 34,46,1/1 37,22,-1/1 38,26,1/1 41,32,1/1 43,13,1/1 44,13,-1/1 46,13,-1/1 47,13,1/1
sc 14 2,17,1/1 6,18,-1/1 7,19,1/1 24,10,1/1 26,9,-1/1 30,5,1/1 31,3,-1/1 35,45,1/1 35,46,1/1 35,47,1/1 38,23,-1/1 39,27,1/1 40,28,-1/1 44,14,1/1 45,14,-1/1 47,14,-1/1 48,14,1/1
sc 15 3,18,1/1 8,20,1/1 12,21,1/1 25,11,1/1 27,10,-1/1 31,6,1/1 32,4,-1/1 36,46,1/1 36,47,1/1 36,48,1/1 39,24,-1/1 41,29,-1/1 42,33,-1/1 45,15,1/1 46,15,-1/1 48,15,-1/1
sc 16 5,19,-1/1 11,21,-1/1 22,13,1/1 25,12,-1/1 28,9,1/1 30,7,-1/1 33,4,1/1 34,1,-1/1 37,43,1/1 37,44,1/1 37,45,1/1 37,46,1/1 40,26,1/1 42,32,1/1 43,16,-1/1 46,16,-1/1 47,16,1/1
sc 17 1,19,1/1 6,20,-1/1 23,14,1/1 26,13,-1/1 29,10,1/1 31,8,-1/1 34,5,1/1 35,2,-1/1 38,44,1/1 38,45,1/1 38,46,1/1 38,47,1/1 40,22,-1/1 41,27,1/1 43,17,1/1 44,17,-1/1 47,17,-1/1 48,17,1/1
sc 18 2,20,1/1 7,21,1/1 24,15,1/1 27,14,-1/1 30,11,1/1 32,9,-1/1 35,6,1/1 36,3,-1/1 39,45,1/1 39,46,1/1 39,47,1/1 39,48,1/1 41,23,-1/1 42,28,-1/1 44,18,1/1 45,18,-1/1 48,18,-1/1
sc 19 6,21,-1/1 22,17,1/1 26,16,-1/1 28,14,1/1 31,12,-1/1 33,10,1/1 35,7,-1/1 37,5,1/1 38,1,-1/1 40,43,1/1 40,44,1/1 40,45,1/1 40,46,1/1 40,47,1/1 42,27,1/1 43,19,-1/1 47,19,-1/1 48,19,1/1
sc 20 1,21,1/1 23,18,1/1 27,17,-1/1 29,15,1/1 32,13,-1/1 34,11,1/1 36,8,-1/1 38,6,1/1 39,2,-1/1 41,44,1/1 41,45,1/1 41,46,1/1 41,47,1/1 41,48,1/1 42,22,-1/1 43,20,1/1 44,20,-1/1 48,20,-1/1
sc 21 22,20,1/1 27,19,-1/1 28,18,1/1 32,16,-1/1 33,15,1/1 36,12,-1/1 37,11,1/1 39,7,-1/1 40,6,1/1 41,1,-1/1 42,43,1/1 42,44,1/1 42,45,1/1 42,46,1/1 42,47,1/1 42,48,1/1 43,21,-1/1 48,21,-1/1
sc 22 1,43,-1/1 7,2,-1/1 12,8,-1/1 16,13,-1/1 19,17,-1/1 21,20,-1/1 23,28,1/1 29,33,1/1 34,37,1/1 38,40,1/1 41,42,1/1 43,22,2/1 44,22,-1/1
sc 23 2,44,-1/1 7,1,1/1 8,3,-1/1 13,9,-1/1 17,14,-1/1 20,18,-1/1 22,28,-1/1 24,29,1/1 30,34,1/1 35,38,1/1 39,41,1/1 43,23,-1/1 44,23,2/1 45,23,-1/1
sc 24 3,45,-1/1 8,2,1/1 9,4,-1/1 12,7,1/1 14,10,-1/1 18,15,-1/1 23,29,-1/1 25,30,1/1 28,33,-1/1 31,35,1/1 36,39,1/1 44,24,-1/1 45,24,2/1 46,24,-1/1
sc 25 4,46,-1/1 9,3,1/1 10,5,-1/1 13,8,1/1 15,11,-1/1 16,12,1/1 24,30,-1/1 26,31,1/1 29,34,-1/1 32,36,1/1 33,37,-1/1 45,25,-1/1 46,25,2/1 47,25,-1/1
sc 26 5,47,-1/1 10,4,1/1 11,6,-1/1 14,9,1/1 17,13,1/1 19,16,1/1 25,31,-1/1 27,32,1/1 30,35,-1/1 34,38,-1/1 37,40,-1/1 46,26,-1/1 47,26,2/1 48,26,-1/1
sc 27 6,48,-1/1 11,5,1/1 15,10,1/1 18,14,1/1 20,17,1/1 21,19,1/1 26,32,-1/1 31,36,-1/1 35,39,-1/1 38,41,-1/1 40,42,-1/1 47,27,-1/1 48,27,2/1
sc 28 1,23,-1/1 2,22,1/1 7,43,-1/1 7,44,-1/1 12,3,-1/1 16,9,-1/1 19,14,-1/1 21,18,-1/1 24,33,1/1 30,37,1/1 35,40,1/1 39,42,1/1 43,28,1/1 44,28,1/1 45,28,-1/1
sc 29 2,24,-1/1 3,23,1/1 8,44,-1/1 8,45,-1/1 12,1,1/1 13,4,-1/1 17,10,-1/1 20,15,-1/1 22,33,-1/1 25,34,1/1 31,38,1/1 36,41,1/1 43,29,-1/1 44,29,1/1 45,29,1/1 46,29,-1/1
sc 30 3,25,-1/1 4,24,1/1 9,45,-1/1 9,46,-1/1 13,2,1/1 14,5,-1/1 16,7,1/1 18,11,-1/1 23,34,-1/1 26,35,1/1 28,37,-1/1 32,39,1/1 44,30,-1/1 45,30,1/1 46,30,1/1 47,30,-1/1
sc 31 4,26,-1/1 5,25,1/1 10,46,-1/1 10,47,-1/1 14,3,1/1 15,6,-1/1 17,8,1/1 19,12,1/1 24,35,-1/1 27,36,1/1 29,38,-1/1 33,40,-1/1 45,31,-1/1 46,31,1/1 47,31,1/1 48,31,-1/1
sc 32 5,27,-1/1 6,26,1/1 11,47,-1/1 11,48,-1/1 15,4,1/1 18,9,1/1 20,13,1/1 21,16,1/1 25,36,-1/1 30,39,-1/1 34,41,-1/1 37,42,-1/1 46,32,-1/1 47,32,1/1 48,32,1/1
sc 33 1,29,-1/1 3,28,1/1 7,24,-1/1 8,22,1/1 12,43,-1/1 12,44,-1/1 12,45,-1/1 16,4,-1/1 19,10,-1/1 21,15,-1/1 25,37,1/1 31,40,1/1 36,42,1/1 43,33,1/1 45,33,1/1 46,33,-1/1
sc 34 2,30,-1/1 4,29,1/1 8,25,-1/1 9,23,1/1 13,44,-1/1 13,45,-1/1 13,46,-1/1 16,1,1/1 17,5,-1/1 20,11,-1/1 22,37,-1/1 26,38,1/1 32,41,1/1 43,34,-1/1 44,34,1/1 46,34,1/1 47,34,-1/1
sc 35 3,31,-1/1 5,30,1/1 9,26,-1/1 10,24,1/1 14,45,-1/1 14,46,-1/1 14,47,-1/1 17,2,1/1 18,6,-1/1 19,7,1/1 23,38,-1/1 27,39,1/1 28,40,-1/1 44,35,-1/1 45,35,1/1 47,35,1/1 48,35,-1/1
sc 36 4,32,-1/1 6,31,1/1 10,27,-1/1 11,25,1/1 15,46,-1/1 15,47,-1/1 15,48,-1/1 18,3,1/1 20,8,1/1 21,12,1/1 24,39,-1/1 29,41,-1/1 33,42,-1/1 45,36,-1/1 46,36,1/1 48,36,1/1
sc 37 1,34,-1/1 4,33,1/1 7,30,-1/1 9,28,1/1 12,25,-1/1 13,22,1/1 16,43,-1/1 16,44,-1/1 16,45,-1/1 16,46,-1/1 19,5,-1/1 21,11,-1/1 26,40,1/1 32,42,1/1 43,37,1/1 46,37,1/1 47,37,-1/1
sc 38 2,35,-1/1 5,34,1/1 8,31,-1/1 10,29,1/1 13,26,-1/1 14,23,1/1 17,44,-1/1 17,45,-1/1 17,46,-1/1 17,47,-1/1 19,1,1/1 20,6,-1/1 22,40,-1/1 27,41,1/1 43,38,-1/1 44,38,1/1 47,38,1/1 48,38,-1/1
sc 39 3,36,-1/1 6,35,1/1 9,32,-1/1 11,30,1/1 14,27,-1/1 15,24,1/1 18,45,-1/1 18,46,-1/1 18,47,-1/1 18,48,-1/1 20,2,1/1 21,7,1/1 23,41,-1/1 28,42,-1/1 44,39,-1/1 45,39,1/1 48,39,1/1
sc 40 1,38,-1/1 5,37,1/1 7,35,-1/1 10,33,1/1 12,31,-1/1 14,28,1/1 16,26,-1/1 17,22,1/1 19,43,-1/1 19,44,-1/1 19,45,-1/1 19,46,-1/1 19,47,-1/1 21,6,-1/1 27,42,1/1 43,40,1/1 47,40,1/1 48,40,-1/1
sc 41 2,39,-1/1 6,38,1/1 8,36,-1/1 11,34,1/1 13,32,-1/1 15,29,1/1 17,27,-1/1 18,23,1/1 20,44,-1/1 20,45,-1/1 20,46,-1/1 20,47,-1/1 20,48,-1/1 21,1,1/1 22,42,-1/1 43,41,-1/1 44,41,1/1 48,41,1/1
sc 42 1,41,-1/1 6,40,1/1 7,39,-1/1 11,37,1/1 12,36,-1/1 15,33,1/1 16,32,-1/1 18,28,1/1 19,27,-1/1 20,22,1/1 21,43,-1/1 21,44,-1/1 21,45,-1/1 21,46,-1/1 21,47,-1/1 21,48,-1/1 43,42,1/1 48,42,1/1
sc 43 1,1,2/1 2,2,-1/1 7,7,1/1 8,8,-1/1 12,12,1/1 13,13,-1/1 16,16,1/1 17,17,-1/1 19,19,1/1 20,20,-1/1 21,21,1/1 22,22,-2/1 23,23,1/1 28,28,-1/1 29,29,1/1 33,33,-1/1 34,34,1/1 37,37,-1/1 38,38,1/1 40,40,-1/1 41,41,1/1 42,42,-1/1
sc 44 1,1,-1/1 2,2,2/1 3,3,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 13,13,1/1 14,14,-1/1 17,17,1/1 18,18,-1/1 20,20,1/1 22,22,1/1 23,23,-2/1 24,24,1/1 28,28,-1/1 29,29,-1/1 30,30,1/1 34,34,-1/1 35,35,1/1 38,38,-1/1 39,39,1/1 41,41,-1/1
sc 45 2,2,-1/1 3,3,2/1 4,4,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 12,12,1/1 14,14,1/1 15,15,-1/1 18,18,1/1 23,23,1/1 24,24,-2/1 25,25,1/1 28,28,1/1 29,29,-1/1 30,30,-1/1 31,31,1/1 33,33,-1/1 35,35,-1/1 36,36,1/1 39,39,-1/1
sc 46 3,3,-1/1 4,4,2/1 5,5,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 13,13,1/1 15,15,1/1 16,16,1/1 24,24,1/1 25,25,-2/1 26,26,1/1 29,29,1/1 30,30,-1/1 31,31,-1/1 32,32,1/1 33,33,1/1 34,34,-1/1 36,36,-1/1 37,37,-1/1
sc 47 4,4,-1/1 5,5,2/1 6,6,-1/1 9,9,-1/1 10,10,1/1 11,11,1/1 13,13,-1/1 14,14,1/1 16,16,-1/1 17,17,1/1 19,19,1/1 25,25,1/1 26,26,-2/1 27,27,1/1 30,30,1/1 31,31,-1/1 32,32,-1/1 34,34,1/1 35,35,-1/1 37,37,1/1 38,38,-1/1 40,40,-1/1
sc 48 5,5,-1/1 6,6,2/1 10,10,-1/1 11,11,1/1 14,14,-1/1 15,15,1/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,1/1 21,21,1/1 26,26,1/1 27,27,-2/1 31,31,1/1 32,32,-1/1 35,35,1/1 36,36,-1/1 38,38,1/1 39,39,-1/1 40,40,1/1 41,41,-1/1 42,42,-1/1
done


==> anc/numbers/deposit/color57/gapdata/SU8.txt <==
name SU8
type A 7
hw 1 0 0 0 0 0 0
fundims 8 28 56 70 56 28 8
cartan 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2 -1 0 0 0 0 0 -1 2
nbasis 28 28 7
dimR 8
mat 1 1,2,1/1
mat 2 2,3,-1/1
mat 3 3,4,-1/1
mat 4 4,5,-1/1
mat 5 5,6,-1/1
mat 6 6,7,-1/1
mat 7 7,8,-1/1
mat 8 1,3,1/1
mat 9 2,4,-1/1
mat 10 3,5,-1/1
mat 11 4,6,-1/1
mat 12 5,7,-1/1
mat 13 6,8,-1/1
mat 14 1,4,1/1
mat 15 2,5,-1/1
mat 16 3,6,-1/1
mat 17 4,7,-1/1
mat 18 5,8,-1/1
mat 19 1,5,1/1
mat 20 2,6,-1/1
mat 21 3,7,-1/1
mat 22 4,8,-1/1
mat 23 1,6,1/1
mat 24 2,7,-1/1
mat 25 3,8,-1/1
mat 26 1,7,1/1
mat 27 2,8,-1/1
mat 28 1,8,1/1
mat 29 2,1,1/1
mat 30 3,2,-1/1
mat 31 4,3,-1/1
mat 32 5,4,-1/1
mat 33 6,5,-1/1
mat 34 7,6,-1/1
mat 35 8,7,-1/1
mat 36 3,1,1/1
mat 37 4,2,-1/1
mat 38 5,3,-1/1
mat 39 6,4,-1/1
mat 40 7,5,-1/1
mat 41 8,6,-1/1
mat 42 4,1,1/1
mat 43 5,2,-1/1
mat 44 6,3,-1/1
mat 45 7,4,-1/1
mat 46 8,5,-1/1
mat 47 5,1,1/1
mat 48 6,2,-1/1
mat 49 7,3,-1/1
mat 50 8,4,-1/1
mat 51 6,1,1/1
mat 52 7,2,-1/1
mat 53 8,3,-1/1
mat 54 7,1,1/1
mat 55 8,2,-1/1
mat 56 8,1,1/1
mat 57 1,1,1/1 2,2,-1/1
mat 58 2,2,1/1 3,3,-1/1
mat 59 3,3,1/1 4,4,-1/1
mat 60 4,4,1/1 5,5,-1/1
mat 61 5,5,1/1 6,6,-1/1
mat 62 6,6,1/1 7,7,-1/1
mat 63 7,7,1/1 8,8,-1/1
sc 1 2,8,-1/1 9,14,-1/1 15,19,-1/1 20,23,-1/1 24,26,-1/1 27,28,-1/1 29,57,1/1 36,30,1/1 42,37,1/1 47,43,1/1 51,48,1/1 54,52,1/1 56,55,1/1 57,1,-2/1 58,1,1/1
sc 2 1,8,1/1 3,9,-1/1 10,15,-1/1 16,20,-1/1 21,24,-1/1 25,27,-1/1 30,58,1/1 36,29,-1/1 37,31,1/1 43,38,1/1 48,44,1/1 52,49,1/1 55,53,1/1 57,2,1/1 58,2,-2/1 59,2,1/1
sc 3 2,9,1/1 4,10,-1/1 8,14,1/1 11,16,-1/1 17,21,-1/1 22,25,-1/1 31,59,1/1 37,30,-1/1 38,32,1/1 42,36,-1/1 44,39,1/1 49,45,1/1 53,50,1/1 58,3,1/1 59,3,-2/1 60,3,1/1
sc 4 3,10,1/1 5,11,-1/1 9,15,1/1 12,17,-1/1 14,19,1/1 18,22,-1/1 32,60,1/1 38,31,-1/1 39,33,1/1 43,37,-1/1 45,40,1/1 47,42,-1/1 50,46,1/1 59,4,1/1 60,4,-2/1 61,4,1/1
sc 5 4,11,1/1 6,12,-1/1 10,16,1/1 13,18,-1/1 15,20,1/1 19,23,1/1 33,61,1/1 39,32,-1/1 40,34,1/1 44,38,-1/1 46,41,1/1 48,43,-1/1 51,47,-1/1 60,5,1/1 61,5,-2/1 62,5,1/1
sc 6 5,12,1/1 7,13,-1/1 11,17,1/1 16,21,1/1 20,24,1/1 23,26,1/1 34,62,1/1 40,33,-1/1 41,35,1/1 45,39,-1/1 49,44,-1/1 52,48,-1/1 54,51,-1/1 61,6,1/1 62,6,-2/1 63,6,1/1
sc 7 6,13,1/1 12,18,1/1 17,22,1/1 21,25,1/1 24,27,1/1 26,28,1/1 35,63,1/1 41,34,-1/1 46,40,-1/1 50,45,-1/1 53,49,-1/1 55,52,-1/1 56,54,-1/1 62,7,1/1 63,7,-2/1
sc 8 3,14,-1/1 10,19,-1/1 16,23,-1/1 21,26,-1/1 25,28,-1/1 29,2,1/1 30,1,-1/1 36,57,1/1 36,58,1/1 42,31,1/1 47,38,1/1 51,44,1/1 54,49,1/1 56,53,1/1 57,8,-1/1 58,8,-1/1 59,8,1/1
sc 9 1,14,1/1 4,15,-1/1 11,20,-1/1 17,24,-1/1 22,27,-1/1 30,3,1/1 31,2,-1/1 37,58,1/1 37,59,1/1 42,29,-1/1 43,32,1/1 48,39,1/1 52,45,1/1 55,50,1/1 57,9,1/1 58,9,-1/1 59,9,-1/1 60,9,1/1
sc 10 2,15,1/1 5,16,-1/1 8,19,1/1 12,21,-1/1 18,25,-1/1 31,4,1/1 32,3,-1/1 38,59,1/1 38,60,1/1 43,30,-1/1 44,33,1/1 47,36,-1/1 49,40,1/1 53,46,1/1 58,10,1/1 59,10,-1/1 60,10,-1/1 61,10,1/1
sc 11 3,16,1/1 6,17,-1/1 9,20,1/1 13,22,-1/1 14,23,1/1 32,5,1/1 33,4,-1/1 39,60,1/1 39,61,1/1 44,31,-1/1 45,34,1/1 48,37,-1/1 50,41,1/1 51,42,-1/1 59,11,1/1 60,11,-1/1 61,11,-1/1 62,11,1/1
sc 12 4,17,1/1 7,18,-1/1 10,21,1/1 15,24,1/1 19,26,1/1 33,6,1/1 34,5,-1/1 40,61,1/1 40,62,1/1 45,32,-1/1 46,35,1/1 49,38,-1/1 52,43,-1/1 54,47,-1/1 60,12,1/1 61,12,-1/1 62,12,-1/1 63,12,1/1
sc 13 5,18,1/1 11,22,1/1 16,25,1/1 20,27,1/1 23,28,1/1 34,7,1/1 35,6,-1/1 41,62,1/1 41,63,1/1 46,33,-1/1 50,39,-1/1 53,44,-1/1 55,48,-1/1 56,51,-1/1 61,13,1/1 62,13,-1/1 63,13,-1/1
sc 14 4,19,-1/1 11,23,-1/1 17,26,-1/1 22,28,-1/1 29,9,1/1 31,8,-1/1 36,3,1/1 37,1,-1/1 42,57,1/1 42,58,1/1 42,59,1/1 47,32,1/1 51,39,1/1 54,45,1/1 56,50,1/1 57,14,-1/1 59,14,-1/1 60,14,1/1
sc 15 1,19,1/1 5,20,-1/1 12,24,-1/1 18,27,-1/1 30,10,1/1 32,9,-1/1 37,4,1/1 38,2,-1/1 43,58,1/1 43,59,1/1 43,60,1/1 47,29,-1/1 48,33,1/1 52,40,1/1 55,46,1/1 57,15,1/1 58,15,-1/1 60,15,-1/1 61,15,1/1
sc 16 2,20,1/1 6,21,-1/1 8,23,1/1 13,25,-1/1 31,11,1/1 33,10,-1/1 38,5,1/1 39,3,-1/1 44,59,1/1 44,60,1/1 44,61,1/1 48,30,-1/1 49,34,1/1 51,36,-1/1 53,41,1/1 58,16,1/1 59,16,-1/1 61,16,-1/1 62,16,1/1
sc 17 3,21,1/1 7,22,-1/1 9,24,1/1 14,26,1/1 32,12,1/1 34,11,-1/1 39,6,1/1 40,4,-1/1 45,60,1/1 45,61,1/1 45,62,1/1 49,31,-1/1 50,35,1/1 52,37,-1/1 54,42,-1/1 59,17,1/1 60,17,-1/1 62,17,-1/1 63,17,1/1
sc 18 4,22,1/1 10,25,1/1 15,27,1/1 19,28,1/1 33,13,1/1 35,12,-1/1 40,7,1/1 41,5,-1/1 46,61,1/1 46,62,1/1 46,63,1/1 50,32,-1/1 53,38,-1/1 55,43,-1/1 56,47,-1/1 60,18,1/1 61,18,-1/1 63,18,-1/1
sc 19 5,23,-1/1 12,26,-1/1 18,28,-1/1 29,15,1/1 32,14,-1/1 36,10,1/1 38,8,-1/1 42,4,1/1 43,1,-1/1 47,57,1/1 47,58,1/1 47,59,1/1 47,60,1/1 51,33,1/1 54,40,1/1 56,46,1/1 57,19,-1/1 60,19,-1/1 61,19,1/1
sc 20 1,23,1/1 6,24,-1/1 13,27,-1/1 30,16,1/1 33,15,-1/1 37,11,1/1 39,9,-1/1 43,5,1/1 44,2,-1/1 48,58,1/1 48,59,1/1 48,60,1/1 48,61,1/1 51,29,-1/1 52,34,1/1 55,41,1/1 57,20,1/1 58,20,-1/1 61,20,-1/1 62,20,1/1
sc 21 2,24,1/1 7,25,-1/1 8,26,1/1 31,17,1/1 34,16,-1/1 38,12,1/1 40,10,-1/1 44,6,1/1 45,3,-1/1 49,59,1/1 49,60,1/1 49,61,1/1 49,62,1/1 52,30,-1/1 53,35,1/1 54,36,-1/1 58,21,1/1 59,21,-1/1 62,21,-1/1 63,21,1/1
sc 22 3,25,1/1 9,27,1/1 14,28,1/1 32,18,1/1 35,17,-1/1 39,13,1/1 41,11,-1/1 45,7,1/1 46,4,-1/1 50,60,1/1 50,61,1/1 50,62,1/1 50,63,1/1 53,31,-1/1 55,37,-1/1 56,42,-1/1 59,22,1/1 60,22,-1/1 63,22,-1/1
sc 23 6,26,-1/1 13,28,-1/1 29,20,1/1 33,19,-1/1 36,16,1/1 39,14,-1/1 42,11,1/1 44,8,-1/1 47,5,1/1 48,1,-1/1 51,57,1/1 51,58,1/1 51,59,1/1 51,60,1/1 51,61,1/1 54,34,1/1 56,41,1/1 57,23,-1/1 61,23,-1/1 62,23,1/1
sc 24 1,26,1/1 7,27,-1/1 30,21,1/1 34,20,-1/1 37,17,1/1 40,15,-1/1 43,12,1/1 45,9,-1/1 48,6,1/1 49,2,-1/1 52,58,1/1 52,59,1/1 52,60,1/1 52,61,1/1 52,62,1/1 54,29,-1/1 55,35,1/1 57,24,1/1 58,24,-1/1 62,24,-1/1 63,24,1/1
sc 25 2,27,1/1 8,28,1/1 31,22,1/1 35,21,-1/1 38,18,1/1 41,16,-1/1 44,13,1/1 46,10,-1/1 49,7,1/1 50,3,-1/1 53,59,1/1 53,60,1/1 53,61,1/1 53,62,1/1 53,63,1/1 55,30,-1/1 56,36,-1/1 58,25,1/1 59,25,-1/1 63,25,-1/1
sc 26 7,28,-1/1 29,24,1/1 34,23,-1/1 36,21,1/1 40,19,-1/1 42,17,1/1 45,14,-1/1 47,12,1/1 49,8,-1/1 51,6,1/1 52,1,-1/1 54,57,1/1 54,58,1/1 54,59,1/1 54,60,1/1 54,61,1/1 54,62,1/1 56,35,1/1 57,26,-1/1 62,26,-1/1 63,26,1/1
sc 27 1,28,1/1 30,25,1/1 35,24,-1/1 37,22,1/1 41,20,-1/1 43,18,1/1 46,15,-1/1 48,13,1/1 50,9,-1/1 52,7,1/1 53,2,-1/1 55,58,1/1 55,59,1/1 55,60,1/1 55,61,1/1 55,62,1/1 55,63,1/1 56,29,-1/1 57,27,1/1 58,27,-1/1 63,27,-1/1
sc 28 29,27,1/1 35,26,-1/1 36,25,1/1 41,23,-1/1 42,22,1/1 46,19,-1/1 47,18,1/1 50,14,-1/1 51,13,1/1 53,8,-1/1 54,7,1/1 55,1,-1/1 56,57,1/1 56,58,1/1 56,59,1/1 56,60,1/1 56,61,1/1 56,62,1/1 56,63,1/1 57,28,-1/1 63,28,-1/1
sc 29 1,57,-1/1 8,2,-1/1 14,9,-1/1 19,15,-1/1 23,20,-1/1 26,24,-1/1 28,27,-1/1 30,36,1/1 37,42,1/1 43,47,1/1 48,51,1/1 52,54,1/1 55,56,1/1 57,29,2/1 58,29,-1/1
sc 30 2,58,-1/1 8,1,1/1 9,3,-1/1 15,10,-1/1 20,16,-1/1 24,21,-1/1 27,25,-1/1 29,36,-1/1 31,37,1/1 38,43,1/1 44,48,1/1 49,52,1/1 53,55,1/1 57,30,-1/1 58,30,2/1 59,30,-1/1
sc 31 3,59,-1/1 9,2,1/1 10,4,-1/1 14,8,1/1 16,11,-1/1 21,17,-1/1 25,22,-1/1 30,37,-1/1 32,38,1/1 36,42,-1/1 39,44,1/1 45,49,1/1 50,53,1/1 58,31,-1/1 59,31,2/1 60,31,-1/1
sc 32 4,60,-1/1 10,3,1/1 11,5,-1/1 15,9,1/1 17,12,-1/1 19,14,1/1 22,18,-1/1 31,38,-1/1 33,39,1/1 37,43,-1/1 40,45,1/1 42,47,-1/1 46,50,1/1 59,32,-1/1 60,32,2/1 61,32,-1/1
sc 33 5,61,-1/1 11,4,1/1 12,6,-1/1 16,10,1/1 18,13,-1/1 20,15,1/1 23,19,1/1 32,39,-1/1 34,40,1/1 38,44,-1/1 41,46,1/1 43,48,-1/1 47,51,-1/1 60,33,-1/1 61,33,2/1 62,33,-1/1
sc 34 6,62,-1/1 12,5,1/1 13,7,-1/1 17,11,1/1 21,16,1/1 24,20,1/1 26,23,1/1 33,40,-1/1 35,41,1/1 39,45,-1/1 44,49,-1/1 48,52,-1/1 51,54,-1/1 61,34,-1/1 62,34,2/1 63,34,-1/1
sc 35 7,63,-1/1 13,6,1/1 18,12,1/1 22,17,1/1 25,21,1/1 27,24,1/1 28,26,1/1 34,41,-1/1 40,46,-1/1 45,50,-1/1 49,53,-1/1 52,55,-1/1 54,56,-1/1 62,35,-1/1 63,35,2/1
sc 36 1,30,-1/1 2,29,1/1 8,57,-1/1 8,58,-1/1 14,3,-1/1 19,10,-1/1 23,16,-1/1 26,21,-1/1 28,25,-1/1 31,42,1/1 38,47,1/1 44,51,1/1 49,54,1/1 53,56,1/1 57,36,1/1 58,36,1/1 59,36,-1/1
sc 37 2,31,-1/1 3,30,1/1 9,58,-1/1 9,59,-1/1 14,1,1/1 15,4,-1/1 20,11,-1/1 24,17,-1/1 27,22,-1/1 29,42,-1/1 32,43,1/1 39,48,1/1 45,52,1/1 50,55,1/1 57,37,-1/1 58,37,1/1 59,37,1/1 60,37,-1/1
sc 38 3,32,-1/1 4,31,1/1 10,59,-1/1 10,60,-1/1 15,2,1/1 16,5,-1/1 19,8,1/1 21,12,-1/1 25,18,-1/1 30,43,-1/1 33,44,1/1 36,47,-1/1 40,49,1/1 46,53,1/1 58,38,-1/1 59,38,1/1 60,38,1/1 61,38,-1/1
sc 39 4,33,-1/1 5,32,1/1 11,60,-1/1 11,61,-1/1 16,3,1/1 17,6,-1/1 20,9,1/1 22,13,-1/1 23,14,1/1 31,44,-1/1 34,45,1/1 37,48,-1/1 41,50,1/1 42,51,-1/1 59,39,-1/1 60,39,1/1 61,39,1/1 62,39,-1/1
sc 40 5,34,-1/1 6,33,1/1 12,61,-1/1 12,62,-1/1 17,4,1/1 18,7,-1/1 21,10,1/1 24,15,1/1 26,19,1/1 32,45,-1/1 35,46,1/1 38,49,-1/1 43,52,-1/1 47,54,-1/1 60,40,-1/1 61,40,1/1 62,40,1/1 63,40,-1/1
sc 41 6,35,-1/1 7,34,1/1 13,62,-1/1 13,63,-1/1 18,5,1/1 22,11,1/1 25,16,1/1 27,20,1/1 28,23,1/1 33,46,-1/1 39,50,-1/1 44,53,-1/1 48,55,-1/1 51,56,-1/1 61,41,-1/1 62,41,1/1 63,41,1/1
sc 42 1,37,-1/1 3,36,1/1 8,31,-1/1 9,29,1/1 14,57,-1/1 14,58,-1/1 14,59,-1/1 19,4,-1/1 23,11,-1/1 26,17,-1/1 28,22,-1/1 32,47,1/1 39,51,1/1 45,54,1/1 50,56,1/1 57,42,1/1 59,42,1/1 60,42,-1/1
sc 43 2,38,-1/1 4,37,1/1 9,32,-1/1 10,30,1/1 15,58,-1/1 15,59,-1/1 15,60,-1/1 19,1,1/1 20,5,-1/1 24,12,-1/1 27,18,-1/1 29,47,-1/1 33,48,1/1 40,52,1/1 46,55,1/1 57,43,-1/1 58,43,1/1 60,43,1/1 61,43,-1/1
sc 44 3,39,-1/1 5,38,1/1 10,33,-1/1 11,31,1/1 16,59,-1/1 16,60,-1/1 16,61,-1/1 20,2,1/1 21,6,-1/1 23,8,1/1 25,13,-1/1 30,48,-1/1 34,49,1/1 36,51,-1/1 41,53,1/1 58,44,-1/1 59,44,1/1 61,44,1/1 62,44,-1/1
sc 45 4,40,-1/1 6,39,1/1 11,34,-1/1 12,32,1/1 17,60,-1/1 17,61,-1/1 17,62,-1/1 21,3,1/1 22,7,-1/1 24,9,1/1 26,14,1/1 31,49,-1/1 35,50,1/1 37,52,-1/1 42,54,-1/1 59,45,-1/1 60,45,1/1 62,45,1/1 63,45,-1/1
sc 46 5,41,-1/1 7,40,1/1 12,35,-1/1 13,33,1/1 18,61,-1/1 18,62,-1/1 18,63,-1/1 22,4,1/1 25,10,1/1 27,15,1/1 28,19,1/1 32,50,-1/1 38,53,-1/1 43,55,-1/1 47,56,-1/1 60,46,-1/1 61,46,1/1 63,46,1/1
sc 47 1,43,-1/1 4,42,1/1 8,38,-1/1 10,36,1/1 14,32,-1/1 15,29,1/1 19,57,-1/1 19,58,-1/1 19,59,-1/1 19,60,-1/1 23,5,-1/1 26,12,-1/1 28,18,-1/1 33,51,1/1 40,54,1/1 46,56,1/1 57,47,1/1 60,47,1/1 61,47,-1/1
sc 48 2,44,-1/1 5,43,1/1 9,39,-1/1 11,37,1/1 15,33,-1/1 16,30,1/1 20,58,-1/1 20,59,-1/1 20,60,-1/1 20,61,-1/1 23,1,1/1 24,6,-1/1 27,13,-1/1 29,51,-1/1 34,52,1/1 41,55,1/1 57,48,-1/1 58,48,1/1 61,48,1/1 62,48,-1/1
sc 49 3,45,-1/1 6,44,1/1 10,40,-1/1 12,38,1/1 16,34,-1/1 17,31,1/1 21,59,-1/1 21,60,-1/1 21,61,-1/1 21,62,-1/1 24,2,1/1 25,7,-1/1 26,8,1/1 30,52,-1/1 35,53,1/1 36,54,-1/1 58,49,-1/1 59,49,1/1 62,49,1/1 63,49,-1/1
sc 50 4,46,-1/1 7,45,1/1 11,41,-1/1 13,39,1/1 17,35,-1/1 18,32,1/1 22,60,-1/1 22,61,-1/1 22,62,-1/1 22,63,-1/1 25,3,1/1 27,9,1/1 28,14,1/1 31,53,-1/1 37,55,-1/1 42,56,-1/1 59,50,-1/1 60,50,1/1 63,50,1/1
sc 51 1,48,-1/1 5,47,1/1 8,44,-1/1 11,42,1/1 14,39,-1/1 16,36,1/1 19,33,-1/1 20,29,1/1 23,57,-1/1 23,58,-1/1 23,59,-1/1 23,60,-1/1 23,61,-1/1 26,6,-1/1 28,13,-1/1 34,54,1/1 41,56,1/1 57,51,1/1 61,51,1/1 62,51,-1/1
sc 52 2,49,-1/1 6,48,1/1 9,45,-1/1 12,43,1/1 15,40,-1/1 17,37,1/1 20,34,-1/1 21,30,1/1 24,58,-1/1 24,59,-1/1 24,60,-1/1 24,61,-1/1 24,62,-1/1 26,1,1/1 27,7,-1/1 29,54,-1/1 35,55,1/1 57,52,-1/1 58,52,1/1 62,52,1/1 63,52,-1/1
sc 53 3,50,-1/1 7,49,1/1 10,46,-1/1 13,44,1/1 16,41,-1/1 18,38,1/1 21,35,-1/1 22,31,1/1 25,59,-1/1 25,60,-1/1 25,61,-1/1 25,62,-1/1 25,63,-1/1 27,2,1/1 28,8,1/1 30,55,-1/1 36,56,-1/1 58,53,-1/1 59,53,1/1 63,53,1/1
sc 54 1,52,-1/1 6,51,1/1 8,49,-1/1 12,47,1/1 14,45,-1/1 17,42,1/1 19,40,-1/1 21,36,1/1 23,34,-1/1 24,29,1/1 26,57,-1/1 26,58,-1/1 26,59,-1/1 26,60,-1/1 26,61,-1/1 26,62,-1/1 28,7,-1/1 35,56,1/1 57,54,1/1 62,54,1/1 63,54,-1/1
sc 55 2,53,-1/1 7,52,1/1 9,50,-1/1 13,48,1/1 15,46,-1/1 18,43,1/1 20,41,-1/1 22,37,1/1 24,35,-1/1 25,30,1/1 27,58,-1/1 27,59,-1/1 27,60,-1/1 27,61,-1/1 27,62,-1/1 27,63,-1/1 28,1,1/1 29,56,-1/1 57,55,-1/1 58,55,1/1 63,55,1/1
sc 56 1,55,-1/1 7,54,1/1 8,53,-1/1 13,51,1/1 14,50,-1/1 18,47,1/1 19,46,-1/1 22,42,1/1 23,41,-1/1 25,36,1/1 26,35,-1/1 27,29,1/1 28,57,-1/1 28,58,-1/1 28,59,-1/1 28,60,-1/1 28,61,-1/1 28,62,-1/1 28,63,-1/1 57,56,1/1 63,56,1/1
sc 57 1,1,2/1 2,2,-1/1 8,8,1/1 9,9,-1/1 14,14,1/1 15,15,-1/1 19,19,1/1 20,20,-1/1 23,23,1/1 24,24,-1/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-2/1 30,30,1/1 36,36,-1/1 37,37,1/1 42,42,-1/1 43,43,1/1 47,47,-1/1 48,48,1/1 51,51,-1/1 52,52,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1
sc 58 1,1,-1/1 2,2,2/1 3,3,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 15,15,1/1 16,16,-1/1 20,20,1/1 21,21,-1/1 24,24,1/1 25,25,-1/1 27,27,1/1 29,29,1/1 30,30,-2/1 31,31,1/1 36,36,-1/1 37,37,-1/1 38,38,1/1 43,43,-1/1 44,44,1/1 48,48,-1/1 49,49,1/1 52,52,-1/1 53,53,1/1 55,55,-1/1
sc 59 2,2,-1/1 3,3,2/1 4,4,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 14,14,1/1 16,16,1/1 17,17,-1/1 21,21,1/1 22,22,-1/1 25,25,1/1 30,30,1/1 31,31,-2/1 32,32,1/1 36,36,1/1 37,37,-1/1 38,38,-1/1 39,39,1/1 42,42,-1/1 44,44,-1/1 45,45,1/1 49,49,-1/1 50,50,1/1 53,53,-1/1
sc 60 3,3,-1/1 4,4,2/1 5,5,-1/1 9,9,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 14,14,-1/1 15,15,1/1 17,17,1/1 18,18,-1/1 19,19,1/1 22,22,1/1 31,31,1/1 32,32,-2/1 33,33,1/1 37,37,1/1 38,38,-1/1 39,39,-1/1 40,40,1/1 42,42,1/1 43,43,-1/1 45,45,-1/1 46,46,1/1 47,47,-1/1 50,50,-1/1
sc 61 4,4,-1/1 5,5,2/1 6,6,-1/1 10,10,-1/1 11,11,1/1 12,12,1/1 13,13,-1/1 15,15,-1/1 16,16,1/1 18,18,1/1 19,19,-1/1 20,20,1/1 23,23,1/1 32,32,1/1 33,33,-2/1 34,34,1/1 38,38,1/1 39,39,-1/1 40,40,-1/1 41,41,1/1 43,43,1/1 44,44,-1/1 46,46,-1/1 47,47,1/1 48,48,-1/1 51,51,-1/1
sc 62 5,5,-1/1 6,6,2/1 7,7,-1/1 11,11,-1/1 12,12,1/1 13,13,1/1 16,16,-1/1 17,17,1/1 20,20,-1/1 21,21,1/1 23,23,-1/1 24,24,1/1 26,26,1/1 33,33,1/1 34,34,-2/1 35,35,1/1 39,39,1/1 40,40,-1/1 41,41,-1/1 44,44,1/1 45,45,-1/1 48,48,1/1 49,49,-1/1 51,51,1/1 52,52,-1/1 54,54,-1/1
sc 63 6,6,-1/1 7,7,2/1 12,12,-1/1 13,13,1/1 17,17,-1/1 18,18,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 26,26,-1/1 27,27,1/1 28,28,1/1 34,34,1/1 35,35,-2/1 40,40,1/1 41,41,-1/1 45,45,1/1 46,46,-1/1 49,49,1/1 50,50,-1/1 52,52,1/1 53,53,-1/1 54,54,1/1 55,55,-1/1 56,56,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp10.txt <==
name Sp10
type C 5
hw 1 0 0 0 0
fundims 10 44 110 165 132
cartan 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -1 2 -1 0 0 0 -2 2
nbasis 25 25 5
dimR 10
mat 1 1,2,1/1 9,10,1/1
mat 2 2,3,-1/1 8,9,1/1
mat 3 3,4,-1/1 7,8,1/1
mat 4 4,5,-1/1 6,7,1/1
mat 5 5,6,-1/1
mat 6 1,3,1/1 8,10,1/1
mat 7 2,4,-1/1 7,9,1/1
mat 8 3,5,-1/1 6,8,1/1
mat 9 4,6,-1/1 5,7,-1/1
mat 10 1,4,1/1 7,10,1/1
mat 11 2,5,-1/1 6,9,1/1
mat 12 3,6,-1/1 5,8,-1/1
mat 13 4,7,-1/1
mat 14 1,5,1/1 6,10,1/1
mat 15 2,6,-1/1 5,9,-1/1
mat 16 3,7,-1/1 4,8,-1/1
mat 17 1,6,1/1 5,10,-1/1
mat 18 2,7,-1/1 4,9,-1/1
mat 19 3,8,-1/1
mat 20 1,7,1/1 4,10,-1/1
mat 21 2,8,-1/1 3,9,-1/1
mat 22 1,8,1/1 3,10,-1/1
mat 23 2,9,-1/1
mat 24 1,9,1/1 2,10,-1/1
mat 25 1,10,1/1
mat 26 2,1,1/1 10,9,1/1
mat 27 3,2,-1/1 9,8,1/1
mat 28 4,3,-1/1 8,7,1/1
mat 29 5,4,-1/1 7,6,1/1
mat 30 6,5,-1/1
mat 31 3,1,1/1 10,8,1/1
mat 32 4,2,-1/1 9,7,1/1
mat 33 5,3,-1/1 8,6,1/1
mat 34 6,4,-1/1 7,5,-1/1
mat 35 4,1,1/1 10,7,1/1
mat 36 5,2,-1/1 9,6,1/1
mat 37 6,3,-1/1 8,5,-1/1
mat 38 7,4,-1/1
mat 39 5,1,1/1 10,6,1/1
mat 40 6,2,-1/1 9,5,-1/1
mat 41 7,3,-1/1 8,4,-1/1
mat 42 6,1,1/1 10,5,-1/1
mat 43 7,2,-1/1 9,4,-1/1
mat 44 8,3,-1/1
mat 45 7,1,1/1 10,4,-1/1
mat 46 8,2,-1/1 9,3,-1/1
mat 47 8,1,1/1 10,3,-1/1
mat 48 9,2,-1/1
mat 49 9,1,1/1 10,2,-1/1
mat 50 10,1,1/1
mat 51 1,1,1/1 2,2,-1/1 9,9,1/1 10,10,-1/1
mat 52 2,2,1/1 3,3,-1/1 8,8,1/1 9,9,-1/1
mat 53 3,3,1/1 4,4,-1/1 7,7,1/1 8,8,-1/1
mat 54 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1
mat 55 5,5,1/1 6,6,-1/1
sc 1 2,6,-1/1 7,10,-1/1 11,14,-1/1 15,17,-1/1 18,20,-1/1 21,22,-1/1 23,24,-1/1 24,25,-2/1 26,51,1/1 31,27,1/1 35,32,1/1 39,36,1/1 42,40,1/1 45,43,1/1 47,46,1/1 49,48,2/1 50,49,1/1 51,1,-2/1 52,1,1/1
sc 2 1,6,1/1 3,7,-1/1 8,11,-1/1 12,15,-1/1 16,18,-1/1 19,21,-1/1 21,23,-2/1 22,24,-1/1 27,52,1/1 31,26,-1/1 32,28,1/1 36,33,1/1 40,37,1/1 43,41,1/1 46,44,2/1 48,46,1/1 49,47,1/1 51,2,1/1 52,2,-2/1 53,2,1/1
sc 3 2,7,1/1 4,8,-1/1 6,10,1/1 9,12,-1/1 13,16,-1/1 16,19,-2/1 18,21,-1/1 20,22,-1/1 28,53,1/1 32,27,-1/1 33,29,1/1 35,31,-1/1 37,34,1/1 41,38,2/1 44,41,1/1 46,43,1/1 47,45,1/1 52,3,1/1 53,3,-2/1 54,3,1/1
sc 4 3,8,1/1 5,9,-1/1 7,11,1/1 9,13,-2/1 10,14,1/1 12,16,-1/1 15,18,-1/1 17,20,-1/1 29,54,1/1 33,28,-1/1 34,30,2/1 36,32,-1/1 38,34,1/1 39,35,-1/1 41,37,1/1 43,40,1/1 45,42,1/1 53,4,1/1 54,4,-2/1 55,4,1/1
sc 5 4,9,1/1 8,12,1/1 11,15,1/1 14,17,1/1 30,55,1/1 34,29,-1/1 37,33,-1/1 40,36,-1/1 42,39,-1/1 54,5,2/1 55,5,-2/1
sc 6 3,10,-1/1 8,14,-1/1 12,17,-1/1 16,20,-1/1 19,22,-1/1 21,24,-1/1 22,25,-2/1 26,2,1/1 27,1,-1/1 31,51,1/1 31,52,1/1 35,28,1/1 39,33,1/1 42,37,1/1 45,41,1/1 47,44,2/1 49,46,1/1 50,47,1/1 51,6,-1/1 52,6,-1/1 53,6,1/1
sc 7 1,10,1/1 4,11,-1/1 9,15,-1/1 13,18,-1/1 16,21,-1/1 18,23,-2/1 20,24,-1/1 27,3,1/1 28,2,-1/1 32,52,1/1 32,53,1/1 35,26,-1/1 36,29,1/1 40,34,1/1 43,38,2/1 46,41,1/1 48,43,1/1 49,45,1/1 51,7,1/1 52,7,-1/1 53,7,-1/1 54,7,1/1
sc 8 2,11,1/1 5,12,-1/1 6,14,1/1 9,16,-1/1 12,19,-2/1 15,21,-1/1 17,22,-1/1 28,4,1/1 29,3,-1/1 33,53,1/1 33,54,1/1 36,27,-1/1 37,30,2/1 39,31,-1/1 41,34,1/1 44,37,1/1 46,40,1/1 47,42,1/1 52,8,1/1 53,8,-1/1 54,8,-1/1 55,8,1/1
sc 9 3,12,1/1 4,13,2/1 7,15,1/1 8,16,1/1 10,17,1/1 11,18,1/1 14,20,1/1 29,5,2/1 30,4,-1/1 34,54,1/1 34,55,2/1 37,28,-1/1 38,29,-1/1 40,32,-1/1 41,33,-1/1 42,35,-1/1 43,36,-1/1 45,39,-1/1 53,9,1/1 55,9,-1/1
sc 10 4,14,-1/1 9,17,-1/1 13,20,-1/1 16,22,-1/1 18,24,-1/1 20,25,-2/1 26,7,1/1 28,6,-1/1 31,3,1/1 32,1,-1/1 35,51,1/1 35,52,1/1 35,53,1/1 39,29,1/1 42,34,1/1 45,38,2/1 47,41,1/1 49,43,1/1 50,45,1/1 51,10,-1/1 53,10,-1/1 54,10,1/1
sc 11 1,14,1/1 5,15,-1/1 9,18,-1/1 12,21,-1/1 15,23,-2/1 17,24,-1/1 27,8,1/1 29,7,-1/1 32,4,1/1 33,2,-1/1 36,52,1/1 36,53,1/1 36,54,1/1 39,26,-1/1 40,30,2/1 43,34,1/1 46,37,1/1 48,40,1/1 49,42,1/1 51,11,1/1 52,11,-1/1 54,11,-1/1 55,11,1/1
sc 12 2,15,1/1 4,16,1/1 6,17,1/1 8,19,2/1 11,21,1/1 14,22,1/1 28,9,1/1 30,8,-1/1 33,5,2/1 34,3,-1/1 37,53,1/1 37,54,1/1 37,55,2/1 40,27,-1/1 41,29,-1/1 42,31,-1/1 44,33,-1/1 46,36,-1/1 47,39,-1/1 52,12,1/1 53,12,-1/1 54,12,1/1 55,12,-1/1
sc 13 3,16,1/1 7,18,1/1 10,20,1/1 29,9,1/1 34,4,-1/1 38,54,1/1 38,55,1/1 41,28,-1/1 43,32,-1/1 45,35,-1/1 53,13,2/1 54,13,-2/1
sc 14 5,17,-1/1 9,20,-1/1 12,22,-1/1 15,24,-1/1 17,25,-2/1 26,11,1/1 29,10,-1/1 31,8,1/1 33,6,-1/1 35,4,1/1 36,1,-1/1 39,51,1/1 39,52,1/1 39,53,1/1 39,54,1/1 42,30,2/1 45,34,1/1 47,37,1/1 49,40,1/1 50,42,1/1 51,14,-1/1 54,14,-1/1 55,14,1/1
sc 15 1,17,1/1 4,18,1/1 8,21,1/1 11,23,2/1 14,24,1/1 27,12,1/1 30,11,-1/1 32,9,1/1 34,7,-1/1 36,5,2/1 37,2,-1/1 40,52,1/1 40,53,1/1 40,54,1/1 40,55,2/1 42,26,-1/1 43,29,-1/1 46,33,-1/1 48,36,-1/1 49,39,-1/1 51,15,1/1 52,15,-1/1 54,15,1/1 55,15,-1/1
sc 16 2,18,1/1 3,19,2/1 6,20,1/1 7,21,1/1 10,22,1/1 28,13,2/1 29,12,1/1 33,9,1/1 34,8,-1/1 37,4,-1/1 38,3,-1/1 41,53,1/1 41,54,2/1 41,55,2/1 43,27,-1/1 44,28,-1/1 45,31,-1/1 46,32,-1/1 47,35,-1/1 52,16,1/1 54,16,-1/1
sc 17 4,20,1/1 8,22,1/1 11,24,1/1 14,25,2/1 26,15,1/1 30,14,-1/1 31,12,1/1 34,10,-1/1 35,9,1/1 37,6,-1/1 39,5,2/1 40,1,-1/1 42,51,1/1 42,52,1/1 42,53,1/1 42,54,1/1 42,55,2/1 45,29,-1/1 47,33,-1/1 49,36,-1/1 50,39,-1/1 51,17,-1/1 54,17,1/1 55,17,-1/1
sc 18 1,20,1/1 3,21,1/1 7,23,2/1 10,24,1/1 27,16,1/1 29,15,1/1 32,13,2/1 34,11,-1/1 36,9,1/1 38,7,-1/1 40,4,-1/1 41,2,-1/1 43,52,1/1 43,53,1/1 43,54,2/1 43,55,2/1 45,26,-1/1 46,28,-1/1 48,32,-1/1 49,35,-1/1 51,18,1/1 52,18,-1/1 53,18,1/1 54,18,-1/1
sc 19 2,21,1/1 6,22,1/1 28,16,1/1 33,12,1/1 37,8,-1/1 41,3,-1/1 44,53,1/1 44,54,1/1 44,55,1/1 46,27,-1/1 47,31,-1/1 52,19,2/1 53,19,-2/1
sc 20 3,22,1/1 7,24,1/1 10,25,2/1 26,18,1/1 29,17,1/1 31,16,1/1 34,14,-1/1 35,13,2/1 38,10,-1/1 39,9,1/1 41,6,-1/1 42,4,-1/1 43,1,-1/1 45,51,1/1 45,52,1/1 45,53,1/1 45,54,2/1 45,55,2/1 47,28,-1/1 49,32,-1/1 50,35,-1/1 51,20,-1/1 53,20,1/1 54,20,-1/1
sc 21 1,22,1/1 2,23,2/1 6,24,1/1 27,19,2/1 28,18,1/1 32,16,1/1 33,15,1/1 36,12,1/1 37,11,-1/1 40,8,-1/1 41,7,-1/1 43,3,-1/1 44,2,-1/1 46,52,1/1 46,53,2/1 46,54,2/1 46,55,2/1 47,26,-1/1 48,27,-1/1 49,31,-1/1 51,21,1/1 53,21,-1/1
sc 22 2,24,1/1 6,25,2/1 26,21,1/1 28,20,1/1 31,19,2/1 33,17,1/1 35,16,1/1 37,14,-1/1 39,12,1/1 41,10,-1/1 42,8,-1/1 44,6,-1/1 45,3,-1/1 46,1,-1/1 47,51,1/1 47,52,1/1 47,53,2/1 47,54,2/1 47,55,2/1 49,27,-1/1 50,31,-1/1 51,22,-1/1 52,22,1/1 53,22,-1/1
sc 23 1,24,1/1 27,21,1/1 32,18,1/1 36,15,1/1 40,11,-1/1 43,7,-1/1 46,2,-1/1 48,52,1/1 48,53,1/1 48,54,1/1 48,55,1/1 49,26,-1/1 51,23,2/1 52,23,-2/1
sc 24 1,25,2/1 26,23,2/1 27,22,1/1 31,21,1/1 32,20,1/1 35,18,1/1 36,17,1/1 39,15,1/1 40,14,-1/1 42,11,-1/1 43,10,-1/1 45,7,-1/1 46,6,-1/1 47,2,-1/1 48,1,-1/1 49,51,1/1 49,52,2/1 49,53,2/1 49,54,2/1 49,55,2/1 50,26,-1/1 52,24,-1/1
sc 25 26,24,1/1 31,22,1/1 35,20,1/1 39,17,1/1 42,14,-1/1 45,10,-1/1 47,6,-1/1 49,1,-1/1 50,51,1/1 50,52,1/1 50,53,1/1 50,54,1/1 50,55,1/1 51,25,-2/1
sc 26 1,51,-1/1 6,2,-1/1 10,7,-1/1 14,11,-1/1 17,15,-1/1 20,18,-1/1 22,21,-1/1 24,23,-2/1 25,24,-1/1 27,31,1/1 32,35,1/1 36,39,1/1 40,42,1/1 43,45,1/1 46,47,1/1 48,49,1/1 49,50,2/1 51,26,2/1 52,26,-1/1
sc 27 2,52,-1/1 6,1,1/1 7,3,-1/1 11,8,-1/1 15,12,-1/1 18,16,-1/1 21,19,-2/1 23,21,-1/1 24,22,-1/1 26,31,-1/1 28,32,1/1 33,36,1/1 37,40,1/1 41,43,1/1 44,46,1/1 46,48,2/1 47,49,1/1 51,27,-1/1 52,27,2/1 53,27,-1/1
sc 28 3,53,-1/1 7,2,1/1 8,4,-1/1 10,6,1/1 12,9,-1/1 16,13,-2/1 19,16,-1/1 21,18,-1/1 22,20,-1/1 27,32,-1/1 29,33,1/1 31,35,-1/1 34,37,1/1 38,41,1/1 41,44,2/1 43,46,1/1 45,47,1/1 52,28,-1/1 53,28,2/1 54,28,-1/1
sc 29 4,54,-1/1 8,3,1/1 9,5,-2/1 11,7,1/1 13,9,-1/1 14,10,1/1 16,12,-1/1 18,15,-1/1 20,17,-1/1 28,33,-1/1 30,34,1/1 32,36,-1/1 34,38,2/1 35,39,-1/1 37,41,1/1 40,43,1/1 42,45,1/1 53,29,-1/1 54,29,2/1 55,29,-1/1
sc 30 5,55,-1/1 9,4,1/1 12,8,1/1 15,11,1/1 17,14,1/1 29,34,-1/1 33,37,-1/1 36,40,-1/1 39,42,-1/1 54,30,-2/1 55,30,2/1
sc 31 1,27,-1/1 2,26,1/1 6,51,-1/1 6,52,-1/1 10,3,-1/1 14,8,-1/1 17,12,-1/1 20,16,-1/1 22,19,-2/1 24,21,-1/1 25,22,-1/1 28,35,1/1 33,39,1/1 37,42,1/1 41,45,1/1 44,47,1/1 46,49,1/1 47,50,2/1 51,31,1/1 52,31,1/1 53,31,-1/1
sc 32 2,28,-1/1 3,27,1/1 7,52,-1/1 7,53,-1/1 10,1,1/1 11,4,-1/1 15,9,-1/1 18,13,-2/1 21,16,-1/1 23,18,-1/1 24,20,-1/1 26,35,-1/1 29,36,1/1 34,40,1/1 38,43,1/1 41,46,1/1 43,48,2/1 45,49,1/1 51,32,-1/1 52,32,1/1 53,32,1/1 54,32,-1/1
sc 33 3,29,-1/1 4,28,1/1 8,53,-1/1 8,54,-1/1 11,2,1/1 12,5,-2/1 14,6,1/1 16,9,-1/1 19,12,-1/1 21,15,-1/1 22,17,-1/1 27,36,-1/1 30,37,1/1 31,39,-1/1 34,41,1/1 37,44,2/1 40,46,1/1 42,47,1/1 52,33,-1/1 53,33,1/1 54,33,1/1 55,33,-1/1
sc 34 4,30,-2/1 5,29,1/1 9,54,-1/1 9,55,-2/1 12,3,1/1 13,4,1/1 15,7,1/1 16,8,1/1 17,10,1/1 18,11,1/1 20,14,1/1 28,37,-1/1 29,38,-2/1 32,40,-1/1 33,41,-1/1 35,42,-1/1 36,43,-1/1 39,45,-1/1 53,34,-1/1 55,34,1/1
sc 35 1,32,-1/1 3,31,1/1 6,28,-1/1 7,26,1/1 10,51,-1/1 10,52,-1/1 10,53,-1/1 14,4,-1/1 17,9,-1/1 20,13,-2/1 22,16,-1/1 24,18,-1/1 25,20,-1/1 29,39,1/1 34,42,1/1 38,45,1/1 41,47,1/1 43,49,1/1 45,50,2/1 51,35,1/1 53,35,1/1 54,35,-1/1
sc 36 2,33,-1/1 4,32,1/1 7,29,-1/1 8,27,1/1 11,52,-1/1 11,53,-1/1 11,54,-1/1 14,1,1/1 15,5,-2/1 18,9,-1/1 21,12,-1/1 23,15,-1/1 24,17,-1/1 26,39,-1/1 30,40,1/1 34,43,1/1 37,46,1/1 40,48,2/1 42,49,1/1 51,36,-1/1 52,36,1/1 54,36,1/1 55,36,-1/1
sc 37 3,34,-1/1 5,33,1/1 8,30,-2/1 9,28,1/1 12,53,-1/1 12,54,-1/1 12,55,-2/1 15,2,1/1 16,4,1/1 17,6,1/1 19,8,1/1 21,11,1/1 22,14,1/1 27,40,-1/1 29,41,-1/1 31,42,-1/1 33,44,-2/1 36,46,-1/1 39,47,-1/1 52,37,-1/1 53,37,1/1 54,37,-1/1 55,37,1/1
sc 38 4,34,-1/1 9,29,1/1 13,54,-1/1 13,55,-1/1 16,3,1/1 18,7,1/1 20,10,1/1 28,41,-1/1 32,43,-1/1 35,45,-1/1 53,38,-2/1 54,38,2/1
sc 39 1,36,-1/1 4,35,1/1 6,33,-1/1 8,31,1/1 10,29,-1/1 11,26,1/1 14,51,-1/1 14,52,-1/1 14,53,-1/1 14,54,-1/1 17,5,-2/1 20,9,-1/1 22,12,-1/1 24,15,-1/1 25,17,-1/1 30,42,1/1 34,45,1/1 37,47,1/1 40,49,1/1 42,50,2/1 51,39,1/1 54,39,1/1 55,39,-1/1
sc 40 2,37,-1/1 5,36,1/1 7,34,-1/1 9,32,1/1 11,30,-2/1 12,27,1/1 15,52,-1/1 15,53,-1/1 15,54,-1/1 15,55,-2/1 17,1,1/1 18,4,1/1 21,8,1/1 23,11,1/1 24,14,1/1 26,42,-1/1 29,43,-1/1 33,46,-1/1 36,48,-2/1 39,49,-1/1 51,40,-1/1 52,40,1/1 54,40,-1/1 55,40,1/1
sc 41 3,38,-2/1 4,37,-1/1 8,34,-1/1 9,33,1/1 12,29,1/1 13,28,1/1 16,53,-1/1 16,54,-2/1 16,55,-2/1 18,2,1/1 19,3,1/1 20,6,1/1 21,7,1/1 22,10,1/1 27,43,-1/1 28,44,-2/1 31,45,-1/1 32,46,-1/1 35,47,-1/1 52,41,-1/1 54,41,1/1
sc 42 1,40,-1/1 5,39,1/1 6,37,-1/1 9,35,1/1 10,34,-1/1 12,31,1/1 14,30,-2/1 15,26,1/1 17,51,-1/1 17,52,-1/1 17,53,-1/1 17,54,-1/1 17,55,-2/1 20,4,1/1 22,8,1/1 24,11,1/1 25,14,1/1 29,45,-1/1 33,47,-1/1 36,49,-1/1 39,50,-2/1 51,42,1/1 54,42,-1/1 55,42,1/1
sc 43 2,41,-1/1 4,40,-1/1 7,38,-2/1 9,36,1/1 11,34,-1/1 13,32,1/1 15,29,1/1 16,27,1/1 18,52,-1/1 18,53,-1/1 18,54,-2/1 18,55,-2/1 20,1,1/1 21,3,1/1 23,7,1/1 24,10,1/1 26,45,-1/1 28,46,-1/1 32,48,-2/1 35,49,-1/1 51,43,-1/1 52,43,1/1 53,43,-1/1 54,43,1/1
sc 44 3,41,-1/1 8,37,-1/1 12,33,1/1 16,28,1/1 19,53,-1/1 19,54,-1/1 19,55,-1/1 21,2,1/1 22,6,1/1 27,46,-1/1 31,47,-1/1 52,44,-2/1 53,44,2/1
sc 45 1,43,-1/1 4,42,-1/1 6,41,-1/1 9,39,1/1 10,38,-2/1 13,35,1/1 14,34,-1/1 16,31,1/1 17,29,1/1 18,26,1/1 20,51,-1/1 20,52,-1/1 20,53,-1/1 20,54,-2/1 20,55,-2/1 22,3,1/1 24,7,1/1 25,10,1/1 28,47,-1/1 32,49,-1/1 35,50,-2/1 51,45,1/1 53,45,-1/1 54,45,1/1
sc 46 2,44,-2/1 3,43,-1/1 7,41,-1/1 8,40,-1/1 11,37,-1/1 12,36,1/1 15,33,1/1 16,32,1/1 18,28,1/1 19,27,1/1 21,52,-1/1 21,53,-2/1 21,54,-2/1 21,55,-2/1 22,1,1/1 23,2,1/1 24,6,1/1 26,47,-1/1 27,48,-2/1 31,49,-1/1 51,46,-1/1 53,46,1/1
sc 47 1,46,-1/1 3,45,-1/1 6,44,-2/1 8,42,-1/1 10,41,-1/1 12,39,1/1 14,37,-1/1 16,35,1/1 17,33,1/1 19,31,1/1 20,28,1/1 21,26,1/1 22,51,-1/1 22,52,-1/1 22,53,-2/1 22,54,-2/1 22,55,-2/1 24,2,1/1 25,6,1/1 27,49,-1/1 31,50,-2/1 51,47,1/1 52,47,-1/1 53,47,1/1
sc 48 2,46,-1/1 7,43,-1/1 11,40,-1/1 15,36,1/1 18,32,1/1 21,27,1/1 23,52,-1/1 23,53,-1/1 23,54,-1/1 23,55,-1/1 24,1,1/1 26,49,-1/1 51,48,-2/1 52,48,2/1
sc 49 1,48,-2/1 2,47,-1/1 6,46,-1/1 7,45,-1/1 10,43,-1/1 11,42,-1/1 14,40,-1/1 15,39,1/1 17,36,1/1 18,35,1/1 20,32,1/1 21,31,1/1 22,27,1/1 23,26,1/1 24,51,-1/1 24,52,-2/1 24,53,-2/1 24,54,-2/1 24,55,-2/1 25,1,1/1 26,50,-2/1 52,49,1/1
sc 50 1,49,-1/1 6,47,-1/1 10,45,-1/1 14,42,-1/1 17,39,1/1 20,35,1/1 22,31,1/1 24,26,1/1 25,51,-1/1 25,52,-1/1 25,53,-1/1 25,54,-1/1 25,55,-1/1 51,50,2/1
sc 51 1,1,2/1 2,2,-1/1 6,6,1/1 7,7,-1/1 10,10,1/1 11,11,-1/1 14,14,1/1 15,15,-1/1 17,17,1/1 18,18,-1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-2/1 25,25,2/1 26,26,-2/1 27,27,1/1 31,31,-1/1 32,32,1/1 35,35,-1/1 36,36,1/1 39,39,-1/1 40,40,1/1 42,42,-1/1 43,43,1/1 45,45,-1/1 46,46,1/1 47,47,-1/1 48,48,2/1 50,50,-2/1
sc 52 1,1,-1/1 2,2,2/1 3,3,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 11,11,1/1 12,12,-1/1 15,15,1/1 16,16,-1/1 18,18,1/1 19,19,-2/1 22,22,-1/1 23,23,2/1 24,24,1/1 26,26,1/1 27,27,-2/1 28,28,1/1 31,31,-1/1 32,32,-1/1 33,33,1/1 36,36,-1/1 37,37,1/1 40,40,-1/1 41,41,1/1 43,43,-1/1 44,44,2/1 47,47,1/1 48,48,-2/1 49,49,-1/1
sc 53 2,2,-1/1 3,3,2/1 4,4,-1/1 6,6,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,1/1 12,12,1/1 13,13,-2/1 18,18,-1/1 19,19,2/1 20,20,-1/1 21,21,1/1 22,22,1/1 27,27,1/1 28,28,-2/1 29,29,1/1 31,31,1/1 32,32,-1/1 33,33,-1/1 34,34,1/1 35,35,-1/1 37,37,-1/1 38,38,2/1 43,43,1/1 44,44,-2/1 45,45,1/1 46,46,-1/1 47,47,-1/1
sc 54 3,3,-1/1 4,4,2/1 5,5,-2/1 7,7,-1/1 8,8,1/1 10,10,-1/1 11,11,1/1 12,12,-1/1 13,13,2/1 14,14,1/1 15,15,-1/1 16,16,1/1 17,17,-1/1 18,18,1/1 20,20,1/1 28,28,1/1 29,29,-2/1 30,30,2/1 32,32,1/1 33,33,-1/1 35,35,1/1 36,36,-1/1 37,37,1/1 38,38,-2/1 39,39,-1/1 40,40,1/1 41,41,-1/1 42,42,1/1 43,43,-1/1 45,45,-1/1
sc 55 4,4,-1/1 5,5,2/1 8,8,-1/1 9,9,1/1 11,11,-1/1 12,12,1/1 14,14,-1/1 15,15,1/1 17,17,1/1 29,29,1/1 30,30,-2/1 33,33,1/1 34,34,-1/1 36,36,1/1 37,37,-1/1 39,39,1/1 40,40,-1/1 42,42,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp12.txt <==
name Sp12
type C 6
hw 1 0 0 0 0 0
fundims 12 65 208 429 572 429
cartan 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -1 2 -1 0 0 0 0 -2 2
nbasis 36 36 6
dimR 12
mat 1 1,2,1/1 11,12,1/1
mat 2 2,3,-1/1 10,11,1/1
mat 3 3,4,-1/1 9,10,1/1
mat 4 4,5,-1/1 8,9,1/1
mat 5 5,6,-1/1 7,8,1/1
mat 6 6,7,-1/1
mat 7 1,3,1/1 10,12,1/1
mat 8 2,4,-1/1 9,11,1/1
mat 9 3,5,-1/1 8,10,1/1
mat 10 4,6,-1/1 7,9,1/1
mat 11 5,7,-1/1 6,8,-1/1
mat 12 1,4,1/1 9,12,1/1
mat 13 2,5,-1/1 8,11,1/1
mat 14 3,6,-1/1 7,10,1/1
mat 15 4,7,-1/1 6,9,-1/1
mat 16 5,8,-1/1
mat 17 1,5,1/1 8,12,1/1
mat 18 2,6,-1/1 7,11,1/1
mat 19 3,7,-1/1 6,10,-1/1
mat 20 4,8,-1/1 5,9,-1/1
mat 21 1,6,1/1 7,12,1/1
mat 22 2,7,-1/1 6,11,-1/1
mat 23 3,8,-1/1 5,10,-1/1
mat 24 4,9,-1/1
mat 25 1,7,1/1 6,12,-1/1
mat 26 2,8,-1/1 5,11,-1/1
mat 27 3,9,-1/1 4,10,-1/1
mat 28 1,8,1/1 5,12,-1/1
mat 29 2,9,-1/1 4,11,-1/1
mat 30 3,10,-1/1
mat 31 1,9,1/1 4,12,-1/1
mat 32 2,10,-1/1 3,11,-1/1
mat 33 1,10,1/1 3,12,-1/1
mat 34 2,11,-1/1
mat 35 1,11,1/1 2,12,-1/1
mat 36 1,12,1/1
mat 37 2,1,1/1 12,11,1/1
mat 38 3,2,-1/1 11,10,1/1
mat 39 4,3,-1/1 10,9,1/1
mat 40 5,4,-1/1 9,8,1/1
mat 41 6,5,-1/1 8,7,1/1
mat 42 7,6,-1/1
mat 43 3,1,1/1 12,10,1/1
mat 44 4,2,-1/1 11,9,1/1
mat 45 5,3,-1/1 10,8,1/1
mat 46 6,4,-1/1 9,7,1/1
mat 47 7,5,-1/1 8,6,-1/1
mat 48 4,1,1/1 12,9,1/1
mat 49 5,2,-1/1 11,8,1/1
mat 50 6,3,-1/1 10,7,1/1
mat 51 7,4,-1/1 9,6,-1/1
mat 52 8,5,-1/1
mat 53 5,1,1/1 12,8,1/1
mat 54 6,2,-1/1 11,7,1/1
mat 55 7,3,-1/1 10,6,-1/1
mat 56 8,4,-1/1 9,5,-1/1
mat 57 6,1,1/1 12,7,1/1
mat 58 7,2,-1/1 11,6,-1/1
mat 59 8,3,-1/1 10,5,-1/1
mat 60 9,4,-1/1
mat 61 7,1,1/1 12,6,-1/1
mat 62 8,2,-1/1 11,5,-1/1
mat 63 9,3,-1/1 10,4,-1/1
mat 64 8,1,1/1 12,5,-1/1
mat 65 9,2,-1/1 11,4,-1/1
mat 66 10,3,-1/1
mat 67 9,1,1/1 12,4,-1/1
mat 68 10,2,-1/1 11,3,-1/1
mat 69 10,1,1/1 12,3,-1/1
mat 70 11,2,-1/1
mat 71 11,1,1/1 12,2,-1/1
mat 72 12,1,1/1
mat 73 1,1,1/1 2,2,-1/1 11,11,1/1 12,12,-1/1
mat 74 2,2,1/1 3,3,-1/1 10,10,1/1 11,11,-1/1
mat 75 3,3,1/1 4,4,-1/1 9,9,1/1 10,10,-1/1
mat 76 4,4,1/1 5,5,-1/1 8,8,1/1 9,9,-1/1
mat 77 5,5,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1
mat 78 6,6,1/1 7,7,-1/1
sc 1 2,7,-1/1 8,12,-1/1 13,17,-1/1 18,21,-1/1 22,25,-1/1 26,28,-1/1 29,31,-1/1 32,33,-1/1 34,35,-1/1 35,36,-2/1 37,73,1/1 43,38,1/1 48,44,1/1 53,49,1/1 57,54,1/1 61,58,1/1 64,62,1/1 67,65,1/1 69,68,1/1 71,70,2/1 72,71,1/1 73,1,-2/1 74,1,1/1
sc 2 1,7,1/1 3,8,-1/1 9,13,-1/1 14,18,-1/1 19,22,-1/1 23,26,-1/1 27,29,-1/1 30,32,-1/1 32,34,-2/1 33,35,-1/1 38,74,1/1 43,37,-1/1 44,39,1/1 49,45,1/1 54,50,1/1 58,55,1/1 62,59,1/1 65,63,1/1 68,66,2/1 70,68,1/1 71,69,1/1 73,2,1/1 74,2,-2/1 75,2,1/1
sc 3 2,8,1/1 4,9,-1/1 7,12,1/1 10,14,-1/1 15,19,-1/1 20,23,-1/1 24,27,-1/1 27,30,-2/1 29,32,-1/1 31,33,-1/1 39,75,1/1 44,38,-1/1 45,40,1/1 48,43,-1/1 50,46,1/1 55,51,1/1 59,56,1/1 63,60,2/1 66,63,1/1 68,65,1/1 69,67,1/1 74,3,1/1 75,3,-2/1 76,3,1/1
sc 4 3,9,1/1 5,10,-1/1 8,13,1/1 11,15,-1/1 12,17,1/1 16,20,-1/1 20,24,-2/1 23,27,-1/1 26,29,-1/1 28,31,-1/1 40,76,1/1 45,39,-1/1 46,41,1/1 49,44,-1/1 51,47,1/1 53,48,-1/1 56,52,2/1 60,56,1/1 63,59,1/1 65,62,1/1 67,64,1/1 75,4,1/1 76,4,-2/1 77,4,1/1
sc 5 4,10,1/1 6,11,-1/1 9,14,1/1 11,16,-2/1 13,18,1/1 15,20,-1/1 17,21,1/1 19,23,-1/1 22,26,-1/1 25,28,-1/1 41,77,1/1 46,40,-1/1 47,42,2/1 50,45,-1/1 52,47,1/1 54,49,-1/1 56,51,1/1 57,53,-1/1 59,55,1/1 62,58,1/1 64,61,1/1 76,5,1/1 77,5,-2/1 78,5,1/1
sc 6 5,11,1/1 10,15,1/1 14,19,1/1 18,22,1/1 21,25,1/1 42,78,1/1 47,41,-1/1 51,46,-1/1 55,50,-1/1 58,54,-1/1 61,57,-1/1 77,6,2/1 78,6,-2/1
sc 7 3,12,-1/1 9,17,-1/1 14,21,-1/1 19,25,-1/1 23,28,-1/1 27,31,-1/1 30,33,-1/1 32,35,-1/1 33,36,-2/1 37,2,1/1 38,1,-1/1 43,73,1/1 43,74,1/1 48,39,1/1 53,45,1/1 57,50,1/1 61,55,1/1 64,59,1/1 67,63,1/1 69,66,2/1 71,68,1/1 72,69,1/1 73,7,-1/1 74,7,-1/1 75,7,1/1
sc 8 1,12,1/1 4,13,-1/1 10,18,-1/1 15,22,-1/1 20,26,-1/1 24,29,-1/1 27,32,-1/1 29,34,-2/1 31,35,-1/1 38,3,1/1 39,2,-1/1 44,74,1/1 44,75,1/1 48,37,-1/1 49,40,1/1 54,46,1/1 58,51,1/1 62,56,1/1 65,60,2/1 68,63,1/1 70,65,1/1 71,67,1/1 73,8,1/1 74,8,-1/1 75,8,-1/1 76,8,1/1
sc 9 2,13,1/1 5,14,-1/1 7,17,1/1 11,19,-1/1 16,23,-1/1 20,27,-1/1 23,30,-2/1 26,32,-1/1 28,33,-1/1 39,4,1/1 40,3,-1/1 45,75,1/1 45,76,1/1 49,38,-1/1 50,41,1/1 53,43,-1/1 55,47,1/1 59,52,2/1 63,56,1/1 66,59,1/1 68,62,1/1 69,64,1/1 74,9,1/1 75,9,-1/1 76,9,-1/1 77,9,1/1
sc 10 3,14,1/1 6,15,-1/1 8,18,1/1 11,20,-1/1 12,21,1/1 15,24,-2/1 19,27,-1/1 22,29,-1/1 25,31,-1/1 40,5,1/1 41,4,-1/1 46,76,1/1 46,77,1/1 50,39,-1/1 51,42,2/1 54,44,-1/1 56,47,1/1 57,48,-1/1 60,51,1/1 63,55,1/1 65,58,1/1 67,61,1/1 75,10,1/1 76,10,-1/1 77,10,-1/1 78,10,1/1
sc 11 4,15,1/1 5,16,2/1 9,19,1/1 10,20,1/1 13,22,1/1 14,23,1/1 17,25,1/1 18,26,1/1 21,28,1/1 41,6,2/1 42,5,-1/1 47,77,1/1 47,78,2/1 51,40,-1/1 52,41,-1/1 55,45,-1/1 56,46,-1/1 58,49,-1/1 59,50,-1/1 61,53,-1/1 62,54,-1/1 64,57,-1/1 76,11,1/1 78,11,-1/1
sc 12 4,17,-1/1 10,21,-1/1 15,25,-1/1 20,28,-1/1 24,31,-1/1 27,33,-1/1 29,35,-1/1 31,36,-2/1 37,8,1/1 39,7,-1/1 43,3,1/1 44,1,-1/1 48,73,1/1 48,74,1/1 48,75,1/1 53,40,1/1 57,46,1/1 61,51,1/1 64,56,1/1 67,60,2/1 69,63,1/1 71,65,1/1 72,67,1/1 73,12,-1/1 75,12,-1/1 76,12,1/1
sc 13 1,17,1/1 5,18,-1/1 11,22,-1/1 16,26,-1/1 20,29,-1/1 23,32,-1/1 26,34,-2/1 28,35,-1/1 38,9,1/1 40,8,-1/1 44,4,1/1 45,2,-1/1 49,74,1/1 49,75,1/1 49,76,1/1 53,37,-1/1 54,41,1/1 58,47,1/1 62,52,2/1 65,56,1/1 68,59,1/1 70,62,1/1 71,64,1/1 73,13,1/1 74,13,-1/1 76,13,-1/1 77,13,1/1
sc 14 2,18,1/1 6,19,-1/1 7,21,1/1 11,23,-1/1 15,27,-1/1 19,30,-2/1 22,32,-1/1 25,33,-1/1 39,10,1/1 41,9,-1/1 45,5,1/1 46,3,-1/1 50,75,1/1 50,76,1/1 50,77,1/1 54,38,-1/1 55,42,2/1 57,43,-1/1 59,47,1/1 63,51,1/1 66,55,1/1 68,58,1/1 69,61,1/1 74,14,1/1 75,14,-1/1 77,14,-1/1 78,14,1/1
sc 15 3,19,1/1 5,20,1/1 8,22,1/1 10,24,2/1 12,25,1/1 14,27,1/1 18,29,1/1 21,31,1/1 40,11,1/1 42,10,-1/1 46,6,2/1 47,4,-1/1 51,76,1/1 51,77,1/1 51,78,2/1 55,39,-1/1 56,41,-1/1 58,44,-1/1 60,46,-1/1 61,48,-1/1 63,50,-1/1 65,54,-1/1 67,57,-1/1 75,15,1/1 76,15,-1/1 77,15,1/1 78,15,-1/1
sc 16 4,20,1/1 9,23,1/1 13,26,1/1 17,28,1/1 41,11,1/1 47,5,-1/1 52,77,1/1 52,78,1/1 56,40,-1/1 59,45,-1/1 62,49,-1/1 64,53,-1/1 76,16,2/1 77,16,-2/1
sc 17 5,21,-1/1 11,25,-1/1 16,28,-1/1 20,31,-1/1 23,33,-1/1 26,35,-1/1 28,36,-2/1 37,13,1/1 40,12,-1/1 43,9,1/1 45,7,-1/1 48,4,1/1 49,1,-1/1 53,73,1/1 53,74,1/1 53,75,1/1 53,76,1/1 57,41,1/1 61,47,1/1 64,52,2/1 67,56,1/1 69,59,1/1 71,62,1/1 72,64,1/1 73,17,-1/1 76,17,-1/1 77,17,1/1
sc 18 1,21,1/1 6,22,-1/1 11,26,-1/1 15,29,-1/1 19,32,-1/1 22,34,-2/1 25,35,-1/1 38,14,1/1 41,13,-1/1 44,10,1/1 46,8,-1/1 49,5,1/1 50,2,-1/1 54,74,1/1 54,75,1/1 54,76,1/1 54,77,1/1 57,37,-1/1 58,42,2/1 62,47,1/1 65,51,1/1 68,55,1/1 70,58,1/1 71,61,1/1 73,18,1/1 74,18,-1/1 77,18,-1/1 78,18,1/1
sc 19 2,22,1/1 5,23,1/1 7,25,1/1 10,27,1/1 14,30,2/1 18,32,1/1 21,33,1/1 39,15,1/1 42,14,-1/1 45,11,1/1 47,9,-1/1 50,6,2/1 51,3,-1/1 55,75,1/1 55,76,1/1 55,77,1/1 55,78,2/1 58,38,-1/1 59,41,-1/1 61,43,-1/1 63,46,-1/1 66,50,-1/1 68,54,-1/1 69,57,-1/1 74,19,1/1 75,19,-1/1 77,19,1/1 78,19,-1/1
sc 20 3,23,1/1 4,24,2/1 8,26,1/1 9,27,1/1 12,28,1/1 13,29,1/1 17,31,1/1 40,16,2/1 41,15,1/1 46,11,1/1 47,10,-1/1 51,5,-1/1 52,4,-1/1 56,76,1/1 56,77,2/1 56,78,2/1 59,39,-1/1 60,40,-1/1 62,44,-1/1 63,45,-1/1 64,48,-1/1 65,49,-1/1 67,53,-1/1 75,20,1/1 77,20,-1/1
sc 21 6,25,-1/1 11,28,-1/1 15,31,-1/1 19,33,-1/1 22,35,-1/1 25,36,-2/1 37,18,1/1 41,17,-1/1 43,14,1/1 46,12,-1/1 48,10,1/1 50,7,-1/1 53,5,1/1 54,1,-1/1 57,73,1/1 57,74,1/1 57,75,1/1 57,76,1/1 57,77,1/1 61,42,2/1 64,47,1/1 67,51,1/1 69,55,1/1 71,58,1/1 72,61,1/1 73,21,-1/1 77,21,-1/1 78,21,1/1
sc 22 1,25,1/1 5,26,1/1 10,29,1/1 14,32,1/1 18,34,2/1 21,35,1/1 38,19,1/1 42,18,-1/1 44,15,1/1 47,13,-1/1 49,11,1/1 51,8,-1/1 54,6,2/1 55,2,-1/1 58,74,1/1 58,75,1/1 58,76,1/1 58,77,1/1 58,78,2/1 61,37,-1/1 62,41,-1/1 65,46,-1/1 68,50,-1/1 70,54,-1/1 71,57,-1/1 73,22,1/1 74,22,-1/1 77,22,1/1 78,22,-1/1
sc 23 2,26,1/1 4,27,1/1 7,28,1/1 9,30,2/1 13,32,1/1 17,33,1/1 39,20,1/1 41,19,1/1 45,16,2/1 47,14,-1/1 50,11,1/1 52,9,-1/1 55,5,-1/1 56,3,-1/1 59,75,1/1 59,76,1/1 59,77,2/1 59,78,2/1 62,38,-1/1 63,40,-1/1 64,43,-1/1 66,45,-1/1 68,49,-1/1 69,53,-1/1 74,23,1/1 75,23,-1/1 76,23,1/1 77,23,-1/1
sc 24 3,27,1/1 8,29,1/1 12,31,1/1 40,20,1/1 46,15,1/1 51,10,-1/1 56,4,-1/1 60,76,1/1 60,77,1/1 60,78,1/1 63,39,-1/1 65,44,-1/1 67,48,-1/1 75,24,2/1 76,24,-2/1
sc 25 5,28,1/1 10,31,1/1 14,33,1/1 18,35,1/1 21,36,2/1 37,22,1/1 42,21,-1/1 43,19,1/1 47,17,-1/1 48,15,1/1 51,12,-1/1 53,11,1/1 55,7,-1/1 57,6,2/1 58,1,-1/1 61,73,1/1 61,74,1/1 61,75,1/1 61,76,1/1 61,77,1/1 61,78,2/1 64,41,-1/1 67,46,-1/1 69,50,-1/1 71,54,-1/1 72,57,-1/1 73,25,-1/1 77,25,1/1 78,25,-1/1
sc 26 1,28,1/1 4,29,1/1 9,32,1/1 13,34,2/1 17,35,1/1 38,23,1/1 41,22,1/1 44,20,1/1 47,18,-1/1 49,16,2/1 52,13,-1/1 54,11,1/1 56,8,-1/1 58,5,-1/1 59,2,-1/1 62,74,1/1 62,75,1/1 62,76,1/1 62,77,2/1 62,78,2/1 64,37,-1/1 65,40,-1/1 68,45,-1/1 70,49,-1/1 71,53,-1/1 73,26,1/1 74,26,-1/1 76,26,1/1 77,26,-1/1
sc 27 2,29,1/1 3,30,2/1 7,31,1/1 8,32,1/1 12,33,1/1 39,24,2/1 40,23,1/1 45,20,1/1 46,19,1/1 50,15,1/1 51,14,-1/1 55,10,-1/1 56,9,-1/1 59,4,-1/1 60,3,-1/1 63,75,1/1 63,76,2/1 63,77,2/1 63,78,2/1 65,38,-1/1 66,39,-1/1 67,43,-1/1 68,44,-1/1 69,48,-1/1 74,27,1/1 76,27,-1/1
sc 28 4,31,1/1 9,33,1/1 13,35,1/1 17,36,2/1 37,26,1/1 41,25,1/1 43,23,1/1 47,21,-1/1 48,20,1/1 52,17,-1/1 53,16,2/1 56,12,-1/1 57,11,1/1 59,7,-1/1 61,5,-1/1 62,1,-1/1 64,73,1/1 64,74,1/1 64,75,1/1 64,76,1/1 64,77,2/1 64,78,2/1 67,40,-1/1 69,45,-1/1 71,49,-1/1 72,53,-1/1 73,28,-1/1 76,28,1/1 77,28,-1/1
sc 29 1,31,1/1 3,32,1/1 8,34,2/1 12,35,1/1 38,27,1/1 40,26,1/1 44,24,2/1 46,22,1/1 49,20,1/1 51,18,-1/1 54,15,1/1 56,13,-1/1 58,10,-1/1 60,8,-1/1 62,4,-1/1 63,2,-1/1 65,74,1/1 65,75,1/1 65,76,2/1 65,77,2/1 65,78,2/1 67,37,-1/1 68,39,-1/1 70,44,-1/1 71,48,-1/1 73,29,1/1 74,29,-1/1 75,29,1/1 76,29,-1/1
sc 30 2,32,1/1 7,33,1/1 39,27,1/1 45,23,1/1 50,19,1/1 55,14,-1/1 59,9,-1/1 63,3,-1/1 66,75,1/1 66,76,1/1 66,77,1/1 66,78,1/1 68,38,-1/1 69,43,-1/1 74,30,2/1 75,30,-2/1
sc 31 3,33,1/1 8,35,1/1 12,36,2/1 37,29,1/1 40,28,1/1 43,27,1/1 46,25,1/1 48,24,2/1 51,21,-1/1 53,20,1/1 56,17,-1/1 57,15,1/1 60,12,-1/1 61,10,-1/1 63,7,-1/1 64,4,-1/1 65,1,-1/1 67,73,1/1 67,74,1/1 67,75,1/1 67,76,2/1 67,77,2/1 67,78,2/1 69,39,-1/1 71,44,-1/1 72,48,-1/1 73,31,-1/1 75,31,1/1 76,31,-1/1
sc 32 1,33,1/1 2,34,2/1 7,35,1/1 38,30,2/1 39,29,1/1 44,27,1/1 45,26,1/1 49,23,1/1 50,22,1/1 54,19,1/1 55,18,-1/1 58,14,-1/1 59,13,-1/1 62,9,-1/1 63,8,-1/1 65,3,-1/1 66,2,-1/1 68,74,1/1 68,75,2/1 68,76,2/1 68,77,2/1 68,78,2/1 69,37,-1/1 70,38,-1/1 71,43,-1/1 73,32,1/1 75,32,-1/1
sc 33 2,35,1/1 7,36,2/1 37,32,1/1 39,31,1/1 43,30,2/1 45,28,1/1 48,27,1/1 50,25,1/1 53,23,1/1 55,21,-1/1 57,19,1/1 59,17,-1/1 61,14,-1/1 63,12,-1/1 64,9,-1/1 66,7,-1/1 67,3,-1/1 68,1,-1/1 69,73,1/1 69,74,1/1 69,75,2/1 69,76,2/1 69,77,2/1 69,78,2/1 71,38,-1/1 72,43,-1/1 73,33,-1/1 74,33,1/1 75,33,-1/1
sc 34 1,35,1/1 38,32,1/1 44,29,1/1 49,26,1/1 54,22,1/1 58,18,-1/1 62,13,-1/1 65,8,-1/1 68,2,-1/1 70,74,1/1 70,75,1/1 70,76,1/1 70,77,1/1 70,78,1/1 71,37,-1/1 73,34,2/1 74,34,-2/1
sc 35 1,36,2/1 37,34,2/1 38,33,1/1 43,32,1/1 44,31,1/1 48,29,1/1 49,28,1/1 53,26,1/1 54,25,1/1 57,22,1/1 58,21,-1/1 61,18,-1/1 62,17,-1/1 64,13,-1/1 65,12,-1/1 67,8,-1/1 68,7,-1/1 69,2,-1/1 70,1,-1/1 71,73,1/1 71,74,2/1 71,75,2/1 71,76,2/1 71,77,2/1 71,78,2/1 72,37,-1/1 74,35,-1/1
sc 36 37,35,1/1 43,33,1/1 48,31,1/1 53,28,1/1 57,25,1/1 61,21,-1/1 64,17,-1/1 67,12,-1/1 69,7,-1/1 71,1,-1/1 72,73,1/1 72,74,1/1 72,75,1/1 72,76,1/1 72,77,1/1 72,78,1/1 73,36,-2/1
sc 37 1,73,-1/1 7,2,-1/1 12,8,-1/1 17,13,-1/1 21,18,-1/1 25,22,-1/1 28,26,-1/1 31,29,-1/1 33,32,-1/1 35,34,-2/1 36,35,-1/1 38,43,1/1 44,48,1/1 49,53,1/1 54,57,1/1 58,61,1/1 62,64,1/1 65,67,1/1 68,69,1/1 70,71,1/1 71,72,2/1 73,37,2/1 74,37,-1/1
sc 38 2,74,-1/1 7,1,1/1 8,3,-1/1 13,9,-1/1 18,14,-1/1 22,19,-1/1 26,23,-1/1 29,27,-1/1 32,30,-2/1 34,32,-1/1 35,33,-1/1 37,43,-1/1 39,44,1/1 45,49,1/1 50,54,1/1 55,58,1/1 59,62,1/1 63,65,1/1 66,68,1/1 68,70,2/1 69,71,1/1 73,38,-1/1 74,38,2/1 75,38,-1/1
sc 39 3,75,-1/1 8,2,1/1 9,4,-1/1 12,7,1/1 14,10,-1/1 19,15,-1/1 23,20,-1/1 27,24,-2/1 30,27,-1/1 32,29,-1/1 33,31,-1/1 38,44,-1/1 40,45,1/1 43,48,-1/1 46,50,1/1 51,55,1/1 56,59,1/1 60,63,1/1 63,66,2/1 65,68,1/1 67,69,1/1 74,39,-1/1 75,39,2/1 76,39,-1/1
sc 40 4,76,-1/1 9,3,1/1 10,5,-1/1 13,8,1/1 15,11,-1/1 17,12,1/1 20,16,-2/1 24,20,-1/1 27,23,-1/1 29,26,-1/1 31,28,-1/1 39,45,-1/1 41,46,1/1 44,49,-1/1 47,51,1/1 48,53,-1/1 52,56,1/1 56,60,2/1 59,63,1/1 62,65,1/1 64,67,1/1 75,40,-1/1 76,40,2/1 77,40,-1/1
sc 41 5,77,-1/1 10,4,1/1 11,6,-2/1 14,9,1/1 16,11,-1/1 18,13,1/1 20,15,-1/1 21,17,1/1 23,19,-1/1 26,22,-1/1 28,25,-1/1 40,46,-1/1 42,47,1/1 45,50,-1/1 47,52,2/1 49,54,-1/1 51,56,1/1 53,57,-1/1 55,59,1/1 58,62,1/1 61,64,1/1 76,41,-1/1 77,41,2/1 78,41,-1/1
sc 42 6,78,-1/1 11,5,1/1 15,10,1/1 19,14,1/1 22,18,1/1 25,21,1/1 41,47,-1/1 46,51,-1/1 50,55,-1/1 54,58,-1/1 57,61,-1/1 77,42,-2/1 78,42,2/1
sc 43 1,38,-1/1 2,37,1/1 7,73,-1/1 7,74,-1/1 12,3,-1/1 17,9,-1/1 21,14,-1/1 25,19,-1/1 28,23,-1/1 31,27,-1/1 33,30,-2/1 35,32,-1/1 36,33,-1/1 39,48,1/1 45,53,1/1 50,57,1/1 55,61,1/1 59,64,1/1 63,67,1/1 66,69,1/1 68,71,1/1 69,72,2/1 73,43,1/1 74,43,1/1 75,43,-1/1
sc 44 2,39,-1/1 3,38,1/1 8,74,-1/1 8,75,-1/1 12,1,1/1 13,4,-1/1 18,10,-1/1 22,15,-1/1 26,20,-1/1 29,24,-2/1 32,27,-1/1 34,29,-1/1 35,31,-1/1 37,48,-1/1 40,49,1/1 46,54,1/1 51,58,1/1 56,62,1/1 60,65,1/1 63,68,1/1 65,70,2/1 67,71,1/1 73,44,-1/1 74,44,1/1 75,44,1/1 76,44,-1/1
sc 45 3,40,-1/1 4,39,1/1 9,75,-1/1 9,76,-1/1 13,2,1/1 14,5,-1/1 17,7,1/1 19,11,-1/1 23,16,-2/1 27,20,-1/1 30,23,-1/1 32,26,-1/1 33,28,-1/1 38,49,-1/1 41,50,1/1 43,53,-1/1 47,55,1/1 52,59,1/1 56,63,1/1 59,66,2/1 62,68,1/1 64,69,1/1 74,45,-1/1 75,45,1/1 76,45,1/1 77,45,-1/1
sc 46 4,41,-1/1 5,40,1/1 10,76,-1/1 10,77,-1/1 14,3,1/1 15,6,-2/1 18,8,1/1 20,11,-1/1 21,12,1/1 24,15,-1/1 27,19,-1/1 29,22,-1/1 31,25,-1/1 39,50,-1/1 42,51,1/1 44,54,-1/1 47,56,1/1 48,57,-1/1 51,60,2/1 55,63,1/1 58,65,1/1 61,67,1/1 75,46,-1/1 76,46,1/1 77,46,1/1 78,46,-1/1
sc 47 5,42,-2/1 6,41,1/1 11,77,-1/1 11,78,-2/1 15,4,1/1 16,5,1/1 19,9,1/1 20,10,1/1 22,13,1/1 23,14,1/1 25,17,1/1 26,18,1/1 28,21,1/1 40,51,-1/1 41,52,-2/1 45,55,-1/1 46,56,-1/1 49,58,-1/1 50,59,-1/1 53,61,-1/1 54,62,-1/1 57,64,-1/1 76,47,-1/1 78,47,1/1
sc 48 1,44,-1/1 3,43,1/1 7,39,-1/1 8,37,1/1 12,73,-1/1 12,74,-1/1 12,75,-1/1 17,4,-1/1 21,10,-1/1 25,15,-1/1 28,20,-1/1 31,24,-2/1 33,27,-1/1 35,29,-1/1 36,31,-1/1 40,53,1/1 46,57,1/1 51,61,1/1 56,64,1/1 60,67,1/1 63,69,1/1 65,71,1/1 67,72,2/1 73,48,1/1 75,48,1/1 76,48,-1/1
sc 49 2,45,-1/1 4,44,1/1 8,40,-1/1 9,38,1/1 13,74,-1/1 13,75,-1/1 13,76,-1/1 17,1,1/1 18,5,-1/1 22,11,-1/1 26,16,-2/1 29,20,-1/1 32,23,-1/1 34,26,-1/1 35,28,-1/1 37,53,-1/1 41,54,1/1 47,58,1/1 52,62,1/1 56,65,1/1 59,68,1/1 62,70,2/1 64,71,1/1 73,49,-1/1 74,49,1/1 76,49,1/1 77,49,-1/1
sc 50 3,46,-1/1 5,45,1/1 9,41,-1/1 10,39,1/1 14,75,-1/1 14,76,-1/1 14,77,-1/1 18,2,1/1 19,6,-2/1 21,7,1/1 23,11,-1/1 27,15,-1/1 30,19,-1/1 32,22,-1/1 33,25,-1/1 38,54,-1/1 42,55,1/1 43,57,-1/1 47,59,1/1 51,63,1/1 55,66,2/1 58,68,1/1 61,69,1/1 74,50,-1/1 75,50,1/1 77,50,1/1 78,50,-1/1
sc 51 4,47,-1/1 6,46,1/1 10,42,-2/1 11,40,1/1 15,76,-1/1 15,77,-1/1 15,78,-2/1 19,3,1/1 20,5,1/1 22,8,1/1 24,10,1/1 25,12,1/1 27,14,1/1 29,18,1/1 31,21,1/1 39,55,-1/1 41,56,-1/1 44,58,-1/1 46,60,-2/1 48,61,-1/1 50,63,-1/1 54,65,-1/1 57,67,-1/1 75,51,-1/1 76,51,1/1 77,51,-1/1 78,51,1/1
sc 52 5,47,-1/1 11,41,1/1 16,77,-1/1 16,78,-1/1 20,4,1/1 23,9,1/1 26,13,1/1 28,17,1/1 40,56,-1/1 45,59,-1/1 49,62,-1/1 53,64,-1/1 76,52,-2/1 77,52,2/1
sc 53 1,49,-1/1 4,48,1/1 7,45,-1/1 9,43,1/1 12,40,-1/1 13,37,1/1 17,73,-1/1 17,74,-1/1 17,75,-1/1 17,76,-1/1 21,5,-1/1 25,11,-1/1 28,16,-2/1 31,20,-1/1 33,23,-1/1 35,26,-1/1 36,28,-1/1 41,57,1/1 47,61,1/1 52,64,1/1 56,67,1/1 59,69,1/1 62,71,1/1 64,72,2/1 73,53,1/1 76,53,1/1 77,53,-1/1
sc 54 2,50,-1/1 5,49,1/1 8,46,-1/1 10,44,1/1 13,41,-1/1 14,38,1/1 18,74,-1/1 18,75,-1/1 18,76,-1/1 18,77,-1/1 21,1,1/1 22,6,-2/1 26,11,-1/1 29,15,-1/1 32,19,-1/1 34,22,-1/1 35,25,-1/1 37,57,-1/1 42,58,1/1 47,62,1/1 51,65,1/1 55,68,1/1 58,70,2/1 61,71,1/1 73,54,-1/1 74,54,1/1 77,54,1/1 78,54,-1/1
sc 55 3,51,-1/1 6,50,1/1 9,47,-1/1 11,45,1/1 14,42,-2/1 15,39,1/1 19,75,-1/1 19,76,-1/1 19,77,-1/1 19,78,-2/1 22,2,1/1 23,5,1/1 25,7,1/1 27,10,1/1 30,14,1/1 32,18,1/1 33,21,1/1 38,58,-1/1 41,59,-1/1 43,61,-1/1 46,63,-1/1 50,66,-2/1 54,68,-1/1 57,69,-1/1 74,55,-1/1 75,55,1/1 77,55,-1/1 78,55,1/1
sc 56 4,52,-2/1 5,51,-1/1 10,47,-1/1 11,46,1/1 15,41,1/1 16,40,1/1 20,76,-1/1 20,77,-2/1 20,78,-2/1 23,3,1/1 24,4,1/1 26,8,1/1 27,9,1/1 28,12,1/1 29,13,1/1 31,17,1/1 39,59,-1/1 40,60,-2/1 44,62,-1/1 45,63,-1/1 48,64,-1/1 49,65,-1/1 53,67,-1/1 75,56,-1/1 77,56,1/1
sc 57 1,54,-1/1 5,53,1/1 7,50,-1/1 10,48,1/1 12,46,-1/1 14,43,1/1 17,41,-1/1 18,37,1/1 21,73,-1/1 21,74,-1/1 21,75,-1/1 21,76,-1/1 21,77,-1/1 25,6,-2/1 28,11,-1/1 31,15,-1/1 33,19,-1/1 35,22,-1/1 36,25,-1/1 42,61,1/1 47,64,1/1 51,67,1/1 55,69,1/1 58,71,1/1 61,72,2/1 73,57,1/1 77,57,1/1 78,57,-1/1
sc 58 2,55,-1/1 6,54,1/1 8,51,-1/1 11,49,1/1 13,47,-1/1 15,44,1/1 18,42,-2/1 19,38,1/1 22,74,-1/1 22,75,-1/1 22,76,-1/1 22,77,-1/1 22,78,-2/1 25,1,1/1 26,5,1/1 29,10,1/1 32,14,1/1 34,18,1/1 35,21,1/1 37,61,-1/1 41,62,-1/1 46,65,-1/1 50,68,-1/1 54,70,-2/1 57,71,-1/1 73,58,-1/1 74,58,1/1 77,58,-1/1 78,58,1/1
sc 59 3,56,-1/1 5,55,-1/1 9,52,-2/1 11,50,1/1 14,47,-1/1 16,45,1/1 19,41,1/1 20,39,1/1 23,75,-1/1 23,76,-1/1 23,77,-2/1 23,78,-2/1 26,2,1/1 27,4,1/1 28,7,1/1 30,9,1/1 32,13,1/1 33,17,1/1 38,62,-1/1 40,63,-1/1 43,64,-1/1 45,66,-2/1 49,68,-1/1 53,69,-1/1 74,59,-1/1 75,59,1/1 76,59,-1/1 77,59,1/1
sc 60 4,56,-1/1 10,51,-1/1 15,46,1/1 20,40,1/1 24,76,-1/1 24,77,-1/1 24,78,-1/1 27,3,1/1 29,8,1/1 31,12,1/1 39,63,-1/1 44,65,-1/1 48,67,-1/1 75,60,-2/1 76,60,2/1
sc 61 1,58,-1/1 6,57,1/1 7,55,-1/1 11,53,1/1 12,51,-1/1 15,48,1/1 17,47,-1/1 19,43,1/1 21,42,-2/1 22,37,1/1 25,73,-1/1 25,74,-1/1 25,75,-1/1 25,76,-1/1 25,77,-1/1 25,78,-2/1 28,5,1/1 31,10,1/1 33,14,1/1 35,18,1/1 36,21,1/1 41,64,-1/1 46,67,-1/1 50,69,-1/1 54,71,-1/1 57,72,-2/1 73,61,1/1 77,61,-1/1 78,61,1/1
sc 62 2,59,-1/1 5,58,-1/1 8,56,-1/1 11,54,1/1 13,52,-2/1 16,49,1/1 18,47,-1/1 20,44,1/1 22,41,1/1 23,38,1/1 26,74,-1/1 26,75,-1/1 26,76,-1/1 26,77,-2/1 26,78,-2/1 28,1,1/1 29,4,1/1 32,9,1/1 34,13,1/1 35,17,1/1 37,64,-1/1 40,65,-1/1 45,68,-1/1 49,70,-2/1 53,71,-1/1 73,62,-1/1 74,62,1/1 76,62,-1/1 77,62,1/1
sc 63 3,60,-2/1 4,59,-1/1 9,56,-1/1 10,55,-1/1 14,51,-1/1 15,50,1/1 19,46,1/1 20,45,1/1 23,40,1/1 24,39,1/1 27,75,-1/1 27,76,-2/1 27,77,-2/1 27,78,-2/1 29,2,1/1 30,3,1/1 31,7,1/1 32,8,1/1 33,12,1/1 38,65,-1/1 39,66,-2/1 43,67,-1/1 44,68,-1/1 48,69,-1/1 74,63,-1/1 76,63,1/1
sc 64 1,62,-1/1 5,61,-1/1 7,59,-1/1 11,57,1/1 12,56,-1/1 16,53,1/1 17,52,-2/1 20,48,1/1 21,47,-1/1 23,43,1/1 25,41,1/1 26,37,1/1 28,73,-1/1 28,74,-1/1 28,75,-1/1 28,76,-1/1 28,77,-2/1 28,78,-2/1 31,4,1/1 33,9,1/1 35,13,1/1 36,17,1/1 40,67,-1/1 45,69,-1/1 49,71,-1/1 53,72,-2/1 73,64,1/1 76,64,-1/1 77,64,1/1
sc 65 2,63,-1/1 4,62,-1/1 8,60,-2/1 10,58,-1/1 13,56,-1/1 15,54,1/1 18,51,-1/1 20,49,1/1 22,46,1/1 24,44,1/1 26,40,1/1 27,38,1/1 29,74,-1/1 29,75,-1/1 29,76,-2/1 29,77,-2/1 29,78,-2/1 31,1,1/1 32,3,1/1 34,8,1/1 35,12,1/1 37,67,-1/1 39,68,-1/1 44,70,-2/1 48,71,-1/1 73,65,-1/1 74,65,1/1 75,65,-1/1 76,65,1/1
sc 66 3,63,-1/1 9,59,-1/1 14,55,-1/1 19,50,1/1 23,45,1/1 27,39,1/1 30,75,-1/1 30,76,-1/1 30,77,-1/1 30,78,-1/1 32,2,1/1 33,7,1/1 38,68,-1/1 43,69,-1/1 74,66,-2/1 75,66,2/1
sc 67 1,65,-1/1 4,64,-1/1 7,63,-1/1 10,61,-1/1 12,60,-2/1 15,57,1/1 17,56,-1/1 20,53,1/1 21,51,-1/1 24,48,1/1 25,46,1/1 27,43,1/1 28,40,1/1 29,37,1/1 31,73,-1/1 31,74,-1/1 31,75,-1/1 31,76,-2/1 31,77,-2/1 31,78,-2/1 33,3,1/1 35,8,1/1 36,12,1/1 39,69,-1/1 44,71,-1/1 48,72,-2/1 73,67,1/1 75,67,-1/1 76,67,1/1
sc 68 2,66,-2/1 3,65,-1/1 8,63,-1/1 9,62,-1/1 13,59,-1/1 14,58,-1/1 18,55,-1/1 19,54,1/1 22,50,1/1 23,49,1/1 26,45,1/1 27,44,1/1 29,39,1/1 30,38,1/1 32,74,-1/1 32,75,-2/1 32,76,-2/1 32,77,-2/1 32,78,-2/1 33,1,1/1 34,2,1/1 35,7,1/1 37,69,-1/1 38,70,-2/1 43,71,-1/1 73,68,-1/1 75,68,1/1
sc 69 1,68,-1/1 3,67,-1/1 7,66,-2/1 9,64,-1/1 12,63,-1/1 14,61,-1/1 17,59,-1/1 19,57,1/1 21,55,-1/1 23,53,1/1 25,50,1/1 27,48,1/1 28,45,1/1 30,43,1/1 31,39,1/1 32,37,1/1 33,73,-1/1 33,74,-1/1 33,75,-2/1 33,76,-2/1 33,77,-2/1 33,78,-2/1 35,2,1/1 36,7,1/1 38,71,-1/1 43,72,-2/1 73,69,1/1 74,69,-1/1 75,69,1/1
sc 70 2,68,-1/1 8,65,-1/1 13,62,-1/1 18,58,-1/1 22,54,1/1 26,49,1/1 29,44,1/1 32,38,1/1 34,74,-1/1 34,75,-1/1 34,76,-1/1 34,77,-1/1 34,78,-1/1 35,1,1/1 37,71,-1/1 73,70,-2/1 74,70,2/1
sc 71 1,70,-2/1 2,69,-1/1 7,68,-1/1 8,67,-1/1 12,65,-1/1 13,64,-1/1 17,62,-1/1 18,61,-1/1 21,58,-1/1 22,57,1/1 25,54,1/1 26,53,1/1 28,49,1/1 29,48,1/1 31,44,1/1 32,43,1/1 33,38,1/1 34,37,1/1 35,73,-1/1 35,74,-2/1 35,75,-2/1 35,76,-2/1 35,77,-2/1 35,78,-2/1 36,1,1/1 37,72,-2/1 74,71,1/1
sc 72 1,71,-1/1 7,69,-1/1 12,67,-1/1 17,64,-1/1 21,61,-1/1 25,57,1/1 28,53,1/1 31,48,1/1 33,43,1/1 35,37,1/1 36,73,-1/1 36,74,-1/1 36,75,-1/1 36,76,-1/1 36,77,-1/1 36,78,-1/1 73,72,2/1
sc 73 1,1,2/1 2,2,-1/1 7,7,1/1 8,8,-1/1 12,12,1/1 13,13,-1/1 17,17,1/1 18,18,-1/1 21,21,1/1 22,22,-1/1 25,25,1/1 26,26,-1/1 28,28,1/1 29,29,-1/1 31,31,1/1 32,32,-1/1 33,33,1/1 34,34,-2/1 36,36,2/1 37,37,-2/1 38,38,1/1 43,43,-1/1 44,44,1/1 48,48,-1/1 49,49,1/1 53,53,-1/1 54,54,1/1 57,57,-1/1 58,58,1/1 61,61,-1/1 62,62,1/1 64,64,-1/1 65,65,1/1 67,67,-1/1 68,68,1/1 69,69,-1/1 70,70,2/1 72,72,-2/1
sc 74 1,1,-1/1 2,2,2/1 3,3,-1/1 7,7,1/1 8,8,1/1 9,9,-1/1 13,13,1/1 14,14,-1/1 18,18,1/1 19,19,-1/1 22,22,1/1 23,23,-1/1 26,26,1/1 27,27,-1/1 29,29,1/1 30,30,-2/1 33,33,-1/1 34,34,2/1 35,35,1/1 37,37,1/1 38,38,-2/1 39,39,1/1 43,43,-1/1 44,44,-1/1 45,45,1/1 49,49,-1/1 50,50,1/1 54,54,-1/1 55,55,1/1 58,58,-1/1 59,59,1/1 62,62,-1/1 63,63,1/1 65,65,-1/1 66,66,2/1 69,69,1/1 70,70,-2/1 71,71,-1/1
sc 75 2,2,-1/1 3,3,2/1 4,4,-1/1 7,7,-1/1 8,8,1/1 9,9,1/1 10,10,-1/1 12,12,1/1 14,14,1/1 15,15,-1/1 19,19,1/1 20,20,-1/1 23,23,1/1 24,24,-2/1 29,29,-1/1 30,30,2/1 31,31,-1/1 32,32,1/1 33,33,1/1 38,38,1/1 39,39,-2/1 40,40,1/1 43,43,1/1 44,44,-1/1 45,45,-1/1 46,46,1/1 48,48,-1/1 50,50,-1/1 51,51,1/1 55,55,-1/1 56,56,1/1 59,59,-1/1 60,60,2/1 65,65,1/1 66,66,-2/1 67,67,1/1 68,68,-1/1 69,69,-1/1
sc 76 3,3,-1/1 4,4,2/1 5,5,-1/1 8,8,-1/1 9,9,1/1 10,10,1/1 11,11,-1/1 12,12,-1/1 13,13,1/1 15,15,1/1 16,16,-2/1 17,17,1/1 23,23,-1/1 24,24,2/1 26,26,-1/1 27,27,1/1 28,28,-1/1 29,29,1/1 31,31,1/1 39,39,1/1 40,40,-2/1 41,41,1/1 44,44,1/1 45,45,-1/1 46,46,-1/1 47,47,1/1 48,48,1/1 49,49,-1/1 51,51,-1/1 52,52,2/1 53,53,-1/1 59,59,1/1 60,60,-2/1 62,62,1/1 63,63,-1/1 64,64,1/1 65,65,-1/1 67,67,-1/1
sc 77 4,4,-1/1 5,5,2/1 6,6,-2/1 9,9,-1/1 10,10,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,2/1 17,17,-1/1 18,18,1/1 19,19,-1/1 20,20,1/1 21,21,1/1 22,22,-1/1 23,23,1/1 25,25,-1/1 26,26,1/1 28,28,1/1 40,40,1/1 41,41,-2/1 42,42,2/1 45,45,1/1 46,46,-1/1 49,49,1/1 50,50,-1/1 51,51,1/1 52,52,-2/1 53,53,1/1 54,54,-1/1 55,55,1/1 56,56,-1/1 57,57,-1/1 58,58,1/1 59,59,-1/1 61,61,1/1 62,62,-1/1 64,64,-1/1
sc 78 5,5,-1/1 6,6,2/1 10,10,-1/1 11,11,1/1 14,14,-1/1 15,15,1/1 18,18,-1/1 19,19,1/1 21,21,-1/1 22,22,1/1 25,25,1/1 41,41,1/1 42,42,-2/1 46,46,1/1 47,47,-1/1 50,50,1/1 51,51,-1/1 54,54,1/1 55,55,-1/1 57,57,1/1 58,58,-1/1 61,61,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp4.txt <==
name Sp4
type C 2
hw 1 0
fundims 4 5
cartan 2 -1 -2 2
nbasis 4 4 2
dimR 4
mat 1 1,2,1/1 3,4,1/1
mat 2 2,3,-1/1
mat 3 1,3,1/1 2,4,-1/1
mat 4 1,4,1/1
mat 5 2,1,1/1 4,3,1/1
mat 6 3,2,-1/1
mat 7 3,1,1/1 4,2,-1/1
mat 8 4,1,1/1
mat 9 1,1,1/1 2,2,-1/1 3,3,1/1 4,4,-1/1
mat 10 2,2,1/1 3,3,-1/1
sc 1 2,3,-1/1 3,4,-2/1 5,9,1/1 7,6,2/1 8,7,1/1 9,1,-2/1 10,1,1/1
sc 2 1,3,1/1 6,10,1/1 7,5,-1/1 9,2,2/1 10,2,-2/1
sc 3 1,4,2/1 5,2,2/1 6,1,-1/1 7,9,1/1 7,10,2/1 8,5,-1/1 10,3,-1/1
sc 4 5,3,1/1 7,1,-1/1 8,9,1/1 8,10,1/1 9,4,-2/1
sc 5 1,9,-1/1 3,2,-2/1 4,3,-1/1 6,7,1/1 7,8,2/1 9,5,2/1 10,5,-1/1
sc 6 2,10,-1/1 3,1,1/1 5,7,-1/1 9,6,-2/1 10,6,2/1
sc 7 1,6,-2/1 2,5,1/1 3,9,-1/1 3,10,-2/1 4,1,1/1 5,8,-2/1 10,7,1/1
sc 8 1,7,-1/1 3,5,1/1 4,9,-1/1 4,10,-1/1 9,8,2/1
sc 9 1,1,2/1 2,2,-2/1 4,4,2/1 5,5,-2/1 6,6,2/1 8,8,-2/1
sc 10 1,1,-1/1 2,2,2/1 3,3,1/1 5,5,1/1 6,6,-2/1 7,7,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp6.txt <==
name Sp6
type C 3
hw 1 0 0
fundims 6 14 14
cartan 2 -1 0 -1 2 -1 0 -2 2
nbasis 9 9 3
dimR 6
mat 1 1,2,1/1 5,6,1/1
mat 2 2,3,-1/1 4,5,1/1
mat 3 3,4,-1/1
mat 4 1,3,1/1 4,6,1/1
mat 5 2,4,-1/1 3,5,-1/1
mat 6 1,4,1/1 3,6,-1/1
mat 7 2,5,-1/1
mat 8 1,5,1/1 2,6,-1/1
mat 9 1,6,1/1
mat 10 2,1,1/1 6,5,1/1
mat 11 3,2,-1/1 5,4,1/1
mat 12 4,3,-1/1
mat 13 3,1,1/1 6,4,1/1
mat 14 4,2,-1/1 5,3,-1/1
mat 15 4,1,1/1 6,3,-1/1
mat 16 5,2,-1/1
mat 17 5,1,1/1 6,2,-1/1
mat 18 6,1,1/1
mat 19 1,1,1/1 2,2,-1/1 5,5,1/1 6,6,-1/1
mat 20 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1
mat 21 3,3,1/1 4,4,-1/1
sc 1 2,4,-1/1 5,6,-1/1 7,8,-1/1 8,9,-2/1 10,19,1/1 13,11,1/1 15,14,1/1 17,16,2/1 18,17,1/1 19,1,-2/1 20,1,1/1
sc 2 1,4,1/1 3,5,-1/1 5,7,-2/1 6,8,-1/1 11,20,1/1 13,10,-1/1 14,12,2/1 16,14,1/1 17,15,1/1 19,2,1/1 20,2,-2/1 21,2,1/1
sc 3 2,5,1/1 4,6,1/1 12,21,1/1 14,11,-1/1 15,13,-1/1 20,3,2/1 21,3,-2/1
sc 4 3,6,-1/1 5,8,-1/1 6,9,-2/1 10,2,1/1 11,1,-1/1 13,19,1/1 13,20,1/1 15,12,2/1 17,14,1/1 18,15,1/1 19,4,-1/1 20,4,-1/1 21,4,1/1
sc 5 1,6,1/1 2,7,2/1 4,8,1/1 11,3,2/1 12,2,-1/1 14,20,1/1 14,21,2/1 15,10,-1/1 16,11,-1/1 17,13,-1/1 19,5,1/1 21,5,-1/1
sc 6 2,8,1/1 4,9,2/1 10,5,1/1 12,4,-1/1 13,3,2/1 14,1,-1/1 15,19,1/1 15,20,1/1 15,21,2/1 17,11,-1/1 18,13,-1/1 19,6,-1/1 20,6,1/1 21,6,-1/1
sc 7 1,8,1/1 11,5,1/1 14,2,-1/1 16,20,1/1 16,21,1/1 17,10,-1/1 19,7,2/1 20,7,-2/1
sc 8 1,9,2/1 10,7,2/1 11,6,1/1 13,5,1/1 14,4,-1/1 15,2,-1/1 16,1,-1/1 17,19,1/1 17,20,2/1 17,21,2/1 18,10,-1/1 20,8,-1/1
sc 9 10,8,1/1 13,6,1/1 15,4,-1/1 17,1,-1/1 18,19,1/1 18,20,1/1 18,21,1/1 19,9,-2/1
sc 10 1,19,-1/1 4,2,-1/1 6,5,-1/1 8,7,-2/1 9,8,-1/1 11,13,1/1 14,15,1/1 16,17,1/1 17,18,2/1 19,10,2/1 20,10,-1/1
sc 11 2,20,-1/1 4,1,1/1 5,3,-2/1 7,5,-1/1 8,6,-1/1 10,13,-1/1 12,14,1/1 14,16,2/1 15,17,1/1 19,11,-1/1 20,11,2/1 21,11,-1/1
sc 12 3,21,-1/1 5,2,1/1 6,4,1/1 11,14,-1/1 13,15,-1/1 20,12,-2/1 21,12,2/1
sc 13 1,11,-1/1 2,10,1/1 4,19,-1/1 4,20,-1/1 6,3,-2/1 8,5,-1/1 9,6,-1/1 12,15,1/1 14,17,1/1 15,18,2/1 19,13,1/1 20,13,1/1 21,13,-1/1
sc 14 2,12,-2/1 3,11,1/1 5,20,-1/1 5,21,-2/1 6,1,1/1 7,2,1/1 8,4,1/1 10,15,-1/1 11,16,-2/1 13,17,-1/1 19,14,-1/1 21,14,1/1
sc 15 1,14,-1/1 3,13,1/1 4,12,-2/1 5,10,1/1 6,19,-1/1 6,20,-1/1 6,21,-2/1 8,2,1/1 9,4,1/1 11,17,-1/1 13,18,-2/1 19,15,1/1 20,15,-1/1 21,15,1/1
sc 16 2,14,-1/1 5,11,1/1 7,20,-1/1 7,21,-1/1 8,1,1/1 10,17,-1/1 19,16,-2/1 20,16,2/1
sc 17 1,16,-2/1 2,15,-1/1 4,14,-1/1 5,13,1/1 6,11,1/1 7,10,1/1 8,19,-1/1 8,20,-2/1 8,21,-2/1 9,1,1/1 10,18,-2/1 20,17,1/1
sc 18 1,17,-1/1 4,15,-1/1 6,13,1/1 8,10,1/1 9,19,-1/1 9,20,-1/1 9,21,-1/1 19,18,2/1
sc 19 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-2/1 9,9,2/1 10,10,-2/1 11,11,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,2/1 18,18,-2/1
sc 20 1,1,-1/1 2,2,2/1 3,3,-2/1 4,4,1/1 6,6,-1/1 7,7,2/1 8,8,1/1 10,10,1/1 11,11,-2/1 12,12,2/1 13,13,-1/1 15,15,1/1 16,16,-2/1 17,17,-1/1
sc 21 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,1/1 6,6,1/1 11,11,1/1 12,12,-2/1 13,13,1/1 14,14,-1/1 15,15,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp6_14.txt <==
name Sp6_14
type C 3
hw 0 1 0
fundims 6 14 14
cartan 2 -1 0 -1 2 -1 0 -2 2
nbasis 9 9 3
dimR 14
mat 1 2,3,1/1 4,5,1/1 6,7,1/1 6,8,2/1 8,9,1/1 10,11,1/1 12,13,1/1
mat 2 1,2,1/1 4,6,1/1 5,7,2/1 5,8,1/1 7,10,1/1 9,11,1/1 13,14,1/1
mat 3 2,4,-1/1 3,5,-1/1 10,12,-1/1 11,13,-1/1
mat 4 1,3,1/1 4,7,-1/1 4,8,1/1 5,9,1/1 6,10,-1/1 7,11,1/1 8,11,-1/1 12,14,-1/1
mat 5 1,4,1/1 2,6,-1/1 3,7,-2/1 3,8,-1/1 7,12,1/1 9,13,1/1 11,14,-1/1
mat 6 1,5,1/1 2,7,1/1 2,8,-1/1 3,9,-1/1 6,12,-1/1 7,13,1/1 8,13,-1/1 10,14,1/1
mat 7 1,6,1/1 3,10,-1/1 5,12,-1/1 9,14,1/1
mat 8 1,7,1/1 1,8,2/1 2,10,1/1 3,11,-1/1 4,12,1/1 5,13,-1/1 8,14,-1/1
mat 9 1,9,1/1 2,11,1/1 4,13,1/1 6,14,1/1
mat 10 3,2,1/1 5,4,1/1 8,6,1/1 9,7,1/1 9,8,2/1 11,10,1/1 13,12,1/1
mat 11 2,1,1/1 6,4,1/1 7,5,1/1 10,7,2/1 10,8,1/1 11,9,1/1 14,13,1/1
mat 12 4,2,-1/1 5,3,-1/1 12,10,-1/1 13,11,-1/1
mat 13 3,1,1/1 7,4,-1/1 8,4,1/1 9,5,1/1 10,6,-1/1 11,7,1/1 11,8,-1/1 14,12,-1/1
mat 14 4,1,1/1 6,2,-1/1 7,3,-1/1 12,7,2/1 12,8,1/1 13,9,1/1 14,11,-1/1
mat 15 5,1,1/1 7,2,1/1 8,2,-1/1 9,3,-1/1 12,6,-1/1 13,7,1/1 13,8,-1/1 14,10,1/1
mat 16 6,1,1/1 10,3,-1/1 12,5,-1/1 14,9,1/1
mat 17 8,1,1/1 10,2,1/1 11,3,-1/1 12,4,1/1 13,5,-1/1 14,7,-1/1 14,8,-2/1
mat 18 9,1,1/1 11,2,1/1 13,4,1/1 14,6,1/1
mat 19 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1 6,6,2/1 9,9,-2/1 10,10,1/1 11,11,-1/1 12,12,1/1 13,13,-1/1
mat 20 1,1,1/1 2,2,-1/1 4,4,1/1 5,5,2/1 6,6,-1/1 9,9,1/1 10,10,-2/1 11,11,-1/1 13,13,1/1 14,14,-1/1
mat 21 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,-1/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,-1/1
sc 1 2,4,-1/1 5,6,-1/1 7,8,-1/1 8,9,-2/1 10,19,1/1 13,11,1/1 15,14,1/1 17,16,2/1 18,17,1/1 19,1,-2/1 20,1,1/1
sc 2 1,4,1/1 3,5,-1/1 5,7,-2/1 6,8,-1/1 11,20,1/1 13,10,-1/1 14,12,2/1 16,14,1/1 17,15,1/1 19,2,1/1 20,2,-2/1 21,2,1/1
sc 3 2,5,1/1 4,6,1/1 12,21,1/1 14,11,-1/1 15,13,-1/1 20,3,2/1 21,3,-2/1
sc 4 3,6,-1/1 5,8,-1/1 6,9,-2/1 10,2,1/1 11,1,-1/1 13,19,1/1 13,20,1/1 15,12,2/1 17,14,1/1 18,15,1/1 19,4,-1/1 20,4,-1/1 21,4,1/1
sc 5 1,6,1/1 2,7,2/1 4,8,1/1 11,3,2/1 12,2,-1/1 14,20,1/1 14,21,2/1 15,10,-1/1 16,11,-1/1 17,13,-1/1 19,5,1/1 21,5,-1/1
sc 6 2,8,1/1 4,9,2/1 10,5,1/1 12,4,-1/1 13,3,2/1 14,1,-1/1 15,19,1/1 15,20,1/1 15,21,2/1 17,11,-1/1 18,13,-1/1 19,6,-1/1 20,6,1/1 21,6,-1/1
sc 7 1,8,1/1 11,5,1/1 14,2,-1/1 16,20,1/1 16,21,1/1 17,10,-1/1 19,7,2/1 20,7,-2/1
sc 8 1,9,2/1 10,7,2/1 11,6,1/1 13,5,1/1 14,4,-1/1 15,2,-1/1 16,1,-1/1 17,19,1/1 17,20,2/1 17,21,2/1 18,10,-1/1 20,8,-1/1
sc 9 10,8,1/1 13,6,1/1 15,4,-1/1 17,1,-1/1 18,19,1/1 18,20,1/1 18,21,1/1 19,9,-2/1
sc 10 1,19,-1/1 4,2,-1/1 6,5,-1/1 8,7,-2/1 9,8,-1/1 11,13,1/1 14,15,1/1 16,17,1/1 17,18,2/1 19,10,2/1 20,10,-1/1
sc 11 2,20,-1/1 4,1,1/1 5,3,-2/1 7,5,-1/1 8,6,-1/1 10,13,-1/1 12,14,1/1 14,16,2/1 15,17,1/1 19,11,-1/1 20,11,2/1 21,11,-1/1
sc 12 3,21,-1/1 5,2,1/1 6,4,1/1 11,14,-1/1 13,15,-1/1 20,12,-2/1 21,12,2/1
sc 13 1,11,-1/1 2,10,1/1 4,19,-1/1 4,20,-1/1 6,3,-2/1 8,5,-1/1 9,6,-1/1 12,15,1/1 14,17,1/1 15,18,2/1 19,13,1/1 20,13,1/1 21,13,-1/1
sc 14 2,12,-2/1 3,11,1/1 5,20,-1/1 5,21,-2/1 6,1,1/1 7,2,1/1 8,4,1/1 10,15,-1/1 11,16,-2/1 13,17,-1/1 19,14,-1/1 21,14,1/1
sc 15 1,14,-1/1 3,13,1/1 4,12,-2/1 5,10,1/1 6,19,-1/1 6,20,-1/1 6,21,-2/1 8,2,1/1 9,4,1/1 11,17,-1/1 13,18,-2/1 19,15,1/1 20,15,-1/1 21,15,1/1
sc 16 2,14,-1/1 5,11,1/1 7,20,-1/1 7,21,-1/1 8,1,1/1 10,17,-1/1 19,16,-2/1 20,16,2/1
sc 17 1,16,-2/1 2,15,-1/1 4,14,-1/1 5,13,1/1 6,11,1/1 7,10,1/1 8,19,-1/1 8,20,-2/1 8,21,-2/1 9,1,1/1 10,18,-2/1 20,17,1/1
sc 18 1,17,-1/1 4,15,-1/1 6,13,1/1 8,10,1/1 9,19,-1/1 9,20,-1/1 9,21,-1/1 19,18,2/1
sc 19 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-2/1 9,9,2/1 10,10,-2/1 11,11,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,2/1 18,18,-2/1
sc 20 1,1,-1/1 2,2,2/1 3,3,-2/1 4,4,1/1 6,6,-1/1 7,7,2/1 8,8,1/1 10,10,1/1 11,11,-2/1 12,12,2/1 13,13,-1/1 15,15,1/1 16,16,-2/1 17,17,-1/1
sc 21 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,1/1 6,6,1/1 11,11,1/1 12,12,-2/1 13,13,1/1 14,14,-1/1 15,15,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp6_14p.txt <==
name Sp6_14p
type C 3
hw 0 0 1
fundims 6 14 14
cartan 2 -1 0 -1 2 -1 0 -2 2
nbasis 9 9 3
dimR 14
mat 1 3,4,1/1 5,6,2/1 6,8,1/1 7,9,2/1 9,10,1/1 11,12,1/1
mat 2 2,3,2/1 3,5,1/1 4,6,1/1 9,11,1/1 10,12,2/1 12,13,1/1
mat 3 1,2,1/1 5,7,1/1 6,9,1/1 8,10,1/1 13,14,1/1
mat 4 2,4,2/1 3,6,1/1 4,8,1/1 7,11,-2/1 9,12,-1/1 11,13,-1/1
mat 5 1,3,2/1 3,7,-1/1 4,9,-1/1 6,11,1/1 8,12,2/1 12,14,-1/1
mat 6 1,4,2/1 3,9,-1/1 4,10,-1/1 5,11,-2/1 6,12,-1/1 11,14,1/1
mat 7 1,5,1/1 2,7,1/1 4,11,-1/1 8,13,1/1 10,14,1/1
mat 8 1,6,2/1 2,9,2/1 3,11,1/1 4,12,-1/1 6,13,-1/1 9,14,-1/1
mat 9 1,8,1/1 2,10,1/1 3,12,1/1 5,13,1/1 7,14,1/1
mat 10 4,3,1/1 6,5,1/1 8,6,2/1 9,7,1/1 10,9,2/1 12,11,1/1
mat 11 3,2,1/1 5,3,2/1 6,4,1/1 11,9,1/1 12,10,1/1 13,12,2/1
mat 12 2,1,1/1 7,5,1/1 9,6,1/1 10,8,1/1 14,13,1/1
mat 13 4,2,1/1 6,3,1/1 8,4,2/1 11,7,-1/1 12,9,-1/1 13,11,-2/1
mat 14 3,1,1/1 7,3,-2/1 9,4,-1/1 11,6,1/1 12,8,1/1 14,12,-2/1
mat 15 4,1,1/1 9,3,-1/1 10,4,-2/1 11,5,-1/1 12,6,-1/1 14,11,2/1
mat 16 5,1,1/1 7,2,1/1 11,4,-1/1 13,8,1/1 14,10,1/1
mat 17 6,1,1/1 9,2,1/1 11,3,1/1 12,4,-1/1 13,6,-2/1 14,9,-2/1
mat 18 8,1,1/1 10,2,1/1 12,3,1/1 13,5,1/1 14,7,1/1
mat 19 3,3,1/1 4,4,-1/1 5,5,2/1 7,7,2/1 8,8,-2/1 10,10,-2/1 11,11,1/1 12,12,-1/1
mat 20 2,2,2/1 4,4,1/1 5,5,-2/1 6,6,-1/1 9,9,1/1 10,10,2/1 11,11,-1/1 13,13,-2/1
mat 21 1,1,1/1 2,2,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 8,8,1/1 9,9,-1/1 10,10,-1/1 13,13,1/1 14,14,-1/1
sc 1 2,4,-1/1 5,6,-1/1 7,8,-1/1 8,9,-2/1 10,19,1/1 13,11,1/1 15,14,1/1 17,16,2/1 18,17,1/1 19,1,-2/1 20,1,1/1
sc 2 1,4,1/1 3,5,-1/1 5,7,-2/1 6,8,-1/1 11,20,1/1 13,10,-1/1 14,12,2/1 16,14,1/1 17,15,1/1 19,2,1/1 20,2,-2/1 21,2,1/1
sc 3 2,5,1/1 4,6,1/1 12,21,1/1 14,11,-1/1 15,13,-1/1 20,3,2/1 21,3,-2/1
sc 4 3,6,-1/1 5,8,-1/1 6,9,-2/1 10,2,1/1 11,1,-1/1 13,19,1/1 13,20,1/1 15,12,2/1 17,14,1/1 18,15,1/1 19,4,-1/1 20,4,-1/1 21,4,1/1
sc 5 1,6,1/1 2,7,2/1 4,8,1/1 11,3,2/1 12,2,-1/1 14,20,1/1 14,21,2/1 15,10,-1/1 16,11,-1/1 17,13,-1/1 19,5,1/1 21,5,-1/1
sc 6 2,8,1/1 4,9,2/1 10,5,1/1 12,4,-1/1 13,3,2/1 14,1,-1/1 15,19,1/1 15,20,1/1 15,21,2/1 17,11,-1/1 18,13,-1/1 19,6,-1/1 20,6,1/1 21,6,-1/1
sc 7 1,8,1/1 11,5,1/1 14,2,-1/1 16,20,1/1 16,21,1/1 17,10,-1/1 19,7,2/1 20,7,-2/1
sc 8 1,9,2/1 10,7,2/1 11,6,1/1 13,5,1/1 14,4,-1/1 15,2,-1/1 16,1,-1/1 17,19,1/1 17,20,2/1 17,21,2/1 18,10,-1/1 20,8,-1/1
sc 9 10,8,1/1 13,6,1/1 15,4,-1/1 17,1,-1/1 18,19,1/1 18,20,1/1 18,21,1/1 19,9,-2/1
sc 10 1,19,-1/1 4,2,-1/1 6,5,-1/1 8,7,-2/1 9,8,-1/1 11,13,1/1 14,15,1/1 16,17,1/1 17,18,2/1 19,10,2/1 20,10,-1/1
sc 11 2,20,-1/1 4,1,1/1 5,3,-2/1 7,5,-1/1 8,6,-1/1 10,13,-1/1 12,14,1/1 14,16,2/1 15,17,1/1 19,11,-1/1 20,11,2/1 21,11,-1/1
sc 12 3,21,-1/1 5,2,1/1 6,4,1/1 11,14,-1/1 13,15,-1/1 20,12,-2/1 21,12,2/1
sc 13 1,11,-1/1 2,10,1/1 4,19,-1/1 4,20,-1/1 6,3,-2/1 8,5,-1/1 9,6,-1/1 12,15,1/1 14,17,1/1 15,18,2/1 19,13,1/1 20,13,1/1 21,13,-1/1
sc 14 2,12,-2/1 3,11,1/1 5,20,-1/1 5,21,-2/1 6,1,1/1 7,2,1/1 8,4,1/1 10,15,-1/1 11,16,-2/1 13,17,-1/1 19,14,-1/1 21,14,1/1
sc 15 1,14,-1/1 3,13,1/1 4,12,-2/1 5,10,1/1 6,19,-1/1 6,20,-1/1 6,21,-2/1 8,2,1/1 9,4,1/1 11,17,-1/1 13,18,-2/1 19,15,1/1 20,15,-1/1 21,15,1/1
sc 16 2,14,-1/1 5,11,1/1 7,20,-1/1 7,21,-1/1 8,1,1/1 10,17,-1/1 19,16,-2/1 20,16,2/1
sc 17 1,16,-2/1 2,15,-1/1 4,14,-1/1 5,13,1/1 6,11,1/1 7,10,1/1 8,19,-1/1 8,20,-2/1 8,21,-2/1 9,1,1/1 10,18,-2/1 20,17,1/1
sc 18 1,17,-1/1 4,15,-1/1 6,13,1/1 8,10,1/1 9,19,-1/1 9,20,-1/1 9,21,-1/1 19,18,2/1
sc 19 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-2/1 9,9,2/1 10,10,-2/1 11,11,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,2/1 18,18,-2/1
sc 20 1,1,-1/1 2,2,2/1 3,3,-2/1 4,4,1/1 6,6,-1/1 7,7,2/1 8,8,1/1 10,10,1/1 11,11,-2/1 12,12,2/1 13,13,-1/1 15,15,1/1 16,16,-2/1 17,17,-1/1
sc 21 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,1/1 6,6,1/1 11,11,1/1 12,12,-2/1 13,13,1/1 14,14,-1/1 15,15,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp6_21.txt <==
name Sp6_21
type C 3
hw 2 0 0
fundims 6 14 14
cartan 2 -1 0 -1 2 -1 0 -2 2
nbasis 9 9 3
dimR 21
mat 1 1,2,2/1 2,4,1/1 3,6,1/1 5,8,1/1 7,10,2/1 7,11,1/1 7,12,1/1 10,13,1/1 14,16,1/1 17,18,1/1 19,20,2/1 20,21,1/1
mat 2 2,3,-1/1 4,6,-2/1 5,7,1/1 6,9,-1/1 8,10,1/1 8,11,-1/1 10,14,-1/1 11,14,1/1 13,16,-1/1 15,17,2/1 17,19,1/1 18,20,1/1
mat 3 3,5,-1/1 6,8,-1/1 9,11,-2/1 11,15,-1/1 12,15,1/1 14,17,-1/1 16,18,-1/1
mat 4 1,3,2/1 2,6,1/1 3,9,1/1 5,10,1/1 5,11,2/1 5,12,1/1 7,14,1/1 8,13,1/1 11,16,1/1 15,18,2/1 17,20,1/1 18,21,1/1
mat 5 2,5,-1/1 3,7,-1/1 4,8,-2/1 6,10,-1/1 6,11,-1/1 8,15,-1/1 9,14,-2/1 10,17,-1/1 11,17,-1/1 12,17,2/1 13,18,-1/1 14,19,-1/1 16,20,-1/1
mat 6 1,5,2/1 2,8,1/1 3,10,-1/1 3,12,-1/1 5,15,1/1 6,13,-1/1 7,17,1/1 9,16,-2/1 11,18,-1/1 12,18,2/1 14,20,-1/1 16,21,-1/1
mat 7 2,7,-1/1 4,10,-2/1 6,14,-1/1 8,17,-1/1 10,19,-1/1 12,19,1/1 13,20,-1/1
mat 8 1,7,2/1 2,11,-1/1 2,12,-1/1 3,14,1/1 4,13,-2/1 5,17,1/1 6,16,-1/1 7,19,1/1 8,18,-1/1 10,20,-1/1 12,20,2/1 13,21,-1/1
mat 9 1,10,2/1 1,11,2/1 1,12,2/1 2,13,1/1 3,16,1/1 5,18,1/1 7,20,1/1 12,21,1/1
mat 10 2,1,1/1 4,2,2/1 6,3,1/1 8,5,1/1 10,7,1/1 13,10,2/1 13,11,1/1 13,12,1/1 16,14,1/1 18,17,1/1 20,19,1/1 21,20,2/1
mat 11 3,2,-1/1 6,4,-1/1 7,5,1/1 9,6,-2/1 10,8,1/1 11,8,-1/1 14,10,-1/1 14,11,1/1 16,13,-1/1 17,15,1/1 19,17,2/1 20,18,1/1
mat 12 5,3,-1/1 8,6,-1/1 11,9,-1/1 12,9,1/1 15,11,-2/1 17,14,-1/1 18,16,-1/1
mat 13 3,1,1/1 6,2,1/1 9,3,2/1 11,5,1/1 13,8,1/1 14,7,1/1 16,10,1/1 16,11,2/1 16,12,1/1 18,15,1/1 20,17,1/1 21,18,2/1
mat 14 5,2,-1/1 7,3,-1/1 8,4,-1/1 10,6,-1/1 11,6,-1/1 12,6,2/1 14,9,-1/1 15,8,-2/1 17,10,-1/1 17,11,-1/1 18,13,-1/1 19,14,-2/1 20,16,-1/1
mat 15 5,1,1/1 8,2,1/1 11,3,1/1 12,3,-2/1 13,6,-1/1 15,5,2/1 16,9,-1/1 17,7,1/1 18,10,1/1 18,12,1/1 20,14,-1/1 21,16,-2/1
mat 16 7,2,-1/1 10,4,-1/1 12,4,1/1 14,6,-1/1 17,8,-1/1 19,10,-2/1 20,13,-1/1
mat 17 7,1,1/1 10,2,1/1 12,2,-2/1 13,4,-1/1 14,3,1/1 16,6,-1/1 17,5,1/1 18,8,-1/1 19,7,2/1 20,11,1/1 20,12,1/1 21,13,-2/1
mat 18 12,1,1/1 13,2,1/1 16,3,1/1 18,5,1/1 20,7,1/1 21,10,2/1 21,11,2/1 21,12,2/1
mat 19 1,1,2/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1 7,7,2/1 8,8,-1/1 13,13,-2/1 14,14,1/1 16,16,-1/1 17,17,1/1 18,18,-1/1 19,19,2/1 21,21,-2/1
mat 20 2,2,1/1 3,3,-1/1 4,4,2/1 5,5,1/1 7,7,-1/1 8,8,2/1 9,9,-2/1 13,13,1/1 14,14,-2/1 15,15,2/1 16,16,-1/1 18,18,1/1 19,19,-2/1 20,20,-1/1
mat 21 3,3,1/1 5,5,-1/1 6,6,1/1 8,8,-1/1 9,9,2/1 14,14,1/1 15,15,-2/1 16,16,1/1 17,17,-1/1 18,18,-1/1
sc 1 2,4,-1/1 5,6,-1/1 7,8,-1/1 8,9,-2/1 10,19,1/1 13,11,1/1 15,14,1/1 17,16,2/1 18,17,1/1 19,1,-2/1 20,1,1/1
sc 2 1,4,1/1 3,5,-1/1 5,7,-2/1 6,8,-1/1 11,20,1/1 13,10,-1/1 14,12,2/1 16,14,1/1 17,15,1/1 19,2,1/1 20,2,-2/1 21,2,1/1
sc 3 2,5,1/1 4,6,1/1 12,21,1/1 14,11,-1/1 15,13,-1/1 20,3,2/1 21,3,-2/1
sc 4 3,6,-1/1 5,8,-1/1 6,9,-2/1 10,2,1/1 11,1,-1/1 13,19,1/1 13,20,1/1 15,12,2/1 17,14,1/1 18,15,1/1 19,4,-1/1 20,4,-1/1 21,4,1/1
sc 5 1,6,1/1 2,7,2/1 4,8,1/1 11,3,2/1 12,2,-1/1 14,20,1/1 14,21,2/1 15,10,-1/1 16,11,-1/1 17,13,-1/1 19,5,1/1 21,5,-1/1
sc 6 2,8,1/1 4,9,2/1 10,5,1/1 12,4,-1/1 13,3,2/1 14,1,-1/1 15,19,1/1 15,20,1/1 15,21,2/1 17,11,-1/1 18,13,-1/1 19,6,-1/1 20,6,1/1 21,6,-1/1
sc 7 1,8,1/1 11,5,1/1 14,2,-1/1 16,20,1/1 16,21,1/1 17,10,-1/1 19,7,2/1 20,7,-2/1
sc 8 1,9,2/1 10,7,2/1 11,6,1/1 13,5,1/1 14,4,-1/1 15,2,-1/1 16,1,-1/1 17,19,1/1 17,20,2/1 17,21,2/1 18,10,-1/1 20,8,-1/1
sc 9 10,8,1/1 13,6,1/1 15,4,-1/1 17,1,-1/1 18,19,1/1 18,20,1/1 18,21,1/1 19,9,-2/1
sc 10 1,19,-1/1 4,2,-1/1 6,5,-1/1 8,7,-2/1 9,8,-1/1 11,13,1/1 14,15,1/1 16,17,1/1 17,18,2/1 19,10,2/1 20,10,-1/1
sc 11 2,20,-1/1 4,1,1/1 5,3,-2/1 7,5,-1/1 8,6,-1/1 10,13,-1/1 12,14,1/1 14,16,2/1 15,17,1/1 19,11,-1/1 20,11,2/1 21,11,-1/1
sc 12 3,21,-1/1 5,2,1/1 6,4,1/1 11,14,-1/1 13,15,-1/1 20,12,-2/1 21,12,2/1
sc 13 1,11,-1/1 2,10,1/1 4,19,-1/1 4,20,-1/1 6,3,-2/1 8,5,-1/1 9,6,-1/1 12,15,1/1 14,17,1/1 15,18,2/1 19,13,1/1 20,13,1/1 21,13,-1/1
sc 14 2,12,-2/1 3,11,1/1 5,20,-1/1 5,21,-2/1 6,1,1/1 7,2,1/1 8,4,1/1 10,15,-1/1 11,16,-2/1 13,17,-1/1 19,14,-1/1 21,14,1/1
sc 15 1,14,-1/1 3,13,1/1 4,12,-2/1 5,10,1/1 6,19,-1/1 6,20,-1/1 6,21,-2/1 8,2,1/1 9,4,1/1 11,17,-1/1 13,18,-2/1 19,15,1/1 20,15,-1/1 21,15,1/1
sc 16 2,14,-1/1 5,11,1/1 7,20,-1/1 7,21,-1/1 8,1,1/1 10,17,-1/1 19,16,-2/1 20,16,2/1
sc 17 1,16,-2/1 2,15,-1/1 4,14,-1/1 5,13,1/1 6,11,1/1 7,10,1/1 8,19,-1/1 8,20,-2/1 8,21,-2/1 9,1,1/1 10,18,-2/1 20,17,1/1
sc 18 1,17,-1/1 4,15,-1/1 6,13,1/1 8,10,1/1 9,19,-1/1 9,20,-1/1 9,21,-1/1 19,18,2/1
sc 19 1,1,2/1 2,2,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-2/1 9,9,2/1 10,10,-2/1 11,11,1/1 13,13,-1/1 14,14,1/1 15,15,-1/1 16,16,2/1 18,18,-2/1
sc 20 1,1,-1/1 2,2,2/1 3,3,-2/1 4,4,1/1 6,6,-1/1 7,7,2/1 8,8,1/1 10,10,1/1 11,11,-2/1 12,12,2/1 13,13,-1/1 15,15,1/1 16,16,-2/1 17,17,-1/1
sc 21 2,2,-1/1 3,3,2/1 4,4,-1/1 5,5,1/1 6,6,1/1 11,11,1/1 12,12,-2/1 13,13,1/1 14,14,-1/1 15,15,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp8.txt <==
name Sp8
type C 4
hw 1 0 0 0
fundims 8 27 48 42
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -1 0 0 -2 2
nbasis 16 16 4
dimR 8
mat 1 1,2,1/1 7,8,1/1
mat 2 2,3,-1/1 6,7,1/1
mat 3 3,4,-1/1 5,6,1/1
mat 4 4,5,-1/1
mat 5 1,3,1/1 6,8,1/1
mat 6 2,4,-1/1 5,7,1/1
mat 7 3,5,-1/1 4,6,-1/1
mat 8 1,4,1/1 5,8,1/1
mat 9 2,5,-1/1 4,7,-1/1
mat 10 3,6,-1/1
mat 11 1,5,1/1 4,8,-1/1
mat 12 2,6,-1/1 3,7,-1/1
mat 13 1,6,1/1 3,8,-1/1
mat 14 2,7,-1/1
mat 15 1,7,1/1 2,8,-1/1
mat 16 1,8,1/1
mat 17 2,1,1/1 8,7,1/1
mat 18 3,2,-1/1 7,6,1/1
mat 19 4,3,-1/1 6,5,1/1
mat 20 5,4,-1/1
mat 21 3,1,1/1 8,6,1/1
mat 22 4,2,-1/1 7,5,1/1
mat 23 5,3,-1/1 6,4,-1/1
mat 24 4,1,1/1 8,5,1/1
mat 25 5,2,-1/1 7,4,-1/1
mat 26 6,3,-1/1
mat 27 5,1,1/1 8,4,-1/1
mat 28 6,2,-1/1 7,3,-1/1
mat 29 6,1,1/1 8,3,-1/1
mat 30 7,2,-1/1
mat 31 7,1,1/1 8,2,-1/1
mat 32 8,1,1/1
mat 33 1,1,1/1 2,2,-1/1 7,7,1/1 8,8,-1/1
mat 34 2,2,1/1 3,3,-1/1 6,6,1/1 7,7,-1/1
mat 35 3,3,1/1 4,4,-1/1 5,5,1/1 6,6,-1/1
mat 36 4,4,1/1 5,5,-1/1
sc 1 2,5,-1/1 6,8,-1/1 9,11,-1/1 12,13,-1/1 14,15,-1/1 15,16,-2/1 17,33,1/1 21,18,1/1 24,22,1/1 27,25,1/1 29,28,1/1 31,30,2/1 32,31,1/1 33,1,-2/1 34,1,1/1
sc 2 1,5,1/1 3,6,-1/1 7,9,-1/1 10,12,-1/1 12,14,-2/1 13,15,-1/1 18,34,1/1 21,17,-1/1 22,19,1/1 25,23,1/1 28,26,2/1 30,28,1/1 31,29,1/1 33,2,1/1 34,2,-2/1 35,2,1/1
sc 3 2,6,1/1 4,7,-1/1 5,8,1/1 7,10,-2/1 9,12,-1/1 11,13,-1/1 19,35,1/1 22,18,-1/1 23,20,2/1 24,21,-1/1 26,23,1/1 28,25,1/1 29,27,1/1 34,3,1/1 35,3,-2/1 36,3,1/1
sc 4 3,7,1/1 6,9,1/1 8,11,1/1 20,36,1/1 23,19,-1/1 25,22,-1/1 27,24,-1/1 35,4,2/1 36,4,-2/1
sc 5 3,8,-1/1 7,11,-1/1 10,13,-1/1 12,15,-1/1 13,16,-2/1 17,2,1/1 18,1,-1/1 21,33,1/1 21,34,1/1 24,19,1/1 27,23,1/1 29,26,2/1 31,28,1/1 32,29,1/1 33,5,-1/1 34,5,-1/1 35,5,1/1
sc 6 1,8,1/1 4,9,-1/1 7,12,-1/1 9,14,-2/1 11,15,-1/1 18,3,1/1 19,2,-1/1 22,34,1/1 22,35,1/1 24,17,-1/1 25,20,2/1 28,23,1/1 30,25,1/1 31,27,1/1 33,6,1/1 34,6,-1/1 35,6,-1/1 36,6,1/1
sc 7 2,9,1/1 3,10,2/1 5,11,1/1 6,12,1/1 8,13,1/1 19,4,2/1 20,3,-1/1 23,35,1/1 23,36,2/1 25,18,-1/1 26,19,-1/1 27,21,-1/1 28,22,-1/1 29,24,-1/1 34,7,1/1 36,7,-1/1
sc 8 4,11,-1/1 7,13,-1/1 9,15,-1/1 11,16,-2/1 17,6,1/1 19,5,-1/1 21,3,1/1 22,1,-1/1 24,33,1/1 24,34,1/1 24,35,1/1 27,20,2/1 29,23,1/1 31,25,1/1 32,27,1/1 33,8,-1/1 35,8,-1/1 36,8,1/1
sc 9 1,11,1/1 3,12,1/1 6,14,2/1 8,15,1/1 18,7,1/1 20,6,-1/1 22,4,2/1 23,2,-1/1 25,34,1/1 25,35,1/1 25,36,2/1 27,17,-1/1 28,19,-1/1 30,22,-1/1 31,24,-1/1 33,9,1/1 34,9,-1/1 35,9,1/1 36,9,-1/1
sc 10 2,12,1/1 5,13,1/1 19,7,1/1 23,3,-1/1 26,35,1/1 26,36,1/1 28,18,-1/1 29,21,-1/1 34,10,2/1 35,10,-2/1
sc 11 3,13,1/1 6,15,1/1 8,16,2/1 17,9,1/1 20,8,-1/1 21,7,1/1 23,5,-1/1 24,4,2/1 25,1,-1/1 27,33,1/1 27,34,1/1 27,35,1/1 27,36,2/1 29,19,-1/1 31,22,-1/1 32,24,-1/1 33,11,-1/1 35,11,1/1 36,11,-1/1
sc 12 1,13,1/1 2,14,2/1 5,15,1/1 18,10,2/1 19,9,1/1 22,7,1/1 23,6,-1/1 25,3,-1/1 26,2,-1/1 28,34,1/1 28,35,2/1 28,36,2/1 29,17,-1/1 30,18,-1/1 31,21,-1/1 33,12,1/1 35,12,-1/1
sc 13 2,15,1/1 5,16,2/1 17,12,1/1 19,11,1/1 21,10,2/1 23,8,-1/1 24,7,1/1 26,5,-1/1 27,3,-1/1 28,1,-1/1 29,33,1/1 29,34,1/1 29,35,2/1 29,36,2/1 31,18,-1/1 32,21,-1/1 33,13,-1/1 34,13,1/1 35,13,-1/1
sc 14 1,15,1/1 18,12,1/1 22,9,1/1 25,6,-1/1 28,2,-1/1 30,34,1/1 30,35,1/1 30,36,1/1 31,17,-1/1 33,14,2/1 34,14,-2/1
sc 15 1,16,2/1 17,14,2/1 18,13,1/1 21,12,1/1 22,11,1/1 24,9,1/1 25,8,-1/1 27,6,-1/1 28,5,-1/1 29,2,-1/1 30,1,-1/1 31,33,1/1 31,34,2/1 31,35,2/1 31,36,2/1 32,17,-1/1 34,15,-1/1
sc 16 17,15,1/1 21,13,1/1 24,11,1/1 27,8,-1/1 29,5,-1/1 31,1,-1/1 32,33,1/1 32,34,1/1 32,35,1/1 32,36,1/1 33,16,-2/1
sc 17 1,33,-1/1 5,2,-1/1 8,6,-1/1 11,9,-1/1 13,12,-1/1 15,14,-2/1 16,15,-1/1 18,21,1/1 22,24,1/1 25,27,1/1 28,29,1/1 30,31,1/1 31,32,2/1 33,17,2/1 34,17,-1/1
sc 18 2,34,-1/1 5,1,1/1 6,3,-1/1 9,7,-1/1 12,10,-2/1 14,12,-1/1 15,13,-1/1 17,21,-1/1 19,22,1/1 23,25,1/1 26,28,1/1 28,30,2/1 29,31,1/1 33,18,-1/1 34,18,2/1 35,18,-1/1
sc 19 3,35,-1/1 6,2,1/1 7,4,-2/1 8,5,1/1 10,7,-1/1 12,9,-1/1 13,11,-1/1 18,22,-1/1 20,23,1/1 21,24,-1/1 23,26,2/1 25,28,1/1 27,29,1/1 34,19,-1/1 35,19,2/1 36,19,-1/1
sc 20 4,36,-1/1 7,3,1/1 9,6,1/1 11,8,1/1 19,23,-1/1 22,25,-1/1 24,27,-1/1 35,20,-2/1 36,20,2/1
sc 21 1,18,-1/1 2,17,1/1 5,33,-1/1 5,34,-1/1 8,3,-1/1 11,7,-1/1 13,10,-2/1 15,12,-1/1 16,13,-1/1 19,24,1/1 23,27,1/1 26,29,1/1 28,31,1/1 29,32,2/1 33,21,1/1 34,21,1/1 35,21,-1/1
sc 22 2,19,-1/1 3,18,1/1 6,34,-1/1 6,35,-1/1 8,1,1/1 9,4,-2/1 12,7,-1/1 14,9,-1/1 15,11,-1/1 17,24,-1/1 20,25,1/1 23,28,1/1 25,30,2/1 27,31,1/1 33,22,-1/1 34,22,1/1 35,22,1/1 36,22,-1/1
sc 23 3,20,-2/1 4,19,1/1 7,35,-1/1 7,36,-2/1 9,2,1/1 10,3,1/1 11,5,1/1 12,6,1/1 13,8,1/1 18,25,-1/1 19,26,-2/1 21,27,-1/1 22,28,-1/1 24,29,-1/1 34,23,-1/1 36,23,1/1
sc 24 1,22,-1/1 3,21,1/1 5,19,-1/1 6,17,1/1 8,33,-1/1 8,34,-1/1 8,35,-1/1 11,4,-2/1 13,7,-1/1 15,9,-1/1 16,11,-1/1 20,27,1/1 23,29,1/1 25,31,1/1 27,32,2/1 33,24,1/1 35,24,1/1 36,24,-1/1
sc 25 2,23,-1/1 4,22,1/1 6,20,-2/1 7,18,1/1 9,34,-1/1 9,35,-1/1 9,36,-2/1 11,1,1/1 12,3,1/1 14,6,1/1 15,8,1/1 17,27,-1/1 19,28,-1/1 22,30,-2/1 24,31,-1/1 33,25,-1/1 34,25,1/1 35,25,-1/1 36,25,1/1
sc 26 3,23,-1/1 7,19,1/1 10,35,-1/1 10,36,-1/1 12,2,1/1 13,5,1/1 18,28,-1/1 21,29,-1/1 34,26,-2/1 35,26,2/1
sc 27 1,25,-1/1 4,24,1/1 5,23,-1/1 7,21,1/1 8,20,-2/1 9,17,1/1 11,33,-1/1 11,34,-1/1 11,35,-1/1 11,36,-2/1 13,3,1/1 15,6,1/1 16,8,1/1 19,29,-1/1 22,31,-1/1 24,32,-2/1 33,27,1/1 35,27,-1/1 36,27,1/1
sc 28 2,26,-2/1 3,25,-1/1 6,23,-1/1 7,22,1/1 9,19,1/1 10,18,1/1 12,34,-1/1 12,35,-2/1 12,36,-2/1 13,1,1/1 14,2,1/1 15,5,1/1 17,29,-1/1 18,30,-2/1 21,31,-1/1 33,28,-1/1 35,28,1/1
sc 29 1,28,-1/1 3,27,-1/1 5,26,-2/1 7,24,1/1 8,23,-1/1 10,21,1/1 11,19,1/1 12,17,1/1 13,33,-1/1 13,34,-1/1 13,35,-2/1 13,36,-2/1 15,2,1/1 16,5,1/1 18,31,-1/1 21,32,-2/1 33,29,1/1 34,29,-1/1 35,29,1/1
sc 30 2,28,-1/1 6,25,-1/1 9,22,1/1 12,18,1/1 14,34,-1/1 14,35,-1/1 14,36,-1/1 15,1,1/1 17,31,-1/1 33,30,-2/1 34,30,2/1
sc 31 1,30,-2/1 2,29,-1/1 5,28,-1/1 6,27,-1/1 8,25,-1/1 9,24,1/1 11,22,1/1 12,21,1/1 13,18,1/1 14,17,1/1 15,33,-1/1 15,34,-2/1 15,35,-2/1 15,36,-2/1 16,1,1/1 17,32,-2/1 34,31,1/1
sc 32 1,31,-1/1 5,29,-1/1 8,27,-1/1 11,24,1/1 13,21,1/1 15,17,1/1 16,33,-1/1 16,34,-1/1 16,35,-1/1 16,36,-1/1 33,32,2/1
sc 33 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-2/1 16,16,2/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,2/1 32,32,-2/1
sc 34 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 10,10,-2/1 13,13,-1/1 14,14,2/1 15,15,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 25,25,-1/1 26,26,2/1 29,29,1/1 30,30,-2/1 31,31,-1/1
sc 35 2,2,-1/1 3,3,2/1 4,4,-2/1 5,5,-1/1 6,6,1/1 8,8,1/1 9,9,-1/1 10,10,2/1 11,11,-1/1 12,12,1/1 13,13,1/1 18,18,1/1 19,19,-2/1 20,20,2/1 21,21,1/1 22,22,-1/1 24,24,-1/1 25,25,1/1 26,26,-2/1 27,27,1/1 28,28,-1/1 29,29,-1/1
sc 36 3,3,-1/1 4,4,2/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 11,11,1/1 19,19,1/1 20,20,-2/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 27,27,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp8_27.txt <==
name Sp8_27
type C 4
hw 0 1 0 0
fundims 8 27 48 42
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -1 0 0 -2 2
nbasis 16 16 4
dimR 27
mat 1 2,3,1/1 4,5,1/1 6,7,1/1 8,10,1/1 11,13,1/1 11,14,1/1 11,15,2/1 15,16,1/1 17,19,1/1 20,22,1/1 23,24,1/1 25,26,1/1
mat 2 1,2,1/1 5,9,1/1 7,12,1/1 8,11,1/1 10,13,2/1 10,14,1/1 10,15,1/1 13,17,1/1 16,19,1/1 18,20,1/1 21,23,1/1 26,27,1/1
mat 3 2,4,-1/1 3,5,-1/1 6,8,1/1 7,10,1/1 12,13,1/1 12,14,-1/1 13,18,-1/1 14,18,1/1 17,20,-1/1 19,22,-1/1 23,25,1/1 24,26,1/1
mat 4 4,6,-1/1 5,7,-1/1 9,12,-1/1 18,21,-1/1 20,23,-1/1 22,24,-1/1
mat 5 1,3,1/1 4,9,-1/1 6,12,-1/1 8,13,-1/1 8,15,1/1 10,16,1/1 11,17,-1/1 13,19,1/1 15,19,-1/1 18,22,1/1 21,24,1/1 25,27,-1/1
mat 6 1,4,1/1 3,9,-1/1 6,11,1/1 7,13,1/1 7,14,2/1 7,15,1/1 10,18,1/1 12,17,1/1 14,20,1/1 16,22,1/1 21,25,-1/1 24,27,1/1
mat 7 2,6,-1/1 3,7,-1/1 4,8,-1/1 5,10,-1/1 9,13,-1/1 9,14,1/1 13,21,-1/1 14,21,1/1 17,23,-1/1 19,24,-1/1 20,25,-1/1 22,26,-1/1
mat 8 1,5,1/1 2,9,1/1 6,14,-1/1 6,15,1/1 7,16,1/1 8,18,-1/1 11,20,-1/1 12,19,1/1 14,22,1/1 15,22,-1/1 21,26,-1/1 23,27,-1/1
mat 9 1,6,1/1 3,12,-1/1 4,11,-1/1 5,13,-1/1 5,14,-2/1 5,15,-1/1 9,17,-1/1 10,21,1/1 14,23,1/1 16,24,1/1 18,25,1/1 22,27,-1/1
mat 10 2,8,-1/1 3,10,-1/1 9,18,1/1 12,21,1/1 17,25,-1/1 19,26,-1/1
mat 11 1,7,1/1 2,12,1/1 4,14,1/1 4,15,-1/1 5,16,-1/1 8,21,-1/1 9,19,-1/1 11,23,-1/1 14,24,1/1 15,24,-1/1 18,26,1/1 20,27,1/1
mat 12 1,8,1/1 2,11,-1/1 3,13,-2/1 3,14,-1/1 3,15,-1/1 5,18,-1/1 7,21,-1/1 9,20,1/1 12,23,1/1 13,25,1/1 16,26,1/1 19,27,-1/1
mat 13 1,10,1/1 2,13,1/1 2,15,-1/1 3,16,-1/1 4,18,1/1 6,21,1/1 9,22,1/1 11,25,-1/1 12,24,1/1 13,26,1/1 15,26,-1/1 17,27,1/1
mat 14 1,11,1/1 3,17,-1/1 5,20,-1/1 7,23,-1/1 10,25,-1/1 16,27,1/1
mat 15 1,13,1/1 1,14,1/1 1,15,2/1 2,17,1/1 3,19,-1/1 4,20,1/1 5,22,-1/1 6,23,1/1 7,24,-1/1 8,25,1/1 10,26,-1/1 15,27,-1/1
mat 16 1,16,1/1 2,19,1/1 4,22,1/1 6,24,1/1 8,26,1/1 11,27,1/1
mat 17 3,2,1/1 5,4,1/1 7,6,1/1 10,8,1/1 15,11,1/1 16,13,1/1 16,14,1/1 16,15,2/1 19,17,1/1 22,20,1/1 24,23,1/1 26,25,1/1
mat 18 2,1,1/1 9,5,1/1 11,8,1/1 12,7,1/1 13,10,1/1 17,13,2/1 17,14,1/1 17,15,1/1 19,16,1/1 20,18,1/1 23,21,1/1 27,26,1/1
mat 19 4,2,-1/1 5,3,-1/1 8,6,1/1 10,7,1/1 13,12,1/1 14,12,-1/1 18,13,-1/1 18,14,1/1 20,17,-1/1 22,19,-1/1 25,23,1/1 26,24,1/1
mat 20 6,4,-1/1 7,5,-1/1 12,9,-1/1 21,18,-1/1 23,20,-1/1 24,22,-1/1
mat 21 3,1,1/1 9,4,-1/1 12,6,-1/1 13,8,-1/1 15,8,1/1 16,10,1/1 17,11,-1/1 19,13,1/1 19,15,-1/1 22,18,1/1 24,21,1/1 27,25,-1/1
mat 22 4,1,1/1 9,3,-1/1 11,6,1/1 14,7,1/1 17,12,1/1 18,10,1/1 20,13,1/1 20,14,2/1 20,15,1/1 22,16,1/1 25,21,-1/1 27,24,1/1
mat 23 6,2,-1/1 7,3,-1/1 8,4,-1/1 10,5,-1/1 13,9,-1/1 14,9,1/1 21,13,-1/1 21,14,1/1 23,17,-1/1 24,19,-1/1 25,20,-1/1 26,22,-1/1
mat 24 5,1,1/1 9,2,1/1 14,6,-1/1 15,6,1/1 16,7,1/1 18,8,-1/1 19,12,1/1 20,11,-1/1 22,14,1/1 22,15,-1/1 26,21,-1/1 27,23,-1/1
mat 25 6,1,1/1 11,4,-1/1 12,3,-1/1 14,5,-1/1 17,9,-1/1 21,10,1/1 23,13,1/1 23,14,2/1 23,15,1/1 24,16,1/1 25,18,1/1 27,22,-1/1
mat 26 8,2,-1/1 10,3,-1/1 18,9,1/1 21,12,1/1 25,17,-1/1 26,19,-1/1
mat 27 7,1,1/1 12,2,1/1 14,4,1/1 15,4,-1/1 16,5,-1/1 19,9,-1/1 21,8,-1/1 23,11,-1/1 24,14,1/1 24,15,-1/1 26,18,1/1 27,20,1/1
mat 28 8,1,1/1 11,2,-1/1 13,3,-1/1 18,5,-1/1 20,9,1/1 21,7,-1/1 23,12,1/1 25,13,2/1 25,14,1/1 25,15,1/1 26,16,1/1 27,19,-1/1
mat 29 10,1,1/1 13,2,1/1 15,2,-1/1 16,3,-1/1 18,4,1/1 21,6,1/1 22,9,1/1 24,12,1/1 25,11,-1/1 26,13,1/1 26,15,-1/1 27,17,1/1
mat 30 11,1,1/1 17,3,-1/1 20,5,-1/1 23,7,-1/1 25,10,-1/1 27,16,1/1
mat 31 15,1,1/1 17,2,1/1 19,3,-1/1 20,4,1/1 22,5,-1/1 23,6,1/1 24,7,-1/1 25,8,1/1 26,10,-1/1 27,13,-1/1 27,14,-1/1 27,15,-2/1
mat 32 16,1,1/1 19,2,1/1 22,4,1/1 24,6,1/1 26,8,1/1 27,11,1/1
mat 33 2,2,1/1 3,3,-1/1 4,4,1/1 5,5,-1/1 6,6,1/1 7,7,-1/1 8,8,1/1 10,10,-1/1 11,11,2/1 16,16,-2/1 17,17,1/1 19,19,-1/1 20,20,1/1 22,22,-1/1 23,23,1/1 24,24,-1/1 25,25,1/1 26,26,-1/1
mat 34 1,1,1/1 2,2,-1/1 5,5,1/1 7,7,1/1 8,8,1/1 9,9,-1/1 10,10,2/1 11,11,-1/1 12,12,-1/1 16,16,1/1 17,17,-2/1 18,18,1/1 19,19,-1/1 20,20,-1/1 21,21,1/1 23,23,-1/1 26,26,1/1 27,27,-1/1
mat 35 2,2,1/1 3,3,1/1 4,4,-1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 10,10,-1/1 12,12,2/1 17,17,1/1 18,18,-2/1 19,19,1/1 20,20,-1/1 22,22,-1/1 23,23,1/1 24,24,1/1 25,25,-1/1 26,26,-1/1
mat 36 4,4,1/1 5,5,1/1 6,6,-1/1 7,7,-1/1 9,9,1/1 12,12,-1/1 18,18,1/1 20,20,1/1 21,21,-1/1 22,22,1/1 23,23,-1/1 24,24,-1/1
sc 1 2,5,-1/1 6,8,-1/1 9,11,-1/1 12,13,-1/1 14,15,-1/1 15,16,-2/1 17,33,1/1 21,18,1/1 24,22,1/1 27,25,1/1 29,28,1/1 31,30,2/1 32,31,1/1 33,1,-2/1 34,1,1/1
sc 2 1,5,1/1 3,6,-1/1 7,9,-1/1 10,12,-1/1 12,14,-2/1 13,15,-1/1 18,34,1/1 21,17,-1/1 22,19,1/1 25,23,1/1 28,26,2/1 30,28,1/1 31,29,1/1 33,2,1/1 34,2,-2/1 35,2,1/1
sc 3 2,6,1/1 4,7,-1/1 5,8,1/1 7,10,-2/1 9,12,-1/1 11,13,-1/1 19,35,1/1 22,18,-1/1 23,20,2/1 24,21,-1/1 26,23,1/1 28,25,1/1 29,27,1/1 34,3,1/1 35,3,-2/1 36,3,1/1
sc 4 3,7,1/1 6,9,1/1 8,11,1/1 20,36,1/1 23,19,-1/1 25,22,-1/1 27,24,-1/1 35,4,2/1 36,4,-2/1
sc 5 3,8,-1/1 7,11,-1/1 10,13,-1/1 12,15,-1/1 13,16,-2/1 17,2,1/1 18,1,-1/1 21,33,1/1 21,34,1/1 24,19,1/1 27,23,1/1 29,26,2/1 31,28,1/1 32,29,1/1 33,5,-1/1 34,5,-1/1 35,5,1/1
sc 6 1,8,1/1 4,9,-1/1 7,12,-1/1 9,14,-2/1 11,15,-1/1 18,3,1/1 19,2,-1/1 22,34,1/1 22,35,1/1 24,17,-1/1 25,20,2/1 28,23,1/1 30,25,1/1 31,27,1/1 33,6,1/1 34,6,-1/1 35,6,-1/1 36,6,1/1
sc 7 2,9,1/1 3,10,2/1 5,11,1/1 6,12,1/1 8,13,1/1 19,4,2/1 20,3,-1/1 23,35,1/1 23,36,2/1 25,18,-1/1 26,19,-1/1 27,21,-1/1 28,22,-1/1 29,24,-1/1 34,7,1/1 36,7,-1/1
sc 8 4,11,-1/1 7,13,-1/1 9,15,-1/1 11,16,-2/1 17,6,1/1 19,5,-1/1 21,3,1/1 22,1,-1/1 24,33,1/1 24,34,1/1 24,35,1/1 27,20,2/1 29,23,1/1 31,25,1/1 32,27,1/1 33,8,-1/1 35,8,-1/1 36,8,1/1
sc 9 1,11,1/1 3,12,1/1 6,14,2/1 8,15,1/1 18,7,1/1 20,6,-1/1 22,4,2/1 23,2,-1/1 25,34,1/1 25,35,1/1 25,36,2/1 27,17,-1/1 28,19,-1/1 30,22,-1/1 31,24,-1/1 33,9,1/1 34,9,-1/1 35,9,1/1 36,9,-1/1
sc 10 2,12,1/1 5,13,1/1 19,7,1/1 23,3,-1/1 26,35,1/1 26,36,1/1 28,18,-1/1 29,21,-1/1 34,10,2/1 35,10,-2/1
sc 11 3,13,1/1 6,15,1/1 8,16,2/1 17,9,1/1 20,8,-1/1 21,7,1/1 23,5,-1/1 24,4,2/1 25,1,-1/1 27,33,1/1 27,34,1/1 27,35,1/1 27,36,2/1 29,19,-1/1 31,22,-1/1 32,24,-1/1 33,11,-1/1 35,11,1/1 36,11,-1/1
sc 12 1,13,1/1 2,14,2/1 5,15,1/1 18,10,2/1 19,9,1/1 22,7,1/1 23,6,-1/1 25,3,-1/1 26,2,-1/1 28,34,1/1 28,35,2/1 28,36,2/1 29,17,-1/1 30,18,-1/1 31,21,-1/1 33,12,1/1 35,12,-1/1
sc 13 2,15,1/1 5,16,2/1 17,12,1/1 19,11,1/1 21,10,2/1 23,8,-1/1 24,7,1/1 26,5,-1/1 27,3,-1/1 28,1,-1/1 29,33,1/1 29,34,1/1 29,35,2/1 29,36,2/1 31,18,-1/1 32,21,-1/1 33,13,-1/1 34,13,1/1 35,13,-1/1
sc 14 1,15,1/1 18,12,1/1 22,9,1/1 25,6,-1/1 28,2,-1/1 30,34,1/1 30,35,1/1 30,36,1/1 31,17,-1/1 33,14,2/1 34,14,-2/1
sc 15 1,16,2/1 17,14,2/1 18,13,1/1 21,12,1/1 22,11,1/1 24,9,1/1 25,8,-1/1 27,6,-1/1 28,5,-1/1 29,2,-1/1 30,1,-1/1 31,33,1/1 31,34,2/1 31,35,2/1 31,36,2/1 32,17,-1/1 34,15,-1/1
sc 16 17,15,1/1 21,13,1/1 24,11,1/1 27,8,-1/1 29,5,-1/1 31,1,-1/1 32,33,1/1 32,34,1/1 32,35,1/1 32,36,1/1 33,16,-2/1
sc 17 1,33,-1/1 5,2,-1/1 8,6,-1/1 11,9,-1/1 13,12,-1/1 15,14,-2/1 16,15,-1/1 18,21,1/1 22,24,1/1 25,27,1/1 28,29,1/1 30,31,1/1 31,32,2/1 33,17,2/1 34,17,-1/1
sc 18 2,34,-1/1 5,1,1/1 6,3,-1/1 9,7,-1/1 12,10,-2/1 14,12,-1/1 15,13,-1/1 17,21,-1/1 19,22,1/1 23,25,1/1 26,28,1/1 28,30,2/1 29,31,1/1 33,18,-1/1 34,18,2/1 35,18,-1/1
sc 19 3,35,-1/1 6,2,1/1 7,4,-2/1 8,5,1/1 10,7,-1/1 12,9,-1/1 13,11,-1/1 18,22,-1/1 20,23,1/1 21,24,-1/1 23,26,2/1 25,28,1/1 27,29,1/1 34,19,-1/1 35,19,2/1 36,19,-1/1
sc 20 4,36,-1/1 7,3,1/1 9,6,1/1 11,8,1/1 19,23,-1/1 22,25,-1/1 24,27,-1/1 35,20,-2/1 36,20,2/1
sc 21 1,18,-1/1 2,17,1/1 5,33,-1/1 5,34,-1/1 8,3,-1/1 11,7,-1/1 13,10,-2/1 15,12,-1/1 16,13,-1/1 19,24,1/1 23,27,1/1 26,29,1/1 28,31,1/1 29,32,2/1 33,21,1/1 34,21,1/1 35,21,-1/1
sc 22 2,19,-1/1 3,18,1/1 6,34,-1/1 6,35,-1/1 8,1,1/1 9,4,-2/1 12,7,-1/1 14,9,-1/1 15,11,-1/1 17,24,-1/1 20,25,1/1 23,28,1/1 25,30,2/1 27,31,1/1 33,22,-1/1 34,22,1/1 35,22,1/1 36,22,-1/1
sc 23 3,20,-2/1 4,19,1/1 7,35,-1/1 7,36,-2/1 9,2,1/1 10,3,1/1 11,5,1/1 12,6,1/1 13,8,1/1 18,25,-1/1 19,26,-2/1 21,27,-1/1 22,28,-1/1 24,29,-1/1 34,23,-1/1 36,23,1/1
sc 24 1,22,-1/1 3,21,1/1 5,19,-1/1 6,17,1/1 8,33,-1/1 8,34,-1/1 8,35,-1/1 11,4,-2/1 13,7,-1/1 15,9,-1/1 16,11,-1/1 20,27,1/1 23,29,1/1 25,31,1/1 27,32,2/1 33,24,1/1 35,24,1/1 36,24,-1/1
sc 25 2,23,-1/1 4,22,1/1 6,20,-2/1 7,18,1/1 9,34,-1/1 9,35,-1/1 9,36,-2/1 11,1,1/1 12,3,1/1 14,6,1/1 15,8,1/1 17,27,-1/1 19,28,-1/1 22,30,-2/1 24,31,-1/1 33,25,-1/1 34,25,1/1 35,25,-1/1 36,25,1/1
sc 26 3,23,-1/1 7,19,1/1 10,35,-1/1 10,36,-1/1 12,2,1/1 13,5,1/1 18,28,-1/1 21,29,-1/1 34,26,-2/1 35,26,2/1
sc 27 1,25,-1/1 4,24,1/1 5,23,-1/1 7,21,1/1 8,20,-2/1 9,17,1/1 11,33,-1/1 11,34,-1/1 11,35,-1/1 11,36,-2/1 13,3,1/1 15,6,1/1 16,8,1/1 19,29,-1/1 22,31,-1/1 24,32,-2/1 33,27,1/1 35,27,-1/1 36,27,1/1
sc 28 2,26,-2/1 3,25,-1/1 6,23,-1/1 7,22,1/1 9,19,1/1 10,18,1/1 12,34,-1/1 12,35,-2/1 12,36,-2/1 13,1,1/1 14,2,1/1 15,5,1/1 17,29,-1/1 18,30,-2/1 21,31,-1/1 33,28,-1/1 35,28,1/1
sc 29 1,28,-1/1 3,27,-1/1 5,26,-2/1 7,24,1/1 8,23,-1/1 10,21,1/1 11,19,1/1 12,17,1/1 13,33,-1/1 13,34,-1/1 13,35,-2/1 13,36,-2/1 15,2,1/1 16,5,1/1 18,31,-1/1 21,32,-2/1 33,29,1/1 34,29,-1/1 35,29,1/1
sc 30 2,28,-1/1 6,25,-1/1 9,22,1/1 12,18,1/1 14,34,-1/1 14,35,-1/1 14,36,-1/1 15,1,1/1 17,31,-1/1 33,30,-2/1 34,30,2/1
sc 31 1,30,-2/1 2,29,-1/1 5,28,-1/1 6,27,-1/1 8,25,-1/1 9,24,1/1 11,22,1/1 12,21,1/1 13,18,1/1 14,17,1/1 15,33,-1/1 15,34,-2/1 15,35,-2/1 15,36,-2/1 16,1,1/1 17,32,-2/1 34,31,1/1
sc 32 1,31,-1/1 5,29,-1/1 8,27,-1/1 11,24,1/1 13,21,1/1 15,17,1/1 16,33,-1/1 16,34,-1/1 16,35,-1/1 16,36,-1/1 33,32,2/1
sc 33 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-2/1 16,16,2/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,2/1 32,32,-2/1
sc 34 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 10,10,-2/1 13,13,-1/1 14,14,2/1 15,15,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 25,25,-1/1 26,26,2/1 29,29,1/1 30,30,-2/1 31,31,-1/1
sc 35 2,2,-1/1 3,3,2/1 4,4,-2/1 5,5,-1/1 6,6,1/1 8,8,1/1 9,9,-1/1 10,10,2/1 11,11,-1/1 12,12,1/1 13,13,1/1 18,18,1/1 19,19,-2/1 20,20,2/1 21,21,1/1 22,22,-1/1 24,24,-1/1 25,25,1/1 26,26,-2/1 27,27,1/1 28,28,-1/1 29,29,-1/1
sc 36 3,3,-1/1 4,4,2/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 11,11,1/1 19,19,1/1 20,20,-2/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 27,27,-1/1
done


==> anc/numbers/deposit/color57/gapdata/Sp8_36.txt <==
name Sp8_36
type C 4
hw 2 0 0 0
fundims 8 27 48 42
cartan 2 -1 0 0 -1 2 -1 0 0 -1 2 -1 0 0 -2 2
nbasis 16 16 4
dimR 36
mat 1 1,2,2/1 2,4,1/1 3,6,1/1 5,8,1/1 7,11,1/1 10,14,1/1 13,17,2/1 13,18,1/1 13,19,1/1 13,20,1/1 17,21,1/1 22,25,1/1 26,28,1/1 29,31,1/1 32,33,1/1 34,35,2/1 35,36,1/1
mat 2 2,3,-1/1 4,6,-2/1 6,9,-1/1 8,12,-1/1 10,13,1/1 11,15,-1/1 14,17,1/1 14,18,-1/1 17,22,-1/1 18,22,1/1 21,25,-1/1 23,26,1/1 27,29,1/1 30,32,2/1 32,34,1/1 33,35,1/1
mat 3 3,5,-1/1 6,8,-1/1 7,10,1/1 9,12,-2/1 11,14,1/1 12,16,-1/1 15,18,1/1 15,19,-1/1 18,23,-1/1 19,23,1/1 22,26,-1/1 24,27,2/1 25,28,-1/1 27,30,1/1 29,32,1/1 31,33,1/1
mat 4 5,7,-1/1 8,11,-1/1 12,15,-1/1 16,19,-2/1 19,24,-1/1 20,24,1/1 23,27,-1/1 26,29,-1/1 28,31,-1/1
mat 5 1,3,2/1 2,6,1/1 3,9,1/1 5,12,1/1 7,15,1/1 10,17,1/1 10,18,2/1 10,19,1/1 10,20,1/1 13,22,1/1 14,21,1/1 18,25,1/1 23,28,1/1 27,31,1/1 30,33,2/1 32,35,1/1 33,36,1/1
mat 6 2,5,-1/1 4,8,-2/1 6,12,-1/1 7,13,1/1 8,16,-1/1 11,17,1/1 11,19,-1/1 14,23,-1/1 15,22,1/1 17,26,-1/1 19,26,1/1 21,28,-1/1 24,29,2/1 27,32,1/1 29,34,1/1 31,35,1/1
mat 7 3,7,-1/1 5,10,-1/1 6,11,-1/1 8,14,-1/1 9,15,-2/1 12,18,-1/1 12,19,-1/1 15,24,-1/1 16,23,-2/1 18,27,-1/1 19,27,-1/1 20,27,2/1 22,29,-1/1 23,30,-1/1 25,31,-1/1 26,32,-1/1 28,33,-1/1
mat 8 1,5,2/1 2,8,1/1 3,12,1/1 5,16,1/1 7,17,1/1 7,18,1/1 7,19,2/1 7,20,1/1 10,23,1/1 11,21,1/1 13,26,1/1 15,25,1/1 19,28,1/1 24,31,2/1 27,33,1/1 29,35,1/1 31,36,1/1
mat 9 2,7,-1/1 4,11,-2/1 5,13,-1/1 6,15,-1/1 8,17,-1/1 8,19,-1/1 11,24,-1/1 12,22,-1/1 14,27,-1/1 16,26,-2/1 17,29,-1/1 19,29,-1/1 20,29,2/1 21,31,-1/1 23,32,-1/1 26,34,-1/1 28,35,-1/1
mat 10 3,10,-1/1 6,14,-1/1 9,18,-2/1 12,23,-1/1 15,27,-1/1 18,30,-1/1 20,30,1/1 22,32,-1/1 25,33,-1/1
mat 11 1,7,2/1 2,11,1/1 3,15,1/1 5,17,-1/1 5,18,-1/1 5,20,-1/1 7,24,1/1 8,21,-1/1 10,27,1/1 12,25,-1/1 13,29,1/1 16,28,-2/1 19,31,-1/1 20,31,2/1 23,33,-1/1 26,35,-1/1 28,36,-1/1
mat 12 2,10,-1/1 3,13,-1/1 4,14,-2/1 6,17,-1/1 6,18,-1/1 8,23,-1/1 9,22,-2/1 11,27,-1/1 12,26,-1/1 14,30,-1/1 15,29,-1/1 17,32,-1/1 18,32,-1/1 20,32,2/1 21,33,-1/1 22,34,-1/1 25,35,-1/1
mat 13 1,10,2/1 2,14,1/1 3,17,-1/1 3,19,-1/1 3,20,-1/1 5,23,1/1 6,21,-1/1 7,27,1/1 9,25,-2/1 10,30,1/1 12,28,-1/1 13,32,1/1 15,31,-1/1 18,33,-1/1 20,33,2/1 22,35,-1/1 25,36,-1/1
mat 14 2,13,-1/1 4,17,-2/1 6,22,-1/1 8,26,-1/1 11,29,-1/1 14,32,-1/1 17,34,-1/1 20,34,1/1 21,35,-1/1
mat 15 1,13,2/1 2,18,-1/1 2,19,-1/1 2,20,-1/1 3,22,1/1 4,21,-2/1 5,26,1/1 6,25,-1/1 7,29,1/1 8,28,-1/1 10,32,1/1 11,31,-1/1 13,34,1/1 14,33,-1/1 17,35,-1/1 20,35,2/1 21,36,-1/1
mat 16 1,17,2/1 1,18,2/1 1,19,2/1 1,20,2/1 2,21,1/1 3,25,1/1 5,28,1/1 7,31,1/1 10,33,1/1 13,35,1/1 20,36,1/1
mat 17 2,1,1/1 4,2,2/1 6,3,1/1 8,5,1/1 11,7,1/1 14,10,1/1 17,13,1/1 21,17,2/1 21,18,1/1 21,19,1/1 21,20,1/1 25,22,1/1 28,26,1/1 31,29,1/1 33,32,1/1 35,34,1/1 36,35,2/1
mat 18 3,2,-1/1 6,4,-1/1 9,6,-2/1 12,8,-1/1 13,10,1/1 15,11,-1/1 17,14,1/1 18,14,-1/1 22,17,-1/1 22,18,1/1 25,21,-1/1 26,23,1/1 29,27,1/1 32,30,1/1 34,32,2/1 35,33,1/1
mat 19 5,3,-1/1 8,6,-1/1 10,7,1/1 12,9,-1/1 14,11,1/1 16,12,-2/1 18,15,1/1 19,15,-1/1 23,18,-1/1 23,19,1/1 26,22,-1/1 27,24,1/1 28,25,-1/1 30,27,2/1 32,29,1/1 33,31,1/1
mat 20 7,5,-1/1 11,8,-1/1 15,12,-1/1 19,16,-1/1 20,16,1/1 24,19,-2/1 27,23,-1/1 29,26,-1/1 31,28,-1/1
mat 21 3,1,1/1 6,2,1/1 9,3,2/1 12,5,1/1 15,7,1/1 18,10,1/1 21,14,1/1 22,13,1/1 25,17,1/1 25,18,2/1 25,19,1/1 25,20,1/1 28,23,1/1 31,27,1/1 33,30,1/1 35,32,1/1 36,33,2/1
mat 22 5,2,-1/1 8,4,-1/1 12,6,-1/1 13,7,1/1 16,8,-2/1 17,11,1/1 19,11,-1/1 22,15,1/1 23,14,-1/1 26,17,-1/1 26,19,1/1 28,21,-1/1 29,24,1/1 32,27,1/1 34,29,2/1 35,31,1/1
mat 23 7,3,-1/1 10,5,-1/1 11,6,-1/1 14,8,-1/1 15,9,-1/1 18,12,-1/1 19,12,-1/1 20,12,2/1 23,16,-1/1 24,15,-2/1 27,18,-1/1 27,19,-1/1 29,22,-1/1 30,23,-2/1 31,25,-1/1 32,26,-1/1 33,28,-1/1
mat 24 5,1,1/1 8,2,1/1 12,3,1/1 16,5,2/1 19,7,1/1 21,11,1/1 23,10,1/1 25,15,1/1 26,13,1/1 28,17,1/1 28,18,1/1 28,19,2/1 28,20,1/1 31,24,1/1 33,27,1/1 35,29,1/1 36,31,2/1
mat 25 7,2,-1/1 11,4,-1/1 13,5,-1/1 15,6,-1/1 17,8,-1/1 19,8,-1/1 20,8,2/1 22,12,-1/1 24,11,-2/1 26,16,-1/1 27,14,-1/1 29,17,-1/1 29,19,-1/1 31,21,-1/1 32,23,-1/1 34,26,-2/1 35,28,-1/1
mat 26 10,3,-1/1 14,6,-1/1 18,9,-1/1 20,9,1/1 23,12,-1/1 27,15,-1/1 30,18,-2/1 32,22,-1/1 33,25,-1/1
mat 27 7,1,1/1 11,2,1/1 15,3,1/1 19,5,1/1 20,5,-2/1 21,8,-1/1 24,7,2/1 25,12,-1/1 27,10,1/1 28,16,-1/1 29,13,1/1 31,17,1/1 31,18,1/1 31,20,1/1 33,23,-1/1 35,26,-1/1 36,28,-2/1
mat 28 10,2,-1/1 13,3,-1/1 14,4,-1/1 17,6,-1/1 18,6,-1/1 20,6,2/1 22,9,-1/1 23,8,-1/1 26,12,-1/1 27,11,-1/1 29,15,-1/1 30,14,-2/1 32,17,-1/1 32,18,-1/1 33,21,-1/1 34,22,-2/1 35,25,-1/1
mat 29 10,1,1/1 14,2,1/1 18,3,1/1 20,3,-2/1 21,6,-1/1 23,5,1/1 25,9,-1/1 27,7,1/1 28,12,-1/1 30,10,2/1 31,15,-1/1 32,13,1/1 33,17,1/1 33,19,1/1 33,20,1/1 35,22,-1/1 36,25,-2/1
mat 30 13,2,-1/1 17,4,-1/1 20,4,1/1 22,6,-1/1 26,8,-1/1 29,11,-1/1 32,14,-1/1 34,17,-2/1 35,21,-1/1
mat 31 13,1,1/1 17,2,1/1 20,2,-2/1 21,4,-1/1 22,3,1/1 25,6,-1/1 26,5,1/1 28,8,-1/1 29,7,1/1 31,11,-1/1 32,10,1/1 33,14,-1/1 34,13,2/1 35,18,1/1 35,19,1/1 35,20,1/1 36,21,-2/1
mat 32 20,1,1/1 21,2,1/1 25,3,1/1 28,5,1/1 31,7,1/1 33,10,1/1 35,13,1/1 36,17,2/1 36,18,2/1 36,19,2/1 36,20,2/1
mat 33 1,1,2/1 3,3,1/1 4,4,-2/1 5,5,1/1 6,6,-1/1 7,7,1/1 8,8,-1/1 10,10,1/1 11,11,-1/1 13,13,2/1 14,14,-1/1 21,21,-2/1 22,22,1/1 25,25,-1/1 26,26,1/1 28,28,-1/1 29,29,1/1 31,31,-1/1 32,32,1/1 33,33,-1/1 34,34,2/1 36,36,-2/1
mat 34 2,2,1/1 3,3,-1/1 4,4,2/1 8,8,1/1 9,9,-2/1 10,10,1/1 11,11,1/1 12,12,-1/1 13,13,-1/1 14,14,2/1 15,15,-1/1 21,21,1/1 22,22,-2/1 23,23,1/1 25,25,-1/1 26,26,-1/1 27,27,1/1 29,29,-1/1 30,30,2/1 33,33,1/1 34,34,-2/1 35,35,-1/1
mat 35 3,3,1/1 5,5,-1/1 6,6,1/1 7,7,1/1 8,8,-1/1 9,9,2/1 10,10,-1/1 11,11,1/1 14,14,-1/1 15,15,2/1 16,16,-2/1 22,22,1/1 23,23,-2/1 24,24,2/1 25,25,1/1 26,26,-1/1 28,28,-1/1 29,29,1/1 30,30,-2/1 31,31,1/1 32,32,-1/1 33,33,-1/1
mat 36 5,5,1/1 7,7,-1/1 8,8,1/1 11,11,-1/1 12,12,1/1 15,15,-1/1 16,16,2/1 23,23,1/1 24,24,-2/1 26,26,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 31,31,-1/1
sc 1 2,5,-1/1 6,8,-1/1 9,11,-1/1 12,13,-1/1 14,15,-1/1 15,16,-2/1 17,33,1/1 21,18,1/1 24,22,1/1 27,25,1/1 29,28,1/1 31,30,2/1 32,31,1/1 33,1,-2/1 34,1,1/1
sc 2 1,5,1/1 3,6,-1/1 7,9,-1/1 10,12,-1/1 12,14,-2/1 13,15,-1/1 18,34,1/1 21,17,-1/1 22,19,1/1 25,23,1/1 28,26,2/1 30,28,1/1 31,29,1/1 33,2,1/1 34,2,-2/1 35,2,1/1
sc 3 2,6,1/1 4,7,-1/1 5,8,1/1 7,10,-2/1 9,12,-1/1 11,13,-1/1 19,35,1/1 22,18,-1/1 23,20,2/1 24,21,-1/1 26,23,1/1 28,25,1/1 29,27,1/1 34,3,1/1 35,3,-2/1 36,3,1/1
sc 4 3,7,1/1 6,9,1/1 8,11,1/1 20,36,1/1 23,19,-1/1 25,22,-1/1 27,24,-1/1 35,4,2/1 36,4,-2/1
sc 5 3,8,-1/1 7,11,-1/1 10,13,-1/1 12,15,-1/1 13,16,-2/1 17,2,1/1 18,1,-1/1 21,33,1/1 21,34,1/1 24,19,1/1 27,23,1/1 29,26,2/1 31,28,1/1 32,29,1/1 33,5,-1/1 34,5,-1/1 35,5,1/1
sc 6 1,8,1/1 4,9,-1/1 7,12,-1/1 9,14,-2/1 11,15,-1/1 18,3,1/1 19,2,-1/1 22,34,1/1 22,35,1/1 24,17,-1/1 25,20,2/1 28,23,1/1 30,25,1/1 31,27,1/1 33,6,1/1 34,6,-1/1 35,6,-1/1 36,6,1/1
sc 7 2,9,1/1 3,10,2/1 5,11,1/1 6,12,1/1 8,13,1/1 19,4,2/1 20,3,-1/1 23,35,1/1 23,36,2/1 25,18,-1/1 26,19,-1/1 27,21,-1/1 28,22,-1/1 29,24,-1/1 34,7,1/1 36,7,-1/1
sc 8 4,11,-1/1 7,13,-1/1 9,15,-1/1 11,16,-2/1 17,6,1/1 19,5,-1/1 21,3,1/1 22,1,-1/1 24,33,1/1 24,34,1/1 24,35,1/1 27,20,2/1 29,23,1/1 31,25,1/1 32,27,1/1 33,8,-1/1 35,8,-1/1 36,8,1/1
sc 9 1,11,1/1 3,12,1/1 6,14,2/1 8,15,1/1 18,7,1/1 20,6,-1/1 22,4,2/1 23,2,-1/1 25,34,1/1 25,35,1/1 25,36,2/1 27,17,-1/1 28,19,-1/1 30,22,-1/1 31,24,-1/1 33,9,1/1 34,9,-1/1 35,9,1/1 36,9,-1/1
sc 10 2,12,1/1 5,13,1/1 19,7,1/1 23,3,-1/1 26,35,1/1 26,36,1/1 28,18,-1/1 29,21,-1/1 34,10,2/1 35,10,-2/1
sc 11 3,13,1/1 6,15,1/1 8,16,2/1 17,9,1/1 20,8,-1/1 21,7,1/1 23,5,-1/1 24,4,2/1 25,1,-1/1 27,33,1/1 27,34,1/1 27,35,1/1 27,36,2/1 29,19,-1/1 31,22,-1/1 32,24,-1/1 33,11,-1/1 35,11,1/1 36,11,-1/1
sc 12 1,13,1/1 2,14,2/1 5,15,1/1 18,10,2/1 19,9,1/1 22,7,1/1 23,6,-1/1 25,3,-1/1 26,2,-1/1 28,34,1/1 28,35,2/1 28,36,2/1 29,17,-1/1 30,18,-1/1 31,21,-1/1 33,12,1/1 35,12,-1/1
sc 13 2,15,1/1 5,16,2/1 17,12,1/1 19,11,1/1 21,10,2/1 23,8,-1/1 24,7,1/1 26,5,-1/1 27,3,-1/1 28,1,-1/1 29,33,1/1 29,34,1/1 29,35,2/1 29,36,2/1 31,18,-1/1 32,21,-1/1 33,13,-1/1 34,13,1/1 35,13,-1/1
sc 14 1,15,1/1 18,12,1/1 22,9,1/1 25,6,-1/1 28,2,-1/1 30,34,1/1 30,35,1/1 30,36,1/1 31,17,-1/1 33,14,2/1 34,14,-2/1
sc 15 1,16,2/1 17,14,2/1 18,13,1/1 21,12,1/1 22,11,1/1 24,9,1/1 25,8,-1/1 27,6,-1/1 28,5,-1/1 29,2,-1/1 30,1,-1/1 31,33,1/1 31,34,2/1 31,35,2/1 31,36,2/1 32,17,-1/1 34,15,-1/1
sc 16 17,15,1/1 21,13,1/1 24,11,1/1 27,8,-1/1 29,5,-1/1 31,1,-1/1 32,33,1/1 32,34,1/1 32,35,1/1 32,36,1/1 33,16,-2/1
sc 17 1,33,-1/1 5,2,-1/1 8,6,-1/1 11,9,-1/1 13,12,-1/1 15,14,-2/1 16,15,-1/1 18,21,1/1 22,24,1/1 25,27,1/1 28,29,1/1 30,31,1/1 31,32,2/1 33,17,2/1 34,17,-1/1
sc 18 2,34,-1/1 5,1,1/1 6,3,-1/1 9,7,-1/1 12,10,-2/1 14,12,-1/1 15,13,-1/1 17,21,-1/1 19,22,1/1 23,25,1/1 26,28,1/1 28,30,2/1 29,31,1/1 33,18,-1/1 34,18,2/1 35,18,-1/1
sc 19 3,35,-1/1 6,2,1/1 7,4,-2/1 8,5,1/1 10,7,-1/1 12,9,-1/1 13,11,-1/1 18,22,-1/1 20,23,1/1 21,24,-1/1 23,26,2/1 25,28,1/1 27,29,1/1 34,19,-1/1 35,19,2/1 36,19,-1/1
sc 20 4,36,-1/1 7,3,1/1 9,6,1/1 11,8,1/1 19,23,-1/1 22,25,-1/1 24,27,-1/1 35,20,-2/1 36,20,2/1
sc 21 1,18,-1/1 2,17,1/1 5,33,-1/1 5,34,-1/1 8,3,-1/1 11,7,-1/1 13,10,-2/1 15,12,-1/1 16,13,-1/1 19,24,1/1 23,27,1/1 26,29,1/1 28,31,1/1 29,32,2/1 33,21,1/1 34,21,1/1 35,21,-1/1
sc 22 2,19,-1/1 3,18,1/1 6,34,-1/1 6,35,-1/1 8,1,1/1 9,4,-2/1 12,7,-1/1 14,9,-1/1 15,11,-1/1 17,24,-1/1 20,25,1/1 23,28,1/1 25,30,2/1 27,31,1/1 33,22,-1/1 34,22,1/1 35,22,1/1 36,22,-1/1
sc 23 3,20,-2/1 4,19,1/1 7,35,-1/1 7,36,-2/1 9,2,1/1 10,3,1/1 11,5,1/1 12,6,1/1 13,8,1/1 18,25,-1/1 19,26,-2/1 21,27,-1/1 22,28,-1/1 24,29,-1/1 34,23,-1/1 36,23,1/1
sc 24 1,22,-1/1 3,21,1/1 5,19,-1/1 6,17,1/1 8,33,-1/1 8,34,-1/1 8,35,-1/1 11,4,-2/1 13,7,-1/1 15,9,-1/1 16,11,-1/1 20,27,1/1 23,29,1/1 25,31,1/1 27,32,2/1 33,24,1/1 35,24,1/1 36,24,-1/1
sc 25 2,23,-1/1 4,22,1/1 6,20,-2/1 7,18,1/1 9,34,-1/1 9,35,-1/1 9,36,-2/1 11,1,1/1 12,3,1/1 14,6,1/1 15,8,1/1 17,27,-1/1 19,28,-1/1 22,30,-2/1 24,31,-1/1 33,25,-1/1 34,25,1/1 35,25,-1/1 36,25,1/1
sc 26 3,23,-1/1 7,19,1/1 10,35,-1/1 10,36,-1/1 12,2,1/1 13,5,1/1 18,28,-1/1 21,29,-1/1 34,26,-2/1 35,26,2/1
sc 27 1,25,-1/1 4,24,1/1 5,23,-1/1 7,21,1/1 8,20,-2/1 9,17,1/1 11,33,-1/1 11,34,-1/1 11,35,-1/1 11,36,-2/1 13,3,1/1 15,6,1/1 16,8,1/1 19,29,-1/1 22,31,-1/1 24,32,-2/1 33,27,1/1 35,27,-1/1 36,27,1/1
sc 28 2,26,-2/1 3,25,-1/1 6,23,-1/1 7,22,1/1 9,19,1/1 10,18,1/1 12,34,-1/1 12,35,-2/1 12,36,-2/1 13,1,1/1 14,2,1/1 15,5,1/1 17,29,-1/1 18,30,-2/1 21,31,-1/1 33,28,-1/1 35,28,1/1
sc 29 1,28,-1/1 3,27,-1/1 5,26,-2/1 7,24,1/1 8,23,-1/1 10,21,1/1 11,19,1/1 12,17,1/1 13,33,-1/1 13,34,-1/1 13,35,-2/1 13,36,-2/1 15,2,1/1 16,5,1/1 18,31,-1/1 21,32,-2/1 33,29,1/1 34,29,-1/1 35,29,1/1
sc 30 2,28,-1/1 6,25,-1/1 9,22,1/1 12,18,1/1 14,34,-1/1 14,35,-1/1 14,36,-1/1 15,1,1/1 17,31,-1/1 33,30,-2/1 34,30,2/1
sc 31 1,30,-2/1 2,29,-1/1 5,28,-1/1 6,27,-1/1 8,25,-1/1 9,24,1/1 11,22,1/1 12,21,1/1 13,18,1/1 14,17,1/1 15,33,-1/1 15,34,-2/1 15,35,-2/1 15,36,-2/1 16,1,1/1 17,32,-2/1 34,31,1/1
sc 32 1,31,-1/1 5,29,-1/1 8,27,-1/1 11,24,1/1 13,21,1/1 15,17,1/1 16,33,-1/1 16,34,-1/1 16,35,-1/1 16,36,-1/1 33,32,2/1
sc 33 1,1,2/1 2,2,-1/1 5,5,1/1 6,6,-1/1 8,8,1/1 9,9,-1/1 11,11,1/1 12,12,-1/1 13,13,1/1 14,14,-2/1 16,16,2/1 17,17,-2/1 18,18,1/1 21,21,-1/1 22,22,1/1 24,24,-1/1 25,25,1/1 27,27,-1/1 28,28,1/1 29,29,-1/1 30,30,2/1 32,32,-2/1
sc 34 1,1,-1/1 2,2,2/1 3,3,-1/1 5,5,1/1 6,6,1/1 7,7,-1/1 9,9,1/1 10,10,-2/1 13,13,-1/1 14,14,2/1 15,15,1/1 17,17,1/1 18,18,-2/1 19,19,1/1 21,21,-1/1 22,22,-1/1 23,23,1/1 25,25,-1/1 26,26,2/1 29,29,1/1 30,30,-2/1 31,31,-1/1
sc 35 2,2,-1/1 3,3,2/1 4,4,-2/1 5,5,-1/1 6,6,1/1 8,8,1/1 9,9,-1/1 10,10,2/1 11,11,-1/1 12,12,1/1 13,13,1/1 18,18,1/1 19,19,-2/1 20,20,2/1 21,21,1/1 22,22,-1/1 24,24,-1/1 25,25,1/1 26,26,-2/1 27,27,1/1 28,28,-1/1 29,29,-1/1
sc 36 3,3,-1/1 4,4,2/1 6,6,-1/1 7,7,1/1 8,8,-1/1 9,9,1/1 11,11,1/1 19,19,1/1 20,20,-2/1 22,22,1/1 23,23,-1/1 24,24,1/1 25,25,-1/1 27,27,-1/1
done


==> anc/numbers/deposit/color57/gapdata/decomp.txt <==
SU2 RxRbar 1 1 0
SU2 RxRbar 1 3 2
SU2 RbarxRbar 1 1 0
SU2 RbarxRbar 1 3 2
SU2 RxR 1 1 0
SU2 RxR 1 3 2
SU2 RxA 1 2 1
SU2 RxA 1 4 3
SU2 AxA 1 1 0
SU2 AxA 1 3 2
SU2 AxA 1 5 4
SU2 dims 2 2 3
SU3 RxRbar 1 1 0,0
SU3 RxRbar 1 8 1,1
SU3 RbarxRbar 1 6 0,2
SU3 RbarxRbar 1 3 1,0
SU3 RxR 1 3 0,1
SU3 RxR 1 6 2,0
SU3 RxA 1 6 0,2
SU3 RxA 1 3 1,0
SU3 RxA 1 15 2,1
SU3 AxA 1 1 0,0
SU3 AxA 1 10 0,3
SU3 AxA 2 8 1,1
SU3 AxA 1 27 2,2
SU3 AxA 1 10 3,0
SU3 dims 3 3 8
SU4 RxRbar 1 1 0,0,0
SU4 RxRbar 1 15 1,0,1
SU4 RbarxRbar 1 10 0,0,2
SU4 RbarxRbar 1 6 0,1,0
SU4 RxR 1 6 0,1,0
SU4 RxR 1 10 2,0,0
SU4 RxA 1 20 0,1,1
SU4 RxA 1 4 1,0,0
SU4 RxA 1 36 2,0,1
SU4 AxA 1 1 0,0,0
SU4 AxA 1 45 0,1,2
SU4 AxA 1 20 0,2,0
SU4 AxA 2 15 1,0,1
SU4 AxA 1 84 2,0,2
SU4 AxA 1 45 2,1,0
SU4 dims 4 4 15
SU5 RxRbar 1 1 0,0,0,0
SU5 RxRbar 1 24 1,0,0,1
SU5 RbarxRbar 1 15 0,0,0,2
SU5 RbarxRbar 1 10 0,0,1,0
SU5 RxR 1 10 0,1,0,0
SU5 RxR 1 15 2,0,0,0
SU5 RxA 1 45 0,1,0,1
SU5 RxA 1 5 1,0,0,0
SU5 RxA 1 70 2,0,0,1
SU5 AxA 1 1 0,0,0,0
SU5 AxA 1 126 0,1,0,2
SU5 AxA 1 75 0,1,1,0
SU5 AxA 2 24 1,0,0,1
SU5 AxA 1 200 2,0,0,2
SU5 AxA 1 126 2,0,1,0
SU5 dims 5 5 24
SU6 RxRbar 1 1 0,0,0,0,0
SU6 RxRbar 1 35 1,0,0,0,1
SU6 RbarxRbar 1 21 0,0,0,0,2
SU6 RbarxRbar 1 15 0,0,0,1,0
SU6 RxR 1 15 0,1,0,0,0
SU6 RxR 1 21 2,0,0,0,0
SU6 RxA 1 84 0,1,0,0,1
SU6 RxA 1 6 1,0,0,0,0
SU6 RxA 1 120 2,0,0,0,1
SU6 AxA 1 1 0,0,0,0,0
SU6 AxA 1 280 0,1,0,0,2
SU6 AxA 1 189 0,1,0,1,0
SU6 AxA 2 35 1,0,0,0,1
SU6 AxA 1 405 2,0,0,0,2
SU6 AxA 1 280 2,0,0,1,0
SU6 dims 6 6 35
SO5 RxRbar 1 1 0,0
SO5 RxRbar 1 10 0,2
SO5 RxRbar 1 14 2,0
SO5 RbarxRbar 1 1 0,0
SO5 RbarxRbar 1 10 0,2
SO5 RbarxRbar 1 14 2,0
SO5 RxR 1 1 0,0
SO5 RxR 1 10 0,2
SO5 RxR 1 14 2,0
SO5 RxA 1 10 0,2
SO5 RxA 1 5 1,0
SO5 RxA 1 35 1,2
SO5 AxA 1 1 0,0
SO5 AxA 1 10 0,2
SO5 AxA 1 35 0,4
SO5 AxA 1 5 1,0
SO5 AxA 1 35 1,2
SO5 AxA 1 14 2,0
SO5 dims 5 5 10
SO6 RxRbar 1 1 0,0,0
SO6 RxRbar 1 20 0,2,0
SO6 RxRbar 1 15 1,0,1
SO6 RbarxRbar 1 1 0,0,0
SO6 RbarxRbar 1 20 0,2,0
SO6 RbarxRbar 1 15 1,0,1
SO6 RxR 1 1 0,0,0
SO6 RxR 1 20 0,2,0
SO6 RxR 1 15 1,0,1
SO6 RxA 1 10 0,0,2
SO6 RxA 1 6 0,1,0
SO6 RxA 1 64 1,1,1
SO6 RxA 1 10 2,0,0
SO6 AxA 1 1 0,0,0
SO6 AxA 1 45 0,1,2
SO6 AxA 1 20 0,2,0
SO6 AxA 2 15 1,0,1
SO6 AxA 1 84 2,0,2
SO6 AxA 1 45 2,1,0
SO6 dims 6 6 15
SO7 RxRbar 1 1 0,0,0
SO7 RxRbar 1 21 0,1,0
SO7 RxRbar 1 27 2,0,0
SO7 RbarxRbar 1 1 0,0,0
SO7 RbarxRbar 1 21 0,1,0
SO7 RbarxRbar 1 27 2,0,0
SO7 RxR 1 1 0,0,0
SO7 RxR 1 21 0,1,0
SO7 RxR 1 27 2,0,0
SO7 RxA 1 35 0,0,2
SO7 RxA 1 7 1,0,0
SO7 RxA 1 105 1,1,0
SO7 AxA 1 1 0,0,0
SO7 AxA 1 35 0,0,2
SO7 AxA 1 21 0,1,0
SO7 AxA 1 168 0,2,0
SO7 AxA 1 189 1,0,2
SO7 AxA 1 27 2,0,0
SO7 dims 7 7 21
SO8 RxRbar 1 1 0,0,0,0
SO8 RxRbar 1 28 0,1,0,0
SO8 RxRbar 1 35 2,0,0,0
SO8 RbarxRbar 1 1 0,0,0,0
SO8 RbarxRbar 1 28 0,1,0,0
SO8 RbarxRbar 1 35 2,0,0,0
SO8 RxR 1 1 0,0,0,0
SO8 RxR 1 28 0,1,0,0
SO8 RxR 1 35 2,0,0,0
SO8 RxA 1 56 0,0,1,1
SO8 RxA 1 8 1,0,0,0
SO8 RxA 1 160 1,1,0,0
SO8 AxA 1 1 0,0,0,0
SO8 AxA 1 35 0,0,0,2
SO8 AxA 1 35 0,0,2,0
SO8 AxA 1 28 0,1,0,0
SO8 AxA 1 300 0,2,0,0
SO8 AxA 1 350 1,0,1,1
SO8 AxA 1 35 2,0,0,0
SO8 dims 8 8 28
SO9 RxRbar 1 1 0,0,0,0
SO9 RxRbar 1 36 0,1,0,0
SO9 RxRbar 1 44 2,0,0,0
SO9 RbarxRbar 1 1 0,0,0,0
SO9 RbarxRbar 1 36 0,1,0,0
SO9 RbarxRbar 1 44 2,0,0,0
SO9 RxR 1 1 0,0,0,0
SO9 RxR 1 36 0,1,0,0
SO9 RxR 1 44 2,0,0,0
SO9 RxA 1 84 0,0,1,0
SO9 RxA 1 9 1,0,0,0
SO9 RxA 1 231 1,1,0,0
SO9 AxA 1 1 0,0,0,0
SO9 AxA 1 126 0,0,0,2
SO9 AxA 1 36 0,1,0,0
SO9 AxA 1 495 0,2,0,0
SO9 AxA 1 594 1,0,1,0
SO9 AxA 1 44 2,0,0,0
SO9 dims 9 9 36
SO10 RxRbar 1 1 0,0,0,0,0
SO10 RxRbar 1 45 0,1,0,0,0
SO10 RxRbar 1 54 2,0,0,0,0
SO10 RbarxRbar 1 1 0,0,0,0,0
SO10 RbarxRbar 1 45 0,1,0,0,0
SO10 RbarxRbar 1 54 2,0,0,0,0
SO10 RxR 1 1 0,0,0,0,0
SO10 RxR 1 45 0,1,0,0,0
SO10 RxR 1 54 2,0,0,0,0
SO10 RxA 1 120 0,0,1,0,0
SO10 RxA 1 10 1,0,0,0,0
SO10 RxA 1 320 1,1,0,0,0
SO10 AxA 1 1 0,0,0,0,0
SO10 AxA 1 210 0,0,0,1,1
SO10 AxA 1 45 0,1,0,0,0
SO10 AxA 1 770 0,2,0,0,0
SO10 AxA 1 945 1,0,1,0,0
SO10 AxA 1 54 2,0,0,0,0
SO10 dims 10 10 45
Sp4 RxRbar 1 1 0,0
Sp4 RxRbar 1 5 0,1
Sp4 RxRbar 1 10 2,0
Sp4 RbarxRbar 1 1 0,0
Sp4 RbarxRbar 1 5 0,1
Sp4 RbarxRbar 1 10 2,0
Sp4 RxR 1 1 0,0
Sp4 RxR 1 5 0,1
Sp4 RxR 1 10 2,0
Sp4 RxA 1 4 1,0
Sp4 RxA 1 16 1,1
Sp4 RxA 1 20 3,0
Sp4 AxA 1 1 0,0
Sp4 AxA 1 5 0,1
Sp4 AxA 1 14 0,2
Sp4 AxA 1 10 2,0
Sp4 AxA 1 35 2,1
Sp4 AxA 1 35 4,0
Sp4 dims 4 4 10
Sp6 RxRbar 1 1 0,0,0
Sp6 RxRbar 1 14 0,1,0
Sp6 RxRbar 1 21 2,0,0
Sp6 RbarxRbar 1 1 0,0,0
Sp6 RbarxRbar 1 14 0,1,0
Sp6 RbarxRbar 1 21 2,0,0
Sp6 RxR 1 1 0,0,0
Sp6 RxR 1 14 0,1,0
Sp6 RxR 1 21 2,0,0
Sp6 RxA 1 6 1,0,0
Sp6 RxA 1 64 1,1,0
Sp6 RxA 1 56 3,0,0
Sp6 AxA 1 1 0,0,0
Sp6 AxA 1 14 0,1,0
Sp6 AxA 1 90 0,2,0
Sp6 AxA 1 21 2,0,0
Sp6 AxA 1 189 2,1,0
Sp6 AxA 1 126 4,0,0
Sp6 dims 6 6 21
Sp8 RxRbar 1 1 0,0,0,0
Sp8 RxRbar 1 27 0,1,0,0
Sp8 RxRbar 1 36 2,0,0,0
Sp8 RbarxRbar 1 1 0,0,0,0
Sp8 RbarxRbar 1 27 0,1,0,0
Sp8 RbarxRbar 1 36 2,0,0,0
Sp8 RxR 1 1 0,0,0,0
Sp8 RxR 1 27 0,1,0,0
Sp8 RxR 1 36 2,0,0,0
Sp8 RxA 1 8 1,0,0,0
Sp8 RxA 1 160 1,1,0,0
Sp8 RxA 1 120 3,0,0,0
Sp8 AxA 1 1 0,0,0,0
Sp8 AxA 1 27 0,1,0,0
Sp8 AxA 1 308 0,2,0,0
Sp8 AxA 1 36 2,0,0,0
Sp8 AxA 1 594 2,1,0,0
Sp8 AxA 1 330 4,0,0,0
Sp8 dims 8 8 36
G2 RxRbar 1 1 0,0
G2 RxRbar 1 14 0,1
G2 RxRbar 1 7 1,0
G2 RxRbar 1 27 2,0
G2 RbarxRbar 1 1 0,0
G2 RbarxRbar 1 14 0,1
G2 RbarxRbar 1 7 1,0
G2 RbarxRbar 1 27 2,0
G2 RxR 1 1 0,0
G2 RxR 1 14 0,1
G2 RxR 1 7 1,0
G2 RxR 1 27 2,0
G2 RxA 1 7 1,0
G2 RxA 1 64 1,1
G2 RxA 1 27 2,0
G2 AxA 1 1 0,0
G2 AxA 1 14 0,1
G2 AxA 1 77 0,2
G2 AxA 1 27 2,0
G2 AxA 1 77 3,0
G2 dims 7 7 14
F4 RxRbar 1 1 0,0,0,0
F4 RxRbar 1 273 0,0,1,0
F4 RxRbar 1 52 0,1,0,0
F4 RxRbar 1 26 1,0,0,0
F4 RxRbar 1 324 2,0,0,0
F4 RbarxRbar 1 1 0,0,0,0
F4 RbarxRbar 1 273 0,0,1,0
F4 RbarxRbar 1 52 0,1,0,0
F4 RbarxRbar 1 26 1,0,0,0
F4 RbarxRbar 1 324 2,0,0,0
F4 RxR 1 1 0,0,0,0
F4 RxR 1 273 0,0,1,0
F4 RxR 1 52 0,1,0,0
F4 RxR 1 26 1,0,0,0
F4 RxR 1 324 2,0,0,0
F4 RxA 1 273 0,0,1,0
F4 RxA 1 26 1,0,0,0
F4 RxA 1 1053 1,1,0,0
F4 AxA 1 1 0,0,0,0
F4 AxA 1 1274 0,0,0,1
F4 AxA 1 52 0,1,0,0
F4 AxA 1 1053 0,2,0,0
F4 AxA 1 324 2,0,0,0
F4 dims 26 26 52
E6 RxRbar 1 1 0,0,0,0,0,0
E6 RxRbar 1 78 0,1,0,0,0,0
E6 RxRbar 1 650 1,0,0,0,0,1
E6 RbarxRbar 1 351 0,0,0,0,0,2
E6 RbarxRbar 1 351 0,0,0,0,1,0
E6 RbarxRbar 1 27 1,0,0,0,0,0
E6 RxR 1 27 0,0,0,0,0,1
E6 RxR 1 351 0,0,1,0,0,0
E6 RxR 1 351 2,0,0,0,0,0
E6 RxA 1 351 0,0,0,0,1,0
E6 RxA 1 27 1,0,0,0,0,0
E6 RxA 1 1728 1,1,0,0,0,0
E6 AxA 1 1 0,0,0,0,0,0
E6 AxA 1 2925 0,0,0,1,0,0
E6 AxA 1 78 0,1,0,0,0,0
E6 AxA 1 2430 0,2,0,0,0,0
E6 AxA 1 650 1,0,0,0,0,1
E6 dims 27 27 78
E7 RxRbar 1 1 0,0,0,0,0,0,0
E7 RxRbar 1 1463 0,0,0,0,0,0,2
E7 RxRbar 1 1539 0,0,0,0,0,1,0
E7 RxRbar 1 133 1,0,0,0,0,0,0
E7 RbarxRbar 1 1 0,0,0,0,0,0,0
E7 RbarxRbar 1 1463 0,0,0,0,0,0,2
E7 RbarxRbar 1 1539 0,0,0,0,0,1,0
E7 RbarxRbar 1 133 1,0,0,0,0,0,0
E7 RxR 1 1 0,0,0,0,0,0,0
E7 RxR 1 1463 0,0,0,0,0,0,2
E7 RxR 1 1539 0,0,0,0,0,1,0
E7 RxR 1 133 1,0,0,0,0,0,0
E7 RxA 1 56 0,0,0,0,0,0,1
E7 RxA 1 912 0,1,0,0,0,0,0
E7 RxA 1 6480 1,0,0,0,0,0,1
E7 AxA 1 1 0,0,0,0,0,0,0
E7 AxA 1 1539 0,0,0,0,0,1,0
E7 AxA 1 8645 0,0,1,0,0,0,0
E7 AxA 1 133 1,0,0,0,0,0,0
E7 AxA 1 7371 2,0,0,0,0,0,0
E7 dims 56 56 133
E8 RxRbar 1 1 0,0,0,0,0,0,0,0
E8 RxRbar 1 248 0,0,0,0,0,0,0,1
E8 RxRbar 1 27000 0,0,0,0,0,0,0,2
E8 RxRbar 1 30380 0,0,0,0,0,0,1,0
E8 RxRbar 1 3875 1,0,0,0,0,0,0,0
E8 RbarxRbar 1 1 0,0,0,0,0,0,0,0
E8 RbarxRbar 1 248 0,0,0,0,0,0,0,1
E8 RbarxRbar 1 27000 0,0,0,0,0,0,0,2
E8 RbarxRbar 1 30380 0,0,0,0,0,0,1,0
E8 RbarxRbar 1 3875 1,0,0,0,0,0,0,0
E8 RxR 1 1 0,0,0,0,0,0,0,0
E8 RxR 1 248 0,0,0,0,0,0,0,1
E8 RxR 1 27000 0,0,0,0,0,0,0,2
E8 RxR 1 30380 0,0,0,0,0,0,1,0
E8 RxR 1 3875 1,0,0,0,0,0,0,0
E8 RxA 1 1 0,0,0,0,0,0,0,0
E8 RxA 1 248 0,0,0,0,0,0,0,1
E8 RxA 1 27000 0,0,0,0,0,0,0,2
E8 RxA 1 30380 0,0,0,0,0,0,1,0
E8 RxA 1 3875 1,0,0,0,0,0,0,0
E8 AxA 1 1 0,0,0,0,0,0,0,0
E8 AxA 1 248 0,0,0,0,0,0,0,1
E8 AxA 1 27000 0,0,0,0,0,0,0,2
E8 AxA 1 30380 0,0,0,0,0,0,1,0
E8 AxA 1 3875 1,0,0,0,0,0,0,0
E8 dims 248 248 248
SU7 RxRbar 1 1 0,0,0,0,0,0
SU7 RxRbar 1 48 1,0,0,0,0,1
SU7 RbarxRbar 1 28 0,0,0,0,0,2
SU7 RbarxRbar 1 21 0,0,0,0,1,0
SU7 RxR 1 21 0,1,0,0,0,0
SU7 RxR 1 28 2,0,0,0,0,0
SU7 RxA 1 140 0,1,0,0,0,1
SU7 RxA 1 7 1,0,0,0,0,0
SU7 RxA 1 189 2,0,0,0,0,1
SU7 AxA 1 1 0,0,0,0,0,0
SU7 AxA 1 540 0,1,0,0,0,2
SU7 AxA 1 392 0,1,0,0,1,0
SU7 AxA 2 48 1,0,0,0,0,1
SU7 AxA 1 735 2,0,0,0,0,2
SU7 AxA 1 540 2,0,0,0,1,0
SU7 dims 7 7 48
SU8 RxRbar 1 1 0,0,0,0,0,0,0
SU8 RxRbar 1 63 1,0,0,0,0,0,1
SU8 RbarxRbar 1 36 0,0,0,0,0,0,2
SU8 RbarxRbar 1 28 0,0,0,0,0,1,0
SU8 RxR 1 28 0,1,0,0,0,0,0
SU8 RxR 1 36 2,0,0,0,0,0,0
SU8 RxA 1 216 0,1,0,0,0,0,1
SU8 RxA 1 8 1,0,0,0,0,0,0
SU8 RxA 1 280 2,0,0,0,0,0,1
SU8 AxA 1 1 0,0,0,0,0,0,0
SU8 AxA 1 945 0,1,0,0,0,0,2
SU8 AxA 1 720 0,1,0,0,0,1,0
SU8 AxA 2 63 1,0,0,0,0,0,1
SU8 AxA 1 1232 2,0,0,0,0,0,2
SU8 AxA 1 945 2,0,0,0,0,1,0
SU8 dims 8 8 63
SO11 RxRbar 1 1 0,0,0,0,0
SO11 RxRbar 1 55 0,1,0,0,0
SO11 RxRbar 1 65 2,0,0,0,0
SO11 RbarxRbar 1 1 0,0,0,0,0
SO11 RbarxRbar 1 55 0,1,0,0,0
SO11 RbarxRbar 1 65 2,0,0,0,0
SO11 RxR 1 1 0,0,0,0,0
SO11 RxR 1 55 0,1,0,0,0
SO11 RxR 1 65 2,0,0,0,0
SO11 RxA 1 165 0,0,1,0,0
SO11 RxA 1 11 1,0,0,0,0
SO11 RxA 1 429 1,1,0,0,0
SO11 AxA 1 1 0,0,0,0,0
SO11 AxA 1 330 0,0,0,1,0
SO11 AxA 1 55 0,1,0,0,0
SO11 AxA 1 1144 0,2,0,0,0
SO11 AxA 1 1430 1,0,1,0,0
SO11 AxA 1 65 2,0,0,0,0
SO11 dims 11 11 55
SO12 RxRbar 1 1 0,0,0,0,0,0
SO12 RxRbar 1 66 0,1,0,0,0,0
SO12 RxRbar 1 77 2,0,0,0,0,0
SO12 RbarxRbar 1 1 0,0,0,0,0,0
SO12 RbarxRbar 1 66 0,1,0,0,0,0
SO12 RbarxRbar 1 77 2,0,0,0,0,0
SO12 RxR 1 1 0,0,0,0,0,0
SO12 RxR 1 66 0,1,0,0,0,0
SO12 RxR 1 77 2,0,0,0,0,0
SO12 RxA 1 220 0,0,1,0,0,0
SO12 RxA 1 12 1,0,0,0,0,0
SO12 RxA 1 560 1,1,0,0,0,0
SO12 AxA 1 1 0,0,0,0,0,0
SO12 AxA 1 495 0,0,0,1,0,0
SO12 AxA 1 66 0,1,0,0,0,0
SO12 AxA 1 1638 0,2,0,0,0,0
SO12 AxA 1 2079 1,0,1,0,0,0
SO12 AxA 1 77 2,0,0,0,0,0
SO12 dims 12 12 66
SO13 RxRbar 1 1 0,0,0,0,0,0
SO13 RxRbar 1 78 0,1,0,0,0,0
SO13 RxRbar 1 90 2,0,0,0,0,0
SO13 RbarxRbar 1 1 0,0,0,0,0,0
SO13 RbarxRbar 1 78 0,1,0,0,0,0
SO13 RbarxRbar 1 90 2,0,0,0,0,0
SO13 RxR 1 1 0,0,0,0,0,0
SO13 RxR 1 78 0,1,0,0,0,0
SO13 RxR 1 90 2,0,0,0,0,0
SO13 RxA 1 286 0,0,1,0,0,0
SO13 RxA 1 13 1,0,0,0,0,0
SO13 RxA 1 715 1,1,0,0,0,0
SO13 AxA 1 1 0,0,0,0,0,0
SO13 AxA 1 715 0,0,0,1,0,0
SO13 AxA 1 78 0,1,0,0,0,0
SO13 AxA 1 2275 0,2,0,0,0,0
SO13 AxA 1 2925 1,0,1,0,0,0
SO13 AxA 1 90 2,0,0,0,0,0
SO13 dims 13 13 78
SO14 RxRbar 1 1 0,0,0,0,0,0,0
SO14 RxRbar 1 91 0,1,0,0,0,0,0
SO14 RxRbar 1 104 2,0,0,0,0,0,0
SO14 RbarxRbar 1 1 0,0,0,0,0,0,0
SO14 RbarxRbar 1 91 0,1,0,0,0,0,0
SO14 RbarxRbar 1 104 2,0,0,0,0,0,0
SO14 RxR 1 1 0,0,0,0,0,0,0
SO14 RxR 1 91 0,1,0,0,0,0,0
SO14 RxR 1 104 2,0,0,0,0,0,0
SO14 RxA 1 364 0,0,1,0,0,0,0
SO14 RxA 1 14 1,0,0,0,0,0,0
SO14 RxA 1 896 1,1,0,0,0,0,0
SO14 AxA 1 1 0,0,0,0,0,0,0
SO14 AxA 1 1001 0,0,0,1,0,0,0
SO14 AxA 1 91 0,1,0,0,0,0,0
SO14 AxA 1 3080 0,2,0,0,0,0,0
SO14 AxA 1 4004 1,0,1,0,0,0,0
SO14 AxA 1 104 2,0,0,0,0,0,0
SO14 dims 14 14 91
Sp10 RxRbar 1 1 0,0,0,0,0
Sp10 RxRbar 1 44 0,1,0,0,0
Sp10 RxRbar 1 55 2,0,0,0,0
Sp10 RbarxRbar 1 1 0,0,0,0,0
Sp10 RbarxRbar 1 44 0,1,0,0,0
Sp10 RbarxRbar 1 55 2,0,0,0,0
Sp10 RxR 1 1 0,0,0,0,0
Sp10 RxR 1 44 0,1,0,0,0
Sp10 RxR 1 55 2,0,0,0,0
Sp10 RxA 1 10 1,0,0,0,0
Sp10 RxA 1 320 1,1,0,0,0
Sp10 RxA 1 220 3,0,0,0,0
Sp10 AxA 1 1 0,0,0,0,0
Sp10 AxA 1 44 0,1,0,0,0
Sp10 AxA 1 780 0,2,0,0,0
Sp10 AxA 1 55 2,0,0,0,0
Sp10 AxA 1 1430 2,1,0,0,0
Sp10 AxA 1 715 4,0,0,0,0
Sp10 dims 10 10 55
Sp12 RxRbar 1 1 0,0,0,0,0,0
Sp12 RxRbar 1 65 0,1,0,0,0,0
Sp12 RxRbar 1 78 2,0,0,0,0,0
Sp12 RbarxRbar 1 1 0,0,0,0,0,0
Sp12 RbarxRbar 1 65 0,1,0,0,0,0
Sp12 RbarxRbar 1 78 2,0,0,0,0,0
Sp12 RxR 1 1 0,0,0,0,0,0
Sp12 RxR 1 65 0,1,0,0,0,0
Sp12 RxR 1 78 2,0,0,0,0,0
Sp12 RxA 1 12 1,0,0,0,0,0
Sp12 RxA 1 560 1,1,0,0,0,0
Sp12 RxA 1 364 3,0,0,0,0,0
Sp12 AxA 1 1 0,0,0,0,0,0
Sp12 AxA 1 65 0,1,0,0,0,0
Sp12 AxA 1 1650 0,2,0,0,0,0
Sp12 AxA 1 78 2,0,0,0,0,0
Sp12 AxA 1 2925 2,1,0,0,0,0
Sp12 AxA 1 1365 4,0,0,0,0,0
Sp12 dims 12 12 78
SU2_3 RxRbar 1 1 0
SU2_3 RxRbar 1 3 2
SU2_3 RxRbar 1 5 4
SU2_3 RbarxRbar 1 1 0
SU2_3 RbarxRbar 1 3 2
SU2_3 RbarxRbar 1 5 4
SU2_3 RxR 1 1 0
SU2_3 RxR 1 3 2
SU2_3 RxR 1 5 4
SU2_3 RxA 1 1 0
SU2_3 RxA 1 3 2
SU2_3 RxA 1 5 4
SU2_3 AxA 1 1 0
SU2_3 AxA 1 3 2
SU2_3 AxA 1 5 4
SU2_3 dims 3 3 3
SU2_4 RxRbar 1 1 0
SU2_4 RxRbar 1 3 2
SU2_4 RxRbar 1 5 4
SU2_4 RxRbar 1 7 6
SU2_4 RbarxRbar 1 1 0
SU2_4 RbarxRbar 1 3 2
SU2_4 RbarxRbar 1 5 4
SU2_4 RbarxRbar 1 7 6
SU2_4 RxR 1 1 0
SU2_4 RxR 1 3 2
SU2_4 RxR 1 5 4
SU2_4 RxR 1 7 6
SU2_4 RxA 1 2 1
SU2_4 RxA 1 4 3
SU2_4 RxA 1 6 5
SU2_4 AxA 1 1 0
SU2_4 AxA 1 3 2
SU2_4 AxA 1 5 4
SU2_4 dims 4 4 3
SU2_5 RxRbar 1 1 0
SU2_5 RxRbar 1 3 2
SU2_5 RxRbar 1 5 4
SU2_5 RxRbar 1 7 6
SU2_5 RxRbar 1 9 8
SU2_5 RbarxRbar 1 1 0
SU2_5 RbarxRbar 1 3 2
SU2_5 RbarxRbar 1 5 4
SU2_5 RbarxRbar 1 7 6
SU2_5 RbarxRbar 1 9 8
SU2_5 RxR 1 1 0
SU2_5 RxR 1 3 2
SU2_5 RxR 1 5 4
SU2_5 RxR 1 7 6
SU2_5 RxR 1 9 8
SU2_5 RxA 1 3 2
SU2_5 RxA 1 5 4
SU2_5 RxA 1 7 6
SU2_5 AxA 1 1 0
SU2_5 AxA 1 3 2
SU2_5 AxA 1 5 4
SU2_5 dims 5 5 3
SU2_6 RxRbar 1 1 0
SU2_6 RxRbar 1 3 2
SU2_6 RxRbar 1 5 4
SU2_6 RxRbar 1 7 6
SU2_6 RxRbar 1 9 8
SU2_6 RxRbar 1 11 10
SU2_6 RbarxRbar 1 1 0
SU2_6 RbarxRbar 1 3 2
SU2_6 RbarxRbar 1 5 4
SU2_6 RbarxRbar 1 7 6
SU2_6 RbarxRbar 1 9 8
SU2_6 RbarxRbar 1 11 10
SU2_6 RxR 1 1 0
SU2_6 RxR 1 3 2
SU2_6 RxR 1 5 4
SU2_6 RxR 1 7 6
SU2_6 RxR 1 9 8
SU2_6 RxR 1 11 10
SU2_6 RxA 1 4 3
SU2_6 RxA 1 6 5
SU2_6 RxA 1 8 7
SU2_6 AxA 1 1 0
SU2_6 AxA 1 3 2
SU2_6 AxA 1 5 4
SU2_6 dims 6 6 3
SU2_7 RxRbar 1 1 0
SU2_7 RxRbar 1 3 2
SU2_7 RxRbar 1 5 4
SU2_7 RxRbar 1 7 6
SU2_7 RxRbar 1 9 8
SU2_7 RxRbar 1 11 10
SU2_7 RxRbar 1 13 12
SU2_7 RbarxRbar 1 1 0
SU2_7 RbarxRbar 1 3 2
SU2_7 RbarxRbar 1 5 4
SU2_7 RbarxRbar 1 7 6
SU2_7 RbarxRbar 1 9 8
SU2_7 RbarxRbar 1 11 10
SU2_7 RbarxRbar 1 13 12
SU2_7 RxR 1 1 0
SU2_7 RxR 1 3 2
SU2_7 RxR 1 5 4
SU2_7 RxR 1 7 6
SU2_7 RxR 1 9 8
SU2_7 RxR 1 11 10
SU2_7 RxR 1 13 12
SU2_7 RxA 1 5 4
SU2_7 RxA 1 7 6
SU2_7 RxA 1 9 8
SU2_7 AxA 1 1 0
SU2_7 AxA 1 3 2
SU2_7 AxA 1 5 4
SU2_7 dims 7 7 3
SU3_6 RxRbar 1 1 0,0
SU3_6 RxRbar 1 8 1,1
SU3_6 RxRbar 1 27 2,2
SU3_6 RbarxRbar 1 15 0,4
SU3_6 RbarxRbar 1 15 1,2
SU3_6 RbarxRbar 1 6 2,0
SU3_6 RxR 1 6 0,2
SU3_6 RxR 1 15 2,1
SU3_6 RxR 1 15 4,0
SU3_6 RxA 1 3 0,1
SU3_6 RxA 1 15 1,2
SU3_6 RxA 1 6 2,0
SU3_6 RxA 1 24 3,1
SU3_6 AxA 1 1 0,0
SU3_6 AxA 1 10 0,3
SU3_6 AxA 2 8 1,1
SU3_6 AxA 1 27 2,2
SU3_6 AxA 1 10 3,0
SU3_6 dims 6 6 8
SU3_10 RxRbar 1 1 0,0
SU3_10 RxRbar 1 8 1,1
SU3_10 RxRbar 1 27 2,2
SU3_10 RxRbar 1 64 3,3
SU3_10 RbarxRbar 1 28 0,6
SU3_10 RbarxRbar 1 35 1,4
SU3_10 RbarxRbar 1 27 2,2
SU3_10 RbarxRbar 1 10 3,0
SU3_10 RxR 1 10 0,3
SU3_10 RxR 1 27 2,2
SU3_10 RxR 1 35 4,1
SU3_10 RxR 1 28 6,0
SU3_10 RxA 1 8 1,1
SU3_10 RxA 1 27 2,2
SU3_10 RxA 1 10 3,0
SU3_10 RxA 1 35 4,1
SU3_10 AxA 1 1 0,0
SU3_10 AxA 1 10 0,3
SU3_10 AxA 2 8 1,1
SU3_10 AxA 1 27 2,2
SU3_10 AxA 1 10 3,0
SU3_10 dims 10 10 8
SU3_15p RxRbar 1 1 0,0
SU3_15p RxRbar 1 8 1,1
SU3_15p RxRbar 1 27 2,2
SU3_15p RxRbar 1 64 3,3
SU3_15p RxRbar 1 125 4,4
SU3_15p RbarxRbar 1 45 0,8
SU3_15p RbarxRbar 1 63 1,6
SU3_15p RbarxRbar 1 60 2,4
SU3_15p RbarxRbar 1 42 3,2
SU3_15p RbarxRbar 1 15 4,0
SU3_15p RxR 1 15 0,4
SU3_15p RxR 1 42 2,3
SU3_15p RxR 1 60 4,2
SU3_15p RxR 1 63 6,1
SU3_15p RxR 1 45 8,0
SU3_15p RxA 1 15 2,1
SU3_15p RxA 1 42 3,2
SU3_15p RxA 1 15 4,0
SU3_15p RxA 1 48 5,1
SU3_15p AxA 1 1 0,0
SU3_15p AxA 1 10 0,3
SU3_15p AxA 2 8 1,1
SU3_15p AxA 1 27 2,2
SU3_15p AxA 1 10 3,0
SU3_15p dims 15 15 8
SU4_10 RxRbar 1 1 0,0,0
SU4_10 RxRbar 1 15 1,0,1
SU4_10 RxRbar 1 84 2,0,2
SU4_10 RbarxRbar 1 35 0,0,4
SU4_10 RbarxRbar 1 45 0,1,2
SU4_10 RbarxRbar 1 20 0,2,0
SU4_10 RxR 1 20 0,2,0
SU4_10 RxR 1 45 2,1,0
SU4_10 RxR 1 35 4,0,0
SU4_10 RxA 1 6 0,1,0
SU4_10 RxA 1 64 1,1,1
SU4_10 RxA 1 10 2,0,0
SU4_10 RxA 1 70 3,0,1
SU4_10 AxA 1 1 0,0,0
SU4_10 AxA 1 45 0,1,2
SU4_10 AxA 1 20 0,2,0
SU4_10 AxA 2 15 1,0,1
SU4_10 AxA 1 84 2,0,2
SU4_10 AxA 1 45 2,1,0
SU4_10 dims 10 10 15
SU5_10 RxRbar 1 1 0,0,0,0
SU5_10 RxRbar 1 75 0,1,1,0
SU5_10 RxRbar 1 24 1,0,0,1
SU5_10 RbarxRbar 1 50 0,0,2,0
SU5_10 RbarxRbar 1 45 0,1,0,1
SU5_10 RbarxRbar 1 5 1,0,0,0
SU5_10 RxR 1 5 0,0,0,1
SU5_10 RxR 1 50 0,2,0,0
SU5_10 RxR 1 45 1,0,1,0
SU5_10 RxA 1 40 0,0,1,1
SU5_10 RxA 1 10 0,1,0,0
SU5_10 RxA 1 175 1,1,0,1
SU5_10 RxA 1 15 2,0,0,0
SU5_10 AxA 1 1 0,0,0,0
SU5_10 AxA 1 126 0,1,0,2
SU5_10 AxA 1 75 0,1,1,0
SU5_10 AxA 2 24 1,0,0,1
SU5_10 AxA 1 200 2,0,0,2
SU5_10 AxA 1 126 2,0,1,0
SU5_10 dims 10 10 24
SU5_15 RxRbar 1 1 0,0,0,0
SU5_15 RxRbar 1 24 1,0,0,1
SU5_15 RxRbar 1 200 2,0,0,2
SU5_15 RbarxRbar 1 70 0,0,0,4
SU5_15 RbarxRbar 1 105 0,0,1,2
SU5_15 RbarxRbar 1 50 0,0,2,0
SU5_15 RxR 1 50 0,2,0,0
SU5_15 RxR 1 105 2,1,0,0
SU5_15 RxR 1 70 4,0,0,0
SU5_15 RxA 1 10 0,1,0,0
SU5_15 RxA 1 175 1,1,0,1
SU5_15 RxA 1 15 2,0,0,0
SU5_15 RxA 1 160 3,0,0,1
SU5_15 AxA 1 1 0,0,0,0
SU5_15 AxA 1 126 0,1,0,2
SU5_15 AxA 1 75 0,1,1,0
SU5_15 AxA 2 24 1,0,0,1
SU5_15 AxA 1 200 2,0,0,2
SU5_15 AxA 1 126 2,0,1,0
SU5_15 dims 15 15 24
SU6_15 RxRbar 1 1 0,0,0,0,0
SU6_15 RxRbar 1 189 0,1,0,1,0
SU6_15 RxRbar 1 35 1,0,0,0,1
SU6_15 RbarxRbar 1 105 0,0,0,2,0
SU6_15 RbarxRbar 1 105 0,0,1,0,1
SU6_15 RbarxRbar 1 15 0,1,0,0,0
SU6_15 RxR 1 15 0,0,0,1,0
SU6_15 RxR 1 105 0,2,0,0,0
SU6_15 RxR 1 105 1,0,1,0,0
SU6_15 RxA 1 105 0,0,1,0,1
SU6_15 RxA 1 15 0,1,0,0,0
SU6_15 RxA 1 384 1,1,0,0,1
SU6_15 RxA 1 21 2,0,0,0,0
SU6_15 AxA 1 1 0,0,0,0,0
SU6_15 AxA 1 280 0,1,0,0,2
SU6_15 AxA 1 189 0,1,0,1,0
SU6_15 AxA 2 35 1,0,0,0,1
SU6_15 AxA 1 405 2,0,0,0,2
SU6_15 AxA 1 280 2,0,0,1,0
SU6_15 dims 15 15 35
SU6_20 RxRbar 1 1 0,0,0,0,0
SU6_20 RxRbar 1 175 0,0,2,0,0
SU6_20 RxRbar 1 189 0,1,0,1,0
SU6_20 RxRbar 1 35 1,0,0,0,1
SU6_20 RbarxRbar 1 1 0,0,0,0,0
SU6_20 RbarxRbar 1 175 0,0,2,0,0
SU6_20 RbarxRbar 1 189 0,1,0,1,0
SU6_20 RbarxRbar 1 35 1,0,0,0,1
SU6_20 RxR 1 1 0,0,0,0,0
SU6_20 RxR 1 175 0,0,2,0,0
SU6_20 RxR 1 189 0,1,0,1,0
SU6_20 RxR 1 35 1,0,0,0,1
SU6_20 RxA 1 70 0,0,0,1,1
SU6_20 RxA 1 20 0,0,1,0,0
SU6_20 RxA 1 540 1,0,1,0,1
SU6_20 RxA 1 70 1,1,0,0,0
SU6_20 AxA 1 1 0,0,0,0,0
SU6_20 AxA 1 280 0,1,0,0,2
SU6_20 AxA 1 189 0,1,0,1,0
SU6_20 AxA 2 35 1,0,0,0,1
SU6_20 AxA 1 405 2,0,0,0,2
SU6_20 AxA 1 280 2,0,0,1,0
SU6_20 dims 20 20 35
SO7_8 RxRbar 1 1 0,0,0
SO7_8 RxRbar 1 35 0,0,2
SO7_8 RxRbar 1 21 0,1,0
SO7_8 RxRbar 1 7 1,0,0
SO7_8 RbarxRbar 1 1 0,0,0
SO7_8 RbarxRbar 1 35 0,0,2
SO7_8 RbarxRbar 1 21 0,1,0
SO7_8 RbarxRbar 1 7 1,0,0
SO7_8 RxR 1 1 0,0,0
SO7_8 RxR 1 35 0,0,2
SO7_8 RxR 1 21 0,1,0
SO7_8 RxR 1 7 1,0,0
SO7_8 RxA 1 8 0,0,1
SO7_8 RxA 1 112 0,1,1
SO7_8 RxA 1 48 1,0,1
SO7_8 AxA 1 1 0,0,0
SO7_8 AxA 1 35 0,0,2
SO7_8 AxA 1 21 0,1,0
SO7_8 AxA 1 168 0,2,0
SO7_8 AxA 1 189 1,0,2
SO7_8 AxA 1 27 2,0,0
SO7_8 dims 8 8 21
SO9_16 RxRbar 1 1 0,0,0,0
SO9_16 RxRbar 1 126 0,0,0,2
SO9_16 RxRbar 1 84 0,0,1,0
SO9_16 RxRbar 1 36 0,1,0,0
SO9_16 RxRbar 1 9 1,0,0,0
SO9_16 RbarxRbar 1 1 0,0,0,0
SO9_16 RbarxRbar 1 126 0,0,0,2
SO9_16 RbarxRbar 1 84 0,0,1,0
SO9_16 RbarxRbar 1 36 0,1,0,0
SO9_16 RbarxRbar 1 9 1,0,0,0
SO9_16 RxR 1 1 0,0,0,0
SO9_16 RxR 1 126 0,0,0,2
SO9_16 RxR 1 84 0,0,1,0
SO9_16 RxR 1 36 0,1,0,0
SO9_16 RxR 1 9 1,0,0,0
SO9_16 RxA 1 16 0,0,0,1
SO9_16 RxA 1 432 0,1,0,1
SO9_16 RxA 1 128 1,0,0,1
SO9_16 AxA 1 1 0,0,0,0
SO9_16 AxA 1 126 0,0,0,2
SO9_16 AxA 1 36 0,1,0,0
SO9_16 AxA 1 495 0,2,0,0
SO9_16 AxA 1 594 1,0,1,0
SO9_16 AxA 1 44 2,0,0,0
SO9_16 dims 16 16 36
SO10_16 RxRbar 1 1 0,0,0,0,0
SO10_16 RxRbar 1 210 0,0,0,1,1
SO10_16 RxRbar 1 45 0,1,0,0,0
SO10_16 RbarxRbar 1 126 0,0,0,2,0
SO10_16 RbarxRbar 1 120 0,0,1,0,0
SO10_16 RbarxRbar 1 10 1,0,0,0,0
SO10_16 RxR 1 126 0,0,0,0,2
SO10_16 RxR 1 120 0,0,1,0,0
SO10_16 RxR 1 10 1,0,0,0,0
SO10_16 RxA 1 16 0,0,0,0,1
SO10_16 RxA 1 560 0,1,0,0,1
SO10_16 RxA 1 144 1,0,0,1,0
SO10_16 AxA 1 1 0,0,0,0,0
SO10_16 AxA 1 210 0,0,0,1,1
SO10_16 AxA 1 45 0,1,0,0,0
SO10_16 AxA 1 770 0,2,0,0,0
SO10_16 AxA 1 945 1,0,1,0,0
SO10_16 AxA 1 54 2,0,0,0,0
SO10_16 dims 16 16 45
SO11_32 RxRbar 1 1 0,0,0,0,0
SO11_32 RxRbar 1 462 0,0,0,0,2
SO11_32 RxRbar 1 330 0,0,0,1,0
SO11_32 RxRbar 1 165 0,0,1,0,0
SO11_32 RxRbar 1 55 0,1,0,0,0
SO11_32 RxRbar 1 11 1,0,0,0,0
SO11_32 RbarxRbar 1 1 0,0,0,0,0
SO11_32 RbarxRbar 1 462 0,0,0,0,2
SO11_32 RbarxRbar 1 330 0,0,0,1,0
SO11_32 RbarxRbar 1 165 0,0,1,0,0
SO11_32 RbarxRbar 1 55 0,1,0,0,0
SO11_32 RbarxRbar 1 11 1,0,0,0,0
SO11_32 RxR 1 1 0,0,0,0,0
SO11_32 RxR 1 462 0,0,0,0,2
SO11_32 RxR 1 330 0,0,0,1,0
SO11_32 RxR 1 165 0,0,1,0,0
SO11_32 RxR 1 55 0,1,0,0,0
SO11_32 RxR 1 11 1,0,0,0,0
SO11_32 RxA 1 32 0,0,0,0,1
SO11_32 RxA 1 1408 0,1,0,0,1
SO11_32 RxA 1 320 1,0,0,0,1
SO11_32 AxA 1 1 0,0,0,0,0
SO11_32 AxA 1 330 0,0,0,1,0
SO11_32 AxA 1 55 0,1,0,0,0
SO11_32 AxA 1 1144 0,2,0,0,0
SO11_32 AxA 1 1430 1,0,1,0,0
SO11_32 AxA 1 65 2,0,0,0,0
SO11_32 dims 32 32 55
SO12_32 RxRbar 1 1 0,0,0,0,0,0
SO12_32 RxRbar 1 462 0,0,0,0,0,2
SO12_32 RxRbar 1 495 0,0,0,1,0,0
SO12_32 RxRbar 1 66 0,1,0,0,0,0
SO12_32 RbarxRbar 1 1 0,0,0,0,0,0
SO12_32 RbarxRbar 1 462 0,0,0,0,0,2
SO12_32 RbarxRbar 1 495 0,0,0,1,0,0
SO12_32 RbarxRbar 1 66 0,1,0,0,0,0
SO12_32 RxR 1 1 0,0,0,0,0,0
SO12_32 RxR 1 462 0,0,0,0,0,2
SO12_32 RxR 1 495 0,0,0,1,0,0
SO12_32 RxR 1 66 0,1,0,0,0,0
SO12_32 RxA 1 32 0,0,0,0,0,1
SO12_32 RxA 1 1728 0,1,0,0,0,1
SO12_32 RxA 1 352 1,0,0,0,1,0
SO12_32 AxA 1 1 0,0,0,0,0,0
SO12_32 AxA 1 495 0,0,0,1,0,0
SO12_32 AxA 1 66 0,1,0,0,0,0
SO12_32 AxA 1 1638 0,2,0,0,0,0
SO12_32 AxA 1 2079 1,0,1,0,0,0
SO12_32 AxA 1 77 2,0,0,0,0,0
SO12_32 dims 32 32 66
Sp6_14 RxRbar 1 1 0,0,0
Sp6_14 RxRbar 1 14 0,1,0
Sp6_14 RxRbar 1 90 0,2,0
Sp6_14 RxRbar 1 70 1,0,1
Sp6_14 RxRbar 1 21 2,0,0
Sp6_14 RbarxRbar 1 1 0,0,0
Sp6_14 RbarxRbar 1 14 0,1,0
Sp6_14 RbarxRbar 1 90 0,2,0
Sp6_14 RbarxRbar 1 70 1,0,1
Sp6_14 RbarxRbar 1 21 2,0,0
Sp6_14 RxR 1 1 0,0,0
Sp6_14 RxR 1 14 0,1,0
Sp6_14 RxR 1 90 0,2,0
Sp6_14 RxR 1 70 1,0,1
Sp6_14 RxR 1 21 2,0,0
Sp6_14 RxA 1 14 0,1,0
Sp6_14 RxA 1 70 1,0,1
Sp6_14 RxA 1 21 2,0,0
Sp6_14 RxA 1 189 2,1,0
Sp6_14 AxA 1 1 0,0,0
Sp6_14 AxA 1 14 0,1,0
Sp6_14 AxA 1 90 0,2,0
Sp6_14 AxA 1 21 2,0,0
Sp6_14 AxA 1 189 2,1,0
Sp6_14 AxA 1 126 4,0,0
Sp6_14 dims 14 14 21
Sp6_14p RxRbar 1 1 0,0,0
Sp6_14p RxRbar 1 84 0,0,2
Sp6_14p RxRbar 1 90 0,2,0
Sp6_14p RxRbar 1 21 2,0,0
Sp6_14p RbarxRbar 1 1 0,0,0
Sp6_14p RbarxRbar 1 84 0,0,2
Sp6_14p RbarxRbar 1 90 0,2,0
Sp6_14p RbarxRbar 1 21 2,0,0
Sp6_14p RxR 1 1 0,0,0
Sp6_14p RxR 1 84 0,0,2
Sp6_14p RxR 1 90 0,2,0
Sp6_14p RxR 1 21 2,0,0
Sp6_14p RxA 1 14 0,0,1
Sp6_14p RxA 1 64 1,1,0
Sp6_14p RxA 1 216 2,0,1
Sp6_14p AxA 1 1 0,0,0
Sp6_14p AxA 1 14 0,1,0
Sp6_14p AxA 1 90 0,2,0
Sp6_14p AxA 1 21 2,0,0
Sp6_14p AxA 1 189 2,1,0
Sp6_14p AxA 1 126 4,0,0
Sp6_14p dims 14 14 21
Sp8_27 RxRbar 1 1 0,0,0,0
Sp8_27 RxRbar 1 42 0,0,0,1
Sp8_27 RxRbar 1 27 0,1,0,0
Sp8_27 RxRbar 1 308 0,2,0,0
Sp8_27 RxRbar 1 315 1,0,1,0
Sp8_27 RxRbar 1 36 2,0,0,0
Sp8_27 RbarxRbar 1 1 0,0,0,0
Sp8_27 RbarxRbar 1 42 0,0,0,1
Sp8_27 RbarxRbar 1 27 0,1,0,0
Sp8_27 RbarxRbar 1 308 0,2,0,0
Sp8_27 RbarxRbar 1 315 1,0,1,0
Sp8_27 RbarxRbar 1 36 2,0,0,0
Sp8_27 RxR 1 1 0,0,0,0
Sp8_27 RxR 1 42 0,0,0,1
Sp8_27 RxR 1 27 0,1,0,0
Sp8_27 RxR 1 308 0,2,0,0
Sp8_27 RxR 1 315 1,0,1,0
Sp8_27 RxR 1 36 2,0,0,0
Sp8_27 RxA 1 27 0,1,0,0
Sp8_27 RxA 1 315 1,0,1,0
Sp8_27 RxA 1 36 2,0,0,0
Sp8_27 RxA 1 594 2,1,0,0
Sp8_27 AxA 1 1 0,0,0,0
Sp8_27 AxA 1 27 0,1,0,0
Sp8_27 AxA 1 308 0,2,0,0
Sp8_27 AxA 1 36 2,0,0,0
Sp8_27 AxA 1 594 2,1,0,0
Sp8_27 AxA 1 330 4,0,0,0
Sp8_27 dims 27 27 36
G2_14 RxRbar 1 1 0,0
G2_14 RxRbar 1 14 0,1
G2_14 RxRbar 1 77 0,2
G2_14 RxRbar 1 27 2,0
G2_14 RxRbar 1 77 3,0
G2_14 RbarxRbar 1 1 0,0
G2_14 RbarxRbar 1 14 0,1
G2_14 RbarxRbar 1 77 0,2
G2_14 RbarxRbar 1 27 2,0
G2_14 RbarxRbar 1 77 3,0
G2_14 RxR 1 1 0,0
G2_14 RxR 1 14 0,1
G2_14 RxR 1 77 0,2
G2_14 RxR 1 27 2,0
G2_14 RxR 1 77 3,0
G2_14 RxA 1 1 0,0
G2_14 RxA 1 14 0,1
G2_14 RxA 1 77 0,2
G2_14 RxA 1 27 2,0
G2_14 RxA 1 77 3,0
G2_14 AxA 1 1 0,0
G2_14 AxA 1 14 0,1
G2_14 AxA 1 77 0,2
G2_14 AxA 1 27 2,0
G2_14 AxA 1 77 3,0
G2_14 dims 14 14 14
F4_52 RxRbar 1 1 0,0,0,0
F4_52 RxRbar 1 1274 0,0,0,1
F4_52 RxRbar 1 52 0,1,0,0
F4_52 RxRbar 1 1053 0,2,0,0
F4_52 RxRbar 1 324 2,0,0,0
F4_52 RbarxRbar 1 1 0,0,0,0
F4_52 RbarxRbar 1 1274 0,0,0,1
F4_52 RbarxRbar 1 52 0,1,0,0
F4_52 RbarxRbar 1 1053 0,2,0,0
F4_52 RbarxRbar 1 324 2,0,0,0
F4_52 RxR 1 1 0,0,0,0
F4_52 RxR 1 1274 0,0,0,1
F4_52 RxR 1 52 0,1,0,0
F4_52 RxR 1 1053 0,2,0,0
F4_52 RxR 1 324 2,0,0,0
F4_52 RxA 1 1 0,0,0,0
F4_52 RxA 1 1274 0,0,0,1
F4_52 RxA 1 52 0,1,0,0
F4_52 RxA 1 1053 0,2,0,0
F4_52 RxA 1 324 2,0,0,0
F4_52 AxA 1 1 0,0,0,0
F4_52 AxA 1 1274 0,0,0,1
F4_52 AxA 1 52 0,1,0,0
F4_52 AxA 1 1053 0,2,0,0
F4_52 AxA 1 324 2,0,0,0
F4_52 dims 52 52 52
E6_78 RxRbar 1 1 0,0,0,0,0,0
E6_78 RxRbar 1 2925 0,0,0,1,0,0
E6_78 RxRbar 1 78 0,1,0,0,0,0
E6_78 RxRbar 1 2430 0,2,0,0,0,0
E6_78 RxRbar 1 650 1,0,0,0,0,1
E6_78 RbarxRbar 1 1 0,0,0,0,0,0
E6_78 RbarxRbar 1 2925 0,0,0,1,0,0
E6_78 RbarxRbar 1 78 0,1,0,0,0,0
E6_78 RbarxRbar 1 2430 0,2,0,0,0,0
E6_78 RbarxRbar 1 650 1,0,0,0,0,1
E6_78 RxR 1 1 0,0,0,0,0,0
E6_78 RxR 1 2925 0,0,0,1,0,0
E6_78 RxR 1 78 0,1,0,0,0,0
E6_78 RxR 1 2430 0,2,0,0,0,0
E6_78 RxR 1 650 1,0,0,0,0,1
E6_78 RxA 1 1 0,0,0,0,0,0
E6_78 RxA 1 2925 0,0,0,1,0,0
E6_78 RxA 1 78 0,1,0,0,0,0
E6_78 RxA 1 2430 0,2,0,0,0,0
E6_78 RxA 1 650 1,0,0,0,0,1
E6_78 AxA 1 1 0,0,0,0,0,0
E6_78 AxA 1 2925 0,0,0,1,0,0
E6_78 AxA 1 78 0,1,0,0,0,0
E6_78 AxA 1 2430 0,2,0,0,0,0
E6_78 AxA 1 650 1,0,0,0,0,1
E6_78 dims 78 78 78
E7_133 RxRbar 1 1 0,0,0,0,0,0,0
E7_133 RxRbar 1 1539 0,0,0,0,0,1,0
E7_133 RxRbar 1 8645 0,0,1,0,0,0,0
E7_133 RxRbar 1 133 1,0,0,0,0,0,0
E7_133 RxRbar 1 7371 2,0,0,0,0,0,0
E7_133 RbarxRbar 1 1 0,0,0,0,0,0,0
E7_133 RbarxRbar 1 1539 0,0,0,0,0,1,0
E7_133 RbarxRbar 1 8645 0,0,1,0,0,0,0
E7_133 RbarxRbar 1 133 1,0,0,0,0,0,0
E7_133 RbarxRbar 1 7371 2,0,0,0,0,0,0
E7_133 RxR 1 1 0,0,0,0,0,0,0
E7_133 RxR 1 1539 0,0,0,0,0,1,0
E7_133 RxR 1 8645 0,0,1,0,0,0,0
E7_133 RxR 1 133 1,0,0,0,0,0,0
E7_133 RxR 1 7371 2,0,0,0,0,0,0
E7_133 RxA 1 1 0,0,0,0,0,0,0
E7_133 RxA 1 1539 0,0,0,0,0,1,0
E7_133 RxA 1 8645 0,0,1,0,0,0,0
E7_133 RxA 1 133 1,0,0,0,0,0,0
E7_133 RxA 1 7371 2,0,0,0,0,0,0
E7_133 AxA 1 1 0,0,0,0,0,0,0
E7_133 AxA 1 1539 0,0,0,0,0,1,0
E7_133 AxA 1 8645 0,0,1,0,0,0,0
E7_133 AxA 1 133 1,0,0,0,0,0,0
E7_133 AxA 1 7371 2,0,0,0,0,0,0
E7_133 dims 133 133 133
SO7_21 RxRbar 1 1 0,0,0
SO7_21 RxRbar 1 35 0,0,2
SO7_21 RxRbar 1 21 0,1,0
SO7_21 RxRbar 1 168 0,2,0
SO7_21 RxRbar 1 189 1,0,2
SO7_21 RxRbar 1 27 2,0,0
SO7_21 RbarxRbar 1 1 0,0,0
SO7_21 RbarxRbar 1 35 0,0,2
SO7_21 RbarxRbar 1 21 0,1,0
SO7_21 RbarxRbar 1 168 0,2,0
SO7_21 RbarxRbar 1 189 1,0,2
SO7_21 RbarxRbar 1 27 2,0,0
SO7_21 RxR 1 1 0,0,0
SO7_21 RxR 1 35 0,0,2
SO7_21 RxR 1 21 0,1,0
SO7_21 RxR 1 168 0,2,0
SO7_21 RxR 1 189 1,0,2
SO7_21 RxR 1 27 2,0,0
SO7_21 RxA 1 1 0,0,0
SO7_21 RxA 1 35 0,0,2
SO7_21 RxA 1 21 0,1,0
SO7_21 RxA 1 168 0,2,0
SO7_21 RxA 1 189 1,0,2
SO7_21 RxA 1 27 2,0,0
SO7_21 AxA 1 1 0,0,0
SO7_21 AxA 1 35 0,0,2
SO7_21 AxA 1 21 0,1,0
SO7_21 AxA 1 168 0,2,0
SO7_21 AxA 1 189 1,0,2
SO7_21 AxA 1 27 2,0,0
SO7_21 dims 21 21 21
SO8_28 RxRbar 1 1 0,0,0,0
SO8_28 RxRbar 1 35 0,0,0,2
SO8_28 RxRbar 1 35 0,0,2,0
SO8_28 RxRbar 1 28 0,1,0,0
SO8_28 RxRbar 1 300 0,2,0,0
SO8_28 RxRbar 1 350 1,0,1,1
SO8_28 RxRbar 1 35 2,0,0,0
SO8_28 RbarxRbar 1 1 0,0,0,0
SO8_28 RbarxRbar 1 35 0,0,0,2
SO8_28 RbarxRbar 1 35 0,0,2,0
SO8_28 RbarxRbar 1 28 0,1,0,0
SO8_28 RbarxRbar 1 300 0,2,0,0
SO8_28 RbarxRbar 1 350 1,0,1,1
SO8_28 RbarxRbar 1 35 2,0,0,0
SO8_28 RxR 1 1 0,0,0,0
SO8_28 RxR 1 35 0,0,0,2
SO8_28 RxR 1 35 0,0,2,0
SO8_28 RxR 1 28 0,1,0,0
SO8_28 RxR 1 300 0,2,0,0
SO8_28 RxR 1 350 1,0,1,1
SO8_28 RxR 1 35 2,0,0,0
SO8_28 RxA 1 1 0,0,0,0
SO8_28 RxA 1 35 0,0,0,2
SO8_28 RxA 1 35 0,0,2,0
SO8_28 RxA 1 28 0,1,0,0
SO8_28 RxA 1 300 0,2,0,0
SO8_28 RxA 1 350 1,0,1,1
SO8_28 RxA 1 35 2,0,0,0
SO8_28 AxA 1 1 0,0,0,0
SO8_28 AxA 1 35 0,0,0,2
SO8_28 AxA 1 35 0,0,2,0
SO8_28 AxA 1 28 0,1,0,0
SO8_28 AxA 1 300 0,2,0,0
SO8_28 AxA 1 350 1,0,1,1
SO8_28 AxA 1 35 2,0,0,0
SO8_28 dims 28 28 28
SO9_36 RxRbar 1 1 0,0,0,0
SO9_36 RxRbar 1 126 0,0,0,2
SO9_36 RxRbar 1 36 0,1,0,0
SO9_36 RxRbar 1 495 0,2,0,0
SO9_36 RxRbar 1 594 1,0,1,0
SO9_36 RxRbar 1 44 2,0,0,0
SO9_36 RbarxRbar 1 1 0,0,0,0
SO9_36 RbarxRbar 1 126 0,0,0,2
SO9_36 RbarxRbar 1 36 0,1,0,0
SO9_36 RbarxRbar 1 495 0,2,0,0
SO9_36 RbarxRbar 1 594 1,0,1,0
SO9_36 RbarxRbar 1 44 2,0,0,0
SO9_36 RxR 1 1 0,0,0,0
SO9_36 RxR 1 126 0,0,0,2
SO9_36 RxR 1 36 0,1,0,0
SO9_36 RxR 1 495 0,2,0,0
SO9_36 RxR 1 594 1,0,1,0
SO9_36 RxR 1 44 2,0,0,0
SO9_36 RxA 1 1 0,0,0,0
SO9_36 RxA 1 126 0,0,0,2
SO9_36 RxA 1 36 0,1,0,0
SO9_36 RxA 1 495 0,2,0,0
SO9_36 RxA 1 594 1,0,1,0
SO9_36 RxA 1 44 2,0,0,0
SO9_36 AxA 1 1 0,0,0,0
SO9_36 AxA 1 126 0,0,0,2
SO9_36 AxA 1 36 0,1,0,0
SO9_36 AxA 1 495 0,2,0,0
SO9_36 AxA 1 594 1,0,1,0
SO9_36 AxA 1 44 2,0,0,0
SO9_36 dims 36 36 36
SO10_45 RxRbar 1 1 0,0,0,0,0
SO10_45 RxRbar 1 210 0,0,0,1,1
SO10_45 RxRbar 1 45 0,1,0,0,0
SO10_45 RxRbar 1 770 0,2,0,0,0
SO10_45 RxRbar 1 945 1,0,1,0,0
SO10_45 RxRbar 1 54 2,0,0,0,0
SO10_45 RbarxRbar 1 1 0,0,0,0,0
SO10_45 RbarxRbar 1 210 0,0,0,1,1
SO10_45 RbarxRbar 1 45 0,1,0,0,0
SO10_45 RbarxRbar 1 770 0,2,0,0,0
SO10_45 RbarxRbar 1 945 1,0,1,0,0
SO10_45 RbarxRbar 1 54 2,0,0,0,0
SO10_45 RxR 1 1 0,0,0,0,0
SO10_45 RxR 1 210 0,0,0,1,1
SO10_45 RxR 1 45 0,1,0,0,0
SO10_45 RxR 1 770 0,2,0,0,0
SO10_45 RxR 1 945 1,0,1,0,0
SO10_45 RxR 1 54 2,0,0,0,0
SO10_45 RxA 1 1 0,0,0,0,0
SO10_45 RxA 1 210 0,0,0,1,1
SO10_45 RxA 1 45 0,1,0,0,0
SO10_45 RxA 1 770 0,2,0,0,0
SO10_45 RxA 1 945 1,0,1,0,0
SO10_45 RxA 1 54 2,0,0,0,0
SO10_45 AxA 1 1 0,0,0,0,0
SO10_45 AxA 1 210 0,0,0,1,1
SO10_45 AxA 1 45 0,1,0,0,0
SO10_45 AxA 1 770 0,2,0,0,0
SO10_45 AxA 1 945 1,0,1,0,0
SO10_45 AxA 1 54 2,0,0,0,0
SO10_45 dims 45 45 45
Sp6_21 RxRbar 1 1 0,0,0
Sp6_21 RxRbar 1 14 0,1,0
Sp6_21 RxRbar 1 90 0,2,0
Sp6_21 RxRbar 1 21 2,0,0
Sp6_21 RxRbar 1 189 2,1,0
Sp6_21 RxRbar 1 126 4,0,0
Sp6_21 RbarxRbar 1 1 0,0,0
Sp6_21 RbarxRbar 1 14 0,1,0
Sp6_21 RbarxRbar 1 90 0,2,0
Sp6_21 RbarxRbar 1 21 2,0,0
Sp6_21 RbarxRbar 1 189 2,1,0
Sp6_21 RbarxRbar 1 126 4,0,0
Sp6_21 RxR 1 1 0,0,0
Sp6_21 RxR 1 14 0,1,0
Sp6_21 RxR 1 90 0,2,0
Sp6_21 RxR 1 21 2,0,0
Sp6_21 RxR 1 189 2,1,0
Sp6_21 RxR 1 126 4,0,0
Sp6_21 RxA 1 1 0,0,0
Sp6_21 RxA 1 14 0,1,0
Sp6_21 RxA 1 90 0,2,0
Sp6_21 RxA 1 21 2,0,0
Sp6_21 RxA 1 189 2,1,0
Sp6_21 RxA 1 126 4,0,0
Sp6_21 AxA 1 1 0,0,0
Sp6_21 AxA 1 14 0,1,0
Sp6_21 AxA 1 90 0,2,0
Sp6_21 AxA 1 21 2,0,0
Sp6_21 AxA 1 189 2,1,0
Sp6_21 AxA 1 126 4,0,0
Sp6_21 dims 21 21 21
Sp8_36 RxRbar 1 1 0,0,0,0
Sp8_36 RxRbar 1 27 0,1,0,0
Sp8_36 RxRbar 1 308 0,2,0,0
Sp8_36 RxRbar 1 36 2,0,0,0
Sp8_36 RxRbar 1 594 2,1,0,0
Sp8_36 RxRbar 1 330 4,0,0,0
Sp8_36 RbarxRbar 1 1 0,0,0,0
Sp8_36 RbarxRbar 1 27 0,1,0,0
Sp8_36 RbarxRbar 1 308 0,2,0,0
Sp8_36 RbarxRbar 1 36 2,0,0,0
Sp8_36 RbarxRbar 1 594 2,1,0,0
Sp8_36 RbarxRbar 1 330 4,0,0,0
Sp8_36 RxR 1 1 0,0,0,0
Sp8_36 RxR 1 27 0,1,0,0
Sp8_36 RxR 1 308 0,2,0,0
Sp8_36 RxR 1 36 2,0,0,0
Sp8_36 RxR 1 594 2,1,0,0
Sp8_36 RxR 1 330 4,0,0,0
Sp8_36 RxA 1 1 0,0,0,0
Sp8_36 RxA 1 27 0,1,0,0
Sp8_36 RxA 1 308 0,2,0,0
Sp8_36 RxA 1 36 2,0,0,0
Sp8_36 RxA 1 594 2,1,0,0
Sp8_36 RxA 1 330 4,0,0,0
Sp8_36 AxA 1 1 0,0,0,0
Sp8_36 AxA 1 27 0,1,0,0
Sp8_36 AxA 1 308 0,2,0,0
Sp8_36 AxA 1 36 2,0,0,0
Sp8_36 AxA 1 594 2,1,0,0
Sp8_36 AxA 1 330 4,0,0,0
Sp8_36 dims 36 36 36


==> anc/numbers/deposit/color57/gapdata/weights.json <==
{
 "SU2": {
  "hwR": [
   1
  ],
  "hwRbar": [
   1
  ],
  "hwA": [
   2
  ],
  "CF": "3/4",
  "CA": "2",
  "N": 2,
  "NA": 3,
  "type": [
   "A",
   1
  ]
 },
 "SU3": {
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   0,
   1
  ],
  "hwA": [
   1,
   1
  ],
  "CF": "4/3",
  "CA": "3",
  "N": 3,
  "NA": 8,
  "type": [
   "A",
   2
  ]
 },
 "SU4": {
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "CF": "15/8",
  "CA": "4",
  "N": 4,
  "NA": 15,
  "type": [
   "A",
   3
  ]
 },
 "SU5": {
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   1
  ],
  "CF": "12/5",
  "CA": "5",
  "N": 5,
  "NA": 24,
  "type": [
   "A",
   4
  ]
 },
 "SU6": {
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   1
  ],
  "CF": "35/12",
  "CA": "6",
  "N": 6,
  "NA": 35,
  "type": [
   "A",
   5
  ]
 },
 "SO5": {
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   0,
   2
  ],
  "CF": "1",
  "CA": "3/2",
  "N": 5,
  "NA": 10,
  "type": [
   "B",
   2
  ]
 },
 "SO6": {
  "hwR": [
   0,
   1,
   0
  ],
  "hwRbar": [
   0,
   1,
   0
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "CF": "5/4",
  "CA": "2",
  "N": 6,
  "NA": 15,
  "type": [
   "A",
   3
  ]
 },
 "SO7": {
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0
  ],
  "CF": "3/2",
  "CA": "5/2",
  "N": 7,
  "NA": 21,
  "type": [
   "B",
   3
  ]
 },
 "SO8": {
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "CF": "7/4",
  "CA": "3",
  "N": 8,
  "NA": 28,
  "type": [
   "D",
   4
  ]
 },
 "SO9": {
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "CF": "2",
  "CA": "7/2",
  "N": 9,
  "NA": 36,
  "type": [
   "B",
   4
  ]
 },
 "SO10": {
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "CF": "9/4",
  "CA": "4",
  "N": 10,
  "NA": 45,
  "type": [
   "D",
   5
  ]
 },
 "Sp4": {
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   2,
   0
  ],
  "CF": "5/4",
  "CA": "3",
  "N": 4,
  "NA": 10,
  "type": [
   "C",
   2
  ]
 },
 "Sp6": {
  "hwR": [
   1,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "CF": "7/4",
  "CA": "4",
  "N": 6,
  "NA": 21,
  "type": [
   "C",
   3
  ]
 },
 "Sp8": {
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0
  ],
  "CF": "9/4",
  "CA": "5",
  "N": 8,
  "NA": 36,
  "type": [
   "C",
   4
  ]
 },
 "G2": {
  "hwR": [
   1,
   0
  ],
  "hwRbar": [
   1,
   0
  ],
  "hwA": [
   0,
   1
  ],
  "CF": "1",
  "CA": "2",
  "N": 7,
  "NA": 14,
  "type": [
   "G",
   2
  ]
 },
 "F4": {
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "CF": "1",
  "CA": "3/2",
  "N": 26,
  "NA": 52,
  "type": [
   "F",
   4
  ]
 },
 "E6": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "CF": "13/9",
  "CA": "2",
  "N": 27,
  "NA": 78,
  "type": [
   "E",
   6
  ]
 },
 "E7": {
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "CF": "19/16",
  "CA": "3/2",
  "N": 56,
  "NA": 133,
  "type": [
   "E",
   7
  ]
 },
 "E8": {
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 248,
  "NA": 248,
  "type": [
   "E",
   8
  ]
 },
 "SU7": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   1
  ],
  "CF": "24/7",
  "CA": "7",
  "N": 7,
  "NA": 48,
  "type": [
   "A",
   6
  ]
 },
 "SU8": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "CF": "63/16",
  "CA": "8",
  "N": 8,
  "NA": 63,
  "type": [
   "A",
   7
  ]
 },
 "SO11": {
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "CF": "5/2",
  "CA": "9/2",
  "N": 11,
  "NA": 55,
  "type": [
   "B",
   5
  ]
 },
 "SO12": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "CF": "11/4",
  "CA": "5",
  "N": 12,
  "NA": 66,
  "type": [
   "D",
   6
  ]
 },
 "SO13": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "CF": "3",
  "CA": "11/2",
  "N": 13,
  "NA": 78,
  "type": [
   "B",
   6
  ]
 },
 "SO14": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "CF": "13/4",
  "CA": "6",
  "N": 14,
  "NA": 91,
  "type": [
   "D",
   7
  ]
 },
 "Sp10": {
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0,
   0
  ],
  "CF": "11/4",
  "CA": "6",
  "N": 10,
  "NA": 55,
  "type": [
   "C",
   5
  ]
 },
 "Sp12": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0,
   0,
   0
  ],
  "CF": "13/4",
  "CA": "7",
  "N": 12,
  "NA": 78,
  "type": [
   "C",
   6
  ]
 },
 "SU2_3": {
  "hwR": [
   2
  ],
  "hwRbar": [
   2
  ],
  "hwA": [
   2
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 3,
  "NA": 3,
  "type": [
   "A",
   1
  ]
 },
 "SU2_4": {
  "hwR": [
   3
  ],
  "hwRbar": [
   3
  ],
  "hwA": [
   2
  ],
  "CF": "3/8",
  "CA": "1/5",
  "N": 4,
  "NA": 3,
  "type": [
   "A",
   1
  ]
 },
 "SU2_5": {
  "hwR": [
   4
  ],
  "hwRbar": [
   4
  ],
  "hwA": [
   2
  ],
  "CF": "3/10",
  "CA": "1/10",
  "N": 5,
  "NA": 3,
  "type": [
   "A",
   1
  ]
 },
 "SU2_6": {
  "hwR": [
   5
  ],
  "hwRbar": [
   5
  ],
  "hwA": [
   2
  ],
  "CF": "1/4",
  "CA": "2/35",
  "N": 6,
  "NA": 3,
  "type": [
   "A",
   1
  ]
 },
 "SU2_7": {
  "hwR": [
   6
  ],
  "hwRbar": [
   6
  ],
  "hwA": [
   2
  ],
  "CF": "3/14",
  "CA": "1/28",
  "N": 7,
  "NA": 3,
  "type": [
   "A",
   1
  ]
 },
 "SU3_6": {
  "hwR": [
   2,
   0
  ],
  "hwRbar": [
   0,
   2
  ],
  "hwA": [
   1,
   1
  ],
  "CF": "2/3",
  "CA": "3/5",
  "N": 6,
  "NA": 8,
  "type": [
   "A",
   2
  ]
 },
 "SU3_10": {
  "hwR": [
   3,
   0
  ],
  "hwRbar": [
   0,
   3
  ],
  "hwA": [
   1,
   1
  ],
  "CF": "2/5",
  "CA": "1/5",
  "N": 10,
  "NA": 8,
  "type": [
   "A",
   2
  ]
 },
 "SU3_15p": {
  "hwR": [
   4,
   0
  ],
  "hwRbar": [
   0,
   4
  ],
  "hwA": [
   1,
   1
  ],
  "CF": "4/15",
  "CA": "3/35",
  "N": 15,
  "NA": 8,
  "type": [
   "A",
   2
  ]
 },
 "SU4_10": {
  "hwR": [
   2,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   2
  ],
  "hwA": [
   1,
   0,
   1
  ],
  "CF": "3/4",
  "CA": "2/3",
  "N": 10,
  "NA": 15,
  "type": [
   "A",
   3
  ]
 },
 "SU5_10": {
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   1,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   1
  ],
  "CF": "6/5",
  "CA": "5/3",
  "N": 10,
  "NA": 24,
  "type": [
   "A",
   4
  ]
 },
 "SU5_15": {
  "hwR": [
   2,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   2
  ],
  "hwA": [
   1,
   0,
   0,
   1
  ],
  "CF": "4/5",
  "CA": "5/7",
  "N": 15,
  "NA": 24,
  "type": [
   "A",
   4
  ]
 },
 "SU6_15": {
  "hwR": [
   0,
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   0,
   1,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   1
  ],
  "CF": "7/6",
  "CA": "3/2",
  "N": 15,
  "NA": 35,
  "type": [
   "A",
   5
  ]
 },
 "SU6_20": {
  "hwR": [
   0,
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   0,
   1,
   0,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   1
  ],
  "CF": "7/8",
  "CA": "1",
  "N": 20,
  "NA": 35,
  "type": [
   "A",
   5
  ]
 },
 "SO7_8": {
  "hwR": [
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0
  ],
  "CF": "21/16",
  "CA": "5/2",
  "N": 8,
  "NA": 21,
  "type": [
   "B",
   3
  ]
 },
 "SO9_16": {
  "hwR": [
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "CF": "9/8",
  "CA": "7/4",
  "N": 16,
  "NA": 36,
  "type": [
   "B",
   4
  ]
 },
 "SO10_16": {
  "hwR": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   1,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "CF": "45/32",
  "CA": "2",
  "N": 16,
  "NA": 45,
  "type": [
   "D",
   5
  ]
 },
 "SO11_32": {
  "hwR": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "CF": "55/64",
  "CA": "9/8",
  "N": 32,
  "NA": 55,
  "type": [
   "B",
   5
  ]
 },
 "SO12_32": {
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "CF": "33/32",
  "CA": "5/4",
  "N": 32,
  "NA": 66,
  "type": [
   "D",
   6
  ]
 },
 "Sp6_14": {
  "hwR": [
   0,
   1,
   0
  ],
  "hwRbar": [
   0,
   1,
   0
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "CF": "3/4",
  "CA": "1",
  "N": 14,
  "NA": 21,
  "type": [
   "C",
   3
  ]
 },
 "Sp6_14p": {
  "hwR": [
   0,
   0,
   1
  ],
  "hwRbar": [
   0,
   0,
   1
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "CF": "3/4",
  "CA": "4/5",
  "N": 14,
  "NA": 21,
  "type": [
   "C",
   3
  ]
 },
 "Sp8_27": {
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0
  ],
  "CF": "2/3",
  "CA": "5/6",
  "N": 27,
  "NA": 36,
  "type": [
   "C",
   4
  ]
 },
 "G2_14": {
  "hwR": [
   0,
   1
  ],
  "hwRbar": [
   0,
   1
  ],
  "hwA": [
   0,
   1
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 14,
  "NA": 14,
  "type": [
   "G",
   2
  ]
 },
 "F4_52": {
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 52,
  "NA": 52,
  "type": [
   "F",
   4
  ]
 },
 "E6_78": {
  "hwR": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 78,
  "NA": 78,
  "type": [
   "E",
   6
  ]
 },
 "E7_133": {
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwRbar": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "hwA": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 133,
  "NA": 133,
  "type": [
   "E",
   7
  ]
 },
 "SO7_21": {
  "hwR": [
   0,
   1,
   0
  ],
  "hwRbar": [
   0,
   1,
   0
  ],
  "hwA": [
   0,
   1,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 21,
  "NA": 21,
  "type": [
   "B",
   3
  ]
 },
 "SO8_28": {
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 28,
  "NA": 28,
  "type": [
   "D",
   4
  ]
 },
 "SO9_36": {
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 36,
  "NA": 36,
  "type": [
   "B",
   4
  ]
 },
 "SO10_45": {
  "hwR": [
   0,
   1,
   0,
   0,
   0
  ],
  "hwRbar": [
   0,
   1,
   0,
   0,
   0
  ],
  "hwA": [
   0,
   1,
   0,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 45,
  "NA": 45,
  "type": [
   "D",
   5
  ]
 },
 "Sp6_21": {
  "hwR": [
   2,
   0,
   0
  ],
  "hwRbar": [
   2,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 21,
  "NA": 21,
  "type": [
   "C",
   3
  ]
 },
 "Sp8_36": {
  "hwR": [
   2,
   0,
   0,
   0
  ],
  "hwRbar": [
   2,
   0,
   0,
   0
  ],
  "hwA": [
   2,
   0,
   0,
   0
  ],
  "CF": "1/2",
  "CA": "1/2",
  "N": 36,
  "NA": 36,
  "type": [
   "C",
   4
  ]
 }
}

==> anc/numbers/deposit/color57/groups_ext.json <==
{
 "SU2": {
  "name": "SU2",
  "type": [
   "A",
   1
  ],
  "N_R": 2,
  "N_A": 3,
  "hwR": [
   1
  ],
  "C_R": "3/4",
  "C_A": "2",
  "dRdA_over_NR": "5/8",
  "dAdA_over_NA": "20/3",
  "dRdR_over_NR": "5/128",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-3/2"
   ],
   [
    "-1/2",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "6",
    "1": "0",
    "2": "3",
    "3": "-3/2",
    "4": "9/4",
    "5": "-15/8",
    "6": "33/16",
    "7": "-63/32",
    "8": "129/64"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "12",
    "3": "-6",
    "4": "24",
    "5": "-30",
    "6": "72",
    "7": "-126",
    "8": "264"
   },
   "RxR": {
    "0": "4",
    "1": "0",
    "2": "3/4",
    "3": "-3/8",
    "4": "21/64",
    "5": "-15/64",
    "6": "183/1024",
    "7": "-273/2048",
    "8": "1641/16384"
   },
   "RxRbar": {
    "0": "4",
    "1": "0",
    "2": "3/4",
    "3": "-3/8",
    "4": "21/64",
    "5": "-15/64",
    "6": "183/1024",
    "7": "-273/2048",
    "8": "1641/16384"
   }
  },
  "mu": [
   "-1/2",
   "0",
   "0",
   "0",
   "0",
   "0",
   "0"
  ],
  "S": {
   "3": "99/4",
   "4": "-729/4",
   "5": "50427/16",
   "6": "-1237347/16",
   "7": "81053343/32"
  },
  "S_full_system": {
   "3": "99/4",
   "4": "-729/4",
   "5": "50427/16",
   "6": "-1237347/16"
  }
 },
 "SU3": {
  "name": "SU3",
  "type": [
   "A",
   2
  ],
  "N_R": 3,
  "N_A": 8,
  "hwR": [
   1,
   0
  ],
  "C_R": "4/3",
  "C_A": "3",
  "dRdA_over_NR": "5/2",
  "dAdA_over_NA": "135/8",
  "dRdR_over_NR": "5/36",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-8/3"
   ],
   [
    "-1/3",
    "-5/6"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "24",
    "1": "0",
    "2": "12",
    "3": "-9",
    "4": "33/2",
    "5": "-45/2",
    "6": "69/2",
    "7": "-819/16",
    "8": "2463/32"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "72",
    "3": "-54",
    "4": "189",
    "5": "-675/2",
    "6": "3753/4",
    "7": "-19467/8",
    "8": "111969/16"
   },
   "RxR": {
    "0": "9",
    "1": "0",
    "2": "2",
    "3": "-2/3",
    "4": "2/3",
    "5": "-10/27",
    "6": "22/81",
    "7": "-14/81",
    "8": "86/729"
   },
   "RxRbar": {
    "0": "9",
    "1": "0",
    "2": "2",
    "3": "-7/3",
    "4": "19/6",
    "5": "-455/108",
    "6": "3641/648",
    "7": "-9709/1296",
    "8": "233017/23328"
   }
  },
  "mu": [
   "-7/6",
   "-5/2",
   "-15/2",
   "-45/2",
   "-135/2",
   "-405/2",
   "-1215/2"
  ],
  "S": {
   "3": "112/3",
   "4": "-5632/27",
   "5": "305008/81",
   "6": "-16283776/243",
   "7": "41487776/81"
  },
  "S_full_system": {
   "3": "112/3",
   "4": "-5632/27",
   "5": "305008/81",
   "6": "-16283776/243"
  }
 },
 "SU4": {
  "name": "SU4",
  "type": [
   "A",
   3
  ],
  "N_R": 4,
  "N_A": 15,
  "hwR": [
   1,
   0,
   0
  ],
  "C_R": "15/8",
  "C_A": "4",
  "dRdA_over_NR": "55/8",
  "dAdA_over_NA": "104/3",
  "dRdR_over_NR": "445/1024",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "4"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-15/4"
   ],
   [
    "-1/4",
    "-3/2"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "60",
    "1": "0",
    "2": "30",
    "3": "-30",
    "4": "135/2",
    "5": "-255/2",
    "6": "2055/8",
    "7": "-4095/8",
    "8": "32775/32"
   },
   "AxA": {
    "0": "225",
    "1": "0",
    "2": "240",
    "3": "-240",
    "4": "840",
    "5": "-1920",
    "6": "6120",
    "7": "-20160",
    "8": "73320"
   },
   "RxR": {
    "0": "16",
    "1": "0",
    "2": "15/4",
    "3": "-15/16",
    "4": "285/256",
    "5": "-255/512",
    "6": "6315/16384",
    "7": "-13965/65536",
    "8": "150585/1048576"
   },
   "RxRbar": {
    "0": "16",
    "1": "0",
    "2": "15/4",
    "3": "-105/16",
    "4": "3165/256",
    "5": "-11865/512",
    "6": "711915/16384",
    "7": "-5339355/65536",
    "8": "160180665/1048576"
   }
  },
  "mu": [
   "-7/4",
   "-6",
   "-24",
   "-96",
   "-384",
   "-1536",
   "-6144"
  ],
  "S": {
   "3": "1575/32",
   "4": "-13905/64",
   "5": "1282455/512",
   "6": "182854845/1024",
   "7": "-110459110365/4096"
  },
  "S_full_system": {
   "3": "1575/32",
   "4": "-13905/64",
   "5": "1282455/512",
   "6": "182854845/1024"
  }
 },
 "SU5": {
  "name": "SU5",
  "type": [
   "A",
   4
  ],
  "N_R": 5,
  "N_A": 24,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "C_R": "12/5",
  "C_A": "5",
  "dRdA_over_NR": "31/2",
  "dAdA_over_NA": "1525/24",
  "dRdR_over_NR": "493/500",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-24/5"
   ],
   [
    "-1/5",
    "-21/10"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "120",
    "1": "0",
    "2": "60",
    "3": "-75",
    "4": "405/2",
    "5": "-975/2",
    "6": "2445/2",
    "7": "-48825/16",
    "8": "244155/32"
   },
   "AxA": {
    "0": "576",
    "1": "0",
    "2": "600",
    "3": "-750",
    "4": "2775",
    "5": "-15375/2",
    "6": "110475/4",
    "7": "-858375/8",
    "8": "7426275/16"
   },
   "RxR": {
    "0": "25",
    "1": "0",
    "2": "6",
    "3": "-6/5",
    "4": "42/25",
    "5": "-78/125",
    "6": "66/125",
    "7": "-798/3125",
    "8": "2778/15625"
   },
   "RxRbar": {
    "0": "25",
    "1": "0",
    "2": "6",
    "3": "-69/5",
    "4": "1659/50",
    "5": "-39813/500",
    "6": "191103/1000",
    "7": "-22932357/50000",
    "8": "550376571/500000"
   }
  },
  "mu": [
   "-23/10",
   "-21/2",
   "-105/2",
   "-525/2",
   "-2625/2",
   "-13125/2",
   "-65625/2"
  ],
  "S": {
   "3": "7632/125",
   "4": "-27648/125",
   "5": "-3438864/3125",
   "6": "13839228288/15625",
   "7": "-9668053650528/78125"
  },
  "S_full_system": {
   "3": "7632/125",
   "4": "-27648/125",
   "5": "-3438864/3125",
   "6": "13839228288/15625"
  }
 },
 "SU6": {
  "name": "SU6",
  "type": [
   "A",
   5
  ],
  "N_R": 6,
  "N_A": 35,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "35/12",
  "C_A": "6",
  "dRdA_over_NR": "245/8",
  "dAdA_over_NA": "108",
  "dRdR_over_NR": "2135/1152",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "6"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-35/6"
   ],
   [
    "-1/6",
    "-8/3"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "210",
    "1": "0",
    "2": "105",
    "3": "-315/2",
    "4": "1995/4",
    "5": "-11655/8",
    "6": "70035/16",
    "7": "-419895/32",
    "8": "2519475/64"
   },
   "AxA": {
    "0": "1225",
    "1": "0",
    "2": "1260",
    "3": "-1890",
    "4": "7560",
    "5": "-24570",
    "6": "98280",
    "7": "-432810",
    "8": "2139480"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "35/4",
    "3": "-35/24",
    "4": "455/192",
    "5": "-1295/1728",
    "6": "58135/82944",
    "7": "-49595/165888",
    "8": "2629865/11943936"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "35/4",
    "3": "-595/24",
    "4": "13895/192",
    "5": "-364735/1728",
    "6": "51062935/82944",
    "7": "-297867115/165888",
    "8": "62552094185/11943936"
   }
  },
  "mu": [
   "-17/6",
   "-16",
   "-96",
   "-576",
   "-3456",
   "-20736",
   "-124416"
  ],
  "S": {
   "3": "875/12",
   "4": "-24115/108",
   "5": "-9852535/1296",
   "6": "9124976735/3888",
   "7": "-943608980755/2592"
  },
  "S_full_system": {
   "3": "875/12",
   "4": "-24115/108",
   "5": "-9852535/1296",
   "6": "9124976735/3888"
  }
 },
 "SO5": {
  "name": "SO5",
  "type": [
   "B",
   2
  ],
  "N_R": 5,
  "N_A": 10,
  "hwR": [
   1,
   0
  ],
  "C_R": "1",
  "C_A": "3/2",
  "dRdA_over_NR": "3/16",
  "dAdA_over_NA": "9/8",
  "dRdR_over_NR": "1/8",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 10,
    "C": "3/2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 14,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-21/20"
   ],
   [
    "0",
    "-3/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "50",
    "1": "0",
    "2": "15/2",
    "3": "-45/16",
    "4": "75/32",
    "5": "-375/256",
    "6": "135/128",
    "7": "-3045/4096",
    "8": "4425/8192"
   },
   "AxA": {
    "0": "100",
    "1": "0",
    "2": "45/2",
    "3": "-135/16",
    "4": "495/32",
    "5": "-3555/256",
    "6": "9585/512",
    "7": "-94815/4096",
    "8": "260235/8192"
   },
   "RxR": {
    "0": "25",
    "1": "0",
    "2": "5/2",
    "3": "-15/16",
    "4": "35/32",
    "5": "-255/256",
    "6": "515/512",
    "7": "-4095/4096",
    "8": "8195/8192"
   },
   "RxRbar": {
    "0": "25",
    "1": "0",
    "2": "5/2",
    "3": "-15/16",
    "4": "35/32",
    "5": "-255/256",
    "6": "515/512",
    "7": "-4095/4096",
    "8": "8195/8192"
   }
  },
  "mu": [
   "-5/4",
   "-21/8",
   "-105/16",
   "-525/32",
   "-2625/64",
   "-13125/128",
   "-65625/256"
  ],
  "S": {
   "3": "-9",
   "4": "222",
   "5": "-18051/4",
   "6": "271713/2",
   "7": "-41862933/8"
  },
  "S_full_system": {
   "3": "-9",
   "4": "222",
   "5": "-18051/4",
   "6": "271713/2"
  }
 },
 "SO6": {
  "name": "SO6",
  "type": [
   "A",
   3
  ],
  "N_R": 6,
  "N_A": 15,
  "hwR": [
   0,
   1,
   0
  ],
  "C_R": "5/4",
  "C_A": "2",
  "dRdA_over_NR": "5/12",
  "dAdA_over_NA": "13/6",
  "dRdR_over_NR": "85/384",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 20,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-5/2",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-4/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "90",
    "1": "0",
    "2": "15",
    "3": "-15/2",
    "4": "15/2",
    "5": "-105/16",
    "6": "405/64",
    "7": "-1575/256",
    "8": "6225/1024"
   },
   "AxA": {
    "0": "225",
    "1": "0",
    "2": "60",
    "3": "-30",
    "4": "105/2",
    "5": "-60",
    "6": "765/8",
    "7": "-315/2",
    "8": "9165/32"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "15/4",
    "3": "-15/8",
    "4": "165/64",
    "5": "-195/64",
    "6": "3915/1024",
    "7": "-9765/2048",
    "8": "97665/16384"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "15/4",
    "3": "-15/8",
    "4": "165/64",
    "5": "-195/64",
    "6": "3915/1024",
    "7": "-9765/2048",
    "8": "97665/16384"
   }
  },
  "mu": [
   "-3/2",
   "-4",
   "-12",
   "-36",
   "-108",
   "-324",
   "-972"
  ],
  "S": {
   "3": "-75/4",
   "4": "1815/4",
   "5": "-183315/16",
   "6": "6729405/16",
   "7": "-631052295/32"
  },
  "S_full_system": {
   "3": "-75/4",
   "4": "1815/4",
   "5": "-183315/16",
   "6": "6729405/16"
  }
 },
 "SO7": {
  "name": "SO7",
  "type": [
   "B",
   3
  ],
  "N_R": 7,
  "N_A": 21,
  "hwR": [
   1,
   0,
   0
  ],
  "C_R": "3/2",
  "C_A": "5/2",
  "dRdA_over_NR": "55/64",
  "dAdA_over_NA": "695/192",
  "dRdR_over_NR": "23/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-3",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-45/28"
   ],
   [
    "0",
    "-5/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "147",
    "1": "0",
    "2": "105/4",
    "3": "-525/32",
    "4": "315/16",
    "5": "-11445/512",
    "6": "13965/512",
    "7": "-275625/8192",
    "8": "171465/4096"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "525/4",
    "3": "-2625/32",
    "4": "1155/8",
    "5": "-101325/512",
    "6": "46935/128",
    "7": "-6125805/8192",
    "8": "6919815/4096"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "21/4",
    "5": "-3885/512",
    "6": "2919/256",
    "7": "-139965/8192",
    "8": "104979/4096"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "21/4",
    "5": "-3885/512",
    "6": "2919/256",
    "7": "-139965/8192",
    "8": "104979/4096"
   }
  },
  "mu": [
   "-7/4",
   "-45/8",
   "-315/16",
   "-2205/32",
   "-15435/64",
   "-108045/128",
   "-756315/256"
  ],
  "S": {
   "3": "-63/2",
   "4": "810",
   "5": "-195489/8",
   "6": "1060947",
   "7": "-940807179/16"
  },
  "S_full_system": {
   "3": "-63/2",
   "4": "810",
   "5": "-195489/8",
   "6": "1060947"
  }
 },
 "SO8": {
  "name": "SO8",
  "type": [
   "D",
   4
  ],
  "N_R": 8,
  "N_A": 28,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "C_R": "7/4",
  "C_A": "3",
  "dRdA_over_NR": "105/64",
  "dAdA_over_NA": "45/8",
  "dRdR_over_NR": "35/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 28,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 35,
    "C": "4"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-7/2",
    "0"
   ],
   [
    "-1/8",
    "0",
    "-15/8"
   ],
   [
    "0",
    "-3/2",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "224",
    "1": "0",
    "2": "42",
    "3": "-63/2",
    "4": "357/8",
    "5": "-1995/32",
    "6": "11781/128",
    "7": "-70203/512",
    "8": "420357/2048"
   },
   "AxA": {
    "0": "784",
    "1": "0",
    "2": "252",
    "3": "-189",
    "4": "693/2",
    "5": "-2205/4",
    "6": "9261/8",
    "7": "-44289/16",
    "8": "236313/32"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "7",
    "3": "-21/4",
    "4": "77/8",
    "5": "-525/32",
    "6": "7357/256",
    "7": "-51471/1024",
    "8": "22519/256"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "7",
    "3": "-21/4",
    "4": "77/8",
    "5": "-525/32",
    "6": "7357/256",
    "7": "-51471/1024",
    "8": "22519/256"
   }
  },
  "mu": [
   "-2",
   "-15/2",
   "-30",
   "-120",
   "-480",
   "-1920",
   "-7680"
  ],
  "S": {
   "3": "-189/4",
   "4": "5271/4",
   "5": "-739977/16",
   "6": "37143393/16",
   "7": "-4759518393/32"
  },
  "S_full_system": {
   "3": "-189/4",
   "4": "5271/4",
   "5": "-739977/16",
   "6": "37143393/16"
  }
 },
 "SO9": {
  "name": "SO9",
  "type": [
   "B",
   4
  ],
  "N_R": 9,
  "N_A": 36,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "C_R": "2",
  "C_A": "7/2",
  "dRdA_over_NR": "35/12",
  "dAdA_over_NA": "805/96",
  "dRdR_over_NR": "19/24",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "7/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-1/9",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-7/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "324",
    "1": "0",
    "2": "63",
    "3": "-441/8",
    "4": "1449/16",
    "5": "-19215/128",
    "6": "2079/8",
    "7": "-927801/2048",
    "8": "3244059/4096"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "441",
    "3": "-3087/8",
    "4": "12033/16",
    "5": "-174195/128",
    "6": "812511/256",
    "7": "-17562447/2048",
    "8": "106805853/4096"
   },
   "RxR": {
    "0": "81",
    "1": "0",
    "2": "9",
    "3": "-63/8",
    "4": "261/16",
    "5": "-4095/128",
    "6": "16389/256",
    "7": "-262143/2048",
    "8": "1048581/4096"
   },
   "RxRbar": {
    "0": "81",
    "1": "0",
    "2": "9",
    "3": "-63/8",
    "4": "261/16",
    "5": "-4095/128",
    "6": "16389/256",
    "7": "-262143/2048",
    "8": "1048581/4096"
   }
  },
  "mu": [
   "-9/4",
   "-77/8",
   "-693/16",
   "-6237/32",
   "-56133/64",
   "-505197/128",
   "-4546773/256"
  ],
  "S": {
   "3": "-66",
   "4": "2004",
   "5": "-160467/2",
   "6": "4575111",
   "7": "-1332165693/4"
  },
  "S_full_system": {
   "3": "-66",
   "4": "2004",
   "5": "-160467/2",
   "6": "4575111"
  }
 },
 "SO10": {
  "name": "SO10",
  "type": [
   "D",
   5
  ],
  "N_R": 10,
  "N_A": 45,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "9/4",
  "C_A": "4",
  "dRdA_over_NR": "39/8",
  "dAdA_over_NA": "73/6",
  "dRdR_over_NR": "141/128",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-9/2",
    "0"
   ],
   [
    "-1/10",
    "0",
    "-12/5"
   ],
   [
    "0",
    "-2",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "450",
    "1": "0",
    "2": "90",
    "3": "-90",
    "4": "675/4",
    "5": "-5175/16",
    "6": "41085/64",
    "7": "-327915/256",
    "8": "2621925/1024"
   },
   "AxA": {
    "0": "2025",
    "1": "0",
    "2": "720",
    "3": "-720",
    "4": "3015/2",
    "5": "-3060",
    "6": "62505/8",
    "7": "-186165/8",
    "8": "2516895/32"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "45/4",
    "3": "-45/4",
    "4": "1665/64",
    "5": "-1845/32",
    "6": "132885/1024",
    "7": "-298935/1024",
    "8": "10761705/16384"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "45/4",
    "3": "-45/4",
    "4": "1665/64",
    "5": "-1845/32",
    "6": "132885/1024",
    "7": "-298935/1024",
    "8": "10761705/16384"
   }
  },
  "mu": [
   "-5/2",
   "-12",
   "-60",
   "-300",
   "-1500",
   "-7500",
   "-37500"
  ],
  "S": {
   "3": "-351/4",
   "4": "11583/4",
   "5": "-2084319/16",
   "6": "133155549/16",
   "7": "-21724148187/32"
  },
  "S_full_system": {
   "3": "-351/4",
   "4": "11583/4",
   "5": "-2084319/16",
   "6": "133155549/16"
  }
 },
 "Sp4": {
  "name": "Sp4",
  "type": [
   "C",
   2
  ],
  "N_R": 4,
  "N_A": 10,
  "hwR": [
   1,
   0
  ],
  "C_R": "5/4",
  "C_A": "3",
  "dRdA_over_NR": "165/64",
  "dAdA_over_NA": "18",
  "dRdR_over_NR": "5/32",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 5,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 10,
    "C": "3"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/4",
    "-3/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "40",
    "1": "0",
    "2": "15",
    "3": "-45/4",
    "4": "345/16",
    "5": "-1905/64",
    "6": "11745/256",
    "7": "-69825/1024",
    "8": "420225/4096"
   },
   "AxA": {
    "0": "100",
    "1": "0",
    "2": "90",
    "3": "-135/2",
    "4": "495/2",
    "5": "-3555/8",
    "6": "9585/8",
    "7": "-94815/32",
    "8": "260235/32"
   },
   "RxR": {
    "0": "16",
    "1": "0",
    "2": "5/2",
    "3": "-15/8",
    "4": "5/2",
    "5": "-195/64",
    "6": "1955/512",
    "7": "-9765/2048",
    "8": "24415/4096"
   },
   "RxRbar": {
    "0": "16",
    "1": "0",
    "2": "5/2",
    "3": "-15/8",
    "4": "5/2",
    "5": "-195/64",
    "6": "1955/512",
    "7": "-9765/2048",
    "8": "24415/4096"
   }
  },
  "mu": [
   "-1",
   "-3/2",
   "-3",
   "-6",
   "-12",
   "-24",
   "-48"
  ],
  "S": {
   "3": "225/4",
   "4": "-2865/4",
   "5": "304485/16",
   "6": "-11394255/16",
   "7": "1125635805/32"
  },
  "S_full_system": {
   "3": "225/4",
   "4": "-2865/4",
   "5": "304485/16",
   "6": "-11394255/16"
  }
 },
 "Sp6": {
  "name": "Sp6",
  "type": [
   "C",
   3
  ],
  "N_R": 6,
  "N_A": 21,
  "hwR": [
   1,
   0,
   0
  ],
  "C_R": "7/4",
  "C_A": "4",
  "dRdA_over_NR": "175/24",
  "dAdA_over_NA": "235/6",
  "dRdR_over_NR": "161/384",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "4"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "0",
    "0",
    "-2"
   ],
   [
    "-1/6",
    "-4/3",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "126",
    "1": "0",
    "2": "42",
    "3": "-42",
    "4": "399/4",
    "5": "-3045/16",
    "6": "24633/64",
    "7": "-196497/256",
    "8": "1573089/1024"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "336",
    "3": "-336",
    "4": "2541/2",
    "5": "-2940",
    "6": "71883/8",
    "7": "-219933/8",
    "8": "2956821/32"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "21/4",
    "3": "-21/4",
    "4": "609/64",
    "5": "-525/32",
    "6": "29421/1024",
    "7": "-51471/1024",
    "8": "1441209/16384"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "21/4",
    "3": "-21/4",
    "4": "609/64",
    "5": "-525/32",
    "6": "29421/1024",
    "7": "-51471/1024",
    "8": "1441209/16384"
   }
  },
  "mu": [
   "-3/2",
   "-4",
   "-12",
   "-36",
   "-108",
   "-324",
   "-972"
  ],
  "S": {
   "3": "399/4",
   "4": "-7329/4",
   "5": "1062831/16",
   "6": "-54048099/16",
   "7": "7201424139/32"
  },
  "S_full_system": {
   "3": "399/4",
   "4": "-7329/4",
   "5": "1062831/16",
   "6": "-54048099/16"
  }
 },
 "Sp8": {
  "name": "Sp8",
  "type": [
   "C",
   4
  ],
  "N_R": 8,
  "N_A": 36,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "C_R": "9/4",
  "C_A": "5",
  "dRdA_over_NR": "1065/64",
  "dAdA_over_NA": "1795/24",
  "dRdR_over_NR": "57/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "4"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "5"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-9/2"
   ],
   [
    "0",
    "0",
    "-5/2"
   ],
   [
    "-1/8",
    "-15/8",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "288",
    "1": "0",
    "2": "90",
    "3": "-225/2",
    "4": "2565/8",
    "5": "-24885/32",
    "6": "250245/128",
    "7": "-2499525/512",
    "8": "25000965/2048"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "900",
    "3": "-1125",
    "4": "9135/2",
    "5": "-51525/4",
    "6": "355455/8",
    "7": "-2541105/16",
    "8": "19937115/32"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "9",
    "3": "-45/4",
    "4": "207/8",
    "5": "-1845/32",
    "6": "33219/256",
    "7": "-298935/1024",
    "8": "336303/512"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "9",
    "3": "-45/4",
    "4": "207/8",
    "5": "-1845/32",
    "6": "33219/256",
    "7": "-298935/1024",
    "8": "336303/512"
   }
  },
  "mu": [
   "-2",
   "-15/2",
   "-30",
   "-120",
   "-480",
   "-1920",
   "-7680"
  ],
  "S": {
   "3": "621/4",
   "4": "-14985/4",
   "5": "2762073/16",
   "6": "-178207263/16",
   "7": "29990212713/32"
  },
  "S_full_system": {
   "3": "621/4",
   "4": "-14985/4",
   "5": "2762073/16",
   "6": "-178207263/16"
  }
 },
 "G2": {
  "name": "G2",
  "type": [
   "G",
   2
  ],
  "N_R": 7,
  "N_A": 14,
  "hwR": [
   1,
   0
  ],
  "C_R": "1",
  "C_A": "2",
  "dRdA_over_NR": "5/12",
  "dAdA_over_NA": "25/12",
  "dRdR_over_NR": "1/24",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0
    ],
    "dim": 7,
    "C": "1"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 14,
    "C": "2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 27,
    "C": "7/3"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-2",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2"
   ],
   [
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "-7/18",
    "-4/9",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "98",
    "1": "0",
    "2": "14",
    "3": "-7",
    "4": "91/12",
    "5": "-1015/144",
    "6": "12187/1728",
    "7": "-145327/20736",
    "8": "1743091/248832"
   },
   "AxA": {
    "0": "196",
    "1": "0",
    "2": "56",
    "3": "-28",
    "4": "287/6",
    "5": "-490/9",
    "6": "19061/216",
    "7": "-96509/648",
    "8": "2150687/7776"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "7/2",
    "3": "-7/4",
    "4": "35/24",
    "5": "-175/144",
    "6": "959/864",
    "7": "-5467/5184",
    "8": "31955/31104"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "7/2",
    "3": "-7/4",
    "4": "35/24",
    "5": "-175/144",
    "6": "959/864",
    "7": "-5467/5184",
    "8": "31955/31104"
   }
  },
  "mu": [
   "-1",
   "-2",
   "-14/3",
   "-98/9",
   "-686/27",
   "-4802/81",
   "-33614/243"
  ],
  "S": {
   "3": "0",
   "4": "96",
   "5": "-2432",
   "6": "83168",
   "7": "-10412416/3"
  },
  "S_full_system": {
   "3": "0",
   "4": "96",
   "5": "-2432",
   "6": "83168"
  }
 },
 "F4": {
  "name": "F4",
  "type": [
   "F",
   4
  ],
  "N_R": 26,
  "N_A": 52,
  "hwR": [
   1,
   0,
   0,
   0
  ],
  "C_R": "1",
  "C_A": "3/2",
  "dRdA_over_NR": "5/64",
  "dAdA_over_NA": "25/128",
  "dRdR_over_NR": "1/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "dim": 26,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 52,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "dim": 273,
    "C": "2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 324,
    "C": "13/6"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/26",
    "0",
    "0",
    "0",
    "-63/52"
   ],
   [
    "0",
    "-1/7",
    "0",
    "0",
    "-6/7"
   ],
   [
    "0",
    "0",
    "-7/36",
    "-13/18",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "1352",
    "1": "0",
    "2": "39",
    "3": "-117/8",
    "4": "299/32",
    "5": "-1235/192",
    "6": "169/36",
    "7": "-192829/55296",
    "8": "1729949/663552"
   },
   "AxA": {
    "0": "2704",
    "1": "0",
    "2": "117",
    "3": "-351/8",
    "4": "1027/32",
    "5": "-3055/128",
    "6": "103051/4608",
    "7": "-455819/18432",
    "8": "20656207/663552"
   },
   "RxR": {
    "0": "676",
    "1": "0",
    "2": "13",
    "3": "-39/8",
    "4": "91/32",
    "5": "-715/384",
    "6": "6539/4608",
    "7": "-66703/55296",
    "8": "731471/663552"
   },
   "RxRbar": {
    "0": "676",
    "1": "0",
    "2": "13",
    "3": "-39/8",
    "4": "91/32",
    "5": "-715/384",
    "6": "6539/4608",
    "7": "-66703/55296",
    "8": "731471/663552"
   }
  },
  "mu": [
   "-5/4",
   "-21/8",
   "-91/16",
   "-1183/96",
   "-15379/576",
   "-199927/3456",
   "-2599051/20736"
  ],
  "S": {
   "3": "-9",
   "4": "96",
   "5": "-6459/4",
   "6": "40569",
   "7": "-10637361/8"
  },
  "S_full_system": {
   "3": "-9",
   "4": "96",
   "5": "-6459/4",
   "6": "40569"
  }
 },
 "E6": {
  "name": "E6",
  "type": [
   "E",
   6
  ],
  "N_R": 27,
  "N_A": 78,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "13/9",
  "C_A": "2",
  "dRdA_over_NR": "65/324",
  "dAdA_over_NA": "5/12",
  "dRdR_over_NR": "65/1944",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 650,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-26/9",
    "0"
   ],
   [
    "-1/27",
    "0",
    "-50/27"
   ],
   [
    "0",
    "-2/9",
    "-7/6"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "2106",
    "1": "0",
    "2": "78",
    "3": "-39",
    "4": "377/12",
    "5": "-455/16",
    "6": "47489/1728",
    "7": "-187733/6912",
    "8": "6731777/248832"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "312",
    "3": "-156",
    "4": "273/2",
    "5": "-130",
    "6": "3653/24",
    "7": "-15197/72",
    "8": "290771/864"
   },
   "RxR": {
    "0": "729",
    "1": "0",
    "2": "39/2",
    "3": "-39/4",
    "4": "533/72",
    "5": "-20605/3888",
    "6": "89401/23328",
    "7": "-1161979/419904",
    "8": "45318559/22674816"
   },
   "RxRbar": {
    "0": "729",
    "1": "0",
    "2": "39/2",
    "3": "-39/4",
    "4": "533/72",
    "5": "-29705/3888",
    "6": "225901/23328",
    "7": "-5620979/419904",
    "8": "432377959/22674816"
   }
  },
  "mu": [
   "-17/9",
   "-50/9",
   "-50/3",
   "-50",
   "-150",
   "-450",
   "-1350"
  ],
  "S": {
   "3": "-1664/81",
   "4": "517088/2187",
   "5": "-95498624/19683",
   "6": "27873169376/177147",
   "7": "-1203652191872/177147"
  },
  "S_full_system": {
   "3": "-1664/81",
   "4": "517088/2187",
   "5": "-95498624/19683",
   "6": "27873169376/177147"
  }
 },
 "E7": {
  "name": "E7",
  "type": [
   "E",
   7
  ],
  "N_R": 56,
  "N_A": 133,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "19/16",
  "C_A": "3/2",
  "dRdA_over_NR": "95/2048",
  "dAdA_over_NA": "5/64",
  "dRdR_over_NR": "95/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 133,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 1539,
    "C": "7/3"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 1463,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-19/8",
    "0",
    "0"
   ],
   [
    "-1/56",
    "0",
    "-45/28",
    "0"
   ],
   [
    "0",
    "-5/36",
    "0",
    "-77/72"
   ],
   [
    "0",
    "0",
    "-9/8",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "7448",
    "1": "0",
    "2": "399/4",
    "3": "-1197/32",
    "4": "5453/256",
    "5": "-87115/6144",
    "6": "1502501/147456",
    "7": "-26650939/3538944",
    "8": "477353093/84934656"
   },
   "AxA": {
    "0": "17689",
    "1": "0",
    "2": "1197/4",
    "3": "-3591/32",
    "4": "133/2",
    "5": "-23275/512",
    "6": "21413/576",
    "7": "-2620499/73728",
    "8": "12998489/331776"
   },
   "RxR": {
    "0": "3136",
    "1": "0",
    "2": "133/4",
    "3": "-399/32",
    "4": "7049/1024",
    "5": "-55195/12288",
    "6": "8816437/2359296",
    "7": "-211655003/56623104",
    "8": "22465201969/5435817984"
   },
   "RxRbar": {
    "0": "3136",
    "1": "0",
    "2": "133/4",
    "3": "-399/32",
    "4": "7049/1024",
    "5": "-55195/12288",
    "6": "8816437/2359296",
    "7": "-211655003/56623104",
    "8": "22465201969/5435817984"
   }
  },
  "mu": [
   "-13/8",
   "-15/4",
   "-35/4",
   "-245/12",
   "-1715/36",
   "-12005/108",
   "-84035/324"
  ],
  "S": {
   "3": "-1197/256",
   "4": "8151/1024",
   "5": "3110091/16384",
   "6": "-565320243/65536",
   "7": "198725118991/524288"
  },
  "S_full_system": {
   "3": "-1197/256",
   "4": "8151/1024",
   "5": "3110091/16384",
   "6": "-565320243/65536"
  }
 },
 "E8": {
  "name": "E8",
  "type": [
   "E",
   8
  ],
  "N_R": 248,
  "N_A": 248,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "1/1920",
  "dAdA_over_NA": "1/1920",
  "dRdR_over_NR": "1/1920",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 248,
    "C": "1/2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 3875,
    "C": "4/5"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 30380,
    "C": "1"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 27000,
    "C": "31/30"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/248",
    "0",
    "-5/8",
    "0",
    "-15/124"
   ],
   [
    "0",
    "-1/25",
    "0",
    "-14/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/14",
    "0",
    "-3/7"
   ],
   [
    "0",
    "-1/900",
    "0",
    "-217/450",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   },
   "AxA": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   },
   "RxR": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   },
   "RxRbar": {
    "0": "61504",
    "1": "0",
    "2": "62",
    "3": "-31/4",
    "4": "341/240",
    "5": "-899/2880",
    "6": "69161/864000",
    "7": "-48391/2073600",
    "8": "24040841/3110400000"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-127/240",
   "-653/1440",
   "-85087/216000",
   "-3601/10368",
   "-60479647/194400000"
  ],
  "S": {
   "3": "3/2",
   "4": "-27/5",
   "5": "1329/40",
   "6": "-144477/500",
   "7": "6606943/2000"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "-27/5",
   "5": "1329/40",
   "6": "-144477/500"
  }
 },
 "SU7": {
  "name": "SU7",
  "type": [
   "A",
   6
  ],
  "N_R": 7,
  "N_A": 48,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "24/7",
  "C_A": "7",
  "dRdA_over_NR": "55",
  "dAdA_over_NA": "4165/24",
  "dRdR_over_NR": "2125/686",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 48,
    "C": "7"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-48/7"
   ],
   [
    "-1/7",
    "-45/14"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "336",
    "1": "0",
    "2": "168",
    "3": "-294",
    "4": "1071",
    "5": "-3675",
    "6": "12873",
    "7": "-360297/8",
    "8": "2522121/16"
   },
   "AxA": {
    "0": "2304",
    "1": "0",
    "2": "2352",
    "3": "-4116",
    "4": "17934",
    "5": "-66885",
    "6": "590499/2",
    "7": "-5763429/4",
    "8": "63421827/8"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "12",
    "3": "-12/7",
    "4": "156/49",
    "5": "-300/343",
    "6": "2172/2401",
    "7": "-5772/16807",
    "8": "4548/16807"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "12",
    "3": "-282/7",
    "4": "6771/49",
    "5": "-325005/686",
    "6": "15600243/9604",
    "7": "-748811661/134456",
    "8": "5134708533/268912"
   }
  },
  "mu": [
   "-47/14",
   "-45/2",
   "-315/2",
   "-2205/2",
   "-15435/2",
   "-108045/2",
   "-756315/2"
  ],
  "S": {
   "3": "29088/343",
   "4": "-539136/2401",
   "5": "-295274016/16807",
   "6": "578854455552/117649",
   "7": "-708244574678208/823543"
  },
  "S_full_system": {
   "3": "29088/343",
   "4": "-539136/2401",
   "5": "-295274016/16807",
   "6": "578854455552/117649"
  }
 },
 "SU8": {
  "name": "SU8",
  "type": [
   "A",
   7
  ],
  "N_R": 8,
  "N_A": 63,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "63/16",
  "C_A": "8",
  "dRdA_over_NR": "735/8",
  "dAdA_over_NA": "800/3",
  "dRdR_over_NR": "39165/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 63,
    "C": "8"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-63/8"
   ],
   [
    "-1/8",
    "-15/4"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "504",
    "1": "0",
    "2": "252",
    "3": "-504",
    "4": "2079",
    "5": "-8190",
    "6": "131103/4",
    "7": "-262143/2",
    "8": "8388639/16"
   },
   "AxA": {
    "0": "3969",
    "1": "0",
    "2": "4032",
    "3": "-8064",
    "4": "38304",
    "5": "-161280",
    "6": "780192",
    "7": "-4161024",
    "8": "25036704"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "63/4",
    "3": "-63/32",
    "4": "4221/1024",
    "5": "-4095/4096",
    "6": "298683/262144",
    "7": "-814653/2097152",
    "8": "22075641/67108864"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "63/4",
    "3": "-1953/32",
    "4": "246141/1024",
    "5": "-3876705/4096",
    "6": "976929723/262144",
    "7": "-30773286243/2097152",
    "8": "3877434066681/67108864"
   }
  },
  "mu": [
   "-31/8",
   "-30",
   "-240",
   "-1920",
   "-15360",
   "-122880",
   "-983040"
  ],
  "S": {
   "3": "24759/256",
   "4": "-230769/1024",
   "5": "-517269753/16384",
   "6": "591685383933/65536",
   "7": "-927602982423117/524288"
  },
  "S_full_system": {
   "3": "24759/256",
   "4": "-230769/1024",
   "5": "-517269753/16384",
   "6": "591685383933/65536"
  }
 },
 "SO11": {
  "name": "SO11",
  "type": [
   "B",
   5
  ],
  "N_R": 11,
  "N_A": 55,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "5/2",
  "C_A": "9/2",
  "dRdA_over_NR": "495/64",
  "dAdA_over_NA": "1107/64",
  "dRdR_over_NR": "95/64",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "9/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 65,
    "C": "11/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-5",
    "0"
   ],
   [
    "-1/11",
    "0",
    "-117/44"
   ],
   [
    "0",
    "-9/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "605",
    "1": "0",
    "2": "495/4",
    "3": "-4455/32",
    "4": "9405/32",
    "5": "-327195/512",
    "6": "732105/512",
    "7": "-26316675/8192",
    "8": "59194575/8192"
   },
   "AxA": {
    "0": "3025",
    "1": "0",
    "2": "4455/4",
    "3": "-40095/32",
    "4": "90585/32",
    "5": "-3265515/512",
    "6": "9039195/512",
    "7": "-467036955/8192",
    "8": "1723020255/8192"
   },
   "RxR": {
    "0": "121",
    "1": "0",
    "2": "55/4",
    "3": "-495/32",
    "4": "1265/32",
    "5": "-49995/512",
    "6": "125015/512",
    "7": "-4999995/8192",
    "8": "12500015/8192"
   },
   "RxRbar": {
    "0": "121",
    "1": "0",
    "2": "55/4",
    "3": "-495/32",
    "4": "1265/32",
    "5": "-49995/512",
    "6": "125015/512",
    "7": "-4999995/8192",
    "8": "12500015/8192"
   }
  },
  "mu": [
   "-11/4",
   "-117/8",
   "-1287/16",
   "-14157/32",
   "-155727/64",
   "-1712997/128",
   "-18842967/256"
  ],
  "S": {
   "3": "-225/2",
   "4": "4020",
   "5": "-1606215/8",
   "6": "28418745/2",
   "7": "-20551339845/16"
  },
  "S_full_system": {
   "3": "-225/2",
   "4": "4020",
   "5": "-1606215/8",
   "6": "28418745/2"
  }
 },
 "SO12": {
  "name": "SO12",
  "type": [
   "D",
   6
  ],
  "N_R": 12,
  "N_A": 66,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "11/4",
  "C_A": "5",
  "dRdA_over_NR": "2255/192",
  "dAdA_over_NA": "145/6",
  "dRdR_over_NR": "187/96",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 66,
    "C": "5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 77,
    "C": "6"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-11/2",
    "0"
   ],
   [
    "-1/12",
    "0",
    "-35/12"
   ],
   [
    "0",
    "-5/2",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "792",
    "1": "0",
    "2": "165",
    "3": "-825/4",
    "4": "7755/16",
    "5": "-75405/64",
    "6": "750915/256",
    "7": "-7501725/1024",
    "8": "75003555/4096"
   },
   "AxA": {
    "0": "4356",
    "1": "0",
    "2": "1650",
    "3": "-4125/2",
    "4": "10065/2",
    "5": "-99825/8",
    "6": "297495/8",
    "7": "-4119885/32",
    "8": "16369485/32"
   },
   "RxR": {
    "0": "144",
    "1": "0",
    "2": "33/2",
    "3": "-165/8",
    "4": "231/4",
    "5": "-10065/64",
    "6": "221463/512",
    "7": "-2435895/2048",
    "8": "13397439/4096"
   },
   "RxRbar": {
    "0": "144",
    "1": "0",
    "2": "33/2",
    "3": "-165/8",
    "4": "231/4",
    "5": "-10065/64",
    "6": "221463/512",
    "7": "-2435895/2048",
    "8": "13397439/4096"
   }
  },
  "mu": [
   "-3",
   "-35/2",
   "-105",
   "-630",
   "-3780",
   "-22680",
   "-136080"
  ],
  "S": {
   "3": "-561/4",
   "4": "21615/4",
   "5": "-4747413/16",
   "6": "368772657/16",
   "7": "-73198883373/32"
  },
  "S_full_system": {
   "3": "-561/4",
   "4": "21615/4",
   "5": "-4747413/16",
   "6": "368772657/16"
  }
 },
 "SO13": {
  "name": "SO13",
  "type": [
   "B",
   6
  ],
  "N_R": 13,
  "N_A": 78,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "3",
  "C_A": "11/2",
  "dRdA_over_NR": "275/16",
  "dAdA_over_NA": "1595/48",
  "dRdR_over_NR": "5/2",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "11/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 90,
    "C": "13/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-6",
    "0"
   ],
   [
    "-1/13",
    "0",
    "-165/52"
   ],
   [
    "0",
    "-11/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "1014",
    "1": "0",
    "2": "429/2",
    "3": "-4719/16",
    "4": "24453/32",
    "5": "-525525/256",
    "6": "720291/128",
    "7": "-63342279/4096",
    "8": "348342423/8192"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "4719/2",
    "3": "-51909/16",
    "4": "273273/32",
    "5": "-5922345/256",
    "6": "37808199/512",
    "7": "-1114061949/4096",
    "8": "9439688973/8192"
   },
   "RxR": {
    "0": "169",
    "1": "0",
    "2": "39/2",
    "3": "-429/16",
    "4": "2613/32",
    "5": "-62205/256",
    "6": "373269/512",
    "7": "-8957949/4096",
    "8": "53747733/8192"
   },
   "RxRbar": {
    "0": "169",
    "1": "0",
    "2": "39/2",
    "3": "-429/16",
    "4": "2613/32",
    "5": "-62205/256",
    "6": "373269/512",
    "7": "-8957949/4096",
    "8": "53747733/8192"
   }
  },
  "mu": [
   "-13/4",
   "-165/8",
   "-2145/16",
   "-27885/32",
   "-362505/64",
   "-4712565/128",
   "-61263345/256"
  ],
  "S": {
   "3": "-171",
   "4": "7074",
   "5": "-1694313/4",
   "6": "71669511/2",
   "7": "-30996085167/8"
  },
  "S_full_system": {
   "3": "-171",
   "4": "7074",
   "5": "-1694313/4",
   "6": "71669511/2"
  }
 },
 "SO14": {
  "name": "SO14",
  "type": [
   "D",
   7
  ],
  "N_R": 14,
  "N_A": 91,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "13/4",
  "C_A": "6",
  "dRdA_over_NR": "195/8",
  "dAdA_over_NA": "45",
  "dRdR_over_NR": "403/128",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 91,
    "C": "6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 104,
    "C": "7"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-13/2",
    "0"
   ],
   [
    "-1/14",
    "0",
    "-24/7"
   ],
   [
    "0",
    "-3",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "1274",
    "1": "0",
    "2": "273",
    "3": "-819/2",
    "4": "4641/4",
    "5": "-6825/2",
    "6": "326781/32",
    "7": "-3919461/128",
    "8": "47029983/512"
   },
   "AxA": {
    "0": "8281",
    "1": "0",
    "2": "3276",
    "3": "-4914",
    "4": "13923",
    "5": "-40950",
    "6": "557739/4",
    "7": "-1086813/2",
    "8": "38981943/16"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "91/4",
    "3": "-273/8",
    "4": "7189/64",
    "5": "-23205/64",
    "6": "1206751/1024",
    "7": "-7843563/2048",
    "8": "203932729/16384"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "91/4",
    "3": "-273/8",
    "4": "7189/64",
    "5": "-23205/64",
    "6": "1206751/1024",
    "7": "-7843563/2048",
    "8": "203932729/16384"
   }
  },
  "mu": [
   "-7/2",
   "-24",
   "-168",
   "-1176",
   "-8232",
   "-57624",
   "-403368"
  ],
  "S": {
   "3": "-819/4",
   "4": "36231/4",
   "5": "-9398571/16",
   "6": "860279901/16",
   "7": "-201331258479/32"
  },
  "S_full_system": {
   "3": "-819/4",
   "4": "36231/4",
   "5": "-9398571/16",
   "6": "860279901/16"
  }
 },
 "Sp10": {
  "name": "Sp10",
  "type": [
   "C",
   5
  ],
  "N_R": 10,
  "N_A": 55,
  "hwR": [
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "11/4",
  "C_A": "6",
  "dRdA_over_NR": "33",
  "dAdA_over_NA": "261/2",
  "dRdR_over_NR": "209/128",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "6"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-11/2"
   ],
   [
    "0",
    "0",
    "-3"
   ],
   [
    "-1/10",
    "-12/5",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "550",
    "1": "0",
    "2": "165",
    "3": "-495/2",
    "4": "825",
    "5": "-38775/16",
    "6": "466785/64",
    "7": "-5598285/256",
    "8": "67185525/1024"
   },
   "AxA": {
    "0": "3025",
    "1": "0",
    "2": "1980",
    "3": "-2970",
    "4": "26235/2",
    "5": "-43560",
    "6": "1346895/8",
    "7": "-682605",
    "8": "97024455/32"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "55/4",
    "3": "-165/8",
    "4": "3685/64",
    "5": "-10065/64",
    "6": "442915/1024",
    "7": "-2435895/2048",
    "8": "53589745/16384"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "55/4",
    "3": "-165/8",
    "4": "3685/64",
    "5": "-10065/64",
    "6": "442915/1024",
    "7": "-2435895/2048",
    "8": "53589745/16384"
   }
  },
  "mu": [
   "-5/2",
   "-12",
   "-60",
   "-300",
   "-1500",
   "-7500",
   "-37500"
  ],
  "S": {
   "3": "891/4",
   "4": "-26697/4",
   "5": "5977059/16",
   "6": "-468016131/16",
   "7": "95312678967/32"
  },
  "S_full_system": {
   "3": "891/4",
   "4": "-26697/4",
   "5": "5977059/16",
   "6": "-468016131/16"
  }
 },
 "Sp12": {
  "name": "Sp12",
  "type": [
   "C",
   6
  ],
  "N_R": 12,
  "N_A": 78,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "13/4",
  "C_A": "7",
  "dRdA_over_NR": "11375/192",
  "dAdA_over_NA": "2555/12",
  "dRdR_over_NR": "65/24",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 65,
    "C": "6"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "7"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-13/2"
   ],
   [
    "0",
    "0",
    "-7/2"
   ],
   [
    "-1/12",
    "-35/12",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "936",
    "1": "0",
    "2": "273",
    "3": "-1911/4",
    "4": "29211/16",
    "5": "-402675/64",
    "6": "5648643/256",
    "7": "-79057251/1024",
    "8": "1106847651/4096"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "3822",
    "3": "-13377/2",
    "4": "32214",
    "5": "-984165/8",
    "6": "1057329/2",
    "7": "-76447917/32",
    "8": "47129901/4"
   },
   "RxR": {
    "0": "144",
    "1": "0",
    "2": "39/2",
    "3": "-273/8",
    "4": "897/8",
    "5": "-23205/64",
    "6": "603369/512",
    "7": "-7843563/2048",
    "8": "50983179/4096"
   },
   "RxRbar": {
    "0": "144",
    "1": "0",
    "2": "39/2",
    "3": "-273/8",
    "4": "897/8",
    "5": "-23205/64",
    "6": "603369/512",
    "7": "-7843563/2048",
    "8": "50983179/4096"
   }
  },
  "mu": [
   "-3",
   "-35/2",
   "-105",
   "-630",
   "-3780",
   "-22680",
   "-136080"
  ],
  "S": {
   "3": "1209/4",
   "4": "-43329/4",
   "5": "11420877/16",
   "6": "-1052431887/16",
   "7": "251742394293/32"
  },
  "S_full_system": {
   "3": "1209/4",
   "4": "-43329/4",
   "5": "11420877/16",
   "6": "-1052431887/16"
  }
 },
 "SU2_3": {
  "name": "SU2_3",
  "type": [
   "A",
   1
  ],
  "N_R": 3,
  "N_A": 3,
  "hwR": [
   2
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "5/192",
  "dAdA_over_NA": "5/192",
  "dRdR_over_NR": "5/192",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/2"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0"
   ],
   [
    "-1/3",
    "0",
    "-5/12"
   ],
   [
    "0",
    "-1/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   },
   "RxR": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   },
   "RxRbar": {
    "0": "9",
    "1": "0",
    "2": "3/4",
    "3": "-3/32",
    "4": "3/32",
    "5": "-15/512",
    "6": "9/512",
    "7": "-63/8192",
    "8": "33/8192"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-15/16",
   "-45/32",
   "-135/64",
   "-405/128",
   "-1215/256"
  ],
  "S": {
   "3": "3/2",
   "4": "24",
   "5": "-1851/8",
   "6": "8031/2",
   "7": "-1453809/16"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "24",
   "5": "-1851/8",
   "6": "8031/2"
  }
 },
 "SU2_4": {
  "name": "SU2_4",
  "type": [
   "A",
   1
  ],
  "N_R": 4,
  "N_A": 3,
  "hwR": [
   3
  ],
  "C_R": "3/8",
  "C_A": "1/5",
  "dRdA_over_NR": "41/16000",
  "dAdA_over_NA": "1/1500",
  "dRdR_over_NR": "1681/128000",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/5"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/5"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "6/5"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-3/4",
    "0",
    "0"
   ],
   [
    "-1/4",
    "0",
    "-2/5",
    "0"
   ],
   [
    "0",
    "-6/25",
    "0",
    "-21/100"
   ],
   [
    "0",
    "0",
    "-3/20",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "12",
    "1": "0",
    "2": "3/10",
    "3": "-3/200",
    "4": "9/800",
    "5": "-123/80000",
    "6": "897/1600000",
    "7": "-3591/32000000",
    "8": "20541/640000000"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/25",
    "3": "-3/500",
    "4": "3/1250",
    "5": "-3/10000",
    "6": "9/125000",
    "7": "-63/5000000",
    "8": "33/12500000"
   },
   "RxR": {
    "0": "16",
    "1": "0",
    "2": "3/4",
    "3": "-3/80",
    "4": "1761/32000",
    "5": "-519/64000",
    "6": "255363/51200000",
    "7": "-1224069/1024000000",
    "8": "43841589/81920000000"
   },
   "RxRbar": {
    "0": "16",
    "1": "0",
    "2": "3/4",
    "3": "-3/80",
    "4": "1761/32000",
    "5": "-519/64000",
    "6": "255363/51200000",
    "7": "-1224069/1024000000",
    "8": "43841589/81920000000"
   }
  },
  "mu": [
   "-13/20",
   "-6/25",
   "-18/125",
   "-54/625",
   "-162/3125",
   "-486/15625",
   "-1458/78125"
  ],
  "S": {
   "3": "99/32",
   "4": "18603/8000",
   "5": "1359819/320000",
   "6": "-72814239/3200000",
   "7": "14453875863/64000000"
  },
  "S_full_system": {
   "3": "99/32",
   "4": "18603/8000",
   "5": "1359819/320000",
   "6": "-72814239/3200000"
  }
 },
 "SU2_5": {
  "name": "SU2_5",
  "type": [
   "A",
   1
  ],
  "N_R": 5,
  "N_A": 3,
  "hwR": [
   4
  ],
  "C_R": "3/10",
  "C_A": "1/10",
  "dRdA_over_NR": "17/40000",
  "dAdA_over_NA": "1/24000",
  "dRdR_over_NR": "289/40000",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/10"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/10"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "3/5"
   },
   {
    "hw": [
     8
    ],
    "dim": 9,
    "C": "1"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-3/5",
    "0",
    "0",
    "0"
   ],
   [
    "-1/5",
    "0",
    "-7/20",
    "0",
    "0"
   ],
   [
    "0",
    "-21/100",
    "0",
    "-6/25",
    "0"
   ],
   [
    "0",
    "0",
    "-6/35",
    "0",
    "-9/70"
   ],
   [
    "0",
    "0",
    "0",
    "-1/10",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "15",
    "1": "0",
    "2": "3/20",
    "3": "-3/800",
    "4": "9/4000",
    "5": "-51/320000",
    "6": "33/800000",
    "7": "-567/128000000",
    "8": "537/640000000"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/100",
    "3": "-3/4000",
    "4": "3/20000",
    "5": "-3/320000",
    "6": "9/8000000",
    "7": "-63/640000000",
    "8": "33/3200000000"
   },
   "RxR": {
    "0": "25",
    "1": "0",
    "2": "3/4",
    "3": "-3/160",
    "4": "147/4000",
    "5": "-183/64000",
    "6": "3351/1600000",
    "7": "-37779/128000000",
    "8": "86853/640000000"
   },
   "RxRbar": {
    "0": "25",
    "1": "0",
    "2": "3/4",
    "3": "-3/160",
    "4": "147/4000",
    "5": "-183/64000",
    "6": "3351/1600000",
    "7": "-37779/128000000",
    "8": "86853/640000000"
   }
  },
  "mu": [
   "-11/20",
   "-21/200",
   "-63/2000",
   "-189/20000",
   "-567/200000",
   "-1701/2000000",
   "-5103/20000000"
  ],
  "S": {
   "3": "117/50",
   "4": "1242/625",
   "5": "16623/25000",
   "6": "-33057/15625",
   "7": "8626653/1250000"
  },
  "S_full_system": {
   "3": "117/50",
   "4": "1242/625",
   "5": "16623/25000",
   "6": "-33057/15625"
  }
 },
 "SU2_6": {
  "name": "SU2_6",
  "type": [
   "A",
   1
  ],
  "N_R": 6,
  "N_A": 3,
  "hwR": [
   5
  ],
  "C_R": "1/4",
  "C_A": "2/35",
  "dRdA_over_NR": "101/1029000",
  "dAdA_over_NA": "4/900375",
  "dRdR_over_NR": "10201/2352000",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "2/35"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "6/35"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "12/35"
   },
   {
    "hw": [
     8
    ],
    "dim": 9,
    "C": "4/7"
   },
   {
    "hw": [
     10
    ],
    "dim": 11,
    "C": "6/7"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1/2",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/6",
    "0",
    "-32/105",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-32/175",
    "0",
    "-81/350",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-81/490",
    "0",
    "-8/49",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-8/63",
    "0",
    "-11/126"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-1/14",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "18",
    "1": "0",
    "2": "3/35",
    "3": "-3/2450",
    "4": "3/4900",
    "5": "-303/12005000",
    "6": "4257/840350000",
    "7": "-19071/58824500000",
    "8": "187041/4117715000000"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "12/1225",
    "3": "-6/42875",
    "4": "24/1500625",
    "5": "-6/10504375",
    "6": "72/1838265625",
    "7": "-18/9191328125",
    "8": "264/2251875390625"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "3/4",
    "3": "-3/280",
    "4": "10281/392000",
    "5": "-3279/2744000",
    "6": "56707461/53782400000",
    "7": "-49437909/537824000000",
    "8": "7022524749/150590720000000"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "3/4",
    "3": "-3/280",
    "4": "10281/392000",
    "5": "-3279/2744000",
    "6": "56707461/53782400000",
    "7": "-49437909/537824000000",
    "8": "7022524749/150590720000000"
   }
  },
  "mu": [
   "-33/70",
   "-64/1225",
   "-384/42875",
   "-2304/1500625",
   "-13824/52521875",
   "-82944/1838265625",
   "-497664/64339296875"
  ],
  "S": {
   "3": "1581/980",
   "4": "37803/24500",
   "5": "7205673/24010000",
   "6": "-824490753/840350000",
   "7": "-11870121099/58824500000"
  },
  "S_full_system": {
   "3": "1581/980",
   "4": "37803/24500",
   "5": "7205673/24010000",
   "6": "-824490753/840350000"
  }
 },
 "SU2_7": {
  "name": "SU2_7",
  "type": [
   "A",
   1
  ],
  "N_R": 7,
  "N_A": 3,
  "hwR": [
   6
  ],
  "C_R": "3/14",
  "C_A": "1/28",
  "dRdA_over_NR": "5/175616",
  "dAdA_over_NA": "5/7375872",
  "dRdR_over_NR": "5/1792",
  "channels": [
   {
    "hw": [
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2
    ],
    "dim": 3,
    "C": "1/28"
   },
   {
    "hw": [
     4
    ],
    "dim": 5,
    "C": "3/28"
   },
   {
    "hw": [
     6
    ],
    "dim": 7,
    "C": "3/14"
   },
   {
    "hw": [
     8
    ],
    "dim": 9,
    "C": "5/14"
   },
   {
    "hw": [
     10
    ],
    "dim": 11,
    "C": "15/28"
   },
   {
    "hw": [
     12
    ],
    "dim": 13,
    "C": "3/4"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-3/7",
    "0",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/7",
    "0",
    "-15/56",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-9/56",
    "0",
    "-3/14",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-15/98",
    "0",
    "-33/196",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-11/84",
    "0",
    "-5/42",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-15/154",
    "0",
    "-39/616"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "0",
    "-3/56",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "21",
    "1": "0",
    "2": "3/56",
    "3": "-3/6272",
    "4": "9/43904",
    "5": "-15/2809856",
    "6": "69/78675968",
    "7": "-2223/61681958912",
    "8": "3453/863547424768"
   },
   "AxA": {
    "0": "9",
    "1": "0",
    "2": "3/784",
    "3": "-3/87808",
    "4": "3/1229312",
    "5": "-15/275365888",
    "6": "9/3855122432",
    "7": "-9/123363917824",
    "8": "33/12089663946752"
   },
   "RxR": {
    "0": "49",
    "1": "0",
    "2": "3/4",
    "3": "-3/448",
    "4": "123/6272",
    "5": "-795/1404928",
    "6": "40629/68841472",
    "7": "-147873/4405854208",
    "8": "1186053/61681958912"
   },
   "RxRbar": {
    "0": "49",
    "1": "0",
    "2": "3/4",
    "3": "-3/448",
    "4": "123/6272",
    "5": "-795/1404928",
    "6": "40629/68841472",
    "7": "-147873/4405854208",
    "8": "1186053/61681958912"
   }
  },
  "mu": [
   "-23/56",
   "-45/1568",
   "-135/43904",
   "-405/1229312",
   "-1215/34420736",
   "-3645/963780608",
   "-10935/26985857024"
  ],
  "S": {
   "3": "3069/2744",
   "4": "20817/19208",
   "5": "616887/2151296",
   "6": "-8873289/15059072",
   "7": "-453575007/843308032"
  },
  "S_full_system": {
   "3": "3069/2744",
   "4": "20817/19208",
   "5": "616887/2151296",
   "6": "-8873289/15059072"
  }
 },
 "SU3_6": {
  "name": "SU3_6",
  "type": [
   "A",
   2
  ],
  "N_R": 6,
  "N_A": 8,
  "hwR": [
   2,
   0
  ],
  "C_R": "2/3",
  "C_A": "3/5",
  "dRdA_over_NR": "17/500",
  "dAdA_over_NA": "27/1000",
  "dRdR_over_NR": "289/9000",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3/5"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/5"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-4/3",
    "0"
   ],
   [
    "-1/6",
    "-49/150",
    "-27/50"
   ],
   [
    "0",
    "-4/25",
    "-28/75"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "48",
    "1": "0",
    "2": "12/5",
    "3": "-9/25",
    "4": "69/250",
    "5": "-63/625",
    "6": "33/625",
    "7": "-6111/250000",
    "8": "6087/500000"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "72/25",
    "3": "-54/125",
    "4": "189/625",
    "5": "-27/250",
    "6": "3753/62500",
    "7": "-19467/625000",
    "8": "111969/6250000"
   },
   "RxR": {
    "0": "36",
    "1": "0",
    "2": "2",
    "3": "2/75",
    "4": "58/375",
    "5": "-86/16875",
    "6": "694/50625",
    "7": "-1666/1265625",
    "8": "74014/56953125"
   },
   "RxRbar": {
    "0": "36",
    "1": "0",
    "2": "2",
    "3": "-47/75",
    "4": "263/750",
    "5": "-12391/67500",
    "6": "217453/2025000",
    "7": "-10633/162000",
    "8": "75879557/1822500000"
   }
  },
  "mu": [
   "-31/30",
   "-53/50",
   "-3/2",
   "-2853/1250",
   "-22383/6250",
   "-177741/31250",
   "-1417959/156250"
  ],
  "S": {
   "3": "88/15",
   "4": "11072/675",
   "5": "-9514312/50625",
   "6": "576432128/151875",
   "7": "-116566005296/1265625"
  },
  "S_full_system": {
   "3": "88/15",
   "4": "11072/675",
   "5": "-9514312/50625",
   "6": "576432128/151875"
  }
 },
 "SU3_10": {
  "name": "SU3_10",
  "type": [
   "A",
   2
  ],
  "N_R": 10,
  "N_A": 8,
  "hwR": [
   3,
   0
  ],
  "C_R": "2/5",
  "C_A": "1/5",
  "dRdA_over_NR": "11/7500",
  "dAdA_over_NA": "1/3000",
  "dRdR_over_NR": "121/15000",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "1/5"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/15"
   },
   {
    "hw": [
     3,
     3
    ],
    "dim": 64,
    "C": "1"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-4/5",
    "0",
    "0"
   ],
   [
    "-1/10",
    "-9/50",
    "-21/50",
    "0"
   ],
   [
    "0",
    "-28/225",
    "-36/175",
    "-64/315"
   ],
   [
    "0",
    "0",
    "-3/35",
    "-3/14"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "80",
    "1": "0",
    "2": "4/5",
    "3": "-1/25",
    "4": "13/750",
    "5": "-13/5625",
    "6": "47/84375",
    "7": "-2023/20250000",
    "8": "2543/121500000"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "8/25",
    "3": "-2/125",
    "4": "7/1875",
    "5": "-1/2250",
    "6": "139/1687500",
    "7": "-721/50625000",
    "8": "4147/1518750000"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "2",
    "3": "2/25",
    "4": "26/375",
    "5": "26/5625",
    "6": "218/84375",
    "7": "266/1265625",
    "8": "1898/18984375"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "2",
    "3": "-7/25",
    "4": "79/750",
    "5": "-679/22500",
    "6": "6847/675000",
    "7": "-68887/20250000",
    "8": "719023/607500000"
   }
  },
  "mu": [
   "-7/10",
   "-13/50",
   "-19/150",
   "-733/11250",
   "-5783/168750",
   "-46021/2531250",
   "-367439/37968750"
  ],
  "S": {
   "3": "504/125",
   "4": "192/125",
   "5": "7976/3125",
   "6": "-364288/15625",
   "7": "46581712/234375"
  },
  "S_full_system": {
   "3": "504/125",
   "4": "192/125",
   "5": "7976/3125",
   "6": "-364288/15625"
  }
 },
 "SU3_15p": {
  "name": "SU3_15p",
  "type": [
   "A",
   2
  ],
  "N_R": 15,
  "N_A": 8,
  "hwR": [
   4,
   0
  ],
  "C_R": "4/15",
  "C_A": "3/35",
  "dRdA_over_NR": "53/428750",
  "dAdA_over_NA": "27/2401000",
  "dRdR_over_NR": "2809/1102500",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     1
    ],
    "dim": 8,
    "C": "3/35"
   },
   {
    "hw": [
     2,
     2
    ],
    "dim": 27,
    "C": "8/35"
   },
   {
    "hw": [
     3,
     3
    ],
    "dim": 64,
    "C": "3/7"
   },
   {
    "hw": [
     4,
     4
    ],
    "dim": 125,
    "C": "24/35"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-8/15",
    "0",
    "0",
    "0"
   ],
   [
    "-1/15",
    "-121/1050",
    "-54/175",
    "0",
    "0"
   ],
   [
    "0",
    "-16/175",
    "-484/3675",
    "-48/245",
    "0"
   ],
   [
    "0",
    "0",
    "-81/980",
    "-121/882",
    "-25/252"
   ],
   [
    "0",
    "0",
    "0",
    "-16/315",
    "-44/315"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "120",
    "1": "0",
    "2": "12/35",
    "3": "-9/1225",
    "4": "177/85750",
    "5": "-369/3001250",
    "6": "1761/105043750",
    "7": "-41427/29412250000",
    "8": "64083/411771500000"
   },
   "AxA": {
    "0": "64",
    "1": "0",
    "2": "72/1225",
    "3": "-54/42875",
    "4": "27/214375",
    "5": "-27/4201750",
    "6": "3753/7353062500",
    "7": "-2781/73530625000",
    "8": "111969/36030006250000"
   },
   "RxR": {
    "0": "225",
    "1": "0",
    "2": "2",
    "3": "38/525",
    "4": "634/18375",
    "5": "102322/40516875",
    "6": "2995298/4254271875",
    "7": "1462778/21271359375",
    "8": "712511122/46903347421875"
   },
   "RxRbar": {
    "0": "225",
    "1": "0",
    "2": "2",
    "3": "-83/525",
    "4": "233/5250",
    "5": "-1258213/162067500",
    "6": "58839787/34034175000",
    "7": "-18020423/48620250000",
    "8": "125970241547/1500907117500000"
   }
  },
  "mu": [
   "-103/210",
   "-197/2450",
   "-291/17150",
   "-1611/428750",
   "-89127/105043750",
   "-709749/3676531250",
   "-5668191/128678593750"
  ],
  "S": {
   "3": "30832/18375",
   "4": "1352704/1157625",
   "5": "-101415056/607753125",
   "6": "-1378532992/1302328125",
   "7": "1004433005984/744497578125"
  },
  "S_full_system": {
   "3": "30832/18375",
   "4": "1352704/1157625",
   "5": "-101415056/607753125",
   "6": "-1378532992/1302328125"
  }
 },
 "SU4_10": {
  "name": "SU4_10",
  "type": [
   "A",
   3
  ],
  "N_R": 10,
  "N_A": 15,
  "hwR": [
   2,
   0,
   0
  ],
  "C_R": "3/4",
  "C_A": "2/3",
  "dRdA_over_NR": "1/27",
  "dAdA_over_NA": "13/486",
  "dRdR_over_NR": "41/1152",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 15,
    "C": "2/3"
   },
   {
    "hw": [
     2,
     0,
     2
    ],
    "dim": 84,
    "C": "5/3"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-3/2",
    "0"
   ],
   [
    "-1/10",
    "-4/9",
    "-28/45"
   ],
   [
    "0",
    "-1/9",
    "-5/9"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "150",
    "1": "0",
    "2": "5",
    "3": "-5/6",
    "4": "5/9",
    "5": "-95/432",
    "6": "565/5184",
    "7": "-3185/62208",
    "8": "18665/746496"
   },
   "AxA": {
    "0": "225",
    "1": "0",
    "2": "20/3",
    "3": "-10/9",
    "4": "35/54",
    "5": "-20/81",
    "6": "85/648",
    "7": "-35/486",
    "8": "3055/69984"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "15/4",
    "3": "5/24",
    "4": "125/576",
    "5": "25/1728",
    "6": "1115/82944",
    "7": "455/497664",
    "8": "10025/11943936"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "15/4",
    "3": "-35/24",
    "4": "445/576",
    "5": "-245/576",
    "6": "21275/82944",
    "7": "-82705/497664",
    "8": "50315/442368"
   }
  },
  "mu": [
   "-7/6",
   "-4/3",
   "-52/27",
   "-244/81",
   "-44/9",
   "-5876/729",
   "-29252/2187"
  ],
  "S": {
   "3": "35/4",
   "4": "23/4",
   "5": "-17965/144",
   "6": "1338367/432",
   "7": "-210887281/2592"
  },
  "S_full_system": {
   "3": "35/4",
   "4": "23/4",
   "5": "-17965/144",
   "6": "1338367/432"
  }
 },
 "SU5_10": {
  "name": "SU5_10",
  "type": [
   "A",
   4
  ],
  "N_R": 10,
  "N_A": 24,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "C_R": "6/5",
  "C_A": "5/3",
  "dRdA_over_NR": "19/108",
  "dAdA_over_NA": "1525/1944",
  "dRdR_over_NR": "853/9000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5/3"
   },
   {
    "hw": [
     0,
     1,
     1,
     0
    ],
    "dim": 75,
    "C": "8/3"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-12/5",
    "0"
   ],
   [
    "-1/10",
    "-7/90",
    "-25/18"
   ],
   [
    "0",
    "-4/9",
    "-28/45"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "240",
    "1": "0",
    "2": "20",
    "3": "-25/3",
    "4": "115/18",
    "5": "-125/27",
    "6": "295/81",
    "7": "-11375/3888",
    "8": "55765/23328"
   },
   "AxA": {
    "0": "576",
    "1": "0",
    "2": "200/3",
    "3": "-250/9",
    "4": "925/27",
    "5": "-5125/162",
    "6": "12275/324",
    "7": "-95375/1944",
    "8": "2475425/34992"
   },
   "RxR": {
    "0": "100",
    "1": "0",
    "2": "6",
    "3": "-34/15",
    "4": "482/225",
    "5": "-5482/3375",
    "6": "13306/10125",
    "7": "-795802/759375",
    "8": "9556658/11390625"
   },
   "RxRbar": {
    "0": "100",
    "1": "0",
    "2": "6",
    "3": "-41/15",
    "4": "1139/450",
    "5": "-11899/4500",
    "6": "246623/81000",
    "7": "-43794793/12150000",
    "8": "174460459/40500000"
   }
  },
  "mu": [
   "-47/30",
   "-23/6",
   "-545/54",
   "-4325/162",
   "-425/6",
   "-274525/1458",
   "-2191825/4374"
  ],
  "S": {
   "3": "-1496/125",
   "4": "25792/125",
   "5": "-118167368/28125",
   "6": "55678269184/421875",
   "7": "-33873281972656/6328125"
  },
  "S_full_system": {
   "3": "-1496/125",
   "4": "25792/125",
   "5": "-118167368/28125",
   "6": "55678269184/421875"
  }
 },
 "SU5_15": {
  "name": "SU5_15",
  "type": [
   "A",
   4
  ],
  "N_R": 15,
  "N_A": 24,
  "hwR": [
   2,
   0,
   0,
   0
  ],
  "C_R": "4/5",
  "C_A": "5/7",
  "dRdA_over_NR": "79/2058",
  "dAdA_over_NA": "1525/57624",
  "dRdR_over_NR": "18811/514500",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     1
    ],
    "dim": 24,
    "C": "5/7"
   },
   {
    "hw": [
     2,
     0,
     0,
     2
    ],
    "dim": 200,
    "C": "12/7"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-8/5",
    "0"
   ],
   [
    "-1/15",
    "-243/490",
    "-100/147"
   ],
   [
    "0",
    "-4/49",
    "-162/245"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "360",
    "1": "0",
    "2": "60/7",
    "3": "-75/49",
    "4": "645/686",
    "5": "-1875/4802",
    "6": "6345/33614",
    "7": "-167625/1882384",
    "8": "1134795/26353376"
   },
   "AxA": {
    "0": "576",
    "1": "0",
    "2": "600/49",
    "3": "-750/343",
    "4": "2775/2401",
    "5": "-15375/33614",
    "6": "110475/470596",
    "7": "-122625/941192",
    "8": "7426275/92236816"
   },
   "RxR": {
    "0": "225",
    "1": "0",
    "2": "6",
    "3": "102/245",
    "4": "2334/8575",
    "5": "8286/300125",
    "6": "27702/2100875",
    "7": "603486/367653125",
    "8": "170574/262609375"
   },
   "RxRbar": {
    "0": "225",
    "1": "0",
    "2": "6",
    "3": "-627/245",
    "4": "22893/17150",
    "5": "-884019/1200500",
    "6": "7448841/16807000",
    "7": "-1705281651/5882450000",
    "8": "83704792557/411771500000"
   }
  },
  "mu": [
   "-87/70",
   "-149/98",
   "-1545/686",
   "-2475/686",
   "-201825/33614",
   "-2391525/235298",
   "-28546425/1647086"
  ],
  "S": {
   "3": "63984/6125",
   "4": "-144384/42875",
   "5": "-489993648/7503125",
   "6": "88243251072/37515625",
   "7": "-627209621761056/9191328125"
  },
  "S_full_system": {
   "3": "63984/6125",
   "4": "-144384/42875",
   "5": "-489993648/7503125",
   "6": "88243251072/37515625"
  }
 },
 "SU6_15": {
  "name": "SU6_15",
  "type": [
   "A",
   5
  ],
  "N_R": 15,
  "N_A": 35,
  "hwR": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "7/6",
  "C_A": "3/2",
  "dRdA_over_NR": "7/64",
  "dAdA_over_NA": "27/64",
  "dRdR_over_NR": "7/144",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "dim": 189,
    "C": "5/2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-7/3",
    "0"
   ],
   [
    "-1/15",
    "-1/6",
    "-27/20"
   ],
   [
    "0",
    "-1/4",
    "-5/6"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "525",
    "1": "0",
    "2": "105/4",
    "3": "-315/32",
    "4": "105/16",
    "5": "-2205/512",
    "6": "6195/2048",
    "7": "-35595/16384",
    "8": "207795/131072"
   },
   "AxA": {
    "0": "1225",
    "1": "0",
    "2": "315/4",
    "3": "-945/32",
    "4": "945/32",
    "5": "-12285/512",
    "6": "12285/512",
    "7": "-216405/8192",
    "8": "267435/8192"
   },
   "RxR": {
    "0": "225",
    "1": "0",
    "2": "35/4",
    "3": "-245/96",
    "4": "175/96",
    "5": "-13825/13824",
    "6": "24605/41472",
    "7": "-228515/663552",
    "8": "1201375/5971968"
   },
   "RxRbar": {
    "0": "225",
    "1": "0",
    "2": "35/4",
    "3": "-385/96",
    "4": "35/12",
    "5": "-35945/13824",
    "6": "112175/41472",
    "7": "-2002735/663552",
    "8": "1292935/373248"
   }
  },
  "mu": [
   "-19/12",
   "-29/8",
   "-141/16",
   "-693/32",
   "-3429/64",
   "-17037/128",
   "-84861/256"
  ],
  "S": {
   "3": "-35/6",
   "4": "2534/27",
   "5": "-1135295/648",
   "6": "12872678/243",
   "7": "-2654127413/1296"
  },
  "S_full_system": {
   "3": "-35/6",
   "4": "2534/27",
   "5": "-1135295/648",
   "6": "12872678/243"
  }
 },
 "SU6_20": {
  "name": "SU6_20",
  "type": [
   "A",
   5
  ],
  "N_R": 20,
  "N_A": 35,
  "hwR": [
   0,
   0,
   1,
   0,
   0
  ],
  "C_R": "7/8",
  "C_A": "1",
  "dRdA_over_NR": "7/384",
  "dAdA_over_NA": "1/12",
  "dRdR_over_NR": "91/3072",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     1
    ],
    "dim": 35,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     1,
     0
    ],
    "dim": 189,
    "C": "5/3"
   },
   {
    "hw": [
     0,
     0,
     2,
     0,
     0
    ],
    "dim": 175,
    "C": "2"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-7/4",
    "0",
    "0"
   ],
   [
    "-1/20",
    "0",
    "-6/5",
    "0"
   ],
   [
    "0",
    "-2/9",
    "0",
    "-25/36"
   ],
   [
    "0",
    "0",
    "-3/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "700",
    "1": "0",
    "2": "35/2",
    "3": "-35/8",
    "4": "175/96",
    "5": "-875/1152",
    "6": "4795/13824",
    "7": "-27335/165888",
    "8": "159775/1990656"
   },
   "AxA": {
    "0": "1225",
    "1": "0",
    "2": "35",
    "3": "-35/4",
    "4": "35/6",
    "5": "-455/144",
    "6": "455/216",
    "7": "-8015/5184",
    "8": "9905/7776"
   },
   "RxR": {
    "0": "400",
    "1": "0",
    "2": "35/4",
    "3": "-35/16",
    "4": "1015/768",
    "5": "-3535/4608",
    "6": "241885/442368",
    "7": "-2277905/5308416",
    "8": "91043155/254803968"
   },
   "RxRbar": {
    "0": "400",
    "1": "0",
    "2": "35/4",
    "3": "-35/16",
    "4": "1015/768",
    "5": "-3535/4608",
    "6": "241885/442368",
    "7": "-2277905/5308416",
    "8": "91043155/254803968"
   }
  },
  "mu": [
   "-5/4",
   "-2",
   "-10/3",
   "-50/9",
   "-250/27",
   "-1250/81",
   "-6250/243"
  ],
  "S": {
   "3": "63/32",
   "4": "-777/64",
   "5": "120463/512",
   "6": "-4688299/1024",
   "7": "1448957713/12288"
  },
  "S_full_system": {
   "3": "63/32",
   "4": "-777/64",
   "5": "120463/512",
   "6": "-4688299/1024"
  }
 },
 "SO7_8": {
  "name": "SO7_8",
  "type": [
   "B",
   3
  ],
  "N_R": 8,
  "N_A": 21,
  "hwR": [
   0,
   0,
   1
  ],
  "C_R": "21/16",
  "C_A": "5/2",
  "dRdA_over_NR": "1855/2048",
  "dAdA_over_NA": "695/192",
  "dRdR_over_NR": "1001/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0
    ],
    "dim": 7,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "5/2"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "3"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-21/8",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-15/8"
   ],
   [
    "-1/8",
    "0",
    "0",
    "-5/4"
   ],
   [
    "0",
    "-3/8",
    "-3/4",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "168",
    "1": "0",
    "2": "105/4",
    "3": "-525/32",
    "4": "5355/256",
    "5": "-50505/2048",
    "6": "502635/16384",
    "7": "-5005665/131072",
    "8": "50021475/1048576"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "525/4",
    "3": "-2625/32",
    "4": "1155/8",
    "5": "-101325/512",
    "6": "46935/128",
    "7": "-6125805/8192",
    "8": "6919815/4096"
   },
   "RxR": {
    "0": "64",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "3801/1024",
    "5": "-17535/4096",
    "6": "1398621/262144",
    "7": "-14331975/2097152",
    "8": "595694001/67108864"
   },
   "RxRbar": {
    "0": "64",
    "1": "0",
    "2": "21/4",
    "3": "-105/32",
    "4": "3801/1024",
    "5": "-17535/4096",
    "6": "1398621/262144",
    "7": "-14331975/2097152",
    "8": "595694001/67108864"
   }
  },
  "mu": [
   "-11/8",
   "-15/4",
   "-45/4",
   "-135/4",
   "-405/4",
   "-1215/4",
   "-3645/4"
  ],
  "S": {
   "3": "-2331/256",
   "4": "339255/1024",
   "5": "-160457283/16384",
   "6": "26385121917/65536",
   "7": "-10844636163543/524288"
  },
  "S_full_system": {
   "3": "-2331/256",
   "4": "339255/1024",
   "5": "-160457283/16384",
   "6": "26385121917/65536"
  }
 },
 "SO9_16": {
  "name": "SO9_16",
  "type": [
   "B",
   4
  ],
  "N_R": 16,
  "N_A": 36,
  "hwR": [
   0,
   0,
   0,
   1
  ],
  "C_R": "9/8",
  "C_A": "7/4",
  "dRdA_over_NR": "1365/8192",
  "dAdA_over_NA": "805/1536",
  "dRdR_over_NR": "435/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0
    ],
    "dim": 9,
    "C": "1"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "7/4"
   },
   {
    "hw": [
     0,
     0,
     1,
     0
    ],
    "dim": 84,
    "C": "9/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 126,
    "C": "5/2"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-9/4",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-7/4",
    "0"
   ],
   [
    "-1/16",
    "0",
    "0",
    "0",
    "-21/16"
   ],
   [
    "0",
    "-3/16",
    "0",
    "0",
    "-15/16"
   ],
   [
    "0",
    "0",
    "-3/8",
    "-5/8",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "576",
    "1": "0",
    "2": "63/2",
    "3": "-441/32",
    "4": "5481/512",
    "5": "-70245/8192",
    "6": "957033/131072",
    "7": "-13254381/2097152",
    "8": "184865121/33554432"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "441/4",
    "3": "-3087/64",
    "4": "12033/256",
    "5": "-174195/4096",
    "6": "812511/16384",
    "7": "-17562447/262144",
    "8": "106805853/1048576"
   },
   "RxR": {
    "0": "256",
    "1": "0",
    "2": "9",
    "3": "-63/16",
    "4": "1611/512",
    "5": "-11025/4096",
    "6": "10539/4096",
    "7": "-343161/131072",
    "8": "5821461/2097152"
   },
   "RxRbar": {
    "0": "256",
    "1": "0",
    "2": "9",
    "3": "-63/16",
    "4": "1611/512",
    "5": "-11025/4096",
    "6": "10539/4096",
    "7": "-343161/131072",
    "8": "5821461/2097152"
   }
  },
  "mu": [
   "-11/8",
   "-105/32",
   "-525/64",
   "-2625/128",
   "-13125/256",
   "-65625/512",
   "-328125/1024"
  ],
  "S": {
   "3": "-27/2",
   "4": "12231/64",
   "5": "-494451/128",
   "6": "117721377/1024",
   "7": "-4531255371/1024"
  },
  "S_full_system": {
   "3": "-27/2",
   "4": "12231/64",
   "5": "-494451/128",
   "6": "117721377/1024"
  }
 },
 "SO10_16": {
  "name": "SO10_16",
  "type": [
   "D",
   5
  ],
  "N_R": 16,
  "N_A": 45,
  "hwR": [
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "45/32",
  "C_A": "2",
  "dRdA_over_NR": "255/1024",
  "dAdA_over_NA": "73/96",
  "dRdR_over_NR": "5745/65536",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "2"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "dim": 210,
    "C": "3"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-45/16",
    "0"
   ],
   [
    "-1/16",
    "0",
    "-7/4"
   ],
   [
    "0",
    "-3/8",
    "-15/16"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "720",
    "1": "0",
    "2": "45",
    "3": "-45/2",
    "4": "1215/64",
    "5": "-4365/256",
    "6": "67185/4096",
    "7": "-33075/2048",
    "8": "4209075/262144"
   },
   "AxA": {
    "0": "2025",
    "1": "0",
    "2": "180",
    "3": "-90",
    "4": "3015/32",
    "5": "-765/8",
    "6": "62505/512",
    "7": "-186165/1024",
    "8": "2516895/8192"
   },
   "RxR": {
    "0": "256",
    "1": "0",
    "2": "45/4",
    "3": "-45/8",
    "4": "21105/4096",
    "5": "-69885/16384",
    "6": "15141645/4194304",
    "7": "-51071265/16777216",
    "8": "11032599105/4294967296"
   },
   "RxRbar": {
    "0": "256",
    "1": "0",
    "2": "45/4",
    "3": "-45/8",
    "4": "21105/4096",
    "5": "-98235/16384",
    "6": "33285645/4194304",
    "7": "-183834315/16777216",
    "8": "65827479105/4294967296"
   }
  },
  "mu": [
   "-29/16",
   "-21/4",
   "-63/4",
   "-189/4",
   "-567/4",
   "-1701/4",
   "-5103/4"
  ],
  "S": {
   "3": "-43875/2048",
   "4": "5029695/16384",
   "5": "-3549752235/524288",
   "6": "965697958485/4194304",
   "7": "-688520553844095/67108864"
  },
  "S_full_system": {
   "3": "-43875/2048",
   "4": "5029695/16384",
   "5": "-3549752235/524288",
   "6": "965697958485/4194304"
  }
 },
 "SO11_32": {
  "name": "SO11_32",
  "type": [
   "B",
   5
  ],
  "N_R": 32,
  "N_A": 55,
  "hwR": [
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "55/64",
  "C_A": "9/8",
  "dRdA_over_NR": "11385/524288",
  "dAdA_over_NA": "1107/16384",
  "dRdR_over_NR": "8965/524288",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 11,
    "C": "5/8"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 55,
    "C": "9/8"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 165,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 330,
    "C": "7/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 462,
    "C": "15/8"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-55/32",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "-45/32",
    "0",
    "0"
   ],
   [
    "-1/32",
    "0",
    "0",
    "0",
    "-9/8",
    "0"
   ],
   [
    "0",
    "-3/32",
    "0",
    "0",
    "0",
    "-7/8"
   ],
   [
    "0",
    "0",
    "-3/16",
    "0",
    "0",
    "-21/32"
   ],
   [
    "0",
    "0",
    "0",
    "-5/16",
    "-15/32",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "1760",
    "1": "0",
    "2": "495/16",
    "3": "-4455/512",
    "4": "64845/16384",
    "5": "-1028115/524288",
    "6": "17595765/16777216",
    "7": "-310224915/536870912",
    "8": "5538809925/17179869184"
   },
   "AxA": {
    "0": "3025",
    "1": "0",
    "2": "4455/64",
    "3": "-40095/2048",
    "4": "90585/8192",
    "5": "-3265515/524288",
    "6": "9039195/2097152",
    "7": "-467036955/134217728",
    "8": "1723020255/536870912"
   },
   "RxR": {
    "0": "1024",
    "1": "0",
    "2": "55/4",
    "3": "-495/128",
    "4": "32725/16384",
    "5": "-297495/262144",
    "6": "49331755/67108864",
    "7": "-1113003045/2147483648",
    "8": "106874799625/274877906944"
   },
   "RxRbar": {
    "0": "1024",
    "1": "0",
    "2": "55/4",
    "3": "-495/128",
    "4": "32725/16384",
    "5": "-297495/262144",
    "6": "49331755/67108864",
    "7": "-1113003045/2147483648",
    "8": "106874799625/274877906944"
   }
  },
  "mu": [
   "-37/32",
   "-63/32",
   "-441/128",
   "-3087/512",
   "-21609/2048",
   "-151263/8192",
   "-1058841/32768"
  ],
  "S": {
   "3": "-47025/16384",
   "4": "4833015/262144",
   "5": "-3117784065/16777216",
   "6": "887213038965/268435456",
   "7": "-676822479091605/8589934592"
  },
  "S_full_system": {
   "3": "-47025/16384",
   "4": "4833015/262144",
   "5": "-3117784065/16777216",
   "6": "887213038965/268435456"
  }
 },
 "SO12_32": {
  "name": "SO12_32",
  "type": [
   "D",
   6
  ],
  "N_R": 32,
  "N_A": 66,
  "hwR": [
   0,
   0,
   0,
   0,
   0,
   1
  ],
  "C_R": "33/32",
  "C_A": "5/4",
  "dRdA_over_NR": "935/32768",
  "dAdA_over_NA": "145/1536",
  "dRdR_over_NR": "209/8192",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 66,
    "C": "5/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 495,
    "C": "2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     2
    ],
    "dim": 462,
    "C": "9/4"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-33/16",
    "0",
    "0"
   ],
   [
    "-1/32",
    "0",
    "-45/32",
    "0"
   ],
   [
    "0",
    "-3/16",
    "0",
    "-7/8"
   ],
   [
    "0",
    "0",
    "-15/16",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "2112",
    "1": "0",
    "2": "165/4",
    "3": "-825/64",
    "4": "6435/1024",
    "5": "-55605/16384",
    "6": "522555/262144",
    "7": "-5090085/4194304",
    "8": "50360475/67108864"
   },
   "AxA": {
    "0": "4356",
    "1": "0",
    "2": "825/8",
    "3": "-4125/128",
    "4": "10065/512",
    "5": "-99825/8192",
    "6": "297495/32768",
    "7": "-4119885/524288",
    "8": "16369485/2097152"
   },
   "RxR": {
    "0": "1024",
    "1": "0",
    "2": "33/2",
    "3": "-165/32",
    "4": "759/256",
    "5": "-7755/4096",
    "6": "3145263/2097152",
    "7": "-45662925/33554432",
    "8": "1426025271/1073741824"
   },
   "RxRbar": {
    "0": "1024",
    "1": "0",
    "2": "33/2",
    "3": "-165/32",
    "4": "759/256",
    "5": "-7755/4096",
    "6": "3145263/2097152",
    "7": "-45662925/33554432",
    "8": "1426025271/1073741824"
   }
  },
  "mu": [
   "-23/16",
   "-45/16",
   "-45/8",
   "-45/4",
   "-45/2",
   "-45",
   "-90"
  ],
  "S": {
   "3": "-1287/2048",
   "4": "-138105/16384",
   "5": "157879161/524288",
   "6": "-33249727467/4194304",
   "7": "17379892968669/67108864"
  },
  "S_full_system": {
   "3": "-1287/2048",
   "4": "-138105/16384",
   "5": "157879161/524288",
   "6": "-33249727467/4194304"
  }
 },
 "Sp6_14": {
  "name": "Sp6_14",
  "type": [
   "C",
   3
  ],
  "N_R": 14,
  "N_A": 21,
  "hwR": [
   0,
   1,
   0
  ],
  "C_R": "3/4",
  "C_A": "1",
  "dRdA_over_NR": "35/1024",
  "dAdA_over_NA": "235/1536",
  "dRdR_over_NR": "19/1024",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3/4"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "1"
   },
   {
    "hw": [
     1,
     0,
     1
    ],
    "dim": 70,
    "C": "3/2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/4"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-3/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-3/16",
    "-15/16",
    "0"
   ],
   [
    "-1/14",
    "-1/8",
    "0",
    "0",
    "-45/56"
   ],
   [
    "0",
    "-3/16",
    "0",
    "0",
    "-9/16"
   ],
   [
    "0",
    "0",
    "-3/16",
    "-7/16",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "294",
    "1": "0",
    "2": "21/2",
    "3": "-21/8",
    "4": "693/512",
    "5": "-2415/4096",
    "6": "4557/16384",
    "7": "-17199/131072",
    "8": "131943/2097152"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "21",
    "3": "-21/4",
    "4": "2541/512",
    "5": "-735/256",
    "6": "71883/32768",
    "7": "-219933/131072",
    "8": "2956821/2097152"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/16",
    "4": "357/512",
    "5": "-735/2048",
    "6": "7287/32768",
    "7": "-4893/32768",
    "8": "222117/2097152"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/16",
    "4": "357/512",
    "5": "-735/2048",
    "6": "7287/32768",
    "7": "-4893/32768",
    "8": "222117/2097152"
   }
  },
  "mu": [
   "-1",
   "-3/2",
   "-81/32",
   "-279/64",
   "-3879/512",
   "-423/32",
   "-189261/8192"
  ],
  "S": {
   "3": "-9/4",
   "4": "297/8",
   "5": "-8541/16",
   "6": "1447263/128",
   "7": "-1219203/4"
  },
  "S_full_system": {
   "3": "-9/4",
   "4": "297/8",
   "5": "-8541/16",
   "6": "1447263/128"
  }
 },
 "Sp6_14p": {
  "name": "Sp6_14p",
  "type": [
   "C",
   3
  ],
  "N_R": 14,
  "N_A": 21,
  "hwR": [
   0,
   0,
   1
  ],
  "C_R": "3/4",
  "C_A": "4/5",
  "dRdA_over_NR": "13/1000",
  "dAdA_over_NA": "47/750",
  "dRdR_over_NR": "451/16000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "4/5"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/5"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 84,
    "C": "9/5"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-3/2",
    "0",
    "0"
   ],
   [
    "-1/14",
    "0",
    "-36/35",
    "0"
   ],
   [
    "0",
    "-6/25",
    "0",
    "-14/25"
   ],
   [
    "0",
    "0",
    "-3/5",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "294",
    "1": "0",
    "2": "42/5",
    "3": "-42/25",
    "4": "63/100",
    "5": "-2037/10000",
    "6": "14637/200000",
    "7": "-107289/4000000",
    "8": "812301/80000000"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "336/25",
    "3": "-336/125",
    "4": "2541/1250",
    "5": "-588/625",
    "6": "71883/125000",
    "7": "-219933/625000",
    "8": "2956821/12500000"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/20",
    "4": "5397/8000",
    "5": "-273/800",
    "6": "696129/3200000",
    "7": "-2349627/16000000",
    "8": "134225133/1280000000"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "21/4",
    "3": "-21/20",
    "4": "5397/8000",
    "5": "-273/800",
    "6": "696129/3200000",
    "7": "-2349627/16000000",
    "8": "134225133/1280000000"
   }
  },
  "mu": [
   "-11/10",
   "-36/25",
   "-252/125",
   "-1764/625",
   "-12348/3125",
   "-86436/15625",
   "-605052/78125"
  ],
  "S": {
   "3": "63/20",
   "4": "-4941/500",
   "5": "1476459/10000",
   "6": "-113366583/50000",
   "7": "23929068807/500000"
  },
  "S_full_system": {
   "3": "63/20",
   "4": "-4941/500",
   "5": "1476459/10000",
   "6": "-113366583/50000"
  }
 },
 "Sp8_27": {
  "name": "Sp8_27",
  "type": [
   "C",
   4
  ],
  "N_R": 27,
  "N_A": 36,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "C_R": "2/3",
  "C_A": "5/6",
  "dRdA_over_NR": "125/7776",
  "dAdA_over_NA": "1795/31104",
  "dRdR_over_NR": "19/2592",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "2/3"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "5/6"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "dim": 42,
    "C": "1"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "dim": 315,
    "C": "4/3"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 308,
    "C": "3/2"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-4/3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-2/9",
    "0",
    "-7/9",
    "0"
   ],
   [
    "-1/27",
    "-1/6",
    "0",
    "0",
    "0",
    "-77/108"
   ],
   [
    "0",
    "0",
    "0",
    "0",
    "-5/6",
    "0"
   ],
   [
    "0",
    "-1/15",
    "0",
    "-1/9",
    "0",
    "-22/45"
   ],
   [
    "0",
    "0",
    "-1/12",
    "0",
    "-1/2",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "972",
    "1": "0",
    "2": "15",
    "3": "-25/8",
    "4": "125/96",
    "5": "-35/72",
    "6": "55/288",
    "7": "-4165/55296",
    "8": "59755/1990656"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "25",
    "3": "-125/24",
    "4": "1015/288",
    "5": "-5725/3456",
    "6": "13165/13824",
    "7": "-94115/165888",
    "8": "2215235/5971968"
   },
   "RxR": {
    "0": "729",
    "1": "0",
    "2": "9",
    "3": "-15/8",
    "4": "23/32",
    "5": "-325/1152",
    "6": "1861/13824",
    "7": "-12145/165888",
    "8": "29003/663552"
   },
   "RxRbar": {
    "0": "729",
    "1": "0",
    "2": "9",
    "3": "-15/8",
    "4": "23/32",
    "5": "-325/1152",
    "6": "1861/13824",
    "7": "-12145/165888",
    "8": "29003/663552"
   }
  },
  "mu": [
   "-11/12",
   "-85/72",
   "-725/432",
   "-6365/2592",
   "-56645/15552",
   "-507245/93312",
   "-4554965/559872"
  ],
  "S": {
   "3": "-2/3",
   "4": "40/3",
   "5": "-3169/18",
   "6": "89164/27",
   "7": "-25100771/324"
  },
  "S_full_system": {
   "3": "-2/3",
   "4": "40/3",
   "5": "-3169/18",
   "6": "89164/27"
  }
 },
 "G2_14": {
  "name": "G2_14",
  "type": [
   "G",
   2
  ],
  "N_R": 14,
  "N_A": 14,
  "hwR": [
   0,
   1
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "25/3072",
  "dAdA_over_NA": "25/3072",
  "dRdR_over_NR": "25/3072",
  "channels": [
   {
    "hw": [
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1
    ],
    "dim": 14,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0
    ],
    "dim": 27,
    "C": "7/12"
   },
   {
    "hw": [
     3,
     0
    ],
    "dim": 77,
    "C": "1"
   },
   {
    "hw": [
     0,
     2
    ],
    "dim": 77,
    "C": "5/4"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/14",
    "0",
    "-75/224",
    "0",
    "-11/32"
   ],
   [
    "0",
    "-25/144",
    "0",
    "-77/144",
    "0"
   ],
   [
    "0",
    "0",
    "-3/16",
    "0",
    "-5/16"
   ],
   [
    "0",
    "-1/16",
    "0",
    "-5/16",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   },
   "AxA": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   },
   "RxR": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   },
   "RxRbar": {
    "0": "196",
    "1": "0",
    "2": "7/2",
    "3": "-7/16",
    "4": "287/1536",
    "5": "-245/4608",
    "6": "19061/884736",
    "7": "-96509/10616832",
    "8": "2150687/509607936"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-125/192",
   "-425/576",
   "-24275/27648",
   "-177775/165888",
   "-5273225/3981312"
  ],
  "S": {
   "3": "3/2",
   "4": "27/8",
   "5": "-183/4",
   "6": "101979/128",
   "7": "-1026991/64"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "27/8",
   "5": "-183/4",
   "6": "101979/128"
  }
 },
 "F4_52": {
  "name": "F4_52",
  "type": [
   "F",
   4
  ],
  "N_R": 52,
  "N_A": 52,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "25/10368",
  "dAdA_over_NA": "25/10368",
  "dRdR_over_NR": "25/10368",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 52,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 324,
    "C": "13/18"
   },
   {
    "hw": [
     0,
     0,
     0,
     1
    ],
    "dim": 1274,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 1053,
    "C": "10/9"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/52",
    "0",
    "-25/52",
    "0",
    "-1/4"
   ],
   [
    "0",
    "-25/324",
    "0",
    "-91/162",
    "0"
   ],
   [
    "0",
    "0",
    "-1/7",
    "0",
    "-5/14"
   ],
   [
    "0",
    "-1/81",
    "0",
    "-35/81",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   },
   "AxA": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   },
   "RxR": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   },
   "RxRbar": {
    "0": "2704",
    "1": "0",
    "2": "13",
    "3": "-13/8",
    "4": "1027/2592",
    "5": "-3055/31104",
    "6": "103051/3359232",
    "7": "-455819/40310784",
    "8": "20656207/4353564672"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-725/1296",
   "-4075/7776",
   "-214925/419904",
   "-1304675/2519424",
   "-73282325/136048896"
  ],
  "S": {
   "3": "3/2",
   "4": "-29/9",
   "5": "109/8",
   "6": "-11443/324",
   "7": "-9375541/11664"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "-29/9",
   "5": "109/8",
   "6": "-11443/324"
  }
 },
 "E6_78": {
  "name": "E6_78",
  "type": [
   "E",
   6
  ],
  "N_R": 78,
  "N_A": 78,
  "hwR": [
   0,
   1,
   0,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "5/3072",
  "dAdA_over_NA": "5/3072",
  "dRdR_over_NR": "5/3072",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 78,
    "C": "1/2"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     1
    ],
    "dim": 650,
    "C": "3/4"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     0,
     0
    ],
    "dim": 2925,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 2430,
    "C": "13/12"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/78",
    "0",
    "-25/48",
    "0",
    "-45/208"
   ],
   [
    "0",
    "-1/16",
    "0",
    "-9/16",
    "0"
   ],
   [
    "0",
    "0",
    "-1/8",
    "0",
    "-3/8"
   ],
   [
    "0",
    "-1/144",
    "0",
    "-65/144",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   },
   "AxA": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   },
   "RxR": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   },
   "RxRbar": {
    "0": "6084",
    "1": "0",
    "2": "39/2",
    "3": "-39/16",
    "4": "273/512",
    "5": "-65/512",
    "6": "3653/98304",
    "7": "-15197/1179648",
    "8": "290771/56623104"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-35/64",
   "-95/192",
   "-4265/9216",
   "-24685/55296",
   "-587135/1327104"
  ],
  "S": {
   "3": "3/2",
   "4": "-33/8",
   "5": "87/4",
   "6": "-18141/128",
   "7": "61089/64"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "-33/8",
   "5": "87/4",
   "6": "-18141/128"
  }
 },
 "E7_133": {
  "name": "E7_133",
  "type": [
   "E",
   7
  ],
  "N_R": 133,
  "N_A": 133,
  "hwR": [
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "5/5184",
  "dAdA_over_NA": "5/5184",
  "dRdR_over_NR": "5/5184",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 133,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     0,
     0,
     0,
     0,
     1,
     0
    ],
    "dim": 1539,
    "C": "7/9"
   },
   {
    "hw": [
     0,
     0,
     1,
     0,
     0,
     0,
     0
    ],
    "dim": 8645,
    "C": "1"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 7371,
    "C": "19/18"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "-1/133",
    "0",
    "-4/7",
    "0",
    "-13/76"
   ],
   [
    "0",
    "-4/81",
    "0",
    "-91/162",
    "0"
   ],
   [
    "0",
    "0",
    "-1/10",
    "0",
    "-2/5"
   ],
   [
    "0",
    "-1/324",
    "0",
    "-38/81",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   },
   "AxA": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   },
   "RxR": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   },
   "RxRbar": {
    "0": "17689",
    "1": "0",
    "2": "133/4",
    "3": "-133/32",
    "4": "133/162",
    "5": "-23275/124416",
    "6": "21413/419904",
    "7": "-2620499/161243136",
    "8": "12998489/2176782336"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-695/1296",
   "-3655/7776",
   "-176975/419904",
   "-974495/2519424",
   "-49399655/136048896"
  ],
  "S": {
   "3": "3/2",
   "4": "-44/9",
   "5": "229/8",
   "6": "-37319/162",
   "7": "27768839/11664"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "-44/9",
   "5": "229/8",
   "6": "-37319/162"
  }
 },
 "SO7_21": {
  "name": "SO7_21",
  "type": [
   "B",
   3
  ],
  "N_R": 21,
  "N_A": 21,
  "hwR": [
   0,
   1,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "139/24000",
  "dAdA_over_NA": "139/24000",
  "dRdR_over_NR": "139/24000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 21,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     0,
     2
    ],
    "dim": 35,
    "C": "3/5"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 27,
    "C": "7/10"
   },
   {
    "hw": [
     1,
     0,
     2
    ],
    "dim": 189,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 168,
    "C": "6/5"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/21",
    "0",
    "-4/15",
    "-81/700",
    "0",
    "-8/25"
   ],
   [
    "0",
    "-4/25",
    "0",
    "0",
    "-27/50",
    "0"
   ],
   [
    "0",
    "-9/100",
    "0",
    "0",
    "-14/25",
    "0"
   ],
   [
    "0",
    "0",
    "-1/10",
    "-2/25",
    "0",
    "-8/25"
   ],
   [
    "0",
    "-1/25",
    "0",
    "0",
    "-9/25",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   },
   "RxR": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   },
   "RxRbar": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "231/1000",
    "5": "-4053/64000",
    "6": "9387/400000",
    "7": "-1225161/128000000",
    "8": "1383963/320000000"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-1227/2000",
   "-2601/4000",
   "-145179/200000",
   "-1672893/2000000",
   "-19631403/20000000"
  ],
  "S": {
   "3": "3/2",
   "4": "84/125",
   "5": "-21423/1000",
   "6": "2755941/6250",
   "7": "-459668373/50000"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "84/125",
   "5": "-21423/1000",
   "6": "2755941/6250"
  }
 },
 "SO9_36": {
  "name": "SO9_36",
  "type": [
   "B",
   4
  ],
  "N_R": 36,
  "N_A": 36,
  "hwR": [
   0,
   1,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "115/32928",
  "dAdA_over_NA": "115/32928",
  "dRdR_over_NR": "115/32928",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 36,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 44,
    "C": "9/14"
   },
   {
    "hw": [
     0,
     0,
     0,
     2
    ],
    "dim": 126,
    "C": "5/7"
   },
   {
    "hw": [
     1,
     0,
     1,
     0
    ],
    "dim": 594,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 495,
    "C": "8/7"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/36",
    "0",
    "-275/1764",
    "-2/7",
    "0",
    "-55/196"
   ],
   [
    "0",
    "-25/196",
    "0",
    "0",
    "-27/49",
    "0"
   ],
   [
    "0",
    "-4/49",
    "0",
    "0",
    "-55/98",
    "0"
   ],
   [
    "0",
    "0",
    "-2/49",
    "-5/42",
    "0",
    "-50/147"
   ],
   [
    "0",
    "-1/49",
    "0",
    "0",
    "-20/49",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   },
   "RxR": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   },
   "RxRbar": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1719/5488",
    "5": "-3555/43904",
    "6": "116073/4302592",
    "7": "-2508921/240945152",
    "8": "15257979/3373232128"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-3165/5488",
   "-885/1568",
   "-623565/1075648",
   "-9296565/15059072",
   "-142140765/210827008"
  ],
  "S": {
   "3": "3/2",
   "4": "-678/343",
   "5": "6627/2744",
   "6": "1895316/16807",
   "7": "-6228873561/1882384"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "-678/343",
   "5": "6627/2744",
   "6": "1895316/16807"
  }
 },
 "SO10_45": {
  "name": "SO10_45",
  "type": [
   "D",
   5
  ],
  "N_R": 45,
  "N_A": 45,
  "hwR": [
   0,
   1,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "73/24576",
  "dAdA_over_NA": "73/24576",
  "dRdR_over_NR": "73/24576",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0,
     0
    ],
    "dim": 45,
    "C": "1/2"
   },
   {
    "hw": [
     2,
     0,
     0,
     0,
     0
    ],
    "dim": 54,
    "C": "5/8"
   },
   {
    "hw": [
     0,
     0,
     0,
     1,
     1
    ],
    "dim": 210,
    "C": "3/4"
   },
   {
    "hw": [
     1,
     0,
     1,
     0,
     0
    ],
    "dim": 945,
    "C": "1"
   },
   {
    "hw": [
     0,
     2,
     0,
     0,
     0
    ],
    "dim": 770,
    "C": "9/8"
   }
  ],
  "adjoint_index": 1,
  "Tsu": [
   [
    "0",
    "-1",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-1/45",
    "0",
    "-27/160",
    "-7/24",
    "0",
    "-77/288"
   ],
   [
    "0",
    "-9/64",
    "0",
    "0",
    "-35/64",
    "0"
   ],
   [
    "0",
    "-1/16",
    "0",
    "0",
    "-9/16",
    "0"
   ],
   [
    "0",
    "0",
    "-1/32",
    "-1/8",
    "0",
    "-11/32"
   ],
   [
    "0",
    "-1/64",
    "0",
    "0",
    "-27/64",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   },
   "AxA": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   },
   "RxR": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   },
   "RxRbar": {
    "0": "2025",
    "1": "0",
    "2": "45/4",
    "3": "-45/32",
    "4": "3015/8192",
    "5": "-765/8192",
    "6": "62505/2097152",
    "7": "-186165/16777216",
    "8": "2516895/536870912"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-291/512",
   "-279/512",
   "-17901/32768",
   "-74331/131072",
   "-1266651/2097152"
  ],
  "S": {
   "3": "3/2",
   "4": "-165/64",
   "5": "501/64",
   "6": "150207/4096",
   "7": "-16017729/8192"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "-165/64",
   "5": "501/64",
   "6": "150207/4096"
  }
 },
 "Sp6_21": {
  "name": "Sp6_21",
  "type": [
   "C",
   3
  ],
  "N_R": 21,
  "N_A": 21,
  "hwR": [
   2,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "235/24576",
  "dAdA_over_NA": "235/24576",
  "dRdR_over_NR": "235/24576",
  "channels": [
   {
    "hw": [
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0
    ],
    "dim": 14,
    "C": "3/8"
   },
   {
    "hw": [
     2,
     0,
     0
    ],
    "dim": 21,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0
    ],
    "dim": 90,
    "C": "7/8"
   },
   {
    "hw": [
     2,
     1,
     0
    ],
    "dim": 189,
    "C": "1"
   },
   {
    "hw": [
     4,
     0,
     0
    ],
    "dim": 126,
    "C": "5/4"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-25/64",
    "0",
    "-27/64",
    "0"
   ],
   [
    "-1/21",
    "-25/96",
    "0",
    "-15/224",
    "0",
    "-3/8"
   ],
   [
    "0",
    "0",
    "-1/64",
    "0",
    "-35/64",
    "0"
   ],
   [
    "0",
    "-1/32",
    "0",
    "-25/96",
    "0",
    "-5/24"
   ],
   [
    "0",
    "0",
    "-1/16",
    "0",
    "-5/16",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   },
   "AxA": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   },
   "RxR": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   },
   "RxRbar": {
    "0": "441",
    "1": "0",
    "2": "21/4",
    "3": "-21/32",
    "4": "2541/8192",
    "5": "-735/8192",
    "6": "71883/2097152",
    "7": "-219933/16777216",
    "8": "2956821/536870912"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-345/512",
   "-405/512",
   "-31455/32768",
   "-154755/131072",
   "-3064545/2097152"
  ],
  "S": {
   "3": "3/2",
   "4": "321/64",
   "5": "-3873/64",
   "6": "3844293/4096",
   "7": "-148158213/8192"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "321/64",
   "5": "-3873/64",
   "6": "3844293/4096"
  }
 },
 "Sp8_36": {
  "name": "Sp8_36",
  "type": [
   "C",
   4
  ],
  "N_R": 36,
  "N_A": 36,
  "hwR": [
   2,
   0,
   0,
   0
  ],
  "C_R": "1/2",
  "C_A": "1/2",
  "dRdA_over_NR": "359/48000",
  "dAdA_over_NA": "359/48000",
  "dRdR_over_NR": "359/48000",
  "channels": [
   {
    "hw": [
     0,
     0,
     0,
     0
    ],
    "dim": 1,
    "C": "0"
   },
   {
    "hw": [
     0,
     1,
     0,
     0
    ],
    "dim": 27,
    "C": "2/5"
   },
   {
    "hw": [
     2,
     0,
     0,
     0
    ],
    "dim": 36,
    "C": "1/2"
   },
   {
    "hw": [
     0,
     2,
     0,
     0
    ],
    "dim": 308,
    "C": "9/10"
   },
   {
    "hw": [
     2,
     1,
     0,
     0
    ],
    "dim": 594,
    "C": "1"
   },
   {
    "hw": [
     4,
     0,
     0,
     0
    ],
    "dim": 330,
    "C": "6/5"
   }
  ],
  "adjoint_index": 2,
  "Tsu": [
   [
    "0",
    "0",
    "-1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-9/25",
    "0",
    "-11/25",
    "0"
   ],
   [
    "-1/36",
    "-27/100",
    "0",
    "-77/900",
    "0",
    "-11/30"
   ],
   [
    "0",
    "0",
    "-1/100",
    "0",
    "-27/50",
    "0"
   ],
   [
    "0",
    "-1/50",
    "0",
    "-7/25",
    "0",
    "-1/5"
   ],
   [
    "0",
    "0",
    "-1/25",
    "0",
    "-9/25",
    "0"
   ]
  ],
  "omega_traces": {
   "RxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   },
   "AxA": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   },
   "RxR": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   },
   "RxRbar": {
    "0": "1296",
    "1": "0",
    "2": "9",
    "3": "-9/8",
    "4": "1827/4000",
    "5": "-2061/16000",
    "6": "71091/1600000",
    "7": "-508221/32000000",
    "8": "3987423/640000000"
   }
  },
  "mu": [
   "-3/4",
   "-5/8",
   "-1281/2000",
   "-2853/4000",
   "-164673/200000",
   "-1931337/2000000",
   "-22828689/20000000"
  ],
  "S": {
   "3": "3/2",
   "4": "327/125",
   "5": "-38919/1000",
   "6": "7647609/12500",
   "7": "-577094721/50000"
  },
  "S_full_system": {
   "3": "3/2",
   "4": "327/125",
   "5": "-38919/1000",
   "6": "7647609/12500"
  }
 }
}

==> anc/numbers/deposit/color57/p1_color.log <==
[SU2] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2] N_R=2 N_A=3 C_F=3/4 C_A=2 (C_F N_R = N_A/2 checked)
[SU2] hw(R)=(1,) hw(Rbar)=(1,) hw(A)=(2,)
[SU2] setup 0.0s
[SU2] d_R d_A/N_R = 5/8  d_A d_A/N_A = 20/3  d_R d_R/N_R = 5/128   (characters = explicit matrices)
[SU2] zero-weight block of U13: dim 2; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2] channels dims [1, 3] C ['0', '2']
[SU2] T_s-u^2 = [['0', '-3/2'], ['-1/2', '0']]
[SU2] mu_0..5 = ['-1/2', '0', '0', '0', '0', '0']   (0.0s)
[SU3] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3] N_R=3 N_A=8 C_F=4/3 C_A=3 (C_F N_R = N_A/2 checked)
[SU3] hw(R)=(1, 0) hw(Rbar)=(0, 1) hw(A)=(1, 1)
[SU3] setup 0.0s
[SU3] d_R d_A/N_R = 5/2  d_A d_A/N_A = 135/8  d_R d_R/N_R = 5/36   (characters = explicit matrices)
[SU3] zero-weight block of U13: dim 3; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3] channels dims [1, 8] C ['0', '3']
[SU3] T_s-u^2 = [['0', '-8/3'], ['-1/3', '-5/6']]
[SU3] mu_0..5 = ['-7/6', '-5/2', '-15/2', '-45/2', '-135/2', '-405/2']   (0.0s)
[SU4] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SU4] N_R=4 N_A=15 C_F=15/8 C_A=4 (C_F N_R = N_A/2 checked)
[SU4] hw(R)=(1, 0, 0) hw(Rbar)=(0, 0, 1) hw(A)=(1, 0, 1)
[SU4] setup 0.0s
[SU4] d_R d_A/N_R = 55/8  d_A d_A/N_A = 104/3  d_R d_R/N_R = 445/1024   (characters = explicit matrices)
[SU4] zero-weight block of U13: dim 4; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU4] channels dims [1, 15] C ['0', '4']
[SU4] T_s-u^2 = [['0', '-15/4'], ['-1/4', '-3/2']]
[SU4] mu_0..5 = ['-7/4', '-6', '-24', '-96', '-384', '-1536']   (0.0s)
[SU5] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5] N_R=5 N_A=24 C_F=12/5 C_A=5 (C_F N_R = N_A/2 checked)
[SU5] hw(R)=(1, 0, 0, 0) hw(Rbar)=(0, 0, 0, 1) hw(A)=(1, 0, 0, 1)
[SU5] setup 0.0s
[SU5] d_R d_A/N_R = 31/2  d_A d_A/N_A = 1525/24  d_R d_R/N_R = 493/500   (characters = explicit matrices)
[SU5] zero-weight block of U13: dim 5; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU5] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU5] channels dims [1, 24] C ['0', '5']
[SU5] T_s-u^2 = [['0', '-24/5'], ['-1/5', '-21/10']]
[SU5] mu_0..5 = ['-23/10', '-21/2', '-105/2', '-525/2', '-2625/2', '-13125/2']   (0.0s)
[SU6] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6] N_R=6 N_A=35 C_F=35/12 C_A=6 (C_F N_R = N_A/2 checked)
[SU6] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 1)
[SU6] setup 0.0s
[SU6] d_R d_A/N_R = 245/8  d_A d_A/N_A = 108  d_R d_R/N_R = 2135/1152   (characters = explicit matrices)
[SU6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU6] channels dims [1, 35] C ['0', '6']
[SU6] T_s-u^2 = [['0', '-35/6'], ['-1/6', '-8/3']]
[SU6] mu_0..5 = ['-17/6', '-16', '-96', '-576', '-3456', '-20736']   (0.0s)
[SO5] representation check: [E_a,E_b] = f_ab^c E_c for all 45 pairs
[SO5] N_R=5 N_A=10 C_F=1 C_A=3/2 (C_F N_R = N_A/2 checked)
[SO5] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(0, 2)
[SO5] setup 0.0s
[SO5] d_R d_A/N_R = 3/16  d_A d_A/N_A = 9/8  d_R d_R/N_R = 1/8   (characters = explicit matrices)
[SO5] zero-weight block of U13: dim 5; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO5] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO5] channels dims [1, 10, 14] C ['0', '3/2', '5/2']
[SO5] T_s-u^2 = [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
[SO5] mu_0..5 = ['-5/4', '-21/8', '-105/16', '-525/32', '-2625/64', '-13125/128']   (0.0s)
[SO6] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SO6] N_R=6 N_A=15 C_F=5/4 C_A=2 (C_F N_R = N_A/2 checked)
[SO6] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(1, 0, 1)
[SO6] setup 0.0s
[SO6] d_R d_A/N_R = 5/12  d_A d_A/N_A = 13/6  d_R d_R/N_R = 85/384   (characters = explicit matrices)
[SO6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO6] channels dims [1, 15, 20] C ['0', '2', '3']
[SO6] T_s-u^2 = [['0', '-5/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-1', '0']]
[SO6] mu_0..5 = ['-3/2', '-4', '-12', '-36', '-108', '-324']   (0.0s)
[SO7] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7] N_R=7 N_A=21 C_F=3/2 C_A=5/2 (C_F N_R = N_A/2 checked)
[SO7] hw(R)=(1, 0, 0) hw(Rbar)=(1, 0, 0) hw(A)=(0, 1, 0)
[SO7] setup 0.0s
[SO7] d_R d_A/N_R = 55/64  d_A d_A/N_A = 695/192  d_R d_R/N_R = 23/64   (characters = explicit matrices)
[SO7] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO7] channels dims [1, 21, 27] C ['0', '5/2', '7/2']
[SO7] T_s-u^2 = [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
[SO7] mu_0..5 = ['-7/4', '-45/8', '-315/16', '-2205/32', '-15435/64', '-108045/128']   (0.0s)
[SO8] representation check: [E_a,E_b] = f_ab^c E_c for all 378 pairs
[SO8] N_R=8 N_A=28 C_F=7/4 C_A=3 (C_F N_R = N_A/2 checked)
[SO8] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[SO8] setup 0.0s
[SO8] d_R d_A/N_R = 105/64  d_A d_A/N_A = 45/8  d_R d_R/N_R = 35/64   (characters = explicit matrices)
[SO8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO8] channels dims [1, 28, 35] C ['0', '3', '4']
[SO8] T_s-u^2 = [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
[SO8] mu_0..5 = ['-2', '-15/2', '-30', '-120', '-480', '-1920']   (0.0s)
[SO9] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9] N_R=9 N_A=36 C_F=2 C_A=7/2 (C_F N_R = N_A/2 checked)
[SO9] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[SO9] setup 0.0s
[SO9] d_R d_A/N_R = 35/12  d_A d_A/N_A = 805/96  d_R d_R/N_R = 19/24   (characters = explicit matrices)
[SO9] zero-weight block of U13: dim 9; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO9] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO9] channels dims [1, 36, 44] C ['0', '7/2', '9/2']
[SO9] T_s-u^2 = [['0', '-4', '0'], ['-1/9', '0', '-77/36'], ['0', '-7/4', '0']]
[SO9] mu_0..5 = ['-9/4', '-77/8', '-693/16', '-6237/32', '-56133/64', '-505197/128']   (0.0s)
[SO10] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10] N_R=10 N_A=45 C_F=9/4 C_A=4 (C_F N_R = N_A/2 checked)
[SO10] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10] setup 0.0s
[SO10] d_R d_A/N_R = 39/8  d_A d_A/N_A = 73/6  d_R d_R/N_R = 141/128   (characters = explicit matrices)
[SO10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO10] channels dims [1, 45, 54] C ['0', '4', '5']
[SO10] T_s-u^2 = [['0', '-9/2', '0'], ['-1/10', '0', '-12/5'], ['0', '-2', '0']]
[SO10] mu_0..5 = ['-5/2', '-12', '-60', '-300', '-1500', '-7500']   (0.0s)
[Sp4] representation check: [E_a,E_b] = f_ab^c E_c for all 45 pairs
[Sp4] N_R=4 N_A=10 C_F=5/4 C_A=3 (C_F N_R = N_A/2 checked)
[Sp4] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(2, 0)
[Sp4] setup 0.0s
[Sp4] d_R d_A/N_R = 165/64  d_A d_A/N_A = 18  d_R d_R/N_R = 5/32   (characters = explicit matrices)
[Sp4] zero-weight block of U13: dim 4; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp4] channels dims [1, 5, 10] C ['0', '2', '3']
[Sp4] T_s-u^2 = [['0', '0', '-5/2'], ['0', '0', '-3/2'], ['-1/4', '-3/4', '0']]
[Sp4] mu_0..5 = ['-1', '-3/2', '-3', '-6', '-12', '-24']   (0.0s)
[Sp6] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6] N_R=6 N_A=21 C_F=7/4 C_A=4 (C_F N_R = N_A/2 checked)
[Sp6] hw(R)=(1, 0, 0) hw(Rbar)=(1, 0, 0) hw(A)=(2, 0, 0)
[Sp6] setup 0.0s
[Sp6] d_R d_A/N_R = 175/24  d_A d_A/N_A = 235/6  d_R d_R/N_R = 161/384   (characters = explicit matrices)
[Sp6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6] channels dims [1, 14, 21] C ['0', '3', '4']
[Sp6] T_s-u^2 = [['0', '0', '-7/2'], ['0', '0', '-2'], ['-1/6', '-4/3', '0']]
[Sp6] mu_0..5 = ['-3/2', '-4', '-12', '-36', '-108', '-324']   (0.0s)
[Sp8] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8] N_R=8 N_A=36 C_F=9/4 C_A=5 (C_F N_R = N_A/2 checked)
[Sp8] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8] setup 0.0s
[Sp8] d_R d_A/N_R = 1065/64  d_A d_A/N_A = 1795/24  d_R d_R/N_R = 57/64   (characters = explicit matrices)
[Sp8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp8] channels dims [1, 27, 36] C ['0', '4', '5']
[Sp8] T_s-u^2 = [['0', '0', '-9/2'], ['0', '0', '-5/2'], ['-1/8', '-15/8', '0']]
[Sp8] mu_0..5 = ['-2', '-15/2', '-30', '-120', '-480', '-1920']   (0.0s)
[G2] representation check: [E_a,E_b] = f_ab^c E_c for all 91 pairs
[G2] N_R=7 N_A=14 C_F=1 C_A=2 (C_F N_R = N_A/2 checked)
[G2] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(0, 1)
[G2] setup 0.0s
[G2] d_R d_A/N_R = 5/12  d_A d_A/N_A = 25/12  d_R d_R/N_R = 1/24   (characters = explicit matrices)
[G2] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[G2] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[G2] channels dims [1, 7, 14, 27] C ['0', '1', '2', '7/3']
[G2] T_s-u^2 = [['0', '0', '-2', '0'], ['0', '0', '0', '-3/2'], ['-1/7', '0', '0', '-6/7'], ['0', '-7/18', '-4/9', '0']]
[G2] mu_0..5 = ['-1', '-2', '-14/3', '-98/9', '-686/27', '-4802/81']   (0.0s)
[F4] representation check: [E_a,E_b] = f_ab^c E_c for all 1326 pairs
[F4] N_R=26 N_A=52 C_F=1 C_A=3/2 (C_F N_R = N_A/2 checked)
[F4] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[F4] setup 0.0s
[F4] d_R d_A/N_R = 5/64  d_A d_A/N_A = 25/128  d_R d_R/N_R = 1/64   (characters = explicit matrices)
[F4] zero-weight block of U13: dim 28; Casimir annihilated by prod(Cas - C_rho), each factor needed
[F4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[F4] channels dims [1, 26, 52, 273, 324] C ['0', '1', '3/2', '2', '13/6']
[F4] T_s-u^2 = [['0', '0', '-2', '0', '0'], ['0', '0', '0', '-3/2', '0'], ['-1/26', '0', '0', '0', '-63/52'], ['0', '-1/7', '0', '0', '-6/7'], ['0', '0', '-7/36', '-13/18', '0']]
[F4] mu_0..5 = ['-5/4', '-21/8', '-91/16', '-1183/96', '-15379/576', '-199927/3456']   (0.1s)
[E6] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[E6] N_R=27 N_A=78 C_F=13/9 C_A=2 (C_F N_R = N_A/2 checked)
[E6] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0, 0)
[E6] setup 0.0s
[E6] d_R d_A/N_R = 65/324  d_A d_A/N_A = 5/12  d_R d_R/N_R = 65/1944   (characters = explicit matrices)
[E6] zero-weight block of U13: dim 27; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E6] channels dims [1, 78, 650] C ['0', '2', '3']
[E6] T_s-u^2 = [['0', '-26/9', '0'], ['-1/27', '0', '-50/27'], ['0', '-2/9', '-7/6']]
[E6] mu_0..5 = ['-17/9', '-50/9', '-50/3', '-50', '-150', '-450']   (0.2s)
[E7] representation check: [E_a,E_b] = f_ab^c E_c for all 8778 pairs
[E7] N_R=56 N_A=133 C_F=19/16 C_A=3/2 (C_F N_R = N_A/2 checked)
[E7] hw(R)=(0, 0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 0, 0)
[E7] setup 0.1s
[E7] d_R d_A/N_R = 95/2048  d_A d_A/N_A = 5/64  d_R d_R/N_R = 95/8192   (characters = explicit matrices)
[E7] zero-weight block of U13: dim 56; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E7] channels dims [1, 133, 1539, 1463] C ['0', '3/2', '7/3', '5/2']
[E7] T_s-u^2 = [['0', '-19/8', '0', '0'], ['-1/56', '0', '-45/28', '0'], ['0', '-5/36', '0', '-77/72'], ['0', '0', '-9/8', '0']]
[E7] mu_0..5 = ['-13/8', '-15/4', '-35/4', '-245/12', '-1715/36', '-12005/108']   (0.7s)
[E8] representation check: [E_a,E_b] = f_ab^c E_c for all 30628 pairs
[E8] N_R=248 N_A=248 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E8] hw(R)=(0, 0, 0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 0, 0, 1) hw(A)=(0, 0, 0, 0, 0, 0, 0, 1)
[E8] setup 2.0s
[E8] d_R d_A/N_R = 1/1920  d_A d_A/N_A = 1/1920  d_R d_R/N_R = 1/1920   (characters = explicit matrices)
[E8] zero-weight block of U13: dim 304; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E8] channels dims [1, 248, 3875, 30380, 27000] C ['0', '1/2', '4/5', '1', '31/30']
[E8] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/248', '0', '-5/8', '0', '-15/124'], ['0', '-1/25', '0', '-14/25', '0'], ['0', '0', '-1/14', '0', '-3/7'], ['0', '-1/900', '0', '-217/450', '0']]
[E8] mu_0..5 = ['-3/4', '-5/8', '-127/240', '-653/1440', '-85087/216000', '-3601/10368']   (9.6s)
[SU7] representation check: [E_a,E_b] = f_ab^c E_c for all 1128 pairs
[SU7] N_R=7 N_A=48 C_F=24/7 C_A=7 (C_F N_R = N_A/2 checked)
[SU7] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 1)
[SU7] setup 0.0s
[SU7] d_R d_A/N_R = 55  d_A d_A/N_A = 4165/24  d_R d_R/N_R = 2125/686   (characters = explicit matrices)
[SU7] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU7] channels dims [1, 48] C ['0', '7']
[SU7] T_s-u^2 = [['0', '-48/7'], ['-1/7', '-45/14']]
[SU7] mu_0..5 = ['-47/14', '-45/2', '-315/2', '-2205/2', '-15435/2', '-108045/2']   (0.1s)
[SU8] representation check: [E_a,E_b] = f_ab^c E_c for all 1953 pairs
[SU8] N_R=8 N_A=63 C_F=63/16 C_A=8 (C_F N_R = N_A/2 checked)
[SU8] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 0, 1)
[SU8] setup 0.0s
[SU8] d_R d_A/N_R = 735/8  d_A d_A/N_A = 800/3  d_R d_R/N_R = 39165/8192   (characters = explicit matrices)
[SU8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU8] channels dims [1, 63] C ['0', '8']
[SU8] T_s-u^2 = [['0', '-63/8'], ['-1/8', '-15/4']]
[SU8] mu_0..5 = ['-31/8', '-30', '-240', '-1920', '-15360', '-122880']   (0.1s)
[SO11] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[SO11] N_R=11 N_A=55 C_F=5/2 C_A=9/2 (C_F N_R = N_A/2 checked)
[SO11] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO11] setup 0.0s
[SO11] d_R d_A/N_R = 495/64  d_A d_A/N_A = 1107/64  d_R d_R/N_R = 95/64   (characters = explicit matrices)
[SO11] zero-weight block of U13: dim 11; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO11] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO11] channels dims [1, 55, 65] C ['0', '9/2', '11/2']
[SO11] T_s-u^2 = [['0', '-5', '0'], ['-1/11', '0', '-117/44'], ['0', '-9/4', '0']]
[SO11] mu_0..5 = ['-11/4', '-117/8', '-1287/16', '-14157/32', '-155727/64', '-1712997/128']   (0.1s)
[SO12] representation check: [E_a,E_b] = f_ab^c E_c for all 2145 pairs
[SO12] N_R=12 N_A=66 C_F=11/4 C_A=5 (C_F N_R = N_A/2 checked)
[SO12] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[SO12] setup 0.0s
[SO12] d_R d_A/N_R = 2255/192  d_A d_A/N_A = 145/6  d_R d_R/N_R = 187/96   (characters = explicit matrices)
[SO12] zero-weight block of U13: dim 12; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO12] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO12] channels dims [1, 66, 77] C ['0', '5', '6']
[SO12] T_s-u^2 = [['0', '-11/2', '0'], ['-1/12', '0', '-35/12'], ['0', '-5/2', '0']]
[SO12] mu_0..5 = ['-3', '-35/2', '-105', '-630', '-3780', '-22680']   (0.1s)
[SO13] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[SO13] N_R=13 N_A=78 C_F=3 C_A=11/2 (C_F N_R = N_A/2 checked)
[SO13] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[SO13] setup 0.0s
[SO13] d_R d_A/N_R = 275/16  d_A d_A/N_A = 1595/48  d_R d_R/N_R = 5/2   (characters = explicit matrices)
[SO13] zero-weight block of U13: dim 13; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO13] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO13] channels dims [1, 78, 90] C ['0', '11/2', '13/2']
[SO13] T_s-u^2 = [['0', '-6', '0'], ['-1/13', '0', '-165/52'], ['0', '-11/4', '0']]
[SO13] mu_0..5 = ['-13/4', '-165/8', '-2145/16', '-27885/32', '-362505/64', '-4712565/128']   (0.1s)
[SO14] representation check: [E_a,E_b] = f_ab^c E_c for all 4095 pairs
[SO14] N_R=14 N_A=91 C_F=13/4 C_A=6 (C_F N_R = N_A/2 checked)
[SO14] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0, 0)
[SO14] setup 0.0s
[SO14] d_R d_A/N_R = 195/8  d_A d_A/N_A = 45  d_R d_R/N_R = 403/128   (characters = explicit matrices)
[SO14] zero-weight block of U13: dim 14; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO14] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO14] channels dims [1, 91, 104] C ['0', '6', '7']
[SO14] T_s-u^2 = [['0', '-13/2', '0'], ['-1/14', '0', '-24/7'], ['0', '-3', '0']]
[SO14] mu_0..5 = ['-7/2', '-24', '-168', '-1176', '-8232', '-57624']   (0.2s)
[Sp10] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[Sp10] N_R=10 N_A=55 C_F=11/4 C_A=6 (C_F N_R = N_A/2 checked)
[Sp10] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(2, 0, 0, 0, 0)
[Sp10] setup 0.0s
[Sp10] d_R d_A/N_R = 33  d_A d_A/N_A = 261/2  d_R d_R/N_R = 209/128   (characters = explicit matrices)
[Sp10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp10] channels dims [1, 44, 55] C ['0', '5', '6']
[Sp10] T_s-u^2 = [['0', '0', '-11/2'], ['0', '0', '-3'], ['-1/10', '-12/5', '0']]
[Sp10] mu_0..5 = ['-5/2', '-12', '-60', '-300', '-1500', '-7500']   (0.1s)
[Sp12] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[Sp12] N_R=12 N_A=78 C_F=13/4 C_A=7 (C_F N_R = N_A/2 checked)
[Sp12] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(2, 0, 0, 0, 0, 0)
[Sp12] setup 0.0s
[Sp12] d_R d_A/N_R = 11375/192  d_A d_A/N_A = 2555/12  d_R d_R/N_R = 65/24   (characters = explicit matrices)
[Sp12] zero-weight block of U13: dim 12; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp12] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp12] channels dims [1, 65, 78] C ['0', '6', '7']
[Sp12] T_s-u^2 = [['0', '0', '-13/2'], ['0', '0', '-7/2'], ['-1/12', '-35/12', '0']]
[Sp12] mu_0..5 = ['-3', '-35/2', '-105', '-630', '-3780', '-22680']   (0.1s)
[SU2_3] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_3] N_R=3 N_A=3 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SU2_3] hw(R)=(2,) hw(Rbar)=(2,) hw(A)=(2,)
[SU2_3] setup 0.0s
[SU2_3] d_R d_A/N_R = 5/192  d_A d_A/N_A = 5/192  d_R d_R/N_R = 5/192   (characters = explicit matrices)
[SU2_3] zero-weight block of U13: dim 3; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_3] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_3] channels dims [1, 3, 5] C ['0', '1/2', '3/2']
[SU2_3] T_s-u^2 = [['0', '-1', '0'], ['-1/3', '0', '-5/12'], ['0', '-1/4', '0']]
[SU2_3] mu_0..5 = ['-3/4', '-5/8', '-15/16', '-45/32', '-135/64', '-405/128']   (0.0s)
[SU2_4] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_4] N_R=4 N_A=3 C_F=3/8 C_A=1/5 (C_F N_R = N_A/2 checked)
[SU2_4] hw(R)=(3,) hw(Rbar)=(3,) hw(A)=(2,)
[SU2_4] setup 0.0s
[SU2_4] d_R d_A/N_R = 41/16000  d_A d_A/N_A = 1/1500  d_R d_R/N_R = 1681/128000   (characters = explicit matrices)
[SU2_4] zero-weight block of U13: dim 4; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_4] channels dims [1, 3, 5, 7] C ['0', '1/5', '3/5', '6/5']
[SU2_4] T_s-u^2 = [['0', '-3/4', '0', '0'], ['-1/4', '0', '-2/5', '0'], ['0', '-6/25', '0', '-21/100'], ['0', '0', '-3/20', '0']]
[SU2_4] mu_0..5 = ['-13/20', '-6/25', '-18/125', '-54/625', '-162/3125', '-486/15625']   (0.0s)
[SU2_5] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_5] N_R=5 N_A=3 C_F=3/10 C_A=1/10 (C_F N_R = N_A/2 checked)
[SU2_5] hw(R)=(4,) hw(Rbar)=(4,) hw(A)=(2,)
[SU2_5] setup 0.0s
[SU2_5] d_R d_A/N_R = 17/40000  d_A d_A/N_A = 1/24000  d_R d_R/N_R = 289/40000   (characters = explicit matrices)
[SU2_5] zero-weight block of U13: dim 5; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_5] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_5] channels dims [1, 3, 5, 7, 9] C ['0', '1/10', '3/10', '3/5', '1']
[SU2_5] T_s-u^2 = [['0', '-3/5', '0', '0', '0'], ['-1/5', '0', '-7/20', '0', '0'], ['0', '-21/100', '0', '-6/25', '0'], ['0', '0', '-6/35', '0', '-9/70'], ['0', '0', '0', '-1/10', '0']]
[SU2_5] mu_0..5 = ['-11/20', '-21/200', '-63/2000', '-189/20000', '-567/200000', '-1701/2000000']   (0.0s)
[SU2_6] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_6] N_R=6 N_A=3 C_F=1/4 C_A=2/35 (C_F N_R = N_A/2 checked)
[SU2_6] hw(R)=(5,) hw(Rbar)=(5,) hw(A)=(2,)
[SU2_6] setup 0.0s
[SU2_6] d_R d_A/N_R = 101/1029000  d_A d_A/N_A = 4/900375  d_R d_R/N_R = 10201/2352000   (characters = explicit matrices)
[SU2_6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_6] channels dims [1, 3, 5, 7, 9, 11] C ['0', '2/35', '6/35', '12/35', '4/7', '6/7']
[SU2_6] T_s-u^2 = [['0', '-1/2', '0', '0', '0', '0'], ['-1/6', '0', '-32/105', '0', '0', '0'], ['0', '-32/175', '0', '-81/350', '0', '0'], ['0', '0', '-81/490', '0', '-8/49', '0'], ['0', '0', '0', '-8/63', '0', '-11/126'], ['0', '0', '0', '0', '-1/14', '0']]
[SU2_6] mu_0..5 = ['-33/70', '-64/1225', '-384/42875', '-2304/1500625', '-13824/52521875', '-82944/1838265625']   (0.0s)
[SU2_7] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_7] N_R=7 N_A=3 C_F=3/14 C_A=1/28 (C_F N_R = N_A/2 checked)
[SU2_7] hw(R)=(6,) hw(Rbar)=(6,) hw(A)=(2,)
[SU2_7] setup 0.0s
[SU2_7] d_R d_A/N_R = 5/175616  d_A d_A/N_A = 5/7375872  d_R d_R/N_R = 5/1792   (characters = explicit matrices)
[SU2_7] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_7] channels dims [1, 3, 5, 7, 9, 11, 13] C ['0', '1/28', '3/28', '3/14', '5/14', '15/28', '3/4']
[SU2_7] T_s-u^2 = [['0', '-3/7', '0', '0', '0', '0', '0'], ['-1/7', '0', '-15/56', '0', '0', '0', '0'], ['0', '-9/56', '0', '-3/14', '0', '0', '0'], ['0', '0', '-15/98', '0', '-33/196', '0', '0'], ['0', '0', '0', '-11/84', '0', '-5/42', '0'], ['0', '0', '0', '0', '-15/154', '0', '-39/616'], ['0', '0', '0', '0', '0', '-3/56', '0']]
[SU2_7] mu_0..5 = ['-23/56', '-45/1568', '-135/43904', '-405/1229312', '-1215/34420736', '-3645/963780608']   (0.0s)
[SU3_6] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_6] N_R=6 N_A=8 C_F=2/3 C_A=3/5 (C_F N_R = N_A/2 checked)
[SU3_6] hw(R)=(2, 0) hw(Rbar)=(0, 2) hw(A)=(1, 1)
[SU3_6] setup 0.0s
[SU3_6] d_R d_A/N_R = 17/500  d_A d_A/N_A = 27/1000  d_R d_R/N_R = 289/9000   (characters = explicit matrices)
[SU3_6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3_6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3_6] channels dims [1, 8, 27] C ['0', '3/5', '8/5']
[SU3_6] T_s-u^2 = [['0', '-4/3', '0'], ['-1/6', '-49/150', '-27/50'], ['0', '-4/25', '-28/75']]
[SU3_6] mu_0..5 = ['-31/30', '-53/50', '-3/2', '-2853/1250', '-22383/6250', '-177741/31250']   (0.0s)
[SU3_10] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_10] N_R=10 N_A=8 C_F=2/5 C_A=1/5 (C_F N_R = N_A/2 checked)
[SU3_10] hw(R)=(3, 0) hw(Rbar)=(0, 3) hw(A)=(1, 1)
[SU3_10] setup 0.0s
[SU3_10] d_R d_A/N_R = 11/7500  d_A d_A/N_A = 1/3000  d_R d_R/N_R = 121/15000   (characters = explicit matrices)
[SU3_10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3_10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3_10] channels dims [1, 8, 27, 64] C ['0', '1/5', '8/15', '1']
[SU3_10] T_s-u^2 = [['0', '-4/5', '0', '0'], ['-1/10', '-9/50', '-21/50', '0'], ['0', '-28/225', '-36/175', '-64/315'], ['0', '0', '-3/35', '-3/14']]
[SU3_10] mu_0..5 = ['-7/10', '-13/50', '-19/150', '-733/11250', '-5783/168750', '-46021/2531250']   (0.0s)
[SU3_15p] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_15p] N_R=15 N_A=8 C_F=4/15 C_A=3/35 (C_F N_R = N_A/2 checked)
[SU3_15p] hw(R)=(4, 0) hw(Rbar)=(0, 4) hw(A)=(1, 1)
[SU3_15p] setup 0.0s
[SU3_15p] d_R d_A/N_R = 53/428750  d_A d_A/N_A = 27/2401000  d_R d_R/N_R = 2809/1102500   (characters = explicit matrices)
[SU3_15p] zero-weight block of U13: dim 15; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3_15p] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3_15p] channels dims [1, 8, 27, 64, 125] C ['0', '3/35', '8/35', '3/7', '24/35']
[SU3_15p] T_s-u^2 = [['0', '-8/15', '0', '0', '0'], ['-1/15', '-121/1050', '-54/175', '0', '0'], ['0', '-16/175', '-484/3675', '-48/245', '0'], ['0', '0', '-81/980', '-121/882', '-25/252'], ['0', '0', '0', '-16/315', '-44/315']]
[SU3_15p] mu_0..5 = ['-103/210', '-197/2450', '-291/17150', '-1611/428750', '-89127/105043750', '-709749/3676531250']   (0.0s)
[SU4_10] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SU4_10] N_R=10 N_A=15 C_F=3/4 C_A=2/3 (C_F N_R = N_A/2 checked)
[SU4_10] hw(R)=(2, 0, 0) hw(Rbar)=(0, 0, 2) hw(A)=(1, 0, 1)
[SU4_10] setup 0.0s
[SU4_10] d_R d_A/N_R = 1/27  d_A d_A/N_A = 13/486  d_R d_R/N_R = 41/1152   (characters = explicit matrices)
[SU4_10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU4_10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU4_10] channels dims [1, 15, 84] C ['0', '2/3', '5/3']
[SU4_10] T_s-u^2 = [['0', '-3/2', '0'], ['-1/10', '-4/9', '-28/45'], ['0', '-1/9', '-5/9']]
[SU4_10] mu_0..5 = ['-7/6', '-4/3', '-52/27', '-244/81', '-44/9', '-5876/729']   (0.0s)
[SU5_10] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5_10] N_R=10 N_A=24 C_F=6/5 C_A=5/3 (C_F N_R = N_A/2 checked)
[SU5_10] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 0, 1, 0) hw(A)=(1, 0, 0, 1)
[SU5_10] setup 0.0s
[SU5_10] d_R d_A/N_R = 19/108  d_A d_A/N_A = 1525/1944  d_R d_R/N_R = 853/9000   (characters = explicit matrices)
[SU5_10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU5_10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU5_10] channels dims [1, 24, 75] C ['0', '5/3', '8/3']
[SU5_10] T_s-u^2 = [['0', '-12/5', '0'], ['-1/10', '-7/90', '-25/18'], ['0', '-4/9', '-28/45']]
[SU5_10] mu_0..5 = ['-47/30', '-23/6', '-545/54', '-4325/162', '-425/6', '-274525/1458']   (0.0s)
[SU5_15] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5_15] N_R=15 N_A=24 C_F=4/5 C_A=5/7 (C_F N_R = N_A/2 checked)
[SU5_15] hw(R)=(2, 0, 0, 0) hw(Rbar)=(0, 0, 0, 2) hw(A)=(1, 0, 0, 1)
[SU5_15] setup 0.0s
[SU5_15] d_R d_A/N_R = 79/2058  d_A d_A/N_A = 1525/57624  d_R d_R/N_R = 18811/514500   (characters = explicit matrices)
[SU5_15] zero-weight block of U13: dim 15; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU5_15] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU5_15] channels dims [1, 24, 200] C ['0', '5/7', '12/7']
[SU5_15] T_s-u^2 = [['0', '-8/5', '0'], ['-1/15', '-243/490', '-100/147'], ['0', '-4/49', '-162/245']]
[SU5_15] mu_0..5 = ['-87/70', '-149/98', '-1545/686', '-2475/686', '-201825/33614', '-2391525/235298']   (0.0s)
[SU6_15] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6_15] N_R=15 N_A=35 C_F=7/6 C_A=3/2 (C_F N_R = N_A/2 checked)
[SU6_15] hw(R)=(0, 1, 0, 0, 0) hw(Rbar)=(0, 0, 0, 1, 0) hw(A)=(1, 0, 0, 0, 1)
[SU6_15] setup 0.0s
[SU6_15] d_R d_A/N_R = 7/64  d_A d_A/N_A = 27/64  d_R d_R/N_R = 7/144   (characters = explicit matrices)
[SU6_15] zero-weight block of U13: dim 15; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU6_15] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU6_15] channels dims [1, 35, 189] C ['0', '3/2', '5/2']
[SU6_15] T_s-u^2 = [['0', '-7/3', '0'], ['-1/15', '-1/6', '-27/20'], ['0', '-1/4', '-5/6']]
[SU6_15] mu_0..5 = ['-19/12', '-29/8', '-141/16', '-693/32', '-3429/64', '-17037/128']   (0.0s)
[SU6_20] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6_20] N_R=20 N_A=35 C_F=7/8 C_A=1 (C_F N_R = N_A/2 checked)
[SU6_20] hw(R)=(0, 0, 1, 0, 0) hw(Rbar)=(0, 0, 1, 0, 0) hw(A)=(1, 0, 0, 0, 1)
[SU6_20] setup 0.0s
[SU6_20] d_R d_A/N_R = 7/384  d_A d_A/N_A = 1/12  d_R d_R/N_R = 91/3072   (characters = explicit matrices)
[SU6_20] zero-weight block of U13: dim 20; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU6_20] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU6_20] channels dims [1, 35, 189, 175] C ['0', '1', '5/3', '2']
[SU6_20] T_s-u^2 = [['0', '-7/4', '0', '0'], ['-1/20', '0', '-6/5', '0'], ['0', '-2/9', '0', '-25/36'], ['0', '0', '-3/4', '0']]
[SU6_20] mu_0..5 = ['-5/4', '-2', '-10/3', '-50/9', '-250/27', '-1250/81']   (0.0s)
[SO7_8] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7_8] N_R=8 N_A=21 C_F=21/16 C_A=5/2 (C_F N_R = N_A/2 checked)
[SO7_8] hw(R)=(0, 0, 1) hw(Rbar)=(0, 0, 1) hw(A)=(0, 1, 0)
[SO7_8] setup 0.0s
[SO7_8] d_R d_A/N_R = 1855/2048  d_A d_A/N_A = 695/192  d_R d_R/N_R = 1001/8192   (characters = explicit matrices)
[SO7_8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO7_8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO7_8] channels dims [1, 7, 21, 35] C ['0', '3/2', '5/2', '3']
[SO7_8] T_s-u^2 = [['0', '0', '-21/8', '0'], ['0', '0', '0', '-15/8'], ['-1/8', '0', '0', '-5/4'], ['0', '-3/8', '-3/4', '0']]
[SO7_8] mu_0..5 = ['-11/8', '-15/4', '-45/4', '-135/4', '-405/4', '-1215/4']   (0.0s)
[SO9_16] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9_16] N_R=16 N_A=36 C_F=9/8 C_A=7/4 (C_F N_R = N_A/2 checked)
[SO9_16] hw(R)=(0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 1) hw(A)=(0, 1, 0, 0)
[SO9_16] setup 0.0s
[SO9_16] d_R d_A/N_R = 1365/8192  d_A d_A/N_A = 805/1536  d_R d_R/N_R = 435/8192   (characters = explicit matrices)
[SO9_16] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO9_16] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO9_16] channels dims [1, 9, 36, 84, 126] C ['0', '1', '7/4', '9/4', '5/2']
[SO9_16] T_s-u^2 = [['0', '0', '-9/4', '0', '0'], ['0', '0', '0', '-7/4', '0'], ['-1/16', '0', '0', '0', '-21/16'], ['0', '-3/16', '0', '0', '-15/16'], ['0', '0', '-3/8', '-5/8', '0']]
[SO9_16] mu_0..5 = ['-11/8', '-105/32', '-525/64', '-2625/128', '-13125/256', '-65625/512']   (0.0s)
[SO10_16] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10_16] N_R=16 N_A=45 C_F=45/32 C_A=2 (C_F N_R = N_A/2 checked)
[SO10_16] hw(R)=(0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 1, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10_16] setup 0.0s
[SO10_16] d_R d_A/N_R = 255/1024  d_A d_A/N_A = 73/96  d_R d_R/N_R = 5745/65536   (characters = explicit matrices)
[SO10_16] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO10_16] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO10_16] channels dims [1, 45, 210] C ['0', '2', '3']
[SO10_16] T_s-u^2 = [['0', '-45/16', '0'], ['-1/16', '0', '-7/4'], ['0', '-3/8', '-15/16']]
[SO10_16] mu_0..5 = ['-29/16', '-21/4', '-63/4', '-189/4', '-567/4', '-1701/4']   (0.1s)
[SO11_32] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[SO11_32] N_R=32 N_A=55 C_F=55/64 C_A=9/8 (C_F N_R = N_A/2 checked)
[SO11_32] hw(R)=(0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0)
[SO11_32] setup 0.0s
[SO11_32] d_R d_A/N_R = 11385/524288  d_A d_A/N_A = 1107/16384  d_R d_R/N_R = 8965/524288   (characters = explicit matrices)
[SO11_32] zero-weight block of U13: dim 32; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO11_32] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO11_32] channels dims [1, 11, 55, 165, 330, 462] C ['0', '5/8', '9/8', '3/2', '7/4', '15/8']
[SO11_32] T_s-u^2 = [['0', '0', '-55/32', '0', '0', '0'], ['0', '0', '0', '-45/32', '0', '0'], ['-1/32', '0', '0', '0', '-9/8', '0'], ['0', '-3/32', '0', '0', '0', '-7/8'], ['0', '0', '-3/16', '0', '0', '-21/32'], ['0', '0', '0', '-5/16', '-15/32', '0']]
[SO11_32] mu_0..5 = ['-37/32', '-63/32', '-441/128', '-3087/512', '-21609/2048', '-151263/8192']   (0.1s)
[SO12_32] representation check: [E_a,E_b] = f_ab^c E_c for all 2145 pairs
[SO12_32] N_R=32 N_A=66 C_F=33/32 C_A=5/4 (C_F N_R = N_A/2 checked)
[SO12_32] hw(R)=(0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0, 0)
[SO12_32] setup 0.0s
[SO12_32] d_R d_A/N_R = 935/32768  d_A d_A/N_A = 145/1536  d_R d_R/N_R = 209/8192   (characters = explicit matrices)
[SO12_32] zero-weight block of U13: dim 32; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO12_32] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO12_32] channels dims [1, 66, 495, 462] C ['0', '5/4', '2', '9/4']
[SO12_32] T_s-u^2 = [['0', '-33/16', '0', '0'], ['-1/32', '0', '-45/32', '0'], ['0', '-3/16', '0', '-7/8'], ['0', '0', '-15/16', '0']]
[SO12_32] mu_0..5 = ['-23/16', '-45/16', '-45/8', '-45/4', '-45/2', '-45']   (0.2s)
[Sp6_14] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_14] N_R=14 N_A=21 C_F=3/4 C_A=1 (C_F N_R = N_A/2 checked)
[Sp6_14] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(2, 0, 0)
[Sp6_14] setup 0.0s
[Sp6_14] d_R d_A/N_R = 35/1024  d_A d_A/N_A = 235/1536  d_R d_R/N_R = 19/1024   (characters = explicit matrices)
[Sp6_14] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6_14] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6_14] channels dims [1, 14, 21, 70, 90] C ['0', '3/4', '1', '3/2', '7/4']
[Sp6_14] T_s-u^2 = [['0', '0', '-3/2', '0', '0'], ['0', '0', '-3/16', '-15/16', '0'], ['-1/14', '-1/8', '0', '0', '-45/56'], ['0', '-3/16', '0', '0', '-9/16'], ['0', '0', '-3/16', '-7/16', '0']]
[Sp6_14] mu_0..5 = ['-1', '-3/2', '-81/32', '-279/64', '-3879/512', '-423/32']   (0.0s)
[Sp6_14p] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_14p] N_R=14 N_A=21 C_F=3/4 C_A=4/5 (C_F N_R = N_A/2 checked)
[Sp6_14p] hw(R)=(0, 0, 1) hw(Rbar)=(0, 0, 1) hw(A)=(2, 0, 0)
[Sp6_14p] setup 0.0s
[Sp6_14p] d_R d_A/N_R = 13/1000  d_A d_A/N_A = 47/750  d_R d_R/N_R = 451/16000   (characters = explicit matrices)
[Sp6_14p] zero-weight block of U13: dim 14; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6_14p] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6_14p] channels dims [1, 21, 90, 84] C ['0', '4/5', '7/5', '9/5']
[Sp6_14p] T_s-u^2 = [['0', '-3/2', '0', '0'], ['-1/14', '0', '-36/35', '0'], ['0', '-6/25', '0', '-14/25'], ['0', '0', '-3/5', '0']]
[Sp6_14p] mu_0..5 = ['-11/10', '-36/25', '-252/125', '-1764/625', '-12348/3125', '-86436/15625']   (0.0s)
[Sp8_27] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8_27] N_R=27 N_A=36 C_F=2/3 C_A=5/6 (C_F N_R = N_A/2 checked)
[Sp8_27] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8_27] setup 0.0s
[Sp8_27] d_R d_A/N_R = 125/7776  d_A d_A/N_A = 1795/31104  d_R d_R/N_R = 19/2592   (characters = explicit matrices)
[Sp8_27] zero-weight block of U13: dim 33; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp8_27] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp8_27] channels dims [1, 27, 36, 42, 315, 308] C ['0', '2/3', '5/6', '1', '4/3', '3/2']
[Sp8_27] T_s-u^2 = [['0', '0', '-4/3', '0', '0', '0'], ['0', '0', '-2/9', '0', '-7/9', '0'], ['-1/27', '-1/6', '0', '0', '0', '-77/108'], ['0', '0', '0', '0', '-5/6', '0'], ['0', '-1/15', '0', '-1/9', '0', '-22/45'], ['0', '0', '-1/12', '0', '-1/2', '0']]
[Sp8_27] mu_0..5 = ['-11/12', '-85/72', '-725/432', '-6365/2592', '-56645/15552', '-507245/93312']   (0.1s)
[G2_14] representation check: [E_a,E_b] = f_ab^c E_c for all 91 pairs
[G2_14] N_R=14 N_A=14 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[G2_14] hw(R)=(0, 1) hw(Rbar)=(0, 1) hw(A)=(0, 1)
[G2_14] setup 0.0s
[G2_14] d_R d_A/N_R = 25/3072  d_A d_A/N_A = 25/3072  d_R d_R/N_R = 25/3072   (characters = explicit matrices)
[G2_14] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[G2_14] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[G2_14] channels dims [1, 14, 27, 77, 77] C ['0', '1/2', '7/12', '1', '5/4']
[G2_14] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/14', '0', '-75/224', '0', '-11/32'], ['0', '-25/144', '0', '-77/144', '0'], ['0', '0', '-3/16', '0', '-5/16'], ['0', '-1/16', '0', '-5/16', '0']]
[G2_14] mu_0..5 = ['-3/4', '-5/8', '-125/192', '-425/576', '-24275/27648', '-177775/165888']   (0.0s)
[F4_52] representation check: [E_a,E_b] = f_ab^c E_c for all 1326 pairs
[F4_52] N_R=52 N_A=52 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[F4_52] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[F4_52] setup 0.0s
[F4_52] d_R d_A/N_R = 25/10368  d_A d_A/N_A = 25/10368  d_R d_R/N_R = 25/10368   (characters = explicit matrices)
[F4_52] zero-weight block of U13: dim 64; Casimir annihilated by prod(Cas - C_rho), each factor needed
[F4_52] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[F4_52] channels dims [1, 52, 324, 1274, 1053] C ['0', '1/2', '13/18', '1', '10/9']
[F4_52] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/52', '0', '-25/52', '0', '-1/4'], ['0', '-25/324', '0', '-91/162', '0'], ['0', '0', '-1/7', '0', '-5/14'], ['0', '-1/81', '0', '-35/81', '0']]
[F4_52] mu_0..5 = ['-3/4', '-5/8', '-725/1296', '-4075/7776', '-214925/419904', '-1304675/2519424']   (0.2s)
[E6_78] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[E6_78] N_R=78 N_A=78 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E6_78] hw(R)=(0, 1, 0, 0, 0, 0) hw(Rbar)=(0, 1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[E6_78] setup 0.1s
[E6_78] d_R d_A/N_R = 5/3072  d_A d_A/N_A = 5/3072  d_R d_R/N_R = 5/3072   (characters = explicit matrices)
[E6_78] zero-weight block of U13: dim 108; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E6_78] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E6_78] channels dims [1, 78, 650, 2925, 2430] C ['0', '1/2', '3/4', '1', '13/12']
[E6_78] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/78', '0', '-25/48', '0', '-45/208'], ['0', '-1/16', '0', '-9/16', '0'], ['0', '0', '-1/8', '0', '-3/8'], ['0', '-1/144', '0', '-65/144', '0']]
[E6_78] mu_0..5 = ['-3/4', '-5/8', '-35/64', '-95/192', '-4265/9216', '-24685/55296']   (0.5s)
[E7_133] representation check: [E_a,E_b] = f_ab^c E_c for all 8778 pairs
[E7_133] N_R=133 N_A=133 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E7_133] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0, 0) hw(A)=(1, 0, 0, 0, 0, 0, 0)
[E7_133] setup 0.4s
[E7_133] d_R d_A/N_R = 5/5184  d_A d_A/N_A = 5/5184  d_R d_R/N_R = 5/5184   (characters = explicit matrices)
[E7_133] zero-weight block of U13: dim 175; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E7_133] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E7_133] channels dims [1, 133, 1539, 8645, 7371] C ['0', '1/2', '7/9', '1', '19/18']
[E7_133] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/133', '0', '-4/7', '0', '-13/76'], ['0', '-4/81', '0', '-91/162', '0'], ['0', '0', '-1/10', '0', '-2/5'], ['0', '-1/324', '0', '-38/81', '0']]
[E7_133] mu_0..5 = ['-3/4', '-5/8', '-695/1296', '-3655/7776', '-176975/419904', '-974495/2519424']   (1.9s)
[SO7_21] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7_21] N_R=21 N_A=21 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO7_21] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(0, 1, 0)
[SO7_21] setup 0.0s
[SO7_21] d_R d_A/N_R = 139/24000  d_A d_A/N_A = 139/24000  d_R d_R/N_R = 139/24000   (characters = explicit matrices)
[SO7_21] zero-weight block of U13: dim 27; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO7_21] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO7_21] channels dims [1, 21, 35, 27, 189, 168] C ['0', '1/2', '3/5', '7/10', '1', '6/5']
[SO7_21] T_s-u^2 = [['0', '-1', '0', '0', '0', '0'], ['-1/21', '0', '-4/15', '-81/700', '0', '-8/25'], ['0', '-4/25', '0', '0', '-27/50', '0'], ['0', '-9/100', '0', '0', '-14/25', '0'], ['0', '0', '-1/10', '-2/25', '0', '-8/25'], ['0', '-1/25', '0', '0', '-9/25', '0']]
[SO7_21] mu_0..5 = ['-3/4', '-5/8', '-1227/2000', '-2601/4000', '-145179/200000', '-1672893/2000000']   (0.0s)
[SO9_36] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9_36] N_R=36 N_A=36 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO9_36] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[SO9_36] setup 0.0s
[SO9_36] d_R d_A/N_R = 115/32928  d_A d_A/N_A = 115/32928  d_R d_R/N_R = 115/32928   (characters = explicit matrices)
[SO9_36] zero-weight block of U13: dim 48; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO9_36] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO9_36] channels dims [1, 36, 44, 126, 594, 495] C ['0', '1/2', '9/14', '5/7', '1', '8/7']
[SO9_36] T_s-u^2 = [['0', '-1', '0', '0', '0', '0'], ['-1/36', '0', '-275/1764', '-2/7', '0', '-55/196'], ['0', '-25/196', '0', '0', '-27/49', '0'], ['0', '-4/49', '0', '0', '-55/98', '0'], ['0', '0', '-2/49', '-5/42', '0', '-50/147'], ['0', '-1/49', '0', '0', '-20/49', '0']]
[SO9_36] mu_0..5 = ['-3/4', '-5/8', '-3165/5488', '-885/1568', '-623565/1075648', '-9296565/15059072']   (0.1s)
[SO10_45] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10_45] N_R=45 N_A=45 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO10_45] hw(R)=(0, 1, 0, 0, 0) hw(Rbar)=(0, 1, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10_45] setup 0.0s
[SO10_45] d_R d_A/N_R = 73/24576  d_A d_A/N_A = 73/24576  d_R d_R/N_R = 73/24576   (characters = explicit matrices)
[SO10_45] zero-weight block of U13: dim 65; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO10_45] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO10_45] channels dims [1, 45, 54, 210, 945, 770] C ['0', '1/2', '5/8', '3/4', '1', '9/8']
[SO10_45] T_s-u^2 = [['0', '-1', '0', '0', '0', '0'], ['-1/45', '0', '-27/160', '-7/24', '0', '-77/288'], ['0', '-9/64', '0', '0', '-35/64', '0'], ['0', '-1/16', '0', '0', '-9/16', '0'], ['0', '0', '-1/32', '-1/8', '0', '-11/32'], ['0', '-1/64', '0', '0', '-27/64', '0']]
[SO10_45] mu_0..5 = ['-3/4', '-5/8', '-291/512', '-279/512', '-17901/32768', '-74331/131072']   (0.2s)
[Sp6_21] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_21] N_R=21 N_A=21 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[Sp6_21] hw(R)=(2, 0, 0) hw(Rbar)=(2, 0, 0) hw(A)=(2, 0, 0)
[Sp6_21] setup 0.0s
[Sp6_21] d_R d_A/N_R = 235/24576  d_A d_A/N_A = 235/24576  d_R d_R/N_R = 235/24576   (characters = explicit matrices)
[Sp6_21] zero-weight block of U13: dim 27; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6_21] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6_21] channels dims [1, 14, 21, 90, 189, 126] C ['0', '3/8', '1/2', '7/8', '1', '5/4']
[Sp6_21] T_s-u^2 = [['0', '0', '-1', '0', '0', '0'], ['0', '0', '-25/64', '0', '-27/64', '0'], ['-1/21', '-25/96', '0', '-15/224', '0', '-3/8'], ['0', '0', '-1/64', '0', '-35/64', '0'], ['0', '-1/32', '0', '-25/96', '0', '-5/24'], ['0', '0', '-1/16', '0', '-5/16', '0']]
[Sp6_21] mu_0..5 = ['-3/4', '-5/8', '-345/512', '-405/512', '-31455/32768', '-154755/131072']   (0.0s)
[Sp8_36] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8_36] N_R=36 N_A=36 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[Sp8_36] hw(R)=(2, 0, 0, 0) hw(Rbar)=(2, 0, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8_36] setup 0.0s
[Sp8_36] d_R d_A/N_R = 359/48000  d_A d_A/N_A = 359/48000  d_R d_R/N_R = 359/48000   (characters = explicit matrices)
[Sp8_36] zero-weight block of U13: dim 48; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp8_36] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp8_36] channels dims [1, 27, 36, 308, 594, 330] C ['0', '2/5', '1/2', '9/10', '1', '6/5']
[Sp8_36] T_s-u^2 = [['0', '0', '-1', '0', '0', '0'], ['0', '0', '-9/25', '0', '-11/25', '0'], ['-1/36', '-27/100', '0', '-77/900', '0', '-11/30'], ['0', '0', '-1/100', '0', '-27/50', '0'], ['0', '-1/50', '0', '-7/25', '0', '-1/5'], ['0', '0', '-1/25', '0', '-9/25', '0']]
[Sp8_36] mu_0..5 = ['-3/4', '-5/8', '-1281/2000', '-2853/4000', '-164673/200000', '-1931337/2000000']   (0.1s)


==> anc/numbers/deposit/color57/p1_solve_copy.py <==
#!/usr/bin/env python3
"""
p1_solve.py -- the full KL partial-wave system (kappa = +1, full pi*tan and pi*cot) for
every group of color_data.json, in exact rational arithmetic, and S_3..S_6.

Equations (DERIVATION.md (3.3a,b)), a = alpha_s/(4 pi), F = f/(8 pi^2), channel R of
the t-channel decomposition, T = [T_{s-u}^2] in the projector basis (row R, column R'):
 w F_R^+ = 2a b_R + 2a C_R [F_R^+' - (pi/2)tan(pi w/2) F_R^+] + (F_R^+)^2
           - 2a pi tan(pi w/2) sum_R' T_RR' F_R'^-
 w F_R^- = 2a b_R + 2a C_R [F_R^-' + (pi/2)cot(pi w/2) F_R^-] + (F_R^-)^2
           + 2a pi cot(pi w/2) sum_R' T_RR' F_R'^+
b_R = C_F - C_R/2 (checked in p1_color.py as the eigenvalue of the one-rung tensor).
S = F_1^+(F_1^+ - w) + 2a C_F; S_n = zeta_2 coefficient of a^n w^{-(2n-4)}.
Coefficients are polynomials in P = pi^2 (pi^2 = 6 zeta_2), truncated at P^JMAX; Laurent
series in w truncated at w^KMAX.  Truncation is exact for the poles used (each order
loses two powers; KMAX = 2 keeps five levels below each leading pole), and a second run
with KMAX = 4, JMAX = 3 is compared.
Output: groups_S.json (with the color data), p1_solve.out.
"""
import json, sys, time
from fractions import Fraction as Fr
from math import comb, factorial

NMAX = 6
LABELS = {
 'SU2': 'SU(2) = A1, R = 2', 'SU3': 'SU(3) = A2, R = 3', 'SU4': 'SU(4) = A3, R = 4',
 'SU5': 'SU(5) = A4, R = 5', 'SU6': 'SU(6) = A5, R = 6',
 'SO5': 'SO(5) = B2, R = vector 5', 'SO6': 'SO(6), built as A3 = su(4) with R = 6 (GAP weight [0,1,0]) = vector of SO(6)',
 'SO7': 'SO(7) = B3, R = vector 7', 'SO8': 'SO(8) = D4, R = 8 (GAP weight [1,0,0,0]; the three 8-dim irreps are related by triality, so every quantity here is the same for 8v, 8s, 8c)',
 'SO9': 'SO(9) = B4, R = vector 9', 'SO10': 'SO(10) = D5, R = vector 10',
 'Sp4': 'Sp(4) = USp(4) = C2, R = defining 4 (derive_iree calls this Sp(2))',
 'Sp6': 'Sp(6) = USp(6) = C3, R = defining 6 (derive_iree: Sp(3))',
 'Sp8': 'Sp(8) = USp(8) = C4, R = defining 8 (derive_iree: Sp(4))',
 'G2': 'G2, R = 7', 'F4': 'F4, R = 26', 'E6': 'E6, R = 27 (GAP weight [1,0,0,0,0,0])',
 'E7': 'E7, R = 56', 'E8': 'E8, R = 248 = adjoint'}

def bernoulli(nmax):
    B = [Fr(1)]
    for m in range(1, nmax+1):
        B.append(-sum(comb(m+1, k)*B[k] for k in range(m))/Fr(m+1))
    return B          # B_1 = -1/2 convention; only even indices used

class Ser:
    """Laurent series in w with coefficients = polynomials in P (lists of Fractions)."""
    def __init__(self, J, K):
        self.J, self.K = J, K
    def padd(self, p, q, c=1):
        return [x + c*y for x, y in zip(p, q)]
    def pmul(self, p, q):
        J = self.J
        r = [Fr(0)]*(J+1)
        for i, x in enumerate(p):
            if x == 0:
                continue
            for j in range(J+1-i):
                if q[j] != 0:
                    r[i+j] += x*q[j]
        return r
    def zero(self):
        return [Fr(0)]*(self.J+1)
    def add(self, s, t, c=1):
        out = {k: v[:] for k, v in s.items()}
        for k, v in t.items():
            out[k] = self.padd(out.get(k, self.zero()), v, c)
        return {k: v for k, v in out.items() if any(v)}
    def scale(self, s, c):
        return {k: [c*x for x in v] for k, v in s.items() if c != 0}
    def mul(self, s, t, kmax):
        out = {}
        for k1, v1 in s.items():
            for k2, v2 in t.items():
                k = k1 + k2
                if k <= kmax:
                    out[k] = self.padd(out.get(k, self.zero()), self.pmul(v1, v2))
        return {k: v for k, v in out.items() if any(v)}
    def deriv(self, s):
        return {k-1: [k*x for x in v] for k, v in s.items() if k != 0}
    def shift(self, s, n):
        return {k+n: v for k, v in s.items()}
    def trunc(self, s, kmax):
        return {k: v for k, v in s.items() if k <= kmax}

def phase_functions(S, wmax):
    """pi tan(pi w/2), pi cot(pi w/2), (pi/2) tan, (pi/2) cot as Ser dicts up to w^wmax."""
    J = S.J
    B = bernoulli(wmax + 4)
    pitan, picot = {}, {}
    for j in range(1, (wmax + 1)//2 + 2):
        t = Fr((-1)**(j-1)*2**(2*j)*(2**(2*j)-1))*B[2*j]/factorial(2*j)
        if 2*j - 1 <= wmax and j <= J:
            p = S.zero(); p[j] = t/Fr(2**(2*j-1)); pitan[2*j-1] = p
    for j in range(0, (wmax + 1)//2 + 2):
        c = Fr((-1)**j*2**(2*j))*B[2*j]/factorial(2*j)
        if 2*j - 1 <= wmax and j <= J:
            p = S.zero(); p[j] = c/Fr(2**(2*j-1)) if j > 0 else Fr(2); picot[2*j-1] = p
    htan = S.scale(pitan, Fr(1, 2)); hcot = S.scale(picot, Fr(1, 2))
    return pitan, picot, htan, hcot

def solve_system(b, C, T, CF, nmax=NMAX, J=2, K=2, born_minus=True):
    S = Ser(J, K)
    k = len(b)
    wmax = K + 2*nmax + 4
    pitan, picot, htan, hcot = phase_functions(S, wmax)
    F = {(s, R): [dict() for _ in range(nmax+1)] for s in '+-' for R in range(k)}
    for n in range(1, nmax+1):
        for s in '+-':
            for R in range(k):
                if n == 1:
                    p = S.zero(); p[0] = 2*b[R]
                    rhs = {0: p} if (s == '+' or born_minus) else {}
                else:
                    Fp = F[(s, R)][n-1]
                    eta = S.scale(htan, -1) if s == '+' else hcot
                    sud = S.add(S.deriv(Fp), S.mul(eta, Fp, K+1))
                    rhs = S.scale(sud, 2*C[R])
                    for m in range(1, n):
                        rhs = S.add(rhs, S.mul(F[(s, R)][m], F[(s, R)][n-m], K+1))
                    o = '-' if s == '+' else '+'
                    mix = {}
                    for Rp in range(k):
                        if T[R][Rp] != 0:
                            mix = S.add(mix, S.scale(F[(o, Rp)][n-1], T[R][Rp]))
                    if s == '+':
                        rhs = S.add(rhs, S.scale(S.mul(pitan, mix, K+1), -2))
                    else:
                        rhs = S.add(rhs, S.scale(S.mul(picot, mix, K+1), 2))
                F[(s, R)][n] = S.trunc(S.shift(rhs, -1), K)
    # S = F1+(F1+ - w) + 2a CF, singlet = channel 0
    F1 = F[('+', 0)]
    Sn = [dict() for _ in range(nmax+1)]
    for n in range(1, nmax+1):
        t = S.scale(S.shift(F1[n], 1), -1)
        if n == 1:
            p = S.zero(); p[0] = 2*CF
            t = S.add(t, {0: p})
        for m in range(1, n):
            t = S.add(t, S.mul(F1[m], F1[n-m], K+1))
        Sn[n] = t
    return F, Sn, S

def ll_system(b, C, T, nmax=NMAX):
    """Leading-log system (leading terms of the phase functions only), as an independent
    route to F_R^- at LL: coefficients c^s_R[n] of a^n w^{1-2n}."""
    k = len(b)
    cp = [[Fr(0)]*(nmax+1) for _ in range(k)]
    cm = [[Fr(0)]*(nmax+1) for _ in range(k)]
    for R in range(k):
        cp[R][1] = 2*b[R]; cm[R][1] = 2*b[R]
    for n in range(2, nmax+1):
        for R in range(k):
            # w F = 2a C F' + F^2 (+ for '+'); '-' adds 2aC F/w and (4a/w) sum T F^+
            # coefficient of a^n w^{2-2n}: w*c[n] w^{1-2n}
            q = 2*C[R]*(3 - 2*n)*cp[R][n-1] + sum(cp[R][m]*cp[R][n-m] for m in range(1, n))
            cp[R][n] = q
            q = 2*C[R]*(3 - 2*n)*cm[R][n-1] + 2*C[R]*cm[R][n-1] \
                + sum(cm[R][m]*cm[R][n-m] for m in range(1, n)) \
                + 4*sum(T[R][Rp]*cp[Rp][n-1] for Rp in range(k))
            cm[R][n] = q
    return cp, cm

def main():
    col = json.load(open('color_data.json'))
    order = ['SU2', 'SU3', 'SU4', 'SU5', 'SU6', 'SO5', 'SO6', 'SO7', 'SO8', 'SO9', 'SO10',
             'Sp4', 'Sp6', 'Sp8', 'G2', 'F4', 'E6', 'E7', 'E8']
    order = [g for g in order if g in col]
    log = []
    def say(s):
        print(s, flush=True); log.append(s)
    out = {}
    for g in order:
        t0 = time.time()
        d = col[g]
        C = [Fr(ch['C']) for ch in d['channels']]
        k = len(C)
        CF, CA = Fr(d['C_R']), Fr(d['C_A'])
        NR, NA = d['N_R'], d['N_A']
        dRA, dAA, dRR = Fr(d['dRdA_over_NR']), Fr(d['dAdA_over_NA']), Fr(d['dRdR_over_NR'])
        b = [Fr(x) for x in d['born']]
        T = [[Fr(x) for x in row] for row in d['Tsu']]
        assert C[0] == 0 and all(b[R] == CF - C[R]/2 for R in range(k))
        iA = d['adjoint_index']
        F, Sn, S = solve_system(b, C, T, CF, J=2, K=2)
        F2, Sn2, S2 = solve_system(b, C, T, CF, J=3, K=4)
        cp, cm = ll_system(b, C, T)
        res = {}
        checks = {}
        for n in range(3, NMAX+1):
            lead = -(2*n - 2)
            s_ll = Sn[n].get(lead, S.zero()); s_nll = Sn[n].get(lead+1, S.zero())
            s_nnll = Sn[n].get(lead+2, S.zero())
            checks[f'n{n}_LL_NLL_poles_vanish'] = (not any(s_ll)) and (not any(s_nll))
            checks[f'n{n}_NNLL_no_pi0'] = s_nnll[0] == 0
            val = 6*s_nnll[1]
            s2 = Sn2[n].get(lead+2, S2.zero())
            checks[f'n{n}_truncation_stable'] = (6*s2[1] == val) and s2[0] == 0
            red = 6*sum(T[0][R]*cm[R][n-1] for R in range(k))
            checks[f'n{n}_reduction_6sumT1R_FR-'] = red == val
            checks[f'n{n}_reduction_-12CF_FA-'] = (-12*CF*cm[iA][n-1] == val)
            res[n] = val
        # n = 2: the two-loop term (constant in w P, regular in S) for the record
        s2c = Sn[2].get(0, S.zero())
        # LL coefficients of F_1^+ and F_1^- (a^n w^{1-2n}) from the full system
        llp = [F[('+', 0)][n].get(1-2*n, S.zero())[0] for n in range(1, NMAX+1)]
        llm = [F[('-', 0)][n].get(1-2*n, S.zero())[0] for n in range(1, NMAX+1)]
        checks['LL_full_eq_LL_system'] = all(llm[n-1] == cm[0][n] and llp[n-1] == cp[0][n]
                                             for n in range(1, NMAX+1))
        # formulas
        S3f = 12*CF*(CA - 2*CF)*(5*CA - 6*CF)
        S4f = -48*(19*CA**3*CF - 65*CA**2*CF**2 + 68*CA*CF**3 - 20*CF**4 - 24*dRA)
        S5old = (19252*CF*CA**4 - 65344*CF**2*CA**3 + 74400*CF**3*CA**2 - 30720*CF**4*CA
                 + 3648*CF**5 + (33792*CF - 57600*CA)*dRA + 3072*CF*dAA)
        mu = [Fr(x) for x in d['mu']]
        mu0f = CA/2 - 2*CF
        mu1f = CA*(Fr(3, 2)*CA - 4*CF)
        mu2f = Fr(23, 6)*CA**3 - 8*CF*CA**2 - 8*dRA/CF
        mu3f = Fr(163, 18)*CA**4 - 16*CF*CA**3 - 40*CA*dRA/CF + Fr(8, 3)*dAA
        m0, m1, m2, m3 = mu[:4]
        S5op = -12*CF*(61*CA**4 - 312*CA**3*CF + 536*CA**2*CF**2 + 496*CA**2*CF*m0 - 248*CA**2*m1
                       - 352*CA*CF**3 - 736*CA*CF**2*m0 + 608*CA*CF*m1 - 120*CA*m2 + 80*CF**4
                       + 320*CF**3*m0 + 64*CF**2*m0**2 - 480*CF**2*m1 - 64*CF*m0*m1 + 352*CF*m2
                       + 16*m1**2 - 96*m3)
        checks['S3_eq_formula'] = res[3] == S3f
        checks['S4_eq_formula'] = res[4] == S4f
        checks['S5_eq_s08_operator_form_with_computed_mu'] = res[5] == S5op
        cmp = dict(S5_old_formula=str(S5old), S5_minus_old_formula=str(res[5] - S5old),
                   mu0_minus_closed=str(mu[0] - mu0f), mu1_minus_closed=str(mu[1] - mu1f),
                   mu2_minus_closed=str(mu[2] - mu2f), mu3_minus_closed=str(mu[3] - mu3f))
        if g == 'SU3':
            checks['SU3_S5_eq_305008/81'] = res[5] == Fr(305008, 81)
        # x-space map (task statement): T_m = sum_n binom(2(m-n),m-n)(2CF)^{m-n} S_n
        Sfull = {1: 4*CF, 2: -8*CF**2}
        Sfull.update(res)
        Tm = {m: sum(comb(2*(m-n), m-n)*(2*CF)**(m-n)*Sfull[n] for n in range(1, m+1))
              for m in range(3, NMAX+1)}
        # data checks of the x-space map with these S_n (values read, not derived here):
        # zeta2 ln^2 x at x^0 in P^(2)+ : -CF(60 CA^2 - 192 CF CA + 208 CF^2)/2
        #   [DKMV App. A as transcribed in derive_iree/s10_five_loop_prediction.py:20-22;
        #    x^0 ln^k x <-> (-1)^k k!/N^(k+1)]
        # zeta2 ln^4 x at x^0 in P^(3)+ : (38, -140, 168, -248/3, -48) in
        #   (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFdA/NR)   [GvMSY, derive_iree/DERIVATION.md:168]
        d3 = -CF*(60*CA**2 - 192*CF*CA + 208*CF**2)/2
        d4 = 38*CF*CA**3 - 140*CF**2*CA**2 + 168*CF**3*CA - Fr(248, 3)*CF**4 - 48*dRA
        checks['xspace_map_m3_eq_P2_data'] = (-Tm[3]/2 == d3)
        checks['xspace_map_m4_eq_P3_GvMSY'] = (-Tm[4]/24 == d4)
        checks['S5_eq_old_five_loop_formula'] = (res[5] == S5old)
        rec = dict(d)
        rec.update(label=LABELS[g], S={str(n): str(res[n]) for n in res},
                   S_float={str(n): float(res[n]) for n in res},
                   two_loop_constant_in_S_over_zeta2=str(6*s2c[1]),
                   LL_F1plus=[str(x) for x in llp], LL_F1minus=[str(x) for x in llm],
                   LL_FAminus=[str(x) for x in cm[iA][1:]],
                   formula_S3=str(S3f), formula_S4=str(S4f),
                   comparisons=cmp, solver_checks=checks,
                   T_m={str(m): str(Tm[m]) for m in Tm},
                   xspace_coeff_minus_T_m={str(m): str(-Tm[m]) for m in Tm})
        out[g] = rec
        say(f'{g:5s} k={k} C_R={CF} C_A={CA} dRdA/NR={dRA} dAdA/NA={dAA} dRdR/NR={dRR}')
        say(f'      S3={res[3]}  S4={res[4]}  S5={res[5]}  S6={res[6]}   (units zeta_2)')
        say(f'      S5 - old five-loop formula = {res[5] - S5old};  mu3 - closed form = {mu[3] - mu3f};'
            f'  mu2 - closed = {mu[2] - mu2f}')
        bad = [kk for kk, v in checks.items() if not v]
        say(f'      checks: {len(checks) - len(bad)}/{len(checks)} pass' + (f'  FAILED: {bad}' if bad else '')
            + f'   ({time.time()-t0:.1f}s)')
    json.dump(out, open('groups_S.json', 'w'), indent=1)
    meta = {
     'file': 'groups_S.json: one record per group, keys = group names; all numbers exact rationals as strings',
     'normalization': 'Tr_R(t^a t^b) = delta^{ab}/2 in the quark representation R; a = alpha_s/(4 pi)',
     'legs': 'forward amplitude, legs 1..4 carry Rbar, R, R, Rbar (antiquark legs use the dual representation -E^T, also for real and pseudoreal R); t channel = pairs (1,3),(2,4)',
     'channels': 'irreps rho of the t-channel decomposition of Rbar(leg 1) x R(leg 3), all multiplicity one; sorted by Casimir; index 0 = singlet; adjoint_index = channel with C = C_A',
     'born': 'b_rho = eigenvalue of the one-rung tensor t^a_{i2 i1} t^a_{i3 i4} = C_R - C_rho/2 (checked)',
     'T12, T14': '[T1.T2], [T1.T4] in the projector basis: entry [rho][rho2] = coefficient of P_rho in (T_i.T_j) P_rho2',
     'Tsu': 'T_{s-u}^2 = T1.T2 - T1.T4 (the task text writes T^2_{r-c}), same index convention; the partial-wave equations use sum_rho2 Tsu[rho][rho2] F_rho2',
     'mu': 'mu_n = sum_rho2 Tsu[adjoint][rho2] C_rho2^n, n = 0..5',
     'S': 'S_n = zeta_2 coefficient of a^n w^{-(2n-4)} in P+(P+ - w) + 2 a C_R from the full system (3.3a,b) of DERIVATION.md, kappa = +1, full pi tan and pi cot; units zeta_2',
     'LL_*': 'coefficients of a^n w^{1-2n}, n = 1..6',
     'T_m': 'T_m = sum_{n=1}^m binom(2(m-n), m-n) (2C_R)^{m-n} S_n with S_1 = 4 C_R, S_2 = -8 C_R^2 (data inputs as stated in the task); coefficient of zeta_2 a^m x^0 ln^{2m-4}(1/x)/(2m-4)! in P+ is -T_m',
     'dRdA_over_NR etc.': 'd_X^{abcd} = fully symmetrized trace; computed from tensor-product characters and, independently, from explicit Omega = sum kappa^{ab} E_a x E_b traces; the two agree exactly',
     'scripts': ['export_groups.g', 'decomp.g', 'p1_color.py', 'p1_solve.py', 'p1_checks.py', 'p1_tensor_check.py', 'run_all.sh'],
    }
    json.dump(meta, open('groups_S_meta.json', 'w'), indent=1)
    open('p1_solve.out', 'w').write('\n'.join(log) + '\n')

if __name__ == '__main__':
    main()


==> anc/numbers/deposit/color57/p2_ops.py <==
#!/usr/bin/env python3
"""p2_ops.py -- operator form of S_n in terms of C_F, C_A and the adjoint-row moments
mu_k = sum_rho Tsu[A][rho] C_rho^k, written independently of derive_iree/s08 and of
P1/p1_solve.py (only the equations are shared).

Leading-log equations (DERIVATION.md sect. 5), a^m w^{1-2m} coefficients:
  F^+(w;C) = sum_m f_m(C) a^m w^{1-2m}:  f_1 = 2C_F - C,
       f_m = 2C(3-2m) f_{m-1} + sum_{j+k=m} f_j f_k
  F_A^-    = sum_m g_m a^m w^{1-2m}:     g_1 = 2C_F - C_A,
       g_m = 2C_A(4-2m) g_{m-1} + sum_{j+k=m} g_j g_k + 4 sum_rho Tsu[A][rho] f_{m-1}(C_rho)
  and sum_rho Tsu[A][rho] C_rho^k = mu_k.
  S_n = -12 C_F g_{n-1}   (units zeta_2), n >= 3.
Check: S_n from these polynomials, with P1's per-group mu_k, equals P1's S_n from the
full system (groups_S.json), n = 3..6, all 19 groups.
Output: p2_ops.out, p2_ops.json (S_n polynomials as strings)."""
import json, sympy as sp
from fractions import Fraction as Fr

P1 = 'SCRATCH/step5/P1/groups_S.json'
NMAX = 8
CF, CA, Cs = sp.symbols('C_F C_A C')
mu = sp.symbols(f'mu0:{NMAX}')

def build(nmax=NMAX):
    f = {1: 2*CF - Cs}
    g = {1: 2*CF - CA}
    for m in range(2, nmax):
        f[m] = sp.expand(2*Cs*(3 - 2*m)*f[m-1] + sum(f[j]*f[m-j] for j in range(1, m)))
        src = sp.Poly(f[m-1], Cs)
        srcmu = sum(c*mu[e[0]] for e, c in src.terms())
        g[m] = sp.expand(2*CA*(4 - 2*m)*g[m-1] + sum(g[j]*g[m-j] for j in range(1, m)) + 4*srcmu)
    S = {n: sp.expand(-12*CF*g[n-1]) for n in range(3, nmax+1)}
    return f, g, S

if __name__ == '__main__':
    f, g, S = build()
    out = []
    def say(s):
        print(s, flush=True); out.append(str(s))
    for n in range(3, 8):
        say(f'S_{n} = {sp.factor(S[n]) if n <= 4 else S[n]}')
    G = json.load(open(P1))
    nbad = 0; ncheck = 0
    for name, d in G.items():
        sub = {CF: sp.Rational(d['C_R']), CA: sp.Rational(d['C_A'])}
        sub.update({mu[k]: sp.Rational(d['mu'][k]) for k in range(6)})
        for n in range(3, 7):
            val = S[n].subs(sub)
            ref = sp.Rational(d['S'][str(n)])
            ncheck += 1
            if val != ref:
                nbad += 1
                say(f'  MISMATCH {name} S{n}: operator form {val}, P1 full system {ref}')
    say(f'operator form vs P1 full-system S_n (n=3..6): {ncheck - nbad}/{ncheck} agree exactly')
    # dependence of S6 on mu4 alone
    say(f'dS6/dmu4 = {sp.diff(S[6], mu[4])};  dS5/dmu3 = {sp.diff(S[5], mu[3])};  dS7/dmu5 = {sp.diff(S[7], mu[5])}')
    json.dump({str(n): str(S[n]) for n in S}, open('p2_ops.json', 'w'), indent=1)
    open('p2_ops.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/color57/p2x_color.out <==
[SU2] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2] N_R=2 N_A=3 C_F=3/4 C_A=2 (C_F N_R = N_A/2 checked)
[SU2] hw(R)=(1,) hw(Rbar)=(1,) hw(A)=(2,)
[SU2] setup 0.0s
[SU2] d_R d_A/N_R = 5/8  d_A d_A/N_A = 20/3  d_R d_R/N_R = 5/128   (characters = explicit matrices)
[SU2] zero-weight block of U13: dim 2; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2] channels dims [1, 3] C ['0', '2']
[SU2] T_s-u^2 = [['0', '-3/2'], ['-1/2', '0']]
[SU2] mu_0..5 = ['-1/2', '0', '0', '0', '0', '0']   (0.0s)
[SU3] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3] N_R=3 N_A=8 C_F=4/3 C_A=3 (C_F N_R = N_A/2 checked)
[SU3] hw(R)=(1, 0) hw(Rbar)=(0, 1) hw(A)=(1, 1)
[SU3] setup 0.0s
[SU3] d_R d_A/N_R = 5/2  d_A d_A/N_A = 135/8  d_R d_R/N_R = 5/36   (characters = explicit matrices)
[SU3] zero-weight block of U13: dim 3; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3] channels dims [1, 8] C ['0', '3']
[SU3] T_s-u^2 = [['0', '-8/3'], ['-1/3', '-5/6']]
[SU3] mu_0..5 = ['-7/6', '-5/2', '-15/2', '-45/2', '-135/2', '-405/2']   (0.0s)
[SU4] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SU4] N_R=4 N_A=15 C_F=15/8 C_A=4 (C_F N_R = N_A/2 checked)
[SU4] hw(R)=(1, 0, 0) hw(Rbar)=(0, 0, 1) hw(A)=(1, 0, 1)
[SU4] setup 0.0s
[SU4] d_R d_A/N_R = 55/8  d_A d_A/N_A = 104/3  d_R d_R/N_R = 445/1024   (characters = explicit matrices)
[SU4] zero-weight block of U13: dim 4; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU4] channels dims [1, 15] C ['0', '4']
[SU4] T_s-u^2 = [['0', '-15/4'], ['-1/4', '-3/2']]
[SU4] mu_0..5 = ['-7/4', '-6', '-24', '-96', '-384', '-1536']   (0.0s)
[SU5] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5] N_R=5 N_A=24 C_F=12/5 C_A=5 (C_F N_R = N_A/2 checked)
[SU5] hw(R)=(1, 0, 0, 0) hw(Rbar)=(0, 0, 0, 1) hw(A)=(1, 0, 0, 1)
[SU5] setup 0.0s
[SU5] d_R d_A/N_R = 31/2  d_A d_A/N_A = 1525/24  d_R d_R/N_R = 493/500   (characters = explicit matrices)
[SU5] zero-weight block of U13: dim 5; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU5] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU5] channels dims [1, 24] C ['0', '5']
[SU5] T_s-u^2 = [['0', '-24/5'], ['-1/5', '-21/10']]
[SU5] mu_0..5 = ['-23/10', '-21/2', '-105/2', '-525/2', '-2625/2', '-13125/2']   (0.0s)
[SU6] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6] N_R=6 N_A=35 C_F=35/12 C_A=6 (C_F N_R = N_A/2 checked)
[SU6] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 1)
[SU6] setup 0.0s
[SU6] d_R d_A/N_R = 245/8  d_A d_A/N_A = 108  d_R d_R/N_R = 2135/1152   (characters = explicit matrices)
[SU6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU6] channels dims [1, 35] C ['0', '6']
[SU6] T_s-u^2 = [['0', '-35/6'], ['-1/6', '-8/3']]
[SU6] mu_0..5 = ['-17/6', '-16', '-96', '-576', '-3456', '-20736']   (0.0s)
[SO5] representation check: [E_a,E_b] = f_ab^c E_c for all 45 pairs
[SO5] N_R=5 N_A=10 C_F=1 C_A=3/2 (C_F N_R = N_A/2 checked)
[SO5] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(0, 2)
[SO5] setup 0.0s
[SO5] d_R d_A/N_R = 3/16  d_A d_A/N_A = 9/8  d_R d_R/N_R = 1/8   (characters = explicit matrices)
[SO5] zero-weight block of U13: dim 5; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO5] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO5] channels dims [1, 10, 14] C ['0', '3/2', '5/2']
[SO5] T_s-u^2 = [['0', '-2', '0'], ['-1/5', '0', '-21/20'], ['0', '-3/4', '0']]
[SO5] mu_0..5 = ['-5/4', '-21/8', '-105/16', '-525/32', '-2625/64', '-13125/128']   (0.0s)
[SO6] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SO6] N_R=6 N_A=15 C_F=5/4 C_A=2 (C_F N_R = N_A/2 checked)
[SO6] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(1, 0, 1)
[SO6] setup 0.0s
[SO6] d_R d_A/N_R = 5/12  d_A d_A/N_A = 13/6  d_R d_R/N_R = 85/384   (characters = explicit matrices)
[SO6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO6] channels dims [1, 15, 20] C ['0', '2', '3']
[SO6] T_s-u^2 = [['0', '-5/2', '0'], ['-1/6', '0', '-4/3'], ['0', '-1', '0']]
[SO6] mu_0..5 = ['-3/2', '-4', '-12', '-36', '-108', '-324']   (0.0s)
[SO7] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7] N_R=7 N_A=21 C_F=3/2 C_A=5/2 (C_F N_R = N_A/2 checked)
[SO7] hw(R)=(1, 0, 0) hw(Rbar)=(1, 0, 0) hw(A)=(0, 1, 0)
[SO7] setup 0.0s
[SO7] d_R d_A/N_R = 55/64  d_A d_A/N_A = 695/192  d_R d_R/N_R = 23/64   (characters = explicit matrices)
[SO7] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO7] channels dims [1, 21, 27] C ['0', '5/2', '7/2']
[SO7] T_s-u^2 = [['0', '-3', '0'], ['-1/7', '0', '-45/28'], ['0', '-5/4', '0']]
[SO7] mu_0..5 = ['-7/4', '-45/8', '-315/16', '-2205/32', '-15435/64', '-108045/128']   (0.0s)
[SO8] representation check: [E_a,E_b] = f_ab^c E_c for all 378 pairs
[SO8] N_R=8 N_A=28 C_F=7/4 C_A=3 (C_F N_R = N_A/2 checked)
[SO8] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[SO8] setup 0.0s
[SO8] d_R d_A/N_R = 105/64  d_A d_A/N_A = 45/8  d_R d_R/N_R = 35/64   (characters = explicit matrices)
[SO8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO8] channels dims [1, 28, 35] C ['0', '3', '4']
[SO8] T_s-u^2 = [['0', '-7/2', '0'], ['-1/8', '0', '-15/8'], ['0', '-3/2', '0']]
[SO8] mu_0..5 = ['-2', '-15/2', '-30', '-120', '-480', '-1920']   (0.0s)
[SO9] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9] N_R=9 N_A=36 C_F=2 C_A=7/2 (C_F N_R = N_A/2 checked)
[SO9] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[SO9] setup 0.0s
[SO9] d_R d_A/N_R = 35/12  d_A d_A/N_A = 805/96  d_R d_R/N_R = 19/24   (characters = explicit matrices)
[SO9] zero-weight block of U13: dim 9; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO9] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO9] channels dims [1, 36, 44] C ['0', '7/2', '9/2']
[SO9] T_s-u^2 = [['0', '-4', '0'], ['-1/9', '0', '-77/36'], ['0', '-7/4', '0']]
[SO9] mu_0..5 = ['-9/4', '-77/8', '-693/16', '-6237/32', '-56133/64', '-505197/128']   (0.0s)
[SO10] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10] N_R=10 N_A=45 C_F=9/4 C_A=4 (C_F N_R = N_A/2 checked)
[SO10] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10] setup 0.0s
[SO10] d_R d_A/N_R = 39/8  d_A d_A/N_A = 73/6  d_R d_R/N_R = 141/128   (characters = explicit matrices)
[SO10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO10] channels dims [1, 45, 54] C ['0', '4', '5']
[SO10] T_s-u^2 = [['0', '-9/2', '0'], ['-1/10', '0', '-12/5'], ['0', '-2', '0']]
[SO10] mu_0..5 = ['-5/2', '-12', '-60', '-300', '-1500', '-7500']   (0.0s)
[Sp4] representation check: [E_a,E_b] = f_ab^c E_c for all 45 pairs
[Sp4] N_R=4 N_A=10 C_F=5/4 C_A=3 (C_F N_R = N_A/2 checked)
[Sp4] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(2, 0)
[Sp4] setup 0.0s
[Sp4] d_R d_A/N_R = 165/64  d_A d_A/N_A = 18  d_R d_R/N_R = 5/32   (characters = explicit matrices)
[Sp4] zero-weight block of U13: dim 4; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp4] channels dims [1, 5, 10] C ['0', '2', '3']
[Sp4] T_s-u^2 = [['0', '0', '-5/2'], ['0', '0', '-3/2'], ['-1/4', '-3/4', '0']]
[Sp4] mu_0..5 = ['-1', '-3/2', '-3', '-6', '-12', '-24']   (0.0s)
[Sp6] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6] N_R=6 N_A=21 C_F=7/4 C_A=4 (C_F N_R = N_A/2 checked)
[Sp6] hw(R)=(1, 0, 0) hw(Rbar)=(1, 0, 0) hw(A)=(2, 0, 0)
[Sp6] setup 0.0s
[Sp6] d_R d_A/N_R = 175/24  d_A d_A/N_A = 235/6  d_R d_R/N_R = 161/384   (characters = explicit matrices)
[Sp6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6] channels dims [1, 14, 21] C ['0', '3', '4']
[Sp6] T_s-u^2 = [['0', '0', '-7/2'], ['0', '0', '-2'], ['-1/6', '-4/3', '0']]
[Sp6] mu_0..5 = ['-3/2', '-4', '-12', '-36', '-108', '-324']   (0.0s)
[Sp8] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8] N_R=8 N_A=36 C_F=9/4 C_A=5 (C_F N_R = N_A/2 checked)
[Sp8] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8] setup 0.0s
[Sp8] d_R d_A/N_R = 1065/64  d_A d_A/N_A = 1795/24  d_R d_R/N_R = 57/64   (characters = explicit matrices)
[Sp8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp8] channels dims [1, 27, 36] C ['0', '4', '5']
[Sp8] T_s-u^2 = [['0', '0', '-9/2'], ['0', '0', '-5/2'], ['-1/8', '-15/8', '0']]
[Sp8] mu_0..5 = ['-2', '-15/2', '-30', '-120', '-480', '-1920']   (0.0s)
[G2] representation check: [E_a,E_b] = f_ab^c E_c for all 91 pairs
[G2] N_R=7 N_A=14 C_F=1 C_A=2 (C_F N_R = N_A/2 checked)
[G2] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(0, 1)
[G2] setup 0.0s
[G2] d_R d_A/N_R = 5/12  d_A d_A/N_A = 25/12  d_R d_R/N_R = 1/24   (characters = explicit matrices)
[G2] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[G2] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[G2] channels dims [1, 7, 14, 27] C ['0', '1', '2', '7/3']
[G2] T_s-u^2 = [['0', '0', '-2', '0'], ['0', '0', '0', '-3/2'], ['-1/7', '0', '0', '-6/7'], ['0', '-7/18', '-4/9', '0']]
[G2] mu_0..5 = ['-1', '-2', '-14/3', '-98/9', '-686/27', '-4802/81']   (0.0s)
[F4] representation check: [E_a,E_b] = f_ab^c E_c for all 1326 pairs
[F4] N_R=26 N_A=52 C_F=1 C_A=3/2 (C_F N_R = N_A/2 checked)
[F4] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[F4] setup 0.0s
[F4] d_R d_A/N_R = 5/64  d_A d_A/N_A = 25/128  d_R d_R/N_R = 1/64   (characters = explicit matrices)
[F4] zero-weight block of U13: dim 28; Casimir annihilated by prod(Cas - C_rho), each factor needed
[F4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[F4] channels dims [1, 26, 52, 273, 324] C ['0', '1', '3/2', '2', '13/6']
[F4] T_s-u^2 = [['0', '0', '-2', '0', '0'], ['0', '0', '0', '-3/2', '0'], ['-1/26', '0', '0', '0', '-63/52'], ['0', '-1/7', '0', '0', '-6/7'], ['0', '0', '-7/36', '-13/18', '0']]
[F4] mu_0..5 = ['-5/4', '-21/8', '-91/16', '-1183/96', '-15379/576', '-199927/3456']   (0.1s)
[E6] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[E6] N_R=27 N_A=78 C_F=13/9 C_A=2 (C_F N_R = N_A/2 checked)
[E6] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0, 0)
[E6] setup 0.0s
[E6] d_R d_A/N_R = 65/324  d_A d_A/N_A = 5/12  d_R d_R/N_R = 65/1944   (characters = explicit matrices)
[E6] zero-weight block of U13: dim 27; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E6] channels dims [1, 78, 650] C ['0', '2', '3']
[E6] T_s-u^2 = [['0', '-26/9', '0'], ['-1/27', '0', '-50/27'], ['0', '-2/9', '-7/6']]
[E6] mu_0..5 = ['-17/9', '-50/9', '-50/3', '-50', '-150', '-450']   (0.2s)
[E7] representation check: [E_a,E_b] = f_ab^c E_c for all 8778 pairs
[E7] N_R=56 N_A=133 C_F=19/16 C_A=3/2 (C_F N_R = N_A/2 checked)
[E7] hw(R)=(0, 0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 0, 0)
[E7] setup 0.1s
[E7] d_R d_A/N_R = 95/2048  d_A d_A/N_A = 5/64  d_R d_R/N_R = 95/8192   (characters = explicit matrices)
[E7] zero-weight block of U13: dim 56; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E7] channels dims [1, 133, 1539, 1463] C ['0', '3/2', '7/3', '5/2']
[E7] T_s-u^2 = [['0', '-19/8', '0', '0'], ['-1/56', '0', '-45/28', '0'], ['0', '-5/36', '0', '-77/72'], ['0', '0', '-9/8', '0']]
[E7] mu_0..5 = ['-13/8', '-15/4', '-35/4', '-245/12', '-1715/36', '-12005/108']   (0.7s)
[E8] representation check: [E_a,E_b] = f_ab^c E_c for all 30628 pairs
[E8] N_R=248 N_A=248 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E8] hw(R)=(0, 0, 0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 0, 0, 1) hw(A)=(0, 0, 0, 0, 0, 0, 0, 1)
[E8] setup 2.0s
[E8] d_R d_A/N_R = 1/1920  d_A d_A/N_A = 1/1920  d_R d_R/N_R = 1/1920   (characters = explicit matrices)
[E8] zero-weight block of U13: dim 304; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E8] channels dims [1, 248, 3875, 30380, 27000] C ['0', '1/2', '4/5', '1', '31/30']
[E8] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/248', '0', '-5/8', '0', '-15/124'], ['0', '-1/25', '0', '-14/25', '0'], ['0', '0', '-1/14', '0', '-3/7'], ['0', '-1/900', '0', '-217/450', '0']]
[E8] mu_0..5 = ['-3/4', '-5/8', '-127/240', '-653/1440', '-85087/216000', '-3601/10368']   (9.6s)
[SU7] representation check: [E_a,E_b] = f_ab^c E_c for all 1128 pairs
[SU7] N_R=7 N_A=48 C_F=24/7 C_A=7 (C_F N_R = N_A/2 checked)
[SU7] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 1)
[SU7] setup 0.0s
[SU7] d_R d_A/N_R = 55  d_A d_A/N_A = 4165/24  d_R d_R/N_R = 2125/686   (characters = explicit matrices)
[SU7] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU7] channels dims [1, 48] C ['0', '7']
[SU7] T_s-u^2 = [['0', '-48/7'], ['-1/7', '-45/14']]
[SU7] mu_0..5 = ['-47/14', '-45/2', '-315/2', '-2205/2', '-15435/2', '-108045/2']   (0.1s)
[SU8] representation check: [E_a,E_b] = f_ab^c E_c for all 1953 pairs
[SU8] N_R=8 N_A=63 C_F=63/16 C_A=8 (C_F N_R = N_A/2 checked)
[SU8] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 0, 1)
[SU8] setup 0.0s
[SU8] d_R d_A/N_R = 735/8  d_A d_A/N_A = 800/3  d_R d_R/N_R = 39165/8192   (characters = explicit matrices)
[SU8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU8] channels dims [1, 63] C ['0', '8']
[SU8] T_s-u^2 = [['0', '-63/8'], ['-1/8', '-15/4']]
[SU8] mu_0..5 = ['-31/8', '-30', '-240', '-1920', '-15360', '-122880']   (0.1s)
[SO11] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[SO11] N_R=11 N_A=55 C_F=5/2 C_A=9/2 (C_F N_R = N_A/2 checked)
[SO11] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO11] setup 0.0s
[SO11] d_R d_A/N_R = 495/64  d_A d_A/N_A = 1107/64  d_R d_R/N_R = 95/64   (characters = explicit matrices)
[SO11] zero-weight block of U13: dim 11; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO11] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO11] channels dims [1, 55, 65] C ['0', '9/2', '11/2']
[SO11] T_s-u^2 = [['0', '-5', '0'], ['-1/11', '0', '-117/44'], ['0', '-9/4', '0']]
[SO11] mu_0..5 = ['-11/4', '-117/8', '-1287/16', '-14157/32', '-155727/64', '-1712997/128']   (0.1s)
[SO12] representation check: [E_a,E_b] = f_ab^c E_c for all 2145 pairs
[SO12] N_R=12 N_A=66 C_F=11/4 C_A=5 (C_F N_R = N_A/2 checked)
[SO12] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[SO12] setup 0.0s
[SO12] d_R d_A/N_R = 2255/192  d_A d_A/N_A = 145/6  d_R d_R/N_R = 187/96   (characters = explicit matrices)
[SO12] zero-weight block of U13: dim 12; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO12] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO12] channels dims [1, 66, 77] C ['0', '5', '6']
[SO12] T_s-u^2 = [['0', '-11/2', '0'], ['-1/12', '0', '-35/12'], ['0', '-5/2', '0']]
[SO12] mu_0..5 = ['-3', '-35/2', '-105', '-630', '-3780', '-22680']   (0.1s)
[SO13] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[SO13] N_R=13 N_A=78 C_F=3 C_A=11/2 (C_F N_R = N_A/2 checked)
[SO13] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[SO13] setup 0.0s
[SO13] d_R d_A/N_R = 275/16  d_A d_A/N_A = 1595/48  d_R d_R/N_R = 5/2   (characters = explicit matrices)
[SO13] zero-weight block of U13: dim 13; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO13] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO13] channels dims [1, 78, 90] C ['0', '11/2', '13/2']
[SO13] T_s-u^2 = [['0', '-6', '0'], ['-1/13', '0', '-165/52'], ['0', '-11/4', '0']]
[SO13] mu_0..5 = ['-13/4', '-165/8', '-2145/16', '-27885/32', '-362505/64', '-4712565/128']   (0.1s)
[SO14] representation check: [E_a,E_b] = f_ab^c E_c for all 4095 pairs
[SO14] N_R=14 N_A=91 C_F=13/4 C_A=6 (C_F N_R = N_A/2 checked)
[SO14] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0, 0)
[SO14] setup 0.0s
[SO14] d_R d_A/N_R = 195/8  d_A d_A/N_A = 45  d_R d_R/N_R = 403/128   (characters = explicit matrices)
[SO14] zero-weight block of U13: dim 14; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO14] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO14] channels dims [1, 91, 104] C ['0', '6', '7']
[SO14] T_s-u^2 = [['0', '-13/2', '0'], ['-1/14', '0', '-24/7'], ['0', '-3', '0']]
[SO14] mu_0..5 = ['-7/2', '-24', '-168', '-1176', '-8232', '-57624']   (0.2s)
[Sp10] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[Sp10] N_R=10 N_A=55 C_F=11/4 C_A=6 (C_F N_R = N_A/2 checked)
[Sp10] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(2, 0, 0, 0, 0)
[Sp10] setup 0.0s
[Sp10] d_R d_A/N_R = 33  d_A d_A/N_A = 261/2  d_R d_R/N_R = 209/128   (characters = explicit matrices)
[Sp10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp10] channels dims [1, 44, 55] C ['0', '5', '6']
[Sp10] T_s-u^2 = [['0', '0', '-11/2'], ['0', '0', '-3'], ['-1/10', '-12/5', '0']]
[Sp10] mu_0..5 = ['-5/2', '-12', '-60', '-300', '-1500', '-7500']   (0.1s)
[Sp12] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[Sp12] N_R=12 N_A=78 C_F=13/4 C_A=7 (C_F N_R = N_A/2 checked)
[Sp12] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(2, 0, 0, 0, 0, 0)
[Sp12] setup 0.0s
[Sp12] d_R d_A/N_R = 11375/192  d_A d_A/N_A = 2555/12  d_R d_R/N_R = 65/24   (characters = explicit matrices)
[Sp12] zero-weight block of U13: dim 12; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp12] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp12] channels dims [1, 65, 78] C ['0', '6', '7']
[Sp12] T_s-u^2 = [['0', '0', '-13/2'], ['0', '0', '-7/2'], ['-1/12', '-35/12', '0']]
[Sp12] mu_0..5 = ['-3', '-35/2', '-105', '-630', '-3780', '-22680']   (0.1s)
[SU2_3] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_3] N_R=3 N_A=3 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SU2_3] hw(R)=(2,) hw(Rbar)=(2,) hw(A)=(2,)
[SU2_3] setup 0.0s
[SU2_3] d_R d_A/N_R = 5/192  d_A d_A/N_A = 5/192  d_R d_R/N_R = 5/192   (characters = explicit matrices)
[SU2_3] zero-weight block of U13: dim 3; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_3] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_3] channels dims [1, 3, 5] C ['0', '1/2', '3/2']
[SU2_3] T_s-u^2 = [['0', '-1', '0'], ['-1/3', '0', '-5/12'], ['0', '-1/4', '0']]
[SU2_3] mu_0..5 = ['-3/4', '-5/8', '-15/16', '-45/32', '-135/64', '-405/128']   (0.0s)
[SU2_4] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_4] N_R=4 N_A=3 C_F=3/8 C_A=1/5 (C_F N_R = N_A/2 checked)
[SU2_4] hw(R)=(3,) hw(Rbar)=(3,) hw(A)=(2,)
[SU2_4] setup 0.0s
[SU2_4] d_R d_A/N_R = 41/16000  d_A d_A/N_A = 1/1500  d_R d_R/N_R = 1681/128000   (characters = explicit matrices)
[SU2_4] zero-weight block of U13: dim 4; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_4] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_4] channels dims [1, 3, 5, 7] C ['0', '1/5', '3/5', '6/5']
[SU2_4] T_s-u^2 = [['0', '-3/4', '0', '0'], ['-1/4', '0', '-2/5', '0'], ['0', '-6/25', '0', '-21/100'], ['0', '0', '-3/20', '0']]
[SU2_4] mu_0..5 = ['-13/20', '-6/25', '-18/125', '-54/625', '-162/3125', '-486/15625']   (0.0s)
[SU2_5] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_5] N_R=5 N_A=3 C_F=3/10 C_A=1/10 (C_F N_R = N_A/2 checked)
[SU2_5] hw(R)=(4,) hw(Rbar)=(4,) hw(A)=(2,)
[SU2_5] setup 0.0s
[SU2_5] d_R d_A/N_R = 17/40000  d_A d_A/N_A = 1/24000  d_R d_R/N_R = 289/40000   (characters = explicit matrices)
[SU2_5] zero-weight block of U13: dim 5; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_5] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_5] channels dims [1, 3, 5, 7, 9] C ['0', '1/10', '3/10', '3/5', '1']
[SU2_5] T_s-u^2 = [['0', '-3/5', '0', '0', '0'], ['-1/5', '0', '-7/20', '0', '0'], ['0', '-21/100', '0', '-6/25', '0'], ['0', '0', '-6/35', '0', '-9/70'], ['0', '0', '0', '-1/10', '0']]
[SU2_5] mu_0..5 = ['-11/20', '-21/200', '-63/2000', '-189/20000', '-567/200000', '-1701/2000000']   (0.0s)
[SU2_6] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_6] N_R=6 N_A=3 C_F=1/4 C_A=2/35 (C_F N_R = N_A/2 checked)
[SU2_6] hw(R)=(5,) hw(Rbar)=(5,) hw(A)=(2,)
[SU2_6] setup 0.0s
[SU2_6] d_R d_A/N_R = 101/1029000  d_A d_A/N_A = 4/900375  d_R d_R/N_R = 10201/2352000   (characters = explicit matrices)
[SU2_6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_6] channels dims [1, 3, 5, 7, 9, 11] C ['0', '2/35', '6/35', '12/35', '4/7', '6/7']
[SU2_6] T_s-u^2 = [['0', '-1/2', '0', '0', '0', '0'], ['-1/6', '0', '-32/105', '0', '0', '0'], ['0', '-32/175', '0', '-81/350', '0', '0'], ['0', '0', '-81/490', '0', '-8/49', '0'], ['0', '0', '0', '-8/63', '0', '-11/126'], ['0', '0', '0', '0', '-1/14', '0']]
[SU2_6] mu_0..5 = ['-33/70', '-64/1225', '-384/42875', '-2304/1500625', '-13824/52521875', '-82944/1838265625']   (0.0s)
[SU2_7] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_7] N_R=7 N_A=3 C_F=3/14 C_A=1/28 (C_F N_R = N_A/2 checked)
[SU2_7] hw(R)=(6,) hw(Rbar)=(6,) hw(A)=(2,)
[SU2_7] setup 0.0s
[SU2_7] d_R d_A/N_R = 5/175616  d_A d_A/N_A = 5/7375872  d_R d_R/N_R = 5/1792   (characters = explicit matrices)
[SU2_7] zero-weight block of U13: dim 7; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU2_7] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU2_7] channels dims [1, 3, 5, 7, 9, 11, 13] C ['0', '1/28', '3/28', '3/14', '5/14', '15/28', '3/4']
[SU2_7] T_s-u^2 = [['0', '-3/7', '0', '0', '0', '0', '0'], ['-1/7', '0', '-15/56', '0', '0', '0', '0'], ['0', '-9/56', '0', '-3/14', '0', '0', '0'], ['0', '0', '-15/98', '0', '-33/196', '0', '0'], ['0', '0', '0', '-11/84', '0', '-5/42', '0'], ['0', '0', '0', '0', '-15/154', '0', '-39/616'], ['0', '0', '0', '0', '0', '-3/56', '0']]
[SU2_7] mu_0..5 = ['-23/56', '-45/1568', '-135/43904', '-405/1229312', '-1215/34420736', '-3645/963780608']   (0.0s)
[SU3_6] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_6] N_R=6 N_A=8 C_F=2/3 C_A=3/5 (C_F N_R = N_A/2 checked)
[SU3_6] hw(R)=(2, 0) hw(Rbar)=(0, 2) hw(A)=(1, 1)
[SU3_6] setup 0.0s
[SU3_6] d_R d_A/N_R = 17/500  d_A d_A/N_A = 27/1000  d_R d_R/N_R = 289/9000   (characters = explicit matrices)
[SU3_6] zero-weight block of U13: dim 6; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3_6] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3_6] channels dims [1, 8, 27] C ['0', '3/5', '8/5']
[SU3_6] T_s-u^2 = [['0', '-4/3', '0'], ['-1/6', '-49/150', '-27/50'], ['0', '-4/25', '-28/75']]
[SU3_6] mu_0..5 = ['-31/30', '-53/50', '-3/2', '-2853/1250', '-22383/6250', '-177741/31250']   (0.0s)
[SU3_10] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_10] N_R=10 N_A=8 C_F=2/5 C_A=1/5 (C_F N_R = N_A/2 checked)
[SU3_10] hw(R)=(3, 0) hw(Rbar)=(0, 3) hw(A)=(1, 1)
[SU3_10] setup 0.0s
[SU3_10] d_R d_A/N_R = 11/7500  d_A d_A/N_A = 1/3000  d_R d_R/N_R = 121/15000   (characters = explicit matrices)
[SU3_10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3_10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3_10] channels dims [1, 8, 27, 64] C ['0', '1/5', '8/15', '1']
[SU3_10] T_s-u^2 = [['0', '-4/5', '0', '0'], ['-1/10', '-9/50', '-21/50', '0'], ['0', '-28/225', '-36/175', '-64/315'], ['0', '0', '-3/35', '-3/14']]
[SU3_10] mu_0..5 = ['-7/10', '-13/50', '-19/150', '-733/11250', '-5783/168750', '-46021/2531250']   (0.0s)
[SU3_15p] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_15p] N_R=15 N_A=8 C_F=4/15 C_A=3/35 (C_F N_R = N_A/2 checked)
[SU3_15p] hw(R)=(4, 0) hw(Rbar)=(0, 4) hw(A)=(1, 1)
[SU3_15p] setup 0.0s
[SU3_15p] d_R d_A/N_R = 53/428750  d_A d_A/N_A = 27/2401000  d_R d_R/N_R = 2809/1102500   (characters = explicit matrices)
[SU3_15p] zero-weight block of U13: dim 15; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU3_15p] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU3_15p] channels dims [1, 8, 27, 64, 125] C ['0', '3/35', '8/35', '3/7', '24/35']
[SU3_15p] T_s-u^2 = [['0', '-8/15', '0', '0', '0'], ['-1/15', '-121/1050', '-54/175', '0', '0'], ['0', '-16/175', '-484/3675', '-48/245', '0'], ['0', '0', '-81/980', '-121/882', '-25/252'], ['0', '0', '0', '-16/315', '-44/315']]
[SU3_15p] mu_0..5 = ['-103/210', '-197/2450', '-291/17150', '-1611/428750', '-89127/105043750', '-709749/3676531250']   (0.0s)
[SU4_10] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SU4_10] N_R=10 N_A=15 C_F=3/4 C_A=2/3 (C_F N_R = N_A/2 checked)
[SU4_10] hw(R)=(2, 0, 0) hw(Rbar)=(0, 0, 2) hw(A)=(1, 0, 1)
[SU4_10] setup 0.0s
[SU4_10] d_R d_A/N_R = 1/27  d_A d_A/N_A = 13/486  d_R d_R/N_R = 41/1152   (characters = explicit matrices)
[SU4_10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU4_10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU4_10] channels dims [1, 15, 84] C ['0', '2/3', '5/3']
[SU4_10] T_s-u^2 = [['0', '-3/2', '0'], ['-1/10', '-4/9', '-28/45'], ['0', '-1/9', '-5/9']]
[SU4_10] mu_0..5 = ['-7/6', '-4/3', '-52/27', '-244/81', '-44/9', '-5876/729']   (0.0s)
[SU5_10] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5_10] N_R=10 N_A=24 C_F=6/5 C_A=5/3 (C_F N_R = N_A/2 checked)
[SU5_10] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 0, 1, 0) hw(A)=(1, 0, 0, 1)
[SU5_10] setup 0.0s
[SU5_10] d_R d_A/N_R = 19/108  d_A d_A/N_A = 1525/1944  d_R d_R/N_R = 853/9000   (characters = explicit matrices)
[SU5_10] zero-weight block of U13: dim 10; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU5_10] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU5_10] channels dims [1, 24, 75] C ['0', '5/3', '8/3']
[SU5_10] T_s-u^2 = [['0', '-12/5', '0'], ['-1/10', '-7/90', '-25/18'], ['0', '-4/9', '-28/45']]
[SU5_10] mu_0..5 = ['-47/30', '-23/6', '-545/54', '-4325/162', '-425/6', '-274525/1458']   (0.0s)
[SU5_15] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5_15] N_R=15 N_A=24 C_F=4/5 C_A=5/7 (C_F N_R = N_A/2 checked)
[SU5_15] hw(R)=(2, 0, 0, 0) hw(Rbar)=(0, 0, 0, 2) hw(A)=(1, 0, 0, 1)
[SU5_15] setup 0.0s
[SU5_15] d_R d_A/N_R = 79/2058  d_A d_A/N_A = 1525/57624  d_R d_R/N_R = 18811/514500   (characters = explicit matrices)
[SU5_15] zero-weight block of U13: dim 15; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU5_15] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU5_15] channels dims [1, 24, 200] C ['0', '5/7', '12/7']
[SU5_15] T_s-u^2 = [['0', '-8/5', '0'], ['-1/15', '-243/490', '-100/147'], ['0', '-4/49', '-162/245']]
[SU5_15] mu_0..5 = ['-87/70', '-149/98', '-1545/686', '-2475/686', '-201825/33614', '-2391525/235298']   (0.0s)
[SU6_15] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6_15] N_R=15 N_A=35 C_F=7/6 C_A=3/2 (C_F N_R = N_A/2 checked)
[SU6_15] hw(R)=(0, 1, 0, 0, 0) hw(Rbar)=(0, 0, 0, 1, 0) hw(A)=(1, 0, 0, 0, 1)
[SU6_15] setup 0.0s
[SU6_15] d_R d_A/N_R = 7/64  d_A d_A/N_A = 27/64  d_R d_R/N_R = 7/144   (characters = explicit matrices)
[SU6_15] zero-weight block of U13: dim 15; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU6_15] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU6_15] channels dims [1, 35, 189] C ['0', '3/2', '5/2']
[SU6_15] T_s-u^2 = [['0', '-7/3', '0'], ['-1/15', '-1/6', '-27/20'], ['0', '-1/4', '-5/6']]
[SU6_15] mu_0..5 = ['-19/12', '-29/8', '-141/16', '-693/32', '-3429/64', '-17037/128']   (0.0s)
[SU6_20] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6_20] N_R=20 N_A=35 C_F=7/8 C_A=1 (C_F N_R = N_A/2 checked)
[SU6_20] hw(R)=(0, 0, 1, 0, 0) hw(Rbar)=(0, 0, 1, 0, 0) hw(A)=(1, 0, 0, 0, 1)
[SU6_20] setup 0.0s
[SU6_20] d_R d_A/N_R = 7/384  d_A d_A/N_A = 1/12  d_R d_R/N_R = 91/3072   (characters = explicit matrices)
[SU6_20] zero-weight block of U13: dim 20; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SU6_20] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SU6_20] channels dims [1, 35, 189, 175] C ['0', '1', '5/3', '2']
[SU6_20] T_s-u^2 = [['0', '-7/4', '0', '0'], ['-1/20', '0', '-6/5', '0'], ['0', '-2/9', '0', '-25/36'], ['0', '0', '-3/4', '0']]
[SU6_20] mu_0..5 = ['-5/4', '-2', '-10/3', '-50/9', '-250/27', '-1250/81']   (0.0s)
[SO7_8] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7_8] N_R=8 N_A=21 C_F=21/16 C_A=5/2 (C_F N_R = N_A/2 checked)
[SO7_8] hw(R)=(0, 0, 1) hw(Rbar)=(0, 0, 1) hw(A)=(0, 1, 0)
[SO7_8] setup 0.0s
[SO7_8] d_R d_A/N_R = 1855/2048  d_A d_A/N_A = 695/192  d_R d_R/N_R = 1001/8192   (characters = explicit matrices)
[SO7_8] zero-weight block of U13: dim 8; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO7_8] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO7_8] channels dims [1, 7, 21, 35] C ['0', '3/2', '5/2', '3']
[SO7_8] T_s-u^2 = [['0', '0', '-21/8', '0'], ['0', '0', '0', '-15/8'], ['-1/8', '0', '0', '-5/4'], ['0', '-3/8', '-3/4', '0']]
[SO7_8] mu_0..5 = ['-11/8', '-15/4', '-45/4', '-135/4', '-405/4', '-1215/4']   (0.0s)
[SO9_16] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9_16] N_R=16 N_A=36 C_F=9/8 C_A=7/4 (C_F N_R = N_A/2 checked)
[SO9_16] hw(R)=(0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 1) hw(A)=(0, 1, 0, 0)
[SO9_16] setup 0.0s
[SO9_16] d_R d_A/N_R = 1365/8192  d_A d_A/N_A = 805/1536  d_R d_R/N_R = 435/8192   (characters = explicit matrices)
[SO9_16] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO9_16] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO9_16] channels dims [1, 9, 36, 84, 126] C ['0', '1', '7/4', '9/4', '5/2']
[SO9_16] T_s-u^2 = [['0', '0', '-9/4', '0', '0'], ['0', '0', '0', '-7/4', '0'], ['-1/16', '0', '0', '0', '-21/16'], ['0', '-3/16', '0', '0', '-15/16'], ['0', '0', '-3/8', '-5/8', '0']]
[SO9_16] mu_0..5 = ['-11/8', '-105/32', '-525/64', '-2625/128', '-13125/256', '-65625/512']   (0.0s)
[SO10_16] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10_16] N_R=16 N_A=45 C_F=45/32 C_A=2 (C_F N_R = N_A/2 checked)
[SO10_16] hw(R)=(0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 1, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10_16] setup 0.0s
[SO10_16] d_R d_A/N_R = 255/1024  d_A d_A/N_A = 73/96  d_R d_R/N_R = 5745/65536   (characters = explicit matrices)
[SO10_16] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO10_16] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO10_16] channels dims [1, 45, 210] C ['0', '2', '3']
[SO10_16] T_s-u^2 = [['0', '-45/16', '0'], ['-1/16', '0', '-7/4'], ['0', '-3/8', '-15/16']]
[SO10_16] mu_0..5 = ['-29/16', '-21/4', '-63/4', '-189/4', '-567/4', '-1701/4']   (0.1s)
[SO11_32] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[SO11_32] N_R=32 N_A=55 C_F=55/64 C_A=9/8 (C_F N_R = N_A/2 checked)
[SO11_32] hw(R)=(0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0)
[SO11_32] setup 0.0s
[SO11_32] d_R d_A/N_R = 11385/524288  d_A d_A/N_A = 1107/16384  d_R d_R/N_R = 8965/524288   (characters = explicit matrices)
[SO11_32] zero-weight block of U13: dim 32; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO11_32] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO11_32] channels dims [1, 11, 55, 165, 330, 462] C ['0', '5/8', '9/8', '3/2', '7/4', '15/8']
[SO11_32] T_s-u^2 = [['0', '0', '-55/32', '0', '0', '0'], ['0', '0', '0', '-45/32', '0', '0'], ['-1/32', '0', '0', '0', '-9/8', '0'], ['0', '-3/32', '0', '0', '0', '-7/8'], ['0', '0', '-3/16', '0', '0', '-21/32'], ['0', '0', '0', '-5/16', '-15/32', '0']]
[SO11_32] mu_0..5 = ['-37/32', '-63/32', '-441/128', '-3087/512', '-21609/2048', '-151263/8192']   (0.1s)
[SO12_32] representation check: [E_a,E_b] = f_ab^c E_c for all 2145 pairs
[SO12_32] N_R=32 N_A=66 C_F=33/32 C_A=5/4 (C_F N_R = N_A/2 checked)
[SO12_32] hw(R)=(0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0, 0)
[SO12_32] setup 0.0s
[SO12_32] d_R d_A/N_R = 935/32768  d_A d_A/N_A = 145/1536  d_R d_R/N_R = 209/8192   (characters = explicit matrices)
[SO12_32] zero-weight block of U13: dim 32; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO12_32] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO12_32] channels dims [1, 66, 495, 462] C ['0', '5/4', '2', '9/4']
[SO12_32] T_s-u^2 = [['0', '-33/16', '0', '0'], ['-1/32', '0', '-45/32', '0'], ['0', '-3/16', '0', '-7/8'], ['0', '0', '-15/16', '0']]
[SO12_32] mu_0..5 = ['-23/16', '-45/16', '-45/8', '-45/4', '-45/2', '-45']   (0.2s)
[Sp6_14] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_14] N_R=14 N_A=21 C_F=3/4 C_A=1 (C_F N_R = N_A/2 checked)
[Sp6_14] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(2, 0, 0)
[Sp6_14] setup 0.0s
[Sp6_14] d_R d_A/N_R = 35/1024  d_A d_A/N_A = 235/1536  d_R d_R/N_R = 19/1024   (characters = explicit matrices)
[Sp6_14] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6_14] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6_14] channels dims [1, 14, 21, 70, 90] C ['0', '3/4', '1', '3/2', '7/4']
[Sp6_14] T_s-u^2 = [['0', '0', '-3/2', '0', '0'], ['0', '0', '-3/16', '-15/16', '0'], ['-1/14', '-1/8', '0', '0', '-45/56'], ['0', '-3/16', '0', '0', '-9/16'], ['0', '0', '-3/16', '-7/16', '0']]
[Sp6_14] mu_0..5 = ['-1', '-3/2', '-81/32', '-279/64', '-3879/512', '-423/32']   (0.0s)
[Sp6_14p] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_14p] N_R=14 N_A=21 C_F=3/4 C_A=4/5 (C_F N_R = N_A/2 checked)
[Sp6_14p] hw(R)=(0, 0, 1) hw(Rbar)=(0, 0, 1) hw(A)=(2, 0, 0)
[Sp6_14p] setup 0.0s
[Sp6_14p] d_R d_A/N_R = 13/1000  d_A d_A/N_A = 47/750  d_R d_R/N_R = 451/16000   (characters = explicit matrices)
[Sp6_14p] zero-weight block of U13: dim 14; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6_14p] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6_14p] channels dims [1, 21, 90, 84] C ['0', '4/5', '7/5', '9/5']
[Sp6_14p] T_s-u^2 = [['0', '-3/2', '0', '0'], ['-1/14', '0', '-36/35', '0'], ['0', '-6/25', '0', '-14/25'], ['0', '0', '-3/5', '0']]
[Sp6_14p] mu_0..5 = ['-11/10', '-36/25', '-252/125', '-1764/625', '-12348/3125', '-86436/15625']   (0.0s)
[Sp8_27] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8_27] N_R=27 N_A=36 C_F=2/3 C_A=5/6 (C_F N_R = N_A/2 checked)
[Sp8_27] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8_27] setup 0.0s
[Sp8_27] d_R d_A/N_R = 125/7776  d_A d_A/N_A = 1795/31104  d_R d_R/N_R = 19/2592   (characters = explicit matrices)
[Sp8_27] zero-weight block of U13: dim 33; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp8_27] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp8_27] channels dims [1, 27, 36, 42, 315, 308] C ['0', '2/3', '5/6', '1', '4/3', '3/2']
[Sp8_27] T_s-u^2 = [['0', '0', '-4/3', '0', '0', '0'], ['0', '0', '-2/9', '0', '-7/9', '0'], ['-1/27', '-1/6', '0', '0', '0', '-77/108'], ['0', '0', '0', '0', '-5/6', '0'], ['0', '-1/15', '0', '-1/9', '0', '-22/45'], ['0', '0', '-1/12', '0', '-1/2', '0']]
[Sp8_27] mu_0..5 = ['-11/12', '-85/72', '-725/432', '-6365/2592', '-56645/15552', '-507245/93312']   (0.1s)
[G2_14] representation check: [E_a,E_b] = f_ab^c E_c for all 91 pairs
[G2_14] N_R=14 N_A=14 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[G2_14] hw(R)=(0, 1) hw(Rbar)=(0, 1) hw(A)=(0, 1)
[G2_14] setup 0.0s
[G2_14] d_R d_A/N_R = 25/3072  d_A d_A/N_A = 25/3072  d_R d_R/N_R = 25/3072   (characters = explicit matrices)
[G2_14] zero-weight block of U13: dim 16; Casimir annihilated by prod(Cas - C_rho), each factor needed
[G2_14] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[G2_14] channels dims [1, 14, 27, 77, 77] C ['0', '1/2', '7/12', '1', '5/4']
[G2_14] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/14', '0', '-75/224', '0', '-11/32'], ['0', '-25/144', '0', '-77/144', '0'], ['0', '0', '-3/16', '0', '-5/16'], ['0', '-1/16', '0', '-5/16', '0']]
[G2_14] mu_0..5 = ['-3/4', '-5/8', '-125/192', '-425/576', '-24275/27648', '-177775/165888']   (0.0s)
[F4_52] representation check: [E_a,E_b] = f_ab^c E_c for all 1326 pairs
[F4_52] N_R=52 N_A=52 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[F4_52] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[F4_52] setup 0.0s
[F4_52] d_R d_A/N_R = 25/10368  d_A d_A/N_A = 25/10368  d_R d_R/N_R = 25/10368   (characters = explicit matrices)
[F4_52] zero-weight block of U13: dim 64; Casimir annihilated by prod(Cas - C_rho), each factor needed
[F4_52] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[F4_52] channels dims [1, 52, 324, 1274, 1053] C ['0', '1/2', '13/18', '1', '10/9']
[F4_52] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/52', '0', '-25/52', '0', '-1/4'], ['0', '-25/324', '0', '-91/162', '0'], ['0', '0', '-1/7', '0', '-5/14'], ['0', '-1/81', '0', '-35/81', '0']]
[F4_52] mu_0..5 = ['-3/4', '-5/8', '-725/1296', '-4075/7776', '-214925/419904', '-1304675/2519424']   (0.2s)
[E6_78] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[E6_78] N_R=78 N_A=78 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E6_78] hw(R)=(0, 1, 0, 0, 0, 0) hw(Rbar)=(0, 1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[E6_78] setup 0.1s
[E6_78] d_R d_A/N_R = 5/3072  d_A d_A/N_A = 5/3072  d_R d_R/N_R = 5/3072   (characters = explicit matrices)
[E6_78] zero-weight block of U13: dim 108; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E6_78] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E6_78] channels dims [1, 78, 650, 2925, 2430] C ['0', '1/2', '3/4', '1', '13/12']
[E6_78] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/78', '0', '-25/48', '0', '-45/208'], ['0', '-1/16', '0', '-9/16', '0'], ['0', '0', '-1/8', '0', '-3/8'], ['0', '-1/144', '0', '-65/144', '0']]
[E6_78] mu_0..5 = ['-3/4', '-5/8', '-35/64', '-95/192', '-4265/9216', '-24685/55296']   (0.5s)
[E7_133] representation check: [E_a,E_b] = f_ab^c E_c for all 8778 pairs
[E7_133] N_R=133 N_A=133 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E7_133] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0, 0) hw(A)=(1, 0, 0, 0, 0, 0, 0)
[E7_133] setup 0.4s
[E7_133] d_R d_A/N_R = 5/5184  d_A d_A/N_A = 5/5184  d_R d_R/N_R = 5/5184   (characters = explicit matrices)
[E7_133] zero-weight block of U13: dim 175; Casimir annihilated by prod(Cas - C_rho), each factor needed
[E7_133] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[E7_133] channels dims [1, 133, 1539, 8645, 7371] C ['0', '1/2', '7/9', '1', '19/18']
[E7_133] T_s-u^2 = [['0', '-1', '0', '0', '0'], ['-1/133', '0', '-4/7', '0', '-13/76'], ['0', '-4/81', '0', '-91/162', '0'], ['0', '0', '-1/10', '0', '-2/5'], ['0', '-1/324', '0', '-38/81', '0']]
[E7_133] mu_0..5 = ['-3/4', '-5/8', '-695/1296', '-3655/7776', '-176975/419904', '-974495/2519424']   (1.9s)
[SO7_21] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7_21] N_R=21 N_A=21 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO7_21] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(0, 1, 0)
[SO7_21] setup 0.0s
[SO7_21] d_R d_A/N_R = 139/24000  d_A d_A/N_A = 139/24000  d_R d_R/N_R = 139/24000   (characters = explicit matrices)
[SO7_21] zero-weight block of U13: dim 27; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO7_21] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO7_21] channels dims [1, 21, 35, 27, 189, 168] C ['0', '1/2', '3/5', '7/10', '1', '6/5']
[SO7_21] T_s-u^2 = [['0', '-1', '0', '0', '0', '0'], ['-1/21', '0', '-4/15', '-81/700', '0', '-8/25'], ['0', '-4/25', '0', '0', '-27/50', '0'], ['0', '-9/100', '0', '0', '-14/25', '0'], ['0', '0', '-1/10', '-2/25', '0', '-8/25'], ['0', '-1/25', '0', '0', '-9/25', '0']]
[SO7_21] mu_0..5 = ['-3/4', '-5/8', '-1227/2000', '-2601/4000', '-145179/200000', '-1672893/2000000']   (0.0s)
[SO8_28] representation check: [E_a,E_b] = f_ab^c E_c for all 378 pairs
[SO8_28] N_R=28 N_A=28 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO8_28] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[SO8_28] setup 0.0s
[SO8_28] d_R d_A/N_R = 5/1152  d_A d_A/N_A = 5/1152  d_R d_R/N_R = 5/1152   (characters = explicit matrices)
[SO8_28] SKIPPED t-channel: degenerate Casimirs
[SO9_36] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9_36] N_R=36 N_A=36 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO9_36] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[SO9_36] setup 0.0s
[SO9_36] d_R d_A/N_R = 115/32928  d_A d_A/N_A = 115/32928  d_R d_R/N_R = 115/32928   (characters = explicit matrices)
[SO9_36] zero-weight block of U13: dim 48; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO9_36] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO9_36] channels dims [1, 36, 44, 126, 594, 495] C ['0', '1/2', '9/14', '5/7', '1', '8/7']
[SO9_36] T_s-u^2 = [['0', '-1', '0', '0', '0', '0'], ['-1/36', '0', '-275/1764', '-2/7', '0', '-55/196'], ['0', '-25/196', '0', '0', '-27/49', '0'], ['0', '-4/49', '0', '0', '-55/98', '0'], ['0', '0', '-2/49', '-5/42', '0', '-50/147'], ['0', '-1/49', '0', '0', '-20/49', '0']]
[SO9_36] mu_0..5 = ['-3/4', '-5/8', '-3165/5488', '-885/1568', '-623565/1075648', '-9296565/15059072']   (0.1s)
[SO10_45] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10_45] N_R=45 N_A=45 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO10_45] hw(R)=(0, 1, 0, 0, 0) hw(Rbar)=(0, 1, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10_45] setup 0.0s
[SO10_45] d_R d_A/N_R = 73/24576  d_A d_A/N_A = 73/24576  d_R d_R/N_R = 73/24576   (characters = explicit matrices)
[SO10_45] zero-weight block of U13: dim 65; Casimir annihilated by prod(Cas - C_rho), each factor needed
[SO10_45] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[SO10_45] channels dims [1, 45, 54, 210, 945, 770] C ['0', '1/2', '5/8', '3/4', '1', '9/8']
[SO10_45] T_s-u^2 = [['0', '-1', '0', '0', '0', '0'], ['-1/45', '0', '-27/160', '-7/24', '0', '-77/288'], ['0', '-9/64', '0', '0', '-35/64', '0'], ['0', '-1/16', '0', '0', '-9/16', '0'], ['0', '0', '-1/32', '-1/8', '0', '-11/32'], ['0', '-1/64', '0', '0', '-27/64', '0']]
[SO10_45] mu_0..5 = ['-3/4', '-5/8', '-291/512', '-279/512', '-17901/32768', '-74331/131072']   (0.2s)
[Sp6_21] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_21] N_R=21 N_A=21 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[Sp6_21] hw(R)=(2, 0, 0) hw(Rbar)=(2, 0, 0) hw(A)=(2, 0, 0)
[Sp6_21] setup 0.0s
[Sp6_21] d_R d_A/N_R = 235/24576  d_A d_A/N_A = 235/24576  d_R d_R/N_R = 235/24576   (characters = explicit matrices)
[Sp6_21] zero-weight block of U13: dim 27; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp6_21] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp6_21] channels dims [1, 14, 21, 90, 189, 126] C ['0', '3/8', '1/2', '7/8', '1', '5/4']
[Sp6_21] T_s-u^2 = [['0', '0', '-1', '0', '0', '0'], ['0', '0', '-25/64', '0', '-27/64', '0'], ['-1/21', '-25/96', '0', '-15/224', '0', '-3/8'], ['0', '0', '-1/64', '0', '-35/64', '0'], ['0', '-1/32', '0', '-25/96', '0', '-5/24'], ['0', '0', '-1/16', '0', '-5/16', '0']]
[Sp6_21] mu_0..5 = ['-3/4', '-5/8', '-345/512', '-405/512', '-31455/32768', '-154755/131072']   (0.0s)
[Sp8_36] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8_36] N_R=36 N_A=36 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[Sp8_36] hw(R)=(2, 0, 0, 0) hw(Rbar)=(2, 0, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8_36] setup 0.0s
[Sp8_36] d_R d_A/N_R = 359/48000  d_A d_A/N_A = 359/48000  d_R d_R/N_R = 359/48000   (characters = explicit matrices)
[Sp8_36] zero-weight block of U13: dim 48; Casimir annihilated by prod(Cas - C_rho), each factor needed
[Sp8_36] checks: color_conservation=True, born_eq_CF_minus_C/2=True, dim_symmetry=True, spec_Ts_eq_RbarxR=True, spec_Tu_eq_RbarxRbar=True, singlet_row_-2CF_adjoint_only=True, adj_to_singlet_-1/N_R=True
[Sp8_36] channels dims [1, 27, 36, 308, 594, 330] C ['0', '2/5', '1/2', '9/10', '1', '6/5']
[Sp8_36] T_s-u^2 = [['0', '0', '-1', '0', '0', '0'], ['0', '0', '-9/25', '0', '-11/25', '0'], ['-1/36', '-27/100', '0', '-77/900', '0', '-11/30'], ['0', '0', '-1/100', '0', '-27/50', '0'], ['0', '-1/50', '0', '-7/25', '0', '-1/5'], ['0', '0', '-1/25', '0', '-9/25', '0']]
[Sp8_36] mu_0..5 = ['-3/4', '-5/8', '-1281/2000', '-2853/4000', '-164673/200000', '-1931337/2000000']   (0.1s)


==> anc/numbers/deposit/color57/p2x_color.py <==
#!/usr/bin/env python3
"""
p2x_color.py (P2 copy of P1/p1_color.py, extended group list, Omega traces n=0..8,
skips groups whose R x Rbar is not multiplicity free) -- exact color data of the forward four-quark amplitude for each group.

Input : gapdata/<G>.txt written by export_groups.g (GAP 4.15.1): matrices of the
        Chevalley basis of L acting on the quark representation R (MatrixOfAction, used
        as printed; check_rep verifies the commutation relations), structure constants.
Stage 1 (this file, mode 'weights'): parse, check that R is a representation of L,
        Killing-type form kappa_ab = 2 Tr_R(E_a E_b) (normalization Tr_R t^a t^b = 1/2),
        C_F, C_A, weights; write gapdata/weights.json and decomp.g for GAP.
Stage 2 (mode 'color'): read gapdata/decomp.txt, compute
        - Casimirs of all irreps from highest weights, checked against C_F, C_A;
        - invariants d_R d_A/N_R, d_A d_A/N_A, d_R d_R/N_R, twice:
          (a) from tensor-product decompositions (characters), exact;
          (b) from explicit Omega = sum kappa^{ab} E_a x E_b on weight blocks of X x Y,
              exact modulo three primes + CRT;
        - the t-channel color algebra on U13 = Rbar(leg 1) x R(leg 3), exact in integers:
          projectors as polynomials of the Casimir, [T1.T2], [T1.T4] in the projector
          basis from invariant moments on highest-weight vectors, T_{s-u}^2 = T1.T2 - T1.T4.
Conventions (as in the project's DERIVATION.md sect. 3-4): legs 1..4 carry Rbar, R, R,
Rbar; t channel = pairs (1,3),(2,4); t-composition (XoY)_{i1i2i3i4} = sum X_{i1 j i3 k}
Y_{j i2 k i4}; [O]_{rho rho'} = coefficient of P_rho in O P_rho'.
All arithmetic is in Python integers / fractions.Fraction (no floats in any result).
"""
import sys, json, re, random, itertools, time
from fractions import Fraction as Fr
from math import gcd, comb

GROUPS = re.findall(r'\["([A-Za-z0-9_]+)","[A-G]"', open('export_ext.g').read())

def lcm(a, b):
    return a*b//gcd(a, b)

def parse(name):
    d = {'mats': {}, 'sc': {}}
    for line in open(f'gapdata/{name}.txt'):
        w = line.split()
        if not w:
            continue
        if w[0] == 'name':
            d['name'] = w[1]
        elif w[0] == 'type':
            d['type'] = (w[1], int(w[2]))
        elif w[0] == 'hw':
            d['hw'] = tuple(int(x) for x in w[1:])
        elif w[0] == 'nbasis':
            d['nbasis'] = tuple(int(x) for x in w[1:])
        elif w[0] == 'dimR':
            d['N'] = int(w[1])
        elif w[0] == 'cartan':
            d['cartan'] = [int(x) for x in w[1:]]
        elif w[0] == 'mat':
            k = int(w[1]) - 1
            ent = []
            for t in w[2:]:
                i, j, q = t.split(',')
                ent.append((int(i) - 1, int(j) - 1, Fr(q)))
            d['mats'][k] = ent
        elif w[0] == 'sc':
            i = int(w[1]) - 1
            ent = []
            for t in w[2:]:
                j, k, q = t.split(',')
                ent.append((int(j) - 1, int(k) - 1, Fr(q)))
            d['sc'][i] = ent
    return d

class Group:
    def __init__(self, name):
        t0 = time.time()
        d = parse(name)
        self.name = name
        self.d = d
        self.N = d['N']
        npos, nneg, ncar = d['nbasis']
        self.NA = npos + nneg + ncar
        self.pos = list(range(npos)); self.neg = list(range(npos, npos + nneg))
        self.car = list(range(npos + nneg, self.NA))
        self.rank = ncar
        # E_a = the GAP matrix as printed. check_rep() shows that this is a representation,
        # [E_a,E_b] = f_ab^c E_c, while its transpose satisfies the relation with the
        # opposite sign (column convention: E_a e_j = sum_i E[i,j] e_i).
        self.E = []
        for a in range(self.NA):
            self.E.append({(i, j): q for (i, j, q) in d['mats'][a]})
        # structure constants [b_a, b_b] = sum_c sc[a][b][c] b_c
        self.sc = [dict() for _ in range(self.NA)]
        for a in range(self.NA):
            for (b, c, q) in d['sc'].get(a, []):
                self.sc[a].setdefault(b, {})[c] = q
        self.log = []
        self.check_rep()
        self.build_form()
        self.weights()
        self.say(f'[{name}] setup {time.time()-t0:.1f}s')

    def say(self, s):
        print(s, flush=True); self.log.append(s)

    # ---------- sparse matrices ----------
    @staticmethod
    def mmul(A, B):
        Brow = {}
        for (k, j), v in B.items():
            Brow.setdefault(k, []).append((j, v))
        C = {}
        for (i, k), v in A.items():
            for (j, w) in Brow.get(k, ()):
                C[(i, j)] = C.get((i, j), 0) + v*w
        return {k: v for k, v in C.items() if v != 0}

    def check_rep(self):
        """[E_a, E_b] = sum_c sc_abc E_c for all a, b (so R is a representation of L,
        not of the opposite algebra)."""
        E = self.E
        bad = 0
        for a in range(self.NA):
            for b in range(a+1, self.NA):
                AB = self.mmul(E[a], E[b]); BA = self.mmul(E[b], E[a])
                comm = dict(AB)
                for k, v in BA.items():
                    comm[k] = comm.get(k, 0) - v
                rhs = {}
                for c, q in self.sc[a].get(b, {}).items():
                    for k, v in E[c].items():
                        rhs[k] = rhs.get(k, 0) + q*v
                keys = set(comm) | set(rhs)
                if any(comm.get(k, 0) != rhs.get(k, 0) for k in keys):
                    bad += 1
        assert bad == 0, f'{self.name}: {bad} commutators fail'
        self.say(f'[{self.name}] representation check: [E_a,E_b] = f_ab^c E_c for all '
                 f'{self.NA*(self.NA-1)//2} pairs')

    def build_form(self):
        E = self.E; NA = self.NA
        # kappa_ab = 2 Tr_R(E_a E_b)
        kap = {}
        for a in range(NA):
            for b in range(a, NA):
                s = 0
                for (i, j), v in E[a].items():
                    w = E[b].get((j, i))
                    if w is not None:
                        s += v*w
                if s != 0:
                    kap[(a, b)] = 2*s; kap[(b, a)] = 2*s
        self.kap = kap
        # invert blockwise (connected components of the nonzero pattern)
        adj = {a: set() for a in range(NA)}
        for (a, b) in kap:
            adj[a].add(b); adj[b].add(a)
        seen = set(); kinv = {}
        for a0 in range(NA):
            if a0 in seen:
                continue
            comp = []; stack = [a0]; seen.add(a0)
            while stack:
                x = stack.pop(); comp.append(x)
                for y in adj[x]:
                    if y not in seen:
                        seen.add(y); stack.append(y)
            comp.sort()
            n = len(comp)
            M = [[Fr(kap.get((comp[i], comp[j]), 0)) for j in range(n)] + [Fr(int(i == j)) for j in range(n)]
                 for i in range(n)]
            for c in range(n):
                p = next(r for r in range(c, n) if M[r][c] != 0)
                M[c], M[p] = M[p], M[c]
                pv = M[c][c]
                M[c] = [x/pv for x in M[c]]
                for r in range(n):
                    if r != c and M[r][c] != 0:
                        f = M[r][c]
                        M[r] = [x - f*y for x, y in zip(M[r], M[c])]
            for i in range(n):
                for j in range(n):
                    if M[i][n+j] != 0:
                        kinv[(comp[i], comp[j])] = M[i][n+j]
        self.kinv = kinv
        # C_F: sum kinv^{ab} E_a E_b = C_F 1
        Cas = {}
        for (a, b), q in kinv.items():
            for k, v in self.mmul(E[a], E[b]).items():
                Cas[k] = Cas.get(k, 0) + q*v
        CF = Cas.get((0, 0))
        assert all((v == CF if i == j else v == 0) for (i, j), v in Cas.items())
        assert all(Cas.get((i, i)) == CF for i in range(self.N))
        self.CF = Fr(CF)
        # adjoint matrices: ad(b_a) b_b = sum_c sc_abc b_c  ->  ad_a[c,b] = sc_abc
        ad = [dict() for _ in range(NA)]
        for a in range(NA):
            for b, row in self.sc[a].items():
                for c, q in row.items():
                    ad[a][(c, b)] = q
        self.ad = ad
        CasA = {}
        for (a, b), q in kinv.items():
            for k, v in self.mmul(ad[a], ad[b]).items():
                CasA[k] = CasA.get(k, 0) + q*v
        CA = CasA.get((0, 0))
        assert all((v == CA if i == j else v == 0) for (i, j), v in CasA.items())
        assert all(CasA.get((i, i)) == CA for i in range(NA))
        self.CA = Fr(CA)
        # T_R = 1/2 check: Tr_R(t^a t^b) = kappa/2 by definition; C_F N_R = N_A/2
        assert self.CF*self.N == Fr(NA, 2)
        self.say(f'[{self.name}] N_R={self.N} N_A={NA} C_F={self.CF} C_A={self.CA} '
                 f'(C_F N_R = N_A/2 checked)')

    def weights(self):
        E = self.E
        for h in self.car:
            assert all(i == j for (i, j) in E[h]), 'Cartan not diagonal'
        self.wR = [tuple(int(E[h].get((k, k), 0)) for h in self.car) for k in range(self.N)]
        # root weights from [h_i, b_a] = alpha_a(h_i) b_a
        self.wA = []
        for a in range(self.NA):
            w = []
            for h in self.car:
                row = self.sc[h].get(a, {})
                assert set(row) <= {a}
                w.append(int(row.get(a, 0)))
            self.wA.append(tuple(w))
        # highest weight of R: vector killed by all positive-root matrices
        hi = [k for k in range(self.N) if all(E[a].get((i, k), 0) == 0 for a in self.pos for i in range(self.N))]
        lo = [k for k in range(self.N) if all(E[a].get((i, k), 0) == 0 for a in self.neg for i in range(self.N))]
        assert len(hi) == 1 and len(lo) == 1
        self.hwR = self.wR[hi[0]]
        self.hwRbar = tuple(-x for x in self.wR[lo[0]])
        assert self.hwR == self.d['hw'], (self.hwR, self.d['hw'])
        # highest root: positive root b with [x_a, b] = 0 for all positive a
        top = [b for b in self.pos if all(not self.sc[a].get(b) for a in self.pos)]
        assert len(top) == 1
        self.hwA = self.wA[top[0]]
        # Cartan block of kappa (for Casimirs from highest weights)
        r = self.rank
        self.kH = [[Fr(self.kap.get((self.car[i], self.car[j]), 0)) for j in range(r)] for i in range(r)]
        self.kHinv = [[self.kinv.get((self.car[i], self.car[j]), Fr(0)) for j in range(r)] for i in range(r)]
        self.say(f'[{self.name}] hw(R)={self.hwR} hw(Rbar)={self.hwRbar} hw(A)={self.hwA}')

    def casimir(self, lam):
        r = self.rank
        v = [lam[i] + 2 for i in range(r)]
        return sum(Fr(lam[i])*self.kHinv[i][j]*v[j] for i in range(r) for j in range(r))


# ======================= stage 1 =======================
def stage_weights():
    out = {}
    lines = ['specs := [']
    types = {}
    for g in GROUPS:
        G = Group(g)
        out[g] = dict(hwR=G.hwR, hwRbar=G.hwRbar, hwA=G.hwA, CF=str(G.CF), CA=str(G.CA),
                      N=G.N, NA=G.NA, type=G.d['type'])
        t, r = G.d['type']
        lines.append(f' ["{g}","{t}",{r},{list(G.hwR)},{list(G.hwRbar)},{list(G.hwA)}],')
    lines[-1] = lines[-1].rstrip(',')
    lines.append('];')
    lines.append('''PrintTo("gapdata/decomp.txt", "");
WD := function(L, tag, g, a, b)
  local dec, i;
  dec := DecomposeTensorProduct(L, a, b);
  for i in [1..Length(dec[1])] do
    AppendTo("gapdata/decomp.txt", g, " ", tag, " ", dec[2][i], " ",
             DimensionOfHighestWeightModule(L, dec[1][i]));
    AppendTo("gapdata/decomp.txt", " ", JoinStringsWithSeparator(List(dec[1][i], String), ","), "\\n");
  od;
end;
for s in specs do
  L := SimpleLieAlgebra(s[2], s[3], Rationals);
  WD(L, "RxRbar", s[1], s[4], s[5]);
  WD(L, "RbarxRbar", s[1], s[5], s[5]);
  WD(L, "RxR", s[1], s[4], s[4]);
  WD(L, "RxA", s[1], s[4], s[6]);
  WD(L, "AxA", s[1], s[6], s[6]);
  AppendTo("gapdata/decomp.txt", s[1], " dims ", DimensionOfHighestWeightModule(L, s[4]), " ",
           DimensionOfHighestWeightModule(L, s[5]), " ", DimensionOfHighestWeightModule(L, s[6]), "\\n");
od;
QUIT;''')
    open('decomp.g', 'w').write('\n'.join(lines) + '\n')
    json.dump(out, open('gapdata/weights.json', 'w'), indent=1)

# ======================= stage 2 =======================
PRIMES = [67108859, 67108837, 67108819]   # three primes below 2^26

def read_decomp():
    dec = {}
    for line in open('gapdata/decomp.txt'):
        w = line.split()
        if w[1] == 'dims':
            dec.setdefault(w[0], {})['dims'] = tuple(int(x) for x in w[2:])
            continue
        g, tag, mult, dim = w[0], w[1], int(w[2]), int(w[3])
        hw = tuple(int(x) for x in w[4].split(','))
        dec.setdefault(g, {}).setdefault(tag, []).append((hw, mult, dim))
    return dec

def charpoly(M):
    """characteristic polynomial coefficients (Faddeev-LeVerrier), exact."""
    n = len(M)
    I = [[Fr(int(i == j)) for j in range(n)] for i in range(n)]
    Mk = [row[:] for row in I]
    c = [Fr(1)]
    for k in range(1, n+1):
        AM = [[sum(M[i][l]*Mk[l][j] for l in range(n)) for j in range(n)] for i in range(n)]
        ck = -sum(AM[i][i] for i in range(n))/k
        c.append(ck)
        Mk = [[AM[i][j] + (ck if i == j else 0) for j in range(n)] for i in range(n)]
    return c    # x^n + c1 x^{n-1} + ...

def poly_from_roots(roots):
    c = [Fr(1)]
    for r in roots:
        c = [x - r*y for x, y in zip(c + [Fr(0)], [Fr(0)] + c)]
    return c

def solve_lin(A, b):
    n = len(A)
    M = [list(map(Fr, A[i])) + [Fr(b[i])] for i in range(n)]
    for c in range(n):
        p = next(r for r in range(c, n) if M[r][c] != 0)
        M[c], M[p] = M[p], M[c]
        pv = M[c][c]; M[c] = [x/pv for x in M[c]]
        for r in range(n):
            if r != c and M[r][c] != 0:
                f = M[r][c]; M[r] = [x - f*y for x, y in zip(M[r], M[c])]
    return [M[i][n] for i in range(n)]

class Color:
    def __init__(self, G, dec):
        self.G = G; self.dec = dec[G.name]
        self.say = G.say

    # ---------- invariants from characters ----------
    def omega_traces_char(self, tag, CX, CY, ns=(2, 3, 4)):
        T = {}
        for n in ns:
            s = Fr(0)
            for (hw, mult, dim) in self.dec[tag]:
                om = (self.G.casimir(hw) - CX - CY)/2
                s += mult*dim*om**n
            T[n] = s
        return T

    def invariants_char(self):
        G = self.G; CF, CA = G.CF, G.CA
        TRA = self.omega_traces_char('RxA', CF, CA)
        TAA = self.omega_traces_char('AxA', CA, CA)
        TRR = self.omega_traces_char('RxR', CF, CF)
        TRRb = self.omega_traces_char('RxRbar', CF, CF)
        # d_X d_Y = 1/2[T4(XY)+T4(XYbar)] + C_A/6 [T3(XY)+T3(XYbar)]
        dRA = TRA[4] + CA/3*TRA[3]
        dAA = TAA[4] + CA/3*TAA[3]
        dRR = (TRR[4] + TRRb[4])/2 + CA/6*(TRR[3] + TRRb[3])
        # Tr Omega^2 check: sum_a,b Tr_X(t^a t^b) Tr_Y(t^a t^b) = N_A T_X T_Y
        assert TRA[2] == Fr(G.NA)*Fr(1, 2)*CA
        return dict(dRdA=dRA, dAdA=dAA, dRdR=dRR)

    # ---------- invariants from explicit matrices (mod p) ----------
    def omega_traces_explicit(self, MX, MY, wX, wY):
        """Tr_{X x Y}(Omega^n), n=2,3,4, Omega = sum kinv^{ab} MX_a x MY_b on the weight
        blocks of X x Y; integer-scaled, traces mod three primes, CRT on two, third checks."""
        import numpy as np
        G = self.G
        Dk = 1
        for q in G.kinv.values():
            Dk = lcm(Dk, q.denominator)
        sX = 1; sY = 1
        for m in MX:
            for v in m.values():
                sX = lcm(sX, Fr(v).denominator)
        for m in MY:
            for v in m.values():
                sY = lcm(sY, Fr(v).denominator)
        scale = Dk*sX*sY
        colX = [dict() for _ in MX]; colY = [dict() for _ in MY]
        for a, m in enumerate(MX):
            for (i, ip), v in m.items():
                colX[a].setdefault(ip, []).append((i, int(Fr(v)*sX)))
        for b, m in enumerate(MY):
            for (j, jp), v in m.items():
                colY[b].setdefault(jp, []).append((j, int(Fr(v)*sY)))
        kl = [(a, b, int(q*Dk)) for (a, b), q in G.kinv.items()]
        blocks = {}
        for i, wi in enumerate(wX):
            for j, wj in enumerate(wY):
                mu = tuple(x + y for x, y in zip(wi, wj))
                blocks.setdefault(mu, []).append((i, j))
        res = {p: {2: 0, 3: 0, 4: 0} for p in PRIMES}
        for mu, idx in blocks.items():
            pos = {ij: k for k, ij in enumerate(idx)}
            n = len(idx)
            Om = [[0]*n for _ in range(n)]
            for c, (ip, jp) in enumerate(idx):
                for (a, b, q) in kl:
                    ca = colX[a].get(ip)
                    if not ca:
                        continue
                    cb = colY[b].get(jp)
                    if not cb:
                        continue
                    for (i, va) in ca:
                        for (j, vb) in cb:
                            Om[pos[(i, j)]][c] += q*va*vb
            for p in PRIMES:
                A = np.array([[x % p for x in row] for row in Om], dtype=np.int64)
                A2 = (A @ A) % p
                A3 = (A2 @ A) % p
                res[p][2] = (res[p][2] + int(np.trace(A2))) % p
                res[p][3] = (res[p][3] + int(np.trace(A3))) % p
                res[p][4] = (res[p][4] + int(np.sum((A2*A2.T) % p))) % p
        out = {}
        p1, p2, p3 = PRIMES
        for n in (2, 3, 4):
            r1, r2 = res[p1][n], res[p2][n]
            M = p1*p2
            x = (r1 + p1*((r2 - r1)*pow(p1, -1, p2) % p2)) % M
            if x > M//2:
                x -= M
            assert x % p3 == res[p3][n], 'CRT check failed'
            out[n] = Fr(x, scale**n)
        return out

    def invariants_explicit(self):
        G = self.G
        CA = G.CA
        R = G.E; A = G.ad
        Rbar = [{(j, i): -v for (i, j), v in m.items()} for m in R]
        wRbar = [tuple(-x for x in w) for w in G.wR]
        TRA = self.omega_traces_explicit(R, A, G.wR, G.wA)
        TAA = self.omega_traces_explicit(A, A, G.wA, G.wA)
        TRR = self.omega_traces_explicit(R, R, G.wR, G.wR)
        TRRb = self.omega_traces_explicit(R, Rbar, G.wR, wRbar)
        dRA = TRA[4] + CA/3*TRA[3]
        dAA = TAA[4] + CA/3*TAA[3]
        dRR = (TRR[4] + TRRb[4])/2 + CA/6*(TRR[3] + TRRb[3])
        return dict(dRdA=dRA, dAdA=dAA, dRdR=dRR,
                    traces=dict(RA=TRA, AA=TAA, RR=TRR, RRbar=TRRb))

    # ---------- t-channel algebra on U13 = Rbar x R ----------
    def setup_u13(self):
        G = self.G
        sE = 1
        for m in G.E:
            for v in m.values():
                sE = lcm(sE, v.denominator)
        self.sE = sE
        Et = [{k: int(v*sE) for k, v in m.items()} for m in G.E]     # integer matrices
        D = (2*G.CF).denominator
        for q in G.kinv.values():
            D = lcm(D, (q/(sE*sE)).denominator)
        self.D = D
        self.kpairs = [(a, b, int(q*D/(sE*sE))) for (a, b), q in G.kinv.items()]
        assert all(Fr(c) == q*D/(sE*sE) for (a, b, c), q in zip(self.kpairs, G.kinv.values()))
        self.partners = {}
        for (a, b, c) in self.kpairs:
            self.partners.setdefault(b, []).append((a, c))
        self.twoDCF = int(2*D*G.CF)
        assert Fr(self.twoDCF) == 2*D*G.CF
        # rows / cols of integer E
        self.Erow = [dict() for _ in Et]; self.Ecol = [dict() for _ in Et]
        for a, m in enumerate(Et):
            for (i, j), v in m.items():
                self.Erow[a].setdefault(i, []).append((j, v))
                self.Ecol[a].setdefault(j, []).append((i, v))
        self.colcache = {}
        self.wR = G.wR

    def cas_col(self, ij):
        c = self.colcache.get(ij)
        if c is not None:
            return c
        ip, jp = ij
        out = {ij: self.twoDCF}
        for (a, b, k) in self.kpairs:
            ra = self.Erow[a].get(ip)
            if not ra:
                continue
            cb = self.Ecol[b].get(jp)
            if not cb:
                continue
            for (i, ea) in ra:           # E_a[ip, i]
                for (j, eb) in cb:       # E_b[j, jp]
                    key = (i, j)
                    out[key] = out.get(key, 0) - 2*k*ea*eb
        out = {k: v for k, v in out.items() if v != 0}
        self.colcache[ij] = out
        return out

    def cas(self, v):
        out = {}
        for ij, x in v.items():
            for k, y in self.cas_col(ij).items():
                out[k] = out.get(k, 0) + x*y
        return {k: w for k, w in out.items() if w != 0}

    def Xop(self, a, v):
        # (X_a V)[i,j] = - sum_i' E_a[i',i] V[i',j]   (generator of Rbar on leg 1)
        out = {}
        row = self.Erow[a]
        for (ip, j), x in v.items():
            for (i, e) in row.get(ip, ()):
                out[(i, j)] = out.get((i, j), 0) - e*x
        return {k: w for k, w in out.items() if w != 0}

    def Yop(self, b, v):
        # (Y_b V)[i,j] = sum_j' E_b[j,j'] V[i,j']       (generator of R on leg 3)
        out = {}
        col = self.Ecol[b]
        for (i, jp), x in v.items():
            for (j, e) in col.get(jp, ()):
                out[(i, j)] = out.get((i, j), 0) + e*x
        return {k: w for k, w in out.items() if w != 0}

    @staticmethod
    def vadd(u, v, c=1):
        out = dict(u)
        for k, x in v.items():
            out[k] = out.get(k, 0) + c*x
        return {k: w for k, w in out.items() if w != 0}

    def weight_block(self, mu):
        N = self.G.N; wR = self.wR
        return [(i, j) for i in range(N) for j in range(N)
                if all(wR[j][t] - wR[i][t] == mu[t] for t in range(len(mu)))]

    def tchannel(self):
        G = self.G
        self.setup_u13()
        chans = self.dec['RxRbar']
        assert all(m == 1 for (_, m, _) in chans), 'R x Rbar not multiplicity free'
        assert sum(d for (_, _, d) in chans) == G.N**2
        C = [G.casimir(hw) for (hw, _, _) in chans]
        assert len(set(C)) == len(C), 'degenerate Casimirs'
        order = sorted(range(len(chans)), key=lambda k: (C[k], chans[k][2]))
        chans = [chans[k] for k in order]; C = [C[k] for k in order]
        k = len(chans)
        c_int = [C[r]*self.D for r in range(k)]
        assert all(x.denominator == 1 for x in c_int)
        c_int = [int(x) for x in c_int]
        self.chans, self.C, self.cint = chans, C, c_int
        dims = [d for (_, _, d) in chans]
        rng = random.Random(20260927)
        # (i) the Casimir on the zero-weight block has exactly the eigenvalues {C_rho}
        zero = tuple([0]*G.rank)
        Z = self.weight_block(zero)
        for trial in range(2):
            u = {ij: rng.randint(-999, 999) for ij in Z}
            w = u
            for c in c_int:
                w = self.vadd(self.cas(w), w, -c)
            assert not w, 'minimal polynomial check failed on zero-weight block'
            for r in range(k):
                w = u
                for s in range(k):
                    if s != r:
                        w = self.vadd(self.cas(w), w, -c_int[s])
                assert w, f'channel {r} absent from zero-weight block'
        self.say(f'[{G.name}] zero-weight block of U13: dim {len(Z)}; Casimir annihilated by '
                 f'prod(Cas - C_rho), each factor needed')
        # (ii) moments on highest-weight vectors
        mXX = [[None]*k for _ in range(k)]; mXY = [[None]*k for _ in range(k)]
        born = [None]*k
        for r in range(k):
            hw = chans[r][0]
            blk = self.weight_block(hw)
            for attempt in range(20):
                u = {ij: rng.randint(-999, 999) for ij in blk}
                v = u
                for s in range(k):
                    if s != r:
                        v = self.vadd(self.cas(v), v, -c_int[s])
                if v:
                    break
            assert v, 'empty projection'
            g = 0
            for x in v.values():
                g = gcd(g, x)
            v = {kk: x//g for kk, x in v.items()}
            assert not self.vadd(self.cas(v), v, -c_int[r])
            momXX = [dict() for _ in range(k)]; momXY = [dict() for _ in range(k)]
            for b in range(G.NA):
                if b not in self.partners:
                    continue
                for (op, mom) in ((self.Xop, momXX), (self.Yop, momXY)):
                    kv = op(b, v)
                    for n in range(k):
                        if n > 0:
                            kv = self.cas(kv)
                        if not kv:
                            break
                        for (a, c) in self.partners[b]:
                            mom[n] = self.vadd(mom[n], self.Xop(a, kv), c)
            # proportionality to v and the eigenvalues
            key0 = next(iter(v))
            def ratio(w, n):
                lam = Fr(w.get(key0, 0), v[key0])
                assert all(Fr(w.get(kk, 0)) == lam*v[kk] for kk in v) and set(w) <= set(v), \
                    'moment vector not proportional to v'
                return lam/Fr(self.D)**(n+1)
            muXX = [ratio(momXX[n], n) for n in range(k)]
            muXY = [ratio(momXY[n], n) for n in range(k)]
            V = [[C[s]**n for s in range(k)] for n in range(k)]
            rowXX = solve_lin(V, muXX); rowXY = solve_lin(V, muXY)
            for s in range(k):
                mXX[r][s] = rowXX[s]; mXY[r][s] = rowXY[s]
            # Born tensor B = -sum kappa X_a Y_b on v : eigenvalue b_rho
            bv = {}
            for (a, bb, c) in self.kpairs:
                bv = self.vadd(bv, self.Xop(a, self.Yop(bb, v)), -c)
            born[r] = ratio(bv, 0)
        T12 = [[-mXX[r][s] for s in range(k)] for r in range(k)]
        T14 = [[-mXY[r][s] for s in range(k)] for r in range(k)]
        Tsu = [[T12[r][s] - T14[r][s] for s in range(k)] for r in range(k)]
        return dict(chans=chans, C=C, dims=dims, T12=T12, T14=T14, Tsu=Tsu, born=born)


def stage_color():
    dec = read_decomp()
    allout = {}
    skipped = {}
    for g in GROUPS:
        t0 = time.time()
        G = Group(g)
        col = Color(G, dec)
        CF, CA = G.CF, G.CA
        # Casimir from highest weights: checks
        assert G.casimir(G.hwR) == CF and G.casimir(G.hwA) == CA and G.casimir(G.hwRbar) == CF
        assert dec[g]['dims'] == (G.N, G.N, G.NA)
        invc = col.invariants_char()
        inve = col.invariants_explicit()
        for key in ('dRdA', 'dAdA', 'dRdR'):
            assert invc[key] == inve[key], (g, key, invc[key], inve[key])
        G.say(f'[{g}] d_R d_A/N_R = {invc["dRdA"]/G.N}  d_A d_A/N_A = {invc["dAdA"]/G.NA}  '
              f'd_R d_R/N_R = {invc["dRdR"]/G.N}   (characters = explicit matrices)')
        GG = G
        Tn = {}
        for tag, CX, CY in (('RxA', CF, CA), ('AxA', CA, CA), ('RxR', CF, CF), ('RxRbar', CF, CF)):
            Tn[tag] = col.omega_traces_char(tag, CX, CY, ns=tuple(range(0, 9)))
        try:
            tc = col.tchannel()
        except AssertionError as e:
            G.say(f'[{g}] SKIPPED t-channel: {e}')
            skipped[g] = str(e)
            json.dump(skipped, open('skipped.json', 'w'), indent=1)
            continue
        k = len(tc['C']); C = tc['C']; dims = tc['dims']
        T12, T14, Tsu, born = tc['T12'], tc['T14'], tc['Tsu'], tc['born']
        # checks
        chk = {}
        chk['color_conservation'] = all(T12[r][s] + T14[r][s] == (-C[r]/2 if r == s else 0)
                                       for r in range(k) for s in range(k))
        chk['born_eq_CF_minus_C/2'] = all(born[r] == CF - C[r]/2 for r in range(k))
        chk['dim_symmetry'] = all(dims[r]*Tsu[r][s] == dims[s]*Tsu[s][r] for r in range(k) for s in range(k))
        Ts = [[(2*CF if r == s else 0) + 2*T12[r][s] for s in range(k)] for r in range(k)]
        Tu = [[(2*CF if r == s else 0) + 2*T14[r][s] for s in range(k)] for r in range(k)]
        chk['spec_Ts_eq_RbarxR'] = charpoly(Ts) == poly_from_roots(C)
        uC = []
        for (hw, m, d) in dec[g]['RbarxRbar']:
            uC += [G.casimir(hw)]*(m*m)
        chk['spec_Tu_eq_RbarxRbar'] = charpoly(Tu) == poly_from_roots(uC)
        iA = [r for r in range(k) if C[r] == CA]
        assert len(iA) == 1
        iA = iA[0]
        assert C[0] == 0
        chk['singlet_row_-2CF_adjoint_only'] = all(Tsu[0][s] == (-2*CF if s == iA else 0) for s in range(k))
        chk['adj_to_singlet_-1/N_R'] = Tsu[iA][0] == Fr(-1, G.N)
        G.say(f'[{g}] checks: ' + ', '.join(f'{kk}={vv}' for kk, vv in chk.items()))
        assert all(chk.values())
        mu = [sum(Tsu[iA][s]*C[s]**n for s in range(k)) for n in range(6)]
        rec = dict(name=g, type=G.d['type'], N_R=G.N, N_A=G.NA, rank=G.rank,
                   hwR=G.hwR, hwRbar=G.hwRbar, hwA=G.hwA,
                   C_R=str(CF), C_A=str(CA),
                   dRdA_over_NR=str(invc['dRdA']/G.N), dAdA_over_NA=str(invc['dAdA']/G.NA),
                   dRdR_over_NR=str(invc['dRdR']/G.N),
                   channels=[dict(hw=hw, dim=d, C=str(c)) for (hw, _, d), c in zip(tc['chans'], C)],
                   adjoint_index=iA,
                   born=[str(x) for x in born],
                   T12=[[str(x) for x in row] for row in T12],
                   T14=[[str(x) for x in row] for row in T14],
                   Tsu=[[str(x) for x in row] for row in Tsu],
                   mu=[str(x) for x in mu],
                   u_channel=[dict(hw=hw, mult=m, dim=d, C=str(G.casimir(hw))) for (hw, m, d) in dec[g]['RbarxRbar']],
                   checks=chk,
                   omega_traces={tag: {str(n): str(v) for n, v in T.items()} for tag, T in Tn.items()},
                   dims_RxA=[[list(hw), m, d] for (hw, m, d) in dec[g]['RxA']])
        G.say(f'[{g}] channels dims {dims} C {[str(c) for c in C]}')
        G.say(f'[{g}] T_s-u^2 = {[[str(x) for x in row] for row in Tsu]}')
        G.say(f'[{g}] mu_0..5 = {[str(x) for x in mu]}   ({time.time()-t0:.1f}s)')
        allout[g] = rec
        json.dump(allout, open('color_ext.json', 'w'), indent=1)
        open('p1_color.log', 'a').write('\n'.join(G.log) + '\n')

if __name__ == '__main__':
    mode = sys.argv[1]
    if len(sys.argv) > 2:
        GROUPS = sys.argv[2].split(',')
    if mode == 'weights':
        stage_weights()
    else:
        stage_color()


==> anc/numbers/deposit/color57/p2x_d444.out <==
SU2      Sym^2 A irreps 2 (of 3 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 55/36  (0.0s)
SU3      Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 10  (0.0s)
SU4      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 335/9  (0.0s)
SU5      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 950/9  (0.0s)
SU6      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 1015/4  (0.0s)
SO5      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 33/128  (0.0s)
SO6      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 745/864  (0.0s)
SO7      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 10265/4608  (0.0s)
SO8      Sym^2 A irreps 5 (of 7 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 315/64  (0.0s)
SO9      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 4235/432  (0.0s)
SO10     Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 1741/96  (0.1s)
Sp4      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 1185/128  (0.0s)
Sp6      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 30415/864  (0.0s)
Sp8      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 19855/192  (0.0s)
G2       Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 275/432  (0.0s)
F4       Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 125/2304  (0.1s)
E6       Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 2795/11664  (0.1s)
E7       Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 4465/147456  (0.3s)
E8       Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 1/27000  (2.7s)
SU7      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 4900/9  (0.0s)
SU8      Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 3220/3  (0.0s)
SO11     Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 16245/512  (0.1s)
SO12     Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 183535/3456  (0.1s)
SO13     Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 98725/1152  (0.1s)
SO14     Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 2145/16  (0.1s)
Sp10     Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 8217/32  (0.1s)
Sp12     Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 1954225/3456  (0.1s)
SU2_3    Sym^2 A irreps 2 (of 3 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 55/13824  (0.0s)
SU2_4    Sym^2 A irreps 2 (of 3 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 451/7200000  (0.0s)
SU2_5    Sym^2 A irreps 2 (of 3 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 187/72000000  (0.0s)
SU2_6    Sym^2 A irreps 2 (of 3 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 1111/5672362500  (0.0s)
SU2_7    Sym^2 A irreps 2 (of 3 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 55/2478292992  (0.0s)
SU3_6    Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 17/3125  (0.0s)
SU3_10   Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 11/421875  (0.0s)
SU3_15p  Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 106/262609375  (0.0s)
SU4_10   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 407/69984  (0.0s)
SU5_10   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 535/2187  (0.0s)
SU5_15   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 2630/453789  (0.0s)
SU6_15   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 7/64  (0.0s)
SU6_20   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 77/6912  (0.0s)
SO7_8    Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 271985/147456  (0.0s)
SO9_16   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 141295/786432  (0.0s)
SO10_16  Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 4645/12288  (0.1s)
SO11_32  Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 766755/67108864  (0.1s)
SO12_32  Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 194755/9437184  (0.1s)
Sp6_14   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 9485/589824  (0.0s)
Sp6_14p  Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 4981/900000  (0.0s)
Sp8_27   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 10505/2519424  (0.0s)
G2_14    Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 1375/1769472  (0.0s)
F4_52    Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 625/3359232  (0.1s)
E6_78    Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 215/1769472  (0.2s)
E7_133   Sym^2 A irreps 3 (of 5 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 235/3359232  (0.7s)
SO7_21   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 21701/43200000  (0.0s)
SO9_36   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 32285/116169984  (0.1s)
SO10_45  Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 12655/56623104  (0.1s)
Sp6_21   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 44245/56623104  (0.0s)
Sp8_36   Sym^2 A irreps 4 (of 6 in A x A); checks dRdA, dAdA, dRdR vs characters: (True, True, True); singlet: (True, True); d444/N_R = 22187/43200000  (0.1s)


==> anc/numbers/deposit/color57/p2x_d444.py <==
#!/usr/bin/env python3
"""p2x_d444.py -- exact quartic-tensor spectra and the degree-6 invariant
   d444(R) = d_R^{abcd} d_A^{abef} d_A^{cdef} / N_R
for every (group, R) of color_ext.json.

Method.  For X in {R, A} let D_X be the operator on A x A with matrix elements
d_X^{ab}_{cd} (indices moved with kappa^{-1}, kappa_ab = 2 Tr_R(E_a E_b), i.e. Tr_R t^a t^b = 1/2).
D_X is G-invariant and, d_X being totally symmetric, vanishes on Lambda^2 A; on each irrep
lambda of Sym^2 A it is a number delta_lambda(X).  Then
   d_R d_A / N_R   = sum_lambda dim(lambda) delta(R) delta(A) / N_R
   d_A d_A / N_A   = sum_lambda dim(lambda) delta(A)^2 / N_A
   d_R d_R / N_R   = sum_lambda dim(lambda) delta(R)^2 / N_R
   d444(R)         = sum_lambda dim(lambda) delta(R) delta(A)^2 / N_R
   d4444(R)        = sum_lambda dim(lambda) delta(R) delta(A)^3 / N_R   (degree 8, recorded only)
delta_lambda(X) is read off the highest-weight vector v of lambda in Sym^2 A: v is obtained
by projecting a random symmetric vector of the weight-lambda block with prod (Cas - C_mu),
checked to be killed by all positive root vectors, and D_X v = delta v is checked on every
component of the block.  d_X(a,b,c,d) = STr_X(E_a E_b E_c E_d) (fully symmetrized trace) is
evaluated exactly from the GAP matrices (Fractions).  The first three sums are compared with
the character values of P1 (color_ext.json): they must agree exactly.
Output: d444.json, p2x_d444.out"""
import sys, json, random, time
sys.dont_write_bytecode = True
from fractions import Fraction as Fr
import p2x_color as pc

col = json.load(open('color_ext.json'))
dec = pc.read_decomp()
out = {}; log = []
def say(s):
    print(s, flush=True); log.append(s)

def smul(A, B):
    return pc.Group.mmul(A, B)

def sadd(A, B, c=1):
    C = dict(A)
    for k, v in B.items():
        C[k] = C.get(k, 0) + c*v
    return {k: v for k, v in C.items() if v != 0}

def trace(A):
    return sum(v for (i, j), v in A.items() if i == j)

def trprod(A, B):
    """Tr(A B) for sparse dict matrices."""
    Bcol = {}
    for (k, j), v in B.items():
        Bcol.setdefault((k, j), v)
    s = 0
    for (i, k), v in A.items():
        w = B.get((k, i))
        if w is not None:
            s += v*w
    return s

def run(name):
    t0 = time.time()
    G = pc.Group(name)
    NA, NR = G.NA, G.N
    ad = G.ad; E = G.E; kinv = G.kinv
    # dual partners under kinv
    kp = {}
    for (a, b), q in kinv.items():
        kp.setdefault(a, []).append((b, q))
    adcol = [dict() for _ in range(NA)]
    for a in range(NA):
        for (c, cp), v in ad[a].items():
            adcol[a].setdefault(cp, []).append((c, v))
    # Casimir on A x A: 2 C_A + 2 sum kinv^{ab} ad_a x ad_b
    def cas(v):
        outv = {k: 2*G.CA*x for k, x in v.items()}
        for (cp, dp), x in v.items():
            for (a, b, q) in kl:
                ca = adcol[a].get(cp)
                if not ca:
                    continue
                cb = adcol[b].get(dp)
                if not cb:
                    continue
                for (c, va) in ca:
                    for (d, vb) in cb:
                        outv[(c, d)] = outv.get((c, d), 0) + 2*q*va*vb*x
        return {k: x for k, x in outv.items() if x != 0}
    kl = [(a, b, q) for (a, b), q in kinv.items()]
    wA = G.wA
    def block(mu):
        return [(a, b) for a in range(NA) for b in range(NA)
                if all(wA[a][t] + wA[b][t] == mu[t] for t in range(G.rank))]
    # AxA irreps
    irr = [(tuple(hw), m, d, G.casimir(hw)) for (hw, m, d) in dec[name]['AxA']]
    Cvals = sorted(set(c for (_, _, _, c) in irr))
    rng = random.Random(1234)
    # products E_a E_b cached per representation
    def mats(X):
        return E if X == 'R' else ad
    prodcache = {'R': {}, 'A': {}}
    def P(X, a, b):
        c = prodcache[X].get((a, b))
        if c is None:
            c = smul(mats(X)[a], mats(X)[b]); prodcache[X][(a, b)] = c
        return c
    def Dv_component(X, p, v):
        """(D_X v)[p] = sum_{a',b'} kinv[a,a'] kinv[b,b'] sum_{cd} d_X(a',b',c,d) v[cd], v symmetric."""
        a, b = p
        M = {}
        for (c, d), x in v.items():
            M = sadd(M, P(X, c, d), x)
        tot = Fr(0)
        for (ap, qa) in kp.get(a, []):
            for (bp, qb) in kp.get(b, []):
                Ea, Eb = mats(X)[ap], mats(X)[bp]
                t1 = trprod(smul(Ea, Eb), M)
                t2 = trprod(smul(Eb, Ea), M)
                # N = sum v_cd Tr(E_a' E_c E_b' E_d)
                N = Fr(0)
                for (c, d), x in v.items():
                    N += x*trprod(smul(Ea, mats(X)[c]), smul(Eb, mats(X)[d]))
                tot += qa*qb*(t1 + t2 + N)/3
        return tot
    spec = []
    for (hw, m, dim, C) in irr:
        # weight of hw in root coordinates is not needed: hw is a Dynkin label; the block is
        # found from the weights of the adjoint basis (Dynkin-label weights, as in P1)
        blk = block(hw)
        assert blk, (name, hw)
        v = None
        for attempt in range(6):
            u = {}
            for (a, b) in blk:
                if (b, a) in u:
                    u[(a, b)] = u[(b, a)]
                else:
                    u[(a, b)] = Fr(rng.randint(-99, 99))
            w = u
            for c in Cvals:
                if c != C:
                    w = sadd(cas(w), {kk: c*xx for kk, xx in w.items()}, -1)   # (Cas - c) w
            if w:
                v = w; break
        if v is None:
            spec.append(dict(hw=list(hw), dim=dim, C=str(C), sym=False, mult=m))
            continue
        # symmetric by construction; check highest weight
        for e in G.pos:
            # (ad_e x 1 + 1 x ad_e) v
            r = {}
            for (cp, dp), x in v.items():
                for (c, va) in adcol[e].get(cp, ()):
                    r[(c, dp)] = r.get((c, dp), 0) + va*x
                for (d, vb) in adcol[e].get(dp, ()):
                    r[(cp, d)] = r.get((cp, d), 0) + vb*x
            assert not {k: x for k, x in r.items() if x != 0}, (name, hw, 'not highest weight')
        assert all(v.get((b, a), 0) == x for (a, b), x in v.items())
        keys = sorted(v)
        dl = {}
        for X in ('R', 'A'):
            p0 = keys[0]
            lam = Dv_component(X, p0, v)/v[p0]
            # check on up to 3 further components (all if the block is small)
            for p in keys[1:4]:
                assert Dv_component(X, p, v) == lam*v[p], (name, hw, X, 'not an eigenvector')
            dl[X] = lam
        spec.append(dict(hw=list(hw), dim=dim, C=str(C), sym=True, mult=m, delta_R=str(dl['R']), delta_A=str(dl['A'])))
    # antisymmetric irreps give no symmetric vector: their projected symmetric vector is 0
    S = [s for s in spec if s['sym']]
    dR = [Fr(s['delta_R']) for s in S]; dA = [Fr(s['delta_A']) for s in S]; dims = [s['dim'] for s in S]
    dRA = sum(n*x*y for n, x, y in zip(dims, dR, dA))/NR
    dAA = sum(n*y*y for n, y in zip(dims, dA))/NA
    dRR = sum(n*x*x for n, x in zip(dims, dR))/NR
    d444 = sum(n*x*y*y for n, x, y in zip(dims, dR, dA))/NR
    d4444 = sum(n*x*y**3 for n, x, y in zip(dims, dR, dA))/NR
    c = col[name]
    ok = (dRA == Fr(c['dRdA_over_NR']), dAA == Fr(c['dAdA_over_NA']), dRR == Fr(c['dRdR_over_NR']))
    # singlet eigenvalue check: delta_0(X) = T_X (C_X - C_A/6), T_R = 1/2, T_A = C_A
    s0 = [s for s in S if all(h == 0 for h in s['hw'])][0]
    ok0 = (Fr(s0['delta_R']) == Fr(1, 2)*(G.CF - G.CA/6), Fr(s0['delta_A']) == G.CA*(G.CA - G.CA/6))
    say(f'{name:8s} Sym^2 A irreps {len(S)} (of {len(spec)} in A x A); checks dRdA, dAdA, dRdR vs characters: {ok}; singlet: {ok0};'
        f' d444/N_R = {d444}  ({time.time()-t0:.1f}s)')
    assert all(ok) and all(ok0)
    return dict(spectrum=spec, d444_over_NR=str(d444), d4444_over_NR=str(d4444), dRA=str(dRA), dAA=str(dAA), dRR=str(dRR))

names = list(col) if len(sys.argv) < 2 else sys.argv[1].split(',')
for g in names:
    out[g] = run(g)
    json.dump(out, open('d444.json' if len(sys.argv) < 2 else 'd444_partial.json', 'w'), indent=1)
open('p2x_d444.out' if len(sys.argv) < 2 else 'p2x_d444_partial.out', 'w').write('\n'.join(log) + '\n')


==> anc/numbers/deposit/color57/p2x_identity.out <==
SU3      mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SU4      mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SU5      mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SO5      mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SO7      mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SO8      mu_0..5 from the identity = color_ext.json values: True   (0.0s)
Sp6      mu_0..5 from the identity = color_ext.json values: True   (0.0s)
G2       mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SU2_4    mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SU2_5    mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SU3_6    mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SU3_10   mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SU4_10   mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SO7_8    mu_0..5 from the identity = color_ext.json values: True   (0.0s)
Sp6_14   mu_0..5 from the identity = color_ext.json values: True   (0.0s)
Sp6_14p  mu_0..5 from the identity = color_ext.json values: True   (0.0s)
G2_14    mu_0..5 from the identity = color_ext.json values: True   (0.0s)
SO7_21   mu_0..5 from the identity = color_ext.json values: True   (0.1s)
F4       mu_0..5 from the identity = color_ext.json values: True   (0.3s)


==> anc/numbers/deposit/color57/p2x_identity.py <==
#!/usr/bin/env python3
"""p2x_identity.py -- independent check of the moments by an operator identity.

Claim (derived by hand in P2, see the report): with V = End(R) = R x Rbar, C the t-channel
Casimir acting on V as C(M) = sum_c [t^c,[t^c,M]], and W_n = sum_{a,b} <t^b t^a | C^n | t^b t^a>
(<X|Y> = Tr X^dagger Y), the adjoint-row moments are
     mu_n = C_A^{n+1}/2 - 4 W_n / N_A.
Hence the quark enters mu_n only through traces of FOUR generators of R, which is why the
new six-loop invariant is d_R^{abcd} contracted with a pure-glue tensor (d444) and why no
d_R^{(6)} (d66) term appears.
Here W_n is computed from the explicit GAP matrices (Chevalley basis, kappa^{-1} for the
contractions: sum_a t^a x t^a = sum kinv^{ij} E_i x E_j), in exact Fractions, with no use
of the t-channel projectors of p2x_color.py; mu_n is compared with color_ext.json.
Output: p2x_identity.out"""
import sys, json, time
sys.dont_write_bytecode = True
from fractions import Fraction as Fr
import p2x_color as pc

col = json.load(open('color_ext.json'))
GROUPS = ['SU3', 'SU4', 'SU5', 'SO5', 'SO7', 'SO8', 'Sp6', 'G2', 'SU2_4', 'SU2_5', 'SU3_6', 'SU3_10',
          'SU4_10', 'SO7_8', 'Sp6_14', 'Sp6_14p', 'G2_14', 'SO7_21', 'F4']
MUTATE = len(sys.argv) > 2 and sys.argv[2] == 'mutate'     # control: wrong sign of the double commutator
if len(sys.argv) > 1:
    GROUPS = sys.argv[1].split(',')
log = []
def say(s):
    print(s, flush=True); log.append(s)
mm = pc.Group.mmul
for name in GROUPS:
    t0 = time.time()
    G = pc.Group(name)
    N, NA = G.N, G.NA
    E = G.E
    # raised generators Et_j = sum_i kinv[i,j] E_i
    Et = [dict() for _ in range(NA)]
    for (i, j), q in G.kinv.items():
        for k, v in E[i].items():
            Et[j][k] = Et[j].get(k, 0) + q*v
    Et = [{k: v for k, v in m.items() if v != 0} for m in Et]
    # superoperator C on vec(M), index (i,j) -> i*N+j:  C(M) = 2 C_R M - 2 sum_p E_p M Et_p
    Cop = {}
    for d in range(N*N):
        Cop[(d, d)] = 2*G.CF
    for p in range(NA):
        for (i, k), e1 in E[p].items():
            for (l, j), e2 in Et[p].items():
                key = (i*N + j, k*N + l)
                Cop[key] = Cop.get(key, 0) + (2 if MUTATE else -2)*e1*e2
    Crow = {}
    for (r, c), v in Cop.items():
        if v != 0:
            Crow.setdefault(r, []).append((c, v))
    # Z[(a,b),(c,d)] = sum_{j,l} (E_l E_j)_{ab} (Et_j Et_l)_{dc};  W_n = Tr(C^n Z) = sum Z-weighted
    # We need W_n = sum_{jl} Tr(Et_j Et_l C^n(E_l E_j)) = sum_{(a,b)} sum_{(c,d)} X[(c,d)->...]; build
    # Zcols: for each column index u=(a,b) of vec(E_l E_j), the row-vector of (Et_j Et_l)^T.
    Z = {}
    for j in range(NA):
        for l in range(NA):
            Y = mm(E[l], E[j])
            if not Y:
                continue
            X = mm(Et[j], Et[l])
            if not X:
                continue
            for (a, b), yv in Y.items():
                row = Z.setdefault(a*N + b, {})
                for (c, d), xv in X.items():
                    # Tr(X Y') = sum X_{cd} Y'_{dc}: pairs with vec index d*N+c of Y'
                    row[d*N + c] = row.get(d*N + c, 0) + yv*xv
    # W_n = sum_{u,w} Z[u][w] * (C^n)[w][u]   (Z[u][w]: y at u, x-weight at w)
    # compute by propagating each column u: v_u = C^n e_u is expensive; instead propagate the
    # x-weights: W_n = sum_u sum_w Z[u][w] (C^n)_{w u} = sum_u (row_u^T C^n)_u ... use left action
    # on rows: r_u^{(n)} = r_u^{(n-1)} C  (row vector times matrix)
    Ccol = {}
    for (r, c), v in Cop.items():
        if v != 0:
            Ccol.setdefault(r, []).append((c, v))   # row r of C: entries (c, v)
    W = []
    rows = {u: dict(r) for u, r in Z.items()}
    for n in range(0, 6):
        W.append(sum(r.get(u, 0) for u, r in rows.items()))
        new = {}
        for u, r in rows.items():
            nr = {}
            for w, x in r.items():
                for (c, v) in Ccol.get(w, ()):
                    nr[c] = nr.get(c, 0) + x*v
            new[u] = {k: v for k, v in nr.items() if v != 0}
        rows = new
    mu_id = [G.CA**(n+1)/2 - 4*W[n]/NA for n in range(6)]
    mu_ref = [Fr(x) for x in col[name]['mu']]
    ok = mu_id == mu_ref
    say(f'{name:8s} mu_0..5 from the identity = color_ext.json values: {ok}   ({time.time()-t0:.1f}s)')
    if not ok:
        say(f'    identity {[str(x) for x in mu_id]}\n    ref      {[str(x) for x in mu_ref]}')
open('p2x_identity_mutated.out' if MUTATE else 'p2x_identity.out', 'w').write('\n'.join(log) + '\n')


==> anc/numbers/deposit/color57/p2x_identity_mutated.out <==
SU3      mu_0..5 from the identity = color_ext.json values: False   (0.0s)
    identity ['-7/6', '-49/18', '-469/54', '-6433/162', '-105637/486', '-1801009/1458']
    ref      ['-7/6', '-5/2', '-15/2', '-45/2', '-135/2', '-405/2']
G2       mu_0..5 from the identity = color_ext.json values: False   (0.0s)
    identity ['-1', '-2', '-14/3', '-118/9', '-1166/27', '-12742/81']
    ref      ['-1', '-2', '-14/3', '-98/9', '-686/27', '-4802/81']
SO7_8    mu_0..5 from the identity = color_ext.json values: False   (0.0s)
    identity ['-11/8', '-121/32', '-1461/128', '-19861/512', '-306501/2048', '-5285101/8192']
    ref      ['-11/8', '-15/4', '-45/4', '-135/4', '-405/4', '-1215/4']


==> anc/numbers/deposit/color57/p2x_solve.out <==
SU2      k=2 S3..S7 = ['99/4', '-729/4', '50427/16', '-1237347/16', '81053343/32']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SU3      k=2 S3..S7 = ['112/3', '-5632/27', '305008/81', '-16283776/243', '41487776/81']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SU4      k=2 S3..S7 = ['1575/32', '-13905/64', '1282455/512', '182854845/1024', '-110459110365/4096']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SU5      k=2 S3..S7 = ['7632/125', '-27648/125', '-3438864/3125', '13839228288/15625', '-9668053650528/78125']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SU6      k=2 S3..S7 = ['875/12', '-24115/108', '-9852535/1296', '9124976735/3888', '-943608980755/2592']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SO5      k=3 S3..S7 = ['-9', '222', '-18051/4', '271713/2', '-41862933/8']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SO6      k=3 S3..S7 = ['-75/4', '1815/4', '-183315/16', '6729405/16', '-631052295/32']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SO7      k=3 S3..S7 = ['-63/2', '810', '-195489/8', '1060947', '-940807179/16']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SO8      k=3 S3..S7 = ['-189/4', '5271/4', '-739977/16', '37143393/16', '-4759518393/32']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SO9      k=3 S3..S7 = ['-66', '2004', '-160467/2', '4575111', '-1332165693/4']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SO10     k=3 S3..S7 = ['-351/4', '11583/4', '-2084319/16', '133155549/16', '-21724148187/32']  full=op(3..6): True  P1 record reproduced: True (0.0s)
Sp4      k=3 S3..S7 = ['225/4', '-2865/4', '304485/16', '-11394255/16', '1125635805/32']  full=op(3..6): True  P1 record reproduced: True (0.0s)
Sp6      k=3 S3..S7 = ['399/4', '-7329/4', '1062831/16', '-54048099/16', '7201424139/32']  full=op(3..6): True  P1 record reproduced: True (0.0s)
Sp8      k=3 S3..S7 = ['621/4', '-14985/4', '2762073/16', '-178207263/16', '29990212713/32']  full=op(3..6): True  P1 record reproduced: True (0.0s)
G2       k=4 S3..S7 = ['0', '96', '-2432', '83168', '-10412416/3']  full=op(3..6): True  P1 record reproduced: True (0.0s)
F4       k=5 S3..S7 = ['-9', '96', '-6459/4', '40569', '-10637361/8']  full=op(3..6): True  P1 record reproduced: True (0.0s)
E6       k=3 S3..S7 = ['-1664/81', '517088/2187', '-95498624/19683', '27873169376/177147', '-1203652191872/177147']  full=op(3..6): True  P1 record reproduced: True (0.0s)
E7       k=4 S3..S7 = ['-1197/256', '8151/1024', '3110091/16384', '-565320243/65536', '198725118991/524288']  full=op(3..6): True  P1 record reproduced: True (0.0s)
E8       k=5 S3..S7 = ['3/2', '-27/5', '1329/40', '-144477/500', '6606943/2000']  full=op(3..6): True  P1 record reproduced: True (0.0s)
SU7      k=2 S3..S7 = ['29088/343', '-539136/2401', '-295274016/16807', '578854455552/117649', '-708244574678208/823543']  full=op(3..6): True (0.0s)
SU8      k=2 S3..S7 = ['24759/256', '-230769/1024', '-517269753/16384', '591685383933/65536', '-927602982423117/524288']  full=op(3..6): True (0.0s)
SO11     k=3 S3..S7 = ['-225/2', '4020', '-1606215/8', '28418745/2', '-20551339845/16']  full=op(3..6): True (0.0s)
SO12     k=3 S3..S7 = ['-561/4', '21615/4', '-4747413/16', '368772657/16', '-73198883373/32']  full=op(3..6): True (0.0s)
SO13     k=3 S3..S7 = ['-171', '7074', '-1694313/4', '71669511/2', '-30996085167/8']  full=op(3..6): True (0.0s)
SO14     k=3 S3..S7 = ['-819/4', '36231/4', '-9398571/16', '860279901/16', '-201331258479/32']  full=op(3..6): True (0.0s)
Sp10     k=3 S3..S7 = ['891/4', '-26697/4', '5977059/16', '-468016131/16', '95312678967/32']  full=op(3..6): True (0.0s)
Sp12     k=3 S3..S7 = ['1209/4', '-43329/4', '11420877/16', '-1052431887/16', '251742394293/32']  full=op(3..6): True (0.0s)
SU2_3    k=3 S3..S7 = ['3/2', '24', '-1851/8', '8031/2', '-1453809/16']  full=op(3..6): True (0.0s)
SU2_4    k=4 S3..S7 = ['99/32', '18603/8000', '1359819/320000', '-72814239/3200000', '14453875863/64000000']  full=op(3..6): True (0.0s)
SU2_5    k=5 S3..S7 = ['117/50', '1242/625', '16623/25000', '-33057/15625', '8626653/1250000']  full=op(3..6): True (0.0s)
SU2_6    k=6 S3..S7 = ['1581/980', '37803/24500', '7205673/24010000', '-824490753/840350000', '-11870121099/58824500000']  full=op(3..6): True (0.0s)
SU2_7    k=7 S3..S7 = ['3069/2744', '20817/19208', '616887/2151296', '-8873289/15059072', '-453575007/843308032']  full=op(3..6): True (0.0s)
SU3_6    k=3 S3..S7 = ['88/15', '11072/675', '-9514312/50625', '576432128/151875', '-116566005296/1265625']  full=op(3..6): True (0.0s)
SU3_10   k=4 S3..S7 = ['504/125', '192/125', '7976/3125', '-364288/15625', '46581712/234375']  full=op(3..6): True (0.0s)
SU3_15p  k=5 S3..S7 = ['30832/18375', '1352704/1157625', '-101415056/607753125', '-1378532992/1302328125', '1004433005984/744497578125']  full=op(3..6): True (0.0s)
SU4_10   k=3 S3..S7 = ['35/4', '23/4', '-17965/144', '1338367/432', '-210887281/2592']  full=op(3..6): True (0.0s)
SU5_10   k=3 S3..S7 = ['-1496/125', '25792/125', '-118167368/28125', '55678269184/421875', '-33873281972656/6328125']  full=op(3..6): True (0.0s)
SU5_15   k=3 S3..S7 = ['63984/6125', '-144384/42875', '-489993648/7503125', '88243251072/37515625', '-627209621761056/9191328125']  full=op(3..6): True (0.0s)
SU6_15   k=3 S3..S7 = ['-35/6', '2534/27', '-1135295/648', '12872678/243', '-2654127413/1296']  full=op(3..6): True (0.0s)
SU6_20   k=4 S3..S7 = ['63/32', '-777/64', '120463/512', '-4688299/1024', '1448957713/12288']  full=op(3..6): True (0.0s)
SO7_8    k=4 S3..S7 = ['-2331/256', '339255/1024', '-160457283/16384', '26385121917/65536', '-10844636163543/524288']  full=op(3..6): True (0.0s)
SO9_16   k=5 S3..S7 = ['-27/2', '12231/64', '-494451/128', '117721377/1024', '-4531255371/1024']  full=op(3..6): True (0.0s)
SO10_16  k=3 S3..S7 = ['-43875/2048', '5029695/16384', '-3549752235/524288', '965697958485/4194304', '-688520553844095/67108864']  full=op(3..6): True (0.0s)
SO11_32  k=6 S3..S7 = ['-47025/16384', '4833015/262144', '-3117784065/16777216', '887213038965/268435456', '-676822479091605/8589934592']  full=op(3..6): True (0.0s)
SO12_32  k=4 S3..S7 = ['-1287/2048', '-138105/16384', '157879161/524288', '-33249727467/4194304', '17379892968669/67108864']  full=op(3..6): True (0.0s)
Sp6_14   k=5 S3..S7 = ['-9/4', '297/8', '-8541/16', '1447263/128', '-1219203/4']  full=op(3..6): True (0.0s)
Sp6_14p  k=4 S3..S7 = ['63/20', '-4941/500', '1476459/10000', '-113366583/50000', '23929068807/500000']  full=op(3..6): True (0.0s)
Sp8_27   k=6 S3..S7 = ['-2/3', '40/3', '-3169/18', '89164/27', '-25100771/324']  full=op(3..6): True (0.0s)
G2_14    k=5 S3..S7 = ['3/2', '27/8', '-183/4', '101979/128', '-1026991/64']  full=op(3..6): True (0.0s)
F4_52    k=5 S3..S7 = ['3/2', '-29/9', '109/8', '-11443/324', '-9375541/11664']  full=op(3..6): True (0.0s)
E6_78    k=5 S3..S7 = ['3/2', '-33/8', '87/4', '-18141/128', '61089/64']  full=op(3..6): True (0.0s)
E7_133   k=5 S3..S7 = ['3/2', '-44/9', '229/8', '-37319/162', '27768839/11664']  full=op(3..6): True (0.0s)
SO7_21   k=6 S3..S7 = ['3/2', '84/125', '-21423/1000', '2755941/6250', '-459668373/50000']  full=op(3..6): True (0.0s)
SO9_36   k=6 S3..S7 = ['3/2', '-678/343', '6627/2744', '1895316/16807', '-6228873561/1882384']  full=op(3..6): True (0.0s)
SO10_45  k=6 S3..S7 = ['3/2', '-165/64', '501/64', '150207/4096', '-16017729/8192']  full=op(3..6): True (0.0s)
Sp6_21   k=6 S3..S7 = ['3/2', '321/64', '-3873/64', '3844293/4096', '-148158213/8192']  full=op(3..6): True (0.0s)
Sp8_36   k=6 S3..S7 = ['3/2', '327/125', '-38919/1000', '7647609/12500', '-577094721/50000']  full=op(3..6): True (0.0s)
failures: 0


==> anc/numbers/deposit/color57/p2x_solve.py <==
#!/usr/bin/env python3
"""p2x_solve.py -- S_3..S_7 for every (group, R) of color_ext.json, two ways:
 (a) full KL system (3.3a,b) with pi tan / pi cot, solver copied unchanged from
     P1/p1_solve.py (p1_solve_copy.py), n = 3..6;
 (b) operator form S_n(C_F, C_A, mu_0..mu_{n-2}) of ../p2_ops.py (independent code), n = 3..7,
     with mu_k computed from the adjoint row here (mu_0..mu_5 of color_ext.json; mu_5 checked
     against the row).
Also re-derives the 19 P1 groups and compares with P1/groups_S.json.
Output: groups_ext.json, p2x_solve.out"""
import json, sys, time
sys.dont_write_bytecode = True
sys.path.insert(0, '..')
from fractions import Fraction as Fr
import sympy as sp
from p1_solve_copy import solve_system
import p2_ops

col = json.load(open('color_ext.json'))
P1S = json.load(open('SCRATCH/step5/P1/groups_S.json'))
f, g, Sop = p2_ops.build(8)
CF, CA, mu = p2_ops.CF, p2_ops.CA, p2_ops.mu
out = {}; log = []
def say(s):
    print(s, flush=True); log.append(s)
nbad = 0
for name, d in col.items():
    t0 = time.time()
    C = [Fr(ch['C']) for ch in d['channels']]
    k = len(C)
    cf, ca = Fr(d['C_R']), Fr(d['C_A'])
    b = [Fr(x) for x in d['born']]
    T = [[Fr(x) for x in row] for row in d['Tsu']]
    iA = d['adjoint_index']
    mus = [sum(T[iA][r]*C[r]**n for r in range(k)) for n in range(7)]
    assert [str(x) for x in mus[:6]] == d['mu']
    F, Sn, S = solve_system(b, C, T, cf, nmax=6, J=2, K=2)
    full = {}
    for n in range(3, 7):
        lead = -(2*n - 2)
        assert not any(Sn[n].get(lead, S.zero())) and not any(Sn[n].get(lead+1, S.zero()))
        s = Sn[n].get(lead+2, S.zero())
        assert s[0] == 0
        full[n] = 6*s[1]
    sub = {CF: sp.Rational(cf.numerator, cf.denominator), CA: sp.Rational(ca.numerator, ca.denominator)}
    sub.update({mu[j]: sp.Rational(mus[j].numerator, mus[j].denominator) for j in range(7)})
    op = {n: Fr(str(Sop[n].subs(sub))) for n in range(3, 8)}
    agree = all(op[n] == full[n] for n in range(3, 7))
    if not agree:
        nbad += 1
    p1 = ''
    if name in P1S:
        same = all(Fr(P1S[name]['S'][str(n)]) == full[n] for n in range(3, 7)) and \
            all(P1S[name][key] == d[key] for key in ('C_R', 'C_A', 'dRdA_over_NR', 'dAdA_over_NA', 'dRdR_over_NR', 'mu', 'Tsu'))
        p1 = f'  P1 record reproduced: {same}'
        if not same:
            nbad += 1
    rec = {key: d[key] for key in ('name', 'type', 'N_R', 'N_A', 'hwR', 'C_R', 'C_A', 'dRdA_over_NR',
                                   'dAdA_over_NA', 'dRdR_over_NR', 'channels', 'adjoint_index', 'Tsu',
                                   'omega_traces')}
    rec['mu'] = [str(x) for x in mus]
    rec['S'] = {str(n): str(op[n]) for n in op}
    rec['S_full_system'] = {str(n): str(full[n]) for n in full}
    out[name] = rec
    say(f'{name:8s} k={k} S3..S7 = {[str(op[n]) for n in range(3, 8)]}  full=op(3..6): {agree}{p1} ({time.time()-t0:.1f}s)')
say(f'failures: {nbad}')
json.dump(out, open('groups_ext.json', 'w'), indent=1)
open('p2x_solve.out', 'w').write('\n'.join(log) + '\n')


==> anc/numbers/deposit/color57/p2x_weights.out <==
[SU2] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2] N_R=2 N_A=3 C_F=3/4 C_A=2 (C_F N_R = N_A/2 checked)
[SU2] hw(R)=(1,) hw(Rbar)=(1,) hw(A)=(2,)
[SU2] setup 0.0s
[SU3] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3] N_R=3 N_A=8 C_F=4/3 C_A=3 (C_F N_R = N_A/2 checked)
[SU3] hw(R)=(1, 0) hw(Rbar)=(0, 1) hw(A)=(1, 1)
[SU3] setup 0.0s
[SU4] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SU4] N_R=4 N_A=15 C_F=15/8 C_A=4 (C_F N_R = N_A/2 checked)
[SU4] hw(R)=(1, 0, 0) hw(Rbar)=(0, 0, 1) hw(A)=(1, 0, 1)
[SU4] setup 0.0s
[SU5] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5] N_R=5 N_A=24 C_F=12/5 C_A=5 (C_F N_R = N_A/2 checked)
[SU5] hw(R)=(1, 0, 0, 0) hw(Rbar)=(0, 0, 0, 1) hw(A)=(1, 0, 0, 1)
[SU5] setup 0.0s
[SU6] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6] N_R=6 N_A=35 C_F=35/12 C_A=6 (C_F N_R = N_A/2 checked)
[SU6] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 1)
[SU6] setup 0.0s
[SO5] representation check: [E_a,E_b] = f_ab^c E_c for all 45 pairs
[SO5] N_R=5 N_A=10 C_F=1 C_A=3/2 (C_F N_R = N_A/2 checked)
[SO5] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(0, 2)
[SO5] setup 0.0s
[SO6] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SO6] N_R=6 N_A=15 C_F=5/4 C_A=2 (C_F N_R = N_A/2 checked)
[SO6] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(1, 0, 1)
[SO6] setup 0.0s
[SO7] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7] N_R=7 N_A=21 C_F=3/2 C_A=5/2 (C_F N_R = N_A/2 checked)
[SO7] hw(R)=(1, 0, 0) hw(Rbar)=(1, 0, 0) hw(A)=(0, 1, 0)
[SO7] setup 0.0s
[SO8] representation check: [E_a,E_b] = f_ab^c E_c for all 378 pairs
[SO8] N_R=8 N_A=28 C_F=7/4 C_A=3 (C_F N_R = N_A/2 checked)
[SO8] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[SO8] setup 0.0s
[SO9] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9] N_R=9 N_A=36 C_F=2 C_A=7/2 (C_F N_R = N_A/2 checked)
[SO9] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[SO9] setup 0.0s
[SO10] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10] N_R=10 N_A=45 C_F=9/4 C_A=4 (C_F N_R = N_A/2 checked)
[SO10] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10] setup 0.0s
[Sp4] representation check: [E_a,E_b] = f_ab^c E_c for all 45 pairs
[Sp4] N_R=4 N_A=10 C_F=5/4 C_A=3 (C_F N_R = N_A/2 checked)
[Sp4] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(2, 0)
[Sp4] setup 0.0s
[Sp6] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6] N_R=6 N_A=21 C_F=7/4 C_A=4 (C_F N_R = N_A/2 checked)
[Sp6] hw(R)=(1, 0, 0) hw(Rbar)=(1, 0, 0) hw(A)=(2, 0, 0)
[Sp6] setup 0.0s
[Sp8] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8] N_R=8 N_A=36 C_F=9/4 C_A=5 (C_F N_R = N_A/2 checked)
[Sp8] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8] setup 0.0s
[G2] representation check: [E_a,E_b] = f_ab^c E_c for all 91 pairs
[G2] N_R=7 N_A=14 C_F=1 C_A=2 (C_F N_R = N_A/2 checked)
[G2] hw(R)=(1, 0) hw(Rbar)=(1, 0) hw(A)=(0, 1)
[G2] setup 0.0s
[F4] representation check: [E_a,E_b] = f_ab^c E_c for all 1326 pairs
[F4] N_R=26 N_A=52 C_F=1 C_A=3/2 (C_F N_R = N_A/2 checked)
[F4] hw(R)=(1, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0) hw(A)=(0, 1, 0, 0)
[F4] setup 0.0s
[E6] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[E6] N_R=27 N_A=78 C_F=13/9 C_A=2 (C_F N_R = N_A/2 checked)
[E6] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0, 0)
[E6] setup 0.0s
[E7] representation check: [E_a,E_b] = f_ab^c E_c for all 8778 pairs
[E7] N_R=56 N_A=133 C_F=19/16 C_A=3/2 (C_F N_R = N_A/2 checked)
[E7] hw(R)=(0, 0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 0, 0)
[E7] setup 0.1s
[E8] representation check: [E_a,E_b] = f_ab^c E_c for all 30628 pairs
[E8] N_R=248 N_A=248 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E8] hw(R)=(0, 0, 0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 0, 0, 1) hw(A)=(0, 0, 0, 0, 0, 0, 0, 1)
[E8] setup 2.0s
[SU7] representation check: [E_a,E_b] = f_ab^c E_c for all 1128 pairs
[SU7] N_R=7 N_A=48 C_F=24/7 C_A=7 (C_F N_R = N_A/2 checked)
[SU7] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 1)
[SU7] setup 0.0s
[SU8] representation check: [E_a,E_b] = f_ab^c E_c for all 1953 pairs
[SU8] N_R=8 N_A=63 C_F=63/16 C_A=8 (C_F N_R = N_A/2 checked)
[SU8] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(0, 0, 0, 0, 0, 0, 1) hw(A)=(1, 0, 0, 0, 0, 0, 1)
[SU8] setup 0.0s
[SO11] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[SO11] N_R=11 N_A=55 C_F=5/2 C_A=9/2 (C_F N_R = N_A/2 checked)
[SO11] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO11] setup 0.0s
[SO12] representation check: [E_a,E_b] = f_ab^c E_c for all 2145 pairs
[SO12] N_R=12 N_A=66 C_F=11/4 C_A=5 (C_F N_R = N_A/2 checked)
[SO12] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[SO12] setup 0.0s
[SO13] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[SO13] N_R=13 N_A=78 C_F=3 C_A=11/2 (C_F N_R = N_A/2 checked)
[SO13] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[SO13] setup 0.0s
[SO14] representation check: [E_a,E_b] = f_ab^c E_c for all 4095 pairs
[SO14] N_R=14 N_A=91 C_F=13/4 C_A=6 (C_F N_R = N_A/2 checked)
[SO14] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0, 0)
[SO14] setup 0.0s
[Sp10] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[Sp10] N_R=10 N_A=55 C_F=11/4 C_A=6 (C_F N_R = N_A/2 checked)
[Sp10] hw(R)=(1, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0) hw(A)=(2, 0, 0, 0, 0)
[Sp10] setup 0.0s
[Sp12] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[Sp12] N_R=12 N_A=78 C_F=13/4 C_A=7 (C_F N_R = N_A/2 checked)
[Sp12] hw(R)=(1, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0) hw(A)=(2, 0, 0, 0, 0, 0)
[Sp12] setup 0.0s
[SU2_3] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_3] N_R=3 N_A=3 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SU2_3] hw(R)=(2,) hw(Rbar)=(2,) hw(A)=(2,)
[SU2_3] setup 0.0s
[SU2_4] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_4] N_R=4 N_A=3 C_F=3/8 C_A=1/5 (C_F N_R = N_A/2 checked)
[SU2_4] hw(R)=(3,) hw(Rbar)=(3,) hw(A)=(2,)
[SU2_4] setup 0.0s
[SU2_5] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_5] N_R=5 N_A=3 C_F=3/10 C_A=1/10 (C_F N_R = N_A/2 checked)
[SU2_5] hw(R)=(4,) hw(Rbar)=(4,) hw(A)=(2,)
[SU2_5] setup 0.0s
[SU2_6] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_6] N_R=6 N_A=3 C_F=1/4 C_A=2/35 (C_F N_R = N_A/2 checked)
[SU2_6] hw(R)=(5,) hw(Rbar)=(5,) hw(A)=(2,)
[SU2_6] setup 0.0s
[SU2_7] representation check: [E_a,E_b] = f_ab^c E_c for all 3 pairs
[SU2_7] N_R=7 N_A=3 C_F=3/14 C_A=1/28 (C_F N_R = N_A/2 checked)
[SU2_7] hw(R)=(6,) hw(Rbar)=(6,) hw(A)=(2,)
[SU2_7] setup 0.0s
[SU3_6] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_6] N_R=6 N_A=8 C_F=2/3 C_A=3/5 (C_F N_R = N_A/2 checked)
[SU3_6] hw(R)=(2, 0) hw(Rbar)=(0, 2) hw(A)=(1, 1)
[SU3_6] setup 0.0s
[SU3_10] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_10] N_R=10 N_A=8 C_F=2/5 C_A=1/5 (C_F N_R = N_A/2 checked)
[SU3_10] hw(R)=(3, 0) hw(Rbar)=(0, 3) hw(A)=(1, 1)
[SU3_10] setup 0.0s
[SU3_15p] representation check: [E_a,E_b] = f_ab^c E_c for all 28 pairs
[SU3_15p] N_R=15 N_A=8 C_F=4/15 C_A=3/35 (C_F N_R = N_A/2 checked)
[SU3_15p] hw(R)=(4, 0) hw(Rbar)=(0, 4) hw(A)=(1, 1)
[SU3_15p] setup 0.0s
[SU4_10] representation check: [E_a,E_b] = f_ab^c E_c for all 105 pairs
[SU4_10] N_R=10 N_A=15 C_F=3/4 C_A=2/3 (C_F N_R = N_A/2 checked)
[SU4_10] hw(R)=(2, 0, 0) hw(Rbar)=(0, 0, 2) hw(A)=(1, 0, 1)
[SU4_10] setup 0.0s
[SU5_10] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5_10] N_R=10 N_A=24 C_F=6/5 C_A=5/3 (C_F N_R = N_A/2 checked)
[SU5_10] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 0, 1, 0) hw(A)=(1, 0, 0, 1)
[SU5_10] setup 0.0s
[SU5_15] representation check: [E_a,E_b] = f_ab^c E_c for all 276 pairs
[SU5_15] N_R=15 N_A=24 C_F=4/5 C_A=5/7 (C_F N_R = N_A/2 checked)
[SU5_15] hw(R)=(2, 0, 0, 0) hw(Rbar)=(0, 0, 0, 2) hw(A)=(1, 0, 0, 1)
[SU5_15] setup 0.0s
[SU6_15] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6_15] N_R=15 N_A=35 C_F=7/6 C_A=3/2 (C_F N_R = N_A/2 checked)
[SU6_15] hw(R)=(0, 1, 0, 0, 0) hw(Rbar)=(0, 0, 0, 1, 0) hw(A)=(1, 0, 0, 0, 1)
[SU6_15] setup 0.0s
[SU6_20] representation check: [E_a,E_b] = f_ab^c E_c for all 595 pairs
[SU6_20] N_R=20 N_A=35 C_F=7/8 C_A=1 (C_F N_R = N_A/2 checked)
[SU6_20] hw(R)=(0, 0, 1, 0, 0) hw(Rbar)=(0, 0, 1, 0, 0) hw(A)=(1, 0, 0, 0, 1)
[SU6_20] setup 0.0s
[SO7_8] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7_8] N_R=8 N_A=21 C_F=21/16 C_A=5/2 (C_F N_R = N_A/2 checked)
[SO7_8] hw(R)=(0, 0, 1) hw(Rbar)=(0, 0, 1) hw(A)=(0, 1, 0)
[SO7_8] setup 0.0s
[SO9_16] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9_16] N_R=16 N_A=36 C_F=9/8 C_A=7/4 (C_F N_R = N_A/2 checked)
[SO9_16] hw(R)=(0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 1) hw(A)=(0, 1, 0, 0)
[SO9_16] setup 0.0s
[SO10_16] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10_16] N_R=16 N_A=45 C_F=45/32 C_A=2 (C_F N_R = N_A/2 checked)
[SO10_16] hw(R)=(0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 1, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10_16] setup 0.0s
[SO11_32] representation check: [E_a,E_b] = f_ab^c E_c for all 1485 pairs
[SO11_32] N_R=32 N_A=55 C_F=55/64 C_A=9/8 (C_F N_R = N_A/2 checked)
[SO11_32] hw(R)=(0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0)
[SO11_32] setup 0.0s
[SO12_32] representation check: [E_a,E_b] = f_ab^c E_c for all 2145 pairs
[SO12_32] N_R=32 N_A=66 C_F=33/32 C_A=5/4 (C_F N_R = N_A/2 checked)
[SO12_32] hw(R)=(0, 0, 0, 0, 0, 1) hw(Rbar)=(0, 0, 0, 0, 0, 1) hw(A)=(0, 1, 0, 0, 0, 0)
[SO12_32] setup 0.0s
[Sp6_14] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_14] N_R=14 N_A=21 C_F=3/4 C_A=1 (C_F N_R = N_A/2 checked)
[Sp6_14] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(2, 0, 0)
[Sp6_14] setup 0.0s
[Sp6_14p] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_14p] N_R=14 N_A=21 C_F=3/4 C_A=4/5 (C_F N_R = N_A/2 checked)
[Sp6_14p] hw(R)=(0, 0, 1) hw(Rbar)=(0, 0, 1) hw(A)=(2, 0, 0)
[Sp6_14p] setup 0.0s
[Sp8_27] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8_27] N_R=27 N_A=36 C_F=2/3 C_A=5/6 (C_F N_R = N_A/2 checked)
[Sp8_27] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8_27] setup 0.0s
[G2_14] representation check: [E_a,E_b] = f_ab^c E_c for all 91 pairs
[G2_14] N_R=14 N_A=14 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[G2_14] hw(R)=(0, 1) hw(Rbar)=(0, 1) hw(A)=(0, 1)
[G2_14] setup 0.0s
[F4_52] representation check: [E_a,E_b] = f_ab^c E_c for all 1326 pairs
[F4_52] N_R=52 N_A=52 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[F4_52] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[F4_52] setup 0.0s
[E6_78] representation check: [E_a,E_b] = f_ab^c E_c for all 3003 pairs
[E6_78] N_R=78 N_A=78 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E6_78] hw(R)=(0, 1, 0, 0, 0, 0) hw(Rbar)=(0, 1, 0, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0, 0)
[E6_78] setup 0.1s
[E7_133] representation check: [E_a,E_b] = f_ab^c E_c for all 8778 pairs
[E7_133] N_R=133 N_A=133 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[E7_133] hw(R)=(1, 0, 0, 0, 0, 0, 0) hw(Rbar)=(1, 0, 0, 0, 0, 0, 0) hw(A)=(1, 0, 0, 0, 0, 0, 0)
[E7_133] setup 0.4s
[SO7_21] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[SO7_21] N_R=21 N_A=21 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO7_21] hw(R)=(0, 1, 0) hw(Rbar)=(0, 1, 0) hw(A)=(0, 1, 0)
[SO7_21] setup 0.0s
[SO8_28] representation check: [E_a,E_b] = f_ab^c E_c for all 378 pairs
[SO8_28] N_R=28 N_A=28 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO8_28] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[SO8_28] setup 0.0s
[SO9_36] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[SO9_36] N_R=36 N_A=36 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO9_36] hw(R)=(0, 1, 0, 0) hw(Rbar)=(0, 1, 0, 0) hw(A)=(0, 1, 0, 0)
[SO9_36] setup 0.0s
[SO10_45] representation check: [E_a,E_b] = f_ab^c E_c for all 990 pairs
[SO10_45] N_R=45 N_A=45 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[SO10_45] hw(R)=(0, 1, 0, 0, 0) hw(Rbar)=(0, 1, 0, 0, 0) hw(A)=(0, 1, 0, 0, 0)
[SO10_45] setup 0.0s
[Sp6_21] representation check: [E_a,E_b] = f_ab^c E_c for all 210 pairs
[Sp6_21] N_R=21 N_A=21 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[Sp6_21] hw(R)=(2, 0, 0) hw(Rbar)=(2, 0, 0) hw(A)=(2, 0, 0)
[Sp6_21] setup 0.0s
[Sp8_36] representation check: [E_a,E_b] = f_ab^c E_c for all 630 pairs
[Sp8_36] N_R=36 N_A=36 C_F=1/2 C_A=1/2 (C_F N_R = N_A/2 checked)
[Sp8_36] hw(R)=(2, 0, 0, 0) hw(Rbar)=(2, 0, 0, 0) hw(A)=(2, 0, 0, 0)
[Sp8_36] setup 0.0s


==> anc/numbers/deposit/color57/skipped.json <==
{
 "SO8_28": "degenerate Casimirs"
}

==> anc/numbers/deposit/colorN4/d00_export.g <==
# Export structure constants of the Chevalley basis of simple Lie algebras (GAP SimpleLieAlgebra).
# Output file per algebra: first line "dim rank npos", then lines "i j k c" meaning [b_i,b_j] = sum_k c b_k.
dir := "SCRATCH/n4v/taskD/sc/";
algs := [ ["A",1],["A",2],["A",3],["A",4],["A",5],
          ["B",2],["B",3],["D",4],["B",4],["D",5],
          ["C",2],["C",3],["C",4],
          ["G",2],["F",4],["E",6],["E",7],["E",8] ];
for a in algs do
  L := SimpleLieAlgebra(a[1], a[2], Rationals);
  B := Basis(L);
  n := Length(B);
  T := StructureConstantsTable(B);
  R := RootSystem(L);
  npos := Length(PositiveRoots(R));
  fn := Concatenation(dir, a[1], String(a[2]), ".txt");
  PrintTo(fn, n, " ", a[2], " ", npos, "\n");
  for i in [1..n] do
    for j in [1..n] do
      e := T[i][j];
      for k in [1..Length(e[1])] do
        AppendTo(fn, i, " ", j, " ", e[1][k], " ", e[2][k], "\n");
      od;
    od;
  od;
  Print(a, " dim ", n, " npos ", npos, "\n");
od;
QUIT;


==> anc/numbers/deposit/colorN4/d00_export.out <==
[ "A", 1 ] dim 3 npos 1
[ "A", 2 ] dim 8 npos 3
[ "A", 3 ] dim 15 npos 6
[ "A", 4 ] dim 24 npos 10
[ "A", 5 ] dim 35 npos 15
[ "B", 2 ] dim 10 npos 4
[ "B", 3 ] dim 21 npos 9
[ "D", 4 ] dim 28 npos 12
[ "B", 4 ] dim 36 npos 16
[ "D", 5 ] dim 45 npos 20
[ "C", 2 ] dim 10 npos 4
[ "C", 3 ] dim 21 npos 9
[ "C", 4 ] dim 36 npos 16
[ "G", 2 ] dim 14 npos 6
[ "F", 4 ] dim 52 npos 24
[ "E", 6 ] dim 78 npos 36
[ "E", 7 ] dim 133 npos 63
[ "E", 8 ] dim 248 npos 120


==> anc/numbers/deposit/colorN4/d01_color.json <==
[
 {
  "name": "A1",
  "phys": "SU(2)",
  "NA": 3,
  "CA": 2.0,
  "rank": 1,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "2",
    "s": -1,
    "dim": 3
   },
   {
    "C": "6",
    "s": 1,
    "dim": 5
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-4",
    "0"
   ],
   [
    "-4/3",
    "0",
    "-5/3"
   ],
   [
    "0",
    "-1",
    "0"
   ]
  ],
  "Tfloat": [
   [
    0.0,
    -4.0,
    0.0
   ],
   [
    -1.3333333333333333,
    0.0,
    -1.6666666666666667
   ],
   [
    0.0,
    -1.0,
    0.0
   ]
  ],
  "T12": [
   [
    "0",
    "-2",
    "0"
   ],
   [
    "-2/3",
    "-1/2",
    "-5/6"
   ],
   [
    "0",
    "-1/2",
    "-3/2"
   ]
  ],
  "T14": [
   [
    "0",
    "2",
    "0"
   ],
   [
    "2/3",
    "-1/2",
    "5/6"
   ],
   [
    "0",
    "1/2",
    "-3/2"
   ]
  ],
  "dAA_over_NA": 6.666666666666665,
  "dAA_over_NA_rat": "20/3",
  "trOm": [
   0.0,
   12.0,
   -6.0,
   24.0
  ],
  "trOmS": [
   6.0,
   6.0,
   0.0,
   18.0
  ],
  "mu": [
   -3.0,
   -10.0,
   -60.0
  ],
  "idI": -1.9999999999999996,
  "idII": -24.0,
  "errors": {
   "idem": 0.0,
   "orth": 0.0,
   "comp": 1.1102230246251565e-16,
   "closure": 1.1102230246251565e-16,
   "conservation": 2.220446049250313e-16,
   "born": 1.1102230246251565e-16,
   "detailed_balance": 8.881784197001252e-16
  },
  "seconds": 0.008088350296020508
 },
 {
  "name": "A2",
  "phys": "SU(3)",
  "NA": 8,
  "CA": 3.0,
  "rank": 2,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "3",
    "s": 1,
    "dim": 8
   },
   {
    "C": "3",
    "s": -1,
    "dim": 8
   },
   {
    "C": "6",
    "s": -1,
    "dim": 20
   },
   {
    "C": "8",
    "s": 1,
    "dim": 27
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-6",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-3/2",
    "-3",
    "0"
   ],
   [
    "-3/4",
    "-3/2",
    "0",
    "0",
    "-9/4"
   ],
   [
    "0",
    "-6/5",
    "0",
    "0",
    "-9/5"
   ],
   [
    "0",
    "0",
    "-2/3",
    "-4/3",
    "0"
   ]
  ],
  "Tfloat": [
   [
    0.0,
    0.0,
    -6.0,
    -3.677613769070831e-16,
    0.0
   ],
   [
    6.93889390390723e-19,
    -4.2283884726934696e-18,
    -1.5000000000000002,
    -2.9999999999999996,
    -4.01154803819637e-18
   ],
   [
    -0.75,
    -1.5,
    2.2406844898033717e-18,
    3.758567531283084e-18,
    -2.25
   ],
   [
    -6.591949208711867e-18,
    -1.2,
    6.12935628178472e-18,
    -1.3530843112619098e-17,
    -1.8
   ],
   [
    -1.0279842820603356e-19,
    -1.8841024419637018e-18,
    -0.6666666666666666,
    -1.3333333333333333,
    -2.852656382717415e-18
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-3",
    "0",
    "0"
   ],
   [
    "0",
    "-3/4",
    "-3/4",
    "-3/2",
    "0"
   ],
   [
    "-3/8",
    "-3/4",
    "-3/4",
    "0",
    "-9/8"
   ],
   [
    "0",
    "-3/5",
    "0",
    "-3/2",
    "-9/10"
   ],
   [
    "0",
    "0",
    "-1/3",
    "-2/3",
    "-2"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "3",
    "0",
    "0"
   ],
   [
    "0",
    "-3/4",
    "3/4",
    "3/2",
    "0"
   ],
   [
    "3/8",
    "3/4",
    "-3/4",
    "0",
    "9/8"
   ],
   [
    "0",
    "3/5",
    "0",
    "-3/2",
    "9/10"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3",
    "-2"
   ]
  ],
  "dAA_over_NA": 16.875,
  "dAA_over_NA_rat": "135/8",
  "trOm": [
   0.0,
   72.0,
   -54.0,
   189.0
  ],
  "trOmS": [
   24.0,
   36.0,
   0.0,
   108.0
  ],
  "mu": [
   -4.5,
   -22.5,
   -157.5
  ],
  "idI": -4.5,
  "idII": -36.0,
  "errors": {
   "idem": 2.220446049250313e-16,
   "orth": 2.255140518769849e-16,
   "comp": 4.440892098500626e-16,
   "closure": 7.771561172376096e-16,
   "conservation": 8.881784197001252e-16,
   "born": 4.440892098500626e-16,
   "detailed_balance": 7.105427357601002e-15
  },
  "seconds": 0.02293562889099121
 },
 {
  "name": "A3",
  "phys": "SU(4)=SO(6)",
  "NA": 15,
  "CA": 4.0,
  "rank": 3,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "4",
    "s": 1,
    "dim": 15
   },
   {
    "C": "4",
    "s": -1,
    "dim": 15
   },
   {
    "C": "6",
    "s": 1,
    "dim": 20
   },
   {
    "C": "8",
    "s": -1,
    "dim": 90
   },
   {
    "C": "10",
    "s": 1,
    "dim": 84
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-8",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-2",
    "0",
    "-4",
    "0"
   ],
   [
    "-8/15",
    "-2",
    "0",
    "-2/3",
    "0",
    "-14/5"
   ],
   [
    "0",
    "0",
    "-1/2",
    "0",
    "-9/2",
    "0"
   ],
   [
    "0",
    "-2/3",
    "0",
    "-1",
    "0",
    "-7/3"
   ],
   [
    "0",
    "0",
    "-1/2",
    "0",
    "-5/2",
    "0"
   ]
  ],
  "Tfloat": [
   [
    1.7347234759768075e-18,
    0.0,
    -7.999999999999998,
    -3.035766082959419e-18,
    -2.289834988289386e-16,
    -6.162975822039156e-33
   ],
   [
    -7.709882115452428e-20,
    -2.1973164029039563e-18,
    -2.0,
    1.0408340855860765e-18,
    -4.0,
    -1.7347234759768086e-18
   ],
   [
    -0.5333333333333332,
    -2.0,
    1.7347234759768072e-19,
    -0.6666666666666664,
    0.0,
    -2.8
   ],
   [
    -1.734723475976804e-19,
    -3.4694469519535956e-19,
    -0.49999999999999983,
    5.963111948670274e-19,
    -4.5,
    6.071532165918819e-19
   ],
   [
    -1.4600589256138127e-18,
    -0.6666666666666667,
    4.818676322157798e-19,
    -1.0,
    0.0,
    -2.3333333333333335
   ],
   [
    -9.981543810184027e-20,
    -3.373073425510454e-19,
    -0.4999999999999999,
    4.792861984717697e-19,
    -2.4999999999999996,
    3.786963302467226e-18
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-4",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1",
    "-1",
    "0",
    "-2",
    "0"
   ],
   [
    "-4/15",
    "-1",
    "-1",
    "-1/3",
    "0",
    "-7/5"
   ],
   [
    "0",
    "0",
    "-1/4",
    "-3/2",
    "-9/4",
    "0"
   ],
   [
    "0",
    "-1/3",
    "0",
    "-1/2",
    "-2",
    "-7/6"
   ],
   [
    "0",
    "0",
    "-1/4",
    "0",
    "-5/4",
    "-5/2"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "4",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1",
    "1",
    "0",
    "2",
    "0"
   ],
   [
    "4/15",
    "1",
    "-1",
    "1/3",
    "0",
    "7/5"
   ],
   [
    "0",
    "0",
    "1/4",
    "-3/2",
    "9/4",
    "0"
   ],
   [
    "0",
    "1/3",
    "0",
    "1/2",
    "-2",
    "7/6"
   ],
   [
    "0",
    "0",
    "1/4",
    "0",
    "5/4",
    "-5/2"
   ]
  ],
  "dAA_over_NA": 34.666666666666664,
  "dAA_over_NA_rat": "104/3",
  "trOm": [
   2.220446049250313e-16,
   240.0,
   -240.0,
   840.0
  ],
  "trOmS": [
   60.0,
   120.0,
   -8.881784197001252e-16,
   360.0
  ],
  "mu": [
   -6.0,
   -40.0,
   -336.0
  ],
  "idI": -7.999999999999998,
  "idII": -47.99999999999999,
  "errors": {
   "idem": 1.4432899320127035e-15,
   "orth": 2.040034807748725e-15,
   "comp": 2.220446049250313e-15,
   "closure": 8.881784197001252e-15,
   "conservation": 8.881784197001252e-15,
   "born": 1.4988010832439613e-15,
   "detailed_balance": 7.105427357601002e-15
  },
  "seconds": 0.05697774887084961
 },
 {
  "name": "A4",
  "phys": "SU(5)",
  "NA": 24,
  "CA": 5.0,
  "rank": 4,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "5",
    "s": 1,
    "dim": 24
   },
   {
    "C": "5",
    "s": -1,
    "dim": 24
   },
   {
    "C": "8",
    "s": 1,
    "dim": 75
   },
   {
    "C": "10",
    "s": -1,
    "dim": 252
   },
   {
    "C": "12",
    "s": 1,
    "dim": 200
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-10",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-5/2",
    "0",
    "-5",
    "0"
   ],
   [
    "-5/12",
    "-5/2",
    "0",
    "-5/4",
    "0",
    "-10/3"
   ],
   [
    "0",
    "0",
    "-2/5",
    "0",
    "-28/5",
    "0"
   ],
   [
    "0",
    "-10/21",
    "0",
    "-5/3",
    "0",
    "-20/7"
   ],
   [
    "0",
    "0",
    "-2/5",
    "0",
    "-18/5",
    "0"
   ]
  ],
  "Tfloat": [
   [
    -6.505213034913027e-19,
    -3.46944695195362e-18,
    -10.0,
    -1.474514954580286e-17,
    4.9988948166065e-15,
    1.734723475976807e-18
   ],
   [
    -7.228014483236684e-20,
    1.591884142141416e-18,
    -2.5,
    -4.310564113544555e-18,
    -5.0,
    -3.986594178670912e-18
   ],
   [
    -0.4166666666666667,
    -2.5,
    -8.095376221225051e-19,
    -1.2500000000000016,
    3.0502221119258727e-18,
    -3.333333333333332
   ],
   [
    7.9026291683387e-20,
    -8.095376221225093e-19,
    -0.4000000000000005,
    4.492933802779904e-18,
    -5.6,
    1.1786482283997862e-18
   ],
   [
    1.9236155878053924e-17,
    -0.47619047619047616,
    -1.6383499495336477e-19,
    -1.6666666666666665,
    5.1394624887471704e-18,
    -2.8571428571428568
   ],
   [
    2.3697561770039608e-20,
    2.7590363856011916e-19,
    -0.3999999999999999,
    2.712054291459989e-19,
    -3.6,
    6.6172472594031944e-18
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-5",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-5/4",
    "-5/4",
    "0",
    "-5/2",
    "0"
   ],
   [
    "-5/24",
    "-5/4",
    "-5/4",
    "-5/8",
    "0",
    "-5/3"
   ],
   [
    "0",
    "0",
    "-1/5",
    "-2",
    "-14/5",
    "0"
   ],
   [
    "0",
    "-5/21",
    "0",
    "-5/6",
    "-5/2",
    "-10/7"
   ],
   [
    "0",
    "0",
    "-1/5",
    "0",
    "-9/5",
    "-3"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "5",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-5/4",
    "5/4",
    "0",
    "5/2",
    "0"
   ],
   [
    "5/24",
    "5/4",
    "-5/4",
    "5/8",
    "0",
    "5/3"
   ],
   [
    "0",
    "0",
    "1/5",
    "-2",
    "14/5",
    "0"
   ],
   [
    "0",
    "5/21",
    "0",
    "5/6",
    "-5/2",
    "10/7"
   ],
   [
    "0",
    "0",
    "1/5",
    "0",
    "9/5",
    "-3"
   ]
  ],
  "dAA_over_NA": 63.541666666666664,
  "dAA_over_NA_rat": "1525/24",
  "trOm": [
   -4.440892098500626e-16,
   600.0,
   -750.0,
   2775.0
  ],
  "trOmS": [
   120.0,
   300.0,
   0.0,
   900.0
  ],
  "mu": [
   -7.5,
   -62.5,
   -622.5
  ],
  "idI": -12.500000000000007,
  "idII": -59.99999999999998,
  "errors": {
   "idem": 1.27675647831893e-15,
   "orth": 1.4398204850607499e-15,
   "comp": 1.6653345369377348e-15,
   "closure": 9.325873406851315e-15,
   "conservation": 7.882583474838611e-15,
   "born": 1.5543122344752192e-15,
   "detailed_balance": 1.4210854715202004e-14
  },
  "seconds": 0.12300372123718262
 },
 {
  "name": "A5",
  "phys": "SU(6)",
  "NA": 35,
  "CA": 6.0,
  "rank": 5,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "6",
    "s": 1,
    "dim": 35
   },
   {
    "C": "6",
    "s": -1,
    "dim": 35
   },
   {
    "C": "10",
    "s": 1,
    "dim": 189
   },
   {
    "C": "12",
    "s": -1,
    "dim": 560
   },
   {
    "C": "14",
    "s": 1,
    "dim": 405
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-12",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-3",
    "0",
    "-6",
    "0"
   ],
   [
    "-12/35",
    "-3",
    "0",
    "-9/5",
    "0",
    "-27/7"
   ],
   [
    "0",
    "0",
    "-1/3",
    "0",
    "-20/3",
    "0"
   ],
   [
    "0",
    "-3/8",
    "0",
    "-9/4",
    "0",
    "-27/8"
   ],
   [
    "0",
    "0",
    "-1/3",
    "0",
    "-14/3",
    "0"
   ]
  ],
  "Tfloat": [
   [
    3.2526065174565147e-19,
    -8.673617379884163e-19,
    -11.999999999999996,
    3.6553101815236017e-19,
    -2.0074715699282468e-15,
    -1.3444106938820264e-17
   ],
   [
    -4.181922665301242e-20,
    -3.422981144561381e-18,
    -2.9999999999999987,
    -2.48746955573103e-18,
    -6.000000000000001,
    -5.706001147766574e-18
   ],
   [
    -0.34285714285714264,
    -2.999999999999998,
    -2.585564038003527e-18,
    -1.7999999999999943,
    -2.7259940336778285e-18,
    -3.857142857142854
   ],
   [
    1.3193994691623262e-20,
    -1.7685689406205308e-18,
    -0.3333333333333325,
    -3.199142156358289e-18,
    -6.666666666666666,
    2.4291291531163395e-18
   ],
   [
    -3.7055190678436125e-18,
    -0.37499999999999983,
    8.621988705003715e-20,
    -2.249999999999999,
    -9.630813012164111e-18,
    -3.374999999999999
   ],
   [
    5.283812439366086e-20,
    -3.0514459027378293e-19,
    -0.3333333333333331,
    2.1717124045096068e-18,
    -4.666666666666666,
    1.3319815684478902e-18
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-6",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-3/2",
    "-3/2",
    "0",
    "-3",
    "0"
   ],
   [
    "-6/35",
    "-3/2",
    "-3/2",
    "-9/10",
    "0",
    "-27/14"
   ],
   [
    "0",
    "0",
    "-1/6",
    "-5/2",
    "-10/3",
    "0"
   ],
   [
    "0",
    "-3/16",
    "0",
    "-9/8",
    "-3",
    "-27/16"
   ],
   [
    "0",
    "0",
    "-1/6",
    "0",
    "-7/3",
    "-7/2"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "6",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-3/2",
    "3/2",
    "0",
    "3",
    "0"
   ],
   [
    "6/35",
    "3/2",
    "-3/2",
    "9/10",
    "0",
    "27/14"
   ],
   [
    "0",
    "0",
    "1/6",
    "-5/2",
    "10/3",
    "0"
   ],
   [
    "0",
    "3/16",
    "0",
    "9/8",
    "-3",
    "27/16"
   ],
   [
    "0",
    "0",
    "1/6",
    "0",
    "7/3",
    "-7/2"
   ]
  ],
  "dAA_over_NA": 108.0,
  "dAA_over_NA_rat": "108",
  "trOm": [
   -2.220446049250313e-16,
   1260.0,
   -1890.0,
   7560.0
  ],
  "trOmS": [
   210.0,
   630.0,
   1.3322676295501878e-15,
   1890.0
  ],
  "mu": [
   -8.99999999999999,
   -89.99999999999989,
   -1043.9999999999986
  ],
  "idI": -17.99999999999998,
  "idII": -71.99999999999999,
  "errors": {
   "idem": 2.067790383364354e-15,
   "orth": 1.3964523981613297e-15,
   "comp": 3.1086244689504383e-15,
   "closure": 2.220446049250313e-14,
   "conservation": 9.325873406851315e-15,
   "born": 3.1086244689504383e-15,
   "detailed_balance": 2.842170943040401e-14
  },
  "seconds": 0.2496631145477295
 },
 {
  "name": "B2",
  "phys": "SO(5)=Sp(4)",
  "NA": 10,
  "CA": 3.0,
  "rank": 2,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "2",
    "s": 1,
    "dim": 5
   },
   {
    "C": "3",
    "s": -1,
    "dim": 10
   },
   {
    "C": "5",
    "s": 1,
    "dim": 14
   },
   {
    "C": "6",
    "s": -1,
    "dim": 35
   },
   {
    "C": "8",
    "s": 1,
    "dim": 35
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-6",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-8/3",
    "0",
    "-7/3",
    "0"
   ],
   [
    "-3/5",
    "-4/3",
    "0",
    "-7/30",
    "0",
    "-7/3"
   ],
   [
    "0",
    "0",
    "-1/6",
    "0",
    "-10/3",
    "0"
   ],
   [
    "0",
    "-1/3",
    "0",
    "-4/3",
    "0",
    "-4/3"
   ],
   [
    "0",
    "0",
    "-2/3",
    "0",
    "-4/3",
    "0"
   ]
  ],
  "Tfloat": [
   [
    -3.469446951953615e-18,
    1.387778780781446e-17,
    -6.000000000000002,
    1.0408340855860846e-17,
    4.066191827689636e-16,
    -3.081487911019578e-33
   ],
   [
    4.6259292692714605e-19,
    -4.625929269271533e-19,
    -2.6666666666666683,
    -4.394632805807856e-18,
    -2.333333333333332,
    -6.47630097698009e-18
   ],
   [
    -0.5999999999999996,
    -1.3333333333333328,
    5.898059818321151e-18,
    -0.2333333333333354,
    1.422473250300982e-17,
    -2.333333333333334
   ],
   [
    1.0738764375094395e-18,
    3.5520528317620726e-18,
    -0.1666666666666683,
    -2.1477528750192542e-18,
    -3.3333333333333317,
    -2.0651469952104858e-18
   ],
   [
    1.2787390194343319e-17,
    -0.33333333333333315,
    -1.321694076934748e-19,
    -1.3333333333333328,
    -7.071063311600702e-18,
    -1.333333333333333
   ],
   [
    3.3042351923367294e-20,
    9.912705577010364e-19,
    -0.6666666666666672,
    1.0903976134711089e-18,
    -1.333333333333333,
    4.163336342344337e-18
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/2",
    "-4/3",
    "0",
    "-7/6",
    "0"
   ],
   [
    "-3/10",
    "-2/3",
    "-3/4",
    "-7/60",
    "0",
    "-7/6"
   ],
   [
    "0",
    "0",
    "-1/12",
    "-5/4",
    "-5/3",
    "0"
   ],
   [
    "0",
    "-1/6",
    "0",
    "-2/3",
    "-3/2",
    "-2/3"
   ],
   [
    "0",
    "0",
    "-1/3",
    "0",
    "-2/3",
    "-2"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/2",
    "4/3",
    "0",
    "7/6",
    "0"
   ],
   [
    "3/10",
    "2/3",
    "-3/4",
    "7/60",
    "0",
    "7/6"
   ],
   [
    "0",
    "0",
    "1/12",
    "-5/4",
    "5/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "2/3",
    "-3/2",
    "2/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "0",
    "2/3",
    "-2"
   ]
  ],
  "dAA_over_NA": 18.0,
  "dAA_over_NA_rat": "18",
  "trOm": [
   0.0,
   90.0,
   -67.5,
   247.5
  ],
  "trOmS": [
   30.0,
   45.0,
   0.0,
   146.25
  ],
  "mu": [
   -4.500000000000002,
   -22.500000000000014,
   -160.50000000000009
  ],
  "idI": -4.499999999999998,
  "idII": -38.99999999999999,
  "errors": {
   "idem": 1.63202784619898e-14,
   "orth": 1.721192632864188e-14,
   "comp": 1.454392162258955e-14,
   "closure": 5.1181281435219717e-14,
   "conservation": 3.219646771412954e-14,
   "born": 5.329070518200751e-15,
   "detailed_balance": 7.105427357601002e-15
  },
  "seconds": 0.033103227615356445
 },
 {
  "name": "B3",
  "phys": "SO(7)",
  "NA": 21,
  "CA": 5.0,
  "rank": 3,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "5",
    "s": -1,
    "dim": 21
   },
   {
    "C": "6",
    "s": 1,
    "dim": 35
   },
   {
    "C": "7",
    "s": 1,
    "dim": 27
   },
   {
    "C": "10",
    "s": -1,
    "dim": 189
   },
   {
    "C": "12",
    "s": 1,
    "dim": 168
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-10",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-10/21",
    "0",
    "-8/3",
    "-81/70",
    "0",
    "-16/5"
   ],
   [
    "0",
    "-8/5",
    "0",
    "0",
    "-27/5",
    "0"
   ],
   [
    "0",
    "-9/10",
    "0",
    "0",
    "-28/5",
    "0"
   ],
   [
    "0",
    "0",
    "-1",
    "-4/5",
    "0",
    "-16/5"
   ],
   [
    "0",
    "-2/5",
    "0",
    "0",
    "-18/5",
    "0"
   ]
  ],
  "Tfloat": [
   [
    1.734723475976808e-18,
    -9.999999999999988,
    -1.3877787807814463e-17,
    -1.9515639104739088e-18,
    4.121207343642045e-16,
    1.6521175961683886e-17
   ],
   [
    -0.47619047619047605,
    -5.0306980803325856e-18,
    -2.666666666666663,
    -1.1571428571428581,
    5.072001020236955e-18,
    -3.1999999999999997
   ],
   [
    2.1477528750188824e-19,
    -1.5999999999999874,
    6.278046865432329e-19,
    1.049094673566891e-18,
    -5.4,
    -2.379049338482489e-18
   ],
   [
    -5.694069187349822e-19,
    -0.8999999999999997,
    8.06967661417607e-18,
    6.738115723825619e-19,
    -5.600000000000003,
    -5.32349003209824e-18
   ],
   [
    3.2326434298361446e-18,
    -9.049933054566869e-19,
    -1.000000000000005,
    -0.8,
    2.1642740509805895e-18,
    -3.1999999999999997
   ],
   [
    -8.742455613057691e-20,
    -0.39999999999999936,
    -1.7829102391982847e-18,
    4.302389573367698e-21,
    -3.599999999999999,
    1.3925974571036e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-5",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-5/21",
    "-5/4",
    "-4/3",
    "-81/140",
    "0",
    "-8/5"
   ],
   [
    "0",
    "-4/5",
    "-3/2",
    "0",
    "-27/10",
    "0"
   ],
   [
    "0",
    "-9/20",
    "0",
    "-7/4",
    "-14/5",
    "0"
   ],
   [
    "0",
    "0",
    "-1/2",
    "-2/5",
    "-5/2",
    "-8/5"
   ],
   [
    "0",
    "-1/5",
    "0",
    "0",
    "-9/5",
    "-3"
   ]
  ],
  "T14": [
   [
    "0",
    "5",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "5/21",
    "-5/4",
    "4/3",
    "81/140",
    "0",
    "8/5"
   ],
   [
    "0",
    "4/5",
    "-3/2",
    "0",
    "27/10",
    "0"
   ],
   [
    "0",
    "9/20",
    "0",
    "-7/4",
    "14/5",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "2/5",
    "-5/2",
    "8/5"
   ],
   [
    "0",
    "1/5",
    "0",
    "0",
    "9/5",
    "-3"
   ]
  ],
  "dAA_over_NA": 57.916666666666664,
  "dAA_over_NA_rat": "695/12",
  "trOm": [
   0.0,
   525.0,
   -656.25,
   2310.0
  ],
  "trOmS": [
   105.0,
   262.5,
   0.0,
   669.375
  ],
  "mu": [
   -7.4999999999999964,
   -62.499999999999986,
   -613.4999999999999
  ],
  "idI": -12.49999999999999,
  "idII": -51.0,
  "errors": {
   "idem": 4.9404924595819466e-14,
   "orth": 6.758829607100836e-14,
   "comp": 5.67323965583455e-14,
   "closure": 3.1230573682705653e-13,
   "conservation": 3.064215547965432e-13,
   "born": 1.0619283230539622e-13,
   "detailed_balance": 1.1368683772161603e-13
  },
  "seconds": 0.0969541072845459
 },
 {
  "name": "D4",
  "phys": "SO(8)",
  "NA": 28,
  "CA": 6.0,
  "rank": 4,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "6",
    "s": -1,
    "dim": 28
   },
   {
    "C": "8",
    "s": 1,
    "dim": 105
   },
   {
    "C": "12",
    "s": -1,
    "dim": 350
   },
   {
    "C": "14",
    "s": 1,
    "dim": 300
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-12",
    "0",
    "0",
    "0"
   ],
   [
    "-3/7",
    "0",
    "-5",
    "0",
    "-25/7"
   ],
   [
    "0",
    "-4/3",
    "0",
    "-20/3",
    "0"
   ],
   [
    "0",
    "0",
    "-2",
    "0",
    "-4"
   ],
   [
    "0",
    "-1/3",
    "0",
    "-14/3",
    "0"
   ]
  ],
  "Tfloat": [
   [
    -4.3368086899420185e-18,
    -11.999999999999998,
    -7.434529182757782e-19,
    -7.584458854610027e-15,
    -2.1064499351147088e-18
   ],
   [
    -0.4285714285714286,
    3.407492542097231e-19,
    -4.999999999999999,
    4.130293990420977e-18,
    -3.571428571428571
   ],
   [
    7.296852716410458e-20,
    -1.3333333333333328,
    -2.6874446231005767e-18,
    -6.666666666666667,
    -3.2698160757499278e-18
   ],
   [
    -2.25249713061598e-17,
    4.188118106286863e-19,
    -2.0,
    -1.418177744550944e-17,
    -4.0
   ],
   [
    -9.878286460423046e-21,
    -0.33333333333333304,
    6.47905450630703e-19,
    -4.666666666666667,
    -1.55447056241152e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-6",
    "0",
    "0",
    "0"
   ],
   [
    "-3/14",
    "-3/2",
    "-5/2",
    "0",
    "-25/14"
   ],
   [
    "0",
    "-2/3",
    "-2",
    "-10/3",
    "0"
   ],
   [
    "0",
    "0",
    "-1",
    "-3",
    "-2"
   ],
   [
    "0",
    "-1/6",
    "0",
    "-7/3",
    "-7/2"
   ]
  ],
  "T14": [
   [
    "0",
    "6",
    "0",
    "0",
    "0"
   ],
   [
    "3/14",
    "-3/2",
    "5/2",
    "0",
    "25/14"
   ],
   [
    "0",
    "2/3",
    "-2",
    "10/3",
    "0"
   ],
   [
    "0",
    "0",
    "1",
    "-3",
    "2"
   ],
   [
    "0",
    "1/6",
    "0",
    "7/3",
    "-7/2"
   ]
  ],
  "dAA_over_NA": 90.0,
  "dAA_over_NA_rat": "90",
  "trOm": [
   0.0,
   1008.0,
   -1512.0,
   5544.0
  ],
  "trOmS": [
   168.0,
   504.0,
   0.0,
   1008.0
  ],
  "mu": [
   -9.0,
   -90.0,
   -1020.0
  ],
  "idI": -17.999999999999996,
  "idII": -48.00000000000001,
  "errors": {
   "idem": 9.298117831235686e-16,
   "orth": 8.465450562766819e-16,
   "comp": 1.1379786002407855e-15,
   "closure": 7.327471962526033e-15,
   "conservation": 5.995204332975845e-15,
   "born": 1.8041124150158794e-15,
   "detailed_balance": 5.684341886080802e-14
  },
  "seconds": 0.15102577209472656
 },
 {
  "name": "B4",
  "phys": "SO(9)",
  "NA": 36,
  "CA": 7.0,
  "rank": 4,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "7",
    "s": -1,
    "dim": 36
   },
   {
    "C": "9",
    "s": 1,
    "dim": 44
   },
   {
    "C": "10",
    "s": 1,
    "dim": 126
   },
   {
    "C": "14",
    "s": -1,
    "dim": 594
   },
   {
    "C": "16",
    "s": 1,
    "dim": 495
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-14",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-7/18",
    "0",
    "-275/126",
    "-4",
    "0",
    "-55/14"
   ],
   [
    "0",
    "-25/14",
    "0",
    "0",
    "-54/7",
    "0"
   ],
   [
    "0",
    "-8/7",
    "0",
    "0",
    "-55/7",
    "0"
   ],
   [
    "0",
    "0",
    "-4/7",
    "-5/3",
    "0",
    "-100/21"
   ],
   [
    "0",
    "-2/7",
    "0",
    "0",
    "-40/7",
    "0"
   ]
  ],
  "Tfloat": [
   [
    -9.757819552369542e-19,
    -13.999999999999991,
    -5.204170427930423e-18,
    8.673617379884037e-19,
    6.330198710892257e-15,
    3.035766082959413e-18
   ],
   [
    -0.3888888888888888,
    1.6968624477313077e-18,
    -2.1825396825396197,
    -3.999999999999984,
    -2.1305433167254985e-18,
    -3.9285714285714284
   ],
   [
    -1.8797531172313759e-19,
    -1.7857142857142432,
    7.3535660335333055e-19,
    -7.603495755081511e-19,
    -7.714285714285739,
    2.6643916375137694e-18
   ],
   [
    -1.7209558293420728e-19,
    -1.1428571428571412,
    -2.019254839768047e-19,
    1.1931960416693257e-19,
    -7.857142857142858,
    6.255100787715384e-18
   ],
   [
    1.1007650685885057e-17,
    5.559208830541379e-19,
    -0.5714285714285701,
    -1.6666666666666616,
    1.8504968681325615e-18,
    -4.761904761904759
   ],
   [
    -1.1775509886831465e-20,
    -0.28571428571428553,
    -8.598938326926115e-19,
    1.6931702152246608e-18,
    -5.7142857142857135,
    -2.464909389313652e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-7",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-7/36",
    "-7/4",
    "-275/252",
    "-2",
    "0",
    "-55/28"
   ],
   [
    "0",
    "-25/28",
    "-9/4",
    "0",
    "-27/7",
    "0"
   ],
   [
    "0",
    "-4/7",
    "0",
    "-5/2",
    "-55/14",
    "0"
   ],
   [
    "0",
    "0",
    "-2/7",
    "-5/6",
    "-7/2",
    "-50/21"
   ],
   [
    "0",
    "-1/7",
    "0",
    "0",
    "-20/7",
    "-4"
   ]
  ],
  "T14": [
   [
    "0",
    "7",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "7/36",
    "-7/4",
    "275/252",
    "2",
    "0",
    "55/28"
   ],
   [
    "0",
    "25/28",
    "-9/4",
    "0",
    "27/7",
    "0"
   ],
   [
    "0",
    "4/7",
    "0",
    "-5/2",
    "55/14",
    "0"
   ],
   [
    "0",
    "0",
    "2/7",
    "5/6",
    "-7/2",
    "50/21"
   ],
   [
    "0",
    "1/7",
    "0",
    "0",
    "20/7",
    "-4"
   ]
  ],
  "dAA_over_NA": 134.16666666666666,
  "dAA_over_NA_rat": "805/6",
  "trOm": [
   -6.661338147750939e-16,
   1764.0,
   -3087.0,
   12033.0
  ],
  "trOmS": [
   252.0,
   882.0,
   2.3092638912203256e-14,
   1228.5
  ],
  "mu": [
   -10.499999999999922,
   -122.49999999999928,
   -1582.4999999999932
  ],
  "idI": -24.49999999999962,
  "idII": -39.0000000000008,
  "errors": {
   "idem": 1.0025313912365164e-13,
   "orth": 1.1007861289158427e-13,
   "comp": 6.250555628639631e-14,
   "closure": 5.018208071305708e-13,
   "conservation": 4.565237077258644e-13,
   "born": 1.5265566588595902e-13,
   "detailed_balance": 4.547473508864641e-13
  },
  "seconds": 0.26749539375305176
 },
 {
  "name": "D5",
  "phys": "SO(10)",
  "NA": 45,
  "CA": 8.0,
  "rank": 5,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "8",
    "s": -1,
    "dim": 45
   },
   {
    "C": "10",
    "s": 1,
    "dim": 54
   },
   {
    "C": "12",
    "s": 1,
    "dim": 210
   },
   {
    "C": "16",
    "s": -1,
    "dim": 945
   },
   {
    "C": "18",
    "s": 1,
    "dim": 770
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-16",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-16/45",
    "0",
    "-27/10",
    "-14/3",
    "0",
    "-77/18"
   ],
   [
    "0",
    "-9/4",
    "0",
    "0",
    "-35/4",
    "0"
   ],
   [
    "0",
    "-1",
    "0",
    "0",
    "-9",
    "0"
   ],
   [
    "0",
    "0",
    "-1/2",
    "-2",
    "0",
    "-11/2"
   ],
   [
    "0",
    "-1/4",
    "0",
    "0",
    "-27/4",
    "0"
   ]
  ],
  "Tfloat": [
   [
    5.421010862427526e-19,
    -15.999999999999995,
    1.1275702593849254e-17,
    3.903127820947818e-18,
    -9.553295654551881e-15,
    2.5153490401663706e-17
   ],
   [
    -0.3555555555555552,
    8.914551195991923e-19,
    -2.699999999999992,
    -4.666666666666656,
    -3.91276517359213e-18,
    -4.27777777777778
   ],
   [
    4.4171199619782095e-20,
    -2.2499999999999942,
    -9.316107556169697e-19,
    1.1243578085039535e-18,
    -8.750000000000004,
    -8.031127203591946e-20
   ],
   [
    -7.365690949584118e-20,
    -0.9999999999999988,
    2.918741086562626e-19,
    -1.1950317278951596e-18,
    -9.000000000000002,
    -3.3496684262314084e-18
   ],
   [
    -9.430264292851432e-18,
    4.545617997235522e-19,
    -0.5000000000000002,
    -1.9999999999999991,
    5.949917953978652e-19,
    -5.499999999999998
   ],
   [
    1.2461284709736252e-20,
    -0.2500000000000003,
    2.6105335425819816e-19,
    9.501553584327514e-19,
    -6.750000000000002,
    1.056885909957956e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-8",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "-8/45",
    "-2",
    "-27/20",
    "-7/3",
    "0",
    "-77/36"
   ],
   [
    "0",
    "-9/8",
    "-5/2",
    "0",
    "-35/8",
    "0"
   ],
   [
    "0",
    "-1/2",
    "0",
    "-3",
    "-9/2",
    "0"
   ],
   [
    "0",
    "0",
    "-1/4",
    "-1",
    "-4",
    "-11/4"
   ],
   [
    "0",
    "-1/8",
    "0",
    "0",
    "-27/8",
    "-9/2"
   ]
  ],
  "T14": [
   [
    "0",
    "8",
    "0",
    "0",
    "0",
    "0"
   ],
   [
    "8/45",
    "-2",
    "27/20",
    "7/3",
    "0",
    "77/36"
   ],
   [
    "0",
    "9/8",
    "-5/2",
    "0",
    "35/8",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "-3",
    "9/2",
    "0"
   ],
   [
    "0",
    "0",
    "1/4",
    "1",
    "-4",
    "11/4"
   ],
   [
    "0",
    "1/8",
    "0",
    "0",
    "27/8",
    "-9/2"
   ]
  ],
  "dAA_over_NA": 194.66666666666666,
  "dAA_over_NA_rat": "584/3",
  "trOm": [
   1.7763568394002505e-15,
   2880.0,
   -5760.0,
   24120.0
  ],
  "trOmS": [
   360.0,
   1440.0,
   -5.329070518200751e-15,
   1080.0
  ],
  "mu": [
   -11.999999999999984,
   -159.99999999999983,
   -2327.9999999999986
  ],
  "idI": -31.999999999999897,
  "idII": -24.000000000000256,
  "errors": {
   "idem": 1.3461454173580023e-14,
   "orth": 1.4530043834781736e-14,
   "comp": 2.2315482794965646e-14,
   "closure": 1.9317880628477724e-13,
   "conservation": 1.0219602941674566e-13,
   "born": 5.3512749786932545e-14,
   "detailed_balance": 1.8189894035458565e-12
  },
  "seconds": 0.4340054988861084
 },
 {
  "name": "C2",
  "phys": "Sp(4)=USp(4)",
  "NA": 10,
  "CA": 3.0,
  "rank": 2,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "2",
    "s": 1,
    "dim": 5
   },
   {
    "C": "3",
    "s": -1,
    "dim": 10
   },
   {
    "C": "5",
    "s": 1,
    "dim": 14
   },
   {
    "C": "6",
    "s": -1,
    "dim": 35
   },
   {
    "C": "8",
    "s": 1,
    "dim": 35
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-6",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-8/3",
    "0",
    "-7/3",
    "0"
   ],
   [
    "-3/5",
    "-4/3",
    "0",
    "-7/30",
    "0",
    "-7/3"
   ],
   [
    "0",
    "0",
    "-1/6",
    "0",
    "-10/3",
    "0"
   ],
   [
    "0",
    "-1/3",
    "0",
    "-4/3",
    "0",
    "-4/3"
   ],
   [
    "0",
    "0",
    "-2/3",
    "0",
    "-4/3",
    "0"
   ]
  ],
  "Tfloat": [
   [
    -6.938893903907228e-18,
    -3.469446951953614e-18,
    -6.0000000000000036,
    -6.938893903907228e-18,
    1.3281042932078436e-15,
    1.734723475976807e-17
   ],
   [
    -9.251858538542967e-19,
    -1.1564823173178555e-18,
    -2.66666666666667,
    3.700743415417133e-18,
    -2.333333333333332,
    1.1564823173178534e-18
   ],
   [
    -0.5999999999999998,
    -1.3333333333333328,
    1.3877787807814542e-18,
    -0.2333333333333342,
    3.2381504884900034e-18,
    -2.3333333333333335
   ],
   [
    -2.5194793341568085e-18,
    1.5695117163600024e-18,
    -0.16666666666666752,
    3.7172645913786334e-18,
    -3.333333333333333,
    2.0651469952104765e-18
   ],
   [
    3.552052831762033e-17,
    -0.33333333333333304,
    2.527739922137634e-18,
    -1.333333333333333,
    -4.064209286574235e-18,
    -1.333333333333333
   ],
   [
    5.286776307738843e-19,
    4.956352788505182e-19,
    -0.6666666666666674,
    -2.1807952269422964e-18,
    -1.333333333333333,
    2.081668171172168e-18
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/2",
    "-4/3",
    "0",
    "-7/6",
    "0"
   ],
   [
    "-3/10",
    "-2/3",
    "-3/4",
    "-7/60",
    "0",
    "-7/6"
   ],
   [
    "0",
    "0",
    "-1/12",
    "-5/4",
    "-5/3",
    "0"
   ],
   [
    "0",
    "-1/6",
    "0",
    "-2/3",
    "-3/2",
    "-2/3"
   ],
   [
    "0",
    "0",
    "-1/3",
    "0",
    "-2/3",
    "-2"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "3",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1/2",
    "4/3",
    "0",
    "7/6",
    "0"
   ],
   [
    "3/10",
    "2/3",
    "-3/4",
    "7/60",
    "0",
    "7/6"
   ],
   [
    "0",
    "0",
    "1/12",
    "-5/4",
    "5/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "2/3",
    "-3/2",
    "2/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "0",
    "2/3",
    "-2"
   ]
  ],
  "dAA_over_NA": 18.0,
  "dAA_over_NA_rat": "18",
  "trOm": [
   0.0,
   90.0,
   -67.5,
   247.5
  ],
  "trOmS": [
   30.0,
   45.0,
   0.0,
   146.25
  ],
  "mu": [
   -4.5,
   -22.500000000000004,
   -160.50000000000003
  ],
  "idI": -4.499999999999997,
  "idII": -39.0,
  "errors": {
   "idem": 6.8833827526759706e-15,
   "orth": 8.132383655379272e-15,
   "comp": 5.995204332975845e-15,
   "closure": 1.865174681370263e-14,
   "conservation": 2.120525977034049e-14,
   "born": 3.552713678800501e-15,
   "detailed_balance": 7.105427357601002e-15
  },
  "seconds": 0.03302145004272461
 },
 {
  "name": "C3",
  "phys": "Sp(6)=USp(6)",
  "NA": 21,
  "CA": 4.0,
  "rank": 3,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "3",
    "s": 1,
    "dim": 14
   },
   {
    "C": "4",
    "s": -1,
    "dim": 21
   },
   {
    "C": "7",
    "s": 1,
    "dim": 90
   },
   {
    "C": "8",
    "s": -1,
    "dim": 189
   },
   {
    "C": "10",
    "s": 1,
    "dim": 126
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-8",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-25/8",
    "0",
    "-27/8",
    "0"
   ],
   [
    "-8/21",
    "-25/12",
    "0",
    "-15/28",
    "0",
    "-3"
   ],
   [
    "0",
    "0",
    "-1/8",
    "0",
    "-35/8",
    "0"
   ],
   [
    "0",
    "-1/4",
    "0",
    "-25/12",
    "0",
    "-5/3"
   ],
   [
    "0",
    "0",
    "-1/2",
    "0",
    "-5/2",
    "0"
   ]
  ],
  "Tfloat": [
   [
    1.0842021724855044e-18,
    -3.469446951953639e-18,
    -8.0,
    0.0,
    -2.0324350668063507e-15,
    -1.1275702593849246e-17
   ],
   [
    -2.245847357291391e-19,
    -3.097720492811504e-20,
    -3.1249999999999964,
    -5.529431079675994e-18,
    -3.375000000000003,
    2.9893002755671956e-18
   ],
   [
    -0.38095238095238104,
    -2.0833333333333295,
    1.3371826793987912e-18,
    -0.5357142857142912,
    3.422981144561383e-18,
    -2.999999999999999
   ],
   [
    -1.3974161334257476e-19,
    -1.6877413818358211e-18,
    -0.12500000000000128,
    -1.0058986822503438e-18,
    -4.375,
    -2.144310963360233e-18
   ],
   [
    -1.1997356738286688e-17,
    -0.24999999999999992,
    3.2353969591630927e-19,
    -2.0833333333333326,
    -4.990771905092004e-19,
    -1.666666666666666
   ],
   [
    -2.661745016049067e-19,
    -5.507058653892123e-20,
    -0.5,
    9.52262225569271e-19,
    -2.5,
    2.381802867809426e-18
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-4",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-3/4",
    "-25/16",
    "0",
    "-27/16",
    "0"
   ],
   [
    "-4/21",
    "-25/24",
    "-1",
    "-15/56",
    "0",
    "-3/2"
   ],
   [
    "0",
    "0",
    "-1/16",
    "-7/4",
    "-35/16",
    "0"
   ],
   [
    "0",
    "-1/8",
    "0",
    "-25/24",
    "-2",
    "-5/6"
   ],
   [
    "0",
    "0",
    "-1/4",
    "0",
    "-5/4",
    "-5/2"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "4",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-3/4",
    "25/16",
    "0",
    "27/16",
    "0"
   ],
   [
    "4/21",
    "25/24",
    "-1",
    "15/56",
    "0",
    "3/2"
   ],
   [
    "0",
    "0",
    "1/16",
    "-7/4",
    "35/16",
    "0"
   ],
   [
    "0",
    "1/8",
    "0",
    "25/24",
    "-2",
    "5/6"
   ],
   [
    "0",
    "0",
    "1/4",
    "0",
    "5/4",
    "-5/2"
   ]
  ],
  "dAA_over_NA": 39.166666666666664,
  "dAA_over_NA_rat": "235/6",
  "trOm": [
   -4.996003610813204e-16,
   336.0,
   -336.0,
   1270.5
  ],
  "trOmS": [
   84.0,
   168.0,
   -2.220446049250313e-15,
   598.5
  ],
  "mu": [
   -6.000000000000001,
   -40.00000000000002,
   -345.0000000000001
  ],
  "idI": -7.999999999999988,
  "idII": -56.99999999999995,
  "errors": {
   "idem": 1.2656542480726785e-14,
   "orth": 1.3808398868775384e-14,
   "comp": 1.1879386363489175e-14,
   "closure": 5.3290705182007514e-14,
   "conservation": 4.929390229335695e-14,
   "born": 1.9539925233402755e-14,
   "detailed_balance": 1.1368683772161603e-13
  },
  "seconds": 0.0982973575592041
 },
 {
  "name": "C4",
  "phys": "Sp(8)=USp(8)",
  "NA": 36,
  "CA": 5.0,
  "rank": 4,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "4",
    "s": 1,
    "dim": 27
   },
   {
    "C": "5",
    "s": -1,
    "dim": 36
   },
   {
    "C": "9",
    "s": 1,
    "dim": 308
   },
   {
    "C": "10",
    "s": -1,
    "dim": 594
   },
   {
    "C": "12",
    "s": 1,
    "dim": 330
   }
  ],
  "singlet": 0,
  "adj_a": 2,
  "T": [
   [
    "0",
    "0",
    "-10",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "-18/5",
    "0",
    "-22/5",
    "0"
   ],
   [
    "-5/18",
    "-27/10",
    "0",
    "-77/90",
    "0",
    "-11/3"
   ],
   [
    "0",
    "0",
    "-1/10",
    "0",
    "-27/5",
    "0"
   ],
   [
    "0",
    "-1/5",
    "0",
    "-14/5",
    "0",
    "-2"
   ],
   [
    "0",
    "0",
    "-2/5",
    "0",
    "-18/5",
    "0"
   ]
  ],
  "Tfloat": [
   [
    9.757819552369544e-19,
    -5.637851296924625e-18,
    -9.999999999999998,
    -5.637851296924724e-18,
    -7.694606911511239e-15,
    -1.3444106938820261e-17
   ],
   [
    1.0119220276531301e-19,
    -4.198673302040126e-18,
    -3.6,
    7.388637027297521e-20,
    -4.400000000000002,
    -5.865935309506756e-18
   ],
   [
    -0.2777777777777777,
    -2.700000000000001,
    -2.373198088662727e-18,
    -0.8555555555555643,
    9.854193078812391e-19,
    -3.6666666666666656
   ],
   [
    -2.356144980899249e-20,
    -5.711070144936687e-19,
    -0.10000000000000098,
    -1.0588571866351735e-18,
    -5.3999999999999995,
    2.883696167857578e-19
   ],
   [
    -1.2684179779741775e-17,
    -0.20000000000000007,
    1.4602049461137354e-22,
    -2.7999999999999994,
    -8.203723428226339e-18,
    -1.9999999999999996
   ],
   [
    1.839858232096588e-20,
    -2.277919715928504e-20,
    -0.39999999999999997,
    -2.9656762455468464e-19,
    -3.6000000000000014,
    -7.359432928386218e-20
   ]
  ],
  "T12": [
   [
    "0",
    "0",
    "-5",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1",
    "-9/5",
    "0",
    "-11/5",
    "0"
   ],
   [
    "-5/36",
    "-27/20",
    "-5/4",
    "-77/180",
    "0",
    "-11/6"
   ],
   [
    "0",
    "0",
    "-1/20",
    "-9/4",
    "-27/10",
    "0"
   ],
   [
    "0",
    "-1/10",
    "0",
    "-7/5",
    "-5/2",
    "-1"
   ],
   [
    "0",
    "0",
    "-1/5",
    "0",
    "-9/5",
    "-3"
   ]
  ],
  "T14": [
   [
    "0",
    "0",
    "5",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "-1",
    "9/5",
    "0",
    "11/5",
    "0"
   ],
   [
    "5/36",
    "27/20",
    "-5/4",
    "77/180",
    "0",
    "11/6"
   ],
   [
    "0",
    "0",
    "1/20",
    "-9/4",
    "27/10",
    "0"
   ],
   [
    "0",
    "1/10",
    "0",
    "7/5",
    "-5/2",
    "1"
   ],
   [
    "0",
    "0",
    "1/5",
    "0",
    "9/5",
    "-3"
   ]
  ],
  "dAA_over_NA": 74.79166666666667,
  "dAA_over_NA_rat": "1795/24",
  "trOm": [
   2.220446049250313e-16,
   900.0,
   -1125.0,
   4567.5
  ],
  "trOmS": [
   180.0,
   450.0,
   3.1086244689504383e-15,
   1755.0
  ],
  "mu": [
   -7.500000000000009,
   -62.50000000000007,
   -640.5000000000006
  ],
  "idI": -12.500000000000014,
  "idII": -77.99999999999996,
  "errors": {
   "idem": 5.46229728115577e-14,
   "orth": 3.897056288781897e-14,
   "comp": 2.3647750424515834e-14,
   "closure": 1.1368683772161603e-13,
   "conservation": 1.0036416142611415e-13,
   "born": 1.6986412276764895e-14,
   "detailed_balance": 2.2737367544323206e-13
  },
  "seconds": 0.2723209857940674
 },
 {
  "name": "G2",
  "phys": "G2",
  "NA": 14,
  "CA": 4.0,
  "rank": 2,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "4",
    "s": -1,
    "dim": 14
   },
   {
    "C": "14/3",
    "s": 1,
    "dim": 27
   },
   {
    "C": "8",
    "s": -1,
    "dim": 77
   },
   {
    "C": "10",
    "s": 1,
    "dim": 77
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-8",
    "0",
    "0",
    "0"
   ],
   [
    "-4/7",
    "0",
    "-75/28",
    "0",
    "-11/4"
   ],
   [
    "0",
    "-25/18",
    "0",
    "-77/18",
    "0"
   ],
   [
    "0",
    "0",
    "-3/2",
    "0",
    "-5/2"
   ],
   [
    "0",
    "-1/2",
    "0",
    "-5/2",
    "0"
   ]
  ],
  "Tfloat": [
   [
    3.469446951953614e-18,
    -8.000000000000004,
    -1.441472602656921e-17,
    1.3569874390828573e-15,
    -1.5870654658192577e-17
   ],
   [
    -0.5714285714285714,
    1.2700654020544405e-18,
    -2.678571428571423,
    5.482965272283834e-18,
    -2.7500000000000004
   ],
   [
    1.4777274054617244e-18,
    -1.3888888888888882,
    -8.564049858749297e-18,
    -4.277777777777777,
    2.0427745694290493e-18
   ],
   [
    1.878094741613996e-17,
    -3.323009255929624e-19,
    -1.4999999999999984,
    3.9190857750017144e-18,
    -2.5000000000000004
   ],
   [
    -2.7973354753305633e-19,
    -0.5000000000000003,
    5.007981463385289e-19,
    -2.5,
    -1.7274485263345892e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-4",
    "0",
    "0",
    "0"
   ],
   [
    "-2/7",
    "-1",
    "-75/56",
    "0",
    "-11/8"
   ],
   [
    "0",
    "-25/36",
    "-7/6",
    "-77/36",
    "0"
   ],
   [
    "0",
    "0",
    "-3/4",
    "-2",
    "-5/4"
   ],
   [
    "0",
    "-1/4",
    "0",
    "-5/4",
    "-5/2"
   ]
  ],
  "T14": [
   [
    "0",
    "4",
    "0",
    "0",
    "0"
   ],
   [
    "2/7",
    "-1",
    "75/56",
    "0",
    "11/8"
   ],
   [
    "0",
    "25/36",
    "-7/6",
    "77/36",
    "0"
   ],
   [
    "0",
    "0",
    "3/4",
    "-2",
    "5/4"
   ],
   [
    "0",
    "1/4",
    "0",
    "5/4",
    "-5/2"
   ]
  ],
  "dAA_over_NA": 33.333333333333336,
  "dAA_over_NA_rat": "100/3",
  "trOm": [
   5.551115123125783e-16,
   224.0,
   -224.0,
   765.3333333333333
  ],
  "trOmS": [
   56.0,
   112.0,
   -8.881784197001252e-16,
   317.3333333333333
  ],
  "mu": [
   -5.999999999999995,
   -39.99999999999998,
   -333.33333333333326
  ],
  "idI": -7.99999999999998,
  "idII": -45.33333333333335,
  "errors": {
   "idem": 3.3084646133829665e-14,
   "orth": 2.142730437526552e-14,
   "comp": 8.271161533457416e-15,
   "closure": 3.708144902248023e-14,
   "conservation": 5.3290705182007514e-14,
   "born": 1.709743457922741e-14,
   "detailed_balance": 1.0234868508263182e-16
  },
  "seconds": 0.046753883361816406
 },
 {
  "name": "F4",
  "phys": "F4",
  "NA": 52,
  "CA": 9.0,
  "rank": 4,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "9",
    "s": -1,
    "dim": 52
   },
   {
    "C": "13",
    "s": 1,
    "dim": 324
   },
   {
    "C": "18",
    "s": -1,
    "dim": 1274
   },
   {
    "C": "20",
    "s": 1,
    "dim": 1053
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-18",
    "0",
    "0",
    "0"
   ],
   [
    "-9/26",
    "0",
    "-225/26",
    "0",
    "-9/2"
   ],
   [
    "0",
    "-25/18",
    "0",
    "-91/9",
    "0"
   ],
   [
    "0",
    "0",
    "-18/7",
    "0",
    "-45/7"
   ],
   [
    "0",
    "-2/9",
    "0",
    "-70/9",
    "0"
   ]
  ],
  "Tfloat": [
   [
    1.3552527156068805e-19,
    -18.00000000000001,
    9.274098583106716e-18,
    2.408179825424534e-14,
    -3.76968755356493e-18
   ],
   [
    -0.3461538461538462,
    -7.487481669814402e-19,
    -8.653846153846148,
    -1.4620975963654958e-17,
    -4.499999999999999
   ],
   [
    -9.833350391546178e-20,
    -1.3888888888888884,
    -8.840667767523672e-18,
    -10.111111111111112,
    3.4253125248942976e-18
   ],
   [
    1.9617993425479263e-17,
    -2.402719100196785e-19,
    -2.5714285714285716,
    -1.1288335544332713e-18,
    -6.42857142857143
   ],
   [
    1.134065764463884e-20,
    -0.2222222222222222,
    -3.2312784323918635e-19,
    -7.7777777777777795,
    1.9217340094319753e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-9",
    "0",
    "0",
    "0"
   ],
   [
    "-9/52",
    "-9/4",
    "-225/52",
    "0",
    "-9/4"
   ],
   [
    "0",
    "-25/36",
    "-13/4",
    "-91/18",
    "0"
   ],
   [
    "0",
    "0",
    "-9/7",
    "-9/2",
    "-45/14"
   ],
   [
    "0",
    "-1/9",
    "0",
    "-35/9",
    "-5"
   ]
  ],
  "T14": [
   [
    "0",
    "9",
    "0",
    "0",
    "0"
   ],
   [
    "9/52",
    "-9/4",
    "225/52",
    "0",
    "9/4"
   ],
   [
    "0",
    "25/36",
    "-13/4",
    "91/18",
    "0"
   ],
   [
    "0",
    "0",
    "9/7",
    "-9/2",
    "45/14"
   ],
   [
    "0",
    "1/9",
    "0",
    "35/9",
    "-5"
   ]
  ],
  "dAA_over_NA": 253.125,
  "dAA_over_NA_rat": "2025/8",
  "trOm": [
   0.0,
   4212.0,
   -9477.0,
   41593.5
  ],
  "trOmS": [
   468.0,
   2106.0,
   0.0,
   -1053.0
  ],
  "mu": [
   -13.499999999999993,
   -202.49999999999991,
   -3262.4999999999986
  ],
  "idI": -40.49999999999997,
  "idII": 17.999999999999872,
  "errors": {
   "idem": 1.2434497875801753e-14,
   "orth": 1.0429157537572564e-14,
   "comp": 1.4876988529977098e-14,
   "closure": 1.3855583347321954e-13,
   "conservation": 5.3734794391857577e-14,
   "born": 2.2426505097428162e-14,
   "detailed_balance": 1.3642420526593924e-12
  },
  "seconds": 0.5934710502624512
 },
 {
  "name": "E6",
  "phys": "E6",
  "NA": 78,
  "CA": 12.0,
  "rank": 6,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "12",
    "s": -1,
    "dim": 78
   },
   {
    "C": "18",
    "s": 1,
    "dim": 650
   },
   {
    "C": "24",
    "s": -1,
    "dim": 2925
   },
   {
    "C": "26",
    "s": 1,
    "dim": 2430
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-24",
    "0",
    "0",
    "0"
   ],
   [
    "-4/13",
    "0",
    "-25/2",
    "0",
    "-135/26"
   ],
   [
    "0",
    "-3/2",
    "0",
    "-27/2",
    "0"
   ],
   [
    "0",
    "0",
    "-3",
    "0",
    "-9"
   ],
   [
    "0",
    "-1/6",
    "0",
    "-65/6",
    "0"
   ]
  ],
  "Tfloat": [
   [
    1.2579525206402306e-19,
    -23.99999999999998,
    1.912643832487262e-17,
    1.850830223294017e-14,
    3.7496715134575627e-17
   ],
   [
    -0.3076923076923077,
    1.5308564008085908e-18,
    -12.499999999999977,
    3.4286735369199984e-18,
    -5.192307692307695
   ],
   [
    -6.477412979208341e-21,
    -1.4999999999999987,
    7.200214427530913e-19,
    -13.5,
    -3.3773731674594745e-18
   ],
   [
    7.050934306187554e-18,
    2.4755640715577924e-19,
    -2.9999999999999964,
    -8.118110489001662e-19,
    -8.999999999999998
   ],
   [
    7.380743184330769e-21,
    -0.1666666666666668,
    1.2216648676814366e-18,
    -10.833333333333336,
    -8.306543385095059e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-12",
    "0",
    "0",
    "0"
   ],
   [
    "-2/13",
    "-3",
    "-25/4",
    "0",
    "-135/52"
   ],
   [
    "0",
    "-3/4",
    "-9/2",
    "-27/4",
    "0"
   ],
   [
    "0",
    "0",
    "-3/2",
    "-6",
    "-9/2"
   ],
   [
    "0",
    "-1/12",
    "0",
    "-65/12",
    "-13/2"
   ]
  ],
  "T14": [
   [
    "0",
    "12",
    "0",
    "0",
    "0"
   ],
   [
    "2/13",
    "-3",
    "25/4",
    "0",
    "135/52"
   ],
   [
    "0",
    "3/4",
    "-9/2",
    "27/4",
    "0"
   ],
   [
    "0",
    "0",
    "3/2",
    "-6",
    "9/2"
   ],
   [
    "0",
    "1/12",
    "0",
    "65/12",
    "-13/2"
   ]
  ],
  "dAA_over_NA": 540.0,
  "dAA_over_NA_rat": "540",
  "trOm": [
   0.0,
   11232.0,
   -33696.0,
   176904.0
  ],
  "trOmS": [
   936.0,
   5616.0,
   -8.881784197001252e-15,
   -25272.0
  ],
  "mu": [
   -17.99999999999998,
   -359.99999999999966,
   -7559.9999999999945
  ],
  "idI": -71.99999999999986,
  "idII": 215.9999999999991,
  "errors": {
   "idem": 4.6074255521944e-15,
   "orth": 8.833211939673902e-15,
   "comp": 5.218048215738236e-15,
   "closure": 5.906386491005833e-14,
   "conservation": 1.092459456231154e-13,
   "born": 1.7763568394002505e-14,
   "detailed_balance": 7.275957614183426e-12
  },
  "seconds": 0.8245558738708496
 },
 {
  "name": "E7",
  "phys": "E7",
  "NA": 133,
  "CA": 18.0,
  "rank": 7,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "18",
    "s": -1,
    "dim": 133
   },
   {
    "C": "28",
    "s": 1,
    "dim": 1539
   },
   {
    "C": "36",
    "s": -1,
    "dim": 8645
   },
   {
    "C": "38",
    "s": 1,
    "dim": 7371
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-36",
    "0",
    "0",
    "0"
   ],
   [
    "-36/133",
    "0",
    "-144/7",
    "0",
    "-117/19"
   ],
   [
    "0",
    "-16/9",
    "0",
    "-182/9",
    "0"
   ],
   [
    "0",
    "0",
    "-18/5",
    "0",
    "-72/5"
   ],
   [
    "0",
    "-1/9",
    "0",
    "-152/9",
    "0"
   ]
  ],
  "Tfloat": [
   [
    3.439081139227979e-20,
    -35.99999999999994,
    -1.683855644726391e-17,
    1.675275411391491e-13,
    -2.6428446941340363e-18
   ],
   [
    -0.27067669172932324,
    4.594046298117384e-19,
    -20.571428571428537,
    3.869071010851385e-18,
    -6.1578947368420796
   ],
   [
    -2.3919273214018893e-20,
    -1.7777777777777752,
    -5.56996311188133e-18,
    -20.22222222222221,
    -3.0015546887604055e-17
   ],
   [
    1.735266935712389e-17,
    -6.988056107679559e-20,
    -3.5999999999999965,
    -1.441673264713135e-18,
    -14.399999999999995
   ],
   [
    1.154503566485863e-21,
    -0.11111111111111058,
    3.1303447987886414e-18,
    -16.888888888888882,
    -2.964209622116837e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-18",
    "0",
    "0",
    "0"
   ],
   [
    "-18/133",
    "-9/2",
    "-72/7",
    "0",
    "-117/38"
   ],
   [
    "0",
    "-8/9",
    "-7",
    "-91/9",
    "0"
   ],
   [
    "0",
    "0",
    "-9/5",
    "-9",
    "-36/5"
   ],
   [
    "0",
    "-1/18",
    "0",
    "-76/9",
    "-19/2"
   ]
  ],
  "T14": [
   [
    "0",
    "18",
    "0",
    "0",
    "0"
   ],
   [
    "18/133",
    "-9/2",
    "72/7",
    "0",
    "117/38"
   ],
   [
    "0",
    "8/9",
    "-7",
    "91/9",
    "0"
   ],
   [
    "0",
    "0",
    "9/5",
    "-9",
    "36/5"
   ],
   [
    "0",
    "1/18",
    "0",
    "76/9",
    "-19/2"
   ]
  ],
  "dAA_over_NA": 1620.0000000000005,
  "dAA_over_NA_rat": "1620",
  "trOm": [
   -5.995204332975845e-15,
   43092.0,
   -193914.0,
   1378944.0
  ],
  "trOmS": [
   2394.0,
   21546.0,
   5.897504706808832e-13,
   -366282.0
  ],
  "mu": [
   -26.999999999999943,
   -809.9999999999982,
   -25019.999999999935
  ],
  "idI": -161.99999999999977,
  "idII": 1223.9999999999984,
  "errors": {
   "idem": 3.441691376337985e-14,
   "orth": 3.284959110283481e-14,
   "comp": 3.086420008457935e-14,
   "closure": 5.782041512247815e-13,
   "conservation": 3.481659405224491e-13,
   "born": 9.592326932761353e-14,
   "detailed_balance": 4.3655745685100555e-11
  },
  "seconds": 4.033458471298218
 },
 {
  "name": "E8",
  "phys": "E8",
  "NA": 248,
  "CA": 30.0,
  "rank": 8,
  "chans": [
   {
    "C": "0",
    "s": 1,
    "dim": 1
   },
   {
    "C": "30",
    "s": -1,
    "dim": 248
   },
   {
    "C": "48",
    "s": 1,
    "dim": 3875
   },
   {
    "C": "60",
    "s": -1,
    "dim": 30380
   },
   {
    "C": "62",
    "s": 1,
    "dim": 27000
   }
  ],
  "singlet": 0,
  "adj_a": 1,
  "T": [
   [
    "0",
    "-60",
    "0",
    "0",
    "0"
   ],
   [
    "-15/62",
    "0",
    "-75/2",
    "0",
    "-225/31"
   ],
   [
    "0",
    "-12/5",
    "0",
    "-168/5",
    "0"
   ],
   [
    "0",
    "0",
    "-30/7",
    "0",
    "-180/7"
   ],
   [
    "0",
    "-1/15",
    "0",
    "-434/15",
    "0"
   ]
  ],
  "Tfloat": [
   [
    -6.754404663266275e-20,
    -59.99999999999967,
    5.758162763806866e-17,
    -1.4374727012150571e-12,
    2.7398838126618526e-17
   ],
   [
    -0.24193548387096694,
    -9.133528946599836e-19,
    -37.50000000000005,
    2.5260715664904905e-17,
    -7.25806451612887
   ],
   [
    1.7923810477301078e-20,
    -2.4000000000000035,
    1.145972717641594e-17,
    -33.60000000000006,
    -1.0877435664941545e-18
   ],
   [
    -4.614486454530731e-17,
    -1.35086308864132e-20,
    -4.285714285714292,
    -1.421449765353513e-17,
    -25.714285714285683
   ],
   [
    -2.8232696740660033e-22,
    -0.0666666666666653,
    4.309729357442783e-18,
    -28.93333333333334,
    5.644944669745363e-18
   ]
  ],
  "T12": [
   [
    "0",
    "-30",
    "0",
    "0",
    "0"
   ],
   [
    "-15/124",
    "-15/2",
    "-75/4",
    "0",
    "-225/62"
   ],
   [
    "0",
    "-6/5",
    "-12",
    "-84/5",
    "0"
   ],
   [
    "0",
    "0",
    "-15/7",
    "-15",
    "-90/7"
   ],
   [
    "0",
    "-1/30",
    "0",
    "-217/15",
    "-31/2"
   ]
  ],
  "T14": [
   [
    "0",
    "30",
    "0",
    "0",
    "0"
   ],
   [
    "15/124",
    "-15/2",
    "75/4",
    "0",
    "225/62"
   ],
   [
    "0",
    "6/5",
    "-12",
    "84/5",
    "0"
   ],
   [
    "0",
    "0",
    "15/7",
    "-15",
    "90/7"
   ],
   [
    "0",
    "1/30",
    "0",
    "217/15",
    "-31/2"
   ]
  ],
  "dAA_over_NA": 6750.000000000003,
  "dAA_over_NA_rat": "6750",
  "trOm": [
   -1.8207657603852567e-14,
   223200.0,
   -1674000.0,
   18414000.0
  ],
  "trOmS": [
   7440.0,
   111600.0,
   5.144329406903125e-12,
   -6696000.0
  ],
  "mu": [
   -44.999999999999886,
   -2249.9999999999923,
   -114299.99999999949
  ],
  "idI": -450.0000000000008,
  "idII": 7200.000000000022,
  "errors": {
   "idem": 1.305622276959184e-13,
   "orth": 1.0465066313525284e-13,
   "comp": 8.304468224196171e-14,
   "closure": 2.2213342276700132e-12,
   "conservation": 1.971756091734278e-12,
   "born": 2.913225216616411e-13,
   "detailed_balance": 3.4924596548080444e-10
  },
  "seconds": 34.12679743766785
 }
]

==> anc/numbers/deposit/colorN4/d01_color.out <==
== A1 = SU(2): N_A = 3, C_A = 2 (dual Coxeter normalization), 0.0 s
   channels (C_R, swap, dim): [('0', 1, 1), ('2', -1, 3), ('6', 1, 5)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-4', '0']
     C=     2 s=-1   ['-4/3', '0', '-5/3']
     C=     6 s=+1   ['0', '-1', '0']
   dAA/N_A = 20/3 (6.66666666667);  dAA/(N_A C_A^4) = 0.416666666667
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.5]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.5000000000]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.375]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -60 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -60]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '0.0e+00', 'orth': '0.0e+00', 'comp': '1.1e-16', 'closure': '1.1e-16', 'conservation': '2.2e-16', 'born': '1.1e-16', 'detailed_balance': '8.9e-16'}
== A2 = SU(3): N_A = 8, C_A = 3 (dual Coxeter normalization), 0.0 s
   channels (C_R, swap, dim): [('0', 1, 1), ('3', 1, 8), ('3', -1, 8), ('6', -1, 20), ('8', 1, 27)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-6', '0', '0']
     C=     3 s=+1   ['0', '0', '-3/2', '-3', '0']
     C=     3 s=-1   ['-3/4', '-3/2', '0', '0', '-9/4']
     C=     6 s=-1   ['0', '-6/5', '0', '0', '-9/5']
     C=     8 s=+1   ['0', '0', '-2/3', '-4/3', '0']
   dAA/N_A = 135/8 (16.875);  dAA/(N_A C_A^4) = 0.208333333333
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.2916666667]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.2916666667]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.1666666667]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -157.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -157.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '2.2e-16', 'orth': '2.3e-16', 'comp': '4.4e-16', 'closure': '7.8e-16', 'conservation': '8.9e-16', 'born': '4.4e-16', 'detailed_balance': '7.1e-15'}
== A3 = SU(4)=SO(6): N_A = 15, C_A = 4 (dual Coxeter normalization), 0.1 s
   channels (C_R, swap, dim): [('0', 1, 1), ('4', 1, 15), ('4', -1, 15), ('6', 1, 20), ('8', -1, 90), ('10', 1, 84)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-8', '0', '0', '0']
     C=     4 s=+1   ['0', '0', '-2', '0', '-4', '0']
     C=     4 s=-1   ['-8/15', '-2', '0', '-2/3', '0', '-14/5']
     C=     6 s=+1   ['0', '0', '-1/2', '0', '-9/2', '0']
     C=     8 s=-1   ['0', '-2/3', '0', '-1', '0', '-7/3']
     C=    10 s=+1   ['0', '0', '-1/2', '0', '-5/2', '0']
   dAA/N_A = 104/3 (34.6666666667);  dAA/(N_A C_A^4) = 0.135416666667
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.21875]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.2187500000]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, -0.0, 0.09375]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -336 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -336]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '1.4e-15', 'orth': '2.0e-15', 'comp': '2.2e-15', 'closure': '8.9e-15', 'conservation': '8.9e-15', 'born': '1.5e-15', 'detailed_balance': '7.1e-15'}
== A4 = SU(5): N_A = 24, C_A = 5 (dual Coxeter normalization), 0.1 s
   channels (C_R, swap, dim): [('0', 1, 1), ('5', 1, 24), ('5', -1, 24), ('8', 1, 75), ('10', -1, 252), ('12', 1, 200)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-10', '0', '0', '0']
     C=     5 s=+1   ['0', '0', '-5/2', '0', '-5', '0']
     C=     5 s=-1   ['-5/12', '-5/2', '0', '-5/4', '0', '-10/3']
     C=     8 s=+1   ['0', '0', '-2/5', '0', '-28/5', '0']
     C=    10 s=-1   ['0', '-10/21', '0', '-5/3', '0', '-20/7']
     C=    12 s=+1   ['0', '0', '-2/5', '0', '-18/5', '0']
   dAA/N_A = 1525/24 (63.5416666667);  dAA/(N_A C_A^4) = 0.101666666667
   Tr Om^m / (N_A C_A^m), m=1..4: [-0.0, 1.0, -0.25, 0.185]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1850000000]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.06]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -622.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -622.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '1.3e-15', 'orth': '1.4e-15', 'comp': '1.7e-15', 'closure': '9.3e-15', 'conservation': '7.9e-15', 'born': '1.6e-15', 'detailed_balance': '1.4e-14'}
== A5 = SU(6): N_A = 35, C_A = 6 (dual Coxeter normalization), 0.2 s
   channels (C_R, swap, dim): [('0', 1, 1), ('6', 1, 35), ('6', -1, 35), ('10', 1, 189), ('12', -1, 560), ('14', 1, 405)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-12', '0', '0', '0']
     C=     6 s=+1   ['0', '0', '-3', '0', '-6', '0']
     C=     6 s=-1   ['-12/35', '-3', '0', '-9/5', '0', '-27/7']
     C=    10 s=+1   ['0', '0', '-1/3', '0', '-20/3', '0']
     C=    12 s=-1   ['0', '-3/8', '0', '-9/4', '0', '-27/8']
     C=    14 s=+1   ['0', '0', '-1/3', '0', '-14/3', '0']
   dAA/N_A = 108 (108);  dAA/(N_A C_A^4) = 0.0833333333333
   Tr Om^m / (N_A C_A^m), m=1..4: [-0.0, 1.0, -0.25, 0.1666666667]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1666666667]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.0416666667]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -1044 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -1044]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '2.1e-15', 'orth': '1.4e-15', 'comp': '3.1e-15', 'closure': '2.2e-14', 'conservation': '9.3e-15', 'born': '3.1e-15', 'detailed_balance': '2.8e-14'}
== B2 = SO(5)=Sp(4): N_A = 10, C_A = 3 (dual Coxeter normalization), 0.0 s
   channels (C_R, swap, dim): [('0', 1, 1), ('2', 1, 5), ('3', -1, 10), ('5', 1, 14), ('6', -1, 35), ('8', 1, 35)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-6', '0', '0', '0']
     C=     2 s=+1   ['0', '0', '-8/3', '0', '-7/3', '0']
     C=     3 s=-1   ['-3/5', '-4/3', '0', '-7/30', '0', '-7/3']
     C=     5 s=+1   ['0', '0', '-1/6', '0', '-10/3', '0']
     C=     6 s=-1   ['0', '-1/3', '0', '-4/3', '0', '-4/3']
     C=     8 s=+1   ['0', '0', '-2/3', '0', '-4/3', '0']
   dAA/N_A = 18 (18);  dAA/(N_A C_A^4) = 0.222222222222
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.3055555556]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.3055555556]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.1805555556]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -160.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -160.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '1.6e-14', 'orth': '1.7e-14', 'comp': '1.5e-14', 'closure': '5.1e-14', 'conservation': '3.2e-14', 'born': '5.3e-15', 'detailed_balance': '7.1e-15'}
== B3 = SO(7): N_A = 21, C_A = 5 (dual Coxeter normalization), 0.1 s
   channels (C_R, swap, dim): [('0', 1, 1), ('5', -1, 21), ('6', 1, 35), ('7', 1, 27), ('10', -1, 189), ('12', 1, 168)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-10', '0', '0', '0', '0']
     C=     5 s=-1   ['-10/21', '0', '-8/3', '-81/70', '0', '-16/5']
     C=     6 s=+1   ['0', '-8/5', '0', '0', '-27/5', '0']
     C=     7 s=+1   ['0', '-9/10', '0', '0', '-28/5', '0']
     C=    10 s=-1   ['0', '0', '-1', '-4/5', '0', '-16/5']
     C=    12 s=+1   ['0', '-2/5', '0', '0', '-18/5', '0']
   dAA/N_A = 695/12 (57.9166666667);  dAA/(N_A C_A^4) = 0.0926666666667
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.176]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1760000000]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.051]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -613.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -613.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '4.9e-14', 'orth': '6.8e-14', 'comp': '5.7e-14', 'closure': '3.1e-13', 'conservation': '3.1e-13', 'born': '1.1e-13', 'detailed_balance': '1.1e-13'}
== D4 = SO(8): N_A = 28, C_A = 6 (dual Coxeter normalization), 0.2 s
   channels (C_R, swap, dim): [('0', 1, 1), ('6', -1, 28), ('8', 1, 105), ('12', -1, 350), ('14', 1, 300)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-12', '0', '0', '0']
     C=     6 s=-1   ['-3/7', '0', '-5', '0', '-25/7']
     C=     8 s=+1   ['0', '-4/3', '0', '-20/3', '0']
     C=    12 s=-1   ['0', '0', '-2', '0', '-4']
     C=    14 s=+1   ['0', '-1/3', '0', '-14/3', '0']
   dAA/N_A = 90 (90);  dAA/(N_A C_A^4) = 0.0694444444444
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.1527777778]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1527777778]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.0277777778]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -1020 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -1020]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '9.3e-16', 'orth': '8.5e-16', 'comp': '1.1e-15', 'closure': '7.3e-15', 'conservation': '6.0e-15', 'born': '1.8e-15', 'detailed_balance': '5.7e-14'}
== B4 = SO(9): N_A = 36, C_A = 7 (dual Coxeter normalization), 0.3 s
   channels (C_R, swap, dim): [('0', 1, 1), ('7', -1, 36), ('9', 1, 44), ('10', 1, 126), ('14', -1, 594), ('16', 1, 495)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-14', '0', '0', '0', '0']
     C=     7 s=-1   ['-7/18', '0', '-275/126', '-4', '0', '-55/14']
     C=     9 s=+1   ['0', '-25/14', '0', '0', '-54/7', '0']
     C=    10 s=+1   ['0', '-8/7', '0', '0', '-55/7', '0']
     C=    14 s=-1   ['0', '0', '-4/7', '-5/3', '0', '-100/21']
     C=    16 s=+1   ['0', '-2/7', '0', '0', '-40/7', '0']
   dAA/N_A = 805/6 (134.166666667);  dAA/(N_A C_A^4) = 0.055879494655
   Tr Om^m / (N_A C_A^m), m=1..4: [-0.0, 1.0, -0.25, 0.139212828]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1392128280]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.014212828]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -1582.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -1582.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 0.99999999999998
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000002
   max errors: {'idem': '1.0e-13', 'orth': '1.1e-13', 'comp': '6.3e-14', 'closure': '5.0e-13', 'conservation': '4.6e-13', 'born': '1.5e-13', 'detailed_balance': '4.5e-13'}
== D5 = SO(10): N_A = 45, C_A = 8 (dual Coxeter normalization), 0.4 s
   channels (C_R, swap, dim): [('0', 1, 1), ('8', -1, 45), ('10', 1, 54), ('12', 1, 210), ('16', -1, 945), ('18', 1, 770)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-16', '0', '0', '0', '0']
     C=     8 s=-1   ['-16/45', '0', '-27/10', '-14/3', '0', '-77/18']
     C=    10 s=+1   ['0', '-9/4', '0', '0', '-35/4', '0']
     C=    12 s=+1   ['0', '-1', '0', '0', '-9', '0']
     C=    16 s=-1   ['0', '0', '-1/2', '-2', '0', '-11/2']
     C=    18 s=+1   ['0', '-1/4', '0', '0', '-27/4', '0']
   dAA/N_A = 584/3 (194.666666667);  dAA/(N_A C_A^4) = 0.0475260416667
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.130859375]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1308593750]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, -0.0, 0.005859375]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -2328 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -2328]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000001
   max errors: {'idem': '1.3e-14', 'orth': '1.5e-14', 'comp': '2.2e-14', 'closure': '1.9e-13', 'conservation': '1.0e-13', 'born': '5.4e-14', 'detailed_balance': '1.8e-12'}
== C2 = Sp(4)=USp(4): N_A = 10, C_A = 3 (dual Coxeter normalization), 0.0 s
   channels (C_R, swap, dim): [('0', 1, 1), ('2', 1, 5), ('3', -1, 10), ('5', 1, 14), ('6', -1, 35), ('8', 1, 35)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-6', '0', '0', '0']
     C=     2 s=+1   ['0', '0', '-8/3', '0', '-7/3', '0']
     C=     3 s=-1   ['-3/5', '-4/3', '0', '-7/30', '0', '-7/3']
     C=     5 s=+1   ['0', '0', '-1/6', '0', '-10/3', '0']
     C=     6 s=-1   ['0', '-1/3', '0', '-4/3', '0', '-4/3']
     C=     8 s=+1   ['0', '0', '-2/3', '0', '-4/3', '0']
   dAA/N_A = 18 (18);  dAA/(N_A C_A^4) = 0.222222222222
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.3055555556]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.3055555556]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.1805555556]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -160.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -160.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '6.9e-15', 'orth': '8.1e-15', 'comp': '6.0e-15', 'closure': '1.9e-14', 'conservation': '2.1e-14', 'born': '3.6e-15', 'detailed_balance': '7.1e-15'}
== C3 = Sp(6)=USp(6): N_A = 21, C_A = 4 (dual Coxeter normalization), 0.1 s
   channels (C_R, swap, dim): [('0', 1, 1), ('3', 1, 14), ('4', -1, 21), ('7', 1, 90), ('8', -1, 189), ('10', 1, 126)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-8', '0', '0', '0']
     C=     3 s=+1   ['0', '0', '-25/8', '0', '-27/8', '0']
     C=     4 s=-1   ['-8/21', '-25/12', '0', '-15/28', '0', '-3']
     C=     7 s=+1   ['0', '0', '-1/8', '0', '-35/8', '0']
     C=     8 s=-1   ['0', '-1/4', '0', '-25/12', '0', '-5/3']
     C=    10 s=+1   ['0', '0', '-1/2', '0', '-5/2', '0']
   dAA/N_A = 235/6 (39.1666666667);  dAA/(N_A C_A^4) = 0.152994791667
   Tr Om^m / (N_A C_A^m), m=1..4: [-0.0, 1.0, -0.25, 0.236328125]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.2363281250]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, -0.0, 0.111328125]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -345 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -345]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '1.3e-14', 'orth': '1.4e-14', 'comp': '1.2e-14', 'closure': '5.3e-14', 'conservation': '4.9e-14', 'born': '2.0e-14', 'detailed_balance': '1.1e-13'}
== C4 = Sp(8)=USp(8): N_A = 36, C_A = 5 (dual Coxeter normalization), 0.3 s
   channels (C_R, swap, dim): [('0', 1, 1), ('4', 1, 27), ('5', -1, 36), ('9', 1, 308), ('10', -1, 594), ('12', 1, 330)]  singlet #0, 8a #2
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '0', '-10', '0', '0', '0']
     C=     4 s=+1   ['0', '0', '-18/5', '0', '-22/5', '0']
     C=     5 s=-1   ['-5/18', '-27/10', '0', '-77/90', '0', '-11/3']
     C=     9 s=+1   ['0', '0', '-1/10', '0', '-27/5', '0']
     C=    10 s=-1   ['0', '-1/5', '0', '-14/5', '0', '-2']
     C=    12 s=+1   ['0', '0', '-2/5', '0', '-18/5', '0']
   dAA/N_A = 1795/24 (74.7916666667);  dAA/(N_A C_A^4) = 0.119666666667
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.203]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.2030000000]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, 0.078]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -640.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -640.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '5.5e-14', 'orth': '3.9e-14', 'comp': '2.4e-14', 'closure': '1.1e-13', 'conservation': '1.0e-13', 'born': '1.7e-14', 'detailed_balance': '2.3e-13'}
== G2 = G2: N_A = 14, C_A = 4 (dual Coxeter normalization), 0.0 s
   channels (C_R, swap, dim): [('0', 1, 1), ('4', -1, 14), ('14/3', 1, 27), ('8', -1, 77), ('10', 1, 77)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-8', '0', '0', '0']
     C=     4 s=-1   ['-4/7', '0', '-75/28', '0', '-11/4']
     C=  14/3 s=+1   ['0', '-25/18', '0', '-77/18', '0']
     C=     8 s=-1   ['0', '0', '-3/2', '0', '-5/2']
     C=    10 s=+1   ['0', '-1/2', '0', '-5/2', '0']
   dAA/N_A = 100/3 (33.3333333333);  dAA/(N_A C_A^4) = 0.130208333333
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.2135416667]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.2135416667]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, -0.0, 0.0885416667]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -333.333333333 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -333.333333333]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '3.3e-14', 'orth': '2.1e-14', 'comp': '8.3e-15', 'closure': '3.7e-14', 'conservation': '5.3e-14', 'born': '1.7e-14', 'detailed_balance': '1.0e-16'}
== F4 = F4: N_A = 52, C_A = 9 (dual Coxeter normalization), 0.6 s
   channels (C_R, swap, dim): [('0', 1, 1), ('9', -1, 52), ('13', 1, 324), ('18', -1, 1274), ('20', 1, 1053)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-18', '0', '0', '0']
     C=     9 s=-1   ['-9/26', '0', '-225/26', '0', '-9/2']
     C=    13 s=+1   ['0', '-25/18', '0', '-91/9', '0']
     C=    18 s=-1   ['0', '0', '-18/7', '0', '-45/7']
     C=    20 s=+1   ['0', '-2/9', '0', '-70/9', '0']
   dAA/N_A = 2025/8 (253.125);  dAA/(N_A C_A^4) = 0.0385802469136
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.1219135802]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1219135802]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, -0.0030864198]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -3262.5 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -3262.5]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 0.99999999999999
   max errors: {'idem': '1.2e-14', 'orth': '1.0e-14', 'comp': '1.5e-14', 'closure': '1.4e-13', 'conservation': '5.4e-14', 'born': '2.2e-14', 'detailed_balance': '1.4e-12'}
== E6 = E6: N_A = 78, C_A = 12 (dual Coxeter normalization), 0.8 s
   channels (C_R, swap, dim): [('0', 1, 1), ('12', -1, 78), ('18', 1, 650), ('24', -1, 2925), ('26', 1, 2430)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-24', '0', '0', '0']
     C=    12 s=-1   ['-4/13', '0', '-25/2', '0', '-135/26']
     C=    18 s=+1   ['0', '-3/2', '0', '-27/2', '0']
     C=    24 s=-1   ['0', '0', '-3', '0', '-9']
     C=    26 s=+1   ['0', '-1/6', '0', '-65/6', '0']
   dAA/N_A = 540 (540);  dAA/(N_A C_A^4) = 0.0260416666667
   Tr Om^m / (N_A C_A^m), m=1..4: [0.0, 1.0, -0.25, 0.109375]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.1093750000]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, -0.0, -0.015625]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -7560 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -7560]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '4.6e-15', 'orth': '8.8e-15', 'comp': '5.2e-15', 'closure': '5.9e-14', 'conservation': '1.1e-13', 'born': '1.8e-14', 'detailed_balance': '7.3e-12'}
d01 done


==> anc/numbers/deposit/colorN4/d01_color.py <==
"""Task D, program 1: t-channel color data for four adjoint legs, every simple Lie algebra
exported by d00_export.g (GAP Chevalley bases), written independently of the lens programs.

Map picture.  A four-leg tensor X_{a1 a2 a3 a4} is a map M: A(x)A -> A(x)A with outputs
(legs 1,3) and inputs (legs 2,4), M[(a1,a3),(a2,a4)] = X_{a1 a2 a3 a4}.  U = delta12 delta34
is the identity map.  With rho_c = ad(b_c) and an invariant form g normalized so that the
adjoint Casimir sum_{cc'} g^{cc'} rho_c rho_c' equals C_A (chosen = dual Coxeter number):
   T1.T3 M = Omega M,      Omega = sum g^{cc'} rho_c (x) rho_c'
   T1.T2 M = - sum g^{cc'} (rho_c (x) 1) M (rho_c' (x) 1)
   T1.T4 M = - sum g^{cc'} (rho_c (x) 1) M (1 (x) rho_c')
(input legs carry the dual action M -> -M rho).  T^2_{s-u} = T1.T2 - T1.T4 (s = r = {1,2},
u = c = {1,4}, t = {1,3}).  Channels: joint eigenspaces of the A(x)A Casimir Cas = 2C_A + 2 Omega
and the swap S (legs 1<->3), found on the zero-weight block, which contains every irrep of A(x)A.
[T]_{RR'} = coefficient of Pi_R in T Pi_R' = Tr(Pi_R T Pi_R')/Tr(Pi_R); closure is checked.

Also computed from the explicit generators:
  d_A^{abcd} d_A^{abcd} (symmetrized adjoint trace, contracted with g^{-1}), directly;
  lemma values Tr Omega^m, Tr Omega^m S (m = 1..4), used in the analytic proof;
  moments mu_k = sum_R [T]_{8a,R} C_R^k, k = 0,1,2, and identities (I), (II).
Writes d01_color.json.  Usage: python3 d01_color.py [names...]
"""
import json
import sys
import time
from fractions import Fraction

import numpy as np
import scipy.sparse as sp

HERE = "SCRATCH/n4v/taskD/"
HDUAL = {"A": lambda n: n + 1, "B": lambda n: 2*n - 1, "C": lambda n: n + 1, "D": lambda n: 2*n - 2,
         "G": lambda n: 4, "F": lambda n: 9, "E": lambda n: {6: 12, 7: 18, 8: 30}[n]}
PHYS = {"A1": "SU(2)", "A2": "SU(3)", "A3": "SU(4)=SO(6)", "A4": "SU(5)", "A5": "SU(6)",
        "B2": "SO(5)=Sp(4)", "B3": "SO(7)", "D4": "SO(8)", "B4": "SO(9)", "D5": "SO(10)",
        "C2": "Sp(4)=USp(4)", "C3": "Sp(6)=USp(6)", "C4": "Sp(8)=USp(8)",
        "G2": "G2", "F4": "F4", "E6": "E6", "E7": "E7", "E8": "E8"}


def rat(x, den=10**6):
    return Fraction(x).limit_denominator(den)


def load(name):
    lines = open(HERE + "sc/" + name + ".txt").read().split("\n")
    n, r, npos = map(int, lines[0].split())
    rows, cols, vals, which = [], [], [], []
    for ln in lines[1:]:
        if not ln.strip():
            continue
        i, j, k, c = ln.split()
        which.append(int(i) - 1); rows.append(int(k) - 1); cols.append(int(j) - 1); vals.append(float(Fraction(c)))
    which, rows, cols, vals = map(np.array, (which, rows, cols, vals))
    rho = []
    for c in range(n):
        m = which == c
        rho.append(sp.csr_matrix((vals[m], (rows[m], cols[m])), shape=(n, n)))
    return n, r, npos, rho


def analyse(name, verbose=True):
    t0 = time.time()
    n, r, npos, rho = load(name)
    CA = float(HDUAL[name[0]](int(name[1:])))
    # Jacobi check: rho is a representation, [rho_i, rho_j] = sum_k c_ij^k rho_k
    # (checked on a sample of pairs to keep E8 cheap; all pairs for n <= 52)
    pairs = [(i, j) for i in range(n) for j in range(n)] if n <= 52 else [(i, (7*i + 3) % n) for i in range(n)]
    for (i, j) in pairs:
        lhs = rho[i] @ rho[j] - rho[j] @ rho[i]
        col = rho[i][:, [j]].toarray().ravel()          # [b_i, b_j] = sum_k col_k b_k
        rhs = sum((col[k]*rho[k] for k in np.nonzero(col)[0]), sp.csr_matrix((n, n)))
        assert abs(lhs - rhs).max() < 1e-12 if (lhs - rhs).nnz else True, ("Jacobi", i, j)
    # Killing form and normalized inverse form
    V = sp.vstack([m.reshape(1, n*n) for m in rho]).tocsr()
    Wt = sp.vstack([m.T.reshape(1, n*n) for m in rho]).tocsr()
    kappa = (V @ Wt.T).toarray()
    ginv = CA*np.linalg.inv(kappa)
    ginv[np.abs(ginv) < 1e-13] = 0.0
    rho_up = [sum((ginv[c, cp]*rho[cp] for cp in np.nonzero(ginv[c])[0]), sp.csr_matrix((n, n))) for c in range(n)]
    cas_adj = sum((rho[c] @ rho_up[c] for c in range(n)), sp.csr_matrix((n, n))).toarray()
    assert np.allclose(cas_adj, CA*np.eye(n), atol=1e-10), "adjoint Casimir"
    NA = n
    # weights: Cartan = last r basis elements, acting diagonally
    H = [rho[n - r + i].toarray() for i in range(r)]
    for h in H:
        assert np.allclose(h, np.diag(np.diag(h))), "Cartan not diagonal"
    wt = np.array([np.diag(h) for h in H]).T                    # n x r
    I = sp.identity(n, format="csr")
    N2 = n*n
    Omega = sum((sp.kron(rho[c], rho_up[c], format="csr") for c in range(n)), sp.csr_matrix((N2, N2)))
    # swap S: (a,b) -> (b,a)
    idx = np.arange(N2)
    a_, b_ = idx // n, idx % n
    S = sp.csr_matrix((np.ones(N2), (b_*n + a_, idx)), shape=(N2, N2))
    Cas = 2*CA*sp.identity(N2, format="csr") + 2*Omega
    # zero-weight block
    wsum = wt[a_] + wt[b_]
    z = np.nonzero(np.all(np.abs(wsum) < 1e-9, axis=1))[0]
    Cz = Cas[z][:, z].toarray(); Sz = S[z][:, z].toarray()
    ev = np.linalg.eigvals(Cz)
    assert np.max(np.abs(ev.imag)) < 1e-8
    cvals = sorted({rat(x, 1000) for x in ev.real})
    for x in ev.real:
        assert min(abs(x - float(c)) for c in cvals) < 1e-8
    # spectral projectors (polynomials in Cas), then split by S
    def Q(cv, M, Id):
        P = Id.copy()
        for c2 in cvals:
            if c2 != cv:
                P = P @ ((M - float(c2)*Id)/float(cv - c2))
        return P
    chans = []
    for cv in cvals:
        Qz = Q(cv, Cz, np.eye(len(z)))
        for s in (+1, -1):
            Pz = Qz @ (np.eye(len(z)) + s*Sz)/2
            if np.linalg.matrix_rank(Pz, tol=1e-7) > 0:
                chans.append((cv, s))
    Idn = sp.identity(N2, format="csr")
    Pis = []
    for (cv, s) in chans:
        Qf = Q(cv, Cas, Idn)
        P = (Qf @ (Idn + s*S)/2).tocsr()
        P.data[np.abs(P.data) < 1e-12] = 0; P.eliminate_zeros()
        Pis.append(P)
    dims = [P.diagonal().sum() for P in Pis]
    # projector checks
    err_idem = max(abs(P @ P - P).max() for P in Pis)
    err_orth = max((abs(Pis[i] @ Pis[j]).max() if (Pis[i] @ Pis[j]).nnz else 0.0)
                   for i in range(len(Pis)) for j in range(len(Pis)) if i != j)
    err_comp = abs(sum(Pis, sp.csr_matrix((N2, N2))) - Idn).max()
    assert err_idem < 1e-8 and err_orth < 1e-8 and err_comp < 1e-8, (err_idem, err_orth, err_comp)
    dimsI = [int(round(d)) for d in dims]
    assert max(abs(d - di) for d, di in zip(dims, dimsI)) < 1e-7
    # channel names
    i1 = [k for k, (cv, s) in enumerate(chans) if cv == 0][0]
    i8a = [k for k, (cv, s) in enumerate(chans) if abs(float(cv) - CA) < 1e-9 and s == -1]
    assert len(i8a) == 1 and dimsI[i8a[0]] == NA
    i8a = i8a[0]
    # T operators on projectors
    R1 = [sp.kron(rho[c], I, format="csr") for c in range(n)]
    R1u = [sp.kron(rho_up[c], I, format="csr") for c in range(n)]
    R3u = [sp.kron(I, rho_up[c], format="csr") for c in range(n)]

    def T12(M):
        return -sum((R1[c] @ M @ R1u[c] for c in range(n)), sp.csr_matrix((N2, N2)))

    def T14(M):
        return -sum((R1[c] @ M @ R3u[c] for c in range(n)), sp.csr_matrix((N2, N2)))
    nR = len(Pis)
    Tm = np.zeros((nR, nR)); T12m = np.zeros((nR, nR)); T14m = np.zeros((nR, nR))
    err_clos = 0.0; err_cons = 0.0
    for j, P in enumerate(Pis):
        A12 = T12(P); A14 = T14(P); A13 = (Omega @ P).tocsr()
        cons = A12 + A13 + A14 + CA*P                          # color conservation: sum_j T1.Tj = -C_A
        err_cons = max(err_cons, abs(cons).max() if cons.nnz else 0.0)
        TP = A12 - A14
        for i, Pi in enumerate(Pis):
            Tm[i, j] = (Pi @ TP).diagonal().sum()/dims[i]
            T12m[i, j] = (Pi @ A12).diagonal().sum()/dims[i]
            T14m[i, j] = (Pi @ A14).diagonal().sum()/dims[i]
        res = TP - sum((Tm[i, j]*Pis[i] for i in range(nR)), sp.csr_matrix((N2, N2)))
        err_clos = max(err_clos, abs(res).max() if res.nnz else 0.0)
    assert err_clos < 1e-8, ("closure", err_clos)
    assert err_cons < 1e-8, ("conservation", err_cons)
    # Born tensor: -T1.T3 U = sum_R (C_A - C_R/2) Pi_R
    born = -Omega
    res = born - sum(((CA - float(chans[i][0])/2)*Pis[i] for i in range(nR)), sp.csr_matrix((N2, N2)))
    err_born = abs(res).max() if res.nnz else 0.0
    assert err_born < 1e-8
    # detailed balance
    err_db = max(abs(dims[i]*Tm[i, j] - dims[j]*Tm[j, i]) for i in range(nR) for j in range(nR))
    assert err_db < 1e-7
    # lemma traces
    Om2 = (Omega @ Omega).tocsr()
    OmS = (Omega @ S).tocsr()
    trOm = [Omega.diagonal().sum(), Om2.diagonal().sum(), Om2.multiply(Omega.T).sum(), Om2.multiply(Om2.T).sum()]
    trOmS = [OmS.diagonal().sum(), (Omega @ OmS).diagonal().sum(), Om2.multiply(OmS.T).sum(),
             Om2.multiply((Om2 @ S).T).sum()]
    # d_A d_A directly: T_{abcd} = Tr(rho_a rho_b rho_c rho_d) covariant, T^{abcd} contravariant
    dAA = direct_dAA(n, rho, rho_up)
    # moments of row 8a
    C = [float(cv) for (cv, s) in chans]
    mu = [sum(Tm[i8a, R]*C[R]**k for R in range(nR)) for k in range(3)]
    idI = sum(Tm[i8a, R]*(2*CA - C[R]) for R in range(nR))
    idII = sum(Tm[i8a, R]*(2*CA - C[R])*(CA - C[R]) for R in range(nR))
    out = dict(name=name, phys=PHYS[name], NA=NA, CA=CA, rank=r,
               chans=[dict(C=str(cv), s=s, dim=d) for (cv, s), d in zip(chans, dimsI)],
               singlet=i1, adj_a=i8a,
               T=[[str(rat(x)) for x in row] for row in Tm], Tfloat=Tm.tolist(),
               T12=[[str(rat(x)) for x in row] for row in T12m], T14=[[str(rat(x)) for x in row] for row in T14m],
               dAA_over_NA=dAA/NA, dAA_over_NA_rat=str(rat(dAA/NA, 10**5)),
               trOm=[float(t) for t in trOm], trOmS=[float(t) for t in trOmS], mu=[float(m) for m in mu], idI=float(idI), idII=float(idII),
               errors=dict(idem=err_idem, orth=err_orth, comp=err_comp, closure=err_clos, conservation=err_cons,
                           born=err_born, detailed_balance=err_db),
               seconds=time.time() - t0)
    if verbose:
        report(out)
    return out


def direct_dAA(n, rho, rho_up):
    """d_{abcd} d^{abcd}, with d = symmetrized trace; uses sparse pair products and sorted keys."""
    def pair_products(R):
        # P[(a,b),(i,j)] = (R_a R_b)_{ij}
        R1 = sp.vstack(R).tocsr()                           # rows (a,i), cols k
        R2 = sp.hstack(R).tocsr()                           # rows k, cols (b,j)
        Pab = (R1 @ R2).tocoo()                              # rows (a,i), cols (b,j)
        a, i = Pab.row // n, Pab.row % n
        b, j = Pab.col // n, Pab.col % n
        return sp.csr_matrix((Pab.data, (a*n + b, i*n + j)), shape=(n*n, n*n))

    def four(R):
        P = pair_products(R)
        # T[(a,b),(c,d)] = sum_{ij} P[(a,b),(i,j)] P[(c,d),(j,i)]
        Pc = P.tocoo()
        i, j = Pc.col // n, Pc.col % n
        Pt = sp.csr_matrix((Pc.data, (Pc.row, j*n + i)), shape=(n*n, n*n))
        Tt = (P @ Pt.T).tocoo()
        Tt.data[np.abs(Tt.data) < 1e-12] = 0
        m = Tt.data != 0
        a, b = Tt.row[m] // n, Tt.row[m] % n
        c, d = Tt.col[m] // n, Tt.col[m] % n
        return a.astype(np.int64), b.astype(np.int64), c.astype(np.int64), d.astype(np.int64), Tt.data[m]
    a, b, c, d, tv = four(rho)
    key = ((a*n + b)*n + c)*n + d
    order = np.argsort(key); key = key[order]; tv = tv[order]

    def lookup(a1, b1, c1, d1):
        k = ((a1*n + b1)*n + c1)*n + d1
        pos = np.searchsorted(key, k)
        pos = np.minimum(pos, len(key) - 1)
        return np.where(key[pos] == k, tv[pos], 0.0)
    A, B, Cc, D, tu = four(rho_up)
    dcov = (lookup(A, B, Cc, D) + lookup(A, Cc, B, D) + lookup(A, B, D, Cc))/3
    return float(np.sum(dcov*tu))


def report(o):
    print(f"== {o['name']} = {o['phys']}: N_A = {o['NA']}, C_A = {o['CA']:g} (dual Coxeter normalization), "
          f"{o['seconds']:.1f} s")
    print("   channels (C_R, swap, dim):", [(c['C'], c['s'], c['dim']) for c in o['chans']],
          f" singlet #{o['singlet']}, 8a #{o['adj_a']}")
    print("   [T^2_{s-u}]_{RR'} (row R, column R'):")
    for c, row in zip(o["chans"], o["T"]):
        print(f"     C={c['C']:>6s} s={c['s']:+d}  ", row)
    CA, NA = o["CA"], o["NA"]
    y = o["dAA_over_NA"]
    print(f"   dAA/N_A = {o['dAA_over_NA_rat']} ({y:.12g});  dAA/(N_A C_A^4) = {y/CA**4:.12g}")
    tr = o["trOm"]; trs = o["trOmS"]
    print(f"   Tr Om^m / (N_A C_A^m), m=1..4: {[round(float(t)/(NA*CA**(k+1)), 10) for k, t in enumerate(tr)]}"
          f"   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = {(y + CA**4/12)/CA**4:.10f}]")
    print(f"   Tr Om^m S / (N_A C_A^m), m=1..4: {[round(float(t)/(NA*CA**(k+1)), 10) for k, t in enumerate(trs)]}"
          f"   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]")
    mu = o["mu"]
    print(f"   mu_0/C_A = {mu[0]/CA:.12g} [-3/2];  mu_1/C_A^2 = {mu[1]/CA**2:.12g} [-5/2];  "
          f"mu_2 = {mu[2]:.12g} [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = {-(25/6)*CA**3 - 8*y/CA:.12g}]")
    print(f"   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = {o['idI']/(-CA**2/2):.14f}")
    rhs = -(8/CA)*(y - CA**4/24)
    print(f"   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = {o['idII']/rhs:.14f}")
    print("   max errors:", {k: f"{v:.1e}" for k, v in o["errors"].items()})
    sys.stdout.flush()


if __name__ == "__main__":
    names = sys.argv[1:] or ["A1", "A2", "A3", "A4", "A5", "B2", "B3", "D4", "B4", "D5", "C2", "C3", "C4",
                             "G2", "F4", "E6"]
    res = []
    try:
        res = json.load(open(HERE + "d01_color.json"))
    except FileNotFoundError:
        pass
    for nm in names:
        o = analyse(nm)
        res = [x for x in res if x["name"] != nm] + [o]
    json.dump(res, open(HERE + "d01_color.json", "w"), indent=1)
    print("d01 done")


==> anc/numbers/deposit/colorN4/d01_color_E7.out <==
== E7 = E7: N_A = 133, C_A = 18 (dual Coxeter normalization), 4.0 s
   channels (C_R, swap, dim): [('0', 1, 1), ('18', -1, 133), ('28', 1, 1539), ('36', -1, 8645), ('38', 1, 7371)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-36', '0', '0', '0']
     C=    18 s=-1   ['-36/133', '0', '-144/7', '0', '-117/19']
     C=    28 s=+1   ['0', '-16/9', '0', '-182/9', '0']
     C=    36 s=-1   ['0', '0', '-18/5', '0', '-72/5']
     C=    38 s=+1   ['0', '-1/9', '0', '-152/9', '0']
   dAA/N_A = 1620 (1620);  dAA/(N_A C_A^4) = 0.0154320987654
   Tr Om^m / (N_A C_A^m), m=1..4: [-0.0, 1.0, -0.25, 0.0987654321]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.0987654321]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, -0.0262345679]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -25020 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -25020]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '3.4e-14', 'orth': '3.3e-14', 'comp': '3.1e-14', 'closure': '5.8e-13', 'conservation': '3.5e-13', 'born': '9.6e-14', 'detailed_balance': '4.4e-11'}
d01 done


==> anc/numbers/deposit/colorN4/d01_color_E8.out <==
== E8 = E8: N_A = 248, C_A = 30 (dual Coxeter normalization), 34.1 s
   channels (C_R, swap, dim): [('0', 1, 1), ('30', -1, 248), ('48', 1, 3875), ('60', -1, 30380), ('62', 1, 27000)]  singlet #0, 8a #1
   [T^2_{s-u}]_{RR'} (row R, column R'):
     C=     0 s=+1   ['0', '-60', '0', '0', '0']
     C=    30 s=-1   ['-15/62', '0', '-75/2', '0', '-225/31']
     C=    48 s=+1   ['0', '-12/5', '0', '-168/5', '0']
     C=    60 s=-1   ['0', '0', '-30/7', '0', '-180/7']
     C=    62 s=+1   ['0', '-1/15', '0', '-434/15', '0']
   dAA/N_A = 6750 (6750);  dAA/(N_A C_A^4) = 0.00833333333333
   Tr Om^m / (N_A C_A^m), m=1..4: [-0.0, 1.0, -0.25, 0.0916666667]   [lemma: 0, 1, -1/4, (dAA/N_A + C_A^4/12)/C_A^4 = 0.0916666667]
   Tr Om^m S / (N_A C_A^m), m=1..4: [1.0, 0.5, 0.0, -0.0333333333]   [lemma: 1, 1/2, 0 (crossed 3-chord diagram)]
   mu_0/C_A = -1.5 [-3/2];  mu_1/C_A^2 = -2.5 [-5/2];  mu_2 = -114300 [-(25/6)C_A^3 - 8 dAA/(C_A N_A) = -114300]
   (I)  sum_R [T]_(8a,R)(2C_A-C_R) / (-C_A^2/2) = 1.00000000000000
   (II) sum_R [T]_(8a,R)(2C_A-C_R)(C_A-C_R) / [-(8/C_A)(dAA/N_A - C_A^4/24)] = 1.00000000000000
   max errors: {'idem': '1.3e-13', 'orth': '1.0e-13', 'comp': '8.3e-14', 'closure': '2.2e-12', 'conservation': '2.0e-12', 'born': '2.9e-13', 'detailed_balance': '3.5e-10'}
d01 done


==> anc/numbers/deposit/colorN4/d01b_table.out <==
A1  SU(2)          N_A=   3 C_A=2  dAA/N_A=20/3  dAA/(N_A C_A^4)=5/12  refs=[('SU(N) N^2(N^2+36)/24', '5/12')]  agree=True
      channels: 1s(C=0), 3a(C=2), 5s(C=6)
      row 8a of T: ['-4/3', '0', '-5/3']
A2  SU(3)          N_A=   8 C_A=3  dAA/N_A=135/8  dAA/(N_A C_A^4)=5/24  refs=[('math-tools', '5/24'), ('SU(N) N^2(N^2+36)/24', '5/24')]  agree=True
      channels: 1s(C=0), 8s(C=3), 8a(C=3), 20a(C=6), 27s(C=8)
      row 8a of T: ['-3/4', '-3/2', '0', '0', '-9/4']
A3  SU(4)=SO(6)    N_A=  15 C_A=4  dAA/N_A=104/3  dAA/(N_A C_A^4)=13/96  refs=[('SU(N) N^2(N^2+36)/24', '13/96')]  agree=True
      channels: 1s(C=0), 15s(C=4), 15a(C=4), 20s(C=6), 90a(C=8), 84s(C=10)
      row 8a of T: ['-8/15', '-2', '0', '-2/3', '0', '-14/5']
A4  SU(5)          N_A=  24 C_A=5  dAA/N_A=1525/24  dAA/(N_A C_A^4)=61/600  refs=[('SU(N) N^2(N^2+36)/24', '61/600')]  agree=True
      channels: 1s(C=0), 24s(C=5), 24a(C=5), 75s(C=8), 252a(C=10), 200s(C=12)
      row 8a of T: ['-5/12', '-5/2', '0', '-5/4', '0', '-10/3']
A5  SU(6)          N_A=  35 C_A=6  dAA/N_A=108  dAA/(N_A C_A^4)=1/12  refs=[('SU(N) N^2(N^2+36)/24', '1/12')]  agree=True
      channels: 1s(C=0), 35s(C=6), 35a(C=6), 189s(C=10), 560a(C=12), 405s(C=14)
      row 8a of T: ['-12/35', '-3', '0', '-9/5', '0', '-27/7']
B2  SO(5)=Sp(4)    N_A=  10 C_A=3  dAA/N_A=18  dAA/(N_A C_A^4)=2/9  refs=[('math-tools', '2/9')]  agree=True
      channels: 1s(C=0), 5s(C=2), 10a(C=3), 14s(C=5), 35a(C=6), 35s(C=8)
      row 8a of T: ['-3/5', '-4/3', '0', '-7/30', '0', '-7/3']
B3  SO(7)          N_A=  21 C_A=5  dAA/N_A=695/12  dAA/(N_A C_A^4)=139/1500  refs=[('math-tools', '139/1500')]  agree=True
      channels: 1s(C=0), 21a(C=5), 35s(C=6), 27s(C=7), 189a(C=10), 168s(C=12)
      row 8a of T: ['-10/21', '0', '-8/3', '-81/70', '0', '-16/5']
D4  SO(8)          N_A=  28 C_A=6  dAA/N_A=90  dAA/(N_A C_A^4)=5/72  refs=[]  agree=True
      channels: 1s(C=0), 28a(C=6), 105s(C=8), 350a(C=12), 300s(C=14)
      row 8a of T: ['-3/7', '0', '-5', '0', '-25/7']
B4  SO(9)          N_A=  36 C_A=7  dAA/N_A=805/6  dAA/(N_A C_A^4)=115/2058  refs=[]  agree=True
      channels: 1s(C=0), 36a(C=7), 44s(C=9), 126s(C=10), 594a(C=14), 495s(C=16)
      row 8a of T: ['-7/18', '0', '-275/126', '-4', '0', '-55/14']
D5  SO(10)         N_A=  45 C_A=8  dAA/N_A=584/3  dAA/(N_A C_A^4)=73/1536  refs=[]  agree=True
      channels: 1s(C=0), 45a(C=8), 54s(C=10), 210s(C=12), 945a(C=16), 770s(C=18)
      row 8a of T: ['-16/45', '0', '-27/10', '-14/3', '0', '-77/18']
C2  Sp(4)=USp(4)   N_A=  10 C_A=3  dAA/N_A=18  dAA/(N_A C_A^4)=2/9  refs=[('math-tools', '2/9')]  agree=True
      channels: 1s(C=0), 5s(C=2), 10a(C=3), 14s(C=5), 35a(C=6), 35s(C=8)
      row 8a of T: ['-3/5', '-4/3', '0', '-7/30', '0', '-7/3']
C3  Sp(6)=USp(6)   N_A=  21 C_A=4  dAA/N_A=235/6  dAA/(N_A C_A^4)=235/1536  refs=[]  agree=True
      channels: 1s(C=0), 14s(C=3), 21a(C=4), 90s(C=7), 189a(C=8), 126s(C=10)
      row 8a of T: ['-8/21', '-25/12', '0', '-15/28', '0', '-3']
C4  Sp(8)=USp(8)   N_A=  36 C_A=5  dAA/N_A=1795/24  dAA/(N_A C_A^4)=359/3000  refs=[]  agree=True
      channels: 1s(C=0), 27s(C=4), 36a(C=5), 308s(C=9), 594a(C=10), 330s(C=12)
      row 8a of T: ['-5/18', '-27/10', '0', '-77/90', '0', '-11/3']
G2  G2             N_A=  14 C_A=4  dAA/N_A=100/3  dAA/(N_A C_A^4)=25/192  refs=[('math-tools', '25/192'), ('25/(12(N_A+2))', '25/192')]  agree=True
      channels: 1s(C=0), 14a(C=4), 27s(C=14/3), 77a(C=8), 77s(C=10)
      row 8a of T: ['-4/7', '0', '-75/28', '0', '-11/4']
F4  F4             N_A=  52 C_A=9  dAA/N_A=2025/8  dAA/(N_A C_A^4)=25/648  refs=[('math-tools', '25/648'), ('25/(12(N_A+2))', '25/648')]  agree=True
      channels: 1s(C=0), 52a(C=9), 324s(C=13), 1274a(C=18), 1053s(C=20)
      row 8a of T: ['-9/26', '0', '-225/26', '0', '-9/2']
E6  E6             N_A=  78 C_A=12  dAA/N_A=540  dAA/(N_A C_A^4)=5/192  refs=[('math-tools', '5/192'), ('25/(12(N_A+2))', '5/192')]  agree=True
      channels: 1s(C=0), 78a(C=12), 650s(C=18), 2925a(C=24), 2430s(C=26)
      row 8a of T: ['-4/13', '0', '-25/2', '0', '-135/26']
E7  E7             N_A= 133 C_A=18  dAA/N_A=1620  dAA/(N_A C_A^4)=5/324  refs=[('25/(12(N_A+2))', '5/324')]  agree=True
      channels: 1s(C=0), 133a(C=18), 1539s(C=28), 8645a(C=36), 7371s(C=38)
      row 8a of T: ['-36/133', '0', '-144/7', '0', '-117/19']
E8  E8             N_A= 248 C_A=30  dAA/N_A=6750  dAA/(N_A C_A^4)=1/120  refs=[('25/(12(N_A+2))', '1/120')]  agree=True
      channels: 1s(C=0), 248a(C=30), 3875s(C=48), 30380a(C=60), 27000s(C=62)
      row 8a of T: ['-15/62', '0', '-75/2', '0', '-225/31']


==> anc/numbers/deposit/colorN4/d01b_table.py <==
"""Summary of d01_color.json: channels, dAA/(N_A C_A^4) against independent references
(math-tools.md table, GAP+Sage, checked there against hep-ph/9802376; SU(N) closed form;
exceptional formula 25 C_A^4/(12(N_A+2)) for algebras with no quartic Casimir)."""
import json
from fractions import Fraction as Fr
res = {o["name"]: o for o in json.load(open("d01_color.json"))}
order = ["A1","A2","A3","A4","A5","B2","B3","D4","B4","D5","C2","C3","C4","G2","F4","E6","E7","E8"]
# reference dAA/N_A and C_A from HOME/.claude/math-tools.md sect. 4 (read, not computed here)
ref = {"A2": (Fr(135,8), Fr(3)), "B2": (Fr(9,8), Fr(3,2)), "C2": (Fr(18), Fr(3)), "B3": (Fr(695,192), Fr(5,2)),
       "G2": (Fr(25,12), Fr(2)), "F4": (Fr(25,128), Fr(3,2)), "E6": (Fr(5,12), Fr(2))}
for nm in order:
    o = res[nm]; CA = Fr(o["CA"]).limit_denominator(100); NA = o["NA"]
    y = Fr(o["dAA_over_NA_rat"])
    r = y/CA**4
    refs = []
    if nm in ref:
        refs.append(("math-tools", ref[nm][0]/ref[nm][1]**4))
    if nm[0] == "A":
        N = int(nm[1:]) + 1
        refs.append(("SU(N) N^2(N^2+36)/24", Fr(N*N*(N*N + 36), 24)/N**4))
    if nm in ("G2","F4","E6","E7","E8"):
        refs.append(("25/(12(N_A+2))", Fr(25, 12*(NA + 2))))
    ok = all(r == v for _, v in refs)
    ch = ", ".join(f"{c['dim']}{'s' if c['s']>0 else 'a'}(C={c['C']})" for c in o["chans"])
    print(f"{nm:3s} {o['phys']:14s} N_A={NA:4d} C_A={CA}  dAA/N_A={y}  dAA/(N_A C_A^4)={r}  refs={[(k, str(v)) for k,v in refs]}  agree={ok}")
    print(f"      channels: {ch}")
    print(f"      row 8a of T: {o['T'][o['adj_a']]}")


==> anc/numbers/deposit/colorN4/d02_iree.py <==
"""Task D, program 2: the adjoint (N=4) partial-wave system, own implementation, exact rationals.

  w F_R^t = 2 a b_R + 2 a C_R [F_R^t' + phi^t F_R^t] + (F_R^t)^2 + 2 a kappa psi^t sum_R' [T]_{RR'} F_R'^{-t}
  phi^+ = -(1/2) pi tan(pi w/2), phi^- = (1/2) pi cot(pi w/2), psi^t = 2 phi^t,
  b_R = W (C_A - C_R/2)  (N=4: W = 2, i.e. b_R = 2C_A - C_R),  P = F_1^+,  S = P(P - w) + 2 a b_1.
Series in w are kept to w^K with p2 = pi^2 symbolic (pi^2 = 6 z2, pi^4 = 90 z4).  Color data
([T], C_R, dAA/N_A) come from d01_color.json (explicit generators).  Checks per group:
  LL of P = Catalan (2 W C_A)^n ... (only for W = 2 the singlet Born is 4 C_A);
  S_3 = -12 z2 kappa W (W - 2 kappa) C_A^3  (derived by hand in the proof);
  S_4 = -12 z2 [2 kappa W (W-2)(W-2kappa) C_A^4 + W((2/3)(10-W) C_A^4 - 32 (W+2) dAA/N_A)],
        which for W = 2 is 3072 z2 (dAA/N_A - C_A^4/24) for either kappa;
  the whole a^3 part of S at W = 2, kappa = +1;  S_5/(z2 C_A (dAA/N_A - C_A^4/24)).
Usage: python3 d02_iree.py [K]
"""
import json
import sys
from fractions import Fraction as Fr

import sympy

HERE = "SCRATCH/n4v/taskD/"
K = int(sys.argv[1]) if len(sys.argv) > 1 else 12


def B(n):
    return Fr(int(sympy.bernoulli(n).p), int(sympy.bernoulli(n).q))


def fact(n):
    r = 1
    for i in range(2, n + 1):
        r *= i
    return r


# pi tan(pi w/2) = sum_j t_j p2^j w^(2j-1);  pi cot(pi w/2) = 2/w + sum_j c_j p2^j w^(2j-1)
JMAX = K//2 + 2
tj = {j: Fr((-1)**(j - 1)*2*(2**(2*j) - 1))*B(2*j)/fact(2*j) for j in range(1, JMAX + 1)}
cj = {j: Fr((-1)**j*2)*B(2*j)/fact(2*j) for j in range(1, JMAX + 1)}
assert tj[1] == Fr(1, 2) and tj[2] == Fr(1, 24) and cj[1] == Fr(-1, 6)
PITAN = {(2*j - 1, j): tj[j] for j in tj}
PICOT = {(-1, 0): Fr(2)}
PICOT.update({(2*j - 1, j): cj[j] for j in cj})


def trunc(s):
    return {k: v for k, v in s.items() if k[0] <= K and v != 0}


def add(*ss):
    r = {}
    for s in ss:
        for k, v in s.items():
            r[k] = r.get(k, 0) + v
    return {k: v for k, v in r.items() if v != 0}


def scal(c, s):
    return {k: c*v for k, v in s.items() if c*v != 0}


def mul(s1, s2):
    r = {}
    for (k1, j1), v1 in s1.items():
        for (k2, j2), v2 in s2.items():
            k = k1 + k2
            if k <= K:
                r[(k, j1 + j2)] = r.get((k, j1 + j2), 0) + v1*v2
    return {k: v for k, v in r.items() if v != 0}


def dw(s):
    return {(k - 1, j): k*v for (k, j), v in s.items() if k != 0}


def shift(s, m):
    return {(k + m, j): v for (k, j), v in s.items()}


PHI = {+1: scal(Fr(-1, 2), PITAN), -1: scal(Fr(1, 2), PICOT)}
PSI = {+1: scal(Fr(-1), PITAN), -1: PICOT}


def solve(C, T, b, kappa, nmax):
    nR = len(C)
    F = {t: [[None]*(nmax + 1) for _ in range(nR)] for t in (1, -1)}
    for t in (1, -1):
        for R in range(nR):
            F[t][R][1] = {(-1, 0): 2*b[R]} if b[R] != 0 else {}
    for n in range(2, nmax + 1):
        for t in (1, -1):
            for R in range(nR):
                prev = F[t][R][n - 1]
                rhs = scal(2*C[R], add(dw(prev), mul(PHI[t], prev)))
                for k in range(1, n):
                    rhs = add(rhs, mul(F[t][R][k], F[t][R][n - k]))
                feed = {}
                for Rp in range(nR):
                    if T[R][Rp] != 0:
                        feed = add(feed, scal(T[R][Rp], F[-t][Rp][n - 1]))
                rhs = add(rhs, scal(2*kappa, mul(PSI[t], feed)))
                F[t][R][n] = trunc(shift(rhs, -1))
    return F


def S_orders(F, s1, b1, nmax):
    P = F[1][s1]
    S = {}
    for n in range(1, nmax + 1):
        s = scal(-1, shift(P[n], 1))
        for k in range(1, n):
            s = add(s, mul(P[k], P[n - k]))
        if n == 1:
            s = add(s, {(0, 0): 2*b1})
        S[n] = trunc(s)
    return S


def zeta_form(coeffs):
    """{j: c} with p2^j -> string in z2, z4, z6 (p2 = 6 z2, p2^2 = 90 z4, p2^3 = 945 z6)."""
    conv = {0: (1, "1"), 1: (6, "z2"), 2: (90, "z4"), 3: (945, "z6"), 4: (9450, "z8")}
    parts = []
    for j in sorted(coeffs):
        f, nm = conv.get(j, (None, f"p2^{j}"))
        parts.append(f"{coeffs[j]*f if f else coeffs[j]} {nm}")
    return " + ".join(parts) if parts else "0"


def at(s, k):
    return {j: v for (kk, j), v in s.items() if kk == k}


def main():
    groups = json.load(open(HERE + "d01_color.json"))
    order = ["A1", "A2", "A3", "A4", "A5", "B2", "B3", "D4", "B4", "D5", "C2", "C3", "C4", "G2", "F4", "E6", "E7", "E8"]
    groups.sort(key=lambda o: order.index(o["name"]))
    allok = True
    s5ratios = {}
    for g in groups:
        C = [Fr(c["C"]) for c in g["chans"]]
        T = [[Fr(x) for x in row] for row in g["T"]]
        CA = Fr(g["CA"]).limit_denominator(100)
        y = Fr(g["dAA_over_NA_rat"])
        Y = y - CA**4/24
        s1, ia = g["singlet"], g["adj_a"]
        assert C[s1] == 0 and C[ia] == CA
        # exact-rational consistency of the rationalized T: detailed balance and the singlet row
        dims = [c["dim"] for c in g["chans"]]
        db = all(dims[i]*T[i][j] == dims[j]*T[j][i] for i in range(len(C)) for j in range(len(C)))
        srow = all(T[s1][R] == (-2*CA if R == ia else 0) for R in range(len(C)))
        print(f"== {g['name']} = {g['phys']}: C_A = {CA}, dAA/N_A = {y}, Y = dAA/N_A - C_A^4/24 = {Y};"
              f" rational T: detailed balance {db}, singlet row = -2C_A delta_(R,8a) {srow}")
        allok &= db and srow
        for (W, kappa) in ((2, 1), (2, -1), (1, 1), (1, -1), (3, 1), (3, -1)):
            b = [W*(CA - c/2) for c in C]
            nmax = 5 if (W, kappa) == (2, 1) else 4
            F = solve(C, T, b, kappa, nmax)
            S = S_orders(F, s1, b[s1], nmax)
            P = F[1][s1]
            # LL of P: Catalan (2 b_1)^n / w^(2n-1)   [w P = 2 a b_1 + P^2 at double-log accuracy]
            cat = [1, 1, 2, 5, 14, 42]
            ll = all(at(P[n], 1 - 2*n) == {0: cat[n - 1]*(2*b[s1])**n} for n in range(1, nmax + 1))
            # LL, NLL poles of S vanish at a^3, a^4
            lln = all(at(S[n], 2 - 2*n) == {} and at(S[n], 3 - 2*n) == {} for n in (3, 4))
            s3 = at(S[3], -2); s4 = at(S[4], -4)
            s3_pred = {1: Fr(-12*kappa*W*(W - 2*kappa))*CA**3/6} if W*(W - 2*kappa) != 0 else {}
            s4_pred_z2 = -12*(2*kappa*W*(W - 2)*(W - 2*kappa)*CA**4 + W*(Fr(2, 3)*(10 - W)*CA**4 - 32*(W + 2)*y))
            s4_pred = {1: s4_pred_z2/6} if s4_pred_z2 != 0 else {}
            ok3 = s3 == s3_pred
            ok4 = s4 == s4_pred
            line = (f"   W={W} kappa={kappa:+d}: LL(P)=Catalan {ll}; LL,NLL poles of S at a^3,a^4 vanish {lln};"
                    f" S_3 = {zeta_form(s3)} [pred ok {ok3}]; S_4 = {zeta_form(s4)} [pred ok {ok4}]")
            if W == 2:
                line += f"; S_4/(z2 Y) = {s4.get(1, 0)*6/Y if Y else 'Y=0'}"
            print(line)
            allok &= ll and lln and ok3 and ok4
            if (W, kappa) == (2, 1):
                a3 = {k: v for k, v in S[3].items() if k[0] <= 0}
                print(f"      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = {a3 if a3 else 0}  (all terms, incl. z2^2, z2^3)")
                print("      a^4 part of S, w^-4..w^0: " +
                      "; ".join(f"w^{k}: {zeta_form(at(S[4], k))}" for k in range(-4, 1)))
                s5 = at(S[5], -6)
                r5 = s5.get(1, 0)*6/(CA*Y) if Y else None
                s5ratios[g["name"]] = r5
                print(f"      S_5 = {zeta_form(s5)};  S_5/(z2 C_A Y) = {r5};  other p2 powers at w^-6: "
                      f"{ {j: v for j, v in s5.items() if j != 1} }")
                allok &= a3 == {}
        sys.stdout.flush()
    print()
    print("S_5/(z2 C_A Y) over groups:", {k: str(v) for k, v in s5ratios.items()})
    print("constant:", len(set(s5ratios.values())) == 1)
    print(f"ALL CHECKS PASS (K = {K}): {allok}")


if __name__ == "__main__":
    main()


==> anc/numbers/deposit/colorN4/d02_iree_K12.out <==
== A1 = SU(2): C_A = 2, dAA/N_A = 20/3, Y = dAA/N_A - C_A^4/24 = 6; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 18432 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 18432 z2; w^-3: 0; w^-2: 69120 z4; w^-1: 0; w^0: 60480 z6
      S_5 = -466944 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 18432 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 96 z2 [pred ok True]; S_4 = 6144 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 288 z2 [pred ok True]; S_4 = 5376 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -288 z2 [pred ok True]; S_4 = 34560 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1440 z2 [pred ok True]; S_4 = 41472 z2 [pred ok True]
== A2 = SU(3): C_A = 3, dAA/N_A = 135/8, Y = dAA/N_A - C_A^4/24 = 27/2; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 41472 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 41472 z2; w^-3: 0; w^-2: 155520 z4; w^-1: 0; w^0: 136080 z6
      S_5 = -1575936 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 41472 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324 z2 [pred ok True]; S_4 = 11664 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972 z2 [pred ok True]; S_4 = 7776 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972 z2 [pred ok True]; S_4 = 77760 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860 z2 [pred ok True]; S_4 = 112752 z2 [pred ok True]
== A3 = SU(4)=SO(6): C_A = 4, dAA/N_A = 104/3, Y = dAA/N_A - C_A^4/24 = 24; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 73728 z2; w^-3: 0; w^-2: 276480 z4; w^-1: 0; w^0: 241920 z6
      S_5 = -3735552 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 15360 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2304 z2 [pred ok True]; S_4 = 3072 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -2304 z2 [pred ok True]; S_4 = 138240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 11520 z2 [pred ok True]; S_4 = 248832 z2 [pred ok True]
== A4 = SU(5): C_A = 5, dAA/N_A = 1525/24, Y = dAA/N_A - C_A^4/24 = 75/2; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 115200 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 115200 z2; w^-3: 0; w^-2: 432000 z4; w^-1: 0; w^0: 378000 z6
      S_5 = -7296000 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12000 z2 [pred ok True]; S_4 = 115200 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1500 z2 [pred ok True]; S_4 = 13200 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4500 z2 [pred ok True]; S_4 = -16800 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -4500 z2 [pred ok True]; S_4 = 216000 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 22500 z2 [pred ok True]; S_4 = 486000 z2 [pred ok True]
== A5 = SU(6): C_A = 6, dAA/N_A = 108, Y = dAA/N_A - C_A^4/24 = 54; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 165888 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 165888 z2; w^-3: 0; w^-2: 622080 z4; w^-1: 0; w^0: 544320 z6
      S_5 = -12607488 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 20736 z2 [pred ok True]; S_4 = 165888 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 0 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 7776 z2 [pred ok True]; S_4 = -62208 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -7776 z2 [pred ok True]; S_4 = 311040 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 38880 z2 [pred ok True]; S_4 = 870912 z2 [pred ok True]
== B2 = SO(5)=Sp(4): C_A = 3, dAA/N_A = 18, Y = dAA/N_A - C_A^4/24 = 117/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 44928 z2; w^-3: 0; w^-2: 168480 z4; w^-1: 0; w^0: 147420 z6
      S_5 = -1707264 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324 z2 [pred ok True]; S_4 = 12960 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972 z2 [pred ok True]; S_4 = 9072 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972 z2 [pred ok True]; S_4 = 84240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860 z2 [pred ok True]; S_4 = 119232 z2 [pred ok True]
== B3 = SO(7): C_A = 5, dAA/N_A = 695/12, Y = dAA/N_A - C_A^4/24 = 255/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 97920 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 97920 z2; w^-3: 0; w^-2: 367200 z4; w^-1: 0; w^0: 321300 z6
      S_5 = -6201600 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12000 z2 [pred ok True]; S_4 = 97920 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1500 z2 [pred ok True]; S_4 = 6720 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4500 z2 [pred ok True]; S_4 = -23280 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -4500 z2 [pred ok True]; S_4 = 183600 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 22500 z2 [pred ok True]; S_4 = 453600 z2 [pred ok True]
== D4 = SO(8): C_A = 6, dAA/N_A = 90, Y = dAA/N_A - C_A^4/24 = 36; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 110592 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 110592 z2; w^-3: 0; w^-2: 414720 z4; w^-1: 0; w^0: 362880 z6
      S_5 = -8404992 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 20736 z2 [pred ok True]; S_4 = 110592 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = -20736 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 7776 z2 [pred ok True]; S_4 = -82944 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -7776 z2 [pred ok True]; S_4 = 207360 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 38880 z2 [pred ok True]; S_4 = 767232 z2 [pred ok True]
== B4 = SO(9): C_A = 7, dAA/N_A = 805/6, Y = dAA/N_A - C_A^4/24 = 273/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 104832 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 104832 z2; w^-3: 0; w^-2: 393120 z4; w^-1: 0; w^0: 343980 z6
      S_5 = -9295104 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 32928 z2 [pred ok True]; S_4 = 104832 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4116 z2 [pred ok True]; S_4 = -75936 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12348 z2 [pred ok True]; S_4 = -191184 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -12348 z2 [pred ok True]; S_4 = 196560 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 61740 z2 [pred ok True]; S_4 = 1233792 z2 [pred ok True]
== D5 = SO(10): C_A = 8, dAA/N_A = 584/3, Y = dAA/N_A - C_A^4/24 = 24; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 73728 z2; w^-3: 0; w^-2: 276480 z4; w^-1: 0; w^0: 241920 z6
      S_5 = -7471104 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 49152 z2 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = -168960 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 18432 z2 [pred ok True]; S_4 = -365568 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -18432 z2 [pred ok True]; S_4 = 138240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 92160 z2 [pred ok True]; S_4 = 1907712 z2 [pred ok True]
== C2 = Sp(4)=USp(4): C_A = 3, dAA/N_A = 18, Y = dAA/N_A - C_A^4/24 = 117/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 44928 z2; w^-3: 0; w^-2: 168480 z4; w^-1: 0; w^0: 147420 z6
      S_5 = -1707264 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324 z2 [pred ok True]; S_4 = 12960 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972 z2 [pred ok True]; S_4 = 9072 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972 z2 [pred ok True]; S_4 = 84240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860 z2 [pred ok True]; S_4 = 119232 z2 [pred ok True]
== C3 = Sp(6)=USp(6): C_A = 4, dAA/N_A = 235/6, Y = dAA/N_A - C_A^4/24 = 57/2; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 87552 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 87552 z2; w^-3: 0; w^-2: 328320 z4; w^-1: 0; w^0: 287280 z6
      S_5 = -4435968 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = 87552 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 20544 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2304 z2 [pred ok True]; S_4 = 8256 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -2304 z2 [pred ok True]; S_4 = 164160 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 11520 z2 [pred ok True]; S_4 = 274752 z2 [pred ok True]
== C4 = Sp(8)=USp(8): C_A = 5, dAA/N_A = 1795/24, Y = dAA/N_A - C_A^4/24 = 195/4; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 149760 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 149760 z2; w^-3: 0; w^-2: 561600 z4; w^-1: 0; w^0: 491400 z6
      S_5 = -9484800 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12000 z2 [pred ok True]; S_4 = 149760 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1500 z2 [pred ok True]; S_4 = 26160 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4500 z2 [pred ok True]; S_4 = -3840 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -4500 z2 [pred ok True]; S_4 = 280800 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 22500 z2 [pred ok True]; S_4 = 550800 z2 [pred ok True]
== G2 = G2: C_A = 4, dAA/N_A = 100/3, Y = dAA/N_A - C_A^4/24 = 68/3; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 69632 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 69632 z2; w^-3: 0; w^-2: 261120 z4; w^-1: 0; w^0: 228480 z6
      S_5 = -10584064/3 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = 69632 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 13824 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2304 z2 [pred ok True]; S_4 = 1536 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -2304 z2 [pred ok True]; S_4 = 130560 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 11520 z2 [pred ok True]; S_4 = 241152 z2 [pred ok True]
== F4 = F4: C_A = 9, dAA/N_A = 2025/8, Y = dAA/N_A - C_A^4/24 = -81/4; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -62208 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -62208 z2; w^-3: 0; w^-2: -233280 z4; w^-1: 0; w^0: -204120 z6
      S_5 = 7091712 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 69984 z2 [pred ok True]; S_4 = -62208 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 8748 z2 [pred ok True]; S_4 = -338256 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 26244 z2 [pred ok True]; S_4 = -653184 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -26244 z2 [pred ok True]; S_4 = -116640 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 131220 z2 [pred ok True]; S_4 = 2717712 z2 [pred ok True]
== E6 = E6: C_A = 12, dAA/N_A = 540, Y = dAA/N_A - C_A^4/24 = -324; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -995328 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -995328 z2; w^-3: 0; w^-2: -3732480 z4; w^-1: 0; w^0: -3265920 z6
      S_5 = 151289856 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 165888 z2 [pred ok True]; S_4 = -995328 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 20736 z2 [pred ok True]; S_4 = -1368576 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 62208 z2 [pred ok True]; S_4 = -2363904 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -62208 z2 [pred ok True]; S_4 = -1866240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 311040 z2 [pred ok True]; S_4 = 7091712 z2 [pred ok True]
== E7 = E7: C_A = 18, dAA/N_A = 1620, Y = dAA/N_A - C_A^4/24 = -2754; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -8460288 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -8460288 z2; w^-3: 0; w^-2: -31726080 z4; w^-1: 0; w^0: -27760320 z6
      S_5 = 1928945664 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 559872 z2 [pred ok True]; S_4 = -8460288 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 69984 z2 [pred ok True]; S_4 = -8211456 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 209952 z2 [pred ok True]; S_4 = -13250304 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -209952 z2 [pred ok True]; S_4 = -15863040 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1049760 z2 [pred ok True]; S_4 = 29486592 z2 [pred ok True]
== E8 = E8: C_A = 30, dAA/N_A = 6750, Y = dAA/N_A - C_A^4/24 = -27000; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -82944000 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -82944000 z2; w^-3: 0; w^-2: -311040000 z4; w^-1: 0; w^0: -272160000 z6
      S_5 = 31518720000 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592000 z2 [pred ok True]; S_4 = -82944000 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324000 z2 [pred ok True]; S_4 = -69984000 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972000 z2 [pred ok True]; S_4 = -108864000 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972000 z2 [pred ok True]; S_4 = -155520000 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860000 z2 [pred ok True]; S_4 = 194400000 z2 [pred ok True]

S_5/(z2 C_A Y) over groups: {'A1': '-38912', 'A2': '-38912', 'A3': '-38912', 'A4': '-38912', 'A5': '-38912', 'B2': '-38912', 'B3': '-38912', 'D4': '-38912', 'B4': '-38912', 'D5': '-38912', 'C2': '-38912', 'C3': '-38912', 'C4': '-38912', 'G2': '-38912', 'F4': '-38912', 'E6': '-38912', 'E7': '-38912', 'E8': '-38912'}
constant: True
ALL CHECKS PASS (K = 12): True


==> anc/numbers/deposit/colorN4/d02_iree_K16.out <==
== A1 = SU(2): C_A = 2, dAA/N_A = 20/3, Y = dAA/N_A - C_A^4/24 = 6; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 18432 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 18432 z2; w^-3: 0; w^-2: 69120 z4; w^-1: 0; w^0: 60480 z6
      S_5 = -466944 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 18432 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 96 z2 [pred ok True]; S_4 = 6144 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 288 z2 [pred ok True]; S_4 = 5376 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -288 z2 [pred ok True]; S_4 = 34560 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1440 z2 [pred ok True]; S_4 = 41472 z2 [pred ok True]
== A2 = SU(3): C_A = 3, dAA/N_A = 135/8, Y = dAA/N_A - C_A^4/24 = 27/2; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 41472 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 41472 z2; w^-3: 0; w^-2: 155520 z4; w^-1: 0; w^0: 136080 z6
      S_5 = -1575936 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 41472 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324 z2 [pred ok True]; S_4 = 11664 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972 z2 [pred ok True]; S_4 = 7776 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972 z2 [pred ok True]; S_4 = 77760 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860 z2 [pred ok True]; S_4 = 112752 z2 [pred ok True]
== A3 = SU(4)=SO(6): C_A = 4, dAA/N_A = 104/3, Y = dAA/N_A - C_A^4/24 = 24; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 73728 z2; w^-3: 0; w^-2: 276480 z4; w^-1: 0; w^0: 241920 z6
      S_5 = -3735552 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 15360 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2304 z2 [pred ok True]; S_4 = 3072 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -2304 z2 [pred ok True]; S_4 = 138240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 11520 z2 [pred ok True]; S_4 = 248832 z2 [pred ok True]
== A4 = SU(5): C_A = 5, dAA/N_A = 1525/24, Y = dAA/N_A - C_A^4/24 = 75/2; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 115200 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 115200 z2; w^-3: 0; w^-2: 432000 z4; w^-1: 0; w^0: 378000 z6
      S_5 = -7296000 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12000 z2 [pred ok True]; S_4 = 115200 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1500 z2 [pred ok True]; S_4 = 13200 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4500 z2 [pred ok True]; S_4 = -16800 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -4500 z2 [pred ok True]; S_4 = 216000 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 22500 z2 [pred ok True]; S_4 = 486000 z2 [pred ok True]
== A5 = SU(6): C_A = 6, dAA/N_A = 108, Y = dAA/N_A - C_A^4/24 = 54; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 165888 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 165888 z2; w^-3: 0; w^-2: 622080 z4; w^-1: 0; w^0: 544320 z6
      S_5 = -12607488 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 20736 z2 [pred ok True]; S_4 = 165888 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 0 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 7776 z2 [pred ok True]; S_4 = -62208 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -7776 z2 [pred ok True]; S_4 = 311040 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 38880 z2 [pred ok True]; S_4 = 870912 z2 [pred ok True]
== B2 = SO(5)=Sp(4): C_A = 3, dAA/N_A = 18, Y = dAA/N_A - C_A^4/24 = 117/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 44928 z2; w^-3: 0; w^-2: 168480 z4; w^-1: 0; w^0: 147420 z6
      S_5 = -1707264 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324 z2 [pred ok True]; S_4 = 12960 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972 z2 [pred ok True]; S_4 = 9072 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972 z2 [pred ok True]; S_4 = 84240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860 z2 [pred ok True]; S_4 = 119232 z2 [pred ok True]
== B3 = SO(7): C_A = 5, dAA/N_A = 695/12, Y = dAA/N_A - C_A^4/24 = 255/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 97920 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 97920 z2; w^-3: 0; w^-2: 367200 z4; w^-1: 0; w^0: 321300 z6
      S_5 = -6201600 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12000 z2 [pred ok True]; S_4 = 97920 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1500 z2 [pred ok True]; S_4 = 6720 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4500 z2 [pred ok True]; S_4 = -23280 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -4500 z2 [pred ok True]; S_4 = 183600 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 22500 z2 [pred ok True]; S_4 = 453600 z2 [pred ok True]
== D4 = SO(8): C_A = 6, dAA/N_A = 90, Y = dAA/N_A - C_A^4/24 = 36; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 110592 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 110592 z2; w^-3: 0; w^-2: 414720 z4; w^-1: 0; w^0: 362880 z6
      S_5 = -8404992 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 20736 z2 [pred ok True]; S_4 = 110592 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = -20736 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 7776 z2 [pred ok True]; S_4 = -82944 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -7776 z2 [pred ok True]; S_4 = 207360 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 38880 z2 [pred ok True]; S_4 = 767232 z2 [pred ok True]
== B4 = SO(9): C_A = 7, dAA/N_A = 805/6, Y = dAA/N_A - C_A^4/24 = 273/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 104832 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 104832 z2; w^-3: 0; w^-2: 393120 z4; w^-1: 0; w^0: 343980 z6
      S_5 = -9295104 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 32928 z2 [pred ok True]; S_4 = 104832 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4116 z2 [pred ok True]; S_4 = -75936 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12348 z2 [pred ok True]; S_4 = -191184 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -12348 z2 [pred ok True]; S_4 = 196560 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 61740 z2 [pred ok True]; S_4 = 1233792 z2 [pred ok True]
== D5 = SO(10): C_A = 8, dAA/N_A = 584/3, Y = dAA/N_A - C_A^4/24 = 24; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 73728 z2; w^-3: 0; w^-2: 276480 z4; w^-1: 0; w^0: 241920 z6
      S_5 = -7471104 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 49152 z2 [pred ok True]; S_4 = 73728 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = -168960 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 18432 z2 [pred ok True]; S_4 = -365568 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -18432 z2 [pred ok True]; S_4 = 138240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 92160 z2 [pred ok True]; S_4 = 1907712 z2 [pred ok True]
== C2 = Sp(4)=USp(4): C_A = 3, dAA/N_A = 18, Y = dAA/N_A - C_A^4/24 = 117/8; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 44928 z2; w^-3: 0; w^-2: 168480 z4; w^-1: 0; w^0: 147420 z6
      S_5 = -1707264 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592 z2 [pred ok True]; S_4 = 44928 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324 z2 [pred ok True]; S_4 = 12960 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972 z2 [pred ok True]; S_4 = 9072 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972 z2 [pred ok True]; S_4 = 84240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860 z2 [pred ok True]; S_4 = 119232 z2 [pred ok True]
== C3 = Sp(6)=USp(6): C_A = 4, dAA/N_A = 235/6, Y = dAA/N_A - C_A^4/24 = 57/2; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 87552 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 87552 z2; w^-3: 0; w^-2: 328320 z4; w^-1: 0; w^0: 287280 z6
      S_5 = -4435968 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = 87552 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 20544 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2304 z2 [pred ok True]; S_4 = 8256 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -2304 z2 [pred ok True]; S_4 = 164160 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 11520 z2 [pred ok True]; S_4 = 274752 z2 [pred ok True]
== C4 = Sp(8)=USp(8): C_A = 5, dAA/N_A = 1795/24, Y = dAA/N_A - C_A^4/24 = 195/4; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 149760 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 149760 z2; w^-3: 0; w^-2: 561600 z4; w^-1: 0; w^0: 491400 z6
      S_5 = -9484800 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 12000 z2 [pred ok True]; S_4 = 149760 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1500 z2 [pred ok True]; S_4 = 26160 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4500 z2 [pred ok True]; S_4 = -3840 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -4500 z2 [pred ok True]; S_4 = 280800 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 22500 z2 [pred ok True]; S_4 = 550800 z2 [pred ok True]
== G2 = G2: C_A = 4, dAA/N_A = 100/3, Y = dAA/N_A - C_A^4/24 = 68/3; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = 69632 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: 69632 z2; w^-3: 0; w^-2: 261120 z4; w^-1: 0; w^0: 228480 z6
      S_5 = -10584064/3 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 6144 z2 [pred ok True]; S_4 = 69632 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 768 z2 [pred ok True]; S_4 = 13824 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2304 z2 [pred ok True]; S_4 = 1536 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -2304 z2 [pred ok True]; S_4 = 130560 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 11520 z2 [pred ok True]; S_4 = 241152 z2 [pred ok True]
== F4 = F4: C_A = 9, dAA/N_A = 2025/8, Y = dAA/N_A - C_A^4/24 = -81/4; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -62208 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -62208 z2; w^-3: 0; w^-2: -233280 z4; w^-1: 0; w^0: -204120 z6
      S_5 = 7091712 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 69984 z2 [pred ok True]; S_4 = -62208 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 8748 z2 [pred ok True]; S_4 = -338256 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 26244 z2 [pred ok True]; S_4 = -653184 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -26244 z2 [pred ok True]; S_4 = -116640 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 131220 z2 [pred ok True]; S_4 = 2717712 z2 [pred ok True]
== E6 = E6: C_A = 12, dAA/N_A = 540, Y = dAA/N_A - C_A^4/24 = -324; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -995328 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -995328 z2; w^-3: 0; w^-2: -3732480 z4; w^-1: 0; w^0: -3265920 z6
      S_5 = 151289856 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 165888 z2 [pred ok True]; S_4 = -995328 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 20736 z2 [pred ok True]; S_4 = -1368576 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 62208 z2 [pred ok True]; S_4 = -2363904 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -62208 z2 [pred ok True]; S_4 = -1866240 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 311040 z2 [pred ok True]; S_4 = 7091712 z2 [pred ok True]
== E7 = E7: C_A = 18, dAA/N_A = 1620, Y = dAA/N_A - C_A^4/24 = -2754; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -8460288 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -8460288 z2; w^-3: 0; w^-2: -31726080 z4; w^-1: 0; w^0: -27760320 z6
      S_5 = 1928945664 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 559872 z2 [pred ok True]; S_4 = -8460288 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 69984 z2 [pred ok True]; S_4 = -8211456 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 209952 z2 [pred ok True]; S_4 = -13250304 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -209952 z2 [pred ok True]; S_4 = -15863040 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 1049760 z2 [pred ok True]; S_4 = 29486592 z2 [pred ok True]
== E8 = E8: C_A = 30, dAA/N_A = 6750, Y = dAA/N_A - C_A^4/24 = -27000; rational T: detailed balance True, singlet row = -2C_A delta_(R,8a) True
   W=2 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 0 [pred ok True]; S_4 = -82944000 z2 [pred ok True]; S_4/(z2 Y) = 3072
      W=2,kappa=+1: a^3 part of S from w^-4 to w^0 = 0  (all terms, incl. z2^2, z2^3)
      a^4 part of S, w^-4..w^0: w^-4: -82944000 z2; w^-3: 0; w^-2: -311040000 z4; w^-1: 0; w^0: -272160000 z6
      S_5 = 31518720000 z2;  S_5/(z2 C_A Y) = -38912;  other p2 powers at w^-6: {}
   W=2 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 2592000 z2 [pred ok True]; S_4 = -82944000 z2 [pred ok True]; S_4/(z2 Y) = 3072
   W=1 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 324000 z2 [pred ok True]; S_4 = -69984000 z2 [pred ok True]
   W=1 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 972000 z2 [pred ok True]; S_4 = -108864000 z2 [pred ok True]
   W=3 kappa=+1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = -972000 z2 [pred ok True]; S_4 = -155520000 z2 [pred ok True]
   W=3 kappa=-1: LL(P)=Catalan True; LL,NLL poles of S at a^3,a^4 vanish True; S_3 = 4860000 z2 [pred ok True]; S_4 = 194400000 z2 [pred ok True]

S_5/(z2 C_A Y) over groups: {'A1': '-38912', 'A2': '-38912', 'A3': '-38912', 'A4': '-38912', 'A5': '-38912', 'B2': '-38912', 'B3': '-38912', 'D4': '-38912', 'B4': '-38912', 'D5': '-38912', 'C2': '-38912', 'C3': '-38912', 'C4': '-38912', 'G2': '-38912', 'F4': '-38912', 'E6': '-38912', 'E7': '-38912', 'E8': '-38912'}
constant: True
ALL CHECKS PASS (K = 16): True


==> anc/numbers/deposit/colorN4/d02b_a4_structure.out <==
a^4 part of S / Y, terms (w power, p2 power, coefficient), identical in all groups: True
    [(-4, 1, '512'), (-2, 2, '128'), (0, 3, '32/3')]
a^5 part of S at w^-6, w^-5, w^-4 / (C_A Y), identical in all groups: True
    [(-6, 1, '-19456/3'), (-4, 2, '-2816/3')]


==> anc/numbers/deposit/colorN4/d02b_a4_structure.py <==
"""Observation, not part of the proof: is the whole a^4 part of S (w^-4..w^0) and the a^5 NNLL term
proportional to Y = dAA/N_A - C_A^4/24 (times C_A at a^5) in every group?  W = 2, kappa = +1."""
import json
from fractions import Fraction as Fr
import d02_iree as D
groups = json.load(open(D.HERE + "d01_color.json"))
rat4 = {}
for g in groups:
    C = [Fr(c["C"]) for c in g["chans"]]; T = [[Fr(x) for x in row] for row in g["T"]]
    CA = Fr(g["CA"]).limit_denominator(100); y = Fr(g["dAA_over_NA_rat"]); Y = y - CA**4/24
    b = [2*(CA - c/2) for c in C]
    F = D.solve(C, T, b, 1, 5); S = D.S_orders(F, g["singlet"], b[g["singlet"]], 5)
    r = tuple((k, j, v/Y) for (k, j), v in sorted(S[4].items()) if k <= 0)
    r5 = tuple((k, j, v/(CA*Y)) for (k, j), v in sorted(S[5].items()) if k <= -4)
    rat4[g["name"]] = (r, r5)
vals = set(v[0] for v in rat4.values()); vals5 = set(v[1] for v in rat4.values())
print("a^4 part of S / Y, terms (w power, p2 power, coefficient), identical in all groups:", len(vals) == 1)
print("   ", [(k, j, str(c)) for k, j, c in next(iter(vals))])
print("a^5 part of S at w^-6, w^-5, w^-4 / (C_A Y), identical in all groups:", len(vals5) == 1)
if len(vals5) != 1:
    for nm, v in rat4.items():
        print("   ", nm, [(k, j, str(c)) for k, j, c in v[1]])
else:
    print("   ", [(k, j, str(c)) for k, j, c in next(iter(vals5))])


==> anc/numbers/deposit/colorN4/d03_checks.out <==
A1  SU(2)          Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
A2  SU(3)          Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
A3  SU(4)=SO(6)    Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
A4  SU(5)          Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
A5  SU(6)          Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
B2  SO(5)=Sp(4)    Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
B3  SO(7)          Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
D4  SO(8)          Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
B4  SO(9)          Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
D5  SO(10)         Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
C2  Sp(4)=USp(4)   Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
C3  Sp(6)=USp(6)   Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
C4  Sp(8)=USp(8)   Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
G2  G2             Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
F4  F4             Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
E6  E6             Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
E7  E7             Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True
E8  E8             Ip:True  I:True  M2:True  II:True  Z:True  S4_closed_form:True

mu_3 = sum_R [T]_(8a,R) C_R^3 = alpha C_A^4 + beta dAA/N_A with alpha = -125/18, beta = -112/3 (fitted on SU(2), SU(3)); holds in all 18 groups: True

Mutation tests (each entry must be False for at least one of I, II):
   A2: T12-T13: I=False II=False; -T: I=False II=False; row8a*1.01: I=False II=False; C_R shift: I=False II=False; dAA x4: I=True II=False
   B3: T12-T13: I=False II=False; -T: I=False II=False; row8a*1.01: I=False II=False; C_R shift: I=False II=False; dAA x4: I=True II=False
   E6: T12-T13: I=False II=False; -T: I=False II=False; row8a*1.01: I=False II=False; C_R shift: I=False II=False; dAA x4: I=True II=False
   E8: T12-T13: I=False II=False; -T: I=False II=False; row8a*1.01: I=False II=False; C_R shift: I=False II=False; dAA x4: I=True II=False
   every mutation fails (I) or (II) in every group: True
   (the dAA x4 mutation leaves (I) and (I') true, as it must, since they contain no dAA)

ALL d03 CHECKS PASS: True


==> anc/numbers/deposit/colorN4/d03_checks.py <==
"""Task D, program 3: checks of the intermediate statements of the analytic proof, exact rationals,
from the explicit-generator data of d01_color.json, plus mutation tests.

 (I')  for EVERY channel R:  sum_R' [T]_{RR'} (2C_A - C_R') = -(2C_A - C_R)^2 / 2      [(I) is R = 8a]
 (M2)  sum_R [T]_{8a,R} (2C_A - C_R)^2 = -8 dAA/(C_A N_A) - C_A^3/6
 (II)  sum_R [T]_{8a,R} (2C_A - C_R)(C_A - C_R) = -(8/C_A)(dAA/N_A - C_A^4/24)
 (Z)   sum_R [T]_{8a,R} [C_R b_R + 2 (T b)_R] = 16 Y / C_A,  b_R = 2C_A - C_R, Y = dAA/N_A - C_A^4/24
 closed form of the whole a^4 part of S (W = 2, kappa = +1):  S^(4) = Y [512 pi^2/w^4 + 256 pi^3 tan(pi w/2)/w^3],
       compared with the solver of d02 to w^K;
 fit of mu_3 = sum_R [T]_{8a,R} C_R^3 to alpha C_A^4 + beta dAA/N_A over all groups (a check, not a proof).
Mutations (each must make a check fail): T -> T12 - T13 (wrong u-channel), T -> -T, one entry of row 8a
changed by 1 percent, the Casimir of one symmetric channel shifted, dAA/N_A replaced by that of the
fundamental-normalization convention (x 4), Born weight W = 1.
"""
import json
from fractions import Fraction as Fr

import d02_iree as D

HERE = D.HERE
order = ["A1", "A2", "A3", "A4", "A5", "B2", "B3", "D4", "B4", "D5", "C2", "C3", "C4", "G2", "F4", "E6", "E7", "E8"]
groups = sorted(json.load(open(HERE + "d01_color.json")), key=lambda o: order.index(o["name"]))


def checks(C, T, CA, y, ia, verbose=False):
    nR = len(C)
    Y = y - CA**4/24
    b = [2*CA - c for c in C]
    Tb = [sum(T[R][Rp]*b[Rp] for Rp in range(nR)) for R in range(nR)]
    Ip = all(Tb[R] == -(2*CA - C[R])**2/2 for R in range(nR))
    I = Tb[ia] == -CA**2/2
    M2 = sum(T[ia][R]*(2*CA - C[R])**2 for R in range(nR)) == -8*y/CA - CA**3/6
    II = sum(T[ia][R]*(2*CA - C[R])*(CA - C[R]) for R in range(nR)) == -(8/CA)*Y
    Z = sum(T[ia][R]*(C[R]*b[R] + 2*Tb[R]) for R in range(nR)) == 16*Y/CA
    return dict(Ip=Ip, I=I, M2=M2, II=II, Z=Z)


def closed_form_S4(Y, K):
    """Y [512 p2 w^-4 + 256 pi^3 tan(pi w/2) w^-3] as {(k, j): c}; pi tan(pi w/2) = sum t_j p2^j w^(2j-1)."""
    s = {(-4, 1): 512*Y}
    for (k, j), t in D.PITAN.items():
        if k - 3 <= K:
            s[(k - 3, j + 1)] = s.get((k - 3, j + 1), 0) + 256*Y*t      # pi^3 tan = pi^2 * (pi tan)
    return {k: v for k, v in s.items() if v != 0}


allok = True
rows = []
for g in groups:
    C = [Fr(c["C"]) for c in g["chans"]]
    T = [[Fr(x) for x in row] for row in g["T"]]
    CA = Fr(g["CA"]).limit_denominator(100)
    y = Fr(g["dAA_over_NA_rat"])
    Y = y - CA**4/24
    ia, s1 = g["adj_a"], g["singlet"]
    res = checks(C, T, CA, y, ia)
    # closed form of S^(4) against the solver
    b = [2*(CA - c/2) for c in C]
    F = D.solve(C, T, b, 1, 4)
    S = D.S_orders(F, s1, b[s1], 4)
    cf = closed_form_S4(Y, D.K)
    s4ok = {k: v for k, v in S[4].items() if k[0] <= D.K - 8} == {k: v for k, v in cf.items() if k[0] <= D.K - 8}
    res["S4_closed_form"] = s4ok
    mu3 = sum(T[ia][R]*C[R]**3 for R in range(len(C)))
    rows.append((g["name"], CA, y, mu3))
    ok = all(res.values())
    allok &= ok
    print(f"{g['name']:3s} {g['phys']:14s} " + "  ".join(f"{k}:{v}" for k, v in res.items()))

# fit mu_3 = alpha C_A^4 + beta dAA/N_A using SU(2), SU(3); test on the other 16 groups
(n1, c1, y1, m1), (n2, c2, y2, m2) = rows[0], rows[1]
det = c1**4*y2 - c2**4*y1
alpha = (m1*y2 - m2*y1)/det
beta = (c1**4*m2 - c2**4*m1)/det
fit_ok = all(m == alpha*c**4 + beta*yy for (_, c, yy, m) in rows)
print(f"\nmu_3 = sum_R [T]_(8a,R) C_R^3 = alpha C_A^4 + beta dAA/N_A with alpha = {alpha}, beta = {beta}"
      f" (fitted on SU(2), SU(3)); holds in all 18 groups: {fit_ok}")

# mutation tests on SU(3), SO(7), E6 (and all groups for the first)
print("\nMutation tests (each entry must be False for at least one of I, II):")
mut_ok = True
for g in groups:
    C = [Fr(c["C"]) for c in g["chans"]]
    T = [[Fr(x) for x in row] for row in g["T"]]
    T12 = [[Fr(x) for x in row] for row in g["T12"]]
    CA = Fr(g["CA"]).limit_denominator(100)
    y = Fr(g["dAA_over_NA_rat"])
    ia = g["adj_a"]
    nR = len(C)
    T13 = [[(C[i] - 2*CA)/2 if i == j else Fr(0) for j in range(nR)] for i in range(nR)]
    muts = {}
    muts["T12-T13"] = checks(C, [[T12[i][j] - T13[i][j] for j in range(nR)] for i in range(nR)], CA, y, ia)
    muts["-T"] = checks(C, [[-x for x in row] for row in T], CA, y, ia)
    Tm = [row[:] for row in T]
    jnz = [j for j in range(nR) if Tm[ia][j] != 0 and C[j] != 0][-1]
    Tm[ia][jnz] *= Fr(101, 100)
    muts["row8a*1.01"] = checks(C, Tm, CA, y, ia)
    Cm = C[:]
    Cm[jnz] += Fr(1, 7)
    muts["C_R shift"] = checks(Cm, T, CA, y, ia)
    muts["dAA x4"] = checks(C, T, CA, 4*y, ia)
    fails = {k: (not v["I"]) or (not v["II"]) for k, v in muts.items()}
    mut_ok &= all(fails.values())
    if g["name"] in ("A2", "B3", "E6", "E8"):
        print(f"   {g['name']}: " + "; ".join(f"{k}: I={v['I']} II={v['II']}" for k, v in muts.items()))
print(f"   every mutation fails (I) or (II) in every group: {mut_ok}")
print("   (the dAA x4 mutation leaves (I) and (I') true, as it must, since they contain no dAA)")
print(f"\nALL d03 CHECKS PASS: {allok and fit_ok and mut_ok}")


==> anc/numbers/deposit/colorN4/d04_tau.out <==
A1 (SU(2)): tau0/(C_A^2 N_A) = 3.000000000000 [3];  tau1/(C_A^3 N_A) = -0.500000000000 [-1/2];  tau2/(4 dAA + C_A^4 N_A/12) = 1.000000000000 [1]
      trace form vs channel matrix: mu0 -3 vs -3;  mu1 -10 vs -10;  mu2 -60 vs -60
A2 (SU(3)): tau0/(C_A^2 N_A) = 3.000000000000 [3];  tau1/(C_A^3 N_A) = -0.500000000000 [-1/2];  tau2/(4 dAA + C_A^4 N_A/12) = 1.000000000000 [1]
      trace form vs channel matrix: mu0 -4.5 vs -4.5;  mu1 -22.5 vs -22.5;  mu2 -157.5 vs -157.5
B2 (SO(5)=Sp(4)): tau0/(C_A^2 N_A) = 3.000000000000 [3];  tau1/(C_A^3 N_A) = -0.500000000000 [-1/2];  tau2/(4 dAA + C_A^4 N_A/12) = 1.000000000000 [1]
      trace form vs channel matrix: mu0 -4.5 vs -4.5;  mu1 -22.5 vs -22.5;  mu2 -160.5 vs -160.5
B3 (SO(7)): tau0/(C_A^2 N_A) = 3.000000000000 [3];  tau1/(C_A^3 N_A) = -0.500000000000 [-1/2];  tau2/(4 dAA + C_A^4 N_A/12) = 1.000000000000 [1]
      trace form vs channel matrix: mu0 -7.5 vs -7.5;  mu1 -62.5 vs -62.5;  mu2 -613.5 vs -613.5
G2 (G2): tau0/(C_A^2 N_A) = 3.000000000000 [3];  tau1/(C_A^3 N_A) = -0.500000000000 [-1/2];  tau2/(4 dAA + C_A^4 N_A/12) = 1.000000000000 [1]
      trace form vs channel matrix: mu0 -6 vs -6;  mu1 -40 vs -40;  mu2 -333.3333333 vs -333.3333333
D4 (SO(8)): tau0/(C_A^2 N_A) = 3.000000000000 [3];  tau1/(C_A^3 N_A) = -0.500000000000 [-1/2];  tau2/(4 dAA + C_A^4 N_A/12) = 1.000000000000 [1]
      trace form vs channel matrix: mu0 -9 vs -9;  mu1 -90 vs -90;  mu2 -1020 vs -1020
F4 (F4): tau0/(C_A^2 N_A) = 3.000000000000 [3];  tau1/(C_A^3 N_A) = -0.500000000000 [-1/2];  tau2/(4 dAA + C_A^4 N_A/12) = 1.000000000000 [1]
      trace form vs channel matrix: mu0 -13.5 vs -13.5;  mu1 -202.5 vs -202.5;  mu2 -3262.5 vs -3262.5


==> anc/numbers/deposit/colorN4/d04_tau.py <==
"""Task D, program 4: direct evaluation of the chord sums used in the proof of (II), basis-covariant,
from the explicit generators (independent of the channel projectors of d01):
   tau_k = (-1)^k sum g^{cc'} g^{xx'} Tr( D_{cx} Phi^k(D_{c'x'}) ),  D_{cx} = rho_c rho_x + rho_x rho_c,
   Phi(M) = sum g^{ee'} rho_e M rho_e'   (orthonormal form: tau_k = sum_{c,x} Tr(D^{cx} Omega^k(D^{cx})),
   Omega(M) = -Phi(M)).
Proof claims: tau_0 = 3 C_A^2 N_A, tau_1 = -C_A^3 N_A/2, tau_2 = 4 dAA + C_A^4 N_A/12, and the trace form
   mu_k = sum_R [T]_(8a,R) C_R^k = -(1/(2 C_A N_A)) Tr(G Cas^k),  Cas = 2 C_A + 2 Omega,
compared here with mu_k from the channel matrix of d01 (a check of the step that turns the row sums into
the Gram-operator traces)."""
import json
import numpy as np
import d01_color as C1
res = {o["name"]: o for o in json.load(open(C1.HERE + "d01_color.json"))}
for name in ["A1", "A2", "B2", "B3", "G2", "D4", "F4"]:
    n, r, npos, rho = C1.load(name)
    CA = float(C1.HDUAL[name[0]](int(name[1:])))
    R = np.array([m.toarray() for m in rho])
    kappa = np.einsum("aij,bji->ab", R, R)
    ginv = CA*np.linalg.inv(kappa)
    Rup = np.einsum("ab,bij->aij", ginv, R)
    D = np.einsum("cij,xjk->cxik", R, R); D = D + D.transpose(1, 0, 2, 3)          # D_{cx}
    Dup = np.einsum("cp,xq,pqik->cxik", ginv, ginv, D)                                   # D^{cx} (raised)
    def Phi(M):
        return np.einsum("eij,cxjk,ekl->cxil", R, M, Rup, optimize=True)
    t0 = np.einsum("cxij,cxji->", D, Dup)
    P1 = Phi(Dup); t1 = -np.einsum("cxij,cxji->", D, P1)
    P2 = Phi(P1); t2 = np.einsum("cxij,cxji->", D, P2)
    NA = n; o = res[name]; y = o["dAA_over_NA"]; dAA = y*NA
    mu = o["mu"]
    mu0 = -t0/(2*CA*NA); mu1 = -(2*CA*t0 + 2*t1)/(2*CA*NA); mu2 = -(4*CA**2*t0 + 8*CA*t1 + 4*t2)/(2*CA*NA)
    print(f"{name} ({o['phys']}): tau0/(C_A^2 N_A) = {t0.real/(CA**2*NA):.12f} [3];  tau1/(C_A^3 N_A) = {t1.real/(CA**3*NA):.12f} [-1/2];"
          f"  tau2/(4 dAA + C_A^4 N_A/12) = {t2.real/(4*dAA + CA**4*NA/12):.12f} [1]")
    print(f"      trace form vs channel matrix: mu0 {mu0.real:.10g} vs {mu[0]:.10g};  mu1 {mu1.real:.10g} vs {mu[1]:.10g};"
          f"  mu2 {mu2.real:.10g} vs {mu[2]:.10g}")


==> anc/numbers/deposit/colorN4/run_all.sh <==
#!/bin/bash
# Task D rebuild: GAP export, color data (all 18 algebras), own IREE solver at K=12 and K=16,
# intermediate identities + mutation tests, direct chord sums.  About 1.5 minutes on one core.
set -e
cd "$(dirname "$0")"
mkdir -p sc
rm -f sc/*.txt d01_color.json
gap -q d00_export.g </dev/null > d00_export.out 2>&1
python3 -B d01_color.py > d01_color.out 2>&1
python3 -B d01_color.py E7 > d01_color_E7.out 2>&1
python3 -B d01_color.py E8 > d01_color_E8.out 2>&1
python3 -B d01b_table.py > d01b_table.out 2>&1
python3 -B d02_iree.py 12 > d02_iree_K12.out 2>&1
python3 -B d02_iree.py 16 > d02_iree_K16.out 2>&1
diff <(grep -v "ALL CHECKS" d02_iree_K12.out) <(grep -v "ALL CHECKS" d02_iree_K16.out) > /dev/null && echo "K12 = K16"
python3 -B d02b_a4_structure.py > d02b_a4_structure.out 2>&1
python3 -B d03_checks.py > d03_checks.out 2>&1
python3 -B d04_tau.py > d04_tau.out 2>&1
grep -h "ALL" d02_iree_K12.out d02_iree_K16.out d03_checks.out
sha256sum d0*.py d00_export.g d0*.out d01_color.json sc/*.txt > run_all.sha256


==> anc/numbers/deposit/klborn/klborn_general.out <==
SU(N) closed form, s and kappa symbolic:
  S_3 = -6*kappa*(N - 1)*(N + 1)*(-2*N**2*kappa - 4*kappa + s**2)/N**3
  S_4 = 12*kappa*(N - 1)*(N + 1)*(-2*N**2*kappa*s - 19*N**2*kappa + 2*N**2*s**2 - 4*kappa*s - 2*kappa + s**3)/N**4
  difference from own solver (klborn_solver_P9.out):  0 0
SO(5): b_A = 1/4, (s, S_3, S_4) at kappa=+1: [(1, -9, 222), (-1, -9, 240), (0, -6, 213)] ; kappa=-1, s=+1: (-3, 192)
SO(7): b_A = 1/4, (s, S_3, S_4) at kappa=+1: [(1, -63/2, 810), (-1, -63/2, 873), (0, -27, 1593/2)] ; kappa=-1, s=+1: (-45/2, 729)


==> anc/numbers/deposit/klborn/klborn_general.py <==
#!/usr/bin/env python3
"""Closed forms of S_3, S_4 in general color from the double-log recursion, derived by hand in KL_BORN.md:
  F_A^-(DL) = sum d_n a^n w^(1-2n),  S_n = -12 kappa C_F d_(n-1)   (reduction, eq. (S) of the draft)
  d_1 = 2 b,  d_2 = 4 b^2 + 8 kappa M1,
  d_3 = (4 b - 4 C_A) d_2 + 16 kappa M2,
  M1 = sum_R' [T]_{A R'} b_R',  M2 = sum_R' [T]_{A R'} b_R' (b_R' - C_R'),  b = b_A^- (odd adjoint Born weight).
Checked here against the own SU(N) solver, and applied to SO(5), SO(7) with the SO(N) row of T_rc
taken from ma_a/DECISION.md appendix (convention input only; the result is compared with the draft's
printed SO(5), SO(7) values)."""
import sympy as sp
N, s, kap = sp.symbols('N s kappa')

def S34(CF, CA, bpos, Crow, Trow, b):
    M1 = sum(Trow[R] * bpos[R] for R in Trow)
    M2 = sum(Trow[R] * bpos[R] * (bpos[R] - Crow[R]) for R in Trow)
    d2 = 4 * b**2 + 8 * kap * M1
    d3 = (4 * b - 4 * CA) * d2 + 16 * kap * M2
    return sp.factor(sp.simplify(-12 * kap * CF * d2)), sp.factor(sp.simplify(-12 * kap * CF * d3))

# SU(N): channels 1, A
CF = (N**2 - 1) / (2 * N); CA = N
bpos = {'1': CF, 'A': CF - CA / 2}
Crow = {'1': 0, 'A': CA}
Trow = {'1': -1 / N, 'A': 2 / N - N / 2}
S3, S4 = S34(CF, CA, bpos, Crow, Trow, s * (CF - CA / 2))
print('SU(N) closed form, s and kappa symbolic:')
print('  S_3 =', S3)
print('  S_4 =', S4)
own3 = -6*kap*(N - 1)*(N + 1)*(-2*N**2*kap - 4*kap + s**2)/N**3
own4 = 12*kap*(N - 1)*(N + 1)*(-2*N**2*kap*s - 19*N**2*kap + 2*N**2*s**2 - 4*kap*s - 2*kap + s**3)/N**4
print('  difference from own solver (klborn_solver_P9.out): ', sp.simplify(S3 - own3), sp.simplify(S4 - own4))

# SO(N) vector: channels 1, A, S with Casimirs 0, (N-2)/2, N/2; row A of T_rc from DECISION.md appendix
for n in (5, 7):
    CF = sp.Rational(n - 1, 4); CA = sp.Rational(n - 2, 2)
    Cs = {'1': sp.Integer(0), 'A': CA, 'S': sp.Rational(n, 2)}
    bp = {R: CF - Cs[R] / 2 for R in Cs}
    Trow = {'1': sp.Rational(-1, n), 'A': sp.Integer(0), 'S': sp.Rational(1, n) - sp.Rational(n, 4)}
    out = []
    for sg in (1, -1, 0):
        S3, S4 = S34(CF, CA, bp, Cs, Trow, sg * bp['A'])
        out.append((sg, S3.subs(kap, 1), S4.subs(kap, 1)))
    S3k, S4k = S34(CF, CA, bp, Cs, Trow, bp['A'])
    print(f'SO({n}): b_A = {bp["A"]}, (s, S_3, S_4) at kappa=+1:', out, '; kappa=-1, s=+1:', (S3k.subs(kap, -1), S4k.subs(kap, -1)))


==> anc/numbers/deposit/klborn/klborn_solver.gp <==
\\ Second, independent implementation (PARI/GP) of the draft's system eq. (system), SU(N), basis (1,A).
\\ Full tan/cot phases as series with pi^2 = 6 z2 (Bernoulli numbers), sign s on the odd adjoint Born term,
\\ symbolic kappa.  S = P(P-w) + 2 a C_F with P = F_1^+.  S_n = z2^1 coefficient of a^n w^(4-2n).
w = varhigher("w");
z2; N; s; kap;
default(seriesprecision, 12);
PM = 12;
ptan = sum(k=1, 7, (-1)^(k-1)*2*(2^(2*k)-1)*bernfrac(2*k)/(2*k)! * (6*z2)^k * w^(2*k-1)) + O(w^PM);
pcot = sum(k=0, 7, (-1)^k*2*bernfrac(2*k)/(2*k)! * (6*z2)^k * w^(2*k-1)) + O(w^PM);
phiP = -ptan/2; phiM = pcot/2; psiP = -ptan; psiM = pcot;
CF = (N^2-1)/(2*N); bA = -1/(2*N); CA = N;
T1A = -(N^2-1)/N; TA1 = -1/N; TAA = 2/N - N/2;
NMAX = 5;
\\ waves: 1 = (1,+), 2 = (A,+), 3 = (1,-), 4 = (A,-)
solveit(sg, kk) =
{
  my(f = vector(4, i, vector(NMAX, n, 0)), born = [CF, bA, CF, sg*bA], rhs);
  for (n = 1, NMAX,
    if (n == 1,
      for (i = 1, 4, f[i][1] = 2*born[i]/w + O(w^PM)),
      my(q = vector(4, i, sum(k = 1, n-1, f[i][k]*f[i][n-k])));
      \\ (1,+): C_1 = 0, feed psi^+ T1A F_A^-
      rhs = q[1] + 2*kk*psiP*T1A*f[4][n-1];
      my(r1 = rhs);
      \\ (A,+): Sudakov with phi^+, feed psi^+ (TA1 F_1^- + TAA F_A^-)
      my(r2 = 2*CA*(deriv(f[2][n-1], w) + phiP*f[2][n-1]) + q[2] + 2*kk*psiP*(TA1*f[3][n-1] + TAA*f[4][n-1]));
      \\ (1,-): feed psi^- T1A F_A^+
      my(r3 = q[3] + 2*kk*psiM*T1A*f[2][n-1]);
      \\ (A,-): Sudakov with phi^-, feed psi^- (TA1 F_1^+ + TAA F_A^+)
      my(r4 = 2*CA*(deriv(f[4][n-1], w) + phiM*f[4][n-1]) + q[4] + 2*kk*psiM*(TA1*f[1][n-1] + TAA*f[2][n-1]));
      f[1][n] = r1/w; f[2][n] = r2/w; f[3][n] = r3/w; f[4][n] = r4/w;
    );
  );
  f;
}
Sn(f, n) =
{
  my(P = f[1], Sd);
  Sd = -w*P[n] + sum(k = 1, n-1, P[k]*P[n-k]) + if (n == 1, 2*CF, 0);
  polcoef(polcoef(Sd, 4-2*n, w), 1, z2);
}
report(sg, kk, tag) =
{
  my(f = solveit(sg, kk));
  print(tag);
  for (n = 3, 5, my(e = factor(Sn(f, n))); print("  S_", n, " = ", Sn(f, n), "   SU(3): ", subst(Sn(f, n), N, 3)));
}
fsym = solveit(s, kap);
print("symbolic s, kappa:");
for (n = 2, 5, print("  S_", n, " = ", factor(Sn(fsym, n))));
report(1, 1, "kappa=+1, s=+1");
report(-1, 1, "kappa=+1, s=-1");
report(0, 1, "kappa=+1, s=0");
report(1, -1, "kappa=-1, s=+1");
print("S_4(s=-1)-S_4(s=+1) = ", factor(subst(subst(Sn(fsym,4),kap,1),s,-1) - subst(subst(Sn(fsym,4),kap,1),s,1)));
print("S_4(s) - S_4(-s) - 8*bA*s*S_3(s) at kappa symbolic: ", simplify(Sn(fsym,4) - subst(Sn(fsym,4), s, -s) - 8*bA*s*Sn(fsym,3)));
quit;


==> anc/numbers/deposit/klborn/klborn_solver.py <==
#!/usr/bin/env python3
"""Own solver of the draft's partial-wave system, eq. (system) of paper.tex, in SU(N), basis (1, A).

omega F_R^tau = 2a b_R^tau + 2a C_R [dF_R^tau/domega + phi^tau F_R^tau] + (F_R^tau)^2
                + 2a kappa psi^tau sum_R' [T_rc]_{RR'} F_R'^{-tau}

phi^+ = -(pi/2) tan(pi w/2), phi^- = (pi/2) cot(pi w/2), psi^+ = -pi tan(pi w/2), psi^- = pi cot(pi w/2).
b_1 = C_F (both signatures), b_A^+ = -1/(2N), b_A^- = s * (-1/(2N)).  C_1 = 0, C_A = N.
T_rc (row R, column R'): [[0, -(N^2-1)/N], [-1/N, 2/N - N/2]].
pi^2 -> 6 z2.  P^+ = F_1^+.  S = P^+(P^+ - w) + 2 a C_F.
S_n = z2^1 coefficient of a^n w^(4-2n) in S.

Written from the printed equations of the draft (Sects. 2-3, eqs. (xi), (psiminus), (psiplus), (system),
(phases), (TrcSUN)); nothing imported from the project solvers.
"""
import sys
import sympy as sp

N, z2, s, kap, w = sp.symbols('N z2 s kappa w')
PMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 9     # highest power of w kept
ZMAX = 2                                                 # highest power of z2 kept
NMAX = int(sys.argv[2]) if len(sys.argv) > 2 else 5      # highest order in a

def simp(e):
    return sp.expand(e)

def trunc_z(e):
    e = sp.expand(e)
    return sum(e.coeff(z2, k) * z2**k for k in range(ZMAX + 1))

def series_dict(expr, lo):
    """Laurent series of expr in w as {power: coeff}, with pi^2 -> 6 z2, powers lo..PMAX."""
    ser = sp.series(expr, w, 0, PMAX + 1).removeO()
    ser = sp.expand(ser)
    d = {}
    for p in range(lo, PMAX + 1):
        c = ser.coeff(w, p)
        if c != 0:
            # c is a polynomial in pi with only even powers
            c = sp.expand(c)
            poly = sp.Poly(c, sp.pi)
            cc = 0
            for (k,), v in poly.terms():
                assert k % 2 == 0, (p, c)
                cc += v * (6 * z2) ** (k // 2)
            d[p] = trunc_z(cc)
    return d

PTAN = series_dict(sp.pi * sp.tan(sp.pi * w / 2), 0)
PCOT = series_dict(sp.pi * sp.cot(sp.pi * w / 2), -1)

def scal(d, c):
    return {p: simp(v * c) for p, v in d.items()}

PHI = {'+': scal(PTAN, sp.Rational(-1, 2)), '-': scal(PCOT, sp.Rational(1, 2))}
PSI = {'+': scal(PTAN, -1), '-': scal(PCOT, 1)}

def add(*ds):
    r = {}
    for d in ds:
        for p, v in d.items():
            r[p] = r.get(p, 0) + v
    return {p: trunc_z(v) for p, v in r.items() if sp.expand(v) != 0}

def mul(d1, d2):
    r = {}
    for p1, v1 in d1.items():
        for p2, v2 in d2.items():
            p = p1 + p2
            if p > PMAX:
                continue
            r[p] = r.get(p, 0) + v1 * v2
    return {p: trunc_z(v) for p, v in r.items() if sp.expand(v) != 0}

def deriv(d):
    return {p - 1: simp(p * v) for p, v in d.items() if p != 0}

def shift(d, k):
    return {p + k: v for p, v in d.items() if p + k <= PMAX}

CF = (N**2 - 1) / (2 * N)
bA = -1 / (2 * N)
CR = {'1': 0, 'A': N}
T = {('1', '1'): 0, ('1', 'A'): -(N**2 - 1) / N, ('A', '1'): -1 / N, ('A', 'A'): 2 / N - N / 2}

def solve(born, kappa_val, full=True, nmax=NMAX):
    """born: dict (R, tau) -> b.  full=False gives the double-log limit (phi^+=psi^+=0, phi^-=1/w, psi^-=2/w)."""
    if full:
        phi, psi = PHI, PSI
    else:
        phi = {'+': {}, '-': {-1: sp.Integer(1)}}
        psi = {'+': {}, '-': {-1: sp.Integer(2)}}
    waves = [('1', '+'), ('A', '+'), ('1', '-'), ('A', '-')]
    f = {X: [dict()] for X in waves}   # f[X][n] = coefficient of a^n
    for n in range(1, nmax + 1):
        for X in waves:
            R, tau = X
            other = '-' if tau == '+' else '+'
            rhs = {}
            if n == 1:
                rhs = {0: sp.sympify(2 * born[X])}
            else:
                prev = f[X][n - 1]
                sud = scal(add(deriv(prev), mul(phi[tau], prev)), 2 * CR[R])
                quad = {}
                for k in range(1, n):
                    quad = add(quad, mul(f[X][k], f[X][n - k]))
                feed = {}
                for Rp in ['1', 'A']:
                    t = T[(R, Rp)]
                    if t != 0:
                        feed = add(feed, scal(mul(psi[tau], f[(Rp, other)][n - 1]), 2 * kappa_val * t))
                rhs = add(sud, quad, feed)
            f[X].append(shift(rhs, -1))
    return f

def S_coeffs(f, nmax=NMAX):
    """S = P(P-w) + 2aC_F at each order a^n, as dicts."""
    P = f[('1', '+')]
    out = {}
    for n in range(1, nmax + 1):
        d = scal(shift(P[n], 1), -1)
        for k in range(1, n):
            d = add(d, mul(P[k], P[n - k]))
        if n == 1:
            d = add(d, {0: 2 * CF})
        out[n] = d
    return out

def Sn(Sd, n, zpow=1):
    c = Sd[n].get(4 - 2 * n, 0)
    return sp.factor(sp.simplify(sp.expand(c).coeff(z2, zpow)))

def run(label, born, kappa_val):
    f = solve(born, kappa_val)
    Sd = S_coeffs(f)
    res = {}
    for n in range(1, NMAX + 1):
        res[n] = Sn(Sd, n)
    return f, Sd, res

if __name__ == '__main__':
    print(f'PMAX={PMAX} ZMAX={ZMAX} NMAX={NMAX}')
    base = {('1', '+'): CF, ('1', '-'): CF, ('A', '+'): bA}
    # symbolic sign s on the negative-signature adjoint Born term, symbolic kappa
    born = dict(base); born[('A', '-')] = s * bA
    f, Sd, res = run('s,kappa symbolic', born, kap)

    # checks of lower orders: LL and NLL poles of S vanish, no z2^0 poles
    for n in range(2, NMAX + 1):
        for p in range(4 - 2 * n - 3, 4 - 2 * n):   # powers below the NNLL power: LL is 2-2n, NLL is 3-2n
            c = sp.simplify(Sd[n].get(p, 0))
            print(f'  check a^{n} w^{p} (below NNLL) in S: {c}')
        c0 = sp.simplify(sp.expand(Sd[n].get(4 - 2 * n, 0)).coeff(z2, 0))
        print(f'  check z2^0 part of a^{n} w^{4-2*n} in S: {c0}')

    print('\nS_n (coefficient of z2), s and kappa symbolic, SU(N):')
    for n in range(1, NMAX + 1):
        print(f'  S_{n} =', res[n])

    def show(tag, subs):
        print(f'\n{tag}:')
        for n in (3, 4, 5):
            e = sp.factor(sp.simplify(res[n].subs(subs)))
            e3 = sp.nsimplify(sp.simplify(res[n].subs(subs).subs(N, 3)))
            print(f'  S_{n} = {e}    SU(3): {e3}')

    show('kappa=+1, s=+1 (draft system)', {kap: 1, s: 1})
    show('kappa=+1, s=-1 (odd adjoint Born reversed)', {kap: 1, s: -1})
    show('kappa=+1, s=0 (odd adjoint Born removed)', {kap: 1, s: 0})
    show('kappa=-1, s=+1', {kap: -1, s: 1})

    # structure in s at kappa=+1
    print('\nStructure in s at kappa=+1:')
    for n in (3, 4, 5):
        e = sp.expand(sp.simplify(res[n].subs(kap, 1)))
        pol = sp.Poly(sp.expand(sp.together(e) * N**(2 * n)), s)
        for (k,), v in sorted(pol.terms()):
            print(f'  S_{n}: coefficient of s^{k} = {sp.factor(v / N**(2*n))}')
    d4 = sp.factor(sp.simplify(res[4].subs({kap: 1, s: -1}) - res[4].subs({kap: 1, s: 1})))
    print('  S_4(s=-1) - S_4(s=+1) =', d4, '  SU(3):', sp.nsimplify(d4.subs(N, 3)))
    d4b = sp.factor(sp.simplify(res[4].subs({kap: 1, s: 0}) - res[4].subs({kap: 1, s: 1})))
    print('  S_4(s=0) - S_4(s=+1) =', d4b, '  SU(3):', sp.nsimplify(d4b.subs(N, 3)))

    # Born removed in both negative-signature channels (singlet too): must not change S at z2^1
    born2 = dict(base); born2[('1', '-')] = 0; born2[('A', '-')] = 0
    _, _, res2 = run('both odd Born removed', born2, 1)
    print('\nBoth negative-signature Born terms removed (singlet and adjoint), kappa=+1:')
    for n in (3, 4, 5):
        print(f'  S_{n} =', sp.factor(res2[n]), '  SU(3):', sp.nsimplify(res2[n].subs(N, 3)))

    # reduction: z2^1 part of S = -12 a z2 C_F w F_A^-(DL)
    fdl = solve(born, kap, full=False)
    print('\nReduction check, S_n + 12 C_F kappa * [a^(n-1) w^(3-2n) coefficient of DL F_A^-] (kappa symbolic):')
    for n in range(2, NMAX + 1):
        dn = fdl[('A', '-')][n - 1].get(3 - 2 * n, 0)
        red = -12 * CF * kap * dn
        print(f'  n={n}: difference =', sp.simplify(res[n] - red))
    print('\nDL F_A^- coefficients d_n of a^n w^(1-2n) (s, kappa symbolic):')
    for n in range(1, NMAX):
        print(f'  d_{n} =', sp.factor(fdl[('A', '-')][n].get(1 - 2 * n, 0)))

    # first z2^2 term of S (register round-2 sentence (a)): coefficient of z2^2 a^2 w^2 at kappa=s=1
    c = sp.expand(Sd[2].get(2, 0).subs({kap: 1, s: 1})).coeff(z2, 2)
    print('\nz2^2 coefficient of a^2 w^2 in S (kappa=s=1):', sp.factor(c), ' SU(3):', sp.nsimplify(c.subs(N, 3)))
    c = sp.expand(Sd[3].get(0, 0).subs({kap: 1, s: 1})).coeff(z2, 2)
    print('z2^2 coefficient of a^3 w^0 in S (kappa=s=1):', sp.factor(c), ' SU(3):', sp.nsimplify(c.subs(N, 3)))
    # S_1, S_2
    for n in (1, 2):
        print(f'S_{n} (z2 coefficient of a^{n} w^{4-2*n}) at kappa=s=1:', sp.factor(res[n].subs({kap: 1, s: 1})))


==> anc/numbers/deposit/klborn/klborn_solver_P13.out <==
PMAX=13 ZMAX=2 NMAX=5
  check a^2 w^-3 (below NNLL) in S: 0
  check a^2 w^-2 (below NNLL) in S: 0
  check a^2 w^-1 (below NNLL) in S: 0
  check z2^0 part of a^2 w^0 in S: 0
  check a^3 w^-5 (below NNLL) in S: 0
  check a^3 w^-4 (below NNLL) in S: 0
  check a^3 w^-3 (below NNLL) in S: 0
  check z2^0 part of a^3 w^-2 in S: 0
  check a^4 w^-7 (below NNLL) in S: 0
  check a^4 w^-6 (below NNLL) in S: 0
  check a^4 w^-5 (below NNLL) in S: 0
  check z2^0 part of a^4 w^-4 in S: 0
  check a^5 w^-9 (below NNLL) in S: 0
  check a^5 w^-8 (below NNLL) in S: 0
  check a^5 w^-7 (below NNLL) in S: 0
  check z2^0 part of a^5 w^-6 in S: 0

S_n (coefficient of z2), s and kappa symbolic, SU(N):
  S_1 = 0
  S_2 = 6*kappa*s*(N - 1)*(N + 1)/N**2
  S_3 = -6*kappa*(N - 1)*(N + 1)*(-2*N**2*kappa - 4*kappa + s**2)/N**3
  S_4 = 12*kappa*(N - 1)*(N + 1)*(-2*N**2*kappa*s - 19*N**2*kappa + 2*N**2*s**2 - 4*kappa*s - 2*kappa + s**3)/N**4
  S_5 = -6*kappa*(N - 1)*(N + 1)*(16*N**6*kappa + 4*N**4*kappa**2 - 32*N**4*kappa*s - 356*N**4*kappa + 32*N**4*s**2 + 16*N**2*kappa**2 - 12*N**2*kappa*s**2 - 140*N**2*kappa*s - 132*N**2*kappa + 24*N**2*s**3 + 16*kappa**2 - 24*kappa*s**2 - 8*kappa*s - 8*kappa + 5*s**4)/N**5

kappa=+1, s=+1 (draft system):
  S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3    SU(3): 112/3
  S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4    SU(3): -5632/27
  S_5 = -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5    SU(3): 305008/81

kappa=+1, s=-1 (odd adjoint Born reversed):
  S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3    SU(3): 112/3
  S_4 = -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4    SU(3): -4288/27
  S_5 = -6*(N - 1)*(N + 1)*(16*N**6 - 288*N**4 - 12*N**2 - 3)/N**5    SU(3): 62800/27

kappa=+1, s=0 (odd adjoint Born removed):
  S_3 = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3    SU(3): 352/9
  S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4    SU(3): -5536/27
  S_5 = -24*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5    SU(3): 286144/81

kappa=-1, s=+1:
  S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3    SU(3): 368/9
  S_4 = -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4    SU(3): -6848/27
  S_5 = -6*(N - 1)*(N + 1)*(16*N**6 - 424*N**4 - 324*N**2 - 61)/N**5    SU(3): 410512/81

Structure in s at kappa=+1:
  S_3: coefficient of s^0 = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3
  S_3: coefficient of s^2 = -6*(N - 1)*(N + 1)/N**3
  S_4: coefficient of s^0 = -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4
  S_4: coefficient of s^1 = -24*(N - 1)*(N + 1)*(N**2 + 2)/N**4
  S_4: coefficient of s^2 = 24*(N - 1)*(N + 1)/N**2
  S_4: coefficient of s^3 = 12*(N - 1)*(N + 1)/N**4
  S_5: coefficient of s^0 = -24*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5
  S_5: coefficient of s^1 = 24*(N - 1)*(N + 1)*(8*N**4 + 35*N**2 + 2)/N**5
  S_5: coefficient of s^2 = -24*(N - 1)*(N + 1)*(8*N**4 - 3*N**2 - 6)/N**5
  S_5: coefficient of s^3 = -144*(N - 1)*(N + 1)/N**3
  S_5: coefficient of s^4 = -30*(N - 1)*(N + 1)/N**5
  S_4(s=-1) - S_4(s=+1) = 24*(N - 1)*(N + 1)*(2*N**2 + 3)/N**4   SU(3): 448/9
  S_4(s=0) - S_4(s=+1) = 36*(N - 1)*(N + 1)/N**4   SU(3): 32/9

Both negative-signature Born terms removed (singlet and adjoint), kappa=+1:
  S_3 = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3   SU(3): 352/9
  S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4   SU(3): -5536/27
  S_5 = -24*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5   SU(3): 286144/81

Reduction check, S_n + 12 C_F kappa * [a^(n-1) w^(3-2n) coefficient of DL F_A^-] (kappa symbolic):
  n=2: difference = 0
  n=3: difference = 0
  n=4: difference = 0
  n=5: difference = 0

DL F_A^- coefficients d_n of a^n w^(1-2n) (s, kappa symbolic):
  d_1 = -s/N
  d_2 = (-2*N**2*kappa - 4*kappa + s**2)/N**2
  d_3 = -2*(-2*N**2*kappa*s - 19*N**2*kappa + 2*N**2*s**2 - 4*kappa*s - 2*kappa + s**3)/N**3
  d_4 = (16*N**6*kappa + 4*N**4*kappa**2 - 32*N**4*kappa*s - 356*N**4*kappa + 32*N**4*s**2 + 16*N**2*kappa**2 - 12*N**2*kappa*s**2 - 140*N**2*kappa*s - 132*N**2*kappa + 24*N**2*s**3 + 16*kappa**2 - 24*kappa*s**2 - 8*kappa*s - 8*kappa + 5*s**4)/N**4

z2^2 coefficient of a^2 w^2 in S (kappa=s=1): 3*(N - 1)*(N + 1)/N**2  SU(3): 8/3
z2^2 coefficient of a^3 w^0 in S (kappa=s=1): -3*(N - 1)*(N + 1)*(2*N**2 + 1)/N**3  SU(3): -152/9
S_1 (z2 coefficient of a^1 w^2) at kappa=s=1: 0
S_2 (z2 coefficient of a^2 w^0) at kappa=s=1: 6*(N - 1)*(N + 1)/N**2


==> anc/numbers/deposit/klborn/klborn_solver_P9.out <==
PMAX=9 ZMAX=2 NMAX=5
  check a^2 w^-3 (below NNLL) in S: 0
  check a^2 w^-2 (below NNLL) in S: 0
  check a^2 w^-1 (below NNLL) in S: 0
  check z2^0 part of a^2 w^0 in S: 0
  check a^3 w^-5 (below NNLL) in S: 0
  check a^3 w^-4 (below NNLL) in S: 0
  check a^3 w^-3 (below NNLL) in S: 0
  check z2^0 part of a^3 w^-2 in S: 0
  check a^4 w^-7 (below NNLL) in S: 0
  check a^4 w^-6 (below NNLL) in S: 0
  check a^4 w^-5 (below NNLL) in S: 0
  check z2^0 part of a^4 w^-4 in S: 0
  check a^5 w^-9 (below NNLL) in S: 0
  check a^5 w^-8 (below NNLL) in S: 0
  check a^5 w^-7 (below NNLL) in S: 0
  check z2^0 part of a^5 w^-6 in S: 0

S_n (coefficient of z2), s and kappa symbolic, SU(N):
  S_1 = 0
  S_2 = 6*kappa*s*(N - 1)*(N + 1)/N**2
  S_3 = -6*kappa*(N - 1)*(N + 1)*(-2*N**2*kappa - 4*kappa + s**2)/N**3
  S_4 = 12*kappa*(N - 1)*(N + 1)*(-2*N**2*kappa*s - 19*N**2*kappa + 2*N**2*s**2 - 4*kappa*s - 2*kappa + s**3)/N**4
  S_5 = -6*kappa*(N - 1)*(N + 1)*(16*N**6*kappa + 4*N**4*kappa**2 - 32*N**4*kappa*s - 356*N**4*kappa + 32*N**4*s**2 + 16*N**2*kappa**2 - 12*N**2*kappa*s**2 - 140*N**2*kappa*s - 132*N**2*kappa + 24*N**2*s**3 + 16*kappa**2 - 24*kappa*s**2 - 8*kappa*s - 8*kappa + 5*s**4)/N**5

kappa=+1, s=+1 (draft system):
  S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3    SU(3): 112/3
  S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4    SU(3): -5632/27
  S_5 = -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5    SU(3): 305008/81

kappa=+1, s=-1 (odd adjoint Born reversed):
  S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3    SU(3): 112/3
  S_4 = -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4    SU(3): -4288/27
  S_5 = -6*(N - 1)*(N + 1)*(16*N**6 - 288*N**4 - 12*N**2 - 3)/N**5    SU(3): 62800/27

kappa=+1, s=0 (odd adjoint Born removed):
  S_3 = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3    SU(3): 352/9
  S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4    SU(3): -5536/27
  S_5 = -24*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5    SU(3): 286144/81

kappa=-1, s=+1:
  S_3 = 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3    SU(3): 368/9
  S_4 = -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4    SU(3): -6848/27
  S_5 = -6*(N - 1)*(N + 1)*(16*N**6 - 424*N**4 - 324*N**2 - 61)/N**5    SU(3): 410512/81

Structure in s at kappa=+1:
  S_3: coefficient of s^0 = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3
  S_3: coefficient of s^2 = -6*(N - 1)*(N + 1)/N**3
  S_4: coefficient of s^0 = -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4
  S_4: coefficient of s^1 = -24*(N - 1)*(N + 1)*(N**2 + 2)/N**4
  S_4: coefficient of s^2 = 24*(N - 1)*(N + 1)/N**2
  S_4: coefficient of s^3 = 12*(N - 1)*(N + 1)/N**4
  S_5: coefficient of s^0 = -24*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5
  S_5: coefficient of s^1 = 24*(N - 1)*(N + 1)*(8*N**4 + 35*N**2 + 2)/N**5
  S_5: coefficient of s^2 = -24*(N - 1)*(N + 1)*(8*N**4 - 3*N**2 - 6)/N**5
  S_5: coefficient of s^3 = -144*(N - 1)*(N + 1)/N**3
  S_5: coefficient of s^4 = -30*(N - 1)*(N + 1)/N**5
  S_4(s=-1) - S_4(s=+1) = 24*(N - 1)*(N + 1)*(2*N**2 + 3)/N**4   SU(3): 448/9
  S_4(s=0) - S_4(s=+1) = 36*(N - 1)*(N + 1)/N**4   SU(3): 32/9

Both negative-signature Born terms removed (singlet and adjoint), kappa=+1:
  S_3 = 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3   SU(3): 352/9
  S_4 = -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4   SU(3): -5536/27
  S_5 = -24*(N - 1)*(N + 1)*(4*N**6 - 88*N**4 - 29*N**2 + 2)/N**5   SU(3): 286144/81

Reduction check, S_n + 12 C_F kappa * [a^(n-1) w^(3-2n) coefficient of DL F_A^-] (kappa symbolic):
  n=2: difference = 0
  n=3: difference = 0
  n=4: difference = 0
  n=5: difference = 0

DL F_A^- coefficients d_n of a^n w^(1-2n) (s, kappa symbolic):
  d_1 = -s/N
  d_2 = (-2*N**2*kappa - 4*kappa + s**2)/N**2
  d_3 = -2*(-2*N**2*kappa*s - 19*N**2*kappa + 2*N**2*s**2 - 4*kappa*s - 2*kappa + s**3)/N**3
  d_4 = (16*N**6*kappa + 4*N**4*kappa**2 - 32*N**4*kappa*s - 356*N**4*kappa + 32*N**4*s**2 + 16*N**2*kappa**2 - 12*N**2*kappa*s**2 - 140*N**2*kappa*s - 132*N**2*kappa + 24*N**2*s**3 + 16*kappa**2 - 24*kappa*s**2 - 8*kappa*s - 8*kappa + 5*s**4)/N**4

z2^2 coefficient of a^2 w^2 in S (kappa=s=1): 3*(N - 1)*(N + 1)/N**2  SU(3): 8/3
z2^2 coefficient of a^3 w^0 in S (kappa=s=1): -3*(N - 1)*(N + 1)*(2*N**2 + 1)/N**3  SU(3): -152/9
S_1 (z2 coefficient of a^1 w^2) at kappa=s=1: 0
S_2 (z2 coefficient of a^2 w^0) at kappa=s=1: 6*(N - 1)*(N + 1)/N**2


==> anc/numbers/deposit/klborn/klborn_solver_gp.out <==
symbolic s, kappa:
  S_2 = [kap, 1; s, 1; N, -2; N - 1, 1; N + 1, 1]
  S_3 = [kap, 1; N, -3; N - 1, 1; N + 1, 1; 2*kap*N^2 + (-s^2 + 4*kap), 1]
  S_4 = [kap, 1; N, -4; N - 1, 1; N + 1, 1; (2*s^2 - 2*kap*s - 19*kap)*N^2 + (s^3 - 4*kap*s - 2*kap), 1]
  S_5 = [kap, 1; N, -5; N - 1, 1; N + 1, 1; 16*kap*N^6 + (32*s^2 - 32*kap*s + (4*kap^2 - 356*kap))*N^4 + (24*s^3 - 12*kap*s^2 - 140*kap*s + (16*kap^2 - 132*kap))*N^2 + (5*s^4 - 24*kap*s^2 - 8*kap*s + (16*kap^2 - 8*kap)), 1]
kappa=+1, s=+1
  S_3 = (12*N^4 + 6*N^2 - 18)/N^3   SU(3): 112/3
  S_4 = (-228*N^4 + 168*N^2 + 60)/N^4   SU(3): -5632/27
  S_5 = (-96*N^8 + 2208*N^6 - 648*N^4 - 1350*N^2 - 114)/N^5   SU(3): 305008/81
kappa=+1, s=-1
  S_3 = (12*N^4 + 6*N^2 - 18)/N^3   SU(3): 112/3
  S_4 = (-180*N^4 + 192*N^2 - 12)/N^4   SU(3): -4288/27
  S_5 = (-96*N^8 + 1824*N^6 - 1656*N^4 - 54*N^2 - 18)/N^5   SU(3): 62800/27
kappa=+1, s=0
  S_3 = (12*N^4 + 12*N^2 - 24)/N^3   SU(3): 352/9
  S_4 = (-228*N^4 + 204*N^2 + 24)/N^4   SU(3): -5536/27
  S_5 = (-96*N^8 + 2208*N^6 - 1416*N^4 - 744*N^2 + 48)/N^5   SU(3): 286144/81
kappa=-1, s=+1
  S_3 = (12*N^4 + 18*N^2 - 30)/N^3   SU(3): 368/9
  S_4 = (-276*N^4 + 192*N^2 + 84)/N^4   SU(3): -6848/27
  S_5 = (-96*N^8 + 2640*N^6 - 600*N^4 - 1578*N^2 - 366)/N^5   SU(3): 410512/81
S_4(s=-1)-S_4(s=+1) = [N - 1, 1; N, -4; N + 1, 1; 2*N^2 + 3, 1]
S_4(s) - S_4(-s) - 8*bA*s*S_3(s) at kappa symbolic: 0


==> anc/numbers/deposit/owncheck/own_check.out <==
S3(s,kappa)= -6*kappa*(N - 1)*(N + 1)*(-2*N**2*kappa - 4*kappa + s**2)/N**3
S4(s,kappa)= 12*(N - 1)*(N + 1)*(2*N**2*kappa*s**2 - 2*N**2*s - 19*N**2 + kappa*s**3 - 4*s - 2)/N**4
draft S3= 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 112/3  S4= -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4 -5632/27  S5(SU3)= 305008/81
reversed S3= 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3 112/3  S4= -12*(N - 1)*(N + 1)*(15*N**2 - 1)/N**4 -4288/27  S5(SU3)= 62800/27
removed S3= 12*(N - 1)*(N + 1)*(N**2 + 2)/N**3 352/9  S4= -12*(N - 1)*(N + 1)*(19*N**2 + 2)/N**4 -5536/27  S5(SU3)= 286144/81
kappa=-1 S3= 6*(N - 1)*(N + 1)*(2*N**2 + 5)/N**3 368/9  S4= -12*(N - 1)*(N + 1)*(23*N**2 + 7)/N**4 -6848/27  S5(SU3)= 410512/81
S4(b)-S4(-b)-8b*S3 at kappa=1: 0
V3^- eq= 2*(N - 1)*(N + 1)*(10*N**2 + 11)/N**3 1616/27  V4^- eq= -4*(N - 1)**2*(N + 1)**2*(12*N**2 + 7)/N**4 -29440/81
shift S2 = 6*(N - 1)**2*(N + 1)**2*(c - l)/N**2   /(c-l)CF^n = 24
shift S3 = 12*(N - 1)**3*(N + 1)**3*(c - l)/N**3   /(c-l)CF^n = 96
shift S4 = 30*(N - 1)**4*(N + 1)**4*(c - l)/N**4   /(c-l)CF^n = 480
CMW dV3^- = 4*cK*(N - 1)*(N + 1)/N  SU3 at c=2: 64/3    dS3 = 0
CMW dV4^- = -4*cK*(N - 1)*(N + 1)*(4*N**2 + 1)/N**2  SU3 at c=2: -2368/9    dS4 = 0
P^- a^5 zeta2 w^-7 = -2*(N - 1)*(N + 1)*(224*N**6 + 274*N**4 - 1040*N**2 - 139)/N**5   target -2(N^2-1)(224N^6+274N^4-1040N^2-139)/N^5 diff: 0


==> anc/numbers/deposit/owncheck/own_check.py <==
# Own check for CHANGE_TABLE_DRAFT.md. Written from paper.tex eq. (7) as printed, SU(N), channels (1, A).
# Nothing imported from project or report code. First order in zeta_2 (symbol z).
import sympy as sp
N,w,z,s,k,l,c,cK = sp.symbols('N w z s kappa l c cK')
CF=(N**2-1)/(2*N); CA=N
T={('1','1'):0,('1','A'):-(N**2-1)/N,('A','1'):-1/N,('A','A'):2/N-N/2}
C={'1':0,'A':CA}
def b(R,t):
    if R=='1': return CF
    return -1/(2*N) if t=='+' else s*(-1/(2*N))
phi={'+':-sp.Rational(3,2)*z*w,'-':1/w-z*w/2}
psi={'+':-3*z*w,'-':2/w-z*w}
opp={'+':'-','-':'+'}
def trunc(e):
    e=sp.expand(e); return sp.expand(e.coeff(z,0)+z*e.coeff(z,1))
def solve(nmax, lw={'+':0,'-':0}, cmw=0, Kz=None):
    # lw: weight (1 + l pi^2 w^2) on pair term, pi^2 = 6 z. cmw: coefficient c of factor (1 + c a K) on soft terms,
    # with only the zeta_2 part of K, -z*CA (Kz), kept.
    F={(t,R):{0:0} for t in '+-' for R in '1A'}
    for n in range(1,nmax+1):
        for t in '+-':
            for R in '1A':
                rhs = 2*b(R,t) if n==1 else 0
                def soft(m):
                    if m<1: return 0
                    f=F[(t,R)][m]
                    e=2*C[R]*(sp.diff(f,w)+phi[t]*f)
                    e+=2*k*psi[t]*sum(T[(R,Q)]*F[(opp[t],Q)][m] for Q in '1A')
                    return e
                rhs+=soft(n-1)
                if cmw and n>=3: rhs+= cmw*(-z*CA)*soft(n-2)
                pair=sum(F[(t,R)][j]*F[(t,R)][n-j] for j in range(1,n))
                rhs+=(1+lw[t]*6*z*w**2)*pair
                F[(t,R)][n]=trunc(rhs/w)
    return F
def Scoef(F,t,n,cplus=0):
    P={m:trunc((1+cplus*6*z*w**2)*F[(t,'1')][m]) for m in F[(t,'1')] if m>0}
    tot=sum(P[j]*P[n-j] for j in range(1,n))-w*P[n]
    e=sp.expand(tot)
    return sp.factor(sp.expand(e.coeff(z,1)).coeff(w,4-2*n))
F=solve(5)
S3=Scoef(F,'+',3); S4=Scoef(F,'+',4); S5=Scoef(F,'+',5)
print('S3(s,kappa)=',sp.factor(S3.subs(k**2,1)))
print('S4(s,kappa)=',sp.factor(sp.expand(S4).subs(k**2,1)))
for lab,sub in [('draft',{s:1,k:1}),('reversed',{s:-1,k:1}),('removed',{s:0,k:1}),('kappa=-1',{s:1,k:-1})]:
    a3=sp.factor(S3.subs(sub)); a4=sp.factor(S4.subs(sub)); a5=sp.factor(S5.subs(sub))
    print(lab,'S3=',a3,a3.subs(N,3),' S4=',a4,a4.subs(N,3),' S5(SU3)=',a5.subs(N,3))
bA=-1/(2*N)
print('S4(b)-S4(-b)-8b*S3 at kappa=1:',sp.simplify((S4.subs({s:1,k:1})-S4.subs({s:-1,k:1}))-8*bA*S3.subs({s:1,k:1})))
# P^- (V_n^-) at draft values
V3=Scoef(F,'-',3).subs({s:1,k:1}); V4=Scoef(F,'-',4).subs({s:1,k:1})
print('V3^- eq=',sp.factor(V3),V3.subs(N,3),' V4^- eq=',sp.factor(V4),V4.subs(N,3))
# c+ - l+ shift
Fl=solve(4,lw={'+':l,'-':0})
for n in (2,3,4):
    d=sp.factor(sp.expand(Scoef(Fl,'+',n,cplus=c)-Scoef(F,'+',n)).subs({s:1,k:1}))
    print('shift S%d ='%n,d,'  /(c-l)CF^n =',sp.simplify(d/((c-l)*CF**n)))
# CMW factor on soft terms, zeta_2 part only
Fc=solve(4,cmw=cK)
for n in (3,4):
    d=sp.factor(sp.expand(Scoef(Fc,'-',n)-Scoef(F,'-',n)).subs({s:1,k:1}))
    dp=sp.factor(sp.expand(Scoef(Fc,'+',n)-Scoef(F,'+',n)).subs({s:1,k:1}))
    print('CMW dV%d^- ='%n,d,' SU3 at c=2:',d.subs({N:3,cK:2}),'   dS%d ='%n,dp)
# P^(4)- zeta2 N^-7 total in SU(N), no NLL terms
P7=sp.factor(sp.expand(F[('-','1')][5].subs({s:1,k:1})).coeff(z,1).coeff(w,-7))
print('P^- a^5 zeta2 w^-7 =',P7,'  target -2(N^2-1)(224N^6+274N^4-1040N^2-139)/N^5 diff:',
      sp.simplify(P7+2*(N**2-1)*(224*N**6+274*N**4-1040*N**2-139)/N**5))


==> anc/numbers/deposit/owncheck/rel_check.out <==
P4MINUS relation in SU(N): 0
-S4/24+CF*S3/6 = 1376/81
split sum - S3: 0  r1+r3 - removed: 0
-53857/2187+89/243 = -53056/2187
N=4 halved S3 SU(3) = 324 ;  384W(W+2) at W=2: 3072
Re/Im xi^- at w=0.3: 0.509525449494429  tan(pi w/2)= 0.509525449494429
Re/Im xi^+ at w=0.3: -1.96261050550515  -cot(pi w/2)= -1.96261050550515


==> anc/numbers/deposit/owncheck/rel_check.py <==
import sympy as sp
N=sp.symbols('N')
# SU(N) defining rep, Tr(t^a t^b)=delta/2
CF=(N**2-1)/(2*N); CA=N; dFA=(N**2-1)*(N**2+6)/48; dAA=N**2*(N**2+36)/24
rel=17*CF*CA**4-48*CF**2*CA**3+36*CF**3*CA**2-90*CA*dFA+72*CF*dFA+6*CF*dAA
print('P4MINUS relation in SU(N):',sp.simplify(rel))
# 1376/81 from S3,S4 in SU(3)
S3=sp.Rational(112,3); S4=sp.Rational(-5632,27); cf=sp.Rational(4,3)
print('-S4/24+CF*S3/6 =',-S4/24+cf*S3/6)
# SU(N) S3 split (REGGE_LIT a4)
r1=24*(N**2-1)**2/N**3; r2=-6*(N**2-1)/N**3; r3=-12*(N**2-4)*(N**2-1)/N**3
print('split sum - S3:',sp.simplify(r1+r2+r3-6*(N**2-1)*(2*N**2+3)/N**3),' r1+r3 - removed:',sp.simplify(r1+r3-12*(N**2-1)*(N**2+2)/N**3))
# DKMV five-loop value in SU(3)
print('-53857/2187+89/243 =',sp.Rational(-53857,2187)+sp.Rational(89,243))
# N=4 S3(W,kappa,m) at W=1 (halved), kappa=1, m=0, SU(3): 12W(2-W kappa+8W^2 m) C_A^3
W=1; print('N=4 halved S3 SU(3) =',12*W*(2-W)*27, ';  384W(W+2) at W=2:',384*2*4)
# EGT00 ratio check: Re xi^- / Im xi and Re xi^+ / Im xi with EGT xi = -(e^{-i pi w} +- 1)/2
w=sp.symbols('w')
xim=-(sp.exp(-sp.I*sp.pi*w)-1)/2; xip=-(sp.exp(-sp.I*sp.pi*w)+1)/2
f=lambda e: sp.simplify(sp.re(sp.expand_complex(e.subs(w,sp.Rational(3,10))))/sp.im(sp.expand_complex(e.subs(w,sp.Rational(3,10)))))
print('Re/Im xi^- at w=0.3:',sp.N(f(xim)),' tan(pi w/2)=',sp.N(sp.tan(sp.pi*sp.Rational(3,20))))
print('Re/Im xi^+ at w=0.3:',sp.N(f(xip)),' -cot(pi w/2)=',sp.N(-sp.cot(sp.pi*sp.Rational(3,20))))


==> anc/numbers/deposit/svalues/reps.json <==
{
 "SU3_3": {
  "cartan_type": "A2",
  "highest_weight_bourbaki": "1,0"
 },
 "SO7_7": {
  "cartan_type": "B3",
  "highest_weight_bourbaki": "1,0,0"
 },
 "Sp6_6": {
  "cartan_type": "C3",
  "highest_weight_bourbaki": "1,0,0"
 },
 "G2_7": {
  "cartan_type": "G2",
  "highest_weight_bourbaki": "1,0"
 },
 "F4_26": {
  "cartan_type": "F4",
  "highest_weight_bourbaki": "0,0,0,1"
 },
 "E7_56": {
  "cartan_type": "E7",
  "highest_weight_bourbaki": "0,0,0,0,0,0,1"
 },
 "SU2_2": {
  "cartan_type": "A1",
  "highest_weight_bourbaki": "1,"
 },
 "SU2_3": {
  "cartan_type": "A1",
  "highest_weight_bourbaki": "2,"
 },
 "SU2_4": {
  "cartan_type": "A1",
  "highest_weight_bourbaki": "3,"
 },
 "SU2_5": {
  "cartan_type": "A1",
  "highest_weight_bourbaki": "4,"
 },
 "SU2_6": {
  "cartan_type": "A1",
  "highest_weight_bourbaki": "5,"
 },
 "SU4_4": {
  "cartan_type": "A3",
  "highest_weight_bourbaki": "1,0,0"
 },
 "SU5_5": {
  "cartan_type": "A4",
  "highest_weight_bourbaki": "1,0,0,0"
 },
 "SU6_6": {
  "cartan_type": "A5",
  "highest_weight_bourbaki": "1,0,0,0,0"
 },
 "SU3_6": {
  "cartan_type": "A2",
  "highest_weight_bourbaki": "2,0"
 },
 "SU3_10": {
  "cartan_type": "A2",
  "highest_weight_bourbaki": "3,0"
 },
 "SU4_6": {
  "cartan_type": "A3",
  "highest_weight_bourbaki": "0,1,0"
 },
 "SU5_10": {
  "cartan_type": "A4",
  "highest_weight_bourbaki": "0,1,0,0"
 },
 "SO5_5": {
  "cartan_type": "B2",
  "highest_weight_bourbaki": "1,0"
 },
 "SO5_4": {
  "cartan_type": "B2",
  "highest_weight_bourbaki": "0,1"
 },
 "SO7_8": {
  "cartan_type": "B3",
  "highest_weight_bourbaki": "0,0,1"
 },
 "SO8_8": {
  "cartan_type": "D4",
  "highest_weight_bourbaki": "1,0,0,0"
 },
 "SO9_9": {
  "cartan_type": "B4",
  "highest_weight_bourbaki": "1,0,0,0"
 },
 "SO9_16": {
  "cartan_type": "B4",
  "highest_weight_bourbaki": "0,0,0,1"
 },
 "SO10_10": {
  "cartan_type": "D5",
  "highest_weight_bourbaki": "1,0,0,0,0"
 },
 "SO10_16": {
  "cartan_type": "D5",
  "highest_weight_bourbaki": "0,0,0,0,1"
 },
 "SO11_11": {
  "cartan_type": "B5",
  "highest_weight_bourbaki": "1,0,0,0,0"
 },
 "SO12_12": {
  "cartan_type": "D6",
  "highest_weight_bourbaki": "1,0,0,0,0,0"
 },
 "Sp4_4": {
  "cartan_type": "C2",
  "highest_weight_bourbaki": "1,0"
 },
 "Sp8_8": {
  "cartan_type": "C4",
  "highest_weight_bourbaki": "1,0,0,0"
 },
 "Sp6_14": {
  "cartan_type": "C3",
  "highest_weight_bourbaki": "0,1,0"
 },
 "Sp6_14p": {
  "cartan_type": "C3",
  "highest_weight_bourbaki": "0,0,1"
 },
 "G2_14": {
  "cartan_type": "G2",
  "highest_weight_bourbaki": "0,1"
 },
 "F4_52": {
  "cartan_type": "F4",
  "highest_weight_bourbaki": "1,0,0,0"
 },
 "E6_27": {
  "cartan_type": "E6",
  "highest_weight_bourbaki": "1,0,0,0,0,0"
 },
 "E6_78": {
  "cartan_type": "E6",
  "highest_weight_bourbaki": "0,1,0,0,0,0"
 },
 "E7_133": {
  "cartan_type": "E7",
  "highest_weight_bourbaki": "1,0,0,0,0,0,0"
 },
 "E8_248": {
  "cartan_type": "E8",
  "highest_weight_bourbaki": "0,0,0,0,0,0,0,1"
 }
}

==> anc/numbers/deposit/svalues/s_values.json <==
{
 "SU3_3": {
  "3": "112/3",
  "4": "-5632/27",
  "5": "305008/81",
  "6": "-16283776/243"
 },
 "SO7_7": {
  "3": "-63/2",
  "4": "810",
  "5": "-195489/8",
  "6": "1060947"
 },
 "Sp6_6": {
  "3": "399/4",
  "4": "-7329/4",
  "5": "1062831/16",
  "6": "-54048099/16"
 },
 "G2_7": {
  "3": "0",
  "4": "96",
  "5": "-2432",
  "6": "83168"
 },
 "F4_26": {
  "3": "-9",
  "4": "96",
  "5": "-6459/4",
  "6": "40569"
 },
 "E7_56": {
  "3": "-1197/256",
  "4": "8151/1024",
  "5": "3110091/16384",
  "6": "-565320243/65536"
 },
 "SU2_2": {
  "3": "99/4",
  "4": "-729/4",
  "5": "50427/16",
  "6": "-1237347/16"
 },
 "SU2_3": {
  "3": "3/2",
  "4": "24",
  "5": "-1851/8",
  "6": "8031/2"
 },
 "SU2_4": {
  "3": "99/32",
  "4": "18603/8000",
  "5": "1359819/320000",
  "6": "-72814239/3200000"
 },
 "SU2_5": {
  "3": "117/50",
  "4": "1242/625",
  "5": "16623/25000",
  "6": "-33057/15625"
 },
 "SU2_6": {
  "3": "1581/980",
  "4": "37803/24500",
  "5": "7205673/24010000",
  "6": "-824490753/840350000"
 },
 "SU4_4": {
  "3": "1575/32",
  "4": "-13905/64",
  "5": "1282455/512",
  "6": "182854845/1024"
 },
 "SU5_5": {
  "3": "7632/125",
  "4": "-27648/125",
  "5": "-3438864/3125",
  "6": "13839228288/15625"
 },
 "SU6_6": {
  "3": "875/12",
  "4": "-24115/108",
  "5": "-9852535/1296",
  "6": "9124976735/3888"
 },
 "SU3_6": {
  "3": "88/15",
  "4": "11072/675",
  "5": "-9514312/50625",
  "6": "576432128/151875"
 },
 "SU3_10": {
  "3": "504/125",
  "4": "192/125",
  "5": "7976/3125",
  "6": "-364288/15625"
 },
 "SU4_6": {
  "3": "-75/4",
  "4": "1815/4",
  "5": "-183315/16",
  "6": "6729405/16"
 },
 "SU5_10": {
  "3": "-1496/125",
  "4": "25792/125",
  "5": "-118167368/28125",
  "6": "55678269184/421875"
 },
 "SO5_5": {
  "3": "-9",
  "4": "222",
  "5": "-18051/4",
  "6": "271713/2"
 },
 "SO5_4": {
  "3": "225/4",
  "4": "-2865/4",
  "5": "304485/16",
  "6": "-11394255/16"
 },
 "SO7_8": {
  "3": "-2331/256",
  "4": "339255/1024",
  "5": "-160457283/16384",
  "6": "26385121917/65536"
 },
 "SO8_8": {
  "3": "-189/4",
  "4": "5271/4",
  "5": "-739977/16",
  "6": "37143393/16"
 },
 "SO9_9": {
  "3": "-66",
  "4": "2004",
  "5": "-160467/2",
  "6": "4575111"
 },
 "SO9_16": {
  "3": "-27/2",
  "4": "12231/64",
  "5": "-494451/128",
  "6": "117721377/1024"
 },
 "SO10_10": {
  "3": "-351/4",
  "4": "11583/4",
  "5": "-2084319/16",
  "6": "133155549/16"
 },
 "SO10_16": {
  "3": "-43875/2048",
  "4": "5029695/16384",
  "5": "-3549752235/524288",
  "6": "965697958485/4194304"
 },
 "SO11_11": {
  "3": "-225/2",
  "4": "4020",
  "5": "-1606215/8",
  "6": "28418745/2"
 },
 "SO12_12": {
  "3": "-561/4",
  "4": "21615/4",
  "5": "-4747413/16",
  "6": "368772657/16"
 },
 "Sp4_4": {
  "3": "225/4",
  "4": "-2865/4",
  "5": "304485/16",
  "6": "-11394255/16"
 },
 "Sp8_8": {
  "3": "621/4",
  "4": "-14985/4",
  "5": "2762073/16",
  "6": "-178207263/16"
 },
 "Sp6_14": {
  "3": "-9/4",
  "4": "297/8",
  "5": "-8541/16",
  "6": "1447263/128"
 },
 "Sp6_14p": {
  "3": "63/20",
  "4": "-4941/500",
  "5": "1476459/10000",
  "6": "-113366583/50000"
 },
 "G2_14": {
  "3": "3/2",
  "4": "27/8",
  "5": "-183/4",
  "6": "101979/128"
 },
 "F4_52": {
  "3": "3/2",
  "4": "-29/9",
  "5": "109/8",
  "6": "-11443/324"
 },
 "E6_27": {
  "3": "-1664/81",
  "4": "517088/2187",
  "5": "-95498624/19683",
  "6": "27873169376/177147"
 },
 "E6_78": {
  "3": "3/2",
  "4": "-33/8",
  "5": "87/4",
  "6": "-18141/128"
 },
 "E7_133": {
  "3": "3/2",
  "4": "-44/9",
  "5": "229/8",
  "6": "-37319/162"
 },
 "E8_248": {
  "3": "3/2",
  "4": "-27/5",
  "5": "1329/40",
  "6": "-144477/500"
 }
}

==> anc/numbers/deposit/tower_t04/t01_su3_waves.json <==
{"N": 3, "nmax": 240, "d": ["0", "-1/3", "-7/3", "352/27", "-19063/81", "1017736/243", "-2592986/81", "-16592288528/2187", "7772835397909/6561", "-2955364684490488/19683", "374653940090392910/19683", "-448644061398269392240/177147", "190705875398314126100506/531441", "-3209512004676452249569616/59049", "42084704274192367138928750828/4782969", "-7267764040272179740899279147104/4782969", "12020141890197847023782868343209421/43046721", "-7032562644748096003885102102165295416/129140163", "1451585207863899422568198061209476638774/129140163", "-948883209140547130238127370687550659757968/387420489", "653189093505977710472525895555443513446005946/1162261467", "-472416357053618914310623457616317471596186599536/3486784401", "119404729617560181910291299327783473719436038657300/3486784401", "-852611285171460894302030759923184088652633429083283936/94143178827", "235496547185474590697463697645838043044563349661788331734/94143178827", "-610356098923451913005348315430236770298467960502838206334512/847288609443", "548896641975866873537877802026577203882563447192457014624118692/2541865828329", "-513076570430315530125679987298898074272065178142980656076526864992/7625597484987", "497801271885342318827997826579746975096945916964719249929351485938004/22876792454961", "-500667577949927050577285192371663984051395660600657656507239573249243616/68630377364883", "57928676187838722265153845786397418104470472493417199906677145854709888536/22876792454961", "-561464665893383562388231430742398291048122683110927534915467342576513166436928/617673396283947", "624661953167139008495780782165098424113042903328646655825560056590408582321639101/1853020188851841", "-239082048394291318045623159787287280015118123343408271952302965362844119572358543848/1853020188851841", "283048091780537017854039355584706879540002649324878504392946579971000010323625372548678/5559060566555523", "-1035613381825047498490255579780011551553293872897785278909080127871967084447257900108766000/50031545098999707", "1300022707182717479451593738547900856656425182360045937429737824634742458619062976831758001318/150094635296999121", "-1678399277779651068858700096755920370382748650828152117718429198540351569907973275451052129166480/450283905890997363", "2226910983776965254984368277229797410186814023530612383414468418676496472866605367239152056924615268/1350851717672992089", "-1011443028783369507249278716165663633758825385893997067923424025626294204600879635462807518013629039136/1350851717672992089", "4243062146184844104246653870926323209433355646876491061204444256714469579230876499991330545712695601611574/12157665459056928801", "-6085161806547613837922241836305471774920312403054909267590377970048524291636562241885652326016724020870717200/36472996377170786403", "2981619703444643697770776965087841470693031026966263413101923254226228310250702097590996857229621040096782855652/36472996377170786403", "-4489597566573966514544412130604505044476924677791872709477366460699430692935273554689571684385684101956422435391584/109418989131512359209", "20763208983227845154033741428328293482082393337120590733978522031724481017679143874191050370840354566082855224343863212/984770902183611232881", "-32752065770861706022817618213062305280604549141228752512588235202059160595926997379522846539409943645896884064411294975520/2954312706550833698643", "17612380795319209464345653984744791412777625931769495396407742526959500850440580884224066916864205155949467552257225558069752/2954312706550833698643", "-87133246440074519905869936307566379992992354915634378410408686427273768724956364171348666328831638059712969789047013239447365568/26588814358957503287787", "146814494047372170069443596965629093227618137663865006973288200851210188130946088712157943620626593607313820288116914816249536350610/79766443076872509863361", "-84212800126637192904808712624730933412032255082651734352241651009570181537506719545833772599246945041887922113587141087386098659682448/79766443076872509863361", "443800743137929059454051733808096941964551977092038008060487512813362983646071615066001606711013541052999762142849593000164769995232350260/717897987691852588770249", "-265175836620857418230001326598527386855463491095816902430766524513660031528556029732942863668777350867295777942501415355377663940272275456672/717897987691852588770249", "1454548443912575909455981370502034586955228933192591559145579458704591546134527191029474741568191664467607176548274117501401151137925151079542668/6461081889226673298932241", "-2711695352264510570399758123746825344223091463958985941817821860946826614738696689251088690862073237498776062130842059305782190346938564925460653856/19383245667680019896796723", "1717561199384801760991537743818894029594261428853560363927603570817781286857131256624985296952828000708989491626154641961012568290220193553422959024216/19383245667680019896796723", "-9975897537505222345520351225363525952644201495711119146363906543552703480744638980021098554825496692143198888452804251828165453226070922057644979304379072/174449211009120179071170507", "19671978786649588111358320047345044263341092985148776981119516313986239225972107096003636739855660788257569259719973873382632797992113428909445369765688866404/523347633027360537213511521", "-39498317994459979647114806009186944566031387539560233878548924875393170229186464035587316681845657716967620116946586620341955984772464121805867533682584931999072/1570042899082081611640534563", "80724539933234234404959484984263846192242164252908788060866511172001557155971040970409911710188497821323303685364968303512608924616108080039054691956169595605453960/4710128697246244834921603689", "-167878726743864155697459588762569619939469198033698543424172195404947260297691457752470495668173076349743006484923253653250535113570522025418851798156349446391728153280/14130386091738734504764811067", "118385582504062815381730612384388310758235159985231459682197653980713368007097972232525642649698155951080435726103029508190528663435040198265614341361395350025302246895544/14130386091738734504764811067", "-764107183978931230775686135769443818392034987494725873716017450143558902651438928217862510441443301075559244922590051944144559590691312364745245154173313309774590645452914624/127173474825648610542883299603", "1671390308636300335140408661811190206689801613094152619044109974977156174661331909677668400916564651576503317179919597592222393560972023512542174182483376419009764280657799528880/381520424476945831628649898809", "-3715988143065901590929309087344143857700413912637948220404216711683992600545612297654784730561322997265641515876561462018046096637660790411883802325173737911691948130100135150482560/1144561273430837494885949696427", "8395194498794219744734362641734055868640509942447209751481820831105984140595111734888784121293596995676137448017409073427379372833667598299769882635865944754615560275943848374256027293/3433683820292512484657849089281", "-19268055789619643893257972137698466550798806781389037418978826566385712314008390771570654354084468271815836431977048833388384070637686327050849882620427626687860210206092178071871066551992/10301051460877537453973547267843", "14971610382184218382752043867879382644326472377685653990822404998239338179367789524566316472884379205372643914796473284075810464406278003751287895048006551149975001283902238645347019112357734/10301051460877537453973547267843", "-106312335140096771287464111385022453028791388433411628757771537164623684579477771616378878783167986764798962091464951709296312766363426837107884887647299562533164397357929098927394665357384076336/92709463147897837085761925410587", "255458225016710187179805973604911121119029454508507109099975596185403375454951835287264936748638896477252203390346209282854559059056165003219304594098436860261390023535494802697589759174604894637398/278128389443693511257285776231761", "-207673215182531132319217697930273216681798734408602570845801451603761220753879883601272115225977857265711964162897747987785963001861504153689779652544401376246663017977073521813148862429195851555373488/278128389443693511257285776231761", "513941911787078734738420363875778425328067199649098699356442671666057794905523669479727018670097422417043139079216872952810271564609679364308285161327328671423822022258972267170805955903165518343637809260/834385168331080533771857328695283", "-3871054669309849687270476701090296068022933059536311664253152695325224963810486884452488260354105852130467294799544735520735552116331029826885278281768688349425836860560044217543388193941653011781085998658400/7509466514979724803946715958257547", "9858143285479593230884390600442499241756837990277181784956305565171844708221810449434183087831441440680166006521478640530026499535707485234033763156806479777802695676040043798361223839292885052077494361200568814/22528399544939174411840147874772641", "-8486435397898621728887384794441470205037575873401949173416530657435519562311463852929925243349338102390246744286560574499887545328769477590791957856873553964421838490417657136378553925678837103673490106938908157296/22528399544939174411840147874772641", "66665293349226801623585498533509657115466055076294681441204710972121527768171292398531753589228386130557255782366155802482012120737347283202551271624099627397586295263138795594578568746655607770626289948628414851225052/202755595904452569706561330872953769", "-176959247551687157157982631951100325888861939122025209245612071859933399019225757624333496226344124193817878279103966499711813187326260517452894857710307323842255986534688326615284268757688517081757145126428132423037415840/608266787713357709119683992618861307", "158696131734123967011807540301277392321376736796641567269025064605860786677530553804146750052184479454774923720046388662873846013808562563329488357797682067951261177704476040687313647360863751476475105827486210204039782590612/608266787713357709119683992618861307", "-1297972561808436771630379749176331426221119311898818999351698046170671201239465261103916361519964489044341569089699119689264545628485185970402633389486582830239208317638901597248738746774784670404839142286618246675327143292071840/5474401089420219382077155933569751763", "1195117179360661879948850035804268278700717950120793553848296714536492340994463497782877136736259083696434693335509492844182278530399846900817746544527208742024270479836005608550693402801247731340054403848474010403610466705628232728/5474401089420219382077155933569751763", "-10032587559902527775617666230101799164132088109842711302016996208094887852864996734359103341769360705271442713004422873765468537500029546555274480298373228558175604260966975647146650823801962455271578471009995799371412713243715816913088/49269609804781974438694403402127765867", "28433982032142474123151826864619554378468309429803559122308926601910588763414236305240387121930165561473978426646323207545674613568032319917949232465186654416016505152152448187371373399750145731394110712840372679782965256251958223216893190/147808829414345923316083210206383297601", "-81608659057653544519131447195718316280865969872899724953406297977353766529315247890077889141237799999205793855094236808160903014972180437606210132200424960143666992316231676858437531131823675858516751360317688808157523027728985963724144688272/443426488243037769948249630619149892803", "79053193952298074827327205197419601784457316980245097629180290464149673508324825319839913912769198978579752983238742259982500757452884633634228770376109421117871242631163733927781386670492464974777658051839408719708932638148987846840542119187668/443426488243037769948249630619149892803", "-697725659346928762840646624122770242405781375475224870585220235587964780116556674123136662226544505552631022751372157309226837387564417068655763126338349000464471325043401815018562482032912323812482789127472388325525840890209687940478652159526599840/3990838394187339929534246675572349035227", "2077799360358142967432305946168674159565175735866658549562399606164264423416720123417555557306838855426536797617008593662392947420951475139371752452422326929945420701136029305783052987339779335999449990069446191018059108392842593158733535230377547371940/11972515182562019788602740026717047105681", "-2087435267171805393955761471780768046793290439035447657997007354479664542342230126398172137345249227174971422303973446107183245604382338085898794373322958964654695543958556152064462908942871124326259254881385525989600479970943566845459626006186865664831264/11972515182562019788602740026717047105681", "19099193523054863257595049796587068287462041346999013885880094193662555318110220528191601301280389496484168668452997166669437820258411197620338013123206781410110987442267271003658004813588057283829814413365096092669463444159246690910868512270984325735370934680/107752636643058178097424660240453423951129", "-19645559908985983006938115018152849016079894323316924455689958534749191066892337260061221443224695185300897281308580734256570265045905140599344885234475824483484558831924419424602129446566435208654079784994322597222720673721927148255809487064864237286688644622016/107752636643058178097424660240453423951129", "183987091022062279351183044640781249895076244417154629170600922278369983095270527131052226084492671904871674245351499286149338594735207938594862897795222044276091839812309973265574409764678749863482936138302933195059913640351914373497221577727195338103488432268613340/969773729787523602876821942164080815560161", "-580981902920943100325507996101191422293427245360621807533724570332562161295719097986859807685657140764085796647715583025940568838791207004950744084443208504285303564400695665550542183140247302253715134675485751156611357622830334464458037279583833060036942293555802730656/2909321189362570808630465826492242446680483", "618491842636336955145748810380754551793524821253511356200287698693021839980159462615799740444506602059290977435813905002337316868864129640756828196661075673856682885227403350831335436662920315728545946990481234311468579586546382828463279863571695965479244037116651071856424/2909321189362570808630465826492242446680483", "-5992531059620102931083141013369961207617701464910974699770790116083985581162413487892669904317235724035232841521942589528694552466582160771828567510009437265181905144678702937199322647779470893991976364640985525306202094328723974867187800373139028734187256453905151325267291456/26183890704263137277674192438430182020124347", "19569244867873826204377942299082925297106085663353317847497629570806643346726665399931439461427000675478605886501411024127183184471564482323133490241471585454597614484689440216069535649682390352967556908612390315634067805284649064836804579889616729422204167133968553420471105187480/78551672112789411833022577315290546060373041", "-64609145671219507390052762451843802504515900302312881785069555806666721835020967208162726312178928330105920279350435685216646762251876279475726096052296216042933727558442180582530891848155989241808451952977432433738415147257975034392471908707109587702120301134217826572942474673687104/235655016338368235499067731945871638181119123", "215634708605167091667070879771805546693458601794400974069296848896973137407191345329512106950437211664239473582089196665055877486995300596961933880921994618850737605890428392310648255197885951051641783248232070474387773487958163725856821309075645234144253328512448108888754570156472425936/706965049015104706497203195837614914543357369", "-242480318825234024750025872940592016449713436623264968931656477978682650847756405814031625213222915146547186870611740332021859589782245584003496048406143649720334606563155662949321289161096358803269231295366869344868497550954232168231372722232170921758280434600284981859608814377986573175424/706965049015104706497203195837614914543357369", "826724357407163518095896199290137579058994316761140078166531931921031605628182227721354132514501953889591982756374530829661365361702834821537147593576390860391484050694844575722935845981090044470828242155212711720892438662762922617267893315361364520880474415417827459456011972010148238741376230/2120895147045314119491609587512844743630072107", "-8545218138675382603949527589170954207108924213511893622071834456870720127894572884229870107007959159098764135818022802793960101631713047545928256563593631084357087899512502220833229968270338156280318104628903559548219295344040507119346330005941909775886470353475007606764908329204415196281154029744/19088056323407827075424486287615602692670648963", "9916370857724714902393413694575994724440495570339144456662851742588172793965199691169541886937066102197044927229546444814858843185936323049837418179198040213965152146993535840906935634850766384693435542586956487250695768564709118305899083501801071640684170638790692795903304136716422940692508983601564/19088056323407827075424486287615602692670648963", "-104637729712634295986360404080246231361463583314561321674088214665168530430740643841277045091628708252144221918948711515362401712358673694681405684709048010990143187462844635361530547183962808598891976100315202968605308124258422683613652669484768171410290594308945092686887553082650038126538534481026422496/171792506910670443678820376588540424234035840667", "1530081041229977096302204053265794410097826588541030320657864317949276295658624374679368291181185285968366993846036868355507828995009439932977344696227470756523930342139013728034820164755757810769971379899126366869871882883134933635960509714956230331525639422212568340594588831592116758657811731359890391540/2120895147045314119491609587512844743630072107", "-1334525254169474950912836922761507963900623371332928156889211752292399518631190424151458747569789995686916897257193178559678250276052906545652484417740396570058491928592304688439441403289792405326332920442503846578595710212242110873504504418174326680615428450122031633547970521801559206438731441092362715772952736/1546132562196033993109383389296863818106322566003", "4837968565768903990373831107642411112588699807853324600386717354447045447148859277758585496804188972043330068108075301262416923774406993448551123993214550519654306698311583452453145264000897587968709687684947395292325912194012492518729191945860724008568495993374118030472667292272959549090881594885096819042991939496/4638397686588101979328150167890591454318967698009", "-5904260531454726847639756193782604505331653545114440744423010184675952931208636978865357060142591113174044442470060291015996323952447748375157855756203262044380414778610358389121117111522149278068485516070886020269210829264175955250812383999408609365214711919394763944960804768623110029222135288925481462994539102741312/4638397686588101979328150167890591454318967698009", "65487155654628930243183970590028020647604535218830988169471799962367371255714140005292319177128843595603204713545929020505032539243503604019727392280962904601162042123020178477816180235120847411554298051459774153825523520999209031985926569590406638540337145464229284826119061696018634333415842457973384062777063279745189724/41745579179292917813953351511015323088870709282081", "-81490846817452900322714553976198693544243510270579920242231166749520284437593778665305611624486947187858902239298674982969487054637611152428957155933226385869381535352425771416969794360386314293510062759009399733922809134984151574126308923454088988060154355128314083113954540321995468809733473834718987469264911887951301744352/41745579179292917813953351511015323088870709282081", "921442814957356686686806812441117695266645982234253333416446439557111300965806982384307071726547906123626588654545072666271829058938182686966158716884142964595548498941175499012412363906472685589936896890909294327076378730270761810550028656325269575264192169154373189813853961413237279426826062640368917575210153051941201601359416/375710212613636260325580163599137907799836383538729", "-3506158495994069252589024586652819151434440692319606881632788367289168289977479527005851922209104733461124979719182283371800709765583689090346441213813021743791105533189383835385497216561634934916154218194140463302039826174673312427666148934002300771739725995442074590486216565810548197915091593136647555829309110865380197570574229312/1127130637840908780976740490797413723399509150616187", "13467308401478640402051806775077845092864882236807799953879824332536827123430656884655461227934636564201963017400799050771089590165490799144939404356920374526786058063153960418812462759875581791746727909871446099960791872341905764253383970802107971348669040622352036988402423608766035393002869044822455862136659690346835417232111334135224/3381391913522726342930221472392241170198527451848561", "-17404313080140049286694747878948927442715567623133291160707862692467724386586281562575476307256759132415387131927803755691196723047592880757022577807378502856624444886494898916657168664735118327580826842292737356295698621845852381781401348618512710164871800284997972389383768899947366614850330078837364134946744242380624106261217491855471040/3381391913522726342930221472392241170198527451848561", "204308400630169918051466201566695033055062956947699208189320863234404600434034489493987633954087537516984115621884954198947951595865135660935989565482190640863370157201181754150931055791889184506228740419515315669288427356228201608121124294136312990039783367943426274312493416467081367214571494441856075603237754848727201089229561697118079031056/30432527221704537086371993251530170531786747066637049", "-806804672306220785125431989748571777432386008497457316738892168385956846058348082573715774277358439489291738866583164850215451966635249270109322097480086045893806547214152231509908882229906185525999238846497589281942660489439673692156371526943880951094431045510900680002813296872155711673702177949086046280670591072976992591057447352197938722352512/91297581665113611259115979754590511595360241199911147", "357228573161269400157564379487451925115752962818186878290603488937962153551540516675997379674313542478716068848198582989167707946943796302225637483312055901450562077059005171916630183122248682285577279248702961494739011726328217434160097200712288445850667702362240351587684314276860803352812919697904008375440654117234641805223109649369737192632448484/30432527221704537086371993251530170531786747066637049", "-12927417215480862904532592600667675230967389240017368067487049464966039951272724275909716052343280969539191493333804380202943783106944049925379522653821736991424871383722192975813732840967912494314481616316132618375548784829017245826595355492629167852588321428944600905717934936689492312417847392549738729536664427207368382965495168397158526929726916378720/821678234986022501332043817791314604358242170799200323", "17481618502202440372366017372266943415508342594556885182685181086326315654015637429181220376188178422089485171134434053849655230425978576536520493829714374927594853605434803219860258356236916567756817857084307885034336933674329997047098174756926642621416466031452261157596475474063338090393714510434134495724036764142044862648484237560703729421995640708290232/821678234986022501332043817791314604358242170799200323", "-214648560859024962173389435465430782873223800411213156755833371460220034046648838474488512711073433234070827723817254054758862033302958435523997891231460956180780201240624963608187337328847558251083838456538038641655071517849242953238129242403374369962335613759820045589355145259433419501603458240211695836570501735279181419563083515040965078752690813751517919680/7395104114874202511988394360121831439224179537192802907", "886244439040554547166457000741839781210064956196520246649585046847466979999262304546682330059829605539014254946090364946567418837109923929526223620922995550907699373305077469969464309103611671940502301827629898518583019436429960518007586727420275257493150975434182304040321019320068202763115582261227752879336182796520527471712232022068770112213307033165756015542744/22185312344622607535965183080365494317672538611578408721", "-1230340552710818568448024869414445629470006709905636655250762791949751331337010202596907725034847165736246240820474483217201121952426125936570873382876460163697399049600828407898090534656083254100352960157871200105692971494650536792030442173627531782517535431974241966020259272063857618608555923417385308593769130135172770288491793382881885735207575514133990258827000512/22185312344622607535965183080365494317672538611578408721", "15505109277302570759797999729217337132216332235929318902209549485211949575695934413601564320522127764938993544847364400377777054939401636020470102219236491042242127068268459081477605986125052468195512866011119274974548068467512721420744318523729626126837397349390685805826348183900043263767022091079828008871831632243526688153075175393575348818329766004417184512939188229264/199667811101603467823686647723289448859052847504205678489", "-65691083678409919561075496103022600113911734636165222916311920481785990179717405808384477680410253063926076654530510383109573156255601236279895052438415329022420881352965733287655476953521719044969470629457472215235807818515626156592315497625613674224475845016412695017684792844524180199676203474079775924368837246292724711540343409149889371567094327194507826311427802602357120/599003433304810403471059943169868346577158542512617035467", "280679118830684908863448977618587168165970549429071289788213083552296145996737000563670612340868526396235442885475131076644766952893122239380128157881678994920743446963033081843908274568126682704881838865876718425232032823819738545430988648306843780183041540736234651503967698902677472206509911808276843170033786536908372329750221374319008566318927123062789310866504116950211609160/1797010299914431210413179829509605039731475627537851106401", "-1209358649757527307062919496271898241260024423236623601371060021777760859110077046019088431613554307838261459692988296153595103019340469516487138578360562300543124969838932336903269077814980734782881777791790140495318627962386601170860006529633174238407120316020311227880164237735498172280358270931649809166611649797354407945415305215148357407063050416774887032627553808827123766755008/5391030899743293631239539488528815119194426882613553319203", "1751418623443403742307714285402155399166592617023804359427690302771115749895248778373591750048027224958098246282771542909756388843650594316672081334631901799778866449225870106691882870266966588782168787824431172637212639204777320213944732201879228925365624404353053564225421718473778741109085820379277103845931210432093188360703491647993563890669328159511240725432780993148007775861691568/5391030899743293631239539488528815119194426882613553319203", "-7672332497371296191149295744229288086717799664061186067484758479874625696442349343992100392592363553200638547285395368971420534343486657205392094355907238253943847498085977685799960462210879962229901138752004213842213011257044807419343738898792540411143001118246349422032332789828034468563071224362421166136529324112285951225947704152383667962616989927745430200225346593932499711179287647360/16173092699229880893718618465586445357583280647840659957609", "101657216632139888563011978348242481417027772495558402650057936859278522174696627980269174941097479432563674600199408533572593186987742761497133357674062704134360258897082081274014922136310578522141042780348076259579845049716192562434778545176995999527787048323114527003532855865095540825172865255928280801387940883773913166466183697522504810924613683714564206446658352610752840193507286657814608/145557834293068928043467566190278008218249525830565939618481", "-150879352688322070691353907329124915518152146352763064603317282150933803594204089949121388177310773916017935684702008910067071541236588700073255915708229802984092121204826538454325461490594519976985422818729203602223546793979622573239081004509779528204119877559319371572185059273545092501448924625650401157669772994199593809034137836643406701147151290965482678250289100744665856091679086417692473984/145557834293068928043467566190278008218249525830565939618481", "2031696843094433507206133768694105177511762653822584299158625874838277810154094946408318959073232375742119415248520291109507638174478093314023479031708172127628866933290751413341759416073211802841523619397960172425759607456290959022483327305925042812032491258011746628248122845206812805378028472199241601656196046817838582099553139638687246046918318368040753864316957556392310844815679922534354412131168/1310020508637620352391208095712502073964245732475093456566329", "-3064168235948783742774988429048086691010768086535201844148313245714539559234194571290678068545392208537089886083306589625711988502013449180043648249353373078962315505074327694334678584068469900824946079232397668967318510357660821334056011036338370502523220295251084775040185546529981639174227813566842863563700633960066968918482233532487055347344143027002160546023547396114383821072091133498069422404018944/1310020508637620352391208095712502073964245732475093456566329", "41922628311465859226754855708433270607728124479533208802743348988944182528028069956490808648462191185225792153275476067969285212338344646001073523444997940689358933795039189668100079999126863486188818532086784187731279184460180650723772200504764551695923017637543128390561475795792067917874825548367479099900054114957858641880919201485579706506475840674254112730300923716951530640891586377535487259670449540701/11790184577738583171520872861412518665678211592275841109096961", "-192697389477856198141420375255059990045565255267301040123008152302902981093535407453316230154829185756159764229724851205945698205495839743459092705259610258487660613763504723229893795153429743624689249334889660307736468432079452995194453721667300902750592528783742397239627376505350490032408947150167747723997603883617689403070432419413531852849525883245672523103232367749250954823336361916927003279673021900294328/35370553733215749514562618584237555997034634776827523327290883", "99185173587489516657556038264745524208295536775505591455155583444577164031947410209958026026431308948618933374399840101225206115851243754884733572311413681358156725821797727468002303482712218264999534192281503288143949897540483297418470441184615166093634437624179333876446490426386897527964259936684615288793289818946995571502254593635232097132497911975921940531802201622345721633270641273645365857410752912502878690/11790184577738583171520872861412518665678211592275841109096961", "-4167375570569138869244432521533372243167533814905486580857432280264332174184867782633224037128879943848381267523873923670229618125516650639376229286513878632665715714246947357440151208799121915555896402285365760136258156568014542343214708003381363047483336206135813703942916871400067094903612959179153885523251509106957766726760878127633363990020643043044619074685263064277616349367772736657026661661753652864897603030576/318334983598941745631063567258138003973311712991447709945617947", "6535050252506115613329989291208493191038610008151203946421844767907288987742339632663847584632268675567480885883562296812639615656285792877954240232790731935225850243657136040263626018116065931353238880476087532023674113848931454219373117444728161165372617712917996411861986720052761092121474028496784732035600785719476634390427978679622010345596835771670568386710606174048497688177720138962803813893067343332417791032334482/318334983598941745631063567258138003973311712991447709945617947", "-92936545417135383689278447558078745421822975292931427917119534161270208570944720942424820826933800284830697928377354783204457285025670188943704988265735610131199642181710907279102936292256685945123960489773863058318082223187170546868561913775923510782826138981604543827834171624119947235421943847076466982317194684579413281832959306142647303521013787618226526074649358678605336563915916984901182556538420644557550722240895143440/2865014852390475710679572105323242035759805416923029389510561523", "443901553540901733904284665795416110727597446746852099460481736561429932955018546343821023731851805945935076788663031174575648447740632173765070226161830815343926821735512418758191867026311525296611887174702860592007227583102195154469273061545258006743194909504620913871881820433764328161357413955005518589332450218609778413341098581397879339203598208054612648953329154064958616971256448583743460676053247479910383248538505935938820/8595044557171427132038716315969726107279416250769088168531684569", "-2136220050327252746867152810838150427729370655133613714098433374958870687388559209280965261465680504818492392946601515252444693514651958852146804152248755447924516205882861965111929662089193721444694126096477244013625663285829841766362450387983203183166238371826593373021708258439167169071448507622445634121122299598909564485736517384931345716317368297514363834351005428037999539903633574238696632940098989625525456113838226515952590176/25785133671514281396116148947909178321838248752307264505595053707", "10357149342699212780668386932412365399318645788586373849750947129697618434796170332753585489445411050871531605793684396118507241832855782428006699473001676373243035883783275575375577414134323733197671484575793212979803499743152359776153234513972375549612962344395208623244658923966503952967640732452357815329735698838689238192259875179156843630105468500821366346667014147954843100898843834102032562753108549098595447185179467995746183253790/77355401014542844188348446843727534965514746256921793516785161121", "-50587768764263588144655809339720729948588754840272308531022682974537309424698081135995326382101167015901694787695553153556691781518316566158066581875939162145847616980085335938534355593269853513704565627663082972968897772263447221464873208072890491566606613488834496957212750609446772780802781571869404112039528597231227970449154125657116707807069471004498798633890347278972189351217610537586517724314130886370074432811482587296745482571697360/232066203043628532565045340531182604896544238770765380550355483363", "9218803050599197671805866902426382803524303625521877285677371047702095024460931582123091088463089984743293007499430009166695840053679203664931512248432148694669421565977439964041425626700845072816880034065166347415039511444486125396715320781330677603164683550634002521241285267474284510041444840761903659645165901620512424230864994905873163702703472822100916913189385680264334744651207713625470412103703049151810654192301592810615212699088093940/25785133671514281396116148947909178321838248752307264505595053707", "-1233659663923637097764707863518685353984284166613040481219058252864561284489247118563766193180823742955997387706999967282901590031629055495268626318986635470397875771202923789244578787468862171192280753675642650451326805149241256975955229257437672740574664673983739876172928492229524510032872921836575500799543427922610432325946111234901394287160047998745215552684241406795881525913745415839465433540963953271396215780474194889849442074469685590615712/2088595827392656793085408064780643444068898148936888424953199350267", "6158768076945356879603675591109252531165069996509806062810096326365165330980385169670269772840328581863063893063387902078309187420121088029395230047713236362299008661127880734063000430397287431198616535470343217228296179433863806258241902375392448640803977707345531159643439140861427563519837851754612679222683304119067422770729051761129911320732382831279666970557984683090057813171780289650467287044202405057369579317167753638948513553904025777004418652/6265787482177970379256224194341930332206694446810665274859598050801", "-10322620507384919206626756080866428240105343750234446048659260573380519576187921426203231476172558071922489665863178097896008741372691559937991861209123761064937097565733423122656557666688972863090366688770979868992570061988243000571393160989179372248723735609931164979393727792694322370648433273799128294802813868217312710733979201114213088967466053810131242380783608871363853748358042288217898534270183485453141376357687710324521668041640889094645661877472/6265787482177970379256224194341930332206694446810665274859598050801", "52276197598919914982421796123519200975233398375080972786374924880407861538690947053179195077573168310102172530469817644574452008423629638548625205102554567619176690140241417981797745165630281292357060850356136297836362734953517911941428869116367708805506512772531810804558242077820157352407933321476734404040232216028533796766431754739907778192426754084694026625511036453496291250705072548782400850500749880653175471465329550940432283434445660968229556409663832/18797362446533911137768672583025790996620083340431995824578794152403", "-799860100873570926838262992417009046365218309656536692183351409924098042888194827403383737977088280028564400180843927389430648937373425573724550561108992696648476775975800035815282305682832087487721316107632092049880500611248412924054188390492699270754942949343358823721764546489701122474012586820159171254471702517618095930346132853338247286820844041614294876926783109089440597615846104830509390394738780433450554317952116439294313562487901387557649731515319919296/169176262018805200239918053247232118969580750063887962421209147371627", "4108241669850567350931070899267902137227984882536235665027984974904803094603509938743796886897751978688503032352072103749280245880104015499441245993511291380753353615651916858740762580048752519231394548586018068192485598767026058587257345393101306544224838171137133550091884778940199630551327284773049877989697535619027350751237316019473041717871174161595805705530156856150336517250217620781695134673684085642483722901096325729363660133748485685260440888514537614013246/507528786056415600719754159741696356908742250191663887263627442114881", "-21248574453486302141532438200480139264525839602981029520868565738713271658001402980338382700504886553716039679136876332992724049965593931702782332614664319466133792482937538534508698666407231855950338133020223415924114467247705852164118640487377015345498579174045139779038977204438979259189018226869692262628454304107342075209735299816301358290878261959980372084552184560443839333308664390458231615158602188876707822315625581800723922241194788253002277438455153415903031760/1522586358169246802159262479225089070726226750574991661790882326344643", "110666067958460331230941153360515003680363122804726171174296898573981177657810164121349101790900003064199428821721928778850246245997258278287059103510610215857370078325033832115392854837211646258539395507424266550420845333220996843791389559937495591393904541562425633597192287559423573393663002487982882224699077750910358215792226530302432484028432998231231554463874969042825178603387342708168453757689230264204820982880835687370541362363887960936462051103172472949633154170156/4567759074507740406477787437675267212178680251724974985372646979033929", "-193449698711984547316778074407496915957443497620973675870461419772352267362350069637708315504341035772666435321746455698079207798338866980473529373904174205405560453190687154019661736361896207448940280142248526104200956812334740477850253406382852777184875691643167764157683746650282174221358107025031195252061304853698792662433373414641748008477021422682694857633676479066747269134962579891454045230743670734675621463638263402072469084575001459531840669161273989841409969119260768/4567759074507740406477787437675267212178680251724974985372646979033929", "3064318253900295338392804238696401743246818562707598250066216025655173554961161097295011614777049604056874709986110556079278209896957527223015089122529543640883987329186610821259896177986541637314147274708769028860312619907297191764187337790013165395813380516619326575759653389684715694506176470932773311017582234912208896721338007581518818769689636489943543866206908310884542530721710904469020406147174378311159627855794729395272374101000629907993761449483815601482911021674232541236/41109831670569663658300086939077404909608122265524774868353822811305361", "-16290259198479937134194173694102224487064576418094339107354853444906007461614282716725565013534945755344596972559201001769096179816084506790957107333601775464311403551682465711302109562717337458893069479472195938285808931694839410835002031471670487485976971975633662619957007483233432260148625104745273620207284862189678299441842837718405879937808105802649878724932090522433372356256070219050609364712128311804782163097873889129846347454347423859102953344876930522539033282354506857710304/123329495011708990974900260817232214728824366796574324605061468433916083", "29062338408108863333218902877513474252003514886368426100527629594413607779631051839519198031139577924283324388532411790351192330191126231188901515951091115642348676735646237580399258328912922893214362726793202456759320322662734911960184104117425338587972910343266031037804345940399734132720020167347395148431488908102635434062310989330776861690545477857388038248034007609994162340816402154825970384636300178969257453345005315653034841190870654673435641659411272883532733942627116052330987944/123329495011708990974900260817232214728824366796574324605061468433916083", "-52196717315334775591710715604725885335030510575242893759110465418298421081058888162568800136267511399983656554935995641831453805380543831149360408495442833042621112483612446788732052474864911816240124910435961285009089453289957338177803251345817661753069391719023639930077029856292840149132219204063326529182962945547759734357714730220491128543139383961969141769386609930764999144714451313767233734689285613936199113865906756744785199116035975783797864620500924543823710051726603040419577619264/123329495011708990974900260817232214728824366796574324605061468433916083", "2548063872908823662443531897745379623098507681198395778975245031748602869806097849300617140768289373125911679890037120298809235331162409562529104754599810547816255179819647123019160607998480371866896149142908180729401045520204881814733827800551416419040706122562596306477897737673407737587985286504691089615790294128537642420871461171098096532206946842516673766706419302260614290794921981249392972023814708990486251720091775605703411383833083681372937621633327743096588922643551940578199262129218988/3329896365316142756322307042065269797678257903507506764336659647715734241", "-13912543710473191709671606333705183498103532174045624102450901569019752929320515661791316624205814204234589551421383735492084992826636353777411550432369987818187975345250601451228375473451926799806743600825266817949356205044340823573655927090388588490320891957012931382273845989709005486295795694024252933633899835672923304401137317578462439684859538540054882318698750840879752611525717446362323510542980613116202274588688554261277037344138539747836831358952331337298342237703825486474081991157614052384/9989689095948428268966921126195809393034773710522520293009978943147202723", "25487913917389593949559582778485882017644803697561284131172662001470872339244793257968365586306092165572204219151050193099071606390864692699745426542819792462506453999196962502660180858574743671226708617360798805598635850939787437298949021035381177947443450796589255216467175788784042899688302477765741155195810707123017594011136160740266847070463931385418238696687365232025500181523521340875734098822633586264466155449949348639528787754560453036248116018649955154339525176420039301297107947995732239890696/9989689095948428268966921126195809393034773710522520293009978943147202723", "-422998396980653580241637408597182881473467624571116322066578289305894716456002540066698378320543531309561945378030755474482362585028616292160294689045148572795857735674725680985554459513563254970392141498334941940073548716391152577092605284331235283540945202126547452613356228873332740823630127422532571916588300478013806649498313515015706359980987214513566375531987750419659100245827795772714160695260924157046647799383329040497063392083707408946149969143078035438881930548749251625858082870406064994654055488/89907201863535854420702290135762284537312963394702682637089810488324824507", "2355253758864027599294996039417404901576158065337635415132521650827918247443525322963207689780439580387745434718812572544629432172550248939510295783761474447656038251373236016994947631740925668767673300606035848189575367740427104395983143007421352323426234990573201627361526632553060799572733251012037782165982356369723761338377663594113053400772612410180112775597914800689275000192209094017788133509329074944595942267948100451868841578801349884637387791466715107642114740499799342323357529541486884617894945476408/269721605590607563262106870407286853611938890184108047911269431464974473521", "-4399599239409563423963688833412683672175151794338409018523294274466679731877823163542356713516431725526882918618630943519802137617543420147455509376797452146094293904561303099996836392735088896849609259215460379276871992839258447618566202955117156336639614004169964825897898337599981394691754132239822229322600933220425026248425769348199413510801762287712616325797667087099159916871811978723667174850826652733341294753503522492355860440256978045860846691094386920856587713383531647613939717159899281932380634828344768/269721605590607563262106870407286853611938890184108047911269431464974473521", "74440765433631637984587121764429131203796453699425668380663610761225727201577688733837678577440372710207310721386892658112421233644826897601885015830743425662078484820898170936916059167110142241962781105966348897787053856717197182024183751394181222531545194504779520186944195502373090426997687148635750606563937591825108565347872963176402027906406666739225843806883701568979703806049476122017921721002668643355800895296380074169071494361304173754690340491571531758130981036247222305618971284546366645618355218741304282768/2427494450315468069358961833665581682507450011656972431201424883184770261689", "-140840693742382422792962846403591602555243178126366816454269723499630859928620794375304312039278855622062430676381771717014811973572864478181304998728081088643210962728597995163291062834898799562773192694389834361244963909766316737160423987441381982844810552129192928790954391745424990737604996626211882761598144070252521481396524215399261199276662959615616997168458706886325972989476164203810144759094449249780242739722245275777447312898613839605955323871002741513485653544853775268045070800056498531958426176934216951734400/2427494450315468069358961833665581682507450011656972431201424883184770261689", "2413418682123707869120203851745634437399390766228407988535827417276922293536001025368538313635416623108500339080347295261533380824382494151246647114861386518787646052628079528539095209808684121921577613770069016807797332473380567024707862974947702466767887795391076795342426215759266930750298562421841615627669545963729549312471885533540678522936415041242739435582859604318379592017938862944694506612308458310126208009762216385541882718870998293738113401460442446194764181442619381203172797197383729775528336988719355139528501670/21847450052839212624230656502990235142567050104912751880812823948662932355201", "-13872137509410972700368813117921471152370641231625563058782581656817542473925250692320683809680519757048259876392584567563020023537305666577047964911512230508597776403043130008218789761666022212497863930014355100681845036940147729092285277868075921957290768521574660536584730959523195279517849690335248588676990083019908968611122464518597560283969613605906598085204313755897074385889521727749056827492263050730907343381761922782561474114519366086053426018397461269096554458180148099448380550556817830736492755184359717964210793967504/65542350158517637872691969508970705427701150314738255642438471845988797065603", "26745042374808892194256510520150387332439877168644675541257006418824552538491346812130849309504783122027118497728769244117959218065377410716463679771001773795678664226539085619534276024760348528287749708578616246746797830805043061893402028953763143339547828311437827852752560834584766425856629226294610335185981955252494239948075758751652730816009276942637766516104849740341165336341787603612390741747173227780253753539164690326783074270694976300072338529946713493524549095145327197631345362182012309220670967524903723987357890674222644/65542350158517637872691969508970705427701150314738255642438471845988797065603", "-51884405062998910655290413384091989603851481793882677604830920569153425479006103637169867621706372276958560819743061483244901484822942540071712076106643860509847570792395672334375596580883064346015161067600296873232818607223986418927854441324467995622043921722113576023397111472143926875801624859920269618763141952654224020786912674364484515896734883737703037070705139313275856942399523156072005821857125770781825937674767310994374321650572358102875347101355434719861286393776478410689799815303005302562529288691895758559823092100469713568/65542350158517637872691969508970705427701150314738255642438471845988797065603", "911485900024507173870997112720257074500482008754951402885631375235882143635749100378017112439506580765276783049838220410059333252429607979054658512711216171148184814112416597567878287539959183383468199322678839373817609295478483444089676368333879867172047962684801871408616947231640630126928902894088310039845835091000202303708026200041194750647647275969555708729130233183485189192607124761996078370427888910311419641596577636685393569190754786901381647535118132076705281450883359336526569189032509608215993479703937985312981661610881559844604/589881151426658740854227725580736348849310352832644300781946246613899173590427", "-5370348601276085257397072097234818055847525461328030003610838388789459893466463086992130097541156678743986180520093435355724416251197742493669053972088691178452431453959462491840378230326982213979865656835757291380747955982488525185211310480996703581555644273189742555254793240367336263487294555038845807292233229103506984906023514440805198080908042050278264398154954062000373039407138305223828354973336120247655723568909347897123830364992361869000701775353715330162928372561516262135955383540614785840640642054363978155409500994042990495620282784/1769643454279976222562683176742209046547931058497932902345838739841697520771281", "3537178404078986157163666169970833808245950586479120021510751226904936495609216856321299514270566145890336618249115006391260174446462526363930394273617046121232879650169440830263613662080837807375507944205003860031521149058190230985360440981830169582208017042783944443565847731203502905280057382443496942220605728801578031721947533739251319093581427401468308776693250723359864777861809348984508297535327878134389490637731482711787278826410332817622609532784002256869562351459065240546964983803278471013913732399543757240673331605400488530064215059368/589881151426658740854227725580736348849310352832644300781946246613899173590427", "-569568817934695570281137609652703658401282821216329541039165387375566903185370826978555711998886013302180688917762052941103495204448167515194030575012775742823377140312534476167105231642602744327841201392291383462866728020889674124559842020797433816172140607048238771880866508212419684602950993826200161427636030700594339464404655592838148564055685966822009508549228543319507826907308745894893730877177494160081254757921747556561970195133643234183063772503001282776609771829413571374331605779184047011319201133663421020427771465701285667328792961917044544/47780373265559358009192445772039644256794138579444188363337645975725833060824587", "1139103283542069198088351107169572170553287651937389013479370357433238223259962621046275731838678223248182075697655242853180272996501284494944352922173761078386581419381121111370390631314631579543587198411033158099280310738263208801040009892907462968835334726647509843439064149682202543239505755292521642184661660013517791704634785380796995274046001574782869144718148378700992704944546885507531834609646574548569381628718614538630530875903271185563674815225578707291803693164577850610969470239805048793460315999679424738895655278982227556989004914747815544028/47780373265559358009192445772039644256794138579444188363337645975725833060824587", "-20626216683746706697913358103146806743943865875488834954597055206234836911868220146823605248586698598615881297158652279515452802610075618150247370088852856723322758102319821070769483834192045429200072475266326893313665408252630772682586580429930054088549225846022113355006293545188926574933942714156640119066207336100380564434264874850583689844209029129446355294149776569121182262823640552699871402961915252453309494468490746708483608100938314148471410801242412230978723830458265754439446975171755440779352027265184342421765759132601295028446914780141521974819296/430023359390034222082732011948356798311147247214997695270038813781532497547421283", "125238088128280733370854004921362792699592429145189557411532638976539450664202314285328290275376031133206044310653189238620325486209646820137465963020871421675688076095505182259812480223701873329179970782569367739969851089534223173010220140769382283487971051416365295966048275217913081388921323870360512964758537612969431893987002869697778620565710756437815843046162097140406677494551414683915904695727939609862889954127653277015850909755050387715205451560753173950496365718702274940198353920667541774029407889022396927351633948779793884370183132084405673910388482216/1290070078170102666248196035845070394933441741644993085810116441344597492642263849", "-764926439455330612966340407920349540395621944081128066813213938432482267682229496785356011813088782466627168188443749650527459606621280330941625652128895574383063309539933236092923243661863412384252699734344684687956142554590998617561087742715588642109448469018874508445559287723048617361755751817946171658298922158826249079235882304827886685329379823334158780479588759305669834839737536475025755328263539181257220123235748386092267791726385714813620102895032108409389745838106672111719298507558021040405820065729301701224594383019122919428409044231190684902145182051776/3870210234510307998744588107535211184800325224934979257430349324033792477926791547", "1566509323850531489317202054465372716659552261456997658268454891438197173909800272244729393727675375960883584679828618048988243935052350083436415255556437783821388427841857895993782115063213760716489657718866124579071619996425481231988121109345679429712091125993527057751031902904238549427940530807872831318948698174805383591616118003611038002072986044389518737665935519035115566393247824102695245502802595777047220852199177406921635184354048883196444518194339299906870406078420629774848633490550315410092388738861719321267868152253329075163959544956733719732639299245425464/3870210234510307998744588107535211184800325224934979257430349324033792477926791547", "-29041914142479131956831141121770283878882787245724306360067363850029501983247296957923702467505281960260131591391202120191551830414743116946221352884154232012178318626106062214059030703163612252695977949573014153181503587842134452875642056173314814133444020787411425022451710845860161966104815970838594383818686885148346718075150921698092807348390861309209588798131692315357301197914782970038945385337721485513684794462138905968898460165385987097983118222490394666992932144501946850391775023881340044469124179520616318541904441239483185081930550635003570267156548002696942472128/34831892110592771988701292967816900663202927024414813316873143916304132301341123923", "180516934118241537531109606149643782891185856081342343239534430198895076742313946119084905051494143220427313957597556787011414423067026726208238816352245533850688662444314716463870171108528067425635289444669987346218713239058116858663042485923747425132619787223313486640686642463901798706041760538360908825640394182187851678472301980576771112388088883845612500204086253558579286670794373272139328670662471901513977136654836789401618106125241159710509064403744482596446343478435397828329196797191995966445640172268338846549777479532947716602148291861129778843917639584509576678221360/104495676331778315966103878903450701989608781073244439950619431748912396904023371769", "-125393584088676328868050896246855269179882435235249938739993456482022159104999026190833806127238553941321749792558526066563511935290930870368136527988387426358523757347188467256409230820713710037624049771019808879807361705558333615533419372911631588650583157295464538144440948007641884796855217278268126704446175807600929422292664558414066101977498376069109445121537048537356981919707117280752229766766801655737731916259105675848383724288538405009769756958861800867688182662519073508634149206428743948102216539102500594142340730045112090546526659518547011928357144930281991874950921344/34831892110592771988701292967816900663202927024414813316873143916304132301341123923", "7095948984140466460843613922120927144506176092443237477490624916583219228033722028231097708961509634257899963168744280929025697984897910967296064485719710637609432550656523474373512701794680395172246799673922808836536411653918573306994041172567420239145167311798929099606281916213898752575411646351390886396163046156158964829650900714020032630607344571917931042104529841350918794264518703538999123129145461094562146988116549550379536652109916712552943376785884642052470008442329783621671295454480712254384191302593663924643713350487247743068010317893592432497931306517768312065967449729212/940461086986004843694934910131056317906479029659199959555574885740211572136210345921", "-14957549674176776647956413910946353622046257080127762553390470702843740250363589693164183215380977604604344018177324644437415485993831768423103513872964884349663984695632616511412202741363438471627919811400092613001610537240685173216524768610808670518929322524597087207237882337710548154516122185954870680057805676279841570493829929830035362680314575721993942278076739542187759419252300303785990624658446070920022772339054595658652134110621069433562752218609024431911511271767202265734655574613736316807349166269473032428178640447867722753053476540573242169980374310308004902637604093009137120/940461086986004843694934910131056317906479029659199959555574885740211572136210345921", "285375996258570755592638921059019504289574624679731383458248184911101741606118761326880814508724723156289953245857322332483931174326618202886572083270668478995568650497208904608319902253467992856842325555954553214389555470318569233642940412255236571021466360951233318808686561904550344869673584202000279297296768583980456188049337078676890065137270630116552737663742953174050282791347326154891071991872665534700496376112294888635206642960432398110083722769638819457458730759727582669594275273999750900592741217539567957946820956174874666382241525819186451754686538442677868954802791349819269782616/8464149782874043593254414191179506861158311266932799636000173971661904149225893113289", "-1825171936506545132135567013276010482703713164629673266213656215579292049403474085078497739184507896127121988262019772738641585032094345921023871524961867466252270202084380717613333581200894442225415444339091822041292437839529731583060607989513559080335747227148206893768773375838485320424564834129448816804039301849205924543322873264708541593697684530163616826860167020161183448311251407241795046760733195463201100729573024906634802789849670052509433568030730513376879500871753508659624323799730509262145464194555068423374747977205656302988789422181615246797813691399819084871643930139899200140472896/25392449348622130779763242573538520583474933800798398908000521914985712447677679339867", "1304320986839192802125841035054187638020821839122205312637317573712553397096563192369903347545050873485861415766086433530340675238999876210862334412309448809729550181485293909318072640855568291920815815652777077722496279061669329593861759396374055862580718353980274604497604759948507925441120775010779839821505601930888172602013555570970013496433945850652997663356745773232536598487716744794107000640110202905218720991976813908471125326923461703089579355178553184951210880138370218968693668707682863468674061542514009494924190004335713107586100653569810492244831776662328667019343264044528516646313886696/8464149782874043593254414191179506861158311266932799636000173971661904149225893113289", "-25307673568517801113176104651798350148148488059910805339462863202932051861978550902409679346924756316914899731910399838700281424538897365833691711777265745799087681510005498598823249046581069938017357743309305195433572502319699311747251715677773111408942894796165577594734456921592874714105627278664781065839465374375495849957973195731070150669019255463050741845744047251524291126057079799449635039767946675377689104251302462046449212697161873410731947806049027683389044189585547861746146991501633075164050207929427666092776962300257157058063239539884838738429821971253395470346533383704354540872857570962752/76177348045866392339289727720615561750424801402395196724001565744957137343033038019601", "164591934804427528900850198146397954879070875918236170085039579394302661937188771895520392689579300062716470000384091563991940691820640028084770612696865846373862444104224538101340786501813640648711670680890206246790812949010482512050728302829418621818309157164573772188670330205799007428886250722531268893126381988731236957563867052125408714927887247776095349238938210994526257451628586772026300904143661668313557377151409892486132936204354082896025929608969682454074178117705022865847757493209066774918790926133537971033738507818916628897513820936811550281525422905111434336047926604548840185315726412167457744/228532044137599177017869183161846685251274404207185590172004697234871412029099114058803", "-1076369605416512569509723820175436063583653219898339002374413864309446042399089265982383663822397627514227925616027422153668132678091210097368978843318419456766263518786768369903853049406492204274404088724569317478284311400481770775270804859362611867594185152810393710955488976832911878307539083577890389199844114299193309979290311424150346158685994883414587450444453987588758763166658527738945758857886552531976654329340592458531466680610111621927709589280270504912088507616434907568090053012876523637192078439672876108446834624958036630097424398131045126833768004898115295452694158513759266797939838404045323403136/685596132412797531053607549485540055753823212621556770516014091704614236087297342176409", "7077790520312369680501421305931993068039120518395364670262921598512785472969948263622395861641442874497965919306199414154429478402985314289528708150042440866627826722098965902248493152051428956699334056649855169756981594491022031890135505940877363238643231915090699228073802797621909311131381305779288433962934195633703461093076070814637463880300322050926742843444654368240096624710154209581605406235077944902335431601855031186568324894512731673924429888565062651848340639881283216683492463914665965086750956719612338291058705557026223645699031044210840422450248816637583592498245124293268217664394108917381917232909608/2056788397238392593160822648456620167261469637864670311548042275113842708261892026529227", "-140386595187466896773687239875762555848616104629274953241409657170734515066319293413386368046207993228788475176818366460397056441927300399586022566906390148176888368033937556030113728772452068975962907594963501280942090713878038112406678760649483603648970211097040546127787049938204355253447818744070005372409311528349787211783656581656915696498422193922570131407778044180698983381067091292090681214347474233187833474052527441465667916516076917737204533682092844458608612869355645850259757061919507831953230020686537639873193244919253424398884745981594521406730474150150978401592202617917568569902433178592721944827909401408/18511095575145533338447403836109581505353226740782032803932380476024584374357028238763043", "311077507261072702862815016286423324438949455617750254149864696440330450338313036065001851347263870176498627471708080641719879893457590644085178635768248604292415468447657691020033989843364472827555246103700065261368858548712065436795022443753613884387622938803631953804895940925778707928980442287189793217083568776128862764235149972103273964521666807687932709366287492253069189973380060658579869722835051014344916715674764518737524140281521608712726548817774844728204771305608117047503495959019619791110841165478980830408499028840076482945079516924202383227630475543198331770543714093811560336423898809476356860843916806027216/18511095575145533338447403836109581505353226740782032803932380476024584374357028238763043", "-6237332685875838273287578902468482850752509505315645020195521718051805275267510698164581048872669200921194534081894983868685533143862507429230408221081296768045975988667684245678195454837391091644955568519405157813448788968504077508472124801816612632474019446692277341442721128137129159013175847549894844988963806386365213044956245017556176548049797705253449194364645287929804007836379446324425943375843283916403069452250688058493731318096407543665660180697912105579151357594820261862290070862141453168626523653040583232291355272784361387221844108102897294996430940493697803850951297108263734518777951759502719681344429389003040384/166599860176309800046026634524986233548179040667038295235391424284221259369213254148867387", "41912173978379490913841849492001087001835738451879893745900080646967976916837233974460645158939773224775066338369699006549700285239584492691755771012487679435881772301147673196188956576779020902872077396590896751914599751550946493055041791485055109639513122998935749011823696269327916715155232710012266392899912978490157348726169193933674796430335470124913112340012796437793653276209625898947192777574185107099491562138121656626059513157383406277392790174830902206086381150509854168890272091907292145411048055872763985367319811919562964913427193303917376941089660435642056179705222510258007600625305128508632763888312313146196329507376/499799580528929400138079903574958700644537122001114885706174272852663778107639762446602161", "-283140015578584316281871513812285572277988785774432359266604089140059674784297355307256516033457518874399936943664194725733745435221110971366103660407274633054435654945308074935728055015583344768541548797345677935351087855984614312358575026401464576283185557387546149725969538842947315620093776856992263743623835196479135954090284222721799355152930937161566888566165659223747850782605502764237768435560537553901744957135300817157158511868729233366066228185095802700757230106555880755019343332922339080193616988888291976902509037913395249517448555792058653876941982485154744628691722369275010379464462598301407402174437319250221102303317120/1499398741586788200414239710724876101933611366003344657118522818557991334322919287339806483", "640985973030967211065727928389701600405926878003776146458835937318263973847688384398239997985964380848354191508046597928873947792571028098586269642424624023375610693416892858026677300057730422099611797130140803891090768075989002711749403192453977503682779931358517838396992840591790034203144917513220569768229105911414354184201882609013081211077118903496451814626739320749922662207841699972193045125960983957774264076331211757449095180484515016401622660856845677359020846101349331836014623036948009891758944501332723972223468578790591881856226619642961919754206273777772819204203096393942340015871064717459813103246871462005093573659731946464/1499398741586788200414239710724876101933611366003344657118522818557991334322919287339806483", "-13129058581886477178174966385714907371179617139596391228658303967377785044970153182874116872405735830017838161735128751656199431733421114508214978318021000336111656883410764849857148987623384248412192256403769947469434162130040468067200271671628058443852722445080733542975614337399166958344337609533183200238828325813160534574324470902478182100403985345476226992289024404351664657568070664547634504293585368056972544840781537848453193877374305458993323542591772091208248069658952848783436063760396437757875169236130497636999727116629198225245890235374909020677660217623433165898538661322427439000421402319642659533668494876063574953846199628889856/13494588674281093803728157396523884917402502294030101914066705367021922008906273586058258347", "90111580701592756484326291092159132058532064285212119601055051530249646855395179516622717664532003736794732464070464717549267025913626191103189297977678968995351059253988447241900022403073078928035612743486257251078859000931279966155202949575934195111689498650651290992977536798552349749550689912181379299209798163479118107353892224180810484603113505340172141939679283137368705074322506477393289834284931133602015652406465496858385830563747558548384132604476062395723460335886065966583289207349080769320720113222534513680628558824027483124028275816142882423813136047035133855628863614743561531282217222832464783086498598712961845922371750762312350962/40483766022843281411184472189571654752207506882090305742200116101065766026718820758174775041", "-69080647868344564678621093676837915002701611779766659652739233551884264051708532203217751608119808708942904146272278766576587990990190604580610484820707851214556122794442885697437754788930905387490601776997825809526552900544696533848984847877595366996176528991608749409533022537069554761944466570923312303304236055806924957747020996898106497535000063866781290796446949181832089115465753211913742990795363560251705248743131849871344428717980370837664206631523789655400833030345201786248131699717295417146082092366392021213965285876939884990251728449304650292915162511225731844652699595966856003018579228843858437387135097945428742777582720101203659922736/13494588674281093803728157396523884917402502294030101914066705367021922008906273586058258347", "4311979482945202331515753311683670053002287861410128918035950467007967085828658050547415632061048557110780736335027143351982008906535022798975375332270983065466049736089832489959878438942209666112705177526867522201226815237415916539433395259527836100003141685158991637688237377514722262496766091376260803304703511282349493354813671702994846322163151836265432031819229891583755604352912500239725758351034497514051484040746727769206356291739633922286546664831499046368117695714770385364122173154472296565542210984371042520429323678418011698760113319977725530306409860878813427311321184060875147935106610200809880249320164984612893750823328175502697448992181268/364353894205589532700660249706144892769867561938812751679801044909591894240469386823572975369", "-10020306087718802736170898677850801784040617335267476606506004384980416628225948095420907732627230761797941745855595606564414059149133667704755964828749134398541756316351401676404632740567689404033279052495215991991771260916671968521049154064096138512798727840671049485375930272291963938835135879856324535446709208172940816720444152181702890207934224146763664943259710481881702680043325346833305783044777955567061111454908654021156837643602542775056598748096755392465618987562639347637637451924022852518505681976842577173740266647623804816499274893453712237907023014538107770215984086303397623176506955094274118736029499360844480833775360182604821270992310944160/364353894205589532700660249706144892769867561938812751679801044909591894240469386823572975369", "210651237201137797961832556365267514721047113608071255774248328457737163078348452403314172271250387176969616266354141645134128327634962481114924757357402446607908554409304238863284100624008119840510807359187957524404349554865930205243029295748939248398005605250015440225834972826819394584930998887593208910344583053751701636265846155364818193109175216273449380404303975532991765638127310061625132704847691598717134462601467624943460267376910332099129023103105414126475558430765271635408428232620405130874943512408475952021741282390020566137335339219627509334897858825300643019852851776084137063677067693817814230216741014477915779818781670989444048467766273347414588/3279185047850305794305942247355304034928808057449314765118209404186327048164224481412156778321", "-1483715215247445593789396819961974958351441837872527848604345586246923554734192728090124849335906284997485078914588704492460657991182510009842265105847818257955759351730743823283351897768730415867221338333572484819459985587496995365733761462785592131697787179497361489379923601154710200380398224779202246547094714098252851587197188702296495038408840914131665028728958137618591851606956808006340725374108643474440336594019376487262082154126399943936194684909808243524599236603427830978971783231851528971008444083515205463931500574048204946205047485012432166063826502258767250450980462798557533525715801801963511863867414615846094437702791369750203278067298332585123608480/9837555143550917382917826742065912104786424172347944295354628212558981144492673444236470334963", "3501299512560503236730505762653682461187140786446130300637992262358650786832252738637828933815981041997393706183840757528149128070502367089524774221583516160620055503437939113106516992117882945173323287358704730892148646244129510957779927613552110307821811543634596824999677465308284329728617450468384339110840271754598792987149227684540374212134332220723991996052934529761906669733985702583532081278743485435263882211785749016283684702936851064699787039797072961750895198010486958192609487466362036385707530064388526974862007117511175378273724695314329556106541666827478899564982077543833449110056025988008706370573454098383149789183832600723792495794224548641942931772408/9837555143550917382917826742065912104786424172347944295354628212558981144492673444236470334963", "-74739932105827820224016494888616393160616403043008446200083261348293756132089750337441598186291644390730066522148953763887091929914047465201387441492316115167710542400405515046694606434933920978166851985118606810034617030171282419814418563711552596937350066407170817957517104790934833324844304622930419714791135922647815715881360387762935493005686674983602329462548840814088344867796921677219267118055290952987315122693065017707700753371609121651254403059038329764321642404902031467466918384863219716777510128551219763774982896081845666779605777493059185169816665414357280790813948190470953642985183228986631147634313942500798863517224756306179824608349926772603212713057484736/88537996291958256446260440678593208943077817551131498658191653913030830300434060998128233014667", "534497881227760856794209776744079933620863131500555211338055503403809688040864061000332404800762413629448600400185318901165156605620084222826963246824069699305482615956389618260815346706976661174257259013549883686003204504224935120724807497864704506641446894860910587279168073180692421396572068949248236457213035202450105859746789268400304473312480128426340480625439713135743705511551938385669185428319072054058290756110679912880213344918689536022780456826893075411501573534813480453004818696758110593036015188583035935687655151431884127776316954006284768449590309362274208345576145180922133697815810818437065453790101908739379357463317924959918924075385040229243988760620673416684/265613988875874769338781322035779626829233452653394495974574961739092490901302182994384699044001", "-3841664117602176722128837900836030519274632654095121788629825647242128106814217999272394443253522660380109255165500787318651813243649925738786126267603399037115529041445817998752014417824836346825741936749153380812550724487613120897534581489649911672124349851925920346984176592936736534098474688336179971643942081129486698839956647853309768478105798360092059044520631298504334384797900649251575275678297160300823480547518931871693248939134298308806980078114413122366096105578993750636250100228160550111004444162977855570982549712321503474324703086528624845779726022576764701296336186775199550290721183059609518412157581024887191831787702953016653141249674589529765665877765975277601312/796841966627624308016343966107338880487700357960183487923724885217277472703906548983154097132003", "27749938467489508004279518684755086839676377567642825220331682770433407871024523811258024414749573998900539322721052057722209913637155885505789720420817955967020139733110756835651205304094129114900535610141009794359562930964435079957994968437596138580289364708995729904162285056948138091377604447222784605341101482451538803129101725222753301926077796943048191442462374486327423068027127117366626245153980435526613846354963554935753225466401113683115294859683165007391397552065947693844481394696878605703302819433519901751368409753840320600589867970915543664225967874201432294353466386918637084863485162544010440141171508114830037429888799551108670382074566694570308415631238833335947199960/2390525899882872924049031898322016641463101073880550463771174655651832418111719646949462291396009", "-67149356805776826948185616300728696666025094419300412236171725639790172907275664336477582580721425553397149776766872960151486202931492033350767357952117892073506439118901877763306830970451886403789275080273942103269434235188559478634807801347852698069433180234270533114968010920384843549365784730008726457845372546157018400436290604646691433179010148480684930704006950182186092011990669511629171317830076011944561431688893076646942188312308442107854620769494284496873927189734302428920279628634606446911053288342866533531342804382486189113167821534928378646734207312432864202616665513671274299101530589270492562501424294775984752568684970348052702071601551133275136158703944353951070736360640/2390525899882872924049031898322016641463101073880550463771174655651832418111719646949462291396009", "489881150406919219606004462096827134640992270828258580357602886167663703209743306573909162731196083744771634093571370351988017157321645771532621370508938877987955881555503176521626196061487923142367203128549940828758949137985193453253399386876742836080522242107565387608195484961545592271363539500324947718496273266506570467700409547299976462642813740324735993532530667902726566168462835202037120236839455959607639735307456812948774491306162221479912044519241294134159112545963417441097520215273053490482653704983364683324096474773292789208418337062697993035171671037629468671680260301136972130427031656609126803015917982388099574060108665199918080943269911229215727618480626141725620417716543624/7171577699648618772147095694966049924389303221641651391313523966955497254335158940848386874188027", "-10774523572996897658944294942836896851932427948899863786365232732268425017933592758366818812808135665191170596797266197906316312939337979309883460007040629077002027138975696211805822048555808271452971026611781111124880965879820663638875918598357667588532427279524230297126395309547721326231733077844137050800418675743369986033546886352692869792026770962215616246555668522916352705596919138924731271267799165325597573390600275757792297128163585436870761638220296298356307538309865111343480093562405798456104573948315409464608501503975994052844550987518406274191587590462655644211343290586167086386339047692742189738146197917547034606688357645831999590571072492373423085460559950198507775220871038599744/64544199296837568949323861254694449319503728994774862521821715702599475289016430467635481867692243", "26459989747797195330181045543687050602815276617563637230151180330810332895566784757481423240628778604051855275008774324160631162587599600674363428530654819405385718400749380430011108441765978250819027965931754124807686264344368304243065707882355162854096633655521979622795463398815307792486763794806867581258023855622539926999698593512117592070195894465013296104859241150002299757346620272763501635194688832096767093053011338163336249055875992350410270193109014868272385680161747447000947587304582373997137137525441556543107442585103705988833003003977745736039725134455647631805320453375089736282868434208883234002659027488591314895878551471310501313812225770797550349298246201056442014492764075858613104/64544199296837568949323861254694449319503728994774862521821715702599475289016430467635481867692243", "-587679005858420652360774175486742699272970927330648274410560106071350486796594445169557112952380961796604099675459230935221727509393276200767834769755078257069620996187050194249839002336886245983227921633875325276496018836798659532243146306308825911765374498908128577797032033440498512475051979301753551456606327277853766924374942264941556108413531555714812448840009686819991407666920899946136333125685785972239840084577785727990450042842289778452519744823939537600306096798011645013954663245366640078374642375395866498681573136160547245322799868805968089501719435994511768617009013756270077760279690073757554078991379237918134960419875815287200032379436916445397754668845782830051301619655992571463919537024/580897793671538120543914751292250043875533560952973762696395441323395277601147874208719336809230187", "1457317942867477553359819110814542713548260340743034348667440185116562016018285519783114711531007324776862726642816646323789200650254300304628337279799017126971846557957587524501926080302105582954350278308299454102142275425402413631929504638507771082968143210854869966340967112468039226355679694576698682831768454338793241781033800943781119134325154580028121410268774774029533278606923027275475386636922281946450871812137403463472329256615354311976266824912833506123664480967958859796247903077638654618723327405440485522006910161989154050291595919795089227557432421270974245691605765082203627500292721477429207809388844093250188305332809704521594334928197848919373407042654709299700240978593963815988107306761940/580897793671538120543914751292250043875533560952973762696395441323395277601147874208719336809230187", "-32681872974635988897184339587051174641972215733785121690448046908779799080855278318315384133120191016024234511305818552585115451263791109621436145831789272378766683592142134418735767754416079795724576382137347494150416354200651389963138244114037005828969274885603664066188296907523591148991518702670753856781286877453974825881570835269569595255845305403366468761392978914378368123824046735223664986509724880829034312376667391528829622304778352552903013303897807362169433803517008614003903045601628619386487454956193665030894692440939551456897695246310441283576581809014060231291670534954293805486661026365410934449939368618215073768147611615745622199648525540027408263945741904350586010482904481925460151249364685728/5228080143043843084895232761630250394879802048576763864267558971910557498410330867878474031283071683", "245484585176274221811104845810228769429318089130373761117854690673029292178117930380192322779408572235304636968871815260417889808791727688721812257330262357157753091268797751647114593460831229491504369725349927331413954059082005046680798676163798900512423021519273817541019749260690856937952267105380814709731464465746565956505508577932719597461133160102321417448113875630279291139020508673017028646002914137020238236555812685002550573389467459203375905962205469761968066037858297169814042862605578152964370767903669791496909903896169923108831761235891353949540502568339909194555876519081392546983417267827509342946425779790317394724028993020838819199309078860021849233710898474920687827546727129329978798035914172226904/15684240429131529254685698284890751184639406145730291592802676915731672495230992603635422093849215049", "-22873490752596033290120210811269641937788165777902669595752109806703793442659211716796696501526838245854056640141261168412919974513569138331705438481047570713661376515265707808319242198834665572293746663054822187623125314550115053338484916934987751785052379399347385317541976099510664742454753058387571118896593988613648821359095405080787830440136324960414741877625717540748073384361784212035959719641495934533977194297201449774571602052313677284868676252375880746746191011805746813584461521550056645311128639331581721976126910541607477987471214480309082947376318973292187049597367993553665499124210000542492921831126050922887671495135814208217399647034481156972869605066810149762296911715590913254069878744427322304460352/580897793671538120543914751292250043875533560952973762696395441323395277601147874208719336809230187", "14050014970012452820065429231532361150625697393012502826357855928392203248041058201750646737321670717937106248209106779569694823416767256703473731708917374007002099047524586548566544151216488174221887955479940570639470061316229485465969528703779959036963320019697577794864447848541184590682095687189186673621705950341391829221273432953099400577785772201027371079162115513906070474710119226346982611917084837331244386853960889131144844417016558306789524422091217243559128392324213628274134872561574772586331859384689537407123720345827193223695214058840926032325658736348457676057021224792364821612449286158496312481091058713891548593833117358013690209648185899152873202933736217582535586570102873745681586549421817289408528003816/141158163862183763292171284564016760661754655311572624335224092241585052457078933432718798844642935441", "-35683804726294856543615096586977581462983837430893717968814316971194599893367244960697378341606020756850098936734701115322069470851047598788365472587973455404581108665352201894145792779672375910020083071995678998619452731661984158921596508633484321163066522892835123190569701808363445289252008701223541321021482835624309982246802510165398749339906714039661010185839593204248617310181463588471946846429601305187624797339515648681155990358175305500179885548424421638674424309116982134752763458652025016708591379868504023735730459397632909399378811484447998497437280254178018664814971815525674120578686992593424034676503146435332382248811111102050493738024036583940899694218858923171425468108746815052264267898374688021715856756534080/141158163862183763292171284564016760661754655311572624335224092241585052457078933432718798844642935441", "819510733635465071540084986996613934397191795234410504225448818002623211731800442544958490197969457514095656075662343662275587771339265584692512919446379540146041035656573556668747816907870653082339825661257296519914127588540412896955164619404573355683408232933340154464675775527828727093900303816080278412042635366774577352321234478592751649561428823513419933777244509863283632032252953223762769529882191729729374313557402368342686439535790524066513028285052922523406882138713377373031484678528557746191193507429981683680021673392547921530976067477095763455030002903066507384362237138468588800095536820530014805381054233434968826192458429596712625694747905496148204811769093584289544625703995032180528350118254864588089564586959194864/1270423474759653869629541561076150845955791897804153619017016830174265472113710400894469189601786418969", "-6303095737429126314902131455691606382352009002269403620275769060217302848387542280299376133549528040977507320800159414512962584547380898108171904954185444413258649888431916311629989234935654161130940347216326608419524779579631580061818005687376813459052480894236777457178916344281268512482075605533949513930916449471022238665642067618013331888942677179972093799782326909772566638373962148558110517513148134197222892335990349234718162570478513028052228693666465062401278883298565225187907371861005972419047445953818804093648585718115414525970257735916328382720486738197871108367066583149881077818371727495164965296294970410552112202804700244568527212966534572518112658205263378369566450763892503580422560568514666054154107908511884672815744/3811270424278961608888624683228452537867375693412460857051050490522796416341131202683407568805359256907", "48705799367157061653034920757890261201906466259018797812740577038903680851533164203222252660103899929043712708223194474731417698539335152685429760515593737820941465417846477497214760827725540755643188686325198733136926492315742997572336390920330314272329138833171137346314215805986687044263616497790556087342042359069168601711657154457688197502617193791611111397200121128946928540115326500518247642090923391679887302131717840779560604136249208503408468879954261971280437666968246021259687850261742534538749132953383321406570989626752180973536056841668718290038924880500855966757121469233791773870101297935946733730998510161780827536764475610359367645270408243505403129173953646404468136364456821957273567629036948203219744768520992899968584600/11433811272836884826665874049685357613602127080237382571153151471568389249023393608050222706416077770721", "-378116425778321405877325186085550444973509923278231070747051362243596007908426079103000078952123563591821175271083254614571040926145397683059516783886951532385109038312317057477575344618760197684320976048767228478617547452356515321151287132309303887230668229174855949056644308611254296042560721232267397790544439037425195582034295645954446816442021708410528017211821480869541612478772425400981222287596199743952280800700366453276424908005186660942540596361557958008541991955419824674377889655657112761940665909912242145029744574696768004544725222228987693825360900703127637278643032145881430505777091688049875351407014529594719992666456599798699185817200185426564101190775677121686204722190247921749079259949706350425137514970347676879075741568576/34301433818510654479997622149056072840806381240712147713459454414705167747070180824150668119248233312163", "2949029919665270516204373913515587631381924181308441159753597544756681531246644213348292260814451504845398180605498250130741782064532444826370021692149540037328791903987118621094629866314217364059189791671861291081713586638919631601341426182128816706228637302057737702799975595270363789459340015094142575606060738577819032988218034086999086737557874217571177896824844945058784762590385249960041289828490223839580420939999255548054213465122856985962966844081720013576451609414898185351274723236825022870553775767104354037833680463853044329573449650434674418697165163412790440320992289346619810731035882267727598068543940123254976619542822000056944656760429224176673749476079973612589367023501961166128220093647493703571317372916807025058690480580735152/102904301455531963439992866447168218522419143722136443140378363244115503241210542472452004357744699936489", "-7702134181817249562357025052602565421763887502325872184884887505314924707050779294723202491020998994011931333404234015225123920320775387458348209583594428251705019098773081432413596491611537794944020532027385817202427793915341159740845917986141076560382116976264067411323125576746985556741033181387261578543600432051294229707249200946999392153019313078179699208037649859358743301432714477412815068487184942751957800538694654200807830416233128567741087761498362157597478328130999192964379486989531896381857999799663720501775095509959337071463125915580130928264714985587848707528047825416549258960940345610722865655460021307744169791461427643576049215972379991458888385543301450387407009066695460569178601112150258598308466176874051147321432705641190101376/102904301455531963439992866447168218522419143722136443140378363244115503241210542472452004357744699936489", "181876192134858098934451683667167206609792850481152378040580089208546983970796742532193960250730564753457622305659877574885923698613631966294624691024669285220795863094685201448132848436532706452750728561752127097438442994215908738051950455533099424283085083471446915261023443508686513313083414177251242812032045876215487998236453746171296611169379431774269223367554125312253560779041342848608148635992748113208255890534800911676802378292733576335479308764071447501972346595349578144854125548936949345075597147747567071445753165228481565101358157838731008366003094592106715160205789908240972999274073962985224468037800089412331128445153568267335947043383249461361596200378028092309254205253009766639808373448792357033241587129818035098593758429727626951555568/926138713099787670959935798024513966701772293499227988263405269197039529170894882252068039219702299428401", "-1438138311829870091664121080817789762020968394099571388129038935100854427191156214407498969986545653249380259569648904720690141870685997419976881739506520993641759477947887450939141565112526353929532135816697219685359977901671702496402005359629823421611449302097497556864532953192884782591809701716682160626429765470099003988932381633918562127873183658933398787579913855305206413468298154922680223499236519932948203978193458356837715307434937369627804486483518592899178547807023336134228859998304917856520437024915391713090144943881710994165696809523385086901258565384773378980963989907745140265462687230485916138495779920787199425558575404692662611425624728403124435118370748327317766806336953471421976382672031456007993059202490624583632432792763432711438083712/2778416139299363012879807394073541900105316880497683964790215807591118587512684646756204117659106898285203", "3807820742284676072068011250504693488191126994927883213359174751426941712939988891642649524923662185017317447944511397452990058352555181649607704494971350867196992568398355286766210257465151433722182966131248015501149129549793943999453431628549048619997562252515735968043930291660655688335174531389292803644774747068390158890099917684011653134860494040621234247959248409924968324564848308193693371148406054203449539444144978695870502579641854762380362337062024061518060838661362920896277741813056726805213843874922725505015412551876047569572525327906101955846842200726274545415083752092510021988753106175022262827224203357694187431400080091833324882649132137163883568889355151312572669234263132774646799106314628991826749844531445051404662359404593549427302665247584/2778416139299363012879807394073541900105316880497683964790215807591118587512684646756204117659106898285203", "-3375937967912732304247009525981793832814576617413881444297690534572831374536890206262235020077978522268151476804887391397466394211049008906324848150265801962024863445190860438690057432691618218789349888554569483553663498062352127333227123289277844947055734637348020735549636626478559552773052393465631781922743177304629908427136613969232057626243617509056860877759130005447257758252052395864345151626942406456700099392779153218367165847264365932336990377979456759147068877686661573619111192945989906611881866960969109023513912488856532599952563085957791246047090766155030699146219287621867293281463236321505722340334824391269718072441592443545482136735276330247534001156290402784328165560896065142970283578404074378242024865470670194502437893275231695955968335018565888/926138713099787670959935798024513966701772293499227988263405269197039529170894882252068039219702299428401", "730589186228571412788373106206401060449257029147129655232722944749640194282487171669021779999528719022688309777983926782427663005549437901950068085098003127920000269052473497705627395512401830880478393865482727046161355834084699539394679358634131509771083925662708847160555439884853307507321430929362524191060347591783500074596362599930711079171097267361332264659426133211298963667120533143902621700898370798157490565934646214787668205307303653327837927973307966101507023405992604682572589092556309127717696781090122942497735319776516879167739119544158184620961831252029213312801477038138568871938980098362347139362802494356982100038319676298801739844040786090996200184353272875727736889549859427627371153598222412684989567119211741518243057109617259611729801614569216256068/75017235761082801347754799639985631302843555773437467049335826804960201862842485462417511176795886253700481", "-5882122289219714605653146373542317803955942937877675768198872576511641814150882434971714001742631297603373649279440091066063266271449846102832813778123261162717384154844277179082402758495068167990648603256820708850904625851948152122023993198327092461098225285844359191601540759221173199500514450125398056958359895469044083088872794146688502310791332798852127525826703997360569717389856632118791672987509191309678174514529457378516431173333965488591345577405342390436389610990560099559114103811781336300296815181251893577411416071670319058077824613538582537381768562191957081686963811042495571996023890887822159577882805684119930949607845172812878108660969954154387380670944048630244467232067669894767651938975160741449298836984153867195850903123722719843263215150382460788102752/225051707283248404043264398919956893908530667320312401148007480414880605588527456387252533530387658761101443", "47569871149317384866886083643334894407379512595700216348060953881249550934172984419339037871707873200846042447716731932759828495807134467258859182333015458831989451719464888041712614867160356098054355426445095370738124263370319405754130866226771697138555859696046760075597921183210280882648511179680428679193088326682523340144801851133331732271435131474388682732471776718653298912286586067217921423231865888192787095159874614079774437184076786987564328460326318264375953711989566340435350863096251264000288923696001404352980951136315836040550851272638293127271658399217169482021899916933675245882426608699627653569571616141682774634562261677384641330561925476762702082298157096675966989896373498936144953396933851142718521675780819975482914835572335452976059094236355034220953795176/675155121849745212129793196759870681725592001960937203444022441244641816765582369161757600591162976283304329", "-386418952283536001819728580459480980074253847295981221189210817880312242768808290156136935650082277118981419554390675777228673330971022370718865550945796896537257372089357703127863594128393684760355069733233499529287971213144723159578841940794561683585829853427236727786395440010252549029423431265471939051935354040797281706755214135247408756906207567884460741635469428139890927044870125497417162594458372240628029419040669974634146512720219429453754078549457920309098818406112732691694613885567840956618379123978421743722633441609700931530266415757968124907878648740142101076693044577037629744447513155978044481960809351950756100697320696462012147459817851223222338413646775880374423612294816300580202559354893274664178101930455948995425164184610101450878150621556737998727459488796608/2025465365549235636389379590279612045176776005882811610332067323733925450296747107485272801773488928849912987", "1050953746399200834003021548485032913369358715547121053839817610883010198783605299005597147264548589746655585891853998083499471319113912609754484672282526003239956999998974827809240961404639242142164818123118610935950733485019940175486165684900965127758027687185515040656840328051501993788722757245848305685432033323736654988018261424400348936185770229560811127140341928103381558750240776211354134487767854405928116727866113824651733074028011705078332799846187242910605054439703541555671738608632982476697842671227861758132704317221611210017896928297082135512391477208313862478066576529641282539936064803679742314311465439258990926830882641340012358773906286653560791752216012117583184277767017398919953706824394903445169574002304623860055941793858890703958841283331623152086527796001267240/2025465365549235636389379590279612045176776005882811610332067323733925450296747107485272801773488928849912987", "-25838234991397689015143936256004504162458559423304857745288612161219662549391459698877064237991336361869379458888824524517173580697138598496523392145199816778317510375355026341923386725789584912973059449087334816813477185875251488871695225376610709365819123351595637974793642672620471694632282849272097176674172024535742885167849142256822775941035716863164819050174591609621581759056155764939980342016421036529738522897358310496654026315414261609306537631987355940529286109966963132352843001346042672554777716159172195977520072484912885041059364698560742735891434516509653525376095663438629650538785063211334071018682501974471494135061994307867689237181050305289301396873916535346563747725759931324788069699307790442885719845804755517473761037304100318556250058251038698156989604478370224971584/18229188289943120727504416312516508406590984052945304492988605913605329052670723967367455215961400359649216883", "212678703371846041215020255293036103715111713948740213792860208654866308832344313123746759576803165753798253848498956481346051745635050636101399092961696153809323914699946899195413494201934894376258140227537295732727589004999695005691021811685443639665186893304157846704508536448355600318069727858391524995688995472980620975300018841093463344306713530904420603511026981499154570358982472180937257581840678244258870566553978307873824089484196607607353298095125032677349777565275091233882627756337304402388649708770455868851821483067079290288896302168089756283355439986523528959244831004899575008400889790979904179032006341559622665661114128205011293679302320683249277534584265526359220169351970987820537342100899960632645245399462226111086209393821691619469661943900161644465005766039386274125011664/54687564869829362182513248937549525219772952158835913478965817740815987158012171902102365647884201078947650649", "-586082538905982320846971683898411998902582058338892612331652674788887519317464781693006185285618599676901912656150967057742461061376573987620699910246747911370493481830528232772642482541955846806866402698050720176686812412164564829640205932721029500117150652158282236589344283171371373653892074359674488418533506334651541844376429502934862643194098029606681911148034859392297222035006273086219804771837377386760762123248683690711973760557096294027848083459924989030802102309709453499675561550971414883320318092294235062635201519489715037417780160977177295597688347838262271769603786240538313056907787420596255060834097777249192644374344150382669557631719767435451505466869451534087611817955034150516329620476914716126056773803789840927132973752226090457442389062103327603061867222768992549820791669376/54687564869829362182513248937549525219772952158835913478965817740815987158012171902102365647884201078947650649", "1622109643518346013863416469980385105613489387984576993361911972151446681287419052636645798180665196827625351222787843096244898183938283271941998840723974748601151944571598911488391011871472247830813922607584819365196398310218200569449601490454342396249721565696235923952217055673668987218780281577237818891670641628366754828107012000285998275542402435451536425386387515526776589115060633088068938166909576266442090801229281003258095872665807430163349370150518006070434411427252936894491144199264068080767807216054621963767911268827730443336630369399912953660389716197669320562742903118929890780676255515526311443718621829190325078351485406528449487845895945554078050799974105915746113816625909426945213089567486663854165536347769704600342371315105884455051195289780784617673376978847090027090674139370168/54687564869829362182513248937549525219772952158835913478965817740815987158012171902102365647884201078947650649", "-121742966848971738395472227696532189910274342950823314857047030497507250692774359536593234510795855273924583999838204851894193207820339028588293759540085952309097459687706759937529748872233117920021750661716269426482122522309976208191648636923604505686130201096383012636268039716221191912181438804741089428285485275723310600913874674649046992868903073616589101718251543481254816982310056757895762769144832304944564130946438838095728939430072822234362847489818502505256875066775024507156477029081901212413948496048075713165914437082620276652582684705987860585802599224956317873690289663650909953921270242974782285931901492232929071673486798345594642534376817917613030588756962808033713959590398625575522352972723577881436082261146012486842546143485424950986255865963430293854837570449449401081173123714176234304/1476564251485392778927857721313837180933869708288569663932077079002031653266328641356763872492873429131586567523", "1019613194467486530618617734525043545171727662285966017010151982894084493711090082437856960291038934513475529081339117942190725591959103992655686589234273830517508417907633858680241004040902488815028005073438625599454384074886790036809707778432971767287623343081548009476445235123903567246924562458581426976375565593545461328620621075408609831587143724662068934147858408951504689108348587488112656178299186248320682040176635543544679169485412086445317356105714309227448921016798960149450036621858728414973566662429877120439935105476741121121869459800669888153410045461749035914276838695627665334515453312070843142114881445469942478340612978685947646311439887633271698890477032941406810089694145874475676461288292125595370523624692219363617675060691040868367322566969500443049213313651485401873054935719694042760176/4429692754456178336783573163941511542801609124865708991796231237006094959798985924070291617478620287394759702569", "-2858697093365879900639967277232377795095926686315738422131631651656789463085719839117714820416609927476408184539483236966841355323383792832854173052546475353559025551996507029157202496634607823646112173884339214596440724272790374342924136741462198459590055883181685662240098569254362487246980772484633371535941940671859123494323682646670270400235152396210242343064509136951980982457375382603175593290214288673679989697280167784071754353865017387555682160980350126303038728589556900992901644462514377532407487506780043387873071573909990549335328249977381706180056235036340219073792733486706326327368662169326602112038012758718824058537444540910542721993270048860432495206678477361198232801452071779363323147438346651367590158088230948940569142673456613856764389364943718682834220857211595201820253500313145526128008064/4429692754456178336783573163941511542801609124865708991796231237006094959798985924070291617478620287394759702569", "72443224945486128432455200592197873787368233407367906594403022652283818386623602643777122998913314484890625967089029656089370486445907364715965736576420393970422703880027321853685019083022738831358755574354634291655982967873762956055823154513179518498189204999636618208012148127678210465776863476794206730216691929633931985463771093156850715602166917881762863456815433873146487918078032224348308498353833633645261634402144315327940188493615166550147817420955963144811468830257569358923708652292244009895715274427863242164483792019202625305670014561672879072571116818061990328296539028814441649341099946103370957066205525227475064264925653475452085388312140522406268704941200876951853188475611413463134973200262434195504458658351477403947554581021252023502390289282183080395892737085187003190909847217166635626533000431856/39867234790105605031052158475473603885214482123791380926166081133054854638190873316632624557307582586552837323121", "-614543609721606883931115216816924352552420119924165882548765451836296619095422433376172353319121793733802362677650344322999739764696290124362321593841542466911933364828182453930370769679751235981715071297904827042653563335513779072878186353122903249128389129361648589835385064520868379955103536311672070946301336457291133099179517111283552144645063084162048410605019849628249808736927235445735267927735624479116583807791981298838311800522757492696851529478889276304136428066735175135895043706698638307076928101327982237010627491738375805505995127841030245032230290702526290931323139042597556309576286814274240786081271434742594399590468281687859998212351157611409845019146704048365337600624687768881695237949417439448766315228373885937493019170428020185018489470686903433826876307521594641868974423639953371682811118931488384/119601704370316815093156475426420811655643446371374142778498243399164563914572619949897873671922747759658511969363", "1745119291804469168473315225893507984162143167580398780162299752061166197812956630681173467991603612367802234267958210279517206603304800653753528788145039310654247792938031139419565712292929988352475750517428307694764470433795506169329545155383769528809333141751642170639800753961125038069314129175999096548415020458409082872527942009875321044992572311882995456847985024167735877415722224736553489479928455663063037109891133581896202308739271549200344465679776208418025216061886415843139367022220523003227155799036972678174698820066397670841054266796752256140366955228595429473311877245404847446578010888189679358971215925670691498053017909116147689621082221092279268664927376351431722195396473227983942612591743180466575161432187578080629407626071738207122120574458734087046501699450256023584022605623870119286032651405810034272/119601704370316815093156475426420811655643446371374142778498243399164563914572619949897873671922747759658511969363", "-44788965108259669880859754639406350252989844405029479731911752628377983572384700786965003354606313990839680162465765103174729591723004612372936995658223751392460983359471443263742951330606877330048735339871723721445366395744765359355958811701567442838398939876932468042659035930314151028120849701941597070019857311647299244423156947737349389433288150112759976397044727459848627504657852565812133181649471302618143458154410228463019273288528846608549141855327546494349960917683651835479060656176411986823574590118578000843806370374539888305027517086354626229621390311224785819438885194841614399999648941548798778590241493790871902714201900320167575428311083003581805997184699330665172549368381990648170073507624685755990185241079755345322634544516096722942188345724964635000930239202381373759004210293382725218680760833357607183520512/1076415339332851335838408278837787304900791017342367285006484190592481075231153579549080863047304729836926607724267", "128261917571408979166516045706814811303754941808559984375688551578600369023325410443663030356714753416543564233426864487059661257523365710587406021656336345568121383284435124873027120902648588619980923015361519882040235660555542100249769338449657609543734959654825158584176431197265091598228767494947875710676899753696137324186798595817136813624904877602803281421985663756225478051614169611366723316572247256226881790698824536325554319708739359300341720131785500615088212040676934280137933165435432725058752659507473133151848174641967200809509396872909970764354359321690990963705140773284170964179483285593088767617174033269453142088821838323092154124496595076673245545781149531686671618189829332291349869701889994836484650984877273865039170402590955275607768129949829744771331477291322019917961744896530610029002505800677093623999837656/1076415339332851335838408278837787304900791017342367285006484190592481075231153579549080863047304729836926607724267"], "cV": ["0", "-1/3", "19/9", "-1064/27", "98249/81", "-12616304/243", "691313138/243", "-138492125408/729", "32722578282503/2187", "-26724304402395344/19683", "8236266959664168554/59049", "-2834634229808744980064/177147", "1077564929332348157320474/531441", "-448401705125082321812106784/1594323", "202727422827863137031318859244/4782969", "-10994585767482216177647563643456/1594323", "5762163732387303758697961267437221/4782969", "-3227292879103204634218150894798976336/14348907", "5771146846001975728148547200732070756278/129140163", "-3647778940763519010656198272517060407794848/387420489", "2436961016207411972308985735508180132540684218/1162261467", "-1715774047736603215423754322374927633649217753888/3486784401", "1269774669596833331038603968327357231796428590722108/10460353203", "-985416460386021820942947296459485403144256361594232128/31381059609", "29637432549135631307561981555012182492416830224671432674/3486784401", "-75402136243059455218697316444422586719153115195843439513952/31381059609", "22219711451768812836660510299564667291708752868993246029273444/31381059609", "-1655896077205772700321889745294331134868285561061623596385205490624/7625597484987", "1583109943488536500288029413042682009143991474185228110722496354937684/22876792454961", "-1570512295831489896309828547304429337396226240789641931772161180976366144/68630377364883", "1614550740779618382061598655604780256807836568077997801034478956887867404504/205891132094649", "-1717945418719255578203345968201146982318385111487077745660166339930721066971264/617673396283947", "1889805018349345197209722349579312754000715133230993813836542093475422409784015549/1853020188851841", "-715629192024701300174111065830959145601371380846406980051573110244116078824137721328/1853020188851841", "838742690967702425212958653124114783956934748473083130616466066264757234698911342419398/5559060566555523", "-1013229833975262607461934649270120498803330500121064771123266147790549621971354537361380768/16677181699666569", "3781474348784941196461103752392798182685212768912771311123899045693597073211559423361552059814/150094635296999121", "-4840408507630679077102309863334180455936936177637628520533210398495721160898516887822840470144224/450283905890997363", "6370128318842788593665695992814982196767120692039465488659883581125174772881678759013253022588925284/1350851717672992089", "-8612606141301210847371614762791610353947626336655567031190610815973685802855483059190820232698522647744/4052555153018976267", "11954550521869017581842744596028390671665514574960368115299993232836476494774107042483698312507703907308854/12157665459056928801", "-17023621839620507641221811479809781700814694026320215036096674695460256058894674498343807316922321261948320864/36472996377170786403", "2761662431012468482779371288316402366358869413130850752423764489663911323092610802574940380932499646029392949836/12157665459056928801", "-4131521909462636335091762769042710659602528602486748980703408408664802962484448358962639986631916445890140494330176/36472996377170786403", "6329600822251501758879547755305038611506405177520173229961001919923301239146064183239765816584167109758652699556535116/109418989131512359209", "-9924977373828791416482437858945198387392488096484196561780622941563635450349685152771226649029839294814035852641652638656/328256967394537077627", "15919913621202491286888640430706562914934226825310056491421460004383536141320142824109186633140360953205091723525286041712296/984770902183611232881", "-26109049848010209695989678419348748923120634945918286912203023753188820873546214768098186144787986726483291963187929407415537536/2954312706550833698643", "14586464994564136153503286578569141958539624418287562792122972844314663153614282837697381209877656508455497876159387480666015491542/2954312706550833698643", "-2774707865311042337337322798970157815872166223314906296148308879120451261679353902922167691290736962693020871931806501840041146611808/984770902183611232881", "43652278079104033987483836940966411260656271623549563595385310566796697453239300617659315796453464077969486782861098384947148052525983452/26588814358957503287787", "-233629937829131874789962873313884585082473419590927826672291198199323418485291512877692362716322253155960592590194151487716941700738451234496/239299329230617529590083", "425211631965574180833659499459007953914006337660547795104732467857742762771390683583340516794785854724096819011094052810699023086606314725640236/717897987691852588770249", "-789201961491015270709537341207453048070648281953869784069934563638605319007144072596986885496758735619856459477003308044957816417906232123469296576/2153693963075557766310747", "4479560382532889410584857819448111034542419726579724539702488482055124769837526528329410179029798745825464012911693922632560135947119465222156303465048/19383245667680019896796723", "-8636685249794567457371172574852497436245180181302503206270044031461489845838282182424363758105182064043910147008560430787968951155840231483838418310231168/58149737003040059690390169", "16962625362348683392659358391764229468982113140452985521541099315283231345265176897874817863264808268554889934812980249786353695346184900813136168622151952588/174449211009120179071170507", "-33925588951945225413950638467632149436170522041392692842415122753797386823786058115437174237136637136212895235194401529164577591938574992703676633212516895023808/523347633027360537213511521", "69073163010721467132929162983951655206722656455437706835983950743364667146458595631037497995483685682566555885464016270821690265846062224715065375753808707608794328/1570042899082081611640534563", "-143120920848228012909040437989666432007132012098672653089667741486534090499091289199109780997172926251534915047907415325319574457995158854618460200912476436094537643648/4710128697246244834921603689", "100567200564601494602904499946484125353936029329003815686257918417077969028695192141777782082923359198355956127905365277308856815572405176429569848596457243469266826081256/4710128697246244834921603689", "-215617942249538420307800376791440444537037844613162997323200268106099999692335094927909007623717467337899936194682920767714954070095525017378536941668770666909340320847648896/14130386091738734504764811067", "470051042013834138674621784508034234243652668167173446966836205678220072930335402120580697543877783165959313609378221731966699433697403151069060057911398124871644472473476953136/42391158275216203514294433201", "-3124924579797062667458896891594069628505430276265990754298376864200965112427440828052436360292346590231003460093552039580302778115812726764639111022333771780602886343033532440668928/381520424476945831628649898809", "7037385179240373917860255788859657096216295017577451157705866561133845204432815068243411692897812827733820150116439419178207169309947974274449534352030046038202937804986225896132326623/1144561273430837494885949696427", "-16101659173418848031137066434552327440166027137727119199918224872603736457960407416962979645961223281296273919473861087878513688946710095776702156314354836423126854819662592255448266576368/3433683820292512484657849089281", "37420530284301861843596573432976734345557981314856741531224330281998424179447629495743040046259193773756788908576586282342955220978009283688168056279974870817432300766275504958225772689592038/10301051460877537453973547267843", "-88313078962146158025058132106871268100991615587330695173568841472898439007389404493777699352501836432745893207617103278045658632056021101889829488613466561441960237017272360630187065057645615008/30903154382632612361920641803529", "211599594905920739564580508571100610251500900816603133972308127422464471288250104561137761371251194504922309091503348150940920770447642143381710540755589322874661654921795410641258297153170105169778/92709463147897837085761925410587", "-171537884564961066079324449456081198480216550675955317590695724435383677892241884263317154302073237460141566384647338684385718663649560698126366481112753036504104592868630498314830095454793945868603616/92709463147897837085761925410587", "423358244608420231824310626589959332535379438026567577838630740172601663551565320114843379816110489226134224473918848414123471825025026785268632739451842988202773939305395295851599168165722039982058597156/278128389443693511257285776231761", "-1060095719157376411034184266781641126035506681726095313009983885375602034849193386355798453597721784070172933127754505285242944394033885698562798411464382871681391374599903833481380598885109664634416242223296/834385168331080533771857328695283", "897553197988265238167893555643416965285726276793488454290427598141400812339414448482446416594614758852672320355526863034293366131374851037420130284915010579100911383606129614682709665937026787435630244356910762/834385168331080533771857328695283", "-770703592690804721381971737872669033604752903266125447162109573328428513100791523694325767055922296480113460663974923331609131128205879837945826219298128605402714640220791705721360282356408012652253894940917623264/834385168331080533771857328695283", "6039268240586967042704827561544945584190278662695283013667718685098737485602426831401963409267913840194671585581646613992992477024147223527114998935536843074830511958266583107601098043071324440344552176071710505970772/7509466514979724803946715958257547", "-47976216433596982613463622023968670489280989152269011444586033702665665109684484505092496425887278375704559731319236436961282513440653222689627870238890748017536327968163523429529235011557808499384077969014351729179233856/67585198634817523235520443624317923", "128768868702634382366898437175420562213409067464439732536794883383713760486099113559708142983588988641007804731297824123810353739569388418851079993031255479129001559329918470324148073394916314562391291293304191838045938507996/202755595904452569706561330872953769", "-350253185957783657657541196861426709311520868192808396630610684238513693823079206078534847700664859635388185230040141000671366445860515825649358067161332013308981898393094191363061963664412747210163877738132181832815074987628736/608266787713357709119683992618861307", "965302779557328543815946769354817046717645238643099251089957784028711101245718864224406577318417930857775337566341444105270595677795609105130024788876289760102020911123324539108777651456970105038903198831352234032330749428629037576/1824800363140073127359051977856583921", "-2695138954080912934637078022796907419333318280508370339347425755894871898943643893275665791910290342311668504280897598041520533590999961001433319407393383566080403520387695359468669488646092996641777897637259022620342154172855855686016/5474401089420219382077155933569751763", "7621890415580122580144130755159351880142263127630412570115428993614837580619118056664386240226315663012909660841834161264124368057056717122779406569587219117140782767632111239004228894140490223528797022958797868265710396956448806719966806/16423203268260658146231467800709255289", "-196462788227593619515945420180069231637024940227243950155260521611705264896630025656887086549397133909097837752932730095793620601283406072825112699104681391859769198601135906940126479012414913186730118593329673689153269324405577627420018119264/443426488243037769948249630619149892803", "569744745955707342881286183133273346205511716151516601811003836506305575305952923696129333311312014455241085166578035122267403124905513670445386666520605842025527220919476450584217899599803932130798255921901990774245877853789232448574112214892924/1330279464729113309844748891857449678409", "-1672778190686006292288681159115433745620864007560115871720796770012945095488729087002584267793625996801588745909301346314044837544911909964499689183134333862705892413890052730760018176900473628357535389671806428036323220876867168781735213667723601984/3990838394187339929534246675572349035227", "4971518865222103577785033862994284220721649695033992196536029384207282614938606578534404086589127841780980850327902314638731498105958334560832776673112929205500187970426383885365979465531641705789579751640199629706612994856660537822834136630632213697444/11972515182562019788602740026717047105681", "-14954393565020099664965363339219044193565356109693622861996895344748790567616217726747096197349855301549326468088221195864699831934282833954346100394773191189058823439464414792020392524874900247080509274034739196124246814503510042528945518747267097590570304/35917545547686059365808220080151141317043", "45521366606527607263164028452425771506338958626258417166763820119385027186294308179765664475492990854773361132417866291545038410865022122925413981432197151394603964234667222807926433752756559044307806305756460835054492696341898268423030134682072265668088839064/107752636643058178097424660240453423951129", "-46735462779467850701965188747852053041961043567182176185319897575275797282920093741780428850339225468510806453574409449924103620755172941583574068814578086646904242893323466247949760424278947040502267907534052408604591690647082980610312928087289279110881486337408/107752636643058178097424660240453423951129", "145628289572996501669596942307393208943020590166601392477104731335743091946709779898731301771520213457241518308071595975070994454152483565027248126718896699040600705172476751769545629636168861877255283674477712384954759880654860929201248818388540242803663156728029428/323257909929174534292273980721360271853387", "-459022177995295779780572083419111199601837882468577777867296110867674461547870431329742712649975123034574135771893488124876836813470461328901220124527197837081783555021563896956713370216076685791032149607104425934776797217579628600718930209444887847663875657402645885248/969773729787523602876821942164080815560161", "4390105019675545298558524893589464703323200435361693907673207891741172312059065387978240612297103273581734797899969303942199376564994813088203978423548865240740642886494692122710946148271512876869877378510826011766102076257281570383293367099917468924874750863395126996618104/8727963568087712425891397479476727340041449", "-14153751870418670509468292942554614202223069076731878807146088565529154638829512371572927747954897396389402696192928857234365963100063903168376197143466037903863467220760557968968655731329251028838515229650637744598127088378747376827309066084039914965475342023240050130471668864/26183890704263137277674192438430182020124347", "46141400941540293296388084541893548800741854718779586285626812588269264389935417934385754597339181097985106196362780968788568327208196141806840976568223518546870757211753685875981435348321066982606192237073189661654102511499178623198373329256005783913132157880883587777797282704024/78551672112789411833022577315290546060373041", "-152082604970268547207699642028711547859736830748089021702809438470420208867514863793418184306224638320421684539877949843105401325030564642366106105118041058605385655035809423546834050748132249232129889646564627964421315105588878733782743442327491370028111855513065797267706416143859584/235655016338368235499067731945871638181119123", "506741024152686874223034883949980630311195470120727002796150509578727780126007427883771524278910717409571569913042025043971356107191297957569769114467635901898256785142986968911423830560361647691024202874352377355694042265038146717704632368076537593794477117728515160974085356521613486544/706965049015104706497203195837614914543357369", "-1706709649572202375339639387568543896508843796873847162327646639836917745050259160906888727872041757229402591181789646097133579841010013626559045787398111607064076373318201884480070102659587266462683166266893811154327752318370665346446317602049009188709517923318984251670705187621844726875904/2120895147045314119491609587512844743630072107", "215172564310287228045330834685527661238824367154309544968078523582105418264040732512457908620342871123560369681289359666304217558661073586391319394538260401262201698170289857610687251128649505993510827564612293890079696504018411604585897896258828689246771106119245391346166179064340896340880182/235655016338368235499067731945871638181119123", "-740196064354144770964023076068571895917259785969939890204486341826244247082248884197967574761296615448774379221532895428127943142363836590858026999693714380467130701863492609592303013335635721472177959956756290396729498265656485061854346973573285967143740183815254816945000654483954050580051996512/706965049015104706497203195837614914543357369", "2572929834604053477326157480712633067260145770953078613260303206396085248521303684445818506223598436716155884778684946669227351906374316355239594430432776294838796674440820751261100673208257944199675607859937838552153240450151880883309041061340390243494367271825621049658042022187317618318211799279292/2120895147045314119491609587512844743630072107", "-81325423596478426740240731547098391318358600882230993725825638001273957187367840836741077636376766470711194524111577906999867640187669817737947806505397430454538280923631257517826611212733332132924331408770454915387131550204392090410030503362726930822653269027855940858008919943824829103259790693491792448/57264168970223481226273458862846808078011946889", "288543497434173692809981650624577395831564136504594910186211254391895717003311637758111248414147522048489626463448961573300720812982146328383737822068328017653603650503042513564796009450400044171809284139554831881247555629983062830894652271507726232416923334281426775306976383782091188232845970532271993302068/171792506910670443678820376588540424234035840667", "-1034143035807326037716648533650030782754059344992192318947530497817411393864116904350777914652876725973434246061542093030850449795227532942864072391243173554607613815172050644874395550657306878246196961254872318476076516909498376888798206253779260390237362115161303940259249656147827052312451843378627690839719488/515377520732011331036461129765621272702107522001", "3743608932062739438642572833695331160653895424989761081771663814158635536418600420962780758822780096109765924693106786212725925960637899903065247240622437094897740092898124729291200019962321635252738546031493005196983895563400078259703050480583745366082741899657778530821594662453505415148105982348112498365670289208/1546132562196033993109383389296863818106322566003", "-13686674183671240295608012928727635744448104428354877768719021114957845742122756030230853225452780493948594273137267653170490629487181890492541053082185212991972376788009076182676610641980979420482890773051224526333605147599223772822852679456721281008224864364247852166064890397745776185388507180290266647933281290585728/4638397686588101979328150167890591454318967698009", "50531345602762289597692264388004982808881452533676357660025033611975965837702084432195439840204904589823408190209991689516306258927423029566810399771399919825349402553524036158462397917185785399177393973991157772757090526316274767532778967613035424525158954337819848662610095240448546334902315628884796231758096794448338548/13915193059764305937984450503671774362956903094027", "-62793794892654112506807593381327173392055611635037553148674811238745583431478373133585944088742817718729239030217271314889272565600068275408875522559705697019101817576765214836917712240210365998065600785548508971423112112682193900420504991288041700716123960176024214993765386903068487261058619011081418703557822468966313669056/13915193059764305937984450503671774362956903094027", "236356494002400319695442730411991660827633036885385806231466475759089876494209582888601365590308724841659671050985361705781783322034039836822852295078779372891189329645185291603805706473409153866715196401563491437998605549694085503995593127207285568693742158696211175954818216172669848267375213670062821855058667388833348633368696/41745579179292917813953351511015323088870709282081", "-898157100146365521026825404229509614487371764343184548940574065632217850005792899760812638243032263828670612205198070388360500657259169396700595271242419889709415377998990434899804721990834070071065086267592586410706973566294560600630196921174940542809919020102823318650460336236003722712149699016725570149124832582969399009840759936/125236737537878753441860054533045969266612127846243", "31008057792874154697989838446453301894434347621832263308237734903780222586112346661894005834575364259582384094654327278525429947691954942780826708387729612788060433810451270635858077550461168223915046238807013311000408449277724209326795021502944463198062654507543510643094520998595395655608912745518538185014142011458349232402254099820984/3381391913522726342930221472392241170198527451848561", "-120063511585491663196983013882771450217527298904322046578176188423130236410736110643287093168078769521234741319536830992831283648649455224860017851598860918101260990080373467387304965003602202385855472821486542409419855958415267180806579053403805106550503264578656753310232417668993103843162420477493083652508726582358420986759086637350338944/10144175740568179028790664417176723510595582355545683", "469209399216719896400807646694395856732691343330838493556530986835500133895942247369244423980967138245568597566746830147855012908212028285027456213998196348726754002181634256805937492193211394309216006561886910309028011468743098954951367221420195949488403717182173854450201658290779526612804197059380036825417452030434999557240637575545442284304/30432527221704537086371993251530170531786747066637049", "-1850566500553859020332218907619907549253416507554922708241659255210143083028679638654313096397811482435354104488867979574205222181521196277103941940524207225686209354420306454259894044136638349629360687584117396453694033193230787311955011770250005584754725725378156926410854339988873419810853965469316877582134961135780293604833120435345009164088064/91297581665113611259115979754590511595360241199911147", "7365272763962993918222120860895352997876656268146284557532548001785954019945491984662832359465885285984104157386499025318950273872771120890395087113918380659776582698612114564104685839038906983024647427209953485510328289940839850125138025584226430654445180503941465418833588642347211616564029288149355666117034848638164990157817277668236288708989758724/273892744995340833777347939263771534786080723599733441", "-29579006764490076661094191570134413893545941834111220209110945743704718005900715476728610207442917716314503921140769543738005032595267385126928904886782167970689099148240523150311864405985974767654746444600757758854631653308511301622774914761648336762797139889646713278069112432499064573328127788213819215255151636217159524113553503783613803734897403294784/821678234986022501332043817791314604358242170799200323", "39951473107816114554919706038115386598764238683705698675547845145837993493385921162790496432749715939498469340380203059733090778391824559538068643032420094379473001009610326023366185820902147937933311262973701641326662244552412309158040529020188504293051797044450084987890268421416603836289817464634727270433970150825340162053895014087136818646346051443928248/821678234986022501332043817791314604358242170799200323", "-163322002081937266819525361580436471335918602553109382063451250357576787203388500545498495100904906190289895227377844079606165630754209871099895594866364145289399074254793503369739956099195299192141589575430982892190064987258314421620308243439122310879621750372964757969610457350271522368809177000239865152607148466846084571476107740889851788605110093932485002368/2465034704958067503996131453373943813074726512397600969", "673541476221932362367711942128246592290750069495420495102932227629003854780750601966707167421335250070510481556605422568855561808340498904235791063015483174769676023683848077381397331138437711302983319743532642146447824583655502573133408665060880268980432696490316372034267913979500999159434979211883747662143796136318132842355009146508738737629861266451163712489288/7395104114874202511988394360121831439224179537192802907", "-8405816503014309448270349276056652056377798194336680749919496003816847147338573106604801657721306237266951479241704540771727501485267605546946538924451614699728952781675049336112539844102140559270243661838738673556314242047090452472297409070060804619785601227245375085715710023886056600869455569523359335389373794078114449326990807741500510341203016083737942839691313024/66555937033867822607895549241096482953017615834735226163", "35270883897353689300989172316666841013731666987636667999685219085185543566389422272472548962983845824200394042474786762585831062388705984923742436486002835854406610704729821091385958668837313018817125440159259138841174912264012206117250593200308102002490879026538055951790361142568487522487387752498390946493593810851395530536262140742158126873997276319091234016581141053584/199667811101603467823686647723289448859052847504205678489", "-149266704473947492654663242988126737507041860872548902782087194070647428692148587810359646846978152133074960219614903463707505030979582952230307484880959698667606496815197287100694799927828301714204366237035719958661839824887439946109233376772707558647575736603224903062820827900237751968480015715029030785501429072220758821225654270426802684905671234229046006635296715998540544/599003433304810403471059943169868346577158542512617035467", "637071653285908569482385236959774118070217805747547016536051967995976244761686477274543847232234721687083386075943708561588441718927528032176387917615694785089523587409006991941661783515578131940019696919383125366082622948217311278506844250038792453809453082385620811736695252504073679887547035796976917416538188180550450310854608745340926724628105427044564729814134982027355064904/1797010299914431210413179829509605039731475627537851106401", "-2741962144638611329447678758069989490325698439789352305952849846958215125122282392196303740176235422741941150468280890679623462611094384921797754292617286038015172260535759682710081431400119299351942614144590558816255988444642491489719158734208316304953545745587263657890078399126801743030624867487743054695776790177804599721535079329332366589304313835336208722735104823932326747457664/5391030899743293631239539488528815119194426882613553319203", "11900140241245517661159875474519113306269420989242969872303019343864639839995660844643496107440513087462604270386952084047433838025775797711821708304146122948263395006438935989189388953870354005469419920773322097419934770391254151430466267268055697905398925101085718787158048011551271131077639645103347790646240904796769983775903732696415071938672514499594685452233548076345928905264439824/16173092699229880893718618465586445357583280647840659957609", "-5786124364021954835194661960004198427562070377710683589070091876029515048230506966506663568267103397847982214613651797858345321306024673539092529056808754303507804138511581443605243407911433871651882708321531840665988640418978975147084824597096413163458014767686514359817037312941700770920142392857039761342846304650929814645345157625248836086605870993720188792527604836528990760090639941376/5391030899743293631239539488528815119194426882613553319203", "25528431601767977438031223607356584791335352438741212349214432362631653166600025097195458087854496026162163548703850616278267624290990276348432559538785024310326077652199291036806503058028890850909860998520371683283869120644554139325504025454245577912818973796716981626560048805875378898856520576691552809162679840508083224137093079658338289426292572015095907997671591129831951345417157185636816/16173092699229880893718618465586445357583280647840659957609", "-113550686512835763810355209063853047555233056043711233516042015911445740381078022261725512158521865005808451165377736399716591875629390730273142239438247105288678700292604211958980224646320263755081686507240749103924035294853128762986396341218410109034835225355202260297519404573239572177418901759840149157383233989111819385946856694206685122854287745511541536184935878786221111940407749159830425856/48519278097689642681155855396759336072749841943521979872827", "509162260984641806883920598586509868973673918785600005772231365189508809594344032141484730438355748153747446045394912033931222271140294226315627023537603919756130597255577713886606446754547407629497282538724196129634370230343113505715613099369419034873991527306889263527077986901936651617971474829841458471751783049043923285483208344783209227040794816639797675348692233491200961060163491756763920742496/145557834293068928043467566190278008218249525830565939618481", "-2301417790072822282012518100194689799575103428855365716959347643282392013012380949160230442646126267488697318418707321766168139212164869146073818451280775982854868260645465089355019465288480937878288015678859633727330887938349086584975443657872006026975324598105783863886011479190780342336208203143544537696765688086707862165947650970102588268919844148862459369453405160442588672898129845901033168268980736/436673502879206784130402698570834024654748577491697818855443", "10485279046541593890254482560438598967570912898116088919691882997272651947837511830225818156957400339676185123399640299031927728518490932647937689285124347256647612078838513474768666838989390124153703753917456645755737132089664757045114088943227181504274768603809869024372313650047855074946180817873789483267614634973813654834811477013988107853301929232518342376996114611457385348027158613259478703132890347701/1310020508637620352391208095712502073964245732475093456566329", "-48148489942074107749467053895203324537416841675256958448535141378815041113554010155220153383789517020462850783114541603789433981725987571729993829621453729771908919949365798470647308854631612780520219255461862900549936647291964311842246015491889005011013675610915281086963960256089083189017380342994624728729920227744683303875716250849943811024236898249786480584106823320597848005636637725784974485273710490248016/3930061525912861057173624287137506221892737197425280369698987", "222831614892965316432254293917551779348540746825394347625829412749752524649778431411318823627498626312829288548085402166075015911339124556917445489853502540409534873528180349304795526719057802405973720346403909213181955674600492670117328968496601151376292272047914682589544049206325564710480360656826659469511640818004595712116527718951650691486230852683001099793764524020902059975203188791029833501832884114465246306/11790184577738583171520872861412518665678211592275841109096961", "-1039288504281646749911954958381122578344753303135465513922434434868422361229536041437716883117924053447213527715518725034358418702735919345187130133316079720611830442274787273368321222960323424991070186474838685320150663678589688678476987520083256389210510734538051561054721866177491815726277958239564150498608552668807668516686142692580123181186659306220772455646681938014574359407314403942634465057849465916425827529696/35370553733215749514562618584237555997034634776827523327290883", "4884664542305711032722186983083009588271963160499823201687484570654986881069134179496932116779497298004484890294064938828157040556160994763885556449424802169267885768300551738043202975844847491246139954990132232614403348248227870345998491998566114259486350383057063280852226388964318345396619804911798982527605699220019719713891164887905092665174548057070653600781614364165392708838933038869733037963173860987540291867479686/106111661199647248543687855752712667991103904330482569981872649", "-23133811249244332412299132867031958600070231326635452427712683053885099877099721417748050389926769799083726788193512202379942200425021423610312678932926721172853631050344593968819206007830551297577372826959597314904769544331919176433743583110781157200618375057999184301520310766570217432637836471141872728275249167973663897333580765124962856992515981640117906985933506370930472655674896179203189666636441895824359115404672087776/318334983598941745631063567258138003973311712991447709945617947", "110394735155298888164217403697056185254269168381347435890754358482430881777090684431459366082973002578889781351238710055153944587925736860937464321215461338706364076633160615378580506552152570031480507863223600133428640661719472097817924230241758686773089260620075420944365743287651261690622578816011404052596702515425655420345049575906676883034601932427034591317348514151444194603523818260950561420438534812093984966128246568511716/955004950796825236893190701774414011919935138974343129836853841", "-530778776316120314874140519621162300403613663928650181740829872073837347600979226523168733497993558906487259141159514319206968806141629920048001799682645004610047795100355744310662292095120855791826609718097984417515049591740091260669947502081881067184054111303902260531147084948337355371739712988477606522349804382977670284318082800465839876426786240697378949585470125570577149645922268283078992215774736962592183996001919925833944256/2865014852390475710679572105323242035759805416923029389510561523", "2571096637690990296050844724899598245930365718369207709154887602472997530991636535996944097813594821440388366765688329225179209187901124222007610933588375636221626416636030335280110932480538656745315018623695977086276864349376863681766215928025282607352365612381470096760748352445260988108469128767851131674060067010448161357684605246407553370921547226522698947351465438170361235603749027188614429114120389143713922516151471031598618825646/8595044557171427132038716315969726107279416250769088168531684569", "-12546972001119035596311435654408210752568046067128177180498658340890612057059013948838929184534798897373558505248781164598425350216133673107549279583691882099326066256002288214727852321557448952060019124288087639300024196106428009373225232069692307203603221111719289253403824734371632344805140105667531591687823664250997492740106584455197200999380319847567944039677067907022346964613519526562408270592600613500621933315658191713232309255431136/25785133671514281396116148947909178321838248752307264505595053707", "6853445912329765490624818551857941311075845396016065518060651431412457759939020549399609814108426692895529459640187838066892950790281045102123563967474939896336479850743211419685637536627326424061149273468364365352610653273119094008065383705478019358387231100737274664314185562261051720474787823658315653836874946912611212935470001766535053289530765901515198210801995574965443788559808498075859646470321304495442022262305495651273311367014023164/8595044557171427132038716315969726107279416250769088168531684569", "-101814953261375140990187837124609756869055180130752126727163157280287395137074480946514323715765688169082107074023507498973286810102948519349034947519919957444784510579927267502398172634083173021052339487066836813139599523986787161893655950275443786557112322952308422064297960481441702270371974984879641643334837009656203867126198671210042574121475719896618705817746104687569647264026593794387419449463186959699573409342672656482092568242879642913472/77355401014542844188348446843727534965514746256921793516785161121", "56428197470398610018054939860025117794459170111427388633844756431247612158561600166510370050051524483857138960379881504577234141352980229328317698735661099965617069731822819025548281258805076365301930899822980095689207256857572853955133019286995574268011953903649483192699673630559174602456398202352877181154011274354120375569163148408543930854150807659597969963591088016702754135347182715120169917533278869707442146825271797373810875609355453303992628/25785133671514281396116148947909178321838248752307264505595053707", "-7654383871159127099720833495032323183522525593324356247777158346779972970014036537347531586031252049766914719644766220584029116693658654256466353437039078869979330981566373017500934818959889075509348663652185374680828557087101528877701909820709773437553655674957407978757142393449208415264208269417503651598956011036698194054089576570888617733809945470500385463059455666721140694693583762184999625240399378864266932087924010694430703892043862005572593724096/2088595827392656793085408064780643444068898148936888424953199350267", "38731240945830366581348710011493026274056739494035891744133269382625489081056194192339939186845303300780030065313088246048205698576041153955874908595984680486321373076940101380244962483364150897993546702423215487244316317461221402557911585878227420364668403797114379337511511333016449427455175817974408866938361182603091187277226596245602771151557759165276558455847241469695472095963723872800843075868701936307114721766103892736956196128369419234941443778491336/6265787482177970379256224194341930332206694446810665274859598050801", "-197374698030307133191580292311448273397792094192822890592510779675930733525459070231901449849793589551551809863142154232814325495146697753387248524317491852302323084318560401614559570644922730659990077603051153687126715265008795477524987548354909224318436716325191893081014892407485945898455755812908010521712111812367926956274417267614213068840376592142129524883125069910656218233691874678130278729067981512724163346914021212488228721645943668664894477428892194176/18797362446533911137768672583025790996620083340431995824578794152403", "112547604297174639814064404744605850139893298890967330628250644170994453226763657657438967433452974430401767750236060407942482146407562751713349282165951011894408669406029288402049762937119381626305377391132228162514977596184881632881777647870593639079498111482430967684494682400122499334514279413470145279518531189911346914716934689375399913625380327319623809250687818500560444071091970928760482025233375152471129773430152646111995240920221426343092162391548880593374/6265787482177970379256224194341930332206694446810665274859598050801", "-1744940585090876030575790753428018703142132131812526438351413192676348153498063815725252786274347940592535441808794297358827353708831386170021913264510245572547987011356939708778265418952808201405226371490551125066860305843024464809794835990257649486819057807962771881256534241340457168511818784071322065507413546525244551054157452690419892459948715311755834001154144259361163139860346308700387626238592604359886620494565452881640286017190220325716208715910822310282907552/56392087339601733413306017749077372989860250021295987473736382457209", "3026894592615902363010572573309872836615360959960164768228043662718953651629828776555489818971732381710085810954566108847451994992906050217107291714111039449597462597297120077045686466886641758605995678240335194170990768458101909839081068985345989960311219803368492572457893092066017512303850821324104853127039272509093407739402283549833114722464694397292748387263435320267361145389668631612902815172019951940728982601036647133952106439411505881768220772668764766796336257644/56392087339601733413306017749077372989860250021295987473736382457209", "-142748550106298475885850818592743874316973375055127046938899080932931713532378407389910987105490209547799160667866447052631909011628042151846181841373750966236590311957205415025031291020013248657803952720640922326238543631321059462543649770769358194366316071448975113037886032295740242773847038932977927141552291692778304237874371759549984923317733199150443086521606470093734284817847414006769145562681737911375216047772636971189917244320812192722382541679664346682491011210441536/1522586358169246802159262479225089070726226750574991661790882326344643", "753142396902668148833324362038417898012469055888247756126498790874473916172221130501841092055420361284763661520185796817805814849275809044001678916833940324490139534689250143177879962750479718216040475681345264293398693134100288470573118879110394206550056712598599245387984879089710708378713601721917510143828191019209879923532921274461259817794011418583731939006661397414774533231010418323999522997983727540091290983278198728047584932308188211397834139447171771103850013587016169876/4567759074507740406477787437675267212178680251724974985372646979033929", "-4000697895818005775049574697586174308788249288164258631076133012573550860422161692895261311252566843955138063203811914334866938106826642824102202657247456466650265541633460274427356743359298584579063679929029252280125779054563398995022302333676043796238081925296394114205724105447792491051907898441702577737293732980970481531937169677401270730397624329081169951616997474337998535520538211980125132340035651911226230236757639422034086819150423756318715388861555421623836305791309840842816/13703277223523221219433362313025801636536040755174924956117940937101787", "21395761275504162174677269486156893615604440388128307386931912284929044705644371367307860522978080687919200942162107234246068445348392356393852992795121907998983782641210313700454915060208070904096880013710336289509027011170600673727581383237348640657683617077762828932660268038867483131029982641319550289193980225384787908872368192133421268523803140381012049502072596742577629139942312132852158633444696421563426424328524510127691954585365711581326584858711750149727525996050368714044396856/41109831670569663658300086939077404909608122265524774868353822811305361", "-115194932365281259501992312093412372516863238732043826135649099714155387975889893650814856330795597399933654587872215095508637978358345925177375862081072912263429652762029346718338677860864267050534128909306118504863852915089998882148463272977841352483517972723077533749490808907165582486631374377406446945013503431105598568555086441783767379454524127074365911615535491834366623075024076026379519820902411594504602292090104596355574574160996845610617487715849125241874834640508693748557587578496/123329495011708990974900260817232214728824366796574324605061468433916083", "624357355123948467599327568656584798251526940923243379975981568961434147306782784360679408889288793164700813256888238535975897774185723708150073120435491197788830173571171671719395152369893598145114739356878535640659028721572760978378398226775376790444477707862677944419056728254806281377407834660312005768341884775161146737821187432067539880041039150755199269676279088234217502925236273290904897290244855235044276434241738130568450667465385210847872895820455355888282221009056924969753477350844236/369988485035126972924700782451696644186473100389722973815184405301748249", "-3406498153299621422140216103312635303381960399563270271001604123013560817697410643722938865580773813752564689050471092030316958829791982795295099992196285556572075031430758044767422501656135938724026815530230446828901384345303247951766659510133224355412519022655698254159058008541917553726843625605569438524337918761523860768392691067254702597831932820008667015497901888208940820334735299273482502714666108834886314809358617852259890305807885454050958703935779770349574324644560029139503852809831760576/1109965455105380918774102347355089932559419301169168921445553215905244747", "18708511832944252181573546957566047239589934501687735659409157892649901068906695896032504376375358094748257532200813240909206884101496854817464199296170524357143885424328359648989952941578122142909110914768063628669656842929585137052441453700380256905913058547377753647252959024622950161566822135471354136238265489432797180420987760994813421922296402563307571399511589706191396102719848350627969407887953577329095769544972584245676060706537675908411416872014130715488067795293945768861125539643466964029016/3329896365316142756322307042065269797678257903507506764336659647715734241", "-103420784211270797637091604174423123309296289519931791868444443065664239068587506997139370734383585069852493868719348641169011720108861045487266007635923202561622246402238739643856376920535582583016434366246075406886797215221041096929774061145606925787122517285109849449335448088831034760130526765692581817638644136405726858862132401294160028279147830304765148657237769393168418098598605555124263935132923839969594988682249781373690477395609301303757954883517276483356942536337413146165907893364612265651261056/9989689095948428268966921126195809393034773710522520293009978943147202723", "575433961649672307690270376565177269432397922812550962885998015642903635063914078699683790548862551553044561371436315537117827293667124857330640066829180367052018241853706131495608943706589361908971220208336516848007707025141584940607508724295689428382168416587616891493788199361259826938453735977765404746212945173455987112687699098446073715305142597113280475015436731470749130289786725118064250454705126742686935673838495440432831073917380296379106020158994807899421276753948091902501741012239877004064216440696/29969067287845284806900763378587428179104321131567560879029936829441608169", "-3222434155725298792121260166601756129653401309300653202123830621602495042650553533974615199386290544247845251614220314866915895602535516724884153821501233055787216383851204667190272970973665894608861628668944389174522563691886938119981079561848398060525637228505523794590284902973542649046847748197381215858022032658438399822702822616933149806329196465585881938307894769237015834143188177918156706238608672338778997113507876833041672567883356593062182752408371770191955331570784402113501200561512610325142364255511936/89907201863535854420702290135762284537312963394702682637089810488324824507", "18161660992002585380290605379270221712801321719739825353788719701565694768659124183331671062656917378309344927526595018594290760004471643943875053704825736583421092894886026528421029273480110787939721581685497386647910578279662132629272874251169073482661253699879753823845418445368907395890287742722630885896834215785158907350282751009910163689146281639489633347867314502353910351781921504670159760584853564228723271943569019748452989881741068294504941894659016571843122702485871191772989419267148303170350830693561653776/269721605590607563262106870407286853611938890184108047911269431464974473521", "-103013064844468766414116505617471918517164118286883163152884769220361799011884962987036893910605205616781308892205056756286935603686440696996171757201470867213017067841835302031357805561954425712787889698652037483978377012575603774636332628552627523620773032722511164727864236010679299157517119885953596947909576691481126835079450827800509173681622688048976715344281537479951874880425853185263160422362007849640832168794948884444413650450007253440682840752093984588401988197865339345103398389348790127198129705091719699305216/809164816771822689786320611221860560835816670552324143733808294394923420563", "587999271248447057273292361706819028623045198721520064284679459239351949358535129379551932243018874249211495379105303310170813261523512495718498928775885953345082885920432161737681851788985715365807330407788071236018562099238031367768689721110841974103077306835777785399989755605268616067533040507532096281460663988636565323331028085496281369130558334218703614286597886982101044108810782097656586552480942818446160559946955690045454416930526106312830850400568560294643444484698019376097019664338277379101569921683673080176534006/2427494450315468069358961833665581682507450011656972431201424883184770261689", "-3377471767843725371074585646001866676306216256325096659117375172301027378573034392964411727602282176660678613156266391192977312891839031132940718601575065996058196547310535441504068243392875507175342783599229414042371847680165408090379797148885702257435433372863145165322277200523684117488966799465042985088642670684470159836125462425048723612826968124991533303283327262985196418267647701919997049714562847766567401342201609915416994725236169545173717707097704132154515646294417741282348166686166267173707474895742729504027858092896/7282483350946404208076885500996745047522350034970917293604274649554310785067", "58565428154920077565887619492906745623275147636131075121900511123304286924677025657208949544085051145809627480699980574343849132413229016264407206575573113753586867385730205783247884462953993302465293218174092442592888916884049877943072934355190802501393942038524620860959794128396926619842365134409822430056927415921879154579034553747484139862756236898255071321273904674487426487364532583514683862458875404567964029206665559985620521545465095787912667930019729817633741169068498244621166864610289012123536039267502788033449745279833908/65542350158517637872691969508970705427701150314738255642438471845988797065603", "-340616918996726032192360732949917687498910919773270143515373233185597435495728742182538839005049466339697742499452945861655757414379701732737084356330465894829270435941505497584180771226323026896431368953892780230347104643100315494875497100920266496484122549507657245425428710296598050577894576884014681669605217541585557327212388798344286840366176229461388372840038854356532811355732104092874595273978083821805297779672862400507333689923207797756814289354798387311797109733254893301255785033758573300891939233299806204611735357944991860928/196627050475552913618075908526912116283103450944214766927315415537966391196809", "1993292457371544687207763158079035263946928596713232247568517401524118955498021336195095937215925958509855614699963022738834909253403993964360835609636191871668161731967900796367057984498327228609516229155487125517357623429996563815146137202520580795993750027989956266781522948290475976939006512608826941480928818418169234475382584803103107363403996170837542120828921011174477642855995379595334064887123662171828270751853165019898691151401743679439110770073896618197974544848101352359976944982361034916782879626012683616226461141956181086826748/589881151426658740854227725580736348849310352832644300781946246613899173590427", "-11736519059110646842533079269729713027804037053473234246530390242401287912132938149793256740132402707430073870783263196659028271986804132353141839132497883770563044452278600565566051032936820844945984960555246757584316744447049799004057156808074591850983210149755494353474865965147035036907018002481937654385130930530938858696332187026763611606830845376900258366242522636575215747343468323019533307875779284625709222355759309876684762528284786314793523650770328535867746738212193369500292375168080967359075368841321384537011091262018228783104178368/1769643454279976222562683176742209046547931058497932902345838739841697520771281", "69527215387888897294448421600122901323427698094543629091585267111020342559138612077019098910486855720935100694937257251192240220536510542909547366715817819521941248941746189371661367192727979045999757028313851939963975467530402989242405063474316832878504897105362261989592862467966827003101205943353690167269319514600294446302361908645757332424273141392317063367808579916145568890673087812931482078807748515180869171025906880244472327147408706298338029819496959428779098040950008532832250368737021873940788285440586005953331960244657623517609946605288/5308930362839928667688049530226627139643793175493798707037516219525092562313843", "-414382654009720282793153634778442529513935404776254613234952097784485242570336396016320586079617718110032194584651840399756755483879790744578650837204952482684349876000497521382390784245659371114746183372401743574436978957588409596053785107952365757248384724089555353572462110589492542927796726626517991263406865556352587647918608756985853521188984179903091371547659848958008406220539936958753865597450366587842711102168755215405262732565241165562191884884508672882041742709768632218107480774889185826335864635971470591053001582380938323277165857086427008/15926791088519786003064148590679881418931379526481396121112548658575277686941529", "828213686950768151114793660465731502787375338407760211092388593923825173179192870048514786320782596895130934402585768105691157472157832302169066045404696918905614127899074466156401991822819751762853130168656324362751282036816155124638301185519432829588739700407219546486185969402000167723263906357875046689346217093418491872155971604025083659222336869976695974743385973946315010116748296184998375497933340884737233122365791922149699116175810810063601856216985885647047540492891081208832059080604909714983454376043967703196906390356053602117630070783920722676/15926791088519786003064148590679881418931379526481396121112548658575277686941529", "-4995790258637943086174422388668942417027922825040886724151528179714252879183084284163433530544276698883743356561656546609606615774660399788037602650280239014857883190997267161283453095505832652043112908675550669607850267230527895861428516957474568875056408494781332244236670088707794099921620019163464124027518777209074347238813301150744196533972396387692112595726534261441966325507411570262279449926007990616091672357529218496137576251192662276323495129555344271251904901507963595388754790797272303615845581942223101014473408859490824026754786545765654483127616/47780373265559358009192445772039644256794138579444188363337645975725833060824587", "30314487060126126952694898248824964263014053324101053313750788615596840251229183936044065671772207687360327236148229927791087121240547493433540294973091750619798114233089507846236426683272871731600788112859900641527291914257505912160484704131937782775259800697447184431352191852080409872010060322649534914729162213241198412032129081531724493486635351676539464647612412484882807831318085929006469080865625404181149384630920956820613435737723300345557749267908301911264864810081356747895150799731049109627308111894478192625338005579476256641341318218771443684362743656/143341119796678074027577337316118932770382415738332565090012937927177499182473761", "-555119461935665422869604199429519773584574936473614312337489426182864252935053232296358569112434467977044498247829594340458615707956208777968837447416698727481286937357756788925617024948054833414346966639308935728183803755189157575477060304440705319801901567349907482324782727402721545668197431951717401397306170906007347024995638274336928748465971096009327327618880293004725527182635476443040446942244153635444278558655480191126318362988563458244866374536643486044999365571610178088484137628865749216521533921438219641897171607445697539085860325193071327859563725301888/1290070078170102666248196035845070394933441741644993085810116441344597492642263849", "3408436984528617069731726314008710146555949426475295615069105503288622190347586409492804852318171749066893802325541638893556767514629352334424818937180062992953274401884166981850486633285130139179375408516328953536058178470237871305530387874453332291786430597860675588263222839001432508229514780519674307064990666039662662801879317227439432253360692715691539847360193301502232699277464585174731974006158807062490951792761706308907291691695765949755228064127860785887889679726020765151390385852651417323676485478145567507651353260706970781630684731521607377768063206363127608/3870210234510307998744588107535211184800325224934979257430349324033792477926791547", "-21050528107525439326097458729602559947751976057063742557417334844845456343606506225639204923868469178863473041195583533086320753576075765671800589536357922448916621369803059266392901216003550090242209044305035892416879012481334287001830572173524866827173798851438661566731526424349606733227349417595982399476016364712596378261982134341541096816015316514306878333728634786721197674054241181074749090193360609011605259226126828537013462576820457312544091463317297836791132618295883213397164520104413551749757210860438100569055515127937364767216536769602623029746198554679548320128/11610630703530923996233764322605633554400975674804937772291047972101377433780374641", "130766011324106699502342586303253881577086173320355260090692611425626599629606348025341594281908141247287782920288445554827606535188663330591541186756263137157169203631178430086812963764317815271997082595291965530183292801390965091979808342181906951328348087749689224143962304234817806602018560742693150182831521391954807262014744548995489283025221166033067941097147899873126217181674948209319457071651418668013681787354347648926707866605760727788227051428088406565070613225854201317465685598228964802322673507040072455287021630789582226822652665450823115761053150391222917576146448/34831892110592771988701292967816900663202927024414813316873143916304132301341123923", "-817026846037679567968614995676414981455455303499811324793697982255369589422630358998171829684123059419462542624413293008403520533758066337372075095693096711748611602589268003762767731549184909388338299529073983129111181473068854572814855070047053858882242928264489794302839191409548204018869573420613173163143229100690183545638079638026484524699510165452598520122930210801528321737435951061443632225349445355970877896081020786475383470754529641295933074302137470103053689999389397340896054948898871346316215108110818011722927625765506612040231210489981298131599725629276430049051853568/104495676331778315966103878903450701989608781073244439950619431748912396904023371769", "5134201715088880883787563898431607828447130563944668962380629703461558144593145419563723921476184343541948772204511562036332207865058521842138132051093268781203128321940956880539008171763425808250180211596101098263863134386479764568046630894695836706239465755266699957680547615415339125515774176446629609902515960314071676797640493742882418334614301211756335935604206861958092400479799075530870608724261539057543917837671227188887982558487375786225164377572159418907587782909456202332988828744735276571133716458015835249848299458289741607154872386987376366221650523284930218800028911555988/313487028995334947898311636710352105968826343219733319851858295246737190712070115307", "-10816062056292240120679623372033908487410598549393796751009989556107929379137421882111139104684934557864109735506114292025828749007064156081588115262230568976386493539099503548387995986131929032787192338690832666859169226081633009936607313034646961645648513083181429828217406535755141678238705546966450199447845962955198073618051099380083908844583309865601337358890777634939587606046249016898052110278766797217547030882502034480497295499423457008769201694166046070724435097270475060449956871841738850326815745474437694515400014816757393354167233597765410897768686157628868209804362688664332736/313487028995334947898311636710352105968826343219733319851858295246737190712070115307", "68746956051306591181812965502119307881147899508416585229814836562645487381270323633731598392991527698223229927336967869028730303874293013731217710644316620750455140029029826698964543394973089013444802348835852004820342010164941043648454439427878141647361296916441685635754668581021446280907443907366186908215337744546191278409162988720029654779918827590936145418337295485237188538619994720186647295022118199563828041444712765214409112005226482315525521876651893159521079618429960532449890931559537767817934926897276065196935504864117926445114779448481105911589474644261557567340136240856671751576/940461086986004843694934910131056317906479029659199959555574885740211572136210345921", "-439430957786814943208484037508484363372638179340146315190528471375700530672730095471824548578505443629466486643523414478229922992025787660068135159138890149020534002346331550161060916353959810114912388907953508204000229382750738994211763217619603630738020452139445713575958296303861902044059028583059031126573207966164983080649901582054458004548000352310474624106839976359443649038921123619416575162237883481814466671249167315406729348910984627888651458056775062305597382696695275747709882153884688263828276899001429536078481393858701227342657812404133307868695769453604054400458046784439947646310016/2821383260958014531084804730393168953719437088977599878666724657220634716408631037763", "2824664832397902020638946528001628032351269023204391073577226530476749171133640658310899643075494423870494420024672886803252035266982418694314747131082015891438780128628763871706927900085241059663400326559809900025128579711299727622660607570945896884884704349472316298692961430638474425037858518600386455770364886940074052566871281276128229541283135613788286006424630470331226375758244762220540893009297118679548301831456282022404751735636340829023050242726626262662973530873992664018019988010207658329386922769875810019169049805182765545729196836359609661282699042200196809113785465344128579585227182056/8464149782874043593254414191179506861158311266932799636000173971661904149225893113289", "-18258650323459642003775546121341078537860838894928870695968695904212431176860805937163817050109291681918662104671716913071642260894715235495356982932079945428656469636557132248116480469555302347956415595477152828574440674670170841850055808000077647714599792573915578765919984692490067516755666775985216688961090788647199286771087755857616596756175304966020097086609201003968995739178877700541949977796009588164229436516085650571126398721782745556744065357168117579274001119262384581282940745158144488530992820904935200164729309176969507757379624699753096590297136622203779504990891261705754069083107925101696/25392449348622130779763242573538520583474933800798398908000521914985712447677679339867", "118681335388649273077943165455180418684566619663540346588093493100931517294260408398160893178237476173088685461443843429225650733517033568870130477874888011362389519016502232870422673440736910012911079048904369902465431997427663733809535040828928263679102239523849726507303990119301841497404523099759783862828267263497709191608788442574340897721288518971400199613019480206201024730263994594594451002692952857541311477644610012034292865368878507979790318121756846366164123424314920700756084408646093056659099721716035887306814003802809290905197206662073893336105856740122229184727023972151168252127546525680637936/76177348045866392339289727720615561750424801402395196724001565744957137343033038019601", "-258567302675979671571158975138755108979340140894047389514107469652374088308433667285387729421119549904515736770620118389112170011397414052932906852974993818489426183569245795756758488786499204845820497837881032365726694175737171140751698152267212572124565969762627302131019277959277613597818424592209054243951027191623793564550995546976779532641514427361990978929587936166664173807899478559524633381188454769416860486367810498031411746022899388213205927949020735458422560233154863012688900288747724679738940691066031553169826207519112087310829792364159516106177564756088764864701518337612025724012809564557427406592/76177348045866392339289727720615561750424801402395196724001565744957137343033038019601", "1699305829623730444678097978635690401010726569139627125128614150356980244103294149821246738009502647476311160918626674009592474706328105715496023585321575203857615195199731729625327383652000922499061593935244193399407771232530019276270092261690418258110239050680877573307508736393691483301842425444241238127968626558600361305442629388894774345874075473757012901945751102522712346281870454748732104502139736660168258145520014960043746952159272446695147067947164184563886257746921936634603743686754831352532581661128926795415466890872317730622009913095150621524102778748402149991402649826839498597299556093084493379012072/228532044137599177017869183161846685251274404207185590172004697234871412029099114058803", "-11229022833116054362456638661954870132146857394770900650043334631262720368219808478170992289186967923935823078261744372841194490481963196549435160055107163142275869275122630213187136793462349260146094074504098294466597283660930754605482738164443332885010732529547843259030838423072847374888563067228663527762685082051187940281186256575430080826229346095404602652154783892899501507754837201620136604803179677039546653072498488715578164538850865228899339559249652116003571433860339533112223745788571749265312133105723655244478520096648767863222627908177132120531774515607962561999114107291069055721952982997001537494245978752/685596132412797531053607549485540055753823212621556770516014091704614236087297342176409", "223817078505020886967853951159677925804023095715565383941259808323541669364399514203859220052277648885655056194125869575121236287038762559767574065291025220548441882955203350337621113387479314446744351036159213874682617942930557934244537796224049068650993912077142904069153069390966782616777592733008800562926102245205588844207684228020993651860054936052054109542082515098597598050103000124777812779700079835160476346484499749379286150489236837135389361031152370052513566785208210859509185603096056984175389403010239189368688029217742064011896012894958759313534733352332482208060132778804951087738012500866078912039126535078896/6170365191715177779482467945369860501784408913594010934644126825341528124785676079587681", "-1495099375526007601600743014553401739585679494047603266955429363357551998147493789114680723997637203615487873202288431275881132977858007485172776601969657858962697514225907689202787277565159895448778875267182727232326239995105355793478041868735835119880301842397432881074720879716928249255356645116284519513865188720829627271389969989452933220807599271044670508750993025322428239655583999119969215891234905376680787544612765228619560887783723242649833055441255715086851715084736332750063139743384754087213912179061745716344736859436089984759578731368092339791153829837346617523894841217501153284681172804258198474342856744521083136/18511095575145533338447403836109581505353226740782032803932380476024584374357028238763043", "10041095983789543609796175320693570265237045518606289570895616666799610433533979041075140775668362035016124276701233456957213454883693680769800118024743290439920897444345632779699304089497160569511334669319416866929014721296478038179671069517158970379367418830255613916613563790012019379543177434018277199650957179340687728968915838031126764274389050615353421099229026138254313353839971672208909177640081578055750782742168195187912018058224142944000648145699850460339863511923664469725966626274142214529614149346639337191822625699821186281783761011156225409922966963345270716160795801944557399938672548587407703044318397090310079052976/55533286725436600015342211508328744516059680222346098411797141428073753123071084716289129", "-203392612138072220158400484265916695806140459615742713328078153463137577940377912366952579783001234034867719097675752777652974156865313330344472980544019606604940955648325687862621608956626248124169080343680215455463907674570206782098270971637030295882958976814652683122242286212801160435819277372705388897093934652293347057253394839139850859160487674553605605605936093547998893872190056940398496528236929558757096110107357752310186984036888888367938707417159893488778702450162023552802495922931996125892106607532556571794310151480294905261715871060836059937190169370015707426091211667010857616582792511796495209417597231361411585353557248/499799580528929400138079903574958700644537122001114885706174272852663778107639762446602161", "1380630205557445101786071830652069529482844139191226367617839718006460843863436377413613601608973347918649757751484018001235414247073578458169783768978075129857788116767330388767394011077341353185110885002068507643996777154688257453942210111589181929198166310465679729625188089662773717296023504341258198100478074787138925038595963733972949406658010208555361529209466133274612971738883231429991489919844086527805776825585121073441182566377552466758190004357582228435818266408887039960611424977929681698199337057865192783724798775719631777742492564065740596547195480959440518218512887946326324423742871218886679833451146682311753694477825766368/1499398741586788200414239710724876101933611366003344657118522818557991334322919287339806483", "-9421428316644350333835319608926120512594132353798249109289430671162494212430505474750396580728878456145936581404208802874559533266818019662107031377115796118306780885609394514835730617729739826095779951900780071926559699582467641726223570931725820780013618642480930097920984318821171083448516283500603857865675438500997431368501610049574833874455458043465522792240413528737737976961164067229201716526572628706684241833947039670202158360138903311362225443576703507134993163009404860622534388775446353422125792855025935335918138629669815797473917098316809154962767125840223126913722816793704592272159434963126615916075071494071170505071260083788288/4498196224760364601242719132174628305800834098010033971355568455673974002968757862019419449", "64631051154982746916833316821158166268559556928901959481823244466829636175732102586524120307419370618841002382656916978374648556197629341988905075533960809130851982699256972813201461787326310940721722878888150484531257836800866914570101843523662092634890936591190981767637341195394244102049209475459547244196902766140743633705445157172003088572299598700073422575977533842700931713307819421615153369345556540950145089161446561266309362399928539272033616600025804357487784285165602686148706920046873676261563034982542868545460028048154913151195891971205643265728677247370694876180412716479558637767195443663494472190073244354444445494076144785859598758/13494588674281093803728157396523884917402502294030101914066705367021922008906273586058258347", "-445696089757763646383689231870569453173803763655877152585596993620110856419344134979070191601978206324322476305483955226696842412258094270292707933107147757380270532880775320615482055013329265760596256519336729553824073935521957519610384500410543458961041002118750816462607660954587630647265999278393995681063805158052036480929024391199081170462368530853394600114549367249358378023396552927245598853642267672460971370639259843264745445309423040650824647594401440626223918418044675449916802065422751209310728364839652259273509462329893725218966414915545840791941738696271757585729202279493192470358889145997183656709380068423261408343152878483949431378528/40483766022843281411184472189571654752207506882090305742200116101065766026718820758174775041", "3089567770506112956395458578532679327295074737284693745743032327294787869537384953589249896586904614819972848723118480138195849171292696841446906796423233028934824725884631713988502998813126755132776991353379447056405726194837880230014837061830885185188539442528231551431358206913500015720698039315838408633411405972333630352900655064268107327798964638579572769689371983401950277841252775779867171938013108037100628310225505324035196751326734101458005462727501321378015424051411115590733995064455377079739244006586432147878833975840274634538982206613418024889282587191526984109687559961289015529870724632940917985647630538805482007003278951674040671013088348/121451298068529844233553416568714964256622520646270917226600348303197298080156462274524325123", "-2392013922306653450258435153127423217697066338405072153690031750296143066779940643091020964312119530640838166184328395283796589534835214843685519115889863525313767370885607171016624240566354116154643078389028515787805657426372987868937067476630806477716082520555999822994599815018228564512370478594462376340120587882255757519156420748382169682287333591920004451729418193225738974920685327729516857892189539500105846325337556722883410610995744396212333782402860143873921416791322890901701514607574170876837879121827202126947377560548562597215749344182297474730493834146106514370138970557316401167943458049502253236259208572807342596152620603765653106294964671552/40483766022843281411184472189571654752207506882090305742200116101065766026718820758174775041", "16753678663498029609643464808846011806618141098998877567917331162350963681535930191932728663992833625994612732094504480404911522492456379231073859552989897654173660856294373957041788433586167272833854850902750419978918790010925501370675222362981456495630528571563624121238199814863222101454736342468245234602605766029679084676327002773114886814681309259049789311640908509607348350366514705826083029999749919287343267119979373915580469363647733984750893542232322885996002550965234892824574953658648934919211213447802583829425029739043189728904827932835232928805768701084768849827792778196216724965959746061899964613112981898961917734439747958142169423529182182946932/121451298068529844233553416568714964256622520646270917226600348303197298080156462274524325123", "-117945989427982918733978864020304255227928856039454127762735987690189180546021359205908527728729308903281759319246836882583484554513305539109929588003047015505848501731193542347547926182852375709931142087288800792496850816858627521371005628145258020569037667087510635957417272858753795477101977565207626453961872041555372657373005257218468643445618011203858222443657035896337874248340704407695443120222372305127360091496840988232423516305235914537225563822488295494699249330884900040869817231305184994581480767417067960267496394010839101251874589990492107093757951010432437772474979190768445021906721699026642906795917562623823835259036157285616567284712646615255464512/364353894205589532700660249706144892769867561938812751679801044909591894240469386823572975369", "7511278166920233908478184530954650399808301510951745517915393560386173722980930506521271013914284285130970585410316532207289781321975526371461503692518745036479403639366423510256209417322461719788316233199817139774268137241670823097833608382664690314545586064635304753351180173126969044254712647603460589340031107316023229180152037755902026555947030282889978530131692294964885656478131278980228703831514664594246049650583322732228604248909676798666295496055833467337873893102729979791290302429831878041618048870115583329872431616145346641691490290325543575187202541068830191189966272928365485866391130716805617193345024683366811921940772723858597145401440678607473036443128/9837555143550917382917826742065912104786424172347944295354628212558981144492673444236470334963", "-53420250985841637434169726803697521136144435897621804061298229770453885007761084608868480101146454965941289793420475648836782474868956613756791556999118887778403720389531527983445726511834184400324363690025556330163451159379038516979011875202860921413066071894200477330987577331834373091240650393686598300386793012909555165390063894795349555263787001882923836262297389212176189006290244829772045974263630468416128678023858908766242512434803306205443950479453071462380375003443941644196031251675813071985460396847013037207941907149486660465712165572518627158179691954289817301537563966273611218824771686771031618932587220662504620778579313968967959346137503101318855739030264448/29512665430652752148753480226197736314359272517043832886063884637676943433478020332709411004889", "381848241764452945491962183624660297146610694229806786039637442437053492684813982066629143230070698532895021364110590344998391969281221135973625849818902474911518916051334525946200310857309727768473219211221864274762775194836194920307391177911858641964414791215277166711077668338736791509795311248297224883070061792143371050776254688877544818552582957253834168977241686252806721566222306252757298394273364821052380756283426941532603299896845598709277771042084251638065966193454883473011544024278999281949835345866308684697528826782665143127857614580281936867347533063948824730378265084932674708854446022474661543965117444867723740477714259823483687697479017215382535100756958204068/88537996291958256446260440678593208943077817551131498658191653913030830300434060998128233014667", "-2743199815001849326398645257404725902894409273040346212601821487866484531585112033121609219728384843454468630635690142520069002521332357100686475294830637965989363578718438908376315009855188688203222583579220907717932862969316304101192417987448423497567046488829423383528520584124216479017911907306817381465501444019082290068207268195902619030243053793490283387399625860846762073039603286096469917941443279666501177494453269264879601819934299466903393464476831291199953726666206641080876833565748107710180569330767884015108069490946110170376787543930714799850088382259056692057204350163101683881410814045379056735639245390505695518708602348412793157571810033446828479894418160747751488/265613988875874769338781322035779626829233452653394495974574961739092490901302182994384699044001", "19805917289728213135623264762569864940040516404291409791977990604973066003156516942444696811957246115933003441200354798930783490923970499911536998093106296479405489740996472868061159779201281359733750524472916234783574830010900669165285034101152158021248367576409643528943628165618843807675671861834781829156531502323269685325205525797863278020484800514123885795887670231309874895110243506341016109135318139572970086428618862333158844862243062363399861803795668052702941846821855376478798554958365596377178964609614239157386863631346267262407257837606338841208683258840513669120077528998708464929104773606817077564357790270098341383594103364049884324369496946905833672133918166534198651208/796841966627624308016343966107338880487700357960183487923724885217277472703906548983154097132003", "-143711840919124977397181079268487021289103585151164437942325576699752772927403034155862886461029267629829752262813566289769494094547651770221443510822658194812485597830848780924848143373778539532492474095231850996986457719913701576574663775648318528303606854026734007656037040644371366701510664254247244755098157577102201503696586324833575958118623574339621815011939639166687034520253359145511267133049266806249442289280699988532195030567224703148322996034105046057393070150771046165048205771567461420702995703853531141480211888191960341348757803581293935273053360919055550286329414203622987203313669063475281800384792152888590234292712289441020208119932090763331006574728538109618056521977728/2390525899882872924049031898322016641463101073880550463771174655651832418111719646949462291396009", "349315834173685989328922453690154512166261006217620812839663020728850840199833917552642569457840866275667475881580877488246049691825963928242484743211281292837142701672022250822316113359899240316966493575554619505532316264475105865155788681604558369670353787097000978761827477199829955813870191611861025855911018973299224627703438857221012417368786302827215072976703135950537414686763560552893945079987907750696030998139703297636662271222629321340216743533623997428128966484794127547290500634557436492255404125178730916639792416047920944682499713783002850251100601838327478229595913771510838396141888942407504258084038829021472673880775056479257772183733615772753792789278695548099773267443341016/2390525899882872924049031898322016641463101073880550463771174655651832418111719646949462291396009", "-2559788267406718684012144057509771634291302492535921423492971268938530792694555701610970386909663576409132993138079418588953974056777935192103002076743826009169543386546883887561296582640001706693626626890951586502868242814434713413665759313354673258896639880624962528415082177036539612186330611047516170988415465523982276223767321809190548505153726900609444071708018461049753038875179886057764979700240124320537074610457732782633850599586710549080817813627710990250723948056008295179584063194077087197006785755527324304713405894855046205726554693056579457559748746664270852034711152781526309562325516314803749123542662504026612584620005097373589533295203441481391247595067409771347583183463157853056/7171577699648618772147095694966049924389303221641651391313523966955497254335158940848386874188027", "18850294178445264482837816918570392493564950101055864091025817835963913168137349981373637886103124804932579012875907212761649911885464690198042579820989698881267027547447354051126178037187730047199485667600819162264385271554881859700601903549802379047902072674213130466845523255555479467487528272376666614955270674988705776003896665458833782706277403792652630555778089671760676942358926852543890189761366496840188928488932914092482762838424029365069625446390616090518046495976291669099937816556861536877636783011870829348910818076348225161382439352338849825467597332087053974505376467670431161505603870028550814935910115319206954789275190064601335562763470717009047059181259707719947314519858656937887696/21514733098945856316441287084898149773167909664924954173940571900866491763005476822545160622564081", "-139492274945376730726715935401752899515585893710032128244763573184112979609619891011902661840950500346409678326618083961672543920335366047367313307441876890308018055177536361459477200574198218448242244116110312501065014682503198827365745664803407839726181924723513049277638122528694276881533786883342645678575403812206485993816722704980717177793842668791402595466998889612753403689860284353331049922743219272416324556518840439905641278231182805061234502665312535173131443773657720447692943801245602724104305611423462390809173434328661269673290682167160732305197030531574112156918553526633913698977678712202941714612391355350792808294001890282113086226527943831361799771110383926454638418849423634459584263936/64544199296837568949323861254694449319503728994774862521821715702599475289016430467635481867692243", "1037265278322106357934531023749264070819969218347442832966648279580236214481291964994851352867971080216202361872136499886042724052274909335274633348354358416376598559946346563761109731635033807083258105489039713403438971285920774585404083803902014152661485909546115399818440457606352658190591367658753273605868639121392442074005182599516693755904436838653666191547317776539991254648137568030172392671514363544816540843734498244529204099472655752737089322983327259849344400479171153792614764948099509859528111446310133395529864094593594795790404099248357574012118196936135917885599737514230687593362712549272347667026823572981013580148735628026073335883616485071184232051467271586063216812350431164336672575973276/193632597890512706847971583764083347958511186984324587565465147107798425867049291402906445603076729", "-7750451500954664439350033309429111597484672530367405302130028712344642193244766997392778704373066521069996282060383732019562000037393174714365539929061155388530991222658924690976428655773191966915818465749512853921004821562280195565403562674440298356658628646214469236372732118612366840851911343049048144425551757759367911708458335214385725841476000506357464066764789994813435537262132849983263852898221745323214194918211996011500529107997145467062535043046516225674620258452732575105923432091719061159876311012791789032718621910152327069486894718806879973339362054227027483011892011926799340859133043063015025385395683827464596461639812835298496209286257831586049131334820017070497300800720907760968213242202017216/580897793671538120543914751292250043875533560952973762696395441323395277601147874208719336809230187", "58190429585857883246781507957472558671677591952320768809336812452927832211827103688378176438410046088892372168185814818504254368835509117029371825576656335430486096374400192010756331008395593682279294704684882955965713719593603055671001943062398462479232937486755194083563249579025167028158113699749170724276244067642952246471887874749375724677667664312194461170498946261808406901228352626839323227156815658822506732617677753022752773699579684984438436577584869134918729187032936914503839816132160017491820459992369302931554653124193749887528291229858520145204960083303468238112351837227098075374179211147943660262661974817233551477576207872779268368028543613712212098454444607315188951845126442882108224283728365807256/1742693381014614361631744253876750131626600682858921288089186323970185832803443622626158010427690561", "-438988897548065932616764199153299071434431382143853240658310919404692590605235118755886783432219585249420829623693703462829649992847381634926287363583118135924312092710060152460608846503160218422135552724688741557932062204493502501662896091678440670653175902213310862909141947961934061643685398113384074487145479192553767787312810549419087367499464432656524249635150009297559326928040164194551330625714649527985807405992947448302428829492324021262169280587675552773332795900516919827125237235497727767446756049004324496153174478620009638227092275215678014469594826571146041802715538582367730257133796837231407178921209451784798101655942622195585239946276533535849744389402237678335977491780306296373554312294258392388064896/5228080143043843084895232761630250394879802048576763864267558971910557498410330867878474031283071683", "3327538071351045519475569193013499828354877304216328342321650073137676196401439996279934132317839722953081456024691533417250464431697822018962444151329658155449282180333011995865080842500410035530366101191865443747504053488916037619545474088297853890431958971708778517865100720409188260240604161039488292601003858197818969360346219580713054473728183521762410698038082121151393835751924142558990351164063825554750530086967411385441338084022201249543789771172253218091829759751709570190925095432166030843623789072707155787993647320535297502972742236096879879786297713470082138626138565054467250050187728165522169570878356042692196082866239320719857115963029398559394659598971234793218971750613363304775616319912813684005687284136/15684240429131529254685698284890751184639406145730291592802676915731672495230992603635422093849215049", "-25342546758366619571565497207302475683062799984462019345123486172834215960240042703381687251354838059432052739336891972041542283419699186586081187046235887561322700588569452518257608586887370473960786404621645763636998864150015798722467333985728992267335076304333500995204323898113915309564281672005476650980225517676008302903508500594415258041092443599277215172524486412273557611151038775154219069814207800107033166707927519840673645286431017056478014003005481210678753002573578425381964653651580833663578627342006708487645309027775954206226157056914683747249516462213512531562976267364533033207896842951573649242416105284459400977114263130033249398966866481628496872852625304443365290321311270417167242717468086234086001754318976/47052721287394587764057094854672253553918218437190874778408030747195017485692977810906266281547645147", "193921295187270747626957799175623622584388524375639287057584879284653783730634048805937786979618736107285603550425534756530016585618564488442410647492378887841270127878907611912783311374079495599129120150945357259746106960927532287639794661507594697157335540996230187927677650693126389958780169278320126224939032471525803482206892884799509470856869592096816503036442041359405864724854966217217459088942549707232201369311900986996874385336953019073449601054652948276787513386879105524089171967229215062249882110596722436479387918210070069289899590341695528596239752085783434523199236331462687117149345752590145554812172802363533167583608183330996112005156574168901110817481072173347108482331931412119369927010385293488137953518062658416/141158163862183763292171284564016760661754655311572624335224092241585052457078933432718798844642935441", "-1490867887585277116503297291873080515623686855879051504408729427236613506447227516050049276087607735334921343339217328272611007803067828275866587654733803251815098936153972770238845232156037303026911669256824734412495775704836794091063713059214567869751109812449980870467601465806638748149343855471153477644231388394706446429279607586421314010494600130775374084284394455120195980914345367001669640190274425125794344760111374243308315271083699148603225251496069669510354242617233689098946198080506718452503100279931549220888641201281602427208196165705585460551928244877062326859987061359036846965797601108490447444523481183909213961986019115167044813501042654284952345718529984543752156308777998493928014424864117512646986660720793718451456/423474491586551289876513853692050281985263965934717873005672276724755157371236800298156396533928806323", "3838490329104005498406633395784876087612133928957055959590241289839487438292905140378606674923845536533530405845824067209664433651327877301909699140125817072369591978755335960105406361794045238601803785102387183342424552718450240632301298870150083168941718733405187227061047879390604128158499705115336035243371811681806334036716421210357003443091054047509510207494026027913589357600865953520221401684769712195585015286679323990969290996644244434854127137832198798773454580512138400568536437343076068029951336495996242957411955003432501172553060060612802943872602313942931340809066386597723602226961296921378030123684325156194690909055746548062164039558499352527847202404219117587173934535888607077137805003815808314245104683886752192076969032/423474491586551289876513853692050281985263965934717873005672276724755157371236800298156396533928806323", "-9928901325805676158269436994323966405154280738305297889473818638959163284302180077964117451955564549016636594625459735054658484615057674290611607766366853936414520055612825318949132077000568478464168763317306542074912103820607398094862061866468233054356715142879052437009759449938061398991389121752688004937731589252235844230219929260332386317791158628919816950155326717597651637838264521562461829915896871454857612858072497158483818305552897419579571353058913393155923484132135660964740448109177023445704108333329092951706026538389784674313315866343804802895412324905213936957203018837007860698972657640535185763950036627119146645359772077527820310913304033504945106740342523439669508912164652012419531356741000401635131402354853071952792632704/423474491586551289876513853692050281985263965934717873005672276724755157371236800298156396533928806323", "232217291141017542892487282985216475484702405220682630921726033648203647666347455184408323230014952861809756285212479735852139604584683086819274881434391915430496445704913772858174940342383526873982500826234920887424472296648355463706885795332127639697068803227237228150026868824095450193988732165160991133370842864874834842184313052807452158626481595747413792893946781110415389098828251324136065584887473463059139039395556076844842453790083629489891105842566229855003052289103388778478601090416302206232254382469766658924355741602117528519069976265483101142117991515417918239822975597400846430942181629056453453604632690013736843338829966192537336900718456563470468621723080463345210527142862944177482888356832807923821437064522424122172257976197392/3811270424278961608888624683228452537867375693412460857051050490522796416341131202683407568805359256907", "-5456180893136477544815366446845191697690953312552036641484353655813109114529630231698668398900413549639257495464233378960815718267933269789016280980839986771002647351597913240943213298506237456415919752582949539507699029058147672876113678353269157060281363431246173044359829901004985550797490443609006183463864960016697459398627132903084042113479157182087745941119745099067242977524377406593066850771512683473026149082833037811394173572613248848409329834008618622242479499972269841220703310576550638175329848203799922877921807533427286293565036367031461645749739004882363282396047143538240139956991377304940673781905407532261066742033609217978582536819903943460118776149063108907324869165807282586775995394470706902140103871349785079311078598652922639616/34301433818510654479997622149056072840806381240712147713459454414705167747070180824150668119248233312163", "42929257932428525191765103201492664322397618450500121057993352521512075310322370354899995976021867999671456883531490752965308477878322200154926990922216770260813923118809367834891938243429457669254606461474064861961948092905588648698720037514555377565447340906806814909344653076711694179269535527431348447702773160190675288179119570084034280368763247720893658695017040743197468907196071911333771857017896500021247178284995046821540398493799628014863968710628093962146759504755488163789094637219540356221033885686548996870580877095461952015378303858586344023505732118570990072910030792992080264671490070845396947405845825130734093686027842299246912648870205481251106928951164874321165295180217511883913781178533623282943530973476461696881259287965022895660656/102904301455531963439992866447168218522419143722136443140378363244115503241210542472452004357744699936489", "-339313063533120187825787970013686452212763271227632070775300657876784226416872513289126267631315927483676506112913838501946005459631166732396286670822277871595820216235466761638124388465961945281714812142675930820362599067181596584021707366601406746920525253956747122043358682297742348452175344729400122670849737693441411606820682339204354922265496783134435011555862590507948860885933787456185744709544509762219200756395212872178812574890856868968540721399600762667094073566949642505502929382810986046152323312131500854391896800148806152487741761697109291808656585467550633553692070392941298610492740363123390176383574896866411118356741496416706834532122315672300662775692468925014086584060844811777343350285100211138729682051413327913152148441612247835510039296/308712904366595890319978599341504655567257431166409329421135089732346509723631627417356013073234099809467", "2694147367514723195818908019841051869280340685359424448096388871550036041342836686102907253141163790132107612988358769552820922021955565713457707924968544287548247056822688636143103681959683889105429985367127015359207680791372409375880341487164125446842512029276544414473707927849790096908462634720337199840471449412990026651718275365462364257428475282871603201943607268987858814168808303828401729247325796561025929477628737947370392533213465433397878241648666900148294981146953331546099833953149638042199610408803641749352373521215851936118459017415202973914435885065728244400978663916218710013749354050718383211958072161442301099833936343850660079332497644230411605370517377787520560069689244468193258301018318359626116688459010719760907331508985264298332130869536/926138713099787670959935798024513966701772293499227988263405269197039529170894882252068039219702299428401", "-21488532389637394852641787262695915245348246939501344849598665396106232605367173692307837145298911091086330902795649177103241022625183960778037101023258798679755635427329278708674723228340565854220934586855391589053835214076669517778672214117600702886876360005270516190926137705023041709451925646683479509275173631746202183876869330682342484070294514610006914810883375892599621532812722484953892285394457698958666872810164085030634855069906572602146258280068292956625832883064208882526715405093655127484119925825447018689346782870508603271973566416328879273010788042193029808950190788681448066176142865059384141541307000883963980760507787643312739841330675180791047898768119833877959604963350997833183145063507305582898676033376700189058378357490225845419542157949605376/2778416139299363012879807394073541900105316880497683964790215807591118587512684646756204117659106898285203", "172166224614009125541700229090639383391361467323312687033275519602149335921216971901709680719792355016604709760902874964356694671696958511444829716041180865184835648956790448720975926334006854380445517006568111038044004262981499933860310351724801784345294744790859172243216610567970218773031720183385780591266497700361394518316626957530189685526373128147691741380475779592571313132619026603445762182989008560197235846180851269940550270106027997110642162167936923464595542102924270933483079005413577622783009209981545154176826595825389187283557476911133714994244690490393694536723177151114386970557478705163556295374460716165483823783124161329985566226282800654969416542351920865667853282908869644646893341602854969735776300875391044537760931651148548361333813560304990273316/8335248417898089038639422182220625700315950641493051894370647422773355762538053940268612352977320694855609", "-1385594598058702630794970819764513288373958389852963911087353192649968641073076375733235903335847181922877687425726507696542045242951352070794433069041533803385824552733370300267615183215920246117823055091130544414451096270969421337894648708365338411771602554813240020628183024152000056783708967008062223450845413365788793991373144223126285970291605883731212678171836836157366379619837774162773541274778015282979910832637744643224986502029705760606789386039944051025527817429500710788355687999818231145681083406915220318287666874524924553491076133172992231152234212116463627052567989652743501669521400327571882569894588640827232218627639753916957969939472288652615349692499817080465543368247458307346088736821684636808656329139345090062446141996817330390306373724043056739809856/25005745253694267115918266546661877100947851924479155683111942268320067287614161820805837058931962084566827", "11201153319288823388725849670533110263120411217712861011945654134334316344876976167542348518019210251223959883766549706246363761633369690066485958087462923286844786579739810568649752669790151978654165859529842863186408629313402828613757750790071865169513844250544061272005609800548303966477679249204871377429110056742566746441093776723178792422093173283440563036010564828979477770324124309994252136007170936040637318034332882586131468629060867729824439116842136033561202827235834003855046980938752904866568981936499934118284455862764927994758830313623294861527487259630834717611124749126622848949848647064828044047770265069644681033285815244652208836810574476453619159406197117470163405810268796940115670731089439219125107009378118374314058705250435159564318696342717018957572211496/75017235761082801347754799639985631302843555773437467049335826804960201862842485462417511176795886253700481", "-90953417975881576339357902322587485154106911197450467966768286867500163175387521445857352952979819956440447405499882228205328777023658650951733781284456859956324224474645383844651841748294409563471835619664549208909263114773282439576609661386663346882994105775215080705203108819779106120094421094413854564073751927733420911317138073466129040050456680283587202369689221692220998690683602440851175330004918711440913724721211939924864434301592760002989836167264125189837290268523571680648370617960295340486983136558450643943976514275685757295352327754674404641904934283676107023064052969243735804220609249610782228246455095367331248858590972881626315961330371951478100091795941986709090321552021113504815628339661951592530969323910006003291173343407826115212030214250532255129327923684736/225051707283248404043264398919956893908530667320312401148007480414880605588527456387252533530387658761101443", "247272168546015190156205561703495608078122035367258465921292504698591127475244009972995892224380154695084670282475905902399765446984458495417932072382109578025646623594548747878014600802659171181110833294625846150650682771933017870970605365144341217349411652611314266061010557492865597463809203621767941317649674266175895874224796301985550252272091250649482619179134986518989868469663529301379086393231583507394011540760033084421368192898785559664044787344488749702463497891284124349110719421706122152513937776450156953050068484910608108940879959115638105356954130916542044498176357813379165483824563088571025636084822551706355805288855355377886108418161778808402105282713423367755975964660902044008967831566985428317843174485850499284174558547599745012310570416387558786639382831821161192/225051707283248404043264398919956893908530667320312401148007480414880605588527456387252533530387658761101443", "-225072751649241069257656757524577664232901248252950073628714452589236689862646841667420755073438783629470660657376596866838129549101776068933005937073135839526599269994757173431796909543902062789178589495271768444081782266632449204223347289587366168303717130826492821381621183788201316592728329832907908745710561439906946291536947459704661016396005421870392623074354618213564101507170019390803692960894468445371849731541097709356825632811064575615357141828435552726466182068259503569386637510688409651470239085604878543202894352675901849274287994548377789150458848366117050117394377596775639372235870710427907181590468606076410419610090677135862757809207248630021971922455512651632016527108047849984497893333225813001193202823369346710927230981930057159582525041025046292819815294645191393408/75017235761082801347754799639985631302843555773437467049335826804960201862842485462417511176795886253700481", "16667096866733861866370098672639421722768467896768925253773372043909535373761821128114971339059049054507458138254723562757947608531362950101288543209453441162854514286246079162456539671632159544214275924670002462408922489464062173018258350180390933828506889711846586388867996812046203024748675572351969943253947741316689006667985713284986762670346581207855486467939100546608635398147832938667047740065390340363834680858827914981473232151228968131407117129446310663923442927281059542411304006425522210717654867482594556886653365022004368131653712894076905539447788643812105834230976165900603414002287798645108471844280462271783447667941240808026858586545915852342014951325616539498987024163904587959595007795724225481568765905552433822491724060025764833284795177144238463197754261374987336215466352/2025465365549235636389379590279612045176776005882811610332067323733925450296747107485272801773488928849912987", "-413210898041455313255724184902585164122924236650636672014590785327251797539911965005340419399353177623969185216466419879626922812510061397067189284497094841863058111104859827038768163164006406478853680631426932234830515089946801198334524336081033073847498816073605554725492033602510069528198261279078609725255231182254850303675563657987317216776252780589419609497371784469478519676881907417409066558799439544277720742255180775362255726998248783533324821383330411900673534982050789168111111659193113819617062574221997437208364237622450539803549262532261354537377232500874460560454796757356440421302331544994649696543370717271740219886140617764678858570400524316457930739133153975983764962080893875804740182740604065372010470840653509023667283791764216941087182235600190570724460842429732783608114173696/18229188289943120727504416312516508406590984052945304492988605913605329052670723967367455215961400359649216883", "3429652366873010025496085462037826854787228767644109580524303594092609448327943625927044171311498761120197023180873880243231388928693713669180010331652016659296653370925125378584093594419169102083995785128765728764415716318357285948711551198015769940786207092746942691735483806831909864898072216722561173158803438782912684596405600283728929976072862497574581350808345567375898080170750240887474399258268459602849001222185396391417260036898298695648617995518427877556192269418639920434384756344665168383065864862592906937572131277465317502109978347849361467219694006880109764286820102438043547552136600038323764698159735105762829950052551265034601290350076503636633299830485795984549951300637634683001724154964321820341392602030989478847303958632517201627515063286240020560196406108486283291270067669514936/54687564869829362182513248937549525219772952158835913478965817740815987158012171902102365647884201078947650649", "-28589597939883499693106765912377234887754994573486966239029062381338243967385409541320496386489259985002575896158809869671093702922525264550996717266827567029530518691188512564297276061848817222026177247965500616760847565174617995004395671688563654421128824948719914892438348765698376527063357404630009400311297077005775363165797708215665007800224151119132047783706545523469398952543514648682587579724287205684931540956999184672771619876506300846348957504568382422566618235979055548115070552842383367456939906324237170070961390851532993161249228990667450285101297594759760529321153123902344287322803170422243105150637258657796034476937066787566644370621529935466810576814802809504018993566626833526801905192036486675845053532334428436238419657206996486857707841571286952763814875236070376666059681444153851776/164062694609488086547539746812648575659318856476507740436897453222447961474036515706307096943652603236842951947", "239352245168789037714696768124588753794305916696112449166004129126433076348108619601685230560074306884459478029991640439434967383082066192894640625066479789808082280107529309954511665638343503482092939661554765015856592590099585717764438331096523713137211269851834119292920105271969386186123045619243108574199783543153471483322760290178342216701468415557035565509883043313774589775163081144879261775057881429350791153103029505968823232137139574258415457765105619308965766831863433303658966630941419803096739467501719116228977649138538345697669985794492776917993477778585761770491710322054380293209017210475210109790226968839927397946001265903330738163662415688680310858840932124152936661762821212191718415887717894252083278683806764339732192006935259373523948775666441736752414232095807774669749511292057128623216/492188083828464259642619240437945726977956569429523221310692359667343884422109547118921290830957809710528855841", "-2012474771164682800798403202905313283190810390822082945023159655911842677159635439429676934769841628888339624767279908127285877694266825164011204031454642393717908022036147024658495783883967211730850150442970388936003438056779103376155500301359264158582827287060839430301852493217759329880624618637108379448406480610695684441675653526520114541116660481155049403395951078630951500558940505638574207128559094179663628896401844353383938343463902767815414041997555621386869719454617446680930736470725584397655491701369167105801023686824415963887737589371484681184902290763269617916192506288221408403033813719380776534835300703276819601907833345452832357098680103072985927159304550338573862473618402738152916975278287225617849919611431364578761664188885652509676114056152090671444026178747056770611688163778209788860928256/1476564251485392778927857721313837180933869708288569663932077079002031653266328641356763872492873429131586567523", "16993346124623121219058502083899662868816922668633562449476718110970123893928777375267373746544358159112476064572442984596523767614250716920484931084100540645128105281524661217526422271302971310792444527819728366025668967587823003361924735079078138697432415242149739332107538222778882445663282346838057109456208778362549824850724750857479429253477648271141383614668376734789078095459376929300403258874115589860994999289838965775807931205164742226706957052978958349741677953814530551961053522088481266947412973910268563538021742703111012288466878932008709874690899492736074579325849381710113583586783280864395434661284494042049424653162598651119951583667419985896637134226086685837011032783319121607215922266183506678168216710160337769822309288087513712698342378025384624944369796877241508842291458255277284230814854550896/4429692754456178336783573163941511542801609124865708991796231237006094959798985924070291617478620287394759702569", "-144103652125893044536269526975341681661895828450056093699571244276364281865424115707701963553315010477817539050125061306312259776199782161003560601531446489090163382992157315000999808585111211696856079820488136469218078953419454118588474152933332079853717622780822627122013661543191988727384392388112858829357925751383580774776449684849327247091580670340114246743955116522242576758857425716020421160830242101851863096528410449759184925432693273445849370867757426143561798799557887556707216722327080838728221659592112817382868667808190383004774275274352659418138981002393138642158095407157531202103553958270398744614489625420481109266774802858420901269057514847353595699624516800368007854145364227522718713135649580336764938972347823226213493952282350218707883258544693811310377940451202075987186709468562828002317467938235136/13289078263368535010350719491824534628404827374597126975388693711018284879396957772210874852435860862184279107707", "1227187351581572422872559890440891087705515915446613144981285223733460833432108506915139240459745864272029695161739634581736354768215167832908609416140980674037399759567239988156772150986325714445855827799711496585598339237985807803465746685436201558226677077132130378562967604640461103320530946188934777298494527917327203797398772058884498636194470134910617698970773540169403914132285272888527831210477335645645536732791236849419983963747493339084560465407831826313571500400751013705382586509403025459647770719530423986966506560864296604328809159827211853238457805508078933545909699694371191082337453853205349839203936208483179759165135882087731265177224330243848025542291478383772512296135065190910899623575808206541313372101760350516339950593979235184611756482141700111088595575837697861571311676304297843457755608000866834976/39867234790105605031052158475473603885214482123791380926166081133054854638190873316632624557307582586552837323121", "-10494911743227836966472448760580522281843575009259021446038509637141826112147844048299865165113621716441009961334897616718675981364150889252900233122414905755190003196455769829890107976540950239937322408361676286706341288680886530021573638554180890699707054030959314689963115464972048598607462551607652281852145693999396783551405315239676049284929361735708350609210461745557538342269407423548334553771800626780829388009542750222246467641424978935598606889781798571117990403668222683269608266625114267276921314179331609035722461920006915162159777573216524776320681099479191002862501764567953484825629265740639140970835454235803122098571972132508953104083449106719466460586817830677523648662506746345157156202973298331325438367361038707354159338934305882388327577119013589052088365832336635726527210320759939190461149882794974115964416/119601704370316815093156475426420811655643446371374142778498243399164563914572619949897873671922747759658511969363", "90130348994003551462547750511964179058313314392606311283245627337216175805039222636757581618835179176266781906990745323398815821971602326106060829942671013170192810082101495620341521675320162362209881910087341447209912303584374213919212193789906808643159423163010254865605049027885721997008295239432432375262636662549671096811194094176329592717756836443058391187921537326666848350912208288759942575625198341314020119695914462682490740289973121069509525472011061080474336427166061651781867903726160574054417066717715923317702978431277793102836083295385821903386735218127309273534432963989198747500443906530775193371712630182153074140664346641017718052438472316729911142003889902310624070851889394817478766760110821178543069338636622744525591631531788463679398174635902391753186084577093912718409152926474128567591496082367126186588272456/358805113110950445279469426279262434966930339114122428335494730197493691743717859849693621015768243278975535908089"], "c0": ["0", "8/3", "64/9", "1024/27", "20480/81", "458752/243", "3670016/243", "92274688/729", "2399141888/2187", "191931351040/19683", "5220532748288/59049", "144276541407232/177147", "4039743159402496/531441", "114355806358470656/1594323", "3267308753099161600/4782969", "10455388009917317120/1594323", "303206252287602196480/4782969", "8846488302038275850240/14348907", "778490970579368274821120/129140163", "22944997027602433363148800/387420489", "679171912017032027549204480/1162261467", "20181108242791808818604933120/3486784401", "601763954875973935682038005760/10460353203", "18000591345855220336923571650560/31381059609", "180005913458552203369235716505600/31381059609", "5414577876833250277346610352488448/94143178827", "163270348286048777593836250628882432/282429536481", "44409534733805267505523460171056021504/7625597484987", "1344974480509530958738710508037696651264/22876792454961", "40813018718909904954829836105971484590080/68630377364883", "1240715769054861110626827017621533131538432/205891132094649", "37781796322186738336507248536604105682976768/617673396283947", "1152344787826695519263471080366425223330791424/1853020188851841", "11732965112417263468864432818276329546640785408/1853020188851841", "358890697556292764929970886206099492014894612480/5559060566555523", "10992309365152738400140822571798247298284772130816/16677181699666569", "1011292461594051932812955676605438751442199036035072/150094635296999121", "31049411793806567450689666179021038422657786619887616/450283905890997363", "954360867767528178484356055186751917833270915053387776/1350851717672992089", "29364949777462405491826340159592366702562182001642700800/4052555153018976267", "904440453145842089148251276915444894438915205650595184640/12157665459056928801", "27883237384788887821546088146856642599287532193715910082560/36472996377170786403", "31866557011187300367481243596407591542042893935675325808640/4052555153018976267", "984157853740854299721281197582076315530999142943647271485440/12157665459056928801", "30419424570171860173203237016173267934594518963712733845913600/36472996377170786403", "2822922600111948624073260395100879264330371359832541700900782080/328256967394537077627", "87387864838248148710441800057035914617531496008729117001798123520/984770902183611232881", "2707164493712538394093686401766899823045231025291693496906767400960/2954312706550833698643", "83922099305088690216904278454773894514402161784042498404109789429760/8862938119652501095929", "2603297774361934880197847005127679993099822161464175460698915917004800/26588814358957503287787", "80806362916194458681341171039163186985818479891848006300094350063828992/79766443076872509863361", "836583521955895572230355653111336524088473674174426418165682683013758976/79766443076872509863361", "25998441759244754706235667988998458133211028028189867149148907995196817408/239299329230617529590083", "808404377721421806714648695205084132142108946989752850222592459926119907328/717897987691852588770249", "226353225761998105880101634657423556999790505157130798062325888779313574051840/19383245667680019896796723", "7045758590991650132122436336972893265157115360527416841503671301639724341395456/58149737003040059690390169", "219425053262311389828955874494298675972035878370710981635400049108208558060601344/174449211009120179071170507", "6836822712173070672565361984243411377655012631340047427797727845897866651151368192/523347633027360537213511521", "213120266613946754758589214957104961565521773059703547404453309403161084573821960192/1570042899082081611640534563", "6646462552028169978911934839340222530178984108980585207189730327149430434166650961920/4710128697246244834921603689", "69123210541092967780684122329138314313861434733398086154773195402354076515333170003968/4710128697246244834921603689", "2157550702790836240236435555978350007435937241514589443257183017148887896478595994877952/14130386091738734504764811067", "67371260654888047759640955425388477651547975799552341324933972922584628509396158807801856/42391158275216203514294433201", "6313649569943794190046352394150691619916496017786619415593812319602216614594840025416859648/381520424476945831628649898809", "197301549060743568438948512317209113122390500555831856737306634987569269206088750794276864000/1144561273430837494885949696427", "6167949964483552785660667338901060274841499955837697429080108958380627000411882178676470579200/3433683820292512484657849089281", "192888617071122014387933596780178612231406907709833446873050680152994153467426133587700534476800/10301051460877537453973547267843", "6034246886284652868016549535093348824433266844176282158894242173144414114443659343280900302438400/30903154382632612361920641803529", "188836431970790313281459079568803622035205762417751888737160990359578135816707457095614056523366400/92709463147897837085761925410587", "656822372072314133152901146326273467948541782322615265172733879511576124579852024680396718342144000/30903154382632612361920641803529", "20567923422607322569587990182102734882045765526445323732266180912705355215414794829991851522942566400/92709463147897837085761925410587", "644268474533502611193854791056288484192532148321329577190985723237418450691302869040871518127102361600/278128389443693511257285776231761", "60561236606149245452222350359291117514098021942204980255952657984317334364982469689841922703947621990400/2503155504993241601315571986085849", "1898138484313280460201160789343261327017209235668013627748214814631754260644930008909018070501810398822400/7509466514979724803946715958257547", "59509206535227171184685040963194138901080073334456643464538626620887430874273481360390836804921623314432000/22528399544939174411840147874772641", "1866208716944724088351722884605768195937871099768560339047931330831029832217216375461856642202342107140587520/67585198634817523235520443624317923", "58540020805213450350401412590791465514682693445371682214345635430278620000076892619750871513294520834515271680/202755595904452569706561330872953769", "1836788185264879169435971595056521827058095939792441353634533184409781115846568474926209163326228082288167485440/608266787713357709119683992618861307", "19215630245847966695637856686745151421530849831674771084176654852286940904241024045381880477874386091630059847680/608266787713357709119683992618861307", "603224848224088068420023855482632601587297564336119396060229164983184980285034678893000804875044019079019600281600/1824800363140073127359051977856583921", "18941260234236365348388749062154663689841143520154149036291195780472008380950088917240225273076382199081215448842240/5474401089420219382077155933569751763", "16062188678632437815433659204707154808985289705090718382774934021840263107045675401819711031568772104820870700618219520/443426488243037769948249630619149892803", "504587780928745851372647635503971107170074466833093787244246707808055094679873900427897263625867767585592230790152847360/1330279464729113309844748891857449678409", "15854999188700833498552590763787429487946436259044681893168619445342261288254350991758506789593531781484632986755646095360/3990838394187339929534246675572349035227", "498299974502026195668795709719033498192602282427118573785299468282185354773708174026695927672939570275231322440891734425600/11972515182562019788602740026717047105681", "15664206257287223468553201604344205966713332925238362695933178579411756093592332247050959044024641550299036394847796639825920/35917545547686059365808220080151141317043", "492511787438426189057765780676124801558056421277262008486085056729411493919461237163090619244681752930332493158935373419642880/107752636643058178097424660240453423951129", "5162882185561433154260717149156618609436177657527160364819650249853141177638490210261363732771836306580037169666081155847290880/107752636643058178097424660240453423951129", "162396112382205079215837103055290003533174315409490680566145362404471531587537964795493804685368669279699350973133098174832967680/323257909929174534292273980721360271853387", "5109091176069373278700493129829348425762787451085100062755134996994609982529284285700928686730699707675934637356996347073396736000/969773729787523602876821942164080815560161", "482298207020948837509326551455890491392007135382433445924084743716291182350764436570167668027378052404608229766500455163728651878400/8727963568087712425891397479476727340041449", "15179143570417554622271552124941432608205587205882300979412952813224812596182300509197364848685832330624153517046783555922185263513600/26183890704263137277674192438430182020124347", "477813041086187371588026249498156400362645440741686343873694688555424535636347198637343136976023591624864658536603099760333136121036800/78551672112789411833022577315290546060373041", "15043404132261899182900439339038730540449740327867286181313742452583688605841124705485383925438678239544126023604020173099520672713932800/235655016338368235499067731945871638181119123", "473707193952076825333886174931432365954587567771140075496688060209018279503082224768475919354239229670751202445403188429516821183332352000/706965049015104706497203195837614914543357369", "14919283413732777488410394056787848830906589502855274798800954485740870444981284384287157375872460791314606291754171997695940305058214707200/2120895147045314119491609587512844743630072107", "52217491948064721209436379198757470908173063259993461795803340700093046557434495345005050815553612769601122021139601991935791067703751475200/706965049015104706497203195837614914543357369", "1645120158693667917691109018880441557684297745593196074721391847211178868861029049219952941158060212617536380377346635952121417555697572249600/2120895147045314119491609587512844743630072107", "51838071939245372753368822962273505409480728963181525293261816573348166806559772489706272268327448332275023904135167467552560585836674521497600/6362685441135942358474828762538534230890216321", "4901054074255926151227597807342222329623632556518980573181117203298372134438378489935865741732776933233274987300052196932242091751831045668864000/57264168970223481226273458862846808078011946889", "154481224420546792286693882887426847829736898181478267666668814247964689677497690002778488179417128935512827599697645247304270732017714559482593280/171792506910670443678820376588540424234035840667", "4869982361930900857830032902114525579107745384255710933174985193718015563694580643255907983794694440897750921558785172944720772383607952053391851520/515377520732011331036461129765621272702107522001", "153547679176174285870405743266669747670691266233003591775399533166638608361193836752068628194938601195364381997382873688139431411624344841212825436160/1546132562196033993109383389296863818106322566003", "4841969533633146412690076253690712043052477987619375398898035764322739805409296910395329168710296860995568084733005570282299740048115262565623854530560/4638397686588101979328150167890591454318967698009", "152708269906891540707917789539476302896270459609534147196014974105563332324447056404775766090093977923706378056964021831980222570748250588608136950579200/13915193059764305937984450503671774362956903094027", "1605618380735316770871821330015065127595072261037387604803814584881351608439900478770213769175845253597827060713221715261963483029581606188794125651804160/13915193059764305937984450503671774362956903094027", "50652715709234898884861986109154507421489826801028529721358075206068299798330445292524479661547420075765412179481258639962319691046423500899316567732387840/41745579179292917813953351511015323088870709282081", "1598164189106327276965365094434631935092987432525909498498176279398940001113678348668809750816673739960598425401203076341241039971707717187253203109014405120/125236737537878753441860054533045969266612127846243", "453878629706196946658163686819435469566408430837358297573482063349298960316284651021941969231935342148809952813941673680912455351964991681179909682960091054080/3381391913522726342930221472392241170198527451848561", "14324242992562545839487000758338146929435275248445069207823654109372370857688249536839269487686766761393635208073021628094851801933574049387696232196171680972800/10144175740568179028790664417176723510595582355545683", "452125197001610537769989696663182237627266142387284366268761155161280651071760021744599487829531401777806376749359373570412049602848809995218921074410073421250560/30432527221704537086371993251530170531786747066637049", "14272492705348138057171566640610725771585050116441841616267919708875021633832856902640329777970072358823725622790587792709223619895335407416640535538134209622179840/91297581665113611259115979754590511595360241199911147", "450602983983134072947845175367852913645756582247663856742172893665911397296723053640501840133055141614291908948102843169819774285267017862725365479132522903785963520/273892744995340833777347939263771534786080723599733441", "14227888910193118338742580404535391114053623765129775582797105173451078456236352702560270491988856152918526824131247295839973049998519643665523044509246386908923166720/821678234986022501332043817791314604358242170799200323", "149767251686243350934132425310898853832143408053997637713653738667906089013014238974318636757777433188616071832960497850947084736826522564900242573781540914830770176000/821678234986022501332043817791314604358242170799200323", "4730040505429876961676251901992909887985607461322777566747742424711607959089284486562828597428240324704813677367935027779476624036121130049718965460648318284046585036800/2465034704958067503996131453373943813074726512397600969", "149404038033578182651567129042258808875683325330057387970376967621925272087096020334191413629112694394124459602380292601586227159209895004329054219377719294765057651507200/7395104114874202511988394360121831439224179537192802907", "14158905758259101617440823306158680964218604369740823229192648008477841170100176696286447814697449191812410325394809268088787066165122357333338061405642320857734694358220800/66555937033867822607895549241096482953017615834735226163", "447325429379575684998469400723386124022092856698252449139238913352588066797741175625049808925356699890480217737897025012161001547996408035073595702713852306420635089554636800/199667811101603467823686647723289448859052847504205678489", "14133979953505920803312982745545645599353522194835539569441498438703622950920225381094010769406228500741223686508342975174162737987113396738459830606757014051609982661558272000/599003433304810403471059943169868346577158542512617035467", "446633766530787097384690254759242400939571301356803050394351350663034485249079122042570740313236820623422668493663638015503542520392783336935330647173521644030875452105241395200/1797010299914431210413179829509605039731475627537851106401", "14115103497634131077678144910738371414817526085854668303371897230871436955309740187527194305436509107966680035700576460919715261140347136201989292518938403031190642387193744588800/5391030899743293631239539488528815119194426882613553319203", "446129828580960733078089563736124263733904758910291811293459309198690663112084902976269354440681796068192772275913301912347721696370316042580907475024807230231730467582123599462400/16173092699229880893718618465586445357583280647840659957609", "174099445299887115347547146823853371213231125428406560504764608467781722190081913356592918806119725294904496497917386112135696271754269675153524868302363797163602133690584819302400/599003433304810403471059943169868346577158542512617035467", "5503788915931915259374071093141171089966661384510917074021590848336325411170331454498743884838623573838916340901904464190096204719973686504853366804397307136139680355379778158592000/1797010299914431210413179829509605039731475627537851106401", "174007790366103432840370631680751265180385966332697154212266616261001264199561199265432286663057922910491179033954611539834081608426688072537444044887825262416192134115687066262044672/5391030899743293631239539488528815119194426882613553319203", "16505881829013239915143728490859834297110897377844415770992147599614977061215519473178148334895780116080877554077980294635690026856474411452123263686502282034907368150402315999713951744/48519278097689642681155855396759336072749841943521979872827", "521949775002497413379663099364512555411002865113568297136255628031919274628673434679397194590090180678589009899032825694936465731146466428281315172952702083875495988126107882321663229952/145557834293068928043467566190278008218249525830565939618481", "16506661634453980698131845517402709564872965609216597396934084236509447060131797371735936278911601963960377438056913112602365728747507000794396592344629203402562560624488161778422599647232/436673502879206784130402698570834024654748577491697818855443", "522071158671102645336263021015527558330865889035687731623961733991926697715796381989787752077204155139211937575753531003237613746432779560008822455551063177383374010448927907410575244656640/1310020508637620352391208095712502073964245732475093456566329", "16513512341965954443251642633968071691204004120882676557213312693652327546210420944169286434934334507172611440857680919117792828656396842698125214901738244503080261007430704271325272354062336/3930061525912861057173624287137506221892737197425280369698987", "522381642329060421472021428054684649529384679976624516435816548110650727874015148035400938827235741967353448938276562815451400625588614627030770156891628131456218332937349912216579607902552064/11790184577738583171520872861412518665678211592275841109096961", "5508751864561000808250407786758492667764420261571676718777701780075953130307796106555137173087213278928454552440007389690214770233479936066869939836311714840811029692793871801556657683336003584/11790184577738583171520872861412518665678211592275841109096961", "174291938692275875196373804260749903353027672636794102500876459327515870468685759521684340032714236674668697418553015758018223707838222338115704562640599218422051225167493327375567034071262429184/35370553733215749514562618584237555997034634776827523327290883", "5514909104889923215168842761683429777737592029701544735848628265288561871546474778895086580139614652989516992945259603089531854636075094877690950340269706612757441751568445582629882272105617162240/106111661199647248543687855752712667991103904330482569981872649", "1570646113072650131680086418527440800699666210058999940769689329954182421016436017029320658023762253171414439590809934959898672200354187021166382656908812443313319410846693301932990471095679767805952/2865014852390475710679572105323242035759805416923029389510561523", "49706329931357986520228617245162538280965907118337762831417227030314714265108386891869089059810828953307115794109161471083852096693561918669853757024525946735445049590324764496467580791145630298800128/8595044557171427132038716315969726107279416250769088168531684569", "1573187201331154960231469229014779313768380826752646274722810922652880299660656682942659636228757330960143460461732292982624691177104266272645882412104704416386056460026629042749514089856988707851075584/25785133671514281396116148947909178321838248752307264505595053707", "49794794894307861349935199944467797409712227907648977739052450073534646006650350660098096311936318997347149531136569969189164138127474167238530538957053252831697787082581997527028098148516859970242740224/77355401014542844188348446843727534965514746256921793516785161121", "1576238111762263236976366041407613730954919444558672676631876117435629082224903186362817437212372687685809049906481351542678577034250980833449887564108160521291152972398279058409522531319958157331424870400/232066203043628532565045340531182604896544238770765380550355483363", "49899195080931076187708959253703886111372878416314552163089106803390772088719792299714334869465969655882183637039466785979653238684288193241785012029481195931159928383351234191935741848643246809234821611520/696198609130885597695136021593547814689632716312296141651066450089", "526595760854081144449013697656109095983849950946638678146642488818762190553298233631027874367130232964203469871735649486083149072072488166977135446098354748550113286768983237429789956530362774837882372751360/696198609130885597695136021593547814689632716312296141651066450089", "16673060146478512855230743553956806306643587179268221809488060772740526822025555340880995233483222023993371834812137183728379142450971174638938034969423964432966967164178511517495321440566979124444501041479680/2088595827392656793085408064780643444068898148936888424953199350267", "527941373029753190269124523163051880814560578655430128345188385866916821329592409674889135784699505766727186489715784391063641657468513837518261694696165810856464526709093008050481227153057912415976928082657280/6265787482177970379256224194341930332206694446810665274859598050801", "50154430437826553075566829700489928677383254972265862192792896657357098026311278919114467899546453047839082716522999517151045957459508814564234860996135752031364130037363835764795716579540501679517808167852441600/56392087339601733413306017749077372989860250021295987473736382457209", "1588338928072410563606916427480343120596854529880309235788310216900577890598768226183266459273912499280531502305335267467293814045890099837785975735822450850538097138838446440220289176091379198016177759357092495360/169176262018805200239918053247232118969580750063887962421209147371627", "50304652078128948261084805210062373901642844836757191138939359198275836754306193684050850052620352032008066209999111484717579425672574120889879121934541183101973706643760111914922035275661215148128807940186271907840/507528786056415600719754159741696356908742250191663887263627442114881", "1593322857658288320432726891551363352966320309931574707094569091341308135564963522400957536360546660279112627712624918862891495278445612971859028515151181962740065157369708034529775484649514406324406324962634571448320/1522586358169246802159262479225089070726226750574991661790882326344643", "50469578085824700312085295051302644585852091979454204235536080406811165807625331033889790070663802320192432423762064997494833309901034010892399497831275277306252874714521562607267482919168402276005519266383992371281920/4567759074507740406477787437675267212178680251724974985372646979033929", "1598767842718742184382836192229184445941086403644455328803559057182206057798601090469528920359282865445022020403737897907218880689482419673906883421232344354936332675520414600713439727372314488206349335149882174445977600/13703277223523221219433362313025801636536040755174924956117940937101787", "5627662806369972489027583396646729249712624140828482757388527881281365323451075838452741799664675686366477511821157400633410460026978117252152229642737852129375891017831859394511307840350546998486349659727585254049841152/4567759074507740406477787437675267212178680251724974985372646979033929", "178296283878635419784820920328198362454471482713400407359912035655960607333708257027535872646329857507133963023525940428014805568007041807511895805369919765476385845227202750618159580849251767157342362729382568578638675968/13703277223523221219433362313025801636536040755174924956117940937101787", "5649176994470448563708536528293442852504833294393002380561423445520436084994335301609294491215293379962876091587506112508679629049486272006429540780667984148251804148777687151164845666907871780458952755952016120228446470144/41109831670569663658300086939077404909608122265524774868353822811305361", "537004119003779110526646766454247273508694741396417167469838840468295571373579167494154111635524358942353397882671169283178016502586459738964125758915262493151465617907337790369552388101360046895392214918732826487598205632512/369988485035126972924700782451696644186473100389722973815184405301748249", "17016753900898974411493741690238485030665132065029323228914373646008327196773158034879688732346486179471977803035294195466939743718324178741200868204587538744020468931089665045476725025549591096425415641580624631555060022640640/1109965455105380918774102347355089932559419301169168921445553215905244747", "539266420394940401995208123757751215939529862602735714196305828059309052842256466240832458408296387829460354635544290891184567878351021715979217191102799937487926086383951191634720473067739299778333171815767923807731966652973056/3329896365316142756322307042065269797678257903507506764336659647715734241", "17090597323285803509386595922168730843622023337871316480682923166187333059308435699324844066478316291210589700757249834397541689683124688229495190979565659557309657506937530073346525761839122423744097445238183431445043866232684544/9989689095948428268966921126195809393034773710522520293009978943147202723", "541673963571147504858010836361220411960912026300940578394128825955083880911584560763314803024178992771107607331006848254536098394033302220573045033849163834122120100347268469076256765547206835544908464251625482515098969925948014592/29969067287845284806900763378587428179104321131567560879029936829441608169", "17169007655470295597018470053778429260128148276677914029099982027740886554463389115839750212310686049352575300719508202903270764286827705826770946389345648615718844699614686665404391657344378686132288537798357066048200261956630740992/89907201863535854420702290135762284537312963394702682637089810488324824507", "181408382774780481779817796794640007276825717640370412382943206330847103216971658582457738092339324295046078649111784785393049584917424816282862829774218174052878359090268387408046402417223623853473237380510942584660229182937985187840/89907201863535854420702290135762284537312963394702682637089810488324824507", "5750645733960541272420224158390088230675375249199742072539299640687853171978001577063910297527156580152960693176843577696959671841882366676166751703842716117476243983161507880835070956625988876155101624962196879933729265099134130454528/269721605590607563262106870407286853611938890184108047911269431464974473521", "182306185255494426425048596921882051735199473738605487815158915317209953973762236331268311543966504255283921602326767829598025870068121736118975780723063497289433225404076622507963988587695945490035022942900949535290398565627208707080192/809164816771822689786320611221860560835816670552324143733808294394923420563", "156054094578703229019841598965131036285330749520246297569776031511531720601540474299565674681635327642523036891591713262135910144778312206117843268298942353679754840945889588866817174231067729339469979639123212802208581172176890653260644352/65542350158517637872691969508970705427701150314738255642438471845988797065603", "4947776446519866794935836708293234328359443641230876477549708778230649889992399823191137464752707811389932850648748307599499286062664524424644257733551742845502901950971517762354056174393607516726262912729992415716649984649142152736509263872/196627050475552913618075908526912116283103450944214766927315415537966391196809", "156880716596971386180892383433687917728470164234149741971088327114630362365612677320694602540939515970900309898618848777545099314182045896391159391551640626808628598445438368074640805529553409066930287476804637571503536098631336550182001049600/589881151426658740854227725580736348849310352832644300781946246613899173590427", "4974544904456692681808660303788213245790035753170129999955964408871188217556881986314388851479973015513638917512568586691611876435154328060112399615746568239168150467069900253130428451700748098413207661082677962267312126472964562609407451463680/1769643454279976222562683176742209046547931058497932902345838739841697520771281", "157747014319638736608679444814103340517100892799322676625109618363240570947104980578065921169822758757010814830037114700871354925028026403062841395043915272355308096738891294773967321504534566205103163421320583092621271287672803961300727858462720/5308930362839928667688049530226627139643793175493798707037516219525092562313843", "5002563999022794904668061914583780187895606756079119134171140951207916549316574713421779152786714553156462726586087182370147878341008549883956934300314822050261746588797414952831921764598892590552253613648585676997139237961168681311668591248015360/15926791088519786003064148590679881418931379526481396121112548658575277686941529", "52884247989669546135062368811314247700610699992836402275523490055626546378489504113315951043745268133368320252481493070770134713890661813058973305460470975959909892510144100929937458654331150242980966772856477156826900515589497488151925107479019520/15926791088519786003064148590679881418931379526481396121112548658575277686941529", "1677275557542182054934522466441682648966114508648539149093526075137031293424282497321736672156654657957717139368643803901348651280792587680450277616971150480148621442925280360854821173888845948534780958003021997399953767831714239860913127669157068800/47780373265559358009192445772039644256794138579444188363337645975725833060824587", "53199234154514386118864383170903252018972290768428959364189956453758074906727830738581200801580481857105945973386631709623952515917844898664634687710049666993890393060312421798407033938874455026467876032660556529297357153815312831353197555247617146880/143341119796678074027577337316118932770382415738332565090012937927177499182473761", "5062327123755895268574042356473319981594836932069450448971339014126031549019153577650253213118816378823555279993843691105268744672603346146613658704198410417102833192265518874290521966393948141465995782476330852893137986005162399951925325257246936924160/1290070078170102666248196035845070394933441741644993085810116441344597492642263849", "160581725507047468519418459865804847788264129659133265404579218959718768206095941393370822853350361411984404695618669643432245761242580561487930941221549576951820104052329482430983068887473145696735308076691053101075353788628872407777352177927553999175680/3870210234510307998744588107535211184800325224934979257430349324033792477926791547", "5094060749032812180546638773084028928682043604446955841273588171392697109335575296918029339995299326179019728147718260133850663223695272378299219684531006233014963763232278610296156543667356205686031044652488435946251685502862727016659588164545759233966080/11610630703530923996233764322605633554400975674804937772291047972101377433780374641", "161604685831385765727686471421976090151292417796248254274886245437285563468576871488434034234333633796024074134341406873211814143648263813380526969302362956357716091799092976602498759316343714111418915899320322795536260367677024443287131762461451672249958400/34831892110592771988701292967816900663202927024414813316873143916304132301341123923", "5127024089919164407543515939056064300114145734884401758480962483816053990728793088593061474680116199060146626250648519771839955003058061096506775620381252192560227095248938320554703495567658861409130406131579612347527528921959084052172317401062741053324394496/104495676331778315966103878903450701989608781073244439950619431748912396904023371769", "162666491580162579839335187520960585521803351043150564882714173350163894796758980719907132242123686679271924778316030309124740390551569392970987699228459728654865386931079952170326501813919358421071501067265571337207918872160338212200739888451899693419110334464/313487028995334947898311636710352105968826343219733319851858295246737190712070115307", "573468309299556213670876593294233928619238932491107076196687255200577798605523186266791245870537742869297633116775157699965186461605532775219753244737620738308677974265502204261490040293139433077675800372732861663377069922192378781995828759288053156460592365568/104495676331778315966103878903450701989608781073244439950619431748912396904023371769", "18196342757999401656253432578235018139558772419717824530106121445914962957999971663117061554364029054639286695750258936457322320983977804013714417563360010842513557295795260953196043525705907404621982699467388779071649948991812108768047420407072608020727110565888/313487028995334947898311636710352105968826343219733319851858295246737190712070115307", "577403502041545259259885458348463145434043728178755549335211004540765305035976754449748098484847402404196359954533356195964194319491586183228479842233993640142329639330263029129349314111785218202529953815501498687860177152365881440237482390570795606467765296168960/940461086986004843694934910131056317906479029659199959555574885740211572136210345921", "54968813394355108681541095634773691445320962922617528296712087632280857039424987023616018975757472708879493467671575509855791299215599004643351280980676194541549781664241040373114054703441952772880851603235742675084288864905231913110608323582339741735731256195284992/8464149782874043593254414191179506861158311266932799636000173971661904149225893113289", "1744424663741302454512552780807403777137699508439309848266929455026636700742857046760499519319065874253059726399478064798959476368477351837963589822944773820147303568394478098912525581307019760925014428778928762020354448839865481264681404478767731914530609588871364608/25392449348622130779763242573538520583474933800798398908000521914985712447677679339867", "55361521196537159215739037702986616575534903081018976283460354572713481227971111549937611118609475218053148240018600561971373272001786726461965356139170404314125414346409370875377734932029374390675183190258750161700919211533313295520877979501991316144663741677587922944/76177348045866392339289727720615561750424801402395196724001565744957137343033038019601", "1757047623549113774453619294966919503118615940407421935816053220537267207497574950175069100420130229871326147420918207999616043517958345941481392286646457422166341019256533475651332702105063423284379584530179349394311140877516303936531471611735330951738836129308364242944/228532044137599177017869183161846685251274404207185590172004697234871412029099114058803", "55767163703950132841354003709819619012025636369452957093292123956182828759705639722947845361160655122002960331185664862596509207309112719012235494315300605138322997567707366835890124892899839086852047682914388045993353601764647907550781490285512678033450016278048082493440/685596132412797531053607549485540055753823212621556770516014091704614236087297342176409", "1770079920376190162402328160994923258587105604115825751631412712814624705281035224071079718706677658791358827376876886881982173326049242627242415257402406234444500766040960313839712504708691108745920129697693441113907958646281148719665886005170434840067127003160531569737728/2056788397238392593160822648456620167261469637864670311548042275113842708261892026529227", "18728587544625495911869794735688220284405504456451317630164624832361190430070308177268198314057750712373086947729536093460972672611101663926952006594451265964445040363272096223852441985304860763505219436801401570495542272128394089679045503538577504114258634097956592092708864/2056788397238392593160822648456620167261469637864670311548042275113842708261892026529227", "594507463448646757929727815780990778653642109376978724345760497352385167876456413584299599958539081436613070169639177811680929329516039984333620915212100078956929195702583760346460404410532906375224505758572832740436037044674584579330556732647037777659033433184333319049838592/6170365191715177779482467945369860501784408913594010934644126825341528124785676079587681", "18872449690752786443216040449898685994707106961498984185614354511696992988758999341867553258258304457519717036023439431809105245949743226736718349053116028038377411914643722775253594114479044602379467289187035456355969516396903833880025332874667667324835699623638836426007642112/18511095575145533338447403836109581505353226740782032803932380476024584374357028238763043", "5392128483072224698061725842828195998487744846142566910175529860484855139645428383390729502359515559291347724578125551945458641699926636210490956872318865153822117689898206507215312604136869886394133511196295844673134147541972523965721523678476476378524485606753953264573612032000/499799580528929400138079903574958700644537122001114885706174272852663778107639762446602161", "171185889525745575677412264652314096120410931115431387379888400623392874749164336887436212411750515019186365656080280680710560667020828787482533957125407340041342178449820956060646134885018942919628491260716087026675500936700938234532801214887211081659261564104946558378463304089600/1499398741586788200414239710724876101933611366003344657118522818557991334322919287339806483", "5434927927141995659203287815977134444367392074785214309275619169530127709313782926101639749030655094640555609101941476690203350182273852184785790136170000575972245916857142814407110795511805601385482570706713883401886061152641306042968097209822240833412367145195790209460740712038400/4498196224760364601242719132174628305800834098010033971355568455673974002968757862019419449", "172558961686758362179704388157274018608664698374430554319500908632581554770712607903727062031723299254837640588986641884913956368287194806866948836823397518287118807860214284357425767757499827843989071619938165798009882441596361466864237086411856146460842656859966339150378517607219200/13494588674281093803728157396523884917402502294030101914066705367021922008906273586058258347", "5478970555525674836462323785636140860279260474810934906061666155960931438522937104839582570623836154578471821395389334045350904792041086924770271875926321202401368158380275308509352874704450492372875807704565181400023624881360119528207486349905981686590900524548568530121862983922483200/40483766022843281411184472189571654752207506882090305742200116101065766026718820758174775041", "173971436196072974188700590306797049996496105798120407326494141859378029181965425596968188840426962434038074328843290194429698832572026265240128220390237827870064061111456164435142338701955747592870695749794440811464667676645249156153392350079488903038144057892882382193560185468878848000/121451298068529844233553416568714964256622520646270917226600348303197298080156462274524325123", "1841420740044587788335784709708867236885989550601643696009661070757724370418341735549447906495596156224895309819141286981040504566300831853618587932745901931916985754533566786636583523491470066829154441167055004281349097869722021837438983643918282542926817105081585829987221655424440729600/121451298068529844233553416568714964256622520646270917226600348303197298080156462274524325123", "58474503500191399972458796087897906542746933484411379407980257675490186130019178377855937602186686103794634736297629439642837247044165191106745363741890273593118976205188365714418856378627090285431924703182399727791412169087499305695001194896670359934574028887896888805308508078376117862400/364353894205589532700660249706144892769867561938812751679801044909591894240469386823572975369", "1856936517244656843795442783380148747875252872479581672976266456943485301672081116405414952483654356676848908173999846570586750342681712870882228403904901277150011751977961502078194748754777039724173202756898947700827789491428404347349885661287156201780178298084684956172639728620918747955200/1093061682616768598101980749118434678309602685816438255039403134728775682721408160470718926107", "176915406370218215663420366998399626161205910032600144843557022443342963286576455453897715472988160527030695978759258109634083123557312280789506851572030594404837483279354877652540736063182394330084865135384554290042502126092451614183880015729903609042329714217522712188084221417702077077913600/9837555143550917382917826742065912104786424172347944295354628212558981144492673444236470334963", "5618619941003915190918676982059726820798097243246396559855680310763454914427955771199163627081835047893638183848032719863755805733076450324571272874046398777078255750379511692281695738288003679226815817364976799563158861491981377897699104017150707583655898461581625834315036579697875010715648000/29512665430652752148753480226197736314359272517043832886063884637676943433478020332709411004889", "178447369326284346463577180950216923828547568445505554741016406669847328082231875293285436796119081121101948719013519182872884390082508062308383626479713625160005402632053291346866656648026996852243670359511663154125925440985328562030923543584706472856911335139832436497845561771204510340328980480/88537996291958256446260440678593208943077817551131498658191653913030830300434060998128233014667", "5667701521288553571261078224806889759808197397791579410281834528260225584462528815285244917942409024264252938418817445091843253464113091889436423241027322303589425325388200059494511124582111183605590007836430137193730885648011629552265750757436647376709064495187513803991273961927211910510747320320/265613988875874769338781322035779626829233452653394495974574961739092490901302182994384699044001", "180019668121719602540648900447331706430343537149657294536476486798602016583720717222129363334249981681581420063837290731233991654582918799814970750071442078712028479642033126642162293937221907693135967773656117624925630506522983243600678499305512522618640385154074695873306998711509859494242350530560/796841966627624308016343966107338880487700357960183487923724885217277472703906548983154097132003", "5718063152949990133901990690070910556959877475571380468823647225996974398678971352947242043247506807304615746658240643522151616693353007001019366485027874500173200180944973401914593454715304733031235074899185450470544165054483723914961453022275589881009818736322530241335386835920273763639776730152960/2390525899882872924049031898322016641463101073880550463771174655651832418111719646949462291396009", "6727133121117635451649400811848130067011620559495741728027820265878793410210554532879108286173537420358371466656753698261354843168650596471787489982385734706086117859935262825781874652606240862389688323410806412318287253005274969311719356496794811624717433807438270872159278630494439721929149094297600/265613988875874769338781322035779626829233452653394495974574961739092490901302182994384699044001", "213693126266917278347028771154902551201852063821640342111791051567818061889225029844432942241766222835969341418872097966233867018118305776703805535440467826370891704897065519617032037745228490223812928595371567595203349227172441951989836339059160064878828921727014731314640109472096543752207897083248640/796841966627624308016343966107338880487700357960183487923724885217277472703906548983154097132003", "6788387467430614900499787759406224733324853910916574751357090492523307752442177647096937738010282340963996942937373830539002066827991228168687880698652531338694734547798042526086687645654248737983649537515104555063158822051536214241851888363122055653238138173697011658849538234880581467545866400547471360/2390525899882872924049031898322016641463101073880550463771174655651832418111719646949462291396009", "646962840374256863560675424722541070236873033596918776303249667809177851884924060975499457466023430060568752126901018980064892629867685745467992803975928204105167744729274313790522579098874488420006947227526486291236701649433364418179971273563632434430347777249732589399921209167749329428719093478263357440/21514733098945856316441287084898149773167909664924954173940571900866491763005476822545160622564081", "20553511774966775742350688493108420154448350990425188816403239446553111756036433629452405841035975124231914971416163141443600050471950324067560079080158334484264175274860791661191217320602704901343297631151418372175442906247383038823717548921675399647671817846472273801705189183560036388773921969732520509440/64544199296837568949323861254694449319503728994774862521821715702599475289016430467635481867692243", "652991953042006655163677376048994783854244261131211740387165119258912258660679039710832415236741027870334523493795805067873226483893541396213391986087326990313464707297012711149807095735894548061815771630839320532272444485562791281289399640382414610815985026318544966714461512817409768523726516167578642022400/193632597890512706847971583764083347958511186984324587565465147107798425867049291402906445603076729", "20746487193791754301200264061899491418454846239368784437443646074740298046590716918812732735521600656908914003574312435299286510002560515216836911100831646092244935843265089565673871155951849641278261087242666412339627379084166397279823211431578429920782152836177771513899462921513133217096682456524212855111680/580897793671538120543914751292250043875533560952973762696395441323395277601147874208719336809230187", "659168010176208155617282323559119386110527436913404411699631295189852882011109792529481328241406686274489855355271045337660742952877562530870495981137323959253128198546204551887571716727493838839476124781397325252724464215072282120208221845674416086203429159306804645635933646567886469608607389519138971472363520/1742693381014614361631744253876750131626600682858921288089186323970185832803443622626158010427690561", "20944130738428953472820819488180321626606192523814585458531681152824759496352997936219746353934506786532847479590121516011711153446147458528036136457268934856269205402864310667522090018284898577465618757205152749539396183739277794159068784681428616776727824608918094778319099260760770090960280074532642036970946560/5228080143043843084895232761630250394879802048576763864267558971910557498410330867878474031283071683", "221830793173219338191003609226923969904336010956458707955152453900341114665597949972355623354348578922150722600729174366771926582978913926944833445293890690308654119196534670732064953433102024369776694442510913628924308875661083115600277832118793236846469353604315595398534685128057733921156769240120377631016222720/5228080143043843084895232761630250394879802048576763864267558971910557498410330867878474031283071683", "7048828941952764017284226835248051380137779787401491654649704142627661587504981587906627284156870732105723895724104606046958414786245863099181623495319891093919850516525400752233839641799503578105053842098477629330305141843436285916270510553307448647457904693968906769673064761078470049831149676788871812574347264000/15684240429131529254685698284890751184639406145730291592802676915731672495230992603635422093849215049", "223988834099633877981794594132161335019075867476869725509612924197358995189925740505014314443533678333703747235288756597734045999161077845086552798697793004435629854553030409019821360152438178816808036507985112388765789437555147466883535479535797623997360022647421260699564550919479569211378672520100335923292746547200/47052721287394587764057094854672253553918218437190874778408030747195017485692977810906266281547645147", "64060806552495289102793253921798141815455698098384741495749296320444672624318761784434093930850632003439271709292584386951937155760068263694754100427568799268590138402166696979668909003597319141607098441283742143187015779140772175528691147147238120463244966477162480560075461562971156794454300340748696074061725512499200/1270423474759653869629541561076150845955791897804153619017016830174265472113710400894469189601786418969", "2035775677354873334805816954123133575849688912840834918685194227768601209296323415969850284549059715648466441047380930564150039751711662425986286988702831519613813799176689135353902287966853054380288252770012377048007653515920575679473982261416378242924134971550748690978250612618659434352796567510612940676173544397209600/3811270424278961608888624683228452537867375693412460857051050490522796416341131202683407568805359256907", "64696577489516341575847247055803070704067177927345432645188190871471876963325360668986801703467365642259520658606674710772621446788341271959784386503363379669194963305945423530879977298322742939204756950415806184351362493386686918841264904160975543426506454508732050142648258001018681473376947796851038775250139062311321600/11433811272836884826665874049685357613602127080237382571153151471568389249023393608050222706416077770721", "2056110407885998800766652235198124986759395243718375393655295929065955541848148448658210684274579291644412163396814867520444955569163722615708216119011000559349757737942375103995089689480941967382945700341981785584865218967905666461804583255526893982869794170688470634670465185785799192030609847790334382994250994857017344000/34301433818510654479997622149056072840806381240712147713459454414705167747070180824150668119248233312163", "65346927145176834613456511038660408670098597927631276147444677891041641584555699786446405020217538214444226574866043425922505133361785220586508395927840526868061391380423121486971214131139755617916165167232439294588080050107256454095171118739291103310116367461153575807344966268246854321263745707954627299526377072910296678400/102904301455531963439992866447168218522419143722136443140378363244115503241210542472452004357744699936489", "2076908670894670073868409654007016789587206116939737935111544875595821223936286132579183479013610807322426459103434791962351475369833390902260791733018786700096213633737972874771428995733600196652683910111496170159215720687571806939205800624546519048191209796593405956881407434697583279423332804763227611546937884887429519769600/308712904366595890319978599341504655567257431166409329421135089732346509723631627417356013073234099809467", "22004005378127315377200448226236502203194183725415601907127718681988159994135788215433511453333390174875437080230984822952480495810126736045573793495766605038857182281764469375956761252096521002374380885505581046011150338095355360004558752562763120726782547034178787435067884173012233663079634039653654695308098672320874912153600/308712904366595890319978599341504655567257431166409329421135089732346509723631627417356013073234099809467", "699391883946934580240344291603427478099732619936079759272292690663372547257553663098622103951690894885726896971646728363619649122431292847941825328690554692894258780328011475052831945089058927644975837293558558090255756037757303998709921247376076231889841674341969710043772031472245346205867471179664145651765934481660813351321600/926138713099787670959935798024513966701772293499227988263405269197039529170894882252068039219702299428401", "22230670596884706300496657840251801982455786847968249491155017667514341680686527148491916875607317730296319225170199580129338847105851808381008019376235488452710368374711793314179301111759373057286731971116682739297415102628714305673279639648739565942212824648726894354962753857510655647257930333925038915359702917452790138667008000/2778416139299363012879807394073541900105316880497683964790215807591118587512684646756204117659106898285203", "2119916748118925592815361291646411837046983833822252271476542484774167622670267228880189193257913818761057001312230231961133752460014028447212924727717816178850460728212516610440138154017373814742862760765686866019401504186674196189003946436903805008249414958502596645689248207852216122522516236643091710968701270208298067623285882880/25005745253694267115918266546661877100947851924479155683111942268320067287614161820805837058931962084566827", "67387088134895404684891838580477091315688194080438319992422483232821328324173450319802120196304658734422272112509123833667189724215667169755653324088162793933016415360525306767265276541862006571295248112126966572935311531314457634609753766383703253005592022397710859746157341261992569133636091345327304653093583739718642999140202577920/75017235761082801347754799639985631302843555773437467049335826804960201862842485462417511176795886253700481", "2142137568200023084608720296020804805876678451473316815265729687260082401705883777566925547738037081178815487065488271294019564096653102629765614037974373220355270719125773628337384297471701495235535288004881897754630872290595270005920630741078425875279083848554544334485776980381226338626951696686704098575873569452906290228174897807360/225051707283248404043264398919956893908530667320312401148007480414880605588527456387252533530387658761101443", "68097425852253365426508792568240321197342830773151755601078985847636303717387042192127527938619705106947608115134469255873042984967288104651496362049290601320767553386945645869251585035416194901171753366049929802305107729658923320188213735137440485719398244448786567264705752428961089922667306568356277659990928207871336805148296751349760/675155121849745212129793196759870681725592001960937203444022441244641816765582369161757600591162976283304329", "2164843931023600438013030610903011084352208768683601662776659462754551489356234354404752853245202852308203437022615441846094990963152215728658923649427229596572872439550062453834722877981789951443364037139054536946642726078240007733494305641050509764354669081166664671122523483331164780074314374749492145697528198049359528128731879256883200/2025465365549235636389379590279612045176776005882811610332067323733925450296747107485272801773488928849912987", "68823212276715506098918607943142682820797176159193458079230147789831654305099067823511099404038796765554711006562452655559332930098126093078061085759182186131047144686913289836693450799142817934582077563307681626755876578626482332814392881945049249552005827484741965544556050913554247269145159600731680736262287757117029868162119570114478080/6076396096647706909168138770838836135530328017648434830996201971201776350890241322455818405320466786549738961", "243115762847618411154621576110841684769569245653254812955202599984859869753077226597337909583098087275725732386818014575482318921905068796327696302941526683475906796816109283578969072952816188028653572691164797434774005576446794734097595634922771375040851754231815774391159036993334483859837446901285937146277172336828988625196058741183610880/2025465365549235636389379590279612045176776005882811610332067323733925450296747107485272801773488928849912987", "7729404598120833623605554937041242529570442913527618536024027489173820686632317342163639746055739188559280181401593428917058553310223221731521930734899572488440898850498371015855499491810225012497192897284618732236608039361515336028895971565475696820264321289714970482367194210615668762716211242861573587891984582570907845256233315840389283840/6076396096647706909168138770838836135530328017648434830996201971201776350890241322455818405320466786549738961", "245748623445833199500729403320178217420849103448122738690411998454075809641940802020378726346699209909215225681643794512521758639150788096940405420103588124439356990062197135130719056803992046749266974176328135486733014401674273001296400675352120008774755760146817602289168131812192593108161772047719043515467046299078477758189598299337355427840/18229188289943120727504416312516508406590984052945304492988605913605329052670723967367455215961400359649216883", "23440637928679474413915727701309306892450222175051707382777759852542615688923584192713047743839001560571298449633715784271306208657459787708161747763726867254215589821317265197083971572073087536083926767588222154119149066005853732431348987495125293144669010967850294372197575649778370419547738256859354919936856723912100955396546299321409286963200/164062694609488086547539746812648575659318856476507740436897453222447961474036515706307096943652603236842951947", "745312538736566097109694967592268685533566213157388755591980517524248614585689451438093160604106466640803157513460103574788085068461870356405891826768370860099995264446308959798346534410766425828166386414549769938630986473173357824370381423674792299476454680645861274676852277681463760744088086192566382816034865706686035483927633823530085924208640/492188083828464259642619240437945726977956569429523221310692359667343884422109547118921290830957809710528855841", "23698412248640644036911656935645695831541868065817988228653482218228650863775481540641741852428876803697402093139850072988177077770075742179956831644363792094026968069513145908164374551772844319553222727350768956014775095316495242008793822895151022946064897981214165276165675812380101951795072028767026002760701831622762755387258322931227816844328960/1476564251485392778927857721313837180933869708288569663932077079002031653266328641356763872492873429131586567523", "753549513526396174945849142054961872516875602295377043422500599141650265440557083925215892826599221909973089341358270675269630624790256510836095710008124629622730934058443323054543150304473226971110069507659893892520443537152355037039114976109105944816645869984936495869976932160744507631762290332440117961201050646030127108010036800041066783708282880/4429692754456178336783573163941511542801609124865708991796231237006094959798985924070291617478620287394759702569", "23961608060368765764664648349041812820200481336854678422779346782789954659050991643470730575259255930313766135022686522985044388942910341487426774509838181499936250877959239785196565384471652864358659689218361667977288725584743793782823622433587032732657041781705879835058762279800480814105785769898768120715838450794773117451344363456768039576068423680/13289078263368535010350719491824534628404827374597126975388693711018284879396957772210874852435860862184279107707", "761959084764864518039545303149446767504283088535964669510975044138927428488650780294466746326235753432571642787332291107474214878519324666545788645501130457738558605324226871830518397163115321209731437816148739232750603826125744070081420629687286396519638148706965216512328842370224494507129589335693044842846745715649689090503000678959987869364518912000/39867234790105605031052158475473603885214482123791380926166081133054854638190873316632624557307582586552837323121", "8076766298507563891219180213384135735545400738481225496816335467872630741979698271121347511058098986385259413545722285739226677712304841465385359642311982852028721216436804841403495009929022404823153240851176635867156400556932887142863058674685235803108164376293831295030685729124379641775573646958346275334175504585886704359331807196975871415263900467200/39867234790105605031052158475473603885214482123791380926166081133054854638190873316632624557307582586552837323121"]}

==> anc/numbers/deposit/tower_t04/t01_tower.out <==
SU(3) recursion to n = 240 in 0.3 s (exact rationals)
c0[1..5] = ['8/3', '64/9', '1024/27', '20480/81', '458752/243']   (Catalan (2C_F)^n C_{n-1}: ['8/3', '64/9', '1024/27', '20480/81', '458752/243'])
cV[1..5] = ['-1/3', '19/9', '-1064/27', '98249/81', '-12616304/243']
d [1..7] = ['-1/3', '-7/3', '352/27', '-19063/81', '1017736/243', '-2592986/81', '-16592288528/2187']
main-session d_1..d_5 (task text): ['-1/3', '-7/3', '352/27', '-19063/81', '1017736/243']  agree: True
SU(3) S_n/zeta2, n = 2..8: ['16/3', '112/3', '-5632/27', '305008/81', '-16283776/243', '41487776/81', '265476616448/2187']
-S_n/(2n-4)! mine vs s11_summary.out (b):
   n=3: -56/3   s11: -56/3   equal: True
   n=4: 704/81   s11: 704/81   equal: True
   n=5: -19063/3645   s11: -19063/3645   equal: True
   n=6: 127217/76545   s11: 127217/76545   equal: True
   n=7: -1296493/9185400   s11: -1296493/9185400   equal: True
   n=8: -1037018033/4092095700   s11: -1037018033/4092095700   equal: True
   d_n/(n d_(n-1)) at n=20: -11.4729450231   (-4 C_A = -12.0)
   d_n/(n d_(n-1)) at n=50: -11.7110922824   (-4 C_A = -12.0)
   d_n/(n d_(n-1)) at n=100: -11.8443476058   (-4 C_A = -12.0)
   d_n/(n d_(n-1)) at n=150: -11.8935445017   (-4 C_A = -12.0)
   d_n/(n d_(n-1)) at n=200: -11.9190608948   (-4 C_A = -12.0)
   d_n/(n d_(n-1)) at n=240: -11.9320608381   (-4 C_A = -12.0)
SU(N) symbolic to n=7 in 0.0 s
   S_2/zeta2 = 6*(N - 1)*(N + 1)/N**2
   S_3/zeta2 = 6*(N - 1)*(N + 1)*(2*N**2 + 3)/N**3  equals s11: True
   S_4/zeta2 = -12*(N - 1)*(N + 1)*(19*N**2 + 5)/N**4  equals s11: True
   S_5/zeta2 = -6*(N - 1)*(N + 1)*(16*N**6 - 352*N**4 - 244*N**2 - 19)/N**5  equals s11: True
   S_6/zeta2 = 12*(N - 1)*(N + 1)*(226*N**8 - 2488*N**6 - 2148*N**4 - 435*N**2 + 1)/N**6  equals s11: True
   S_7/zeta2 = -12*(N - 1)*(N + 1)*(5268*N**10 - 43888*N**8 - 46352*N**6 - 12268*N**4 - 574*N**2 + 81)/N**7  equals s11: True
   S_8/zeta2 = 24*(N - 1)*(N + 1)*(67842*N**12 - 474084*N**10 - 574632*N**8 - 192604*N**6 - 14882*N**4 + 1345*N**2 + 131)/N**8  equals s11: True
   general-group S_2 = -12 C_F zeta2 d_1 = -12 C_F (2C_F - C_A) zeta2 = 12 C_F (C_A - 2 C_F) zeta2


==> anc/numbers/deposit/tower_t04/t01_tower.py <==
#!/usr/bin/env python3
"""T3 step 1. The NNLL zeta2 tower from the double-log KL waves, own implementation.

Waves written as F = w * sum_{n>=1} c_n x^n, x = a/w^2 (so F = sum c_n a^n w^{1-2n}).
  d/dw of a^n w^{1-2n} = (1-2n) a^n w^{-2n}  ->  after dividing the equation by w^2 the
  term 2aC F' contributes 2C (1-2m) c_m at order x^{m+1};  F/w contributes c_m at x^{m+1}.
Positive signature, channel R:   w F = 2 a b_R + 2 a C_R F' + F^2
Negative signature adjoint (DECISION2 sect. 2, KL (4.4) second line):
  w F = 2 a b_V + 2 a N (F' + F/w) + F^2 + (4a/w)[ -(N^2-4)/(2N) F_V^+ - (1/N) F_0^+ ]
Tower: S(w) = -12 a zeta2 C_F w F_A^-(w)  ->  S_{n+1} = -12 C_F zeta2 d_n  (S_n = [S]_{a^n w^{4-2n}}).
Outputs: SU(3) d_n exact to NMAX (json), SU(N) symbolic S_3..S_8, comparisons with the
main-session numbers and with derive_iree/s11_summary.out (read there, lines quoted below).
"""
import json, sys, time
from fractions import Fraction as Fr
import sympy as sp

OUT = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))

def waves(N, nmax, one=Fr(1), expand=lambda e: e):
    CF = (N*N - 1)/(2*N); CA = N; bV = CF - CA/2; b0 = CF
    def pos(b, C):
        c = [0*one]*(nmax + 1)
        for n in range(1, nmax + 1):
            s = 2*b if n == 1 else 0*one
            m = n - 1
            if m >= 1:
                s += 2*C*(1 - 2*m)*c[m]
            s += sum((c[k]*c[n - k] for k in range(1, n)), 0*one)
            c[n] = expand(s)
        return c
    c0 = pos(b0, 0*one)
    cV = pos(bV, CA)
    d = [0*one]*(nmax + 1)
    for n in range(1, nmax + 1):
        s = 2*bV if n == 1 else 0*one
        m = n - 1
        if m >= 1:
            s += 2*CA*((1 - 2*m) + 1)*d[m]
            s += 4*(-(N*N - 4)/(2*N)*cV[m] - (one/N)*c0[m])
        s += sum((d[k]*d[n - k] for k in range(1, n)), 0*one)
        d[n] = expand(s)
    return CF, CA, c0, cV, d

if __name__ == '__main__':
    NMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 240
    t0 = time.time()
    CF, CA, c0, cV, d = waves(Fr(3), NMAX)
    say(f'SU(3) recursion to n = {NMAX} in {time.time()-t0:.1f} s (exact rationals)')
    say('c0[1..5] = ' + str([str(v) for v in c0[1:6]]) + '   (Catalan (2C_F)^n C_{n-1}: '
        + str([str((2*CF)**n*sp.catalan(n - 1)) for n in range(1, 6)]) + ')')
    say('cV[1..5] = ' + str([str(v) for v in cV[1:6]]))
    say('d [1..7] = ' + str([str(v) for v in d[1:8]]))
    ms = [Fr(-1, 3), Fr(-7, 3), Fr(352, 27), Fr(-19063, 81), Fr(1017736, 243)]
    say('main-session d_1..d_5 (task text): ' + str([str(v) for v in ms]) + '  agree: ' + str(d[1:6] == ms))
    S = {n + 1: -12*CF*d[n] for n in range(1, NMAX + 1)}   # units of zeta2
    say('SU(3) S_n/zeta2, n = 2..8: ' + str([str(S[n]) for n in range(2, 9)]))
    # s11_summary.out (b), SU(3) values of -S_n/(2n-4)! (read there): n=3 -56/3, n=4 704/81, n=5 -19063/3645,
    # n=6 127217/76545, n=7 -1296493/9185400, n=8 -1037018033/4092095700
    s11 = {3: Fr(-56, 3), 4: Fr(704, 81), 5: Fr(-19063, 3645), 6: Fr(127217, 76545),
           7: Fr(-1296493, 9185400), 8: Fr(-1037018033, 4092095700)}
    import math
    mine = {n: -S[n]/math.factorial(2*n - 4) for n in range(3, 9)}
    say('-S_n/(2n-4)! mine vs s11_summary.out (b):')
    for n in range(3, 9):
        say(f'   n={n}: {mine[n]}   s11: {s11[n]}   equal: {mine[n] == s11[n]}')
    json.dump({'N': 3, 'nmax': NMAX, 'd': [str(v) for v in d], 'cV': [str(v) for v in cV],
               'c0': [str(v) for v in c0]}, open('t01_su3_waves.json', 'w'))
    # large-order ratios
    for n in (20, 50, 100, 150, 200, NMAX):
        if n <= NMAX:
            say(f'   d_n/(n d_(n-1)) at n={n}: {float(d[n]/(n*d[n-1])):.10f}   (-4 C_A = {-4*float(CA)})')
    # SU(N) symbolic, n <= 7 -> S_3..S_8
    Ns = sp.Symbol('N', positive=True)
    t0 = time.time()
    CFs, CAs, c0s, cVs, ds = waves(Ns, 7, one=sp.Integer(1), expand=lambda e: sp.expand(e))
    say(f'SU(N) symbolic to n=7 in {time.time()-t0:.1f} s')
    s11N = {3: 6*(Ns - 1)*(Ns + 1)*(2*Ns**2 + 3)/Ns**3,
            4: -12*(Ns - 1)*(Ns + 1)*(19*Ns**2 + 5)/Ns**4,
            5: -6*(Ns - 1)*(Ns + 1)*(16*Ns**6 - 352*Ns**4 - 244*Ns**2 - 19)/Ns**5,
            6: 12*(Ns - 1)*(Ns + 1)*(226*Ns**8 - 2488*Ns**6 - 2148*Ns**4 - 435*Ns**2 + 1)/Ns**6,
            7: -12*(Ns - 1)*(Ns + 1)*(5268*Ns**10 - 43888*Ns**8 - 46352*Ns**6 - 12268*Ns**4 - 574*Ns**2 + 81)/Ns**7,
            8: 24*(Ns - 1)*(Ns + 1)*(67842*Ns**12 - 474084*Ns**10 - 574632*Ns**8 - 192604*Ns**6 - 14882*Ns**4
                                     + 1345*Ns**2 + 131)/Ns**8}
    for n in range(2, 9):
        Sn = sp.factor(-12*CFs*ds[n - 1])
        cmp = ('  equals s11: ' + str(sp.simplify(Sn - s11N[n]) == 0)) if n in s11N else ''
        say(f'   S_{n}/zeta2 = {Sn}{cmp}')
    say('   general-group S_2 = -12 C_F zeta2 d_1 = -12 C_F (2C_F - C_A) zeta2 = 12 C_F (C_A - 2 C_F) zeta2')
    open('t01_tower.out', 'w').write('\n'.join(OUT) + '\n')


==> anc/numbers/deposit/tower_t04/t03_volterra.py <==
#!/usr/bin/env python3
"""T3 step 3a. x space by a second, independent method: the KL double-log system as a Volterra
integro-differential initial-value problem in tau = sqrt(a) ln(1/x), SU(3).

Laplace dictionary (P(N) = int_0^1 dx x^{N-1} P(x) = int_0^inf dL e^{-N L} p(L), L = ln 1/x):
  w F <-> f' + f(0) delta(L);  dF/dw <-> -L f;  F/w <-> int_0^L f;  F G <-> (f*g)(L);  const <-> delta.
With f = a phi(tau), tau = sqrt(a) L every power of a drops out:
  phi_0' = phi_0*phi_0,                                     phi_0(0) = 2 C_F
  phi_V' = -2 C_A tau phi_V + phi_V*phi_V,                  phi_V(0) = 2 b_V
  phi_A' = -2 C_A tau phi_A + 2 C_A int_0^tau phi_A + phi_A*phi_A
           + 4 int_0^tau [ -(N^2-4)/(2N) phi_V - phi_0/N ],  phi_A(0) = 2 b_V
Scheme: trapezoid in tau for the ODE, trapezoid for the integrals and the convolutions; the
unknown phi_j enters R_j linearly (convolution end points give 2 phi(0) phi_j h/2), so each
step is solved exactly.  Run at h and h/2 and Richardson-extrapolate (error h^2).
Checks: phi_0 against sqrt(2C_F) I_1(2 sqrt(2C_F) tau)/tau; phi_V at first order in b_V is
2 b_V exp(-C_A tau^2) (printed for orientation only).
Writes t03_volterra.npz (tau grid, phi_0, phi_V, phi_A, phi_A').
"""
import numpy as np, sys, time
from scipy.special import iv

Nc = 3.0; CF = (Nc**2 - 1)/(2*Nc); CA = Nc; bV = CF - CA/2
kap = np.sqrt(8*CF)

def solve(tmax, h):
    M = int(round(tmax/h)); tau = np.arange(M + 1)*h
    p0 = np.zeros(M + 1); pV = np.zeros(M + 1); pA = np.zeros(M + 1)
    R0 = np.zeros(M + 1); RV = np.zeros(M + 1); RA = np.zeros(M + 1)
    p0[0] = 2*CF; pV[0] = 2*bV; pA[0] = 2*bV
    IA = 0.0; J = 0.0
    srcprev = -(Nc**2 - 4)/(2*Nc)*pV[0] - p0[0]/Nc
    # R at tau = 0: all integrals vanish, -2C tau phi = 0
    R0[0] = RV[0] = RA[0] = 0.0
    for j in range(1, M + 1):
        t = tau[j]
        # interior of the convolution: h * sum_{k=1}^{j-1} phi_k phi_{j-k};  end points h/2*2 phi_0 phi_j
        def conv_inner(p):
            return h*np.dot(p[1:j], p[j-1:0:-1]) if j > 1 else 0.0
        # singlet: R = K ;  K = inner + h p(0) p_j
        c0 = conv_inner(p0)
        al = h*p0[0]; be = c0
        p0[j] = (p0[j-1] + h/2*(R0[j-1] + be))/(1 - h/2*al); R0[j] = al*p0[j] + be
        # octet positive: R = -2CA t p + K
        cV = conv_inner(pV)
        al = -2*CA*t + h*pV[0]; be = cV
        pV[j] = (pV[j-1] + h/2*(RV[j-1] + be))/(1 - h/2*al); RV[j] = al*pV[j] + be
        # source integral J (phi_V, phi_0 now known at j)
        src = -(Nc**2 - 4)/(2*Nc)*pV[j] - p0[j]/Nc
        J += h/2*(srcprev + src); srcprev = src
        # adjoint negative: R = -2CA t p + 2CA (IA + h/2 p_j) + inner + h p(0) p_j + 4 J
        cA = conv_inner(pA)
        IAold = IA + h/2*pA[j-1]            # trapezoid of int_0^t phi_A without the p_j end point
        al = -2*CA*t + 2*CA*h/2 + h*pA[0]; be = 2*CA*IAold + cA + 4*J
        pA[j] = (pA[j-1] + h/2*(RA[j-1] + be))/(1 - h/2*al); RA[j] = al*pA[j] + be
        IA = IAold + h/2*pA[j]
    return tau, p0, pV, pA, RA

if __name__ == '__main__':
    tmax = float(sys.argv[1]) if len(sys.argv) > 1 else 6.0
    h = float(sys.argv[2]) if len(sys.argv) > 2 else 2e-3
    out = []
    def say(s=''):
        print(s, flush=True); out.append(str(s))
    t0 = time.time()
    r1 = solve(tmax, h); r2 = solve(tmax, h/2)
    say(f'Volterra solve to tau = {tmax} with h = {h} and h/2 in {time.time()-t0:.1f} s')
    tau = r1[0]
    rich = [(4*r2[i][::2] - r1[i])/3 for i in range(1, 5)]
    p0, pV, pA, RA = rich
    exact0 = np.where(tau > 0, np.sqrt(2*CF)*iv(1, kap*tau)/np.where(tau > 0, tau, 1), 2*CF)
    say('max relative error of phi_0 vs Bessel form, raw h, h/2, Richardson: '
        + ', '.join(f'{np.max(np.abs(x/exact0 - 1)):.2e}' for x in (r1[1], r2[1][::2], p0)))
    say('h vs h/2 raw difference in phi_A at tau = 1, 2, max: ' + ', '.join(
        f'{abs(r1[3][int(round(t/h))] - r2[3][int(round(t/(h/2)))]):.2e}' for t in (1.0, 2.0, tmax)))
    for t in (0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 4.0, 5.0, 6.0, 8.0, 10.0, 12.0):
        if t <= tmax + 1e-12:
            j = int(round(t/h))
            say(f'  tau={t:5.2f}  phi_0={p0[j]: .10e}  phi_V={pV[j]: .10e}  (2b_V e^(-CA tau^2)={2*bV*np.exp(-CA*t*t): .3e})  phi_A={pA[j]: .12e}')
    np.savez('t03_volterra.npz', tau=tau, p0=p0, pV=pV, pA=pA, RA=RA, h=h)
    open(f't03_volterra_{tmax:g}.out', 'w').write('\n'.join(out) + '\n')


==> anc/numbers/deposit/tower_t04/t03_volterra_4.out <==
Volterra solve to tau = 4.0 with h = 0.001 and h/2 in 0.1 s
max relative error of phi_0 vs Bessel form, raw h, h/2, Richardson: 5.96e-06, 1.49e-06, 5.21e-12
h vs h/2 raw difference in phi_A at tau = 1, 2, max: 5.21e-07, 6.62e-06, 1.75e-03
  tau= 0.50  phi_0= 3.6599949848e+00  phi_V=-1.5009681714e-01  (2b_V e^(-CA tau^2)=-1.575e-01)  phi_A=-5.957627030871e-01
  tau= 1.00  phi_0= 8.2048965301e+00  phi_V=-1.2016017912e-02  (2b_V e^(-CA tau^2)=-1.660e-02)  phi_A=-1.195850663669e+00
  tau= 1.50  phi_0= 2.4144953547e+01  phi_V= 1.4100908748e-04  (2b_V e^(-CA tau^2)=-3.903e-04)  phi_A=-2.192763540504e+00
  tau= 2.00  phi_0= 8.2218869287e+01  phi_V= 1.3405832456e-05  (2b_V e^(-CA tau^2)=-2.048e-06)  phi_A=-4.528625969126e+00
  tau= 2.50  phi_0= 3.0524681257e+02  phi_V=-2.7127689128e-07  (2b_V e^(-CA tau^2)=-2.398e-09)  phi_A=-1.129546159412e+01
  tau= 3.00  phi_0= 1.1990759675e+03  phi_V=-1.2734337420e-08  (2b_V e^(-CA tau^2)=-6.265e-13)  phi_A=-3.322523957875e+01
  tau= 4.00  phi_0= 2.0626116254e+04  phi_V= 1.1115526346e-11  (2b_V e^(-CA tau^2)=-4.751e-22)  phi_A=-3.902410464586e+02


==> anc/numbers/deposit/tower_t04/t04_xspace.out <==
t_3, t_4 (units zeta2): 112/3, -256/27   (-t_3/2 = -56/3, -t_4/24 = 32/81)
checks (Volterra file h = 0.001, Richardson):
  tau=0.5: phi_A series -0.59576270308709 (last terms 1.9e-487) Volterra -5.957627030871e-01 rel.diff 3.4e-15 | D_tow/(a^2 z2): series -4.73023149199 convolution -4.7302275749e+00 rel.diff 8.3e-07
  tau=1.0: phi_A series -1.1958506636692 (last terms 5.7e-346) Volterra -1.195850663669e+00 rel.diff 1.3e-13 | D_tow/(a^2 z2): series -23.3609523704 convolution -2.3360935240e+01 rel.diff 7.3e-07
  tau=1.5: phi_A series -2.1927635405049 (last terms 3.3e-263) Volterra -2.192763540504e+00 rel.diff 3.7e-13 | D_tow/(a^2 z2): series -94.4236528023 convolution -9.4423581747e+01 rel.diff 7.5e-07
  tau=2.0: phi_A series -4.5286259691297 (last terms 1.7e-204) Volterra -4.528625969126e+00 rel.diff 8.6e-13 | D_tow/(a^2 z2): series -402.329455495 convolution -4.0232913586e+02 rel.diff 7.9e-07
  tau=2.5: phi_A series -11.29546159414 (last terms 6.1e-159) Volterra -1.129546159412e+01 rel.diff 1.6e-12 | D_tow/(a^2 z2): series -1790.39992288 convolution -1.7903984414e+03 rel.diff 8.3e-07
  tau=3.0: phi_A series -33.225239578838 (last terms 1.0e-121) Volterra -3.322523957875e+01 rel.diff 2.7e-12 | D_tow/(a^2 z2): series -8191.40680678 convolution -8.1913998261e+03 rel.diff 8.5e-07
  D_rel/(a^2 z2) at tau=0.7: Bessel -67.9555301225487  series -67.9555301225487
  D_rel/(a^2 z2) at tau=2.0: Bessel -3793.49775566309  series -3793.49775566309
x-space coefficients e_m = t_m/(2m-4)! (units zeta2) and the ratio e_m/e_{m-1}:
  m=5: e_m = 5.89712   e_m/e_(m-1) = -14.9271   m*e_m/e_(m-1) = -74.6354
  m=10: e_m = 0.110243   e_m/e_(m-1) = -0.525388   m*e_m/e_(m-1) = -5.25388
  m=20: e_m = 1.02862e-7   e_m/e_(m-1) = -0.173156   m*e_m/e_(m-1) = -3.46313
  m=40: e_m = 6.28044e-27   e_m/e_(m-1) = -0.0797072   m*e_m/e_(m-1) = -3.18829
  m=80: e_m = 4.33613e-78   e_m/e_(m-1) = -0.0385776   m*e_m/e_(m-1) = -3.08621
  m=160: e_m = 4.50152e-205   e_m/e_(m-1) = -0.0190076   m*e_m/e_(m-1) = -3.04122
  m=240: e_m = 1.85266e-350   e_m/e_(m-1) = -0.0126126   m*e_m/e_(m-1) = -3.02704
MVV (4.16) numbers at n_f = 4 (check against MVV (4.17) printed 1.58025, 29.6296-2.37037 nf, ...): D0=1.5802469 D1=20.148148 (printed 20.1481) D2=175.73315 (printed 175.7335) D3=720.25765 (printed 720.253)
GvMSY SU(3) zeta2 ln^4 x coefficient (n_f-independent part, parsed again here): -14240/243 (t02: -14240/243)

alpha_s = 0.1, a = alpha_s/(4 pi) = 0.0079577472, 12 a zeta2 C_F = 0.20944
Table A (resummed, x^0 parts):  x | L | tau | P_LL | D_tow | D_dir | D_rel | D_S2mis | D_tow/P_LL | D_dir/P_LL | (D_tow+D_rel)/P_LL | D_S2mis/P_LL
  0.01   4.6052  0.4108 0.026368   -0.0003298  -0.0003048  -0.003      -0.003062   -0.0125    -0.0116    -0.126     -0.116
  0.001  6.9078  0.6162 0.033939   -0.0007639  -0.0006342  -0.005482   -0.004684   -0.0225    -0.0187    -0.184     -0.138
  0.0001 9.2103  0.8216 0.046993   -0.001463   -0.001035   -0.01029    -0.007724   -0.0311    -0.022     -0.25      -0.164
  1.0e-5 11.513  1.027  0.068842   -0.002624   -0.001504   -0.01941    -0.0133     -0.0381    -0.0218    -0.32      -0.193
  1.0e-6 13.816  1.232  0.10528    -0.004639   -0.002075   -0.03663    -0.02353    -0.0441    -0.0197    -0.392     -0.223
  1.0e-7 16.118  1.438  0.16639    -0.008247   -0.002822   -0.06914    -0.04234    -0.0496    -0.017     -0.465     -0.254
  1.0e-8 18.421  1.643  0.26982    -0.01481    -0.003864   -0.1306     -0.07712    -0.0549    -0.0143    -0.539     -0.286
Table B (fixed order):  x | a^3 z2 L^2 (data, -2552/27) | a^4 z2 L^4 (data, -14240/243) | tower to a^4: a^3(-t3/2)L^2 + a^4(-t4/24)L^4 | D_tow - (tower to a^4) | a^3 P^(2)+_x0 (ln^4..ln^1, nf=4) | a^4 P^(3)+_x0 (nf=4)
  0.01   -0.001662   -0.0001739  -0.000327   -2.867e-6   -0.00042686 -4.1598e-5
  0.001  -0.003739   -0.0008802  -0.0007324  -3.154e-5   0.00018495  1.2062e-5
  0.0001 -0.006646   -0.002782   -0.001294   -0.0001696  0.001967    0.00036756
  1.0e-5 -0.01039    -0.006791   -0.002005   -0.0006186  0.006056    0.0015219
  1.0e-6 -0.01495    -0.01408    -0.002858   -0.00178    0.014126    0.0045156
  1.0e-7 -0.02035    -0.02609    -0.003844   -0.004403   0.028387    0.011334
  1.0e-8 -0.02659    -0.04451    -0.00495    -0.009864   0.051589    0.02546

alpha_s = 0.2, a = alpha_s/(4 pi) = 0.015915494, 12 a zeta2 C_F = 0.418879
Table A (resummed, x^0 parts):  x | L | tau | P_LL | D_tow | D_dir | D_rel | D_S2mis | D_tow/P_LL | D_dir/P_LL | (D_tow+D_rel)/P_LL | D_S2mis/P_LL
  0.01   4.6052  0.581  0.064632   -0.002696   -0.002288   -0.01971    -0.01731    -0.0417    -0.0354    -0.347     -0.268
  0.001  6.9078  0.8715 0.10264    -0.006767   -0.004568   -0.04801    -0.03514    -0.0659    -0.0445    -0.534     -0.342
  0.0001 9.2103  1.162  0.18124    -0.01526    -0.007455   -0.1178     -0.07721    -0.0842    -0.0411    -0.734     -0.426
  1.0e-5 11.513  1.452  0.34415    -0.03438    -0.01154    -0.2893     -0.1767     -0.0999    -0.0335    -0.941     -0.513
  1.0e-6 13.816  1.743  0.68754    -0.07903    -0.01811    -0.7114     -0.4141     -0.115     -0.0263    -1.15      -0.602
  1.0e-7 16.118  2.033  1.4252     -0.185      -0.02968    -1.754      -0.9862     -0.13      -0.0208    -1.36      -0.692
  1.0e-8 18.421  2.324  3.0375     -0.4393     -0.05121    -4.335      -2.376      -0.145     -0.0169    -1.57      -0.782
Table B (fixed order):  x | a^3 z2 L^2 (data, -2552/27) | a^4 z2 L^4 (data, -14240/243) | tower to a^4: a^3(-t3/2)L^2 + a^4(-t4/24)L^4 | D_tow - (tower to a^4) | a^3 P^(2)+_x0 (ln^4..ln^1, nf=4) | a^4 P^(3)+_x0 (nf=4)
  0.01   -0.01329    -0.002782   -0.002606   -8.92e-5    -0.0034149  -0.00066556
  0.001  -0.02991    -0.01408    -0.005812   -0.0009553  0.0014796   0.000193
  0.0001 -0.05317    -0.04451    -0.0102     -0.005058   0.015736    0.005881
  1.0e-5 -0.08308    -0.1087     -0.01568    -0.0187     0.048448    0.02435
  1.0e-6 -0.1196     -0.2253     -0.02211    -0.05692    0.11301     0.07225
  1.0e-7 -0.1628     -0.4174     -0.02934    -0.1557     0.2271      0.18135
  1.0e-8 -0.2127     -0.7121     -0.0372     -0.4021     0.41271     0.40735


==> anc/numbers/deposit/tower_t04/t04_xspace.py <==
#!/usr/bin/env python3
"""T3 step 4. The NNLL zeta2 tower in x space, SU(3), fixed coupling; tables for alpha_s = 0.1, 0.2.

Objects (tau = sqrt(a) L, L = ln(1/x), a = alpha_s/(4 pi), kappa = sqrt(8 C_F), all x^0 parts):
  phi_A(tau) = sum_n d_n tau^{2n-2}/(2n-2)!          inverse Mellin of F_A^-, f_A(L) = a phi_A(tau)
  P_LL(x)    = a sqrt(2C_F) I_1(kappa tau)/tau          inverse Mellin of (N - sqrt(N^2-8aC_F))/2
  D_dir(x)   = -sum_{n>=3} S_n a^n L^{2n-4}/(2n-4)!  = 12 a^2 zeta2 C_F [phi_A(tau) - phi_A(0)]
               (the term each order adds beyond the relation evaluated with the true lower orders)
  D_tow(x)   = inverse Mellin of -S_{>=3}(N)/sqrt(N^2 - 8 a C_F)
             = -a^2 sum_m t_m tau^{2m-4}/(2m-4)!,  t_m = sum_{n=3}^m binom(2(m-n),m-n)(2C_F)^{m-n} S_n
             = 12 a^2 zeta2 C_F int_0^tau phi_A'(s) I_0(kappa(tau-s)) ds
               (the whole first-order effect of the tower on P+, fed through the LL denominator)
  D_rel(x)   = inverse Mellin of -(S_1 a N^2 + S_2 a^2)/sqrt(N^2-8aC_F), pole part, S_1 = 4C_F zeta2,
               S_2 = -8 C_F^2 zeta2 (data inputs, t02) = -a^2 zeta2 C_F [24 C_F I_0(kappa tau) - 4 kappa I_1(kappa tau)/tau]
  D_S2mis(x) = -(S_2^tower - S_2^data) a^2 I_0(kappa tau) = -(176/9) zeta2 a^2 I_0(kappa tau) in SU(3):
               what the equations' own two-loop zeta2/N term would add (open issue, DECISION2 sect. 5).
Fixed order (data, read at source): a^3 zeta2 ln^2 x term of P^(2)+ = -2552/27 zeta2 (t02), a^4 zeta2 ln^4 x
of P^(3)+ = -14240/243 zeta2 (t02); full x^0 parts a^3 P^(2)+ (MVV (4.16) D_0..D_3, constant not published
there) and a^4 P^(3)+ (GvMSY Pqq3NSpXto0.m, complete x^0), n_f = 4.
"""
import json, re, math
import mpmath as mp
import numpy as np
import sympy as sp

mp.mp.dps = 60
OUT = []
def say(s=''):
    print(s, flush=True); OUT.append(str(s))

W = json.load(open('t01_su3_waves.json'))
d = [mp.mpf(0)] + [mp.mpf(sp.Rational(v).p)/sp.Rational(v).q for v in W['d'][1:]]
dQ = [sp.Rational(v) for v in W['d']]
NMAX = W['nmax']
Nc = 3; CF = sp.Rational(4, 3); CA = 3
z2 = mp.zeta(2)
kap = mp.sqrt(8*mp.mpf(4)/3)
S = {n + 1: -12*CF*dQ[n] for n in range(1, NMAX + 1)}         # units of zeta2, S_2..S_{NMAX+1}
t = {m: sum(sp.binomial(2*(m - n), m - n)*(2*CF)**(m - n)*S[n] for n in range(3, m + 1)) for m in range(3, NMAX + 2)}
tm = {m: mp.mpf(t[m].p)/t[m].q for m in t}
say('t_3, t_4 (units zeta2): ' + str(t[3]) + ', ' + str(t[4]) + '   (-t_3/2 = ' + str(-t[3]/2) + ', -t_4/24 = ' + str(-t[4]/24) + ')')

def phiA(tau):
    tau = mp.mpf(tau); s = mp.mpf(0); last = []
    for n in range(1, NMAX + 1):
        term = d[n]*tau**(2*n - 2)/mp.factorial(2*n - 2); s += term; last.append(abs(term))
    return s, max(last[-5:])
def Dtow_series(tau):   # returns D_tow / (a^2 zeta2)
    tau = mp.mpf(tau); s = mp.mpf(0); last = []
    for m in range(3, NMAX + 2):
        term = -tm[m]*tau**(2*m - 4)/mp.factorial(2*m - 4); s += term; last.append(abs(term))
    return s, max(last[-5:])
def PLL(tau):   # / a
    tau = mp.mpf(tau)
    return mp.sqrt(2*CF)*mp.besseli(1, kap*tau)/tau
def Drel(tau):  # / (a^2 zeta2)
    tau = mp.mpf(tau)
    return -CF*(24*CF*mp.besseli(0, kap*tau) - 4*kap*mp.besseli(1, kap*tau)/tau)

# ---- checks: series truncation, series vs Volterra, D_tow two ways, D_rel closed form vs series ----
V = np.load('t03_volterra.npz'); vt = V['tau']; vh = float(V['h'])
from scipy.special import i0 as I0np
from scipy.integrate import trapezoid
say('checks (Volterra file h = %g, Richardson):' % vh)
for tau in (0.5, 1.0, 1.5, 2.0, 2.5, 3.0):
    j = int(round(tau/vh))
    ps, ptail = phiA(tau); ts, ttail = Dtow_series(tau)
    s = vt[:j + 1]
    conv = 12*float(CF)*trapezoid(V['RA'][:j + 1]*I0np(float(kap)*(tau - s)), s)
    say(f'  tau={tau}: phi_A series {mp.nstr(ps, 14)} (last terms {mp.nstr(ptail, 2)}) Volterra {V["pA"][j]:.12e} rel.diff {float(abs(V["pA"][j]/ps - 1)):.1e}'
        f' | D_tow/(a^2 z2): series {mp.nstr(ts, 12)} convolution {conv:.10e} rel.diff {float(abs(conv/ts - 1)):.1e}')
# D_rel series: T_m^{rel} = sum_{n=1,2} binom * S_n ; -a^2 sum_m T_m tau^{2m-4}/(2m-4)!  (m>=2)
S1 = 4*CF; S2 = -8*CF**2
def Drel_series(tau):
    tau = mp.mpf(tau); s = mp.mpf(0)
    for m in range(2, 200):
        Tm = sp.binomial(2*(m - 2), m - 2)*(2*CF)**(m - 2)*S2 + sp.binomial(2*(m - 1), m - 1)*(2*CF)**(m - 1)*S1
        s += -mp.mpf(Tm.p)/Tm.q*tau**(2*m - 4)/mp.factorial(2*m - 4)
    return s
for tau in (0.7, 2.0):
    say(f'  D_rel/(a^2 z2) at tau={tau}: Bessel {mp.nstr(Drel(tau), 15)}  series {mp.nstr(Drel_series(tau), 15)}')

# ---- convergence of the x-space coefficients ----
say('x-space coefficients e_m = t_m/(2m-4)! (units zeta2) and the ratio e_m/e_{m-1}:')
for m in (5, 10, 20, 40, 80, 160, 240):
    if m in tm:
        e = tm[m]/mp.factorial(2*m - 4); ep = tm[m - 1]/mp.factorial(2*m - 6)
        say(f'  m={m}: e_m = {mp.nstr(e, 6)}   e_m/e_(m-1) = {mp.nstr(e/ep, 6)}   m*e_m/e_(m-1) = {mp.nstr(m*e/ep, 6)}')

# ---- fixed-order data ----
z = {'z2': mp.zeta(2), 'z3': mp.zeta(3), 'z4': mp.zeta(4), 'z5': mp.zeta(5), 'z6': mp.zeta(6)}
nf = 4
D0 = mp.mpf(2)/3*mp.mpf(CF)**3
cf = mp.mpf(4)/3; ca = mp.mpf(3)
D1 = mp.mpf(22)/3*cf**2*ca - 4*cf**3 - mp.mpf(4)/3*cf**2*nf
D2 = (mp.mpf(121)/9 - 30*z['z2'])*cf*ca**2 + (mp.mpf(472)/9 + 96*z['z2'])*cf**2*ca + (4 - 104*z['z2'])*cf**3 \
     - mp.mpf(44)/9*cf*ca*nf - mp.mpf(64)/9*cf**2*nf + mp.mpf(4)/9*cf*nf**2
D3 = (mp.mpf(3934)/27 - 92*z['z2'])*cf*ca**2 + (mp.mpf(370)/9 + 216*z['z2'] + 48*z['z3'])*cf**2*ca \
     - (30 + 192*z['z2'] + 96*z['z3'])*cf**3 - (mp.mpf(1268)/27 - 8*z['z2'])*cf*ca*nf - mp.mpf(88)/9*cf**2*nf \
     + mp.mpf(88)/27*cf*nf**2
say(f'MVV (4.16) numbers at n_f = 4 (check against MVV (4.17) printed 1.58025, 29.6296-2.37037 nf, ...): '
    f'D0={mp.nstr(D0, 8)} D1={mp.nstr(D1, 8)} (printed {29.6296-2.37037*4:.4f}) D2={mp.nstr(D2, 8)} (printed {295.042-32.1975*4+0.592592*16:.4f}) D3={mp.nstr(D3, 8)} (printed {1261.11-152.597*4+4.345679*16:.3f})')
def P2x0(L):   # ln x = -L
    lx = -L
    return D0*lx**4 + D1*lx**3 + D2*lx**2 + D3*lx
txt = open('PROJECT/ma_a/dossier/papers/src2604/anc/Pqq3NSpXto0.m').read().replace('\n', ' ')
e = txt.replace('Log[x]', '(LX)').replace('^', '**')
e = re.sub(r'zeta\[(\d)\]', r'z\1', e)
col = {'ca**3*cf': '27*4/3', 'ca**2*cf**2': '9*16/9', 'ca*cf**3': '3*64/27', 'cf**4': '256/81',
       'd4FA/nc': '5/2', 'ca**2*cf*nf': '9*4/3*NF', 'ca*cf**2*nf': '3*16/9*NF', 'cf**3*nf': '64/27*NF',
       '(d4FF*nf)/nc': '5/36*NF', 'ca*cf*nf**2': '3*4/3*NF**2', 'cf**2*nf**2': '16/9*NF**2', 'cf*nf**3': '4/3*NF**3'}
e = re.sub(r'color\[([^\]]+)\]', lambda m_: '(' + col[m_.group(1)] + ')', e)
LX = sp.Symbol('LX'); NF = sp.Symbol('NF')
P3sym = sp.expand(sp.sympify(e, locals={'LX': LX, 'NF': NF, **{k: sp.Symbol(k) for k in z}}))
P3num = sp.lambdify([LX], P3sym.subs({NF: nf, **{sp.Symbol(k): sp.Float(str(z[k]), 50) for k in z}}), 'mpmath')
P3z2l4 = P3sym.coeff(LX, 4).coeff(sp.Symbol('z2'))
say('GvMSY SU(3) zeta2 ln^4 x coefficient (n_f-independent part, parsed again here): ' + str(sp.nsimplify(P3z2l4)) + ' (t02: -14240/243)')
c3z = mp.mpf(-2552)/27*z2; c4z = mp.mpf(-14240)/243*z2
ctow3 = -mp.mpf(t[3].p)/t[3].q*z2/2; ctow4 = -mp.mpf(t[4].p)/t[4].q*z2/24

# ---- tables ----
xs = [mp.mpf(10)**(-k) for k in range(2, 9)]
for als in (mp.mpf('0.1'), mp.mpf('0.2')):
    a = als/(4*mp.pi)
    say('')
    say(f'alpha_s = {als}, a = alpha_s/(4 pi) = {mp.nstr(a, 8)}, 12 a zeta2 C_F = {mp.nstr(12*a*z2*CF, 6)}')
    say('Table A (resummed, x^0 parts):  x | L | tau | P_LL | D_tow | D_dir | D_rel | D_S2mis | D_tow/P_LL | D_dir/P_LL | (D_tow+D_rel)/P_LL | D_S2mis/P_LL')
    for x in xs:
        L = -mp.log(x); tau = mp.sqrt(a)*L
        pll = a*PLL(tau)
        dtow = a**2*z2*Dtow_series(tau)[0]
        ddir = 12*a**2*z2*CF*(phiA(tau)[0] - d[1])
        drel = a**2*z2*Drel(tau)
        ds2 = -mp.mpf(176)/9*z2*a**2*mp.besseli(0, kap*tau)
        say(f'  {mp.nstr(x, 2):6s} {mp.nstr(L, 5):7s} {mp.nstr(tau, 4):6s} {mp.nstr(pll, 5):10s} {mp.nstr(dtow, 4):11s} {mp.nstr(ddir, 4):11s} '
            f'{mp.nstr(drel, 4):11s} {mp.nstr(ds2, 4):11s} {mp.nstr(dtow/pll, 3):10s} {mp.nstr(ddir/pll, 3):10s} {mp.nstr((dtow + drel)/pll, 3):10s} {mp.nstr(ds2/pll, 3)}')
    say('Table B (fixed order):  x | a^3 z2 L^2 (data, -2552/27) | a^4 z2 L^4 (data, -14240/243) | tower to a^4: a^3(-t3/2)L^2 + a^4(-t4/24)L^4 | D_tow - (tower to a^4) | a^3 P^(2)+_x0 (ln^4..ln^1, nf=4) | a^4 P^(3)+_x0 (nf=4)')
    for x in xs:
        L = -mp.log(x); tau = mp.sqrt(a)*L
        dtow = a**2*z2*Dtow_series(tau)[0]
        f3 = a**3*c3z*L**2; f4 = a**4*c4z*L**4
        tw = a**3*ctow3*L**2 + a**4*ctow4*L**4
        say(f'  {mp.nstr(x, 2):6s} {mp.nstr(f3, 4):11s} {mp.nstr(f4, 4):11s} {mp.nstr(tw, 4):11s} {mp.nstr(dtow - tw, 4):11s} '
            f'{mp.nstr(a**3*P2x0(L), 5):11s} {mp.nstr(a**4*P3num(-L), 5)}')
open('t04_xspace.out', 'w').write('\n'.join(OUT) + '\n')


==> anc/numbers/deposit/towerratio/run_all.sh <==
#!/bin/sh
# regenerates the two outputs of this item; stops with the failing stage's status
set -e
wolfram -script tower_ratio.wl > tower_ratio_wl.out
gp -q tower_ratio.gp > tower_ratio_gp.out
test -s tower_ratio_wl.out && test -s tower_ratio_gp.out
grep -q '^routes agree: True' tower_ratio_wl.out


==> anc/numbers/deposit/towerratio/tower_ratio.gp <==
\\ tower_ratio.gp -- numerical check (PARI/GP) of the x-space forms used in tower_ratio.wl:
\\   int_0^oo e^(-N L) w0 I_1(w0 L)/(2L) dL = (N - sqrt(N^2 - w0^2))/2,  int_0^oo e^(-N L) I_0(w0 L) dL = 1/sqrt(N^2 - w0^2),
\\ and the ratio delta P/P_LL = -2 S0 L I_0(w0 L)/(w0 I_1(w0 L)) for a constant S0, divided by -2 S0 L/w0, at large w0 L.
\\ w0 = sqrt(8 a C_F) at alpha_s = 0.1 in SU(3) (a = alpha_s/(4 pi), C_F = 4/3).  Run: gp -q tower_ratio.gp > tower_ratio_gp.out
default(realprecision, 40);
w0 = sqrt(8 * (1/10)/(4*Pi) * 4/3);
print("w0 = ", w0);
{
  foreach([3/2, 3], k,
    my(NN = k*w0);
    my(e1 = intnum(L = 0, [oo, NN - w0], exp(-NN*L) * w0 * besseli(1, w0*L)/(2*L)) - (NN - sqrt(NN^2 - w0^2))/2);
    my(e2 = intnum(L = 0, [oo, NN - w0], exp(-NN*L) * besseli(0, w0*L)) - 1/sqrt(NN^2 - w0^2));
    printf("N = %s w0: transform of P_LL(x) minus P_LL(N) = %.3e;  transform of I_0 minus 1/sqrt(N^2 - w0^2) = %.3e\n", k, e1, e2));
  foreach([10, 100, 1000, 10000], y,
    my(L = y/w0);
    printf("w0 L = %d: (delta P/P_LL)/(-2 S0 L/w0) = %.12f\n", y, besseli(0, y)/besseli(1, y)));
}
quit;


==> anc/numbers/deposit/towerratio/tower_ratio.wl <==
(* tower_ratio.wl -- small-x behavior of delta P^+_tower / P^+_LL at fixed coupling (Sect. 6 of the paper).
   P^+_LL(N) = (N - Sqrt[N^2 - w0^2])/2 and delta P^+_tower(N) = -S(N)/Sqrt[N^2 - w0^2], with w0^2 = 8 a C_F.
   The x-space functions are the inverse Mellin transforms; with L = ln(1/x) the Mellin transform
   int_0^1 x^(N-1) f(x) dx is the Laplace transform in L.
   Route 1: exact inversion for a constant S, then the limit of the ratio divided by L.
   Route 2: the leading non-analytic terms at the branch point N = w0 (u = N - w0), with u^alpha <-> x^(-w0) L^(-alpha-1)/Gamma(-alpha),
            for S(N) = S0 + S1 u + S32 u^(3/2) (the form of S near w0: analytic plus a (N - w0)^(3/2) branch point).
   Run: wolfram -script tower_ratio.wl > tower_ratio_wl.out *)
iP = InverseLaplaceTransform[(s - Sqrt[s^2 - w0^2])/2, s, L];
iD = InverseLaplaceTransform[-S0/Sqrt[s^2 - w0^2], s, L];
Print["route 1: P_LL(x) = ", InputForm[iP], ";  delta P(x) for constant S0 = ", InputForm[iD]];
Print["route 1: check of the transforms at N = 3 w0, w0 = 1/2: ",
  N[{NIntegrate[Exp[-3/2 L] (iP /. w0 -> 1/2), {L, 0, Infinity}, WorkingPrecision -> 30] - (3/2 - Sqrt[9/4 - 1/4])/2,
     NIntegrate[Exp[-3/2 L] (iD /. {w0 -> 1/2, S0 -> 1}), {L, 0, Infinity}, WorkingPrecision -> 30] + 1/Sqrt[9/4 - 1/4]}, 5]];
lim1 = Limit[(iD/iP)/L, L -> Infinity, Assumptions -> w0 > 0];
Print["route 1: limit of (delta P/P_LL)/L at L -> infinity = ", InputForm[lim1]];
Print["route 1: (delta P/P_LL)/(-2 S0 L/w0) at w0 L = 10, 100, 1000, 10000: ",
  InputForm[N[Table[((iD/iP)/(-2 S0 L/w0)) /. L -> y/w0, {y, {10, 100, 1000, 10000}}], 12]]];
(* route 2 *)
PLL = (w0 + u - Sqrt[u] Sqrt[u + 2 w0])/2;
dP = -(S0 + S1 u + S32 u^(3/2))/(Sqrt[u] Sqrt[u + 2 w0]);
cP = Limit[(PLL - (w0 + u)/2)/Sqrt[u], u -> 0, Assumptions -> w0 > 0];
cD = Limit[dP Sqrt[u], u -> 0, Assumptions -> w0 > 0];
Print["route 2: coefficient of u^(1/2) in P_LL = ", InputForm[cP], ";  coefficient of u^(-1/2) in delta P = ", InputForm[cD]];
rat2 = Simplify[(cD/Gamma[1/2])/(cP/Gamma[-1/2]), w0 > 0];
Print["route 2: ratio of the leading x-space terms, divided by L = ", InputForm[rat2]];
Print["route 2: Sqrt[u] delta P expanded in v = Sqrt[u] (S1 and S32 enter from v^2 on, i.e. terms of delta P of order u^(1/2) and u, ",
  "which give x-space terms smaller by 1/L and 1/L^(3/2)): ", InputForm[Simplify[Normal[Series[dP Sqrt[u] /. u -> v^2, {v, 0, 3}]], w0 > 0]]];
Print["routes agree: ", Simplify[lim1 - rat2] === 0];


==> anc/numbers/deposit/towerratio/tower_ratio_gp.out <==
w0 = 0.2913462481578877521449028548807169073841
N = 3/2 w0: transform of P_LL(x) minus P_LL(N) = -9.957 e-60;  transform of I_0 minus 1/sqrt(N^2 - w0^2) = 0.e-57
N = 3 w0: transform of P_LL(x) minus P_LL(N) = 5.974 e-59;  transform of I_0 minus 1/sqrt(N^2 - w0^2) = 0.e-57
w0 L = 10: (delta P/P_LL)/(-2 S0 L/w0) = 1.054185308324
w0 L = 100: (delta P/P_LL)/(-2 S0 L/w0) = 1.005037880008
w0 L = 1000: (delta P/P_LL)/(-2 S0 L/w0) = 1.000500375375
w0 L = 10000: (delta P/P_LL)/(-2 S0 L/w0) = 1.000050003750


==> anc/numbers/deposit/towerratio/tower_ratio_wl.out <==
route 1: P_LL(x) = InputForm[(w0*BesselI[1, L*w0])/(2*L)];  delta P(x) for constant S0 = InputForm[-(S0*BesselI[0, L*w0])]
route 1: check of the transforms at N = 3 w0, w0 = 1/2: {-4.8028206712508841804955393783`2.0491077331647936*^-30, 3.143214957534675186387561488966`2.6478890803064306*^-28}
route 1: limit of (delta P/P_LL)/L at L -> infinity = InputForm[(-2*S0)/w0]
route 1: (delta P/P_LL)/(-2 S0 L/w0) at w0 L = 10, 100, 1000, 10000: InputForm[{1.05418530832368160994818979678230854606`12., 1.00503788000815684070383258786885374548`12., 1.00050037537549303310955831873909086739`12., 1.00005000375037504922718801290267262137`12.}]
route 2: coefficient of u^(1/2) in P_LL = InputForm[-(Sqrt[w0]/Sqrt[2])];  coefficient of u^(-1/2) in delta P = InputForm[-(S0/(Sqrt[2]*Sqrt[w0]))]
route 2: ratio of the leading x-space terms, divided by L = InputForm[(-2*S0)/w0]
route 2: Sqrt[u] delta P expanded in v = Sqrt[u] (S1 and S32 enter from v^2 on, i.e. terms of delta P of order u^(1/2) and u, which give x-space terms smaller by 1/L and 1/L^(3/2)): InputForm[(S0*(v^2 - 4*w0) - 4*(S1*v^2 + S32*(v^2)^(3/2))*w0)/(4*Sqrt[2]*w0^(3/2))]
routes agree: True


==> anc/numbers/deposit/xk/run_all.sh <==
#!/bin/bash
# x^k study (step 6a), clean rebuild of every output.  About 10 minutes on one core.
set -e
cd PROJECT/ma_a/xk_study
rm -f x01_coeffs.txt x11_tower_su3.txt
echo "== inputs (sha256)"
sha256sum ../dossier/papers/src2604/anc/Pqq3NSp.m ../dossier/papers/src2604/anc/Pqq3NSm.m \
  ../dossier/papers/src2604/anc/Pqq3NSpXto0.m ../dossier/papers/src2604/anc/Pqq3NSmXto0.m \
  ../dossier/papers/src2604/anc/Pqq3NSp_Fit.m ../dossier/papers/src2604/anc/Pqq3NSm_Fit.m \
  ../derive_iree/papers/src0403192/hepres.h ../dossier/papers/src2202/anc/xto0-DIS-ancillary.h \
  ../recheck/data.json ../round2/tests/t03b_data.pkl
wolfram -script x01_data_expand.wl > x01_data_expand.out 2>&1
grep -q '"done"' x01_data_expand.out
python3 -B x02_colour.py > x02_colour.out
python3 -B x03_data_check.py > /dev/null
python3 -B x04_relation.py > /dev/null
python3 -B x05_model_run.py > /dev/null
python3 -B x06_export_groups.py > /dev/null
gp -q x07_model_pari.gp < /dev/null > x07_model_pari.out 2>&1
python3 -B x07b_compare.py
python3 -B x08_lambda_scan.py > /dev/null
python3 -B x09_five_loop.py > /dev/null
wolfram -script x10_dkmv_largenc.wl > x10_dkmv_largenc.out 2>&1
gp -q x11_tower.gp < /dev/null > x11_tower.out 2>&1
python3 -B x12_tower_analysis.py > /dev/null
python3 -B x13_singularity.py > /dev/null
python3 -B x14_mutations.py > /dev/null
wolfram -script x15_convention_mutation.wl > x15_convention_mutation.out 2>&1
python3 -B x16_direct_pminus.py > /dev/null
wolfram -script x17_relation_wl.wl > x17_relation_wl.out 2>&1
python3 -B x18_mismatch_factor.py > /dev/null
echo "== programs and outputs (sha256)"
sha256sum x*.py x*.wl x*.gp xk_*.py xk_hpl.wl x*.out x*.json x01_coeffs.txt x11_tower_su3.txt
echo "run_all.sh finished"


==> anc/numbers/deposit/xk/x01_coeffs.txt <==
# name|k|j|coefficient of x^k ln^j x (InputForm); dFA = d_F^abcd d_A^abcd/N_R, dFF = d_F^abcd d_F^abcd/N_R, z2 = zeta_2
P0|0|0|2*cf
P0|1|0|2*cf
P0|2|0|4*cf
P0|3|0|4*cf
P0|4|0|4*cf
P0|5|0|4*cf
P0|6|0|4*cf
P1p|0|0|(302*ca*cf)/9 - 4*cf^2 - (44*cf*nf)/9 - 8*cf^2*z2
P1p|0|1|(22*ca*cf)/3 - 4*cf^2 - (4*cf*nf)/3
P1p|0|2|2*cf^2
P1p|1|0|(-106*ca*cf)/9 + 20*cf^2 + (4*cf*nf)/9 - 8*ca*cf*z2 + 8*cf^2*z2
P1p|1|1|(46*ca*cf)/3 - 20*cf^2 - (4*cf*nf)/3
P1p|1|2|4*ca*cf - 6*cf^2
P1p|2|0|(358*ca*cf)/9 - 20*cf^2 - (40*cf*nf)/9 - 16*cf^2*z2
P1p|2|1|(8*ca*cf)/3 + 24*cf^2 - (8*cf*nf)/3
P1p|2|2|8*cf^2
P1p|3|0|(98*ca*cf)/9 + (340*cf^2)/9 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1p|3|1|(112*ca*cf)/3 - (104*cf^2)/3 - (8*cf*nf)/3
P1p|3|2|8*ca*cf - 8*cf^2
P1p|4|0|(307*ca*cf)/6 - (385*cf^2)/9 - (40*cf*nf)/9 - 16*cf^2*z2
P1p|4|1|-14*ca*cf + 74*cf^2 - (8*cf*nf)/3
P1p|4|2|8*cf^2
P1p|5|0|(359*ca*cf)/50 + (10169*cf^2)/225 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1p|5|1|(238*ca*cf)/5 - (674*cf^2)/15 - (8*cf*nf)/3
P1p|5|2|8*ca*cf - 8*cf^2
P1p|6|0|(11947*ca*cf)/225 - (1166*cf^2)/25 - (40*cf*nf)/9 - 16*cf^2*z2
P1p|6|1|(-108*ca*cf)/5 + (484*cf^2)/5 - (8*cf*nf)/3
P1p|6|2|8*cf^2
P1m|0|0|(446*ca*cf)/9 - 36*cf^2 - (44*cf*nf)/9 - 8*ca*cf*z2 + 8*cf^2*z2
P1m|0|1|(46*ca*cf)/3 - 20*cf^2 - (4*cf*nf)/3
P1m|0|2|4*ca*cf - 6*cf^2
P1m|1|0|(-106*ca*cf)/9 + 20*cf^2 + (4*cf*nf)/9 - 8*cf^2*z2
P1m|1|1|(22*ca*cf)/3 - 4*cf^2 - (4*cf*nf)/3
P1m|1|2|2*cf^2
P1m|2|0|(178*ca*cf)/9 + 20*cf^2 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1m|2|1|(80*ca*cf)/3 - 24*cf^2 - (8*cf*nf)/3
P1m|2|2|8*ca*cf - 8*cf^2
P1m|3|0|(146*ca*cf)/3 - (340*cf^2)/9 - (40*cf*nf)/9 - 16*cf^2*z2
P1m|3|1|-8*ca*cf + 56*cf^2 - (8*cf*nf)/3
P1m|3|2|8*cf^2
P1m|4|0|(151*ca*cf)/18 + (385*cf^2)/9 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1m|4|1|(130*ca*cf)/3 - (122*cf^2)/3 - (8*cf*nf)/3
P1m|4|2|8*ca*cf - 8*cf^2
P1m|5|0|(23569*ca*cf)/450 - (10169*cf^2)/225 - (40*cf*nf)/9 - 16*cf^2*z2
P1m|5|1|(-274*ca*cf)/15 + (434*cf^2)/5 - (8*cf*nf)/3
P1m|5|2|8*cf^2
P1m|6|0|(1453*ca*cf)/225 + (1166*cf^2)/25 - (40*cf*nf)/9 - 16*ca*cf*z2 + 16*cf^2*z2
P1m|6|1|(764*ca*cf)/15 - (724*cf^2)/15 - (8*cf*nf)/3
P1m|6|2|8*ca*cf - 8*cf^2
P2p|0|0|(9737*ca^2*cf)/27 + (532*ca*cf^2)/9 - 62*cf^3 - (2474*ca*cf*nf)/27 - (325*cf^2*nf)/9 + (32*cf*nf^2)/9 - 112*ca^2*cf*z2 + (1304*ca*cf^2*z2)/9 - 308*cf^3*z2 + 8*ca*cf*nf*z2 + (160*cf^2*nf*z2)/9 + (162*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (648*cf^3*z2^2)/5 - 72*ca^2*cf*z3 + (808*ca*cf^2*z3)/3 - 192*cf^3*z3 - 16*ca*cf*nf*z3 + (32*cf^2*nf*z3)/3
P2p|0|1|(3934*ca^2*cf)/27 + (370*ca*cf^2)/9 - 30*cf^3 - (1268*ca*cf*nf)/27 - (88*cf^2*nf)/9 + (88*cf*nf^2)/27 - 92*ca^2*cf*z2 + 216*ca*cf^2*z2 - 192*cf^3*z2 + 8*ca*cf*nf*z2 + 48*ca*cf^2*z3 - 96*cf^3*z3
P2p|0|2|(121*ca^2*cf)/9 + (472*ca*cf^2)/9 + 4*cf^3 - (44*ca*cf*nf)/9 - (64*cf^2*nf)/9 + (4*cf*nf^2)/9 - 30*ca^2*cf*z2 + 96*ca*cf^2*z2 - 104*cf^3*z2
P2p|0|3|(22*ca*cf^2)/3 - 4*cf^3 - (4*cf^2*nf)/3
P2p|0|4|(2*cf^3)/3
P2p|1|0|(-7031*ca^2*cf)/27 + (2044*ca*cf^2)/9 - 46*cf^3 + (634*ca*cf*nf)/9 - (325*cf^2*nf)/9 - (112*cf*nf^2)/27 + (128*ca^2*cf*z2)/9 - (2504*ca*cf^2*z2)/9 + 364*cf^3*z2 + (40*ca*cf*nf*z2)/9 + (32*cf^2*nf*z2)/9 + (302*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (88*cf^3*z2^2)/5 + 216*ca^2*cf*z3 - (1496*ca*cf^2*z3)/3 + 192*cf^3*z3 - 32*ca*cf*nf*z3 + (128*cf^2*nf*z3)/3
P2p|1|1|(6874*ca^2*cf)/27 - (5662*ca*cf^2)/9 + 386*cf^3 - (620*ca*cf*nf)/27 + (232*cf^2*nf)/9 - (8*cf*nf^2)/27 + (100*ca^2*cf*z2)/3 - (680*ca*cf^2*z2)/3 + 192*cf^3*z2 + (8*ca*cf*nf*z2)/3 + (32*cf^2*nf*z2)/3 + 112*ca^2*cf*z3 - 336*ca*cf^2*z3 + 224*cf^3*z3
P2p|1|2|(115*ca^2*cf)/3 - 40*ca*cf^2 - 52*cf^3 - (100*ca*cf*nf)/9 + 16*cf^2*nf + (4*cf*nf^2)/9 + 14*ca^2*cf*z2 - 96*ca*cf^2*z2 + 104*cf^3*z2
P2p|1|3|(40*ca^2*cf)/9 - (14*ca*cf^2)/9 - 4*cf^3 - (16*ca*cf*nf)/9 + (20*cf^2*nf)/9
P2p|1|4|-(ca^2*cf) + 4*ca*cf^2 - (10*cf^3)/3
P2p|2|0|(1019*ca^2*cf)/9 + (122*ca*cf^2)/9 + 159*cf^3 - (1004*ca*cf*nf)/27 - (230*cf^2*nf)/9 - (16*cf*nf^2)/27 - 112*ca^2*cf*z2 + (1024*ca*cf^2*z2)/9 - 176*cf^3*z2 + 16*ca*cf*nf*z2 + (32*cf^2*nf*z2)/9 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - 144*ca^2*cf*z3 + (2120*ca*cf^2*z3)/3 - 720*cf^3*z3 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2p|2|1|(1679*ca^2*cf)/27 + 420*ca*cf^2 - 324*cf^3 - (1030*ca*cf*nf)/27 - 44*cf^2*nf + (80*cf*nf^2)/27 - 376*ca^2*cf*z2 + 1104*ca*cf^2*z2 - 1056*cf^3*z2 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2p|2|2|(-317*ca^2*cf)/18 + (1774*ca*cf^2)/9 - 32*cf^3 + (2*ca*cf*nf)/9 - (304*cf^2*nf)/9 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2p|2|3|(16*ca*cf^2)/3 + 48*cf^3 - (16*cf^2*nf)/3
P2p|2|4|(16*cf^3)/3
P2p|3|0|(-56117*ca^2*cf)/81 + (68402*ca*cf^2)/27 - (48595*cf^3)/27 + (1148*ca*cf*nf)/81 - (10294*cf^2*nf)/81 - (16*cf*nf^2)/27 + (1220*ca^2*cf*z2)/9 - (2800*ca*cf^2*z2)/3 + (8992*cf^3*z2)/9 + (16*ca*cf*nf*z2)/3 + (224*cf^2*nf*z2)/9 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + 1056*ca^2*cf*z3 - (9640*ca*cf^2*z3)/3 + 2320*cf^3*z3 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2p|3|1|(31445*ca^2*cf)/27 - (74144*ca*cf^2)/27 + (57604*cf^3)/27 - (3158*ca*cf*nf)/27 + (724*cf^2*nf)/9 + (80*cf*nf^2)/27 + 376*ca^2*cf*z2 - 1920*ca*cf^2*z2 + (5440*cf^3*z2)/3 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2p|3|2|(439*ca^2*cf)/18 + (2662*ca*cf^2)/9 - 376*cf^3 - (214*ca*cf*nf)/9 + (32*cf^2*nf)/3 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2p|3|3|(-160*ca^2*cf)/9 + (1456*ca*cf^2)/9 - (1552*cf^3)/9 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2p|3|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2p|4|0|(-85361*ca^2*cf)/648 + (334975*ca*cf^2)/648 - (34909*cf^3)/648 - (5719*ca*cf*nf)/108 + (131*cf^2*nf)/18 - (16*cf*nf^2)/27 - 582*ca^2*cf*z2 + (15734*ca*cf^2*z2)/9 - (13264*cf^3*z2)/9 + (344*ca*cf*nf*z2)/9 - (368*cf^2*nf*z2)/9 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - 244*ca^2*cf*z3 + (3920*ca*cf^2*z3)/3 - 1520*cf^3*z3 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2p|4|1|(-6421*ca^2*cf)/27 + (57137*ca*cf^2)/27 - (45742*cf^3)/27 - (145*ca*cf*nf)/18 - (4138*cf^2*nf)/27 + (80*cf*nf^2)/27 - 776*ca^2*cf*z2 + (7312*ca*cf^2*z2)/3 - (7168*cf^3*z2)/3 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2p|4|2|(-1043*ca^2*cf)/72 - (536*ca*cf^2)/9 + (3043*cf^3)/6 + (127*ca*cf*nf)/9 - (604*cf^2*nf)/9 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2p|4|3|-28*ca*cf^2 + 148*cf^3 - (16*cf^2*nf)/3
P2p|4|4|(16*cf^3)/3
P2p|5|0|(-388001801*ca^2*cf)/405000 + (3106469*ca*cf^2)/1000 - (788893697*cf^3)/405000 + (581123*ca*cf*nf)/40500 - (2577893*cf^2*nf)/20250 - (16*cf*nf^2)/27 + (156071*ca^2*cf*z2)/225 - (70118*ca*cf^2*z2)/25 + (571316*cf^3*z2)/225 - (376*ca*cf*nf*z2)/45 + (784*cf^2*nf*z2)/15 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + (7436*ca^2*cf*z3)/5 - (68528*ca*cf^2*z3)/15 + (16528*cf^3*z3)/5 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2p|5|1|(25552069*ca^2*cf)/13500 - (592592*ca*cf^2)/125 + (12476243*cf^3)/3375 - (65129*ca*cf*nf)/450 + (24626*cf^2*nf)/225 + (80*cf*nf^2)/27 + (1744*ca^2*cf*z2)/3 - (42352*ca*cf^2*z2)/15 + (7904*cf^3*z2)/3 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2p|5|2|(-102469*ca^2*cf)/600 + (229999*ca*cf^2)/225 - (458087*cf^3)/450 - (331*ca*cf*nf)/15 + (172*cf^2*nf)/45 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2p|5|3|(-1724*ca^2*cf)/45 + (1288*ca*cf^2)/5 - (11764*cf^3)/45 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2p|5|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2p|6|0|(-5496577*ca^2*cf)/11250 + (319020683*ca*cf^2)/202500 - (7849927*cf^3)/10125 - (998261*ca*cf*nf)/20250 - (49*cf^2*nf)/10125 - (16*cf*nf^2)/27 - (80884*ca^2*cf*z2)/75 + (779116*ca*cf^2*z2)/225 - (217616*cf^3*z2)/75 + (2176*ca*cf*nf*z2)/45 - (2752*cf^2*nf*z2)/45 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - (1448*ca^2*cf*z3)/5 + (23704*ca*cf^2*z3)/15 - (9424*cf^3*z3)/5 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2p|6|1|(-865387*ca^2*cf)/2250 + (1110377*ca*cf^2)/375 - (1649624*cf^3)/675 + (1673*ca*cf*nf)/225 - (45664*cf^2*nf)/225 + (80*cf*nf^2)/27 - (4792*ca^2*cf*z2)/5 + (9136*ca*cf^2*z2)/3 - (8992*cf^3*z2)/3 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2p|6|2|(5431*ca^2*cf)/450 - (16367*ca*cf^2)/45 + (232484*cf^3)/225 + (184*ca*cf*nf)/9 - (3704*cf^2*nf)/45 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2p|6|3|(-216*ca*cf^2)/5 + (968*cf^3)/5 - (16*cf^2*nf)/3
P2p|6|4|(16*cf^3)/3
P2m|0|0|(5333*ca^2*cf)/27 + (1516*ca*cf^2)/3 - 302*cf^3 - (3938*ca*cf*nf)/27 + (217*cf^2*nf)/3 + (32*cf*nf^2)/9 - (640*ca^2*cf*z2)/9 - (1736*ca*cf^2*z2)/9 + 204*cf^3*z2 + (232*ca*cf*nf*z2)/9 - (160*cf^2*nf*z2)/9 + (302*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (88*cf^3*z2^2)/5 + 216*ca^2*cf*z3 - (1496*ca*cf^2*z3)/3 + 192*cf^3*z3 - 32*ca*cf*nf*z3 + (128*cf^2*nf*z3)/3
P2m|0|1|(3442*ca^2*cf)/27 + (1850*ca*cf^2)/9 - 286*cf^3 - (2252*ca*cf*nf)/27 + (568*cf^2*nf)/9 + (88*cf*nf^2)/27 + (100*ca^2*cf*z2)/3 - (680*ca*cf^2*z2)/3 + 192*cf^3*z2 + (8*ca*cf*nf*z2)/3 + (32*cf^2*nf*z2)/3 + 112*ca^2*cf*z3 - 336*ca*cf^2*z3 + 224*cf^3*z3
P2m|0|2|81*ca^2*cf - (152*ca*cf^2)/3 - 60*cf^3 - (196*ca*cf*nf)/9 + (80*cf^2*nf)/3 + (4*cf*nf^2)/9 + 14*ca^2*cf*z2 - 96*ca*cf^2*z2 + 104*cf^3*z2
P2m|0|3|(40*ca^2*cf)/9 - (14*ca*cf^2)/9 - 4*cf^3 - (16*ca*cf*nf)/9 + (20*cf^2*nf)/9
P2m|0|4|-(ca^2*cf) + 4*ca*cf^2 - (10*cf^3)/3
P2m|1|0|(-8579*ca^2*cf)/27 + (2428*ca*cf^2)/9 + 98*cf^3 + (898*ca*cf*nf)/9 - (853*cf^2*nf)/9 - (112*cf*nf^2)/27 - 112*ca^2*cf*z2 + (2936*ca*cf^2*z2)/9 - 340*cf^3*z2 + 8*ca*cf*nf*z2 - (32*cf^2*nf*z2)/9 + (162*ca^2*cf*z2^2)/5 - (536*ca*cf^2*z2^2)/5 + (648*cf^3*z2^2)/5 - 72*ca^2*cf*z3 + (808*ca*cf^2*z3)/3 - 192*cf^3*z3 - 16*ca*cf*nf*z3 + (32*cf^2*nf*z3)/3
P2m|1|1|(-626*ca^2*cf)/27 + (1930*ca*cf^2)/9 - 190*cf^3 - (68*ca*cf*nf)/27 - (136*cf^2*nf)/9 - (8*cf*nf^2)/27 - 92*ca^2*cf*z2 + 216*ca*cf^2*z2 - 192*cf^3*z2 + 8*ca*cf*nf*z2 + 48*ca*cf^2*z3 - 96*cf^3*z3
P2m|1|2|(121*ca^2*cf)/9 - (344*ca*cf^2)/9 + 44*cf^3 - (44*ca*cf*nf)/9 + (32*cf^2*nf)/9 + (4*cf*nf^2)/9 - 30*ca^2*cf*z2 + 96*ca*cf^2*z2 - 104*cf^3*z2
P2m|1|3|(22*ca*cf^2)/3 - 4*cf^3 - (4*cf^2*nf)/3
P2m|1|4|(2*cf^3)/3
P2m|2|0|(-965*ca^2*cf)/9 + (9310*ca*cf^2)/9 - 1001*cf^3 - (380*ca*cf*nf)/27 - (646*cf^2*nf)/9 - (16*cf*nf^2)/27 - (956*ca^2*cf*z2)/9 - (1744*ca*cf^2*z2)/9 + 416*cf^3*z2 + (176*ca*cf*nf*z2)/9 - (32*cf^2*nf*z2)/9 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + 608*ca^2*cf*z3 - (5416*ca*cf^2*z3)/3 + 1296*cf^3*z3 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2m|2|1|(15197*ca^2*cf)/27 - (3712*ca*cf^2)/3 + 988*cf^3 - (2182*ca*cf*nf)/27 + (124*cf^2*nf)/3 + (80*cf*nf^2)/27 + (488*ca^2*cf*z2)/3 - (2944*ca*cf^2*z2)/3 + 960*cf^3*z2 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2m|2|2|(207*ca^2*cf)/2 - (10*ca*cf^2)/9 - 120*cf^3 - (230*ca*cf*nf)/9 + (160*cf^2*nf)/9 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2m|2|3|(32*ca^2*cf)/9 + (560*ca*cf^2)/9 - 80*cf^3 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2m|2|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2m|3|0|(6155*ca^2*cf)/81 - (3790*ca*cf^2)/81 + (23119*cf^3)/81 - (1436*ca*cf*nf)/27 + (206*cf^2*nf)/27 - (16*cf*nf^2)/27 - 304*ca^2*cf*z2 + (7040*ca*cf^2*z2)/9 - (6064*cf^3*z2)/9 + (272*ca*cf*nf*z2)/9 - (224*cf^2*nf*z2)/9 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - 208*ca^2*cf*z3 + (3272*ca*cf^2*z3)/3 - 1232*cf^3*z3 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2m|3|1|(-3481*ca^2*cf)/27 + (39596*ca*cf^2)/27 - (30172*cf^3)/27 - (178*ca*cf*nf)/9 - (3076*cf^2*nf)/27 + (80*cf*nf^2)/27 - 632*ca^2*cf*z2 + (5872*ca*cf^2*z2)/3 - (5728*cf^3*z2)/3 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2m|3|2|(-461*ca^2*cf)/18 + (958*ca*cf^2)/9 + (608*cf^3)/3 + (82*ca*cf*nf)/9 - (496*cf^2*nf)/9 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2m|3|3|-16*ca*cf^2 + 112*cf^3 - (16*cf^2*nf)/3
P2m|3|4|(16*cf^3)/3
P2m|4|0|(-582265*ca^2*cf)/648 + (217825*ca*cf^2)/72 - (432731*cf^3)/216 + (5039*ca*cf*nf)/324 - (21017*cf^2*nf)/162 - (16*cf*nf^2)/27 + (3839*ca^2*cf*z2)/9 - (5698*ca*cf^2*z2)/3 + (16084*cf^3*z2)/9 - (8*ca*cf*nf*z2)/3 + (368*cf^2*nf*z2)/9 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + 1308*ca^2*cf*z3 - (12016*ca*cf^2*z3)/3 + 2896*cf^3*z3 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2m|4|1|(171785*ca^2*cf)/108 - (105488*ca*cf^2)/27 + (82039*cf^3)/27 - (7219*ca*cf*nf)/54 + 98*cf^2*nf + (80*cf*nf^2)/27 + 496*ca^2*cf*z2 - 2448*ca*cf^2*z2 + (6880*cf^3*z2)/3 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2m|4|2|(-5543*ca^2*cf)/72 + (6055*ca*cf^2)/9 - (1415*cf^3)/2 - (205*ca*cf*nf)/9 + (20*cf^2*nf)/3 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2m|4|3|(-268*ca^2*cf)/9 + (1960*ca*cf^2)/9 - (2020*cf^3)/9 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2m|4|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P2m|5|0|(-127886497*ca^2*cf)/405000 + (426276191*ca*cf^2)/405000 - (33133481*cf^3)/81000 - (691819*ca*cf*nf)/13500 + (8743*cf^2*nf)/2250 - (16*cf*nf^2)/27 - (21078*ca^2*cf*z2)/25 + (198722*ca*cf^2*z2)/75 - (500048*cf^3*z2)/225 + (1976*ca*cf*nf*z2)/45 - (784*cf^2*nf*z2)/15 + (224*ca^2*cf*z2^2)/5 - (512*ca*cf^2*z2^2)/5 + (704*cf^3*z2^2)/5 - (1348*ca^2*cf*z3)/5 + (21904*ca*cf^2*z3)/15 - (8624*cf^3*z3)/5 - 32*ca*cf*nf*z3 + (64*cf^2*nf*z3)/3
P2m|5|1|(-361331*ca^2*cf)/1125 + (8755693*ca*cf^2)/3375 - (1429414*cf^3)/675 + (773*ca*cf*nf)/1350 - (122282*cf^2*nf)/675 + (80*cf*nf^2)/27 - (4392*ca^2*cf*z2)/5 + (8336*ca*cf^2*z2)/3 - (8192*cf^3*z2)/3 + 16*ca*cf*nf*z2 + 192*ca*cf^2*z3 - 384*cf^3*z3
P2m|5|2|(-2651*ca^2*cf)/1800 - (9752*ca*cf^2)/45 + (352193*cf^3)/450 + (53*ca*cf*nf)/3 - (3404*cf^2*nf)/45 + (8*cf*nf^2)/9 - 48*ca^2*cf*z2 + 144*ca*cf^2*z2 - 224*cf^3*z2
P2m|5|3|(-548*ca*cf^2)/15 + (868*cf^3)/5 - (16*cf^2*nf)/3
P2m|5|4|(16*cf^3)/3
P2m|6|0|(-49110947*ca^2*cf)/50625 + (4594091*ca*cf^2)/1500 - (92335034*cf^3)/50625 + (255619*ca*cf*nf)/20250 - (1253929*cf^2*nf)/10125 - (16*cf*nf^2)/27 + (69932*ca^2*cf*z2)/75 - (814112*ca*cf^2*z2)/225 + (80424*cf^3*z2)/25 - (64*ca*cf*nf*z2)/5 + (2752*cf^2*nf*z2)/45 + (544*ca^2*cf*z2^2)/5 - (592*ca*cf^2*z2^2)/5 - (416*cf^3*z2^2)/5 + (8136*ca^2*cf*z3)/5 - (75128*ca*cf^2*z3)/15 + (18128*cf^3*z3)/5 - 64*ca*cf*nf*z3 + (256*cf^2*nf*z3)/3
P2m|6|1|(14378047*ca^2*cf)/6750 - (18221134*ca*cf^2)/3375 + (14232518*cf^3)/3375 - (103301*ca*cf*nf)/675 + (79648*cf^2*nf)/675 + (80*cf*nf^2)/27 + 648*ca^2*cf*z2 - (15584*ca*cf^2*z2)/5 + (8704*cf^3*z2)/3 + (16*ca*cf*nf*z2)/3 + (64*cf^2*nf*z2)/3 + 256*ca^2*cf*z3 - 736*ca*cf^2*z3 + 448*cf^3*z3
P2m|6|2|(-114833*ca^2*cf)/450 + (300649*ca*cf^2)/225 - (291956*cf^3)/225 - (968*ca*cf*nf)/45 + (8*cf^2*nf)/5 + (8*cf*nf^2)/9 + 48*ca^2*cf*z2 - 272*ca*cf^2*z2 + 224*cf^3*z2
P2m|6|3|(-2024*ca^2*cf)/45 + (12992*ca*cf^2)/45 - (13064*cf^3)/45 - (32*ca*cf*nf)/9 + (16*cf^2*nf)/9
P2m|6|4|(-8*ca^2*cf)/3 + (40*ca*cf^2)/3 - (32*cf^3)/3
P3p|0|0|(283147*ca^3*cf)/81 + (235550*ca^2*cf^2)/81 - (3946*ca*cf^3)/3 - (142*cf^4)/3 - 64*dFA - (202565*ca^2*cf*nf)/162 - (40411*ca*cf^2*nf)/27 + (2410*cf^3*nf)/9 + 128*dFF*nf + (15167*ca*cf*nf^2)/162 + (9868*cf^2*nf^2)/81 - (64*cf*nf^3)/81 + (127100*ca^3*cf*z2)/9 - (4065824*ca^2*cf^2*z2)/81 + (132452*ca*cf^3*z2)/3 - (37388*cf^4*z2)/3 - (71488*dFA*z2)/3 + (6044*ca^2*cf*nf*z2)/9 - (68888*ca*cf^2*nf*z2)/81 + (5032*cf^3*nf*z2)/3 + (5440*dFF*nf*z2)/3 - (104*ca*cf*nf^2*z2)/3 + (1120*cf^2*nf^2*z2)/81 - (109142*ca^3*cf*z2^2)/45 + (77008*ca^2*cf^2*z2^2)/9 - (121052*ca*cf^3*z2^2)/15 + (20024*cf^4*z2^2)/5 + 4480*dFA*z2^2 - (1112*ca^2*cf*nf*z2^2)/45 + (3104*ca*cf^2*nf*z2^2)/45 - (3856*cf^3*nf*z2^2)/15 - (1344*dFF*nf*z2^2)/5 - (368*ca*cf*nf^2*z2^2)/45 + (512*cf^2*nf^2*z2^2)/45 - (74236*ca^3*cf*z2^3)/35 + (813352*ca^2*cf^2*z2^3)/105 - (44752*ca*cf^3*z2^3)/5 + (339008*cf^4*z2^3)/105 + (107232*dFA*z2^3)/35 - (1984*ca^2*cf*nf*z2^3)/105 - (15872*dFF*nf*z2^3)/35 - (45800*ca^3*cf*z3)/27 + (209900*ca^2*cf^2*z3)/27 - 6668*ca*cf^3*z3 - (3056*cf^4*z3)/3 - 3040*dFA*z3 - 256*ca^2*cf*nf*z3 - (21088*ca*cf^2*nf*z3)/27 + 1120*cf^3*nf*z3 + (3968*dFF*nf*z3)/3 + (512*ca*cf*nf^2*z3)/9 - (928*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 - (15080*ca^3*cf*z2*z3)/3 + (49696*ca^2*cf^2*z2*z3)/3 - (52816*ca*cf^3*z2*z3)/3 + 5920*cf^4*z2*z3 + 9664*dFA*z2*z3 + (352*ca^2*cf*nf*z2*z3)/3 - (640*ca*cf^2*nf*z2*z3)/3 + (256*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (32*ca^3*cf*z3^2)/3 + 540*ca^2*cf^2*z3^2 - 1928*ca*cf^3*z3^2 + 1984*cf^4*z3^2 + 800*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 - 1034*ca^3*cf*z5 + (7916*ca^2*cf^2*z5)/3 - 4036*ca*cf^3*z5 + (6920*cf^4*z5)/3 + 2160*dFA*z5 + (1592*ca^2*cf*nf*z5)/9 + (88*ca*cf^2*nf*z5)/3 - (304*cf^3*nf*z5)/3 - (1280*dFF*nf*z5)/3
P3p|0|1|(146482*ca^3*cf)/81 + (254225*ca^2*cf^2)/81 - (2761*ca*cf^3)/3 - 130*cf^4 - (64481*ca^2*cf*nf)/81 - (90538*ca*cf^2*nf)/81 + (500*cf^3*nf)/3 + (7561*ca*cf*nf^2)/81 + (7736*cf^2*nf^2)/81 - (64*cf*nf^3)/27 + (37580*ca^3*cf*z2)/9 - (149132*ca^2*cf^2*z2)/9 + (47312*ca*cf^3*z2)/3 - 6200*cf^4*z2 - 9984*dFA*z2 + (6104*ca^2*cf*nf*z2)/9 - (9584*ca*cf^2*nf*z2)/9 + (3592*cf^3*nf*z2)/3 - (304*ca*cf*nf^2*z2)/9 + (64*cf^2*nf^2*z2)/9 - (6736*ca^3*cf*z2^2)/5 + (80776*ca^2*cf^2*z2^2)/15 - (33952*ca*cf^3*z2^2)/5 + (17248*cf^4*z2^2)/5 + 2304*dFA*z2^2 + (112*ca^2*cf*nf*z2^2)/5 - (2896*ca*cf^2*nf*z2^2)/15 + (608*cf^3*nf*z2^2)/5 - 264*ca^3*cf*z3 + (8984*ca^2*cf^2*z3)/3 - (12448*ca*cf^3*z3)/3 - 944*cf^4*z3 - (32*ca^2*cf*nf*z3)/3 - (1328*ca*cf^2*nf*z3)/3 + (2080*cf^3*nf*z3)/3 + (32*ca*cf*nf^2*z3)/3 - 3280*ca^3*cf*z2*z3 + 11232*ca^2*cf^2*z2*z3 - 13248*ca*cf^3*z2*z3 + 6144*cf^4*z2*z3 + 6144*dFA*z2*z3 - 240*ca^2*cf^2*z5 - 960*ca*cf^3*z5 + 1920*cf^4*z5
P3p|0|2|(25003*ca^3*cf)/81 + (114740*ca^2*cf^2)/81 + 98*ca*cf^3 - 112*cf^4 - (1390*ca^2*cf*nf)/9 - (32968*ca*cf^2*nf)/81 - (170*cf^3*nf)/3 + (644*ca*cf*nf^2)/27 + (2144*cf^2*nf^2)/81 - (88*cf*nf^3)/81 + (866*ca^3*cf*z2)/3 - (12404*ca^2*cf^2*z2)/9 + (3032*ca*cf^3*z2)/3 - 1528*cf^4*z2 - 2112*dFA*z2 + (620*ca^2*cf*nf*z2)/3 - (4928*ca*cf^2*nf*z2)/9 + (1840*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/3 + (16*cf^2*nf^2*z2)/9 - 416*ca^3*cf*z2^2 + (9624*ca^2*cf^2*z2^2)/5 - (15944*ca*cf^3*z2^2)/5 + 2128*cf^4*z2^2 + 768*dFA*z2^2 + 32*ca^2*cf^2*z3 + (416*ca*cf^3*z3)/3 - 256*cf^4*z3 - 64*ca*cf^2*nf*z3 + (256*cf^3*nf*z3)/3
P3p|0|3|(1331*ca^3*cf)/81 + (6530*ca^2*cf^2)/27 + (10*ca*cf^3)/3 - (106*cf^4)/3 - (242*ca^2*cf*nf)/27 - (2092*ca*cf^2*nf)/27 - (16*cf^3*nf)/3 + (44*ca*cf*nf^2)/27 + (152*cf^2*nf^2)/27 - (8*cf*nf^3)/81 + (320*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 240*ca*cf^3*z2 - 64*cf^4*z2 - 256*dFA*z2 + 16*ca^2*cf*nf*z2 - 48*ca*cf^2*nf*z2 + 64*cf^3*nf*z2 + 48*ca*cf^3*z3 - (320*cf^4*z3)/3
P3p|0|4|(121*ca^2*cf^2)/9 + (170*ca*cf^3)/9 + (16*cf^4)/3 - (44*ca*cf^2*nf)/9 - (20*cf^3*nf)/9 + (4*cf^2*nf^2)/9 + 38*ca^3*cf*z2 - 140*ca^2*cf^2*z2 + 168*ca*cf^3*z2 - (248*cf^4*z2)/3 - 48*dFA*z2
P3p|0|5|(22*ca*cf^3)/9 - (4*cf^4)/3 - (4*cf^3*nf)/9
P3p|0|6|cf^4/9
P3p|1|0|(-185713*ca^3*cf)/81 - (312550*ca^2*cf^2)/81 + (36146*ca*cf^3)/3 - (18814*cf^4)/3 - (13952*dFA)/3 + (5675*ca^2*cf*nf)/18 + (70949*ca*cf^2*nf)/27 - (21542*cf^3*nf)/9 + 512*dFF*nf - (4601*ca*cf*nf^2)/162 - (13172*cf^2*nf^2)/81 + (32*cf*nf^3)/81 + (424012*ca^3*cf*z2)/81 - (1800256*ca^2*cf^2*z2)/81 + (88600*ca*cf^3*z2)/3 - (38596*cf^4*z2)/3 + (1120*dFA*z2)/3 - (63752*ca^2*cf*nf*z2)/81 + (239360*ca*cf^2*nf*z2)/81 - (7528*cf^3*nf*z2)/3 - (256*dFF*nf*z2)/3 + (2152*ca*cf*nf^2*z2)/81 - (3808*cf^2*nf^2*z2)/81 + (34246*ca^3*cf*z2^2)/45 - (7712*ca^2*cf^2*z2^2)/3 + (26608*ca*cf^3*z2^2)/5 - 4560*cf^4*z2^2 - (20128*dFA*z2^2)/15 - (436*ca^2*cf*nf*z2^2)/15 + (1984*ca*cf^2*nf*z2^2)/15 - (1072*cf^3*nf*z2^2)/5 - (3712*dFF*nf*z2^2)/15 - (80*ca*cf*nf^2*z2^2)/9 + (64*cf^2*nf^2*z2^2)/5 + (21148*ca^3*cf*z2^3)/45 - (274216*ca^2*cf^2*z2^3)/105 + (69808*ca*cf^3*z2^3)/15 - (71104*cf^4*z2^3)/35 - (70496*dFA*z2^3)/105 - (1984*ca^2*cf*nf*z2^3)/105 - (15872*dFF*nf*z2^3)/35 + (259792*ca^3*cf*z3)/27 - (818020*ca^2*cf^2*z3)/27 + (89632*ca*cf^3*z3)/3 - 10568*cf^4*z3 - (44480*dFA*z3)/3 - (4636*ca^2*cf*nf*z3)/9 + (3344*ca*cf^2*nf*z3)/27 + (3424*cf^3*nf*z3)/3 + (8512*dFF*nf*z3)/3 + (64*ca*cf*nf^2*z3)/3 - (544*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 + (6832*ca^3*cf*z2*z3)/3 - (31568*ca^2*cf^2*z2*z3)/3 + (43648*ca*cf^3*z2*z3)/3 - 6656*cf^4*z2*z3 + 4224*dFA*z2*z3 - 32*ca^2*cf*nf*z2*z3 + (800*ca*cf^2*nf*z2*z3)/3 - (832*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (3160*ca^3*cf*z3^2)/3 - 4284*ca^2*cf^2*z3^2 + 6152*ca*cf^3*z3^2 - 3008*cf^4*z3^2 + 160*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 - (91498*ca^3*cf*z5)/9 + (86812*ca^2*cf^2*z5)/3 - 28732*ca*cf^3*z5 + 13704*cf^4*z5 + (59216*dFA*z5)/3 + (3880*ca^2*cf*nf*z5)/9 - (1384*ca*cf^2*nf*z5)/3 - 208*cf^3*nf*z5 + (1280*dFF*nf*z5)/3
P3p|1|1|(316546*ca^3*cf)/81 - (1020287*ca^2*cf^2)/81 + 11093*ca*cf^3 - (9718*cf^4)/3 + 736*dFA - (10811*ca^2*cf*nf)/27 + (97846*ca*cf^2*nf)/81 - (2060*cf^3*nf)/3 + (4288*dFF*nf)/3 - (463*ca*cf*nf^2)/9 + (3064*cf^2*nf^2)/81 + (224*cf*nf^3)/81 + (9596*ca^3*cf*z2)/27 - (107404*ca^2*cf^2*z2)/27 + (12424*ca*cf^3*z2)/3 + (776*cf^4*z2)/3 + 768*dFA*z2 - (928*ca^2*cf*nf*z2)/27 + (13808*ca*cf^2*nf*z2)/27 - (632*cf^3*nf*z2)/3 + (1024*dFF*nf*z2)/3 - (112*ca*cf*nf^2*z2)/27 - (256*cf^2*nf^2*z2)/27 - (1172*ca^3*cf*z2^2)/15 - (5424*ca^2*cf^2*z2^2)/5 + (63832*ca*cf^3*z2^2)/15 - (43376*cf^4*z2^2)/15 + (11168*dFA*z2^2)/5 - (448*ca^2*cf*nf*z2^2)/9 + (448*ca*cf^2*nf*z2^2)/5 - (832*cf^3*nf*z2^2)/5 + (2048*dFF*nf*z2^2)/15 - (2320*ca^3*cf*z3)/9 + (33704*ca^2*cf^2*z3)/9 - (27928*ca*cf^3*z3)/3 + 5152*cf^4*z3 + 3904*dFA*z3 - (3544*ca^2*cf*nf*z3)/9 + (9200*ca*cf^2*nf*z3)/9 - (1952*cf^3*nf*z3)/3 - 640*dFF*nf*z3 + (128*ca*cf*nf^2*z3)/9 - (64*cf^2*nf^2*z3)/9 + 1456*ca^3*cf*z2*z3 - 7536*ca^2*cf^2*z2*z3 + 13088*ca*cf^3*z2*z3 - 7168*cf^4*z2*z3 - 384*dFA*z2*z3 - (3580*ca^3*cf*z5)/3 + 4096*ca^2*cf^2*z5 - 4112*ca*cf^3*z5 + 1760*cf^4*z5 - 4000*dFA*z5
P3p|1|2|(7229*ca^3*cf)/81 - (340*ca^2*cf^2)/9 - (2138*ca*cf^3)/3 + 432*cf^4 - 192*dFA + (1978*ca^2*cf*nf)/81 - (2404*ca*cf^2*nf)/9 + (1262*cf^3*nf)/3 + (100*ca*cf*nf^2)/81 + (32*cf^2*nf^2)/9 + (8*cf*nf^3)/81 + (1106*ca^3*cf*z2)/9 - 1044*ca^2*cf^2*z2 + (2768*ca*cf^3*z2)/3 + 344*cf^4*z2 + 128*dFA*z2 - (4*ca^2*cf*nf*z2)/9 + (688*ca*cf^2*nf*z2)/3 - (848*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/9 - (16*cf^2*nf^2*z2)/3 + (2776*ca^3*cf*z2^2)/15 - (4344*ca^2*cf^2*z2^2)/5 + (9736*ca*cf^3*z2^2)/5 - (7184*cf^4*z2^2)/5 - 256*dFA*z2^2 - (1136*ca^3*cf*z3)/3 + (4960*ca^2*cf^2*z3)/3 - (6304*ca*cf^3*z3)/3 + 768*cf^4*z3 - (304*ca^2*cf*nf*z3)/3 + (704*ca*cf^2*nf*z3)/3 - (320*cf^3*nf*z3)/3
P3p|1|3|(-8801*ca^3*cf)/81 + (47198*ca^2*cf^2)/81 - (6226*ca*cf^3)/9 + 98*cf^4 + (64*dFA)/3 - (1318*ca^2*cf*nf)/81 - (340*ca*cf^2*nf)/81 + (352*cf^3*nf)/9 + (308*ca*cf*nf^2)/81 - (472*cf^2*nf^2)/81 - (8*cf*nf^3)/81 - (992*ca^3*cf*z2)/9 + (2776*ca^2*cf^2*z2)/9 - 432*ca*cf^3*z2 + 256*cf^4*z2 - (16*ca^2*cf*nf*z2)/9 + (368*ca*cf^2*nf*z2)/9 - (128*cf^3*nf*z2)/3 - (256*ca^3*cf*z3)/3 + (1280*ca^2*cf^2*z3)/3 - (2096*ca*cf^3*z3)/3 + (1088*cf^4*z3)/3
P3p|1|4|-24*ca^3*cf + 95*ca^2*cf^2 - (862*ca*cf^3)/9 + 32*cf^4 - (32*dFA)/3 - (2*ca^2*cf*nf)/3 - (44*ca*cf^2*nf)/9 + (52*cf^3*nf)/9 + (4*ca*cf*nf^2)/9 - (4*cf^2*nf^2)/9 - 30*ca^3*cf*z2 + 132*ca^2*cf^2*z2 - (656*ca*cf^3*z2)/3 + (376*cf^4*z2)/3 + 16*dFA*z2
P3p|1|5|(-8*ca^3*cf)/15 + (104*ca^2*cf^2)/15 - (586*ca*cf^3)/45 + (92*cf^4)/15 + (8*ca^2*cf*nf)/15 - (32*ca*cf^2*nf)/15 + (76*cf^3*nf)/45
P3p|1|6|(4*ca^3*cf)/15 - (8*ca^2*cf^2)/9 + (44*ca*cf^3)/45 - (19*cf^4)/45
P3p|2|0|(-9523*ca^3*cf)/18 + (2772485*ca^2*cf^2)/648 + (319*ca*cf^3)/2 - 2703*cf^4 - 1252*dFA + (30733*ca^2*cf*nf)/162 - (15850*ca*cf^2*nf)/9 + (5321*cf^3*nf)/9 + 56*dFF*nf - (79*ca*cf*nf^2)/9 + (5900*cf^2*nf^2)/81 - (32*cf*nf^3)/81 - (32597*ca^3*cf*z2)/3 + (3652169*ca^2*cf^2*z2)/81 - (192140*ca*cf^3*z2)/3 + 26536*cf^4*z2 - (5656*dFA*z2)/3 + (8360*ca^2*cf*nf*z2)/9 - (167296*ca*cf^2*nf*z2)/81 + 1856*cf^3*nf*z2 - (256*dFF*nf*z2)/3 - (296*ca*cf*nf^2*z2)/9 + (3392*cf^2*nf^2*z2)/81 - (75991*ca^3*cf*z2^2)/45 + (628408*ca^2*cf^2*z2^2)/45 - (382384*ca*cf^3*z2^2)/15 + 14656*cf^4*z2^2 - 1880*dFA*z2^2 + (11012*ca^2*cf*nf*z2^2)/45 - (9736*ca*cf^2*nf*z2^2)/9 + (11728*cf^3*nf*z2^2)/15 - (1856*dFF*nf*z2^2)/5 - (736*ca*cf*nf^2*z2^2)/45 + (1024*cf^2*nf^2*z2^2)/45 - (1462976*ca^3*cf*z2^3)/315 + (566816*ca^2*cf^2*z2^3)/35 - (136224*ca*cf^3*z2^3)/7 + (297152*cf^4*z2^3)/35 + (699904*dFA*z2^3)/105 - (44131*ca^3*cf*z3)/27 + (335362*ca^2*cf^2*z3)/27 - (52244*ca*cf^3*z3)/3 + 5144*cf^4*z3 - (2480*dFA*z3)/3 - 532*ca^2*cf*nf*z3 - (29504*ca*cf^2*nf*z3)/27 + 1760*cf^3*nf*z3 - (1472*dFF*nf*z3)/3 + (640*ca*cf*nf^2*z3)/9 - (992*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 - 13952*ca^3*cf*z2*z3 + (141376*ca^2*cf^2*z2*z3)/3 - (171328*ca*cf^3*z2*z3)/3 + 27264*cf^4*z2*z3 + 30208*dFA*z2*z3 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 - (9412*ca^3*cf*z5)/9 + 1464*ca^2*cf^2*z5 - 3208*ca*cf^3*z5 + 3120*cf^4*z5 + (14240*dFA*z5)/3 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3
P3p|2|1|(9082*ca^3*cf)/27 + (26565*ca^2*cf^2)/4 - (39985*ca*cf^3)/3 + 6720*cf^4 + 736*dFA - (35977*ca^2*cf*nf)/81 - (5102*ca*cf^2*nf)/9 + (988*cf^3*nf)/3 - 480*dFF*nf + (3920*ca*cf*nf^2)/81 + (284*cf^2*nf^2)/9 + (32*cf*nf^3)/81 - (51872*ca^3*cf*z2)/9 + 18724*ca^2*cf^2*z2 - 24440*ca*cf^3*z2 + 7816*cf^4*z2 + 968*dFA*z2 + (11368*ca^2*cf*nf*z2)/9 - (8800*ca*cf^2*nf*z2)/3 + 2784*cf^3*nf*z2 - 576*dFF*nf*z2 - (368*ca*cf*nf^2*z2)/9 + (64*cf^2*nf^2*z2)/3 - (65372*ca^3*cf*z2^2)/15 + (269912*ca^2*cf^2*z2^2)/15 - (381808*ca*cf^3*z2^2)/15 + (70848*cf^4*z2^2)/5 + (60576*dFA*z2^2)/5 + (992*ca^2*cf*nf*z2^2)/15 - (7328*ca*cf^2*nf*z2^2)/15 + (4672*cf^3*nf*z2^2)/15 + 6*ca^3*cf*z3 + (1756*ca^2*cf^2*z3)/3 + 4944*ca*cf^3*z3 - 9584*cf^4*z3 + 2496*dFA*z3 + (664*ca^2*cf*nf*z3)/3 - (5344*ca*cf^2*nf*z3)/3 + 1952*cf^3*nf*z3 - 512*dFF*nf*z3 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3p|2|2|(-46375*ca^3*cf)/324 + (585161*ca^2*cf^2)/324 + (2206*ca*cf^3)/3 - 267*cf^4 - 104*dFA + (167*ca^2*cf*nf)/18 - (60595*ca*cf^2*nf)/81 - 24*cf^3*nf + 112*dFF*nf + (394*ca*cf*nf^2)/27 + (3344*cf^2*nf^2)/81 - (80*cf*nf^3)/81 - (5918*ca^3*cf*z2)/3 + (33278*ca^2*cf^2*z2)/9 - (3008*ca*cf^3*z2)/3 - 4184*cf^4*z2 + 1032*dFA*z2 + 424*ca^2*cf*nf*z2 - (9784*ca*cf^2*nf*z2)/9 + (3776*cf^3*nf*z2)/3 + 64*dFF*nf*z2 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 1200*ca^3*cf*z2^2 + (24176*ca^2*cf^2*z2^2)/5 - (32544*ca*cf^3*z2^2)/5 + (20608*cf^4*z2^2)/5 + 2304*dFA*z2^2 - 592*ca^2*cf^2*z3 + (14336*ca*cf^3*z3)/3 - 6720*cf^4*z3 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3
P3p|2|3|(-4313*ca^3*cf)/81 + (4748*ca^2*cf^2)/27 + (12032*ca*cf^3)/9 - (2368*cf^4)/3 + (584*ca^2*cf*nf)/27 - (4240*ca*cf^2*nf)/27 - (1280*cf^3*nf)/9 - (32*ca*cf*nf^2)/27 + (464*cf^2*nf^2)/27 - (16*cf*nf^3)/81 + (1184*ca^3*cf*z2)/3 - (5272*ca^2*cf^2*z2)/3 + 2768*ca*cf^3*z2 - 2624*cf^4*z2 - 1344*dFA*z2 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3p|2|4|(-206*ca^2*cf^2)/9 + (1984*ca*cf^3)/9 + 32*cf^4 - (8*ca*cf^2*nf)/9 - (448*cf^3*nf)/9 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3p|2|5|(32*ca*cf^3)/9 + 32*cf^4 - (32*cf^3*nf)/9
P3p|2|6|(16*cf^4)/9
P3p|3|0|(199506857*ca^3*cf)/8748 - (58767199*ca^2*cf^2)/648 + (188532443*ca*cf^3)/1458 - (48150425*cf^4)/729 - (10952890*dFA)/729 + (1722955*ca^2*cf*nf)/4374 - (1840544*ca*cf^2*nf)/729 + (380603*cf^3*nf)/243 + (2771176*dFF*nf)/729 + (19301*ca*cf*nf^2)/729 - (4492*cf^2*nf^2)/729 - (32*cf*nf^3)/81 + (6943298*ca^3*cf*z2)/243 - (2858773*ca^2*cf^2*z2)/27 + (10666384*ca*cf^3*z2)/81 - (170848*cf^4*z2)/3 - (5417920*dFA*z2)/81 - (168484*ca^2*cf*nf*z2)/81 + (227032*ca*cf^2*nf*z2)/27 - (555632*cf^3*nf*z2)/81 + (9920*dFF*nf*z2)/27 + (4712*ca*cf*nf^2*z2)/81 - (4000*cf^2*nf^2*z2)/27 + (447637*ca^3*cf*z2^2)/27 - (2977168*ca^2*cf^2*z2^2)/45 + (4479632*ca*cf^3*z2^2)/45 - (173344*cf^4*z2^2)/3 - (444136*dFA*z2^2)/45 - (56332*ca^2*cf*nf*z2^2)/135 + (13096*ca*cf^2*nf*z2^2)/15 - (30992*cf^3*nf*z2^2)/45 + (22336*dFF*nf*z2^2)/45 - (160*ca*cf*nf^2*z2^2)/9 + (128*cf^2*nf^2*z2^2)/5 + (8448*ca^3*cf*z2^3)/35 - (383392*ca^2*cf^2*z2^3)/105 + (746528*ca*cf^3*z2^3)/105 - (207808*cf^4*z2^3)/105 - (15872*dFA*z2^3)/35 + (9161*ca^3*cf*z3)/9 + (120466*ca^2*cf^2*z3)/9 - (1650860*ca*cf^3*z3)/27 + (1489256*cf^4*z3)/27 + (129344*dFA*z3)/3 - (254540*ca^2*cf*nf*z3)/81 + (57520*ca*cf^2*nf*z3)/9 - (80992*cf^3*nf*z3)/27 - (44992*dFF*nf*z3)/27 + (2752*ca*cf*nf^2*z3)/27 - (800*cf^2*nf^2*z3)/9 + (64*cf*nf^3*z3)/27 + (34864*ca^3*cf*z2*z3)/3 - (177952*ca^2*cf^2*z2*z3)/3 + (265792*ca*cf^3*z2*z3)/3 - (115712*cf^4*z2*z3)/3 + 20096*dFA*z2*z3 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 - (78316*ca^3*cf*z5)/9 + (48472*ca^2*cf^2*z5)/3 + 21720*ca*cf^3*z5 - (90224*cf^4*z5)/3 - (121120*dFA*z5)/3 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3
P3p|3|1|(19847977*ca^3*cf)/1458 - (12027047*ca^2*cf^2)/324 + (9592411*ca*cf^3)/243 - (920644*cf^4)/81 - (6946036*dFA)/243 - (2016617*ca^2*cf*nf)/729 + (1498714*ca*cf^2*nf)/243 - (1319740*cf^3*nf)/243 - (130240*dFF*nf)/243 + (19520*ca*cf*nf^2)/243 - (44*cf^2*nf^2)/243 + (32*cf*nf^3)/81 + (387530*ca^3*cf*z2)/81 - (292480*ca^2*cf^2*z2)/9 + (320080*ca*cf^3*z2)/9 - (75688*cf^4*z2)/27 + (475208*dFA*z2)/27 - (85024*ca^2*cf*nf*z2)/81 + (16928*ca*cf^2*nf*z2)/3 - (129856*cf^3*nf*z2)/27 - (32192*dFF*nf*z2)/27 - (16*ca*cf*nf^2*z2)/9 - (1280*cf^2*nf^2*z2)/27 + (15636*ca^3*cf*z2^2)/5 - (243512*ca^2*cf^2*z2^2)/15 + (194688*ca*cf^3*z2^2)/5 - (435424*cf^4*z2^2)/15 - (24224*dFA*z2^2)/5 - (2944*ca^2*cf*nf*z2^2)/45 + (896*ca*cf^2*nf*z2^2)/15 - (1408*cf^3*nf*z2^2)/5 + (4096*dFF*nf*z2^2)/15 + (76682*ca^3*cf*z3)/27 - (56740*ca^2*cf^2*z3)/9 + (19600*ca*cf^3*z3)/9 - (848*cf^4*z3)/9 + (99776*dFA*z3)/9 - (30616*ca^2*cf*nf*z3)/27 + (18112*ca*cf^2*nf*z3)/9 - (5920*cf^3*nf*z3)/9 + (7936*dFF*nf*z3)/9 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3p|3|2|(-3427517*ca^3*cf)/972 + (1967071*ca^2*cf^2)/108 - (695302*ca*cf^3)/27 + (350467*cf^4)/27 + (1218136*dFA)/81 - (633*ca^2*cf*nf)/2 - (25229*ca*cf^2*nf)/27 + (89432*cf^3*nf)/81 - (2672*dFF*nf)/27 + (2974*ca*cf*nf^2)/81 + (976*cf^2*nf^2)/81 - (80*cf*nf^3)/81 - (65360*ca^3*cf*z2)/27 + (61406*ca^2*cf^2*z2)/9 - (49760*ca*cf^3*z2)/3 + (130088*cf^4*z2)/9 + (80728*dFA*z2)/9 - (3808*ca^2*cf*nf*z2)/27 + (10456*ca*cf^2*nf*z2)/9 - (7840*cf^3*nf*z2)/9 + (3520*dFF*nf*z2)/9 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - 80*ca^3*cf*z2^2 - (624*ca^2*cf^2*z2^2)/5 + (12576*ca*cf^3*z2^2)/5 - (11392*cf^4*z2^2)/5 - (5360*ca^3*cf*z3)/9 + (19760*ca^2*cf^2*z3)/3 - 12992*ca*cf^3*z3 + 6080*cf^4*z3 - (11648*dFA*z3)/3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3
P3p|3|3|(26*ca^3*cf)/3 + (167428*ca^2*cf^2)/81 - (180604*ca*cf^3)/81 - (3832*cf^4)/9 - (44248*dFA)/27 + (20876*ca^2*cf*nf)/243 - (58120*ca*cf^2*nf)/81 + (55136*cf^3*nf)/81 + (11776*dFF*nf)/81 + (496*ca*cf*nf^2)/81 + (16*cf^2*nf^2)/9 - (16*cf*nf^3)/81 - (17368*ca^3*cf*z2)/27 + (27320*ca^2*cf^2*z2)/9 - (62800*ca*cf^3*z2)/9 + (14720*cf^4*z2)/3 - (256*dFA*z2)/9 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3p|3|4|(-29015*ca^3*cf)/162 + (24080*ca^2*cf^2)/27 - (19016*ca*cf^3)/27 - (4120*cf^4)/27 - (8260*dFA)/27 + (1678*ca^2*cf*nf)/81 - (368*ca*cf^2*nf)/3 + (928*cf^3*nf)/9 - (544*dFF*nf)/27 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3p|3|5|(568*ca^3*cf)/135 - (548*ca^2*cf^2)/45 + (1064*ca*cf^3)/15 - (608*cf^4)/9 - (160*dFA)/9 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3p|3|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3p|4|0|(-740544107*ca^3*cf)/62208 + (2681415481*ca^2*cf^2)/41472 - (1479059905*ca*cf^3)/15552 + (1944828169*cf^4)/46656 - (33789475*dFA)/1296 + (65555633*ca^2*cf*nf)/46656 - (117733157*ca*cf^2*nf)/23328 + (18765583*cf^3*nf)/5832 - (11519*dFF*nf)/54 - (94271*ca*cf*nf^2)/5832 + (212801*cf^2*nf^2)/2916 - (32*cf*nf^3)/81 - (54160045*ca^3*cf*z2)/1296 + (240823915*ca^2*cf^2*z2)/1296 - (88895485*ca*cf^3*z2)/324 + (2278895*cf^4*z2)/18 - (114293*dFA*z2)/18 + (197915*ca^2*cf*nf*z2)/54 - (842299*ca*cf^2*nf*z2)/81 + (216874*cf^3*nf*z2)/27 - (3704*dFF*nf*z2)/27 - (2518*ca*cf*nf^2*z2)/27 + (12352*cf^2*nf^2*z2)/81 - (10084211*ca^3*cf*z2^2)/540 + (735980*ca^2*cf^2*z2^2)/9 - (1743109*ca*cf^3*z2^2)/15 + (2441426*cf^4*z2^2)/45 + (1073746*dFA*z2^2)/45 + (91586*ca^2*cf*nf*z2^2)/135 - (25276*ca*cf^2*nf*z2^2)/9 + (103784*cf^3*nf*z2^2)/45 - (27104*dFF*nf*z2^2)/45 - (736*ca*cf*nf^2*z2^2)/45 + (1024*cf^2*nf^2*z2^2)/45 - (1462976*ca^3*cf*z2^3)/315 + (566816*ca^2*cf^2*z2^3)/35 - (136224*ca*cf^3*z2^3)/7 + (297152*cf^4*z2^3)/35 + (699904*dFA*z2^3)/105 - (108035*ca^3*cf*z3)/72 + (136951*ca^2*cf^2*z3)/27 + (58691*ca*cf^3*z3)/9 - (424535*cf^4*z3)/27 + (158420*dFA*z3)/9 - (4403*ca^2*cf*nf*z3)/9 - (20198*ca*cf^2*nf*z3)/9 + (90040*cf^3*nf*z3)/27 - (8536*dFF*nf*z3)/9 + (640*ca*cf*nf^2*z3)/9 - (592*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 - (99976*ca^3*cf*z2*z3)/3 + (336496*ca^2*cf^2*z2*z3)/3 - (400928*ca*cf^3*z2*z3)/3 + (191552*cf^4*z2*z3)/3 + 68928*dFA*z2*z3 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 - (112*ca^3*cf*z5)/9 - 1236*ca^2*cf^2*z5 - 3708*ca*cf^3*z5 + (17560*cf^4*z5)/3 + (9440*dFA*z5)/3 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3
P3p|4|1|(-6826499*ca^3*cf)/3888 + (937143605*ca^2*cf^2)/31104 - (122919289*ca*cf^3)/1944 + (155030941*cf^4)/3888 + (585521*dFA)/108 + (392437*ca^2*cf*nf)/1296 - (1560847*ca*cf^2*nf)/324 + (1672229*cf^3*nf)/486 - 405*dFF*nf + (39607*ca*cf*nf^2)/972 + (7343*cf^2*nf^2)/81 + (32*cf*nf^3)/81 - (464620*ca^3*cf*z2)/27 + (879371*ca^2*cf^2*z2)/18 - (1217516*ca*cf^3*z2)/27 + (150659*cf^4*z2)/27 + (74447*dFA*z2)/3 + (7561*ca^2*cf*nf*z2)/3 - (65780*ca*cf^2*nf*z2)/9 + (20512*cf^3*nf*z2)/3 - (2408*dFF*nf*z2)/3 - (1304*ca*cf*nf^2*z2)/27 + (1376*cf^2*nf^2*z2)/27 - (408446*ca^3*cf*z2^2)/45 + (591472*ca^2*cf^2*z2^2)/15 - (290336*ca*cf^3*z2^2)/5 + (163808*cf^4*z2^2)/5 + (324208*dFA*z2^2)/15 + (992*ca^2*cf*nf*z2^2)/15 - (7328*ca*cf^2*nf*z2^2)/15 + (4672*cf^3*nf*z2^2)/15 + (4631*ca^3*cf*z3)/6 - (157717*ca^2*cf^2*z3)/9 + 65914*ca*cf^3*z3 - (558356*cf^4*z3)/9 + (8288*dFA*z3)/3 + (5392*ca^2*cf*nf*z3)/9 - (29032*ca*cf^2*nf*z3)/9 + (25168*cf^3*nf*z3)/9 - (736*dFF*nf*z3)/3 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3p|4|2|(48985*ca^3*cf)/2592 - (42861961*ca^2*cf^2)/5184 + (11507651*ca*cf^3)/324 - (15181253*cf^4)/648 + (2519*dFA)/9 + (40021*ca^2*cf*nf)/144 - (91642*ca*cf^2*nf)/81 - (99199*cf^3*nf)/81 + (386*dFF*nf)/3 - (737*ca*cf*nf^2)/54 + (3218*cf^2*nf^2)/27 - (80*cf*nf^3)/81 + (46957*ca^3*cf*z2)/18 - (118753*ca^2*cf^2*z2)/6 + (408116*ca*cf^3*z2)/9 - (341276*cf^4*z2)/9 - (30434*dFA*z2)/3 + (5366*ca^2*cf*nf*z2)/9 - (14384*ca*cf^2*nf*z2)/9 + 1792*cf^3*nf*z2 + (592*dFF*nf*z2)/3 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 1200*ca^3*cf*z2^2 + (24176*ca^2*cf^2*z2^2)/5 - (32544*ca*cf^3*z2^2)/5 + (20608*cf^4*z2^2)/5 + 2304*dFA*z2^2 - 1992*ca^2*cf^2*z3 + (37736*ca*cf^3*z3)/3 - (50560*cf^4*z3)/3 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3
P3p|4|3|(-21329*ca^3*cf)/648 - (1212991*ca^2*cf^2)/1296 + (104905*ca*cf^3)/27 - (231995*cf^4)/324 + (509*ca^2*cf*nf)/27 + (31325*ca*cf^2*nf)/162 - (69685*cf^3*nf)/81 - (596*ca*cf*nf^2)/81 + (764*cf^2*nf^2)/27 - (16*cf*nf^3)/81 + (9952*ca^3*cf*z2)/9 - 5024*ca^2*cf^2*z2 + (76312*ca*cf^3*z2)/9 - (66016*cf^4*z2)/9 - (7232*dFA*z2)/3 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3p|4|4|(-161*ca^2*cf^2)/54 - (8648*ca*cf^3)/27 + (32119*cf^4)/27 + (676*ca*cf^2*nf)/27 - (1048*cf^3*nf)/9 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3p|4|5|(-56*ca*cf^3)/3 + (296*cf^4)/3 - (32*cf^3*nf)/9
P3p|4|6|(16*cf^4)/9
P3p|5|0|(13994749243411*ca^3*cf)/218700000 - (159359412938903*ca^2*cf^2)/648000000 + (59354005648757*ca*cf^3)/182250000 - (111364357384289*cf^4)/729000000 - (23896482999577*dFA)/364500000 - (354720642097*ca^2*cf*nf)/437400000 + (161090875643*ca*cf^2*nf)/72900000 - (2010260774*cf^3*nf)/759375 + (461048923*dFF*nf)/91125 + (249279323*ca*cf*nf^2)/3645000 - (183310313*cf^2*nf^2)/1822500 - (32*cf*nf^3)/81 + (94018705549*ca^3*cf*z2)/1215000 - (76956758711*ca^2*cf^2*z2)/270000 + (22895127823*ca*cf^3*z2)/67500 - (13253820511*cf^4*z2)/101250 - (6952407061*dFA*z2)/50625 - (102112243*ca^2*cf*nf*z2)/20250 + (61973762*ca*cf^2*nf*z2)/3375 - (16343248*cf^3*nf*z2)/1125 + (297464*dFF*nf*z2)/1125 + (186098*ca*cf*nf^2*z2)/2025 - (443272*cf^2*nf^2*z2)/2025 + (392971703*ca^3*cf*z2^2)/13500 - (142281692*ca^2*cf^2*z2^2)/1125 + (228975703*ca*cf^3*z2^2)/1125 - (133773434*cf^4*z2^2)/1125 - (20890786*dFA*z2^2)/1125 - (1685626*ca^2*cf*nf*z2^2)/3375 + (90428*ca*cf^2*nf*z2^2)/75 - (266456*cf^3*nf*z2^2)/225 + (908512*dFF*nf*z2^2)/1125 - (160*ca*cf*nf^2*z2^2)/9 + (128*cf^2*nf^2*z2^2)/5 + (8448*ca^3*cf*z2^3)/35 - (383392*ca^2*cf^2*z2^3)/105 + (746528*ca*cf^3*z2^3)/105 - (207808*cf^4*z2^3)/105 - (15872*dFA*z2^3)/35 - (1309621369*ca^3*cf*z3)/81000 + (248852341*ca^2*cf^2*z3)/3375 - (152851261*ca*cf^3*z3)/1125 + (11996957*cf^4*z3)/135 + (316596694*dFA*z3)/3375 - (31763353*ca^2*cf*nf*z3)/10125 + (4117582*ca*cf^2*nf*z3)/675 - (1954496*cf^3*nf*z3)/675 - (6534824*dFF*nf*z3)/3375 + (11296*ca*cf*nf^2*z3)/135 - (1168*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 + (142336*ca^3*cf*z2*z3)/9 - (244592*ca^2*cf^2*z2*z3)/3 + (1841248*ca*cf^3*z2*z3)/15 - (267072*cf^4*z2*z3)/5 + (428672*dFA*z2*z3)/15 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 - (439544*ca^3*cf*z5)/45 + (243844*ca^2*cf^2*z5)/15 + (524068*ca*cf^3*z5)/15 - (638104*cf^4*z5)/15 - (905312*dFA*z5)/15 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3
P3p|5|1|(3075792593849*ca^3*cf)/145800000 - (1947500716561*ca^2*cf^2)/32400000 + (672181206487*ca*cf^3)/12150000 - (22831693003*cf^4)/12150000 - (246753651443*dFA)/6075000 - (33092958583*ca^2*cf*nf)/7290000 + (6790110593*ca*cf^2*nf)/607500 - (976229513*cf^3*nf)/101250 - (207700679*dFF*nf)/151875 + (11503691*ca*cf*nf^2)/121500 - (318887*cf^2*nf^2)/30375 + (32*cf*nf^3)/81 - (18501877*ca^3*cf*z2)/8100 - (73463531*ca^2*cf^2*z2)/6750 + (14170552*ca*cf^3*z2)/3375 + (64734823*cf^4*z2)/3375 + (31816001*dFA*z2)/675 - (14920337*ca^2*cf*nf*z2)/10125 + (980936*ca*cf^2*nf*z2)/135 - (4240432*cf^3*nf*z2)/675 - (4818856*dFF*nf*z2)/3375 + (376*ca*cf*nf^2*z2)/135 - (1280*cf^2*nf^2*z2)/27 + (1106218*ca^3*cf*z2^2)/225 - (1859152*ca^2*cf^2*z2^2)/75 + (1431576*ca*cf^3*z2^2)/25 - (629744*cf^4*z2^2)/15 - (588368*dFA*z2^2)/75 - (2944*ca^2*cf*nf*z2^2)/45 + (896*ca*cf^2*nf*z2^2)/15 - (1408*cf^3*nf*z2^2)/5 + (4096*dFF*nf*z2^2)/15 - (3312367*ca^3*cf*z3)/450 + (7246229*ca^2*cf^2*z3)/225 - (9434566*ca*cf^3*z3)/225 + (2798948*cf^4*z3)/225 + (2098352*dFA*z3)/75 - (781024*ca^2*cf*nf*z3)/675 + (73928*ca*cf^2*nf*z3)/45 - (8656*cf^3*nf*z3)/45 + (332128*dFF*nf*z3)/225 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3p|5|2|(-59260407893*ca^3*cf)/4860000 + (58140228037*ca^2*cf^2)/1080000 - (1198887802*ca*cf^3)/16875 + (12737340887*cf^4)/405000 + (3258873931*dFA)/101250 + (1200781*ca^2*cf*nf)/6480 - (21758581*ca*cf^2*nf)/6750 + (31571803*cf^3*nf)/10125 - (21154*dFF*nf)/225 + (1043*ca*cf*nf^2)/30 + (53542*cf^2*nf^2)/2025 - (80*cf*nf^3)/81 - (45094*ca^3*cf*z2)/5 + (15675037*ca^2*cf^2*z2)/450 - (14049286*ca*cf^3*z2)/225 + (9242272*cf^4*z2)/225 + (505086*dFA*z2)/25 - (108178*ca^2*cf*nf*z2)/675 + (57208*ca*cf^2*nf*z2)/45 - (40432*cf^3*nf*z2)/45 + (132016*dFF*nf*z2)/225 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - 80*ca^3*cf*z2^2 - (624*ca^2*cf^2*z2^2)/5 + (12576*ca*cf^3*z2^2)/5 - (11392*cf^4*z2^2)/5 - (12256*ca^3*cf*z3)/15 + (46784*ca^2*cf^2*z3)/5 - (93464*ca*cf^3*z3)/5 + (131072*cf^4*z3)/15 - 5824*dFA*z3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3
P3p|5|3|(1365727*ca^3*cf)/60750 + (364341481*ca^2*cf^2)/162000 - (17983841*ca*cf^3)/20250 - (38946421*cf^4)/13500 - (1840627*dFA)/405 + (1592491*ca^2*cf*nf)/6075 - (1754329*ca*cf^2*nf)/1350 + (773077*cf^3*nf)/675 + (341264*dFF*nf)/2025 + (1556*ca*cf*nf^2)/405 + (452*cf^2*nf^2)/81 - (16*cf*nf^3)/81 - (27028*ca^3*cf*z2)/27 + (24368*ca^2*cf^2*z2)/5 - (486536*ca*cf^3*z2)/45 + (66784*cf^4*z2)/9 + (3424*dFA*z2)/45 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3p|5|4|(-2494601*ca^3*cf)/16200 + (934817*ca^2*cf^2)/1350 + (173447*ca*cf^3)/1350 - (643346*cf^4)/675 - (102401*dFA)/135 + (13087*ca^2*cf*nf)/405 - (7522*ca*cf^2*nf)/45 + (412*cf^3*nf)/3 - (3952*dFF*nf)/135 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3p|5|5|(6844*ca^3*cf)/675 - (3172*ca^2*cf^2)/75 + (6272*ca*cf^3)/45 - (25672*cf^4)/225 - (6464*dFA)/225 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3p|5|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3p|6|0|(-6126189034537*ca^3*cf)/218700000 + (749223937591*ca^2*cf^2)/4500000 - (51263006473763*ca*cf^3)/182250000 + (60343891463*cf^4)/421875 - (205301478083*dFA)/3645000 + (156415013137*ca^2*cf*nf)/54675000 - (177883817029*ca*cf^2*nf)/18225000 + (66116907199*cf^3*nf)/9112500 - (47303852*dFF*nf)/91125 - (14700358*ca*cf*nf^2)/455625 + (1093727*cf^2*nf^2)/11250 - (32*cf*nf^3)/81 - (11889830321*ca^3*cf*z2)/151875 + (2285751803*ca^2*cf^2*z2)/6750 - (8286274753*ca*cf^3*z2)/16875 + (11541197434*cf^4*z2)/50625 + (444089614*dFA*z2)/50625 + (181778762*ca^2*cf*nf*z2)/30375 - (20119688*ca*cf^2*nf*z2)/1125 + (5684764*cf^3*nf*z2)/405 - (3133616*dFF*nf*z2)/10125 - (237628*ca*cf*nf^2*z2)/2025 + (80576*cf^2*nf^2*z2)/405 - (38357683*ca^3*cf*z2^2)/1125 + (17846078*ca^2*cf^2*z2^2)/125 - (221487268*ca*cf^3*z2^2)/1125 + (100840256*cf^4*z2^2)/1125 + (1207608*dFA*z2^2)/25 + (2955104*ca^2*cf*nf*z2^2)/3375 - (809056*ca*cf^2*nf*z2^2)/225 + (675328*cf^3*nf*z2^2)/225 - (812288*dFF*nf*z2^2)/1125 - (736*ca*cf*nf^2*z2^2)/45 + (1024*cf^2*nf^2*z2^2)/45 - (1462976*ca^3*cf*z2^3)/315 + (566816*ca^2*cf^2*z2^3)/35 - (136224*ca*cf^3*z2^3)/7 + (297152*cf^4*z2^3)/35 + (699904*dFA*z2^3)/105 + (25395602*ca^3*cf*z3)/10125 - (37171681*ca^2*cf^2*z3)/1125 + (324519208*ca*cf^3*z3)/3375 - (257347468*cf^4*z3)/3375 + (5051672*dFA*z3)/135 - (1518586*ca^2*cf*nf*z3)/3375 - (1802524*ca*cf^2*nf*z3)/675 + (272344*cf^3*nf*z3)/75 - (1102048*dFF*nf*z3)/1125 + (640*ca*cf*nf^2*z3)/9 - (2048*cf^2*nf^2*z3)/135 + (64*cf*nf^3*z3)/27 - (126304*ca^3*cf*z2*z3)/3 + (2124128*ca^2*cf^2*z2*z3)/15 - (2524096*ca*cf^3*z2*z3)/15 + (241280*cf^4*z2*z3)/3 + (432384*dFA*z2*z3)/5 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 + (3692*ca^3*cf*z5)/9 - 2288*ca^2*cf^2*z5 - 4160*ca*cf^3*z5 + (21568*cf^4*z5)/3 + (7520*dFA*z5)/3 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3
P3p|6|1|(34581517517*ca^3*cf)/36450000 + (233164504499*ca^2*cf^2)/12150000 - (310640496823*ca*cf^3)/6075000 + (12042119567*cf^4)/303750 + (287168981*dFA)/30375 + (478921219*ca^2*cf*nf)/607500 - (430788847*ca*cf^2*nf)/60750 + (257281609*cf^3*nf)/50625 - (595432*dFF*nf)/2025 + (1899043*ca*cf*nf^2)/60750 + (3675098*cf^2*nf^2)/30375 + (32*cf*nf^3)/81 - (147134822*ca^3*cf*z2)/10125 + (79038712*ca^2*cf^2*z2)/3375 + (52645732*ca*cf^3*z2)/3375 - (13932208*cf^4*z2)/375 + (106841536*dFA*z2)/3375 + (10144196*ca^2*cf*nf*z2)/3375 - (6104872*ca*cf^2*nf*z2)/675 + (5642048*cf^3*nf*z2)/675 - (980672*dFF*nf*z2)/1125 - (6976*ca*cf*nf^2*z2)/135 + (8704*cf^2*nf^2*z2)/135 - (2530492*ca^3*cf*z2^2)/225 + (3695624*ca^2*cf^2*z2^2)/75 - 73024*ca*cf^3*z2^2 + (206368*cf^4*z2^2)/5 + (1948448*dFA*z2^2)/75 + (992*ca^2*cf*nf*z2^2)/15 - (7328*ca*cf^2*nf*z2^2)/15 + (4672*cf^3*nf*z2^2)/15 + (290534*ca^3*cf*z3)/225 - (7209976*ca^2*cf^2*z3)/225 + (26165672*ca*cf^3*z3)/225 - (24136736*cf^4*z3)/225 + (11296*dFA*z3)/3 + (173392*ca^2*cf*nf*z3)/225 - (34960*ca*cf^2*nf*z3)/9 + (143168*cf^3*nf*z3)/45 - (10624*dFF*nf*z3)/75 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3p|6|2|(86308999*ca^3*cf)/202500 - (4067715131*ca^2*cf^2)/202500 + (415834216*ca*cf^3)/5625 - (342771361*cf^4)/6750 + (1713179*dFA)/1350 + (6555281*ca^2*cf*nf)/20250 - (4739461*ca*cf^2*nf)/6750 - (27122864*cf^3*nf)/10125 + (1540*dFF*nf)/9 - (10973*ca*cf*nf^2)/405 + (310172*cf^2*nf^2)/2025 - (80*cf*nf^3)/81 + (1749374*ca^3*cf*z2)/225 - (664906*ca^2*cf^2*z2)/15 + (270028*ca*cf^3*z2)/3 - (5164472*cf^4*z2)/75 - (1531304*dFA*z2)/75 + (151904*ca^2*cf*nf*z2)/225 - (82408*ca*cf^2*nf*z2)/45 + (10176*cf^3*nf*z2)/5 + (20032*dFF*nf*z2)/75 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 1200*ca^3*cf*z2^2 + (24176*ca^2*cf^2*z2^2)/5 - (32544*ca*cf^3*z2^2)/5 + (20608*cf^4*z2^2)/5 + 2304*dFA*z2^2 - (13152*ca^2*cf^2*z3)/5 + (242032*ca*cf^3*z3)/15 - (322112*cf^4*z3)/15 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3
P3p|6|3|(-521744*ca^3*cf)/10125 - (12924703*ca^2*cf^2)/20250 + (714512*ca*cf^3)/675 + (7522162*cf^4)/2025 - (3208*ca^2*cf*nf)/675 + (1015918*ca*cf^2*nf)/2025 - (2766556*cf^3*nf)/2025 - (824*ca*cf*nf^2)/81 + (4504*cf^2*nf^2)/135 - (16*cf*nf^3)/81 + (64352*ca^3*cf*z2)/45 - (32568*ca^2*cf^2*z2)/5 + (498752*ca*cf^3*z2)/45 - (426752*cf^4*z2)/45 - (43456*dFA*z2)/15 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3p|6|4|(37106*ca^2*cf^2)/675 - (610352*ca*cf^3)/675 + (1498988*cf^4)/675 + (4976*ca*cf^2*nf)/135 - (6608*cf^3*nf)/45 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3p|6|5|(-144*ca*cf^3)/5 + (1936*cf^4)/15 - (32*cf^3*nf)/9
P3p|6|6|(16*cf^4)/9
P3m|0|0|(401999*ca^3*cf)/81 + (73862*ca^2*cf^2)/27 - (1786*ca*cf^3)/3 - 12874*cf^4 + (2848*dFA)/3 - (18863*ca^2*cf*nf)/54 - (374561*ca*cf^2*nf)/81 + (29194*cf^3*nf)/9 - 3776*dFF*nf + (24031*ca*cf*nf^2)/162 + (1004*cf^2*nf^2)/81 - (64*cf*nf^3)/81 - (340796*ca^3*cf*z2)/81 + (952472*ca^2*cf^2*z2)/81 - 25464*ca*cf^3*z2 + (55436*cf^4*z2)/3 - (7520*dFA*z2)/3 + (23992*ca^2*cf*nf*z2)/81 + (100064*ca*cf^2*nf*z2)/81 - 984*cf^3*nf*z2 + (5120*dFF*nf*z2)/3 - (2264*ca*cf*nf^2*z2)/81 + (32*cf^2*nf^2*z2)/81 - (3034*ca^3*cf*z2^2)/9 + (22888*ca^2*cf^2*z2^2)/15 + (112*ca*cf^3*z2^2)/15 - (4784*cf^4*z2^2)/5 + (77216*dFA*z2^2)/15 - 188*ca^2*cf*nf*z2^2 + (4352*ca*cf^2*nf*z2^2)/15 - (1552*cf^3*nf*z2^2)/15 + (6272*dFF*nf*z2^2)/15 - (80*ca*cf*nf^2*z2^2)/9 + (64*cf^2*nf^2*z2^2)/5 + (21148*ca^3*cf*z2^3)/45 - (274216*ca^2*cf^2*z2^3)/105 + (69808*ca*cf^3*z2^3)/15 - (71104*cf^4*z2^3)/35 - (70496*dFA*z2^3)/105 - (1984*ca^2*cf*nf*z2^3)/105 - (15872*dFF*nf*z2^3)/35 + (10528*ca^3*cf*z3)/27 + (114908*ca^2*cf^2*z3)/27 - (47440*ca*cf^3*z3)/3 + 12120*cf^4*z3 + (13696*dFA*z3)/3 - (17692*ca^2*cf*nf*z3)/9 + (102512*ca*cf^2*nf*z3)/27 - 1248*cf^3*nf*z3 + (5824*dFF*nf*z3)/3 + (320*ca*cf*nf^2*z3)/3 - (3616*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 + (9424*ca^3*cf*z2*z3)/3 - (38480*ca^2*cf^2*z2*z3)/3 + (52864*ca*cf^3*z2*z3)/3 - 8192*cf^4*z2*z3 - 2688*dFA*z2*z3 - 32*ca^2*cf*nf*z2*z3 + (800*ca*cf^2*nf*z2*z3)/3 - (832*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (3160*ca^3*cf*z3^2)/3 - 4284*ca^2*cf^2*z3^2 + 6152*ca*cf^3*z3^2 - 3008*cf^4*z3^2 + 160*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 - (31450*ca^3*cf*z5)/9 + (17692*ca^2*cf^2*z5)/3 + 1988*ca*cf^3*z5 - 1656*cf^4*z5 - (6448*dFA*z5)/3 + (3880*ca^2*cf*nf*z5)/9 - (1384*ca*cf^2*nf*z5)/3 - 208*cf^3*nf*z5 + (1280*dFF*nf*z5)/3
P3m|0|1|(62902*ca^3*cf)/27 + (542161*ca^2*cf^2)/81 - (31465*ca*cf^3)/3 + (1658*cf^4)/3 + 192*dFA - (4153*ca^2*cf*nf)/9 - (251738*ca*cf^2*nf)/81 + (8756*cf^3*nf)/3 - (3968*dFF*nf)/3 + 153*ca*cf*nf^2 - (1928*cf^2*nf^2)/81 - (64*cf*nf^3)/27 - (33652*ca^3*cf*z2)/27 + (86372*ca^2*cf^2*z2)/27 - (34136*ca*cf^3*z2)/3 + (27848*cf^4*z2)/3 - 640*dFA*z2 - (2704*ca^2*cf*nf*z2)/27 + (42416*ca*cf^2*nf*z2)/27 - (2936*cf^3*nf*z2)/3 + (640*dFF*nf*z2)/3 - (304*ca*cf*nf^2*z2)/27 - (1024*cf^2*nf^2*z2)/27 - (116*ca^3*cf*z2^2)/15 - (5424*ca^2*cf^2*z2^2)/5 + (63832*ca*cf^3*z2^2)/15 - (43376*cf^4*z2^2)/15 + 544*dFA*z2^2 - (448*ca^2*cf*nf*z2^2)/9 + (448*ca*cf^2*nf*z2^2)/5 - (832*cf^3*nf*z2^2)/5 + (2048*dFF*nf*z2^2)/15 + (9200*ca^3*cf*z3)/9 - (9976*ca^2*cf^2*z3)/9 - 4488*ca*cf^3*z3 + 5152*cf^4*z3 + 2112*dFA*z3 - (6808*ca^2*cf*nf*z3)/9 + (18032*ca*cf^2*nf*z3)/9 - 1248*cf^3*nf*z3 + 384*dFF*nf*z3 + (128*ca*cf*nf^2*z3)/9 - (64*cf^2*nf^2*z3)/9 + 1456*ca^3*cf*z2*z3 - 7536*ca^2*cf^2*z2*z3 + 13088*ca*cf^3*z2*z3 - 7168*cf^4*z2*z3 - 384*dFA*z2*z3 - (3580*ca^3*cf*z5)/3 + 4096*ca^2*cf^2*z5 - 4112*ca*cf^3*z5 + 1760*cf^4*z5 - 4000*dFA*z5
P3m|0|2|(126101*ca^3*cf)/81 + (7424*ca^2*cf^2)/27 - (9538*ca*cf^3)/3 + 1024*cf^4 - (27710*ca^2*cf*nf)/81 - (13708*ca*cf^2*nf)/27 + (2686*cf^3*nf)/3 + (4324*ca*cf*nf^2)/81 - (880*cf^2*nf^2)/27 - (88*cf*nf^3)/81 - (1270*ca^3*cf*z2)/9 - (2468*ca^2*cf^2*z2)/3 - (1520*ca*cf^3*z2)/3 + 2040*cf^4*z2 - 64*dFA*z2 - (580*ca^2*cf*nf*z2)/9 + 592*ca*cf^2*nf*z2 - (1744*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/9 - (16*cf^2*nf^2*z2)/3 + (2776*ca^3*cf*z2^2)/15 - (4344*ca^2*cf^2*z2^2)/5 + (9736*ca*cf^3*z2^2)/5 - (7184*cf^4*z2^2)/5 - 256*dFA*z2^2 - (1136*ca^3*cf*z3)/3 + (4960*ca^2*cf^2*z3)/3 - (6304*ca*cf^3*z3)/3 + 768*cf^4*z3 - (304*ca^2*cf*nf*z3)/3 + (704*ca*cf^2*nf*z3)/3 - (320*cf^3*nf*z3)/3
P3m|0|3|(19087*ca^3*cf)/81 - (3970*ca^2*cf^2)/81 - (3610*ca*cf^3)/9 + (550*cf^4)/3 - (4246*ca^2*cf*nf)/81 - (4276*ca*cf^2*nf)/81 + (1072*cf^3*nf)/9 + (692*ca*cf*nf^2)/81 - (664*cf^2*nf^2)/81 - (8*cf*nf^3)/81 - (992*ca^3*cf*z2)/9 + (2776*ca^2*cf^2*z2)/9 - 432*ca*cf^3*z2 + 256*cf^4*z2 - (16*ca^2*cf*nf*z2)/9 + (368*ca*cf^2*nf*z2)/9 - (128*cf^3*nf*z2)/3 - (256*ca^3*cf*z3)/3 + (1280*ca^2*cf^2*z3)/3 - (2096*ca*cf^3*z3)/3 + (1088*cf^4*z3)/3
P3m|0|4|(-28*ca^3*cf)/3 + (883*ca^2*cf^2)/9 - (1078*ca*cf^3)/9 + (56*cf^4)/3 + (26*ca^2*cf*nf)/9 - (68*ca*cf^2*nf)/3 + (196*cf^3*nf)/9 + (4*ca*cf*nf^2)/9 - (4*cf^2*nf^2)/9 - 30*ca^3*cf*z2 + 132*ca^2*cf^2*z2 - (656*ca*cf^3*z2)/3 + (376*cf^4*z2)/3 + 16*dFA*z2
P3m|0|5|(-8*ca^3*cf)/15 + (104*ca^2*cf^2)/15 - (586*ca*cf^3)/45 + (92*cf^4)/15 + (8*ca^2*cf*nf)/15 - (32*ca*cf^2*nf)/15 + (76*cf^3*nf)/45
P3m|0|6|(4*ca^3*cf)/15 - (8*ca^2*cf^2)/9 + (44*ca*cf^3)/45 - (19*cf^4)/45
P3m|1|0|(-255397*ca^3*cf)/81 - (50674*ca^2*cf^2)/81 + 6734*ca*cf^3 - (9950*cf^4)/3 + 224*dFA + (79961*ca^2*cf*nf)/54 - (2969*ca*cf^2*nf)/9 - (10118*cf^3*nf)/9 + 320*dFF*nf - (24089*ca*cf*nf^2)/162 + (6316*cf^2*nf^2)/81 + (32*cf*nf^3)/81 - (32012*ca^3*cf*z2)/9 + (1441912*ca^2*cf^2*z2)/81 - 23412*ca*cf^3*z2 + (23140*cf^4*z2)/3 - (39040*dFA*z2)/3 + (7516*ca^2*cf*nf*z2)/9 - (206744*ca*cf^2*nf*z2)/81 + 2008*cf^3*nf*z2 + (64*dFF*nf*z2)/3 - (184*ca*cf*nf^2*z2)/9 + (3808*cf^2*nf^2*z2)/81 + (20722*ca^3*cf*z2^2)/45 - (12728*ca^2*cf^2*z2^2)/9 + (11396*ca*cf^3*z2^2)/15 + (7192*cf^4*z2^2)/5 + (6848*dFA*z2^2)/5 + (1048*ca^2*cf*nf*z2^2)/45 - (608*ca*cf^2*nf*z2^2)/9 - (208*cf^3*nf*z2^2)/3 + (1472*dFF*nf*z2^2)/5 - (368*ca*cf*nf^2*z2^2)/45 + (512*cf^2*nf^2*z2^2)/45 - (74236*ca^3*cf*z2^3)/35 + (813352*ca^2*cf^2*z2^3)/105 - (44752*ca*cf^3*z2^3)/5 + (339008*cf^4*z2^3)/105 + (107232*dFA*z2^3)/35 - (1984*ca^2*cf*nf*z2^3)/105 - (15872*dFF*nf*z2^3)/35 + (8488*ca^3*cf*z3)/27 - (53716*ca^2*cf^2*z3)/27 + 3460*ca*cf^3*z3 - (3152*cf^4*z3)/3 - 1184*dFA*z3 + (448*ca^2*cf*nf*z3)/3 - (25216*ca*cf^2*nf*z3)/27 + 736*cf^3*nf*z3 + (3584*dFF*nf*z3)/3 + (128*ca*cf*nf^2*z3)/9 - (160*cf^2*nf^2*z3)/27 + (32*cf*nf^3*z3)/27 - (15656*ca^3*cf*z2*z3)/3 + (49696*ca^2*cf^2*z2*z3)/3 - (52816*ca*cf^3*z2*z3)/3 + 5920*cf^4*z2*z3 + 14272*dFA*z2*z3 + (352*ca^2*cf*nf*z2*z3)/3 - (640*ca*cf^2*nf*z2*z3)/3 + (256*cf^3*nf*z2*z3)/3 - 256*dFF*nf*z2*z3 + (32*ca^3*cf*z3^2)/3 + 540*ca^2*cf^2*z3^2 - 1928*ca*cf^3*z3^2 + 1984*cf^4*z3^2 + 800*dFA*z3^2 - (64*ca^2*cf*nf*z3^2)/3 - 512*dFF*nf*z3^2 - 1034*ca^3*cf*z5 + (7916*ca^2*cf^2*z5)/3 - 4036*ca*cf^3*z5 + (6920*cf^4*z5)/3 + 2160*dFA*z5 + (1592*ca^2*cf*nf*z5)/9 + (88*ca*cf^2*nf*z5)/3 - (304*cf^3*nf*z5)/3 - (1280*dFF*nf*z5)/3
P3m|1|1|(-118654*ca^3*cf)/81 + (387953*ca^2*cf^2)/81 - (12241*ca*cf^3)/3 + 782*cf^4 + 32*dFA + (38239*ca^2*cf*nf)/81 - (94186*ca*cf^2*nf)/81 + (2132*cf^3*nf)/3 - 320*dFF*nf - (4967*ca*cf*nf^2)/81 + (4664*cf^2*nf^2)/81 + (224*cf*nf^3)/81 - (18916*ca^3*cf*z2)/9 + (37828*ca^2*cf^2*z2)/9 - (12976*ca*cf^3*z2)/3 + 1480*cf^4*z2 + 8704*dFA*z2 + (2312*ca^2*cf*nf*z2)/9 - (3440*ca*cf^2*nf*z2)/9 + (1288*cf^3*nf*z2)/3 + 128*dFF*nf*z2 - (112*ca*cf*nf^2*z2)/9 + (64*cf^2*nf^2*z2)/9 - (6736*ca^3*cf*z2^2)/5 + (80776*ca^2*cf^2*z2^2)/15 - (33952*ca*cf^3*z2^2)/5 + (17248*cf^4*z2^2)/5 + 2304*dFA*z2^2 + (112*ca^2*cf*nf*z2^2)/5 - (2896*ca*cf^2*nf*z2^2)/15 + (608*cf^3*nf*z2^2)/5 - 264*ca^3*cf*z3 + (2360*ca^2*cf^2*z3)/3 + (3296*ca*cf^3*z3)/3 - 2480*cf^4*z3 - (32*ca^2*cf*nf*z3)/3 - (560*ca*cf^2*nf*z3)/3 + (544*cf^3*nf*z3)/3 + (32*ca*cf*nf^2*z3)/3 - 3280*ca^3*cf*z2*z3 + 11232*ca^2*cf^2*z2*z3 - 13248*ca*cf^3*z2*z3 + 6144*cf^4*z2*z3 + 6144*dFA*z2*z3 - 240*ca^2*cf^2*z5 - 960*ca*cf^3*z5 + 1920*cf^4*z5
P3m|1|2|(-473*ca^3*cf)/81 + (2948*ca^2*cf^2)/81 - (1994*ca*cf^3)/3 + 736*cf^4 - (230*ca^2*cf*nf)/9 + (5360*ca*cf^2*nf)/81 - 46*cf^3*nf + (116*ca*cf*nf^2)/27 - (208*cf^2*nf^2)/81 + (8*cf*nf^3)/81 - (1750*ca^3*cf*z2)/3 + (18196*ca^2*cf^2*z2)/9 - (5096*ca*cf^3*z2)/3 - 472*cf^4*z2 - 1536*dFA*z2 + (428*ca^2*cf*nf*z2)/3 - (3200*ca*cf^2*nf*z2)/9 + (944*cf^3*nf*z2)/3 - (16*ca*cf*nf^2*z2)/3 + (16*cf^2*nf^2*z2)/9 - 416*ca^3*cf*z2^2 + (9624*ca^2*cf^2*z2^2)/5 - (15944*ca*cf^3*z2^2)/5 + 2128*cf^4*z2^2 + 768*dFA*z2^2 + 32*ca^2*cf^2*z3 + (416*ca*cf^3*z3)/3 - 256*cf^4*z3 - 64*ca*cf^2*nf*z3 + (256*cf^3*nf*z3)/3
P3m|1|3|(1331*ca^3*cf)/81 - (2518*ca^2*cf^2)/27 + 326*ca*cf^3 - (682*cf^4)/3 - (242*ca^2*cf*nf)/27 + (452*ca*cf^2*nf)/27 - 32*cf^3*nf + (44*ca*cf*nf^2)/27 - (40*cf^2*nf^2)/27 - (8*cf*nf^3)/81 + (320*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 240*ca*cf^3*z2 - 64*cf^4*z2 - 256*dFA*z2 + 16*ca^2*cf*nf*z2 - 48*ca*cf^2*nf*z2 + 64*cf^3*nf*z2 + 48*ca*cf^3*z3 - (320*cf^4*z3)/3
P3m|1|4|(121*ca^2*cf^2)/9 - (238*ca*cf^3)/9 + 24*cf^4 - (44*ca*cf^2*nf)/9 + (28*cf^3*nf)/9 + (4*cf^2*nf^2)/9 + 38*ca^3*cf*z2 - 140*ca^2*cf^2*z2 + 168*ca*cf^3*z2 - (248*cf^4*z2)/3 - 48*dFA*z2
P3m|1|5|(22*ca*cf^3)/9 - (4*cf^4)/3 - (4*cf^3*nf)/9
P3m|1|6|cf^4/9
P3m|2|0|(4437139*ca^3*cf)/324 - (28227167*ca^2*cf^2)/648 + (89187*ca*cf^3)/2 - 12657*cf^4 - (15902*dFA)/3 - (16055*ca^2*cf*nf)/18 + (12148*ca*cf^2*nf)/81 + (7649*cf^3*nf)/9 + (9016*dFF*nf)/3 + (3661*ca*cf*nf^2)/81 - (316*cf^2*nf^2)/9 - (32*cf*nf^3)/81 + (556934*ca^3*cf*z2)/81 - (2436719*ca^2*cf^2*z2)/81 + (124976*ca*cf^3*z2)/3 - 19552*cf^4*z2 - (64768*dFA*z2)/3 - (35716*ca^2*cf*nf*z2)/81 + (258952*ca*cf^2*nf*z2)/81 - 3184*cf^3*nf*z2 - (448*dFF*nf*z2)/3 + (1448*ca*cf*nf^2*z2)/81 - (4832*cf^2*nf^2*z2)/81 + (419299*ca^3*cf*z2^2)/45 - (480784*ca^2*cf^2*z2^2)/15 + (640624*ca*cf^3*z2^2)/15 - (123872*cf^4*z2^2)/5 - 4744*dFA*z2^2 - (14948*ca^2*cf*nf*z2^2)/45 + (7912*ca*cf^2*nf*z2^2)/15 - (2608*cf^3*nf*z2^2)/15 + (832*dFF*nf*z2^2)/5 - (160*ca*cf*nf^2*z2^2)/9 + (128*cf^2*nf^2*z2^2)/5 + (8448*ca^3*cf*z2^3)/35 - (383392*ca^2*cf^2*z2^3)/105 + (746528*ca*cf^3*z2^3)/105 - (207808*cf^4*z2^3)/105 - (15872*dFA*z2^3)/35 + (82235*ca^3*cf*z3)/27 - (14618*ca^2*cf^2*z3)/27 - (66796*ca*cf^3*z3)/3 + 23480*cf^4*z3 + (49472*dFA*z3)/3 - (7028*ca^2*cf*nf*z3)/3 + (109648*ca*cf^2*nf*z3)/27 - (3808*cf^3*nf*z3)/3 - (2752*dFF*nf*z3)/3 + (1088*ca*cf*nf^2*z3)/9 - (3680*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 + (24112*ca^3*cf*z2*z3)/3 - (117280*ca^2*cf^2*z2*z3)/3 + (170048*ca*cf^3*z2*z3)/3 - 24576*cf^4*z2*z3 + 9856*dFA*z2*z3 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 - (75308*ca^3*cf*z5)/9 + (56728*ca^2*cf^2*z5)/3 + (13256*ca*cf^3*z5)/3 - 15696*cf^4*z5 - (54560*dFA*z5)/3 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3
P3m|2|1|(190267*ca^3*cf)/54 - (893213*ca^2*cf^2)/108 + (37259*ca*cf^3)/3 - 7612*cf^4 - (24916*dFA)/3 - (81109*ca^2*cf*nf)/81 + (44506*ca*cf^2*nf)/27 - (5612*cf^3*nf)/3 - (1504*dFF*nf)/3 + (3536*ca*cf*nf^2)/81 + (1108*cf^2*nf^2)/27 + (32*cf*nf^3)/81 + (73102*ca^3*cf*z2)/27 - (510560*ca^2*cf^2*z2)/27 + (69232*ca*cf^3*z2)/3 - 5752*cf^4*z2 + (14600*dFA*z2)/3 - (10016*ca^2*cf*nf*z2)/27 + (78112*ca*cf^2*nf*z2)/27 - (6976*cf^3*nf*z2)/3 - (1984*dFF*nf*z2)/3 - (176*ca*cf*nf^2*z2)/27 - (1280*cf^2*nf^2*z2)/27 + (8804*ca^3*cf*z2^2)/9 - (94136*ca^2*cf^2*z2^2)/15 + 18560*ca*cf^3*z2^2 - (75168*cf^4*z2^2)/5 - (17888*dFA*z2^2)/15 - (2944*ca^2*cf*nf*z2^2)/45 + (896*ca*cf^2*nf*z2^2)/15 - (1408*cf^3*nf*z2^2)/5 + (4096*dFF*nf*z2^2)/15 + (64558*ca^3*cf*z3)/9 - (193124*ca^2*cf^2*z3)/9 + (52912*ca*cf^3*z3)/3 - 3536*cf^4*z3 + 704*dFA*z3 - (9992*ca^2*cf*nf*z3)/9 + (21568*ca*cf^2*nf*z3)/9 - (3424*cf^3*nf*z3)/3 + 256*dFF*nf*z3 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3m|2|2|(126073*ca^3*cf)/324 + (831565*ca^2*cf^2)/324 - 5130*ca*cf^3 + 2793*cf^4 + 4008*dFA - (71393*ca^2*cf*nf)/162 - (4439*ca*cf^2*nf)/81 + (1160*cf^3*nf)/3 + 144*dFF*nf + (2942*ca*cf*nf^2)/81 - (176*cf^2*nf^2)/81 - (80*cf*nf^3)/81 + (256*ca^3*cf*z2)/9 - (9718*ca^2*cf^2*z2)/3 + (1568*ca*cf^3*z2)/3 + 3688*cf^4*z2 + 3480*dFA*z2 - (1088*ca^2*cf*nf*z2)/9 + 1048*ca*cf^2*nf*z2 - (2528*cf^3*nf*z2)/3 + 192*dFF*nf*z2 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - 80*ca^3*cf*z2^2 - (624*ca^2*cf^2*z2^2)/5 + (12576*ca*cf^3*z2^2)/5 - (11392*cf^4*z2^2)/5 - 752*ca^3*cf*z3 + 5136*ca^2*cf^2*z3 - (26560*ca*cf^3*z3)/3 + 4032*cf^4*z3 - 1152*dFA*z3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3
P3m|2|3|(16022*ca^3*cf)/81 + (63304*ca^2*cf^2)/81 - (4004*ca*cf^3)/3 + (760*cf^4)/3 - 392*dFA - (3500*ca^2*cf*nf)/81 - (19928*ca*cf^2*nf)/81 + 288*cf^3*nf + (256*dFF*nf)/3 + (688*ca*cf*nf^2)/81 - (176*cf^2*nf^2)/81 - (16*cf*nf^3)/81 - (1864*ca^3*cf*z2)/9 + 888*ca^2*cf^2*z2 - (24272*ca*cf^3*z2)/9 + 2176*cf^4*z2 - 256*dFA*z2 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3m|2|4|(-2207*ca^3*cf)/18 + (6112*ca^2*cf^2)/9 - (6392*ca*cf^3)/9 + (296*cf^4)/3 - (292*dFA)/3 + (26*ca^2*cf*nf)/3 - (688*ca*cf^2*nf)/9 + (608*cf^3*nf)/9 - (32*dFF*nf)/3 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3m|2|5|(-88*ca^3*cf)/45 + (172*ca^2*cf^2)/9 - (8*ca*cf^3)/45 - (96*cf^4)/5 - (32*dFA)/5 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3m|2|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3m|3|0|(-565919*ca^3*cf)/162 + (34321295*ca^2*cf^2)/1944 - (980795*ca*cf^3)/54 + (3157225*cf^4)/729 - (92644*dFA)/9 + (701701*ca^2*cf*nf)/1458 - (1632934*ca*cf^2*nf)/729 + (706409*cf^3*nf)/729 - (1624*dFF*nf)/27 - (3487*ca*cf*nf^2)/729 + (41084*cf^2*nf^2)/729 - (32*cf*nf^3)/81 - (1840687*ca^3*cf*z2)/81 + (8377945*ca^2*cf^2*z2)/81 - (12543556*ca*cf^3*z2)/81 + (634792*cf^4*z2)/9 - (32024*dFA*z2)/3 + (60104*ca^2*cf*nf*z2)/27 - (472384*ca*cf^2*nf*z2)/81 + (39872*cf^3*nf*z2)/9 - (896*dFF*nf*z2)/27 - (1976*ca*cf*nf^2*z2)/27 + (9280*cf^2*nf^2*z2)/81 - (1262261*ca^3*cf*z2^2)/135 + (405752*ca^2*cf^2*z2^2)/9 - (1017712*ca*cf^3*z2^2)/15 + (1493312*cf^4*z2^2)/45 + (404488*dFA*z2^2)/45 + (70508*ca^2*cf*nf*z2^2)/135 - (98408*ca*cf^2*nf*z2^2)/45 + (79088*cf^3*nf*z2^2)/45 - (4672*dFF*nf*z2^2)/9 - (736*ca*cf*nf^2*z2^2)/45 + (1024*cf^2*nf^2*z2^2)/45 - (1462976*ca^3*cf*z2^3)/315 + (566816*ca^2*cf^2*z2^3)/35 - (136224*ca*cf^3*z2^3)/7 + (297152*cf^4*z2^3)/35 + (699904*dFA*z2^3)/105 - (9227*ca^3*cf*z3)/3 + (505330*ca^2*cf^2*z3)/27 - (221788*ca*cf^3*z3)/9 + (140296*cf^4*z3)/27 + (74480*dFA*z3)/9 - (4676*ca^2*cf*nf*z3)/9 - (16640*ca*cf^2*nf*z3)/9 + (78880*cf^3*nf*z3)/27 - (7744*dFF*nf*z3)/9 + (640*ca*cf*nf^2*z3)/9 - (736*cf^2*nf^2*z3)/27 + (64*cf*nf^3*z3)/27 - (82048*ca^3*cf*z2*z3)/3 + (277312*ca^2*cf^2*z2*z3)/3 - (332096*ca*cf^3*z2*z3)/3 + (157568*cf^4*z2*z3)/3 + 56832*dFA*z2*z3 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 + (4028*ca^3*cf*z5)/9 - 3336*ca^2*cf^2*z5 + 312*ca*cf^3*z5 + (10000*cf^4*z5)/3 + (6560*dFA*z5)/3 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3
P3m|3|1|(-441242*ca^3*cf)/243 + (24537583*ca^2*cf^2)/972 - (11632865*ca*cf^3)/243 + (6513160*cf^4)/243 + (26144*dFA)/9 - (1765*ca^2*cf*nf)/81 - (249758*ca*cf^2*nf)/81 + (506092*cf^3*nf)/243 - (3712*dFF*nf)/9 + (11392*ca*cf*nf^2)/243 + (5404*cf^2*nf^2)/81 + (32*cf*nf^3)/81 - (381568*ca^3*cf*z2)/27 + (134060*ca^2*cf^2*z2)/3 - (1394408*ca*cf^3*z2)/27 + (405080*cf^4*z2)/27 + (45656*dFA*z2)/3 + (6296*ca^2*cf*nf*z2)/3 - (52384*ca*cf^2*nf*z2)/9 + (49376*cf^3*nf*z2)/9 - (2240*dFF*nf*z2)/3 - (1232*ca*cf*nf^2*z2)/27 + (1088*cf^2*nf^2*z2)/27 - (63556*ca^3*cf*z2^2)/9 + (91640*ca^2*cf^2*z2^2)/3 - (224336*ca*cf^3*z2^2)/5 + (127424*cf^4*z2^2)/5 + (52832*dFA*z2^2)/3 + (992*ca^2*cf*nf*z2^2)/15 - (7328*ca*cf^2*nf*z2^2)/15 + (4672*cf^3*nf*z2^2)/15 + 390*ca^3*cf*z3 - (76204*ca^2*cf^2*z3)/9 + 35024*ca*cf^3*z3 - (311792*cf^4*z3)/9 + (7232*dFA*z3)/3 + (4168*ca^2*cf*nf*z3)/9 - (24352*ca*cf^2*nf*z3)/9 + (22432*cf^3*nf*z3)/9 - (1024*dFF*nf*z3)/3 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3m|3|2|(-85855*ca^3*cf)/324 - (510823*ca^2*cf^2)/324 + (1146434*ca*cf^3)/81 - (706411*cf^4)/81 - (232*dFA)/3 + (11597*ca^2*cf*nf)/54 - (100195*ca*cf^2*nf)/81 - (35032*cf^3*nf)/81 + (304*dFF*nf)/3 - (86*ca*cf*nf^2)/27 + (2480*cf^2*nf^2)/27 - (80*cf*nf^3)/81 - (3178*ca^3*cf*z2)/9 - (16982*ca^2*cf^2*z2)/3 + (173504*ca*cf^3*z2)/9 - (176792*cf^4*z2)/9 - (11240*dFA*z2)/3 + (4808*ca^2*cf*nf*z2)/9 - (12728*ca*cf^2*nf*z2)/9 + 1600*cf^3*nf*z2 + (448*dFF*nf*z2)/3 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 1200*ca^3*cf*z2^2 + (24176*ca^2*cf^2*z2^2)/5 - (32544*ca*cf^3*z2^2)/5 + (20608*cf^4*z2^2)/5 + 2304*dFA*z2^2 - 1488*ca^2*cf^2*z3 + (29312*ca*cf^3*z3)/3 - (39616*cf^4*z3)/3 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3
P3m|3|3|(-3457*ca^3*cf)/81 - (55216*ca^2*cf^2)/81 + (105232*ca*cf^3)/27 - (147488*cf^4)/81 + (776*ca^2*cf*nf)/27 + (736*ca*cf^2*nf)/81 - (43072*cf^3*nf)/81 - (416*ca*cf*nf^2)/81 + (656*cf^2*nf^2)/27 - (16*cf*nf^3)/81 + (7648*ca^3*cf*z2)/9 - 3848*ca^2*cf^2*z2 + (57808*ca*cf^3*z2)/9 - (50752*cf^4*z2)/9 - (6080*dFA*z2)/3 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3m|3|4|(-778*ca^2*cf^2)/27 + (64*ca*cf^3)/27 + (15712*cf^4)/27 + (424*ca*cf^2*nf)/27 - (832*cf^3*nf)/9 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3m|3|5|(-32*ca*cf^3)/3 + (224*cf^4)/3 - (32*cf^3*nf)/9
P3m|3|6|(16*cf^4)/9
P3m|4|0|(2787599083*ca^3*cf)/69984 - (6518869855*ca^2*cf^2)/41472 + (2543158981*ca*cf^3)/11664 - (5063005433*cf^4)/46656 - (789670673*dFA)/23328 - (971485*ca^2*cf*nf)/139968 - (16790257*ca*cf^2*nf)/23328 - (45224*cf^3*nf)/243 + (3323353*dFF*nf)/729 + (292699*ca*cf*nf^2)/5832 - (174169*cf^2*nf^2)/2916 - (32*cf*nf^3)/81 + (103867429*ca^3*cf*z2)/1944 - (84975335*ca^2*cf^2*z2)/432 + (76685053*ca*cf^3*z2)/324 - (1706039*cf^4*z2)/18 - (8383573*dFA*z2)/81 - (596579*ca^2*cf*nf*z2)/162 + (123790*ca*cf^2*nf*z2)/9 - (884720*cf^3*nf*z2)/81 + (8984*dFF*nf*z2)/27 + (6338*ca*cf*nf^2*z2)/81 - (5144*cf^2*nf^2*z2)/27 + (12408623*ca^3*cf*z2^2)/540 - (4377532*ca^2*cf^2*z2^2)/45 + (6910127*ca*cf^3*z2^2)/45 - (1344686*cf^4*z2^2)/15 - (126602*dFA*z2^2)/9 - (62794*ca^2*cf*nf*z2^2)/135 + (16012*ca*cf^2*nf*z2^2)/15 - (44024*cf^3*nf*z2^2)/45 + (30688*dFF*nf*z2^2)/45 - (160*ca*cf*nf^2*z2^2)/9 + (128*cf^2*nf^2*z2^2)/5 + (8448*ca^3*cf*z2^3)/35 - (383392*ca^2*cf^2*z2^3)/105 + (746528*ca*cf^3*z2^3)/105 - (207808*cf^4*z2^3)/105 - (15872*dFA*z2^3)/35 - (114679*ca^3*cf*z3)/24 + (308779*ca^2*cf^2*z3)/9 - (2428451*ca*cf^3*z3)/27 + (1907801*cf^4*z3)/27 + 65066*dFA*z3 - (261461*ca^2*cf*nf*z3)/81 + (58666*ca*cf^2*nf*z3)/9 - (85312*cf^3*nf*z3)/27 - (50248*dFF*nf*z3)/27 + (2464*ca*cf*nf^2*z3)/27 - (560*cf^2*nf^2*z3)/9 + (64*cf*nf^3*z3)/27 + (44032*ca^3*cf*z2*z3)/3 - (223600*ca^2*cf^2*z2*z3)/3 + (334048*ca*cf^3*z2*z3)/3 - (145088*cf^4*z2*z3)/3 + 23936*dFA*z2*z3 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 - (89368*ca^3*cf*z5)/9 + (55348*ca^2*cf^2*z5)/3 + 26652*ca*cf^3*z5 - (108728*cf^4*z5)/3 - (152800*dFA*z5)/3 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3
P3m|4|1|(911701781*ca^3*cf)/46656 - (581117101*ca^2*cf^2)/10368 + (216855835*ca*cf^3)/3888 - (12200629*cf^4)/1296 - (73343207*dFA)/1944 - (45105767*ca^2*cf*nf)/11664 + (9013609*ca*cf^2*nf)/972 - (3893219*cf^3*nf)/486 - (244927*dFF*nf)/243 + (87479*ca*cf*nf^2)/972 - (1907*cf^2*nf^2)/243 + (32*cf*nf^3)/81 + (986243*ca^3*cf*z2)/324 - (175855*ca^2*cf^2*z2)/6 + (270440*ca*cf^3*z2)/9 + (109235*cf^4*z2)/27 + (822761*dFA*z2)/27 - (107173*ca^2*cf*nf*z2)/81 + (60344*ca*cf^2*nf*z2)/9 - (155824*cf^3*nf*z2)/27 - (36296*dFF*nf*z2)/27 + (8*ca*cf*nf^2*z2)/9 - (1280*cf^2*nf^2*z2)/27 + 3946*ca^3*cf*z2^2 - (305936*ca^2*cf^2*z2^2)/15 + 48600*ca*cf^3*z2^2 - (542704*cf^4*z2^2)/15 - (30896*dFA*z2^2)/5 - (2944*ca^2*cf*nf*z2^2)/45 + (896*ca*cf^2*nf*z2^2)/15 - (1408*cf^3*nf*z2^2)/5 + (4096*dFF*nf*z2^2)/15 - (161141*ca^3*cf*z3)/54 + (140765*ca^2*cf^2*z3)/9 - (208694*ca*cf^3*z3)/9 + (67588*cf^4*z3)/9 + (188048*dFA*z3)/9 - (30976*ca^2*cf*nf*z3)/27 + (16168*ca*cf^2*nf*z3)/9 - (3472*cf^3*nf*z3)/9 + (11104*dFF*nf*z3)/9 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3m|4|2|(-60018325*ca^3*cf)/7776 + (61478549*ca^2*cf^2)/1728 - (431410*ca*cf^3)/9 + (4805261*cf^4)/216 + (3808835*dFA)/162 - (29021*ca^2*cf*nf)/432 - (113921*ca*cf^2*nf)/54 + (172679*cf^3*nf)/81 - (2870*dFF*nf)/27 + (5789*ca*cf*nf^2)/162 + (1654*cf^2*nf^2)/81 - (80*cf*nf^3)/81 - (161714*ca^3*cf*z2)/27 + (394405*ca^2*cf^2*z2)/18 - (123602*ca*cf^3*z2)/3 + (258464*cf^4*z2)/9 + (136222*dFA*z2)/9 - (4114*ca^2*cf*nf*z2)/27 + (11032*ca*cf^2*nf*z2)/9 - (7984*cf^3*nf*z2)/9 + (4528*dFF*nf*z2)/9 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - 80*ca^3*cf*z2^2 - (624*ca^2*cf^2*z2^2)/5 + (12576*ca*cf^3*z2^2)/5 - (11392*cf^4*z2^2)/5 - (9248*ca^3*cf*z3)/9 + (27968*ca^2*cf^2*z3)/3 - 17720*ca*cf^3*z3 + 8192*cf^4*z3 - (13376*dFA*z3)/3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3
P3m|4|3|(-821*ca^3*cf)/6 + (3659197*ca^2*cf^2)/1296 - (400373*ca*cf^3)/162 - (45523*cf^4)/36 - (76477*dFA)/27 + (44555*ca^2*cf*nf)/243 - (169091*ca*cf^2*nf)/162 + (76343*cf^3*nf)/81 + (13072*dFF*nf)/81 + (388*ca*cf*nf^2)/81 + 4*cf^2*nf^2 - (16*cf*nf^3)/81 - (21652*ca^3*cf*z2)/27 + (35312*ca^2*cf^2*z2)/9 - (80872*ca*cf^3*z2)/9 + (18848*cf^4*z2)/3 - (544*dFA*z2)/9 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3m|4|4|(-107537*ca^3*cf)/648 + (42697*ca^2*cf^2)/54 - (14497*ca*cf^3)/54 - (15586*cf^4)/27 - (14893*dFA)/27 + (2227*ca^2*cf*nf)/81 - (446*ca*cf^2*nf)/3 + (1108*cf^3*nf)/9 - (688*dFF*nf)/27 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3m|4|5|(1036*ca^3*cf)/135 - (268*ca^2*cf^2)/9 + (1664*ca*cf^3)/15 - (4264*cf^4)/45 - (1088*dFA)/45 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3m|4|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45
P3m|5|0|(-11780439572917*ca^3*cf)/583200000 + (675792831321161*ca^2*cf^2)/5832000000 - (45464914080809*ca*cf^3)/243000000 + (66251414187889*cf^4)/729000000 - (53020243*dFA)/1296 + (104936561959*ca^2*cf*nf)/48600000 - (181239569027*ca*cf^2*nf)/24300000 + (95903918123*cf^3*nf)/18225000 - (7815821*dFF*nf)/20250 - (90296959*ca*cf*nf^2)/3645000 + (156265969*cf^2*nf^2)/1822500 - (32*cf*nf^3)/81 - (48110600557*ca^3*cf*z2)/810000 + (8443508659*ca^2*cf^2*z2)/32400 - (77264890541*ca*cf^3*z2)/202500 + (17929418263*cf^4*z2)/101250 - (57161519*dFA*z2)/33750 + (33132083*ca^2*cf*nf*z2)/6750 - (48581429*ca*cf^2*nf*z2)/3375 + (22727822*cf^3*nf*z2)/2025 - (254776*dFF*nf*z2)/1125 - (72166*ca*cf*nf^2*z2)/675 + (24128*cf^2*nf^2*z2)/135 - (361377851*ca^3*cf*z2^2)/13500 + (128066492*ca^2*cf^2*z2^2)/1125 - (178494263*ca*cf^3*z2^2)/1125 + (81976066*cf^4*z2^2)/1125 + (8240282*dFA*z2^2)/225 + (2663474*ca^2*cf*nf*z2^2)/3375 - (731356*ca*cf^2*nf*z2^2)/225 + (606728*cf^3*nf*z2^2)/225 - (751328*dFF*nf*z2^2)/1125 - (736*ca*cf*nf^2*z2^2)/45 + (1024*cf^2*nf^2*z2^2)/45 - (1462976*ca^3*cf*z2^3)/315 + (566816*ca^2*cf^2*z2^3)/35 - (136224*ca*cf^3*z2^3)/7 + (297152*cf^4*z2^3)/35 + (699904*dFA*z2^3)/105 - (2486639*ca^3*cf*z3)/81000 - (12786431*ca^2*cf^2*z3)/1125 + (158257733*ca*cf^3*z3)/3375 - (146849243*cf^4*z3)/3375 + (19090396*dFA*z3)/675 - (4726583*ca^2*cf*nf*z3)/10125 - (1683554*ca*cf^2*nf*z3)/675 + (2383736*cf^3*nf*z3)/675 - (3280744*dFF*nf*z3)/3375 + (640*ca*cf*nf^2*z3)/9 - (272*cf^2*nf^2*z3)/15 + (64*cf*nf^3*z3)/27 - 39128*ca^3*cf*z2*z3 + (1978928*ca^2*cf^2*z2*z3)/15 - (785632*ca*cf^3*z2*z3)/5 + (224320*cf^4*z2*z3)/3 + (401984*dFA*z2*z3)/5 + 224*ca^2*cf*nf*z2*z3 - (1216*ca*cf^2*nf*z2*z3)/3 + (640*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 - (64*ca^3*cf*z3^2)/3 + 944*ca^2*cf^2*z3^2 - 4784*ca*cf^3*z3^2 + 6048*cf^4*z3^2 + 512*dFA*z3^2 + (2864*ca^3*cf*z5)/3 - (13564*ca^2*cf^2*z5)/3 - (1780*ca*cf^3*z5)/3 + 5256*cf^4*z5 + 1440*dFA*z5 + (3184*ca^2*cf*nf*z5)/9 - 128*ca*cf^2*nf*z5 - 64*cf^3*nf*z5 - (2560*dFF*nf*z5)/3
P3m|5|1|(-1819357837*ca^3*cf)/4050000 + (842563409939*ca^2*cf^2)/32400000 - (368876049773*ca*cf^3)/6075000 + (102650712301*cf^4)/2430000 + (140127*dFA)/20 + (466044517*ca^2*cf*nf)/810000 - (742807153*ca*cf^2*nf)/121500 + (1335138029*cf^3*nf)/303750 - (236183*dFF*nf)/675 + (4326091*ca*cf*nf^2)/121500 + (1089971*cf^2*nf^2)/10125 + (32*cf*nf^3)/81 - (173622692*ca^3*cf*z2)/10125 + (276197149*ca^2*cf^2*z2)/6750 - (71472668*ca*cf^3*z2)/3375 - (14360899*cf^4*z2)/1125 + (102390571*dFA*z2)/3375 + (28333463*ca^2*cf*nf*z2)/10125 - (5602172*ca*cf^2*nf*z2)/675 + (5206048*cf^3*nf*z2)/675 - (2846216*dFF*nf*z2)/3375 - (6776*ca*cf*nf^2*z2)/135 + (7904*cf^2*nf^2*z2)/135 - (250438*ca^3*cf*z2^2)/25 + (3295024*ca^2*cf^2*z2^2)/75 - 65184*ca*cf^3*z2^2 + (555424*cf^4*z2^2)/15 + (588816*dFA*z2^2)/25 + (992*ca^2*cf*nf*z2^2)/15 - (7328*ca*cf^2*nf*z2^2)/15 + (4672*cf^3*nf*z2^2)/15 + (1378519*ca^3*cf*z3)/1350 - (5651341*ca^2*cf^2*z3)/225 + (20800442*ca*cf^3*z3)/225 - (2146644*cf^4*z3)/25 + (29984*dFA*z3)/9 + (469456*ca^2*cf*nf*z3)/675 - (32360*ca*cf^2*nf*z3)/9 + (135568*cf^3*nf*z3)/45 - (41632*dFF*nf*z3)/225 + (64*ca*cf*nf^2*z3)/3 - 7680*ca^3*cf*z2*z3 + 24576*ca^2*cf^2*z2*z3 - 28416*ca*cf^3*z2*z3 + 15360*cf^4*z2*z3 + 18432*dFA*z2*z3 - 1280*ca^2*cf^2*z5 - 320*ca*cf^3*z5 + 3200*cf^4*z5
P3m|5|2|(84473939*ca^3*cf)/540000 - (45865171321*ca^2*cf^2)/3240000 + (11180938051*ca*cf^3)/202500 - (1011877339*cf^4)/27000 + (7963*dFA)/9 + (50374633*ca^2*cf*nf)/162000 - (3172018*ca*cf^2*nf)/3375 - (19967699*cf^3*nf)/10125 + (6814*dFF*nf)/45 - (5717*ca*cf*nf^2)/270 + (280102*cf^2*nf^2)/2025 - (80*cf*nf^3)/81 + (7119199*ca^3*cf*z2)/1350 - (2927023*ca^2*cf^2*z2)/90 + (3089668*ca*cf^3*z2)/45 - (12181436*cf^4*z2)/225 - (3486262*dFA*z2)/225 + (432322*ca^2*cf*nf*z2)/675 - (25936*ca*cf^2*nf*z2)/15 + (28928*cf^3*nf*z2)/15 + (52976*dFF*nf*z2)/225 - (32*ca*cf*nf^2*z2)/3 + (32*cf^2*nf^2*z2)/9 - 1200*ca^3*cf*z2^2 + (24176*ca^2*cf^2*z2^2)/5 - (32544*ca*cf^3*z2^2)/5 + (20608*cf^4*z2^2)/5 + 2304*dFA*z2^2 - (11752*ca^2*cf^2*z3)/5 + (218632*ca*cf^3*z3)/15 - (291712*cf^4*z3)/15 - 256*ca*cf^2*nf*z3 + (1024*cf^3*nf*z3)/3
P3m|5|3|(-3044077*ca^3*cf)/81000 - (141716899*ca^2*cf^2)/162000 + (5588291*ca*cf^3)/2025 + (10371613*cf^4)/8100 + (1639*ca^2*cf*nf)/225 + (480007*ca*cf^2*nf)/1350 - (2291021*cf^3*nf)/2025 - (724*ca*cf*nf^2)/81 + (4204*cf^2*nf^2)/135 - (16*cf*nf^3)/81 + (57952*ca^3*cf*z2)/45 - (87904*ca^2*cf^2*z2)/15 + (447352*ca*cf^3*z2)/45 - (384352*cf^4*z2)/45 - (40256*dFA*z2)/15 + (64*ca^2*cf*nf*z2)/3 - (128*ca*cf^2*nf*z2)/3 + 128*cf^3*nf*z2 + 384*ca*cf^3*z3 - (2560*cf^4*z3)/3
P3m|5|4|(11629*ca^2*cf^2)/450 - (15576*ca*cf^3)/25 + (389621*cf^4)/225 + (4276*ca*cf^2*nf)/135 - (6008*cf^3*nf)/45 + (16*cf^2*nf^2)/9 + (280*ca^3*cf*z2)/3 - 360*ca^2*cf^2*z2 + 464*ca*cf^3*z2 - (1024*cf^4*z2)/3 - 128*dFA*z2
P3m|5|5|(-1096*ca*cf^3)/45 + (1736*cf^4)/15 - (32*cf^3*nf)/9
P3m|5|6|(16*cf^4)/9
P3m|6|0|(1565630616101*ca^3*cf)/18225000 - (3697229202796*ca^2*cf^2)/11390625 + (18965472481783*ca*cf^3)/45562500 - (709493088617*cf^4)/3796875 - (313445410399*dFA)/3375000 - (181018376203*ca^2*cf*nf)/109350000 + (10481464423*ca*cf^2*nf)/2025000 - (46016383733*cf^3*nf)/9112500 + (2482937693*dFF*nf)/455625 + (76134967*ca*cf*nf^2)/911250 - (4536277*cf^2*nf^2)/33750 - (32*cf*nf^3)/81 + (14884083658*ca^3*cf*z2)/151875 - (18297114298*ca^2*cf^2*z2)/50625 + (21665058041*ca*cf^3*z2)/50625 - (8204875208*cf^4*z2)/50625 - (8369264246*dFA*z2)/50625 - (188359786*ca^2*cf*nf*z2)/30375 + (225789836*ca*cf^2*nf*z2)/10125 - (178518412*cf^3*nf*z2)/10125 + (1924624*dFF*nf*z2)/10125 + (69076*ca*cf*nf^2*z2)/675 - (486832*cf^2*nf^2*z2)/2025 + (116063437*ca^3*cf*z2^2)/3375 - (170785402*ca^2*cf^2*z2^2)/1125 + (278060108*ca*cf^3*z2^2)/1125 - (54197408*cf^4*z2^2)/375 - (24935096*dFA*z2^2)/1125 - (1776496*ca^2*cf*nf*z2^2)/3375 + (98528*ca*cf^2*nf*z2^2)/75 - (302656*cf^3*nf*z2^2)/225 + (1015552*dFF*nf*z2^2)/1125 - (160*ca*cf*nf^2*z2^2)/9 + (128*cf^2*nf^2*z2^2)/5 + (8448*ca^3*cf*z2^3)/35 - (383392*ca^2*cf^2*z2^3)/105 + (746528*ca*cf^3*z2^3)/105 - (207808*cf^4*z2^3)/105 - (15872*dFA*z2^3)/35 - (260891668*ca^3*cf*z3)/10125 + (356109841*ca^2*cf^2*z3)/3375 - (570791708*ca*cf^3*z3)/3375 + (4491524*cf^4*z3)/45 + (394321544*dFA*z3)/3375 - (3366742*ca^2*cf*nf*z3)/1125 + (3733372*ca*cf^2*nf*z3)/675 - (188824*cf^3*nf*z3)/75 - (2221408*dFF*nf*z3)/1125 + (10496*ca*cf*nf^2*z3)/135 - (256*cf^2*nf^2*z3)/9 + (64*cf*nf^3*z3)/27 + 17744*ca^3*cf*z2*z3 - (272512*ca^2*cf^2*z2*z3)/3 + (2046848*ca*cf^3*z2*z3)/15 - (889216*cf^4*z2*z3)/15 + (151424*dFA*z2*z3)/5 - (352*ca^2*cf*nf*z2*z3)/3 + (1984*ca*cf^2*nf*z2*z3)/3 - (1664*cf^3*nf*z2*z3)/3 - 512*dFF*nf*z2*z3 + (9392*ca^3*cf*z3^2)/3 - 12880*ca^2*cf^2*z3^2 + 17264*ca*cf^3*z3^2 - 7840*cf^4*z3^2 + 128*dFA*z3^2 - (480644*ca^3*cf*z5)/45 + (275744*ca^2*cf^2*z5)/15 + (183056*ca*cf^3*z5)/5 - (683104*cf^4*z5)/15 - (986912*dFA*z5)/15 + (8240*ca^2*cf*nf*z5)/9 - (2752*ca*cf^2*nf*z5)/3 - (2624*cf^3*nf*z5)/3 + (2560*dFF*nf*z5)/3
P3m|6|1|(744492514361*ca^3*cf)/36450000 - (688638323501*ca^2*cf^2)/12150000 + (287083021181*ca*cf^3)/6075000 + (10882798759*cf^4)/1518750 - (30725092786*dFA)/759375 - (3052922629*ca^2*cf*nf)/607500 + (1906781917*ca*cf^2*nf)/151875 - (1646543402*cf^3*nf)/151875 - (83989768*dFF*nf)/50625 + (5923043*ca*cf*nf^2)/60750 - (348902*cf^2*nf^2)/30375 + (32*cf*nf^3)/81 - (16278338*ca^3*cf*z2)/2025 + (11258974*ca^2*cf^2*z2)/1125 - (28144916*ca*cf^3*z2)/1125 + (119652248*cf^4*z2)/3375 + (42278896*dFA*z2)/675 - (5300704*ca^2*cf*nf*z2)/3375 + (1027648*ca*cf^2*nf*z2)/135 - (4454032*cf^3*nf*z2)/675 - (1665152*dFF*nf*z2)/1125 + (64*ca*cf*nf^2*z2)/15 - (1280*cf^2*nf^2*z2)/27 + (396356*ca^3*cf*z2^2)/75 - (2008552*ca^2*cf^2*z2^2)/75 + (1555776*ca*cf^3*z2^2)/25 - (686944*cf^4*z2^2)/15 - (210656*dFA*z2^2)/25 - (2944*ca^2*cf*nf*z2^2)/45 + (896*ca*cf^2*nf*z2^2)/15 - (1408*cf^3*nf*z2^2)/5 + (4096*dFF*nf*z2^2)/15 - (2600146*ca^3*cf*z3)/225 + (10809664*ca^2*cf^2*z3)/225 - (13522496*ca*cf^3*z3)/225 + (1315696*cf^4*z3)/75 + (2621792*dFA*z3)/75 - (786304*ca^2*cf*nf*z3)/675 + (68528*ca*cf^2*nf*z3)/45 - (1856*cf^3*nf*z3)/45 + (373888*dFF*nf*z3)/225 + (256*ca*cf*nf^2*z3)/9 - (128*cf^2*nf^2*z3)/9 + 3200*ca^3*cf*z2*z3 - 18240*ca^2*cf^2*z2*z3 + 32320*ca*cf^3*z2*z3 - 16768*cf^4*z2*z3 + 3072*dFA*z2*z3 - 8160*ca^3*cf*z5 + 29696*ca^2*cf^2*z5 - 36992*ca*cf^3*z5 + 17920*cf^4*z5
P3m|6|2|(-4749886903*ca^3*cf)/303750 + (13803362971*ca^2*cf^2)/202500 - (3014508079*ca*cf^3)/33750 + (3918904603*cf^4)/101250 + (3926638721*dFA)/101250 + (1693321*ca^2*cf*nf)/4050 - (28503551*ca*cf^2*nf)/6750 + (40557518*cf^3*nf)/10125 - (53108*dFF*nf)/675 + (4577*ca*cf*nf^2)/135 + (21044*cf^2*nf^2)/675 - (80*cf*nf^3)/81 - (320900*ca^3*cf*z2)/27 + (1174814*ca^2*cf^2*z2)/25 - (18505396*ca*cf^3*z2)/225 + (11812952*cf^4*z2)/225 + (5633944*dFA*z2)/225 - (112288*ca^2*cf*nf*z2)/675 + (58808*ca*cf^2*nf*z2)/45 - (40832*cf^3*nf*z2)/45 + (147136*dFF*nf*z2)/225 - (32*ca*cf*nf^2*z2)/9 - (32*cf^2*nf^2*z2)/3 - 80*ca^3*cf*z2^2 - (624*ca^2*cf^2*z2^2)/5 + (12576*ca*cf^3*z2^2)/5 - (11392*cf^4*z2^2)/5 - (52768*ca^3*cf*z3)/45 + (169552*ca^2*cf^2*z3)/15 - (109264*ca*cf^3*z3)/5 + (50624*cf^4*z3)/5 - (17792*dFA*z3)/3 - 192*ca^2*cf*nf*z3 + 352*ca*cf^2*nf*z3 - (320*cf^3*nf*z3)/3
P3m|6|3|(3451801*ca^3*cf)/30375 + (1373341*ca^2*cf^2)/750 + (5372342*ca*cf^3)/10125 - (44765222*cf^4)/10125 - (2438624*dFA)/405 + (221794*ca^2*cf*nf)/675 - (3060166*ca*cf^2*nf)/2025 + (32796*cf^3*nf)/25 + (38816*dFF*nf)/225 + (1256*ca*cf*nf^2)/405 + (184*cf^2*nf^2)/27 - (16*cf*nf^3)/81 - (28888*ca^3*cf*z2)/27 + (238312*ca^2*cf^2*z2)/45 - (532736*ca*cf^3*z2)/45 + (24448*cf^4*z2)/3 + (1024*dFA*z2)/45 - (128*ca^2*cf*nf*z2)/9 + 128*ca*cf^2*nf*z2 - (640*cf^3*nf*z2)/9 - 320*ca^3*cf*z3 + (4928*ca^2*cf^2*z3)/3 - 2688*ca*cf^3*z3 + 1280*cf^4*z3
P3m|6|4|(-20057*ca^3*cf)/150 + (381571*ca^2*cf^2)/675 + (361486*ca*cf^3)/675 - (885196*cf^4)/675 - (8612*dFA)/9 + (14612*ca^2*cf*nf)/405 - (908*ca*cf^2*nf)/5 + (1336*cf^3*nf)/9 - (4352*dFF*nf)/135 + (8*ca*cf*nf^2)/9 - (184*ca^3*cf*z2)/3 + (904*ca^2*cf^2*z2)/3 - 624*ca*cf^3*z2 + 384*cf^4*z2
P3m|6|5|(8144*ca^3*cf)/675 - (11716*ca^2*cf^2)/225 + (808*ca*cf^3)/5 - (29072*cf^4)/225 - (7264*dFA)/225 + (64*ca^2*cf*nf)/45 - (64*ca*cf^2*nf)/9 + (224*cf^3*nf)/45
P3m|6|6|(8*ca^3*cf)/9 - (56*ca^2*cf^2)/15 + (304*ca*cf^3)/45 - (176*cf^4)/45


==> anc/numbers/deposit/xk/x01_data_expand.out <==
"== HPL self-tests =="
"H"{1}"  series-closed form = "-2.957988797072130185432298`5.*^-34
"H"{-1}"  series-closed form = "-1.609714136833361285192971`5.*^-34
"H"{2}"  series-closed form = "-4.8168270552170635623311`4.868340959844087*^-36
"H"{-2}"  series-closed form = "-2.6486454708529744739787`4.674720523356907*^-36
"H"{3}"  series-closed form = "-7.84494215607983442546`3.098848477532923*^-38
"H"{-3}"  series-closed form = "-4.35791335613453215775`2.876390005704172*^-38
"H"{4}"  series-closed form = "-1.2778556875865748844`1.3197381440576446*^-39
"H"{1, 1}"  series-closed form = "-1.386318145876472728686812`5.*^-33
"H"{0, 0}"  series-closed form = "0``39.838766645864986
"H"{2, 1}"  series-closed form = "-2.25742502862382199978617`5.*^-35
"H"{1, 0}"  series-closed form = "3.609506337727805219971943`5.*^-34

                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                           -9
NIntegrate::eincr: The global error of the strategy GlobalAdaptive has increased more than 2000 times. The global error is expected to decrease monotonically after a number of integrand evaluations. Suspect one of the following: the working precision is insufficient for the specified precision goal; the integrand is highly oscillatory or it is not a (piecewise) smooth function; or the true value of the integral is 0. Increasing the value of the GlobalAdaptive option MaxErrorIncreases might lead to a convergent numerical integration. NIntegrate obtained 0.021378946478658141922318808557934517318821814880116032034520169924777257914791718 and 1.1697928652074588832781377635234438985955480971379520433838688003124456475566512 10   for the integral and error estimates.

                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                            -15
NIntegrate::eincr: The global error of the strategy GlobalAdaptive has increased more than 2000 times. The global error is expected to decrease monotonically after a number of integrand evaluations. Suspect one of the following: the working precision is insufficient for the specified precision goal; the integrand is highly oscillatory or it is not a (piecewise) smooth function; or the true value of the integral is 0. Increasing the value of the GlobalAdaptive option MaxErrorIncreases might lead to a convergent numerical integration. NIntegrate obtained -0.096156176800657414995932495413033070714126903863300290588691940855607861478470942 and 1.3867983014521789990866616092237995132818430773710950362967990924190330138022330 10    for the integral and error estimates.

                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                           -18
NIntegrate::eincr: The global error of the strategy GlobalAdaptive has increased more than 2000 times. The global error is expected to decrease monotonically after a number of integrand evaluations. Suspect one of the following: the working precision is insufficient for the specified precision goal; the integrand is highly oscillatory or it is not a (piecewise) smooth function; or the true value of the integral is 0. Increasing the value of the GlobalAdaptive option MaxErrorIncreases might lead to a convergent numerical integration. NIntegrate obtained 0.054018371154096681065102250134750769297913221185035137313164426725071134841375507 and 1.7832989940761372038010891042951727868016701025192306282470838253168906595733168 10    for the integral and error estimates.

General::stop: Further output of NIntegrate::eincr will be suppressed during this calculation.
"H"{-1, 1}" (word) series-quadrature = "0``31.07587467941453
"H"{1, -1}" (word) series-quadrature = "0``30.986373780924215
"H"{0, -1, 1}" (word) series-quadrature = "-5.942905352735404001722521187`5.*^-11
"H"{-1, -1, 0}" (word) series-quadrature = "2.9139688457174641498`5.*^-19
"H"{1, 0, -1}" (word) series-quadrature = "-6.64537272263169`5.*^-23
"H"{-1, 0, 1, 0}" (word) series-quadrature = "-9.519219166293880521209366426`5.*^-11
"shuffle identities (exact, to x^8): "300" tested, "0" failed"
"symbols per function: "{"P0" -> {cf}, "P1p" -> {ca, cf, nf}, "P1m" -> {ca, cf, nf}, "P2p" -> {ca, cf, nf}, "P2m" -> {ca, cf, nf}, "P3p" -> {ca, cf, dFA, dFF, nf}, "P3m" -> {ca, cf, dFA, dFF, nf}}
"expanded ""P0"
"expanded ""P1p"
"expanded ""P1m"
"expanded ""P2p"
"expanded ""P2m"
"expanded ""P3p"
"expanded ""P3m"
"wrote x01_coeffs.txt"
"Pqq3NSpXto0.m"" vs own x^0 expansion of ""P3p"": "8" powers of ln x compared, "0" differ"
"Pqq3NSmXto0.m"" vs own x^0 expansion of ""P3m"": "8" powers of ln x compared, "0" differ"
"Pqq3NSp_Fit.m"" SU(3) nf=3 at x="1/10": fit "1141.4323565799714"  series(K="90") "1141.4323603242642621285`6."  rel.diff "3.28034579047004*^-9
"Pqq3NSp_Fit.m"" SU(3) nf=3 at x="1/4": fit "5172.922173623963"  series(K="90") "5172.9221739187130828102`6."  rel.diff "5.697939047839591*^-11
"Pqq3NSm_Fit.m"" SU(3) nf=3 at x="1/10": fit "10588.45153490192"  series(K="90") "10588.451488941191648921`6."  rel.diff "-4.340646872492175*^-9
"Pqq3NSm_Fit.m"" SU(3) nf=3 at x="1/4": fit "9075.810530935618"  series(K="90") "9075.8104964484738514612`6."  rel.diff "-3.799896883136854*^-9
"MVV ""P2p"" nf="0" x="1/10": series "902.4229115353749200116`6."  xpns2p.f "902.6479641551302"  rel.diff "-0.00024932490704271577
"MVV ""P2p"" nf="0" x="1/4": series "1058.2239715614068350579`6."  xpns2p.f "1058.1082673571084"  rel.diff "0.00010935006167892595
"MVV ""P2p"" nf="3" x="1/10": series "409.6987457635965260893`6."  xpns2p.f "409.9093249018201"  rel.diff "-0.0005137212681707507
"MVV ""P2p"" nf="3" x="1/4": series "480.7916700139324875799`6."  xpns2p.f "480.7286006116133"  rel.diff "0.00013119544424647963
"MVV ""P2p"" nf="5" x="1/10": series "58.0994028355962481432`6."  xpns2p.f "58.30033298613171"  rel.diff "-0.003446466602227681
"MVV ""P2p"" nf="5" x="1/4": series "81.4536883152843215404`6."  xpns2p.f "81.42570878095125"  rel.diff "0.0003436203964566038
"MVV ""P2m"" nf="0" x="1/10": series "1117.0407356584116884926`6."  xpns2p.f "1117.0192818422802"  rel.diff "0.000019206307787377008
"MVV ""P2m"" nf="0" x="1/4": series "1137.2693084669571246797`6."  xpns2p.f "1137.2980378919915"  rel.diff "-0.00002526112248247766
"MVV ""P2m"" nf="3" x="1/10": series "613.8605709039107150846`6."  xpns2p.f "613.7776354480475"  rel.diff "0.00013512296811314428
"MVV ""P2m"" nf="3" x="1/4": series "555.8477036126881544639`6."  xpns2p.f "555.9429987851097"  rel.diff "-0.00017141176816645216
"MVV ""P2m"" nf="5" x="1/10": series "255.2905619874287174815`6."  xpns2p.f "255.16663877174415"  rel.diff "0.0004856560257292814
"MVV ""P2m"" nf="5" x="1/4": series "153.8501863761769065992`6."  xpns2p.f "153.9898587135233"  rel.diff "-0.0009070229592600886
"done"


==> anc/numbers/deposit/xk/x01_data_expand.wl <==
(* x01_data_expand.wl
   x^k study, data side, engine 1 (Wolfram Engine 15).
   Own small-x expansion of harmonic polylogarithms; expands
     MVV hep-ph/0403192 hepres.h : P^(0), P^(1)+-, P^(2)+-   (x-space, eqs. (4.5)-(4.11))
     GvMSY 2604.09534 anc/Pqq3NSp.m, Pqq3NSm.m : P^(3)+-
   about x = 0 to x^KMAX with all powers of ln x, and writes the coefficients
   c[name][k][j] of x^k ln^j x to x01_coeffs.txt (one line per coefficient).
   Self-tests: HPL expansion against PolyLog closed forms and NIntegrate,
   shuffle identities in exact arithmetic, x^0 against the authors' Xto0 files,
   and the summed series against the authors' parametrizations Pqq3NS*_Fit.m.
   Run: wolfram -script x01_data_expand.wl > x01_data_expand.out
*)
$AllowInternet = False;
$HistoryLength = 0;
base = "PROJECT/ma_a/";
anc = base <> "dossier/papers/src2604/anc/";
mvvfile = base <> "derive_iree/papers/src0403192/hepres.h";
out = base <> "xk_study/";
KMAX = 6;

fmt[e_] := If[NumericQ[e] && !ExactNumberQ[e], ToString[N[e, 6], InputForm], ToString[e, InputForm]];
pr[s__] := (WriteString["stdout", StringJoin[fmt /@ {s}], "\n"]);

(* ---------- HPL expansion: association {m, j} -> coeff for x^m L^j, L = ln x ---------- *)
decompress[w_List] := Flatten[Map[Which[# == 0, {0}, # > 0, Join[ConstantArray[0, # - 1], {1}],
      # < 0, Join[ConstantArray[0, -# - 1], {-1}]] &, w]];

(* int_0^x t^p ln^j t dt = x^(p+1) sum_i (-1)^i j!/(j-i)! L^(j-i)/(p+1)^(i+1), p >= 0 *)
intPow[p_, j_] := Association@Table[{p + 1, j - i} -> (-1)^i j!/(j - i)!/(p + 1)^(i + 1), {i, 0, j}];

addTo[acc_, assoc_, c_] := Module[{a = acc}, KeyValueMap[(a[#1] = Lookup[a, Key[#1], 0] + c #2) &, assoc]; a];

ClearAll[hw];
hw[K_, {}] := <|{0, 0} -> 1|>;
hw[K_, w_List] := hw[K, w] = Module[{a = First[w], rest = Rest[w], inner, acc = <||>, m, j, c, i},
    If[AllTrue[w, # == 0 &], Return[<|{0, Length[w]} -> 1/Length[w]!|>]];
    inner = hw[K, rest];
    Which[
      a == 0,
      KeyValueMap[Function[{mj, cc}, {m, j} = mj;
          If[m == 0, acc = addTo[acc, <|{0, j + 1} -> 1/(j + 1)|>, cc],
            If[m <= K, acc = addTo[acc, intPow[m - 1, j], cc]]]], inner],
      True,
      (* multiply by 1/(1 - a t) = sum_i (a t)^i, a = +-1, then integrate *)
      KeyValueMap[Function[{mj, cc}, {m, j} = mj;
          Do[If[m + i + 1 <= K, acc = addTo[acc, intPow[m + i, j], cc a^i]], {i, 0, K - m - 1}]], inner]
      ];
    Select[KeySelect[acc, First[#] <= K &], # =!= 0 &]
    ];

hpoly[K_, wc_List] := Module[{as = hw[K, decompress[wc]]}, Total[KeyValueMap[#2 xx^#1[[1]] LL^#1[[2]] &, as]]];

(* ---------- self-tests of the HPL expansion ---------- *)
pr["== HPL self-tests =="];
Module[{K = 60, x0 = 3/10, tests, v, ref},
  tests = {
    {{1}, -Log[1 - x0]}, {{-1}, Log[1 + x0]}, {{2}, PolyLog[2, x0]}, {{-2}, -PolyLog[2, -x0]},
    {{3}, PolyLog[3, x0]}, {{-3}, -PolyLog[3, -x0]}, {{4}, PolyLog[4, x0]}, {{1, 1}, Log[1 - x0]^2/2},
    {{0, 0}, Log[x0]^2/2}, {{2, 1}, Zeta[3] - PolyLog[3, 1 - x0] + Log[1 - x0] PolyLog[2, 1 - x0] + 1/2 Log[x0] Log[1 - x0]^2},
    {{1, 0}, -Log[x0] Log[1 - x0] - PolyLog[2, x0]}
    };
  Do[v = N[hpoly[K, t[[1]]] /. {xx -> x0, LL -> Log[x0]}, 40]; ref = N[t[[2]], 40];
    pr["H", t[[1]], "  series-closed form = ", N[v - ref, 5]], {t, tests}];
  (* mixed words against quadrature of the defining integrals (inner functions in closed form) *)
  Module[{q, qs},
    qs = {
      {{-1, 1}, NIntegrate[-Log[1 - t]/(1 + t), {t, 0, x0}, WorkingPrecision -> 30]},
      {{1, -1}, NIntegrate[Log[1 + t]/(1 - t), {t, 0, x0}, WorkingPrecision -> 30]},
      {{0, -1, 1}, NIntegrate[-Log[1 - s]/(1 + s)/t, {t, 0, x0}, {s, 0, t}, WorkingPrecision -> 30]},
      {{-1, -1, 0}, NIntegrate[Log[s]/(1 + s)/(1 + t), {t, 0, x0}, {s, 0, t}, WorkingPrecision -> 30]},
      {{1, 0, -1}, NIntegrate[Log[1 + s]/s/(1 - t), {t, 0, x0}, {s, 0, t}, WorkingPrecision -> 30]},
      {{-1, 0, 1, 0}, NIntegrate[(-Log[s] Log[1 - s] - PolyLog[2, s])/s/(1 + t), {t, 0, x0}, {s, 0, t}, WorkingPrecision -> 30]}
      };
    Do[v = N[Total[KeyValueMap[#2 xx^#1[[1]] LL^#1[[2]] &, hw[K, q[[1]]]]] /. {xx -> x0, LL -> Log[x0]}, 30];
      pr["H", q[[1]], " (word) series-quadrature = ", N[v - q[[2]], 5]], {q, qs}]];
  ];
(* shuffle identities in exact arithmetic: H(a)H(b) = sum over shuffles *)
Module[{K = 8, words, pairs, bad = 0, shuf, sh, p1, p2, lhs, rhs, n = 0},
  shuf[{}, b_] := {b}; shuf[a_, {}] := {a};
  shuf[a_, b_] := Join[Prepend[#, First[a]] & /@ shuf[Rest[a], b], Prepend[#, First[b]] & /@ shuf[a, Rest[b]]];
  words = Flatten[Table[Tuples[{-1, 0, 1}, l], {l, 1, 3}], 1];
  SeedRandom[20260928];
  pairs = RandomChoice[words, {300, 2}];
  Do[
    p1 = Total[KeyValueMap[#2 xx^#1[[1]] LL^#1[[2]] &, hw[K, pr1[[1]]]]];
    p2 = Total[KeyValueMap[#2 xx^#1[[1]] LL^#1[[2]] &, hw[K, pr1[[2]]]]];
    lhs = Expand[p1 p2]; lhs = Total[Select[MonomialList[lhs, {xx, LL}], Exponent[#, xx] <= K &]];
    rhs = Total[Total[KeyValueMap[#2 xx^#1[[1]] LL^#1[[2]] &, hw[K, #]]] & /@ shuf[pr1[[1]], pr1[[2]]]];
    n++; If[Expand[lhs - rhs] =!= 0, bad++], {pr1, pairs}];
  pr["shuffle identities (exact, to x^8): ", n, " tested, ", bad, " failed"]];

(* ---------- load the data ---------- *)
zrule = {zeta[2] -> z2, zeta[3] -> z3, zeta[4] -> 2/5 z2^2, zeta[5] -> z5, zeta[6] -> 8/35 z2^3, zeta[7] -> z7};
colrule = {color[d4FA/nc] -> dFA, color[(d4FF*nf)/nc] -> dFF nf, color[e_] :> e};
loadG[file_] := Module[{e = Get[anc <> file]}, e /. colrule];

mvvText = Import[mvvfile, "Text"];
mvvBlock[name_] := Module[{s, i0, i1, body},
   i0 = StringPosition[mvvText, "L   " <> name <> " ="][[1, 2]];
   s = StringDrop[mvvText, i0];
   i1 = StringPosition[s, ";"][[1, 1]];
   body = StringTake[s, i1 - 1];
   body = StringReplace[body, "\n" -> " "];
   body = StringReplace[body, {"[1-x]^-1" -> "(1/(1-x))", "[1+x]^-1" -> "(1/(1+x))",
      "delta_(1 - x)" -> "deltaD", "[dabc^2/n]" -> "dabc2n", "H(R(" -> "HPL[{", "),x)" -> "}, x]",
      "z2" -> "zeta[2]", "z3" -> "zeta[3]", "z4" -> "zeta[4]", "z5" -> "zeta[5]"}];
   If[StringContainsQ[body, "[1-x]" | "[1+x]" | "[dabc" | "H(R("], pr["WARNING unconverted token left in ", name]];
   ToExpression[body]];

(* regular function for x < 1: distributions at x = 1 dropped, plus-distributions -> ordinary functions *)
regular[e_] := e /. {delta[_] -> 0, deltaD -> 0, plusDis[n_, 1 - x] :> Log[1 - x]^n/(1 - x)};

expandSmallX[e_, K_] := Module[{hs, ex, ser, res = <||>},
   hs = Union[Cases[e, HPL[_, x], Infinity]];
   ex = e /. (HPL[w_, x] :> hpoly[K, w]) /. zrule;
   ser = Normal[Series[ex /. xx -> x, {x, 0, K}]];
   ser = Expand[ser];
   Do[res[{k, j}] = Expand[Coefficient[Coefficient[ser, x, k], LL, j]], {k, 0, K}, {j, 0, 8}];
   res];

data = <|
   "P0" -> regular[mvvBlock["Pqq0"]],
   "P1p" -> regular[mvvBlock["Pqq1p"]], "P1m" -> regular[mvvBlock["Pqq1m"]],
   "P2p" -> regular[mvvBlock["Pqq2p"]], "P2m" -> regular[mvvBlock["Pqq2m"]] /. dabc2n -> 0,
   "P3p" -> regular[loadG["Pqq3NSp.m"]], "P3m" -> regular[loadG["Pqq3NSm.m"]]|>;
pr["symbols per function: ", KeyValueMap[#1 -> Complement[Variables[#2 /. HPL[__] -> 1 /. zeta[_] -> 1], {x}] &, data]];

coef = <||>;
Do[coef[nm] = expandSmallX[data[nm], KMAX]; pr["expanded ", nm], {nm, Keys[data]}];

(* ---------- write coefficients ---------- *)
Module[{strm = OpenWrite[out <> "x01_coeffs.txt"]},
  WriteString[strm, "# name|k|j|coefficient of x^k ln^j x (InputForm); dFA = d_F^abcd d_A^abcd/N_R, dFF = d_F^abcd d_F^abcd/N_R, z2 = zeta_2\n"];
  Do[Do[With[{c = coef[nm][{k, j}]}, If[c =!= 0, WriteString[strm, nm, "|", k, "|", j, "|", ToString[c, InputForm], "\n"]]],
      {k, 0, KMAX}, {j, 0, 8}], {nm, Keys[data]}];
  Close[strm]];
pr["wrote x01_coeffs.txt"];

(* ---------- check x^0 against the authors' x -> 0 files ---------- *)
Module[{xp, xm, cmp},
  cmp[file_, nm_] := Module[{e = Get[anc <> file] /. colrule /. zrule, d = 0, n = 0, c},
    e = Expand[e /. Log[x] -> LL];
    Do[c = Expand[Coefficient[e /. x -> 0, LL, j] - coef[nm][{0, j}]]; n++; If[c =!= 0, d++; pr["  mismatch j=", j, ": ", c]], {j, 0, 7}];
    pr[file, " vs own x^0 expansion of ", nm, ": ", n, " powers of ln x compared, ", d, " differ"]];
  (* the Xto0 files contain also O(x) (next-to-leading power) terms; compare the x^0 part only *)
  cmp["Pqq3NSpXto0.m", "P3p"]; cmp["Pqq3NSmXto0.m", "P3m"]];

(* ---------- numerical check of the full series against the authors' parametrizations ---------- *)
Module[{K = 90, fitp, fitm, cols, sumser, xs = {1/10, 1/4}},
  cols = {ca^3 cf, ca^2 cf^2, ca cf^3, cf^4, dFA, ca^2 cf nf, ca cf^2 nf, cf^3 nf, dFF nf, ca cf nf^2, cf^2 nf^2, cf nf^3};
  Do[
    Module[{fit = Get[anc <> ff[[1]]], ex, ser, colsub, fitv, serv, full},
      fit = fit /. zeta[n_] :> Zeta[n] /. {flag[_] -> 1, delta[_] -> 0, plusDis[n_, 1 - x] :> Log[1 - x]^n/(1 - x), plusD[n_, 1 - x] :> Log[1 - x]^n/(1 - x)} /. colrule;
      full = data[ff[[2]]];
      (* evaluate whole functions in SU(3), nf = 3, via series (to x^K) and via fit *)
      Do[
        Module[{vals = {ca -> 3, cf -> 4/3, nf -> 3, dFA -> 5/2, dFF -> 5/36}, s, fv, sv, xx0 = x0},
          fv = N[fit /. vals /. x -> xx0, 20];
          sv = N[(full /. (HPL[w_, x] :> hpoly[K, w]) /. zrule /. zeta[n_] :> Zeta[n] /. {z2 -> Zeta[2], z3 -> Zeta[3], z5 -> Zeta[5], z7 -> Zeta[7]} /. vals /. {xx -> xx0, LL -> Log[xx0], x -> xx0}), 20];
          pr[ff[[1]], " SU(3) nf=3 at x=", xx0, ": fit ", fv, "  series(K=", K, ") ", sv, "  rel.diff ", (sv - fv)/fv]],
        {x0, xs}]],
    {ff, {{"Pqq3NSp_Fit.m", "P3p"}, {"Pqq3NSm_Fit.m", "P3m"}}}]];


(* ---------- MVV three-loop x-space against the MVV parametrizations xpns2p.f (P2NSPA/P2NSMA + P2NSB) ---------- *)
Module[{K = 90, par, vals},
  par["P2p"][y_, nf_] := Module[{DL = Log[y], DL1 = Log[1 - y], D81 = 1/81},
     1641.1 - 3135. y + 243.6 y^2 - 522.1 y^3 + 128. D81 DL^4 + 2400. D81 DL^3 + 294.9 DL^2 + 1258. DL + 714.1 DL1 + DL DL1 (563.9 + 256.8 DL) +
      nf (-197.0 + 381.1 y + 72.94 y^2 + 44.79 y^3 - 192. D81 DL^3 - 2608. D81 DL^2 - 152.6 DL - 5120. D81 DL1 - 56.66 DL DL1 - 1.497 y DL^3) +
      nf^2 (32. y DL/(1 - y) (3. DL + 10.) + 64. + (48. DL^2 + 352. DL + 384.) (1 - y)) D81 + (1174.898 - nf 183.187 - nf^2 64./81)/(1 - y)];
  par["P2m"][y_, nf_] := Module[{DL = Log[y], DL1 = Log[1 - y], D81 = 1/81},
     1860.2 - 3505. y + 297.0 y^2 - 433.2 y^3 + 116. D81 DL^4 + 2880. D81 DL^3 + 399.2 DL^2 + 1465.2 DL + 714.1 DL1 + DL DL1 (684.0 + 251.2 DL) +
      nf (-216.62 + 406.5 y + 77.89 y^2 + 34.76 y^3 - 256. D81 DL^3 - 3216. D81 DL^2 - 172.69 DL - 5120. D81 DL1 - 65.43 DL DL1 - 1.136 y DL^3) +
      nf^2 (32. y DL/(1 - y) (3. DL + 10.) + 64. + (48. DL^2 + 352. DL + 384.) (1 - y)) D81 + (1174.898 - nf 183.187 - nf^2 64./81)/(1 - y)];
  Do[Do[Do[
     Module[{sv, pv, vv = {ca -> 3, cf -> 4/3, nf -> nfv}},
       sv = N[(data[nm] /. (HPL[w_, x] :> hpoly[K, w]) /. zrule /. {z2 -> Zeta[2], z3 -> Zeta[3], z5 -> Zeta[5]} /. vv /. {xx -> x0, LL -> Log[x0], x -> x0}), 20];
       pv = par[nm][N[x0, 20], nfv];
       pr["MVV ", nm, " nf=", nfv, " x=", x0, ": series ", N[sv, 10], "  xpns2p.f ", pv, "  rel.diff ", (sv - pv)/pv]],
     {x0, {1/10, 1/4}}], {nfv, {0, 3, 5}}], {nm, {"P2p", "P2m"}}]];

pr["done"];


==> anc/numbers/deposit/xk/x04_relation.out <==
=== P+ at x^0: kappa_1 = 0;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: 0   NLL: 0
   S3 LL: 0   NLL: 0
   S4 LL: 0   NLL: 0
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [60, -192, 144] other {};   rest of S3 NNLL: 0
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [-912, 3120, -3264, 960, 1152] other {}
   rest of S4 NNLL (non-zeta_2): 0
   zeta2 x^0 ln^4 x of P^(3): data [38, -140, 168, -248/3, -48] {}; relation (lower orders) [0, -10, 32, -128/3, 0] {}; data - relation [38, -130, 136, -40, -48]
   zeta2 x^0 ln^2 x of P^(2): data [-30, 96, -104] {}; relation [0, 0, -32]; data - relation [-30, 96, -72]
=== P- at x^0: kappa_1 = -4*ca + 8*cf;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: -8*ca*cf + 16*cf**2   NLL: 0
   S3 LL: 24*ca**2*cf - 64*ca*cf**2 + 32*cf**3   NLL: -104*ca**2*cf/3 + 304*ca*cf**2/3 - 16*ca*cf*nf/3 - 64*cf**3 + 32*cf**2*nf/3
   S4 LL: -192*ca**3*cf + 608*ca**2*cf**2 - 512*ca*cf**3 + 128*cf**4   NLL: 120*ca**3*cf - 496*ca**2*cf**2 + 48*ca**2*cf*nf + 736*ca*cf**3 - 128*ca*cf**2*nf - 448*cf**4 + 64*cf**3*nf
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [-28, 96, -80] other {};   rest of S3 NNLL: -400*ca**2*cf/9 + 224*ca*cf**2/9 + 208*ca*cf*nf/9 + 128*cf**3 - 416*cf**2*nf/9
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [720, -2992, 4032, -1728, -384] other {}
   rest of S4 NNLL (non-zeta_2): 3856*ca**3*cf/9 - 10016*ca**2*cf**2/9 - 1520*ca**2*cf*nf/9 + 384*ca*cf**3 + 4192*ca*cf**2*nf/9 - 32*ca*cf*nf**2/9 + 256*cf**4 - 256*cf**3*nf + 64*cf**2*nf**2/9
   zeta2 x^0 ln^4 x of P^(3): data [-30, 132, -656/3, 376/3, 16] {}; relation (lower orders) [0, 22/3, -152/3, 160/3, 0] {}; data - relation [-30, 374/3, -168, 72, 16]
   zeta2 x^0 ln^2 x of P^(2): data [14, -96, 104] {}; relation [0, -48, 64]; data - relation [14, -48, 40]
=== P+ at x^1: kappa_1 = -4*ca + 8*cf;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: -8*ca*cf + 16*cf**2   NLL: 0
   S3 LL: 24*ca**2*cf - 64*ca*cf**2 + 32*cf**3   NLL: -104*ca**2*cf/3 + 304*ca*cf**2/3 - 16*ca*cf*nf/3 - 64*cf**3 + 32*cf**2*nf/3
   S4 LL: -192*ca**3*cf + 608*ca**2*cf**2 - 512*ca*cf**3 + 128*cf**4   NLL: 120*ca**3*cf - 496*ca**2*cf**2 + 48*ca**2*cf*nf + 736*ca*cf**3 - 128*ca*cf**2*nf - 448*cf**4 + 64*cf**3*nf
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [-28, 96, -80] other {};   rest of S3 NNLL: 368*ca**2*cf/9 - 2752*ca*cf**2/9 + 16*ca*cf*nf/9 + 432*cf**3 - 32*cf**2*nf/9
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [720, -2992, 4032, -1728, -384] other {}
   rest of S4 NNLL (non-zeta_2): 7024*ca**3*cf/9 - 19520*ca**2*cf**2/9 - 752*ca**2*cf*nf/9 + 4480*ca*cf**3/3 + 1888*ca*cf**2*nf/9 - 32*ca*cf*nf**2/9 - 704*cf**4 - 256*cf**3*nf/3 + 64*cf**2*nf**2/9 + 256*dFA
   zeta2 x^1 ln^4 x of P^(3): data [-30, 132, -656/3, 376/3, 16] {}; relation (lower orders) [0, 22/3, -152/3, 160/3, 0] {}; data - relation [-30, 374/3, -168, 72, 16]
   zeta2 x^1 ln^2 x of P^(2): data [14, -96, 104] {}; relation [0, -48, 64]; data - relation [14, -48, 40]
=== P- at x^1: kappa_1 = 0;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: 0   NLL: 0
   S3 LL: 0   NLL: 0
   S4 LL: 0   NLL: 0
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [60, -192, 144] other {};   rest of S3 NNLL: -16*cf**3
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [-912, 3120, -3264, 960, 1152] other {}
   rest of S4 NNLL (non-zeta_2): -64*cf**4
   zeta2 x^1 ln^4 x of P^(3): data [38, -140, 168, -248/3, -48] {}; relation (lower orders) [0, -10, 32, -128/3, 0] {}; data - relation [38, -130, 136, -40, -48]
   zeta2 x^1 ln^2 x of P^(2): data [-30, 96, -104] {}; relation [0, 0, -32]; data - relation [-30, 96, -72]
=== P+ at x^2: kappa_1 = 3*ca - 6*cf;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: 0   NLL: 0
   S3 LL: 0   NLL: 0
   S4 LL: 0   NLL: 0
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [96, -288, 192] other {};   rest of S3 NNLL: 37*ca**2*cf - 44*ca*cf**2 - 4*ca*cf*nf - 32*cf**3
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [-2240, 7872, -8832, 3072, 3072] other {}
   rest of S4 NNLL (non-zeta_2): 296*ca**2*cf**2 - 352*ca*cf**3 - 32*ca*cf**2*nf - 256*cf**4
   zeta2 x^2 ln^4 x of P^(3): data [280/3, -360, 464, -1024/3, -128] {}; relation (lower orders) [0, -32, 96, -640/3, 0] {}; data - relation [280/3, -328, 368, -128, -128]
   zeta2 x^2 ln^2 x of P^(2): data [-48, 144, -224] {}; relation [0, 0, -128]; data - relation [-48, 144, -96]
=== P- at x^2: kappa_1 = -3*ca + 6*cf;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: -16*ca*cf + 32*cf**2   NLL: 0
   S3 LL: 64*ca**2*cf - 192*ca*cf**2 + 128*cf**3   NLL: -256*ca**2*cf/3 + 1088*ca*cf**2/3 - 32*ca*cf*nf/3 - 384*cf**3 + 64*cf**2*nf/3
   S4 LL: -640*ca**3*cf + 2432*ca**2*cf**2 - 2816*ca*cf**3 + 1024*cf**4   NLL: 192*ca**3*cf - 1248*ca**2*cf**2 + 128*ca**2*cf*nf + 2240*ca*cf**3 - 384*ca*cf**2*nf - 768*cf**4 + 256*cf**3*nf - 768*dFA
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [-96, 288, -192] other {};   rest of S3 NNLL: -263*ca**2*cf/9 - 2156*ca*cf**2/9 + 140*ca*cf*nf/9 + 624*cf**3 - 352*cf**2*nf/9
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [1472, -6464, 9088, -4096, 0] other {}
   rest of S4 NNLL (non-zeta_2): 27764*ca**3*cf/9 - 95560*ca**2*cf**2/9 - 3280*ca**2*cf*nf/9 + 26144*ca*cf**3/3 + 9824*ca*cf**2*nf/9 - 64*ca*cf*nf**2/9 - 192*cf**4 - 2432*cf**3*nf/3 + 128*cf**2*nf**2/9 + 2336*dFA + 256*dFF*nf
   zeta2 x^2 ln^4 x of P^(3): data [-184/3, 904/3, -624, 384, 0] {}; relation (lower orders) [0, 32, -736/3, 640/3, 0] {}; data - relation [-184/3, 808/3, -1136/3, 512/3, 0]
   zeta2 x^2 ln^2 x of P^(2): data [48, -272, 224] {}; relation [0, -128, 128]; data - relation [48, -144, 96]
=== P+ at x^3: kappa_1 = -17*ca/3 + 14*cf;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: -16*ca*cf + 32*cf**2   NLL: 0
   S3 LL: 64*ca**2*cf - 192*ca*cf**2 + 128*cf**3   NLL: -256*ca**2*cf + 960*ca*cf**2 - 32*ca*cf*nf/3 - 896*cf**3 + 64*cf**2*nf/3
   S4 LL: -640*ca**3*cf + 2432*ca**2*cf**2 - 2816*ca*cf**3 + 1024*cf**4   NLL: 9920*ca**3*cf/9 - 5344*ca**2*cf**2 + 128*ca**2*cf*nf + 24640*ca*cf**3/3 - 384*ca*cf**2*nf - 9472*cf**4/3 + 256*cf**3*nf - 6400*dFA/3
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [-96, 288, -192] other {};   rest of S3 NNLL: 899*ca**2*cf/3 - 3908*ca*cf**2/3 - 20*ca*cf*nf/9 + 13552*cf**3/9 - 32*cf**2*nf/3
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [1472, -6464, 9088, -4096, 0] other {}
   rest of S4 NNLL (non-zeta_2): 89180*ca**3*cf/27 - 78152*ca**2*cf**2/9 - 16880*ca**2*cf*nf/27 - 1184*ca*cf**3 + 16736*ca*cf**2*nf/9 - 64*ca*cf*nf**2/9 + 9024*cf**4 - 12416*cf**3*nf/9 + 128*cf**2*nf**2/9 + 66080*dFA/9 + 4352*dFF*nf/9
   zeta2 x^3 ln^4 x of P^(3): data [-184/3, 904/3, -624, 384, 0] {}; relation (lower orders) [0, 32, -736/3, 640/3, 0] {}; data - relation [-184/3, 808/3, -1136/3, 512/3, 0]
   zeta2 x^3 ln^2 x of P^(2): data [48, -272, 224] {}; relation [0, -128, 128]; data - relation [48, -144, 96]
=== P- at x^3: kappa_1 = 17*ca/3 - 26*cf/3;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: 0   NLL: 0
   S3 LL: 0   NLL: 0
   S4 LL: 0   NLL: 0
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [96, -288, 192] other {};   rest of S3 NNLL: 605*ca**2*cf/9 - 428*ca*cf**2/9 - 68*ca*cf*nf/9 - 224*cf**3/3
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [-2240, 7872, -8832, 3072, 3072] other {}
   rest of S4 NNLL (non-zeta_2): 4840*ca**2*cf**2/9 - 3424*ca*cf**3/9 - 544*ca*cf**2*nf/9 - 1792*cf**4/3
   zeta2 x^3 ln^4 x of P^(3): data [280/3, -360, 464, -1024/3, -128] {}; relation (lower orders) [0, -32, 96, -640/3, 0] {}; data - relation [280/3, -328, 368, -128, -128]
   zeta2 x^3 ln^2 x of P^(2): data [-48, 144, -224] {}; relation [0, 0, -128]; data - relation [-48, 144, -96]
=== P+ at x^4: kappa_1 = 43*ca/6 - 61*cf/6;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: 0   NLL: 0
   S3 LL: 0   NLL: 0
   S4 LL: 0   NLL: 0
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [96, -288, 192] other {};   rest of S3 NNLL: 2807*ca**2*cf/36 + 94*ca*cf**2/9 - 86*ca*cf*nf/9 - 476*cf**3/3
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [-2240, 7872, -8832, 3072, 3072] other {}
   rest of S4 NNLL (non-zeta_2): 5614*ca**2*cf**2/9 + 752*ca*cf**3/9 - 688*ca*cf**2*nf/9 - 3808*cf**4/3
   zeta2 x^4 ln^4 x of P^(3): data [280/3, -360, 464, -1024/3, -128] {}; relation (lower orders) [0, -32, 96, -640/3, 0] {}; data - relation [280/3, -328, 368, -128, -128]
   zeta2 x^4 ln^2 x of P^(2): data [-48, 144, -224] {}; relation [0, 0, -128]; data - relation [-48, 144, -96]
=== P- at x^4: kappa_1 = -43*ca/6 + 37*cf/2;  zeta_2 in NLL poles of P^(1,2,3): ['0', '0', '0']
   S2 LL: -16*ca*cf + 32*cf**2   NLL: 0
   S3 LL: 64*ca**2*cf - 192*ca*cf**2 + 128*cf**3   NLL: -352*ca**2*cf + 1296*ca*cf**2 - 32*ca*cf*nf/3 - 1184*cf**3 + 64*cf**2*nf/3
   S4 LL: -640*ca**3*cf + 2432*ca**2*cf**2 - 2816*ca*cf**3 + 1024*cf**4   NLL: 14528*ca**3*cf/9 - 7648*ca**2*cf**2 + 128*ca**2*cf*nf + 34720*ca*cf**3/3 - 384*ca*cf**2*nf - 13504*cf**4/3 + 256*cf**3*nf - 8704*dFA/3
   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = [-96, 288, -192] other {};   rest of S3 NNLL: 7481*ca**2*cf/12 - 6992*ca*cf**2/3 - 110*ca*cf*nf/9 + 21076*cf**3/9 + 16*cf**2*nf/3
   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = [1472, -6464, 9088, -4096, 0] other {}
   rest of S4 NNLL (non-zeta_2): 55277*ca**3*cf/27 - 12650*ca**2*cf**2/9 - 20840*ca**2*cf*nf/27 - 16512*ca*cf**3 + 20624*ca*cf**2*nf/9 - 64*ca*cf*nf**2/9 + 19248*cf**4 - 15296*cf**3*nf/9 + 128*cf**2*nf**2/9 + 119144*dFA/9 + 5504*dFF*nf/9
   zeta2 x^4 ln^4 x of P^(3): data [-184/3, 904/3, -624, 384, 0] {}; relation (lower orders) [0, 32, -736/3, 640/3, 0] {}; data - relation [-184/3, 808/3, -1136/3, 512/3, 0]
   zeta2 x^4 ln^2 x of P^(2): data [48, -272, 224] {}; relation [0, -128, 128]; data - relation [48, -144, 96]


==> anc/numbers/deposit/xk/x04_relation.py <==
"""x04_relation.py  (x^k study, data side: the small-N relation at N = -k)

Relation (DKMV (2.21) = MV (3.13) at k = 0; derive_regge sect. 7.2 form at N = -k, recomputed here):
    S_data(w) = P (P - w + beta(a)/a + kappa_1 a),     w = N + k,
with the complete data P = sum_n a^(n+1) P^(n) at N = -k: P^(0) from its closed form (all Laurent terms),
P^(1..3) from the poles of the x^k ln^j x coefficients.  kappa_1 is fixed by requiring no NLL pole at a^2
(the model S has none there, in either signature).  Only beta_0 can reach the NNLL poles.
For each k = 0..4 and each of P+, P-:
  LL, NLL and NNLL poles of S_data at a^2..a^4, split into zeta_2 part and the rest;
  V_3^data, V_4^data = zeta_2 coefficients of S_data at a^3 w^-2, a^4 w^-4 in the colour components;
  x-space: zeta_2 x^k ln^2 x of P^(2) and zeta_2 x^k ln^4 x of P^(3) (data), and the relation's lower-order part.
Also: zeta_2 content of every NLL pole of P^(1..3) (it decides whether kappa_1, beta_0 matter for zeta_2).
Writes x04_relation.json.
"""
import sympy as sp, json
from math import factorial
import xk_data as D
from xk_data import cf, ca, nf, dFA, dFF, z2, z3, z5

b0 = sp.Rational(11, 3) * ca - sp.Rational(2, 3) * nf
NAMES = {1: ['P1p', 'P2p', 'P3p'], -1: ['P1m', 'P2m', 'P3m']}

def make_p(k, tau):
    L0 = D.p0_laurent(k)
    names = NAMES[tau]
    def p(m, j):
        if m == 0:
            return L0.get(j, sp.Integer(0)) if j <= 1 else sp.Integer(0)
        if j >= 1:
            return D.pole(names[m - 1], k, j) if j <= 2 * m + 1 else sp.Integer(0)
        raise ValueError(f"regular term of P^({m}) needed (j={j})")
    return p

def Qsafe(p, n, r, kap):
    J = 2 * n - 2 - r
    s = sp.Integer(0)
    for m1 in range(0, n - 1):
        m2 = n - 2 - m1
        imin = -3 if m1 == 0 else 1
        for i in range(imin, 2 * m1 + 2):
            j = J - i
            jmin = -3 if m2 == 0 else 1
            if j > 2 * m2 + 1 or j < jmin:
                if j < jmin and m2 >= 1:
                    # a regular term of P^(m2>=1) would be needed; it multiplies p(m1,i)
                    assert p(m1, i) == 0, ("regular term needed", n, r, m1, i, m2, j)
                continue
            s += p(m1, i) * p(m2, j)
    s += (kap - b0) * p(n - 2, J)
    return sp.expand(s)

def comps4(v):
    v = sp.expand(v)
    P = sp.Poly(v, cf, ca, dFA, nf, dFF)
    d = {m: c for m, c in zip(P.monoms(), P.coeffs())}
    names = {(1, 3, 0, 0, 0): 'CF CA^3', (2, 2, 0, 0, 0): 'CF^2 CA^2', (3, 1, 0, 0, 0): 'CF^3 CA', (4, 0, 0, 0, 0): 'CF^4', (0, 0, 1, 0, 0): 'dFA'}
    main = [d.pop(m, 0) for m in names]
    return main, d

def comps3(v):
    v = sp.expand(v)
    P = sp.Poly(v, cf, ca, dFA, nf, dFF)
    d = {m: c for m, c in zip(P.monoms(), P.coeffs())}
    names = [(1, 2, 0, 0, 0), (2, 1, 0, 0, 0), (3, 0, 0, 0, 0)]
    main = [d.pop(m, 0) for m in names]
    return main, d

def analyse(k, tau):
    p = make_p(k, tau)
    # kappa_1 from the NLL pole at a^2: Q(2, NLL) - p_{1,2} = 0
    q = Qsafe(p, 2, 1, 0)  # with kappa = 0
    kap = sp.expand((p(1, 2) - q) / p(0, 1))
    res = dict(k=k, tau=tau, kappa1=str(kap))
    for n in (2, 3, 4):
        for r, lab in ((0, 'LL'), (1, 'NLL'), (2, 'NNLL')):
            if n == 2 and r == 2: continue
            Sd = sp.expand(Qsafe(p, n, r, kap) - p(n - 1, 2 * n - 1 - r))
            res[f'S{n}_{lab}'] = str(Sd)
    # zeta_2 content of NLL poles of P^(1..3)
    res['zeta2_in_NLL'] = {m: str(sp.expand(p(m, 2 * m).coeff(z2, 1))) for m in (1, 2, 3)}
    # NNLL: zeta_2 parts
    S3 = sp.sympify(res['S3_NNLL'], locals=D.SYMS); S4 = sp.sympify(res['S4_NNLL'], locals=D.SYMS)
    V3 = sp.expand(S3.coeff(z2, 1)); V4 = sp.expand(S4.coeff(z2, 1))
    res['V3'] = str(V3); res['V4'] = str(V4)
    res['S3_rest'] = str(sp.expand(S3 - z2 * V3)); res['S4_rest'] = str(sp.expand(S4 - z2 * V4))
    # x-space: data zeta_2 x^k ln^2 x of P^(2) and ln^4 x of P^(3); relation lower-order part in the same units
    names = NAMES[tau]
    res['x_ln2_P2_data'] = str(sp.expand(D.coef(names[1], k, 2).coeff(z2, 1)))
    res['x_ln4_P3_data'] = str(sp.expand(D.coef(names[2], k, 4).coeff(z2, 1)))
    res['x_ln2_P2_relation'] = str(sp.expand(Qsafe(p, 3, 2, kap).coeff(z2, 1) / 2))   # p_{2,3} = Q - S; ln^2 <-> 2/w^3
    res['x_ln4_P3_relation'] = str(sp.expand(Qsafe(p, 4, 2, kap).coeff(z2, 1) / 24))  # ln^4 <-> 24/w^5
    return res

if __name__ == '__main__':
    allres = {}
    lines = []
    def say(*a):
        s = ' '.join(str(x) for x in a); print(s); lines.append(s)
    for k in range(0, 5):
        for tau in (1, -1):
            r = analyse(k, tau)
            allres[f'{k}{"+" if tau == 1 else "-"}'] = r
            sig = 'P+' if tau == 1 else 'P-'
            say(f"=== {sig} at x^{k}: kappa_1 = {r['kappa1']};  zeta_2 in NLL poles of P^(1,2,3): {list(r['zeta2_in_NLL'].values())}")
            for n in (2, 3, 4):
                say(f"   S{n} LL: {r[f'S{n}_LL']}   NLL: {r[f'S{n}_NLL']}")
            V3 = sp.sympify(r['V3'], locals=D.SYMS); V4 = sp.sympify(r['V4'], locals=D.SYMS)
            m3, o3 = comps3(V3); m4, o4 = comps4(V4)
            say(f"   V3^data/z2 (CF CA^2, CF^2 CA, CF^3) = {m3} other {o3};   rest of S3 NNLL: {r['S3_rest']}")
            say(f"   V4^data/z2 (CF CA^3, CF^2 CA^2, CF^3 CA, CF^4, dFA) = {m4} other {o4}")
            say(f"   rest of S4 NNLL (non-zeta_2): {r['S4_rest']}")
            d4 = sp.sympify(r['x_ln4_P3_data'], locals=D.SYMS); q4 = sp.sympify(r['x_ln4_P3_relation'], locals=D.SYMS)
            say(f"   zeta2 x^{k} ln^4 x of P^(3): data {comps4(d4)[0]} {comps4(d4)[1]}; relation (lower orders) {comps4(q4)[0]} {comps4(q4)[1]}; data - relation {comps4(d4 - q4)[0]}")
            d2 = sp.sympify(r['x_ln2_P2_data'], locals=D.SYMS); q2 = sp.sympify(r['x_ln2_P2_relation'], locals=D.SYMS)
            say(f"   zeta2 x^{k} ln^2 x of P^(2): data {comps3(d2)[0]} {comps3(d2)[1]}; relation {comps3(q2)[0]}; data - relation {comps3(d2 - q2)[0]}")
    json.dump(allres, open('PROJECT/ma_a/xk_study/x04_relation.json', 'w'), indent=1)
    open('PROJECT/ma_a/xk_study/x04_relation.out', 'w').write('\n'.join(lines) + '\n')


==> anc/numbers/deposit/xk/xk_data.py <==
"""xk_data.py  (x^k study, data side, Python part)

Reads x01_coeffs.txt (own Wolfram expansion, x01_data_expand.wl) and provides
  coef(name, k, j): coefficient of x^k ln^j x, sympy expression in cf, ca, nf, dFA, dFF, z2, z3, z5, z7;
  pole(name, k, j): coefficient of w^-j at N = -k + w  (x^k ln^(j-1) x  <->  (-1)^(j-1) (j-1)!/w^j);
  p0_laurent(k): Laurent coefficients of P^(0)(N) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)) at N = -k + w.
Names: P0, P1p, P1m, P2p, P2m, P3p, P3m.  Normalization a = alpha_s/(4 pi), P = sum a^(n+1) P^(n).
"""
import sympy as sp
from math import factorial

cf, ca, nf, dFA, dFF, z2, z3, z5, z7 = sp.symbols('cf ca nf dFA dFF z2 z3 z5 z7')
SYMS = dict(cf=cf, ca=ca, nf=nf, dFA=dFA, dFF=dFF, z2=z2, z3=z3, z5=z5, z7=z7)
FILE = 'PROJECT/ma_a/xk_study/x01_coeffs.txt'

_C = {}
def _load():
    if _C: return
    for line in open(FILE):
        if line.startswith('#'): continue
        name, k, j, e = line.rstrip('\n').split('|')
        _C[(name, int(k), int(j))] = sp.expand(sp.sympify(e.replace('^', '**'), locals=SYMS))

def coef(name, k, j):
    _load()
    return _C.get((name, k, j), sp.Integer(0))

def pole(name, k, j):
    """coefficient of w^-j (j >= 1) of P at N = -k + w"""
    return sp.expand((-1) ** (j - 1) * factorial(j - 1) * coef(name, k, j - 1))

def order_of(name):
    return int(name[1])

def p0_laurent(k, jmin=-3):
    """{j: coefficient of w^-j} of P^(0)(-k+w), j = 1 .. jmin, with S_1(-k+w) = S_1(w) - sum_{i=0}^{k-1} 1/(w-k+1+i),
    S_1(w) = sum_m (-1)^(m+1) zeta_(m+1) w^m, and zeta_4 = 2/5 z2^2."""
    w = sp.symbols('w')
    zeta = {2: z2, 3: z3, 4: sp.Rational(2, 5) * z2**2, 5: z5, 6: sp.Rational(8, 35) * z2**3}
    S1w = sum((-1) ** (m + 1) * zeta[m + 1] * w**m for m in range(1, 6))
    S1 = S1w - sum(1 / (w - k + 1 + i) for i in range(k))
    N = -k + w
    P0 = cf * (3 + 2 / (N * (N + 1)) - 4 * S1)
    ser = sp.series(P0, w, 0, -jmin + 1).removeO()
    return {j: sp.expand(ser.coeff(w, -j)) for j in range(1, jmin - 1, -1)}

def p0_laurent_numeric_check(k):
    """check p0_laurent against mpmath evaluation of C_F(3 + 2/(N(N+1)) - 4(psi(N+1)+gamma)) at small w"""
    import mpmath as mp
    mp.mp.dps = 50
    L = p0_laurent(k, jmin=-6)
    vals = {cf: 1, z2: mp.zeta(2), z3: mp.zeta(3), z5: mp.zeta(5)}
    worst = 0
    for wv in (mp.mpf('1e-3'), mp.mpf('-2e-3')):
        N = -k + wv
        exact = 3 + 2 / (N * (N + 1)) - 4 * (mp.digamma(N + 1) + mp.euler)
        approx = sum(mp.mpf(sp.N(c.subs({cf: 1, z2: sp.zeta(2), z3: sp.zeta(3), z5: sp.zeta(5)}), 60)) * wv ** (-j) for j, c in L.items())
        worst = max(worst, abs(exact - approx))
    return worst


==> anc/numbers/deposit/xk/xk_hpl.wl <==
(* xk_hpl.wl: the HPL small-x expansion of x01_data_expand.wl (identical code), for reuse by x10 *)
decompress[w_List] := Flatten[Map[Which[# == 0, {0}, # > 0, Join[ConstantArray[0, # - 1], {1}],
      # < 0, Join[ConstantArray[0, -# - 1], {-1}]] &, w]];

(* int_0^x t^p ln^j t dt = x^(p+1) sum_i (-1)^i j!/(j-i)! L^(j-i)/(p+1)^(i+1), p >= 0 *)
intPow[p_, j_] := Association@Table[{p + 1, j - i} -> (-1)^i j!/(j - i)!/(p + 1)^(i + 1), {i, 0, j}];

addTo[acc_, assoc_, c_] := Module[{a = acc}, KeyValueMap[(a[#1] = Lookup[a, Key[#1], 0] + c #2) &, assoc]; a];

ClearAll[hw];
hw[K_, {}] := <|{0, 0} -> 1|>;
hw[K_, w_List] := hw[K, w] = Module[{a = First[w], rest = Rest[w], inner, acc = <||>, m, j, c, i},
    If[AllTrue[w, # == 0 &], Return[<|{0, Length[w]} -> 1/Length[w]!|>]];
    inner = hw[K, rest];
    Which[
      a == 0,
      KeyValueMap[Function[{mj, cc}, {m, j} = mj;
          If[m == 0, acc = addTo[acc, <|{0, j + 1} -> 1/(j + 1)|>, cc],
            If[m <= K, acc = addTo[acc, intPow[m - 1, j], cc]]]], inner],
      True,
      (* multiply by 1/(1 - a t) = sum_i (a t)^i, a = +-1, then integrate *)
      KeyValueMap[Function[{mj, cc}, {m, j} = mj;
          Do[If[m + i + 1 <= K, acc = addTo[acc, intPow[m + i, j], cc a^i]], {i, 0, K - m - 1}]], inner]
      ];
    Select[KeySelect[acc, First[#] <= K &], # =!= 0 &]
    ];

hpoly[K_, wc_List] := Module[{as = hw[K, decompress[wc]]}, Total[KeyValueMap[#2 xx^#1[[1]] LL^#1[[2]] &, as]]];



==> anc/numbers/make_numbers.log <==
== C0. SU(N_c) color data in closed form, interpolated from the deposited group data
== A. signature factors, phase functions, Born weights
== B. data side from the published sources
   data target [38, -120, 104, -16, -48]  SU(3) 1376/81  S3, S4 from data agree with the formulas
== C. partial-wave system, own solver
   S3..S6 in 57 representations; S5, S6 fits unique; SU(3): ['112/3', '-5632/27', '305008/81', '-16283776/243']
== D. x^k under hypothesis H: data from the recorded expansion, model from the solver
   lambda_k [1, 1, 2, 2, 2]  five loops SU(3): x^0 -53857/2187  x^2 -3508256/10935
== E. tower (SU(3)): coefficients, late orders, singularity, size
   K_+ 0.0167764289888  K-/K_+ 0.555555555556  K'_- -0.02112001564056636  S(w0) 8.4250039464023
== F. N=4 super-Yang-Mills
   N=4 S_4 = 3072 z2 Y, S_5 = -38912 z2 C_A Y in 18 color sets (17 algebras); target 192 reproduced
== G. NLL baseline of P^- (selected by the data) and the angular momentum of the gluon system of Ref. [Fippel:1991at]
== I1. one-loop amplitude and partial waves (App. B): SU(N) channel coefficients, leading logs, order-a^3 terms
== I2. color algebra in general color (App. A): row sums, M_1, S_3 at kappa = -1, SO(N) and Sp(N)
== I3. variants of the odd adjoint Born term and of kappa: SU(N), SU(3), SO(5), SO(7); the split of S_3
== I4. five-loop P^-: quartic coefficients; relation among the degree-5 invariants on SU(N), SO(N), Sp(N)
== I6. App. E numerics: integration, contour counts, Borel sum, Pade approximants (read from the deposited T26 outputs, two engines)
== I7. N=4: closed forms in b_8a^-, dependence on c_+ - l_+, kappa, W; normalization at one and two loops; reconstruction counts
== I8. running-coupling pi^2 term (two deposited engines); shifts of S_1..S_4 by c_+ - l_+ in QCD
== I9. data table of x^0 ln^m x coefficients (P^(1..3)+-), S and V in SU(N) and SU(3), P^- LL pole
== I10. x^k: residues of P^(0), quartic coefficients summed over k, lambda_k for every k and the phase identity
== I11. four-quark amplitudes at x -> 1 (deposit AMP): data side, prediction of eq. (system), matching conditions
== I12. revision R4: Fig. 1 panel (b), normalization constants, inputs, counts, Sect. 6 (deposit R4)
== I12a. Fig. 1 panel (b): eq. (3.2) of arXiv:2202.10362 parsed, the relation with the App. A input, the tower
== I12b. four-loop n_f zeta_2 term at N^-4 beyond the relation; the scale lambda of the running-coupling estimate
   n_f zeta_2 at N^-4 beyond the relation: -8*cf*(ca - 2*cf)*(7*ca - 10*cf) = -736/27 in SU(3); band edge -1792/9; ratio 23/168; lambda 44/189
   offset lambda 1/9; -224 lambda + 224/9 = -736/27; lambda in SU(N_c) 4*(Nc**2 + 2)/(9*(2*Nc**2 + 3)); band edge in general colour -64*cf*(ca - 2*cf)*(5*ca - 6*cf)
== I12c. Fig. 1 panel (b): values at the decades and on the 241-point grid, the band, the strict NNLL variant
== I12d. Fig. 1 panel (b): macros (66 values, 8 formulas)
== I12e. constants of the normalization condition, the map, the Born and pair terms (own solver); K10, K12; l_+ from the amplitudes
== I12f. tests left by each colour class (K12), the source a j (K10), N=4 colour-dependent difference, l_+ from the amplitudes
   P1: presence direction of b_A^-: [12, -48, 48, 72, -432, 864, -576, 0] (lambda = 1), [48, -192, 192, 192, -1152, 2304, -1536, 0] (lambda = 2)
== I12g. macros of the normalization condition, the map constants, the source a j, l_+ from the amplitudes
== I12h. the discrete inputs: kappa = -1, b_A^- reversed, removed (amplitudes, quartic coefficients, leading logs)
== I12i. macros of the discrete inputs (what each alternative changes)
== I12l. shift of the three-loop C_A C_F^2 amplitude prediction by C_A/C_F parts of l_+ and alpha
== I12j. count of the reproduced numbers (independent and strict), with the corrections of CNT-07
== I12k. macros of the count table
== I12l. Sect. 6: S_>=3(omega_0) in SU(2) to SU(4), the branch-point coefficient, the unexpanded solution in the range of Fig. 1
== I12m. macros of Sect. 6 (OPEN-02)
== P. macros prepared in P-03 and P-04 (both deposited tables required, every row present; every value checked against the named outputs)
   integrated 48 new macros; 17 rows confirm macros computed here; 126 value checks against the named outputs
   note: nmSoftTwoLoopFactor e2: the named engine-2 line (p03_w_eq.log) does not carry K_2; checked instead against p03_w_data.log (A_2/(A_1 c))
   note: nmNLLbaseEone e1: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseEone]
   note: nmNLLbaseEone e2: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseEone]
   note: nmNLLbaseER e1: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseER]
   note: nmNLLbaseER e2: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseER]
   note: nmNLLrunning e1: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLrunning]
   note: nmNLLrunning e2: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLrunning]
== I13. revision R5 (deposit R5)
== I13a. strict count by row and class; tests left by color class at x^0 and lambda = 2; protected components
== I13b. constant terms of P^(0) at N = -k; the additive map term; the double-log identity F^2 = omega F - 2aC_F
== I13c. singlet Born correction, the S_2 mismatch, the N=4 Born correction, the consistent set of constants
== I13d. corrections outside the positive-signature singlet equation; the quartic component of P^(3)- per unit rho
== I13e. four-quark amplitudes: eps^0 coefficient, rho, leading logs, Catani-type subtraction, soft-gluon and quark-pair parts, dipole
== I13f. signature-mixed pair term; S_3 at omega -> 2 with the full signature factors; S_1(N) at small N
== I13k. N=4: conditions of the reconstruction, the homogeneous solution, Konishi, cusp, slopes, Born weights by channel
== I13g. color reduction: M_3, M_4 in closed form; the d_4, d_5 recursion; S_5 and S_6 in general color
== I13h. five loops: relation part, S_5 part, eq. (3.4) of arXiv:2202.10362; the identity; the free parameters of a five-loop source
== I13i. four-loop N^-4 terms beyond the small-N relation (n_f-free and n_f parts)
== I13j. the two misprints of eq. (4.7) of Nucl. Phys. B 213 (1983) 122
== I13m. map threshold, N=4 map rank, the h_2 direction, the channel-mixing pair term, the repairs of P^-
== I13l. macros of round R5
== I13n. macros of the further values
== I14. revision R6 (deposit R6)
== I14a. kappa-even and kappa-odd parts of S_3, S_4 (general color, SU(N_c), SU(3)), the amplitude coefficients, N=4
== I14b. S_4 at kappa = -1; kappa = -1 with h = 24 C_F; S_5 and the P^- leading logs
== I14c. relations R1-R4, residual counts by map class, the wider-map relation, additive map terms
== I14d. pair terms in the positive-signature singlet equation: eta_2, eta_34, g (tau = -, +), signature variants; counts with eta
== I14m. macros of round R6 (kappa parts, kappa = -1, relations, pair terms)
== I14e. crossing-odd kernels: order count, degenerate kernels, the T_rc kernel as a shift of kappa, zero singlet rows
== I14f. identity forms (equation, map), their amplitude shifts, the derivative family
== I14g. color-degree rule: crossed graph, tests by class, the fifth invariant
== I14h. five loops: shift law, free parameters, examples, refits, the P^(4)- quartic at kappa = -1
== I14i. one-loop map and constants (C13), helicity flip and cusp correction (C14)
== I14j. B1 steps 1-3: colors of the open configuration, the corner constant, Trc Trc on the box
== I14k. eq. (S) at even omega; the bound on T_m
== I14l. pole search of App. E: one region for SU(2)-SU(4), larger regions, half-disk radii, the SU(2) control zeros
== I14m. N=4: the ratio -24/11 with abar; the slopes with the moments of 1910.09428 only
== I14n. the S_1(N) prefactors of the zeta_2 NNLL poles of P^+ (C3)
== I14m. macros of round R6 (crossing-odd kernels, identity forms, color rule, five loops, map, B1, even omega, poles, N=4, sums)
== I14o. SO(5), SO(7) kappa parts; T_rc Delta Lt map shifts; Regge exponents; one-loop constants
== I14m. macros of round R6 (further values)
== I14p. S_4 for either kappa; constants of the closed amplitude identity; one-loop -4 S_1; Trc Trc = -2 M_2
== I14m. macros of round R6 (S_4 for either kappa, identity constants)
== I15. revision R7 (deposit R7/singlet)
== I15a. the singlet model: per-representation poles from explicit generators, own general-color fits
== I15b. zeta_2 poles of S0 for P, the (F_2, F_phi) kernel and the (F_2, F_L/a) kernel (own solver, LaTeX source of arXiv:2202.10362)
== I15c. the model against the physical kernels and the four-loop data; the four-loop predictions
== I15d. the octet gluon-pair weight in the helicity-dependent singlet system against arXiv:1409.5131
== I15m. macros of round R7 (the flavor-singlet system)
== I15e. the octet gluon-pair weight, the Born data of the deposited program, the trace with b_1
== I16. deposit R8 (panel of 20 October 2026)
== I16a. the P_gg^(3) prediction with the signs of the gluon-signature assumption reversed (deposit R8/alt_pgg)
== I16b. the zeta_2 poles of P_gg implied by eqs. (5.12), (5.16) of arXiv:2202.10362 at C_F = 0 (deposit R8/dkmv_cont)
== I16c. the abelian limit of S_3, S_4 and of the P^- differences V_3^-, V_4^-
== I16d. general-color vectors of the variants of Table 2 (b_A^- reversed or removed, kappa = -1)
== I16e. the gluon entry at n_f = 0: M_1^g, d_2^g, d_3^g, and the positive-signature gluon-pair weights (deposit R8/gluon_nf0)
== I16f. the quark-gluon transition products per flavor (deposit/R7/singlet/channels.out, lines TP and TPCHK)
== I16g. weights on the intermediate pairs of the pair term (deposit R8/singlet_weights)
   weights: S_3 depends on mg8a, mqA; the n_f part of [S_4]_qq = nf*(-1152*mg8a**2 - 128*mg8a*mqA - 2304*mg8a - 2048*pg1/9 - 1600*pg8s/9)
== I16m. macros of section I16
== W3. conservative count (M11, two programs)
== W3. abelian limit with the constants (M6) and the relative normalization of the signatures (M7), two programs each
== W3. zeta_3 parts of the N3LL x^0 coefficients (R9, two programs)
   P2: Delta P_gg^(3) for 1e-6 <= x <= 1e-4 at most 0.189 percent of P and 0.448 percent of |A - B|; whole range 0.539 percent of the larger; routes agree to 4.1e-06
   P2b: 32 counts of the separate program equal the macros; normalization identity and the N^3LL order of n_-/n_+ read
== W3 words: counts below ten as words for running text
== W5. abelian corollary (two programs) and the T_t^2 test of P^- (two programs and a comparison)
== H. outline coverage: closed forms and numbers of the outline against the macros
   the outline (a project record) is not present: coverage not compared
ALL CHECKS PASSED: 18370 checks, 1299 macros, 49.0 s


==> anc/numbers/make_numbers_w5.log <==
== C0. SU(N_c) color data in closed form, interpolated from the deposited group data
== A. signature factors, phase functions, Born weights
== B. data side from the published sources
   data target [38, -120, 104, -16, -48]  SU(3) 1376/81  S3, S4 from data agree with the formulas
== C. partial-wave system, own solver
   S3..S6 in 57 representations; S5, S6 fits unique; SU(3): ['112/3', '-5632/27', '305008/81', '-16283776/243']
== D. x^k under hypothesis H: data from the recorded expansion, model from the solver
   lambda_k [1, 1, 2, 2, 2]  five loops SU(3): x^0 -53857/2187  x^2 -3508256/10935
== E. tower (SU(3)): coefficients, late orders, singularity, size
   K_+ 0.0167764289888  K-/K_+ 0.555555555556  K'_- -0.02112001564056636  S(w0) 8.4250039464023
== F. N=4 super-Yang-Mills
   N=4 S_4 = 3072 z2 Y, S_5 = -38912 z2 C_A Y in 18 color sets (17 algebras); target 192 reproduced
== G. NLL baseline of P^- (selected by the data) and the angular momentum of the gluon system of Ref. [Fippel:1991at]
== I1. one-loop amplitude and partial waves (App. B): SU(N) channel coefficients, leading logs, order-a^3 terms
== I2. color algebra in general color (App. A): row sums, M_1, S_3 at kappa = -1, SO(N) and Sp(N)
== I3. variants of the odd adjoint Born term and of kappa: SU(N), SU(3), SO(5), SO(7); the split of S_3
== I4. five-loop P^-: quartic coefficients; relation among the degree-5 invariants on SU(N), SO(N), Sp(N)
== I6. App. E numerics: integration, contour counts, Borel sum, Pade approximants (read from the deposited T26 outputs, two engines)
== I7. N=4: closed forms in b_8a^-, dependence on c_+ - l_+, kappa, W; normalization at one and two loops; reconstruction counts
== I8. running-coupling pi^2 term (two deposited engines); shifts of S_1..S_4 by c_+ - l_+ in QCD
== I9. data table of x^0 ln^m x coefficients (P^(1..3)+-), S and V in SU(N) and SU(3), P^- LL pole
== I10. x^k: residues of P^(0), quartic coefficients summed over k, lambda_k for every k and the phase identity
== I11. four-quark amplitudes at x -> 1 (deposit AMP): data side, prediction of eq. (system), matching conditions
== I12. revision R4: Fig. 1 panel (b), normalization constants, inputs, counts, Sect. 6 (deposit R4)
== I12a. Fig. 1 panel (b): eq. (3.2) of arXiv:2202.10362 parsed, the relation with the App. A input, the tower
== I12b. four-loop n_f zeta_2 term at N^-4 beyond the relation; the scale lambda of the running-coupling estimate
   n_f zeta_2 at N^-4 beyond the relation: -8*cf*(ca - 2*cf)*(7*ca - 10*cf) = -736/27 in SU(3); band edge -1792/9; ratio 23/168; lambda 44/189
   offset lambda 1/9; -224 lambda + 224/9 = -736/27; lambda in SU(N_c) 4*(Nc**2 + 2)/(9*(2*Nc**2 + 3)); band edge in general colour -64*cf*(ca - 2*cf)*(5*ca - 6*cf)
== I12c. Fig. 1 panel (b): values at the decades and on the 241-point grid, the band, the strict NNLL variant
== I12d. Fig. 1 panel (b): macros (66 values, 8 formulas)
== I12e. constants of the normalization condition, the map, the Born and pair terms (own solver); K10, K12; l_+ from the amplitudes
== I12f. tests left by each colour class (K12), the source a j (K10), N=4 colour-dependent difference, l_+ from the amplitudes
   P1: presence direction of b_A^-: [12, -48, 48, 72, -432, 864, -576, 0] (lambda = 1), [48, -192, 192, 192, -1152, 2304, -1536, 0] (lambda = 2)
== I12g. macros of the normalization condition, the map constants, the source a j, l_+ from the amplitudes
== I12h. the discrete inputs: kappa = -1, b_A^- reversed, removed (amplitudes, quartic coefficients, leading logs)
== I12i. macros of the discrete inputs (what each alternative changes)
== I12l. shift of the three-loop C_A C_F^2 amplitude prediction by C_A/C_F parts of l_+ and alpha
== I12j. count of the reproduced numbers (independent and strict), with the corrections of CNT-07
== I12k. macros of the count table
== I12l. Sect. 6: S_>=3(omega_0) in SU(2) to SU(4), the branch-point coefficient, the unexpanded solution in the range of Fig. 1
== I12m. macros of Sect. 6 (OPEN-02)
== P. macros prepared in P-03 and P-04 (both deposited tables required, every row present; every value checked against the named outputs)
   integrated 48 new macros; 17 rows confirm macros computed here; 126 value checks against the named outputs
   note: nmSoftTwoLoopFactor e2: the named engine-2 line (p03_w_eq.log) does not carry K_2; checked instead against p03_w_data.log (A_2/(A_1 c))
   note: nmNLLbaseEone e1: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseEone]
   note: nmNLLbaseEone e2: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseEone]
   note: nmNLLbaseER e1: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseER]
   note: nmNLLbaseER e2: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLbaseER]
   note: nmNLLrunning e1: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLrunning]
   note: nmNLLrunning e2: TAGGED: the named lines (p03_run.log:147, p03_w_eq.log:56) do not carry the value; checked on the line tagged [M:nmNLLrunning]
== I13. revision R5 (deposit R5)
== I13a. strict count by row and class; tests left by color class at x^0 and lambda = 2; protected components
== I13b. constant terms of P^(0) at N = -k; the additive map term; the double-log identity F^2 = omega F - 2aC_F
== I13c. singlet Born correction, the S_2 mismatch, the N=4 Born correction, the consistent set of constants
== I13d. corrections outside the positive-signature singlet equation; the quartic component of P^(3)- per unit rho
== I13e. four-quark amplitudes: eps^0 coefficient, rho, leading logs, Catani-type subtraction, soft-gluon and quark-pair parts, dipole
== I13f. signature-mixed pair term; S_3 at omega -> 2 with the full signature factors; S_1(N) at small N
== I13k. N=4: conditions of the reconstruction, the homogeneous solution, Konishi, cusp, slopes, Born weights by channel
== I13g. color reduction: M_3, M_4 in closed form; the d_4, d_5 recursion; S_5 and S_6 in general color
== I13h. five loops: relation part, S_5 part, eq. (3.4) of arXiv:2202.10362; the identity; the free parameters of a five-loop source
== I13i. four-loop N^-4 terms beyond the small-N relation (n_f-free and n_f parts)
== I13j. the two misprints of eq. (4.7) of Nucl. Phys. B 213 (1983) 122
== I13m. map threshold, N=4 map rank, the h_2 direction, the channel-mixing pair term, the repairs of P^-
== I13l. macros of round R5
== I13n. macros of the further values
== I14. revision R6 (deposit R6)
== I14a. kappa-even and kappa-odd parts of S_3, S_4 (general color, SU(N_c), SU(3)), the amplitude coefficients, N=4
== I14b. S_4 at kappa = -1; kappa = -1 with h = 24 C_F; S_5 and the P^- leading logs
== I14c. relations R1-R4, residual counts by map class, the wider-map relation, additive map terms
== I14d. pair terms in the positive-signature singlet equation: eta_2, eta_34, g (tau = -, +), signature variants; counts with eta
== I14m. macros of round R6 (kappa parts, kappa = -1, relations, pair terms)
== I14e. crossing-odd kernels: order count, degenerate kernels, the T_rc kernel as a shift of kappa, zero singlet rows
== I14f. identity forms (equation, map), their amplitude shifts, the derivative family
== I14g. color-degree rule: crossed graph, tests by class, the fifth invariant
== I14h. five loops: shift law, free parameters, examples, refits, the P^(4)- quartic at kappa = -1
== I14i. one-loop map and constants (C13), helicity flip and cusp correction (C14)
== I14j. B1 steps 1-3: colors of the open configuration, the corner constant, Trc Trc on the box
== I14k. eq. (S) at even omega; the bound on T_m
== I14l. pole search of App. E: one region for SU(2)-SU(4), larger regions, half-disk radii, the SU(2) control zeros
== I14m. N=4: the ratio -24/11 with abar; the slopes with the moments of 1910.09428 only
== I14n. the S_1(N) prefactors of the zeta_2 NNLL poles of P^+ (C3)
== I14m. macros of round R6 (crossing-odd kernels, identity forms, color rule, five loops, map, B1, even omega, poles, N=4, sums)
== I14o. SO(5), SO(7) kappa parts; T_rc Delta Lt map shifts; Regge exponents; one-loop constants
== I14m. macros of round R6 (further values)
== I14p. S_4 for either kappa; constants of the closed amplitude identity; one-loop -4 S_1; Trc Trc = -2 M_2
== I14m. macros of round R6 (S_4 for either kappa, identity constants)
== I15. revision R7 (deposit R7/singlet)
== I15a. the singlet model: per-representation poles from explicit generators, own general-color fits
== I15b. zeta_2 poles of S0 for P, the (F_2, F_phi) kernel and the (F_2, F_L/a) kernel (own solver, LaTeX source of arXiv:2202.10362)
== I15c. the model against the physical kernels and the four-loop data; the four-loop predictions
== I15d. the octet gluon-pair weight in the helicity-dependent singlet system against arXiv:1409.5131
== I15m. macros of round R7 (the flavor-singlet system)
== I15e. the octet gluon-pair weight, the Born data of the deposited program, the trace with b_1
== I16. deposit R8 (panel of 20 October 2026)
== I16a. the P_gg^(3) prediction with the signs of the gluon-signature assumption reversed (deposit R8/alt_pgg)
== I16b. the zeta_2 poles of P_gg implied by eqs. (5.12), (5.16) of arXiv:2202.10362 at C_F = 0 (deposit R8/dkmv_cont)
== I16c. the abelian limit of S_3, S_4 and of the P^- differences V_3^-, V_4^-
== I16d. general-color vectors of the variants of Table 2 (b_A^- reversed or removed, kappa = -1)
== I16e. the gluon entry at n_f = 0: M_1^g, d_2^g, d_3^g, and the positive-signature gluon-pair weights (deposit R8/gluon_nf0)
== I16f. the quark-gluon transition products per flavor (deposit/R7/singlet/channels.out, lines TP and TPCHK)
== I16g. weights on the intermediate pairs of the pair term (deposit R8/singlet_weights)
   weights: S_3 depends on mg8a, mqA; the n_f part of [S_4]_qq = nf*(-1152*mg8a**2 - 128*mg8a*mqA - 2304*mg8a - 2048*pg1/9 - 1600*pg8s/9)
== I16m. macros of section I16
== W3. conservative count (M11, two programs)
== W3. abelian limit with the constants (M6) and the relative normalization of the signatures (M7), two programs each
== W3. zeta_3 parts of the N3LL x^0 coefficients (R9, two programs)
   P2: Delta P_gg^(3) for 1e-6 <= x <= 1e-4 at most 0.189 percent of P and 0.448 percent of |A - B|; whole range 0.539 percent of the larger; routes agree to 4.1e-06
   P2b: 32 counts of the separate program equal the macros; normalization identity and the N^3LL order of n_-/n_+ read
== W3 words: counts below ten as words for running text
== W5. abelian corollary (two programs) and the T_t^2 test of P^- (two programs and a comparison)
== H. outline coverage: closed forms and numbers of the outline against the macros
   88 outline texts, 79 macro comparisons, 72 distinct macros; no digit or equation sign left unlisted
ALL CHECKS PASSED: 18859 checks, 1299 macros, 48.8 s


==> anc/numbers/numbers.tex <==
% numbers.tex -- generated by make_numbers.py on 2026-10-28 19:39; do not edit by hand.
% The values the paper prints through macros come from this file; values typed in the text are not covered.
% The provenance of each macro is in provenance.csv.
% Rationals use \nmfrac; the default prints a fraction.  For a slash inside running text write
%   {\renewcommand{\nmfrac}[2]{#1/#2}\nmXzeroDiffSUthree}
% The invariants are written through \nmInvFA, \nmInvAA, \nmInvFAA, \nmInvFF, \nmInvFAperNA and may be restyled.
% Units.  Each macro belongs to one of the groups below; make_numbers.py checks the rule of each group, and
%   the unit of every macro is in the units column of provenance.csv.  S and S_n (names containing Sone to
%   Ssix, \nmSat...): the body carries zeta_2, so write S_5 = \nmSfiveGen.  The value 0 (\nmNfourSthree) has
%   none.  S-family names ending in Vec (\nmSthreeVec to \nmSsixVec) list the zeta_2 coefficients of S_n;
%   other Vec macros belong to the groups below.  S-family names ending in Coef (among them \nmNfourPoleSCoef
%   and \nmReductionCoef) are coefficients of zeta_2 and do not carry it; other Coef macros are defined in
%   their how text: \nmNfourSfourCoef of zeta_2 Y in S_4; \nmNfourSfiveCoef of zeta_2 C_A Y in S_5;
%   \nmNfourPoleSCoef of zeta_2 g^8/(N_c^2 omega^4) in S; \nmReductionCoef of zeta_2 a C_F omega F_A^- in S;
%   \nmSingletReductionCoef of zeta_2 kappa a omega [T_rc F^-]_1 in the flavor-singlet S;
%   \nmSingletSthreeGGCAcubeCoef of zeta_2 C_A^3 in [S_3]_gg; \nmNfourSfiveCoefReversed of zeta_2 C_A Y in S_5
%   with b_8a^- = -C_A.  Counts (\nmCount...): numbers of compared, independent or strict numbers of the count
%   table, integers without zeta values.  Written through S_n, which carry zeta_2, so that the zeta_2 sits
%   inside S_n: \nmXzeroDiffCombination, \nmNNLLpredSthreePart, \nmRelSthreePart, \nmTmMap,
%   \nmSfourRevDiffGen, \nmFourLoopSthreeCoef, \nmDSthreeForm, \nmTowerSthreeForm, \nmSingletDiffCombination,
%   \nmXzeroUpdateIdentity.  V_n vectors (\nmXkV..., \nmXkDataV..., \nmXkMismatchV...): zeta_2 coefficients of
%   the S_n-type violation V_n at x^k, the coefficient of a^n omega^{4-2n} at N = -k + omega as for S_n, and
%   not x-space coefficients.  x space (\nmXkLnFour..., \nmXkUncovQuartic..., \nmXkCovQuartic...,
%   \nmFiveLoop..., \nmSixLoop..., \nmPthreePlusLnFour..., \nmPthreeMinusLnFour..., \nmXzeroDiff...,
%   \nmPrintedXzero..., \nmDTPOne..., \nmDTPTwo..., \nmDTPThree..., \nmPsLnFour..., \nmPggLnFour...,
%   \nmCombLnFour..., \nmPggPairWeight..., \nmRelPredVec, \nmNNLLpredVec, \nmNNLLpredCFfourPart,
%   \nmPminusOwnVec, \nmPminusQuartic, \nmPfourMinusQuarticVec, \nmPfourMinusQuarticGen, \nmQuarticSumPlus,
%   \nmQuarticSumMinus, \nmPfourMinusQuarticKmVec): coefficients of zeta_2 x^k ln^m x, without zeta_2 in the
%   body (k and m in the units column of provenance.csv).  Exceptions under these prefixes:
%   \nmFiveLoopNsevenSUthree is the coefficient of zeta_2 N^-7 in P^(4)+ (Mellin space, 720 times the x-space
%   value), \nmFiveLoopMinusNNLLpredPercent is a percentage, and \nmXzeroDiffCombination is written through
%   S_n.  N=4 poles, coefficients of zeta_2/omega^n without zeta_2 in the body: \nmNfourTargetDimShift of
%   zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np; \nmNfourPfiveDimShift of zeta_2/omega^7 in (N_c^2/48)
%   gamma^(4)_np; \nmNfourPfiveDimShiftReversed of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np;
%   \nmNfourPfivePole of zeta_2 C_A Y a^5/omega^7 in P; \nmNfourPfivePoleSUN of zeta_2 g^10/(N_c^2 omega^7) in
%   P; \nmNfourPfivePoleReversed of zeta_2 C_A Y a^5/omega^7 in P with b_8a^- = -C_A;
%   \nmNfourPfivePoleSUNReversed of zeta_2 g^10/(N_c^2 omega^7) in P in SU(N_c) with b_8a^- = -C_A;
%   \nmNfourPlanarPfive of zeta_2 C_A^5 a^5/omega^7 in P; \nmNfourFamilyCoef of zeta_2/omega^5 in (N_c^2/48)
%   gamma^(3)_np for the rational part 4(eq. (42) + t eq. (49)) of arXiv:2103.16420; \nmNfourHomPole of
%   zeta_2/omega^5 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42));
%   \nmNfourHomPoleFour of zeta_2/omega^4 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums
%   (units of eq. (42)); \nmNfourPublishedPoleUnits of zeta_2/omega^5 in eq. (42) of arXiv:2103.16420 (the
%   published rational part); \nmNfourTargetFlipped of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np after adding
%   eq. (49) once; and \nmNfourPoleSCoef above.  Other coefficients that do not carry the quantity they
%   multiply: \nmPsiPlusOrderAthreeSUthree of zeta_2 a^3 Lt^2; \nmPsiPlusOrderAthreeKmSUthree of zeta_2 a^3
%   Lt^2; \nmIterConstCoef of kappa zeta_2 C_F X_1 a^3 Lt^2; \nmIterConstSUthree of zeta_2 a^3 Lt^2;
%   \nmEtaPlusConst of zeta_2 C_F^2 a^2; \nmRunningPiSqCoef of zeta_2 C_F beta_0^2 a^4/(N omega^3);
%   \nmCplusShiftVec of (c_+ - l_+) zeta_2 C_F^n; \nmAmpTwoLoopCA of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1);
%   \nmAmpThreeLoopCA of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpThreeLoopCACF of zeta_2 C_A^2 C_F a^3
%   Lt^4 in A_1^+/A_1^(1); \nmAmpKmTwoLoopCA of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1); \nmAmpKmThreeLoopCA of
%   zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpKmThreeLoopCACF of zeta_2 C_A^2 C_F a^3 Lt^4 in
%   A_1^+/A_1^(1); \nmAmpTwoLoopIRpart of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1); \nmAmpTwoLoopPairPart of
%   zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1); \nmAmpTwoLoopEpsZero of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1);
%   \nmAmpThreeLoopCACFsq of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpOneLoopZetaConst of zeta_2 a
%   Lt^0 in A_1^+/A_1^(1); \nmAmpTrcDeltaShift of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1), per unit coefficient
%   of T_rc Delta Lt; \nmAmpQuadShift of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), entries (C_A^3, C_A^2 C_F), per
%   unit quadrupole coefficient; \nmAmpTrcSqShift of C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2
%   C_F) of A_1^+/A_1^(1), per unit T_rc^2 coefficient; \nmAmpQuadShiftThree of C_F-free entries (two-loop
%   C_A^2; three-loop C_A^3, C_A^2 C_F) of A_1^+/A_1^(1), per unit quadrupole coefficient; \nmAmpDataOneVec of
%   zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F); \nmAmpDataTwoVec of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1),
%   basis (C_A^2, C_A C_F, C_F^2); \nmAmpDataThreeVec of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2
%   C_F, C_A C_F^2, C_F^3); \nmAmpEqOneVec of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F); \nmAmpEqTwoVec
%   of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2); \nmAmpEqThreeVec of zeta_2 a^3 Lt^4 in
%   A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3); \nmAmpRelTwoVec of zeta_2 a^2 Lt^2 in
%   A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2); \nmAmpPsiFeedVec of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis
%   (C_A^2, C_A C_F, C_F^2); \nmAmpEpsZeroVec of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F,
%   C_F^2); \nmAmpDataTwoSUN of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1); \nmAmpDataThreeSUN of zeta_2 a^3 Lt^4 in
%   A_1^+/A_1^(1); \nmNfExcessGen of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation;
%   \nmNfExcessSUthree of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation; \nmNfBandEdgeGen of n_f
%   zeta_2 a^4 N^-4 in P^+ beyond the small-N relation; \nmNfBandEdgeSUthree of n_f zeta_2 a^4 N^-4 in P^+
%   beyond the small-N relation; \nmFourLoopChange of zeta_2 a^4 ln^4(1/x) in Delta P = P_V + D_tow - P_NNLL;
%   \nmCplusShiftFive of (c_+ - l_+) zeta_2 C_F^5 in the shift of S_5; \nmCplusShiftVthreeLamTwo of (c_+ -
%   l_+) zeta_2 C_F^3 in the shift of V_3 at lambda = 2; \nmCplusShiftVfourLamTwo of (c_+ - l_+) zeta_2 C_F^4
%   in the shift of V_4 at lambda = 2; \nmNormStructOneDThree of zeta_2 in delta S_3 (colour structure of c_+
%   - l_+); \nmNormStructOneLeadThree of zeta_2 in delta S_3, leading SU(N_c) term; \nmNormStructOneDFour of
%   zeta_2 in delta S_4 (colour structure of c_+ - l_+); \nmNormStructOneLeadFour of zeta_2 in delta S_4,
%   leading SU(N_c) term; \nmNormStructCADThree of zeta_2 in delta S_3 (colour structure of c_+ - l_+);
%   \nmNormStructCALeadThree of zeta_2 in delta S_3, leading SU(N_c) term; \nmNormStructCADFour of zeta_2 in
%   delta S_4 (colour structure of c_+ - l_+); \nmNormStructCALeadFour of zeta_2 in delta S_4, leading SU(N_c)
%   term; \nmNormStructCAtwoCFDThree of zeta_2 in delta S_3 (colour structure of c_+ - l_+);
%   \nmNormStructCAtwoCFLeadThree of zeta_2 in delta S_3, leading SU(N_c) term; \nmNormStructCAtwoCFDFour of
%   zeta_2 in delta S_4 (colour structure of c_+ - l_+); \nmNormStructCAtwoCFLeadFour of zeta_2 in delta S_4,
%   leading SU(N_c) term; \nmNormStructNfDThree of zeta_2 in delta S_3 (colour structure of c_+ - l_+);
%   \nmNormStructNfLeadThree of zeta_2 in delta S_3, leading SU(N_c) term; \nmNormStructNfDFour of zeta_2 in
%   delta S_4 (colour structure of c_+ - l_+); \nmNormStructNfLeadFour of zeta_2 in delta S_4, leading SU(N_c)
%   term; \nmNfourColorShiftFour of x zeta_2 Y in delta S_4 (N=4); \nmNfourColorShiftThreeSUN of x zeta_2 N_c
%   in delta S_3 (N=4, SU(N_c)); \nmLplusIterCoef of l_+ zeta_2 C_F^3 a^3 Lt^2; \nmAmpCfreeRevVec of zeta_2
%   a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F);
%   \nmAmpCfreeRemVec of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop
%   C_A^3, C_A^2 C_F); \nmAmpEightyfourKm of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpEightyfourRev
%   of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpEightyfourRem of zeta_2 C_A C_F^2 a^3 Lt^4 in
%   A_1^+/A_1^(1); \nmPminusQuarticKm of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)-; \nmXkUncQuarticKm of zeta_2
%   dFA/N_R x^k ln^4 x, uncovered pairings, k >= 2; \nmQuarticOfSFour of zeta_2 dFA/N_R in S_4;
%   \nmQuarticOfVFourLamTwo of zeta_2 dFA/N_R in V_4 at lambda = 2; \nmPminusQuarticRho of zeta_2 dFA/N_R x^0
%   ln^4 x in P^(3)-, per unit rho; \nmPminusQuarticRhoMellin of zeta_2 dFA/N_R a^4 N^-5 in P^(3)-, per unit
%   rho; \nmAmpEpsZeroThreeVec of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2,
%   C_F^3); \nmAmpThreeLoopEpsZeroCA of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpThreeLoopEpsZeroCACF of
%   zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpSoftThreeLoopCA of zeta_2 C_A^3 a^3 Lt^4 in
%   A_1^+/A_1^(1); \nmAmpSoftThreeLoopCACF of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1);
%   \nmAmpPairThreeLoopCA of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpPairThreeLoopCACF of zeta_2 C_A^2
%   C_F a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpExpDipoleTwoLoopCA of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1);
%   \nmAmpExpDipoleThreeLoopCA of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpExpDipoleThreeLoopCACF of
%   zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpSubtrTwoLoopCA of zeta_2 C_A^2 a^2 Lt^2 in
%   A_1^+/A_1^(1); \nmAmpSubtrThreeLoopCA of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpSubtrThreeLoopCACF
%   of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1); \nmAmpSoftCfreeVec of zeta_2 a^L Lt^{2L-2} in
%   A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F); \nmAmpPairCfreeVec of
%   zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F);
%   \nmAmpExpDipoleCfreeVec of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2;
%   three-loop C_A^3, C_A^2 C_F); \nmAmpSubtrCfreeVec of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free
%   entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F); \nmAmpEpsZeroCfreeVec of zeta_2 a^L Lt^{2L-2} in
%   A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F); \nmSigMixPoneSUthree of
%   zeta_2/N^2 in P^(1)+ per unit coefficient of the term (SU(3)); \nmChanMixShiftVecSUthree of h zeta_2 in
%   the shifts of S_3..S_6 (SU(3)); \nmAmpCfreeEvenVec of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free
%   entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F); \nmAmpCfreeOddVec of zeta_2 a^L Lt^{2L-2} in
%   A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F); \nmAmpPairEvenCfreeVec of
%   zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F);
%   \nmAmpExpResidVec of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop
%   C_A^3, C_A^2 C_F); \nmAmpWideRelVec of A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F] (integers);
%   \nmPairEtatwoShiftThree of zeta_2 in S_3 per unit coefficient (basis of S_3); \nmPairEtatwoShiftFour of
%   zeta_2 in S_4 per unit coefficient (basis of S_4); \nmPairEtathreefourShiftThree of zeta_2 in S_3 per unit
%   coefficient (basis of S_3); \nmPairEtathreefourShiftFour of zeta_2 in S_4 per unit coefficient (basis of
%   S_4); \nmPairGminusShiftThree of zeta_2 in S_3 per unit coefficient (basis of S_3); \nmPairGminusShiftFour
%   of zeta_2 in S_4 per unit coefficient (basis of S_4); \nmGlauberColorVec of the color monomials named in
%   the how text; \nmDoubleGlauberVec of the color monomials named in the how text; \nmAmpEtatwoShiftVec of
%   zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmAmpEtathreefourShiftVec
%   of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdFormAmpVecA of
%   zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdFormAmpVecB of zeta_2
%   a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdFormAmpVecC of zeta_2 a^L
%   Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdFormAmpVecD of zeta_2 a^L
%   Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdFormAmpVecE of zeta_2 a^L
%   Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdMapAmpCAtwo of zeta_2 a^L
%   Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdMapAmpCAthree of zeta_2 a^L
%   Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmIdMapAmpCF of zeta_2 a^L Lt^{2L-2}
%   in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmAmpTrcDeltaShiftVec of zeta_2 a^L Lt^{2L-2}
%   in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmAmpTrcDeltaShiftKmVec of zeta_2 a^L Lt^{2L-2}
%   in A_1^+/A_1^(1), C_F-free entries, per unit coefficient; \nmPfourMinusPoleVec of zeta_2 N^-7 in P^(4)-
%   (Mellin space).  The dFA ln x term of P^(3)+ at x^0 in the complete four-loop results: \nmLnxFourLoopZtwo
%   is the coefficient of zeta_2; \nmLnxFourLoopZtwoZthree is the coefficient of zeta_2 zeta_3;
%   \nmLnxFourLoopZfour is the coefficient of zeta_4; \nmLnxFourLoopZtwoSq is the coefficient of zeta_2^2.
%   \nmSfourGGdkmvRatio is the ratio [S_4]_gg/[S_3]_gg of two zeta_2 poles and has no zeta_2.  \nmLambdaVec
%   (the Born weights lambda_k) has no zeta_2.  Every other macro carries its zeta values in the body or has
%   none (counts, weights, constants, closed forms, percentages, the entries of the misprinted bracket);
%   provenance.csv gives its meaning.
\providecommand{\nmfrac}[2]{\frac{#1}{#2}}
\providecommand{\nmInvFA}{\frac{d_F^{abcd}d_A^{abcd}}{N_R}}
\providecommand{\nmInvAA}{\frac{d_A^{abcd}d_A^{abcd}}{N_A}}
\providecommand{\nmInvFAA}{\frac{d_F^{abcd}d_A^{abef}d_A^{cdef}}{N_R}}
\providecommand{\nmInvFF}{\frac{d_F^{abcd}d_F^{abcd}}{N_R}}
\providecommand{\nmInvFAperNA}{\frac{d_F^{abcd}d_A^{abcd}}{N_A}}

\newcommand{\nmDFASUthree}{\nmfrac{5}{2}}% 5/2
\newcommand{\nmDFASUN}{\frac{(N_c^2-1)(N_c^2+6)}{48}}% (N^2-1)(N^2+6)/48
\newcommand{\nmDFAASUN}{\frac{N_c^2(N_c^2-1)(N_c^2+51)}{432}}% N^2(N^2-1)(N^2+51)/432
\newcommand{\nmDAASUN}{\frac{N_c^2(N_c^2+36)}{24}}% N^2(N^2+36)/24
\newcommand{\nmTrcSUN}{\begin{pmatrix}0 & -\frac{N_c^2-1}{N_c}\\ -\frac{1}{N_c} & \frac{2}{N_c}-\frac{N_c}{2}\end{pmatrix}}% ((0, -(N^2-1)/N), (-1/N, 2/N - N/2))
\newcommand{\nmBornAdjSUN}{-\frac{1}{2N_c}}% -1/(2N)
\newcommand{\nmSigFactor}{\frac{e^{-i\pi\omega}\pm 1}{2}}% (e^{-i pi w} +- 1)/2
\newcommand{\nmPsiPlusLeading}{-\nmfrac{\pi^2\omega}{2}}% -pi^2 w/2
\newcommand{\nmPsiPlusLeadingZeta}{-3\zeta_2\,\omega}% -3 z2 w
\newcommand{\nmDipoleOperator}{2a\sum_{i<j}\mathbf{T}_i\cdot\mathbf{T}_j\ln(-s_{ij}-i0)}% 2a sum_{i<j} T_i.T_j ln(-s_ij - i0)
\newcommand{\nmPthreePlusLnFour}{(38,\,-140,\,168,\,-\nmfrac{248}{3},\,-48)}% (38, -140, 168, -248/3, -48) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
\newcommand{\nmPthreeMinusLnFourQuartic}{16}% 16
\newcommand{\nmSoneData}{4C_F\zeta_2}% 4 CF z2
\newcommand{\nmStwoData}{-8C_F^2\zeta_2}% -8 CF^2 z2
\newcommand{\nmPoneZetaData}{-8\zeta_2C_F^2}% -8 z2 CF^2
\newcommand{\nmRelPredVec}{(0,\,-10,\,32,\,-\nmfrac{128}{3},\,0)}% (0, -10, 32, -128/3, 0) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
\newcommand{\nmNNLLpredVec}{(0,\,-20,\,64,\,-\nmfrac{200}{3},\,0)}% (0, -20, 64, -200/3, 0) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
\newcommand{\nmXzeroDiffVec}{(38,\,-120,\,104,\,-16,\,-48)}% (38, -120, 104, -16, -48) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
\newcommand{\nmXzeroDiffGen}{38C_FC_A^3 - 120C_F^2C_A^2 + 104C_F^3C_A - 16C_F^4 - 48\,\nmInvFA}% 38*CF CA^3 - 120*CF^2 CA^2 + 104*CF^3 CA - 16*CF^4 - 48*dFA
\newcommand{\nmXzeroDiffABCD}{-48A + 14B + 20C + 2D}% -48A + 14B + 20C + 2D
\newcommand{\nmXzeroDiffSUN}{\frac{(N_c^2-1)(N_c^4 + 10N_c^2 + 1)}{N_c^4}}% (N^2-1)(N^4 + 10*N^2 + 1)/N^4
\newcommand{\nmXzeroDiffSUthree}{\nmfrac{1376}{81}}% 1376/81
\newcommand{\nmXzeroDiffCombination}{-\frac{S_4}{24} + \frac{C_FS_3}{6}}% -S4/24 + CF S3/6
\newcommand{\nmNNLLpredSthreePart}{-\frac{C_FS_3}{3}}% -CF S3/3
\newcommand{\nmNNLLpredCFfourPart}{-\nmfrac{56C_F^4}{3}}% -56/3 CF^4
\newcommand{\nmRelSthreePart}{-\frac{C_FS_3}{6}}% -CF S3/6
\newcommand{\nmBracketPrintedOne}{256}% 256
\newcommand{\nmBracketPrintedTwo}{160}% 160
\newcommand{\nmBracketOne}{128}% 128
\newcommand{\nmBracketTwo}{80}% 80
\newcommand{\nmPrintedXzeroCFCAthree}{40}% 40
\newcommand{\nmPrintedXzeroQuartic}{-96}% -96
\newcommand{\nmBracketDiff}{48}% 48
\newcommand{\nmBracketPrintedDiff}{96}% 96
\newcommand{\nmLnxFourLoopZtwo}{-9984}% -9984
\newcommand{\nmLnxFourLoopZtwoZthree}{6144}% 6144
\newcommand{\nmLnxFourLoopZfour}{5760}% 5760
\newcommand{\nmLnxFourLoopZtwoSq}{2304}% 2304
\newcommand{\nmLnxPrinted}{-(9984\zeta_2 + 2304\zeta_2^2 + 6144\zeta_2\zeta_3)}% -(9984 z2 + 2304 z2^2 + 6144 z2 z3)
\newcommand{\nmLnxFourLoop}{-9984\zeta_2 + 6144\zeta_2\zeta_3 + 5760\zeta_4}% -9984 z2 + 6144 z2 z3 + 5760 z4
\newcommand{\nmPthreeMinusLnSixQCD}{\nmfrac{3632}{3645}}% 3632/3645 = 0.996433471
\newcommand{\nmPthreeMinusLnSixPrinted}{0.99643347}% 0.99643347
\newcommand{\nmPoneSigDiffData}{8K\left(N^{-3} - N^{-2} + (2 - \zeta_2)N^{-1}\right)}% 8K(N^-3 - N^-2 + (2 - z2)N^-1)
\newcommand{\nmKdef}{C_F(C_A-2C_F)}% CF(CA-2CF)
\newcommand{\nmOneLoopPole}{\frac{2aC_F}{\omega}}% 2 a CF/w
\newcommand{\nmOneLoopSterm}{2aC_F}% 2 a CF
\newcommand{\nmPrintedXzeroMinusData}{2C_FC_A^3 - 48\,\nmInvFA}% 2 CF CA^3 - 48 dFA
\newcommand{\nmPrintedXzeroMinusDataSUN}{-6(N_c^2-1)}% -6(N^2-1)
\newcommand{\nmRatMissing}{16K/N}% 16K/N
\newcommand{\nmKappa}{+1}% +1
\newcommand{\nmSthreeGen}{12\,\zeta_2\,C_F(C_A-2C_F)(5C_A-6C_F)}% 12 z2 CF(CA-2CF)(5CA-6CF)
\newcommand{\nmSthreeVec}{(60,\,-192,\,144)}% (60, -192, 144) basis (CF CA^2, CF^2 CA, CF^3), units zeta2
\newcommand{\nmSfourGen}{-48\,\zeta_2\left(19C_A^3C_F - 65C_A^2C_F^2 + 68C_AC_F^3 - 20C_F^4 - 24\,\nmInvFA\right)}% -48 z2(19 CA^3 CF - 65 CA^2 CF^2 + 68 CA CF^3 - 20 CF^4 - 24 dFA)
\newcommand{\nmSfourVec}{(-912,\,3120,\,-3264,\,960,\,1152)}% (-912, 3120, -3264, 960, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2
\newcommand{\nmSthreeSUN}{\frac{6(N_c^2-1)(2N_c^2 + 3)}{N_c^3}\,\zeta_2}% 6(N^2-1)(2*N^2 + 3)/N^3 z2
\newcommand{\nmSthreeSUthree}{\nmfrac{112}{3}\,\zeta_2}% 112/3 z2
\newcommand{\nmSfourSUN}{-\frac{12(N_c^2-1)(19N_c^2 + 5)}{N_c^4}\,\zeta_2}% -12(N^2-1)(19*N^2 + 5)/N^4 z2
\newcommand{\nmSfourSUthree}{-\nmfrac{5632}{27}\,\zeta_2}% -5632/27 z2
\newcommand{\nmSfiveSUN}{-\frac{6(N_c^2-1)(16N_c^6 - 352N_c^4 - 244N_c^2 - 19)}{N_c^5}\,\zeta_2}% -6(N^2-1)(16*N^6 - 352*N^4 - 244*N^2 - 19)/N^5 z2
\newcommand{\nmSfiveSUthree}{\nmfrac{305008}{81}\,\zeta_2}% 305008/81 z2
\newcommand{\nmSsixSUN}{\frac{12(N_c^2-1)(226N_c^8 - 2488N_c^6 - 2148N_c^4 - 435N_c^2 + 1)}{N_c^6}\,\zeta_2}% 12(N^2-1)(226*N^8 - 2488*N^6 - 2148*N^4 - 435*N^2 + 1)/N^6 z2
\newcommand{\nmSsixSUthree}{-\nmfrac{16283776}{243}\,\zeta_2}% -16283776/243 z2
\newcommand{\nmSthreeSOfive}{-9\,\zeta_2}% -9 z2
\newcommand{\nmSfourSOfive}{222\,\zeta_2}% 222 z2
\newcommand{\nmSthreeSOseven}{-\nmfrac{63}{2}\,\zeta_2}% -63/2 z2
\newcommand{\nmSfourSOseven}{810\,\zeta_2}% 810 z2
\newcommand{\nmSthreeDataSUN}{\frac{6(N_c^2-1)(2N_c^2 + 3)}{N_c^3}\,\zeta_2}% 6(N^2-1)(2*N^2 + 3)/N^3 z2
\newcommand{\nmSthreeDataSUthree}{\nmfrac{112}{3}\,\zeta_2}% 112/3 z2
\newcommand{\nmSthreeDataSOfive}{-9\,\zeta_2}% -9 z2
\newcommand{\nmSthreeDataSOseven}{-\nmfrac{63}{2}\,\zeta_2}% -63/2 z2
\newcommand{\nmSfourDataSUN}{-\frac{12(N_c^2-1)(19N_c^2 + 5)}{N_c^4}\,\zeta_2}% -12(N^2-1)(19*N^2 + 5)/N^4 z2
\newcommand{\nmSfourDataSUthree}{-\nmfrac{5632}{27}\,\zeta_2}% -5632/27 z2
\newcommand{\nmSfourDataSOfive}{222\,\zeta_2}% 222 z2
\newcommand{\nmSfourDataSOseven}{810\,\zeta_2}% 810 z2
\newcommand{\nmRepsIndependentDistinct}{37}% 37
\newcommand{\nmRepsExtCount}{57}% 57
\newcommand{\nmFitTrainCount}{27}% 27
\newcommand{\nmFitHeldOutCount}{30}% 30
\newcommand{\nmSfiveGen}{\zeta_2\left(19252C_FC_A^4 - 65344C_F^2C_A^3 + 74400C_F^3C_A^2 - 30720C_F^4C_A + 3648C_F^5 - 57600C_A\nmInvFA + 33792C_F\nmInvFA + 3072C_F\nmInvAA\right)}% z2(19252*CF CA^4 - 65344*CF^2 CA^3 + 74400*CF^3 CA^2 - 30720*CF^4 CA + 3648*CF^5 - 57600*CA dFA + 33792*CF dFA + 3072*CF dAA)
\newcommand{\nmSfiveVec}{(19252,\,-65344,\,74400,\,-30720,\,3648,\,-57600,\,33792,\,3072)}% (19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA), units zeta2
\newcommand{\nmSsixGen}{\zeta_2\left(-551600C_FC_A^5 + 1846640C_F^2C_A^4 - 2173056C_F^3C_A^3 + 1021056C_F^4C_A^2 - 165120C_F^5C_A - 768C_F^6 + 2683008C_A^2\nmInvFA - 2694144C_AC_F\nmInvFA + 552960C_F^2\nmInvFA - 296448C_AC_F\nmInvAA + 147456C_F^2\nmInvAA + 456192\,\nmInvFAA\right)}% z2(-551600*CF CA^5 + 1846640*CF^2 CA^4 - 2173056*CF^3 CA^3 + 1021056*CF^4 CA^2 - 165120*CF^5 CA - 768*CF^6 + 2683008*CA^2 dFA - 2694144*CA CF dFA + 552960*CF^2 dFA - 296448*CA CF dAA + 147456*CF^2 dAA + 456192*d444)
\newcommand{\nmSsixVec}{(-551600,\,1846640,\,-2173056,\,1021056,\,-165120,\,-768,\,2683008,\,-2694144,\,552960,\,-296448,\,147456,\,456192)}% (-551600, 1846640, -2173056, 1021056, -165120, -768, 2683008, -2694144, 552960, -296448, 147456, 456192) basis of nmSsixGen, units zeta2
\newcommand{\nmReductionCoef}{-12}% -12
\newcommand{\nmSingletAdjoint}{-2C_F}% -2 CF
\newcommand{\nmBornWeight}{C_F - \frac{C_R}{2}}% CF - CR/2
\newcommand{\nmStwoOwn}{12\,\zeta_2\,C_F(C_A-2C_F)}% 12 z2 CF(CA-2CF)
\newcommand{\nmPonePlusZetaOwn}{-12\zeta_2C_F(C_A-2C_F)}% -12 z2 CF(CA-2CF)
\newcommand{\nmPoneMinusZetaOwn}{-4\zeta_2C_F(C_A-2C_F)}% -4 z2 CF(CA-2CF)
\newcommand{\nmPoneSigDiffOwn}{8K\left(N^{-3} + \zeta_2N^{-1}\right)}% 8K(N^-3 + z2 N^-1)
\newcommand{\nmRatLeft}{8K/N}% 8K/N
\newcommand{\nmRegularAdjTerm}{b_A\left[\frac{2}{N} - 2 + (2-4\zeta_2)N\right]}% b_A[2/N - 2 + (2 - 4 z2)N]
\newcommand{\nmRegularAdjPart}{b_A\left[-2 + (2-4\zeta_2)N\right]}% b_A[-2 + (2 - 4 z2)N]
\newcommand{\nmLLminusTwo}{8C_FC_A - 12C_F^2}% 8*CF CA - 12*CF^2
\newcommand{\nmLLminusTwoSUthree}{\nmfrac{32}{3}}% 32/3
\newcommand{\nmLLminusThree}{-24C_FC_A^2 + 96C_F^2C_A - 80C_F^3}% -24*CF CA^2 + 96*CF^2 CA - 80*CF^3
\newcommand{\nmLLminusThreeSUthree}{\nmfrac{928}{27}}% 928/27
\newcommand{\nmLLminusFour}{192C_FC_A^3 - 640C_F^2C_A^2 + 704C_F^3C_A - 304C_F^4}% 192*CF CA^3 - 640*CF^2 CA^2 + 704*CF^3 CA - 304*CF^4
\newcommand{\nmLLminusFourSUthree}{\nmfrac{58112}{81}}% 58112/81
\newcommand{\nmPminusOwnVec}{(-\nmfrac{14}{3},\,4,\,\nmfrac{44}{3},\,-\nmfrac{40}{3},\,16)}% (-14/3, 4, 44/3, -40/3, 16) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
\newcommand{\nmPminusQuartic}{16}% 16
\newcommand{\nmPthreeMinusLnFour}{(-30,\,132,\,-\nmfrac{656}{3},\,\nmfrac{376}{3},\,16)}% (-30, 132, -656/3, 376/3, 16) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
\newcommand{\nmCtrlKappaSthreeSUthree}{\nmfrac{368}{9}\,\zeta_2}% 368/9 z2
\newcommand{\nmLambdaVec}{(1,\,1,\,2,\,2,\,2)}% (1, 1, 2, 2, 2)
\newcommand{\nmXkKmax}{4}% 4
\newcommand{\nmXkComponents}{8}% 8
\newcommand{\nmXkComponentsThree}{3}% 3
\newcommand{\nmXkComponentsFour}{5}% 5
\newcommand{\nmXkUncovQuarticFormula}{-16\lambda_k(\lambda_k-2)}% -16 lam_k(lam_k - 2)
\newcommand{\nmXkCovQuarticFormula}{-16\lambda_k(\lambda_k+2)}% -16 lam_k(lam_k + 2)
\newcommand{\nmXkVfourQuarticUnc}{384\lambda(\lambda-2)}% 384 lam(lam - 2)
\newcommand{\nmXkVfourQuarticCov}{384\lambda(\lambda+2)}% 384 lam(lam + 2)
\newcommand{\nmXkUncovQuarticLow}{16}% 16
\newcommand{\nmXkUncovQuarticHigh}{0}% 0
\newcommand{\nmXkVthreeCovLamTwo}{(96,\,-288,\,192)}% (96, -288, 192)
\newcommand{\nmXkVfourCovLamTwo}{(-2240,\,7872,\,-8832,\,3072,\,3072)}% (-2240, 7872, -8832, 3072, 3072)
\newcommand{\nmXkVthreeUncLamOne}{(84,\,-256,\,176)}% (84, -256, 176)
\newcommand{\nmXkVfourUncLamOne}{(112,\,-496,\,832,\,-448,\,-384)}% (112, -496, 832, -448, -384)
\newcommand{\nmXkVthreeUncLamTwo}{(160,\,-480,\,320)}% (160, -480, 320)
\newcommand{\nmXkVfourUncLamTwo}{(-448,\,1856,\,-2432,\,1024,\,0)}% (-448, 1856, -2432, 1024, 0)
\newcommand{\nmXkDataVthreePlusXtwo}{(96,\,-288,\,192)}% (96, -288, 192)
\newcommand{\nmXkDataVfourPlusXtwo}{(-2240,\,7872,\,-8832,\,3072,\,3072)}% (-2240, 7872, -8832, 3072, 3072)
\newcommand{\nmXkLnFourPlusXtwo}{(\nmfrac{280}{3},\,-360,\,464,\,-\nmfrac{1024}{3},\,-128)}% (280/3, -360, 464, -1024/3, -128)
\newcommand{\nmXkDataVthreeMinusXzero}{(-28,\,96,\,-80)}% (-28, 96, -80)
\newcommand{\nmXkDataVfourMinusXzero}{(720,\,-2992,\,4032,\,-1728,\,-384)}% (720, -2992, 4032, -1728, -384)
\newcommand{\nmXkLnFourMinusXzero}{(-30,\,132,\,-\nmfrac{656}{3},\,\nmfrac{376}{3},\,16)}% (-30, 132, -656/3, 376/3, 16)
\newcommand{\nmXkDataVthreeMinusXtwo}{(-96,\,288,\,-192)}% (-96, 288, -192)
\newcommand{\nmXkDataVfourMinusXtwo}{(1472,\,-6464,\,9088,\,-4096,\,0)}% (1472, -6464, 9088, -4096, 0)
\newcommand{\nmXkLnFourMinusXtwo}{(-\nmfrac{184}{3},\,\nmfrac{904}{3},\,-624,\,384,\,0)}% (-184/3, 904/3, -624, 384, 0)
\newcommand{\nmXkMismatchVthreeLamOne}{-16C_F(C_A - 2C_F)(7C_A - 8C_F)}% -16 CF (CA - 2*CF) (7*CA - 8*CF)
\newcommand{\nmXkMismatchVfourLamOne}{32C_F(C_A - 2C_F)(19C_A^2 - 40C_AC_F + 20C_F^2)}% 32 CF (CA - 2*CF) (19*CA^2 - 40*CA CF + 20*CF^2)
\newcommand{\nmXkMismatchVthreeLamTwo}{-256C_F(C_A - C_F)(C_A - 2C_F)}% -256 CF (CA - CF) (CA - 2*CF)
\newcommand{\nmXkMismatchVfourLamTwo}{640C_F(C_A - C_F)(C_A - 2C_F)(3C_A - 4C_F)}% 640 CF (CA - CF) (CA - 2*CF) (3*CA - 4*CF)
\newcommand{\nmFiveLoopXzeroVec}{(-\nmfrac{4813}{180},\,\nmfrac{4312}{45},\,-\nmfrac{368}{3},\,\nmfrac{336}{5},\,-\nmfrac{884}{45},\,80,\,-\nmfrac{160}{3},\,-\nmfrac{64}{15})}% (-4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)
\newcommand{\nmFiveLoopXzeroGen}{-\nmfrac{4813}{180}C_FC_A^4 + \nmfrac{4312}{45}C_F^2C_A^3 - \nmfrac{368}{3}C_F^3C_A^2 + \nmfrac{336}{5}C_F^4C_A - \nmfrac{884}{45}C_F^5 + 80C_A\nmInvFA - \nmfrac{160}{3}C_F\nmInvFA - \nmfrac{64}{15}C_F\nmInvAA}% -4813/180*CF CA^4 + 4312/45*CF^2 CA^3 - 368/3*CF^3 CA^2 + 336/5*CF^4 CA - 884/45*CF^5 + 80*CA dFA - 160/3*CF dFA - 64/15*CF dAA
\newcommand{\nmFiveLoopXzeroSUN}{-\frac{(N_c^2-1)(50N_c^8 - 212N_c^6 + 1110N_c^4 + 628N_c^2 + 221)}{360N_c^5}}% -(N^2-1)(50*N^8 - 212*N^6 + 1110*N^4 + 628*N^2 + 221)/(360N^5)
\newcommand{\nmFiveLoopXzeroSUthree}{-\nmfrac{53857}{2187}}% -53857/2187 = -24.6260
\newcommand{\nmFiveLoopXzeroRelPart}{-\nmfrac{212096}{10935}}% -212096/10935 = -19.39607
\newcommand{\nmFiveLoopXzeroTowerPart}{-\nmfrac{19063}{3645}}% -19063/3645 = -5.22990
\newcommand{\nmFiveLoopNsevenSUthree}{-\nmfrac{4308560}{243}}% -4308560/243
\newcommand{\nmFiveLoopMinusNNLLpred}{-\nmfrac{89}{243}}% -89/243
\newcommand{\nmFiveLoopNNLLpredSUthree}{-\nmfrac{53056}{2187}}% -53056/2187
\newcommand{\nmFiveLoopMinusNNLLpredPercent}{1.5}% 1.487
\newcommand{\nmFiveLoopLargeN}{-\nmfrac{5N_c^5}{36}}% -5/36 N^5
\newcommand{\nmFiveLoopXtwoGen}{-\nmfrac{11416}{135}C_FC_A^4 + \nmfrac{1688}{5}C_F^2C_A^3 - \nmfrac{2592}{5}C_F^3C_A^2 + \nmfrac{1856}{5}C_F^4C_A - \nmfrac{1600}{9}C_F^5 + \nmfrac{3968}{15}C_A\nmInvFA - \nmfrac{1152}{5}C_F\nmInvFA - \nmfrac{128}{9}C_F\nmInvAA}% -11416/135*CF CA^4 + 1688/5*CF^2 CA^3 - 2592/5*CF^3 CA^2 + 1856/5*CF^4 CA - 1600/9*CF^5 + 3968/15*CA dFA - 1152/5*CF dFA - 128/9*CF dAA
\newcommand{\nmFiveLoopXtwoSUthree}{-\nmfrac{3508256}{10935}}% -3508256/10935 = -320.828
\newcommand{\nmFiveLoopXtwoRelPart}{-\nmfrac{3444224}{10935}}% -3444224/10935
\newcommand{\nmFiveLoopXtwoTowerPart}{-\nmfrac{21344}{3645}}% -21344/3645
\newcommand{\nmSfiveLamTwoGen}{\zeta_2\left(\nmfrac{182656}{3}C_FC_A^4 - 225152C_F^2C_A^3 + 301056C_F^3C_A^2 - 168960C_F^4C_A + 33792C_F^5 - 190464C_A\nmInvFA + 141312C_F\nmInvFA + 10240C_F\nmInvAA\right)}% z2(182656/3*CF CA^4 - 225152*CF^2 CA^3 + 301056*CF^3 CA^2 - 168960*CF^4 CA + 33792*CF^5 - 190464*CA dFA + 141312*CF dFA + 10240*CF dAA)
\newcommand{\nmSixLoopXzeroSUthree}{-\nmfrac{72593}{32805}}% -72593/32805
\newcommand{\nmTmMap}{T_m=\sum_{n=1}^{m}\binom{2(m-n)}{m-n}(2C_F)^{m-n}S_n}% T_m = sum_n binom(2(m-n), m-n)(2CF)^{m-n} S_n
\newcommand{\nmSizeOneHighXtwo}{-0.011}% -0.01087
\newcommand{\nmSizeOneHighXfour}{-0.361}% -0.36095
\newcommand{\nmSizeOneHighXsix}{-1.691}% -1.69119
\newcommand{\nmSizeOneHighXeight}{-3.656}% -3.65565
\newcommand{\nmSizeTwoHighXtwo}{-0.138}% -0.13802
\newcommand{\nmSizeTwoHighXfour}{-2.791}% -2.79060
\newcommand{\nmSizeTwoHighXsix}{-8.278}% -8.27841
\newcommand{\nmSizeTwoHighXeight}{-13.237}% -13.23658
\newcommand{\nmTanLinearOne}{7.62}% 7.62036
\newcommand{\nmTanLinearTwo}{16.78}% 16.77984
\newcommand{\nmTanZtwoSqOne}{6.98}% 6.98132
\newcommand{\nmTanZtwoSqTwo}{13.96}% 13.96263
\newcommand{\nmSgeThreeAtOmegaZero}{3.0917\,a^2\zeta_2}% 3.09167061307 a^2 z2
\newcommand{\nmAltStartSUthree}{7}% 7
\newcommand{\nmCatalanF}{f_n=(2C_F)^n\,\mathrm{Cat}_{n-1}}% f_n = (2CF)^n Cat_{n-1}
\newcommand{\nmDtwoSUN}{-\frac{2N_c^2+3}{N_c^2}}% -(2*N^2 + 3)/N^2
\newcommand{\nmTowerBoundDen}{6}% 6
\newcommand{\nmQlowerBound}{\frac{a}{N_c}\,\frac{N_c^2+2}{2(N_c^2-1)}}% (a/N)(N^2+2)/(2(N^2-1))
\newcommand{\nmDthreeSUN}{\frac{2(19N_c^2+5)}{N_c^3}}% 2*(19*N^2 + 5)/N^3
\newcommand{\nmTowerBoundSUN}{(4N_c)^n\,(n-1)!/6}% (4N)^n (n-1)!/6
\newcommand{\nmTowerRatioAsym}{-2\,S_{\ge3}(\omega_0)\ln(1/x)/\omega_0}% -2 S_{>=3}(w0) ln(1/x)/w0
\newcommand{\nmNuDef}{\nu=\frac{b_A}{C_A}=-\frac{1}{2N_c^2}}% nu = b_A/C_A = -1/(2N^2)
\newcommand{\nmNuSUthree}{-\nmfrac{1}{18}}% -1/18
\newcommand{\nmGrowthBase}{-4C_A}% -4 C_A
\newcommand{\nmGrowthBaseAbs}{4C_A}% 4 C_A
\newcommand{\nmGrowthGamma}{\Gamma(n-\nu-\tfrac12)}% Gamma(n - nu - 1/2)
\newcommand{\nmGrowthGammaSUtwo}{\Gamma(n-\nu-1)}% Gamma(n - nu - 1)
\newcommand{\nmKplusClosed}{\frac{2^{-\nu}}{2\sqrt{\pi}\,\Gamma(-\nu)}}% 2^{-nu}/(2 sqrt(pi) Gamma(-nu))
\newcommand{\nmKplusValue}{0.01677642898882458}% 0.0167764289888245808275750941714
\newcommand{\nmNcMinTower}{3}% 3
\newcommand{\nmKratio}{\frac{N_c^2-4}{N_c^2}}% (N^2-4)/N^2
\newcommand{\nmKminusPrime}{-0.0211200156405664}% -0.021120015640566362729
\newcommand{\nmOmegaZeroOne}{0.2913462}% 0.291346248158
\newcommand{\nmOmegaZeroTwo}{0.4120258}% 0.412025815491
\newcommand{\nmOmegaZeroDef}{\sqrt{8aC_F}}% sqrt(8 a CF)
\newcommand{\nmBranchExponent}{\nmfrac{3}{2}}% 3/2
\newcommand{\nmSatOmegaZero}{8.4250039464\,a^2\zeta_2}% 8.42500394640230671 a^2 z2
\newcommand{\nmFAatOmegaZero}{-0.0493652575}% -0.04936525749845102
\newcommand{\nmLinearSub}{F_A^- = 2aN_c\,u'(\omega)/u(\omega)}% F_A^- = 2aN u'(w)/u(w)
\newcommand{\nmLinearEq}{4a^2N_c^2\,\omega\,u'' - 2aN_c(\omega^2-2aN_c)\,u' - \frac{a}{N_c}\left[\omega + 4F_1^+ + 2(N_c^2-4)F_A^+\right]u = 0}% 4a^2 N^2 w u'' - 2aN(w^2 - 2aN) u' - (a/N)[w + 4F_1^+ + 2(N^2-4)F_A^+] u = 0
\newcommand{\nmAlphaSOne}{0.1}% 0.1
\newcommand{\nmAlphaSTwo}{0.2}% 0.2
\newcommand{\nmXminExp}{-8}% -8
\newcommand{\nmXmaxExp}{-2}% -2
\newcommand{\nmSizeOneXtwo}{-1.3}% -1.2510
\newcommand{\nmSizeOneXeight}{-5.5}% -5.4903
\newcommand{\nmSizeTwoXtwo}{-4.2}% -4.1708
\newcommand{\nmSizeTwoXeight}{-14.5}% -14.4614
\newcommand{\nmSizeOneXfour}{-3.1}% -3.1142
\newcommand{\nmSizeOneXsix}{-4.4}% -4.4063
\newcommand{\nmSizeTwoXfour}{-8.4}% -8.4189
\newcommand{\nmSizeTwoXsix}{-11.5}% -11.4939
\newcommand{\nmNfourBornPoleJ}{0}% 0
\newcommand{\nmNfourBorn}{2C_A - C_R}% 2CA - CR
\newcommand{\nmNfourBornEightA}{+C_A}% +CA
\newcommand{\nmNfourHalfBorn}{C_A - \frac{C_R}{2}}% CA - CR/2
\newcommand{\nmNfourSthree}{0}% 0
\newcommand{\nmNfourSfourGen}{3072\,\zeta_2\left(\nmInvAA - \frac{C_A^4}{24}\right)}% 3072 z2 (dAA/N_A - CA^4/24)
\newcommand{\nmNfourSfourCoef}{3072}% 3072
\newcommand{\nmNfourYdef}{\nmInvAA - \frac{C_A^4}{24}}% dAA/N_A - CA^4/24
\newcommand{\nmNfourYSUN}{\nmfrac{3N_c^2}{2}}% 3N^2/2
\newcommand{\nmNfourPoleSCoef}{4608}% 4608
\newcommand{\nmNfourTargetDimShift}{192}% 192
\newcommand{\nmNfourNormFactor}{-2}% -2
\newcommand{\nmNfourGsq}{g^2 = aN_c}% g^2 = a N
\newcommand{\nmNfourSfiveGen}{-38912\,\zeta_2\,C_A\left(\nmInvAA - \frac{C_A^4}{24}\right)}% -38912 z2 CA (dAA/N_A - CA^4/24)
\newcommand{\nmNfourSfiveCoef}{-38912}% -38912
\newcommand{\nmNfourPfivePole}{14336}% 14336
\newcommand{\nmNfourPfivePoleSUN}{21504}% 21504
\newcommand{\nmNfourPfiveDimShift}{-896}% -896
\newcommand{\nmNfourPfiveDimShiftReversed}{-2432}% -2432
\newcommand{\nmNfourStwoOwn}{-24\,\zeta_2\,g^4}% -24 z2 g^4
\newcommand{\nmNfourStwoData}{-16\,\zeta_2\,g^4}% -16 z2 g^4
\newcommand{\nmNfourSpinMax}{8}% 8
\newcommand{\nmNfourAlgebras}{17}% 17
\newcommand{\nmNLLtermCoef}{2C_A + 6C_F}% 2*CA + 6*CF
\newcommand{\nmNLLbaseEone}{C_F}% CF
\newcommand{\nmNLLbaseER}{-2b_R}% -2 b_R
\newcommand{\nmNLLrunning}{-\beta_0\,a\,F}% -beta0 a F
\newcommand{\nmGluonSystemJ}{-1}% -1
\newcommand{\nmXadjSUN}{-\frac{N_c^2+2}{4N_c^2}}% -(N^2+2)/(4N^2)
\newcommand{\nmAoddSingletSUN}{\frac{(N_c^2-1)(N_c^2+3)}{2N_c^2}}% (N^2-1)(N^2+3)/(2N^2)
\newcommand{\nmAoddAdjSUN}{\frac{2N_c^2+3}{2N_c^2}}% (2N^2+3)/(2N^2)
\newcommand{\nmResKmSingletSUN}{\frac{(N_c^2-1)(N_c^2-5)}{2N_c^2}}% (N^2-1)(N^2-5)/(2N^2)
\newcommand{\nmResKmAdjSUN}{\frac{2N_c^2+5}{2N_c^2}}% (2N^2+5)/(2N^2)
\newcommand{\nmPminusLLtwoKm}{4C_F(5C_F-2C_A)}% 4 CF(5 CF -2 CA)
\newcommand{\nmPplusLLtwo}{4C_F^2}% 4 CF^2
\newcommand{\nmPsiPlusOrderAthreeSUthree}{-\nmfrac{56}{3}}% -56/3
\newcommand{\nmPsiPlusOrderAthreeKmSUthree}{-\nmfrac{184}{9}}% -184/9
\newcommand{\nmIterConstCoef}{-24}% -24
\newcommand{\nmIterConstSUthree}{-\nmfrac{128}{9}}% -128/9
\newcommand{\nmEtaPlusConst}{-3}% -3
\newcommand{\nmMoneGen}{-\frac{1}{4}(C_A-2C_F)(3C_A-4C_F)}% -(CA-2CF)(3CA-4CF)/4
\newcommand{\nmRowSum}{\frac{C_R}{2}-2C_F}% CR/2 - 2CF
\newcommand{\nmRowSumBorn}{b_R\left(C_A-2C_F+\frac{C_R}{2}\right)}% b_R(CA - 2CF + CR/2)
\newcommand{\nmSthreeKmGen}{12\,\zeta_2\,C_F(C_A-2C_F)(7C_A-10C_F)}% 12 z2 CF(CA-2CF)(7CA-10CF)
\newcommand{\nmQsymTrace}{\mathrm{Tr}(F^aF^bF^cF^d)\,\mathrm{Tr}(t^at^bt^ct^d)=d_F^{abcd}d_A^{abcd}+\frac{N_RC_FC_A^3}{12}}% Tr(F^4)Tr(t^4) = d_F d_A + N_R CF CA^3/12
\newcommand{\nmTAXthree}{\frac{2C_A(b_A+C_F/N_A)}{C_A-C_X}}% 2CA(b_A + CF/N_A)/(CA - C_X)
\newcommand{\nmSONdims}{(1,\,\frac{N(N-1)}{2},\,\frac{(N-1)(N+2)}{2})}% (1, N*(N - 1)/2, (N - 1)*(N + 2)/2)
\newcommand{\nmSONcasimirs}{(0,\,\frac{N-2}{2},\,\frac{N}{2})}% (0, (N - 2)/2, N/2)
\newcommand{\nmSONborn}{(\frac{N-1}{4},\,\frac{1}{4},\,-\frac{1}{4})}% ((N - 1)/4, 1/4, -1/4)
\newcommand{\nmTrcSON}{\begin{pmatrix}0 & -\frac{N-1}{2} & 0\\ -\frac{1}{N} & 0 & -\frac{N^2-4}{4N}\\ 0 & -\frac{N-2}{4} & 0\end{pmatrix}}% (0, -(N - 1)/2, 0; -1/N, 0, -(N - 2)*(N + 2)/(4*N); 0, -(N - 2)/4, 0)
\newcommand{\nmDFASON}{\frac{(N-1)(N-2)(N^2-7N+22)}{768}}% (N - 2)*(N - 1)*(N^2 - 7*N + 22)/768
\newcommand{\nmSthreeSON}{-\frac{3(N-1)(2N-7)}{4}\,\zeta_2}% -3*(N - 1)*(2*N - 7)/4 z2
\newcommand{\nmSfourSON}{\frac{3(N-1)(6N^2-19N+19)}{4}\,\zeta_2}% 3*(N - 1)*(6*N^2 - 19*N + 19)/4 z2
\newcommand{\nmSpNdims}{(1,\,\frac{(N+1)(N-2)}{2},\,\frac{N(N+1)}{2})}% (1, (N - 2)*(N + 1)/2, N*(N + 1)/2)
\newcommand{\nmSpNcasimirs}{(0,\,\frac{N}{2},\,\frac{N+2}{2})}% (0, N/2, (N + 2)/2)
\newcommand{\nmSpNborn}{(\frac{N+1}{4},\,\frac{1}{4},\,-\frac{1}{4})}% ((N + 1)/4, 1/4, -1/4)
\newcommand{\nmTrcSpN}{\begin{pmatrix}0 & 0 & -\frac{N+1}{2}\\ 0 & 0 & -\frac{N+2}{4}\\ -\frac{1}{N} & -\frac{N^2-4}{4N} & 0\end{pmatrix}}% (0, 0, -(N + 1)/2; 0, 0, -(N + 2)/4; -1/N, -(N - 2)*(N + 2)/(4*N), 0)
\newcommand{\nmDFASpN}{\frac{(N+1)(N+2)(N^2+7N+22)}{768}}% (N + 1)*(N + 2)*(N^2 + 7*N + 22)/768
\newcommand{\nmSthreeSpN}{\frac{3(N+1)(2N+7)}{4}\,\zeta_2}% 3*(N + 1)*(2*N + 7)/4 z2
\newcommand{\nmSfourSpN}{-\frac{3(N+1)(6N^2+19N+19)}{4}\,\zeta_2}% -3*(N + 1)*(6*N^2 + 19*N + 19)/4 z2
\newcommand{\nmSfourRevSUN}{-\frac{12(N_c^2-1)(15N_c^2 - 1)}{N_c^4}\,\zeta_2}% -12(N^2-1)(15*N^2 - 1)/N^4 z2
\newcommand{\nmSfourRevSUthree}{-\nmfrac{4288}{27}\,\zeta_2}% -4288/27 z2
\newcommand{\nmSfourRevSOfive}{240\,\zeta_2}% 240 z2
\newcommand{\nmSfourRevSOseven}{873\,\zeta_2}% 873 z2
\newcommand{\nmSthreeRemSUN}{\frac{12(N_c^2-1)(N_c^2 + 2)}{N_c^3}\,\zeta_2}% 12(N^2-1)(N^2 + 2)/N^3 z2
\newcommand{\nmSthreeRemSUthree}{\nmfrac{352}{9}\,\zeta_2}% 352/9 z2
\newcommand{\nmSthreeRemSOfive}{-6\,\zeta_2}% -6 z2
\newcommand{\nmSthreeRemSOseven}{-27\,\zeta_2}% -27 z2
\newcommand{\nmSfourRemSUN}{-\frac{12(N_c^2-1)(19N_c^2 + 2)}{N_c^4}\,\zeta_2}% -12(N^2-1)(19*N^2 + 2)/N^4 z2
\newcommand{\nmSfourRemSUthree}{-\nmfrac{5536}{27}\,\zeta_2}% -5536/27 z2
\newcommand{\nmSfourRemSOfive}{213\,\zeta_2}% 213 z2
\newcommand{\nmSfourRemSOseven}{\nmfrac{1593}{2}\,\zeta_2}% 1593/2 z2
\newcommand{\nmSthreeKmSUN}{\frac{6(N_c^2-1)(2N_c^2 + 5)}{N_c^3}\,\zeta_2}% 6(N^2-1)(2*N^2 + 5)/N^3 z2
\newcommand{\nmSthreeKmSOfive}{-3\,\zeta_2}% -3 z2
\newcommand{\nmSthreeKmSOseven}{-\nmfrac{45}{2}\,\zeta_2}% -45/2 z2
\newcommand{\nmSfourKmSUN}{-\frac{12(N_c^2-1)(23N_c^2 + 7)}{N_c^4}\,\zeta_2}% -12(N^2-1)(23*N^2 + 7)/N^4 z2
\newcommand{\nmSfourKmSUthree}{-\nmfrac{6848}{27}\,\zeta_2}% -6848/27 z2
\newcommand{\nmSfourKmSOfive}{192\,\zeta_2}% 192 z2
\newcommand{\nmSfourKmSOseven}{729\,\zeta_2}% 729 z2
\newcommand{\nmSfourRevDiffSUthree}{-\nmfrac{448}{9}\,\zeta_2}% -448/9 z2
\newcommand{\nmSthreePsiMinusPartSUN}{\frac{12(N_c^2-1)(N_c^2 + 2)}{N_c^3}\,\zeta_2}% 12(N^2-1)(N^2 + 2)/N^3 z2
\newcommand{\nmSthreeRestSUN}{-\frac{6(N_c^2-1)}{N_c^3}\,\zeta_2}% -6(N^2-1)/N^3 z2
\newcommand{\nmSthreeLargeN}{12\,\zeta_2\,N_c}% 12 z2 N
\newcommand{\nmSthreeBornForm}{-48\kappa\,\zeta_2\,C_F\,(b_A^-)^2-96\,\zeta_2\,C_F\,M_1}% -48 kappa z2 CF (b_A^-)^2 - 96 z2 CF M_1
\newcommand{\nmSfourRevDiffGen}{S_4(b_A^-)-S_4(-b_A^-)=8\,b_A^-\,S_3}% S_4(b_A^-) - S_4(-b_A^-) = 8 b_A^- S_3
\newcommand{\nmPfourMinusQuarticVec}{(-\nmfrac{1264}{15},\,\nmfrac{1184}{15},\,\nmfrac{64}{15})}% (-1264/15, 1184/15, 64/15) basis (C_A dFA, C_F dFA, C_F dAA)
\newcommand{\nmPfourMinusQuarticGen}{-\nmfrac{1264}{15}C_A\nmInvFA + \nmfrac{1184}{15}C_F\nmInvFA + \nmfrac{64}{15}C_F\nmInvAA}% -1264/15*CA dFA + 1184/15*CF dFA + 64/15*CF dAA
\newcommand{\nmPfourMinusPoleVec}{(-60672,\,56832,\,3072)}% (-60672, 56832, 3072) basis (C_A dFA, C_F dFA, C_F dAA)
\newcommand{\nmInvRelationClassical}{17C_FC_A^4 - 48C_F^2C_A^3 + 36C_F^3C_A^2 - 90C_A\nmInvFA + 72C_F\nmInvFA + 6C_F\nmInvAA = 0}% 17*CF CA^4 - 48*CF^2 CA^3 + 36*CF^3 CA^2 - 90*CA dFA + 72*CF dFA + 6*CF dAA = 0
\newcommand{\nmFitRankClassical}{7}% 7
\newcommand{\nmClassicalGroupsCount}{22}% 22
\newcommand{\nmStartW}{40}% 40
\newcommand{\nmStartErrExp}{-60}% -60
\newcommand{\nmTaylorOrder}{44}% 44
\newcommand{\nmTaylorDigits}{45}% 45
\newcommand{\nmScanHalf}{60}% 60
\newcommand{\nmScanHalfOther}{40}% 40
\newcommand{\nmScanIndent}{0.05}% 0.05
\newcommand{\nmHalfDiskDev}{0.14}% 0.1342
\newcommand{\nmUzeroLeft}{-7.611+3.730\,i}% -7.61126037+3.72963018i
\newcommand{\nmScanRtol}{10^{-12}}% 1e-12
\newcommand{\nmScanCorner}{2\times10^{-12}}% 2e-12 (max 1.42e-12)
\newcommand{\nmScanSeries}{3\times10^{-12}}% 3e-12 (max 2.8e-12)
\newcommand{\nmScanDigits}{24}% 24
\newcommand{\nmConfTerms}{1400}% 1400
\newcommand{\nmConfCoefMax}{1401}% 1401
\newcommand{\nmPadeMax}{140}% 140
\newcommand{\nmPadeCoefMax}{281}% 281
\newcommand{\nmPadeNearestNeg}{-0.0833354}% -0.0833353996203
\newcommand{\nmPadeBPolePos}{4.345}% 4.3448227
\newcommand{\nmPadePoleSixty}{2.5}% 2.4751431
\newcommand{\nmPadePoleHundred}{3.5}% 3.4618992
\newcommand{\nmPadePoleMax}{4.3}% 4.3448227
\newcommand{\nmBorelSigmaFit}{10.666}% 10.66569003318667
\newcommand{\nmBorelGammaFit}{-2.48}% -2.484039698300347
\newcommand{\nmBorelGrowthExp}{-\nmfrac{5}{2}}% -5/2
\newcommand{\nmBorelFitTmax}{8}% 8
\newcommand{\nmBorelAgreeFour}{2\times10^{-29}}% 1.4515810375877002e-29
\newcommand{\nmBorelAgreeFourPade}{2\times10^{-30}}% 1.58e-30
\newcommand{\nmBorelAgreeOther}{5\times10^{-39}}% 4.47819974575359e-39
\newcommand{\nmBorelRadiusSUN}{1/(4N_c)}% 1/(4N)
\newcommand{\nmBorelRateSUthree}{\nmfrac{32}{3}}% 32/3
\newcommand{\nmBorelPointLow}{4}% 4
\newcommand{\nmBorelPointsHigh}{5,\,6,\,8,\,10}% 5, 6, 8, 10
\newcommand{\nmNfourStwoB}{-24\,\zeta_2\,C_Ab}% -24 z2 CA b
\newcommand{\nmNfourSthreeB}{48\,\zeta_2\,C_A(C_A^2-b^2)}% 48 z2 CA(CA^2 - b^2)
\newcommand{\nmNfourSfourB}{\zeta_2\left[3072Y - 192C_A(C_A-b)^2(C_A+b)\right]}% z2[3072Y -192 CA(CA-b)^2(CA+b)]
\newcommand{\nmNfourSfiveB}{-\zeta_2\left[(51200C_A - 12288b)Y + 192C_A(C_A-b)^2(C_A+b)(5b-7C_A)\right]}% -z2[(51200 CA -12288 b)Y +192 CA(CA-b)^2(CA+b)(5 b -7 CA)]
\newcommand{\nmNfourSfiveCoefReversed}{-63488}% -63488
\newcommand{\nmNfourPfivePoleReversed}{38912}% 38912
\newcommand{\nmNfourPfivePoleSUNReversed}{58368}% 58368
\newcommand{\nmNfourPlanarPfive}{30720}% 30720
\newcommand{\nmNfourStwoM}{(96m - 24\kappa)\,\zeta_2\,C_A^2}% (96m -24 kappa) z2 CA^2
\newcommand{\nmNfourSthreeM}{[48(1-\kappa) + 768m]\,\zeta_2\,C_A^3}% [48(1 - kappa) + 768m] z2 CA^3
\newcommand{\nmNfourSfourM}{7680m\,\zeta_2\,C_A^4 + 3072\,\zeta_2\,Y}% 7680m z2 CA^4 + 3072 z2 Y
\newcommand{\nmNfourShiftCatalan}{6m\,\zeta_2\,\mathrm{Cat}_{n-1}(4C_A)^n}% 6m z2 Cat_{n-1}(4CA)^n
\newcommand{\nmNfourSthreeW}{12W(2 - W\kappa + 8W^2m)\,\zeta_2\,C_A^3}% 12W(2 - W kappa + 8W^2 m) z2 CA^3
\newcommand{\nmNfourSfourW}{384W(W+2)\,\zeta_2\,Y}% 384W(W+2) z2 Y
\newcommand{\nmNfourBornScale}{2}% 2
\newcommand{\nmNfourMtwelve}{\nmfrac{1}{12}}% 1/12
\newcommand{\nmNfourSthreeAtMtwelve}{64\,\zeta_2\,g^6}% 64 z2 g^6
\newcommand{\nmKonishiDelta}{12g^2 - 48g^4}% 12 g^2 -48 g^4
\newcommand{\nmKonishiP}{-6g^2 + 24g^4}% -6 g^2 +24 g^4
\newcommand{\nmNfourMomentsSpin}{18}% 18
\newcommand{\nmNfourCheckSpin}{20}% 20
\newcommand{\nmNfourRecEqs}{22}% 22
\newcommand{\nmNfourRecUnknowns}{64}% 64
\newcommand{\nmHalfBornRatio}{\nmfrac{1}{2}}% 1/2
\newcommand{\nmRunningPiSqCoef}{-24}% -24
\newcommand{\nmCplusShiftVec}{(24,\,96,\,480)}% (24, 96, 480) for S_2, S_3, S_4
\newcommand{\nmSoneCplusShift}{-12\,\zeta_2\,c_+C_F}% -12 z2 c_+ CF
\newcommand{\nmDTPOnePlusLtwoZeta}{0}% 0
\newcommand{\nmDTPOnePlusLtwoRat}{2C_F^2}% 2*CF^2
\newcommand{\nmDTPOnePlusLoneZeta}{0}% 0
\newcommand{\nmDTPOnePlusLoneRat}{(\nmfrac{22}{3})C_FC_A - 4C_F^2 - (\nmfrac{4}{3})C_Fn_f}% 22*CA*CF/3 - 4*CF^2 - 4*CF*nf/3
\newcommand{\nmDTPOnePlusLzeroZeta}{-8C_F^2}% -8*CF^2
\newcommand{\nmDTPOnePlusLzeroRat}{(\nmfrac{302}{9})C_FC_A - 4C_F^2 - (\nmfrac{44}{9})C_Fn_f}% 302*CA*CF/9 - 4*CF^2 - 44*CF*nf/9
\newcommand{\nmDTPOneMinusLtwoZeta}{0}% 0
\newcommand{\nmDTPOneMinusLtwoRat}{4C_FC_A - 6C_F^2}% 4*CA*CF - 6*CF^2
\newcommand{\nmDTPOneMinusLoneZeta}{0}% 0
\newcommand{\nmDTPOneMinusLoneRat}{(\nmfrac{46}{3})C_FC_A - 20C_F^2 - (\nmfrac{4}{3})C_Fn_f}% 46*CA*CF/3 - 20*CF^2 - 4*CF*nf/3
\newcommand{\nmDTPOneMinusLzeroZeta}{-8C_FC_A + 8C_F^2}% -8*CA*CF + 8*CF^2
\newcommand{\nmDTPOneMinusLzeroRat}{(\nmfrac{446}{9})C_FC_A - 36C_F^2 - (\nmfrac{44}{9})C_Fn_f}% 446*CA*CF/9 - 36*CF^2 - 44*CF*nf/9
\newcommand{\nmDTPTwoPlusLfourZeta}{0}% 0
\newcommand{\nmDTPTwoPlusLfourRat}{(\nmfrac{2}{3})C_F^3}% 2*CF^3/3
\newcommand{\nmDTPTwoPlusLthreeZeta}{0}% 0
\newcommand{\nmDTPTwoPlusLthreeRat}{(\nmfrac{22}{3})C_F^2C_A - 4C_F^3 - (\nmfrac{4}{3})C_F^2n_f}% 22*CA*CF^2/3 - 4*CF^3 - 4*CF^2*nf/3
\newcommand{\nmDTPTwoPlusLtwoZeta}{-30C_FC_A^2 + 96C_F^2C_A - 104C_F^3}% -30*CA^2*CF + 96*CA*CF^2 - 104*CF^3
\newcommand{\nmDTPTwoPlusLtwoRat}{(\nmfrac{121}{9})C_FC_A^2 + (\nmfrac{472}{9})C_F^2C_A + 4C_F^3 - (\nmfrac{44}{9})C_FC_An_f - (\nmfrac{64}{9})C_F^2n_f + (\nmfrac{4}{9})C_Fn_f^2}% 121*CA^2*CF/9 + 472*CA*CF^2/9 - 44*CA*CF*nf/9 + 4*CF^3 - 64*CF^2*nf/9 + 4*CF*nf^2/9
\newcommand{\nmDTPTwoMinusLfourZeta}{0}% 0
\newcommand{\nmDTPTwoMinusLfourRat}{-C_FC_A^2 + 4C_F^2C_A - (\nmfrac{10}{3})C_F^3}% -CA^2*CF + 4*CA*CF^2 - 10*CF^3/3
\newcommand{\nmDTPTwoMinusLthreeZeta}{0}% 0
\newcommand{\nmDTPTwoMinusLthreeRat}{(\nmfrac{40}{9})C_FC_A^2 - (\nmfrac{14}{9})C_F^2C_A - 4C_F^3 - (\nmfrac{16}{9})C_FC_An_f + (\nmfrac{20}{9})C_F^2n_f}% 40*CA^2*CF/9 - 14*CA*CF^2/9 - 16*CA*CF*nf/9 - 4*CF^3 + 20*CF^2*nf/9
\newcommand{\nmDTPTwoMinusLtwoZeta}{14C_FC_A^2 - 96C_F^2C_A + 104C_F^3}% 14*CA^2*CF - 96*CA*CF^2 + 104*CF^3
\newcommand{\nmDTPTwoMinusLtwoRat}{81C_FC_A^2 - (\nmfrac{152}{3})C_F^2C_A - 60C_F^3 - (\nmfrac{196}{9})C_FC_An_f + (\nmfrac{80}{3})C_F^2n_f + (\nmfrac{4}{9})C_Fn_f^2}% 81*CA^2*CF - 152*CA*CF^2/3 - 196*CA*CF*nf/9 - 60*CF^3 + 80*CF^2*nf/3 + 4*CF*nf^2/9
\newcommand{\nmDTPThreePlusLsixZeta}{0}% 0
\newcommand{\nmDTPThreePlusLsixRat}{(\nmfrac{1}{9})C_F^4}% CF^4/9
\newcommand{\nmDTPThreePlusLfiveZeta}{0}% 0
\newcommand{\nmDTPThreePlusLfiveRat}{(\nmfrac{22}{9})C_F^3C_A - (\nmfrac{4}{3})C_F^4 - (\nmfrac{4}{9})C_F^3n_f}% 22*CA*CF^3/9 - 4*CF^4/3 - 4*CF^3*nf/9
\newcommand{\nmDTPThreePlusLfourZeta}{38C_FC_A^3 - 140C_F^2C_A^2 + 168C_F^3C_A - (\nmfrac{248}{3})C_F^4 - 48\,\nmInvFA}% 38*CA^3*CF - 140*CA^2*CF^2 + 168*CA*CF^3 - 248*CF^4/3 - 48*dFA
\newcommand{\nmDTPThreePlusLfourRat}{(\nmfrac{121}{9})C_F^2C_A^2 + (\nmfrac{170}{9})C_F^3C_A + (\nmfrac{16}{3})C_F^4 - (\nmfrac{44}{9})C_F^2C_An_f - (\nmfrac{20}{9})C_F^3n_f + (\nmfrac{4}{9})C_F^2n_f^2}% 121*CA^2*CF^2/9 + 170*CA*CF^3/9 - 44*CA*CF^2*nf/9 + 16*CF^4/3 - 20*CF^3*nf/9 + 4*CF^2*nf^2/9
\newcommand{\nmDTPThreeMinusLsixZeta}{0}% 0
\newcommand{\nmDTPThreeMinusLsixRat}{(\nmfrac{4}{15})C_FC_A^3 - (\nmfrac{8}{9})C_F^2C_A^2 + (\nmfrac{44}{45})C_F^3C_A - (\nmfrac{19}{45})C_F^4}% 4*CA^3*CF/15 - 8*CA^2*CF^2/9 + 44*CA*CF^3/45 - 19*CF^4/45
\newcommand{\nmDTPThreeMinusLfiveZeta}{0}% 0
\newcommand{\nmDTPThreeMinusLfiveRat}{-(\nmfrac{8}{15})C_FC_A^3 + (\nmfrac{104}{15})C_F^2C_A^2 - (\nmfrac{586}{45})C_F^3C_A + (\nmfrac{92}{15})C_F^4 + (\nmfrac{8}{15})C_FC_A^2n_f - (\nmfrac{32}{15})C_F^2C_An_f + (\nmfrac{76}{45})C_F^3n_f}% -8*CA^3*CF/15 + 104*CA^2*CF^2/15 + 8*CA^2*CF*nf/15 - 586*CA*CF^3/45 - 32*CA*CF^2*nf/15 + 92*CF^4/15 + 76*CF^3*nf/45
\newcommand{\nmDTPThreeMinusLfourZeta}{-30C_FC_A^3 + 132C_F^2C_A^2 - (\nmfrac{656}{3})C_F^3C_A + (\nmfrac{376}{3})C_F^4 + 16\,\nmInvFA}% -30*CA^3*CF + 132*CA^2*CF^2 - 656*CA*CF^3/3 + 376*CF^4/3 + 16*dFA
\newcommand{\nmDTPThreeMinusLfourRat}{-(\nmfrac{28}{3})C_FC_A^3 + (\nmfrac{883}{9})C_F^2C_A^2 - (\nmfrac{1078}{9})C_F^3C_A + (\nmfrac{56}{3})C_F^4 + (\nmfrac{26}{9})C_FC_A^2n_f - (\nmfrac{68}{3})C_F^2C_An_f + (\nmfrac{196}{9})C_F^3n_f + (\nmfrac{4}{9})C_FC_An_f^2 - (\nmfrac{4}{9})C_F^2n_f^2}% -28*CA^3*CF/3 + 883*CA^2*CF^2/9 + 26*CA^2*CF*nf/9 - 1078*CA*CF^3/9 - 68*CA*CF^2*nf/3 + 4*CA*CF*nf^2/9 + 56*CF^4/3 + 196*CF^3*nf/9 - 4*CF^2*nf^2/9
\newcommand{\nmDTformSthree}{\zeta_2\left(4C_Fz^{(1)}_0-16C_Fc^{(1)}_2-2z^{(2)}_2\right)}% z2(4 CF z1_0 - 16 CF c1_2 - 2 z2_2)
\newcommand{\nmDTformSfour}{\zeta_2\left(8C_Fz^{(2)}_2-192C_Fc^{(2)}_4+4c^{(1)}_2z^{(1)}_0-24z^{(3)}_4\right)}% z2(8 CF z2_2 - 192 CF c2_4 + 4 c1_2 z1_0 - 24 z3_4)
\newcommand{\nmDTPzeroLaurent}{C_F\Big[\frac{2}{N}+1+(2-4\zeta_2)\,N+O(N^2)\Big]}% C_F[2/N + 1 + (2 - 4 zeta_2) N + O(N^2)]
\newcommand{\nmDTPzeroDigamma}{C_F\big[3+2/\big(N(N+1)\big)-4\psi(N+1)-4\gamma_E\big]}% C_F[3 + 2/(N(N+1)) - 4 psi(N+1) - 4 gamma_E]
\newcommand{\nmDTMellinRule}{(-1)^m\,m!\,N^{-m-1}}% (-1)^m m! N^(-m-1)
\newcommand{\nmDTmLL}{m=2n}% m=2n
\newcommand{\nmDTmNLL}{m=2n-1}% m=2n-1
\newcommand{\nmDTmNNLL}{m=2n-2}% m=2n-2
\newcommand{\nmSoneSUN}{\frac{2(N_c^2-1)}{N_c}\,\zeta_2}% 2(N^2-1)/N z2
\newcommand{\nmSoneSUthree}{\nmfrac{16}{3}\,\zeta_2}% 16/3 z2
\newcommand{\nmStwoSUN}{-\frac{2(N_c^2-1)^2}{N_c^2}\,\zeta_2}% -2(N^2-1)^2/N^2 z2
\newcommand{\nmStwoSUthree}{-\nmfrac{128}{9}\,\zeta_2}% -128/9 z2
\newcommand{\nmVthreeMinusSUN}{-\frac{2(N_c^2-1)(2N_c^2 + 5)}{N_c^3}}% -2(N^2-1)(2*N^2 + 5)/N^3
\newcommand{\nmVthreeMinusSUthree}{-\nmfrac{368}{27}}% -368/27
\newcommand{\nmVfourMinusSUN}{\frac{4(N_c^2-1)(4N_c^4 + 45N_c^2 + 27)}{N_c^4}}% 4(N^2-1)(4*N^4 + 45*N^2 + 27)/N^4
\newcommand{\nmVfourMinusSUthree}{\nmfrac{896}{3}}% 896/3
\newcommand{\nmPminusLLpoleTwo}{-8C_F(C_A - 2C_F)}% -8 CF (CA - 2*CF)
\newcommand{\nmPzeroResidues}{(2C_F,\,2C_F,\,4C_F,\,4C_F,\,4C_F)}% (2, 2, 4, 4, 4) times CF
\newcommand{\nmXkSecondKmax}{5}% 5
\newcommand{\nmQuarticSumPlus}{80 + 16x - \frac{128}{1-x^2}}% 80 + 16 x + (-128 + 0 x)/(1 - x^2)
\newcommand{\nmQuarticSumMinus}{16 + 80x - \frac{128x}{1-x^2}}% 16 + 80 x + (0 + -128 x)/(1 - x^2)
\newcommand{\nmXkCovQuarticHigh}{-128}% -128
\newcommand{\nmLambdaGenFun}{\frac{1+x^2}{1-x}}% (1 + x^2)/(1 - x)
\newcommand{\nmXkEquationKmax}{10}% 10
\newcommand{\nmAmpTwoLoopCA}{-15}% -15
\newcommand{\nmAmpThreeLoopCA}{12}% 12
\newcommand{\nmAmpThreeLoopCACF}{-58}% -58
\newcommand{\nmAmpKmTwoLoopCA}{-21}% -21
\newcommand{\nmAmpKmThreeLoopCA}{15}% 15
\newcommand{\nmAmpKmThreeLoopCACF}{-74}% -74
\newcommand{\nmAmpTwoLoopIRpart}{-18}% -18
\newcommand{\nmAmpTwoLoopPairPart}{3}% 3
\newcommand{\nmAmpTwoLoopEpsZero}{-30}% -30
\newcommand{\nmAmpThreeLoopCACFsq}{84}% 84
\newcommand{\nmAmpOneLoopZetaConst}{\nmfrac{13}{2}C_F}% 13/2 CF
\newcommand{\nmAmpConstCombOne}{6}% 6
\newcommand{\nmAmpConstCombTwo}{6}% 6
\newcommand{\nmAmpLLCount}{12}% 12
\newcommand{\nmAmpLLOddCount}{6}% 6
\newcommand{\nmAmpLambda}{1}% 1
\newcommand{\nmAmpStructCount}{195}% 195
\newcommand{\nmAmpTrcDeltaShift}{-15}% -15
\newcommand{\nmAmpQuadShift}{(-\nmfrac{3}{2},\,3)}% (-3/2, 3)
\newcommand{\nmAmpQuadDet}{-51}% -51
\newcommand{\nmAmpTrcSqShift}{(\nmfrac{3}{2},\,-\nmfrac{9}{4},\,12)}% (3/2, -9/4, 12)
\newcommand{\nmAmpQuadShiftThree}{(0,\,-\nmfrac{3}{2},\,3)}% (0, -3/2, 3)
\newcommand{\nmAmpWideDet}{-\nmfrac{369}{4}}% -369/4
\newcommand{\nmAmpDataOneVec}{(0,\,\nmfrac{13}{2})}% (0, 13/2)
\newcommand{\nmAmpDataTwoVec}{(-15,\,48,\,-41)}% (-15, 48, -41)
\newcommand{\nmAmpDataThreeVec}{(12,\,-58,\,84,\,-\nmfrac{451}{12})}% (12, -58, 84, -451/12)
\newcommand{\nmAmpEqOneVec}{(-6+v_A-r_A,\,\nmfrac{21}{2}+12\ell_{+}+12\alpha+24\beta_e+v_F-r_F)}% (-r_A + v_A - 6, 12*alpha + 24*beta_e + 12*ellp - r_F + v_F + 21/2)
\newcommand{\nmAmpEqTwoVec}{(-15,\,36+p_A+2v_A-r_A,\,-15+48\ell_{+}+24\alpha+72\beta_e+p_F+2v_F-r_F)}% (-15, p_A - r_A + 2*v_A + 36, 24*alpha + 72*beta_e + 48*ellp + p_F - r_F + 2*v_F - 15)
\newcommand{\nmAmpEqThreeVec}{(12,\,-58,\,78+\nmfrac{2}{3}p_A+v_A-\nmfrac{1}{3}r_A,\,-\nmfrac{85}{4}+30\ell_{+}+10\alpha+40\beta_e+\nmfrac{2}{3}p_F+v_F-\nmfrac{1}{3}r_F)}% (12, -58, 2*p_A/3 - r_A/3 + v_A + 78, 10*alpha + 40*beta_e + 30*ellp + 2*p_F/3 - r_F/3 + v_F - 85/4)
\newcommand{\nmAmpRelTwoVec}{(-15,\,48,\,-54)}% (-15, 48, -54)
\newcommand{\nmAmpPsiFeedVec}{(-15,\,48,\,-36)}% (-15, 48, -36)
\newcommand{\nmAmpEpsZeroVec}{(-30,\,96,\,-72)}% (-30, 96, -72)
\newcommand{\nmAmpDataTwoSUN}{-\frac{5N_c^4+14N_c^2+41}{4N_c^2}}% -(5*N**4 + 14*N**2 + 41)/(4*N**2)
\newcommand{\nmAmpDataThreeSUN}{-\frac{67N_c^6-105N_c^4-663N_c^2-451}{96N_c^3}}% -(67*N**6 - 105*N**4 - 663*N**2 - 451)/(96*N**3)
\newcommand{\nmAmpLLOneSingEven}{\frac{N_c^2-1}{2N_c}}% (N - 1)*(N + 1)/(2*N)
\newcommand{\nmAmpLLOneSingOdd}{\frac{N_c^2+3}{2N_c}}% (N**2 + 3)/(2*N)
\newcommand{\nmAmpLLKmOneSing}{\frac{N_c^2-5}{2N_c}}% (N**2 - 5)/(2*N)
\newcommand{\nmAmpLLOneAdjEven}{-\frac{2N_c^2+1}{2N_c}}% -(2*N**2 + 1)/(2*N)
\newcommand{\nmAmpLLOneAdjOdd}{\frac{2N_c^2+3}{2N_c}}% (2*N**2 + 3)/(2*N)
\newcommand{\nmAmpLLKmOneAdj}{-\frac{2N_c^2+5}{2N_c}}% -(2*N**2 + 5)/(2*N)
\newcommand{\nmAmpLLTwoSingEven}{\frac{(N_c^2-1)^2}{12N_c^2}}% (N - 1)**2*(N + 1)**2/(12*N**2)
\newcommand{\nmAmpLLTwoSingOdd}{\frac{N_c^4-2N_c^2-5}{6N_c^2}}% (N**4 - 2*N**2 - 5)/(6*N**2)
\newcommand{\nmAmpLLKmTwoSing}{\frac{N_c^4-2N_c^2+7}{6N_c^2}}% (N**4 - 2*N**2 + 7)/(6*N**2)
\newcommand{\nmAmpLLTwoAdjEven}{\frac{(2N_c^2+1)(3N_c^2+1)}{12N_c^2}}% (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2)
\newcommand{\nmAmpLLTwoAdjOdd}{-\frac{19N_c^2+5}{6N_c^2}}% -(19*N**2 + 5)/(6*N**2)
\newcommand{\nmAmpLLKmTwoAdj}{\frac{23N_c^2+7}{6N_c^2}}% (23*N**2 + 7)/(6*N**2)
\newcommand{\nmAmpLLThreeSingEven}{\frac{(N_c^2-1)^3}{144N_c^3}}% (N - 1)**3*(N + 1)**3/(144*N**3)
\newcommand{\nmAmpLLThreeSingOdd}{\frac{5N_c^6+41N_c^4+31N_c^2+19}{240N_c^3}}% (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3)
\newcommand{\nmAmpLLKmThreeSing}{\frac{5N_c^6-71N_c^4+31N_c^2-61}{240N_c^3}}% (5*N**6 - 71*N**4 + 31*N**2 - 61)/(240*N**3)
\newcommand{\nmAmpLLThreeAdjEven}{-\frac{(2N_c^2+1)(60N_c^4+34N_c^2+5)}{720N_c^3}}% -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3)
\newcommand{\nmAmpLLThreeAdjOdd}{-\frac{16N_c^6-352N_c^4-244N_c^2-19}{240N_c^3}}% -(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3)
\newcommand{\nmAmpLLKmThreeAdj}{\frac{16N_c^6-424N_c^4-324N_c^2-61}{240N_c^3}}% (16*N**6 - 424*N**4 - 324*N**2 - 61)/(240*N**3)
\newcommand{\nmAmpFlipConst}{\frac{8}{3}\,i\pi\,\frac{8\zeta_2-11}{N_c^3}}% (8/3) i pi (8 z2 -11)/N^3
\newcommand{\nmRelNNLLOneXtwo}{-1.2}% -1.18706636 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRelNNLLOneXfour}{-2.9}% -2.8922392348 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRelNNLLOneXsix}{-4.0}% -4.0456738736 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRelNNLLOneXeight}{-5.0}% -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\nmRelNNLLTwoXtwo}{-4.0}% -3.9661895646 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRelNNLLTwoXfour}{-8.3}% -8.3188864858 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRelNNLLTwoXsix}{-11.8}% -11.76100507 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRelNNLLTwoXeight}{-14.8}% -14.844417652 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\nmChangeNNLLOneXtwo}{0.2}% 0.18133016087 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2
\newcommand{\nmChangeNNLLOneXfour}{1.7}% 1.6540499044 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4
\newcommand{\nmChangeNNLLOneXsix}{4.3}% 4.333937088 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6
\newcommand{\nmChangeNNLLOneXeight}{7.3}% 7.328631329 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8
\newcommand{\nmChangeNNLLTwoXtwo}{1.2}% 1.1937155562 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2
\newcommand{\nmChangeNNLLTwoXfour}{8.2}% 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4
\newcommand{\nmChangeNNLLTwoXsix}{18.3}% 18.293120491 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6
\newcommand{\nmChangeNNLLTwoXeight}{28.5}% 28.51972966 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8
\newcommand{\nmRunRelOneXtwo}{-0.8}% -0.79227418722 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRunRelOneXfour}{-1.8}% -1.8179044772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRunRelOneXsix}{-2.5}% -2.5385904673 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRunRelOneXeight}{-3.1}% -3.0734328377 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\nmRunRelTwoXtwo}{-2.1}% -2.121312598 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRunRelTwoXfour}{-4.2}% -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRunRelTwoXsix}{-5.7}% -5.6658433303 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRunRelTwoXeight}{-6.9}% -6.8927501566 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\nmRunChangeOneXtwo}{0.1}% 0.096817213164 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2
\newcommand{\nmRunChangeOneXfour}{0.8}% 0.78955284549 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4
\newcommand{\nmRunChangeOneXsix}{2.2}% 2.1518391625 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6
\newcommand{\nmRunChangeOneXeight}{3.8}% 3.7937188996 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8
\newcommand{\nmRunChangeTwoXtwo}{0.4}% 0.44854946384 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2
\newcommand{\nmRunChangeTwoXfour}{3.0}% 3.0055272449 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4
\newcommand{\nmRunChangeTwoXsix}{7.0}% 6.9998744746 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6
\newcommand{\nmRunChangeTwoXeight}{11.2}% 11.207074439 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8
\newcommand{\nmDataScaleRelOneXtwo}{-1.1}% -1.072030329 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
\newcommand{\nmDataScaleChangeOneXtwo}{0.2}% 0.15475653422 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2
\newcommand{\nmDataScaleRelOneXeight}{-4.4}% -4.3639299924 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
\newcommand{\nmDataScaleChangeOneXeight}{6.2}% 6.1619134013 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8
\newcommand{\nmEffAlphaOneXeight}{0.071}% 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\nmEffAlphaOneXeightData}{0.091}% 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1
\newcommand{\nmNNLLOverLLMinOne}{1.05}% 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\nmNNLLOverLLMaxOne}{1.11}% 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1
\newcommand{\nmStrictRelOneXtwo}{-1.2}% -1.1808211397 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-2
\newcommand{\nmStrictChangeOneXtwo}{0.2}% 0.18037617309 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-2
\newcommand{\nmStrictRelOneXeight}{-6.3}% -6.2665769531 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-8
\newcommand{\nmStrictChangeOneXeight}{9.2}% 9.2440861651 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-8
\newcommand{\nmFirstOrderMeasureOne}{4.1}% 4.07237935 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1
\newcommand{\nmDataScaleRelTwoXtwo}{-3.4}% -3.3581079134 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
\newcommand{\nmDataScaleChangeTwoXtwo}{0.9}% 0.92032343239 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2
\newcommand{\nmDataScaleRelTwoXeight}{-11.8}% -11.814500453 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
\newcommand{\nmDataScaleChangeTwoXeight}{21.8}% 21.766083051 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8
\newcommand{\nmEffAlphaTwoXeight}{0.125}% 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\nmEffAlphaTwoXeightData}{0.175}% 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2
\newcommand{\nmNNLLOverLLMinTwo}{0.97}% 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\nmNNLLOverLLMaxTwo}{1.05}% 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2
\newcommand{\nmStrictRelTwoXtwo}{-3.5}% -3.5159487265 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-2
\newcommand{\nmStrictChangeTwoXtwo}{1.1}% 1.0582052677 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-2
\newcommand{\nmStrictRelTwoXeight}{-9.1}% -9.1153164625 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-8
\newcommand{\nmStrictChangeTwoXeight}{17.5}% 17.512735586 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-8
\newcommand{\nmFirstOrderMeasureTwo}{11.5}% 11.51842821 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2
\newcommand{\nmNLLZeroMantTwo}{1.5}% 1.5295161e-05: with n_f = 4 the LL and NLL terms of eq. (3.2) sum to zero at this x, alpha_s = 0.2
\newcommand{\nmNLLZeroExpTwo}{-5}% exponent of the same x
\newcommand{\nmNfRun}{4}% n_f of beta_0 in the running-coupling estimate
\newcommand{\nmBetaZeroRun}{\frac{25}{3}}% 25/3: beta_0 = 11 - 2 n_f/3 for that n_f
\newcommand{\nmRunCouplingDef}{a/(1+\beta_0a\ell)}% the one-loop coupling of the scale Q^2 e^ell used for the band
\newcommand{\nmEllZeroDef}{\ell_0=2I_1(z)\ln(1/x)/\big(zI_0(z)\big)}% the band edge ell_0
\newcommand{\nmZDef}{z=\sqrt{8aC_F}\,\ln(1/x)}% argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362
\newcommand{\nmNLLBetaTerm}{-\beta_0a\ln(1/x)\,P^+_{\rm LL}}% the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362
\newcommand{\nmDSthreeForm}{-\big(S_3/16C_F^2\big)\,aN\,\big(R+R^{-1}-2\big)}% P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (S_3 carries zeta_2)
\newcommand{\nmRDef}{R=\sqrt{1-8aC_F/N^2}}% the square root of eq. (3.1) of arXiv:2202.10362
\newcommand{\nmTowerSthreeForm}{-S_3a^3N^{-2}/\sqrt{N^2-8aC_F}}% the continuation of the three-loop term by the first-order formula of the tower (S_3 carries zeta_2)
\newcommand{\nmFourLoopSthreeCoef}{-C_FS_3/6}% coefficient of a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362; S_3 carries zeta_2)
\newcommand{\nmNNLLIdentityOrder}{24}% 24
\newcommand{\nmTowerScaleLambda}{\frac{44}{189}}% 44/189: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3))
\newcommand{\nmNfExcessInverse}{7.3}% 168/23 = 7.304348: the band-edge value over the four-loop n_f zeta_2 term beyond the relation
\newcommand{\nmNfExcessRatio}{0.14}% 23/168 = 0.136905: that four-loop term over the value the band edge implies
\newcommand{\nmNfExcessGen}{-8C_F(C_A - 2C_F)(7C_A - 10C_F)}% -8 CF (CA - 2*CF) (7*CA - 10*CF)
\newcommand{\nmNfExcessSUthree}{-\nmfrac{736}{27}}% -736/27
\newcommand{\nmNfBandEdgeGen}{-64C_F(C_A - 2C_F)(5C_A - 6C_F)}% -64 CF (CA - 2*CF) (5*CA - 6*CF)
\newcommand{\nmNfBandEdgeSUthree}{-\nmfrac{1792}{9}}% -1792/9
\newcommand{\nmTowerScaleLambdaOffset}{\nmfrac{1}{9}}% 1/9: lambda of ell = lambda ell_0 at which the band edge adds no n_f zeta_2 term beyond the relation
\newcommand{\nmTowerScaleLambdaGen}{\frac{4(3C_A - 4C_F)}{9(5C_A - 6C_F)}}% 4 (3*CA - 4*CF)/(9 (5*CA - 6*CF))
\newcommand{\nmTowerScaleLambdaSUN}{\frac{4(N_c^2+2)}{9(2N_c^2+3)}}% 4*(N**2 + 2)/(9*(2*N**2 + 3))
\newcommand{\nmBandEdgeFactor}{9}% 9 = (3/2) 3!: factor of beta_0 S_3 a^4 N^-4 at the band edge
\newcommand{\nmBandEdgeFactorX}{\nmfrac{3}{2}}% 3/2: factor of beta_0 S_3 a^4 ln^3(1/x) at the band edge
\newcommand{\nmTowerScaleLambdaEq}{-224\,\lambda + \nmfrac{224}{9}=-\nmfrac{736}{27}}% -224 lambda + 224/9 = -736/27
\newcommand{\nmFourLoopChange}{\frac{1376}{81}}% 1376/81: coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL
\newcommand{\nmCplusShiftFive}{2688}% 2688
\newcommand{\nmCplusShiftVthreeLamTwo}{768}% 768
\newcommand{\nmCplusShiftVfourLamTwo}{7680}% 7680
\newcommand{\nmNormComponents}{8}% 8
\newcommand{\nmNormTestsLeft}{3}% 3
\newcommand{\nmNormTestsLeftRho}{2}% 2
\newcommand{\nmNormTestsLeftNumber}{4}% 4
\newcommand{\nmNormDet}{-384C_F^6}% -384 CF^6
\newcommand{\nmYdef}{y=d-k_P/\zeta_2+2e}% y = d - k_P/zeta_2 + 2e
\newcommand{\nmYshiftCatalan}{y\,\zeta_2\,\mathrm{Cat}_{n-2}(2C_F)^{n-1}}% y z2 Cat_{n-2}(2CF)^{n-1}
\newcommand{\nmStwoMapShift}{(4e-2d)\,\zeta_2\,C_F}% (4e - 2d) z2 CF
\newcommand{\nmSoneMapShift}{-e\,\zeta_2}% -e z2
\newcommand{\nmPonePlusZetaGen}{-12\,\zeta_2\,C_F(C_A-2C_F)+24(c_++\ell_++2\beta_e)\,\zeta_2\,C_F^2+2\,\zeta_2\,C_F(d+v)}% -12 z2 CF(CA-2CF) + 24(c_+ + l_+ + 2 beta_e) z2 CF^2 + 2 z2 CF(d + v)
\newcommand{\nmPonePlusNormCplus}{48\,\zeta_2\,c_+C_F^2}% 48 z2 c_+ CF^2
\newcommand{\nmPonePlusCACFdv}{2\,\zeta_2\,C_FC_A(d_A+v_A)}% 2 z2 CF CA (d_A + v_A)
\newcommand{\nmStwoConstGen}{12\,\zeta_2\,C_F(C_A-2C_F)+24(c_+-\ell_+)\,\zeta_2\,C_F^2+(4e-2d-2v)\,\zeta_2\,C_F}% 12 z2 CF(CA-2CF) + 24(c_+ - l_+) z2 CF^2 + (4e - 2d - 2v) z2 CF
\newcommand{\nmSigDiffEllForm}{24(\ell_--\ell_+-c_+)\,\zeta_2\,C_F^2}% 24(l_- - l_+ - c_+) z2 CF^2
\newcommand{\nmSigDiffCminus}{\zeta_2\,c_-(48C_FC_A-72C_F^2)}% z2 c_-(48 CF CA - 72 CF^2)
\newcommand{\nmNormStructOneDThree}{96w\,C_F^3}% 96w C_F^3
\newcommand{\nmNormStructOneLeadThree}{12w\,N_c^3}% 12w N_c^3
\newcommand{\nmNormStructOneDFour}{480w\,C_F^4}% 480w C_F^4
\newcommand{\nmNormStructOneLeadFour}{30w\,N_c^4}% 30w N_c^4
\newcommand{\nmNormStructCADThree}{96w\,C_AC_F^2}% 96w C_AC_F^2
\newcommand{\nmNormStructCALeadThree}{24w\,N_c^3}% 24w N_c^3
\newcommand{\nmNormStructCADFour}{480w\,C_AC_F^3}% 480w C_AC_F^3
\newcommand{\nmNormStructCALeadFour}{60w\,N_c^4}% 60w N_c^4
\newcommand{\nmNormStructCAtwoCFDThree}{96w\,C_F^2(C_A-2C_F)}% 96w C_F^2(C_A-2C_F)
\newcommand{\nmNormStructCAtwoCFLeadThree}{24w\,N_c}% 24w N_c
\newcommand{\nmNormStructCAtwoCFDFour}{480w\,C_F^3(C_A-2C_F)}% 480w C_F^3(C_A-2C_F)
\newcommand{\nmNormStructCAtwoCFLeadFour}{60w\,N_c^2}% 60w N_c^2
\newcommand{\nmNormStructNfDThree}{96w\,n_fT_FC_F^2}% 96w n_fT_FC_F^2
\newcommand{\nmNormStructNfLeadThree}{12w\,n_fN_c^2}% 12w n_fN_c^2
\newcommand{\nmNormStructNfDFour}{480w\,n_fT_FC_F^3}% 480w n_fT_FC_F^3
\newcommand{\nmNormStructNfLeadFour}{30w\,n_fN_c^3}% 30w n_fN_c^3
\newcommand{\nmSthreeWithStructX}{12\,\zeta_2\,C_F(C_A-2C_F)(5C_A-6C_F+8wC_F)}% 12 z2 CF(CA-2CF)(5CA-6CF+8w CF)
\newcommand{\nmCplusShiftCatalan}{6(c_+-\ell_+)\,\zeta_2\,\mathrm{Cat}_{n-1}(2C_F)^n}% 6(c_+ - l_+) z2 Cat_{n-1}(2CF)^n
\newcommand{\nmSfourMinusFiveCFSthree}{\zeta_2\left(-912C_FC_A^3 + 2820C_F^2C_A^2 - 2304C_F^3C_A + 240C_F^4 + 1152\,\nmInvFA\right)}% -912*ca**3*cf + 2820*ca**2*cf**2 - 2304*ca*cf**3 + 240*cf**4 + 1152*dFA z2
\newcommand{\nmCplusBetaQCD}{-\nmfrac{1}{3}}% -1/3
\newcommand{\nmNormMatchSecond}{\nmfrac{2}{3}-\frac{C_A}{2C_F}}% 2/3 - CA/(2CF)
\newcommand{\nmNormMatchSecondDThree}{-\nmfrac{2816}{27}\,\zeta_2}% -2816/27 z2
\newcommand{\nmNormMatchSecondDFour}{-\nmfrac{56320}{81}\,\zeta_2}% -56320/81 z2
\newcommand{\nmNormMatchSecondPlanar}{-4N_c^3}% -4 N^3
\newcommand{\nmNfourColorShiftFour}{7680}% 7680
\newcommand{\nmNfourColorShiftThreeSUN}{1152}% 1152
\newcommand{\nmJsourcePole}{\frac{(2C_F+j)\,a}{\omega}}% (2CF + j) a/w
\newcommand{\nmJsourceShiftThree}{\frac{24(N_c^2-1)}{N_c^2}\,j\,\zeta_2}% 24 j (N^2-1)/N^2 z2
\newcommand{\nmJsourceShiftFour}{\left(-\frac{48(N_c^2-1)(N_c^2+2)}{N_c^3}\,j+\frac{24(N_c^2-1)}{N_c^2}\,j^2\right)\zeta_2}% (-48 j (N^2-1)(N^2+2)/N^3 + 24 j^2 (N^2-1)/N^2) z2
\newcommand{\nmLplusIterCoef}{96}% 96
\newcommand{\nmAmpEllPlus}{-\nmfrac{1}{6}}% -1/6
\newcommand{\nmAmpEllCondAlpha}{\ell_+-\alpha=-\nmfrac{1}{6}}% l_+ - alpha = -1/6
\newcommand{\nmAmpEllCondScalar}{6\ell_++s_2+3s_3+1=0}% 6 l_+ + s_2 + 3 s_3 + 1 = 0
\newcommand{\nmSoneAtAmpCplus}{2\,\zeta_2\,C_F}% 2 z2 CF
\newcommand{\nmPonePlusAtAmpCplus}{-12\,\zeta_2\,C_F(C_A-2C_F)-8\,\zeta_2\,C_F^2}% -12 z2 CF(CA-2CF) - 8 z2 CF^2
\newcommand{\nmSoneAtAmpGen}{(2-12(\alpha+\beta_e))\,\zeta_2\,C_F}% (2 - 12(alpha + beta_e)) z2 CF
\newcommand{\nmPonePlusAtAmpGen}{-12\,\zeta_2\,C_F(C_A-2C_F)-8\,\zeta_2\,C_F^2+48(\alpha+\beta_e)\,\zeta_2\,C_F^2}% -12 z2 K - 8 z2 CF^2 + 48(alpha + beta_e) z2 CF^2
\newcommand{\nmOpenThreeDVsum}{6}% 6
\newcommand{\nmOpenThreeCACFform}{-12+2(d_A+v_A)}% -12 + 2(d_A + v_A)
\newcommand{\nmAmpCfreeRevVec}{(-15,\,7,\,-32)}% (-15, 7, -32)
\newcommand{\nmAmpCfreeRemVec}{(-18,\,\nmfrac{21}{2},\,-50)}% (-18, 21/2, -50)
\newcommand{\nmAmpEightyfourKm}{96}% 96
\newcommand{\nmAmpEightyfourRev}{40}% 40
\newcommand{\nmAmpEightyfourRem}{62}% 62
\newcommand{\nmAmpLLfailRev}{2}% 2
\newcommand{\nmAmpLLfailRem}{3}% 3
\newcommand{\nmAmpLLOneAdjOddRem}{\frac{N_c^2+2}{N_c}}% (N**2 + 2)/N
\newcommand{\nmCountLLampChanged}{12}% 12
\newcommand{\nmPminusQuarticKm}{-48}% -48
\newcommand{\nmXkUncQuarticKm}{-128}% -128
\newcommand{\nmQuarticOfSFour}{1152}% 1152
\newcommand{\nmQuarticOfVFourLamTwo}{3072}% 3072
\newcommand{\nmAmpEightyfourShiftForm}{2(\ell_{+,A}-\alpha_A)}% 2 (l_{+,A} - alpha_A)
\newcommand{\nmCountSthreeRaw}{3}% 3
\newcommand{\nmCountSthreeIndep}{2}% 2
\newcommand{\nmCountSfourRaw}{5}% 5
\newcommand{\nmCountSfourIndep}{4}% 4
\newcommand{\nmCountXzeroRaw}{4}% 4
\newcommand{\nmCountXzeroIndep}{0}% 0
\newcommand{\nmCountCovoneRaw}{8}% 8
\newcommand{\nmCountCovoneIndep}{0}% 0
\newcommand{\nmCountCovtwoRaw}{8}% 8
\newcommand{\nmCountCovtwoIndep}{6}% 6
\newcommand{\nmCountPminusquarticRaw}{1}% 1
\newcommand{\nmCountPminusquarticIndep}{1}% 1
\newcommand{\nmCountUncquarticRaw}{1}% 1
\newcommand{\nmCountUncquarticIndep}{1}% 1
\newcommand{\nmCountNfourRaw}{2}% 2
\newcommand{\nmCountNfourIndep}{1}% 1
\newcommand{\nmCountAmpCfreeRaw}{3}% 3
\newcommand{\nmCountAmpCfreeIndep}{1}% 1
\newcommand{\nmCountAmpEightyfourRaw}{1}% 1
\newcommand{\nmCountAmpEightyfourIndep}{1}% 1
\newcommand{\nmCountAmpConstRaw}{5}% 5
\newcommand{\nmCountAmpConstIndep}{0}% 0
\newcommand{\nmCountAmpCfreeDipole}{3}% 3
\newcommand{\nmCountNnllTotalRaw}{41}% 41
\newcommand{\nmCountNnllTotalIndep}{17}% 17
\newcommand{\nmCountNnllTotalNoConsist}{15}% 15
\newcommand{\nmCountNnllTotalStrict}{11}% 11
\newcommand{\nmCountConsistChecks}{2}% 2
\newcommand{\nmCountLLminusRaw}{9}% 9
\newcommand{\nmCountLLminusIndep}{6}% 6
\newcommand{\nmCountLLampFunctions}{12}% 12
\newcommand{\nmCountLLampCoefs}{36}% 36
\newcommand{\nmCountLLampRaw}{27}% 27
\newcommand{\nmCountLLampIndep}{18}% 18
\newcommand{\nmCountLLampOddSingletEqual}{9}% 9
\newcommand{\nmCountLLampEvenSingletEqual}{9}% 9
\newcommand{\nmCountDlTotalRaw}{36}% 36
\newcommand{\nmCountDlTotalIndep}{24}% 24
\newcommand{\nmCountChoicesListed}{7}% 7
\newcommand{\nmSgeThreeAtOmegaZeroSUtwo}{2.7626\,a^2\zeta_2}% 2.76258224435 a^2 z2
\newcommand{\nmSgeThreeAtOmegaZeroSUfour}{3.1906\,a^2\zeta_2}% 3.1906268489 a^2 z2
\newcommand{\nmSbranchCoef}{\frac{8C_F}{N_c^2}\sqrt{2\omega_0}\,a\,\zeta_2}% (8 C_F/N_c^2) sqrt(2 omega_0) a z2
\newcommand{\nmUnexpandedDiffOne}{0.03}% 0.03127 percent of P_LL
\newcommand{\nmUnexpandedDiffTwo}{0.36}% 0.35750 percent of P_LL
\newcommand{\nmCrossoverLnInvX}{1000}% 1000
\newcommand{\nmCrossoverSUtwoLow}{750}% 750
\newcommand{\nmCrossoverSUtwoHigh}{830}% 830
\newcommand{\nmVthreeEqSUthree}{\nmfrac{1616}{27}}% \nmfrac{1616}{27}
\newcommand{\nmVfourEqSUthree}{-\nmfrac{29440}{81}}% -\nmfrac{29440}{81}
\newcommand{\nmMismatchVthreeVec}{(-112,\,352,\,-256)}% (-112,\,352,\,-256)
\newcommand{\nmMismatchVfourVec}{(608,\,-2496,\,3200,\,-1280,\,0)}% (608,\,-2496,\,3200,\,-1280,\,0)
\newcommand{\nmMismatchVthreeSUthree}{-\nmfrac{1984}{27}}% -\nmfrac{1984}{27}
\newcommand{\nmMismatchVfourSUthree}{\nmfrac{53632}{81}}% \nmfrac{53632}{81}
\newcommand{\nmMismatchVthreeSUN}{-\frac{8(N_c^2-1)(3N_c^2+4)}{N_c^3}}% -\frac{8(N_c^2-1)(3N_c^2+4)}{N_c^3}
\newcommand{\nmMismatchVfourSUN}{\frac{16(N_c^2-1)(4N_c^4+10N_c^2+5)}{N_c^4}}% \frac{16(N_c^2-1)(4N_c^4+10N_c^2+5)}{N_c^4}
\newcommand{\nmMinRepairCoefs}{5}% 5
\newcommand{\nmFiveCoefSubsets}{24}% 24
\newcommand{\nmFiveCoefSubsetsWithU}{70}% 70
\newcommand{\nmPlaceSigDV}{\delta V_3^-=-8C_F(C_A-2C_F)\,k_S,\ \delta V_4^-=8C_F(C_A-2C_F)(3C_A-2C_F)\,k_S}% \delta V_3^-=-8C_F(C_A-2C_F)\,k_S,\ \delta V_4^-=8C_F(C_A-2C_F)(3C_A-2C_F)\,k_S
\newcommand{\nmPlaceBornDV}{\delta V_3^-=-8C_F(C_A-2C_F)\,k_B,\ \delta V_4^-=32C_F(C_A-C_F)(C_A-2C_F)\,k_B}% \delta V_3^-=-8C_F(C_A-2C_F)\,k_B,\ \delta V_4^-=32C_F(C_A-C_F)(C_A-2C_F)\,k_B
\newcommand{\nmPlaceEikDV}{\delta V_3^-=0,\ \delta V_4^-=16C_FC_A(C_A-2C_F)\,k_E}% \delta V_3^-=0,\ \delta V_4^-=16C_FC_A(C_A-2C_F)\,k_E
\newcommand{\nmPlacePairAdjDV}{\delta V_3^-=0,\ \delta V_4^-=8C_F(C_A-2C_F)^2\,k_{P}^{A+}}% \delta V_3^-=0,\ \delta V_4^-=8C_F(C_A-2C_F)^2\,k_{P}^{A+}
\newcommand{\nmPlacePairSingDV}{\delta V_3^-=-4C_F^2\,k_{P}^{1-},\ \delta V_4^-=-16C_F^2(2C_A-3C_F)\,k_{P}^{1-}}% \delta V_3^-=-4C_F^2\,k_{P}^{1-},\ \delta V_4^-=-16C_F^2(2C_A-3C_F)\,k_{P}^{1-}
\newcommand{\nmSoftTwoLoopFactor}{\big(\nmfrac{67}{18}-\zeta_2\big)C_A-\nmfrac{5}{9}\,n_f}% \big(\nmfrac{67}{18}-\zeta_2\big)C_A-\nmfrac{5}{9}\,n_f
\newcommand{\nmSoftFactorCoef}{2}% 2
\newcommand{\nmSoftFactorDVthree}{8c\,C_FC_A(C_A-2C_F)}% 8c\,C_FC_A(C_A-2C_F)
\newcommand{\nmSoftFactorDVfour}{-8c\,C_FC_A(C_A-2C_F)(5C_A-2C_F)}% -8c\,C_FC_A(C_A-2C_F)(5C_A-2C_F)
\newcommand{\nmSoftFactorDVthreeSUthree}{\nmfrac{64}{3}}% \nmfrac{64}{3}
\newcommand{\nmSoftFactorDVfourSUthree}{-\nmfrac{2368}{9}}% -\nmfrac{2368}{9}
\newcommand{\nmSoftFactorDVthreeSUN}{\frac{8(N_c^2-1)}{N_c}}% \frac{8(N_c^2-1)}{N_c}
\newcommand{\nmSoftFactorDVfourSUN}{-\frac{8(N_c^2-1)(4N_c^2+1)}{N_c^2}}% -\frac{8(N_c^2-1)(4N_c^2+1)}{N_c^2}
\newcommand{\nmJointC}{10}% 10
\newcommand{\nmJointU}{16}% 16
\newcommand{\nmJointCotCoef}{-17}% -17
\newcommand{\nmJointDVfourSUthree}{\nmfrac{165824}{81}}% \nmfrac{165824}{81}
\newcommand{\nmJointResidualVfourSUthree}{-\nmfrac{112192}{81}}% -\nmfrac{112192}{81}
\newcommand{\nmJointDVfourGen}{16C_F(C_A-2C_F)(71C_A^2-102C_AC_F+32C_F^2)}% 16C_F(C_A-2C_F)(71C_A^2-102C_AC_F+32C_F^2)
\newcommand{\nmThreeLoopRepairFactor}{\zeta_2(14C_A-16C_F)}% \zeta_2(14C_A-16C_F)
\newcommand{\nmAdjRepairBorn}{\zeta_2(14C_A-16C_F)}% \zeta_2(14C_A-16C_F)
\newcommand{\nmAdjRepairEikonal}{2\zeta_2C_A}% 2\zeta_2C_A
\newcommand{\nmAdjRepairPair}{\zeta_2(16C_A-8C_F)}% \zeta_2(16C_A-8C_F)
\newcommand{\nmAdjRepairFamily}{k_B=\zeta_2(14C_A-16C_F),\ k_E=\zeta_2\big[(10-\tfrac{t}{2})C_A+(t-16)C_F\big],\ k_P^{A+}=\zeta_2(tC_A-8C_F)}% k_B=\zeta_2(14C_A-16C_F),\ k_E=\zeta_2\big[(10-\tfrac{t}{2})C_A+(t-16)C_F\big],\ k_P^{A+}=\zeta_2(tC_A-8C_F)
\newcommand{\nmMinRepairTerms}{3}% 3
\newcommand{\nmPairCorrShift}{\delta S_n=-k_P\,\mathrm{Cat}_{n-2}\,(2C_F)^{n-1}\quad(n\ge3)}% \delta S_n=-k_P\,\mathrm{Cat}_{n-2}\,(2C_F)^{n-1}\quad(n\ge3)
\newcommand{\nmSthreeLambdaForm}{S_3=12\lambda\,C_F(C_A-2C_F)(5C_A-6C_F)-4C_F^2(xC_A+yC_F)}% S_3=12\lambda\,C_F(C_A-2C_F)(5C_A-6C_F)-4C_F^2(xC_A+yC_F)
\newcommand{\nmRepairSmax}{6}% 6
\newcommand{\nmRepairSigDiff}{8K\left(N^{-3} - N^{-2} + (1 - \zeta_2)N^{-1}\right)}% 8K(N^-3 - N^-2 + (1 - z2)N^-1)
\newcommand{\nmPoneMinusZetaRepaired}{-20\zeta_2C_F(C_A-2C_F)}% -20 z2 CF(CA-2CF)
\newcommand{\nmTwoLoopZetaConst}{4\zeta_2C_F(3C_A-8C_F)}% 4 z2 CF(3CA - 8CF)
\newcommand{\nmTwoLoopZetaConstReg}{4\zeta_2C_F(3C_A-4C_F)}% 4 z2 CF(3CA - 4CF)
\newcommand{\nmTwoLoopRatConst}{\frac{302}{9}C_FC_A - \frac{44}{9}C_Fn_f - 13C_F^2}% 302/9 CF CA - 44/9 CF nf - 13 CF^2
\newcommand{\nmConstSourceFirstS}{a^4\omega^{-2}}% a^4 w^-2
\newcommand{\nmBornCorrFirstS}{a^n\omega^{5-2n}}% a^n w^(5-2n)
\newcommand{\nmConstSourceOrderA}{24\,\zeta_2\,j\,\big[\Trc\,\Trc\big]_{11} = \frac{48\,\zeta_2\,j\,C_F}{N_R}}% 24 z2 j [Trc Trc]_11 = 48 z2 j CF/N_R
\newcommand{\nmGenericCorrSymbols}{48}% 48
\newcommand{\nmCountSthreeStrict}{1}% 1
\newcommand{\nmCountSfourStrict}{4}% 4
\newcommand{\nmCountXzeroStrict}{0}% 0
\newcommand{\nmCountCovoneStrict}{0}% 0
\newcommand{\nmCountCovtwoStrict}{6}% 6
\newcommand{\nmCountPminusquarticStrict}{0}% 0
\newcommand{\nmCountUncquarticStrict}{0}% 0
\newcommand{\nmCountNfourStrict}{0}% 0
\newcommand{\nmCountAmpCfreeStrict}{0}% 0
\newcommand{\nmCountAmpEightyfourStrict}{0}% 0
\newcommand{\nmCountAmpConstStrict}{0}% 0
\newcommand{\nmCountClassIpi}{5}% 5
\newcommand{\nmCountClassShiftedPole}{6}% 6
\newcommand{\nmCountColorXzeroYzero}{5}% 5
\newcommand{\nmCountColorLamTwoYzero}{6}% 6
\newcommand{\nmCountColorLamTwoYone}{5}% 5
\newcommand{\nmCountColorLamTwoMixed}{4}% 4
\newcommand{\nmCountColorXzeroFree}{0}% 0
\newcommand{\nmCountColorBothYzero}{11}% 11
\newcommand{\nmCountColorBothYoneShared}{10}% 10
\newcommand{\nmCountColorBothYoneSeparate}{9}% 9
\newcommand{\nmCountStrictYoneShared}{10}% 10
\newcommand{\nmCountStrictYoneSeparate}{9}% 9
\newcommand{\nmCountProtected}{4}% 4
\newcommand{\nmCountProtectedTests}{3}% 3
\newcommand{\nmCountTestsLeftMixedPair}{2}% 2
\newcommand{\nmPzeroConstKzero}{C_F}% 1 CF
\newcommand{\nmPzeroConstKone}{C_F}% 1 CF
\newcommand{\nmPzeroConstKtwo}{0}% 0 CF
\newcommand{\nmPzeroConstKthree}{-\nmfrac{8}{3}C_F}% -8/3 CF
\newcommand{\nmPzeroConstKfour}{-\nmfrac{25}{6}C_F}% -25/6 CF
\newcommand{\nmPzeroConstKfive}{-\nmfrac{157}{30}C_F}% -157/30 CF
\newcommand{\nmPzeroConstKsix}{-\nmfrac{91}{15}C_F}% -91/15 CF
\newcommand{\nmMapAddTerm}{h_m\,\zeta_2\,a^m\omega^{3-2m}}% h_m z2 a^m w^(3-2m)
\newcommand{\nmMapAddShiftFirst}{-h_m\,\zeta_2}% -1 h_m z2
\newcommand{\nmMapAddShiftLater}{2h_m\,\zeta_2\,\mathrm{Cat}_{j-1}(2C_F)^j}% 2 h_m z2 Cat_{j-1}(2CF)^j
\newcommand{\nmLLquadIdentity}{F^2=\omega F-2aC_F}% F^2 = w F - 2 a CF
\newcommand{\nmMapWFsqEquiv}{c_+=g/6,\;e=-2gC_F}% c_+ = g/6, e = -2gCF
\newcommand{\nmMapFcubeEquiv}{c_+=q/6,\;d=e=-2qC_F}% c_+ = q/6, d = e = -2qCF
\newcommand{\nmBornCorrShift}{-2v\,\zeta_2\,C_Fa^2}% -2 v z2 CF a^2
\newcommand{\nmBornCorrMatchV}{6C_A-8C_F}% 6*ca - 8*cf
\newcommand{\nmBornCorrMatchVA}{6}% 6
\newcommand{\nmBornCorrMatchVSUthree}{\nmfrac{22}{3}}% 22/3
\newcommand{\nmNormMatchSecondMapH}{4C_F(3C_A - 4C_F)}% 4 CF (3*CA - 4*CF)
\newcommand{\nmNormMatchSecondMapDThreeGen}{16C_F^2(3C_A - 4C_F)\,\zeta_2}% 16 CF^2 (3*CA - 4*CF) z2
\newcommand{\nmNormMatchSecondMapDThree}{\nmfrac{2816}{27}\,\zeta_2}% 2816/27 z2
\newcommand{\nmNormMatchSecondMapDFour}{\nmfrac{22528}{81}\,\zeta_2}% 22528/81 z2
\newcommand{\nmNfourBornCorrV}{-2C_A}% -2 CA
\newcommand{\nmConstSetCplus}{-\nmfrac{1}{6}}% -1/6
\newcommand{\nmConstSetAlpha}{0}% 0
\newcommand{\nmConstSetBetaE}{-\nmfrac{1}{6}}% -1/6
\newcommand{\nmConstSetR}{-10C_F}% -10*cf
\newcommand{\nmConstFamilyCplus}{-\nmfrac{1}{3} - \beta_e}% -beta_e - 1/3
\newcommand{\nmConstFamilyAlpha}{-\nmfrac{1}{6} - \beta_e}% -beta_e - 1/6
\newcommand{\nmConstFreeFamilyDim}{5}% 5
\newcommand{\nmConstBoundaryCminusL}{0}% 0
\newcommand{\nmAsymClasses}{14}% 14
\newcommand{\nmAsymGroups}{19}% 19
\newcommand{\nmAsymSmax}{8}% 8
\newcommand{\nmAsymCorrections}{88}% 88
\newcommand{\nmAsymCorrectionsWave}{84}% 84
\newcommand{\nmNLLfitNthreeLLSUthree}{-\nmfrac{2240}{9}\,\zeta_2}% -2240/9 z2
\newcommand{\nmPminusQuarticRho}{16\rho}% 16 rho
\newcommand{\nmPminusQuarticRhoMellin}{384\rho}% 384 rho
\newcommand{\nmAmpEpsZeroThreeVec}{(\nmfrac{231}{4},\,-213,\,\nmfrac{1171}{6},\,\nmfrac{271}{12})}% (231/4, -213, 1171/6, 271/12)
\newcommand{\nmAmpThreeLoopEpsZeroCA}{\nmfrac{231}{4}}% 231/4
\newcommand{\nmAmpThreeLoopEpsZeroCACF}{-213}% -213
\newcommand{\nmAmpSoftThreeLoopCA}{9}% 9
\newcommand{\nmAmpSoftThreeLoopCACF}{-34}% -34
\newcommand{\nmAmpPairThreeLoopCA}{3}% 3
\newcommand{\nmAmpPairThreeLoopCACF}{-24}% -24
\newcommand{\nmAmpExpDipoleTwoLoopCA}{-18}% -18
\newcommand{\nmAmpExpDipoleThreeLoopCA}{12}% 12
\newcommand{\nmAmpExpDipoleThreeLoopCACF}{-48}% -48
\newcommand{\nmAmpSubtrTwoLoopCA}{-15}% -15
\newcommand{\nmAmpSubtrThreeLoopCA}{\nmfrac{183}{4}}% 183/4
\newcommand{\nmAmpSubtrThreeLoopCACF}{-155}% -155
\newcommand{\nmAmpSoftCfreeVec}{(-18,\,9,\,-34)}% (-18, 9, -34)
\newcommand{\nmAmpPairCfreeVec}{(3,\,3,\,-24)}% (3, 3, -24)
\newcommand{\nmAmpExpDipoleCfreeVec}{(-18,\,12,\,-48)}% (-18, 12, -48)
\newcommand{\nmAmpSubtrCfreeVec}{(-15,\,\nmfrac{183}{4},\,-155)}% (-15, 183/4, -155)
\newcommand{\nmAmpEpsZeroCfreeVec}{(-30,\,\nmfrac{231}{4},\,-213)}% (-30, 231/4, -213)
\newcommand{\nmAmpRhoEpsZeroTwo}{2}% 2
\newcommand{\nmAmpRhoEpsZeroThreeCA}{\nmfrac{77}{16}}% 77/16
\newcommand{\nmAmpRhoEpsZeroThreeCACF}{\nmfrac{213}{58}}% 213/58
\newcommand{\nmAmpEpsZeroLLDiffCount}{8}% 8
\newcommand{\nmAmpCataniChanged}{3}% 3
\newcommand{\nmAmpOneLoopLLCount}{4}% 4
\newcommand{\nmMixedPairDSthree}{-16g\,\zeta_2\,C_F^2(C_A - C_F)}% -16 g z2 CF^2 (CA - CF)
\newcommand{\nmMixedPairDSfour}{16g\,\zeta_2\,C_F^2(C_A - C_F)(3C_A - 11C_F)}% 16 g z2 CF^2 (CA - CF) (3*CA - 11*CF)
\newcommand{\nmMixedPairDSfive}{-32g\,\zeta_2\,C_F^2(12C_A^3 - 43C_A^2C_F + 60C_AC_F^2 - 30C_F^3)}% -32 g z2 CF^2 (12*CA^3 - 43*CA^2 CF + 60*CA CF^2 - 30*CF^3)
\newcommand{\nmSthreeAtTwoSUN}{\frac{6(N_c^2-1)(N_c^2 + 1)}{N_c^3}\,\zeta_2}% 6(N^2-1)(N^2 + 1)/N^3 z2
\newcommand{\nmSthreeAtTwoSUthree}{\nmfrac{160}{9}\,\zeta_2}% 160/9 z2
\newcommand{\nmMtwoCoefAtTwo}{-6\pi^2C_F}% -6 pi^2 CF
\newcommand{\nmHarmonicSoneSmallN}{S_1(N)=\zeta_2N-\zeta_3N^2+\ldots}% S_1(N) = z2 N - z3 N^2 + ...
\newcommand{\nmSigMixPoneSUthree}{-\nmfrac{64}{3}}% -64/3
\newcommand{\nmNfourRecMoments}{8}% 8
\newcommand{\nmNfourRecLargeM}{6}% 6
\newcommand{\nmNfourRecCusp}{2}% 2
\newcommand{\nmNfourRecBfkl}{5}% 5
\newcommand{\nmNfourRecDL}{1}% 1
\newcommand{\nmNfourCondRank}{21}% 21
\newcommand{\nmNfourNullDim}{43}% 43
\newcommand{\nmNfourCondRankJtwenty}{22}% 22
\newcommand{\nmNfourNullDimJtwenty}{42}% 42
\newcommand{\nmNfourNullShiftJtwenty}{39}% 39
\newcommand{\nmNfourNullShift}{35}% 35
\newcommand{\nmKonishiSlopeMlow}{2}% 2
\newcommand{\nmKonishiSlopeMhigh}{8}% 8
\newcommand{\nmKonishiSpinM}{2}% 2
\newcommand{\nmNfourMomentsSpinLow}{4}% 4
\newcommand{\nmNfourHomMspin}{18}% 18
\newcommand{\nmNfourFamilyCoef}{192(1+2t)}% 192(1 + 2 t)
\newcommand{\nmNfourHomPole}{96}% 96
\newcommand{\nmNfourHomPoleFour}{-168}% -168
\newcommand{\nmNfourPublishedPoleUnits}{48}% 48
\newcommand{\nmNfourTargetFlipped}{-192}% -192
\newcommand{\nmNfourHomJtwenty}{3.39\times10^{-9}}% 3.386378e-09
\newcommand{\nmNfourHomLargeM}{-1.27\times10^{-5}}% -1.267586e-05
\newcommand{\nmNfourHomBound}{5.1\times10^{-5}}% 5.070342e-05
\newcommand{\nmKonishiNpPrinted}{-360\,\zeta_5\,\frac{48}{N_c^2}}% -360 z5 48/N^2
\newcommand{\nmKonishiNpShift}{-17280\,\zeta_5}% -17280 z5
\newcommand{\nmKonishiNpP}{8640\,\zeta_5}% 8640 z5
\newcommand{\nmCuspPrintedLnM}{(-24\zeta_3^2-62\zeta_6)\,\frac{48}{N_c^2}}% (-24 z3^2 -62 z6) 48/N^2
\newcommand{\nmCuspTwoGammaNp}{-\frac{1152\zeta_3^2+2976\zeta_6}{N_c^2}}% -(1152 z3^2 + 2976 z6)/N^2
\newcommand{\nmCuspMinusGammaNp}{\frac{576\zeta_3^2+1488\zeta_6}{N_c^2}}% (576 z3^2 + 1488 z6)/N^2
\newcommand{\nmKonishiSlopeLow}{0.78}% 0.781431
\newcommand{\nmKonishiSlopeHigh}{0.81}% 0.810815
\newcommand{\nmNfourBornShiftThree}{9\,\delta_{27} + 6\,\delta_{8s} - 12\,\delta_{8a}}% 9*d27 + 6*d8s - 12*d8a
\newcommand{\nmNfourBornShiftFour}{(-15552\,\delta_{27} + 2592\,\delta_{8s})\,\zeta_2}% (-15552 d27 + 2592 d8s) z2
\newcommand{\nmMtwoGen}{\nmfrac{23}{24}C_A^3-\nmfrac{7}{2}C_A^2C_F+\nmfrac{9}{2}C_AC_F^2-2C_F^3-\frac{2}{C_F}\nmInvFA}% 23*ca**3/24 - 7*ca**2*cf/2 + 9*ca*cf**2/2 - 2*cf**3 - 2*dFA/cf
\newcommand{\nmMthreeGen}{-\nmfrac{163}{144}C_A^4+\nmfrac{39}{8}C_A^3C_F-\nmfrac{33}{4}C_A^2C_F^2+\nmfrac{13}{2}C_AC_F^3-2C_F^4+\left(\frac{5C_A}{C_F}-6\right)\nmInvFA-\nmfrac{1}{3}\nmInvAA}% -163*ca**4/144 + 39*ca**3*cf/8 - 33*ca**2*cf**2/4 + 13*ca*cf**3/2 + 5*ca*dFA/cf - 2*cf**4 - dAA/3 - 6*dFA
\newcommand{\nmMfourGen}{\nmfrac{1103}{864}C_A^5-\nmfrac{235}{36}C_A^4C_F+\nmfrac{55}{4}C_A^3C_F^2-15C_A^2C_F^3+\nmfrac{17}{2}C_AC_F^4-2C_F^5+\left(-\frac{149C_A^2}{18C_F}+20C_A-12C_F\right)\nmInvFA+\left(\nmfrac{10}{9}C_A-\nmfrac{4}{3}C_F\right)\nmInvAA-\frac{2}{C_F}\nmInvFAA}% 1103*ca**5/864 - 235*ca**4*cf/36 + 55*ca**3*cf**2/4 - 15*ca**2*cf**3 - 149*ca**2*dFA/(18*cf) + 17*ca*cf**4/2 + 10*ca*dAA/9 + 20*ca*dFA - 2*cf**5 - 4*cf*dAA/3 - 12*cf*dFA - 2*d444/cf
\newcommand{\nmMthreeSUN}{-\frac{2N_c^6-6N_c^4+5N_c^2+2}{16N_c^4}}% -(2*N**6 - 6*N**4 + 5*N**2 + 2)/(16*N**4)
\newcommand{\nmMfourSUN}{-\frac{(N_c^2-2)(2N_c^6-4N_c^4+4N_c^2+1)}{32N_c^5}}% -(N**2 - 2)*(2*N**6 - 4*N**4 + 4*N**2 + 1)/(32*N**5)
\newcommand{\nmDrecFour}{d_4=4(b_A-2C_A)d_3+d_2^2+64\kappa\left(12M_3 - 17C_FM_2 + 6C_F^2M_1\right)}% d_4=4(b_A-2C_A)d_3+d_2^2+64 kappa(12M_3 - 17C_FM_2 + 6C_F^2M_1)
\newcommand{\nmDrecFive}{d_5=4(b_A-3C_A)d_4+2d_2d_3+64\kappa\left(297M_4 - 660C_FM_3 + 488C_F^2M_2 - 120C_F^3M_1\right)}% d_5=4(b_A-3C_A)d_4+2d_2d_3+64 kappa(297M_4 - 660C_FM_3 + 488C_F^2M_2 - 120C_F^3M_1)
\newcommand{\nmDfourGen}{768M_3-32(15C_A + 28C_F)M_2-5(C_A - 2C_F)(55C_A^3 - 66C_A^2C_F + 36C_AC_F^2 - 56C_F^3)}% 768 M_3 - 32 (15*CA + 28*CF) M_2 - 5 (CA - 2*CF) (55*CA^3 - 66*CA^2 CF + 36*CA CF^2 - 56*CF^3)
\newcommand{\nmDfiveGen}{19008M_4-768(14C_A + 51C_F)M_3+32(195C_A^2 + 380C_AC_F + 828C_F^2)M_2+2(C_A - 2C_F)(1775C_A^4 - 2220C_A^3C_F + 1088C_A^2C_F^2 + 816C_AC_F^3 - 3184C_F^4)}% 19008 M_4 - 768 (14*CA + 51*CF) M_3 + 32 (195*CA^2 + 380*CA CF + 828*CF^2) M_2 + 2 (CA - 2*CF) (1775*CA^4 - 2220*CA^3 CF + 1088*CA^2 CF^2 + 816*CA CF^3 - 3184*CF^4)
\newcommand{\nmFiveLoopXzeroRelVec}{(0,\,\nmfrac{76}{15},\,-\nmfrac{58}{3},\,\nmfrac{368}{15},\,-\nmfrac{656}{45},\,0,\,-\nmfrac{32}{5},\,0)}% (0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)
\newcommand{\nmFiveLoopXzeroTowerVec}{(-\nmfrac{4813}{180},\,\nmfrac{4084}{45},\,-\nmfrac{310}{3},\,\nmfrac{128}{3},\,-\nmfrac{76}{15},\,80,\,-\nmfrac{704}{15},\,-\nmfrac{64}{15})}% (-4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)
\newcommand{\nmFiveLoopXzeroEqThreeFourVec}{(0,\,0,\,-5,\,16,\,-\nmfrac{148}{9},\,0,\,0,\,0)}% (0, 0, -5, 16, -148/9, 0, 0, 0) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)
\newcommand{\nmFiveLoopTestCFCAfour}{-\nmfrac{4813}{180}}% -4813/180
\newcommand{\nmFiveLoopTestCAdFA}{80}% 80
\newcommand{\nmFiveLoopTestCFdAA}{-\nmfrac{64}{15}}% -64/15
\newcommand{\nmFiveLoopXzeroUpdateShift}{\nmfrac{17728}{3645}}% 17728/3645 = 4.86365
\newcommand{\nmFiveLoopXzeroUpdateFromDiff}{\nmfrac{11008}{3645}}% 11008/3645 = 3.02003
\newcommand{\nmFiveLoopXzeroUpdateFromThree}{\nmfrac{448}{243}}% 448/243 = 1.84362
\newcommand{\nmXzeroUpdateIdentity}{\frac{2}{15}C_F\,\mathcal{D}+\frac{C_F^2S_3}{36}}% (2/15) CF calD + CF^2 S_3/36
\newcommand{\nmFiveUpdatePercent}{19.75}% 19.750079
\newcommand{\nmFiveTowerPercent}{21.24}% 21.237351
\newcommand{\nmSourceFiveFreeParams}{7}% 7
\newcommand{\nmLargeNcCondVec}{(\nmfrac{1}{2},\,\nmfrac{1}{4},\,\nmfrac{1}{8},\,\nmfrac{1}{16},\,\nmfrac{1}{32},\,\nmfrac{1}{48},\,\nmfrac{1}{96},\,\nmfrac{1}{48})}% (1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48)
\newcommand{\nmNthreeLLnfFreeGen}{-4\,\zeta_2\left(215C_FC_A^3 - 654C_F^2C_A^2 + 548C_F^3C_A - 72C_F^4 - 384\,\nmInvFA\right)}% -4 z2 (215*CF CA^3 - 654*CF^2 CA^2 + 548*CF^3 CA - 72*CF^4 - 384*dFA)
\newcommand{\nmNthreeLLnfFreeSUN}{\frac{2(N_c^2-1)(16N_c^4 - 110N_c^2 - 9)}{N_c^4}\,\zeta_2}% 2(N^2-1)(16*N^4 - 110*N^2 - 9)/N^4 z2
\newcommand{\nmNthreeLLnfFreeSUthree}{\nmfrac{176}{3}\,\zeta_2}% 176/3 z2
\newcommand{\nmMisprintPrefactorPrinted}{g^2/p_i}% g^2/p_i
\newcommand{\nmMisprintPrefactorCorrected}{b_ig^2/c_i}% b_ig^2/c_i
\newcommand{\nmMisprintGaussPrinted}{\exp[-(\omega/\omega_i)^2/2]}% exp[-(omega/omega_i)^2/2]
\newcommand{\nmMisprintGaussCorrected}{\exp[+(\omega/\omega_i)^2/4]}% exp[+(omega/omega_i)^2/4]
\newcommand{\nmMapAddReachMin}{3}% 3
\newcommand{\nmNfourMapRank}{2}% 2
\newcommand{\nmNfourMapTestsLeft}{1}% 1
\newcommand{\nmMapHtwoShiftFive}{16C_F^3h_2\,\zeta_2}% 16 CF^3 h_2 z2
\newcommand{\nmChanMixShiftThree}{-4b_A^2h\,\zeta_2}% -4*b_A**2 h z2
\newcommand{\nmChanMixShiftVecSUthree}{(-\nmfrac{1}{9},\,\nmfrac{38}{27},\,-\nmfrac{2489}{81},\,\nmfrac{236930}{243})}% (-1/9, 38/27, -2489/81, 236930/243)
\newcommand{\nmChanMixDetSUthree}{-\nmfrac{128}{9}}% -128/9
\newcommand{\nmRepairRank}{7}% 7
\newcommand{\nmRepairCandidates}{14}% 14
\newcommand{\nmRepairSetsNoPair}{4}% 4
\newcommand{\nmRepairExampleKB}{12\zeta_2(C_A-C_F)}% 12*ca*z2 - 12*cf*z2
\newcommand{\nmRepairExampleKE}{4\zeta_2(C_A-C_F)}% 4*ca*z2 - 4*cf*z2
\newcommand{\nmRepairNoPairKS}{\zeta_2(8C_F-16C_A)}% -16*ca*z2 + 8*cf*z2
\newcommand{\nmRepairNoPairKB}{\zeta_2(30C_A-24C_F)}% 30*ca*z2 - 24*cf*z2
\newcommand{\nmRepairNoPairKE}{2\zeta_2C_A}% 2*ca*z2
\newcommand{\nmRepairExampleLA}{-\nmfrac{1}{3}}% -1/3
\newcommand{\nmNthreeLLnfSUN}{-\frac{4(N_c^2-1)(2N_c^2 + 5)}{N_c^3}\,\zeta_2}% -4(N^2-1)(2*N^2 + 5)/N^3 z2
\newcommand{\nmSthreeEvenVec}{(72,\,-240,\,192)}% (72, -240, 192) basis (ca**2*cf, ca*cf**2, cf**3), units zeta2
\newcommand{\nmSthreeOddVec}{(-12,\,48,\,-48)}% (-12, 48, -48) basis (ca**2*cf, ca*cf**2, cf**3), units zeta2
\newcommand{\nmSfourEvenVec}{(-984,\,3456,\,-3744,\,1152,\,1152)}% (-984, 3456, -3744, 1152, 1152) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA), units zeta2
\newcommand{\nmSfourOddVec}{(72,\,-336,\,480,\,-192,\,0)}% (72, -336, 480, -192, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA), units zeta2
\newcommand{\nmSthreeEvenGen}{\zeta_2\left(24C_F(C_A - 2C_F)(3C_A - 4C_F)\right)}% z2 24 CF (CA - 2*CF) (3*CA - 4*CF)
\newcommand{\nmSthreeOddGen}{\zeta_2\left(-12C_F(C_A - 2C_F)^2\right)}% z2 -12 CF (CA - 2*CF)^2
\newcommand{\nmSfourEvenGen}{\zeta_2\left(-984C_FC_A^3 + 3456C_F^2C_A^2 - 3744C_F^3C_A + 1152C_F^4 + 1152\,\nmInvFA\right)}% z2 -984*CF CA^3 + 3456*CF^2 CA^2 - 3744*CF^3 CA + 1152*CF^4 + 1152*dFA
\newcommand{\nmSfourOddGen}{\zeta_2\left(24C_F(C_A - 2C_F)^2(3C_A - 2C_F)\right)}% z2 24 CF (CA - 2*CF)^2 (3*CA - 2*CF)
\newcommand{\nmSthreeEvenSUN}{\frac{12(N_c^2-1)(N_c^2 + 2)}{N_c^3}\,\zeta_2}% 12(N^2-1)(N^2 + 2)/N^3 z2
\newcommand{\nmSthreeOddSUN}{-\frac{6(N_c^2-1)}{N_c^3}\,\zeta_2}% -6(N^2-1)/N^3 z2
\newcommand{\nmSfourEvenSUN}{-\frac{36(N_c^2-1)(7N_c^2 + 2)}{N_c^4}\,\zeta_2}% -36(N^2-1)(7*N^2 + 2)/N^4 z2
\newcommand{\nmSfourOddSUN}{\frac{12(N_c^2-1)(2N_c^2 + 1)}{N_c^4}\,\zeta_2}% 12(N^2-1)(2*N^2 + 1)/N^4 z2
\newcommand{\nmSthreeEvenSUthree}{\nmfrac{352}{9}\,\zeta_2}% 352/9 z2
\newcommand{\nmSthreeOddSUthree}{-\nmfrac{16}{9}\,\zeta_2}% -16/9 z2
\newcommand{\nmSfourEvenSUthree}{-\nmfrac{2080}{9}\,\zeta_2}% -2080/9 z2
\newcommand{\nmSfourOddSUthree}{\nmfrac{608}{27}\,\zeta_2}% 608/27 z2
\newcommand{\nmSthreeEvenLargeN}{12\,\zeta_2 N_c}% 12 z2 N
\newcommand{\nmSfourEvenLargeN}{-252\,\zeta_2}% -252 z2
\newcommand{\nmSfourOddLargeN}{24\,\zeta_2}% 24 z2
\newcommand{\nmSfourEvenMinusRemGen}{-384\,\zeta_2\,C_Fb_AM_1}% -384 z2 CF b_A M_1
\newcommand{\nmSfourEvenMinusRemSUthree}{-\nmfrac{704}{27}\,\zeta_2}% -704/27 z2
\newcommand{\nmNfourSthreeEven}{48\,\zeta_2C_A^3}% 48 z2 CA^3
\newcommand{\nmNfourSthreeOdd}{-48\,\zeta_2C_A^3}% -48 z2 CA^3
\newcommand{\nmNfourBornRevMove}{384\,\zeta_2C_A^4}% 384 z2 CA^4
\newcommand{\nmAmpCfreeEvenVec}{(-18,\,\nmfrac{27}{2},\,-66)}% (-18, 27/2, -66)
\newcommand{\nmAmpCfreeOddVec}{(3,\,-\nmfrac{3}{2},\,8)}% (3, -3/2, 8)
\newcommand{\nmAmpPairEvenCfreeVec}{(0,\,\nmfrac{9}{2},\,-32)}% (0, 9/2, -32)
\newcommand{\nmAmpExpResidVec}{(-3,\,0,\,10)}% (-3, 0, 10)
\newcommand{\nmSfourKmVec}{(-1056,\,3792,\,-4224,\,1344,\,1152)}% (-1056, 3792, -4224, 1344, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2
\newcommand{\nmSfourKmGen}{\zeta_2\left(-1056C_FC_A^3 + 3792C_F^2C_A^2 - 4224C_F^3C_A + 1344C_F^4 + 1152\,\nmInvFA\right)}% z2 -1056*CF CA^3 + 3792*CF^2 CA^2 - 4224*CF^3 CA + 1344*CF^4 + 1152*dFA
\newcommand{\nmKappaDegH}{24C_F}% 24*cf
\newcommand{\nmSfiveKmHSUthree}{\nmfrac{110288}{27}\,\zeta_2}% 110288/27 z2
\newcommand{\nmLLminusTwoKmSUthree}{\nmfrac{32}{9}}% 32/9
\newcommand{\nmLLminusThreeKmSUthree}{\nmfrac{1120}{27}}% 1120/27
\newcommand{\nmLLminusFourKmSUthree}{-\nmfrac{15104}{81}}% -15104/81
\newcommand{\nmRelOneNumer}{-60}% -60
\newcommand{\nmRelTwoNumer}{576}% 576
\newcommand{\nmRelThreeNumerA}{2544}% 2544
\newcommand{\nmRelThreeNumerB}{240}% 240
\newcommand{\nmRelCoefQuarter}{\nmfrac{1}{4}}% 1/4
\newcommand{\nmRelCoefFortyEighth}{\nmfrac{1}{48}}% 1/48
\newcommand{\nmRelCoefTwelfth}{\nmfrac{1}{12}}% 1/12
\newcommand{\nmRelFourTermA}{32}% 32
\newcommand{\nmRelFourTermB}{0}% 0
\newcommand{\nmRelFourTermC}{-16}% -16
\newcommand{\nmRelFourTermD}{68}% 68
\newcommand{\nmRelFourCoefTwoThirds}{\nmfrac{2}{3}}% 2/3
\newcommand{\nmRelFourCoefThird}{\nmfrac{1}{3}}% 1/3
\newcommand{\nmCountAmpResidCfreeDipole}{3}% 3
\newcommand{\nmCountAmpResidCfreeQuad}{2}% 2
\newcommand{\nmCountAmpResidCfreeWide}{1}% 1
\newcommand{\nmCountAmpResidCfreeProd}{0}% 0
\newcommand{\nmCountAmpResidDipole}{4}% 4
\newcommand{\nmCountAmpResidQuad}{3}% 3
\newcommand{\nmCountAmpResidWide}{2}% 2
\newcommand{\nmCountAmpResidProd}{1}% 1
\newcommand{\nmCountAmpResidColorDipole}{3}% 3
\newcommand{\nmCountAmpResidColorWide}{1}% 1
\newcommand{\nmCountAmpResidColorProd}{0}% 0
\newcommand{\nmCountAmpRelations}{4}% 4
\newcommand{\nmAmpWideRelVec}{(5,\,-2,\,-1)}% (5, -2, -1)
\newcommand{\nmAmpWideRelValue}{-41}% -41
\newcommand{\nmAddMapShiftRone}{-\nmfrac{1}{4}}% -1/4
\newcommand{\nmAddMapShiftRfour}{\nmfrac{1}{6}}% 1/6
\newcommand{\nmAddMapShiftAfour}{-\nmfrac{1}{48}}% -1/48
\newcommand{\nmSthreeLaurentVec}{(0,\,12,\,6,\,-18)}% (0, 12, 6, -18) powers N_c^3 down to N_c^-3 in steps of 2, units zeta2
\newcommand{\nmSfourLaurentVec}{(0,\,0,\,-228,\,168,\,60)}% (0, 0, -228, 168, 60) powers N_c^4 down to N_c^-4 in steps of 2, units zeta2
\newcommand{\nmPairEtatwoShiftThree}{(-1,\,4,\,-4)}% (-1, 4, -4) basis (ca**2*cf, ca*cf**2, cf**3)
\newcommand{\nmPairEtatwoShiftFour}{(6,\,-28,\,40,\,-16,\,0)}% (6, -28, 40, -16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA)
\newcommand{\nmPairEtathreefourShiftThree}{(0,\,2,\,-4)}% (0, 2, -4) basis (ca**2*cf, ca*cf**2, cf**3)
\newcommand{\nmPairEtathreefourShiftFour}{(0,\,-6,\,20,\,-16,\,0)}% (0, -6, 20, -16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA)
\newcommand{\nmPairGminusShiftThree}{(0,\,2,\,-4)}% (0, 2, -4) basis (ca**2*cf, ca*cf**2, cf**3)
\newcommand{\nmPairGminusShiftFour}{(0,\,10,\,-28,\,16,\,0)}% (0, 10, -28, 16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA)
\newcommand{\nmGlauberColorVec}{(\nmfrac{1}{4},\,-1,\,1)}% (1/4, -1, 1)
\newcommand{\nmDoubleGlauberVec}{(3,\,-12,\,12)}% (3, -12, 12)
\newcommand{\nmAmpEtatwoShiftVec}{(\nmfrac{1}{4},\,-\nmfrac{1}{8},\,\nmfrac{2}{3})}% (1/4, -1/8, 2/3)
\newcommand{\nmAmpEtathreefourShiftVec}{(0,\,0,\,\nmfrac{1}{8})}% (0, 0, 1/8)
\newcommand{\nmCountEtaYzeroA}{4}% 4
\newcommand{\nmCountEtaYzeroB}{3}% 3
\newcommand{\nmCountEtaYoneA}{3}% 3
\newcommand{\nmCountEtaYoneB}{2}% 2
\newcommand{\nmCountEtaMixedA}{2}% 2
\newcommand{\nmCountEtaMixedB}{1}% 1
\newcommand{\nmCountEtaRhoA}{1}% 1
\newcommand{\nmCountEtaRhoB}{0}% 0
\newcommand{\nmEtaYdetSUthree}{-\nmfrac{512}{27}}% -512/27
\newcommand{\nmOddOffsetPminus}{1}% 1
\newcommand{\nmOddOffsetS}{2}% 2
\newcommand{\nmOddDegOffsetPminus}{2}% 2
\newcommand{\nmOddSOfiveOffsetPminus}{3}% 3
\newcommand{\nmOddGtwoOffsetS}{3}% 3
\newcommand{\nmOddRowSumTrcSUthree}{\nmfrac{4}{9}}% 4/9
\newcommand{\nmOddSOfiveRowVec}{(-1,\,10,\,6)}% (-1, 10, 6)
\newcommand{\nmZeroRowAdjSumA}{\nmfrac{5}{12}}% 5/12
\newcommand{\nmZeroRowAdjSumB}{-\nmfrac{11}{12}}% -11/12
\newcommand{\nmOddTrcSthreeShiftSUthree}{\nmfrac{344}{9}\,\zeta_2\,c}% 344/9 z2 c
\newcommand{\nmIdFormExampleShift}{-2c\,\zeta_2\,C_FC_A(C_A-2C_F)}% -2 c z2 CF CA (CA - 2CF)
\newcommand{\nmMapSingThreeShift}{-2C_Fd_2\,\zeta_2}% -2*cf d_2 z2
\newcommand{\nmMapSingFourShift}{4C_F^2d_2\,\zeta_2}% 4*cf**2 d_2 z2
\newcommand{\nmMapSingFiveShift}{16C_F^3d_2\,\zeta_2}% 16*cf**3 d_2 z2
\newcommand{\nmIdFormAmpVecA}{(\nmfrac{1}{2},\,0,\,\nmfrac{1}{4})}% (1/2, 0, 1/4)
\newcommand{\nmIdFormAmpVecB}{(0,\,\nmfrac{1}{24},\,0)}% (0, 1/24, 0)
\newcommand{\nmIdFormAmpVecC}{(0,\,0,\,\nmfrac{1}{24})}% (0, 0, 1/24)
\newcommand{\nmIdFormAmpVecD}{(\nmfrac{1}{4},\,0,\,\nmfrac{1}{12})}% (1/4, 0, 1/12)
\newcommand{\nmIdFormAmpVecE}{(\nmfrac{1}{2},\,0,\,\nmfrac{5}{12})}% (1/2, 0, 5/12)
\newcommand{\nmIdMapAmpCAtwo}{(1,\,0,\,1)}% (1, 0, 1)
\newcommand{\nmIdMapAmpCAthree}{(0,\,1,\,0)}% (0, 1, 0)
\newcommand{\nmIdMapAmpCF}{(0,\,0,\,1)}% (0, 0, 1)
\newcommand{\nmDerivFamilyShift}{-c\,\zeta_2\,\mathrm{Cat}_{n-2}(2C_F)^{n-1}(3-2n)^{\underline{r}}}% -c z2 Cat_{n-2}(2CF)^{n-1} (3-2n)(2-2n)...(4-2n-r)
\newcommand{\nmCrossedPairWeight}{1-\frac{C_A}{2C_F}}% 1 - CA/(2CF)
\newcommand{\nmCountTestsMapCAsq}{2}% 2
\newcommand{\nmCountTestsYCAsq}{3}% 3
\newcommand{\nmFifthInvariant}{-2496}% -2496
\newcommand{\nmFifthInvariantPlus}{768}% 768
\newcommand{\nmFifthInvariantShift}{96}% 96
\newcommand{\nmKoverCFsq}{\frac{C_A}{C_F}-2}% CA/CF - 2
\newcommand{\nmFiveShiftFactor}{720}% 720
\newcommand{\nmSourceFiveFreeParamsSUthree}{1}% 1
\newcommand{\nmQsourceShiftSUthree}{-\nmfrac{1}{60}}% -1/60
\newcommand{\nmSourceFiveQuarticParams}{3}% 3
\newcommand{\nmHtwoXspaceShift}{-\nmfrac{1}{45}C_F^3h_2}% -cf**3/45 h_2
\newcommand{\nmHtwoXspaceShiftSUthree}{-\nmfrac{64}{1215}}% -64/1215
\newcommand{\nmFreeDirSfiveEta}{\eta_2\,\zeta_2\left(-C_AC_F(C_A - 2C_F)^2(57C_A - 20C_F)\right)}% eta_2 z2 (-CA CF (CA - 2*CF)^2 (57*CA - 20*CF))
\newcommand{\nmFreeDirSfiveG}{g\,\zeta_2\left(-32C_F^2(C_A - 2C_F)(12C_A^2 - 7C_AC_F - 4C_F^2)\right)}% g z2 (-32 CF^2 (CA - 2*CF) (12*CA^2 - 7*CA CF - 4*CF^2))
\newcommand{\nmPfourMinusQuarticKmVec}{(\nmfrac{624}{5},\,-\nmfrac{352}{3},\,-\nmfrac{32}{5})}% (624/5, -352/3, -32/5) basis (C_A dFA, C_F dFA, C_F dAA)
\newcommand{\nmOneLoopSingletLtwo}{C_F}% cf
\newcommand{\nmOneLoopAdjLtwo}{-\nmfrac{3}{2}C_A + C_F}% -3*ca/2 + cf
\newcommand{\nmOneLoopSingletDLt}{2C_A - 3C_F}% 2*ca - 3*cf
\newcommand{\nmOneLoopAdjDLt}{\nmfrac{5}{2}C_A - 3C_F}% 5*ca/2 - 3*cf
\newcommand{\nmOneLoopAdjZetaConst}{-\nmfrac{3}{4}C_A + \nmfrac{13}{2}C_F}% -3*ca/4 + 13*cf/2
\newcommand{\nmHoneRational}{\nmfrac{85}{9}C_A - 16C_F - \nmfrac{10}{9}n_f}% 85*ca/9 - 16*cf - 10*nf/9
\newcommand{\nmCutoffMapZetaCoef}{2}% 2
\newcommand{\nmCutoffMapLnCoef}{-4}% -4
\newcommand{\nmMapScalarCA}{0}% 0
\newcommand{\nmCutoffTpairCoef}{2}% 2
\newcommand{\nmCutoffMapSingletZetaCoef}{8}% 8
\newcommand{\nmCutoffMapSingletLnCoef}{8}% 8
\newcommand{\nmResDiffSingletCA}{-6}% -6
\newcommand{\nmFlipConstSinglet}{-\frac{2}{3}\,i\pi\,(8\zeta_2-11)\,\frac{(N_c^2-1)^2}{N_c^4}}% -(2/3) i pi (8 z2 - 11)(N^2-1)^2/N^4
\newcommand{\nmFlipConstAdj}{-\frac{2}{3}\,i\pi\,(8\zeta_2-11)\,\frac{(N_c^2+1)^2}{N_c^4}}% -(2/3) i pi (8 z2 - 11)(N^2+1)^2/N^4
\newcommand{\nmFlipPowersBeyond}{3}% 3
\newcommand{\nmSoftTwoLoopShiftCoef}{-48C_Fb_A}% -48 CF b_A
\newcommand{\nmSoftTwoLoopShiftSUthree}{\nmfrac{32}{3}}% 32/3
\newcommand{\nmRungRungColor}{\frac{C_A^2}{4}}% CA^2/4
\newcommand{\nmLegRungColor}{\frac{C_A(C_A-2C_F)}{4}}% CA (CA - 2CF)/4
\newcommand{\nmGlauberCornerConst}{\frac{\pi^4}{6}}% pi^4/6
\newcommand{\nmGlauberColorGroups}{9}% 9
\newcommand{\nmFirstOrderOmegaTwoSUthreeVec}{(\nmfrac{16}{3},\,\nmfrac{28}{3},\,-\nmfrac{352}{27},\,\nmfrac{19063}{324})}% (16/3, 28/3, -352/27, 19063/324)
\newcommand{\nmFullOmegaTwoAfourSUN}{-\frac{9(N_c^2-1)(N_c^4 + 4N_c^2 + 1)}{2N_c^4}\,\zeta_2}% -9(N^2-1)(N^4 + 4*N^2 + 1)/(2N^4) z2
\newcommand{\nmFullOmegaTwoAfivePoleSUN}{-\frac{3(N_c^2-1)(N_c^2+1)^2}{N_c^5}\,\zeta_2}% -3(N^2-1)(N^2+1)^2/N^5 z2
\newcommand{\nmOmegaOverSqrtA}{22.4}% 22.4200
\newcommand{\nmTowerTmBoundSUN}{\frac{N_c^2-1}{2N_c^2}\,(4N_c)^m\,(m-2)!}% (N^2-1)/(2N^2) (4N)^m (m-2)!
\newcommand{\nmTowerTmCheckMax}{400}% 400
\newcommand{\nmTowerTmRatioSUtwo}{0.0484}% 0.0483398
\newcommand{\nmTowerTmRatioSUthree}{0.0217}% 0.0216049
\newcommand{\nmTowerTmRatioSUfour}{0.0121}% 0.0120163
\newcommand{\nmScanHalfMid}{100}% 100
\newcommand{\nmScanHalfLarge}{200}% 200
\newcommand{\nmScanIndentMin}{10^{-6}}% 1/1000000
\newcommand{\nmScanIndentMax}{0.5}% 1/2
\newcommand{\nmHalfDiskDevSUtwo}{0.42}% 0.4112
\newcommand{\nmHalfDiskDevSUfour}{0.07}% 0.0632
\newcommand{\nmUzeroLeftSUtwoA}{-6.352+3.893\,i}% -6.35232266+3.89286274i
\newcommand{\nmUzeroLeftSUtwoB}{-8.207+6.127\,i}% -8.20652475+6.12727504i
\newcommand{\nmKonishiRatioBar}{-\nmfrac{24}{11}}% -24/11
\newcommand{\nmSigmaOne}{8C_F^2}% 8*cf**2
\newcommand{\nmSigmaTwo}{4C_F(15C_A^2 - 48C_AC_F + 52C_F^2)}% 60*ca**2*cf - 192*ca*cf**2 + 208*cf**3
\newcommand{\nmSigmaThreeVec}{(-912,\,3360,\,-4032,\,1984,\,1152)}% (-912, 3360, -4032, 1984, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)
\newcommand{\nmSigmaThreeGen}{-912C_FC_A^3 + 3360C_F^2C_A^2 - 4032C_F^3C_A + 1984C_F^4 + 1152\,\nmInvFA}% -912*CF CA^3 + 3360*CF^2 CA^2 - 4032*CF^3 CA + 1984*CF^4 + 1152*dFA
\newcommand{\nmSthreeEvenSOfive}{-6\,\zeta_2}% -6 z2
\newcommand{\nmSthreeOddSOfive}{-3\,\zeta_2}% -3 z2
\newcommand{\nmSfourEvenSOfive}{207\,\zeta_2}% 207 z2
\newcommand{\nmSfourOddSOfive}{15\,\zeta_2}% 15 z2
\newcommand{\nmSthreeEvenSOseven}{-27\,\zeta_2}% -27 z2
\newcommand{\nmSthreeOddSOseven}{-\nmfrac{9}{2}\,\zeta_2}% -9/2 z2
\newcommand{\nmSfourEvenSOseven}{\nmfrac{1539}{2}\,\zeta_2}% 1539/2 z2
\newcommand{\nmSfourOddSOseven}{\nmfrac{81}{2}\,\zeta_2}% 81/2 z2
\newcommand{\nmAmpTrcDeltaShiftVec}{(-15,\,24,\,-106)}% (-15, 24, -106)
\newcommand{\nmAmpTrcDeltaShiftKmVec}{(21,\,-30,\,134)}% (21, -30, 134)
\newcommand{\nmReggeJpair}{0}% 0
\newcommand{\nmReggeJfour}{-1}% -1
\newcommand{\nmMapVA}{6}% 6
\newcommand{\nmHoneLrCoefCF}{4}% 4
\newcommand{\nmDipolePiSqConst}{-\frac{\pi^2}{2}}% -pi^2/2
\newcommand{\nmSfourBornForm}{-12\,\zeta_2\,C_F\big[32(b_A^--C_A-C_F)M_1+48M_2\big]-192\kappa\,\zeta_2\,C_F(b_A^--C_A)(b_A^-)^2}% -12 z2 CF [32(b_A^- - CA - CF) M_1 + 48 M_2] - 192 kappa z2 CF (b_A^- - CA)(b_A^-)^2
\newcommand{\nmSfourEvenMform}{576\,\zeta_2\,C_F(C_AM_1-M_2)}% 576 z2 CF (CA M_1 - M_2)
\newcommand{\nmAmpIdentAlphaCoef}{6}% 6
\newcommand{\nmAmpIdentConst}{\nmfrac{3}{4}}% 3/4
\newcommand{\nmOneLoopUniCoef}{-4}% -4
\newcommand{\nmTrcTrcMtwoCoef}{-2}% -2
\newcommand{\nmSingletSthreeQQ}{12\,\zeta_2\,C_F(C_A - 2C_F)(5C_A - 6C_F) + 24\,\zeta_2\,C_AC_Fn_f}% 12 z2 CF (CA - 2*CF) (5*CA - 6*CF) + 24 z2 CA CF nf
\newcommand{\nmSingletSthreeQQSUthree}{\zeta_2\left(\nmfrac{112}{3} + 96n_f\right)}% z2 (112/3 + 96*nf)
\newcommand{\nmSingletSthreeQG}{12\,\zeta_2\,C_An_f(5C_A - 2C_F)}% 12 z2 CA nf (5*CA - 2*CF)
\newcommand{\nmSingletSthreeQGSUthree}{444n_f\,\zeta_2}% 444*nf z2
\newcommand{\nmSingletSthreeGQ}{-24\,\zeta_2\,C_AC_F(5C_A - 2C_F)}% -24 z2 CA CF (5*CA - 2*CF)
\newcommand{\nmSingletSthreeGQSUthree}{-1184\,\zeta_2}% -1184 z2
\newcommand{\nmSingletSthreeGG}{-24\,\zeta_2\,C_A^2(4C_A - n_f)}% -24 z2 CA^2 (4*CA - nf)
\newcommand{\nmSingletSthreeGGSUthree}{\zeta_2\left(-2592 + 216n_f\right)}% z2 (-2592 + 216*nf)
\newcommand{\nmSingletSfourQQnf}{\zeta_2\,n_f(-400C_A^2C_F + 192C_AC_F^2 - 1536\,\nmInvFF)}% z2 nf(-400*CA^2 CF + 192*CA CF^2 - 1536*dFF/N_R)
\newcommand{\nmSingletSfourQQSUthree}{\zeta_2\left(-\nmfrac{5632}{27} - \nmfrac{11968}{3}n_f\right)}% z2 (-5632/27 - 11968/3*nf)
\newcommand{\nmSingletSfourQG}{\zeta_2\left(n_f(-592C_A^3 + 144C_A^2C_F + 96C_AC_F^2 + 768\,\nmInvFAperNA) + 48n_f^2C_A^2\right)}% z2 (nf(-592*CA^3 + 144*CA^2 CF + 96*CA CF^2 + 768*dFA/N_A) + 48*nf^2 CA^2)
\newcommand{\nmSingletSfourQGSUthree}{\zeta_2\left(-13024n_f + 432n_f^2\right)}% z2 (-13024*nf + 432*nf^2)
\newcommand{\nmSingletSfourGQ}{\zeta_2\left(1184C_A^3C_F - 288C_A^2C_F^2 - 192C_AC_F^3 - 768\,\nmInvFA - 96n_fC_A^2C_F\right)}% z2 (1184*CA^3 CF - 288*CA^2 CF^2 - 192*CA CF^3 - 768*dFA/N_R - 96*nf CA^2 CF)
\newcommand{\nmSingletSfourGQSUthree}{\zeta_2\left(\nmfrac{104192}{3} - 1152n_f\right)}% z2 (104192/3 - 1152*nf)
\newcommand{\nmSingletSfourGG}{\zeta_2\left(960C_A^4 + n_f(-448C_A^3 + 96C_A^2C_F - 1536\,\nmInvFAperNA)\right)}% z2 (960*CA^4 + nf(-448*CA^3 + 96*CA^2 CF - 1536*dFA/N_A))
\newcommand{\nmSingletSfourGGSUthree}{\zeta_2\left(77760 - 12384n_f\right)}% z2 (77760 - 12384*nf)
\newcommand{\nmXzeroDiffPsGen}{n_f(-\nmfrac{10}{3}C_A^2C_F + 4C_AC_F^2 + 64\,\nmInvFF)}% nf(-10/3*CA^2 CF + 4*CA CF^2 + 64*dFF/N_R)
\newcommand{\nmXzeroDiffPsSUN}{-\frac{n_f(N_c^2 - 1)(5N_c^2 - 12)}{N_c^3}}% -nf (N^2 - 1) (5*N^2 - 12)/(N^3)
\newcommand{\nmXzeroDiffPsSUthree}{-\nmfrac{88}{9}n_f}% -88/9*nf
\newcommand{\nmXzeroDiffPsQuartic}{64}% 64
\newcommand{\nmPsLnFourData}{n_f(\nmfrac{34}{9}C_A^2C_F - \nmfrac{136}{3}C_AC_F^2 + \nmfrac{524}{9}C_F^3 + 64\,\nmInvFF)}% nf(34/9*CA^2 CF - 136/3*CA CF^2 + 524/9*CF^3 + 64*dFF/N_R)
\newcommand{\nmPsLnFourPred}{n_f(\nmfrac{64}{9}C_A^2C_F - \nmfrac{148}{3}C_AC_F^2 + \nmfrac{524}{9}C_F^3)}% nf(64/9*CA^2 CF - 148/3*CA CF^2 + 524/9*CF^3)
\newcommand{\nmXzeroDiffPsKminusMiss}{-8n_fC_AC_F^2}% -8*nf CA CF^2
\newcommand{\nmXzeroDiffPsRevMiss}{8n_fC_A^2C_F}% 8*nf CA^2 CF
\newcommand{\nmSingletTrSthree}{-12\,\zeta_2\,(8C_A^3 - 5C_A^2C_F - 2C_A^2n_f + 16C_AC_F^2 - 2C_AC_Fn_f - 12C_F^3)}% -12 z2 (8*CA^3 - 5*CA^2 CF - 2*CA^2 nf + 16*CA CF^2 - 2*CA CF nf - 12*CF^3)
\newcommand{\nmSingletTrMzeroSthree}{24\,\zeta_2\,(16C_A^4 - 4C_A^3n_f + 5C_A^2C_F^2 - 20C_A^2C_Fn_f - 16C_AC_F^3 + 10C_AC_F^2n_f + 12C_F^4)}% 24 z2 (16*CA^4 - 4*CA^3 nf + 5*CA^2 CF^2 - 20*CA^2 CF nf - 16*CA CF^3 + 10*CA CF^2 nf + 12*CF^4)
\newcommand{\nmSingletSthreeGGKminus}{-24\,\zeta_2\,C_A^2n_f}% -24 z2 CA^2 nf
\newcommand{\nmPartnerLSthreeQQ}{-16\,\zeta_2\,C_F^2(C_F - 2n_f)}% -16 z2 CF^2 (CF - 2*nf)
\newcommand{\nmPartnerLSthreeQQnfZero}{-16\,\zeta_2\,C_F^3}% -16 z2 CF^3
\newcommand{\nmMSbarSthreeQG}{4\,\zeta_2\,n_f(19C_A^2 - 12C_AC_F + 2C_F^2)}% 4 z2 nf (19*CA^2 - 12*CA CF + 2*CF^2)
\newcommand{\nmMSbarSthreeGQ}{-8\,\zeta_2\,C_F(11C_A^2 - 2C_F^2)}% -8 z2 CF (11*CA^2 - 2*CF^2)
\newcommand{\nmMSbarOffDiagFactor}{(C_A - C_F)(2C_A - C_F)}% (CA - CF) (2*CA - CF)
\newcommand{\nmMSbarOffDiagFactorSUN}{\frac{(N_c^2 + 1)(3N_c^2 + 1)}{4N_c^2}}% (N^2 + 1) (3*N^2 + 1)/(4N^2)
\newcommand{\nmMSbarSfourQQExcess}{\nmfrac{32}{3}\,\zeta_2\,C_Fn_f(C_A - C_F)(2C_A - C_F)}% 32/3 z2 CF nf (CA - CF) (2*CA - CF)
\newcommand{\nmCommResSthreeQG}{24\,\zeta_2\,n_f(C_A - C_F)(C_A^2 - C_AC_F + C_An_f + 6C_F^2)}% 24 z2 nf (CA - CF) (CA^2 - CA CF + CA nf + 6*CF^2)
\newcommand{\nmPggLnFourPred}{\nmfrac{232}{3}C_A^4 + n_f(\nmfrac{80}{3}C_A^3 - \nmfrac{904}{9}C_A^2C_F - 20C_AC_F^2 + \nmfrac{148}{9}C_F^3 + 64\,\nmInvFAperNA)}% 232/3*CA^4 + nf(80/3*CA^3 - 904/9*CA^2 CF - 20*CA CF^2 + 148/9*CF^3 + 64*dFA/N_A)
\newcommand{\nmPggLnFourPredSUthree}{6264 - \nmfrac{119804}{243}n_f}% 6264 - 119804/243*nf
\newcommand{\nmPggLnFourRef}{\nmfrac{256}{3}C_A^4 + n_f(16C_A^3 - \nmfrac{688}{9}C_A^2C_F - 28C_AC_F^2 + \nmfrac{148}{9}C_F^3)}% 256/3*CA^4 + nf(16*CA^3 - 688/9*CA^2 CF - 28*CA CF^2 + 148/9*CF^3)
\newcommand{\nmPggLnFourRefSUthree}{6912 - \nmfrac{144752}{243}n_f}% 6912 - 144752/243*nf
\newcommand{\nmPggLnFourShift}{-8C_A^4 + n_f(\nmfrac{32}{3}C_A^3 - 24C_A^2C_F + 8C_AC_F^2 + 64\,\nmInvFAperNA)}% -8*CA^4 + nf(32/3*CA^3 - 24*CA^2 CF + 8*CA CF^2 + 64*dFA/N_A)
\newcommand{\nmPggLnFourShiftSUthree}{-648 + \nmfrac{308}{3}n_f}% -648 + 308/3*nf
\newcommand{\nmCombLnFourPred}{n_f(\nmfrac{400}{9}C_A^3C_F + \nmfrac{800}{9}C_A^2C_F^2 - \nmfrac{988}{9}C_AC_F^3 + \nmfrac{916}{9}C_F^4 + 64\,\nmInvFA) + n_f^2(16C_A^2C_F - \nmfrac{200}{3}C_AC_F^2 - \nmfrac{224}{3}C_F^3)}% nf(400/9*CA^3 CF + 800/9*CA^2 CF^2 - 988/9*CA CF^3 + 916/9*CF^4 + 64*dFA/N_R) + nf^2(16*CA^2 CF - 200/3*CA CF^2 - 224/3*CF^3)
\newcommand{\nmCombLnFourPredSUthree}{\nmfrac{1985248}{729}n_f - \nmfrac{27584}{81}n_f^2}% 1985248/729*nf - 27584/81*nf^2
\newcommand{\nmPggLnFourShiftSUN}{-\frac{2(4N_c^5 - N_c^4n_f - 8N_c^2n_f - n_f)}{N_c}}% -2 (4*N^5 - N^4*nf - 8*N^2*nf - nf)/(N)
\newcommand{\nmPggLnFourPredSUN}{\frac{(1392N_c^7 - 453N_c^6n_f + 1117N_c^4n_f + 21N_c^2n_f - 37n_f)}{18N_c^3}}% (1392*N^7 - 453*N^6*nf + 1117*N^4*nf + 21*N^2*nf - 37*nf)/(18N^3)
\newcommand{\nmPggLnFourPredLCnfZero}{\nmfrac{232}{3}}% 232/3
\newcommand{\nmPggLnFourPredLCnf}{-\nmfrac{151}{6}}% -151/6
\newcommand{\nmPggLnFourRefSUN}{\frac{(1536N_c^7 - 489N_c^6n_f + 829N_c^4n_f - 15N_c^2n_f - 37n_f)}{18N_c^3}}% (1536*N^7 - 489*N^6*nf + 829*N^4*nf - 15*N^2*nf - 37*nf)/(18N^3)
\newcommand{\nmPggLnFourRefLCnfZero}{\nmfrac{256}{3}}% 256/3
\newcommand{\nmPggLnFourRefLCnf}{-\nmfrac{163}{6}}% -163/6
\newcommand{\nmPggLnFourShiftNfZero}{-8C_A^4}% -8 CA^4
\newcommand{\nmPggLnFourShiftRevNfZero}{24C_A^4}% 24 CA^4
\newcommand{\nmPggLnFourShiftNfZeroSUthree}{-648}% -648
\newcommand{\nmPolTwoLoopGGSystem}{64C_A^2 - 16C_Ag - 8C_Fn_f}% 64*CA^2 - 16 CA g - 8*CF nf
\newcommand{\nmPolTwoLoopGGData}{32C_A^2 - 8C_Fn_f}% 32*CA^2 - 8*CF nf
\newcommand{\nmPolOctetWeight}{2C_A}% 2 CA
\newcommand{\nmPolTwoLoopGGMissRev}{64C_A^2}% 64 CA^2
\newcommand{\nmPolThreeLoopGGMissRev}{896C_A^3}% 896 CA^3
\newcommand{\nmPolThreeLoopInvMissRev}{-1536C_A^2C_Fn_f}% -1536 CA^2 CF nf
\newcommand{\nmCountSingletReps}{16}% 16
\newcommand{\nmCountSingletRepsHeld}{4}% 4
\newcommand{\nmSingletBornMatrix}{\begin{pmatrix}C_F & n_f\\ -2C_F & -2C_A\end{pmatrix}}% [[CF, nf], [-2 CF, -2 CA]]
\newcommand{\nmSingletBornGluon}{\tfrac12(1+\tau\epsilon_R)(C_R-2C_A)}% (1 + tau epsR)/2 (CR - 2 CA)
\newcommand{\nmSingletBornEightA}{-C_A}% -CA
\newcommand{\nmSingletGluonFeed}{\tfrac12C_A^2}% CA^2/2
\newcommand{\nmPggZeroResidue}{-4C_A}% -4 CA
\newcommand{\nmSingletBornGG}{-2C_A}% -2 CA
\newcommand{\nmSingletReductionCoef}{6}% 6
\newcommand{\nmSingletGQoverQG}{-\frac{2C_F}{n_f}}% -2 CF/nf
\newcommand{\nmSingletSthreeQGLambda}{12\,\zeta_2\,C_An_f\big((3 + 2\lambda_g)C_A - 2C_F\big)}% 12 z2 CA nf((3 + 2 lamg) CA - 2 CF)
\newcommand{\nmSingletSthreeQGRevSUthree}{12n_f\,\zeta_2}% 12*nf z2
\newcommand{\nmSingletSthreeGGCAcubeCoef}{-48(1 + \kappa\lambda_g^2)}% -48(1 + kappa lamg^2)
\newcommand{\nmSingletSthreeGGPerSource}{-48\,\zeta_2\,C_A^3}% -48 z2 CA^3
\newcommand{\nmSingletTrBoneSthree}{12\,\zeta_2\,(16C_A^4 - 4C_A^3n_f + 5C_A^2C_F^2 - 20C_A^2C_Fn_f - 16C_AC_F^3 + 10C_AC_F^2n_f + 12C_F^4)}% 12 z2 (16*CA^4 - 4*CA^3 nf + 5*CA^2 CF^2 - 20*CA^2 CF nf - 16*CA CF^3 + 10*CA CF^2 nf + 12*CF^4)
\newcommand{\nmSingletTrBoneSthreeRevShift}{192\,\zeta_2\,C_A^2C_Fn_f}% 192 z2 CA^2 CF nf
\newcommand{\nmSingletDiffCombination}{\frac{-[\mathbf S_4]_{qq}+2[\{\mathbf S_3,\mathbf b_1\}]_{qq}}{24}}% (-[S_4]_qq + 2[{S_3, b_1}]_qq)/24
\newcommand{\nmPggLnFourShiftRevSUthree}{1944 - \nmfrac{1276}{3}n_f}% 1944 - 1276/3*nf
\newcommand{\nmPggLnFourShiftTpRevSUthree}{-648 - 916n_f}% -648 - 916*nf
\newcommand{\nmPggLnFourShiftTpRevNfZero}{-8C_A^4}% -8 CA^4
\newcommand{\nmSfourGGdkmvRatio}{-8C_A}% -8 CA
\newcommand{\nmSfourGGdkmv}{192\,\zeta_2\,C_A^3(4C_A - n_f)}% 192 z2 CA^3 (4*CA - nf)
\newcommand{\nmSthreeAbelian}{144\,\zeta_2\,C_F^3}% 144 z2 CF^3
\newcommand{\nmSfourAbelian}{960\,\zeta_2\,C_F^4}% 960 z2 CF^4
\newcommand{\nmVthreeMinusAbelianDiff}{-256\,\zeta_2\,C_F^3}% -256 z2 CF^3
\newcommand{\nmVfourMinusAbelianDiff}{-1280\,\zeta_2\,C_F^4}% -1280 z2 CF^4
\newcommand{\nmSfourRevVec}{(-672,\,1872,\,-1152,\,-192,\,1152)}% (-672, 1872, -1152, -192, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2
\newcommand{\nmSthreeRemVec}{(72,\,-240,\,192)}% (72, -240, 192) basis (CF CA^2, CF^2 CA, CF^3), units zeta2
\newcommand{\nmSfourRemVec}{(-840,\,2688,\,-2400,\,384,\,1152)}% (-840, 2688, -2400, 384, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2
\newcommand{\nmSthreeKmVec}{(84,\,-288,\,240)}% (84, -288, 240) basis (CF CA^2, CF^2 CA, CF^3), units zeta2
\newcommand{\nmMoneGluon}{\frac{C_A^2}{2}}% CA^2/2
\newcommand{\nmDtwoGluon}{8C_A^2}% 8 CA^2
\newcommand{\nmDthreeGluon}{-80C_A^3}% -80 CA^3
\newcommand{\nmDthreeGluonRev}{-16C_A^3}% -16 CA^3
\newcommand{\nmPggPairWeightShiftEightS}{-324}% -324
\newcommand{\nmPggPairWeightShiftTwentySeven}{-216}% -216
\newcommand{\nmTPSingletPlusGen}{-4T_FC_F}% -4 TF CF
\newcommand{\nmTPAdjPlusSUN}{-\frac{T_F(N_c^2-4)}{N_c}}% -TF (N^2 - 4)/N
\newcommand{\nmTPSingletMinus}{0}% 0
\newcommand{\nmTPAdjMinusGen}{-T_FC_A}% -TF CA
\newcommand{\nmTPSingletPlusSUthree}{-\nmfrac{8}{3}}% -8/3
\newcommand{\nmTPAdjPlusSUthree}{-\nmfrac{5}{6}}% -5/6
\newcommand{\nmTPAdjMinusSUthree}{-\nmfrac{3}{2}}% -3/2
\newcommand{\nmCountConsXzero}{3}% 3
\newcommand{\nmCountConsDegOne}{3}% 3
\newcommand{\nmCountConsCoefFree}{2}% 2
\newcommand{\nmCountConsChanMix}{2}% 2
\newcommand{\nmCountConsChanMixBoth}{1}% 1
\newcommand{\nmCountConsSigMix}{2}% 2
\newcommand{\nmCountConsJoint}{3}% 3
\newcommand{\nmQuarticRelCFCAsq}{96}% 96
\newcommand{\nmQuarticRelCFsqCA}{24}% 24
\newcommand{\nmVthreeMinusLplusAbelian}{192\,\zeta_2\,C_F^3}% 192 z2 CF^3
\newcommand{\nmVfourMinusLplusAbelian}{1536\,\zeta_2\,C_F^4}% 1536 z2 CF^4
\newcommand{\nmLoopPartVShift}{6(C_A-2C_F)}% 6*ca - 12*cf
\newcommand{\nmLoopPartVFit}{4C_F}% 4*cf
\newcommand{\nmZetaThreeFourVec}{(0,\,0,\,48,\,-\nmfrac{320}{3},\,0)}% (0, 0, 48, -320/3, 0)
\newcommand{\nmZetaThreeThreeVec}{(0,\,48,\,-96)}% (0, 48, -96)
\newcommand{\nmZetaThreeContrastFour}{(152,\,-520,\,544,\,-160,\,-192)}% (152, -520, 544, -160, -192)
\newcommand{\nmZetaThreeContrastThree}{(-60,\,192,\,-144)}% (-60, 192, -144)
\newcommand{\nmZetaThreeContrastXzero}{(152,\,-480,\,416,\,-64,\,-192)}% (152, -480, 416, -64, -192)
\newcommand{\nmPggApproxShiftSmallX}{0.19}% 0.18859
\newcommand{\nmPggApproxShiftOverSpread}{0.45}% 0.44806
\newcommand{\nmPggApproxShiftOfLarger}{0.54}% 0.53905
\newcommand{\nmPggApproxNfValues}{3,\,4,\,5}% 3, 4, 5
\newcommand{\nmPggApproxXmin}{10^{-6}}% 1e-6
\newcommand{\nmPggApproxXmax}{10^{-1}}% 1e-1
\newcommand{\nmPggApproxXsmall}{10^{-4}}% 1e-4
\newcommand{\nmPggApproxMomentMax}{20}% 20
\newcommand{\nmPsiNormFirstS}{a^n\omega^{5-2n}}% a^n w^(5-2n)
\newcommand{\nmWordCountSthreeRaw}{three}% three
\newcommand{\nmWordCountSthreeIndep}{two}% two
\newcommand{\nmWordCountSfourRaw}{five}% five
\newcommand{\nmWordCountSfourIndep}{four}% four
\newcommand{\nmWordCountXzeroRaw}{four}% four
\newcommand{\nmWordCountXzeroIndep}{zero}% zero
\newcommand{\nmWordCountCovoneRaw}{eight}% eight
\newcommand{\nmWordCountCovoneIndep}{zero}% zero
\newcommand{\nmWordCountCovtwoRaw}{eight}% eight
\newcommand{\nmWordCountCovtwoIndep}{six}% six
\newcommand{\nmWordCountPminusquarticRaw}{one}% one
\newcommand{\nmWordCountPminusquarticIndep}{one}% one
\newcommand{\nmWordCountUncquarticRaw}{one}% one
\newcommand{\nmWordCountUncquarticIndep}{one}% one
\newcommand{\nmWordCountNfourRaw}{two}% two
\newcommand{\nmWordCountNfourIndep}{one}% one
\newcommand{\nmWordCountAmpCfreeRaw}{three}% three
\newcommand{\nmWordCountAmpCfreeIndep}{one}% one
\newcommand{\nmWordCountAmpEightyfourRaw}{one}% one
\newcommand{\nmWordCountAmpEightyfourIndep}{one}% one
\newcommand{\nmWordCountAmpConstRaw}{five}% five
\newcommand{\nmWordCountAmpConstIndep}{zero}% zero
\newcommand{\nmWordCountAmpCfreeDipole}{three}% three
\newcommand{\nmWordCountConsistChecks}{two}% two
\newcommand{\nmWordCountLLminusRaw}{nine}% nine
\newcommand{\nmWordCountLLminusIndep}{six}% six
\newcommand{\nmWordCountLLampOddSingletEqual}{nine}% nine
\newcommand{\nmWordCountLLampEvenSingletEqual}{nine}% nine
\newcommand{\nmWordCountChoicesListed}{seven}% seven
\newcommand{\nmWordCountSthreeStrict}{one}% one
\newcommand{\nmWordCountSfourStrict}{four}% four
\newcommand{\nmWordCountXzeroStrict}{zero}% zero
\newcommand{\nmWordCountCovoneStrict}{zero}% zero
\newcommand{\nmWordCountCovtwoStrict}{six}% six
\newcommand{\nmWordCountPminusquarticStrict}{zero}% zero
\newcommand{\nmWordCountUncquarticStrict}{zero}% zero
\newcommand{\nmWordCountNfourStrict}{zero}% zero
\newcommand{\nmWordCountAmpCfreeStrict}{zero}% zero
\newcommand{\nmWordCountAmpEightyfourStrict}{zero}% zero
\newcommand{\nmWordCountAmpConstStrict}{zero}% zero
\newcommand{\nmWordCountClassIpi}{five}% five
\newcommand{\nmWordCountClassShiftedPole}{six}% six
\newcommand{\nmWordCountColorXzeroYzero}{five}% five
\newcommand{\nmWordCountColorLamTwoYzero}{six}% six
\newcommand{\nmWordCountColorLamTwoYone}{five}% five
\newcommand{\nmWordCountColorLamTwoMixed}{four}% four
\newcommand{\nmWordCountColorXzeroFree}{zero}% zero
\newcommand{\nmWordCountColorBothYoneSeparate}{nine}% nine
\newcommand{\nmWordCountStrictYoneSeparate}{nine}% nine
\newcommand{\nmWordCountProtected}{four}% four
\newcommand{\nmWordCountProtectedTests}{three}% three
\newcommand{\nmWordCountTestsLeftMixedPair}{two}% two
\newcommand{\nmWordCountAmpResidCfreeDipole}{three}% three
\newcommand{\nmWordCountAmpResidCfreeQuad}{two}% two
\newcommand{\nmWordCountAmpResidCfreeWide}{one}% one
\newcommand{\nmWordCountAmpResidCfreeProd}{zero}% zero
\newcommand{\nmWordCountAmpResidDipole}{four}% four
\newcommand{\nmWordCountAmpResidQuad}{three}% three
\newcommand{\nmWordCountAmpResidWide}{two}% two
\newcommand{\nmWordCountAmpResidProd}{one}% one
\newcommand{\nmWordCountAmpResidColorDipole}{three}% three
\newcommand{\nmWordCountAmpResidColorWide}{one}% one
\newcommand{\nmWordCountAmpResidColorProd}{zero}% zero
\newcommand{\nmWordCountAmpRelations}{four}% four
\newcommand{\nmWordCountEtaYzeroA}{four}% four
\newcommand{\nmWordCountEtaYzeroB}{three}% three
\newcommand{\nmWordCountEtaYoneA}{three}% three
\newcommand{\nmWordCountEtaYoneB}{two}% two
\newcommand{\nmWordCountEtaMixedA}{two}% two
\newcommand{\nmWordCountEtaMixedB}{one}% one
\newcommand{\nmWordCountEtaRhoA}{one}% one
\newcommand{\nmWordCountEtaRhoB}{zero}% zero
\newcommand{\nmWordCountTestsMapCAsq}{two}% two
\newcommand{\nmWordCountTestsYCAsq}{three}% three
\newcommand{\nmWordCountSingletRepsHeld}{four}% four
\newcommand{\nmWordCountConsXzero}{three}% three
\newcommand{\nmWordCountConsDegOne}{three}% three
\newcommand{\nmWordCountConsCoefFree}{two}% two
\newcommand{\nmWordCountConsChanMix}{two}% two
\newcommand{\nmWordCountConsChanMixBoth}{one}% one
\newcommand{\nmWordCountConsSigMix}{two}% two
\newcommand{\nmWordCountConsJoint}{three}% three
\newcommand{\nmLLminusTwoAbelian}{-12C_F^2}% -12*cf^2
\newcommand{\nmLLminusThreeAbelian}{-80C_F^3}% -80*cf^3
\newcommand{\nmLLminusFourAbelian}{-304C_F^4}% -304*cf^4
\newcommand{\nmSfiveAbelian}{3648\,\zeta_2\,C_F^5}% 3648 z2 CF^5


==> anc/numbers/numbers_index.md <==
# Index of the number macros

Generated by `make_numbers.py` on 2026-10-28 19:39; the macros are grouped by the outline items named in the generator (the claim field of each macro). The outline is a project record and was not present in this run, so section H did not compare it. Each macro is listed under every outline item it serves, with its value and its status: "recomputed" means computed by `make_numbers.py` from the published sources, from its own solver or from the deposited outputs named in `provenance.csv`, and "definition" marks an input of the equations (a formula, not a computed value). Items marked "(extra)" are not quoted in the outline and are kept for the draft. The units column gives the unit of each macro, from the unit groups of `make_numbers.py` (the same groups as the note in the header of `numbers.tex`): the macros for S and S_n carry zeta_2 in the body, the V_n vectors are zeta_2 coefficients of the S_n-type violation at x^k, the x-space macros are coefficients of zeta_2 x^k ln^m x, and the N=4 pole macros are coefficients of zeta_2/omega^n; the exceptions are named in the header note. 1299 macros, 18370 checks passed.

## Statement

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmDFASUthree` | 5/2 | zeta values, if any, in the body | d_F^{abcd}d_A^{abcd}/N_R in SU(3), divided by N_R = 3 | recomputed |
| `\nmTrcSUN` | ((0, -(N^2-1)/N), (-1/N, 2/N - N/2)) | zeta values, if any, in the body | T^2_{r-c} in the (singlet, adjoint) basis of SU(N_c) | recomputed |
| `\nmSigFactor` | (e^{-i pi w} +- 1)/2 | zeta values, if any, in the body | signature factor; phi = xi'/xi + i pi/2 and psi = -i pi xi^{-tau}/xi^tau reproduce DECISION2 sect. 1 phase functions at two points to 35 digits | recomputed |
| `\nmDipoleOperator` | 2a sum_{i<j} T_i.T_j ln(-s_ij - i0) | zeta values, if any, in the body | one-loop dipole operator of the soft-gluon kernel (an input of the equations, not a computed value) | definition |
| `\nmOneLoopSterm` | 2 a CF | zeta values, if any, in the body | the term the one-loop pole gives in S = P(P - w) + 2aC_F | recomputed |
| `\nmKappa` | +1 | zeta values, if any, in the body | overall sign of the signature-changing term in both signature equations, selected as the only sign that reproduces the leading logs of P^- at two, three and four loops in every representation | recomputed |
| `\nmReductionCoef` | -12 | coefficient of zeta_2 a C_F omega F_A^- in S | coefficient of zeta_2 a C_F omega F_A^- in S, S = -12 a zeta_2 C_F omega F_A^-: from -4 a C_F pi tan(pi w/2) F_A^- at first order | recomputed |
| `\nmSingletAdjoint` | -2 CF | zeta values, if any, in the body | singlet row of T^2_{r-c}: only the adjoint entry, a multiple of C_F fitted over all color sets | recomputed |
| `\nmBornWeight` | CF - CR/2 | zeta values, if any, in the body | Born weight b_R, fitted as alpha C_F + beta C_R over every channel of the 57 representations | recomputed |

## Hypotheses (asserted inputs)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmDipoleOperator` | 2a sum_{i<j} T_i.T_j ln(-s_ij - i0) | zeta values, if any, in the body | one-loop dipole operator of the soft-gluon kernel (an input of the equations, not a computed value) | definition |

## Hypothesis A1

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPsiPlusLeading` | -pi^2 w/2 | zeta values, if any, in the body | leading term of psi^+ = -pi tan(pi w/2) | recomputed |
| `\nmPsiPlusLeadingZeta` | -3 z2 w | zeta values, if any, in the body | psi^+ leading term with pi^2 = 6 zeta_2 | recomputed |
| `\nmMapAddTerm` | h_m z2 a^m w^(3-2m) | zeta values, if any, in the body | additive term in the map from F_1^+ to P^+ whose shift of S starts at S_m (the NNLL position a^m omega^(4-2m) of S) | recomputed |
| `\nmMapAddShiftFirst` | -1 h_m z2 | zeta values, if any, in the body | shift of S_m by the additive map term h_m zeta_2 a^m omega^(3-2m) (carries zeta_2) | recomputed |
| `\nmMapAddShiftLater` | 2 h_m z2 Cat_{j-1}(2CF)^j | zeta values, if any, in the body | shift of S_(m+j), j >= 1, by the additive map term h_m zeta_2 a^m omega^(3-2m) (carries zeta_2), checked for j = 1..6 | recomputed |
| `\nmLLquadIdentity` | F^2 = w F - 2 a CF | zeta values, if any, in the body | the double-log equation of the singlet wave, omega F = 2aC_F + F^2, which reduces omega F^2 and F^3 | recomputed |
| `\nmMapWFsqEquiv` | c_+ = g/6, e = -2gCF | zeta values, if any, in the body | map constants equivalent to a map term g zeta_2 omega F^2 (with F^2 = omega F - 2aC_F) | recomputed |
| `\nmMapFcubeEquiv` | c_+ = q/6, d = e = -2qCF | zeta values, if any, in the body | map constants equivalent to a map term q zeta_2 F^3 (with F^2 = omega F - 2aC_F) | recomputed |
| `\nmMixedPairDSthree` | -16 g z2 CF^2 (CA - CF) | carries zeta_2 in the body | shift of S_3 by the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (c_+ = l_+; carries zeta_2) | recomputed |
| `\nmMixedPairDSfour` | 16 g z2 CF^2 (CA - CF) (3*CA - 11*CF) | carries zeta_2 in the body | shift of S_4 by the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (c_+ = l_+; carries zeta_2) | recomputed |
| `\nmMixedPairDSfive` | -32 g z2 CF^2 (12*CA^3 - 43*CA^2 CF + 60*CA CF^2 - 30*CF^3) | carries zeta_2 in the body | shift of S_5 by the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (c_+ = l_+; carries zeta_2) | recomputed |
| `\nmSthreeAtTwoSUN` | 6(N^2-1)(N^2 + 1)/N^3 z2 | carries zeta_2 in the body | coefficient of a^3 in S at omega -> 2 with the full signature factors of eq. (system), SU(N_c), c_+ = l_+ = 0 (carries zeta_2) | recomputed |
| `\nmSthreeAtTwoSUthree` | 160/9 z2 | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmMtwoCoefAtTwo` | -6 pi^2 CF | zeta values, if any, in the body | coefficient of M_2 in the coefficient of a^4 of S at omega = 2 with the full signature factors | recomputed |
| `\nmHarmonicSoneSmallN` | S_1(N) = z2 N - z3 N^2 + ... | carries zeta_2 in the body | expansion of the harmonic sum S_1(N) about N = 0 (rational at integer N) | recomputed |
| `\nmSigMixPoneSUthree` | -64/3 | coefficient of zeta_2/N^2 in P^(1)+ per unit coefficient of the term (SU(3)) | coefficient of zeta_2/N^2 in P^(1)+ per unit coefficient of the term psi^+ F_1^+ F_1^- without a factor a, SU(3) (absent from the complete P^(1)+) | recomputed |
| `\nmMapAddReachMin` | 3 | zeta values, if any, in the body | lowest order a^m of an additive map term (color factor C_F times degree m - 1) whose shifts reach the components of S_3, S_4 that no other map or channel-diagonal pair term reaches | recomputed |

## Hypothesis A2

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSoneData` | 4 CF z2 | carries zeta_2 in the body | zeta_2 term of the coefficient of S at a omega^2 from P^(0) (carries zeta_2) | recomputed |
| `\nmStwoData` | -8 CF^2 z2 | carries zeta_2 in the body | zeta_2 term of the coefficient of S at a^2 omega^0 from P^(0), P^(1)+ (carries zeta_2) | recomputed |
| `\nmStwoOwn` | 12 z2 CF(CA-2CF) | carries zeta_2 in the body | the equations' own S_2 (not a pole, not a prediction) | recomputed |

## Hypothesis (coefficient 16)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPthreeMinusLnFourQuartic` | 16 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of zeta_2 x^0 ln^4 x dFA in P^(3)-, parsed | recomputed |
| `\nmPminusQuartic` | 16 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of dFA in zeta_2 x^0 ln^4 x of P^(3)- (equations = GvMSY file) | recomputed |

## Hypothesis (one-loop pole)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmOneLoopPole` | 2 a CF/w | zeta values, if any, in the body | one-loop pole of F_1^+ (= P^(0) at N = 0) | recomputed |
| `\nmOneLoopSterm` | 2 a CF | zeta values, if any, in the body | the term the one-loop pole gives in S = P(P - w) + 2aC_F | recomputed |

## Hypothesis H

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmLambdaVec` | (1, 1, 2, 2, 2) | no zeta_2 (Born weights lambda_k) | Born weights lambda_k, k = 0..4: residue of P^(0) at N = -k over that at N = 0 | recomputed |
| `\nmPzeroResidues` | (2, 2, 4, 4, 4) times CF | zeta values, if any, in the body | residues of P^(0) at N = -k, k = 0..4 (2C_F lambda_k) | recomputed |
| `\nmLambdaGenFun` | (1 + x^2)/(1 - x) | zeta values, if any, in the body | generating function of the Born weights, sum_k lambda_k x^k | recomputed |

## Claim 1

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmKappa` | +1 | zeta values, if any, in the body | overall sign of the signature-changing term in both signature equations, selected as the only sign that reproduces the leading logs of P^- at two, three and four loops in every representation | recomputed |
| `\nmCtrlKappaSthreeSUthree` | 368/9 z2 | carries zeta_2 in the body | S_3 in SU(3) with kappa = -1 (control, fails) | recomputed |
| `\nmXadjSUN` | -(N^2+2)/(4N^2) | zeta values, if any, in the body | X_A = sum_R' [T_rc]_{AR'} b_R' in SU(N_c) | recomputed |
| `\nmAoddSingletSUN` | (N^2-1)(N^2+3)/(2N^2) | zeta values, if any, in the body | singlet: the odd part of the order-a^2 amplitude is -i pi a^2 Lt times this, in SU(N_c) | recomputed |
| `\nmAoddAdjSUN` | (2N^2+3)/(2N^2) | zeta values, if any, in the body | adjoint: the odd part of the order-a^2 amplitude is +i pi a^2 Lt times this, in SU(N_c) | recomputed |
| `\nmResKmSingletSUN` | (N^2-1)(N^2-5)/(2N^2) | zeta values, if any, in the body | singlet: the negative-signature residue at kappa = -1 is -i pi a^2 Lt times this, in SU(N_c) | recomputed |
| `\nmResKmAdjSUN` | (2N^2+5)/(2N^2) | zeta values, if any, in the body | adjoint: the negative-signature residue at kappa = -1 is -i pi a^2 Lt times this, in SU(N_c) | recomputed |
| `\nmPminusLLtwoKm` | 4 CF(5 CF -2 CA) | zeta values, if any, in the body | leading log of P^- at a^2 (coefficient of N^-3) that kappa = -1 would give | recomputed |
| `\nmPplusLLtwo` | 4 CF^2 | zeta values, if any, in the body | leading log of P^(1)+ (coefficient of N^-3): data and equations | recomputed |
| `\nmPsiPlusOrderAthreeSUthree` | -56/3 | coefficient of zeta_2 a^3 Lt^2 | coefficient of zeta_2 a^3 Lt^2 from psi^+ acting on F_A^-(2), -S_3/2, in SU(3) (kappa = +1) | recomputed |
| `\nmPsiPlusOrderAthreeKmSUthree` | -184/9 | coefficient of zeta_2 a^3 Lt^2 | coefficient of zeta_2 a^3 Lt^2 from psi^+ acting on F_A^-(2), -S_3/2, in SU(3) with kappa = -1 | recomputed |
| `\nmIterConstCoef` | -24 | coefficient of kappa zeta_2 C_F X_1 a^3 Lt^2 | coefficient of kappa zeta_2 C_F X_1 a^3 Lt^2 from the order-a^2 constant of F_1^+(2) iterated by the quark-pair term | recomputed |
| `\nmIterConstSUthree` | -128/9 | coefficient of zeta_2 a^3 Lt^2 | coefficient of zeta_2 a^3 Lt^2 of the iterated constant in SU(3) (kappa = +1) | recomputed |
| `\nmEtaPlusConst` | -3 | coefficient of zeta_2 C_F^2 a^2 | coefficient of zeta_2 C_F^2 a^2 in the singlet constant from the eta^+ expansion of the leading pole (b_1 = C_F) | recomputed |
| `\nmLplusIterCoef` | 96 | coefficient of l_+ zeta_2 C_F^3 a^3 Lt^2 | coefficient of l_+ zeta_2 C_F^3 a^3 Lt^2 in the positive-signature singlet residue at a^3 (App. B) | recomputed |

## Claim 2

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmDFASUthree` | 5/2 | zeta values, if any, in the body | d_F^{abcd}d_A^{abcd}/N_R in SU(3), divided by N_R = 3 | recomputed |
| `\nmDFASUN` | (N^2-1)(N^2+6)/48 | zeta values, if any, in the body | dFA/N_R in SU(N_c) | recomputed |
| `\nmPthreePlusLnFour` | (38, -140, 168, -248/3, -48) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | coefficients of zeta_2 x^0 ln^4 x in P^(3)+, parsed from the authors' x->0 file | recomputed |
| `\nmRelPredVec` | (0, -10, 32, -128/3, 0) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | relation MV (3.13) with the true lower orders, zeta_2 x^0 ln^4 x of P^(3)+ | recomputed |
| `\nmNNLLpredVec` | (0, -20, 64, -200/3, 0) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 x^0 ln^4 x of DKMV (3.3) (N^-5 coefficient /24) | recomputed |
| `\nmXzeroDiffVec` | (38, -120, 104, -16, -48) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | GvMSY minus DKMV (3.3), zeta_2 x^0 ln^4 x of P^(3)+ | recomputed |
| `\nmXzeroDiffGen` | 38*CF CA^3 - 120*CF^2 CA^2 + 104*CF^3 CA - 16*CF^4 - 48*dFA | coefficient(s) of zeta_2 x^0 ln^4 x | same as nmXzeroDiffVec, as a polynomial | recomputed |
| `\nmXzeroDiffSUN` | (N^2-1)(N^4 + 10*N^2 + 1)/N^4 | coefficient(s) of zeta_2 x^0 ln^4 x | target in SU(N_c) with dFA/N_R = (N^2-1)(N^2+6)/48, units zeta_2 | recomputed |
| `\nmXzeroDiffSUthree` | 1376/81 | coefficient(s) of zeta_2 x^0 ln^4 x | target in SU(3), units zeta_2 | recomputed |
| `\nmXzeroDiffCombination` | -S4/24 + CF S3/6 | written through S_n, which carry zeta_2 | identity of the published coefficients: GvMSY - DKMV (3.3) at x^0 ln^4 x, written through S_3, S_4, which carry zeta_2 (so it equals zeta_2 times nmXzeroDiffGen) | recomputed |
| `\nmNNLLpredSthreePart` | -CF S3/3 | written through S_n, which carry zeta_2 | the zeta_2 part of DKMV (3.3) at x^0 ln^4 x equals -C_F S_3/3 - 56 zeta_2 C_F^4/3 (S_3 carries zeta_2) | recomputed |
| `\nmNNLLpredCFfourPart` | -56/3 CF^4 | coefficient(s) of zeta_2 x^0 ln^4 x | the remainder of DKMV (3.3) beyond -C_F S_3/3, a coefficient of zeta_2 x^0 ln^4 x | recomputed |
| `\nmRelSthreePart` | -CF S3/6 | written through S_n, which carry zeta_2 | the relation with the true lower orders gives -C_F S_3/6 - 56 zeta_2 C_F^4/3 at x^0 ln^4 x (S_3 carries zeta_2) | recomputed |
| `\nmSthreeGen` | 12 z2 CF(CA-2CF)(5CA-6CF) | carries zeta_2 in the body | S_3 of the equations, general-color fit over 27 fundamental representations, 30 held out; = data (section B) | recomputed |
| `\nmSthreeVec` | (60, -192, 144) basis (CF CA^2, CF^2 CA, CF^3), units zeta2 | zeta_2 coefficients of S_n | components of S_3 | recomputed |
| `\nmSfourGen` | -48 z2(19 CA^3 CF - 65 CA^2 CF^2 + 68 CA CF^3 - 20 CF^4 - 24 dFA) | carries zeta_2 in the body | S_4 of the equations, general-color fit; = data (section B) | recomputed |
| `\nmSfourVec` | (-912, 3120, -3264, 960, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2 | zeta_2 coefficients of S_n | components of S_4 | recomputed |
| `\nmSthreeSUN` | 6(N^2-1)(2*N^2 + 3)/N^3 z2 | carries zeta_2 in the body | S_3 in SU(N_c), interpolation of the solver in N and the general form | recomputed |
| `\nmSthreeSUthree` | 112/3 z2 | carries zeta_2 in the body | S_3 in SU(3) | recomputed |
| `\nmSfourSUN` | -12(N^2-1)(19*N^2 + 5)/N^4 z2 | carries zeta_2 in the body | S_4 in SU(N_c), interpolation of the solver in N and the general form | recomputed |
| `\nmSfourSUthree` | -5632/27 z2 | carries zeta_2 in the body | S_4 in SU(3) | recomputed |
| `\nmSthreeSOfive` | -9 z2 | carries zeta_2 in the body | S_3 in SO5 (vector) | recomputed |
| `\nmSfourSOfive` | 222 z2 | carries zeta_2 in the body | S_4 in SO5 (vector) | recomputed |
| `\nmSthreeSOseven` | -63/2 z2 | carries zeta_2 in the body | S_3 in SO7 (vector) | recomputed |
| `\nmSfourSOseven` | 810 z2 | carries zeta_2 in the body | S_4 in SO7 (vector) | recomputed |
| `\nmSthreeDataSUN` | 6(N^2-1)(2*N^2 + 3)/N^3 z2 | carries zeta_2 in the body | S_3 of the complete results (data side) in SU(N_c) | recomputed |
| `\nmSthreeDataSUthree` | 112/3 z2 | carries zeta_2 in the body | S_3 of the complete results (data side) in SU3 | recomputed |
| `\nmSthreeDataSOfive` | -9 z2 | carries zeta_2 in the body | S_3 of the complete results (data side) in SO5 | recomputed |
| `\nmSthreeDataSOseven` | -63/2 z2 | carries zeta_2 in the body | S_3 of the complete results (data side) in SO7 | recomputed |
| `\nmSfourDataSUN` | -12(N^2-1)(19*N^2 + 5)/N^4 z2 | carries zeta_2 in the body | S_4 of the complete results (data side) in SU(N_c) | recomputed |
| `\nmSfourDataSUthree` | -5632/27 z2 | carries zeta_2 in the body | S_4 of the complete results (data side) in SU3 | recomputed |
| `\nmSfourDataSOfive` | 222 z2 | carries zeta_2 in the body | S_4 of the complete results (data side) in SO5 | recomputed |
| `\nmSfourDataSOseven` | 810 z2 | carries zeta_2 in the body | S_4 of the complete results (data side) in SO7 | recomputed |
| `\nmRepsIndependentDistinct` | 37 | zeta values, if any, in the body | distinct representations among the 38 color sets built independently (the SO(5) spinor and the Sp(4) fundamental are one representation) | recomputed |
| `\nmReductionCoef` | -12 | coefficient of zeta_2 a C_F omega F_A^- in S | coefficient of zeta_2 a C_F omega F_A^- in S, S = -12 a zeta_2 C_F omega F_A^-: from -4 a C_F pi tan(pi w/2) F_A^- at first order | recomputed |
| `\nmSingletAdjoint` | -2 CF | zeta values, if any, in the body | singlet row of T^2_{r-c}: only the adjoint entry, a multiple of C_F fitted over all color sets | recomputed |
| `\nmMoneGen` | -(CA-2CF)(3CA-4CF)/4 | zeta values, if any, in the body | M_1 = sum_R' [T_rc]_{AR'} b_R' (adjoint row), general color | recomputed |
| `\nmRowSum` | CR/2 - 2CF | zeta values, if any, in the body | sum_R' [T_rc]_RR' for every row R | recomputed |
| `\nmRowSumBorn` | b_R(CA - 2CF + CR/2) | zeta values, if any, in the body | sum_R' [T_rc]_RR' b_R' for every row R | recomputed |
| `\nmSthreeKmGen` | 12 z2 CF(CA-2CF)(7CA-10CF) | carries zeta_2 in the body | S_3 at kappa = -1, general color | recomputed |
| `\nmQsymTrace` | Tr(F^4)Tr(t^4) = d_F d_A + N_R CF CA^3/12 | zeta values, if any, in the body | the symmetrized quartic trace (full contraction d_F d_A, not divided by N_R) | recomputed |
| `\nmTAXthree` | 2CA(b_A + CF/N_A)/(CA - C_X) | zeta values, if any, in the body | [T_rc]_{AX} when R x Rbar = 1 + A + X | recomputed |
| `\nmSONdims` | (1, N*(N - 1)/2, (N - 1)*(N + 2)/2) | zeta values, if any, in the body | dimensions of the three channels, SO(N) (singlet, adjoint, symmetric traceless) | recomputed |
| `\nmSONcasimirs` | (0, (N - 2)/2, N/2) | zeta values, if any, in the body | Casimirs C_R of the three channels, SO(N) | recomputed |
| `\nmSONborn` | ((N - 1)/4, 1/4, -1/4) | zeta values, if any, in the body | Born weights b_R = C_F - C_R/2 of the three channels, SO(N), both signatures | recomputed |
| `\nmTrcSON` | (0, -(N - 1)/2, 0; -1/N, 0, -(N - 2)*(N + 2)/(4*N); 0, -(N - 2)/4, 0) | zeta values, if any, in the body | T^2_{r-c} in the basis of nmSONdims, SO(N) | recomputed |
| `\nmDFASON` | (N - 2)*(N - 1)*(N^2 - 7*N + 22)/768 | zeta values, if any, in the body | d_F^{abcd}d_A^{abcd}/N_R, SO(N) (N = 3, N >= 5) | recomputed |
| `\nmSthreeSON` | -3*(N - 1)*(2*N - 7)/4 z2 | carries zeta_2 in the body | S_3 in SO(N) (N = 3, N >= 5) | recomputed |
| `\nmSfourSON` | 3*(N - 1)*(6*N^2 - 19*N + 19)/4 z2 | carries zeta_2 in the body | S_4 in SO(N) (N = 3, N >= 5) | recomputed |
| `\nmSpNdims` | (1, (N - 2)*(N + 1)/2, N*(N + 1)/2) | zeta values, if any, in the body | dimensions of the three channels, Sp(N) (singlet, antisymmetric traceless, adjoint) | recomputed |
| `\nmSpNcasimirs` | (0, N/2, (N + 2)/2) | zeta values, if any, in the body | Casimirs C_R of the three channels, Sp(N) | recomputed |
| `\nmSpNborn` | ((N + 1)/4, 1/4, -1/4) | zeta values, if any, in the body | Born weights b_R = C_F - C_R/2 of the three channels, Sp(N), both signatures | recomputed |
| `\nmTrcSpN` | (0, 0, -(N + 1)/2; 0, 0, -(N + 2)/4; -1/N, -(N - 2)*(N + 2)/(4*N), 0) | zeta values, if any, in the body | T^2_{r-c} in the basis of nmSpNdims, Sp(N) | recomputed |
| `\nmDFASpN` | (N + 1)*(N + 2)*(N^2 + 7*N + 22)/768 | zeta values, if any, in the body | d_F^{abcd}d_A^{abcd}/N_R, Sp(N) (N even) | recomputed |
| `\nmSthreeSpN` | 3*(N + 1)*(2*N + 7)/4 z2 | carries zeta_2 in the body | S_3 in Sp(N) (N even) | recomputed |
| `\nmSfourSpN` | -3*(N + 1)*(6*N^2 + 19*N + 19)/4 z2 | carries zeta_2 in the body | S_4 in Sp(N) (N even) | recomputed |
| `\nmSfourRevSUN` | -12(N^2-1)(15*N^2 - 1)/N^4 z2 | carries zeta_2 in the body | S_4 in SU(N_c) with the odd adjoint Born term reversed | recomputed |
| `\nmSfourRevSUthree` | -4288/27 z2 | carries zeta_2 in the body | S_4 in SU3 with the odd adjoint Born term reversed | recomputed |
| `\nmSfourRevSOfive` | 240 z2 | carries zeta_2 in the body | S_4 in SO5 with the odd adjoint Born term reversed | recomputed |
| `\nmSfourRevSOseven` | 873 z2 | carries zeta_2 in the body | S_4 in SO7 with the odd adjoint Born term reversed | recomputed |
| `\nmSthreeRemSUN` | 12(N^2-1)(N^2 + 2)/N^3 z2 | carries zeta_2 in the body | S_3 in SU(N_c) without the odd adjoint Born term | recomputed |
| `\nmSthreeRemSUthree` | 352/9 z2 | carries zeta_2 in the body | S_3 in SU3 without the odd adjoint Born term | recomputed |
| `\nmSthreeRemSOfive` | -6 z2 | carries zeta_2 in the body | S_3 in SO5 without the odd adjoint Born term | recomputed |
| `\nmSthreeRemSOseven` | -27 z2 | carries zeta_2 in the body | S_3 in SO7 without the odd adjoint Born term | recomputed |
| `\nmSfourRemSUN` | -12(N^2-1)(19*N^2 + 2)/N^4 z2 | carries zeta_2 in the body | S_4 in SU(N_c) without the odd adjoint Born term | recomputed |
| `\nmSfourRemSUthree` | -5536/27 z2 | carries zeta_2 in the body | S_4 in SU3 without the odd adjoint Born term | recomputed |
| `\nmSfourRemSOfive` | 213 z2 | carries zeta_2 in the body | S_4 in SO5 without the odd adjoint Born term | recomputed |
| `\nmSfourRemSOseven` | 1593/2 z2 | carries zeta_2 in the body | S_4 in SO7 without the odd adjoint Born term | recomputed |
| `\nmSthreeKmSUN` | 6(N^2-1)(2*N^2 + 5)/N^3 z2 | carries zeta_2 in the body | S_3 in SU(N_c) with kappa = -1 | recomputed |
| `\nmSthreeKmSOfive` | -3 z2 | carries zeta_2 in the body | S_3 in SO5 with kappa = -1 | recomputed |
| `\nmSthreeKmSOseven` | -45/2 z2 | carries zeta_2 in the body | S_3 in SO7 with kappa = -1 | recomputed |
| `\nmSfourKmSUN` | -12(N^2-1)(23*N^2 + 7)/N^4 z2 | carries zeta_2 in the body | S_4 in SU(N_c) with kappa = -1 | recomputed |
| `\nmSfourKmSUthree` | -6848/27 z2 | carries zeta_2 in the body | S_4 in SU3 with kappa = -1 | recomputed |
| `\nmSfourKmSOfive` | 192 z2 | carries zeta_2 in the body | S_4 in SO5 with kappa = -1 | recomputed |
| `\nmSfourKmSOseven` | 729 z2 | carries zeta_2 in the body | S_4 in SO7 with kappa = -1 | recomputed |
| `\nmSfourRevDiffSUthree` | -448/9 z2 | carries zeta_2 in the body | S_4 minus S_4 with the odd adjoint Born term reversed, SU(3); = 8 b_A S_3 | recomputed |
| `\nmSthreePsiMinusPartSUN` | 12(N^2-1)(N^2 + 2)/N^3 z2 | carries zeta_2 in the body | the part of S_3 fed through psi^- (the (i pi T^2_{s-u})^2 term on the positive-signature Born vector) in SU(N_c) | recomputed |
| `\nmSthreeRestSUN` | -6(N^2-1)/N^3 z2 | carries zeta_2 in the body | the rest of S_3 in SU(N_c): S_3 minus the part fed through psi^- | recomputed |
| `\nmSthreeLargeN` | 12 z2 N | carries zeta_2 in the body | leading term of S_3 at large N_c | recomputed |
| `\nmSthreeBornForm` | -48 kappa z2 CF (b_A^-)^2 - 96 z2 CF M_1 | carries zeta_2 in the body | S_3 for general kappa and odd adjoint Born weight b_A^-, with M_1 = sum_R' [T_rc]_{AR'} b_R' (nmMoneGen) | recomputed |
| `\nmSfourRevDiffGen` | S_4(b_A^-) - S_4(-b_A^-) = 8 b_A^- S_3 | written through S_n, which carry zeta_2 | change of S_4 when the odd adjoint Born weight b_A^- is reversed, general color; written through S_3 and S_4, which carry zeta_2 | recomputed |
| `\nmMisprintPrefactorPrinted` | g^2/p_i | zeta values, if any, in the body | prefactor of eq. (4.7) of Nucl. Phys. B 213 (1983) 122 as printed | recomputed |
| `\nmMisprintPrefactorCorrected` | b_ig^2/c_i | zeta values, if any, in the body | the prefactor that solves eq. (4.1) there | recomputed |
| `\nmMisprintGaussPrinted` | exp[-(omega/omega_i)^2/2] | zeta values, if any, in the body | Gaussian factor of eq. (4.7) as printed | recomputed |
| `\nmMisprintGaussCorrected` | exp[+(omega/omega_i)^2/4] | zeta values, if any, in the body | the Gaussian factor that solves eq. (4.1) | recomputed |

## Claim 3

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPthreeMinusLnFourQuartic` | 16 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of zeta_2 x^0 ln^4 x dFA in P^(3)-, parsed | recomputed |
| `\nmPthreeMinusLnSixQCD` | 3632/3645 = 0.996433471 | zeta values, if any, in the body | MV (3.16) in QCD in rational form | recomputed |
| `\nmPthreeMinusLnSixPrinted` | 0.99643347 | zeta values, if any, in the body | value printed by MV for (3.16) in QCD | recomputed |
| `\nmLLminusTwo` | 8*CF CA - 12*CF^2 | zeta values, if any, in the body | leading log of P^- at a^2 (coefficient of N^{-3}) from the equations, general-color fit | recomputed |
| `\nmLLminusTwoSUthree` | 32/3 | zeta values, if any, in the body | the same in SU(3) | recomputed |
| `\nmLLminusThree` | -24*CF CA^2 + 96*CF^2 CA - 80*CF^3 | zeta values, if any, in the body | leading log of P^- at a^3 (coefficient of N^{-5}) from the equations, general-color fit | recomputed |
| `\nmLLminusThreeSUthree` | 928/27 | zeta values, if any, in the body | the same in SU(3) | recomputed |
| `\nmLLminusFour` | 192*CF CA^3 - 640*CF^2 CA^2 + 704*CF^3 CA - 304*CF^4 | zeta values, if any, in the body | leading log of P^- at a^4 (coefficient of N^{-7}) from the equations, general-color fit | recomputed |
| `\nmLLminusFourSUthree` | 58112/81 | zeta values, if any, in the body | the same in SU(3) | recomputed |
| `\nmPminusOwnVec` | (-14/3, 4, 44/3, -40/3, 16) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 x^0 ln^4 x of the equations' own F_1^- at a^4 | recomputed |
| `\nmPminusQuartic` | 16 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of dFA in zeta_2 x^0 ln^4 x of P^(3)- (equations = GvMSY file) | recomputed |
| `\nmPminusQuarticRho` | 16 rho | coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)-, per unit rho | coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)- per unit scale rho of psi^+ in the positive-signature adjoint equation | recomputed |
| `\nmPminusQuarticRhoMellin` | 384 rho | coefficient of zeta_2 dFA/N_R a^4 N^-5 in P^(3)-, per unit rho | coefficient of zeta_2 dFA/N_R a^4 N^-5 in P^(3)- (Mellin space) per unit rho | recomputed |

## Claim 4

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmBornAdjSUN` | -1/(2N) | zeta values, if any, in the body | b_A in SU(N_c) | recomputed |
| `\nmTmMap` | T_m = sum_n binom(2(m-n), m-n)(2CF)^{m-n} S_n | written through S_n, which carry zeta_2 | coefficient of a^m x^0 ln^{2m-4}(1/x)/(2m-4)! in P^+ at first order in zeta_2 is -T_m, which carries zeta_2 through S_n | recomputed |
| `\nmSizeOneHighXtwo` | -0.01087 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-2 (SU(3)) | recomputed |
| `\nmSizeOneHighXfour` | -0.36095 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-4 (SU(3)) | recomputed |
| `\nmSizeOneHighXsix` | -1.69119 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-6 (SU(3)) | recomputed |
| `\nmSizeOneHighXeight` | -3.65565 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-8 (SU(3)) | recomputed |
| `\nmSizeTwoHighXtwo` | -0.13802 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-2 (SU(3)) | recomputed |
| `\nmSizeTwoHighXfour` | -2.79060 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-4 (SU(3)) | recomputed |
| `\nmSizeTwoHighXsix` | -8.27841 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-6 (SU(3)) | recomputed |
| `\nmSizeTwoHighXeight` | -13.23658 | zeta values, if any, in the body | part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-8 (SU(3)) | recomputed |
| `\nmTanLinearOne` | 7.62036 | zeta values, if any, in the body | pi tan(pi omega_0/2) over its linear term 3 zeta_2 omega_0, minus 1, in percent (SU(3), alpha_s = 0.1) | recomputed |
| `\nmTanLinearTwo` | 16.77984 | zeta values, if any, in the body | pi tan(pi omega_0/2) over its linear term 3 zeta_2 omega_0, minus 1, in percent (SU(3), alpha_s = 0.2) | recomputed |
| `\nmTanZtwoSqOne` | 6.98132 | zeta values, if any, in the body | the zeta_2^2 term of pi tan(pi omega_0/2) alone, pi^2 omega_0^2/12, in percent of the linear term (SU(3), alpha_s = 0.1) | recomputed |
| `\nmTanZtwoSqTwo` | 13.96263 | zeta values, if any, in the body | the zeta_2^2 term of pi tan(pi omega_0/2) alone, pi^2 omega_0^2/12, in percent of the linear term (SU(3), alpha_s = 0.2) | recomputed |
| `\nmSgeThreeAtOmegaZero` | 3.09167061307 a^2 z2 | zeta values, if any, in the body | S(omega_0) minus the term S_2 a^2 of the equations (the part of order a^3 and higher) in SU(3) | recomputed |
| `\nmAltStartSUthree` | 7 | zeta values, if any, in the body | in SU(3) the d_n alternate in sign from this n on | recomputed |
| `\nmCatalanF` | f_n = (2CF)^n Cat_{n-1} | zeta values, if any, in the body | coefficients of the double-log singlet wave F_1^+ = omega sum_n f_n (a/omega^2)^n | recomputed |
| `\nmDtwoSUN` | -(2*N^2 + 3)/N^2 | zeta values, if any, in the body | d_2 of F_A^- in SU(N_c), units a = 1 | recomputed |
| `\nmTowerBoundDen` | 6 | zeta values, if any, in the body | the bound /d_n/, /c_n^+/ <= (4N_c)^n (n-1)!/A with A = this number | recomputed |
| `\nmQlowerBound` | (a/N)(N^2+2)/(2(N^2-1)) | zeta values, if any, in the body | lower bound of the source Q of the F_A^- equation for omega >= omega_0 | recomputed |
| `\nmDthreeSUN` | 2*(19*N^2 + 5)/N^3 | zeta values, if any, in the body | d_3 of F_A^- in SU(N_c), units a = 1 | recomputed |
| `\nmTowerBoundSUN` | (4N)^n (n-1)!/6 | zeta values, if any, in the body | the bound on /d_n/ and /c_n^+/ in SU(N_c): /growth base/^n (n-1)!/nmTowerBoundDen with C_A = N_c | recomputed |
| `\nmTowerRatioAsym` | -2 S_{>=3}(w0) ln(1/x)/w0 | zeta values, if any, in the body | small-x form of delta P^+_tower/P^+_LL at fixed coupling (x^0 part, first order in zeta_2), from the leading non-analytic terms at N = omega_0 | recomputed |
| `\nmNuDef` | nu = b_A/C_A = -1/(2N^2) | zeta values, if any, in the body | index of the adjoint wave | recomputed |
| `\nmNuSUthree` | -1/18 | zeta values, if any, in the body | nu in SU(3) | recomputed |
| `\nmGrowthBase` | -4 C_A | zeta values, if any, in the body | base of the factorial growth of the coefficients in a/omega^2 | recomputed |
| `\nmGrowthBaseAbs` | 4 C_A | zeta values, if any, in the body | magnitude of nmGrowthBase (the bounds of App. E) | recomputed |
| `\nmGrowthGamma` | Gamma(n - nu - 1/2) | zeta values, if any, in the body | Gamma function of the leading sector | recomputed |
| `\nmGrowthGammaSUtwo` | Gamma(n - nu - 1) | zeta values, if any, in the body | sector that dominates in SU(2), where K_- = 0 | recomputed |
| `\nmKplusClosed` | 2^{-nu}/(2 sqrt(pi) Gamma(-nu)) | zeta values, if any, in the body | constant K_+ of the F_A^+ late orders (called K_V in the record, after the label F_V^+) | recomputed |
| `\nmKplusValue` | 0.0167764289888245808275750941714 | zeta values, if any, in the body | K_+ in SU(3) | recomputed |
| `\nmNcMinTower` | 3 | zeta values, if any, in the body | smallest N_c for which the Gamma(n - nu - 1/2) sector has a nonzero constant | recomputed |
| `\nmKratio` | (N^2-4)/N^2 | zeta values, if any, in the body | K_-/K_+ | recomputed |
| `\nmKminusPrime` | -0.021120015640566362729 | zeta values, if any, in the body | constant K'_- of the Gamma(n - nu - 1) sector of d_n in SU(3), d_n ~ K_- (-4C_A)^n Gamma(n - nu - 1/2) + K'_- (-4C_A)^n Gamma(n - nu - 1) (called A in the STEP3 summary, (project record, not in this folder); K'_- in the figure captions) | recomputed |
| `\nmOmegaZeroOne` | 0.291346248158 | zeta values, if any, in the body | omega_0 = sqrt(8 a C_F) in SU(3) at alpha_s = 0.1 | recomputed |
| `\nmOmegaZeroTwo` | 0.412025815491 | zeta values, if any, in the body | omega_0 = sqrt(8 a C_F) in SU(3) at alpha_s = 0.2 | recomputed |
| `\nmOmegaZeroDef` | sqrt(8 a CF) | zeta values, if any, in the body | rightmost singularity of S, leading-log branch point of P^+ | recomputed |
| `\nmBranchExponent` | 3/2 | zeta values, if any, in the body | exponent of (omega - omega_0) in the singular part of S | recomputed |
| `\nmSatOmegaZero` | 8.42500394640230671 a^2 z2 | carries zeta_2 in the body | S(omega_0) in SU(3) | recomputed (extra) |
| `\nmFAatOmegaZero` | -0.04936525749845102 | zeta values, if any, in the body | F_A^-(omega_0)/omega_0 in SU(3), independent of a | recomputed (extra) |
| `\nmLinearSub` | F_A^- = 2aN u'(w)/u(w) | zeta values, if any, in the body | substitution that linearizes the double-log F_A^- equation in SU(N_c); c = 2aN_c is the only nonzero value that cancels the u'^2 terms | recomputed |
| `\nmLinearEq` | 4a^2 N^2 w u'' - 2aN(w^2 - 2aN) u' - (a/N)[w + 4F_1^+ + 2(N^2-4)F_A^+] u = 0 | zeta values, if any, in the body | linear equation for u; F_1^+ and F_A^+ (positive-signature singlet and adjoint waves) enter as coefficients | recomputed |
| `\nmAlphaSOne` | 0.1 | zeta values, if any, in the body | alpha_s of the first size row | recomputed |
| `\nmAlphaSTwo` | 0.2 | zeta values, if any, in the body | alpha_s of the second size row | recomputed |
| `\nmXminExp` | -8 | zeta values, if any, in the body | smallest x of the size table is 10^{-8} | recomputed |
| `\nmXmaxExp` | -2 | zeta values, if any, in the body | largest x of the size table is 10^{-2} | recomputed |
| `\nmSizeOneXtwo` | -1.2510 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-2 (SU(3), first order in zeta_2) | recomputed |
| `\nmSizeOneXeight` | -5.4903 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-8 (SU(3), first order in zeta_2) | recomputed |
| `\nmSizeTwoXtwo` | -4.1708 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-2 (SU(3), first order in zeta_2) | recomputed |
| `\nmSizeTwoXeight` | -14.4614 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-8 (SU(3), first order in zeta_2) | recomputed |
| `\nmSizeOneXfour` | -3.1142 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-4 (SU(3), first order in zeta_2) | recomputed |
| `\nmSizeOneXsix` | -4.4063 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-6 (SU(3), first order in zeta_2) | recomputed |
| `\nmSizeTwoXfour` | -8.4189 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-4 (SU(3), first order in zeta_2) | recomputed |
| `\nmSizeTwoXsix` | -11.4939 | zeta values, if any, in the body | tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-6 (SU(3), first order in zeta_2) | recomputed |
| `\nmStartW` | 40 | zeta values, if any, in the body | starting point omega/sqrt(a) of the downward real-axis integration (SU(3)) | recomputed |
| `\nmStartErrExp` | -60 | zeta values, if any, in the body | the start error of that integration is below 10 to this power | recomputed |
| `\nmTaylorOrder` | 44 | zeta values, if any, in the body | order of the Taylor steps of that integration | recomputed |
| `\nmTaylorDigits` | 45 | zeta values, if any, in the body | working precision (digits) of that integration | recomputed |
| `\nmScanHalf` | 60 | zeta values, if any, in the body | half-width of the scanned rectangle in SU(3): omega_0/sqrt(a) <= Re w <= this, /Im w/ <= this | recomputed |
| `\nmScanHalfOther` | 40 | zeta values, if any, in the body | half-width of the scanned rectangle in SU(2) and SU(4) | recomputed |
| `\nmScanIndent` | 0.05 | zeta values, if any, in the body | radius of the half-disk left out around omega_0 (units of sqrt(a)) | recomputed |
| `\nmHalfDiskDev` | 0.1342 | zeta values, if any, in the body | largest /u - u(omega_0)///u(omega_0)/ on the half-disk, percent (rounded up) | recomputed |
| `\nmUzeroLeft` | -7.61126037+3.72963018i | zeta values, if any, in the body | the control zero of u in the left half-plane (w = omega/sqrt(a), SU(3)) | recomputed |
| `\nmScanRtol` | 1e-12 | zeta values, if any, in the body | relative tolerance of the first contour engine (scipy DOP853) | recomputed |
| `\nmScanCorner` | 2e-12 (max 1.42e-12) | zeta values, if any, in the body | the two routes to each corner agree to this (both engines, rounded up) | recomputed |
| `\nmScanSeries` | 3e-12 (max 2.8e-12) | zeta values, if any, in the body | on the outer sides F_A^- agrees with its asymptotic series to this (rounded up) | recomputed |
| `\nmScanDigits` | 24 | zeta values, if any, in the body | working precision (digits) of the second contour engine (Wolfram NDSolve) | recomputed |
| `\nmConfTerms` | 1400 | zeta values, if any, in the body | terms of the conformal-map continuation of the Borel transform | recomputed |
| `\nmConfCoefMax` | 1401 | zeta values, if any, in the body | the conformal map uses d_1 to this d_n | recomputed |
| `\nmPadeMax` | 140 | zeta values, if any, in the body | largest Pade order [M/M] of the Borel transform | recomputed |
| `\nmPadeCoefMax` | 281 | zeta values, if any, in the body | the Pade [M/M] with the largest M uses d_1 to this d_n | recomputed |
| `\nmPadeNearestNeg` | -0.0833353996203 | zeta values, if any, in the body | nearest pole of the Pade [140/140] of B(t) (on the negative axis; -1/12 = -1/(4C_A)) | recomputed |
| `\nmPadeBPolePos` | 4.3448227 | zeta values, if any, in the body | pole of the Pade [140/140] of B(t) on the positive axis | recomputed |
| `\nmPadePoleSixty` | 2.4751431 | zeta values, if any, in the body | distance of the nearest pole off the negative axis of the Pade [60/60] of B(t) | recomputed |
| `\nmPadePoleHundred` | 3.4618992 | zeta values, if any, in the body | distance of the nearest pole off the negative axis of the Pade [100/100] of B(t) | recomputed |
| `\nmPadePoleMax` | 4.3448227 | zeta values, if any, in the body | distance of the nearest pole off the negative axis of the Pade [140/140] of B(t) | recomputed |
| `\nmBorelSigmaFit` | 10.66569003318667 | zeta values, if any, in the body | fitted growth rate sigma of B(t) ~ t^gamma e^{sigma t} (t = 4, 5, 6, 8; 8C_F = 32/3) | recomputed |
| `\nmBorelGammaFit` | -2.484039698300347 | zeta values, if any, in the body | fitted exponent gamma of that growth | recomputed |
| `\nmBorelGrowthExp` | -5/2 | zeta values, if any, in the body | exponent of t in B(t) ~ t^{-5/2} e^{8C_F t}, from the (omega - omega_0)^{3/2} branch point | recomputed |
| `\nmBorelFitTmax` | 8 | zeta values, if any, in the body | largest t used in the growth fit (the continuations converge for t <= 8) | recomputed |
| `\nmBorelAgreeFour` | 1.4515810375877002e-29 | zeta values, if any, in the body | Laplace integral (conformal map) minus the solution of eq. (linear) at omega/sqrt(a) = 4, rounded up | recomputed |
| `\nmBorelAgreeFourPade` | 1.58e-30 | zeta values, if any, in the body | the same with the Pade [140/140] of e^{-8C_F t}B(t), rounded up | recomputed |
| `\nmBorelAgreeOther` | 4.47819974575359e-39 | zeta values, if any, in the body | the same at omega/sqrt(a) = 5, 6, 8, 10 (both continuations; limited by the 40 digits of the solution values), rounded up | recomputed |
| `\nmBorelRadiusSUN` | 1/(4N) | zeta values, if any, in the body | radius of convergence of the Borel transform B(t) = sum_n d_n t^(n-1)/(n-1)! in SU(N_c), from the bound nmTowerBoundSUN | recomputed |
| `\nmBorelRateSUthree` | 32/3 | zeta values, if any, in the body | rate omega_0^2/a = 8C_F of the growth of B(t) on the positive axis, in SU(3), against which the fit nmBorelSigmaFit is compared | recomputed |
| `\nmBorelPointLow` | 4 | zeta values, if any, in the body | omega/sqrt(a) at which nmBorelAgreeFour and nmBorelAgreeFourPade are quoted (lowest comparison point) | recomputed |
| `\nmBorelPointsHigh` | 5, 6, 8, 10 | zeta values, if any, in the body | the other values of omega/sqrt(a) at which nmBorelAgreeOther holds (a list) | recomputed |
| `\nmSgeThreeAtOmegaZeroSUtwo` | 2.76258224435 a^2 z2 | zeta values, if any, in the body | S(omega_0) minus the term S_2 a^2 of the equations (the part of order a^3 and higher) in SU(2) | recomputed |
| `\nmSgeThreeAtOmegaZeroSUfour` | 3.1906268489 a^2 z2 | zeta values, if any, in the body | S(omega_0) minus the term S_2 a^2 of the equations (the part of order a^3 and higher) in SU(4) | recomputed |
| `\nmSbranchCoef` | (8 C_F/N_c^2) sqrt(2 omega_0) a z2 | zeta values, if any, in the body | coefficient of (omega - omega_0)^{3/2} in S at omega_0 (SU(N_c)), from the closed form of the singular part of F_A^- (section E) | recomputed |
| `\nmUnexpandedDiffOne` | 0.03127 percent of P_LL | zeta values, if any, in the body | percent of P_LL: the solution of eq. (S) without expanding in S_>=3 minus the first-order tower at x = 1e-8, SU(3), alpha_s = 0.1 (largest in the range of Fig. 1) | recomputed |
| `\nmUnexpandedDiffTwo` | 0.35750 percent of P_LL | zeta values, if any, in the body | percent of P_LL: the solution of eq. (S) without expanding in S_>=3 minus the first-order tower at x = 1e-8, SU(3), alpha_s = 0.2 (largest in the range of Fig. 1) | recomputed |
| `\nmCrossoverLnInvX` | 1000 | zeta values, if any, in the body | ln(1/x) above which the moved singularity of the unexpanded solution controls x space in SU(3) and SU(4) (the smallest value of both engines, rounded down to one significant figure) | recomputed |
| `\nmCrossoverSUtwoLow` | 750 | zeta values, if any, in the body | the same in SU(2) at alpha_s = 0.2, lower end (check, exact zero; rounded down to tens) | recomputed |
| `\nmCrossoverSUtwoHigh` | 830 | zeta values, if any, in the body | the same in SU(2) at alpha_s = 0.2, upper end (first-order shift; rounded up to tens) | recomputed |

## Claim 5

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmDFAASUN` | N^2(N^2-1)(N^2+51)/432 | zeta values, if any, in the body | d444 in SU(N_c) | recomputed |
| `\nmDAASUN` | N^2(N^2+36)/24 | zeta values, if any, in the body | d_A^{abcd}d_A^{abcd}/N_A in SU(N_c) | recomputed |
| `\nmSfiveSUN` | -6(N^2-1)(16*N^6 - 352*N^4 - 244*N^2 - 19)/N^5 z2 | carries zeta_2 in the body | S_5 in SU(N_c), interpolation of the solver in N and the general form | recomputed |
| `\nmSfiveSUthree` | 305008/81 z2 | carries zeta_2 in the body | S_5 in SU(3) | recomputed |
| `\nmSsixSUN` | 12(N^2-1)(226*N^8 - 2488*N^6 - 2148*N^4 - 435*N^2 + 1)/N^6 z2 | carries zeta_2 in the body | S_6 in SU(N_c), interpolation of the solver in N and the general form | recomputed |
| `\nmSsixSUthree` | -16283776/243 z2 | carries zeta_2 in the body | S_6 in SU(3) | recomputed |
| `\nmRepsExtCount` | 57 | zeta values, if any, in the body | representations solved for the S_5, S_6 fits (color_ext.json) | recomputed |
| `\nmFitTrainCount` | 27 | zeta values, if any, in the body | representations used to fit S_5, S_6 | recomputed |
| `\nmFitHeldOutCount` | 30 | zeta values, if any, in the body | held-out representations reproduced by the S_5, S_6 fits | recomputed |
| `\nmSfiveGen` | z2(19252*CF CA^4 - 65344*CF^2 CA^3 + 74400*CF^3 CA^2 - 30720*CF^4 CA + 3648*CF^5 - 57600*CA dFA + 33792*CF dFA + 3072*CF dAA) | carries zeta_2 in the body | S_5 of the equations in general color, unique fit, held-out reproduced; no C_A^5, C_A dAA, dRR term | recomputed |
| `\nmSfiveVec` | (19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA), units zeta2 | zeta_2 coefficients of S_n | components of S_5 | recomputed |
| `\nmSsixGen` | z2(-551600*CF CA^5 + 1846640*CF^2 CA^4 - 2173056*CF^3 CA^3 + 1021056*CF^4 CA^2 - 165120*CF^5 CA - 768*CF^6 + 2683008*CA^2 dFA - 2694144*CA CF dFA + 552960*CF^2 dFA - 296448*CA CF dAA + 147456*CF^2 dAA + 456192*d444) | carries zeta_2 in the body | S_6 in general color; needs d444 = d_F^{abcd}d_A^{abef}d_A^{cdef}/N_R (no solution without it among 16 other degree-6 invariants) | recomputed |
| `\nmSsixVec` | (-551600, 1846640, -2173056, 1021056, -165120, -768, 2683008, -2694144, 552960, -296448, 147456, 456192) basis of nmSsixGen, units zeta2 | zeta_2 coefficients of S_n | components of S_6 in the basis of nmSsixGen | recomputed |
| `\nmStwoOwn` | 12 z2 CF(CA-2CF) | carries zeta_2 in the body | the equations' own S_2 (not a pole, not a prediction) | recomputed |
| `\nmFiveLoopXzeroVec` | (-4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA) | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in general color: relation from DKMV App. A and GvMSY plus -S_5/720 | recomputed |
| `\nmFiveLoopXzeroGen` | -4813/180*CF CA^4 + 4312/45*CF^2 CA^3 - 368/3*CF^3 CA^2 + 336/5*CF^4 CA - 884/45*CF^5 + 80*CA dFA - 160/3*CF dFA - 64/15*CF dAA | coefficient(s) of zeta_2 x^0 ln^6 x | the same as a polynomial | recomputed |
| `\nmFiveLoopXzeroSUN` | -(N^2-1)(50*N^8 - 212*N^6 + 1110*N^4 + 628*N^2 + 221)/(360N^5) | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in SU(N_c) | recomputed |
| `\nmFiveLoopXzeroSUthree` | -53857/2187 = -24.6260 | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in SU(3) | recomputed |
| `\nmFiveLoopXzeroRelPart` | -212096/10935 = -19.39607 | coefficient(s) of zeta_2 x^0 ln^6 x | part of the SU(3) x^0 coefficient carried by the relation (S_1..S_4) | recomputed |
| `\nmFiveLoopXzeroTowerPart` | -19063/3645 = -5.22990 | coefficient(s) of zeta_2 x^0 ln^6 x | part of the SU(3) x^0 coefficient from S_5 (-S_5/720) | recomputed |
| `\nmFiveLoopNsevenSUthree` | -4308560/243 | coefficient of zeta_2 N^-7 in P^(4)+ (Mellin space) | coefficient of zeta_2 N^-7 in P^(4)+ in SU(3) (720 times the x-space value) | recomputed |
| `\nmFiveLoopMinusNNLLpred` | -89/243 | coefficient(s) of zeta_2 x^0 ln^6 x | SU(3) five-loop coefficient minus the DKMV (3.4) prediction | recomputed |
| `\nmFiveLoopNNLLpredSUthree` | -53056/2187 | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in SU(3) predicted by eq. (3.4) of 2202.10362 (its N^-7 coefficient over 720) | recomputed |
| `\nmFiveLoopMinusNNLLpredPercent` | 1.487 | percent of the total five-loop coefficient | that difference in percent of the total | recomputed |
| `\nmFiveLoopLargeN` | -5/36 N^5 | coefficient(s) of zeta_2 x^0 ln^6 x | large-N_c limit of zeta_2 x^0 ln^6 x of P^(4)+ (equations, DKMV (3.4), planar solution of the relation) | recomputed |
| `\nmFiveLoopXtwoGen` | -11416/135*CF CA^4 + 1688/5*CF^2 CA^3 - 2592/5*CF^3 CA^2 + 1856/5*CF^4 CA - 1600/9*CF^5 + 3968/15*CA dFA - 1152/5*CF dFA - 128/9*CF dAA | coefficient(s) of zeta_2 x^2 ln^6 x | zeta_2 x^2 ln^6 x of P^(4)+ in general color under H | recomputed |
| `\nmFiveLoopXtwoSUthree` | -3508256/10935 = -320.828 | coefficient(s) of zeta_2 x^2 ln^6 x | zeta_2 x^2 ln^6 x of P^(4)+ in SU(3) under H | recomputed |
| `\nmFiveLoopXtwoRelPart` | -3444224/10935 | coefficient(s) of zeta_2 x^2 ln^6 x | relation part of the x^2 coefficient (SU(3)) | recomputed |
| `\nmFiveLoopXtwoTowerPart` | -21344/3645 | coefficient(s) of zeta_2 x^2 ln^6 x | (i pi)^2 part of the x^2 coefficient (SU(3)) | recomputed |
| `\nmSfiveLamTwoGen` | z2(182656/3*CF CA^4 - 225152*CF^2 CA^3 + 301056*CF^3 CA^2 - 168960*CF^4 CA + 33792*CF^5 - 190464*CA dFA + 141312*CF dFA + 10240*CF dAA) | carries zeta_2 in the body | S_5 at lambda = 2 (x^2) in general color | recomputed |
| `\nmSixLoopXzeroSUthree` | -72593/32805 | coefficient(s) of zeta_2 x^0 ln^8 x | zeta_2 x^0 ln^8 x of P^(5)+ in SU(3) (not quoted in the outline) | recomputed (extra) |
| `\nmTmMap` | T_m = sum_n binom(2(m-n), m-n)(2CF)^{m-n} S_n | written through S_n, which carry zeta_2 | coefficient of a^m x^0 ln^{2m-4}(1/x)/(2m-4)! in P^+ at first order in zeta_2 is -T_m, which carries zeta_2 through S_n | recomputed |
| `\nmPfourMinusQuarticVec` | (-1264/15, 1184/15, 64/15) basis (C_A dFA, C_F dFA, C_F dAA) | coefficient(s) of zeta_2 x^0 ln^6 x | coefficients of zeta_2 x^0 ln^6 x of P^(4)- in the basis (C_A dFA/N_R, C_F dFA/N_R, C_F dAA/N_A): the N^-7 poles over 720 | recomputed |
| `\nmPfourMinusQuarticGen` | -1264/15*CA dFA + 1184/15*CF dFA + 64/15*CF dAA | coefficient(s) of zeta_2 x^0 ln^6 x | the same as a polynomial (the quartic part of the zeta_2 x^0 ln^6 x coefficient of P^(4)-) | recomputed |
| `\nmPfourMinusPoleVec` | (-60672, 56832, 3072) basis (C_A dFA, C_F dFA, C_F dAA) | coefficients of zeta_2 N^-7 in P^(4)- (Mellin space) | coefficient of zeta_2 N^-7 in P^(4)- (Mellin space), its quartic part, in the basis (C_A dFA/N_R, C_F dFA/N_R, C_F dAA/N_A) | recomputed |
| `\nmInvRelationClassical` | 17*CF CA^4 - 48*CF^2 CA^3 + 36*CF^3 CA^2 - 90*CA dFA + 72*CF dFA + 6*CF dAA = 0 | zeta values, if any, in the body | the one linear relation among the eight degree-5 invariants on the defining representations of SU(N), SO(N), Sp(N) | recomputed |
| `\nmFitRankClassical` | 7 | zeta values, if any, in the body | rank of the eight degree-5 invariants on the classical defining representations alone (of 8) | recomputed |
| `\nmClassicalGroupsCount` | 22 | zeta values, if any, in the body | classical defining representations on which the relation was checked (SU(2)..SU(8), SO(5)..SO(14), Sp(4)..Sp(12)) | recomputed |
| `\nmMtwoGen` | 23*ca**3/24 - 7*ca**2*cf/2 + 9*ca*cf**2/2 - 2*cf**3 - 2*dFA/cf | zeta values, if any, in the body | the adjoint moment M_2 = sum_R' [T_rc]_AR' b_R'^2 in general color | recomputed |
| `\nmMthreeGen` | -163*ca**4/144 + 39*ca**3*cf/8 - 33*ca**2*cf**2/4 + 13*ca*cf**3/2 + 5*ca*dFA/cf - 2*cf**4 - dAA/3 - 6*dFA | zeta values, if any, in the body | the adjoint moment M_3 = sum_R' [T_rc]_AR' b_R'^3 in general color | recomputed |
| `\nmMfourGen` | 1103*ca**5/864 - 235*ca**4*cf/36 + 55*ca**3*cf**2/4 - 15*ca**2*cf**3 - 149*ca**2*dFA/(18*cf) + 17*ca*cf**4/2 + 10*ca*dAA/9 + 20*ca*dFA - 2*cf**5 - 4*cf*dAA/3 - 12*cf*dFA - 2*d444/cf | zeta values, if any, in the body | the adjoint moment M_4 = sum_R' [T_rc]_AR' b_R'^4 in general color | recomputed |
| `\nmMthreeSUN` | -(2*N**6 - 6*N**4 + 5*N**2 + 2)/(16*N**4) | zeta values, if any, in the body | M_3 in SU(N_c) | recomputed |
| `\nmMfourSUN` | -(N**2 - 2)*(2*N**6 - 4*N**4 + 4*N**2 + 1)/(32*N**5) | zeta values, if any, in the body | M_4 in SU(N_c) | recomputed |
| `\nmDrecFour` | d_4=4(b_A-2C_A)d_3+d_2^2+64 kappa(12M_3 - 17C_FM_2 + 6C_F^2M_1) | zeta values, if any, in the body | the double-log recursion for d_4 (App. F) in general color through the adjoint moments | recomputed |
| `\nmDrecFive` | d_5=4(b_A-3C_A)d_4+2d_2d_3+64 kappa(297M_4 - 660C_FM_3 + 488C_F^2M_2 - 120C_F^3M_1) | zeta values, if any, in the body | the double-log recursion for d_5 (App. F) in general color through the adjoint moments | recomputed |
| `\nmDfourGen` | 768 M_3 - 32 (15*CA + 28*CF) M_2 - 5 (CA - 2*CF) (55*CA^3 - 66*CA^2 CF + 36*CA CF^2 - 56*CF^3) | zeta values, if any, in the body | d_4 at kappa = +1 in general color through the adjoint moments M_2..M_3 (M_1 and b_A substituted) | recomputed |
| `\nmDfiveGen` | 19008 M_4 - 768 (14*CA + 51*CF) M_3 + 32 (195*CA^2 + 380*CA CF + 828*CF^2) M_2 + 2 (CA - 2*CF) (1775*CA^4 - 2220*CA^3 CF + 1088*CA^2 CF^2 + 816*CA CF^3 - 3184*CF^4) | zeta values, if any, in the body | d_5 at kappa = +1 in general color through the adjoint moments M_2..M_4 (M_1 and b_A substituted) | recomputed |
| `\nmFiveLoopXzeroRelVec` | (0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA) | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in general color: relation with the complete one- to four-loop input (S_5 = 0) | recomputed |
| `\nmFiveLoopXzeroTowerVec` | (-4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA) | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in general color: the S_5 part, -S_5/720 | recomputed |
| `\nmFiveLoopXzeroEqThreeFourVec` | (0, 0, -5, 16, -148/9, 0, 0, 0) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA) | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in general color: eq. (3.4) of arXiv:2202.10362 | recomputed |
| `\nmFiveLoopTestCFCAfour` | -4813/180 | coefficient(s) of zeta_2 x^0 ln^6 x | the C_F C_A^4 coefficient of zeta_2 x^0 ln^6 x of P^(4)+ in general color, to which only S_5 contributes | recomputed |
| `\nmFiveLoopTestCAdFA` | 80 | coefficient(s) of zeta_2 x^0 ln^6 x | the C_A d_F^{abcd}d_A^{abcd}/N_R coefficient of zeta_2 x^0 ln^6 x of P^(4)+ in general color, to which only S_5 contributes | recomputed |
| `\nmFiveLoopTestCFdAA` | -64/15 | coefficient(s) of zeta_2 x^0 ln^6 x | the C_F d_A^{abcd}d_A^{abcd}/N_A coefficient of zeta_2 x^0 ln^6 x of P^(4)+ in general color, to which only S_5 contributes | recomputed |
| `\nmFiveLoopXzeroUpdateShift` | 17728/3645 = 4.86365 | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in SU(3): relation with the complete four-loop input minus eq. (3.4) of arXiv:2202.10362 | recomputed |
| `\nmFiveLoopXzeroUpdateFromDiff` | 11008/3645 = 3.02003 | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in SU(3): its part (2/15) C_F times the x^0 difference | recomputed |
| `\nmFiveLoopXzeroUpdateFromThree` | 448/243 = 1.84362 | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 x^0 ln^6 x of P^(4)+ in SU(3): its part C_F^2 S_3/36 | recomputed |
| `\nmXzeroUpdateIdentity` | (2/15) CF calD + CF^2 S_3/36 | written through S_n, which carry zeta_2 | relation part with complete input minus eq. (3.4) of arXiv:2202.10362, in general color, written through the x^0 difference calD and S_3, which carry zeta_2 | recomputed |
| `\nmFiveUpdatePercent` | 19.750079 | zeta values, if any, in the body | size of the update shift in percent of the total five-loop SU(3) coefficient | recomputed |
| `\nmFiveTowerPercent` | 21.237351 | zeta values, if any, in the body | size of the S_5 part in percent of the total five-loop SU(3) coefficient | recomputed |
| `\nmSourceFiveFreeParams` | 7 | zeta values, if any, in the body | free parameters of a non-planar NNLL source starting at a^5 (combinations of the eight invariants of S_5 without an N_c^5 term in SU(N_c)) | recomputed |
| `\nmLargeNcCondVec` | (1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48) | zeta values, if any, in the body | N_c^5 coefficients of the eight invariants of S_5 in SU(N_c), basis (CF CA^4, ..., CF dAA) | recomputed |

## Claim 6

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmDAASUN` | N^2(N^2+36)/24 | zeta values, if any, in the body | d_A^{abcd}d_A^{abcd}/N_A in SU(N_c) | recomputed |
| `\nmNfourBornPoleJ` | 0 | zeta values, if any, in the body | j of the pole of the one-loop exchange kernel identified with the N=4 Born term: M = -2 (the pole of -4 S_1(M) at M = -2 + omega) with j = M + 2 | recomputed |
| `\nmNfourBorn` | 2CA - CR | zeta values, if any, in the body | N=4 Born weight in the sector tau = eps_R: W(C_A - C_R/2) with W = b_1/C_A fixed by the singlet one-loop pole | recomputed |
| `\nmNfourBornEightA` | +CA | zeta values, if any, in the body | Born weight b_8a^- (sector tau = eps_R for the antisymmetric adjoint): nmNfourBorn at C_R = C_A | recomputed |
| `\nmNfourHalfBorn` | CA - CR/2 | zeta values, if any, in the body | Born weight of the gluon system of Ref. [Fippel:1991at]: the eigenvalue of -T_1.T_3 alone (half the N=4 weights) | recomputed |
| `\nmNfourSthree` | 0 | the value 0 | S_3 in N=4 (the whole a^3 part of S vanishes) | recomputed |
| `\nmNfourSfourGen` | 3072 z2 (dAA/N_A - CA^4/24) | carries zeta_2 in the body | S_4 in N=4, all 18 color sets (17 algebras) | recomputed |
| `\nmNfourSfourCoef` | 3072 | coefficient of zeta_2 Y in S_4 | coefficient of zeta_2 Y in S_4 | recomputed |
| `\nmNfourYdef` | dAA/N_A - CA^4/24 | zeta values, if any, in the body | Y, the non-planar quartic combination | recomputed |
| `\nmNfourYSUN` | 3N^2/2 | zeta values, if any, in the body | Y in SU(N_c) | recomputed |
| `\nmNfourPoleSCoef` | 4608 | coefficient of zeta_2 g^8/(N_c^2 omega^4) in S | coefficient of zeta_2 g^8/(N_c^2 omega^4) in S in SU(N_c), g^2 = a N_c: S_4 a^4 omega^-4 = +4608 zeta_2 g^8/(N_c^2 omega^4) | recomputed |
| `\nmNfourTargetDimShift` | 192 | coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np | coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np at M = -2 + omega, leading pole, as printed (dimension-shift normalization) | recomputed |
| `\nmNfourNormFactor` | -2 | zeta values, if any, in the body | the numbers printed in arXiv:2103.16420 are dimension shifts, -2 times P (one-loop -4 S_1) | recomputed |
| `\nmNfourGsq` | g^2 = a N | zeta values, if any, in the body | N=4 coupling in SU(N_c), from matching the one-loop pole of the solver (4 a C_A/omega) with that of -4 S_1(M) g^2 at M = -2 | recomputed |
| `\nmNfourSfiveGen` | -38912 z2 CA (dAA/N_A - CA^4/24) | carries zeta_2 in the body | S_5 in N=4, 18 color sets (17 algebras) (depends on b_8a^- = +C_A) | recomputed |
| `\nmNfourSfiveCoef` | -38912 | coefficient of zeta_2 C_A Y in S_5 | coefficient of zeta_2 C_A Y in S_5 | recomputed |
| `\nmNfourPfivePole` | 14336 | coefficient of zeta_2 C_A Y a^5/omega^7 in P | coefficient of zeta_2 C_A Y a^5/omega^7 in P, the five-loop non-planar pole +14336 zeta_2 C_A Y a^5/omega^7 | recomputed (extra) |
| `\nmNfourPfivePoleSUN` | 21504 | coefficient of zeta_2 g^10/(N_c^2 omega^7) in P | coefficient of zeta_2 g^10/(N_c^2 omega^7) in P in SU(N_c): +21504 zeta_2 g^10/(N_c^2 omega^7) | recomputed (extra) |
| `\nmNfourPfiveDimShift` | -896 | coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np | coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np, leading pole, dimension-shift normalization | recomputed (extra) |
| `\nmNfourPfiveDimShiftReversed` | -2432 | coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np | coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np with b_8a^- = -C_A (control) | recomputed (extra) |
| `\nmNfourSpinMax` | 8 | zeta values, if any, in the body | largest spin at which the moments of Fleury-Pereira 1910.09428 were compared with 2103.16420 (all agree) | recomputed |
| `\nmNfourAlgebras` | 17 | zeta values, if any, in the body | distinct simple Lie algebras in the N=4 check (18 color sets; SO(5) and Sp(4) computed separately agree) | recomputed |
| `\nmGluonSystemJ` | -1 | zeta values, if any, in the body | t-channel angular momentum j = -1 + omega of the double-log gluon-exchange system of Ref. [Fippel:1991at] | recomputed |
| `\nmNfourStwoB` | -24 z2 CA b | carries zeta_2 in the body | S_2 in N=4 with b_8a^- = b kept free (kappa = +1, c_+ = l_+) | recomputed |
| `\nmNfourSthreeB` | 48 z2 CA(CA^2 - b^2) | carries zeta_2 in the body | S_3 in N=4 with b_8a^- = b free | recomputed |
| `\nmNfourSfourB` | z2[3072Y -192 CA(CA-b)^2(CA+b)] | carries zeta_2 in the body | S_4 in N=4 with b_8a^- = b free; Y = dAA/N_A - C_A^4/24 | recomputed |
| `\nmNfourSfiveB` | -z2[(51200 CA -12288 b)Y +192 CA(CA-b)^2(CA+b)(5 b -7 CA)] | carries zeta_2 in the body | S_5 in N=4 with b_8a^- = b free | recomputed |
| `\nmNfourSfiveCoefReversed` | -63488 | coefficient of zeta_2 C_A Y in S_5 with b_8a^- = -C_A | coefficient of zeta_2 C_A Y in S_5 with b_8a^- = -C_A (the planar part vanishes) | recomputed |
| `\nmNfourPfivePoleReversed` | 38912 | coefficient of zeta_2 C_A Y a^5/omega^7 in P with b_8a^- = -C_A | coefficient of zeta_2 C_A Y a^5/omega^7 in P with b_8a^- = -C_A (non-planar five-loop pole) | recomputed |
| `\nmNfourPfivePoleSUNReversed` | 58368 | coefficient of zeta_2 g^10/(N_c^2 omega^7) in P in SU(N_c) with b_8a^- = -C_A | coefficient of zeta_2 g^10/(N_c^2 omega^7) in P in SU(N_c) with b_8a^- = -C_A | recomputed |
| `\nmNfourPlanarPfive` | 30720 | coefficient of zeta_2 C_A^5 a^5/omega^7 in P | coefficient of zeta_2 C_A^5 a^5/omega^7 in P (planar five-loop pole, b_8a^- = +C_A; from S_2 only) | recomputed |
| `\nmNfourStwoM` | (96m -24 kappa) z2 CA^2 | carries zeta_2 in the body | S_2 in N=4 with m = c_+ - l_+ and kappa (W = 2) | recomputed |
| `\nmNfourSthreeM` | [48(1 - kappa) + 768m] z2 CA^3 | carries zeta_2 in the body | S_3 in N=4 with m = c_+ - l_+ and kappa (W = 2) | recomputed |
| `\nmNfourSfourM` | 7680m z2 CA^4 + 3072 z2 Y | carries zeta_2 in the body | S_4 in N=4 with m = c_+ - l_+ (W = 2; no kappa) | recomputed |
| `\nmNfourShiftCatalan` | 6m z2 Cat_{n-1}(4CA)^n | zeta values, if any, in the body | shift of S_n by m = c_+ - l_+ in N=4 (checked for n = 2..5) | recomputed |
| `\nmNfourSthreeW` | 12W(2 - W kappa + 8W^2 m) z2 CA^3 | carries zeta_2 in the body | S_3 in N=4 with a common Born scale W, kappa and m | recomputed |
| `\nmNfourSfourW` | 384W(W+2) z2 Y | carries zeta_2 in the body | non-planar part of S_4 in N=4 with a common Born scale W (for every kappa and m) | recomputed |
| `\nmNfourBornScale` | 2 | zeta values, if any, in the body | common factor W + W' of the N=4 Born weights in the sector tau = eps_R, fixed by the singlet pole 4aC_A/omega (b_1 = 2C_A); the common Born scale W of nmNfourSthreeW and nmNfourSfourW | recomputed |
| `\nmKonishiDelta` | 12 g^2 -48 g^4 | zeta values, if any, in the body | Delta - Delta_0 of the Konishi operator (spin 2) at one and two loops, g^2 = lambda/(16 pi^2) | recomputed |
| `\nmKonishiP` | -6 g^2 +24 g^4 | zeta values, if any, in the body | P of the Konishi operator at one and two loops | recomputed |
| `\nmNfourMomentsSpin` | 18 | zeta values, if any, in the body | highest spin of the moments behind the all-spin reconstruction of 2103.16420 | recomputed |
| `\nmNfourCheckSpin` | 20 | zeta values, if any, in the body | spin of the moment computed later and found to agree with the reconstruction (2409.09463) | recomputed |
| `\nmNfourRecEqs` | 22 | zeta values, if any, in the body | equations of that reconstruction | recomputed |
| `\nmNfourRecUnknowns` | 64 | zeta values, if any, in the body | unknowns of that reconstruction | recomputed |
| `\nmHalfBornRatio` | 1/2 | zeta values, if any, in the body | ratio b_8a^-/b_1 of the antisymmetric-adjoint and singlet Born weights (N=4; the same in the gluon system of Ref. [Fippel:1991at]) | recomputed |
| `\nmNfourColorShiftFour` | 7680 | coefficient of x zeta_2 Y in delta S_4 (N=4) | coefficient of x zeta_2 Y in delta S_4 of N=4 for c_+ - l_+ = x Y/C_A^4, Y = d_Ad_A/N_A - C_A^4/24 | recomputed |
| `\nmNfourColorShiftThreeSUN` | 1152 | coefficient of x zeta_2 N_c in delta S_3 (N=4, SU(N_c)) | coefficient of x zeta_2 N_c in delta S_3 of N=4 in SU(N_c) for the same difference | recomputed |
| `\nmNfourRecMoments` | 8 | zeta values, if any, in the body | moments among the conditions of the reconstruction (j = 4..18) | recomputed |
| `\nmNfourRecLargeM` | 6 | zeta values, if any, in the body | cancellations of powers of ln M at large spin among the conditions | recomputed |
| `\nmNfourRecCusp` | 2 | zeta values, if any, in the body | coefficients of the non-planar cusp anomalous dimension among the conditions | recomputed |
| `\nmNfourRecBfkl` | 5 | zeta values, if any, in the body | conditions at M = -1 + omega (no poles omega^-7..omega^-3) | recomputed |
| `\nmNfourRecDL` | 1 | zeta values, if any, in the body | conditions at M = -2 + omega (no omega^-7 pole) | recomputed |
| `\nmNfourCondRank` | 21 | zeta values, if any, in the body | rank of the conditions on the coefficients of the rational part | recomputed |
| `\nmNfourNullDim` | 43 | zeta values, if any, in the body | dimension of their null space | recomputed |
| `\nmNfourCondRankJtwenty` | 22 | zeta values, if any, in the body | rank with the moment at j = 20 added | recomputed |
| `\nmNfourNullDimJtwenty` | 42 | zeta values, if any, in the body | dimension of the null space with the moment at j = 20 | recomputed |
| `\nmNfourNullShiftJtwenty` | 39 | zeta values, if any, in the body | reduced integer basis vectors of that null space that shift the omega^-5 coefficient | recomputed |
| `\nmNfourNullShift` | 35 | zeta values, if any, in the body | the same without the moment at j = 20 | recomputed |
| `\nmKonishiSlopeMlow` | 2 | zeta values, if any, in the body | lowest spin M of the moment slopes | recomputed |
| `\nmKonishiSlopeMhigh` | 8 | zeta values, if any, in the body | highest spin M of the moment slopes | recomputed |
| `\nmKonishiSpinM` | 2 | zeta values, if any, in the body | spin M = j - 2 of the Konishi operator (j from eq. (9) of arXiv:2103.16420) | recomputed |
| `\nmNfourMomentsSpinLow` | 4 | zeta values, if any, in the body | lowest spin j of the moments behind the all-spin reconstruction of arXiv:2103.16420 | recomputed |
| `\nmNfourHomMspin` | 18 | zeta values, if any, in the body | M = j - 2 of the moment at j = 20 (where eq. (49) first differs from zero) | recomputed |
| `\nmNfourFamilyCoef` | 192(1 + 2 t) | coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np for the rational part 4(eq. (42) + t eq. (49)) of arXiv:2103.16420 | coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np for the rational part 4(eq. (42) + t eq. (49)) of arXiv:2103.16420: the published value at t = 0, its sign reversed at t = -1 | recomputed |
| `\nmNfourHomPole` | 96 | coefficient of zeta_2/omega^5 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)) | coefficient of zeta_2/omega^5 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)): per unit coefficient of eq. (49) | recomputed |
| `\nmNfourHomPoleFour` | -168 | coefficient of zeta_2/omega^4 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)) | coefficient of zeta_2/omega^4 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)): per unit coefficient | recomputed |
| `\nmNfourPublishedPoleUnits` | 48 | coefficient of zeta_2/omega^5 in eq. (42) of arXiv:2103.16420 (the published rational part) | coefficient of zeta_2/omega^5 in eq. (42) of arXiv:2103.16420 (the published rational part): four times it gives the target | recomputed |
| `\nmNfourTargetFlipped` | -192 | coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np after adding eq. (49) once | coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np after adding eq. (49) once: the sign of the target reversed | recomputed |
| `\nmNfourHomJtwenty` | 3.386378e-09 | zeta values, if any, in the body | value of eq. (49) of arXiv:2103.16420 at M = 18 (j = 20) | recomputed |
| `\nmNfourHomLargeM` | -1.267586e-05 | zeta values, if any, in the body | large-M limit of eq. (49) | recomputed |
| `\nmNfourHomBound` | 5.070342e-05 | zeta values, if any, in the body | bound on the change of the moments of eq. (9) of arXiv:2103.16420 per unit multiple of eq. (49) (four times the large-M limit, rounded up) | recomputed |
| `\nmKonishiNpPrinted` | -360 z5 48/N^2 | zeta values, if any, in the body | non-planar four-loop Konishi value printed in eq. (9) of arXiv:2103.16420 (coefficient of g^8) | recomputed |
| `\nmKonishiNpShift` | -17280 z5 | zeta values, if any, in the body | the same number, printed in eq. (48) of arXiv:1910.09428 as a shift of the scaling dimension (coefficient of the four-loop 1/N_c^2 term) | recomputed |
| `\nmKonishiNpP` | 8640 z5 | zeta values, if any, in the body | the Konishi term in the normalization of P (coefficient of g^8/N_c^2; printed = nmNfourNormFactor x P) | recomputed |
| `\nmCuspPrintedLnM` | (-24 z3^2 -62 z6) 48/N^2 | zeta values, if any, in the body | coefficient of ln M in eq. (43) of arXiv:2103.16420 (coefficient of g^8) | recomputed |
| `\nmCuspTwoGammaNp` | -(1152 z3^2 + 2976 z6)/N^2 | zeta values, if any, in the body | 2 Gamma_np at four loops (coefficient of g^8), equal to the printed ln M coefficient | recomputed |
| `\nmCuspMinusGammaNp` | (576 z3^2 + 1488 z6)/N^2 | zeta values, if any, in the body | -Gamma_np (coefficient of g^8), the ln M coefficient in the normalization of P | recomputed |
| `\nmKonishiSlopeLow` | 0.781431 | zeta values, if any, in the body | slope in ln M of the moments of eq. (48) of arXiv:1910.09428 between successive even M, in units of 2 Gamma_np (smallest over M = 2..8; R6: the moments of 1910.09428 only) | recomputed |
| `\nmKonishiSlopeHigh` | 0.810815 | zeta values, if any, in the body | slope in ln M of the moments of eq. (48) of arXiv:1910.09428 between successive even M, in units of 2 Gamma_np (largest over M = 2..8; R6: the moments of 1910.09428 only) | recomputed |
| `\nmNfourBornShiftThree` | 9*d27 + 6*d8s - 12*d8a | zeta values, if any, in the body | combination of the shifts of the SU(3) Born weights to which tilde S_3 is proportional at linear order (factor 72 zeta_2) | recomputed |
| `\nmNfourBornShiftFour` | (-15552 d27 + 2592 d8s) z2 | zeta values, if any, in the body | linear shift of tilde S_4 by the SU(3) Born weights (the 10+10bar weight and b_8a^- do not enter linearly; carries zeta_2) | recomputed |
| `\nmNfourMapRank` | 2 | zeta values, if any, in the body | N=4: rank of the shifts of (S_3, S_4 C_A^4, S_4 Y) by map terms of the c_+ and y types | recomputed |
| `\nmNfourMapTestsLeft` | 1 | zeta values, if any, in the body | N=4: components left as tests by these map terms (the coefficient of d_Ad_A/N_A) | recomputed |

## Claim 7

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSthreeVec` | (60, -192, 144) basis (CF CA^2, CF^2 CA, CF^3), units zeta2 | zeta_2 coefficients of S_n | components of S_3 | recomputed |
| `\nmSfourVec` | (-912, 3120, -3264, 960, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2 | zeta_2 coefficients of S_n | components of S_4 | recomputed |
| `\nmLambdaVec` | (1, 1, 2, 2, 2) | no zeta_2 (Born weights lambda_k) | Born weights lambda_k, k = 0..4: residue of P^(0) at N = -k over that at N = 0 | recomputed |
| `\nmXkKmax` | 4 | zeta values, if any, in the body | largest power x^k studied | recomputed |
| `\nmXkComponents` | 8 | zeta values, if any, in the body | color components compared per k (three at three loops, five at four) | recomputed |
| `\nmXkComponentsThree` | 3 | zeta values, if any, in the body | color components at three loops | recomputed |
| `\nmXkComponentsFour` | 5 | zeta values, if any, in the body | color components at four loops | recomputed |
| `\nmXkUncovQuarticFormula` | -16 lam_k(lam_k - 2) | coefficient(s) of zeta_2 x^k ln^4 x | dFA coefficient of zeta_2 x^k ln^4 x in the uncovered pairings from the equations (-V_4/24 with V_4 quartic 384 lam(lam-2)) | recomputed |
| `\nmXkCovQuarticFormula` | -16 lam_k(lam_k + 2) | coefficient(s) of zeta_2 x^k ln^4 x | the same in the covered pairings | recomputed |
| `\nmXkVfourQuarticUnc` | 384 lam(lam - 2) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | quartic coefficient of V_4, uncovered pairing, as a polynomial in lambda | recomputed |
| `\nmXkVfourQuarticCov` | 384 lam(lam + 2) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | quartic coefficient of V_4, covered pairing | recomputed |
| `\nmXkUncovQuarticLow` | 16 | coefficient(s) of zeta_2 x^k ln^4 x, k = 0, 1 | uncovered quartic at k = 0, 1 (data = equations) | recomputed |
| `\nmXkUncovQuarticHigh` | 0 | coefficient(s) of zeta_2 x^k ln^4 x, k = 2, 3, 4 | uncovered quartic at k = 2, 3, 4 (data = equations) | recomputed |
| `\nmXkVthreeCovLamTwo` | (96, -288, 192) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the equations, lambda = 2, cov pairing | recomputed |
| `\nmXkVfourCovLamTwo` | (-2240, 7872, -8832, 3072, 3072) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the equations, lambda = 2, cov pairing | recomputed |
| `\nmXkVthreeUncLamOne` | (84, -256, 176) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the equations, lambda = 1, unc pairing | recomputed |
| `\nmXkVfourUncLamOne` | (112, -496, 832, -448, -384) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the equations, lambda = 1, unc pairing | recomputed |
| `\nmXkVthreeUncLamTwo` | (160, -480, 320) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the equations, lambda = 2, unc pairing | recomputed |
| `\nmXkVfourUncLamTwo` | (-448, 1856, -2432, 1024, 0) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the equations, lambda = 2, unc pairing | recomputed |
| `\nmXkDataVthreePlusXtwo` | (96, -288, 192) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the data, P^+ at x^2 | recomputed |
| `\nmXkDataVfourPlusXtwo` | (-2240, 7872, -8832, 3072, 3072) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the data, P^+ at x^2 | recomputed |
| `\nmXkLnFourPlusXtwo` | (280/3, -360, 464, -1024/3, -128) | coefficient(s) of zeta_2 x^2 ln^4 x | zeta_2 x^2 ln^4 x of P^(3)+ | recomputed |
| `\nmXkDataVthreeMinusXzero` | (-28, 96, -80) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the data, P^- at x^0 | recomputed |
| `\nmXkDataVfourMinusXzero` | (720, -2992, 4032, -1728, -384) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the data, P^- at x^0 | recomputed |
| `\nmXkLnFourMinusXzero` | (-30, 132, -656/3, 376/3, 16) | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 x^0 ln^4 x of P^(3)- | recomputed |
| `\nmXkDataVthreeMinusXtwo` | (-96, 288, -192) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the data, P^- at x^2 | recomputed |
| `\nmXkDataVfourMinusXtwo` | (1472, -6464, 9088, -4096, 0) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the data, P^- at x^2 | recomputed |
| `\nmXkLnFourMinusXtwo` | (-184/3, 904/3, -624, 384, 0) | coefficient(s) of zeta_2 x^2 ln^4 x | zeta_2 x^2 ln^4 x of P^(3)- | recomputed |
| `\nmSfiveLamTwoGen` | z2(182656/3*CF CA^4 - 225152*CF^2 CA^3 + 301056*CF^3 CA^2 - 168960*CF^4 CA + 33792*CF^5 - 190464*CA dFA + 141312*CF dFA + 10240*CF dAA) | carries zeta_2 in the body | S_5 at lambda = 2 (x^2) in general color | recomputed |
| `\nmXkSecondKmax` | 5 | zeta values, if any, in the body | the second expansion (another computer-algebra system) agrees in every coefficient of x^k ln^m x for k up to this | recomputed |
| `\nmQuarticSumPlus` | 80 + 16 x + (-128 + 0 x)/(1 - x^2) | coefficient(s) of zeta_2 x^k ln^4 x, summed over k | coefficient of zeta_2 dFA/N_R x^k ln^4 x of P^(3)+ summed over k with x^k | recomputed |
| `\nmQuarticSumMinus` | 16 + 80 x + (0 + -128 x)/(1 - x^2) | coefficient(s) of zeta_2 x^k ln^4 x, summed over k | coefficient of zeta_2 dFA/N_R x^k ln^4 x of P^(3)- summed over k with x^k | recomputed |
| `\nmXkCovQuarticHigh` | -128 | coefficient(s) of zeta_2 x^k ln^4 x, k >= 2 | coefficient of zeta_2 dFA/N_R x^k ln^4 x of P^(3) in the covered pairings (P^+ at even k, P^- at odd k) at every k >= 2 | recomputed |
| `\nmXkEquationKmax` | 10 | zeta values, if any, in the body | the equations under H were solved for k up to this (dependence on k only through lambda_k and the parity of k) | recomputed |
| `\nmPzeroConstKzero` | 1 CF | zeta values, if any, in the body | constant term of P^(0)(N) at N = -0 + omega (residue 2 C_F) | recomputed |
| `\nmPzeroConstKone` | 1 CF | zeta values, if any, in the body | constant term of P^(0)(N) at N = -1 + omega (residue 2 C_F) | recomputed |
| `\nmPzeroConstKtwo` | 0 CF | zeta values, if any, in the body | constant term of P^(0)(N) at N = -2 + omega (residue 4 C_F) | recomputed |
| `\nmPzeroConstKthree` | -8/3 CF | zeta values, if any, in the body | constant term of P^(0)(N) at N = -3 + omega (residue 4 C_F) | recomputed |
| `\nmPzeroConstKfour` | -25/6 CF | zeta values, if any, in the body | constant term of P^(0)(N) at N = -4 + omega (residue 4 C_F) | recomputed |
| `\nmPzeroConstKfive` | -157/30 CF | zeta values, if any, in the body | constant term of P^(0)(N) at N = -5 + omega (residue 4 C_F) | recomputed |
| `\nmPzeroConstKsix` | -91/15 CF | zeta values, if any, in the body | constant term of P^(0)(N) at N = -6 + omega (residue 4 C_F) | recomputed |

## Limitations

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPoneZetaData` | -8 z2 CF^2 | zeta values, if any, in the body | zeta_2/N term of P^(1)+ at x^0 (carries zeta_2) | recomputed |
| `\nmPoneSigDiffData` | 8K(N^-3 - N^-2 + (2 - z2)N^-1) | zeta values, if any, in the body | x^0 part of MVV (4.7) with p_qq(-x) -> 1, H_{-1,0} -> 0, H_{0,0} -> ln^2 x/2, Mellin ln^k x -> (-1)^k k!/N^{k+1} | recomputed |
| `\nmKdef` | CF(CA-2CF) | zeta values, if any, in the body | K, the color factor of the signature difference | recomputed |
| `\nmRatMissing` | 16K/N | zeta values, if any, in the body | rational N^-1 term of MVV (4.7) at x^0 (8K x 2) | recomputed |
| `\nmPonePlusZetaOwn` | -12 z2 CF(CA-2CF) | zeta values, if any, in the body | zeta_2/N term of P^(1)+ from the equations (carries zeta_2) | recomputed |
| `\nmPoneMinusZetaOwn` | -4 z2 CF(CA-2CF) | zeta values, if any, in the body | zeta_2/N term of P^(1)- from the equations (carries zeta_2) | recomputed |
| `\nmPoneSigDiffOwn` | 8K(N^-3 + z2 N^-1) | zeta values, if any, in the body | P^(1)- - P^(1)+ from the equations (no N^-2, no rational N^-1) | recomputed |
| `\nmRatLeft` | 8K/N | zeta values, if any, in the body | rational term left after adding the one-loop adjoint regular term b_A[-2 + (2 - 4 z2)N] in both signatures | recomputed |
| `\nmRegularAdjTerm` | b_A[2/N - 2 + (2 - 4 z2)N] | zeta values, if any, in the body | the fitted one-loop adjoint term b_A M[2p_qq](N) (octet projection of the one-gluon kernel), expanded about N = 0 | recomputed |
| `\nmRegularAdjPart` | b_A[-2 + (2 - 4 z2)N] | zeta values, if any, in the body | regular part of nmRegularAdjTerm (the Born pole 2b_A/N removed), the term added in both signatures for nmRatLeft | recomputed |
| `\nmPminusOwnVec` | (-14/3, 4, 44/3, -40/3, 16) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 x^0 ln^4 x of the equations' own F_1^- at a^4 | recomputed |
| `\nmPthreeMinusLnFour` | (-30, 132, -656/3, 376/3, 16) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 x^0 ln^4 x of P^(3)- in the GvMSY file | recomputed |
| `\nmXkVthreeCovLamTwo` | (96, -288, 192) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the equations, lambda = 2, cov pairing | recomputed |
| `\nmXkVfourCovLamTwo` | (-2240, 7872, -8832, 3072, 3072) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the equations, lambda = 2, cov pairing | recomputed |
| `\nmXkVthreeUncLamOne` | (84, -256, 176) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the equations, lambda = 1, unc pairing | recomputed |
| `\nmXkVfourUncLamOne` | (112, -496, 832, -448, -384) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the equations, lambda = 1, unc pairing | recomputed |
| `\nmXkVthreeUncLamTwo` | (160, -480, 320) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the equations, lambda = 2, unc pairing | recomputed |
| `\nmXkVfourUncLamTwo` | (-448, 1856, -2432, 1024, 0) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the equations, lambda = 2, unc pairing | recomputed |
| `\nmXkDataVthreePlusXtwo` | (96, -288, 192) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the data, P^+ at x^2 | recomputed |
| `\nmXkDataVfourPlusXtwo` | (-2240, 7872, -8832, 3072, 3072) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the data, P^+ at x^2 | recomputed |
| `\nmXkDataVthreeMinusXzero` | (-28, 96, -80) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the data, P^- at x^0 | recomputed |
| `\nmXkDataVfourMinusXzero` | (720, -2992, 4032, -1728, -384) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the data, P^- at x^0 | recomputed |
| `\nmXkDataVthreeMinusXtwo` | (-96, 288, -192) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3 of the data, P^- at x^2 | recomputed |
| `\nmXkDataVfourMinusXtwo` | (1472, -6464, 9088, -4096, 0) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4 of the data, P^- at x^2 | recomputed |
| `\nmXkMismatchVthreeLamOne` | -16 CF (CA - 2*CF) (7*CA - 8*CF) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | data minus equations, V_3, uncovered pairing, lambda = 1 | recomputed |
| `\nmXkMismatchVfourLamOne` | 32 CF (CA - 2*CF) (19*CA^2 - 40*CA CF + 20*CF^2) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | data minus equations, V_4, uncovered pairing, lambda = 1 | recomputed |
| `\nmXkMismatchVthreeLamTwo` | -256 CF (CA - CF) (CA - 2*CF) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | data minus equations, V_3, uncovered pairing, lambda = 2 | recomputed |
| `\nmXkMismatchVfourLamTwo` | 640 CF (CA - CF) (CA - 2*CF) (3*CA - 4*CF) | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | data minus equations, V_4, uncovered pairing, lambda = 2 | recomputed |
| `\nmNfourStwoOwn` | -24 z2 g^4 | carries zeta_2 in the body | the equations' own S_2 in N=4 (SU(N_c), g^2 = aN_c) | recomputed |
| `\nmNfourStwoData` | -16 z2 g^4 | carries zeta_2 in the body | S_2 of N=4: coefficient of g^4 omega^0 in P(P - omega) from the planar one- and two-loop anomalous dimension at M = -2 + omega, eqs. (dg2.4), (dg2.5) at r = 0 of Kotikov-Lipatov hep-ph/0208220 | recomputed |
| `\nmNLLtermCoef` | 2*CA + 6*CF | zeta values, if any, in the body | coefficient c of the fitted term a c F_A^+ in the adjoint positive-signature equation, selected by the NLL pole of P^- at three loops in every representation and fitted as x C_A + y C_F; it reproduces the four-loop NLL pole with every n_f power | recomputed |
| `\nmNLLbaseEone` | CF | zeta values, if any, in the body | e_1 of the baseline Born term 2ab_R + a e_R omega: the constant term of P^(0) at N = 0 | recomputed |
| `\nmNLLbaseER` | -2 b_R | zeta values, if any, in the body | e_R of the baseline in the non-singlet channels: b_R times the constant term of M[2p_qq](N) at N = 0 | recomputed |
| `\nmNLLrunning` | -beta0 a F | zeta values, if any, in the body | running-coupling term of the baseline in every channel, with its coefficient selected by the n_f part of the NLL pole of P^- at three loops | recomputed |
| `\nmNfourMtwelve` | 1/12 | zeta values, if any, in the body | value of m = c_+ - l_+ at which S_2 would equal the planar two-loop value (kappa = +1) | recomputed |
| `\nmNfourSthreeAtMtwelve` | 64 z2 g^6 | carries zeta_2 in the body | S_3 in SU(N_c) at that m (g^2 = a N_c), against the planar three-loop zero | recomputed |
| `\nmRunningPiSqCoef` | -24 | coefficient of zeta_2 C_F beta_0^2 a^4/(N omega^3) | coefficient of zeta_2 C_F beta_0^2 a^4/(N omega^3) of the running-coupling pi^2 term of eq. (31) of Ref. [Ermolaev:2000sg] (N^4LL) | recomputed |
| `\nmPonePlusZetaGen` | -12 z2 CF(CA-2CF) + 24(c_+ + l_+ + 2 beta_e) z2 CF^2 + 2 z2 CF(d + v) | zeta values, if any, in the body | zeta_2/N term of P^(1)+ with the constants (c_+, l_+, beta_e numbers; d, v order-a, degree one in colour); e and k_P do not enter | recomputed |
| `\nmPonePlusNormCplus` | 48 z2 c_+ CF^2 | zeta values, if any, in the body | the constant part of the zeta_2/N term of P^(1)+ under the normalization condition (c_+ = l_+) with beta_e = 0 | recomputed |
| `\nmPonePlusCACFdv` | 2 z2 CF CA (d_A + v_A) | zeta values, if any, in the body | C_F C_A part of the zeta_2/N term of P^(1)+ from the order-a constants d, v (d = d_A C_A + d_F C_F) | recomputed |
| `\nmStwoConstGen` | 12 z2 CF(CA-2CF) + 24(c_+ - l_+) z2 CF^2 + (4e - 2d - 2v) z2 CF | carries zeta_2 in the body | S_2 with the constants (it does not depend on c_+ + l_+ or beta_e) | recomputed |
| `\nmSigDiffEllForm` | 24(l_- - l_+ - c_+) z2 CF^2 | zeta values, if any, in the body | the constants l_-, l_+, c_+ in the zeta_2/N term of P^(1)- - P^(1)+ (P^- = F_1^-, no map term c_-) | recomputed |
| `\nmSigDiffCminus` | z2 c_-(48 CF CA - 72 CF^2) | zeta values, if any, in the body | a map term c_- pi^2 omega^2 of P^- in the zeta_2/N term of P^(1)- - P^(1)+ | recomputed |
| `\nmNormMatchSecond` | 2/3 - CA/(2CF) | zeta values, if any, in the body | c_+ - l_+ that would reproduce S_2 = -8 zeta_2 C_F^2 in QCD | recomputed |
| `\nmNormMatchSecondDThree` | -2816/27 z2 | zeta values, if any, in the body | the shift of S_3 by that difference in SU(3) (against S_3 = 112/3 zeta_2) | recomputed |
| `\nmNormMatchSecondDFour` | -56320/81 z2 | zeta values, if any, in the body | the shift of S_4 by that difference in SU(3) | recomputed |
| `\nmNormMatchSecondPlanar` | -4 N^3 | zeta values, if any, in the body | planar (leading N_c) part of delta S_3/zeta_2 for that difference | recomputed |
| `\nmOpenThreeDVsum` | 6 | zeta values, if any, in the body | d_A + v_A fixed by S_1, S_3 and the one- and two-loop amplitude zeta_2 constants (order-a^0 constants without colour factor) | recomputed |
| `\nmOpenThreeCACFform` | -12 + 2(d_A + v_A) | zeta values, if any, in the body | the C_F C_A coefficient of the zeta_2/N term of P^(1)+ (in units zeta_2 C_F C_A) in that class | recomputed |
| `\nmVthreeEqSUthree` | \nmfrac{1616}{27} | as stated by P03 (provenance) | equation side, SU(3) | recomputed |
| `\nmVfourEqSUthree` | -\nmfrac{29440}{81} | as stated by P03 (provenance) | equation side, SU(3) | recomputed |
| `\nmMismatchVthreeVec` | (-112,\,352,\,-256) | as stated by P03 (provenance) | vector form of the mismatch | recomputed |
| `\nmMismatchVfourVec` | (608,\,-2496,\,3200,\,-1280,\,0) | as stated by P03 (provenance) | vector form; last entry is the quartic component | recomputed |
| `\nmMismatchVthreeSUthree` | -\nmfrac{1984}{27} | as stated by P03 (provenance) | SU(3) | recomputed |
| `\nmMismatchVfourSUthree` | \nmfrac{53632}{81} | as stated by P03 (provenance) | SU(3) | recomputed |
| `\nmMismatchVthreeSUN` | -\frac{8(N_c^2-1)(3N_c^2+4)}{N_c^3} | as stated by P03 (provenance) | SU(N) form of the mismatch (from the general-color polynomial) | recomputed |
| `\nmMismatchVfourSUN` | \frac{16(N_c^2-1)(4N_c^4+10N_c^2+5)}{N_c^4} | as stated by P03 (provenance) | SU(N) form | recomputed |
| `\nmMinRepairCoefs` | 5 | as stated by P03 (provenance) | no subset of 1 to 4 of the ten directions (five placements x {C_A, C_F}) closes both orders; also with the cot variation u added | recomputed |
| `\nmFiveCoefSubsets` | 24 | as stated by P03 (provenance) | ten directions; rank 6 with and without the target | recomputed |
| `\nmFiveCoefSubsetsWithU` | 70 | as stated by P03 (provenance) | eleven directions (with u) | recomputed |
| `\nmPlaceSigDV` | \delta V_3^-=-8C_F(C_A-2C_F)\,k_S,\ \delta V_4^-=8C_F(C_A-2C_F)(3C_A-2C_F)\,k_S | as stated by P03 (provenance) | signature-changing coupling, singlet row, negative signature; k_S = zeta_2 x (degree-one color factor) | recomputed |
| `\nmPlaceBornDV` | \delta V_3^-=-8C_F(C_A-2C_F)\,k_B,\ \delta V_4^-=32C_F(C_A-C_F)(C_A-2C_F)\,k_B | as stated by P03 (provenance) | Born term, positive-signature adjoint | recomputed |
| `\nmPlaceEikDV` | \delta V_3^-=0,\ \delta V_4^-=16C_FC_A(C_A-2C_F)\,k_E | as stated by P03 (provenance) | Sudakov (eikonal) term, positive-signature adjoint | recomputed |
| `\nmPlacePairAdjDV` | \delta V_3^-=0,\ \delta V_4^-=8C_F(C_A-2C_F)^2\,k_{P}^{A+} | as stated by P03 (provenance) | quark-pair term, positive-signature adjoint | recomputed |
| `\nmPlacePairSingDV` | \delta V_3^-=-4C_F^2\,k_{P}^{1-},\ \delta V_4^-=-16C_F^2(2C_A-3C_F)\,k_{P}^{1-} | as stated by P03 (provenance) | quark-pair term, negative-signature singlet | recomputed |
| `\nmSoftTwoLoopFactor` | \big(\nmfrac{67}{18}-\zeta_2\big)C_A-\nmfrac{5}{9}\,n_f | as stated by P03 (provenance) | coefficient of 1/(1-x): 4C_F in P^(0), 8C_F K_2 in P^(1)+ (MVV eqs. (4.5), (4.6)); engine 2 uses K2 = (67/18 - z) C_A - 5/9 n_f in the solver | recomputed |
| `\nmSoftFactorCoef` | 2 | as stated by P03 (provenance) | A_2/A_1 = 2K_2 (the C_F^2 bracket vanishes at x = 1); a = alpha_s/(4 pi); engine 2 takes the limit x -> 1 of (1-x) P^(1)+ written with PolyLog | recomputed |
| `\nmSoftFactorDVthree` | 8c\,C_FC_A(C_A-2C_F) | as stated by P03 (provenance) | factor on the whole soft-gluon operator (Sudakov and signature-changing terms, every equation); exactly linear in c | recomputed |
| `\nmSoftFactorDVfour` | -8c\,C_FC_A(C_A-2C_F)(5C_A-2C_F) | as stated by P03 (provenance) | split: signature-changing part -8cC_FC_A(C_A-2C_F)(3C_A-2C_F), Sudakov part -16cC_FC_A^2(C_A-2C_F); no quartic invariant | recomputed |
| `\nmSoftFactorDVthreeSUthree` | \nmfrac{64}{3} | as stated by P03 (provenance) | c = 2, SU(3); against the needed -1984/27 | recomputed |
| `\nmSoftFactorDVfourSUthree` | -\nmfrac{2368}{9} | as stated by P03 (provenance) | c = 2, SU(3); against the needed +53632/81 | recomputed |
| `\nmSoftFactorDVthreeSUN` | \frac{8(N_c^2-1)}{N_c} | as stated by P03 (provenance) | c = 2, SU(N); opposite sign to the mismatch in every SU(N) | recomputed |
| `\nmSoftFactorDVfourSUN` | -\frac{8(N_c^2-1)(4N_c^2+1)}{N_c^2} | as stated by P03 (provenance) | c = 2, SU(N) | recomputed |
| `\nmJointC` | 10 | as stated by P03 (provenance) | unique three-loop solution with the cot variation; five times the value c = 2 | recomputed |
| `\nmJointU` | 16 | as stated by P03 (provenance) | convention psi^- = 2/w - (1+u) zeta_2 w, so the zeta_2 coefficient of pi cot(pi w/2) goes from -1 to -17; HOSTILE writes (-1+u), where the same solution is u = -16 | recomputed |
| `\nmJointCotCoef` | -17 | as stated by P03 (provenance) | the zeta_2 coefficient of pi cot(pi w/2) that the joint solution needs, against -1 from the signature factor | recomputed |
| `\nmJointDVfourSUthree` | \nmfrac{165824}{81} | as stated by P03 (provenance) | four-loop change produced by (c, u) = (10, 16), to set against the needed +53632/81 | recomputed |
| `\nmJointResidualVfourSUthree` | -\nmfrac{112192}{81} | as stated by P03 (provenance) | "needed minus change; the S10-02 (c) wording ""(-112192/81 against +53632/81)"" set a residual against a needed change in an earlier draft. The present paper does not use this macro" | recomputed |
| `\nmJointDVfourGen` | 16C_F(C_A-2C_F)(71C_A^2-102C_AC_F+32C_F^2) | as stated by P03 (provenance) | general color; V_4^- of the equations with (c, u) = (10, 16) is (1248, -4400, 4608, -1472, -384), end to end in both engines | recomputed |
| `\nmThreeLoopRepairFactor` | \zeta_2(14C_A-16C_F) | as stated by P03 (provenance) | k_S + k_B needed at three loops when no singlet pair correction is present; in general only the C_A coefficient 14 is forced (the C_F part trades against k_P^{1-} = zeta_2[-2(16+beta)C_A + 4(16+beta)C_F]) | recomputed |
| `\nmAdjRepairBorn` | \zeta_2(14C_A-16C_F) | as stated by P03 (provenance) | end to end: V_3^-, V_4^- equal the data in 13 (engine 1) and 8 (engine 2) groups; S_3..S_5 and the LL, NLL of P^+- unchanged; distinct from \nmThreeLoopRepairFactor although the value is the same | recomputed |
| `\nmAdjRepairEikonal` | 2\zeta_2C_A | as stated by P03 (provenance) | Sudakov (eikonal) factor; within the positive-adjoint placements the solution has one free parameter (x2 = 10 - x4/2, x3 = x4 - 16 in the C_A, C_F split of k_E, k_P^{A+}), so this repair is one member of a family | recomputed |
| `\nmAdjRepairPair` | \zeta_2(16C_A-8C_F) | as stated by P03 (provenance) | quark-pair factor | recomputed |
| `\nmAdjRepairFamily` | k_B=\zeta_2(14C_A-16C_F),\ k_E=\zeta_2\big[(10-\tfrac{t}{2})C_A+(t-16)C_F\big],\ k_P^{A+}=\zeta_2(tC_A-8C_F) | as stated by P03 (provenance) | the P^- data fix k_B and the C_F part of k_P^{A+}; one combination stays free. Five-coefficient members: t = 16 (the printed one, k_E = 2 zeta_2 C_A), t = 0, t = 20. Checked end to end at t = 0, 16, 20, 7, -3/2 in both engines | recomputed |
| `\nmMinRepairTerms` | 3 | as stated by P03 (provenance) | counted in terms (each with a free C_A and C_F coefficient) the minimum is three (8 such sets), not five; five is the minimum number of coefficients | recomputed |
| `\nmPairCorrShift` | \delta S_n=-k_P\,\mathrm{Cat}_{n-2}\,(2C_F)^{n-1}\quad(n\ge3) | as stated by P03 (provenance) | k_P: relative O(a) correction of the positive-signature singlet pair term (renamed from kappa); Cat_k the Catalan numbers (written Cat, as in \nmCatalanF, since C_k clashes with C_F, C_A); SU(3), k_P = zeta_2 C_F: -256/27, -4096/81, -81920/243 | recomputed |
| `\nmSthreeLambdaForm` | S_3=12\lambda\,C_F(C_A-2C_F)(5C_A-6C_F)-4C_F^2(xC_A+yC_F) | as stated by P03 (provenance) | with the data S_3 = (60, -192, 144): lambda = 1, x = y = 0 (both engines). Symbol clashes to resolve in the text: lambda with lambda_k of App. G, x with Bjorken x | recomputed |
| `\nmRepairSmax` | 6 | index | the repaired systems leave S_3 through S_{\nmRepairSmax} unchanged (the text may keep S_3 and S_4 only) | recomputed |
| `\nmRepairSigDiff` | 8K(N^-3 - N^-2 + (1 - z2)N^-1) | zeta values in body | P(1)- - P(1)+ of the equations with the regular part b_A[-2 + (2 - 4 z2)N] added to the adjoint Born term in both signatures | recomputed |
| `\nmPoneMinusZetaRepaired` | -20 z2 CF(CA-2CF) | zeta values in body | zeta_2/N term of P(1)- after the regular part (P(1)+ keeps -12 z2 K) | recomputed |
| `\nmTwoLoopZetaConst` | 4 z2 CF(3CA - 8CF) | zeta values in body | two-loop constant in the singlet Born term (F_1^(2) += c/omega) that absorbs the zeta_2/N mismatch of P(1)+ (-12 z2 K against -8 z2 CF^2); with the regular part and the rational remainder it matches the zeta_2/N terms of both signatures | recomputed |
| `\nmTwoLoopZetaConstReg` | 4 z2 CF(3CA - 4CF) | zeta values in body | the same constant when the one-loop regular terms C_F[1 + (2 - 4 z2)N] of P(0) are also put into the singlet Born term (= STEP4 residual; = a separate fit 2) | recomputed |
| `\nmTwoLoopRatConst` | 302/9 CF CA - 44/9 CF nf - 13 CF^2 | rational | rational two-loop constant of the positive-signature singlet Born term in the full two-loop matching (negative signature: + 8K); with -2C_F beta_0/omega^2 and \nmTwoLoopZetaConstReg it reproduces every N^-3, N^-2, N^-1 pole of P(1)+- | recomputed |
| `\nmConstSourceFirstS` | a^4 w^-2 | none | first term of S changed by a constant two-loop source in the singlet positive-signature equation (N^4LL); S_2 is shifted, no S_n with n >= 3 changes, S at a^3 not at all | recomputed |
| `\nmBornCorrFirstS` | a^n w^(5-2n) | none | first terms of S changed by a correction of relative order omega to the adjoint Born term, n >= 2 (N^3LL); nonzero whenever b_A != 0 | recomputed |
| `\nmConstSourceOrderA` | 24 z2 j [Trc Trc]_11 = 48 z2 j CF/N_R | zeta values in body | shift of S_3 by a constant order-a source a j in the singlet positive-signature equation (omega F_1^+ = 2aC_F + a j + ...); [Trc Trc]_11 = [Trc]_1A [Trc]_A1 = 2C_F/N_R in every group (SU(N): (N^2-1)/N^2) | recomputed |
| `\nmGenericCorrSymbols` | 48 | count | correction symbols of the generic three-channel check (relative order omega and omega^2, rational and zeta_2 parts, every channel, both signatures, at one and two loops); S_3, S_4 depend on none of them | recomputed |
| `\nmBornCorrShift` | -2 v z2 CF a^2 | zeta values, if any, in the body | change of S by a relative correction a zeta_2 v of the singlet Born term (the only change at first order in zeta_2; carries zeta_2) | recomputed |
| `\nmBornCorrMatchV` | 6*ca - 8*cf | zeta values, if any, in the body | singlet Born correction v that absorbs the two-loop mismatch of S_2 (also the v of the consistent set of constants) | recomputed |
| `\nmBornCorrMatchVA` | 6 | zeta values, if any, in the body | its C_A coefficient v_A | recomputed |
| `\nmBornCorrMatchVSUthree` | 22/3 | zeta values, if any, in the body | the same v in SU(3) | recomputed |
| `\nmNormMatchSecondMapH` | 4 CF (3*CA - 4*CF) | zeta values, if any, in the body | strength h of an additive map term h zeta_2 a^2/omega that would absorb the two-loop mismatch of S_2 | recomputed |
| `\nmNormMatchSecondMapDThreeGen` | 16 CF^2 (3*CA - 4*CF) z2 | zeta values, if any, in the body | the shift of S_3 that this map term would cause, general color | recomputed |
| `\nmNormMatchSecondMapDThree` | 2816/27 z2 | zeta values, if any, in the body | the same in SU(3) (against S_3 = 112/3 zeta_2; the c_+ - l_+ placement gives nmNormMatchSecondDThree) | recomputed |
| `\nmNormMatchSecondMapDFour` | 22528/81 z2 | zeta values, if any, in the body | the shift of S_4 in SU(3) that the same map term would cause | recomputed |
| `\nmNfourBornCorrV` | -2 CA | zeta values, if any, in the body | N=4: the singlet Born correction (relative a zeta_2 v, b_1 = 2C_A) that takes S_2 from nmNfourStwoOwn to nmNfourStwoData and leaves S_3, S_4, S_5 unchanged | recomputed |
| `\nmConstSetCplus` | -1/6 | zeta values, if any, in the body | c_+ = l_+ of the consistent set of constants (reproduces S_1, S_2 and the nine zeta_2 amplitude entries at one to three loops, leaves every S_n unchanged) | recomputed |
| `\nmConstSetAlpha` | 0 | zeta values, if any, in the body | alpha of the consistent set (reproduces S_1, S_2 and the nine zeta_2 amplitude entries at one to three loops, leaves every S_n unchanged) | recomputed |
| `\nmConstSetBetaE` | -1/6 | zeta values, if any, in the body | beta_e of the consistent set (reproduces S_1, S_2 and the nine zeta_2 amplitude entries at one to three loops, leaves every S_n unchanged) | recomputed |
| `\nmConstSetR` | -10*cf | zeta values, if any, in the body | r of the consistent set (scalar matching constant) | recomputed |
| `\nmConstFamilyCplus` | -beta_e - 1/3 | zeta values, if any, in the body | c_+ = l_+ along the one-parameter family of constant sets (k_P = d = e = 0) | recomputed |
| `\nmConstFamilyAlpha` | -beta_e - 1/6 | zeta values, if any, in the body | alpha along the same family | recomputed |
| `\nmConstFreeFamilyDim` | 5 | zeta values, if any, in the body | parameters of the family of constants that reproduces S_1, S_2 and the amplitude entries when all constants are free | recomputed |
| `\nmConstBoundaryCminusL` | 0 | zeta values, if any, in the body | c_+ - l_+ given by S_1, S_2 and the amplitude constants with k_P = d = e = 0 (without the S_n) | recomputed |
| `\nmAsymClasses` | 14 | zeta values, if any, in the body | classes of corrections of relative order omega or a outside the positive-signature singlet equation, none changes S_3..S_8 | recomputed |
| `\nmAsymGroups` | 19 | zeta values, if any, in the body | groups in which they were tested | recomputed |
| `\nmAsymSmax` | 8 | zeta values, if any, in the body | highest S_n tested for these classes in these groups (the independent recomputation of asym_check/item1_corrections.json reaches S_6) | recomputed |
| `\nmAsymCorrections` | 88 | zeta values, if any, in the body | corrections tested separately (SU(N) and SO(5)), none changes S_3..S_6 | recomputed |
| `\nmAsymCorrectionsWave` | 84 | zeta values, if any, in the body | of them, the corrections that change the wave they act on at first order in zeta_2 | recomputed |
| `\nmNLLfitNthreeLLSUthree` | -2240/9 z2 | zeta values, if any, in the body | first change of S by the NLL term a(2C_A+6C_F)F_A^+ of the positive-signature adjoint equation: a^4 omega^-3, SU(3) | recomputed |
| `\nmNthreeLLnfFreeGen` | -4 z2 (215*CF CA^3 - 654*CF^2 CA^2 + 548*CF^3 CA - 72*CF^4 - 384*dFA) | zeta values, if any, in the body | n_f-free zeta_2 part of the four-loop a^4 N^-4 coefficient of P^(3)+ beyond the small-N relation (carries zeta_2) | recomputed |
| `\nmNthreeLLnfFreeSUN` | 2(N^2-1)(16*N^4 - 110*N^2 - 9)/N^4 z2 | zeta values, if any, in the body | the same in SU(N_c) | recomputed |
| `\nmNthreeLLnfFreeSUthree` | 176/3 z2 | zeta values, if any, in the body | the same in SU(3) | recomputed |
| `\nmMapHtwoShiftFive` | 16 CF^3 h_2 z2 | zeta values, if any, in the body | shift of S_5 by an additive map term h_2 zeta_2 a^2/omega once c_+ - l_+ and y are fixed by S_3, S_4 (carries zeta_2) | recomputed |
| `\nmChanMixShiftThree` | -4*b_A**2 h z2 | zeta values, if any, in the body | shift of S_3 by a channel-mixing pair term h a zeta_2 (F_A^+)^2 in the positive-signature singlet equation (carries zeta_2) | recomputed |
| `\nmChanMixShiftVecSUthree` | (-1/9, 38/27, -2489/81, 236930/243) | coefficient of h zeta_2 in the shifts of S_3..S_6 (SU(3)) | coefficients of h zeta_2 in the shifts of S_3..S_6 by the channel-mixing pair term, SU(3) | recomputed |
| `\nmChanMixDetSUthree` | -128/9 | zeta values, if any, in the body | determinant of the shifts of (S_3, S_4) by h and y in SU(3) (nonzero: S_3 and S_4 fix both) | recomputed |
| `\nmRepairRank` | 7 | zeta values, if any, in the body | combinations of the corrections examined that the three- and four-loop P^- differences fix | recomputed |
| `\nmRepairCandidates` | 14 | zeta values, if any, in the body | corrections examined for the P^- sector (App. J class and the adjoint weights) | recomputed |
| `\nmRepairSetsNoPair` | 4 | zeta values, if any, in the body | sufficient sets of five corrections of the App. J class that contain no quark-pair correction | recomputed |
| `\nmRepairExampleKB` | 12*ca*z2 - 12*cf*z2 | zeta values, if any, in the body | k_B of the repair within the positive-signature adjoint equation (reproduces the P^- differences, leaves S_3..S_8 unchanged) | recomputed |
| `\nmRepairExampleKE` | 4*ca*z2 - 4*cf*z2 | zeta values, if any, in the body | k_E of the same repair (reproduces the P^- differences, leaves S_3..S_8 unchanged) | recomputed |
| `\nmRepairNoPairKS` | -16*ca*z2 + 8*cf*z2 | zeta values, if any, in the body | k_S^{1-} of a repair of the App. J class without quark-pair correction (reproduces the P^- differences, leaves S_3..S_8 unchanged) | recomputed |
| `\nmRepairNoPairKB` | 30*ca*z2 - 24*cf*z2 | zeta values, if any, in the body | k_B of the same repair (reproduces the P^- differences, leaves S_3..S_8 unchanged) | recomputed |
| `\nmRepairNoPairKE` | 2*ca*z2 | zeta values, if any, in the body | k_E of the same repair (reproduces the P^- differences, leaves S_3..S_8 unchanged) | recomputed |
| `\nmRepairExampleLA` | -1/3 | zeta values, if any, in the body | pair weight l_{A+} of the repair within the positive-signature adjoint equation | recomputed |
| `\nmNthreeLLnfSUN` | -4(N^2-1)(2*N^2 + 5)/N^3 z2 | zeta values, if any, in the body | n_f zeta_2 part (per n_f) of the four-loop a^4 N^-4 coefficient of P^(3)+ beyond the small-N relation, SU(N_c) (carries zeta_2) | recomputed |

## Agreed (misprint)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmXzeroDiffVec` | (38, -120, 104, -16, -48) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | GvMSY minus DKMV (3.3), zeta_2 x^0 ln^4 x of P^(3)+ | recomputed |
| `\nmXzeroDiffGen` | 38*CF CA^3 - 120*CF^2 CA^2 + 104*CF^3 CA - 16*CF^4 - 48*dFA | coefficient(s) of zeta_2 x^0 ln^4 x | same as nmXzeroDiffVec, as a polynomial | recomputed |
| `\nmXzeroDiffABCD` | -48A + 14B + 20C + 2D | coefficient(s) of zeta_2 x^0 ln^4 x | target in the basis A = dFA - CF CA^3/24, B = CF CA^2(CA-2CF), C = CF CA(CA-2CF)^2, D = CF(CA-2CF)^3 | recomputed |
| `\nmXzeroDiffSUthree` | 1376/81 | coefficient(s) of zeta_2 x^0 ln^4 x | target in SU(3), units zeta_2 | recomputed |
| `\nmBracketPrintedOne` | 256 | zeta values, if any, in the body | first coefficient of the first bracket of MV (3.15) as printed | recomputed |
| `\nmBracketPrintedTwo` | 160 | zeta values, if any, in the body | second coefficient of the first bracket of MV (3.15) as printed | recomputed |
| `\nmBracketOne` | 128 | zeta values, if any, in the body | first coefficient of the first bracket required by the data | recomputed |
| `\nmBracketTwo` | 80 | zeta values, if any, in the body | second coefficient of the first bracket required by the data | recomputed |
| `\nmPrintedXzeroCFCAthree` | 40 | coefficient(s) of zeta_2 x^0 ln^4 x | C_FC_A^3 coefficient that the printed MV (3.15) gives at x^0 | recomputed |
| `\nmPrintedXzeroQuartic` | -96 | coefficient(s) of zeta_2 x^0 ln^4 x | dFA coefficient that the printed MV (3.15) gives at x^0 | recomputed |
| `\nmBracketDiff` | 48 | zeta values, if any, in the body | difference of the two first-bracket entries fixed by the x^0 quartic coefficient -48 of MV (3.14) | recomputed |
| `\nmBracketPrintedDiff` | 96 | zeta values, if any, in the body | difference of the two first-bracket entries of MV (3.15) as printed (twice nmBracketDiff) | recomputed |
| `\nmLnxFourLoopZtwo` | -9984 | coefficient of zeta_2 | zeta_2 coefficient of the dFA ln x term at x^0 (file and MV agree) | recomputed |
| `\nmLnxFourLoopZtwoZthree` | 6144 | coefficient of zeta_2 zeta_3 | zeta_2 zeta_3 coefficient of the dFA ln x term in the GvMSY file | recomputed |
| `\nmLnxFourLoopZfour` | 5760 | coefficient of zeta_4 | zeta_4 coefficient of the dFA ln x term in the GvMSY file | recomputed |
| `\nmLnxFourLoopZtwoSq` | 2304 | coefficient of zeta_2^2 | zeta_2^2 coefficient of the dFA ln x term in the file (5760 zeta_4 = 2304 zeta_2^2) | recomputed |
| `\nmLnxPrinted` | -(9984 z2 + 2304 z2^2 + 6144 z2 z3) | zeta values, if any, in the body | ln x term of the dFA part of P^(3)+ as printed in MV (3.14) | recomputed |
| `\nmLnxFourLoop` | -9984 z2 + 6144 z2 z3 + 5760 z4 | zeta values, if any, in the body | ln x term of the dFA part of P^(3)+ in the GvMSY file | recomputed |
| `\nmPrintedXzeroMinusData` | 2 CF CA^3 - 48 dFA | coefficient(s) of zeta_2 x^0 ln^4 x | printed MV (3.15) at x^0 minus the data difference | recomputed |
| `\nmPrintedXzeroMinusDataSUN` | -6(N^2-1) | coefficient(s) of zeta_2 x^0 ln^4 x | the same in SU(N_c) | recomputed |

## Abelian corollary (W5)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmLLminusTwoAbelian` | -12*cf^2 | zeta values, if any, in the body | abelian part (C_A -> 0) of the leading log of P^- at a^2 (nmLLminusTwo) | recomputed |
| `\nmLLminusThreeAbelian` | -80*cf^3 | zeta values, if any, in the body | abelian part (C_A -> 0) of the leading log of P^- at a^3 (nmLLminusThree) | recomputed |
| `\nmLLminusFourAbelian` | -304*cf^4 | zeta values, if any, in the body | abelian part (C_A -> 0) of the leading log of P^- at a^4 (nmLLminusFour) | recomputed |
| `\nmSfiveAbelian` | 3648 z2 CF^5 | carries zeta_2 in the body | S_5 of the equations in the abelian limit (C_F^5 entry of nmSfiveGen) | recomputed |

## Abelian limit (R8)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSthreeAbelian` | 144 z2 CF^3 | carries zeta_2 in the body | S_3 in the abelian limit (C_A -> 0) | recomputed |
| `\nmSfourAbelian` | 960 z2 CF^4 | carries zeta_2 in the body | S_4 in the abelian limit (C_A -> 0, d_F^{abcd}d_A^{abcd} -> 0) | recomputed |
| `\nmVthreeMinusAbelianDiff` | -256 z2 CF^3 | zeta values, if any, in the body | V_3^- of the complete results minus that of the equations (lambda = 1) in the abelian limit: the C_F^3 component of nmXkMismatchVthreeLamOne | recomputed |
| `\nmVfourMinusAbelianDiff` | -1280 z2 CF^4 | zeta values, if any, in the body | V_4^- of the complete results minus that of the equations (lambda = 1) in the abelian limit: the C_F^4 component of nmXkMismatchVfourLamOne | recomputed |

## Abelian limit with the constants (W3, M6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmVthreeMinusLplusAbelian` | 192 z2 CF^3 | zeta values, if any, in the body | coefficient of l_+ in V_3^- of the equations in the abelian limit | recomputed |
| `\nmVfourMinusLplusAbelian` | 1536 z2 CF^4 | zeta values, if any, in the body | coefficient of l_+ in V_4^- of the equations in the abelian limit | recomputed |

## Amplitude relations (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmRelOneNumer` | -60 | zeta values, if any, in the body | numerator of R1, A_2[C_A^2] = (this)/4: minus the C_F C_A^2 coefficient of S_3 | recomputed |
| `\nmRelTwoNumer` | 576 | zeta values, if any, in the body | numerator of R2, A_3[C_A^3] = (this)/48: minus the C_A^3 coefficient of S_4/C_F in SU(N_c) | recomputed |
| `\nmRelThreeNumerA` | 2544 | zeta values, if any, in the body | first term of R3, A_3[C_A^2 C_F] = -(this + 4 x 60)/48: the C_A^2 C_F coefficient of S_4/C_F in SU(N_c) | recomputed |
| `\nmRelThreeNumerB` | 240 | zeta values, if any, in the body | second term of R3: 4 times the C_F C_A^2 coefficient of S_3 | recomputed |
| `\nmRelCoefQuarter` | 1/4 | zeta values, if any, in the body | coefficient of R1: A_2[C_A^2] = -(this) S_3[C_F C_A^2] | recomputed |
| `\nmRelCoefFortyEighth` | 1/48 | zeta values, if any, in the body | coefficient of R2, R3 and R4: A_3[C_A^3] = -(this) S_4/C_F[C_A^3] | recomputed |
| `\nmRelCoefTwelfth` | 1/12 | zeta values, if any, in the body | coefficient of S_3[C_F C_A^2] in R3 and of S_3[C_F^2 C_A] in R4 | recomputed |
| `\nmRelFourTermA` | 32 | zeta values, if any, in the body | term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order | recomputed |
| `\nmRelFourTermB` | 0 | zeta values, if any, in the body | term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order | recomputed |
| `\nmRelFourTermC` | -16 | zeta values, if any, in the body | term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order | recomputed |
| `\nmRelFourTermD` | 68 | zeta values, if any, in the body | term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order | recomputed |
| `\nmRelFourCoefTwoThirds` | 2/3 | zeta values, if any, in the body | coefficient of the two-loop C_A C_F amplitude coefficient in R4 | recomputed |
| `\nmRelFourCoefThird` | 1/3 | zeta values, if any, in the body | coefficient of the one-loop C_A amplitude coefficient in R4 (with a minus sign) | recomputed |
| `\nmCountAmpResidCfreeDipole` | 3 | a count (no zeta values) | residual relations among the three C_F-free amplitude entries beyond S_3, S_4, under the three conditions on the map | recomputed |
| `\nmCountAmpResidCfreeQuad` | 2 | a count (no zeta values) | the same with the quadrupole of the map free | recomputed |
| `\nmCountAmpResidCfreeWide` | 1 | a count (no zeta values) | the same with the quadrupole and zeta_2 T_rc^2 Lt^2 free | recomputed |
| `\nmCountAmpResidCfreeProd` | 0 | a count (no zeta values) | the same with also T_rc T_t^2 T_rc zeta_2 Lt^4 free | recomputed |
| `\nmCountAmpResidDipole` | 4 | a count (no zeta values) | residual relations among all nine amplitude entries beyond S_3, S_4, under the three conditions on the map | recomputed |
| `\nmCountAmpResidQuad` | 3 | a count (no zeta values) | the same, quadrupole free | recomputed |
| `\nmCountAmpResidWide` | 2 | a count (no zeta values) | the same, wider map | recomputed |
| `\nmCountAmpResidProd` | 1 | a count (no zeta values) | the same, wider map with the product T_rc T_t^2 T_rc | recomputed |
| `\nmCountAmpResidColorDipole` | 3 | a count (no zeta values) | residual relations among all nine entries with color parts l_{+,A}, alpha_A (map conditions) | recomputed |
| `\nmCountAmpResidColorWide` | 1 | a count (no zeta values) | the same, wider map | recomputed |
| `\nmCountAmpResidColorProd` | 0 | a count (no zeta values) | the same, wider map with the product | recomputed |
| `\nmCountAmpRelations` | 4 | a count (no zeta values) | relations between the four-quark amplitude coefficients and P^+ (R1-R4: three C_F-free coefficients and the three-loop C_A C_F^2 coefficient) | recomputed |
| `\nmAmpWideRelVec` | (5, -2, -1) | coefficient of A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F] (integers) | coefficients of the combination of (A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F]) that the wider map leaves unchanged | recomputed |
| `\nmAmpWideRelValue` | -41 | zeta values, if any, in the body | value of that combination on the data and from S_3, S_4 | recomputed |
| `\nmAddMapShiftRone` | -1/4 | zeta values, if any, in the body | change of R1 by a unit additive map term h zeta_2 a^3 omega^-3 with color C_F C_A^2 | recomputed |
| `\nmAddMapShiftRfour` | 1/6 | zeta values, if any, in the body | change of R4 by a unit additive map term at a^3 with color C_F^2 C_A | recomputed |
| `\nmAddMapShiftAfour` | -1/48 | zeta values, if any, in the body | change of R2, R3, R4 by unit additive map terms at a^4 (colors C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A) | recomputed |
| `\nmSthreeLaurentVec` | (0, 12, 6, -18) powers N_c^3 down to N_c^-3 in steps of 2, units zeta2 | zeta_2 coefficients of S_n | coefficients of S_3/zeta_2 in powers of N_c in SU(N_c) | recomputed |
| `\nmSfourLaurentVec` | (0, 0, -228, 168, 60) powers N_c^4 down to N_c^-4 in steps of 2, units zeta2 | zeta_2 coefficients of S_n | coefficients of S_4/zeta_2 in powers of N_c in SU(N_c) | recomputed |
| `\nmAmpIdentAlphaCoef` | 6 | zeta values, if any, in the body | coefficient of alpha (and of -c_+) in the constant term (this alpha - nmAmpIdentConst - this c_+) A^LL_(L+1) of the closed amplitude identity | recomputed |
| `\nmAmpIdentConst` | 3/4 | zeta values, if any, in the body | the number subtracted in that constant term | recomputed |
| `\nmWordCountAmpResidCfreeDipole` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidCfreeDipole (3) in words, for running text | definition |
| `\nmWordCountAmpResidCfreeQuad` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidCfreeQuad (2) in words, for running text | definition |
| `\nmWordCountAmpResidCfreeWide` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidCfreeWide (1) in words, for running text | definition |
| `\nmWordCountAmpResidCfreeProd` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidCfreeProd (0) in words, for running text | definition |
| `\nmWordCountAmpResidDipole` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidDipole (4) in words, for running text | definition |
| `\nmWordCountAmpResidQuad` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidQuad (3) in words, for running text | definition |
| `\nmWordCountAmpResidWide` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidWide (2) in words, for running text | definition |
| `\nmWordCountAmpResidProd` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidProd (1) in words, for running text | definition |
| `\nmWordCountAmpResidColorDipole` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidColorDipole (3) in words, for running text | definition |
| `\nmWordCountAmpResidColorWide` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidColorWide (1) in words, for running text | definition |
| `\nmWordCountAmpResidColorProd` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpResidColorProd (0) in words, for running text | definition |
| `\nmWordCountAmpRelations` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpRelations (4) in words, for running text | definition |

## Amplitude test

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmAmpTwoLoopCA` | -15 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpThreeLoopCA` | 12 | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpThreeLoopCACF` | -58 | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpKmTwoLoopCA` | -21 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): eq. (system) at kappa = -1 | recomputed |
| `\nmAmpKmThreeLoopCA` | 15 | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): eq. (system) at kappa = -1 | recomputed |
| `\nmAmpKmThreeLoopCACF` | -74 | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): eq. (system) at kappa = -1 | recomputed |
| `\nmAmpTwoLoopIRpart` | -18 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): part from the phase term acting twice on the Born term (through the adjoint and back, the color structure (T_rc)^2 of the (i pi)^2 of the infrared operator) | recomputed |
| `\nmAmpTwoLoopPairPart` | 3 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): part from the phase term acting on the adjoint quark-pair term (proportional to b_A^2) | recomputed |
| `\nmAmpTwoLoopEpsZero` | -30 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): if the eps^0 coefficient of the renormalized amplitude were compared in place of the finite remainder (= -S_3/(2C_F)) | recomputed |
| `\nmAmpThreeLoopCACFsq` | 84 | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1): predicted from the constants fixed by the one- and two-loop data, and found in the data | recomputed |
| `\nmAmpOneLoopZetaConst` | 13/2 CF | coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1) | coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1): the one-loop zeta_2 constant of the data (no C_A part) | recomputed |
| `\nmAmpConstCombOne` | 6 | zeta values, if any, in the body | v_A - r_A, fixed by the C_A part of the one-loop zeta_2 constant (v, r: one-loop constants of the singlet Born term and of the scalar matching, zeta_2 (x_A C_A + x_F C_F)) | recomputed |
| `\nmAmpConstCombTwo` | 6 | zeta values, if any, in the body | p_A + v_A, fixed by the two-loop C_A C_F coefficient (k_P = zeta_2 (p_A C_A + p_F C_F)) | recomputed |
| `\nmAmpLLCount` | 12 | zeta values, if any, in the body | leading-log coefficients compared (one to three loops, singlet and adjoint, both signatures) | recomputed |
| `\nmAmpLLOddCount` | 6 | zeta values, if any, in the body | negative-signature leading-log coefficients that kappa = -1 fails | recomputed |
| `\nmAmpLambda` | 1 | zeta values, if any, in the body | scale of psi^+ (psi^+ -> rho psi^+; lambda in this program) given by the two-loop C_A^2 coefficient, and by the two three-loop constant-free coefficients together with a vanishing coefficient of the crossing-even quadrupole of the map (with the quadrupole absent, each of the three gives it) | recomputed |
| `\nmAmpStructCount` | 195 | zeta values, if any, in the body | color structures of the matching scan (operators 1, T_t^2, T_rc, [T_t^2,T_rc], [T_rc,[T_rc,T_t^2]] times monomials in Lt, Delta, zeta_2 at first, second and third order) | recomputed |
| `\nmAmpTrcDeltaShift` | -15 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1), per unit coefficient of T_rc Delta Lt | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) per unit coefficient of a one-loop term T_rc Delta Lt in the matching (even under s_r <-> s_c; it also changes the one-loop negative-signature leading logs) | recomputed |
| `\nmAmpQuadShift` | (-3/2, 3) | coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), entries (C_A^3, C_A^2 C_F), per unit quadrupole coefficient | coefficients of zeta_2 a^3 Lt^4 (C_A^3, C_A^2 C_F entries of A_1^+/A_1^(1)) per unit coefficient of the crossing-even quadrupole [T_rc,[T_rc,T_t^2]] zeta_2 Lt^4 in the matching | recomputed |
| `\nmAmpQuadDet` | -51 | zeta values, if any, in the body | determinant of the linear equations that the three-loop C_A^3 and C_A^2 C_F values of A_1^+/A_1^(1) give for the scale rho of psi^+ and the coefficient of the crossing-even quadrupole of the map (solution rho = 1, quadrupole 0) | recomputed |
| `\nmAmpTrcSqShift` | (3/2, -9/4, 12) | coefficient of C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) of A_1^+/A_1^(1), per unit T_rc^2 coefficient | coefficients of the shift of the three C_F-free entries (zeta_2 C_A^2 a^2 Lt^2; zeta_2 C_A^3 and C_A^2 C_F a^3 Lt^4, in A_1^+/A_1^(1)) per unit coefficient of zeta_2 T_rc^2 Lt^2 at order a^2 in the map (crossing-even, outside the dipole form, leading logs unchanged) | recomputed |
| `\nmAmpQuadShiftThree` | (0, -3/2, 3) | coefficient of C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) of A_1^+/A_1^(1), per unit quadrupole coefficient | coefficients of the shift of the same three C_F-free entries per unit coefficient of the crossing-even quadrupole [T_rc,[T_rc,T_t^2]] zeta_2 Lt^4 at order a^3 in the map (the two-loop entry is not reached) | recomputed |
| `\nmAmpWideDet` | -369/4 | zeta values, if any, in the body | determinant of the linear equations that the three C_F-free values give for the scale rho of psi^+ and the strengths of two terms of the map, T_rc^2 Lt^2 times zeta_2 at order a^2 and the crossing-even quadrupole (solution rho = 1 and both zero) | recomputed |
| `\nmAmpDataOneVec` | (0, 13/2) | coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F) | coefficients of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F): data | recomputed |
| `\nmAmpDataTwoVec` | (-15, 48, -41) | coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2) | coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): data | recomputed |
| `\nmAmpDataThreeVec` | (12, -58, 84, -451/12) | coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) | coefficients of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): data | recomputed |
| `\nmAmpEqOneVec` | (-r_A + v_A - 6, 12*alpha + 24*beta_e + 12*ellp - r_F + v_F + 21/2) | coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F) | coefficients of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F): eq. (system) at kappa = +1 with the constants v, r, k_P, ell_+, alpha, beta_e (the alpha and beta_e terms read from deposit/R5/asym_check/item6_constants.log) | recomputed |
| `\nmAmpEqTwoVec` | (-15, p_A - r_A + 2*v_A + 36, 24*alpha + 72*beta_e + 48*ellp + p_F - r_F + 2*v_F - 15) | coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2) | coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): eq. (system) at kappa = +1 with the constants v, r, k_P, ell_+, alpha, beta_e (the alpha and beta_e terms read from deposit/R5/asym_check/item6_constants.log) | recomputed |
| `\nmAmpEqThreeVec` | (12, -58, 2*p_A/3 - r_A/3 + v_A + 78, 10*alpha + 40*beta_e + 30*ellp + 2*p_F/3 - r_F/3 + v_F - 85/4) | coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) | coefficients of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): eq. (system) at kappa = +1 with the constants v, r, k_P, ell_+, alpha, beta_e (the alpha and beta_e terms read from deposit/R5/asym_check/item6_constants.log) | recomputed |
| `\nmAmpRelTwoVec` | (-15, 48, -54) | coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2) | coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): data: two-loop coefficient minus 2C_F times the one-loop constant | recomputed |
| `\nmAmpPsiFeedVec` | (-15, 48, -36) | coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2) | coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): psi^+ acting on F_A^-(2), equal to -S_3/(4C_F) | recomputed |
| `\nmAmpEpsZeroVec` | (-30, 96, -72) | coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2) | coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): eps^0 coefficient of the renormalized amplitude, equal to -S_3/(2C_F) | recomputed |
| `\nmAmpDataTwoSUN` | -(5*N**4 + 14*N**2 + 41)/(4*N**2) | coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1) in SU(N_c): data | recomputed |
| `\nmAmpDataThreeSUN` | -(67*N**6 - 105*N**4 - 663*N**2 - 451)/(96*N**3) | coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1) in SU(N_c): data | recomputed |
| `\nmAmpLLOneSingEven` | (N - 1)*(N + 1)/(2*N) | zeta values, if any, in the body | coefficient of a^1 Lt^2 in A_1^+/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLOneSingOdd` | (N**2 + 3)/(2*N) | zeta values, if any, in the body | coefficient of a^1 Delta Lt^1 in A_1^-/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLKmOneSing` | (N**2 - 5)/(2*N) | zeta values, if any, in the body | coefficient of a^1 Delta Lt^1 in A_1^-/A_1^(1) in SU(N_c) that kappa = -1 would give | recomputed |
| `\nmAmpLLOneAdjEven` | -(2*N**2 + 1)/(2*N) | zeta values, if any, in the body | coefficient of a^1 Lt^2 in A_A^+/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLOneAdjOdd` | (2*N**2 + 3)/(2*N) | zeta values, if any, in the body | coefficient of a^1 Delta Lt^1 in A_A^-/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLKmOneAdj` | -(2*N**2 + 5)/(2*N) | zeta values, if any, in the body | coefficient of a^1 Delta Lt^1 in A_A^-/A_A^(1) in SU(N_c) that kappa = -1 would give | recomputed |
| `\nmAmpLLTwoSingEven` | (N - 1)**2*(N + 1)**2/(12*N**2) | zeta values, if any, in the body | coefficient of a^2 Lt^4 in A_1^+/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLTwoSingOdd` | (N**4 - 2*N**2 - 5)/(6*N**2) | zeta values, if any, in the body | coefficient of a^2 Delta Lt^3 in A_1^-/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLKmTwoSing` | (N**4 - 2*N**2 + 7)/(6*N**2) | zeta values, if any, in the body | coefficient of a^2 Delta Lt^3 in A_1^-/A_1^(1) in SU(N_c) that kappa = -1 would give | recomputed |
| `\nmAmpLLTwoAdjEven` | (2*N**2 + 1)*(3*N**2 + 1)/(12*N**2) | zeta values, if any, in the body | coefficient of a^2 Lt^4 in A_A^+/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLTwoAdjOdd` | -(19*N**2 + 5)/(6*N**2) | zeta values, if any, in the body | coefficient of a^2 Delta Lt^3 in A_A^-/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLKmTwoAdj` | (23*N**2 + 7)/(6*N**2) | zeta values, if any, in the body | coefficient of a^2 Delta Lt^3 in A_A^-/A_A^(1) in SU(N_c) that kappa = -1 would give | recomputed |
| `\nmAmpLLThreeSingEven` | (N - 1)**3*(N + 1)**3/(144*N**3) | zeta values, if any, in the body | coefficient of a^3 Lt^6 in A_1^+/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLThreeSingOdd` | (5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3) | zeta values, if any, in the body | coefficient of a^3 Delta Lt^5 in A_1^-/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLKmThreeSing` | (5*N**6 - 71*N**4 + 31*N**2 - 61)/(240*N**3) | zeta values, if any, in the body | coefficient of a^3 Delta Lt^5 in A_1^-/A_1^(1) in SU(N_c) that kappa = -1 would give | recomputed |
| `\nmAmpLLThreeAdjEven` | -(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3) | zeta values, if any, in the body | coefficient of a^3 Lt^6 in A_A^+/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLThreeAdjOdd` | -(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3) | zeta values, if any, in the body | coefficient of a^3 Delta Lt^5 in A_A^-/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1 | recomputed |
| `\nmAmpLLKmThreeAdj` | (16*N**6 - 424*N**4 - 324*N**2 - 61)/(240*N**3) | zeta values, if any, in the body | coefficient of a^3 Delta Lt^5 in A_A^-/A_A^(1) in SU(N_c) that kappa = -1 would give | recomputed |
| `\nmAmpFlipConst` | (8/3) i pi (8 z2 -11)/N^3 | zeta values, if any, in the body | limit x -> 1 of the three-loop helicity-flip (+--+) remainder of process (7.1) of arXiv:2108.00055, coefficient of C_1 (process (7.2): the opposite value) | recomputed |
| `\nmAmpEllPlus` | -1/6 | zeta values, if any, in the body | l_+ given by the three-loop C_F^3 amplitude coefficient (normalization eta^+ = cos(pi omega/2), no Lt-dependent scalar part) | recomputed |
| `\nmAmpEllCondAlpha` | l_+ - alpha = -1/6 | zeta values, if any, in the body | the same condition with a common factor (1 + alpha pi^2 omega^2) of the signature factors | recomputed |
| `\nmAmpEllCondScalar` | 6 l_+ + s_2 + 3 s_3 + 1 = 0 | zeta values, if any, in the body | the condition with Lt-dependent scalar terms s_2 zeta_2 a^2 Lt^2 C_F^2, s_3 zeta_2 a^3 Lt^4 C_F^3 | recomputed |
| `\nmSoneAtAmpCplus` | 2 z2 CF | carries zeta_2 in the body | S_1 if c_+ = l_+ = -1/6 (data 4 zeta_2 C_F) | recomputed |
| `\nmPonePlusAtAmpCplus` | -12 z2 CF(CA-2CF) - 8 z2 CF^2 | zeta values, if any, in the body | the zeta_2/N term of P^(1)+ if c_+ = l_+ = -1/6 (data -8 zeta_2 C_F^2): the planar part agrees, the non-planar -12 zeta_2 K remains | recomputed |
| `\nmSoneAtAmpGen` | (2 - 12(alpha + beta_e)) z2 CF | carries zeta_2 in the body | S_1 if c_+ = l_+ and l_+ - alpha = -1/6 | recomputed |
| `\nmPonePlusAtAmpGen` | -12 z2 K - 8 z2 CF^2 + 48(alpha + beta_e) z2 CF^2 | zeta values, if any, in the body | the zeta_2/N term of P^(1)+ if c_+ = l_+ and l_+ - alpha = -1/6 | recomputed |
| `\nmAmpEightyfourShiftForm` | 2 (l_{+,A} - alpha_A) | zeta values, if any, in the body | shift of the three-loop C_A C_F^2 prediction of A_1^+/A_1^(1) when l_+ and alpha carry parts l_{+,A} C_A/C_F and alpha_A C_A/C_F (the constants fixed by the one-loop C_A and two-loop C_A C_F entries; beta_e drops out) | recomputed |
| `\nmAmpEpsZeroThreeVec` | (231/4, -213, 1171/6, 271/12) | coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3) | coefficients of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): eps^0 coefficient of the renormalized amplitude | recomputed |
| `\nmAmpThreeLoopEpsZeroCA` | 231/4 | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude (conventions of arXiv:2108.00055) | recomputed |
| `\nmAmpThreeLoopEpsZeroCACF` | -213 | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude (conventions of arXiv:2108.00055) | recomputed |
| `\nmAmpSoftThreeLoopCA` | 9 | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): soft-gluon terms of eq. (system) alone (no quark-pair term), either kappa | recomputed |
| `\nmAmpSoftThreeLoopCACF` | -34 | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): soft-gluon terms of eq. (system) alone (no quark-pair term), either kappa | recomputed |
| `\nmAmpPairThreeLoopCA` | 3 | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): part of eq. (system) that involves the quark-pair term | recomputed |
| `\nmAmpPairThreeLoopCACF` | -24 | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): part of eq. (system) that involves the quark-pair term | recomputed |
| `\nmAmpExpDipoleTwoLoopCA` | -18 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): exponential of the one-loop result, exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) on the Born term | recomputed |
| `\nmAmpExpDipoleThreeLoopCA` | 12 | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): exponential of the one-loop result, exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) on the Born term | recomputed |
| `\nmAmpExpDipoleThreeLoopCACF` | -48 | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): exponential of the one-loop result, exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) on the Born term | recomputed |
| `\nmAmpSubtrTwoLoopCA` | -15 | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude minus the finite remainder (normalization of arXiv:2108.00055) | recomputed |
| `\nmAmpSubtrThreeLoopCA` | 183/4 | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude minus the finite remainder (normalization of arXiv:2108.00055) | recomputed |
| `\nmAmpSubtrThreeLoopCACF` | -155 | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude minus the finite remainder (normalization of arXiv:2108.00055) | recomputed |
| `\nmAmpSoftCfreeVec` | (-18, 9, -34) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): soft-gluon terms of eq. (system) alone | recomputed |
| `\nmAmpPairCfreeVec` | (3, 3, -24) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): part involving the quark-pair term | recomputed |
| `\nmAmpExpDipoleCfreeVec` | (-18, 12, -48) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): exponentiated one-loop dipole | recomputed |
| `\nmAmpSubtrCfreeVec` | (-15, 183/4, -155) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): renormalized eps^0 coefficient minus finite remainder | recomputed |
| `\nmAmpEpsZeroCfreeVec` | (-30, 231/4, -213) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): eps^0 coefficient of the renormalized amplitude | recomputed |
| `\nmAmpRhoEpsZeroTwo` | 2 | zeta values, if any, in the body | scale rho of psi^+ that the two-loop C_A^2 entry of the renormalized eps^0 coefficient would need (the prediction is proportional to rho) | recomputed |
| `\nmAmpRhoEpsZeroThreeCA` | 77/16 | zeta values, if any, in the body | scale rho of psi^+ that the three-loop C_A^3 entry of the renormalized eps^0 coefficient would need (the prediction is proportional to rho) | recomputed |
| `\nmAmpRhoEpsZeroThreeCACF` | 213/58 | zeta values, if any, in the body | scale rho of psi^+ that the three-loop C_A^2 C_F entry of the renormalized eps^0 coefficient would need (the prediction is proportional to rho) | recomputed |
| `\nmAmpEpsZeroLLDiffCount` | 8 | zeta values, if any, in the body | leading-log coefficients at two and three loops (singlet and adjoint, both signatures) in which the eps^0 coefficient differs from eq. (system) | recomputed |
| `\nmAmpCataniChanged` | 3 | zeta values, if any, in the body | one-loop leading-log coefficients that a subtraction with the finite double logarithms of eq. (13) of hep-ph/9802439 changes | recomputed |
| `\nmAmpOneLoopLLCount` | 4 | zeta values, if any, in the body | one-loop leading-log coefficients (singlet and adjoint, both signatures) | recomputed |

## Amplitude test (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmAmpCfreeEvenVec` | (-18, 27/2, -66) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): kappa-even part | recomputed |
| `\nmAmpCfreeOddVec` | (3, -3/2, 8) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): kappa-odd part per unit kappa | recomputed |
| `\nmAmpPairEvenCfreeVec` | (0, 9/2, -32) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): kappa-even part of the quark-pair contribution | recomputed |
| `\nmAmpExpResidVec` | (-3, 0, 10) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): exponentiated one-loop result minus the data (minus the values of R1-R3) | recomputed |
| `\nmAmpTrcDeltaShiftVec` | (-15, 24, -106) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) per unit map term T_rc Delta Lt at kappa = +1 | recomputed |
| `\nmAmpTrcDeltaShiftKmVec` | (21, -30, 134) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) per unit map term T_rc Delta Lt at kappa = -1 | recomputed |

## Color-degree rule (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmCrossedPairWeight` | 1 - CA/(2CF) | zeta values, if any, in the body | the crossed two-gluon graph read as a pair weight in the singlet: b_1(b_1 - C_A/2)/b_1^2 with b_1 = C_F | recomputed |
| `\nmCountTestsMapCAsq` | 2 | a count (no zeta values) | tests left among the components of S_3, S_4 when c_+ - l_+ has a C_A^2/C_F^2 part (y of degree one; one number for the presence of b_A^-) | recomputed |
| `\nmCountTestsYCAsq` | 3 | a count (no zeta values) | tests left when y has a C_A^2/C_F part (c_+ - l_+ a number; one number for the presence of b_A^-) | recomputed |
| `\nmFifthInvariant` | -2496 | zeta values, if any, in the body | the fifth invariant S_4[C_F^3 C_A] - 4 S_3[C_F^2 C_A] of the class with c_+ - l_+ a number and y of degree one (units zeta_2) | recomputed |
| `\nmFifthInvariantPlus` | 768 | zeta values, if any, in the body | the term -4 S_3[C_F^2 C_A] of the fifth invariant (units zeta_2) | recomputed |
| `\nmFifthInvariantShift` | 96 | zeta values, if any, in the body | shift of the fifth invariant per unit C_A/C_F part w_A of c_+ - l_+ (units zeta_2) | recomputed |
| `\nmKoverCFsq` | CA/CF - 2 | zeta values, if any, in the body | K/C_F^2 with K = nmKdef | recomputed |
| `\nmWordCountTestsMapCAsq` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountTestsMapCAsq (2) in words, for running text | definition |
| `\nmWordCountTestsYCAsq` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountTestsYCAsq (3) in words, for running text | definition |

## Count (W3, conservative)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmCountConsXzero` | 3 | a count (no zeta values) | independent agreements at x^0, every combination vanishing for every variant excluded (kappa and the presence of the adjoint Born term varied, normalization condition) | recomputed |
| `\nmCountConsDegOne` | 3 | a count (no zeta values) | the same with normalization and quark-pair constants of color degree one | recomputed |
| `\nmCountConsCoefFree` | 2 | a count (no zeta values) | the same with the coefficient of eq. (8) also free | recomputed |
| `\nmCountConsChanMix` | 2 | a count (no zeta values) | conservative count at x^0 with the degree-one constants and the channel-mixing quark-pair term eta_2 (F_A^+)^2 | recomputed |
| `\nmCountConsChanMixBoth` | 1 | a count (no zeta values) | the same with both channel-mixing terms eta_2 and eta_34 | recomputed |
| `\nmCountConsSigMix` | 2 | a count (no zeta values) | conservative count at x^0 with the degree-one constants and the signature-mixed quark-pair term g zeta_2 omega^2 F_1^+ F_1^- | recomputed |
| `\nmCountConsJoint` | 3 | a count (no zeta values) | conservative count for x^0 and lambda = 2 together, with the normalization and quark-pair constants of color degree one chosen separately at N = -k and none of the quark-pair terms eta_2, eta_34, g of the no-hard-gluon class (the lambda = 2 components add no independent number) | recomputed |
| `\nmQuarticRelCFCAsq` | 96 | zeta values, if any, in the body | coefficient of the C_F C_A^2 component of S_3 in the relation quartic(S_4) = c1 S_3[C_F C_A^2] + c2 S_3[C_F^2 C_A], which holds for every variant of the main family | recomputed |
| `\nmQuarticRelCFsqCA` | 24 | zeta values, if any, in the body | coefficient of the C_F^2 C_A component of S_3 in the same relation | recomputed |
| `\nmWordCountConsXzero` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsXzero (3) in words, for running text | definition |
| `\nmWordCountConsDegOne` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsDegOne (3) in words, for running text | definition |
| `\nmWordCountConsCoefFree` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsCoefFree (2) in words, for running text | definition |
| `\nmWordCountConsChanMix` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsChanMix (2) in words, for running text | definition |
| `\nmWordCountConsChanMixBoth` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsChanMixBoth (1) in words, for running text | definition |
| `\nmWordCountConsSigMix` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsSigMix (2) in words, for running text | definition |
| `\nmWordCountConsJoint` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsJoint (3) in words, for running text | definition |

## Count of reproduced numbers

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmCountSthreeRaw` | 3 | a count (no zeta values) | numbers compared: S_3 at x^0 | recomputed |
| `\nmCountSthreeIndep` | 2 | a count (no zeta values) | independent numbers: S_3 at x^0 | recomputed |
| `\nmCountSfourRaw` | 5 | a count (no zeta values) | numbers compared: S_4 at x^0 | recomputed |
| `\nmCountSfourIndep` | 4 | a count (no zeta values) | independent numbers: S_4 at x^0 | recomputed |
| `\nmCountXzeroRaw` | 4 | a count (no zeta values) | numbers compared: the x^0 difference | recomputed |
| `\nmCountXzeroIndep` | 0 | a count (no zeta values) | independent numbers: the x^0 difference | recomputed |
| `\nmCountCovoneRaw` | 8 | a count (no zeta values) | numbers compared: covered pairings at lambda = 1 | recomputed |
| `\nmCountCovoneIndep` | 0 | a count (no zeta values) | independent numbers: covered pairings at lambda = 1 | recomputed |
| `\nmCountCovtwoRaw` | 8 | a count (no zeta values) | numbers compared: covered pairings at lambda = 2 | recomputed |
| `\nmCountCovtwoIndep` | 6 | a count (no zeta values) | independent numbers: covered pairings at lambda = 2 | recomputed |
| `\nmCountPminusquarticRaw` | 1 | a count (no zeta values) | numbers compared: the coefficient 16 of P^(3)- | recomputed |
| `\nmCountPminusquarticIndep` | 1 | a count (no zeta values) | independent numbers: the coefficient 16 of P^(3)- | recomputed |
| `\nmCountUncquarticRaw` | 1 | a count (no zeta values) | numbers compared: the quartic coefficient of the uncovered pairings at k >= 2 | recomputed |
| `\nmCountUncquarticIndep` | 1 | a count (no zeta values) | independent numbers: the quartic coefficient of the uncovered pairings at k >= 2 | recomputed |
| `\nmCountNfourRaw` | 2 | a count (no zeta values) | numbers compared: N=4 (pole and planar zero) | recomputed |
| `\nmCountNfourIndep` | 1 | a count (no zeta values) | independent numbers: N=4 (pole and planar zero) | recomputed |
| `\nmCountAmpCfreeRaw` | 3 | a count (no zeta values) | numbers compared: the C_F-free amplitude zeta_2 coefficients | recomputed |
| `\nmCountAmpCfreeIndep` | 1 | a count (no zeta values) | independent numbers: the C_F-free amplitude zeta_2 coefficients (in the wider map of Sect. 4.1 2 of the 3 fix the term zeta_2 T_rc^2 Lt^2 and the crossing-even quadrupole of the map; 3 independent under the dipole conditions) | recomputed |
| `\nmCountAmpEightyfourRaw` | 1 | a count (no zeta values) | numbers compared: the three-loop C_A C_F^2 amplitude coefficient | recomputed |
| `\nmCountAmpEightyfourIndep` | 1 | a count (no zeta values) | independent numbers: the three-loop C_A C_F^2 amplitude coefficient | recomputed |
| `\nmCountAmpConstRaw` | 5 | a count (no zeta values) | amplitude zeta_2 numbers that fix constants of the equations or of the matching | recomputed |
| `\nmCountAmpConstIndep` | 0 | a count (no zeta values) | independent numbers among them | recomputed |
| `\nmCountAmpCfreeDipole` | 3 | a count (no zeta values) | independent numbers among the C_F-free amplitude zeta_2 coefficients under the dipole conditions of Sect. 4.1 (no constant of the map reaches them) | recomputed |
| `\nmCountNnllTotalRaw` | 41 | a count (no zeta values) | first block: numbers compared | recomputed |
| `\nmCountNnllTotalIndep` | 17 | a count (no zeta values) | first block: independent numbers | recomputed |
| `\nmCountNnllTotalNoConsist` | 15 | a count (no zeta values) | first block: independent numbers without the two consistency checks | recomputed |
| `\nmCountNnllTotalStrict` | 11 | a count (no zeta values) | first block: strict count (the C_F-free amplitude coefficients and the three-loop C_A C_F^2 amplitude coefficient counted once with S_3 and S_4, relations R1-R4; one number of S_3 used for the presence of b_A^-; the consistency checks removed; the N=4 coefficient, a check in a second theory, not counted (D5)) | recomputed |
| `\nmCountConsistChecks` | 2 | a count (no zeta values) | consistency checks in the first block (the 16 of P^(3)- and the uncovered quartic at k >= 2) | recomputed |
| `\nmCountLLminusRaw` | 9 | a count (no zeta values) | leading logarithms of P^- at two to four loops: numbers compared | recomputed |
| `\nmCountLLminusIndep` | 6 | a count (no zeta values) | leading logarithms of P^-: non-planar numbers | recomputed |
| `\nmCountLLampFunctions` | 12 | a count (no zeta values) | leading-logarithmic amplitude coefficient functions (one to three loops, singlet and adjoint, both signatures) | recomputed |
| `\nmCountLLampCoefs` | 36 | a count (no zeta values) | SU(N_c) coefficients (powers of N_c) of these functions | recomputed |
| `\nmCountLLampRaw` | 27 | a count (no zeta values) | amplitude leading-log coefficients not already counted with P^- (the odd-singlet ones equal the P^- leading logs) | recomputed |
| `\nmCountLLampIndep` | 18 | a count (no zeta values) | amplitude leading-log coefficients without the singlet ones (odd: = P^- leading logs; even: = P^+ leading logs) | recomputed |
| `\nmCountLLampOddSingletEqual` | 9 | a count (no zeta values) | odd-singlet amplitude leading-log coefficients, equal to the P^- leading logs | recomputed |
| `\nmCountLLampEvenSingletEqual` | 9 | a count (no zeta values) | even-singlet amplitude leading-log coefficients, equal to the P^+ leading logs | recomputed |
| `\nmCountDlTotalRaw` | 36 | a count (no zeta values) | second block: numbers compared (odd-singlet amplitude leading logs counted once) | recomputed |
| `\nmCountDlTotalIndep` | 24 | a count (no zeta values) | second block: independent numbers | recomputed |
| `\nmCountChoicesListed` | 7 | a count (no zeta values) | discrete inputs listed with what each changes | recomputed |
| `\nmCountSthreeStrict` | 1 | a count (no zeta values) | strict count: S_3 at x^0 (shifted-pole assumption: no) | recomputed |
| `\nmCountSfourStrict` | 4 | a count (no zeta values) | strict count: S_4 at x^0 (shifted-pole assumption: no) | recomputed |
| `\nmCountXzeroStrict` | 0 | a count (no zeta values) | strict count: the x^0 difference (shifted-pole assumption: no) | recomputed |
| `\nmCountCovoneStrict` | 0 | a count (no zeta values) | strict count: covered pairings at lambda = 1 (shifted-pole assumption: yes) | recomputed |
| `\nmCountCovtwoStrict` | 6 | a count (no zeta values) | strict count: covered pairings at lambda = 2 (shifted-pole assumption: yes) | recomputed |
| `\nmCountPminusquarticStrict` | 0 | a count (no zeta values) | strict count: the coefficient 16 of P^(3)- (shifted-pole assumption: no) | recomputed |
| `\nmCountUncquarticStrict` | 0 | a count (no zeta values) | strict count: the quartic coefficient of the uncovered pairings at k >= 2 (shifted-pole assumption: yes) | recomputed |
| `\nmCountNfourStrict` | 0 | a count (no zeta values) | strict count: N=4 (pole and planar zero) (shifted-pole assumption: no) | recomputed |
| `\nmCountAmpCfreeStrict` | 0 | a count (no zeta values) | strict count: the C_F-free amplitude zeta_2 coefficients (shifted-pole assumption: no) | recomputed |
| `\nmCountAmpEightyfourStrict` | 0 | a count (no zeta values) | strict count: the three-loop C_A C_F^2 amplitude coefficient (shifted-pole assumption: no) | recomputed |
| `\nmCountAmpConstStrict` | 0 | a count (no zeta values) | strict count: the amplitude zeta_2 coefficients that fix constants (shifted-pole assumption: no) | recomputed |
| `\nmCountClassIpi` | 5 | a count (no zeta values) | strict count: numbers that test the (i pi)^2 term without the shifted-pole assumption (S_3, S_4; the four-quark amplitude coefficients are relations R1-R4 with S_3, S_4 and are not counted; the N=4 coefficient is not counted, D5) | recomputed |
| `\nmCountClassShiftedPole` | 6 | a count (no zeta values) | strict count: numbers that also rest on the shifted-pole assumption (covered pairings at lambda = 2) | recomputed |
| `\nmCountColorXzeroYzero` | 5 | a count (no zeta values) | tests left at x^0 when c_+ - l_+ is fixed by the planar zero and y = 0 (the non-planar components of S_3, S_4 less the one that fixes the presence of b_A^-; = the strict S_3 and S_4 rows) | recomputed |
| `\nmCountColorLamTwoYzero` | 6 | a count (no zeta values) | the same at lambda = 2 (non-planar components of V_3, V_4) | recomputed |
| `\nmCountColorLamTwoYone` | 5 | a count (no zeta values) | tests left at lambda = 2 when c_+ - l_+ is a number and y = y_F C_F + y_A C_A (rank of the shifts) | recomputed |
| `\nmCountColorLamTwoMixed` | 4 | a count (no zeta values) | tests left at lambda = 2 when c_+ - l_+ = x_0 + x_A C_A/C_F and y has degree one | recomputed |
| `\nmCountColorXzeroFree` | 0 | a count (no zeta values) | tests left at x^0 when c_+ - l_+ and y are arbitrary functions of the group | recomputed |
| `\nmCountColorBothYzero` | 11 | a count (no zeta values) | tests at x^0 and lambda = 2 together, y = 0 (one number for the presence of b_A^-, fixed at x^0) | recomputed |
| `\nmCountColorBothYoneShared` | 10 | a count (no zeta values) | tests at x^0 and lambda = 2 together, y of degree one, constants shared between N = 0 and N = -k | recomputed |
| `\nmCountColorBothYoneSeparate` | 9 | a count (no zeta values) | the same with separate constants at N = -k | recomputed |
| `\nmCountStrictYoneShared` | 10 | a count (no zeta values) | strict count with y of degree one, constants shared (one number for the presence of b_A^-; the N=4 coefficient not counted, D5; the amplitude coefficients are relations R1-R4 and are not added) | recomputed |
| `\nmCountStrictYoneSeparate` | 9 | a count (no zeta values) | the same with separate constants at N = -k | recomputed |
| `\nmCountProtected` | 4 | a count (no zeta values) | components of S_3 and S_4 that no map term and no channel-diagonal quark-pair correction reaches (C_F C_A^2 of S_3; C_F C_A^3, C_F^2 C_A^2 and the quartic of S_4), the same at lambda = 2 | recomputed |
| `\nmCountProtectedTests` | 3 | a count (no zeta values) | of these, the components that remain tests (C_F C_A^3, C_F^2 C_A^2 and the quartic of S_4); the C_F C_A^2 component of S_3 fixes the presence of b_A^- | recomputed |
| `\nmCountTestsLeftMixedPair` | 2 | a count (no zeta values) | tests left among S_3, S_4 when the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- is admitted with the constants of App. D free (one number for the presence of b_A^-) | recomputed |
| `\nmWordCountSthreeRaw` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountSthreeRaw (3) in words, for running text | definition |
| `\nmWordCountSthreeIndep` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountSthreeIndep (2) in words, for running text | definition |
| `\nmWordCountSfourRaw` | five | a count below ten written as a word for running text (no zeta values) | the count \nmCountSfourRaw (5) in words, for running text | definition |
| `\nmWordCountSfourIndep` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountSfourIndep (4) in words, for running text | definition |
| `\nmWordCountXzeroRaw` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountXzeroRaw (4) in words, for running text | definition |
| `\nmWordCountXzeroIndep` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountXzeroIndep (0) in words, for running text | definition |
| `\nmWordCountCovoneRaw` | eight | a count below ten written as a word for running text (no zeta values) | the count \nmCountCovoneRaw (8) in words, for running text | definition |
| `\nmWordCountCovoneIndep` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountCovoneIndep (0) in words, for running text | definition |
| `\nmWordCountCovtwoRaw` | eight | a count below ten written as a word for running text (no zeta values) | the count \nmCountCovtwoRaw (8) in words, for running text | definition |
| `\nmWordCountCovtwoIndep` | six | a count below ten written as a word for running text (no zeta values) | the count \nmCountCovtwoIndep (6) in words, for running text | definition |
| `\nmWordCountPminusquarticRaw` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountPminusquarticRaw (1) in words, for running text | definition |
| `\nmWordCountPminusquarticIndep` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountPminusquarticIndep (1) in words, for running text | definition |
| `\nmWordCountUncquarticRaw` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountUncquarticRaw (1) in words, for running text | definition |
| `\nmWordCountUncquarticIndep` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountUncquarticIndep (1) in words, for running text | definition |
| `\nmWordCountNfourRaw` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountNfourRaw (2) in words, for running text | definition |
| `\nmWordCountNfourIndep` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountNfourIndep (1) in words, for running text | definition |
| `\nmWordCountAmpCfreeRaw` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpCfreeRaw (3) in words, for running text | definition |
| `\nmWordCountAmpCfreeIndep` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpCfreeIndep (1) in words, for running text | definition |
| `\nmWordCountAmpEightyfourRaw` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpEightyfourRaw (1) in words, for running text | definition |
| `\nmWordCountAmpEightyfourIndep` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpEightyfourIndep (1) in words, for running text | definition |
| `\nmWordCountAmpConstRaw` | five | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpConstRaw (5) in words, for running text | definition |
| `\nmWordCountAmpConstIndep` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpConstIndep (0) in words, for running text | definition |
| `\nmWordCountAmpCfreeDipole` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpCfreeDipole (3) in words, for running text | definition |
| `\nmWordCountConsistChecks` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountConsistChecks (2) in words, for running text | definition |
| `\nmWordCountLLminusRaw` | nine | a count below ten written as a word for running text (no zeta values) | the count \nmCountLLminusRaw (9) in words, for running text | definition |
| `\nmWordCountLLminusIndep` | six | a count below ten written as a word for running text (no zeta values) | the count \nmCountLLminusIndep (6) in words, for running text | definition |
| `\nmWordCountLLampOddSingletEqual` | nine | a count below ten written as a word for running text (no zeta values) | the count \nmCountLLampOddSingletEqual (9) in words, for running text | definition |
| `\nmWordCountLLampEvenSingletEqual` | nine | a count below ten written as a word for running text (no zeta values) | the count \nmCountLLampEvenSingletEqual (9) in words, for running text | definition |
| `\nmWordCountChoicesListed` | seven | a count below ten written as a word for running text (no zeta values) | the count \nmCountChoicesListed (7) in words, for running text | definition |
| `\nmWordCountSthreeStrict` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountSthreeStrict (1) in words, for running text | definition |
| `\nmWordCountSfourStrict` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountSfourStrict (4) in words, for running text | definition |
| `\nmWordCountXzeroStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountXzeroStrict (0) in words, for running text | definition |
| `\nmWordCountCovoneStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountCovoneStrict (0) in words, for running text | definition |
| `\nmWordCountCovtwoStrict` | six | a count below ten written as a word for running text (no zeta values) | the count \nmCountCovtwoStrict (6) in words, for running text | definition |
| `\nmWordCountPminusquarticStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountPminusquarticStrict (0) in words, for running text | definition |
| `\nmWordCountUncquarticStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountUncquarticStrict (0) in words, for running text | definition |
| `\nmWordCountNfourStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountNfourStrict (0) in words, for running text | definition |
| `\nmWordCountAmpCfreeStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpCfreeStrict (0) in words, for running text | definition |
| `\nmWordCountAmpEightyfourStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpEightyfourStrict (0) in words, for running text | definition |
| `\nmWordCountAmpConstStrict` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountAmpConstStrict (0) in words, for running text | definition |
| `\nmWordCountClassIpi` | five | a count below ten written as a word for running text (no zeta values) | the count \nmCountClassIpi (5) in words, for running text | definition |
| `\nmWordCountClassShiftedPole` | six | a count below ten written as a word for running text (no zeta values) | the count \nmCountClassShiftedPole (6) in words, for running text | definition |
| `\nmWordCountColorXzeroYzero` | five | a count below ten written as a word for running text (no zeta values) | the count \nmCountColorXzeroYzero (5) in words, for running text | definition |
| `\nmWordCountColorLamTwoYzero` | six | a count below ten written as a word for running text (no zeta values) | the count \nmCountColorLamTwoYzero (6) in words, for running text | definition |
| `\nmWordCountColorLamTwoYone` | five | a count below ten written as a word for running text (no zeta values) | the count \nmCountColorLamTwoYone (5) in words, for running text | definition |
| `\nmWordCountColorLamTwoMixed` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountColorLamTwoMixed (4) in words, for running text | definition |
| `\nmWordCountColorXzeroFree` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountColorXzeroFree (0) in words, for running text | definition |
| `\nmWordCountColorBothYoneSeparate` | nine | a count below ten written as a word for running text (no zeta values) | the count \nmCountColorBothYoneSeparate (9) in words, for running text | definition |
| `\nmWordCountStrictYoneSeparate` | nine | a count below ten written as a word for running text (no zeta values) | the count \nmCountStrictYoneSeparate (9) in words, for running text | definition |
| `\nmWordCountProtected` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountProtected (4) in words, for running text | definition |
| `\nmWordCountProtectedTests` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountProtectedTests (3) in words, for running text | definition |
| `\nmWordCountTestsLeftMixedPair` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountTestsLeftMixedPair (2) in words, for running text | definition |

## Crossing-odd kernels (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmOddOffsetPminus` | 1 | zeta values, if any, in the body | a crossing-odd kernel of order a^p (m = 2p - 2) first changes the P^- leading logs at a^(p + this) when its singlet row does not annihilate the Born weights | recomputed |
| `\nmOddOffsetS` | 2 | zeta values, if any, in the body | the same kernel first changes the NNLL poles of S at a^(p + this) | recomputed |
| `\nmOddDegOffsetPminus` | 2 | zeta values, if any, in the body | a degenerate kernel (singlet row annihilating b_R, e.g. (2C_F - C_A)1 + T_rc) first changes the P^- leading logs at a^(p + this), as S | recomputed |
| `\nmOddSOfiveOffsetPminus` | 3 | zeta values, if any, in the body | the SO(5) kernel with singlet row (-1, 10, 6) first changes the P^- leading logs at a^(p + this); S changes at a^(p + nmOddOffsetS) | recomputed |
| `\nmOddGtwoOffsetS` | 3 | zeta values, if any, in the body | in G2 (b_A = 0) a T_rc kernel never changes the P^- leading logs (through a^(p+4)) and changes S at a^(p + this) | recomputed |
| `\nmOddRowSumTrcSUthree` | 4/9 | zeta values, if any, in the body | singlet-row sum sum_R C_1R b_R of the kernel T_rc in SU(3) (= C_F(C_A - 2C_F) = nmKdef) | recomputed |
| `\nmOddSOfiveRowVec` | (-1, 10, 6) | zeta values, if any, in the body | singlet row of the SO(5) kernel that annihilates b_R and b_R^2 (channels: singlet, then by increasing C_R) | recomputed |
| `\nmZeroRowAdjSumA` | 5/12 | zeta values, if any, in the body | adjoint-row sum sum_R C_AR b_R of the zero-singlet-row kernel {T_rc, T_t^2} - C_A T_rc in SU(3) | recomputed |
| `\nmZeroRowAdjSumB` | -11/12 | zeta values, if any, in the body | adjoint-row sum of the zero-singlet-row kernel T_t^2 T_rc in SU(3) | recomputed |
| `\nmOddTrcSthreeShiftSUthree` | 344/9 z2 c | carries zeta_2 in the body | shift of S_3 in SU(3) by a T_rc kernel of coefficient c at p = 1 (= kappa -> kappa + c/2) | recomputed |

## Data appendix

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmDTPOnePlusLtwoZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^2 x | zeta_2 part of the coefficient of x^0 ln^2 x of P^(1)+ (LL) | recomputed |
| `\nmDTPOnePlusLtwoRat` | 2*CF^2 | coefficient(s) of zeta_2 x^0 ln^2 x | part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(1)+ (LL) | recomputed |
| `\nmDTPOnePlusLoneZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^1 x | zeta_2 part of the coefficient of x^0 ln^1 x of P^(1)+ (NLL) | recomputed |
| `\nmDTPOnePlusLoneRat` | 22*CA*CF/3 - 4*CF^2 - 4*CF*nf/3 | coefficient(s) of zeta_2 x^0 ln^1 x | part free of zeta_2 of the coefficient of x^0 ln^1 x of P^(1)+ (NLL) | recomputed |
| `\nmDTPOnePlusLzeroZeta` | -8*CF^2 | coefficient(s) of zeta_2 x^0 ln^0 x | zeta_2 part of the coefficient of x^0 ln^0 x of P^(1)+ (NNLL) | recomputed |
| `\nmDTPOnePlusLzeroRat` | 302*CA*CF/9 - 4*CF^2 - 44*CF*nf/9 | coefficient(s) of zeta_2 x^0 ln^0 x | part free of zeta_2 of the coefficient of x^0 ln^0 x of P^(1)+ (NNLL) | recomputed |
| `\nmDTPOneMinusLtwoZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^2 x | zeta_2 part of the coefficient of x^0 ln^2 x of P^(1)- (LL) | recomputed |
| `\nmDTPOneMinusLtwoRat` | 4*CA*CF - 6*CF^2 | coefficient(s) of zeta_2 x^0 ln^2 x | part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(1)- (LL) | recomputed |
| `\nmDTPOneMinusLoneZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^1 x | zeta_2 part of the coefficient of x^0 ln^1 x of P^(1)- (NLL) | recomputed |
| `\nmDTPOneMinusLoneRat` | 46*CA*CF/3 - 20*CF^2 - 4*CF*nf/3 | coefficient(s) of zeta_2 x^0 ln^1 x | part free of zeta_2 of the coefficient of x^0 ln^1 x of P^(1)- (NLL) | recomputed |
| `\nmDTPOneMinusLzeroZeta` | -8*CA*CF + 8*CF^2 | coefficient(s) of zeta_2 x^0 ln^0 x | zeta_2 part of the coefficient of x^0 ln^0 x of P^(1)- (NNLL) | recomputed |
| `\nmDTPOneMinusLzeroRat` | 446*CA*CF/9 - 36*CF^2 - 44*CF*nf/9 | coefficient(s) of zeta_2 x^0 ln^0 x | part free of zeta_2 of the coefficient of x^0 ln^0 x of P^(1)- (NNLL) | recomputed |
| `\nmDTPTwoPlusLfourZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 part of the coefficient of x^0 ln^4 x of P^(2)+ (LL) | recomputed |
| `\nmDTPTwoPlusLfourRat` | 2*CF^3/3 | coefficient(s) of zeta_2 x^0 ln^4 x | part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(2)+ (LL) | recomputed |
| `\nmDTPTwoPlusLthreeZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^3 x | zeta_2 part of the coefficient of x^0 ln^3 x of P^(2)+ (NLL) | recomputed |
| `\nmDTPTwoPlusLthreeRat` | 22*CA*CF^2/3 - 4*CF^3 - 4*CF^2*nf/3 | coefficient(s) of zeta_2 x^0 ln^3 x | part free of zeta_2 of the coefficient of x^0 ln^3 x of P^(2)+ (NLL) | recomputed |
| `\nmDTPTwoPlusLtwoZeta` | -30*CA^2*CF + 96*CA*CF^2 - 104*CF^3 | coefficient(s) of zeta_2 x^0 ln^2 x | zeta_2 part of the coefficient of x^0 ln^2 x of P^(2)+ (NNLL) | recomputed |
| `\nmDTPTwoPlusLtwoRat` | 121*CA^2*CF/9 + 472*CA*CF^2/9 - 44*CA*CF*nf/9 + 4*CF^3 - 64*CF^2*nf/9 + 4*CF*nf^2/9 | coefficient(s) of zeta_2 x^0 ln^2 x | part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(2)+ (NNLL) | recomputed |
| `\nmDTPTwoMinusLfourZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 part of the coefficient of x^0 ln^4 x of P^(2)- (LL) | recomputed |
| `\nmDTPTwoMinusLfourRat` | -CA^2*CF + 4*CA*CF^2 - 10*CF^3/3 | coefficient(s) of zeta_2 x^0 ln^4 x | part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(2)- (LL) | recomputed |
| `\nmDTPTwoMinusLthreeZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^3 x | zeta_2 part of the coefficient of x^0 ln^3 x of P^(2)- (NLL) | recomputed |
| `\nmDTPTwoMinusLthreeRat` | 40*CA^2*CF/9 - 14*CA*CF^2/9 - 16*CA*CF*nf/9 - 4*CF^3 + 20*CF^2*nf/9 | coefficient(s) of zeta_2 x^0 ln^3 x | part free of zeta_2 of the coefficient of x^0 ln^3 x of P^(2)- (NLL) | recomputed |
| `\nmDTPTwoMinusLtwoZeta` | 14*CA^2*CF - 96*CA*CF^2 + 104*CF^3 | coefficient(s) of zeta_2 x^0 ln^2 x | zeta_2 part of the coefficient of x^0 ln^2 x of P^(2)- (NNLL) | recomputed |
| `\nmDTPTwoMinusLtwoRat` | 81*CA^2*CF - 152*CA*CF^2/3 - 196*CA*CF*nf/9 - 60*CF^3 + 80*CF^2*nf/3 + 4*CF*nf^2/9 | coefficient(s) of zeta_2 x^0 ln^2 x | part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(2)- (NNLL) | recomputed |
| `\nmDTPThreePlusLsixZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 part of the coefficient of x^0 ln^6 x of P^(3)+ (LL) | recomputed |
| `\nmDTPThreePlusLsixRat` | CF^4/9 | coefficient(s) of zeta_2 x^0 ln^6 x | part free of zeta_2 of the coefficient of x^0 ln^6 x of P^(3)+ (LL) | recomputed |
| `\nmDTPThreePlusLfiveZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^5 x | zeta_2 part of the coefficient of x^0 ln^5 x of P^(3)+ (NLL) | recomputed |
| `\nmDTPThreePlusLfiveRat` | 22*CA*CF^3/9 - 4*CF^4/3 - 4*CF^3*nf/9 | coefficient(s) of zeta_2 x^0 ln^5 x | part free of zeta_2 of the coefficient of x^0 ln^5 x of P^(3)+ (NLL) | recomputed |
| `\nmDTPThreePlusLfourZeta` | 38*CA^3*CF - 140*CA^2*CF^2 + 168*CA*CF^3 - 248*CF^4/3 - 48*dFA | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 part of the coefficient of x^0 ln^4 x of P^(3)+ (NNLL) | recomputed |
| `\nmDTPThreePlusLfourRat` | 121*CA^2*CF^2/9 + 170*CA*CF^3/9 - 44*CA*CF^2*nf/9 + 16*CF^4/3 - 20*CF^3*nf/9 + 4*CF^2*nf^2/9 | coefficient(s) of zeta_2 x^0 ln^4 x | part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(3)+ (NNLL) | recomputed |
| `\nmDTPThreeMinusLsixZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^6 x | zeta_2 part of the coefficient of x^0 ln^6 x of P^(3)- (LL) | recomputed |
| `\nmDTPThreeMinusLsixRat` | 4*CA^3*CF/15 - 8*CA^2*CF^2/9 + 44*CA*CF^3/45 - 19*CF^4/45 | coefficient(s) of zeta_2 x^0 ln^6 x | part free of zeta_2 of the coefficient of x^0 ln^6 x of P^(3)- (LL) | recomputed |
| `\nmDTPThreeMinusLfiveZeta` | 0 | coefficient(s) of zeta_2 x^0 ln^5 x | zeta_2 part of the coefficient of x^0 ln^5 x of P^(3)- (NLL) | recomputed |
| `\nmDTPThreeMinusLfiveRat` | -8*CA^3*CF/15 + 104*CA^2*CF^2/15 + 8*CA^2*CF*nf/15 - 586*CA*CF^3/45 - 32*CA*CF^2*nf/15 + 92*CF^4/15 + 76*CF^3*nf/45 | coefficient(s) of zeta_2 x^0 ln^5 x | part free of zeta_2 of the coefficient of x^0 ln^5 x of P^(3)- (NLL) | recomputed |
| `\nmDTPThreeMinusLfourZeta` | -30*CA^3*CF + 132*CA^2*CF^2 - 656*CA*CF^3/3 + 376*CF^4/3 + 16*dFA | coefficient(s) of zeta_2 x^0 ln^4 x | zeta_2 part of the coefficient of x^0 ln^4 x of P^(3)- (NNLL) | recomputed |
| `\nmDTPThreeMinusLfourRat` | -28*CA^3*CF/3 + 883*CA^2*CF^2/9 + 26*CA^2*CF*nf/9 - 1078*CA*CF^3/9 - 68*CA*CF^2*nf/3 + 4*CA*CF*nf^2/9 + 56*CF^4/3 + 196*CF^3*nf/9 - 4*CF^2*nf^2/9 | coefficient(s) of zeta_2 x^0 ln^4 x | part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(3)- (NNLL) | recomputed |
| `\nmDTformSthree` | z2(4 CF z1_0 - 16 CF c1_2 - 2 z2_2) | carries zeta_2 in the body | S_3 through the table entries c^{(n)}_m = r^{(n)}_m + zeta_2 z^{(n)}_m of x^0 ln^m x in P^(n) | recomputed |
| `\nmDTformSfour` | z2(8 CF z2_2 - 192 CF c2_4 + 4 c1_2 z1_0 - 24 z3_4) | carries zeta_2 in the body | S_4 through the table entries | recomputed |
| `\nmDTPzeroLaurent` | C_F[2/N + 1 + (2 - 4 zeta_2) N + O(N^2)] | zeta values, if any, in the body | P^(0) about N = 0 | recomputed |
| `\nmDTPzeroDigamma` | C_F[3 + 2/(N(N+1)) - 4 psi(N+1) - 4 gamma_E] | zeta values, if any, in the body | P^(0)(N) with the digamma function | recomputed |
| `\nmDTMellinRule` | (-1)^m m! N^(-m-1) | zeta values, if any, in the body | Mellin transform of ln^m x at small x | recomputed |
| `\nmDTmLL` | m=2n | zeta values, if any, in the body | power of ln x of the LL term of P^(n) at x^0 | recomputed |
| `\nmDTmNLL` | m=2n-1 | zeta values, if any, in the body | power of ln x of the NLL term | recomputed |
| `\nmDTmNNLL` | m=2n-2 | zeta values, if any, in the body | power of ln x of the NNLL term | recomputed |
| `\nmSoneSUN` | 2(N^2-1)/N z2 | carries zeta_2 in the body | S_1 of the data in SU(N_c) | recomputed |
| `\nmSoneSUthree` | 16/3 z2 | carries zeta_2 in the body | S_1 of the data in SU(3) | recomputed |
| `\nmStwoSUN` | -2(N^2-1)^2/N^2 z2 | carries zeta_2 in the body | S_2 of the data in SU(N_c) | recomputed |
| `\nmStwoSUthree` | -128/9 z2 | carries zeta_2 in the body | S_2 of the data in SU(3) | recomputed |
| `\nmVthreeMinusSUN` | -2(N^2-1)(2*N^2 + 5)/N^3 | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3^- of the data (x^0) in SU(N_c) | recomputed |
| `\nmVthreeMinusSUthree` | -368/27 | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_3^- of the data (x^0) in SU(3) | recomputed |
| `\nmVfourMinusSUN` | 4(N^2-1)(4*N^4 + 45*N^2 + 27)/N^4 | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4^- of the data (x^0) in SU(N_c) | recomputed |
| `\nmVfourMinusSUthree` | 896/3 | zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients | V_4^- of the data (x^0) in SU(3) | recomputed |
| `\nmPminusLLpoleTwo` | -8 CF (CA - 2*CF) | zeta values, if any, in the body | LL pole (coefficient of a^2 N^-2) of P^-(P^- - N + beta(a)/a) from the data | recomputed |

## Even omega and the tower (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmFirstOrderOmegaTwoSUthreeVec` | (16/3, 28/3, -352/27, 19063/324) | zeta values, if any, in the body | values at omega = 2 of the a^2..a^5 terms of the first-order form -12 a zeta_2 C_F omega F_A^- in SU(3), in units of zeta_2 | recomputed |
| `\nmFullOmegaTwoAfourSUN` | -9(N^2-1)(N^4 + 4*N^2 + 1)/(2N^4) z2 | zeta values, if any, in the body | coefficient of a^4 in S at omega -> 2 with the full signature factors, SU(N_c) | recomputed |
| `\nmFullOmegaTwoAfivePoleSUN` | -3(N^2-1)(N^2+1)^2/N^5 z2 | zeta values, if any, in the body | coefficient of a^5 (omega - 2)^-1 in S at omega -> 2 with the full signature factors, SU(N_c) | recomputed |
| `\nmOmegaOverSqrtA` | 22.4200 | zeta values, if any, in the body | omega/sqrt(a) at omega = N = 2 and alpha_s = nmAlphaSOne | recomputed |
| `\nmTowerTmBoundSUN` | (N^2-1)/(2N^2) (4N)^m (m-2)! | zeta values, if any, in the body | bound on the x-space tower coefficients /T_m/ in SU(N_c) (= 4 C_F (4N_c)^(m-1) (m-2)!, from /S_n/ <= 2 C_F (4N_c)^(n-1) (n-2)! and sum_{k<=m-2} k! <= 2 (m-2)!) | recomputed |
| `\nmTowerTmCheckMax` | 400 | zeta values, if any, in the body | largest m at which the ratios /T_m//((4N_c)^m (m-2)!) were computed | recomputed |
| `\nmTowerTmRatioSUtwo` | 0.0483398 | zeta values, if any, in the body | largest /T_m//((4N_c)^m (m-2)!) for m <= nmTowerTmCheckMax in SU(2) (rounded up) | recomputed |
| `\nmTowerTmRatioSUthree` | 0.0216049 | zeta values, if any, in the body | largest /T_m//((4N_c)^m (m-2)!) for m <= nmTowerTmCheckMax in SU(3) (rounded up) | recomputed |
| `\nmTowerTmRatioSUfour` | 0.0120163 | zeta values, if any, in the body | largest /T_m//((4N_c)^m (m-2)!) for m <= nmTowerTmCheckMax in SU(4) (rounded up) | recomputed |

## Fig. 1 panel (b)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmRelNNLLOneXtwo` | -1.18706636 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRelNNLLOneXfour` | -2.8922392348 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRelNNLLOneXsix` | -4.0456738736 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRelNNLLOneXeight` | -4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRelNNLLTwoXtwo` | -3.9661895646 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRelNNLLTwoXfour` | -8.3188864858 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRelNNLLTwoXsix` | -11.76100507 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRelNNLLTwoXeight` | -14.844417652 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLOneXtwo` | 0.18133016087 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLOneXfour` | 1.6540499044 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLOneXsix` | 4.333937088 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLOneXeight` | 7.328631329 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLTwoXtwo` | 1.1937155562 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLTwoXfour` | 8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLTwoXsix` | 18.293120491 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmChangeNNLLTwoXeight` | 28.51972966 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelOneXtwo` | -0.79227418722 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelOneXfour` | -1.8179044772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelOneXsix` | -2.5385904673 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelOneXeight` | -3.0734328377 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelTwoXtwo` | -2.121312598 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelTwoXfour` | -4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelTwoXsix` | -5.6658433303 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunRelTwoXeight` | -6.8927501566 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeOneXtwo` | 0.096817213164 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeOneXfour` | 0.78955284549 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeOneXsix` | 2.1518391625 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeOneXeight` | 3.7937188996 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeTwoXtwo` | 0.44854946384 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeTwoXfour` | 3.0055272449 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeTwoXsix` | 6.9998744746 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmRunChangeTwoXeight` | 11.207074439 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2) | recomputed |
| `\nmDataScaleRelOneXtwo` | -1.072030329 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-2) | recomputed |
| `\nmDataScaleChangeOneXtwo` | 0.15475653422 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-2) | recomputed |
| `\nmDataScaleRelOneXeight` | -4.3639299924 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-8) | recomputed |
| `\nmDataScaleChangeOneXeight` | 6.1619134013 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-8) | recomputed |
| `\nmEffAlphaOneXeight` | 0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1 | zeta values, if any, in the body | alpha_s at the scale Q^2 e^ell_0 (one loop, n_f = 4), x = 1e-8, alpha_s(Q^2) = 0.1 | recomputed |
| `\nmEffAlphaOneXeightData` | 0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1 | zeta values, if any, in the body | alpha_s at the scale Q^2 e^(lambda ell_0), lambda = 44/189, x = 1e-8, alpha_s(Q^2) = 0.1 | recomputed |
| `\nmNNLLOverLLMinOne` | 1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1 | zeta values, if any, in the body | smallest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.1 | recomputed |
| `\nmNNLLOverLLMaxOne` | 1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1 | zeta values, if any, in the body | largest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.1 | recomputed |
| `\nmStrictRelOneXtwo` | -1.1808211397 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-2 | recomputed |
| `\nmStrictChangeOneXtwo` | 0.18037617309 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-2 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-2 | recomputed |
| `\nmStrictRelOneXeight` | -6.2665769531 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-8 | recomputed |
| `\nmStrictChangeOneXeight` | 9.2440861651 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-8 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-8 | recomputed |
| `\nmFirstOrderMeasureOne` | 4.07237935 percent, 100 times 2/S_>=3(omega_0)/ ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1 | zeta values, if any, in the body | percent: 100 times 2/S_>=3(omega_0)/ ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1 (S_>=3(omega_0) of section E) | recomputed |
| `\nmDataScaleRelTwoXtwo` | -3.3581079134 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-2) | recomputed |
| `\nmDataScaleChangeTwoXtwo` | 0.92032343239 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-2) | recomputed |
| `\nmDataScaleRelTwoXeight` | -11.814500453 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-8) | recomputed |
| `\nmDataScaleChangeTwoXeight` | 21.766083051 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-8) | recomputed |
| `\nmEffAlphaTwoXeight` | 0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2 | zeta values, if any, in the body | alpha_s at the scale Q^2 e^ell_0 (one loop, n_f = 4), x = 1e-8, alpha_s(Q^2) = 0.2 | recomputed |
| `\nmEffAlphaTwoXeightData` | 0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2 | zeta values, if any, in the body | alpha_s at the scale Q^2 e^(lambda ell_0), lambda = 44/189, x = 1e-8, alpha_s(Q^2) = 0.2 | recomputed |
| `\nmNNLLOverLLMinTwo` | 0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2 | zeta values, if any, in the body | smallest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.2 | recomputed |
| `\nmNNLLOverLLMaxTwo` | 1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2 | zeta values, if any, in the body | largest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.2 | recomputed |
| `\nmStrictRelTwoXtwo` | -3.5159487265 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-2 | recomputed |
| `\nmStrictChangeTwoXtwo` | 1.0582052677 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-2 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-2 | recomputed |
| `\nmStrictRelTwoXeight` | -9.1153164625 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-8 | recomputed |
| `\nmStrictChangeTwoXeight` | 17.512735586 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-8 | zeta values, if any, in the body | percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-8 | recomputed |
| `\nmFirstOrderMeasureTwo` | 11.51842821 percent, 100 times 2/S_>=3(omega_0)/ ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2 | zeta values, if any, in the body | percent: 100 times 2/S_>=3(omega_0)/ ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2 (S_>=3(omega_0) of section E) | recomputed |
| `\nmNLLZeroMantTwo` | 1.5295161e-05: with n_f = 4 the LL and NLL terms of eq. (3.2) sum to zero at this x, alpha_s = 0.2 | zeta values, if any, in the body | mantissa of the x at which the LL and NLL terms of eq. (3.2) of arXiv:2202.10362 with n_f = 4 sum to zero, alpha_s = 0.2 | recomputed |
| `\nmNLLZeroExpTwo` | exponent of the same x | zeta values, if any, in the body | power of ten of the same x | recomputed |
| `\nmNfRun` | n_f of beta_0 in the running-coupling estimate | zeta values, if any, in the body | n_f of beta_0 in the running-coupling estimate of the band (a choice; the band values of the figure program are reproduced with it) | definition |
| `\nmBetaZeroRun` | 25/3: beta_0 = 11 - 2 n_f/3 for that n_f | zeta values, if any, in the body | beta_0 = 11C_A/3 - 2n_f/3 at C_A = 3 for that n_f | recomputed |
| `\nmRunCouplingDef` | the one-loop coupling of the scale Q^2 e^ell used for the band | zeta values, if any, in the body | the one-loop coupling of the scale Q^2 e^ell (definition of the band) | definition |
| `\nmEllZeroDef` | the band edge ell_0 | zeta values, if any, in the body | the band edge: P_LL at the coupling of Q^2 e^ell_0 reproduces, at first order in beta_0, the beta_0 term of the NLL part (checked) | definition |
| `\nmZDef` | argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362 | zeta values, if any, in the body | z = sqrt(8 a C_F) ln(1/x) | definition |
| `\nmNLLBetaTerm` | the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362 | zeta values, if any, in the body | the beta_0 term of the NLL part of eq. (3.2) of arXiv:2202.10362 in x space (checked numerically against the parsed equation) | recomputed |
| `\nmDSthreeForm` | P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (S_3 carries zeta_2) | written through S_n, which carry zeta_2 | eq. (3.2) of arXiv:2202.10362 minus P_V in every LL, NLL and NNLL coefficient (identity checked through a^24); S_3 carries zeta_2 | recomputed |
| `\nmRDef` | the square root of eq. (3.1) of arXiv:2202.10362 | zeta values, if any, in the body | S = (1 - 4 xi)^(1/2) with xi = 2C_F a/N^2 parsed from eq. (3.1) | definition |
| `\nmTowerSthreeForm` | the continuation of the three-loop term by the first-order formula of the tower (S_3 carries zeta_2) | written through S_n, which carry zeta_2 | the S_3 terms of the tower (T_m with S_3 only), checked through a^8; S_3 carries zeta_2 | recomputed |
| `\nmFourLoopSthreeCoef` | coefficient of a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362; S_3 carries zeta_2) | written through S_n, which carry zeta_2 | the a^4 ln^4(1/x) term of the S_3 continuation of the tower; eq. (3.2) gives twice it; S_3 carries zeta_2 | recomputed |
| `\nmNNLLIdentityOrder` | 24 | zeta values, if any, in the body | highest order a^n through which eq. (3.2) of arXiv:2202.10362 = P_V + D_S3 is compared in every LL, NLL and NNLL pole term, general colour, beta_0 kept (every order from a^1 on) | recomputed |
| `\nmTowerScaleLambda` | 44/189: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3)) | zeta values, if any, in the body | lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 term at N^-4 of P^+ beyond the small-N relation, SU(3) (general colour 4*(3*C_A - 4*C_F)/(9*(5*C_A - 6*C_F))) | recomputed |
| `\nmNfExcessInverse` | 168/23 = 7.304348: the band-edge value over the four-loop n_f zeta_2 term beyond the relation | zeta values, if any, in the body | ratio of the n_f zeta_2 term at N^-4 that the band edge ell_0 implies beyond the relation to the one of the complete four-loop result (SU(3)) | recomputed |
| `\nmNfExcessRatio` | 23/168 = 0.136905: that four-loop term over the value the band edge implies | zeta values, if any, in the body | the four-loop n_f zeta_2 term at N^-4 beyond the relation over the value that the band edge implies (SU(3)) | recomputed |
| `\nmNfExcessGen` | -8 CF (CA - 2*CF) (7*CA - 10*CF) | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation (the complete four-loop result minus the relation with the complete three-loop result as input; no n_f^2, n_f^3 or zeta_2-free n_f part), general colour | recomputed |
| `\nmNfExcessSUthree` | -736/27 | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation, SU(3) (the general-colour form at C_A = 3, C_F = 4/3) | recomputed |
| `\nmNfBandEdgeGen` | -64 CF (CA - 2*CF) (5*CA - 6*CF) | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation that the band edge ell_0 implies at its lowest order, (c - 1) beta_0/_{n_f} S_3 with c the factor of beta_0 S_3 a^4 N^-4 at the band edge, general colour | recomputed |
| `\nmNfBandEdgeSUthree` | -1792/9 | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation | coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation that the band edge ell_0 implies at its lowest order, SU(3) | recomputed |
| `\nmTowerScaleLambdaOffset` | 1/9: lambda of ell = lambda ell_0 at which the band edge adds no n_f zeta_2 term beyond the relation | zeta values, if any, in the body | lambda of ell = lambda ell_0 at which the band edge adds nothing at a^4 N^-4 beyond the beta_0 S_3 term that the small-N relation carries with the three-loop result as input (1/c, c the factor of beta_0 S_3 a^4 N^-4 at the band edge); lambda is counted from the fixed-coupling line | recomputed |
| `\nmTowerScaleLambdaGen` | 4 (3*CA - 4*CF)/(9 (5*CA - 6*CF)) | zeta values, if any, in the body | lambda of ell = lambda ell_0 that reproduces at first order the four-loop n_f zeta_2 term at N^-4 beyond the small-N relation, general colour (the ratio of nmNfExcessGen over (c beta_0/_{n_f} S_3), plus the offset) | recomputed |
| `\nmTowerScaleLambdaSUN` | 4*(N**2 + 2)/(9*(2*N**2 + 3)) | zeta values, if any, in the body | the same lambda in SU(N_c) | recomputed |
| `\nmBandEdgeFactor` | 9 = (3/2) 3!: factor of beta_0 S_3 a^4 N^-4 at the band edge | zeta values, if any, in the body | factor c of beta_0 S_3 a^4 N^-4 that the band edge ell_0 implies at its lowest order: (3/2) beta_0 S_3 a^4 ln^3(1/x) in x space times 3! from ln^3(1/x) <-> 3!/N^4 (S_3 carries zeta_2) | recomputed |
| `\nmBandEdgeFactorX` | 3/2: factor of beta_0 S_3 a^4 ln^3(1/x) at the band edge | zeta values, if any, in the body | factor of beta_0 S_3 a^4 ln^3(1/x) that the band edge ell_0 implies at its lowest order, from the three-loop term -S_3 a^3 ln^2(1/x)/2 of the tower at the coupling a/(1 + beta_0 a ell) with ell -> ln(1/x) (S_3 carries zeta_2) | recomputed |
| `\nmTowerScaleLambdaEq` | -224 lambda + 224/9 = -736/27 | zeta values, if any, in the body | the equation that fixes lambda in SU(3): (c lambda - 1) beta_0/_{n_f} S_3 equated to the four-loop n_f zeta_2 term at a^4 N^-4 beyond the small-N relation (S_3 = 112/3 zeta_2 in SU(3); its solution is nmTowerScaleLambda) | recomputed |
| `\nmFourLoopChange` | 1376/81: coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL | coefficient of zeta_2 a^4 ln^4(1/x) in Delta P = P_V + D_tow - P_NNLL | coefficient of zeta_2 a^4 ln^4(1/x) in Delta P = P_V + D_tow - P_NNLL, SU(3): -S_4/24 + C_F S_3/6, the corrected x^0 four-loop difference | recomputed |

## Five loops (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmFiveShiftFactor` | 720 | zeta values, if any, in the body | a new a^5 source delta S_5 shifts the five-loop x^0 ln^6 x coefficient of P^(4)+ (the part multiplying zeta_2) by -delta S_5/(this times zeta_2) | recomputed |
| `\nmSourceFiveFreeParamsSUthree` | 1 | zeta values, if any, in the body | free parameters of a new a^5 source in the SU(3) value (rank of the SU(3) weights on the nmSourceFiveFreeParams-dimensional family) | recomputed |
| `\nmQsourceShiftSUthree` | -1/60 | zeta values, if any, in the body | shift of the SU(3) five-loop coefficient per unit q of a source q zeta_2 C_F(C_A - 2C_F)C_A^3 at a^5 | recomputed |
| `\nmSourceFiveQuarticParams` | 3 | zeta values, if any, in the body | parameters of a five-loop quartic source (the quartic invariants of degree five), which reach the P^(4)- quartic coefficients | recomputed |
| `\nmHtwoXspaceShift` | -cf**3/45 h_2 | zeta values, if any, in the body | shift of the five-loop x^0 coefficient per map term h_2 zeta_2 a^2/omega after the refit of c_+ - l_+ and y (= -nmMapHtwoShiftFive/(720 zeta_2)) | recomputed |
| `\nmHtwoXspaceShiftSUthree` | -64/1215 | zeta values, if any, in the body | the same in SU(3), per unit h_2 | recomputed |
| `\nmFreeDirSfiveEta` | eta_2 z2 (-CA CF (CA - 2*CF)^2 (57*CA - 20*CF)) | carries zeta_2 in the body | S_5 left by the channel-mixing term (h = eta_2 C_F) after S_3, S_4 fix c_+ - l_+ and y as group functions (the direction left free) | recomputed |
| `\nmFreeDirSfiveG` | g z2 (-32 CF^2 (CA - 2*CF) (12*CA^2 - 7*CA CF - 4*CF^2)) | carries zeta_2 in the body | S_5 left by the signature-mixed term g zeta_2 omega^2 F_1^+ F_1^- after the same fit of c_+ - l_+ and y (the direction left free) | recomputed |
| `\nmPfourMinusQuarticKmVec` | (624/5, -352/3, -32/5) basis (C_A dFA, C_F dFA, C_F dAA) | coefficient(s) of zeta_2 x^0 ln^6 x | coefficients of zeta_2 x^0 ln^6 x of P^(4)- at kappa = -1 in the basis (C_A dFA/N_R, C_F dFA/N_R, C_F dAA/N_A) | recomputed |

## Gluon entry at n_f = 0 (R8)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmMoneGluon` | CA^2/2 | zeta values, if any, in the body | M_1^g = sum_R [T_rc]_(8a,R) b_R^+, the moment of the antisymmetric-adjoint gluon row (the same quantity as nmSingletGluonFeed) | recomputed |
| `\nmDtwoGluon` | 8 CA^2 | zeta values, if any, in the body | d_2^g of the negative-signature antisymmetric-adjoint gluon wave at n_f = 0, kappa = +1, b_8a^- = -C_A (units a = 1) | recomputed |
| `\nmDthreeGluon` | -80 CA^3 | zeta values, if any, in the body | d_3^g of the same wave, kappa = +1, b_8a^- = -C_A (units a = 1) | recomputed |
| `\nmDthreeGluonRev` | -16 CA^3 | zeta values, if any, in the body | d_3^g with b_8a^- reversed to +C_A, kappa = +1 (units a = 1) | recomputed |
| `\nmPggPairWeightShiftEightS` | -324 | coefficient(s) of zeta_2 x^0 ln^4 x | change of the zeta_2 x^0 ln^4 x coefficient of the P_gg^(3) prediction at n_f = 0 in SU(3) per unit change of w_8s, the weight of the positive-signature gluon-pair (ladder) term of channel 8s: 8 C_A [T_rc]_(8a,R) (b_R^+)^2 = -4 C_A^4 at C_A = 3; routes (iii) and (i) agree | recomputed |
| `\nmPggPairWeightShiftTwentySeven` | -216 | coefficient(s) of zeta_2 x^0 ln^4 x | change of the zeta_2 x^0 ln^4 x coefficient of the P_gg^(3) prediction at n_f = 0 in SU(3) per unit change of w_27, the weight of the positive-signature gluon-pair (ladder) term of channel 27: 8 C_A [T_rc]_(8a,R) (b_R^+)^2 = -8/3 C_A^4 at C_A = 3; routes (iii) and (i) agree | recomputed |

## Harmonic sums (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSigmaOne` | 8*cf**2 | zeta values, if any, in the body | coefficient sigma^(1) of S_1(N) N^-2 in the two-loop non-singlet anomalous dimension (P^+) | recomputed |
| `\nmSigmaTwo` | 60*ca**2*cf - 192*ca*cf**2 + 208*cf**3 | zeta values, if any, in the body | coefficient sigma^(2) of S_1(N) N^-4 at three loops (P^+) | recomputed |
| `\nmSigmaThreeVec` | (-912, 3360, -4032, 1984, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R) | zeta values, if any, in the body | coefficients of sigma^(3) of S_1(N) N^-6 at four loops (P^+) | recomputed |
| `\nmSigmaThreeGen` | -912*CF CA^3 + 3360*CF^2 CA^2 - 4032*CF^3 CA + 1984*CF^4 + 1152*dFA | zeta values, if any, in the body | sigma^(3) as a polynomial | recomputed |

## Hypothesis c+ = l+

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmCplusShiftVec` | (24, 96, 480) for S_2, S_3, S_4 | coefficient of (c_+ - l_+) zeta_2 C_F^n | coefficients of (c_+ - l_+) zeta_2 C_F^n in the shifts of S_2, S_3, S_4 (QCD) | recomputed |
| `\nmSoneCplusShift` | -12 z2 c_+ CF | carries zeta_2 in the body | the shift of S_1 by c_+ (carries zeta_2) | recomputed |

## Identity forms (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmIdFormExampleShift` | -2 c z2 CF CA (CA - 2CF) | zeta values, if any, in the body | shift of S_3 by the identity form zeta_2 c (C_A - 2C_F) C_A a^2 F_1^+/omega | recomputed |
| `\nmMapSingThreeShift` | -2*cf d_2 z2 | zeta values, if any, in the body | shift of S_3 by the multiplicative map term zeta_2 d_2 a^2 omega^-2 F_1^+ (excluded by the normalization condition) | recomputed |
| `\nmMapSingFourShift` | 4*cf**2 d_2 z2 | zeta values, if any, in the body | shift of S_4 by the multiplicative map term zeta_2 d_2 a^2 omega^-2 F_1^+ (excluded by the normalization condition) | recomputed |
| `\nmMapSingFiveShift` | 16*cf**3 d_2 z2 | zeta values, if any, in the body | shift of S_5 by the multiplicative map term zeta_2 d_2 a^2 omega^-2 F_1^+ (excluded by the normalization condition) | recomputed |
| `\nmIdFormAmpVecA` | (1/2, 0, 1/4) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form zeta_2 g C_A^2 a^2 F_1^+/omega | recomputed |
| `\nmIdFormAmpVecB` | (0, 1/24, 0) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form zeta_2 g C_A^3 a^3 omega^-3 F_1^+ | recomputed |
| `\nmIdFormAmpVecC` | (0, 0, 1/24) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form zeta_2 g C_A^2 C_F a^3 omega^-3 F_1^+ | recomputed |
| `\nmIdFormAmpVecD` | (1/4, 0, 1/12) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form source zeta_2 h C_A^2 C_F a^3 omega^-2 | recomputed |
| `\nmIdFormAmpVecE` | (1/2, 0, 5/12) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form kernel -zeta_2 c C_A^2 a^2 d/domega (zeta_2 a^2 Lt) | recomputed |
| `\nmIdMapAmpCAtwo` | (1, 0, 1) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit identity map structure zeta_2 C_A^2 a^2 Lt^2 | recomputed |
| `\nmIdMapAmpCAthree` | (0, 1, 0) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit identity map structure zeta_2 C_A^3 a^3 Lt^4 | recomputed |
| `\nmIdMapAmpCF` | (0, 0, 1) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit identity map structure zeta_2 C_A^2 C_F a^3 Lt^4 | recomputed |
| `\nmDerivFamilyShift` | -c z2 Cat_{n-2}(2CF)^{n-1} (3-2n)(2-2n)...(4-2n-r) | zeta values, if any, in the body | shift of S_n by the term zeta_2 c a omega^(r+1) d^r F_1^+/domega^r (an NNLL term for every r) | recomputed |

## Inputs

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmJsourcePole` | (2CF + j) a/w | zeta values, if any, in the body | the one-loop pole of F_1^+ with a constant source a j in the positive-signature singlet equation | recomputed |
| `\nmJsourceShiftThree` | 24 j (N^2-1)/N^2 z2 | zeta values, if any, in the body | the shift of S_3 by the source a j in SU(N_c) (exact in j) | recomputed |
| `\nmJsourceShiftFour` | (-48 j (N^2-1)(N^2+2)/N^3 + 24 j^2 (N^2-1)/N^2) z2 | zeta values, if any, in the body | the shift of S_4 by the source a j in SU(N_c) (exact in j) | recomputed |
| `\nmAmpCfreeRevVec` | (-15, 7, -32) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) if b_A^- is reversed | recomputed |
| `\nmAmpCfreeRemVec` | (-18, 21/2, -50) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) | coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) if b_A^- is removed | recomputed |
| `\nmAmpEightyfourKm` | 96 | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) predicted from the one- and two-loop constants if kappa = -1 (data 84) | recomputed |
| `\nmAmpEightyfourRev` | 40 | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) predicted from the one- and two-loop constants if b_A^- is reversed (data 84) | recomputed |
| `\nmAmpEightyfourRem` | 62 | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) | coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) predicted from the one- and two-loop constants if b_A^- is removed (data 84) | recomputed |
| `\nmAmpLLfailRev` | 2 | zeta values, if any, in the body | negative-signature adjoint leading-log amplitude coefficients that fail if b_A^- is reversed | recomputed |
| `\nmAmpLLfailRem` | 3 | zeta values, if any, in the body | negative-signature adjoint leading-log amplitude coefficients that fail if b_A^- is removed | recomputed |
| `\nmAmpLLOneAdjOddRem` | (N**2 + 2)/N | zeta values, if any, in the body | coefficient of a^1 Delta Lt^1 in A_A^-/A_A^(1) in SU(N_c) if b_A^- is removed, A_A^(1) = 2 a b_A being the adjoint Born term with the term present (with it, data and kappa = +1: nmAmpLLOneAdjOdd) | recomputed |
| `\nmCountLLampChanged` | 12 | a count (no zeta values) | SU(N_c) leading-log amplitude coefficients that change under at least one alternative (of 36) | recomputed |
| `\nmPminusQuarticKm` | -48 | coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)- | coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)- if kappa = -1 (16 at kappa = +1) | recomputed |
| `\nmXkUncQuarticKm` | -128 | coefficient of zeta_2 dFA/N_R x^k ln^4 x, uncovered pairings, k >= 2 | coefficient of zeta_2 dFA/N_R x^k ln^4 x in the uncovered pairings at k >= 2 if kappa = -1 (0 at kappa = +1 and in the complete results) | recomputed |
| `\nmQuarticOfSFour` | 1152 | coefficient of zeta_2 dFA/N_R in S_4 | coefficient of zeta_2 dFA/N_R in S_4, unchanged by every alternative | recomputed |
| `\nmQuarticOfVFourLamTwo` | 3072 | coefficient of zeta_2 dFA/N_R in V_4 at lambda = 2 | coefficient of zeta_2 dFA/N_R in V_4 at lambda = 2, unchanged by every alternative | recomputed |

## Inputs (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSfourKmVec` | (-1056, 3792, -4224, 1344, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2 | zeta_2 coefficients of S_n | S_4 with kappa = -1 in general color | recomputed |
| `\nmSfourKmGen` | z2 -1056*CF CA^3 + 3792*CF^2 CA^2 - 4224*CF^3 CA + 1344*CF^4 + 1152*dFA | carries zeta_2 in the body | S_4 with kappa = -1 in general color | recomputed |
| `\nmKappaDegH` | 24*cf | zeta values, if any, in the body | coefficient h of a channel-mixing term h zeta_2 a (F_A^+)^2 with which kappa = -1 reproduces S_3 and S_4 of kappa = +1 in general color | recomputed |
| `\nmSfiveKmHSUthree` | 110288/27 z2 | carries zeta_2 in the body | S_5 in SU(3) for kappa = -1 with h = 24 C_F (against nmSfiveSUthree for kappa = +1) | recomputed |
| `\nmLLminusTwoKmSUthree` | 32/9 | zeta values, if any, in the body | leading log of P^- at a^2 in SU(3) for kappa = -1 (independent of h) | recomputed |
| `\nmLLminusThreeKmSUthree` | 1120/27 | zeta values, if any, in the body | leading log of P^- at a^3 in SU(3) for kappa = -1 (independent of h) | recomputed |
| `\nmLLminusFourKmSUthree` | -15104/81 | zeta values, if any, in the body | leading log of P^- at a^4 in SU(3) for kappa = -1 (independent of h) | recomputed |

## Kappa parts (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSthreeEvenVec` | (72, -240, 192) basis (ca**2*cf, ca*cf**2, cf**3), units zeta2 | zeta_2 coefficients of S_n | kappa-even part of S_3 (one psi^- insertion) | recomputed |
| `\nmSthreeOddVec` | (-12, 48, -48) basis (ca**2*cf, ca*cf**2, cf**3), units zeta2 | zeta_2 coefficients of S_n | kappa-odd part of S_3, per unit kappa | recomputed |
| `\nmSfourEvenVec` | (-984, 3456, -3744, 1152, 1152) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA), units zeta2 | zeta_2 coefficients of S_n | kappa-even part of S_4 (one psi^- insertion; the whole quartic) | recomputed |
| `\nmSfourOddVec` | (72, -336, 480, -192, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA), units zeta2 | zeta_2 coefficients of S_n | kappa-odd part of S_4, per unit kappa | recomputed |
| `\nmSthreeEvenGen` | z2 24 CF (CA - 2*CF) (3*CA - 4*CF) | carries zeta_2 in the body | kappa-even part of S_3 in general color (= -96 zeta_2 C_F M_1) | recomputed |
| `\nmSthreeOddGen` | z2 -12 CF (CA - 2*CF)^2 | carries zeta_2 in the body | kappa-odd part of S_3 per unit kappa (= -48 zeta_2 C_F b_A^2) | recomputed |
| `\nmSfourEvenGen` | z2 -984*CF CA^3 + 3456*CF^2 CA^2 - 3744*CF^3 CA + 1152*CF^4 + 1152*dFA | carries zeta_2 in the body | kappa-even part of S_4 in general color | recomputed |
| `\nmSfourOddGen` | z2 24 CF (CA - 2*CF)^2 (3*CA - 2*CF) | carries zeta_2 in the body | kappa-odd part of S_4 per unit kappa (= -192 zeta_2 C_F (b_A - C_A) b_A^2) | recomputed |
| `\nmSthreeEvenSUN` | 12(N^2-1)(N^2 + 2)/N^3 z2 | carries zeta_2 in the body | kappa-even part of S_3 in SU(N_c) | recomputed |
| `\nmSthreeOddSUN` | -6(N^2-1)/N^3 z2 | carries zeta_2 in the body | kappa-odd part of S_3 in SU(N_c), per unit kappa | recomputed |
| `\nmSfourEvenSUN` | -36(N^2-1)(7*N^2 + 2)/N^4 z2 | carries zeta_2 in the body | kappa-even part of S_4 in SU(N_c) | recomputed |
| `\nmSfourOddSUN` | 12(N^2-1)(2*N^2 + 1)/N^4 z2 | carries zeta_2 in the body | kappa-odd part of S_4 in SU(N_c), per unit kappa | recomputed |
| `\nmSthreeEvenSUthree` | 352/9 z2 | carries zeta_2 in the body | kappa-even part of S_3 in SU(3) | recomputed |
| `\nmSthreeOddSUthree` | -16/9 z2 | carries zeta_2 in the body | kappa-odd part of S_3 in SU(3), per unit kappa | recomputed |
| `\nmSfourEvenSUthree` | -2080/9 z2 | carries zeta_2 in the body | kappa-even part of S_4 in SU(3) | recomputed |
| `\nmSfourOddSUthree` | 608/27 z2 | carries zeta_2 in the body | kappa-odd part of S_4 in SU(3), per unit kappa | recomputed |
| `\nmSthreeEvenLargeN` | 12 z2 N | carries zeta_2 in the body | leading large-N_c term of the kappa-even part of S_3 (the kappa-odd part has none) | recomputed |
| `\nmSfourEvenLargeN` | -252 z2 | carries zeta_2 in the body | large-N_c limit of the kappa-even part of S_4 | recomputed |
| `\nmSfourOddLargeN` | 24 z2 | carries zeta_2 in the body | large-N_c limit of the kappa-odd part of S_4, per unit kappa | recomputed |
| `\nmSfourEvenMinusRemGen` | -384 z2 CF b_A M_1 | carries zeta_2 in the body | kappa-even part of S_4 minus S_4 without b_A^- (general color; b_A = C_F - C_A/2, M_1 = nmMoneGen) | recomputed |
| `\nmSfourEvenMinusRemSUthree` | -704/27 z2 | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmSthreeEvenSOfive` | -6 z2 | carries zeta_2 in the body | kappa-even part of S_3 in SO(5) (vector representation) | recomputed |
| `\nmSthreeOddSOfive` | -3 z2 | carries zeta_2 in the body | kappa-odd part of S_3 in SO(5) (vector representation), per unit kappa | recomputed |
| `\nmSfourEvenSOfive` | 207 z2 | carries zeta_2 in the body | kappa-even part of S_4 in SO(5) (vector representation) | recomputed |
| `\nmSfourOddSOfive` | 15 z2 | carries zeta_2 in the body | kappa-odd part of S_4 in SO(5) (vector representation), per unit kappa | recomputed |
| `\nmSthreeEvenSOseven` | -27 z2 | carries zeta_2 in the body | kappa-even part of S_3 in SO(7) (vector representation) | recomputed |
| `\nmSthreeOddSOseven` | -9/2 z2 | carries zeta_2 in the body | kappa-odd part of S_3 in SO(7) (vector representation), per unit kappa | recomputed |
| `\nmSfourEvenSOseven` | 1539/2 z2 | carries zeta_2 in the body | kappa-even part of S_4 in SO(7) (vector representation) | recomputed |
| `\nmSfourOddSOseven` | 81/2 z2 | carries zeta_2 in the body | kappa-odd part of S_4 in SO(7) (vector representation), per unit kappa | recomputed |
| `\nmSfourBornForm` | -12 z2 CF [32(b_A^- - CA - CF) M_1 + 48 M_2] - 192 kappa z2 CF (b_A^- - CA)(b_A^-)^2 | carries zeta_2 in the body | S_4 for either sign of kappa through the adjoint moments M_1, M_2 (eqs. (color-M1), (color-M2)); its first term is kappa-even | recomputed |
| `\nmSfourEvenMform` | 576 z2 CF (CA M_1 - M_2) | carries zeta_2 in the body | kappa-even part of S_4 through M_1, M_2 | recomputed |

## Matching map (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmOneLoopSingletLtwo` | cf | zeta values, if any, in the body | coefficient of a Lt^2 in the one-loop positive-signature singlet amplitude over its tree | recomputed |
| `\nmOneLoopAdjLtwo` | -3*ca/2 + cf | zeta values, if any, in the body | the same in the adjoint | recomputed |
| `\nmOneLoopSingletDLt` | 2*ca - 3*cf | zeta values, if any, in the body | coefficient of a Delta Lt in the negative-signature singlet over its tree | recomputed |
| `\nmOneLoopAdjDLt` | 5*ca/2 - 3*cf | zeta values, if any, in the body | the same in the adjoint | recomputed |
| `\nmOneLoopAdjZetaConst` | -3*ca/4 + 13*cf/2 | zeta values, if any, in the body | coefficient of a zeta_2 in the one-loop positive-signature adjoint amplitude over its tree | recomputed |
| `\nmHoneRational` | 85*ca/9 - 16*cf - 10*nf/9 | zeta values, if any, in the body | rational constant of the one-loop finite remainder H^(1) in both channels | recomputed |
| `\nmCutoffMapZetaCoef` | 2 | zeta values, if any, in the body | the number multiplying zeta_2 C_F in the one-loop map of the sharp k_T cutoff, a[this zeta_2 C_F + nmCutoffMapLnCoef ln^2 phi (T_t^2 - 2C_F)] | recomputed |
| `\nmCutoffMapLnCoef` | -4 | zeta values, if any, in the body | coefficient of ln^2 phi (T_t^2 - 2C_F) in the same map | recomputed |
| `\nmMapScalarCA` | 0 | zeta values, if any, in the body | r_A: the C_A part of the scalar one-loop map (zero in each prescription for the finite parts of the dipole and box terms compared, while the one-loop residue of the equations of the paper has a C_A part, App. C) | recomputed |
| `\nmCutoffTpairCoef` | 2 | zeta values, if any, in the body | coefficient of ln^2 phi in T_pair(1), the one-loop triangle with a sharp cutoff on the transverse momentum of the loop gluon relative to the two legs of the dipole, T_pair(\hat s) = 2 arsinh^2(sqrt(\hat s)/2), at \hat s = 1 (the two t-channel dipoles at mu^2 = /t/) | recomputed |
| `\nmCutoffMapSingletZetaCoef` | 8 | zeta values, if any, in the body | the number n of the singlet entry [U_1]_11 = [(n - c_B) zeta_2 + nmCutoffMapSingletLnCoef ln^2 phi] C_F of the one-loop map of the sharp k_T cutoff when the box keeps the constant c_B zeta_2 (n - 6 = nmCutoffMapZetaCoef) | recomputed |
| `\nmCutoffMapSingletLnCoef` | 8 | zeta values, if any, in the body | coefficient of ln^2 phi C_F in the singlet entry [U_1]_11 of the same map (= -2 nmCutoffMapLnCoef) | recomputed |
| `\nmResDiffSingletCA` | -6 | zeta values, if any, in the body | coefficient of kappa zeta_2 C_A in the singlet residue minus the dipole and box form, (Delta^2/2)(C_R + 2 kappa X_R/b_R) | recomputed |
| `\nmFlipConstSinglet` | -(2/3) i pi (8 z2 - 11)(N^2-1)^2/N^4 | zeta values, if any, in the body | three-loop helicity-flip constant of the negative-signature singlet (the positive-signature constant vanishes) | recomputed |
| `\nmFlipConstAdj` | -(2/3) i pi (8 z2 - 11)(N^2+1)^2/N^4 | zeta values, if any, in the body | three-loop helicity-flip constant of the negative-signature adjoint | recomputed |
| `\nmFlipPowersBeyond` | 3 | zeta values, if any, in the body | powers of omega by which the helicity-flip feed lies beyond NNLL (a^4 omega^-2 against omega^-5) | recomputed |
| `\nmSoftTwoLoopShiftCoef` | -48 CF b_A | zeta values, if any, in the body | first change by the two-loop soft factor 1 + 2aK (K = nmSoftTwoLoopFactor): zeta_2 a^3 omega^0 of S changes by this times K (C14 gives -24 C_F b_A per unit lambda = 2K) | recomputed |
| `\nmSoftTwoLoopShiftSUthree` | 32/3 | zeta values, if any, in the body | the same in SU(3), per unit K | recomputed |
| `\nmReggeJpair` | 0 | zeta values, if any, in the body | lowest Regge exponent at t = 0 of the t-channel quark pair with any number of gluons | recomputed |
| `\nmReggeJfour` | -1 | zeta values, if any, in the body | lowest Regge exponent at t = 0 of four fermions in the t channel | recomputed |
| `\nmMapVA` | 6 | zeta values, if any, in the body | v_A at r_A = 0 (from the amplitude constants) | recomputed |
| `\nmHoneLrCoefCF` | 4 | zeta values, if any, in the body | coefficient of C_F in the weight-one term (-beta_0 + this C_F + T_t^2) l_r of H^(1) | recomputed |
| `\nmDipolePiSqConst` | -pi^2/2 | zeta values, if any, in the body | constant of (1/2) ln^2(-s - i0) = L^2/2 - i pi L - pi^2/2 at s > 0 | recomputed |

## N=4 (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmNfourSthreeEven` | 48 z2 CA^3 | carries zeta_2 in the body | kappa-even part of tilde S_3 in N=4 (planar; cancels the kappa-odd part at kappa = +1) | recomputed |
| `\nmNfourSthreeOdd` | -48 z2 CA^3 | carries zeta_2 in the body | kappa-odd part of tilde S_3 in N=4 per unit kappa (planar) | recomputed |
| `\nmNfourBornRevMove` | 384 z2 CA^4 | zeta values, if any, in the body | amount of tilde S_4 moved between the kappa parts when b_8a^- is reversed (the kappa = +1 value unchanged) | recomputed |
| `\nmKonishiRatioBar` | -24/11 | zeta values, if any, in the body | two-loop ratio of Delta - Delta_0 to P for the Konishi operator if bar a of hep-ph/0208220 is used in place of hat a | recomputed |
| `\nmOneLoopUniCoef` | -4 | zeta values, if any, in the body | coefficient of S_1(M) in the one-loop universal anomalous dimension of N=4 (normalization of P) | recomputed |

## No-hard-gluon class (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPairEtatwoShiftThree` | (-1, 4, -4) basis (ca**2*cf, ca*cf**2, cf**3) | coefficient of zeta_2 in S_3 per unit coefficient (basis of S_3) | coefficients of the zeta_2 shift of S_3 per unit eta_2 (channel mixing h = eta_2 C_F) on the basis of S_3 | recomputed |
| `\nmPairEtatwoShiftFour` | (6, -28, 40, -16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA) | coefficient of zeta_2 in S_4 per unit coefficient (basis of S_4) | coefficients of the zeta_2 shift of S_4 per unit eta_2 (channel mixing h = eta_2 C_F) on the basis of S_4 | recomputed |
| `\nmPairEtathreefourShiftThree` | (0, 2, -4) basis (ca**2*cf, ca*cf**2, cf**3) | coefficient of zeta_2 in S_3 per unit coefficient (basis of S_3) | coefficients of the zeta_2 shift of S_3 per unit eta_34 (eta_34 C_F F_1^+ F_A^+) on the basis of S_3 | recomputed |
| `\nmPairEtathreefourShiftFour` | (0, -6, 20, -16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA) | coefficient of zeta_2 in S_4 per unit coefficient (basis of S_4) | coefficients of the zeta_2 shift of S_4 per unit eta_34 (eta_34 C_F F_1^+ F_A^+) on the basis of S_4 | recomputed |
| `\nmPairGminusShiftThree` | (0, 2, -4) basis (ca**2*cf, ca*cf**2, cf**3) | coefficient of zeta_2 in S_3 per unit coefficient (basis of S_3) | coefficients of the zeta_2 shift of S_3 per unit g (g C_F F_1^+ F_A^-, singlet-adjoint pair term with tau = -) on the basis of S_3 | recomputed |
| `\nmPairGminusShiftFour` | (0, 10, -28, 16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA) | coefficient of zeta_2 in S_4 per unit coefficient (basis of S_4) | coefficients of the zeta_2 shift of S_4 per unit g (g C_F F_1^+ F_A^-, singlet-adjoint pair term with tau = -) on the basis of S_4 | recomputed |
| `\nmGlauberColorVec` | (1/4, -1, 1) | coefficient of the color monomials named in the how text | coefficients of the color C_F b_A^2 of the one-Glauber-end configuration on (C_F C_A^2, C_F^2 C_A, C_F^3) | recomputed |
| `\nmDoubleGlauberVec` | (3, -12, 12) | coefficient of the color monomials named in the how text | coefficients of the double-Glauber value 12 b_A^2 of the two-loop C_A^2 configuration on (C_A^2, C_A C_F, C_F^2) | recomputed |
| `\nmAmpEtatwoShiftVec` | (1/4, -1/8, 2/3) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (-15; 12, -58) per unit eta_2, through R1-R3 | recomputed |
| `\nmAmpEtathreefourShiftVec` | (0, 0, 1/8) | coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient | coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (-15; 12, -58) per unit eta_34, through R1-R3 | recomputed |
| `\nmCountEtaYzeroA` | 4 | a count (no zeta values) | tests left among S_3, S_4 with y = 0 and eta_2 admitted (one number for the presence of b_A^-) | recomputed |
| `\nmCountEtaYzeroB` | 3 | a count (no zeta values) | the same with eta_2 and eta_34 (one number for the presence of b_A^-) | recomputed |
| `\nmCountEtaYoneA` | 3 | a count (no zeta values) | tests left with y of degree one and eta_2 (one number for the presence of b_A^-) | recomputed |
| `\nmCountEtaYoneB` | 2 | a count (no zeta values) | the same with eta_2 and eta_34 (one number for the presence of b_A^-) | recomputed |
| `\nmCountEtaMixedA` | 2 | a count (no zeta values) | tests left with a C_A/C_F part of c_+ - l_+, y of degree one and eta_2 (one number for the presence of b_A^-) | recomputed |
| `\nmCountEtaMixedB` | 1 | a count (no zeta values) | the same with eta_2 and eta_34 (one number for the presence of b_A^-) | recomputed |
| `\nmCountEtaRhoA` | 1 | a count (no zeta values) | tests left with the coefficient of psi^+ also free and eta_2 (one number for the presence of b_A^-) | recomputed |
| `\nmCountEtaRhoB` | 0 | a count (no zeta values) | the same with eta_2 and eta_34 (one number for the presence of b_A^-) | recomputed |
| `\nmEtaYdetSUthree` | -512/27 | zeta values, if any, in the body | determinant of the shifts of (S_3, S_4) by eta_2 and y in SU(3) (zeta_2 not counted) | recomputed |
| `\nmRungRungColor` | CA^2/4 | zeta values, if any, in the body | color of the rung-to-rung attachment of the open two-loop configuration (planar) | recomputed |
| `\nmLegRungColor` | CA (CA - 2CF)/4 | zeta values, if any, in the body | color of the leg-to-rung attachment (non-planar) | recomputed |
| `\nmGlauberCornerConst` | pi^4/6 | zeta values, if any, in the body | magnitude of the cutoff-dependent constant of the comparable gluon on the legs (the remainder is 0 or minus this) | recomputed |
| `\nmGlauberColorGroups` | 9 | zeta values, if any, in the body | groups in which the colors of B1 step 3 were computed (SU(2)-SU(6), SO(5), SO(7), Sp(4), G2) | recomputed |
| `\nmTrcTrcMtwoCoef` | -2 | zeta values, if any, in the body | coefficient of M_2 in Trc Trc on the box per Born (Trc Trc = this M_2) | recomputed |
| `\nmWordCountEtaYzeroA` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaYzeroA (4) in words, for running text | definition |
| `\nmWordCountEtaYzeroB` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaYzeroB (3) in words, for running text | definition |
| `\nmWordCountEtaYoneA` | three | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaYoneA (3) in words, for running text | definition |
| `\nmWordCountEtaYoneB` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaYoneB (2) in words, for running text | definition |
| `\nmWordCountEtaMixedA` | two | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaMixedA (2) in words, for running text | definition |
| `\nmWordCountEtaMixedB` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaMixedB (1) in words, for running text | definition |
| `\nmWordCountEtaRhoA` | one | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaRhoA (1) in words, for running text | definition |
| `\nmWordCountEtaRhoB` | zero | a count below ten written as a word for running text (no zeta values) | the count \nmCountEtaRhoB (0) in words, for running text | definition |

## Normalization condition

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmCplusShiftFive` | 2688 | coefficient of (c_+ - l_+) zeta_2 C_F^5 in the shift of S_5 | coefficient of (c_+ - l_+) zeta_2 C_F^5 in the shift of S_5 (6 Cat_4 2^5) | recomputed |
| `\nmCplusShiftVthreeLamTwo` | 768 | coefficient of (c_+ - l_+) zeta_2 C_F^3 in the shift of V_3 at lambda = 2 | coefficient of (c_+ - l_+) zeta_2 C_F^3 in the shift of V_3 at lambda = 2 (6 Cat_2 4^3) | recomputed |
| `\nmCplusShiftVfourLamTwo` | 7680 | coefficient of (c_+ - l_+) zeta_2 C_F^4 in the shift of V_4 at lambda = 2 | coefficient of (c_+ - l_+) zeta_2 C_F^4 in the shift of V_4 at lambda = 2 (6 Cat_3 4^4) | recomputed |
| `\nmNormComponents` | 8 | zeta values, if any, in the body | components of S_3 and S_4 in general colour (3 + 5) | recomputed |
| `\nmNormTestsLeft` | 3 | zeta values, if any, in the body | tests left among the components of S_3 and S_4 when c_+ - l_+ = x_0 + x_A C_A/C_F and y = y_F C_F + y_A C_A (the C_F C_A^3, C_F^2 C_A^2 and quartic components of S_4; the C_F C_A^2 component of S_3 fixes the presence of b_A^-) | recomputed |
| `\nmNormTestsLeftRho` | 2 | zeta values, if any, in the body | the same when the coefficient -12 of eq. (S) is free as well (the quartic component fixes it) | recomputed |
| `\nmNormTestsLeftNumber` | 4 | zeta values, if any, in the body | tests left when c_+ - l_+ is a number and y = y_F C_F + y_A C_A (the three S_4 components of nmNormTestsLeft and S_4[C_F^3 C_A] - 4 S_3[C_F^2 C_A]; one number fixes the presence of b_A^-) | recomputed |
| `\nmNormDet` | -384 CF^6 | zeta values, if any, in the body | determinant of (delta S_3, delta S_4) with respect to (c_+ - l_+, y) per group (arbitrary group functions) | recomputed |
| `\nmYdef` | y = d - k_P/zeta_2 + 2e | zeta values, if any, in the body | the combination in which d (map term d zeta_2 a F), e (map term e zeta_2 a omega) and the pair correction k_P (which carries zeta_2) enter S_n, n >= 3 | definition |
| `\nmYshiftCatalan` | y z2 Cat_{n-2}(2CF)^{n-1} | zeta values, if any, in the body | shift of S_n (n >= 3) by y (carries zeta_2), checked for n = 3, 4, 5 | recomputed |
| `\nmStwoMapShift` | (4e - 2d) z2 CF | carries zeta_2 in the body | shift of S_2 by the map terms (k_P does not enter S_2) | recomputed |
| `\nmSoneMapShift` | -e z2 | carries zeta_2 in the body | shift of S_1 by the map term e zeta_2 a omega (d does not enter S_1) | recomputed |
| `\nmNormStructOneDThree` | 96w C_F^3 | coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w | recomputed |
| `\nmNormStructOneLeadThree` | 12w N_c^3 | coefficient of zeta_2 in delta S_3, leading SU(N_c) term | coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w (planar) | recomputed |
| `\nmNormStructOneDFour` | 480w C_F^4 | coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w | recomputed |
| `\nmNormStructOneLeadFour` | 30w N_c^4 | coefficient of zeta_2 in delta S_4, leading SU(N_c) term | coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w (planar) | recomputed |
| `\nmNormStructCADThree` | 96w C_AC_F^2 | coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w C_A/C_F | recomputed |
| `\nmNormStructCALeadThree` | 24w N_c^3 | coefficient of zeta_2 in delta S_3, leading SU(N_c) term | coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w C_A/C_F (planar) | recomputed |
| `\nmNormStructCADFour` | 480w C_AC_F^3 | coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w C_A/C_F | recomputed |
| `\nmNormStructCALeadFour` | 60w N_c^4 | coefficient of zeta_2 in delta S_4, leading SU(N_c) term | coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w C_A/C_F (planar) | recomputed |
| `\nmNormStructCAtwoCFDThree` | 96w C_F^2(C_A-2C_F) | coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w (C_A - 2C_F)/C_F | recomputed |
| `\nmNormStructCAtwoCFLeadThree` | 24w N_c | coefficient of zeta_2 in delta S_3, leading SU(N_c) term | coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w (C_A - 2C_F)/C_F (non-planar) | recomputed |
| `\nmNormStructCAtwoCFDFour` | 480w C_F^3(C_A-2C_F) | coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w (C_A - 2C_F)/C_F | recomputed |
| `\nmNormStructCAtwoCFLeadFour` | 60w N_c^2 | coefficient of zeta_2 in delta S_4, leading SU(N_c) term | coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w (C_A - 2C_F)/C_F (non-planar) | recomputed |
| `\nmNormStructNfDThree` | 96w n_fT_FC_F^2 | coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w n_f T_F/C_F | recomputed |
| `\nmNormStructNfLeadThree` | 12w n_fN_c^2 | coefficient of zeta_2 in delta S_3, leading SU(N_c) term | coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w n_f T_F/C_F (n_f term) | recomputed |
| `\nmNormStructNfDFour` | 480w n_fT_FC_F^3 | coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+) | coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w n_f T_F/C_F | recomputed |
| `\nmNormStructNfLeadFour` | 30w n_fN_c^3 | coefficient of zeta_2 in delta S_4, leading SU(N_c) term | coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w n_f T_F/C_F (n_f term) | recomputed |
| `\nmSthreeWithStructX` | 12 z2 CF(CA-2CF)(5CA-6CF+8w CF) | carries zeta_2 in the body | S_3 if c_+ - l_+ = w (C_A - 2C_F)/C_F, the one structure the planar data leave (w a number) | recomputed |
| `\nmCplusShiftCatalan` | 6(c_+ - l_+) z2 Cat_{n-1}(2CF)^n | zeta values, if any, in the body | shift of S_n (n >= 2) by c_+ - l_+ (carries zeta_2), checked for n = 2..5 in seven groups | recomputed |
| `\nmSfourMinusFiveCFSthree` | -912*ca**3*cf + 2820*ca**2*cf**2 - 2304*ca*cf**3 + 240*cf**4 + 1152*dFA z2 | carries zeta_2 in the body | S_4 - 5 C_F S_3 of eq. (system), independent of c_+ - l_+ (carries zeta_2) | recomputed |
| `\nmCplusBetaQCD` | -1/3 | zeta values, if any, in the body | c_+ + beta_e that the complete S_1 = 4 zeta_2 C_F would require in QCD | recomputed |

## P_gg

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPggApproxShiftSmallX` | 0.18859 | zeta values, if any, in the body | largest change of the approximations A, B of P_gg^(3)(x) of arXiv:2410.08089 for 1e-6 <= x <= 1e-4 and n_f = 3, 4, 5, in percent of their value, when the predicted coefficient replaces the ln^4 x input (dense grid, rounded up) | recomputed |
| `\nmPggApproxShiftOverSpread` | 0.44806 | zeta values, if any, in the body | largest change for 1e-6 <= x <= 1e-4 in percent of the difference /A - B/ of the two approximations (dense grid, rounded up) | recomputed |
| `\nmPggApproxShiftOfLarger` | 0.53905 | zeta values, if any, in the body | largest change for 1e-6 <= x <= 1e-1 in percent of the larger of /P_A/, /P_B/ (dense grid refined at its largest values, rounded up; P_A, P_B and A - B change sign between 1e-3 and 1e-1) | recomputed |
| `\nmPggApproxNfValues` | 3, 4, 5 | zeta values, if any, in the body | the numbers of flavors of the approximations compared | recomputed |
| `\nmPggApproxXmin` | 1e-6 | zeta values, if any, in the body | smallest x at which the change is computed | recomputed |
| `\nmPggApproxXmax` | 1e-1 | zeta values, if any, in the body | largest x at which the change is computed | recomputed |
| `\nmPggApproxXsmall` | 1e-4 | zeta values, if any, in the body | the x below which nmPggApproxShiftSmallX bounds the change | recomputed |
| `\nmPggApproxMomentMax` | 20 | zeta values, if any, in the body | the highest even Mellin moment used by the approximations of arXiv:2410.08089, 2307.04158, 2404.09701 | recomputed |

## Pole search (R6)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmScanHalfMid` | 100 | zeta values, if any, in the body | a larger half-width (units sqrt(a)) of the scanned region with no zero of u or v in SU(2)-SU(4) | recomputed |
| `\nmScanHalfLarge` | 200 | zeta values, if any, in the body | the largest half-width scanned | recomputed |
| `\nmScanIndentMin` | 1/1000000 | zeta values, if any, in the body | smallest radius of the half-disk about omega_0 in the scans (units sqrt(a)) | recomputed |
| `\nmScanIndentMax` | 1/2 | zeta values, if any, in the body | largest radius of the half-disk | recomputed |
| `\nmHalfDiskDevSUtwo` | 0.4112 | zeta values, if any, in the body | largest /u - u(omega_0)///u(omega_0)/ on the half-disk of radius 1/20 in SU(2), percent (rounded up) | recomputed |
| `\nmHalfDiskDevSUfour` | 0.0632 | zeta values, if any, in the body | largest /u - u(omega_0)///u(omega_0)/ on the half-disk of radius 1/20 in SU(4), percent (rounded up) | recomputed |
| `\nmUzeroLeftSUtwoA` | -6.35232266+3.89286274i | zeta values, if any, in the body | a zero of u in the left half-plane in SU(2) (control of the counting method; w = omega/sqrt(a)) | recomputed |
| `\nmUzeroLeftSUtwoB` | -8.20652475+6.12727504i | zeta values, if any, in the body | a zero of u in the left half-plane in SU(2) (control of the counting method; w = omega/sqrt(a)) | recomputed |

## Singlet: alternative signs (R8)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPggLnFourShiftRevSUthree` | 1944 - 1276/3*nf | coefficient(s) of zeta_2 x^0 ln^4 x | difference of the P_gg^(3) prediction from eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(3), with the octet weight b_8a^- reversed (negative-signature gluon-pair Born tensor reversed) | recomputed |
| `\nmPggLnFourShiftTpRevSUthree` | -648 - 916*nf | coefficient(s) of zeta_2 x^0 ln^4 x | difference of the P_gg^(3) prediction from eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(3), with the negative-signature quark-gluon transition product reversed | recomputed |
| `\nmPggLnFourShiftTpRevNfZero` | -8 CA^4 | coefficient(s) of zeta_2 x^0 ln^4 x | the same in general color at n_f = 0 (equal to nmPggLnFourShiftNfZero) | recomputed |

## Singlet: continuation of eq. (5.12) (R8)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSfourGGdkmvRatio` | -8 CA | ratio of two zeta_2 poles, [S_4]_gg/[S_3]_gg (no zeta_2) | ratio [S_4]_gg/[S_3]_gg of the zeta_2 poles implied by eqs. (5.12), (5.16) of arXiv:2202.10362 at C_F = 0 | recomputed |
| `\nmSfourGGdkmv` | 192 z2 CA^3 (4*CA - nf) | carries zeta_2 in the body | the zeta_2 a^4 omega^-4 pole [S_4]_gg implied by eq. (5.12) of arXiv:2202.10362 at C_F = 0 (ratio times [S_3]_gg; to compare with nmSingletSfourGG) | recomputed |

## Singlet: helicity-dependent sign test (R7)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPolTwoLoopGGSystem` | 64*CA^2 - 16 CA g - 8*CF nf | zeta values, if any, in the body | two-loop gg entry of the helicity-dependent singlet system (N^-3 coefficient of Delta P_gg^(1)) as a function of g = M8_gg | recomputed |
| `\nmPolTwoLoopGGData` | 32*CA^2 - 8*CF nf | zeta values, if any, in the body | N^-3 coefficient of Delta P_gg^(1) at N -> 0, eq. (4.7) of arXiv:1409.5131 | recomputed |
| `\nmPolOctetWeight` | 2 CA | zeta values, if any, in the body | the value of M8_gg that the two-loop gg entry fixes (as printed in hep-ph/9603204) | recomputed |
| `\nmPolTwoLoopGGMissRev` | 64 CA^2 | zeta values, if any, in the body | M8_gg = -2C_A: two-loop gg entry minus the data | recomputed |
| `\nmPolThreeLoopGGMissRev` | 896 CA^3 | zeta values, if any, in the body | M8_gg = -2C_A: three-loop gg entry (N^-5) minus the data | recomputed |
| `\nmPolThreeLoopInvMissRev` | -1536 CA^2 CF nf | zeta values, if any, in the body | M8_gg = -2C_A: three-loop invariant P_qg^(0) P_gq^(2) + P_qg^(2) P_gq^(0) minus the data | recomputed |

## Singlet: model and kernel (R7)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSingletSthreeQQ` | 12 z2 CF (CA - 2*CF) (5*CA - 6*CF) + 24 z2 CA CF nf | carries zeta_2 in the body | singlet pole S_3, qq entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel) | recomputed |
| `\nmSingletSthreeQQSUthree` | z2 (112/3 + 96*nf) | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmSingletSthreeQG` | 12 z2 CA nf (5*CA - 2*CF) | carries zeta_2 in the body | singlet pole S_3, qg entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel) | recomputed |
| `\nmSingletSthreeQGSUthree` | 444*nf z2 | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmSingletSthreeGQ` | -24 z2 CA CF (5*CA - 2*CF) | carries zeta_2 in the body | singlet pole S_3, gq entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel) | recomputed |
| `\nmSingletSthreeGQSUthree` | -1184 z2 | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmSingletSthreeGG` | -24 z2 CA^2 (4*CA - nf) | carries zeta_2 in the body | singlet pole S_3, gg entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel) | recomputed |
| `\nmSingletSthreeGGSUthree` | z2 (-2592 + 216*nf) | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmSingletSfourQQnf` | z2 nf(-400*CA^2 CF + 192*CA CF^2 - 1536*dFF/N_R) | carries zeta_2 in the body | n_f-dependent part of the singlet pole S_4, qq entry (the n_f-independent part is the non-singlet S_4, nmSfourGen); equal to the zeta_2 a^4 N^-4 pole of S0 for the (F_2, F_phi) kernel with the four-loop data | recomputed |
| `\nmSingletSfourQQSUthree` | z2 (-5632/27 - 11968/3*nf) | carries zeta_2 in the body | singlet pole S_4, qq entry, in SU(3) | recomputed |
| `\nmSingletSfourQG` | z2 (nf(-592*CA^3 + 144*CA^2 CF + 96*CA CF^2 + 768*dFA/N_A) + 48*nf^2 CA^2) | carries zeta_2 in the body | singlet pole S_4, qg entry (zeta_2 a^4 omega^-4; kappa = +1) | recomputed |
| `\nmSingletSfourQGSUthree` | z2 (-13024*nf + 432*nf^2) | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmSingletSfourGQ` | z2 (1184*CA^3 CF - 288*CA^2 CF^2 - 192*CA CF^3 - 768*dFA/N_R - 96*nf CA^2 CF) | carries zeta_2 in the body | singlet pole S_4, gq entry (zeta_2 a^4 omega^-4; kappa = +1) | recomputed |
| `\nmSingletSfourGQSUthree` | z2 (104192/3 - 1152*nf) | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmSingletSfourGG` | z2 (960*CA^4 + nf(-448*CA^3 + 96*CA^2 CF - 1536*dFA/N_A)) | carries zeta_2 in the body | singlet pole S_4, gg entry (zeta_2 a^4 omega^-4; kappa = +1) | recomputed |
| `\nmSingletSfourGGSUthree` | z2 (77760 - 12384*nf) | carries zeta_2 in the body | the same in SU(3) | recomputed |
| `\nmXzeroDiffPsGen` | nf(-10/3*CA^2 CF + 4*CA CF^2 + 64*dFF/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | four-loop pure-singlet difference, data minus eq. (5.9) of arXiv:2202.10362, at zeta_2 x^0 ln^4 x; equal to the n_f part of D_qq = [-S_4 + 2{S_3, M}]_qq/24, M = [[C_F, n_f], [-2C_F, -2C_A]] half the N^-1 residue of P^(0) at N = 0 | recomputed |
| `\nmXzeroDiffPsSUN` | -nf (N^2 - 1) (5*N^2 - 12)/(N^3) | coefficient(s) of zeta_2 x^0 ln^4 x | the same in SU(N_c) | recomputed |
| `\nmXzeroDiffPsSUthree` | -88/9*nf | coefficient(s) of zeta_2 x^0 ln^4 x | the same in SU(3) | recomputed |
| `\nmPsLnFourData` | nf(34/9*CA^2 CF - 136/3*CA CF^2 + 524/9*CF^3 + 64*dFF/N_R) | coefficient(s) of zeta_2 x^0 ln^4 x | four-loop pure-singlet P_ps^(3) of arXiv:2609.37563 at zeta_2 x^0 ln^4 x | recomputed |
| `\nmPsLnFourPred` | nf(64/9*CA^2 CF - 148/3*CA CF^2 + 524/9*CF^3) | coefficient(s) of zeta_2 x^0 ln^4 x | prediction of eq. (5.9) of arXiv:2202.10362 for P_ps^(3) at zeta_2 x^0 ln^4 x | recomputed |
| `\nmXzeroDiffPsKminusMiss` | -8*nf CA CF^2 | coefficient(s) of zeta_2 x^0 ln^4 x | kappa = -1: D_qq (n_f part) minus the pure-singlet data at zeta_2 x^0 ln^4 x | recomputed |
| `\nmXzeroDiffPsRevMiss` | 8*nf CA^2 CF | coefficient(s) of zeta_2 x^0 ln^4 x | negative-signature gluon-pair Born tensor reversed (octet weight +C_A): D_qq (n_f part) minus the pure-singlet data at zeta_2 x^0 ln^4 x | recomputed |
| `\nmCountSingletReps` | 16 | a count (no zeta values) | number of representations in which the singlet poles were computed from explicit generators | recomputed |
| `\nmCountSingletRepsHeld` | 4 | a count (no zeta values) | number of representations held out of each general-color fit and predicted | recomputed |
| `\nmSingletBornMatrix` | [[CF, nf], [-2 CF, -2 CA]] | zeta values, if any, in the body | color-singlet Born matrix b_1 of the flavor-singlet system, [[qq, qg], [gq, gg]], in units of 2a/omega: half the N^-1 residue of P^(0) at N = 0 | recomputed |
| `\nmSingletBornGluon` | (1 + tau epsR)/2 (CR - 2 CA) | zeta values, if any, in the body | Born weight of a gluon pair in the t-channel representation R (Casimir C_R, exchange parity eps_R) at signature tau, in units of 2a/omega, as built by deposit/R7/singlet/singlet_model.gp | recomputed |
| `\nmSingletReductionCoef` | 6 | coefficient of zeta_2 kappa a omega [T_rc F^-]_1 in the flavor-singlet S | coefficient of zeta_2 kappa a omega [T_rc F^-]_1 in the flavor-singlet S at first order in zeta_2 (with [T_rc]_1A = -2C_F it gives the -12 of eq. (S)) | recomputed |
| `\nmSingletGQoverQG` | -2 CF/nf | zeta values, if any, in the body | ratio of the gq to the qg entry of the flavor-singlet poles S_3 and S_4 | recomputed |
| `\nmSingletDiffCombination` | (-[S_4]_qq + 2[{S_3, b_1}]_qq)/24 | written through S_n, which carry zeta_2 | complete four-loop zeta_2 x^0 ln^4 x coefficient of P_qq^(3) minus the NNLL predictions of eqs. (3.3) and (5.9) of arXiv:2202.10362, written through S_n, which carry zeta_2 (n_f part: the pure-singlet difference; n_f^0 part: the x^0 difference) | recomputed |
| `\nmWordCountSingletRepsHeld` | four | a count below ten written as a word for running text (no zeta values) | the count \nmCountSingletRepsHeld (4) in words, for running text | definition |

## Singlet: octet-weight sign (R7)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSingletBornEightA` | -CA | zeta values, if any, in the body | Born weight of the antisymmetric gluon octet at negative signature (C_R = C_A, eps_R = tau = -1), in units of 2a/omega | recomputed |
| `\nmSingletGluonFeed` | CA^2/2 | zeta values, if any, in the body | feed of the negative-signature antisymmetric-adjoint gluon wave F_8a^- from the positive-signature gluon-pair waves, sum_R [T_rc]_(8a,R) b_R^+, in units of the Born normalization of nmSingletBornGluon | recomputed |
| `\nmPggZeroResidue` | -4 CA | zeta values, if any, in the body | residue of P_gg^(0)(N) at N = 0, the x^0 coefficient of P_gg^(0)(x) = 4C_A(1/(1-x) + 1/x - 2 + x - x^2) | recomputed |
| `\nmSingletBornGG` | -2 CA | zeta values, if any, in the body | color-singlet gluon Born weight, the gg entry of b_1, half the residue of P_gg^(0) at N = 0 | recomputed |
| `\nmSingletSthreeQGLambda` | 12 z2 CA nf((3 + 2 lamg) CA - 2 CF) | carries zeta_2 in the body | singlet pole S_3, qg entry, at kappa = +1 for the antisymmetric-octet weight -lambda_g C_A (lambda_g = 1 is nmSingletSthreeQG) | recomputed |
| `\nmSingletSthreeQGRevSUthree` | 12*nf z2 | carries zeta_2 in the body | singlet pole S_3, qg entry, in SU(3) with the antisymmetric-octet weight reversed to +C_A (nmSingletSthreeQGSUthree for -C_A) | recomputed |
| `\nmSingletSthreeGGCAcubeCoef` | -48(1 + kappa lamg^2) | coefficient of zeta_2 C_A^3 in [S_3]_gg | coefficient of zeta_2 C_A^3 in [S_3]_gg, for the sign kappa and the antisymmetric-octet weight -lambda_g C_A (the n_f term is kappa times 24 zeta_2 C_A^2 n_f) | recomputed |
| `\nmSingletSthreeGGPerSource` | -48 z2 CA^3 | carries zeta_2 in the body | each of the two equal parts of the C_A^3 term of [S_3]_gg at kappa = +1 and lambda_g = 1: the feed of F_8a^- (the lambda_g-independent part of nmSingletSthreeGGCAcubeCoef) and the Born term | recomputed |
| `\nmSingletTrBoneSthreeRevShift` | 192 z2 CA^2 CF nf | carries zeta_2 in the body | tr(b_1 S_3) with the antisymmetric-octet weight reversed to +C_A minus tr(b_1 S_3) with -C_A | recomputed |

## Singlet: partner-independent content (R7)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmXzeroDiffPsQuartic` | 64 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of n_f d_F^{abcd}d_F^{abcd}/N_R in the pure-singlet difference at zeta_2 x^0 ln^4 x | recomputed |
| `\nmSingletTrSthree` | -12 z2 (8*CA^3 - 5*CA^2 CF - 2*CA^2 nf + 16*CA CF^2 - 2*CA CF nf - 12*CF^3) | carries zeta_2 in the body | trace of the singlet pole S_3 (the same for the poles of S0 of P, K_phi and K_L) | recomputed |
| `\nmSingletTrMzeroSthree` | 24 z2 (16*CA^4 - 4*CA^3 nf + 5*CA^2 CF^2 - 20*CA^2 CF nf - 16*CA CF^3 + 10*CA CF^2 nf + 12*CF^4) | carries zeta_2 in the body | trace of M_0 S_3, M_0 = [[2C_F, 2n_f], [-4C_F, -4C_A]] (the same for P, K_phi and K_L) | recomputed |
| `\nmSingletSthreeGGKminus` | -24 z2 CA^2 nf | carries zeta_2 in the body | S_3, gg entry, at kappa = -1 (against the C_F-free three-loop pole of the data) | recomputed |
| `\nmPartnerLSthreeQQ` | -16 z2 CF^2 (CF - 2*nf) | carries zeta_2 in the body | zeta_2 a^3 N^-2 pole of S0, qq entry, for the (F_2, F_L/a) kernel (to compare with nmSingletSthreeQQ) | recomputed |
| `\nmPartnerLSthreeQQnfZero` | -16 z2 CF^3 | carries zeta_2 in the body | the n_f-independent part of nmPartnerLSthreeQQ (the non-singlet S_3 for the (F_2, F_phi) kernel is nmSthreeGen) | recomputed |
| `\nmMSbarSthreeQG` | 4 z2 nf (19*CA^2 - 12*CA CF + 2*CF^2) | carries zeta_2 in the body | zeta_2 a^3 N^-2 pole of S0 for the MS-bar splitting functions, qg entry | recomputed |
| `\nmMSbarSthreeGQ` | -8 z2 CF (11*CA^2 - 2*CF^2) | carries zeta_2 in the body | zeta_2 a^3 N^-2 pole of S0 for the MS-bar splitting functions, gq entry | recomputed |
| `\nmMSbarOffDiagFactor` | (CA - CF) (2*CA - CF) | zeta values, if any, in the body | color factor of the three-loop difference between the MS-bar and the (F_2, F_phi) poles off the diagonal (-8 n_f and -16 C_F times it) | recomputed |
| `\nmMSbarOffDiagFactorSUN` | (N^2 + 1) (3*N^2 + 1)/(4N^2) | zeta values, if any, in the body | the same in SU(N_c) | recomputed |
| `\nmMSbarSfourQQExcess` | 32/3 z2 CF nf (CA - CF) (2*CA - CF) | carries zeta_2 in the body | zeta_2 a^4 N^-4 pole of S0, qq entry, for the MS-bar splitting functions with the four-loop data, minus S_4^qq | recomputed |
| `\nmSingletTrBoneSthree` | 12 z2 (16*CA^4 - 4*CA^3 nf + 5*CA^2 CF^2 - 20*CA^2 CF nf - 16*CA CF^3 + 10*CA CF^2 nf + 12*CF^4) | carries zeta_2 in the body | trace of b_1 S_3, b_1 = [[C_F, n_f], [-2C_F, -2C_A]] (the same for the poles of S0 of P, K_phi and K_L) | recomputed |

## Singlet: prediction (R7)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmCommResSthreeQG` | 24 z2 nf (CA - CF) (CA^2 - CA CF + CA nf + 6*CF^2) | carries zeta_2 in the body | qg entry of the commutator [M, S_3], M = [[C_F, n_f], [-2C_F, -2C_A]] half the N^-1 residue of P^(0) at N = 0 (the gq entry is -2C_F/n_f times it; the diagonal vanishes); routes (ii) and (i) differ off the diagonal by -[M_1, S_3]/12 in x space | recomputed |
| `\nmPggLnFourPred` | 232/3*CA^4 + nf(80/3*CA^3 - 904/9*CA^2 CF - 20*CA CF^2 + 148/9*CF^3 + 64*dFA/N_A) | coefficient(s) of zeta_2 x^0 ln^4 x | prediction for P_gg^(3) at zeta_2 x^0 ln^4 x (trace of the S0 poles with the four-loop P_qq^(3) data) | recomputed |
| `\nmPggLnFourPredSUthree` | 6264 - 119804/243*nf | coefficient(s) of zeta_2 x^0 ln^4 x | the same in SU(3) | recomputed |
| `\nmPggLnFourRef` | 256/3*CA^4 + nf(16*CA^3 - 688/9*CA^2 CF - 28*CA CF^2 + 148/9*CF^3) | coefficient(s) of zeta_2 x^0 ln^4 x | eq. (5.12) of arXiv:2202.10362 for P_gg^(3) at zeta_2 x^0 ln^4 x | recomputed |
| `\nmPggLnFourRefSUthree` | 6912 - 144752/243*nf | coefficient(s) of zeta_2 x^0 ln^4 x | the same in SU(3) | recomputed |
| `\nmPggLnFourShift` | -8*CA^4 + nf(32/3*CA^3 - 24*CA^2 CF + 8*CA CF^2 + 64*dFA/N_A) | coefficient(s) of zeta_2 x^0 ln^4 x | difference of the P_gg^(3) prediction from eq. (5.12) at zeta_2 x^0 ln^4 x | recomputed |
| `\nmPggLnFourShiftSUthree` | -648 + 308/3*nf | coefficient(s) of zeta_2 x^0 ln^4 x | the same in SU(3) | recomputed |
| `\nmCombLnFourPred` | nf(400/9*CA^3 CF + 800/9*CA^2 CF^2 - 988/9*CA CF^3 + 916/9*CF^4 + 64*dFA/N_R) + nf^2(16*CA^2 CF - 200/3*CA CF^2 - 224/3*CF^3) | coefficient(s) of zeta_2 x^0 ln^4 x | prediction for n_f P_gq^(3) - 2 C_F P_qg^(3) at zeta_2 x^0 ln^4 x (partners whose leading-log matrix commutes with M = [[C_F, n_f], [-2C_F, -2C_A]]) | recomputed |
| `\nmCombLnFourPredSUthree` | 1985248/729*nf - 27584/81*nf^2 | coefficient(s) of zeta_2 x^0 ln^4 x | the same in SU(3) | recomputed |
| `\nmPggLnFourShiftSUN` | -2 (4*N^5 - N^4*nf - 8*N^2*nf - nf)/(N) | coefficient(s) of zeta_2 x^0 ln^4 x | the shift of P_gg^(3) from eq. (5.12) in SU(N_c) | recomputed |
| `\nmPggLnFourPredSUN` | (1392*N^7 - 453*N^6*nf + 1117*N^4*nf + 21*N^2*nf - 37*nf)/(18N^3) | coefficient(s) of zeta_2 x^0 ln^4 x | the P_gg^(3) prediction at zeta_2 x^0 ln^4 x in SU(N_c) | recomputed |
| `\nmPggLnFourPredLCnfZero` | 232/3 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of N_c^4 at n_f = 0 of the P_gg^(3) prediction at zeta_2 x^0 ln^4 x in SU(N_c) | recomputed |
| `\nmPggLnFourPredLCnf` | -151/6 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of n_f N_c^3 of the P_gg^(3) prediction at zeta_2 x^0 ln^4 x in SU(N_c) | recomputed |
| `\nmPggLnFourRefSUN` | (1536*N^7 - 489*N^6*nf + 829*N^4*nf - 15*N^2*nf - 37*nf)/(18N^3) | coefficient(s) of zeta_2 x^0 ln^4 x | eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(N_c) | recomputed |
| `\nmPggLnFourRefLCnfZero` | 256/3 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of N_c^4 at n_f = 0 of eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(N_c) | recomputed |
| `\nmPggLnFourRefLCnf` | -163/6 | coefficient(s) of zeta_2 x^0 ln^4 x | coefficient of n_f N_c^3 of eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(N_c) | recomputed |
| `\nmPggLnFourShiftNfZero` | -8 CA^4 | coefficient(s) of zeta_2 x^0 ln^4 x | the shift of P_gg^(3) from eq. (5.12) at n_f = 0 | recomputed |
| `\nmPggLnFourShiftRevNfZero` | 24 CA^4 | coefficient(s) of zeta_2 x^0 ln^4 x | the same with the negative-signature gluon-pair Born tensor reversed | recomputed |
| `\nmPggLnFourShiftNfZeroSUthree` | -648 | coefficient(s) of zeta_2 x^0 ln^4 x | the shift of P_gg^(3) from eq. (5.12) at n_f = 0 in SU(3) | recomputed |

## Singlet: transition products (R8)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmTPSingletPlusGen` | -4 TF CF | zeta values, if any, in the body | transition product per flavor (qg Born)(gq Born)/n_f on the quark color singlet, positive signature | recomputed |
| `\nmTPAdjPlusSUN` | -TF (N^2 - 4)/N | zeta values, if any, in the body | transition product per flavor on the quark adjoint channel, positive signature, in SU(N_c) (checked in SU(2), SU(3), SU(4); SO(5) and G2 have no symmetric gluon-pair channel of Casimir C_A, and the entry is 0 there) | recomputed |
| `\nmTPSingletMinus` | 0 | zeta values, if any, in the body | transition product per flavor on the quark color singlet, negative signature (there is no antisymmetric gluon-pair singlet) | recomputed |
| `\nmTPAdjMinusGen` | -TF CA | zeta values, if any, in the body | transition product per flavor on the quark adjoint channel, negative signature; this entry rests on the gluon-signature assumption (the sign of the negative-signature transition product) | recomputed |
| `\nmTPSingletPlusSUthree` | -8/3 | zeta values, if any, in the body | nmTPSingletPlusGen in SU(3) | recomputed |
| `\nmTPAdjPlusSUthree` | -5/6 | zeta values, if any, in the body | nmTPAdjPlusSUN in SU(3) | recomputed |
| `\nmTPAdjMinusSUthree` | -3/2 | zeta values, if any, in the body | nmTPAdjMinusGen in SU(3) (rests on the gluon-signature assumption) | recomputed |

## Table 7 row (e)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmPsiNormFirstS` | a^n w^(5-2n) | zeta values, if any, in the body | first terms of S changed by a physical change n_-/n_+ = 1 + n_1 omega of psi^+ (psi^- by the inverse), all other terms in the normalization of eq. (xi), n >= 2 (N^3LL) | recomputed |

## Two-loop constants: loop-part restriction (W3, M11)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmLoopPartVShift` | 6*ca - 12*cf | zeta values, if any, in the body | change of the relative singlet Born correction v (a zeta_2 v) equivalent to restricting the signature-changing term to the loop part of F_A^- (kappa = +1, unit Born term) | recomputed |
| `\nmLoopPartVFit` | 4*cf | zeta values, if any, in the body | value of v in the fitted family with the restriction, in place of nmBornCorrMatchV | recomputed |

## Variants of Table 2 (R8)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmSfourRevVec` | (-672, 1872, -1152, -192, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2 | zeta_2 coefficients of S_n | components of S_4 with the odd adjoint Born term b_A^- reversed, S_4 - 8 b_A S_3 | recomputed |
| `\nmSthreeRemVec` | (72, -240, 192) basis (CF CA^2, CF^2 CA, CF^3), units zeta2 | zeta_2 coefficients of S_n | components of S_3 without the odd adjoint Born term, S_3 + 48 C_F b_A^2 | recomputed |
| `\nmSfourRemVec` | (-840, 2688, -2400, 384, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2 | zeta_2 coefficients of S_n | components of S_4 without the odd adjoint Born term, S_4 - 576 C_F b_A^3 | recomputed |
| `\nmSthreeKmVec` | (84, -288, 240) basis (CF CA^2, CF^2 CA, CF^3), units zeta2 | zeta_2 coefficients of S_n | components of S_3 at kappa = -1 (nmSthreeKmGen) | recomputed |

## zeta_3 at N3LL (W3, R9)

| macro | value | units | meaning | status |
|---|---|---|---|---|
| `\nmZetaThreeFourVec` | (0, 0, 48, -320/3, 0) | zeta values, if any, in the body | zeta_3 part of the four-loop x^0 ln^3 x coefficient of P_ns^(3)+ in the basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, d_F d_A/N_R); equal to the zeta_3 part of the relation prediction with the complete lower orders | recomputed |
| `\nmZetaThreeThreeVec` | (0, 48, -96) | zeta values, if any, in the body | zeta_3 part of the three-loop x^0 ln x coefficient of P_ns^(2)+ in the basis (C_F C_A^2, C_F^2 C_A, C_F^3); equal to the relation prediction | recomputed |
| `\nmZetaThreeContrastFour` | (152, -520, 544, -160, -192) | zeta values, if any, in the body | the zeta_3 x^0 ln^3 x coefficient that a term -(S_4/zeta_2) S_1(N) N^-6 in P^(3)+ would add, -S_4/(6 zeta_2), basis as nmZetaThreeFourVec | recomputed |
| `\nmZetaThreeContrastThree` | (-60, 192, -144) | zeta values, if any, in the body | the zeta_3 x^0 ln x coefficient that a term -(S_3/zeta_2) S_1(N) N^-4 in P^(2)+ would add, -S_3/zeta_2, basis as nmZetaThreeThreeVec | recomputed |
| `\nmZetaThreeContrastXzero` | (152, -480, 416, -64, -192) | zeta values, if any, in the body | the S_1(N) analogue with the bookkeeping of the x^0 difference, 4(-S_4/24 + C_F S_3/6)/zeta_2, basis as nmZetaThreeFourVec | recomputed |

## Outline coverage

(Not compared in this run: the outline is a project record and was not present.)

Section H of `make_numbers.py` lists every closed form, number and equation of the outline, copied verbatim, with the macro that holds it, parses each macro body back into sympy and compares it with a transcription of the outline text. Entries without a macro (definitions, labels, orders in a stated symbolically) are listed with the reason. After the listed texts and the bibliographic locators are masked, no digit and no equation sign of the outline is left. 88 outline texts, 0 distinct macros compared.

## Not made into macros

Bibliographic locators (arXiv numbers, journal volumes, pages, years and equation numbers of cited papers) are not macros. They belong to the bibliography and to the citation check of step 8. The value that the printed Moch-Vogt (3.15) bracket gives in SU(3) has no macro; `make_numbers.py` computes it only to confirm that it differs from the data.


==> anc/numbers/provenance.csv <==
macro,value,units,how_computed,source,cross_check,status
\nmDFASUthree,5/2,"zeta values, if any, in the body","d_F^{abcd}d_A^{abcd}/N_R in SU(3), divided by N_R = 3","make_numbers.py section C0: interpolation in N of numbers/deposit/color57/color_ext.json, numbers/deposit/color57/d444.json (SU(2)..SU(8), held-out points reproduced)","equals the SU(N) closed form typed in make_numbers.py (SUN_TYPED, used only as a check); SU(3) value of d444.json",recomputed
\nmDFASUN,(N^2-1)(N^2+6)/48,"zeta values, if any, in the body",dFA/N_R in SU(N_c),"make_numbers.py section C0: interpolation in N of numbers/deposit/color57/color_ext.json, numbers/deposit/color57/d444.json (SU(2)..SU(8), held-out points reproduced)","equals the SU(N) closed form typed in make_numbers.py (SUN_TYPED, used only as a check)",recomputed
\nmDFAASUN,N^2(N^2-1)(N^2+51)/432,"zeta values, if any, in the body",d444 in SU(N_c),"make_numbers.py section C0: interpolation in N of numbers/deposit/color57/color_ext.json, numbers/deposit/color57/d444.json (SU(2)..SU(8), held-out points reproduced)","equals the SU(N) closed form typed in make_numbers.py (SUN_TYPED, used only as a check)",recomputed
\nmDAASUN,N^2(N^2+36)/24,"zeta values, if any, in the body",d_A^{abcd}d_A^{abcd}/N_A in SU(N_c),"make_numbers.py section C0: interpolation in N of numbers/deposit/color57/color_ext.json, numbers/deposit/color57/d444.json (SU(2)..SU(8), held-out points reproduced)","equals the SU(N) closed form typed in make_numbers.py (SUN_TYPED, used only as a check)",recomputed
\nmTrcSUN,"((0, -(N^2-1)/N), (-1/N, 2/N - N/2))","zeta values, if any, in the body","T^2_{r-c} in the (singlet, adjoint) basis of SU(N_c)","make_numbers.py section C0: interpolation in N of numbers/deposit/color57/color_ext.json, numbers/deposit/color57/d444.json (SU(2)..SU(8), held-out points reproduced)","equals the explicit-generator matrices for N = 2..8 and the typed closed form at N = 9, 10, 12, 17",recomputed
\nmBornAdjSUN,-1/(2N),"zeta values, if any, in the body",b_A in SU(N_c),"make_numbers.py section C0: interpolation in N of numbers/deposit/color57/color_ext.json, numbers/deposit/color57/d444.json (SU(2)..SU(8), held-out points reproduced)","C_F - C_A/2 with the interpolated C_F, C_A",recomputed
\nmSigFactor,(e^{-i pi w} +- 1)/2,"zeta values, if any, in the body",signature factor; phi = xi'/xi + i pi/2 and psi = -i pi xi^{-tau}/xi^tau reproduce DECISION2 sect. 1 phase functions at two points to 35 digits,make_numbers.py section A (sympy series of the signature factor),"DECISION2 (project record, not in this folder) closed forms",recomputed
\nmPsiPlusLeading,-pi^2 w/2,"zeta values, if any, in the body",leading term of psi^+ = -pi tan(pi w/2),make_numbers.py section A (sympy series of the signature factor),"DECISION2 (project record, not in this folder); STEP4 summary",recomputed
\nmPsiPlusLeadingZeta,-3 z2 w,"zeta values, if any, in the body",psi^+ leading term with pi^2 = 6 zeta_2,make_numbers.py section A (sympy series of the signature factor),"STEP5 summary (project record, not in this folder) (-3 zeta2 w)",recomputed
\nmDipoleOperator,2a sum_{i<j} T_i.T_j ln(-s_ij - i0),"zeta values, if any, in the body","one-loop dipole operator of the soft-gluon kernel (an input of the equations, not a computed value)",numbers/deposit/T11/t11_py.py l. 8 (input I1 of the program that derives the one-loop amplitude from it),"its singlet row -2C_F is computed in every representation (section C); DECISION2 (project record, not in this folder)",definition
\nmPthreePlusLnFour,"(38, -140, 168, -248/3, -48) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)",coefficient(s) of zeta_2 x^0 ln^4 x,"coefficients of zeta_2 x^0 ln^4 x in P^(3)+, parsed from the authors' x->0 file",numbers/published/gvmsy_anc/Pqq3NSpXto0.m (whole file parsed; dFA zeta_2 ln^4 x term l. 43),"GvMSY proceedings main.tex l. 264-271 print the same (checked); DECISION2 (project record, not in this folder)",recomputed
\nmPthreeMinusLnFourQuartic,16,coefficient(s) of zeta_2 x^0 ln^4 x,"coefficient of zeta_2 x^0 ln^4 x dFA in P^(3)-, parsed",numbers/published/gvmsy_anc/Pqq3NSmXto0.m l. 37,x01_coeffs.txt P3m|0|4; model value in section C,recomputed
\nmSoneData,4 CF z2,carries zeta_2 in the body,zeta_2 term of the coefficient of S at a omega^2 from P^(0) (carries zeta_2),"DKMV xto0-DIS.tex App. A l. 3528-3535, 3542-3560, 3568-3596 (parsed)",x01_coeffs.txt route (section D),recomputed
\nmStwoData,-8 CF^2 z2,carries zeta_2 in the body,"zeta_2 term of the coefficient of S at a^2 omega^0 from P^(0), P^(1)+ (carries zeta_2)","DKMV xto0-DIS.tex App. A l. 3528-3535, 3542-3560, 3568-3596 (parsed)",x01_coeffs.txt route (section D),recomputed
\nmPoneZetaData,-8 z2 CF^2,"zeta values, if any, in the body",zeta_2/N term of P^(1)+ at x^0 (carries zeta_2),"DKMV xto0-DIS.tex App. A l. 3528-3535, 3542-3560, 3568-3596 (parsed); l. 3548",x01_coeffs.txt P1p|0|0 (-8 cf^2 z2),recomputed
\nmRelPredVec,"(0, -10, 32, -128/3, 0) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)",coefficient(s) of zeta_2 x^0 ln^4 x,"relation MV (3.13) with the true lower orders, zeta_2 x^0 ln^4 x of P^(3)+","DKMV xto0-DIS.tex App. A l. 3528-3535, 3542-3560, 3568-3596 (parsed) and numbers/published/gvmsy_anc/Pqq3NSpXto0.m","DECISION2 (project record, not in this folder) (0,-10,32,-128/3,0)",recomputed
\nmNNLLpredVec,"(0, -20, 64, -200/3, 0) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)",coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 x^0 ln^4 x of DKMV (3.3) (N^-5 coefficient /24),numbers/published/dkmv/xto0-DIS.tex l. 829-836 (parsed),"DECISION2 (project record, not in this folder) (0,-20,64,-200/3,0)",recomputed
\nmXzeroDiffVec,"(38, -120, 104, -16, -48) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)",coefficient(s) of zeta_2 x^0 ln^4 x,"GvMSY minus DKMV (3.3), zeta_2 x^0 ln^4 x of P^(3)+",numbers/published/gvmsy_anc/Pqq3NSpXto0.m and numbers/published/dkmv/xto0-DIS.tex l. 829-836,GvMSY proceedings (2609.17267 main.tex l. 281) print the same vector; = -S_4/24 + C_F S_3/6 identically,recomputed
\nmXzeroDiffGen,38*CF CA^3 - 120*CF^2 CA^2 + 104*CF^3 CA - 16*CF^4 - 48*dFA,coefficient(s) of zeta_2 x^0 ln^4 x,"same as nmXzeroDiffVec, as a polynomial",as nmXzeroDiffVec,as nmXzeroDiffVec,recomputed
\nmXzeroDiffABCD,-48A + 14B + 20C + 2D,coefficient(s) of zeta_2 x^0 ln^4 x,"target in the basis A = dFA - CF CA^3/24, B = CF CA^2(CA-2CF), C = CF CA(CA-2CF)^2, D = CF(CA-2CF)^3",make_numbers.py section B (linear solve),"DECISION2 (project record, not in this folder)",recomputed
\nmXzeroDiffSUN,(N^2-1)(N^4 + 10*N^2 + 1)/N^4,coefficient(s) of zeta_2 x^0 ln^4 x,"target in SU(N_c) with dFA/N_R = (N^2-1)(N^2+6)/48, units zeta_2",make_numbers.py section B,GvMSY proceedings main.tex l. 286 print the same SU(N) form,recomputed
\nmXzeroDiffSUthree,1376/81,coefficient(s) of zeta_2 x^0 ln^4 x,"target in SU(3), units zeta_2",make_numbers.py section B,"DECISION2 (project record, not in this folder); v03_data.out; GvMSY proceedings SU(N) form at N = 3",recomputed
\nmXzeroDiffCombination,-S4/24 + CF S3/6,"written through S_n, which carry zeta_2","identity of the published coefficients: GvMSY - DKMV (3.3) at x^0 ln^4 x, written through S_3, S_4, which carry zeta_2 (so it equals zeta_2 times nmXzeroDiffGen)",make_numbers.py section B,checked component by component,recomputed
\nmNNLLpredSthreePart,-CF S3/3,"written through S_n, which carry zeta_2",the zeta_2 part of DKMV (3.3) at x^0 ln^4 x equals -C_F S_3/3 - 56 zeta_2 C_F^4/3 (S_3 carries zeta_2),make_numbers.py section B,STEP3 summary sect. 4 (same decomposition),recomputed
\nmNNLLpredCFfourPart,-56/3 CF^4,coefficient(s) of zeta_2 x^0 ln^4 x,"the remainder of DKMV (3.3) beyond -C_F S_3/3, a coefficient of zeta_2 x^0 ln^4 x",make_numbers.py section B,STEP3 summary sect. 4,recomputed
\nmRelSthreePart,-CF S3/6,"written through S_n, which carry zeta_2",the relation with the true lower orders gives -C_F S_3/6 - 56 zeta_2 C_F^4/3 at x^0 ln^4 x (S_3 carries zeta_2),make_numbers.py section B,STEP3 summary sect. 4,recomputed
\nmBracketPrintedOne,256,"zeta values, if any, in the body",first coefficient of the first bracket of MV (3.15) as printed,numbers/published/mv/Pns3MV.tex l. 1263,read by regular expression,recomputed
\nmBracketPrintedTwo,160,"zeta values, if any, in the body",second coefficient of the first bracket of MV (3.15) as printed,numbers/published/mv/Pns3MV.tex l. 1263,read by regular expression,recomputed
\nmBracketOne,128,"zeta values, if any, in the body",first coefficient of the first bracket required by the data,"x^0 data (a1 - a2 = 48) and the x^2 and x^4 data (a1 = 128, section D)",xk summary sect. 2.2,recomputed
\nmBracketTwo,80,"zeta values, if any, in the body",second coefficient of the first bracket required by the data,as nmBracketOne,xk summary sect. 2.2,recomputed
\nmPrintedXzeroCFCAthree,40,coefficient(s) of zeta_2 x^0 ln^4 x,C_FC_A^3 coefficient that the printed MV (3.15) gives at x^0,numbers/published/mv/Pns3MV.tex l. 1263-1272,data value 38 (nmXzeroDiffVec),recomputed
\nmPrintedXzeroQuartic,-96,coefficient(s) of zeta_2 x^0 ln^4 x,dFA coefficient that the printed MV (3.15) gives at x^0,numbers/published/mv/Pns3MV.tex l. 1263-1272,data value -48,recomputed
\nmBracketDiff,48,"zeta values, if any, in the body",difference of the two first-bracket entries fixed by the x^0 quartic coefficient -48 of MV (3.14),numbers/published/mv/Pns3MV.tex l. 1245; GvMSY file,x^0 data,recomputed
\nmBracketPrintedDiff,96,"zeta values, if any, in the body",difference of the two first-bracket entries of MV (3.15) as printed (twice nmBracketDiff),numbers/published/mv/Pns3MV.tex l. 1263,nmBracketPrintedOne - nmBracketPrintedTwo,recomputed
\nmLnxFourLoopZtwo,-9984,coefficient of zeta_2,zeta_2 coefficient of the dFA ln x term at x^0 (file and MV agree),numbers/published/gvmsy_anc/Pqq3NSpXto0.m l. 45,numbers/published/mv/Pns3MV.tex l. 1249,recomputed
\nmLnxFourLoopZtwoZthree,6144,coefficient of zeta_2 zeta_3,zeta_2 zeta_3 coefficient of the dFA ln x term in the GvMSY file,numbers/published/gvmsy_anc/Pqq3NSpXto0.m l. 45,MV (3.14) prints -6144,recomputed
\nmLnxFourLoopZfour,5760,coefficient of zeta_4,zeta_4 coefficient of the dFA ln x term in the GvMSY file,numbers/published/gvmsy_anc/Pqq3NSpXto0.m l. 45,5760 zeta_4 = 2304 zeta_2^2,recomputed
\nmLnxFourLoopZtwoSq,2304,coefficient of zeta_2^2,zeta_2^2 coefficient of the dFA ln x term in the file (5760 zeta_4 = 2304 zeta_2^2),numbers/published/gvmsy_anc/Pqq3NSpXto0.m l. 45,MV (3.14) prints -2304,recomputed
\nmLnxPrinted,-(9984 z2 + 2304 z2^2 + 6144 z2 z3),"zeta values, if any, in the body",ln x term of the dFA part of P^(3)+ as printed in MV (3.14),numbers/published/mv/Pns3MV.tex l. 1249,parsed,recomputed
\nmLnxFourLoop,-9984 z2 + 6144 z2 z3 + 5760 z4,"zeta values, if any, in the body",ln x term of the dFA part of P^(3)+ in the GvMSY file,numbers/published/gvmsy_anc/Pqq3NSpXto0.m l. 45,parsed,recomputed
\nmPthreeMinusLnSixQCD,3632/3645 = 0.996433471,"zeta values, if any, in the body",MV (3.16) in QCD in rational form,numbers/published/mv/Pns3MV.tex l. 1308-1310,MV print 0.99643347 (l. 1311); section C: the equations' LL of P^- at a^4 equals 720 times MV (3.16) in general color,recomputed
\nmPthreeMinusLnSixPrinted,0.99643347,"zeta values, if any, in the body",value printed by MV for (3.16) in QCD,numbers/published/mv/Pns3MV.tex l. 1311,agrees with 3632/3645 to the last printed digit,recomputed
\nmPoneSigDiffData,8K(N^-3 - N^-2 + (2 - z2)N^-1),"zeta values, if any, in the body","x^0 part of MVV (4.7) with p_qq(-x) -> 1, H_{-1,0} -> 0, H_{0,0} -> ln^2 x/2, Mellin ln^k x -> (-1)^k k!/N^{k+1}","numbers/published/mvv/MVV3.tex l. 1633-1648 (block), l. 1658 (p_qq)","DECISION2 (project record, not in this folder); STEP4 summary (project record, not in this folder)",recomputed
\nmKdef,CF(CA-2CF),"zeta values, if any, in the body","K, the color factor of the signature difference",MVV (4.7) prefactor 16 CF(CF - CA/2) = -8K,numbers/published/mvv/MVV3.tex l. 1634,recomputed
\nmOneLoopPole,2 a CF/w,"zeta values, if any, in the body",one-loop pole of F_1^+ (= P^(0) at N = 0),"DKMV xto0-DIS.tex App. A l. 3528-3535, 3542-3560, 3568-3596 (parsed)",x01_coeffs.txt P0|0|0 = 2 cf,recomputed
\nmOneLoopSterm,2 a CF,"zeta values, if any, in the body",the term the one-loop pole gives in S = P(P - w) + 2aC_F,"DKMV xto0-DIS.tex App. A l. 3528-3535, 3542-3560, 3568-3596 (parsed)",,recomputed
\nmPrintedXzeroMinusData,2 CF CA^3 - 48 dFA,coefficient(s) of zeta_2 x^0 ln^4 x,printed MV (3.15) at x^0 minus the data difference,numbers/published/mv/Pns3MV.tex l. 1263-1272,register row A5,recomputed
\nmPrintedXzeroMinusDataSUN,-6(N^2-1),coefficient(s) of zeta_2 x^0 ln^4 x,the same in SU(N_c),make_numbers.py section B,register row A5,recomputed
\nmRatMissing,16K/N,"zeta values, if any, in the body",rational N^-1 term of MVV (4.7) at x^0 (8K x 2),numbers/published/mvv/MVV3.tex l. 1633-1648,the equations give none (section C),recomputed
\nmKappa,+1,"zeta values, if any, in the body","overall sign of the signature-changing term in both signature equations, selected as the only sign that reproduces the leading logs of P^- at two, three and four loops in every representation","make_numbers.py section C (own solver, 57 representations; data: MVV (4.7) with DKMV App. A, MVV (4.17), MV (3.16), read at source in section B)","kappa = -1 also fails S_3, S_4 (controls of section C); DECISION2 (project record, not in this folder)",recomputed
\nmSthreeGen,12 z2 CF(CA-2CF)(5CA-6CF),carries zeta_2 in the body,"S_3 of the equations, general-color fit over 27 fundamental representations, 30 held out; = data (section B)","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","data S_3 from DKMV App. A (section B); DECISION2 (project record, not in this folder); 38 V7 representations",recomputed
\nmSthreeVec,"(60, -192, 144) basis (CF CA^2, CF^2 CA, CF^3), units zeta2",zeta_2 coefficients of S_n,components of S_3,"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",as nmSthreeGen,recomputed
\nmSfourGen,-48 z2(19 CA^3 CF - 65 CA^2 CF^2 + 68 CA CF^3 - 20 CF^4 - 24 dFA),carries zeta_2 in the body,"S_4 of the equations, general-color fit; = data (section B)","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",data S_4 from DKMV App. A and the GvMSY file; 38 independently built color sets with their separately computed values,recomputed
\nmSfourVec,"(-912, 3120, -3264, 960, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2",zeta_2 coefficients of S_n,components of S_4,"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",as nmSfourGen,recomputed
\nmSthreeSUN,6(N^2-1)(2*N^2 + 3)/N^3 z2,carries zeta_2 in the body,"S_3 in SU(N_c), interpolation of the solver in N and the general form","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","both routes agree; DECISION2 (project record, not in this folder)",recomputed
\nmSthreeSUthree,112/3 z2,carries zeta_2 in the body,S_3 in SU(3),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",STEP3 summary sect. 1; v02_solver.out,recomputed
\nmSfourSUN,-12(N^2-1)(19*N^2 + 5)/N^4 z2,carries zeta_2 in the body,"S_4 in SU(N_c), interpolation of the solver in N and the general form","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","both routes agree; DECISION2 (project record, not in this folder)",recomputed
\nmSfourSUthree,-5632/27 z2,carries zeta_2 in the body,S_4 in SU(3),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",STEP3 summary sect. 1; v02_solver.out,recomputed
\nmSfiveSUN,-6(N^2-1)(16*N^6 - 352*N^4 - 244*N^2 - 19)/N^5 z2,carries zeta_2 in the body,"S_5 in SU(N_c), interpolation of the solver in N and the general form","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","both routes agree; STEP5 summary (project record, not in this folder)",recomputed
\nmSfiveSUthree,305008/81 z2,carries zeta_2 in the body,S_5 in SU(3),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",STEP3 summary sect. 1; v02_solver.out,recomputed
\nmSsixSUN,12(N^2-1)(226*N^8 - 2488*N^6 - 2148*N^4 - 435*N^2 + 1)/N^6 z2,carries zeta_2 in the body,"S_6 in SU(N_c), interpolation of the solver in N and the general form","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","both routes agree; STEP5 summary (project record, not in this folder)",recomputed
\nmSsixSUthree,-16283776/243 z2,carries zeta_2 in the body,S_6 in SU(3),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",STEP3 summary sect. 1; v02_solver.out,recomputed
\nmSthreeSOfive,-9 z2,carries zeta_2 in the body,S_3 in SO5 (vector),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","DECISION2 (project record, not in this folder)",recomputed
\nmSfourSOfive,222 z2,carries zeta_2 in the body,S_4 in SO5 (vector),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","DECISION2 (project record, not in this folder)",recomputed
\nmSthreeSOseven,-63/2 z2,carries zeta_2 in the body,S_3 in SO7 (vector),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","DECISION2 (project record, not in this folder)",recomputed
\nmSfourSOseven,810 z2,carries zeta_2 in the body,S_4 in SO7 (vector),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","DECISION2 (project record, not in this folder)",recomputed
\nmSthreeDataSUN,6(N^2-1)(2*N^2 + 3)/N^3 z2,carries zeta_2 in the body,S_3 of the complete results (data side) in SU(N_c),make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSthreeSUN,recomputed
\nmSthreeDataSUthree,112/3 z2,carries zeta_2 in the body,S_3 of the complete results (data side) in SU3,make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSthreeSUthree,recomputed
\nmSthreeDataSOfive,-9 z2,carries zeta_2 in the body,S_3 of the complete results (data side) in SO5,make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSthreeSOfive,recomputed
\nmSthreeDataSOseven,-63/2 z2,carries zeta_2 in the body,S_3 of the complete results (data side) in SO7,make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSthreeSOseven,recomputed
\nmSfourDataSUN,-12(N^2-1)(19*N^2 + 5)/N^4 z2,carries zeta_2 in the body,S_4 of the complete results (data side) in SU(N_c),make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSfourSUN,recomputed
\nmSfourDataSUthree,-5632/27 z2,carries zeta_2 in the body,S_4 of the complete results (data side) in SU3,make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSfourSUthree,recomputed
\nmSfourDataSOfive,222 z2,carries zeta_2 in the body,S_4 of the complete results (data side) in SO5,make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSfourSOfive,recomputed
\nmSfourDataSOseven,810 z2,carries zeta_2 in the body,S_4 of the complete results (data side) in SO7,make_numbers.py section B (complete three- and four-loop results) evaluated with the group data of section C,section B data; equal to nmSfourSOseven,recomputed
\nmRepsIndependentDistinct,37,"zeta values, if any, in the body",distinct representations among the 38 color sets built independently (the SO(5) spinor and the Sp(4) fundamental are one representation),"make_numbers.py section C, distinct invariant sets of numbers/deposit/color38/groupdata.json",SO5_4 and Sp4_4 have identical invariants and identical S_3..S_6,recomputed
\nmRepsExtCount,57,"zeta values, if any, in the body","representations solved for the S_5, S_6 fits (color_ext.json)","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","fits unique on 27 fundamentals, 30 held out reproduced",recomputed
\nmFitTrainCount,27,"zeta values, if any, in the body","representations used to fit S_5, S_6","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",,recomputed
\nmFitHeldOutCount,30,"zeta values, if any, in the body","held-out representations reproduced by the S_5, S_6 fits","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",,recomputed
\nmSfiveGen,z2(19252*CF CA^4 - 65344*CF^2 CA^3 + 74400*CF^3 CA^2 - 30720*CF^4 CA + 3648*CF^5 - 57600*CA dFA + 33792*CF dFA + 3072*CF dAA),carries zeta_2 in the body,"S_5 of the equations in general color, unique fit, held-out reproduced; no C_A^5, C_A dAA, dRR term","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","STEP5 summary (project record, not in this folder); independent recomputation of step 6 (S6); separately computed values of the 38 independent color sets",recomputed
\nmSfiveVec,"(19252, -65344, 74400, -30720, 3648, -57600, 33792, 3072) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA), units zeta2",zeta_2 coefficients of S_n,components of S_5,"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",as nmSfiveGen,recomputed
\nmSsixGen,z2(-551600*CF CA^5 + 1846640*CF^2 CA^4 - 2173056*CF^3 CA^3 + 1021056*CF^4 CA^2 - 165120*CF^5 CA - 768*CF^6 + 2683008*CA^2 dFA - 2694144*CA CF dFA + 552960*CF^2 dFA - 296448*CA CF dAA + 147456*CF^2 dAA + 456192*d444),carries zeta_2 in the body,S_6 in general color; needs d444 = d_F^{abcd}d_A^{abef}d_A^{cdef}/N_R (no solution without it among 16 other degree-6 invariants),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","STEP5 summary (project record, not in this folder); independent recomputation (RESULTS_2026-09-28, S6)",recomputed
\nmSsixVec,"(-551600, 1846640, -2173056, 1021056, -165120, -768, 2683008, -2694144, 552960, -296448, 147456, 456192) basis of nmSsixGen, units zeta2",zeta_2 coefficients of S_n,components of S_6 in the basis of nmSsixGen,"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",as nmSsixGen,recomputed
\nmReductionCoef,-12,coefficient of zeta_2 a C_F omega F_A^- in S,"coefficient of zeta_2 a C_F omega F_A^- in S, S = -12 a zeta_2 C_F omega F_A^-: from -4 a C_F pi tan(pi w/2) F_A^- at first order","make_numbers.py sections A, C (checked as S_n = -12 z2 CF [F_A^-]_DL, n = 3..6, seven representations)","DECISION2 (project record, not in this folder)",recomputed
\nmSingletAdjoint,-2 CF,"zeta values, if any, in the body","singlet row of T^2_{r-c}: only the adjoint entry, a multiple of C_F fitted over all color sets","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json); numbers/deposit/color38/groupdata.json (57 + 38 color sets)","DECISION2 (project record, not in this folder)",recomputed
\nmBornWeight,CF - CR/2,"zeta values, if any, in the body","Born weight b_R, fitted as alpha C_F + beta C_R over every channel of the 57 representations","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json) (Born weights of the color file, from -T_1.T_3 on the unit color flow)","DECISION2 (project record, not in this folder)",recomputed
\nmStwoOwn,12 z2 CF(CA-2CF),carries zeta_2 in the body,"the equations' own S_2 (not a pole, not a prediction)","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",STEP3 summary sect. 1,recomputed
\nmPonePlusZetaOwn,-12 z2 CF(CA-2CF),"zeta values, if any, in the body",zeta_2/N term of P^(1)+ from the equations (carries zeta_2),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","DECISION2 (project record, not in this folder)",recomputed
\nmPoneMinusZetaOwn,-4 z2 CF(CA-2CF),"zeta values, if any, in the body",zeta_2/N term of P^(1)- from the equations (carries zeta_2),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","DECISION2 (project record, not in this folder)",recomputed
\nmPoneSigDiffOwn,8K(N^-3 + z2 N^-1),"zeta values, if any, in the body","P^(1)- - P^(1)+ from the equations (no N^-2, no rational N^-1)","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","STEP4 summary (project record, not in this folder) (8 pi K/(w^2 sin pi w))",recomputed
\nmRatLeft,8K/N,"zeta values, if any, in the body",rational term left after adding the one-loop adjoint regular term b_A[-2 + (2 - 4 z2)N] in both signatures,"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json) (SU3, SO7, G2)","STEP4 summary (project record, not in this folder)",recomputed
\nmRegularAdjTerm,b_A[2/N - 2 + (2 - 4 z2)N],"zeta values, if any, in the body","the fitted one-loop adjoint term b_A M[2p_qq](N) (octet projection of the one-gluon kernel), expanded about N = 0",make_numbers.py section G helper m2pqq_series (sympy series of -4(psi(N) + gamma_E) - 2/N - 2/(N+1)),"STEP4 summary (project record, not in this folder); its effect (8K/N left) recomputed here",recomputed
\nmRegularAdjPart,b_A[-2 + (2 - 4 z2)N],"zeta values, if any, in the body","regular part of nmRegularAdjTerm (the Born pole 2b_A/N removed), the term added in both signatures for nmRatLeft",make_numbers.py section G helper m2pqq_series,checked here: nmRegularAdjTerm - 2 b_A/N,recomputed
\nmLLminusTwo,8*CF CA - 12*CF^2,"zeta values, if any, in the body","leading log of P^- at a^2 (coefficient of N^{-3}) from the equations, general-color fit","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",MVV (4.7) with DKMV App. A read at source (section B),recomputed
\nmLLminusTwoSUthree,32/3,"zeta values, if any, in the body",the same in SU(3),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",DECISION2 v02 output,recomputed
\nmLLminusThree,-24*CF CA^2 + 96*CF^2 CA - 80*CF^3,"zeta values, if any, in the body","leading log of P^- at a^3 (coefficient of N^{-5}) from the equations, general-color fit","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",24 D_0^- of MVV (4.17) read at source (section B),recomputed
\nmLLminusThreeSUthree,928/27,"zeta values, if any, in the body",the same in SU(3),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",DECISION2 v02 output,recomputed
\nmLLminusFour,192*CF CA^3 - 640*CF^2 CA^2 + 704*CF^3 CA - 304*CF^4,"zeta values, if any, in the body","leading log of P^- at a^4 (coefficient of N^{-7}) from the equations, general-color fit","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",720 x MV (3.16) read at source (section B),recomputed
\nmLLminusFourSUthree,58112/81,"zeta values, if any, in the body",the same in SU(3),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",DECISION2 v02 output,recomputed
\nmPminusOwnVec,"(-14/3, 4, 44/3, -40/3, 16) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)",coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 x^0 ln^4 x of the equations' own F_1^- at a^4,"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","STEP4 summary (project record, not in this folder); xk summary sect. 3.3 note",recomputed
\nmPminusQuartic,16,coefficient(s) of zeta_2 x^0 ln^4 x,coefficient of dFA in zeta_2 x^0 ln^4 x of P^(3)- (equations = GvMSY file),"make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)",GvMSY Pqq3NSmXto0.m (nmPthreeMinusLnFourQuartic),recomputed
\nmPthreeMinusLnFour,"(-30, 132, -656/3, 376/3, 16) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)",coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 x^0 ln^4 x of P^(3)- in the GvMSY file,numbers/published/gvmsy_anc/Pqq3NSmXto0.m,"STEP4 summary (project record, not in this folder)",recomputed
\nmCtrlKappaSthreeSUthree,368/9 z2,carries zeta_2 in the body,"S_3 in SU(3) with kappa = -1 (control, fails)","make_numbers.py section C (own solver, rational arithmetic; color data numbers/deposit/color57/color_ext.json)","DECISION2 (project record, not in this folder) (6 z2 (N^2-1)(2N^2+5)/N^3 at N = 3)",recomputed
\nmLambdaVec,"(1, 1, 2, 2, 2)",no zeta_2 (Born weights lambda_k),"Born weights lambda_k, k = 0..4: residue of P^(0) at N = -k over that at N = 0",P^(0)(N) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)) continued to N = -k (sympy),x01_coeffs.txt P0 rows; independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkKmax,4,"zeta values, if any, in the body",largest power x^k studied,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C); the k of numbers/deposit/xk/x04_relation.out,,recomputed
\nmXkComponents,8,"zeta values, if any, in the body","color components compared per k (three at three loops, five at four)",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),,recomputed
\nmXkComponentsThree,3,"zeta values, if any, in the body",color components at three loops,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),,recomputed
\nmXkComponentsFour,5,"zeta values, if any, in the body",color components at four loops,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),,recomputed
\nmXkUncovQuarticFormula,-16 lam_k(lam_k - 2),coefficient(s) of zeta_2 x^k ln^4 x,dFA coefficient of zeta_2 x^k ln^4 x in the uncovered pairings from the equations (-V_4/24 with V_4 quartic 384 lam(lam-2)),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),"independent recomputation (RESULTS_2026-09-28, x^k)",recomputed
\nmXkCovQuarticFormula,-16 lam_k(lam_k + 2),coefficient(s) of zeta_2 x^k ln^4 x,the same in the covered pairings,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkVfourQuarticUnc,384 lam(lam - 2),"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","quartic coefficient of V_4, uncovered pairing, as a polynomial in lambda",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 1 item 2,recomputed
\nmXkVfourQuarticCov,384 lam(lam + 2),"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","quartic coefficient of V_4, covered pairing",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 1 item 2,recomputed
\nmXkUncovQuarticLow,16,"coefficient(s) of zeta_2 x^k ln^4 x, k = 0, 1","uncovered quartic at k = 0, 1 (data = equations)","make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C); data from x01_coeffs.txt P3m|0|4, P3p|1|4",GvMSY Pqq3NSmXto0.m at k = 0,recomputed
\nmXkUncovQuarticHigh,0,"coefficient(s) of zeta_2 x^k ln^4 x, k = 2, 3, 4","uncovered quartic at k = 2, 3, 4 (data = equations)",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x01_coeffs.txt,recomputed
\nmXkVthreeCovLamTwo,"(96, -288, 192)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_3 of the equations, lambda = 2, cov pairing",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),table of the independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkVfourCovLamTwo,"(-2240, 7872, -8832, 3072, 3072)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_4 of the equations, lambda = 2, cov pairing",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),table of the independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkVthreeUncLamOne,"(84, -256, 176)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_3 of the equations, lambda = 1, unc pairing",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),table of the independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkVfourUncLamOne,"(112, -496, 832, -448, -384)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_4 of the equations, lambda = 1, unc pairing",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),table of the independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkVthreeUncLamTwo,"(160, -480, 320)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_3 of the equations, lambda = 2, unc pairing",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),table of the independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkVfourUncLamTwo,"(-448, 1856, -2432, 1024, 0)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_4 of the equations, lambda = 2, unc pairing",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),table of the independent recomputation (RESULTS_2026-09-28),recomputed
\nmXkDataVthreePlusXtwo,"(96, -288, 192)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_3 of the data, P^+ at x^2",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x04_relation.out,recomputed
\nmXkDataVfourPlusXtwo,"(-2240, 7872, -8832, 3072, 3072)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_4 of the data, P^+ at x^2",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x04_relation.out,recomputed
\nmXkLnFourPlusXtwo,"(280/3, -360, 464, -1024/3, -128)",coefficient(s) of zeta_2 x^2 ln^4 x,zeta_2 x^2 ln^4 x of P^(3)+,numbers/deposit/xk/x01_coeffs.txt,xk summary sect. 2.2 table,recomputed
\nmXkDataVthreeMinusXzero,"(-28, 96, -80)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_3 of the data, P^- at x^0",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x04_relation.out,recomputed
\nmXkDataVfourMinusXzero,"(720, -2992, 4032, -1728, -384)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_4 of the data, P^- at x^0",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x04_relation.out,recomputed
\nmXkLnFourMinusXzero,"(-30, 132, -656/3, 376/3, 16)",coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 x^0 ln^4 x of P^(3)-,numbers/deposit/xk/x01_coeffs.txt,xk summary sect. 2.2 table,recomputed
\nmXkDataVthreeMinusXtwo,"(-96, 288, -192)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_3 of the data, P^- at x^2",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x04_relation.out,recomputed
\nmXkDataVfourMinusXtwo,"(1472, -6464, 9088, -4096, 0)","zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","V_4 of the data, P^- at x^2",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x04_relation.out,recomputed
\nmXkLnFourMinusXtwo,"(-184/3, 904/3, -624, 384, 0)",coefficient(s) of zeta_2 x^2 ln^4 x,zeta_2 x^2 ln^4 x of P^(3)-,numbers/deposit/xk/x01_coeffs.txt,xk summary sect. 2.2 table,recomputed
\nmXkMismatchVthreeLamOne,-16 CF (CA - 2*CF) (7*CA - 8*CF),"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","data minus equations, V_3, uncovered pairing, lambda = 1",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 3.3,recomputed
\nmXkMismatchVfourLamOne,32 CF (CA - 2*CF) (19*CA^2 - 40*CA CF + 20*CF^2),"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","data minus equations, V_4, uncovered pairing, lambda = 1",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 3.3,recomputed
\nmXkMismatchVthreeLamTwo,-256 CF (CA - CF) (CA - 2*CF),"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","data minus equations, V_3, uncovered pairing, lambda = 2",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 3.3,recomputed
\nmXkMismatchVfourLamTwo,640 CF (CA - CF) (CA - 2*CF) (3*CA - 4*CF),"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients","data minus equations, V_4, uncovered pairing, lambda = 2",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 3.3,recomputed
\nmFiveLoopXzeroVec,"(-4813/180, 4312/45, -368/3, 336/5, -884/45, 80, -160/3, -64/15) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)",coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in general color: relation from DKMV App. A and GvMSY plus -S_5/720,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),DKMV App. A route agrees; = -T_5/720; STEP5 summary table,recomputed
\nmFiveLoopXzeroGen,-4813/180*CF CA^4 + 4312/45*CF^2 CA^3 - 368/3*CF^3 CA^2 + 336/5*CF^4 CA - 884/45*CF^5 + 80*CA dFA - 160/3*CF dFA - 64/15*CF dAA,coefficient(s) of zeta_2 x^0 ln^6 x,the same as a polynomial,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),as nmFiveLoopXzeroVec,recomputed
\nmFiveLoopXzeroSUN,-(N^2-1)(50*N^8 - 212*N^6 + 1110*N^4 + 628*N^2 + 221)/(360N^5),coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in SU(N_c),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),STEP5 summary table,recomputed
\nmFiveLoopXzeroSUthree,-53857/2187 = -24.6260,coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in SU(3),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),"two routes (DKMV App. A, x01); -T_5/720; STEP5 summary (main session)",recomputed
\nmFiveLoopXzeroRelPart,-212096/10935 = -19.39607,coefficient(s) of zeta_2 x^0 ln^6 x,part of the SU(3) x^0 coefficient carried by the relation (S_1..S_4),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),STEP5 summary (-19.396),recomputed
\nmFiveLoopXzeroTowerPart,-19063/3645 = -5.22990,coefficient(s) of zeta_2 x^0 ln^6 x,part of the SU(3) x^0 coefficient from S_5 (-S_5/720),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),STEP5 summary (-5.230),recomputed
\nmFiveLoopNsevenSUthree,-4308560/243,coefficient of zeta_2 N^-7 in P^(4)+ (Mellin space),coefficient of zeta_2 N^-7 in P^(4)+ in SU(3) (720 times the x-space value),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),STEP5 summary,recomputed
\nmFiveLoopMinusNNLLpred,-89/243,coefficient(s) of zeta_2 x^0 ln^6 x,SU(3) five-loop coefficient minus the DKMV (3.4) prediction,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C); DKMV l. 848-857,STEP5 summary,recomputed
\nmFiveLoopNNLLpredSUthree,-53056/2187,coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in SU(3) predicted by eq. (3.4) of 2202.10362 (its N^-7 coefficient over 720),numbers/published/dkmv/xto0-DIS.tex l. 848-857 (parsed),T60 (change table): -53056/2187,recomputed
\nmFiveLoopMinusNNLLpredPercent,1.487,percent of the total five-loop coefficient,that difference in percent of the total,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),STEP5 summary (about 1.5 percent),recomputed
\nmFiveLoopLargeN,-5/36 N^5,coefficient(s) of zeta_2 x^0 ln^6 x,"large-N_c limit of zeta_2 x^0 ln^6 x of P^(4)+ (equations, DKMV (3.4), planar solution of the relation)",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),register R8 (-5/36 zeta_2 n_c^5),recomputed
\nmFiveLoopXtwoGen,-11416/135*CF CA^4 + 1688/5*CF^2 CA^3 - 2592/5*CF^3 CA^2 + 1856/5*CF^4 CA - 1600/9*CF^5 + 3968/15*CA dFA - 1152/5*CF dFA - 128/9*CF dAA,coefficient(s) of zeta_2 x^2 ln^6 x,zeta_2 x^2 ln^6 x of P^(4)+ in general color under H,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 4.3; independent recomputation X2,recomputed
\nmFiveLoopXtwoSUthree,-3508256/10935 = -320.828,coefficient(s) of zeta_2 x^2 ln^6 x,zeta_2 x^2 ln^6 x of P^(4)+ in SU(3) under H,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),x09_five_loop.out; independent recomputation X2 (relation part),recomputed
\nmFiveLoopXtwoRelPart,-3444224/10935,coefficient(s) of zeta_2 x^2 ln^6 x,relation part of the x^2 coefficient (SU(3)),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),independent recomputation X2,recomputed
\nmFiveLoopXtwoTowerPart,-21344/3645,coefficient(s) of zeta_2 x^2 ln^6 x,(i pi)^2 part of the x^2 coefficient (SU(3)),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 1 item 5,recomputed
\nmSfiveLamTwoGen,z2(182656/3*CF CA^4 - 225152*CF^2 CA^3 + 301056*CF^3 CA^2 - 168960*CF^4 CA + 33792*CF^5 - 190464*CA dFA + 141312*CF dFA + 10240*CF dAA),carries zeta_2 in the body,S_5 at lambda = 2 (x^2) in general color,make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),xk summary sect. 1 item 5; independent recomputation,recomputed
\nmSixLoopXzeroSUthree,-72593/32805,coefficient(s) of zeta_2 x^0 ln^8 x,zeta_2 x^0 ln^8 x of P^(5)+ in SU(3) (not quoted in the outline),make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),STEP3 and STEP5 summaries,recomputed
\nmTmMap,"T_m = sum_n binom(2(m-n), m-n)(2CF)^{m-n} S_n","written through S_n, which carry zeta_2","coefficient of a^m x^0 ln^{2m-4}(1/x)/(2m-4)! in P^+ at first order in zeta_2 is -T_m, which carries zeta_2 through S_n",make_numbers.py section D (relation at N = -k from numbers/deposit/xk/x01_coeffs.txt; model from the solver of section C),identity against GvMSY at m = 4 (general color),recomputed
\nmSizeOneHighXtwo,-0.01087,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-2 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmSizeOneHighXfour,-0.36095,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-4 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmSizeOneHighXsix,-1.69119,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-6 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmSizeOneHighXeight,-3.65565,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.1, x = 1e-8 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmSizeTwoHighXtwo,-0.13802,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-2 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmSizeTwoHighXfour,-2.79060,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-4 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmSizeTwoHighXsix,-8.27841,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-6 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmSizeTwoHighXeight,-13.23658,"zeta values, if any, in the body","part of order a^5 and higher of the tower relative to the leading-log P^+, percent, alpha_s = 0.2, x = 1e-8 (SU(3))",make_numbers.py section E (terms m >= 5 of D_tow),"figs/fig1_decades.txt (R minus its a^3, a^4 terms) to 1e-8",recomputed
\nmTanLinearOne,7.62036,"zeta values, if any, in the body","pi tan(pi omega_0/2) over its linear term 3 zeta_2 omega_0, minus 1, in percent (SU(3), alpha_s = 0.1)",make_numbers.py section E (mpmath),PARI/GP (40 digits),recomputed
\nmTanLinearTwo,16.77984,"zeta values, if any, in the body","pi tan(pi omega_0/2) over its linear term 3 zeta_2 omega_0, minus 1, in percent (SU(3), alpha_s = 0.2)",make_numbers.py section E (mpmath),PARI/GP (40 digits),recomputed
\nmTanZtwoSqOne,6.98132,"zeta values, if any, in the body","the zeta_2^2 term of pi tan(pi omega_0/2) alone, pi^2 omega_0^2/12, in percent of the linear term (SU(3), alpha_s = 0.1)",make_numbers.py section E (mpmath),series of pi tan(pi omega/2),recomputed
\nmTanZtwoSqTwo,13.96263,"zeta values, if any, in the body","the zeta_2^2 term of pi tan(pi omega_0/2) alone, pi^2 omega_0^2/12, in percent of the linear term (SU(3), alpha_s = 0.2)",make_numbers.py section E (mpmath),series of pi tan(pi omega/2),recomputed
\nmSgeThreeAtOmegaZero,3.09167061307 a^2 z2,"zeta values, if any, in the body",S(omega_0) minus the term S_2 a^2 of the equations (the part of order a^3 and higher) in SU(3),make_numbers.py section E (nmSatOmegaZero minus nmStwoOwn in SU(3)),T26/t26_realaxis_py.out gives the same S(omega_0) to 22 digits,recomputed
\nmAltStartSUthree,7,"zeta values, if any, in the body",in SU(3) the d_n alternate in sign from this n on,make_numbers.py section E (rational d_n to n = 130),T26/t26_coeffs_pari.out to n = 2000,recomputed
\nmCatalanF,f_n = (2CF)^n Cat_{n-1},"zeta values, if any, in the body",coefficients of the double-log singlet wave F_1^+ = omega sum_n f_n (a/omega^2)^n,"make_numbers.py section E (double-log recursion; checked in SU(2), SU(3), SU(5) to n = 12)",T26/t26_coeffs.gp,recomputed
\nmDtwoSUN,-(2*N^2 + 3)/N^2,"zeta values, if any, in the body","d_2 of F_A^- in SU(N_c), units a = 1","make_numbers.py section E (double-log recursion at N = 2..9, interpolated with held-out points)",T26 recursion of App. E,recomputed
\nmTowerBoundDen,6,"zeta values, if any, in the body","the bound |d_n|, |c_n^+| <= (4N_c)^n (n-1)!/A with A = this number","make_numbers.py section E (no violation for N_c = 2, 3, 4, 5, 8 to n = 120)",T26/t26_coeffs_pari.out: no violation to n = 600 (N_c = 2..16) and 2000 (SU(3)),recomputed
\nmQlowerBound,(a/N)(N^2+2)/(2(N^2-1)),"zeta values, if any, in the body",lower bound of the source Q of the F_A^- equation for omega >= omega_0,"make_numbers.py section E (sympy, from F_A^+ > -a/(N omega), F_1^+ > 0 and omega_0^2 = 8aC_F)",T26/t26_realaxis_py.out: min Q in SU(3) above it,recomputed
\nmDthreeSUN,2*(19*N^2 + 5)/N^3,"zeta values, if any, in the body","d_3 of F_A^- in SU(N_c), units a = 1","make_numbers.py section E (double-log recursion at N = 2..11, interpolated with held-out points)","numbers/deposit/klborn/klborn_general.out (S_4 = -12 C_F d_3, SymPy); T26/t26_coeffs_pari.out (factors of S_4, PARI/GP)",recomputed
\nmTowerBoundSUN,(4N)^n (n-1)!/6,"zeta values, if any, in the body",the bound on |d_n| and |c_n^+| in SU(N_c): |growth base|^n (n-1)!/nmTowerBoundDen with C_A = N_c,"make_numbers.py section E (no violation for N_c = 2, 3, 4, 5, 8 to n = 120)",T26/t26_coeffs_pari.out: no violation to n = 600 (N_c = 2..16) and 2000 (SU(3)),recomputed
\nmTowerRatioAsym,-2 S_{>=3}(w0) ln(1/x)/w0,"zeta values, if any, in the body","small-x form of delta P^+_tower/P^+_LL at fixed coupling (x^0 part, first order in zeta_2), from the leading non-analytic terms at N = omega_0","make_numbers.py section E (sympy, branch-point expansion)","numbers/deposit/towerratio/tower_ratio_wl.out (Wolfram, exact inversion and branch point); towerratio/tower_ratio_gp.out (PARI/GP, numerical)",recomputed
\nmNuDef,nu = b_A/C_A = -1/(2N^2),"zeta values, if any, in the body",index of the adjoint wave,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","STEP3 summary (project record, not in this folder)",recomputed
\nmNuSUthree,-1/18,"zeta values, if any, in the body",nu in SU(3),"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","STEP3 summary (project record, not in this folder)",recomputed
\nmGrowthBase,-4 C_A,"zeta values, if any, in the body",base of the factorial growth of the coefficients in a/omega^2,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)",d_n/(n d_{n-1}) -> -12 in SU(3); the fits to 40 and 20 digits use this base,recomputed
\nmGrowthBaseAbs,4 C_A,"zeta values, if any, in the body",magnitude of nmGrowthBase (the bounds of App. E),"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)",nmGrowthBase,recomputed
\nmGrowthGamma,Gamma(n - nu - 1/2),"zeta values, if any, in the body",Gamma function of the leading sector,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)",fit of c_n (F_A^+) to 40 digits against the closed K_+; d_n sector ratio 5/9,recomputed
\nmGrowthGammaSUtwo,Gamma(n - nu - 1),"zeta values, if any, in the body","sector that dominates in SU(2), where K_- = 0","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","STEP3 summary (project record, not in this folder)",recomputed
\nmKplusClosed,2^{-nu}/(2 sqrt(pi) Gamma(-nu)),"zeta values, if any, in the body","constant K_+ of the F_A^+ late orders (called K_V in the record, after the label F_V^+)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","STEP3 summary (project record, not in this folder)",recomputed
\nmKplusValue,0.0167764289888245808275750941714,"zeta values, if any, in the body",K_+ in SU(3),"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","fit to n = 520 agrees to 1e-40; record 0.01677642898882458 (STEP3 summary (project record, not in this folder))",recomputed
\nmNcMinTower,3,"zeta values, if any, in the body",smallest N_c for which the Gamma(n - nu - 1/2) sector has a nonzero constant,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","K_-/K_+ = (N^2-4)/N^2; zero in the SU(2) fit, 5/9 in the SU(3) fit",recomputed
\nmKratio,(N^2-4)/N^2,"zeta values, if any, in the body",K_-/K_+,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520) (5/9 in SU(3) to 20 digits)","STEP3 summary (project record, not in this folder)",recomputed
\nmKminusPrime,-0.021120015640566362729,"zeta values, if any, in the body","constant K'_- of the Gamma(n - nu - 1) sector of d_n in SU(3), d_n ~ K_- (-4C_A)^n Gamma(n - nu - 1/2) + K'_- (-4C_A)^n Gamma(n - nu - 1) (called A in the STEP3 summary, (project record, not in this folder); K'_- in the figure captions)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520) (fit in powers of n^{-1/2})","STEP3 summary (project record, not in this folder) (A = -0.021120015640566362729...) to 15 digits",recomputed
\nmOmegaZeroOne,0.291346248158,"zeta values, if any, in the body",omega_0 = sqrt(8 a C_F) in SU(3) at alpha_s = 0.1,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","STEP3 summary (project record, not in this folder)",recomputed
\nmOmegaZeroTwo,0.412025815491,"zeta values, if any, in the body",omega_0 = sqrt(8 a C_F) in SU(3) at alpha_s = 0.2,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","STEP3 summary (project record, not in this folder)",recomputed
\nmOmegaZeroDef,sqrt(8 a CF),"zeta values, if any, in the body","rightmost singularity of S, leading-log branch point of P^+",P_LL = (w - sqrt(w^2 - 8aCF))/2,STEP3 summary sect. 2,recomputed
\nmBranchExponent,3/2,"zeta values, if any, in the body",exponent of (omega - omega_0) in the singular part of S,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520) (coefficient from the F_0^+ source term)",record singular part -(2 sqrt2/(3N^2 sqrt w0))(w-w0)^{3/2},recomputed
\nmSatOmegaZero,8.42500394640230671 a^2 z2,carries zeta_2 in the body,S(omega_0) in SU(3),"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520) (mpmath Taylor integration in s = sqrt(w - w0))","STEP3 summary (project record, not in this folder) (8.42500394640230670616)",recomputed
\nmFAatOmegaZero,-0.04936525749845102,"zeta values, if any, in the body","F_A^-(omega_0)/omega_0 in SU(3), independent of a","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)","STEP3 summary (project record, not in this folder)",recomputed
\nmLinearSub,F_A^- = 2aN u'(w)/u(w),"zeta values, if any, in the body",substitution that linearizes the double-log F_A^- equation in SU(N_c); c = 2aN_c is the only nonzero value that cancels the u'^2 terms,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520) (sympy: F_A^- = c u'/u, c solved)",STEP3 summary sect. 1,recomputed
\nmLinearEq,4a^2 N^2 w u'' - 2aN(w^2 - 2aN) u' - (a/N)[w + 4F_1^+ + 2(N^2-4)F_A^+] u = 0,"zeta values, if any, in the body",linear equation for u; F_1^+ and F_A^+ (positive-signature singlet and adjoint waves) enter as coefficients,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520) (sympy substitution with c = 2aN_c; body parsed back)","STEP3 summary sect. 1 (there written with F_V^+, the Kirschner-Lipatov label)",recomputed
\nmAlphaSOne,0.1,"zeta values, if any, in the body",alpha_s of the first size row,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); the alpha_s of numbers/deposit/tower_t04/t04_xspace.out",figs/fig1_decades.txt,recomputed
\nmAlphaSTwo,0.2,"zeta values, if any, in the body",alpha_s of the second size row,"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); the alpha_s of numbers/deposit/tower_t04/t04_xspace.out",figs/fig1_decades.txt,recomputed
\nmXminExp,-8,"zeta values, if any, in the body",smallest x of the size table is 10^{-8},"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)",a decade of figs/fig1_decades.txt,recomputed
\nmXmaxExp,-2,"zeta values, if any, in the body",largest x of the size table is 10^{-2},"make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520)",a decade of figs/fig1_decades.txt,recomputed
\nmSizeOneXtwo,-1.2510,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-2 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-1.25); t04_xspace.out,recomputed
\nmSizeOneXeight,-5.4903,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-8 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-5.49); t04_xspace.out,recomputed
\nmSizeTwoXtwo,-4.1708,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-2 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-4.17); t04_xspace.out,recomputed
\nmSizeTwoXeight,-14.4614,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-8 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-14.46); t04_xspace.out,recomputed
\nmSizeOneXfour,-3.1142,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-4 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-3.11); t04_xspace.out,recomputed
\nmSizeOneXsix,-4.4063,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.1, x = 1e-6 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-4.41); t04_xspace.out,recomputed
\nmSizeTwoXfour,-8.4189,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-4 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-8.42); t04_xspace.out,recomputed
\nmSizeTwoXsix,-11.4939,"zeta values, if any, in the body","tower relative to the leading-log P^+ in percent, alpha_s = 0.2, x = 1e-6 (SU(3), first order in zeta_2)","make_numbers.py section E (double-log recursion in SU(3), rational to n = 130, 160 digits to n = 520); D_tow = inverse Mellin of -S_{n>=3}/sqrt(N^2 - 8aCF), P_LL series checked against the Bessel form",STEP3 summary table (-11.49); t04_xspace.out,recomputed
\nmNfourBornPoleJ,0,"zeta values, if any, in the body",j of the pole of the one-loop exchange kernel identified with the N=4 Born term: M = -2 (the pole of -4 S_1(M) at M = -2 + omega) with j = M + 2,make_numbers.py section F; numbers/published/kv/2103.16420_src.tar.gz (S(j-2) = S(M)),T18/c6_mixing.out: rank-1 residues of the one-loop mixing matrices at j = 0 with eigenvalue 4,recomputed
\nmNfourBorn,2CA - CR,"zeta values, if any, in the body",N=4 Born weight in the sector tau = eps_R: W(C_A - C_R/2) with W = b_1/C_A fixed by the singlet one-loop pole,"make_numbers.py section F: b_1 = 2 C_A from the residue of -4 S_1(M) at M = -2 (sympy; T18/c6_mixing.out from eq. (55) of hep-ph/0208220), times the rung eigenvalue C_A - C_R/2 of -T_1.T_3 (color conservation; T18/c1_color.out on explicit generators)",the sector tau = -eps_R decouples from S (checked here in 18 color sets); the tree-level color decomposition of T18/c7_tree.out,recomputed
\nmNfourBornEightA,+CA,"zeta values, if any, in the body",Born weight b_8a^- (sector tau = eps_R for the antisymmetric adjoint): nmNfourBorn at C_R = C_A,"make_numbers.py section F: b_1 = 2 C_A from the residue of -4 S_1(M) at M = -2 (sympy; T18/c6_mixing.out from eq. (55) of hep-ph/0208220), times the rung eigenvalue C_A - C_R/2 of -T_1.T_3 (color conservation; T18/c1_color.out on explicit generators)","invisible to S_3, S_4 (checked); enters S_5 and S_2",recomputed
\nmNfourHalfBorn,CA - CR/2,"zeta values, if any, in the body",Born weight of the gluon system of Ref. [Fippel:1991at]: the eigenvalue of -T_1.T_3 alone (half the N=4 weights),"make_numbers.py section F (color conservation) and T18/c1_color.out (direct rung on explicit generators, 5 groups)",W = 1 in place of 2 (the N=4 weights are twice these),recomputed
\nmNfourSthree,0,the value 0,S_3 in N=4 (the whole a^3 part of S vanishes),"make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))","kappa = -1 control gives a pole (checked); the datum that the planar three-loop N=4 result has no such pole is KLRSV 0704.3586 (3.13) (VERIFICATION (project record, not in this folder)), checked independently: a continuation of the planar three-loop formula (3.27) of arXiv:0810.0691, derived from the three-loop Baxter equation, gives zero at g^6 omega^-2; arXiv:1207.3112 prints the same formula",recomputed
\nmNfourSfourGen,3072 z2 (dAA/N_A - CA^4/24),carries zeta_2 in the body,"S_4 in N=4, all 18 color sets (17 algebras)","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",VERIFICATION_2026-09-27 (six implementations); an independent recomputation,recomputed
\nmNfourSfourCoef,3072,coefficient of zeta_2 Y in S_4,coefficient of zeta_2 Y in S_4,"make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",as nmNfourSfourGen,recomputed
\nmNfourYdef,dAA/N_A - CA^4/24,"zeta values, if any, in the body","Y, the non-planar quartic combination","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",,recomputed
\nmNfourYSUN,3N^2/2,"zeta values, if any, in the body",Y in SU(N_c),"make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",dAA/N_A = N^2(N^2+36)/24 checked for N = 2..6,recomputed
\nmNfourPoleSCoef,4608,coefficient of zeta_2 g^8/(N_c^2 omega^4) in S,"coefficient of zeta_2 g^8/(N_c^2 omega^4) in S in SU(N_c), g^2 = a N_c: S_4 a^4 omega^-4 = +4608 zeta_2 g^8/(N_c^2 omega^4)","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))","target: 2103.16420 l. 584, 192 zeta_2/omega^5 with the factor -2 and 48/N^2",recomputed
\nmNfourTargetDimShift,192,coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np,"coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np at M = -2 + omega, leading pole, as printed (dimension-shift normalization)",numbers/published/kv/2103.16420_src.tar.gz (NPN4v1.tex l. 584),reproduced from S_4 with the factor -2; independent continuation of the all-j formula in VERIFICATION strand B,recomputed
\nmNfourNormFactor,-2,"zeta values, if any, in the body","the numbers printed in arXiv:2103.16420 are dimension shifts, -2 times P (one-loop -4 S_1)","numbers/published/hkm/1911.10174_src.tar.gz anc/HKM_GammaC_N4sYM.txt (one-loop a_S C_R); 2103.16420 l. 236 (-4 S_1), l. 560 (large j)","2 Gamma_np^(4) from the HKM file = (48/N^2)(-24 z3^2 - 62 z6) g^8, the printed large-j coefficient (checked here)",recomputed
\nmNfourGsq,g^2 = a N,"zeta values, if any, in the body","N=4 coupling in SU(N_c), from matching the one-loop pole of the solver (4 a C_A/omega) with that of -4 S_1(M) g^2 at M = -2","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",the target and the factor -2 are then consistent (4608 = 192 x 48/2),recomputed
\nmNfourSfiveGen,-38912 z2 CA (dAA/N_A - CA^4/24),carries zeta_2 in the body,"S_5 in N=4, 18 color sets (17 algebras) (depends on b_8a^- = +C_A)","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",STEP5 summary; STEP3 summary sect. 5,recomputed
\nmNfourSfiveCoef,-38912,coefficient of zeta_2 C_A Y in S_5,coefficient of zeta_2 C_A Y in S_5,"make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",,recomputed
\nmNfourPfivePole,14336,coefficient of zeta_2 C_A Y a^5/omega^7 in P,"coefficient of zeta_2 C_A Y a^5/omega^7 in P, the five-loop non-planar pole +14336 zeta_2 C_A Y a^5/omega^7","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",STEP5 summary table,recomputed
\nmNfourPfivePoleSUN,21504,coefficient of zeta_2 g^10/(N_c^2 omega^7) in P,coefficient of zeta_2 g^10/(N_c^2 omega^7) in P in SU(N_c): +21504 zeta_2 g^10/(N_c^2 omega^7),"make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",STEP5 summary table,recomputed
\nmNfourPfiveDimShift,-896,coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np,"coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np, leading pole, dimension-shift normalization","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",STEP5 summary table,recomputed
\nmNfourPfiveDimShiftReversed,-2432,coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np,coefficient of zeta_2/omega^7 in (N_c^2/48) gamma^(4)_np with b_8a^- = -C_A (control),"make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))","STEP5 summary (project record, not in this folder)",recomputed
\nmNfourStwoOwn,-24 z2 g^4,carries zeta_2 in the body,"the equations' own S_2 in N=4 (SU(N_c), g^2 = aN_c)","make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))","SCOPING (project record, not in this folder); STEP4 summary (project record, not in this folder)",recomputed
\nmNfourStwoData,-16 z2 g^4,carries zeta_2 in the body,"S_2 of N=4: coefficient of g^4 omega^0 in P(P - omega) from the planar one- and two-loop anomalous dimension at M = -2 + omega, eqs. (dg2.4), (dg2.5) at r = 0 of Kotikov-Lipatov hep-ph/0208220",numbers/published/kl2002/hep-ph_0208220.tex l. 1930-1943 (parsed),"the LL and NLL poles of the same combination vanish (checked); SCOPING (project record, not in this folder); hand check in N4req (a5)",recomputed
\nmNfourSpinMax,8,"zeta values, if any, in the body",largest spin at which the moments of Fleury-Pereira 1910.09428 were compared with 2103.16420 (all agree),numbers/deposit/N4req/n07_normalization.out part (2),"VERIFICATION (project record, not in this folder)",recomputed
\nmNfourAlgebras,17,"zeta values, if any, in the body",distinct simple Lie algebras in the N=4 check (18 color sets; SO(5) and Sp(4) computed separately agree),"make_numbers.py section F (own solver; color data numbers/deposit/colorN4/d01_color.json, 18 color sets (17 algebras))",,recomputed
\nmNLLtermCoef,2*CA + 6*CF,"zeta values, if any, in the body","coefficient c of the fitted term a c F_A^+ in the adjoint positive-signature equation, selected by the NLL pole of P^- at three loops in every representation and fitted as x C_A + y C_F; it reproduces the four-loop NLL pole with every n_f power","make_numbers.py section G (own solver with the baseline; data: NLL poles of P^(2)-, P^(3)- from numbers/deposit/xk/x01_coeffs.txt)","P4minus/check_data.out selects the same c at three and at four loops; STEP4 summary (project record, not in this folder)",recomputed
\nmNLLbaseEone,CF,"zeta values, if any, in the body",e_1 of the baseline Born term 2ab_R + a e_R omega: the constant term of P^(0) at N = 0,make_numbers.py section G (P^(0)(N) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)) at N = 0),3C_F from the delta term plus C_F times the constant -2 of M[2p_qq],recomputed
\nmNLLbaseER,-2 b_R,"zeta values, if any, in the body",e_R of the baseline in the non-singlet channels: b_R times the constant term of M[2p_qq](N) at N = 0,make_numbers.py section G (sympy series of the Mellin transform of 2p_qq),the same constant gives e_1 with the delta term,recomputed
\nmNLLrunning,-beta0 a F,"zeta values, if any, in the body","running-coupling term of the baseline in every channel, with its coefficient selected by the n_f part of the NLL pole of P^- at three loops","make_numbers.py section G (own solver with the baseline; data: NLL poles of P^(2)-, P^(3)- from numbers/deposit/xk/x01_coeffs.txt)",reproduces the n_f terms of the four-loop NLL pole,recomputed
\nmGluonSystemJ,-1,"zeta values, if any, in the body",t-channel angular momentum j = -1 + omega of the double-log gluon-exchange system of Ref. [Fippel:1991at],"numbers/published/fk1991/FippelKirschner1991_JPhysG17_421.pdf (text layer, pdftotext; the file is verified by the sentences quoted in FK1991_QUOTES)",second statement on the same page (singularities left of j = -1),recomputed
\nmXadjSUN,-(N^2+2)/(4N^2),"zeta values, if any, in the body",X_A = sum_R' [T_rc]_{AR'} b_R' in SU(N_c),"make_numbers.py section I1 (X_R = sum_R' [T_rc]_RR' b_R' from the SU(N) data of section C0, interpolated in N)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out",recomputed
\nmAoddSingletSUN,(N^2-1)(N^2+3)/(2N^2),"zeta values, if any, in the body","singlet: the odd part of the order-a^2 amplitude is -i pi a^2 Lt times this, in SU(N_c)","make_numbers.py section I1 (X_R = sum_R' [T_rc]_RR' b_R' from the SU(N) data of section C0, interpolated in N); 2(b_1^2 + 2X_1)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out",recomputed
\nmAoddAdjSUN,(2N^2+3)/(2N^2),"zeta values, if any, in the body","adjoint: the odd part of the order-a^2 amplitude is +i pi a^2 Lt times this, in SU(N_c)","make_numbers.py section I1 (X_R = sum_R' [T_rc]_RR' b_R' from the SU(N) data of section C0, interpolated in N); -2(b_A^2 + 2X_A)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out",recomputed
\nmResKmSingletSUN,(N^2-1)(N^2-5)/(2N^2),"zeta values, if any, in the body","singlet: the negative-signature residue at kappa = -1 is -i pi a^2 Lt times this, in SU(N_c)","make_numbers.py section I1 (X_R = sum_R' [T_rc]_RR' b_R' from the SU(N) data of section C0, interpolated in N); 2(b_1^2 - 2X_1)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out; t11_py.out",recomputed
\nmResKmAdjSUN,(2N^2+5)/(2N^2),"zeta values, if any, in the body","adjoint: the negative-signature residue at kappa = -1 is -i pi a^2 Lt times this, in SU(N_c)","make_numbers.py section I1 (X_R = sum_R' [T_rc]_RR' b_R' from the SU(N) data of section C0, interpolated in N); 2(b_A^2 - 2X_A)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out; t11_py.out",recomputed
\nmPminusLLtwoKm,4 CF(5 CF -2 CA),"zeta values, if any, in the body",leading log of P^- at a^2 (coefficient of N^-3) that kappa = -1 would give,"make_numbers.py section I1 (own solver, 57 representations, fit)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out (F2m1)",recomputed
\nmPplusLLtwo,4 CF^2,"zeta values, if any, in the body",leading log of P^(1)+ (coefficient of N^-3): data and equations,"make_numbers.py section B (App. A of 2202.10362, parsed) and section I1 (own solver)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out (p1p_data)",recomputed
\nmPsiPlusOrderAthreeSUthree,-56/3,coefficient of zeta_2 a^3 Lt^2,"coefficient of zeta_2 a^3 Lt^2 from psi^+ acting on F_A^-(2), -S_3/2, in SU(3) (kappa = +1)","make_numbers.py sections C, I1","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out (a3_psiplus_k+1)",recomputed
\nmPsiPlusOrderAthreeKmSUthree,-184/9,coefficient of zeta_2 a^3 Lt^2,"coefficient of zeta_2 a^3 Lt^2 from psi^+ acting on F_A^-(2), -S_3/2, in SU(3) with kappa = -1","make_numbers.py sections C, I1","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out (a3_psiplus_k-1)",recomputed
\nmIterConstCoef,-24,coefficient of kappa zeta_2 C_F X_1 a^3 Lt^2,coefficient of kappa zeta_2 C_F X_1 a^3 Lt^2 from the order-a^2 constant of F_1^+(2) iterated by the quark-pair term,"make_numbers.py section I1 (2 x 2C_F x (-12 kappa zeta_2 X_1), with 1/omega^3 <-> Lt^2/2)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out (a3_psiplus, second entry)",recomputed
\nmIterConstSUthree,-128/9,coefficient of zeta_2 a^3 Lt^2,coefficient of zeta_2 a^3 Lt^2 of the iterated constant in SU(3) (kappa = +1),make_numbers.py section I1,"numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out",recomputed
\nmEtaPlusConst,-3,coefficient of zeta_2 C_F^2 a^2,coefficient of zeta_2 C_F^2 a^2 in the singlet constant from the eta^+ expansion of the leading pole (b_1 = C_F),"make_numbers.py section I1 (sympy residue of e^{w Lt} cosh(w Delta/2) 4a^2 b^2/w^3, Delta^2 = -6 zeta_2)","numbers/deposit/T11/t11_py_results.json (SymPy) and T11/t11_pari.out (PARI/GP), compare.out (Rp0); T11 adversarial check W12",recomputed
\nmMoneGen,-(CA-2CF)(3CA-4CF)/4,"zeta values, if any, in the body","M_1 = sum_R' [T_rc]_{AR'} b_R' (adjoint row), general color","make_numbers.py section I2 (fit over 27 representations, 30 held out)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmRowSum,CR/2 - 2CF,"zeta values, if any, in the body",sum_R' [T_rc]_RR' for every row R,make_numbers.py section I2 (every row of 57 representations),"numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmRowSumBorn,b_R(CA - 2CF + CR/2),"zeta values, if any, in the body",sum_R' [T_rc]_RR' b_R' for every row R,make_numbers.py section I2 (every row of 57 representations),"numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSthreeKmGen,12 z2 CF(CA-2CF)(7CA-10CF),carries zeta_2 in the body,"S_3 at kappa = -1, general color","make_numbers.py section I2 (own solver, fit over 27 representations, 30 held out)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmQsymTrace,Tr(F^4)Tr(t^4) = d_F d_A + N_R CF CA^3/12,"zeta values, if any, in the body","the symmetrized quartic trace (full contraction d_F d_A, not divided by N_R)","numbers/deposit/T14/t14_py.json (explicit generators, 22 groups)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmTAXthree,2CA(b_A + CF/N_A)/(CA - C_X),"zeta values, if any, in the body",[T_rc]_{AX} when R x Rbar = 1 + A + X,make_numbers.py section I2 (checked in the 23 three-channel representations),"numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSONdims,"(1, N*(N - 1)/2, (N - 1)*(N + 2)/2)","zeta values, if any, in the body","dimensions of the three channels, SO(N) (singlet, adjoint, symmetric traceless)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38) (SO5, SO6, SO7, SO8, SO9, SO10, SO11, SO12, SO13, SO14)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSONcasimirs,"(0, (N - 2)/2, N/2)","zeta values, if any, in the body","Casimirs C_R of the three channels, SO(N)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSONborn,"((N - 1)/4, 1/4, -1/4)","zeta values, if any, in the body","Born weights b_R = C_F - C_R/2 of the three channels, SO(N), both signatures","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmTrcSON,"(0, -(N - 1)/2, 0; -1/N, 0, -(N - 2)*(N + 2)/(4*N); 0, -(N - 2)/4, 0)","zeta values, if any, in the body","T^2_{r-c} in the basis of nmSONdims, SO(N)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmDFASON,(N - 2)*(N - 1)*(N^2 - 7*N + 22)/768,"zeta values, if any, in the body","d_F^{abcd}d_A^{abcd}/N_R, SO(N) (N = 3, N >= 5)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38) (implied by S_4; equal to the interpolation of the explicit values)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSthreeSON,-3*(N - 1)*(2*N - 7)/4 z2,carries zeta_2 in the body,"S_3 in SO(N) (N = 3, N >= 5)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSfourSON,3*(N - 1)*(6*N^2 - 19*N + 19)/4 z2,carries zeta_2 in the body,"S_4 in SO(N) (N = 3, N >= 5)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSpNdims,"(1, (N - 2)*(N + 1)/2, N*(N + 1)/2)","zeta values, if any, in the body","dimensions of the three channels, Sp(N) (singlet, antisymmetric traceless, adjoint)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38) (Sp4, Sp6, Sp8, Sp10, Sp12)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSpNcasimirs,"(0, N/2, (N + 2)/2)","zeta values, if any, in the body","Casimirs C_R of the three channels, Sp(N)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSpNborn,"((N + 1)/4, 1/4, -1/4)","zeta values, if any, in the body","Born weights b_R = C_F - C_R/2 of the three channels, Sp(N), both signatures","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmTrcSpN,"(0, 0, -(N + 1)/2; 0, 0, -(N + 2)/4; -1/N, -(N - 2)*(N + 2)/(4*N), 0)","zeta values, if any, in the body","T^2_{r-c} in the basis of nmSpNdims, Sp(N)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmDFASpN,(N + 1)*(N + 2)*(N^2 + 7*N + 22)/768,"zeta values, if any, in the body","d_F^{abcd}d_A^{abcd}/N_R, Sp(N) (N even)","make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38) (implied by S_4; equal to the interpolation of the explicit values)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSthreeSpN,3*(N + 1)*(2*N + 7)/4 z2,carries zeta_2 in the body,S_3 in Sp(N) (N even),"make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSfourSpN,-3*(N + 1)*(6*N^2 + 19*N + 19)/4 z2,carries zeta_2 in the body,S_4 in Sp(N) (N even),"make_numbers.py section I2 (interpolation in N of the deposited group data; S_3, S_4 from the own solver on the tables at N up to 21 and 38)","numbers/deposit/T14/t14_derivation.out (SymPy); T14/t14_system_consts.out (PARI/GP); T14/t14_py.out, t14_gap.out (explicit generators)",recomputed
\nmSfourRevSUN,-12(N^2-1)(15*N^2 - 1)/N^4 z2,carries zeta_2 in the body,S_4 in SU(N_c) with the odd adjoint Born term reversed,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourRevSUthree,-4288/27 z2,carries zeta_2 in the body,S_4 in SU3 with the odd adjoint Born term reversed,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourRevSOfive,240 z2,carries zeta_2 in the body,S_4 in SO5 with the odd adjoint Born term reversed,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourRevSOseven,873 z2,carries zeta_2 in the body,S_4 in SO7 with the odd adjoint Born term reversed,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSthreeRemSUN,12(N^2-1)(N^2 + 2)/N^3 z2,carries zeta_2 in the body,S_3 in SU(N_c) without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSthreeRemSUthree,352/9 z2,carries zeta_2 in the body,S_3 in SU3 without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSthreeRemSOfive,-6 z2,carries zeta_2 in the body,S_3 in SO5 without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSthreeRemSOseven,-27 z2,carries zeta_2 in the body,S_3 in SO7 without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourRemSUN,-12(N^2-1)(19*N^2 + 2)/N^4 z2,carries zeta_2 in the body,S_4 in SU(N_c) without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourRemSUthree,-5536/27 z2,carries zeta_2 in the body,S_4 in SU3 without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourRemSOfive,213 z2,carries zeta_2 in the body,S_4 in SO5 without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourRemSOseven,1593/2 z2,carries zeta_2 in the body,S_4 in SO7 without the odd adjoint Born term,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSthreeKmSUN,6(N^2-1)(2*N^2 + 5)/N^3 z2,carries zeta_2 in the body,S_3 in SU(N_c) with kappa = -1,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSthreeKmSOfive,-3 z2,carries zeta_2 in the body,S_3 in SO5 with kappa = -1,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out; T14/t14_tables.txt,recomputed
\nmSthreeKmSOseven,-45/2 z2,carries zeta_2 in the body,S_3 in SO7 with kappa = -1,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out; T14/t14_tables.txt,recomputed
\nmSfourKmSUN,-12(N^2-1)(23*N^2 + 7)/N^4 z2,carries zeta_2 in the body,S_4 in SU(N_c) with kappa = -1,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSfourKmSUthree,-6848/27 z2,carries zeta_2 in the body,S_4 in SU3 with kappa = -1,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out; T14/t14_tables.txt,recomputed
\nmSfourKmSOfive,192 z2,carries zeta_2 in the body,S_4 in SO5 with kappa = -1,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out; T14/t14_tables.txt,recomputed
\nmSfourKmSOseven,729 z2,carries zeta_2 in the body,S_4 in SO7 with kappa = -1,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out; T14/t14_tables.txt,recomputed
\nmSfourRevDiffSUthree,-448/9 z2,carries zeta_2 in the body,"S_4 minus S_4 with the odd adjoint Born term reversed, SU(3); = 8 b_A S_3","make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/klborn/klborn_general.out; numbers/deposit/owncheck/own_check.out,recomputed
\nmSthreePsiMinusPartSUN,12(N^2-1)(N^2 + 2)/N^3 z2,carries zeta_2 in the body,the part of S_3 fed through psi^- (the (i pi T^2_{s-u})^2 term on the positive-signature Born vector) in SU(N_c),"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13) (S_3 without the odd adjoint Born term)",numbers/deposit/owncheck/rel_check.out,recomputed
\nmSthreeRestSUN,-6(N^2-1)/N^3 z2,carries zeta_2 in the body,the rest of S_3 in SU(N_c): S_3 minus the part fed through psi^-,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13)",numbers/deposit/owncheck/rel_check.out,recomputed
\nmSthreeLargeN,12 z2 N,carries zeta_2 in the body,leading term of S_3 at large N_c,"make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13) (limit of the SU(N) form)",the psi^- part has the same limit,recomputed
\nmSthreeBornForm,-48 kappa z2 CF (b_A^-)^2 - 96 z2 CF M_1,carries zeta_2 in the body,"S_3 for general kappa and odd adjoint Born weight b_A^-, with M_1 = sum_R' [T_rc]_{AR'} b_R' (nmMoneGen)","make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13); full system in all 57 representations, kappa = +1, -1, b_A^- scaled by 1, -1, 0, 2, -2","numbers/deposit/T14/t14_derivation.out (split of S_3, SymPy); T14/adv/adv_symbolic.out (Wolfram); numbers/deposit/klborn/klborn_general.out (SymPy)",recomputed
\nmSfourRevDiffGen,S_4(b_A^-) - S_4(-b_A^-) = 8 b_A^- S_3,"written through S_n, which carry zeta_2","change of S_4 when the odd adjoint Born weight b_A^- is reversed, general color; written through S_3 and S_4, which carry zeta_2","make_numbers.py section I3 (own solver; SU(N) by interpolation in N, N = 2..13); full system in all 57 representations, kappa = +1, -1, b_A^- scaled by 1, -1, 0, 2, -2 (s = 1, 2)","numbers/deposit/T14/t14_derivation.out (split of S_3, SymPy); T14/adv/adv_symbolic.out (Wolfram); numbers/deposit/klborn/klborn_general.out (SymPy)",recomputed
\nmPfourMinusQuarticVec,"(-1264/15, 1184/15, 64/15) basis (C_A dFA, C_F dFA, C_F dAA)",coefficient(s) of zeta_2 x^0 ln^6 x,"coefficients of zeta_2 x^0 ln^6 x of P^(4)- in the basis (C_A dFA/N_R, C_F dFA/N_R, C_F dAA/N_A): the N^-7 poles over 720","make_numbers.py section I4 (own solver, zeta_2 coefficient of a^5 omega^-7 of F_1^-, fit over 27 representations, 30 held out)",numbers/deposit/P4minus/fit.out (a second solver in Python) and P4minus/sun_son_fit_pari.out (PARI/GP),recomputed
\nmPfourMinusQuarticGen,-1264/15*CA dFA + 1184/15*CF dFA + 64/15*CF dAA,coefficient(s) of zeta_2 x^0 ln^6 x,the same as a polynomial (the quartic part of the zeta_2 x^0 ln^6 x coefficient of P^(4)-),"make_numbers.py section I4 (own solver, zeta_2 coefficient of a^5 omega^-7 of F_1^-, fit over 27 representations, 30 held out)",numbers/deposit/P4minus/fit.out (a second solver in Python) and P4minus/sun_son_fit_pari.out (PARI/GP),recomputed
\nmPfourMinusPoleVec,"(-60672, 56832, 3072) basis (C_A dFA, C_F dFA, C_F dAA)",coefficients of zeta_2 N^-7 in P^(4)- (Mellin space),"coefficient of zeta_2 N^-7 in P^(4)- (Mellin space), its quartic part, in the basis (C_A dFA/N_R, C_F dFA/N_R, C_F dAA/N_A)","make_numbers.py section I4 (own solver, zeta_2 coefficient of a^5 omega^-7 of F_1^-, fit over 27 representations, 30 held out)",numbers/deposit/P4minus/fit.out (a second solver in Python) and P4minus/sun_son_fit_pari.out (PARI/GP),recomputed
\nmInvRelationClassical,17*CF CA^4 - 48*CF^2 CA^3 + 36*CF^3 CA^2 - 90*CA dFA + 72*CF dFA + 6*CF dAA = 0,"zeta values, if any, in the body","the one linear relation among the eight degree-5 invariants on the defining representations of SU(N), SO(N), Sp(N)",make_numbers.py section I4 (null space over 22 classical defining representations of the color data),numbers/deposit/P4minus/fit.out (a second solver in Python) and P4minus/sun_son_fit_pari.out (PARI/GP); fails for G2 (-1/2),recomputed
\nmFitRankClassical,7,"zeta values, if any, in the body",rank of the eight degree-5 invariants on the classical defining representations alone (of 8),make_numbers.py section I4,numbers/deposit/P4minus/fit.out (a second solver in Python) and P4minus/sun_son_fit_pari.out (PARI/GP),recomputed
\nmClassicalGroupsCount,22,"zeta values, if any, in the body","classical defining representations on which the relation was checked (SU(2)..SU(8), SO(5)..SO(14), Sp(4)..Sp(12))",make_numbers.py section I4,"P4minus: SU(N), SO(N), Sp(N) with N symbolic (PARI/GP)",recomputed
\nmStartW,40,"zeta values, if any, in the body",starting point omega/sqrt(a) of the downward real-axis integration (SU(3)),numbers/deposit/T26/t26_realaxis_py.out,"T26 adv: other parameters, same values",recomputed
\nmStartErrExp,-60,"zeta values, if any, in the body",the start error of that integration is below 10 to this power,numbers/deposit/T26/t26_realaxis_py.out,,recomputed
\nmTaylorOrder,44,"zeta values, if any, in the body",order of the Taylor steps of that integration,numbers/deposit/T26/t26_realaxis_py.out,,recomputed
\nmTaylorDigits,45,"zeta values, if any, in the body",working precision (digits) of that integration,numbers/deposit/T26/t26_realaxis_py.out,,recomputed
\nmScanHalf,60,"zeta values, if any, in the body","half-width of the scanned rectangle in SU(3): omega_0/sqrt(a) <= Re w <= this, |Im w| <= this","numbers/deposit/T26/t26_contour_py.out, numbers/deposit/T26/t26_contour_wl.out",no zero of u or v in both engines,recomputed
\nmScanHalfOther,40,"zeta values, if any, in the body",half-width of the scanned rectangle in SU(2) and SU(4),numbers/deposit/T26/t26_contour_wl.out,both engines,recomputed
\nmScanIndent,0.05,"zeta values, if any, in the body",radius of the half-disk left out around omega_0 (units of sqrt(a)),numbers/deposit/T26/t26_contour_py.out,,recomputed
\nmHalfDiskDev,0.1342,"zeta values, if any, in the body","largest |u - u(omega_0)|/|u(omega_0)| on the half-disk, percent (rounded up)",numbers/deposit/T26/t26_halfdisk_py.out,T26/adv/adv_contour_ctrl_gp.out (PARI/GP),recomputed
\nmUzeroLeft,-7.61126037+3.72963018i,"zeta values, if any, in the body","the control zero of u in the left half-plane (w = omega/sqrt(a), SU(3))",numbers/deposit/T26/t26_zeroloc_py.out,T26/adv/adv_contour_ctrl_gp.out (PARI/GP),recomputed
\nmScanRtol,1e-12,"zeta values, if any, in the body",relative tolerance of the first contour engine (scipy DOP853),numbers/deposit/T26/t26_contour_py.out,,recomputed
\nmScanCorner,2e-12 (max 1.42e-12),"zeta values, if any, in the body","the two routes to each corner agree to this (both engines, rounded up)","numbers/deposit/T26/t26_contour_py.out, numbers/deposit/T26/t26_contour_wl.out",,recomputed
\nmScanSeries,3e-12 (max 2.8e-12),"zeta values, if any, in the body",on the outer sides F_A^- agrees with its asymptotic series to this (rounded up),numbers/deposit/T26/t26_contour_py.out,,recomputed
\nmScanDigits,24,"zeta values, if any, in the body",working precision (digits) of the second contour engine (Wolfram NDSolve),numbers/deposit/T26/t26_contour_wl.out,,recomputed
\nmConfTerms,1400,"zeta values, if any, in the body",terms of the conformal-map continuation of the Borel transform,numbers/deposit/T26/t26_borel.gp,"T26/adv/adv_borel.jl (Julia, same K)",recomputed
\nmConfCoefMax,1401,"zeta values, if any, in the body",the conformal map uses d_1 to this d_n,numbers/deposit/T26/t26_borel.gp,,recomputed
\nmPadeMax,140,"zeta values, if any, in the body",largest Pade order [M/M] of the Borel transform,numbers/deposit/T26/t26_borel_py.out,T26/adv/adv_pade.gp (PARI/GP),recomputed
\nmPadeCoefMax,281,"zeta values, if any, in the body",the Pade [M/M] with the largest M uses d_1 to this d_n,numbers/deposit/T26/t26_borel_py.out and T26/t26_borel.py,,recomputed
\nmPadeNearestNeg,-0.0833353996203,"zeta values, if any, in the body",nearest pole of the Pade [140/140] of B(t) (on the negative axis; -1/12 = -1/(4C_A)),numbers/deposit/T26/t26_borel_py.out,T26/adv/adv_pade_gp.out,recomputed
\nmPadeBPolePos,4.3448227,"zeta values, if any, in the body",pole of the Pade [140/140] of B(t) on the positive axis,numbers/deposit/T26/t26_borel_py.out,T26/adv/adv_pade_gp.out (PARI/GP),recomputed
\nmPadePoleSixty,2.4751431,"zeta values, if any, in the body",distance of the nearest pole off the negative axis of the Pade [60/60] of B(t),numbers/deposit/T26/t26_borel_py.out,T26/adv/adv_pade_gp.out,recomputed
\nmPadePoleHundred,3.4618992,"zeta values, if any, in the body",distance of the nearest pole off the negative axis of the Pade [100/100] of B(t),numbers/deposit/T26/t26_borel_py.out,T26/adv/adv_pade_gp.out,recomputed
\nmPadePoleMax,4.3448227,"zeta values, if any, in the body",distance of the nearest pole off the negative axis of the Pade [140/140] of B(t),numbers/deposit/T26/t26_borel_py.out,T26/adv/adv_pade_gp.out,recomputed
\nmBorelSigmaFit,10.66569003318667,"zeta values, if any, in the body","fitted growth rate sigma of B(t) ~ t^gamma e^{sigma t} (t = 4, 5, 6, 8; 8C_F = 32/3)",numbers/deposit/T26/t26_borel_pari.out,T26/adv/adv_borel_jl.out (Julia),recomputed
\nmBorelGammaFit,-2.484039698300347,"zeta values, if any, in the body",fitted exponent gamma of that growth,numbers/deposit/T26/t26_borel_pari.out,T26/adv/adv_borel_jl.out (Julia),recomputed
\nmBorelGrowthExp,-5/2,"zeta values, if any, in the body","exponent of t in B(t) ~ t^{-5/2} e^{8C_F t}, from the (omega - omega_0)^{3/2} branch point",make_numbers.py section I6 (-(nmBranchExponent + 1)),"fit -2.484 (PARI, Julia)",recomputed
\nmBorelFitTmax,8,"zeta values, if any, in the body",largest t used in the growth fit (the continuations converge for t <= 8),numbers/deposit/T26/t26_borel_pari.out,T26/adv/adv_borel_jl.out,recomputed
\nmBorelAgreeFour,1.4515810375877002e-29,"zeta values, if any, in the body","Laplace integral (conformal map) minus the solution of eq. (linear) at omega/sqrt(a) = 4, rounded up",numbers/deposit/T26/t26_borel_pari.out,T26/adv/adv_borel_jl.out (Julia): 1.49e-29,recomputed
\nmBorelAgreeFourPade,1.58e-30,"zeta values, if any, in the body","the same with the Pade [140/140] of e^{-8C_F t}B(t), rounded up",numbers/deposit/T26/t26_borel_py.out,T26/adv/adv_pade_laplace_gp.out (PARI/GP): 1.58e-30,recomputed
\nmBorelAgreeOther,4.47819974575359e-39,"zeta values, if any, in the body","the same at omega/sqrt(a) = 5, 6, 8, 10 (both continuations; limited by the 40 digits of the solution values), rounded up","numbers/deposit/T26/t26_borel_pari.out, numbers/deposit/T26/t26_borel_py.out",60-digit values of T26/adv give far smaller differences,recomputed
\nmBorelRadiusSUN,1/(4N),"zeta values, if any, in the body","radius of convergence of the Borel transform B(t) = sum_n d_n t^(n-1)/(n-1)! in SU(N_c), from the bound nmTowerBoundSUN","make_numbers.py sections E (growth base, bound with A = 1/6) and I6",numbers/deposit/T26/t26_borel_py.out and T26/adv/adv_pade_gp.out: nearest Pade pole of B(t) at -1/12 in SU(3),recomputed
\nmBorelRateSUthree,32/3,"zeta values, if any, in the body","rate omega_0^2/a = 8C_F of the growth of B(t) on the positive axis, in SU(3), against which the fit nmBorelSigmaFit is compared","make_numbers.py section I6 (omega_0^2 = 4 s_1, section B, at C_F = 4/3)",numbers/deposit/T26/t26_borel_pari.out (8C_F printed beside the fit); T26/adv/adv_borel_jl.out,recomputed
\nmBorelPointLow,4,"zeta values, if any, in the body",omega/sqrt(a) at which nmBorelAgreeFour and nmBorelAgreeFourPade are quoted (lowest comparison point),"numbers/deposit/T26/t26_borel_pari.out, numbers/deposit/T26/t26_borel_py.out",T26/adv/adv_borel_jl.out (the same points),recomputed
\nmBorelPointsHigh,"5, 6, 8, 10","zeta values, if any, in the body",the other values of omega/sqrt(a) at which nmBorelAgreeOther holds (a list),"numbers/deposit/T26/t26_borel_pari.out, numbers/deposit/T26/t26_borel_py.out",T26/adv/adv_borel_jl.out (the same points),recomputed
\nmNfourStwoB,-24 z2 CA b,carries zeta_2 in the body,"S_2 in N=4 with b_8a^- = b kept free (kappa = +1, c_+ = l_+)","make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourSthreeB,48 z2 CA(CA^2 - b^2),carries zeta_2 in the body,S_3 in N=4 with b_8a^- = b free,"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourSfourB,z2[3072Y -192 CA(CA-b)^2(CA+b)],carries zeta_2 in the body,S_4 in N=4 with b_8a^- = b free; Y = dAA/N_A - C_A^4/24,"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourSfiveB,-z2[(51200 CA -12288 b)Y +192 CA(CA-b)^2(CA+b)(5 b -7 CA)],carries zeta_2 in the body,S_5 in N=4 with b_8a^- = b free,"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourSfiveCoefReversed,-63488,coefficient of zeta_2 C_A Y in S_5 with b_8a^- = -C_A,coefficient of zeta_2 C_A Y in S_5 with b_8a^- = -C_A (the planar part vanishes),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourPfivePoleReversed,38912,coefficient of zeta_2 C_A Y a^5/omega^7 in P with b_8a^- = -C_A,coefficient of zeta_2 C_A Y a^5/omega^7 in P with b_8a^- = -C_A (non-planar five-loop pole),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourPfivePoleSUNReversed,58368,coefficient of zeta_2 g^10/(N_c^2 omega^7) in P in SU(N_c) with b_8a^- = -C_A,coefficient of zeta_2 g^10/(N_c^2 omega^7) in P in SU(N_c) with b_8a^- = -C_A,"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m) (Y = 3N_c^2/2, a = g^2/N_c)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourPlanarPfive,30720,coefficient of zeta_2 C_A^5 a^5/omega^7 in P,"coefficient of zeta_2 C_A^5 a^5/omega^7 in P (planar five-loop pole, b_8a^- = +C_A; from S_2 only)","make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/T18/c8_closed.out (SymPy), T18/c4_solver_gp.out (PARI/GP)",recomputed
\nmNfourStwoM,(96m -24 kappa) z2 CA^2,carries zeta_2 in the body,S_2 in N=4 with m = c_+ - l_+ and kappa (W = 2),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out",recomputed
\nmNfourSthreeM,[48(1 - kappa) + 768m] z2 CA^3,carries zeta_2 in the body,S_3 in N=4 with m = c_+ - l_+ and kappa (W = 2),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out",recomputed
\nmNfourSfourM,7680m z2 CA^4 + 3072 z2 Y,carries zeta_2 in the body,S_4 in N=4 with m = c_+ - l_+ (W = 2; no kappa),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out",recomputed
\nmNfourShiftCatalan,6m z2 Cat_{n-1}(4CA)^n,"zeta values, if any, in the body",shift of S_n by m = c_+ - l_+ in N=4 (checked for n = 2..5),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out (a3)",recomputed
\nmNfourSthreeW,12W(2 - W kappa + 8W^2 m) z2 CA^3,carries zeta_2 in the body,"S_3 in N=4 with a common Born scale W, kappa and m","make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out",recomputed
\nmNfourSfourW,384W(W+2) z2 Y,carries zeta_2 in the body,non-planar part of S_4 in N=4 with a common Born scale W (for every kappa and m),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out",recomputed
\nmNfourBornScale,2,"zeta values, if any, in the body","common factor W + W' of the N=4 Born weights in the sector tau = eps_R, fixed by the singlet pole 4aC_A/omega (b_1 = 2C_A); the common Born scale W of nmNfourSthreeW and nmNfourSfourW",make_numbers.py section F (b_1 from the residue of -4 S_1(M) at M = -2 over the singlet eigenvalue C_A of -T_1.T_3) and section I7,"numbers/deposit/T18/c6_mixing.out (b_1 = 2 C_A); N4req/n06_born_scale.out (S_3, S_4 at W = 2)",recomputed
\nmNfourMtwelve,1/12,"zeta values, if any, in the body",value of m = c_+ - l_+ at which S_2 would equal the planar two-loop value (kappa = +1),"make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m) and nmNfourStwoData","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out (a5)",recomputed
\nmNfourSthreeAtMtwelve,64 z2 g^6,carries zeta_2 in the body,"S_3 in SU(N_c) at that m (g^2 = a N_c), against the planar three-loop zero","make_numbers.py section I7 (own solver of the N=4 adjoint system, 18 color sets; fits in b_8a^-, W, kappa, m)","numbers/deposit/N4req/n03_run_K4.out, N4req/n06_born_scale.out (a5)",recomputed
\nmKonishiDelta,12 g^2 -48 g^4,"zeta values, if any, in the body","Delta - Delta_0 of the Konishi operator (spin 2) at one and two loops, g^2 = lambda/(16 pi^2)","make_numbers.py section I7: -2 P with P from eqs. (3.31), (1a) and gamma^NLO = 16 Q(j-2) of hep-ph/0208220 at j = 4",numbers/deposit/N4req/n07_normalization.out (Staudacher Table 2),recomputed
\nmKonishiP,-6 g^2 +24 g^4,"zeta values, if any, in the body",P of the Konishi operator at one and two loops,make_numbers.py section I7 (hep-ph/0208220 at j = 4),numbers/deposit/N4req/n07_normalization.out,recomputed
\nmNfourMomentsSpin,18,"zeta values, if any, in the body",highest spin of the moments behind the all-spin reconstruction of 2103.16420,numbers/published/kv/2103.16420_src.tar.gz (equation labels),"8 moments, j = 4..18",recomputed
\nmNfourCheckSpin,20,"zeta values, if any, in the body",spin of the moment computed later and found to agree with the reconstruction (2409.09463),numbers/published/kv/2409.09463_src.tar.gz,the next even spin after 18,recomputed
\nmNfourRecEqs,22,"zeta values, if any, in the body",equations of that reconstruction,numbers/published/kv/2103.16420_src.tar.gz,8 + (6 + 2) + 5 + 1,recomputed
\nmNfourRecUnknowns,64,"zeta values, if any, in the body",unknowns of that reconstruction,numbers/published/kv/2103.16420_src.tar.gz,,recomputed
\nmHalfBornRatio,1/2,"zeta values, if any, in the body",ratio b_8a^-/b_1 of the antisymmetric-adjoint and singlet Born weights (N=4; the same in the gluon system of Ref. [Fippel:1991at]),make_numbers.py section F (Born weights),T18 adversarial check: eq. (21) of Ref. [Fippel:1991at] on the page image,recomputed
\nmRunningPiSqCoef,-24,coefficient of zeta_2 C_F beta_0^2 a^4/(N omega^3),coefficient of zeta_2 C_F beta_0^2 a^4/(N omega^3) of the running-coupling pi^2 term of eq. (31) of Ref. [Ermolaev:2000sg] (N^4LL),numbers/deposit/EGT00/egt_check.out (SymPy),EGT00/egt_check_wl.out (Wolfram),recomputed
\nmCplusShiftVec,"(24, 96, 480) for S_2, S_3, S_4",coefficient of (c_+ - l_+) zeta_2 C_F^n,"coefficients of (c_+ - l_+) zeta_2 C_F^n in the shifts of S_2, S_3, S_4 (QCD)","make_numbers.py section I8 (own solver with P = (1 + c_+ pi^2 omega^2) F_1^+ and the pair weight (1 + l_+ pi^2 omega^2), five groups)",numbers/deposit/owncheck/own_check.out,recomputed
\nmSoneCplusShift,-12 z2 c_+ CF,carries zeta_2 in the body,the shift of S_1 by c_+ (carries zeta_2),make_numbers.py section I8 (order a of S = P(P - omega) + 2aC_F),P = (1 + c_+ pi^2 omega^2) 2aC_F/omega gives -12 c_+ zeta_2 C_F a omega^2,recomputed
\nmDTPOnePlusLtwoZeta,0,coefficient(s) of zeta_2 x^0 ln^2 x,zeta_2 part of the coefficient of x^0 ln^2 x of P^(1)+ (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOnePlusLtwoRat,2*CF^2,coefficient(s) of zeta_2 x^0 ln^2 x,part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(1)+ (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOnePlusLoneZeta,0,coefficient(s) of zeta_2 x^0 ln^1 x,zeta_2 part of the coefficient of x^0 ln^1 x of P^(1)+ (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOnePlusLoneRat,22*CA*CF/3 - 4*CF^2 - 4*CF*nf/3,coefficient(s) of zeta_2 x^0 ln^1 x,part free of zeta_2 of the coefficient of x^0 ln^1 x of P^(1)+ (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOnePlusLzeroZeta,-8*CF^2,coefficient(s) of zeta_2 x^0 ln^0 x,zeta_2 part of the coefficient of x^0 ln^0 x of P^(1)+ (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOnePlusLzeroRat,302*CA*CF/9 - 4*CF^2 - 44*CF*nf/9,coefficient(s) of zeta_2 x^0 ln^0 x,part free of zeta_2 of the coefficient of x^0 ln^0 x of P^(1)+ (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOneMinusLtwoZeta,0,coefficient(s) of zeta_2 x^0 ln^2 x,zeta_2 part of the coefficient of x^0 ln^2 x of P^(1)- (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOneMinusLtwoRat,4*CA*CF - 6*CF^2,coefficient(s) of zeta_2 x^0 ln^2 x,part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(1)- (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOneMinusLoneZeta,0,coefficient(s) of zeta_2 x^0 ln^1 x,zeta_2 part of the coefficient of x^0 ln^1 x of P^(1)- (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOneMinusLoneRat,46*CA*CF/3 - 20*CF^2 - 4*CF*nf/3,coefficient(s) of zeta_2 x^0 ln^1 x,part free of zeta_2 of the coefficient of x^0 ln^1 x of P^(1)- (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOneMinusLzeroZeta,-8*CA*CF + 8*CF^2,coefficient(s) of zeta_2 x^0 ln^0 x,zeta_2 part of the coefficient of x^0 ln^0 x of P^(1)- (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPOneMinusLzeroRat,446*CA*CF/9 - 36*CF^2 - 44*CF*nf/9,coefficient(s) of zeta_2 x^0 ln^0 x,part free of zeta_2 of the coefficient of x^0 ln^0 x of P^(1)- (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoPlusLfourZeta,0,coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 part of the coefficient of x^0 ln^4 x of P^(2)+ (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoPlusLfourRat,2*CF^3/3,coefficient(s) of zeta_2 x^0 ln^4 x,part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(2)+ (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoPlusLthreeZeta,0,coefficient(s) of zeta_2 x^0 ln^3 x,zeta_2 part of the coefficient of x^0 ln^3 x of P^(2)+ (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoPlusLthreeRat,22*CA*CF^2/3 - 4*CF^3 - 4*CF^2*nf/3,coefficient(s) of zeta_2 x^0 ln^3 x,part free of zeta_2 of the coefficient of x^0 ln^3 x of P^(2)+ (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoPlusLtwoZeta,-30*CA^2*CF + 96*CA*CF^2 - 104*CF^3,coefficient(s) of zeta_2 x^0 ln^2 x,zeta_2 part of the coefficient of x^0 ln^2 x of P^(2)+ (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoPlusLtwoRat,121*CA^2*CF/9 + 472*CA*CF^2/9 - 44*CA*CF*nf/9 + 4*CF^3 - 64*CF^2*nf/9 + 4*CF*nf^2/9,coefficient(s) of zeta_2 x^0 ln^2 x,part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(2)+ (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoMinusLfourZeta,0,coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 part of the coefficient of x^0 ln^4 x of P^(2)- (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoMinusLfourRat,-CA^2*CF + 4*CA*CF^2 - 10*CF^3/3,coefficient(s) of zeta_2 x^0 ln^4 x,part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(2)- (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoMinusLthreeZeta,0,coefficient(s) of zeta_2 x^0 ln^3 x,zeta_2 part of the coefficient of x^0 ln^3 x of P^(2)- (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoMinusLthreeRat,40*CA^2*CF/9 - 14*CA*CF^2/9 - 16*CA*CF*nf/9 - 4*CF^3 + 20*CF^2*nf/9,coefficient(s) of zeta_2 x^0 ln^3 x,part free of zeta_2 of the coefficient of x^0 ln^3 x of P^(2)- (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoMinusLtwoZeta,14*CA^2*CF - 96*CA*CF^2 + 104*CF^3,coefficient(s) of zeta_2 x^0 ln^2 x,zeta_2 part of the coefficient of x^0 ln^2 x of P^(2)- (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPTwoMinusLtwoRat,81*CA^2*CF - 152*CA*CF^2/3 - 196*CA*CF*nf/9 - 60*CF^3 + 80*CF^2*nf/3 + 4*CF*nf^2/9,coefficient(s) of zeta_2 x^0 ln^2 x,part free of zeta_2 of the coefficient of x^0 ln^2 x of P^(2)- (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row),numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreePlusLsixZeta,0,coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 part of the coefficient of x^0 ln^6 x of P^(3)+ (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreePlusLsixRat,CF^4/9,coefficient(s) of zeta_2 x^0 ln^6 x,part free of zeta_2 of the coefficient of x^0 ln^6 x of P^(3)+ (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreePlusLfiveZeta,0,coefficient(s) of zeta_2 x^0 ln^5 x,zeta_2 part of the coefficient of x^0 ln^5 x of P^(3)+ (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreePlusLfiveRat,22*CA*CF^3/9 - 4*CF^4/3 - 4*CF^3*nf/9,coefficient(s) of zeta_2 x^0 ln^5 x,part free of zeta_2 of the coefficient of x^0 ln^5 x of P^(3)+ (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreePlusLfourZeta,38*CA^3*CF - 140*CA^2*CF^2 + 168*CA*CF^3 - 248*CF^4/3 - 48*dFA,coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 part of the coefficient of x^0 ln^4 x of P^(3)+ (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreePlusLfourRat,121*CA^2*CF^2/9 + 170*CA*CF^3/9 - 44*CA*CF^2*nf/9 + 16*CF^4/3 - 20*CF^3*nf/9 + 4*CF^2*nf^2/9,coefficient(s) of zeta_2 x^0 ln^4 x,part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(3)+ (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreeMinusLsixZeta,0,coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 part of the coefficient of x^0 ln^6 x of P^(3)- (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreeMinusLsixRat,4*CA^3*CF/15 - 8*CA^2*CF^2/9 + 44*CA*CF^3/45 - 19*CF^4/45,coefficient(s) of zeta_2 x^0 ln^6 x,part free of zeta_2 of the coefficient of x^0 ln^6 x of P^(3)- (LL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreeMinusLfiveZeta,0,coefficient(s) of zeta_2 x^0 ln^5 x,zeta_2 part of the coefficient of x^0 ln^5 x of P^(3)- (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreeMinusLfiveRat,-8*CA^3*CF/15 + 104*CA^2*CF^2/15 + 8*CA^2*CF*nf/15 - 586*CA*CF^3/45 - 32*CA*CF^2*nf/15 + 92*CF^4/15 + 76*CF^3*nf/45,coefficient(s) of zeta_2 x^0 ln^5 x,part free of zeta_2 of the coefficient of x^0 ln^5 x of P^(3)- (NLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreeMinusLfourZeta,-30*CA^3*CF + 132*CA^2*CF^2 - 656*CA*CF^3/3 + 376*CF^4/3 + 16*dFA,coefficient(s) of zeta_2 x^0 ln^4 x,zeta_2 part of the coefficient of x^0 ln^4 x of P^(3)- (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTPThreeMinusLfourRat,-28*CA^3*CF/3 + 883*CA^2*CF^2/9 + 26*CA^2*CF*nf/9 - 1078*CA*CF^3/9 - 68*CA*CF^2*nf/3 + 4*CA*CF*nf^2/9 + 56*CF^4/3 + 196*CF^3*nf/9 - 4*CF^2*nf^2/9,coefficient(s) of zeta_2 x^0 ln^4 x,part free of zeta_2 of the coefficient of x^0 ln^4 x of P^(3)- (NNLL),numbers/deposit/xk/x01_coeffs.txt (x^0 row); the four-loop x -> 0 files,numbers/deposit/T16/T16_macros.tex (T16: Python and PARI/GP from the sources),recomputed
\nmDTformSthree,z2(4 CF z1_0 - 16 CF c1_2 - 2 z2_2),carries zeta_2 in the body,S_3 through the table entries c^{(n)}_m = r^{(n)}_m + zeta_2 z^{(n)}_m of x^0 ln^m x in P^(n),"make_numbers.py section I9 (evaluated on the entries: S_3 for P^+, V_3^- for P^-)",T16 adversarial check,recomputed
\nmDTformSfour,z2(8 CF z2_2 - 192 CF c2_4 + 4 c1_2 z1_0 - 24 z3_4),carries zeta_2 in the body,S_4 through the table entries,"make_numbers.py section I9 (evaluated on the entries: S_4 for P^+, V_4^- for P^-)",T16 adversarial check,recomputed
\nmDTPzeroLaurent,C_F[2/N + 1 + (2 - 4 zeta_2) N + O(N^2)],"zeta values, if any, in the body",P^(0) about N = 0,make_numbers.py section I9 (sympy series),App. A of 2202.10362 (section B),recomputed
\nmDTPzeroDigamma,C_F[3 + 2/(N(N+1)) - 4 psi(N+1) - 4 gamma_E],"zeta values, if any, in the body",P^(0)(N) with the digamma function,make_numbers.py section I9 (its series equals nmDTPzeroLaurent),T16 adversarial check (replacement wording),recomputed
\nmDTMellinRule,(-1)^m m! N^(-m-1),"zeta values, if any, in the body",Mellin transform of ln^m x at small x,"make_numbers.py section I9 (sympy integrals, m = 0..3)",,recomputed
\nmDTmLL,m=2n,"zeta values, if any, in the body",power of ln x of the LL term of P^(n) at x^0,make_numbers.py section I9 (highest power in the expansion),,recomputed
\nmDTmNLL,m=2n-1,"zeta values, if any, in the body",power of ln x of the NLL term,make_numbers.py section I9,,recomputed
\nmDTmNNLL,m=2n-2,"zeta values, if any, in the body",power of ln x of the NNLL term,make_numbers.py section I9,,recomputed
\nmSoneSUN,2(N^2-1)/N z2,carries zeta_2 in the body,S_1 of the data in SU(N_c),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmSoneSUthree,16/3 z2,carries zeta_2 in the body,S_1 of the data in SU(3),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmStwoSUN,-2(N^2-1)^2/N^2 z2,carries zeta_2 in the body,S_2 of the data in SU(N_c),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmStwoSUthree,-128/9 z2,carries zeta_2 in the body,S_2 of the data in SU(3),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmVthreeMinusSUN,-2(N^2-1)(2*N^2 + 5)/N^3,"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients",V_3^- of the data (x^0) in SU(N_c),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmVthreeMinusSUthree,-368/27,"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients",V_3^- of the data (x^0) in SU(3),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmVfourMinusSUN,4(N^2-1)(4*N^4 + 45*N^2 + 27)/N^4,"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients",V_4^- of the data (x^0) in SU(N_c),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmVfourMinusSUthree,896/3,"zeta_2 coefficients of the S_n-type violation V_n at x^k (coefficient of a^n omega^{4-2n} at N = -k + omega), not x-space coefficients",V_4^- of the data (x^0) in SU(3),"make_numbers.py sections B, D, I9",numbers/deposit/T16/T16_macros.tex,recomputed
\nmPminusLLpoleTwo,-8 CF (CA - 2*CF),"zeta values, if any, in the body",LL pole (coefficient of a^2 N^-2) of P^-(P^- - N + beta(a)/a) from the data,"make_numbers.py sections B, I9 (MVV (4.7) with App. A of 2202.10362)",T16 adversarial check (w_t16.out),recomputed
\nmPzeroResidues,"(2, 2, 4, 4, 4) times CF","zeta values, if any, in the body","residues of P^(0) at N = -k, k = 0..4 (2C_F lambda_k)",make_numbers.py section I10 (P^(0)(N) continued to N = -k),x^k coefficients of the x-space P^(0) (x01 P0 rows),recomputed
\nmXkSecondKmax,5,"zeta values, if any, in the body",the second expansion (another computer-algebra system) agrees in every coefficient of x^k ln^m x for k up to this,numbers/deposit/T30/out/compare.out,T30 engines A (Wolfram) and B (PARI/GP),recomputed
\nmQuarticSumPlus,80 + 16 x + (-128 + 0 x)/(1 - x^2),"coefficient(s) of zeta_2 x^k ln^4 x, summed over k",coefficient of zeta_2 dFA/N_R x^k ln^4 x of P^(3)+ summed over k with x^k,"make_numbers.py section I10 (fit on k = 0..3 of numbers/deposit/xk/x01_coeffs.txt, checked on k = 4..6)",numbers/deposit/T30/out/direct_quartic.out (T30 route C),recomputed
\nmQuarticSumMinus,16 + 80 x + (0 + -128 x)/(1 - x^2),"coefficient(s) of zeta_2 x^k ln^4 x, summed over k",coefficient of zeta_2 dFA/N_R x^k ln^4 x of P^(3)- summed over k with x^k,"make_numbers.py section I10 (fit on k = 0..3 of numbers/deposit/xk/x01_coeffs.txt, checked on k = 4..6)",numbers/deposit/T30/out/direct_quartic.out (T30 route C),recomputed
\nmXkCovQuarticHigh,-128,"coefficient(s) of zeta_2 x^k ln^4 x, k >= 2","coefficient of zeta_2 dFA/N_R x^k ln^4 x of P^(3) in the covered pairings (P^+ at even k, P^- at odd k) at every k >= 2","make_numbers.py section I10 (fit on k = 0..3 of numbers/deposit/xk/x01_coeffs.txt, checked on k = 4..6)",numbers/deposit/T30/out/direct_quartic.out (T30 route C); the data at k = 2..4 (x01_coeffs.txt); nmXkCovQuarticFormula at lambda = 2,recomputed
\nmLambdaGenFun,(1 + x^2)/(1 - x),"zeta values, if any, in the body","generating function of the Born weights, sum_k lambda_k x^k","make_numbers.py section I10 (residues of P^(0), k = 0..10)",numbers/deposit/P07/out/p01_lambda.out,recomputed
\nmXkEquationKmax,10,"zeta values, if any, in the body",the equations under H were solved for k up to this (dependence on k only through lambda_k and the parity of k),"numbers/deposit/P07/out/p06_compare.out (two solvers, 12 groups)",make_numbers.py section I10: lambda_k and the phase identity for k = 0..10,recomputed
\nmAmpTwoLoopCA,-15,coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpThreeLoopCA,12,coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpThreeLoopCACF,-58,coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpKmTwoLoopCA,-21,coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): eq. (system) at kappa = -1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpKmThreeLoopCA,15,coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): eq. (system) at kappa = -1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpKmThreeLoopCACF,-74,coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): eq. (system) at kappa = -1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpTwoLoopIRpart,-18,coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1),"coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): part from the phase term acting twice on the Born term (through the adjoint and back, the color structure (T_rc)^2 of the (i pi)^2 of the infrared operator)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude) (b_A^2 term removed)",matching/m4_compare.out (T_rc^2 part),recomputed
\nmAmpTwoLoopPairPart,3,coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): part from the phase term acting on the adjoint quark-pair term (proportional to b_A^2),"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude) (psi^- term of the adjoint negative-signature equation removed)",matching/m4_compare.out (b_A^2 part),recomputed
\nmAmpTwoLoopEpsZero,-30,coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): if the eps^0 coefficient of the renormalized amplitude were compared in place of the finite remainder (= -S_3/(2C_F)),"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude) (data) and numbers/deposit/AMP/matching_hostile/h5_subtraction_split.out (subtraction terms)",equals twice the C_A^2 entry of -S_3/(4C_F) with S_3 of section C,recomputed
\nmAmpThreeLoopCACFsq,84,coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1),"coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1): predicted from the constants fixed by the one- and two-loop data, and found in the data","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h6_constants_84.out; matching/m5b_constants.out,recomputed
\nmAmpOneLoopZetaConst,13/2 CF,coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1),coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1): the one-loop zeta_2 constant of the data (no C_A part),"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); matching/m4_compare.out",recomputed
\nmAmpConstCombOne,6,"zeta values, if any, in the body","v_A - r_A, fixed by the C_A part of the one-loop zeta_2 constant (v, r: one-loop constants of the singlet Born term and of the scalar matching, zeta_2 (x_A C_A + x_F C_F))","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h6_constants_84.out,recomputed
\nmAmpConstCombTwo,6,"zeta values, if any, in the body","p_A + v_A, fixed by the two-loop C_A C_F coefficient (k_P = zeta_2 (p_A C_A + p_F C_F))","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h6_constants_84.out,recomputed
\nmAmpLLCount,12,"zeta values, if any, in the body","leading-log coefficients compared (one to three loops, singlet and adjoint, both signatures)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLOddCount,6,"zeta values, if any, in the body",negative-signature leading-log coefficients that kappa = -1 fails,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out; data/kappa_check.wl,recomputed
\nmAmpLambda,1,"zeta values, if any, in the body","scale of psi^+ (psi^+ -> rho psi^+; lambda in this program) given by the two-loop C_A^2 coefficient, and by the two three-loop constant-free coefficients together with a vanishing coefficient of the crossing-even quadrupole of the map (with the quadrupole absent, each of the three gives it)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out (lambda free),recomputed
\nmAmpStructCount,195,"zeta values, if any, in the body","color structures of the matching scan (operators 1, T_t^2, T_rc, [T_t^2,T_rc], [T_rc,[T_rc,T_t^2]] times monomials in Lt, Delta, zeta_2 at first, second and third order)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude) (counted)",numbers/deposit/AMP/matching_hostile/h3_matching_general.out,recomputed
\nmAmpTrcDeltaShift,-15,"coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1), per unit coefficient of T_rc Delta Lt",coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1) per unit coefficient of a one-loop term T_rc Delta Lt in the matching (even under s_r <-> s_c; it also changes the one-loop negative-signature leading logs),"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",numbers/deposit/AMP/matching_hostile/h3_matching_general.out,recomputed
\nmAmpQuadShift,"(-3/2, 3)","coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), entries (C_A^3, C_A^2 C_F), per unit quadrupole coefficient","coefficients of zeta_2 a^3 Lt^4 (C_A^3, C_A^2 C_F entries of A_1^+/A_1^(1)) per unit coefficient of the crossing-even quadrupole [T_rc,[T_rc,T_t^2]] zeta_2 Lt^4 in the matching","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",numbers/deposit/AMP/matching_hostile/h3_matching_general.out,recomputed
\nmAmpQuadDet,-51,"zeta values, if any, in the body","determinant of the linear equations that the three-loop C_A^3 and C_A^2 C_F values of A_1^+/A_1^(1) give for the scale rho of psi^+ and the coefficient of the crossing-even quadrupole of the map (solution rho = 1, quadrupole 0)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",numbers/deposit/AMP/matching_hostile/h3_matching_general.out (quadrupole shifts),recomputed
\nmAmpTrcSqShift,"(3/2, -9/4, 12)","coefficient of C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) of A_1^+/A_1^(1), per unit T_rc^2 coefficient","coefficients of the shift of the three C_F-free entries (zeta_2 C_A^2 a^2 Lt^2; zeta_2 C_A^3 and C_A^2 C_F a^3 Lt^4, in A_1^+/A_1^(1)) per unit coefficient of zeta_2 T_rc^2 Lt^2 at order a^2 in the map (crossing-even, outside the dipole form, leading logs unchanged)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude) (own solver: on the Born term and on the one-loop amplitude)",numbers/deposit/AMP/matching_hostile/h7_matching_trc2.out,recomputed
\nmAmpQuadShiftThree,"(0, -3/2, 3)","coefficient of C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) of A_1^+/A_1^(1), per unit quadrupole coefficient","coefficients of the shift of the same three C_F-free entries per unit coefficient of the crossing-even quadrupole [T_rc,[T_rc,T_t^2]] zeta_2 Lt^4 at order a^3 in the map (the two-loop entry is not reached)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",numbers/deposit/AMP/matching_hostile/h3_matching_general.out; numbers/deposit/AMP/matching_hostile/h7_matching_trc2.out,recomputed
\nmAmpWideDet,-369/4,"zeta values, if any, in the body","determinant of the linear equations that the three C_F-free values give for the scale rho of psi^+ and the strengths of two terms of the map, T_rc^2 Lt^2 times zeta_2 at order a^2 and the crossing-even quadrupole (solution rho = 1 and both zero)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",numbers/deposit/AMP/matching_hostile/h7_matching_trc2.out,recomputed
\nmAmpDataOneVec,"(0, 13/2)","coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F)","coefficients of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F): data","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops)",recomputed
\nmAmpDataTwoVec,"(-15, 48, -41)","coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2)","coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): data","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpDataThreeVec,"(12, -58, 84, -451/12)","coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3)","coefficients of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): data","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpEqOneVec,"(-r_A + v_A - 6, 12*alpha + 24*beta_e + 12*ellp - r_F + v_F + 21/2)","coefficient of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F)","coefficients of zeta_2 a Lt^0 in A_1^+/A_1^(1), basis (C_A, C_F): eq. (system) at kappa = +1 with the constants v, r, k_P, ell_+, alpha, beta_e (the alpha and beta_e terms read from deposit/R5/asym_check/item6_constants.log)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","matching/m5b_constants.out (alpha = beta_e = 0); deposit/R5/asym_check/item6_constants.log; deposit/R5/asym/t2_constants.out (responses to alpha, beta_e; consistent set)",recomputed
\nmAmpEqTwoVec,"(-15, p_A - r_A + 2*v_A + 36, 24*alpha + 72*beta_e + 48*ellp + p_F - r_F + 2*v_F - 15)","coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2)","coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): eq. (system) at kappa = +1 with the constants v, r, k_P, ell_+, alpha, beta_e (the alpha and beta_e terms read from deposit/R5/asym_check/item6_constants.log)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","matching/m5b_constants.out (alpha = beta_e = 0); deposit/R5/asym_check/item6_constants.log; deposit/R5/asym/t2_constants.out (responses to alpha, beta_e; consistent set)",recomputed
\nmAmpEqThreeVec,"(12, -58, 2*p_A/3 - r_A/3 + v_A + 78, 10*alpha + 40*beta_e + 30*ellp + 2*p_F/3 - r_F/3 + v_F - 85/4)","coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3)","coefficients of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): eq. (system) at kappa = +1 with the constants v, r, k_P, ell_+, alpha, beta_e (the alpha and beta_e terms read from deposit/R5/asym_check/item6_constants.log)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","matching/m5b_constants.out (alpha = beta_e = 0); deposit/R5/asym_check/item6_constants.log; deposit/R5/asym/t2_constants.out (responses to alpha, beta_e; consistent set)",recomputed
\nmAmpRelTwoVec,"(-15, 48, -54)","coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2)","coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): data: two-loop coefficient minus 2C_F times the one-loop constant","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching/m4_compare.out,recomputed
\nmAmpPsiFeedVec,"(-15, 48, -36)","coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2)","coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): psi^+ acting on F_A^-(2), equal to -S_3/(4C_F)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",S_3 of sections B and C; matching/m4_compare.out,recomputed
\nmAmpEpsZeroVec,"(-30, 96, -72)","coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2)","coefficients of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1), basis (C_A^2, C_A C_F, C_F^2): eps^0 coefficient of the renormalized amplitude, equal to -S_3/(2C_F)","make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",numbers/deposit/AMP/matching_hostile/h5_subtraction_split.out,recomputed
\nmAmpDataTwoSUN,-(5*N**4 + 14*N**2 + 41)/(4*N**2),coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1),coefficient of zeta_2 a^2 Lt^2 in A_1^+/A_1^(1) in SU(N_c): data,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops)",recomputed
\nmAmpDataThreeSUN,-(67*N**6 - 105*N**4 - 663*N**2 - 451)/(96*N**3),coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1) in SU(N_c): data,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops)",recomputed
\nmAmpLLOneSingEven,(N - 1)*(N + 1)/(2*N),"zeta values, if any, in the body",coefficient of a^1 Lt^2 in A_1^+/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLOneSingOdd,(N**2 + 3)/(2*N),"zeta values, if any, in the body",coefficient of a^1 Delta Lt^1 in A_1^-/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLKmOneSing,(N**2 - 5)/(2*N),"zeta values, if any, in the body",coefficient of a^1 Delta Lt^1 in A_1^-/A_1^(1) in SU(N_c) that kappa = -1 would give,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out (differences),recomputed
\nmAmpLLOneAdjEven,-(2*N**2 + 1)/(2*N),"zeta values, if any, in the body",coefficient of a^1 Lt^2 in A_A^+/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLOneAdjOdd,(2*N**2 + 3)/(2*N),"zeta values, if any, in the body",coefficient of a^1 Delta Lt^1 in A_A^-/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLKmOneAdj,-(2*N**2 + 5)/(2*N),"zeta values, if any, in the body",coefficient of a^1 Delta Lt^1 in A_A^-/A_A^(1) in SU(N_c) that kappa = -1 would give,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out (differences),recomputed
\nmAmpLLTwoSingEven,(N - 1)**2*(N + 1)**2/(12*N**2),"zeta values, if any, in the body",coefficient of a^2 Lt^4 in A_1^+/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLTwoSingOdd,(N**4 - 2*N**2 - 5)/(6*N**2),"zeta values, if any, in the body",coefficient of a^2 Delta Lt^3 in A_1^-/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLKmTwoSing,(N**4 - 2*N**2 + 7)/(6*N**2),"zeta values, if any, in the body",coefficient of a^2 Delta Lt^3 in A_1^-/A_1^(1) in SU(N_c) that kappa = -1 would give,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out (differences),recomputed
\nmAmpLLTwoAdjEven,(2*N**2 + 1)*(3*N**2 + 1)/(12*N**2),"zeta values, if any, in the body",coefficient of a^2 Lt^4 in A_A^+/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLTwoAdjOdd,-(19*N**2 + 5)/(6*N**2),"zeta values, if any, in the body",coefficient of a^2 Delta Lt^3 in A_A^-/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLKmTwoAdj,(23*N**2 + 7)/(6*N**2),"zeta values, if any, in the body",coefficient of a^2 Delta Lt^3 in A_A^-/A_A^(1) in SU(N_c) that kappa = -1 would give,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out (differences),recomputed
\nmAmpLLThreeSingEven,(N - 1)**3*(N + 1)**3/(144*N**3),"zeta values, if any, in the body",coefficient of a^3 Lt^6 in A_1^+/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLThreeSingOdd,(5*N**6 + 41*N**4 + 31*N**2 + 19)/(240*N**3),"zeta values, if any, in the body",coefficient of a^3 Delta Lt^5 in A_1^-/A_1^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLKmThreeSing,(5*N**6 - 71*N**4 + 31*N**2 - 61)/(240*N**3),"zeta values, if any, in the body",coefficient of a^3 Delta Lt^5 in A_1^-/A_1^(1) in SU(N_c) that kappa = -1 would give,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out (differences),recomputed
\nmAmpLLThreeAdjEven,-(2*N**2 + 1)*(60*N**4 + 34*N**2 + 5)/(720*N**3),"zeta values, if any, in the body",coefficient of a^3 Lt^6 in A_A^+/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLThreeAdjOdd,-(16*N**6 - 352*N**4 - 244*N**2 - 19)/(240*N**3),"zeta values, if any, in the body",coefficient of a^3 Delta Lt^5 in A_A^-/A_A^(1) in SU(N_c): data and eq. (system) at kappa = +1,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)","route 1: numbers/deposit/AMP/data/table_signature_Ltilde_mu2_t.txt (Wolfram, HarmonicSums); route 3: AMP/indep_check/res_*.txt (PARI/GP, C1 at one and two loops); solvers of AMP/matching (m4_compare.out, m6_compare3.out), AMP/matching_hostile (h2_iree_indep.out), AMP/prediction (results_sympy.json)",recomputed
\nmAmpLLKmThreeAdj,(16*N**6 - 424*N**4 - 324*N**2 - 61)/(240*N**3),"zeta values, if any, in the body",coefficient of a^3 Delta Lt^5 in A_A^-/A_A^(1) in SU(N_c) that kappa = -1 would give,"make_numbers.py section I11 (limits of numbers/deposit/AMP/matching/m3_raw_y0.json projected, continued and split into signatures here; own solver of eq. (system) for the amplitude)",matching_hostile/h2_iree_indep.out (differences),recomputed
\nmAmpFlipConst,(8/3) i pi (8 z2 -11)/N^3,"zeta values, if any, in the body","limit x -> 1 of the three-loop helicity-flip (+--+) remainder of process (7.1) of arXiv:2108.00055, coefficient of C_1 (process (7.2): the opposite value)",numbers/deposit/AMP/indep_check/res_p1_pmmp_L3.txt (PARI/GP),numbers/deposit/AMP/data/table_flip_mu2_t.txt (Wolfram); matching_hostile/h4_flip_leading_power.out (SymPy),recomputed
\nmRelNNLLOneXtwo,"-1.18706636 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRelNNLLOneXfour,"-2.8922392348 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRelNNLLOneXsix,"-4.0456738736 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRelNNLLOneXeight,"-4.9680878525 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRelNNLLTwoXtwo,"-3.9661895646 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRelNNLLTwoXfour,"-8.3188864858 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRelNNLLTwoXsix,"-11.76100507 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRelNNLLTwoXeight,"-14.844417652 percent, D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: D_tow/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLOneXtwo,"0.18133016087 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLOneXfour,"1.6540499044 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLOneXsix,"4.333937088 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLOneXeight,"7.328631329 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLTwoXtwo,"1.1937155562 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLTwoXfour,"8.2346866069 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLTwoXsix,"18.293120491 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmChangeNNLLTwoXeight,"28.51972966 percent, (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL, fixed coupling, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelOneXtwo,"-0.79227418722 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelOneXfour,"-1.8179044772 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelOneXsix,"-2.5385904673 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelOneXeight,"-3.0734328377 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelTwoXtwo,"-2.121312598 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelTwoXfour,"-4.2336530487 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelTwoXsix,"-5.6658433303 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunRelTwoXeight,"-6.8927501566 percent, band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: band edge: D_tow/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeOneXtwo,"0.096817213164 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeOneXfour,"0.78955284549 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeOneXsix,"2.1518391625 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeOneXeight,"3.7937188996 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.1, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeTwoXtwo,"0.44854946384 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-2 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeTwoXfour,"3.0055272449 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-4 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeTwoXsix,"6.9998744746 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-6 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRunChangeTwoXeight,"11.207074439 percent, band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: band edge: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^ell_0, n_f = 4, alpha_s = 0.2, x = 1e-8 (SU(3), x^0 parts, first order in zeta_2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDataScaleRelOneXtwo,"-1.072030329 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDataScaleChangeOneXtwo,"0.15475653422 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDataScaleRelOneXeight,"-4.3639299924 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-8)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDataScaleChangeOneXeight,"6.1619134013 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.1, x = 1e-8)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmEffAlphaOneXeight,"0.0709082383075, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.1","zeta values, if any, in the body","alpha_s at the scale Q^2 e^ell_0 (one loop, n_f = 4), x = 1e-8, alpha_s(Q^2) = 0.1","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmEffAlphaOneXeightData,"0.0912814048153, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.1","zeta values, if any, in the body","alpha_s at the scale Q^2 e^(lambda ell_0), lambda = 44/189, x = 1e-8, alpha_s(Q^2) = 0.1","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmNNLLOverLLMinOne,"1.05382591, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1","zeta values, if any, in the body","smallest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.1","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",numbers/deposit/R4/fig1b/fig1_nnll_data.txt (every grid value compared),recomputed
\nmNNLLOverLLMaxOne,"1.10511969, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.1","zeta values, if any, in the body","largest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.1","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",numbers/deposit/R4/fig1b/fig1_nnll_data.txt (every grid value compared),recomputed
\nmStrictRelOneXtwo,"-1.1808211397 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmStrictChangeOneXtwo,"0.18037617309 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-2","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmStrictRelOneXeight,"-6.2665769531 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-8","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmStrictChangeOneXeight,"9.2440861651 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.1, x = 1e-8","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.1, x = 1e-8","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmFirstOrderMeasureOne,"4.07237935 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1","zeta values, if any, in the body","percent: 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.1 (S_>=3(omega_0) of section E)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",numbers/deposit/R4/open02/open02_physrange.out (last column),recomputed
\nmDataScaleRelTwoXtwo,"-3.3581079134 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDataScaleChangeTwoXtwo,"0.92032343239 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-2)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDataScaleRelTwoXeight,"-11.814500453 percent, not drawn: D_tow/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: D_tow/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-8)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDataScaleChangeTwoXeight,"21.766083051 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of Q^2 e^(lambda ell_0), lambda = 44/189, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL at the coupling of the scale Q^2 e^(lambda ell_0), lambda = 44/189 (SU(3), alpha_s = 0.2, x = 1e-8)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmEffAlphaTwoXeight,"0.125020098457, alpha_s at the scale Q^2 e^ell_0, x = 1e-8, from alpha_s(Q^2) = 0.2","zeta values, if any, in the body","alpha_s at the scale Q^2 e^ell_0 (one loop, n_f = 4), x = 1e-8, alpha_s(Q^2) = 0.2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmEffAlphaTwoXeightData,"0.175496686197, alpha_s at the scale Q^2 e^(lambda ell_0), x = 1e-8, from alpha_s(Q^2) = 0.2","zeta values, if any, in the body","alpha_s at the scale Q^2 e^(lambda ell_0), lambda = 44/189, x = 1e-8, alpha_s(Q^2) = 0.2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmNNLLOverLLMinTwo,"0.97120319, smallest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2","zeta values, if any, in the body","smallest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",numbers/deposit/R4/fig1b/fig1_nnll_data.txt (every grid value compared),recomputed
\nmNNLLOverLLMaxTwo,"1.05159537, largest P_NNLL/P_LL at fixed coupling on the grid, alpha_s = 0.2","zeta values, if any, in the body","largest P_NNLL/P_LL at fixed coupling on the 241-point grid x = 10^-2 to 10^-8, alpha_s = 0.2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",numbers/deposit/R4/fig1b/fig1_nnll_data.txt (every grid value compared),recomputed
\nmStrictRelTwoXtwo,"-3.5159487265 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmStrictChangeTwoXtwo,"1.0582052677 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-2","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmStrictRelTwoXeight,"-9.1153164625 percent, not drawn: D_tow/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: D_tow/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-8","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmStrictChangeTwoXeight,"17.512735586 percent, not drawn: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 in P_NNLL and P_V, alpha_s = 0.2, x = 1e-8","zeta values, if any, in the body","percent: (P_V + D_tow - P_NNLL)/P_NNLL with beta_0 for n_f = 4 kept in P_NNLL and P_V (strict NNLL), alpha_s = 0.2, x = 1e-8","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmFirstOrderMeasureTwo,"11.51842821 percent, 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2","zeta values, if any, in the body","percent: 100 times 2|S_>=3(omega_0)| ln(1/x)/omega_0 at x = 1e-8, alpha_s = 0.2 (S_>=3(omega_0) of section E)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",numbers/deposit/R4/open02/open02_physrange.out (last column),recomputed
\nmNLLZeroMantTwo,"1.5295161e-05: with n_f = 4 the LL and NLL terms of eq. (3.2) sum to zero at this x, alpha_s = 0.2","zeta values, if any, in the body","mantissa of the x at which the LL and NLL terms of eq. (3.2) of arXiv:2202.10362 with n_f = 4 sum to zero, alpha_s = 0.2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E) (root in ln(1/x))","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmNLLZeroExpTwo,exponent of the same x,"zeta values, if any, in the body",power of ten of the same x,"make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmNfRun,n_f of beta_0 in the running-coupling estimate,"zeta values, if any, in the body",n_f of beta_0 in the running-coupling estimate of the band (a choice; the band values of the figure program are reproduced with it),"make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",definition
\nmBetaZeroRun,25/3: beta_0 = 11 - 2 n_f/3 for that n_f,"zeta values, if any, in the body",beta_0 = 11C_A/3 - 2n_f/3 at C_A = 3 for that n_f,"make_numbers.py section I12 (beta_0 of the DKMV beta_0 line, section B)",,recomputed
\nmRunCouplingDef,the one-loop coupling of the scale Q^2 e^ell used for the band,"zeta values, if any, in the body",the one-loop coupling of the scale Q^2 e^ell (definition of the band),"make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",definition
\nmEllZeroDef,the band edge ell_0,"zeta values, if any, in the body","the band edge: P_LL at the coupling of Q^2 e^ell_0 reproduces, at first order in beta_0, the beta_0 term of the NLL part (checked)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",definition
\nmZDef,argument of the Bessel functions in ell_0 and in eq. (3.5) of arXiv:2202.10362,"zeta values, if any, in the body",z = sqrt(8 a C_F) ln(1/x),"make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",definition
\nmNLLBetaTerm,the beta_0 term of the NLL part of eq. (3.5) of arXiv:2202.10362,"zeta values, if any, in the body",the beta_0 term of the NLL part of eq. (3.2) of arXiv:2202.10362 in x space (checked numerically against the parsed equation),"make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmDSthreeForm,"P_NNLL - P_V, the continuation of the three-loop tower term in eq. (3.2) of arXiv:2202.10362 (S_3 carries zeta_2)","written through S_n, which carry zeta_2","eq. (3.2) of arXiv:2202.10362 minus P_V in every LL, NLL and NNLL coefficient (identity checked through a^24); S_3 carries zeta_2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmRDef,the square root of eq. (3.1) of arXiv:2202.10362,"zeta values, if any, in the body",S = (1 - 4 xi)^(1/2) with xi = 2C_F a/N^2 parsed from eq. (3.1),"make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",definition
\nmTowerSthreeForm,the continuation of the three-loop term by the first-order formula of the tower (S_3 carries zeta_2),"written through S_n, which carry zeta_2","the S_3 terms of the tower (T_m with S_3 only), checked through a^8; S_3 carries zeta_2","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmFourLoopSthreeCoef,coefficient of a^4 ln^4 x from the three-loop term continued by the tower (twice this in eq. (3.2) of arXiv:2202.10362; S_3 carries zeta_2),"written through S_n, which carry zeta_2",the a^4 ln^4(1/x) term of the S_3 continuation of the tower; eq. (3.2) gives twice it; S_3 carries zeta_2,"make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)","numbers/deposit/R4/fig1b/fig1_nnll_decades.txt (figure program, eq. (3.5)); R4/fig1b/check_nnll_pari.out (PARI/GP); R4/fig1b_check (independent recomputation)",recomputed
\nmNNLLIdentityOrder,24,"zeta values, if any, in the body","highest order a^n through which eq. (3.2) of arXiv:2202.10362 = P_V + D_S3 is compared in every LL, NLL and NNLL pole term, general colour, beta_0 kept (every order from a^1 on)","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",,recomputed
\nmTowerScaleLambda,44/189: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 N^-4 term of P+ beyond the small-N relation (SU(3)),"zeta values, if any, in the body","lambda: ell = lambda ell_0 reproduces at first order the four-loop n_f zeta_2 term at N^-4 of P^+ beyond the small-N relation, SU(3) (general colour 4*(3*C_A - 4*C_F)/(9*(5*C_A - 6*C_F)))","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_lambda.txt and R4/fig1b/running_n3ll_test.out (figure program); R4/fig1b_check/four_loop_test.out (PARI/GP),recomputed
\nmNfExcessInverse,168/23 = 7.304348: the band-edge value over the four-loop n_f zeta_2 term beyond the relation,"zeta values, if any, in the body",ratio of the n_f zeta_2 term at N^-4 that the band edge ell_0 implies beyond the relation to the one of the complete four-loop result (SU(3)),"make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_lambda.txt and R4/fig1b/running_n3ll_test.out (figure program); R4/fig1b_check/four_loop_test.out (PARI/GP),recomputed
\nmNfExcessRatio,23/168 = 0.136905: that four-loop term over the value the band edge implies,"zeta values, if any, in the body",the four-loop n_f zeta_2 term at N^-4 beyond the relation over the value that the band edge implies (SU(3)),"make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_lambda.txt and R4/fig1b/running_n3ll_test.out (figure program); R4/fig1b_check/four_loop_test.out (PARI/GP),recomputed
\nmNfExcessGen,-8 CF (CA - 2*CF) (7*CA - 10*CF),coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation,"coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation (the complete four-loop result minus the relation with the complete three-loop result as input; no n_f^2, n_f^3 or zeta_2-free n_f part), general colour","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmNfExcessSUthree,-736/27,coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation,"coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation, SU(3) (the general-colour form at C_A = 3, C_F = 4/3)","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmNfBandEdgeGen,-64 CF (CA - 2*CF) (5*CA - 6*CF),coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation,"coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation that the band edge ell_0 implies at its lowest order, (c - 1) beta_0|_{n_f} S_3 with c the factor of beta_0 S_3 a^4 N^-4 at the band edge, general colour","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmNfBandEdgeSUthree,-1792/9,coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation,"coefficient of n_f zeta_2 a^4 N^-4 in P^+ beyond the small-N relation that the band edge ell_0 implies at its lowest order, SU(3)","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmTowerScaleLambdaOffset,1/9: lambda of ell = lambda ell_0 at which the band edge adds no n_f zeta_2 term beyond the relation,"zeta values, if any, in the body","lambda of ell = lambda ell_0 at which the band edge adds nothing at a^4 N^-4 beyond the beta_0 S_3 term that the small-N relation carries with the three-loop result as input (1/c, c the factor of beta_0 S_3 a^4 N^-4 at the band edge); lambda is counted from the fixed-coupling line","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)","numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program) (""lambda = 1/9 means no effect beyond the relation"")",recomputed
\nmTowerScaleLambdaGen,4 (3*CA - 4*CF)/(9 (5*CA - 6*CF)),"zeta values, if any, in the body","lambda of ell = lambda ell_0 that reproduces at first order the four-loop n_f zeta_2 term at N^-4 beyond the small-N relation, general colour (the ratio of nmNfExcessGen over (c beta_0|_{n_f} S_3), plus the offset)","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmTowerScaleLambdaSUN,4*(N**2 + 2)/(9*(2*N**2 + 3)),"zeta values, if any, in the body",the same lambda in SU(N_c),"make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",equals nmTowerScaleLambda at N_c = 3,recomputed
\nmBandEdgeFactor,9 = (3/2) 3!: factor of beta_0 S_3 a^4 N^-4 at the band edge,"zeta values, if any, in the body",factor c of beta_0 S_3 a^4 N^-4 that the band edge ell_0 implies at its lowest order: (3/2) beta_0 S_3 a^4 ln^3(1/x) in x space times 3! from ln^3(1/x) <-> 3!/N^4 (S_3 carries zeta_2),"make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmBandEdgeFactorX,3/2: factor of beta_0 S_3 a^4 ln^3(1/x) at the band edge,"zeta values, if any, in the body","factor of beta_0 S_3 a^4 ln^3(1/x) that the band edge ell_0 implies at its lowest order, from the three-loop term -S_3 a^3 ln^2(1/x)/2 of the tower at the coupling a/(1 + beta_0 a ell) with ell -> ln(1/x) (S_3 carries zeta_2)","make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmTowerScaleLambdaEq,-224 lambda + 224/9 = -736/27,"zeta values, if any, in the body",the equation that fixes lambda in SU(3): (c lambda - 1) beta_0|_{n_f} S_3 equated to the four-loop n_f zeta_2 term at a^4 N^-4 beyond the small-N relation (S_3 = 112/3 zeta_2 in SU(3); its solution is nmTowerScaleLambda),"make_numbers.py section I12 (four-loop x -> 0 file of arXiv:2604.09534 and App. A of arXiv:2202.10362, parsed; the relation; the band edge at lowest order)",numbers/deposit/R4/fig1b/running_n3ll_test.out (figure program),recomputed
\nmFourLoopChange,1376/81: coefficient of zeta_2 a^4 ln^4(1/x) of P_V + D_tow - P_NNLL,coefficient of zeta_2 a^4 ln^4(1/x) in Delta P = P_V + D_tow - P_NNLL,"coefficient of zeta_2 a^4 ln^4(1/x) in Delta P = P_V + D_tow - P_NNLL, SU(3): -S_4/24 + C_F S_3/6, the corrected x^0 four-loop difference","make_numbers.py section I12 (eq. (3.2) of arXiv:2202.10362 parsed in N space, the relation with the parsed App. A input, the tower of section E)",equals nmXzeroDiffSUthree (section B),recomputed
\nmCplusShiftFive,2688,coefficient of (c_+ - l_+) zeta_2 C_F^5 in the shift of S_5,coefficient of (c_+ - l_+) zeta_2 C_F^5 in the shift of S_5 (6 Cat_4 2^5),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/cnt07/shifts.out; R4/norm/n6_amp_pari.out,recomputed
\nmCplusShiftVthreeLamTwo,768,coefficient of (c_+ - l_+) zeta_2 C_F^3 in the shift of V_3 at lambda = 2,coefficient of (c_+ - l_+) zeta_2 C_F^3 in the shift of V_3 at lambda = 2 (6 Cat_2 4^3),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (lambda = 2)",numbers/deposit/R4/count/choice_sensitivity.out (sect. 5); R4/cnt07/shifts.out,recomputed
\nmCplusShiftVfourLamTwo,7680,coefficient of (c_+ - l_+) zeta_2 C_F^4 in the shift of V_4 at lambda = 2,coefficient of (c_+ - l_+) zeta_2 C_F^4 in the shift of V_4 at lambda = 2 (6 Cat_3 4^4),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (lambda = 2)",numbers/deposit/R4/count/choice_sensitivity.out (sect. 5); R4/cnt07/shifts.out,recomputed
\nmNormComponents,8,"zeta values, if any, in the body",components of S_3 and S_4 in general colour (3 + 5),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",,recomputed
\nmNormTestsLeft,3,"zeta values, if any, in the body","tests left among the components of S_3 and S_4 when c_+ - l_+ = x_0 + x_A C_A/C_F and y = y_F C_F + y_A C_A (the C_F C_A^3, C_F^2 C_A^2 and quartic components of S_4; the C_F C_A^2 component of S_3 fixes the presence of b_A^-)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (ranks of the shifts and of the presence direction, planar functionals quotiented)",numbers/deposit/R4/norm/n2b_test_count.out; R4/cnt07/final_checks.out,recomputed
\nmNormTestsLeftRho,2,"zeta values, if any, in the body",the same when the coefficient -12 of eq. (S) is free as well (the quartic component fixes it),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (ranks, as nmNormTestsLeft)",numbers/deposit/R4/norm/n2b_test_count.out,recomputed
\nmNormTestsLeftNumber,4,"zeta values, if any, in the body",tests left when c_+ - l_+ is a number and y = y_F C_F + y_A C_A (the three S_4 components of nmNormTestsLeft and S_4[C_F^3 C_A] - 4 S_3[C_F^2 C_A]; one number fixes the presence of b_A^-),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (ranks, as nmNormTestsLeft)",numbers/deposit/R4/cnt07/final_checks.out (item 8),recomputed
\nmNormDet,-384 CF^6,"zeta values, if any, in the body","determinant of (delta S_3, delta S_4) with respect to (c_+ - l_+, y) per group (arbitrary group functions)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/cnt07/shifts.out (last line); R4/cnt07_check,recomputed
\nmYdef,y = d - k_P/zeta_2 + 2e,"zeta values, if any, in the body","the combination in which d (map term d zeta_2 a F), e (map term e zeta_2 a omega) and the pair correction k_P (which carries zeta_2) enter S_n, n >= 3","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",definition
\nmYshiftCatalan,y z2 Cat_{n-2}(2CF)^{n-1},"zeta values, if any, in the body","shift of S_n (n >= 3) by y (carries zeta_2), checked for n = 3, 4, 5","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",recomputed
\nmStwoMapShift,(4e - 2d) z2 CF,carries zeta_2 in the body,shift of S_2 by the map terms (k_P does not enter S_2),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",recomputed
\nmSoneMapShift,-e z2,carries zeta_2 in the body,shift of S_1 by the map term e zeta_2 a omega (d does not enter S_1),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",recomputed
\nmPonePlusZetaGen,-12 z2 CF(CA-2CF) + 24(c_+ + l_+ + 2 beta_e) z2 CF^2 + 2 z2 CF(d + v),"zeta values, if any, in the body","zeta_2/N term of P^(1)+ with the constants (c_+, l_+, beta_e numbers; d, v order-a, degree one in colour); e and k_P do not enter","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check; R4/norm/n4_twoloop_consts.out",recomputed
\nmPonePlusNormCplus,48 z2 c_+ CF^2,"zeta values, if any, in the body",the constant part of the zeta_2/N term of P^(1)+ under the normalization condition (c_+ = l_+) with beta_e = 0,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",recomputed
\nmPonePlusCACFdv,2 z2 CF CA (d_A + v_A),"zeta values, if any, in the body","C_F C_A part of the zeta_2/N term of P^(1)+ from the order-a constants d, v (d = d_A C_A + d_F C_F)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",recomputed
\nmStwoConstGen,12 z2 CF(CA-2CF) + 24(c_+ - l_+) z2 CF^2 + (4e - 2d - 2v) z2 CF,carries zeta_2 in the body,S_2 with the constants (it does not depend on c_+ + l_+ or beta_e),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",recomputed
\nmSigDiffEllForm,24(l_- - l_+ - c_+) z2 CF^2,"zeta values, if any, in the body","the constants l_-, l_+, c_+ in the zeta_2/N term of P^(1)- - P^(1)+ (P^- = F_1^-, no map term c_-)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check; R4/fixes/sign_lpm.out",recomputed
\nmSigDiffCminus,z2 c_-(48 CF CA - 72 CF^2),"zeta values, if any, in the body",a map term c_- pi^2 omega^2 of P^- in the zeta_2/N term of P^(1)- - P^(1)+,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)","R4/norm (n1_shifts.out, n2_structures.out, n4_twoloop_consts.out); R4/norm_check; R4/open03/o3_main.out (SymPy) and R4/open03_check",recomputed
\nmNormStructOneDThree,96w C_F^3,coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructOneLeadThree,12w N_c^3,"coefficient of zeta_2 in delta S_3, leading SU(N_c) term","coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w (planar)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmNormStructOneDFour,480w C_F^4,coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructOneLeadFour,30w N_c^4,"coefficient of zeta_2 in delta S_4, leading SU(N_c) term","coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w (planar)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmNormStructCADThree,96w C_AC_F^2,coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w C_A/C_F,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructCALeadThree,24w N_c^3,"coefficient of zeta_2 in delta S_3, leading SU(N_c) term","coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w C_A/C_F (planar)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmNormStructCADFour,480w C_AC_F^3,coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w C_A/C_F,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructCALeadFour,60w N_c^4,"coefficient of zeta_2 in delta S_4, leading SU(N_c) term","coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w C_A/C_F (planar)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmNormStructCAtwoCFDThree,96w C_F^2(C_A-2C_F),coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w (C_A - 2C_F)/C_F,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructCAtwoCFLeadThree,24w N_c,"coefficient of zeta_2 in delta S_3, leading SU(N_c) term","coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w (C_A - 2C_F)/C_F (non-planar)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmNormStructCAtwoCFDFour,480w C_F^3(C_A-2C_F),coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w (C_A - 2C_F)/C_F,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructCAtwoCFLeadFour,60w N_c^2,"coefficient of zeta_2 in delta S_4, leading SU(N_c) term","coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w (C_A - 2C_F)/C_F (non-planar)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmNormStructNfDThree,96w n_fT_FC_F^2,coefficient of zeta_2 in delta S_3 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_3 for c_+ - l_+ = w n_f T_F/C_F,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructNfLeadThree,12w n_fN_c^2,"coefficient of zeta_2 in delta S_3, leading SU(N_c) term","coefficient of zeta_2 in delta S_3, leading term in SU(N_c), for c_+ - l_+ = w n_f T_F/C_F (n_f term)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmNormStructNfDFour,480w n_fT_FC_F^3,coefficient of zeta_2 in delta S_4 (colour structure of c_+ - l_+),coefficient of zeta_2 in delta S_4 for c_+ - l_+ = w n_f T_F/C_F,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out; R4/norm/n5_values.json,recomputed
\nmNormStructNfLeadFour,30w n_fN_c^3,"coefficient of zeta_2 in delta S_4, leading SU(N_c) term","coefficient of zeta_2 in delta S_4, leading term in SU(N_c), for c_+ - l_+ = w n_f T_F/C_F (n_f term)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n7_latex_block.tex,recomputed
\nmSthreeWithStructX,12 z2 CF(CA-2CF)(5CA-6CF+8w CF),carries zeta_2 in the body,"S_3 if c_+ - l_+ = w (C_A - 2C_F)/C_F, the one structure the planar data leave (w a number)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n2_structures.out,recomputed
\nmCplusShiftCatalan,6(c_+ - l_+) z2 Cat_{n-1}(2CF)^n,"zeta values, if any, in the body","shift of S_n (n >= 2) by c_+ - l_+ (carries zeta_2), checked for n = 2..5 in seven groups","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n1_shifts.out,recomputed
\nmSfourMinusFiveCFSthree,-912*ca**3*cf + 2820*ca**2*cf**2 - 2304*ca*cf**3 + 240*cf**4 + 1152*dFA z2,carries zeta_2 in the body,"S_4 - 5 C_F S_3 of eq. (system), independent of c_+ - l_+ (carries zeta_2)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n5_values.json (joint),recomputed
\nmCplusBetaQCD,-1/3,"zeta values, if any, in the body",c_+ + beta_e that the complete S_1 = 4 zeta_2 C_F would require in QCD,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n5_values.json (QCD_c_plus_be_from_S1); R4/norm_check/c3_structures.out,recomputed
\nmNormMatchSecond,2/3 - CA/(2CF),"zeta values, if any, in the body",c_+ - l_+ that would reproduce S_2 = -8 zeta_2 C_F^2 in QCD,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n5_values.json (m_for_S2),recomputed
\nmNormMatchSecondDThree,-2816/27 z2,"zeta values, if any, in the body",the shift of S_3 by that difference in SU(3) (against S_3 = 112/3 zeta_2),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/norm/n5_values.json (dS3_at_m_for_S2_SU3),recomputed
\nmNormMatchSecondDFour,-56320/81 z2,"zeta values, if any, in the body",the shift of S_4 by that difference in SU(3),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",,recomputed
\nmNormMatchSecondPlanar,-4 N^3,"zeta values, if any, in the body",planar (leading N_c) part of delta S_3/zeta_2 for that difference,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",,recomputed
\nmNfourColorShiftFour,7680,coefficient of x zeta_2 Y in delta S_4 (N=4),"coefficient of x zeta_2 Y in delta S_4 of N=4 for c_+ - l_+ = x Y/C_A^4, Y = d_Ad_A/N_A - C_A^4/24",make_numbers.py section I12 (N=4 solver of section I7 in every colour set),numbers/deposit/R4/norm_check/c4_invariants.out,recomputed
\nmNfourColorShiftThreeSUN,1152,"coefficient of x zeta_2 N_c in delta S_3 (N=4, SU(N_c))",coefficient of x zeta_2 N_c in delta S_3 of N=4 in SU(N_c) for the same difference,make_numbers.py section I12 (N=4 solver of section I7; delta S_3 = 768 x Y/C_A),,recomputed
\nmJsourcePole,(2CF + j) a/w,"zeta values, if any, in the body",the one-loop pole of F_1^+ with a constant source a j in the positive-signature singlet equation,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (SU(2) to SU(8))",numbers/deposit/R4/count/choice_sensitivity.out (sect. 5),recomputed
\nmJsourceShiftThree,24 j (N^2-1)/N^2 z2,"zeta values, if any, in the body",the shift of S_3 by the source a j in SU(N_c) (exact in j),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (SU(2) to SU(8), interpolated in N)",numbers/deposit/R4/cnt07/shifts.out; R4/count/choice_sensitivity.out,recomputed
\nmJsourceShiftFour,(-48 j (N^2-1)(N^2+2)/N^3 + 24 j^2 (N^2-1)/N^2) z2,"zeta values, if any, in the body",the shift of S_4 by the source a j in SU(N_c) (exact in j),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (SU(2) to SU(8), interpolated in N)",numbers/deposit/R4/cnt07/shifts.out (the j^2 term); R4/cnt07_check/shifts.out,recomputed
\nmLplusIterCoef,96,coefficient of l_+ zeta_2 C_F^3 a^3 Lt^2,coefficient of l_+ zeta_2 C_F^3 a^3 Lt^2 in the positive-signature singlet residue at a^3 (App. B),"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) (pi^2/omega^3 <-> 3 zeta_2 Lt^2)","numbers/deposit/R4/fixes/sign_lpm.out (SymPy, exact phases)",recomputed
\nmAmpEllPlus,-1/6,"zeta values, if any, in the body","l_+ given by the three-loop C_F^3 amplitude coefficient (normalization eta^+ = cos(pi omega/2), no Lt-dependent scalar part)","make_numbers.py section I12 (the C_F^n coefficients of the amplitudes at one to three loops, section I11, solved for l_+)",numbers/deposit/R4/norm/n3_amplitude_ell.out (SymPy); R4/norm/n6_amp_pari.out (PARI/GP); R4/norm_check/c2_zspace_sun.out,recomputed
\nmAmpEllCondAlpha,l_+ - alpha = -1/6,"zeta values, if any, in the body",the same condition with a common factor (1 + alpha pi^2 omega^2) of the signature factors,"make_numbers.py section I12 (the C_F^n coefficients of the amplitudes at one to three loops, section I11, solved for l_+)",numbers/deposit/R4/norm/n3_amplitude_ell.out (SymPy); R4/norm/n6_amp_pari.out (PARI/GP); R4/norm_check/c2_zspace_sun.out,recomputed
\nmAmpEllCondScalar,6 l_+ + s_2 + 3 s_3 + 1 = 0,"zeta values, if any, in the body","the condition with Lt-dependent scalar terms s_2 zeta_2 a^2 Lt^2 C_F^2, s_3 zeta_2 a^3 Lt^4 C_F^3","make_numbers.py section I12 (the C_F^n coefficients of the amplitudes at one to three loops, section I11, solved for l_+)",numbers/deposit/R4/norm/n3_amplitude_ell.out (SymPy); R4/norm/n6_amp_pari.out (PARI/GP); R4/norm_check/c2_zspace_sun.out,recomputed
\nmSoneAtAmpCplus,2 z2 CF,carries zeta_2 in the body,S_1 if c_+ = l_+ = -1/6 (data 4 zeta_2 C_F),"make_numbers.py section I12 (the C_F^n coefficients of the amplitudes at one to three loops, section I11, solved for l_+) and the shift -12 c_+ zeta_2 C_F",numbers/deposit/R4/norm/n3_amplitude_ell.out (SymPy); R4/norm/n6_amp_pari.out (PARI/GP); R4/norm_check/c2_zspace_sun.out,recomputed
\nmPonePlusAtAmpCplus,-12 z2 CF(CA-2CF) - 8 z2 CF^2,"zeta values, if any, in the body","the zeta_2/N term of P^(1)+ if c_+ = l_+ = -1/6 (data -8 zeta_2 C_F^2): the planar part agrees, the non-planar -12 zeta_2 K remains","make_numbers.py section I12 (the C_F^n coefficients of the amplitudes at one to three loops, section I11, solved for l_+)",numbers/deposit/R4/norm/n3_amplitude_ell.out (SymPy); R4/norm/n6_amp_pari.out (PARI/GP); R4/norm_check/c2_zspace_sun.out,recomputed
\nmSoneAtAmpGen,(2 - 12(alpha + beta_e)) z2 CF,carries zeta_2 in the body,S_1 if c_+ = l_+ and l_+ - alpha = -1/6,"make_numbers.py section I12 (the C_F^n coefficients of the amplitudes at one to three loops, section I11, solved for l_+)",numbers/deposit/R4/norm_check/c4_invariants.out,recomputed
\nmPonePlusAtAmpGen,-12 z2 K - 8 z2 CF^2 + 48(alpha + beta_e) z2 CF^2,"zeta values, if any, in the body",the zeta_2/N term of P^(1)+ if c_+ = l_+ and l_+ - alpha = -1/6,"make_numbers.py section I12 (the C_F^n coefficients of the amplitudes at one to three loops, section I11, solved for l_+)",numbers/deposit/R4/norm_check/c4_invariants.out,recomputed
\nmOpenThreeDVsum,6,"zeta values, if any, in the body","d_A + v_A fixed by S_1, S_3 and the one- and two-loop amplitude zeta_2 constants (order-a^0 constants without colour factor)","make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor) and section I11 (p_A + v_A)","numbers/deposit/R4/open03/o3_main.out (V0: v_1p_A = r_x_A + 6, d_p_A = -r_x_A); R4/open03_check",recomputed
\nmOpenThreeCACFform,-12 + 2(d_A + v_A),"zeta values, if any, in the body",the C_F C_A coefficient of the zeta_2/N term of P^(1)+ (in units zeta_2 C_F C_A) in that class,"make_numbers.py section I12 (own solver of eq. (system) with the NNLL constants, seven groups; shifts divided by their colour factor)",numbers/deposit/R4/open03/o3_main.out,recomputed
\nmAmpCfreeRevVec,"(-15, 7, -32)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) if b_A^- is reversed","make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)","numbers/deposit/R4/count/amp_84_variants.out, R4/cnt07/amp.out, R4/cnt07_check/amp.out (three engines)",recomputed
\nmAmpCfreeRemVec,"(-18, 21/2, -50)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) if b_A^- is removed","make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)","numbers/deposit/R4/count/amp_84_variants.out, R4/cnt07/amp.out, R4/cnt07_check/amp.out (three engines)",recomputed
\nmAmpEightyfourKm,96,coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) predicted from the one- and two-loop constants if kappa = -1 (data 84),"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)","numbers/deposit/R4/count/amp_84_variants.out, R4/cnt07/amp.out, R4/cnt07_check/amp.out (three engines)",recomputed
\nmAmpEightyfourRev,40,coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) predicted from the one- and two-loop constants if b_A^- is reversed (data 84),"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)","numbers/deposit/R4/count/amp_84_variants.out, R4/cnt07/amp.out, R4/cnt07_check/amp.out (three engines)",recomputed
\nmAmpEightyfourRem,62,coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A C_F^2 a^3 Lt^4 in A_1^+/A_1^(1) predicted from the one- and two-loop constants if b_A^- is removed (data 84),"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)","numbers/deposit/R4/count/amp_84_variants.out, R4/cnt07/amp.out, R4/cnt07_check/amp.out (three engines)",recomputed
\nmAmpLLfailRev,2,"zeta values, if any, in the body",negative-signature adjoint leading-log amplitude coefficients that fail if b_A^- is reversed,"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)",numbers/deposit/R4/count/choice_sensitivity.out (sect. 3),recomputed
\nmAmpLLfailRem,3,"zeta values, if any, in the body",negative-signature adjoint leading-log amplitude coefficients that fail if b_A^- is removed,"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)",numbers/deposit/R4/count/choice_sensitivity.out (sect. 3),recomputed
\nmAmpLLOneAdjOddRem,(N**2 + 2)/N,"zeta values, if any, in the body","coefficient of a^1 Delta Lt^1 in A_A^-/A_A^(1) in SU(N_c) if b_A^- is removed, A_A^(1) = 2 a b_A being the adjoint Born term with the term present (with it, data and kappa = +1: nmAmpLLOneAdjOdd)","make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant); closed form 2 X_A/b_A of eq. (sign-A2pm) without b_A^- (typed SU(N) color data)",numbers/deposit/R4/count/choice_sensitivity.out (the N_c^-1 coefficient changes),recomputed
\nmCountLLampChanged,12,a count (no zeta values),SU(N_c) leading-log amplitude coefficients that change under at least one alternative (of 36),"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant)",numbers/deposit/R4/cnt07/final_checks.out (item 6),recomputed
\nmPminusQuarticKm,-48,coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)-,coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)- if kappa = -1 (16 at kappa = +1),"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant) (fit over the groups)",numbers/deposit/R4/cnt07_check/lambda_check.out; R4/cnt07/gc_fit.out,recomputed
\nmXkUncQuarticKm,-128,"coefficient of zeta_2 dFA/N_R x^k ln^4 x, uncovered pairings, k >= 2",coefficient of zeta_2 dFA/N_R x^k ln^4 x in the uncovered pairings at k >= 2 if kappa = -1 (0 at kappa = +1 and in the complete results),"make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant) (fit over the groups, lambda = 2)",numbers/deposit/R4/cnt07_check/lambda_check.out,recomputed
\nmQuarticOfSFour,1152,coefficient of zeta_2 dFA/N_R in S_4,"coefficient of zeta_2 dFA/N_R in S_4, unchanged by every alternative","make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant) (fits)",,recomputed
\nmQuarticOfVFourLamTwo,3072,coefficient of zeta_2 dFA/N_R in V_4 at lambda = 2,"coefficient of zeta_2 dFA/N_R in V_4 at lambda = 2, unchanged by every alternative","make_numbers.py section I12 (own solvers of eq. (system) for the splitting functions and for the amplitudes, with the variant) (fits)",,recomputed
\nmAmpEightyfourShiftForm,"2 (l_{+,A} - alpha_A)","zeta values, if any, in the body","shift of the three-loop C_A C_F^2 prediction of A_1^+/A_1^(1) when l_+ and alpha carry parts l_{+,A} C_A/C_F and alpha_A C_A/C_F (the constants fixed by the one-loop C_A and two-loop C_A C_F entries; beta_e drops out)",make_numbers.py section I12 (l_+ part from the vectors of section I11; alpha part from numbers/deposit/R4/open03_check/c3_side.out),numbers/deposit/R4/open03_check/c3_side.out (predicted -2*al_A + 2*l1+_A + 84),recomputed
\nmCountSthreeRaw,3,a count (no zeta values),numbers compared: S_3 at x^0,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountSthreeIndep,2,a count (no zeta values),independent numbers: S_3 at x^0,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountSfourRaw,5,a count (no zeta values),numbers compared: S_4 at x^0,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountSfourIndep,4,a count (no zeta values),independent numbers: S_4 at x^0,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountXzeroRaw,4,a count (no zeta values),numbers compared: the x^0 difference,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountXzeroIndep,0,a count (no zeta values),independent numbers: the x^0 difference,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountCovoneRaw,8,a count (no zeta values),numbers compared: covered pairings at lambda = 1,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountCovoneIndep,0,a count (no zeta values),independent numbers: covered pairings at lambda = 1,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountCovtwoRaw,8,a count (no zeta values),numbers compared: covered pairings at lambda = 2,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountCovtwoIndep,6,a count (no zeta values),independent numbers: covered pairings at lambda = 2,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountPminusquarticRaw,1,a count (no zeta values),numbers compared: the coefficient 16 of P^(3)-,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountPminusquarticIndep,1,a count (no zeta values),independent numbers: the coefficient 16 of P^(3)-,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountUncquarticRaw,1,a count (no zeta values),numbers compared: the quartic coefficient of the uncovered pairings at k >= 2,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountUncquarticIndep,1,a count (no zeta values),independent numbers: the quartic coefficient of the uncovered pairings at k >= 2,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountNfourRaw,2,a count (no zeta values),numbers compared: N=4 (pole and planar zero),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountNfourIndep,1,a count (no zeta values),independent numbers: N=4 (pole and planar zero),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountAmpCfreeRaw,3,a count (no zeta values),numbers compared: the C_F-free amplitude zeta_2 coefficients,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountAmpCfreeIndep,1,a count (no zeta values),independent numbers: the C_F-free amplitude zeta_2 coefficients (in the wider map of Sect. 4.1 2 of the 3 fix the term zeta_2 T_rc^2 Lt^2 and the crossing-even quadrupole of the map; 3 independent under the dipole conditions),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountAmpEightyfourRaw,1,a count (no zeta values),numbers compared: the three-loop C_A C_F^2 amplitude coefficient,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountAmpEightyfourIndep,1,a count (no zeta values),independent numbers: the three-loop C_A C_F^2 amplitude coefficient,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountAmpConstRaw,5,a count (no zeta values),amplitude zeta_2 numbers that fix constants of the equations or of the matching,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountAmpConstIndep,0,a count (no zeta values),independent numbers among them,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountAmpCfreeDipole,3,a count (no zeta values),independent numbers among the C_F-free amplitude zeta_2 coefficients under the dipole conditions of Sect. 4.1 (no constant of the map reaches them),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check; AMP/matching_hostile/h7_matching_trc2.out,recomputed
\nmCountNnllTotalRaw,41,a count (no zeta values),first block: numbers compared,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountNnllTotalIndep,17,a count (no zeta values),first block: independent numbers,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountNnllTotalNoConsist,15,a count (no zeta values),first block: independent numbers without the two consistency checks,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountNnllTotalStrict,11,a count (no zeta values),"first block: strict count (the C_F-free amplitude coefficients and the three-loop C_A C_F^2 amplitude coefficient counted once with S_3 and S_4, relations R1-R4; one number of S_3 used for the presence of b_A^-; the consistency checks removed; the N=4 coefficient, a check in a second theory, not counted (D5))","make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountConsistChecks,2,a count (no zeta values),consistency checks in the first block (the 16 of P^(3)- and the uncovered quartic at k >= 2),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLminusRaw,9,a count (no zeta values),leading logarithms of P^- at two to four loops: numbers compared,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLminusIndep,6,a count (no zeta values),leading logarithms of P^-: non-planar numbers,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLampFunctions,12,a count (no zeta values),"leading-logarithmic amplitude coefficient functions (one to three loops, singlet and adjoint, both signatures)","make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLampCoefs,36,a count (no zeta values),SU(N_c) coefficients (powers of N_c) of these functions,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLampRaw,27,a count (no zeta values),amplitude leading-log coefficients not already counted with P^- (the odd-singlet ones equal the P^- leading logs),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLampIndep,18,a count (no zeta values),amplitude leading-log coefficients without the singlet ones (odd: = P^- leading logs; even: = P^+ leading logs),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLampOddSingletEqual,9,a count (no zeta values),"odd-singlet amplitude leading-log coefficients, equal to the P^- leading logs","make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountLLampEvenSingletEqual,9,a count (no zeta values),"even-singlet amplitude leading-log coefficients, equal to the P^+ leading logs","make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountDlTotalRaw,36,a count (no zeta values),second block: numbers compared (odd-singlet amplitude leading logs counted once),"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountDlTotalIndep,24,a count (no zeta values),second block: independent numbers,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmCountChoicesListed,7,a count (no zeta values),discrete inputs listed with what each changes,"make_numbers.py section I12 (numbers compared counted from the vectors of this program; planar zeros, identities, fitted numbers and the identities of the strict count checked; classification of R4/count with the corrections of CNT-07)",numbers/deposit/R4/count/count_summary.json; R4/cnt07/final_checks.out; R4/cnt07_check,recomputed
\nmSgeThreeAtOmegaZeroSUtwo,2.76258224435 a^2 z2,"zeta values, if any, in the body",S(omega_0) minus the term S_2 a^2 of the equations (the part of order a^3 and higher) in SU(2),"make_numbers.py section I12 (the integration of section E for SU(2), SU(4))","numbers/deposit/R4/open02/open02_local.out (Puiseux recursion, Taylor stepper); R4/open02_check/chk_real.out",recomputed
\nmSgeThreeAtOmegaZeroSUfour,3.1906268489 a^2 z2,"zeta values, if any, in the body",S(omega_0) minus the term S_2 a^2 of the equations (the part of order a^3 and higher) in SU(4),"make_numbers.py section I12 (the integration of section E for SU(2), SU(4))","numbers/deposit/R4/open02/open02_local.out (Puiseux recursion, Taylor stepper); R4/open02_check/chk_real.out",recomputed
\nmSbranchCoef,(8 C_F/N_c^2) sqrt(2 omega_0) a z2,"zeta values, if any, in the body","coefficient of (omega - omega_0)^{3/2} in S at omega_0 (SU(N_c)), from the closed form of the singular part of F_A^- (section E)","make_numbers.py section I12 (the closed form of section E, scaled in a)","numbers/deposit/R4/open02/open02_local.out (Puiseux recursion, Taylor stepper); R4/open02_check/chk_real.out (gamma in SU(2), SU(3), SU(4))",recomputed
\nmUnexpandedDiffOne,0.03127 percent of P_LL,"zeta values, if any, in the body","percent of P_LL: the solution of eq. (S) without expanding in S_>=3 minus the first-order tower at x = 1e-8, SU(3), alpha_s = 0.1 (largest in the range of Fig. 1)",numbers/deposit/R4/open02/open02_physrange.out (open02_physrange.py),R4/open02_check/chk_xspace.out (two quadratures agree to 2e-5),recomputed
\nmUnexpandedDiffTwo,0.35750 percent of P_LL,"zeta values, if any, in the body","percent of P_LL: the solution of eq. (S) without expanding in S_>=3 minus the first-order tower at x = 1e-8, SU(3), alpha_s = 0.2 (largest in the range of Fig. 1)",numbers/deposit/R4/open02/open02_physrange.out (open02_physrange.py),R4/open02_check/chk_xspace.out (two quadratures agree to 2e-5),recomputed
\nmCrossoverLnInvX,1000,"zeta values, if any, in the body","ln(1/x) above which the moved singularity of the unexpanded solution controls x space in SU(3) and SU(4) (the smallest value of both engines, rounded down to one significant figure)",numbers/deposit/R4/open02/open02_xspace.out (predicted crossover),R4/open02_check/chk_zero.out,recomputed
\nmCrossoverSUtwoLow,750,"zeta values, if any, in the body","the same in SU(2) at alpha_s = 0.2, lower end (check, exact zero; rounded down to tens)",R4/open02_check/chk_zero.out,numbers/deposit/R4/open02/open02_xspace.out,recomputed
\nmCrossoverSUtwoHigh,830,"zeta values, if any, in the body","the same in SU(2) at alpha_s = 0.2, upper end (first-order shift; rounded up to tens)",numbers/deposit/R4/open02/open02_xspace.out,R4/open02_check/chk_zero.out,recomputed
\nmVthreeEqSUthree,\nmfrac{1616}{27},as stated by P03 (provenance),"equation side, SU(3)",deposit/P03: p03_run.py (p03_run.log:11),p03_w_eq.wl (p03_w_eq.log:19),recomputed
\nmVfourEqSUthree,-\nmfrac{29440}{81},as stated by P03 (provenance),"equation side, SU(3)",deposit/P03: p03_run.py (p03_run.log:12),p03_w_eq.wl (p03_w_eq.log:19),recomputed
\nmMismatchVthreeVec,"(-112,\,352,\,-256)",as stated by P03 (provenance),vector form of the mismatch,deposit/P03: p03_run.py (p03_run.log:30),p03_w_eq.wl (p03_w_eq.log:17),recomputed
\nmMismatchVfourVec,"(608,\,-2496,\,3200,\,-1280,\,0)",as stated by P03 (provenance),vector form; last entry is the quartic component,deposit/P03: p03_run.py (p03_run.log:31),p03_w_eq.wl (p03_w_eq.log:18),recomputed
\nmMismatchVthreeSUthree,-\nmfrac{1984}{27},as stated by P03 (provenance),SU(3),deposit/P03: p03_run.py (p03_run.log:32),p03_w_eq.wl (p03_w_eq.log:17),recomputed
\nmMismatchVfourSUthree,\nmfrac{53632}{81},as stated by P03 (provenance),SU(3),deposit/P03: p03_run.py (p03_run.log:33),p03_w_eq.wl (p03_w_eq.log:18),recomputed
\nmMismatchVthreeSUN,-\frac{8(N_c^2-1)(3N_c^2+4)}{N_c^3},as stated by P03 (provenance),SU(N) form of the mismatch (from the general-color polynomial),deposit/P03: p03_run.py (p03_run.log:35),p03_w_eq.wl (p03_w_eq.log:17),recomputed
\nmMismatchVfourSUN,\frac{16(N_c^2-1)(4N_c^4+10N_c^2+5)}{N_c^4},as stated by P03 (provenance),SU(N) form,deposit/P03: p03_run.py (p03_run.log:35),p03_w_eq.wl (p03_w_eq.log:18),recomputed
\nmMinRepairCoefs,5,as stated by P03 (provenance),"no subset of 1 to 4 of the ten directions (five placements x {C_A, C_F}) closes both orders; also with the cot variation u added",deposit/P03: p03_run.py (p03_run.log:107),p03_w_eq.wl (p03_w_eq.log:44),recomputed
\nmFiveCoefSubsets,24,as stated by P03 (provenance),ten directions; rank 6 with and without the target,deposit/P03: p03_run.py (p03_run.log:98),p03_w_eq.wl (p03_w_eq.log:44),recomputed
\nmFiveCoefSubsetsWithU,70,as stated by P03 (provenance),eleven directions (with u),deposit/P03: p03_run.py (p03_run.log:105),p03_w_eq.wl (p03_w_eq.log:50),recomputed
\nmPlaceSigDV,"\delta V_3^-=-8C_F(C_A-2C_F)\,k_S,\ \delta V_4^-=8C_F(C_A-2C_F)(3C_A-2C_F)\,k_S",as stated by P03 (provenance),"signature-changing coupling, singlet row, negative signature; k_S = zeta_2 x (degree-one color factor)",deposit/P03: p03_run.py (p03_run.log:60),p03_w_eq.wl (p03_w_eq.log:25),recomputed
\nmPlaceBornDV,"\delta V_3^-=-8C_F(C_A-2C_F)\,k_B,\ \delta V_4^-=32C_F(C_A-C_F)(C_A-2C_F)\,k_B",as stated by P03 (provenance),"Born term, positive-signature adjoint",deposit/P03: p03_run.py (p03_run.log:63),p03_w_eq.wl (p03_w_eq.log:27),recomputed
\nmPlaceEikDV,"\delta V_3^-=0,\ \delta V_4^-=16C_FC_A(C_A-2C_F)\,k_E",as stated by P03 (provenance),"Sudakov (eikonal) term, positive-signature adjoint",deposit/P03: p03_run.py (p03_run.log:66),p03_w_eq.wl (p03_w_eq.log:29),recomputed
\nmPlacePairAdjDV,"\delta V_3^-=0,\ \delta V_4^-=8C_F(C_A-2C_F)^2\,k_{P}^{A+}",as stated by P03 (provenance),"quark-pair term, positive-signature adjoint",deposit/P03: p03_run.py (p03_run.log:69),p03_w_eq.wl (p03_w_eq.log:31),recomputed
\nmPlacePairSingDV,"\delta V_3^-=-4C_F^2\,k_{P}^{1-},\ \delta V_4^-=-16C_F^2(2C_A-3C_F)\,k_{P}^{1-}",as stated by P03 (provenance),"quark-pair term, negative-signature singlet",deposit/P03: p03_run.py (p03_run.log:72),p03_w_eq.wl (p03_w_eq.log:33),recomputed
\nmSoftTwoLoopFactor,"\big(\nmfrac{67}{18}-\zeta_2\big)C_A-\nmfrac{5}{9}\,n_f",as stated by P03 (provenance),"coefficient of 1/(1-x): 4C_F in P^(0), 8C_F K_2 in P^(1)+ (MVV eqs. (4.5), (4.6)); engine 2 uses K2 = (67/18 - z) C_A - 5/9 n_f in the solver",deposit/P03: p03_run.py (p03_run.log:39),p03_w_eq.wl (p03_w_eq.log:20),recomputed
\nmSoftFactorCoef,2,as stated by P03 (provenance),A_2/A_1 = 2K_2 (the C_F^2 bracket vanishes at x = 1); a = alpha_s/(4 pi); engine 2 takes the limit x -> 1 of (1-x) P^(1)+ written with PolyLog,deposit/P03: p03_run.py (p03_run.log:40),p03_w_data.wl (p03_w_data.log:4),recomputed
\nmSoftFactorDVthree,"8c\,C_FC_A(C_A-2C_F)",as stated by P03 (provenance),"factor on the whole soft-gluon operator (Sudakov and signature-changing terms, every equation); exactly linear in c",deposit/P03: p03_run.py (p03_run.log:48),p03_w_eq.wl (p03_w_eq.log:20),recomputed
\nmSoftFactorDVfour,"-8c\,C_FC_A(C_A-2C_F)(5C_A-2C_F)",as stated by P03 (provenance),"split: signature-changing part -8cC_FC_A(C_A-2C_F)(3C_A-2C_F), Sudakov part -16cC_FC_A^2(C_A-2C_F); no quartic invariant",deposit/P03: p03_run.py (p03_run.log:49),p03_w_eq.wl (p03_w_eq.log:20),recomputed
\nmSoftFactorDVthreeSUthree,\nmfrac{64}{3},as stated by P03 (provenance),"c = 2, SU(3); against the needed -1984/27",deposit/P03: p03_run.py (p03_run.log:50),p03_w_eq.wl (p03_w_eq.log:24),recomputed
\nmSoftFactorDVfourSUthree,-\nmfrac{2368}{9},as stated by P03 (provenance),"c = 2, SU(3); against the needed +53632/81",deposit/P03: p03_run.py (p03_run.log:51),p03_w_eq.wl (p03_w_eq.log:24),recomputed
\nmSoftFactorDVthreeSUN,\frac{8(N_c^2-1)}{N_c},as stated by P03 (provenance),"c = 2, SU(N); opposite sign to the mismatch in every SU(N)",deposit/P03: p03_run.py (p03_run.log:53),p03_w_eq.wl (p03_w_eq.log:20),recomputed
\nmSoftFactorDVfourSUN,-\frac{8(N_c^2-1)(4N_c^2+1)}{N_c^2},as stated by P03 (provenance),"c = 2, SU(N)",deposit/P03: p03_run.py (p03_run.log:53),p03_w_eq.wl (p03_w_eq.log:20),recomputed
\nmJointC,10,as stated by P03 (provenance),unique three-loop solution with the cot variation; five times the value c = 2,deposit/P03: p03_run.py (p03_run.log:86),p03_w_eq.wl (p03_w_eq.log:36),recomputed
\nmJointU,16,as stated by P03 (provenance),"convention psi^- = 2/w - (1+u) zeta_2 w, so the zeta_2 coefficient of pi cot(pi w/2) goes from -1 to -17; HOSTILE writes (-1+u), where the same solution is u = -16",deposit/P03: p03_run.py (p03_run.log:87),p03_w_eq.wl (p03_w_eq.log:36),recomputed
\nmJointCotCoef,-17,as stated by P03 (provenance),"the zeta_2 coefficient of pi cot(pi w/2) that the joint solution needs, against -1 from the signature factor",deposit/P03: p03_run.py (p03_run.log:90),p03_w_eq.wl (p03_w_eq.log:36),recomputed
\nmJointDVfourSUthree,\nmfrac{165824}{81},as stated by P03 (provenance),"four-loop change produced by (c, u) = (10, 16), to set against the needed +53632/81",deposit/P03: p03_run.py (p03_run.log:88),p03_w_eq.wl (p03_w_eq.log:37),recomputed
\nmJointResidualVfourSUthree,-\nmfrac{112192}{81},as stated by P03 (provenance),"""needed minus change; the S10-02 (c) wording """"(-112192/81 against +53632/81)"""" set a residual against a needed change in an earlier draft. The present paper does not use this macro""",deposit/P03: p03_run.py (p03_run.log:89),p03_w_eq.wl (p03_w_eq.log:37),recomputed
\nmJointDVfourGen,16C_F(C_A-2C_F)(71C_A^2-102C_AC_F+32C_F^2),as stated by P03 (provenance),"general color; V_4^- of the equations with (c, u) = (10, 16) is (1248, -4400, 4608, -1472, -384), end to end in both engines",deposit/P03: p03_run.py (p03_run.log:82),p03_w_eq.wl (p03_w_eq.log:37),recomputed
\nmThreeLoopRepairFactor,\zeta_2(14C_A-16C_F),as stated by P03 (provenance),k_S + k_B needed at three loops when no singlet pair correction is present; in general only the C_A coefficient 14 is forced (the C_F part trades against k_P^{1-} = zeta_2[-2(16+beta)C_A + 4(16+beta)C_F]),deposit/P03: p03_run.py (p03_run.log:78),p03_w_eq.wl (p03_w_eq.log:71),recomputed
\nmAdjRepairBorn,\zeta_2(14C_A-16C_F),as stated by P03 (provenance),"end to end: V_3^-, V_4^- equal the data in 13 (engine 1) and 8 (engine 2) groups; S_3..S_5 and the LL, NLL of P^+- unchanged; distinct from \nmThreeLoopRepairFactor although the value is the same",deposit/P03: p03_run.py (p03_run.log:113),p03_w_eq.wl (p03_w_eq.log:51),recomputed
\nmAdjRepairEikonal,2\zeta_2C_A,as stated by P03 (provenance),"Sudakov (eikonal) factor; within the positive-adjoint placements the solution has one free parameter (x2 = 10 - x4/2, x3 = x4 - 16 in the C_A, C_F split of k_E, k_P^{A+}), so this repair is one member of a family",deposit/P03: p03_run.py (p03_run.log:114),p03_w_eq.wl (p03_w_eq.log:51),recomputed
\nmAdjRepairPair,\zeta_2(16C_A-8C_F),as stated by P03 (provenance),quark-pair factor,deposit/P03: p03_run.py (p03_run.log:115),p03_w_eq.wl (p03_w_eq.log:51),recomputed
\nmAdjRepairFamily,"k_B=\zeta_2(14C_A-16C_F),\ k_E=\zeta_2\big[(10-\tfrac{t}{2})C_A+(t-16)C_F\big],\ k_P^{A+}=\zeta_2(tC_A-8C_F)",as stated by P03 (provenance),"the P^- data fix k_B and the C_F part of k_P^{A+}; one combination stays free. Five-coefficient members: t = 16 (the printed one, k_E = 2 zeta_2 C_A), t = 0, t = 20. Checked end to end at t = 0, 16, 20, 7, -3/2 in both engines",deposit/P03: p03_run.py (p03_run.log:181),p03_w_eq.wl (p03_w_eq.log:80),recomputed
\nmMinRepairTerms,3,as stated by P03 (provenance),"counted in terms (each with a free C_A and C_F coefficient) the minimum is three (8 such sets), not five; five is the minimum number of coefficients",deposit/P03: p03_run.py (p03_run.log:175),p03_w_eq.wl (p03_w_eq.log:75),recomputed
\nmPairCorrShift,"\delta S_n=-k_P\,\mathrm{Cat}_{n-2}\,(2C_F)^{n-1}\quad(n\ge3)",as stated by P03 (provenance),"k_P: relative O(a) correction of the positive-signature singlet pair term (renamed from kappa); Cat_k the Catalan numbers (written Cat, as in \nmCatalanF, since C_k clashes with C_F, C_A); SU(3), k_P = zeta_2 C_F: -256/27, -4096/81, -81920/243",deposit/P03: p03_run.py (p03_run.log:130),p03_w_eq.wl (p03_w_eq.log:52),recomputed
\nmSthreeLambdaForm,"S_3=12\lambda\,C_F(C_A-2C_F)(5C_A-6C_F)-4C_F^2(xC_A+yC_F)",as stated by P03 (provenance),"with the data S_3 = (60, -192, 144): lambda = 1, x = y = 0 (both engines). Symbol clashes to resolve in the text: lambda with lambda_k of App. G, x with Bjorken x",deposit/P03: p03_run.py (p03_run.log:132),p03_w_eq.wl (p03_w_eq.log:53),recomputed
\nmRepairSmax,6,index,the repaired systems leave S_3 through S_{\nmRepairSmax} unchanged (the text may keep S_3 and S_4 only),"deposit/P04: p04_solver.gp, p04_wolfram.wl; check_claims.py T5","all 95 sets, 11 repaired configurations, both engines, RREL 5 and 7",recomputed
\nmRepairSigDiff,8K(N^-3 - N^-2 + (1 - z2)N^-1),zeta values in body,P(1)- - P(1)+ of the equations with the regular part b_A[-2 + (2 - 4 z2)N] added to the adjoint Born term in both signatures,"deposit/P04: p04_general.gp (a), p04_general.wl (a), p04_solver.gp R1","general color, symbolic, two engines; 95 sets (T3)",recomputed
\nmPoneMinusZetaRepaired,-20 z2 CF(CA-2CF),zeta values in body,zeta_2/N term of P(1)- after the regular part (P(1)+ keeps -12 z2 K),deposit/P04: p04_general.gp (a),"general color, symbolic; 95 sets",recomputed
\nmTwoLoopZetaConst,4 z2 CF(3CA - 8CF),zeta values in body,two-loop constant in the singlet Born term (F_1^(2) += c/omega) that absorbs the zeta_2/N mismatch of P(1)+ (-12 z2 K against -8 z2 CF^2); with the regular part and the rational remainder it matches the zeta_2/N terms of both signatures,"deposit/P04: p04_solver.gp R3p, R3; p04_general.gp, p04_general.wl (a)","general color, two engines; S_3..S_6 unchanged in 95 sets",recomputed
\nmTwoLoopZetaConstReg,4 z2 CF(3CA - 4CF),zeta values in body,the same constant when the one-loop regular terms C_F[1 + (2 - 4 z2)N] of P(0) are also put into the singlet Born term (= STEP4 residual; = a separate fit 2),deposit/P04: p04_solver.gp cfgR4 (derived from x01_coeffs.txt),"equals the derived constant in all 95 sets, nf = 0 and 3",recomputed
\nmTwoLoopRatConst,302/9 CF CA - 44/9 CF nf - 13 CF^2,rational,"rational two-loop constant of the positive-signature singlet Born term in the full two-loop matching (negative signature: + 8K); with -2C_F beta_0/omega^2 and \nmTwoLoopZetaConstReg it reproduces every N^-3, N^-2, N^-1 pole of P(1)+-",deposit/P04: p04_solver.gp cfgR4,"derived per group, equals the general form in all 95 sets, nf = 0, 3",recomputed
\nmConstSourceFirstS,a^4 w^-2,none,"first term of S changed by a constant two-loop source in the singlet positive-signature equation (N^4LL); S_2 is shifted, no S_n with n >= 3 changes, S at a^3 not at all",deposit/P04: p04_solver.gp R5a; check_claims.py T8,95 sets (accidental zero at a^5 in Sp(6) 14),recomputed
\nmBornCorrFirstS,a^n w^(5-2n),none,"first terms of S changed by a correction of relative order omega to the adjoint Born term, n >= 2 (N^3LL); nonzero whenever b_A != 0",deposit/P04: p04_solver.gp R5b; check_claims.py T9; p04_general (b),95 sets; generic three-channel system,recomputed
\nmConstSourceOrderA,24 z2 j [Trc Trc]_11 = 48 z2 j CF/N_R,zeta values in body,shift of S_3 by a constant order-a source a j in the singlet positive-signature equation (omega F_1^+ = 2aC_F + a j + ...); [Trc Trc]_11 = [Trc]_1A [Trc]_A1 = 2C_F/N_R in every group (SU(N): (N^2-1)/N^2),"deposit/P04: p04_general.gp (c), p04_general.wl (c); p04_solver.gp C1, C1j2","generic T symbolic, two engines; 95 sets, linear in j",recomputed
\nmGenericCorrSymbols,48,count,"correction symbols of the generic three-channel check (relative order omega and omega^2, rational and zeta_2 parts, every channel, both signatures, at one and two loops); S_3, S_4 depend on none of them","deposit/P04: p04_general.gp (b), p04_general.wl (b)",two engines,recomputed
\nmCountSthreeStrict,1,a count (no zeta values),strict count: S_3 at x^0 (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountSfourStrict,4,a count (no zeta values),strict count: S_4 at x^0 (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountXzeroStrict,0,a count (no zeta values),strict count: the x^0 difference (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountCovoneStrict,0,a count (no zeta values),strict count: covered pairings at lambda = 1 (shifted-pole assumption: yes),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountCovtwoStrict,6,a count (no zeta values),strict count: covered pairings at lambda = 2 (shifted-pole assumption: yes),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountPminusquarticStrict,0,a count (no zeta values),strict count: the coefficient 16 of P^(3)- (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountUncquarticStrict,0,a count (no zeta values),strict count: the quartic coefficient of the uncovered pairings at k >= 2 (shifted-pole assumption: yes),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountNfourStrict,0,a count (no zeta values),strict count: N=4 (pole and planar zero) (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountAmpCfreeStrict,0,a count (no zeta values),strict count: the C_F-free amplitude zeta_2 coefficients (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountAmpEightyfourStrict,0,a count (no zeta values),strict count: the three-loop C_A C_F^2 amplitude coefficient (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountAmpConstStrict,0,a count (no zeta values),strict count: the amplitude zeta_2 coefficients that fix constants (shifted-pole assumption: no),make_numbers.py section I13 (strict values of section I12 by row),deposit/R5/count/t1_counts.out; deposit/R5/count_check/ve_tally.out,recomputed
\nmCountClassIpi,5,a count (no zeta values),"strict count: numbers that test the (i pi)^2 term without the shifted-pole assumption (S_3, S_4; the four-quark amplitude coefficients are relations R1-R4 with S_3, S_4 and are not counted; the N=4 coefficient is not counted, D5)",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountClassShiftedPole,6,a count (no zeta values),strict count: numbers that also rest on the shifted-pole assumption (covered pairings at lambda = 2),make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorXzeroYzero,5,a count (no zeta values),"tests left at x^0 when c_+ - l_+ is fixed by the planar zero and y = 0 (the non-planar components of S_3, S_4 less the one that fixes the presence of b_A^-; = the strict S_3 and S_4 rows)",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorLamTwoYzero,6,a count (no zeta values),"the same at lambda = 2 (non-planar components of V_3, V_4)",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorLamTwoYone,5,a count (no zeta values),tests left at lambda = 2 when c_+ - l_+ is a number and y = y_F C_F + y_A C_A (rank of the shifts),make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorLamTwoMixed,4,a count (no zeta values),tests left at lambda = 2 when c_+ - l_+ = x_0 + x_A C_A/C_F and y has degree one,make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorXzeroFree,0,a count (no zeta values),tests left at x^0 when c_+ - l_+ and y are arbitrary functions of the group,make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorBothYzero,11,a count (no zeta values),"tests at x^0 and lambda = 2 together, y = 0 (one number for the presence of b_A^-, fixed at x^0)",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorBothYoneShared,10,a count (no zeta values),"tests at x^0 and lambda = 2 together, y of degree one, constants shared between N = 0 and N = -k",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountColorBothYoneSeparate,9,a count (no zeta values),the same with separate constants at N = -k,make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountStrictYoneShared,10,a count (no zeta values),"strict count with y of degree one, constants shared (one number for the presence of b_A^-; the N=4 coefficient not counted, D5; the amplitude coefficients are relations R1-R4 and are not added)",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountStrictYoneSeparate,9,a count (no zeta values),the same with separate constants at N = -k,make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountProtected,4,a count (no zeta values),"components of S_3 and S_4 that no map term and no channel-diagonal quark-pair correction reaches (C_F C_A^2 of S_3; C_F C_A^3, C_F^2 C_A^2 and the quartic of S_4), the same at lambda = 2",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountProtectedTests,3,a count (no zeta values),"of these, the components that remain tests (C_F C_A^3, C_F^2 C_A^2 and the quartic of S_4); the C_F C_A^2 component of S_3 fixes the presence of b_A^-",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmCountTestsLeftMixedPair,2,a count (no zeta values),"tests left among S_3, S_4 when the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- is admitted with the constants of App. D free (one number for the presence of b_A^-)",make_numbers.py section I13 (ranks of the shifts computed with the own solver of section I12; counts of section I12),deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json; deposit/R5/count_check/ve_count.out; deposit/R5/count_check/ve_tally.out; deposit/R5/regge/t4_mixed_pair.out,recomputed
\nmPzeroConstKzero,1 CF,"zeta values, if any, in the body",constant term of P^(0)(N) at N = -0 + omega (residue 2 C_F),"make_numbers.py section I13 (Laurent expansion of P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)), section D helper P0_at)",deposit/R5/count/t1_xk_p0.out; deposit/R5/count_check/ve_p0.out,recomputed
\nmPzeroConstKone,1 CF,"zeta values, if any, in the body",constant term of P^(0)(N) at N = -1 + omega (residue 2 C_F),"make_numbers.py section I13 (Laurent expansion of P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)), section D helper P0_at)",deposit/R5/count/t1_xk_p0.out; deposit/R5/count_check/ve_p0.out,recomputed
\nmPzeroConstKtwo,0 CF,"zeta values, if any, in the body",constant term of P^(0)(N) at N = -2 + omega (residue 4 C_F),"make_numbers.py section I13 (Laurent expansion of P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)), section D helper P0_at)",deposit/R5/count/t1_xk_p0.out; deposit/R5/count_check/ve_p0.out,recomputed
\nmPzeroConstKthree,-8/3 CF,"zeta values, if any, in the body",constant term of P^(0)(N) at N = -3 + omega (residue 4 C_F),"make_numbers.py section I13 (Laurent expansion of P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)), section D helper P0_at)",deposit/R5/count/t1_xk_p0.out; deposit/R5/count_check/ve_p0.out,recomputed
\nmPzeroConstKfour,-25/6 CF,"zeta values, if any, in the body",constant term of P^(0)(N) at N = -4 + omega (residue 4 C_F),"make_numbers.py section I13 (Laurent expansion of P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)), section D helper P0_at)",deposit/R5/count/t1_xk_p0.out; deposit/R5/count_check/ve_p0.out,recomputed
\nmPzeroConstKfive,-157/30 CF,"zeta values, if any, in the body",constant term of P^(0)(N) at N = -5 + omega (residue 4 C_F),"make_numbers.py section I13 (Laurent expansion of P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)), section D helper P0_at)",deposit/R5/count/t1_xk_p0.out; deposit/R5/count_check/ve_p0.out,recomputed
\nmPzeroConstKsix,-91/15 CF,"zeta values, if any, in the body",constant term of P^(0)(N) at N = -6 + omega (residue 4 C_F),"make_numbers.py section I13 (Laurent expansion of P^(0) = C_F(3 + 2/(N(N+1)) - 4 S_1(N)), section D helper P0_at)",deposit/R5/count/t1_xk_p0.out; deposit/R5/count_check/ve_p0.out,recomputed
\nmMapAddTerm,h_m z2 a^m w^(3-2m),"zeta values, if any, in the body",additive term in the map from F_1^+ to P^+ whose shift of S starts at S_m (the NNLL position a^m omega^(4-2m) of S),make_numbers.py section I13 (deposit/R5/count/t1_solver_shifts.out),deposit/R5/count_check/ve_series_dual.out,recomputed
\nmMapAddShiftFirst,-1 h_m z2,"zeta values, if any, in the body",shift of S_m by the additive map term h_m zeta_2 a^m omega^(3-2m) (carries zeta_2),"make_numbers.py section I13 (dS = (2P - omega) dP with the double-log P, m = 1..4)",deposit/R5/count/t1_solver_shifts.out; deposit/R5/count_check/ve_series_dual.out,recomputed
\nmMapAddShiftLater,2 h_m z2 Cat_{j-1}(2CF)^j,"zeta values, if any, in the body","shift of S_(m+j), j >= 1, by the additive map term h_m zeta_2 a^m omega^(3-2m) (carries zeta_2), checked for j = 1..6",make_numbers.py section I13 (dS = (2P - omega) dP with the double-log P),deposit/R5/count/t1_solver_shifts.out; deposit/R5/count_check/ve_series_dual.out,recomputed
\nmLLquadIdentity,F^2 = w F - 2 a CF,"zeta values, if any, in the body","the double-log equation of the singlet wave, omega F = 2aC_F + F^2, which reduces omega F^2 and F^3",make_numbers.py section I13 (eq. (LL) solved here),deposit/R5/count/t1_xk_p0.out,recomputed
\nmMapWFsqEquiv,"c_+ = g/6, e = -2gCF","zeta values, if any, in the body",map constants equivalent to a map term g zeta_2 omega F^2 (with F^2 = omega F - 2aC_F),make_numbers.py section I13 (reduction with the double-log equation),deposit/R5/count/t1_xk_p0.out; deposit/R5/asym/t2_asym.out,recomputed
\nmMapFcubeEquiv,"c_+ = q/6, d = e = -2qCF","zeta values, if any, in the body",map constants equivalent to a map term q zeta_2 F^3 (with F^2 = omega F - 2aC_F),make_numbers.py section I13 (reduction with the double-log equation),deposit/R5/count/t1_xk_p0.out; deposit/R5/asym/t2_asym.out,recomputed
\nmBornCorrShift,-2 v z2 CF a^2,"zeta values, if any, in the body",change of S by a relative correction a zeta_2 v of the singlet Born term (the only change at first order in zeta_2; carries zeta_2),"make_numbers.py section I13 (own solver, five groups, S_1..S_6)",deposit/R5/asym/t2_asym.out; deposit/R5/asym_check/item45_born_map.log,recomputed
\nmBornCorrMatchV,6*ca - 8*cf,"zeta values, if any, in the body",singlet Born correction v that absorbs the two-loop mismatch of S_2 (also the v of the consistent set of constants),make_numbers.py section I13 (from nmStwoData and nmStwoOwn),deposit/R5/asym/t2_asym.out; deposit/R5/asym/t2_constants.out; deposit/R5/asym_check/item6b_subsets.log,recomputed
\nmBornCorrMatchVA,6,"zeta values, if any, in the body",its C_A coefficient v_A,make_numbers.py section I13,deposit/R5/asym/t2_constants.out,recomputed
\nmBornCorrMatchVSUthree,22/3,"zeta values, if any, in the body",the same v in SU(3),make_numbers.py section I13,deposit/R5/asym/t2_asym.out,recomputed
\nmNormMatchSecondMapH,4 CF (3*CA - 4*CF),"zeta values, if any, in the body",strength h of an additive map term h zeta_2 a^2/omega that would absorb the two-loop mismatch of S_2,make_numbers.py section I13,deposit/R5/asym_check/item45_born_map.log,recomputed
\nmNormMatchSecondMapDThreeGen,16 CF^2 (3*CA - 4*CF) z2,"zeta values, if any, in the body","the shift of S_3 that this map term would cause, general color",make_numbers.py section I13,deposit/R5/asym_check/item45_born_map.log,recomputed
\nmNormMatchSecondMapDThree,2816/27 z2,"zeta values, if any, in the body",the same in SU(3) (against S_3 = 112/3 zeta_2; the c_+ - l_+ placement gives nmNormMatchSecondDThree),make_numbers.py section I13,deposit/R5/asym/t2_asym.out; deposit/R5/asym_check/item45_born_map.log,recomputed
\nmNormMatchSecondMapDFour,22528/81 z2,"zeta values, if any, in the body",the shift of S_4 in SU(3) that the same map term would cause,make_numbers.py section I13,deposit/R5/asym/t2_asym.out; deposit/R5/asym_check/item45_born_map.log,recomputed
\nmNfourBornCorrV,-2 CA,"zeta values, if any, in the body","N=4: the singlet Born correction (relative a zeta_2 v, b_1 = 2C_A) that takes S_2 from nmNfourStwoOwn to nmNfourStwoData and leaves S_3, S_4, S_5 unchanged","make_numbers.py section I13 (nmNfourStwoOwn, nmNfourStwoData, b_1 of section F)",deposit/R5/asym/t2_asym.out,recomputed
\nmConstSetCplus,-1/6,"zeta values, if any, in the body","c_+ = l_+ of the consistent set of constants (reproduces S_1, S_2 and the nine zeta_2 amplitude entries at one to three loops, leaves every S_n unchanged)","make_numbers.py section I13 (S_1, S_2 recomputed with the own solver)",deposit/R5/asym/t2_constants.out; deposit/R5/asym_check/item6b_subsets.log; deposit/R5/asym_check/item6_constants.log,recomputed
\nmConstSetAlpha,0,"zeta values, if any, in the body","alpha of the consistent set (reproduces S_1, S_2 and the nine zeta_2 amplitude entries at one to three loops, leaves every S_n unchanged)","make_numbers.py section I13 (S_1, S_2 recomputed with the own solver)",deposit/R5/asym/t2_constants.out; deposit/R5/asym_check/item6b_subsets.log; deposit/R5/asym_check/item6_constants.log,recomputed
\nmConstSetBetaE,-1/6,"zeta values, if any, in the body","beta_e of the consistent set (reproduces S_1, S_2 and the nine zeta_2 amplitude entries at one to three loops, leaves every S_n unchanged)","make_numbers.py section I13 (S_1, S_2 recomputed with the own solver)",deposit/R5/asym/t2_constants.out; deposit/R5/asym_check/item6b_subsets.log; deposit/R5/asym_check/item6_constants.log,recomputed
\nmConstSetR,-10*cf,"zeta values, if any, in the body",r of the consistent set (scalar matching constant),make_numbers.py section I13,deposit/R5/asym/t2_constants.out; deposit/R5/asym_check/item6b_subsets.log,recomputed
\nmConstFamilyCplus,-beta_e - 1/3,"zeta values, if any, in the body",c_+ = l_+ along the one-parameter family of constant sets (k_P = d = e = 0),make_numbers.py section I13,deposit/R5/asym/t2_constants.out; deposit/R5/asym_check/item6b_subsets.log,recomputed
\nmConstFamilyAlpha,-beta_e - 1/6,"zeta values, if any, in the body",alpha along the same family,make_numbers.py section I13,deposit/R5/asym/t2_constants.out; deposit/R5/asym_check/item6b_subsets.log,recomputed
\nmConstFreeFamilyDim,5,"zeta values, if any, in the body","parameters of the family of constants that reproduces S_1, S_2 and the amplitude entries when all constants are free",make_numbers.py section I13 (deposit/R5/asym_check/item6_constants.log),deposit/R5/asym/t2_constants.out,recomputed
\nmConstBoundaryCminusL,0,"zeta values, if any, in the body","c_+ - l_+ given by S_1, S_2 and the amplitude constants with k_P = d = e = 0 (without the S_n)",make_numbers.py section I13 (deposit/R5/asym/t2_constants.out),deposit/R5/asym_check/item6b_subsets.log,recomputed
\nmAsymClasses,14,"zeta values, if any, in the body","classes of corrections of relative order omega or a outside the positive-signature singlet equation, none changes S_3..S_8",make_numbers.py section I13 (deposit/R5/asym/t2_asym.out),deposit/R5/asym/t2_controls.out,recomputed
\nmAsymGroups,19,"zeta values, if any, in the body",groups in which they were tested,make_numbers.py section I13 (deposit/R5/asym/t2_asym.out),,recomputed
\nmAsymSmax,8,"zeta values, if any, in the body",highest S_n tested for these classes in these groups (the independent recomputation of asym_check/item1_corrections.json reaches S_6),make_numbers.py section I13 (deposit/R5/asym/t2_asym.out),deposit/R5/asym_check/item1_corrections.json (S_3..S_6),recomputed
\nmAsymCorrections,88,"zeta values, if any, in the body","corrections tested separately (SU(N) and SO(5)), none changes S_3..S_6",make_numbers.py section I13 (deposit/R5/asym_check/item1_corrections.json),deposit/R5/asym/t2_asym.out,recomputed
\nmAsymCorrectionsWave,84,"zeta values, if any, in the body","of them, the corrections that change the wave they act on at first order in zeta_2",make_numbers.py section I13 (deposit/R5/asym_check/item1_corrections.json),,recomputed
\nmNLLfitNthreeLLSUthree,-2240/9 z2,"zeta values, if any, in the body","first change of S by the NLL term a(2C_A+6C_F)F_A^+ of the positive-signature adjoint equation: a^4 omega^-3, SU(3)",make_numbers.py section I13 (deposit/R5/asym/t2_asym.out),deposit/R5/asym_check/item2_nll_term.log,recomputed
\nmPminusQuarticRho,16 rho,"coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)-, per unit rho",coefficient of zeta_2 dFA/N_R x^0 ln^4 x in P^(3)- per unit scale rho of psi^+ in the positive-signature adjoint equation,"make_numbers.py section I13 (own solver of section I12 with psi^+ scaled, 57 representations)",deposit/R5/asym_check/item3b_quartic_structure.log,recomputed
\nmPminusQuarticRhoMellin,384 rho,"coefficient of zeta_2 dFA/N_R a^4 N^-5 in P^(3)-, per unit rho",coefficient of zeta_2 dFA/N_R a^4 N^-5 in P^(3)- (Mellin space) per unit rho,make_numbers.py section I13 (4! times the x-space value),deposit/R5/asym_check/item3b_quartic_structure.log,recomputed
\nmAmpEpsZeroThreeVec,"(231/4, -213, 1171/6, 271/12)","coefficient of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3)","coefficients of zeta_2 a^3 Lt^4 in A_1^+/A_1^(1), basis (C_A^3, C_A^2 C_F, C_A C_F^2, C_F^3): eps^0 coefficient of the renormalized amplitude",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpThreeLoopEpsZeroCA,231/4,coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude (conventions of arXiv:2108.00055),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpThreeLoopEpsZeroCACF,-213,coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude (conventions of arXiv:2108.00055),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpSoftThreeLoopCA,9,coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1),"coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): soft-gluon terms of eq. (system) alone (no quark-pair term), either kappa",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpSoftThreeLoopCACF,-34,coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1),"coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): soft-gluon terms of eq. (system) alone (no quark-pair term), either kappa",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpPairThreeLoopCA,3,coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): part of eq. (system) that involves the quark-pair term,make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpPairThreeLoopCACF,-24,coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): part of eq. (system) that involves the quark-pair term,make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpExpDipoleTwoLoopCA,-18,coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1),"coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): exponential of the one-loop result, exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) on the Born term",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpExpDipoleThreeLoopCA,12,coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1),"coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): exponential of the one-loop result, exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) on the Born term",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpExpDipoleThreeLoopCACF,-48,coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1),"coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): exponential of the one-loop result, exp(2a[-T_t^2 Lt^2/2 + T_rc Delta Lt]) on the Born term",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpSubtrTwoLoopCA,-15,coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 a^2 Lt^2 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude minus the finite remainder (normalization of arXiv:2108.00055),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpSubtrThreeLoopCA,183/4,coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^3 a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude minus the finite remainder (normalization of arXiv:2108.00055),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpSubtrThreeLoopCACF,-155,coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1),coefficient of zeta_2 C_A^2 C_F a^3 Lt^4 in A_1^+/A_1^(1): eps^0 coefficient of the renormalized amplitude minus the finite remainder (normalization of arXiv:2108.00055),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpSoftCfreeVec,"(-18, 9, -34)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): soft-gluon terms of eq. (system) alone",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpPairCfreeVec,"(3, 3, -24)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): part involving the quark-pair term",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpExpDipoleCfreeVec,"(-18, 12, -48)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): exponentiated one-loop dipole",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpSubtrCfreeVec,"(-15, 183/4, -155)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): renormalized eps^0 coefficient minus finite remainder",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpEpsZeroCfreeVec,"(-30, 231/4, -213)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): eps^0 coefficient of the renormalized amplitude",make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpRhoEpsZeroTwo,2,"zeta values, if any, in the body",scale rho of psi^+ that the two-loop C_A^2 entry of the renormalized eps^0 coefficient would need (the prediction is proportional to rho),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpRhoEpsZeroThreeCA,77/16,"zeta values, if any, in the body",scale rho of psi^+ that the three-loop C_A^3 entry of the renormalized eps^0 coefficient would need (the prediction is proportional to rho),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpRhoEpsZeroThreeCACF,213/58,"zeta values, if any, in the body",scale rho of psi^+ that the three-loop C_A^2 C_F entry of the renormalized eps^0 coefficient would need (the prediction is proportional to rho),make_numbers.py section I13 (solver of section I11; the eps^0 coefficient from deposit/R5/amp),deposit/R5/amp/t3_eps0_renormalized.out; deposit/R5/amp/t3_eps0_crosscheck.out; deposit/R5/amp/t3_split_dipole_ladder.json; deposit/R5/amp_check/data_eps0.out; deposit/R5/amp_check/iree_check.out; deposit/R5/amp_check/iree_solver.out,recomputed
\nmAmpEpsZeroLLDiffCount,8,"zeta values, if any, in the body","leading-log coefficients at two and three loops (singlet and adjoint, both signatures) in which the eps^0 coefficient differs from eq. (system)",make_numbers.py section I13 (deposit/R5/amp/t3_eps0_renormalized.out),section I11 (leading logs of the data and of eq. (system)),recomputed
\nmAmpCataniChanged,3,"zeta values, if any, in the body",one-loop leading-log coefficients that a subtraction with the finite double logarithms of eq. (13) of hep-ph/9802439 changes,make_numbers.py section I13 (deposit/R5/amp/t3_catani_LL.out),section I11 (one-loop leading logs),recomputed
\nmAmpOneLoopLLCount,4,"zeta values, if any, in the body","one-loop leading-log coefficients (singlet and adjoint, both signatures)",make_numbers.py section I13,section I11,recomputed
\nmMixedPairDSthree,-16 g z2 CF^2 (CA - CF),carries zeta_2 in the body,shift of S_3 by the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (c_+ = l_+; carries zeta_2),"make_numbers.py section I13 (double-log waves of section E, fit over the representations of section C)",deposit/R5/regge/t4_mixed_pair.out; deposit/R5/regge_check/vg_task1_mixed_pair.out,recomputed
\nmMixedPairDSfour,16 g z2 CF^2 (CA - CF) (3*CA - 11*CF),carries zeta_2 in the body,shift of S_4 by the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (c_+ = l_+; carries zeta_2),"make_numbers.py section I13 (double-log waves of section E, fit over the representations of section C)",deposit/R5/regge/t4_mixed_pair.out; deposit/R5/regge_check/vg_task1_mixed_pair.out,recomputed
\nmMixedPairDSfive,-32 g z2 CF^2 (12*CA^3 - 43*CA^2 CF + 60*CA CF^2 - 30*CF^3),carries zeta_2 in the body,shift of S_5 by the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- (c_+ = l_+; carries zeta_2),"make_numbers.py section I13 (double-log waves of section E, fit over the representations of section C)",deposit/R5/regge/t4_mixed_pair.out; deposit/R5/regge_check/vg_task1_mixed_pair.out,recomputed
\nmSthreeAtTwoSUN,6(N^2-1)(N^2 + 1)/N^3 z2,carries zeta_2 in the body,"coefficient of a^3 in S at omega -> 2 with the full signature factors of eq. (system), SU(N_c), c_+ = l_+ = 0 (carries zeta_2)",make_numbers.py section I13 (deposit/R5/regge/t4_even_omega.out),deposit/R5/regge_check/vg_task23_fulltrig.out,recomputed
\nmSthreeAtTwoSUthree,160/9 z2,carries zeta_2 in the body,the same in SU(3),make_numbers.py section I13 (deposit/R5/regge/t4_even_omega.out),deposit/R5/regge_check/vg_task23_fulltrig.out,recomputed
\nmMtwoCoefAtTwo,-6 pi^2 CF,"zeta values, if any, in the body",coefficient of M_2 in the coefficient of a^4 of S at omega = 2 with the full signature factors,make_numbers.py section I13 (deposit/R5/regge/t4_quartic_even.out),its omega -> 0 limit checked against -12 zeta_2 C_F d_3,recomputed
\nmHarmonicSoneSmallN,S_1(N) = z2 N - z3 N^2 + ...,carries zeta_2 in the body,expansion of the harmonic sum S_1(N) about N = 0 (rational at integer N),make_numbers.py section I13 (series of psi(N+1) + gamma_E),deposit/R5/regge/t4_alt_sums.out,recomputed
\nmSigMixPoneSUthree,-64/3,coefficient of zeta_2/N^2 in P^(1)+ per unit coefficient of the term (SU(3)),"coefficient of zeta_2/N^2 in P^(1)+ per unit coefficient of the term psi^+ F_1^+ F_1^- without a factor a, SU(3) (absent from the complete P^(1)+)",make_numbers.py section I13 (psi^+ of section A times the m = 1 shift),deposit/R5/asym/t2_asym.out; deposit/R5/regge_check/vg_task1_mixed_pair.out,recomputed
\nmNfourRecMoments,8,"zeta values, if any, in the body",moments among the conditions of the reconstruction (j = 4..18),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourRecLargeM,6,"zeta values, if any, in the body",cancellations of powers of ln M at large spin among the conditions,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourRecCusp,2,"zeta values, if any, in the body",coefficients of the non-planar cusp anomalous dimension among the conditions,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourRecBfkl,5,"zeta values, if any, in the body",conditions at M = -1 + omega (no poles omega^-7..omega^-3),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourRecDL,1,"zeta values, if any, in the body",conditions at M = -2 + omega (no omega^-7 pole),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourCondRank,21,"zeta values, if any, in the body",rank of the conditions on the coefficients of the rational part,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourNullDim,43,"zeta values, if any, in the body",dimension of their null space,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourCondRankJtwenty,22,"zeta values, if any, in the body",rank with the moment at j = 20 added,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourNullDimJtwenty,42,"zeta values, if any, in the body",dimension of the null space with the moment at j = 20,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourNullShiftJtwenty,39,"zeta values, if any, in the body",reduced integer basis vectors of that null space that shift the omega^-5 coefficient,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourNullShift,35,"zeta values, if any, in the body",the same without the moment at j = 20,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmKonishiSlopeMlow,2,"zeta values, if any, in the body",lowest spin M of the moment slopes,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmKonishiSlopeMhigh,8,"zeta values, if any, in the body",highest spin M of the moment slopes,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmKonishiSpinM,2,"zeta values, if any, in the body",spin M = j - 2 of the Konishi operator (j from eq. (9) of arXiv:2103.16420),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourMomentsSpinLow,4,"zeta values, if any, in the body",lowest spin j of the moments behind the all-spin reconstruction of arXiv:2103.16420,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourHomMspin,18,"zeta values, if any, in the body",M = j - 2 of the moment at j = 20 (where eq. (49) first differs from zero),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourFamilyCoef,192(1 + 2 t),coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np for the rational part 4(eq. (42) + t eq. (49)) of arXiv:2103.16420,"coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np for the rational part 4(eq. (42) + t eq. (49)) of arXiv:2103.16420: the published value at t = 0, its sign reversed at t = -1","make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourHomPole,96,coefficient of zeta_2/omega^5 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)),coefficient of zeta_2/omega^5 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)): per unit coefficient of eq. (49),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourHomPoleFour,-168,coefficient of zeta_2/omega^4 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)),coefficient of zeta_2/omega^4 in H = sum of eq. (49) of arXiv:2103.16420 times the binomial sums (units of eq. (42)): per unit coefficient,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourPublishedPoleUnits,48,coefficient of zeta_2/omega^5 in eq. (42) of arXiv:2103.16420 (the published rational part),coefficient of zeta_2/omega^5 in eq. (42) of arXiv:2103.16420 (the published rational part): four times it gives the target,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourTargetFlipped,-192,coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np after adding eq. (49) once,coefficient of zeta_2/omega^5 in (N_c^2/48) gamma^(3)_np after adding eq. (49) once: the sign of the target reversed,"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourHomJtwenty,3.386378e-09,"zeta values, if any, in the body",value of eq. (49) of arXiv:2103.16420 at M = 18 (j = 20),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourHomLargeM,-1.267586e-05,"zeta values, if any, in the body",large-M limit of eq. (49),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmNfourHomBound,5.070342e-05,"zeta values, if any, in the body","bound on the change of the moments of eq. (9) of arXiv:2103.16420 per unit multiple of eq. (49) (four times the large-M limit, rounded up)","make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_summary.json; deposit/R5/n4/t5_continue.out; deposit/R5/n4/t5_fplll.out; deposit/R5/n4_check/rank_fast.out; deposit/R5/n4_check/lll_kernel.out; deposit/R5/n4_check/H_values.out,recomputed
\nmKonishiNpPrinted,-360 z5 48/N^2,"zeta values, if any, in the body",non-planar four-loop Konishi value printed in eq. (9) of arXiv:2103.16420 (coefficient of g^8),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4_check/konishi_fp.out,recomputed
\nmKonishiNpShift,-17280 z5,"zeta values, if any, in the body","the same number, printed in eq. (48) of arXiv:1910.09428 as a shift of the scaling dimension (coefficient of the four-loop 1/N_c^2 term)","make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4_check/konishi_fp.out; deposit/R5/n4/t5_factor_check.out,recomputed
\nmKonishiNpP,8640 z5,"zeta values, if any, in the body",the Konishi term in the normalization of P (coefficient of g^8/N_c^2; printed = nmNfourNormFactor x P),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_factor_check.out,recomputed
\nmCuspPrintedLnM,(-24 z3^2 -62 z6) 48/N^2,"zeta values, if any, in the body",coefficient of ln M in eq. (43) of arXiv:2103.16420 (coefficient of g^8),"make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",section F (equal to 2 Gamma_np of the HKM file),recomputed
\nmCuspTwoGammaNp,-(1152 z3^2 + 2976 z6)/N^2,"zeta values, if any, in the body","2 Gamma_np at four loops (coefficient of g^8), equal to the printed ln M coefficient","make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_factor_check.out,recomputed
\nmCuspMinusGammaNp,(576 z3^2 + 1488 z6)/N^2,"zeta values, if any, in the body","-Gamma_np (coefficient of g^8), the ln M coefficient in the normalization of P","make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check)",deposit/R5/n4/t5_factor_check.out,recomputed
\nmKonishiSlopeLow,0.781431,"zeta values, if any, in the body","slope in ln M of the moments of eq. (48) of arXiv:1910.09428 between successive even M, in units of 2 Gamma_np (smallest over M = 2..8; R6: the moments of 1910.09428 only)","make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check) (moments of n4_check/moments.out, equal to eq. (48) of 1910.09428 at M <= nmNfourSpinMax)",deposit/R5/n4/t5_factor_check.out; deposit/R6/C7/slope_check.gpout; deposit/R6/C7_check/compare/slopes_from_check_moments.out,recomputed
\nmKonishiSlopeHigh,0.810815,"zeta values, if any, in the body","slope in ln M of the moments of eq. (48) of arXiv:1910.09428 between successive even M, in units of 2 Gamma_np (largest over M = 2..8; R6: the moments of 1910.09428 only)","make_numbers.py section I13 (source of arXiv:2103.16420 parsed; deposit/R5/n4, n4_check) (moments of n4_check/moments.out, equal to eq. (48) of 1910.09428 at M <= nmNfourSpinMax)",deposit/R5/n4/t5_factor_check.out; deposit/R6/C7/slope_check.gpout; deposit/R6/C7_check/compare/slopes_from_check_moments.out,recomputed
\nmNfourBornShiftThree,9*d27 + 6*d8s - 12*d8a,"zeta values, if any, in the body",combination of the shifts of the SU(3) Born weights to which tilde S_3 is proportional at linear order (factor 72 zeta_2),make_numbers.py section I13 (own solver of the N=4 system with shifted Born weights),deposit/R5/n4/t5_born_robust.out,recomputed
\nmNfourBornShiftFour,(-15552 d27 + 2592 d8s) z2,"zeta values, if any, in the body",linear shift of tilde S_4 by the SU(3) Born weights (the 10+10bar weight and b_8a^- do not enter linearly; carries zeta_2),make_numbers.py section I13 (own solver of the N=4 system with shifted Born weights),deposit/R5/n4/t5_born_robust.out,recomputed
\nmMtwoGen,23*ca**3/24 - 7*ca**2*cf/2 + 9*ca*cf**2/2 - 2*cf**3 - 2*dFA/cf,"zeta values, if any, in the body",the adjoint moment M_2 = sum_R' [T_rc]_AR' b_R'^2 in general color,make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmMthreeGen,-163*ca**4/144 + 39*ca**3*cf/8 - 33*ca**2*cf**2/4 + 13*ca*cf**3/2 + 5*ca*dFA/cf - 2*cf**4 - dAA/3 - 6*dFA,"zeta values, if any, in the body",the adjoint moment M_3 = sum_R' [T_rc]_AR' b_R'^3 in general color,make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmMfourGen,1103*ca**5/864 - 235*ca**4*cf/36 + 55*ca**3*cf**2/4 - 15*ca**2*cf**3 - 149*ca**2*dFA/(18*cf) + 17*ca*cf**4/2 + 10*ca*dAA/9 + 20*ca*dFA - 2*cf**5 - 4*cf*dAA/3 - 12*cf*dFA - 2*d444/cf,"zeta values, if any, in the body",the adjoint moment M_4 = sum_R' [T_rc]_AR' b_R'^4 in general color,make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmMthreeSUN,-(2*N**6 - 6*N**4 + 5*N**2 + 2)/(16*N**4),"zeta values, if any, in the body",M_3 in SU(N_c),make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmMfourSUN,-(N**2 - 2)*(2*N**6 - 4*N**4 + 4*N**2 + 1)/(32*N**5),"zeta values, if any, in the body",M_4 in SU(N_c),make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmDrecFour,d_4=4(b_A-2C_A)d_3+d_2^2+64 kappa(12M_3 - 17C_FM_2 + 6C_F^2M_1),"zeta values, if any, in the body",the double-log recursion for d_4 (App. F) in general color through the adjoint moments,make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmDrecFive,d_5=4(b_A-3C_A)d_4+2d_2d_3+64 kappa(297M_4 - 660C_FM_3 + 488C_F^2M_2 - 120C_F^3M_1),"zeta values, if any, in the body",the double-log recursion for d_5 (App. F) in general color through the adjoint moments,make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmDfourGen,768 M_3 - 32 (15*CA + 28*CF) M_2 - 5 (CA - 2*CF) (55*CA^3 - 66*CA^2 CF + 36*CA CF^2 - 56*CF^3),"zeta values, if any, in the body",d_4 at kappa = +1 in general color through the adjoint moments M_2..M_3 (M_1 and b_A substituted),make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmDfiveGen,19008 M_4 - 768 (14*CA + 51*CF) M_3 + 32 (195*CA^2 + 380*CA CF + 828*CF^2) M_2 + 2 (CA - 2*CF) (1775*CA^4 - 2220*CA^3 CF + 1088*CA^2 CF^2 + 816*CA CF^3 - 3184*CF^4),"zeta values, if any, in the body",d_5 at kappa = +1 in general color through the adjoint moments M_2..M_4 (M_1 and b_A substituted),make_numbers.py section I13 (moments of the 57 representations of section C; recursion derived here),deposit/R5/color/t6_color_reduction.json; deposit/R5/color/t6_color_reduction.out; deposit/R5/color_check/va_tower_d45.out; deposit/R5/color_check2/results_summary.json,recomputed
\nmFiveLoopXzeroRelVec,"(0, 76/15, -58/3, 368/15, -656/45, 0, -32/5, 0) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)",coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in general color: relation with the complete one- to four-loop input (S_5 = 0),"make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopXzeroTowerVec,"(-4813/180, 4084/45, -310/3, 128/3, -76/15, 80, -704/15, -64/15) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)",coefficient(s) of zeta_2 x^0 ln^6 x,"zeta_2 x^0 ln^6 x of P^(4)+ in general color: the S_5 part, -S_5/720","make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopXzeroEqThreeFourVec,"(0, 0, -5, 16, -148/9, 0, 0, 0) basis (CF CA^4, CF^2 CA^3, CF^3 CA^2, CF^4 CA, CF^5, CA dFA, CF dFA, CF dAA)",coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in general color: eq. (3.4) of arXiv:2202.10362,"make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopTestCFCAfour,-4813/180,coefficient(s) of zeta_2 x^0 ln^6 x,"the C_F C_A^4 coefficient of zeta_2 x^0 ln^6 x of P^(4)+ in general color, to which only S_5 contributes","make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopTestCAdFA,80,coefficient(s) of zeta_2 x^0 ln^6 x,"the C_A d_F^{abcd}d_A^{abcd}/N_R coefficient of zeta_2 x^0 ln^6 x of P^(4)+ in general color, to which only S_5 contributes","make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopTestCFdAA,-64/15,coefficient(s) of zeta_2 x^0 ln^6 x,"the C_F d_A^{abcd}d_A^{abcd}/N_A coefficient of zeta_2 x^0 ln^6 x of P^(4)+ in general color, to which only S_5 contributes","make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopXzeroUpdateShift,17728/3645 = 4.86365,coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in SU(3): relation with the complete four-loop input minus eq. (3.4) of arXiv:2202.10362,"make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopXzeroUpdateFromDiff,11008/3645 = 3.02003,coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in SU(3): its part (2/15) C_F times the x^0 difference,"make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveLoopXzeroUpdateFromThree,448/243 = 1.84362,coefficient(s) of zeta_2 x^0 ln^6 x,zeta_2 x^0 ln^6 x of P^(4)+ in SU(3): its part C_F^2 S_3/36,"make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmXzeroUpdateIdentity,(2/15) CF calD + CF^2 S_3/36,"written through S_n, which carry zeta_2","relation part with complete input minus eq. (3.4) of arXiv:2202.10362, in general color, written through the x^0 difference calD and S_3, which carry zeta_2","make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveUpdatePercent,19.750079,"zeta values, if any, in the body",size of the update shift in percent of the total five-loop SU(3) coefficient,"make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmFiveTowerPercent,21.237351,"zeta values, if any, in the body",size of the S_5 part in percent of the total five-loop SU(3) coefficient,"make_numbers.py section I13 (relation, S_5 and eq. (3.4) of arXiv:2202.10362 from section D)",deposit/R5/color/t6_fiveloop_dkmv.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmSourceFiveFreeParams,7,"zeta values, if any, in the body",free parameters of a non-planar NNLL source starting at a^5 (combinations of the eight invariants of S_5 without an N_c^5 term in SU(N_c)),make_numbers.py section I13 (large-N_c limits of the invariants),deposit/R5/fiveloop_check/count_params.out,recomputed
\nmLargeNcCondVec,"(1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48)","zeta values, if any, in the body","N_c^5 coefficients of the eight invariants of S_5 in SU(N_c), basis (CF CA^4, ..., CF dAA)",make_numbers.py section I13,deposit/R5/fiveloop_check/count_params.out,recomputed
\nmNthreeLLnfFreeGen,-4 z2 (215*CF CA^3 - 654*CF^2 CA^2 + 548*CF^3 CA - 72*CF^4 - 384*dFA),"zeta values, if any, in the body",n_f-free zeta_2 part of the four-loop a^4 N^-4 coefficient of P^(3)+ beyond the small-N relation (carries zeta_2),"make_numbers.py section I13 (four-loop file and App. A of arXiv:2202.10362, as section I12)",deposit/R5/n3ll/n3ll_nf_check.out; deposit/R5/n3ll/n3ll_decompose.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmNthreeLLnfFreeSUN,2(N^2-1)(16*N^4 - 110*N^2 - 9)/N^4 z2,"zeta values, if any, in the body",the same in SU(N_c),"make_numbers.py section I13 (four-loop file and App. A of arXiv:2202.10362, as section I12)",deposit/R5/n3ll/n3ll_nf_check.out; deposit/R5/n3ll/n3ll_decompose.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmNthreeLLnfFreeSUthree,176/3 z2,"zeta values, if any, in the body",the same in SU(3),"make_numbers.py section I13 (four-loop file and App. A of arXiv:2202.10362, as section I12)",deposit/R5/n3ll/n3ll_nf_check.out; deposit/R5/n3ll/n3ll_decompose.out; deposit/R5/fiveloop_check/vh_main.out,recomputed
\nmMisprintPrefactorPrinted,g^2/p_i,"zeta values, if any, in the body",prefactor of eq. (4.7) of Nucl. Phys. B 213 (1983) 122 as printed,"make_numbers.py section I13 (residuals of eq. (4.1) with D_p, mpmath)",deposit/R5/n3ll/kl47_misprints.out,recomputed
\nmMisprintPrefactorCorrected,b_ig^2/c_i,"zeta values, if any, in the body",the prefactor that solves eq. (4.1) there,"make_numbers.py section I13 (residuals of eq. (4.1) with D_p, mpmath)",deposit/R5/n3ll/kl47_misprints.out,recomputed
\nmMisprintGaussPrinted,exp[-(omega/omega_i)^2/2],"zeta values, if any, in the body",Gaussian factor of eq. (4.7) as printed,"make_numbers.py section I13 (residuals of eq. (4.1) with D_p, mpmath)",deposit/R5/n3ll/kl47_misprints.out,recomputed
\nmMisprintGaussCorrected,exp[+(omega/omega_i)^2/4],"zeta values, if any, in the body",the Gaussian factor that solves eq. (4.1),"make_numbers.py section I13 (residuals of eq. (4.1) with D_p, mpmath)",deposit/R5/n3ll/kl47_misprints.out,recomputed
\nmMapAddReachMin,3,"zeta values, if any, in the body","lowest order a^m of an additive map term (color factor C_F times degree m - 1) whose shifts reach the components of S_3, S_4 that no other map or channel-diagonal pair term reaches","make_numbers.py section I13 (shift formulas derived here, color-degree rule)",deposit/R5/count/t1_counts.out; deposit/R5/count/t1_items.json,recomputed
\nmNfourMapRank,2,"zeta values, if any, in the body","N=4: rank of the shifts of (S_3, S_4 C_A^4, S_4 Y) by map terms of the c_+ and y types",make_numbers.py section I13 (shift by c_+ from the solver of section F),deposit/R5/count/t1_counts.out,recomputed
\nmNfourMapTestsLeft,1,"zeta values, if any, in the body",N=4: components left as tests by these map terms (the coefficient of d_Ad_A/N_A),make_numbers.py section I13,deposit/R5/count/t1_counts.out,recomputed
\nmMapHtwoShiftFive,16 CF^3 h_2 z2,"zeta values, if any, in the body","shift of S_5 by an additive map term h_2 zeta_2 a^2/omega once c_+ - l_+ and y are fixed by S_3, S_4 (carries zeta_2)",make_numbers.py section I13 (closed-form shifts),deposit/R5/asym/t2_asym.out,recomputed
\nmChanMixShiftThree,-4*b_A**2 h z2,"zeta values, if any, in the body",shift of S_3 by a channel-mixing pair term h a zeta_2 (F_A^+)^2 in the positive-signature singlet equation (carries zeta_2),"make_numbers.py section I13 (double-log F_A^+, section E)",deposit/R5/asym/t2_asym.out,recomputed
\nmChanMixShiftVecSUthree,"(-1/9, 38/27, -2489/81, 236930/243)",coefficient of h zeta_2 in the shifts of S_3..S_6 (SU(3)),"coefficients of h zeta_2 in the shifts of S_3..S_6 by the channel-mixing pair term, SU(3)",make_numbers.py section I13,deposit/R5/asym/t2_asym.out,recomputed
\nmChanMixDetSUthree,-128/9,"zeta values, if any, in the body","determinant of the shifts of (S_3, S_4) by h and y in SU(3) (nonzero: S_3 and S_4 fix both)",make_numbers.py section I13,deposit/R5/asym/t2_asym.out,recomputed
\nmRepairRank,7,"zeta values, if any, in the body",combinations of the corrections examined that the three- and four-loop P^- differences fix,make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairCandidates,14,"zeta values, if any, in the body",corrections examined for the P^- sector (App. J class and the adjoint weights),make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairSetsNoPair,4,"zeta values, if any, in the body",sufficient sets of five corrections of the App. J class that contain no quark-pair correction,make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairExampleKB,12*ca*z2 - 12*cf*z2,"zeta values, if any, in the body","k_B of the repair within the positive-signature adjoint equation (reproduces the P^- differences, leaves S_3..S_8 unchanged)",make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairExampleKE,4*ca*z2 - 4*cf*z2,"zeta values, if any, in the body","k_E of the same repair (reproduces the P^- differences, leaves S_3..S_8 unchanged)",make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairNoPairKS,-16*ca*z2 + 8*cf*z2,"zeta values, if any, in the body","k_S^{1-} of a repair of the App. J class without quark-pair correction (reproduces the P^- differences, leaves S_3..S_8 unchanged)",make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairNoPairKB,30*ca*z2 - 24*cf*z2,"zeta values, if any, in the body","k_B of the same repair (reproduces the P^- differences, leaves S_3..S_8 unchanged)",make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairNoPairKE,2*ca*z2,"zeta values, if any, in the body","k_E of the same repair (reproduces the P^- differences, leaves S_3..S_8 unchanged)",make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmRepairExampleLA,-1/3,"zeta values, if any, in the body",pair weight l_{A+} of the repair within the positive-signature adjoint equation,make_numbers.py section I13 (read from deposit/R5/asym/t2_repair_space.out),,recomputed
\nmNthreeLLnfSUN,-4(N^2-1)(2*N^2 + 5)/N^3 z2,"zeta values, if any, in the body","n_f zeta_2 part (per n_f) of the four-loop a^4 N^-4 coefficient of P^(3)+ beyond the small-N relation, SU(N_c) (carries zeta_2)",make_numbers.py section I13,deposit/R5/n3ll/n3ll_decompose.out,recomputed
\nmSthreeEvenVec,"(72, -240, 192) basis (ca**2*cf, ca*cf**2, cf**3), units zeta2",zeta_2 coefficients of S_n,kappa-even part of S_3 (one psi^- insertion),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSthreeOddVec,"(-12, 48, -48) basis (ca**2*cf, ca*cf**2, cf**3), units zeta2",zeta_2 coefficients of S_n,"kappa-odd part of S_3, per unit kappa","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSfourEvenVec,"(-984, 3456, -3744, 1152, 1152) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA), units zeta2",zeta_2 coefficients of S_n,kappa-even part of S_4 (one psi^- insertion; the whole quartic),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSfourOddVec,"(72, -336, 480, -192, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA), units zeta2",zeta_2 coefficients of S_n,"kappa-odd part of S_4, per unit kappa","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSthreeEvenGen,z2 24 CF (CA - 2*CF) (3*CA - 4*CF),carries zeta_2 in the body,kappa-even part of S_3 in general color (= -96 zeta_2 C_F M_1),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSthreeOddGen,z2 -12 CF (CA - 2*CF)^2,carries zeta_2 in the body,kappa-odd part of S_3 per unit kappa (= -48 zeta_2 C_F b_A^2),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSfourEvenGen,z2 -984*CF CA^3 + 3456*CF^2 CA^2 - 3744*CF^3 CA + 1152*CF^4 + 1152*dFA,carries zeta_2 in the body,kappa-even part of S_4 in general color,"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSfourOddGen,z2 24 CF (CA - 2*CF)^2 (3*CA - 2*CF),carries zeta_2 in the body,kappa-odd part of S_4 per unit kappa (= -192 zeta_2 C_F (b_A - C_A) b_A^2),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSthreeEvenSUN,12(N^2-1)(N^2 + 2)/N^3 z2,carries zeta_2 in the body,kappa-even part of S_3 in SU(N_c),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSthreeOddSUN,-6(N^2-1)/N^3 z2,carries zeta_2 in the body,"kappa-odd part of S_3 in SU(N_c), per unit kappa","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSfourEvenSUN,-36(N^2-1)(7*N^2 + 2)/N^4 z2,carries zeta_2 in the body,kappa-even part of S_4 in SU(N_c),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSfourOddSUN,12(N^2-1)(2*N^2 + 1)/N^4 z2,carries zeta_2 in the body,"kappa-odd part of S_4 in SU(N_c), per unit kappa","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSthreeEvenSUthree,352/9 z2,carries zeta_2 in the body,kappa-even part of S_3 in SU(3),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSthreeOddSUthree,-16/9 z2,carries zeta_2 in the body,"kappa-odd part of S_3 in SU(3), per unit kappa","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSfourEvenSUthree,-2080/9 z2,carries zeta_2 in the body,kappa-even part of S_4 in SU(3),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSfourOddSUthree,608/27 z2,carries zeta_2 in the body,"kappa-odd part of S_4 in SU(3), per unit kappa","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSthreeEvenLargeN,12 z2 N,carries zeta_2 in the body,leading large-N_c term of the kappa-even part of S_3 (the kappa-odd part has none),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSfourEvenLargeN,-252 z2,carries zeta_2 in the body,large-N_c limit of the kappa-even part of S_4,"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSfourOddLargeN,24 z2,carries zeta_2 in the body,"large-N_c limit of the kappa-odd part of S_4, per unit kappa","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1/c1_general_split.out,recomputed
\nmSfourEvenMinusRemGen,-384 z2 CF b_A M_1,carries zeta_2 in the body,"kappa-even part of S_4 minus S_4 without b_A^- (general color; b_A = C_F - C_A/2, M_1 = nmMoneGen)","make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference) (S_4 without b_A^- of section I12)",deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSfourEvenMinusRemSUthree,-704/27 z2,carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I14 (own solver: kappa = +1 of section C, kappa = -1 of section I12; half sum and half difference)",deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmNfourSthreeEven,48 z2 CA^3,carries zeta_2 in the body,kappa-even part of tilde S_3 in N=4 (planar; cancels the kappa-odd part at kappa = +1),"make_numbers.py section I14 (N=4 system of section F at kappa = +1, -1, 18 color sets)",deposit/R6/C1/c1_general_split.out,recomputed
\nmNfourSthreeOdd,-48 z2 CA^3,carries zeta_2 in the body,kappa-odd part of tilde S_3 in N=4 per unit kappa (planar),make_numbers.py section I14 (N=4 system of section F),deposit/R6/C1/c1_general_split.out,recomputed
\nmNfourBornRevMove,384 z2 CA^4,"zeta values, if any, in the body",amount of tilde S_4 moved between the kappa parts when b_8a^- is reversed (the kappa = +1 value unchanged),make_numbers.py section I14 (N=4 system of section F with b_8a^- = -C_A),deposit/R6/C1/c1_general_split.out,recomputed
\nmAmpCfreeEvenVec,"(-18, 27/2, -66)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): kappa-even part","make_numbers.py section I14 (amplitude solver of section I11 at kappa = +1 and -1, section I12; soft-gluon and pair parts of section I13)",deposit/R6/C1/c1_amp_kappa_sympy.out; deposit/R6/C1_check/part3_own_amplitude.out; deposit/R6/C6/c6_residual.out,recomputed
\nmAmpCfreeOddVec,"(3, -3/2, 8)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): kappa-odd part per unit kappa","make_numbers.py section I14 (amplitude solver of section I11 at kappa = +1 and -1, section I12; soft-gluon and pair parts of section I13)",deposit/R6/C1/c1_amp_kappa_sympy.out; deposit/R6/C1_check/part3_own_amplitude.out; deposit/R6/C6/c6_residual.out,recomputed
\nmAmpPairEvenCfreeVec,"(0, 9/2, -32)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): kappa-even part of the quark-pair contribution","make_numbers.py section I14 (amplitude solver of section I11 at kappa = +1 and -1, section I12; soft-gluon and pair parts of section I13)",deposit/R6/C1/c1_amp_kappa_sympy.out; deposit/R6/C1_check/part3_own_amplitude.out; deposit/R6/C6/c6_residual.out,recomputed
\nmAmpExpResidVec,"(-3, 0, 10)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F)","coefficients of the C_F-free zeta_2 amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F): exponentiated one-loop result minus the data (minus the values of R1-R3)","make_numbers.py section I14 (amplitude solver of section I11 at kappa = +1 and -1, section I12; soft-gluon and pair parts of section I13)",deposit/R6/C1/c1_amp_kappa_sympy.out; deposit/R6/C1_check/part3_own_amplitude.out; deposit/R6/C6/c6_residual.out,recomputed
\nmSfourKmVec,"(-1056, 3792, -4224, 1344, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2",zeta_2 coefficients of S_n,S_4 with kappa = -1 in general color,make_numbers.py section I14 (fit of section I12),deposit/R6/C5/out/c5_solver_kappa.out; deposit/R6/C5_check/run_output.txt,recomputed
\nmSfourKmGen,z2 -1056*CF CA^3 + 3792*CF^2 CA^2 - 4224*CF^3 CA + 1344*CF^4 + 1152*dFA,carries zeta_2 in the body,S_4 with kappa = -1 in general color,make_numbers.py section I14 (fit of section I12),deposit/R6/C5/out/c5_solver_kappa.out,recomputed
\nmKappaDegH,24*cf,"zeta values, if any, in the body",coefficient h of a channel-mixing term h zeta_2 a (F_A^+)^2 with which kappa = -1 reproduces S_3 and S_4 of kappa = +1 in general color,make_numbers.py section I14 (solved from S_3; S_4 checked; double-log waves),deposit/R6/C14_check/kappa_degeneracy.out; deposit/R6/C14_check/comparator/compare_c14.out,recomputed
\nmSfiveKmHSUthree,110288/27 z2,carries zeta_2 in the body,S_5 in SU(3) for kappa = -1 with h = 24 C_F (against nmSfiveSUthree for kappa = +1),make_numbers.py section I14 (own solver at kappa = -1 plus the channel-mixing shift from the double-log waves),deposit/R6/C14_check/kappa_degeneracy.out,recomputed
\nmLLminusTwoKmSUthree,32/9,"zeta values, if any, in the body",leading log of P^- at a^2 in SU(3) for kappa = -1 (independent of h),make_numbers.py section I14 (own solver at kappa = -1),deposit/R6/C14_check/kappa_degeneracy.out,recomputed
\nmLLminusThreeKmSUthree,1120/27,"zeta values, if any, in the body",leading log of P^- at a^3 in SU(3) for kappa = -1 (independent of h),make_numbers.py section I14 (own solver at kappa = -1),deposit/R6/C14_check/kappa_degeneracy.out,recomputed
\nmLLminusFourKmSUthree,-15104/81,"zeta values, if any, in the body",leading log of P^- at a^4 in SU(3) for kappa = -1 (independent of h),make_numbers.py section I14 (own solver at kappa = -1),deposit/R6/C14_check/kappa_degeneracy.out,recomputed
\nmRelOneNumer,-60,"zeta values, if any, in the body","numerator of R1, A_2[C_A^2] = (this)/4: minus the C_F C_A^2 coefficient of S_3","make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelTwoNumer,576,"zeta values, if any, in the body","numerator of R2, A_3[C_A^3] = (this)/48: minus the C_A^3 coefficient of S_4/C_F in SU(N_c)","make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelThreeNumerA,2544,"zeta values, if any, in the body","first term of R3, A_3[C_A^2 C_F] = -(this + 4 x 60)/48: the C_A^2 C_F coefficient of S_4/C_F in SU(N_c)","make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelThreeNumerB,240,"zeta values, if any, in the body",second term of R3: 4 times the C_F C_A^2 coefficient of S_3,"make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelCoefQuarter,1/4,"zeta values, if any, in the body",coefficient of R1: A_2[C_A^2] = -(this) S_3[C_F C_A^2],make_numbers.py section I14 (relations found from scratch in C6; checked on the data and on the alternatives of section I12),deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelCoefFortyEighth,1/48,"zeta values, if any, in the body","coefficient of R2, R3 and R4: A_3[C_A^3] = -(this) S_4/C_F[C_A^3]",make_numbers.py section I14 (relations found from scratch in C6; checked on the data and on the alternatives of section I12),deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelCoefTwelfth,1/12,"zeta values, if any, in the body",coefficient of S_3[C_F C_A^2] in R3 and of S_3[C_F^2 C_A] in R4,make_numbers.py section I14 (relations found from scratch in C6; checked on the data and on the alternatives of section I12),deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelFourTermA,32,"zeta values, if any, in the body","term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order","make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelFourTermB,0,"zeta values, if any, in the body","term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order","make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelFourTermC,-16,"zeta values, if any, in the body","term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order","make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelFourTermD,68,"zeta values, if any, in the body","term of R4: 84 = (2/3)(48) - (1/3)(0) + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48, in this order","make_numbers.py section I14 (S_3, S_4 of section B reduced to SU(N_c); amplitude data of section I11; relation R4 of section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmRelFourCoefTwoThirds,2/3,"zeta values, if any, in the body",coefficient of the two-loop C_A C_F amplitude coefficient in R4,"make_numbers.py section I14 (relation R4 read from C6, equal to the coefficients of relation R4 of section I12, checked on the data and three alternatives)",deposit/R6/C6/c6_residual.out,recomputed
\nmRelFourCoefThird,1/3,"zeta values, if any, in the body",coefficient of the one-loop C_A amplitude coefficient in R4 (with a minus sign),"make_numbers.py section I14 (relation R4 read from C6, equal to the coefficients of relation R4 of section I12, checked on the data and three alternatives)",deposit/R6/C6/c6_residual.out,recomputed
\nmCountAmpResidCfreeDipole,3,a count (no zeta values),"residual relations among the three C_F-free amplitude entries beyond S_3, S_4, under the three conditions on the map","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidCfreeQuad,2,a count (no zeta values),the same with the quadrupole of the map free,"make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidCfreeWide,1,a count (no zeta values),the same with the quadrupole and zeta_2 T_rc^2 Lt^2 free,"make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidCfreeProd,0,a count (no zeta values),the same with also T_rc T_t^2 T_rc zeta_2 Lt^4 free,"make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidDipole,4,a count (no zeta values),"residual relations among all nine amplitude entries beyond S_3, S_4, under the three conditions on the map","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidQuad,3,a count (no zeta values),"the same, quadrupole free","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidWide,2,a count (no zeta values),"the same, wider map","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidProd,1,a count (no zeta values),"the same, wider map with the product T_rc T_t^2 T_rc","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidColorDipole,3,a count (no zeta values),"residual relations among all nine entries with color parts l_{+,A}, alpha_A (map conditions)","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidColorWide,1,a count (no zeta values),"the same, wider map","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpResidColorProd,0,a count (no zeta values),"the same, wider map with the product","make_numbers.py section I14 (ranks read from C6; the counts 3, 1, 0 recounted by C6_check)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmCountAmpRelations,4,a count (no zeta values),relations between the four-quark amplitude coefficients and P^+ (R1-R4: three C_F-free coefficients and the three-loop C_A C_F^2 coefficient),"make_numbers.py section I14 (R1-R3 section I12, R4 section I12)",deposit/R6/C6/c6_residual.out; deposit/R6/C6_check/c6_relations8.out; deposit/R6/C6_check/compare_C6/cmp_identity.out,recomputed
\nmAmpWideRelVec,"(5, -2, -1)","coefficient of A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F] (integers)","coefficients of the combination of (A_2[C_A^2], A_3[C_A^3], A_3[C_A^2 C_F]) that the wider map leaves unchanged",make_numbers.py section I14 (null vector of the T_rc^2 and quadrupole shifts of section I11),deposit/R6/C6/c6_residual.out,recomputed
\nmAmpWideRelValue,-41,"zeta values, if any, in the body","value of that combination on the data and from S_3, S_4",make_numbers.py section I14,deposit/R6/C6/c6_residual.out,recomputed
\nmAddMapShiftRone,-1/4,"zeta values, if any, in the body",change of R1 by a unit additive map term h zeta_2 a^3 omega^-3 with color C_F C_A^2,"make_numbers.py section I14 (closed form of the shifts of S_n, section I13)",deposit/R6/C6/c6_source_check.out,recomputed
\nmAddMapShiftRfour,1/6,"zeta values, if any, in the body",change of R4 by a unit additive map term at a^3 with color C_F^2 C_A,"make_numbers.py section I14 (closed form of the shifts of S_n, section I13)",deposit/R6/C6/c6_source_check.out,recomputed
\nmAddMapShiftAfour,-1/48,"zeta values, if any, in the body","change of R2, R3, R4 by unit additive map terms at a^4 (colors C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A)","make_numbers.py section I14 (closed form of the shifts of S_n, section I13)",deposit/R6/C6/c6_source_check.out,recomputed
\nmSthreeLaurentVec,"(0, 12, 6, -18) powers N_c^3 down to N_c^-3 in steps of 2, units zeta2",zeta_2 coefficients of S_n,coefficients of S_3/zeta_2 in powers of N_c in SU(N_c),make_numbers.py section I14 (SU(N_c) form of section C),deposit/R6/C6/c6_residual.out,recomputed
\nmSfourLaurentVec,"(0, 0, -228, 168, 60) powers N_c^4 down to N_c^-4 in steps of 2, units zeta2",zeta_2 coefficients of S_n,coefficients of S_4/zeta_2 in powers of N_c in SU(N_c),make_numbers.py section I14 (SU(N_c) form of section C),deposit/R6/C6/c6_residual.out,recomputed
\nmPairEtatwoShiftThree,"(-1, 4, -4) basis (ca**2*cf, ca*cf**2, cf**3)",coefficient of zeta_2 in S_3 per unit coefficient (basis of S_3),coefficients of the zeta_2 shift of S_3 per unit eta_2 (channel mixing h = eta_2 C_F) on the basis of S_3,"make_numbers.py section I14 (double-log waves of section E in 57 representations, general-color fits)",deposit/R6/C14/c14_shifts.out; deposit/R6/B3_route1/mixed_pair_model.out; deposit/R6/B3cmp/t4_model_shifts.out,recomputed
\nmPairEtatwoShiftFour,"(6, -28, 40, -16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA)",coefficient of zeta_2 in S_4 per unit coefficient (basis of S_4),coefficients of the zeta_2 shift of S_4 per unit eta_2 (channel mixing h = eta_2 C_F) on the basis of S_4,"make_numbers.py section I14 (double-log waves of section E in 57 representations, general-color fits)",deposit/R6/C14/c14_shifts.out; deposit/R6/B3_route1/mixed_pair_model.out; deposit/R6/B3cmp/t4_model_shifts.out,recomputed
\nmPairEtathreefourShiftThree,"(0, 2, -4) basis (ca**2*cf, ca*cf**2, cf**3)",coefficient of zeta_2 in S_3 per unit coefficient (basis of S_3),coefficients of the zeta_2 shift of S_3 per unit eta_34 (eta_34 C_F F_1^+ F_A^+) on the basis of S_3,"make_numbers.py section I14 (double-log waves of section E in 57 representations, general-color fits)",deposit/R6/C14/c14_shifts.out; deposit/R6/B3_route1/mixed_pair_model.out; deposit/R6/B3cmp/t4_model_shifts.out,recomputed
\nmPairEtathreefourShiftFour,"(0, -6, 20, -16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA)",coefficient of zeta_2 in S_4 per unit coefficient (basis of S_4),coefficients of the zeta_2 shift of S_4 per unit eta_34 (eta_34 C_F F_1^+ F_A^+) on the basis of S_4,"make_numbers.py section I14 (double-log waves of section E in 57 representations, general-color fits)",deposit/R6/C14/c14_shifts.out; deposit/R6/B3_route1/mixed_pair_model.out; deposit/R6/B3cmp/t4_model_shifts.out,recomputed
\nmPairGminusShiftThree,"(0, 2, -4) basis (ca**2*cf, ca*cf**2, cf**3)",coefficient of zeta_2 in S_3 per unit coefficient (basis of S_3),"coefficients of the zeta_2 shift of S_3 per unit g (g C_F F_1^+ F_A^-, singlet-adjoint pair term with tau = -) on the basis of S_3","make_numbers.py section I14 (double-log waves of section E in 57 representations, general-color fits)",deposit/R6/C14/c14_shifts.out; deposit/R6/B3_route1/mixed_pair_model.out; deposit/R6/B3cmp/t4_model_shifts.out,recomputed
\nmPairGminusShiftFour,"(0, 10, -28, 16, 0) basis (ca**3*cf, ca**2*cf**2, ca*cf**3, cf**4, dFA)",coefficient of zeta_2 in S_4 per unit coefficient (basis of S_4),"coefficients of the zeta_2 shift of S_4 per unit g (g C_F F_1^+ F_A^-, singlet-adjoint pair term with tau = -) on the basis of S_4","make_numbers.py section I14 (double-log waves of section E in 57 representations, general-color fits)",deposit/R6/C14/c14_shifts.out; deposit/R6/B3_route1/mixed_pair_model.out; deposit/R6/B3cmp/t4_model_shifts.out,recomputed
\nmGlauberColorVec,"(1/4, -1, 1)",coefficient of the color monomials named in the how text,"coefficients of the color C_F b_A^2 of the one-Glauber-end configuration on (C_F C_A^2, C_F^2 C_A, C_F^3)",make_numbers.py section I14 (b_A = C_F - C_A/2),deposit/R6/B2_route1/color_all.out; deposit/R6/B3_route1/mixed_pair_model.out,recomputed
\nmDoubleGlauberVec,"(3, -12, 12)",coefficient of the color monomials named in the how text,"coefficients of the double-Glauber value 12 b_A^2 of the two-loop C_A^2 configuration on (C_A^2, C_A C_F, C_F^2)",make_numbers.py section I14 (b_A = C_F - C_A/2),deposit/R6/B2_route1/color_all.out; deposit/R6/B3_route1/mixed_pair_model.out,recomputed
\nmAmpEtatwoShiftVec,"(1/4, -1/8, 2/3)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (-15; 12, -58) per unit eta_2, through R1-R3","make_numbers.py section I14 (R1-R3 applied to the shifts of S_3, S_4)",deposit/R6/C14/amp_run/amp_prediction_c14.out,recomputed
\nmAmpEtathreefourShiftVec,"(0, 0, 1/8)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (-15; 12, -58) per unit eta_34, through R1-R3","make_numbers.py section I14 (R1-R3 applied to the shifts of S_3, S_4)",deposit/R6/C14/amp_run/amp_prediction_c14.out,recomputed
\nmCountEtaYzeroA,4,a count (no zeta values),"tests left among S_3, S_4 with y = 0 and eta_2 admitted (one number for the presence of b_A^-)","make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmCountEtaYzeroB,3,a count (no zeta values),the same with eta_2 and eta_34 (one number for the presence of b_A^-),"make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmCountEtaYoneA,3,a count (no zeta values),tests left with y of degree one and eta_2 (one number for the presence of b_A^-),"make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmCountEtaYoneB,2,a count (no zeta values),the same with eta_2 and eta_34 (one number for the presence of b_A^-),"make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmCountEtaMixedA,2,a count (no zeta values),"tests left with a C_A/C_F part of c_+ - l_+, y of degree one and eta_2 (one number for the presence of b_A^-)","make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmCountEtaMixedB,1,a count (no zeta values),the same with eta_2 and eta_34 (one number for the presence of b_A^-),"make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmCountEtaRhoA,1,a count (no zeta values),tests left with the coefficient of psi^+ also free and eta_2 (one number for the presence of b_A^-),"make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmCountEtaRhoB,0,a count (no zeta values),the same with eta_2 and eta_34 (one number for the presence of b_A^-),"make_numbers.py section I14 (ranks of the shifts: c_+ - l_+, y of section I12, eta columns here, presence direction of section I12f; planar functionals quotiented)",deposit/R6/C14/c14_shifts.out; deposit/R6/C12/n2b_classes.out,recomputed
\nmEtaYdetSUthree,-512/27,"zeta values, if any, in the body","determinant of the shifts of (S_3, S_4) by eta_2 and y in SU(3) (zeta_2 not counted)",make_numbers.py section I14 (double-log waves; y shifts of section I12),deposit/R6/C14/c14_extra.out; deposit/R6/C14_check/comparator/compare_c14.out,recomputed
\nmOddOffsetPminus,1,"zeta values, if any, in the body",a crossing-odd kernel of order a^p (m = 2p - 2) first changes the P^- leading logs at a^(p + this) when its singlet row does not annihilate the Born weights,"make_numbers.py section I14 (orders read from the C9 table and from C9_recheck, which agree)",deposit/R6/C9/f3_compare.out; deposit/R6/C9/f3_exact_main.out; deposit/R6/C9_recheck/run_recheck.out,recomputed
\nmOddOffsetS,2,"zeta values, if any, in the body",the same kernel first changes the NNLL poles of S at a^(p + this),"make_numbers.py section I14 (orders read from the C9 table and from C9_recheck, which agree)",deposit/R6/C9/f3_compare.out; deposit/R6/C9/f3_exact_main.out; deposit/R6/C9_recheck/run_recheck.out,recomputed
\nmOddDegOffsetPminus,2,"zeta values, if any, in the body","a degenerate kernel (singlet row annihilating b_R, e.g. (2C_F - C_A)1 + T_rc) first changes the P^- leading logs at a^(p + this), as S","make_numbers.py section I14 (orders read from the C9 table and from C9_recheck, which agree)",deposit/R6/C9/f3_compare.out; deposit/R6/C9/f3_exact_main.out; deposit/R6/C9_recheck/run_recheck.out,recomputed
\nmOddSOfiveOffsetPminus,3,"zeta values, if any, in the body","the SO(5) kernel with singlet row (-1, 10, 6) first changes the P^- leading logs at a^(p + this); S changes at a^(p + nmOddOffsetS)","make_numbers.py section I14 (orders read from the C9 table and from C9_recheck, which agree)",deposit/R6/C9/f3_compare.out; deposit/R6/C9/f3_exact_main.out; deposit/R6/C9_recheck/run_recheck.out,recomputed
\nmOddGtwoOffsetS,3,"zeta values, if any, in the body",in G2 (b_A = 0) a T_rc kernel never changes the P^- leading logs (through a^(p+4)) and changes S at a^(p + this),"make_numbers.py section I14 (orders read from the C9 table and from C9_recheck, which agree)",deposit/R6/C9/f3_compare.out; deposit/R6/C9/f3_exact_main.out; deposit/R6/C9_recheck/run_recheck.out,recomputed
\nmOddRowSumTrcSUthree,4/9,"zeta values, if any, in the body",singlet-row sum sum_R C_1R b_R of the kernel T_rc in SU(3) (= C_F(C_A - 2C_F) = nmKdef),make_numbers.py section I14 (color data of section C),deposit/R6/C9/f3_compare.out,recomputed
\nmOddSOfiveRowVec,"(-1, 10, 6)","zeta values, if any, in the body","singlet row of the SO(5) kernel that annihilates b_R and b_R^2 (channels: singlet, then by increasing C_R)",make_numbers.py section I14 (sums with the SO(5) Born weights of section C),deposit/R6/C9/f3_exact.py; deposit/R6/C9_recheck/run_recheck.py,recomputed
\nmZeroRowAdjSumA,5/12,"zeta values, if any, in the body","adjoint-row sum sum_R C_AR b_R of the zero-singlet-row kernel {T_rc, T_t^2} - C_A T_rc in SU(3)",make_numbers.py section I14 (color data of section C),deposit/R6/C9_check/compare/zero_singlet_row_firstcalc.out,recomputed
\nmZeroRowAdjSumB,-11/12,"zeta values, if any, in the body",adjoint-row sum of the zero-singlet-row kernel T_t^2 T_rc in SU(3),make_numbers.py section I14 (color data of section C),deposit/R6/C9_check/compare/zero_singlet_row_firstcalc.out,recomputed
\nmOddTrcSthreeShiftSUthree,344/9 z2 c,carries zeta_2 in the body,shift of S_3 in SU(3) by a T_rc kernel of coefficient c at p = 1 (= kappa -> kappa + c/2),make_numbers.py section I14 (own solver at kappa = 2 and 0),deposit/R6/C9_recheck/run_recheck.out,recomputed
\nmIdFormExampleShift,-2 c z2 CF CA (CA - 2CF),"zeta values, if any, in the body",shift of S_3 by the identity form zeta_2 c (C_A - 2C_F) C_A a^2 F_1^+/omega,make_numbers.py section I14 (closed forms with the double-log F_1^+ of eq. (LL)),deposit/R6/C9/f4_identity.out; deposit/R6/C9_check/f4_sympy.out,recomputed
\nmMapSingThreeShift,-2*cf d_2 z2,"zeta values, if any, in the body",shift of S_3 by the multiplicative map term zeta_2 d_2 a^2 omega^-2 F_1^+ (excluded by the normalization condition),make_numbers.py section I14 (closed forms with the double-log F_1^+ of eq. (LL)),deposit/R6/C9/f4_identity.out,recomputed
\nmMapSingFourShift,4*cf**2 d_2 z2,"zeta values, if any, in the body",shift of S_4 by the multiplicative map term zeta_2 d_2 a^2 omega^-2 F_1^+ (excluded by the normalization condition),make_numbers.py section I14 (closed forms with the double-log F_1^+ of eq. (LL)),deposit/R6/C9/f4_identity.out,recomputed
\nmMapSingFiveShift,16*cf**3 d_2 z2,"zeta values, if any, in the body",shift of S_5 by the multiplicative map term zeta_2 d_2 a^2 omega^-2 F_1^+ (excluded by the normalization condition),make_numbers.py section I14 (closed forms with the double-log F_1^+ of eq. (LL)),deposit/R6/C9/f4_identity.out,recomputed
\nmIdFormAmpVecA,"(1/2, 0, 1/4)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form zeta_2 g C_A^2 a^2 F_1^+/omega","make_numbers.py section I14 (R1-R3 applied to the closed-form shifts of S_3, S_4)",deposit/R6/C9/f4_amp.out; deposit/R6/C9/f4_amp_hand.out,recomputed
\nmIdFormAmpVecB,"(0, 1/24, 0)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form zeta_2 g C_A^3 a^3 omega^-3 F_1^+","make_numbers.py section I14 (R1-R3 applied to the closed-form shifts of S_3, S_4)",deposit/R6/C9/f4_amp.out; deposit/R6/C9/f4_amp_hand.out,recomputed
\nmIdFormAmpVecC,"(0, 0, 1/24)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form zeta_2 g C_A^2 C_F a^3 omega^-3 F_1^+","make_numbers.py section I14 (R1-R3 applied to the closed-form shifts of S_3, S_4)",deposit/R6/C9/f4_amp.out; deposit/R6/C9/f4_amp_hand.out,recomputed
\nmIdFormAmpVecD,"(1/4, 0, 1/12)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form source zeta_2 h C_A^2 C_F a^3 omega^-2","make_numbers.py section I14 (R1-R3 applied to the closed-form shifts of S_3, S_4)",deposit/R6/C9/f4_amp.out; deposit/R6/C9/f4_amp_hand.out,recomputed
\nmIdFormAmpVecE,"(1/2, 0, 5/12)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit coefficient of the identity form kernel -zeta_2 c C_A^2 a^2 d/domega (zeta_2 a^2 Lt)","make_numbers.py section I14 (R1-R3 applied to the closed-form shifts of S_3, S_4)",deposit/R6/C9/f4_amp.out; deposit/R6/C9/f4_amp_hand.out,recomputed
\nmIdMapAmpCAtwo,"(1, 0, 1)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit identity map structure zeta_2 C_A^2 a^2 Lt^2",make_numbers.py section I14 (read from the C9 amplitude matching),deposit/R6/C9/f4_amp.out,recomputed
\nmIdMapAmpCAthree,"(0, 1, 0)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit identity map structure zeta_2 C_A^3 a^3 Lt^4",make_numbers.py section I14 (read from the C9 amplitude matching),deposit/R6/C9/f4_amp.out,recomputed
\nmIdMapAmpCF,"(0, 0, 1)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of (A_2[C_A^2]; A_3[C_A^3], A_3[C_A^2 C_F]) per unit identity map structure zeta_2 C_A^2 C_F a^3 Lt^4",make_numbers.py section I14 (read from the C9 amplitude matching),deposit/R6/C9/f4_amp.out,recomputed
\nmDerivFamilyShift,-c z2 Cat_{n-2}(2CF)^{n-1} (3-2n)(2-2n)...(4-2n-r),"zeta values, if any, in the body",shift of S_n by the term zeta_2 c a omega^(r+1) d^r F_1^+/domega^r (an NNLL term for every r),make_numbers.py section I14 (closed forms with the double-log F_1^+ of eq. (LL)),deposit/R6/C14/c14_shifts.out; deposit/R6/C9/f4_identity.out,recomputed
\nmCrossedPairWeight,1 - CA/(2CF),"zeta values, if any, in the body",the crossed two-gluon graph read as a pair weight in the singlet: b_1(b_1 - C_A/2)/b_1^2 with b_1 = C_F,make_numbers.py section I14 (b_R(b_R - C_A/2) = -X_R - b_A b_R checked in 57 representations),deposit/R6/C12/c12_color.out; deposit/R6/C12_check/c12_color.out,recomputed
\nmCountTestsMapCAsq,2,a count (no zeta values),"tests left among the components of S_3, S_4 when c_+ - l_+ has a C_A^2/C_F^2 part (y of degree one; one number for the presence of b_A^-)",make_numbers.py section I14 (ranks of the shifts of section I12),deposit/R6/C12/n2b_classes.out; deposit/R6/C12_check/compare/cmp_c12_scratch.out,recomputed
\nmCountTestsYCAsq,3,a count (no zeta values),tests left when y has a C_A^2/C_F part (c_+ - l_+ a number; one number for the presence of b_A^-),make_numbers.py section I14 (ranks of the shifts of section I12),deposit/R6/C12/n2b_classes.out; deposit/R6/C12_check/compare/cmp_c12_scratch.out,recomputed
\nmFifthInvariant,-2496,"zeta values, if any, in the body",the fifth invariant S_4[C_F^3 C_A] - 4 S_3[C_F^2 C_A] of the class with c_+ - l_+ a number and y of degree one (units zeta_2),"make_numbers.py section I14 (left null vector of the shifts; S_3, S_4 of section C)",deposit/R6/C12/n2b_classes.out; deposit/R6/C12_check/c12_count.out,recomputed
\nmFifthInvariantPlus,768,"zeta values, if any, in the body",the term -4 S_3[C_F^2 C_A] of the fifth invariant (units zeta_2),make_numbers.py section I14,deposit/R6/C12/n2b_classes.out,recomputed
\nmFifthInvariantShift,96,"zeta values, if any, in the body",shift of the fifth invariant per unit C_A/C_F part w_A of c_+ - l_+ (units zeta_2),make_numbers.py section I14,deposit/R6/C12/n2b_classes.out,recomputed
\nmKoverCFsq,CA/CF - 2,"zeta values, if any, in the body",K/C_F^2 with K = nmKdef,make_numbers.py section I14,deposit/R6/C12/n2b_classes.out,recomputed
\nmFiveShiftFactor,720,"zeta values, if any, in the body",a new a^5 source delta S_5 shifts the five-loop x^0 ln^6 x coefficient of P^(4)+ (the part multiplying zeta_2) by -delta S_5/(this times zeta_2),"make_numbers.py section I14 (S_5 of section C, the N_c^5 functional of section I13)",deposit/R6/C11/m1_shift.out; deposit/R6/C11_check/c11_compare.out,recomputed
\nmSourceFiveFreeParamsSUthree,1,"zeta values, if any, in the body",free parameters of a new a^5 source in the SU(3) value (rank of the SU(3) weights on the nmSourceFiveFreeParams-dimensional family),"make_numbers.py section I14 (S_5 of section C, the N_c^5 functional of section I13)",deposit/R6/C11/m1_shift.out; deposit/R6/C11_check/c11_compare.out,recomputed
\nmQsourceShiftSUthree,-1/60,"zeta values, if any, in the body",shift of the SU(3) five-loop coefficient per unit q of a source q zeta_2 C_F(C_A - 2C_F)C_A^3 at a^5,"make_numbers.py section I14 (S_5 of section C, the N_c^5 functional of section I13)",deposit/R6/C11/m1_shift.out; deposit/R6/C11_check/c11_compare.out,recomputed
\nmSourceFiveQuarticParams,3,"zeta values, if any, in the body","parameters of a five-loop quartic source (the quartic invariants of degree five), which reach the P^(4)- quartic coefficients","make_numbers.py section I14 (S_5 of section C, the N_c^5 functional of section I13)",deposit/R6/C11/m1_shift.out,recomputed
\nmHtwoXspaceShift,-cf**3/45 h_2,"zeta values, if any, in the body",shift of the five-loop x^0 coefficient per map term h_2 zeta_2 a^2/omega after the refit of c_+ - l_+ and y (= -nmMapHtwoShiftFive/(720 zeta_2)),"make_numbers.py section I14 (S_5 of section C, the N_c^5 functional of section I13)",deposit/R6/C11_check/c11_compare.out,recomputed
\nmHtwoXspaceShiftSUthree,-64/1215,"zeta values, if any, in the body","the same in SU(3), per unit h_2","make_numbers.py section I14 (S_5 of section C, the N_c^5 functional of section I13)",deposit/R6/C11_check/c11_compare.out,recomputed
\nmFreeDirSfiveEta,eta_2 z2 (-CA CF (CA - 2*CF)^2 (57*CA - 20*CF)),carries zeta_2 in the body,"S_5 left by the channel-mixing term (h = eta_2 C_F) after S_3, S_4 fix c_+ - l_+ and y as group functions (the direction left free)",make_numbers.py section I14 (fit of c_+ - l_+ and y repeated with the shifts of section I12),deposit/R6/C11/m3_sclasses.out,recomputed
\nmFreeDirSfiveG,g z2 (-32 CF^2 (CA - 2*CF) (12*CA^2 - 7*CA CF - 4*CF^2)),carries zeta_2 in the body,S_5 left by the signature-mixed term g zeta_2 omega^2 F_1^+ F_1^- after the same fit of c_+ - l_+ and y (the direction left free),make_numbers.py section I14 (fit of c_+ - l_+ and y repeated with the shifts of section I12),deposit/R6/C11/m3_sclasses.out,recomputed
\nmPfourMinusQuarticKmVec,"(624/5, -352/3, -32/5) basis (C_A dFA, C_F dFA, C_F dAA)",coefficient(s) of zeta_2 x^0 ln^6 x,"coefficients of zeta_2 x^0 ln^6 x of P^(4)- at kappa = -1 in the basis (C_A dFA/N_R, C_F dFA/N_R, C_F dAA/N_A)","make_numbers.py section I14 (own solver at kappa = -1, fit over the representations)",deposit/R6/C11_check/c11_compare.out,recomputed
\nmOneLoopSingletLtwo,cf,"zeta values, if any, in the body",coefficient of a Lt^2 in the one-loop positive-signature singlet amplitude over its tree,"make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out; deposit/R6/C13_check/summary_tables.out,recomputed
\nmOneLoopAdjLtwo,-3*ca/2 + cf,"zeta values, if any, in the body",the same in the adjoint,"make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out; deposit/R6/C13_check/summary_tables.out,recomputed
\nmOneLoopSingletDLt,2*ca - 3*cf,"zeta values, if any, in the body",coefficient of a Delta Lt in the negative-signature singlet over its tree,"make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out; deposit/R6/C13_check/summary_tables.out,recomputed
\nmOneLoopAdjDLt,5*ca/2 - 3*cf,"zeta values, if any, in the body",the same in the adjoint,"make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out; deposit/R6/C13_check/summary_tables.out,recomputed
\nmOneLoopAdjZetaConst,-3*ca/4 + 13*cf/2,"zeta values, if any, in the body",coefficient of a zeta_2 in the one-loop positive-signature adjoint amplitude over its tree,"make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out; deposit/R6/C13_check/summary_tables.out,recomputed
\nmHoneRational,85*ca/9 - 16*cf - 10*nf/9,"zeta values, if any, in the body",rational constant of the one-loop finite remainder H^(1) in both channels,"make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out; deposit/R6/C13_check/summary_tables.out,recomputed
\nmCutoffMapZetaCoef,2,"zeta values, if any, in the body","the number multiplying zeta_2 C_F in the one-loop map of the sharp k_T cutoff, a[this zeta_2 C_F + nmCutoffMapLnCoef ln^2 phi (T_t^2 - 2C_F)]","make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmCutoffMapLnCoef,-4,"zeta values, if any, in the body",coefficient of ln^2 phi (T_t^2 - 2C_F) in the same map,"make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmMapScalarCA,0,"zeta values, if any, in the body","r_A: the C_A part of the scalar one-loop map (zero in each prescription for the finite parts of the dipole and box terms compared, while the one-loop residue of the equations of the paper has a C_A part, App. C)","make_numbers.py section I14 (one-loop finite remainder read from C13 and C13_check, which agree)",deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmCutoffTpairCoef,2,"zeta values, if any, in the body","coefficient of ln^2 phi in T_pair(1), the one-loop triangle with a sharp cutoff on the transverse momentum of the loop gluon relative to the two legs of the dipole, T_pair(\hat s) = 2 arsinh^2(sqrt(\hat s)/2), at \hat s = 1 (the two t-channel dipoles at mu^2 = |t|)",make_numbers.py section I14 (read from C13 c13_cutoff_map.out; checked against the quadrature of c13_cutoff_triangle.out and against the map of c13_oneloop_compare.out with the singlet eigenvalues of section C0),deposit/R6/C13/c13_cutoff_map.out; deposit/R6/C13/c13_cutoff_triangle.out,recomputed
\nmCutoffMapSingletZetaCoef,8,"zeta values, if any, in the body",the number n of the singlet entry [U_1]_11 = [(n - c_B) zeta_2 + nmCutoffMapSingletLnCoef ln^2 phi] C_F of the one-loop map of the sharp k_T cutoff when the box keeps the constant c_B zeta_2 (n - 6 = nmCutoffMapZetaCoef),make_numbers.py section I14 (read from C13 c13_cutoff_map.out; checked against the quadrature of c13_cutoff_triangle.out and against the map of c13_oneloop_compare.out with the singlet eigenvalues of section C0),deposit/R6/C13/c13_cutoff_map.out; deposit/R6/C13/c13_cutoff_triangle.out,recomputed
\nmCutoffMapSingletLnCoef,8,"zeta values, if any, in the body",coefficient of ln^2 phi C_F in the singlet entry [U_1]_11 of the same map (= -2 nmCutoffMapLnCoef),make_numbers.py section I14 (read from C13 c13_cutoff_map.out; checked against the quadrature of c13_cutoff_triangle.out and against the map of c13_oneloop_compare.out with the singlet eigenvalues of section C0),deposit/R6/C13/c13_cutoff_map.out; deposit/R6/C13/c13_cutoff_triangle.out,recomputed
\nmResDiffSingletCA,-6,"zeta values, if any, in the body","coefficient of kappa zeta_2 C_A in the singlet residue minus the dipole and box form, (Delta^2/2)(C_R + 2 kappa X_R/b_R)","make_numbers.py section I14 (X_1 = nmKdef, Delta^2 = -6 zeta_2)",deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmFlipConstSinglet,-(2/3) i pi (8 z2 - 11)(N^2-1)^2/N^4,"zeta values, if any, in the body",three-loop helicity-flip constant of the negative-signature singlet (the positive-signature constant vanishes),make_numbers.py section I14 (read from C14),deposit/R6/C14/h4_flip_c14.out,recomputed
\nmFlipConstAdj,-(2/3) i pi (8 z2 - 11)(N^2+1)^2/N^4,"zeta values, if any, in the body",three-loop helicity-flip constant of the negative-signature adjoint,make_numbers.py section I14 (read from C14),deposit/R6/C14/h4_flip_c14.out,recomputed
\nmFlipPowersBeyond,3,"zeta values, if any, in the body",powers of omega by which the helicity-flip feed lies beyond NNLL (a^4 omega^-2 against omega^-5),make_numbers.py section I14,deposit/R6/C14/c14_extra.out,recomputed
\nmSoftTwoLoopShiftCoef,-48 CF b_A,"zeta values, if any, in the body",first change by the two-loop soft factor 1 + 2aK (K = nmSoftTwoLoopFactor): zeta_2 a^3 omega^0 of S changes by this times K (C14 gives -24 C_F b_A per unit lambda = 2K),"make_numbers.py section I14 (read from C14, 19 groups, times nmSoftFactorCoef)",deposit/R6/C14/c14_shifts.out,recomputed
\nmSoftTwoLoopShiftSUthree,32/3,"zeta values, if any, in the body","the same in SU(3), per unit K",make_numbers.py section I14,deposit/R6/C14/c14_shifts.out,recomputed
\nmRungRungColor,CA^2/4,"zeta values, if any, in the body",color of the rung-to-rung attachment of the open two-loop configuration (planar),make_numbers.py section I14,deposit/R6/B2_route1/color_all.out,recomputed
\nmLegRungColor,CA (CA - 2CF)/4,"zeta values, if any, in the body",color of the leg-to-rung attachment (non-planar),make_numbers.py section I14,deposit/R6/B2_route1/color_all.out,recomputed
\nmGlauberCornerConst,pi^4/6,"zeta values, if any, in the body",magnitude of the cutoff-dependent constant of the comparable gluon on the legs (the remainder is 0 or minus this),make_numbers.py section I14 (corner integrals read from B1),deposit/R6/B1_eft/transverse_check.out,recomputed
\nmGlauberColorGroups,9,"zeta values, if any, in the body","groups in which the colors of B1 step 3 were computed (SU(2)-SU(6), SO(5), SO(7), Sp(4), G2)",make_numbers.py section I14,deposit/R6/B3_route1/groups.out,recomputed
\nmFirstOrderOmegaTwoSUthreeVec,"(16/3, 28/3, -352/27, 19063/324)","zeta values, if any, in the body","values at omega = 2 of the a^2..a^5 terms of the first-order form -12 a zeta_2 C_F omega F_A^- in SU(3), in units of zeta_2","make_numbers.py section I14 (S_n 2^(4-2n), own solver)",deposit/R6/C4/c4_even_omega_ext.out,recomputed
\nmFullOmegaTwoAfourSUN,-9(N^2-1)(N^4 + 4*N^2 + 1)/(2N^4) z2,"zeta values, if any, in the body","coefficient of a^4 in S at omega -> 2 with the full signature factors, SU(N_c)","make_numbers.py section I14 (read from C4, three programs)",deposit/R6/C4/c4_even_omega_ext.out; deposit/R6/C4/t4_even_omega.out; deposit/R6/C4/vg_task3_even_omega.out,recomputed
\nmFullOmegaTwoAfivePoleSUN,-3(N^2-1)(N^2+1)^2/N^5 z2,"zeta values, if any, in the body","coefficient of a^5 (omega - 2)^-1 in S at omega -> 2 with the full signature factors, SU(N_c)",make_numbers.py section I14 (read from C4),deposit/R6/C4/c4_even_omega_ext.out; deposit/R6/C4/vg_task3_even_omega.out,recomputed
\nmOmegaOverSqrtA,22.4200,"zeta values, if any, in the body",omega/sqrt(a) at omega = N = 2 and alpha_s = nmAlphaSOne,make_numbers.py section I14,deposit/R6/C4/c4_tower_even_bound.out,recomputed
\nmTowerTmBoundSUN,(N^2-1)/(2N^2) (4N)^m (m-2)!,"zeta values, if any, in the body","bound on the x-space tower coefficients |T_m| in SU(N_c) (= 4 C_F (4N_c)^(m-1) (m-2)!, from |S_n| <= 2 C_F (4N_c)^(n-1) (n-2)! and sum_{k<=m-2} k! <= 2 (m-2)!)",make_numbers.py section I14 (ratios computed to m = nmTowerTmCheckMax in SU(2)-SU(4)),deposit/R6/C4/c4_tower_even_bound.out,recomputed
\nmTowerTmCheckMax,400,"zeta values, if any, in the body",largest m at which the ratios |T_m|/((4N_c)^m (m-2)!) were computed,make_numbers.py section I14,deposit/R6/C4/c4_tower_even_bound.out,recomputed
\nmTowerTmRatioSUtwo,0.0483398,"zeta values, if any, in the body",largest |T_m|/((4N_c)^m (m-2)!) for m <= nmTowerTmCheckMax in SU(2) (rounded up),"make_numbers.py section I14 (double-log waves, 40 digits)",deposit/R6/C4/c4_tower_even_bound.out,recomputed
\nmTowerTmRatioSUthree,0.0216049,"zeta values, if any, in the body",largest |T_m|/((4N_c)^m (m-2)!) for m <= nmTowerTmCheckMax in SU(3) (rounded up),"make_numbers.py section I14 (double-log waves, 40 digits)",deposit/R6/C4/c4_tower_even_bound.out,recomputed
\nmTowerTmRatioSUfour,0.0120163,"zeta values, if any, in the body",largest |T_m|/((4N_c)^m (m-2)!) for m <= nmTowerTmCheckMax in SU(4) (rounded up),"make_numbers.py section I14 (double-log waves, 40 digits)",deposit/R6/C4/c4_tower_even_bound.out,recomputed
\nmScanHalfMid,100,"zeta values, if any, in the body",a larger half-width (units sqrt(a)) of the scanned region with no zero of u or v in SU(2)-SU(4),"make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_count.out; deposit/R6/C10/c10_count_H200.out,recomputed
\nmScanHalfLarge,200,"zeta values, if any, in the body",the largest half-width scanned,"make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_count.out; deposit/R6/C10/c10_count_H200.out,recomputed
\nmScanIndentMin,1/1000000,"zeta values, if any, in the body",smallest radius of the half-disk about omega_0 in the scans (units sqrt(a)),"make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_count.out; deposit/R6/C10/c10_count_H200.out,recomputed
\nmScanIndentMax,1/2,"zeta values, if any, in the body",largest radius of the half-disk,"make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_count.out; deposit/R6/C10/c10_count_H200.out,recomputed
\nmHalfDiskDevSUtwo,0.4112,"zeta values, if any, in the body","largest |u - u(omega_0)|/|u(omega_0)| on the half-disk of radius 1/20 in SU(2), percent (rounded up)","make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_count.out; deposit/R6/C10/c10_count_H200.out,recomputed
\nmHalfDiskDevSUfour,0.0632,"zeta values, if any, in the body","largest |u - u(omega_0)|/|u(omega_0)| on the half-disk of radius 1/20 in SU(4), percent (rounded up)","make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_count.out; deposit/R6/C10/c10_count_H200.out,recomputed
\nmUzeroLeftSUtwoA,-6.35232266+3.89286274i,"zeta values, if any, in the body",a zero of u in the left half-plane in SU(2) (control of the counting method; w = omega/sqrt(a)),"make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_control.out,recomputed
\nmUzeroLeftSUtwoB,-8.20652475+6.12727504i,"zeta values, if any, in the body",a zero of u in the left half-plane in SU(2) (control of the counting method; w = omega/sqrt(a)),"make_numbers.py section I14 (argument-principle counts read from C10, Wolfram)",deposit/R6/C10/c10_control.out,recomputed
\nmKonishiRatioBar,-24/11,"zeta values, if any, in the body",two-loop ratio of Delta - Delta_0 to P for the Konishi operator if bar a of hep-ph/0208220 is used in place of hat a,"make_numbers.py section I14 (eq. (coco) of hep-ph/0208220 parsed; nmKonishiP, nmKonishiDelta)",deposit/R6/C7/c7_table.out,recomputed
\nmSigmaOne,8*cf**2,"zeta values, if any, in the body",coefficient sigma^(1) of S_1(N) N^-2 in the two-loop non-singlet anomalous dimension (P^+),make_numbers.py section I14 (-(2n-2)! times the zeta_2 x^0 ln^(2n-2) x coefficients of section I9),deposit/R6/C3/C3_engineB.out; deposit/R6/C3/C3_threeloop.out,recomputed
\nmSigmaTwo,60*ca**2*cf - 192*ca*cf**2 + 208*cf**3,"zeta values, if any, in the body",coefficient sigma^(2) of S_1(N) N^-4 at three loops (P^+),make_numbers.py section I14,deposit/R6/C3/C3_engineB.out; deposit/R6/C3/C3_threeloop.out,recomputed
\nmSigmaThreeVec,"(-912, 3360, -4032, 1984, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R)","zeta values, if any, in the body",coefficients of sigma^(3) of S_1(N) N^-6 at four loops (P^+),make_numbers.py section I14,deposit/R6/C3/C3_engineB.out; deposit/R6/C3/C3_fourloop.out,recomputed
\nmSigmaThreeGen,-912*CF CA^3 + 3360*CF^2 CA^2 - 4032*CF^3 CA + 1984*CF^4 + 1152*dFA,"zeta values, if any, in the body",sigma^(3) as a polynomial,make_numbers.py section I14,deposit/R6/C3/C3_fourloop.out,recomputed
\nmSthreeEvenSOfive,-6 z2,carries zeta_2 in the body,kappa-even part of S_3 in SO(5) (vector representation),"make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSthreeOddSOfive,-3 z2,carries zeta_2 in the body,"kappa-odd part of S_3 in SO(5) (vector representation), per unit kappa","make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSfourEvenSOfive,207 z2,carries zeta_2 in the body,kappa-even part of S_4 in SO(5) (vector representation),"make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSfourOddSOfive,15 z2,carries zeta_2 in the body,"kappa-odd part of S_4 in SO(5) (vector representation), per unit kappa","make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSthreeEvenSOseven,-27 z2,carries zeta_2 in the body,kappa-even part of S_3 in SO(7) (vector representation),"make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSthreeOddSOseven,-9/2 z2,carries zeta_2 in the body,"kappa-odd part of S_3 in SO(7) (vector representation), per unit kappa","make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSfourEvenSOseven,1539/2 z2,carries zeta_2 in the body,kappa-even part of S_4 in SO(7) (vector representation),"make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmSfourOddSOseven,81/2 z2,carries zeta_2 in the body,"kappa-odd part of S_4 in SO(7) (vector representation), per unit kappa","make_numbers.py section I14 (general-color fits at kappa = +1, -1 evaluated in the group)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/compare/compare_c1.out,recomputed
\nmAmpTrcDeltaShiftVec,"(-15, 24, -106)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) per unit map term T_rc Delta Lt at kappa = +1","make_numbers.py section I14 (read from C1, PARI/GP; kappa = +1 also C6)",deposit/R6/C1/c1_amp_kappa_pari.out; deposit/R6/C6/c6_mapshift.out,recomputed
\nmAmpTrcDeltaShiftKmVec,"(21, -30, 134)","coefficient of zeta_2 a^L Lt^{2L-2} in A_1^+/A_1^(1), C_F-free entries, per unit coefficient","coefficients of the zeta_2 shifts of the C_F-free amplitude coefficients (two-loop C_A^2; three-loop C_A^3, C_A^2 C_F) per unit map term T_rc Delta Lt at kappa = -1","make_numbers.py section I14 (read from C1, PARI/GP; kappa = +1 also C6)",deposit/R6/C1/c1_amp_kappa_pari.out; deposit/R6/C6/c6_mapshift.out,recomputed
\nmReggeJpair,0,"zeta values, if any, in the body",lowest Regge exponent at t = 0 of the t-channel quark pair with any number of gluons,make_numbers.py section I14,deposit/R6/C14/c14_extra.out; deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmReggeJfour,-1,"zeta values, if any, in the body",lowest Regge exponent at t = 0 of four fermions in the t channel,make_numbers.py section I14,deposit/R6/C14/c14_extra.out; deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmMapVA,6,"zeta values, if any, in the body",v_A at r_A = 0 (from the amplitude constants),make_numbers.py section I14,deposit/R6/C14/c14_extra.out; deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmHoneLrCoefCF,4,"zeta values, if any, in the body",coefficient of C_F in the weight-one term (-beta_0 + this C_F + T_t^2) l_r of H^(1),make_numbers.py section I14,deposit/R6/C14/c14_extra.out; deposit/R6/C13/c13_oneloop_compare.out,recomputed
\nmDipolePiSqConst,-pi^2/2,"zeta values, if any, in the body",constant of (1/2) ln^2(-s - i0) = L^2/2 - i pi L - pi^2/2 at s > 0,make_numbers.py section I14,deposit/R6/B1_eft/transverse_check.out,recomputed
\nmSfourBornForm,-12 z2 CF [32(b_A^- - CA - CF) M_1 + 48 M_2] - 192 kappa z2 CF (b_A^- - CA)(b_A^-)^2,carries zeta_2 in the body,"S_4 for either sign of kappa through the adjoint moments M_1, M_2 (eqs. (color-M1), (color-M2)); its first term is kappa-even","make_numbers.py section I14 (own solver at kappa = +1, -1)",deposit/R6/C1/c1_general_split.out; deposit/R6/C1_check/part1_symbolic.out,recomputed
\nmSfourEvenMform,576 z2 CF (CA M_1 - M_2),carries zeta_2 in the body,"kappa-even part of S_4 through M_1, M_2",make_numbers.py section I14,deposit/R6/C1/c1_general_split.out,recomputed
\nmAmpIdentAlphaCoef,6,"zeta values, if any, in the body",coefficient of alpha (and of -c_+) in the constant term (this alpha - nmAmpIdentConst - this c_+) A^LL_(L+1) of the closed amplitude identity,"make_numbers.py section I14 (read from the C6_check comparator, which verifies the identity at L = 1, 2, 3)",deposit/R6/C6_check/compare_C6/cmp_identity.gp; deposit/R6/C6_check/compare_C6/cmp_identity.out; deposit/R6/C6/c6_source_check.out,recomputed
\nmAmpIdentConst,3/4,"zeta values, if any, in the body",the number subtracted in that constant term,"make_numbers.py section I14 (read from the C6_check comparator, which verifies the identity at L = 1, 2, 3)",deposit/R6/C6_check/compare_C6/cmp_identity.gp; deposit/R6/C6_check/compare_C6/cmp_identity.out; deposit/R6/C6/c6_source_check.out,recomputed
\nmOneLoopUniCoef,-4,"zeta values, if any, in the body",coefficient of S_1(M) in the one-loop universal anomalous dimension of N=4 (normalization of P),make_numbers.py section I14 (eq. (3.31) of hep-ph/0208220 parsed),deposit/R6/C7/c7_table.out,recomputed
\nmTrcTrcMtwoCoef,-2,"zeta values, if any, in the body",coefficient of M_2 in Trc Trc on the box per Born (Trc Trc = this M_2),"make_numbers.py section I14 (B1 step 3, route 2; checked against nmMtwoGen)",deposit/R6/B3_route2/t06_operators_and_identities.out,recomputed
\nmSingletSthreeQQ,12 z2 CF (CA - 2*CF) (5*CA - 6*CF) + 24 z2 CA CF nf,carries zeta_2 in the body,"singlet pole S_3, qq entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletSthreeQQSUthree,z2 (112/3 + 96*nf),carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSthreeQG,12 z2 CA nf (5*CA - 2*CF),carries zeta_2 in the body,"singlet pole S_3, qg entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletSthreeQGSUthree,444*nf z2,carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSthreeGQ,-24 z2 CA CF (5*CA - 2*CF),carries zeta_2 in the body,"singlet pole S_3, gq entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletSthreeGQSUthree,-1184 z2,carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSthreeGG,-24 z2 CA^2 (4*CA - nf),carries zeta_2 in the body,"singlet pole S_3, gg entry (zeta_2 a^3 omega^-2; kappa = +1; equal to the zeta_2 a^3 N^-2 pole of S0 for the (F_2, F_phi) kernel)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletSthreeGGSUthree,z2 (-2592 + 216*nf),carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSfourQQnf,z2 nf(-400*CA^2 CF + 192*CA CF^2 - 1536*dFF/N_R),carries zeta_2 in the body,"n_f-dependent part of the singlet pole S_4, qq entry (the n_f-independent part is the non-singlet S_4, nmSfourGen); equal to the zeta_2 a^4 N^-4 pole of S0 for the (F_2, F_phi) kernel with the four-loop data","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletSfourQQSUthree,z2 (-5632/27 - 11968/3*nf),carries zeta_2 in the body,"singlet pole S_4, qq entry, in SU(3)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletSfourQG,z2 (nf(-592*CA^3 + 144*CA^2 CF + 96*CA CF^2 + 768*dFA/N_A) + 48*nf^2 CA^2),carries zeta_2 in the body,"singlet pole S_4, qg entry (zeta_2 a^4 omega^-4; kappa = +1)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSfourQGSUthree,z2 (-13024*nf + 432*nf^2),carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSfourGQ,z2 (1184*CA^3 CF - 288*CA^2 CF^2 - 192*CA CF^3 - 768*dFA/N_R - 96*nf CA^2 CF),carries zeta_2 in the body,"singlet pole S_4, gq entry (zeta_2 a^4 omega^-4; kappa = +1)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSfourGQSUthree,z2 (104192/3 - 1152*nf),carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSfourGG,z2 (960*CA^4 + nf(-448*CA^3 + 96*CA^2 CF - 1536*dFA/N_A)),carries zeta_2 in the body,"singlet pole S_4, gg entry (zeta_2 a^4 omega^-4; kappa = +1)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletSfourGGSUthree,z2 (77760 - 12384*nf),carries zeta_2 in the body,the same in SU(3),"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmXzeroDiffPsGen,nf(-10/3*CA^2 CF + 4*CA CF^2 + 64*dFF/N_R),coefficient(s) of zeta_2 x^0 ln^4 x,"four-loop pure-singlet difference, data minus eq. (5.9) of arXiv:2202.10362, at zeta_2 x^0 ln^4 x; equal to the n_f part of D_qq = [-S_4 + 2{S_3, M}]_qq/24, M = [[C_F, n_f], [-2C_F, -2C_A]] half the N^-1 residue of P^(0) at N = 0",make_numbers.py section I15 (the x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563 against eq. (5.9) of arXiv:2202.10362),deposit/R7/singlet/ps_difference.out; deposit/R7/singlet/predictions.out,recomputed
\nmXzeroDiffPsSUN,-nf (N^2 - 1) (5*N^2 - 12)/(N^3),coefficient(s) of zeta_2 x^0 ln^4 x,the same in SU(N_c),make_numbers.py section I15 (the x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563 against eq. (5.9) of arXiv:2202.10362),deposit/R7/singlet/ps_difference.out,recomputed
\nmXzeroDiffPsSUthree,-88/9*nf,coefficient(s) of zeta_2 x^0 ln^4 x,the same in SU(3),make_numbers.py section I15 (the x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563 against eq. (5.9) of arXiv:2202.10362),deposit/R7/singlet/ps_difference.out,recomputed
\nmXzeroDiffPsQuartic,64,coefficient(s) of zeta_2 x^0 ln^4 x,coefficient of n_f d_F^{abcd}d_F^{abcd}/N_R in the pure-singlet difference at zeta_2 x^0 ln^4 x,make_numbers.py section I15 (the x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563 against eq. (5.9) of arXiv:2202.10362),deposit/R7/singlet/ps_difference.out,recomputed
\nmPsLnFourData,nf(34/9*CA^2 CF - 136/3*CA CF^2 + 524/9*CF^3 + 64*dFF/N_R),coefficient(s) of zeta_2 x^0 ln^4 x,four-loop pure-singlet P_ps^(3) of arXiv:2609.37563 at zeta_2 x^0 ln^4 x,make_numbers.py section I15 (the x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563 against eq. (5.9) of arXiv:2202.10362),deposit/R7/singlet/ps_difference.out,recomputed
\nmPsLnFourPred,nf(64/9*CA^2 CF - 148/3*CA CF^2 + 524/9*CF^3),coefficient(s) of zeta_2 x^0 ln^4 x,prediction of eq. (5.9) of arXiv:2202.10362 for P_ps^(3) at zeta_2 x^0 ln^4 x,make_numbers.py section I15 (the x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563 against eq. (5.9) of arXiv:2202.10362),deposit/R7/singlet/ps_difference.out,recomputed
\nmXzeroDiffPsKminusMiss,-8*nf CA CF^2,coefficient(s) of zeta_2 x^0 ln^4 x,kappa = -1: D_qq (n_f part) minus the pure-singlet data at zeta_2 x^0 ln^4 x,"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/predictions.out,recomputed
\nmXzeroDiffPsRevMiss,8*nf CA^2 CF,coefficient(s) of zeta_2 x^0 ln^4 x,negative-signature gluon-pair Born tensor reversed (octet weight +C_A): D_qq (n_f part) minus the pure-singlet data at zeta_2 x^0 ln^4 x,"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/predictions.out,recomputed
\nmSingletTrSthree,-12 z2 (8*CA^3 - 5*CA^2 CF - 2*CA^2 nf + 16*CA CF^2 - 2*CA CF nf - 12*CF^3),carries zeta_2 in the body,"trace of the singlet pole S_3 (the same for the poles of S0 of P, K_phi and K_L)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out); make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletTrMzeroSthree,24 z2 (16*CA^4 - 4*CA^3 nf + 5*CA^2 CF^2 - 20*CA^2 CF nf - 16*CA CF^3 + 10*CA CF^2 nf + 12*CF^4),carries zeta_2 in the body,"trace of M_0 S_3, M_0 = [[2C_F, 2n_f], [-4C_F, -4C_A]] (the same for P, K_phi and K_L)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out); make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletSthreeGGKminus,-24 z2 CA^2 nf,carries zeta_2 in the body,"S_3, gg entry, at kappa = -1 (against the C_F-free three-loop pole of the data)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out,recomputed
\nmPartnerLSthreeQQ,-16 z2 CF^2 (CF - 2*nf),carries zeta_2 in the body,"zeta_2 a^3 N^-2 pole of S0, qq entry, for the (F_2, F_L/a) kernel (to compare with nmSingletSthreeQQ)","make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/kernels.out,recomputed
\nmPartnerLSthreeQQnfZero,-16 z2 CF^3,carries zeta_2 in the body,"the n_f-independent part of nmPartnerLSthreeQQ (the non-singlet S_3 for the (F_2, F_phi) kernel is nmSthreeGen)","make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/kernels.out,recomputed
\nmMSbarSthreeQG,4 z2 nf (19*CA^2 - 12*CA CF + 2*CF^2),carries zeta_2 in the body,"zeta_2 a^3 N^-2 pole of S0 for the MS-bar splitting functions, qg entry","make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/kernels.out,recomputed
\nmMSbarSthreeGQ,-8 z2 CF (11*CA^2 - 2*CF^2),carries zeta_2 in the body,"zeta_2 a^3 N^-2 pole of S0 for the MS-bar splitting functions, gq entry","make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/kernels.out,recomputed
\nmMSbarOffDiagFactor,(CA - CF) (2*CA - CF),"zeta values, if any, in the body","color factor of the three-loop difference between the MS-bar and the (F_2, F_phi) poles off the diagonal (-8 n_f and -16 C_F times it)","make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/kernels.out,recomputed
\nmMSbarOffDiagFactorSUN,(N^2 + 1) (3*N^2 + 1)/(4N^2),"zeta values, if any, in the body",the same in SU(N_c),"make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/kernels.out,recomputed
\nmMSbarSfourQQExcess,32/3 z2 CF nf (CA - CF) (2*CA - CF),carries zeta_2 in the body,"zeta_2 a^4 N^-4 pole of S0, qq entry, for the MS-bar splitting functions with the four-loop data, minus S_4^qq","make_numbers.py section I15 (own solver for the kernels; App. A and eqs. (5.9)-(5.12), (5.26), (5.27) of arXiv:2202.10362, LaTeX source)",deposit/R7/singlet/kernels.out; deposit/R7/singlet/predictions.out,recomputed
\nmCommResSthreeQG,24 z2 nf (CA - CF) (CA^2 - CA CF + CA nf + 6*CF^2),carries zeta_2 in the body,"qg entry of the commutator [M, S_3], M = [[C_F, n_f], [-2C_F, -2C_A]] half the N^-1 residue of P^(0) at N = 0 (the gq entry is -2C_F/n_f times it; the diagonal vanishes); routes (ii) and (i) differ off the diagonal by -[M_1, S_3]/12 in x space","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourPred,232/3*CA^4 + nf(80/3*CA^3 - 904/9*CA^2 CF - 20*CA CF^2 + 148/9*CF^3 + 64*dFA/N_A),coefficient(s) of zeta_2 x^0 ln^4 x,prediction for P_gg^(3) at zeta_2 x^0 ln^4 x (trace of the S0 poles with the four-loop P_qq^(3) data),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourPredSUthree,6264 - 119804/243*nf,coefficient(s) of zeta_2 x^0 ln^4 x,the same in SU(3),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourRef,256/3*CA^4 + nf(16*CA^3 - 688/9*CA^2 CF - 28*CA CF^2 + 148/9*CF^3),coefficient(s) of zeta_2 x^0 ln^4 x,eq. (5.12) of arXiv:2202.10362 for P_gg^(3) at zeta_2 x^0 ln^4 x,make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourRefSUthree,6912 - 144752/243*nf,coefficient(s) of zeta_2 x^0 ln^4 x,the same in SU(3),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourShift,-8*CA^4 + nf(32/3*CA^3 - 24*CA^2 CF + 8*CA CF^2 + 64*dFA/N_A),coefficient(s) of zeta_2 x^0 ln^4 x,difference of the P_gg^(3) prediction from eq. (5.12) at zeta_2 x^0 ln^4 x,make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourShiftSUthree,-648 + 308/3*nf,coefficient(s) of zeta_2 x^0 ln^4 x,the same in SU(3),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmCombLnFourPred,nf(400/9*CA^3 CF + 800/9*CA^2 CF^2 - 988/9*CA CF^3 + 916/9*CF^4 + 64*dFA/N_R) + nf^2(16*CA^2 CF - 200/3*CA CF^2 - 224/3*CF^3),coefficient(s) of zeta_2 x^0 ln^4 x,"prediction for n_f P_gq^(3) - 2 C_F P_qg^(3) at zeta_2 x^0 ln^4 x (partners whose leading-log matrix commutes with M = [[C_F, n_f], [-2C_F, -2C_A]])",make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmCombLnFourPredSUthree,1985248/729*nf - 27584/81*nf^2,coefficient(s) of zeta_2 x^0 ln^4 x,the same in SU(3),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourShiftSUN,-2 (4*N^5 - N^4*nf - 8*N^2*nf - nf)/(N),coefficient(s) of zeta_2 x^0 ln^4 x,the shift of P_gg^(3) from eq. (5.12) in SU(N_c),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourPredSUN,(1392*N^7 - 453*N^6*nf + 1117*N^4*nf + 21*N^2*nf - 37*nf)/(18N^3),coefficient(s) of zeta_2 x^0 ln^4 x,the P_gg^(3) prediction at zeta_2 x^0 ln^4 x in SU(N_c),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourPredLCnfZero,232/3,coefficient(s) of zeta_2 x^0 ln^4 x,coefficient of N_c^4 at n_f = 0 of the P_gg^(3) prediction at zeta_2 x^0 ln^4 x in SU(N_c),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourPredLCnf,-151/6,coefficient(s) of zeta_2 x^0 ln^4 x,coefficient of n_f N_c^3 of the P_gg^(3) prediction at zeta_2 x^0 ln^4 x in SU(N_c),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourRefSUN,(1536*N^7 - 489*N^6*nf + 829*N^4*nf - 15*N^2*nf - 37*nf)/(18N^3),coefficient(s) of zeta_2 x^0 ln^4 x,eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(N_c),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourRefLCnfZero,256/3,coefficient(s) of zeta_2 x^0 ln^4 x,coefficient of N_c^4 at n_f = 0 of eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(N_c),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourRefLCnf,-163/6,coefficient(s) of zeta_2 x^0 ln^4 x,coefficient of n_f N_c^3 of eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(N_c),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourShiftNfZero,-8 CA^4,coefficient(s) of zeta_2 x^0 ln^4 x,the shift of P_gg^(3) from eq. (5.12) at n_f = 0,make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourShiftRevNfZero,24 CA^4,coefficient(s) of zeta_2 x^0 ln^4 x,the same with the negative-signature gluon-pair Born tensor reversed,make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPggLnFourShiftNfZeroSUthree,-648,coefficient(s) of zeta_2 x^0 ln^4 x,the shift of P_gg^(3) from eq. (5.12) at n_f = 0 in SU(3),make_numbers.py section I15 (trace of the zeta_2 poles of S0; four-loop P_qq^(3) data),deposit/R7/singlet/predictions.out,recomputed
\nmPolTwoLoopGGSystem,64*CA^2 - 16 CA g - 8*CF nf,"zeta values, if any, in the body",two-loop gg entry of the helicity-dependent singlet system (N^-3 coefficient of Delta P_gg^(1)) as a function of g = M8_gg,make_numbers.py section I15 (hep-ph/9603204 expanded),deposit/R7/singlet/polarized_sign.out,recomputed
\nmPolTwoLoopGGData,32*CA^2 - 8*CF nf,"zeta values, if any, in the body","N^-3 coefficient of Delta P_gg^(1) at N -> 0, eq. (4.7) of arXiv:1409.5131",make_numbers.py section I15 (text layer of arXiv:1409.5131),deposit/R7/singlet/polarized_sign.out,recomputed
\nmPolOctetWeight,2 CA,"zeta values, if any, in the body",the value of M8_gg that the two-loop gg entry fixes (as printed in hep-ph/9603204),make_numbers.py section I15,deposit/R7/singlet/polarized_sign.out,recomputed
\nmPolTwoLoopGGMissRev,64 CA^2,"zeta values, if any, in the body",M8_gg = -2C_A: two-loop gg entry minus the data,make_numbers.py section I15,deposit/R7/singlet/polarized_sign.out,recomputed
\nmPolThreeLoopGGMissRev,896 CA^3,"zeta values, if any, in the body",M8_gg = -2C_A: three-loop gg entry (N^-5) minus the data,make_numbers.py section I15,deposit/R7/singlet/polarized_sign.out,recomputed
\nmPolThreeLoopInvMissRev,-1536 CA^2 CF nf,"zeta values, if any, in the body",M8_gg = -2C_A: three-loop invariant P_qg^(0) P_gq^(2) + P_qg^(2) P_gq^(0) minus the data,make_numbers.py section I15,deposit/R7/singlet/polarized_sign.out,recomputed
\nmCountSingletReps,16,a count (no zeta values),number of representations in which the singlet poles were computed from explicit generators,make_numbers.py section I15,deposit/R7/singlet/singlet_model.out,recomputed
\nmCountSingletRepsHeld,4,a count (no zeta values),number of representations held out of each general-color fit and predicted,make_numbers.py section I15,deposit/R7/singlet/singlet_fit.out,recomputed
\nmSingletBornMatrix,"[[CF, nf], [-2 CF, -2 CA]]","zeta values, if any, in the body","color-singlet Born matrix b_1 of the flavor-singlet system, [[qq, qg], [gq, gg]], in units of 2a/omega: half the N^-1 residue of P^(0) at N = 0","make_numbers.py section I15 (LaTeX source of arXiv:2202.10362, App. A; waves L_1 of deposit/R7/singlet/singlet_model.out)",deposit/R7/singlet/singlet_model.out,recomputed
\nmSingletBornGluon,(1 + tau epsR)/2 (CR - 2 CA),"zeta values, if any, in the body","Born weight of a gluon pair in the t-channel representation R (Casimir C_R, exchange parity eps_R) at signature tau, in units of 2a/omega, as built by deposit/R7/singlet/singlet_model.gp","make_numbers.py section I15 (deposit/R7/singlet/singlet_model.gp, function born)",deposit/R7/singlet/singlet_model.gp,recomputed
\nmSingletBornEightA,-CA,"zeta values, if any, in the body","Born weight of the antisymmetric gluon octet at negative signature (C_R = C_A, eps_R = tau = -1), in units of 2a/omega","make_numbers.py section I15 (deposit/R7/singlet/singlet_model.gp, function born)",deposit/R7/singlet/singlet_model.gp,recomputed
\nmSingletGluonFeed,CA^2/2,"zeta values, if any, in the body","feed of the negative-signature antisymmetric-adjoint gluon wave F_8a^- from the positive-signature gluon-pair waves, sum_R [T_rc]_(8a,R) b_R^+, in units of the Born normalization of nmSingletBornGluon","make_numbers.py section I15 (deposit/R7/singlet/channels.out, lines CH, TRCCOLS, TRCROW and BG, five groups)",deposit/R7/singlet/channels.out,recomputed
\nmPggZeroResidue,-4 CA,"zeta values, if any, in the body","residue of P_gg^(0)(N) at N = 0, the x^0 coefficient of P_gg^(0)(x) = 4C_A(1/(1-x) + 1/x - 2 + x - x^2)",make_numbers.py section I15 (series of P_gg^(0)(x) at x = 0),deposit/R7/singlet/singlet_model.gp,recomputed
\nmSingletBornGG,-2 CA,"zeta values, if any, in the body","color-singlet gluon Born weight, the gg entry of b_1, half the residue of P_gg^(0) at N = 0","make_numbers.py section I15 (R7_M1, half the N^-1 residue of P^(0))",deposit/R7/singlet/singlet_model.gp,recomputed
\nmSingletReductionCoef,6,coefficient of zeta_2 kappa a omega [T_rc F^-]_1 in the flavor-singlet S,coefficient of zeta_2 kappa a omega [T_rc F^-]_1 in the flavor-singlet S at first order in zeta_2 (with [T_rc]_1A = -2C_F it gives the -12 of eq. (S)),"make_numbers.py section I15 (deposit/R7/singlet/singlet_model.gp, function solvesinglet)",deposit/R7/singlet/singlet_model.gp,recomputed
\nmSingletGQoverQG,-2 CF/nf,"zeta values, if any, in the body",ratio of the gq to the qg entry of the flavor-singlet poles S_3 and S_4,"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out); make_numbers.py section I15 (deposit/R7/singlet/singlet_lambda.out, octet weight -s8 C_A with s8 = 0, 2, 3, six representations)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/singlet_lambda.out,recomputed
\nmSingletSthreeQGLambda,12 z2 CA nf((3 + 2 lamg) CA - 2 CF),carries zeta_2 in the body,"singlet pole S_3, qg entry, at kappa = +1 for the antisymmetric-octet weight -lambda_g C_A (lambda_g = 1 is nmSingletSthreeQG)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out); make_numbers.py section I15 (deposit/R7/singlet/singlet_lambda.out, octet weight -s8 C_A with s8 = 0, 2, 3, six representations)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/singlet_lambda.out,recomputed
\nmSingletSthreeQGRevSUthree,12*nf z2,carries zeta_2 in the body,"singlet pole S_3, qg entry, in SU(3) with the antisymmetric-octet weight reversed to +C_A (nmSingletSthreeQGSUthree for -C_A)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/singlet_model.out,recomputed
\nmSingletSthreeGGCAcubeCoef,-48(1 + kappa lamg^2),coefficient of zeta_2 C_A^3 in [S_3]_gg,"coefficient of zeta_2 C_A^3 in [S_3]_gg, for the sign kappa and the antisymmetric-octet weight -lambda_g C_A (the n_f term is kappa times 24 zeta_2 C_A^2 n_f)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out); make_numbers.py section I15 (deposit/R7/singlet/singlet_lambda.out, octet weight -s8 C_A with s8 = 0, 2, 3, six representations)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/singlet_lambda.out,recomputed
\nmSingletSthreeGGPerSource,-48 z2 CA^3,carries zeta_2 in the body,each of the two equal parts of the C_A^3 term of [S_3]_gg at kappa = +1 and lambda_g = 1: the feed of F_8a^- (the lambda_g-independent part of nmSingletSthreeGGCAcubeCoef) and the Born term,"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out); make_numbers.py section I15 (deposit/R7/singlet/singlet_lambda.out, octet weight -s8 C_A with s8 = 0, 2, 3, six representations)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/singlet_lambda.out,recomputed
\nmSingletTrBoneSthree,12 z2 (16*CA^4 - 4*CA^3 nf + 5*CA^2 CF^2 - 20*CA^2 CF nf - 16*CA CF^3 + 10*CA CF^2 nf + 12*CF^4),carries zeta_2 in the body,"trace of b_1 S_3, b_1 = [[C_F, n_f], [-2C_F, -2C_A]] (the same for the poles of S0 of P, K_phi and K_L)","make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out); make_numbers.py section I15 (own solver for the kernels)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/kernels.out,recomputed
\nmSingletTrBoneSthreeRevShift,192 z2 CA^2 CF nf,carries zeta_2 in the body,tr(b_1 S_3) with the antisymmetric-octet weight reversed to +C_A minus tr(b_1 S_3) with -C_A,"make_numbers.py section I15 (own fits of the poles in deposit/R7/singlet/singlet_model.out, 16 representations, 4 held out)",deposit/R7/singlet/singlet_fit.out; deposit/R7/singlet/singlet_model.out,recomputed
\nmSingletDiffCombination,"(-[S_4]_qq + 2[{S_3, b_1}]_qq)/24","written through S_n, which carry zeta_2","complete four-loop zeta_2 x^0 ln^4 x coefficient of P_qq^(3) minus the NNLL predictions of eqs. (3.3) and (5.9) of arXiv:2202.10362, written through S_n, which carry zeta_2 (n_f part: the pure-singlet difference; n_f^0 part: the x^0 difference)",make_numbers.py section I15 (fits of deposit/R7/singlet/singlet_model.out; x -> 0 files of arXiv:2604.09534 and arXiv:2609.37563),deposit/R7/singlet/predictions.out; deposit/R7/singlet/ps_difference.out,recomputed
\nmPggLnFourShiftRevSUthree,1944 - 1276/3*nf,coefficient(s) of zeta_2 x^0 ln^4 x,"difference of the P_gg^(3) prediction from eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(3), with the octet weight b_8a^- reversed (negative-signature gluon-pair Born tensor reversed)","make_numbers.py section I16 (own fits of the poles in deposit/R8/alt_pgg/routeA/alt_part1.out ... alt_part4.out, 16 representations, 4 held out; trace route of section I15)",deposit/R8/alt_pgg/routeA/alt_predictions.json; route B and check_all.py in deposit/R8/alt_pgg,recomputed
\nmPggLnFourShiftTpRevSUthree,-648 - 916*nf,coefficient(s) of zeta_2 x^0 ln^4 x,"difference of the P_gg^(3) prediction from eq. (5.12) of arXiv:2202.10362 at zeta_2 x^0 ln^4 x in SU(3), with the negative-signature quark-gluon transition product reversed","make_numbers.py section I16 (own fits of the poles in deposit/R8/alt_pgg/routeA/alt_part1.out ... alt_part4.out, 16 representations, 4 held out; trace route of section I15)",deposit/R8/alt_pgg/routeA/alt_predictions.json; route B and check_all.py in deposit/R8/alt_pgg,recomputed
\nmPggLnFourShiftTpRevNfZero,-8 CA^4,coefficient(s) of zeta_2 x^0 ln^4 x,the same in general color at n_f = 0 (equal to nmPggLnFourShiftNfZero),"make_numbers.py section I16 (own fits of the poles in deposit/R8/alt_pgg/routeA/alt_part1.out ... alt_part4.out, 16 representations, 4 held out; trace route of section I15)",deposit/R8/alt_pgg/routeA/alt_predictions.json; route B and check_all.py in deposit/R8/alt_pgg,recomputed
\nmSfourGGdkmvRatio,-8 CA,"ratio of two zeta_2 poles, [S_4]_gg/[S_3]_gg (no zeta_2)","ratio [S_4]_gg/[S_3]_gg of the zeta_2 poles implied by eqs. (5.12), (5.16) of arXiv:2202.10362 at C_F = 0","make_numbers.py section I16 (deposit/R8/dkmv_cont/dkmv_sect5_zeta2.out; own parse of App. A and eq. (5.12) of arXiv:2202.10362, LaTeX source)",deposit/R8/dkmv_cont/tex2gp_check.out (PARI/GP on the blocks extracted from the LaTeX source),recomputed
\nmSfourGGdkmv,192 z2 CA^3 (4*CA - nf),carries zeta_2 in the body,the zeta_2 a^4 omega^-4 pole [S_4]_gg implied by eq. (5.12) of arXiv:2202.10362 at C_F = 0 (ratio times [S_3]_gg; to compare with nmSingletSfourGG),"make_numbers.py section I16 (deposit/R8/dkmv_cont/dkmv_sect5_zeta2.out; own parse of App. A and eq. (5.12) of arXiv:2202.10362, LaTeX source)",deposit/R8/dkmv_cont/tex2gp_check.out (PARI/GP on the blocks extracted from the LaTeX source),recomputed
\nmSthreeAbelian,144 z2 CF^3,carries zeta_2 in the body,S_3 in the abelian limit (C_A -> 0),"make_numbers.py section I16 (S_3, S_4 of section C; V_3^-, V_4^- of section D)","the bodies of nmSthreeGen, nmSfourGen, nmXkMismatchVthreeLamOne, nmXkMismatchVfourLamOne at C_A = 0",recomputed
\nmSfourAbelian,960 z2 CF^4,carries zeta_2 in the body,"S_4 in the abelian limit (C_A -> 0, d_F^{abcd}d_A^{abcd} -> 0)","make_numbers.py section I16 (S_3, S_4 of section C; V_3^-, V_4^- of section D)","the bodies of nmSthreeGen, nmSfourGen, nmXkMismatchVthreeLamOne, nmXkMismatchVfourLamOne at C_A = 0",recomputed
\nmVthreeMinusAbelianDiff,-256 z2 CF^3,"zeta values, if any, in the body",V_3^- of the complete results minus that of the equations (lambda = 1) in the abelian limit: the C_F^3 component of nmXkMismatchVthreeLamOne,"make_numbers.py section I16 (S_3, S_4 of section C; V_3^-, V_4^- of section D)","the bodies of nmSthreeGen, nmSfourGen, nmXkMismatchVthreeLamOne, nmXkMismatchVfourLamOne at C_A = 0",recomputed
\nmVfourMinusAbelianDiff,-1280 z2 CF^4,"zeta values, if any, in the body",V_4^- of the complete results minus that of the equations (lambda = 1) in the abelian limit: the C_F^4 component of nmXkMismatchVfourLamOne,"make_numbers.py section I16 (S_3, S_4 of section C; V_3^-, V_4^- of section D)","the bodies of nmSthreeGen, nmSfourGen, nmXkMismatchVthreeLamOne, nmXkMismatchVfourLamOne at C_A = 0",recomputed
\nmSfourRevVec,"(-672, 1872, -1152, -192, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2",zeta_2 coefficients of S_n,"components of S_4 with the odd adjoint Born term b_A^- reversed, S_4 - 8 b_A S_3","make_numbers.py section I16 (S_3, S_4 of section C, b_A = C_F - C_A/2; the recursion d_2, d_3 with M_1, M_2)","nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree of section I3 in SU(N_c), SU(3), SO(5), SO(7)",recomputed
\nmSthreeRemVec,"(72, -240, 192) basis (CF CA^2, CF^2 CA, CF^3), units zeta2",zeta_2 coefficients of S_n,"components of S_3 without the odd adjoint Born term, S_3 + 48 C_F b_A^2","make_numbers.py section I16 (S_3, S_4 of section C, b_A = C_F - C_A/2; the recursion d_2, d_3 with M_1, M_2)","nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree of section I3 in SU(N_c), SU(3), SO(5), SO(7)",recomputed
\nmSfourRemVec,"(-840, 2688, -2400, 384, 1152) basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, dFA/N_R), units zeta2",zeta_2 coefficients of S_n,"components of S_4 without the odd adjoint Born term, S_4 - 576 C_F b_A^3","make_numbers.py section I16 (S_3, S_4 of section C, b_A = C_F - C_A/2; the recursion d_2, d_3 with M_1, M_2)","nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree of section I3 in SU(N_c), SU(3), SO(5), SO(7)",recomputed
\nmSthreeKmVec,"(84, -288, 240) basis (CF CA^2, CF^2 CA, CF^3), units zeta2",zeta_2 coefficients of S_n,components of S_3 at kappa = -1 (nmSthreeKmGen),"make_numbers.py section I16 (S_3, S_4 of section C, b_A = C_F - C_A/2; the recursion d_2, d_3 with M_1, M_2)","nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree of section I3 in SU(N_c), SU(3), SO(5), SO(7)",recomputed
\nmMoneGluon,CA^2/2,"zeta values, if any, in the body","M_1^g = sum_R [T_rc]_(8a,R) b_R^+, the moment of the antisymmetric-adjoint gluon row (the same quantity as nmSingletGluonFeed)","make_numbers.py section I16 (deposit/R7/singlet/channels.out, five groups; the recursion of the negative-signature gluon wave at n_f = 0)",deposit/R8/gluon_nf0/gluon_nf0.out (channel recursion written separately); deposit/R8/gluon_nf0/run_pair_weight.out (deposited solver),recomputed
\nmDtwoGluon,8 CA^2,"zeta values, if any, in the body","d_2^g of the negative-signature antisymmetric-adjoint gluon wave at n_f = 0, kappa = +1, b_8a^- = -C_A (units a = 1)","make_numbers.py section I16 (deposit/R7/singlet/channels.out, five groups; the recursion of the negative-signature gluon wave at n_f = 0)",deposit/R8/gluon_nf0/gluon_nf0.out (channel recursion written separately); deposit/R8/gluon_nf0/run_pair_weight.out (deposited solver),recomputed
\nmDthreeGluon,-80 CA^3,"zeta values, if any, in the body","d_3^g of the same wave, kappa = +1, b_8a^- = -C_A (units a = 1)","make_numbers.py section I16 (deposit/R7/singlet/channels.out, five groups; the recursion of the negative-signature gluon wave at n_f = 0)",deposit/R8/gluon_nf0/gluon_nf0.out (channel recursion written separately); deposit/R8/gluon_nf0/run_pair_weight.out (deposited solver),recomputed
\nmDthreeGluonRev,-16 CA^3,"zeta values, if any, in the body","d_3^g with b_8a^- reversed to +C_A, kappa = +1 (units a = 1)","make_numbers.py section I16 (deposit/R7/singlet/channels.out, five groups; the recursion of the negative-signature gluon wave at n_f = 0)",deposit/R8/gluon_nf0/gluon_nf0.out (channel recursion written separately); deposit/R8/gluon_nf0/run_pair_weight.out (deposited solver),recomputed
\nmPggPairWeightShiftEightS,-324,coefficient(s) of zeta_2 x^0 ln^4 x,"change of the zeta_2 x^0 ln^4 x coefficient of the P_gg^(3) prediction at n_f = 0 in SU(3) per unit change of w_8s, the weight of the positive-signature gluon-pair (ladder) term of channel 8s: 8 C_A [T_rc]_(8a,R) (b_R^+)^2 = -4 C_A^4 at C_A = 3; routes (iii) and (i) agree","make_numbers.py section I16 (deposit/R7/singlet/channels.out, five groups; the recursion of the negative-signature gluon wave at n_f = 0)",deposit/R8/gluon_nf0/gluon_nf0.out (channel recursion written separately); deposit/R8/gluon_nf0/run_pair_weight.out (deposited solver),recomputed
\nmPggPairWeightShiftTwentySeven,-216,coefficient(s) of zeta_2 x^0 ln^4 x,"change of the zeta_2 x^0 ln^4 x coefficient of the P_gg^(3) prediction at n_f = 0 in SU(3) per unit change of w_27, the weight of the positive-signature gluon-pair (ladder) term of channel 27: 8 C_A [T_rc]_(8a,R) (b_R^+)^2 = -8/3 C_A^4 at C_A = 3; routes (iii) and (i) agree","make_numbers.py section I16 (deposit/R7/singlet/channels.out, five groups; the recursion of the negative-signature gluon wave at n_f = 0)",deposit/R8/gluon_nf0/gluon_nf0.out (channel recursion written separately); deposit/R8/gluon_nf0/run_pair_weight.out (deposited solver),recomputed
\nmTPSingletPlusGen,-4 TF CF,"zeta values, if any, in the body","transition product per flavor (qg Born)(gq Born)/n_f on the quark color singlet, positive signature","make_numbers.py section I16 (deposit/R7/singlet/channels.out, lines TP and TPCHK, SU(2), SU(3), SU(4), SO(5), G2; T_F = 1/2)",the TPCHK lines of channels.out; the color-singlet entry also equals [b_1]_qg [b_1]_gq/n_f (R7_M1),recomputed
\nmTPAdjPlusSUN,-TF (N^2 - 4)/N,"zeta values, if any, in the body","transition product per flavor on the quark adjoint channel, positive signature, in SU(N_c) (checked in SU(2), SU(3), SU(4); SO(5) and G2 have no symmetric gluon-pair channel of Casimir C_A, and the entry is 0 there)","make_numbers.py section I16 (deposit/R7/singlet/channels.out, lines TP and TPCHK, SU(2), SU(3), SU(4), SO(5), G2; T_F = 1/2)",the TPCHK lines of channels.out; the color-singlet entry also equals [b_1]_qg [b_1]_gq/n_f (R7_M1),recomputed
\nmTPSingletMinus,0,"zeta values, if any, in the body","transition product per flavor on the quark color singlet, negative signature (there is no antisymmetric gluon-pair singlet)","make_numbers.py section I16 (deposit/R7/singlet/channels.out, lines TP and TPCHK, SU(2), SU(3), SU(4), SO(5), G2; T_F = 1/2)",the TPCHK lines of channels.out; the color-singlet entry also equals [b_1]_qg [b_1]_gq/n_f (R7_M1),recomputed
\nmTPAdjMinusGen,-TF CA,"zeta values, if any, in the body","transition product per flavor on the quark adjoint channel, negative signature; this entry rests on the gluon-signature assumption (the sign of the negative-signature transition product)","make_numbers.py section I16 (deposit/R7/singlet/channels.out, lines TP and TPCHK, SU(2), SU(3), SU(4), SO(5), G2; T_F = 1/2)",the TPCHK lines of channels.out; the color-singlet entry also equals [b_1]_qg [b_1]_gq/n_f (R7_M1),recomputed
\nmTPSingletPlusSUthree,-8/3,"zeta values, if any, in the body",nmTPSingletPlusGen in SU(3),"make_numbers.py section I16 (deposit/R7/singlet/channels.out, lines TP and TPCHK, SU(2), SU(3), SU(4), SO(5), G2; T_F = 1/2)",the TPCHK lines of channels.out; the color-singlet entry also equals [b_1]_qg [b_1]_gq/n_f (R7_M1),recomputed
\nmTPAdjPlusSUthree,-5/6,"zeta values, if any, in the body",nmTPAdjPlusSUN in SU(3),"make_numbers.py section I16 (deposit/R7/singlet/channels.out, lines TP and TPCHK, SU(2), SU(3), SU(4), SO(5), G2; T_F = 1/2)",the TPCHK lines of channels.out; the color-singlet entry also equals [b_1]_qg [b_1]_gq/n_f (R7_M1),recomputed
\nmTPAdjMinusSUthree,-3/2,"zeta values, if any, in the body",nmTPAdjMinusGen in SU(3) (rests on the gluon-signature assumption),"make_numbers.py section I16 (deposit/R7/singlet/channels.out, lines TP and TPCHK, SU(2), SU(3), SU(4), SO(5), G2; T_F = 1/2)",the TPCHK lines of channels.out; the color-singlet entry also equals [b_1]_qg [b_1]_gq/n_f (R7_M1),recomputed
\nmCountConsXzero,3,a count (no zeta values),"independent agreements at x^0, every combination vanishing for every variant excluded (kappa and the presence of the adjoint Born term varied, normalization condition)",deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmCountConsDegOne,3,a count (no zeta values),the same with normalization and quark-pair constants of color degree one,deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmCountConsCoefFree,2,a count (no zeta values),the same with the coefficient of eq. (8) also free,deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmCountConsChanMix,2,a count (no zeta values),conservative count at x^0 with the degree-one constants and the channel-mixing quark-pair term eta_2 (F_A^+)^2,deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmCountConsChanMixBoth,1,a count (no zeta values),the same with both channel-mixing terms eta_2 and eta_34,deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmCountConsSigMix,2,a count (no zeta values),conservative count at x^0 with the degree-one constants and the signature-mixed quark-pair term g zeta_2 omega^2 F_1^+ F_1^-,deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmCountConsJoint,3,a count (no zeta values),"conservative count for x^0 and lambda = 2 together, with the normalization and quark-pair constants of color degree one chosen separately at N = -k and none of the quark-pair terms eta_2, eta_34, g of the no-hard-gluon class (the lambda = 2 components add no independent number)",deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmQuarticRelCFCAsq,96,"zeta values, if any, in the body","coefficient of the C_F C_A^2 component of S_3 in the relation quartic(S_4) = c1 S_3[C_F C_A^2] + c2 S_3[C_F^2 C_A], which holds for every variant of the main family",deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmQuarticRelCFsqCA,24,"zeta values, if any, in the body",coefficient of the C_F^2 C_A component of S_3 in the same relation,deposit/R10/m11_count/A/m11_count_A.py and R10/m11_count/B/m11_count.gp (two separately written programs),deposit/R10/m11_count/A/m11_count_A_summary.json; deposit/R10/m11_count/B/out_count.txt,recomputed
\nmVthreeMinusLplusAbelian,192 z2 CF^3,"zeta values, if any, in the body",coefficient of l_+ in V_3^- of the equations in the abelian limit,"deposit/R10/m6_abelian/A/m6_abelian_A.py (Python) and R10/m6_abelian/B/m6_abelian_B.wl (Wolfram), two separately written programs",deposit/R10/m6_abelian/A/m6_abelian_A_results.json; deposit/R10/m6_abelian/B/m6_abelian_B_results.tsv,recomputed
\nmVfourMinusLplusAbelian,1536 z2 CF^4,"zeta values, if any, in the body",coefficient of l_+ in V_4^- of the equations in the abelian limit,"deposit/R10/m6_abelian/A/m6_abelian_A.py (Python) and R10/m6_abelian/B/m6_abelian_B.wl (Wolfram), two separately written programs",deposit/R10/m6_abelian/A/m6_abelian_A_results.json; deposit/R10/m6_abelian/B/m6_abelian_B_results.tsv,recomputed
\nmLoopPartVShift,6*ca - 12*cf,"zeta values, if any, in the body","change of the relative singlet Born correction v (a zeta_2 v) equivalent to restricting the signature-changing term to the loop part of F_A^- (kappa = +1, unit Born term)","deposit/R10/m11_count/A/m11_count_A.py (part I) and R10/m11_count/B/m11_amp.gp, two separately written programs",deposit/R10/m11_count/A/m11_count_A.out; deposit/R10/m11_count/B/out_amp.txt,recomputed
\nmLoopPartVFit,4*cf,"zeta values, if any, in the body","value of v in the fitted family with the restriction, in place of nmBornCorrMatchV","deposit/R10/m11_count/A/m11_count_A.py (part I) and R10/m11_count/B/m11_amp.gp, two separately written programs",deposit/R10/m11_count/A/m11_count_A.out; deposit/R10/m11_count/B/out_amp.txt,recomputed
\nmZetaThreeFourVec,"(0, 0, 48, -320/3, 0)","zeta values, if any, in the body","zeta_3 part of the four-loop x^0 ln^3 x coefficient of P_ns^(3)+ in the basis (C_F C_A^3, C_F^2 C_A^2, C_F^3 C_A, C_F^4, d_F d_A/N_R); equal to the zeta_3 part of the relation prediction with the complete lower orders","deposit/R9/zeta3_n3ll/zeta3_py.py (Python) and zeta3_wl.wl (Wolfram), two separately written programs, compared in compare_outputs.py",deposit/R9/zeta3_n3ll/zeta3_py.out; zeta3_wl.out; compare_outputs.out,recomputed
\nmZetaThreeThreeVec,"(0, 48, -96)","zeta values, if any, in the body","zeta_3 part of the three-loop x^0 ln x coefficient of P_ns^(2)+ in the basis (C_F C_A^2, C_F^2 C_A, C_F^3); equal to the relation prediction","deposit/R9/zeta3_n3ll/zeta3_py.py (Python) and zeta3_wl.wl (Wolfram), two separately written programs, compared in compare_outputs.py",deposit/R9/zeta3_n3ll/zeta3_py.out; zeta3_wl.out; compare_outputs.out,recomputed
\nmZetaThreeContrastFour,"(152, -520, 544, -160, -192)","zeta values, if any, in the body","the zeta_3 x^0 ln^3 x coefficient that a term -(S_4/zeta_2) S_1(N) N^-6 in P^(3)+ would add, -S_4/(6 zeta_2), basis as nmZetaThreeFourVec","deposit/R9/zeta3_n3ll/zeta3_py.py (Python) and zeta3_wl.wl (Wolfram), two separately written programs, compared in compare_outputs.py",deposit/R9/zeta3_n3ll/zeta3_py.out; zeta3_wl.out; compare_outputs.out,recomputed
\nmZetaThreeContrastThree,"(-60, 192, -144)","zeta values, if any, in the body","the zeta_3 x^0 ln x coefficient that a term -(S_3/zeta_2) S_1(N) N^-4 in P^(2)+ would add, -S_3/zeta_2, basis as nmZetaThreeThreeVec","deposit/R9/zeta3_n3ll/zeta3_py.py (Python) and zeta3_wl.wl (Wolfram), two separately written programs, compared in compare_outputs.py",deposit/R9/zeta3_n3ll/zeta3_py.out; zeta3_wl.out; compare_outputs.out,recomputed
\nmZetaThreeContrastXzero,"(152, -480, 416, -64, -192)","zeta values, if any, in the body","the S_1(N) analogue with the bookkeeping of the x^0 difference, 4(-S_4/24 + C_F S_3/6)/zeta_2, basis as nmZetaThreeFourVec","deposit/R9/zeta3_n3ll/zeta3_py.py (Python) and zeta3_wl.wl (Wolfram), two separately written programs, compared in compare_outputs.py",deposit/R9/zeta3_n3ll/zeta3_py.out; zeta3_wl.out; compare_outputs.out,recomputed
\nmPggApproxShiftSmallX,0.18859,"zeta values, if any, in the body","largest change of the approximations A, B of P_gg^(3)(x) of arXiv:2410.08089 for 1e-6 <= x <= 1e-4 and n_f = 3, 4, 5, in percent of their value, when the predicted coefficient replaces the ln^4 x input (dense grid, rounded up)","make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A)",route B at the decade points,recomputed
\nmPggApproxShiftOverSpread,0.44806,"zeta values, if any, in the body","largest change for 1e-6 <= x <= 1e-4 in percent of the difference |A - B| of the two approximations (dense grid, rounded up)","make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A)",route B at the decade points,recomputed
\nmPggApproxShiftOfLarger,0.53905,"zeta values, if any, in the body","largest change for 1e-6 <= x <= 1e-1 in percent of the larger of |P_A|, |P_B| (dense grid refined at its largest values, rounded up; P_A, P_B and A - B change sign between 1e-3 and 1e-1)","make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A)",route A only,recomputed
\nmPggApproxNfValues,"3, 4, 5","zeta values, if any, in the body",the numbers of flavors of the approximations compared,"make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A)",route B,recomputed
\nmPggApproxXmin,1e-6,"zeta values, if any, in the body",smallest x at which the change is computed,"make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A)",route B,recomputed
\nmPggApproxXmax,1e-1,"zeta values, if any, in the body",largest x at which the change is computed,"make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A)",route B,recomputed
\nmPggApproxXsmall,1e-4,"zeta values, if any, in the body",the x below which nmPggApproxShiftSmallX bounds the change,"make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A)",route B,recomputed
\nmPggApproxMomentMax,20,"zeta values, if any, in the body","the highest even Mellin moment used by the approximations of arXiv:2410.08089, 2307.04158, 2404.09701","make_numbers.py section P2 (deposit P2/aN3LO, routes A and B, dense grid of route A) (FHMPVgg-anc.h)",eq. (5) of 2410.08089,recomputed
\nmPsiNormFirstS,a^n w^(5-2n),"zeta values, if any, in the body","first terms of S changed by a physical change n_-/n_+ = 1 + n_1 omega of psi^+ (psi^- by the inverse), all other terms in the normalization of eq. (xi), n >= 2 (N^3LL)","deposit P2/t8: t8_b2_orders.py (B2, r0 = 1)",t8_b5_extra.py (psi^+ + e2 pi^2 w^2),recomputed
\nmWordCountSthreeRaw,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountSthreeRaw (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountSthreeRaw,definition
\nmWordCountSthreeIndep,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountSthreeIndep (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountSthreeIndep,definition
\nmWordCountSfourRaw,five,a count below ten written as a word for running text (no zeta values),"the count \nmCountSfourRaw (5) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountSfourRaw,definition
\nmWordCountSfourIndep,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountSfourIndep (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountSfourIndep,definition
\nmWordCountXzeroRaw,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountXzeroRaw (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountXzeroRaw,definition
\nmWordCountXzeroIndep,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountXzeroIndep (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountXzeroIndep,definition
\nmWordCountCovoneRaw,eight,a count below ten written as a word for running text (no zeta values),"the count \nmCountCovoneRaw (8) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountCovoneRaw,definition
\nmWordCountCovoneIndep,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountCovoneIndep (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountCovoneIndep,definition
\nmWordCountCovtwoRaw,eight,a count below ten written as a word for running text (no zeta values),"the count \nmCountCovtwoRaw (8) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountCovtwoRaw,definition
\nmWordCountCovtwoIndep,six,a count below ten written as a word for running text (no zeta values),"the count \nmCountCovtwoIndep (6) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountCovtwoIndep,definition
\nmWordCountPminusquarticRaw,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountPminusquarticRaw (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountPminusquarticRaw,definition
\nmWordCountPminusquarticIndep,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountPminusquarticIndep (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountPminusquarticIndep,definition
\nmWordCountUncquarticRaw,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountUncquarticRaw (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountUncquarticRaw,definition
\nmWordCountUncquarticIndep,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountUncquarticIndep (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountUncquarticIndep,definition
\nmWordCountNfourRaw,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountNfourRaw (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountNfourRaw,definition
\nmWordCountNfourIndep,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountNfourIndep (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountNfourIndep,definition
\nmWordCountAmpCfreeRaw,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpCfreeRaw (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpCfreeRaw,definition
\nmWordCountAmpCfreeIndep,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpCfreeIndep (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpCfreeIndep,definition
\nmWordCountAmpEightyfourRaw,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpEightyfourRaw (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpEightyfourRaw,definition
\nmWordCountAmpEightyfourIndep,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpEightyfourIndep (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpEightyfourIndep,definition
\nmWordCountAmpConstRaw,five,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpConstRaw (5) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpConstRaw,definition
\nmWordCountAmpConstIndep,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpConstIndep (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpConstIndep,definition
\nmWordCountAmpCfreeDipole,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpCfreeDipole (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpCfreeDipole,definition
\nmWordCountConsistChecks,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsistChecks (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsistChecks,definition
\nmWordCountLLminusRaw,nine,a count below ten written as a word for running text (no zeta values),"the count \nmCountLLminusRaw (9) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountLLminusRaw,definition
\nmWordCountLLminusIndep,six,a count below ten written as a word for running text (no zeta values),"the count \nmCountLLminusIndep (6) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountLLminusIndep,definition
\nmWordCountLLampOddSingletEqual,nine,a count below ten written as a word for running text (no zeta values),"the count \nmCountLLampOddSingletEqual (9) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountLLampOddSingletEqual,definition
\nmWordCountLLampEvenSingletEqual,nine,a count below ten written as a word for running text (no zeta values),"the count \nmCountLLampEvenSingletEqual (9) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountLLampEvenSingletEqual,definition
\nmWordCountChoicesListed,seven,a count below ten written as a word for running text (no zeta values),"the count \nmCountChoicesListed (7) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountChoicesListed,definition
\nmWordCountSthreeStrict,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountSthreeStrict (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountSthreeStrict,definition
\nmWordCountSfourStrict,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountSfourStrict (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountSfourStrict,definition
\nmWordCountXzeroStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountXzeroStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountXzeroStrict,definition
\nmWordCountCovoneStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountCovoneStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountCovoneStrict,definition
\nmWordCountCovtwoStrict,six,a count below ten written as a word for running text (no zeta values),"the count \nmCountCovtwoStrict (6) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountCovtwoStrict,definition
\nmWordCountPminusquarticStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountPminusquarticStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountPminusquarticStrict,definition
\nmWordCountUncquarticStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountUncquarticStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountUncquarticStrict,definition
\nmWordCountNfourStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountNfourStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountNfourStrict,definition
\nmWordCountAmpCfreeStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpCfreeStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpCfreeStrict,definition
\nmWordCountAmpEightyfourStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpEightyfourStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpEightyfourStrict,definition
\nmWordCountAmpConstStrict,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpConstStrict (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpConstStrict,definition
\nmWordCountClassIpi,five,a count below ten written as a word for running text (no zeta values),"the count \nmCountClassIpi (5) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountClassIpi,definition
\nmWordCountClassShiftedPole,six,a count below ten written as a word for running text (no zeta values),"the count \nmCountClassShiftedPole (6) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountClassShiftedPole,definition
\nmWordCountColorXzeroYzero,five,a count below ten written as a word for running text (no zeta values),"the count \nmCountColorXzeroYzero (5) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountColorXzeroYzero,definition
\nmWordCountColorLamTwoYzero,six,a count below ten written as a word for running text (no zeta values),"the count \nmCountColorLamTwoYzero (6) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountColorLamTwoYzero,definition
\nmWordCountColorLamTwoYone,five,a count below ten written as a word for running text (no zeta values),"the count \nmCountColorLamTwoYone (5) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountColorLamTwoYone,definition
\nmWordCountColorLamTwoMixed,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountColorLamTwoMixed (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountColorLamTwoMixed,definition
\nmWordCountColorXzeroFree,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountColorXzeroFree (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountColorXzeroFree,definition
\nmWordCountColorBothYoneSeparate,nine,a count below ten written as a word for running text (no zeta values),"the count \nmCountColorBothYoneSeparate (9) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountColorBothYoneSeparate,definition
\nmWordCountStrictYoneSeparate,nine,a count below ten written as a word for running text (no zeta values),"the count \nmCountStrictYoneSeparate (9) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountStrictYoneSeparate,definition
\nmWordCountProtected,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountProtected (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountProtected,definition
\nmWordCountProtectedTests,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountProtectedTests (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountProtectedTests,definition
\nmWordCountTestsLeftMixedPair,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountTestsLeftMixedPair (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountTestsLeftMixedPair,definition
\nmWordCountAmpResidCfreeDipole,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidCfreeDipole (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidCfreeDipole,definition
\nmWordCountAmpResidCfreeQuad,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidCfreeQuad (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidCfreeQuad,definition
\nmWordCountAmpResidCfreeWide,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidCfreeWide (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidCfreeWide,definition
\nmWordCountAmpResidCfreeProd,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidCfreeProd (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidCfreeProd,definition
\nmWordCountAmpResidDipole,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidDipole (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidDipole,definition
\nmWordCountAmpResidQuad,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidQuad (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidQuad,definition
\nmWordCountAmpResidWide,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidWide (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidWide,definition
\nmWordCountAmpResidProd,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidProd (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidProd,definition
\nmWordCountAmpResidColorDipole,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidColorDipole (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidColorDipole,definition
\nmWordCountAmpResidColorWide,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidColorWide (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidColorWide,definition
\nmWordCountAmpResidColorProd,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpResidColorProd (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpResidColorProd,definition
\nmWordCountAmpRelations,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountAmpRelations (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountAmpRelations,definition
\nmWordCountEtaYzeroA,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaYzeroA (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaYzeroA,definition
\nmWordCountEtaYzeroB,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaYzeroB (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaYzeroB,definition
\nmWordCountEtaYoneA,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaYoneA (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaYoneA,definition
\nmWordCountEtaYoneB,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaYoneB (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaYoneB,definition
\nmWordCountEtaMixedA,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaMixedA (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaMixedA,definition
\nmWordCountEtaMixedB,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaMixedB (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaMixedB,definition
\nmWordCountEtaRhoA,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaRhoA (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaRhoA,definition
\nmWordCountEtaRhoB,zero,a count below ten written as a word for running text (no zeta values),"the count \nmCountEtaRhoB (0) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountEtaRhoB,definition
\nmWordCountTestsMapCAsq,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountTestsMapCAsq (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountTestsMapCAsq,definition
\nmWordCountTestsYCAsq,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountTestsYCAsq (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountTestsYCAsq,definition
\nmWordCountSingletRepsHeld,four,a count below ten written as a word for running text (no zeta values),"the count \nmCountSingletRepsHeld (4) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountSingletRepsHeld,definition
\nmWordCountConsXzero,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsXzero (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsXzero,definition
\nmWordCountConsDegOne,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsDegOne (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsDegOne,definition
\nmWordCountConsCoefFree,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsCoefFree (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsCoefFree,definition
\nmWordCountConsChanMix,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsChanMix (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsChanMix,definition
\nmWordCountConsChanMixBoth,one,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsChanMixBoth (1) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsChanMixBoth,definition
\nmWordCountConsSigMix,two,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsSigMix (2) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsSigMix,definition
\nmWordCountConsJoint,three,a count below ten written as a word for running text (no zeta values),"the count \nmCountConsJoint (3) in words, for running text",make_numbers.py section W3words,the word for the value of \nmCountConsJoint,definition
\nmLLminusTwoAbelian,-12*cf^2,"zeta values, if any, in the body",abelian part (C_A -> 0) of the leading log of P^- at a^2 (nmLLminusTwo),make_numbers.py section W5 (abelian limit of section C and of nmSfiveGen); deposit/W5/abelian/A/b1_abelian.gp (PARI) and B/abelian_check.wl (Wolfram),deposit/W5/abelian/A/b1_abelian.out; deposit/W5/abelian/B/abelian_check_wl.out (compared with each other in this section),recomputed
\nmLLminusThreeAbelian,-80*cf^3,"zeta values, if any, in the body",abelian part (C_A -> 0) of the leading log of P^- at a^3 (nmLLminusThree),make_numbers.py section W5 (abelian limit of section C and of nmSfiveGen); deposit/W5/abelian/A/b1_abelian.gp (PARI) and B/abelian_check.wl (Wolfram),deposit/W5/abelian/A/b1_abelian.out; deposit/W5/abelian/B/abelian_check_wl.out (compared with each other in this section),recomputed
\nmLLminusFourAbelian,-304*cf^4,"zeta values, if any, in the body",abelian part (C_A -> 0) of the leading log of P^- at a^4 (nmLLminusFour),make_numbers.py section W5 (abelian limit of section C and of nmSfiveGen); deposit/W5/abelian/A/b1_abelian.gp (PARI) and B/abelian_check.wl (Wolfram),deposit/W5/abelian/A/b1_abelian.out; deposit/W5/abelian/B/abelian_check_wl.out (compared with each other in this section),recomputed
\nmSfiveAbelian,3648 z2 CF^5,carries zeta_2 in the body,S_5 of the equations in the abelian limit (C_F^5 entry of nmSfiveGen),make_numbers.py section W5 (abelian limit of section C and of nmSfiveGen); deposit/W5/abelian/A/b1_abelian.gp (PARI) and B/abelian_check.wl (Wolfram),deposit/W5/abelian/A/b1_abelian.out; deposit/W5/abelian/B/abelian_check_wl.out (compared with each other in this section),recomputed


==> anc/numbers/published/MANIFEST.tsv <==
# numbers/published: published inputs read by make_numbers.py and, under deposit_thirdparty/, published files, conversions of them and files derived from them that belong to individual calculations in numbers/deposit/ (make_numbers.py reads none of these, and a few, such as two text layers and the products of a LaTeX run, are read by no program); none of these files is included in the ancillary files (NOT for redistribution); obtain them from the origin
path	sha256	bytes	origin	role	produced_by
gvmsy_anc/Pqq3NSpXto0.m	8ee8cd737b4995ccdbf3c1f8ade15d93c2e56e31db585c9b52be44bf47f3df46	3817	arXiv:2604.09534, ancillary file anc/Pqq3NSpXto0.m	published input (not for redistribution)	-
gvmsy_anc/Pqq3NSmXto0.m	86c99352717b39587ae3fbceef09f9edadde3c9be1cf7e75791c7e4a3b6280ef	4309	arXiv:2604.09534, ancillary file anc/Pqq3NSmXto0.m	published input (not for redistribution)	-
dkmv/xto0-DIS.tex	1cc807e236ef5039258604f971c9cb4e4bf79b045d07f1fce6ce7467217d8ec3	184001	arXiv:2202.10362, LaTeX source xto0-DIS.tex	published input (not for redistribution)	-
mv/Pns3MV.tex	090d8bebc1f6ece24b292e082ab15ed762a8d48d58e1501c1d26ea17b63223c7	186228	arXiv:2605.03889 (v1), LaTeX source Pns3MV.tex	published input (not for redistribution)	-
mvv/MVV3.tex	1d646eb9a5efa2d8234d2c747646bc1b36f92f9aaf4eaf0e6d3533d118975c30	123048	arXiv:hep-ph/0403192, LaTeX source MVV3.tex	published input (not for redistribution)	-
proc/2609.17267_src.tar.gz	9406715cfd36df3e2a342d0787ba5db962ee19e700645d54d5b221759b294119	117054	arXiv:2609.17267, source tarball	published input (not for redistribution)	-
hkm/1911.10174_src.tar.gz	3dc9badbb871fd5316cc02afd3e8c45c5715e795d51c621c6576b82f6f4fefe5	119143	arXiv:1911.10174, source tarball with ancillary files	published input (not for redistribution)	-
kv/2103.16420_src.tar.gz	5140d48cabc9cef12a827a388f7e94637f067e2636d063bf18c9d57c459c61bc	28216	arXiv:2103.16420, source	published input (not for redistribution)	-
kv/2409.09463_src.tar.gz	bee2cb448bacc1b87b0c0249b8bdcbe917253947ec7a0729ef04155e9ce920fa	44442	arXiv:2409.09463, source	published input (not for redistribution)	-
kl2002/hep-ph_0208220.tex	388981f87484d420854bb9e4dc1515cd410bc456d52f41cd9ea51ba45e625f91	147726	arXiv:hep-ph/0208220 (v3), LaTeX source	published input (not for redistribution)	-
fk1991/FippelKirschner1991_JPhysG17_421.pdf	-	-	J. Phys. G 17 (1991) 421, journal PDF (text layer read with pdftotext)	published input (not for redistribution); verified by quoted text, checksum not required (every download carries its own stamp; make_numbers.py matches the sentences of FK1991_QUOTES in its text layer)	-
deposit_thirdparty/T16/adv/mvv_compile/MVV3.aux	ed6d35b0811a91104e710c88f598bf091d66a4c211c9bf07c5654b885e7b5099	15826	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/MVV3.aux on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/MVV3.dvi	1c448b20238348e6b1f12846f55306fcbbc9a5ca441542fdb711c9f333e0938c	178372	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/MVV3.dvi on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/MVV3.log	c43d1800c8e790cde2d0a3751a3e05f7e84bac8e927f137fb9d6a471ff0577be	11603	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/MVV3.log on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/MVV3.tex	1d646eb9a5efa2d8234d2c747646bc1b36f92f9aaf4eaf0e6d3533d118975c30	123048	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/MVV3.tex on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/axodraw.sty	95f744250c344eaf8a4d2d2d441fab2c3296f5c41a97b1f2ab8f06bc5b734c35	66	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/axodraw.sty on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/gam+nf4.eps	449f323e41fb544a549a1844974b7aca882f525cb80befe26a4af57ce32338d2	20261	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/gam+nf4.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/gmf4exp.eps	86f3f26b42a8aa3c69073f5cced05801ab2a9428bbe08d76830bf6302e7ac85d	28627	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/gmf4exp.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/gpf4exp.eps	c6cd612504eb5e9334a9eb460a769610c14bcf45c1dbf615d974295ec15a1d19	25319	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/gpf4exp.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/hepres.h	1b648afa3661fdef408590f215b2af823b71763edea8f9e7a7e103fea2fc49df	84235	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/hepres.h on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/latex1.log	01a03e005b3c8de99b3f4d3774adebf86519ffa24941adc323b557e5d2d84602	2460	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/latex1.log on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/latex2.log	01a03e005b3c8de99b3f4d3774adebf86519ffa24941adc323b557e5d2d84602	2460	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/latex2.log on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/p-scales.eps	5e8a1932d6629d1d7a405ba8e9a5c9d42bcfde9a3bdb1171013ddd8356b5f86d	29990	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/p-scales.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/pa+scc.eps	f8daa472aa57b9bd33166411f2e1c23319949179aae43fd1b860e1f481b20bb3	35023	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/pa+scc.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/pns2mf0.eps	4cf1ba99951d16ce1929a5ea8e93839424e443246f6d51ecd1b384b051817e78	31550	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/pns2mf0.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/pns2nf.eps	3247a0ea4d4ebe52e33a36d7df96b6eceab39ec056bd59d67131e66dd7334f93	26389	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/pns2nf.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/pns2pf0.eps	e47a8a4c2165b06ea346231831f4bce3a5ffcbff2a5c2030ce49e1e500eb322b	31561	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/pns2pf0.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/mvv_compile/pns2s.eps	af23daf457abbf7641723f43e2171c4084baf2556bd5055fbea110c97b17b9dd	31257	arXiv:hep-ph/0403192 (Moch, Vermaseren, Vogt), LaTeX source and its figures, with the files of a LaTeX run of it (axodraw.sty a stub of the project, the logs and MVV3.aux, MVV3.dvi products of that run); moved from numbers/deposit/T16/adv/mvv_compile/pns2s.eps on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/f_in/Pqq3NSmXto0.txt	a2f37ea0d72686fb7d492d523224fa5d4bd4dc06051832544503361efdb4eeef	3184	arXiv:2604.09534, ancillary file anc/Pqq3NSmXto0.m, syntax-converted by T16/adv/f_convert.sh (verbatim content); moved from numbers/deposit/T16/adv/f_in/Pqq3NSmXto0.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/f_in/Pqq3NSpXto0.txt	03461e0cec590ba078604676d585f04ce034bb97b471c82309918e926f24f81f	2787	arXiv:2604.09534, ancillary file anc/Pqq3NSpXto0.m, syntax-converted by T16/adv/f_convert.sh (verbatim content); moved from numbers/deposit/T16/adv/f_in/Pqq3NSpXto0.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/f_in/texPqq1m.txt	b1f001449d5d67a50217c12b7ed3f9b2e21e19c146c5db980ee411abc975c80b	210	arXiv:hep-ph/0403192, block texPqq1m of the LaTeX source MVV3.tex, syntax-converted by T16/adv/f_convert.sh (verbatim content); moved from numbers/deposit/T16/adv/f_in/texPqq1m.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/f_in/texPqq1p.txt	cf6af5d82b4b3e196f47c1d76229b9f425df93f8375e098c69259c6c558681ce	1073	arXiv:hep-ph/0403192, block texPqq1p of the LaTeX source MVV3.tex, syntax-converted by T16/adv/f_convert.sh (verbatim content); moved from numbers/deposit/T16/adv/f_in/texPqq1p.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/f_in/texPqq2m.txt	f942ec3f8e5f9eace887bf5136b891e4884ae42778dace60ba389d369c9a66dd	4220	arXiv:hep-ph/0403192, block texPqq2m of the LaTeX source MVV3.tex, syntax-converted by T16/adv/f_convert.sh (verbatim content); moved from numbers/deposit/T16/adv/f_in/texPqq2m.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/adv/f_in/texPqq2p.txt	1288172dbf168928c3520e63f9df2d8620d337ca22fbfb87a6e37b3ed56f28b5	12397	arXiv:hep-ph/0403192, block texPqq2p of the LaTeX source MVV3.tex, syntax-converted by T16/adv/f_convert.sh (verbatim content); moved from numbers/deposit/T16/adv/f_in/texPqq2p.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T30/adv/f_inputs.h	ce35c530fae3b7c26e9fa9cd9ed8b8233a00053a13c8037ae168f9ba1fe07afa	239748	the three-loop results of arXiv:hep-ph/0403192 (hepres.h) and the four-loop results of arXiv:2604.09534 (anc/Pqq3NSp.m, Pqq3NSm.m), converted to FORM input by T30/adv/f_convert.py (verbatim content up to the stated word map); moved from numbers/deposit/T30/adv/f_inputs.h on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/N4req/fp_pdf.txt	c029aa121ec24a23ef5a7f3e466c50634d50a8ba1e502f0d6319fdd51544935c	83490	text layer of arXiv:1910.09428v1 (Fleury, Pereira), extracted with pdftotext; moved from numbers/deposit/N4req/fp_pdf.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/N4req/kv_pdf.txt	c58c3d6415b7022de48b8b852ed527b200d30ff91e0a0ccd097a57b516813864	69661	text layer of arXiv:2103.16420v1, extracted with pdftotext; moved from numbers/deposit/N4req/kv_pdf.txt on 30 Sep 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/H_process1_qqb_QbQ_+-+-_0.gp	a9a7d6fa43d20421f21b2f4a64bde297cc343bb9786a85d81fc6ec5265d634c6	29	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/H_process1_qqb_QbQ_+-+-_0.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/H_process1_qqb_QbQ_+-+-_1.gp	24fe8677cbfd27dbe6ec1625d73ff1d622197160d710d74117340700ef8b41cf	61184	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/H_process1_qqb_QbQ_+-+-_1.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/H_process1_qqb_QbQ_+-+-_2.gp	ecd11a15bc389a5fc5200c2f886b5af29ffe4b174857383d07e78be3d049f144	212858	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/H_process1_qqb_QbQ_+-+-_2.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/H_process1_qqb_QbQ_+--+_3.gp	2316509b761334824b40a3dcd23d26c4c8e37dd3a88fe9f42b03e2d6092aa8c5	234969	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/H_process1_qqb_QbQ_+--+_3.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/H_process2_qQ_qQ_++--_0.gp	4732b64cf52001042c5644d9d74fa80f3dc07223dfe748d9576e8eb105191f27	33	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/H_process2_qQ_qQ_++--_0.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/H_process2_qQ_qQ_++--_1.gp	85f413cf95301fe9615e6f47ee361173590d5b872201bf54b335c90710ad07f0	70640	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/H_process2_qQ_qQ_++--_1.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/H_process2_qQ_qQ_++--_2.gp	63699b3ae8b7d52d21236674e0434ff7b8dba6c265d5bf947a483b8e3bbd121c	256053	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/H_process2_qQ_qQ_++--_2.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/AMP/indep_check/p1_0.gp	a9a7d6fa43d20421f21b2f4a64bde297cc343bb9786a85d81fc6ec5265d634c6	29	arXiv:2108.00055 (Caola, Chakraborty, Gambuti, von Manteuffel, Tancredi), ancillary file anc/p1_0.gp converted to PARI/GP syntax by m2gp.py; read by numbers/deposit/AMP/indep_check (main.gp, main3.gp, run_p1_L2.gp); converted on 1 Oct 2026	third-party material (not for redistribution)	-
deposit_thirdparty/R6/C3_check/hepres_parsed.m	859906fb2e8dec0afa1ffaa9605546efb9cb5796d80d07d6ff8b60a8346885e5	23130	hepres.h of arXiv:hep-ph/0403192v1 (Moch, Vermaseren, Vogt) converted to Mathematica form by numbers/deposit/R6/C3_check/c3_parse_hepres.wl; moved from numbers/deposit/R6/C3_check/hepres_parsed.m on 28 Oct 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/T16/py_sources.json	6e3626bb422ec33b221fb43b9a58620c4d97564841d3ee63fb0211033b99a5be	21950	blocks of MVV3.tex of arXiv:hep-ph/0403192v1, of xto0-DIS.tex of arXiv:2202.10362v1 and the files Pqq3NSpXto0.m, Pqq3NSmXto0.m of arXiv:2604.09534v2, parsed by numbers/deposit/T16/py_parse_sources.py; moved from numbers/deposit/T16/py_sources.json on 28 Oct 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/R8/dkmv_cont/tex2gp_check.gp	8f60420a379991334f4539a2651d77186c6edb0f984ee110b61dcfcf81775b77	4927	the small-N expansions of P_ns and P_gg in Sects. 3 and 5 and Appendix A of arXiv:2202.10362v1 (Davies, Kom, Moch, Vogt), extracted from its LaTeX source in PARI/GP syntax by numbers/deposit/R8/dkmv_cont/tex2gp_check.py; moved from numbers/deposit/R8/dkmv_cont/tex2gp_check.gp on 28 Oct 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
deposit_thirdparty/R4/fig1b_check/data_gp.gp	ef4f9f7071e7d8d9db5cd593112359c3ba903f31b7756c4498a22ef0f1044770	7683	the file of the recorded runs: Pqq3NSpXto0.m of arXiv:2604.09534v2 in PARI/GP syntax (line P3data), the expansion coefficients X_P1p_k, X_P2p_k of data_gp_coeffs.gp and the four-loop coefficients X_P3p_k; make_data_gp.py regenerates it apart from its first line and the X_P3p_k lines, so a regenerated file does not match this checksum; moved from numbers/deposit/R4/fig1b_check/data_gp.gp on 28 Oct 2026 (not read by make_numbers.py)	third-party material (not for redistribution)	-
dkmv/xto0-DIS-ancillary.h	f8a6185f4e49723af11393d51a2c56cb4bcb3003dddd671a0848c2cf20601efd	104969	arXiv:2202.10362, ancillary file anc/xto0-DIS-ancillary.h (FORM input: the expansions about N = 0 of App. A and the predictions of Sects. 3-5)	published input (not for redistribution)	-
gvmsy_ps/2609.37563_src.tar.gz	f9466befb2a7d884c7f787bd7770f3b86d0eddd49d4f6f19ec5c81bcf4bde131	101712	arXiv:2609.37563, source tarball with ancillary files (anc/Pqq3PSXto0.m: the four-loop pure-singlet splitting function at x -> 0)	published input (not for redistribution)	-
pol/1409.5131.pdf	a38bac11db992bb4a7acaabf1e87c0fe83950979e63a5df706d5aaf79191bdfd	408768	arXiv:1409.5131 (v1), PDF as served by arXiv (text layer read with pdftotext; eqs. (4.3)-(4.7) and (5.19)-(5.23))	published input (not for redistribution)	-
fhmpv_gg/FHMPVgg.tex	86a0eba28dfb0591eb2c43ddce91d6241773978caa2a7e498c85b60fd2445138	72484	arXiv:2410.08089, LaTeX source FHMPVgg.tex	published input (not for redistribution)	-
fhmpv_gg/xPgg3a.f	7b234570dc2c3add14631487ba03823b197d84d29773b1759b4ab129ce1043eb	6385	arXiv:2410.08089, ancillary file anc/xPgg3a.f	published input (not for redistribution)	-
fhmpv_gg/FHMPVgg-anc.h	f2d9b1bafc054bfe9d6d70d0093d48c6b40ec7657eeddd50cab796c282ad5f7e	28227	arXiv:2410.08089, ancillary file anc/FHMPVgg-anc.h	published input (not for redistribution)	-


==> anc/numbers/test_mutations.log <==
ptr_missing    SKIPPED (needs the project records, absent here)  [distinctive string of a record pointer changed so that it occurs nowhere]
cov_S3         SKIPPED (needs the project records, absent here)  [outline transcription of S_3 altered (12 -> 11)]
cov_drop       SKIPPED (needs the project records, absent here)  [coverage entry of the outline number 583 removed]
record_value   SKIPPED (needs the project records, absent here)  [a value comment taken from a project record (DECISION2.md)]
control        PASS  rc=0  ALL CHECKS PASSED: 18370 checks, 1299 macros, 63.7 s
psi_sign       PASS  rc=2  [sign of psi^+ (the signature-changing feed of the positive signature)]  CHECK FAILED: C: S_3 of E6 = data formula
kappa          PASS  rc=2  [overall sign kappa = -1 in the main solve]  CHECK FAILED: C: S_3 of E6 = data formula
born_minus     PASS  rc=2  [odd non-singlet Born term reversed]  CHECK FAILED: C: S_4 of E6 = data formula
color_T        PASS  rc=2  [color matrix T^2_{r-c} transposed]  CHECK FAILED: C: SU2 singlet row of T^2_{r-c} = -2 C_F at the adjoint only
gvmsy_quartic  PASS  rc=2  [four-loop x->0 file: zeta2 ln^4 x dFA coefficient -48 -> -47]  CHECK FAILED: B: data S_4 = -48(19,-65,68,-20,-24) zeta2
dkmv_z2        PASS  rc=2  [App. A of 2202.10362: P^(1)+ zeta2/N term -8 CF^2 -> -9 CF^2]  CHECK FAILED: B: DKMV P^(1)+ parsed = typed transcription
mv_bracket     PASS  rc=2  [first bracket of eq. (3.15) of 2605.03889 not halved]  CHECK FAILED: B: MV (3.15) at x^0 with the first bracket halved = data target
dFA_NA         PASS  rc=2  [quartic invariant divided by N_A instead of N_R]  CHECK FAILED: B: target in SU(3) = 1376/81
mvv_pqq        PASS  rc=2  [x^0 value of p_qq(-x) in eq. (4.7) of hep-ph/0403192 set to 2]  CHECK FAILED: B: MVV (4.7) at x^0: P^(1)- - P^(1)+ = 8K(N^-3 - N^-2 + (2 - z2) N^-1)
D0m            PASS  rc=2  [D_0^- of eq. (4.17) of hep-ph/0403192 shifted by CF^3]  CHECK FAILED: C: LL of P^- at a^3 = data (MVV (4.7), (4.17), MV (3.16))
S5_record      PASS  rc=2  [recorded S_5 coefficient perturbed]  CHECK FAILED: C: S_5 fit = record (STEP5 summary (project record, not in this folder))
x01_row        PASS  rc=2  [recorded x^2 ln^4 x dFA coefficient of P^(3)+ shifted]  CHECK FAILED: D: x^2 quartic -128 = -(first entry of the corrected MV bracket)
x01_row4       PASS  rc=2  [recorded x^4 ln^4 x dFA coefficient of P^(3)+ shifted]  CHECK FAILED: D: x^4 quartic -128 = -(first entry of the corrected MV bracket)
regular_part   PASS  rc=2  [regular part of the adjoint one-gluon kernel printed with -3 in place of -2]  CHECK FAILED: TIE: the body of \nmRegularAdjPart equals the quantity computed here
lambda2        PASS  rc=2  [Born weight lambda = 1 at k = 2]  CHECK FAILED: D: covered x^2 sign +1: V_3, V_4 data = model
xspace_binom   PASS  rc=2  [binomial weights dropped from the S-to-P map]  CHECK FAILED: D: -T_4/24 = GvMSY zeta2 ln^4 x (the S-to-P map)
tower_nu       PASS  rc=2  [nu = -1/9 in the late-order analysis]  CHECK FAILED: E: K_+ closed form = 0.01677642898882458 (record, where it is called K_V)
ode_rhs        PASS  rc=2  [sign of T_A1 in the F_A^- equation of the singularity integration]  CHECK FAILED: E: F_A^-(omega_0) at a = 1 = -0.16122625585640817695 (record) to 1e-14
size_record    PASS  rc=2  [tower size ratio scaled by 1.01 before the comparison with the record]  CHECK FAILED: E: D_tow/P_LL at alpha_s=0.1, x=1e-2 = t04_xspace.out l. 24
n4_b8a         PASS  rc=2  [N=4 Born weight b_8a^- reversed in the main solve]  CHECK FAILED: F: SU(2) S_5 = -38912 z2 C_A Y
n4_born        PASS  rc=2  [N=4 Born weights halved (C_A - C_R/2)]  CHECK FAILED: F: SU(2) one-loop pole 4 C_A (S = P(P - w) + 4 a C_A)
hkm_norm       PASS  rc=2  [normalization factor between printed N=4 numbers and P taken as +2]  CHECK FAILED: F: printed numbers = -2 P
S6_record      PASS  rc=2  [recorded d444 coefficient of S_6 perturbed]  CHECK FAILED: C: S_6 fit = record (STEP5 summary (project record, not in this folder))
v7_blind       PASS  rc=2  [separately computed per-representation value S_6(SU(3)) of step 6 perturbed]  CHECK FAILED: C: V7 SU3_3 S_6 = separately computed value of step 6 S6/data
reduction      PASS  rc=2  [reduction coefficient -12 replaced by -11]  CHECK FAILED: C: reduction S_3 = -12 z2 CF F_A^- (DL) in SU3
Kmp_record     PASS  rc=2  [recorded second-sector constant K'_- (A in the STEP3 summary) shifted by 1e-12]  CHECK FAILED: E: second-sector constant K'_- (called A in the STEP3 summary) = record to 15 digits
dkmv34         PASS  rc=2  [zeta2 N^-7 term of eq. (3.4) of 2202.10362 shifted]  CHECK FAILED: D: five-loop SU(3) minus DKMV (3.4) = -89/243
n4_target      PASS  rc=2  [printed N=4 target pole 192 changed to 191]  CHECK FAILED: F: 2103.16420 prints 192 z2/w^5 at M = -2 + w
s_zeta         PASS  rc=2  [zeta_2 dropped from the body of nmSfiveLamTwoGen (not in the outline list)]  CHECK FAILED: OUT: S-family macro nmSfiveLamTwoGen carries zeta_2 in its body and value
s_zeta_gen     PASS  rc=2  [zeta_2 dropped from the body of nmSfiveGen]  CHECK FAILED: W5 abelian: S_5|abelian = -12 C_F p_4|abelian: 3648*cf**5/z2 = -12 C_F (-304*cf**4)
lin_sub        PASS  rc=2  [substitution constant c = aN_c in place of the solved 2aN_c]  CHECK FAILED: E: the u'^2 terms cancel only for c = 2aN_c, i.e. F_A^- = 2aN_c u'/u
pending_status PASS  rc=2  [nmNfourStwoData marked as held back (pending)]  CHECK FAILED: OUT: no macro is held back (status pending): ['nmNfourStwoData']
units_x        PASS  rc=2  [zeta_2 appended to the body of the x-space coefficient nmSixLoopXzeroSUthree (not in the outline list)]  CHECK FAILED: OUT: x-space macro nmSixLoopXzeroSUthree is a coefficient of zeta_2 x^k ln^m x (no zeta_2 in the body; k, m in X_KM agree with the how text)
units_pole     PASS  rc=2  [how text of the N=4 pole nmNfourPfiveDimShift no longer says of what it is the coefficient]  CHECK FAILED: OUT: N=4 pole macro nmNfourPfiveDimShift is a coefficient of zeta_2/omega^n (no zeta_2 in the body, how says of what)
units_polesc   PASS  rc=2  [nmNfourPoleSCoef given its old how text, which did not follow the Coef rule]  CHECK FAILED: OUT: S-family coefficient nmNfourPoleSCoef is a coefficient of zeta_2 (how starts with the unit of COEF_UNITS)
units_km       PASS  rc=2  [power of ln x of the six-loop x-space coefficient set to 6 in the unit table]  CHECK FAILED: OUT: x-space macro nmSixLoopXzeroSUthree is a coefficient of zeta_2 x^k ln^m x (no zeta_2 in the body; k, m in X_KM agree with the how text)
units_orphan   PASS  rc=2  [unit group of the zeta coefficients of the ln x term removed]  CHECK FAILED: OUT: no unit group: macro nmLnxFourLoopZtwo carries its zeta values in the body (a zeta coefficient outside the unit groups has no unit group)
deposit_tamper PASS  rc=2  [expected sha256 of a deposited color file changed (manifest check)]  CHECK FAILED: IN: color57/d444.json matches deposit/MANIFEST.tsv
sun_interp     PASS  rc=2  [interpolated SU(N) entry [T_rc]_AA shifted by 1/N (section C0)]  CHECK FAILED: C0: interpolated SU(N) data = typed closed forms at N = 9 (beyond the data)
born_file      PASS  rc=2  [one Born weight of the color file shifted by 1/7 (fit of b_R = alpha C_F + beta C_R)]  CHECK FAILED: C: Born weight fit b_R = alpha C_F + beta C_R has a solution over 220 channels
nll_eR         PASS  rc=2  [constant term e_R of the NLL baseline shifted (section G)]  CHECK FAILED: G: c = 2 C_A + 6 C_F (fit over 26 representations, 30 held out)
fk_j           PASS  rc=2  [angular momentum read from J. Phys. G 17 (1991) 421 shifted by 1]  CHECK FAILED: G: the same page places the non-singlet singularities left of j = 0
fk_quote       PASS  rc=2  [one quoted sentence removed from the text layer of J. Phys. G 17 (1991) 421 (the input verified by quoted text)]  CHECK FAILED: IN: fk1991/FippelKirschner1991_JPhysG17_421.pdf quotes "The singularities of the colour non-singlet partial waves lie to the left of j = -1." (text layer, ligatures expanded, whitespace collapsed)
spurious_one   PASS  rc=2  [a factor (1) written into the body of nmSoneSUN (body form; values unchanged)]  CHECK FAILED: OUT: no macro body or plain value carries a spurious factor (1) (['nmSoneSUN'])
kl_nlo         PASS  rc=2  [factor 16 of gamma^NLO of hep-ph/0208220 changed to 17 (S_2 of N=4)]  CHECK FAILED: F: the LL and NLL poles of S at g^4 vanish (hep-ph/0208220 at r = 0)
t11_X          PASS  rc=2  [X_A in SU(N) shifted by 1/100 (App. B)]  CHECK FAILED: I1: X_1, X_A in SU(N) = T11 (SymPy)
t11_iter       PASS  rc=2  [coefficient of the iterated constant shifted by 1 (App. B)]  CHECK FAILED: I1: iterated constant = -23 kappa zeta_2 C_F X_1 a^3 Lt^2 (T11, both signs of kappa)
t14_rowsum     PASS  rc=2  [row sum of T_rc in SU(3) shifted by 1 (App. A)]  CHECK FAILED: I2: SU3 row 0: sum_R' [T_rc]_RR' = C_R/2 - 2C_F
var_rev        PASS  rc=2  [odd adjoint Born term scaled by -2 in place of -1 (variants of Sect. 5)]  CHECK FAILED: I3: reversing the odd Born term leaves S_3 unchanged (S_3 depends on b_A^2)
p4m_row        PASS  rc=2  [five-loop P^- coefficient of SU(3) shifted by 1 (Sect. 5.2)]  CHECK FAILED: I4: the P^(4)- zeta_2 N^-7 fit over the training representations is consistent
size_high      PASS  rc=2  [order-a^5-and-higher tower size scaled by 1.05 (Sect. 6)]  CHECK FAILED: E: order a^5 and higher at alpha_s=0.1, x=1e-2 = figs/fig1_decades.txt
t26_borel      PASS  rc=2  [Laplace integral minus ODE at w = 4 doubled (App. E)]  CHECK FAILED: I6: Laplace integral minus ODE at w = 4, PARI = Julia (2.9e-29)
n4_cplus       PASS  rc=2  [c_+ doubled in the N=4 solver (Sect. 9)]  CHECK FAILED: I7: A1: S_2..S_4 depend on c_+ - l_+ only
egt_conv       PASS  rc=2  [conversion b = beta_0/(2 pi) in place of beta_0/(4 pi) (Sect. 11)]  CHECK FAILED: I8: the SymPy and Wolfram expressions of D^(+), converted here, give -24 zeta_2 C_F beta_0^2 a^4/(N omega^3)
t16_entry      PASS  rc=2  [zeta_2 x^0 ln^4 x entry of P^(3)+ shifted by dFA (data appendix)]  CHECK FAILED: I9: nmDTPThreePlusLfourZeta = T16_macros.tex (Python + PARI/GP engines of T16)
quartic_sum    PASS  rc=2  [x^5 quartic coefficient of P^(3)+ shifted (App. G)]  CHECK FAILED: I10: P3p: the closed form reproduces k = 4..6
p03_confirm    PASS  rc=2  [value of a P-03 row that confirms a macro changed (96 -> 97)]  CHECK FAILED: P: P03 confirms \nmXkDataVthreeMinusXzero: its value equals the one computed here
public_word    PASS  rc=2  [the word blind appended to a value comment of numbers.tex]  CHECK FAILED: OUT: numbers.tex (public source) carries no model name, verification jargon or author label (['blind'])
tie_body       PASS  rc=2  [the typed body of nmXzeroDiffABCD read as 15B in place of 14B by its tie]  CHECK FAILED: TIE: the body of \nmXzeroDiffABCD equals the quantity computed here
deferred_tie   PASS  rc=2  [the typed body of nmKdef read with 3C_F by its deferred tie (against X_1 of App. B)]  CHECK FAILED: TIE: the body of \nmKdef equals the quantity computed here
struct_untied  PASS  rc=2  [the tie of nmSoneData removed from the source seen by the structural check]  CHECK FAILED: STRUCT: every mac() call with a typed body carries a tie (189 typed; untied: ["'nmSoneData' (l. 1221)"])
fmt_helper     PASS  rc=2  [the factor (N_c^2-1) of the SU(N) formatting helper written as (N_c^2-2)]  CHECK FAILED: FMT: sun_forms body "\frac{(N_c^2-2)(N_c^4 + 10N_c^2 + 1)}{N_" parses back to its expression
basis_tex      PASS  rc=2  [the LaTeX name of C_F^2C_A^3 in the five-loop basis written as C_F^2C_A^2]  CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^2'] parse back to the monomials
p03_value      PASS  rc=2  [the value of the P-03 row nmJointC raised by one (10 -> 11)]  CHECK FAILED: P: P03 \nmJointC: the value 11 is the one on p03_run.log:86 (e1)
p03_pointer    PASS  rc=2  [the engine-1 line named by the P-03 row nmMismatchVthreeSUthree moved down by one]  CHECK FAILED: P: P03 \nmMismatchVthreeSUthree: the value -\nmfrac{1984}{27} is the one on p03_run.log:33 (e1)
p04_value      PASS  rc=2  [the value of the P-04 row nmTwoLoopZetaConst written with 9C_F in place of 8C_F]  CHECK FAILED: P: P04 \nmTwoLoopZetaConst = 4\zeta_2C_F(3C_A-9C_F): p04_general_wolfram.out: R3p constant
unlisted_read  PASS  rc=2  [a value comment taken from a file that is not an input (test_mutations.py)]  CHECK FAILED: IN-READS: every file read is a verified deposited or published input, a listed own input, or a record read for a pointer or the outline comparison (['numbers/test_mutations.py: read in context value'])
amp_route1     PASS  rc=2  [route-1 table: two-loop singlet zeta_2 Lt^2 coefficient shifted by zeta_2/N_c]  CHECK FAILED: I11: route 1 (Wolfram table) = route 2 limits processed here: sig+ singlet L = 2
amp_route3     PASS  rc=2  [route-3 C1 coefficient of (7.1) at two loops (N_c^-2 ln^0) shifted by one]  CHECK FAILED: I11: route 3 (PARI/GP) C1 coefficient = route 2 limit: (7.1), L = 2
amp_singlet    PASS  rc=2  [t-channel singlet taken as the coefficient of C_1 alone]  CHECK FAILED: I11: tree at x -> 1: singlet N_c a1 + a2 = -2C_F, adjoint a2 = -2b_A, no odd part (both processes)
amp_sig        PASS  rc=2  [relative sign of (7.1) and (7.2) in the signature combination reversed]  CHECK FAILED: I11: reality at L = 0 (1): the even part has no i pi, the odd part is i pi times a real function
amp_mu         PASS  rc=2  [scale mu^2 = s in place of mu^2 = |t|]  CHECK FAILED: I11: reality at L = 1 (1): the even part has no i pi, the odd part is i pi times a real function
amp_psi2       PASS  rc=2  [psi^+ doubled in the solver of the amplitude]  CHECK FAILED: I11: prediction of eq. (system) (kappa = +1) = data for the constant-free coefficients [-15, 12, -58]
amp_decomp     PASS  rc=2  [C_F written as (N_c^2+1)/(2N_c) in the color decomposition]  CHECK FAILED: I11: the constant-free coefficients are proportional to the scale lambda of psi^+
amp_h5         PASS  rc=2  [subtraction vector of the two-loop remainder (h5) shifted]  CHECK FAILED: I11: eps^0 coefficient of the renormalized two-loop amplitude = data - subtraction terms (h5) = [-31, 96, -72] = -S_3/(2C_F)
amp_quad       PASS  rc=2  [T_rc transposed in the quadrupole operator]  CHECK FAILED: I11: decomposition in C_A^(L-j) C_F^j (L = 3): the input is a Laurent polynomial in N_c
amp_flip       PASS  rc=2  [route-3 three-loop helicity-flip coefficient shifted]  CHECK FAILED: I11: flip constant, route 1 (7.1) =  route 3
amp_count      PASS  rc=2  [weight of the monomials of the matching scan raised by one]  CHECK FAILED: I11: structures of the matching scan counted here [30, 147, 120] = matching_hostile/h3_matching_general.out [18, 105, 72]
amp_trcd       PASS  rc=2  [T_rc transposed in the one-loop term T_rc Delta Lt of the map]  CHECK FAILED: I11: decomposition in C_A^(L-j) C_F^j (L = 2): the input is a Laurent polynomial in N_c
amp_betae      PASS  rc=2  [beta_e coefficient of the one-loop C_F entry of eq. (system) read from R5/asym_check/item6_constants.log raised by one]  CHECK FAILED: I11: the beta_e coefficients of the entries at L = 1 of asym_check/item6_constants.log [0, 25] = the responses of asym/t2_constants.out
r4_dkmv        PASS  rc=2  [eq. (3.2) of arXiv:2202.10362 parsed with an extra NNLL term a N C_F zeta_2 (S - 1)/8]  CHECK FAILED: I12: eq. (3.2) at a^2 N^-1 = App. A of arXiv:2202.10362
r4_decade      PASS  rc=2  [Delta P/P_NNLL of this program scaled by 1.001 before the comparison with the figure program]  CHECK FAILED: I12: the 406 values of fig1_nnll_decades.txt (figure program, eq. (3.5)) = this program (eq. (3.2) in N space) ([('0.1', 2, 5, '0.181330160872', '0.181511491033'), ('0.1', 3, 5, '0.709927956865', '0.710637884822')])
r4_grid        PASS  rc=2  [P_NNLL/P_LL at the middle grid point shifted by 1e-7]  CHECK FAILED: I12: the 2410 grid values of fig1_nnll_data.txt = this program ([('0.1', 120, 4), ('0.2', 120, 4)])
r4_nf          PASS  rc=2  [n_f of the running coupling of the band raised by one]  CHECK FAILED: I12: the 406 values of fig1_nnll_decades.txt (figure program, eq. (3.5)) = this program (eq. (3.2) in N space) ([('0.1', 2, 7, '0.07984527825', '0.0811537837989'), ('0.1', 2, 8, '-0.7922741872', '-0.815936712257')])
r4_nine        PASS  rc=2  [the factor 9 = (3/2) 3! of the band edge at four loops raised by one]  CHECK FAILED: I12: the band edge gives (3/2) beta_0 S_3 zeta_2 a^4 ln^3(1/x), i.e. 9 beta_0 S_3 zeta_2 a^4/N^4
r4_cplus       PASS  rc=2  [the shift of S_5 by c_+ in SU(3) raised by one]  CHECK FAILED: I12: delta S_5/(c_+ C_F^5) is the same in 7 groups ([Fraction(2688, 1), Fraction(2752755, 1024)])
r4_rank        PASS  rc=2  [the rank of the Jacobian of the class x_0 + x_A C_A/C_F, y of degree one lowered by one]  CHECK FAILED: I12: S_3, S_4 have 8 components; c_+ - l_+ = x_0 + x_A C_A/C_F and y of degree one use 4 (5 with the scale of psi^+ free), c_+ - l_+ a number and y of degree one use 3
r4_jsrc        PASS  rc=2  [the linear j term of the S_3 shift by the source a j doubled]  CHECK FAILED: I12: delta S_3 = 24 zeta_2 j (N^2-1)/N^2; delta S_4 = -48 zeta_2 j (N^2-1)(N^2+2)/N^3 + 24 zeta_2 j^2 (N^2-1)/N^2 (SU(N))
r4_n4color     PASS  rc=2  [the colour-dependent difference of the N=4 test doubled]  CHECK FAILED: I12: N=4: delta S_4 = 7680 x Y, delta S_3 = 1152 x N_c zeta_2 in SU(N_c)
r4_lplus       PASS  rc=2  [the l_+ part of the a^3 Lt^2 residue doubled]  CHECK FAILED: I12: R4/fixes/sign_lpm.out (SymPy, exact phases) gives the same l_+ coefficient in SU(N)
r4_ellamp      PASS  rc=2  [l_+ from the amplitudes shifted by 1/12]  CHECK FAILED: I12: l_+ = -1/6 from the amplitudes (normalization eta^+ = cos(pi omega/2))
r4_open03      PASS  rc=2  [p_A + v_A from the two-loop amplitude raised by one]  CHECK FAILED: I12: S_1, S_3 and the one- and two-loop amplitude constants fix d_A + v_A = 6
r4_amp84       PASS  rc=2  [the three-loop C_A C_F^2 prediction of the reversed variant raised by one]  CHECK FAILED: I12: Rev: C_F-free [-15, 7, -32] and C_A C_F^2 41 = count strand, CNT-07 and its check
r4_llfail      PASS  rc=2  [the count of leading logs that the removed variant fails raised by one]  CHECK FAILED: I12: kappa = -1 fails the 6 odd leading logs, b_A^- reversed the odd adjoint ones at 2, 3 loops, removed at 1-3 loops; 12 of the 36 SU(N_c) coefficients change
r4_planar      PASS  rc=2  [one component of S_3 at kappa = -1 raised by one before the planar check]  CHECK FAILED: I12: the planar part of S_3 and S_4 (lambda = 1) vanishes, kappa = -1
r4_count       PASS  rc=2  [the independent count of the first block raised by one]  CHECK FAILED: I12: first block: 41 numbers compared, 17 independent, 15 without the two consistency checks, 11 strict (13 of the count strand less the C_A C_F^2 amplitude coefficient, relation R4, and the N=4 coefficient, D5)
r4_sat         PASS  rc=2  [S_>=3(omega_0) in SU(4) scaled by 1.0001]  CHECK FAILED: I12: S_>=3(omega_0) in SU(4) = 3.190945912 a^2 zeta_2 = R4/open02 (Puiseux, stepper) and R4/open02_check
r4_quad        PASS  rc=2  [the crossing-even quadrupole of the map dropped from the count (it no longer reaches the C_F-free amplitude coefficients)]  CHECK FAILED: I12: the term zeta_2 T_rc^2 Lt^2 and the crossing-even quadrupole of the map reach the C_F-free amplitude coefficients (rank 1): with rho and both free the three values give rho = 1 and both zero (determinant -369/4), so two of the three fix constants of the map (without the T_rc^2 term the three-loop pair gives rho = 1 and no quadrupole, determinant -51)
amp_trc2       PASS  rc=2  [T_rc transposed in the products of color operators of the map (T_rc^2, T_rc T_t^2 T_rc)]  CHECK FAILED: I11: decomposition in C_A^(L-j) C_F^j (L = 2): the input is a Laurent polynomial in N_c
amp_h7         PASS  rc=2  [the T_rc^2 shift printed by matching_hostile/h7_matching_trc2.out changed (12 -> 11)]  CHECK FAILED: I11: matching_hostile/h7_matching_trc2.out: T_rc^2 shift, quadrupole shift, determinant, solution, dipole square and the ranks (nested commutators: 0 at a^2, the quadrupole at a^3; all words: the T_rc^2 term at a^2, rank 2 at a^3) = this program ([])
r4_wide        PASS  rc=2  [the term zeta_2 T_rc^2 Lt^2 of the map dropped from the count]  CHECK FAILED: I12: the term zeta_2 T_rc^2 Lt^2 and the crossing-even quadrupole of the map reach the C_F-free amplitude coefficients (rank 1): with rho and both free the three values give rho = 1 and both zero (determinant -369/4), so two of the three fix constants of the map (without the T_rc^2 term the three-loop pair gives rho = 1 and no quadrupole, determinant -51)
r4_offset      PASS  rc=2  [the offset lambda of the band calibration taken as 1/(c - 1) in place of 1/c]  CHECK FAILED: I12: lambda = 1/8 (= 1/(c9)) adds no n_f zeta_2 term beyond the relation, and 0 < it < lambda = 44/189
r4_lamsun      PASS  rc=2  [C_F = (N_c^2 - 1)/N_c in the SU(N_c) form of the band-calibration lambda]  CHECK FAILED: I12: lambda in SU(N_c) = 4*(Nc - 2)*(Nc + 2)/(9*(Nc**2 - 6)), at N_c = 3 equal to 44/189
r4_amp84shift  PASS  rc=2  [the l_+ coefficient of the three-loop C_F^3 amplitude entry raised by one before the shift of the 84 prediction]  CHECK FAILED: I12: c3_side.out: the narrow-class entries and the l_+ coefficients [12, 48, 31] equal those of this program
r5_count       PASS  rc=2  [strict value of the covered pairings at lambda = 2 raised by one]  CHECK FAILED: I13: the strict values of the rows add up to the strict count 11 (section I12)
r5_mixedcol    PASS  rc=2  [one entry of the column of the signature-mixed pair term raised by one]  CHECK FAILED: I13: the column of the signature-mixed pair term on (S_3; S_4) = regge/t4_mixed_pair.out
r5_mixedrank   PASS  rc=2  [rank with the signature-mixed pair term lowered by one]  CHECK FAILED: I13: with the signature-mixed pair term the components left as tests fall from 4 to 4 (regge/t4_mixed_pair.out)
r5_pzero       PASS  rc=2  [constant term of P^(0) at N = -3 raised by one]  CHECK FAILED: I13: P^(0) at N = -3 + omega: residue 4 C_F, constant term -5/3 C_F (this program = count/t1_xk_p0.out = count_check/ve_p0.out)
r5_addshift    PASS  rc=2  [factor of the shift by an additive map term raised by one]  CHECK FAILED: I13: additive map term h zeta_2 a^m omega^(3-2m): dS_m = -1 h zeta_2, dS_(m+j) = 3 h zeta_2 Cat_(j-1) (2 C_F)^j for m = 1..4, j <= 6
r5_born        PASS  rc=2  [shift of S_3 by the singlet Born correction set to one]  CHECK FAILED: I13: a singlet Born correction a zeta_2 v changes S_2 by -2 v zeta_2 C_F and no other S_n, n <= 6 (SU3)
r5_mapS2       PASS  rc=2  [shift of S_3 by the S_2 mismatch placed in the map raised by one]  CHECK FAILED: I13: placed in an additive map term h zeta_2 a^2/omega, h = 12*ca*cf - 16*cf**2, the mismatch shifts S_3 by 2843/27 and S_4 by 22528/81 zeta_2 in SU(3) (asym/t2_asym.out, asym_check/item45_born_map.log)
r5_cset        PASS  rc=2  [beta_e of the consistent set of constants raised by one]  CHECK FAILED: I13: the consistent set (asym/t2_constants.out) lies on the one-parameter family c_+ = l_+ = -1/3 - beta_e, alpha = -1/6 - beta_e at beta_e = 5/6
r5_asymcount   PASS  rc=2  [one correction counted as changing S_3..S_6]  CHECK FAILED: I13: asym_check/item1_corrections.json: 88 corrections (SU(N) and SO(5)), none changes S_3..S_6; 84 change the wave they act on, the other 4 multiply psi^+ of the adjoint equation by zeta_2 (second order)
r5_quartrho    PASS  rc=2  [quartic component of P^(3)- at rho = 2 raised by one]  CHECK FAILED: I13: the dFA/N_R component of zeta_2 x^0 ln^4 x of P^(3)- is 16 (1 + rho) with psi^+ scaled by (1 + rho): 16 per unit (own solver, 57 representations)
r5_asymsmax    PASS  rc=2  [highest S_n of block C of asym/t2_asym.out raised by one (fix round R5, N5)]  CHECK FAILED: I13: asym/t2_asym.out: the S_n range of block C (S_3..S_9) equals the order n <= 8 of block D and covers S_6
r5_konishiM    PASS  rc=2  [Konishi spin M shifted by two (fix round R5, N10)]  CHECK FAILED: I13: the Konishi spin: M = j - 2 = 4 from 2103.16420 eq. (9), as in n4/t5_factor_check.out (M = 2)
r5_soft        PASS  rc=2  [three-loop C_A^3 entry of the soft-gluon terms raised by one]  CHECK FAILED: I13: L = 3: full [12, -58, 78, -85/4], soft-gluon terms alone [10, -34, 32, 0], quark-pair part (C_F-free) [2, -24]: this program = amp/t3_split_dipole_ladder.json = amp_check/iree_check.out
r5_expdip      PASS  rc=2  [T_rc doubled in the exponentiated one-loop dipole]  CHECK FAILED: I13: at two loops the exponentiated one-loop dipole equals the soft-gluon terms of eq. (system): [-72, 240, -192]
r5_eps0        PASS  rc=2  [three-loop C_A^2 C_F entry of the eps^0 coefficient raised by one]  CHECK FAILED: I13: eps^0 coefficient at three loops [231/4, -212, 1171/6, 271/12]: amp/t3_eps0_renormalized.out = amp/t3_eps0_crosscheck.out = amp_check/data_eps0.out (two loops [-30, 96, -72])
r5_lldiff      PASS  rc=2  [count of differing leading logs of the eps^0 coefficient lowered by one]  CHECK FAILED: I13: all 7 leading-log coefficients of the eps^0 coefficient at two and three loops differ from eq. (system)
r5_catani      PASS  rc=2  [count of one-loop leading logs changed by the Catani-type subtraction raised by one]  CHECK FAILED: I13: a subtraction with the finite double logarithms of eq. (13) of hep-ph/9802439 changes 4 of the 4 one-loop leading-log coefficients
r5_mixed       PASS  rc=2  [shift of S_4 by the signature-mixed pair term changed by C_F^4]  CHECK FAILED: I13: the signature-mixed pair term g zeta_2 omega^2 F_1^+ F_1^- shifts S_4 by g zeta_2 (cf**2*(48*ca**2 - 224*ca*cf + 177*cf**2)) (this program from the double-log waves = regge/t4_mixed_pair.out = regge_check/vg_task1_mixed_pair.out)
r5_even        PASS  rc=2  [S_3 at omega -> 2 of the second computation changed by zeta_2]  CHECK FAILED: I13: with the full signature factors the coefficient of a^3 in S at omega -> 2 is 6*z2*(Nc - 1)*(Nc + 1)*(Nc**2 + 1)/Nc**3 in SU(N_c) (regge/t4_even_omega.out = regge_check/vg_task23_fulltrig.out)
r5_sigmix      PASS  rc=2  [zeta_2/N^2 coefficient of P^(1)+ from the signature-mixed term raised by one]  CHECK FAILED: I13: mix psi^+ F_1^+ F_1^- without a factor a: 64/3 zeta_2 a^2/omega in S and -61/3 zeta_2/N^2 in P^(1)+ per unit mix in SU(3) (psi^+ = -3 zeta_2 omega, section A; regge_check/vg_task1_mixed_pair.out; asym/t2_asym.out)
r5_rank        PASS  rc=2  [rank of the conditions of the N=4 reconstruction raised by one]  CHECK FAILED: I13: the 22 conditions have rank 22 on the 64 coefficients (null space 43); with the moment at j = 20 rank 22, null space 42; the omega^-5 coefficient is in neither row space (n4_check/rank_fast.out)
r5_hom         PASS  rc=2  [omega^-5 coefficient of eq. (49) raised by one]  CHECK FAILED: I13: eq. (49) continued to M = -2 + omega gives 97 zeta_2/omega^5 -168 zeta_2/omega^4 (n4/t5_continue.out = n4_check/rank_fast.out, dl_w5_direct.out, full_kv_limits.out)
r5_konishi     PASS  rc=2  [Konishi shift of the scaling dimension raised by one]  CHECK FAILED: I13: Konishi: -360 zeta_5 x 48/N_c^2 = -17279 zeta_5/N_c^2 in both papers (2103.16420 eq. (9) parsed here; n4_check/konishi_fp.out; n4/t5_factor_check.out); the four spins of 1910.09428 equal 48 times the moments
r5_slope       PASS  rc=2  [first slope ratio of the N=4 moments raised by 0.01]  CHECK FAILED: I13: between M = 2 and 16 the moments fall with ln M at 0.7814 to 0.8999 of 2 Gamma_np (moments of n4_check/moments.out, 2 Gamma_np of eq. (43); = n4/t5_factor_check.out)
r5_born4       PASS  rc=2  [linear S_3 shift by the 27 Born weight raised by one]  CHECK FAILED: I13: SU(3): linear shifts of S_3 649*d_27*z2 - 864*d_8a*z2 + 432*d_8s*z2 and of S_4 -15552*d_27*z2 + 2592*d_8s*z2 by the Born weights of the channels (own solver = n4/t5_born_robust.out)
r5_rec         PASS  rc=2  [first recursion coefficient of d_4 raised by one]  CHECK FAILED: I13: d_4 = 4(b_A - 2C_A) d_3 + ... + 4 kappa ([193, -272, 96]) on the moments
r5_moment      PASS  rc=2  [closed form of M_3 changed by C_A^4/144]  CHECK FAILED: I13: M_3 of E6 from the color data = the closed form of color/t6_color_reduction.json
r5_products    PASS  rc=2  [the (d_F d_A/N_R)^2 term of S_7 derived here doubled (audit of 19 Oct 2026)]  CHECK FAILED: I13: the (d_F d_A/N_R)^2 term of S_7 from d_3^2 in d_6, -221184*kappa**3/cf zeta_2, = color/t6_products.json
p2_nan         PASS  rc=2  [one route-B change Delta P set to NaN (audit of 19 Oct 2026, ART-1626-002)]  CHECK FAILED: P2: every value of both routes is finite
p2_dup         PASS  rc=2  [one route-A point replaced by a copy of another (audit of 19 Oct 2026, ART-1626-002)]  CHECK FAILED: P2: each route has the 36 points n_f = 3, 4, 5 x A, B x x = 1e-1 ... 1e-6, each exactly once
table1_data    PASS  rc=2  [the data-side S_3 in SU(3) of Table 2 changed by one (panel of 19 Oct 2026)]  CHECK FAILED: C: data row of Table 2, S_3 in SU3, equals the equations row
r5_ident       PASS  rc=2  [five-loop identity changed by C_F^5]  CHECK FAILED: I13: (relation part) - eq. (3.4) = (2/15) C_F D + C_F^2 S_3/36 in general color (D the x^0 difference, S_3 in units zeta_2)
r5_pct         PASS  rc=2  [percentage of the S_5 part raised by one]  CHECK FAILED: I13: in SU(3) the update shift is -19.75 percent and the S_5 part 22.24 percent of the total, of opposite sign; their sum 1.49 percent (color/t6_fiveloop_dkmv.out)
r5_free        PASS  rc=2  [free parameters of a five-loop source raised by one]  CHECK FAILED: I13: the N_c^5 coefficients of the eight invariants of S_5 in SU(N_c) are [1/2, 1/4, 1/8, 1/16, 1/32, 1/48, 1/96, 1/48]; a source starting at a^5 without N_c^5 term has 8 free parameters; S_5 satisfies the condition (fiveloop_check/count_params.out)
r5_n3ll        PASS  rc=2  [n_f-free N^-4 term beyond the relation changed by C_F^4]  CHECK FAILED: I13: the n_f-free zeta_2 part at N^-4 beyond the relation is -860*ca**3*cf + 2616*ca**2*cf**2 - 2192*ca*cf**3 + 289*cf**4 + 1536*dFA (this program = n3ll/n3ll_nf_check.out = fiveloop_check/vh_main.out)
r5_misprint    PASS  rc=2  [residual of eq. (4.1) with the corrected eq. (4.7) set to one]  CHECK FAILED: I13: eq. (4.1) is solved only with the prefactor b_i g^2/c_i and the Gaussian exp(+z^2/4) (residuals {(1, 1): '1.0', (0, 1): '0.63', (1, 0): '3.55e+3', (0, 0): '2.26e+3'})
r5_reach       PASS  rc=2  [lowest order of an additive map term reaching the protected components set to 2]  CHECK FAILED: I13: with the color-degree rule an additive map term first reaches the protected components at order a^2 (count/t1_items.json: the a^2 term leaves the class of four tests, the a^3 term does not)
r5_h2          PASS  rc=2  [five-loop shift per unit h_2 changed by C_F^3]  CHECK FAILED: I13: the five-loop shift per unit h_2 is 17*cf**3
r5_chanmix     PASS  rc=2  [determinant of the channel-mixing shifts with y raised by one (SU(3))]  CHECK FAILED: I13: channel-mixing term in SU3: delta S_3..S_6 = [Fraction(-1, 9), Fraction(38, 27), Fraction(-2489, 81), Fraction(236930, 243)] h zeta_2, determinant with y -119/9 (own double-log waves = asym/t2_asym.out)
r5_family      PASS  rc=2  [ratio of the homogeneous direction to the target in the N=4 family raised by one]  CHECK FAILED: I13: the rational part 4(eq. (42) + t eq. (49)) has omega^-5 coefficient 192(1 + 3 t) zeta_2; t = -1 is eq. (49) added once
r6_deposit     PASS  rc=2  [expected sha256 of the deposited C6 output c6_residual.out changed (manifest check)]  CHECK FAILED: IN: R6/C6/c6_residual.out matches deposit/MANIFEST.tsv
r6_rel4        PASS  rc=2  [relation R4 evaluated for the reversed b_A^- raised by one (strict count 12)]  CHECK FAILED: I12: relation R4: the three-loop C_A C_F^2 amplitude coefficient = (2/3) A_2[C_A C_F] - (1/3) A_1[C_A] + S_3[C_F^2 C_A]/12 - S_4[C_F^3 C_A]/48 for the printed inputs and the three alternatives ({'Base': '84', 'Km': '96', 'Rev': '40', 'Rem': '62'})
r6_kappa       PASS  rc=2  [quartic component of the kappa-odd part of S_4 raised by one]  CHECK FAILED: I14: kappa-even S_3 = -96 C_F M_1, kappa-odd S_3 = -48 C_F b_A^2, kappa-odd S_4 = -192 C_F (b_A - C_A) b_A^2 with no quartic term (own solver)
r6_n4kappa     PASS  rc=2  [kappa-even part of tilde S_3 in one N=4 color set raised by one]  CHECK FAILED: I14: N=4: the kappa parts of tilde S_3 / C_A^3 and the move of tilde S_4 / C_A^4 under b_8a^- -> -C_A are the same in all 18 color sets
r6_ampkappa    PASS  rc=2  [two-loop entry of the kappa-even C_F-free amplitude coefficients raised by one]  CHECK FAILED: I14: kappa parts of the C_F-free amplitude coefficients [-17, 27/2, -66], [3, -3/2, 8] (section I12) = C1 = C1_check
r6_s4km        PASS  rc=2  [C_F C_A^3 entry of S_4 at kappa = -1 raised by one]  CHECK FAILED: I14: S_4 at kappa = -1 = [-1055, 3792, -4224, 1344, 1152] (section I12 fit) = C5 (two engines) = C5_check
r6_kdeg        PASS  rc=2  [channel-mixing coefficient of the kappa degeneracy changed by C_F]  CHECK FAILED: I14: with h = 25*cf also S_4(kappa = -1) + dS_4(h) = S_4(kappa = +1) in general color
r6_relnum      PASS  rc=2  [value of R3 raised by one]  CHECK FAILED: I14: R1-R3: -60/4 = -15, 576/48 = 12, -(2544 + 240)/48 = -57, equal to the amplitude data
r6_rescount    PASS  rc=2  [residual relations with the wider map raised by one]  CHECK FAILED: I14: residual relations among the C_F-free entries 3 (map conditions), 2 (quadrupole free), 1 (and zeta_2 T_rc^2 Lt^2), 0 (and T_rc T_t^2 T_rc) (C6; the counts 3, 1, 0 = C6_check)
r6_addmap      PASS  rc=2  [residual of R1 for the additive map term C_F C_A^2 at a^3 raised by one]  CHECK FAILED: I14: additive map term at a^3 with color ca**2*cf: residuals of R1-R4 [3/4, 0, 0, 0] (closed form here = C6, PARI/GP)
r6_pair        PASS  rc=2  [C_F^2 C_A^2 entry of the shift of S_4 by the tau = - singlet-adjoint pair term raised by one]  CHECK FAILED: I14: g zeta_2 a C_F F_1^+ F_A^-: dS_3 = g[0, 2, -4], dS_4 = g[0, 11, -28, 16, 0]; with F_A^+: dS_4 = g[0, -6, 20, -16, 0] (double-log waves here = B3 route 1 = B3 comparator)
r6_etacount    PASS  rc=2  [tests left with y of degree one and eta_2 raised by one]  CHECK FAILED: I14: tests left with eta_2 and with eta_2, eta_34 added: [6, 5, 4] (y = 0), [5, 5, 3] (y of degree one), [4, 3, 2] (C_A/C_F part), [3, 2, 1] (coefficient free) (ranks here = C14 part H, which counts the planar zero with y = 0)
r6_offset      PASS  rc=2  [offset of the P^- leading logs for the degenerate kernel raised by one]  CHECK FAILED: I14: crossing-odd kernel at order a^p (m = 2p - 2): P^- leading logs first at a^(p+1), S at a^(p+2) (T_rc, identity); degenerate kernel both at a^(p+2); SO(5) row (-1, 10, 6) P^- at a^(p+3), S at a^(p+2); G2 T_rc: P^- never (to a^(p+4)), S at a^(p+3) (C9, C9_recheck)
r6_zerorow     PASS  rc=2  [adjoint-row sum of {T_rc, T_t^2} - C_A T_rc raised by one]  CHECK FAILED: I14: {T_rc, T_t^2} - C_A T_rc and T_t^2 T_rc have zero singlet rows in SU(3); their adjoint-row sums are [17/12, -11/12] (color data = C9_check)
r6_trc344      PASS  rc=2  [shift of S_3 by a T_rc kernel at p = 1 raised by one]  CHECK FAILED: I14: SU(3): a T_rc kernel c at p = 1 shifts S_3 by 353/9 zeta_2 c = (c/2) dS_3/dkappa (own solver = C9_recheck)
r6_forms       PASS  rc=2  [shift of S_3 by the map term d_2 a^2 omega^-2 F_1^+ changed by zeta_2]  CHECK FAILED: I14: M4 dm_2 a^2 w^-2 F: dS_1..5 = [0, 0, -2*c*cf*z2 + c*z2, 4*c*cf**2*z2, 16*c*cf**3*z2] (closed form here = C9)
r6_crossed     PASS  rc=2  [singlet crossed pair weight changed by C_A/C_F]  CHECK FAILED: I14: C12 SU(2): singlet crossed/uncrossed color ratio = 1 - C_A/(2C_F)
r6_fifth       PASS  rc=2  [S_3[C_F^2 C_A] entry of the fifth invariant raised by one]  CHECK FAILED: I14: the fifth invariant is S_4[C_F^3 C_A] - 4 S_3[C_F^2 C_A]
r6_qsrc        PASS  rc=2  [shift of the SU(3) five-loop coefficient by the q source doubled]  CHECK FAILED: I14: q zeta_2 C_F(C_A - 2C_F)C_A^3 shifts the SU(3) coefficient by -1/30 q (C11 = C11_check)
r6_refit       PASS  rc=2  [S_5 left by the signature-mixed term after the refit changed by C_F^5]  CHECK FAILED: I14: S_5 left after S_3, S_4 fix c_+ - l_+ and y: -ca*cf*(ca - 2*cf)**2*(57*ca - 20*cf) per unit eta_2 (h = eta_2 C_F), -384*ca**3*cf**2 + 992*ca**2*cf**3 - 320*ca*cf**4 - 255*cf**5 per unit g (C11)
r6_pfourkm     PASS  rc=2  [first quartic coefficient of P^(4)- at kappa = -1 raised by one]  CHECK FAILED: I14: quartic coefficients of zeta_2 x^0 ln^6 x of P^(4)- at kappa = -1: [629/5, -352/3, -32/5] (own solver = C11_check)
r6_onemap      PASS  rc=2  [one-loop adjoint Delta Lt coefficient changed by C_F]  CHECK FAILED: I14: one-loop maximal-weight coefficients {'sLt2': cf, 'sDLt': 2*ca - 3*cf, 'sz2': 13*cf/2, 'aLt2': -3*ca/2 + cf, 'aDLt': 5*ca/2 - 2*cf, 'az2': -3*ca/4 + 13*cf/2} (C13 = C13_check)
r6_cutmap      PASS  rc=2  [singlet ln^2 phi coefficient of the one-loop cutoff map read from C13/c13_cutoff_map.out raised by one]  CHECK FAILED: I14: the singlet entry of the one-loop cutoff map is [(8 - c_B) zeta_2 + 9 ln^2 phi] C_F for every c_B (C13; own from the map of C13 and the singlet eigenvalues of section C0)
r6_flip        PASS  rc=2  [singlet helicity-flip constant taken with (N_c^2 + 1)^2]  CHECK FAILED: I14: three-loop helicity-flip constants: singlet -(2/3) i pi (8 zeta_2 - 11)(N_c^2-1)^2/N_c^4, adjoint with (N_c^2+1)^2; H[1] = nmAmpFlipConst (C14)
r6_cusp        PASS  rc=2  [first change by the two-loop cusp factor doubled]  CHECK FAILED: I14: the two-loop cusp factor first changes zeta_2 a^3 omega^0 of S by 24*ca*cf - 48*cf**2 K (SU(3) 16/3 K; C14)
r6_glauber     PASS  rc=2  [leg-to-rung color changed by C_A C_F]  CHECK FAILED: I14: single-graph colors C_A^2/4 (rung to rung) and C_A(C_A - 2C_F)/4 (leg to rung), B2 route 1 (dipole sign)
r6_m2          PASS  rc=2  [M_2 changed by C_A^3 before the comparison with Trc Trc on the box]  CHECK FAILED: I14: Trc Trc on the box = -2 M_2 per Born (B3 route 2; M_2 = nmMtwoGen)
r6_even        PASS  rc=2  [first-order value at omega = 2 of the a^3 term raised by one]  CHECK FAILED: I14: the first-order form at omega = 2 in SU(3), a^2..a^5: [16/3, 31/3, -352/27, 19063/324] (S_n 2^(4-2n), own solver = C4)
r6_tm          PASS  rc=2  [largest |T_m| ratio scaled by 1.01]  CHECK FAILED: I14: SU(2): max |T_m|/((4N_c)^m (m-2)!) over m <= 400 = 0.048823, below (N_c^2-1)/4 (own double-log waves = C4)
r6_poles       PASS  rc=2  [count of zeros of u in the SU(2) region of half-width 200 set to one]  CHECK FAILED: I14: no zero of u or v in 17 regions (SU(2)-SU(4), half-widths [40, 60, 100, 200], radii [1/1000000, 1/20, 1/2]; C10)
r6_uzero       PASS  rc=2  [one of the two SU(2) control zeros dropped]  CHECK FAILED: I14: two zeros of u in SU(2) at [(-6.352322659077246, 3.8928627350465095)], each counted once by the method (C10)
r6_slope       PASS  rc=2  [first slope ratio with the moments of 1910.09428 raised by 0.01]  CHECK FAILED: I13: with the moments of 1910.09428 (M = 2..8) the slopes are 0.7814 to 0.8177 of 2 Gamma_np (= R6/C7/slope_check.gpout)
r6_konbar      PASS  rc=2  [coefficient of bar a^2 in eq. (coco) of hep-ph/0208220 doubled]  CHECK FAILED: I14: Konishi: the ratio of Delta - Delta_0 to P is -2 at one and two loops with hat a; with bar a the two-loop ratio is -12/5 (C7)
r6_sigma       PASS  rc=2  [sigma^(3) changed by C_F^4]  CHECK FAILED: I14: sigma^(n) = {1: 8*cf**2, 2: 60*ca**2*cf - 192*ca*cf**2 + 208*cf**3, 3: -912*ca**3*cf + 3360*ca**2*cf**2 - 4032*ca*cf**3 + 1985*cf**4 + 1152*dFA} (from the data here = the S_1(N) prefactors of C3, Wolfram and Python)
r6_so          PASS  rc=2  [kappa-even part of S_3 in SO(5) raised by one]  CHECK FAILED: I14: SO5 kappa parts add up to S_3, S_4 of section C
r6_trcdelta    PASS  rc=2  [three-loop C_A^3 shift by the map term T_rc Delta Lt raised by one]  CHECK FAILED: I14: the map term T_rc Delta Lt shifts the C_F-free amplitude coefficients by [-15, 25, -106] at kappa = +1 (C1 = C6; two-loop entry = nmAmpTrcDeltaShift) and [21, -30, 134] at kappa = -1 (C1)
r6_regge       PASS  rc=2  [lowest Regge exponent of four fermions raised by one]  CHECK FAILED: I14: lowest Regge exponents at t = 0: quark pair with gluons j = 0, four fermions j = 0 (C14)
r6_s4form      PASS  rc=2  [the S_4 form in kappa compared at kappa = +1 with S_4 of kappa = -1]  CHECK FAILED: I14: S_4 = -12 zeta_2 C_F[32(b_A^- - C_A - C_F)M_1 + 48 M_2] - 192 kappa zeta_2 C_F (b_A^- - C_A)(b_A^-)^2 for kappa = +1, -1; the kappa-even part is 576 zeta_2 C_F (C_A M_1 - M_2)
r7_deposit     PASS  rc=2  [expected sha256 of the deposited singlet_model.out changed (manifest check)]  CHECK FAILED: IN: R7/singlet/singlet_model.out matches deposit/MANIFEST.tsv
r7_pub         PASS  rc=2  [expected sha256 of the published source tarball of arXiv:2609.37563 changed (manifest check)]  CHECK FAILED: IN: gvmsy_ps/2609.37563_src.tar.gz matches published/MANIFEST.tsv
r7_inv         PASS  rc=2  [d_F d_F/N_R of the SU(3) fundamental read with +1/100]  CHECK FAILED: I15: invariants of the SU(N) fundamentals equal the closed forms; d33 vanishes for the 11 real representations and only for them
r7_nsqq        PASS  rc=2  [n_f^0 part of S_4^qq of G2 raised by one before the comparison with the non-singlet solver]  CHECK FAILED: I15: at n_f = 0 the quark-quark entry of S_3, S_4 equals the non-singlet S_3, S_4 of sections C and I12 (kappa = +1, -1) in all 16 representations ([('G2_7', 1, 4)])
r7_ll          PASS  rc=2  [qq entry of the wave L_2 of Sp(4) raised by one]  CHECK FAILED: I15: the waves of positive signature L_1..L_4 equal the leading logarithms of P^(0)..P^(3) (App. A and eqs. (5.9)-(5.12) of arXiv:2202.10362) in all 16 representations ([('Sp4_4', 2)])
r7_fit         PASS  rc=2  [held-out SO(5) value of S_4^gg (n_f^0, kappa = +1) raised by one in the own fit]  CHECK FAILED: I15: own fit of S_4 gg n_f^0 (k+) predicts the held-out representation SO5_5 (4860)
r7_fitdep      PASS  rc=2  [own general-color S_4^gg changed by C_A^4 before the comparison with singlet_fit.json]  CHECK FAILED: I15: own fits (held out SU4_10, SO5_5, SU2_5, SU3_8) = singlet_fit.json (held out SU3_6, G2_7, SO7_7, Sp6_6) for S_3, S_4 at kappa = +1, -1 and with the reversed Born tensor
r7_texform     PASS  rc=2  [LaTeX block of c_phi,g^(2) changed by zeta_2/N^2]  CHECK FAILED: I15: the LaTeX source and the ancillary file of arXiv:2202.10362 agree in all 36 blocks used, to the accuracy used (['texCpg2R'])
r7_kphi        PASS  rc=2  [C P replaced by P C in the kernel]  CHECK FAILED: I15: three-loop poles, four-loop R, the zeta_2 N^-5 coefficients of eqs. (5.9)-(5.12) and of the data (own solver, LaTeX source) = kernels.json
r7_kl          PASS  rc=2  [three-loop poles of the (F_2, F_L/a) kernel replaced by those of (F_2, F_phi)]  CHECK FAILED: I15: three-loop poles, four-loop R, the zeta_2 N^-5 coefficients of eqs. (5.9)-(5.12) and of the data (own solver, LaTeX source) = kernels.json
r7_fourqq      PASS  rc=2  [zeta_2 ln^4 x coefficient of n_f d_F d_F/N_R in the pure-singlet file raised by one]  CHECK FAILED: I15: three-loop poles, four-loop R, the zeta_2 N^-5 coefficients of eqs. (5.9)-(5.12) and of the data (own solver, LaTeX source) = kernels.json
r7_D           PASS  rc=2  [weight 2 of the anticommutator in D set to 1]  CHECK FAILED: I15: the four-loop pure-singlet difference, data minus eq. (5.9) at zeta_2 x^0 ln^4 x, equals D_qq (n_f part) = -10*ca**2*cf*nf/3 + 4*ca*cf**2*nf + 64*dRR*nf
r7_kminus      PASS  rc=2  [kappa = -1 miss of D_qq changed by C_F^3 n_f]  CHECK FAILED: I15: kappa = -1: D_qq (n_f part) misses the data by -8 n_f C_A C_F^2
r7_rev         PASS  rc=2  [reversed-Born-tensor miss of D_qq changed by C_A^3 n_f]  CHECK FAILED: I15: reversed gluon-pair Born tensor: D_qq (n_f part) misses the data by +8 n_f C_A^2 C_F
r7_trace       PASS  rc=2  [the data x_qq changed by C_A^4 in route (iii)]  CHECK FAILED: I15: route (iii) (trace) gives the same P_gg^(3) as routes (i) and (ii)
r7_comb        PASS  rc=2  [sign of C_F x_qq in the combination n_f x_gq - 2 C_F x_qg reversed]  CHECK FAILED: I15: n_f x_gq - 2 C_F x_qg from tr(M1 S0) equals routes (i) and (ii)
r7_pol2        PASS  rc=2  [two-loop gg leading logarithm of arXiv:1409.5131 changed by 4 C_A^2]  CHECK FAILED: I15: two-loop leading logarithms of 1409.5131 = polarized_sign.json
r7_polquote    PASS  rc=2  [the eta^3 and D_0^3 fragment of eq. (4.7) removed from the text layer of arXiv:1409.5131]  CHECK FAILED: I15: 1409.5131 text layer: the two-loop gg terms "+ 901/18 η - 149/3 η 2 - 24 η 3 - 32 D02 + 32 D03"
r7_lamdep      PASS  rc=2  [expected sha256 of the deposited singlet_lambda.out changed (manifest check)]  CHECK FAILED: IN: R7/singlet/singlet_lambda.out matches deposit/MANIFEST.tsv
r7_lamrun      PASS  rc=2  [S_3 qg of SU(3) at kappa = +1, octet weight -2C_A raised by n_f in singlet_lambda.out (gq/qg relation kept)]  CHECK FAILED: I15: the general-lambda_g form of S_3 qg (kappa = +1), linear through its values at lambda_g = 1 and -1, gives singlet_lambda.out at lambda_g = 0, 2, 3 in 6 representations ([('SU3_3', 2)])
r7_m1          PASS  rc=2  [gg entry of b_1 changed by C_A before the comparison with P^(0) and the waves L_1]  CHECK FAILED: I15: b_1 = half the N^-1 residue of P^(0) at N = 0 (LaTeX source of arXiv:2202.10362) = half the wave L_1 in all 16 representations
r7_born        PASS  rc=2  [factor -2 of the gluon-pair Born tensor read as -1 from singlet_model.gp]  CHECK FAILED: I15: the gluon-pair weight of singlet_model.gp is the gg entry of b_1 in the color singlet and vanishes at tau = -eps_R
r7_red         PASS  rc=2  [coefficient 6 of the poles read from singlet_model.gp raised by one]  CHECK FAILED: I15: the coefficient 7 of the poles in singlet_model.gp times [T_rc]_1A/C_F = -2 is the reduction coefficient -12 of eq. (S)
r7_ratio       PASS  rc=2  [ratio of the gq to the qg entry scaled by 11/10 in the comparison]  CHECK FAILED: I15: [S_n]_gq = -(2C_F/n_f)[S_n]_qg for n = 3, 4 at kappa = +1, -1 and with the reversed octet weight, and in singlet_lambda.out
r7_cacube      PASS  rc=2  [C_A^3 coefficient of S_3 gg taken in the form alpha kappa + beta lambda_g^2]  CHECK FAILED: I15: the C_A^3 coefficient of S_3 gg is alpha + beta kappa lambda_g^2 (alpha, beta from kappa = +1, -1 at lambda_g = 1); it gives the reversed weight and singlet_lambda.out at lambda_g = 0, 2, 3, kappa = +1, -1; the n_f term is kappa times that of kappa = +1
r7_feed        PASS  rc=2  [feed of F_8a^- from the positive-signature gluon-pair waves shifted by one in SU(3)]  CHECK FAILED: I15: sum_R [T_rc]_(8a,R) b_R^+ = C_A^2/2 in the five groups of channels.out (G2_7 2, SO5_5 9/8, SU2_2 2, SU3_3 11/2, SU4_4 8)
r7_trb1        PASS  rc=2  [tr(b_1 S_3) computed with M0 = 2 b_1]  CHECK FAILED: I15: tr(b_1 S_3) = tr(M0 S_3)/2, and it equals tr(b_1 S0^(3)) for P, K_phi and K_L
r7_revshift    PASS  rc=2  [shift of tr(b_1 S_3) under the reversed octet weight changed by C_A^4]  CHECK FAILED: I15: reversing the octet weight shifts tr(b_1 S_3) by -4C_F times the shift of S_3 qg, 192 C_A^2 C_F n_f (zeta_2 units)
r7_dcomb       PASS  rc=2  [denominator 24 of the difference form read as 25 in the tie of its body]  CHECK FAILED: TIE: the body of \nmSingletDiffCombination equals the quantity computed here
p1_presence    PASS  rc=2  [presence direction of b_A^- left out of the one accounting]  CHECK FAILED: P1: one accounting: the presence of b_A^- uses one further number in each class, {'cls': 4, 'rho': 3, 'num': 5} (earlier {'cls': 4, 'rho': 3, 'num': 5})
p1_column      PASS  rc=2  [C_F C_A^2 entry of the presence direction of b_A^- raised by one]  CHECK FAILED: P1: removing b_A^- shifts (S_3, S_4) by (48 C_F b_A^2, 72 C_F (C_A - 2C_F)^3) = [13, -48, 48, 72, -432, 864, -576, 0], no quartic part
p1_d5          PASS  rc=2  [the N=4 coefficient counted again (D5 undone)]  CHECK FAILED: I12: first block: 41 numbers compared, 17 independent, 15 without the two consistency checks, 11 strict (13 of the count strand less the C_A C_F^2 amplitude coefficient, relation R4, and the N=4 coefficient, D5)
p1_prot        PASS  rc=2  [protected tests counted without the number for the presence of b_A^-]  CHECK FAILED: P1: protected: of the 4 components no degree-one constant reaches, the C_F C_A^2 component of S_3 (moved by the presence of b_A^-) fixes that input and 4 remain tests, the C_F C_A^3, C_F^2 C_A^2 and quartic components of S_4
p1_two         PASS  rc=2  [separate constants at lambda = 2 counted as shared in the two-block count]  CHECK FAILED: P1: two blocks together (16 components): (12, 11, 10) before and (11, 10, 10) after the presence number (y = 0; y of degree one, shared; separate); lambda = 2 spends no number on the presence, which x^0 fixes
p2_route       PASS  rc=2  [route B of the approximate P_gg change perturbed by 1 percent at one point]  CHECK FAILED: P2: the two routes give the same change Delta P at all 36 points (largest relative difference 9.90e-03)
soft_perK      PASS  rc=2  [the two-loop soft-factor change taken per unit lambda instead of per unit K]  CHECK FAILED: TIE: the body of \nmSoftTwoLoopShiftCoef equals the quantity computed here
p2_pminus_absorb PASS  rc=2  [four-loop P^- difference replaced by one the three-loop constants reproduce]  CHECK FAILED: D: the constants fixed by the three-loop P^- difference (l_+, l_-, c_- = [-5/6, -1/2, -1/2]) leave the four-loop difference [0, 0, 0, 0, 0]: no choice reproduces both
p2_dense       PASS  rc=2  [dense-grid maximum on 1e-6 <= x <= 1e-4 raised by 1 percent]  CHECK FAILED: P2: on 1e-6 <= x <= 1e-4 the dense-grid maxima (0.1905, 0.4481 percent) sit at the ends of the range and equal the values at the decade points of both routes
p2_refine      PASS  rc=2  [refined whole-range maximum of the dense grid lowered below the grid maximum]  CHECK FAILED: P2: the refined whole-range maxima are not below the grid maxima
p2_recount     PASS  rc=2  [one count of the separately written program raised by one]  CHECK FAILED: P2b: the counts of the separately written program equal the count macros (32 values): [('b', 'nmNormTestsLeftNumber', 5, '4')]
p2_t8order     PASS  rc=2  [the first change of S by n_-/n_+ taken at NNLL at three loops]  CHECK FAILED: P2b: with n_-/n_+ = 1 + r_1 omega + ... the first change of S at a^2 ... a^5 is N3LL (deposit P2/t8, part B2)
r8_deposit     PASS  rc=2  [expected sha256 of the deposited R8/alt_pgg/routeA/alt_predictions.json changed (manifest check)]  CHECK FAILED: IN: R8/alt_pgg/routeA/alt_predictions.json matches deposit/MANIFEST.tsv
r8_parts       PASS  rc=2  [last line of alt_part4.out dropped (one X row of the four sign choices missing)]  CHECK FAILED: I16: alt_part1.out ... alt_part4.out hold the poles S_2, S_3, S_4 of the 16 representations of section I15 for the four sign choices (tq, s8)
r8_rows        PASS  rc=2  [S_4 gg of SU(3) for (tq, s8) = (+1, -1) raised by one before the comparison with the V rows of singlet_model.out]  CHECK FAILED: I16: (tq, s8) = (+1, +1) and (+1, -1) reproduce the invariants and the rows S (kappa = +1) and V of R7/singlet/singlet_model.out in all 16 representations
r8_fit         PASS  rc=2  [held-out SO(5) value of S_4 gg (n_f^0) for (tq, s8) = (-1, +1) raised by one before the own fit]  CHECK FAILED: I15: own fit of S_4 gg n_f^0 (tq=-1,s8=+1) predicts the held-out representation SO5_5 (4860)
r8_gens        PASS  rc=2  [own general-color S_4 gg of (tq, s8) = (-1, +1) changed by C_A^4 before the comparison with alt_predictions.json]  CHECK FAILED: I16: own general-color S_3, S_4 of the four sign choices (fits of (-1, +1), (-1, -1) held out SU4_10, SO5_5, SU2_5, SU3_8) = alt_predictions.json, without d_F^{abc}d_F^{abc} or d_A^{abcd}d_A^{abcd}/N_A terms; the checks of alt_predictions.py hold
r8_pred        PASS  rc=2  [tr S_4 of (tq, s8) = (-1, +1) changed by C_A^4 in the own trace route]  CHECK FAILED: I16: own predictions (trace route) for the four sign choices = alt_predictions.json: P_gg, the difference from eq. (5.12), tr S_4, the SU(N_c), SU(3), n_f = 0 and leading-color values ([('-1,+1', 'Pgg'), ('-1,+1', 'shift'), ('-1,+1', 'trS4')])
r8_i15         PASS  rc=2  [the difference of section I15 from eq. (5.12) changed by C_A^4 before the comparison with (+1, +1)]  CHECK FAILED: I16: (+1, +1) and (+1, -1) give the prediction, its difference from eq. (5.12) and the difference with the reversed Born tensor of section I15
r8_macros      PASS  rc=2  [leading-color n_f coefficient of variant (+1, +1) of alt_predictions.json read as -163/6]  CHECK FAILED: I16: variant (+1, +1) of alt_predictions.json = the installed macros nmPggLnFourPred, nmPggLnFourPredSUthree, nmPggLnFourPredSUN, nmPggLnFourPredLCnfZero, nmPggLnFourPredLCnf, nmPggLnFourShift, nmPggLnFourShiftSUthree, nmPggLnFourShiftSUN, nmPggLnFourShiftNfZero (bodies parsed back) (['nmPggLnFourPredLCnf'])
r8_rev0        PASS  rc=2  [body of nmPggLnFourShiftRevNfZero read with C_A^4 added]  CHECK FAILED: I16: (+1, -1): the n_f = 0 difference from eq. (5.12) is nmPggLnFourShiftRevNfZero = 24 C_A^4, and the SU(3) value at n_f = 0 is that coefficient times C_A^4 = 81
r8_tp0         PASS  rc=2  [body of nmPggLnFourShiftNfZero read with C_A^4 added in the comparison with (-1, +1)]  CHECK FAILED: I16: (-1, +1): the n_f = 0 difference from eq. (5.12) equals nmPggLnFourShiftNfZero (the transition product reaches only n_f terms)
w3_count       PASS  rc=2  [conservative x^0 count of program A changed by 1 before the comparison with program B]  CHECK FAILED: W3: conservative count, programs A and B agree for the main family, degree-one constants and a free coefficient of eq. (8): A (4, 3, 2), B (3, 3, 2)
w3_count_mix   PASS  rc=2  [conservative count with the channel-mixing term of program A changed by 1 before the comparison with program B]  CHECK FAILED: W3: conservative count with quark-pair terms, programs A and B agree for the channel-mixing term eta_2, eta_2 with eta_34, and the signature-mixed term g: A (3, 1, 2), B (2, 1, 2)
w5_abelian     PASS  rc=2  [coefficient -12 of the abelian corollary read as -11 in the comparison of S_(n+1) with p_n]  CHECK FAILED: W5 abelian: S_3|abelian = -12 C_F p_2|abelian: 144*cf**3 = -12 C_F (-12*cf**2)
w5_tt          PASS  rc=2  [one NO SOLUTION line of the T_t^2 test treated as solvable]  CHECK FAILED: W5 T_t^2 test (A): every joint V_3^-, V_4^- system of the forms has no solution (15 of 15), and the abelian differences -256*cf**3, -1280*cf**4 are unreached
w5_ttB         PASS  rc=2  [the no-solution result of program B (fits.out) treated as absent]  CHECK FAILED: W5 T_t^2 test (B): no exact solution for any of the three forms in both baselines (fits.out, 6 blocks); the abelian rows of every change matrix vanish while the abelian targets are -256, -1280
w3_m6_lp       PASS  rc=2  [abelian d V_3^-/d l_+ of program A raised by 1 before the comparison with program B]  CHECK FAILED: W3 M6: d V_3^-/d l_+ and d V_4^-/d l_+ in the abelian limit agree between programs A and B: A (193, 1536), B (192, 1536)
w3_m7          PASS  rc=2  [the line disagreements: 0 of m7_compare.out treated as absent]  CHECK FAILED: W3 M7: m7_compare.out (Python scan against the Wolfram program) states: disagreements: 0
w3_quartrel    PASS  rc=2  [coefficient 96 of the quartic relation read from program B raised by 1 before the comparison with program A]  CHECK FAILED: W3: the quartic relation with the coefficients of B lies in the vanishing space of program A: c1 = 97, c2 = 24
w3_looppart    PASS  rc=2  [shift 6 of v_A read as 7 before the comparison with program B]  CHECK FAILED: W3 loop part: A and B find the restriction equal to the full term with v shifted by 6(C_A - 2C_F), S_3, S_4 and the C_F-free amplitude entries unchanged
w3_bornrem     PASS  rc=2  [the closed form 2 X_A/b_A raised by 1/100 before the comparison with the solver without b_A^-]  CHECK FAILED: I12: one-loop odd adjoint leading log without b_A^-: solver = 2 X_A/b_A of eq. (sign-A2pm) ((Nc**2 + 2)/Nc, (100*Nc**2 + Nc + 200)/(100*Nc))
w3_countjoint  PASS  rc=2  [the joint x^0 and lambda = 2 count of program A with separate degree-one constants raised by one]  CHECK FAILED: W3: x^0 and lambda = 2 together give the x^0 count, with the constants at N = -k chosen separately: A [3, 3, 4], B [3, 3, 3]
w3_wsym        PASS  rc=2  [typed body of nmSthreeWithStructX (symbol w for the deposits x) with 8w C_F written as 9w C_F]  CHECK FAILED: TIE: the body of \nmSthreeWithStructX equals the quantity computed here
w3_wsym2       PASS  rc=2  [typed body of nmNormStructCAtwoCFDThree (symbol w for the deposits x) with 96w written as 97w]  CHECK FAILED: TIE: the body of \nmNormStructCAtwoCFDThree equals the quantity computed here
w3_words       PASS  rc=2  [word form of nmCountConsXzero raised by one before its tie]  CHECK FAILED: TIE: the body of \nmWordCountConsXzero equals the quantity computed here
w3_zeta3       PASS  rc=2  [one entry of the Python four-loop zeta_3 vector raised by 1 before the comparison with the Wolfram program]  CHECK FAILED: W3 R9: the zeta_3 vectors agree between the Python and the Wolfram program: [0, 0, 49, -320/3, 0] [0, 0, 48, -320/3, 0] | [0, 48, -96] [0, 48, -96]
w2_pgg0        PASS  rc=2  [SU(3) n_f = 0 value of the P_gg shift changed by 1 before its comparison]  CHECK FAILED: W2: nmPggLnFourShiftNfZeroSUthree = -648 equals the n_f^0 term of nmPggLnFourShiftSUthree and nmPggLnFourShiftNfZero at C_A = 3
r8_dkread      PASS  rc=2  [the line [S_4]_gg/[S_3]_gg removed from dkmv_sect5_zeta2.out]  CHECK FAILED: I16: dkmv_sect5_zeta2.out: [S_2]_gg ... [S_5]_gg at C_F = 0 with vanishing LL and NLL poles, the ratio line, the full-color coefficient of eq. (5.12) and the n_f = 0 difference read
r8_dkown       PASS  rc=2  [zeta_2 C_A^4 N^-5 added to eq. (5.12) in the own parse of the LaTeX source]  CHECK FAILED: I16: own parse of App. A and eq. (5.12) (LaTeX source of arXiv:2202.10362, C_F = 0): the LL and NLL poles vanish at a^3, a^4 and [S_3]_gg, [S_4]_gg = dkmv_sect5_zeta2.out
r8_ratio       PASS  rc=2  [[S_4]_gg/[S_3]_gg of tex2gp_check.out (PARI/GP) changed by C_A]  CHECK FAILED: I16: [S_4]_gg/[S_3]_gg = -8*ca from dkmv_sect5_zeta2.out, from tex2gp_check.out (PARI/GP) and from the own parse; [S_5]_gg/[S_3]_gg the same in both outputs
r8_ref         PASS  rc=2  [full-color coefficient of eq. (5.12) read from dkmv_sect5_zeta2.out changed by C_A^4]  CHECK FAILED: I16: the full-color zeta_2 x^0 ln^4 x coefficient of eq. (5.12) in dkmv_sect5_zeta2.out = nmPggLnFourRef
r8_s3gg        PASS  rc=2  [[S_3]_gg implied by eq. (5.12) changed by C_A^3 before the comparison with nmSingletSthreeGG]  CHECK FAILED: I16: the [S_3]_gg implied by eq. (5.12) of arXiv:2202.10362 at C_F = 0 = nmSingletSthreeGG
r8_nf0         PASS  rc=2  [denominator 24 of the n_f = 0 relation between the two [S_4]_gg replaced by 23]  CHECK FAILED: I16: at n_f = 0, prediction minus eq. (5.12) = -([S_4]_gg - [S_4]_gg implied by eq. (5.12))/24 = -8*ca**4 = nmPggLnFourShiftNfZero
r8_ab_s        PASS  rc=2  [abelian limit taken with C_A -> 0 only (d_F^{abcd}d_A^{abcd} kept)]  CHECK FAILED: I16: the abelian limit of S_3 and S_4 (section C, and the bodies of nmSthreeGen, nmSfourGen) is a single power of C_F: 144*cf**3, 960*cf**4 + 1152*dFA
r8_ab_v3       PASS  rc=2  [the C_F^2 C_A component of V_3^- taken in place of the C_F^3 component]  CHECK FAILED: I16: the abelian limit of V_3^- (data minus equations, lambda = 1, nmXkMismatchVthreeLamOne and its body) is its C_F^3 component, 352*ca*cf**2
r8_ab_v4       PASS  rc=2  [the C_F^3 C_A component of V_4^- taken in place of the C_F^4 component]  CHECK FAILED: I16: the abelian limit of V_4^- (data minus equations, lambda = 1, nmXkMismatchVfourLamOne and its body) is its C_F^4 component, 3200*ca*cf**3
units_ratio    PASS  rc=2  [zeta_2 written into the body of the ratio nmSfourGGdkmvRatio]  CHECK FAILED: OUT: ratio macro nmSfourGGdkmvRatio is a ratio of two S_n without zeta_2 (says so)
r8_varrec      PASS  rc=2  [coefficient 48 of M_2 in the recursion for d_3 written as 47]  CHECK FAILED: I16: S_4 - 8 b_A S_3, S_3 + 48 C_F b_A^2, S_4 - 576 C_F b_A^3, nmSthreeKmGen and nmSfourKmVec = S_3, S_4 of the recursion d_2, d_3 with M_1, M_2 (nmMoneGen, nmMtwoGen) at b_A^- = -b_A, 0 and kappa = -1, in the bases of nmSthreeVec, nmSfourVec; at b_A^- = b_A, kappa = +1 the recursion gives S_3, S_4 of section C
r8_vareval     PASS  rc=2  [d_F^{abcd}d_A^{abcd}/N_R of SO(7) raised by one in the evaluation of the variant vectors]  CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), SO(7) = the macros nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree, nmSfourKm... (['nmSfourRevSOseven', 'nmSfourRemSOseven', 'nmSfourKmSOseven'])
r8_g_read      PASS  rc=2  [the line ALL CHECKS PASSED removed from gluon_nf0.out]  CHECK FAILED: I16: gluon_nf0.out ran to ALL CHECKS PASSED and has the lines MONE and DREC of the 5 groups of channels.out
r8_g_mone      PASS  rc=2  [M_1^g of SU(2) from channels.out raised by one]  CHECK FAILED: I16: M_1^g = sum_R [T_rc]_(8a,R) b_R^+ from channels.out = C_A^2/2 in the 5 groups (G2_7 2, SO5_5 9/8, SU2_2 3, SU3_3 9/2, SU4_4 8) = gluon_nf0.out
r8_g_drec      PASS  rc=2  [coefficient 32 of C_A M_1^g in the recursion for d_3^g written as 31]  CHECK FAILED: I16: d_2^g = 4(b_8a^-)^2 + 8 kappa M_1^g and d_3^g = 4(b_8a^- - C_A) d_2^g - 32 kappa C_A M_1^g (kappa = +1, -1; b_8a^- = -C_A, +C_A) = gluon_nf0.out in the 5 groups; at kappa = +1: d_2^g = 8*ca**2, d_3^g = -159*ca**3/2, and -31*ca**3/2 with b_8a^- reversed ([('G2_7', 1, 1), ('G2_7', 1, -1), ('G2_7', -1, 1)])
r8_g_sgg       PASS  rc=2  [[T_rc]_(1,8a) taken as -C_A in place of -2 C_A]  CHECK FAILED: I16: [S_n]_gg = 6 kappa [T_rc]_(1,8a) d_(n-1)^g with [T_rc]_(1,8a) = -2 C_A gives at n_f = 0 -48*ca**3, 480*ca**4 and 96*ca**4 (b_8a^- reversed) = nmSingletSthreeGG, nmSingletSfourGG at n_f = 0, the reversed [S_4]_gg of section I15 and gluon_nf0.out
r8_pw_rows     PASS  rc=2  [S_4 gg of run_pair_weight.out raised by one]  CHECK FAILED: I16: run_pair_weight.out: the projector checks hold, W = 1 reproduces solvesinglet, and the rows at w_R = 1 are the rows S of singlet_model.out (SU3_3, kappa = +1)
r8_pw_closed   PASS  rc=2  [factor 8 of the closed form 8 C_A [T_rc]_(8a,R) (b_R^+)^2 written as 7]  CHECK FAILED: I16: SU(3), n_f = 0: the change of the P_gg^(3) prediction per unit pair weight, by route (iii) and route (i) from the rows of run_pair_weight.out, is linear in w_R, the same in both routes, = 8 C_A [T_rc]_(8a,R) (b_R^+)^2 from channels.out = gluon_nf0.out (singlet -648, 8s -324, 27 -216); S_3 does not change
r8_tp_chk      PASS  rc=2  [ok field of the TPCHK line of SU(3), adjoint channel, tau = -1 read as 0]  CHECK FAILED: I16: channels.out has the transition products of the quark channels 1 and A at tau = +1, -1 in the five groups, and every TPCHK line agrees with its TP line and names the general form
r8_tp_val      PASS  rc=2  [transition product of SU(4), adjoint channel, tau = -1 raised by one after the TPCHK comparison]  CHECK FAILED: I16: the transition products per flavor are -4 T_F C_F (singlet, tau = +1), 0 (singlet, tau = -1) and -T_F C_A (adjoint, tau = -1) in the five groups, and -T_F(N_c^2 - 4)/N_c (adjoint, tau = +1) in SU(2), SU(3), SU(4), at T_F = 1/2; the adjoint tau = +1 entry is 0 in SO(5) and G2, which have no symmetric gluon-pair channel of Casimir C_A; the singlet tau = +1 entry is [b_1]_qg [b_1]_gq/n_f ([('SU4_4', (-1, 'qA'))])
r8_sw_route    PASS  rc=2  [n_f w27^+ added to [S_4]_gq of run_weights.out before the comparison with the channel-space recursion]  CHECK FAILED: I16: run_weights.out (the deposited solver with a weight on every intermediate pair, SU(3), (kappa, tq) = (+1, +1), (-1, +1), (+1, -1)) = channel_weights.json (channel-space recursion on channels.out) in S_2, S_3, S_4; projector checks and channel_weights.out hold
r8_sw_rows     PASS  rc=2  [[S_3]_qq at unit weights, kappa = -1, raised by one before the comparison with singlet_model.out]  CHECK FAILED: I16: at all weights = 1 the weighted poles are the deposited ones: rows S of singlet_model.out (SU3_3, kappa = +1, -1) and, with the transition product reversed, the rows of R8/alt_pgg/routeA (tq = -1, s8 = +1)
r8_sw_dep      PASS  rc=2  [the weight w8a^- set to 1 in S_3 before the dependence checks]  CHECK FAILED: I16: dependence on the pair weights (SU(3), kappa = +1): the n_f term of [S_3]_qq is kappa times the complete three-loop n_f term times w8a^-; the entries qq, qg, gq, gg of S_3 depend on w8a^- (gg through its n_f^0 term only; its n_f term is the complete one times w_qA^- and changes sign with the transition product); no S_3 entry depends on a color-singlet or a positive-signature weight; w8s^+ and w8a^- enter the n_f part of [S_4]_qq, [S_4]_qg, [S_4]_gq and eq. (sg-comb); w27^+ enters [S_4]_gg only (and so P_gg^(3), not eq. (sg-comb)); P_gg^(3) and eq. (sg-comb) at unit weights are the predictions of section I15; the table equals channel_weights.json (b)
r8_sw_iii      PASS  rc=2  [the expected solution w8a^- = 1 of the n_f-term condition read as 2]  CHECK FAILED: I16: at kappa = +1 the n_f term of [S_3]_qq, 96*mg8a*nf, equals the complete three-loop value 96*nf only at w8a^- = 1 with the selected sign of the transition product (at w8a^- = -1 with the reversed sign)
r8_sw_ps       PASS  rc=2  [w8s^+ coefficient of the pure-singlet difference changed by n_f]  CHECK FAILED: I16: the n_f part of [S_4]_qq is linear in w8s^+ with coefficient -1600*nf/9; the pure-singlet difference changes by -1/24 of it, 227*nf/27 per unit w8s^+, equals the data -88*nf/9 at all weights = 1 and, with the other weights at 1, only at w8s^+ = 1
MUTATION TESTS: ALL PASS (274 mutations run, each must make a guarding check fail and write nothing; 4 skipped without the project records)


==> anc/numbers/test_mutations.py <==
#!/usr/bin/env python3
"""test_mutations.py -- confirms that the checks of make_numbers.py can fail.

Each mutation perturbs one input or one step of make_numbers.py (through NUMBERS_MUTATE) and the
run must stop with "CHECK FAILED" on a check that guards that input, and must write no output file.
A control run without mutation must pass and write the three files.  All runs write into a scratch
folder, never into this folder.

Mutations that act on a project record (the pointers, the outline, a value read from a record) need the
project tree; when it is absent (NUMBERS_PROJECT pointing nowhere, or this folder copied out of the project,
as for the ancillary files) they are reported as SKIPPED, by name, and do not count as failures.  When the
project tree is present, one more test runs the generator without it and requires the same numbers.tex
(apart from the timestamp line): no macro depends on a record.

Run:  python3 -B test_mutations.py [scratch_dir]
"""
import concurrent.futures as cf
import os
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
SCR = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.environ.get('TMPDIR', '/tmp'), 'numbers_mutations')
# the project records, located as make_numbers.py locates them
PROJ = os.path.normpath(os.environ.get('NUMBERS_PROJECT', os.path.join(os.path.dirname(HERE), '..', '..', '..', '..')))
RECORDS_ON = os.path.exists(os.path.join(PROJ, 'ma_a', 'round2', 'DECISION2.md'))
NEEDS_RECORDS = {'ptr_missing', 'cov_S3', 'cov_drop', 'record_value'}

# mutation -> (what it perturbs, substrings of which one must appear in the failed check label)
MUTATIONS = {
    'psi_sign': ('sign of psi^+ (the signature-changing feed of the positive signature)', ['S_3 of', 'S_4 of']),
    'kappa': ('overall sign kappa = -1 in the main solve', ['S_3 of', 'S_4 of', 'LL and NLL']),
    'born_minus': ('odd non-singlet Born term reversed', ['S_4 of', 'S_3 of']),
    'color_T': ('color matrix T^2_{r-c} transposed', ['singlet row']),
    'gvmsy_quartic': ('four-loop x->0 file: zeta2 ln^4 x dFA coefficient -48 -> -47', ['data S_4', 'MV (3.14)']),
    'dkmv_z2': ('App. A of 2202.10362: P^(1)+ zeta2/N term -8 CF^2 -> -9 CF^2', ['DKMV P^(1)+ parsed', 'data S_3', 'S_2']),
    'mv_bracket': ('first bracket of eq. (3.15) of 2605.03889 not halved', ['first bracket halved']),
    'dFA_NA': ('quartic invariant divided by N_A instead of N_R', ['SU(3)', 'SU(N)', 'dFA/N_R']),
    'mvv_pqq': ('x^0 value of p_qq(-x) in eq. (4.7) of hep-ph/0403192 set to 2', ['MVV (4.7)']),
    'D0m': ('D_0^- of eq. (4.17) of hep-ph/0403192 shifted by CF^3', ['LL of P^- at a^3']),
    'S5_record': ('recorded S_5 coefficient perturbed', ['S_5 fit = record']),
    'x01_row': ('recorded x^2 ln^4 x dFA coefficient of P^(3)+ shifted', ['x^2']),
    'x01_row4': ('recorded x^4 ln^4 x dFA coefficient of P^(3)+ shifted', ['x^4']),
    'regular_part': ('regular part of the adjoint one-gluon kernel printed with -3 in place of -2', ['nmRegularAdjPart']),
    'lambda2': ('Born weight lambda = 1 at k = 2', ['covered x^2']),
    'xspace_binom': ('binomial weights dropped from the S-to-P map', ['-T_4/24', '-T_5/720']),
    'tower_nu': ('nu = -1/9 in the late-order analysis', ['K_+']),
    'ode_rhs': ('sign of T_A1 in the F_A^- equation of the singularity integration', ['F_A^-(omega_0)', 'S(omega_0)']),
    'size_record': ('tower size ratio scaled by 1.01 before the comparison with the record', ['D_tow/P_LL']),
    'n4_b8a': ('N=4 Born weight b_8a^- reversed in the main solve', ['S_5 = -38912', 'b_8a']),
    'n4_born': ('N=4 Born weights halved (C_A - C_R/2)', ['a^3 part of S vanishes', 'one-loop pole 4 C_A']),
    'hkm_norm': ('normalization factor between printed N=4 numbers and P taken as +2', ['printed numbers = -2 P']),
    'S6_record': ('recorded d444 coefficient of S_6 perturbed', ['S_6 fit = record']),
    'v7_blind': ('separately computed per-representation value S_6(SU(3)) of step 6 perturbed', ['separately computed value']),
    'reduction': ('reduction coefficient -12 replaced by -11', ['reduction']),
    'Kmp_record': ("recorded second-sector constant K'_- (A in the STEP3 summary) shifted by 1e-12", ["K'_-"]),
    'dkmv34': ('zeta2 N^-7 term of eq. (3.4) of 2202.10362 shifted', ['DKMV (3.4)', '-89/243']),
    'n4_target': ('printed N=4 target pole 192 changed to 191', ['192']),
    'ptr_missing': ('distinctive string of a record pointer changed so that it occurs nowhere', ['PTR:']),
    's_zeta': ('zeta_2 dropped from the body of nmSfiveLamTwoGen (not in the outline list)', ['carries zeta_2']),
    's_zeta_gen': ('zeta_2 dropped from the body of nmSfiveGen', ['carries zeta_2', 'nmSfiveGen is written through', 'S_5|abelian']),  # the W5 abelian check (26 Oct) reads nmSfiveGen first
    'lin_sub': ("substitution constant c = aN_c in place of the solved 2aN_c", ["u'^2 terms cancel only"]),
    'cov_S3': ('outline transcription of S_3 altered (12 -> 11)', ['nmSthreeGen = outline']),
    'cov_drop': ('coverage entry of the outline number 583 removed', ['every digit and equation sign']),
    'pending_status': ('nmNfourStwoData marked as held back (pending)', ['no macro is held back']),
    'units_x': ('zeta_2 appended to the body of the x-space coefficient nmSixLoopXzeroSUthree (not in the outline list)', ['x-space macro nmSixLoopXzeroSUthree']),
    'units_pole': ('how text of the N=4 pole nmNfourPfiveDimShift no longer says of what it is the coefficient', ['N=4 pole macro nmNfourPfiveDimShift']),
    'units_polesc': ('nmNfourPoleSCoef given its old how text, which did not follow the Coef rule', ['S-family coefficient nmNfourPoleSCoef']),
    'units_km': ('power of ln x of the six-loop x-space coefficient set to 6 in the unit table', ['x-space macro nmSixLoopXzeroSUthree']),
    'units_orphan': ('unit group of the zeta coefficients of the ln x term removed', ['no unit group: macro nmLnxFourLoopZtwo']),
    # revision (NUM-01, NUM-02, NUM-03): one mutation per new group of macros
    'deposit_tamper': ('expected sha256 of a deposited color file changed (manifest check)', ['IN:']),
    'sun_interp': ('interpolated SU(N) entry [T_rc]_AA shifted by 1/N (section C0)', ['typed closed forms', 'C0:']),
    'born_file': ('one Born weight of the color file shifted by 1/7 (fit of b_R = alpha C_F + beta C_R)', ['Born weight fit']),
    'nll_eR': ('constant term e_R of the NLL baseline shifted (section G)', ['G:']),
    'fk_j': ('angular momentum read from J. Phys. G 17 (1991) 421 shifted by 1', ['j = -1', 'same page']),
    'fk_quote': ('one quoted sentence removed from the text layer of J. Phys. G 17 (1991) 421 (the input verified by quoted text)',
                 ['IN: fk1991/FippelKirschner1991_JPhysG17_421.pdf quotes']),
    'spurious_one': ('a factor (1) written into the body of nmSoneSUN (body form; values unchanged)', ['spurious factor (1)']),
    'kl_nlo': ('factor 16 of gamma^NLO of hep-ph/0208220 changed to 17 (S_2 of N=4)', ['F: the LL and NLL poles of S at g^4']),
    't11_X': ('X_A in SU(N) shifted by 1/100 (App. B)', ['I1:']),
    't11_iter': ('coefficient of the iterated constant shifted by 1 (App. B)', ['iterated constant']),
    't14_rowsum': ('row sum of T_rc in SU(3) shifted by 1 (App. A)', ['I2:']),
    'var_rev': ('odd adjoint Born term scaled by -2 in place of -1 (variants of Sect. 5)', ['I3:']),
    'p4m_row': ('five-loop P^- coefficient of SU(3) shifted by 1 (Sect. 5.2)', ['P^(4)-', 'I4:']),
    'size_high': ('order-a^5-and-higher tower size scaled by 1.05 (Sect. 6)', ['order a^5 and higher']),
    't26_borel': ('Laplace integral minus ODE at w = 4 doubled (App. E)', ['I6:']),
    'n4_cplus': ('c_+ doubled in the N=4 solver (Sect. 9)', ['I7:']),
    'egt_conv': ('conversion b = beta_0/(2 pi) in place of beta_0/(4 pi) (Sect. 11)', ['I8:']),
    't16_entry': ('zeta_2 x^0 ln^4 x entry of P^(3)+ shifted by dFA (data appendix)', ['I9:']),
    'quartic_sum': ('x^5 quartic coefficient of P^(3)+ shifted (App. G)', ['I10:']),
    'p03_confirm': ('value of a P-03 row that confirms a macro changed (96 -> 97)', ['P:']),
    'public_word': ('the word blind appended to a value comment of numbers.tex', ['public source']),
    # typed bodies, value checks of the integrated tables, file reads (CHECK_NUM F1 to F4)
    'tie_body': ('the typed body of nmXzeroDiffABCD read as 15B in place of 14B by its tie', ['TIE: the body of \\nmXzeroDiffABCD']),
    'deferred_tie': ('the typed body of nmKdef read with 3C_F by its deferred tie (against X_1 of App. B)', ['TIE: the body of \\nmKdef']),
    'struct_untied': ('the tie of nmSoneData removed from the source seen by the structural check', ['STRUCT']),
    'fmt_helper': ('the factor (N_c^2-1) of the SU(N) formatting helper written as (N_c^2-2)', ['FMT: sun_forms']),
    'basis_tex': ('the LaTeX name of C_F^2C_A^3 in the five-loop basis written as C_F^2C_A^2', ['BASIS']),
    'p03_value': ('the value of the P-03 row nmJointC raised by one (10 -> 11)', ['P: P03 \\nmJointC']),
    'p03_pointer': ('the engine-1 line named by the P-03 row nmMismatchVthreeSUthree moved down by one', ['P: P03 \\nmMismatchVthreeSUthree']),
    'p04_value': ('the value of the P-04 row nmTwoLoopZetaConst written with 9C_F in place of 8C_F', ['P: P04 \\nmTwoLoopZetaConst']),
    'unlisted_read': ('a value comment taken from a file that is not an input (test_mutations.py)', ['IN-READS']),
    'record_value': ('a value comment taken from a project record (DECISION2.md)', ['IN-READS']),
    # section I11, the four-quark amplitude test (deposit AMP), added 1 October 2026
    'amp_route1': ('route-1 table: two-loop singlet zeta_2 Lt^2 coefficient shifted by zeta_2/N_c', ['I11: route 1']),
    'amp_route3': ('route-3 C1 coefficient of (7.1) at two loops (N_c^-2 ln^0) shifted by one', ['I11: route 3']),
    'amp_singlet': ('t-channel singlet taken as the coefficient of C_1 alone', ['I11: tree']),
    'amp_sig': ('relative sign of (7.1) and (7.2) in the signature combination reversed', ['I11: reality']),
    'amp_mu': ('scale mu^2 = s in place of mu^2 = |t|', ['I11: route 1', 'I11: reality', 'I11: leading log']),
    'amp_psi2': ('psi^+ doubled in the solver of the amplitude', ['I11: prediction']),
    'amp_decomp': ('C_F written as (N_c^2+1)/(2N_c) in the color decomposition', ['I11: data vectors', 'I11: decomposition', 'I11: three-loop',
                                                                                 'I11: two-loop coefficient minus', 'I11: psi^+ through',
                                                                                 'I11: the constant-free']),
    'amp_h5': ('subtraction vector of the two-loop remainder (h5) shifted', ['I11: eps^0']),
    'amp_quad': ('T_rc transposed in the quadrupole operator', ['I11: quadrupole', 'I11: decomposition']),
    'amp_flip': ('route-3 three-loop helicity-flip coefficient shifted', ['I11: flip constant']),
    'amp_count': ('weight of the monomials of the matching scan raised by one', ['I11: structures']),
    'amp_trcd': ('T_rc transposed in the one-loop term T_rc Delta Lt of the map', ['I11: a one-loop term T_rc Delta Lt', 'I11: decomposition']),
    'amp_betae': ('beta_e coefficient of the one-loop C_F entry of eq. (system) read from R5/asym_check/item6_constants.log raised by one',
                  ['I11: the beta_e coefficients']),
    # section I12, revision R4 (deposit R4), added 1 October 2026
    'r4_dkmv': ('eq. (3.2) of arXiv:2202.10362 parsed with an extra NNLL term a N C_F zeta_2 (S - 1)/8', ['I12: eq. (3.2) at a^']),
    'r4_decade': ('Delta P/P_NNLL of this program scaled by 1.001 before the comparison with the figure program', ['fig1_nnll_decades.txt']),
    'r4_grid': ('P_NNLL/P_LL at the middle grid point shifted by 1e-7', ['grid values of fig1_nnll_data.txt']),
    'r4_nf': ('n_f of the running coupling of the band raised by one', ['fig1_nnll_decades.txt']),
    'r4_nine': ('the factor 9 = (3/2) 3! of the band edge at four loops raised by one', ['I12: the band edge gives']),
    'r4_cplus': ('the shift of S_5 by c_+ in SU(3) raised by one', ['I12: delta S_5/(c_+ C_F^5) is the same']),
    'r4_rank': ('the rank of the Jacobian of the class x_0 + x_A C_A/C_F, y of degree one lowered by one', ['I12: S_3, S_4 have 8 components']),
    'r4_jsrc': ('the linear j term of the S_3 shift by the source a j doubled', ['I12: delta S_3 = 24 zeta_2 j']),
    'r4_n4color': ('the colour-dependent difference of the N=4 test doubled', ['I12: N=4: delta S_4 = 7680 x Y']),
    'r4_lplus': ('the l_+ part of the a^3 Lt^2 residue doubled', ['I12: R4/fixes/sign_lpm.out']),
    'r4_ellamp': ('l_+ from the amplitudes shifted by 1/12', ['I12: l_+ = -1/6 from the amplitudes']),
    'r4_open03': ('p_A + v_A from the two-loop amplitude raised by one', ['I12: S_1, S_3 and the one- and two-loop amplitude constants fix d_A + v_A = 6']),
    'r4_amp84': ('the three-loop C_A C_F^2 prediction of the reversed variant raised by one', ['I12: Rev:']),
    'r4_llfail': ('the count of leading logs that the removed variant fails raised by one', ['I12: kappa = -1 fails']),
    'r4_planar': ('one component of S_3 at kappa = -1 raised by one before the planar check', ['I12: the planar part of S_3']),
    'r4_count': ('the independent count of the first block raised by one', ['I12: first block']),
    'r4_sat': ('S_>=3(omega_0) in SU(4) scaled by 1.0001', ['I12: S_>=3(omega_0) in SU(4)']),
    # revision R4, task NUMBERS of 1 Oct: quadrupole in the count, band calibration of Fig. 1, shift of the 84 prediction
    'r4_quad': ('the crossing-even quadrupole of the map dropped from the count (it no longer reaches the C_F-free amplitude coefficients)',
                ['I12: the term zeta_2 T_rc^2 Lt^2 and the crossing-even quadrupole of the map reach']),
    # task FIX2 of 1 Oct: the term zeta_2 T_rc^2 Lt^2 of the map (h7), the wider-map count
    'amp_trc2': ('T_rc transposed in the products of color operators of the map (T_rc^2, T_rc T_t^2 T_rc)',
                 ['I11: zeta_2 T_rc^2 Lt^2', 'I11: decomposition', 'I11: with the T_rc^2', 'I11: T_rc T_t^2 T_rc', 'I11: matching_hostile/h7']),
    'amp_h7': ('the T_rc^2 shift printed by matching_hostile/h7_matching_trc2.out changed (12 -> 11)', ['I11: matching_hostile/h7']),
    'r4_wide': ('the term zeta_2 T_rc^2 Lt^2 of the map dropped from the count', ['I12: the term zeta_2 T_rc^2 Lt^2 and the crossing-even quadrupole']),
    'r4_offset': ('the offset lambda of the band calibration taken as 1/(c - 1) in place of 1/c', ['I12: lambda = ']),
    'r4_lamsun': ('C_F = (N_c^2 - 1)/N_c in the SU(N_c) form of the band-calibration lambda', ['I12: lambda in SU(N_c)']),
    'r4_amp84shift': ('the l_+ coefficient of the three-loop C_F^3 amplitude entry raised by one before the shift of the 84 prediction',
                      ['I12: c3_side.out: the narrow-class entries', 'I12: a C_A/C_F part shifts']),
    # section I13, revision R5 (deposit R5), task NUMBERS of 2 October 2026: one mutation per group of new checks
    'r5_count': ('strict value of the covered pairings at lambda = 2 raised by one', ['I13: the strict values of the rows']),
    'r5_mixedcol': ('one entry of the column of the signature-mixed pair term raised by one', ['I13: the column of the signature-mixed pair term']),
    'r5_mixedrank': ('rank with the signature-mixed pair term lowered by one', ['I13: with the signature-mixed pair term the components left']),
    'r5_pzero': ('constant term of P^(0) at N = -3 raised by one', ['I13: P^(0) at N = -3']),
    'r5_addshift': ('factor of the shift by an additive map term raised by one', ['I13: additive map term h zeta_2']),
    'r5_born': ('shift of S_3 by the singlet Born correction set to one', ['I13: a singlet Born correction']),
    'r5_mapS2': ('shift of S_3 by the S_2 mismatch placed in the map raised by one', ['I13: placed in an additive map term']),
    'r5_cset': ('beta_e of the consistent set of constants raised by one', ['I13: the consistent set']),
    'r5_asymcount': ('one correction counted as changing S_3..S_6', ['I13: asym_check/item1_corrections.json']),
    'r5_quartrho': ('quartic component of P^(3)- at rho = 2 raised by one', ['I13: the dFA/N_R component of zeta_2 x^0 ln^4 x of P^(3)-']),
    'r5_asymsmax': ('highest S_n of block C of asym/t2_asym.out raised by one (fix round R5, N5)', ['I13: asym/t2_asym.out: the S_n range']),
    'r5_konishiM': ('Konishi spin M shifted by two (fix round R5, N10)', ['I13: the Konishi spin']),
    'r5_soft': ('three-loop C_A^3 entry of the soft-gluon terms raised by one', ['I13: L = 3: full']),
    'r5_expdip': ('T_rc doubled in the exponentiated one-loop dipole', ['I13: at two loops the exponentiated one-loop dipole']),
    'r5_eps0': ('three-loop C_A^2 C_F entry of the eps^0 coefficient raised by one', ['I13: eps^0 coefficient at three loops']),
    'r5_lldiff': ('count of differing leading logs of the eps^0 coefficient lowered by one', ['I13: all']),
    'r5_catani': ('count of one-loop leading logs changed by the Catani-type subtraction raised by one', ['I13: a subtraction with the finite double logarithms']),
    'r5_mixed': ('shift of S_4 by the signature-mixed pair term changed by C_F^4', ['I13: the signature-mixed pair term g zeta_2 omega^2']),
    'r5_even': ('S_3 at omega -> 2 of the second computation changed by zeta_2', ['I13: with the full signature factors the coefficient of a^3']),
    'r5_sigmix': ('zeta_2/N^2 coefficient of P^(1)+ from the signature-mixed term raised by one', ['I13: mix psi^+ F_1^+ F_1^-']),
    'r5_rank': ('rank of the conditions of the N=4 reconstruction raised by one', ['I13: the 22 conditions have rank']),
    'r5_hom': ('omega^-5 coefficient of eq. (49) raised by one', ['I13: eq. (49) continued to M = -2 + omega']),
    'r5_konishi': ('Konishi shift of the scaling dimension raised by one', ['I13: Konishi']),
    'r5_slope': ('first slope ratio of the N=4 moments raised by 0.01', ['I13: between M =']),
    'r5_born4': ('linear S_3 shift by the 27 Born weight raised by one', ['I13: SU(3): linear shifts of S_3']),
    'r5_rec': ('first recursion coefficient of d_4 raised by one', ['I13: d_4 = 4(b_A - 2C_A) d_3']),
    'r5_moment': ('closed form of M_3 changed by C_A^4/144', ['I13: M_3 of']),
    'r5_products': ('the (d_F d_A/N_R)^2 term of S_7 derived here doubled (audit of 19 Oct 2026)', ['I13: the (d_F d_A/N_R)^2 term of S_7']),
    'p2_nan': ('one route-B change Delta P set to NaN (audit of 19 Oct 2026, ART-1626-002)', ['P2: every value of both routes is finite']),
    'p2_dup': ('one route-A point replaced by a copy of another (audit of 19 Oct 2026, ART-1626-002)', ['P2: each route has the 36 points']),
    'table1_data': ('the data-side S_3 in SU(3) of Table 2 changed by one (panel of 19 Oct 2026)', ['C: data row of Table 2']),
    'r5_ident': ('five-loop identity changed by C_F^5', ['I13: (relation part) - eq. (3.4)']),
    'r5_pct': ('percentage of the S_5 part raised by one', ['I13: in SU(3) the update shift is']),
    'r5_free': ('free parameters of a five-loop source raised by one', ['I13: the N_c^5 coefficients']),
    'r5_n3ll': ('n_f-free N^-4 term beyond the relation changed by C_F^4', ['I13: the n_f-free zeta_2 part at N^-4']),
    'r5_misprint': ('residual of eq. (4.1) with the corrected eq. (4.7) set to one', ['I13: eq. (4.1) is solved only']),
    'r5_reach': ('lowest order of an additive map term reaching the protected components set to 2', ['I13: with the color-degree rule an additive map term']),
    'r5_h2': ('five-loop shift per unit h_2 changed by C_F^3', ['I13: the five-loop shift per unit h_2']),
    'r5_chanmix': ('determinant of the channel-mixing shifts with y raised by one (SU(3))', ['I13: channel-mixing term in SU3']),
    'r5_family': ('ratio of the homogeneous direction to the target in the N=4 family raised by one', ['I13: the rational part 4(eq. (42) + t eq. (49))']),
    # section I14, revision R6 (deposit R6), task NUMBERS of 3 October 2026: one mutation per group of new checks
    'r6_deposit': ('expected sha256 of the deposited C6 output c6_residual.out changed (manifest check)', ['IN: R6/C6/c6_residual.out']),
    'r6_rel4': ('relation R4 evaluated for the reversed b_A^- raised by one (strict count 12)', ['I12: relation R4']),
    'r6_kappa': ('quartic component of the kappa-odd part of S_4 raised by one', ['I14: kappa-even S_3 = -96 C_F M_1']),
    'r6_n4kappa': ('kappa-even part of tilde S_3 in one N=4 color set raised by one', ['I14: N=4: the kappa parts of tilde S_3']),
    'r6_ampkappa': ('two-loop entry of the kappa-even C_F-free amplitude coefficients raised by one', ['I14: kappa parts of the C_F-free amplitude coefficients']),
    'r6_s4km': ('C_F C_A^3 entry of S_4 at kappa = -1 raised by one', ['I14: S_4 at kappa = -1']),
    'r6_kdeg': ('channel-mixing coefficient of the kappa degeneracy changed by C_F', ['I14: with h = ']),
    'r6_relnum': ('value of R3 raised by one', ['I14: R1-R3:']),
    'r6_rescount': ('residual relations with the wider map raised by one', ['I14: residual relations among the C_F-free entries']),
    'r6_addmap': ('residual of R1 for the additive map term C_F C_A^2 at a^3 raised by one', ['I14: additive map term at a^3']),
    'r6_pair': ('C_F^2 C_A^2 entry of the shift of S_4 by the tau = - singlet-adjoint pair term raised by one', ['I14: g zeta_2 a C_F F_1^+ F_A^-']),
    'r6_etacount': ('tests left with y of degree one and eta_2 raised by one', ['I14: tests left with eta_2']),
    'r6_offset': ('offset of the P^- leading logs for the degenerate kernel raised by one', ['I14: crossing-odd kernel at order a^p']),
    'r6_zerorow': ('adjoint-row sum of {T_rc, T_t^2} - C_A T_rc raised by one', ['I14: {T_rc, T_t^2} - C_A T_rc']),
    'r6_trc344': ('shift of S_3 by a T_rc kernel at p = 1 raised by one', ['I14: SU(3): a T_rc kernel']),
    'r6_forms': ('shift of S_3 by the map term d_2 a^2 omega^-2 F_1^+ changed by zeta_2', ['I14: M4 dm_2']),
    'r6_crossed': ('singlet crossed pair weight changed by C_A/C_F', ['I14: C12 ']),
    'r6_fifth': ('S_3[C_F^2 C_A] entry of the fifth invariant raised by one', ['I14: the fifth invariant is']),
    'r6_qsrc': ('shift of the SU(3) five-loop coefficient by the q source doubled', ['I14: q zeta_2 C_F(C_A - 2C_F)C_A^3 shifts']),
    'r6_refit': ('S_5 left by the signature-mixed term after the refit changed by C_F^5', ['I14: S_5 left after']),
    'r6_pfourkm': ('first quartic coefficient of P^(4)- at kappa = -1 raised by one', ['I14: quartic coefficients of zeta_2 x^0 ln^6 x of P^(4)- at kappa = -1']),
    'r6_onemap': ('one-loop adjoint Delta Lt coefficient changed by C_F', ['I14: one-loop maximal-weight coefficients']),
    'r6_cutmap': ('singlet ln^2 phi coefficient of the one-loop cutoff map read from C13/c13_cutoff_map.out raised by one',
                  ['I14: the singlet entry of the one-loop cutoff map']),
    'r6_flip': ('singlet helicity-flip constant taken with (N_c^2 + 1)^2', ['I14: three-loop helicity-flip constants']),
    'r6_cusp': ('first change by the two-loop cusp factor doubled', ['I14: the two-loop cusp factor']),
    'r6_glauber': ('leg-to-rung color changed by C_A C_F', ['I14: single-graph colors']),
    'r6_m2': ('M_2 changed by C_A^3 before the comparison with Trc Trc on the box', ['I14: Trc Trc on the box']),
    'r6_even': ('first-order value at omega = 2 of the a^3 term raised by one', ['I14: the first-order form at omega = 2']),
    'r6_tm': ('largest |T_m| ratio scaled by 1.01', ['I14: SU(2): max |T_m|']),
    'r6_poles': ('count of zeros of u in the SU(2) region of half-width 200 set to one', ['I14: no zero of u or v']),
    'r6_uzero': ('one of the two SU(2) control zeros dropped', ['I14: two zeros of u in SU(2)']),
    'r6_slope': ('first slope ratio with the moments of 1910.09428 raised by 0.01', ['I13: with the moments of 1910.09428']),
    'r6_konbar': ('coefficient of bar a^2 in eq. (coco) of hep-ph/0208220 doubled', ['I14: Konishi: the ratio']),
    'r6_sigma': ('sigma^(3) changed by C_F^4', ['I14: sigma^(n)']),
    'r6_so': ('kappa-even part of S_3 in SO(5) raised by one', ['I14: SO5 kappa parts add up']),
    'r6_trcdelta': ('three-loop C_A^3 shift by the map term T_rc Delta Lt raised by one', ['I14: the map term T_rc Delta Lt']),
    'r6_regge': ('lowest Regge exponent of four fermions raised by one', ['I14: lowest Regge exponents']),
    'r6_s4form': ('the S_4 form in kappa compared at kappa = +1 with S_4 of kappa = -1', ['I14: S_4 = -12 zeta_2 C_F[32(b_A^- - C_A - C_F)M_1']),
    # section I15, revision R7 (deposit R7/singlet), task DEPOSIT AND MACROS of 5 October 2026: one mutation per group of new checks
    'r7_deposit': ('expected sha256 of the deposited singlet_model.out changed (manifest check)', ['IN: R7/singlet/singlet_model.out']),
    'r7_pub': ('expected sha256 of the published source tarball of arXiv:2609.37563 changed (manifest check)', ['IN: gvmsy_ps/2609.37563_src.tar.gz']),
    'r7_inv': ('d_F d_F/N_R of the SU(3) fundamental read with +1/100', ['I15: invariants of the SU(N) fundamentals']),
    'r7_nsqq': ('n_f^0 part of S_4^qq of G2 raised by one before the comparison with the non-singlet solver', ['I15: at n_f = 0 the quark-quark entry']),
    'r7_ll': ('qq entry of the wave L_2 of Sp(4) raised by one', ['I15: the waves of positive signature']),
    'r7_fit': ('held-out SO(5) value of S_4^gg (n_f^0, kappa = +1) raised by one in the own fit', ['I15: own fit of S_4 gg n_f^0 (k+) predicts']),
    'r7_fitdep': ('own general-color S_4^gg changed by C_A^4 before the comparison with singlet_fit.json', ['I15: own fits (held out']),
    'r7_texform': ('LaTeX block of c_phi,g^(2) changed by zeta_2/N^2', ['I15: the LaTeX source and the ancillary file']),
    'r7_kphi': ('C P replaced by P C in the kernel', ['I15: three-loop poles, four-loop R', 'I15: S0 vanishes at leading', 'I15: the four-loop zeta_2 N^-4 coefficient']),
    'r7_kl': ('three-loop poles of the (F_2, F_L/a) kernel replaced by those of (F_2, F_phi)', ['I15: three-loop poles, four-loop R']),
    'r7_fourqq': ('zeta_2 ln^4 x coefficient of n_f d_F d_F/N_R in the pure-singlet file raised by one', ['I15: three-loop poles, four-loop R']),
    'r7_D': ('weight 2 of the anticommutator in D set to 1', ['I15: the four-loop pure-singlet difference', 'I15: D_qq at n_f = 0']),
    'r7_kminus': ('kappa = -1 miss of D_qq changed by C_F^3 n_f', ['I15: kappa = -1: D_qq']),
    'r7_rev': ('reversed-Born-tensor miss of D_qq changed by C_A^3 n_f', ['I15: reversed gluon-pair Born tensor: D_qq']),
    'r7_trace': ('the data x_qq changed by C_A^4 in route (iii)', ['I15: route (iii)']),
    'r7_comb': ('sign of C_F x_qq in the combination n_f x_gq - 2 C_F x_qg reversed', ['I15: n_f x_gq - 2 C_F x_qg']),
    'r7_pol2': ('two-loop gg leading logarithm of arXiv:1409.5131 changed by 4 C_A^2', ['I15: two-loop leading logarithms of 1409.5131']),
    'r7_polquote': ('the eta^3 and D_0^3 fragment of eq. (4.7) removed from the text layer of arXiv:1409.5131', ['I15: 1409.5131 text layer']),
    # revision R7, 6 October 2026: the octet weight, the Born data of the deposited program, the trace with b_1 (section I15e)
    'r7_lamdep': ('expected sha256 of the deposited singlet_lambda.out changed (manifest check)', ['IN: R7/singlet/singlet_lambda.out']),
    'r7_lamrun': ('S_3 qg of SU(3) at kappa = +1, octet weight -2C_A raised by n_f in singlet_lambda.out (gq/qg relation kept)',
                  ['I15: the general-lambda_g form of S_3 qg']),
    'r7_m1': ('gg entry of b_1 changed by C_A before the comparison with P^(0) and the waves L_1', ['I15: b_1 = half the N^-1 residue']),
    'r7_born': ('factor -2 of the gluon-pair Born tensor read as -1 from singlet_model.gp', ['I15: the gluon-pair weight of singlet_model.gp']),
    'r7_red': ('coefficient 6 of the poles read from singlet_model.gp raised by one', ['I15: the coefficient']),
    'r7_ratio': ('ratio of the gq to the qg entry scaled by 11/10 in the comparison', ['I15: [S_n]_gq = -(2C_F/n_f)[S_n]_qg']),
    'r7_cacube': ('C_A^3 coefficient of S_3 gg taken in the form alpha kappa + beta lambda_g^2', ['I15: the C_A^3 coefficient of S_3 gg']),
    'r7_feed': ('feed of F_8a^- from the positive-signature gluon-pair waves shifted by one in SU(3)', ['I15: sum_R [T_rc]_(8a,R) b_R^+']),
    'r7_trb1': ('tr(b_1 S_3) computed with M0 = 2 b_1', ['I15: tr(b_1 S_3) = tr(M0 S_3)/2']),
    'r7_revshift': ('shift of tr(b_1 S_3) under the reversed octet weight changed by C_A^4', ['I15: reversing the octet weight shifts tr(b_1 S_3)']),
    'r7_dcomb': ('denominator 24 of the difference form read as 25 in the tie of its body', ['TIE: the body of \\nmSingletDiffCombination']),
    # revision S1/p2, 17 October 2026: one accounting of the tests (P1) and the N=4 coefficient out of the count (D5)
    'p1_presence': ('presence direction of b_A^- left out of the one accounting', ['P1: one accounting', 'P1:']),
    'p1_column': ('C_F C_A^2 entry of the presence direction of b_A^- raised by one', ['P1: removing b_A^-']),
    'p1_d5': ('the N=4 coefficient counted again (D5 undone)', ['I12: first block']),
    'p1_prot': ('protected tests counted without the number for the presence of b_A^-', ['P1: protected']),
    'p1_two': ('separate constants at lambda = 2 counted as shared in the two-block count', ['P1: two blocks']),
    'p2_route': ('route B of the approximate P_gg change perturbed by 1 percent at one point', ['P2: the two routes']),
    'soft_perK': ('the two-loop soft-factor change taken per unit lambda instead of per unit K', ['nmSoftTwoLoopShiftCoef', 'OUT:']),
    'p2_pminus_absorb': ('four-loop P^- difference replaced by one the three-loop constants reproduce', ['D: the constants fixed by the three-loop']),
    'p2_dense': ('dense-grid maximum on 1e-6 <= x <= 1e-4 raised by 1 percent', ['P2: on 1e-6 <= x <= 1e-4']),
    'p2_refine': ('refined whole-range maximum of the dense grid lowered below the grid maximum', ['P2: the refined whole-range maxima']),
    'p2_recount': ('one count of the separately written program raised by one', ['P2b: the counts of the separately written program']),
    'p2_t8order': ('the first change of S by n_-/n_+ taken at NNLL at three loops', ['P2b: with n_-/n_+']),
    # section I16, deposit R8 (panel of 20 October 2026): one mutation per new check
    'r8_deposit': ('expected sha256 of the deposited R8/alt_pgg/routeA/alt_predictions.json changed (manifest check)',
                   ['IN: R8/alt_pgg/routeA/alt_predictions.json']),
    'r8_parts': ('last line of alt_part4.out dropped (one X row of the four sign choices missing)', ['I16: alt_part1.out ... alt_part4.out hold']),
    'r8_rows': ('S_4 gg of SU(3) for (tq, s8) = (+1, -1) raised by one before the comparison with the V rows of singlet_model.out',
                ['I16: (tq, s8) = (+1, +1) and (+1, -1) reproduce']),
    'r8_fit': ('held-out SO(5) value of S_4 gg (n_f^0) for (tq, s8) = (-1, +1) raised by one before the own fit',
               ['own fit of S_4 gg n_f^0 (tq=-1,s8=+1) predicts']),
    'r8_gens': ('own general-color S_4 gg of (tq, s8) = (-1, +1) changed by C_A^4 before the comparison with alt_predictions.json',
                ['I16: own general-color S_3, S_4 of the four sign choices']),
    'r8_pred': ('tr S_4 of (tq, s8) = (-1, +1) changed by C_A^4 in the own trace route', ['I16: own predictions (trace route)']),
    'r8_i15': ('the difference of section I15 from eq. (5.12) changed by C_A^4 before the comparison with (+1, +1)',
               ['I16: (+1, +1) and (+1, -1) give the prediction']),
    'r8_macros': ('leading-color n_f coefficient of variant (+1, +1) of alt_predictions.json read as -163/6',
                  ['I16: variant (+1, +1) of alt_predictions.json = the installed macros']),
    'r8_rev0': ('body of nmPggLnFourShiftRevNfZero read with C_A^4 added', ['I16: (+1, -1): the n_f = 0 difference']),
    'r8_tp0': ('body of nmPggLnFourShiftNfZero read with C_A^4 added in the comparison with (-1, +1)', ['I16: (-1, +1): the n_f = 0 difference']),
    'w3_count': ('conservative x^0 count of program A changed by 1 before the comparison with program B', ['W3: conservative count, programs A and B agree']),
    'w3_count_mix': ('conservative count with the channel-mixing term of program A changed by 1 before the comparison with program B', ['W3: conservative count with quark-pair terms, programs A and B agree']),
    'w5_abelian': ('coefficient -12 of the abelian corollary read as -11 in the comparison of S_(n+1) with p_n', ['W5 abelian: S_3|abelian = -12 C_F p_2|abelian']),
    'w5_tt': ('one NO SOLUTION line of the T_t^2 test treated as solvable', ['W5 T_t^2 test (A)']),
    'w5_ttB': ('the no-solution result of program B (fits.out) treated as absent', ['W5 T_t^2 test (B)']),
    'w3_m6_lp': ('abelian d V_3^-/d l_+ of program A raised by 1 before the comparison with program B', ['W3 M6: d V_3^-/d l_+ and d V_4^-/d l_+']),
    'w3_m7': ('the line disagreements: 0 of m7_compare.out treated as absent', ['W3 M7: m7_compare.out']),
    'w3_quartrel': ('coefficient 96 of the quartic relation read from program B raised by 1 before the comparison with program A', ['W3: the quartic relation with the coefficients of B']),
    'w3_looppart': ('shift 6 of v_A read as 7 before the comparison with program B', ['W3 loop part: A and B find the restriction']),
    'w3_bornrem': ('the closed form 2 X_A/b_A raised by 1/100 before the comparison with the solver without b_A^-', ['I12: one-loop odd adjoint leading log without b_A^-']),
    'w3_countjoint': ('the joint x^0 and lambda = 2 count of program A with separate degree-one constants raised by one', ['W3: x^0 and lambda = 2 together give the x^0 count']),
    'w3_wsym': ('typed body of nmSthreeWithStructX (symbol w for the deposits x) with 8w C_F written as 9w C_F', ['TIE: the body of \\nmSthreeWithStructX']),
    'w3_wsym2': ('typed body of nmNormStructCAtwoCFDThree (symbol w for the deposits x) with 96w written as 97w', ['TIE: the body of \\nmNormStructCAtwoCFDThree']),
    'w3_words': ('word form of nmCountConsXzero raised by one before its tie', ['TIE: the body of \\nmWordCountConsXzero']),
    'w3_zeta3': ('one entry of the Python four-loop zeta_3 vector raised by 1 before the comparison with the Wolfram program', ['W3 R9: the zeta_3 vectors agree']),
    'w2_pgg0': ('SU(3) n_f = 0 value of the P_gg shift changed by 1 before its comparison', ['W2: nmPggLnFourShiftNfZeroSUthree =']),
    'r8_dkread': ('the line [S_4]_gg/[S_3]_gg removed from dkmv_sect5_zeta2.out', ['I16: dkmv_sect5_zeta2.out:']),
    'r8_dkown': ('zeta_2 C_A^4 N^-5 added to eq. (5.12) in the own parse of the LaTeX source', ['I16: own parse of App. A and eq. (5.12)']),
    'r8_ratio': ('[S_4]_gg/[S_3]_gg of tex2gp_check.out (PARI/GP) changed by C_A', ['I16: [S_4]_gg/[S_3]_gg =']),
    'r8_ref': ('full-color coefficient of eq. (5.12) read from dkmv_sect5_zeta2.out changed by C_A^4',
               ['I16: the full-color zeta_2 x^0 ln^4 x coefficient of eq. (5.12)']),
    'r8_s3gg': ('[S_3]_gg implied by eq. (5.12) changed by C_A^3 before the comparison with nmSingletSthreeGG', ['I16: the [S_3]_gg implied by eq. (5.12)']),
    'r8_nf0': ('denominator 24 of the n_f = 0 relation between the two [S_4]_gg replaced by 23', ['I16: at n_f = 0, prediction minus eq. (5.12)']),
    'r8_ab_s': ('abelian limit taken with C_A -> 0 only (d_F^{abcd}d_A^{abcd} kept)', ['I16: the abelian limit of S_3 and S_4']),
    'r8_ab_v3': ('the C_F^2 C_A component of V_3^- taken in place of the C_F^3 component', ['I16: the abelian limit of V_3^-']),
    'r8_ab_v4': ('the C_F^3 C_A component of V_4^- taken in place of the C_F^4 component', ['I16: the abelian limit of V_4^-']),
    'units_ratio': ('zeta_2 written into the body of the ratio nmSfourGGdkmvRatio', ['ratio macro nmSfourGGdkmvRatio']),
    'r8_varrec': ('coefficient 48 of M_2 in the recursion for d_3 written as 47', ['I16: S_4 - 8 b_A S_3, S_3 + 48 C_F b_A^2']),
    'r8_vareval': ('d_F^{abcd}d_A^{abcd}/N_R of SO(7) raised by one in the evaluation of the variant vectors', ['I16: the vectors of S_4 (b_A^- reversed)']),
    'r8_g_read': ('the line ALL CHECKS PASSED removed from gluon_nf0.out', ['I16: gluon_nf0.out ran to ALL CHECKS PASSED']),
    'r8_g_mone': ('M_1^g of SU(2) from channels.out raised by one', ['I16: M_1^g = sum_R [T_rc]_(8a,R) b_R^+ from channels.out']),
    'r8_g_drec': ('coefficient 32 of C_A M_1^g in the recursion for d_3^g written as 31', ['I16: d_2^g = 4(b_8a^-)^2']),
    'r8_g_sgg': ('[T_rc]_(1,8a) taken as -C_A in place of -2 C_A', ['I16: [S_n]_gg = 6 kappa [T_rc]_(1,8a)']),
    'r8_pw_rows': ('S_4 gg of run_pair_weight.out raised by one', ['I16: run_pair_weight.out:']),
    'r8_pw_closed': ('factor 8 of the closed form 8 C_A [T_rc]_(8a,R) (b_R^+)^2 written as 7',
                     ['I16: SU(3), n_f = 0: the change of the P_gg^(3) prediction per unit pair weight']),
    'r8_tp_chk': ('ok field of the TPCHK line of SU(3), adjoint channel, tau = -1 read as 0', ['I16: channels.out has the transition products']),
    'r8_tp_val': ('transition product of SU(4), adjoint channel, tau = -1 raised by one after the TPCHK comparison', ['I16: the transition products per flavor are']),
    'r8_sw_route': ('n_f w27^+ added to [S_4]_gq of run_weights.out before the comparison with the channel-space recursion',
                    ['I16: run_weights.out (the deposited solver with a weight']),
    'r8_sw_rows': ('[S_3]_qq at unit weights, kappa = -1, raised by one before the comparison with singlet_model.out',
                   ['I16: at all weights = 1 the weighted poles are the deposited ones']),
    'r8_sw_dep': ('the weight w8a^- set to 1 in S_3 before the dependence checks', ['I16: dependence on the pair weights']),
    'r8_sw_iii': ('the expected solution w8a^- = 1 of the n_f-term condition read as 2', ['I16: at kappa = +1 the n_f term of [S_3]_qq']),
    'r8_sw_ps': ('w8s^+ coefficient of the pure-singlet difference changed by n_f', ['I16: the n_f part of [S_4]_qq is linear in w8s^+']),
}


def run(tag):
    out = os.path.join(SCR, tag or 'control')
    os.makedirs(out, exist_ok=True)
    for f in ('numbers.tex', 'provenance.csv', 'numbers_index.md'):
        p = os.path.join(out, f)
        if os.path.exists(p):
            os.remove(p)
    env = dict(os.environ, NUMBERS_OUTDIR=out, NUMBERS_MUTATE=tag)
    r = subprocess.run([sys.executable, '-B', os.path.join(HERE, 'make_numbers.py')], env=env,
                       capture_output=True, text=True, timeout=3600)
    written = [f for f in ('numbers.tex', 'provenance.csv', 'numbers_index.md') if os.path.exists(os.path.join(out, f))]
    last = [l for l in r.stdout.split('\n') if l.startswith('CHECK FAILED') or l.startswith('ALL CHECKS PASSED')]
    return tag, r.returncode, (last[-1] if last else r.stderr.strip().split('\n')[-1]), written


def run_cold():
    """the generator without the project tree: numbers.tex must equal the control output apart from the timestamp line"""
    out = os.path.join(SCR, 'cold')
    os.makedirs(out, exist_ok=True)
    for f in ('numbers.tex', 'provenance.csv', 'numbers_index.md'):
        if os.path.exists(os.path.join(out, f)):
            os.remove(os.path.join(out, f))
    env = dict(os.environ, NUMBERS_OUTDIR=out, NUMBERS_MUTATE='', NUMBERS_PROJECT='/nonexistent_project_tree')
    r = subprocess.run([sys.executable, '-B', os.path.join(HERE, 'make_numbers.py')], env=env, capture_output=True, text=True, timeout=3600)
    strip = lambda p: [l for l in open(p, encoding='utf-8') if 'generated by make_numbers.py on' not in l] if os.path.exists(p) else None
    same = r.returncode == 0 and strip(os.path.join(out, 'numbers.tex')) == strip(os.path.join(SCR, 'control', 'numbers.tex'))
    last = [l for l in r.stdout.split('\n') if l.startswith('CHECK FAILED') or l.startswith('ALL CHECKS PASSED')]
    return same, r.returncode, (last[-1] if last else r.stderr.strip().split('\n')[-1])


def main():
    os.makedirs(SCR, exist_ok=True)
    skipped = [t for t in MUTATIONS if t in NEEDS_RECORDS and not RECORDS_ON]
    tags = [''] + [t for t in MUTATIONS if t not in skipped]
    with cf.ThreadPoolExecutor(max_workers=int(os.environ.get('NUMBERS_WORKERS', '8'))) as ex:
        results = list(ex.map(run, tags))
    ok_all = True
    for t in skipped:
        print('%-14s SKIPPED (needs the project records, absent here)  [%s]' % (t, MUTATIONS[t][0]))
    for tag, rc, line, written in results:
        if tag == '':
            ok = rc == 0 and len(written) == 3
            print('%-14s %s  rc=%d  %s' % ('control', 'PASS' if ok else 'FAIL', rc, line))
        else:
            desc, keys = MUTATIONS[tag]
            fired = rc == 2 and line.startswith('CHECK FAILED')
            relevant = fired and any(k in line for k in keys)
            ok = fired and relevant and not written
            print('%-14s %s  rc=%d  [%s]  %s' % (tag, 'PASS' if ok else 'FAIL', rc, desc, line))
        ok_all &= ok
    if RECORDS_ON:
        same, rc, line = run_cold()
        print('%-14s %s  rc=%d  [numbers.tex without the project tree = numbers.tex with it, apart from the timestamp]  %s'
              % ('cold_equal', 'PASS' if same else 'FAIL', rc, line))
        ok_all &= same
    print('MUTATION TESTS: %s (%d mutations run, each must make a guarding check fail and write nothing; %d skipped without the '
          'project records%s)' % ('ALL PASS' if ok_all else 'SOME FAILED', len(tags) - 1, len(skipped),
                                   '; cold_equal run' if RECORDS_ON else ''))
    sys.exit(0 if ok_all else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/test_typed_bodies.py <==
#!/usr/bin/env python3
"""test_typed_bodies.py -- mutates, one at a time, every value typed in make_numbers.py that can reach a macro body, and runs
the generator in an isolated copy of the numbers folder without the project records (the situation of the ancillary files).
Every mutation must make the run stop (CHECK FAILED, or an error) and write no output file, or leave numbers.tex unchanged
apart from its timestamp line (an equivalent mutation: the changed value reaches no macro, for example a branch no macro takes,
the name of a mutation hook, or the label of a check).  A mutation that passes and changes numbers.tex is a survivor.

Classes of typed values:
  L  the body argument of a mac() call is a string (the literal bodies)
  F  the body argument is a formatted string ('...' % (...)): its template
  N  the body argument is a name bound in the same function to a string or a formatted string: that string
  E  numbers and strings inside a body argument built by an expression (ptex(...), frac_mono_sum(...), ftex(x) + '...')
  T  the module-level LaTeX tables (B3TEX..B6TEX, SYM_TEX, R7_VTEX) and the strings of the formatting helpers (sun_forms, sq_tex,
     _nsq_factor_tex, split_tex, upoly_tex, fac_forms, ptex, ftex, frac_mono, frac_mono_sum, vtex, lin2_tex, zwrap, and the
     helpers of section I15: r7_mono, r7_poly, r7_nf, r7_fac, r7_sun, r7_su3)
Operator on strings: the first digit outside a printf field goes up by one (mod 10); with no such digit, the first of
C_F -> C_A, C_A -> C_F, b_R -> b_A, \\lambda -> \\mu, \\zeta_2 -> \\zeta_3, N_c -> N that applies; a literal body (class L)
with neither gets '+1' appended; other strings with neither are not mutated.  On numbers: integers + 1, floats x 1.01.
Numbers that only set a printing precision (the second argument of mp.nstr) are not mutated.

Usage:  python3 -B test_typed_bodies.py [--classes LFNET] [--workers 12] [--scratch DIR] [--project PATH]
        (--project points NUMBERS_PROJECT at the project tree; the default is a path that does not exist)
Writes typed_bodies_results.json next to this file and prints one line per mutation and a summary.
"""
import argparse
import ast
import json
import os
import re
import shutil
import subprocess
import sys
from concurrent.futures import ThreadPoolExecutor

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.dirname(HERE)
SRC = os.path.join(HERE, 'make_numbers.py')
HELPERS = {'sun_forms', 'sq_tex', '_nsq_factor_tex', 'split_tex', 'upoly_tex', 'fac_forms', 'ptex', 'ftex', 'frac_mono',
           'frac_mono_sum', 'vtex', 'lin2_tex', 'zwrap', 'r7_mono', 'r7_poly', 'r7_nf', 'r7_fac', 'r7_sun', 'r7_su3'}
TABLES = {'B3TEX', 'B4TEX', 'B5TEX', 'B6TEX', 'SYM_TEX', 'R7_VTEX'}
SWAPS = (('C_F', 'C_A'), ('C_A', 'C_F'), ('b_R', 'b_A'), ('\\lambda', '\\mu'), ('\\zeta_2', '\\zeta_3'), ('N_c', 'N'))
PRINTF = re.compile(r'%[-+ #0]*\d*(?:\.\d+)?[sdfgeixr%]')


def mutate_str(s, literal_body=False):
    spans = [m.span() for m in PRINTF.finditer(s)]
    for i, ch in enumerate(s):
        if ch.isdigit() and not any(a <= i < b for a, b in spans):
            return s[:i] + str((int(ch) + 1) % 10) + s[i + 1:], 'digit %s -> %s at %d' % (ch, (int(ch) + 1) % 10, i)
    for a, b in SWAPS:
        if a in s:
            return s.replace(a, b, 1), '%s -> %s' % (a, b)
    if literal_body:
        return s + '+1', "'+1' appended"
    return None, None


def sites(src):
    """(class, label, node) for every typed value that can reach a macro body"""
    tree = ast.parse(src)
    out, seen = [], set()

    def add(cls, label, node, literal_body=False):
        key = (node.lineno, node.col_offset, node.end_lineno, node.end_col_offset)
        if key in seen:
            return
        if isinstance(node.value, str):
            new, how = mutate_str(node.value, literal_body)
            if new is None:
                return
        elif isinstance(node.value, bool) or node.value is None:
            return
        elif isinstance(node.value, int):
            new, how = node.value + 1, '%d -> %d' % (node.value, node.value + 1)
        elif isinstance(node.value, float):
            new, how = node.value * 1.01, 'x 1.01'
        else:
            return
        seen.add(key)
        out.append(dict(cls=cls, label=label, pos=key, old=node.value, new=new, how=how))

    def nstr_precision(parents, node):
        p = parents.get(id(node))
        return isinstance(p, ast.Call) and isinstance(p.func, ast.Attribute) and p.func.attr == 'nstr' and len(p.args) > 1 and p.args[1] is node

    for fn in ast.walk(tree):
        if isinstance(fn, ast.FunctionDef):
            assigned = {}
            for node in ast.walk(fn):
                if isinstance(node, ast.Assign) and len(node.targets) == 1 and isinstance(node.targets[0], ast.Name):
                    assigned.setdefault(node.targets[0].id, []).append(node.value)
            parents = {}
            for node in ast.walk(fn):
                for ch in ast.iter_child_nodes(node):
                    parents[id(ch)] = node
            for node in ast.walk(fn):
                if not (isinstance(node, ast.Call) and getattr(node.func, 'id', None) == 'mac' and len(node.args) > 1):
                    continue
                name = ast.unparse(node.args[0])[:50]
                tex = node.args[1]
                if isinstance(tex, ast.Constant) and isinstance(tex.value, str):
                    add('L', name, tex, literal_body=True)
                elif isinstance(tex, ast.BinOp) and isinstance(tex.op, ast.Mod) and isinstance(tex.left, ast.Constant):
                    add('F', name, tex.left)
                elif isinstance(tex, ast.Name):
                    for v in assigned.get(tex.id, []):
                        if isinstance(v, ast.Constant) and isinstance(v.value, str):
                            add('N', name + ' (' + tex.id + ')', v)
                        elif isinstance(v, ast.BinOp) and isinstance(v.op, ast.Mod) and isinstance(v.left, ast.Constant):
                            add('N', name + ' (' + tex.id + ')', v.left)
                elif not isinstance(tex, ast.JoinedStr):
                    for sub in ast.walk(tex):
                        if isinstance(sub, ast.Constant) and not nstr_precision(parents, sub):
                            add('E', name, sub)
            if fn.name in HELPERS:
                for sub in ast.walk(fn):
                    if isinstance(sub, ast.Constant) and isinstance(sub.value, str) and not (fn.body and isinstance(fn.body[0], ast.Expr) and sub is fn.body[0].value):
                        add('T', 'helper ' + fn.name, sub)
        elif isinstance(fn, ast.Assign) and len(fn.targets) == 1 and isinstance(fn.targets[0], ast.Name) and fn.targets[0].id in TABLES:
            for sub in ast.walk(fn.value):
                if isinstance(sub, ast.Constant) and isinstance(sub.value, str):
                    add('T', 'table ' + fn.targets[0].id, sub)
    return out


def char_offset(lines, lineno, col):
    return sum(len(l) + 1 for l in lines[:lineno - 1]) + len(lines[lineno - 1].encode('utf-8')[:col].decode('utf-8'))


def build_copy(d, src_text):
    shutil.rmtree(d, ignore_errors=True)
    os.makedirs(os.path.join(d, 'paper', 'numbers'))
    os.makedirs(os.path.join(d, 'out'))
    for f in ('deposit', 'published'):
        os.symlink(os.path.join(HERE, f), os.path.join(d, 'paper', 'numbers', f))
    os.makedirs(os.path.join(d, 'paper', 'figs'))
    shutil.copy(os.path.join(PAPER, 'figs', 'fig1_decades.txt'), os.path.join(d, 'paper', 'figs'))
    for f in ('tower_check.gp', 'RENAME_MAP.tsv', 'test_mutations.py'):
        shutil.copy(os.path.join(HERE, f), os.path.join(d, 'paper', 'numbers'))
    open(os.path.join(d, 'paper', 'numbers', 'make_numbers.py'), 'w').write(src_text)


def run_copy(d, project):
    env = dict(os.environ, NUMBERS_PROJECT=project, NUMBERS_OUTDIR=os.path.join(d, 'out'))
    env.pop('NUMBERS_MUTATE', None)
    p = subprocess.run([sys.executable, '-B', os.path.join(d, 'paper', 'numbers', 'make_numbers.py')], capture_output=True, text=True,
                       env=env, timeout=1800)
    txt = p.stdout + p.stderr
    fail = re.search(r'CHECK FAILED[^\n]*', txt)
    passed = re.search(r'ALL CHECKS PASSED[^\n]*', txt)
    wrote = sorted(os.listdir(os.path.join(d, 'out')))
    msg = fail.group() if fail else (passed.group() if passed else (txt.strip().split('\n')[-1] if txt.strip() else ''))
    return p.returncode, msg, wrote


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--classes', default='LFNET')
    ap.add_argument('--workers', type=int, default=12)
    ap.add_argument('--scratch', default=os.path.join(os.environ.get('TMPDIR', '/tmp'), 'typed_bodies'))
    ap.add_argument('--project', default='/nonexistent_project_tree')
    a = ap.parse_args()
    src = open(SRC, encoding='utf-8').read()
    lines = src.split('\n')
    todo = [s_ for s_ in sites(src) if s_['cls'] in a.classes]
    os.makedirs(a.scratch, exist_ok=True)
    ctl = os.path.join(a.scratch, 'control')
    build_copy(ctl, src)
    rc, msg, wrote = run_copy(ctl, a.project)
    control_ok = rc == 0 and len(wrote) == 3 and msg.startswith('ALL CHECKS PASSED')
    print('control: %s  rc=%d  %s' % ('PASS' if control_ok else 'FAIL', rc, msg))
    if not control_ok:
        sys.exit(2)
    body = lambda p: [l for l in open(p, encoding='utf-8') if 'generated by make_numbers.py on' not in l]
    control_tex = body(os.path.join(ctl, 'out', 'numbers.tex'))
    shutil.rmtree(ctl, ignore_errors=True)

    def one(i):
        s_ = todo[i]
        l1, c1, l2, c2 = s_['pos']
        a0, b0 = char_offset(lines, l1, c1), char_offset(lines, l2, c2)
        new_src = src[:a0] + repr(s_['new']) + src[b0:]
        d = os.path.join(a.scratch, 'm%04d' % i)
        try:
            compile(new_src, 'make_numbers.py', 'exec')
        except SyntaxError as e:
            return dict(s_, i=i, rc=-1, msg='mutated source does not compile: %s' % e, wrote=[], caught=True, by='syntax')
        build_copy(d, new_src)
        rc, msg, wrote = run_copy(d, a.project)
        caught = rc != 0 and not wrote
        by = 'check' if msg.startswith('CHECK FAILED') else ('error' if rc != 0 else 'none')
        equivalent = rc == 0 and 'numbers.tex' in wrote and body(os.path.join(d, 'out', 'numbers.tex')) == control_tex
        if caught or equivalent:
            shutil.rmtree(d, ignore_errors=True)
        return dict(s_, i=i, rc=rc, msg=msg[:300], wrote=wrote, caught=caught, equivalent=equivalent, by=by)

    with ThreadPoolExecutor(a.workers) as ex:
        res = list(ex.map(one, range(len(todo))))
    for r in res:
        r['old'], r['new'] = repr(r['old'])[:120], repr(r['new'])[:120]
    json.dump(dict(project=a.project, classes=a.classes, results=res), open(os.path.join(HERE, 'typed_bodies_results.json'), 'w'), indent=1)
    tag = lambda r: 'CAUGHT' if r['caught'] else ('EQUIV' if r['equivalent'] else 'SURVIVED')
    for r in res:
        print('%-8s [%s] l.%d %s {%s} -> %s: %s' % (tag(r), r['cls'], r['pos'][0], r['label'], r['old'][:50], r['how'], r['msg'][:140]))
    for c in a.classes:
        rc_ = [r for r in res if r['cls'] == c]
        print('class %s: %d mutated, %d caught (%d by a check, %d by an error), %d equivalent (numbers.tex unchanged), %d survived'
              % (c, len(rc_), sum(r['caught'] for r in rc_), sum(r['caught'] and r['by'] == 'check' for r in rc_),
                 sum(r['caught'] and r['by'] != 'check' for r in rc_), sum(r['equivalent'] for r in rc_),
                 sum(not r['caught'] and not r['equivalent'] for r in rc_)))
    surv = [r for r in res if not r['caught'] and not r['equivalent']]
    print('TYPED BODIES: %d mutations, %d caught, %d equivalent, %d survived (project records %s)'
          % (len(res), sum(r['caught'] for r in res), sum(r['equivalent'] for r in res), len(surv),
             'absent' if not os.path.exists(a.project) else 'present'))
    sys.exit(0 if not surv else 1)


if __name__ == '__main__':
    main()


==> anc/numbers/tower_check.gp <==
\\ tower_check.gp -- second engine for make_numbers.py section E.
\\ SU(3) double-log waves F = w f(x), x = a/w^2, from the equations of DECISION2 sect. 1 at
\\ double-log accuracy, solved here by fixed-point iteration on truncated power series in x
\\ (make_numbers.py uses an explicit coefficient recursion instead):
\\   positive signature: f = 2 b x + 2 C x (f - 2 x f') + f^2
\\   negative signature: f = 2 b x + 2 C x (2 f - 2 x f') + f^2 + 4 x sum_R' T_RR' f_R'^+
\\ Channels (singlet, adjoint): C = (0, 3), b = (4/3, -1/6), T = T^2_{r-c} of SU(3).
\\ Prints "d n c_n" for the adjoint negative-signature wave, n = 1..40.
default(parisizemax, 2*10^9);
{
my(nmax = 40, C = [0, 3], b = [4/3, -1/6], T = [0, -8/3; -1/3, -5/6], fp, fm, g);
fp = vector(2, r, O(x^(nmax + 1)));
for (it = 1, nmax + 1,
  fp = vector(2, r, 2*b[r]*x + 2*C[r]*x*(fp[r] - 2*x*deriv(fp[r], x)) + fp[r]^2 + O(x^(nmax + 1))));
fm = vector(2, r, O(x^(nmax + 1)));
for (it = 1, nmax + 1,
  fm = vector(2, r, 2*b[r]*x + 2*C[r]*x*(2*fm[r] - 2*x*deriv(fm[r], x)) + fm[r]^2
                     + 4*x*sum(s = 1, 2, T[r, s]*fp[s]) + O(x^(nmax + 1))));
for (n = 1, nmax, print("d ", n, " ", polcoef(fm[2], n, x)));
}
quit;


==> anc/numbers/typed_bodies.log <==
control: PASS  rc=0  ALL CHECKS PASSED: 18370 checks, 1299 macros, 65.6 s
CAUGHT   [T] l.428 helper ptex {'0'} -> digit 0 -> 1 at 0: CHECK FAILED: TIE: the body of \nmPzeroConstKtwo equals the quantity computed here
EQUIV    [T] l.459 helper frac_mono_sum {'0'} -> digit 0 -> 1 at 0: ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.0 s
CAUGHT   [T] l.466 helper zwrap {'\\zeta_2\\left('} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmSthreeEvenGen equals the quantity computed here
EQUIV    [T] l.464 helper zwrap {'lam2'} -> digit 2 -> 3 at 3: ALL CHECKS PASSED: 18370 checks, 1299 macros, 78.5 s
EQUIV    [T] l.464 helper zwrap {'gen5'} -> digit 5 -> 6 at 3: ALL CHECKS PASSED: 18370 checks, 1299 macros, 76.7 s
CAUGHT   [T] l.544 helper upoly_tex {'N_c'} -> N_c -> N: CHECK FAILED: FMT: sun_forms body "\frac{(N_c^2-1)(N^4 + 10N^2 + 1)}{N_c^4}" parses back to its expression
EQUIV    [T] l.551 helper upoly_tex {'N_c'} -> N_c -> N: ALL CHECKS PASSED: 18283 checks, 1299 macros, 82.4 s
CAUGHT   [T] l.585 helper sun_forms {'(N_c^2-1)'} -> digit 2 -> 3 at 5: CHECK FAILED: FMT: sun_forms body "\frac{(N_c^3-1)(N_c^4 + 10N_c^2 + 1)}{N_" parses back to its expression
CAUGHT   [T] l.588 helper sun_forms {'(N^2-1)'} -> digit 2 -> 3 at 3: CHECK FAILED: B: SU(N) text form of the target parses back
CAUGHT   [T] l.591 helper sun_forms {'1'} -> digit 1 -> 2 at 0: CHECK FAILED: OUT: no macro body or plain value carries a spurious factor (1) (['nmSthreeRestSUN', 'nmSoneSUN', 'nmStwoSUN', 'nmAmpLLTwoSing
EQUIV    [T] l.569 helper sun_forms {'0'} -> digit 0 -> 1 at 0: ALL CHECKS PASSED: 18370 checks, 1299 macros, 73.3 s
EQUIV    [T] l.569 helper sun_forms {'0'} -> digit 0 -> 1 at 0: ALL CHECKS PASSED: 18370 checks, 1299 macros, 72.4 s
EQUIV    [T] l.587 helper sun_forms {'-1)'} -> digit 1 -> 2 at 1: ALL CHECKS PASSED: 18370 checks, 1299 macros, 78.9 s
EQUIV    [T] l.587 helper sun_forms {'-2)'} -> digit 2 -> 3 at 1: ALL CHECKS PASSED: 18370 checks, 1299 macros, 72.9 s
CAUGHT   [T] l.585 helper sun_forms {'(N_c^2-1)^%d'} -> digit 2 -> 3 at 5: CHECK FAILED: FMT: sun_forms body "-\frac{2(N_c^3-1)^2}{N_c^2}" parses back to its expression
CAUGHT   [T] l.588 helper sun_forms {'(N^2-1)^%d'} -> digit 2 -> 3 at 3: CHECK FAILED: I9: SU(N) form of Stwo parses back
EQUIV    [T] l.595 helper sun_forms {'1'} -> digit 1 -> 2 at 0: ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.7 s
EQUIV    [T] l.595 helper sun_forms {'1'} -> digit 1 -> 2 at 0: ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.3 s
CAUGHT   [T] l.603 helper sun_forms {'N_c'} -> N_c -> N: CHECK FAILED: FMT: sun_forms body "\frac{2(N_c^2-1)}{N}" parses back to its expression
CAUGHT   [T] l.603 helper sun_forms {'N_c^%d'} -> N_c -> N: CHECK FAILED: FMT: sun_forms body "\frac{(N_c^2-1)(N_c^4 + 10N_c^2 + 1)}{N^" parses back to its expression
CAUGHT   [T] l.633 table B4TEX {'C_FC_A^3'} -> digit 3 -> 4 at 7: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^2'] parse back to the monomials
CAUGHT   [T] l.633 table B4TEX {'C_F^2C_A^2'} -> digit 2 -> 3 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^3C_A^2'] parse back to the monomials
CAUGHT   [T] l.633 table B4TEX {'C_F^3C_A'} -> digit 3 -> 4 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^2C_A^2'] parse back to the monomials
CAUGHT   [T] l.633 table B4TEX {'C_F^4'} -> digit 4 -> 5 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^2C_A^2'] parse back to the monomials
CAUGHT   [T] l.636 table B3TEX {'C_FC_A^2'} -> digit 2 -> 3 at 7: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^2C_A'] parse back to the monomials
CAUGHT   [T] l.636 table B3TEX {'C_F^2C_A'} -> digit 2 -> 3 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^2', 'C_F^3C_A'] parse back to the monomials
CAUGHT   [T] l.636 table B3TEX {'C_F^3'} -> digit 3 -> 4 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^2', 'C_F^2C_A'] parse back to the monomials
CAUGHT   [T] l.638 table B5TEX {'C_FC_A^4'} -> digit 4 -> 5 at 7: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^3'] parse back to the monomials
CAUGHT   [T] l.638 table B5TEX {'C_F^2C_A^3'} -> digit 2 -> 3 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^3C_A^3'] parse back to the monomials
CAUGHT   [T] l.638 table B5TEX {'C_F^3C_A^2'} -> digit 3 -> 4 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials
CAUGHT   [T] l.638 table B5TEX {'C_F^4C_A'} -> digit 4 -> 5 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials
CAUGHT   [T] l.638 table B5TEX {'C_F^5'} -> digit 5 -> 6 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials
CAUGHT   [T] l.638 table B5TEX {'C_A\\nmInvFA'} -> C_A -> C_F: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials
CAUGHT   [T] l.638 table B5TEX {'C_F\\nmInvFA'} -> C_F -> C_A: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials
CAUGHT   [T] l.639 table B5TEX {'C_F\\nmInvAA'} -> C_F -> C_A: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials
CAUGHT   [T] l.642 table B6TEX {'C_FC_A^5'} -> digit 5 -> 6 at 7: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^6', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.642 table B6TEX {'C_F^2C_A^4'} -> digit 2 -> 3 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^3C_A^4'] parse back to the monomials
CAUGHT   [T] l.642 table B6TEX {'C_F^3C_A^3'} -> digit 3 -> 4 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.642 table B6TEX {'C_F^4C_A^2'} -> digit 4 -> 5 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.642 table B6TEX {'C_F^5C_A'} -> digit 5 -> 6 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.642 table B6TEX {'C_F^6'} -> digit 6 -> 7 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.642 table B6TEX {'C_A^2\\nmInvFA'} -> digit 2 -> 3 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.643 table B6TEX {'C_AC_F\\nmInvFA'} -> C_F -> C_A: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.643 table B6TEX {'C_F^2\\nmInvFA'} -> digit 2 -> 3 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.643 table B6TEX {'C_AC_F\\nmInvAA'} -> C_F -> C_A: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.643 table B6TEX {'C_F^2\\nmInvAA'} -> digit 2 -> 3 at 4: CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials
CAUGHT   [T] l.678 table SYM_TEX {'d444'} -> digit 4 -> 5 at 1: KeyError: 'd544'
CAUGHT   [T] l.678 table SYM_TEX {'C_F'} -> C_F -> C_A: CHECK FAILED: BASIS: the LaTeX names of the color symbols parse back
CAUGHT   [T] l.678 table SYM_TEX {'C_A'} -> C_A -> C_F: CHECK FAILED: BASIS: the LaTeX names of the color symbols parse back
CAUGHT   [L] l.881 'nmSigFactor' {'\\frac{e^{-i\\pi\\omega}\\pm 1}{2}'} -> digit 1 -> 2 at 25: CHECK FAILED: TIE: the body of \nmSigFactor equals the quantity computed here
CAUGHT   [L] l.887 'nmPsiPlusLeading' {'-\\nmfrac{\\pi^2\\omega}{2}'} -> digit 2 -> 3 at 13: CHECK FAILED: TIE: the body of \nmPsiPlusLeading equals the quantity computed here
CAUGHT   [L] l.891 'nmPsiPlusLeadingZeta' {'-3\\zeta_2\\,\\omega'} -> digit 3 -> 4 at 1: CHECK FAILED: TIE: the body of \nmPsiPlusLeadingZeta equals the quantity computed here
CAUGHT   [N] l.898 'nmDipoleOperator' (dip_tex) {'2a\\sum_{i<j}\\mathbf{T}_i\\cdot\\mathbf{T}_j\\ln} -> digit 2 -> 3 at 0: CHECK FAILED: A: dipole operator of the macro = statement in T11/t11_py.py
CAUGHT   [E] l.1218 'nmPthreeMinusLnFourQuartic' {4} -> 4 -> 5: IndexError: list index out of range
CAUGHT   [L] l.1221 'nmSoneData' {'4C_F\\zeta_2'} -> digit 4 -> 5 at 0: CHECK FAILED: TIE: the body of \nmSoneData equals the quantity computed here
CAUGHT   [L] l.1223 'nmStwoData' {'-8C_F^2\\zeta_2'} -> digit 8 -> 9 at 1: CHECK FAILED: TIE: the body of \nmStwoData equals the quantity computed here
CAUGHT   [L] l.1227 'nmPoneZetaData' {'-8\\zeta_2C_F^2'} -> digit 8 -> 9 at 1: CHECK FAILED: TIE: the body of \nmPoneZetaData equals the quantity computed here
CAUGHT   [L] l.1244 'nmXzeroDiffABCD' {'-48A + 14B + 20C + 2D'} -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmXzeroDiffABCD equals the quantity computed here
CAUGHT   [L] l.1260 'nmXzeroDiffCombination' {'-\\frac{S_4}{24} + \\frac{C_FS_3}{6}'} -> digit 4 -> 5 at 9: CHECK FAILED: TIE: the body of \nmXzeroDiffCombination equals the quantity computed here
CAUGHT   [L] l.1264 'nmNNLLpredSthreePart' {'-\\frac{C_FS_3}{3}'} -> digit 3 -> 4 at 12: CHECK FAILED: TIE: the body of \nmNNLLpredSthreePart equals the quantity computed here
CAUGHT   [L] l.1267 'nmNNLLpredCFfourPart' {'-\\nmfrac{56C_F^4}{3}'} -> digit 5 -> 6 at 9: CHECK FAILED: TIE: the body of \nmNNLLpredCFfourPart equals the quantity computed here
CAUGHT   [L] l.1269 'nmRelSthreePart' {'-\\frac{C_FS_3}{6}'} -> digit 3 -> 4 at 12: CHECK FAILED: TIE: the body of \nmRelSthreePart equals the quantity computed here
CAUGHT   [E] l.1282 'nmPrintedXzeroCFCAthree' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmPrintedXzeroCFCAthree equals the quantity computed here
CAUGHT   [E] l.1285 'nmPrintedXzeroQuartic' {4} -> 4 -> 5: IndexError: list index out of range
CAUGHT   [L] l.1313 'nmLnxPrinted' {'-(9984\\zeta_2 + 2304\\zeta_2^2 + 6144\\zeta_2\\z} -> digit 9 -> 0 at 2: CHECK FAILED: TIE: the body of \nmLnxPrinted equals the quantity computed here
CAUGHT   [L] l.1316 'nmLnxFourLoop' {'-9984\\zeta_2 + 6144\\zeta_2\\zeta_3 + 5760\\zeta} -> digit 9 -> 0 at 1: CHECK FAILED: TIE: the body of \nmLnxFourLoop equals the quantity computed here
CAUGHT   [L] l.1325 'nmPoneSigDiffData' {'8K\\left(N^{-3} - N^{-2} + (2 - \\zeta_2)N^{-1}\\} -> digit 8 -> 9 at 0: CHECK FAILED: TIE: the body of \nmPoneSigDiffData equals the quantity computed here
CAUGHT   [L] l.1331 'nmKdef' {'C_F(C_A-2C_F)'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmRatMissing equals the quantity computed here
CAUGHT   [L] l.1338 'nmOneLoopPole' {'\\frac{2aC_F}{\\omega}'} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmOneLoopPole equals the quantity computed here
CAUGHT   [L] l.1340 'nmOneLoopSterm' {'2aC_F'} -> digit 2 -> 3 at 0: CHECK FAILED: TIE: the body of \nmOneLoopSterm equals the quantity computed here
CAUGHT   [L] l.1346 'nmPrintedXzeroMinusData' {'2C_FC_A^3 - 48\\,\\nmInvFA'} -> digit 2 -> 3 at 0: CHECK FAILED: TIE: the body of \nmPrintedXzeroMinusData equals the quantity computed here
CAUGHT   [L] l.1348 'nmPrintedXzeroMinusDataSUN' {'-6(N_c^2-1)'} -> digit 6 -> 7 at 1: CHECK FAILED: TIE: the body of \nmPrintedXzeroMinusDataSUN equals the quantity computed here
CAUGHT   [L] l.1350 'nmRatMissing' {'16K/N'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmRatMissing equals the quantity computed here
EQUIV    [T] l.1533 helper _nsq_factor_tex {'N_c'} -> N_c -> N: ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.5 s
CAUGHT   [T] l.1545 helper sq_tex {'N_c'} -> N_c -> N: CHECK FAILED: TIE: the body of \nmTrcSUN equals the quantity computed here
CAUGHT   [T] l.1589 helper sq_tex {'1'} -> digit 1 -> 2 at 0: CHECK FAILED: FMT: sq_tex body "-\frac{2}{N_c}" parses back to its expression
EQUIV    [T] l.1550 helper sq_tex {'C0: denominator of %s is a monomial'} -> digit 0 -> 1 at 1: ALL CHECKS PASSED: 18370 checks, 1299 macros, 76.7 s
CAUGHT   [T] l.1592 helper sq_tex {'N_c'} -> N_c -> N: CHECK FAILED: FMT: sq_tex body "\frac{N(N-1)}{2}" parses back to its expression
CAUGHT   [T] l.1602 helper split_tex {'N_c'} -> N_c -> N: CHECK FAILED: FMT: split_tex body "\frac{2}{N}-\frac{N}{2}" parses back to its expression
EQUIV    [T] l.1605 helper split_tex {'1'} -> digit 1 -> 2 at 0: ALL CHECKS PASSED: 18370 checks, 1299 macros, 73.1 s
EQUIV    [T] l.1602 helper split_tex {'N_c^%d'} -> N_c -> N: ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.7 s
EQUIV    [T] l.1605 helper split_tex {'1'} -> digit 1 -> 2 at 0: ALL CHECKS PASSED: 18370 checks, 1299 macros, 80.0 s
CAUGHT   [L] l.1870 'nmSthreeGen' {'12\\,\\zeta_2\\,C_F(C_A-2C_F)(5C_A-6C_F)'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmSthreeGen equals the quantity computed here
CAUGHT   [L] l.1875 'nmSfourGen' {'-48\\,\\zeta_2\\left(19C_A^3C_F - 65C_A^2C_F^2 + } -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmSfourGen equals the quantity computed here
EQUIV    [E] l.1919 'nmSfiveGen' {'gen5'} -> digit 5 -> 6 at 3: ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.1 s
CAUGHT   [E] l.1930 'nmSingletAdjoint' {'C_F'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmSingletAdjoint equals the quantity computed here
CAUGHT   [L] l.1957 'nmStwoOwn' {'12\\,\\zeta_2\\,C_F(C_A-2C_F)'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmStwoOwn equals the quantity computed here
CAUGHT   [L] l.1959 'nmPonePlusZetaOwn' {'-12\\zeta_2C_F(C_A-2C_F)'} -> digit 1 -> 2 at 1: CHECK FAILED: TIE: the body of \nmPonePlusZetaOwn equals the quantity computed here
CAUGHT   [L] l.1961 'nmPoneMinusZetaOwn' {'-4\\zeta_2C_F(C_A-2C_F)'} -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmPoneMinusZetaOwn equals the quantity computed here
CAUGHT   [L] l.1964 'nmPoneSigDiffOwn' {'8K\\left(N^{-3} + \\zeta_2N^{-1}\\right)'} -> digit 8 -> 9 at 0: CHECK FAILED: TIE: the body of \nmPoneSigDiffOwn equals the quantity computed here
CAUGHT   [L] l.1969 'nmRatLeft' {'8K/N'} -> digit 8 -> 9 at 0: CHECK FAILED: TIE: the body of \nmRatLeft equals the quantity computed here
CAUGHT   [N] l.1975 'nmRegularAdjTerm' (reg_tex) {'b_A\\left[\\frac{%d}{N} - %d + (%d-%d\\zeta_2)N\\} -> digit 2 -> 3 at 41: CHECK FAILED: TIE: the body of \nmRegularAdjTerm equals the quantity computed here
CAUGHT   [F] l.1982 'nmRegularAdjPart' {'b_A\\left[%d + (%d-%d\\zeta_2)N\\right]'} -> digit 2 -> 3 at 26: CHECK FAILED: TIE: the body of \nmRegularAdjPart equals the quantity computed here
CAUGHT   [E] l.2006 'nmPminusQuartic' {4} -> 4 -> 5: IndexError: list index out of range
CAUGHT   [E] l.2011 'nmCtrlKappaSthreeSUthree' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), 
CAUGHT   [E] l.2011 'nmCtrlKappaSthreeSUthree' {0} -> 0 -> 1: CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), 
CAUGHT   [E] l.1884 'nm%sSUN' % nmn {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: OUT: S-family macro nmSthreeSUN carries zeta_2 in its body and value
CAUGHT   [E] l.1886 'nm%sSUthree' % nmn {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: OUT: S-family macro nmSthreeSUthree carries zeta_2 in its body and value
CAUGHT   [E] l.1890 'nmSthree%s' % lab {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmSthreeSOfive equals the quantity computed here
CAUGHT   [E] l.1890 'nmSthree%s' % lab {3} -> 3 -> 4: CHECK FAILED: TIE: the body of \nmSthreeSOfive equals the quantity computed here
CAUGHT   [E] l.1892 'nmSfour%s' % lab {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmSfourSOfive equals the quantity computed here
CAUGHT   [E] l.1892 'nmSfour%s' % lab {4} -> 4 -> 5: CHECK FAILED: TIE: the body of \nmSfourSOfive equals the quantity computed here
CAUGHT   [E] l.1903 'nm%sDataSUN' % nmn {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: OUT: S-family macro nmSthreeDataSUN carries zeta_2 in its body and value
CAUGHT   [E] l.1910 'nm%sData%s' % (nmn, lab) {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: OUT: S-family macro nmSthreeDataSUthree carries zeta_2 in its body and value
CAUGHT   [L] l.2314 'nmXkUncovQuarticFormula' {'-16\\lambda_k(\\lambda_k-2)'} -> digit 1 -> 2 at 1: CHECK FAILED: TIE: the body of \nmXkUncovQuarticFormula equals the quantity computed here
CAUGHT   [L] l.2318 'nmXkCovQuarticFormula' {'-16\\lambda_k(\\lambda_k+2)'} -> digit 1 -> 2 at 1: CHECK FAILED: TIE: the body of \nmXkCovQuarticFormula equals the quantity computed here
CAUGHT   [L] l.2321 'nmXkVfourQuarticUnc' {'384\\lambda(\\lambda-2)'} -> digit 3 -> 4 at 0: CHECK FAILED: TIE: the body of \nmXkVfourQuarticUnc equals the quantity computed here
CAUGHT   [L] l.2323 'nmXkVfourQuarticCov' {'384\\lambda(\\lambda+2)'} -> digit 3 -> 4 at 0: CHECK FAILED: TIE: the body of \nmXkVfourQuarticCov equals the quantity computed here
EQUIV    [E] l.2325 'nmXkUncovQuarticLow' {0} -> 0 -> 1: ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.7 s
EQUIV    [E] l.2327 'nmXkUncovQuarticHigh' {2} -> 2 -> 3: ALL CHECKS PASSED: 18370 checks, 1299 macros, 71.9 s
CAUGHT   [E] l.2350 'nmFiveLoopXzeroVec' {0} -> 0 -> 1: TypeError: 'Zero' object is not iterable
CAUGHT   [E] l.2353 'nmFiveLoopXzeroGen' {0} -> 0 -> 1: TypeError: 'Zero' object is not iterable
CAUGHT   [L] l.2376 'nmFiveLoopLargeN' {'-\\nmfrac{5N_c^5}{36}'} -> digit 5 -> 6 at 9: CHECK FAILED: TIE: the body of \nmFiveLoopLargeN equals the quantity computed here
CAUGHT   [E] l.2378 'nmFiveLoopXtwoGen' {0} -> 0 -> 1: TypeError: 'Zero' object is not iterable
CAUGHT   [E] l.2382 'nmFiveLoopXtwoRelPart' {2} -> 2 -> 3: KeyError: 3
CAUGHT   [E] l.2384 'nmFiveLoopXtwoTowerPart' {2} -> 2 -> 3: KeyError: 3
EQUIV    [E] l.2386 'nmSfiveLamTwoGen' {'lam2'} -> digit 2 -> 3 at 3: ALL CHECKS PASSED: 18370 checks, 1299 macros, 73.4 s
CAUGHT   [L] l.2399 'nmTmMap' {'T_m=\\sum_{n=1}^{m}\\binom{2(m-n)}{m-n}(2C_F)^{m-} -> digit 1 -> 2 at 12: CHECK FAILED: TIE: the body of \nmTmMap equals the quantity computed here
CAUGHT   [E] l.2331 'nmXkVthree%s' % lab {'V3'} -> digit 3 -> 4 at 1: CHECK FAILED: P: P03 confirms \nmXkVthreeUncLamOne: its value equals the one computed here
CAUGHT   [E] l.2333 'nmXkVfour%s' % lab {'V4'} -> digit 4 -> 5 at 1: TypeError: 'NoneType' object is not iterable
CAUGHT   [E] l.2337 'nmXkDataVthree%s' % lab {'V3'} -> digit 3 -> 4 at 1: CHECK FAILED: P: P03 confirms \nmXkDataVthreeMinusXzero: its value equals the one computed here
CAUGHT   [E] l.2339 'nmXkDataVfour%s' % lab {'V4'} -> digit 4 -> 5 at 1: KeyError: 'V5'
CAUGHT   [E] l.2341 'nmXkLnFour%s' % lab {'ln4'} -> digit 4 -> 5 at 2: KeyError: 'ln5'
CAUGHT   [E] l.2775 'nmSgeThreeAtOmegaZero' {'\\,a^2\\zeta_2'} -> digit 2 -> 3 at 4: CHECK FAILED: TIE: the body of \nmSgeThreeAtOmegaZero equals the quantity computed here
CAUGHT   [L] l.2791 'nmCatalanF' {'f_n=(2C_F)^n\\,\\mathrm{Cat}_{n-1}'} -> digit 2 -> 3 at 5: CHECK FAILED: TIE: the body of \nmCatalanF equals the quantity computed here
CAUGHT   [N] l.2797 'nmQlowerBound' (qtex) {'\\frac{a}{N_c}\\,\\frac{N_c^2+2}{2(N_c^2-1)}'} -> digit 2 -> 3 at 25: CHECK FAILED: TIE: the body of \nmQlowerBound equals the quantity computed here
CAUGHT   [F] l.2837 'nmTowerBoundSUN' {'(%dN_c)^n\\,(n-1)!/%d'} -> digit 1 -> 2 at 14: CHECK FAILED: TIE: the body of \nmTowerBoundSUN equals the quantity computed here
CAUGHT   [L] l.2861 'nmTowerRatioAsym' {'-2\\,S_{\\ge3}(\\omega_0)\\ln(1/x)/\\omega_0'} -> digit 2 -> 3 at 1: CHECK FAILED: TIE: the body of \nmTowerRatioAsym equals the quantity computed here
CAUGHT   [L] l.2874 'nmNuDef' {'\\nu=\\frac{b_A}{C_A}=-\\frac{1}{2N_c^2}'} -> digit 1 -> 2 at 27: CHECK FAILED: TIE: the body of \nmNuDef equals the quantity computed here
CAUGHT   [E] l.2876 'nmGrowthBase' {'C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmGrowthBase equals the quantity computed here
CAUGHT   [E] l.2880 'nmGrowthBaseAbs' {'C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmGrowthBaseAbs equals the quantity computed here
CAUGHT   [L] l.2882 'nmGrowthGamma' {'\\Gamma(n-\\nu-\\tfrac12)'} -> digit 1 -> 2 at 19: CHECK FAILED: TEX: no LaTeX command left in "\Gamma(n-\nu-\tfrac22)"
CAUGHT   [L] l.2885 'nmGrowthGammaSUtwo' {'\\Gamma(n-\\nu-1)'} -> digit 1 -> 2 at 13: CHECK FAILED: TIE: the body of \nmGrowthGammaSUtwo equals the quantity computed here
CAUGHT   [L] l.2888 'nmKplusClosed' {'\\frac{2^{-\\nu}}{2\\sqrt{\\pi}\\,\\Gamma(-\\nu)}} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmKplusClosed equals the quantity computed here
CAUGHT   [L] l.2895 'nmKratio' {'\\frac{N_c^2-4}{N_c^2}'} -> digit 2 -> 3 at 10: CHECK FAILED: TIE: the body of \nmKratio equals the quantity computed here
CAUGHT   [L] l.2906 'nmOmegaZeroDef' {'\\sqrt{8aC_F}'} -> digit 8 -> 9 at 6: CHECK FAILED: TIE: the body of \nmOmegaZeroDef equals the quantity computed here
CAUGHT   [E] l.2917 'nmSatOmegaZero' {'\\,a^2\\zeta_2'} -> digit 2 -> 3 at 4: CHECK FAILED: TIE: the body of \nmSatOmegaZero equals the quantity computed here
CAUGHT   [N] l.2692 'nmLinearEq' (lin_eq_tex) {"4a^2N_c^2\\,\\omega\\,u'' - 2aN_c(\\omega^2-2aN_c} -> digit 4 -> 5 at 0: CHECK FAILED: E: \nmLinearEq body parses back to the sympy equation
CAUGHT   [E] l.2931 'nmAlphaSOne' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmAlphaSOne equals the quantity computed here
CAUGHT   [E] l.2933 'nmAlphaSTwo' {1} -> 1 -> 2: IndexError: list index out of range
CAUGHT   [E] l.2935 'nmXminExp' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmXminExp equals the quantity computed here
CAUGHT   [E] l.2937 'nmXmaxExp' {1} -> 1 -> 2: CHECK FAILED: TIE: the body of \nmXmaxExp equals the quantity computed here
CAUGHT   [E] l.3188 'nmNfourBornEightA' {'C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmNfourBornEightA equals the quantity computed here
CAUGHT   [E] l.3191 'nmNfourHalfBorn' {'C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmNfourHalfBorn equals the quantity computed here
CAUGHT   [L] l.3199 'nmNfourSfourGen' {'3072\\,\\zeta_2\\left(\\nmInvAA - \\frac{C_A^4}{2} -> digit 3 -> 4 at 0: CHECK FAILED: TIE: the body of \nmNfourSfourGen equals the quantity computed here
CAUGHT   [E] l.3201 'nmNfourSfourCoef' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmNfourSfourCoef equals the quantity computed here
CAUGHT   [L] l.3203 'nmNfourYdef' {'\\nmInvAA - \\frac{C_A^4}{24}'} -> digit 4 -> 5 at 21: CHECK FAILED: TIE: the body of \nmNfourYdef equals the quantity computed here
CAUGHT   [L] l.3204 'nmNfourYSUN' {'\\nmfrac{3N_c^2}{2}'} -> digit 3 -> 4 at 8: CHECK FAILED: TIE: the body of \nmNfourYSUN equals the quantity computed here
CAUGHT   [E] l.3208 'nmNfourTargetDimShift' {1} -> 1 -> 2: IndexError: no such group
CAUGHT   [F] l.3215 'nmNfourGsq' {'g^2 = a%s'} -> digit 2 -> 3 at 2: CHECK FAILED: TIE: the body of \nmNfourGsq equals the quantity computed here
CAUGHT   [L] l.3219 'nmNfourSfiveGen' {'-38912\\,\\zeta_2\\,C_A\\left(\\nmInvAA - \\frac{} -> digit 3 -> 4 at 1: CHECK FAILED: TIE: the body of \nmNfourSfiveGen equals the quantity computed here
CAUGHT   [E] l.3221 'nmNfourSfiveCoef' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmNfourSfiveCoef equals the quantity computed here
CAUGHT   [L] l.3245 'nmNfourStwoOwn' {'-24\\,\\zeta_2\\,g^4'} -> digit 2 -> 3 at 1: CHECK FAILED: TIE: the body of \nmNfourStwoOwn equals the quantity computed here
CAUGHT   [E] l.3252 'nmNfourStwoData' {'\\,\\zeta_2\\,g^4'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNfourStwoData equals the quantity computed here
CAUGHT   [E] l.3363 'nmNLLtermCoef' {'C_A'} -> C_A -> C_F: CHECK FAILED: P: P03 confirms \nmNLLtermCoef: its value equals the one computed here
CAUGHT   [E] l.3363 'nmNLLtermCoef' {'C_F'} -> C_F -> C_A: CHECK FAILED: P: P03 confirms \nmNLLtermCoef: its value equals the one computed here
CAUGHT   [E] l.3363 'nmNLLtermCoef' {0} -> 0 -> 1: CHECK FAILED: P: P03 confirms \nmNLLtermCoef: its value equals the one computed here
CAUGHT   [E] l.3363 'nmNLLtermCoef' {1} -> 1 -> 2: IndexError: list index out of range
CAUGHT   [E] l.3367 'nmNLLbaseEone' {'C_F'} -> C_F -> C_A: CHECK FAILED: P: P03 confirms \nmNLLbaseEone: its value equals the one computed here
CAUGHT   [E] l.3369 'nmNLLbaseER' {'b_R'} -> b_R -> b_A: CHECK FAILED: P: P03 confirms \nmNLLbaseER: its value equals the one computed here
CAUGHT   [E] l.3369 'nmNLLbaseER' {1} -> 1 -> 2: TypeError: invalid input: 2 - 4*z2
CAUGHT   [T] l.3395 helper lin2_tex {'C_F'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmPminusLLtwoKm equals the quantity computed here
CAUGHT   [T] l.3395 helper lin2_tex {'C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmPminusLLtwoKm equals the quantity computed here
CAUGHT   [E] l.3461 'nmAoddSingletSUN' {'Ao1'} -> digit 1 -> 2 at 2: KeyError: 'Ao2'
CAUGHT   [E] l.3465 'nmResKmSingletSUN' {'Rk1'} -> digit 1 -> 2 at 2: KeyError: 'Rk2'
CAUGHT   [F] l.3481 'nmPminusLLtwoKm' {'%dC_F(%s)'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmPminusLLtwoKm equals the quantity computed here
CAUGHT   [E] l.3490 'nmPplusLLtwo' {'C_F^2'} -> digit 2 -> 3 at 4: CHECK FAILED: TIE: the body of \nmPplusLLtwo equals the quantity computed here
CAUGHT   [E] l.3490 'nmPplusLLtwo' {1} -> 1 -> 2: IndexError: list index out of range
CAUGHT   [L] l.3709 'nmMoneGen' {'-\\frac{1}{4}(C_A-2C_F)(3C_A-4C_F)'} -> digit 1 -> 2 at 7: CHECK FAILED: TIE: the body of \nmMoneGen equals the quantity computed here
CAUGHT   [L] l.3711 'nmRowSum' {'\\frac{C_R}{2}-2C_F'} -> digit 2 -> 3 at 11: CHECK FAILED: TIE: the body of \nmRowSum equals the quantity computed here
CAUGHT   [L] l.3713 'nmRowSumBorn' {'b_R\\left(C_A-2C_F+\\frac{C_R}{2}\\right)'} -> digit 2 -> 3 at 13: CHECK FAILED: TIE: the body of \nmRowSumBorn equals the quantity computed here
CAUGHT   [L] l.3716 'nmSthreeKmGen' {'12\\,\\zeta_2\\,C_F(C_A-2C_F)(7C_A-10C_F)'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmSthreeKmGen equals the quantity computed here
CAUGHT   [L] l.3718 'nmQsymTrace' {'\\mathrm{Tr}(F^aF^bF^cF^d)\\,\\mathrm{Tr}(t^at^bt} -> digit 3 -> 4 at 90: CHECK FAILED: TIE: the body of \nmQsymTrace equals the quantity computed here
CAUGHT   [L] l.3721 'nmTAXthree' {'\\frac{2C_A(b_A+C_F/N_A)}{C_A-C_X}'} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmTAXthree equals the quantity computed here
CAUGHT   [E] l.3728 'nm%sdims' % lab {'1'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmSONdims equals the quantity computed here
EQUIV    [E] l.3728 'nm%sdims' % lab {1} -> 1 -> 2: ALL CHECKS PASSED: 18378 checks, 1299 macros, 75.5 s
CAUGHT   [E] l.3728 'nm%sdims' % lab {3} -> 3 -> 4: KeyError: 'dim3'
CAUGHT   [E] l.3731 'nm%scasimirs' % lab {'0'} -> digit 0 -> 1 at 0: CHECK FAILED: TIE: the body of \nmSONcasimirs equals the quantity computed here
EQUIV    [E] l.3731 'nm%scasimirs' % lab {0} -> 0 -> 1: ALL CHECKS PASSED: 18378 checks, 1299 macros, 76.2 s
CAUGHT   [E] l.3731 'nm%scasimirs' % lab {3} -> 3 -> 4: KeyError: 'C3'
CAUGHT   [E] l.3761 'nm%sborn' % lab {3} -> 3 -> 4: KeyError: 'b3'
CAUGHT   [E] l.3773 'nmSthree%s' % lab {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmSthreeSON equals the quantity computed here
CAUGHT   [E] l.3773 'nmSthree%s' % lab {'S3'} -> digit 3 -> 4 at 1: CHECK FAILED: TIE: the body of \nmSthreeSON equals the quantity computed here
CAUGHT   [E] l.3775 'nmSfour%s' % lab {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmSfourSON equals the quantity computed here
CAUGHT   [E] l.3775 'nmSfour%s' % lab {'S4'} -> digit 4 -> 5 at 1: KeyError: 'S5'
CAUGHT   [E] l.3852 'nmSfourRevDiffSUthree' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: OUT: S-family macro nmSfourRevDiffSUthree carries zeta_2 in its body and value
CAUGHT   [E] l.3855 'nmSthreePsiMinusPartSUN' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: I13: the part of S_3 through psi^- (regge/t4_even_omega.out) = nmSthreePsiMinusPartSUN at every omega
CAUGHT   [E] l.3858 'nmSthreeRestSUN' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: I14: the SU(N_c) kappa parts of S_3 equal the parts through psi^- and the rest (nmSthreePsiMinusPartSUN, nmSthreeRestSUN)
CAUGHT   [E] l.3867 'nmSthreeLargeN' {'\\,\\zeta_2\\,N_c'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmSthreeLargeN equals the quantity computed here
CAUGHT   [L] l.3940 'nmSthreeBornForm' {'-48\\kappa\\,\\zeta_2\\,C_F\\,(b_A^-)^2-96\\,\\ze} -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmSthreeBornForm equals the quantity computed here
CAUGHT   [L] l.3942 'nmSfourRevDiffGen' {'S_4(b_A^-)-S_4(-b_A^-)=8\\,b_A^-\\,S_3'} -> digit 4 -> 5 at 2: CHECK FAILED: TIE: the body of \nmSfourRevDiffGen equals the quantity computed here
CAUGHT   [E] l.3843 'nmS%s%sSUN' % (nn, lab) {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), 
CAUGHT   [E] l.3848 'nmS%s%s%s' % (nn, lab, gl) {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), 
CAUGHT   [E] l.3994 'nmPfourMinusQuarticGen' {'C_A\\nmInvFA'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmPfourMinusQuarticGen equals the quantity computed here
CAUGHT   [E] l.3994 'nmPfourMinusQuarticGen' {'C_F\\nmInvFA'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmPfourMinusQuarticGen equals the quantity computed here
CAUGHT   [E] l.3994 'nmPfourMinusQuarticGen' {'C_F\\nmInvAA'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmPfourMinusQuarticGen equals the quantity computed here
CAUGHT   [E] l.3999 'nmInvRelationClassical' {' = 0'} -> digit 0 -> 1 at 3: CHECK FAILED: TIE: the body of \nmInvRelationClassical equals the quantity computed here
CAUGHT   [E] l.4125 'nmScanRtol' {1} -> 1 -> 2: CHECK FAILED: TIE: the body of \nmScanRtol equals the quantity computed here
CAUGHT   [E] l.4137 'nmPadeCoefMax' {2} -> 2 -> 3: IndexError: no such group
CAUGHT   [E] l.4137 'nmPadeCoefMax' {1} -> 1 -> 2: CHECK FAILED: TIE: the body of \nmPadeCoefMax equals the quantity computed here
CAUGHT   [L] l.4169 'nmBorelRadiusSUN' {'1/(4N_c)'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmBorelRadiusSUN equals the quantity computed here
CAUGHT   [E] l.4190 'nmBorelPointLow' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmBorelPointLow equals the quantity computed here
CAUGHT   [E] l.4193 'nmBorelPointsHigh' {1} -> 1 -> 2: CHECK FAILED: TIE: the body of \nmBorelPointsHigh equals the quantity computed here
CAUGHT   [F] l.4409 'nmNfourStwoB' {'%d\\,\\zeta_2\\,C_Ab'} -> digit 2 -> 3 at 10: CHECK FAILED: TIE: the body of \nmNfourStwoB equals the quantity computed here
CAUGHT   [F] l.4411 'nmNfourSthreeB' {'%d\\,\\zeta_2\\,C_A(C_A^2-b^2)'} -> digit 2 -> 3 at 10: CHECK FAILED: TIE: the body of \nmNfourSthreeB equals the quantity computed here
CAUGHT   [F] l.4413 'nmNfourSfourB' {'\\zeta_2\\left[%dY %s %dC_A(C_A-b)^2(C_A+b)\\righ} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmNfourSfourB equals the quantity computed here
CAUGHT   [F] l.4415 'nmNfourSfiveB' {'-\\zeta_2\\left[(%dC_A %s %db)Y %s %dC_A(C_A-b)^2} -> digit 2 -> 3 at 7: CHECK FAILED: TIE: the body of \nmNfourSfiveB equals the quantity computed here
CAUGHT   [F] l.4427 'nmNfourStwoM' {'(%dm %s %d\\kappa)\\,\\zeta_2\\,C_A^2'} -> digit 2 -> 3 at 25: CHECK FAILED: TIE: the body of \nmNfourStwoM equals the quantity computed here
CAUGHT   [F] l.4433 'nmNfourSthreeM' {'[%d(1-\\kappa) + %dm]\\,\\zeta_2\\,C_A^3'} -> digit 1 -> 2 at 4: CHECK FAILED: TIE: the body of \nmNfourSthreeM equals the quantity computed here
CAUGHT   [F] l.4435 'nmNfourSfourM' {'%dm\\,\\zeta_2\\,C_A^4 + %d\\,\\zeta_2\\,Y'} -> digit 2 -> 3 at 11: CHECK FAILED: TIE: the body of \nmNfourSfourM equals the quantity computed here
CAUGHT   [L] l.4449 'nmNfourShiftCatalan' {'6m\\,\\zeta_2\\,\\mathrm{Cat}_{n-1}(4C_A)^n'} -> digit 6 -> 7 at 0: CHECK FAILED: TIE: the body of \nmNfourShiftCatalan equals the quantity computed here
CAUGHT   [L] l.4451 'nmNfourSthreeW' {'12W(2 - W\\kappa + 8W^2m)\\,\\zeta_2\\,C_A^3'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmNfourSthreeW equals the quantity computed here
CAUGHT   [L] l.4453 'nmNfourSfourW' {'384W(W+2)\\,\\zeta_2\\,Y'} -> digit 3 -> 4 at 0: CHECK FAILED: TIE: the body of \nmNfourSfourW equals the quantity computed here
CAUGHT   [F] l.4470 'nmNfourSthreeAtMtwelve' {'%s\\,\\zeta_2\\,g^6'} -> digit 2 -> 3 at 10: CHECK FAILED: TIE: the body of \nmNfourSthreeAtMtwelve equals the quantity computed here
CAUGHT   [E] l.4474 'nmKonishiDelta' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmKonishiDelta equals the quantity computed here
CAUGHT   [E] l.4474 'nmKonishiDelta' {1} -> 1 -> 2: IndexError: tuple index out of range
CAUGHT   [E] l.4479 'nmNfourMomentsSpin' {1} -> 1 -> 2: CHECK FAILED: TIE: the body of \nmNfourMomentsSpin equals the quantity computed here
CAUGHT   [E] l.4481 'nmNfourCheckSpin' {1} -> 1 -> 2: IndexError: no such group
CAUGHT   [E] l.4483 'nmNfourRecEqs' {6} -> 6 -> 7: CHECK FAILED: TIE: the body of \nmNfourRecEqs equals the quantity computed here
CAUGHT   [E] l.4485 'nmNfourRecUnknowns' {7} -> 7 -> 8: IndexError: no such group
CAUGHT   [F] l.4542 'nmSoneCplusShift' {'%s\\,\\zeta_2\\,c_+C_F'} -> digit 2 -> 3 at 10: CHECK FAILED: TIE: the body of \nmSoneCplusShift equals the quantity computed here
CAUGHT   [L] l.4692 'nmDTformSthree' {'\\zeta_2\\left(4C_Fz^{(1)}_0-16C_Fc^{(1)}_2-2z^{(} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmDTformSthree equals the quantity computed here
CAUGHT   [L] l.4695 'nmDTformSfour' {'\\zeta_2\\left(8C_Fz^{(2)}_2-192C_Fc^{(2)}_4+4c^{} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmDTformSfour equals the quantity computed here
CAUGHT   [L] l.4698 'nmDTPzeroLaurent' {'C_F\\Big[\\frac{2}{N}+1+(2-4\\zeta_2)\\,N+O(N^2)\} -> digit 2 -> 3 at 14: CHECK FAILED: TIE: the body of \nmDTPzeroLaurent equals the quantity computed here
CAUGHT   [L] l.4700 'nmDTPzeroDigamma' {'C_F\\big[3+2/\\big(N(N+1)\\big)-4\\psi(N+1)-4\\ga} -> digit 3 -> 4 at 8: CHECK FAILED: TIE: the body of \nmDTPzeroDigamma equals the quantity computed here
CAUGHT   [L] l.4702 'nmDTMellinRule' {'(-1)^m\\,m!\\,N^{-m-1}'} -> digit 1 -> 2 at 2: CHECK FAILED: TIE: the body of \nmDTMellinRule equals the quantity computed here
CAUGHT   [L] l.4704 'nmDTmLL' {'m=2n'} -> digit 2 -> 3 at 2: CHECK FAILED: TIE: the body of \nmDTmLL equals the quantity computed here
CAUGHT   [L] l.4706 'nmDTmNLL' {'m=2n-1'} -> digit 2 -> 3 at 2: CHECK FAILED: TIE: the body of \nmDTmNLL equals the quantity computed here
CAUGHT   [L] l.4707 'nmDTmNNLL' {'m=2n-2'} -> digit 2 -> 3 at 2: CHECK FAILED: TIE: the body of \nmDTmNNLL equals the quantity computed here
CAUGHT   [E] l.4721 'nm%sSUN' % nmv {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: OUT: S-family macro nmSoneSUN carries zeta_2 in its body and value
CAUGHT   [E] l.4723 'nm%sSUthree' % nmv {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: OUT: S-family macro nmSoneSUthree carries zeta_2 in its body and value
CAUGHT   [E] l.4614 newname {'0'} -> digit 0 -> 1 at 0: CHECK FAILED: TIE: the body of \nmDTPOnePlusLtwoZeta equals the quantity computed here
EQUIV    [E] l.4614 newname {0} -> 0 -> 1: ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.5 s
CAUGHT   [E] l.4789 'nmPzeroResidues' {'C_F'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmPzeroResidues equals the quantity computed here
CAUGHT   [E] l.4789 'nmPzeroResidues' {5} -> 5 -> 6: CHECK FAILED: TIE: the body of \nmPzeroResidues equals the quantity computed here
CAUGHT   [L] l.4818 'nmLambdaGenFun' {'\\frac{1+x^2}{1-x}'} -> digit 1 -> 2 at 6: CHECK FAILED: TIE: the body of \nmLambdaGenFun equals the quantity computed here
EQUIV    [E] l.5701 'nmAmpOneLoopZetaConst' {'C_A'} -> C_A -> C_F: ALL CHECKS PASSED: 18370 checks, 1299 macros, 82.0 s
CAUGHT   [E] l.5701 'nmAmpOneLoopZetaConst' {'C_F'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmAmpOneLoopZetaConst equals the quantity computed here
CAUGHT   [E] l.5701 'nmAmpOneLoopZetaConst' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmAmpOneLoopZetaConst equals the quantity computed here
CAUGHT   [E] l.5701 'nmAmpOneLoopZetaConst' {1} -> 1 -> 2: IndexError: list index out of range
CAUGHT   [E] l.5701 'nmAmpOneLoopZetaConst' {1} -> 1 -> 2: CHECK FAILED: TIE: the body of \nmAmpOneLoopZetaConst equals the quantity computed here
CAUGHT   [E] l.5701 'nmAmpOneLoopZetaConst' {1} -> 1 -> 2: CHECK FAILED: TIE: the body of \nmAmpOneLoopZetaConst equals the quantity computed here
CAUGHT   [E] l.5720 'nmAmpTrcDeltaShift' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmAmpTrcDeltaShift equals the quantity computed here
CAUGHT   [E] l.5724 'nmAmpQuadShift' {2} -> 2 -> 3: CHECK FAILED: TIE: the body of \nmAmpQuadShift equals the quantity computed here
CAUGHT   [E] l.5737 'nmAmpQuadShiftThree' {'q3'} -> digit 3 -> 4 at 1: KeyError: 'q4'
CAUGHT   [N] l.5671 'nmAmpFlipConst' (ftexb) {'\\frac{%d}{%d}\\,i\\pi\\,\\frac{%d\\zeta_2%+d}{N_} -> digit 2 -> 3 at 35: CHECK FAILED: TIE: the body of \nmAmpFlipConst equals the quantity computed here
CAUGHT   [E] l.6363 'nmBandEdgeFactor' {'c9'} -> digit 9 -> 0 at 1: KeyError: 'c0'
CAUGHT   [E] l.6376 'nmTowerScaleLambdaEq' {'exc3'} -> digit 3 -> 4 at 3: KeyError: 'exc4'
CAUGHT   [E] l.6885 'nmCplusShiftFive' {5} -> 5 -> 6: KeyError: 6
CAUGHT   [L] l.6903 'nmNormDet' {'-384C_F^6'} -> digit 3 -> 4 at 1: CHECK FAILED: TIE: the body of \nmNormDet equals the quantity computed here
CAUGHT   [L] l.6908 'nmYdef' {'y=d-k_P/\\zeta_2+2e'} -> digit 2 -> 3 at 14: CHECK FAILED: TIE: the body of \nmYdef equals the quantity computed here
CAUGHT   [L] l.6912 'nmYshiftCatalan' {'y\\,\\zeta_2\\,\\mathrm{Cat}_{n-2}(2C_F)^{n-1}'} -> digit 2 -> 3 at 9: CHECK FAILED: TIE: the body of \nmYshiftCatalan equals the quantity computed here
CAUGHT   [L] l.6915 'nmStwoMapShift' {'(4e-2d)\\,\\zeta_2\\,C_F'} -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmStwoMapShift equals the quantity computed here
CAUGHT   [L] l.6917 'nmSoneMapShift' {'-e\\,\\zeta_2'} -> digit 2 -> 3 at 10: CHECK FAILED: TIE: the body of \nmSoneMapShift equals the quantity computed here
CAUGHT   [L] l.6921 'nmPonePlusZetaGen' {'-12\\,\\zeta_2\\,C_F(C_A-2C_F)+24(c_++\\ell_++2\\} -> digit 1 -> 2 at 1: CHECK FAILED: TIE: the body of \nmPonePlusZetaGen equals the quantity computed here
CAUGHT   [L] l.6925 'nmPonePlusNormCplus' {'48\\,\\zeta_2\\,c_+C_F^2'} -> digit 4 -> 5 at 0: CHECK FAILED: TIE: the body of \nmPonePlusNormCplus equals the quantity computed here
CAUGHT   [L] l.6927 'nmPonePlusCACFdv' {'2\\,\\zeta_2\\,C_FC_A(d_A+v_A)'} -> digit 2 -> 3 at 0: CHECK FAILED: TIE: the body of \nmPonePlusCACFdv equals the quantity computed here
CAUGHT   [L] l.6929 'nmStwoConstGen' {'12\\,\\zeta_2\\,C_F(C_A-2C_F)+24(c_+-\\ell_+)\\,\} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmStwoConstGen equals the quantity computed here
CAUGHT   [L] l.6932 'nmSigDiffEllForm' {'24(\\ell_--\\ell_+-c_+)\\,\\zeta_2\\,C_F^2'} -> digit 2 -> 3 at 0: CHECK FAILED: TIE: the body of \nmSigDiffEllForm equals the quantity computed here
CAUGHT   [L] l.6936 'nmSigDiffCminus' {'\\zeta_2\\,c_-(48C_FC_A-72C_F^2)'} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmSigDiffCminus equals the quantity computed here
CAUGHT   [L] l.6962 'nmSthreeWithStructX' {'12\\,\\zeta_2\\,C_F(C_A-2C_F)(5C_A-6C_F+8wC_F)'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmSthreeWithStructX equals the quantity computed here
CAUGHT   [L] l.6967 'nmCplusShiftCatalan' {'6(c_+-\\ell_+)\\,\\zeta_2\\,\\mathrm{Cat}_{n-1}(2} -> digit 6 -> 7 at 0: CHECK FAILED: TIE: the body of \nmCplusShiftCatalan equals the quantity computed here
CAUGHT   [E] l.6976 'nmSfourMinusFiveCFSthree' {'\\zeta_2\\left('} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmSfourMinusFiveCFSthree equals the quantity computed here
CAUGHT   [L] l.6983 'nmNormMatchSecond' {'\\nmfrac{2}{3}-\\frac{C_A}{2C_F}'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNormMatchSecond equals the quantity computed here
CAUGHT   [E] l.6985 'nmNormMatchSecondDThree' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNormMatchSecondDThree equals the quantity computed here
CAUGHT   [E] l.6985 'nmNormMatchSecondDThree' {'dS3m3'} -> digit 3 -> 4 at 2: CHECK FAILED: TIE: the body of \nmNormMatchSecondDThree equals the quantity computed here
CAUGHT   [E] l.6987 'nmNormMatchSecondDFour' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNormMatchSecondDFour equals the quantity computed here
CAUGHT   [E] l.6987 'nmNormMatchSecondDFour' {'dS4m3'} -> digit 4 -> 5 at 2: KeyError: 'dS5m3'
CAUGHT   [F] l.6988 'nmNormMatchSecondPlanar' {'%dN_c^3'} -> digit 3 -> 4 at 6: CHECK FAILED: TIE: the body of \nmNormMatchSecondPlanar equals the quantity computed here
CAUGHT   [E] l.6991 'nmNfourColorShiftFour' {'n4c4'} -> digit 4 -> 5 at 1: KeyError: 'n5c4'
CAUGHT   [E] l.6994 'nmNfourColorShiftThreeSUN' {'n4c3sun'} -> digit 4 -> 5 at 1: KeyError: 'n5c3sun'
CAUGHT   [L] l.6998 'nmJsourcePole' {'\\frac{(2C_F+j)\\,a}{\\omega}'} -> digit 2 -> 3 at 7: CHECK FAILED: TIE: the body of \nmJsourcePole equals the quantity computed here
CAUGHT   [L] l.7018 'nmAmpEllCondAlpha' {'\\ell_+-\\alpha=-\\nmfrac{1}{6}'} -> digit 1 -> 2 at 23: CHECK FAILED: TIE: the body of \nmAmpEllCondAlpha equals the quantity computed here
CAUGHT   [L] l.7021 'nmAmpEllCondScalar' {'6\\ell_++s_2+3s_3+1=0'} -> digit 6 -> 7 at 0: CHECK FAILED: TIE: the body of \nmAmpEllCondScalar equals the quantity computed here
CAUGHT   [L] l.7024 'nmSoneAtAmpCplus' {'2\\,\\zeta_2\\,C_F'} -> digit 2 -> 3 at 0: CHECK FAILED: TIE: the body of \nmSoneAtAmpCplus equals the quantity computed here
CAUGHT   [L] l.7025 'nmPonePlusAtAmpCplus' {'-12\\,\\zeta_2\\,C_F(C_A-2C_F)-8\\,\\zeta_2\\,C_F} -> digit 1 -> 2 at 1: CHECK FAILED: TIE: the body of \nmPonePlusAtAmpCplus equals the quantity computed here
CAUGHT   [L] l.7035 'nmSoneAtAmpGen' {'(2-12(\\alpha+\\beta_e))\\,\\zeta_2\\,C_F'} -> digit 2 -> 3 at 1: CHECK FAILED: TIE: the body of \nmSoneAtAmpGen equals the quantity computed here
CAUGHT   [L] l.7037 'nmPonePlusAtAmpGen' {'-12\\,\\zeta_2\\,C_F(C_A-2C_F)-8\\,\\zeta_2\\,C_F} -> digit 1 -> 2 at 1: CHECK FAILED: TIE: the body of \nmPonePlusAtAmpGen equals the quantity computed here
CAUGHT   [L] l.7042 'nmOpenThreeCACFform' {'-12+2(d_A+v_A)'} -> digit 1 -> 2 at 1: CHECK FAILED: TIE: the body of \nmOpenThreeCACFform equals the quantity computed here
CAUGHT   [N] l.6956 'nmNormStruct%sLead%s' % (lab, nmw) (lbody) {'%dw\\,%sN_c%s'} -> N_c -> N: CHECK FAILED: TIE: the body of \nmNormStructOneLeadThree equals the quantity computed here
CAUGHT   [E] l.7233 'nmQuarticOfSFour' {'q_s4'} -> digit 4 -> 5 at 3: KeyError: 'q_s5'
CAUGHT   [E] l.7235 'nmQuarticOfVFourLamTwo' {'q_v4'} -> digit 4 -> 5 at 3: KeyError: 'q_v5'
CAUGHT   [L] l.7667 'nmSbranchCoef' {'\\frac{8C_F}{N_c^2}\\sqrt{2\\omega_0}\\,a\\,\\zet} -> digit 8 -> 9 at 6: CHECK FAILED: TIE: the body of \nmSbranchCoef equals the quantity computed here
CAUGHT   [E] l.7681 'nmCrossoverSUtwoLow' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmCrossoverSUtwoLow equals the quantity computed here
CAUGHT   [E] l.7681 'nmCrossoverSUtwoLow' {'su2'} -> digit 2 -> 3 at 2: KeyError: 'su3'
CAUGHT   [E] l.7683 'nmCrossoverSUtwoHigh' {1} -> 1 -> 2: IndexError: tuple index out of range
CAUGHT   [E] l.7683 'nmCrossoverSUtwoHigh' {'su2'} -> digit 2 -> 3 at 2: KeyError: 'su3'
CAUGHT   [E] l.7665 'nmSgeThreeAtOmegaZero%s' % lab {'\\,a^2\\zeta_2'} -> digit 2 -> 3 at 4: CHECK FAILED: TIE: the body of \nmSgeThreeAtOmegaZeroSUtwo equals the quantity computed here
CAUGHT   [L] l.8998 'nmMapAddTerm' {'h_m\\,\\zeta_2\\,a^m\\omega^{3-2m}'} -> digit 2 -> 3 at 11: CHECK FAILED: TIE: the body of \nmMapAddTerm equals the quantity computed here
CAUGHT   [E] l.9001 'nmMapAddShiftFirst' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmMapAddShiftFirst equals the quantity computed here
CAUGHT   [F] l.9004 'nmMapAddShiftLater' {'%dh_m\\,\\zeta_2\\,\\mathrm{Cat}_{j-1}(%dC_F)^j'} -> digit 2 -> 3 at 13: CHECK FAILED: TIE: the body of \nmMapAddShiftLater equals the quantity computed here
CAUGHT   [L] l.9009 'nmLLquadIdentity' {'F^2=\\omega F-2aC_F'} -> digit 2 -> 3 at 2: CHECK FAILED: TIE: the body of \nmLLquadIdentity equals the quantity computed here
CAUGHT   [L] l.9025 'nmBornCorrShift' {'-2v\\,\\zeta_2\\,C_Fa^2'} -> digit 2 -> 3 at 1: CHECK FAILED: TIE: the body of \nmBornCorrShift equals the quantity computed here
CAUGHT   [E] l.9028 'nmBornCorrMatchV' {'C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmBornCorrMatchV equals the quantity computed here
CAUGHT   [E] l.9028 'nmBornCorrMatchV' {'C_F'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmBornCorrMatchV equals the quantity computed here
CAUGHT   [E] l.9033 'nmBornCorrMatchVSUthree' {'vB3'} -> digit 3 -> 4 at 2: KeyError: 'vB4'
CAUGHT   [E] l.9038 'nmNormMatchSecondMapDThreeGen' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNormMatchSecondMapDThreeGen equals the quantity computed here
CAUGHT   [E] l.9040 'nmNormMatchSecondMapDThree' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNormMatchSecondMapDThree equals the quantity computed here
CAUGHT   [E] l.9040 'nmNormMatchSecondMapDThree' {'dS3m3'} -> digit 3 -> 4 at 2: CHECK FAILED: TIE: the body of \nmNormMatchSecondMapDThree equals the quantity computed here
CAUGHT   [E] l.9042 'nmNormMatchSecondMapDFour' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNormMatchSecondMapDFour equals the quantity computed here
CAUGHT   [E] l.9042 'nmNormMatchSecondMapDFour' {'dS4m3'} -> digit 4 -> 5 at 2: KeyError: 'dS5m3'
CAUGHT   [E] l.9044 'nmNfourBornCorrV' {'C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmNfourBornCorrV equals the quantity computed here
EQUIV    [E] l.9051 'nmConstSetR' {'C_A'} -> C_A -> C_F: ALL CHECKS PASSED: 18370 checks, 1299 macros, 82.5 s
CAUGHT   [E] l.9051 'nmConstSetR' {'C_F'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmConstSetR equals the quantity computed here
CAUGHT   [L] l.9062 'nmConstBoundaryCminusL' {'0'} -> digit 0 -> 1 at 0: CHECK FAILED: TIE: the body of \nmConstBoundaryCminusL equals the quantity computed here
CAUGHT   [E] l.9074 'nmNLLfitNthreeLLSUthree' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNLLfitNthreeLLSUthree equals the quantity computed here
CAUGHT   [E] l.9074 'nmNLLfitNthreeLLSUthree' {'nll3'} -> digit 3 -> 4 at 3: KeyError: 'nll4'
CAUGHT   [E] l.9091 'nmAmpEpsZeroThreeVec' {3} -> 3 -> 4: KeyError: 4
CAUGHT   [E] l.9091 'nmAmpEpsZeroThreeVec' {'eps0'} -> digit 0 -> 1 at 3: KeyError: 'eps1'
CAUGHT   [E] l.9123 'nmAmpOneLoopLLCount' {'nll1'} -> digit 1 -> 2 at 3: KeyError: 'nll2'
CAUGHT   [E] l.9134 'nmSthreeAtTwoSUN' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmSthreeAtTwoSUN equals the quantity computed here
CAUGHT   [E] l.9136 'nmSthreeAtTwoSUthree' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmSthreeAtTwoSUthree equals the quantity computed here
CAUGHT   [E] l.9136 'nmSthreeAtTwoSUthree' {'s3w2_3'} -> digit 3 -> 4 at 1: KeyError: 's4w2_3'
CAUGHT   [F] l.9139 'nmMtwoCoefAtTwo' {'%s\\pi^2C_F'} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmMtwoCoefAtTwo equals the quantity computed here
CAUGHT   [N] l.9142 'nmHarmonicSoneSmallN' (s1t) {'S_1(N)=\\zeta_2N-\\zeta_3N^2+\\ldots'} -> digit 1 -> 2 at 2: CHECK FAILED: TIE: the body of \nmHarmonicSoneSmallN equals the quantity computed here
CAUGHT   [E] l.9146 'nmSigMixPoneSUthree' {'dP_su3'} -> digit 3 -> 4 at 5: KeyError: 'dP_su4'
CAUGHT   [F] l.9172 'nmNfourFamilyCoef' {'%d(1+%dt)'} -> digit 1 -> 2 at 3: CHECK FAILED: TIE: the body of \nmNfourFamilyCoef equals the quantity computed here
CAUGHT   [F] l.9187 'nmKonishiNpPrinted' {'%d\\,\\zeta_5\\,\\frac{%d}{N_c^2}'} -> digit 5 -> 6 at 10: CHECK FAILED: TEX: no LaTeX command left in "-360\,\zeta_6\,\frac{48}{N_c^2}"
CAUGHT   [F] l.9190 'nmKonishiNpShift' {'%d\\,\\zeta_5'} -> digit 5 -> 6 at 10: CHECK FAILED: TEX: no LaTeX command left in "-17280\,\zeta_6"
CAUGHT   [F] l.9192 'nmKonishiNpP' {'%d\\,\\zeta_5'} -> digit 5 -> 6 at 10: CHECK FAILED: TEX: no LaTeX command left in "8640\,\zeta_6"
CAUGHT   [F] l.9196 'nmCuspPrintedLnM' {'(%d\\zeta_3^2%d\\zeta_6)\\,\\frac{%d}{N_c^2}'} -> digit 3 -> 4 at 9: CHECK FAILED: TIE: the body of \nmCuspPrintedLnM equals the quantity computed here
CAUGHT   [F] l.9199 'nmCuspTwoGammaNp' {'-\\frac{%d\\zeta_3^2+%d\\zeta_6}{N_c^2}'} -> digit 3 -> 4 at 15: CHECK FAILED: TIE: the body of \nmCuspTwoGammaNp equals the quantity computed here
CAUGHT   [F] l.9202 'nmCuspMinusGammaNp' {'\\frac{%d\\zeta_3^2+%d\\zeta_6}{N_c^2}'} -> digit 3 -> 4 at 14: CHECK FAILED: TIE: the body of \nmCuspMinusGammaNp equals the quantity computed here
CAUGHT   [N] l.9287 'nmXzeroUpdateIdentity' (idt) {'\\frac{2}{15}C_F\\,\\mathcal{D}+\\frac{C_F^2S_3}{} -> digit 2 -> 3 at 6: CHECK FAILED: TIE: the body of \nmXzeroUpdateIdentity equals the quantity computed here
CAUGHT   [N] l.9303 'nmNthreeLLnfFreeGen' (tn3) {'%s\\,\\zeta_2\\left(%s\\right)'} -> digit 2 -> 3 at 10: CHECK FAILED: TIE: the body of \nmNthreeLLnfFreeGen equals the quantity computed here
CAUGHT   [E] l.9307 'nmNthreeLLnfFreeSUN' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNthreeLLnfFreeSUN equals the quantity computed here
CAUGHT   [E] l.9308 'nmNthreeLLnfFreeSUthree' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNthreeLLnfFreeSUthree equals the quantity computed here
CAUGHT   [E] l.9308 'nmNthreeLLnfFreeSUthree' {'su3'} -> digit 3 -> 4 at 2: KeyError: 'su4'
CAUGHT   [E] l.8992 'nmPzeroConstK%s' % R5_WORD[k] {'C_F'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmPzeroConstKzero equals the quantity computed here
CAUGHT   [N] l.9240 nm_ (tex_) {'d_%d=4(b_A-%dC_A)d_%d+%s+%d\\kappa\\left(%s\\righ} -> digit 4 -> 5 at 5: CHECK FAILED: TIE: the body of \nmDrecFour equals the quantity computed here
CAUGHT   [E] l.9514 'nmNfourMapRank' {'n4rank'} -> digit 4 -> 5 at 1: KeyError: 'n5rank'
CAUGHT   [E] l.9516 'nmNfourMapTestsLeft' {'n4left'} -> digit 4 -> 5 at 1: KeyError: 'n5left'
CAUGHT   [E] l.9519 'nmMapHtwoShiftFive' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmMapHtwoShiftFive equals the quantity computed here
CAUGHT   [E] l.9519 'nmMapHtwoShiftFive' {'C_F^3h_2'} -> digit 3 -> 4 at 4: CHECK FAILED: TIE: the body of \nmMapHtwoShiftFive equals the quantity computed here
CAUGHT   [E] l.9519 'nmMapHtwoShiftFive' {'c5h'} -> digit 5 -> 6 at 1: KeyError: 'c6h'
CAUGHT   [E] l.9519 'nmMapHtwoShiftFive' {3} -> 3 -> 4: TypeError: invalid input: 16/cf
CAUGHT   [E] l.9526 'nmChanMixShiftVecSUthree' {'cmix3'} -> digit 3 -> 4 at 4: KeyError: 'cmix4'
CAUGHT   [E] l.9529 'nmChanMixDetSUthree' {'cdet3'} -> digit 3 -> 4 at 4: KeyError: 'cdet4'
CAUGHT   [E] l.9543 'nmRepairExampleLA' {2} -> 2 -> 3: IndexError: list index out of range
CAUGHT   [E] l.9543 'nmRepairExampleLA' {'rep1'} -> digit 1 -> 2 at 3: KeyError: 'rep2'
CAUGHT   [E] l.9546 'nmNthreeLLnfSUN' {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: TIE: the body of \nmNthreeLLnfSUN equals the quantity computed here
CAUGHT   [T] l.11780 table R7_VTEX {'C_A'} -> C_A -> C_F: CHECK FAILED: FMT: r7_nf body "\zeta_2\left(60C_F^2C_F - 192C_FC_F^2 + " parses back to its expression
CAUGHT   [T] l.11780 table R7_VTEX {'C_F'} -> C_F -> C_A: CHECK FAILED: FMT: r7_nf body "\zeta_2\left(60C_A^2C_A - 192C_AC_A^2 + " parses back to its expression
CAUGHT   [T] l.11833 helper r7_nf {'\\zeta_2\\,'} -> digit 2 -> 3 at 6: CHECK FAILED: FMT: r7_nf body "\zeta_3\,n_f(-400C_A^2C_F + 192C_AC_F^2 " parses back to its expression
CAUGHT   [T] l.11834 helper r7_nf {'z2 '} -> digit 2 -> 3 at 1: CHECK FAILED: FMT: r7_nf plain text "z3 nf(-400*CA^2 CF + 192*CA CF^2 - 1536*" parses back to its expression
EQUIV    [T] l.11838 helper r7_nf {'FMT: r7_nf body "%s" parses back to its expressio} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 81.5 s
EQUIV    [T] l.11839 helper r7_nf {'FMT: r7_nf plain text "%s" parses back to its exp} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 75.0 s
CAUGHT   [T] l.11836 helper r7_nf {'\\zeta_2\\left('} -> digit 2 -> 3 at 6: CHECK FAILED: FMT: r7_nf body "\zeta_3\left(60C_A^2C_F - 192C_AC_F^2 + " parses back to its expression
CAUGHT   [T] l.11837 helper r7_nf {'z2 ('} -> digit 2 -> 3 at 1: CHECK FAILED: FMT: r7_nf plain text "z3 (60*CA^2 CF - 192*CA CF^2 + 144*CF^3 " parses back to its expression
EQUIV    [T] l.11862 helper r7_fac {'FMT: r7_fac body "%s" parses back to its expressi} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 79.8 s
EQUIV    [T] l.11863 helper r7_fac {'FMT: r7_fac plain text "%s" parses back to its ex} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 72.9 s
CAUGHT   [T] l.11860 helper r7_fac {'\\,\\zeta_2\\,'} -> digit 2 -> 3 at 8: CHECK FAILED: FMT: r7_fac body "12\,\zeta_3\,C_F(C_A - 2C_F)(5C_A - 6C_F" parses back to its expression
CAUGHT   [T] l.11861 helper r7_fac {'z2 '} -> digit 2 -> 3 at 1: CHECK FAILED: FMT: r7_fac plain text "12 z3 CF (CA - 2*CF) (5*CA - 6*CF)" parses back to its expression
EQUIV    [T] l.11860 helper r7_fac {'\\zeta_2\\,'} -> digit 2 -> 3 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 80.3 s
EQUIV    [T] l.11911 helper r7_sun {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.0 s
EQUIV    [T] l.11912 helper r7_sun {' z2'} -> digit 2 -> 3 at 2: ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.4 s
EQUIV    [T] l.11914 helper r7_sun {'FMT: r7_sun body "%s" parses back to its expressi} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.3 s
EQUIV    [T] l.11915 helper r7_sun {'FMT: r7_sun plain text "%s" parses back to its ex} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 80.5 s
CAUGHT   [T] l.11900 helper r7_sun {'(N_c^2 - 1)'} -> digit 2 -> 3 at 5: CHECK FAILED: FMT: r7_sun body "-\frac{n_f(N_c^3 - 1)(5N_c^2 - 12)}{N_c^" parses back to its expression
CAUGHT   [T] l.11901 helper r7_sun {'(N^2 - 1)'} -> digit 2 -> 3 at 3: CHECK FAILED: FMT: r7_sun plain text "-nf (N^3 - 1) (5*N^2 - 12)/(N^3)" parses back to its expression
CAUGHT   [T] l.11884 helper r7_sun {'N_c'} -> N_c -> N: CHECK FAILED: FMT: r7_sun body "-\frac{n_f(N_c^2 - 1)(5N_c^2 - 12)}{N^3}" parses back to its expression
CAUGHT   [T] l.11889 helper r7_sun {'N_c'} -> N_c -> N: CHECK FAILED: FMT: r7_sun body "-\frac{n_f(N_c^2 - 1)(5N^2 - 12)}{N_c^3}" parses back to its expression
EQUIV    [T] l.11928 helper r7_su3 {'FMT: r7_su3 body "%s" parses back'} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.2 s
EQUIV    [T] l.11929 helper r7_su3 {'FMT: r7_su3 plain text "%s" parses back'} -> digit 7 -> 8 at 6: ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.7 s
CAUGHT   [T] l.11926 helper r7_su3 {'\\,\\zeta_2'} -> digit 2 -> 3 at 8: CHECK FAILED: FMT: r7_su3 body "444n_f\,\zeta_3" parses back
CAUGHT   [T] l.11927 helper r7_su3 {' z2'} -> digit 2 -> 3 at 2: CHECK FAILED: FMT: r7_su3 plain text "444*nf z3" parses back
CAUGHT   [T] l.11926 helper r7_su3 {'\\zeta_2\\left('} -> digit 2 -> 3 at 6: CHECK FAILED: FMT: r7_su3 body "\zeta_3\left(\nmfrac{112}{3} + 96n_f\rig" parses back
CAUGHT   [T] l.11927 helper r7_su3 {'z2 ('} -> digit 2 -> 3 at 1: CHECK FAILED: FMT: r7_su3 plain text "z3 (112/3 + 96*nf)" parses back
CAUGHT   [E] l.12071 'nmPolTwoLoopGGSystem' {' - 16C_Ag'} -> digit 1 -> 2 at 3: CHECK FAILED: TIE: the body of \nmPolTwoLoopGGSystem equals the quantity computed here
CAUGHT   [E] l.12071 'nmPolTwoLoopGGSystem' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmPolTwoLoopGGSystem equals the quantity computed here
CAUGHT   [E] l.12071 'nmPolTwoLoopGGSystem' {0} -> 0 -> 1: CHECK FAILED: TIE: the body of \nmPolTwoLoopGGSystem equals the quantity computed here
CAUGHT   [L] l.12079 'nmPolOctetWeight' {'2C_A'} -> digit 2 -> 3 at 0: CHECK FAILED: TIE: the body of \nmPolOctetWeight equals the quantity computed here
CAUGHT   [L] l.12169 'nmSingletBornMatrix' {'\\begin{pmatrix}C_F & n_f\\\\ -2C_F & -2C_A\\end{} -> digit 2 -> 3 at 28: CHECK FAILED: TIE: the body of \nmSingletBornMatrix equals the quantity computed here
CAUGHT   [L] l.12189 'nmSingletBornGluon' {'\\tfrac12(1+\\tau\\epsilon_R)(C_R-2C_A)'} -> digit 1 -> 2 at 6: CHECK FAILED: TEX: no LaTeX command left in "\tfrac22(1+ tau  epsR )(C_R-2C_A)"
CAUGHT   [L] l.12193 'nmSingletBornEightA' {'-C_A'} -> C_A -> C_F: CHECK FAILED: TIE: the body of \nmSingletBornEightA equals the quantity computed here
CAUGHT   [L] l.12221 'nmSingletGluonFeed' {'\\tfrac12C_A^2'} -> digit 1 -> 2 at 6: CHECK FAILED: TEX: no LaTeX command left in "\tfrac22C_A^2"
CAUGHT   [L] l.12229 'nmPggZeroResidue' {'-4C_A'} -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmPggZeroResidue equals the quantity computed here
CAUGHT   [L] l.12231 'nmSingletBornGG' {'-2C_A'} -> digit 2 -> 3 at 1: CHECK FAILED: TIE: the body of \nmSingletBornGG equals the quantity computed here
CAUGHT   [L] l.12251 'nmSingletGQoverQG' {'-\\frac{2C_F}{n_f}'} -> digit 2 -> 3 at 7: CHECK FAILED: TIE: the body of \nmSingletGQoverQG equals the quantity computed here
CAUGHT   [L] l.12264 'nmSingletSthreeQGLambda' {'12\\,\\zeta_2\\,C_An_f\\big((3 + 2\\lambda_g)C_A } -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmSingletSthreeQGLambda equals the quantity computed here
CAUGHT   [L] l.12292 'nmSingletSthreeGGCAcubeCoef' {'-48(1 + \\kappa\\lambda_g^2)'} -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmSingletSthreeGGCAcubeCoef equals the quantity computed here
CAUGHT   [L] l.12301 'nmSingletSthreeGGPerSource' {'-48\\,\\zeta_2\\,C_A^3'} -> digit 4 -> 5 at 1: CHECK FAILED: TIE: the body of \nmSingletSthreeGGPerSource equals the quantity computed here
CAUGHT   [L] l.12332 'nmSingletDiffCombination' {'\\frac{-[\\mathbf S_4]_{qq}+2[\\{\\mathbf S_3,\\m} -> digit 4 -> 5 at 18: CHECK FAILED: TIE: the body of \nmSingletDiffCombination equals the quantity computed here
CAUGHT   [F] l.14213 'nmPggApproxXmin' {'10^{%d}'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmPggApproxXmin equals the quantity computed here
CAUGHT   [F] l.14214 'nmPggApproxXmax' {'10^{%d}'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmPggApproxXmax equals the quantity computed here
CAUGHT   [F] l.14215 'nmPggApproxXsmall' {'10^{%d}'} -> digit 1 -> 2 at 0: CHECK FAILED: TIE: the body of \nmPggApproxXsmall equals the quantity computed here
CAUGHT   [L] l.14295 'nmPsiNormFirstS' {'a^n\\omega^{5-2n}'} -> digit 5 -> 6 at 11: CHECK FAILED: TIE: the body of \nmPsiNormFirstS equals the quantity computed here
CAUGHT   [E] l.14372 'nmCountConsJoint' {2} -> 2 -> 3: IndexError: list index out of range
CAUGHT   [L] l.14443 'nmLoopPartVShift' {'6(C_A-2C_F)'} -> digit 6 -> 7 at 0: CHECK FAILED: TIE: the body of \nmLoopPartVShift equals the quantity computed here
CAUGHT   [L] l.14445 'nmLoopPartVFit' {'4C_F'} -> digit 4 -> 5 at 0: CHECK FAILED: TIE: the body of \nmLoopPartVFit equals the quantity computed here
CAUGHT   [F] l.14484 'nmLLminus%sAbelian' % word {'%sC_F^%d'} -> C_F -> C_A: CHECK FAILED: TIE: the body of \nmLLminusTwoAbelian equals the quantity computed here
class L: 109 mutated, 109 caught (109 by a check, 0 by an error), 0 equivalent (numbers.tex unchanged), 0 survived
class F: 27 mutated, 27 caught (27 by a check, 0 by an error), 0 equivalent (numbers.tex unchanged), 0 survived
class N: 10 mutated, 10 caught (10 by a check, 0 by an error), 0 equivalent (numbers.tex unchanged), 0 survived
class E: 158 mutated, 149 caught (92 by a check, 57 by an error), 9 equivalent (numbers.tex unchanged), 0 survived
class T: 87 mutated, 61 caught (60 by a check, 1 by an error), 26 equivalent (numbers.tex unchanged), 0 survived
TYPED BODIES: 391 mutations, 356 caught, 35 equivalent, 0 survived (project records absent)


==> anc/numbers/typed_bodies_results.json <==
{
 "project": "/nonexistent_project_tree",
 "classes": "LFNET",
 "results": [
  {
   "cls": "T",
   "label": "helper ptex",
   "pos": [
    428,
    27,
    428,
    30
   ],
   "old": "'0'",
   "new": "'1'",
   "how": "digit 0 -> 1 at 0",
   "i": 0,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPzeroConstKtwo equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper frac_mono_sum",
   "pos": [
    459,
    18,
    459,
    21
   ],
   "old": "'0'",
   "new": "'1'",
   "how": "digit 0 -> 1 at 0",
   "i": 1,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.0 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper zwrap",
   "pos": [
    466,
    11,
    466,
    28
   ],
   "old": "'\\\\zeta_2\\\\left('",
   "new": "'\\\\zeta_3\\\\left('",
   "how": "digit 2 -> 3 at 6",
   "i": 2,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeEvenGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper zwrap",
   "pos": [
    464,
    33,
    464,
    39
   ],
   "old": "'lam2'",
   "new": "'lam3'",
   "how": "digit 2 -> 3 at 3",
   "i": 3,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 78.5 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper zwrap",
   "pos": [
    464,
    74,
    464,
    80
   ],
   "old": "'gen5'",
   "new": "'gen6'",
   "how": "digit 5 -> 6 at 3",
   "i": 4,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 76.7 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper upoly_tex",
   "pos": [
    544,
    37,
    544,
    42
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 5,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: sun_forms body \"\\frac{(N_c^2-1)(N^4 + 10N^2 + 1)}{N_c^4}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper upoly_tex",
   "pos": [
    551,
    28,
    551,
    33
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 6,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18283 checks, 1299 macros, 82.4 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    585,
    15,
    585,
    26
   ],
   "old": "'(N_c^2-1)'",
   "new": "'(N_c^3-1)'",
   "how": "digit 2 -> 3 at 5",
   "i": 7,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: sun_forms body \"\\frac{(N_c^3-1)(N_c^4 + 10N_c^2 + 1)}{N_\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    588,
    15,
    588,
    24
   ],
   "old": "'(N^2-1)'",
   "new": "'(N^3-1)'",
   "how": "digit 2 -> 3 at 3",
   "i": 8,
   "rc": 2,
   "msg": "CHECK FAILED: B: SU(N) text form of the target parses back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    591,
    13,
    591,
    16
   ],
   "old": "'1'",
   "new": "'2'",
   "how": "digit 1 -> 2 at 0",
   "i": 9,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: no macro body or plain value carries a spurious factor (1) (['nmSthreeRestSUN', 'nmSoneSUN', 'nmStwoSUN', 'nmAmpLLTwoSingEven', 'nmAmpLLThreeSingEven'])",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    569,
    15,
    569,
    18
   ],
   "old": "'0'",
   "new": "'1'",
   "how": "digit 0 -> 1 at 0",
   "i": 10,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 73.3 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    569,
    20,
    569,
    23
   ],
   "old": "'0'",
   "new": "'1'",
   "how": "digit 0 -> 1 at 0",
   "i": 11,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 72.4 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    587,
    34,
    587,
    39
   ],
   "old": "'-1)'",
   "new": "'-2)'",
   "how": "digit 1 -> 2 at 1",
   "i": 12,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 78.9 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    587,
    41,
    587,
    46
   ],
   "old": "'-2)'",
   "new": "'-3)'",
   "how": "digit 2 -> 3 at 1",
   "i": 13,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 72.9 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    585,
    42,
    585,
    56
   ],
   "old": "'(N_c^2-1)^%d'",
   "new": "'(N_c^3-1)^%d'",
   "how": "digit 2 -> 3 at 5",
   "i": 14,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: sun_forms body \"-\\frac{2(N_c^3-1)^2}{N_c^2}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    588,
    40,
    588,
    52
   ],
   "old": "'(N^2-1)^%d'",
   "new": "'(N^3-1)^%d'",
   "how": "digit 2 -> 3 at 3",
   "i": 15,
   "rc": 2,
   "msg": "CHECK FAILED: I9: SU(N) form of Stwo parses back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    595,
    38,
    595,
    41
   ],
   "old": "'1'",
   "new": "'2'",
   "how": "digit 1 -> 2 at 0",
   "i": 16,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.7 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    595,
    54,
    595,
    57
   ],
   "old": "'1'",
   "new": "'2'",
   "how": "digit 1 -> 2 at 0",
   "i": 17,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.3 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    603,
    22,
    603,
    27
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 18,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: sun_forms body \"\\frac{2(N_c^2-1)}{N}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sun_forms",
   "pos": [
    603,
    43,
    603,
    51
   ],
   "old": "'N_c^%d'",
   "new": "'N^%d'",
   "how": "N_c -> N",
   "i": 19,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: sun_forms body \"\\frac{(N_c^2-1)(N_c^4 + 10N_c^2 + 1)}{N^\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B4TEX",
   "pos": [
    633,
    9,
    633,
    19
   ],
   "old": "'C_FC_A^3'",
   "new": "'C_FC_A^4'",
   "how": "digit 3 -> 4 at 7",
   "i": 20,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^2'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B4TEX",
   "pos": [
    633,
    21,
    633,
    33
   ],
   "old": "'C_F^2C_A^2'",
   "new": "'C_F^3C_A^2'",
   "how": "digit 2 -> 3 at 4",
   "i": 21,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^3C_A^2'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B4TEX",
   "pos": [
    633,
    35,
    633,
    45
   ],
   "old": "'C_F^3C_A'",
   "new": "'C_F^4C_A'",
   "how": "digit 3 -> 4 at 4",
   "i": 22,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^2C_A^2'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B4TEX",
   "pos": [
    633,
    47,
    633,
    54
   ],
   "old": "'C_F^4'",
   "new": "'C_F^5'",
   "how": "digit 4 -> 5 at 4",
   "i": 23,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^2C_A^2'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B3TEX",
   "pos": [
    636,
    9,
    636,
    19
   ],
   "old": "'C_FC_A^2'",
   "new": "'C_FC_A^3'",
   "how": "digit 2 -> 3 at 7",
   "i": 24,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^3', 'C_F^2C_A'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B3TEX",
   "pos": [
    636,
    21,
    636,
    31
   ],
   "old": "'C_F^2C_A'",
   "new": "'C_F^3C_A'",
   "how": "digit 2 -> 3 at 4",
   "i": 25,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^2', 'C_F^3C_A'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B3TEX",
   "pos": [
    636,
    33,
    636,
    40
   ],
   "old": "'C_F^3'",
   "new": "'C_F^4'",
   "how": "digit 3 -> 4 at 4",
   "i": 26,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^2', 'C_F^2C_A'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    638,
    9,
    638,
    19
   ],
   "old": "'C_FC_A^4'",
   "new": "'C_FC_A^5'",
   "how": "digit 4 -> 5 at 7",
   "i": 27,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    638,
    21,
    638,
    33
   ],
   "old": "'C_F^2C_A^3'",
   "new": "'C_F^3C_A^3'",
   "how": "digit 2 -> 3 at 4",
   "i": 28,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^3C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    638,
    35,
    638,
    47
   ],
   "old": "'C_F^3C_A^2'",
   "new": "'C_F^4C_A^2'",
   "how": "digit 3 -> 4 at 4",
   "i": 29,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    638,
    49,
    638,
    59
   ],
   "old": "'C_F^4C_A'",
   "new": "'C_F^5C_A'",
   "how": "digit 4 -> 5 at 4",
   "i": 30,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    638,
    61,
    638,
    68
   ],
   "old": "'C_F^5'",
   "new": "'C_F^6'",
   "how": "digit 5 -> 6 at 4",
   "i": 31,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    638,
    70,
    638,
    84
   ],
   "old": "'C_A\\\\nmInvFA'",
   "new": "'C_F\\\\nmInvFA'",
   "how": "C_A -> C_F",
   "i": 32,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    638,
    86,
    638,
    100
   ],
   "old": "'C_F\\\\nmInvFA'",
   "new": "'C_A\\\\nmInvFA'",
   "how": "C_F -> C_A",
   "i": 33,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B5TEX",
   "pos": [
    639,
    9,
    639,
    23
   ],
   "old": "'C_F\\\\nmInvAA'",
   "new": "'C_A\\\\nmInvAA'",
   "how": "C_F -> C_A",
   "i": 34,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^4', 'C_F^2C_A^3'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    642,
    9,
    642,
    19
   ],
   "old": "'C_FC_A^5'",
   "new": "'C_FC_A^6'",
   "how": "digit 5 -> 6 at 7",
   "i": 35,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^6', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    642,
    21,
    642,
    33
   ],
   "old": "'C_F^2C_A^4'",
   "new": "'C_F^3C_A^4'",
   "how": "digit 2 -> 3 at 4",
   "i": 36,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^3C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    642,
    35,
    642,
    47
   ],
   "old": "'C_F^3C_A^3'",
   "new": "'C_F^4C_A^3'",
   "how": "digit 3 -> 4 at 4",
   "i": 37,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    642,
    49,
    642,
    61
   ],
   "old": "'C_F^4C_A^2'",
   "new": "'C_F^5C_A^2'",
   "how": "digit 4 -> 5 at 4",
   "i": 38,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    642,
    63,
    642,
    73
   ],
   "old": "'C_F^5C_A'",
   "new": "'C_F^6C_A'",
   "how": "digit 5 -> 6 at 4",
   "i": 39,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    642,
    75,
    642,
    82
   ],
   "old": "'C_F^6'",
   "new": "'C_F^7'",
   "how": "digit 6 -> 7 at 4",
   "i": 40,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    642,
    84,
    642,
    100
   ],
   "old": "'C_A^2\\\\nmInvFA'",
   "new": "'C_A^3\\\\nmInvFA'",
   "how": "digit 2 -> 3 at 4",
   "i": 41,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    643,
    9,
    643,
    26
   ],
   "old": "'C_AC_F\\\\nmInvFA'",
   "new": "'C_AC_A\\\\nmInvFA'",
   "how": "C_F -> C_A",
   "i": 42,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    643,
    28,
    643,
    44
   ],
   "old": "'C_F^2\\\\nmInvFA'",
   "new": "'C_F^3\\\\nmInvFA'",
   "how": "digit 2 -> 3 at 4",
   "i": 43,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    643,
    46,
    643,
    63
   ],
   "old": "'C_AC_F\\\\nmInvAA'",
   "new": "'C_AC_A\\\\nmInvAA'",
   "how": "C_F -> C_A",
   "i": 44,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table B6TEX",
   "pos": [
    643,
    65,
    643,
    81
   ],
   "old": "'C_F^2\\\\nmInvAA'",
   "new": "'C_F^3\\\\nmInvAA'",
   "how": "digit 2 -> 3 at 4",
   "i": 45,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX basis names ['C_FC_A^5', 'C_F^2C_A^4'] parse back to the monomials",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table SYM_TEX",
   "pos": [
    678,
    77,
    678,
    83
   ],
   "old": "'d444'",
   "new": "'d544'",
   "how": "digit 4 -> 5 at 1",
   "i": 46,
   "rc": 1,
   "msg": "KeyError: 'd544'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "T",
   "label": "table SYM_TEX",
   "pos": [
    678,
    17,
    678,
    22
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 47,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX names of the color symbols parse back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table SYM_TEX",
   "pos": [
    678,
    30,
    678,
    35
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 48,
   "rc": 2,
   "msg": "CHECK FAILED: BASIS: the LaTeX names of the color symbols parse back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSigFactor'",
   "pos": [
    881,
    23,
    881,
    59
   ],
   "old": "'\\\\frac{e^{-i\\\\pi\\\\omega}\\\\pm 1}{2}'",
   "new": "'\\\\frac{e^{-i\\\\pi\\\\omega}\\\\pm 2}{2}'",
   "how": "digit 1 -> 2 at 25",
   "i": 49,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSigFactor equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPsiPlusLeading'",
   "pos": [
    887,
    28,
    887,
    57
   ],
   "old": "'-\\\\nmfrac{\\\\pi^2\\\\omega}{2}'",
   "new": "'-\\\\nmfrac{\\\\pi^3\\\\omega}{2}'",
   "how": "digit 2 -> 3 at 13",
   "i": 50,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPsiPlusLeading equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPsiPlusLeadingZeta'",
   "pos": [
    891,
    32,
    891,
    54
   ],
   "old": "'-3\\\\zeta_2\\\\,\\\\omega'",
   "new": "'-4\\\\zeta_2\\\\,\\\\omega'",
   "how": "digit 3 -> 4 at 1",
   "i": 51,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPsiPlusLeadingZeta equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmDipoleOperator' (dip_tex)",
   "pos": [
    898,
    14,
    898,
    77
   ],
   "old": "'2a\\\\sum_{i<j}\\\\mathbf{T}_i\\\\cdot\\\\mathbf{T}_j\\\\ln(-s_{ij}-i0)'",
   "new": "'3a\\\\sum_{i<j}\\\\mathbf{T}_i\\\\cdot\\\\mathbf{T}_j\\\\ln(-s_{ij}-i0)'",
   "how": "digit 2 -> 3 at 0",
   "i": 52,
   "rc": 2,
   "msg": "CHECK FAILED: A: dipole operator of the macro = statement in T11/t11_py.py",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPthreeMinusLnFourQuartic'",
   "pos": [
    1218,
    46,
    1218,
    47
   ],
   "old": "4",
   "new": "5",
   "how": "4 -> 5",
   "i": 53,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmSoneData'",
   "pos": [
    1221,
    22,
    1221,
    36
   ],
   "old": "'4C_F\\\\zeta_2'",
   "new": "'5C_F\\\\zeta_2'",
   "how": "digit 4 -> 5 at 0",
   "i": 54,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSoneData equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmStwoData'",
   "pos": [
    1223,
    22,
    1223,
    39
   ],
   "old": "'-8C_F^2\\\\zeta_2'",
   "new": "'-9C_F^2\\\\zeta_2'",
   "how": "digit 8 -> 9 at 1",
   "i": 55,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmStwoData equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPoneZetaData'",
   "pos": [
    1227,
    26,
    1227,
    43
   ],
   "old": "'-8\\\\zeta_2C_F^2'",
   "new": "'-9\\\\zeta_2C_F^2'",
   "how": "digit 8 -> 9 at 1",
   "i": 56,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPoneZetaData equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmXzeroDiffABCD'",
   "pos": [
    1244,
    27,
    1244,
    50
   ],
   "old": "'-48A + 14B + 20C + 2D'",
   "new": "'-58A + 14B + 20C + 2D'",
   "how": "digit 4 -> 5 at 1",
   "i": 57,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXzeroDiffABCD equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmXzeroDiffCombination'",
   "pos": [
    1260,
    34,
    1260,
    72
   ],
   "old": "'-\\\\frac{S_4}{24} + \\\\frac{C_FS_3}{6}'",
   "new": "'-\\\\frac{S_5}{24} + \\\\frac{C_FS_3}{6}'",
   "how": "digit 4 -> 5 at 9",
   "i": 58,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXzeroDiffCombination equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNNLLpredSthreePart'",
   "pos": [
    1264,
    32,
    1264,
    52
   ],
   "old": "'-\\\\frac{C_FS_3}{3}'",
   "new": "'-\\\\frac{C_FS_4}{3}'",
   "how": "digit 3 -> 4 at 12",
   "i": 59,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNNLLpredSthreePart equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNNLLpredCFfourPart'",
   "pos": [
    1267,
    32,
    1267,
    55
   ],
   "old": "'-\\\\nmfrac{56C_F^4}{3}'",
   "new": "'-\\\\nmfrac{66C_F^4}{3}'",
   "how": "digit 5 -> 6 at 9",
   "i": 60,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNNLLpredCFfourPart equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmRelSthreePart'",
   "pos": [
    1269,
    27,
    1269,
    47
   ],
   "old": "'-\\\\frac{C_FS_3}{6}'",
   "new": "'-\\\\frac{C_FS_4}{6}'",
   "how": "digit 3 -> 4 at 12",
   "i": 61,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRelSthreePart equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPrintedXzeroCFCAthree'",
   "pos": [
    1282,
    47,
    1282,
    48
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 62,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPrintedXzeroCFCAthree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPrintedXzeroQuartic'",
   "pos": [
    1285,
    45,
    1285,
    46
   ],
   "old": "4",
   "new": "5",
   "how": "4 -> 5",
   "i": 63,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmLnxPrinted'",
   "pos": [
    1313,
    24,
    1313,
    81
   ],
   "old": "'-(9984\\\\zeta_2 + 2304\\\\zeta_2^2 + 6144\\\\zeta_2\\\\zeta_3)'",
   "new": "'-(0984\\\\zeta_2 + 2304\\\\zeta_2^2 + 6144\\\\zeta_2\\\\zeta_3)'",
   "how": "digit 9 -> 0 at 2",
   "i": 64,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmLnxPrinted equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmLnxFourLoop'",
   "pos": [
    1316,
    25,
    1316,
    78
   ],
   "old": "'-9984\\\\zeta_2 + 6144\\\\zeta_2\\\\zeta_3 + 5760\\\\zeta_4'",
   "new": "'-0984\\\\zeta_2 + 6144\\\\zeta_2\\\\zeta_3 + 5760\\\\zeta_4'",
   "how": "digit 9 -> 0 at 1",
   "i": 65,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmLnxFourLoop equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPoneSigDiffData'",
   "pos": [
    1325,
    29,
    1325,
    86
   ],
   "old": "'8K\\\\left(N^{-3} - N^{-2} + (2 - \\\\zeta_2)N^{-1}\\\\right)'",
   "new": "'9K\\\\left(N^{-3} - N^{-2} + (2 - \\\\zeta_2)N^{-1}\\\\right)'",
   "how": "digit 8 -> 9 at 0",
   "i": 66,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPoneSigDiffData equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmKdef'",
   "pos": [
    1331,
    18,
    1331,
    33
   ],
   "old": "'C_F(C_A-2C_F)'",
   "new": "'C_F(C_A-3C_F)'",
   "how": "digit 2 -> 3 at 8",
   "i": 67,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRatMissing equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmOneLoopPole'",
   "pos": [
    1338,
    25,
    1338,
    49
   ],
   "old": "'\\\\frac{2aC_F}{\\\\omega}'",
   "new": "'\\\\frac{3aC_F}{\\\\omega}'",
   "how": "digit 2 -> 3 at 6",
   "i": 68,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmOneLoopPole equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmOneLoopSterm'",
   "pos": [
    1340,
    26,
    1340,
    33
   ],
   "old": "'2aC_F'",
   "new": "'3aC_F'",
   "how": "digit 2 -> 3 at 0",
   "i": 69,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmOneLoopSterm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPrintedXzeroMinusData'",
   "pos": [
    1346,
    35,
    1346,
    63
   ],
   "old": "'2C_FC_A^3 - 48\\\\,\\\\nmInvFA'",
   "new": "'3C_FC_A^3 - 48\\\\,\\\\nmInvFA'",
   "how": "digit 2 -> 3 at 0",
   "i": 70,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPrintedXzeroMinusData equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPrintedXzeroMinusDataSUN'",
   "pos": [
    1348,
    38,
    1348,
    51
   ],
   "old": "'-6(N_c^2-1)'",
   "new": "'-7(N_c^2-1)'",
   "how": "digit 6 -> 7 at 1",
   "i": 71,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPrintedXzeroMinusDataSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmRatMissing'",
   "pos": [
    1350,
    24,
    1350,
    31
   ],
   "old": "'16K/N'",
   "new": "'26K/N'",
   "how": "digit 1 -> 2 at 0",
   "i": 72,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRatMissing equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper _nsq_factor_tex",
   "pos": [
    1533,
    27,
    1533,
    32
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 73,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.5 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sq_tex",
   "pos": [
    1545,
    21,
    1545,
    26
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 74,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmTrcSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sq_tex",
   "pos": [
    1589,
    19,
    1589,
    22
   ],
   "old": "'1'",
   "new": "'2'",
   "how": "digit 1 -> 2 at 0",
   "i": 75,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: sq_tex body \"-\\frac{2}{N_c}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper sq_tex",
   "pos": [
    1550,
    32,
    1550,
    69
   ],
   "old": "'C0: denominator of %s is a monomial'",
   "new": "'C1: denominator of %s is a monomial'",
   "how": "digit 0 -> 1 at 1",
   "i": 76,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 76.7 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper sq_tex",
   "pos": [
    1592,
    89,
    1592,
    94
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 77,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: sq_tex body \"\\frac{N(N-1)}{2}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper split_tex",
   "pos": [
    1602,
    34,
    1602,
    39
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 78,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: split_tex body \"\\frac{2}{N}-\\frac{N}{2}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper split_tex",
   "pos": [
    1605,
    69,
    1605,
    72
   ],
   "old": "'1'",
   "new": "'2'",
   "how": "digit 1 -> 2 at 0",
   "i": 79,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 73.1 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper split_tex",
   "pos": [
    1602,
    60,
    1602,
    68
   ],
   "old": "'N_c^%d'",
   "new": "'N^%d'",
   "how": "N_c -> N",
   "i": 80,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.7 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper split_tex",
   "pos": [
    1605,
    39,
    1605,
    42
   ],
   "old": "'1'",
   "new": "'2'",
   "how": "digit 1 -> 2 at 0",
   "i": 81,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 80.0 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "L",
   "label": "'nmSthreeGen'",
   "pos": [
    1870,
    23,
    1870,
    65
   ],
   "old": "'12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)(5C_A-6C_F)'",
   "new": "'22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)(5C_A-6C_F)'",
   "how": "digit 1 -> 2 at 0",
   "i": 82,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSfourGen'",
   "pos": [
    1875,
    22,
    1875,
    118
   ],
   "old": "'-48\\\\,\\\\zeta_2\\\\left(19C_A^3C_F - 65C_A^2C_F^2 + 68C_AC_F^3 - 20C_F^4 - 24\\\\,\\\\nmInvFA\\\\right)'",
   "new": "'-58\\\\,\\\\zeta_2\\\\left(19C_A^3C_F - 65C_A^2C_F^2 + 68C_AC_F^3 - 20C_F^4 - 24\\\\,\\\\nmInvFA\\\\right)'",
   "how": "digit 4 -> 5 at 1",
   "i": 83,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSfourGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSfiveGen'",
   "pos": [
    1919,
    56,
    1919,
    62
   ],
   "old": "'gen5'",
   "new": "'gen6'",
   "how": "digit 5 -> 6 at 3",
   "i": 84,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.1 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nmSingletAdjoint'",
   "pos": [
    1930,
    45,
    1930,
    50
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 85,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletAdjoint equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmStwoOwn'",
   "pos": [
    1957,
    21,
    1957,
    52
   ],
   "old": "'12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)'",
   "new": "'22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)'",
   "how": "digit 1 -> 2 at 0",
   "i": 86,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmStwoOwn equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPonePlusZetaOwn'",
   "pos": [
    1959,
    29,
    1959,
    55
   ],
   "old": "'-12\\\\zeta_2C_F(C_A-2C_F)'",
   "new": "'-22\\\\zeta_2C_F(C_A-2C_F)'",
   "how": "digit 1 -> 2 at 1",
   "i": 87,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPonePlusZetaOwn equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPoneMinusZetaOwn'",
   "pos": [
    1961,
    30,
    1961,
    55
   ],
   "old": "'-4\\\\zeta_2C_F(C_A-2C_F)'",
   "new": "'-5\\\\zeta_2C_F(C_A-2C_F)'",
   "how": "digit 4 -> 5 at 1",
   "i": 88,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPoneMinusZetaOwn equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPoneSigDiffOwn'",
   "pos": [
    1964,
    28,
    1964,
    70
   ],
   "old": "'8K\\\\left(N^{-3} + \\\\zeta_2N^{-1}\\\\right)'",
   "new": "'9K\\\\left(N^{-3} + \\\\zeta_2N^{-1}\\\\right)'",
   "how": "digit 8 -> 9 at 0",
   "i": 89,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPoneSigDiffOwn equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmRatLeft'",
   "pos": [
    1969,
    21,
    1969,
    27
   ],
   "old": "'8K/N'",
   "new": "'9K/N'",
   "how": "digit 8 -> 9 at 0",
   "i": 90,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRatLeft equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmRegularAdjTerm' (reg_tex)",
   "pos": [
    1975,
    14,
    1975,
    71
   ],
   "old": "'b_A\\\\left[\\\\frac{%d}{N} - %d + (%d-%d\\\\zeta_2)N\\\\right]'",
   "new": "'b_A\\\\left[\\\\frac{%d}{N} - %d + (%d-%d\\\\zeta_3)N\\\\right]'",
   "how": "digit 2 -> 3 at 41",
   "i": 91,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRegularAdjTerm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmRegularAdjPart'",
   "pos": [
    1982,
    28,
    1982,
    69
   ],
   "old": "'b_A\\\\left[%d + (%d-%d\\\\zeta_2)N\\\\right]'",
   "new": "'b_A\\\\left[%d + (%d-%d\\\\zeta_3)N\\\\right]'",
   "how": "digit 2 -> 3 at 26",
   "i": 92,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRegularAdjPart equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPminusQuartic'",
   "pos": [
    2006,
    35,
    2006,
    36
   ],
   "old": "4",
   "new": "5",
   "how": "4 -> 5",
   "i": 93,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmCtrlKappaSthreeSUthree'",
   "pos": [
    2011,
    56,
    2011,
    69
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 94,
   "rc": 2,
   "msg": "CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), SO(7) = the macros nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree, nmSfourKm... (['nmCtrlKappaSthreeSUthree'])",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmCtrlKappaSthreeSUthree'",
   "pos": [
    2011,
    50,
    2011,
    51
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 95,
   "rc": 2,
   "msg": "CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), SO(7) = the macros nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree, nmSfourKm... (['nmCtrlKappaSthreeSUthree'])",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sSUN' % nmn",
   "pos": [
    1884,
    35,
    1884,
    48
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 96,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: S-family macro nmSthreeSUN carries zeta_2 in its body and value",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sSUthree' % nmn",
   "pos": [
    1886,
    48,
    1886,
    61
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 97,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: S-family macro nmSthreeSUthree carries zeta_2 in its body and value",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthree%s' % lab",
   "pos": [
    1890,
    51,
    1890,
    64
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 98,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeSOfive equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthree%s' % lab",
   "pos": [
    1890,
    45,
    1890,
    46
   ],
   "old": "3",
   "new": "4",
   "how": "3 -> 4",
   "i": 99,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeSOfive equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSfour%s' % lab",
   "pos": [
    1892,
    50,
    1892,
    63
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 100,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSfourSOfive equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSfour%s' % lab",
   "pos": [
    1892,
    44,
    1892,
    45
   ],
   "old": "4",
   "new": "5",
   "how": "4 -> 5",
   "i": 101,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSfourSOfive equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sDataSUN' % nmn",
   "pos": [
    1903,
    39,
    1903,
    52
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 102,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: S-family macro nmSthreeDataSUN carries zeta_2 in its body and value",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sData%s' % (nmn, lab)",
   "pos": [
    1910,
    54,
    1910,
    67
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 103,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: S-family macro nmSthreeDataSUthree carries zeta_2 in its body and value",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmXkUncovQuarticFormula'",
   "pos": [
    2314,
    35,
    2314,
    64
   ],
   "old": "'-16\\\\lambda_k(\\\\lambda_k-2)'",
   "new": "'-26\\\\lambda_k(\\\\lambda_k-2)'",
   "how": "digit 1 -> 2 at 1",
   "i": 104,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXkUncovQuarticFormula equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmXkCovQuarticFormula'",
   "pos": [
    2318,
    33,
    2318,
    62
   ],
   "old": "'-16\\\\lambda_k(\\\\lambda_k+2)'",
   "new": "'-26\\\\lambda_k(\\\\lambda_k+2)'",
   "how": "digit 1 -> 2 at 1",
   "i": 105,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXkCovQuarticFormula equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmXkVfourQuarticUnc'",
   "pos": [
    2321,
    31,
    2321,
    56
   ],
   "old": "'384\\\\lambda(\\\\lambda-2)'",
   "new": "'484\\\\lambda(\\\\lambda-2)'",
   "how": "digit 3 -> 4 at 0",
   "i": 106,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXkVfourQuarticUnc equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmXkVfourQuarticCov'",
   "pos": [
    2323,
    31,
    2323,
    56
   ],
   "old": "'384\\\\lambda(\\\\lambda+2)'",
   "new": "'484\\\\lambda(\\\\lambda+2)'",
   "how": "digit 3 -> 4 at 0",
   "i": 107,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXkVfourQuarticCov equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmXkUncovQuarticLow'",
   "pos": [
    2325,
    38,
    2325,
    39
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 108,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.7 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nmXkUncovQuarticHigh'",
   "pos": [
    2327,
    39,
    2327,
    40
   ],
   "old": "2",
   "new": "3",
   "how": "2 -> 3",
   "i": 109,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 71.9 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nmFiveLoopXzeroVec'",
   "pos": [
    2350,
    38,
    2350,
    39
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 110,
   "rc": 1,
   "msg": "TypeError: 'Zero' object is not iterable",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmFiveLoopXzeroGen'",
   "pos": [
    2353,
    47,
    2353,
    48
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 111,
   "rc": 1,
   "msg": "TypeError: 'Zero' object is not iterable",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmFiveLoopLargeN'",
   "pos": [
    2376,
    28,
    2376,
    51
   ],
   "old": "'-\\\\nmfrac{5N_c^5}{36}'",
   "new": "'-\\\\nmfrac{6N_c^5}{36}'",
   "how": "digit 5 -> 6 at 9",
   "i": 112,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmFiveLoopLargeN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmFiveLoopXtwoGen'",
   "pos": [
    2378,
    46,
    2378,
    47
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 113,
   "rc": 1,
   "msg": "TypeError: 'Zero' object is not iterable",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmFiveLoopXtwoRelPart'",
   "pos": [
    2382,
    43,
    2382,
    44
   ],
   "old": "2",
   "new": "3",
   "how": "2 -> 3",
   "i": 114,
   "rc": 1,
   "msg": "KeyError: 3",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmFiveLoopXtwoTowerPart'",
   "pos": [
    2384,
    45,
    2384,
    46
   ],
   "old": "2",
   "new": "3",
   "how": "2 -> 3",
   "i": 115,
   "rc": 1,
   "msg": "KeyError: 3",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmSfiveLamTwoGen'",
   "pos": [
    2386,
    64,
    2386,
    70
   ],
   "old": "'lam2'",
   "new": "'lam3'",
   "how": "digit 2 -> 3 at 3",
   "i": 116,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 73.4 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "L",
   "label": "'nmTmMap'",
   "pos": [
    2399,
    19,
    2399,
    75
   ],
   "old": "'T_m=\\\\sum_{n=1}^{m}\\\\binom{2(m-n)}{m-n}(2C_F)^{m-n}S_n'",
   "new": "'T_m=\\\\sum_{n=2}^{m}\\\\binom{2(m-n)}{m-n}(2C_F)^{m-n}S_n'",
   "how": "digit 1 -> 2 at 12",
   "i": 117,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmTmMap equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmXkVthree%s' % lab",
   "pos": [
    2331,
    42,
    2331,
    46
   ],
   "old": "'V3'",
   "new": "'V4'",
   "how": "digit 3 -> 4 at 1",
   "i": 118,
   "rc": 2,
   "msg": "CHECK FAILED: P: P03 confirms \\nmXkVthreeUncLamOne: its value equals the one computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmXkVfour%s' % lab",
   "pos": [
    2333,
    41,
    2333,
    45
   ],
   "old": "'V4'",
   "new": "'V5'",
   "how": "digit 4 -> 5 at 1",
   "i": 119,
   "rc": 1,
   "msg": "TypeError: 'NoneType' object is not iterable",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmXkDataVthree%s' % lab",
   "pos": [
    2337,
    45,
    2337,
    49
   ],
   "old": "'V3'",
   "new": "'V4'",
   "how": "digit 3 -> 4 at 1",
   "i": 120,
   "rc": 2,
   "msg": "CHECK FAILED: P: P03 confirms \\nmXkDataVthreeMinusXzero: its value equals the one computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmXkDataVfour%s' % lab",
   "pos": [
    2339,
    44,
    2339,
    48
   ],
   "old": "'V4'",
   "new": "'V5'",
   "how": "digit 4 -> 5 at 1",
   "i": 121,
   "rc": 1,
   "msg": "KeyError: 'V5'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmXkLnFour%s' % lab",
   "pos": [
    2341,
    41,
    2341,
    46
   ],
   "old": "'ln4'",
   "new": "'ln5'",
   "how": "digit 4 -> 5 at 2",
   "i": 122,
   "rc": 1,
   "msg": "KeyError: 'ln5'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmSgeThreeAtOmegaZero'",
   "pos": [
    2775,
    52,
    2775,
    68
   ],
   "old": "'\\\\,a^2\\\\zeta_2'",
   "new": "'\\\\,a^3\\\\zeta_2'",
   "how": "digit 2 -> 3 at 4",
   "i": 123,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSgeThreeAtOmegaZero equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmCatalanF'",
   "pos": [
    2791,
    22,
    2791,
    58
   ],
   "old": "'f_n=(2C_F)^n\\\\,\\\\mathrm{Cat}_{n-1}'",
   "new": "'f_n=(3C_F)^n\\\\,\\\\mathrm{Cat}_{n-1}'",
   "how": "digit 2 -> 3 at 5",
   "i": 124,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmCatalanF equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmQlowerBound' (qtex)",
   "pos": [
    2797,
    11,
    2797,
    57
   ],
   "old": "'\\\\frac{a}{N_c}\\\\,\\\\frac{N_c^2+2}{2(N_c^2-1)}'",
   "new": "'\\\\frac{a}{N_c}\\\\,\\\\frac{N_c^3+2}{2(N_c^2-1)}'",
   "how": "digit 2 -> 3 at 25",
   "i": 125,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmQlowerBound equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmTowerBoundSUN'",
   "pos": [
    2837,
    27,
    2837,
    50
   ],
   "old": "'(%dN_c)^n\\\\,(n-1)!/%d'",
   "new": "'(%dN_c)^n\\\\,(n-2)!/%d'",
   "how": "digit 1 -> 2 at 14",
   "i": 126,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmTowerBoundSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmTowerRatioAsym'",
   "pos": [
    2861,
    28,
    2861,
    74
   ],
   "old": "'-2\\\\,S_{\\\\ge3}(\\\\omega_0)\\\\ln(1/x)/\\\\omega_0'",
   "new": "'-3\\\\,S_{\\\\ge3}(\\\\omega_0)\\\\ln(1/x)/\\\\omega_0'",
   "how": "digit 2 -> 3 at 1",
   "i": 127,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmTowerRatioAsym equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNuDef'",
   "pos": [
    2874,
    19,
    2874,
    61
   ],
   "old": "'\\\\nu=\\\\frac{b_A}{C_A}=-\\\\frac{1}{2N_c^2}'",
   "new": "'\\\\nu=\\\\frac{b_A}{C_A}=-\\\\frac{2}{2N_c^2}'",
   "how": "digit 1 -> 2 at 27",
   "i": 128,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNuDef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmGrowthBase'",
   "pos": [
    2876,
    39,
    2876,
    44
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 129,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmGrowthBase equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmGrowthBaseAbs'",
   "pos": [
    2880,
    47,
    2880,
    52
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 130,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmGrowthBaseAbs equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmGrowthGamma'",
   "pos": [
    2882,
    25,
    2882,
    52
   ],
   "old": "'\\\\Gamma(n-\\\\nu-\\\\tfrac12)'",
   "new": "'\\\\Gamma(n-\\\\nu-\\\\tfrac22)'",
   "how": "digit 1 -> 2 at 19",
   "i": 131,
   "rc": 2,
   "msg": "CHECK FAILED: TEX: no LaTeX command left in \"\\Gamma(n-\\nu-\\tfrac22)\"",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmGrowthGammaSUtwo'",
   "pos": [
    2885,
    30,
    2885,
    49
   ],
   "old": "'\\\\Gamma(n-\\\\nu-1)'",
   "new": "'\\\\Gamma(n-\\\\nu-2)'",
   "how": "digit 1 -> 2 at 13",
   "i": 132,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmGrowthGammaSUtwo equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmKplusClosed'",
   "pos": [
    2888,
    25,
    2888,
    76
   ],
   "old": "'\\\\frac{2^{-\\\\nu}}{2\\\\sqrt{\\\\pi}\\\\,\\\\Gamma(-\\\\nu)}'",
   "new": "'\\\\frac{3^{-\\\\nu}}{2\\\\sqrt{\\\\pi}\\\\,\\\\Gamma(-\\\\nu)}'",
   "how": "digit 2 -> 3 at 6",
   "i": 133,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmKplusClosed equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmKratio'",
   "pos": [
    2895,
    20,
    2895,
    44
   ],
   "old": "'\\\\frac{N_c^2-4}{N_c^2}'",
   "new": "'\\\\frac{N_c^3-4}{N_c^2}'",
   "how": "digit 2 -> 3 at 10",
   "i": 134,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmKratio equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmOmegaZeroDef'",
   "pos": [
    2906,
    26,
    2906,
    41
   ],
   "old": "'\\\\sqrt{8aC_F}'",
   "new": "'\\\\sqrt{9aC_F}'",
   "how": "digit 8 -> 9 at 6",
   "i": 135,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmOmegaZeroDef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSatOmegaZero'",
   "pos": [
    2917,
    45,
    2917,
    61
   ],
   "old": "'\\\\,a^2\\\\zeta_2'",
   "new": "'\\\\,a^3\\\\zeta_2'",
   "how": "digit 2 -> 3 at 4",
   "i": 136,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSatOmegaZero equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmLinearEq' (lin_eq_tex)",
   "pos": [
    2692,
    18,
    2692,
    146
   ],
   "old": "\"4a^2N_c^2\\\\,\\\\omega\\\\,u'' - 2aN_c(\\\\omega^2-2aN_c)\\\\,u' - \\\\frac{a}{N_c}\\\\left[\\\\omega + 4F_1^+ + 2(N_c^2-4)F_A^+\\\\righ",
   "new": "\"5a^2N_c^2\\\\,\\\\omega\\\\,u'' - 2aN_c(\\\\omega^2-2aN_c)\\\\,u' - \\\\frac{a}{N_c}\\\\left[\\\\omega + 4F_1^+ + 2(N_c^2-4)F_A^+\\\\righ",
   "how": "digit 4 -> 5 at 0",
   "i": 137,
   "rc": 2,
   "msg": "CHECK FAILED: E: \\nmLinearEq body parses back to the sympy equation",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAlphaSOne'",
   "pos": [
    2931,
    30,
    2931,
    31
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 138,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAlphaSOne equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAlphaSTwo'",
   "pos": [
    2933,
    30,
    2933,
    31
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 139,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmXminExp'",
   "pos": [
    2935,
    30,
    2935,
    31
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 140,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXminExp equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmXmaxExp'",
   "pos": [
    2937,
    31,
    2937,
    32
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 141,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXmaxExp equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourBornEightA'",
   "pos": [
    3188,
    50,
    3188,
    55
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 142,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourBornEightA equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourHalfBorn'",
   "pos": [
    3191,
    48,
    3191,
    53
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 143,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourHalfBorn equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourSfourGen'",
   "pos": [
    3199,
    27,
    3199,
    88
   ],
   "old": "'3072\\\\,\\\\zeta_2\\\\left(\\\\nmInvAA - \\\\frac{C_A^4}{24}\\\\right)'",
   "new": "'4072\\\\,\\\\zeta_2\\\\left(\\\\nmInvAA - \\\\frac{C_A^4}{24}\\\\right)'",
   "how": "digit 3 -> 4 at 0",
   "i": 144,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfourGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourSfourCoef'",
   "pos": [
    3201,
    37,
    3201,
    38
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 145,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfourCoef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourYdef'",
   "pos": [
    3203,
    23,
    3203,
    54
   ],
   "old": "'\\\\nmInvAA - \\\\frac{C_A^4}{24}'",
   "new": "'\\\\nmInvAA - \\\\frac{C_A^5}{24}'",
   "how": "digit 4 -> 5 at 21",
   "i": 146,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourYdef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourYSUN'",
   "pos": [
    3204,
    23,
    3204,
    44
   ],
   "old": "'\\\\nmfrac{3N_c^2}{2}'",
   "new": "'\\\\nmfrac{4N_c^2}{2}'",
   "how": "digit 3 -> 4 at 8",
   "i": 147,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourYSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourTargetDimShift'",
   "pos": [
    3208,
    41,
    3208,
    42
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 148,
   "rc": 1,
   "msg": "IndexError: no such group",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "F",
   "label": "'nmNfourGsq'",
   "pos": [
    3215,
    22,
    3215,
    33
   ],
   "old": "'g^2 = a%s'",
   "new": "'g^3 = a%s'",
   "how": "digit 2 -> 3 at 2",
   "i": 149,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourGsq equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourSfiveGen'",
   "pos": [
    3219,
    27,
    3219,
    96
   ],
   "old": "'-38912\\\\,\\\\zeta_2\\\\,C_A\\\\left(\\\\nmInvAA - \\\\frac{C_A^4}{24}\\\\right)'",
   "new": "'-48912\\\\,\\\\zeta_2\\\\,C_A\\\\left(\\\\nmInvAA - \\\\frac{C_A^4}{24}\\\\right)'",
   "how": "digit 3 -> 4 at 1",
   "i": 150,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfiveGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourSfiveCoef'",
   "pos": [
    3221,
    37,
    3221,
    38
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 151,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfiveCoef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourStwoOwn'",
   "pos": [
    3245,
    26,
    3245,
    48
   ],
   "old": "'-24\\\\,\\\\zeta_2\\\\,g^4'",
   "new": "'-34\\\\,\\\\zeta_2\\\\,g^4'",
   "how": "digit 2 -> 3 at 1",
   "i": 152,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourStwoOwn equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourStwoData'",
   "pos": [
    3252,
    39,
    3252,
    58
   ],
   "old": "'\\\\,\\\\zeta_2\\\\,g^4'",
   "new": "'\\\\,\\\\zeta_3\\\\,g^4'",
   "how": "digit 2 -> 3 at 8",
   "i": 153,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourStwoData equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLtermCoef'",
   "pos": [
    3363,
    41,
    3363,
    46
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 154,
   "rc": 2,
   "msg": "CHECK FAILED: P: P03 confirms \\nmNLLtermCoef: its value equals the one computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLtermCoef'",
   "pos": [
    3363,
    59,
    3363,
    64
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 155,
   "rc": 2,
   "msg": "CHECK FAILED: P: P03 confirms \\nmNLLtermCoef: its value equals the one computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLtermCoef'",
   "pos": [
    3363,
    37,
    3363,
    38
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 156,
   "rc": 2,
   "msg": "CHECK FAILED: P: P03 confirms \\nmNLLtermCoef: its value equals the one computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLtermCoef'",
   "pos": [
    3363,
    55,
    3363,
    56
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 157,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNLLbaseEone'",
   "pos": [
    3367,
    54,
    3367,
    59
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 158,
   "rc": 2,
   "msg": "CHECK FAILED: P: P03 confirms \\nmNLLbaseEone: its value equals the one computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLbaseER'",
   "pos": [
    3369,
    40,
    3369,
    45
   ],
   "old": "'b_R'",
   "new": "'b_A'",
   "how": "b_R -> b_A",
   "i": 159,
   "rc": 2,
   "msg": "CHECK FAILED: P: P03 confirms \\nmNLLbaseER: its value equals the one computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLbaseER'",
   "pos": [
    3369,
    36,
    3369,
    37
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 160,
   "rc": 1,
   "msg": "TypeError: invalid input: 2 - 4*z2",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "T",
   "label": "helper lin2_tex",
   "pos": [
    3395,
    21,
    3395,
    26
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 161,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPminusLLtwoKm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper lin2_tex",
   "pos": [
    3395,
    30,
    3395,
    35
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 162,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPminusLLtwoKm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAoddSingletSUN'",
   "pos": [
    3461,
    37,
    3461,
    42
   ],
   "old": "'Ao1'",
   "new": "'Ao2'",
   "how": "digit 1 -> 2 at 2",
   "i": 163,
   "rc": 1,
   "msg": "KeyError: 'Ao2'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmResKmSingletSUN'",
   "pos": [
    3465,
    38,
    3465,
    43
   ],
   "old": "'Rk1'",
   "new": "'Rk2'",
   "how": "digit 1 -> 2 at 2",
   "i": 164,
   "rc": 1,
   "msg": "KeyError: 'Rk2'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "F",
   "label": "'nmPminusLLtwoKm'",
   "pos": [
    3481,
    27,
    3481,
    38
   ],
   "old": "'%dC_F(%s)'",
   "new": "'%dC_A(%s)'",
   "how": "C_F -> C_A",
   "i": 165,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPminusLLtwoKm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPplusLLtwo'",
   "pos": [
    3490,
    40,
    3490,
    47
   ],
   "old": "'C_F^2'",
   "new": "'C_F^3'",
   "how": "digit 2 -> 3 at 4",
   "i": 166,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPplusLLtwo equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPplusLLtwo'",
   "pos": [
    3490,
    36,
    3490,
    37
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 167,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmMoneGen'",
   "pos": [
    3709,
    21,
    3709,
    57
   ],
   "old": "'-\\\\frac{1}{4}(C_A-2C_F)(3C_A-4C_F)'",
   "new": "'-\\\\frac{2}{4}(C_A-2C_F)(3C_A-4C_F)'",
   "how": "digit 1 -> 2 at 7",
   "i": 168,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmMoneGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmRowSum'",
   "pos": [
    3711,
    20,
    3711,
    41
   ],
   "old": "'\\\\frac{C_R}{2}-2C_F'",
   "new": "'\\\\frac{C_R}{3}-2C_F'",
   "how": "digit 2 -> 3 at 11",
   "i": 169,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRowSum equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmRowSumBorn'",
   "pos": [
    3713,
    24,
    3713,
    67
   ],
   "old": "'b_R\\\\left(C_A-2C_F+\\\\frac{C_R}{2}\\\\right)'",
   "new": "'b_R\\\\left(C_A-3C_F+\\\\frac{C_R}{2}\\\\right)'",
   "how": "digit 2 -> 3 at 13",
   "i": 170,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmRowSumBorn equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSthreeKmGen'",
   "pos": [
    3716,
    25,
    3716,
    68
   ],
   "old": "'12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)(7C_A-10C_F)'",
   "new": "'22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)(7C_A-10C_F)'",
   "how": "digit 1 -> 2 at 0",
   "i": 171,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeKmGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmQsymTrace'",
   "pos": [
    3718,
    23,
    3718,
    125
   ],
   "old": "'\\\\mathrm{Tr}(F^aF^bF^cF^d)\\\\,\\\\mathrm{Tr}(t^at^bt^ct^d)=d_F^{abcd}d_A^{abcd}+\\\\frac{N_RC_FC_A^3}{12}'",
   "new": "'\\\\mathrm{Tr}(F^aF^bF^cF^d)\\\\,\\\\mathrm{Tr}(t^at^bt^ct^d)=d_F^{abcd}d_A^{abcd}+\\\\frac{N_RC_FC_A^4}{12}'",
   "how": "digit 3 -> 4 at 90",
   "i": 172,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmQsymTrace equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmTAXthree'",
   "pos": [
    3721,
    22,
    3721,
    58
   ],
   "old": "'\\\\frac{2C_A(b_A+C_F/N_A)}{C_A-C_X}'",
   "new": "'\\\\frac{3C_A(b_A+C_F/N_A)}{C_A-C_X}'",
   "how": "digit 2 -> 3 at 6",
   "i": 173,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmTAXthree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sdims' % lab",
   "pos": [
    3728,
    115,
    3728,
    118
   ],
   "old": "'1'",
   "new": "'2'",
   "how": "digit 1 -> 2 at 0",
   "i": 174,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSONdims equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sdims' % lab",
   "pos": [
    3728,
    108,
    3728,
    109
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 175,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18378 checks, 1299 macros, 75.5 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nm%sdims' % lab",
   "pos": [
    3728,
    134,
    3728,
    135
   ],
   "old": "3",
   "new": "4",
   "how": "3 -> 4",
   "i": 176,
   "rc": 1,
   "msg": "KeyError: 'dim3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nm%scasimirs' % lab",
   "pos": [
    3731,
    52,
    3731,
    55
   ],
   "old": "'0'",
   "new": "'1'",
   "how": "digit 0 -> 1 at 0",
   "i": 177,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSONcasimirs equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%scasimirs' % lab",
   "pos": [
    3731,
    76,
    3731,
    77
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 178,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18378 checks, 1299 macros, 76.2 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nm%scasimirs' % lab",
   "pos": [
    3731,
    134,
    3731,
    135
   ],
   "old": "3",
   "new": "4",
   "how": "3 -> 4",
   "i": 179,
   "rc": 1,
   "msg": "KeyError: 'C3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nm%sborn' % lab",
   "pos": [
    3761,
    99,
    3761,
    100
   ],
   "old": "3",
   "new": "4",
   "how": "3 -> 4",
   "i": 180,
   "rc": 1,
   "msg": "KeyError: 'b3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmSthree%s' % lab",
   "pos": [
    3773,
    74,
    3773,
    87
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 181,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeSON equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthree%s' % lab",
   "pos": [
    3773,
    65,
    3773,
    69
   ],
   "old": "'S3'",
   "new": "'S4'",
   "how": "digit 3 -> 4 at 1",
   "i": 182,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeSON equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSfour%s' % lab",
   "pos": [
    3775,
    73,
    3775,
    86
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 183,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSfourSON equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSfour%s' % lab",
   "pos": [
    3775,
    64,
    3775,
    68
   ],
   "old": "'S4'",
   "new": "'S5'",
   "how": "digit 4 -> 5 at 1",
   "i": 184,
   "rc": 1,
   "msg": "KeyError: 'S5'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmSfourRevDiffSUthree'",
   "pos": [
    3852,
    44,
    3852,
    57
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 185,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: S-family macro nmSfourRevDiffSUthree carries zeta_2 in its body and value",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthreePsiMinusPartSUN'",
   "pos": [
    3855,
    41,
    3855,
    54
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 186,
   "rc": 2,
   "msg": "CHECK FAILED: I13: the part of S_3 through psi^- (regge/t4_even_omega.out) = nmSthreePsiMinusPartSUN at every omega",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthreeRestSUN'",
   "pos": [
    3858,
    33,
    3858,
    46
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 187,
   "rc": 2,
   "msg": "CHECK FAILED: I14: the SU(N_c) kappa parts of S_3 equal the parts through psi^- and the rest (nmSthreePsiMinusPartSUN, nmSthreeRestSUN)",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthreeLargeN'",
   "pos": [
    3867,
    39,
    3867,
    58
   ],
   "old": "'\\\\,\\\\zeta_2\\\\,N_c'",
   "new": "'\\\\,\\\\zeta_3\\\\,N_c'",
   "how": "digit 2 -> 3 at 8",
   "i": 188,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeLargeN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSthreeBornForm'",
   "pos": [
    3940,
    28,
    3940,
    95
   ],
   "old": "'-48\\\\kappa\\\\,\\\\zeta_2\\\\,C_F\\\\,(b_A^-)^2-96\\\\,\\\\zeta_2\\\\,C_F\\\\,M_1'",
   "new": "'-58\\\\kappa\\\\,\\\\zeta_2\\\\,C_F\\\\,(b_A^-)^2-96\\\\,\\\\zeta_2\\\\,C_F\\\\,M_1'",
   "how": "digit 4 -> 5 at 1",
   "i": 189,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeBornForm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSfourRevDiffGen'",
   "pos": [
    3942,
    29,
    3942,
    69
   ],
   "old": "'S_4(b_A^-)-S_4(-b_A^-)=8\\\\,b_A^-\\\\,S_3'",
   "new": "'S_5(b_A^-)-S_4(-b_A^-)=8\\\\,b_A^-\\\\,S_3'",
   "how": "digit 4 -> 5 at 2",
   "i": 190,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSfourRevDiffGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmS%s%sSUN' % (nn, lab)",
   "pos": [
    3843,
    48,
    3843,
    61
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 191,
   "rc": 2,
   "msg": "CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), SO(7) = the macros nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree, nmSfourKm... (['nmSfourRevSUN', 'nmSthreeRemSUN', 'nmS",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmS%s%s%s' % (nn, lab, gl)",
   "pos": [
    3848,
    60,
    3848,
    73
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 192,
   "rc": 2,
   "msg": "CHECK FAILED: I16: the vectors of S_4 (b_A^- reversed), S_3, S_4 (b_A^- removed), S_3, S_4 (kappa = -1) evaluated in SU(N_c), SU(3), SO(5), SO(7) = the macros nmSfourRev..., nmSthreeRem..., nmSfourRem..., nmSthreeKm..., nmCtrlKappaSthreeSUthree, nmSfourKm... (['nmSfourRevSUthree', 'nmSfourRevSOfive'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPfourMinusQuarticGen'",
   "pos": [
    3994,
    53,
    3994,
    67
   ],
   "old": "'C_A\\\\nmInvFA'",
   "new": "'C_F\\\\nmInvFA'",
   "how": "C_A -> C_F",
   "i": 193,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPfourMinusQuarticGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPfourMinusQuarticGen'",
   "pos": [
    3994,
    69,
    3994,
    83
   ],
   "old": "'C_F\\\\nmInvFA'",
   "new": "'C_A\\\\nmInvFA'",
   "how": "C_F -> C_A",
   "i": 194,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPfourMinusQuarticGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPfourMinusQuarticGen'",
   "pos": [
    3994,
    85,
    3994,
    99
   ],
   "old": "'C_F\\\\nmInvAA'",
   "new": "'C_A\\\\nmInvAA'",
   "how": "C_F -> C_A",
   "i": 195,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPfourMinusQuarticGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmInvRelationClassical'",
   "pos": [
    3999,
    65,
    3999,
    71
   ],
   "old": "' = 0'",
   "new": "' = 1'",
   "how": "digit 0 -> 1 at 3",
   "i": 196,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmInvRelationClassical equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmScanRtol'",
   "pos": [
    4125,
    31,
    4125,
    32
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 197,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmScanRtol equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPadeCoefMax'",
   "pos": [
    4137,
    70,
    4137,
    71
   ],
   "old": "2",
   "new": "3",
   "how": "2 -> 3",
   "i": 198,
   "rc": 1,
   "msg": "IndexError: no such group",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmPadeCoefMax'",
   "pos": [
    4137,
    43,
    4137,
    44
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 199,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPadeCoefMax equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmBorelRadiusSUN'",
   "pos": [
    4169,
    28,
    4169,
    38
   ],
   "old": "'1/(4N_c)'",
   "new": "'2/(4N_c)'",
   "how": "digit 1 -> 2 at 0",
   "i": 200,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmBorelRadiusSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmBorelPointLow'",
   "pos": [
    4190,
    38,
    4190,
    39
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 201,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmBorelPointLow equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmBorelPointsHigh'",
   "pos": [
    4193,
    67,
    4193,
    68
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 202,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmBorelPointsHigh equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourStwoB'",
   "pos": [
    4409,
    24,
    4409,
    46
   ],
   "old": "'%d\\\\,\\\\zeta_2\\\\,C_Ab'",
   "new": "'%d\\\\,\\\\zeta_3\\\\,C_Ab'",
   "how": "digit 2 -> 3 at 10",
   "i": 203,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourStwoB equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourSthreeB'",
   "pos": [
    4411,
    26,
    4411,
    58
   ],
   "old": "'%d\\\\,\\\\zeta_2\\\\,C_A(C_A^2-b^2)'",
   "new": "'%d\\\\,\\\\zeta_3\\\\,C_A(C_A^2-b^2)'",
   "how": "digit 2 -> 3 at 10",
   "i": 204,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSthreeB equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourSfourB'",
   "pos": [
    4413,
    25,
    4413,
    78
   ],
   "old": "'\\\\zeta_2\\\\left[%dY %s %dC_A(C_A-b)^2(C_A+b)\\\\right]'",
   "new": "'\\\\zeta_3\\\\left[%dY %s %dC_A(C_A-b)^2(C_A+b)\\\\right]'",
   "how": "digit 2 -> 3 at 6",
   "i": 205,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfourB equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourSfiveB'",
   "pos": [
    4415,
    25,
    4415,
    95
   ],
   "old": "'-\\\\zeta_2\\\\left[(%dC_A %s %db)Y %s %dC_A(C_A-b)^2(C_A+b)(%s)\\\\right]'",
   "new": "'-\\\\zeta_3\\\\left[(%dC_A %s %db)Y %s %dC_A(C_A-b)^2(C_A+b)(%s)\\\\right]'",
   "how": "digit 2 -> 3 at 7",
   "i": 206,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfiveB equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourStwoM'",
   "pos": [
    4427,
    24,
    4427,
    63
   ],
   "old": "'(%dm %s %d\\\\kappa)\\\\,\\\\zeta_2\\\\,C_A^2'",
   "new": "'(%dm %s %d\\\\kappa)\\\\,\\\\zeta_3\\\\,C_A^2'",
   "how": "digit 2 -> 3 at 25",
   "i": 207,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourStwoM equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourSthreeM'",
   "pos": [
    4433,
    26,
    4433,
    68
   ],
   "old": "'[%d(1-\\\\kappa) + %dm]\\\\,\\\\zeta_2\\\\,C_A^3'",
   "new": "'[%d(2-\\\\kappa) + %dm]\\\\,\\\\zeta_2\\\\,C_A^3'",
   "how": "digit 1 -> 2 at 4",
   "i": 208,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSthreeM equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourSfourM'",
   "pos": [
    4435,
    25,
    4435,
    69
   ],
   "old": "'%dm\\\\,\\\\zeta_2\\\\,C_A^4 + %d\\\\,\\\\zeta_2\\\\,Y'",
   "new": "'%dm\\\\,\\\\zeta_3\\\\,C_A^4 + %d\\\\,\\\\zeta_2\\\\,Y'",
   "how": "digit 2 -> 3 at 11",
   "i": 209,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfourM equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourShiftCatalan'",
   "pos": [
    4449,
    31,
    4449,
    76
   ],
   "old": "'6m\\\\,\\\\zeta_2\\\\,\\\\mathrm{Cat}_{n-1}(4C_A)^n'",
   "new": "'7m\\\\,\\\\zeta_2\\\\,\\\\mathrm{Cat}_{n-1}(4C_A)^n'",
   "how": "digit 6 -> 7 at 0",
   "i": 210,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourShiftCatalan equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourSthreeW'",
   "pos": [
    4451,
    26,
    4451,
    72
   ],
   "old": "'12W(2 - W\\\\kappa + 8W^2m)\\\\,\\\\zeta_2\\\\,C_A^3'",
   "new": "'22W(2 - W\\\\kappa + 8W^2m)\\\\,\\\\zeta_2\\\\,C_A^3'",
   "how": "digit 1 -> 2 at 0",
   "i": 211,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSthreeW equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNfourSfourW'",
   "pos": [
    4453,
    25,
    4453,
    51
   ],
   "old": "'384W(W+2)\\\\,\\\\zeta_2\\\\,Y'",
   "new": "'484W(W+2)\\\\,\\\\zeta_2\\\\,Y'",
   "how": "digit 3 -> 4 at 0",
   "i": 212,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSfourW equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmNfourSthreeAtMtwelve'",
   "pos": [
    4470,
    34,
    4470,
    55
   ],
   "old": "'%s\\\\,\\\\zeta_2\\\\,g^6'",
   "new": "'%s\\\\,\\\\zeta_3\\\\,g^6'",
   "how": "digit 2 -> 3 at 10",
   "i": 213,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourSthreeAtMtwelve equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmKonishiDelta'",
   "pos": [
    4474,
    37,
    4474,
    38
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 214,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmKonishiDelta equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmKonishiDelta'",
   "pos": [
    4474,
    44,
    4474,
    45
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 215,
   "rc": 1,
   "msg": "IndexError: tuple index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNfourMomentsSpin'",
   "pos": [
    4479,
    40,
    4479,
    41
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 216,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourMomentsSpin equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourCheckSpin'",
   "pos": [
    4481,
    38,
    4481,
    39
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 217,
   "rc": 1,
   "msg": "IndexError: no such group",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNfourRecEqs'",
   "pos": [
    4483,
    35,
    4483,
    36
   ],
   "old": "6",
   "new": "7",
   "how": "6 -> 7",
   "i": 218,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourRecEqs equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourRecUnknowns'",
   "pos": [
    4485,
    40,
    4485,
    41
   ],
   "old": "7",
   "new": "8",
   "how": "7 -> 8",
   "i": 219,
   "rc": 1,
   "msg": "IndexError: no such group",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "F",
   "label": "'nmSoneCplusShift'",
   "pos": [
    4542,
    28,
    4542,
    52
   ],
   "old": "'%s\\\\,\\\\zeta_2\\\\,c_+C_F'",
   "new": "'%s\\\\,\\\\zeta_3\\\\,c_+C_F'",
   "how": "digit 2 -> 3 at 10",
   "i": 220,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSoneCplusShift equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTformSthree'",
   "pos": [
    4692,
    26,
    4692,
    90
   ],
   "old": "'\\\\zeta_2\\\\left(4C_Fz^{(1)}_0-16C_Fc^{(1)}_2-2z^{(2)}_2\\\\right)'",
   "new": "'\\\\zeta_3\\\\left(4C_Fz^{(1)}_0-16C_Fc^{(1)}_2-2z^{(2)}_2\\\\right)'",
   "how": "digit 2 -> 3 at 6",
   "i": 221,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTformSthree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTformSfour'",
   "pos": [
    4695,
    25,
    4695,
    111
   ],
   "old": "'\\\\zeta_2\\\\left(8C_Fz^{(2)}_2-192C_Fc^{(2)}_4+4c^{(1)}_2z^{(1)}_0-24z^{(3)}_4\\\\right)'",
   "new": "'\\\\zeta_3\\\\left(8C_Fz^{(2)}_2-192C_Fc^{(2)}_4+4c^{(1)}_2z^{(1)}_0-24z^{(3)}_4\\\\right)'",
   "how": "digit 2 -> 3 at 6",
   "i": 222,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTformSfour equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTPzeroLaurent'",
   "pos": [
    4698,
    28,
    4698,
    84
   ],
   "old": "'C_F\\\\Big[\\\\frac{2}{N}+1+(2-4\\\\zeta_2)\\\\,N+O(N^2)\\\\Big]'",
   "new": "'C_F\\\\Big[\\\\frac{3}{N}+1+(2-4\\\\zeta_2)\\\\,N+O(N^2)\\\\Big]'",
   "how": "digit 2 -> 3 at 14",
   "i": 223,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTPzeroLaurent equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTPzeroDigamma'",
   "pos": [
    4700,
    28,
    4700,
    90
   ],
   "old": "'C_F\\\\big[3+2/\\\\big(N(N+1)\\\\big)-4\\\\psi(N+1)-4\\\\gamma_E\\\\big]'",
   "new": "'C_F\\\\big[4+2/\\\\big(N(N+1)\\\\big)-4\\\\psi(N+1)-4\\\\gamma_E\\\\big]'",
   "how": "digit 3 -> 4 at 8",
   "i": 224,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTPzeroDigamma equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTMellinRule'",
   "pos": [
    4702,
    26,
    4702,
    50
   ],
   "old": "'(-1)^m\\\\,m!\\\\,N^{-m-1}'",
   "new": "'(-2)^m\\\\,m!\\\\,N^{-m-1}'",
   "how": "digit 1 -> 2 at 2",
   "i": 225,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTMellinRule equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTmLL'",
   "pos": [
    4704,
    19,
    4704,
    25
   ],
   "old": "'m=2n'",
   "new": "'m=3n'",
   "how": "digit 2 -> 3 at 2",
   "i": 226,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTmLL equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTmNLL'",
   "pos": [
    4706,
    20,
    4706,
    28
   ],
   "old": "'m=2n-1'",
   "new": "'m=3n-1'",
   "how": "digit 2 -> 3 at 2",
   "i": 227,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTmNLL equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmDTmNNLL'",
   "pos": [
    4707,
    21,
    4707,
    29
   ],
   "old": "'m=2n-2'",
   "new": "'m=3n-2'",
   "how": "digit 2 -> 3 at 2",
   "i": 228,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTmNNLL equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sSUN' % nmv",
   "pos": [
    4721,
    36,
    4721,
    49
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 229,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: S-family macro nmSoneSUN carries zeta_2 in its body and value",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nm%sSUthree' % nmv",
   "pos": [
    4723,
    45,
    4723,
    58
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 230,
   "rc": 2,
   "msg": "CHECK FAILED: OUT: S-family macro nmSoneSUthree carries zeta_2 in its body and value",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "newname",
   "pos": [
    4614,
    54,
    4614,
    57
   ],
   "old": "'0'",
   "new": "'1'",
   "how": "digit 0 -> 1 at 0",
   "i": 231,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDTPOnePlusLtwoZeta equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "newname",
   "pos": [
    4614,
    47,
    4614,
    48
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 232,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.5 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nmPzeroResidues'",
   "pos": [
    4789,
    74,
    4789,
    79
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 233,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPzeroResidues equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPzeroResidues'",
   "pos": [
    4789,
    99,
    4789,
    100
   ],
   "old": "5",
   "new": "6",
   "how": "5 -> 6",
   "i": 234,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPzeroResidues equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmLambdaGenFun'",
   "pos": [
    4818,
    26,
    4818,
    46
   ],
   "old": "'\\\\frac{1+x^2}{1-x}'",
   "new": "'\\\\frac{2+x^2}{1-x}'",
   "how": "digit 1 -> 2 at 6",
   "i": 235,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmLambdaGenFun equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAmpOneLoopZetaConst'",
   "pos": [
    5701,
    52,
    5701,
    57
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 236,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 82.0 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nmAmpOneLoopZetaConst'",
   "pos": [
    5701,
    73,
    5701,
    78
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 237,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpOneLoopZetaConst equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAmpOneLoopZetaConst'",
   "pos": [
    5701,
    48,
    5701,
    49
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 238,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpOneLoopZetaConst equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAmpOneLoopZetaConst'",
   "pos": [
    5701,
    69,
    5701,
    70
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 239,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmAmpOneLoopZetaConst'",
   "pos": [
    5701,
    45,
    5701,
    46
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 240,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpOneLoopZetaConst equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAmpOneLoopZetaConst'",
   "pos": [
    5701,
    66,
    5701,
    67
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 241,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpOneLoopZetaConst equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAmpTrcDeltaShift'",
   "pos": [
    5720,
    40,
    5720,
    41
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 242,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpTrcDeltaShift equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAmpQuadShift'",
   "pos": [
    5724,
    39,
    5724,
    40
   ],
   "old": "2",
   "new": "3",
   "how": "2 -> 3",
   "i": 243,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpQuadShift equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmAmpQuadShiftThree'",
   "pos": [
    5737,
    40,
    5737,
    44
   ],
   "old": "'q3'",
   "new": "'q4'",
   "how": "digit 3 -> 4 at 1",
   "i": 244,
   "rc": 1,
   "msg": "KeyError: 'q4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "N",
   "label": "'nmAmpFlipConst' (ftexb)",
   "pos": [
    5671,
    12,
    5671,
    67
   ],
   "old": "'\\\\frac{%d}{%d}\\\\,i\\\\pi\\\\,\\\\frac{%d\\\\zeta_2%+d}{N_c^3}'",
   "new": "'\\\\frac{%d}{%d}\\\\,i\\\\pi\\\\,\\\\frac{%d\\\\zeta_3%+d}{N_c^3}'",
   "how": "digit 2 -> 3 at 35",
   "i": 245,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpFlipConst equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmBandEdgeFactor'",
   "pos": [
    6363,
    35,
    6363,
    39
   ],
   "old": "'c9'",
   "new": "'c0'",
   "how": "digit 9 -> 0 at 1",
   "i": 246,
   "rc": 1,
   "msg": "KeyError: 'c0'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmTowerScaleLambdaEq'",
   "pos": [
    6376,
    53,
    6376,
    59
   ],
   "old": "'exc3'",
   "new": "'exc4'",
   "how": "digit 3 -> 4 at 3",
   "i": 247,
   "rc": 1,
   "msg": "KeyError: 'exc4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmCplusShiftFive'",
   "pos": [
    6885,
    35,
    6885,
    36
   ],
   "old": "5",
   "new": "6",
   "how": "5 -> 6",
   "i": 248,
   "rc": 1,
   "msg": "KeyError: 6",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmNormDet'",
   "pos": [
    6903,
    21,
    6903,
    32
   ],
   "old": "'-384C_F^6'",
   "new": "'-484C_F^6'",
   "how": "digit 3 -> 4 at 1",
   "i": 249,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormDet equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmYdef'",
   "pos": [
    6908,
    18,
    6908,
    39
   ],
   "old": "'y=d-k_P/\\\\zeta_2+2e'",
   "new": "'y=d-k_P/\\\\zeta_3+2e'",
   "how": "digit 2 -> 3 at 14",
   "i": 250,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmYdef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmYshiftCatalan'",
   "pos": [
    6912,
    27,
    6912,
    75
   ],
   "old": "'y\\\\,\\\\zeta_2\\\\,\\\\mathrm{Cat}_{n-2}(2C_F)^{n-1}'",
   "new": "'y\\\\,\\\\zeta_3\\\\,\\\\mathrm{Cat}_{n-2}(2C_F)^{n-1}'",
   "how": "digit 2 -> 3 at 9",
   "i": 251,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmYshiftCatalan equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmStwoMapShift'",
   "pos": [
    6915,
    26,
    6915,
    52
   ],
   "old": "'(4e-2d)\\\\,\\\\zeta_2\\\\,C_F'",
   "new": "'(5e-2d)\\\\,\\\\zeta_2\\\\,C_F'",
   "how": "digit 4 -> 5 at 1",
   "i": 252,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmStwoMapShift equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSoneMapShift'",
   "pos": [
    6917,
    26,
    6917,
    41
   ],
   "old": "'-e\\\\,\\\\zeta_2'",
   "new": "'-e\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 10",
   "i": 253,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSoneMapShift equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPonePlusZetaGen'",
   "pos": [
    6921,
    29,
    6921,
    130
   ],
   "old": "'-12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)+24(c_++\\\\ell_++2\\\\beta_e)\\\\,\\\\zeta_2\\\\,C_F^2+2\\\\,\\\\zeta_2\\\\,C_F(d+v)'",
   "new": "'-22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)+24(c_++\\\\ell_++2\\\\beta_e)\\\\,\\\\zeta_2\\\\,C_F^2+2\\\\,\\\\zeta_2\\\\,C_F(d+v)'",
   "how": "digit 1 -> 2 at 1",
   "i": 254,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPonePlusZetaGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPonePlusNormCplus'",
   "pos": [
    6925,
    31,
    6925,
    57
   ],
   "old": "'48\\\\,\\\\zeta_2\\\\,c_+C_F^2'",
   "new": "'58\\\\,\\\\zeta_2\\\\,c_+C_F^2'",
   "how": "digit 4 -> 5 at 0",
   "i": 255,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPonePlusNormCplus equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPonePlusCACFdv'",
   "pos": [
    6927,
    28,
    6927,
    60
   ],
   "old": "'2\\\\,\\\\zeta_2\\\\,C_FC_A(d_A+v_A)'",
   "new": "'3\\\\,\\\\zeta_2\\\\,C_FC_A(d_A+v_A)'",
   "how": "digit 2 -> 3 at 0",
   "i": 256,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPonePlusCACFdv equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmStwoConstGen'",
   "pos": [
    6929,
    26,
    6929,
    120
   ],
   "old": "'12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)+24(c_+-\\\\ell_+)\\\\,\\\\zeta_2\\\\,C_F^2+(4e-2d-2v)\\\\,\\\\zeta_2\\\\,C_F'",
   "new": "'22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)+24(c_+-\\\\ell_+)\\\\,\\\\zeta_2\\\\,C_F^2+(4e-2d-2v)\\\\,\\\\zeta_2\\\\,C_F'",
   "how": "digit 1 -> 2 at 0",
   "i": 257,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmStwoConstGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSigDiffEllForm'",
   "pos": [
    6932,
    28,
    6932,
    72
   ],
   "old": "'24(\\\\ell_--\\\\ell_+-c_+)\\\\,\\\\zeta_2\\\\,C_F^2'",
   "new": "'34(\\\\ell_--\\\\ell_+-c_+)\\\\,\\\\zeta_2\\\\,C_F^2'",
   "how": "digit 2 -> 3 at 0",
   "i": 258,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSigDiffEllForm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSigDiffCminus'",
   "pos": [
    6936,
    27,
    6936,
    61
   ],
   "old": "'\\\\zeta_2\\\\,c_-(48C_FC_A-72C_F^2)'",
   "new": "'\\\\zeta_3\\\\,c_-(48C_FC_A-72C_F^2)'",
   "how": "digit 2 -> 3 at 6",
   "i": 259,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSigDiffCminus equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSthreeWithStructX'",
   "pos": [
    6962,
    31,
    6962,
    79
   ],
   "old": "'12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)(5C_A-6C_F+8wC_F)'",
   "new": "'22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)(5C_A-6C_F+8wC_F)'",
   "how": "digit 1 -> 2 at 0",
   "i": 260,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeWithStructX equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmCplusShiftCatalan'",
   "pos": [
    6967,
    31,
    6967,
    88
   ],
   "old": "'6(c_+-\\\\ell_+)\\\\,\\\\zeta_2\\\\,\\\\mathrm{Cat}_{n-1}(2C_F)^n'",
   "new": "'7(c_+-\\\\ell_+)\\\\,\\\\zeta_2\\\\,\\\\mathrm{Cat}_{n-1}(2C_F)^n'",
   "how": "digit 6 -> 7 at 0",
   "i": 261,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmCplusShiftCatalan equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSfourMinusFiveCFSthree'",
   "pos": [
    6976,
    36,
    6976,
    53
   ],
   "old": "'\\\\zeta_2\\\\left('",
   "new": "'\\\\zeta_3\\\\left('",
   "how": "digit 2 -> 3 at 6",
   "i": 262,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSfourMinusFiveCFSthree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmNormMatchSecond'",
   "pos": [
    6983,
    29,
    6983,
    63
   ],
   "old": "'\\\\nmfrac{2}{3}-\\\\frac{C_A}{2C_F}'",
   "new": "'\\\\nmfrac{3}{3}-\\\\frac{C_A}{2C_F}'",
   "how": "digit 2 -> 3 at 8",
   "i": 263,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecond equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondDThree'",
   "pos": [
    6985,
    54,
    6985,
    67
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 264,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondDThree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondDThree'",
   "pos": [
    6985,
    42,
    6985,
    49
   ],
   "old": "'dS3m3'",
   "new": "'dS4m3'",
   "how": "digit 3 -> 4 at 2",
   "i": 265,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondDThree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondDFour'",
   "pos": [
    6987,
    53,
    6987,
    66
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 266,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondDFour equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondDFour'",
   "pos": [
    6987,
    41,
    6987,
    48
   ],
   "old": "'dS4m3'",
   "new": "'dS5m3'",
   "how": "digit 4 -> 5 at 2",
   "i": 267,
   "rc": 1,
   "msg": "KeyError: 'dS5m3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "F",
   "label": "'nmNormMatchSecondPlanar'",
   "pos": [
    6988,
    35,
    6988,
    44
   ],
   "old": "'%dN_c^3'",
   "new": "'%dN_c^4'",
   "how": "digit 3 -> 4 at 6",
   "i": 268,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondPlanar equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourColorShiftFour'",
   "pos": [
    6991,
    39,
    6991,
    45
   ],
   "old": "'n4c4'",
   "new": "'n5c4'",
   "how": "digit 4 -> 5 at 1",
   "i": 269,
   "rc": 1,
   "msg": "KeyError: 'n5c4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNfourColorShiftThreeSUN'",
   "pos": [
    6994,
    43,
    6994,
    52
   ],
   "old": "'n4c3sun'",
   "new": "'n5c3sun'",
   "how": "digit 4 -> 5 at 1",
   "i": 270,
   "rc": 1,
   "msg": "KeyError: 'n5c3sun'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmJsourcePole'",
   "pos": [
    6998,
    25,
    6998,
    56
   ],
   "old": "'\\\\frac{(2C_F+j)\\\\,a}{\\\\omega}'",
   "new": "'\\\\frac{(3C_F+j)\\\\,a}{\\\\omega}'",
   "how": "digit 2 -> 3 at 7",
   "i": 271,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmJsourcePole equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmAmpEllCondAlpha'",
   "pos": [
    7018,
    29,
    7018,
    62
   ],
   "old": "'\\\\ell_+-\\\\alpha=-\\\\nmfrac{1}{6}'",
   "new": "'\\\\ell_+-\\\\alpha=-\\\\nmfrac{2}{6}'",
   "how": "digit 1 -> 2 at 23",
   "i": 272,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpEllCondAlpha equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmAmpEllCondScalar'",
   "pos": [
    7021,
    30,
    7021,
    53
   ],
   "old": "'6\\\\ell_++s_2+3s_3+1=0'",
   "new": "'7\\\\ell_++s_2+3s_3+1=0'",
   "how": "digit 6 -> 7 at 0",
   "i": 273,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmAmpEllCondScalar equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSoneAtAmpCplus'",
   "pos": [
    7024,
    28,
    7024,
    48
   ],
   "old": "'2\\\\,\\\\zeta_2\\\\,C_F'",
   "new": "'3\\\\,\\\\zeta_2\\\\,C_F'",
   "how": "digit 2 -> 3 at 0",
   "i": 274,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSoneAtAmpCplus equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPonePlusAtAmpCplus'",
   "pos": [
    7025,
    32,
    7025,
    85
   ],
   "old": "'-12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)-8\\\\,\\\\zeta_2\\\\,C_F^2'",
   "new": "'-22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)-8\\\\,\\\\zeta_2\\\\,C_F^2'",
   "how": "digit 1 -> 2 at 1",
   "i": 275,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPonePlusAtAmpCplus equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSoneAtAmpGen'",
   "pos": [
    7035,
    26,
    7035,
    69
   ],
   "old": "'(2-12(\\\\alpha+\\\\beta_e))\\\\,\\\\zeta_2\\\\,C_F'",
   "new": "'(3-12(\\\\alpha+\\\\beta_e))\\\\,\\\\zeta_2\\\\,C_F'",
   "how": "digit 2 -> 3 at 1",
   "i": 276,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSoneAtAmpGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPonePlusAtAmpGen'",
   "pos": [
    7037,
    30,
    7037,
    123
   ],
   "old": "'-12\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)-8\\\\,\\\\zeta_2\\\\,C_F^2+48(\\\\alpha+\\\\beta_e)\\\\,\\\\zeta_2\\\\,C_F^2'",
   "new": "'-22\\\\,\\\\zeta_2\\\\,C_F(C_A-2C_F)-8\\\\,\\\\zeta_2\\\\,C_F^2+48(\\\\alpha+\\\\beta_e)\\\\,\\\\zeta_2\\\\,C_F^2'",
   "how": "digit 1 -> 2 at 1",
   "i": 277,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPonePlusAtAmpGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmOpenThreeCACFform'",
   "pos": [
    7042,
    31,
    7042,
    47
   ],
   "old": "'-12+2(d_A+v_A)'",
   "new": "'-22+2(d_A+v_A)'",
   "how": "digit 1 -> 2 at 1",
   "i": 278,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmOpenThreeCACFform equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmNormStruct%sLead%s' % (lab, nmw) (lbody)",
   "pos": [
    6956,
    20,
    6956,
    35
   ],
   "old": "'%dw\\\\,%sN_c%s'",
   "new": "'%dw\\\\,%sN%s'",
   "how": "N_c -> N",
   "i": 279,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormStructOneLeadThree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmQuarticOfSFour'",
   "pos": [
    7233,
    35,
    7233,
    41
   ],
   "old": "'q_s4'",
   "new": "'q_s5'",
   "how": "digit 4 -> 5 at 3",
   "i": 280,
   "rc": 1,
   "msg": "KeyError: 'q_s5'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmQuarticOfVFourLamTwo'",
   "pos": [
    7235,
    41,
    7235,
    47
   ],
   "old": "'q_v4'",
   "new": "'q_v5'",
   "how": "digit 4 -> 5 at 3",
   "i": 281,
   "rc": 1,
   "msg": "KeyError: 'q_v5'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmSbranchCoef'",
   "pos": [
    7667,
    25,
    7667,
    79
   ],
   "old": "'\\\\frac{8C_F}{N_c^2}\\\\sqrt{2\\\\omega_0}\\\\,a\\\\,\\\\zeta_2'",
   "new": "'\\\\frac{9C_F}{N_c^2}\\\\sqrt{2\\\\omega_0}\\\\,a\\\\,\\\\zeta_2'",
   "how": "digit 8 -> 9 at 6",
   "i": 282,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSbranchCoef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmCrossoverSUtwoLow'",
   "pos": [
    7681,
    45,
    7681,
    46
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 283,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmCrossoverSUtwoLow equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmCrossoverSUtwoLow'",
   "pos": [
    7681,
    38,
    7681,
    43
   ],
   "old": "'su2'",
   "new": "'su3'",
   "how": "digit 2 -> 3 at 2",
   "i": 284,
   "rc": 1,
   "msg": "KeyError: 'su3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmCrossoverSUtwoHigh'",
   "pos": [
    7683,
    46,
    7683,
    47
   ],
   "old": "1",
   "new": "2",
   "how": "1 -> 2",
   "i": 285,
   "rc": 1,
   "msg": "IndexError: tuple index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmCrossoverSUtwoHigh'",
   "pos": [
    7683,
    39,
    7683,
    44
   ],
   "old": "'su2'",
   "new": "'su3'",
   "how": "digit 2 -> 3 at 2",
   "i": 286,
   "rc": 1,
   "msg": "KeyError: 'su3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmSgeThreeAtOmegaZero%s' % lab",
   "pos": [
    7665,
    62,
    7665,
    78
   ],
   "old": "'\\\\,a^2\\\\zeta_2'",
   "new": "'\\\\,a^3\\\\zeta_2'",
   "how": "digit 2 -> 3 at 4",
   "i": 287,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSgeThreeAtOmegaZeroSUtwo equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmMapAddTerm'",
   "pos": [
    8998,
    24,
    8998,
    60
   ],
   "old": "'h_m\\\\,\\\\zeta_2\\\\,a^m\\\\omega^{3-2m}'",
   "new": "'h_m\\\\,\\\\zeta_3\\\\,a^m\\\\omega^{3-2m}'",
   "how": "digit 2 -> 3 at 11",
   "i": 288,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmMapAddTerm equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmMapAddShiftFirst'",
   "pos": [
    9001,
    52,
    9001,
    65
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 289,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmMapAddShiftFirst equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmMapAddShiftLater'",
   "pos": [
    9004,
    30,
    9004,
    79
   ],
   "old": "'%dh_m\\\\,\\\\zeta_2\\\\,\\\\mathrm{Cat}_{j-1}(%dC_F)^j'",
   "new": "'%dh_m\\\\,\\\\zeta_3\\\\,\\\\mathrm{Cat}_{j-1}(%dC_F)^j'",
   "how": "digit 2 -> 3 at 13",
   "i": 290,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmMapAddShiftLater equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmLLquadIdentity'",
   "pos": [
    9009,
    28,
    9009,
    49
   ],
   "old": "'F^2=\\\\omega F-2aC_F'",
   "new": "'F^3=\\\\omega F-2aC_F'",
   "how": "digit 2 -> 3 at 2",
   "i": 291,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmLLquadIdentity equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmBornCorrShift'",
   "pos": [
    9025,
    27,
    9025,
    52
   ],
   "old": "'-2v\\\\,\\\\zeta_2\\\\,C_Fa^2'",
   "new": "'-3v\\\\,\\\\zeta_2\\\\,C_Fa^2'",
   "how": "digit 2 -> 3 at 1",
   "i": 292,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmBornCorrShift equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmBornCorrMatchV'",
   "pos": [
    9028,
    101,
    9028,
    106
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 293,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmBornCorrMatchV equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmBornCorrMatchV'",
   "pos": [
    9028,
    110,
    9028,
    115
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 294,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmBornCorrMatchV equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmBornCorrMatchVSUthree'",
   "pos": [
    9033,
    43,
    9033,
    48
   ],
   "old": "'vB3'",
   "new": "'vB4'",
   "how": "digit 3 -> 4 at 2",
   "i": 295,
   "rc": 1,
   "msg": "KeyError: 'vB4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondMapDThreeGen'",
   "pos": [
    9038,
    47,
    9038,
    60
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 296,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondMapDThreeGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondMapDThree'",
   "pos": [
    9040,
    58,
    9040,
    71
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 297,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondMapDThree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondMapDThree'",
   "pos": [
    9040,
    46,
    9040,
    53
   ],
   "old": "'dS3m3'",
   "new": "'dS4m3'",
   "how": "digit 3 -> 4 at 2",
   "i": 298,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondMapDThree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondMapDFour'",
   "pos": [
    9042,
    57,
    9042,
    70
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 299,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNormMatchSecondMapDFour equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNormMatchSecondMapDFour'",
   "pos": [
    9042,
    45,
    9042,
    52
   ],
   "old": "'dS4m3'",
   "new": "'dS5m3'",
   "how": "digit 4 -> 5 at 2",
   "i": 300,
   "rc": 1,
   "msg": "KeyError: 'dS5m3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNfourBornCorrV'",
   "pos": [
    9044,
    45,
    9044,
    50
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 301,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourBornCorrV equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmConstSetR'",
   "pos": [
    9051,
    63,
    9051,
    68
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 302,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 82.5 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "E",
   "label": "'nmConstSetR'",
   "pos": [
    9051,
    105,
    9051,
    110
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 303,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmConstSetR equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmConstBoundaryCminusL'",
   "pos": [
    9062,
    34,
    9062,
    37
   ],
   "old": "'0'",
   "new": "'1'",
   "how": "digit 0 -> 1 at 0",
   "i": 304,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmConstBoundaryCminusL equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLfitNthreeLLSUthree'",
   "pos": [
    9074,
    54,
    9074,
    67
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 305,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNLLfitNthreeLLSUthree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNLLfitNthreeLLSUthree'",
   "pos": [
    9074,
    43,
    9074,
    49
   ],
   "old": "'nll3'",
   "new": "'nll4'",
   "how": "digit 3 -> 4 at 3",
   "i": 306,
   "rc": 1,
   "msg": "KeyError: 'nll4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmAmpEpsZeroThreeVec'",
   "pos": [
    9091,
    55,
    9091,
    56
   ],
   "old": "3",
   "new": "4",
   "how": "3 -> 4",
   "i": 307,
   "rc": 1,
   "msg": "KeyError: 4",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmAmpEpsZeroThreeVec'",
   "pos": [
    9091,
    47,
    9091,
    53
   ],
   "old": "'eps0'",
   "new": "'eps1'",
   "how": "digit 0 -> 1 at 3",
   "i": 308,
   "rc": 1,
   "msg": "KeyError: 'eps1'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmAmpOneLoopLLCount'",
   "pos": [
    9123,
    38,
    9123,
    44
   ],
   "old": "'nll1'",
   "new": "'nll2'",
   "how": "digit 1 -> 2 at 3",
   "i": 309,
   "rc": 1,
   "msg": "KeyError: 'nll2'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmSthreeAtTwoSUN'",
   "pos": [
    9134,
    33,
    9134,
    46
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 310,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeAtTwoSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthreeAtTwoSUthree'",
   "pos": [
    9136,
    54,
    9136,
    67
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 311,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSthreeAtTwoSUthree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSthreeAtTwoSUthree'",
   "pos": [
    9136,
    41,
    9136,
    49
   ],
   "old": "'s3w2_3'",
   "new": "'s4w2_3'",
   "how": "digit 3 -> 4 at 1",
   "i": 312,
   "rc": 1,
   "msg": "KeyError: 's4w2_3'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "F",
   "label": "'nmMtwoCoefAtTwo'",
   "pos": [
    9139,
    27,
    9139,
    40
   ],
   "old": "'%s\\\\pi^2C_F'",
   "new": "'%s\\\\pi^3C_F'",
   "how": "digit 2 -> 3 at 6",
   "i": 313,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmMtwoCoefAtTwo equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmHarmonicSoneSmallN' (s1t)",
   "pos": [
    9142,
    10,
    9142,
    48
   ],
   "old": "'S_1(N)=\\\\zeta_2N-\\\\zeta_3N^2+\\\\ldots'",
   "new": "'S_2(N)=\\\\zeta_2N-\\\\zeta_3N^2+\\\\ldots'",
   "how": "digit 1 -> 2 at 2",
   "i": 314,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmHarmonicSoneSmallN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmSigMixPoneSUthree'",
   "pos": [
    9146,
    40,
    9146,
    48
   ],
   "old": "'dP_su3'",
   "new": "'dP_su4'",
   "how": "digit 3 -> 4 at 5",
   "i": 315,
   "rc": 1,
   "msg": "KeyError: 'dP_su4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "F",
   "label": "'nmNfourFamilyCoef'",
   "pos": [
    9172,
    29,
    9172,
    40
   ],
   "old": "'%d(1+%dt)'",
   "new": "'%d(2+%dt)'",
   "how": "digit 1 -> 2 at 3",
   "i": 316,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNfourFamilyCoef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmKonishiNpPrinted'",
   "pos": [
    9187,
    30,
    9187,
    65
   ],
   "old": "'%d\\\\,\\\\zeta_5\\\\,\\\\frac{%d}{N_c^2}'",
   "new": "'%d\\\\,\\\\zeta_6\\\\,\\\\frac{%d}{N_c^2}'",
   "how": "digit 5 -> 6 at 10",
   "i": 317,
   "rc": 2,
   "msg": "CHECK FAILED: TEX: no LaTeX command left in \"-360\\,\\zeta_6\\,\\frac{48}{N_c^2}\"",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmKonishiNpShift'",
   "pos": [
    9190,
    28,
    9190,
    43
   ],
   "old": "'%d\\\\,\\\\zeta_5'",
   "new": "'%d\\\\,\\\\zeta_6'",
   "how": "digit 5 -> 6 at 10",
   "i": 318,
   "rc": 2,
   "msg": "CHECK FAILED: TEX: no LaTeX command left in \"-17280\\,\\zeta_6\"",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmKonishiNpP'",
   "pos": [
    9192,
    24,
    9192,
    39
   ],
   "old": "'%d\\\\,\\\\zeta_5'",
   "new": "'%d\\\\,\\\\zeta_6'",
   "how": "digit 5 -> 6 at 10",
   "i": 319,
   "rc": 2,
   "msg": "CHECK FAILED: TEX: no LaTeX command left in \"8640\\,\\zeta_6\"",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmCuspPrintedLnM'",
   "pos": [
    9196,
    28,
    9196,
    74
   ],
   "old": "'(%d\\\\zeta_3^2%d\\\\zeta_6)\\\\,\\\\frac{%d}{N_c^2}'",
   "new": "'(%d\\\\zeta_4^2%d\\\\zeta_6)\\\\,\\\\frac{%d}{N_c^2}'",
   "how": "digit 3 -> 4 at 9",
   "i": 320,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmCuspPrintedLnM equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmCuspTwoGammaNp'",
   "pos": [
    9199,
    28,
    9199,
    69
   ],
   "old": "'-\\\\frac{%d\\\\zeta_3^2+%d\\\\zeta_6}{N_c^2}'",
   "new": "'-\\\\frac{%d\\\\zeta_4^2+%d\\\\zeta_6}{N_c^2}'",
   "how": "digit 3 -> 4 at 15",
   "i": 321,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmCuspTwoGammaNp equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmCuspMinusGammaNp'",
   "pos": [
    9202,
    30,
    9202,
    70
   ],
   "old": "'\\\\frac{%d\\\\zeta_3^2+%d\\\\zeta_6}{N_c^2}'",
   "new": "'\\\\frac{%d\\\\zeta_4^2+%d\\\\zeta_6}{N_c^2}'",
   "how": "digit 3 -> 4 at 14",
   "i": 322,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmCuspMinusGammaNp equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmXzeroUpdateIdentity' (idt)",
   "pos": [
    9287,
    10,
    9287,
    64
   ],
   "old": "'\\\\frac{2}{15}C_F\\\\,\\\\mathcal{D}+\\\\frac{C_F^2S_3}{36}'",
   "new": "'\\\\frac{3}{15}C_F\\\\,\\\\mathcal{D}+\\\\frac{C_F^2S_3}{36}'",
   "how": "digit 2 -> 3 at 6",
   "i": 323,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmXzeroUpdateIdentity equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "'nmNthreeLLnfFreeGen' (tn3)",
   "pos": [
    9303,
    10,
    9303,
    42
   ],
   "old": "'%s\\\\,\\\\zeta_2\\\\left(%s\\\\right)'",
   "new": "'%s\\\\,\\\\zeta_3\\\\left(%s\\\\right)'",
   "how": "digit 2 -> 3 at 10",
   "i": 324,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNthreeLLnfFreeGen equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNthreeLLnfFreeSUN'",
   "pos": [
    9307,
    37,
    9307,
    50
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 325,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNthreeLLnfFreeSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNthreeLLnfFreeSUthree'",
   "pos": [
    9308,
    54,
    9308,
    67
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 326,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNthreeLLnfFreeSUthree equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNthreeLLnfFreeSUthree'",
   "pos": [
    9308,
    44,
    9308,
    49
   ],
   "old": "'su3'",
   "new": "'su4'",
   "how": "digit 3 -> 4 at 2",
   "i": 327,
   "rc": 1,
   "msg": "KeyError: 'su4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmPzeroConstK%s' % R5_WORD[k]",
   "pos": [
    8992,
    55,
    8992,
    60
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 328,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPzeroConstKzero equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "N",
   "label": "nm_ (tex_)",
   "pos": [
    9240,
    15,
    9240,
    68
   ],
   "old": "'d_%d=4(b_A-%dC_A)d_%d+%s+%d\\\\kappa\\\\left(%s\\\\right)'",
   "new": "'d_%d=5(b_A-%dC_A)d_%d+%s+%d\\\\kappa\\\\left(%s\\\\right)'",
   "how": "digit 4 -> 5 at 5",
   "i": 329,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmDrecFour equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmNfourMapRank'",
   "pos": [
    9514,
    33,
    9514,
    41
   ],
   "old": "'n4rank'",
   "new": "'n5rank'",
   "how": "digit 4 -> 5 at 1",
   "i": 330,
   "rc": 1,
   "msg": "KeyError: 'n5rank'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNfourMapTestsLeft'",
   "pos": [
    9516,
    38,
    9516,
    46
   ],
   "old": "'n4left'",
   "new": "'n5left'",
   "how": "digit 4 -> 5 at 1",
   "i": 331,
   "rc": 1,
   "msg": "KeyError: 'n5left'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmMapHtwoShiftFive'",
   "pos": [
    9519,
    83,
    9519,
    96
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 332,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmMapHtwoShiftFive equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmMapHtwoShiftFive'",
   "pos": [
    9519,
    67,
    9519,
    77
   ],
   "old": "'C_F^3h_2'",
   "new": "'C_F^4h_2'",
   "how": "digit 3 -> 4 at 4",
   "i": 333,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmMapHtwoShiftFive equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmMapHtwoShiftFive'",
   "pos": [
    9519,
    50,
    9519,
    55
   ],
   "old": "'c5h'",
   "new": "'c6h'",
   "how": "digit 5 -> 6 at 1",
   "i": 334,
   "rc": 1,
   "msg": "KeyError: 'c6h'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmMapHtwoShiftFive'",
   "pos": [
    9519,
    63,
    9519,
    64
   ],
   "old": "3",
   "new": "4",
   "how": "3 -> 4",
   "i": 335,
   "rc": 1,
   "msg": "TypeError: invalid input: 16/cf",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmChanMixShiftVecSUthree'",
   "pos": [
    9526,
    44,
    9526,
    51
   ],
   "old": "'cmix3'",
   "new": "'cmix4'",
   "how": "digit 3 -> 4 at 4",
   "i": 336,
   "rc": 1,
   "msg": "KeyError: 'cmix4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmChanMixDetSUthree'",
   "pos": [
    9529,
    39,
    9529,
    46
   ],
   "old": "'cdet3'",
   "new": "'cdet4'",
   "how": "digit 3 -> 4 at 4",
   "i": 337,
   "rc": 1,
   "msg": "KeyError: 'cdet4'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmRepairExampleLA'",
   "pos": [
    9543,
    45,
    9543,
    46
   ],
   "old": "2",
   "new": "3",
   "how": "2 -> 3",
   "i": 338,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmRepairExampleLA'",
   "pos": [
    9543,
    37,
    9543,
    43
   ],
   "old": "'rep1'",
   "new": "'rep2'",
   "how": "digit 1 -> 2 at 3",
   "i": 339,
   "rc": 1,
   "msg": "KeyError: 'rep2'",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "E",
   "label": "'nmNthreeLLnfSUN'",
   "pos": [
    9546,
    33,
    9546,
    46
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 340,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmNthreeLLnfSUN equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table R7_VTEX",
   "pos": [
    11780,
    15,
    11780,
    20
   ],
   "old": "'C_A'",
   "new": "'C_F'",
   "how": "C_A -> C_F",
   "i": 341,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_nf body \"\\zeta_2\\left(60C_F^2C_F - 192C_FC_F^2 + \" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "table R7_VTEX",
   "pos": [
    11780,
    26,
    11780,
    31
   ],
   "old": "'C_F'",
   "new": "'C_A'",
   "how": "C_F -> C_A",
   "i": 342,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_nf body \"\\zeta_2\\left(60C_A^2C_A - 192C_AC_A^2 + \" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_nf",
   "pos": [
    11833,
    15,
    11833,
    28
   ],
   "old": "'\\\\zeta_2\\\\,'",
   "new": "'\\\\zeta_3\\\\,'",
   "how": "digit 2 -> 3 at 6",
   "i": 343,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_nf body \"\\zeta_3\\,n_f(-400C_A^2C_F + 192C_AC_F^2 \" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_nf",
   "pos": [
    11834,
    15,
    11834,
    20
   ],
   "old": "'z2 '",
   "new": "'z3 '",
   "how": "digit 2 -> 3 at 1",
   "i": 344,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_nf plain text \"z3 nf(-400*CA^2 CF + 192*CA CF^2 - 1536*\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_nf",
   "pos": [
    11838,
    83,
    11838,
    135
   ],
   "old": "'FMT: r7_nf body \"%s\" parses back to its expression'",
   "new": "'FMT: r8_nf body \"%s\" parses back to its expression'",
   "how": "digit 7 -> 8 at 6",
   "i": 345,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 81.5 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_nf",
   "pos": [
    11839,
    76,
    11839,
    134
   ],
   "old": "'FMT: r7_nf plain text \"%s\" parses back to its expression'",
   "new": "'FMT: r8_nf plain text \"%s\" parses back to its expression'",
   "how": "digit 7 -> 8 at 6",
   "i": 346,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 75.0 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_nf",
   "pos": [
    11836,
    15,
    11836,
    32
   ],
   "old": "'\\\\zeta_2\\\\left('",
   "new": "'\\\\zeta_3\\\\left('",
   "how": "digit 2 -> 3 at 6",
   "i": 347,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_nf body \"\\zeta_3\\left(60C_A^2C_F - 192C_AC_F^2 + \" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_nf",
   "pos": [
    11837,
    15,
    11837,
    21
   ],
   "old": "'z2 ('",
   "new": "'z3 ('",
   "how": "digit 2 -> 3 at 1",
   "i": 348,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_nf plain text \"z3 (60*CA^2 CF - 192*CA CF^2 + 144*CF^3 \" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_fac",
   "pos": [
    11862,
    83,
    11862,
    136
   ],
   "old": "'FMT: r7_fac body \"%s\" parses back to its expression'",
   "new": "'FMT: r8_fac body \"%s\" parses back to its expression'",
   "how": "digit 7 -> 8 at 6",
   "i": 349,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 79.8 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_fac",
   "pos": [
    11863,
    76,
    11863,
    135
   ],
   "old": "'FMT: r7_fac plain text \"%s\" parses back to its expression'",
   "new": "'FMT: r8_fac plain text \"%s\" parses back to its expression'",
   "how": "digit 7 -> 8 at 6",
   "i": 350,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 72.9 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_fac",
   "pos": [
    11860,
    17,
    11860,
    33
   ],
   "old": "'\\\\,\\\\zeta_2\\\\,'",
   "new": "'\\\\,\\\\zeta_3\\\\,'",
   "how": "digit 2 -> 3 at 8",
   "i": 351,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_fac body \"12\\,\\zeta_3\\,C_F(C_A - 2C_F)(5C_A - 6C_F\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_fac",
   "pos": [
    11861,
    17,
    11861,
    22
   ],
   "old": "'z2 '",
   "new": "'z3 '",
   "how": "digit 2 -> 3 at 1",
   "i": 352,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_fac plain text \"12 z3 CF (CA - 2*CF) (5*CA - 6*CF)\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_fac",
   "pos": [
    11860,
    65,
    11860,
    78
   ],
   "old": "'\\\\zeta_2\\\\,'",
   "new": "'\\\\zeta_3\\\\,'",
   "how": "digit 2 -> 3 at 6",
   "i": 353,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 80.3 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11911,
    16,
    11911,
    29
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 354,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.0 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11912,
    16,
    11912,
    21
   ],
   "old": "' z2'",
   "new": "' z3'",
   "how": "digit 2 -> 3 at 2",
   "i": 355,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 74.4 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11914,
    10,
    11914,
    63
   ],
   "old": "'FMT: r7_sun body \"%s\" parses back to its expression'",
   "new": "'FMT: r8_sun body \"%s\" parses back to its expression'",
   "how": "digit 7 -> 8 at 6",
   "i": 356,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.3 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11915,
    76,
    11915,
    135
   ],
   "old": "'FMT: r7_sun plain text \"%s\" parses back to its expression'",
   "new": "'FMT: r8_sun plain text \"%s\" parses back to its expression'",
   "how": "digit 7 -> 8 at 6",
   "i": 357,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 80.5 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11900,
    22,
    11900,
    35
   ],
   "old": "'(N_c^2 - 1)'",
   "new": "'(N_c^3 - 1)'",
   "how": "digit 2 -> 3 at 5",
   "i": 358,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_sun body \"-\\frac{n_f(N_c^3 - 1)(5N_c^2 - 12)}{N_c^\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11901,
    22,
    11901,
    33
   ],
   "old": "'(N^2 - 1)'",
   "new": "'(N^3 - 1)'",
   "how": "digit 2 -> 3 at 3",
   "i": 359,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_sun plain text \"-nf (N^3 - 1) (5*N^2 - 12)/(N^3)\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11884,
    26,
    11884,
    31
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 360,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_sun body \"-\\frac{n_f(N_c^2 - 1)(5N_c^2 - 12)}{N^3}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_sun",
   "pos": [
    11889,
    36,
    11889,
    41
   ],
   "old": "'N_c'",
   "new": "'N'",
   "how": "N_c -> N",
   "i": 361,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_sun body \"-\\frac{n_f(N_c^2 - 1)(5N^2 - 12)}{N_c^3}\" parses back to its expression",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_su3",
   "pos": [
    11928,
    73,
    11928,
    108
   ],
   "old": "'FMT: r7_su3 body \"%s\" parses back'",
   "new": "'FMT: r8_su3 body \"%s\" parses back'",
   "how": "digit 7 -> 8 at 6",
   "i": 362,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.2 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_su3",
   "pos": [
    11929,
    66,
    11929,
    107
   ],
   "old": "'FMT: r7_su3 plain text \"%s\" parses back'",
   "new": "'FMT: r8_su3 plain text \"%s\" parses back'",
   "how": "digit 7 -> 8 at 6",
   "i": 363,
   "rc": 0,
   "msg": "ALL CHECKS PASSED: 18370 checks, 1299 macros, 77.7 s",
   "wrote": [
    "numbers.tex",
    "numbers_index.md",
    "provenance.csv"
   ],
   "caught": false,
   "equivalent": true,
   "by": "none"
  },
  {
   "cls": "T",
   "label": "helper r7_su3",
   "pos": [
    11926,
    85,
    11926,
    98
   ],
   "old": "'\\\\,\\\\zeta_2'",
   "new": "'\\\\,\\\\zeta_3'",
   "how": "digit 2 -> 3 at 8",
   "i": 364,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_su3 body \"444n_f\\,\\zeta_3\" parses back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_su3",
   "pos": [
    11927,
    67,
    11927,
    72
   ],
   "old": "' z2'",
   "new": "' z3'",
   "how": "digit 2 -> 3 at 2",
   "i": 365,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_su3 plain text \"444*nf z3\" parses back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_su3",
   "pos": [
    11926,
    16,
    11926,
    33
   ],
   "old": "'\\\\zeta_2\\\\left('",
   "new": "'\\\\zeta_3\\\\left('",
   "how": "digit 2 -> 3 at 6",
   "i": 366,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_su3 body \"\\zeta_3\\left(\\nmfrac{112}{3} + 96n_f\\rig\" parses back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "T",
   "label": "helper r7_su3",
   "pos": [
    11927,
    16,
    11927,
    22
   ],
   "old": "'z2 ('",
   "new": "'z3 ('",
   "how": "digit 2 -> 3 at 1",
   "i": 367,
   "rc": 2,
   "msg": "CHECK FAILED: FMT: r7_su3 plain text \"z3 (112/3 + 96*nf)\" parses back",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPolTwoLoopGGSystem'",
   "pos": [
    12071,
    59,
    12071,
    70
   ],
   "old": "' - 16C_Ag'",
   "new": "' - 26C_Ag'",
   "how": "digit 1 -> 2 at 3",
   "i": 368,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPolTwoLoopGGSystem equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPolTwoLoopGGSystem'",
   "pos": [
    12071,
    53,
    12071,
    54
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 369,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPolTwoLoopGGSystem equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmPolTwoLoopGGSystem'",
   "pos": [
    12071,
    104,
    12071,
    105
   ],
   "old": "0",
   "new": "1",
   "how": "0 -> 1",
   "i": 370,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPolTwoLoopGGSystem equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPolOctetWeight'",
   "pos": [
    12079,
    28,
    12079,
    34
   ],
   "old": "'2C_A'",
   "new": "'3C_A'",
   "how": "digit 2 -> 3 at 0",
   "i": 371,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPolOctetWeight equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletBornMatrix'",
   "pos": [
    12169,
    31,
    12169,
    90
   ],
   "old": "'\\\\begin{pmatrix}C_F & n_f\\\\\\\\ -2C_F & -2C_A\\\\end{pmatrix}'",
   "new": "'\\\\begin{pmatrix}C_F & n_f\\\\\\\\ -3C_F & -2C_A\\\\end{pmatrix}'",
   "how": "digit 2 -> 3 at 28",
   "i": 372,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletBornMatrix equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletBornGluon'",
   "pos": [
    12189,
    30,
    12189,
    71
   ],
   "old": "'\\\\tfrac12(1+\\\\tau\\\\epsilon_R)(C_R-2C_A)'",
   "new": "'\\\\tfrac22(1+\\\\tau\\\\epsilon_R)(C_R-2C_A)'",
   "how": "digit 1 -> 2 at 6",
   "i": 373,
   "rc": 2,
   "msg": "CHECK FAILED: TEX: no LaTeX command left in \"\\tfrac22(1+ tau  epsR )(C_R-2C_A)\"",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletBornEightA'",
   "pos": [
    12193,
    31,
    12193,
    37
   ],
   "old": "'-C_A'",
   "new": "'-C_F'",
   "how": "C_A -> C_F",
   "i": 374,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletBornEightA equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletGluonFeed'",
   "pos": [
    12221,
    30,
    12221,
    46
   ],
   "old": "'\\\\tfrac12C_A^2'",
   "new": "'\\\\tfrac22C_A^2'",
   "how": "digit 1 -> 2 at 6",
   "i": 375,
   "rc": 2,
   "msg": "CHECK FAILED: TEX: no LaTeX command left in \"\\tfrac22C_A^2\"",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPggZeroResidue'",
   "pos": [
    12229,
    28,
    12229,
    35
   ],
   "old": "'-4C_A'",
   "new": "'-5C_A'",
   "how": "digit 4 -> 5 at 1",
   "i": 376,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPggZeroResidue equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletBornGG'",
   "pos": [
    12231,
    27,
    12231,
    34
   ],
   "old": "'-2C_A'",
   "new": "'-3C_A'",
   "how": "digit 2 -> 3 at 1",
   "i": 377,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletBornGG equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletGQoverQG'",
   "pos": [
    12251,
    29,
    12251,
    49
   ],
   "old": "'-\\\\frac{2C_F}{n_f}'",
   "new": "'-\\\\frac{3C_F}{n_f}'",
   "how": "digit 2 -> 3 at 7",
   "i": 378,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletGQoverQG equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletSthreeQGLambda'",
   "pos": [
    12264,
    35,
    12264,
    98
   ],
   "old": "'12\\\\,\\\\zeta_2\\\\,C_An_f\\\\big((3 + 2\\\\lambda_g)C_A - 2C_F\\\\big)'",
   "new": "'22\\\\,\\\\zeta_2\\\\,C_An_f\\\\big((3 + 2\\\\lambda_g)C_A - 2C_F\\\\big)'",
   "how": "digit 1 -> 2 at 0",
   "i": 379,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletSthreeQGLambda equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletSthreeGGCAcubeCoef'",
   "pos": [
    12292,
    39,
    12292,
    69
   ],
   "old": "'-48(1 + \\\\kappa\\\\lambda_g^2)'",
   "new": "'-58(1 + \\\\kappa\\\\lambda_g^2)'",
   "how": "digit 4 -> 5 at 1",
   "i": 380,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletSthreeGGCAcubeCoef equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletSthreeGGPerSource'",
   "pos": [
    12301,
    38,
    12301,
    62
   ],
   "old": "'-48\\\\,\\\\zeta_2\\\\,C_A^3'",
   "new": "'-58\\\\,\\\\zeta_2\\\\,C_A^3'",
   "how": "digit 4 -> 5 at 1",
   "i": 381,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletSthreeGGPerSource equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmSingletDiffCombination'",
   "pos": [
    12332,
    36,
    12332,
    110
   ],
   "old": "'\\\\frac{-[\\\\mathbf S_4]_{qq}+2[\\\\{\\\\mathbf S_3,\\\\mathbf b_1\\\\}]_{qq}}{24}'",
   "new": "'\\\\frac{-[\\\\mathbf S_5]_{qq}+2[\\\\{\\\\mathbf S_3,\\\\mathbf b_1\\\\}]_{qq}}{24}'",
   "how": "digit 4 -> 5 at 18",
   "i": 382,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmSingletDiffCombination equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmPggApproxXmin'",
   "pos": [
    14213,
    27,
    14213,
    36
   ],
   "old": "'10^{%d}'",
   "new": "'20^{%d}'",
   "how": "digit 1 -> 2 at 0",
   "i": 383,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPggApproxXmin equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmPggApproxXmax'",
   "pos": [
    14214,
    27,
    14214,
    36
   ],
   "old": "'10^{%d}'",
   "new": "'20^{%d}'",
   "how": "digit 1 -> 2 at 0",
   "i": 384,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPggApproxXmax equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmPggApproxXsmall'",
   "pos": [
    14215,
    29,
    14215,
    38
   ],
   "old": "'10^{%d}'",
   "new": "'20^{%d}'",
   "how": "digit 1 -> 2 at 0",
   "i": 385,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPggApproxXsmall equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmPsiNormFirstS'",
   "pos": [
    14295,
    27,
    14295,
    46
   ],
   "old": "'a^n\\\\omega^{5-2n}'",
   "new": "'a^n\\\\omega^{6-2n}'",
   "how": "digit 5 -> 6 at 11",
   "i": 386,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmPsiNormFirstS equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "E",
   "label": "'nmCountConsJoint'",
   "pos": [
    14372,
    35,
    14372,
    36
   ],
   "old": "2",
   "new": "3",
   "how": "2 -> 3",
   "i": 387,
   "rc": 1,
   "msg": "IndexError: list index out of range",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "error"
  },
  {
   "cls": "L",
   "label": "'nmLoopPartVShift'",
   "pos": [
    14443,
    28,
    14443,
    41
   ],
   "old": "'6(C_A-2C_F)'",
   "new": "'7(C_A-2C_F)'",
   "how": "digit 6 -> 7 at 0",
   "i": 388,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmLoopPartVShift equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "L",
   "label": "'nmLoopPartVFit'",
   "pos": [
    14445,
    26,
    14445,
    32
   ],
   "old": "'4C_F'",
   "new": "'5C_F'",
   "how": "digit 4 -> 5 at 0",
   "i": 389,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmLoopPartVFit equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  },
  {
   "cls": "F",
   "label": "'nmLLminus%sAbelian' % word",
   "pos": [
    14484,
    41,
    14484,
    51
   ],
   "old": "'%sC_F^%d'",
   "new": "'%sC_A^%d'",
   "how": "C_F -> C_A",
   "i": 390,
   "rc": 2,
   "msg": "CHECK FAILED: TIE: the body of \\nmLLminusTwoAbelian equals the quantity computed here",
   "wrote": [],
   "caught": true,
   "equivalent": false,
   "by": "check"
  }
 ]
}

==> anc/three_loop_attachment_colors.txt <==
# Three-loop colors per Born term for 270 labeled placements, class II of
# numbers/deposit/R6/B3_route1/color_box2g.out.
# Graphs whose two gluons have the same end type appear under both labelings of c and d (69 graphs,
# 138 rows); the other 132 graphs appear under one labeling (132 rows). The 270 rows are 201 distinct graphs.
# Each added gluon c, d has one end on an upper external leg (L1 or L3) or a soft quark line (A or B)
# and the other on a lower external leg (L2 or L4) or a soft quark line; every ordering of ends on a
# shared segment is listed. The upper legs are one and three and the lower legs are two and four,
# as in App. E of the article. Upper and lower here refer to external legs, not the quark lines U and D.
# Each quark line has one upper and one lower leg.
# Placements with an end on a rung are not listed. The color identity of the rung vertex reduces them
# to placements on quark lines; numbers/deposit/R6/B3_route2/t11_rung_reduction_two_gluons.out gives
# 1440 checks of this reduction. Also not listed are placements with both ends of a gluon on upper legs
# or both on lower legs, and configurations in which c and d meet at a three-gluon vertex.
# numbers/deposit/R6/B3_route1/color_box2g_raw.out counts every graph under both labelings of c and d:
# 1386 two-gluon graphs with ends on legs, soft quark lines or rungs, 144 with a d_F^{abcd}d_A^{abcd}
# component and 606 with a C_A^3 component. It groups only the 144 d_F^{abcd}d_A^{abcd} graphs by end type.
# numbers/deposit/R6/B3_route1/color_box2g.out prints seven configurations in which c and d meet at a
# three-gluon vertex, with c ending on leg one, d on leg two and the third gluon e on L1 (in both
# orders with c), L3, A, B, L2 (before d) and L4. Their colors are fits in the five-element basis used
# there, times i f^{cde}. No file lists the other placements of c and d at a three-gluon vertex.
# Columns: generators on the quark line U, on the quark line D, color per Born term.
# Generators are ordered along the quark line U as leg two (L2), a_2, soft quark line A, a_1, leg one (L1);
# along the quark line D as leg three (L3), a_1, soft quark line B, a_2, leg four (L4).
# The box gluons are a_1, a_2 and the added gluons are c, d;
# b_A = C_F - C_A/2 and Lambda_2 is the quark-loop trace of the article, App. C.
U	D	color per Born term
c d a_2 a_1 c d	a_1 a_2	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d c a_2 a_1 c d	a_1 a_2	\Lambda_2/(N_RC_F)
c d a_2 a_1 d c	a_1 a_2	\Lambda_2/(N_RC_F)
d c a_2 a_1 d c	a_1 a_2	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
c a_2 a_1 c d	a_1 a_2 d	\Lambda_2/(N_RC_F)
c a_2 a_1 d c	a_1 a_2 d	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
c d a_2 a_1 c	d a_1 a_2	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d c a_2 a_1 c	d a_1 a_2	\Lambda_2/(N_RC_F)
c a_2 a_1 c	d a_1 a_2 d	\Lambda_2/(N_RC_F)
d a_2 a_1 c d	a_1 a_2 c	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d a_2 a_1 d c	a_1 a_2 c	\Lambda_2/(N_RC_F)
a_2 a_1 c d	a_1 a_2 c d	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
a_2 a_1 c d	a_1 a_2 d c	\Lambda_2/(N_RC_F)
a_2 a_1 d c	a_1 a_2 c d	\Lambda_2/(N_RC_F)
a_2 a_1 d c	a_1 a_2 d c	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d a_2 a_1 c	d a_1 a_2 c	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
a_2 a_1 c	d a_1 a_2 c d	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
a_2 a_1 c	d a_1 a_2 d c	\Lambda_2/(N_RC_F)
c d a_2 a_1 d	c a_1 a_2	\Lambda_2/(N_RC_F)
d c a_2 a_1 d	c a_1 a_2	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
c a_2 a_1 d	c a_1 a_2 d	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
c d a_2 a_1	c d a_1 a_2	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d c a_2 a_1	c d a_1 a_2	\Lambda_2/(N_RC_F)
c d a_2 a_1	d c a_1 a_2	\Lambda_2/(N_RC_F)
d c a_2 a_1	d c a_1 a_2	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
c a_2 a_1	c d a_1 a_2 d	\Lambda_2/(N_RC_F)
c a_2 a_1	d c a_1 a_2 d	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d a_2 a_1 d	c a_1 a_2 c	\Lambda_2/(N_RC_F)
a_2 a_1 d	c a_1 a_2 c d	\Lambda_2/(N_RC_F)
a_2 a_1 d	c a_1 a_2 d c	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d a_2 a_1	c d a_1 a_2 c	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
d a_2 a_1	d c a_1 a_2 c	\Lambda_2/(N_RC_F)
a_2 a_1	c d a_1 a_2 c d	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
a_2 a_1	c d a_1 a_2 d c	\Lambda_2/(N_RC_F)
a_2 a_1	d c a_1 a_2 c d	\Lambda_2/(N_RC_F)
a_2 a_1	d c a_1 a_2 d c	\Lambda_2/(N_RC_F)-(C_F-b_A)b_A^2
c a_2 d a_1 c d	a_1 a_2	b_A^2[b_A-(C_F-b_A)]
c a_2 d a_1 d c	a_1 a_2	b_A^3
c a_2 a_1 c d	a_1 d a_2	b_A^3
c a_2 a_1 d c	a_1 d a_2	b_A^2[b_A-(C_F-b_A)]
c a_2 d a_1 c	d a_1 a_2	b_A^2[b_A-(C_F-b_A)]
c a_2 a_1 c	d a_1 d a_2	b_A^3
a_2 d a_1 c d	a_1 a_2 c	b_A^2[b_A-(C_F-b_A)]
a_2 d a_1 d c	a_1 a_2 c	b_A^3
a_2 a_1 c d	a_1 d a_2 c	b_A^3
a_2 a_1 d c	a_1 d a_2 c	b_A^2[b_A-(C_F-b_A)]
a_2 d a_1 c	d a_1 a_2 c	b_A^2[b_A-(C_F-b_A)]
a_2 a_1 c	d a_1 d a_2 c	b_A^3
c a_2 d a_1 d	c a_1 a_2	b_A^3
c a_2 a_1 d	c a_1 d a_2	b_A^2[b_A-(C_F-b_A)]
c a_2 d a_1	c d a_1 a_2	b_A^2[b_A-(C_F-b_A)]
c a_2 d a_1	d c a_1 a_2	b_A^3
c a_2 a_1	c d a_1 d a_2	b_A^3
c a_2 a_1	d c a_1 d a_2	b_A^2[b_A-(C_F-b_A)]
a_2 d a_1 d	c a_1 a_2 c	b_A^3
a_2 a_1 d	c a_1 d a_2 c	b_A^2[b_A-(C_F-b_A)]
a_2 d a_1	c d a_1 a_2 c	b_A^2[b_A-(C_F-b_A)]
a_2 d a_1	d c a_1 a_2 c	b_A^3
a_2 a_1	c d a_1 d a_2 c	b_A^3
a_2 a_1	d c a_1 d a_2 c	b_A^2[b_A-(C_F-b_A)]
c d a_2 d a_1 c	a_1 a_2	b_A^3
d c a_2 d a_1 c	a_1 a_2	b_A^2[b_A-(C_F-b_A)]
c a_2 d a_1 c	a_1 a_2 d	b_A^2[b_A-(C_F-b_A)]
c d a_2 a_1 c	a_1 d a_2	b_A^2[b_A-(C_F-b_A)]
d c a_2 a_1 c	a_1 d a_2	b_A^3
c a_2 a_1 c	a_1 d a_2 d	b_A^3
d a_2 d a_1 c	a_1 a_2 c	b_A^3
a_2 d a_1 c	a_1 a_2 c d	b_A^3
a_2 d a_1 c	a_1 a_2 d c	b_A^2[b_A-(C_F-b_A)]
d a_2 a_1 c	a_1 d a_2 c	b_A^2[b_A-(C_F-b_A)]
a_2 a_1 c	a_1 d a_2 c d	b_A^2[b_A-(C_F-b_A)]
a_2 a_1 c	a_1 d a_2 d c	b_A^3
c d a_2 d a_1	c a_1 a_2	b_A^3
d c a_2 d a_1	c a_1 a_2	b_A^2[b_A-(C_F-b_A)]
c a_2 d a_1	c a_1 a_2 d	b_A^2[b_A-(C_F-b_A)]
c d a_2 a_1	c a_1 d a_2	b_A^2[b_A-(C_F-b_A)]
d c a_2 a_1	c a_1 d a_2	b_A^3
c a_2 a_1	c a_1 d a_2 d	b_A^3
d a_2 d a_1	c a_1 a_2 c	b_A^3
a_2 d a_1	c a_1 a_2 c d	b_A^3
a_2 d a_1	c a_1 a_2 d c	b_A^2[b_A-(C_F-b_A)]
d a_2 a_1	c a_1 d a_2 c	b_A^2[b_A-(C_F-b_A)]
a_2 a_1	c a_1 d a_2 c d	b_A^2[b_A-(C_F-b_A)]
a_2 a_1	c a_1 d a_2 d c	b_A^3
c a_2 d d a_1 c	a_1 a_2	C_Fb_A^2
c a_2 d a_1 c	a_1 d a_2	b_A^3
c a_2 a_1 c	a_1 d d a_2	C_Fb_A^2
a_2 d d a_1 c	a_1 a_2 c	C_Fb_A^2
a_2 d a_1 c	a_1 d a_2 c	b_A^3
a_2 a_1 c	a_1 d d a_2 c	C_Fb_A^2
c a_2 d d a_1	c a_1 a_2	C_Fb_A^2
c a_2 d a_1	c a_1 d a_2	b_A^3
c a_2 a_1	c a_1 d d a_2	C_Fb_A^2
a_2 d d a_1	c a_1 a_2 c	C_Fb_A^2
a_2 d a_1	c a_1 d a_2 c	b_A^3
a_2 a_1	c a_1 d d a_2 c	C_Fb_A^2
a_2 c d a_1 c d	a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d c a_1 c d	a_1 a_2	C_Fb_A^2
a_2 c d a_1 d c	a_1 a_2	C_Fb_A^2
a_2 d c a_1 d c	a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 c a_1 c d	a_1 d a_2	C_Fb_A^2
a_2 c a_1 d c	a_1 d a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 c d a_1 c	d a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d c a_1 c	d a_1 a_2	C_Fb_A^2
a_2 c a_1 c	d a_1 d a_2	C_Fb_A^2
a_2 d a_1 c d	a_1 c a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d a_1 d c	a_1 c a_2	C_Fb_A^2
a_2 a_1 c d	a_1 c d a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 a_1 c d	a_1 d c a_2	C_Fb_A^2
a_2 a_1 d c	a_1 c d a_2	C_Fb_A^2
a_2 a_1 d c	a_1 d c a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d a_1 c	d a_1 c a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 a_1 c	d a_1 c d a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 a_1 c	d a_1 d c a_2	C_Fb_A^2
a_2 c d a_1 d	c a_1 a_2	C_Fb_A^2
a_2 d c a_1 d	c a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 c a_1 d	c a_1 d a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 c d a_1	c d a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d c a_1	c d a_1 a_2	C_Fb_A^2
a_2 c d a_1	d c a_1 a_2	C_Fb_A^2
a_2 d c a_1	d c a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 c a_1	c d a_1 d a_2	C_Fb_A^2
a_2 c a_1	d c a_1 d a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d a_1 d	c a_1 c a_2	C_Fb_A^2
a_2 a_1 d	c a_1 c d a_2	C_Fb_A^2
a_2 a_1 d	c a_1 d c a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d a_1	c d a_1 c a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 d a_1	d c a_1 c a_2	C_Fb_A^2
a_2 a_1	c d a_1 c d a_2	C_Fb_A[b_A-(C_F-b_A)]
a_2 a_1	c d a_1 d c a_2	C_Fb_A^2
a_2 a_1	d c a_1 c d a_2	C_Fb_A^2
a_2 a_1	d c a_1 d c a_2	C_Fb_A[b_A-(C_F-b_A)]
d a_2 c d a_1 c	a_1 a_2	b_A^3
d a_2 d c a_1 c	a_1 a_2	C_Fb_A^2
a_2 c d a_1 c	a_1 a_2 d	b_A^3
a_2 d c a_1 c	a_1 a_2 d	C_Fb_A^2
d a_2 c a_1 c	a_1 d a_2	C_Fb_A^2
a_2 c a_1 c	a_1 d a_2 d	C_Fb_A^2
d a_2 d a_1 c	a_1 c a_2	C_Fb_A^2
a_2 d a_1 c	a_1 c a_2 d	C_Fb_A^2
d a_2 a_1 c	a_1 c d a_2	C_Fb_A^2
d a_2 a_1 c	a_1 d c a_2	b_A^3
a_2 a_1 c	a_1 c d a_2 d	C_Fb_A^2
a_2 a_1 c	a_1 d c a_2 d	b_A^3
d a_2 c d a_1	c a_1 a_2	b_A^3
d a_2 d c a_1	c a_1 a_2	C_Fb_A^2
a_2 c d a_1	c a_1 a_2 d	b_A^3
a_2 d c a_1	c a_1 a_2 d	C_Fb_A^2
d a_2 c a_1	c a_1 d a_2	C_Fb_A^2
a_2 c a_1	c a_1 d a_2 d	C_Fb_A^2
d a_2 d a_1	c a_1 c a_2	C_Fb_A^2
a_2 d a_1	c a_1 c a_2 d	C_Fb_A^2
d a_2 a_1	c a_1 c d a_2	C_Fb_A^2
d a_2 a_1	c a_1 d c a_2	b_A^3
a_2 a_1	c a_1 c d a_2 d	C_Fb_A^2
a_2 a_1	c a_1 d c a_2 d	b_A^3
a_2 c d d a_1 c	a_1 a_2	C_F^2b_A
a_2 d c d a_1 c	a_1 a_2	C_Fb_A^2
a_2 d d c a_1 c	a_1 a_2	C_F^2b_A
a_2 c d a_1 c	a_1 d a_2	C_Fb_A^2
a_2 d c a_1 c	a_1 d a_2	C_F^2b_A
a_2 c a_1 c	a_1 d d a_2	C_F^2b_A
a_2 d d a_1 c	a_1 c a_2	C_F^2b_A
a_2 d a_1 c	a_1 c d a_2	C_F^2b_A
a_2 d a_1 c	a_1 d c a_2	C_Fb_A^2
a_2 a_1 c	a_1 c d d a_2	C_F^2b_A
a_2 a_1 c	a_1 d c d a_2	C_Fb_A^2
a_2 a_1 c	a_1 d d c a_2	C_F^2b_A
a_2 c d d a_1	c a_1 a_2	C_F^2b_A
a_2 d c d a_1	c a_1 a_2	C_Fb_A^2
a_2 d d c a_1	c a_1 a_2	C_F^2b_A
a_2 c d a_1	c a_1 d a_2	C_Fb_A^2
a_2 d c a_1	c a_1 d a_2	C_F^2b_A
a_2 c a_1	c a_1 d d a_2	C_F^2b_A
a_2 d d a_1	c a_1 c a_2	C_F^2b_A
a_2 d a_1	c a_1 c d a_2	C_F^2b_A
a_2 d a_1	c a_1 d c a_2	C_Fb_A^2
a_2 a_1	c a_1 c d d a_2	C_F^2b_A
a_2 a_1	c a_1 d c d a_2	C_Fb_A^2
a_2 a_1	c a_1 d d c a_2	C_F^2b_A
c d a_2 c d a_1	a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
d c a_2 c d a_1	a_1 a_2	C_Fb_A^2
c d a_2 d c a_1	a_1 a_2	C_Fb_A^2
d c a_2 d c a_1	a_1 a_2	C_Fb_A[b_A-(C_F-b_A)]
c a_2 c d a_1	a_1 a_2 d	C_Fb_A^2
c a_2 d c a_1	a_1 a_2 d	C_Fb_A[b_A-(C_F-b_A)]
c d a_2 c a_1	a_1 d a_2	C_Fb_A[b_A-(C_F-b_A)]
d c a_2 c a_1	a_1 d a_2	C_Fb_A^2
c a_2 c a_1	a_1 d a_2 d	C_Fb_A^2
d a_2 c d a_1	a_1 a_2 c	C_Fb_A[b_A-(C_F-b_A)]
d a_2 d c a_1	a_1 a_2 c	C_Fb_A^2
a_2 c d a_1	a_1 a_2 c d	C_Fb_A[b_A-(C_F-b_A)]
a_2 c d a_1	a_1 a_2 d c	C_Fb_A^2
a_2 d c a_1	a_1 a_2 c d	C_Fb_A^2
a_2 d c a_1	a_1 a_2 d c	C_Fb_A[b_A-(C_F-b_A)]
d a_2 c a_1	a_1 d a_2 c	C_Fb_A[b_A-(C_F-b_A)]
a_2 c a_1	a_1 d a_2 c d	C_Fb_A[b_A-(C_F-b_A)]
a_2 c a_1	a_1 d a_2 d c	C_Fb_A^2
c d a_2 d a_1	a_1 c a_2	C_Fb_A^2
d c a_2 d a_1	a_1 c a_2	C_Fb_A[b_A-(C_F-b_A)]
c a_2 d a_1	a_1 c a_2 d	C_Fb_A[b_A-(C_F-b_A)]
c d a_2 a_1	a_1 c d a_2	C_Fb_A[b_A-(C_F-b_A)]
d c a_2 a_1	a_1 c d a_2	C_Fb_A^2
c d a_2 a_1	a_1 d c a_2	C_Fb_A^2
d c a_2 a_1	a_1 d c a_2	C_Fb_A[b_A-(C_F-b_A)]
c a_2 a_1	a_1 c d a_2 d	C_Fb_A^2
c a_2 a_1	a_1 d c a_2 d	C_Fb_A[b_A-(C_F-b_A)]
d a_2 d a_1	a_1 c a_2 c	C_Fb_A^2
a_2 d a_1	a_1 c a_2 c d	C_Fb_A^2
a_2 d a_1	a_1 c a_2 d c	C_Fb_A[b_A-(C_F-b_A)]
d a_2 a_1	a_1 c d a_2 c	C_Fb_A[b_A-(C_F-b_A)]
d a_2 a_1	a_1 d c a_2 c	C_Fb_A^2
a_2 a_1	a_1 c d a_2 c d	C_Fb_A[b_A-(C_F-b_A)]
a_2 a_1	a_1 c d a_2 d c	C_Fb_A^2
a_2 a_1	a_1 d c a_2 c d	C_Fb_A^2
a_2 a_1	a_1 d c a_2 d c	C_Fb_A[b_A-(C_F-b_A)]
c a_2 c d d a_1	a_1 a_2	C_F^2b_A
c a_2 d c d a_1	a_1 a_2	C_Fb_A^2
c a_2 d d c a_1	a_1 a_2	C_F^2b_A
c a_2 c d a_1	a_1 d a_2	C_F^2b_A
c a_2 d c a_1	a_1 d a_2	C_Fb_A^2
c a_2 c a_1	a_1 d d a_2	C_F^2b_A
a_2 c d d a_1	a_1 a_2 c	C_F^2b_A
a_2 d c d a_1	a_1 a_2 c	C_Fb_A^2
a_2 d d c a_1	a_1 a_2 c	C_F^2b_A
a_2 c d a_1	a_1 d a_2 c	C_F^2b_A
a_2 d c a_1	a_1 d a_2 c	C_Fb_A^2
a_2 c a_1	a_1 d d a_2 c	C_F^2b_A
c a_2 d d a_1	a_1 c a_2	C_F^2b_A
c a_2 d a_1	a_1 c d a_2	C_Fb_A^2
c a_2 d a_1	a_1 d c a_2	C_F^2b_A
c a_2 a_1	a_1 c d d a_2	C_F^2b_A
c a_2 a_1	a_1 d c d a_2	C_Fb_A^2
c a_2 a_1	a_1 d d c a_2	C_F^2b_A
a_2 d d a_1	a_1 c a_2 c	C_F^2b_A
a_2 d a_1	a_1 c d a_2 c	C_Fb_A^2
a_2 d a_1	a_1 d c a_2 c	C_F^2b_A
a_2 a_1	a_1 c d d a_2 c	C_F^2b_A
a_2 a_1	a_1 d c d a_2 c	C_Fb_A^2
a_2 a_1	a_1 d d c a_2 c	C_F^2b_A
a_2 c c d d a_1	a_1 a_2	C_F^3
a_2 c d c d a_1	a_1 a_2	C_F^2b_A
a_2 c d d c a_1	a_1 a_2	C_F^3
a_2 d c c d a_1	a_1 a_2	C_F^3
a_2 d c d c a_1	a_1 a_2	C_F^2b_A
a_2 d d c c a_1	a_1 a_2	C_F^3
a_2 c c d a_1	a_1 d a_2	C_F^3
a_2 c d c a_1	a_1 d a_2	C_F^2b_A
a_2 d c c a_1	a_1 d a_2	C_F^3
a_2 c c a_1	a_1 d d a_2	C_F^3
a_2 c d d a_1	a_1 c a_2	C_F^3
a_2 d c d a_1	a_1 c a_2	C_F^2b_A
a_2 d d c a_1	a_1 c a_2	C_F^3
a_2 c d a_1	a_1 c d a_2	C_F^2b_A
a_2 c d a_1	a_1 d c a_2	C_F^3
a_2 d c a_1	a_1 c d a_2	C_F^3
a_2 d c a_1	a_1 d c a_2	C_F^2b_A
a_2 c a_1	a_1 c d d a_2	C_F^3
a_2 c a_1	a_1 d c d a_2	C_F^2b_A
a_2 c a_1	a_1 d d c a_2	C_F^3
a_2 d d a_1	a_1 c c a_2	C_F^3
a_2 d a_1	a_1 c c d a_2	C_F^3
a_2 d a_1	a_1 c d c a_2	C_F^2b_A
a_2 d a_1	a_1 d c c a_2	C_F^3
a_2 a_1	a_1 c c d d a_2	C_F^3
a_2 a_1	a_1 c d c d a_2	C_F^2b_A
a_2 a_1	a_1 c d d c a_2	C_F^3
a_2 a_1	a_1 d c c d a_2	C_F^3
a_2 a_1	a_1 d c d c a_2	C_F^2b_A
a_2 a_1	a_1 d d c c a_2	C_F^3

